Quantile-Based Command-Reserve MPC for Current-Command Gimbal Pointing

This paper studies the constrained line-of-sight pointing control problem of a two-axis current-command gimbal subjected to mismatched mechanical disturbances. Friction, torque ripple, current-response lag, model mismatch, and limited drive commands make accurate pointing more challenging yet interesting. A quantile disturbance predictor is proposed to compensate predictable acceleration residuals and describe their remaining uncertainty, with the aid of learning median and outer quantiles from state, command, and reference histories. A tube-inspired model predictive controller is proposed to reserve command headroom according to prediction uncertainty, with the aid of calibrated radii and stage-dependent input margins. The median improves the nominal prediction, while the radius adapts the command reserve without adding optimization variables. A finite-horizon tube inclusion result is established for a specified linear error model and fixed ancillary policy; its conditions are distinguished from the approximations used in hardware. Native command bounds and a final command limiter keep the sent commands within their prescribed range. On a two-axis embedded platform, four controller configurations are compared in seven repeated trials each. The proposed configuration achieves a two-dimensional pointing root-mean-square error of $3.94 \pm 0.10$ mrad with no command-limit samples in the evaluation windows. Its performance supports the combined use of residual prediction and adaptive command margins in the tested operating condition. Solver times and logged loop overruns are reported separately for the nominal 100 Hz implementation.

==> anc/README.txt <==
Supplementary material for Quantile-Based Command-Reserve MPC for Current-Command Gimbal Pointing.
Contains 28 original hardware trial CSVs (seven trials for each of four configurations), the existing offline recomputation scripts, model/split audit records, and per-trial summaries. See Supplementary_Data/README.txt for reproduction instructions and scope.
No new simulations, experiments, or training were performed for this arXiv package. Host identifiers in metadata were already redacted in the JFI supplement. Original trial CSVs are byte-for-byte unchanged. These files do not constitute a verified source-to-historical-binary provenance record.


==> anc/Supplementary_Data/ANONYMIZATION_NOTE.txt <==
Only the identifying hostname in the seven trial metadata text files was redacted. Original trial CSVs, model report, hashes and analysis code are unchanged.


==> anc/Supplementary_Data/README.txt <==
Supplementary hardware evidence

This package contains the original 28 logged trials (four methods, seven runs
each), recorded trial metadata, the matched model report, and an offline
reproduction script. Run `python reproduce.py` with numpy and pandas installed.
The script only reads archived files and writes summary CSV/JSON files.
It does not connect to the gimbal, train a model, or run a simulation.

Tracking and command-boundary statistics use t_s >= 5 in approximately 18-s
runs. Standard deviations are across seven trial-level statistics, ddof=1.
Boundary counts sum both axes; equality to a bound is not a strict violation.
Timing statistics distinguish mpc_ms from loop_s. The latter excludes CSV
writing and sleeping and is not the complete scheduled period. Overruns count
rows where the logged deadline_missed flag is true.

Prediction checks use the dynamics_ls report and the same centered nine-sample
averaging and numerical differentiation as the existing figure pipeline.
They describe processed j=0 labels, not simultaneous 2-axis/15-step safety.
Representative Figure 3 is trial 3. Its 1,299 evaluation samples give the
reported rounded 64.1->26.0 and 38.4->25.8 deg/s^2 RMSE, and 98.5%/97.9% coverage.

Historical metadata identify the runner and model report by SHA256. The model
report in this package matches the recorded hash. An exact rebuild of the
recorded hardware executable from the currently available source and solver
configuration has not been established. No new closed-loop validation is
represented by this archive.


==> anc/Supplementary_Data/data_assignment/README.txt <==
Model-development data assignment and deployment settings

The archived manifest assigns 13 whole recording files to training, 4 to validation/calibration, and 4 to testing, before overlapping history windows are formed. The report records 20243, 6503, and 6491 windows. The documented training script fits the nominal acceleration model and feature normalization on training runs. The validation/calibration set also selects the network checkpoint before interval offsets are estimated, so it is not an untouched split-conformal calibration set.

The 28 June 6 comparison files, including representative Proposed trial 3, are not listed among these 21 model-development files. SHA-256 checks find no byte-identical whole file shared between the two collections. Recorded model-report hashes match the archived model report. Whole-file separation is not a claim of independent time samples, unseen operating conditions, tuning-independent validation, or a complete historical-binary rebuild.

Seven batch metadata records share the same command biases (0/64 counts), blend gains (1/0.95), residual gains (1/1), and elevation residual offset (-40 deg/s^2). Residual offsets are used only by configurations with median correction. These are fixed engineering deployment settings; no optimality or blind preregistration is inferred. Raw comparison CSVs are unchanged. No new simulation, training or hardware experiment was performed.


==> anc/Supplementary_Data/data_assignment/development_manifest.csv <==
tag,split,controller,profile,csv,use,period_s,mpc_dt_s,duration_s,yaw_base_deg,pitch_base_deg,notes,reject_reason
train_pid_chirp_a,train,pid,chirp-harmonic,code/dual_axis_dataset_chirp_retrain_20260522_195054/train_pid_chirp_a.csv,1,0.01,0.01,26,-126.34,54.885,chirp_a,
train_pid_chirp_b,train,pid,chirp-harmonic,code/dual_axis_dataset_chirp_retrain_20260522_195054/train_pid_chirp_b.csv,1,0.01,0.01,26,-126.34,54.885,chirp_b,
train_mpcp_chirp_a,train,mpc-p,chirp-harmonic,code/dual_axis_dataset_chirp_retrain_20260522_195054/train_mpcp_chirp_a.csv,1,0.01,0.01,26,-126.34,54.885,chirp_a_mpcp,
train_proposed_chirp_b,train,proposed,chirp-harmonic,code/dual_axis_dataset_chirp_retrain_20260522_195054/train_proposed_chirp_b.csv,1,0.01,0.01,26,-126.34,54.885,chirp_b_proposed,
train_pid_multisine_a,train,pid,harmonic,code/dual_axis_dataset_chirp_retrain_20260522_195054/train_pid_multisine_a.csv,1,0.01,0.01,26,-126.34,54.885,multisine_a,
train_proposed_multisine_b,train,proposed,harmonic,code/dual_axis_dataset_chirp_retrain_20260522_195054/train_proposed_multisine_b.csv,1,0.01,0.01,26,-126.34,54.885,multisine_b,
calib_pid_chirp,calib,pid,chirp-harmonic,code/dual_axis_dataset_chirp_retrain_20260522_195054/calib_pid_chirp.csv,1,0.01,0.01,26,-126.34,54.885,calib_chirp,
calib_proposed_multisine,calib,proposed,harmonic,code/dual_axis_dataset_chirp_retrain_20260522_195054/calib_proposed_multisine.csv,1,0.01,0.01,26,-126.34,54.885,calib_multisine,
test_pid_stress,test,pid,harmonic,code/dual_axis_dataset_chirp_retrain_20260522_195054/test_pid_stress.csv,1,0.01,0.01,26,-126.34,54.885,heldout_stress,
test_proposed_stress,test,proposed,harmonic,code/dual_axis_dataset_chirp_retrain_20260522_195054/test_proposed_stress.csv,1,0.01,0.01,26,-126.34,54.885,heldout_stress_proposed,
train_oldrunner_exact_proposed_213130,train,proposed,exact-small-oldrunner,code/oldrunner_exact_small_proposed_check_20260605_213130/proposed.csv,1,0.01,0.01,8,,,oldrunner proposed exact-small success,
train_dyn_default_211828,train,proposed,exact-small-dynamics,code/dynamics_smooth2_exact_small_gain1_retest_20260605_211828/proposed.csv,1,0.01,0.01,8,,,dynamics smooth2 default base,
train_dyn_basecal2_212057,train,proposed,exact-small-dynamics,code/dynamics_smooth2_exact_small_basecal2_20260605_212057/proposed.csv,1,0.01,0.01,8,,,dynamics smooth2 basecal2 best no offset,
train_dyn_rg05_213425,train,proposed,exact-small-dynamics,code/dynamics_smooth2_exact_small_rg05_20260605_213425/proposed.csv,1,0.01,0.01,8,,,dynamics residual gain 0.5,
train_dyn_offset20_orig_214738,train,proposed,exact-small-dynamics,code/dynamics_smooth2_exact_small_offset20m20_origbase_20260605_214738/proposed.csv,1,0.01,0.01,8,,,dynamics offset +20/-20 orig base best,
train_dyn_offset20_basecal2_214515,train,proposed,exact-small-dynamics,code/dynamics_smooth2_exact_small_offset20m20_20260605_214515/proposed.csv,1,0.01,0.01,8,,,dynamics offset +20/-20 basecal2,
train_dyn_oldnominal_214017,train,proposed,exact-small-dynamics,code/dynamics_gru_oldnominal_exact_small_20260605_214017/proposed.csv,1,0.01,0.01,8,,,dynamics GRU old nominal,
calib_dyn_offset40_orig_214939,calib,proposed,exact-small-dynamics,code/dynamics_smooth2_exact_small_offset40m20_origbase_20260605_214939/proposed.csv,1,0.01,0.01,8,,,dynamics offset +40/-20 orig base,
calib_dyn_biascal_212218,calib,proposed,exact-small-dynamics,code/dynamics_smooth2_exact_small_biascal_20260605_212218/proposed.csv,1,0.01,0.01,8,,,dynamics bias calibration,
test_dyn_basecal3_213619,test,proposed,exact-small-dynamics,code/dynamics_smooth2_exact_small_basecal3_20260605_213619/proposed.csv,1,0.01,0.01,8,,,dynamics basecal3 held out,
test_dyn_offsetm20_214641,test,proposed,exact-small-dynamics,code/dynamics_smooth2_exact_small_offsetm20m20_20260605_214641/proposed.csv,1,0.01,0.01,8,,,dynamics offset -20/-20 held out,


==> anc/Supplementary_Data/data_assignment/split_and_deployment_audit.json <==
{
  "split_run_counts": {
    "train": 13,
    "calib": 4,
    "test": 4
  },
  "windows": {
    "train": 20243,
    "calib": 6503,
    "test": 6491,
    "history": 48,
    "horizon": 15
  },
  "dataset_created_at": "2026-06-05 21:52:55",
  "run_sources": [
    {
      "tag": "train_pid_chirp_a",
      "split": "train",
      "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_pid_chirp_a.csv",
      "samples_after_filter": 2586,
      "yaw_range_deg": [
        -16.41,
        17.88
      ],
      "pitch_range_deg": [
        -9.155,
        10.395
      ]
    },
    {
      "tag": "train_pid_chirp_b",
      "split": "train",
      "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_pid_chirp_b.csv",
      "samples_after_filter": 2584,
      "yaw_range_deg": [
        -16.5,
        17.41
      ],
      "pitch_range_deg": [
        -12.475,
        10.395
      ]
    },
    {
      "tag": "train_mpcp_chirp_a",
      "split": "train",
      "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_mpcp_chirp_a.csv",
      "samples_after_filter": 2590,
      "yaw_range_deg": [
        -17.01,
        14.2
      ],
      "pitch_range_deg": [
        -9.195,
        9.855
      ]
    },
    {
      "tag": "train_proposed_chirp_b",
      "split": "train",
      "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_proposed_chirp_b.csv",
      "samples_after_filter": 2581,
      "yaw_range_deg": [
        -15.11,
        17.66
      ],
      "pitch_range_deg": [
        -11.155,
        9.115
      ]
    },
    {
      "tag": "train_pid_multisine_a",
      "split": "train",
      "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_pid_multisine_a.csv",
      "samples_after_filter": 2582,
      "yaw_range_deg": [
        -17.48,
        19.61
      ],
      "pitch_range_deg": [
        -10.795,
        11.975
      ]
    },
    {
      "tag": "train_proposed_multisine_b",
      "split": "train",
      "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_proposed_multisine_b.csv",
      "samples_after_filter": 2583,
      "yaw_range_deg": [
        -18.8,
        18.09
      ],
      "pitch_range_deg": [
        -11.115,
        11.235
      ]
    },
    {
      "tag": "calib_pid_chirp",
      "split": "calib",
      "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/calib_pid_chirp.csv",
      "samples_after_filter": 2580,
      "yaw_range_deg": [
        -17.53,
        16.47
      ],
      "pitch_range_deg": [
        -8.535,
        11.075
      ]
    },
    {
      "tag": "calib_proposed_multisine",
      "split": "calib",
      "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/calib_proposed_multisine.csv",
      "samples_after_filter": 2585,
      "yaw_range_deg": [
        -17.37,
        17.05
      ],
      "pitch_range_deg": [
        -11.315,
        9.705
      ]
    },
    {
      "tag": "test_pid_stress",
      "split": "test",
      "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/test_pid_stress.csv",
      "samples_after_filter": 2580,
      "yaw_range_deg": [
        -17.62,
        19.68
      ],
      "pitch_range_deg": [
        -10.745,
        12.035
      ]
    },
    {
      "tag": "test_proposed_stress",
      "split": "test",
      "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/test_proposed_stress.csv",
      "samples_after_filter": 2580,
      "yaw_range_deg": [
        -16.87,
        19.31
      ],
      "pitch_range_deg": [
        -11.605,
        12.295
      ]
    },
    {
      "tag": "train_oldrunner_exact_proposed_213130",
      "split": "train",
      "path": "code/oldrunner_exact_small_proposed_check_20260605_213130/proposed.csv",
      "samples_after_filter": 793,
      "yaw_range_deg": [
        -1.79,
        2.18
      ],
      "pitch_range_deg": [
        -3.835,
        1.125
      ]
    },
    {
      "tag": "train_dyn_default_211828",
      "split": "train",
      "path": "code/dynamics_smooth2_exact_small_gain1_retest_20260605_211828/proposed.csv",
      "samples_after_filter": 787,
      "yaw_range_deg": [
        -1.71,
        2.39
      ],
      "pitch_range_deg": [
        -3.165,
        1.275
      ]
    },
    {
      "tag": "train_dyn_basecal2_212057",
      "split": "train",
      "path": "code/dynamics_smooth2_exact_small_basecal2_20260605_212057/proposed.csv",
      "samples_after_filter": 795,
      "yaw_range_deg": [
        -1.84,
        2.36
      ],
      "pitch_range_deg": [
        -2.8,
        1.14
      ]
    },
    {
      "tag": "train_dyn_rg05_213425",
      "split": "train",
      "path": "code/dynamics_smooth2_exact_small_rg05_20260605_213425/proposed.csv",
      "samples_after_filter": 797,
      "yaw_range_deg": [
        -1.6,
        2.11
      ],
      "pitch_range_deg": [
        -3.26,
        1.11
      ]
    },
    {
      "tag": "train_dyn_offset20_orig_214738",
      "split": "train",
      "path": "code/dynamics_smooth2_exact_small_offset20m20_origbase_20260605_214738/proposed.csv",
      "samples_after_filter": 795,
      "yaw_range_deg": [
        -1.91,
        2.16
      ],
      "pitch_range_deg": [
        -3.865,
        1.275
      ]
    },
    {
      "tag": "train_dyn_offset20_basecal2_214515",
      "split": "train",
      "path": "code/dynamics_smooth2_exact_small_offset20m20_20260605_214515/proposed.csv",
      "samples_after_filter": 798,
      "yaw_range_deg": [
        -1.75,
        2.25
      ],
      "pitch_range_deg": [
        -3.16,
        1.18
      ]
    },
    {
      "tag": "train_dyn_oldnominal_214017",
      "split": "train",
      "path": "code/dynamics_gru_oldnominal_exact_small_20260605_214017/proposed.csv",
      "samples_after_filter": 791,
      "yaw_range_deg": [
        -1.57,
        3.2
      ],
      "pitch_range_deg": [
        -3.925,
        1.545
      ]
    },
    {
      "tag": "calib_dyn_offset40_orig_214939",
      "split": "calib",
      "path": "code/dynamics_smooth2_exact_small_offset40m20_origbase_20260605_214939/proposed.csv",
      "samples_after_filter": 794,
      "yaw_range_deg": [
        -1.7,
        2.13
      ],
      "pitch_range_deg": [
        -4.205,
        1.215
      ]
    },
    {
      "tag": "calib_dyn_biascal_212218",
      "split": "calib",
      "path": "code/dynamics_smooth2_exact_small_biascal_20260605_212218/proposed.csv",
      "samples_after_filter": 796,
      "yaw_range_deg": [
        -1.81,
        2.31
      ],
      "pitch_range_deg": [
        -2.89,
        1.13
      ]
    },
    {
      "tag": "test_dyn_basecal3_213619",
      "split": "test",
      "path": "code/dynamics_smooth2_exact_small_basecal3_20260605_213619/proposed.csv",
      "samples_after_filter": 790,
      "yaw_range_deg": [
        -1.61,
        2.09
      ],
      "pitch_range_deg": [
        -4.94,
        1.2
      ]
    },
    {
      "tag": "test_dyn_offsetm20_214641",
      "split": "test",
      "path": "code/dynamics_smooth2_exact_small_offsetm20m20_20260605_214641/proposed.csv",
      "samples_after_filter": 793,
      "yaw_range_deg": [
        -1.48,
        2.37
      ],
      "pitch_range_deg": [
        -3.45,
        1.25
      ]
    }
  ],
  "source_sha256": {
    "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_pid_chirp_a.csv": "4cee82554f351a4e35d13f16d141662374f85c549445b5a1caf36dc06aa9916b",
    "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_pid_chirp_b.csv": "6e935c99bf1239f710526eb17af83be660336f4701daa517aba5627e231bfeb5",
    "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_mpcp_chirp_a.csv": "853b21b6e21af5817219bef0a2d8303035ff3a760e708af75062636c82eceec1",
    "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_proposed_chirp_b.csv": "4d27b475dc61a4f13d4b5f93976be27dde3f8efde396f8800942a73c72a54f77",
    "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_pid_multisine_a.csv": "f46a29fa74d692180feede58ad987baec5e0bfab19fc247bc70c034eae01e968",
    "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_proposed_multisine_b.csv": "ec93a61f4e2049f9d95268a11849a98b97dfe3a22d6620244d0112fe01645cad",
    "code/dual_axis_dataset_chirp_retrain_20260522_195054/calib_pid_chirp.csv": "2f2a404339df6badbfdb96762aac900ac71c91d360d4f35346afc73d129c0f25",
    "code/dual_axis_dataset_chirp_retrain_20260522_195054/calib_proposed_multisine.csv": "3c40c0087524add0b4db6df4f564db359222af36c4d6ce3a1c936132caca17d4",
    "code/dual_axis_dataset_chirp_retrain_20260522_195054/test_pid_stress.csv": "c11505ecb6b546135e5d45c1899b72711feb566a540384e1a6cbc6f4aa3d35b8",
    "code/dual_axis_dataset_chirp_retrain_20260522_195054/test_proposed_stress.csv": "0b7df1f48deb057278e318771f14c918673db9b0d2c6bbd35f80474aa08cac77",
    "code/oldrunner_exact_small_proposed_check_20260605_213130/proposed.csv": "fe2e013d3af2aae4280706f329d2d98fa4e9a7bc01915863cea116cc8a6f824a",
    "code/dynamics_smooth2_exact_small_gain1_retest_20260605_211828/proposed.csv": "a97a44fb92d0ca40b224c2c64f1d8cb5cb5ffadfa7e6a3a965efd0632c054f2f",
    "code/dynamics_smooth2_exact_small_basecal2_20260605_212057/proposed.csv": "b0ee590c4bee8c73e2beb7262acfaed4bf9cbc4f2d7f6ad5c87aeb91555adc10",
    "code/dynamics_smooth2_exact_small_rg05_20260605_213425/proposed.csv": "70348627a9fe604d5d2c52629acc58db1bd6b8ee30ef8b1efa93eae9b5667ed5",
    "code/dynamics_smooth2_exact_small_offset20m20_origbase_20260605_214738/proposed.csv": "56427a8ed1da1711e2c62acf2e516dfc3091aac5d211f9a2c9e6dbf2704157e8",
    "code/dynamics_smooth2_exact_small_offset20m20_20260605_214515/proposed.csv": "26453f8ed194f8837a439b1a25cef3fed280a1b8f3e9687212f4d0f7b15f9a81",
    "code/dynamics_gru_oldnominal_exact_small_20260605_214017/proposed.csv": "bc293dee19e0d9d5054c1ef7f82e08c6b37a6d28031c3e388a7e66edaa5701c0",
    "code/dynamics_smooth2_exact_small_offset40m20_origbase_20260605_214939/proposed.csv": "6d0ab6503cb0f53e761d73fb8b45c7ef284a8c5ce3d8d15564fbfad4481494f9",
    "code/dynamics_smooth2_exact_small_biascal_20260605_212218/proposed.csv": "3895b945e6960520e071e0fc74a2863196235afc0b910e1ce02b3042bbbd81b2",
    "code/dynamics_smooth2_exact_small_basecal3_20260605_213619/proposed.csv": "6dbe141f851c59fd02f62476eaa2b0236f4c91b834281c7174a80ca93d5d9ad7",
    "code/dynamics_smooth2_exact_small_offsetm20m20_20260605_214641/proposed.csv": "6d9ab66669ee8ca71ba25e087f9a0feba4cb2d49556f7c65bab81d6765331522"
  },
  "final_comparison_files": [
    {
      "trial": "1",
      "method": "mpc",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run01/mpc.csv",
      "sha256": "8920832deef97220f54db7bc94abf882708b7f40453b37a7282dc8987d72965d"
    },
    {
      "trial": "1",
      "method": "mpc-p",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run01/mpc-p.csv",
      "sha256": "e1541fd6adf4de0abdf46d27ce6de0b37db92bf183c82e21c70ffd0f37778141"
    },
    {
      "trial": "1",
      "method": "tube-mpc",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run01/tube-mpc.csv",
      "sha256": "2efc5b78eb1216109b2ea2e57e1638d6b29108106e2b281b7a1233874267a1d4"
    },
    {
      "trial": "1",
      "method": "proposed",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run01/proposed.csv",
      "sha256": "5ee4740185369135595643f8d3e9a8db39ea04cb2186d23e55efb5a02ffdc2dd"
    },
    {
      "trial": "2",
      "method": "mpc",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run02/mpc.csv",
      "sha256": "eb114a1a9e12362bbaf3f7f03dbf83cbae19ed1bf53f37b4503681de26fcc52d"
    },
    {
      "trial": "2",
      "method": "mpc-p",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run02/mpc-p.csv",
      "sha256": "e37415b4f2b08edadf56a8767655dc36a666a53cbdc03c592d5a4cfad4eda7e6"
    },
    {
      "trial": "2",
      "method": "tube-mpc",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run02/tube-mpc.csv",
      "sha256": "626054f291d2fc744326e3c748a42bc45f34b3a65c3af7d8b35d8064803966ee"
    },
    {
      "trial": "2",
      "method": "proposed",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run02/proposed.csv",
      "sha256": "86b278cf200f79a39a9e72da8bcae45b9d86961a67f4b74c476204495a8edb45"
    },
    {
      "trial": "3",
      "method": "mpc",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run03/mpc.csv",
      "sha256": "f56ccb9a1f1b3a80176e0a562019936dc9a78c5433addb66b5cbe1232794d0bb"
    },
    {
      "trial": "3",
      "method": "mpc-p",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run03/mpc-p.csv",
      "sha256": "3c8565672a2f718f51cb18009d6a8a371d2946a069a41c60702028e38d67fada"
    },
    {
      "trial": "3",
      "method": "tube-mpc",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run03/tube-mpc.csv",
      "sha256": "d8e41ec1bb7b9db470e4dc9a1788d4da72dcab1746c9f2e7f15dc851a152dc9f"
    },
    {
      "trial": "3",
      "method": "proposed",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run03/proposed.csv",
      "sha256": "411e79772a33e345a56b2774c33fe1898af22746d991bf41407fbc36e372452e"
    },
    {
      "trial": "4",
      "method": "mpc",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run01/mpc.csv",
      "sha256": "294989b50b20931a7a63325aebeb557584f36a5bdf4b98685216516b38f1b515"
    },
    {
      "trial": "4",
      "method": "mpc-p",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run01/mpc-p.csv",
      "sha256": "33dcbe982c7e4a9d24077f55d269e00b9519653a9b24049833bee5d71b75d58e"
    },
    {
      "trial": "4",
      "method": "tube-mpc",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run01/tube-mpc.csv",
      "sha256": "32da7a621e8757cb1c0c463735291cfb4df6b8cbaefdea3ba867c5bbf4dec2e3"
    },
    {
      "trial": "4",
      "method": "proposed",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run01/proposed.csv",
      "sha256": "25b0773e8066557952a240c3d4a65f29ec163dcd4c5051e17278a15b3c8568e0"
    },
    {
      "trial": "5",
      "method": "mpc",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run02/mpc.csv",
      "sha256": "e3126fc2b82683361eb35be486a5f0b021f6acd3e896c4cd799f21a2440213bb"
    },
    {
      "trial": "5",
      "method": "mpc-p",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run02/mpc-p.csv",
      "sha256": "e26ef24fbea76f3ff649a4ab1e001a9fa8c53f6d6c3c428dab1238ea0c309049"
    },
    {
      "trial": "5",
      "method": "tube-mpc",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run02/tube-mpc.csv",
      "sha256": "5f9afe5892014fd5b216d2c6a22a46be6701074daf6c1897f967f4f26cd48b85"
    },
    {
      "trial": "5",
      "method": "proposed",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run02/proposed.csv",
      "sha256": "1f9d2f235ecc4e93c2afc8e2b55d01f97845871dc67e7482b1c89f56e936cd12"
    },
    {
      "trial": "6",
      "method": "mpc",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run03/mpc.csv",
      "sha256": "662d3e1bff0947b371e8a6136399e403360334c089967c5a11be153f79821985"
    },
    {
      "trial": "6",
      "method": "mpc-p",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run03/mpc-p.csv",
      "sha256": "d3a1f778e3f3cf141b8953ad17c1138c2f3527607c2f48e253db3354b98b1a03"
    },
    {
      "trial": "6",
      "method": "tube-mpc",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run03/tube-mpc.csv",
      "sha256": "c3b34024f62d7ac2ec64b52a81d862a2d61ce7e2fe42fb160e7be26eeb88212a"
    },
    {
      "trial": "6",
      "method": "proposed",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run03/proposed.csv",
      "sha256": "88f82d83410381876b63b804c2c4ac65a2025ef1313e31a8838428b0ca04f10e"
    },
    {
      "trial": "7",
      "method": "mpc",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run04/mpc.csv",
      "sha256": "4c3bbc3fc34873ef1fdb99debf8e0ae132afc7ec8708fad433c58bf12ebae2ee"
    },
    {
      "trial": "7",
      "method": "mpc-p",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run04/mpc-p.csv",
      "sha256": "9bc507fa5beba7a9ee97592e3c858039b8b60819cd461b98b94c3c244358f38f"
    },
    {
      "trial": "7",
      "method": "tube-mpc",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run04/tube-mpc.csv",
      "sha256": "cf5c9d6418c1565f299d7ac8300a1f8e0b09f85e5f429ffc95b4398170a1db83"
    },
    {
      "trial": "7",
      "method": "proposed",
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run04/proposed.csv",
      "sha256": "9c9fd0e90a138f225ec9d369e0384f5e82d7e6f16951622b61b542fa2c38207f"
    }
  ],
  "exact_file_overlap_with_model_dataset": [],
  "shared_deployment_metadata": [
    {
      "yaw_bias": "0",
      "pitch_bias": "64",
      "mpc_output_gain": "1.0",
      "pitch_mpc_output_gain": "0.95",
      "yaw_residual_gain": "1.0",
      "pitch_residual_gain": "1.0",
      "yaw_residual_offset": "none",
      "pitch_residual_offset": "-40",
      "yaw_limit": "70",
      "pitch_limit": "115",
      "yaw_rel_limit": "18",
      "pitch_rel_limit": "14",
      "trial": "trial1",
      "timestamp": "2026-06-06T12:55:10+08:00",
      "report_sha256_matches": true
    },
    {
      "yaw_bias": "0",
      "pitch_bias": "64",
      "mpc_output_gain": "1.0",
      "pitch_mpc_output_gain": "0.95",
      "yaw_residual_gain": "1.0",
      "pitch_residual_gain": "1.0",
      "yaw_residual_offset": "none",
      "pitch_residual_offset": "-40",
      "yaw_limit": "70",
      "pitch_limit": "115",
      "yaw_rel_limit": "18",
      "pitch_rel_limit": "14",
      "trial": "trial2",
      "timestamp": "2026-06-06T12:56:48+08:00",
      "report_sha256_matches": true
    },
    {
      "yaw_bias": "0",
      "pitch_bias": "64",
      "mpc_output_gain": "1.0",
      "pitch_mpc_output_gain": "0.95",
      "yaw_residual_gain": "1.0",
      "pitch_residual_gain": "1.0",
      "yaw_residual_offset": "none",
      "pitch_residual_offset": "-40",
      "yaw_limit": "70",
      "pitch_limit": "115",
      "yaw_rel_limit": "18",
      "pitch_rel_limit": "14",
      "trial": "trial3",
      "timestamp": "2026-06-06T12:58:27+08:00",
      "report_sha256_matches": true
    },
    {
      "yaw_bias": "0",
      "pitch_bias": "64",
      "mpc_output_gain": "1.0",
      "pitch_mpc_output_gain": "0.95",
      "yaw_residual_gain": "1.0",
      "pitch_residual_gain": "1.0",
      "yaw_residual_offset": "none",
      "pitch_residual_offset": "-40",
      "yaw_limit": "70",
      "pitch_limit": "115",
      "yaw_rel_limit": "18",
      "pitch_rel_limit": "14",
      "trial": "trial4",
      "timestamp": "2026-06-06T13:01:07+08:00",
      "report_sha256_matches": true
    },
    {
      "yaw_bias": "0",
      "pitch_bias": "64",
      "mpc_output_gain": "1.0",
      "pitch_mpc_output_gain": "0.95",
      "yaw_residual_gain": "1.0",
      "pitch_residual_gain": "1.0",
      "yaw_residual_offset": "none",
      "pitch_residual_offset": "-40",
      "yaw_limit": "70",
      "pitch_limit": "115",
      "yaw_rel_limit": "18",
      "pitch_rel_limit": "14",
      "trial": "trial5",
      "timestamp": "2026-06-06T13:02:46+08:00",
      "report_sha256_matches": true
    },
    {
      "yaw_bias": "0",
      "pitch_bias": "64",
      "mpc_output_gain": "1.0",
      "pitch_mpc_output_gain": "0.95",
      "yaw_residual_gain": "1.0",
      "pitch_residual_gain": "1.0",
      "yaw_residual_offset": "none",
      "pitch_residual_offset": "-40",
      "yaw_limit": "70",
      "pitch_limit": "115",
      "yaw_rel_limit": "18",
      "pitch_rel_limit": "14",
      "trial": "trial6",
      "timestamp": "2026-06-06T13:04:25+08:00",
      "report_sha256_matches": true
    },
    {
      "yaw_bias": "0",
      "pitch_bias": "64",
      "mpc_output_gain": "1.0",
      "pitch_mpc_output_gain": "0.95",
      "yaw_residual_gain": "1.0",
      "pitch_residual_gain": "1.0",
      "yaw_residual_offset": "none",
      "pitch_residual_offset": "-40",
      "yaw_limit": "70",
      "pitch_limit": "115",
      "yaw_rel_limit": "18",
      "pitch_rel_limit": "14",
      "trial": "trial7",
      "timestamp": "2026-06-06T13:06:04+08:00",
      "report_sha256_matches": true
    }
  ],
  "manifest_sha256": "e44e1b9dc24f9ca6ba6866ff7b5b8c37d656c56e8d7a0d100d6e12b50ee2a732",
  "report_sha256": "8c07eb1ed619bd0cff2e11d7b094beff5dad2146ae3e56f851d24c57ed19fede"
}

==> anc/Supplementary_Data/dual_axis_label_model.py <==
#!/usr/bin/env python3
"""Nominal dynamics bases used to reconstruct dual-axis disturbance labels."""

from __future__ import annotations

from typing import Iterable

import numpy as np


CURRENT_MOTION_V1 = "current_motion_v1"
DYNAMICS_LS = "dynamics_ls"
LABEL_MODELS = (CURRENT_MOTION_V1, DYNAMICS_LS)


def canonical_label_model(name: str | None) -> str:
    if not name:
        return CURRENT_MOTION_V1
    aliases = {
        "current_motion": CURRENT_MOTION_V1,
        "identified_current_to_motion": CURRENT_MOTION_V1,
        "identified_current_motion": CURRENT_MOTION_V1,
        "dynamics": DYNAMICS_LS,
        "dynamics_label": DYNAMICS_LS,
        "dynamics-regression": DYNAMICS_LS,
    }
    out = aliases.get(str(name), str(name))
    if out not in LABEL_MODELS:
        raise ValueError(f"unknown label model: {name}")
    return out


def nominal_feature_names(label_model: str | None, axis: str) -> list[str]:
    label_model = canonical_label_model(label_model)
    if axis not in {"yaw", "pitch"}:
        raise ValueError(f"unknown axis: {axis}")
    if label_model == DYNAMICS_LS:
        return [
            "bias",
            "yaw_iq_a",
            "pitch_iq_a",
            "yaw_speed_dps",
            "pitch_speed_dps",
            "sin_yaw_rel",
            "cos_yaw_rel",
            "sin_pitch_rel",
            "cos_pitch_rel",
        ]
    if axis == "yaw":
        return [
            "bias",
            "yaw_iq_a",
            "yaw_cmd_count",
            "yaw_speed_dps",
            "sin_yaw_rel",
            "cos_yaw_rel",
            "pitch_speed_dps",
            "pitch_iq_a",
        ]
    return [
        "bias",
        "pitch_iq_a",
        "pitch_cmd_count",
        "pitch_speed_dps",
        "sin_pitch_rel",
        "cos_pitch_rel",
        "yaw_speed_dps",
        "yaw_iq_a",
    ]


def feature_matrix_from_names(
    names: Iterable[str],
    *,
    yaw_iq: np.ndarray,
    pitch_iq: np.ndarray,
    yaw_cmd: np.ndarray,
    pitch_cmd: np.ndarray,
    yaw_speed: np.ndarray,
    pitch_speed: np.ndarray,
    yaw_rel: np.ndarray,
    pitch_rel: np.ndarray,
) -> np.ndarray:
    yaw_rad = np.deg2rad(yaw_rel)
    pitch_rad = np.deg2rad(pitch_rel)
    values = {
        "bias": np.ones_like(yaw_speed, dtype=float),
        "yaw_iq_a": yaw_iq,
        "pitch_iq_a": pitch_iq,
        "yaw_cmd_count": yaw_cmd,
        "pitch_cmd_count": pitch_cmd,
        "yaw_speed_dps": yaw_speed,
        "pitch_speed_dps": pitch_speed,
        "sin_yaw_rel": np.sin(yaw_rad),
        "cos_yaw_rel": np.cos(yaw_rad),
        "sin_pitch_rel": np.sin(pitch_rad),
        "cos_pitch_rel": np.cos(pitch_rad),
    }
    return np.column_stack([values[name] for name in names])


def nominal_features_numpy(label_model: str | None, axis: str, **signals: np.ndarray) -> np.ndarray:
    return feature_matrix_from_names(nominal_feature_names(label_model, axis), **signals)


def label_model_description(label_model: str | None) -> str:
    label_model = canonical_label_model(label_model)
    if label_model == DYNAMICS_LS:
        return (
            "least-squares identified acceleration-domain dynamics using "
            "reported currents, rates, angle trigonometric terms, and two-axis coupling"
        )
    return (
        "legacy identified current-to-motion acceleration model using "
        "reported current, current command, rate, angle trigonometric terms, and cross-axis terms"
    )


==> anc/Supplementary_Data/hardware_trials/trial1_mpc-p.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,mpc-p,0,-126.340000,54.885000,0.000000,0.000000,-0.130000,-0.405000,0.130000,0.405000,8.630029,-43.638060,-1.494245,-43.638060,8.630029,-0.010000,-0.060000,45,109,70.000000,112.450000,70.000000,112.450000,-25.000000,-3.450000,0.000000,64.000000,0.000000,0.000000,-68.920648,73.978430,141.107120,177.949669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588072,1.744432,0.627661,0.038074,0.503015,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.008522,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010063,mpc-p,0,-126.340000,54.885000,0.000046,0.000095,-0.050000,-0.925000,0.050046,0.925095,8.569039,-56.567856,-1.006328,-56.567856,8.569039,0.040000,0.260000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.020516,80.011938,137.765712,175.777974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565706,1.447650,0.268614,0.019487,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020097,mpc-p,0,-126.340000,54.885000,0.000207,0.000389,0.040000,-1.505000,-0.039793,1.505389,9.422894,-59.983274,-0.884349,-59.983274,9.422894,0.310000,0.760000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.905584,87.002252,136.733460,178.389569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552800,1.622432,0.720446,0.041918,0.501177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008449,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030074,mpc-p,0,-126.340000,54.885000,0.000510,0.000895,0.160000,-2.065000,-0.159490,2.065895,13.448207,-55.470043,-0.701380,-55.470043,13.448207,0.530000,0.960000,25,112,17.508320,112.450000,17.508320,112.450000,7.491680,0.000000,0.000000,64.000000,0.000000,0.000000,-65.087408,92.933005,138.546289,182.964134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580416,1.418212,0.666514,0.019023,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040072,mpc-p,0,-126.340000,54.885000,0.000990,0.001630,0.320000,-2.575000,-0.319010,2.576630,18.510344,-48.456239,-0.213464,-48.456239,18.510344,0.480000,1.050000,-20,112,-70.000000,112.450000,-70.000000,112.450000,50.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.459487,95.403034,143.014598,189.420022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.866788,1.567288,0.339934,0.024701,0.500675,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008308,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050064,mpc-p,0,-126.340000,54.885000,0.001675,0.002606,0.500000,-3.005000,-0.498325,3.007606,20.583991,-39.185819,0.152474,-39.185819,20.583991,0.230000,1.070000,-65,112,-70.000000,112.450000,-70.000000,112.450000,5.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.520170,96.861614,146.360494,192.903358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561975,1.802419,0.358179,0.034015,0.500741,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060424,mpc-p,0,-126.340000,54.885000,0.002632,0.003889,0.720000,-3.345000,-0.717368,3.348889,19.913105,-28.268681,0.579401,-28.268681,19.913105,0.010000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.184305,97.117928,149.236920,194.757934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592750,1.721286,0.468274,0.035671,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070064,mpc-p,0,-126.340000,54.885000,0.003775,0.005340,0.910000,-3.545000,-0.906225,3.550340,17.900448,-16.680656,1.128308,-16.680656,17.900448,-0.220000,1.090000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.248123,96.164953,158.988909,203.226690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571683,1.585663,0.608927,0.023589,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008299,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080065,mpc-p,0,-126.340000,54.885000,0.005243,0.007119,1.070000,-3.645000,-1.064757,3.652119,12.472374,-5.092632,0.640391,-5.092632,12.472374,-0.530000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.595467,91.531770,160.664890,201.772106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.664104,1.662204,0.563095,0.030859,0.500387,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008431,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.091452,mpc-p,0,-126.340000,54.885000,0.007296,0.009497,1.130000,-3.615000,-1.122704,3.624497,4.116798,7.288257,0.152474,7.288257,4.116798,-0.600000,1.080000,-48,112,-48.125011,112.450000,-48.125011,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.417534,81.993250,159.485695,196.357532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578140,1.595972,0.633508,0.033751,0.501019,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008352,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100139,mpc-p,0,-126.340000,54.885000,0.009155,0.011571,1.130000,-3.505000,-1.120845,3.516571,-2.957996,16.985604,0.396432,16.985604,-2.957996,-0.600000,1.100000,-3,112,15.464704,112.450000,15.464704,112.450000,-18.589716,0.000000,0.000000,64.000000,0.000000,0.000000,-34.219227,67.325784,155.214128,191.163850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560242,1.684178,0.392757,0.020174,0.500702,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110061,mpc-p,0,-126.340000,54.885000,0.011607,0.014223,1.080000,-3.285000,-1.068393,3.299223,-9.239925,26.012065,-0.030495,26.012065,-9.239925,-0.410000,1.080000,42,112,54.439514,112.449831,54.439514,112.449831,-12.564526,0.000000,0.000000,64.000000,0.000000,0.000000,-32.280276,49.051039,145.232470,187.474952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553854,1.640040,0.388684,0.047426,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120071,mpc-p,0,-126.340000,54.885000,0.014454,0.017211,0.980000,-2.965000,-0.965546,2.982211,-12.350394,34.550610,0.335443,34.550610,-12.350394,-0.050000,1.070000,48,67,47.574886,23.882081,47.574886,23.882081,0.000000,43.567751,0.000000,64.000000,0.000000,0.000000,-27.010762,29.367771,135.021748,186.540696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578098,1.449107,0.340654,0.017581,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130128,mpc-p,0,-126.340000,54.885000,0.017710,0.020534,0.870000,-2.565000,-0.852290,2.585534,-12.167426,39.856705,0.396432,39.856705,-12.167426,0.050000,0.890000,42,22,41.799926,-33.841528,41.799926,-33.841528,0.000000,56.291360,0.000000,64.000000,0.000000,0.000000,-16.408260,10.406888,131.432646,192.604734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609521,1.465935,0.226708,0.016985,0.500434,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140088,mpc-p,0,-126.340000,54.885000,0.021339,0.024148,0.760000,-2.155000,-0.738661,2.179148,-10.886644,41.076497,0.701380,41.076497,-10.886644,0.210000,0.560000,16,-23,16.139369,-46.402286,16.139369,-46.402286,0.000000,23.852118,0.000000,64.000000,0.000000,0.000000,-3.066410,-6.819717,143.323283,200.027896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542307,1.423096,0.176579,0.015284,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150108,mpc-p,0,-126.340000,54.885000,0.025409,0.028113,0.690000,-1.785000,-0.664591,1.813113,-7.166278,33.208838,0.579401,33.208838,-7.166278,0.240000,0.180000,-22,21,-21.535994,21.051166,-21.535994,21.051166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.044404,-18.928200,161.556524,210.323088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618301,1.553592,0.208470,0.019608,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160065,mpc-p,0,-126.340000,54.885000,0.029878,0.032381,0.640000,-1.545000,-0.610122,1.577381,-3.689871,18.876282,0.640391,18.876282,-3.689871,0.090000,0.080000,-38,66,-37.720214,112.450000,-37.720214,112.450000,0.000000,-46.398834,0.000000,64.000000,0.000000,0.000000,22.530731,-27.604541,167.247780,216.337458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560376,1.751239,0.313886,0.060425,0.501277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170080,mpc-p,0,-126.340000,54.885000,0.034811,0.037008,0.620000,-1.425000,-0.585189,1.462008,-1.372266,5.885497,-0.457422,5.885497,-1.372266,0.010000,0.390000,-52,111,-52.253829,112.450000,-52.253829,112.450000,0.000000,-1.398834,0.000000,64.000000,0.000000,0.000000,30.833733,-30.256386,182.720729,230.924162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611969,1.766675,0.353581,0.035686,0.501006,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008282,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180083,mpc-p,0,-126.340000,54.885000,0.040178,0.041963,0.620000,-1.395000,-0.579822,1.436963,-0.335443,-1.738204,0.152474,-1.738204,-0.335443,-0.130000,0.690000,-46,112,-46.463698,112.450000,-46.463698,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.839229,-24.526514,185.321935,229.962728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625783,1.706274,0.342924,0.031236,0.506236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008231,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190066,mpc-p,0,-126.340000,54.885000,0.045978,0.047242,0.610000,-1.405000,-0.564022,1.452242,-2.348100,-1.860183,0.396432,-1.860183,-2.348100,-0.310000,0.890000,-5,112,-4.747522,112.450000,-4.747522,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.883573,-13.013942,183.496711,226.999548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579684,1.927445,0.422024,0.025496,0.509418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008475,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200065,mpc-p,0,-126.340000,54.885000,0.052231,0.052863,0.570000,-1.405000,-0.517769,1.457863,-5.702528,0.945339,0.518412,0.945339,-5.702528,-0.260000,1.020000,27,112,27.248596,112.450000,27.248596,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.741746,-1.816491,176.107662,227.749869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565623,1.753162,0.520737,0.037574,0.501067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008391,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210067,mpc-p,0,-126.340000,54.885000,0.058926,0.058818,0.520000,-1.365000,-0.461074,1.423818,-6.190445,5.702528,-0.762370,5.702528,-6.190445,-0.060000,1.060000,17,112,16.813867,112.450000,16.813867,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.187820,5.984155,173.788641,225.778749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572756,1.811340,0.413412,0.029520,0.500934,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008339,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220069,mpc-p,0,-126.340000,54.885000,0.066057,0.065103,0.470000,-1.275000,-0.403943,1.340103,-4.848673,11.008623,-0.274453,11.008623,-4.848673,-0.010000,1.050000,5,75,5.264524,74.819992,5.264524,74.819992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.742168,7.026928,176.153713,226.883424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580434,1.944556,0.457281,0.039332,0.509926,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008546,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230064,mpc-p,0,-126.340000,54.885000,0.073613,0.071711,0.430000,-1.135000,-0.356387,1.206711,-4.116798,15.704823,0.640391,15.704823,-4.116798,0.020000,0.920000,-1,36,-0.755890,36.236623,-0.755890,36.236623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.637771,2.365275,173.858853,224.795431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578308,1.733872,0.243440,0.028981,0.501161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240072,mpc-p,0,-126.340000,54.885000,0.081596,0.078652,0.400000,-0.965000,-0.318404,1.043652,-2.653048,16.680656,1.189297,16.680656,-2.653048,0.010000,0.730000,-10,32,-10.143576,32.334646,-10.143576,32.334646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.793727,-5.983158,173.617798,225.332945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584392,1.897353,0.318309,0.044596,0.501566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008362,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250076,mpc-p,0,-126.340000,54.885000,0.089982,0.085909,0.390000,-0.835000,-0.300018,0.920909,-1.433256,12.045446,0.213464,12.045446,-1.433256,0.000000,0.470000,-22,77,-21.622379,86.644835,-21.622379,86.644835,0.000000,-9.310188,0.000000,64.000000,0.000000,0.000000,39.334122,-15.100773,174.767516,226.416005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621654,2.002261,0.332425,0.034738,0.501315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008506,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260060,mpc-p,0,-126.340000,54.885000,0.098741,0.093466,0.390000,-0.745000,-0.291259,0.838466,0.152474,5.031642,-1.128308,5.031642,0.152474,-0.020000,0.510000,-37,112,-36.921393,112.450000,-36.921393,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.521529,-22.407552,172.406207,223.161433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558756,1.484650,0.245373,0.017960,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270062,mpc-p,0,-126.340000,54.885000,0.107888,0.101346,0.400000,-0.715000,-0.292112,0.816346,1.250287,1.311276,-0.152474,1.311276,1.250287,-0.130000,0.800000,-36,112,-36.328472,112.450000,-36.328472,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.278673,-24.906272,172.152020,221.332425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557954,1.557544,0.308428,0.021051,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280064,mpc-p,0,-126.340000,54.885000,0.117387,0.109530,0.410000,-0.685000,-0.292613,0.794530,-0.152474,3.140965,0.640391,3.140965,-0.152474,-0.220000,0.960000,-13,111,-12.704670,110.927147,-12.704670,110.927147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.944621,-23.936222,174.956940,225.397260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557652,1.442448,0.312827,0.019332,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290064,mpc-p,0,-126.340000,54.885000,0.127216,0.118009,0.410000,-0.625000,-0.282784,0.743009,-0.152474,3.140965,0.640391,6.434403,-2.531068,-0.220000,1.090000,-9,93,-9.159302,93.263977,-9.159302,93.263977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.818007,-21.525959,166.027841,217.857240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.070567,1.915560,0.322797,0.034017,0.500796,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300059,mpc-p,0,-126.340000,54.885000,0.137345,0.126775,0.390000,-0.515000,-0.252655,0.641775,-3.323933,12.289405,0.518412,12.289405,-3.323933,-0.170000,1.010000,19,48,18.513223,17.443231,18.513223,17.443231,0.000000,30.820746,0.000000,64.000000,0.000000,0.000000,47.693026,-24.154873,158.940389,214.304179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560402,1.450119,0.223261,0.018651,0.500887,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310062,mpc-p,0,-126.340000,54.885000,0.147763,0.135833,0.360000,-0.375000,-0.212237,0.510833,-3.079975,16.131750,0.030495,16.131750,-3.079975,-0.060000,0.770000,10,3,10.072498,-3.643364,10.072498,-3.643364,0.000000,6.907341,0.000000,64.000000,0.000000,0.000000,45.145588,-29.726456,148.309916,202.190787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558867,1.574818,0.200496,0.020830,0.500748,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320063,mpc-p,0,-126.340000,54.885000,0.158430,0.145166,0.340000,-0.225000,-0.181570,0.370166,-2.531068,12.533363,0.030495,12.533363,-2.531068,-0.010000,0.420000,-1,45,-0.998066,44.554938,-0.998066,44.554938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.268408,-33.874578,162.886525,209.168790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558800,1.589050,0.208556,0.024392,0.500463,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330061,mpc-p,0,-126.340000,54.885000,0.169317,0.154767,0.330000,-0.155000,-0.160683,0.309767,-0.640391,3.567892,0.335443,3.567892,-0.640391,-0.010000,0.350000,-21,90,-21.018825,112.450000,-21.018825,112.450000,0.000000,-22.895062,0.000000,64.000000,0.000000,0.000000,55.105889,-36.609901,167.541903,210.108882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560355,1.448802,0.257270,0.018810,0.501779,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340063,mpc-p,0,-126.340000,54.885000,0.180399,0.164635,0.340000,-0.155000,-0.159601,0.319635,0.457422,-2.592058,0.335443,-2.592058,0.457422,-0.030000,0.580000,-33,112,-32.565857,112.450000,-32.565857,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.923646,-33.543342,172.313557,207.324240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554735,1.472121,0.261285,0.017738,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350063,mpc-p,0,-126.340000,54.885000,0.191636,0.174758,0.350000,-0.185000,-0.158364,0.359758,1.372266,-4.848673,-0.152474,-4.848673,1.372266,-0.100000,0.850000,-33,112,-33.143617,112.450000,-33.143617,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.567193,-24.935506,173.631258,204.517916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552059,1.465283,0.279354,0.019827,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360063,mpc-p,0,-126.340000,54.885000,0.202997,0.185129,0.360000,-0.205000,-0.157003,0.390129,-0.213464,-1.921172,0.518412,-1.921172,-0.213464,-0.190000,1.010000,-5,107,-5.303648,106.975624,-5.303648,106.975624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.649408,-14.739997,169.804450,202.542042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566571,1.487053,0.284000,0.018511,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370062,mpc-p,0,-126.340000,54.885000,0.214447,0.195741,0.360000,-0.195000,-0.145553,0.390741,-1.677214,3.567892,0.457422,3.567892,-1.677214,-0.160000,1.020000,12,62,11.971604,58.365529,11.971604,58.365529,0.000000,3.610096,0.000000,64.000000,0.000000,0.000000,46.788285,-7.944999,163.354908,202.754224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551954,1.505536,0.268118,0.021647,0.503940,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380062,mpc-p,0,-126.340000,54.885000,0.225951,0.206590,0.350000,-0.135000,-0.124049,0.341590,-2.104141,8.203101,0.152474,8.203101,-2.104141,-0.070000,0.860000,13,28,12.564204,27.539451,12.564204,27.539451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.829349,-5.111466,153.864997,195.045132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555608,1.641998,0.211350,0.024087,0.501353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390062,mpc-p,0,-126.340000,54.885000,0.237471,0.217667,0.340000,-0.055000,-0.102529,0.272667,-1.128308,8.264091,-0.518412,8.264091,-1.128308,-0.010000,0.570000,1,46,0.993695,46.228356,0.993695,46.228356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.819523,-5.754639,156.067093,197.555801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559644,1.456942,0.192109,0.013433,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400141,mpc-p,0,-126.340000,54.885000,0.249064,0.229057,0.340000,-0.005000,-0.090936,0.234057,-0.579401,2.897006,0.335443,2.897006,-0.579401,0.000000,0.560000,-7,90,-6.501593,90.310340,-6.501593,90.310340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.520822,-9.418702,158.340291,202.478487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566892,1.615796,0.229376,0.022562,0.501030,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410062,mpc-p,0,-126.340000,54.885000,0.260418,0.240483,0.340000,-0.015000,-0.079582,0.255483,1.067318,-3.750861,0.213464,-3.750861,1.067318,-0.020000,0.620000,-20,112,-19.649050,112.450000,-19.649050,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.462511,-9.957599,155.483235,196.525331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553732,1.683865,0.261821,0.020905,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420060,mpc-p,0,-126.340000,54.885000,0.271767,0.252206,0.360000,-0.045000,-0.088233,0.297206,1.921172,-4.421746,0.030495,-4.421746,1.921172,-0.040000,0.870000,-26,112,-26.490409,112.450000,-26.490409,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.648974,-6.888326,154.290455,192.965177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548437,1.709073,0.331955,0.022647,0.504752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430065,mpc-p,0,-126.340000,54.885000,0.282993,0.264141,0.380000,-0.065000,-0.097007,0.329141,1.494245,-0.396432,0.274453,-0.396432,1.494245,-0.110000,1.000000,-13,86,-12.845273,86.253891,-12.845273,86.253891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.710824,-4.100098,145.881027,188.770423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555020,1.639107,0.311215,0.016970,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440061,mpc-p,0,-126.340000,54.885000,0.294044,0.276266,0.390000,-0.045000,-0.095956,0.321266,-0.518412,3.933829,-0.152474,3.933829,-0.518412,-0.130000,0.960000,12,54,11.599807,53.777973,11.599807,53.777973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.358040,-5.532095,130.276275,178.990447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548657,1.581016,0.238098,0.026628,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450225,mpc-p,0,-126.340000,54.885000,0.305073,0.288794,0.400000,0.015000,-0.094927,0.273794,-0.884349,7.044299,0.152474,7.044299,-0.884349,-0.060000,0.730000,11,47,11.013701,47.410923,11.013701,47.410923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.431820,-13.116419,101.062539,142.863025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610326,1.640751,0.234232,0.029342,0.505162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460066,mpc-p,0,-126.340000,54.885000,0.315520,0.301112,0.400000,0.075000,-0.084480,0.226112,-0.335443,5.031642,-0.579401,5.031642,-0.335443,-0.020000,0.580000,3,77,3.192902,76.861647,3.192902,76.861647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.762538,-21.101265,73.758029,109.504708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567970,1.659723,0.222593,0.024148,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470061,mpc-p,0,-126.340000,54.885000,0.325863,0.313808,0.400000,0.115000,-0.074137,0.198808,0.213464,1.006328,-0.640391,1.006328,0.213464,0.000000,0.630000,-3,107,-3.356252,107.132512,-3.356252,107.132512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.632300,-28.170281,66.900151,104.119142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556063,1.513690,0.242791,0.024475,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480064,mpc-p,0,-126.340000,54.885000,0.335913,0.326698,0.410000,0.125000,-0.074087,0.201698,0.518412,-0.091484,0.274453,-0.091484,0.518412,0.000000,0.810000,-6,104,-5.947644,103.686797,-5.947644,103.686797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.723450,-34.446554,65.782178,104.522833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560287,1.503711,0.254491,0.023221,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490066,mpc-p,0,-126.340000,54.885000,0.345632,0.339768,0.420000,0.145000,-0.074368,0.194768,0.701380,1.738204,0.335443,1.738204,0.701380,-0.010000,0.940000,-5,78,-5.072078,77.846407,-5.072078,77.846407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.001946,-39.574746,67.418424,106.745085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560340,1.453978,0.235323,0.014016,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500059,mpc-p,0,-126.340000,54.885000,0.354982,0.353005,0.430000,0.185000,-0.075018,0.168005,0.152474,6.190445,0.030495,6.190445,0.152474,-0.010000,0.860000,2,47,2.274630,47.082177,2.274630,47.082177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.811501,-43.819948,69.074323,106.860996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551086,1.672879,0.209993,0.017628,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510085,mpc-p,0,-126.340000,54.885000,0.363978,0.366464,0.440000,0.255000,-0.076022,0.111464,-0.091484,6.983309,-0.030495,6.983309,-0.091484,-0.010000,0.680000,7,52,6.568885,51.983483,6.568885,51.983483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.703474,-45.962547,71.238579,104.015856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540419,1.417300,0.142035,0.012625,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520092,mpc-p,0,-126.340000,54.885000,0.372546,0.380071,0.450000,0.315000,-0.077454,0.065071,0.640391,4.543725,0.091484,4.543725,0.640391,0.000000,0.530000,0,83,0.126620,83.042156,0.126620,83.042156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.118082,-47.983636,65.883452,99.269251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537813,1.411005,0.140276,0.011454,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530209,mpc-p,0,-126.340000,54.885000,0.380771,0.394009,0.460000,0.335000,-0.079229,0.059009,1.067318,1.189297,0.640391,1.189297,1.067318,0.010000,0.680000,-6,99,-5.849453,98.527618,-5.849453,98.527618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.305022,-50.025376,58.343882,93.308197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557489,1.418610,0.192309,0.014126,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540210,mpc-p,0,-126.340000,54.885000,0.388449,0.407961,0.480000,0.345000,-0.091551,0.062961,0.945339,-0.091484,0.030495,-0.091484,0.945339,0.010000,0.910000,-7,90,-6.731449,89.523183,-6.731449,89.523183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.027623,-51.816323,57.437305,94.010148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557765,1.416981,0.218093,0.013721,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550121,mpc-p,0,-126.340000,54.885000,0.395600,0.421962,0.490000,0.365000,-0.094400,0.056962,0.762370,2.165131,0.762370,2.165131,0.762370,-0.020000,0.870000,0,74,-0.465505,74.028221,-0.465505,74.028221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.814307,-52.655801,57.301921,91.318581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556651,1.417537,0.179522,0.013349,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560124,mpc-p,0,-126.340000,54.885000,0.402340,0.436265,0.500000,0.395000,-0.097660,0.041265,0.274453,3.689871,0.030495,3.689871,0.274453,-0.030000,0.800000,6,66,6.262405,66.132286,6.262405,66.132286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.665302,-52.709781,56.582015,85.240980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553944,1.425803,0.137155,0.014667,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570214,mpc-p,0,-126.340000,54.885000,0.408647,0.450873,0.510000,0.445000,-0.101353,0.005873,-0.457422,4.177788,-0.152474,4.177788,-0.457422,-0.010000,0.710000,11,67,11.041357,66.948359,11.041357,66.948359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.915921,-51.964261,50.156442,73.759643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559943,1.416602,0.180768,0.015258,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580210,mpc-p,0,-126.340000,54.885000,0.414399,0.465522,0.510000,0.485000,-0.095601,-0.019478,-0.274453,3.750861,0.213464,3.750861,-0.274453,0.020000,0.670000,7,72,7.099450,71.509569,7.099450,71.509569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.355651,-50.496506,43.002170,63.182919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557057,1.415264,0.178743,0.013587,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590208,mpc-p,0,-126.340000,54.885000,0.419658,0.480354,0.510000,0.515000,-0.090342,-0.034646,0.152474,2.714037,0.335443,2.714037,0.152474,0.050000,0.680000,0,77,-0.191007,77.361763,-0.191007,77.361763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.425605,-49.133048,38.429157,59.016044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557788,1.413024,0.179399,0.013534,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600058,mpc-p,0,-126.340000,54.885000,0.424354,0.495144,0.520000,0.545000,-0.095646,-0.049856,-0.335443,1.067318,0.640391,1.067318,-0.335443,0.030000,0.690000,5,88,4.944645,88.218875,4.944645,88.218875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.592574,-47.768423,35.888016,56.775062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539263,1.404713,0.138148,0.014338,0.500309,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610060,mpc-p,0,-126.340000,54.885000,0.428636,0.510344,0.520000,0.555000,-0.091364,-0.044656,0.335443,0.518412,0.030495,0.518412,0.335443,0.030000,0.850000,0,79,-0.333593,78.618003,-0.333593,78.618003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.320970,-47.290215,36.413878,56.998915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552279,1.415133,0.181079,0.014752,0.500223,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620212,mpc-p,0,-126.340000,54.885000,0.432489,0.525960,0.530000,0.565000,-0.097511,-0.039040,0.518412,1.738204,-1.189297,1.738204,0.518412,0.040000,0.790000,-4,74,-3.639085,73.755339,-3.639085,73.755339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.032583,-46.418193,37.155504,56.229851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559750,1.410851,0.178048,0.014416,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630096,mpc-p,0,-126.340000,54.885000,0.435776,0.541351,0.550000,0.595000,-0.114224,-0.053649,-0.030495,2.104141,-0.152474,2.104141,-0.030495,0.000000,0.770000,4,71,4.305344,70.861719,4.305344,70.861719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.769754,-45.541090,36.686184,54.568337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555946,1.411233,0.179327,0.013111,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640212,mpc-p,0,-126.340000,54.885000,0.438680,0.557295,0.550000,0.615000,-0.111320,-0.057705,-0.152474,2.409089,0.640391,2.409089,-0.152474,0.020000,0.720000,4,72,3.869205,72.369899,3.869205,72.369899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.372825,-44.462410,37.486143,52.849731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556779,1.408969,0.180711,0.013559,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650216,mpc-p,0,-126.340000,54.885000,0.441115,0.573256,0.560000,0.645000,-0.118885,-0.071744,0.640391,1.494245,0.274453,1.494245,0.640391,0.010000,0.720000,-3,78,-2.693074,78.374606,-2.693074,78.374606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.244002,-43.478962,36.015000,51.404106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556617,1.410128,0.181143,0.013368,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660129,mpc-p,0,-126.340000,54.885000,0.443123,0.589265,0.560000,0.655000,-0.116877,-0.065735,-0.213464,1.006328,0.030495,1.006328,-0.213464,0.020000,0.710000,2,84,2.250980,84.077067,2.250980,84.077067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.683794,-42.801254,32.712258,49.663755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552388,1.398236,0.139267,0.013446,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670212,mpc-p,0,-126.340000,54.885000,0.444781,0.605746,0.570000,0.665000,-0.125219,-0.059254,-0.152474,1.006328,-0.152474,1.006328,-0.152474,0.010000,0.760000,2,80,2.181264,80.289978,2.181264,80.289978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.537690,-42.389126,32.065167,47.792640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557199,1.415823,0.178954,0.014618,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680214,mpc-p,0,-126.340000,54.885000,0.446072,0.622294,0.570000,0.675000,-0.123928,-0.052706,-0.396432,1.189297,0.030495,1.189297,-0.396432,0.020000,0.790000,3,76,2.877009,76.316811,2.877009,76.316811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.467430,-41.692752,31.891726,46.595695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555497,1.405698,0.177633,0.014529,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690215,mpc-p,0,-126.340000,54.885000,0.447048,0.639042,0.570000,0.695000,-0.122952,-0.055958,-1.006328,1.616224,-0.335443,1.616224,-1.006328,0.020000,0.760000,8,75,8.330028,74.974161,8.330028,74.974161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.514000,-40.733019,31.244123,44.762476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556566,1.405099,0.179875,0.013897,0.500394,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700210,mpc-p,0,-126.340000,54.885000,0.447747,0.655981,0.560000,0.725000,-0.112253,-0.069019,-0.762370,2.287110,0.335443,2.287110,-0.762370,0.030000,0.730000,7,71,6.812195,70.830366,6.812195,70.830366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.679108,-39.770827,31.766276,44.659693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555034,1.403870,0.176625,0.013238,0.500405,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710060,mpc-p,0,-126.340000,54.885000,0.448208,0.672870,0.560000,0.745000,-0.111792,-0.072130,-0.518412,1.372266,0.091484,1.372266,-0.518412,0.050000,0.710000,2,79,2.004431,79.355351,2.004431,79.355351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.306928,-38.539444,32.051257,45.291470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554886,1.408153,0.180305,0.016011,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720210,mpc-p,0,-126.340000,54.885000,0.448493,0.690480,0.560000,0.765000,-0.111507,-0.074520,-0.457422,0.823360,-0.030495,0.823360,-0.457422,0.040000,0.730000,2,82,2.172427,82.236211,2.172427,82.236211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.601668,-38.361372,30.845174,46.942151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557082,1.402596,0.177250,0.014771,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730127,mpc-p,0,-126.340000,54.885000,0.448634,0.707887,0.560000,0.775000,-0.111366,-0.067113,-0.152474,1.433256,-0.030495,1.433256,-0.152474,0.050000,0.750000,-1,76,-1.442446,76.418965,-1.442446,76.418965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.476585,-38.662774,31.662691,48.143974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554945,1.394106,0.141604,0.013917,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740220,mpc-p,0,-126.340000,54.885000,0.448693,0.725806,0.570000,0.795000,-0.121307,-0.069194,-0.152474,1.372266,0.518412,1.372266,-0.152474,0.030000,0.770000,0,75,-0.075401,74.663613,-0.075401,74.663613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.761293,-38.416862,32.112500,47.459503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565369,1.400410,0.177430,0.014287,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750206,mpc-p,0,-126.340000,54.885000,0.448723,0.743735,0.570000,0.815000,-0.121277,-0.071265,-0.579401,0.945339,0.152474,0.945339,-0.579401,0.030000,0.740000,4,81,3.814044,80.601622,3.814044,80.601622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.631743,-37.635788,31.687677,44.806692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556985,1.401453,0.175622,0.013954,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760208,mpc-p,0,-126.340000,54.885000,0.448784,0.761888,0.570000,0.825000,-0.121216,-0.063112,-0.335443,1.921172,-0.396432,1.921172,-0.335443,0.030000,0.760000,3,72,2.752320,72.050741,2.752320,72.050741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.216326,-37.644498,31.480385,45.140093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555917,1.397958,0.179061,0.013368,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770212,mpc-p,0,-126.340000,54.885000,0.448938,0.780238,0.570000,0.845000,-0.121062,-0.064762,-0.091484,1.738204,-0.518412,1.738204,-0.091484,0.030000,0.730000,1,76,1.069962,75.613396,1.069962,75.613396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.544355,-36.802175,33.022000,45.436968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556505,1.398279,0.177948,0.014926,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780212,mpc-p,0,-126.340000,54.885000,0.449249,0.798769,0.570000,0.865000,-0.120751,-0.066231,-0.274453,1.372266,0.091484,1.372266,-0.274453,0.030000,0.720000,3,80,2.853158,79.591065,2.853158,79.591065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.225785,-36.265796,31.966255,45.237519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557352,1.397688,0.178223,0.013412,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790178,mpc-p,0,-126.340000,54.885000,0.449783,0.817420,0.570000,0.885000,-0.120217,-0.067580,-0.701380,0.884349,0.213464,0.884349,-0.701380,0.030000,0.750000,7,81,7.037944,80.994764,7.037944,80.994764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.201671,-35.951812,31.779943,45.250228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557355,1.394918,0.177394,0.012899,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800220,mpc-p,0,-126.340000,54.885000,0.450615,0.836388,0.570000,0.895000,-0.119385,-0.058612,-1.067318,0.579401,0.213464,0.579401,-1.067318,0.040000,0.730000,10,86,10.034884,86.256407,10.034884,86.256407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.875669,-35.508240,32.544284,45.648996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555231,1.395346,0.179637,0.014230,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810211,mpc-p,0,-126.340000,54.885000,0.451807,0.855429,0.570000,0.915000,-0.118193,-0.059571,-0.701380,1.616224,0.091484,1.616224,-0.701380,0.050000,0.760000,7,75,7.182686,75.428126,7.182686,75.428126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.708908,-35.942323,32.771246,47.805305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554483,1.395260,0.179244,0.014281,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820209,mpc-p,0,-126.340000,54.885000,0.453435,0.874642,0.570000,0.945000,-0.116565,-0.070358,-0.396432,2.409089,0.274453,2.409089,-0.396432,0.060000,0.730000,4,70,4.469601,70.244538,4.469601,70.244538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.066892,-35.874178,35.966491,49.128893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556810,1.414907,0.180693,0.016030,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830209,mpc-p,0,-126.340000,54.885000,0.455573,0.894007,0.570000,0.965000,-0.114427,-0.070993,-0.396432,2.775027,0.457422,2.775027,-0.396432,0.060000,0.680000,6,72,5.567811,71.656820,5.567811,71.656820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.017814,-35.548549,36.030140,48.816431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556042,1.393234,0.179982,0.014162,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840209,mpc-p,0,-126.340000,54.885000,0.458296,0.913510,0.570000,0.995000,-0.111704,-0.081490,-0.701380,2.653048,0.335443,2.653048,-0.701380,0.060000,0.670000,10,73,9.604402,72.805718,9.604402,72.805718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.349338,-35.179732,35.464664,47.908205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555877,1.391801,0.176555,0.013331,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850211,mpc-p,0,-126.340000,54.885000,0.461678,0.933140,0.580000,1.025000,-0.118322,-0.091860,-0.274453,1.433256,-0.274453,1.433256,-0.274453,0.070000,0.760000,5,73,5.203938,73.441714,5.203938,73.441714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.597473,-34.567169,36.232229,47.410252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556407,1.391911,0.179625,0.013781,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860201,mpc-p,0,-126.340000,54.885000,0.465790,0.952856,0.590000,1.035000,-0.124210,-0.082144,0.213464,0.823360,-0.213464,0.823360,0.213464,0.070000,0.690000,1,86,1.392444,85.500748,1.392444,85.500748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.837410,-33.920742,35.921259,48.255110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556065,1.389150,0.176529,0.013085,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870096,mpc-p,0,-126.340000,54.885000,0.470660,0.972477,0.600000,1.045000,-0.129340,-0.072523,0.823360,-0.091484,0.518412,-0.091484,0.823360,0.060000,0.780000,-3,86,-2.550748,86.183579,-2.550748,86.183579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.556746,-34.253410,34.363349,50.387153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538669,1.381158,0.142366,0.013672,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007581,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880208,mpc-p,0,-126.340000,54.885000,0.476533,0.992606,0.610000,1.045000,-0.133467,-0.052394,0.152474,0.213464,0.213464,0.213464,0.152474,0.050000,0.800000,5,84,4.991045,83.875767,4.991045,83.875767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.580759,-34.593957,33.918356,49.420568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555534,1.389813,0.177508,0.013670,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890216,mpc-p,0,-126.340000,54.885000,0.483312,1.012585,0.620000,1.065000,-0.136688,-0.052415,0.213464,1.677214,0.213464,1.677214,0.213464,0.050000,0.830000,7,69,6.631928,69.218257,6.631928,69.218257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.330949,-35.055504,35.332762,49.272883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555551,1.388560,0.176849,0.013360,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900144,mpc-p,0,-126.340000,54.885000,0.491062,1.032441,0.620000,1.105000,-0.128938,-0.072559,-0.030495,3.140965,0.030495,3.140965,-0.030495,0.050000,0.760000,12,61,11.784071,61.179542,11.784071,61.179542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.175583,-34.750423,37.007028,49.711765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553375,1.378608,0.136635,0.013272,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910120,mpc-p,0,-126.340000,54.885000,0.499949,1.052409,0.620000,1.125000,-0.120051,-0.072591,-0.274453,2.897006,0.274453,2.897006,-0.274453,0.060000,0.660000,16,72,15.666662,71.888022,15.666662,71.888022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.541798,-33.658338,39.773346,50.668031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557297,1.416603,0.153752,0.014324,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920098,mpc-p,0,-126.340000,54.885000,0.510010,1.072374,0.630000,1.145000,-0.119990,-0.072626,-0.457422,1.006328,-0.213464,1.006328,-0.457422,0.110000,0.660000,12,88,12.403788,87.618262,12.403788,87.618262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.787053,-32.940571,40.432523,50.901825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563813,1.517924,0.195951,0.015775,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930059,mpc-p,0,-126.340000,54.885000,0.521295,1.092274,0.630000,1.155000,-0.108705,-0.062726,0.579401,-0.762370,-0.274453,-0.762370,0.579401,0.120000,0.740000,4,96,4.148270,96.213458,4.148270,96.213458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.296159,-33.340870,40.187862,53.993484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548364,1.419313,0.194272,0.016807,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940607,mpc-p,0,-126.340000,54.885000,0.534668,1.113281,0.640000,1.155000,-0.105332,-0.041719,0.457422,0.030495,0.213464,0.030495,0.457422,0.100000,0.850000,9,82,9.345137,82.297686,9.345137,82.297686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.695153,-34.660704,37.992424,55.645029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572291,1.422889,0.257786,0.018782,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950058,mpc-p,0,-126.340000,54.885000,0.547956,1.132022,0.650000,1.175000,-0.102044,-0.042978,0.518412,1.982162,0.152474,1.982162,0.518412,0.090000,0.840000,13,66,13.421426,66.467287,13.421426,66.467287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.730843,-35.351348,41.065775,54.960546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545903,1.655666,0.230193,0.030485,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960067,mpc-p,0,-126.340000,54.885000,0.563433,1.151756,0.660000,1.205000,-0.096567,-0.053244,0.701380,3.994819,-0.152474,3.994819,0.701380,0.110000,0.750000,13,56,13.396581,56.481359,13.396581,56.481359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.921928,-35.243763,43.730132,55.403148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568189,1.530412,0.195949,0.016717,0.500634,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970060,mpc-p,0,-126.340000,54.885000,0.580388,1.171314,0.670000,1.235000,-0.089612,-0.063686,0.762370,2.653048,0.152474,2.653048,0.762370,0.120000,0.670000,14,73,14.384851,73.031015,14.384851,73.031015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.737625,-34.371041,46.192076,55.925219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549905,1.747489,0.264375,0.037189,0.503584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980061,mpc-p,0,-126.340000,54.885000,0.598914,1.190711,0.680000,1.255000,-0.081086,-0.064289,0.945339,0.152474,-0.152474,0.152474,0.945339,0.130000,0.670000,14,94,13.955843,93.828124,13.955843,93.828124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.969713,-34.062797,43.128408,54.998856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553098,1.558709,0.226315,0.020650,0.500494,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990058,mpc-p,0,-126.340000,54.885000,0.619041,1.209889,0.700000,1.255000,-0.080959,-0.045111,1.372266,-1.433256,-0.579401,-1.433256,1.372266,0.140000,0.770000,11,100,10.606576,100.161216,10.606576,100.161216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.757383,-34.724984,41.853717,57.780075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553037,1.511336,0.212518,0.016295,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000125,mpc-p,0,-126.340000,54.885000,0.640985,1.228956,0.720000,1.255000,-0.079015,-0.026044,1.921172,-0.457422,0.213464,-0.457422,1.921172,0.130000,0.870000,10,85,9.559801,85.018190,9.559801,85.018190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.287785,-36.077977,42.150038,60.278892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552504,1.391792,0.173558,0.011750,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010087,mpc-p,0,-126.340000,54.885000,0.664399,1.247546,0.740000,1.275000,-0.075601,-0.027454,1.555235,2.897006,-0.335443,2.897006,1.555235,0.100000,0.890000,20,55,20.195523,54.956304,20.195523,54.956304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.965669,-37.300701,42.758631,59.126911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547353,1.390237,0.156098,0.012519,0.500176,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020139,mpc-p,0,-126.340000,54.885000,0.689777,1.265985,0.750000,1.315000,-0.060223,-0.049015,1.372266,4.238777,-0.152474,4.238777,1.372266,0.150000,0.700000,21,57,21.236021,57.458279,21.236021,57.458279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.153438,-36.195590,52.343452,63.780489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556199,1.379376,0.147616,0.012425,0.500574,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030058,mpc-p,0,-126.340000,54.885000,0.716579,1.283829,0.770000,1.335000,-0.053421,-0.051171,0.945339,2.104141,0.335443,2.104141,0.945339,0.200000,0.630000,22,81,21.500138,80.908645,21.500138,80.908645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.660719,-35.625860,52.457712,63.880170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537903,1.379171,0.138001,0.012837,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007572,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040210,mpc-p,0,-126.340000,54.885000,0.745857,1.301696,0.790000,1.355000,-0.044143,-0.053304,2.348100,-0.213464,-0.152474,-0.213464,2.348100,0.210000,0.670000,11,96,10.840822,96.430611,10.840822,96.430611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.057582,-35.805451,49.846551,63.915015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556834,1.382973,0.188690,0.013400,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050209,mpc-p,0,-126.340000,54.885000,0.776542,1.318860,0.820000,1.355000,-0.043458,-0.036140,2.226120,-0.884349,0.030495,-0.884349,2.226120,0.170000,0.810000,18,91,18.119942,91.283281,18.119942,91.283281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.662125,-37.053449,46.132096,64.089764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556273,1.383844,0.199386,0.013897,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060208,mpc-p,0,-126.340000,54.885000,0.809085,1.335555,0.850000,1.365000,-0.040915,-0.029445,2.104141,0.945339,0.518412,0.945339,2.104141,0.180000,0.860000,22,72,21.796151,71.692986,21.796151,71.692986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.261104,-37.893762,48.494600,64.144962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558475,1.385836,0.187103,0.014084,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070212,mpc-p,0,-126.340000,54.885000,0.843515,1.351749,0.880000,1.375000,-0.036485,-0.023251,2.043152,2.957996,-0.518412,2.957996,2.043152,0.200000,0.800000,24,60,24.186750,59.672152,24.186750,59.672152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.937325,-37.535384,51.263385,63.276669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556738,1.391582,0.174023,0.014910,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080127,mpc-p,0,-126.340000,54.885000,0.879496,1.367255,0.910000,1.395000,-0.030504,-0.027745,2.043152,3.140965,0.030495,3.140965,2.043152,0.220000,0.700000,26,66,25.555814,65.558662,25.555814,65.558662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.625839,-36.646633,52.951425,62.967784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558964,1.388885,0.174092,0.014326,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090147,mpc-p,0,-126.340000,54.885000,0.917740,1.382335,0.950000,1.415000,-0.032260,-0.032665,3.140965,1.006328,0.335443,1.006328,3.140965,0.260000,0.650000,13,86,13.236756,86.230398,13.236756,86.230398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.076391,-35.660887,52.480767,63.046373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547042,1.389295,0.174106,0.014392,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100209,mpc-p,0,-126.340000,54.885000,0.958053,1.396842,0.990000,1.415000,-0.031947,-0.018158,4.543725,-0.945339,-0.274453,-0.945339,4.543725,0.210000,0.720000,8,97,8.132978,97.357818,8.132978,97.357818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.562689,-36.310306,46.423478,62.767057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554942,1.388051,0.190858,0.013682,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110091,mpc-p,0,-126.340000,54.885000,0.999495,1.410428,1.040000,1.405000,-0.040505,0.005428,4.482736,-1.677214,0.030495,-1.677214,4.482736,0.160000,0.810000,16,97,15.600740,97.254077,15.600740,97.254077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.047306,-37.224212,42.873925,61.132684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555774,1.389341,0.201136,0.013412,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120208,mpc-p,0,-126.340000,54.885000,1.043815,1.423618,1.090000,1.405000,-0.046185,0.018618,4.116798,1.006328,0.518412,1.006328,4.116798,0.150000,0.880000,23,70,23.299421,69.707678,23.299421,69.707678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.368549,-38.390133,45.203189,62.353090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557938,1.389719,0.212102,0.015026,0.500228,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130217,mpc-p,0,-126.340000,54.885000,1.089519,1.435908,1.140000,1.435000,-0.050481,0.000908,4.604715,3.262944,-0.152474,3.262944,4.604715,0.180000,0.800000,19,55,19.296880,54.638110,19.296880,54.638110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.662853,-37.966279,51.184623,64.976718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555652,1.413373,0.185188,0.014816,0.500285,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140215,mpc-p,0,-126.340000,54.885000,1.137001,1.447393,1.190000,1.465000,-0.052999,-0.017607,5.336590,3.811850,-0.579401,3.811850,5.336590,0.200000,0.650000,13,61,13.222848,60.571286,13.222848,60.571286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.177199,-37.517731,51.316515,65.613705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557630,1.391685,0.176475,0.013940,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150212,mpc-p,0,-126.340000,54.885000,1.186276,1.458047,1.250000,1.495000,-0.063724,-0.036953,6.434403,1.494245,-0.152474,1.494245,6.434403,0.190000,0.590000,6,82,5.612987,82.318148,5.612987,82.318148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.679948,-36.777264,49.405215,63.462222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556529,1.390460,0.174880,0.012931,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160213,mpc-p,0,-126.340000,54.885000,1.237331,1.467836,1.330000,1.495000,-0.092669,-0.027164,7.593205,-1.494245,0.091484,-1.494245,7.593205,0.140000,0.670000,0,100,-0.144838,100.114532,-0.144838,100.114532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.614626,-36.436037,47.540038,62.298028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557636,1.391322,0.185430,0.014998,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170209,mpc-p,0,-126.340000,54.885000,1.290089,1.476714,1.410000,1.485000,-0.119911,-0.008286,8.630029,-2.592058,-0.518412,-2.592058,8.630029,0.100000,0.830000,-6,96,-5.777989,95.971197,-5.777989,95.971197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.798159,-37.006105,48.744448,64.729395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557123,1.390509,0.223044,0.014117,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180208,mpc-p,0,-126.340000,54.885000,1.344535,1.484653,1.500000,1.465000,-0.155465,0.019653,8.020133,0.579401,-0.091484,0.579401,8.020133,0.060000,0.970000,3,59,3.289270,58.953348,3.289270,58.953348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.783482,-37.970110,49.624710,64.777766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555057,1.390898,0.203191,0.012943,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190119,mpc-p,0,-126.340000,54.885000,1.400107,1.491557,1.580000,1.485000,-0.179893,0.006557,7.837164,2.592058,-0.091484,2.592058,7.837164,0.080000,0.780000,4,56,3.840887,55.773468,3.840887,55.773468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.682811,-37.139868,57.881952,68.448177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555911,1.393478,0.175747,0.014232,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200212,mpc-p,0,-126.340000,54.885000,1.458293,1.497569,1.660000,1.505000,-0.201707,-0.007431,7.593205,1.799193,-1.006328,1.799193,7.593205,0.060000,0.630000,9,74,8.876104,73.591028,8.876104,73.591028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.521059,-36.324072,55.191097,64.829873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558018,1.392536,0.176372,0.013874,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210215,mpc-p,0,-126.340000,54.885000,1.517478,1.502479,1.740000,1.505000,-0.222522,-0.002521,6.922320,-0.701380,-0.335443,-0.701380,6.922320,0.080000,0.650000,12,92,11.618515,92.410586,11.618515,92.410586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.727063,-35.559910,51.454156,61.450514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557209,1.393380,0.186212,0.014427,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220210,mpc-p,0,-126.340000,54.885000,1.578060,1.506313,1.830000,1.495000,-0.251940,0.011313,8.020133,-2.104141,0.335443,-2.104141,8.020133,0.090000,0.780000,-1,93,-0.799228,92.818020,-0.799228,92.818020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.070133,-35.517828,50.356538,62.590118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557473,1.437960,0.202315,0.015531,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230211,mpc-p,0,-126.340000,54.885000,1.640062,1.509050,1.910000,1.485000,-0.269938,0.024050,7.837164,-1.250287,0.396432,-1.250287,7.837164,0.100000,0.860000,-2,78,-1.938782,78.482681,-1.938782,78.482681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.433626,-35.766195,48.513583,61.878844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557475,1.395448,0.185414,0.016061,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240212,mpc-p,0,-126.340000,54.885000,1.703366,1.510659,1.990000,1.485000,-0.286634,0.025659,7.776174,0.762370,-0.091484,0.762370,7.776174,0.080000,0.810000,2,65,1.511953,64.841254,1.511953,64.841254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.157179,-35.638452,48.079732,58.178635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555631,1.394268,0.172237,0.013425,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250212,mpc-p,0,-126.340000,54.885000,1.767894,1.511119,2.070000,1.505000,-0.302106,0.006119,6.617372,1.921172,0.030495,1.921172,6.617372,0.080000,0.720000,12,60,12.309157,60.131051,12.309157,60.131051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.923825,-35.134435,48.392133,56.667580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557040,1.395320,0.176961,0.014326,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260098,mpc-p,0,-126.340000,54.885000,1.832812,1.510422,2.140000,1.515000,-0.307188,-0.004578,6.495393,1.067318,-0.518412,1.067318,6.495393,0.050000,0.660000,19,70,18.792825,70.216758,18.792825,70.216758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.487121,-34.173956,49.341176,56.776157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588147,1.417281,0.194228,0.017701,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270094,mpc-p,0,-126.340000,54.885000,1.899514,1.508535,2.200000,1.505000,-0.300486,0.003535,5.763517,-1.494245,-0.274453,-1.494245,5.763517,0.100000,0.660000,20,91,20.255423,91.051462,20.255423,91.051462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.864102,-33.234299,47.444948,56.370146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550507,1.569686,0.250191,0.049458,0.500881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280118,mpc-p,0,-126.340000,54.885000,1.967379,1.505432,2.270000,1.495000,-0.302621,0.010432,5.702528,-3.140965,-0.091484,-3.140965,5.702528,0.140000,0.710000,16,100,16.025769,100.289181,16.025769,100.289181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.402121,-33.368566,46.050696,58.900112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610401,1.680058,0.266931,0.054693,0.501054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290120,mpc-p,0,-126.340000,54.885000,2.035985,1.501116,2.340000,1.465000,-0.304015,0.036116,5.946486,-2.470079,-0.213464,-2.470079,5.946486,0.140000,0.860000,14,83,14.233936,82.894721,14.233936,82.894721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.166230,-34.634462,45.557931,61.178098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618368,1.750310,0.319027,0.043809,0.500845,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300073,mpc-p,0,-126.340000,54.885000,2.105036,1.495601,2.400000,1.465000,-0.294964,0.030601,6.129455,0.884349,0.091484,0.884349,6.129455,0.180000,0.860000,10,53,10.288866,53.104756,10.288866,53.104756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.895003,-35.655837,46.196631,60.569965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567670,1.650097,0.245489,0.021892,0.502426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310065,mpc-p,0,-126.340000,54.885000,2.175060,1.488833,2.470000,1.485000,-0.294940,0.003833,5.824507,3.323933,-0.457422,3.323933,5.824507,0.180000,0.730000,15,40,14.801156,40.074638,14.801156,40.074638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.134292,-35.488981,49.470594,62.049362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565779,1.778032,1.343246,0.036134,0.500824,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009237,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320069,mpc-p,0,-126.340000,54.885000,2.245774,1.480815,2.530000,1.505000,-0.284226,-0.024185,6.129455,1.006328,-0.396432,1.006328,6.129455,0.160000,0.540000,17,71,17.099942,71.493474,17.099942,71.493474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.848394,-33.380708,54.898770,64.796068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579057,1.754398,0.231647,0.025593,0.500912,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330058,mpc-p,0,-126.340000,54.885000,2.316886,1.471572,2.590000,1.495000,-0.273114,-0.023428,6.434403,-2.714037,-0.396432,-2.714037,6.434403,0.180000,0.570000,13,99,13.036080,99.172948,13.036080,99.172948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.848337,-32.351736,51.907050,64.482605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.970368,1.766934,0.281880,0.042158,0.501119,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008576,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340071,mpc-p,0,-126.340000,54.885000,2.388574,1.461067,2.670000,1.455000,-0.281426,0.006067,6.556382,-4.970653,-0.335443,-4.970653,6.556382,0.160000,0.750000,13,104,13.158702,103.957589,13.158702,103.957589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.433485,-32.735922,52.487565,68.680115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581480,1.690184,0.294166,0.023748,0.501246,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350062,mpc-p,0,-126.340000,54.885000,2.460407,1.449355,2.740000,1.425000,-0.279593,0.024355,6.922320,-3.628881,-0.274453,-3.628881,6.922320,0.170000,0.900000,10,80,9.614627,80.049147,9.614627,80.049147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.243037,-33.776133,53.660662,69.941555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564966,1.793578,0.318987,0.040000,0.501137,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360073,mpc-p,0,-126.340000,54.885000,2.532590,1.436398,2.810000,1.405000,-0.277410,0.031398,6.617372,0.579401,-0.030495,0.579401,6.617372,0.150000,0.890000,17,45,16.751632,45.049380,16.751632,45.049380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.349884,-34.326708,53.894671,67.318665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620291,1.658925,0.243803,0.041419,0.501931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370062,mpc-p,0,-126.340000,54.885000,2.604729,1.422262,2.890000,1.425000,-0.285271,-0.002738,6.617372,2.470079,0.030495,2.470079,6.617372,0.160000,0.690000,17,42,16.972770,41.781631,16.972770,41.781631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.773016,-33.278364,60.213543,70.587134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570541,1.411701,0.160636,0.012562,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380141,mpc-p,0,-126.340000,54.885000,2.677520,1.406796,2.960000,1.435000,-0.282480,-0.028204,7.410237,1.311276,-0.640391,1.311276,7.410237,0.170000,0.510000,10,64,10.066232,63.919358,10.066232,63.919358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.643217,-32.099990,61.054784,71.786588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558581,1.397276,0.139811,0.012529,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390212,mpc-p,0,-126.340000,54.885000,2.750162,1.390157,3.050000,1.425000,-0.299838,-0.034843,8.508050,-3.018985,-0.091484,-3.018985,8.508050,0.160000,0.550000,-1,94,-1.121938,94.468180,-1.121938,94.468180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.971994,-30.845681,58.042010,69.178380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557855,1.408839,0.195793,0.013587,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400211,mpc-p,0,-126.340000,54.885000,2.822092,1.372489,3.140000,1.385000,-0.317908,-0.012511,8.812998,-5.092632,0.030495,-5.092632,8.812998,0.120000,0.720000,-2,98,-2.319923,98.192788,-2.319923,98.192788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.083702,-30.723153,57.246724,71.192065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557286,1.409258,0.208507,0.012564,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410127,mpc-p,0,-126.340000,54.885000,2.893142,1.353869,3.240000,1.355000,-0.346858,-0.001131,9.239925,-3.750861,-0.152474,-3.750861,9.239925,0.090000,0.890000,-5,72,-5.265368,71.802663,-5.265368,71.802663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.412979,-31.136553,57.700334,70.230297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553968,1.397479,0.169461,0.013913,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420217,mpc-p,0,-126.340000,54.885000,2.965059,1.333828,3.330000,1.335000,-0.364941,-0.001172,8.142112,0.274453,-0.335443,0.274453,8.142112,0.070000,0.780000,6,47,5.768800,46.585481,5.768800,46.585481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.700706,-30.444594,58.616471,66.882116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557258,1.405386,0.178215,0.014409,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430125,mpc-p,0,-126.340000,54.885000,3.035205,1.313115,3.410000,1.345000,-0.374795,-0.031885,7.532216,1.799193,-0.152474,1.799193,7.532216,0.060000,0.650000,12,41,12.174712,40.974383,12.174712,40.974383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.858637,-29.131128,61.702206,68.222389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556899,1.408435,0.177886,0.012300,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440117,mpc-p,0,-126.340000,54.885000,3.105394,1.291226,3.500000,1.345000,-0.394606,-0.053774,6.861330,0.091484,-0.945339,0.091484,6.861330,0.080000,0.570000,13,59,12.941370,58.810687,12.941370,58.810687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.181871,-27.218743,60.559298,66.658294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550103,1.397576,0.137037,0.013894,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450209,mpc-p,0,-126.340000,54.885000,3.175625,1.268145,3.570000,1.325000,-0.394375,-0.056855,6.312424,-4.360757,-0.152474,-4.360757,6.312424,0.110000,0.480000,12,102,11.901854,102.402620,11.901854,102.402620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.144414,-24.714932,57.956250,64.516754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556800,1.405979,0.205041,0.012319,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460091,mpc-p,0,-126.340000,54.885000,3.243672,1.244643,3.630000,1.285000,-0.386328,-0.040357,6.434403,-6.434403,-0.091484,-6.434403,6.434403,0.110000,0.710000,9,101,9.286531,101.014148,9.286531,101.014148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.984902,-24.701086,57.045075,70.132155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539099,1.396548,0.177362,0.013495,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470117,mpc-p,0,-126.340000,54.885000,3.311894,1.219942,3.690000,1.255000,-0.378106,-0.035058,5.946486,-3.140965,0.701380,-3.140965,5.946486,0.150000,0.890000,9,57,8.622207,57.360706,8.622207,57.360706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.313787,-25.533936,57.795543,71.568709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553807,1.410282,0.222046,0.014779,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480091,mpc-p,0,-126.340000,54.885000,3.378884,1.194561,3.750000,1.255000,-0.371116,-0.060439,3.994819,1.189297,0.030495,1.189297,3.994819,0.110000,0.750000,32,30,31.824390,29.535454,31.824390,29.535454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.931107,-24.449766,60.902012,70.260477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546080,1.397904,0.144755,0.012625,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490210,mpc-p,0,-126.340000,54.885000,3.445866,1.168053,3.800000,1.265000,-0.354134,-0.096947,3.262944,1.555235,-0.518412,1.555235,3.262944,0.160000,0.540000,34,40,33.918554,39.967345,33.918554,39.967345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.118752,-22.044970,66.225872,74.241122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557283,1.407264,0.176047,0.014907,0.502075,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500119,mpc-p,0,-126.340000,54.885000,3.510430,1.141417,3.840000,1.255000,-0.329570,-0.113583,3.811850,-1.921172,0.091484,-1.921172,3.811850,0.290000,0.420000,13,77,13.308263,77.020293,13.308263,77.020293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.543073,-19.974322,66.540769,78.007846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552563,1.401662,0.154844,0.012976,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510090,mpc-p,0,-126.340000,54.885000,3.574318,1.113998,3.890000,1.215000,-0.315682,-0.101002,5.275601,-6.068465,-0.518412,-6.068465,5.275601,0.250000,0.550000,3,101,2.959831,101.005830,2.959831,101.005830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.333499,-19.516964,62.786881,79.457402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563550,1.409325,0.203265,0.012917,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520208,mpc-p,0,-126.340000,54.885000,3.637972,1.085616,3.950000,1.165000,-0.312028,-0.079384,5.824507,-6.739351,0.213464,-6.739351,5.824507,0.180000,0.770000,5,89,5.091825,89.059200,5.091825,89.059200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.390664,-20.314125,63.030369,80.917923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558050,1.415332,0.215272,0.014865,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530126,mpc-p,0,-126.340000,54.885000,3.699165,1.057318,4.010000,1.145000,-0.310835,-0.087682,4.055809,-2.226120,0.213464,-2.226120,4.055809,0.130000,0.860000,28,44,27.615098,42.718728,27.615098,42.718728,0.000000,1.340472,0.000000,64.000000,0.000000,0.000000,-97.004103,-21.351390,61.526202,75.441475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551812,1.398675,0.148766,0.013024,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540209,mpc-p,0,-126.340000,54.885000,3.760096,1.028145,4.060000,1.135000,-0.299904,-0.106855,3.689871,1.616224,-0.030495,1.616224,3.689871,0.170000,0.680000,28,23,28.397082,23.477271,28.397082,23.477271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.947171,-20.365259,68.884486,79.231412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556953,1.406157,0.178651,0.013644,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550208,mpc-p,0,-126.340000,54.885000,3.819214,0.998883,4.090000,1.145000,-0.270786,-0.146117,3.323933,0.274453,-0.945339,0.274453,3.323933,0.250000,0.430000,23,52,23.188246,51.834701,23.188246,51.834701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.480694,-17.708992,73.815019,84.387645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555595,1.406938,0.175864,0.012665,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560128,mpc-p,0,-126.340000,54.885000,3.876525,0.969612,4.130000,1.125000,-0.253475,-0.155388,3.994819,-3.689871,-0.884349,-3.689871,3.994819,0.250000,0.420000,17,85,16.655449,84.857282,16.655449,84.857282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.505523,-15.873075,67.920993,79.523492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554222,1.398959,0.139413,0.013495,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570211,mpc-p,0,-126.340000,54.885000,3.933382,0.939693,4.180000,1.065000,-0.246618,-0.125307,4.360757,-7.227268,0.518412,-7.227268,4.360757,0.260000,0.610000,10,100,9.882982,100.215033,9.882982,100.215033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.789187,-15.123017,66.371480,79.725752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556292,1.409496,0.200554,0.014939,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580212,mpc-p,0,-126.340000,54.885000,3.988356,0.909936,4.220000,1.015000,-0.231644,-0.105064,3.445913,-5.519559,0.274453,-5.519559,3.445913,0.210000,0.810000,24,71,24.209434,70.811591,24.209434,70.811591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.668809,-15.833374,65.500890,79.885363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555936,1.406808,0.243143,0.012962,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590116,mpc-p,0,-126.340000,54.885000,4.041372,0.880475,4.260000,1.005000,-0.218628,-0.124525,2.348100,-0.701380,0.213464,-0.701380,2.348100,0.190000,0.790000,39,30,39.219551,30.399348,39.219551,30.399348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.394670,-15.959527,68.306569,78.889416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558077,1.410286,0.176107,0.013808,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600212,mpc-p,0,-126.340000,54.885000,4.093934,0.850541,4.290000,1.005000,-0.196066,-0.154459,3.506902,1.250287,-0.335443,1.250287,3.506902,0.280000,0.550000,21,31,20.681885,31.127575,20.681885,31.127575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.133588,-13.784309,74.105447,82.110982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556180,1.407250,0.188697,0.013672,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610214,mpc-p,0,-126.340000,54.885000,4.144526,0.821066,4.330000,1.005000,-0.185474,-0.183934,3.567892,-0.701380,-0.274453,-0.701380,3.567892,0.270000,0.400000,20,58,19.871868,57.818047,19.871868,57.818047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.373096,-11.741975,75.954177,87.705919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557956,1.406629,0.175760,0.013592,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620129,mpc-p,0,-126.340000,54.885000,4.193200,0.792122,4.380000,0.965000,-0.186800,-0.172878,4.177788,-4.848673,-0.518412,-4.848673,4.177788,0.270000,0.440000,12,90,12.095784,90.055914,12.095784,90.055914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.121152,-9.999295,70.863912,80.037666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554800,1.400348,0.153627,0.014013,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630212,mpc-p,0,-126.340000,54.885000,4.241184,0.763059,4.440000,0.915000,-0.198816,-0.151941,4.665705,-6.922320,0.274453,-6.922320,4.665705,0.220000,0.640000,10,92,10.350460,92.483096,10.350460,92.483096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.581178,-9.836681,69.435238,80.591060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555970,1.407224,0.187937,0.013159,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640211,mpc-p,0,-126.340000,54.885000,4.287263,0.734698,4.480000,0.875000,-0.192737,-0.140302,3.933829,-4.421746,0.274453,-4.421746,3.933829,0.190000,0.790000,20,60,20.146197,60.217873,20.146197,60.217873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.177691,-10.252609,68.105142,77.591114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556810,1.408225,0.190858,0.013279,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650211,mpc-p,0,-126.340000,54.885000,4.331850,0.706886,4.520000,0.855000,-0.188150,-0.148114,2.714037,-0.579401,0.213464,-0.579401,2.714037,0.180000,0.720000,33,34,33.048687,33.599073,33.048687,33.599073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.504073,-9.474191,69.200255,74.120297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558014,1.676382,0.239826,0.614373,0.500708,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660061,mpc-p,0,-126.340000,54.885000,4.374308,0.680122,4.550000,0.855000,-0.175692,-0.174878,1.921172,1.189297,-0.335443,1.189297,1.921172,0.250000,0.530000,32,33,32.401181,33.322826,32.401181,33.322826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.064524,-7.790227,70.932475,75.305345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555506,1.457169,0.196915,0.018263,0.500368,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670060,mpc-p,0,-126.340000,54.885000,4.415935,0.653687,4.580000,0.845000,-0.164065,-0.191313,1.921172,1.189297,-0.457422,-0.945339,2.348100,0.330000,0.410000,22,43,22.294652,43.402329,22.294652,43.402329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.860551,-6.466190,71.048640,77.588211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555159,1.827784,0.232782,0.152707,0.500754,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008280,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680057,mpc-p,0,-126.340000,54.885000,4.456088,0.628084,4.610000,0.815000,-0.153912,-0.186916,2.836017,-4.543725,0.274453,-4.543725,2.836017,0.310000,0.390000,14,88,14.154425,92.745751,14.154425,92.745751,0.000000,-4.343422,0.000000,64.000000,0.000000,0.000000,-105.488399,-3.686129,70.639682,76.043019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546860,1.467788,0.199684,0.016519,0.500821,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690063,mpc-p,0,-126.340000,54.885000,4.494820,0.603385,4.650000,0.765000,-0.155180,-0.161615,3.323933,-8.081122,0.579401,-8.081122,3.323933,0.140000,0.580000,28,110,28.000896,109.621403,28.000896,109.621403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.584132,-3.196431,68.635486,77.514152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568324,1.689315,0.254616,0.017910,0.503447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700062,mpc-p,0,-126.340000,54.885000,4.532097,0.579713,4.680000,0.705000,-0.147903,-0.125287,2.897006,-6.251434,0.152474,-6.251434,2.897006,0.150000,0.840000,30,77,30.422964,76.778296,30.422964,76.778296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.787450,-4.576795,71.516030,82.957618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547437,1.663203,0.306384,0.020456,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710072,mpc-p,0,-126.340000,54.885000,4.568006,0.557119,4.720000,0.675000,-0.151994,-0.117881,2.470079,-0.762370,-0.518412,-0.762370,2.470079,0.290000,0.840000,16,32,16.321627,31.963558,16.321627,31.963558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.847103,-4.592676,74.537421,82.646332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552513,1.423458,0.150514,0.011586,0.517381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720059,mpc-p,0,-126.340000,54.885000,4.602454,0.535765,4.740000,0.695000,-0.137546,-0.159235,2.348100,3.445913,0.030495,3.445913,2.348100,0.200000,0.610000,29,13,29.395788,13.457787,29.395788,13.457787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.019655,-2.900471,80.770240,88.454083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541471,1.484657,0.152226,0.012766,0.500634,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730107,mpc-p,0,-126.340000,54.885000,4.635754,0.515564,4.770000,0.715000,-0.134246,-0.199436,1.372266,1.738204,-0.274453,1.738204,1.372266,0.270000,0.340000,29,48,28.562235,48.354151,28.562235,48.354151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.044869,-0.173668,81.997433,93.010384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557316,1.419928,0.135983,0.012175,0.500380,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740080,mpc-p,0,-126.340000,54.885000,4.667481,0.496874,4.800000,0.695000,-0.132519,-0.198126,1.982162,-3.933829,-0.335443,-3.933829,1.982162,0.270000,0.350000,20,93,20.357546,96.403424,20.357546,96.403424,0.000000,-3.049273,0.000000,64.000000,0.000000,0.000000,-100.679306,1.705155,75.507711,81.028004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562789,1.422353,0.143455,0.011600,0.507148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750093,mpc-p,0,-126.340000,54.885000,4.698047,0.479550,4.830000,0.645000,-0.131953,-0.165450,2.287110,-7.654195,0.091484,-7.654195,2.287110,0.280000,0.380000,13,112,13.063161,112.450000,13.063161,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.442609,2.139165,72.815094,82.188312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.528845,1.402752,0.169880,0.011173,0.500467,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760215,mpc-p,0,-126.340000,54.885000,4.727663,0.463588,4.850000,0.595000,-0.122337,-0.131412,2.409089,-5.214611,0.152474,-5.214611,2.409089,0.220000,0.870000,18,72,18.071995,71.760678,18.071995,71.760678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.110862,0.505423,75.003313,88.367751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552262,1.413207,0.229472,0.013821,0.500271,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770213,mpc-p,0,-126.340000,54.885000,4.755688,0.449425,4.870000,0.585000,-0.114312,-0.135575,0.640391,1.128308,0.884349,1.128308,0.640391,0.210000,0.810000,36,27,36.291277,24.954576,36.291277,24.954576,0.000000,1.806103,0.000000,64.000000,0.000000,0.000000,-94.860295,0.289545,77.626867,86.580121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558587,1.413691,0.179229,0.014248,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780212,mpc-p,0,-126.340000,54.885000,4.782527,0.436929,4.890000,0.605000,-0.107473,-0.168071,-0.457422,3.689871,-0.152474,3.689871,-0.457422,0.260000,0.510000,41,28,40.859629,27.802272,40.859629,27.802272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.069677,1.919602,80.738579,92.497032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558190,1.416339,0.190399,0.013535,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790216,mpc-p,0,-126.340000,54.885000,4.808226,0.426163,4.890000,0.635000,-0.081774,-0.208837,0.701380,2.531068,-0.579401,2.531068,0.701380,0.350000,0.380000,21,47,20.924727,46.930976,20.924727,46.930976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.820228,2.928823,80.093946,91.277148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559001,1.412014,0.190699,0.013488,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800213,mpc-p,0,-126.340000,54.885000,4.832786,0.417204,4.910000,0.625000,-0.077214,-0.207796,1.799193,-2.531068,-0.884349,-2.531068,1.799193,0.330000,0.420000,10,87,9.922414,86.683755,9.922414,86.683755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.691619,4.477878,77.972250,88.137761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558177,1.413925,0.175631,0.013493,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810215,mpc-p,0,-126.340000,54.885000,4.856273,0.410101,4.930000,0.595000,-0.073727,-0.184899,1.677214,-5.702528,0.518412,-5.702528,1.677214,0.240000,0.600000,19,102,18.966022,102.039668,18.966022,102.039668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.606930,4.301138,74.280000,86.603228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559362,1.411152,0.203378,0.014337,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820206,mpc-p,0,-126.340000,54.885000,4.878676,0.404919,4.950000,0.545000,-0.071324,-0.140081,0.884349,-4.116798,0.823360,-4.116798,0.884349,0.220000,0.830000,28,75,27.828267,75.363022,27.828267,75.363022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.359105,2.708394,74.880510,87.593657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557796,1.414569,0.231770,0.014637,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830126,mpc-p,0,-126.340000,54.885000,4.899909,0.401715,4.950000,0.545000,-0.050091,-0.143285,-0.213464,0.457422,-0.091484,0.457422,-0.213464,0.240000,0.810000,38,40,37.646160,40.339927,37.646160,40.339927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.177916,2.259967,75.929057,84.577105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557957,1.412772,0.173902,0.014347,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840213,mpc-p,0,-126.340000,54.885000,4.920490,0.400487,4.960000,0.565000,-0.039510,-0.164513,-0.640391,3.689871,-0.335443,3.689871,-0.640391,0.330000,0.600000,32,31,31.912987,31.410712,31.912987,31.410712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.958372,2.916860,78.446890,87.948738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556201,1.412016,0.189023,0.013995,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850213,mpc-p,0,-126.340000,54.885000,4.939918,0.401331,4.960000,0.595000,-0.020082,-0.193669,-0.213464,2.531068,-0.640391,2.531068,-0.213464,0.360000,0.430000,25,55,25.197049,54.939787,25.197049,54.939787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.867047,4.150240,80.130909,90.962189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555670,1.411012,0.176308,0.012901,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860207,mpc-p,0,-126.340000,54.885000,4.958384,0.404259,4.970000,0.605000,-0.011616,-0.200741,0.762370,-0.823360,-0.030495,-0.823360,0.762370,0.330000,0.460000,19,82,19.241979,81.877414,19.241979,81.877414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.168603,4.498221,74.695179,83.535989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557222,1.410460,0.176256,0.014129,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870210,mpc-p,0,-126.340000,54.885000,4.975935,0.409306,4.980000,0.585000,-0.004065,-0.175694,1.067318,-2.836017,0.396432,-2.836017,1.067318,0.310000,0.600000,18,91,17.700221,91.401650,17.700221,91.401650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.801366,3.543431,71.765666,81.989904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556570,1.411560,0.192086,0.013462,0.501467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880214,mpc-p,0,-126.340000,54.885000,4.992573,0.416494,5.000000,0.575000,-0.007427,-0.158506,0.762370,-2.043152,0.701380,-2.043152,0.762370,0.270000,0.770000,24,74,24.178221,73.981138,24.178221,73.981138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.659713,1.876226,70.689537,80.488209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557504,1.411107,0.187980,0.012679,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890218,mpc-p,0,-126.340000,54.885000,5.008307,0.425841,5.010000,0.575000,-0.001693,-0.149159,-0.213464,1.433256,0.152474,1.433256,-0.213464,0.280000,0.760000,33,49,32.810100,49.100447,32.810100,49.100447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.678097,0.718020,70.519682,77.112353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557746,1.410071,0.180556,0.014722,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900180,mpc-p,0,-126.340000,54.885000,5.023082,0.437304,5.010000,0.605000,0.013082,-0.167696,-1.006328,3.506902,-0.457422,3.506902,-1.006328,0.280000,0.620000,42,44,42.122271,44.431269,42.122271,44.431269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.505652,0.645128,73.090963,78.066063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557081,1.421045,0.188365,0.012837,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910103,mpc-p,0,-126.340000,54.885000,5.036918,0.450864,5.010000,0.635000,0.026918,-0.184136,0.152474,3.384923,-0.518412,3.384923,0.152474,0.350000,0.520000,25,55,25.167811,54.980106,25.167811,54.980106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.573891,0.432807,73.642441,79.281875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557554,1.412352,0.190227,0.014020,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920060,mpc-p,0,-126.340000,54.885000,5.049916,0.466620,5.020000,0.655000,0.029916,-0.188380,1.555235,0.701380,-0.396432,0.701380,1.555235,0.350000,0.490000,11,82,11.127292,81.605968,11.127292,81.605968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.712515,0.331967,73.513713,81.609736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557241,1.413980,0.176682,0.016472,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930208,mpc-p,0,-126.340000,54.885000,5.062243,0.484884,5.040000,0.655000,0.022243,-0.170116,1.433256,-1.311276,0.762370,-1.311276,1.433256,0.160000,0.640000,33,90,32.994078,89.921148,32.994078,89.921148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.510305,-0.902686,69.917453,79.423235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556375,1.410990,0.175611,0.013112,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940213,mpc-p,0,-126.340000,54.885000,5.073472,0.505053,5.050000,0.655000,0.023472,-0.149947,0.945339,-1.128308,0.213464,-1.128308,0.945339,0.280000,0.770000,22,81,22.151240,81.448780,22.151240,81.448780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.491230,-2.947299,69.356045,77.898622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558376,1.410861,0.178357,0.014463,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950083,mpc-p,0,-126.340000,54.885000,5.083634,0.527034,5.060000,0.665000,0.023634,-0.137966,0.213464,2.470079,-0.030495,2.470079,0.213464,0.260000,0.790000,30,54,30.456373,53.501621,30.456373,53.501621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.310206,-4.705775,68.881184,77.253769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581337,1.413353,0.176799,0.013970,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960209,mpc-p,0,-126.340000,54.885000,5.093090,0.551707,5.070000,0.715000,0.023090,-0.163293,0.213464,4.909663,-0.823360,4.909663,0.213464,0.290000,0.660000,27,44,27.427740,43.908290,27.427740,43.908290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.925458,-5.043799,71.369240,76.273205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557586,1.411982,0.175789,0.013641,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970211,mpc-p,0,-126.340000,54.885000,5.101436,0.578153,5.080000,0.755000,0.021436,-0.176847,-0.091484,3.628881,0.274453,3.628881,-0.091484,0.310000,0.530000,26,66,26.314109,66.174016,26.314109,66.174016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.337655,-4.063327,71.438594,75.008445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556225,1.412641,0.179506,0.014324,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980073,mpc-p,0,-126.340000,54.885000,5.108662,0.606203,5.090000,0.785000,0.018662,-0.178797,0.030495,1.006328,0.762370,1.006328,0.030495,0.310000,0.570000,23,87,23.060845,86.640773,23.060845,86.640773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.942290,-4.158385,65.703861,70.241728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561775,1.701089,0.191626,0.024641,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990092,mpc-p,0,-126.340000,54.885000,5.114941,0.636659,5.100000,0.805000,0.014941,-0.168341,0.823360,0.396432,0.152474,0.396432,0.823360,0.280000,0.700000,18,84,17.717057,83.722950,17.717057,83.722950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.630871,-5.503227,63.878792,70.760768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552383,1.719127,0.218142,0.025366,0.500671,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000090,mpc-p,0,-126.340000,54.885000,5.120093,0.668968,5.110000,0.825000,0.010093,-0.156032,0.030495,1.982162,-0.213464,1.982162,0.030495,0.250000,0.780000,26,67,26.391333,66.510008,26.391333,66.510008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.838897,-6.677832,62.535232,68.309790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553607,1.735868,0.242258,0.031306,0.501405,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010125,mpc-p,0,-126.340000,54.885000,5.124087,0.703251,5.110000,0.845000,0.014087,-0.141749,-0.457422,3.811850,-0.213464,3.811850,-0.457422,0.260000,0.730000,30,59,29.531319,58.521453,29.531319,58.521453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.531232,-7.229036,63.086600,66.281076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.731954,1.709442,0.250103,0.027234,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020068,mpc-p,0,-126.340000,54.885000,5.126822,0.738986,5.110000,0.885000,0.016822,-0.146014,-1.189297,3.994819,-0.274453,3.994819,-1.189297,0.310000,0.630000,29,67,28.861151,66.977030,28.861151,66.977030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.622880,-7.117728,63.101920,65.642116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572224,1.686441,0.243662,0.025214,0.501062,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030069,mpc-p,0,-126.340000,54.885000,5.128278,0.776629,5.110000,0.925000,0.018278,-0.148371,-0.335443,2.653048,-0.579401,2.653048,-0.335443,0.290000,0.630000,22,79,22.372686,79.493197,22.372686,79.493197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.464647,-7.309434,61.604025,64.948298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581993,1.827734,0.233054,0.037345,0.502634,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040737,mpc-p,0,-126.340000,54.885000,5.128317,0.818562,5.110000,0.955000,0.018317,-0.136438,-0.213464,1.738204,-0.274453,1.738204,-0.213464,0.290000,0.680000,19,86,18.627284,85.705248,18.627284,85.705248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.260108,-8.190499,59.904831,65.023124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570577,1.690270,0.213809,0.029187,0.501001,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050288,mpc-p,0,-126.340000,54.885000,5.126949,0.857577,5.110000,0.975000,0.016949,-0.117423,-0.457422,1.982162,0.091484,1.982162,-0.457422,0.160000,0.780000,35,78,34.963218,78.326081,34.963218,78.326081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.339284,-9.549035,58.377124,63.607893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585652,2.668906,0.260379,0.040638,0.522625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060068,mpc-p,0,-126.340000,54.885000,5.124092,0.898883,5.120000,1.005000,0.004092,-0.106117,-0.945339,3.567892,-0.579401,3.567892,-0.945339,0.280000,0.780000,22,68,22.211789,67.667266,22.211789,67.667266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.161423,-11.024764,59.291680,64.059538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557869,1.678376,0.239235,0.031229,0.501384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070069,mpc-p,0,-126.340000,54.885000,5.119560,0.942432,5.110000,1.055000,0.009560,-0.112568,-0.396432,5.275601,-0.579401,5.275601,-0.396432,0.290000,0.710000,14,60,14.498522,60.248686,14.498522,60.248686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.131033,-12.060980,61.320199,67.572852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585226,1.793804,0.227951,0.153907,0.500543,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008272,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080064,mpc-p,0,-126.340000,54.885000,5.113308,0.987179,5.110000,1.095000,0.003308,-0.107821,-0.579401,4.909663,-0.274453,4.909663,-0.579401,0.240000,0.650000,19,70,19.098985,69.732230,19.098985,69.732230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.578888,-11.989753,60.509129,64.352869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589833,1.654394,0.228542,0.034581,0.500634,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090067,mpc-p,0,-126.340000,54.885000,5.105222,1.033074,5.110000,1.145000,-0.004778,-0.111926,-0.640391,3.201954,0.518412,3.201954,-0.640391,0.220000,0.640000,19,86,18.758204,85.587456,18.758204,85.587456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.366543,-12.193948,57.768585,60.646537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569210,1.728527,0.224111,0.025808,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100062,mpc-p,0,-126.340000,54.885000,5.095211,1.079916,5.100000,1.165000,-0.004789,-0.085084,-1.433256,1.006328,0.823360,1.006328,-1.433256,0.220000,0.720000,22,100,21.727157,100.468424,21.727157,100.468424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.154232,-12.999937,55.160643,59.437745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548363,1.448960,0.193431,0.014064,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110139,mpc-p,0,-126.340000,54.885000,5.083049,1.128015,5.090000,1.205000,-0.006951,-0.076985,-1.494245,3.262944,-0.030495,3.262944,-1.494245,0.190000,0.850000,23,73,23.247917,72.888900,23.247917,72.888900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.410369,-15.223293,54.445325,61.832242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554427,1.420944,0.194391,0.013234,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120144,mpc-p,0,-126.340000,54.885000,5.068802,1.176508,5.080000,1.245000,-0.011198,-0.068492,-1.799193,6.373413,-0.152474,6.373413,-1.799193,0.250000,0.810000,16,51,15.828668,51.245588,15.828668,51.245588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.874398,-16.225129,58.561952,64.808773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553638,1.408549,0.144798,0.012596,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130138,mpc-p,0,-126.340000,54.885000,5.052292,1.225544,5.070000,1.305000,-0.017708,-0.079456,-2.226120,6.556382,-0.152474,6.556382,-2.226120,0.220000,0.660000,19,62,19.317030,61.541023,19.317030,61.541023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.732951,-15.588736,61.734548,66.913245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552038,1.400704,0.145644,0.012214,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140210,mpc-p,0,-126.340000,54.885000,5.033224,1.275425,5.060000,1.345000,-0.026776,-0.069575,-1.433256,4.055809,-0.396432,4.055809,-1.433256,0.230000,0.650000,6,84,6.421306,84.238562,6.421306,84.238562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.185766,-15.266154,58.459911,62.849078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558976,1.407875,0.180359,0.014315,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150123,mpc-p,0,-126.340000,54.885000,5.011951,1.324830,5.050000,1.375000,-0.038049,-0.050170,-1.372266,1.494245,0.274453,1.494245,-1.372266,0.140000,0.700000,10,104,10.347222,103.517162,10.347222,103.517162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.583633,-15.471307,56.107009,63.443819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556216,1.408593,0.201529,0.013954,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160149,mpc-p,0,-126.340000,54.885000,4.987776,1.374970,5.040000,1.395000,-0.052224,-0.020030,-1.311276,1.616224,0.213464,1.616224,-1.311276,0.160000,0.850000,1,93,1.444807,92.699858,1.444807,92.699858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.680598,-16.926187,55.724602,65.065450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557522,1.408086,0.229676,0.014599,0.500298,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170208,mpc-p,0,-126.340000,54.885000,4.960707,1.425290,5.030000,1.425000,-0.069293,0.000290,-1.677214,3.750861,0.518412,3.750861,-1.677214,0.140000,0.920000,1,70,0.704321,70.024954,0.704321,70.024954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.872679,-17.823585,55.955534,64.521860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558963,1.407398,0.201498,0.013636,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180210,mpc-p,0,-126.340000,54.885000,4.930859,1.475191,5.010000,1.485000,-0.079141,-0.009809,-2.714037,6.251434,0.274453,6.251434,-2.714037,0.130000,0.830000,6,55,6.100751,55.434867,6.100751,55.434867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.699219,-17.909315,55.627034,61.298457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557852,1.405380,0.174028,0.014680,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190165,mpc-p,0,-126.340000,54.885000,4.898121,1.524562,4.980000,1.545000,-0.081879,-0.020438,-3.323933,6.373413,-0.396432,6.373413,-3.323933,0.100000,0.670000,11,67,10.822700,66.883175,10.822700,66.883175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.184397,-17.429930,56.834440,61.634412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550807,1.397370,0.140638,0.013660,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200215,mpc-p,0,-126.340000,54.885000,4.861867,1.573953,4.950000,1.605000,-0.088133,-0.031047,-3.994819,3.994819,-0.091484,3.994819,-3.994819,0.120000,0.640000,8,88,8.102902,88.011554,8.102902,88.011554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.710607,-17.359561,52.337895,58.209178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556740,1.406538,0.176577,0.013154,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210206,mpc-p,0,-126.340000,54.885000,4.822507,1.622437,4.920000,1.625000,-0.097493,-0.002563,-4.360757,1.921172,0.152474,1.921172,-4.360757,0.150000,0.740000,0,99,0.226120,98.666568,0.226120,98.666568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.452193,-17.931211,49.499987,58.270307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557091,1.406304,0.188824,0.014355,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220209,mpc-p,0,-126.340000,54.885000,4.779654,1.670202,4.890000,1.655000,-0.110346,0.015202,-3.994819,1.494245,0.579401,1.494245,-3.994819,0.120000,0.860000,-7,92,-6.795188,92.233596,-6.795188,92.233596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.224899,-18.758591,48.738815,59.225282,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559327,1.406498,0.228142,0.014662,0.500925,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230118,mpc-p,0,-126.340000,54.885000,4.733668,1.716599,4.850000,1.685000,-0.116332,0.031599,-4.299767,3.567892,0.152474,3.567892,-4.299767,0.080000,0.890000,-5,73,-5.279601,72.515904,-5.279601,72.515904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.727259,-19.274373,48.171488,57.947435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555936,1.408895,0.202485,0.012826,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240213,mpc-p,0,-126.340000,54.885000,4.683085,1.762748,4.810000,1.735000,-0.126915,0.027748,-4.482736,5.702528,-0.213464,5.702528,-4.482736,-0.020000,0.830000,3,58,3.217738,57.824322,3.217738,57.824322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.983369,-19.154345,50.246554,58.275077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556379,1.406399,0.176964,0.013445,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250209,mpc-p,0,-126.340000,54.885000,4.629155,1.807173,4.770000,1.795000,-0.140845,0.012173,-4.726694,4.848673,-0.335443,4.848673,-4.726694,0.000000,0.690000,-4,74,-3.662105,73.782870,-3.662105,73.782870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.440818,-18.448159,52.505650,59.595034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558906,1.414993,0.177151,0.014006,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260205,mpc-p,0,-126.340000,54.885000,4.571280,1.850167,4.730000,1.835000,-0.158720,0.015167,-4.177788,3.140965,0.091484,3.140965,-4.177788,-0.050000,0.680000,-10,88,-10.498446,87.898776,-10.498446,87.898776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.770540,-18.186834,49.622907,58.930822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557873,1.405039,0.190310,0.013855,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270208,mpc-p,0,-126.340000,54.885000,4.509305,1.891592,4.690000,1.865000,-0.180695,0.026592,-4.360757,1.494245,-0.274453,1.494245,-4.360757,0.030000,0.760000,-28,94,-28.433959,93.708258,-28.433959,93.708258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.987792,-18.239625,46.780513,57.152919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555562,1.405269,0.188896,0.012773,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280212,mpc-p,0,-126.340000,54.885000,4.443140,1.931265,4.640000,1.885000,-0.196860,0.046265,-4.482736,1.189297,0.213464,1.189297,-4.482736,-0.050000,0.850000,-27,88,-26.675757,87.659208,-26.675757,87.659208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.337787,-17.734777,46.585189,57.807130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558535,1.404477,0.196605,0.013722,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290209,mpc-p,0,-126.340000,54.885000,4.372755,1.968985,4.590000,1.915000,-0.217245,0.053985,-6.434403,2.592058,0.030495,2.592058,-6.434403,-0.140000,0.850000,-6,74,-6.006064,74.431751,-6.006064,74.431751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.928851,-17.202470,47.258924,57.185544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557623,1.404353,0.176729,0.013319,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300058,mpc-p,0,-126.340000,54.885000,4.299127,2.004120,4.530000,1.945000,-0.230873,0.059120,-8.386070,3.872840,-0.152474,3.872840,-8.386070,-0.100000,0.800000,0,67,0.261438,66.594923,0.261438,66.594923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.782571,-17.559965,51.839779,63.106333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535550,1.413794,0.155054,0.016154,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310088,mpc-p,0,-126.340000,54.885000,4.219699,2.037668,4.440000,1.985000,-0.220301,0.052668,-9.422894,3.567892,-0.030495,3.567892,-9.422894,-0.050000,0.720000,-2,73,-1.930769,73.433158,-1.930769,73.433158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.625592,-18.039676,49.932402,62.270854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556756,1.406163,0.174653,0.011113,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320206,mpc-p,0,-126.340000,54.885000,4.134938,2.069074,4.350000,2.015000,-0.215062,0.054074,-9.483883,2.043152,0.823360,2.043152,-9.483883,-0.030000,0.710000,-10,85,-10.400282,84.996787,-10.400282,84.996787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.896994,-18.858581,45.526567,59.496399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557495,1.405534,0.174877,0.015538,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330209,mpc-p,0,-126.340000,54.885000,4.046485,2.097565,4.260000,2.035000,-0.213515,0.062565,-10.093779,-0.213464,0.579401,-0.213464,-10.093779,-0.030000,0.770000,-13,97,-12.939644,96.817188,-12.939644,96.817188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.006134,-19.724107,40.757820,55.867959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555891,1.405187,0.186486,0.009549,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340099,mpc-p,0,-126.340000,54.885000,3.954424,2.123086,4.170000,2.035000,-0.215576,0.088086,-9.849821,-0.152474,0.091484,-0.152474,-9.849821,-0.050000,0.850000,-19,89,-19.436310,89.367806,-19.436310,89.367806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.350422,-21.059799,38.119401,53.931691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554602,1.406785,0.225971,0.013925,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350101,mpc-p,0,-126.340000,54.885000,3.856597,2.146077,4.080000,2.045000,-0.223403,0.101077,-9.666852,1.250287,-0.030495,1.250287,-9.666852,-0.110000,0.880000,-21,73,-20.771186,73.034502,-20.771186,73.034502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.108401,-21.720890,37.468212,52.180086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553503,1.408227,0.190508,0.013185,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360222,mpc-p,0,-126.340000,54.885000,3.752727,2.166314,3.980000,2.065000,-0.227273,0.101314,-10.642686,2.226120,0.152474,2.226120,-10.642686,-0.160000,0.800000,-13,68,-12.753124,68.431428,-12.753124,68.431428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.955044,-21.345608,38.083301,50.740915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555920,1.404592,0.174034,0.012928,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370210,mpc-p,0,-126.340000,54.885000,3.645378,2.183163,3.870000,2.085000,-0.224622,0.098163,-11.496540,1.372266,0.701380,1.372266,-11.496540,-0.160000,0.730000,-11,78,-11.234901,78.180618,-11.234901,78.180618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.104638,-20.989909,37.511423,49.236761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557459,1.694607,0.259244,0.031232,0.500990,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380069,mpc-p,0,-126.340000,54.885000,3.534668,2.196627,3.760000,2.105000,-0.225332,0.091627,-11.618519,0.701380,0.518412,0.701380,-11.618519,-0.100000,0.720000,-24,81,-24.141630,81.455530,-24.141630,81.455530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.837191,-21.725530,34.069293,47.611596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562873,1.486326,0.198247,0.016774,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390059,mpc-p,0,-126.340000,54.885000,3.417677,2.206936,3.640000,2.105000,-0.222323,0.101936,-11.618519,0.701380,-0.213464,-1.189297,-11.923467,-0.150000,0.760000,-25,76,-24.907282,75.629852,-24.907282,75.629852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.802867,-22.211470,31.948294,46.523801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556599,1.777119,0.227307,0.035794,0.500798,1,1,0,7,2,0,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400062,mpc-p,0,-126.340000,54.885000,3.295660,2.213781,3.530000,2.095000,-0.234340,0.118781,-12.472374,-2.531068,0.152474,-2.531068,-12.472374,-0.190000,0.780000,-21,98,-21.195914,97.655855,-21.195914,97.655855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.999945,-21.419770,30.262699,41.995688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549909,1.461628,0.204223,0.019130,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410063,mpc-p,0,-126.340000,54.885000,3.168831,2.217032,3.410000,2.075000,-0.241169,0.142032,-13.204249,-2.714037,0.518412,-2.714037,-13.204249,-0.210000,0.830000,-19,94,-19.153905,94.393554,-19.153905,94.393554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.788666,-22.003590,28.677031,42.608120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569978,1.678686,0.295050,0.017985,0.500264,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420061,mpc-p,0,-126.340000,54.885000,3.037230,2.216588,3.280000,2.065000,-0.242770,0.151588,-13.326228,-0.396432,0.213464,-0.396432,-13.326228,-0.190000,0.900000,-26,66,-25.998675,66.377020,-25.998675,66.377020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.425283,-23.204506,30.888343,45.882780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548601,1.640454,0.264306,0.024819,0.501020,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430142,mpc-p,0,-126.340000,54.885000,2.899691,2.212299,3.160000,2.085000,-0.260309,0.127299,-13.936124,0.823360,-0.091484,0.823360,-13.936124,-0.290000,0.800000,-16,58,-15.587992,58.188141,-15.587992,58.188141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.998623,-22.939434,36.876339,52.164676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551429,1.432961,0.153632,0.012780,0.500384,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440057,mpc-p,0,-126.340000,54.885000,2.759732,2.204230,3.020000,2.095000,-0.260268,0.109230,-14.424041,0.701380,0.396432,0.701380,-14.424041,-0.190000,0.670000,-29,66,-29.003177,65.605145,-29.003177,65.605145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.481321,-23.175305,38.876991,54.866878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549420,1.404976,0.137546,0.013363,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450210,mpc-p,0,-126.340000,54.885000,2.611685,2.191925,2.880000,2.095000,-0.268315,0.096925,-14.667999,-1.982162,1.006328,-1.982162,-14.667999,-0.220000,0.690000,-32,81,-31.584568,81.269088,-31.584568,81.269088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.112765,-23.597741,34.287899,52.657770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560334,1.404398,0.177447,0.015248,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460214,mpc-p,0,-126.340000,54.885000,2.461186,2.175720,2.740000,2.065000,-0.278814,0.110720,-15.277895,-4.909663,-0.030495,-4.909663,-15.277895,-0.240000,0.700000,-32,102,-31.681691,102.460356,-31.681691,102.460356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.649452,-23.802787,29.806169,47.434096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559262,1.404726,0.198718,0.014506,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470163,mpc-p,0,-126.340000,54.885000,2.307081,2.155523,2.590000,2.025000,-0.282919,0.130523,-15.887791,-5.397580,0.335443,-5.397580,-15.887791,-0.280000,0.830000,-28,94,-27.614198,93.625709,-27.614198,93.625709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.866512,-24.584941,28.749879,47.416791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558464,1.404220,0.224570,0.013391,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480212,mpc-p,0,-126.340000,54.885000,2.147039,2.130930,2.420000,2.005000,-0.272961,0.125930,-17.595500,-1.494245,0.518412,-1.494245,-17.595500,-0.270000,0.900000,-17,51,-17.096028,50.997070,-17.096028,50.997070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.218317,-25.920098,31.359907,51.103361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557049,1.404030,0.190173,0.015561,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490141,mpc-p,0,-126.340000,54.885000,1.984695,2.102440,2.250000,1.995000,-0.265305,0.107440,-18.815292,0.213464,1.067318,0.213464,-18.815292,-0.220000,0.740000,-16,44,-15.750039,44.137545,-15.750039,44.137545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.539688,-25.667093,44.340645,65.090687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555961,1.398755,0.152806,0.014354,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500213,mpc-p,0,-126.340000,54.885000,1.815908,2.069248,2.070000,1.995000,-0.254092,0.074248,-18.754303,-0.640391,0.335443,-0.640391,-18.754303,-0.150000,0.570000,-29,60,-28.984663,59.767306,-28.984663,59.767306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.223855,-26.288920,48.708153,70.356734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557301,1.402745,0.173372,0.014202,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510210,mpc-p,0,-126.340000,54.885000,1.644405,2.031984,1.880000,1.965000,-0.235595,0.066984,-18.876282,-5.214611,0.457422,-5.214611,-18.876282,-0.190000,0.540000,-29,96,-28.567678,96.219757,-28.567678,96.219757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.167392,-26.727743,42.913908,66.155775,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557454,1.403883,0.186162,0.014151,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520140,mpc-p,0,-126.340000,54.885000,1.470331,1.990695,1.700000,1.915000,-0.229669,0.075695,-18.876282,-7.044299,0.579401,-7.044299,-18.876282,-0.240000,0.720000,-27,94,-27.096706,93.581742,-27.096706,93.581742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.357119,-28.238926,36.320127,62.143275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553185,1.397522,0.194145,0.014201,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530220,mpc-p,0,-126.340000,54.885000,1.290007,1.944403,1.510000,1.855000,-0.219993,0.089403,-19.547167,-6.922320,0.579401,-6.922320,-19.547167,-0.300000,0.840000,-17,79,-17.460377,78.653147,-17.460377,78.653147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.985661,-28.867038,34.948332,59.259153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565738,1.401810,0.197017,0.013772,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540211,mpc-p,0,-126.340000,54.885000,1.107876,1.894160,1.320000,1.825000,-0.212124,0.069160,-19.425188,-3.201954,0.396432,-3.201954,-19.425188,-0.220000,0.830000,-30,43,-30.180744,42.763175,-30.180744,42.763175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.751868,-29.925903,40.793731,63.984678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556328,1.403863,0.175782,0.013447,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550087,mpc-p,0,-126.340000,54.885000,0.924732,1.840235,1.120000,1.805000,-0.195268,0.035235,-20.462012,-0.945339,0.335443,-0.945339,-20.462012,-0.220000,0.640000,-24,33,-23.846050,33.203133,-23.846050,33.203133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.842941,-30.075897,52.191628,72.645985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539591,1.398609,0.138635,0.013994,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560210,mpc-p,0,-126.340000,54.885000,0.734016,1.780573,0.910000,1.785000,-0.175984,-0.004427,-20.705970,-4.543725,-0.640391,-4.543725,-20.705970,-0.260000,0.450000,-19,72,-19.126590,72.049228,-19.126590,72.049228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.635473,-29.542257,55.784036,76.099581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556574,1.401269,0.174904,0.013568,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570212,mpc-p,0,-126.340000,54.885000,0.542864,1.717287,0.710000,1.735000,-0.167136,-0.017713,-21.437845,-7.532216,0.457422,-7.532216,-21.437845,-0.230000,0.530000,-20,86,-19.963534,86.166736,-19.963534,86.166736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.044465,-30.122043,45.494036,68.132740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556097,1.401026,0.174795,0.012863,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580139,mpc-p,0,-126.340000,54.885000,0.350696,1.650233,0.490000,1.665000,-0.139304,-0.014767,-22.413679,-9.178935,1.128308,-9.178935,-22.413679,-0.210000,0.670000,-16,84,-15.749475,83.732538,-15.749475,83.732538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.412985,-30.363078,40.457041,61.005950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559376,1.398773,0.154423,0.013580,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590218,mpc-p,0,-126.340000,54.885000,0.153382,1.577875,0.270000,1.595000,-0.116618,-0.017125,-23.145554,-7.471226,0.701380,-7.471226,-23.145554,-0.190000,0.780000,-12,55,-12.326761,55.330480,-12.326761,55.330480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.466450,-30.700986,39.995384,58.019593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565524,1.402300,0.173703,0.013376,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600137,mpc-p,0,-126.340000,54.885000,-0.042689,1.502510,0.050000,1.545000,-0.092689,-0.042490,-22.657637,-4.970653,0.152474,-4.970653,-22.657637,-0.160000,0.650000,-20,39,-19.516454,39.035260,-19.516454,39.035260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.869323,-30.348155,50.375167,64.406843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553936,1.397687,0.137972,0.012271,0.500302,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.610117,mpc-p,0,-126.340000,54.885000,-0.241618,1.422557,-0.170000,1.495000,-0.071618,-0.072443,-22.596648,-4.726694,0.213464,-4.726694,-22.596648,-0.170000,0.530000,-19,41,-19.219990,40.621085,-19.219990,40.621085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.479670,-29.827191,51.953402,66.128162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549649,1.398346,0.142427,0.013889,0.500223,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620091,mpc-p,0,-126.340000,54.885000,-0.441736,1.338606,-0.380000,1.435000,-0.061736,-0.096394,-21.254876,-7.593205,0.091484,-7.593205,-21.254876,-0.190000,0.440000,-30,66,-29.741300,66.151127,-29.741300,66.151127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.477650,-29.185054,51.015497,66.015762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529785,1.399558,0.149514,0.015261,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630166,mpc-p,0,-126.340000,54.885000,-0.644928,1.249761,-0.590000,1.355000,-0.054928,-0.105239,-21.193887,-10.581696,0.091484,-10.581696,-21.193887,-0.230000,0.530000,-28,79,-27.825359,78.689897,-27.825359,78.689897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.677288,-28.706014,42.098823,59.364505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559088,1.411807,0.174469,0.014445,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640124,mpc-p,0,-126.340000,54.885000,-0.846487,1.158033,-0.790000,1.255000,-0.056487,-0.096967,-21.071908,-12.228415,0.335443,-12.228415,-21.071908,-0.270000,0.620000,-26,81,-25.555191,81.124115,-25.555191,81.124115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.617543,-28.076930,38.811038,55.977935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552406,1.406579,0.137947,0.013643,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650215,mpc-p,0,-126.340000,54.885000,-1.051115,1.061215,-1.000000,1.165000,-0.051115,-0.103785,-21.132897,-9.544873,0.152474,-9.544873,-21.132897,-0.280000,0.720000,-23,46,-23.045381,45.763143,-23.045381,45.763143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.192699,-28.128349,37.374506,55.332586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566097,1.402690,0.172451,0.016355,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660207,mpc-p,0,-126.340000,54.885000,-1.253809,0.961597,-1.210000,1.085000,-0.043809,-0.123403,-21.559824,-8.142112,-0.640391,-8.142112,-21.559824,-0.260000,0.610000,-21,37,-20.883430,37.256201,-20.883430,37.256201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.528898,-27.171284,50.104856,63.538183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557539,1.400178,0.169941,0.013638,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.670211,mpc-p,0,-126.340000,54.885000,-1.456459,0.858240,-1.420000,1.015000,-0.036459,-0.156760,-21.742793,-7.715185,-0.579401,-7.715185,-21.742793,-0.240000,0.470000,-20,40,-20.434707,39.917019,-20.434707,39.917019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.065373,-26.459176,51.634411,65.565788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557712,1.399920,0.171297,0.013706,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.680209,mpc-p,0,-126.340000,54.885000,-1.658374,0.751433,-1.630000,0.935000,-0.028374,-0.183567,-21.742793,-10.154769,-0.335443,-10.154769,-21.742793,-0.230000,0.420000,-21,59,-21.147643,58.719325,-21.147643,58.719325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.896410,-25.378420,51.467162,64.365285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555959,1.408362,0.169314,0.013614,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.690209,mpc-p,0,-126.340000,54.885000,-1.859354,0.641219,-1.840000,0.825000,-0.019354,-0.183781,-20.888939,-13.082270,0.091484,-13.082270,-20.888939,-0.220000,0.460000,-29,76,-29.327743,76.147995,-29.327743,76.147995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.296635,-24.168165,47.719298,60.050921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555638,1.400269,0.173194,0.014087,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.700208,mpc-p,0,-126.340000,54.885000,-2.059000,0.527753,-2.050000,0.705000,-0.009000,-0.177247,-21.193887,-13.936124,0.213464,-13.936124,-21.193887,-0.250000,0.610000,-22,67,-21.716181,67.436178,-21.716181,67.436178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.808642,-23.470563,42.087852,55.645587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557672,1.399662,0.171857,0.013811,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.710181,mpc-p,0,-126.340000,54.885000,-2.256465,0.411467,-2.270000,0.585000,0.013535,-0.173533,-21.315866,-13.326228,-0.518412,-13.326228,-21.315866,-0.250000,0.650000,-17,55,-16.588328,55.326946,-16.588328,55.326946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.225915,-22.489451,45.406007,55.866646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555238,1.399177,0.172841,0.013845,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.720206,mpc-p,0,-126.340000,54.885000,-2.452933,0.291578,-2.480000,0.475000,0.027067,-0.183422,-21.620814,-11.679509,-0.701380,-11.679509,-21.620814,-0.220000,0.550000,-14,46,-13.685836,46.442825,-13.685836,46.442825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.289868,-21.265098,49.263857,57.060527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555774,1.400401,0.171489,0.014154,0.500228,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.730095,mpc-p,0,-126.340000,54.885000,-2.644381,0.170527,-2.680000,0.365000,0.035619,-0.194473,-21.498835,-11.008623,-0.274453,-11.008623,-21.498835,-0.200000,0.480000,-14,43,-13.833751,43.039834,-13.833751,43.039834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.205715,-19.949331,52.234406,57.798937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554021,1.449591,0.197564,0.017920,0.501260,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.740090,mpc-p,0,-126.340000,54.885000,-2.835181,0.045496,-2.890000,0.255000,0.054819,-0.209504,-21.132897,-12.472374,-0.518412,-12.472374,-21.132897,-0.180000,0.420000,-16,56,-15.737791,55.992949,-15.737791,55.992949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.381666,-18.442385,54.096198,57.568661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546841,1.433723,0.166409,0.013436,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.750135,mpc-p,0,-126.340000,54.885000,-3.023806,-0.082692,-3.090000,0.115000,0.066194,-0.197692,-20.766960,-15.399875,-0.213464,-15.399875,-20.766960,-0.120000,0.480000,-24,73,-23.608500,73.206207,-23.608500,73.206207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.737662,-16.931732,49.761803,52.750236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557482,1.407193,0.140281,0.012099,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.760143,mpc-p,0,-126.340000,54.885000,-3.208312,-0.212802,-3.280000,-0.035000,0.071688,-0.177802,-19.730136,-16.802635,-0.884349,-16.802635,-19.730136,-0.190000,0.590000,-20,75,-20.231201,74.771040,-20.231201,74.771040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.371642,-16.160861,44.266371,50.793135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551021,1.402994,0.142894,0.012247,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.770217,mpc-p,0,-126.340000,54.885000,-3.390205,-0.345995,-3.480000,-0.195000,0.089795,-0.150995,-20.035084,-16.497687,-0.823360,-16.497687,-20.035084,-0.220000,0.660000,-8,66,-7.622450,66.198647,-7.622450,66.198647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.884243,-15.368135,44.873407,50.823472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569187,1.408898,0.178846,0.013841,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.780210,mpc-p,0,-126.340000,54.885000,-3.566499,-0.480155,-3.680000,-0.335000,0.113501,-0.145155,-20.279043,-15.216906,-0.579401,-15.216906,-20.279043,-0.190000,0.740000,-2,46,-1.886786,46.129298,-1.886786,46.129298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.707930,-13.770166,51.083745,51.862898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556704,1.408988,0.179572,0.013760,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.790093,mpc-p,0,-126.340000,54.885000,-3.736488,-0.614675,-3.870000,-0.475000,0.133512,-0.139675,-20.096074,-13.814145,-0.884349,-13.814145,-20.096074,-0.140000,0.540000,-3,50,-2.983695,50.075318,-2.983695,50.075318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.887305,-11.426561,61.588018,59.401213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538463,1.397377,0.140053,0.013246,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.800212,mpc-p,0,-126.340000,54.885000,-3.905678,-0.754098,-4.070000,-0.625000,0.164322,-0.129098,-19.059251,-15.826802,-0.762370,-15.826802,-19.059251,-0.120000,0.500000,-8,69,-7.754755,69.038751,-7.754755,69.038751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.507246,-9.132717,58.172080,57.248226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556377,1.408351,0.180334,0.013913,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.810147,mpc-p,0,-126.340000,54.885000,-4.066729,-0.892502,-4.260000,-0.785000,0.193271,-0.107502,-18.815292,-17.656490,-0.762370,-17.656490,-18.815292,-0.110000,0.550000,-4,81,-4.092510,80.534650,-4.092510,80.534650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.906257,-7.468722,52.028227,51.542751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547636,1.409580,0.180016,0.013235,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.820123,mpc-p,0,-126.340000,54.885000,-4.223064,-1.032787,-4.440000,-0.955000,0.216936,-0.077787,-16.924615,-18.571334,-1.616224,-18.571334,-16.924615,-0.100000,0.670000,-14,78,-13.985713,78.347299,-13.985713,78.347299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.800719,-5.803126,51.979403,51.260251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551477,1.413589,0.159002,0.014801,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.830210,mpc-p,0,-126.340000,54.885000,-4.375377,-1.175803,-4.610000,-1.125000,0.234623,-0.050803,-16.375708,-16.924615,-1.006328,-16.924615,-16.375708,-0.140000,0.720000,-6,62,-5.953714,61.540405,-5.953714,61.540405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.081472,-5.181878,51.300926,50.467571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556535,1.408508,0.176888,0.012832,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.840141,mpc-p,0,-126.340000,54.885000,-4.519365,-1.317549,-4.760000,-1.275000,0.240635,-0.042549,-14.972947,-15.094927,-0.640391,-15.094927,-14.972947,-0.110000,0.670000,-14,50,-14.353776,49.707043,-14.353776,49.707043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.111123,-3.906151,58.934262,57.236605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553004,1.397510,0.137578,0.013498,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.850145,mpc-p,0,-126.340000,54.885000,-4.658177,-1.461128,-4.910000,-1.415000,0.251823,-0.046128,-13.753155,-15.033937,-1.128308,-15.033937,-13.753155,-0.130000,0.570000,-16,57,-15.627661,56.612836,-15.627661,56.612836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.781590,-3.246654,59.321175,58.288248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548079,1.409635,0.178219,0.014205,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.860203,mpc-p,0,-126.340000,54.885000,-4.791160,-1.606087,-5.040000,-1.565000,0.248840,-0.041087,-12.472374,-17.046594,-0.762370,-17.046594,-12.472374,-0.180000,0.550000,-15,75,-14.674588,75.039045,-14.674588,75.039045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.816449,-2.634465,57.106540,56.388617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557923,1.413164,0.178651,0.014980,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.870094,mpc-p,0,-126.340000,54.885000,-4.915252,-1.749038,-5.150000,-1.735000,0.234748,-0.014038,-11.008623,-18.693313,-1.250287,-18.693313,-11.008623,-0.170000,0.620000,-23,85,-23.474264,84.749792,-23.474264,84.749792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.924993,-1.773313,55.057049,55.173600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538140,1.398194,0.153266,0.012356,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.880209,mpc-p,0,-126.340000,54.885000,-5.035093,-1.895483,-5.260000,-1.915000,0.224907,0.019517,-9.300914,-17.656490,-0.945339,-17.656490,-9.300914,-0.140000,0.720000,-36,70,-35.893774,70.231494,-35.893774,70.231494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.881151,-1.450580,54.996524,57.255292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558425,1.414562,0.189774,0.015306,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.890208,mpc-p,0,-126.340000,54.885000,-5.146303,-2.040290,-5.350000,-2.075000,0.203697,0.034710,-9.117946,-16.131750,-0.823360,-16.131750,-9.117946,-0.180000,0.710000,-27,60,-27.138819,59.590600,-27.138819,59.590600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.480841,-1.741677,56.730551,59.659005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556466,1.406289,0.178233,0.013500,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.900209,mpc-p,0,-126.340000,54.885000,-5.250137,-2.185003,-5.450000,-2.225000,0.199863,0.039997,-9.239925,-15.338885,-0.945339,-15.338885,-9.239925,-0.260000,0.630000,-8,61,-7.843292,60.576332,-7.843292,60.576332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.094326,-1.180012,59.995802,61.650500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557816,1.407456,0.175359,0.013992,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.910138,mpc-p,0,-126.340000,54.885000,-5.345734,-2.328387,-5.540000,-2.365000,0.194266,0.036613,-10.093779,-14.180083,-0.945339,-14.180083,-10.093779,-0.230000,0.560000,5,57,4.933834,56.925793,4.933834,56.925793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.467994,1.119996,59.030516,61.862670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553844,1.401840,0.136272,0.013251,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.920209,mpc-p,0,-126.340000,54.885000,-5.434903,-2.473333,-5.640000,-2.505000,0.205097,0.031667,-8.934977,-13.936124,-1.067318,-13.936124,-8.934977,-0.150000,0.570000,-5,52,-5.255913,52.488280,-5.255913,52.488280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.602988,4.501784,61.463145,63.841274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555440,1.405964,0.174745,0.013748,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.930139,mpc-p,0,-126.340000,54.885000,-5.515015,-2.615619,-5.720000,-2.645000,0.204985,0.029381,-7.410237,-14.728989,-0.518412,-14.728989,-7.410237,-0.120000,0.500000,-16,65,-15.631490,64.933827,-15.631490,64.933827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.431117,6.314383,63.429983,63.534048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554055,1.402811,0.155947,0.012758,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.940119,mpc-p,0,-126.340000,54.885000,-5.587597,-2.757816,-5.780000,-2.795000,0.192403,0.037184,-6.312424,-15.704823,-0.457422,-15.704823,-6.312424,-0.140000,0.570000,-17,68,-16.569553,68.214744,-16.569553,68.214744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.896362,7.577033,58.156471,59.728601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550620,1.397013,0.133688,0.011924,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.950209,mpc-p,0,-126.340000,54.885000,-5.652801,-2.900608,-5.830000,-2.945000,0.177199,0.044392,-4.421746,-14.667999,-0.518412,-14.667999,-4.421746,-0.150000,0.620000,-24,56,-23.998841,56.218712,-23.998841,56.218712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.110826,9.081140,56.762897,59.168045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566380,1.405732,0.175730,0.014961,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.960211,mpc-p,0,-126.340000,54.885000,-5.709239,-3.041011,-5.860000,-3.075000,0.150761,0.033989,-2.957996,-12.838311,-0.457422,-12.838311,-2.957996,-0.170000,0.590000,-28,43,-27.631852,43.056570,-27.631852,43.056570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.717773,10.125668,58.015116,60.184857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555218,1.405534,0.177079,0.014300,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.970211,mpc-p,0,-126.340000,54.885000,-5.757460,-3.180106,-5.890000,-3.195000,0.132540,0.014894,-2.592058,-12.228415,-1.189297,-12.228415,-2.592058,-0.230000,0.500000,-16,45,-16.216304,44.963368,-16.216304,44.963368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.943143,10.959465,60.745755,63.090293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556244,1.404077,0.176855,0.013180,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.980094,mpc-p,0,-126.340000,54.885000,-5.797031,-3.316188,-5.900000,-3.315000,0.102969,-0.001188,-1.799193,-12.350394,-0.335443,-12.350394,-1.799193,-0.240000,0.460000,-15,49,-14.734396,48.672079,-14.734396,48.672079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.976523,13.261896,58.978852,64.180940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540474,1.396889,0.158222,0.013251,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.990209,mpc-p,0,-126.340000,54.885000,-5.829192,-3.453868,-5.920000,-3.445000,0.090808,-0.008868,-1.494245,-12.960290,-0.213464,-12.960290,-1.494245,-0.220000,0.450000,-12,55,-12.087051,54.641050,-12.087051,54.641050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.283813,15.666014,59.113954,64.891396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557100,1.409071,0.178824,0.013086,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.000211,mpc-p,0,-126.340000,54.885000,-5.852718,-3.588289,-5.930000,-3.575000,0.077282,-0.013289,-0.579401,-13.875134,-0.518412,-13.875134,-0.579401,-0.180000,0.480000,-17,60,-17.389424,59.597274,-17.389424,59.597274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.844903,18.512030,58.160118,65.466460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557477,1.404378,0.177799,0.013902,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.010211,mpc-p,0,-126.340000,54.885000,-5.868054,-3.720858,-5.930000,-3.695000,0.061946,-0.025858,0.457422,-13.265238,-0.274453,-13.265238,0.457422,-0.180000,0.520000,-19,51,-19.064611,50.816723,-19.064611,50.816723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.197886,20.447096,57.881662,64.896818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557758,1.420635,0.178458,0.015176,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.020211,mpc-p,0,-126.340000,54.885000,-5.875267,-3.851469,-5.920000,-3.825000,0.044733,-0.026469,0.701380,-12.533363,-0.091484,-12.533363,0.701380,-0.190000,0.520000,-13,45,-12.729077,45.274175,-12.729077,45.274175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.730135,22.650748,59.407250,67.010184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555948,1.402527,0.178464,0.013893,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.030193,mpc-p,0,-126.340000,54.885000,-5.874451,-3.979793,-5.910000,-3.945000,0.035549,-0.034793,1.067318,-11.374561,0.152474,-11.374561,1.067318,-0.190000,0.490000,-7,38,-7.162255,38.295461,-7.162255,38.295461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.143784,25.412672,58.771400,68.064274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556533,1.402539,0.176618,0.013771,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.040214,mpc-p,0,-126.340000,54.885000,-5.865686,-4.106415,-5.890000,-4.055000,0.024314,-0.051415,1.555235,-12.045446,0.091484,-12.045446,1.555235,-0.170000,0.390000,-6,52,-6.094770,51.774016,-6.094770,51.774016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.539508,28.529602,62.317602,72.381726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556395,1.402076,0.178807,0.013264,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.050088,mpc-p,0,-126.340000,54.885000,-5.849392,-4.228945,-5.870000,-4.175000,0.020608,-0.053945,1.982162,-13.936124,-0.457422,-13.936124,1.982162,-0.140000,0.430000,-6,65,-6.456377,64.966331,-6.456377,64.966331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.463589,31.036110,61.480912,72.163930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540083,1.394932,0.142834,0.012964,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.060213,mpc-p,0,-126.340000,54.885000,-5.824946,-4.352188,-5.840000,-4.305000,0.015054,-0.047188,2.531068,-14.850968,0.213464,-14.850968,2.531068,-0.140000,0.500000,-4,68,-3.902133,68.482248,-3.902133,68.482248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.220595,33.170553,62.043069,73.505786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557902,1.406964,0.194233,0.015034,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.070209,mpc-p,0,-126.340000,54.885000,-5.793305,-4.471388,-5.810000,-4.445000,0.016695,-0.026388,2.836017,-13.082270,-0.091484,-13.082270,2.836017,-0.120000,0.570000,0,51,-0.319223,50.891120,-0.319223,50.891120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.492318,35.351416,64.243210,76.760052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554890,1.401966,0.176551,0.013085,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.080162,mpc-p,0,-126.340000,54.885000,-5.754589,-4.587550,-5.780000,-4.555000,0.025411,-0.032550,3.201954,-10.886644,-0.030495,-10.886644,3.201954,-0.110000,0.560000,5,34,4.559232,33.584297,4.559232,33.584297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.912386,37.776660,69.163320,81.374383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555982,1.399933,0.172861,0.013706,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.090211,mpc-p,0,-126.340000,54.885000,-5.708422,-4.702209,-5.740000,-4.655000,0.031578,-0.047209,3.384923,-10.093779,0.091484,-10.093779,3.384923,-0.100000,0.470000,10,35,10.066807,34.819664,10.066807,34.819664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.768619,39.473154,74.078808,84.290312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557347,1.400998,0.178630,0.014454,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.100209,mpc-p,0,-126.340000,54.885000,-5.655670,-4.813618,-5.700000,-4.775000,0.044330,-0.038618,4.360757,-11.984457,-0.152474,-11.984457,4.360757,-0.070000,0.440000,5,56,5.307695,55.601142,5.307695,55.601142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.003854,40.951409,74.840886,84.878484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555990,1.399765,0.175201,0.012722,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.110063,mpc-p,0,-126.340000,54.885000,-5.597289,-4.920742,-5.650000,-4.895000,0.052711,-0.025742,4.360757,-14.850968,-0.030495,-14.850968,4.360757,-0.050000,0.420000,8,85,8.138222,85.449877,8.138222,85.449877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.905219,41.064693,73.562048,83.031907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550721,1.459530,0.198999,0.015266,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.120087,mpc-p,0,-126.340000,54.885000,-5.531662,-5.026964,-5.600000,-5.035000,0.068338,0.008036,5.336590,-14.911958,0.152474,-14.911958,5.336590,-0.020000,0.600000,3,77,3.479300,76.545631,3.479300,76.545631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.770184,40.249057,75.601894,85.691069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539833,1.544238,0.162570,0.013642,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.130146,mpc-p,0,-126.340000,54.885000,-5.459797,-5.130711,-5.540000,-5.165000,0.080203,0.034289,5.641538,-11.801488,0.091484,-11.801488,5.641538,0.000000,0.700000,6,46,5.940836,46.398820,5.940836,46.398820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.645535,39.738109,79.161446,88.344374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552312,1.397250,0.156941,0.013985,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.140211,mpc-p,0,-126.340000,54.885000,-5.382182,-5.231649,-5.490000,-5.265000,0.107818,0.033351,6.068465,-7.715185,0.640391,-7.715185,6.068465,-0.030000,0.610000,16,22,16.035577,22.229525,16.035577,22.229525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.820020,39.420452,83.608765,90.980152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556933,1.400985,0.175689,0.013860,0.503006,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.150216,mpc-p,0,-126.340000,54.885000,-5.299714,-5.329117,-5.410000,-5.345000,0.110286,0.015883,6.922320,-6.739351,0.030495,-6.739351,6.922320,0.020000,0.400000,10,33,9.675623,33.333497,9.675623,33.333497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.196428,39.041169,89.087428,96.165303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557739,1.399432,0.174018,0.014795,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.160211,mpc-p,0,-126.340000,54.885000,-5.212399,-5.423609,-5.340000,-5.435000,0.127601,0.011391,7.776174,-10.825654,0.213464,-10.825654,7.776174,0.050000,0.330000,3,76,2.675113,76.182781,2.675113,76.182781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.440378,37.878690,90.492734,95.203995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556804,1.399397,0.173531,0.013165,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.170144,mpc-p,0,-126.340000,54.885000,-5.121112,-5.514661,-5.250000,-5.555000,0.128888,0.040339,9.056956,-13.570186,0.762370,-13.570186,9.056956,0.070000,0.490000,-8,92,-8.196782,91.886823,-8.196782,91.886823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.223702,35.544926,83.975599,89.457466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546888,1.403432,0.187902,0.013287,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.180217,mpc-p,0,-126.340000,54.885000,-5.024319,-5.604105,-5.150000,-5.675000,0.125681,0.070895,8.995966,-12.411384,1.311276,-12.411384,8.995966,0.000000,0.710000,5,69,4.704736,69.262379,4.704736,69.262379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.147213,32.902704,79.988077,85.645567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558434,1.401300,0.191043,0.013861,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.190117,mpc-p,0,-126.340000,54.885000,-4.925449,-5.689179,-5.060000,-5.765000,0.134551,0.075821,8.569039,-8.386070,1.006328,-8.386070,8.569039,-0.010000,0.730000,18,36,18.133392,35.941561,18.133392,35.941561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.835380,33.149024,82.375956,91.135291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556497,1.403072,0.176998,0.014055,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.200214,mpc-p,0,-126.340000,54.885000,-4.821218,-5.773063,-4.950000,-5.835000,0.128782,0.061937,9.056956,-4.543725,1.006328,-4.543725,9.056956,0.150000,0.550000,1,20,0.656604,19.948224,0.656604,19.948224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.073714,34.044589,86.093403,96.689840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556943,1.402716,0.178665,0.013744,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.210214,mpc-p,0,-126.340000,54.885000,-4.715022,-5.853308,-4.850000,-5.895000,0.134978,0.041692,9.849821,-6.251434,0.396432,-6.251434,9.849821,0.070000,0.360000,5,51,5.339982,51.289078,5.339982,51.289078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.972061,33.292147,99.552120,104.093459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557495,1.465328,0.177961,0.016092,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.220210,mpc-p,0,-126.340000,54.885000,-4.606366,-5.930727,-4.740000,-5.975000,0.133634,0.044273,10.825654,-9.849821,0.579401,-9.849821,10.825654,0.040000,0.390000,2,82,2.310429,81.695316,2.310429,81.695316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.305538,33.480819,90.575160,99.265668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557087,1.402219,0.174830,0.014287,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.230207,mpc-p,0,-126.340000,54.885000,-4.495622,-6.005408,-4.630000,-6.075000,0.134378,0.069592,10.703675,-11.374561,0.762370,-11.374561,10.703675,0.020000,0.580000,7,83,7.256958,82.961858,7.256958,82.961858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.460752,32.571275,84.824551,94.373066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555771,1.401695,0.186284,0.012613,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.240208,mpc-p,0,-126.340000,54.885000,-4.383218,-6.077409,-4.520000,-6.185000,0.136782,0.107591,10.032790,-10.398727,1.616224,-10.398727,10.032790,0.020000,0.730000,16,66,16.399683,66.490416,16.399683,66.490416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.063987,33.185551,85.870732,97.465150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566663,1.716859,0.253087,0.026287,0.501031,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.250063,mpc-p,0,-126.340000,54.885000,-4.271311,-6.145762,-4.410000,-6.255000,0.138689,0.109238,10.032790,-6.678361,1.372266,-6.678361,10.032790,0.050000,0.710000,17,38,17.148383,38.489471,17.148383,38.489471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.819508,34.554391,87.407372,100.107454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550920,1.451323,0.189010,0.017037,0.500474,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.260095,mpc-p,0,-126.340000,54.885000,-4.156679,-6.212757,-4.300000,-6.315000,0.143321,0.102243,10.642686,-4.299767,0.579401,-4.299767,10.642686,0.100000,0.550000,8,33,8.193452,33.220048,8.193452,33.220048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.431311,35.686262,89.395422,102.807931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550005,1.746343,0.220702,0.032909,0.504565,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.270061,mpc-p,0,-126.340000,54.885000,-4.042564,-6.276780,-4.190000,-6.365000,0.147436,0.088220,10.581696,-4.909663,0.640391,-4.909663,10.581696,0.080000,0.430000,10,50,10.210677,49.941317,10.210677,49.941317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.233161,35.011866,89.572983,98.461706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552208,1.545322,0.203360,0.019851,0.500409,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.280064,mpc-p,0,-126.340000,54.885000,-3.928247,-6.338577,-4.080000,-6.425000,0.151753,0.086423,10.947634,-7.898153,1.067318,-7.898153,10.947634,0.140000,0.430000,-2,77,-2.093750,76.942389,-2.093750,76.942389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.127245,34.428608,84.000851,92.715659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.829927,1.620105,0.258368,0.022870,0.500470,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008242,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.290060,mpc-p,0,-126.340000,54.885000,-3.814682,-6.397947,-3.970000,-6.515000,0.155318,0.117053,10.703675,-10.154769,1.433256,-10.154769,10.703675,0.080000,0.570000,4,89,4.380474,89.353742,4.380474,89.353742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.035548,32.376144,76.671610,85.021898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546659,1.501536,0.251942,0.022936,0.500784,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.300072,mpc-p,0,-126.340000,54.885000,-3.702094,-6.455092,-3.850000,-6.595000,0.147906,0.139908,10.276748,-7.410237,1.311276,-7.410237,10.276748,0.030000,0.730000,14,58,13.975339,57.706276,13.975339,57.706276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.179132,29.473622,77.910720,86.311390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579794,1.547348,0.212997,0.017084,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.310060,mpc-p,0,-126.340000,54.885000,-3.591373,-6.509880,-3.760000,-6.645000,0.168627,0.135120,9.117946,-3.506902,0.823360,-3.506902,9.117946,0.060000,0.690000,24,30,23.540197,29.725718,23.540197,29.725718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.346840,28.509916,80.052607,92.758594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546301,1.673436,0.213655,0.021123,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.320077,mpc-p,0,-126.340000,54.885000,-3.482412,-6.562677,-3.660000,-6.675000,0.177588,0.112323,9.117946,-1.799193,0.762370,-1.799193,9.117946,0.120000,0.510000,17,31,17.007772,31.073678,17.007772,31.073678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.156287,27.612664,81.964052,97.594380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555474,1.416924,0.155864,0.012012,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.330159,mpc-p,0,-126.340000,54.885000,-3.375305,-6.613737,-3.560000,-6.705000,0.184695,0.091263,9.727842,-3.994819,0.640391,-3.994819,9.727842,0.140000,0.380000,6,61,6.199344,61.495320,6.199344,61.495320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.319169,25.531572,89.487377,97.786928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551619,1.415949,0.141902,0.012112,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.340125,mpc-p,0,-126.340000,54.885000,-3.272404,-6.662252,-3.450000,-6.765000,0.177596,0.102748,9.971800,-6.861330,1.311276,-6.861330,9.971800,0.110000,0.450000,2,84,1.566602,83.687870,1.566602,83.687870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.409628,22.059342,83.631043,90.143607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551600,1.397307,0.140666,0.011765,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.350206,mpc-p,0,-126.340000,54.885000,-3.171755,-6.709451,-3.350000,-6.825000,0.178245,0.115549,10.581696,-7.410237,1.433256,-7.410237,10.581696,0.050000,0.630000,0,76,-0.318875,76.422133,-0.318875,76.422133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.605695,18.316348,78.674417,90.648048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568111,1.401021,0.185143,0.013343,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.360209,mpc-p,0,-126.340000,54.885000,-3.075764,-6.754506,-3.240000,-6.875000,0.164236,0.120494,9.422894,-4.238777,1.311276,-4.238777,9.422894,0.020000,0.710000,10,46,10.300782,45.700952,10.300782,45.700952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.040365,15.215927,73.962999,87.088091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558307,1.410694,0.175612,0.014961,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.370214,mpc-p,0,-126.340000,54.885000,-2.984009,-6.797912,-3.150000,-6.895000,0.165991,0.097088,8.812998,-0.762370,1.128308,-0.762370,8.812998,0.030000,0.610000,14,25,14.213991,24.893791,14.213991,24.893791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.641178,13.697935,77.030041,84.967434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558721,1.401102,0.175578,0.014393,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.380116,mpc-p,0,-126.340000,54.885000,-2.897810,-6.839327,-3.050000,-6.905000,0.152190,0.065673,8.812998,-0.030495,1.006328,-0.030495,8.812998,0.060000,0.430000,7,33,6.921081,33.493411,6.921081,33.493411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.003246,12.372747,77.873103,87.378287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553925,1.397835,0.145237,0.013063,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.390208,mpc-p,0,-126.340000,54.885000,-2.815074,-6.880059,-2.960000,-6.915000,0.144926,0.034941,9.605862,-2.957996,1.067318,-2.957996,9.605862,0.070000,0.350000,-7,64,-7.281712,64.015680,-7.281712,64.015680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.944139,10.751543,76.287069,85.949420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557601,1.409170,0.174321,0.014106,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.400209,mpc-p,0,-126.340000,54.885000,-2.738552,-6.919059,-2.860000,-6.955000,0.121448,0.035941,9.239925,-5.763517,1.067318,-5.763517,9.239925,0.030000,0.450000,-9,81,-8.711417,81.223796,-8.711417,81.223796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.087756,8.107029,73.635529,88.777500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556316,1.402087,0.172089,0.013294,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.410209,mpc-p,0,-126.340000,54.885000,-2.667856,-6.956795,-2.760000,-6.995000,0.092144,0.038205,8.812998,-4.909663,1.372266,-4.909663,8.812998,-0.020000,0.640000,-6,60,-6.199914,59.948155,-6.199914,59.948155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.371047,4.575545,78.127982,92.859961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557623,1.401825,0.175662,0.014582,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.420210,mpc-p,0,-126.340000,54.885000,-2.603316,-6.993375,-2.670000,-7.025000,0.066684,0.031625,8.569039,-2.287110,1.006328,-2.287110,8.569039,-0.030000,0.670000,-8,36,-8.316010,35.509475,-8.316010,35.509475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.633765,3.002206,80.399000,86.320520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557385,1.401346,0.174639,0.014532,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.430117,mpc-p,0,-126.340000,54.885000,-2.545777,-7.028571,-2.590000,-7.035000,0.044223,0.006429,6.861330,-0.091484,0.640391,-0.091484,6.861330,-0.040000,0.520000,1,29,1.212924,29.015363,1.212924,29.015363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.553725,2.883715,78.316459,80.085009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556802,1.403595,0.172853,0.013156,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.440207,mpc-p,0,-126.340000,54.885000,-2.494040,-7.063446,-2.510000,-7.045000,0.015960,-0.018446,5.946486,-1.128308,0.640391,-1.128308,5.946486,-0.040000,0.390000,1,48,1.003441,47.558971,1.003441,47.558971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.002244,3.809198,78.317648,80.055504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556330,1.411845,0.176952,0.014149,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.450213,mpc-p,0,-126.340000,54.885000,-2.449865,-7.097162,-2.450000,-7.065000,0.000135,-0.032162,5.336590,-3.994819,0.945339,-3.994819,5.336590,-0.030000,0.410000,-4,70,-4.250383,69.612152,-4.250383,69.612152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.465333,3.449167,77.050741,79.420468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557998,1.403193,0.177677,0.014027,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.460212,mpc-p,0,-126.340000,54.885000,-2.413084,-7.130086,-2.390000,-7.095000,-0.023084,-0.035086,5.092632,-4.604715,0.945339,-4.604715,5.092632,-0.040000,0.540000,-12,65,-11.525312,64.716286,-11.525312,64.716286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.570463,1.047937,76.566874,85.384665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558408,1.404781,0.175446,0.013975,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.470207,mpc-p,0,-126.340000,54.885000,-2.383925,-7.162318,-2.340000,-7.125000,-0.043925,-0.037318,3.750861,-2.897006,0.823360,-2.897006,3.750861,-0.050000,0.610000,-9,45,-9.076665,45.312437,-9.076665,45.312437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.381876,-1.567844,73.658481,82.394253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557653,1.407743,0.174377,0.013577,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.480118,mpc-p,0,-126.340000,54.885000,-2.362746,-7.193695,-2.300000,-7.145000,-0.062746,-0.048695,2.714037,-1.006328,0.152474,-1.006328,2.714037,-0.040000,0.550000,-11,34,-10.907964,34.323441,-10.907964,34.323441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.578328,-2.642749,71.430419,74.654557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554608,1.398672,0.142841,0.013159,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.490209,mpc-p,0,-126.340000,54.885000,-2.349300,-7.225128,-2.270000,-7.155000,-0.079300,-0.070128,1.616224,-0.152474,0.030495,-0.152474,1.616224,-0.080000,0.430000,-7,37,-7.330722,36.706263,-7.330722,36.706263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.124062,-3.278603,67.761613,71.191173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557841,1.404128,0.175943,0.014098,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.500209,mpc-p,0,-126.340000,54.885000,-2.344236,-7.255851,-2.260000,-7.165000,-0.084236,-0.090851,0.396432,-2.409089,0.030495,-2.409089,0.396432,-0.080000,0.390000,-8,58,-7.942294,57.557593,-7.942294,57.557593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.067040,-3.377782,66.179503,69.339917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555615,1.404222,0.173367,0.013722,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.510126,mpc-p,0,-126.340000,54.885000,-2.347490,-7.285973,-2.260000,-7.195000,-0.087490,-0.090973,-1.067318,-3.994819,0.091484,-3.994819,-1.067318,-0.060000,0.460000,-9,66,-9.452783,65.901836,-9.452783,65.901836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.863266,-4.909058,62.691389,70.758855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557230,1.406164,0.174015,0.014208,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.520211,mpc-p,0,-126.340000,54.885000,-2.359386,-7.316321,-2.270000,-7.225000,-0.089386,-0.091321,-2.104141,-3.628881,-0.091484,-3.628881,-2.104141,-0.060000,0.560000,-12,55,-11.697466,55.067383,-11.697466,55.067383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.444010,-7.428774,58.904043,69.355249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556704,1.403818,0.176641,0.014816,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530214,mpc-p,0,-126.340000,54.885000,-2.379844,-7.346207,-2.290000,-7.245000,-0.089844,-0.101207,-3.628881,-1.372266,-0.640391,-1.372266,-3.628881,-0.080000,0.580000,-7,34,-6.536653,34.361137,-6.536653,34.361137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.471655,-9.769082,54.091323,63.907110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555652,1.403597,0.173536,0.012722,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.540213,mpc-p,0,-126.340000,54.885000,-2.408995,-7.375927,-2.320000,-7.245000,-0.088995,-0.130927,-4.787684,-0.091484,-0.701380,-0.091484,-4.787684,-0.080000,0.470000,-6,31,-6.380177,30.725678,-6.380177,30.725678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.513468,-10.335722,54.275100,60.727440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556621,1.408654,0.175292,0.014964,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.550212,mpc-p,0,-126.340000,54.885000,-2.446904,-7.405549,-2.360000,-7.255000,-0.086904,-0.150549,-5.031642,-1.128308,-0.518412,-1.128308,-5.031642,-0.090000,0.370000,-14,47,-13.895990,46.545410,-13.895990,46.545410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.027224,-10.527283,54.635954,63.664861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557317,1.402520,0.173310,0.012586,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.560210,mpc-p,0,-126.340000,54.885000,-2.493595,-7.435120,-2.400000,-7.275000,-0.093595,-0.160120,-4.970653,-3.750861,-1.128308,-3.750861,-4.970653,-0.090000,0.400000,-28,65,-27.657799,65.122229,-27.657799,65.122229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.037542,-11.409114,52.577744,66.992095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558420,1.403141,0.173511,0.012999,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.570213,mpc-p,0,-126.340000,54.885000,-2.549103,-7.464696,-2.450000,-7.305000,-0.099103,-0.159696,-4.970653,-4.482736,-0.091484,-4.482736,-4.970653,-0.140000,0.510000,-34,62,-34.224794,62.153207,-34.224794,62.153207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.423871,-13.216957,49.113053,67.820065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556581,1.402706,0.175187,0.014553,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.580212,mpc-p,0,-126.340000,54.885000,-2.613367,-7.494293,-2.500000,-7.335000,-0.113367,-0.159293,-5.946486,-2.897006,-0.701380,-2.897006,-5.946486,-0.230000,0.570000,-26,44,-25.735609,44.091438,-25.735609,44.091438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.211012,-15.108972,46.461047,62.715876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557998,1.405867,0.175856,0.014532,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.590120,mpc-p,0,-126.340000,54.885000,-2.685654,-7.523679,-2.560000,-7.345000,-0.125654,-0.178679,-7.898153,-0.701380,-1.067318,-0.701380,-7.898153,-0.260000,0.520000,-13,28,-13.475498,28.403272,-13.475498,28.403272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.330898,-15.201308,50.500061,59.327704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556146,1.404713,0.175919,0.012930,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.600212,mpc-p,0,-126.340000,54.885000,-2.768016,-7.553693,-2.630000,-7.345000,-0.138016,-0.208693,-8.386070,-0.213464,-1.189297,-0.213464,-8.386070,-0.220000,0.410000,-23,30,-22.654791,30.452853,-22.654791,30.452853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.110009,-13.188220,56.307711,61.169606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556874,1.404148,0.176192,0.013930,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.610209,mpc-p,0,-126.340000,54.885000,-2.858200,-7.583525,-2.720000,-7.355000,-0.138200,-0.228525,-8.752008,-1.250287,-1.433256,-1.250287,-8.752008,-0.200000,0.330000,-32,44,-32.174140,44.087688,-32.174140,44.087688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.698475,-12.131188,55.566205,67.982670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558245,1.666564,0.243098,0.582806,0.501121,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008562,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.620063,mpc-p,0,-126.340000,54.885000,-2.955353,-7.613036,-2.800000,-7.375000,-0.155353,-0.238036,-8.934977,-4.970653,-1.250287,-4.970653,-8.934977,-0.250000,0.370000,-37,70,-36.897802,69.901377,-36.897802,69.901377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.077445,-11.066120,54.624796,69.667991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558482,1.479508,0.199330,0.017227,0.500436,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.630093,mpc-p,0,-126.340000,54.885000,-3.062515,-7.643185,-2.890000,-7.425000,-0.172515,-0.218185,-8.934977,-4.970653,-1.799193,-5.946486,-10.337738,-0.300000,0.510000,-41,60,-41.068553,59.807816,-41.068553,59.807816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.191666,-11.362592,54.583769,72.188630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595036,1.759036,0.260932,0.038660,0.501173,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.640062,mpc-p,0,-126.340000,54.885000,-3.177132,-7.673256,-3.000000,-7.465000,-0.177132,-0.208256,-11.374561,-4.360757,-1.433256,-4.360757,-11.374561,-0.360000,0.590000,-21,48,-20.569619,47.692768,-20.569619,47.692768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.022843,-10.661909,53.927918,66.591830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550765,1.462411,0.196791,0.018220,0.500202,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.650060,mpc-p,0,-126.340000,54.885000,-3.300017,-7.703511,-3.130000,-7.485000,-0.170017,-0.218511,-14.485031,-2.165131,-2.409089,-2.165131,-14.485031,-0.330000,0.550000,-1,31,-1.001755,31.438700,-1.001755,31.438700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.445322,-7.987734,62.210194,65.972325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567639,1.683339,0.220107,0.022652,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.660061,mpc-p,0,-126.340000,54.885000,-3.430651,-7.733845,-3.270000,-7.495000,-0.160651,-0.238845,-16.192739,-0.579401,-2.470079,-0.579401,-16.192739,-0.210000,0.440000,-5,25,-5.155475,25.142905,-5.155475,25.142905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.516764,-4.635024,64.371159,72.933608,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546499,1.541347,0.230489,0.022095,0.501147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670064,mpc-p,0,-126.340000,54.885000,-3.568817,-7.764236,-3.430000,-7.505000,-0.138817,-0.259236,-16.314719,-1.311276,-2.165131,-1.311276,-16.314719,-0.150000,0.330000,-18,39,-18.129157,38.596068,-18.129157,38.596068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.791304,-2.996898,60.372878,72.210985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545391,1.452800,0.160912,0.012756,0.500588,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.680090,mpc-p,0,-126.340000,54.885000,-3.714570,-7.794712,-3.580000,-7.525000,-0.134570,-0.269712,-15.765812,-4.482736,-2.226120,-4.482736,-15.765812,-0.160000,0.340000,-32,63,-32.229327,62.876986,-32.229327,62.876986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.409065,-2.572305,61.753881,74.455808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537065,1.424294,0.145063,0.012573,0.503853,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.690121,mpc-p,0,-126.340000,54.885000,-3.867397,-7.825177,-3.740000,-7.575000,-0.127397,-0.250177,-15.948781,-5.763517,-2.104141,-5.763517,-15.948781,-0.230000,0.470000,-31,65,-31.302761,64.594872,-31.302761,64.594872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.678159,-3.676756,57.437424,74.599051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558490,1.466746,0.145566,0.012295,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.700176,mpc-p,0,-126.340000,54.885000,-4.027334,-7.855643,-3.910000,-7.615000,-0.117334,-0.240643,-17.229563,-4.970653,-2.470079,-4.970653,-17.229563,-0.250000,0.570000,-24,50,-23.763542,50.249218,-23.763542,50.249218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.829038,-4.512322,51.064511,67.931225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568288,1.410760,0.177816,0.013666,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.710168,mpc-p,0,-126.340000,54.885000,-4.192624,-7.885788,-4.080000,-7.645000,-0.112624,-0.240788,-18.632323,-2.470079,-2.409089,-2.470079,-18.632323,-0.280000,0.560000,-12,30,-11.937500,30.385332,-11.937500,30.385332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.888073,-4.103569,49.598481,60.306611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547773,1.410627,0.177888,0.013876,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.720213,mpc-p,0,-126.340000,54.885000,-4.364866,-7.915905,-4.280000,-7.645000,-0.084866,-0.270905,-19.669147,-0.640391,-2.897006,-0.640391,-19.669147,-0.230000,0.440000,-11,23,-10.573255,22.970384,-10.573255,22.970384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.371193,-2.682726,51.913766,61.637819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557389,1.410886,0.177046,0.014261,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.730166,mpc-p,0,-126.340000,54.885000,-4.541174,-7.945490,-4.470000,-7.655000,-0.071174,-0.290490,-20.157064,-2.409089,-3.079975,-2.409089,-20.157064,-0.180000,0.320000,-18,46,-17.502895,46.332674,-17.502895,46.332674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.315495,-1.017981,56.458137,64.809743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556523,1.411112,0.174167,0.015019,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.740210,mpc-p,0,-126.340000,54.885000,-4.724451,-7.975016,-4.670000,-7.685000,-0.054451,-0.290016,-19.974095,-4.665705,-3.079975,-4.665705,-19.974095,-0.190000,0.360000,-24,63,-23.650359,62.617069,-23.650359,62.617069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.390528,-1.076952,56.487326,66.377441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556927,1.411339,0.177466,0.014797,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.750125,mpc-p,0,-126.340000,54.885000,-4.910269,-8.003758,-4.860000,-7.725000,-0.050269,-0.278758,-19.669147,-5.153621,-3.079975,-5.153621,-19.669147,-0.170000,0.490000,-35,57,-34.961532,57.083245,-34.961532,57.083245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.329026,-2.235437,53.827319,65.456268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557943,1.413027,0.177565,0.013732,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.760126,mpc-p,0,-126.340000,54.885000,-5.102264,-8.032261,-5.060000,-7.765000,-0.042264,-0.267261,-19.486178,-4.116798,-2.470079,-4.116798,-19.486178,-0.320000,0.550000,-23,45,-22.599157,44.706895,-22.599157,44.706895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.597446,-3.044442,49.477584,60.952248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537572,1.400917,0.145800,0.015133,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.770212,mpc-p,0,-126.340000,54.885000,-5.300113,-8.060413,-5.250000,-7.795000,-0.050113,-0.265413,-20.401022,-1.982162,-2.897006,-1.982162,-20.401022,-0.310000,0.500000,-19,32,-18.794497,32.347682,-18.794497,32.347682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.380894,-2.533809,46.354240,55.199682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557156,1.410662,0.176633,0.012904,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.780206,mpc-p,0,-126.340000,54.885000,-5.499943,-8.087626,-5.460000,-7.795000,-0.039943,-0.292626,-21.315866,-1.311276,-2.897006,-1.311276,-21.315866,-0.270000,0.420000,-18,32,-17.881997,31.927527,-17.881997,31.927527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.536611,-1.423597,48.775337,56.164034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557688,1.410034,0.177698,0.013758,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.790134,mpc-p,0,-126.340000,54.885000,-5.701766,-8.113888,-5.670000,-7.815000,-0.031766,-0.298888,-20.827949,-2.287110,-3.201954,-2.287110,-20.827949,-0.230000,0.360000,-30,45,-29.975429,45.429244,-29.975429,45.429244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.825229,-0.299902,51.103219,56.963812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553167,1.401046,0.136052,0.012157,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.800214,mpc-p,0,-126.340000,54.885000,-5.909639,-8.139659,-5.860000,-7.835000,-0.049639,-0.304659,-19.974095,-3.140965,-3.018985,-3.140965,-19.974095,-0.290000,0.400000,-36,50,-35.893349,49.790805,-35.893349,49.790805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.602672,-0.501486,50.776008,61.008906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555252,1.411662,0.177500,0.012702,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.810141,mpc-p,0,-126.340000,54.885000,-6.116844,-8.164053,-6.060000,-7.865000,-0.056844,-0.299053,-20.523001,-4.604715,-2.653048,-4.604715,-20.523001,-0.320000,0.450000,-32,59,-31.889130,58.827793,-31.889130,58.827793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.975417,-0.080279,49.000678,59.332677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555872,1.402641,0.145314,0.014506,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.820139,mpc-p,0,-126.340000,54.885000,-6.327623,-8.187521,-6.270000,-7.905000,-0.057623,-0.282521,-21.071908,-3.994819,-2.653048,-3.994819,-21.071908,-0.330000,0.510000,-27,51,-27.400481,51.241136,-27.400481,51.241136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.986836,0.647804,46.154657,57.065000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553524,1.414020,0.142154,0.014868,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.830182,mpc-p,0,-126.340000,54.885000,-6.541021,-8.209868,-6.470000,-7.925000,-0.071021,-0.284868,-20.949928,-2.409089,-3.384923,-2.409089,-20.949928,-0.310000,0.520000,-33,38,-32.633317,37.587825,-32.633317,37.587825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.016142,2.026150,45.445713,53.243956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555161,1.408673,0.173149,0.013713,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.840211,mpc-p,0,-126.340000,54.885000,-6.755327,-8.230834,-6.680000,-7.935000,-0.075327,-0.295834,-21.010918,-1.311276,-3.140965,-1.311276,-21.010918,-0.270000,0.460000,-39,34,-39.065638,33.529455,-39.065638,33.529455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.112839,3.267422,47.905525,54.520345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557287,1.409438,0.177646,0.014641,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.850136,mpc-p,0,-126.340000,54.885000,-6.968198,-8.250138,-6.900000,-7.945000,-0.068198,-0.305138,-21.376856,-0.213464,-2.714037,-0.213464,-21.376856,-0.360000,0.400000,-25,31,-24.972415,30.704309,-24.972415,30.704309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.050189,3.771153,49.480655,56.948997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556761,1.401031,0.142973,0.013009,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.860211,mpc-p,0,-126.340000,54.885000,-7.184659,-8.268142,-7.120000,-7.955000,-0.064659,-0.313142,-21.986752,-3.262944,-3.811850,-3.262944,-21.986752,-0.330000,0.350000,-23,60,-22.986143,60.282762,-22.986143,60.282762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.045342,6.701146,53.110746,65.944403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567256,1.408078,0.175851,0.014623,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.870206,mpc-p,0,-126.340000,54.885000,-7.399296,-8.284291,-7.340000,-7.975000,-0.059296,-0.309291,-22.169720,-3.872840,-3.140965,-3.872840,-22.169720,-0.290000,0.450000,-26,59,-25.795390,59.149071,-25.795390,59.149071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.107929,7.688232,52.891564,61.348064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556303,1.407136,0.162986,0.013574,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.880104,mpc-p,0,-126.340000,54.885000,-7.611360,-8.298481,-7.550000,-8.005000,-0.061360,-0.293481,-21.376856,-2.897006,-3.201954,-2.897006,-21.376856,-0.280000,0.530000,-34,47,-34.193402,46.518215,-34.193402,46.518215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.465344,8.445353,54.411631,60.000350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556011,1.434601,0.150043,0.015014,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.890139,mpc-p,0,-126.340000,54.885000,-7.825439,-8.310913,-7.770000,-8.025000,-0.055439,-0.285913,-21.254876,-1.677214,-2.653048,-1.677214,-21.254876,-0.300000,0.520000,-33,39,-32.727120,39.289106,-32.727120,39.289106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.848238,9.022375,55.725890,59.973643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549725,1.402316,0.139231,0.012835,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.900202,mpc-p,0,-126.340000,54.885000,-8.038776,-8.321278,-7.980000,-8.025000,-0.058776,-0.296278,-21.742793,-0.640391,-2.714037,-0.640391,-21.742793,-0.350000,0.450000,-21,38,-21.363316,38.051616,-21.363316,38.051616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.608855,9.725132,55.138443,61.841357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555613,1.408120,0.174718,0.013441,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.910085,mpc-p,0,-126.340000,54.885000,-8.246581,-8.329285,-8.190000,-8.015000,-0.056581,-0.314285,-21.925762,-0.030495,-3.018985,-0.030495,-21.925762,-0.320000,0.420000,-21,36,-20.659779,36.248851,-20.659779,36.248851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.231282,10.586035,54.708502,63.060058,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539049,1.399520,0.145806,0.014977,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.920221,mpc-p,0,-126.340000,54.885000,-8.457516,-8.335136,-8.400000,-8.025000,-0.057516,-0.310136,-21.376856,-1.921172,-2.714037,-1.921172,-21.376856,-0.290000,0.390000,-28,57,-28.097076,56.768840,-28.097076,56.768840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.199065,11.635447,58.329887,64.265209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555610,1.411357,0.174845,0.014061,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.930215,mpc-p,0,-126.340000,54.885000,-8.662944,-8.338442,-8.610000,-8.035000,-0.052944,-0.303442,-20.827949,-2.775027,-2.836017,-2.775027,-20.827949,-0.290000,0.450000,-31,62,-31.296289,62.244719,-31.296289,62.244719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.959205,11.377648,57.578390,62.728822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555151,1.404953,0.172386,0.013074,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.940135,mpc-p,0,-126.340000,54.885000,-8.863996,-8.339187,-8.800000,-8.045000,-0.063996,-0.294187,-21.010918,-1.616224,-2.592058,-1.616224,-21.010918,-0.310000,0.550000,-26,47,-26.016819,47.331458,-26.016819,47.331458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.919356,10.955110,57.663693,62.817639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560052,1.398129,0.148288,0.014141,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.950208,mpc-p,0,-126.340000,54.885000,-9.064860,-8.337240,-9.010000,-8.045000,-0.054860,-0.292240,-20.766960,-0.457422,-2.592058,-0.457422,-20.766960,-0.310000,0.520000,-24,42,-23.973673,42.404485,-23.973673,42.404485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.004516,11.657601,60.113525,64.216031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557260,1.405439,0.175031,0.013604,0.503725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.960208,mpc-p,0,-126.340000,54.885000,-9.260604,-8.332498,-9.210000,-8.035000,-0.050604,-0.297498,-20.035084,1.433256,-2.957996,1.433256,-20.035084,-0.290000,0.470000,-29,33,-28.615190,33.499277,-28.615190,33.499277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.536784,11.599573,58.882231,61.864642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555604,1.404161,0.175244,0.013284,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.970067,mpc-p,0,-126.340000,54.885000,-9.449735,-8.324975,-9.410000,-8.025000,-0.039735,-0.299975,-19.669147,0.457422,-2.592058,0.457422,-19.669147,-0.280000,0.400000,-30,50,-29.631588,49.989948,-29.631588,49.989948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.904032,11.660651,61.237671,63.727903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569941,1.577457,0.199045,0.018983,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.980089,mpc-p,0,-126.340000,54.885000,-9.637700,-8.314325,-9.600000,-8.015000,-0.037700,-0.299325,-20.035084,-1.311276,-2.714037,-1.311276,-20.035084,-0.300000,0.430000,-21,65,-20.594768,65.425130,-20.594768,65.425130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.080229,11.823427,59.948968,63.970867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544703,1.741620,0.247232,0.035593,0.501124,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.990099,mpc-p,0,-126.340000,54.885000,-9.820853,-8.300564,-9.790000,-8.015000,-0.030853,-0.285564,-18.754303,-1.128308,-3.018985,-1.128308,-18.754303,-0.290000,0.530000,-27,59,-27.175253,59.172078,-27.175253,59.172078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.222705,12.396497,59.158979,64.276725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564874,1.488989,0.184021,0.018917,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.000060,mpc-p,0,-126.340000,54.885000,-9.998238,-8.283677,-9.980000,-8.005000,-0.018238,-0.278677,-18.754303,-1.128308,-3.079975,0.762370,-19.425188,-0.270000,0.580000,-25,57,-25.163378,57.455474,-25.163378,57.455474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.805683,13.195048,59.700127,64.502498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556057,1.821424,0.222518,0.033561,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.010059,mpc-p,0,-126.340000,54.885000,-10.171355,-8.263586,-10.190000,-7.985000,0.018645,-0.278586,-19.730136,2.470079,-2.897006,2.470079,-19.730136,-0.270000,0.590000,-8,30,-8.119001,30.315727,-8.119001,30.315727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.484572,12.997026,59.848386,62.872711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539130,1.456377,0.189769,0.015657,0.500780,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.020074,mpc-p,0,-126.340000,54.885000,-10.339718,-8.240379,-10.370000,-7.955000,0.030282,-0.285379,-19.120240,4.238777,-2.226120,4.238777,-19.120240,-0.220000,0.460000,-12,29,-11.504456,28.821401,-11.504456,28.821401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.331953,13.840253,66.602580,72.058341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569432,1.436163,0.178147,0.013704,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.030057,mpc-p,0,-126.340000,54.885000,-10.502325,-8.214091,-10.560000,-7.915000,0.057675,-0.299091,-18.144407,1.860183,-2.531068,1.860183,-18.144407,-0.170000,0.360000,-20,59,-20.036320,59.038464,-20.036320,59.038464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.082372,14.247340,69.825739,71.280240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539862,1.417031,0.141952,0.012164,0.500244,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.040057,mpc-p,0,-126.340000,54.885000,-10.659762,-8.184530,-10.750000,-7.915000,0.090238,-0.269530,-17.168573,-1.250287,-2.043152,-1.250287,-17.168573,-0.170000,0.460000,-22,83,-21.972131,82.769290,-21.972131,82.769290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.134755,13.901280,64.747571,68.082561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530495,1.413003,0.148101,0.011998,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.050081,mpc-p,0,-126.340000,54.885000,-10.811932,-8.151586,-10.920000,-7.915000,0.108068,-0.236586,-16.924615,-1.860183,-2.226120,-1.860183,-16.924615,-0.200000,0.650000,-14,78,-13.506394,77.887680,-13.506394,77.887680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.505997,13.368970,66.933888,71.008762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544925,1.400520,0.147218,0.011511,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.060058,mpc-p,0,-126.340000,54.885000,-10.957617,-8.115440,-11.080000,-7.905000,0.122383,-0.210440,-15.765812,1.555235,-1.921172,1.555235,-15.765812,-0.190000,0.730000,-16,47,-15.930219,47.327101,-15.930219,47.327101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.799128,14.405545,69.886527,74.606497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550463,1.411443,0.164297,0.012017,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.070057,mpc-p,0,-126.340000,54.885000,-11.097684,-8.075804,-11.220000,-7.855000,0.122316,-0.220804,-15.033937,5.641538,-1.433256,5.641538,-15.033937,-0.180000,0.610000,-17,25,-16.994010,25.406004,-16.994010,25.406004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.600923,15.096584,72.867605,75.430735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.528724,1.399838,0.136704,0.012016,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007581,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.080214,mpc-p,0,-126.340000,54.885000,-11.233753,-8.031996,-11.360000,-7.805000,0.126247,-0.226996,-13.936124,5.824507,-1.921172,5.824507,-13.936124,-0.190000,0.410000,-19,44,-19.269122,43.983134,-19.269122,43.983134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.615648,15.261573,75.621447,76.967950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550063,1.410208,0.182130,0.014298,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.090114,mpc-p,0,-126.340000,54.885000,-11.360245,-7.985817,-11.470000,-7.755000,0.109755,-0.230817,-11.923467,3.323933,-1.555235,3.323933,-11.923467,-0.180000,0.400000,-34,69,-34.412494,69.162194,-34.412494,69.162194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.034306,14.823049,67.758750,70.165670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555511,1.410451,0.183029,0.013291,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.100210,mpc-p,0,-126.340000,54.885000,-11.482899,-7.935158,-11.580000,-7.735000,0.097101,-0.200158,-10.947634,0.213464,-1.372266,0.213464,-10.947634,-0.260000,0.520000,-30,92,-29.619517,91.562233,-29.619517,91.562233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.608376,13.352055,63.736359,69.980029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558868,1.412456,0.195362,0.014214,0.500699,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.110074,mpc-p,0,-126.340000,54.885000,-11.596491,-7.882156,-11.680000,-7.705000,0.083509,-0.177156,-10.947634,1.189297,-1.189297,1.189297,-10.947634,-0.290000,0.710000,-20,73,-19.857893,72.934555,-19.857893,72.934555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.092736,12.297618,65.999364,74.650900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555068,1.394606,0.146616,0.013123,0.500225,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.120058,mpc-p,0,-126.340000,54.885000,-11.705107,-7.824972,-11.800000,-7.675000,0.094893,-0.149972,-11.374561,4.848673,-1.067318,4.848673,-11.374561,-0.260000,0.750000,-10,44,-10.397394,43.648921,-10.397394,43.648921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.954033,13.701963,68.655754,75.002481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542521,1.399667,0.144329,0.013717,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.130082,mpc-p,0,-126.340000,54.885000,-11.807695,-7.763965,-11.900000,-7.615000,0.092305,-0.148965,-10.947634,7.349247,-1.982162,7.349247,-10.947634,-0.220000,0.590000,-11,39,-10.629442,39.111312,-10.629442,39.111312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.940086,15.776235,71.240338,77.963828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551096,1.407513,0.167586,0.012386,0.502829,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.140209,mpc-p,0,-126.340000,54.885000,-11.904729,-7.698681,-11.990000,-7.535000,0.085271,-0.163681,-9.544873,6.800341,-0.762370,6.800341,-9.544873,-0.170000,0.470000,-23,56,-22.920993,55.688365,-22.920993,55.688365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.215969,17.116351,69.974350,74.163991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549159,1.407542,0.178722,0.013386,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.150164,mpc-p,0,-126.340000,54.885000,-11.993639,-7.630940,-12.070000,-7.475000,0.076361,-0.155940,-7.593205,4.238777,-1.189297,4.238777,-7.593205,-0.170000,0.490000,-36,80,-35.705626,79.507038,-35.705626,79.507038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.672153,16.757866,62.928143,66.586685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558870,1.406881,0.178171,0.013920,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.160211,mpc-p,0,-126.340000,54.885000,-12.076872,-7.559005,-12.140000,-7.435000,0.063128,-0.124005,-6.678361,2.714037,-0.701380,2.714037,-6.678361,-0.240000,0.640000,-31,86,-30.807234,86.152442,-30.807234,86.152442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.257700,15.090845,61.707966,69.028041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558040,1.406558,0.191772,0.014058,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.170209,mpc-p,0,-126.340000,54.885000,-12.153243,-7.483895,-12.210000,-7.395000,0.056757,-0.088895,-7.410237,3.201954,0.030495,3.201954,-7.410237,-0.260000,0.740000,-15,80,-15.303144,79.776413,-15.303144,79.776413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.169070,14.965361,63.026690,69.945985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558077,1.407048,0.190506,0.013518,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.180212,mpc-p,0,-126.340000,54.885000,-12.223249,-7.405266,-12.290000,-7.335000,0.066751,-0.070266,-7.410237,6.434403,-0.945339,6.434403,-7.410237,-0.260000,0.790000,-5,53,-5.150824,52.524726,-5.150824,52.524726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.311145,16.532775,61.907490,70.319763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559751,1.407669,0.179449,0.013931,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.190211,mpc-p,0,-126.340000,54.885000,-12.286888,-7.323227,-12.360000,-7.255000,0.073112,-0.068227,-6.922320,8.569039,-0.701380,8.569039,-6.922320,-0.170000,0.680000,-11,46,-11.461128,45.968986,-11.461128,45.968986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.777990,19.192318,64.990710,74.190794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556964,1.408005,0.178228,0.014193,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.200216,mpc-p,0,-126.340000,54.885000,-12.344288,-7.237760,-12.420000,-7.175000,0.075712,-0.062760,-5.702528,9.239925,0.030495,9.239925,-5.702528,-0.140000,0.550000,-19,55,-18.874813,55.165571,-18.874813,55.165571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.468676,20.088794,62.733690,68.614777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558141,1.406191,0.165477,0.012801,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.210126,mpc-p,0,-126.340000,54.885000,-12.395040,-7.149832,-12.460000,-7.095000,0.064960,-0.054832,-4.238777,4.726694,-0.335443,4.726694,-4.238777,-0.150000,0.530000,-26,98,-26.420741,97.592166,-26.420741,97.592166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.150171,20.649968,58.971195,65.461910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553548,1.399528,0.157340,0.014139,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.220058,mpc-p,0,-126.340000,54.885000,-12.439906,-7.058515,-12.490000,-7.055000,0.050094,-0.003515,-3.201954,2.836017,0.030495,2.836017,-3.201954,-0.200000,0.710000,-25,107,-25.000439,106.901701,-25.000439,106.901701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.729272,18.490042,63.214692,72.869273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542513,1.400810,0.203953,0.015276,0.500676,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.230192,mpc-p,0,-126.340000,54.885000,-12.479607,-6.962131,-12.510000,-7.015000,0.030393,0.052869,-2.592058,5.275601,-0.213464,5.275601,-2.592058,-0.240000,0.910000,-20,78,-19.723620,77.552506,-19.723620,77.552506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.976775,16.546359,67.284024,78.789298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565746,1.407999,0.290723,0.012891,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.240080,mpc-p,0,-126.340000,54.885000,-12.512553,-6.865039,-12.530000,-6.925000,0.017447,0.059961,-1.799193,9.971800,0.396432,9.971800,-1.799193,-0.230000,0.870000,-21,44,-20.807856,44.406803,-20.807856,44.406803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.070710,16.320145,67.090122,75.950813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558172,1.399862,0.145502,0.014650,0.500416,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.250208,mpc-p,0,-126.340000,54.885000,-12.540494,-6.762597,-12.540000,-6.825000,-0.000494,0.062403,-1.738204,11.374561,0.030495,11.374561,-1.738204,-0.220000,0.640000,-17,55,-17.391375,55.323577,-17.391375,55.323577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.570840,16.656058,65.970720,77.711752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548026,1.407253,0.176023,0.012673,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.260213,mpc-p,0,-126.340000,54.885000,-12.562481,-6.658511,-12.540000,-6.725000,-0.022481,0.066489,-1.616224,8.691018,0.762370,8.691018,-1.616224,-0.200000,0.560000,-17,88,-17.356314,88.031946,-17.356314,88.031946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.565105,16.393945,61.251652,69.406722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558555,1.408340,0.190603,0.013965,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.270215,mpc-p,0,-126.340000,54.885000,-12.579029,-6.551725,-12.540000,-6.645000,-0.039029,0.093275,-0.152474,6.129455,0.396432,6.129455,-0.152474,-0.190000,0.690000,-28,104,-27.556116,104.063002,-27.556116,104.063002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.910451,14.058611,58.671525,68.895176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557314,1.407726,0.202733,0.014068,0.500520,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.280214,mpc-p,0,-126.340000,54.885000,-12.590310,-6.442344,-12.540000,-6.575000,-0.050310,0.132656,1.372266,5.275601,0.274453,5.275601,1.372266,-0.220000,0.850000,-33,104,-33.372909,103.765164,-33.372909,103.765164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.089942,11.140356,59.833885,75.250702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561048,1.539869,0.307822,0.015176,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.290057,mpc-p,0,-126.340000,54.885000,-12.596432,-6.332261,-12.520000,-6.495000,-0.076432,0.162739,0.701380,8.873987,0.579401,8.873987,0.701380,-0.280000,0.960000,-17,70,-16.607986,70.450121,-16.607986,70.450121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.129879,7.392568,61.494797,79.510762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544341,1.402773,0.196126,0.013493,0.517005,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.300057,mpc-p,0,-126.340000,54.885000,-12.597765,-6.218089,-12.520000,-6.385000,-0.077765,0.166911,-0.274453,12.167426,0.396432,12.167426,-0.274453,-0.260000,0.860000,-3,54,-2.788113,54.285220,-2.788113,54.285220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.603555,6.199383,64.432872,75.898862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547340,1.401037,0.136536,0.012404,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.310204,mpc-p,0,-126.340000,54.885000,-12.594263,-6.100006,-12.510000,-6.245000,-0.084263,0.144994,-0.152474,13.021280,0.640391,13.021280,-0.152474,-0.160000,0.650000,-10,66,-9.707458,65.927068,-9.707458,65.927068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.060522,6.066341,63.056511,76.210281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558066,1.409435,0.162099,0.013327,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.320091,mpc-p,0,-126.340000,54.885000,-12.586328,-5.982927,-12.500000,-6.125000,-0.086328,0.142073,0.701380,11.740498,0.640391,11.740498,0.701380,-0.130000,0.620000,-17,82,-17.220986,81.974470,-17.220986,81.974470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.819178,3.390862,57.388723,66.153538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.788727,1.516583,0.197126,0.020347,0.500465,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330059,mpc-p,0,-126.340000,54.885000,-12.573996,-5.863039,-12.480000,-6.015000,-0.093996,0.151961,1.738204,9.056956,0.579401,9.056956,1.738204,-0.140000,0.710000,-23,100,-22.547299,99.763326,-22.547299,99.763326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.235465,0.269470,54.566434,66.416104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547690,1.687859,0.260369,0.027903,0.502572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.340063,mpc-p,0,-126.340000,54.885000,-12.557432,-5.741015,-12.450000,-5.925000,-0.107432,0.183985,1.921172,8.995966,0.640391,8.995966,1.921172,-0.170000,0.820000,-18,97,-17.627632,96.627682,-17.627632,96.627682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.685825,-3.521057,55.569089,72.020233,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573808,1.587782,0.236021,0.016868,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350062,mpc-p,0,-126.340000,54.885000,-12.536875,-5.617527,-12.430000,-5.815000,-0.106875,0.197473,1.860183,11.679509,0.823360,11.679509,1.860183,-0.190000,0.900000,-9,71,-8.972411,70.637642,-8.972411,70.637642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.126553,-6.598178,54.690351,70.314849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551558,1.776582,0.302170,0.043854,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.360061,mpc-p,0,-126.340000,54.885000,-12.512508,-5.492683,-12.410000,-5.685000,-0.102508,0.192317,1.433256,14.302062,0.091484,14.302062,1.433256,-0.170000,0.820000,-1,56,-1.231626,56.431333,-1.231626,56.431333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.024791,-7.760114,53.967785,63.008954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555289,1.460150,0.196066,0.018445,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.370059,mpc-p,0,-126.340000,54.885000,-12.484526,-5.366692,-12.380000,-5.525000,-0.104526,0.158308,1.250287,15.277895,0.701380,15.277895,1.250287,-0.120000,0.690000,-1,58,-0.545878,57.807046,-0.545878,57.807046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.198978,-8.366598,51.947473,59.324450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556183,1.447792,0.177150,0.014444,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.380162,mpc-p,0,-126.340000,54.885000,-12.452767,-5.238392,-12.360000,-5.385000,-0.092767,0.146608,0.823360,14.302062,0.762370,14.302062,0.823360,-0.070000,0.610000,2,73,1.646988,73.369742,1.646988,73.369742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.716779,-9.621371,50.253431,57.567962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554682,1.412679,0.147783,0.011868,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.390095,mpc-p,0,-126.340000,54.885000,-12.418320,-5.111492,-12.340000,-5.255000,-0.078320,0.143508,2.348100,11.740498,0.762370,11.740498,2.348100,-0.060000,0.630000,-8,94,-8.443124,93.656408,-8.443124,93.656408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.986870,-11.170993,50.050174,58.450314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537580,1.406271,0.154396,0.008599,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.400146,mpc-p,0,-126.340000,54.885000,-12.380387,-4.982491,-12.300000,-5.145000,-0.080387,0.162509,3.628881,10.215758,0.640391,10.215758,3.628881,-0.050000,0.760000,-19,98,-19.214256,97.949408,-19.214256,97.949408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.517761,-14.115996,48.343069,61.553032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549406,1.415524,0.165375,0.011845,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.410212,mpc-p,0,-126.340000,54.885000,-12.339490,-4.852938,-12.260000,-5.025000,-0.079490,0.172062,2.836017,12.228415,0.640391,12.228415,2.836017,-0.090000,0.880000,-5,73,-4.860213,73.234531,-4.860213,73.234531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.778767,-18.364122,46.386112,62.930695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567847,1.512115,0.282365,0.026514,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.420094,mpc-p,0,-126.340000,54.885000,-12.296678,-4.725590,-12.230000,-4.885000,-0.066678,0.159410,3.079975,15.460864,0.396432,15.460864,3.079975,-0.110000,0.830000,2,50,2.339182,49.677222,2.339182,49.677222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.888006,-20.112924,48.716541,59.134251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561832,1.431712,0.188938,0.014185,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.430213,mpc-p,0,-126.340000,54.885000,-12.250275,-4.595225,-12.190000,-4.705000,-0.060275,0.109775,3.018985,17.229563,0.762370,17.229563,3.018985,-0.080000,0.660000,4,45,4.450390,45.060331,4.450390,45.060331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.064646,-20.299001,49.094820,56.728740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557638,1.419197,0.190262,0.013163,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.440211,mpc-p,0,-126.340000,54.885000,-12.202052,-4.466692,-12.150000,-4.555000,-0.052052,0.088308,3.018985,15.155916,0.457422,15.155916,3.018985,-0.060000,0.540000,5,70,5.189835,70.383878,5.189835,70.383878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.846633,-20.137656,47.348914,55.334208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557772,1.416720,0.187026,0.013798,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.450083,mpc-p,0,-126.340000,54.885000,-12.152262,-4.340223,-12.120000,-4.415000,-0.032262,0.074777,2.897006,11.435550,0.518412,11.435550,2.897006,-0.040000,0.570000,7,98,6.651647,97.537112,6.651647,97.537112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.438501,-21.018415,46.718572,56.746872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556647,1.401167,0.153369,0.013509,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.460209,mpc-p,0,-126.340000,54.885000,-12.099107,-4.211195,-12.080000,-4.305000,-0.019107,0.093805,3.079975,10.337738,0.945339,10.337738,3.079975,-0.030000,0.770000,6,91,6.493021,90.966756,6.493021,90.966756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.547958,-23.409429,48.964493,62.134987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557834,1.413960,0.277134,0.013342,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.470093,mpc-p,0,-126.340000,54.885000,-12.045327,-4.086148,-12.040000,-4.195000,-0.005327,0.108852,3.872840,12.960290,0.396432,12.960290,3.872840,-0.020000,0.860000,2,62,2.320016,61.722435,2.320016,61.722435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.759850,-25.557074,45.755371,58.203468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540125,1.402067,0.160525,0.013540,0.503861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.480206,mpc-p,0,-126.340000,54.885000,-11.988485,-3.959308,-12.000000,-4.055000,0.011515,0.095692,3.994819,15.521854,0.518412,15.521854,3.994819,0.010000,0.750000,2,47,1.537933,47.409521,1.537933,47.409521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.598687,-26.970930,42.294962,52.306754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560707,1.413451,0.184101,0.015145,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.490211,mpc-p,0,-126.340000,54.885000,-11.930582,-3.835171,-11.960000,-3.905000,0.029418,0.069829,3.567892,15.582843,1.006328,15.582843,3.567892,0.010000,0.600000,9,57,8.751181,56.633602,8.751181,56.633602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.190873,-27.879111,42.204171,51.187562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558577,1.412310,0.184915,0.014194,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.500166,mpc-p,0,-126.340000,54.885000,-11.871424,-3.713176,-11.910000,-3.765000,0.038576,0.051824,4.238777,13.143259,0.640391,13.143259,4.238777,0.000000,0.650000,6,69,6.447970,69.282148,6.447970,69.282148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.463915,-28.536769,43.079483,52.356771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556878,1.412509,0.185697,0.014330,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510178,mpc-p,0,-126.340000,54.885000,-11.810470,-3.592214,-11.860000,-3.645000,0.049530,0.052786,5.336590,9.971800,0.884349,9.971800,5.336590,0.000000,0.590000,-2,100,-1.624154,99.616164,-1.624154,99.616164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.778870,-29.455634,42.238694,52.622239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555927,1.412393,0.196356,0.013188,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.520213,mpc-p,0,-126.340000,54.885000,-11.748015,-3.472950,-11.800000,-3.545000,0.051985,0.072050,5.397580,8.995966,0.396432,8.995966,5.397580,0.010000,0.760000,-3,94,-3.483273,93.977924,-3.483273,93.977924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.380437,-32.127154,42.210658,58.099783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557255,1.412975,0.221453,0.013992,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530207,mpc-p,0,-126.340000,54.885000,-11.684534,-3.356331,-11.740000,-3.435000,0.055466,0.078669,5.824507,11.435550,1.067318,11.435550,5.824507,0.000000,0.870000,-4,63,-3.835935,62.579394,-3.835935,62.579394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.128223,-34.378525,39.930980,55.763398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557531,1.412641,0.199442,0.013686,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540161,mpc-p,0,-126.340000,54.885000,-11.620110,-3.242529,-11.680000,-3.295000,0.059890,0.052471,6.190445,14.546020,0.884349,14.546020,6.190445,-0.010000,0.760000,-2,41,-2.411151,41.126754,-2.411151,41.126754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.150406,-35.179775,40.175821,51.325488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556879,1.412317,0.183881,0.013180,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550160,mpc-p,0,-126.340000,54.885000,-11.554243,-3.130758,-11.610000,-3.145000,0.055757,0.014242,6.129455,14.546020,0.396432,14.546020,6.129455,-0.030000,0.560000,3,52,2.544540,52.442099,2.544540,52.442099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.377276,-34.972653,41.061838,50.976743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557934,1.410639,0.183744,0.012749,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560212,mpc-p,0,-126.340000,54.885000,-11.486910,-3.021164,-11.540000,-3.025000,0.053090,0.003836,6.434403,11.496540,0.457422,11.496540,6.434403,-0.010000,0.500000,-2,80,-1.782980,79.581927,-1.782980,79.581927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.511620,-34.613545,40.728209,51.709316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555577,1.412042,0.186457,0.014258,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570092,mpc-p,0,-126.340000,54.885000,-11.419675,-2.916343,-11.470000,-2.935000,0.050325,0.018657,6.983309,6.678361,0.701380,6.678361,6.983309,-0.010000,0.610000,-8,109,-7.602257,108.739146,-7.602257,108.739146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.176759,-35.374113,40.772966,55.341955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539125,1.403208,0.180604,0.013779,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.580060,mpc-p,0,-126.340000,54.885000,-11.350803,-2.813676,-11.400000,-2.865000,0.049197,0.051324,7.471226,5.275601,0.701380,5.275601,7.471226,-0.020000,0.850000,-11,100,-10.890760,100.013393,-10.890760,100.013393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.089709,-37.425034,43.081609,62.308155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558648,1.413223,0.259924,0.014800,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.590216,mpc-p,0,-126.340000,54.885000,-11.279571,-2.712448,-11.320000,-2.785000,0.040429,0.072552,7.410237,8.812998,0.884349,8.812998,7.410237,-0.050000,0.920000,-5,63,-5.072637,63.314284,-5.072637,63.314284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.822575,-39.031526,41.855537,57.911153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556836,1.411454,0.224428,0.014984,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.600056,mpc-p,0,-126.340000,54.885000,-11.209527,-2.617777,-11.240000,-2.685000,0.030473,0.067223,7.593205,11.252582,0.579401,11.252582,7.593205,-0.010000,0.810000,-9,48,-9.141641,47.592174,-9.141641,47.592174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.029423,-38.387619,42.860947,51.233835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539261,1.402166,0.143025,0.014758,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.610200,mpc-p,0,-126.340000,54.885000,-11.136253,-2.523869,-11.160000,-2.575000,0.023747,0.051131,7.288257,11.191592,0.518412,11.191592,7.288257,-0.060000,0.610000,1,61,1.293293,60.639221,1.293293,60.639221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.788380,-37.762109,40.103581,48.938560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556872,1.408828,0.178526,0.013571,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.620209,mpc-p,0,-126.340000,54.885000,-11.062863,-2.435031,-11.080000,-2.485000,0.017137,0.049969,6.800341,6.495393,0.213464,6.495393,6.800341,-0.070000,0.570000,7,99,7.486135,99.194804,7.486135,99.194804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.342364,-36.376452,43.337584,51.271423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555409,1.417943,0.193602,0.014449,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.630090,mpc-p,0,-126.340000,54.885000,-10.989309,-2.351192,-11.010000,-2.435000,0.020691,0.083808,6.983309,2.897006,0.335443,2.897006,6.983309,-0.050000,0.720000,4,112,4.073829,112.450000,4.073829,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.113416,-36.719268,46.421576,60.308136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538263,1.399787,0.211536,0.013157,0.502307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.640209,mpc-p,0,-126.340000,54.885000,-10.912811,-2.269467,-10.940000,-2.395000,0.027189,0.125533,6.312424,3.201954,0.945339,3.201954,6.312424,-0.040000,0.910000,10,97,9.809358,97.154709,9.809358,97.154709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.444263,-38.064302,44.455952,60.611842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556022,1.408917,0.359664,0.013568,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.650207,mpc-p,0,-126.340000,54.885000,-10.836006,-2.192961,-10.870000,-2.345000,0.033994,0.152039,6.434403,6.678361,1.006328,6.678361,6.434403,-0.020000,0.940000,10,64,9.881774,63.759917,9.881774,63.759917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.134766,-38.606528,44.275267,56.694528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556674,1.409642,0.209228,0.013452,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.660208,mpc-p,0,-126.340000,54.885000,-10.757884,-2.120760,-10.800000,-2.255000,0.042116,0.134240,6.190445,9.056956,-0.030495,9.056956,6.190445,0.010000,0.780000,12,52,11.708594,51.572900,11.708594,51.572900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.772132,-38.293023,41.836241,51.302510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558942,1.413790,0.183363,0.014593,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.670134,mpc-p,0,-126.340000,54.885000,-10.678991,-2.053495,-10.730000,-2.175000,0.051009,0.121505,6.678361,7.715185,0.030495,7.715185,6.678361,0.070000,0.660000,2,67,2.174119,67.463929,2.174119,67.463929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.087457,-37.804195,39.947720,49.777271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563880,1.580704,0.234859,0.031485,0.500389,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.680062,mpc-p,0,-126.340000,54.885000,-10.598660,-1.990709,-10.650000,-2.125000,0.051340,0.134291,7.471226,3.018985,-0.030495,3.018985,7.471226,0.030000,0.600000,0,109,-0.493069,109.151712,-0.493069,109.151712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.866352,-38.261605,35.869595,49.661287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547592,1.459423,0.231012,0.019092,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.690087,mpc-p,0,-126.340000,54.885000,-10.515992,-1.931951,-10.570000,-2.105000,0.054008,0.173049,7.776174,-0.213464,0.762370,-0.213464,7.776174,0.010000,0.770000,-1,112,-0.680695,112.450000,-0.680695,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.605828,-39.993184,41.754408,60.467767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570912,1.623143,0.277186,0.021944,0.500509,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.700060,mpc-p,0,-126.340000,54.885000,-10.432101,-1.878208,-10.480000,-2.095000,0.047899,0.216792,8.264091,1.433256,0.884349,1.433256,8.264091,0.010000,0.980000,-4,89,-3.645852,89.222841,-3.645852,89.222841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.573140,-41.425066,41.983331,60.400790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542771,1.458531,0.321309,0.017022,0.502009,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.710583,mpc-p,0,-126.340000,54.885000,-10.341685,-1.826682,-10.400000,-2.055000,0.058315,0.228318,7.776174,4.482736,0.152474,4.482736,7.776174,-0.020000,0.950000,9,63,8.527121,62.526896,8.527121,62.526896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.217662,-42.002077,38.998525,53.411902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580751,1.628065,0.208004,0.020150,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.720059,mpc-p,0,-126.340000,54.885000,-10.258484,-1.784892,-10.320000,-2.015000,0.061516,0.230108,7.471226,5.946486,0.030495,5.946486,7.471226,-0.010000,0.780000,15,61,14.617182,60.644668,14.617182,60.644668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.335027,-40.884419,42.386942,51.831610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543294,1.795557,0.220981,0.024567,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.730137,mpc-p,0,-126.340000,54.885000,-10.168016,-1.745287,-10.240000,-1.955000,0.071984,0.209713,7.166278,3.750861,0.457422,3.750861,7.166278,0.030000,0.680000,16,81,15.844590,81.114841,15.844590,81.114841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.680413,-39.947039,40.832181,51.343315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552660,1.421118,0.145425,0.013222,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.740131,mpc-p,0,-126.340000,54.885000,-10.076155,-1.710978,-10.150000,-1.935000,0.073845,0.224022,8.264091,1.921172,0.396432,1.921172,8.264091,0.090000,0.710000,1,91,0.571356,91.013026,0.571356,91.013026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.030914,-40.062400,38.580651,52.027119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557795,1.420298,0.158359,0.012482,0.500537,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.750122,mpc-p,0,-126.340000,54.885000,-9.982067,-1.681656,-10.060000,-1.925000,0.077933,0.243344,8.873987,-1.067318,0.945339,-1.067318,8.873987,0.030000,0.790000,3,106,2.986902,105.955443,2.986902,105.955443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.707361,-40.626367,32.847883,48.132018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549876,1.410291,0.178676,0.012258,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.760208,mpc-p,0,-126.340000,54.885000,-9.884650,-1.657117,-9.960000,-1.935000,0.075350,0.277883,10.032790,-0.884349,1.006328,-0.884349,10.032790,0.000000,0.920000,-1,92,-1.028184,92.002384,-1.028184,92.002384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.088825,-41.387731,35.964009,51.676390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556434,1.408351,0.242071,0.012667,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.770088,mpc-p,0,-126.340000,54.885000,-9.786703,-1.638013,-9.860000,-1.925000,0.073297,0.286987,10.215758,0.701380,0.274453,0.701380,10.215758,-0.010000,0.930000,1,74,1.377032,73.824329,1.377032,73.824329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.762934,-41.698417,33.725128,47.185843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539049,1.401834,0.158000,0.014227,0.502153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.780141,mpc-p,0,-126.340000,54.885000,-9.684353,-1.623583,-9.750000,-1.905000,0.065647,0.281417,10.032790,2.653048,0.091484,2.653048,10.032790,0.000000,0.840000,5,60,5.282880,60.152320,5.282880,60.152320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.902418,-41.230310,33.555712,43.861441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552738,1.401017,0.139251,0.013111,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.790198,mpc-p,0,-126.340000,54.885000,-9.579088,-1.614181,-9.640000,-1.885000,0.060912,0.270819,10.459717,1.982162,0.762370,1.982162,10.459717,-0.030000,0.700000,9,72,8.985212,72.170542,8.985212,72.170542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.602404,-40.144465,34.284859,43.185394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558402,1.408657,0.177302,0.012917,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.800215,mpc-p,0,-126.340000,54.885000,-9.471258,-1.609795,-9.530000,-1.875000,0.058742,0.265205,11.191592,-1.311276,0.823360,-1.311276,11.191592,0.040000,0.670000,-4,97,-3.759446,97.198829,-3.759446,97.198829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.811735,-39.395014,34.310736,44.957272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557279,1.410237,0.192861,0.013691,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.810213,mpc-p,0,-126.340000,54.885000,-9.360509,-1.610328,-9.410000,-1.895000,0.049491,0.284672,11.862478,-3.262944,0.274453,-3.262944,11.862478,0.010000,0.790000,-5,101,-5.284639,101.077683,-5.284639,101.077683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.341746,-40.079936,31.787536,47.015686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559334,1.410086,0.229666,0.013926,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.820213,mpc-p,0,-126.340000,54.885000,-9.246467,-1.615716,-9.280000,-1.925000,0.033533,0.309284,12.106436,-2.836017,0.396432,-2.836017,12.106436,-0.020000,0.890000,-2,87,-1.724899,86.807443,-1.724899,86.807443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.945392,-40.663998,32.606479,47.052966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558903,1.409289,0.233917,0.015153,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.830214,mpc-p,0,-126.340000,54.885000,-9.129023,-1.625895,-9.150000,-1.945000,0.020977,0.319105,12.472374,-0.823360,0.579401,-0.823360,12.472374,-0.040000,0.890000,1,66,1.458464,66.251536,1.458464,66.251536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.058747,-40.283447,32.734367,43.466160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555972,1.408697,0.185576,0.013852,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.840210,mpc-p,0,-126.340000,54.885000,-9.008090,-1.640781,-9.030000,-1.945000,0.021910,0.304219,12.289405,0.396432,0.579401,0.396432,12.289405,-0.020000,0.780000,6,60,5.755185,59.642987,5.755185,59.642987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.983981,-39.009180,32.457930,40.162735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558951,1.407297,0.176656,0.014238,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.850211,mpc-p,0,-126.340000,54.885000,-8.883441,-1.660300,-8.900000,-1.945000,0.016559,0.284700,12.533363,-0.640391,1.128308,-0.640391,12.533363,-0.020000,0.660000,8,73,7.759238,72.701802,7.759238,72.701802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.756759,-37.510951,32.698156,40.262175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558526,1.406836,0.177837,0.013938,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.860201,mpc-p,0,-126.340000,54.885000,-8.755123,-1.684321,-8.760000,-1.965000,0.004877,0.280679,13.265238,-2.592058,0.518412,-2.592058,13.265238,0.000000,0.660000,1,85,1.355961,84.847471,1.355961,84.847471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.221957,-36.837259,31.971653,42.262022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556620,1.408900,0.189589,0.012861,0.501882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.870093,mpc-p,0,-126.340000,54.885000,-8.624219,-1.712451,-8.630000,-2.005000,0.005781,0.292549,13.814145,-4.665705,0.518412,-4.665705,13.814145,0.000000,0.740000,-1,92,-1.007747,92.444138,-1.007747,92.444138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.923212,-36.975693,30.489328,42.865583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539831,1.402832,0.162440,0.014241,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.880210,mpc-p,0,-126.340000,54.885000,-8.486264,-1.745569,-8.480000,-2.055000,-0.006264,0.309431,14.363051,-5.214611,0.213464,-5.214611,14.363051,-0.030000,0.800000,0,90,0.430530,89.762435,0.430530,89.762435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.892669,-37.231525,30.252820,43.394851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557561,1.409172,0.203387,0.014506,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.890214,mpc-p,0,-126.340000,54.885000,-8.345677,-1.782515,-8.340000,-2.085000,-0.005677,0.302485,13.875134,-2.104141,0.274453,-2.104141,13.875134,-0.040000,0.840000,11,57,11.070352,56.592473,11.070352,56.592473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.382044,-37.397206,30.098356,42.394668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556732,1.407228,0.188845,0.012784,0.502595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.900138,mpc-p,0,-126.340000,54.885000,-8.202040,-1.823144,-8.200000,-2.105000,-0.002040,0.281856,13.875134,-1.494245,0.274453,-1.494245,13.875134,0.000000,0.740000,12,53,12.048466,53.410736,12.048466,53.410736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.234594,-35.287481,34.839741,41.525645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556954,1.401992,0.134261,0.014513,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.910195,mpc-p,0,-126.340000,54.885000,-8.052134,-1.868211,-8.050000,-2.125000,-0.002134,0.256789,13.875134,-2.470079,0.762370,-2.470079,13.875134,0.030000,0.590000,12,69,12.436388,69.234531,12.436388,69.234531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.224541,-33.838380,36.494423,42.545964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563415,1.409008,0.178405,0.015310,0.505210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.920213,mpc-p,0,-126.340000,54.885000,-7.898375,-1.916843,-7.900000,-2.165000,0.001625,0.248157,15.033937,-4.970653,0.518412,-4.970653,15.033937,0.060000,0.590000,2,86,1.779543,86.334158,1.779543,86.334158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.602513,-33.175911,38.465380,44.996000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556375,1.408287,0.190399,0.012826,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.930211,mpc-p,0,-126.340000,54.885000,-7.740467,-1.968920,-7.740000,-2.225000,-0.000467,0.256080,16.131750,-6.678361,0.701380,-6.678361,16.131750,0.040000,0.710000,-3,88,-3.300805,88.084141,-3.300805,88.084141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.892071,-33.449238,35.454870,45.683658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556879,1.407965,0.186985,0.014629,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.940213,mpc-p,0,-126.340000,54.885000,-7.577969,-2.024385,-7.570000,-2.275000,-0.007969,0.250615,16.558677,-5.031642,1.189297,-5.031642,16.558677,0.010000,0.770000,0,66,0.282642,66.160889,0.282642,66.160889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.332533,-33.738072,33.850162,44.267571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556536,1.406666,0.189071,0.012714,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.950161,mpc-p,0,-126.340000,54.885000,-7.411824,-2.082704,-7.390000,-2.315000,-0.021824,0.232296,17.107583,-3.384923,1.067318,-3.384923,17.107583,-0.020000,0.740000,4,50,3.560178,49.874857,3.560178,49.874857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.790288,-32.806971,35.025550,40.844872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556286,1.408652,0.164093,0.014035,0.500496,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.960211,mpc-p,0,-126.340000,54.885000,-7.239364,-2.144616,-7.210000,-2.355000,-0.029364,0.210384,16.924615,-2.470079,0.945339,-2.470079,16.924615,-0.020000,0.570000,10,53,10.018750,52.609058,10.018750,52.609058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.751898,-31.197569,38.053717,41.620063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558117,1.407841,0.166424,0.013673,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.970209,mpc-p,0,-126.340000,54.885000,-7.063164,-2.209000,-7.030000,-2.395000,-0.033164,0.186000,18.022427,-5.153621,0.213464,-5.153621,18.022427,0.010000,0.500000,0,76,0.435240,76.149976,0.435240,76.149976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.308097,-29.321824,41.752534,43.958847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557425,1.408519,0.177011,0.013672,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.980124,mpc-p,0,-126.340000,54.885000,-6.883877,-2.275385,-6.850000,-2.455000,-0.033877,0.179615,18.388365,-7.166278,0.274453,-7.166278,18.388365,-0.040000,0.620000,6,80,5.671820,80.444464,5.671820,80.444464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.937496,-29.426466,40.442122,47.633479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551848,1.409379,0.161112,0.016550,0.505332,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.990072,mpc-p,0,-126.340000,54.885000,-6.699433,-2.344324,-6.660000,-2.525000,-0.039433,0.180676,18.876282,-7.166278,1.189297,-7.166278,18.876282,0.000000,0.680000,0,73,0.175228,73.198169,0.175228,73.198169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.718674,-28.642510,43.106364,47.589708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551954,1.400673,0.147197,0.011609,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.000213,mpc-p,0,-126.340000,54.885000,-6.506782,-2.416761,-6.460000,-2.585000,-0.046782,0.168239,18.937271,-4.848673,0.884349,-4.848673,18.937271,0.000000,0.690000,3,50,3.389914,50.252522,3.389914,50.252522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.800585,-28.254158,41.127522,45.456012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558669,1.405709,0.174080,0.012946,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.010206,mpc-p,0,-126.340000,54.885000,-6.312349,-2.490069,-6.270000,-2.635000,-0.042349,0.144931,19.181230,-3.628881,0.640391,-3.628881,19.181230,0.000000,0.570000,7,46,6.763310,46.264088,6.763310,46.264088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.332324,-26.454475,43.011144,42.870039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557779,1.416738,0.162270,0.015368,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.020058,mpc-p,0,-126.340000,54.885000,-6.116320,-2.563963,-6.080000,-2.685000,-0.036320,0.121037,18.754303,-5.153621,0.640391,-5.153621,18.754303,0.000000,0.510000,15,60,14.749372,60.347336,14.749372,60.347336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.463207,-24.339338,44.983689,42.971684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540500,1.404037,0.144355,0.014745,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.030062,mpc-p,0,-126.340000,54.885000,-5.912876,-2.640427,-5.880000,-2.745000,-0.032876,0.104573,18.632323,-7.410237,1.067318,-7.410237,18.632323,0.050000,0.530000,13,75,13.270503,74.538811,13.270503,74.538811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.248861,-22.034466,48.480980,45.323588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544070,1.471013,0.195089,0.016717,0.504869,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.040060,mpc-p,0,-126.340000,54.885000,-5.705229,-2.718043,-5.700000,-2.825000,-0.005229,0.106957,19.303209,-8.142112,1.250287,-8.142112,19.303209,0.090000,0.620000,8,72,7.655013,72.024025,7.655013,72.024025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.282629,-20.596492,49.929407,48.156354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547623,1.432210,0.170281,0.013289,0.500548,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.050057,mpc-p,0,-126.340000,54.885000,-5.493407,-2.796595,-5.500000,-2.895000,0.006593,0.098405,19.608157,-6.983309,1.677214,-6.983309,19.608157,0.080000,0.670000,10,56,10.316466,56.303405,10.316466,56.303405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.003796,-19.408160,49.547429,46.976594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540525,1.413145,0.140203,0.013458,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.060128,mpc-p,0,-126.340000,54.885000,-5.275908,-2.876428,-5.270000,-2.955000,-0.005908,0.078572,20.583991,-4.909663,1.006328,-4.909663,20.583991,0.070000,0.600000,6,42,6.208051,42.213590,6.208051,42.213590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.665642,-17.413906,51.426868,44.721886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539044,1.401256,0.143050,0.012134,0.501678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.070124,mpc-p,0,-126.340000,54.885000,-5.056049,-2.956122,-5.080000,-3.015000,0.023951,0.058878,20.157064,-4.665705,0.701380,-4.665705,20.157064,0.060000,0.510000,16,46,16.340391,45.559151,16.340391,45.559151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.607776,-15.396578,53.060363,45.987080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552997,1.399747,0.132485,0.010720,0.504773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.080057,mpc-p,0,-126.340000,54.885000,-4.833826,-3.035507,-4.850000,-3.075000,0.016174,0.039493,21.071908,-6.373413,0.823360,-6.373413,21.071908,0.080000,0.440000,8,63,8.356095,63.419504,8.356095,63.419504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.450525,-12.302527,55.301714,49.370939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529510,1.400786,0.141755,0.012846,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.090058,mpc-p,0,-126.340000,54.885000,-4.606473,-3.115377,-4.630000,-3.145000,0.023527,0.029623,21.376856,-8.569039,1.067318,-8.569039,21.376856,0.080000,0.530000,7,73,7.336989,73.068840,7.336989,73.068840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.122902,-10.545436,54.211083,48.800719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535325,1.411972,0.154832,0.011928,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.100057,mpc-p,0,-126.340000,54.885000,-4.375731,-3.194921,-4.440000,-3.225000,0.064269,0.030079,20.523001,-8.142112,1.372266,-8.142112,20.523001,0.060000,0.620000,24,62,23.500284,62.300044,23.500284,62.300044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.394605,-8.947717,53.303310,47.965874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535983,1.401639,0.139338,0.011282,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.110057,mpc-p,0,-126.340000,54.885000,-4.141734,-3.273907,-4.210000,-3.295000,0.068266,0.021093,19.791126,-5.946486,0.945339,-5.946486,19.791126,0.120000,0.640000,28,41,27.640335,41.038905,27.640335,41.038905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.116620,-5.806249,59.094518,54.025896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529767,1.402196,0.138585,0.013727,0.500332,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.120058,mpc-p,0,-126.340000,54.885000,-3.904716,-3.352078,-4.000000,-3.355000,0.095284,0.002922,20.279043,-4.909663,1.555235,-4.909663,20.279043,0.170000,0.600000,23,33,22.539886,33.474451,22.539886,33.474451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.729878,-2.535228,67.187937,61.390215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537054,1.400693,0.138332,0.012063,0.500219,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.130227,mpc-p,0,-126.340000,54.885000,-3.660839,-3.430472,-3.790000,-3.415000,0.129161,-0.015472,20.340032,-5.519559,1.067318,-5.519559,20.340032,0.210000,0.380000,21,57,20.875185,57.182578,20.875185,57.182578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.663552,0.239378,71.764813,65.898538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558404,1.409170,0.175386,0.013505,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.140058,mpc-p,0,-126.340000,54.885000,-3.422578,-3.504961,-3.590000,-3.495000,0.167422,-0.009961,21.376856,-7.654195,1.311276,-7.654195,21.376856,0.200000,0.520000,17,64,16.580174,64.371847,16.580174,64.371847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.099608,2.445637,65.907733,61.014110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541616,1.404890,0.144578,0.015796,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.150214,mpc-p,0,-126.340000,54.885000,-3.174133,-3.580321,-3.350000,-3.575000,0.175867,-0.005321,22.413679,-8.995966,1.311276,-8.995966,22.413679,0.180000,0.540000,12,75,11.574586,75.264190,11.574586,75.264190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.281449,4.863136,65.352043,61.644428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548765,1.409643,0.178382,0.013630,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.160213,mpc-p,0,-126.340000,54.885000,-2.927530,-3.652684,-3.140000,-3.665000,0.212470,0.012316,22.291700,-7.898153,2.165131,-7.898153,22.291700,0.140000,0.630000,23,62,22.516067,61.931683,22.516067,61.931683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.171925,6.414136,63.026269,59.026164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558288,1.409208,0.175513,0.013670,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.170057,mpc-p,0,-126.340000,54.885000,-2.683055,-3.721927,-2.930000,-3.735000,0.246945,0.013073,22.413679,-5.946486,1.128308,-5.946486,22.413679,0.130000,0.640000,30,46,29.628954,45.525419,29.628954,45.525419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.284622,9.659738,65.296219,62.800307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548254,1.401966,0.153693,0.014704,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.180079,mpc-p,0,-126.340000,54.885000,-2.432798,-3.790130,-2.670000,-3.775000,0.237202,-0.015130,23.328523,-3.933829,1.799193,-3.933829,23.328523,0.210000,0.610000,14,29,13.843391,29.414196,13.843391,29.414196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.237699,13.070866,70.146733,67.471560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548013,1.399764,0.142819,0.012264,0.500351,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.190058,mpc-p,0,-126.340000,54.885000,-2.182486,-3.855535,-2.430000,-3.825000,0.247514,-0.030535,24.670294,-3.506902,1.433256,-3.506902,24.670294,0.190000,0.500000,5,36,5.097314,35.880069,5.097314,35.880069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.371178,14.712049,73.455782,70.201251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529067,1.400597,0.142497,0.011286,0.500295,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.200056,mpc-p,0,-126.340000,54.885000,-1.930938,-3.918317,-2.170000,-3.875000,0.239062,-0.043317,25.524149,-6.373413,1.616224,-6.373413,25.524149,0.120000,0.350000,5,74,4.785815,74.231711,4.785815,74.231711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.966990,17.179835,69.901165,69.777538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529399,1.403214,0.144171,0.013682,0.500332,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.210208,mpc-p,0,-126.340000,54.885000,-1.675055,-3.979031,-1.900000,-3.965000,0.224945,-0.014031,26.073055,-9.483883,1.372266,-9.483883,26.073055,0.090000,0.530000,2,90,2.329727,90.471221,2.329727,90.471221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.884212,18.395538,63.945483,66.029189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537840,1.407511,0.188183,0.013375,0.505767,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.220058,mpc-p,0,-126.340000,54.885000,-1.426679,-4.034804,-1.650000,-4.035000,0.223321,0.000196,27.231857,-7.776174,1.555235,-7.776174,27.231857,0.080000,0.710000,-5,65,-4.582167,65.013494,-4.582167,65.013494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.864450,18.696901,64.041037,66.596891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540510,1.399392,0.151001,0.012704,0.500239,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.230073,mpc-p,0,-126.340000,54.885000,-1.174388,-4.088139,-1.380000,-4.085000,0.205612,-0.003139,26.378003,-3.384923,1.921172,-3.384923,26.378003,0.030000,0.690000,10,32,10.433614,32.176274,10.433614,32.176274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.292866,20.518219,65.363704,68.856031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566701,1.753021,0.209329,0.023904,0.500601,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.240065,mpc-p,0,-126.340000,54.885000,-0.923307,-4.137757,-1.110000,-4.105000,0.186693,-0.032757,25.951076,-0.152474,2.165131,-0.152474,25.951076,0.030000,0.510000,17,21,17.136179,20.579471,17.136179,20.579471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.226822,22.925593,63.111662,69.349267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556114,1.691837,0.219924,0.023710,0.502432,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.250061,mpc-p,0,-126.340000,54.885000,-0.673066,-4.183622,-0.850000,-4.125000,0.176934,-0.058622,25.585138,-1.433256,2.104141,-1.433256,25.585138,0.080000,0.350000,15,46,14.904372,45.746315,14.904372,45.746315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.993566,25.419130,68.057525,76.758322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551794,1.654983,0.193652,0.035635,0.500522,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.260065,mpc-p,0,-126.340000,54.885000,-0.423988,-4.225549,-0.590000,-4.165000,0.166012,-0.060549,26.743941,-5.458569,1.616224,-5.458569,26.743941,0.130000,0.340000,-3,84,-3.494369,83.692122,-3.494369,83.692122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.807154,27.143957,69.818564,75.773097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563599,1.706352,0.231289,0.024176,0.500846,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.270062,mpc-p,0,-126.340000,54.885000,-0.176791,-4.263304,-0.310000,-4.225000,0.133209,-0.038304,27.475816,-7.288257,2.226120,-7.288257,27.475816,0.090000,0.560000,-11,87,-10.546456,86.877484,-10.546456,86.877484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.710004,26.002469,66.117276,72.125935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555031,1.776412,0.272349,0.056620,0.501222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.280064,mpc-p,0,-126.340000,54.885000,0.068445,-4.296768,-0.050000,-4.275000,0.118445,-0.021768,27.048889,-4.970653,2.043152,-4.970653,27.048889,0.040000,0.710000,-2,60,-1.790336,60.211558,-1.790336,60.211558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.408195,25.530790,63.147987,70.983564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570235,1.730531,0.267036,0.041285,0.500922,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.290728,mpc-p,0,-126.340000,54.885000,0.327201,-4.327521,0.230000,-4.305000,0.097201,-0.022521,25.585138,-0.640391,2.287110,-0.640391,25.585138,0.020000,0.680000,14,30,14.182377,30.283964,14.182377,30.283964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.053529,27.106719,60.790037,70.900079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600424,1.723110,0.256415,0.037402,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.300068,mpc-p,0,-126.340000,54.885000,0.551150,-4.350138,0.460000,-4.295000,0.091150,-0.055138,23.633471,2.287110,1.921172,2.287110,23.633471,0.040000,0.500000,31,22,30.904392,22.481596,30.904392,22.481596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.368450,28.713559,63.748256,73.888949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580739,2.317511,0.200305,0.033981,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.310091,mpc-p,0,-126.340000,54.885000,0.788332,-4.369793,0.700000,-4.285000,0.088332,-0.084793,22.352689,1.189297,1.372266,1.189297,22.352689,0.100000,0.370000,34,45,34.331752,45.015433,34.331752,45.015433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.353600,29.851777,65.901295,77.522437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577462,1.491193,0.209676,0.025103,0.500798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.320063,mpc-p,0,-126.340000,54.885000,1.020721,-4.384480,0.930000,-4.295000,0.090721,-0.089480,21.376856,-2.653048,1.921172,-2.653048,21.376856,0.230000,0.340000,23,84,23.200806,84.481327,23.200806,84.481327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.152907,30.475078,64.785126,77.327854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567616,1.669392,0.228211,0.017251,0.500280,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.330056,mpc-p,0,-126.340000,54.885000,1.249629,-4.394210,1.170000,-4.335000,0.079629,-0.059210,23.267533,-5.092632,2.165131,-5.092632,23.267533,0.260000,0.550000,-3,95,-3.458958,94.812730,-3.458958,94.812730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.484055,29.027795,63.977416,71.410021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540930,1.535053,0.166288,0.014090,0.500514,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.340144,mpc-p,0,-126.340000,54.885000,1.476299,-4.398862,1.410000,-4.375000,0.066299,-0.023862,23.450502,-2.897006,2.287110,-2.897006,23.450502,0.160000,0.740000,0,69,0.499076,68.624239,0.499076,68.624239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.861610,27.412311,60.535154,68.272207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554817,1.406176,0.163165,0.011835,0.502115,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.350092,mpc-p,0,-126.340000,54.885000,1.695128,-4.398265,1.660000,-4.375000,0.035128,-0.023265,23.877429,2.592058,2.897006,2.592058,23.877429,0.110000,0.740000,0,27,-0.486904,27.077874,-0.486904,27.077874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.207484,27.563831,61.091284,67.286133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538916,1.414985,0.148473,0.012420,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.360087,mpc-p,0,-126.340000,54.885000,1.909925,-4.392399,1.900000,-4.335000,0.009925,-0.057399,23.816440,5.458569,2.348100,5.458569,23.816440,0.090000,0.510000,-2,24,-1.560160,24.006271,-1.560160,24.006271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.037014,29.261863,64.074461,72.556815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538070,1.402021,0.139152,0.012402,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.370220,mpc-p,0,-126.340000,54.885000,2.122149,-4.380988,2.140000,-4.295000,-0.017851,-0.085988,23.267533,4.848673,1.433256,4.848673,23.267533,0.080000,0.350000,-1,45,-1.117302,45.369836,-1.117302,45.369836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.935214,31.621130,68.113390,76.901757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566782,1.405745,0.172981,0.012498,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.380144,mpc-p,0,-126.340000,54.885000,2.324252,-4.364418,2.380000,-4.285000,-0.055748,-0.079418,22.230710,-0.152474,1.738204,-0.152474,22.230710,0.060000,0.350000,2,90,2.243497,92.203520,2.243497,92.203520,0.000000,-1.833685,0.000000,64.000000,0.000000,0.000000,-75.128896,34.096771,73.257163,80.502093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554675,1.400995,0.154254,0.014093,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.390208,mpc-p,0,-126.340000,54.885000,2.523052,-4.342116,2.590000,-4.295000,-0.066948,-0.047116,21.071908,-2.043152,1.616224,-2.043152,21.071908,0.080000,0.570000,4,98,3.915451,98.416952,3.915451,98.416952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.617676,32.740691,79.645882,83.988082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557138,1.404776,0.197712,0.012746,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.400216,mpc-p,0,-126.340000,54.885000,2.714281,-4.314406,2.800000,-4.295000,-0.085719,-0.019406,19.608157,-0.457422,1.921172,-0.457422,19.608157,0.080000,0.790000,11,74,11.304920,73.627676,11.304920,73.627676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.118010,31.834494,87.333090,92.570621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555729,1.404037,0.210064,0.012841,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.410154,mpc-p,0,-126.340000,54.885000,2.897475,-4.281409,3.000000,-4.275000,-0.102525,-0.006409,18.876282,5.641538,1.860183,5.641538,18.876282,0.070000,0.790000,16,29,15.989814,28.703504,15.989814,28.703504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.290939,32.181406,90.700338,97.906281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552066,1.406014,0.153894,0.016261,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.420212,mpc-p,0,-126.340000,54.885000,3.075815,-4.242432,3.180000,-4.205000,-0.104185,-0.037432,18.022427,8.873987,1.555235,8.873987,18.022427,0.100000,0.570000,16,22,16.108584,22.394232,16.108584,22.394232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.685939,33.309971,92.080483,103.140938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556066,1.405813,0.171928,0.013329,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.430185,mpc-p,0,-126.340000,54.885000,3.245299,-4.198247,3.360000,-4.135000,-0.114701,-0.063247,16.741646,6.617372,1.128308,6.617372,16.741646,0.130000,0.350000,17,63,17.082096,63.099689,17.082096,63.099689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.162171,35.068459,92.646922,103.661432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557203,1.406554,0.174130,0.014776,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.440145,mpc-p,0,-126.340000,54.885000,3.407023,-4.148619,3.550000,-4.095000,-0.142977,-0.053619,17.107583,1.982162,1.250287,1.982162,17.107583,0.150000,0.420000,2,103,1.768574,102.548359,1.768574,102.548359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.834374,34.690352,89.027512,94.199703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556319,1.402757,0.169239,0.015097,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.450215,mpc-p,0,-126.340000,54.885000,3.562618,-4.092874,3.720000,-4.075000,-0.157382,-0.017874,16.863625,0.213464,1.677214,0.213464,16.863625,0.130000,0.710000,-4,101,-3.930371,101.476775,-3.930371,101.476775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.057131,32.253467,90.341171,97.214963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558482,1.407792,0.212275,0.012974,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.460211,mpc-p,0,-126.340000,54.885000,3.708955,-4.032033,3.890000,-4.035000,-0.181045,0.002967,14.728989,4.421746,2.165131,4.421746,14.728989,0.100000,0.880000,10,59,10.331791,59.131788,10.331791,59.131788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.709154,30.246118,94.346258,100.228468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557011,1.407262,0.246675,0.013709,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.470207,mpc-p,0,-126.340000,54.885000,3.846979,-3.965755,4.040000,-3.965000,-0.193021,-0.000755,13.753155,10.337738,1.433256,10.337738,13.753155,0.090000,0.780000,15,23,15.303449,22.996166,15.303449,22.996166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.600301,29.511567,98.926463,106.514671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558907,1.415349,0.174490,0.016798,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.480057,mpc-p,0,-126.340000,54.885000,3.974664,-3.895177,4.180000,-3.855000,-0.205336,-0.040177,11.557530,11.374561,1.189297,11.374561,11.557530,0.140000,0.490000,21,41,20.641097,40.902125,20.641097,40.902125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.892497,29.945708,97.486744,107.926610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538235,1.403382,0.144242,0.012792,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.490213,mpc-p,0,-126.340000,54.885000,4.097481,-3.817000,4.300000,-3.775000,-0.202519,-0.042000,10.703675,8.569039,0.579401,8.569039,10.703675,0.140000,0.390000,21,79,20.830492,79.033558,20.830492,79.033558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.324807,29.610361,92.108792,96.738849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557144,1.408484,0.176819,0.015318,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.500213,mpc-p,0,-126.340000,54.885000,4.209486,-3.734737,4.420000,-3.715000,-0.210514,-0.019737,10.215758,3.933829,0.884349,3.933829,10.215758,0.180000,0.550000,10,112,9.631854,111.506708,9.631854,111.506708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.859801,27.752621,88.115604,89.777651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557149,1.406911,0.219896,0.014517,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.510117,mpc-p,0,-126.340000,54.885000,4.311554,-3.648172,4.520000,-3.655000,-0.208446,0.006828,9.117946,3.689871,1.372266,3.689871,9.117946,0.180000,0.790000,10,101,9.563179,101.120175,9.563179,101.120175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.155681,24.739402,88.358014,96.313529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556670,1.410087,0.254926,0.014004,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.520208,mpc-p,0,-126.340000,54.885000,4.406350,-3.554868,4.620000,-3.575000,-0.213650,0.020132,7.776174,8.934977,2.104141,8.934977,7.776174,0.160000,0.930000,16,56,16.266127,51.334446,16.266127,51.334446,0.000000,4.785729,0.000000,64.000000,0.000000,0.000000,-138.476488,22.704815,90.732258,96.094717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553657,1.408225,0.212519,0.014954,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.530135,mpc-p,0,-126.340000,54.885000,4.490459,-3.458148,4.690000,-3.455000,-0.199541,-0.003148,5.824507,14.485031,1.006328,14.485031,5.824507,0.180000,0.840000,25,15,25.421989,14.735695,25.421989,14.735695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.154792,22.055356,91.575202,95.978471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557972,1.405013,0.141005,0.012784,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.540224,mpc-p,0,-126.340000,54.885000,4.566563,-3.354966,4.750000,-3.305000,-0.183437,-0.049966,4.604715,15.704823,0.152474,15.704823,4.604715,0.200000,0.420000,27,41,26.859940,41.250963,26.859940,41.250963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.017179,23.161053,91.656926,101.777165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574827,1.697584,0.227270,0.025281,0.500917,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.550064,mpc-p,0,-126.340000,54.885000,4.631635,-3.249708,4.800000,-3.195000,-0.168365,-0.054708,4.116798,9.788831,-0.152474,9.788831,4.116798,0.240000,0.350000,17,86,16.899835,100.812607,16.899835,100.812607,0.000000,-14.561644,0.000000,64.000000,0.000000,0.000000,-138.351913,23.744564,85.671558,90.145688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551164,1.459949,0.203184,0.018142,0.500278,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.560059,mpc-p,0,-126.340000,54.885000,4.688453,-3.138245,4.850000,-3.125000,-0.161547,-0.013245,3.811850,3.872840,0.640391,3.872840,3.811850,0.230000,0.560000,9,112,9.181603,112.450000,9.181603,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.468542,22.854895,82.361331,86.929720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550889,1.745106,0.263009,0.036150,0.500326,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.570059,mpc-p,0,-126.340000,54.885000,4.735931,-3.022294,4.900000,-3.075000,-0.164069,0.052706,3.079975,3.445913,0.884349,3.445913,3.079975,0.190000,0.810000,10,112,9.527613,112.450000,9.527613,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.115535,21.172508,85.065779,92.760143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546165,1.463969,0.263828,0.018315,0.500536,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.580065,mpc-p,0,-126.340000,54.885000,4.774083,-2.901980,4.920000,-3.005000,-0.145917,0.103020,1.738204,6.678361,0.701380,6.678361,1.738204,0.170000,0.980000,16,99,16.432452,98.931114,16.432452,98.931114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.255988,19.942874,87.122562,93.336330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570837,1.662196,0.266374,0.023273,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.590059,mpc-p,0,-126.340000,54.885000,4.802891,-2.777677,4.930000,-2.895000,-0.127109,0.117323,0.091484,13.143259,-0.030495,13.143259,0.091484,0.160000,0.980000,27,54,26.632653,50.756978,26.632653,50.756978,0.000000,3.174137,0.000000,64.000000,0.000000,0.000000,-130.429776,18.777273,86.762366,91.123433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549118,1.468694,0.235409,0.016253,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.600062,mpc-p,0,-126.340000,54.885000,4.822485,-2.649312,4.930000,-2.735000,-0.107515,0.085688,-1.372266,17.778469,-0.213464,17.778469,-1.372266,0.210000,0.770000,27,31,27.375405,30.513908,27.375405,30.513908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.219809,19.125172,87.736552,95.267400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571935,1.587199,0.210798,0.017367,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.610062,mpc-p,0,-126.340000,54.885000,4.832928,-2.517181,4.930000,-2.565000,-0.097072,0.047819,-1.982162,17.046594,-0.030495,17.046594,-1.982162,0.250000,0.520000,19,58,18.952602,57.765141,18.952602,57.765141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.382278,20.488783,84.688053,95.369963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547048,1.750542,0.219513,0.022941,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.620089,mpc-p,0,-126.340000,54.885000,4.834333,-2.381079,4.910000,-2.425000,-0.075667,0.043921,-1.860183,11.252582,0.640391,11.252582,-1.860183,0.250000,0.490000,8,103,7.932728,111.721794,7.932728,111.721794,0.000000,-8.956653,0.000000,64.000000,0.000000,0.000000,-121.978683,20.759400,77.486773,81.966730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540308,1.430358,0.197994,0.013035,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.630093,mpc-p,0,-126.340000,54.885000,4.826828,-2.241839,4.900000,-2.335000,-0.073172,0.093161,-1.799193,6.312424,0.457422,6.312424,-1.799193,0.210000,0.680000,0,112,0.402473,112.450000,0.402473,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.694737,18.637060,75.660173,84.974248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538300,1.427204,0.227494,0.011883,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.640132,mpc-p,0,-126.340000,54.885000,4.810518,-2.098875,4.890000,-2.255000,-0.079482,0.156125,-2.531068,6.861330,0.274453,6.861330,-2.531068,0.080000,0.920000,13,112,12.500245,112.450000,12.500245,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.198915,17.089036,76.911421,85.261102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550430,1.405714,0.218300,0.011435,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.650165,mpc-p,0,-126.340000,54.885000,4.785621,-1.952932,4.870000,-2.165000,-0.084379,0.212068,-3.323933,9.971800,0.091484,9.971800,-3.323933,0.130000,1.010000,5,102,4.966778,102.154224,4.966778,102.154224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.050752,15.693756,79.352987,86.222538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560154,1.412767,0.223484,0.014243,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.660214,mpc-p,0,-126.340000,54.885000,4.752278,-1.803882,4.840000,-2.045000,-0.087722,0.241118,-4.482736,13.753155,0.213464,13.753155,-4.482736,0.140000,1.010000,5,76,5.085211,76.145515,5.085211,76.145515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.763356,14.441527,75.315428,81.226976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559504,1.415042,0.225410,0.014426,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.670119,mpc-p,0,-126.340000,54.885000,4.711414,-1.654372,4.800000,-1.885000,-0.088586,0.230628,-4.543725,17.656490,0.274453,17.656490,-4.543725,0.070000,0.890000,7,55,7.375561,55.435951,7.375561,55.435951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.699099,13.809674,73.723545,75.799023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557807,1.414746,0.175186,0.013414,0.500774,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.680163,mpc-p,0,-126.340000,54.885000,4.662116,-1.500317,4.760000,-1.695000,-0.097884,0.194683,-5.214611,17.961438,0.701380,17.961438,-5.214611,0.120000,0.710000,-2,67,-2.224131,67.180105,-2.224131,67.180105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.289776,14.152080,71.380821,74.570493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559208,1.411295,0.175377,0.014951,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.690123,mpc-p,0,-126.340000,54.885000,4.605691,-1.345337,4.720000,-1.525000,-0.114309,0.179663,-5.519559,15.277895,0.518412,15.277895,-5.519559,0.100000,0.650000,-8,96,-8.489819,95.941334,-8.489819,95.941334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.433534,13.562233,65.963601,68.062748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556272,1.407086,0.161818,0.014994,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.700215,mpc-p,0,-126.340000,54.885000,4.541163,-1.186275,4.670000,-1.405000,-0.128837,0.218725,-5.336590,11.923467,0.396432,11.923467,-5.336590,0.110000,0.770000,-23,112,-22.687616,112.450000,-22.687616,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.674303,11.193675,64.409803,72.247507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558185,1.412466,0.213465,0.014540,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.710096,mpc-p,0,-126.340000,54.885000,4.471120,-1.028761,4.620000,-1.285000,-0.148880,0.256239,-5.214611,12.167426,0.091484,12.167426,-5.214611,0.070000,0.940000,-29,109,-29.419706,108.767526,-29.419706,108.767526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.478396,8.230806,65.495581,77.648255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539638,1.407077,0.188960,0.013970,0.500432,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.720211,mpc-p,0,-126.340000,54.885000,4.392730,-0.865929,4.570000,-1.135000,-0.177270,0.269071,-5.946486,15.277895,0.396432,15.277895,-5.946486,0.000000,1.030000,-23,78,-23.406312,78.001053,-23.406312,78.001053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.437074,6.174069,66.968509,77.873271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559843,1.411985,0.253111,0.013613,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.730058,mpc-p,0,-126.340000,54.885000,4.310248,-0.706045,4.510000,-0.955000,-0.199752,0.248955,-7.837164,18.449355,0.396432,18.449355,-7.837164,-0.150000,0.920000,5,60,5.098456,59.945234,5.098456,59.945234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.672134,6.817140,70.376123,75.100935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546818,1.654229,0.175203,0.025168,0.500593,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.740064,mpc-p,0,-126.340000,54.885000,4.220589,-0.542451,4.420000,-0.765000,-0.199411,0.222549,-10.032790,20.583991,0.640391,20.583991,-10.032790,-0.080000,0.850000,11,47,10.921503,47.237645,10.921503,47.237645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.219369,6.610951,70.128611,77.758702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552523,1.484020,0.194501,0.023955,0.500498,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.750062,mpc-p,0,-126.340000,54.885000,4.125476,-0.378018,4.330000,-0.565000,-0.204524,0.186982,-10.154769,18.937271,0.335443,18.937271,-10.154769,0.010000,0.610000,-6,80,-6.266159,79.628218,-6.266159,79.628218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.992168,6.931925,67.062042,78.083048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555474,1.467817,0.199134,0.022593,0.500512,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.760089,mpc-p,0,-126.340000,54.885000,4.024973,-0.212395,4.240000,-0.385000,-0.215027,0.172605,-9.849821,14.972947,-0.274453,14.972947,-9.849821,0.020000,0.650000,-20,110,-20.002494,109.672193,-20.002494,109.672193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.525671,5.117322,62.273755,77.813072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556571,1.551582,0.235206,0.016071,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.770094,mpc-p,0,-126.340000,54.885000,3.919990,-0.046613,4.150000,-0.235000,-0.230010,0.188387,-9.056956,13.204249,0.335443,13.204249,-9.056956,-0.060000,0.840000,-25,111,-25.381928,110.517927,-25.381928,110.517927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.439833,2.569113,60.957825,80.720561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556042,1.475490,0.310774,0.016310,0.500616,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.780060,mpc-p,0,-126.340000,54.885000,3.811171,0.118845,4.060000,-0.085000,-0.248829,0.203845,-9.300914,16.497687,1.128308,16.497687,-9.300914,-0.110000,0.990000,-23,72,-22.805224,71.766656,-22.805224,71.766656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.877531,0.869181,60.851921,78.562542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552215,1.454454,0.321079,0.025981,0.500517,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.790096,mpc-p,0,-126.340000,54.885000,3.697764,0.285563,3.970000,0.115000,-0.272236,0.170563,-11.008623,20.523001,1.006328,20.523001,-11.008623,-0.180000,0.870000,-4,44,-4.008318,44.417598,-4.008318,44.417598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.155231,2.429232,64.101888,74.422441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563382,1.488962,0.213291,0.018142,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.800093,mpc-p,0,-126.340000,54.885000,3.581426,0.451542,3.860000,0.335000,-0.278574,0.116542,-11.923467,22.108731,0.640391,22.108731,-11.923467,-0.140000,0.660000,-4,44,-3.862396,43.973417,-3.862396,43.973417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.190470,4.111535,63.752528,78.352721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545925,1.439704,0.171692,0.015578,0.500267,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.810091,mpc-p,0,-126.340000,54.885000,3.462192,0.617224,3.750000,0.545000,-0.287808,0.072224,-11.801488,19.364199,0.091484,19.364199,-11.801488,-0.040000,0.530000,-23,73,-23.046144,73.405479,-23.046144,73.405479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.458117,5.529743,59.920447,75.429705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544462,1.424458,0.165117,0.015626,0.500397,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.820090,mpc-p,0,-126.340000,54.885000,3.340520,0.782434,3.640000,0.715000,-0.299480,0.067434,-11.679509,14.667999,0.213464,14.667999,-11.679509,-0.110000,0.580000,-23,107,-22.684188,107.484705,-22.684188,107.484705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.550290,5.759941,57.376743,73.488570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542461,1.491691,0.198293,0.015602,0.500742,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.830089,mpc-p,0,-126.340000,54.885000,3.216901,0.946964,3.530000,0.865000,-0.313099,0.081964,-11.435550,13.021280,0.884349,13.021280,-11.435550,-0.170000,0.790000,-22,104,-21.693346,104.169534,-21.693346,104.169534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.746104,4.459887,55.515731,74.477441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549211,1.572192,0.278086,0.028491,0.500661,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.840098,mpc-p,0,-126.340000,54.885000,3.091700,1.110781,3.420000,1.015000,-0.328300,0.095781,-12.350394,14.972947,1.128308,14.972947,-12.350394,-0.190000,0.920000,-14,76,-14.172885,76.440054,-14.172885,76.440054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.203131,4.088060,54.784887,71.165476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571361,1.531246,0.263667,0.016902,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.850089,mpc-p,0,-126.340000,54.885000,2.965750,1.273262,3.300000,1.195000,-0.334250,0.078262,-12.777322,19.120240,0.335443,19.120240,-12.777322,-0.170000,0.860000,-13,44,-13.490393,43.730491,-13.490393,43.730491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.361183,4.857443,55.516078,69.992878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552195,1.473102,0.209328,0.017123,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.860093,mpc-p,0,-126.340000,54.885000,2.839175,1.434708,3.180000,1.385000,-0.340825,0.049708,-12.838311,20.279043,0.152474,20.279043,-12.838311,-0.130000,0.650000,-20,48,-19.525982,47.731437,-19.525982,47.731437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.507023,6.372682,56.799373,76.473942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552248,1.559850,0.210748,0.024769,0.500475,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.870094,mpc-p,0,-126.340000,54.885000,2.712639,1.594731,3.060000,1.565000,-0.347361,0.029731,-12.838311,16.558677,0.091484,16.558677,-12.838311,-0.150000,0.520000,-20,87,-20.412178,86.795783,-20.412178,86.795783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.118335,7.694551,53.979969,73.609780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556273,1.506654,0.208572,0.017962,0.500816,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.880094,mpc-p,0,-126.340000,54.885000,2.586636,1.753173,2.940000,1.715000,-0.353364,0.038173,-12.716332,11.984457,0.457422,11.984457,-12.716332,-0.180000,0.640000,-21,112,-20.654831,112.449931,-20.654831,112.449931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.240539,7.151696,49.878556,67.671157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549351,1.462158,0.231156,0.017142,0.505404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.890094,mpc-p,0,-126.340000,54.885000,2.461653,1.909886,2.820000,1.835000,-0.358347,0.074886,-13.143259,10.886644,1.006328,10.886644,-13.143259,-0.180000,0.870000,-18,106,-18.074864,106.044878,-18.074864,106.044878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.221250,5.335047,48.547320,69.337957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560764,1.475463,0.267432,0.016050,0.500976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.900100,mpc-p,0,-126.340000,54.885000,2.338079,2.064854,2.700000,1.965000,-0.361921,0.099854,-13.570186,13.753155,0.701380,13.753155,-13.570186,-0.180000,0.980000,-13,73,-13.267031,73.121080,-13.267031,73.121080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.067197,4.082995,48.856953,68.131753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550574,1.473269,0.247477,0.017122,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.910092,mpc-p,0,-126.340000,54.885000,2.216679,2.217584,2.580000,2.125000,-0.363321,0.092584,-13.631176,16.436698,0.762370,16.436698,-13.631176,-0.160000,0.880000,-13,56,-13.307077,56.236142,-13.307077,56.236142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.040652,4.199264,52.925365,71.239785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551820,1.487505,0.206911,0.015504,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.920072,mpc-p,0,-126.340000,54.885000,2.097882,2.368008,2.450000,2.295000,-0.352118,0.073008,-13.509197,17.412531,0.335443,17.412531,-13.509197,-0.130000,0.690000,-16,62,-15.508726,61.625739,-15.508726,61.625739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.591564,3.605295,53.561273,71.936662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593041,1.804382,0.244774,0.032342,0.500869,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.930061,mpc-p,0,-126.340000,54.885000,1.981916,2.516315,2.330000,2.455000,-0.348084,0.061315,-12.899301,14.667999,0.518412,14.667999,-12.899301,-0.130000,0.620000,-20,88,-19.905057,88.179588,-19.905057,88.179588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.629328,2.575010,52.368896,67.892464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560522,1.604309,0.235520,0.019722,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.940267,mpc-p,0,-126.340000,54.885000,1.866953,2.665393,2.210000,2.595000,-0.343047,0.070393,-11.923467,10.947634,0.762370,10.947634,-11.923467,-0.200000,0.720000,-18,110,-18.258207,110.033256,-18.258207,110.033256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.263907,0.771925,49.386281,65.731698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.869683,1.818394,0.288285,0.100883,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.950059,mpc-p,0,-126.340000,54.885000,1.760453,2.805982,2.100000,2.715000,-0.339547,0.090982,-11.923467,10.947634,1.433256,10.459717,-12.350394,-0.150000,0.870000,-22,98,-21.553296,97.936622,-21.553296,97.936622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.376830,-1.774527,47.591809,64.607912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553209,1.643769,0.306866,0.035471,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.960065,mpc-p,0,-126.340000,54.885000,1.655908,2.947086,1.990000,2.845000,-0.334092,0.102086,-11.862478,13.387218,1.128308,13.387218,-11.862478,-0.160000,0.950000,-16,69,-16.256365,69.425383,-16.256365,69.425383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.234938,-3.580934,50.782163,66.354312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.007995,1.795914,0.297909,0.041315,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.970066,mpc-p,0,-126.340000,54.885000,1.556182,3.085433,1.880000,2.995000,-0.323818,0.090433,-11.984457,16.436698,0.701380,16.436698,-11.984457,-0.170000,0.850000,-7,50,-7.278578,49.551065,-7.278578,49.551065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.126792,-4.671491,56.218262,68.898214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562594,1.619409,0.216688,0.019298,0.500864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.980066,mpc-p,0,-126.340000,54.885000,1.461649,3.221010,1.770000,3.165000,-0.308351,0.056010,-11.679509,17.229563,0.823360,17.229563,-11.679509,-0.130000,0.660000,-8,55,-7.562126,54.756702,-7.562126,54.756702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.867991,-5.684907,58.403398,71.114040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563987,1.615046,0.216838,0.024828,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.990061,mpc-p,0,-126.340000,54.885000,1.372758,3.353681,1.660000,3.325000,-0.287242,0.028681,-9.971800,14.302062,1.189297,14.302062,-9.971800,-0.090000,0.590000,-21,81,-21.225192,80.860602,-21.225192,80.860602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.232470,-6.678450,57.657906,66.548588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556149,1.477071,0.197138,0.016077,0.500671,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.000063,mpc-p,0,-126.340000,54.885000,1.289797,3.483542,1.570000,3.465000,-0.280203,0.018542,-9.361904,11.130602,0.945339,11.130602,-9.361904,-0.120000,0.660000,-18,99,-18.438515,98.865213,-18.438515,98.865213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.394264,-8.353921,54.692509,65.383384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553775,1.551367,0.210037,0.019412,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.010061,mpc-p,0,-126.340000,54.885000,1.213235,3.610398,1.470000,3.595000,-0.256765,0.015398,-9.361904,11.130602,1.250287,10.764665,-8.812998,-0.140000,0.820000,-7,83,-7.356207,82.917766,-7.356207,82.917766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.705594,-10.101817,49.932661,60.601677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547106,1.711452,0.289158,0.030702,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.020062,mpc-p,0,-126.340000,54.885000,1.143389,3.734278,1.400000,3.705000,-0.256611,0.029278,-8.386070,13.021280,1.189297,13.021280,-8.386070,-0.120000,0.850000,-10,63,-9.839624,62.895843,-9.839624,62.895843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.124338,-10.936403,51.405910,57.669902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.694124,1.797991,0.265675,0.040549,0.500989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008313,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.030072,mpc-p,0,-126.340000,54.885000,1.080562,3.855225,1.330000,3.875000,-0.249438,-0.019775,-6.861330,14.363051,0.518412,14.363051,-6.861330,-0.110000,0.770000,-16,51,-15.523248,51.341372,-15.523248,51.341372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.460160,-11.446307,54.461483,59.273632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.210895,1.750257,0.224800,0.034239,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.040064,mpc-p,0,-126.340000,54.885000,1.025238,3.972893,1.270000,3.995000,-0.244762,-0.022107,-6.007476,14.180083,0.030495,14.180083,-6.007476,-0.110000,0.650000,-15,61,-14.913378,60.789809,-14.913378,60.789809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.329660,-11.649477,56.325987,61.049368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575587,1.827195,0.233607,0.476951,0.504046,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.050060,mpc-p,0,-126.340000,54.885000,0.977590,4.087509,1.210000,4.155000,-0.232410,-0.067491,-5.702528,12.777322,-0.030495,12.777322,-5.702528,-0.120000,0.600000,-7,71,-7.141399,70.873572,-7.141399,70.873572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.675743,-11.967333,51.711424,55.760084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.203681,1.686138,0.216866,0.025532,0.500577,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.060058,mpc-p,0,-126.340000,54.885000,0.937911,4.199049,1.170000,4.245000,-0.232089,-0.045951,-4.909663,10.398727,0.518412,10.398727,-4.909663,-0.120000,0.640000,-5,87,-5.301077,86.552378,-5.301077,86.552378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.401554,-11.820343,47.235907,48.481574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558326,1.727108,0.235898,0.031003,0.500630,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.070060,mpc-p,0,-126.340000,54.885000,0.906462,4.307528,1.130000,4.355000,-0.223538,-0.047472,-3.750861,9.727842,0.701380,9.727842,-3.750861,-0.090000,0.750000,-9,80,-8.721760,80.087906,-8.721760,80.087906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.406719,-12.204840,40.498640,42.985374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567297,1.794620,0.256077,1.077624,0.500837,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.009207,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.080069,mpc-p,0,-126.340000,54.885000,0.883490,4.412960,1.100000,4.485000,-0.216510,-0.072040,-2.592058,10.947634,-0.152474,10.947634,-2.592058,-0.050000,0.810000,-13,59,-13.074834,59.446404,-13.074834,59.446404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.602700,-12.529447,41.771992,43.160196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.745702,1.513517,0.222227,0.023905,0.503749,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.010019,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.090123,mpc-p,0,-126.340000,54.885000,0.869185,4.515764,1.080000,4.605000,-0.210815,-0.089236,-1.372266,13.570186,-0.152474,13.570186,-1.372266,-0.100000,0.720000,-6,41,-5.950184,41.122823,-5.950184,41.122823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.604666,-12.255291,47.829898,49.132158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.176310,1.756591,0.288516,0.057727,0.504899,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.100185,mpc-p,0,-126.340000,54.885000,0.863867,4.615533,1.070000,4.715000,-0.206133,-0.099467,-1.433256,13.448207,0.640391,13.448207,-1.433256,-0.090000,0.600000,5,49,4.525424,48.691562,4.525424,48.691562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.876360,-10.910865,52.297910,56.290498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565063,1.739031,1.160979,0.043037,0.500976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.110727,mpc-p,0,-126.340000,54.885000,0.868137,4.716771,1.070000,4.875000,-0.201863,-0.158229,0.579401,9.910810,-0.030495,9.910810,0.579401,-0.050000,0.520000,-7,77,-6.784653,76.543131,-6.784653,76.543131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.173247,-9.116206,52.167651,53.973621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,8.173703,1.787840,0.258456,0.040532,0.500898,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010773,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.121533,mpc-p,0,-126.340000,54.885000,0.883135,4.817079,1.100000,4.955000,-0.216865,-0.137921,1.555235,6.922320,-0.091484,6.922320,1.555235,-0.020000,0.610000,-11,93,-10.805213,93.141190,-10.805213,93.141190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.296633,-8.560319,45.494788,44.131658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.777127,1.578818,0.223416,0.024506,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010114,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.131675,mpc-p,0,-126.340000,54.885000,0.907123,4.908090,1.120000,5.015000,-0.212877,-0.106910,2.653048,5.885497,0.091484,5.885497,2.653048,-0.040000,0.740000,-7,91,-6.898598,90.936669,-6.898598,90.936669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.413379,-8.617792,40.053670,40.807860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548008,1.578963,0.196223,0.021061,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.141766,mpc-p,0,-126.340000,54.885000,0.940607,4.995679,1.160000,5.095000,-0.219393,-0.099321,3.079975,8.995966,0.640391,8.995966,3.079975,-0.050000,0.850000,3,54,2.642230,53.913256,2.642230,53.913256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.646305,-9.220750,40.855285,40.757275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553469,1.530310,0.204619,0.020162,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.151767,mpc-p,0,-126.340000,54.885000,0.983328,5.079643,1.190000,5.205000,-0.206672,-0.125357,3.384923,11.984457,0.030495,11.984457,3.384923,-0.040000,0.740000,13,33,12.836966,32.640202,12.836966,32.640202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.739693,-7.625665,52.780346,54.563075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559204,1.724364,0.236859,0.033402,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.161731,mpc-p,0,-126.340000,54.885000,1.035355,5.160524,1.230000,5.325000,-0.194645,-0.164476,3.262944,12.228415,-0.274453,12.228415,3.262944,0.000000,0.540000,22,42,21.777949,41.547959,21.777949,41.547959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.419854,-4.929374,59.148793,65.127257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569108,1.750697,0.244925,0.032855,0.501892,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.171735,mpc-p,0,-126.340000,54.885000,1.097119,5.239038,1.280000,5.415000,-0.182881,-0.175962,4.055809,8.020133,-0.518412,8.020133,4.055809,0.030000,0.460000,22,79,21.960907,79.321333,21.960907,79.321333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.230901,-1.459977,62.834421,66.387744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579851,1.787299,0.235216,0.043280,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.181770,mpc-p,0,-126.340000,54.885000,1.168647,5.315153,1.330000,5.475000,-0.161353,-0.159847,5.336590,3.628881,-0.579401,3.628881,5.336590,0.070000,0.580000,17,105,16.929976,104.661854,16.929976,104.661854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.495407,0.452437,57.156343,56.494845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570194,1.494762,0.258830,0.020884,0.500431,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.191774,mpc-p,0,-126.340000,54.885000,1.249463,5.388488,1.400000,5.525000,-0.150537,-0.136512,6.922320,2.897006,-0.518412,2.897006,6.922320,0.150000,0.810000,4,91,3.919742,90.843064,3.919742,90.843064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.250116,0.208759,56.260622,53.464633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566146,1.532977,0.381669,0.064443,0.501152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.201773,mpc-p,0,-126.340000,54.885000,1.339652,5.459324,1.470000,5.575000,-0.130348,-0.115676,7.593205,5.641538,0.030495,5.641538,7.593205,0.130000,0.890000,12,60,12.334507,60.204254,12.334507,60.204254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.637575,0.653194,55.877086,53.227138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567687,1.430739,0.209839,0.020436,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.211765,mpc-p,0,-126.340000,54.885000,1.439109,5.527757,1.560000,5.655000,-0.120891,-0.127243,8.569039,10.032790,-0.762370,10.032790,8.569039,0.120000,0.780000,18,30,17.920482,29.550527,17.920482,29.550527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.267084,1.774493,60.287700,58.337820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544421,1.428449,0.171340,0.018384,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.221762,mpc-p,0,-126.340000,54.885000,1.547807,5.593946,1.650000,5.755000,-0.102193,-0.161054,8.812998,9.605862,-1.067318,9.605862,8.812998,0.150000,0.560000,23,46,23.496874,45.924237,23.496874,45.924237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.571138,4.770348,65.681998,69.349915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547625,1.434758,0.175955,0.018808,0.500515,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.231757,mpc-p,0,-126.340000,54.885000,1.665565,5.657959,1.760000,5.825000,-0.094435,-0.167041,10.337738,5.397580,-1.372266,5.397580,10.337738,0.180000,0.460000,15,87,15.486893,86.910779,15.486893,86.910779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.957770,7.685142,65.888046,67.672550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543862,1.506476,0.208231,0.037878,0.500426,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.241776,mpc-p,0,-126.340000,54.885000,1.792552,5.720056,1.880000,5.855000,-0.087448,-0.134944,11.618519,0.884349,-1.494245,0.884349,11.618519,0.140000,0.640000,18,111,17.583742,110.619702,17.583742,110.619702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.214294,8.195298,59.075556,60.043399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564147,1.437142,0.237636,0.021733,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.251774,mpc-p,0,-126.340000,54.885000,1.928006,5.780054,2.010000,5.865000,-0.081994,-0.084946,13.082270,0.701380,-0.823360,0.701380,13.082270,0.140000,0.880000,15,95,15.180689,94.714255,15.180689,94.714255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.345102,7.283799,60.548882,60.602852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.781749,1.639990,0.327812,0.033408,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008293,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.261758,mpc-p,0,-126.340000,54.885000,2.071785,5.838122,2.160000,5.905000,-0.088215,-0.066878,14.728989,4.787684,-0.640391,4.787684,14.728989,0.180000,0.970000,6,52,5.834006,52.425503,5.834006,52.425503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.040262,7.009168,63.791516,63.887607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,9.125934,1.441554,0.216218,0.024678,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011317,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.273110,mpc-p,0,-126.340000,54.885000,2.245293,5.902034,2.330000,5.985000,-0.084707,-0.082966,15.887791,10.398727,-1.311276,10.398727,15.887791,0.190000,0.840000,6,13,5.563483,13.432769,5.563483,13.432769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.488648,7.116810,68.388938,68.649231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547917,1.429081,0.185931,0.013141,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.283170,mpc-p,0,-126.340000,54.885000,2.407717,5.956928,2.490000,6.085000,-0.082283,-0.128072,15.887791,10.032790,-1.616224,10.032790,15.887791,0.140000,0.490000,20,41,20.347976,40.552655,20.347976,40.552655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.681479,10.060986,72.403911,83.387761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.739155,1.684540,0.265529,0.031660,0.500609,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.293172,mpc-p,0,-126.340000,54.885000,2.576966,6.009990,2.660000,6.135000,-0.083034,-0.125010,16.131750,3.750861,-1.677214,3.750861,16.131750,0.140000,0.400000,26,86,25.585157,99.818041,25.585157,99.818041,0.000000,-14.265385,0.000000,64.000000,0.000000,0.000000,16.971305,13.156765,69.514216,81.919092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563046,1.584871,0.230330,0.019918,0.500783,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.303180,mpc-p,0,-126.340000,54.885000,2.753778,6.061686,2.830000,6.135000,-0.076222,-0.073314,17.595500,-2.897006,-2.104141,-2.897006,17.595500,0.190000,0.590000,14,112,13.735015,112.450000,13.735015,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.197625,14.711925,71.674673,79.651988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.692475,2.749159,0.303222,0.035234,0.502314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009294,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.313173,mpc-p,0,-126.340000,54.885000,2.937480,6.112027,3.010000,6.105000,-0.072520,0.007027,18.327375,-4.787684,-1.677214,-4.787684,18.327375,0.210000,0.840000,11,112,11.347261,112.450000,11.347261,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.186457,14.726704,73.869578,79.969265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568092,1.718884,0.351855,0.029402,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.323176,mpc-p,0,-126.340000,54.885000,3.128168,6.161243,3.200000,6.085000,-0.071832,0.076243,19.120240,-0.152474,-1.555235,-0.152474,19.120240,0.180000,1.030000,17,93,17.064147,92.865750,17.064147,92.865750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.510161,14.131366,73.042163,79.052445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.794368,1.766743,0.298839,0.034580,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008407,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.333180,mpc-p,0,-126.340000,54.885000,3.325381,6.209409,3.400000,6.115000,-0.074619,0.094409,18.815292,5.702528,-1.738204,5.702528,18.815292,0.180000,1.020000,29,48,29.222192,46.484712,29.222192,46.484712,0.000000,1.381038,0.000000,64.000000,0.000000,0.000000,-1.510936,13.173874,73.324302,80.112551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580619,1.605413,0.237399,0.022482,0.500797,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.343180,mpc-p,0,-126.340000,54.885000,3.528627,6.256602,3.600000,6.185000,-0.071373,0.071602,19.669147,9.666852,-2.226120,9.666852,19.669147,0.230000,0.790000,25,30,25.352300,30.488009,25.352300,30.488009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.299635,13.181162,76.639747,89.003760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572978,1.589649,0.217700,0.019087,0.500702,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.353171,mpc-p,0,-126.340000,54.885000,3.737425,6.302910,3.810000,6.275000,-0.072575,0.027910,20.157064,8.508050,-2.470079,8.508050,20.157064,0.260000,0.550000,23,57,22.583218,57.060627,22.583218,57.060627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.503237,12.956226,79.719663,92.684382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552840,1.568839,0.196030,0.019509,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.363171,mpc-p,0,-126.340000,54.885000,3.951796,6.348527,4.030000,6.325000,-0.078204,0.023527,21.742793,3.079975,-1.860183,3.079975,21.742793,0.270000,0.520000,10,102,10.238779,104.720008,10.238779,104.720008,0.000000,-2.659380,0.000000,64.000000,0.000000,0.000000,-10.907534,12.839661,73.490796,82.886007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551789,1.459293,0.209465,0.015404,0.502457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.373171,mpc-p,0,-126.340000,54.885000,4.171113,6.393505,4.250000,6.335000,-0.078887,0.058505,22.413679,-0.762370,-1.921172,-0.762370,22.413679,0.240000,0.750000,10,112,10.488930,112.450000,10.488930,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.003263,10.915903,68.069872,75.326569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551296,1.489861,0.309733,0.023923,0.500852,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.383177,mpc-p,0,-126.340000,54.885000,4.395167,6.437982,4.480000,6.345000,-0.084833,0.092982,21.681804,1.250287,-2.348100,1.250287,21.681804,0.180000,0.950000,29,91,29.285463,90.620325,29.285463,90.620325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.261365,9.325659,69.186663,76.854945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580220,1.554972,0.261015,0.017444,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.393204,mpc-p,0,-126.340000,54.885000,4.623835,6.482107,4.700000,6.385000,-0.076165,0.097107,19.852116,5.397580,-2.043152,5.397580,19.852116,0.230000,0.970000,47,54,47.095482,54.457435,47.095482,54.457435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.821728,9.166501,74.269139,83.237190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553979,1.442775,0.208590,0.017426,0.501730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.403203,mpc-p,0,-126.340000,54.885000,4.855615,6.525767,4.910000,6.445000,-0.054385,0.080767,19.303209,8.812998,-1.921172,8.812998,19.303209,0.360000,0.800000,44,39,44.021525,38.949286,44.021525,38.949286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.065527,9.487185,79.404268,89.980516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554331,1.437361,0.210693,0.017092,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.413209,mpc-p,0,-126.340000,54.885000,5.090865,6.569202,5.120000,6.525000,-0.029135,0.044202,20.096074,7.776174,-1.921172,7.776174,20.096074,0.390000,0.590000,38,63,38.197931,62.622403,38.197931,62.622403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.449113,9.700251,87.244543,95.450422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562026,1.457338,0.216506,0.015553,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.423199,mpc-p,0,-126.340000,54.885000,5.328580,6.612392,5.330000,6.575000,-0.001420,0.037392,22.352689,2.836017,-2.531068,2.836017,22.352689,0.450000,0.580000,13,104,13.299825,104.208799,13.299825,104.208799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.088798,9.781993,82.135510,85.601095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546424,1.439655,0.204597,0.014250,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.433200,mpc-p,0,-126.340000,54.885000,5.569006,6.655540,5.560000,6.605000,0.009006,0.050540,24.060398,0.335443,-2.409089,0.335443,24.060398,0.360000,0.790000,9,110,9.469685,109.728388,9.469685,109.728388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.378935,7.740534,71.437743,76.195827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549115,1.476803,0.267571,0.015097,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.443205,mpc-p,0,-126.340000,54.885000,5.811491,6.698682,5.800000,6.625000,0.011491,0.073682,23.999408,2.653048,-2.287110,2.653048,23.999408,0.120000,0.970000,43,78,43.195700,77.899326,43.195700,77.899326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.807939,5.885419,67.956132,75.190478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547987,1.429092,0.267789,0.014830,0.501624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.453201,mpc-p,0,-126.340000,54.885000,6.055305,6.741835,6.040000,6.675000,0.015305,0.066835,23.572481,7.044299,-1.921172,7.044299,23.572481,0.170000,0.920000,47,45,47.200923,44.843842,47.200923,44.843842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.247909,5.771579,73.299190,83.136483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554665,1.707347,0.237540,0.028971,0.500600,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.463172,mpc-p,0,-126.340000,54.885000,6.299618,6.784994,6.300000,6.745000,-0.000382,0.039994,24.792273,8.386070,-3.201954,8.386070,24.792273,0.430000,0.720000,5,48,4.812849,47.952269,4.812849,47.952269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.598904,6.253320,79.806032,89.967409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562137,1.721764,0.270257,0.026994,0.501966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.473740,mpc-p,0,-126.340000,54.885000,6.559268,6.830921,6.590000,6.825000,-0.030732,0.005921,27.292847,6.922320,-2.957996,6.922320,27.292847,0.310000,0.570000,-8,71,-8.073640,71.405370,-8.073640,71.405370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.996790,4.740274,77.155950,84.943818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.807759,1.457476,0.192301,0.019040,0.500236,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.483169,mpc-p,0,-126.340000,54.885000,6.791125,6.872105,6.850000,6.855000,-0.058875,0.017105,27.719774,2.470079,-3.201954,2.470079,27.719774,0.200000,0.600000,-3,108,-2.626261,107.827820,-2.626261,107.827820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.162788,4.293696,66.033058,79.397864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542946,1.491329,0.251547,0.018441,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.493199,mpc-p,0,-126.340000,54.885000,7.037519,6.916167,7.140000,6.885000,-0.102481,0.031167,27.170868,1.677214,-2.653048,1.677214,27.170868,0.110000,0.830000,10,98,10.438154,97.854819,10.438154,97.854819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.991748,2.188487,64.736431,80.004338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550043,1.542261,0.261699,0.020929,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.503173,mpc-p,0,-126.340000,54.885000,7.281909,6.960287,7.410000,6.905000,-0.128091,0.055287,26.256024,3.933829,-2.714037,3.933829,26.256024,0.090000,0.950000,21,71,21.433504,70.977754,21.433504,70.977754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.701953,1.724126,71.139898,80.501782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557865,1.438762,0.231931,0.015927,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.513202,mpc-p,0,-126.340000,54.885000,7.526571,7.004982,7.680000,6.965000,-0.153429,0.039982,25.829097,7.227268,-2.836017,7.227268,25.829097,0.120000,0.880000,22,48,21.874522,48.364309,21.874522,48.364309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.418196,1.850930,73.058308,80.674279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552781,1.593939,0.191479,0.021688,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.523204,mpc-p,0,-126.340000,54.885000,7.769066,7.049911,7.940000,7.025000,-0.170934,0.024911,24.914252,8.081122,-3.079975,8.081122,24.914252,0.160000,0.700000,24,56,23.933870,55.876156,23.933870,55.876156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.865600,2.716919,73.178673,83.233033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552318,1.462075,0.201691,0.018822,0.500895,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.533172,mpc-p,0,-126.340000,54.885000,8.008834,7.095056,8.200000,7.075000,-0.191166,0.020056,24.853263,5.214611,-3.506902,5.214611,24.853263,0.190000,0.610000,18,88,17.779274,87.880464,17.779274,87.880464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.583742,3.431729,69.298187,76.978520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556352,1.566791,0.201072,0.020737,0.501561,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.543206,mpc-p,0,-126.340000,54.885000,8.247887,7.140884,8.450000,7.115000,-0.202113,0.025884,25.158211,2.897006,-2.714037,2.897006,25.158211,0.210000,0.730000,9,99,8.577970,98.816446,8.577970,98.816446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.630025,2.397910,61.278156,68.317571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547223,1.542311,0.192337,0.015695,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.553200,mpc-p,0,-126.340000,54.885000,8.483265,7.186910,8.700000,7.135000,-0.216735,0.051910,24.914252,2.653048,-2.043152,2.653048,24.914252,0.170000,0.870000,11,92,11.184224,91.661792,11.184224,91.661792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.464321,1.595256,58.363054,64.039457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548557,1.498515,0.257580,0.017720,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.563200,mpc-p,0,-126.340000,54.885000,8.715722,7.233343,8.950000,7.175000,-0.234278,0.058343,23.206544,5.336590,-2.775027,5.336590,23.206544,0.150000,0.930000,25,65,25.379676,65.400787,25.379676,65.400787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.367052,0.933495,58.014289,59.652868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549888,1.457210,0.197892,0.016850,0.503252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.573203,mpc-p,0,-126.340000,54.885000,8.944785,7.280155,9.180000,7.235000,-0.235215,0.045155,20.888939,7.654195,-2.348100,7.654195,20.888939,0.170000,0.820000,42,55,41.874746,54.578715,41.874746,54.578715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.028261,1.703003,63.123768,66.336919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548950,1.447070,0.204121,0.018465,0.501005,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.583203,mpc-p,0,-126.340000,54.885000,9.169990,7.327301,9.400000,7.305000,-0.230010,0.022301,20.705970,7.349247,-3.140965,7.349247,20.705970,0.260000,0.710000,30,65,30.410362,64.794242,30.410362,64.794242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.860828,2.355840,65.508182,71.062592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.352229,1.691984,0.214316,0.035418,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.593171,mpc-p,0,-126.340000,54.885000,9.390335,7.374611,9.620000,7.355000,-0.229665,0.019611,20.340032,5.641538,-2.409089,5.641538,20.340032,0.330000,0.660000,19,84,19.144063,84.087346,19.144063,84.087346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.268747,1.895215,59.650316,65.842586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554782,1.448490,0.197256,0.017210,0.500561,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.603200,mpc-p,0,-126.340000,54.885000,9.607545,7.422496,9.820000,7.405000,-0.212455,0.017496,20.340032,3.323933,-1.799193,3.323933,20.340032,0.280000,0.740000,20,97,20.274483,96.844176,20.274483,96.844176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.549731,1.281205,53.140348,59.529291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552078,1.444924,0.210446,0.016895,0.500579,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.613205,mpc-p,0,-126.340000,54.885000,9.819457,7.470515,10.040000,7.435000,-0.220543,0.035515,20.035084,3.628881,-1.738204,3.628881,20.035084,0.260000,0.890000,20,84,19.555892,83.574320,19.555892,83.574320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.433932,-0.088499,50.564635,54.116437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562249,1.598035,0.252618,0.017709,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.623199,mpc-p,0,-126.340000,54.885000,10.026058,7.518676,10.240000,7.485000,-0.213942,0.033676,19.120240,6.190445,-2.226120,6.190445,19.120240,0.230000,0.910000,28,61,27.567864,60.609572,27.567864,60.609572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.888549,-1.108721,50.101391,50.748167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540590,1.422665,0.158312,0.014122,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.633170,mpc-p,0,-126.340000,54.885000,10.226835,7.566862,10.430000,7.545000,-0.203165,0.021862,18.327375,7.654195,-2.470079,7.654195,18.327375,0.250000,0.780000,29,59,29.232782,58.704337,29.232782,58.704337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.084669,-1.242115,56.105824,57.284905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551112,1.424777,0.178222,0.014641,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.643198,mpc-p,0,-126.340000,54.885000,10.423161,7.615410,10.620000,7.605000,-0.196839,0.010410,18.205396,6.373413,-2.287110,6.373413,18.205396,0.280000,0.690000,22,77,21.989218,76.843913,21.989218,76.843913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.491228,-2.242257,57.215024,58.955737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552418,1.738026,0.232085,0.032668,0.500501,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.653171,mpc-p,0,-126.340000,54.885000,10.612536,7.663697,10.800000,7.645000,-0.187464,0.018697,17.351542,3.933829,-2.165131,3.933829,17.351542,0.270000,0.710000,25,98,24.515528,97.582896,24.515528,97.582896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.612141,-4.471246,52.391638,58.367562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552112,1.631083,0.236670,0.024054,0.500941,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.663348,mpc-p,0,-126.340000,54.885000,10.799568,7.712911,10.980000,7.695000,-0.180432,0.017911,17.046594,3.445913,-1.677214,3.445913,17.046594,0.270000,0.840000,21,92,21.459075,91.516108,21.459075,91.516108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.798391,-7.202318,49.352492,54.710541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587819,1.798971,0.285508,0.036390,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.673180,mpc-p,0,-126.340000,54.885000,10.974055,7.760311,11.150000,7.735000,-0.175945,0.025311,16.497687,5.336590,-1.738204,5.336590,16.497687,0.250000,0.880000,23,73,23.383352,73.316012,23.383352,73.316012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.616029,-9.169201,47.683946,50.717485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582556,1.731008,0.245193,0.026416,0.500890,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.683204,mpc-p,0,-126.340000,54.885000,11.145511,7.808409,11.320000,7.805000,-0.174489,0.003409,16.375708,7.166278,-2.104141,7.166278,16.375708,0.250000,0.860000,19,58,19.310103,57.586383,19.310103,57.586383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.651969,-10.661339,50.077122,50.851910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572362,1.790690,0.278971,0.041359,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.693177,mpc-p,0,-126.340000,54.885000,11.309463,7.855940,11.490000,7.865000,-0.180537,-0.009060,15.704823,7.837164,-2.470079,7.837164,15.704823,0.230000,0.700000,21,65,21.394380,65.244315,21.394380,65.244315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.651786,-11.998323,52.135375,53.972929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569673,1.631812,0.209912,0.022596,0.500635,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.703207,mpc-p,0,-126.340000,54.885000,11.467551,7.903327,11.650000,7.935000,-0.182449,-0.031673,15.582843,5.946486,-2.470079,5.946486,15.582843,0.220000,0.690000,17,80,17.221814,80.444207,17.221814,80.444207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.329150,-14.156485,50.474485,53.305978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569998,1.667353,0.220678,0.026884,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.713171,mpc-p,0,-126.340000,54.885000,11.617690,7.949880,11.820000,7.985000,-0.202310,-0.035120,15.521854,3.750861,-1.555235,3.750861,15.521854,0.200000,0.750000,11,94,11.115541,93.629319,11.115541,93.629319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.727898,-16.414773,46.435479,50.227259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555605,1.597444,0.229508,0.022121,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.723171,mpc-p,0,-126.340000,54.885000,11.761336,7.995969,11.980000,8.025000,-0.218664,-0.029031,15.216906,2.957996,-1.616224,2.957996,15.216906,0.160000,0.810000,10,96,9.688504,95.796265,9.688504,95.796265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.595248,-18.191585,43.057904,45.628717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595524,1.471443,0.223137,0.019862,0.501099,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.733173,mpc-p,0,-126.340000,54.885000,11.897897,8.041333,12.140000,8.065000,-0.242103,-0.023667,14.241072,4.543725,-1.616224,4.543725,14.241072,0.130000,0.930000,13,72,12.778141,72.181548,12.778141,72.181548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.028132,-19.467508,39.738024,38.970946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553488,1.509966,0.220871,0.024171,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.743172,mpc-p,0,-126.340000,54.885000,12.027221,8.085830,12.280000,8.125000,-0.252779,-0.039170,13.448207,7.105289,-2.043152,7.105289,13.448207,0.120000,0.820000,14,58,14.463238,57.853383,14.463238,57.853383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.134455,-19.312764,44.443683,40.255731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556256,1.596402,0.214213,0.023509,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.753203,mpc-p,0,-126.340000,54.885000,12.149662,8.129489,12.420000,8.195000,-0.270338,-0.065511,12.228415,7.288257,-1.738204,7.288257,12.228415,0.120000,0.750000,17,59,17.024539,58.800871,17.024539,58.800871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.353158,-19.082391,46.689065,43.370544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555217,1.472503,0.223315,0.024620,0.504982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.763209,mpc-p,0,-126.340000,54.885000,12.264497,8.171943,12.540000,8.255000,-0.275503,-0.083057,11.374561,5.580549,-1.311276,5.580549,11.374561,0.130000,0.670000,16,78,15.812980,77.607615,15.812980,77.607615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.671650,-19.097956,45.724091,43.730539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560620,1.460056,0.203503,0.020470,0.501552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.773211,mpc-p,0,-126.340000,54.885000,12.371985,8.213162,12.660000,8.295000,-0.288015,-0.081838,11.008623,2.104141,-1.006328,2.104141,11.008623,0.150000,0.710000,7,102,7.062110,102.140823,7.062110,102.140823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.867717,-19.352913,39.954300,39.053436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569218,1.454831,0.213754,0.017371,0.503083,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.783203,mpc-p,0,-126.340000,54.885000,12.472063,8.252991,12.770000,8.315000,-0.297937,-0.062009,10.276748,1.555235,-1.433256,1.555235,10.276748,0.130000,0.860000,6,95,6.183994,94.871832,6.183994,94.871832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.234139,-20.512419,36.692534,39.386340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559661,1.575347,0.251477,0.017937,0.501966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.793202,mpc-p,0,-126.340000,54.885000,12.564939,8.291377,12.880000,8.345000,-0.315061,-0.053623,8.569039,2.897006,-1.250287,2.897006,8.569039,0.090000,0.950000,17,74,17.102631,74.376641,17.102631,74.376641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.229521,-20.183519,37.877793,35.996273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553259,1.597200,0.229728,0.021571,0.503078,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.803201,mpc-p,0,-126.340000,54.885000,12.650568,8.328157,12.970000,8.385000,-0.319432,-0.056843,6.861330,5.580549,-0.945339,5.580549,6.861330,0.100000,0.870000,25,57,24.844301,56.513126,24.844301,56.513126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.119373,-19.035898,41.518201,36.505885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553572,1.459645,0.192578,0.016663,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.813200,mpc-p,0,-126.340000,54.885000,12.729008,8.363201,13.040000,8.445000,-0.310992,-0.081799,5.885497,5.946486,-0.823360,5.946486,5.885497,0.170000,0.740000,19,60,19.152539,60.204239,19.152539,60.204239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.621005,-18.097720,43.379984,40.462953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554535,1.517331,0.209610,0.018533,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.823203,mpc-p,0,-126.340000,54.885000,12.800352,8.396391,13.100000,8.495000,-0.299648,-0.098609,5.153621,4.299767,-0.640391,4.299767,5.153621,0.180000,0.670000,17,77,17.126381,77.171016,17.126381,77.171016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.647931,-18.885570,38.744033,42.562133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601943,1.451817,0.206245,0.024639,0.504476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.833170,mpc-p,0,-126.340000,54.885000,12.864438,8.427471,13.160000,8.525000,-0.295562,-0.097529,5.092632,1.372266,-0.823360,1.372266,5.092632,0.180000,0.710000,9,97,9.246134,96.687357,9.246134,96.687357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.607611,-20.269439,34.529764,40.707759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555461,1.464964,0.205871,0.018990,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.843201,mpc-p,0,-126.340000,54.885000,12.921974,8.456613,13.210000,8.535000,-0.288026,-0.078387,4.604715,-0.274453,-0.335443,-0.274453,4.604715,0.140000,0.860000,10,97,9.723379,97.365935,9.723379,97.365935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.537024,-21.850702,32.590099,41.260153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552162,1.445283,0.221198,0.017754,0.503799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.853204,mpc-p,0,-126.340000,54.885000,12.972513,8.483410,13.260000,8.545000,-0.287487,-0.061590,2.957996,1.738204,-0.335443,1.738204,2.957996,0.120000,0.940000,19,73,19.295828,73.193086,19.295828,73.193086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.506182,-22.712584,32.736143,38.374256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552544,1.471793,0.218239,0.016965,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.863202,mpc-p,0,-126.340000,54.885000,13.016329,8.507801,13.290000,8.575000,-0.273671,-0.067199,2.104141,3.628881,0.274453,3.628881,2.104141,0.130000,0.880000,21,59,20.991722,58.952012,20.991722,58.952012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.799057,-22.282568,36.692490,38.237328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552577,1.557072,0.188754,0.017481,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.873203,mpc-p,0,-126.340000,54.885000,13.053595,8.529680,13.310000,8.615000,-0.256405,-0.085320,1.189297,4.055809,-0.213464,4.055809,1.189297,0.170000,0.750000,19,63,18.599948,62.679531,18.599948,62.679531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.972432,-22.436915,37.186487,42.660465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553339,1.452108,0.200205,0.016989,0.503022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.883204,mpc-p,0,-126.340000,54.885000,13.084454,8.548916,13.320000,8.645000,-0.235546,-0.096084,0.213464,2.409089,-0.274453,2.409089,0.213464,0.180000,0.680000,19,80,19.146880,79.724211,19.146880,79.724211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.541613,-23.715938,33.040577,44.365349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551721,1.492309,0.195968,0.016672,0.503825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.893201,mpc-p,0,-126.340000,54.885000,13.109054,8.565379,13.330000,8.665000,-0.220946,-0.099621,0.335443,-0.274453,-0.213464,-0.274453,0.335443,0.180000,0.740000,11,94,10.640230,94.458345,10.640230,94.458345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.919393,-25.641850,28.053747,41.435144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549260,1.433661,0.201188,0.015740,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.903203,mpc-p,0,-126.340000,54.885000,13.127590,8.578965,13.340000,8.665000,-0.212410,-0.086035,-0.457422,-0.823360,-0.213464,-0.823360,-0.457422,0.160000,0.850000,12,89,11.666725,88.578724,11.666725,88.578724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.424787,-27.614983,26.319597,42.169912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551559,1.459034,0.229177,0.022134,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.913206,mpc-p,0,-126.340000,54.885000,13.140225,8.589547,13.330000,8.665000,-0.189775,-0.075453,-1.555235,0.579401,0.274453,0.579401,-1.555235,0.140000,0.940000,19,67,18.643789,66.849202,18.643789,66.849202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.777763,-28.494684,26.117514,38.646729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553449,1.499679,0.211775,0.021168,0.501939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.923202,mpc-p,0,-126.340000,54.885000,13.147145,8.597010,13.320000,8.675000,-0.172855,-0.077990,-2.470079,1.433256,0.396432,1.433256,-2.470079,0.140000,0.840000,22,64,22.124358,64.433194,22.124358,64.433194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.625930,-27.811210,28.764707,37.751401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553390,1.736231,0.401382,0.058490,0.501004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008264,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.933186,mpc-p,0,-126.340000,54.885000,13.148555,8.601251,13.310000,8.695000,-0.161445,-0.093749,-2.409089,0.884349,-0.030495,0.884349,-2.409089,0.170000,0.740000,12,73,12.347578,73.440689,12.347578,73.440689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.358604,-28.208119,29.414899,41.017171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593626,1.463690,0.203547,0.018706,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.943204,mpc-p,0,-126.340000,54.885000,13.144646,8.602178,13.290000,8.705000,-0.145354,-0.102822,-2.165131,0.091484,0.640391,0.091484,-2.165131,0.160000,0.770000,5,74,4.700853,73.842610,4.700853,73.842610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.258340,-29.517589,32.136279,45.120873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556620,1.617842,0.232375,0.023946,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.953203,mpc-p,0,-126.340000,54.885000,13.135631,8.599679,13.270000,8.695000,-0.134369,-0.095321,-1.860183,-1.616224,0.457422,-1.616224,-1.860183,0.110000,0.770000,1,85,1.212789,84.957221,1.212789,84.957221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.065342,-29.489242,32.972703,44.008755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557608,1.450353,0.205207,0.018402,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.963179,mpc-p,0,-126.340000,54.885000,13.121756,8.593688,13.260000,8.675000,-0.138244,-0.081312,-2.287110,-2.592058,-0.030495,-2.592058,-2.287110,0.050000,0.710000,5,97,5.287574,96.595043,5.287574,96.595043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.257210,-28.904898,29.789688,41.134782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.858186,1.465984,0.242297,0.030996,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.973168,mpc-p,0,-126.340000,54.885000,13.103189,8.584102,13.240000,8.665000,-0.136811,-0.080898,-3.323933,-2.165131,0.396432,-2.165131,-3.323933,0.070000,0.880000,6,75,6.482982,74.597060,6.482982,74.597060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.676165,-28.873893,25.472897,37.328262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552326,1.473531,0.231042,0.019182,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.983205,mpc-p,0,-126.340000,54.885000,13.080040,8.570776,13.210000,8.665000,-0.129960,-0.094224,-3.506902,-0.396432,0.152474,-0.396432,-3.506902,0.050000,0.850000,7,56,6.552356,56.467131,6.552356,56.467131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.490917,-27.746787,31.527220,40.412566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566441,1.870646,1.715678,0.043009,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.993168,mpc-p,0,-126.340000,54.885000,13.052818,8.553814,13.170000,8.675000,-0.117182,-0.121186,-4.299767,0.823360,-0.030495,0.823360,-4.299767,0.050000,0.760000,10,47,9.509895,47.447473,9.509895,47.447473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.353937,-26.534543,40.179954,48.170668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554090,1.472047,0.198896,0.019836,0.504288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.003206,mpc-p,0,-126.340000,54.885000,13.021337,8.532898,13.140000,8.675000,-0.118663,-0.142102,-4.238777,-0.640391,0.640391,-0.640391,-4.238777,0.060000,0.600000,2,68,1.902140,67.505914,1.902140,67.505914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.607893,-25.049499,46.841556,53.814123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562586,1.814801,0.277534,0.035241,0.501241,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008207,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.013392,mpc-p,0,-126.340000,54.885000,12.985452,8.507686,13.110000,8.645000,-0.124548,-0.137314,-3.628881,-4.116798,-0.030495,-4.116798,-3.628881,0.050000,0.630000,-10,90,-9.542755,90.399261,-9.542755,90.399261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.689634,-24.379313,43.666833,52.344458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.913784,1.677699,0.332957,0.068824,0.501235,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008507,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.023197,mpc-p,0,-126.340000,54.885000,12.947371,8.479576,13.080000,8.595000,-0.132629,-0.115424,-2.714037,-7.166278,0.152474,-7.166278,-2.714037,0.040000,0.770000,-23,101,-23.101280,101.425269,-23.101280,101.425269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.127986,-23.902369,39.367733,49.206491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621558,1.743732,0.280217,0.028571,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.034733,mpc-p,0,-126.340000,54.885000,12.898394,8.441625,13.050000,8.535000,-0.151606,-0.093375,-3.323933,-5.031642,0.091484,-5.031642,-3.323933,-0.010000,0.920000,-17,68,-17.435149,68.249360,-17.435149,68.249360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.395168,-23.558590,36.105647,47.544775,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588800,1.802666,0.407138,0.034973,0.501073,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008347,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.043113,mpc-p,0,-126.340000,54.885000,12.860156,8.410719,13.030000,8.515000,-0.169844,-0.104281,-3.323933,-5.031642,0.579401,-2.348100,-3.994819,-0.050000,0.920000,-16,61,-16.080291,61.149892,-16.080291,61.149892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.750498,-20.794983,34.778195,43.936935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.638684,1.825260,0.298861,0.039700,0.509498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.053185,mpc-p,0,-126.340000,54.885000,12.811432,8.369844,12.990000,8.515000,-0.178568,-0.145156,-4.543725,0.091484,0.640391,0.091484,-4.543725,-0.080000,0.770000,-3,25,-3.110963,25.100947,-3.110963,25.100947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.258134,-19.847032,37.348605,49.915793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583627,1.633471,0.228987,0.031173,0.503669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.063183,mpc-p,0,-126.340000,54.885000,12.760258,8.325217,12.940000,8.515000,-0.179742,-0.189783,-5.214611,-0.091484,0.701380,-0.091484,-5.214611,-0.080000,0.530000,1,38,0.836466,38.069752,0.836466,38.069752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.002939,-17.023842,54.275191,67.339017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.787085,1.708556,0.294766,0.031563,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009333,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.075736,mpc-p,0,-126.340000,54.885000,12.692347,8.263469,12.870000,8.465000,-0.177653,-0.201531,-6.312424,-7.227268,0.396432,-7.227268,-6.312424,-0.050000,0.440000,1,83,0.874031,98.248316,0.874031,98.248316,0.000000,-15.178564,0.000000,64.000000,0.000000,0.000000,50.667483,-13.610683,57.391646,67.121961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589617,1.897848,0.283427,0.040144,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008330,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.084099,mpc-p,0,-126.340000,54.885000,12.645008,8.218800,12.830000,8.385000,-0.184992,-0.166200,-6.495393,-11.130602,0.152474,-11.130602,-6.495393,-0.040000,0.550000,-3,112,-3.274279,112.450000,-3.274279,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.142055,-11.479593,53.876039,61.171712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579525,1.733643,0.496900,0.037094,0.507318,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008366,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.094160,mpc-p,0,-126.340000,54.885000,12.586001,8.161330,12.770000,8.265000,-0.183999,-0.103670,-5.702528,-13.082270,0.884349,-13.082270,-5.702528,-0.040000,0.840000,-13,112,-13.240327,112.450000,-13.240327,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.719045,-10.063021,50.448237,59.759847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579617,1.732210,0.360995,0.037101,0.504197,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008225,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.104161,mpc-p,0,-126.340000,54.885000,12.525277,8.100180,12.710000,8.175000,-0.184723,-0.074820,-6.251434,-9.056956,0.579401,-9.056956,-6.251434,-0.040000,1.010000,-10,67,-9.715251,63.051722,-9.715251,63.051722,0.000000,4.398278,0.000000,64.000000,0.000000,0.000000,54.401421,-9.019849,46.319872,56.525958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578203,3.774139,0.328781,0.035321,0.505960,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010234,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.114427,mpc-p,0,-126.340000,54.885000,12.460976,8.033281,12.650000,8.135000,-0.189024,-0.101719,-6.556382,-1.372266,0.762370,-1.372266,-6.556382,-0.070000,0.970000,-2,22,-2.364947,-4.942249,-2.364947,-4.942249,0.000000,27.392249,0.000000,64.000000,0.000000,0.000000,54.722859,-8.067754,53.518501,63.395946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.851247,1.736188,0.244245,0.034655,0.621579,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009498,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.124493,mpc-p,0,-126.340000,54.885000,12.396146,7.963667,12.580000,8.135000,-0.183854,-0.171333,-7.288257,2.470079,0.945339,2.470079,-7.288257,-0.060000,0.630000,3,-18,3.462761,-17.537499,3.462761,-17.537499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.141890,-6.896565,69.716534,84.183907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.804908,1.645789,0.271843,0.038470,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009274,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.134495,mpc-p,0,-126.340000,54.885000,12.330111,7.890592,12.530000,8.145000,-0.199889,-0.254408,-6.312424,0.091484,0.396432,0.091484,-6.312424,-0.050000,0.360000,-10,12,-10.362996,12.050838,-10.362996,12.050838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.625729,-3.309116,85.606228,103.963164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579557,3.934915,0.270088,0.061807,0.516583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010378,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.144911,mpc-p,0,-126.340000,54.885000,12.259786,7.810442,12.470000,8.085000,-0.210214,-0.274558,-5.824507,-9.056956,0.457422,-9.056956,-5.824507,-0.040000,0.140000,-23,57,-23.329342,101.496187,-23.329342,101.496187,0.000000,-44.445348,0.000000,64.000000,0.000000,0.000000,64.893259,0.179043,79.571960,92.667089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552901,1.458643,0.217020,0.021876,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.154972,mpc-p,0,-126.340000,54.885000,12.190459,7.729157,12.410000,7.935000,-0.219541,-0.205843,-5.763517,-18.754303,0.213464,-18.754303,-5.763517,-0.070000,0.300000,-26,102,-26.150870,112.450000,-26.150870,112.450000,0.000000,-10.399162,0.000000,64.000000,0.000000,0.000000,68.158867,4.605847,75.178861,84.733298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.617055,1.511570,0.232549,0.020609,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.164974,mpc-p,0,-126.340000,54.885000,12.120291,7.644670,12.350000,7.715000,-0.229709,-0.070330,-5.824507,-24.914252,1.006328,-24.914252,-5.824507,-0.150000,0.660000,-19,112,-18.922543,112.450000,-18.922543,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.617831,10.520654,74.863706,87.946538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555156,1.552298,0.284757,0.023975,0.501199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.174974,mpc-p,0,-126.340000,54.885000,12.048983,7.556616,12.290000,7.505000,-0.241017,0.051616,-7.227268,-22.169720,0.274453,-22.169720,-7.227268,-0.190000,0.940000,-3,112,-2.914989,112.450000,-2.914989,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.564468,18.474757,75.763945,95.953610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557414,1.465229,0.289554,0.018792,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.184972,mpc-p,0,-126.340000,54.885000,11.976625,7.465102,12.210000,7.335000,-0.233375,0.130102,-9.361904,-14.850968,1.128308,-14.850968,-9.361904,-0.140000,1.050000,14,83,13.619990,83.358328,13.619990,83.358328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.840804,25.849925,76.119245,103.570273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551969,1.629917,0.294591,0.019991,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.195003,mpc-p,0,-126.340000,54.885000,11.903033,7.369903,12.130000,7.235000,-0.226967,0.134903,-9.361904,-6.312424,0.396432,-6.312424,-9.361904,-0.050000,0.970000,7,38,7.031809,14.801921,7.031809,14.801921,0.000000,23.556406,0.000000,64.000000,0.000000,0.000000,55.952227,30.648087,83.831296,115.104533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552118,1.486063,0.209952,0.021654,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.205005,mpc-p,0,-126.340000,54.885000,11.828715,7.271716,12.040000,7.205000,-0.211285,0.066716,-9.178935,-0.335443,1.128308,-0.335443,-9.178935,-0.020000,0.710000,3,-7,3.355931,-21.564593,3.355931,-21.564593,0.000000,14.922921,0.000000,64.000000,0.000000,0.000000,57.752639,31.033933,99.782518,126.305145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555208,1.450484,0.195522,0.019412,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.215004,mpc-p,0,-126.340000,54.885000,11.753529,7.170426,11.950000,7.195000,-0.196471,-0.024574,-8.630029,-0.335443,1.311276,-0.335443,-8.630029,0.000000,0.340000,-5,0,-4.845849,-0.403713,-4.845849,-0.403713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.865240,30.202233,108.821578,134.235489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553507,1.639876,0.191660,0.021608,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.225005,mpc-p,0,-126.340000,54.885000,11.677474,7.066118,11.870000,7.155000,-0.192526,-0.088882,-7.349247,-7.166278,1.189297,-7.166278,-7.349247,0.000000,0.160000,-21,45,-21.234475,64.350331,-21.234475,64.350331,0.000000,-19.754044,0.000000,64.000000,0.000000,0.000000,67.683570,28.937114,102.094770,122.526835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554040,1.471193,0.188271,0.020683,0.501978,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.235006,mpc-p,0,-126.340000,54.885000,11.600584,6.958949,11.800000,7.035000,-0.199416,-0.076051,-6.434403,-15.887791,0.030495,-15.887791,-6.434403,-0.030000,0.240000,-32,90,-32.432474,112.450000,-32.432474,112.450000,0.000000,-22.853713,0.000000,64.000000,0.000000,0.000000,72.219333,28.104800,89.889593,104.353461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565699,1.560820,0.254966,0.024561,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.245017,mpc-p,0,-126.340000,54.885000,11.522795,6.848962,11.740000,6.855000,-0.217205,-0.006038,-6.495393,-21.620814,-0.091484,-21.620814,-6.495393,-0.110000,0.550000,-27,112,-27.344839,112.450000,-27.344839,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.562816,28.743465,88.501116,102.468745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581120,1.494108,0.257228,0.020941,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.255004,mpc-p,0,-126.340000,54.885000,11.444375,6.736700,11.670000,6.665000,-0.225625,0.071700,-7.410237,-20.218053,0.701380,-20.218053,-7.410237,-0.200000,0.860000,-9,112,-8.540860,112.449999,-8.540860,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.879767,31.915925,88.350275,108.700347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554606,1.465789,0.270931,0.019253,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.265003,mpc-p,0,-126.340000,54.885000,11.365021,6.621913,11.590000,6.505000,-0.224979,0.116913,-10.276748,-14.180083,1.189297,-14.180083,-10.276748,-0.180000,1.020000,18,67,17.731778,55.185592,17.731778,55.185592,0.000000,12.264407,0.000000,64.000000,0.000000,0.000000,65.157831,36.532623,87.868529,116.965375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553021,1.462860,0.337122,0.019745,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.275005,mpc-p,0,-126.340000,54.885000,11.284787,6.504887,11.490000,6.425000,-0.205213,0.079887,-11.374561,-5.092632,1.250287,-5.092632,-11.374561,-0.060000,0.910000,20,22,19.600714,-17.543194,19.600714,-17.543194,0.000000,39.993193,0.000000,64.000000,0.000000,0.000000,58.303275,39.587081,96.802588,130.547727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556569,1.483221,0.201638,0.018996,0.501988,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.285002,mpc-p,0,-126.340000,54.885000,11.203697,6.385883,11.380000,6.395000,-0.176303,-0.009117,-11.130602,-1.067318,0.701380,-1.067318,-11.130602,0.010000,0.590000,12,-23,12.305981,-32.923724,12.305981,-32.923724,0.000000,10.373723,0.000000,64.000000,0.000000,0.000000,56.666431,39.593556,112.549324,142.533605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553754,1.643205,0.213554,0.021788,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.294973,mpc-p,0,-126.340000,54.885000,11.121889,6.265363,11.270000,6.375000,-0.148111,-0.109637,-10.520706,-2.957996,0.457422,-2.957996,-10.520706,0.050000,0.210000,1,5,1.418734,4.735032,1.418734,4.735032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.726796,39.212294,126.411741,153.625182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588159,1.556786,0.196192,0.019049,0.501559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.305006,mpc-p,0,-126.340000,54.885000,11.038566,6.142419,11.180000,6.295000,-0.141434,-0.152581,-9.666852,-11.618519,0.640391,-11.618519,-9.666852,0.040000,0.110000,-11,50,-10.863504,81.007670,-10.863504,81.007670,0.000000,-31.272638,0.000000,64.000000,0.000000,0.000000,64.983771,38.831160,115.916615,136.572042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550303,1.693560,0.205082,0.026720,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.315005,mpc-p,0,-126.340000,54.885000,10.954463,6.018435,11.090000,6.135000,-0.135537,-0.116565,-8.630029,-20.035084,0.701380,-20.035084,-8.630029,0.030000,0.230000,-24,95,-24.240777,112.450000,-24.240777,112.450000,0.000000,-17.714968,0.000000,64.000000,0.000000,0.000000,68.313039,40.600770,106.693043,123.913371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552762,1.433232,0.223684,0.018531,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.325001,mpc-p,0,-126.340000,54.885000,10.869241,5.893221,11.010000,5.925000,-0.140759,-0.031779,-8.447060,-24.182377,0.457422,-24.182377,-8.447060,0.000000,0.570000,-26,112,-26.328011,112.450000,-26.328011,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.730612,43.748302,103.154999,122.618653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549781,1.447744,0.236010,0.017335,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.334998,mpc-p,0,-126.340000,54.885000,10.782795,5.766949,10.930000,5.705000,-0.147205,0.061949,-8.995966,-21.498835,0.335443,-21.498835,-8.995966,-0.080000,0.860000,-12,111,-11.924018,110.614208,-11.924018,110.614208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.768970,48.962453,102.720285,128.091738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547013,1.477188,0.282054,0.017832,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.344999,mpc-p,0,-126.340000,54.885000,10.695005,5.639791,10.830000,5.545000,-0.134995,0.094791,-10.398727,-12.960290,0.640391,-12.960290,-10.398727,-0.110000,1.010000,10,66,9.593689,27.545362,9.593689,27.545362,0.000000,38.068846,0.000000,64.000000,0.000000,0.000000,56.801332,53.606026,103.616344,136.289083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550427,1.564329,0.315857,0.020074,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.355310,mpc-p,0,-126.340000,54.885000,10.603011,5.508033,10.720000,5.475000,-0.116989,0.033033,-12.106436,-3.201954,0.945339,-3.201954,-12.106436,-0.050000,0.890000,24,21,24.143965,-49.473979,24.143965,-49.473979,0.000000,70.088187,0.000000,64.000000,0.000000,0.000000,48.213981,54.642970,107.845253,145.345406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612599,1.446429,0.205296,0.020024,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.365001,mpc-p,0,-126.340000,54.885000,10.515073,5.383797,10.610000,5.475000,-0.094927,-0.091203,-12.289405,2.348100,0.823360,2.348100,-12.289405,0.010000,0.570000,23,-24,23.411873,-77.245095,23.411873,-77.245095,0.000000,52.859303,0.000000,64.000000,0.000000,0.000000,41.818339,50.989665,111.303785,145.332353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552139,1.480859,0.215617,0.018244,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.375001,mpc-p,0,-126.340000,54.885000,10.422737,5.255430,10.490000,5.495000,-0.067263,-0.239570,-11.496540,1.555235,0.579401,1.555235,-11.496540,0.050000,0.190000,12,-50,11.596547,-49.893227,11.596547,-49.893227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.346555,47.263640,126.031033,156.487814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543114,1.552486,0.187026,0.019397,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.384998,mpc-p,0,-126.340000,54.885000,10.328672,5.127117,10.380000,5.475000,-0.051328,-0.347883,-11.801488,-6.007476,0.701380,-6.007476,-11.801488,0.080000,0.020000,4,-5,4.058093,17.464565,4.058093,17.464565,0.000000,-22.357793,0.000000,64.000000,0.000000,0.000000,48.253323,45.653070,136.537818,162.546386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550826,1.676051,0.252910,0.030850,0.505539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.394975,mpc-p,0,-126.340000,54.885000,10.232942,4.999323,10.280000,5.365000,-0.047058,-0.365677,-9.910810,-15.765812,0.335443,-15.765812,-9.910810,0.090000,-0.020000,-21,40,-21.326771,101.401311,-21.326771,101.401311,0.000000,-61.294538,0.000000,64.000000,0.000000,0.000000,53.340344,46.468102,126.670997,148.645670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564870,1.677778,0.246915,0.030991,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.405003,mpc-p,0,-126.340000,54.885000,10.134731,4.871364,10.190000,5.155000,-0.055269,-0.283636,-9.422894,-25.829097,-0.030495,-25.829097,-9.422894,0.060000,0.020000,-29,85,-29.419765,112.450000,-29.419765,112.450000,0.000000,-27.343227,0.000000,64.000000,0.000000,0.000000,56.974885,49.482120,120.101406,140.403877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554109,1.471276,0.247269,0.017336,0.505984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.415745,mpc-p,0,-126.340000,54.885000,10.027152,4.735075,10.090000,4.835000,-0.062848,-0.099925,-8.386070,-33.879724,0.152474,-33.879724,-8.386070,0.000000,0.320000,-31,112,-30.797058,112.450000,-30.797058,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.398900,56.733478,116.705909,144.910668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614032,1.621786,0.237572,0.023950,0.505035,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.424968,mpc-p,0,-126.340000,54.885000,9.932714,4.618920,10.020000,4.525000,-0.087286,0.093920,-8.691018,-34.977537,-0.579401,-34.977537,-8.691018,-0.120000,0.710000,-21,112,-20.736607,112.450000,-20.736607,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.970135,66.351156,118.964638,157.166845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553664,1.432909,0.278237,0.015439,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.434970,mpc-p,0,-126.340000,54.885000,9.828018,4.494077,9.920000,4.235000,-0.091982,0.259077,-10.215758,-29.183525,-0.579401,-29.183525,-10.215758,-0.170000,0.930000,-1,112,-0.874950,112.450000,-0.874950,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.789573,77.070501,124.170136,168.602191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542685,1.443692,0.243133,0.019203,0.508819,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.444970,mpc-p,0,-126.340000,54.885000,9.720831,4.370630,9.800000,4.025000,-0.079169,0.345630,-12.350394,-19.486178,0.457422,-19.486178,-12.350394,-0.110000,1.020000,16,97,15.576490,97.143272,15.576490,97.143272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.944304,84.779782,130.967730,175.636378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554772,1.489059,0.306555,0.017426,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.454973,mpc-p,0,-126.340000,54.885000,9.610972,4.248742,9.670000,3.905000,-0.059028,0.343742,-14.363051,-7.898153,0.640391,-7.898153,-14.363051,-0.010000,1.010000,27,52,26.682414,3.630674,26.682414,3.630674,0.000000,48.512598,0.000000,64.000000,0.000000,0.000000,17.201164,86.881133,135.013229,181.837096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556695,1.631183,0.267965,0.028582,0.502458,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.464972,mpc-p,0,-126.340000,54.885000,9.498401,4.128728,9.540000,3.875000,-0.041599,0.253728,-14.485031,0.579401,0.518412,0.579401,-14.485031,0.040000,0.810000,25,7,25.336567,-53.482228,25.336567,-53.482228,0.000000,60.625500,0.000000,64.000000,0.000000,0.000000,10.965338,82.006293,132.944306,180.069374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559171,1.489004,0.193728,0.020186,0.500356,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.474971,mpc-p,0,-126.340000,54.885000,9.382939,4.010743,9.400000,3.895000,-0.017061,0.115743,-13.997114,3.201954,0.640391,3.201954,-13.997114,0.080000,0.440000,16,-38,16.002053,-49.682483,16.002053,-49.682483,0.000000,11.825755,0.000000,64.000000,0.000000,0.000000,10.189705,73.213609,138.746420,181.527321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548696,1.455636,0.197736,0.018126,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.484972,mpc-p,0,-126.340000,54.885000,9.264441,3.894979,9.270000,3.905000,-0.005559,-0.010021,-12.533363,-0.518412,0.701380,-0.518412,-12.533363,0.120000,0.070000,-8,7,-8.056179,6.716491,-8.056179,6.716491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.660374,64.996767,149.776720,186.099054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548015,2.071567,0.395226,0.052706,0.501725,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.495740,mpc-p,0,-126.340000,54.885000,9.133357,3.773091,9.150000,3.825000,-0.016643,-0.051909,-11.801488,-10.825654,0.457422,-10.825654,-11.801488,0.100000,0.020000,-25,52,-25.103033,100.083199,-25.103033,100.083199,0.000000,-48.366708,0.000000,64.000000,0.000000,0.000000,24.198624,57.011574,134.546229,160.395585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584057,1.495013,0.218143,0.018571,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.504973,mpc-p,0,-126.340000,54.885000,9.017969,3.671040,9.050000,3.675000,-0.032031,-0.003960,-9.910810,-20.157064,-0.457422,-20.157064,-9.910810,0.060000,0.110000,-47,97,-46.533200,112.450000,-46.533200,112.450000,0.000000,-15.733509,0.000000,64.000000,0.000000,0.000000,29.665049,54.869666,126.837042,153.163745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553638,1.468758,0.235951,0.018683,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.515010,mpc-p,0,-126.340000,54.885000,8.889288,3.562867,8.960000,3.445000,-0.070712,0.117867,-8.630029,-26.743941,-0.518412,-26.743941,-8.630029,-0.020000,0.510000,-58,112,-57.902901,112.450000,-57.902901,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.044218,57.438843,123.774217,155.023634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556550,1.460203,0.250144,0.019463,0.501817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.524968,mpc-p,0,-126.340000,54.885000,8.758195,3.458588,8.860000,3.205000,-0.101805,0.253588,-10.520706,-25.890086,0.091484,-25.890086,-10.520706,-0.300000,0.840000,-13,112,-12.336765,112.450000,-12.336765,112.450000,-0.566136,0.000000,0.000000,64.000000,0.000000,0.000000,25.188396,63.780876,120.558012,162.648905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549807,1.466610,0.322565,0.017946,0.501018,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.534973,mpc-p,0,-126.340000,54.885000,8.622945,3.357047,8.750000,2.995000,-0.127055,0.362047,-14.302062,-18.876282,0.701380,-18.876282,-14.302062,-0.300000,0.970000,22,112,21.820437,112.450000,21.820437,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.659041,71.343878,133.084905,175.620509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603491,1.561158,0.292337,0.020615,0.503022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.544970,mpc-p,0,-126.340000,54.885000,8.484191,3.259014,8.600000,2.865000,-0.115809,0.394014,-16.314719,-9.971800,0.457422,-9.971800,-16.314719,-0.060000,1.030000,14,67,13.514865,54.428500,13.514865,54.428500,0.000000,13.021500,0.000000,64.000000,0.000000,0.000000,4.736160,75.215369,135.076150,177.893183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567292,1.449075,0.370552,0.019269,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.554968,mpc-p,0,-126.340000,54.885000,8.341741,3.164569,8.440000,2.825000,-0.098259,0.339569,-15.887791,-0.274453,0.213464,-0.274453,-15.887791,0.050000,0.880000,-3,22,-2.520315,-14.713125,-2.520315,-14.713125,0.000000,37.163125,0.000000,64.000000,0.000000,0.000000,0.343856,74.846770,136.939286,184.040581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.619339,1.465282,0.180562,0.021443,0.502561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.565001,mpc-p,0,-126.340000,54.885000,8.195010,3.073569,8.290000,2.855000,-0.094990,0.218569,-14.911958,3.750861,0.579401,3.750861,-14.911958,0.080000,0.570000,-18,-23,-18.032067,-26.524593,-18.032067,-26.524593,0.000000,3.974593,0.000000,64.000000,0.000000,0.000000,0.290118,69.481224,130.584932,177.139817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548042,1.640274,0.219069,0.019082,0.500268,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.574973,mpc-p,0,-126.340000,54.885000,8.045384,2.987041,8.160000,2.885000,-0.114616,0.102041,-14.911958,3.750861,1.006328,0.945339,-13.143259,0.020000,0.210000,-18,1,-17.979372,0.566280,-17.979372,0.566280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.355494,62.675885,131.394325,173.457535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563259,1.653911,0.234456,0.030874,0.500596,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.584972,mpc-p,0,-126.340000,54.885000,7.891500,2.904340,8.040000,2.835000,-0.148500,0.069340,-12.106436,-7.959143,-0.030495,-7.959143,-12.106436,-0.070000,0.050000,-42,46,-42.202687,112.450000,-42.202687,112.450000,0.000000,-66.883720,0.000000,64.000000,0.000000,0.000000,4.585176,58.760029,118.561377,161.202183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575809,1.546239,0.264894,0.033001,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.596750,mpc-p,0,-126.340000,54.885000,7.705257,2.812336,7.910000,2.665000,-0.204743,0.147336,-11.130602,-18.876282,-0.579401,-18.876282,-11.130602,-0.210000,0.210000,-47,91,-46.688150,112.450000,-46.688150,112.450000,0.000000,-21.883720,0.000000,64.000000,0.000000,0.000000,7.069110,58.639276,111.174173,150.443577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594255,1.698565,0.261920,0.033027,0.503701,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.604970,mpc-p,0,-126.340000,54.885000,7.572087,2.751710,7.820000,2.495000,-0.247913,0.256710,-12.472374,-24.365346,-0.701380,-24.365346,-12.472374,-0.310000,0.470000,-28,112,-28.196445,112.450000,-28.196445,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.113856,63.020286,117.042530,155.076408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573650,1.753490,0.291716,0.037560,0.501088,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.615277,mpc-p,0,-126.340000,54.885000,7.401363,2.679959,7.680000,2.245000,-0.278637,0.434959,-14.667999,-25.707117,0.457422,-25.707117,-14.667999,-0.320000,0.800000,-15,112,-14.549113,112.450000,-14.549113,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.830404,70.598161,129.190136,167.455763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585467,1.743447,0.349774,0.033164,0.500974,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008224,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.624980,mpc-p,0,-126.340000,54.885000,7.236874,2.616865,7.530000,2.045000,-0.293126,0.571865,-16.619667,-20.279043,0.335443,-20.279043,-16.619667,-0.270000,0.980000,-7,112,-7.436751,112.450000,-7.436751,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.905847,79.007669,136.934600,178.925876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583213,1.494132,0.279394,0.034685,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.635012,mpc-p,0,-126.340000,54.885000,7.062975,2.556270,7.350000,1.895000,-0.287025,0.661270,-18.388365,-11.191592,0.335443,-11.191592,-18.388365,-0.130000,1.040000,-10,112,-10.168914,112.450000,-10.168914,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.562798,84.335708,139.785193,184.289197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565803,1.636128,0.339708,0.033083,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.644978,mpc-p,0,-126.340000,54.885000,6.886417,2.500839,7.180000,1.845000,-0.293583,0.655839,-18.388365,-1.677214,-0.030495,-1.677214,-18.388365,-0.170000,1.080000,-6,67,-6.382493,44.222973,-6.382493,44.222973,0.000000,23.227027,0.000000,64.000000,0.000000,0.000000,-13.054319,82.947316,137.078036,178.975751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573975,1.784720,0.413172,0.037534,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008320,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.654981,mpc-p,0,-126.340000,54.885000,6.705410,2.450050,7.000000,1.885000,-0.294590,0.565050,-17.839459,6.434403,0.396432,6.434403,-17.839459,-0.080000,0.900000,-24,22,-23.687869,-8.125906,-23.687869,-8.125906,0.000000,30.575906,0.000000,64.000000,0.000000,0.000000,-13.952950,74.753824,134.176347,174.066126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588292,1.502939,0.204165,0.032051,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.664977,mpc-p,0,-126.340000,54.885000,6.520831,2.404228,6.820000,1.975000,-0.299169,0.429228,-17.961438,10.398727,0.762370,10.398727,-17.961438,-0.110000,0.570000,-24,-15,-23.957516,-14.986322,-23.957516,-14.986322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.207931,62.803924,128.045917,168.695301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.761856,1.645836,0.244480,0.038651,0.501485,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.674973,mpc-p,0,-126.340000,54.885000,6.332636,2.363394,6.640000,2.065000,-0.307364,0.298394,-17.473521,7.471226,0.762370,7.471226,-17.473521,-0.180000,0.220000,-26,30,-26.182124,36.398210,-26.182124,36.398210,0.000000,-6.384533,0.000000,64.000000,0.000000,0.000000,-5.467704,52.584539,124.333473,167.520771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.000068,1.665370,0.254788,0.034596,0.500775,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008465,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.684973,mpc-p,0,-126.340000,54.885000,6.140828,2.327579,6.460000,2.075000,-0.319172,0.252579,-18.937271,-3.811850,0.579401,-3.811850,-18.937271,-0.190000,0.170000,-23,75,-23.395596,112.450000,-23.395596,112.450000,0.000000,-37.436322,0.000000,64.000000,0.000000,0.000000,1.470541,45.820081,111.584109,150.989793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569081,1.647545,0.246696,0.028291,0.500994,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.695000,mpc-p,0,-126.340000,54.885000,5.945065,2.296763,6.280000,2.005000,-0.334935,0.291763,-18.937271,-3.811850,0.274453,-11.679509,-19.730136,-0.210000,0.420000,-28,112,-28.178455,112.450000,-28.178455,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.348098,41.887735,106.816180,143.989530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.627152,1.458385,0.220514,0.019952,1.432784,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.704968,mpc-p,0,-126.340000,54.885000,5.747181,2.271211,6.040000,1.885000,-0.292819,0.386211,-20.888939,-13.448207,0.396432,-13.448207,-20.888939,-0.210000,0.760000,-14,112,-14.473887,112.450000,-14.473887,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.603790,44.571376,111.499148,150.969887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.937674,1.739018,0.359282,0.051310,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010599,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.715598,mpc-p,0,-126.340000,54.885000,5.532693,2.249558,5.860000,1.815000,-0.327307,0.434558,-22.657637,-7.410237,1.311276,-7.410237,-22.657637,-0.220000,0.970000,-3,112,-2.569388,112.450000,-2.569388,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.470657,51.783779,121.451055,166.127238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555120,1.475309,0.285841,0.024338,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.725699,mpc-p,0,-126.340000,54.885000,5.325769,2.234339,5.630000,1.785000,-0.304231,0.449339,-24.060398,-0.152474,0.213464,-0.152474,-24.060398,-0.140000,1.040000,2,67,1.961461,65.388791,1.961461,65.388791,0.000000,2.061209,0.000000,64.000000,0.000000,0.000000,5.714355,56.498356,120.403498,165.028273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588005,1.648417,0.357118,0.036661,0.500862,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.735696,mpc-p,0,-126.340000,54.885000,5.118174,2.224403,5.400000,1.845000,-0.281826,0.379403,-24.121388,8.873987,0.152474,8.873987,-24.121388,-0.080000,0.890000,-2,22,-2.437940,1.391711,-2.437940,1.391711,0.000000,21.058289,0.000000,64.000000,0.000000,0.000000,5.209236,55.950678,118.406511,160.913101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574746,1.769674,0.245203,0.033702,0.504468,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.745691,mpc-p,0,-126.340000,54.885000,4.907979,2.219542,5.170000,1.955000,-0.262021,0.264542,-24.060398,11.496540,0.030495,11.496540,-24.060398,-0.040000,0.560000,-9,4,-8.581703,3.582447,-8.581703,3.582447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.140248,52.216701,120.070860,158.076628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568915,1.688148,0.216328,0.033186,0.500378,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.755692,mpc-p,0,-126.340000,54.885000,4.695260,2.219722,4.930000,2.055000,-0.234740,0.164722,-23.633471,8.142112,1.067318,8.142112,-23.633471,-0.050000,0.290000,-13,49,-13.407826,52.075305,-13.407826,52.075305,0.000000,-3.492858,0.000000,64.000000,0.000000,0.000000,11.050704,47.802976,122.833103,156.979609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560415,1.613330,0.219653,0.023708,0.505199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.765694,mpc-p,0,-126.340000,54.885000,4.480337,2.224901,4.700000,2.085000,-0.219663,0.139901,-23.267533,-0.518412,0.701380,-0.518412,-23.267533,-0.040000,0.310000,-23,94,-23.276700,112.450000,-23.276700,112.450000,0.000000,-18.867553,0.000000,64.000000,0.000000,0.000000,15.394184,45.288570,114.521976,142.932414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559058,1.464143,0.249716,0.019751,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.775689,mpc-p,0,-126.340000,54.885000,4.263592,2.235009,4.470000,2.055000,-0.206408,0.180009,-22.596648,-6.129455,0.945339,-6.129455,-22.596648,-0.110000,0.600000,-24,112,-24.026890,112.450000,-24.026890,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.112096,45.480605,111.539355,137.994140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556789,1.658179,0.255419,0.024999,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.785691,mpc-p,0,-126.340000,54.885000,4.044948,2.249994,4.240000,2.015000,-0.195052,0.234994,-24.060398,-5.458569,0.701380,-5.458569,-24.060398,-0.160000,0.860000,-5,112,-5.407218,112.450000,-5.407218,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.430081,49.496270,113.244518,145.246286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555895,1.454240,0.260494,0.019380,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.795694,mpc-p,0,-126.340000,54.885000,3.824853,2.269766,3.990000,1.995000,-0.165147,0.274766,-25.158211,-2.592058,0.762370,-2.592058,-25.158211,-0.140000,0.980000,6,105,6.385826,104.595349,6.385826,104.595349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.518589,55.407681,115.108162,153.867645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555310,1.466688,0.277944,0.022685,0.500906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.805696,mpc-p,0,-126.340000,54.885000,3.603561,2.294230,3.740000,2.025000,-0.136439,0.269230,-25.158211,5.092632,1.006328,5.092632,-25.158211,-0.040000,1.020000,0,60,-0.420251,40.037160,-0.420251,40.037160,0.000000,19.558188,0.000000,64.000000,0.000000,0.000000,10.169008,57.440293,116.493142,153.379042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558389,1.525381,0.288365,0.043252,0.500864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.815696,mpc-p,0,-126.340000,54.885000,3.381404,2.323276,3.510000,2.125000,-0.128596,0.198276,-24.060398,11.435550,0.884349,11.435550,-24.060398,0.000000,0.840000,-13,15,-13.057798,0.662314,-13.057798,0.662314,0.000000,13.933034,0.000000,64.000000,0.000000,0.000000,9.985506,55.128405,116.576235,150.391372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579924,1.469710,0.214188,0.017470,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.825699,mpc-p,0,-126.340000,54.885000,3.158543,2.356806,3.280000,2.255000,-0.121457,0.101806,-21.864772,12.472374,0.823360,12.472374,-21.864772,-0.030000,0.520000,-29,16,-28.700622,15.698700,-28.700622,15.698700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.352788,51.396867,118.464143,152.247861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558900,1.464123,0.189294,0.020317,0.505174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.835696,mpc-p,0,-126.340000,54.885000,2.935512,2.394655,3.070000,2.345000,-0.134488,0.049655,-21.254876,6.251434,1.189297,6.251434,-21.254876,-0.130000,0.300000,-26,61,-26.442128,87.209541,-26.442128,87.209541,0.000000,-26.510841,0.000000,64.000000,0.000000,0.000000,16.586230,48.200974,112.466270,146.553762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563517,1.635019,0.231099,0.029938,0.501257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.845700,mpc-p,0,-126.340000,54.885000,2.712290,2.436743,2.880000,2.355000,-0.167710,0.081743,-21.071908,-2.165131,1.433256,-2.165131,-21.071908,-0.200000,0.390000,-25,106,-25.001423,112.450000,-25.001423,112.450000,0.000000,-6.751300,0.000000,64.000000,0.000000,0.000000,19.562323,49.167476,100.382497,136.509073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564713,1.634107,0.255674,0.022423,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.855691,mpc-p,0,-126.340000,54.885000,2.489643,2.482836,2.680000,2.325000,-0.190357,0.157836,-20.401022,-7.288257,0.762370,-7.288257,-20.401022,-0.230000,0.690000,-30,112,-29.946705,112.450000,-29.946705,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.115794,52.173637,99.360725,134.385311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560357,1.520482,0.341651,0.020933,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.865696,mpc-p,0,-126.340000,54.885000,2.267336,2.532893,2.490000,2.275000,-0.222664,0.257893,-20.279043,-5.946486,0.579401,-5.946486,-20.279043,-0.240000,0.930000,-32,112,-31.800366,112.450000,-31.800366,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.576888,57.061316,107.650535,143.258432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555882,1.497385,0.270315,0.017456,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.875690,mpc-p,0,-126.340000,54.885000,2.046218,2.586633,2.280000,2.265000,-0.233782,0.321633,-21.498835,-1.067318,1.189297,-1.067318,-21.498835,-0.270000,1.030000,-15,112,-15.310965,112.449998,-15.310965,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.859032,60.714671,112.662021,148.838659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550007,1.462613,0.283968,0.020192,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.885697,mpc-p,0,-126.340000,54.885000,1.826088,2.644013,2.060000,2.285000,-0.233912,0.359013,-22.657637,5.214611,0.762370,5.214611,-22.657637,-0.220000,1.060000,-6,70,-5.854607,69.524543,-5.854607,69.524543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.309421,59.922602,117.973873,153.618702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565814,1.547806,0.361579,0.029464,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.895698,mpc-p,0,-126.340000,54.885000,1.607744,2.704735,1.840000,2.385000,-0.232256,0.319735,-22.901596,11.618519,0.762370,11.618519,-22.901596,-0.140000,0.910000,-9,30,-9.033974,30.144482,-9.033974,30.144482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.554262,55.031674,117.119103,155.672868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581695,1.697103,0.211679,0.035403,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.905687,mpc-p,0,-126.340000,54.885000,1.391622,2.768570,1.620000,2.535000,-0.228378,0.233570,-21.681804,13.814145,0.518412,13.814145,-21.681804,-0.110000,0.600000,-22,36,-21.771490,36.263115,-21.771490,36.263115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.120569,48.199031,111.755272,152.849733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588675,1.757409,0.241662,0.038138,0.515537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.915694,mpc-p,0,-126.340000,54.885000,1.177441,2.835508,1.410000,2.665000,-0.232559,0.170508,-20.462012,10.215758,1.006328,10.215758,-20.462012,-0.130000,0.470000,-33,78,-32.995595,77.603767,-32.995595,77.603767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.576841,40.889180,103.146636,136.937662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578715,1.624343,0.220595,0.027743,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.925663,mpc-p,0,-126.340000,54.885000,0.966713,2.904966,1.220000,2.735000,-0.253287,0.169966,-20.035084,4.421746,1.128308,4.421746,-20.035084,-0.220000,0.550000,-31,112,-30.633802,112.450000,-30.633802,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.013649,36.049059,84.494502,112.734450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567856,1.777241,0.323588,0.037364,0.500631,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.935690,mpc-p,0,-126.340000,54.885000,0.757794,2.977400,1.020000,2.775000,-0.262206,0.202400,-19.913105,1.982162,0.457422,1.982162,-19.913105,-0.260000,0.800000,-28,112,-27.826933,112.450000,-27.826933,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.365297,33.780654,78.505707,105.284317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588874,1.669158,0.304739,0.033441,0.505427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.945667,mpc-p,0,-126.340000,54.885000,0.553276,3.051814,0.820000,2.835000,-0.266724,0.216814,-21.193887,4.116798,0.579401,4.116798,-21.193887,-0.270000,0.980000,-14,97,-13.954600,96.981404,-13.954600,96.981404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.264858,33.186282,79.086706,107.825253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581004,2.431121,0.346013,0.923860,0.501178,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.955659,mpc-p,0,-126.340000,54.885000,0.352153,3.128455,0.610000,2.925000,-0.257847,0.203455,-22.352689,10.215758,1.555235,10.215758,-22.352689,-0.250000,1.020000,-1,52,-0.616693,44.150253,-0.616693,44.150253,0.000000,7.831152,0.000000,64.000000,0.000000,0.000000,54.219861,30.337612,80.247990,108.298283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565407,1.695216,0.247608,0.026561,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.965660,mpc-p,0,-126.340000,54.885000,0.154883,3.207060,0.390000,3.065000,-0.235117,0.142060,-23.145554,14.667999,1.616224,14.667999,-23.145554,-0.150000,0.800000,1,24,0.697572,23.728477,0.697572,23.728477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.716016,24.929891,89.964518,114.504708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566822,1.797013,0.231618,0.033901,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.976627,mpc-p,0,-126.340000,54.885000,-0.056383,3.295151,0.140000,3.235000,-0.196383,0.060151,-21.742793,14.850968,0.945339,14.850968,-21.742793,-0.060000,0.490000,-16,45,-16.303595,45.179338,-16.303595,45.179338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.757334,19.183103,101.031899,120.635507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592509,1.719279,0.227784,0.025499,0.500524,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.985660,mpc-p,0,-126.340000,54.885000,-0.226113,3.368975,-0.040000,3.345000,-0.186113,0.023975,-20.949928,9.971800,0.945339,9.971800,-20.949928,-0.070000,0.420000,-23,90,-22.769084,92.172052,-22.769084,92.172052,0.000000,-1.992713,0.000000,64.000000,0.000000,0.000000,73.576781,13.702794,99.747748,115.634240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560456,1.758007,0.257366,0.035742,0.500832,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.995661,mpc-p,0,-126.340000,54.885000,-0.409236,3.451822,-0.230000,3.425000,-0.179236,0.026822,-19.059251,5.092632,1.494245,5.092632,-19.059251,-0.130000,0.590000,-31,112,-30.611081,112.450000,-30.611081,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.372690,10.948787,92.738896,105.890347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558467,1.529623,0.250258,0.016348,0.500226,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.005688,mpc-p,0,-126.340000,54.885000,-0.587444,3.535807,-0.420000,3.485000,-0.167444,0.050807,-18.632323,3.994819,1.494245,3.994819,-18.632323,-0.220000,0.880000,-19,106,-19.111318,105.649785,-19.111318,105.649785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.474015,10.871329,82.826085,93.591343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608115,1.595218,0.253231,0.024880,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.015657,mpc-p,0,-126.340000,54.885000,-0.758980,3.619983,-0.590000,3.555000,-0.168980,0.064983,-17.900448,8.691018,1.189297,8.691018,-17.900448,-0.240000,0.980000,-16,61,-16.060655,59.007772,-16.060655,59.007772,0.000000,1.642013,0.000000,64.000000,0.000000,0.000000,89.185702,10.101356,79.607640,91.403703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551151,1.475201,0.265052,0.019390,0.500749,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.025691,mpc-p,0,-126.340000,54.885000,-0.925645,3.705132,-0.770000,3.685000,-0.155645,0.020132,-17.900448,8.691018,0.945339,14.546020,-18.388365,-0.210000,0.850000,-13,64,-13.223810,64.145010,-13.223810,64.145010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.814887,10.328511,82.647706,97.796190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561648,1.765126,0.233247,0.037632,0.501217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.035662,mpc-p,0,-126.340000,54.885000,-1.085041,3.789925,-0.940000,3.835000,-0.145041,-0.045075,-17.412531,15.765812,1.494245,15.765812,-17.412531,-0.180000,0.720000,-12,19,-12.121829,14.468738,-12.121829,14.468738,0.000000,4.676271,0.000000,64.000000,0.000000,0.000000,93.977346,5.041254,72.659136,87.484607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573199,1.440458,0.200296,0.017443,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.045693,mpc-p,0,-126.340000,54.885000,-1.238844,3.875143,-1.110000,3.985000,-0.128844,-0.109857,-16.070760,14.911958,1.067318,14.911958,-16.070760,-0.160000,0.480000,-19,36,-19.102440,35.730489,-19.102440,35.730489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.541865,2.475760,86.487441,98.538307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551500,1.453258,0.216578,0.019683,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.055688,mpc-p,0,-126.340000,54.885000,-1.385285,3.959712,-1.260000,4.105000,-0.125285,-0.145288,-15.399875,9.361904,1.555235,9.361904,-15.399875,-0.170000,0.390000,-20,81,-20.327899,86.902516,-20.327899,86.902516,0.000000,-6.172027,0.000000,64.000000,0.000000,0.000000,101.370031,0.591563,84.009940,93.105229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554957,1.512764,0.197175,0.025772,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.065694,mpc-p,0,-126.340000,54.885000,-1.524864,4.043796,-1.400000,4.165000,-0.124864,-0.121204,-13.875134,3.628881,1.067318,3.628881,-13.875134,-0.180000,0.560000,-29,112,-28.661936,112.450000,-28.661936,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.209892,-0.365593,76.974158,84.796465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554769,1.436488,0.250435,0.020225,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.075704,mpc-p,0,-126.340000,54.885000,-1.657215,4.127073,-1.530000,4.205000,-0.127215,-0.077927,-13.082270,2.226120,0.823360,2.226120,-13.082270,-0.240000,0.830000,-23,112,-22.560248,112.207146,-22.560248,112.207146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.896390,-0.900646,75.087373,86.093730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568337,1.492141,0.307995,0.019476,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.085691,mpc-p,0,-126.340000,54.885000,-1.781783,4.209067,-1.660000,4.265000,-0.121783,-0.055933,-13.753155,6.922320,1.372266,6.922320,-13.753155,-0.240000,1.000000,-7,67,-7.189362,58.887909,-7.189362,58.887909,0.000000,8.319236,0.000000,64.000000,0.000000,0.000000,107.248863,-1.954467,76.270939,87.088433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602992,1.614353,0.298949,0.025712,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.095690,mpc-p,0,-126.340000,54.885000,-1.898825,4.289827,-1.790000,4.375000,-0.108825,-0.085173,-13.509197,13.387218,1.311276,13.387218,-13.509197,-0.200000,0.890000,-2,22,-1.503837,10.232509,-1.503837,10.232509,0.000000,11.974636,0.000000,64.000000,0.000000,0.000000,104.539571,-3.775358,80.804730,89.355129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561048,1.593730,0.190002,0.016972,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.105694,mpc-p,0,-126.340000,54.885000,-2.008054,4.369045,-1.920000,4.525000,-0.088054,-0.155955,-13.265238,16.375708,1.311276,16.375708,-13.265238,-0.130000,0.580000,0,5,-0.315522,4.746610,-0.315522,4.746610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.054968,-6.049792,87.321475,95.766310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556844,1.516687,0.192615,0.016144,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.115690,mpc-p,0,-126.340000,54.885000,-2.109171,4.446378,-2.040000,4.675000,-0.069171,-0.228622,-11.862478,12.167426,1.067318,12.167426,-11.862478,-0.090000,0.310000,-9,50,-8.826001,54.257329,-8.826001,54.257329,0.000000,-4.510719,0.000000,64.000000,0.000000,0.000000,101.865168,-6.054209,94.697345,102.439747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550467,1.503883,0.202750,0.020249,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.125697,mpc-p,0,-126.340000,54.885000,-2.202221,4.521737,-2.150000,4.755000,-0.052221,-0.233263,-9.605862,4.909663,1.128308,4.909663,-9.605862,-0.090000,0.350000,-22,95,-21.962438,108.191728,-21.962438,108.191728,0.000000,-13.445118,0.000000,64.000000,0.000000,0.000000,102.738998,-4.420819,84.649312,87.256939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582896,1.591887,0.262169,0.024613,0.508569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.135692,mpc-p,0,-126.340000,54.885000,-2.286873,4.594721,-2.230000,4.795000,-0.056873,-0.200279,-8.142112,-0.030495,1.067318,-0.030495,-8.142112,-0.120000,0.630000,-25,112,-25.075367,112.450000,-25.075367,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.314053,-2.762302,71.938773,75.414842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567012,1.530454,0.230679,0.022441,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.145701,mpc-p,0,-126.340000,54.885000,-2.363222,4.665274,-2.290000,4.815000,-0.073222,-0.149726,-6.861330,1.189297,1.311276,1.189297,-6.861330,-0.180000,0.900000,-21,92,-20.504054,91.798499,-20.504054,91.798499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.165568,-2.113437,67.454008,73.533462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567301,1.681545,0.292502,0.033552,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.155693,mpc-p,0,-126.340000,54.885000,-2.430977,4.732978,-2.360000,4.875000,-0.070977,-0.142022,-7.227268,7.532216,1.250287,7.532216,-7.227268,-0.210000,0.950000,-1,47,-1.498380,32.473128,-1.498380,32.473128,0.000000,14.325371,0.000000,64.000000,0.000000,0.000000,95.233615,-3.550957,77.849849,83.458258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580043,2.023902,0.319483,0.069103,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008506,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.165662,mpc-p,0,-126.340000,54.885000,-2.490072,4.797580,-2.420000,4.975000,-0.070072,-0.177420,-6.739351,12.960290,1.372266,12.960290,-6.739351,-0.160000,0.770000,2,2,2.496876,-2.858511,2.496876,-2.858511,0.000000,4.657010,0.000000,64.000000,0.000000,0.000000,86.740329,-6.013288,79.476273,85.568941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582668,1.524654,0.218640,0.024423,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.175692,mpc-p,0,-126.340000,54.885000,-2.540920,4.859398,-2.480000,5.105000,-0.060920,-0.245602,-5.885497,13.265238,0.335443,13.265238,-5.885497,-0.110000,0.420000,1,16,1.206712,15.666668,1.206712,15.666668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.982803,-7.280387,89.472617,97.811694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565932,1.520302,0.202843,0.020347,0.500491,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.185697,mpc-p,0,-126.340000,54.885000,-2.583031,4.917694,-2.510000,5.205000,-0.073031,-0.287306,-3.872840,7.166278,0.457422,7.166278,-3.872840,-0.080000,0.250000,-13,61,-13.428843,74.435096,-13.428843,74.435096,0.000000,-13.768427,0.000000,64.000000,0.000000,0.000000,76.680839,-7.249357,90.522317,95.269438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556066,1.759434,0.231511,0.040689,0.500763,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.196697,mpc-p,0,-126.340000,54.885000,-2.619403,4.977657,-2.540000,5.235000,-0.079403,-0.257343,-1.799193,-1.555235,0.274453,-1.555235,-1.799193,-0.100000,0.400000,-23,106,-23.334193,112.450000,-23.334193,112.450000,0.000000,-6.783332,0.000000,64.000000,0.000000,0.000000,74.804876,-5.368324,76.470444,78.330262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.869403,1.503460,0.252711,0.031294,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.205658,mpc-p,0,-126.340000,54.885000,-2.641380,5.023150,-2.540000,5.215000,-0.101380,-0.191850,0.701380,-4.665705,0.457422,-4.665705,0.701380,-0.100000,0.670000,-40,112,-39.711283,112.450000,-39.711283,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.380546,-4.280499,65.907506,72.207717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552296,1.672080,0.280515,0.034670,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.215661,mpc-p,0,-126.340000,54.885000,-2.657844,5.070201,-2.520000,5.185000,-0.137844,-0.114799,1.799193,-1.799193,-0.091484,-1.799193,1.799193,-0.200000,0.920000,-31,93,-30.780487,92.736834,-30.780487,92.736834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.566477,-4.212057,63.514573,75.246310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569915,1.519903,0.268418,0.022360,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.225696,mpc-p,0,-126.340000,54.885000,-2.665881,5.113279,-2.510000,5.205000,-0.155881,-0.091721,-0.091484,4.360757,-0.396432,4.360757,-0.091484,-0.270000,0.960000,6,48,5.588205,36.446988,5.588205,36.446988,0.000000,11.289846,0.000000,64.000000,0.000000,0.000000,62.039293,-5.684662,67.924203,82.243050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551402,1.434143,0.212185,0.019051,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.235661,mpc-p,0,-126.340000,54.885000,-2.665559,5.151814,-2.500000,5.285000,-0.165559,-0.133186,-0.823360,10.276748,-0.091484,10.276748,-0.823360,-0.180000,0.760000,16,3,15.712799,-2.899226,15.712799,-2.899226,0.000000,5.636060,0.000000,64.000000,0.000000,0.000000,50.456871,-6.962561,68.535518,83.914812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559160,1.466308,0.212551,0.022522,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.245661,mpc-p,0,-126.340000,54.885000,-2.657039,5.186086,-2.500000,5.385000,-0.157039,-0.198914,0.030495,9.727842,-0.152474,9.727842,0.030495,-0.090000,0.410000,9,22,8.815010,21.571223,8.815010,21.571223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.480484,-7.378249,83.599086,99.417241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558518,1.521344,0.211039,0.021464,0.500319,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.255693,mpc-p,0,-126.340000,54.885000,-2.640387,5.215893,-2.480000,5.445000,-0.160387,-0.229107,1.433256,3.201954,0.274453,3.201954,1.433256,-0.060000,0.280000,-2,67,-2.172476,81.017480,-2.172476,81.017480,0.000000,-14.446258,0.000000,64.000000,0.000000,0.000000,41.494076,-8.267124,90.376566,96.764535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560395,1.525755,0.206639,0.022399,0.503580,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.265698,mpc-p,0,-126.340000,54.885000,-2.615865,5.240926,-2.460000,5.445000,-0.155865,-0.204074,2.957996,-2.957996,0.274453,-2.957996,2.957996,-0.050000,0.420000,-12,112,-12.051149,112.450000,-12.051149,112.450000,0.000000,-0.878777,0.000000,64.000000,0.000000,0.000000,41.838466,-7.613463,79.103028,80.175649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567764,1.521748,0.236741,0.022745,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.275694,mpc-p,0,-126.340000,54.885000,-2.583659,5.261137,-2.410000,5.395000,-0.173659,-0.133863,4.543725,-6.373413,0.213464,-6.373413,4.543725,-0.050000,0.730000,-21,112,-21.475581,112.450000,-21.475581,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.121572,-8.043117,69.139531,76.333076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565810,1.466571,0.301494,0.021525,0.505473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.285660,mpc-p,0,-126.340000,54.885000,-2.544094,5.276399,-2.370000,5.365000,-0.174094,-0.088601,4.909663,-2.592058,-0.396432,-2.592058,4.909663,-0.070000,0.970000,-14,68,-13.641329,67.751419,-13.641329,67.751419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.535546,-9.247378,66.686082,76.303730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560842,1.482246,0.328307,0.026571,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.295671,mpc-p,0,-126.340000,54.885000,-2.497090,5.286718,-2.310000,5.395000,-0.187090,-0.108282,4.543725,4.726694,-1.250287,4.726694,4.543725,-0.100000,0.860000,4,23,4.383290,9.400983,4.383290,9.400983,0.000000,13.350436,0.000000,64.000000,0.000000,0.000000,28.464333,-9.885304,75.390968,81.805134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.257339,1.606713,0.243676,0.024374,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.305698,mpc-p,0,-126.340000,54.885000,-2.442973,5.291928,-2.270000,5.445000,-0.172973,-0.153072,3.872840,8.020133,-0.213464,8.020133,3.872840,-0.100000,0.600000,23,-4,23.479765,-3.999221,23.479765,-3.999221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.974383,-10.549115,75.284932,87.403824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569897,1.772129,0.254514,0.040000,0.500994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.315695,mpc-p,0,-126.340000,54.885000,-2.382287,5.291938,-2.230000,5.505000,-0.152287,-0.213062,3.933829,5.458569,-0.945339,5.458569,3.933829,-0.060000,0.290000,29,34,28.707111,33.657417,28.707111,33.657417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.686126,-9.281935,83.995287,100.797136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568728,1.849267,0.615035,0.039594,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.325695,mpc-p,0,-126.340000,54.885000,-2.315150,5.286705,-2.180000,5.505000,-0.135150,-0.218295,4.299767,-2.775027,-1.128308,-2.775027,4.299767,0.020000,0.240000,21,79,20.616962,101.353489,20.616962,101.353489,0.000000,-22.696072,0.000000,64.000000,0.000000,0.000000,9.388783,-7.664617,91.312570,97.099870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590534,1.778408,0.254472,0.042038,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.335691,mpc-p,0,-126.340000,54.885000,-2.241929,5.276176,-2.130000,5.435000,-0.111929,-0.158824,5.702528,-10.337738,-0.518412,-10.337738,5.702528,0.100000,0.480000,2,112,2.254821,112.450000,2.254821,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.183073,-5.526373,88.011096,85.902240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.188091,1.816125,0.329271,0.037965,0.500699,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.345692,mpc-p,0,-126.340000,54.885000,-2.162882,5.260298,-2.070000,5.335000,-0.092882,-0.074702,6.251434,-11.923467,-0.213464,-11.923467,6.251434,0.090000,0.780000,3,112,3.365605,112.450000,3.365605,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.337876,-5.369332,79.206993,81.620710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610655,1.742133,0.319584,0.036320,0.500908,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.355699,mpc-p,0,-126.340000,54.885000,-2.078363,5.239030,-2.000000,5.265000,-0.078363,-0.025970,6.983309,-5.885497,-0.274453,-5.885497,6.983309,0.070000,0.980000,9,67,8.732266,63.737033,8.732266,63.737033,0.000000,3.712967,0.000000,64.000000,0.000000,0.000000,3.704251,-6.224286,80.760860,85.035480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584270,1.664757,0.440492,0.038082,0.504736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.365665,mpc-p,0,-126.340000,54.885000,-1.989150,5.212478,-1.920000,5.255000,-0.069150,-0.042522,7.105289,1.982162,-0.518412,1.982162,7.105289,0.050000,0.900000,21,22,20.698086,-1.392537,20.698086,-1.392537,0.000000,23.842537,0.000000,64.000000,0.000000,0.000000,-3.411687,-7.928973,88.664347,90.361182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595338,1.585009,0.201705,0.020860,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.375691,mpc-p,0,-126.340000,54.885000,-1.894707,5.180346,-1.840000,5.305000,-0.054707,-0.124654,7.166278,7.044299,-1.311276,7.044299,7.166278,0.090000,0.580000,26,-23,25.731383,-26.397826,25.731383,-26.397826,0.000000,3.847826,0.000000,64.000000,0.000000,0.000000,-11.704846,-11.352109,85.669179,91.648384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550768,1.434941,0.187576,0.018210,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.385690,mpc-p,0,-126.340000,54.885000,-1.796237,5.142890,-1.760000,5.355000,-0.036237,-0.212110,8.569039,5.214611,-0.945339,5.214611,8.569039,0.190000,0.190000,7,10,7.090763,9.926023,7.090763,9.926023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.723417,-12.992481,101.490870,108.535618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548437,1.431395,0.163034,0.017626,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.395655,mpc-p,0,-126.340000,54.885000,-1.694267,5.100202,-1.660000,5.345000,-0.034267,-0.244798,9.788831,-3.567892,-1.006328,-3.567892,9.788831,0.150000,0.080000,0,55,-0.222271,86.129580,-0.222271,86.129580,0.000000,-31.203557,0.000000,64.000000,0.000000,0.000000,-13.216861,-14.541910,112.077360,117.098029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547411,1.435706,0.171767,0.017352,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.405686,mpc-p,0,-126.340000,54.885000,-1.588176,5.051851,-1.540000,5.255000,-0.048176,-0.203149,12.167426,-12.472374,-1.311276,-12.472374,12.167426,0.110000,0.290000,-18,100,-18.468604,112.450000,-18.468604,112.450000,0.000000,-12.523977,0.000000,64.000000,0.000000,0.000000,-12.074617,-11.257197,111.238869,114.701101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552166,1.542154,0.256221,0.036611,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.415709,mpc-p,0,-126.340000,54.885000,-1.479148,4.998177,-1.420000,5.115000,-0.059148,-0.116823,12.533363,-16.314719,-1.372266,-16.314719,12.533363,0.030000,0.620000,-13,112,-12.915232,112.450000,-12.915232,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.646679,-8.260761,99.744386,110.352355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588201,1.527557,0.260194,0.034747,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.425658,mpc-p,0,-126.340000,54.885000,-1.368404,4.939654,-1.280000,4.975000,-0.088404,-0.035346,12.899301,-13.021280,-1.250287,-13.021280,12.899301,-0.020000,0.890000,-7,94,-7.205223,93.829450,-7.205223,93.829450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.951527,-5.759015,100.808969,117.741782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551648,1.525485,0.304010,0.029422,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.435698,mpc-p,0,-126.340000,54.885000,-1.254541,4.875348,-1.160000,4.895000,-0.094541,-0.019652,12.350394,-5.153621,-1.250287,-5.153621,12.350394,-0.030000,0.950000,7,49,6.766179,19.348466,6.766179,19.348466,0.000000,29.480984,0.000000,64.000000,0.000000,0.000000,-32.008152,-4.990327,99.251348,121.998864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573421,1.487108,0.246006,0.026978,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.445693,mpc-p,0,-126.340000,54.885000,-1.139569,4.806167,-1.030000,4.895000,-0.109569,-0.088833,11.069613,3.201954,-0.518412,3.201954,11.069613,-0.020000,0.750000,24,4,24.348296,-42.029314,24.348296,-42.029314,0.000000,45.858764,0.000000,64.000000,0.000000,0.000000,-44.953675,-7.972038,93.685288,119.621531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559506,1.463018,0.199345,0.019983,0.500486,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.455660,mpc-p,0,-126.340000,54.885000,-1.023770,4.732123,-0.910000,4.935000,-0.113770,-0.202877,11.557530,6.190445,-0.579401,6.190445,11.557530,0.030000,0.410000,20,-41,19.503665,-50.004164,19.503665,-50.004164,0.000000,8.833615,0.000000,64.000000,0.000000,0.000000,-55.320568,-12.746456,92.179370,120.419427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563070,1.584652,0.241764,0.026011,0.500460,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.465696,mpc-p,0,-126.340000,54.885000,-0.906503,4.652560,-0.790000,4.965000,-0.116503,-0.312440,11.984457,1.921172,-1.067318,1.921172,11.984457,0.080000,0.070000,8,1,8.292923,0.984142,8.292923,0.984142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.249719,-15.861355,111.217599,135.123570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557918,1.623659,0.228445,0.020990,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.475694,mpc-p,0,-126.340000,54.885000,-0.789477,4.568386,-0.660000,4.915000,-0.129477,-0.346614,12.899301,-8.142112,-1.311276,-8.142112,12.899301,0.100000,0.020000,-9,46,-8.776765,83.305798,-8.776765,83.305798,0.000000,-37.321656,0.000000,64.000000,0.000000,0.000000,-57.216340,-17.627376,117.116533,141.472396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570261,1.577220,0.219314,0.018562,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.485695,mpc-p,0,-126.340000,54.885000,-0.672719,4.479401,-0.510000,4.775000,-0.162719,-0.295599,14.850968,-18.388365,-1.494245,-18.388365,14.850968,0.060000,0.080000,-29,91,-29.376504,112.450000,-29.376504,112.450000,0.000000,-21.465858,0.000000,64.000000,0.000000,0.000000,-54.976888,-13.443086,120.506809,142.534905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.079906,1.801155,0.314214,0.029355,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.495661,mpc-p,0,-126.340000,54.885000,-0.557145,4.386076,-0.370000,4.575000,-0.187145,-0.188924,15.033937,-24.853263,-1.494245,-24.853263,15.033937,0.000000,0.440000,-31,112,-30.928031,112.450000,-30.928031,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.946045,-6.037320,116.374894,140.808501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571681,1.744495,0.288130,0.027298,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.505660,mpc-p,0,-126.340000,54.885000,-0.442456,4.287902,-0.220000,4.335000,-0.222456,-0.047098,14.241072,-23.694460,-1.494245,-23.694460,14.241072,-0.050000,0.800000,-22,112,-22.195398,112.450000,-22.195398,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.991903,2.522539,122.645845,150.947567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573225,1.800726,0.331032,0.041764,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008259,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.515695,mpc-p,0,-126.340000,54.885000,-0.329114,4.184930,-0.100000,4.155000,-0.229114,0.029930,12.411384,-17.839459,-1.189297,-17.839459,12.411384,-0.110000,0.970000,3,87,3.364520,86.886073,3.364520,86.886073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.141366,10.127840,134.520421,161.660805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598429,1.662213,0.382420,0.034265,0.500988,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.525669,mpc-p,0,-126.340000,54.885000,-0.218689,4.078314,0.010000,4.045000,-0.228689,0.033314,9.483883,-8.081122,-0.884349,-8.081122,9.483883,-0.100000,0.950000,32,42,31.777740,3.470079,31.777740,3.470079,0.000000,38.415994,0.000000,64.000000,0.000000,0.000000,-77.334381,13.378562,139.093723,166.692159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585025,1.722217,0.227072,0.033553,0.500851,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.535704,mpc-p,0,-126.340000,54.885000,-0.110320,3.966903,0.100000,4.005000,-0.210320,-0.038097,7.410237,-0.579401,-0.274453,-0.579401,7.410237,-0.020000,0.720000,44,-3,43.511917,-47.282607,43.511917,-47.282607,0.000000,44.168680,0.000000,64.000000,0.000000,0.000000,-83.143352,10.470061,128.799615,155.480092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589205,1.805357,0.275473,0.038265,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.546739,mpc-p,0,-126.340000,54.885000,0.005117,3.839781,0.180000,4.005000,-0.174883,-0.165219,6.312424,0.762370,0.274453,0.762370,6.312424,0.070000,0.330000,42,-37,42.207191,-36.616874,42.207191,-36.616874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.870642,3.369531,122.592057,160.317475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618722,1.762547,0.289631,0.041905,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008225,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.555660,mpc-p,0,-126.340000,54.885000,0.095168,3.733627,0.240000,3.985000,-0.144832,-0.251373,6.434403,-3.994819,-0.579401,-3.994819,6.434403,0.260000,0.070000,13,8,12.706574,17.038761,12.706574,17.038761,0.000000,-8.655635,0.000000,64.000000,0.000000,0.000000,-83.934686,-4.313786,136.755877,171.332364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581566,1.774586,0.295492,0.042302,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.565697,mpc-p,0,-126.340000,54.885000,0.192561,3.610721,0.320000,3.885000,-0.127439,-0.274279,9.117946,-13.570186,-0.884349,-13.570186,9.117946,0.260000,0.020000,-22,53,-21.574298,100.469604,-21.574298,100.469604,0.000000,-47.086478,0.000000,64.000000,0.000000,0.000000,-77.393170,-13.532157,138.874802,171.406915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592583,1.808945,0.248980,0.036720,0.500593,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.575697,mpc-p,0,-126.340000,54.885000,0.285023,3.484791,0.410000,3.675000,-0.124977,-0.190209,9.422894,-23.633471,-0.823360,-23.633471,9.422894,0.100000,0.140000,-16,98,-15.646203,112.450000,-15.646203,112.450000,0.000000,-14.066874,0.000000,64.000000,0.000000,0.000000,-70.247354,-17.306423,141.314491,173.176465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612323,2.675032,0.301272,0.036705,0.501028,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.585673,mpc-p,0,-126.340000,54.885000,0.372277,3.355882,0.510000,3.405000,-0.137723,-0.049118,8.752008,-30.708265,-1.311276,-30.708265,8.752008,0.020000,0.520000,-6,112,-6.135605,112.450000,-6.135605,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.316638,-13.080543,141.357291,176.731231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.642120,1.860288,0.291487,0.041256,0.505119,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008354,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.595667,mpc-p,0,-126.340000,54.885000,0.454272,3.223635,0.600000,3.115000,-0.145728,0.108635,8.203101,-29.305504,-1.067318,-29.305504,8.203101,-0.010000,0.820000,-2,112,-2.183645,112.450000,-2.183645,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.768225,-3.957115,143.608289,177.964686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590249,1.836199,0.335100,0.035555,0.501007,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008310,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.605696,mpc-p,0,-126.340000,54.885000,0.530688,3.087991,0.670000,2.855000,-0.139312,0.232991,6.617372,-23.633471,-0.884349,-23.633471,6.617372,0.000000,0.970000,8,112,8.373713,112.450000,8.373713,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.129012,4.376108,147.341154,178.727349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565795,1.627261,0.510413,0.025721,0.500848,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008240,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.615661,mpc-p,0,-126.340000,54.885000,0.600403,2.950480,0.720000,2.675000,-0.119597,0.275480,4.360757,-14.728989,-0.457422,-14.728989,4.360757,0.010000,1.050000,27,67,27.119630,48.876930,27.119630,48.876930,0.000000,18.573070,0.000000,64.000000,0.000000,0.000000,-98.483497,7.874220,146.348508,181.000908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557152,1.733929,0.475087,0.027769,0.500690,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008303,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.625689,mpc-p,0,-126.340000,54.885000,0.663919,2.809553,0.750000,2.585000,-0.086081,0.224553,2.653048,-5.824507,-0.823360,-5.824507,2.653048,0.030000,0.930000,41,22,40.812836,-20.559995,40.812836,-20.559995,0.000000,43.009995,0.000000,64.000000,0.000000,0.000000,-103.489805,5.619847,140.748085,177.470329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563029,1.496684,0.216301,0.022735,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.635697,mpc-p,0,-126.340000,54.885000,0.720294,2.666567,0.790000,2.555000,-0.069706,0.111567,2.348100,-1.067318,-0.213464,-1.067318,2.348100,0.170000,0.570000,24,-23,23.612919,-37.206236,23.612919,-37.206236,0.000000,14.656236,0.000000,64.000000,0.000000,0.000000,-108.264737,-2.472335,133.139182,177.224242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570528,1.624052,0.229527,0.028389,0.501421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.645659,mpc-p,0,-126.340000,54.885000,0.769114,2.522093,0.820000,2.525000,-0.050886,-0.002907,2.531068,-3.994819,0.030495,-3.994819,2.531068,0.250000,0.180000,4,13,4.420161,12.609255,4.420161,12.609255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.622884,-12.751533,140.707900,188.578060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559224,1.455794,0.218887,0.017745,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.655693,mpc-p,0,-126.340000,54.885000,0.810593,2.374613,0.850000,2.425000,-0.039407,-0.050387,4.238777,-12.899301,-0.884349,-12.899301,4.238777,0.180000,0.100000,-13,58,-12.783555,93.391323,-12.783555,93.391323,0.000000,-35.782069,0.000000,64.000000,0.000000,0.000000,-109.225956,-23.828560,137.655590,188.674991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558120,1.828344,0.255218,0.039976,0.501301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.665666,mpc-p,0,-126.340000,54.885000,0.843854,2.226304,0.900000,2.235000,-0.056146,-0.008696,4.848673,-21.864772,-0.884349,-21.864772,4.848673,0.080000,0.250000,-18,103,-18.237101,112.450000,-18.237101,112.450000,0.000000,-9.840745,0.000000,64.000000,0.000000,0.000000,-110.517678,-28.967755,134.007998,184.459327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592427,1.648095,0.278831,0.029760,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.675660,mpc-p,0,-126.340000,54.885000,0.868937,2.076119,0.950000,2.005000,-0.081063,0.071119,4.421746,-26.621961,-0.762370,-26.621961,4.421746,0.030000,0.670000,-20,112,-19.780496,112.450000,-19.780496,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.173406,-27.391980,131.040038,176.605682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573703,2.541581,0.342349,0.038167,0.501018,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.685744,mpc-p,0,-126.340000,54.885000,0.885597,1.923239,0.990000,1.755000,-0.104403,0.168239,3.079975,-25.341180,-0.945339,-25.341180,3.079975,-0.010000,0.870000,-12,112,-12.349861,112.450000,-12.349861,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.968588,-21.223289,136.432725,170.749709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572415,1.726609,0.304740,0.030691,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.695691,mpc-p,0,-126.340000,54.885000,0.893278,1.771283,1.020000,1.565000,-0.126722,0.206283,0.945339,-16.802635,-0.518412,-16.802635,0.945339,-0.090000,1.000000,10,67,9.569705,63.982426,9.569705,63.982426,0.000000,3.467574,0.000000,64.000000,0.000000,0.000000,-124.813139,-16.159558,138.825105,170.683838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574302,1.881639,0.540642,0.354540,0.501400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.707334,mpc-p,0,-126.340000,54.885000,0.890927,1.592234,1.020000,1.435000,-0.129073,0.157234,-1.128308,-6.129455,-0.274453,-6.129455,-1.128308,-0.030000,0.880000,14,22,13.701836,-19.781778,13.701836,-19.781778,0.000000,42.231778,0.000000,64.000000,0.000000,0.000000,-125.880642,-15.116389,138.808722,171.863503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587538,1.674395,0.246534,0.029892,0.500560,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.715658,mpc-p,0,-126.340000,54.885000,0.881583,1.463622,1.010000,1.405000,-0.128417,0.058622,-2.531068,-1.250287,-0.213464,-1.250287,-2.531068,0.010000,0.680000,14,-23,14.224417,-50.496167,14.224417,-50.496167,0.000000,27.946167,0.000000,64.000000,0.000000,0.000000,-124.962481,-19.670396,130.953057,170.605734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551612,1.762592,0.217060,0.032222,0.500720,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.725690,mpc-p,0,-126.340000,54.885000,0.861668,1.308112,0.990000,1.395000,-0.128332,-0.086888,-2.775027,-2.653048,-0.457422,-2.653048,-2.775027,0.030000,0.210000,3,-9,3.411160,-9.227998,3.411160,-9.227998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.817992,-25.030003,132.057403,179.774832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563075,1.515110,0.230747,0.024044,0.500441,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.735673,mpc-p,0,-126.340000,54.885000,0.832319,1.152997,0.960000,1.285000,-0.127681,-0.132003,-3.079975,-13.387218,0.091484,-13.387218,-3.079975,0.050000,0.030000,-11,36,-11.359322,93.844041,-11.359322,93.844041,0.000000,-58.072039,0.000000,64.000000,0.000000,0.000000,-119.869426,-29.860548,135.108825,189.951475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,8.595215,1.510989,0.217000,0.024786,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010866,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.746570,mpc-p,0,-126.340000,54.885000,0.789279,0.983492,0.930000,1.135000,-0.140721,-0.151508,-2.592058,-22.474668,0.030495,-22.474668,-2.592058,0.040000,0.040000,-30,81,-29.965773,112.450000,-29.965773,112.450000,0.000000,-31.677998,0.000000,64.000000,0.000000,0.000000,-116.480659,-29.696349,136.294669,188.660642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550411,1.492033,0.242788,0.022017,0.500797,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.756630,mpc-p,0,-126.340000,54.885000,0.739243,0.827039,0.910000,0.875000,-0.170757,-0.047961,-2.104141,-29.549462,-0.884349,-29.549462,-2.104141,-0.010000,0.380000,-44,112,-43.700294,112.450000,-43.700294,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.196986,-22.326289,137.560110,179.398601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554803,1.501423,0.256020,0.024220,0.501057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.767750,mpc-p,0,-126.340000,54.885000,0.672328,0.654351,0.880000,0.555000,-0.207672,0.099351,-3.323933,-29.793421,-0.274453,-29.793421,-3.323933,-0.150000,0.800000,-34,112,-33.536488,112.450000,-33.536488,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.236106,-11.459137,140.266800,172.789649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604260,1.668605,0.317332,0.024791,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.776630,mpc-p,0,-126.340000,54.885000,0.610099,0.516801,0.840000,0.335000,-0.229901,0.181801,-5.702528,-23.267533,-0.335443,-23.267533,-5.702528,-0.250000,0.980000,-9,110,-8.578962,110.461354,-8.578962,110.461354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.420295,-0.232562,151.578765,179.636135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555503,1.578245,0.352893,0.031602,0.501012,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.786632,mpc-p,0,-126.340000,54.885000,0.530635,0.362407,0.770000,0.155000,-0.239365,0.207407,-8.812998,-14.972947,-0.640391,-14.972947,-8.812998,-0.200000,1.020000,6,65,5.565676,39.193850,5.565676,39.193850,0.000000,26.267504,0.000000,64.000000,0.000000,0.000000,-113.187331,6.715253,155.225434,184.343441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566355,1.618917,0.351916,0.030192,0.500655,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.797768,mpc-p,0,-126.340000,54.885000,0.430492,0.191381,0.670000,0.065000,-0.239508,0.126381,-10.276748,-4.726694,-0.152474,-4.726694,-10.276748,-0.100000,0.840000,-1,20,-1.292869,-36.753777,-1.292869,-36.753777,0.000000,57.215131,0.000000,64.000000,0.000000,0.000000,-113.064371,6.839688,150.115662,183.770840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.745431,1.607700,0.209202,0.023408,0.500665,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.806630,mpc-p,0,-126.340000,54.885000,0.342030,0.056065,0.590000,0.055000,-0.247970,0.001065,-10.215758,-0.884349,-0.274453,-0.884349,-10.215758,-0.040000,0.580000,-18,-25,-18.141932,-54.446020,-18.141932,-54.446020,0.000000,29.907374,0.000000,64.000000,0.000000,0.000000,-112.118789,0.613213,143.305785,187.105367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550649,1.474307,0.228973,0.020758,0.500501,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.816663,mpc-p,0,-126.340000,54.885000,0.232555,-0.096139,0.490000,0.035000,-0.257445,-0.131139,-9.178935,-2.348100,-0.030495,-2.348100,-9.178935,-0.060000,0.120000,-37,-10,-37.339342,-10.286105,-37.339342,-10.286105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.917707,-7.068710,140.359535,193.133676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.701944,1.497773,0.218938,0.028013,0.500728,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.826630,mpc-p,0,-126.340000,54.885000,0.114082,-0.246144,0.400000,-0.035000,-0.285918,-0.211144,-8.812998,-10.581696,-0.091484,-10.581696,-8.812998,-0.130000,0.000000,-50,35,-49.699868,65.703119,-49.699868,65.703119,0.000000,-30.989224,0.000000,64.000000,0.000000,0.000000,-101.205675,-13.867710,136.685003,192.248179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552615,1.465870,0.249227,0.024316,0.500637,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.837752,mpc-p,0,-126.340000,54.885000,-0.029440,-0.411969,0.300000,-0.245000,-0.329440,-0.166969,-10.215758,-23.511492,-1.067318,-23.511492,-10.215758,-0.330000,0.090000,-33,80,-32.536251,112.450000,-32.536251,112.450000,0.000000,-32.736105,0.000000,64.000000,0.000000,0.000000,-94.033952,-13.670175,134.509768,182.387675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.649431,1.504570,0.249772,0.025610,0.503623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.846630,mpc-p,0,-126.340000,54.885000,-0.152457,-0.543029,0.190000,-0.485000,-0.342457,-0.058029,-12.411384,-30.708265,-1.494245,-30.708265,-12.411384,-0.370000,0.340000,-17,112,-16.571947,112.450000,-16.571947,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.239819,-3.941023,145.413368,176.174356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556086,1.554330,0.245130,0.023306,0.500792,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.856667,mpc-p,0,-126.340000,54.885000,-0.300420,-0.689678,0.060000,-0.795000,-0.360420,0.105322,-15.582843,-33.696755,-0.945339,-33.696755,-15.582843,-0.290000,0.730000,-13,112,-12.554852,112.450000,-12.554852,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.019966,10.538345,153.071718,186.946109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557395,1.437176,0.295321,0.019264,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.866657,mpc-p,0,-126.340000,54.885000,-0.456876,-0.833914,-0.090000,-1.085000,-0.366876,0.251086,-16.863625,-28.939566,-0.884349,-28.939566,-16.863625,-0.210000,0.950000,-22,112,-22.194847,112.450000,-22.194847,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.667516,25.182304,159.694723,199.350436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546694,1.553785,0.263655,0.026199,0.500936,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.877224,mpc-p,0,-126.340000,54.885000,-0.632114,-0.984481,-0.260000,-1.325000,-0.372114,0.340519,-16.497687,-19.913105,-1.250287,-19.913105,-16.497687,-0.190000,1.010000,-37,93,-36.504359,92.801329,-36.504359,92.801329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.826629,35.288694,160.223877,201.024613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573965,1.480988,0.307701,0.018116,0.502163,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.886665,mpc-p,0,-126.340000,54.885000,-0.796960,-1.117181,-0.420000,-1.455000,-0.376960,0.337819,-17.107583,-12.716332,-1.006328,-12.716332,-17.107583,-0.250000,0.980000,-31,48,-31.002971,35.564534,-31.002971,35.564534,0.000000,12.236795,0.000000,64.000000,0.000000,0.000000,-86.032454,38.803628,159.414710,198.423192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557313,1.526591,0.225443,0.024980,0.502352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.896667,mpc-p,0,-126.340000,54.885000,-0.979879,-1.255790,-0.590000,-1.525000,-0.389879,0.269210,-17.778469,-5.397580,-0.884349,-5.397580,-17.778469,-0.300000,0.750000,-25,3,-24.877494,-7.712162,-24.877494,-7.712162,0.000000,10.513492,0.000000,64.000000,0.000000,0.000000,-85.716653,34.394714,156.132663,192.605146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590592,1.839895,0.257322,0.039329,0.501028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008240,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.906664,mpc-p,0,-126.340000,54.885000,-1.170949,-1.392207,-0.770000,-1.575000,-0.400949,0.182793,-18.998261,-4.604715,-0.823360,-4.604715,-18.998261,-0.300000,0.390000,-22,14,-22.417744,14.234355,-22.417744,14.234355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.380972,27.076058,148.676001,187.836954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573548,1.470305,0.206986,0.022858,0.501043,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.916790,mpc-p,0,-126.340000,54.885000,-1.372593,-1.528141,-0.960000,-1.665000,-0.412593,0.136859,-19.364199,-11.435550,-1.067318,-11.435550,-19.364199,-0.270000,0.220000,-35,59,-34.816673,87.675884,-34.816673,87.675884,0.000000,-28.441529,0.000000,64.000000,0.000000,0.000000,-81.243333,19.707191,143.677716,185.324080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.974743,1.497760,0.202516,0.021722,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.926663,mpc-p,0,-126.340000,54.885000,-1.576748,-1.658431,-1.140000,-1.795000,-0.436748,0.136569,-18.998261,-17.839459,-1.372266,-17.839459,-18.998261,-0.290000,0.310000,-50,104,-49.942762,112.450000,-49.942762,112.450000,0.000000,-8.215645,0.000000,64.000000,0.000000,0.000000,-74.396638,15.203626,133.716475,176.161241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.622298,1.577644,0.253204,0.023533,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.936663,mpc-p,0,-126.340000,54.885000,-1.790817,-1.788081,-1.330000,-1.985000,-0.460817,0.196919,-19.913105,-22.718627,-1.738204,-22.718627,-19.913105,-0.370000,0.630000,-46,112,-45.627984,112.450000,-45.627984,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.909763,15.293988,125.993234,162.646294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556596,1.495287,0.253759,0.022248,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.946664,mpc-p,0,-126.340000,54.885000,-2.011881,-1.915346,-1.540000,-2.175000,-0.471881,0.259654,-22.352689,-20.096074,-1.616224,-20.096074,-22.352689,-0.440000,0.860000,-23,112,-22.667493,112.450000,-22.667493,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.697154,18.982587,132.635842,160.457880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561045,1.487020,0.336146,0.024521,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.956669,mpc-p,0,-126.340000,54.885000,-2.239666,-2.040226,-1.780000,-2.325000,-0.459666,0.284774,-25.158211,-12.350394,-0.884349,-12.350394,-25.158211,-0.370000,0.980000,-8,67,-8.029047,50.864319,-8.029047,50.864319,0.000000,16.585681,0.000000,64.000000,0.000000,0.000000,-68.020958,22.203453,138.266192,165.610668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563901,1.499885,0.363224,0.020821,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.966666,mpc-p,0,-126.340000,54.885000,-2.473503,-2.162525,-2.030000,-2.395000,-0.443503,0.232475,-26.987899,-3.994819,-1.250287,-3.994819,-26.987899,-0.250000,0.860000,-8,22,-8.002737,-11.021306,-8.002737,-11.021306,0.000000,33.471306,0.000000,64.000000,0.000000,0.000000,-68.306970,21.834633,132.577385,161.861401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558537,1.614504,0.192439,0.019782,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.976662,mpc-p,0,-126.340000,54.885000,-2.713163,-2.282308,-2.290000,-2.395000,-0.423163,0.112692,-26.073055,0.152474,-1.860183,0.152474,-26.073055,-0.170000,0.520000,-28,-23,-28.403166,-23.076710,-28.403166,-23.076710,0.000000,0.526710,0.000000,64.000000,0.000000,0.000000,-66.458001,17.547249,127.079973,161.051687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557312,1.598610,0.212773,0.028313,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.986665,mpc-p,0,-126.340000,54.885000,-2.958428,-2.399640,-2.550000,-2.415000,-0.408428,0.015360,-25.646128,-2.592058,-1.677214,-2.592058,-25.646128,-0.190000,0.140000,-38,22,-37.787593,26.884747,-37.787593,26.884747,0.000000,-4.434747,0.000000,64.000000,0.000000,0.000000,-57.588477,13.654751,132.159586,171.078952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545997,1.429090,0.207294,0.018352,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.996680,mpc-p,0,-126.340000,54.885000,-3.209043,-2.514574,-2.790000,-2.505000,-0.419043,-0.009574,-25.585138,-11.923467,-0.945339,-11.923467,-25.585138,-0.290000,0.120000,-38,67,-38.320860,107.835217,-38.320860,107.835217,0.000000,-40.385217,0.000000,64.000000,0.000000,0.000000,-46.660738,11.741957,130.619766,172.597995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563527,1.633250,0.250016,0.027406,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.006662,mpc-p,0,-126.340000,54.885000,-3.463429,-2.626590,-3.040000,-2.665000,-0.423429,0.038410,-25.097221,-20.462012,-1.555235,-20.462012,-25.097221,-0.330000,0.380000,-48,112,-47.681081,112.450000,-47.681081,112.450000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,-37.510372,17.010972,127.934835,165.563937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606573,1.712739,0.273270,0.027334,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.016660,mpc-p,0,-126.340000,54.885000,-3.722390,-2.736250,-3.300000,-2.865000,-0.422390,0.128750,-27.109878,-22.840606,-2.287110,-22.840606,-27.109878,-0.400000,0.720000,-29,112,-29.380336,112.450000,-29.380336,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.472107,24.345161,126.758728,164.398028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568957,1.747299,0.377032,0.042330,1.045922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.026637,mpc-p,0,-126.340000,54.885000,-3.984523,-2.843161,-3.580000,-3.045000,-0.404523,0.201839,-30.098369,-18.449355,-2.043152,-18.449355,-30.098369,-0.400000,1.010000,-4,99,-4.013172,98.752290,-4.013172,98.752290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.880722,34.535236,137.886435,182.564506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599737,1.654613,0.339065,0.030569,0.502846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.036668,mpc-p,0,-126.340000,54.885000,-4.251349,-2.948128,-3.890000,-3.165000,-0.361349,0.216872,-32.415974,-8.812998,-1.860183,-8.812998,-32.415974,-0.310000,0.990000,11,54,10.907414,21.870093,10.907414,21.870093,0.000000,31.882197,0.000000,64.000000,0.000000,0.000000,-27.852291,40.682123,138.133725,182.603412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574147,1.807325,0.299039,0.036635,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.047248,mpc-p,0,-126.340000,54.885000,-4.535840,-3.056134,-4.240000,-3.185000,-0.295840,0.128866,-32.903890,1.372266,-1.982162,1.372266,-32.903890,-0.150000,0.850000,3,9,2.939403,-55.391847,2.939403,-55.391847,0.000000,64.144137,0.000000,64.000000,0.000000,0.000000,-29.117644,37.342390,128.830040,165.108878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590848,1.673801,0.229807,0.027231,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.056666,mpc-p,0,-126.340000,54.885000,-4.791281,-3.149968,-4.550000,-3.145000,-0.241281,-0.004968,-32.293994,4.482736,-2.043152,4.482736,-32.293994,-0.140000,0.460000,0,-36,0.160674,-53.178943,0.160674,-53.178943,0.000000,16.931233,0.000000,64.000000,0.000000,0.000000,-27.387532,26.796705,132.245269,162.683879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575937,1.899957,0.238550,0.036715,0.501121,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008264,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.067383,mpc-p,0,-126.340000,54.885000,-5.084003,-3.254161,-4.890000,-3.115000,-0.194003,-0.139161,-30.220348,0.457422,-1.860183,0.457422,-30.220348,-0.130000,0.040000,-19,9,-18.582687,9.187107,-18.582687,9.187107,0.000000,-0.434817,0.000000,64.000000,0.000000,0.000000,-23.117346,18.250567,137.482759,164.413016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594823,1.635455,0.253059,0.032702,0.500874,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.076633,mpc-p,0,-126.340000,54.885000,-5.337916,-3.341897,-5.160000,-3.165000,-0.177916,-0.176897,-29.000556,-9.178935,-1.921172,-9.178935,-29.000556,-0.100000,0.030000,-39,54,-39.320929,91.756618,-39.320929,91.756618,0.000000,-38.004329,0.000000,64.000000,0.000000,0.000000,-15.519118,11.623341,144.970706,175.695882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561045,1.848691,0.250697,0.037156,0.500822,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.086635,mpc-p,0,-126.340000,54.885000,-5.613406,-3.434555,-5.440000,-3.305000,-0.173406,-0.129555,-26.804930,-19.181230,-2.531068,-19.181230,-26.804930,-0.150000,0.160000,-58,99,-57.928257,112.450000,-57.928257,112.450000,0.000000,-13.697710,0.000000,64.000000,0.000000,0.000000,-8.802058,11.362121,144.976099,173.697433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560068,1.583329,0.252772,0.023041,0.500351,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.096664,mpc-p,0,-126.340000,54.885000,-5.890117,-3.525203,-5.690000,-3.505000,-0.200117,-0.020203,-25.463159,-23.023575,-2.897006,-23.023575,-25.463159,-0.270000,0.570000,-61,112,-60.795994,112.450000,-60.795994,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.190927,16.688027,138.298467,165.906355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562899,1.544146,0.274804,0.026433,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.106663,mpc-p,0,-126.340000,54.885000,-6.166037,-3.613401,-5.950000,-3.695000,-0.216037,0.081599,-27.353837,-19.730136,-2.897006,-19.730136,-27.353837,-0.500000,0.840000,-16,112,-15.979773,112.450000,-15.979773,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.742745,25.389978,138.402009,175.822956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560361,1.461187,0.360891,0.017352,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.116630,mpc-p,0,-126.340000,54.885000,-6.440626,-3.699213,-6.240000,-3.835000,-0.200626,0.135787,-30.525296,-11.008623,-1.738204,-11.008623,-30.525296,-0.420000,1.000000,10,67,10.415099,47.168780,10.415099,47.168780,0.000000,20.281220,0.000000,64.000000,0.000000,0.000000,-7.040432,33.993770,145.318576,192.075267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571470,1.606438,0.395573,0.018142,0.504429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.126633,mpc-p,0,-126.340000,54.885000,-6.715321,-3.783307,-6.550000,-3.875000,-0.165321,0.091693,-31.013213,-0.823360,-1.921172,-0.823360,-31.013213,-0.240000,0.870000,3,22,2.638887,-29.817739,2.638887,-29.817739,0.000000,52.267739,0.000000,64.000000,0.000000,0.000000,-11.425490,36.131117,136.377560,179.206503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549481,1.477641,0.201681,0.014928,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.136663,mpc-p,0,-126.340000,54.885000,-6.989407,-3.865666,-6.850000,-3.835000,-0.139407,-0.030666,-29.732431,5.458569,-2.348100,5.458569,-29.732431,-0.120000,0.540000,-18,-23,-18.260299,-59.452886,-18.260299,-59.452886,0.000000,36.902886,0.000000,64.000000,0.000000,0.000000,-10.372874,27.863846,132.496929,166.282410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562928,1.484707,0.225097,0.022909,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.146665,mpc-p,0,-126.340000,54.885000,-7.260912,-3.945919,-7.130000,-3.785000,-0.130912,-0.160919,-27.292847,4.238777,-2.043152,4.238777,-27.292847,-0.120000,0.160000,-40,-23,-39.862517,-23.128947,-39.862517,-23.128947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.237115,17.218948,131.637464,162.738418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559022,1.465863,0.221589,0.022394,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.156663,mpc-p,0,-126.340000,54.885000,-7.530099,-4.024366,-7.390000,-3.795000,-0.140099,-0.229366,-25.341180,-3.994819,-1.372266,-3.994819,-25.341180,-0.190000,-0.030000,-53,22,-53.133767,59.698524,-53.133767,59.698524,0.000000,-37.827472,0.000000,64.000000,0.000000,0.000000,4.900366,9.536773,130.569585,162.993251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557928,1.465482,0.219531,0.018340,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.166664,mpc-p,0,-126.340000,54.885000,-7.796693,-4.101146,-7.630000,-3.895000,-0.166693,-0.206146,-23.877429,-15.704823,-1.677214,-15.704823,-23.877429,-0.350000,-0.010000,-52,67,-51.510888,112.450000,-51.510888,112.450000,0.000000,-45.578947,0.000000,64.000000,0.000000,0.000000,12.959425,7.218306,129.312264,162.065332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555447,1.548311,0.276150,0.024050,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.176666,mpc-p,0,-126.340000,54.885000,-8.060264,-4.176348,-7.880000,-4.075000,-0.180264,-0.101348,-23.816440,-23.572481,-2.592058,-23.572481,-23.816440,-0.470000,0.270000,-37,112,-37.201070,112.450000,-37.201070,112.450000,0.000000,-0.578947,0.000000,64.000000,0.000000,0.000000,17.483491,12.939344,123.453295,152.690555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558482,1.529386,0.227361,0.022641,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.186671,mpc-p,0,-126.340000,54.885000,-8.320427,-4.250076,-8.120000,-4.305000,-0.200427,0.054924,-26.438993,-25.402169,-2.653048,-25.402169,-26.438993,-0.460000,0.670000,-16,112,-15.707697,112.450000,-15.707697,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.998328,23.392833,126.002950,163.870697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558267,1.454597,0.287110,0.020616,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.196664,mpc-p,0,-126.340000,54.885000,-8.576403,-4.322322,-8.390000,-4.515000,-0.186403,0.192678,-27.963733,-20.340032,-3.018985,-20.340032,-27.963733,-0.360000,0.910000,-9,112,-8.686466,112.450000,-8.686466,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.772731,36.880073,132.984020,178.406888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559056,1.467487,0.318162,0.023110,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.206631,mpc-p,0,-126.340000,54.885000,-8.827504,-4.393100,-8.660000,-4.645000,-0.167504,0.251900,-27.658785,-10.581696,-2.653048,-10.581696,-27.658785,-0.240000,1.010000,-18,67,-18.139758,57.124041,-18.139758,57.124041,0.000000,10.325959,0.000000,64.000000,0.000000,0.000000,20.626243,44.892565,131.919574,171.640352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553058,1.710871,0.406110,0.030728,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008211,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.216630,mpc-p,0,-126.340000,54.885000,-9.074831,-4.462927,-8.930000,-4.685000,-0.144831,0.222073,-26.499982,-1.250287,-2.714037,-1.250287,-26.499982,-0.200000,0.890000,-26,22,-25.801871,-11.811687,-25.801871,-11.811687,0.000000,34.261687,0.000000,64.000000,0.000000,0.000000,25.140168,42.562543,126.636220,154.362280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551377,1.773716,0.221585,0.038192,0.506883,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.226629,mpc-p,0,-126.340000,54.885000,-9.317187,-4.531667,-9.190000,-4.645000,-0.127187,0.113333,-25.768107,4.604715,-2.165131,4.604715,-25.768107,-0.230000,0.560000,-21,-23,-20.987431,-35.535709,-20.987431,-35.535709,0.000000,12.985709,0.000000,64.000000,0.000000,0.000000,27.999150,30.100104,115.992140,141.586727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554839,1.441820,0.211996,0.017056,0.500335,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.236627,mpc-p,0,-126.340000,54.885000,-9.554218,-4.599418,-9.440000,-4.605000,-0.114218,0.005582,-24.548315,4.177788,-1.921172,4.177788,-24.548315,-0.230000,0.180000,-25,-3,-24.613551,-3.414793,-24.613551,-3.414793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.024300,18.305651,110.118538,135.340007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552738,1.612278,0.221125,0.029099,0.501916,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.246637,mpc-p,0,-126.340000,54.885000,-9.785928,-4.666378,-9.680000,-4.615000,-0.105928,-0.051378,-23.938419,-4.848673,-2.104141,-4.848673,-23.938419,-0.250000,0.010000,-26,42,-25.539205,86.192711,-25.539205,86.192711,0.000000,-44.607504,0.000000,64.000000,0.000000,0.000000,31.808962,9.374278,111.003811,136.488236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571655,1.634349,0.234760,0.024192,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.256635,mpc-p,0,-126.340000,54.885000,-10.011442,-4.732484,-9.910000,-4.705000,-0.101442,-0.027484,-22.291700,-14.180083,-1.982162,-14.180083,-22.291700,-0.260000,0.140000,-37,87,-37.246642,112.450000,-37.246642,112.450000,0.000000,-25.864793,0.000000,64.000000,0.000000,0.000000,37.080161,5.804825,110.001499,132.747777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565989,1.560104,0.225304,0.020891,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.266628,mpc-p,0,-126.340000,54.885000,-10.230690,-4.797898,-10.140000,-4.865000,-0.090690,0.067102,-22.657637,-19.364199,-2.714037,-19.364199,-22.657637,-0.300000,0.470000,-27,112,-27.019917,112.450000,-27.019917,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.796168,6.187493,106.237850,126.856023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544857,1.483136,0.246443,0.019691,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.276632,mpc-p,0,-126.340000,54.885000,-10.443708,-4.862813,-10.370000,-5.035000,-0.073708,0.172187,-23.938419,-17.961438,-2.592058,-17.961438,-23.938419,-0.320000,0.830000,-8,112,-7.517648,112.450000,-7.517648,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.156335,11.107714,108.273890,127.024735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546649,1.664288,0.317176,0.034993,0.500968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.286669,mpc-p,0,-126.340000,54.885000,-10.650711,-4.927478,-10.610000,-5.175000,-0.040711,0.247522,-24.121388,-11.191592,-2.348100,-11.191592,-24.121388,-0.240000,0.960000,-5,79,-4.951795,79.499036,-4.951795,79.499036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.796828,17.994023,108.793331,131.103370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562818,1.479631,0.357040,0.024470,0.500340,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.296664,mpc-p,0,-126.340000,54.885000,-10.849907,-4.991499,-10.840000,-5.225000,-0.009907,0.233501,-23.267533,-1.860183,-2.714037,-1.860183,-23.267533,-0.170000,0.890000,-11,34,-10.772543,5.431243,-10.772543,5.431243,0.000000,29.067793,0.000000,64.000000,0.000000,0.000000,55.670954,19.868683,102.595305,117.671888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558373,1.435778,0.214567,0.018602,0.500382,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.306661,mpc-p,0,-126.340000,54.885000,-11.042038,-5.055263,-11.070000,-5.195000,0.027962,0.139737,-21.925762,4.360757,-1.860183,4.360757,-21.925762,-0.140000,0.620000,-16,-11,-16.324001,-29.254435,-16.324001,-29.254435,0.000000,18.753471,0.000000,64.000000,0.000000,0.000000,61.050580,14.113363,96.565233,102.548381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543836,1.469739,0.195981,0.022173,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.316662,mpc-p,0,-126.340000,54.885000,-11.226937,-5.118871,-11.280000,-5.155000,0.053063,0.036129,-20.583991,4.787684,-1.433256,4.787684,-20.583991,-0.160000,0.270000,-17,-10,-17.239623,-9.577944,-17.239623,-9.577944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.161613,7.502703,97.223903,105.060750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550924,1.435632,0.201980,0.016907,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.326660,mpc-p,0,-126.340000,54.885000,-11.404309,-5.182365,-11.470000,-5.155000,0.065691,-0.027365,-19.486178,-3.262944,-2.043152,-3.262944,-19.486178,-0.150000,0.030000,-24,35,-23.771950,74.043981,-23.771950,74.043981,0.000000,-38.621926,0.000000,64.000000,0.000000,0.000000,67.711887,3.382660,103.088221,109.863817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553501,1.560765,0.223997,0.025784,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.336669,mpc-p,0,-126.340000,54.885000,-11.574261,-5.245923,-11.640000,-5.225000,0.065739,-0.020923,-17.534511,-12.838311,-2.043152,-12.838311,-17.534511,-0.210000,0.110000,-31,80,-30.806678,112.450000,-30.806678,112.450000,0.000000,-32.027944,0.000000,64.000000,0.000000,0.000000,71.813624,1.192992,101.259394,110.900427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561062,1.803245,0.291758,0.040739,0.500647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.346665,mpc-p,0,-126.340000,54.885000,-11.736252,-5.309469,-11.800000,-5.375000,0.063748,0.065531,-16.253729,-18.632323,-2.165131,-18.632323,-16.253729,-0.250000,0.420000,-33,112,-32.701794,112.450000,-32.701794,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.590760,1.277221,94.618962,107.848980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562874,1.463397,0.225418,0.023287,0.500553,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.356662,mpc-p,0,-126.340000,54.885000,-11.890420,-5.373166,-11.960000,-5.545000,0.069580,0.171834,-15.887791,-18.876282,-2.653048,-18.876282,-15.887791,-0.300000,0.770000,-23,112,-22.709422,112.450000,-22.709422,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.421243,3.231954,97.044524,112.456415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547985,1.429133,0.272138,0.017437,0.500212,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.366667,mpc-p,0,-126.340000,54.885000,-12.036793,-5.437135,-12.120000,-5.695000,0.083207,0.257865,-16.802635,-12.045446,-1.555235,-12.045446,-16.802635,-0.300000,0.960000,-4,89,-3.578336,88.524184,-3.578336,88.524184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.151561,6.692150,99.379475,112.026334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543325,1.473584,0.325121,0.023121,0.500690,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.376665,mpc-p,0,-126.340000,54.885000,-12.175073,-5.501340,-12.280000,-5.755000,0.104927,0.253660,-17.046594,-3.445913,-1.921172,-3.445913,-17.046594,-0.210000,0.950000,1,44,0.794501,15.776959,0.794501,15.776959,0.000000,27.747225,0.000000,64.000000,0.000000,0.000000,70.136267,9.005655,98.356043,109.310848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557438,1.432632,0.202836,0.017231,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.386961,mpc-p,0,-126.340000,54.885000,-12.309105,-5.567826,-12.450000,-5.755000,0.140895,0.187174,-15.460864,2.775027,-2.043152,2.775027,-15.460864,-0.110000,0.700000,-12,-1,-12.362633,-19.993949,-12.362633,-19.993949,0.000000,18.518133,0.000000,64.000000,0.000000,0.000000,69.387619,6.162090,94.372808,97.856825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593505,1.614250,0.211513,0.023051,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.396663,mpc-p,0,-126.340000,54.885000,-12.427581,-5.630855,-12.580000,-5.715000,0.152419,0.084145,-13.204249,3.262944,-1.982162,3.262944,-13.204249,-0.090000,0.360000,-27,-3,-27.212169,-3.447375,-27.212169,-3.447375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.021589,2.015978,94.123788,96.688275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568280,1.799468,0.240457,0.036218,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.406748,mpc-p,0,-126.340000,54.885000,-12.542703,-5.696819,-12.710000,-5.705000,0.167297,0.008181,-11.313571,-1.311276,-1.555235,-1.311276,-11.313571,-0.150000,0.140000,-30,42,-30.201873,47.858589,-30.201873,47.858589,0.000000,-6.305965,0.000000,64.000000,0.000000,0.000000,73.393614,-1.710046,95.691595,101.868511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.709702,1.734497,0.235328,0.024979,0.503727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.416663,mpc-p,0,-126.340000,54.885000,-12.647921,-5.762157,-12.810000,-5.765000,0.162079,0.002843,-10.337738,-10.093779,-1.067318,-10.093779,-10.337738,-0.220000,0.200000,-26,87,-26.329242,112.450000,-26.329242,112.450000,0.000000,-25.897375,0.000000,64.000000,0.000000,0.000000,74.029103,-4.973601,95.258661,105.845064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568105,1.645185,0.262366,0.027967,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.426675,mpc-p,0,-126.340000,54.885000,-12.746183,-5.828653,-12.910000,-5.895000,0.163817,0.066347,-9.361904,-15.094927,-1.372266,-15.094927,-9.361904,-0.260000,0.500000,-23,112,-23.263821,112.450000,-23.263821,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.063408,-5.853122,91.482081,105.016726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.166038,1.663436,0.316946,0.030823,0.500922,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.436662,mpc-p,0,-126.340000,54.885000,-12.836263,-5.895535,-12.990000,-6.025000,0.153737,0.129465,-8.812998,-14.607010,-1.372266,-14.607010,-8.812998,-0.250000,0.820000,-22,110,-22.367708,109.531064,-22.367708,109.531064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.376128,-4.751494,91.804918,105.825751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560714,1.627890,0.367216,0.020953,0.501642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.446640,mpc-p,0,-126.340000,54.885000,-12.918421,-5.962932,-13.080000,-6.125000,0.161579,0.162068,-8.752008,-9.361904,-1.311276,-9.361904,-8.752008,-0.240000,0.980000,-14,65,-14.380827,53.132157,-14.380827,53.132157,0.000000,11.398907,0.000000,64.000000,0.000000,0.000000,67.763046,-3.121534,89.443412,100.893830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567881,1.709674,0.358584,0.020057,0.500472,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.456657,mpc-p,0,-126.340000,54.885000,-12.993094,-6.031180,-13.150000,-6.165000,0.156906,0.133820,-7.532216,-0.091484,-1.128308,-0.091484,-7.532216,-0.210000,0.860000,-18,20,-18.176104,-17.058970,-18.176104,-17.058970,0.000000,36.590034,0.000000,64.000000,0.000000,0.000000,66.083183,-3.810892,87.520615,94.142462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548294,1.595316,0.211882,0.024620,0.500578,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.466669,mpc-p,0,-126.340000,54.885000,-13.060023,-6.099992,-13.230000,-6.145000,0.169977,0.045008,-6.739351,4.116798,0.030495,4.116798,-6.739351,-0.180000,0.540000,-19,-25,-18.603717,-31.483683,-18.603717,-31.483683,0.000000,6.014747,0.000000,64.000000,0.000000,0.000000,63.873791,-7.336899,83.839002,90.165120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.627011,1.772737,0.235523,0.032804,0.503765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.476663,mpc-p,0,-126.340000,54.885000,-13.119262,-6.169273,-13.280000,-6.125000,0.160738,-0.044273,-4.604715,0.396432,-0.762370,0.396432,-4.604715,-0.180000,0.170000,-31,20,-30.635095,22.716003,-30.635095,22.716003,0.000000,-3.184939,0.000000,64.000000,0.000000,0.000000,60.192345,-9.038796,90.783479,95.116385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561623,1.540477,0.211348,0.021943,0.500519,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.486674,mpc-p,0,-126.340000,54.885000,-13.171159,-6.239265,-13.320000,-6.175000,0.148841,-0.064265,-3.445913,-8.812998,-0.640391,-8.812998,-3.445913,-0.230000,0.100000,-31,65,-31.266240,104.911851,-31.266240,104.911851,0.000000,-40.380787,0.000000,64.000000,0.000000,0.000000,57.459561,-10.992884,95.156069,105.692774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.825720,1.736126,0.249315,0.035707,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008359,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.496666,mpc-p,0,-126.340000,54.885000,-13.215678,-6.309703,-13.350000,-6.305000,0.134322,-0.004703,-2.531068,-17.412531,-1.067318,-17.412531,-2.531068,-0.280000,0.310000,-28,110,-28.320334,112.450000,-28.320334,112.450000,0.000000,-2.918936,0.000000,64.000000,0.000000,0.000000,52.447411,-10.660335,91.572643,105.975216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562002,1.692401,0.259905,0.035713,0.504325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.506664,mpc-p,0,-126.340000,54.885000,-13.253098,-6.380733,-13.370000,-6.475000,0.116902,0.094267,-2.592058,-19.974095,-1.067318,-19.974095,-2.592058,-0.290000,0.690000,-21,112,-20.644956,112.450000,-20.644956,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.679711,-8.118832,95.105743,113.478222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583393,2.841681,0.494328,0.041837,0.501123,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009474,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.516666,mpc-p,0,-126.340000,54.885000,-13.283578,-6.452316,-13.390000,-6.635000,0.106422,0.182684,-1.738204,-14.972947,-0.701380,-14.972947,-1.738204,-0.270000,0.930000,-22,100,-21.759202,100.437648,-21.759202,100.437648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.354382,-3.038904,98.216404,113.375259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568127,1.799436,0.383793,0.042594,0.500791,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008306,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.526662,mpc-p,0,-126.340000,54.885000,-13.307273,-6.524344,-13.400000,-6.735000,0.092727,0.210656,-1.372266,-6.983309,-0.640391,-6.983309,-1.372266,-0.240000,1.000000,-20,55,-20.478929,28.259088,-20.478929,28.259088,0.000000,27.178560,0.000000,64.000000,0.000000,0.000000,35.908881,0.544128,90.972684,103.753880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573423,1.484600,0.266655,0.023193,0.500220,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.536663,mpc-p,0,-126.340000,54.885000,-13.324406,-6.596854,-13.410000,-6.755000,0.085594,0.158146,-1.616224,1.616224,-0.396432,1.616224,-1.616224,-0.220000,0.800000,-12,10,-11.615945,-30.418722,-11.615945,-30.418722,0.000000,40.856370,0.000000,64.000000,0.000000,0.000000,32.328957,-0.670541,84.359145,95.752692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561005,1.453247,0.203319,0.022035,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.546669,mpc-p,0,-126.340000,54.885000,-13.335170,-6.669796,-13.410000,-6.725000,0.074830,0.055204,0.213464,4.177788,0.274453,4.177788,0.213464,-0.190000,0.460000,-23,-30,-22.620551,-30.358682,-22.620551,-30.358682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.549476,-4.138948,79.540345,89.525771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562233,1.533560,0.204488,0.023510,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.556668,mpc-p,0,-126.340000,54.885000,-13.339765,-6.743021,-13.410000,-6.705000,0.070235,-0.038021,1.128308,-0.030495,-0.030495,-0.030495,1.128308,-0.190000,0.090000,-26,15,-26.435239,28.566606,-26.435239,28.566606,0.000000,-13.925288,0.000000,64.000000,0.000000,0.000000,23.147447,-6.264250,89.388616,96.047896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566102,1.747983,0.209917,0.039077,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.566664,mpc-p,0,-126.340000,54.885000,-13.338424,-6.816495,-13.380000,-6.765000,0.041576,-0.051495,1.921172,-9.544873,0.457422,-9.544873,1.921172,-0.220000,0.030000,-30,60,-29.543022,112.450000,-29.543022,112.450000,0.000000,-52.808682,0.000000,64.000000,0.000000,0.000000,21.350610,-7.442131,94.932609,106.596454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572723,1.748513,0.313430,0.038122,0.500832,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.576671,mpc-p,0,-126.340000,54.885000,-13.331363,-6.890246,-13.350000,-6.915000,0.018637,0.024754,2.957996,-18.510344,-0.274453,-18.510344,2.957996,-0.260000,0.240000,-32,105,-31.770379,112.450000,-31.770379,112.450000,0.000000,-7.808682,0.000000,64.000000,0.000000,0.000000,17.673155,-6.112668,91.341134,107.149168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601784,1.759214,0.280991,0.037824,0.500657,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.586669,mpc-p,0,-126.340000,54.885000,-13.318827,-6.964054,-13.320000,-7.095000,0.001173,0.130946,2.470079,-20.766960,0.030495,-20.766960,2.470079,-0.290000,0.650000,-20,112,-20.045177,112.450000,-20.045177,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.467967,-3.350388,94.466821,114.985355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603110,1.473282,0.259419,0.023678,0.503072,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.596662,mpc-p,0,-126.340000,54.885000,-13.301058,-7.037859,-13.300000,-7.265000,-0.001058,0.227141,1.433256,-15.887791,0.335443,-15.887791,1.433256,-0.260000,0.910000,-7,110,-6.523383,110.192842,-6.523383,110.192842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.836865,2.362714,101.103629,120.152097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560713,1.556137,0.326202,0.019951,0.500315,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.606658,mpc-p,0,-126.340000,54.885000,-13.278283,-7.111628,-13.290000,-7.375000,0.011717,0.263372,0.213464,-7.166278,0.335443,-7.166278,0.213464,-0.190000,1.020000,6,65,6.280438,29.682644,6.280438,29.682644,0.000000,35.510198,0.000000,64.000000,0.000000,0.000000,-2.927984,7.996313,98.645996,119.391141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550992,1.587869,0.374046,0.021584,0.505294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.616659,mpc-p,0,-126.340000,54.885000,-13.250731,-7.185283,-13.280000,-7.385000,0.029269,0.199717,0.945339,3.811850,0.335443,3.811850,0.945339,-0.090000,0.870000,0,20,-0.286372,-54.732797,-0.286372,-54.732797,0.000000,74.925639,0.000000,64.000000,0.000000,0.000000,-10.220079,9.485689,95.957843,114.383091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549097,1.497416,0.248217,0.028819,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.626668,mpc-p,0,-126.340000,54.885000,-13.218629,-7.258743,-13.260000,-7.305000,0.041371,0.046257,2.043152,9.910810,0.396432,9.910810,2.043152,-0.050000,0.560000,-6,-25,-6.471512,-89.537665,-6.471512,-89.537665,0.000000,64.730507,0.000000,64.000000,0.000000,0.000000,-14.861147,3.983449,93.369681,104.609837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555910,1.463891,0.238384,0.024356,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.636636,mpc-p,0,-126.340000,54.885000,-13.182401,-7.331534,-13.230000,-7.225000,0.047599,-0.106534,2.775027,7.227268,0.884349,7.227268,2.775027,-0.050000,0.160000,-8,-44,-8.013803,-43.726549,-8.013803,-43.726549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.806173,-1.846897,92.798054,102.773243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564408,1.536465,0.225379,0.029286,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.646659,mpc-p,0,-126.340000,54.885000,-13.141926,-7.404256,-13.190000,-7.205000,0.048074,-0.199256,4.238777,-0.945339,0.701380,-0.945339,4.238777,-0.060000,-0.020000,-17,1,-17.453658,32.343072,-17.453658,32.343072,0.000000,-31.069621,0.000000,64.000000,0.000000,0.000000,-22.237777,-4.727811,100.589513,108.112619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552464,1.523675,0.221547,0.017748,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.656658,mpc-p,0,-126.340000,54.885000,-13.097754,-7.476201,-13.130000,-7.265000,0.032246,-0.211201,5.641538,-11.313571,0.640391,-11.313571,5.641538,-0.080000,-0.050000,-28,46,-28.172874,112.450000,-28.172874,112.450000,0.000000,-66.176549,0.000000,64.000000,0.000000,0.000000,-24.800625,-5.526637,106.818170,120.480989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547513,1.444660,0.254417,0.019087,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.666661,mpc-p,0,-126.340000,54.885000,-13.050009,-7.547452,-13.070000,-7.425000,0.019991,-0.122452,6.190445,-21.559824,0.152474,-21.559824,6.190445,-0.160000,0.050000,-21,91,-21.267357,112.450000,-21.267357,112.450000,0.000000,-21.176549,0.000000,64.000000,0.000000,0.000000,-27.775914,-1.002163,106.263611,123.372700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550873,1.538154,0.245972,0.020709,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.676629,mpc-p,0,-126.340000,54.885000,-12.999124,-7.617617,-13.010000,-7.675000,0.010876,0.057383,4.055809,-27.719774,0.518412,-27.719774,4.055809,-0.220000,0.410000,9,112,8.871838,112.450000,8.871838,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.797900,8.778238,111.945493,137.271031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575334,1.481636,0.275638,0.036933,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.686668,mpc-p,0,-126.340000,54.885000,-12.944772,-7.687303,-12.960000,-7.935000,0.015228,0.247697,3.750861,-24.487325,0.213464,-24.487325,3.750861,-0.120000,0.810000,5,112,4.597784,112.450000,4.597784,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.232570,20.528450,126.481278,158.554059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557741,1.532050,0.325582,0.047204,0.500748,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.696693,mpc-p,0,-126.340000,54.885000,-12.887621,-7.755768,-12.920000,-8.125000,0.032379,0.369232,3.994819,-15.521854,-0.152474,-15.521854,3.994819,-0.050000,0.990000,2,109,1.758889,108.650414,1.758889,108.650414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.967319,30.721413,128.327590,161.896691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593647,1.541548,0.353967,0.019395,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.706662,mpc-p,0,-126.340000,54.885000,-12.828150,-7.822613,-12.880000,-8.195000,0.051850,0.372387,3.933829,-3.140965,0.701380,-3.140965,3.933829,-0.040000,1.050000,11,64,11.077039,1.655314,11.077039,1.655314,0.000000,61.995100,0.000000,64.000000,0.000000,0.000000,-59.204479,34.059517,129.896039,161.847091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541195,1.422442,0.413539,0.018477,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.716661,mpc-p,0,-126.340000,54.885000,-12.766078,-7.888270,-12.840000,-8.175000,0.073922,0.286730,4.116798,8.142112,1.250287,8.142112,4.116798,-0.020000,0.880000,18,19,17.593936,-80.971045,17.593936,-80.971045,0.000000,99.621459,0.000000,64.000000,0.000000,0.000000,-65.758617,28.502568,129.352017,157.566109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547623,1.475753,0.192470,0.018768,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.726662,mpc-p,0,-126.340000,54.885000,-12.701765,-7.952415,-12.790000,-8.045000,0.088235,0.092585,3.994819,15.155916,1.189297,15.155916,3.994819,0.000000,0.550000,24,-26,23.526811,-106.050000,23.526811,-106.050000,0.000000,79.700414,0.000000,64.000000,0.000000,0.000000,-69.911059,14.510983,122.963031,155.192110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549050,1.536146,0.236532,0.018625,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.736658,mpc-p,0,-126.340000,54.885000,-12.635452,-8.014861,-12.740000,-7.905000,0.104548,-0.109861,5.153621,13.265238,1.189297,13.265238,5.153621,0.050000,0.150000,11,-71,10.674374,-80.570662,10.674374,-80.570662,0.000000,9.221076,0.000000,64.000000,0.000000,0.000000,-71.027045,0.366152,117.641454,148.132809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546277,1.501018,0.209350,0.019320,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.746687,mpc-p,0,-126.340000,54.885000,-12.567075,-8.075689,-12.680000,-7.815000,0.112925,-0.260689,6.129455,4.970653,0.945339,4.970653,6.129455,0.100000,-0.040000,-7,-26,-6.986735,-5.168166,-6.986735,-5.168166,0.000000,-21.181420,0.000000,64.000000,0.000000,0.000000,-67.176215,-9.206064,121.231927,142.754582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560106,1.706170,0.349945,0.029677,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.756663,mpc-p,0,-126.340000,54.885000,-12.497403,-8.134236,-12.600000,-7.845000,0.102597,-0.289236,7.898153,-7.410237,1.189297,-7.410237,7.898153,0.050000,-0.170000,-22,19,-22.249405,111.966146,-22.249405,111.966146,0.000000,-93.315732,0.000000,64.000000,0.000000,0.000000,-62.243163,-14.798954,131.693522,156.157434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578716,1.675707,0.271309,0.026306,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.766788,mpc-p,0,-126.340000,54.885000,-12.425165,-8.191521,-12.510000,-7.985000,0.084835,-0.206521,8.934977,-19.852116,0.579401,-19.852116,8.934977,0.010000,-0.080000,-27,64,-26.839597,112.450000,-26.839597,112.450000,0.000000,-48.799586,0.000000,64.000000,0.000000,0.000000,-58.894703,-10.138516,130.018375,152.864744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552638,1.497645,0.252680,0.019972,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.776634,mpc-p,0,-126.340000,54.885000,-12.353606,-8.245013,-12.410000,-8.235000,0.056394,-0.010013,9.300914,-29.000556,0.762370,-29.000556,9.300914,-0.050000,0.030000,18,109,19.610149,112.450000,19.610149,112.450000,-1.449746,-3.799586,0.000000,64.000000,0.000000,0.000000,-59.760590,3.584818,122.480103,152.299960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556344,1.509142,0.270748,0.021163,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.786669,mpc-p,0,-126.340000,54.885000,-12.279483,-8.297147,-12.320000,-8.545000,0.040517,0.247853,8.995966,-34.245662,0.091484,-34.245662,8.995966,-0.050000,0.540000,12,112,12.037171,112.450000,12.037171,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.864125,17.970863,134.748693,167.855460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559935,1.579268,0.298157,0.026947,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.796668,mpc-p,0,-126.340000,54.885000,-12.204576,-8.346548,-12.230000,-8.855000,0.025424,0.508452,8.812998,-29.000556,0.701380,-29.000556,8.812998,-0.010000,0.880000,-25,112,-25.222322,112.450000,-25.222322,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.394363,32.067400,140.045768,177.356987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565683,1.603296,0.305007,0.024163,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.806668,mpc-p,0,-126.340000,54.885000,-12.128720,-8.393285,-12.130000,-9.085000,0.001280,0.691715,8.630029,-19.852116,0.457422,-19.852116,8.630029,-0.030000,1.020000,-25,112,-25.088575,112.450000,-25.088575,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.732253,40.764386,136.139383,172.404548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558558,1.515075,0.288346,0.021820,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.816668,mpc-p,0,-126.340000,54.885000,-12.052052,-8.437200,-12.040000,-9.215000,-0.012052,0.777800,7.898153,-8.630029,1.189297,-8.630029,7.898153,-0.070000,1.070000,-10,104,-10.032305,104.003345,-10.032305,104.003345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.591262,43.257273,154.041774,191.447902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559937,1.489448,0.374929,0.024077,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.826662,mpc-p,0,-126.340000,54.885000,-11.974705,-8.478142,-11.960000,-9.235000,-0.014705,0.756858,6.983309,3.750861,1.311276,3.750861,6.983309,-0.110000,1.060000,10,59,10.126412,6.936786,10.126412,6.936786,0.000000,52.066559,0.000000,64.000000,0.000000,0.000000,-78.192063,37.825247,159.778210,198.654045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558207,1.467295,0.255192,0.021539,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.836661,mpc-p,0,-126.340000,54.885000,-11.896675,-8.516025,-11.890000,-9.135000,-0.006675,0.618975,5.885497,14.058103,1.677214,14.058103,5.885497,-0.060000,0.870000,20,14,20.448663,-65.889790,20.448663,-65.889790,0.000000,79.893135,0.000000,64.000000,0.000000,0.000000,-81.666363,25.157962,150.824315,197.528374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558326,1.464282,0.195810,0.023243,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.846669,mpc-p,0,-126.340000,54.885000,-11.818019,-8.550721,-11.820000,-8.965000,0.001981,0.414279,5.153621,18.083417,1.311276,18.083417,5.153621,-0.030000,0.520000,27,-31,26.836808,-76.644357,26.836808,-76.644357,0.000000,45.647703,0.000000,64.000000,0.000000,0.000000,-82.666297,7.791623,141.857367,193.025961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567855,1.567780,0.221374,0.021414,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.856670,mpc-p,0,-126.340000,54.885000,-11.738923,-8.582047,-11.760000,-8.795000,0.021077,0.212953,5.580549,15.460864,1.494245,15.460864,5.580549,0.010000,0.140000,19,-31,19.375071,-30.780680,19.375071,-30.780680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.786429,-7.826505,137.887018,183.257064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557543,1.488939,0.226023,0.026109,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.866665,mpc-p,0,-126.340000,54.885000,-11.659414,-8.609900,-11.690000,-8.695000,0.030586,0.085100,6.861330,5.641538,1.372266,5.641538,6.861330,0.100000,0.010000,-8,14,-7.577564,58.519182,-7.577564,58.519182,0.000000,-44.299862,0.000000,64.000000,0.000000,0.000000,-75.733656,-20.279750,139.172810,178.204459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564571,1.455874,0.212367,0.022046,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.876666,mpc-p,0,-126.340000,54.885000,-11.579436,-8.634194,-11.620000,-8.695000,0.040564,0.060806,8.386070,-5.702528,0.457422,-5.702528,8.386070,0.070000,-0.010000,-23,59,-22.637980,112.450000,-22.637980,112.450000,0.000000,-53.230680,0.000000,64.000000,0.000000,0.000000,-68.567620,-26.046607,139.130713,175.184295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560922,1.898519,0.324604,0.050354,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008347,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.886671,mpc-p,0,-126.340000,54.885000,-11.499038,-8.654805,-11.520000,-8.805000,0.020962,0.150195,8.995966,-15.338885,1.250287,-15.338885,8.995966,-0.020000,0.130000,-10,104,-9.516549,112.450000,-9.516549,112.450000,0.000000,-8.230680,0.000000,64.000000,0.000000,0.000000,-65.957724,-20.676927,123.807064,153.924411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578390,1.465652,0.280286,0.023131,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.896668,mpc-p,0,-126.340000,54.885000,-11.418321,-8.671608,-11.430000,-8.985000,0.011679,0.313392,9.178935,-20.096074,1.189297,-20.096074,9.178935,-0.040000,0.580000,-14,112,-13.864022,112.450000,-13.864022,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.769799,-9.038244,121.765563,146.122512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559351,1.514933,0.263231,0.021109,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.906664,mpc-p,0,-126.340000,54.885000,-11.337231,-8.684520,-11.350000,-9.155000,0.012769,0.470480,8.752008,-15.460864,1.250287,-15.460864,8.752008,-0.060000,0.900000,-11,112,-10.538411,112.450000,-10.538411,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.809978,4.178763,127.356473,153.738511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560961,1.538066,0.279900,0.027892,0.503335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.916662,mpc-p,0,-126.340000,54.885000,-11.255718,-8.693455,-11.260000,-9.245000,0.004282,0.551545,7.837164,-5.946486,0.945339,-5.946486,7.837164,-0.080000,1.020000,4,112,4.115751,112.450000,4.115751,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.934068,14.123279,132.139600,158.768225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557078,1.450265,0.321084,0.021147,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.926671,mpc-p,0,-126.340000,54.885000,-11.173706,-8.698324,-11.190000,-9.245000,0.016294,0.546676,6.373413,4.848673,1.128308,4.848673,6.373413,-0.080000,1.080000,25,67,24.831999,21.639781,24.831999,21.639781,0.000000,45.810219,0.000000,64.000000,0.000000,0.000000,-85.680977,17.587360,131.784259,155.309027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558487,1.629670,0.386749,0.027016,0.500791,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.936664,mpc-p,0,-126.340000,54.885000,-11.091364,-8.699042,-11.120000,-9.135000,0.028636,0.435958,5.702528,14.607010,1.372266,14.607010,5.702528,-0.040000,0.930000,33,22,33.022072,-51.389945,33.022072,-51.389945,0.000000,73.839945,0.000000,64.000000,0.000000,0.000000,-88.524719,14.867980,122.719235,144.280032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563155,1.592396,0.241840,0.034222,0.500519,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.946725,mpc-p,0,-126.340000,54.885000,-11.007960,-8.695510,-11.050000,-8.955000,0.042040,0.259490,5.580549,21.315866,1.982162,21.315866,5.580549,0.030000,0.590000,30,-23,29.846629,-84.818239,29.846629,-84.818239,0.000000,62.268239,0.000000,64.000000,0.000000,0.000000,-87.785928,4.860591,106.940997,139.243393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547238,1.427061,0.185716,0.013855,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.956628,mpc-p,0,-126.340000,54.885000,-10.925309,-8.687804,-10.980000,-8.745000,0.054691,0.057196,6.739351,19.242219,1.616224,19.242219,6.739351,0.170000,0.210000,2,-45,1.726154,-44.923384,1.726154,-44.923384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.268769,-6.520139,107.761068,135.574766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547899,1.446145,0.200757,0.018319,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.966656,mpc-p,0,-126.340000,54.885000,-10.840999,-8.675670,-10.890000,-8.615000,0.049001,-0.060670,9.483883,10.764665,1.860183,10.764665,9.483883,0.120000,0.020000,-23,0,-22.844519,37.790300,-22.844519,37.790300,0.000000,-37.713684,0.000000,64.000000,0.000000,0.000000,-73.769677,-15.849186,116.066192,141.110511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543085,1.432031,0.214458,0.019139,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.976654,mpc-p,0,-126.340000,54.885000,-10.756245,-8.659189,-10.790000,-8.575000,0.033755,-0.084189,10.093779,-1.494245,1.738204,-1.494245,10.093779,-0.010000,-0.020000,-20,45,-19.786940,112.450000,-19.786940,112.450000,0.000000,-67.373384,0.000000,64.000000,0.000000,0.000000,-64.447860,-20.138017,120.175909,148.776112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555634,1.479797,0.275349,0.025640,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.986638,mpc-p,0,-126.340000,54.885000,-10.670837,-8.638327,-10.670000,-8.655000,-0.000837,0.016673,10.703675,-11.984457,1.616224,-11.984457,10.703675,-0.040000,0.040000,-2,90,-2.029628,112.450000,-2.029628,112.450000,0.000000,-22.373384,0.000000,64.000000,0.000000,0.000000,-62.248249,-13.932958,111.105896,137.291088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566679,1.466976,0.277655,0.019441,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.996633,mpc-p,0,-126.340000,54.885000,-10.584465,-8.613005,-10.570000,-8.835000,-0.014465,0.221995,9.605862,-20.583991,1.189297,-20.583991,9.605862,-0.070000,0.420000,36,112,35.574140,112.450000,35.574140,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.366171,-0.813820,115.823455,140.452787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561482,1.605296,0.306554,0.020006,0.500801,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.006634,mpc-p,0,-126.340000,54.885000,-10.497075,-8.583206,-10.470000,-9.035000,-0.027075,0.451794,8.508050,-19.852116,1.311276,-19.852116,8.508050,-0.040000,0.770000,10,112,9.764068,112.450000,9.764068,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.802400,12.477391,122.089201,149.313909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557155,1.687023,0.305515,0.026442,0.500719,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.016635,mpc-p,0,-126.340000,54.885000,-10.408628,-8.548938,-10.370000,-9.185000,-0.038628,0.636062,8.447060,-13.631176,1.555235,-13.631176,8.447060,0.030000,0.980000,-11,112,-11.182794,112.450000,-11.182794,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.027055,25.292032,118.162239,148.062998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554847,1.539868,0.298494,0.035155,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.026637,mpc-p,0,-126.340000,54.885000,-10.318994,-8.510195,-10.280000,-9.245000,-0.038994,0.734805,8.934977,-2.104141,1.372266,-2.104141,8.934977,0.010000,1.050000,-11,112,-11.023688,112.450000,-11.023688,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.918679,31.780276,116.816892,144.395295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563455,1.493822,0.344950,0.030801,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.036637,mpc-p,0,-126.340000,54.885000,-10.228088,-8.466997,-10.180000,-9.195000,-0.048088,0.728003,8.752008,8.142112,1.616224,8.142112,8.752008,-0.060000,1.090000,4,67,4.287553,49.774411,4.287553,49.774411,0.000000,17.675589,0.000000,64.000000,0.000000,0.000000,-67.533781,29.797301,120.805345,143.851888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565448,1.559201,0.310089,0.017958,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.046644,mpc-p,0,-126.340000,54.885000,-10.135713,-8.419324,-10.080000,-9.045000,-0.055713,0.625676,8.020133,19.303209,1.982162,19.303209,8.020133,-0.050000,0.920000,16,22,15.982176,-29.285018,15.982176,-29.285018,0.000000,51.735018,0.000000,64.000000,0.000000,0.000000,-69.278492,20.741198,115.919646,142.750198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556062,1.423970,0.166114,0.014459,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.056738,mpc-p,0,-126.340000,54.885000,-10.041002,-8.366770,-10.000000,-8.805000,-0.041002,0.438230,7.532216,24.792273,2.104141,24.792273,7.532216,-0.010000,0.580000,21,-23,21.091188,-51.949026,21.091188,-51.949026,0.000000,29.399026,0.000000,64.000000,0.000000,0.000000,-68.759727,6.791552,102.571813,137.372599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547331,1.412894,0.156223,0.013429,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.066711,mpc-p,0,-126.340000,54.885000,-9.945775,-8.310470,-9.910000,-8.575000,-0.035775,0.264530,7.837164,23.328523,1.372266,23.328523,7.837164,0.080000,0.210000,8,-14,8.079576,-14.485149,8.079576,-14.485149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.388991,-6.023823,102.209619,134.391866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559671,1.414634,0.152837,0.012865,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.076782,mpc-p,0,-126.340000,54.885000,-9.847827,-8.249256,-9.810000,-8.405000,-0.037827,0.155744,8.934977,14.607010,1.860183,14.607010,8.934977,0.080000,0.050000,-6,31,-5.808846,70.767363,-5.808846,70.767363,0.000000,-40.252512,0.000000,64.000000,0.000000,0.000000,-56.215341,-17.520131,111.908671,143.568061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560298,1.456509,0.175691,0.015254,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.086783,mpc-p,0,-126.340000,54.885000,-9.748667,-8.184195,-9.710000,-8.325000,-0.038667,0.140805,10.764665,2.653048,1.311276,2.653048,10.764665,0.030000,0.070000,-19,76,-19.221612,112.450000,-19.221612,112.450000,0.000000,-36.935149,0.000000,64.000000,0.000000,0.000000,-47.952646,-22.127358,115.073753,144.491850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558027,1.423402,0.208582,0.014691,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.096790,mpc-p,0,-126.340000,54.885000,-9.647434,-8.114903,-9.590000,-8.355000,-0.057434,0.240097,10.581696,-6.007476,2.104141,-6.007476,10.581696,-0.030000,0.390000,-9,112,-8.956894,112.450000,-8.956894,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.316423,-18.088980,103.006987,127.389215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558588,1.421834,0.199789,0.014659,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.106785,mpc-p,0,-126.340000,54.885000,-9.544188,-8.041584,-9.480000,-8.425000,-0.064188,0.383416,10.459717,-7.776174,2.165131,-7.776174,10.459717,-0.050000,0.760000,-6,112,-6.331963,112.450000,-6.331963,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.707996,-10.339827,98.952904,120.781646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558524,1.459810,0.259143,0.016102,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.116780,mpc-p,0,-126.340000,54.885000,-9.438700,-7.964256,-9.370000,-8.475000,-0.068700,0.510744,9.910810,-3.262944,1.311276,-3.262944,9.910810,-0.060000,0.970000,3,112,2.918696,112.450000,2.918696,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.666559,-0.893968,99.251351,118.384507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558964,1.423165,0.251238,0.014462,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.126644,mpc-p,0,-126.340000,54.885000,-9.332278,-7.884100,-9.260000,-8.435000,-0.072278,0.550900,9.483883,6.190445,1.982162,6.190445,9.483883,-0.080000,1.050000,16,97,16.356854,96.900901,16.356854,96.900901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.657175,5.299433,97.137606,113.725358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551140,1.416339,0.258903,0.016493,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.136754,mpc-p,0,-126.340000,54.885000,-9.220703,-7.798099,-9.160000,-8.315000,-0.060703,0.516901,9.178935,15.094927,1.799193,15.094927,9.178935,0.060000,1.030000,10,52,9.998030,24.117647,9.998030,24.117647,0.000000,27.783254,0.000000,64.000000,0.000000,0.000000,-56.705164,7.507224,92.112943,107.150365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548016,1.422423,0.213468,0.016611,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.146778,mpc-p,0,-126.340000,54.885000,-9.107463,-7.709096,-9.060000,-8.115000,-0.047463,0.405904,9.300914,23.206544,2.348100,23.206544,9.300914,0.000000,0.800000,23,7,23.210030,-28.517949,23.210030,-28.517949,0.000000,35.418851,0.000000,64.000000,0.000000,0.000000,-55.688887,3.558389,83.879754,101.280499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558278,1.422032,0.176393,0.014517,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.156780,mpc-p,0,-126.340000,54.885000,-8.991794,-7.616724,-8.950000,-7.865000,-0.041794,0.248276,10.337738,25.097221,1.982162,25.097221,10.337738,0.040000,0.430000,14,-21,14.228961,-21.086796,14.228961,-21.086796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.531063,-1.962381,80.920052,99.520393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557826,1.422248,0.173668,0.015564,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.166708,mpc-p,0,-126.340000,54.885000,-8.874241,-7.521650,-8.840000,-7.655000,-0.034241,0.133350,12.106436,19.608157,1.982162,19.608157,12.106436,0.090000,0.130000,-8,24,-7.804790,44.671747,-7.804790,44.671747,0.000000,-20.758543,0.000000,64.000000,0.000000,0.000000,-48.556331,-7.444833,89.421936,108.676550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559271,1.413076,0.140625,0.015309,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.176786,mpc-p,0,-126.340000,54.885000,-8.752020,-7.421824,-8.700000,-7.525000,-0.052020,0.103176,14.424041,9.483883,1.860183,9.483883,14.424041,0.040000,0.100000,-27,69,-26.811931,112.450000,-26.811931,112.450000,0.000000,-43.536796,0.000000,64.000000,0.000000,0.000000,-40.478682,-10.960207,96.181143,121.097133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558091,1.421820,0.197002,0.015666,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.186780,mpc-p,0,-126.340000,54.885000,-8.627871,-7.319693,-8.550000,-7.505000,-0.077871,0.185307,15.338885,-0.823360,1.555235,-0.823360,15.338885,-0.050000,0.360000,-26,112,-26.287153,112.450000,-26.287153,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.774095,-9.618710,93.994210,119.503774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558624,1.420595,0.212107,0.014890,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.196742,mpc-p,0,-126.340000,54.885000,-8.501120,-7.214932,-8.400000,-7.525000,-0.101120,0.310068,13.997114,-3.933829,1.982162,-3.933829,13.997114,-0.080000,0.730000,-11,112,-11.039843,112.450000,-11.039843,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.865912,-5.852503,96.466013,124.478887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554332,1.420808,0.273440,0.015467,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.206782,mpc-p,0,-126.340000,54.885000,-8.370314,-7.106558,-8.260000,-7.535000,-0.110314,0.428442,13.143259,-0.396432,2.409089,-0.396432,13.143259,-0.110000,0.970000,5,112,4.783216,112.450000,4.783216,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.179633,0.901598,102.712032,122.192365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557892,1.422886,0.262334,0.016654,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.216783,mpc-p,0,-126.340000,54.885000,-8.236883,-6.995972,-8.130000,-7.485000,-0.106883,0.489028,11.130602,6.800341,2.897006,6.800341,11.130602,-0.120000,1.040000,31,110,31.409841,109.963422,31.409841,109.963422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.827195,6.508790,99.073137,116.798243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557396,1.421209,0.323923,0.014368,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.226741,mpc-p,0,-126.340000,54.885000,-8.100880,-6.883433,-8.010000,-7.375000,-0.090880,0.491567,11.069613,14.911958,1.433256,14.911958,11.069613,-0.060000,1.070000,34,65,34.016082,41.949649,34.016082,41.949649,0.000000,23.013774,0.000000,64.000000,0.000000,0.000000,-44.924026,8.421545,92.136751,107.100525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553197,1.423402,0.306105,0.016103,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.236785,mpc-p,0,-126.340000,54.885000,-7.960513,-6.767674,-7.890000,-7.175000,-0.070513,0.407326,11.679509,21.437845,1.128308,21.437845,11.679509,0.060000,0.880000,20,20,20.264882,-1.361166,20.264882,-1.361166,0.000000,21.324588,0.000000,64.000000,0.000000,0.000000,-43.073109,6.070595,86.213160,104.044435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556799,1.442385,0.169802,0.016504,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.246780,mpc-p,0,-126.340000,54.885000,-7.817630,-6.650432,-7.760000,-6.955000,-0.057630,0.304568,12.472374,25.158211,2.470079,25.158211,12.472374,0.150000,0.540000,4,-8,4.451418,-7.639004,4.451418,-7.639004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.011233,-1.031785,88.739085,109.190700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557586,1.419912,0.170197,0.014221,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.256790,mpc-p,0,-126.340000,54.885000,-7.671323,-6.531164,-7.620000,-6.745000,-0.051323,0.213836,14.424041,19.425188,2.592058,19.425188,14.424041,0.070000,0.270000,-4,37,-3.889738,58.246350,-3.889738,58.246350,0.000000,-20.885354,0.000000,64.000000,0.000000,0.000000,-27.188784,-7.178817,98.865283,118.067297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558634,1.420089,0.172964,0.016022,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.266697,mpc-p,0,-126.340000,54.885000,-7.523383,-6.411517,-7.460000,-6.625000,-0.063383,0.213483,15.521854,8.325081,1.738204,8.325081,15.521854,0.140000,0.230000,-27,82,-26.707158,112.450000,-26.707158,112.450000,0.000000,-30.089004,0.000000,64.000000,0.000000,0.000000,-18.817863,-10.169549,105.679976,126.466751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573154,1.722895,0.247795,0.028060,0.503517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.276655,mpc-p,0,-126.340000,54.885000,-7.371529,-6.289832,-7.280000,-6.595000,-0.091529,0.305168,16.924615,-0.884349,1.433256,-0.884349,16.924615,-0.060000,0.470000,-16,112,-16.445888,112.450000,-16.445888,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.291433,-8.859138,101.460914,122.603988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547809,1.445098,0.244263,0.019359,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.286658,mpc-p,0,-126.340000,54.885000,-7.215870,-6.166398,-7.110000,-6.615000,-0.105870,0.448602,16.619667,-3.994819,1.921172,-3.994819,16.619667,-0.090000,0.780000,-8,112,-8.027116,112.450000,-8.027116,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.109943,-4.317967,103.915112,126.270475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569306,1.684077,0.332437,0.024597,0.500651,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.296631,mpc-p,0,-126.340000,54.885000,-7.057620,-6.042363,-6.940000,-6.635000,-0.117620,0.592637,15.643833,-2.165131,2.775027,-2.165131,15.643833,-0.100000,0.990000,5,112,4.878948,112.450000,4.878948,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.358196,2.704702,102.187536,126.330744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545770,1.638226,0.306572,0.021191,0.500730,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.306636,mpc-p,0,-126.340000,54.885000,-6.895833,-5.917160,-6.770000,-6.625000,-0.125833,0.707840,14.972947,4.177788,2.531068,4.177788,14.972947,-0.090000,1.050000,15,112,14.997512,112.450000,14.997512,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.401772,7.995707,101.781301,124.430034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564486,1.601066,0.299190,0.016146,0.500434,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.316660,mpc-p,0,-126.340000,54.885000,-6.730787,-5.791184,-6.620000,-6.545000,-0.110787,0.753816,14.119093,9.666852,1.311276,9.666852,14.119093,-0.100000,1.090000,31,112,30.715305,112.450000,30.715305,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.298455,9.477401,95.802156,115.255778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548917,1.732639,0.406928,0.032506,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008231,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.326638,mpc-p,0,-126.340000,54.885000,-6.563665,-5.665491,-6.460000,-6.405000,-0.103665,0.739509,14.241072,16.375708,1.921172,16.375708,14.241072,0.030000,1.080000,19,67,19.343070,58.997863,19.343070,58.997863,0.000000,8.452137,0.000000,64.000000,0.000000,0.000000,-24.374449,6.499867,89.019773,109.049235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570178,1.633860,0.389638,0.021053,0.502095,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.336631,mpc-p,0,-126.340000,54.885000,-6.393565,-5.539544,-6.310000,-6.205000,-0.083565,0.665456,14.850968,22.596648,2.348100,22.596648,14.850968,0.120000,0.910000,6,22,6.326104,17.903410,6.326104,17.903410,0.000000,4.546590,0.000000,64.000000,0.000000,0.000000,-19.286789,-2.143768,92.756752,117.051642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552738,1.770946,0.196992,0.017766,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.346643,mpc-p,0,-126.340000,54.885000,-6.220517,-5.413521,-6.140000,-5.965000,-0.080517,0.551479,16.863625,24.365346,2.775027,24.365346,16.863625,0.120000,0.590000,-10,24,-10.091537,24.066097,-10.091537,24.066097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.940835,-12.882066,100.338465,127.386264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554980,1.417184,0.161309,0.012780,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.356642,mpc-p,0,-126.340000,54.885000,-6.045212,-5.288063,-5.940000,-5.755000,-0.105212,0.466937,17.168573,19.669147,2.226120,19.669147,17.168573,-0.010000,0.480000,0,69,-0.325948,69.162383,-0.325948,69.162383,0.000000,-0.096286,0.000000,64.000000,0.000000,0.000000,-8.073666,-24.363686,100.244760,135.082268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538415,1.426501,0.147079,0.014379,0.500231,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.366642,mpc-p,0,-126.340000,54.885000,-5.867541,-5.163215,-5.770000,-5.615000,-0.097541,0.451785,17.534511,11.313571,1.128308,11.313571,17.534511,-0.060000,0.310000,3,112,3.385095,112.450000,3.385095,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.168208,-34.121954,104.244094,140.659153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539270,1.418074,0.173907,0.012659,0.500335,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.376651,mpc-p,0,-126.340000,54.885000,-5.687551,-5.039133,-5.600000,-5.515000,-0.087551,0.475867,17.473521,7.959143,2.104141,7.959143,17.473521,-0.010000,0.780000,-2,112,-1.996751,112.450000,-1.996751,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.815293,-40.346364,101.128903,135.031328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559349,1.412214,0.205193,0.011746,0.500196,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.386652,mpc-p,0,-126.340000,54.885000,-5.505731,-4.916266,-5.400000,-5.415000,-0.105731,0.498734,16.985604,10.154769,2.043152,10.154769,16.985604,-0.020000,0.920000,4,112,3.738449,112.449996,3.738449,112.449996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.621538,-43.409202,95.199560,125.539543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540330,1.413472,0.228689,0.011826,0.500258,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.396793,mpc-p,0,-126.340000,54.885000,-5.319512,-4.793033,-5.250000,-5.285000,-0.069512,0.491967,15.948781,15.704823,2.348100,15.704823,15.948781,-0.010000,1.040000,19,67,18.914437,60.029873,18.914437,60.029873,0.000000,7.420123,0.000000,64.000000,0.000000,0.000000,-5.199674,-46.568527,85.712810,115.365023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569277,1.427494,0.308688,0.013780,0.500178,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.406653,mpc-p,0,-126.340000,54.885000,-5.136864,-4.674749,-5.070000,-5.085000,-0.066864,0.410251,15.887791,21.986752,2.957996,21.986752,15.887791,0.060000,1.070000,16,22,16.434386,-4.898141,16.434386,-4.898141,0.000000,27.348137,0.000000,64.000000,0.000000,0.000000,-9.247336,-48.408425,79.707847,106.163797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541729,1.412380,0.147040,0.013625,0.500320,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.416654,mpc-p,0,-126.340000,54.885000,-4.950264,-4.556573,-4.920000,-4.865000,-0.030264,0.308427,16.131750,23.328523,1.738204,23.328523,16.131750,0.100000,0.570000,16,17,15.951049,17.405726,15.951049,17.405726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.166418,-50.238204,82.095960,107.701608,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558453,1.416113,0.173438,0.014600,0.500548,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.426785,mpc-p,0,-126.340000,54.885000,-4.760046,-4.438908,-4.740000,-4.665000,-0.020046,0.226092,15.887791,19.486178,1.860183,19.486178,15.887791,0.120000,0.320000,17,62,17.094005,62.860472,17.094005,62.860472,0.000000,-0.454746,0.000000,64.000000,0.000000,0.000000,-13.716537,-52.339963,83.041219,108.648209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559298,1.422410,0.178953,0.014052,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.436670,mpc-p,0,-126.340000,54.885000,-4.573538,-4.326310,-4.570000,-4.515000,-0.003538,0.188690,17.473521,12.045446,1.921172,12.045446,17.473521,0.150000,0.410000,0,107,-0.415234,112.448188,-0.415234,112.448188,0.000000,-5.042462,0.000000,64.000000,0.000000,0.000000,-14.811928,-55.113089,81.742142,108.576570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556685,1.426922,0.276219,0.017683,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.446737,mpc-p,0,-126.340000,54.885000,-4.382947,-4.214113,-4.390000,-4.425000,0.007053,0.210887,17.961438,7.044299,1.677214,7.044299,17.961438,0.050000,0.700000,7,112,6.680394,112.450000,6.680394,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.735647,-58.132636,76.462024,106.543710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542193,1.410243,0.194322,0.014537,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.456780,mpc-p,0,-126.340000,54.885000,-4.192403,-4.104873,-4.190000,-4.335000,-0.002403,0.230127,17.595500,9.788831,2.287110,9.788831,17.595500,0.060000,0.930000,10,85,10.284312,85.065546,10.284312,85.065546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.605240,-59.531202,69.731917,98.050417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555172,1.420631,0.266025,0.014329,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.466783,mpc-p,0,-126.340000,54.885000,-4.002486,-3.998948,-4.020000,-4.215000,0.017514,0.216052,16.192739,14.363051,1.250287,14.363051,16.192739,0.050000,0.920000,29,43,28.801336,42.612294,28.801336,42.612294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.907814,-58.929661,59.880417,83.397933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556425,1.418974,0.190233,0.016130,0.500291,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.476779,mpc-p,0,-126.340000,54.885000,-3.812838,-3.896161,-3.850000,-4.055000,0.037162,0.158839,15.643833,17.656490,1.189297,17.656490,15.643833,0.120000,0.680000,30,26,30.462245,26.100616,30.462245,26.100616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.415499,-55.595198,58.278164,74.394339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556130,1.422251,0.188987,0.014931,0.500324,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.486698,mpc-p,0,-126.340000,54.885000,-3.625081,-3.797392,-3.690000,-3.895000,0.064919,0.097608,15.948781,16.680656,1.372266,16.680656,15.948781,0.220000,0.540000,18,36,17.506896,36.380602,17.506896,36.380602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.856497,-53.384046,57.843459,72.620039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563214,1.432964,0.145760,0.016344,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.496778,mpc-p,0,-126.340000,54.885000,-3.435002,-3.700496,-3.510000,-3.755000,0.074998,0.054504,17.717479,11.313571,1.372266,11.313571,17.717479,0.200000,0.370000,2,81,2.078914,88.250751,2.078914,88.250751,0.000000,-6.870149,0.000000,64.000000,0.000000,0.000000,-29.999805,-52.499891,58.310571,74.296254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557237,1.419193,0.189071,0.016786,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.506742,mpc-p,0,-126.340000,54.885000,-3.248147,-3.608347,-3.320000,-3.675000,0.071853,0.066653,18.815292,5.763517,2.043152,5.763517,18.815292,0.130000,0.530000,-3,112,-3.432147,112.450000,-3.432147,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.566126,-53.296719,56.290624,77.594456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547002,1.416905,0.215895,0.014694,0.500170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.516666,mpc-p,0,-126.340000,54.885000,-3.063337,-3.520310,-3.130000,-3.625000,0.066663,0.104690,18.937271,4.238777,1.860183,4.238777,18.937271,0.060000,0.770000,2,111,1.756406,110.601771,1.756406,110.601771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.666841,-54.789945,53.431185,79.386209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558913,1.417120,0.282010,0.015013,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.526785,mpc-p,0,-126.340000,54.885000,-2.876572,-3.434572,-2.940000,-3.555000,0.063428,0.120428,18.266386,8.203101,1.799193,8.203101,18.266386,0.020000,0.950000,13,66,13.318407,59.200764,13.318407,59.200764,0.000000,6.401007,0.000000,64.000000,0.000000,0.000000,-33.407740,-55.818945,50.153595,75.701800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557961,1.420458,0.311192,0.015822,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.536783,mpc-p,0,-126.340000,54.885000,-2.693973,-3.353989,-2.750000,-3.435000,0.056027,0.081011,18.205396,14.058103,1.311276,14.058103,18.205396,0.060000,0.820000,11,21,11.089223,12.793621,11.089223,12.793621,0.000000,7.808150,0.000000,64.000000,0.000000,0.000000,-39.811433,-54.522007,51.033407,70.119055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554941,1.420594,0.175678,0.015643,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.546791,mpc-p,0,-126.340000,54.885000,-2.513475,-3.277601,-2.570000,-3.295000,0.056525,0.017399,17.778469,15.277895,0.884349,15.277895,17.778469,0.060000,0.510000,15,19,14.897163,18.749362,14.897163,18.749362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.653663,-52.716501,55.278483,73.133755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556836,1.418577,0.176392,0.014659,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.556786,mpc-p,0,-126.340000,54.885000,-2.335767,-3.205702,-2.380000,-3.175000,0.044233,-0.030702,17.656490,10.825654,1.799193,10.825654,17.656490,0.090000,0.290000,9,64,8.951852,66.428537,8.951852,66.428537,0.000000,-2.679174,0.000000,64.000000,0.000000,0.000000,-49.363380,-51.282748,61.461468,78.962496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555655,1.418431,0.178765,0.015521,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.566780,mpc-p,0,-126.340000,54.885000,-2.160969,-3.138331,-2.200000,-3.115000,0.039031,-0.023331,18.388365,3.262944,1.433256,3.262944,18.388365,0.100000,0.370000,-4,109,-4.118442,112.450000,-4.118442,112.450000,0.000000,-3.700638,0.000000,64.000000,0.000000,0.000000,-52.416439,-51.495402,62.702947,84.973920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554547,1.417520,0.215117,0.014430,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.576781,mpc-p,0,-126.340000,54.885000,-1.989260,-3.075555,-2.000000,-3.115000,0.010740,0.039445,19.547167,-2.348100,0.579401,-2.348100,19.547167,0.070000,0.680000,-19,112,-18.796817,112.450000,-18.796817,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.529212,-52.948550,63.371435,92.178338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558377,1.419330,0.241053,0.015585,0.500137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.586778,mpc-p,0,-126.340000,54.885000,-1.821135,-3.017547,-1.810000,-3.105000,-0.011135,0.087453,18.388365,0.396432,1.128308,0.396432,18.388365,0.010000,0.930000,-6,96,-6.475043,95.994282,-6.475043,95.994282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.446266,-54.713279,58.145339,89.322171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555205,1.417608,0.270021,0.015368,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.596645,mpc-p,0,-126.340000,54.885000,-1.658932,-2.965032,-1.620000,-3.075000,-0.038932,0.109968,17.229563,5.458569,1.555235,5.458569,17.229563,-0.030000,0.940000,7,51,7.178074,50.777062,7.178074,50.777062,0.000000,0.217220,0.000000,64.000000,0.000000,0.000000,-62.106209,-55.344340,60.709388,84.506780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562435,1.410384,0.173382,0.013660,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.606707,mpc-p,0,-126.340000,54.885000,-1.497665,-2.916415,-1.450000,-3.005000,-0.047665,0.088585,15.704823,10.032790,1.372266,10.032790,15.704823,-0.020000,0.750000,20,22,19.601945,21.638907,19.601945,21.638907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.320214,-53.110314,62.824930,77.685723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560528,1.408513,0.139866,0.013573,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.616782,mpc-p,0,-126.340000,54.885000,-1.340671,-2.872798,-1.280000,-2.905000,-0.060671,0.032202,15.338885,9.239925,0.823360,9.239925,15.338885,0.030000,0.480000,14,41,14.067789,40.844341,14.067789,40.844341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.720068,-49.806869,66.218996,78.600103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556339,1.416379,0.174851,0.015147,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.626791,mpc-p,0,-126.340000,54.885000,-1.189458,-2.834549,-1.120000,-2.855000,-0.069458,0.020451,14.972947,1.982162,0.823360,1.982162,14.972947,0.080000,0.380000,5,86,4.806434,104.444437,4.806434,104.444437,0.000000,-18.600095,0.000000,64.000000,0.000000,0.000000,-83.842555,-48.827296,67.972462,87.662313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555040,1.418312,0.203592,0.015152,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.636786,mpc-p,0,-126.340000,54.885000,-1.043454,-2.801455,-0.960000,-2.875000,-0.083454,0.073545,15.765812,-4.177788,0.518412,-4.177788,15.765812,0.090000,0.560000,-11,112,-11.190301,112.450000,-11.190301,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.105382,-49.324477,69.718776,96.034476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558068,1.528834,0.281287,0.026040,0.500995,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.646636,mpc-p,0,-126.340000,54.885000,-0.904724,-2.773863,-0.810000,-2.915000,-0.094724,0.141137,15.887791,-5.336590,1.433256,-5.336590,15.887791,0.030000,0.930000,-12,112,-12.452672,112.450000,-12.452672,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.354448,-51.368017,70.881591,101.694690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564907,1.460432,0.306868,0.019779,0.500261,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.656658,mpc-p,0,-126.340000,54.885000,-0.769103,-2.750934,-0.640000,-2.935000,-0.129103,0.184066,16.314719,-1.250287,1.494245,-1.250287,16.314719,0.010000,0.990000,-20,81,-19.748497,80.542266,-19.748497,80.542266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.946219,-53.168458,73.088551,100.609877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550186,1.800706,0.373696,0.036226,0.500655,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008274,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.666637,mpc-p,0,-126.340000,54.885000,-0.639840,-2.733270,-0.480000,-2.915000,-0.159840,0.181730,15.155916,4.665705,1.067318,4.665705,15.155916,-0.020000,1.030000,-12,36,-11.711981,22.659792,-11.711981,22.659792,0.000000,12.882474,0.000000,64.000000,0.000000,0.000000,-95.383741,-54.445861,68.248121,90.503304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556761,1.589183,0.207881,0.019769,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.676651,mpc-p,0,-126.340000,54.885000,-0.516166,-2.720728,-0.330000,-2.855000,-0.186166,0.134272,13.997114,7.654195,1.372266,7.654195,13.997114,-0.040000,0.660000,-3,21,-3.254813,21.332258,-3.254813,21.332258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.318207,-53.818966,73.339161,89.992962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583864,1.737466,0.219732,0.029354,0.502004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.686631,mpc-p,0,-126.340000,54.885000,-0.399182,-2.713386,-0.200000,-2.805000,-0.199182,0.091614,12.411384,4.543725,0.579401,4.543725,12.411384,-0.040000,0.450000,5,57,4.889755,56.999703,4.889755,56.999703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.010559,-51.986038,76.348005,90.790228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550657,1.482530,0.260441,0.023159,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.696669,mpc-p,0,-126.340000,54.885000,-0.288033,-2.711172,-0.070000,-2.805000,-0.218033,0.093828,10.764665,-2.226120,1.128308,-2.226120,10.764665,-0.030000,0.420000,10,102,9.726677,112.449111,9.726677,112.449111,0.000000,-10.449408,0.000000,64.000000,0.000000,0.000000,-111.808526,-50.700897,79.213137,97.148870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550083,1.431338,0.276778,0.014426,0.500369,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.706626,mpc-p,0,-126.340000,54.885000,-0.184436,-2.714063,0.030000,-2.845000,-0.214436,0.130937,9.239925,-6.861330,0.884349,-6.861330,9.239925,0.000000,0.660000,12,112,11.832451,112.450000,11.832451,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.783241,-50.968642,81.778078,107.077427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538995,1.420291,0.208915,0.013869,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.716699,mpc-p,0,-126.340000,54.885000,-0.086590,-2.722096,0.120000,-2.905000,-0.206590,0.182904,7.898153,-6.007476,0.701380,-6.007476,7.898153,0.020000,0.900000,15,102,15.245544,102.284247,15.245544,102.284247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.745782,-52.250727,85.210002,114.208294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558642,1.416073,0.222476,0.013266,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.726695,mpc-p,0,-126.340000,54.885000,0.003443,-2.735090,0.190000,-2.925000,-0.186557,0.189910,6.068465,-0.701380,0.152474,-0.701380,6.068465,0.050000,0.980000,24,57,24.298162,48.087946,24.298162,48.087946,0.000000,9.196301,0.000000,64.000000,0.000000,0.000000,-117.113270,-53.922412,82.809048,111.418174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562944,1.406710,0.200858,0.012957,0.500166,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.736782,mpc-p,0,-126.340000,54.885000,0.086993,-2.753200,0.260000,-2.905000,-0.173007,0.151800,5.519559,4.909663,0.396432,4.909663,5.519559,0.110000,0.790000,19,12,18.766967,10.015107,18.766967,10.015107,0.000000,2.269140,0.000000,64.000000,0.000000,0.000000,-119.182132,-54.361176,81.998907,106.567116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558839,1.421762,0.177687,0.017130,0.500243,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.746699,mpc-p,0,-126.340000,54.885000,0.161843,-2.775816,0.320000,-2.855000,-0.158157,0.079184,5.153621,5.153621,0.335443,5.153621,5.153621,0.160000,0.410000,10,30,10.449693,30.235683,10.449693,30.235683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.085882,-54.238399,84.356943,111.993204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558760,1.407953,0.138957,0.013589,0.500321,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.756708,mpc-p,0,-126.340000,54.885000,0.229954,-2.803390,0.380000,-2.845000,-0.150046,0.041610,5.824507,-1.250287,0.213464,-1.250287,5.824507,0.160000,0.280000,-4,75,-3.626012,88.653222,-3.626012,88.653222,0.000000,-13.417539,0.000000,64.000000,0.000000,0.000000,-121.257209,-55.825897,85.210109,120.211861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559164,1.407508,0.149353,0.013573,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.766784,mpc-p,0,-126.340000,54.885000,0.290870,-2.835858,0.440000,-2.895000,-0.149130,0.059142,5.641538,-7.776174,0.518412,-7.776174,5.641538,0.090000,0.480000,-4,112,-3.865484,112.450000,-3.865484,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.771666,-57.433203,83.709758,122.737280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558063,1.421539,0.229919,0.017006,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.776707,mpc-p,0,-126.340000,54.885000,0.343279,-2.872335,0.490000,-2.975000,-0.146721,0.102665,4.421746,-9.971800,-0.213464,-9.971800,4.421746,0.060000,0.770000,2,112,2.004978,112.450000,2.004978,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.729048,-59.330754,86.181669,126.235848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557457,1.408114,0.212013,0.013852,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.786707,mpc-p,0,-126.340000,54.885000,0.388429,-2.913492,0.530000,-3.045000,-0.141571,0.131508,3.323933,-5.458569,0.701380,-5.458569,3.323933,0.050000,1.010000,8,67,7.606617,58.798363,7.606617,58.798363,0.000000,8.651637,0.000000,64.000000,0.000000,0.000000,-119.326294,-60.765342,87.550195,124.042425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562828,1.406582,0.266953,0.014266,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.796781,mpc-p,0,-126.340000,54.885000,0.426096,-2.959282,0.560000,-3.055000,-0.133904,0.095718,0.518412,1.372266,0.335443,1.372266,0.518412,0.050000,0.850000,28,22,28.414999,8.935147,28.414999,8.935147,0.000000,13.514853,0.000000,64.000000,0.000000,0.000000,-120.340560,-60.583401,83.774172,112.360754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557521,1.418481,0.178526,0.015140,0.502158,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.806630,mpc-p,0,-126.340000,54.885000,0.455313,-3.008094,0.570000,-3.025000,-0.114687,0.016906,0.091484,4.604715,0.152474,4.604715,0.091484,0.100000,0.530000,23,-2,22.988532,-1.754463,22.988532,-1.754463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.630998,-57.304706,82.030970,102.812807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555257,1.417178,0.182037,0.015934,0.500195,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.816708,mpc-p,0,-126.340000,54.885000,0.477435,-3.062038,0.570000,-3.015000,-0.092565,-0.047038,-0.457422,-0.213464,-0.091484,-0.213464,-0.457422,0.190000,0.240000,9,43,8.813433,53.225719,8.813433,53.225719,0.000000,-9.980182,0.000000,64.000000,0.000000,0.000000,-119.336284,-54.404149,88.071767,115.904568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560385,1.409239,0.155932,0.016852,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.826629,mpc-p,0,-126.340000,54.885000,0.491554,-3.118916,0.580000,-3.055000,-0.088446,-0.063916,-0.152474,-7.715185,-0.274453,-7.715185,-0.152474,0.170000,0.250000,-2,88,-1.888787,110.754327,-1.888787,110.754327,0.000000,-22.508790,0.000000,64.000000,0.000000,0.000000,-117.109784,-53.331031,91.889883,127.959611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558838,1.416777,0.216748,0.015745,0.500277,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.836778,mpc-p,0,-126.340000,54.885000,0.498187,-3.180800,0.580000,-3.165000,-0.081813,-0.015800,0.396432,-13.509197,-0.396432,-13.509197,0.396432,0.100000,0.540000,-8,112,-8.076329,112.450000,-8.076329,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.826895,-52.261239,93.976137,135.052132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557279,1.417239,0.227333,0.016353,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.846656,mpc-p,0,-126.340000,54.885000,0.497129,-3.244443,0.580000,-3.285000,-0.082871,0.040557,-0.579401,-11.984457,0.030495,-11.984457,-0.579401,0.060000,0.800000,-2,101,-2.435257,101.376334,-2.435257,101.376334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.707378,-51.673179,95.530119,135.839445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556493,1.420868,0.225427,0.017091,0.500499,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.856712,mpc-p,0,-126.340000,54.885000,0.488529,-3.312504,0.570000,-3.355000,-0.081471,0.042496,-2.409089,-5.336590,-0.030495,-5.336590,-2.409089,0.040000,0.950000,12,56,11.804724,30.066199,11.804724,30.066199,0.000000,26.310135,0.000000,64.000000,0.000000,0.000000,-112.028800,-50.999613,95.011431,129.422134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559864,1.450854,0.192076,0.015093,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.866704,mpc-p,0,-126.340000,54.885000,0.472584,-3.383196,0.550000,-3.365000,-0.077416,-0.018196,-3.201954,2.043152,-0.396432,2.043152,-3.201954,0.020000,0.760000,19,11,18.671309,-23.120898,18.671309,-23.120898,0.000000,34.497232,0.000000,64.000000,0.000000,0.000000,-112.470711,-49.626829,92.104808,118.793554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557073,1.407577,0.144453,0.015394,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.876713,mpc-p,0,-126.340000,54.885000,0.449354,-3.456862,0.520000,-3.335000,-0.070646,-0.121862,-4.360757,4.482736,-0.701380,4.482736,-4.360757,0.070000,0.450000,17,-29,17.191452,-28.684066,17.191452,-28.684066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.426786,-47.441848,85.441758,108.877324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561051,1.407165,0.135962,0.013211,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.886810,mpc-p,0,-126.340000,54.885000,0.418721,-3.533863,0.490000,-3.325000,-0.071279,-0.208863,-3.811850,-1.128308,-0.152474,-1.128308,-3.811850,0.130000,0.090000,-5,16,-4.689691,36.626273,-4.689691,36.626273,0.000000,-20.310339,0.000000,64.000000,0.000000,0.000000,-106.121596,-42.403276,94.694572,120.015665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556633,1.416376,0.187873,0.015237,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.896736,mpc-p,0,-126.340000,54.885000,0.381745,-3.611954,0.460000,-3.395000,-0.078255,-0.216954,-2.531068,-10.703675,-0.396432,-10.703675,-2.531068,0.090000,0.030000,-24,61,-23.573790,112.450000,-23.573790,112.450000,0.000000,-51.134066,0.000000,64.000000,0.000000,0.000000,-99.851229,-37.710531,104.257435,139.638308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552364,1.414544,0.225748,0.015280,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.906781,mpc-p,0,-126.340000,54.885000,0.337595,-3.693196,0.440000,-3.555000,-0.102405,-0.138196,-2.531068,-19.730136,-1.006328,-19.730136,-2.531068,0.040000,0.290000,-31,106,-31.239206,112.450000,-31.239206,112.450000,0.000000,-6.134066,0.000000,64.000000,0.000000,0.000000,-91.926621,-29.637381,107.420398,142.134382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558446,1.414651,0.211040,0.015152,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.916698,mpc-p,0,-126.340000,54.885000,0.287598,-3.775338,0.420000,-3.755000,-0.132402,-0.020338,-2.226120,-22.840606,-0.396432,-22.840606,-2.226120,-0.030000,0.660000,-37,112,-36.783596,112.450000,-36.783596,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.178636,-20.327880,116.814884,148.666335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558756,1.412988,0.208158,0.015891,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.926814,mpc-p,0,-126.340000,54.885000,0.230273,-3.860892,0.390000,-3.945000,-0.159727,0.084108,-3.994819,-18.022427,-0.823360,-18.022427,-3.994819,-0.150000,0.910000,-14,112,-13.683444,112.449852,-13.683444,112.449852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.912698,-10.353300,127.102316,154.004741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566330,1.417253,0.295210,0.015576,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.936783,mpc-p,0,-126.340000,54.885000,0.167806,-3.946694,0.350000,-4.065000,-0.182194,0.118306,-5.885497,-9.788831,0.030495,-9.788831,-5.885497,-0.170000,1.010000,3,67,2.741217,36.371962,2.741217,36.371962,0.000000,31.077890,0.000000,64.000000,0.000000,0.000000,-86.855661,-2.775142,138.542542,163.574946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557180,1.416621,0.291595,0.016587,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.946778,mpc-p,0,-126.340000,54.885000,0.099501,-4.033971,0.280000,-4.105000,-0.180499,0.071029,-7.837164,-0.091484,-0.884349,-0.091484,-7.837164,-0.110000,0.870000,12,22,11.730306,-37.885851,11.730306,-37.885851,0.000000,60.335703,0.000000,64.000000,0.000000,0.000000,-86.938785,-0.095547,133.857018,158.077585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555564,1.416636,0.186170,0.015759,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.956778,mpc-p,0,-126.340000,54.885000,0.025781,-4.122297,0.210000,-4.065000,-0.184219,-0.057297,-8.325081,5.519559,-0.518412,5.519559,-8.325081,-0.040000,0.550000,4,-23,4.149912,-66.786719,4.149912,-66.786719,0.000000,44.236571,0.000000,64.000000,0.000000,0.000000,-84.797568,-3.439215,118.845955,147.110366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556841,1.415698,0.188290,0.015299,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.966736,mpc-p,0,-126.340000,54.885000,-0.052656,-4.211003,0.140000,-4.025000,-0.192656,-0.186003,-7.288257,3.018985,-0.884349,3.018985,-7.288257,-0.010000,0.170000,-17,-24,-16.695067,-23.959899,-16.695067,-23.959899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.180930,-6.499276,115.913567,150.906262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538107,1.407012,0.153248,0.014386,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.976784,mpc-p,0,-126.340000,54.885000,-0.136552,-4.301031,0.070000,-4.055000,-0.206552,-0.246031,-6.922320,-6.007476,-0.579401,-6.007476,-6.922320,-0.030000,-0.020000,-30,21,-30.184227,62.627813,-30.184227,62.627813,0.000000,-41.587712,0.000000,64.000000,0.000000,0.000000,-67.232702,-7.522027,121.687763,164.217533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556897,1.417772,0.187321,0.016337,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.986780,mpc-p,0,-126.340000,54.885000,-0.224387,-4.390854,0.010000,-4.165000,-0.234387,-0.225854,-5.580549,-16.497687,-0.823360,-16.497687,-5.580549,-0.090000,0.000000,-48,66,-47.735564,112.450000,-47.735564,112.450000,0.000000,-46.409899,0.000000,64.000000,0.000000,0.000000,-55.745779,-3.546179,124.109840,165.092140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556564,1.415632,0.207202,0.014711,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.997222,mpc-p,0,-126.340000,54.885000,-0.320398,-4.484693,-0.040000,-4.385000,-0.280398,-0.099693,-5.458569,-25.890086,-1.006328,-25.890086,-5.458569,-0.250000,0.250000,-40,111,-40.423883,112.450000,-40.423883,112.450000,0.000000,-1.409899,0.000000,64.000000,0.000000,0.000000,-46.109988,5.941473,124.221561,159.246566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579950,1.500066,0.266418,0.017941,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.006662,mpc-p,0,-126.340000,54.885000,-0.410576,-4.569300,-0.100000,-4.635000,-0.310576,0.065700,-7.105289,-29.244514,-1.067318,-29.244514,-7.105289,-0.350000,0.640000,-21,112,-21.358395,112.450000,-21.358395,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.588036,18.612498,137.551178,174.064255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545942,1.749304,0.371409,0.039209,0.500777,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.016636,mpc-p,0,-126.340000,54.885000,-0.508959,-4.658219,-0.170000,-4.895000,-0.338959,0.236781,-9.422894,-24.426336,-1.494245,-24.426336,-9.422894,-0.310000,0.900000,-11,112,-10.688823,112.450000,-10.688823,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.039949,33.115327,153.059511,194.971730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562571,1.456797,0.317638,0.018522,0.501762,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.026662,mpc-p,0,-126.340000,54.885000,-0.610658,-4.746863,-0.270000,-5.075000,-0.340658,0.328137,-11.069613,-15.216906,-1.311276,-15.216906,-11.069613,-0.230000,1.020000,-6,84,-5.788523,84.200329,-5.788523,84.200329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.887498,43.963646,159.405816,204.119182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555240,1.784914,0.483958,0.035091,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008372,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.036660,mpc-p,0,-126.340000,54.885000,-0.714455,-4.834283,-0.380000,-5.175000,-0.334455,0.340717,-11.252582,-5.458569,-1.555235,-5.458569,-11.252582,-0.150000,0.960000,-12,39,-12.359975,9.519387,-12.359975,9.519387,0.000000,29.680942,0.000000,64.000000,0.000000,0.000000,-38.755308,47.884669,157.467791,200.914237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553109,1.533575,0.223481,0.019696,0.501118,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.046634,mpc-p,0,-126.340000,54.885000,-0.819937,-4.920276,-0.490000,-5.185000,-0.329937,0.264724,-11.252582,1.311276,-0.640391,1.311276,-11.252582,-0.130000,0.680000,-15,-6,-15.096060,-25.569793,-15.096060,-25.569793,0.000000,19.770121,0.000000,64.000000,0.000000,0.000000,-33.420296,43.655831,146.374869,186.961473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553808,1.472457,0.215064,0.015492,0.500274,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.056708,mpc-p,0,-126.340000,54.885000,-0.927980,-5.005648,-0.590000,-5.165000,-0.337980,0.159352,-10.520706,1.982162,-0.884349,1.982162,-10.520706,-0.130000,0.300000,-25,-3,-24.861588,-2.567512,-24.861588,-2.567512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.687437,36.051871,135.625409,176.282805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560558,1.455789,0.157267,0.014224,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.066697,mpc-p,0,-126.340000,54.885000,-1.036155,-5.088593,-0.680000,-5.175000,-0.356155,0.086407,-9.605862,-3.994819,-1.433256,-3.994819,-9.605862,-0.180000,0.080000,-35,42,-34.506046,65.738796,-34.506046,65.738796,0.000000,-23.306307,0.000000,64.000000,0.000000,0.000000,-14.036428,28.280167,126.184027,171.750187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560397,1.411789,0.159751,0.013769,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.076703,mpc-p,0,-126.340000,54.885000,-1.145107,-5.169752,-0.780000,-5.255000,-0.365107,0.085248,-9.300914,-12.106436,-1.921172,-12.106436,-9.300914,-0.250000,0.170000,-36,87,-36.462228,112.450000,-36.462228,112.450000,0.000000,-25.017512,0.000000,64.000000,0.000000,0.000000,-1.322123,23.317490,116.785121,161.593108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559414,1.407409,0.160128,0.013040,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.086828,mpc-p,0,-126.340000,54.885000,-1.255451,-5.249654,-0.870000,-5.395000,-0.385451,0.145346,-9.849821,-16.802635,-1.494245,-16.802635,-9.849821,-0.320000,0.540000,-29,112,-29.136913,112.450000,-29.136913,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.229758,23.528131,118.908982,159.036283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568615,1.420731,0.220604,0.015175,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.096780,mpc-p,0,-126.340000,54.885000,-1.363570,-5.325816,-0.970000,-5.545000,-0.393570,0.219184,-11.191592,-15.277895,-0.945339,-15.277895,-11.191592,-0.320000,0.800000,-19,112,-18.569400,112.450000,-18.569400,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.158024,27.462020,128.587597,169.968475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557286,1.420167,0.267064,0.015064,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.106698,mpc-p,0,-126.340000,54.885000,-1.470491,-5.399141,-1.090000,-5.655000,-0.380491,0.255859,-12.960290,-8.873987,-1.311276,-8.873987,-12.960290,-0.260000,0.970000,-7,67,-7.236221,54.341283,-7.236221,54.341283,0.000000,13.108717,0.000000,64.000000,0.000000,0.000000,19.006601,31.283912,132.768974,176.512684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555639,1.407839,0.271785,0.014842,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.116782,mpc-p,0,-126.340000,54.885000,-1.577886,-5.470850,-1.210000,-5.685000,-0.367886,0.214150,-12.411384,-0.579401,-2.104141,-0.579401,-12.411384,-0.190000,0.860000,-16,22,-16.003335,-6.685591,-16.003335,-6.685591,0.000000,29.135591,0.000000,64.000000,0.000000,0.000000,24.285070,31.785907,124.359271,168.167189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558103,1.464332,0.179203,0.016308,0.500512,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.126781,mpc-p,0,-126.340000,54.885000,-1.682590,-5.538918,-1.330000,-5.655000,-0.352590,0.116082,-12.655342,4.360757,-1.921172,4.360757,-12.655342,-0.160000,0.550000,-16,-23,-16.304416,-24.519501,-16.304416,-24.519501,0.000000,1.969501,0.000000,64.000000,0.000000,0.000000,35.335950,27.403757,117.677731,154.909599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557703,1.419010,0.176189,0.016450,0.500441,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.136703,mpc-p,0,-126.340000,54.885000,-1.784262,-5.603278,-1.450000,-5.625000,-0.334262,0.021722,-11.923467,1.250287,-1.372266,1.250287,-11.923467,-0.170000,0.170000,-21,22,-21.220231,29.400636,-21.220231,29.400636,0.000000,-6.950636,0.000000,64.000000,0.000000,0.000000,46.575258,25.290424,118.748546,153.798854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558121,1.407627,0.149080,0.015394,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.146789,mpc-p,0,-126.340000,54.885000,-1.884868,-5.665260,-1.570000,-5.655000,-0.314868,-0.010260,-11.984457,-6.800341,-0.945339,-6.800341,-11.984457,-0.190000,0.110000,-20,67,-20.308721,104.259790,-20.308721,104.259790,0.000000,-36.809790,0.000000,64.000000,0.000000,0.000000,59.736745,24.007303,110.851955,142.130353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557321,1.419921,0.202076,0.014714,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.156744,mpc-p,0,-126.340000,54.885000,-1.980976,-5.722846,-1.680000,-5.755000,-0.300976,0.032154,-11.435550,-14.058103,-1.494245,-14.058103,-11.435550,-0.200000,0.340000,-24,112,-24.408261,112.450000,-24.408261,112.450000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,69.985696,26.483174,109.500559,138.828103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539322,1.408571,0.178062,0.014188,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.166786,mpc-p,0,-126.340000,54.885000,-2.074256,-5.777153,-1.790000,-5.895000,-0.284256,0.117847,-11.496540,-16.436698,-1.494245,-16.436698,-11.496540,-0.220000,0.710000,-19,112,-18.701881,112.450000,-18.701881,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.680219,30.055805,115.580252,142.655914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557526,1.421048,0.241727,0.016287,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.176708,mpc-p,0,-126.340000,54.885000,-2.162348,-5.826913,-1.900000,-6.015000,-0.262348,0.188087,-11.740498,-10.886644,-1.555235,-10.886644,-11.740498,-0.190000,0.950000,-13,88,-13.189195,88.285850,-13.189195,88.285850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.558005,35.515742,124.214233,156.193087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558479,1.409485,0.235263,0.014480,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.186818,mpc-p,0,-126.340000,54.885000,-2.247491,-5.873472,-2.020000,-6.075000,-0.227491,0.201528,-12.594353,-3.384923,-1.494245,-3.384923,-12.594353,-0.200000,0.950000,5,43,4.910106,29.270051,4.910106,29.270051,0.000000,14.015799,0.000000,64.000000,0.000000,0.000000,85.100311,39.491758,121.248476,155.303994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567748,1.420745,0.191967,0.015521,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.196729,mpc-p,0,-126.340000,54.885000,-2.325999,-5.914911,-2.130000,-6.065000,-0.195999,0.150089,-11.679509,2.592058,-1.982162,2.592058,-11.679509,-0.120000,0.710000,-3,0,-2.876729,-0.117580,-2.876729,-0.117580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.836812,39.267479,107.805508,139.559463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539854,1.407910,0.140412,0.014558,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.206712,mpc-p,0,-126.340000,54.885000,-2.399675,-5.952299,-2.250000,-6.025000,-0.149675,0.072701,-10.703675,3.506902,-0.884349,3.506902,-10.703675,-0.100000,0.350000,-6,22,-5.782281,21.919543,-5.782281,21.919543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.823394,36.581410,109.560639,131.901067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579181,1.408480,0.141032,0.014302,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.216784,mpc-p,0,-126.340000,54.885000,-2.468106,-5.985475,-2.340000,-6.025000,-0.128106,0.039525,-9.422894,-2.043152,-1.006328,-2.043152,-9.422894,-0.090000,0.210000,-14,67,-14.420316,83.576406,-14.420316,83.576406,0.000000,-16.656863,0.000000,64.000000,0.000000,0.000000,104.387132,34.230318,105.254031,122.231594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555988,1.424714,0.189221,0.015917,0.500461,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.226644,mpc-p,0,-126.340000,54.885000,-2.528957,-6.013412,-2.430000,-6.075000,-0.098957,0.061588,-7.837164,-8.691018,-0.762370,-8.691018,-7.837164,-0.100000,0.380000,-22,112,-21.727214,112.450000,-21.727214,112.450000,0.000000,-0.530457,0.000000,64.000000,0.000000,0.000000,109.261818,32.256637,96.290323,109.103619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555655,1.409732,0.182063,0.014688,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.236736,mpc-p,0,-126.340000,54.885000,-2.584547,-6.037245,-2.490000,-6.155000,-0.094547,0.117755,-6.617372,-10.703675,-0.945339,-10.703675,-6.617372,-0.130000,0.750000,-22,112,-21.752738,112.450000,-21.752738,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.859562,30.623265,93.898402,110.349789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538995,1.408827,0.274080,0.016040,0.500522,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.246776,mpc-p,0,-126.340000,54.885000,-2.632759,-6.056080,-2.550000,-6.205000,-0.082759,0.148920,-6.251434,-4.543725,-0.335443,-4.543725,-6.251434,-0.180000,0.960000,-7,67,-7.303381,63.973003,-7.303381,63.973003,0.000000,3.476997,0.000000,64.000000,0.000000,0.000000,107.884642,29.801215,97.937477,117.757632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555311,1.419247,0.319093,0.015964,0.500452,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.256711,mpc-p,0,-126.340000,54.885000,-2.673138,-6.069844,-2.610000,-6.205000,-0.063138,0.135156,-5.885497,2.836017,-0.518412,2.836017,-5.885497,-0.150000,0.860000,-1,22,-0.770586,13.883037,-0.770586,13.883037,0.000000,8.566963,0.000000,64.000000,0.000000,0.000000,106.764193,29.748712,95.675491,119.036702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561952,1.407653,0.141710,0.014641,0.500243,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.266777,mpc-p,0,-126.340000,54.885000,-2.706281,-6.078771,-2.660000,-6.165000,-0.046281,0.086229,-5.275601,6.617372,-0.762370,6.617372,-5.275601,-0.130000,0.560000,4,10,3.600710,9.639123,3.600710,9.639123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.717182,28.175159,87.037127,108.045901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557104,1.419092,0.175939,0.015069,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.276781,mpc-p,0,-126.340000,54.885000,-2.731137,-6.082574,-2.700000,-6.115000,-0.031137,0.032426,-3.323933,2.957996,-1.250287,2.957996,-3.323933,-0.110000,0.290000,-6,55,-6.416662,63.992645,-6.416662,63.992645,0.000000,-9.353522,0.000000,64.000000,0.000000,0.000000,105.682059,27.535100,82.464002,102.713301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555053,1.428720,0.174407,0.014991,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.286710,mpc-p,0,-126.340000,54.885000,-2.747544,-6.081298,-2.720000,-6.105000,-0.027544,0.023702,-1.738204,-2.957996,-0.701380,-2.957996,-1.738204,-0.080000,0.360000,-18,100,-18.156430,112.445601,-18.156430,112.445601,0.000000,-12.806478,0.000000,64.000000,0.000000,0.000000,108.078269,25.658175,75.124626,86.602472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555274,1.408266,0.225940,0.015131,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.296780,mpc-p,0,-126.340000,54.885000,-2.755487,-6.074825,-2.730000,-6.145000,-0.025487,0.070175,-0.213464,-5.519559,0.579401,-5.519559,-0.213464,-0.100000,0.650000,-20,112,-20.250934,112.450000,-20.250934,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.096209,23.082145,68.092697,80.481308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556842,1.419427,0.215080,0.015482,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.306712,mpc-p,0,-126.340000,54.885000,-2.754481,-6.063300,-2.720000,-6.175000,-0.034481,0.111700,0.518412,-2.470079,0.518412,-2.470079,0.518412,-0.120000,0.900000,-13,81,-13.012914,80.611533,-13.012914,80.611533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.530863,20.945483,67.325459,82.488494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559220,1.408407,0.244480,0.016892,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.316736,mpc-p,0,-126.340000,54.885000,-2.744323,-6.046473,-2.710000,-6.165000,-0.034323,0.118527,0.701380,4.177788,0.213464,4.177788,0.701380,-0.140000,0.870000,2,36,1.955952,32.630960,1.955952,32.630960,0.000000,2.980572,0.000000,64.000000,0.000000,0.000000,97.100231,20.884612,64.565965,81.942762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547623,1.418429,0.178032,0.016514,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.326733,mpc-p,0,-126.340000,54.885000,-2.724828,-6.024485,-2.700000,-6.095000,-0.024828,0.070515,1.311276,8.020133,0.091484,8.020133,1.311276,-0.110000,0.640000,9,20,8.525587,20.447631,8.525587,20.447631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.651299,21.716145,56.826532,77.627221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539817,1.408761,0.150752,0.015652,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.336814,mpc-p,0,-126.340000,54.885000,-2.695496,-5.997048,-2.670000,-6.035000,-0.025496,0.037952,2.043152,6.373413,0.152474,6.373413,2.043152,-0.080000,0.400000,10,57,9.895990,57.040373,9.895990,57.040373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.305292,22.659993,57.333687,78.262755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564959,1.417295,0.171258,0.016268,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.346778,mpc-p,0,-126.340000,54.885000,-2.656790,-5.964748,-2.640000,-5.995000,-0.016790,0.030252,2.957996,1.067318,0.640391,1.067318,2.957996,-0.060000,0.430000,8,102,8.373548,103.543836,8.373548,103.543836,0.000000,-1.503463,0.000000,64.000000,0.000000,0.000000,85.406161,21.829216,54.127078,67.088828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.045132,1.455499,0.226167,0.020894,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008257,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.356659,mpc-p,0,-126.340000,54.885000,-2.608728,-5.927658,-2.610000,-5.995000,0.001272,0.067342,3.933829,-1.921172,0.457422,-1.921172,3.933829,0.000000,0.680000,3,112,2.732662,112.449999,2.732662,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.308605,19.108138,52.961433,62.890061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546990,1.463460,0.274200,0.023646,0.500492,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.367036,mpc-p,0,-126.340000,54.885000,-2.547741,-5.883313,-2.550000,-5.995000,0.002259,0.111687,4.787684,0.884349,1.067318,0.884349,4.787684,0.010000,0.920000,6,81,5.778787,80.938391,5.778787,80.938391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.967093,16.950681,56.064605,66.120909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576924,1.623236,0.290508,0.017574,0.500465,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.376659,mpc-p,0,-126.340000,54.885000,-2.481477,-5.837302,-2.500000,-5.955000,0.018523,0.117698,5.031642,5.763517,0.884349,5.763517,5.031642,0.010000,0.900000,18,46,17.690208,45.826944,17.690208,45.826944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.181148,17.425648,55.398775,66.994165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546222,1.740297,0.248186,0.035545,0.528680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.386641,mpc-p,0,-126.340000,54.885000,-2.402792,-5.784653,-2.440000,-5.875000,0.037208,0.090347,5.885497,9.361904,0.213464,9.361904,5.885497,0.060000,0.690000,19,36,19.292948,35.608426,19.292948,35.608426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.900900,18.196509,54.339589,66.015828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567390,1.612861,0.200512,0.018561,0.500456,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.396627,mpc-p,0,-126.340000,54.885000,-2.313894,-5.727034,-2.370000,-5.795000,0.056106,0.067966,6.922320,8.386070,0.274453,8.386070,6.922320,0.080000,0.500000,20,63,19.711402,63.004797,19.711402,63.004797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.196377,18.027517,55.550286,65.372234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549959,1.511380,0.228010,0.016292,0.500444,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.406709,mpc-p,0,-126.340000,54.885000,-2.213797,-5.663918,-2.290000,-5.725000,0.076203,0.061082,8.264091,5.092632,0.945339,5.092632,8.264091,0.120000,0.500000,13,95,13.355066,95.451983,13.355066,95.451983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.409241,16.322558,52.086699,57.805515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560896,1.414474,0.186870,0.012690,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.416706,mpc-p,0,-126.340000,54.885000,-2.104271,-5.596507,-2.200000,-5.675000,0.095729,0.078493,9.239925,2.836017,1.250287,2.836017,9.239925,0.130000,0.710000,14,103,13.682278,102.910167,13.682278,102.910167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.171395,13.697033,52.268284,56.345525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567051,1.417658,0.204521,0.012439,0.500295,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.426713,mpc-p,0,-126.340000,54.885000,-1.984440,-5.524317,-2.090000,-5.635000,0.105560,0.110683,10.642686,4.604715,1.616224,4.604715,10.642686,0.110000,0.890000,16,80,15.616216,79.629947,15.616216,79.629947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.193022,12.302369,54.861621,59.812625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541973,1.417151,0.178329,0.013792,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.436744,mpc-p,0,-126.340000,54.885000,-1.854134,-5.447322,-1.970000,-5.565000,0.115866,0.117678,12.045446,8.934977,1.189297,8.934977,12.045446,0.140000,0.860000,12,50,12.282292,49.978235,12.282292,49.978235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.142432,12.624559,58.175980,63.857935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559810,1.411432,0.141088,0.014208,0.500439,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.446809,mpc-p,0,-126.340000,54.885000,-1.713222,-5.365519,-1.840000,-5.465000,0.126778,0.099481,13.082270,11.313571,1.128308,11.313571,13.082270,0.130000,0.660000,16,49,15.792661,49.424378,15.792661,49.424378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.069345,12.730074,62.672274,66.893044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558006,1.417480,0.177417,0.014534,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.456777,mpc-p,0,-126.340000,54.885000,-1.563735,-5.280130,-1.700000,-5.355000,0.136265,0.074870,14.424041,10.215758,1.128308,10.215758,14.424041,0.140000,0.560000,13,69,12.647454,69.106159,12.647454,69.106159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.393437,12.056919,60.228817,63.587046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557388,1.423049,0.178855,0.016321,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.466712,mpc-p,0,-126.340000,54.885000,-1.405057,-5.190825,-1.540000,-5.265000,0.134943,0.074175,14.911958,7.410237,1.677214,7.410237,14.911958,0.120000,0.590000,18,94,18.474147,94.380847,18.474147,94.380847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.839798,10.531749,56.758222,59.636100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558581,1.405592,0.155679,0.015545,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.476713,mpc-p,0,-126.340000,54.885000,-1.235707,-5.096822,-1.380000,-5.195000,0.144293,0.098178,17.046594,6.068465,2.226120,6.068465,17.046594,0.160000,0.740000,5,99,4.980720,98.830343,4.980720,98.830343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.434103,8.892478,54.961248,57.471837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539932,1.409803,0.166054,0.014120,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.486780,mpc-p,0,-126.340000,54.885000,-1.055673,-4.998179,-1.190000,-5.115000,0.134327,0.116821,18.449355,9.117946,2.104141,9.117946,18.449355,0.120000,0.870000,6,68,6.398803,67.775929,6.398803,67.775929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.828734,6.985054,58.557844,61.384142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556742,1.518808,0.256311,0.017733,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.496707,mpc-p,0,-126.340000,54.885000,-0.868972,-4.897113,-1.000000,-5.005000,0.131028,0.107887,18.754303,13.021280,2.287110,13.021280,18.754303,0.100000,0.810000,16,42,16.382335,42.288859,16.382335,42.288859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.952408,6.420810,60.416880,63.238252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559842,1.405600,0.145405,0.013694,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.506780,mpc-p,0,-126.340000,54.885000,-0.670429,-4.790855,-0.800000,-4.865000,0.129571,0.074145,19.608157,14.058103,2.104141,14.058103,19.608157,0.110000,0.580000,18,54,17.899925,53.727621,17.899925,53.727621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.074369,6.168526,62.041213,65.302807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557566,1.414834,0.179606,0.015229,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.516778,mpc-p,0,-126.340000,54.885000,-0.464550,-4.681852,-0.590000,-4.745000,0.125450,0.063148,20.949928,11.496540,2.165131,11.496540,20.949928,0.140000,0.500000,9,85,9.418354,84.731778,9.418354,84.731778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.156117,5.012710,62.118332,63.270009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555587,1.482353,0.177373,0.015501,0.502555,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.526711,mpc-p,0,-126.340000,54.885000,-0.251614,-4.570244,-0.370000,-4.645000,0.118386,0.074756,22.291700,9.056956,2.104141,9.056956,22.291700,0.140000,0.650000,4,97,3.711090,97.092442,3.711090,97.092442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.449717,2.412158,60.520062,63.911610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562424,1.405075,0.154715,0.015486,0.500311,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.536784,mpc-p,0,-126.340000,54.885000,-0.027394,-4.453841,-0.140000,-4.545000,0.112606,0.091159,23.023575,9.910810,2.531068,9.910810,23.023575,0.110000,0.860000,9,76,8.909381,76.276776,8.909381,76.276776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.937161,0.165481,61.135577,66.257552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565647,1.415201,0.205240,0.017619,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.546741,mpc-p,0,-126.340000,54.885000,0.202090,-4.335781,0.090000,-4.425000,0.112090,0.089219,22.718627,13.326228,2.592058,13.326228,22.718627,0.100000,0.800000,23,55,22.605755,55.139026,22.605755,55.139026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.776191,-0.237570,62.497624,63.640814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552128,1.412975,0.182623,0.015409,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.556794,mpc-p,0,-126.340000,54.885000,0.441357,-4.213738,0.320000,-4.295000,0.121357,0.081262,21.742793,14.850968,2.287110,14.850968,21.742793,0.140000,0.660000,36,56,36.289909,56.143474,36.289909,56.143474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.989307,-0.096963,63.045119,63.142844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557748,1.414762,0.179802,0.014962,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.566735,mpc-p,0,-126.340000,54.885000,0.685120,-4.090404,0.550000,-4.165000,0.135120,0.074596,21.559824,14.302062,1.799193,14.302062,21.559824,0.240000,0.580000,34,70,34.251487,69.733451,34.251487,69.733451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.829640,-0.532683,64.079685,62.165717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539127,1.403973,0.148253,0.014831,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.576832,mpc-p,0,-126.340000,54.885000,0.939610,-3.962627,0.790000,-4.025000,0.149610,0.062373,23.511492,13.509197,1.799193,13.509197,23.511492,0.300000,0.620000,17,74,16.761123,74.315073,16.761123,74.315073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.857994,-2.010543,66.219557,63.010479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565142,1.414331,0.179802,0.015964,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.586780,mpc-p,0,-126.340000,54.885000,1.196759,-3.834448,1.030000,-3.895000,0.166759,0.060552,24.731284,12.411384,2.348100,12.411384,24.731284,0.280000,0.670000,14,81,14.189070,80.688363,14.189070,80.688363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.552449,-2.875652,67.001799,65.563354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558062,1.413170,0.177664,0.015022,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.596780,mpc-p,0,-126.340000,54.885000,1.461251,-3.703500,1.300000,-3.775000,0.161251,0.071500,25.829097,13.326228,2.592058,13.326228,25.829097,0.230000,0.720000,16,72,16.254564,71.754769,16.254564,71.754769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.691508,-3.771692,64.972541,64.411028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555056,1.415392,0.178860,0.014423,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.606783,mpc-p,0,-126.340000,54.885000,1.731451,-3.570582,1.570000,-3.635000,0.161451,0.064418,26.621961,14.180083,2.104141,14.180083,26.621961,0.200000,0.720000,19,65,19.090005,64.998657,19.090005,64.998657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.947410,-3.941497,65.093712,63.080198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557274,1.411961,0.176924,0.015571,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.616745,mpc-p,0,-126.340000,54.885000,2.005671,-3.436493,1.840000,-3.495000,0.165671,0.058507,27.048889,15.155916,1.921172,15.155916,27.048889,0.200000,0.650000,21,64,21.374939,63.883199,21.374939,63.883199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.988013,-4.323282,65.099778,62.411247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546570,1.409265,0.180688,0.015959,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.626784,mpc-p,0,-126.340000,54.885000,2.286791,-3.299799,2.130000,-3.345000,0.156791,0.045201,27.536805,15.094927,2.348100,15.094927,27.536805,0.200000,0.640000,21,65,21.101485,65.346730,21.101485,65.346730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.909009,-5.140191,64.736879,62.205021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556472,1.411175,0.178374,0.015584,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.636782,mpc-p,0,-126.340000,54.885000,2.571031,-3.162309,2.410000,-3.195000,0.161031,0.032691,28.268681,13.509197,2.836017,13.509197,28.268681,0.180000,0.620000,21,80,21.430275,80.074725,21.430275,80.074725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.817333,-5.646632,65.146203,63.203308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556801,1.409109,0.180860,0.015819,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.646780,mpc-p,0,-126.340000,54.885000,2.859125,-3.023625,2.700000,-3.065000,0.159125,0.041375,29.610452,12.228415,2.226120,12.228415,29.610452,0.160000,0.680000,16,88,15.851579,87.608510,15.851579,87.608510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.790191,-6.819220,64.646034,66.323085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556756,1.409554,0.194068,0.015161,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.656734,mpc-p,0,-126.340000,54.885000,3.149272,-2.884567,3.010000,-2.945000,0.139272,0.060433,31.074202,12.411384,2.165131,12.411384,31.074202,0.240000,0.720000,-5,85,-5.355677,85.159133,-5.355677,85.159133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.210527,-7.683200,65.561178,69.078618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547497,1.407510,0.192433,0.014732,0.500146,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.666655,mpc-p,0,-126.340000,54.885000,3.441280,-2.745175,3.330000,-2.815000,0.111280,0.069825,31.867067,14.485031,2.043152,14.485031,31.867067,0.120000,0.810000,3,61,3.001479,61.441446,3.001479,61.441446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.253193,-8.684274,63.590560,70.635816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540146,1.399326,0.143210,0.015524,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.676789,mpc-p,0,-126.340000,54.885000,3.742000,-2.602142,3.660000,-2.675000,0.082000,0.072858,30.647275,14.607010,2.165131,14.607010,30.647275,0.110000,0.700000,16,70,16.185821,70.119657,16.185821,70.119657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.820017,-8.866311,63.126477,65.394421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566798,1.407928,0.176712,0.013954,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.686786,mpc-p,0,-126.340000,54.885000,4.040613,-2.460565,3.970000,-2.545000,0.070613,0.084435,30.586285,13.265238,1.677214,13.265238,30.586285,0.130000,0.690000,17,84,16.923019,84.356152,16.923019,84.356152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.315575,-10.509074,58.167219,63.283366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556227,1.406331,0.176917,0.014716,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.696784,mpc-p,0,-126.340000,54.885000,4.340662,-2.318695,4.290000,-2.415000,0.050662,0.096305,29.366493,11.252582,1.555235,11.252582,29.366493,0.140000,0.740000,26,99,26.483206,98.945186,26.483206,98.945186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.544348,-12.390835,57.232023,64.976328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.014241,1.622582,0.242954,0.029449,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008420,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.706662,mpc-p,0,-126.340000,54.885000,4.638023,-2.178416,4.580000,-2.305000,0.058023,0.126584,28.878577,10.276748,1.189297,10.276748,28.878577,0.180000,0.830000,29,103,28.715776,102.711399,28.715776,102.711399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.353021,-13.916048,57.530375,65.241047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547743,1.425269,0.256250,0.019431,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.716635,mpc-p,0,-126.340000,54.885000,4.938702,-2.036829,4.860000,-2.195000,0.078702,0.158171,27.475816,12.106436,2.043152,12.106436,27.475816,0.160000,0.950000,47,80,47.274645,80.439856,47.274645,80.439856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.500279,-15.404586,59.822846,67.117915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565854,1.623195,0.240477,0.020844,0.500367,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.726628,mpc-p,0,-126.340000,54.885000,5.239948,-1.895164,5.140000,-2.055000,0.099948,0.159836,27.475816,14.241072,1.555235,14.241072,27.475816,0.390000,0.880000,22,68,22.384089,67.668584,22.384089,67.668584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.334056,-15.026452,66.494298,66.859141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546065,1.618279,0.260897,0.023772,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.736643,mpc-p,0,-126.340000,54.885000,5.541361,-1.753538,5.430000,-1.905000,0.111361,0.151462,28.390660,15.887791,1.433256,15.887791,28.390660,0.350000,0.750000,19,65,18.805511,64.755281,18.805511,64.755281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.144500,-16.333321,68.078844,71.572791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602005,1.752682,0.222648,0.027279,0.500752,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.746636,mpc-p,0,-126.340000,54.885000,5.841117,-1.612733,5.720000,-1.775000,0.121117,0.162267,28.817587,14.302062,1.677214,14.302062,28.817587,0.270000,0.690000,24,84,24.360079,84.176630,24.360079,84.176630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.122083,-17.786973,62.864179,67.871436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567926,1.742362,0.237821,0.029686,0.500829,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.756633,mpc-p,0,-126.340000,54.885000,6.139525,-1.472524,6.010000,-1.655000,0.129525,0.182476,29.305504,11.252582,1.433256,11.252582,29.305504,0.240000,0.730000,23,108,23.050889,108.451008,23.050889,108.451008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.000473,-19.922270,59.263544,68.159607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570741,1.614102,0.254530,0.024467,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.766632,mpc-p,0,-126.340000,54.885000,6.436083,-1.333066,6.310000,-1.545000,0.126083,0.211934,29.183525,10.093779,1.494245,10.093779,29.183525,0.260000,0.860000,19,110,19.327318,110.068736,19.327318,110.068736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.488837,-22.193311,58.789295,70.587711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558745,1.591998,0.300643,0.023873,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.776661,mpc-p,0,-126.340000,54.885000,6.731109,-1.194124,6.620000,-1.435000,0.111109,0.240876,29.976389,12.289405,1.860183,12.289405,29.976389,0.250000,0.980000,11,83,11.172157,83.435728,11.172157,83.435728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.210971,-23.822064,59.277886,71.549455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559453,1.464417,0.350018,0.025863,0.500504,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.786627,mpc-p,0,-126.340000,54.885000,7.021467,-1.057087,6.920000,-1.295000,0.101467,0.237913,29.732431,15.765812,1.189297,15.765812,29.732431,0.220000,0.920000,15,58,14.960983,58.198725,14.960983,58.198725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.306363,-24.693389,58.784369,69.684606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569839,1.672313,0.268428,0.032948,0.500705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.796636,mpc-p,0,-126.340000,54.885000,7.309765,-0.920636,7.230000,-1.135000,0.079765,0.214364,29.915400,17.473521,1.433256,17.473521,29.915400,0.190000,0.750000,15,56,14.622405,56.027466,14.622405,56.027466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.588014,-26.139445,58.120115,70.813663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576327,1.791863,0.209653,0.033503,0.500989,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.806637,mpc-p,0,-126.340000,54.885000,7.594135,-0.785562,7.540000,-0.975000,0.054135,0.189438,29.488473,16.558677,0.945339,16.558677,29.488473,0.200000,0.620000,13,73,12.766598,73.009372,12.766598,73.009372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.461792,-28.380932,54.108655,71.399897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594664,1.746740,0.218322,0.031866,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.816641,mpc-p,0,-126.340000,54.885000,7.874465,-0.651822,7.840000,-0.835000,0.034465,0.183178,30.037379,13.387218,0.701380,13.387218,30.037379,0.180000,0.650000,5,96,5.382226,96.113899,5.382226,96.113899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.170761,-30.549335,52.033608,69.638141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587900,1.470410,0.225362,0.027309,0.500958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.826631,mpc-p,0,-126.340000,54.885000,8.149898,-0.519731,8.140000,-0.725000,0.009898,0.205269,29.427483,10.947634,1.006328,10.947634,29.427483,0.150000,0.780000,8,107,7.840718,106.867362,7.840718,106.867362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.652191,-32.402429,51.406868,69.427392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566292,1.650899,0.229201,0.016334,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.836645,mpc-p,0,-126.340000,54.885000,8.421036,-0.388900,8.430000,-0.605000,-0.008964,0.216100,29.061545,12.533363,1.372266,12.533363,29.061545,0.130000,0.910000,9,83,9.172444,82.840469,9.172444,82.840469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.741731,-34.080552,52.228153,68.795347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541049,1.413136,0.226200,0.013807,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.846712,mpc-p,0,-126.340000,54.885000,8.688294,-0.259019,8.720000,-0.465000,-0.031706,0.205981,28.024722,15.338885,0.762370,15.338885,28.024722,0.120000,0.890000,15,58,15.158994,58.468470,15.158994,58.468470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.523552,-34.483619,53.493903,66.238915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558253,1.401537,0.148193,0.013287,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.856708,mpc-p,0,-126.340000,54.885000,8.947986,-0.131779,9.000000,-0.295000,-0.052014,0.163221,25.768107,17.412531,0.457422,17.412531,25.768107,0.130000,0.740000,30,49,29.632644,49.212911,29.632644,49.212911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.184303,-34.486207,55.769772,66.398868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564035,1.404153,0.145220,0.013774,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.866712,mpc-p,0,-126.340000,54.885000,9.201882,-0.006220,9.250000,-0.135000,-0.048118,0.128780,23.999408,16.131750,0.457422,16.131750,23.999408,0.160000,0.600000,39,68,38.690322,67.865942,38.690322,67.865942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.384390,-33.984169,57.428367,66.702471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562418,1.430365,0.172050,0.015146,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.876659,mpc-p,0,-126.340000,54.885000,9.448073,0.116807,9.500000,-0.005000,-0.051927,0.121807,23.633471,12.777322,0.274453,12.777322,23.633471,0.280000,0.570000,21,97,21.325960,96.867922,21.325960,96.867922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.108602,-33.761917,53.434795,63.562110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539635,1.403100,0.161033,0.013234,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.886788,mpc-p,0,-126.340000,54.885000,9.692063,0.240183,9.740000,0.115000,-0.047937,0.125183,23.328523,10.825654,0.457422,10.825654,23.328523,0.290000,0.750000,15,97,14.946551,96.730040,14.946551,96.730040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.316224,-34.425248,46.732169,60.067642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568730,1.408404,0.205786,0.015962,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.896783,mpc-p,0,-126.340000,54.885000,9.925856,0.359981,9.980000,0.235000,-0.054144,0.124981,22.779616,12.167426,0.518412,12.167426,22.779616,0.260000,0.880000,17,72,16.568874,72.231020,16.568874,72.231020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.478175,-34.591637,44.295517,54.666241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558243,1.409243,0.197646,0.014513,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.906731,mpc-p,0,-126.340000,54.885000,10.151466,0.477292,10.210000,0.385000,-0.058534,0.092292,21.376856,15.338885,0.518412,15.338885,21.376856,0.210000,0.810000,30,47,30.051792,46.758069,30.051792,46.758069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.897352,-33.698681,43.931908,49.534821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540854,1.398774,0.146910,0.014766,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.916794,mpc-p,0,-126.340000,54.885000,10.372190,0.593954,10.430000,0.545000,-0.057810,0.048954,20.766960,16.741646,0.213464,16.741646,20.766960,0.200000,0.630000,33,45,32.572785,44.714642,32.572785,44.714642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.133971,-32.000885,49.733891,53.244737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567322,1.440848,0.174559,0.015550,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.926778,mpc-p,0,-126.340000,54.885000,10.583573,0.707725,10.640000,0.685000,-0.056427,0.022725,20.035084,14.546020,0.213464,14.546020,20.035084,0.300000,0.520000,20,68,19.638751,68.288868,19.638751,68.288868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.479687,-30.308828,49.600212,54.292663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558227,1.409092,0.173393,0.015117,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.936785,mpc-p,0,-126.340000,54.885000,10.787591,0.819752,10.850000,0.815000,-0.062409,0.004752,20.462012,10.337738,0.030495,10.337738,20.462012,0.270000,0.570000,10,95,9.669523,95.450508,9.669523,95.450508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.446150,-28.939845,43.705738,49.226122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558683,1.407693,0.187834,0.015704,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.946782,mpc-p,0,-126.340000,54.885000,10.983371,0.929663,11.050000,0.905000,-0.066629,0.024663,19.974095,8.386070,0.152474,8.386070,19.974095,0.220000,0.730000,10,98,10.403566,98.186637,10.403566,98.186637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.068504,-28.417890,40.834544,46.982953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558807,1.406751,0.195351,0.014156,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.956780,mpc-p,0,-126.340000,54.885000,11.171006,1.037603,11.250000,0.995000,-0.078994,0.042603,18.876282,9.971800,0.640391,9.971800,18.876282,0.130000,0.860000,23,74,23.022111,73.541843,23.022111,73.541843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.995790,-28.013071,39.558386,42.639120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557432,1.418912,0.200078,0.016961,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.966784,mpc-p,0,-126.340000,54.885000,11.350417,1.143626,11.440000,1.115000,-0.089583,0.028626,17.534511,12.350394,0.152474,12.350394,17.534511,0.160000,0.810000,24,54,24.471619,54.342068,24.471619,54.342068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.428051,-26.672819,42.314194,41.450714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554697,1.407450,0.175722,0.015795,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.976780,mpc-p,0,-126.340000,54.885000,11.521245,1.247611,11.620000,1.235000,-0.098755,0.012611,16.741646,13.753155,-0.518412,13.753155,16.741646,0.200000,0.670000,19,51,19.290990,51.382214,19.290990,51.382214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.172918,-24.800314,45.468342,44.156899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557582,1.405936,0.174502,0.014390,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.986712,mpc-p,0,-126.340000,54.885000,11.682536,1.349030,11.800000,1.365000,-0.117464,-0.015970,16.985604,11.862478,-0.213464,11.862478,16.985604,0.210000,0.570000,6,71,6.226717,70.873285,6.226717,70.873285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.616720,-22.210498,45.533687,43.364736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558409,1.398372,0.140738,0.014789,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.996779,mpc-p,0,-126.340000,54.885000,11.837365,1.449937,11.970000,1.455000,-0.132635,-0.005063,16.924615,8.569039,-0.335443,8.569039,16.924615,0.160000,0.590000,1,96,1.411316,95.657460,1.411316,95.657460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.832790,-19.698741,42.558872,40.660135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558094,1.407373,0.188887,0.014842,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.006780,mpc-p,0,-126.340000,54.885000,11.982460,1.548318,12.140000,1.535000,-0.157540,0.013318,15.765812,6.678361,0.030495,6.678361,15.765812,0.090000,0.750000,8,98,8.356897,97.783168,8.356897,97.783168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.709766,-18.492880,41.273550,40.117026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557211,1.407673,0.199418,0.015193,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.016780,mpc-p,0,-126.340000,54.885000,12.118855,1.644904,12.300000,1.615000,-0.181145,0.029904,14.850968,7.654195,0.030495,7.654195,14.850968,0.070000,0.870000,9,79,9.110115,79.006813,9.110115,79.006813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.316280,-17.766523,40.303728,36.316528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555527,1.407031,0.200821,0.015354,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.026713,mpc-p,0,-126.340000,54.885000,12.245706,1.739116,12.450000,1.705000,-0.204294,0.034116,13.143259,10.520706,0.091484,10.520706,13.143259,0.080000,0.820000,14,58,13.837717,58.084300,13.837717,58.084300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.643321,-16.169864,40.295829,32.834038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559979,1.399184,0.140506,0.015090,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.036778,mpc-p,0,-126.340000,54.885000,12.365493,1.832897,12.580000,1.815000,-0.214507,0.017897,11.496540,11.557530,-0.396432,11.557530,11.496540,0.110000,0.710000,17,56,16.607456,55.516500,16.607456,55.516500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.814774,-13.675849,43.608975,34.144776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557104,1.407539,0.177594,0.015066,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.046779,mpc-p,0,-126.340000,54.885000,12.475816,1.924466,12.700000,1.915000,-0.224184,0.009466,10.398727,10.337738,-0.274453,10.337738,10.398727,0.110000,0.620000,18,71,17.526249,71.203475,17.526249,71.203475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.223581,-11.023507,43.425773,35.337304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556323,1.406344,0.172860,0.015374,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.056666,mpc-p,0,-126.340000,54.885000,12.576390,2.013465,12.820000,1.995000,-0.243610,0.018465,9.910810,6.556382,0.274453,6.556382,9.910810,0.150000,0.630000,6,101,5.671792,101.141305,5.671792,101.141305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.307372,-8.909680,39.295926,31.100475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556709,1.449081,0.239338,0.020378,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.066658,mpc-p,0,-126.340000,54.885000,12.669542,2.101963,12.920000,2.055000,-0.250458,0.046963,9.361904,3.994819,-0.396432,3.994819,9.361904,0.130000,0.790000,2,110,1.511502,110.451879,1.511502,110.451879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.283885,-8.355554,38.753284,36.619507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547518,1.421538,0.261223,0.015511,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.076705,mpc-p,0,-126.340000,54.885000,12.754677,2.189553,13.020000,2.105000,-0.265323,0.084553,8.081122,5.946486,-0.274453,5.946486,8.081122,0.070000,1.000000,10,78,10.060376,78.497922,10.060376,78.497922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.463097,-8.401915,39.281833,37.521071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561667,1.407045,0.277707,0.013817,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.086711,mpc-p,0,-126.340000,54.885000,12.831074,2.275486,13.090000,2.195000,-0.258926,0.080486,6.739351,9.239925,-0.518412,9.239925,6.739351,0.060000,0.890000,17,59,17.264305,58.507488,17.264305,58.507488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.749038,-6.724227,44.056443,36.959408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562247,1.400917,0.140402,0.012833,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.096706,mpc-p,0,-126.340000,54.885000,12.899139,2.360107,13.150000,2.295000,-0.250861,0.065107,4.665705,10.459717,-0.152474,10.459717,4.665705,0.090000,0.740000,25,59,25.327042,59.062703,25.327042,59.062703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.334747,-4.817948,47.114717,42.553704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557354,1.402863,0.142022,0.013699,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.106777,mpc-p,0,-126.340000,54.885000,12.959528,2.444239,13.210000,2.395000,-0.250472,0.049239,3.750861,9.422894,-0.030495,9.422894,3.750861,0.160000,0.640000,17,75,16.742006,74.644707,16.742006,74.644707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.700591,-3.650579,44.574429,41.105434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559260,1.413886,0.180972,0.014934,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.116779,mpc-p,0,-126.340000,54.885000,13.011514,2.526758,13.250000,2.475000,-0.238486,0.051758,3.445913,6.495393,-0.274453,6.495393,3.445913,0.180000,0.660000,8,97,7.526358,96.930897,7.526358,96.930897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.396089,-2.678143,39.934413,39.021490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560172,1.418267,0.230955,0.016948,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.126707,mpc-p,0,-126.340000,54.885000,13.055409,2.607742,13.290000,2.535000,-0.234591,0.072742,3.445913,4.787684,0.152474,4.787684,3.445913,0.160000,0.790000,0,101,-0.009806,101.363654,-0.009806,101.363654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.678045,-2.298981,37.746125,39.487817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565621,1.403204,0.168739,0.015069,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.136782,mpc-p,0,-126.340000,54.885000,13.092292,2.689089,13.320000,2.605000,-0.227708,0.084089,1.921172,6.129455,-0.213464,6.129455,1.921172,0.090000,0.890000,14,82,13.553834,81.980883,13.553834,81.980883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.702576,-1.462785,36.734091,37.241919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556519,1.413588,0.293214,0.014437,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.146778,mpc-p,0,-126.340000,54.885000,13.121449,2.769056,13.340000,2.685000,-0.218551,0.084056,0.396432,8.934977,0.518412,8.934977,0.396432,0.080000,0.870000,23,60,22.694353,59.545741,22.694353,59.545741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.691542,-0.266919,38.273616,34.744876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557241,1.413255,0.178526,0.015131,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.156781,mpc-p,0,-126.340000,54.885000,13.143419,2.848437,13.340000,2.785000,-0.196581,0.063437,-1.128308,10.703675,0.030495,10.703675,-1.128308,0.130000,0.730000,25,55,25.076308,54.789284,25.076308,54.789284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.896446,1.065725,43.121504,45.776761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557548,1.416798,0.179120,0.015733,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.166784,mpc-p,0,-126.340000,54.885000,13.158398,2.927278,13.340000,2.885000,-0.181602,0.042278,-1.311276,9.483883,0.091484,9.483883,-1.311276,0.190000,0.620000,12,72,12.248226,72.348508,12.248226,72.348508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.761521,2.423871,43.918144,50.208343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557286,1.414443,0.178078,0.015204,0.500159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.176780,mpc-p,0,-126.340000,54.885000,13.166610,3.005629,13.330000,2.965000,-0.163390,0.040629,-1.494245,6.800341,0.579401,6.800341,-1.494245,0.160000,0.650000,9,92,8.823467,91.857915,8.823467,91.857915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.193385,3.690582,40.839297,47.272427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557276,1.414585,0.191813,0.016008,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.186708,mpc-p,0,-126.340000,54.885000,13.168316,3.083113,13.320000,3.035000,-0.151684,0.048113,-1.250287,5.641538,0.030495,5.641538,-1.250287,0.140000,0.760000,1,93,1.288153,92.669853,1.288153,92.669853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.413519,4.292007,38.218919,44.308894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561288,1.402650,0.150149,0.013433,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.196782,mpc-p,0,-126.340000,54.885000,13.163723,3.161485,13.310000,3.105000,-0.146277,0.056485,-1.616224,6.251434,0.152474,6.251434,-1.616224,0.060000,0.900000,7,75,6.667844,75.454324,6.667844,75.454324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.618922,5.311613,37.883353,42.597102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558343,1.412719,0.192911,0.014956,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.206659,mpc-p,0,-126.340000,54.885000,13.153283,3.238183,13.290000,3.185000,-0.136717,0.053183,-3.323933,8.203101,-0.152474,8.203101,-3.323933,0.050000,0.810000,17,67,17.401656,66.578874,17.401656,66.578874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.736676,6.871148,38.094453,43.809205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539366,1.401201,0.148170,0.014269,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.216712,mpc-p,0,-126.340000,54.885000,13.136881,3.316197,13.270000,3.285000,-0.133119,0.031197,-3.445913,9.544873,0.335443,9.544873,-3.445913,0.090000,0.740000,8,60,8.201785,59.908530,8.201785,59.908530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.411856,7.567102,39.169111,45.904155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564199,1.402268,0.147376,0.014378,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.226656,mpc-p,0,-126.340000,54.885000,13.115180,3.393416,13.240000,3.385000,-0.124820,0.008416,-3.384923,9.666852,0.274453,9.666852,-3.384923,0.100000,0.660000,0,64,-0.369963,64.145201,-0.369963,64.145201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.626675,8.191387,41.363125,53.306237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540599,1.401873,0.142125,0.014910,0.500164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.236785,mpc-p,0,-126.340000,54.885000,13.087755,3.472195,13.210000,3.475000,-0.122245,-0.002805,-2.714037,8.081122,0.335443,8.081122,-2.714037,0.060000,0.650000,-9,78,-8.589172,77.576998,-8.589172,77.576998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.601659,8.643206,40.545524,52.411822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557196,1.411061,0.179251,0.014109,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.246730,mpc-p,0,-126.340000,54.885000,13.055870,3.549768,13.180000,3.555000,-0.124130,-0.005232,-3.262944,6.312424,0.518412,6.312424,-3.262944,0.030000,0.690000,-7,90,-7.325845,89.540656,-7.325845,89.540656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.606509,8.622440,38.658618,49.001326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546839,1.401338,0.144511,0.015659,0.500148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.256785,mpc-p,0,-126.340000,54.885000,13.018913,3.628507,13.150000,3.615000,-0.131087,0.013507,-4.116798,5.885497,0.396432,5.885497,-4.116798,0.000000,0.790000,-2,87,-2.254154,87.204424,-2.254154,87.204424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.019134,8.176757,36.541184,46.679684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556451,1.411927,0.188665,0.015465,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.266780,mpc-p,0,-126.340000,54.885000,12.977745,3.707161,13.110000,3.705000,-0.132255,0.002161,-4.360757,8.264091,0.396432,8.264091,-4.360757,-0.010000,0.840000,-3,63,-2.627980,63.029924,-2.627980,63.029924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.349649,7.660322,36.982674,46.277439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557196,1.411462,0.178032,0.014396,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.276706,mpc-p,0,-126.340000,54.885000,12.932759,3.785731,13.080000,3.795000,-0.147241,-0.009269,-5.275601,10.215758,0.518412,10.215758,-5.275601,0.000000,0.760000,-1,53,-1.338036,53.005499,-1.338036,53.005499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.457415,8.115669,44.977217,56.344874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556884,1.486344,0.152228,0.019852,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.286664,mpc-p,0,-126.340000,54.885000,12.883792,3.865073,13.030000,3.895000,-0.146208,-0.029927,-4.543725,10.581696,0.274453,10.581696,-4.543725,-0.010000,0.640000,-10,59,-10.337168,59.433740,-10.337168,59.433740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.463192,8.573339,48.243881,61.474705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563165,1.410941,0.182646,0.015970,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.296784,mpc-p,0,-126.340000,54.885000,12.830357,3.946320,12.980000,3.995000,-0.149643,-0.048680,-5.336590,8.203101,0.518412,8.203101,-5.336590,-0.010000,0.590000,-9,83,-9.344388,83.097428,-9.344388,83.097428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.972073,8.781212,49.569860,60.912997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555187,1.411116,0.172140,0.014767,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.306708,mpc-p,0,-126.340000,54.885000,12.774629,4.026650,12.940000,4.065000,-0.165371,-0.038350,-5.214611,6.495393,0.030495,6.495393,-5.214611,-0.030000,0.690000,-13,91,-13.465436,91.225785,-13.465436,91.225785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.989250,8.216145,45.657491,55.956978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562678,1.401383,0.147500,0.014940,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.316787,mpc-p,0,-126.340000,54.885000,12.714921,4.108959,12.890000,4.145000,-0.175079,-0.036041,-4.970653,6.678361,0.457422,6.678361,-4.970653,-0.050000,0.810000,-17,80,-17.348088,80.442633,-17.348088,80.442633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.367108,7.697916,45.024955,55.147503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556555,1.415534,0.175964,0.015972,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.326785,mpc-p,0,-126.340000,54.885000,12.652860,4.191369,12.850000,4.225000,-0.197140,-0.033631,-5.580549,9.727842,0.579401,9.727842,-5.580549,-0.070000,0.820000,-13,55,-13.473218,55.429217,-13.473218,55.429217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.459441,7.614212,46.420692,55.954194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556469,1.407885,0.174054,0.014962,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.336709,mpc-p,0,-126.340000,54.885000,12.588711,4.273970,12.790000,4.335000,-0.201289,-0.061030,-6.312424,11.313571,0.457422,11.313571,-6.312424,-0.110000,0.710000,-4,50,-3.835830,49.789883,-3.835830,49.789883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.165325,8.449867,51.122195,64.373672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560842,1.399703,0.145002,0.015232,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.346711,mpc-p,0,-126.340000,54.885000,12.521728,4.358068,12.740000,4.445000,-0.218272,-0.086932,-7.105289,11.618519,0.518412,11.618519,-7.105289,-0.090000,0.590000,-2,57,-2.359233,56.964973,-2.359233,56.964973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.464341,8.825986,51.353234,65.995848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558806,1.399309,0.141652,0.014769,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.356740,mpc-p,0,-126.340000,54.885000,12.452464,4.443267,12.670000,4.555000,-0.217536,-0.111733,-6.312424,9.178935,0.396432,9.178935,-6.312424,-0.080000,0.580000,-13,77,-13.253229,77.038545,-13.253229,77.038545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.266158,8.729026,51.814647,64.008892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554403,1.406443,0.177020,0.014442,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.366654,mpc-p,0,-126.340000,54.885000,12.382139,4.528384,12.610000,4.635000,-0.227861,-0.106616,-6.556382,7.105289,0.396432,7.105289,-6.556382,-0.070000,0.660000,-17,89,-16.759882,89.460480,-16.759882,89.460480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.343212,8.078281,51.068314,60.427686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582827,1.419031,0.190955,0.016484,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.376706,mpc-p,0,-126.340000,54.885000,12.309175,4.615609,12.540000,4.715000,-0.230825,-0.099391,-6.800341,7.715185,0.762370,7.715185,-6.800341,-0.110000,0.780000,-11,76,-11.421417,76.158663,-11.421417,76.158663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.555161,7.274542,48.253372,58.027907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563555,1.398803,0.144469,0.014853,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.386743,mpc-p,0,-126.340000,54.885000,12.234861,4.703643,12.480000,4.825000,-0.245139,-0.121357,-7.654195,10.093779,1.067318,10.093779,-7.654195,-0.120000,0.790000,-4,54,-4.099690,54.345895,-4.099690,54.345895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.196271,7.126504,48.881701,57.954250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562001,1.407337,0.176102,0.015198,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.396652,mpc-p,0,-126.340000,54.885000,12.160262,4.791476,12.410000,4.935000,-0.249738,-0.143524,-8.386070,12.472374,0.396432,12.472374,-8.386070,-0.090000,0.690000,-2,42,-1.814017,42.035105,-1.814017,42.035105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.010043,7.649349,54.312953,65.746641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582276,1.405723,0.177447,0.014797,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.406783,mpc-p,0,-126.340000,54.885000,12.082916,4.882218,12.330000,5.065000,-0.247084,-0.182782,-8.020133,11.679509,0.579401,11.679509,-8.020133,-0.070000,0.550000,-8,58,-8.429737,57.908382,-8.429737,57.908382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.478528,8.563201,59.395973,71.619189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556691,1.407969,0.174326,0.015524,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.416783,mpc-p,0,-126.340000,54.885000,12.005686,4.972702,12.260000,5.165000,-0.254314,-0.192298,-7.349247,9.300914,0.457422,9.300914,-7.349247,-0.060000,0.550000,-18,78,-18.449998,78.253414,-18.449998,78.253414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.148130,8.458696,56.721832,65.654232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556843,1.408209,0.175773,0.015548,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.426627,mpc-p,0,-126.340000,54.885000,11.928953,5.062654,12.190000,5.255000,-0.261047,-0.192346,-7.532216,7.288257,1.006328,7.288257,-7.532216,-0.090000,0.650000,-16,88,-15.846644,87.693636,-15.846644,87.693636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.553269,7.843885,54.028850,61.401280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548524,1.396045,0.148233,0.014399,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.436777,mpc-p,0,-126.340000,54.885000,11.849257,5.156285,12.110000,5.345000,-0.260743,-0.188715,-7.227268,8.081122,1.128308,8.081122,-7.227268,-0.130000,0.770000,-13,72,-13.438563,72.126368,-13.438563,72.126368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.753525,7.118707,49.914354,57.836900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556837,1.406971,0.175486,0.015105,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.446778,mpc-p,0,-126.340000,54.885000,11.770299,5.249382,12.040000,5.445000,-0.269701,-0.195618,-8.995966,10.093779,1.189297,10.093779,-8.995966,-0.130000,0.770000,1,55,1.477565,55.319059,1.477565,55.319059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.160593,7.172936,51.800535,59.541747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554727,1.449955,0.173817,0.017134,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.456628,mpc-p,0,-126.340000,54.885000,11.692236,5.341848,11.960000,5.555000,-0.267764,-0.213152,-9.239925,11.740498,1.311276,11.740498,-9.239925,-0.090000,0.670000,0,49,0.081240,49.339077,0.081240,49.339077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.708788,7.694970,53.452471,63.653122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555745,1.405080,0.180266,0.015503,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.466785,mpc-p,0,-126.340000,54.885000,11.611548,5.437949,11.880000,5.675000,-0.268452,-0.237051,-9.178935,10.093779,0.396432,10.093779,-9.178935,-0.050000,0.590000,-7,68,-6.775153,68.187231,-6.775153,68.187231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.972697,8.260220,58.392449,67.045452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556954,1.514661,0.182268,0.022309,0.500554,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.476711,mpc-p,0,-126.340000,54.885000,11.532612,5.532537,11.800000,5.765000,-0.267388,-0.232463,-8.020133,7.288257,0.701380,7.288257,-8.020133,-0.050000,0.600000,-19,92,-18.513232,92.141069,-18.513232,92.141069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.143967,7.908040,55.343400,60.713800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561119,1.402797,0.166548,0.013510,0.500366,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.486686,mpc-p,0,-126.340000,54.885000,11.453273,5.628221,11.720000,5.845000,-0.266727,-0.216779,-7.593205,6.068465,0.518412,6.068465,-7.593205,-0.070000,0.760000,-21,91,-21.000564,90.900953,-21.000564,90.900953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.507209,7.016491,52.166617,59.558904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572902,1.426597,0.188193,0.017278,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.496781,mpc-p,0,-126.340000,54.885000,11.373057,5.725603,11.640000,5.925000,-0.266943,-0.199397,-8.325081,8.203101,1.128308,8.203101,-8.325081,-0.130000,0.850000,-7,68,-6.541779,67.522149,-6.541779,67.522149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.666485,6.422025,50.601676,57.088554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556766,1.408979,0.173098,0.015469,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.506778,mpc-p,0,-126.340000,54.885000,11.293746,5.822515,11.560000,6.025000,-0.266254,-0.202485,-9.239925,10.520706,0.884349,10.520706,-9.239925,-0.120000,0.800000,2,52,2.083974,52.104885,2.083974,52.104885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.745721,6.931918,52.602571,61.866678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556380,1.406956,0.171296,0.015020,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.516782,mpc-p,0,-126.340000,54.885000,11.214565,5.919868,11.470000,6.135000,-0.255435,-0.215132,-9.910810,10.764665,0.701380,10.764665,-9.910810,-0.070000,0.630000,3,64,3.235200,63.913865,3.235200,63.913865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.618717,7.916117,57.382843,67.846610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558177,1.406097,0.173932,0.015394,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.526777,mpc-p,0,-126.340000,54.885000,11.135658,6.017432,11.380000,6.225000,-0.244342,-0.207568,-9.910810,8.691018,1.128308,8.691018,-9.910810,-0.030000,0.640000,-2,82,-1.941691,81.593170,-1.941691,81.593170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.372917,7.629763,55.911153,62.142297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557941,1.412153,0.177313,0.016653,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.536786,mpc-p,0,-126.340000,54.885000,11.056873,6.115321,11.290000,6.305000,-0.233127,-0.189679,-9.666852,6.434403,1.677214,6.434403,-9.666852,-0.020000,0.730000,-6,95,-5.866213,94.696634,-5.866213,94.696634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.080889,6.693752,53.486499,57.512214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555365,1.407120,0.185300,0.014504,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.546707,mpc-p,0,-126.340000,54.885000,10.979018,6.212434,11.190000,6.385000,-0.210982,-0.172566,-9.605862,6.251434,1.677214,6.251434,-9.605862,-0.030000,0.850000,-4,88,-3.752525,87.826603,-3.752525,87.826603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.279732,5.529472,51.034900,56.221929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567476,1.397409,0.159148,0.014336,0.500175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.556779,mpc-p,0,-126.340000,54.885000,10.900215,6.310996,11.100000,6.465000,-0.199785,-0.154004,-9.727842,8.203101,1.250287,8.203101,-9.727842,-0.020000,0.890000,-3,70,-2.588853,69.719429,-2.588853,69.719429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.567784,4.668580,51.971671,55.266766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557746,1.406636,0.173729,0.014960,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.566780,mpc-p,0,-126.340000,54.885000,10.822192,6.408714,11.010000,6.565000,-0.187808,-0.156286,-10.215758,10.215758,1.067318,10.215758,-10.215758,-0.020000,0.810000,3,60,2.964360,59.501499,2.964360,59.501499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.509154,4.185093,56.151335,59.715999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560914,1.629088,0.229465,0.030844,0.500648,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.576668,mpc-p,0,-126.340000,54.885000,10.745237,6.505067,10.920000,6.665000,-0.174763,-0.159933,-10.520706,10.459717,1.311276,10.459717,-10.520706,-0.020000,0.710000,7,66,6.729568,65.881263,6.729568,65.881263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.196086,3.616368,57.134507,61.617645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555738,1.443009,0.202535,0.018762,0.500456,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.586660,mpc-p,0,-126.340000,54.885000,10.667631,6.602032,10.820000,6.765000,-0.152369,-0.162968,-9.849821,8.142112,1.433256,8.142112,-9.849821,0.010000,0.690000,-2,87,-1.999917,86.535847,-1.999917,86.535847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.529492,2.564235,55.033203,57.290196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547842,1.870620,0.242131,0.037531,0.500520,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.596661,mpc-p,0,-126.340000,54.885000,10.590052,6.698567,10.730000,6.855000,-0.139948,-0.156433,-9.910810,7.044299,1.128308,7.044299,-9.910810,0.010000,0.760000,-2,91,-1.665825,90.888333,-1.665825,90.888333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.329783,0.659207,50.680162,56.101466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552368,1.443492,0.231020,0.019522,0.501757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.606656,mpc-p,0,-126.340000,54.885000,10.512565,6.794379,10.640000,6.935000,-0.127435,-0.140621,-9.788831,7.227268,1.189297,7.227268,-9.788831,0.030000,0.850000,-5,83,-4.502690,82.632158,-4.502690,82.632158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.546942,-0.972816,49.439261,54.005753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566384,1.627875,0.215129,0.029071,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.616627,mpc-p,0,-126.340000,54.885000,10.435245,6.889153,10.550000,7.015000,-0.114755,-0.125847,-8.934977,9.239925,1.433256,9.239925,-8.934977,0.010000,0.870000,-8,65,-8.279981,64.816597,-8.279981,64.816597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.366217,-2.387586,51.542453,55.648357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549275,1.522295,0.202814,0.016636,0.500309,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.626631,mpc-p,0,-126.340000,54.885000,10.357572,6.983287,10.470000,7.125000,-0.112428,-0.141713,-9.300914,10.581696,1.128308,10.581696,-9.300914,0.000000,0.790000,-4,58,-4.176940,58.180713,-4.176940,58.180713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.885646,-3.203837,55.720182,59.365187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568810,1.709337,0.211669,0.025650,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.636628,mpc-p,0,-126.340000,54.885000,10.279767,7.076258,10.380000,7.225000,-0.100233,-0.148742,-9.910810,9.910810,1.189297,9.910810,-9.910810,0.000000,0.630000,2,77,1.617888,76.588644,1.617888,76.588644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.921680,-3.682358,55.912591,59.683897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547650,1.729022,0.232253,0.028432,0.500517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.646654,mpc-p,0,-126.340000,54.885000,10.201464,7.168233,10.300000,7.305000,-0.098536,-0.136767,-9.117946,7.532216,1.494245,7.532216,-9.117946,-0.010000,0.700000,-5,91,-4.942335,90.851063,-4.942335,90.851063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.815907,-5.255559,50.631427,56.219651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557933,1.413660,0.169272,0.014652,0.500455,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.656651,mpc-p,0,-126.340000,54.885000,10.123001,7.258548,10.210000,7.385000,-0.086999,-0.126452,-9.361904,6.739351,1.555235,6.739351,-9.361904,-0.010000,0.820000,-3,87,-3.251926,87.233838,-3.251926,87.233838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.738120,-7.097376,48.171524,55.290994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560967,1.399804,0.157146,0.017300,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.666711,mpc-p,0,-126.340000,54.885000,10.043568,7.347845,10.120000,7.465000,-0.076432,-0.117155,-9.666852,7.166278,1.433256,7.166278,-9.666852,-0.020000,0.880000,1,78,0.926153,77.692809,0.926153,77.692809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.830988,-8.254614,48.053097,53.281186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566801,1.394986,0.135956,0.013710,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.676711,mpc-p,0,-126.340000,54.885000,9.964017,7.434882,10.040000,7.555000,-0.075983,-0.120118,-9.300914,8.812998,1.006328,8.812998,-9.300914,0.010000,0.860000,-6,64,-6.165800,63.835858,-6.165800,63.835858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.712655,-9.298216,50.198967,54.633484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558868,1.395331,0.144892,0.014110,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.686781,mpc-p,0,-126.340000,54.885000,9.883194,7.520633,9.950000,7.655000,-0.066806,-0.134367,-9.178935,9.666852,1.067318,9.666852,-9.178935,0.000000,0.760000,-7,62,-6.533364,62.325033,-6.533364,62.325033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.862085,-9.883126,54.907179,59.984700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558799,1.416375,0.176771,0.016646,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.696777,mpc-p,0,-126.340000,54.885000,9.802135,7.603713,9.870000,7.745000,-0.067865,-0.141287,-9.056956,8.203101,1.677214,8.203101,-9.056956,-0.020000,0.700000,-7,77,-6.981852,77.297557,-6.981852,77.297557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.702930,-10.473570,52.482021,58.497523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560707,1.404008,0.173695,0.016367,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.706781,mpc-p,0,-126.340000,54.885000,9.720075,7.684654,9.780000,7.815000,-0.059925,-0.130346,-9.300914,6.068465,1.372266,6.068465,-9.300914,-0.030000,0.730000,-5,92,-4.965283,91.965286,-4.965283,91.965286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.898159,-11.512295,47.317019,54.297441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559381,1.403812,0.175000,0.015946,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.716697,mpc-p,0,-126.340000,54.885000,9.637690,7.762552,9.700000,7.885000,-0.062310,-0.122448,-9.544873,4.970653,1.189297,4.970653,-9.544873,-0.030000,0.850000,-5,90,-4.551201,89.548695,-4.551201,89.548695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.104251,-12.927127,43.955471,51.578477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559952,1.397328,0.152351,0.014081,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.726713,mpc-p,0,-126.340000,54.885000,9.553291,7.838728,9.610000,7.945000,-0.056709,-0.106272,-8.812998,6.007476,1.250287,6.007476,-8.812998,0.000000,0.890000,-15,76,-15.169196,76.488031,-15.169196,76.488031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.346202,-14.121898,45.159861,52.112303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558661,1.396070,0.143856,0.014901,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.736784,mpc-p,0,-126.340000,54.885000,9.467107,7.912619,9.520000,8.015000,-0.052893,-0.102381,-9.788831,6.922320,1.311276,6.922320,-9.788831,-0.070000,0.860000,0,69,0.339583,68.908560,0.339583,68.908560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.629477,-14.116755,48.774313,55.110388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558058,1.405820,0.174980,0.015008,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.746656,mpc-p,0,-126.340000,54.885000,9.381216,7.982273,9.420000,8.085000,-0.038784,-0.102727,-10.581696,7.227268,1.128308,7.227268,-10.581696,-0.030000,0.810000,3,68,2.892342,68.071068,2.892342,68.071068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.897713,-14.159968,48.533858,53.816914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577749,1.403071,0.178401,0.014050,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.756712,mpc-p,0,-126.340000,54.885000,9.292183,8.050235,9.320000,8.155000,-0.027817,-0.104765,-9.971800,5.824507,1.250287,5.824507,-9.971800,-0.080000,0.740000,3,83,3.013548,82.969127,3.013548,82.969127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.881780,-14.568695,49.964850,55.974812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561813,1.395971,0.142258,0.014861,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.766782,mpc-p,0,-126.340000,54.885000,9.201346,8.115121,9.230000,8.215000,-0.028654,-0.099879,-9.544873,4.055809,1.494245,4.055809,-9.544873,0.020000,0.820000,-16,89,-16.065135,88.561179,-16.065135,88.561179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.151010,-16.111125,46.172685,53.507462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556717,1.404272,0.177620,0.015619,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.776781,mpc-p,0,-126.340000,54.885000,9.109364,8.176266,9.130000,8.265000,-0.020636,-0.088734,-9.666852,3.689871,1.433256,3.689871,-9.666852,-0.010000,0.890000,-14,83,-14.039737,83.473825,-14.039737,83.473825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.076930,-16.934003,45.948895,54.514175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558154,1.405587,0.174845,0.015698,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.786781,mpc-p,0,-126.340000,54.885000,9.015496,8.233998,9.040000,8.315000,-0.024504,-0.081002,-10.093779,4.543725,1.372266,4.543725,-10.093779,-0.060000,0.900000,-6,73,-6.017749,72.855656,-6.017749,72.855656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.371229,-17.255971,43.652657,50.811573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558820,1.405787,0.175070,0.015405,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.796782,mpc-p,0,-126.340000,54.885000,8.919638,8.288176,8.940000,8.365000,-0.020362,-0.076824,-10.398727,5.763517,1.250287,5.763517,-10.398727,-0.060000,0.840000,-4,65,-3.921408,64.976013,-3.921408,64.976013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.582262,-17.390334,45.253523,51.723718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557423,1.403947,0.175083,0.014875,0.500248,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.806783,mpc-p,0,-126.340000,54.885000,8.821695,8.338667,8.840000,8.415000,-0.018305,-0.076333,-9.971800,4.726694,1.311276,4.726694,-9.971800,-0.050000,0.770000,-11,76,-10.885722,75.881203,-10.885722,75.881203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.063575,-17.185158,48.160038,54.387549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559091,1.405357,0.172240,0.015391,0.500413,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.816782,mpc-p,0,-126.340000,54.885000,8.721606,8.385329,8.750000,8.465000,-0.028394,-0.079671,-10.276748,2.409089,1.311276,2.409089,-10.276748,-0.050000,0.770000,-13,91,-12.597400,91.420367,-12.597400,91.420367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.197302,-17.322110,44.581258,52.220013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558669,1.404086,0.187610,0.015670,0.500129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.826658,mpc-p,0,-126.340000,54.885000,8.620534,8.427552,8.650000,8.495000,-0.029466,-0.067448,-9.849821,1.555235,1.433256,1.555235,-9.849821,-0.070000,0.860000,-16,88,-16.321433,88.493045,-16.321433,88.493045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.567853,-18.136431,40.316738,49.250492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538658,1.397359,0.155215,0.015792,0.500236,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.836710,mpc-p,0,-126.340000,54.885000,8.515331,8.466464,8.550000,8.515000,-0.034669,-0.048536,-10.337738,2.470079,1.494245,2.470079,-10.337738,-0.100000,0.880000,-11,77,-10.940310,77.042493,-10.940310,77.042493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.483547,-18.527571,40.735876,49.410998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546122,1.401390,0.145184,0.013854,0.500434,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.846630,mpc-p,0,-126.340000,54.885000,8.409155,8.500734,8.460000,8.555000,-0.050845,-0.054266,-10.032790,3.506902,1.799193,3.506902,-10.032790,-0.110000,0.850000,-15,66,-15.041108,66.268016,-15.041108,66.268016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.525187,-18.497611,41.967603,50.261545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554820,1.409558,0.179161,0.015148,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.856784,mpc-p,0,-126.340000,54.885000,8.297975,8.531464,8.360000,8.595000,-0.062025,-0.063536,-10.093779,3.262944,1.311276,3.262944,-10.093779,-0.090000,0.770000,-21,70,-20.737317,69.863921,-20.737317,69.863921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.548695,-17.794798,45.557428,53.590046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563988,1.402544,0.176006,0.014932,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.866782,mpc-p,0,-126.340000,54.885000,8.186006,8.557320,8.260000,8.625000,-0.073994,-0.067680,-10.154769,1.982162,1.555235,1.982162,-10.154769,-0.100000,0.740000,-23,79,-23.099972,78.582075,-23.099972,78.582075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.659505,-17.198354,42.633282,51.421292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557597,1.402885,0.172849,0.015259,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.876784,mpc-p,0,-126.340000,54.885000,8.071471,8.578730,8.170000,8.635000,-0.098529,-0.056270,-9.971800,0.152474,1.494245,0.152474,-9.971800,-0.160000,0.760000,-22,89,-22.106440,88.825056,-22.106440,88.825056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.277302,-16.723487,38.599757,48.052761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559027,1.408982,0.173076,0.015545,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.886786,mpc-p,0,-126.340000,54.885000,7.954384,8.595603,8.070000,8.635000,-0.115616,-0.039397,-10.825654,-0.945339,1.921172,-0.945339,-10.825654,-0.170000,0.850000,-17,87,-17.319684,87.460570,-17.319684,87.460570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.166122,-16.765680,35.211085,45.559276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557921,1.402864,0.188922,0.014459,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.896781,mpc-p,0,-126.340000,54.885000,7.834836,8.607858,7.970000,8.645000,-0.135164,-0.037142,-11.618519,0.152474,1.738204,0.152474,-11.618519,-0.140000,0.880000,-17,72,-17.115750,71.708053,-17.115750,71.708053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.301990,-16.950947,35.389497,45.692020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557412,1.403746,0.173781,0.016071,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.906748,mpc-p,0,-126.340000,54.885000,7.713072,8.615432,7.850000,8.655000,-0.136928,-0.039568,-11.740498,0.518412,1.250287,0.518412,-11.740498,-0.160000,0.860000,-15,65,-15.453856,64.968170,-15.453856,64.968170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.412857,-16.221897,40.874149,49.944704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548197,1.401537,0.178642,0.015366,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.916782,mpc-p,0,-126.340000,54.885000,7.587955,8.618313,7.740000,8.665000,-0.152045,-0.046687,-11.679509,0.762370,1.311276,0.762370,-11.679509,-0.250000,0.750000,-7,68,-7.383950,67.525540,-7.383950,67.525540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.858167,-15.341134,41.849719,51.712660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558574,1.401398,0.175058,0.014591,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.926780,mpc-p,0,-126.340000,54.885000,7.460759,8.616405,7.630000,8.665000,-0.169241,-0.048595,-11.679509,-0.884349,1.799193,-0.884349,-11.679509,-0.200000,0.710000,-17,80,-17.046980,80.044284,-17.046980,80.044284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.372917,-14.772054,40.189966,49.682898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556614,1.402028,0.175675,0.016490,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.936778,mpc-p,0,-126.340000,54.885000,7.331104,8.609691,7.520000,8.645000,-0.188896,-0.035309,-11.313571,-2.957996,1.616224,-2.957996,-11.313571,-0.180000,0.750000,-28,91,-28.029916,90.645351,-28.029916,90.645351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.645543,-14.816976,38.230761,48.743931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558420,1.501098,0.193789,0.016610,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.946737,mpc-p,0,-126.340000,54.885000,7.199545,8.598198,7.420000,8.625000,-0.220455,-0.026802,-10.398727,-3.628881,1.433256,-3.628881,-10.398727,-0.160000,0.860000,-45,83,-44.582144,82.667482,-44.582144,82.667482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.324552,-14.951561,35.029000,46.240597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577237,1.582925,0.209384,0.019485,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.956667,mpc-p,0,-126.340000,54.885000,7.066059,8.581949,7.310000,8.605000,-0.243941,-0.023051,-11.252582,-2.470079,1.494245,-2.470079,-11.252582,-0.270000,0.870000,-28,67,-28.276974,67.435436,-28.276974,67.435436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.523456,-13.791728,35.979244,46.990009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563426,1.634026,0.249665,0.021086,0.500335,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.966641,mpc-p,0,-126.340000,54.885000,6.929725,8.560806,7.200000,8.595000,-0.270275,-0.034194,-12.960290,-0.762370,1.738204,-0.762370,-12.960290,-0.310000,0.790000,-10,54,-10.434436,54.417283,-10.434436,54.417283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.423761,-12.267143,35.653878,46.344973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579240,1.582566,0.194644,0.020138,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.976659,mpc-p,0,-126.340000,54.885000,6.790601,8.534707,7.060000,8.595000,-0.269399,-0.060293,-15.094927,-1.799193,1.982162,-1.799193,-15.094927,-0.210000,0.690000,-5,64,-4.945191,64.242532,-4.945191,64.242532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.445471,-10.346268,41.915207,52.790658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549037,1.768850,0.249419,0.038755,0.504970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.986633,mpc-p,0,-126.340000,54.885000,6.650027,8.503896,6.910000,8.575000,-0.259973,-0.071104,-15.460864,-3.262944,1.616224,-3.262944,-15.460864,-0.140000,0.650000,-11,75,-11.443472,74.943841,-11.443472,74.943841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.031860,-9.850896,46.193125,53.900025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557852,1.439141,0.219109,0.018029,0.500437,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.996631,mpc-p,0,-126.340000,54.885000,6.507176,8.468203,6.760000,8.535000,-0.252824,-0.066797,-14.728989,-5.885497,1.921172,-5.885497,-14.728989,-0.070000,0.710000,-29,87,-29.293263,87.091034,-29.293263,87.091034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.151731,-9.677024,46.413193,52.967162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553027,1.508656,0.204910,0.015035,0.500295,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.006711,mpc-p,0,-126.340000,54.885000,6.361307,8.427375,6.610000,8.485000,-0.248693,-0.057625,-14.911958,-6.434403,1.616224,-6.434403,-14.911958,-0.100000,0.740000,-27,85,-26.913787,85.470461,-26.913787,85.470461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.037120,-8.994466,42.897928,48.920216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561839,1.405736,0.179068,0.014870,0.500299,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.016710,mpc-p,0,-126.340000,54.885000,6.214933,8.382117,6.470000,8.435000,-0.255067,-0.052883,-15.521854,-5.031642,1.677214,-5.031642,-15.521854,-0.170000,0.840000,-14,61,-14.229821,60.571708,-14.229821,60.571708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.477544,-8.050354,39.045998,44.185504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563574,1.402065,0.155876,0.014054,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.026692,mpc-p,0,-126.340000,54.885000,6.067308,8.332268,6.310000,8.405000,-0.242692,-0.072732,-17.107583,-3.323933,2.104141,-3.323933,-17.107583,-0.180000,0.780000,2,44,2.298737,44.307964,2.298737,44.307964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.900300,-5.933321,45.755952,50.419021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561195,1.419793,0.152658,0.013557,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.036730,mpc-p,0,-126.340000,54.885000,5.917522,8.277504,6.140000,8.385000,-0.222478,-0.107496,-17.229563,-2.836017,1.921172,-2.836017,-17.229563,-0.060000,0.610000,-10,47,-9.511255,46.806781,-9.511255,46.806781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.713302,-3.339227,56.071194,62.152978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547525,1.398419,0.133910,0.012851,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.046738,mpc-p,0,-126.340000,54.885000,5.767017,8.218344,5.970000,8.345000,-0.202983,-0.126656,-16.375708,-5.336590,2.104141,-5.336590,-16.375708,-0.030000,0.540000,-22,67,-21.962458,66.955364,-21.962458,66.955364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.825799,-1.186437,61.031740,65.405463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538857,1.397270,0.138188,0.012607,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.056773,mpc-p,0,-126.340000,54.885000,5.615138,8.154542,5.800000,8.275000,-0.184862,-0.120458,-16.314719,-8.934977,2.104141,-8.934977,-16.314719,-0.080000,0.600000,-18,88,-17.907314,87.545014,-17.907314,87.545014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.530752,0.818324,54.075271,56.655547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561741,1.409810,0.176238,0.015193,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.066778,mpc-p,0,-126.340000,54.885000,5.462969,8.086565,5.640000,8.185000,-0.177031,-0.098435,-17.107583,-10.947634,2.165131,-10.947634,-17.107583,-0.150000,0.740000,-3,89,-2.509153,89.406863,-2.509153,89.406863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.397425,3.168067,47.721868,50.197419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556537,1.407070,0.189608,0.014920,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.076780,mpc-p,0,-126.340000,54.885000,5.310308,8.014352,5.470000,8.095000,-0.159692,-0.080648,-17.595500,-8.995966,2.348100,-8.995966,-17.595500,-0.080000,0.860000,-4,59,-3.974512,59.439617,-3.974512,59.439617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.129481,5.330483,49.307927,51.321883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557753,1.408008,0.175987,0.015146,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.086781,mpc-p,0,-126.340000,54.885000,5.157356,7.938009,5.300000,8.025000,-0.142644,-0.086991,-17.961438,-6.007476,1.921172,-6.007476,-17.961438,-0.040000,0.780000,-4,35,-3.557672,35.433413,-3.557672,35.433413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.011514,8.337486,61.679011,66.347776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557786,1.408971,0.182438,0.016079,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.096777,mpc-p,0,-126.340000,54.885000,5.004415,7.857700,5.120000,7.975000,-0.115585,-0.117300,-17.961438,-5.153621,1.982162,-5.153621,-17.961438,-0.030000,0.570000,-2,39,-2.053796,39.042368,-2.053796,39.042368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.989455,11.656764,71.116177,79.223739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556550,1.413957,0.176544,0.014933,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.106790,mpc-p,0,-126.340000,54.885000,4.851387,7.773374,4.950000,7.915000,-0.098613,-0.141626,-18.022427,-8.081122,1.921172,-8.081122,-18.022427,-0.020000,0.480000,-2,65,-2.266122,64.601778,-2.266122,64.601778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.518882,14.915008,71.582101,80.053093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557864,1.409166,0.177250,0.015953,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.116781,mpc-p,0,-126.340000,54.885000,4.699121,7.685506,4.770000,7.815000,-0.070879,-0.129494,-17.534511,-11.191592,2.043152,-11.191592,-17.534511,0.020000,0.570000,-10,80,-10.226913,79.752358,-10.226913,79.752358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.743386,17.493817,66.341694,71.402441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557962,1.418593,0.190338,0.016776,0.500431,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.126784,mpc-p,0,-126.340000,54.885000,4.547359,7.593959,4.600000,7.705000,-0.052641,-0.111041,-17.107583,-13.265238,1.677214,-13.265238,-17.107583,-0.020000,0.690000,-8,84,-7.876297,84.113169,-7.876297,84.113169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.602771,19.629847,60.120980,64.768498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555685,1.408301,0.185839,0.015053,0.500385,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.136778,mpc-p,0,-126.340000,54.885000,4.396675,7.499078,4.430000,7.585000,-0.033325,-0.085922,-17.046594,-11.435550,2.409089,-11.435550,-17.046594,-0.030000,0.800000,-4,58,-3.580133,57.964529,-3.580133,57.964529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.396430,21.398250,56.406438,60.247854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556535,1.409584,0.176843,0.015687,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.146788,mpc-p,0,-126.340000,54.885000,4.246980,7.400805,4.260000,7.495000,-0.013020,-0.094195,-17.473521,-9.361904,1.799193,-9.361904,-17.473521,-0.040000,0.650000,6,49,5.712277,48.837581,5.712277,48.837581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.801946,24.293470,67.155628,72.215406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558589,1.408040,0.176376,0.015677,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.156784,mpc-p,0,-126.340000,54.885000,4.098976,7.299598,4.090000,7.415000,0.008976,-0.115402,-16.375708,-7.959143,1.372266,-7.959143,-16.375708,0.010000,0.560000,-5,39,-5.215180,39.479807,-5.215180,39.479807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.269549,27.176989,71.099993,79.176901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558547,1.408032,0.176068,0.014774,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.166784,mpc-p,0,-126.340000,54.885000,3.952686,7.195475,3.940000,7.345000,0.012686,-0.149525,-15.704823,-8.752008,1.006328,-8.752008,-15.704823,0.040000,0.500000,-14,45,-14.037398,44.707944,-14.037398,44.707944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.035257,28.975703,76.926908,84.569159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557518,1.407989,0.180765,0.015319,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.176781,mpc-p,0,-126.340000,54.885000,3.808492,7.088701,3.800000,7.245000,0.008492,-0.156299,-13.875134,-11.313571,1.433256,-11.313571,-13.875134,0.000000,0.470000,-25,65,-24.749258,65.067881,-24.749258,65.067881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.759792,30.450598,74.622561,82.139358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557800,1.408742,0.174499,0.014826,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.186781,mpc-p,0,-126.340000,54.885000,3.666576,6.979403,3.670000,7.125000,-0.003424,-0.145597,-13.143259,-13.753155,1.677214,-13.753155,-13.143259,-0.090000,0.550000,-20,77,-19.833199,77.207944,-19.833199,77.207944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.785898,31.513318,67.101348,73.669838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557610,1.408735,0.176183,0.015375,0.500311,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.196778,mpc-p,0,-126.340000,54.885000,3.527311,6.867857,3.540000,7.005000,-0.012689,-0.137143,-12.350394,-14.363051,1.006328,-14.363051,-12.350394,-0.140000,0.670000,-18,70,-17.919423,69.874944,-17.919423,69.874944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.871267,33.390102,63.454633,72.213062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556891,1.409315,0.174626,0.015001,0.501462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.206786,mpc-p,0,-126.340000,54.885000,3.390807,6.754134,3.410000,6.885000,-0.019193,-0.130866,-12.533363,-12.533363,0.945339,-12.533363,-12.533363,-0.150000,0.710000,-11,49,-11.269514,48.894235,-11.269514,48.894235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.350661,35.903332,64.687749,77.228797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559021,1.408688,0.175032,0.016137,0.500173,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.216780,mpc-p,0,-126.340000,54.885000,3.257637,6.638699,3.290000,6.775000,-0.032363,-0.136301,-12.777322,-10.886644,1.067318,-10.886644,-12.777322,-0.140000,0.630000,-7,39,-6.591207,38.664391,-6.591207,38.664391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.571411,39.305273,70.527310,88.028889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556246,1.409253,0.177318,0.015491,0.500304,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.226783,mpc-p,0,-126.340000,54.885000,3.127808,6.521545,3.170000,6.665000,-0.042192,-0.143455,-12.228415,-11.252582,1.067318,-11.252582,-12.228415,-0.130000,0.520000,-9,48,-9.321023,48.214409,-9.321023,48.214409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.767302,42.666470,76.528951,96.591826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558485,1.409362,0.176424,0.016064,0.500476,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.236711,mpc-p,0,-126.340000,54.885000,3.002638,6.403888,3.060000,6.555000,-0.057362,-0.151112,-11.130602,-12.716332,0.640391,-12.716332,-11.130602,-0.090000,0.480000,-22,62,-22.421130,61.735458,-22.421130,61.735458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.625024,44.831775,77.462932,94.869669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559361,1.399738,0.138714,0.014597,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.246660,mpc-p,0,-126.340000,54.885000,2.881128,6.284811,2.960000,6.425000,-0.078872,-0.140189,-9.727842,-14.485031,0.457422,-14.485031,-9.727842,-0.110000,0.560000,-32,69,-32.020744,69.266055,-32.020744,69.266055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.594560,45.654135,74.410430,88.136605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569063,1.407959,0.192715,0.015999,0.500341,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.256780,mpc-p,0,-126.340000,54.885000,2.761850,6.162745,2.860000,6.285000,-0.098150,-0.122255,-9.788831,-15.155916,0.396432,-15.155916,-9.788831,-0.210000,0.620000,-17,70,-17.209890,70.452381,-17.209890,70.452381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.894018,46.457231,70.273791,84.236326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556676,1.409597,0.175461,0.014165,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.266780,mpc-p,0,-126.340000,54.885000,2.648516,6.041425,2.770000,6.155000,-0.121484,-0.113575,-10.093779,-13.326228,0.823360,-13.326228,-10.093779,-0.200000,0.670000,-11,51,-11.402351,50.714890,-11.402351,50.714890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.113560,48.560642,68.835575,90.023249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559521,1.409474,0.177537,0.015590,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.276732,mpc-p,0,-126.340000,54.885000,2.540431,5.920223,2.680000,6.045000,-0.139569,-0.124777,-10.215758,-11.618519,0.335443,-11.618519,-10.215758,-0.140000,0.630000,-14,37,-14.032296,37.187118,-14.032296,37.187118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.813480,51.571709,79.799943,103.057774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542839,1.399352,0.135550,0.013733,0.500475,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.286736,mpc-p,0,-126.340000,54.885000,2.436760,5.798174,2.580000,5.935000,-0.143240,-0.136826,-9.971800,-10.642686,0.579401,-10.642686,-9.971800,-0.130000,0.510000,-13,38,-13.468290,37.905212,-13.468290,37.905212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.296687,53.635985,88.669325,110.206079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539485,1.399573,0.138828,0.013485,0.500345,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.296782,mpc-p,0,-126.340000,54.885000,2.337899,5.675634,2.500000,5.825000,-0.162101,-0.149366,-8.752008,-12.106436,0.640391,-12.106436,-8.752008,-0.120000,0.430000,-23,56,-23.229524,55.691356,-23.229524,55.691356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.023153,55.371911,89.751762,109.532065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.043189,1.529617,0.202929,0.022798,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008309,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.306660,mpc-p,0,-126.340000,54.885000,2.246033,5.555408,2.410000,5.705000,-0.163967,-0.149592,-8.020133,-14.058103,0.518412,-14.058103,-8.020133,-0.150000,0.480000,-23,68,-23.008665,68.098298,-23.008665,68.098298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.125783,56.059868,86.000149,100.897077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550547,1.437046,0.197806,0.019234,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.316634,mpc-p,0,-126.340000,54.885000,2.158841,5.434508,2.340000,5.575000,-0.181159,-0.140492,-7.959143,-13.265238,0.335443,-13.265238,-7.959143,-0.240000,0.590000,-8,53,-8.457868,53.350651,-8.457868,53.350651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.732240,57.068143,82.970633,98.746986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569344,1.591541,0.209225,0.021852,0.500546,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.326657,mpc-p,0,-126.340000,54.885000,2.077054,5.313766,2.260000,5.455000,-0.182946,-0.141234,-7.776174,-11.679509,0.335443,-11.679509,-7.776174,-0.140000,0.580000,-16,40,-16.053089,40.065807,-16.053089,40.065807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.345273,60.393806,89.767895,111.210806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546814,1.706914,0.250959,0.034098,0.500931,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.336642,mpc-p,0,-126.340000,54.885000,2.001568,5.194473,2.190000,5.355000,-0.188432,-0.160527,-7.349247,-10.947634,0.274453,-10.947634,-7.349247,-0.130000,0.500000,-17,39,-16.813505,39.063499,-16.813505,39.063499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.861079,63.057696,98.996545,117.132015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555761,1.459938,0.247891,0.016935,0.500342,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.346628,mpc-p,0,-126.340000,54.885000,1.932218,5.076397,2.120000,5.245000,-0.187782,-0.168603,-6.861330,-10.825654,0.152474,-10.825654,-6.861330,-0.150000,0.440000,-13,43,-13.157306,43.287737,-13.157306,43.287737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.825688,65.344313,98.099201,115.673862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.534583,1.599274,0.201508,0.014110,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.356640,mpc-p,0,-126.340000,54.885000,1.868997,4.959476,2.060000,5.135000,-0.191003,-0.175524,-5.763517,-11.374561,-0.640391,-11.374561,-5.763517,-0.130000,0.430000,-20,49,-19.754483,48.604247,-19.754483,48.604247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.567336,68.113937,97.853665,115.484489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537865,1.409531,0.148475,0.012868,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.366652,mpc-p,0,-126.340000,54.885000,1.812230,4.844262,2.010000,5.025000,-0.197770,-0.180738,-4.970653,-11.801488,0.152474,-11.801488,-4.970653,-0.130000,0.460000,-22,50,-21.957019,49.919245,-21.957019,49.919245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.389889,70.237557,97.050302,112.306555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544909,1.407701,0.157052,0.013470,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.376642,mpc-p,0,-126.340000,54.885000,1.762136,4.731241,1.970000,4.915000,-0.207864,-0.183759,-4.421746,-11.801488,0.579401,-11.801488,-4.421746,-0.170000,0.480000,-16,49,-16.328673,48.837002,-16.328673,48.837002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.191446,72.577792,95.443085,111.572696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536378,1.399652,0.137464,0.011766,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.386651,mpc-p,0,-126.340000,54.885000,1.718592,4.620147,1.930000,4.795000,-0.211408,-0.174853,-4.543725,-11.679509,-0.091484,-11.679509,-4.543725,-0.170000,0.490000,-8,49,-8.430157,48.504781,-8.430157,48.504781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.557911,76.059496,95.793234,114.570001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544658,1.401796,0.142200,0.011867,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.396659,mpc-p,0,-126.340000,54.885000,1.681793,4.511463,1.900000,4.685000,-0.218207,-0.173537,-3.262944,-11.740498,-0.396432,-11.740498,-3.262944,-0.130000,0.480000,-18,50,-17.515493,50.379090,-17.515493,50.379090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.641691,80.551293,97.406441,118.400188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549295,1.410284,0.157578,0.011577,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.406642,mpc-p,0,-126.340000,54.885000,1.651854,4.405636,1.880000,4.565000,-0.228146,-0.159364,-2.043152,-11.557530,-0.030495,-11.557530,-2.043152,-0.130000,0.490000,-23,50,-22.678569,50.495842,-22.678569,50.495842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.319444,83.717554,98.670485,118.437201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.534992,1.409003,0.134303,0.011805,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.416654,mpc-p,0,-126.340000,54.885000,1.628657,4.302316,1.860000,4.455000,-0.231343,-0.152684,-1.860183,-11.618519,0.152474,-11.618519,-1.860183,-0.160000,0.490000,-14,53,-14.089765,53.316992,-14.089765,53.316992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.688690,86.335916,96.094070,116.246242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550441,1.405302,0.152166,0.013956,0.500500,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.426668,mpc-p,0,-126.340000,54.885000,1.612319,4.202005,1.850000,4.335000,-0.237681,-0.132995,-1.250287,-11.862478,0.030495,-11.862478,-1.250287,-0.150000,0.490000,-13,59,-13.180546,58.550439,-13.180546,58.550439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.841290,90.245472,94.036805,117.851582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548344,1.412622,0.182224,0.015029,0.500501,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.436641,mpc-p,0,-126.340000,54.885000,1.602867,4.105295,1.840000,4.225000,-0.237133,-0.119705,0.030495,-11.862478,-0.335443,-11.862478,0.030495,-0.130000,0.520000,-19,59,-19.132776,58.687536,-19.132776,58.687536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.796712,93.944691,92.450204,116.325604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535941,1.395112,0.132866,0.015501,0.500304,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.446652,mpc-p,0,-126.340000,54.885000,1.600204,4.011637,1.850000,4.125000,-0.249796,-0.113363,0.823360,-10.947634,-0.823360,-10.947634,0.823360,-0.140000,0.570000,-19,49,-18.746506,49.302537,-18.746506,49.302537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.805026,96.611117,92.244809,116.140250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542203,1.399430,0.147319,0.012927,0.500217,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.456653,mpc-p,0,-126.340000,54.885000,1.604329,3.921657,1.850000,4.025000,-0.245671,-0.103343,0.152474,-10.764665,-0.823360,-10.764665,0.152474,-0.170000,0.580000,-2,50,-1.587678,49.772988,-1.587678,49.772988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.778528,99.536772,93.306402,120.107673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546133,1.403992,0.163822,0.012758,0.500382,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.466641,mpc-p,0,-126.340000,54.885000,1.615156,3.835551,1.860000,3.915000,-0.244844,-0.079449,0.762370,-10.276748,0.213464,-10.276748,0.762370,-0.110000,0.530000,-5,55,-5.346006,54.804825,-5.346006,54.804825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.730981,103.216041,91.671861,124.233138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535830,1.393822,0.135392,0.016040,0.500240,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.476645,mpc-p,0,-126.340000,54.885000,1.632633,3.753249,1.880000,3.825000,-0.247367,-0.071751,1.311276,-10.093779,0.091484,-10.093779,1.311276,-0.080000,0.520000,-8,58,-7.622915,57.668652,-7.622915,57.668652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.971053,106.159827,97.140891,125.639614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539499,1.392314,0.132915,0.011783,0.500352,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.486652,mpc-p,0,-126.340000,54.885000,1.656655,3.675013,1.910000,3.715000,-0.253345,-0.039987,2.653048,-10.825654,-0.640391,-10.825654,2.653048,-0.040000,0.560000,-19,66,-18.547692,65.656053,-18.547692,65.656053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.461733,108.876331,94.103486,122.237706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543765,1.426913,0.157578,0.014014,0.501645,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.496644,mpc-p,0,-126.340000,54.885000,1.687038,3.601135,1.940000,3.625000,-0.252962,-0.023865,3.079975,-10.154769,-0.457422,-10.154769,3.079975,-0.090000,0.610000,-10,61,-9.655410,61.226726,-9.655410,61.226726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.371657,109.660936,88.420860,115.601055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564898,1.398650,0.147107,0.013680,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.506781,mpc-p,0,-126.340000,54.885000,1.724247,3.530653,1.970000,3.525000,-0.245753,0.005653,3.140965,-9.483883,-0.457422,-9.483883,3.140965,-0.090000,0.610000,-1,61,-1.366716,61.349019,-1.366716,61.349019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.391692,112.302336,88.354763,120.442976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559183,1.405146,0.176125,0.016701,0.500337,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.516653,mpc-p,0,-126.340000,54.885000,1.766495,3.466469,2.010000,3.435000,-0.243505,0.031469,2.836017,-7.898153,-0.457422,-7.898153,2.836017,-0.040000,0.640000,3,51,3.317039,51.156522,3.317039,51.156522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.531624,115.039259,91.306050,126.825812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550311,1.403626,0.165044,0.013785,0.500291,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.526643,mpc-p,0,-126.340000,54.885000,1.815106,3.406106,2.030000,3.375000,-0.214894,0.031106,2.409089,-7.166278,-0.396432,-7.166278,2.409089,-0.010000,0.560000,13,55,13.397938,55.193860,13.397938,55.193860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.154657,118.059629,97.804978,134.007372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561690,1.396918,0.141454,0.013703,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.536781,mpc-p,0,-126.340000,54.885000,1.870239,3.349689,2.070000,3.295000,-0.199761,0.054689,3.262944,-7.349247,-0.640391,-7.349247,3.262944,0.020000,0.540000,11,64,11.425496,64.368182,11.425496,64.368182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.376492,120.359646,98.527618,134.113561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558413,1.406419,0.175490,0.015240,0.500494,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.546651,mpc-p,0,-126.340000,54.885000,1.929311,3.299537,2.110000,3.225000,-0.180689,0.074537,3.567892,-7.593205,-0.640391,-7.593205,3.567892,-0.030000,0.580000,23,69,23.337777,68.954348,23.337777,68.954348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.757905,121.614177,96.815343,131.152427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547470,1.396209,0.143644,0.014947,0.500259,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.556643,mpc-p,0,-126.340000,54.885000,1.994284,3.253650,2.140000,3.155000,-0.145716,0.098650,4.116798,-6.861330,-0.579401,-6.861330,4.116798,0.080000,0.620000,16,66,15.592915,66.302816,15.592915,66.302816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.868554,121.244884,96.919926,130.891116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566581,1.400442,0.142181,0.014738,0.500352,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.566781,mpc-p,0,-126.340000,54.885000,2.065251,3.212193,2.190000,3.105000,-0.124749,0.107193,4.909663,-5.275601,-0.640391,-5.275601,4.909663,0.050000,0.650000,21,56,20.695418,56.139100,20.695418,56.139100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.257794,120.566673,100.588962,133.158682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557587,1.403315,0.176401,0.016315,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.576735,mpc-p,0,-126.340000,54.885000,2.139596,3.176545,2.250000,3.065000,-0.110404,0.111545,5.702528,-4.177788,-0.335443,-4.177788,5.702528,0.150000,0.590000,9,57,9.416064,57.487393,9.416064,57.487393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.916023,119.276818,100.706541,134.422837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539759,1.394270,0.139514,0.014399,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.586790,mpc-p,0,-126.340000,54.885000,2.219067,3.145683,2.320000,3.025000,-0.100933,0.120683,7.166278,-3.384923,-0.396432,-3.384923,7.166278,0.150000,0.570000,3,59,3.138355,59.155760,3.138355,59.155760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.567128,117.117417,103.791985,135.529207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566873,1.403457,0.175050,0.015092,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.596781,mpc-p,0,-126.340000,54.885000,2.302070,3.120174,2.400000,2.995000,-0.097930,0.125174,7.593205,-2.775027,-0.640391,-2.775027,7.593205,0.110000,0.570000,11,60,10.811959,60.498292,10.811959,60.498292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.871101,114.193507,99.313770,131.473225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557021,1.403867,0.174073,0.015612,0.500133,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.606782,mpc-p,0,-126.340000,54.885000,2.388856,3.099817,2.490000,2.965000,-0.101144,0.134817,8.081122,-2.165131,-0.396432,-2.165131,8.081122,0.110000,0.580000,14,62,14.226409,61.778823,14.226409,61.778823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.070293,110.401419,92.532331,128.606983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556495,1.403954,0.174179,0.015568,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.616779,mpc-p,0,-126.340000,54.885000,2.478942,3.084662,2.570000,2.945000,-0.091058,0.139662,8.325081,-2.470079,-0.457422,-2.470079,8.325081,0.120000,0.590000,19,70,18.975853,70.275874,18.975853,70.275874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.757300,106.230683,92.565126,124.704041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557035,1.402993,0.173471,0.015548,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.626777,mpc-p,0,-126.340000,54.885000,2.572013,3.074700,2.660000,2.925000,-0.087987,0.149700,9.910810,-1.921172,-0.518412,-1.921172,9.910810,0.140000,0.630000,10,70,10.200498,70.243485,10.200498,70.243485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.880266,100.677415,93.276433,120.686091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556368,1.401310,0.175016,0.017009,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.636780,mpc-p,0,-126.340000,54.885000,2.667728,3.069926,2.760000,2.905000,-0.092272,0.164926,10.215758,-0.762370,-0.518412,-0.762370,10.215758,0.160000,0.660000,10,66,10.207501,66.174925,10.207501,66.174925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.202262,95.432733,94.374974,120.069544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556585,1.400717,0.175807,0.015230,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.646780,mpc-p,0,-126.340000,54.885000,2.765598,3.070323,2.870000,2.925000,-0.104402,0.145323,11.191592,0.884349,-0.396432,0.884349,11.191592,0.130000,0.650000,11,58,10.919516,58.482974,10.919516,58.482974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.681452,89.959958,96.469553,118.429538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560683,1.799278,0.231089,0.039706,0.700166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008343,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.656657,mpc-p,0,-126.340000,54.885000,2.864030,3.075757,2.980000,2.945000,-0.115970,0.130757,11.313571,2.470079,-1.006328,2.470079,11.313571,0.120000,0.630000,16,53,16.030371,52.708617,16.030371,52.708617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.213058,84.334828,97.516541,117.196856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549442,1.433797,0.215254,0.020251,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.666635,mpc-p,0,-126.340000,54.885000,2.964839,3.086291,3.110000,2.965000,-0.145161,0.121291,12.533363,2.775027,-0.457422,2.775027,12.533363,0.140000,0.570000,5,62,5.381680,61.509658,5.381680,61.509658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.236228,78.669738,96.241797,113.290393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565615,1.667075,0.212159,0.026690,0.500460,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.676657,mpc-p,0,-126.340000,54.885000,3.067037,3.101916,3.240000,2.995000,-0.172963,0.106916,13.082270,1.494245,-0.518412,1.494245,13.082270,0.140000,0.580000,0,77,0.409442,76.776057,0.409442,76.776057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.753531,73.535939,91.622275,104.876142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548377,1.471701,0.213868,0.018959,0.500696,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.686636,mpc-p,0,-126.340000,54.885000,3.169317,3.122432,3.370000,3.005000,-0.200683,0.117432,13.570186,1.677214,-0.579401,1.677214,13.570186,0.120000,0.660000,-2,76,-1.760515,76.415083,-1.760515,76.415083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.067602,67.827344,89.141212,97.788672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571923,1.480945,0.242945,0.020595,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.696659,mpc-p,0,-126.340000,54.885000,3.272123,3.147938,3.520000,3.035000,-0.247877,0.112938,12.838311,3.018985,-0.518412,3.018985,12.838311,0.080000,0.710000,7,67,7.360422,67.040929,7.360422,67.040929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.929479,62.660697,90.625177,97.689090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545377,1.698812,0.209920,0.026363,0.500471,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.706658,mpc-p,0,-126.340000,54.885000,3.374314,3.178184,3.650000,3.075000,-0.275686,0.103184,12.960290,4.360757,-0.213464,4.360757,12.960290,0.090000,0.700000,4,62,4.407478,61.993865,4.407478,61.993865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.505235,57.735149,92.853872,100.391144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541000,1.403378,0.159317,0.018632,0.500261,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.716711,mpc-p,0,-126.340000,54.885000,3.476219,3.213322,3.780000,3.125000,-0.303781,0.088322,12.228415,5.336590,-0.823360,5.336590,12.228415,0.110000,0.650000,6,63,5.971085,63.023103,5.971085,63.023103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.944885,53.582917,90.726506,97.485467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559231,1.403079,0.161179,0.013706,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.726712,mpc-p,0,-126.340000,54.885000,3.576312,3.252873,3.910000,3.175000,-0.333688,0.077873,11.557530,5.519559,-0.640391,5.519559,11.557530,0.010000,0.630000,21,68,21.469626,68.330233,21.469626,68.330233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.379010,49.739959,87.338716,92.246902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560078,1.465361,0.134089,0.014001,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.736748,mpc-p,0,-126.340000,54.885000,3.675008,3.297045,4.020000,3.225000,-0.344992,0.072045,10.642686,4.970653,-0.579401,4.970653,10.642686,0.110000,0.650000,14,76,14.161471,76.434009,14.161471,76.434009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.199512,45.477051,84.281777,88.871460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568222,1.406457,0.175880,0.014982,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.746711,mpc-p,0,-126.340000,54.885000,3.770788,3.345200,4.130000,3.275000,-0.359212,0.070200,9.178935,4.482736,-0.457422,4.482736,9.178935,0.120000,0.700000,21,81,20.866017,81.323443,20.866017,81.323443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.675881,41.746827,80.958509,84.770374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563167,1.394018,0.144137,0.015980,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.756794,mpc-p,0,-126.340000,54.885000,3.865019,3.398150,4.230000,3.335000,-0.364981,0.063150,8.691018,5.946486,-0.579401,5.946486,8.691018,0.180000,0.750000,14,69,14.186331,69.485692,14.186331,69.485692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.800530,37.568247,80.591690,83.652615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568256,1.404648,0.174159,0.015178,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.766689,mpc-p,0,-126.340000,54.885000,3.954418,3.454094,4.320000,3.405000,-0.365582,0.049094,7.837164,7.349247,-0.457422,7.349247,7.837164,0.210000,0.770000,14,59,13.779349,58.800091,13.779349,58.800091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.357255,34.433835,81.578166,85.997454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539961,1.393835,0.142270,0.014568,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.776655,mpc-p,0,-126.340000,54.885000,4.040925,3.514263,4.400000,3.485000,-0.359075,0.029263,7.288257,7.959143,-0.030495,7.959143,7.288257,0.180000,0.660000,19,66,19.254913,65.777722,19.254913,65.777722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.436473,31.922102,82.242269,86.341537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538642,1.394516,0.139858,0.015022,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.786788,mpc-p,0,-126.340000,54.885000,4.124781,3.579193,4.480000,3.555000,-0.355219,0.024193,6.983309,7.166278,-0.030495,7.166278,6.983309,0.230000,0.650000,11,77,11.156296,77.302388,11.156296,77.302388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.459525,28.805366,80.224291,82.620269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567317,1.403862,0.174802,0.013714,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.796736,mpc-p,0,-126.340000,54.885000,4.202644,3.646442,4.560000,3.625000,-0.357356,0.021442,6.495393,6.373413,-0.640391,6.373413,6.495393,0.180000,0.700000,16,83,15.577063,83.484262,15.577063,83.484262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.619440,25.752620,78.317754,79.604766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550105,1.393067,0.140644,0.014930,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.806782,mpc-p,0,-126.340000,54.885000,4.276344,3.717684,4.620000,3.705000,-0.343656,0.012684,5.397580,6.983309,-0.579401,6.983309,5.397580,0.190000,0.770000,20,75,19.686431,75.497925,19.686431,75.497925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-147.134908,22.530645,79.841918,81.962495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559139,1.413751,0.184208,0.016835,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.816780,mpc-p,0,-126.340000,54.885000,4.344349,3.791716,4.670000,3.785000,-0.325651,0.006716,4.055809,8.934977,0.030495,8.934977,4.055809,0.220000,0.770000,24,62,23.883326,62.291411,23.883326,62.291411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-148.755273,19.578487,82.289225,85.263799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556921,1.403458,0.173010,0.014847,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.826676,mpc-p,0,-126.340000,54.885000,4.405999,3.867869,4.720000,3.885000,-0.314001,-0.017131,3.140965,10.459717,-0.091484,10.459717,3.140965,0.240000,0.710000,25,56,24.758473,55.892729,24.758473,55.892729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-150.319237,16.825701,83.604286,87.461336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541188,1.393917,0.144796,0.015693,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.836782,mpc-p,0,-126.340000,54.885000,4.462729,3.948375,4.750000,3.995000,-0.287271,-0.046625,2.775027,10.886644,0.030495,10.886644,2.775027,0.280000,0.630000,19,60,18.825013,59.917744,18.825013,59.917744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-152.187095,14.001793,84.248870,90.167096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559983,1.403987,0.174390,0.014997,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.846778,mpc-p,0,-126.340000,54.885000,4.512256,4.030513,4.790000,4.095000,-0.277744,-0.064487,2.775027,9.300914,-0.091484,9.300914,2.775027,0.280000,0.600000,12,77,11.989907,76.933754,11.989907,76.933754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-153.951097,11.465853,84.070619,91.636287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557526,1.403886,0.173962,0.015093,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.856707,mpc-p,0,-126.340000,54.885000,4.554588,4.114351,4.830000,4.175000,-0.275412,-0.060649,2.409089,7.959143,-0.091484,7.959143,2.409089,0.210000,0.670000,16,85,16.041507,85.284656,16.041507,85.284656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-155.114176,8.913910,82.868007,91.571046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563555,1.395285,0.142260,0.015074,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.866787,mpc-p,0,-126.340000,54.885000,4.590195,4.201528,4.850000,4.265000,-0.259805,-0.063472,1.494245,8.142112,0.091484,8.142112,1.494245,0.210000,0.760000,18,78,17.617725,78.028031,17.617725,78.028031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-156.483521,6.530250,84.277162,92.337687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567756,1.404591,0.174210,0.014641,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.876703,mpc-p,0,-126.340000,54.885000,4.617633,4.289094,4.870000,4.355000,-0.252367,-0.065906,0.518412,10.947634,-0.152474,10.947634,0.518412,0.210000,0.790000,20,54,19.593255,53.912222,19.593255,53.912222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.897071,4.294761,86.605087,94.718287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559949,1.431238,0.156541,0.014948,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.886792,mpc-p,0,-126.340000,54.885000,4.637481,4.379780,4.870000,4.485000,-0.232519,-0.105220,-0.152474,12.899301,-0.030495,12.899301,-0.152474,0.190000,0.680000,22,45,22.003885,44.852215,22.003885,44.852215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.837289,3.072321,88.888129,95.545181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566602,1.421958,0.177596,0.016638,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.896780,mpc-p,0,-126.340000,54.885000,4.648798,4.470909,4.880000,4.605000,-0.231202,-0.134091,-1.006328,12.411384,0.152474,12.411384,-1.006328,0.230000,0.560000,16,58,15.527313,58.091273,15.527313,58.091273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-159.461172,2.093253,87.083532,93.479495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556949,1.404421,0.172453,0.015568,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.906779,mpc-p,0,-126.340000,54.885000,4.651524,4.563243,4.870000,4.725000,-0.218476,-0.161757,-1.433256,10.642686,0.518412,10.642686,-1.433256,0.210000,0.560000,13,72,12.575739,71.888213,12.575739,71.888213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-159.343863,0.569004,82.566050,91.177573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557090,1.406227,0.174888,0.016539,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.916708,mpc-p,0,-126.340000,54.885000,4.645438,4.655778,4.860000,4.825000,-0.214562,-0.169222,-1.372266,9.300914,0.762370,9.300914,-1.372266,0.210000,0.630000,2,77,1.845449,77.123011,1.845449,77.123011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.626732,-0.704253,80.464865,88.864569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561686,1.492897,0.145191,0.016632,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.926779,mpc-p,0,-126.340000,54.885000,4.630053,4.750266,4.850000,4.925000,-0.219947,-0.174734,-1.982162,9.361904,0.823360,9.361904,-1.982162,0.140000,0.710000,5,69,4.500884,69.303121,4.500884,69.303121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.080664,-1.241590,78.409519,85.225709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556613,1.403753,0.169499,0.015683,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.936659,mpc-p,0,-126.340000,54.885000,4.605711,4.843335,4.840000,5.025000,-0.234289,-0.181665,-3.384923,10.764665,0.335443,10.764665,-3.384923,0.120000,0.720000,8,56,8.147999,55.919086,8.147999,55.919086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-155.934897,-1.238574,79.043582,82.696006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550152,1.402342,0.176618,0.015767,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.946707,mpc-p,0,-126.340000,54.885000,4.571347,4.938116,4.810000,5.145000,-0.238653,-0.206884,-4.116798,12.289405,0.518412,12.289405,-4.116798,0.140000,0.650000,1,47,1.343088,46.562045,1.343088,46.562045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-154.179220,-0.946755,79.369997,82.444350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561792,1.393966,0.143253,0.014275,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.956781,mpc-p,0,-126.340000,54.885000,4.526975,5.033018,4.770000,5.275000,-0.243025,-0.241982,-4.360757,11.374561,0.640391,11.374561,-4.360757,0.110000,0.560000,-5,58,-4.995161,57.645980,-4.995161,57.645980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-151.527189,0.185958,78.539820,81.342554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558306,1.407967,0.176323,0.015886,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.966781,mpc-p,0,-126.340000,54.885000,4.472933,5.126865,4.730000,5.385000,-0.257067,-0.258135,-4.787684,9.422894,0.823360,9.422894,-4.787684,0.090000,0.550000,-12,72,-12.445214,72.463339,-12.445214,72.463339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-148.573707,1.074371,73.810972,76.156248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556698,1.404101,0.176852,0.015170,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.976737,mpc-p,0,-126.340000,54.885000,4.409092,5.219701,4.690000,5.465000,-0.280908,-0.245299,-5.031642,7.532216,0.640391,7.532216,-5.031642,0.110000,0.630000,-28,81,-27.910155,80.993750,-27.910155,80.993750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.247311,1.939602,69.144600,70.356396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539169,1.394802,0.138120,0.014047,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.986803,mpc-p,0,-126.340000,54.885000,4.334244,5.312714,4.640000,5.555000,-0.305756,-0.242286,-6.129455,7.532216,0.701380,7.532216,-6.129455,0.010000,0.720000,-21,72,-20.988464,71.734503,-20.988464,71.734503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.723449,3.105344,64.821139,64.394814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562949,1.404622,0.188430,0.014386,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.996779,mpc-p,0,-126.340000,54.885000,4.249760,5.403802,4.580000,5.635000,-0.330240,-0.231198,-6.617372,9.178935,0.945339,9.178935,-6.617372,-0.070000,0.740000,-19,55,-19.461186,55.088348,-19.461186,55.088348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.665249,4.527285,66.423403,62.749356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556792,1.430139,0.206136,0.021361,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.006638,mpc-p,0,-126.340000,54.885000,4.156105,5.492543,4.510000,5.735000,-0.353895,-0.242457,-8.569039,9.544873,0.823360,9.544873,-8.569039,-0.140000,0.670000,-7,54,-7.217105,54.497147,-7.217105,54.497147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.887836,6.754045,67.668816,67.095740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588223,1.621171,0.195191,0.020064,0.500210,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.016660,mpc-p,0,-126.340000,54.885000,4.050522,5.581199,4.420000,5.825000,-0.369478,-0.243801,-10.215758,8.020133,0.640391,8.020133,-10.215758,-0.100000,0.600000,-11,71,-11.255269,70.864436,-11.255269,70.864436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.254689,8.724597,66.058953,66.634944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549052,1.735390,0.249212,0.036695,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.026640,mpc-p,0,-126.340000,54.885000,3.934946,5.667718,4.330000,5.895000,-0.395054,-0.227282,-11.069613,5.214611,0.884349,5.214611,-11.069613,-0.100000,0.630000,-19,91,-19.206113,90.887220,-19.206113,90.887220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.582356,9.824415,59.689503,57.282224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557743,1.481030,0.243362,0.019595,0.500506,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.036629,mpc-p,0,-126.340000,54.885000,3.808865,5.752316,4.220000,5.955000,-0.411135,-0.202684,-11.679509,4.665705,1.128308,4.665705,-11.679509,-0.110000,0.760000,-27,84,-26.882785,84.264583,-26.882785,84.264583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.343407,9.926036,54.354926,51.447355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559280,1.730011,0.237409,0.032353,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.046661,mpc-p,0,-126.340000,54.885000,3.671784,5.835058,4.100000,6.025000,-0.428216,-0.189942,-12.594353,6.617372,1.677214,6.617372,-12.594353,-0.160000,0.830000,-26,60,-25.800117,59.940079,-25.800117,59.940079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.222166,10.624892,53.565263,48.931418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549438,1.439228,0.231861,0.019488,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.056635,mpc-p,0,-126.340000,54.885000,3.525186,5.914892,3.970000,6.105000,-0.444814,-0.190108,-14.424041,7.898153,1.433256,7.898153,-14.424041,-0.210000,0.740000,-16,53,-16.169704,53.391213,-16.169704,53.391213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.914464,12.494595,56.965197,56.789538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553191,1.426832,0.213951,0.014473,0.500512,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.066734,mpc-p,0,-126.340000,54.885000,3.366349,5.993058,3.830000,6.185000,-0.463651,-0.191942,-16.070760,7.349247,2.104141,7.349247,-16.070760,-0.200000,0.630000,-16,64,-15.931991,64.362253,-15.931991,64.362253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.232745,14.032836,57.368041,59.039120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543498,1.408628,0.161842,0.013514,0.500186,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.076712,mpc-p,0,-126.340000,54.885000,3.199259,6.067444,3.670000,6.245000,-0.470741,-0.177556,-16.314719,5.031642,1.433256,5.031642,-16.314719,-0.150000,0.630000,-33,82,-32.600729,81.984483,-32.600729,81.984483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.311129,14.605764,53.649000,53.280596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563518,1.403289,0.158224,0.014097,0.500371,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.086711,mpc-p,0,-126.340000,54.885000,3.021833,6.138957,3.510000,6.295000,-0.488167,-0.156043,-16.253729,2.775027,1.433256,2.775027,-16.253729,-0.200000,0.720000,-41,92,-41.277557,91.626782,-41.277557,91.626782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.942002,14.823969,48.410893,45.201065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564541,1.398904,0.148080,0.012880,0.500465,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.096732,mpc-p,0,-126.340000,54.885000,2.834127,6.207408,3.340000,6.335000,-0.505873,-0.127592,-18.388365,2.409089,2.226120,2.409089,-18.388365,-0.290000,0.830000,-25,84,-24.596238,84.224606,-24.596238,84.224606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.534115,15.453561,45.020530,40.592682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543815,1.400174,0.152483,0.013637,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.106704,mpc-p,0,-126.340000,54.885000,2.637729,6.272139,3.160000,6.385000,-0.522271,-0.112861,-20.157064,4.665705,2.348100,4.665705,-20.157064,-0.280000,0.860000,-21,61,-20.545941,60.718184,-20.545941,60.718184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.148907,15.653281,50.607914,48.344347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559261,1.398429,0.152555,0.014458,0.500210,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.116711,mpc-p,0,-126.340000,54.885000,2.431192,6.333539,2.950000,6.445000,-0.518808,-0.111461,-21.071908,6.129455,2.409089,6.129455,-21.071908,-0.240000,0.750000,-27,54,-26.885673,54.105892,-26.885673,54.105892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.856033,16.410840,55.204062,58.664571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556759,1.398942,0.137842,0.012940,0.500392,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.126664,mpc-p,0,-126.340000,54.885000,2.216623,6.390912,2.750000,6.515000,-0.533377,-0.124088,-21.803783,5.336590,1.677214,5.336590,-21.803783,-0.240000,0.650000,-32,65,-32.346004,64.617906,-32.346004,64.617906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.068181,16.804489,54.038400,58.658139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570550,1.411395,0.202076,0.022880,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.136783,mpc-p,0,-126.340000,54.885000,1.989368,6.445312,2.530000,6.565000,-0.540632,-0.119688,-22.657637,2.775027,2.348100,2.775027,-22.657637,-0.230000,0.640000,-38,84,-37.632429,83.655562,-37.632429,83.655562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.818988,16.805581,48.894048,50.657840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557013,1.412897,0.188498,0.014803,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.146779,mpc-p,0,-126.340000,54.885000,1.756176,6.495008,2.310000,6.585000,-0.553824,-0.089992,-23.633471,1.006328,3.262944,1.006328,-23.633471,-0.270000,0.730000,-35,90,-35.286267,89.736685,-35.286267,89.736685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.852579,16.679258,44.017568,42.216169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559080,1.411870,0.188895,0.015672,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.156785,mpc-p,0,-126.340000,54.885000,1.514383,6.540601,2.070000,6.615000,-0.555617,-0.074399,-25.158211,1.616224,2.775027,1.616224,-25.158211,-0.290000,0.830000,-28,73,-28.006844,73.428603,-28.006844,73.428603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.553532,16.651618,44.042576,41.918782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557258,1.412350,0.189521,0.014383,0.500248,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.166782,mpc-p,0,-126.340000,54.885000,1.264748,6.581883,1.810000,6.645000,-0.545252,-0.063117,-26.256024,2.714037,3.018985,2.714037,-26.256024,-0.290000,0.810000,-25,62,-25.059327,62.372882,-25.059327,62.372882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.183449,17.209169,48.890006,51.213075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558156,1.413209,0.189576,0.016466,0.500371,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.176784,mpc-p,0,-126.340000,54.885000,1.007317,6.618795,1.550000,6.685000,-0.542683,-0.066205,-27.292847,2.897006,2.592058,2.897006,-27.292847,-0.250000,0.730000,-29,63,-28.716455,63.267468,-28.716455,63.267468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.439051,17.571224,50.300356,55.474712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558880,1.414836,0.175568,0.015954,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.186781,mpc-p,0,-126.340000,54.885000,0.742657,6.651204,1.280000,6.725000,-0.537343,-0.073796,-27.353837,2.165131,2.714037,2.165131,-27.353837,-0.280000,0.670000,-32,70,-31.820481,70.061265,-31.820481,70.061265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.477973,17.308323,47.967724,52.498663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556982,1.412931,0.191677,0.013988,0.500356,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.196713,mpc-p,0,-126.340000,54.885000,0.472820,6.678867,1.000000,6.745000,-0.527180,-0.066133,-28.634618,0.762370,3.262944,0.762370,-28.634618,-0.280000,0.690000,-28,77,-27.696358,76.847918,-27.696358,76.847918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.499528,16.823794,44.001430,46.897882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539680,1.399476,0.151942,0.014466,0.500303,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.206782,mpc-p,0,-126.340000,54.885000,0.192665,6.702214,0.700000,6.755000,-0.507335,-0.052786,-30.098369,-0.884349,3.445913,-0.884349,-30.098369,-0.300000,0.740000,-18,83,-17.661114,83.118780,-17.661114,83.118780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.253155,16.773427,42.985083,45.367007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566065,1.422631,0.179840,0.016711,0.500147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.216779,mpc-p,0,-126.340000,54.885000,-0.091643,6.720643,0.400000,6.755000,-0.491643,-0.034357,-31.135192,-1.006328,3.323933,-1.006328,-31.135192,-0.260000,0.790000,-18,77,-17.892359,77.320807,-17.892359,77.320807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.810196,16.557469,44.821817,47.742626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557583,1.411812,0.175855,0.014430,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.226784,mpc-p,0,-126.340000,54.885000,-0.381915,6.734287,0.090000,6.765000,-0.471915,-0.030713,-32.172015,-0.518412,3.140965,-0.518412,-32.172015,-0.210000,0.790000,-19,69,-19.467048,69.172806,-19.467048,69.172806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.966529,16.133647,44.875203,49.883387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557488,1.411991,0.179451,0.016357,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.236776,mpc-p,0,-126.340000,54.885000,-0.677090,6.743069,-0.220000,6.785000,-0.457090,-0.041931,-31.318161,0.457422,2.957996,0.457422,-31.318161,-0.200000,0.740000,-32,60,-32.259580,60.128978,-32.259580,60.128978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.483422,15.223615,45.426478,52.180890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556495,1.411133,0.177712,0.014243,0.500354,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.246711,mpc-p,0,-126.340000,54.885000,-0.975363,6.746963,-0.520000,6.795000,-0.455363,-0.048037,-31.562119,0.213464,3.140965,0.213464,-31.562119,-0.240000,0.710000,-32,60,-31.566269,59.928247,-31.566269,59.928247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.089346,14.105587,43.584420,51.563562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556107,1.401193,0.155429,0.015074,0.500171,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.256778,mpc-p,0,-126.340000,54.885000,-1.281995,6.745958,-0.830000,6.805000,-0.451995,-0.059042,-31.257171,-1.372266,3.567892,-1.372266,-31.257171,-0.290000,0.650000,-33,73,-32.620885,73.085133,-32.620885,73.085133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.533501,13.630420,43.934137,51.737265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556105,1.410868,0.189453,0.015100,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.266658,mpc-p,0,-126.340000,54.885000,-1.586776,6.740108,-1.220000,6.785000,-0.366776,-0.044892,-31.257171,-1.372266,3.628881,-3.689871,-31.257171,-0.320000,0.680000,-25,68,-25.183899,68.323015,-25.183899,68.323015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.695992,12.820978,40.857751,46.064546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.523681,1.424053,0.158422,0.024629,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.276713,mpc-p,0,-126.340000,54.885000,-1.900357,6.729201,-1.460000,6.765000,-0.440357,-0.035799,-32.050036,-4.238777,3.140965,-4.238777,-32.050036,-0.310000,0.680000,-30,87,-29.909021,87.487081,-29.909021,87.487081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.075501,13.820108,44.949487,52.627083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559021,1.401145,0.161582,0.015434,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.286779,mpc-p,0,-126.340000,54.885000,-2.217263,6.713277,-1.790000,6.735000,-0.427263,-0.021723,-32.903890,-3.994819,3.689871,-3.994819,-32.903890,-0.300000,0.770000,-26,75,-26.189378,75.100284,-26.189378,75.100284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.918288,13.661424,39.333031,43.893499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556192,1.410473,0.177790,0.015730,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.296657,mpc-p,0,-126.340000,54.885000,-2.530620,6.692798,-2.120000,6.715000,-0.410620,-0.022202,-34.245662,-3.079975,3.872840,-3.079975,-34.245662,-0.290000,0.780000,-16,62,-16.439426,61.737881,-16.439426,61.737881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.393832,13.936319,44.418934,52.750888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537134,1.398043,0.137983,0.013571,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.306791,mpc-p,0,-126.340000,54.885000,-2.854078,6.666815,-2.460000,6.715000,-0.394078,-0.048185,-34.245662,-1.555235,3.628881,-1.555235,-34.245662,-0.250000,0.720000,-21,47,-20.782306,47.370758,-20.782306,47.370758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.709952,13.957939,50.038888,62.497815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567472,1.411867,0.174794,0.016558,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.316782,mpc-p,0,-126.340000,54.885000,-3.174410,6.636300,-2.800000,6.715000,-0.374410,-0.078700,-34.184672,-1.555235,3.811850,-1.555235,-34.184672,-0.220000,0.620000,-25,49,-25.447985,49.069346,-25.447985,49.069346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.270839,13.246556,54.470676,67.499059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555935,1.407576,0.174982,0.015207,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.326712,mpc-p,0,-126.340000,54.885000,-3.493667,6.601200,-3.130000,6.685000,-0.363667,-0.083800,-34.489620,-3.994819,3.811850,-3.994819,-34.489620,-0.260000,0.540000,-19,72,-19.463885,72.163125,-19.463885,72.163125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.726435,12.564968,54.689050,66.013279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564034,1.398682,0.142281,0.015079,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.336736,mpc-p,0,-126.340000,54.885000,-3.816375,6.560993,-3.470000,6.645000,-0.346375,-0.084007,-34.306651,-6.129455,3.323933,-6.129455,-34.306651,-0.180000,0.610000,-31,80,-31.188092,79.978370,-31.188092,79.978370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.365119,12.430509,50.508376,59.904717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542041,1.398578,0.154001,0.015402,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.346784,mpc-p,0,-126.340000,54.885000,-4.139778,6.515937,-3.820000,6.605000,-0.319778,-0.089063,-35.221495,-6.800341,3.811850,-6.800341,-35.221495,-0.270000,0.730000,-12,70,-11.803389,70.342683,-11.803389,70.342683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.320760,12.119099,45.232054,52.958783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558209,1.408081,0.176188,0.016050,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.356732,mpc-p,0,-126.340000,54.885000,-4.459350,6.466719,-4.160000,6.555000,-0.299350,-0.088281,-35.587433,-5.702528,3.872840,-5.702528,-35.587433,-0.230000,0.740000,-10,56,-10.181866,55.523961,-10.181866,55.523961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.118459,13.415283,53.700733,67.212724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551819,1.439287,0.201775,0.020029,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.366659,mpc-p,0,-126.340000,54.885000,-4.777203,6.413104,-4.520000,6.515000,-0.257203,-0.101896,-35.953370,-4.238777,3.628881,-4.238777,-35.953370,-0.200000,0.670000,-6,44,-6.076952,44.140657,-6.076952,44.140657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.791772,13.581904,61.542586,72.814330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546824,1.422665,0.195925,0.017003,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.376737,mpc-p,0,-126.340000,54.885000,-5.098307,6.354166,-4.880000,6.495000,-0.218307,-0.140834,-35.465454,-4.116798,3.262944,-4.116798,-35.465454,-0.160000,0.550000,-11,46,-10.841662,46.325904,-10.841662,46.325904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.909566,13.099278,68.385665,77.806863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541268,1.403808,0.159952,0.013972,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.386712,mpc-p,0,-126.340000,54.885000,-5.414048,6.291461,-5.230000,6.445000,-0.184048,-0.153539,-34.184672,-6.312424,3.689871,-6.312424,-34.184672,-0.150000,0.500000,-20,64,-20.493261,64.166953,-20.493261,64.166953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.702101,12.312010,67.332013,74.271119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560618,1.399058,0.136855,0.013095,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.396782,mpc-p,0,-126.340000,54.885000,-5.730224,6.223854,-5.560000,6.385000,-0.170224,-0.161146,-32.598942,-8.630029,3.323933,-8.630029,-32.598942,-0.170000,0.580000,-31,72,-31.062499,72.117056,-31.062499,72.117056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.658121,11.556331,58.468216,63.434735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559367,1.415802,0.181565,0.014905,0.500267,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.406784,mpc-p,0,-126.340000,54.885000,-6.041277,6.152527,-5.860000,6.305000,-0.181277,-0.152473,-31.196182,-9.422894,3.628881,-9.422894,-31.196182,-0.230000,0.670000,-36,68,-36.226812,67.636570,-36.226812,67.636570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.360002,11.311205,52.210031,57.938096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558117,1.412177,0.211357,0.017001,0.500471,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.416705,mpc-p,0,-126.340000,54.885000,-6.346344,6.077799,-6.180000,6.235000,-0.166344,-0.157201,-31.013213,-7.898153,3.140965,-7.898153,-31.013213,-0.300000,0.680000,-25,50,-25.025924,50.276919,-25.025924,50.276919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.874366,11.012028,52.051802,60.447865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557527,1.399889,0.148611,0.015929,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.426783,mpc-p,0,-126.340000,54.885000,-6.652304,5.997947,-6.490000,6.185000,-0.162304,-0.187053,-31.135192,-7.166278,2.714037,-7.166278,-31.135192,-0.320000,0.610000,-16,44,-16.034765,43.701753,-16.034765,43.701753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.856800,11.695343,59.973853,73.547948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557592,1.419256,0.181502,0.015335,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.436709,mpc-p,0,-126.340000,54.885000,-6.949310,5.915556,-6.790000,6.125000,-0.159310,-0.209444,-30.586285,-6.861330,2.653048,-6.861330,-30.586285,-0.260000,0.520000,-23,44,-22.790198,43.760808,-22.790198,43.760808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.737116,12.393144,66.129056,79.891920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561660,1.397958,0.140811,0.014873,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.446700,mpc-p,0,-126.340000,54.885000,-7.243540,5.829000,-7.090000,6.055000,-0.153540,-0.226000,-29.427483,-7.654195,2.897006,-7.654195,-29.427483,-0.240000,0.490000,-31,49,-31.320681,48.540204,-31.320681,48.540204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.075449,11.920038,67.352353,77.220641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585145,1.406956,0.181341,0.015036,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.456783,mpc-p,0,-126.340000,54.885000,-7.535199,5.738122,-7.380000,5.975000,-0.155199,-0.236878,-28.268681,-10.154769,2.287110,-10.154769,-28.268681,-0.310000,0.480000,-30,66,-29.708647,66.060844,-29.708647,66.060844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.849134,11.836472,63.537892,73.213248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558543,1.406732,0.178730,0.014796,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.466779,mpc-p,0,-126.340000,54.885000,-7.818765,5.644667,-7.670000,5.895000,-0.148765,-0.250333,-27.780764,-11.069613,2.470079,-11.069613,-27.780764,-0.340000,0.560000,-25,62,-24.930695,62.359146,-24.930695,62.359146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.445000,13.014753,59.722232,69.705889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557965,1.408287,0.178039,0.015415,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.476709,mpc-p,0,-126.340000,54.885000,-8.094552,5.548680,-7.940000,5.795000,-0.154552,-0.246320,-28.085712,-9.788831,2.287110,-9.788831,-28.085712,-0.320000,0.610000,-19,44,-19.268717,44.412041,-19.268717,44.412041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.853652,14.178932,63.654788,74.924280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555200,1.397204,0.139149,0.014146,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.486788,mpc-p,0,-126.340000,54.885000,-8.368100,5.448200,-8.220000,5.715000,-0.148100,-0.266800,-27.353837,-8.630029,1.738204,-8.630029,-27.353837,-0.200000,0.540000,-34,36,-33.569205,35.573872,-33.569205,35.573872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.498236,15.160067,71.822924,83.810124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566378,1.413079,0.178029,0.016329,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.496780,mpc-p,0,-126.340000,54.885000,-8.632613,5.345709,-8.480000,5.635000,-0.152613,-0.289291,-26.987899,-8.752008,2.287110,-8.752008,-26.987899,-0.330000,0.450000,-16,41,-16.183273,40.553218,-16.183273,40.553218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.890305,14.043847,70.422372,79.454912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557010,1.406144,0.176729,0.016345,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.506779,mpc-p,0,-126.340000,54.885000,-8.890333,5.240444,-8.750000,5.555000,-0.140333,-0.314556,-26.987899,-9.727842,2.104141,-9.727842,-26.987899,-0.280000,0.410000,-15,48,-14.545580,47.674279,-14.545580,47.674279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.487764,14.837457,73.337590,84.005548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559082,1.414050,0.184594,0.014589,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.516733,mpc-p,0,-126.340000,54.885000,-9.139675,5.133125,-9.000000,5.455000,-0.139675,-0.321875,-26.012065,-11.435550,2.043152,-11.435550,-26.012065,-0.220000,0.450000,-25,55,-25.118081,54.725763,-25.118081,54.725763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.974430,16.268155,74.690587,83.065740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543181,1.409235,0.144890,0.014464,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.526780,mpc-p,0,-126.340000,54.885000,-9.383723,5.022433,-9.250000,5.345000,-0.133723,-0.322567,-24.304356,-12.350394,1.860183,-12.350394,-24.304356,-0.180000,0.510000,-40,54,-40.101416,54.137379,-40.101416,54.137379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.926424,17.100505,71.501892,76.664666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556976,1.411946,0.191425,0.016857,0.500325,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.536745,mpc-p,0,-126.340000,54.885000,-9.617983,4.910446,-9.490000,5.235000,-0.127983,-0.324554,-23.694460,-11.618519,1.494245,-11.618519,-23.694460,-0.320000,0.520000,-22,45,-22.406876,45.320424,-22.406876,45.320424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.299222,16.473689,66.161514,70.289536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555456,1.404596,0.178878,0.014274,0.500262,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.546783,mpc-p,0,-126.340000,54.885000,-9.845846,4.795608,-9.730000,5.135000,-0.115846,-0.339392,-24.060398,-10.886644,1.799193,-10.886644,-24.060398,-0.310000,0.490000,-11,38,-11.154887,38.340563,-11.154887,38.340563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.222657,17.592103,70.376619,79.272322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557756,1.406734,0.177395,0.015792,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.556792,mpc-p,0,-126.340000,54.885000,-10.064753,4.679230,-9.960000,5.045000,-0.104753,-0.365770,-23.694460,-10.459717,1.616224,-10.459717,-23.694460,-0.220000,0.440000,-17,35,-16.532500,34.697174,-16.532500,34.697174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.974638,18.805937,76.480899,84.730949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556138,1.407070,0.177936,0.015150,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.566707,mpc-p,0,-126.340000,54.885000,-10.273205,4.562288,-10.190000,4.935000,-0.083205,-0.372712,-22.657637,-11.496540,1.067318,-11.496540,-22.657637,-0.190000,0.390000,-22,45,-21.583375,45.209179,-21.583375,45.209179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.576508,19.359076,78.447759,83.379453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562870,1.395486,0.139611,0.013690,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.576781,mpc-p,0,-126.340000,54.885000,-10.476270,4.441951,-10.410000,4.825000,-0.066270,-0.383049,-21.559824,-13.265238,0.945339,-13.265238,-21.559824,-0.210000,0.410000,-21,56,-21.362703,55.546601,-21.362703,55.546601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.734701,20.226205,74.721127,78.112561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557044,1.407053,0.179359,0.015642,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.586713,mpc-p,0,-126.340000,54.885000,-10.667729,4.321967,-10.620000,4.695000,-0.047729,-0.373033,-21.376856,-14.485031,1.006328,-14.485031,-21.376856,-0.230000,0.480000,-12,59,-12.149445,58.844953,-12.149445,58.844953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.482640,21.484287,70.348011,74.214571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554596,1.396161,0.135762,0.014115,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.596733,mpc-p,0,-126.340000,54.885000,-10.851941,4.199744,-10.830000,4.565000,-0.021941,-0.365256,-20.462012,-14.119093,1.311276,-14.119093,-20.462012,-0.200000,0.520000,-13,51,-13.093634,50.971503,-13.093634,50.971503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.431988,23.710766,72.592762,76.916466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540176,1.396069,0.138996,0.012667,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.606792,mpc-p,0,-126.340000,54.885000,-11.027702,4.076043,-11.030000,4.435000,0.002298,-0.358957,-19.425188,-13.387218,1.311276,-13.387218,-19.425188,-0.170000,0.530000,-16,43,-15.824139,42.752530,-15.824139,42.752530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.911093,24.957032,75.073502,78.242776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568073,1.416631,0.194725,0.016597,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.616781,mpc-p,0,-126.340000,54.885000,-11.193107,3.952345,-11.210000,4.305000,0.016893,-0.352655,-18.327375,-12.716332,1.128308,-12.716332,-18.327375,-0.170000,0.480000,-16,41,-16.231622,41.208506,-16.231622,41.208506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.627990,25.101030,75.784424,77.969723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557596,1.406107,0.172046,0.015159,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.626778,mpc-p,0,-126.340000,54.885000,-11.349429,3.827882,-11.380000,4.185000,0.030571,-0.357118,-16.314719,-13.204249,0.762370,-13.204249,-16.314719,-0.160000,0.430000,-26,48,-25.760697,48.467984,-25.760697,48.467984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.454693,25.252581,75.575255,78.003210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556745,1.405124,0.177167,0.014404,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.636730,mpc-p,0,-126.340000,54.885000,-11.495889,3.703444,-11.530000,4.055000,0.034111,-0.351556,-14.911958,-15.582843,0.030495,-15.582843,-14.911958,-0.190000,0.450000,-27,66,-27.130058,66.491162,-27.130058,66.491162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.455331,25.079720,71.154133,74.120251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557735,1.404105,0.177138,0.015142,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.646783,mpc-p,0,-126.340000,54.885000,-11.634496,3.577393,-11.680000,3.895000,0.045504,-0.317607,-14.607010,-16.619667,0.518412,-16.619667,-14.607010,-0.230000,0.530000,-16,71,-15.523021,71.206726,-15.523021,71.206726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.992312,25.608507,67.719128,72.136202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557426,1.405728,0.176541,0.016386,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.656783,mpc-p,0,-126.340000,54.885000,-11.763103,3.451772,-11.810000,3.745000,0.046897,-0.293228,-13.936124,-15.887791,0.640391,-15.887791,-13.936124,-0.230000,0.620000,-11,58,-11.136598,58.230519,-11.136598,58.230519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.721866,27.869119,73.268585,78.976653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558453,1.406903,0.177473,0.016999,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.666778,mpc-p,0,-126.340000,54.885000,-11.882396,3.326162,-11.950000,3.605000,0.067604,-0.278838,-13.204249,-14.180083,0.701380,-14.180083,-13.204249,-0.190000,0.620000,-11,44,-10.736689,44.007467,-10.736689,44.007467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.381764,29.742428,80.783344,85.524790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557442,1.407137,0.177193,0.014729,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.676732,mpc-p,0,-126.340000,54.885000,-11.992083,3.201127,-12.070000,3.485000,0.077917,-0.283873,-12.045446,-12.777322,0.030495,-12.777322,-12.045446,-0.140000,0.520000,-17,40,-16.592734,40.373900,-16.592734,40.373900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.106650,29.991752,85.285455,88.121369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544847,1.396885,0.144822,0.014691,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.686733,mpc-p,0,-126.340000,54.885000,-12.093176,3.075711,-12.180000,3.345000,0.086824,-0.269289,-10.581696,-13.448207,0.335443,-13.448207,-10.581696,-0.170000,0.450000,-16,54,-16.284542,53.971139,-16.284542,53.971139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.309392,29.089985,83.540039,85.683054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543757,1.397179,0.132979,0.013074,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.696780,mpc-p,0,-126.340000,54.885000,-12.185628,2.950058,-12.280000,3.205000,0.094372,-0.254942,-9.361904,-15.887791,-0.152474,-15.887791,-9.361904,-0.170000,0.470000,-18,74,-17.781298,74.248423,-17.781298,74.248423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.338759,29.195638,80.249663,84.309252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557766,1.407137,0.175978,0.014909,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.706779,mpc-p,0,-126.340000,54.885000,-12.268682,2.825468,-12.360000,3.045000,0.091318,-0.219532,-8.081122,-16.558677,0.213464,-16.558677,-8.081122,-0.170000,0.560000,-20,76,-20.281938,75.730393,-20.281938,75.730393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.784597,29.862245,77.867370,83.577139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558065,1.412602,0.179118,0.015693,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.716786,mpc-p,0,-126.340000,54.885000,-12.342976,2.701366,-12.430000,2.885000,0.087024,-0.183634,-6.312424,-15.399875,-0.335443,-15.399875,-6.312424,-0.190000,0.660000,-24,60,-24.181101,60.372977,-24.181101,60.372977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.337325,30.604679,78.361131,84.474240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556873,1.405430,0.176352,0.014568,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.726783,mpc-p,0,-126.340000,54.885000,-12.408525,2.578084,-12.480000,2.745000,0.071475,-0.166916,-6.373413,-13.265238,0.091484,-13.265238,-6.373413,-0.220000,0.640000,-12,46,-12.060122,46.145839,-12.060122,46.145839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.649478,30.527359,79.815472,84.713540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557144,1.405186,0.175844,0.013977,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.736711,mpc-p,0,-126.340000,54.885000,-12.465202,2.456444,-12.540000,2.625000,0.074798,-0.168556,-5.336590,-12.472374,-0.152474,-12.472374,-5.336590,-0.190000,0.540000,-14,48,-13.979193,48.311026,-13.979193,48.311026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.907090,31.046170,83.937629,91.084597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569457,1.401393,0.143384,0.015824,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.746781,mpc-p,0,-126.340000,54.885000,-12.514295,2.333967,-12.580000,2.495000,0.065705,-0.161033,-3.872840,-13.387218,-0.396432,-13.387218,-3.872840,-0.170000,0.480000,-21,63,-21.418178,62.825005,-21.418178,62.825005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.475572,30.637419,84.397469,88.327978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557743,1.403663,0.175558,0.015509,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.756709,mpc-p,0,-126.340000,54.885000,-12.554607,2.214200,-12.620000,2.355000,0.065393,-0.140800,-2.531068,-14.911958,-0.884349,-14.911958,-2.531068,-0.180000,0.540000,-24,73,-24.462392,73.334014,-24.462392,73.334014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.902306,29.891782,78.294496,83.375903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557519,1.396368,0.140304,0.013730,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.766781,mpc-p,0,-126.340000,54.885000,-12.587505,2.093780,-12.630000,2.215000,0.042495,-0.121220,-1.616224,-15.399875,-0.945339,-15.399875,-1.616224,-0.220000,0.680000,-21,67,-21.317849,67.427638,-21.317849,67.427638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.578910,30.005773,73.495606,82.074821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557391,1.416501,0.177354,0.016059,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.776786,mpc-p,0,-126.340000,54.885000,-12.612427,1.975323,-12.640000,2.065000,0.027573,-0.089677,-1.128308,-13.997114,0.213464,-13.997114,-1.128308,-0.230000,0.640000,-16,62,-16.312352,62.427646,-16.312352,62.427646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.314751,31.311259,73.931477,84.464554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557092,1.402010,0.172997,0.014480,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.786782,mpc-p,0,-126.340000,54.885000,-12.629839,1.858190,-12.650000,1.935000,0.020161,-0.076810,-0.640391,-12.899301,-0.335443,-12.899301,-0.640391,-0.210000,0.620000,-14,57,-14.473297,56.526793,-14.473297,56.526793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.133366,32.654156,73.811235,86.297406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556641,1.403209,0.162924,0.015692,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.796777,mpc-p,0,-126.340000,54.885000,-12.640011,1.742350,-12.640000,1.815000,-0.000011,-0.072650,0.274453,-11.801488,-0.335443,-11.801488,0.274453,-0.180000,0.590000,-19,51,-19.181875,51.075463,-19.181875,51.075463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.940521,33.187462,73.551377,85.640565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556040,1.401988,0.176592,0.014988,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.806778,mpc-p,0,-126.340000,54.885000,-12.643197,1.627786,-12.630000,1.705000,-0.013197,-0.077214,1.677214,-11.496540,-0.335443,-11.496540,1.677214,-0.190000,0.560000,-24,52,-23.578592,51.879489,-23.578592,51.879489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.227591,32.387530,71.070419,81.307641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557016,1.401481,0.172917,0.014509,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.816781,mpc-p,0,-126.340000,54.885000,-12.639652,1.514580,-12.620000,1.585000,-0.019652,-0.070420,1.921172,-11.679509,-0.518412,-11.679509,1.921172,-0.200000,0.510000,-18,60,-17.893216,60.342581,-17.893216,60.342581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.934001,30.939615,67.733398,77.477712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556922,1.403955,0.173399,0.015936,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.826657,mpc-p,0,-126.340000,54.885000,-12.629814,1.404199,-12.590000,1.465000,-0.039814,-0.060801,1.555235,-12.899301,-0.274453,-12.899301,1.555235,-0.220000,0.540000,-6,70,-6.391848,70.082274,-6.391848,70.082274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.479627,30.870831,65.156695,78.393383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539016,1.399687,0.143541,0.015277,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.836686,mpc-p,0,-126.340000,54.885000,-12.613658,1.293562,-12.570000,1.345000,-0.043658,-0.051438,1.738204,-12.106436,-0.518412,-12.106436,1.738204,-0.160000,0.590000,-7,61,-7.268477,60.939020,-7.268477,60.939020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.292875,32.002818,65.921934,81.856658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540810,1.395631,0.146640,0.014439,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.846785,mpc-p,0,-126.340000,54.885000,-12.591405,1.183666,-12.540000,1.235000,-0.051405,-0.051334,2.287110,-10.764665,-0.884349,-10.764665,2.287110,-0.110000,0.620000,-11,47,-11.480447,47.424749,-11.480447,47.424749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.153830,32.791293,64.911485,79.607204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565083,1.401982,0.165362,0.016715,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.856783,mpc-p,0,-126.340000,54.885000,-12.563749,1.076355,-12.510000,1.145000,-0.053749,-0.068645,2.836017,-9.544873,-0.030495,-9.544873,2.836017,-0.100000,0.540000,-11,44,-10.847768,43.725847,-10.847768,43.725847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.823506,32.507325,63.049903,76.318000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557637,1.400896,0.174287,0.015210,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.866780,mpc-p,0,-126.340000,54.885000,-12.530797,0.970550,-12.480000,1.055000,-0.050797,-0.084450,2.957996,-9.544873,-0.152474,-9.544873,2.957996,-0.120000,0.470000,-3,50,-2.561540,50.069395,-2.561540,50.069395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.591600,31.713895,61.276134,74.936400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557272,1.523557,0.184809,0.026062,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.876639,mpc-p,0,-126.340000,54.885000,-12.493406,0.867682,-12.440000,0.955000,-0.053406,-0.087318,3.384923,-10.886644,-0.640391,-10.886644,3.384923,-0.110000,0.470000,-1,62,-1.389466,62.222944,-1.389466,62.222944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.260812,31.610946,60.483930,76.742456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554433,1.435159,0.213697,0.017818,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.886657,mpc-p,0,-126.340000,54.885000,-12.450731,0.764640,-12.400000,0.845000,-0.050731,-0.080360,3.689871,-11.069613,-0.396432,-11.069613,3.689871,-0.070000,0.520000,-3,61,-3.187035,61.381040,-3.187035,61.381040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.034932,31.418813,58.410861,72.369623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547506,1.616484,0.237911,0.025730,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.896642,mpc-p,0,-126.340000,54.885000,-12.403799,0.663409,-12.350000,0.745000,-0.053799,-0.081591,4.177788,-10.581696,-0.152474,-10.581696,4.177788,-0.070000,0.570000,-2,54,-2.443801,53.544038,-2.443801,53.544038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.004028,31.249154,56.203730,68.101250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566001,1.445841,0.212711,0.019529,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.906630,mpc-p,0,-126.340000,54.885000,-12.352760,0.563591,-12.310000,0.645000,-0.042760,-0.081409,4.299767,-9.605862,0.030495,-9.605862,4.299767,-0.060000,0.540000,1,49,1.461742,48.917344,1.461742,48.917344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.689288,31.166517,55.932839,67.073817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551837,1.863438,0.230081,0.037533,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.916630,mpc-p,0,-126.340000,54.885000,-12.297867,0.465087,-12.260000,0.555000,-0.037867,-0.089913,4.665705,-9.117946,-0.152474,-9.117946,4.665705,-0.050000,0.530000,2,46,2.388278,45.767750,2.388278,45.767750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.334263,31.111280,56.637270,67.488139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549966,1.478001,0.215923,0.018992,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.926658,mpc-p,0,-126.340000,54.885000,-12.239307,0.367707,-12.200000,0.465000,-0.039307,-0.097293,5.275601,-9.300914,-0.518412,-9.300914,5.275601,-0.040000,0.460000,0,54,-0.167082,53.749007,-0.167082,53.749007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.263397,30.941723,55.835901,66.240938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.807337,1.618047,0.198423,0.029322,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.936627,mpc-p,0,-126.340000,54.885000,-12.177897,0.272245,-12.140000,0.365000,-0.037897,-0.092755,5.641538,-10.764665,-0.091484,-10.764665,5.641538,0.000000,0.460000,-6,67,-5.632133,67.338665,-5.632133,67.338665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.125218,30.609366,53.685048,62.830417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536453,1.526113,0.221232,0.024144,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.946667,mpc-p,0,-126.340000,54.885000,-12.113120,0.177403,-12.090000,0.255000,-0.023120,-0.077597,5.214611,-11.557530,0.030495,-11.557530,5.214611,-0.040000,0.560000,7,68,6.544679,67.771895,6.544679,67.771895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.997522,29.805585,52.053169,59.421434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562833,1.422614,0.199813,0.014818,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.956705,mpc-p,0,-126.340000,54.885000,-12.045711,0.083840,-12.030000,0.155000,-0.015711,-0.071160,5.702528,-10.093779,-0.335443,-10.093779,5.702528,-0.040000,0.730000,7,41,7.072064,41.299077,7.072064,41.299077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.943075,29.992059,59.451828,67.378825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558074,1.405069,0.167739,0.014092,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.966708,mpc-p,0,-126.340000,54.885000,-11.976187,-0.008203,-11.970000,0.055000,-0.006187,-0.063203,5.824507,-8.995966,-0.091484,-8.995966,5.824507,-0.020000,0.520000,8,52,7.584731,51.540168,7.584731,51.540168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.843023,30.408791,59.810784,69.220355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562998,1.399232,0.152022,0.013078,0.500294,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.976708,mpc-p,0,-126.340000,54.885000,-11.904609,-0.099099,-11.910000,-0.035000,0.005391,-0.064099,5.458569,-9.361904,-0.335443,-9.361904,5.458569,-0.020000,0.480000,14,59,13.594868,59.442910,13.594868,59.442910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.328944,29.980871,55.479372,63.939857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559990,1.393229,0.135527,0.013428,0.500244,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.986630,mpc-p,0,-126.340000,54.885000,-11.831806,-0.188240,-11.840000,-0.135000,0.008194,-0.053240,6.983309,-11.313571,-0.518412,-11.313571,6.983309,0.030000,0.510000,-4,74,-4.368010,74.181317,-4.368010,74.181317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.290876,29.952054,58.187877,66.385867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545810,1.417644,0.203851,0.014259,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.996633,mpc-p,0,-126.340000,54.885000,-11.756853,-0.277142,-11.760000,-0.245000,0.003147,-0.032142,7.715185,-11.252582,-0.030495,-11.252582,7.715185,0.020000,0.600000,-11,69,-10.889416,69.018008,-10.889416,69.018008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.388510,27.912718,49.654251,55.778669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563985,1.500152,0.243258,0.016583,0.500485,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.006640,mpc-p,0,-126.340000,54.885000,-11.680570,-0.365170,-11.670000,-0.345000,-0.010570,-0.020170,8.325081,-10.032790,0.030495,-10.032790,8.325081,-0.010000,0.660000,-13,55,-13.154183,55.297047,-13.154183,55.297047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.821166,25.917988,49.153984,53.378154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568783,1.635003,0.239976,0.019691,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.016632,mpc-p,0,-126.340000,54.885000,-11.603334,-0.452248,-11.590000,-0.435000,-0.013334,-0.017248,8.508050,-7.715185,-0.030495,-7.715185,8.508050,-0.030000,0.600000,-11,42,-10.851269,42.433539,-10.851269,42.433539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.773852,24.202540,49.216620,52.558950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546341,1.490973,0.243008,0.023533,0.500277,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.026631,mpc-p,0,-126.340000,54.885000,-11.525198,-0.538658,-11.510000,-0.505000,-0.015198,-0.033658,8.264091,-7.593205,0.213464,-7.593205,8.264091,-0.050000,0.500000,-5,49,-5.026062,49.265628,-5.026062,49.265628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.574704,23.194613,51.446896,55.403788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563243,1.676890,0.222664,0.023725,0.501556,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.036660,mpc-p,0,-126.340000,54.885000,-11.446204,-0.624675,-11.420000,-0.595000,-0.026204,-0.029675,8.386070,-9.300914,-0.335443,-9.300914,8.386070,-0.060000,0.440000,-5,70,-4.965835,69.777891,-4.965835,69.777891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.697923,22.863718,53.833571,57.817885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573163,1.770583,0.220647,0.038166,0.501025,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.046632,mpc-p,0,-126.340000,54.885000,-11.367232,-0.709656,-11.340000,-0.695000,-0.027232,-0.014656,8.020133,-11.374561,-0.152474,-11.374561,8.020133,-0.050000,0.540000,-3,80,-3.452800,80.322902,-3.452800,80.322902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.221045,21.905983,54.088073,56.851586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576847,1.685364,0.232250,0.036256,0.500899,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.058735,mpc-p,0,-126.340000,54.885000,-11.271087,-0.812195,-11.240000,-0.825000,-0.031087,0.012805,7.410237,-10.337738,0.152474,-10.337738,7.410237,-0.060000,0.680000,3,63,3.285696,62.575492,3.285696,62.575492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.660414,20.268298,55.032573,56.648845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582726,1.490452,0.192179,0.030683,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.066573,mpc-p,0,-126.340000,54.885000,-11.208790,-0.878320,-11.180000,-0.905000,-0.028790,0.026680,7.227268,-8.995966,0.213464,-8.995966,7.227268,0.000000,0.680000,-1,52,-1.343433,52.109038,-1.343433,52.109038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.790399,19.575780,56.791681,58.949600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552516,1.634955,0.207549,0.037530,0.501085,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.076665,mpc-p,0,-126.340000,54.885000,-11.128683,-0.963229,-11.100000,-0.985000,-0.028683,0.021771,7.288257,-7.471226,-0.457422,-7.471226,7.288257,-0.070000,0.570000,7,49,7.331283,49.101872,7.331283,49.101872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.077479,18.312681,50.632326,52.531327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572589,1.528162,0.227896,0.028038,0.500921,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.086634,mpc-p,0,-126.340000,54.885000,-11.049818,-1.046929,-11.030000,-1.055000,-0.019818,0.008071,6.251434,-8.142112,-0.457422,-8.142112,6.251434,-0.040000,0.500000,13,60,13.421106,59.707774,13.421106,59.707774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.914915,17.676639,53.437598,56.347688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542678,1.459456,0.186639,0.014491,0.502213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.096655,mpc-p,0,-126.340000,54.885000,-10.970945,-1.130989,-10.960000,-1.145000,-0.010945,0.014011,6.678361,-9.544873,-0.579401,-9.544873,6.678361,-0.030000,0.540000,9,68,8.690206,68.481266,8.690206,68.481266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.533237,16.651016,53.173497,55.577994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558399,1.395825,0.159223,0.021677,0.500135,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.106709,mpc-p,0,-126.340000,54.885000,-10.892327,-1.215367,-10.890000,-1.245000,-0.002327,0.029633,7.044299,-10.703675,-0.335443,-10.703675,7.044299,0.010000,0.580000,-1,76,-0.551658,76.300168,-0.551658,76.300168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.687827,14.475842,48.724154,49.886945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559995,1.395650,0.158231,0.013589,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.116713,mpc-p,0,-126.340000,54.885000,-10.814744,-1.299439,-10.810000,-1.345000,-0.004744,0.045561,7.349247,-10.154769,0.274453,-10.154769,7.349247,0.010000,0.650000,-5,68,-5.386996,67.793705,-5.386996,67.793705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.523967,11.072111,44.750163,48.342425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557667,1.390901,0.138249,0.013092,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.126787,mpc-p,0,-126.340000,54.885000,-10.737346,-1.384333,-10.740000,-1.435000,0.002654,0.050667,6.983309,-8.691018,-0.213464,-8.691018,6.983309,-0.010000,0.660000,0,56,-0.083014,55.665335,-0.083014,55.665335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.109460,7.605390,43.168563,45.764688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557318,1.404019,0.173578,0.015150,0.500489,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.136781,mpc-p,0,-126.340000,54.885000,-10.661377,-1.468869,-10.660000,-1.505000,-0.001377,0.036131,7.044299,-7.898153,-0.579401,-7.898153,7.044299,-0.040000,0.610000,3,52,2.922172,51.954411,2.922172,51.954411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.499004,5.559715,46.560924,45.739026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558121,1.402586,0.164834,0.016208,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.146781,mpc-p,0,-126.340000,54.885000,-10.586238,-1.553867,-10.590000,-1.585000,0.003762,0.031133,6.678361,-7.776174,0.030495,-7.776174,6.678361,-0.020000,0.530000,4,58,3.658320,57.542175,3.658320,57.542175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.835399,4.072625,47.169249,47.035897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556055,1.404108,0.167611,0.017813,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.156736,mpc-p,0,-126.340000,54.885000,-10.512355,-1.638988,-10.520000,-1.665000,0.007645,0.026012,6.312424,-9.483883,0.213464,-9.483883,6.312424,-0.020000,0.510000,6,73,5.871633,72.861415,5.871633,72.861415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.656243,2.641689,46.971798,48.158205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539420,1.394979,0.144102,0.015088,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.166782,mpc-p,0,-126.340000,54.885000,-10.438767,-1.725483,-10.450000,-1.765000,0.011233,0.039517,6.190445,-10.642686,-0.091484,-10.642686,6.190445,-0.010000,0.590000,5,77,4.771664,76.665144,4.771664,76.665144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.548619,0.798096,48.621988,52.580726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559876,1.402094,0.181117,0.015723,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.176783,mpc-p,0,-126.340000,54.885000,-10.366506,-1.812267,-10.370000,-1.865000,0.003494,0.052733,6.617372,-9.849821,0.152474,-9.849821,6.617372,0.010000,0.690000,-3,62,-3.051860,62.077504,-3.051860,62.077504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.165771,-1.548431,47.855091,53.066136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556794,1.403145,0.174475,0.014833,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.186733,mpc-p,0,-126.340000,54.885000,-10.295608,-1.899368,-10.310000,-1.955000,0.014392,0.055632,6.800341,-7.959143,0.091484,-7.959143,6.800341,0.000000,0.610000,-3,53,-3.328524,53.416418,-3.328524,53.416418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.638549,-4.214787,43.666634,49.223846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541542,1.389986,0.128232,0.014407,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007579,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.196792,mpc-p,0,-126.340000,54.885000,-10.224946,-1.988265,-10.240000,-2.025000,0.015054,0.036735,6.312424,-7.227268,-0.030495,-7.227268,6.312424,-0.030000,0.570000,4,49,4.141470,48.709723,4.141470,48.709723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.789213,-6.224271,43.791515,48.146380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567842,1.403008,0.165176,0.015841,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.206783,mpc-p,0,-126.340000,54.885000,-10.155744,-2.077486,-10.170000,-2.115000,0.014256,0.037514,6.434403,-8.508050,-0.396432,-8.508050,6.434403,-0.010000,0.520000,0,63,0.153047,62.627399,0.153047,62.627399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.455640,-6.639452,48.738631,50.568867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558259,1.402705,0.162315,0.014714,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.216781,mpc-p,0,-126.340000,54.885000,-10.087459,-2.167752,-10.100000,-2.205000,0.012541,0.037248,6.678361,-10.581696,0.213464,-10.581696,6.678361,-0.010000,0.550000,-4,76,-3.847383,76.482224,-3.847383,76.482224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.608907,-7.636892,46.786526,52.803187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556917,1.401541,0.178941,0.015707,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.226733,mpc-p,0,-126.340000,54.885000,-10.020413,-2.258637,-10.030000,-2.305000,0.009587,0.046363,6.251434,-10.581696,0.335443,-10.581696,6.251434,-0.060000,0.600000,5,73,4.631820,72.889813,4.631820,72.889813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.701140,-9.742735,46.744428,55.811105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541670,1.389830,0.142111,0.013923,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.236634,mpc-p,0,-126.340000,54.885000,-9.954564,-2.350157,-9.970000,-2.405000,0.015436,0.054843,5.336590,-9.422894,-0.091484,-9.422894,5.336590,0.000000,0.640000,6,59,5.902949,59.357527,5.902949,59.357527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.153188,-10.581359,51.505191,57.131945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553521,1.449655,0.222453,0.023767,0.501841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.246638,mpc-p,0,-126.340000,54.885000,-9.888853,-2.443779,-9.910000,-2.485000,0.021147,0.041221,5.702528,-7.410237,0.152474,-7.410237,5.702528,-0.020000,0.640000,6,40,6.269243,39.879464,6.269243,39.879464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.165519,-11.349437,49.630153,54.572321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582032,1.719904,0.230459,0.034229,0.510463,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.256665,mpc-p,0,-126.340000,54.885000,-9.823733,-2.538847,-9.850000,-2.555000,0.026267,0.016153,5.763517,-5.946486,0.213464,-5.946486,5.763517,0.010000,0.500000,3,36,2.645382,36.420451,2.645382,36.420451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.609828,-11.874405,49.288430,54.527545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575503,1.732170,0.249702,0.037398,0.500664,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.267420,mpc-p,0,-126.340000,54.885000,-9.754643,-2.642206,-9.780000,-2.635000,0.025357,-0.007206,6.251434,-8.325081,0.030495,-8.325081,6.251434,0.010000,0.360000,-3,65,-3.085632,64.873214,-3.085632,64.873214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.826052,-11.928038,49.285607,57.139205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599752,1.718165,0.229894,0.025830,0.500380,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.276667,mpc-p,0,-126.340000,54.885000,-9.695775,-2.732272,-9.710000,-2.725000,0.014225,-0.007272,6.007476,-10.764665,-0.457422,-10.764665,6.007476,0.000000,0.470000,-3,75,-3.046002,75.137585,-3.046002,75.137585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.570275,-13.181834,48.850471,62.235795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569944,1.619107,0.232837,0.024852,0.501005,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.286673,mpc-p,0,-126.340000,54.885000,-9.632540,-2.831008,-9.630000,-2.835000,-0.002540,0.003992,6.800341,-10.947634,0.579401,-10.947634,6.800341,-0.030000,0.560000,-8,69,-8.061470,68.639986,-8.061470,68.639986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.946173,-14.414046,51.286968,63.832746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.469145,1.670637,0.217700,0.034468,0.501553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.296668,mpc-p,0,-126.340000,54.885000,-9.569767,-2.930971,-9.570000,-2.925000,0.000233,-0.005971,7.105289,-8.630029,0.335443,-8.630029,7.105289,-0.040000,0.650000,-9,39,-9.057143,39.343853,-9.057143,39.343853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.385707,-16.411654,48.323238,60.297164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578630,1.587800,0.213040,0.022761,0.500415,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.306667,mpc-p,0,-126.340000,54.885000,-9.507244,-3.032336,-9.490000,-2.995000,-0.017244,-0.037336,7.227268,-6.068465,-0.457422,-6.068465,7.227268,-0.050000,0.530000,-9,24,-9.186182,24.179975,-9.186182,24.179975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.868158,-17.393311,48.355678,56.331721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599139,1.515243,0.195769,0.016532,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.316661,mpc-p,0,-126.340000,54.885000,-9.444923,-3.135007,-9.410000,-3.065000,-0.034923,-0.070007,6.983309,-6.861330,-0.091484,-6.861330,6.983309,-0.080000,0.360000,-5,41,-4.547147,41.112625,-4.547147,41.112625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.019240,-16.611838,51.767513,58.756391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545744,1.419862,0.187871,0.017418,0.500406,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.326665,mpc-p,0,-126.340000,54.885000,-9.382587,-3.239149,-9.340000,-3.145000,-0.042587,-0.094149,7.410237,-9.605862,0.152474,-9.605862,7.410237,-0.080000,0.340000,-9,62,-9.001131,61.953380,-9.001131,61.953380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.368862,-15.030659,54.957507,62.741415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546042,1.491310,0.185621,0.017761,0.500450,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.336630,mpc-p,0,-126.340000,54.885000,-9.320420,-3.344238,-9.270000,-3.245000,-0.050420,-0.099238,7.044299,-12.167426,0.274453,-12.167426,7.044299,-0.090000,0.460000,-6,71,-6.427677,70.737484,-6.427677,70.737484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.192135,-14.562829,55.035335,66.985742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543415,1.463737,0.214077,0.031481,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.346675,mpc-p,0,-126.340000,54.885000,-9.257555,-3.451521,-9.200000,-3.355000,-0.057555,-0.096521,6.495393,-11.618519,0.091484,-11.618519,6.495393,-0.090000,0.680000,-2,45,-1.668221,45.262695,-1.668221,45.262695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.408934,-14.634527,57.194300,68.337142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578715,1.476087,0.209385,0.020089,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.356662,mpc-p,0,-126.340000,54.885000,-9.194730,-3.559503,-9.130000,-3.455000,-0.064730,-0.104503,6.007476,-8.508050,0.213464,-8.508050,6.007476,-0.090000,0.510000,4,32,4.463110,31.798643,4.463110,31.798643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.336403,-13.340197,58.577839,64.366387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549463,1.480182,0.233597,0.029096,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.366662,mpc-p,0,-126.340000,54.885000,-9.131372,-3.668915,-9.060000,-3.535000,-0.071372,-0.133915,6.373413,-7.959143,-0.152474,-7.959143,6.373413,-0.080000,0.380000,1,34,1.075228,33.908118,1.075228,33.908118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.820953,-11.210974,59.058694,65.722774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555024,1.451336,0.201585,0.020154,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.376661,mpc-p,0,-126.340000,54.885000,-9.067437,-3.779572,-9.000000,-3.635000,-0.067437,-0.144572,6.373413,-9.117946,-0.213464,-9.117946,6.373413,-0.070000,0.340000,0,45,-0.259634,44.707802,-0.259634,44.707802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.752572,-10.310775,55.489640,64.979738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559675,1.459389,0.212614,0.020515,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.386664,mpc-p,0,-126.340000,54.885000,-9.002771,-3.891475,-8.930000,-3.735000,-0.072771,-0.156475,6.068465,-11.496540,0.396432,-11.496540,6.068465,-0.070000,0.370000,1,59,1.083045,59.392732,1.083045,59.392732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.112519,-9.684897,54.862795,66.446493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554734,1.443793,0.192511,0.018744,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.396662,mpc-p,0,-126.340000,54.885000,-8.937304,-4.004476,-8.860000,-3.855000,-0.077304,-0.149476,6.129455,-12.899301,0.152474,-12.899301,6.129455,-0.060000,0.440000,-1,64,-1.163243,64.291385,-1.163243,64.291385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.136833,-9.160785,56.259287,68.647122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.908384,1.471162,0.195196,0.017837,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.406668,mpc-p,0,-126.340000,54.885000,-8.870826,-4.118659,-8.790000,-3.975000,-0.080826,-0.143659,6.373413,-12.167426,0.213464,-12.167426,6.373413,-0.060000,0.630000,-3,41,-3.228125,40.509462,-3.228125,40.509462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.225151,-9.594700,54.280801,67.393807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562734,1.534558,0.208428,0.021545,0.500509,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.416664,mpc-p,0,-126.340000,54.885000,-8.803336,-4.233751,-8.720000,-4.075000,-0.083336,-0.158751,6.556382,-9.788831,0.213464,-9.788831,6.556382,-0.070000,0.570000,-2,23,-2.176766,23.201288,-2.176766,23.201288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.880432,-9.892127,51.654274,61.087657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555320,1.478052,0.216194,0.019392,0.500454,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.426632,mpc-p,0,-126.340000,54.885000,-8.734853,-4.349453,-8.650000,-4.185000,-0.084853,-0.164453,6.800341,-10.459717,-0.091484,-10.459717,6.800341,-0.060000,0.350000,-4,46,-4.356156,46.339480,-4.356156,46.339480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.207898,-8.598111,54.757624,63.916899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.121057,1.441691,0.199767,0.025921,2.296809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010095,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.436762,mpc-p,0,-126.340000,54.885000,-8.663928,-4.467910,-8.570000,-4.345000,-0.093928,-0.122910,6.190445,-13.631176,0.518412,-13.631176,6.190445,-0.050000,0.370000,-1,74,-1.479111,74.295928,-1.479111,74.295928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.319140,-7.534287,56.126342,67.714616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.505543,1.515620,0.213196,0.017839,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.446819,mpc-p,0,-126.340000,54.885000,-8.592086,-4.586286,-8.510000,-4.445000,-0.082086,-0.141286,7.044299,-15.521854,-0.152474,-15.521854,7.044299,-0.060000,0.470000,-6,79,-5.717229,78.943856,-5.717229,78.943856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.161710,-7.051672,60.755308,76.272747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546509,1.617825,0.268960,0.038340,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.456823,mpc-p,0,-126.340000,54.885000,-8.519098,-4.704721,-8.440000,-4.575000,-0.079098,-0.129721,6.251434,-14.180083,0.152474,-14.180083,6.251434,-0.070000,0.640000,4,53,3.799226,53.027653,3.799226,53.027653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.552939,-7.367520,63.251926,79.328505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553356,1.734113,0.241316,0.025834,0.500888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.466824,mpc-p,0,-126.340000,54.885000,-8.444536,-4.823670,-8.370000,-4.685000,-0.074536,-0.138670,6.800341,-10.520706,0.274453,-10.520706,6.800341,-0.040000,0.620000,0,22,-0.229944,21.833326,-0.229944,21.833326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.419969,-6.058727,65.444324,75.137554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553614,1.473636,0.190749,0.019795,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.476852,mpc-p,0,-126.340000,54.885000,-8.368085,-4.943381,-8.300000,-4.785000,-0.068085,-0.158381,6.129455,-8.508050,0.640391,-8.508050,6.129455,-0.040000,0.400000,8,22,8.426630,21.919364,8.426630,21.919364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.849081,-4.950138,69.860574,80.706103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554655,1.450526,0.186712,0.020801,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.486852,mpc-p,0,-126.340000,54.885000,-8.290078,-5.063094,-8.240000,-4.885000,-0.050078,-0.178094,6.129455,-10.825654,-0.152474,-10.825654,6.129455,-0.030000,0.280000,11,49,10.685382,49.457461,10.685382,49.457461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.378161,-3.046234,73.676394,85.659819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554431,1.540517,0.225000,0.020628,0.501194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.496824,mpc-p,0,-126.340000,54.885000,-8.210468,-5.182675,-8.170000,-5.015000,-0.040468,-0.167675,6.861330,-14.607010,-0.030495,-14.607010,6.861330,0.010000,0.350000,0,75,0.394221,75.476805,0.394221,75.476805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.406758,-1.646475,75.223752,84.256936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556789,1.519868,0.195340,0.021812,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.506854,mpc-p,0,-126.340000,54.885000,-8.128512,-5.303011,-8.090000,-5.165000,-0.038512,-0.138011,7.044299,-16.741646,1.006328,-16.741646,7.044299,0.010000,0.490000,-2,84,-1.945184,83.710684,-1.945184,83.710684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.512216,-1.407044,76.555520,87.148290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557317,1.718463,0.244719,0.033437,1.332395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.516824,mpc-p,0,-126.340000,54.885000,-8.045120,-5.422565,-8.010000,-5.315000,-0.035120,-0.107565,7.898153,-13.936124,0.335443,-13.936124,7.898153,0.000000,0.680000,-6,46,-5.944167,46.404342,-5.944167,46.404342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.642951,-1.719936,75.820987,88.129536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.475424,1.726696,0.275203,0.046929,1.403076,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.526803,mpc-p,0,-126.340000,54.885000,-7.959698,-5.542015,-7.940000,-5.435000,-0.019698,-0.107015,7.532216,-10.581696,0.335443,-10.581696,7.532216,-0.020000,0.630000,4,22,3.898891,21.972281,3.898891,21.972281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.355432,-1.063344,72.049233,79.813987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585353,1.753864,0.241251,0.032410,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.536864,mpc-p,0,-126.340000,54.885000,-7.871565,-5.662093,-7.860000,-5.525000,-0.011565,-0.137093,7.288257,-9.422894,-0.091484,-9.422894,7.288257,-0.080000,0.430000,19,27,18.761790,27.153709,18.761790,27.153709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.445712,0.869487,70.593334,84.161399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571837,1.795340,0.244350,0.039497,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.546868,mpc-p,0,-126.340000,54.885000,-7.781930,-5.780968,-7.780000,-5.635000,-0.001930,-0.145968,7.227268,-11.496540,0.274453,-11.496540,7.227268,0.000000,0.310000,13,55,13.409689,54.806326,13.409689,54.806326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.283802,2.937166,70.724296,84.693168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581304,1.798127,0.258908,0.037611,0.501071,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.556873,mpc-p,0,-126.340000,54.885000,-7.690281,-5.899192,-7.700000,-5.785000,0.009719,-0.114192,8.447060,-15.765812,0.701380,-15.765812,8.447060,0.080000,0.390000,-7,87,-6.797813,87.084828,-6.797813,87.084828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.408949,3.389008,72.721441,79.422863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.471230,3.777265,0.249592,0.043841,0.500916,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011054,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.567962,mpc-p,0,-126.340000,54.885000,-7.586386,-6.029240,-7.590000,-5.945000,0.003614,-0.084240,10.642686,-16.375708,1.311276,-16.375708,10.642686,0.020000,0.550000,-20,83,-19.815754,82.860087,-19.815754,82.860087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.700124,2.104809,70.203238,81.266382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557521,1.525250,0.220808,0.023084,0.501866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.578025,mpc-p,0,-126.340000,54.885000,-7.490010,-6.146194,-7.480000,-6.105000,-0.010010,-0.041194,10.520706,-14.607010,1.189297,-14.607010,10.520706,-0.040000,0.730000,-12,57,-11.901100,57.043246,-11.901100,57.043246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.978482,1.042985,65.987538,78.301511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567585,1.605970,0.222950,0.020811,0.501124,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.588027,mpc-p,0,-126.340000,54.885000,-7.392288,-6.261262,-7.380000,-6.225000,-0.012288,-0.036262,9.849821,-10.886644,1.006328,-10.886644,9.849821,-0.070000,0.680000,2,32,2.362377,31.599407,2.362377,31.599407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.700616,1.887284,62.825820,72.127515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566212,1.618043,0.230735,0.027319,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.598442,mpc-p,0,-126.340000,54.885000,-7.288551,-6.379641,-7.260000,-6.335000,-0.028551,-0.044641,10.032790,-8.995966,0.762370,-8.995966,10.032790,-0.080000,0.490000,6,33,6.248346,32.637829,6.248346,32.637829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.091089,4.300657,66.802204,77.792591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587089,1.761250,0.255967,0.041581,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.608032,mpc-p,0,-126.340000,54.885000,-7.191292,-6.487194,-7.160000,-6.455000,-0.031292,-0.032194,9.788831,-11.679509,0.701380,-11.679509,9.788831,-0.050000,0.390000,6,66,6.292587,66.045557,6.292587,66.045557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.709252,6.650716,65.892183,78.768130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.253886,1.745037,0.263282,0.033652,0.504210,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.618023,mpc-p,0,-126.340000,54.885000,-7.088291,-6.597573,-7.050000,-6.555000,-0.038291,-0.042573,10.276748,-13.692166,1.067318,-13.692166,10.276748,-0.040000,0.440000,1,80,0.725188,80.075454,0.725188,80.075454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.678326,7.152438,62.739678,73.634378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566340,3.766053,0.261795,0.047592,0.501391,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010154,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.628212,mpc-p,0,-126.340000,54.885000,-6.981557,-6.708233,-6.940000,-6.695000,-0.041557,-0.013233,10.886644,-13.753155,1.372266,-13.753155,10.886644,-0.020000,0.610000,-8,70,-7.616762,70.110904,-7.616762,70.110904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.760125,7.065493,62.595934,74.128723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565993,1.955147,0.272032,0.039829,0.501350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008346,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.638329,mpc-p,0,-126.340000,54.885000,-6.874004,-6.816015,-6.830000,-6.835000,-0.044004,0.018985,10.825654,-11.557530,1.250287,-11.557530,10.825654,-0.060000,0.680000,-2,50,-1.977234,50.267264,-1.977234,50.267264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.321939,7.119031,61.358862,71.280657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.159785,1.757181,0.234246,0.030999,1.603913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.648272,mpc-p,0,-126.340000,54.885000,-6.766887,-6.919734,-6.710000,-6.915000,-0.056887,-0.004734,10.825654,-8.752008,1.067318,-8.752008,10.825654,-0.050000,0.620000,-2,32,-1.809912,31.502437,-1.809912,31.502437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.668193,8.454502,61.550405,73.048454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568104,1.609996,0.219416,0.021582,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.658285,mpc-p,0,-126.340000,54.885000,-6.657727,-7.021796,-6.600000,-7.005000,-0.057727,-0.016796,10.093779,-7.227268,1.189297,-7.227268,10.093779,-0.050000,0.470000,6,33,6.033164,33.142278,6.033164,33.142278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.438578,9.820359,61.418414,75.843509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.657404,1.678955,0.240889,0.019805,0.501050,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.668281,mpc-p,0,-126.340000,54.885000,-6.547615,-7.121114,-6.490000,-7.075000,-0.057615,-0.046114,10.398727,-8.508050,1.494245,-8.508050,10.398727,-0.050000,0.370000,5,52,4.727095,52.416294,4.727095,52.416294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.267087,11.407409,61.553628,75.702737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.979542,3.767780,0.243740,0.035470,0.502079,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010541,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.678898,mpc-p,0,-126.340000,54.885000,-6.429564,-7.223616,-6.380000,-7.165000,-0.049564,-0.058616,10.032790,-11.008623,0.701380,-11.008623,10.032790,-0.020000,0.390000,4,74,3.897417,73.606199,3.897417,73.606199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.526178,11.884645,59.650788,71.876470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581314,1.822487,0.253331,0.036161,0.503381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.688970,mpc-p,0,-126.340000,54.885000,-6.316717,-7.317819,-6.270000,-7.265000,-0.046717,-0.052819,10.459717,-11.435550,1.311276,-11.435550,10.459717,0.000000,0.570000,-3,65,-2.862459,64.914295,-2.862459,64.914295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.480395,11.568383,60.400754,69.372559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588999,1.794713,0.286377,0.071990,0.508541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008263,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.698969,mpc-p,0,-126.340000,54.885000,-6.204028,-7.408255,-6.160000,-7.365000,-0.044028,-0.043255,10.398727,-8.934977,1.006328,-8.934977,10.398727,0.000000,0.630000,-2,42,-2.459672,42.364758,-2.459672,42.364758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.923362,11.397924,60.613893,68.328028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595557,1.650899,0.232612,0.032667,0.501265,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.708960,mpc-p,0,-126.340000,54.885000,-6.090974,-7.495372,-6.040000,-7.415000,-0.050974,-0.080372,10.337738,-4.543725,1.738204,-4.543725,10.337738,-0.030000,0.540000,3,13,2.793591,13.449050,2.793591,13.449050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.501241,11.624981,58.676879,69.132456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559528,1.581014,0.226099,0.036654,0.500738,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.718966,mpc-p,0,-126.340000,54.885000,-5.977477,-7.579216,-5.940000,-7.455000,-0.037477,-0.124216,9.788831,-3.018985,0.884349,-3.018985,9.788831,-0.020000,0.360000,9,16,8.786612,15.697211,8.786612,15.697211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.881617,12.381092,61.398113,75.463524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568034,1.426532,0.197043,0.020540,0.500311,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.728957,mpc-p,0,-126.340000,54.885000,-5.864086,-7.659375,-5.840000,-7.515000,-0.024086,-0.144375,9.605862,-5.580549,1.067318,-5.580549,9.605862,0.000000,0.230000,9,50,8.811879,50.476507,8.811879,50.476507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.353899,13.241713,64.557096,78.330217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543950,1.486607,0.177349,0.018599,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.738956,mpc-p,0,-126.340000,54.885000,-5.750741,-7.735892,-5.740000,-7.585000,-0.010741,-0.150892,9.422894,-9.666852,0.701380,-9.666852,9.422894,0.070000,0.330000,0,80,0.462160,79.511403,0.462160,79.511403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.198939,12.891461,64.029154,72.205536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546185,1.417516,0.166992,0.018592,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.748986,mpc-p,0,-126.340000,54.885000,-5.637404,-7.808774,-5.630000,-7.685000,-0.007404,-0.123774,10.703675,-10.642686,1.555235,-10.642686,10.703675,0.020000,0.550000,-6,75,-6.119950,75.109010,-6.119950,75.109010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.117446,11.512473,64.126978,72.315280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548755,1.513301,0.194892,0.030017,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.758960,mpc-p,0,-126.340000,54.885000,-5.525289,-7.877257,-5.520000,-7.765000,-0.005289,-0.112257,10.520706,-6.556382,1.982162,-6.556382,10.520706,-0.010000,0.680000,0,35,-0.411457,34.675210,-0.411457,34.675210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.782963,10.308690,62.193877,69.701688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555464,1.542437,0.199824,0.019858,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.768959,mpc-p,0,-126.340000,54.885000,-5.413706,-7.941784,-5.420000,-7.795000,0.006294,-0.146784,9.422894,-1.372266,1.372266,-1.372266,9.422894,-0.030000,0.560000,15,2,15.289762,2.294849,15.289762,2.294849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.356587,10.858864,58.925564,69.874420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549310,1.438637,0.189657,0.018073,0.501199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.778958,mpc-p,0,-126.340000,54.885000,-5.303183,-8.002046,-5.320000,-7.805000,0.016817,-0.197046,8.873987,-0.518412,1.128308,-0.518412,8.873987,0.000000,0.290000,19,18,19.240404,18.049797,19.240404,18.049797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.203716,12.258681,63.126703,76.570043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548792,1.486889,0.215997,0.020123,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.788958,mpc-p,0,-126.340000,54.885000,-5.193930,-8.057936,-5.230000,-7.815000,0.036070,-0.242936,9.544873,-2.470079,1.006328,-2.470079,9.544873,0.090000,0.200000,3,43,2.944369,43.343151,2.944369,43.343151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.209611,11.902087,61.858590,73.160472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548245,1.456075,0.187385,0.018313,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.799027,mpc-p,0,-126.340000,54.885000,-5.085492,-8.109658,-5.130000,-7.875000,0.044508,-0.234658,9.910810,-7.044299,1.006328,-7.044299,9.910810,0.040000,0.290000,2,79,1.802372,79.402394,1.802372,79.402394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.651121,10.299065,61.935983,69.110152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546256,1.436091,0.178625,0.016298,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.808956,mpc-p,0,-126.340000,54.885000,-4.980318,-8.156095,-5.020000,-7.955000,0.039682,-0.201095,9.971800,-8.812998,1.494245,-8.812998,9.971800,0.020000,0.520000,1,82,0.737079,82.291577,0.737079,82.291577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.926374,8.690049,61.656468,73.142934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544677,1.455237,0.207587,0.018549,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.818962,mpc-p,0,-126.340000,54.885000,-4.876367,-8.198192,-4.910000,-8.015000,0.033633,-0.183192,9.910810,-4.726694,1.494245,-4.726694,9.910810,0.010000,0.690000,2,39,2.247085,39.460165,2.247085,39.460165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.249351,7.820444,62.522559,72.166752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554357,1.501035,0.221068,0.026270,0.500684,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.828966,mpc-p,0,-126.340000,54.885000,-4.774711,-8.235483,-4.820000,-8.025000,0.045289,-0.210483,9.300914,0.335443,1.433256,0.335443,9.300914,0.000000,0.600000,11,6,10.986345,5.677085,10.986345,5.677085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.664452,9.490807,62.695396,71.177148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557503,1.519730,0.216673,0.025730,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.838961,mpc-p,0,-126.340000,54.885000,-4.675666,-8.267866,-4.720000,-8.005000,0.044334,-0.262866,8.569039,2.714037,1.250287,2.714037,8.569039,0.020000,0.330000,15,9,15.047736,8.739399,15.047736,8.739399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.463649,11.593256,64.871953,75.764907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564945,1.472988,0.195121,0.021573,0.503052,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.848959,mpc-p,0,-126.340000,54.885000,-4.579379,-8.295304,-4.620000,-7.995000,0.040621,-0.300304,8.142112,0.823360,0.945339,0.823360,8.142112,0.080000,0.200000,9,37,8.560870,37.265750,8.560870,37.265750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.224643,12.937082,64.484824,76.157648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551126,1.436972,0.192970,0.019344,0.501968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.858986,mpc-p,0,-126.340000,54.885000,-4.485832,-8.317789,-4.540000,-8.025000,0.054168,-0.292789,8.325081,-4.055809,1.311276,-4.055809,8.325081,0.090000,0.250000,2,79,1.969588,79.103739,1.969588,79.103739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.807582,13.463397,62.605267,71.917351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552570,1.439125,0.194280,0.016638,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.868957,mpc-p,0,-126.340000,54.885000,-4.396052,-8.335092,-4.450000,-8.075000,0.053948,-0.260092,8.812998,-7.166278,1.311276,-7.166278,8.812998,0.050000,0.500000,-2,91,-2.063991,91.289735,-2.063991,91.289735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.966459,12.610141,65.885098,75.839880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547330,1.459037,0.202918,0.020881,0.505462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.878970,mpc-p,0,-126.340000,54.885000,-4.309398,-8.347348,-4.360000,-8.125000,0.050602,-0.222348,8.020133,-3.811850,1.189297,-3.811850,8.020133,-0.010000,0.720000,10,53,10.293914,52.573984,10.293914,52.573984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.546805,11.588236,71.059417,80.385269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595721,1.465684,0.223947,0.017772,0.502104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.888959,mpc-p,0,-126.340000,54.885000,-4.226667,-8.354430,-4.280000,-8.125000,0.053333,-0.229430,6.739351,1.921172,0.945339,1.921172,6.739351,0.020000,0.680000,19,11,18.686806,10.927754,18.686806,10.927754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.146164,13.412699,75.598339,82.149332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550028,1.453084,0.198847,0.018289,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.898959,mpc-p,0,-126.340000,54.885000,-4.147794,-8.356348,-4.210000,-8.075000,0.062206,-0.281348,5.702528,6.068465,0.762370,6.068465,5.702528,0.070000,0.420000,21,-2,21.057661,-1.537744,21.057661,-1.537744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.710111,15.302409,74.228371,84.850973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552809,1.437344,0.189895,0.018379,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.908992,mpc-p,0,-126.340000,54.885000,-4.072841,-8.353057,-4.150000,-8.025000,0.077159,-0.328057,4.970653,3.323933,0.457422,3.323933,4.970653,0.220000,0.170000,5,43,4.844057,43.172184,4.844057,43.172184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.193708,17.200790,75.429181,90.136548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552204,1.510739,0.204530,0.028204,0.501613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.918963,mpc-p,0,-126.340000,54.885000,-4.002708,-8.344607,-4.080000,-8.015000,0.077292,-0.329607,6.312424,-1.311276,1.189297,-1.311276,6.312424,0.080000,0.230000,4,82,3.800256,82.270223,3.800256,82.270223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.080413,16.696649,71.862342,81.692008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556129,1.481163,0.212444,0.018486,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.928957,mpc-p,0,-126.340000,54.885000,-3.936969,-8.330963,-4.010000,-8.045000,0.073031,-0.285963,5.580549,-4.360757,0.884349,-4.360757,5.580549,0.060000,0.510000,7,92,6.518033,92.403672,6.518033,92.403672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.435807,15.383712,77.797066,89.749533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546331,1.531624,0.222176,0.021028,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.938958,mpc-p,0,-126.340000,54.885000,-3.875947,-8.312145,-3.950000,-8.065000,0.074053,-0.247145,5.153621,-1.311276,0.640391,-1.311276,5.153621,0.030000,0.730000,12,56,11.736841,55.853133,11.736841,55.853133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.030685,14.787165,84.576869,93.619791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545969,1.427317,0.224078,0.019520,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.948957,mpc-p,0,-126.340000,54.885000,-3.819865,-8.288189,-3.900000,-8.035000,0.080135,-0.253189,4.177788,4.787684,0.762370,4.787684,4.177788,0.060000,0.700000,16,11,15.852114,10.200291,15.852114,10.200291,0.000000,0.652842,0.000000,64.000000,0.000000,0.000000,-89.100020,16.683495,84.668956,93.008056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544614,1.425388,0.180078,0.015410,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.958987,mpc-p,0,-126.340000,54.885000,-3.768730,-8.259037,-3.860000,-7.965000,0.091270,-0.294037,3.323933,7.532216,0.457422,7.532216,3.323933,0.100000,0.420000,16,11,15.724925,11.485660,15.724925,11.485660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.734154,19.027647,80.816596,93.188192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579320,1.481894,0.203876,0.021072,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.968966,mpc-p,0,-126.340000,54.885000,-3.723092,-8.224989,-3.820000,-7.915000,0.096908,-0.309989,3.323933,5.214611,0.335443,5.214611,3.323933,0.190000,0.240000,-1,49,-1.109067,49.365570,-1.109067,49.365570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.578269,20.931668,77.939650,90.505264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574077,1.554750,0.204003,0.022237,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.978956,mpc-p,0,-126.340000,54.885000,-3.682777,-8.185930,-3.780000,-7.885000,0.097223,-0.300930,3.445913,0.579401,0.640391,0.579401,3.445913,0.060000,0.310000,5,88,5.335624,87.880949,5.335624,87.880949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.227097,20.706515,74.329722,81.539059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544431,2.790784,0.278164,0.041452,0.951351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.988962,mpc-p,0,-126.340000,54.885000,-3.647908,-8.141891,-3.730000,-7.895000,0.082092,-0.246891,2.165131,-2.957996,1.311276,-2.957996,2.165131,0.080000,0.540000,6,107,5.850005,107.155061,5.850005,107.155061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.738450,19.588245,82.257995,90.214286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.390830,2.804519,0.289317,0.037963,0.503599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010037,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.999031,mpc-p,0,-126.340000,54.885000,-3.618491,-8.092684,-3.710000,-7.905000,0.091509,-0.187684,1.860183,-0.030495,0.762370,-0.030495,1.860183,0.100000,0.800000,2,70,2.135943,70.171203,2.135943,70.171203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.290616,17.994818,88.315977,98.783703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557920,1.773583,0.390104,0.028892,0.500656,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.009428,mpc-p,0,-126.340000,54.885000,-3.594186,-8.036831,-3.690000,-7.855000,0.095814,-0.181831,0.823360,6.983309,0.091484,6.983309,0.823360,0.020000,0.810000,18,25,18.021286,14.624949,18.021286,14.624949,0.000000,10.546254,0.000000,64.000000,0.000000,0.000000,-90.886880,18.495988,86.436177,93.534867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597569,1.661738,0.243282,0.028515,0.500752,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.019096,mpc-p,0,-126.340000,54.885000,-3.577193,-7.980398,-3.690000,-7.755000,0.112807,-0.225398,-1.006328,10.947634,-0.091484,10.947634,-1.006328,0.060000,0.570000,27,2,26.851249,2.093881,26.851249,2.093881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.826566,19.666994,83.553877,95.884329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600742,1.744557,0.309790,0.039285,0.501228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.029739,mpc-p,0,-126.340000,54.885000,-3.564797,-7.913394,-3.690000,-7.645000,0.125203,-0.268394,-0.762370,9.910810,0.152474,9.910810,-0.762370,0.130000,0.270000,10,37,10.212307,37.442491,10.212307,37.442491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.813961,20.068556,78.979253,93.953187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.228455,1.810599,0.267557,0.032082,0.500525,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.039090,mpc-p,0,-126.340000,54.885000,-3.559396,-7.850410,-3.690000,-7.595000,0.130604,-0.255410,-0.091484,3.567892,0.030495,3.567892,-0.091484,0.160000,0.240000,-10,82,-9.510238,98.982297,-9.510238,98.982297,0.000000,-16.539806,0.000000,64.000000,0.000000,0.000000,-83.234388,18.316249,75.094421,85.399295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602641,1.707212,0.267163,0.030751,0.501047,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.049097,mpc-p,0,-126.340000,54.885000,-3.559327,-7.778878,-3.680000,-7.585000,0.120673,-0.193878,0.152474,-1.921172,0.579401,-1.921172,0.152474,0.050000,0.480000,-10,112,-10.258154,112.450000,-10.258154,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.039273,16.386874,74.653840,91.727870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566512,1.473060,0.248477,0.019642,0.500254,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.059089,mpc-p,0,-126.340000,54.885000,-3.565150,-7.703337,-3.680000,-7.595000,0.114850,-0.108337,-0.457422,-1.921172,-0.091484,-1.921172,-0.457422,-0.020000,0.810000,-4,112,-3.861967,112.450000,-3.861967,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.207367,13.761776,85.798552,105.836125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609643,1.476782,0.280278,0.020774,0.502416,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.069091,mpc-p,0,-126.340000,54.885000,-3.576856,-7.623750,-3.680000,-7.565000,0.103144,-0.058750,-2.470079,4.360757,-0.396432,4.360757,-2.470079,-0.040000,1.000000,12,67,11.567476,56.374248,11.567476,56.374248,0.000000,11.075752,0.000000,64.000000,0.000000,0.000000,-72.259943,11.695606,94.371076,112.903813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599307,1.474775,0.310791,0.018157,0.500341,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.079106,mpc-p,0,-126.340000,54.885000,-3.594433,-7.540241,-3.710000,-7.465000,0.115567,-0.075241,-3.750861,12.655342,-0.335443,12.655342,-3.750861,-0.020000,0.870000,19,22,19.397535,0.570915,19.397535,0.570915,0.000000,21.879085,0.000000,64.000000,0.000000,0.000000,-72.841505,10.566816,96.013636,108.372575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618652,1.611457,0.193365,0.020641,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.089129,mpc-p,0,-126.340000,54.885000,-3.617828,-7.453025,-3.740000,-7.325000,0.122172,-0.128025,-3.506902,15.765812,-0.152474,15.765812,-3.506902,0.060000,0.560000,3,1,3.149760,0.700723,3.149760,0.700723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.465890,8.731633,86.865899,102.371088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602432,1.446570,0.195014,0.019613,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.099121,mpc-p,0,-126.340000,54.885000,-3.646862,-7.362609,-3.770000,-7.185000,0.123138,-0.177609,-4.055809,13.570186,-0.213464,13.570186,-4.055809,0.060000,0.260000,-2,45,-1.817887,44.875908,-1.817887,44.875908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.403683,6.107284,83.939754,104.509858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548094,1.437907,0.199023,0.016177,0.500676,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.109092,mpc-p,0,-126.340000,54.885000,-3.681416,-7.269132,-3.800000,-7.105000,0.118584,-0.164132,-3.262944,4.665705,-0.213464,4.665705,-3.262944,0.020000,0.280000,-15,90,-15.354475,112.450000,-15.354475,112.450000,0.000000,-22.574092,0.000000,64.000000,0.000000,0.000000,-55.231259,5.113097,84.399876,107.541001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593180,1.487418,0.241589,0.025051,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.119096,mpc-p,0,-126.340000,54.885000,-3.721574,-7.172270,-3.820000,-7.085000,0.098426,-0.087270,-2.531068,-1.433256,-0.152474,-1.433256,-2.531068,-0.030000,0.570000,-28,112,-27.691235,112.450000,-27.691235,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.376598,5.423574,83.405251,108.463714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585789,1.522461,0.263122,0.014240,0.500247,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.129088,mpc-p,0,-126.340000,54.885000,-3.767038,-7.072645,-3.840000,-7.095000,0.072962,0.022355,-2.897006,-2.165131,-0.396432,-2.165131,-2.897006,-0.070000,0.840000,-30,112,-29.646962,112.450000,-29.646962,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.576045,6.800033,88.350931,112.537273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572947,1.573815,0.269619,0.021050,0.500489,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.139121,mpc-p,0,-126.340000,54.885000,-3.817909,-6.969940,-3.870000,-7.075000,0.052091,0.105060,-3.262944,2.897006,-0.030495,2.897006,-3.262944,-0.110000,1.020000,-27,100,-27.209882,100.124407,-27.209882,100.124407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.225927,8.129040,97.519601,119.780376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611056,1.433986,0.296962,0.015552,0.500426,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.149089,mpc-p,0,-126.340000,54.885000,-3.873456,-6.865458,-3.900000,-7.005000,0.026544,0.139542,-4.665705,9.483883,0.091484,9.483883,-4.665705,-0.150000,1.010000,-15,55,-14.629693,51.728637,-14.629693,51.728637,0.000000,3.395771,0.000000,64.000000,0.000000,0.000000,-40.297264,7.499696,100.361782,121.513174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540299,1.423141,0.213442,0.015528,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.159093,mpc-p,0,-126.340000,54.885000,-3.934030,-6.758361,-3.950000,-6.875000,0.015970,0.116639,-5.641538,14.728989,-0.640391,14.728989,-5.641538,-0.200000,0.790000,-3,28,-2.825846,27.809471,-2.825846,27.809471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.171555,5.530365,98.483776,113.864394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554180,1.704761,0.226487,0.025037,0.503033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.169094,mpc-p,0,-126.340000,54.885000,-3.999195,-6.649298,-4.010000,-6.725000,0.010805,0.075702,-6.556382,16.131750,-0.762370,16.131750,-6.556382,-0.170000,0.530000,-3,39,-3.217528,38.838337,-3.217528,38.838337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.092404,2.210896,87.405718,102.153030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561919,1.544769,0.200118,0.017255,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.179122,mpc-p,0,-126.340000,54.885000,-4.068938,-6.538149,-4.080000,-6.585000,0.011062,0.046851,-7.410237,11.496540,-0.457422,11.496540,-7.410237,-0.140000,0.410000,-8,84,-7.930497,89.048227,-7.930497,89.048227,0.000000,-5.209890,0.000000,64.000000,0.000000,0.000000,-28.390541,-1.934052,77.878966,97.721609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615658,1.456492,0.218493,0.022266,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.189093,mpc-p,0,-126.340000,54.885000,-4.142398,-6.426097,-4.150000,-6.515000,0.007602,0.088903,-7.227268,5.275601,-1.189297,5.275601,-7.227268,-0.130000,0.570000,-20,112,-20.289350,112.450000,-20.289350,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.716446,-6.548148,73.091039,101.709885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.638067,1.547054,0.239417,0.025259,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.199124,mpc-p,0,-126.340000,54.885000,-4.220168,-6.312064,-4.210000,-6.465000,-0.010168,0.152936,-6.678361,3.384923,-0.884349,3.384923,-6.678361,-0.150000,0.840000,-31,112,-31.421645,112.450000,-31.421645,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.776503,-10.412710,73.657601,106.661208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608131,1.477686,0.257014,0.022882,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.209129,mpc-p,0,-126.340000,54.885000,-4.301319,-6.197254,-4.280000,-6.395000,-0.021319,0.197746,-6.617372,6.556382,-0.884349,6.556382,-6.617372,-0.180000,1.010000,-34,97,-33.717676,97.003934,-33.717676,97.003934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.296954,-13.180723,75.579348,108.118790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603873,1.473286,0.290287,0.019477,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.219093,mpc-p,0,-126.340000,54.885000,-4.385381,-6.082110,-4.340000,-6.305000,-0.045381,0.222890,-7.776174,11.069613,-0.457422,11.069613,-7.776174,-0.270000,1.010000,-17,63,-17.270207,63.156862,-17.270207,63.156862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.020473,-16.386648,75.572502,106.508635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554795,1.456531,0.234716,0.019347,0.500663,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.229093,mpc-p,0,-126.340000,54.885000,-4.472681,-5.965988,-4.420000,-6.165000,-0.052681,0.199012,-9.117946,15.521854,-0.823360,15.521854,-9.117946,-0.290000,0.850000,-5,39,-4.990971,39.484817,-4.990971,39.484817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.175915,-19.434959,73.806939,98.258607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570399,1.495685,0.211118,0.018628,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.239093,mpc-p,0,-126.340000,54.885000,-4.562596,-5.849536,-4.510000,-5.995000,-0.052596,0.145464,-9.971800,15.765812,-1.006328,15.765812,-9.971800,-0.220000,0.590000,-9,57,-9.087812,56.938586,-9.087812,56.938586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.676320,-22.249951,66.349650,88.891865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.633587,1.583099,0.205125,0.026665,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.249093,mpc-p,0,-126.340000,54.885000,-4.654779,-5.733002,-4.620000,-5.845000,-0.034779,0.111998,-9.483883,12.228415,-0.823360,12.228415,-9.483883,-0.180000,0.540000,-23,90,-22.539508,89.622659,-22.539508,89.622659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.535425,-26.694440,56.879012,88.594999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582666,1.507758,0.219180,0.030280,0.500555,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.259095,mpc-p,0,-126.340000,54.885000,-4.748869,-5.616635,-4.700000,-5.735000,-0.048869,0.118365,-9.605862,9.483883,-0.945339,9.483883,-9.605862,-0.190000,0.700000,-27,101,-26.949682,100.682669,-26.949682,100.682669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.064818,-31.960727,58.405739,93.974772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578187,1.452304,0.226088,0.017517,0.500684,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.269094,mpc-p,0,-126.340000,54.885000,-4.844457,-5.500720,-4.790000,-5.635000,-0.054457,0.134280,-9.666852,9.544873,-0.396432,9.544873,-9.666852,-0.240000,0.850000,-23,89,-23.403588,89.094246,-23.403588,89.094246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.747631,-36.866807,61.577617,98.200706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.641661,1.473278,0.247381,0.022911,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.279090,mpc-p,0,-126.340000,54.885000,-4.941161,-5.385502,-4.900000,-5.515000,-0.041161,0.129498,-10.276748,12.228415,-0.762370,12.228415,-10.276748,-0.270000,0.990000,-14,54,-13.958008,53.690555,-13.958008,53.690555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.207149,-40.994815,61.517950,95.610134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578764,1.608601,0.237389,0.023861,0.500905,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.289093,mpc-p,0,-126.340000,54.885000,-5.038662,-5.271131,-5.000000,-5.375000,-0.038662,0.103869,-11.252582,14.728989,-1.250287,14.728989,-11.252582,-0.220000,0.740000,-11,52,-10.912962,51.662197,-10.912962,51.662197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.457923,-42.219408,62.091158,88.517838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551927,1.456363,0.195623,0.017409,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.300567,mpc-p,0,-126.340000,54.885000,-5.150891,-5.141384,-5.120000,-5.205000,-0.030891,0.063616,-11.130602,13.997114,-0.396432,13.997114,-11.130602,-0.180000,0.580000,-17,68,-17.011113,67.562763,-17.011113,67.562763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.075956,-43.914222,57.168430,83.405748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590036,1.467812,0.221243,0.022586,0.500509,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.309088,mpc-p,0,-126.340000,54.885000,-5.234147,-5.046236,-5.210000,-5.095000,-0.024147,0.048764,-10.947634,12.899301,-0.518412,12.899301,-10.947634,-0.130000,0.600000,-26,73,-26.192376,73.479200,-26.192376,73.479200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.791033,-46.588437,54.632833,82.682041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587137,1.611130,0.186289,0.018129,0.509791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.319092,mpc-p,0,-126.340000,54.885000,-5.331402,-4.936065,-5.320000,-4.975000,-0.011402,0.038935,-10.215758,10.459717,-0.762370,10.459717,-10.215758,-0.130000,0.660000,-33,86,-33.171536,85.819821,-33.171536,85.819821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.629750,-48.900521,54.684891,82.756696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577150,1.581595,0.199526,0.018181,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.329093,mpc-p,0,-126.340000,54.885000,-5.427694,-4.827806,-5.410000,-4.865000,-0.017694,0.037194,-10.764665,10.337738,-0.396432,10.337738,-10.764665,-0.280000,0.740000,-10,79,-9.648779,78.709243,-9.648779,78.709243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.456025,-51.643887,53.724761,85.135736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576520,1.476295,0.202689,0.018118,0.500676,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.339091,mpc-p,0,-126.340000,54.885000,-5.522589,-4.721688,-5.520000,-4.755000,-0.002589,0.033312,-11.374561,11.252582,-0.762370,11.252582,-11.374561,-0.260000,0.780000,-2,65,-1.634483,64.958939,-1.634483,64.958939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.088853,-52.565579,52.171243,79.496028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587968,1.483316,0.194355,0.017830,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.349104,mpc-p,0,-126.340000,54.885000,-5.615819,-4.617749,-5.620000,-4.635000,0.004181,0.017251,-11.008623,11.679509,-1.006328,11.679509,-11.008623,-0.170000,0.720000,-12,62,-12.251179,62.098827,-12.251179,62.098827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.650617,-52.391687,47.394503,69.963494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585818,1.650053,0.237344,0.036400,0.500694,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.359094,mpc-p,0,-126.340000,54.885000,-5.706587,-4.516607,-5.720000,-4.505000,0.013413,-0.011607,-10.032790,11.984457,-0.518412,11.984457,-10.032790,-0.150000,0.660000,-20,59,-20.384310,59.426405,-20.384310,59.426405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.877731,-52.925440,44.029687,68.034444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594655,1.636338,0.218736,0.036346,0.500736,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.369098,mpc-p,0,-126.340000,54.885000,-5.794796,-4.418094,-5.810000,-4.385000,0.015204,-0.033094,-8.995966,11.191592,-0.030495,11.191592,-8.995966,-0.170000,0.610000,-24,65,-24.475518,65.238723,-24.475518,65.238723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.565560,-53.255294,43.499944,67.904561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.808165,1.782025,0.263556,0.038705,0.500686,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008405,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.379097,mpc-p,0,-126.340000,54.885000,-5.879838,-4.322606,-5.880000,-4.285000,0.000162,-0.037606,-8.447060,9.544873,0.030495,9.544873,-8.447060,-0.200000,0.600000,-24,76,-24.048128,76.351817,-24.048128,76.351817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.712933,-53.858576,42.312787,68.132853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596237,1.712087,0.248607,0.036869,0.500949,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.389759,mpc-p,0,-126.340000,54.885000,-5.966580,-4.224295,-5.960000,-4.185000,-0.006580,-0.039295,-7.349247,7.349247,-0.640391,7.349247,-7.349247,-0.240000,0.710000,-25,81,-25.260739,81.140775,-25.260739,81.140775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.732828,-54.971078,41.117509,68.589159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600033,1.752656,0.219520,0.031743,0.501005,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.399091,mpc-p,0,-126.340000,54.885000,-6.038759,-4.141399,-6.020000,-4.105000,-0.018759,-0.036399,-7.166278,8.812998,-0.640391,8.812998,-7.166278,-0.250000,0.720000,-22,66,-21.586320,65.838224,-21.586320,65.838224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.979153,-56.279972,39.236463,68.443574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565741,1.778815,0.243269,0.136540,0.500931,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.409093,mpc-p,0,-126.340000,54.885000,-6.111826,-4.055995,-6.090000,-4.015000,-0.021826,-0.040995,-7.105289,9.361904,-0.396432,9.361904,-7.105289,-0.260000,0.690000,-15,59,-15.148632,59.357857,-15.148632,59.357857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.719297,-56.287612,38.685959,65.615434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564498,1.649279,0.219083,0.027169,0.504201,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.419116,mpc-p,0,-126.340000,54.885000,-6.180169,-3.974162,-6.160000,-3.905000,-0.020169,-0.069162,-7.227268,9.910810,-0.396432,9.910810,-7.227268,-0.240000,0.640000,-10,53,-9.604740,52.633954,-9.604740,52.633954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.546156,-55.576005,36.603995,60.709399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.347999,1.684190,0.209195,0.028386,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.429092,mpc-p,0,-126.340000,54.885000,-6.242927,-3.896606,-6.220000,-3.825000,-0.022927,-0.071606,-6.861330,7.593205,-0.213464,7.593205,-6.861330,-0.180000,0.570000,-14,73,-14.434723,72.925508,-14.434723,72.925508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.169275,-53.773283,36.889835,55.601710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586054,1.459135,0.192336,0.018331,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.439094,mpc-p,0,-126.340000,54.885000,-6.300156,-3.822916,-6.270000,-3.745000,-0.030156,-0.077916,-5.397580,6.007476,-0.701380,6.007476,-5.397580,-0.180000,0.620000,-21,77,-21.371732,77.241375,-21.371732,77.241375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.680588,-53.467460,32.655144,54.383660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.630543,1.454245,0.205999,0.023733,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.449094,mpc-p,0,-126.340000,54.885000,-6.351281,-3.753453,-6.320000,-3.675000,-0.031281,-0.078453,-4.482736,5.641538,-0.091484,5.641538,-4.482736,-0.190000,0.670000,-21,71,-20.965343,71.386130,-20.965343,71.386130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.974030,-53.436335,30.606835,54.106859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563696,1.506419,0.203387,0.022259,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.459125,mpc-p,0,-126.340000,54.885000,-6.396046,-3.688151,-6.350000,-3.615000,-0.046046,-0.073151,-3.872840,5.702528,0.091484,5.702528,-3.872840,-0.240000,0.700000,-13,64,-13.072985,63.808830,-13.072985,63.808830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.353637,-53.131392,30.718205,52.577380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599474,1.604143,0.220219,0.025683,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.469093,mpc-p,0,-126.340000,54.885000,-6.433681,-3.627734,-6.380000,-3.545000,-0.053681,-0.082734,-2.531068,5.824507,0.152474,5.824507,-2.531068,-0.230000,0.630000,-17,63,-17.205140,62.942800,-17.205140,62.942800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.314594,-51.664961,29.262551,47.453196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.630939,1.538992,0.232387,0.028331,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.479121,mpc-p,0,-126.340000,54.885000,-6.464291,-3.571567,-6.390000,-3.545000,-0.074291,-0.026567,-2.531068,5.824507,-0.274453,5.336590,-1.189297,-0.230000,0.720000,-11,55,-10.659019,55.127251,-10.659019,55.127251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.168334,-50.689674,26.859672,45.759580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591153,1.908769,0.359285,0.051371,0.501187,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008439,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.489098,mpc-p,0,-126.340000,54.885000,-6.487168,-3.520394,-6.400000,-3.435000,-0.087168,-0.085394,-0.701380,4.116798,-0.335443,4.116798,-0.701380,-0.190000,0.670000,-23,62,-23.167979,62.237245,-23.167979,62.237245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.542800,-48.562826,26.434573,41.173149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575978,1.647436,0.219205,0.025444,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.499093,mpc-p,0,-126.340000,54.885000,-6.502176,-3.473931,-6.400000,-3.395000,-0.102176,-0.078931,0.030495,2.165131,-0.274453,2.165131,0.030495,-0.190000,0.550000,-23,85,-22.850463,85.226350,-22.850463,85.226350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.329417,-47.819019,28.098877,46.754271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597424,1.478733,0.205252,0.028069,0.500374,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.509124,mpc-p,0,-126.340000,54.885000,-6.508951,-3.432216,-6.380000,-3.385000,-0.128951,-0.047216,0.030495,2.165131,-0.396432,-0.335443,1.128308,-0.240000,0.660000,-9,75,-9.072629,74.836680,-9.072629,74.836680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.904443,-48.278674,29.216732,50.684781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577951,1.925636,0.303694,0.044735,0.501100,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008369,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.519097,mpc-p,0,-126.340000,54.885000,-6.507155,-3.395702,-6.360000,-3.375000,-0.147155,-0.020702,1.372266,1.006328,0.091484,1.006328,1.372266,-0.230000,0.730000,-13,74,-12.594860,74.325013,-12.594860,74.325013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.350081,-46.465800,27.991901,42.744213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.260701,1.683354,0.237470,0.033430,0.500892,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.529090,mpc-p,0,-126.340000,54.885000,-6.496534,-3.364137,-6.350000,-3.355000,-0.146534,-0.009137,1.128308,1.799193,0.152474,1.799193,1.128308,-0.180000,0.710000,-6,66,-6.466452,65.628000,-6.466452,65.628000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.719615,-45.365207,25.583319,41.443798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.638732,1.952045,0.342013,0.054134,0.500601,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008503,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.539112,mpc-p,0,-126.340000,54.885000,-6.476749,-3.337583,-6.330000,-3.345000,-0.146749,0.007417,1.738204,1.921172,-0.152474,1.921172,1.738204,-0.180000,0.690000,-1,62,-0.639856,62.134968,-0.639856,62.134968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.542560,-43.335411,25.029112,37.759072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592518,1.734137,0.243790,0.040877,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.549096,mpc-p,0,-126.340000,54.885000,-6.447695,-3.316247,-6.300000,-3.325000,-0.147695,0.008753,2.104141,1.433256,0.030495,1.433256,2.104141,-0.160000,0.630000,4,66,4.378523,66.131623,4.378523,66.131623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.008931,-41.096974,28.251932,38.592771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607324,1.750508,0.240034,0.050106,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.559099,mpc-p,0,-126.340000,54.885000,-6.409011,-3.300023,-6.270000,-3.305000,-0.139011,0.004977,3.201954,1.006328,-0.152474,1.006328,3.201954,-0.120000,0.630000,1,64,1.025053,64.019545,1.025053,64.019545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.449862,-39.371861,32.004009,41.251770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.645199,1.883434,0.280517,0.058408,0.500908,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009382,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.569101,mpc-p,0,-126.340000,54.885000,-6.360538,-3.288968,-6.230000,-3.295000,-0.130538,0.006032,3.140965,-0.701380,1.006328,-0.701380,3.140965,0.000000,0.640000,-4,72,-4.027590,71.809657,-4.027590,71.809657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.422839,-37.988380,35.995622,44.152752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.645311,1.730178,0.246933,0.040429,0.503832,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.579095,mpc-p,0,-126.340000,54.885000,-6.302150,-3.283089,-6.190000,-3.305000,-0.112150,0.021911,3.628881,-2.348100,0.335443,-2.348100,3.628881,-0.120000,0.650000,18,81,17.895292,81.487900,17.895292,81.487900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.101749,-37.349167,38.058811,48.675710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612175,1.737201,0.225280,0.055897,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.589094,mpc-p,0,-126.340000,54.885000,-6.233610,-3.282365,-6.150000,-3.325000,-0.083610,0.042635,4.116798,-2.226120,0.823360,-2.226120,4.116798,-0.060000,0.720000,20,71,20.480724,71.110736,20.480724,71.110736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.096605,-35.574480,44.963358,49.827167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583869,1.701394,0.264989,0.041541,0.501213,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.599111,mpc-p,0,-126.340000,54.885000,-6.154668,-3.286792,-6.100000,-3.335000,-0.054668,0.048208,5.214611,-0.518412,0.152474,-0.518412,5.214611,-0.010000,0.720000,18,52,17.956892,51.955312,17.956892,51.955312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.124854,-34.318409,47.419593,51.985813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.187328,1.470611,0.208117,0.025572,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008401,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.609090,mpc-p,0,-126.340000,54.885000,-6.065673,-3.296298,-6.040000,-3.335000,-0.025673,0.038702,5.885497,-0.213464,0.579401,-0.213464,5.885497,0.150000,0.630000,4,51,3.582668,50.775807,3.582668,50.775807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.130653,-33.017893,52.423512,54.760644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604678,1.450737,0.193481,0.021504,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.619121,mpc-p,0,-126.340000,54.885000,-5.965722,-3.310933,-5.970000,-3.345000,0.004278,0.034067,7.227268,-1.433256,0.274453,-1.433256,7.227268,0.080000,0.530000,12,65,11.574755,64.970003,11.574755,64.970003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.966698,-32.743076,52.724221,59.094945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553834,1.543395,0.185695,0.019292,0.502440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.629123,mpc-p,0,-126.340000,54.885000,-5.855531,-3.330539,-5.890000,-3.365000,0.034469,0.034461,8.691018,-2.957996,0.579401,-2.957996,8.691018,0.080000,0.560000,11,71,10.935388,70.759013,10.935388,70.759013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.365720,-32.001157,58.367515,62.104770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567400,1.457909,0.200292,0.019686,0.505702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.639090,mpc-p,0,-126.340000,54.885000,-5.735216,-3.354990,-5.790000,-3.405000,0.054784,0.050010,9.788831,-4.299767,0.213464,-4.299767,9.788831,0.080000,0.630000,12,72,12.122323,72.470965,12.122323,72.470965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.448560,-31.266878,62.192281,65.894131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.632789,1.554234,0.193420,0.021189,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.649128,mpc-p,0,-126.340000,54.885000,-5.603451,-3.384489,-5.680000,-3.445000,0.076549,0.060511,10.520706,-4.238777,0.518412,-4.238777,10.520706,0.070000,0.660000,19,66,18.804373,65.764540,18.804373,65.764540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.926695,-30.401581,65.444187,68.188104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567228,1.494855,0.205087,0.030772,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.659121,mpc-p,0,-126.340000,54.885000,-5.461723,-3.418625,-5.560000,-3.475000,0.098277,0.056375,11.557530,-2.897006,0.884349,-2.897006,11.557530,0.110000,0.650000,17,50,17.332535,50.293011,17.332535,50.293011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.609590,-29.035970,69.217616,68.722819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611214,1.464232,0.191109,0.022496,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.669126,mpc-p,0,-126.340000,54.885000,-5.309328,-3.457465,-5.430000,-3.495000,0.120672,0.037535,13.753155,-1.555235,1.006328,-1.555235,13.753155,0.140000,0.570000,6,40,6.382331,39.525597,6.382331,39.525597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.312657,-27.928261,72.896711,71.354396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598580,1.439328,0.192743,0.023488,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.679093,mpc-p,0,-126.340000,54.885000,-5.147123,-3.500686,-5.280000,-3.515000,0.132877,0.014314,15.582843,-2.592058,0.701380,-2.592058,15.582843,0.110000,0.480000,4,49,3.756436,49.371942,3.756436,49.371942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.736105,-27.209880,72.807259,73.172486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.636939,1.472509,0.182108,0.021166,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.689093,mpc-p,0,-126.340000,54.885000,-4.974051,-3.548473,-5.110000,-3.555000,0.135949,0.006527,16.375708,-4.055809,1.189297,-4.055809,16.375708,0.080000,0.450000,10,60,9.847423,59.952515,9.847423,59.952515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.063609,-26.496240,73.001138,74.033412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600742,1.452953,0.192586,0.021142,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.699091,mpc-p,0,-126.340000,54.885000,-4.790806,-3.600540,-4.940000,-3.615000,0.149194,0.014460,17.046594,-7.349247,1.189297,-7.349247,17.046594,0.070000,0.520000,15,78,15.250921,77.570546,15.250921,77.570546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.299115,-24.914856,77.035932,75.256433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.641197,1.461359,0.197788,0.024541,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.709097,mpc-p,0,-126.340000,54.885000,-4.597340,-3.656800,-4.760000,-3.675000,0.162660,0.018200,17.168573,-7.776174,0.701380,-7.776174,17.168573,0.090000,0.620000,23,69,22.790268,69.097152,22.790268,69.097152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.111259,-23.359114,79.197265,77.943063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.637201,1.615712,0.226358,0.037364,0.500952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.719097,mpc-p,0,-126.340000,54.885000,-4.394069,-3.717030,-4.580000,-3.735000,0.185931,0.017970,17.717479,-4.787684,0.823360,-4.787684,17.717479,0.150000,0.660000,24,36,23.609560,36.381413,23.609560,36.381413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.345532,-21.363706,84.700752,80.039744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.646047,2.463976,0.198522,0.034502,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.729096,mpc-p,0,-126.340000,54.885000,-4.181101,-3.781092,-4.390000,-3.775000,0.208899,-0.006092,18.754303,-2.592058,1.372266,-2.592058,18.754303,0.190000,0.550000,22,21,21.549037,20.594737,21.549037,20.594737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.977738,-19.208694,91.396583,82.817680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.662135,1.516677,0.210106,0.037093,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.739094,mpc-p,0,-126.340000,54.885000,-3.958682,-3.848809,-4.190000,-3.825000,0.231318,-0.023809,19.486178,-4.116798,1.067318,-4.116798,19.486178,0.190000,0.360000,25,44,25.216241,44.402290,25.216241,44.402290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.010958,-17.118695,97.130703,87.820066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.650304,1.459951,0.193389,0.021975,0.500881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.749091,mpc-p,0,-126.340000,54.885000,-3.727048,-3.920004,-3.980000,-3.885000,0.252952,-0.035004,21.010918,-7.654195,1.433256,-7.654195,21.010918,0.200000,0.330000,20,73,20.200633,72.539708,20.200633,72.539708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.180769,-14.912989,96.786061,88.329704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600091,1.452243,0.188702,0.020607,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.759093,mpc-p,0,-126.340000,54.885000,-3.486317,-3.994537,-3.770000,-3.975000,0.283683,-0.019537,22.108731,-10.154769,1.433256,-10.154769,22.108731,0.190000,0.490000,22,78,22.060242,77.880412,22.060242,77.880412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.030510,-13.270125,93.463843,88.958225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554887,1.473653,0.206114,0.019109,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.769093,mpc-p,0,-126.340000,54.885000,-3.236931,-4.072168,-3.540000,-4.065000,0.303069,-0.007168,23.023575,-9.849821,1.311276,-9.849821,23.023575,0.190000,0.660000,25,58,24.755690,57.935420,24.755690,57.935420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.385456,-11.389130,94.766341,89.436870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608571,1.440574,0.194036,0.020779,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.779091,mpc-p,0,-126.340000,54.885000,-2.979211,-4.152693,-3.300000,-4.145000,0.320789,-0.007693,23.206544,-6.983309,1.738204,-6.983309,23.206544,0.200000,0.620000,33,34,33.254721,33.933057,33.254721,33.933057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.541561,-8.953165,98.241231,90.397757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.638479,1.571635,0.207999,0.022816,0.500663,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.789126,mpc-p,0,-126.340000,54.885000,-2.712467,-4.236226,-3.070000,-4.215000,0.357533,-0.021226,24.487325,-5.336590,2.104141,-5.336590,24.487325,0.230000,0.570000,31,19,30.931134,19.408097,30.931134,19.408097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.471742,-6.251964,99.054587,90.550201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614805,1.454513,0.199863,0.020584,0.500960,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.799127,mpc-p,0,-126.340000,54.885000,-2.438885,-4.321981,-2.810000,-4.275000,0.371115,-0.046981,26.621961,-6.556382,1.006328,-6.556382,26.621961,0.270000,0.370000,15,42,15.454071,41.659432,15.454071,41.659432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.371746,-3.852695,101.708440,93.543776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581506,1.547136,0.200692,0.020376,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.809121,mpc-p,0,-126.340000,54.885000,-2.158196,-4.409939,-2.540000,-4.375000,0.381804,-0.034939,28.573629,-11.862478,1.921172,-11.862478,28.573629,0.220000,0.400000,10,82,10.240146,82.044145,10.240146,82.044145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.025401,-1.816411,92.937836,87.830279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603820,1.438986,0.197476,0.022435,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.819123,mpc-p,0,-126.340000,54.885000,-1.870326,-4.500026,-2.230000,-4.505000,0.359674,0.004974,29.976389,-14.180083,2.775027,-14.180083,29.976389,0.150000,0.530000,12,93,11.647029,93.115284,11.647029,93.115284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.732676,-1.197644,89.056058,85.902359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603495,1.417131,0.194417,0.017907,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.829089,mpc-p,0,-126.340000,54.885000,-1.576968,-4.591612,-1.930000,-4.635000,0.353032,0.043388,30.586285,-13.143259,3.140965,-13.143259,30.586285,0.140000,0.700000,16,72,15.634516,71.522290,15.634516,71.522290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.460596,-0.374167,89.563782,87.828843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.632092,1.428044,0.195142,0.018204,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.839124,mpc-p,0,-126.340000,54.885000,-1.275479,-4.685424,-1.610000,-4.735000,0.334521,0.049576,31.135192,-7.532216,2.897006,-7.532216,31.135192,0.130000,0.750000,21,27,20.627931,18.876945,20.627931,18.876945,0.000000,7.645345,0.000000,64.000000,0.000000,0.000000,63.727075,0.915594,92.060200,88.624086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604258,1.436767,0.200275,0.022387,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.849123,mpc-p,0,-126.340000,54.885000,-0.969364,-4.780274,-1.280000,-4.805000,0.310636,0.024726,32.354984,-4.116798,2.348100,-4.116798,32.354984,0.170000,0.520000,12,6,11.552634,5.786214,11.552634,5.786214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.310294,2.720714,95.112755,91.213343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598905,1.660751,0.207112,0.033842,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.859094,mpc-p,0,-126.340000,54.885000,-0.658911,-4.875981,-0.950000,-4.865000,0.291089,-0.010981,33.086859,-5.946486,2.470079,-5.946486,33.086859,0.160000,0.350000,9,31,8.751483,30.943576,8.751483,30.943576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.292016,4.053785,97.255059,93.213658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.640661,1.459291,0.198004,0.020081,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.869122,mpc-p,0,-126.340000,54.885000,-0.341900,-4.973134,-0.610000,-4.955000,0.268100,-0.018134,34.550610,-10.947634,2.592058,-10.947634,34.550610,0.140000,0.240000,0,76,-0.269635,81.338376,-0.269635,81.338376,0.000000,-5.394800,0.000000,64.000000,0.000000,0.000000,55.720235,5.972149,91.580723,90.657242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605075,1.420214,0.183037,0.019217,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.879123,mpc-p,0,-126.340000,54.885000,-0.021437,-5.070684,-0.250000,-5.095000,0.228563,0.024316,35.709412,-15.948781,3.323933,-15.948781,35.709412,0.100000,0.450000,-6,109,-6.190404,108.543856,-6.190404,108.543856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.191190,7.059379,85.864357,87.216935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612933,1.477743,0.239831,0.022863,0.500862,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.889126,mpc-p,0,-126.340000,54.885000,0.302897,-5.168672,0.100000,-5.245000,0.202897,0.076328,35.343474,-14.911958,3.323933,-14.911958,35.343474,0.060000,0.760000,5,78,4.824488,78.476297,4.824488,78.476297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.092163,6.548602,83.587088,89.441717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615215,1.504504,0.290183,0.028444,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.899092,mpc-p,0,-126.340000,54.885000,0.629339,-5.266480,0.440000,-5.365000,0.189339,0.098520,33.513786,-9.727842,3.262944,-9.727842,33.513786,0.060000,0.820000,28,33,27.764204,30.763954,27.764204,30.763954,0.000000,2.712343,0.000000,64.000000,0.000000,0.000000,37.041191,8.503813,86.902812,90.787213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.643403,1.461190,0.216123,0.028839,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.909759,mpc-p,0,-126.340000,54.885000,0.981823,-5.371095,0.800000,-5.445000,0.181823,0.073905,31.989046,-4.482736,2.348100,-4.482736,31.989046,0.120000,0.630000,42,1,41.762527,0.830975,41.762527,0.830975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.945067,10.925555,82.156398,90.201573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.640041,1.487341,0.223961,0.024808,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.919094,mpc-p,0,-126.340000,54.885000,1.292409,-5.462359,1.120000,-5.485000,0.172409,0.022641,32.476963,-4.055809,3.140965,-4.055809,32.476963,0.260000,0.320000,23,20,23.439950,19.943033,23.439950,19.943033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.098962,12.052651,87.704450,94.636422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.643442,1.488840,0.210319,0.017699,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.929116,mpc-p,0,-126.340000,54.885000,1.627623,-5.559831,1.460000,-5.575000,0.167623,0.015169,34.306651,-9.300914,3.140965,-9.300914,34.306651,0.280000,0.200000,2,65,1.542199,75.358518,1.542199,75.358518,0.000000,-10.415485,0.000000,64.000000,0.000000,0.000000,24.545693,11.136616,95.879913,95.100038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614464,1.433642,0.178612,0.017993,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.939119,mpc-p,0,-126.340000,54.885000,1.963481,-5.656351,1.820000,-5.705000,0.143481,0.048649,35.953370,-15.521854,3.262944,-15.521854,35.953370,0.190000,0.380000,-7,110,-7.181257,112.450000,-7.181257,112.450000,0.000000,-2.506967,0.000000,64.000000,0.000000,0.000000,26.813021,11.144330,89.275862,90.995018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.623047,1.448744,0.224508,0.022272,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.949130,mpc-p,0,-126.340000,54.885000,2.300353,-5.751946,2.180000,-5.865000,0.120353,0.113054,35.770402,-16.558677,3.811850,-16.558677,35.770402,0.120000,0.720000,1,103,0.858613,103.450733,0.858613,103.450733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.602868,10.203610,87.244394,94.792069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588854,1.475581,0.330382,0.021802,0.503032,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.959121,mpc-p,0,-126.340000,54.885000,2.636820,-5.846133,2.560000,-6.005000,0.076820,0.158867,34.550610,-11.557530,3.628881,-11.557530,34.550610,0.090000,0.910000,15,58,15.446183,50.223842,15.446183,50.223842,0.000000,8.226891,0.000000,64.000000,0.000000,0.000000,17.637403,11.030309,88.683718,95.662964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.617365,1.461133,0.269725,0.018020,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.969119,mpc-p,0,-126.340000,54.885000,2.973246,-5.938940,2.890000,-6.085000,0.083246,0.146060,34.123682,-4.604715,3.933829,-4.604715,34.123682,0.100000,0.790000,24,13,24.175335,1.768314,24.175335,1.768314,0.000000,11.682419,0.000000,64.000000,0.000000,0.000000,8.773372,13.580639,85.828167,97.561987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618174,1.466351,0.214924,0.022874,0.502004,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.979093,mpc-p,0,-126.340000,54.885000,3.308119,-6.029875,3.230000,-6.125000,0.078119,0.095125,34.184672,-0.945339,3.384923,-0.945339,34.184672,0.120000,0.470000,24,-4,23.681391,-4.071957,23.681391,-4.071957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.337777,15.162644,83.247749,96.387064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553857,1.471986,0.197339,0.018795,0.500602,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.989121,mpc-p,0,-126.340000,54.885000,3.643503,-6.119415,3.570000,-6.165000,0.073503,0.045585,33.879724,-5.702528,3.262944,-5.702528,33.879724,0.180000,0.190000,15,41,15.235467,56.798780,15.235467,56.798780,0.000000,-15.870738,0.000000,64.000000,0.000000,0.000000,1.438419,17.059092,90.824245,103.411886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603145,1.649310,0.223417,0.034267,0.501009,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.999094,mpc-p,0,-126.340000,54.885000,3.975241,-6.206378,3.920000,-6.275000,0.055241,0.068622,34.062693,-12.655342,3.628881,-12.655342,34.062693,0.200000,0.210000,3,86,3.240274,112.450000,3.240274,112.450000,0.000000,-26.521957,0.000000,64.000000,0.000000,0.000000,3.847624,18.181937,88.819024,98.124494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.654328,1.485819,0.246362,0.023230,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.009090,mpc-p,0,-126.340000,54.885000,4.305465,-6.291256,4.270000,-6.415000,0.035465,0.123744,33.879724,-17.229563,3.994819,-17.229563,33.879724,0.160000,0.510000,2,112,2.310107,112.450000,2.310107,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.951137,19.161218,89.711863,98.910194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.616490,1.456545,0.225325,0.022420,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.019122,mpc-p,0,-126.340000,54.885000,4.634094,-6.373945,4.610000,-6.585000,0.024094,0.211055,32.537953,-15.582843,3.811850,-15.582843,32.537953,0.140000,0.820000,13,107,13.184039,107.182575,13.184039,107.182575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.732344,19.908426,90.965925,102.326492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555065,1.454369,0.337643,0.018658,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.029090,mpc-p,0,-126.340000,54.885000,4.957348,-6.453430,4.940000,-6.705000,0.017348,0.251570,30.830244,-9.300914,3.445913,-9.300914,30.830244,0.120000,0.980000,31,62,31.318198,46.933892,31.318198,46.933892,0.000000,15.248683,0.000000,64.000000,0.000000,0.000000,-5.304189,21.234810,91.778969,106.741335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553304,1.444083,0.278016,0.016922,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.039089,mpc-p,0,-126.340000,54.885000,5.277898,-6.530311,5.240000,-6.745000,0.037898,0.214689,29.183525,-0.701380,3.140965,-0.701380,29.183525,0.180000,0.840000,42,17,42.367754,-13.599231,42.367754,-13.599231,0.000000,30.781806,0.000000,64.000000,0.000000,0.000000,-12.794644,22.662183,92.775666,110.324509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549657,1.457716,0.195134,0.016643,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.049126,mpc-p,0,-126.340000,54.885000,5.595425,-6.604426,5.520000,-6.735000,0.075425,0.130574,27.902743,3.506902,3.018985,3.506902,27.902743,0.300000,0.500000,41,-23,40.568849,-23.085783,40.568849,-23.085783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.831197,22.251324,94.894735,110.372359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618780,1.447205,0.193280,0.021376,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.059119,mpc-p,0,-126.340000,54.885000,5.906934,-6.675013,5.810000,-6.735000,0.096934,0.059987,28.573629,0.640391,3.811850,0.640391,28.573629,0.360000,0.150000,22,22,22.190845,27.940879,22.190845,27.940879,0.000000,-6.026663,0.000000,64.000000,0.000000,0.000000,-14.407996,21.203975,106.446213,119.141185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.633790,1.633955,0.257329,0.033645,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.069121,mpc-p,0,-126.340000,54.885000,6.213617,-6.742293,6.110000,-6.775000,0.103617,0.032707,30.220348,-6.800341,3.811850,-6.800341,30.220348,0.340000,0.090000,0,67,0.064831,98.017637,0.064831,98.017637,0.000000,-31.103421,0.000000,64.000000,0.000000,0.000000,-8.651606,19.267749,104.332678,111.137341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.624715,1.622228,0.214707,0.032699,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.079089,mpc-p,0,-126.340000,54.885000,6.513799,-6.805847,6.430000,-6.895000,0.083799,0.089153,31.379150,-14.850968,3.079975,-14.850968,31.379150,0.230000,0.330000,-9,112,-8.641888,112.450000,-8.641888,112.450000,0.000000,-0.535783,0.000000,64.000000,0.000000,0.000000,-5.021290,20.219884,99.893321,110.283301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549263,1.505494,0.258251,0.024773,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.089096,mpc-p,0,-126.340000,54.885000,6.809217,-6.865985,6.750000,-7.035000,0.059217,0.169015,30.830244,-15.582843,4.055809,-15.582843,30.830244,0.130000,0.740000,0,112,-0.158562,112.450000,-0.158562,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.879506,21.468553,98.658125,114.485611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559922,1.498494,0.345351,0.028092,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.099096,mpc-p,0,-126.340000,54.885000,7.098145,-6.922290,7.070000,-7.145000,0.028145,0.222710,29.366493,-9.666852,4.238777,-9.666852,29.366493,0.130000,0.950000,9,73,8.643911,72.816054,8.643911,72.816054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.283605,24.410272,101.131389,122.705011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.836264,1.738054,0.413911,0.047083,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009547,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.109094,mpc-p,0,-126.340000,54.885000,7.380370,-6.974670,7.370000,-7.185000,0.010370,0.210330,28.756597,-1.189297,4.055809,-1.189297,28.756597,0.100000,0.980000,16,28,16.485050,0.075733,16.485050,0.075733,0.000000,27.740322,0.000000,64.000000,0.000000,0.000000,-24.934028,27.432045,103.904245,125.492094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612314,1.776496,0.323156,0.044622,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.119097,mpc-p,0,-126.340000,54.885000,7.655690,-7.023037,7.660000,-7.145000,-0.004310,0.121963,28.085712,7.349247,3.689871,7.349247,28.085712,0.120000,0.630000,18,-17,18.249785,-43.382016,18.249785,-43.382016,0.000000,26.198071,0.000000,64.000000,0.000000,0.000000,-33.082382,26.505972,100.948085,121.865300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577552,1.710670,0.225484,0.030520,0.501113,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.129092,mpc-p,0,-126.340000,54.885000,7.923454,-7.067233,7.940000,-7.075000,-0.016546,0.007767,27.048889,8.691018,3.323933,8.691018,27.048889,0.130000,0.230000,20,-24,20.070643,-24.401344,20.070643,-24.401344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.104333,23.284666,95.933988,119.297106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.640843,1.738523,0.258437,0.041528,0.500979,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.139100,mpc-p,0,-126.340000,54.885000,8.183894,-7.107250,8.210000,-7.035000,-0.026106,-0.072250,26.621961,1.860183,3.567892,1.860183,26.621961,0.150000,0.060000,11,21,11.266825,44.708685,11.266825,44.708685,0.000000,-24.110029,0.000000,64.000000,0.000000,0.000000,-38.682401,21.377999,94.540356,120.349736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625741,1.707157,0.258638,0.049550,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.149101,mpc-p,0,-126.340000,54.885000,8.436175,-7.142915,8.470000,-7.075000,-0.033825,-0.067915,26.682951,-7.044299,3.018985,-7.044299,26.682951,0.190000,0.030000,-7,66,-6.810940,112.450000,-6.810940,112.450000,0.000000,-46.851344,0.000000,64.000000,0.000000,0.000000,-37.245124,22.073190,93.563751,117.479061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.654031,1.747111,0.286448,0.036121,0.500397,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.159092,mpc-p,0,-126.340000,54.885000,8.680006,-7.174160,8.740000,-7.195000,-0.059994,0.020840,26.073055,-15.216906,3.140965,-15.216906,26.073055,0.130000,0.240000,-8,111,-7.688489,112.450000,-7.688489,112.450000,0.000000,-1.851344,0.000000,64.000000,0.000000,0.000000,-35.358357,26.502904,95.871086,119.519131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564121,1.671377,0.262632,0.029990,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.169097,mpc-p,0,-126.340000,54.885000,8.915659,-7.200985,8.990000,-7.365000,-0.074341,0.164015,23.999408,-17.839459,2.775027,-17.839459,23.999408,0.120000,0.670000,1,112,1.195217,112.450000,1.195217,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.261753,32.003280,106.384976,128.558808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625891,1.772323,0.361829,0.038252,0.501035,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008310,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.179095,mpc-p,0,-126.340000,54.885000,9.142477,-7.223282,9.220000,-7.495000,-0.077523,0.271718,21.376856,-11.862478,2.897006,-11.862478,21.376856,0.090000,0.950000,23,112,22.744356,112.450000,22.744356,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.893275,38.868537,116.209514,138.645484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550539,1.454064,0.304644,0.017918,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.189093,mpc-p,0,-126.340000,54.885000,9.360350,-7.241021,9.420000,-7.535000,-0.059650,0.293979,18.449355,-0.274453,2.043152,-0.274453,18.449355,0.090000,1.050000,49,67,48.555860,24.538878,48.555860,24.538878,0.000000,42.911122,0.000000,64.000000,0.000000,0.000000,-51.485397,41.561057,117.119506,137.033207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561568,1.776895,0.418075,0.031216,0.504550,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008304,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.199101,mpc-p,0,-126.340000,54.885000,9.569365,-7.254183,9.600000,-7.465000,-0.030635,0.210817,16.009771,10.337738,2.653048,10.337738,16.009771,0.120000,0.910000,67,22,66.736094,-53.688327,66.736094,-53.688327,0.000000,76.138327,0.000000,64.000000,0.000000,0.000000,-56.520805,38.901862,119.257092,141.496970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.662590,1.680281,0.256957,0.045369,0.500505,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.209127,mpc-p,0,-126.340000,54.885000,9.769437,-7.262733,9.770000,-7.325000,-0.000563,0.062267,14.607010,17.290552,3.079975,17.290552,14.607010,0.390000,0.570000,42,-23,42.311660,-87.382286,42.311660,-87.382286,0.000000,64.832286,0.000000,64.000000,0.000000,0.000000,-58.693327,30.548890,113.959922,137.289927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600083,1.659061,0.416835,0.045252,0.506168,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008237,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.219133,mpc-p,0,-126.340000,54.885000,9.959721,-7.266629,9.930000,-7.165000,0.029721,-0.101629,16.924615,15.704823,1.982162,15.704823,16.924615,0.480000,0.190000,1,-49,1.000140,-48.744824,1.000140,-48.744824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.455880,20.437367,126.056840,157.849834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589688,1.979790,0.280997,0.041176,0.500720,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008404,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.229099,mpc-p,0,-126.340000,54.885000,10.139766,-7.265898,10.120000,-7.075000,0.019766,-0.190898,18.449355,7.715185,2.836017,7.715185,18.449355,0.300000,-0.010000,-7,-4,-6.773656,32.643948,-6.773656,32.643948,0.000000,-36.388771,0.000000,64.000000,0.000000,0.000000,-44.737677,13.190504,133.937358,165.878982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.634629,1.689384,0.234301,0.031983,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.239092,mpc-p,0,-126.340000,54.885000,10.310749,-7.260554,10.310000,-7.075000,0.000749,-0.185554,18.754303,-4.177788,2.775027,-4.177788,18.754303,0.130000,-0.050000,-3,41,-3.102288,112.450000,-3.102288,112.450000,0.000000,-71.194824,0.000000,64.000000,0.000000,0.000000,-41.692071,11.786103,121.718376,155.266737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.643778,1.616446,0.251759,0.031839,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.249094,mpc-p,0,-126.340000,54.885000,10.472217,-7.250596,10.500000,-7.195000,-0.027783,-0.055596,16.558677,-17.046594,1.860183,-17.046594,16.558677,0.060000,0.000000,37,86,37.075965,112.450000,37.075965,112.450000,0.000000,-26.194824,0.000000,64.000000,0.000000,0.000000,-42.946524,20.553474,121.779206,152.848716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.883118,1.718716,0.290899,0.030952,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008434,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.259094,mpc-p,0,-126.340000,54.885000,10.623968,-7.236057,10.660000,-7.405000,-0.036032,0.168943,14.850968,-24.731284,1.433256,-24.731284,14.850968,0.100000,0.330000,63,112,63.161690,112.450000,63.161690,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.191271,33.863976,126.842938,155.864715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614433,1.680455,0.347380,0.035069,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.269162,mpc-p,0,-126.340000,54.885000,10.766926,-7.216827,10.810000,-7.635000,-0.043074,0.418173,13.875134,-23.816440,1.433256,-23.816440,13.875134,0.320000,0.720000,18,112,-1.085510,112.450000,-1.085510,112.450000,19.247200,0.000000,0.000000,64.000000,0.000000,0.000000,-55.918612,46.706709,124.078030,153.563642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591195,1.775493,0.388914,0.035207,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008302,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.279102,mpc-p,0,-126.340000,54.885000,10.898400,-7.193366,10.960000,-7.835000,-0.061600,0.641634,15.582843,-15.887791,1.372266,-15.887791,15.582843,0.360000,0.960000,-27,112,-44.848941,112.450000,-44.848941,112.450000,18.010631,0.000000,0.000000,64.000000,0.000000,0.000000,-54.354734,55.235101,125.895155,158.104076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.763830,1.760421,0.334058,0.024282,0.500452,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008394,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.289096,mpc-p,0,-126.340000,54.885000,11.020942,-7.165348,11.110000,-7.915000,-0.089058,0.749652,15.521854,-4.482736,2.348100,-4.482736,15.521854,0.140000,1.040000,-30,112,-29.749420,112.450000,-29.749420,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.153724,58.416350,122.468528,150.289964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590320,1.805952,0.461030,0.040066,0.500604,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008410,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.299103,mpc-p,0,-126.340000,54.885000,11.134004,-7.132904,11.260000,-7.875000,-0.125996,0.742096,13.631176,7.837164,2.043152,7.837164,13.631176,0.040000,1.080000,-9,67,-9.396380,36.511004,-9.396380,36.511004,0.000000,30.938996,0.000000,64.000000,0.000000,0.000000,-47.751028,54.775335,129.133705,149.617408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608029,1.736288,0.458603,0.033924,0.500733,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008384,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.309097,mpc-p,0,-126.340000,54.885000,11.237349,-7.096195,11.380000,-7.725000,-0.142651,0.628805,10.581696,19.303209,2.348100,19.303209,10.581696,0.000000,0.920000,17,22,16.907451,-46.031182,16.907451,-46.031182,0.000000,68.481182,0.000000,64.000000,0.000000,0.000000,-47.559948,43.497367,130.223118,154.101675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.649229,1.772622,0.239752,0.037434,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008211,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.319088,mpc-p,0,-126.340000,54.885000,11.331211,-7.055266,11.480000,-7.485000,-0.148789,0.429734,7.349247,26.378003,1.860183,26.378003,7.349247,0.000000,0.570000,39,-23,39.141748,-81.001919,39.141748,-81.001919,0.000000,58.451919,0.000000,64.000000,0.000000,0.000000,-45.504310,27.196318,118.957565,153.387630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607378,1.524924,0.222520,0.020458,0.500433,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.329092,mpc-p,0,-126.340000,54.885000,11.415823,-7.010140,11.550000,-7.235000,-0.134177,0.224860,5.336590,24.670294,1.555235,24.670294,5.336590,0.050000,0.180000,42,-42,42.247502,-41.787248,42.247502,-41.787248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.811286,11.870422,113.197316,155.050648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.651669,1.615972,0.224350,0.027676,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.339093,mpc-p,0,-126.340000,54.885000,11.491169,-6.960979,11.610000,-7.065000,-0.118831,0.104021,4.055809,14.363051,1.128308,14.363051,4.055809,0.190000,-0.010000,21,3,21.410998,56.429357,21.410998,56.429357,0.000000,-53.216605,0.000000,64.000000,0.000000,0.000000,-31.308740,0.569629,123.035915,166.245711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563015,1.560657,0.208409,0.017782,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.349123,mpc-p,0,-126.340000,54.885000,11.557618,-6.907703,11.660000,-7.005000,-0.102382,0.097297,5.214611,2.226120,0.457422,2.226120,5.214611,0.250000,-0.030000,-13,48,-12.989334,112.450000,-12.989334,112.450000,0.000000,-64.237248,0.000000,64.000000,0.000000,0.000000,-16.616286,-4.974267,130.037094,169.054302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595970,1.455551,0.242154,0.023873,0.501007,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.359101,mpc-p,0,-126.340000,54.885000,11.614821,-6.850876,11.730000,-7.055000,-0.115179,0.204124,6.251434,-11.862478,0.457422,-11.862478,6.251434,0.130000,0.040000,29,93,28.997376,112.450000,28.997376,112.450000,0.000000,-19.237248,0.000000,64.000000,0.000000,0.000000,-3.439044,0.900308,127.244510,153.555152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.661829,1.567430,0.262166,0.022434,0.501226,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.369120,mpc-p,0,-126.340000,54.885000,11.663521,-6.790085,11.780000,-7.205000,-0.116479,0.414915,4.665705,-19.791126,0.579401,-19.791126,4.665705,0.100000,0.450000,52,112,51.882143,112.450000,51.882143,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.020126,15.694719,125.106886,166.032218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546779,1.442828,0.254805,0.016804,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.379124,mpc-p,0,-126.340000,54.885000,11.703614,-6.725777,11.840000,-7.395000,-0.136386,0.669223,4.299767,-18.754303,0.518412,-18.754303,4.299767,0.280000,0.810000,7,112,-21.056203,112.450000,-21.056203,112.450000,27.938347,0.000000,0.000000,64.000000,0.000000,0.000000,-8.012310,32.990003,127.249503,168.807185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.616373,1.484876,0.306529,0.024684,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.389125,mpc-p,0,-126.340000,54.885000,11.735391,-6.658012,11.890000,-7.525000,-0.154609,0.866988,6.007476,-11.008623,0.396432,-11.008623,6.007476,0.270000,1.000000,-38,112,-65.393120,112.450000,-65.393120,112.450000,27.275263,0.000000,0.000000,64.000000,0.000000,0.000000,-6.868550,44.870184,126.236218,166.238422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560663,1.479412,0.299794,0.021005,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.399126,mpc-p,0,-126.340000,54.885000,11.759101,-6.586907,11.960000,-7.565000,-0.200899,0.978093,5.885497,-0.152474,0.640391,-0.152474,5.885497,0.070000,1.050000,-51,112,-51.469971,112.450000,-51.469971,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.129421,50.107747,120.605647,153.615484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610856,1.475419,0.320295,0.022527,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.409121,mpc-p,0,-126.340000,54.885000,11.774986,-6.512638,12.000000,-7.485000,-0.225014,0.972362,3.689871,11.008623,0.884349,11.008623,3.689871,-0.030000,1.080000,-25,71,-25.416833,70.519838,-25.416833,70.519838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.204194,48.030852,126.010642,151.731131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578452,1.537535,0.365383,0.027994,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.419101,mpc-p,0,-126.340000,54.885000,11.783317,-6.435428,12.030000,-7.305000,-0.246683,0.869572,0.274453,21.681804,0.823360,21.681804,0.274453,-0.180000,0.910000,20,26,22.077688,-4.661707,22.077688,-4.661707,-2.494521,30.181545,0.000000,64.000000,0.000000,0.000000,-8.309448,37.094242,132.184502,162.347107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608408,1.537715,0.196912,0.021634,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.429118,mpc-p,0,-126.340000,54.885000,11.784386,-6.355003,12.030000,-7.065000,-0.245614,0.709997,-3.384923,26.317013,0.396432,26.317013,-3.384923,-0.090000,0.590000,42,-19,41.773928,-20.829907,41.773928,-20.829907,0.000000,1.349745,0.000000,64.000000,0.000000,0.000000,-11.549768,22.825951,120.980408,156.855922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618870,1.448879,0.223464,0.020883,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.439092,mpc-p,0,-126.340000,54.885000,11.778475,-6.272164,11.990000,-6.825000,-0.211525,0.552836,-4.421746,22.474668,-0.091484,22.474668,-4.421746,0.010000,0.210000,35,26,34.813024,36.583126,34.813024,36.583126,0.000000,-11.063289,0.000000,64.000000,0.000000,0.000000,-9.943947,10.744397,117.883409,159.602693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553019,1.515354,0.217078,0.017608,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.449122,mpc-p,0,-126.340000,54.885000,11.765808,-6.186232,11.940000,-6.665000,-0.174192,0.478768,-6.007476,13.509197,-0.335443,13.509197,-6.007476,0.090000,0.160000,28,71,27.900595,112.450000,27.900595,112.450000,0.000000,-41.930162,0.000000,64.000000,0.000000,0.000000,1.704052,-1.647125,113.933519,161.340850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625043,1.569887,0.265194,0.027139,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.459079,mpc-p,0,-126.340000,54.885000,11.746864,-6.098460,11.890000,-6.595000,-0.143136,0.496540,-4.116798,2.714037,-0.274453,2.714037,-4.116798,0.220000,0.400000,-17,112,-16.558432,112.450000,-16.558432,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.263807,-5.583854,114.767834,149.242475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564382,1.465963,0.225109,0.016571,0.500621,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.469088,mpc-p,0,-126.340000,54.885000,11.721739,-6.007928,11.870000,-6.585000,-0.148261,0.577072,-2.226120,-1.982162,-0.335443,-1.982162,-2.226120,0.120000,0.740000,-34,112,-34.121650,112.450000,-34.121650,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.364372,-2.913482,106.515589,134.973878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548404,1.522381,0.279305,0.018706,0.504980,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.479093,mpc-p,0,-126.340000,54.885000,11.690845,-5.915268,11.850000,-6.585000,-0.159155,0.669732,-2.287110,-0.213464,0.518412,-0.213464,-2.287110,0.020000,0.960000,-30,112,-30.282543,112.450000,-30.282543,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.875071,3.654333,97.317221,127.269554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600826,1.466021,0.282252,0.016378,0.500475,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.489092,mpc-p,0,-126.340000,54.885000,11.654518,-5.820661,11.820000,-6.545000,-0.165482,0.724339,-3.384923,5.153621,0.335443,5.153621,-3.384923,-0.050000,1.060000,-16,112,-15.864545,112.450000,-15.864545,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.843244,8.691431,100.349202,125.766677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582327,1.478977,0.321546,0.021317,0.500879,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.499093,mpc-p,0,-126.340000,54.885000,11.613059,-5.724190,11.790000,-6.455000,-0.176941,0.730810,-4.116798,11.740498,-0.823360,11.740498,-4.116798,-0.120000,1.070000,-3,78,-2.563912,78.020200,-2.563912,78.020200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.162462,8.624994,99.021587,124.283092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552840,1.506621,0.372795,0.025538,0.505425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.509095,mpc-p,0,-126.340000,54.885000,11.566800,-5.626023,11.750000,-6.295000,-0.183200,0.668977,-5.519559,17.473521,-1.006328,17.473521,-5.519559,-0.100000,0.960000,5,37,4.668796,36.781957,4.668796,36.781957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.377950,5.128154,97.704560,127.075134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609312,1.737983,0.350607,0.053335,0.501310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008266,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.519099,mpc-p,0,-126.340000,54.885000,11.516065,-5.526304,11.690000,-6.095000,-0.173935,0.568696,-6.251434,20.766960,-0.030495,20.766960,-6.251434,-0.060000,0.670000,3,29,3.341032,28.919655,3.341032,28.919655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.079835,-0.158820,90.551729,124.046195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596301,1.576065,0.193514,0.016014,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.529089,mpc-p,0,-126.340000,54.885000,11.461280,-5.425362,11.630000,-5.905000,-0.168720,0.479638,-7.044299,18.144407,0.152474,18.144407,-7.044299,-0.020000,0.470000,-1,64,-1.071824,63.701865,-1.071824,63.701865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.364060,-5.390060,82.839529,117.563572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545915,1.452108,0.188164,0.016787,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.539092,mpc-p,0,-126.340000,54.885000,11.402621,-5.323060,11.570000,-5.755000,-0.167379,0.431940,-7.105289,12.106436,-0.640391,12.106436,-7.105289,-0.010000,0.480000,-10,109,-9.997422,112.229238,-9.997422,112.229238,0.000000,-3.527372,0.000000,64.000000,0.000000,0.000000,59.866691,-9.954122,73.054405,107.103384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553888,1.527297,0.261404,0.026494,0.505157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.549092,mpc-p,0,-126.340000,54.885000,11.340510,-5.219725,11.500000,-5.645000,-0.159490,0.425275,-6.373413,8.325081,-1.250287,8.325081,-6.373413,-0.020000,0.750000,-21,112,-21.139417,112.450000,-21.139417,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.871616,-14.211159,68.011690,102.348664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548827,1.447614,0.276211,0.017402,0.501543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.559092,mpc-p,0,-126.340000,54.885000,11.275252,-5.115463,11.440000,-5.525000,-0.164748,0.409537,-7.166278,10.581696,-0.091484,10.581696,-7.166278,-0.060000,0.960000,-13,84,-13.421532,84.359422,-13.421532,84.359422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.074635,-16.650504,69.904754,102.485683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608840,1.505155,0.292063,0.017092,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.569093,mpc-p,0,-126.340000,54.885000,11.207175,-5.010430,11.380000,-5.385000,-0.172825,0.374570,-7.471226,15.643833,0.335443,15.643833,-7.471226,-0.100000,0.930000,-7,42,-6.863190,41.996933,-6.863190,41.996933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.432800,-17.941482,70.775547,100.306456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578354,1.463717,0.206560,0.023157,0.500803,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.579093,mpc-p,0,-126.340000,54.885000,11.136598,-4.904767,11.310000,-5.205000,-0.173402,0.300233,-8.691018,18.693313,0.030495,18.693313,-8.691018,-0.120000,0.680000,6,32,5.685321,32.070925,5.685321,32.070925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.585808,-18.683321,72.229080,97.431082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545248,1.473365,0.201032,0.018106,0.500621,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.589093,mpc-p,0,-126.340000,54.885000,11.063842,-4.798627,11.230000,-5.025000,-0.166158,0.226373,-8.812998,17.473521,-0.640391,17.473521,-8.812998,-0.040000,0.480000,-4,54,-3.984491,54.059028,-3.984491,54.059028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.717303,-19.792867,65.675801,88.825283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607518,1.475472,0.195162,0.015704,0.500678,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.599092,mpc-p,0,-126.340000,54.885000,10.989208,-4.692135,11.150000,-4.875000,-0.160792,0.182865,-8.630029,12.228415,-1.250287,12.228415,-8.630029,-0.030000,0.470000,-11,95,-10.669550,95.345943,-10.669550,95.345943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.877642,-20.730318,59.417379,83.633844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606479,1.529120,0.220968,0.023926,0.500683,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.609095,mpc-p,0,-126.340000,54.885000,10.912966,-4.585382,11.070000,-4.765000,-0.157034,0.179618,-8.447060,8.812998,-0.030495,8.812998,-8.447060,-0.040000,0.670000,-14,107,-13.996642,106.939954,-13.996642,106.939954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.518108,-22.085810,55.733869,81.240257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.640489,1.738570,0.302131,0.043226,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.619255,mpc-p,0,-126.340000,54.885000,10.834209,-4.476858,10.990000,-4.665000,-0.155791,0.188142,-9.239925,9.422894,-0.152474,9.422894,-9.239925,-0.060000,0.840000,-6,88,-5.914319,87.744313,-5.914319,87.744313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.801252,-22.986812,56.209374,80.560452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603190,1.616467,0.332629,0.027902,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.629095,mpc-p,0,-126.340000,54.885000,10.756937,-4.371771,10.910000,-4.535000,-0.153063,0.163229,-9.971800,13.387218,0.518412,13.387218,-9.971800,-0.070000,0.900000,3,46,2.882350,46.266238,2.882350,46.266238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.280070,-23.049616,56.885400,77.096966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.629061,1.621601,0.243422,0.032483,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.639770,mpc-p,0,-126.340000,54.885000,10.672316,-4.257932,10.810000,-4.365000,-0.137684,0.107068,-10.398727,17.351542,-0.884349,17.351542,-10.398727,-0.030000,0.680000,5,26,4.867044,26.382102,4.867044,26.382102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.531443,-22.326392,63.953766,79.555225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586752,1.944529,0.248995,0.039736,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008333,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.649100,mpc-p,0,-126.340000,54.885000,10.597917,-4.158670,10.720000,-4.225000,-0.122083,0.066330,-11.313571,16.070760,-1.189297,16.070760,-11.313571,-0.010000,0.470000,12,51,11.677322,51.219237,11.677322,51.219237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.904995,-21.634517,66.269164,81.183645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.640445,1.631148,0.218806,0.032238,0.500865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.659099,mpc-p,0,-126.340000,54.885000,10.517968,-4.052632,10.620000,-4.105000,-0.102032,0.052368,-10.764665,11.435550,-0.945339,11.435550,-10.764665,0.010000,0.430000,5,92,5.148899,92.319610,5.148899,92.319610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.805491,-21.565432,60.351190,75.689651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.672232,1.925914,0.293209,0.042798,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008465,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.669098,mpc-p,0,-126.340000,54.885000,10.438027,-3.947044,10.520000,-4.015000,-0.081973,0.067956,-10.032790,6.434403,-0.457422,6.434403,-10.032790,0.030000,0.620000,-4,112,-4.437253,112.450000,-4.437253,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.947283,-22.231438,59.394487,75.864426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.629827,1.709558,0.284419,0.035043,0.502265,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.679094,mpc-p,0,-126.340000,54.885000,10.358349,-3.842034,10.430000,-3.925000,-0.071651,0.082966,-9.483883,6.617372,0.152474,6.617372,-9.483883,0.030000,0.860000,-9,97,-9.007582,96.794368,-9.007582,96.794368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.768000,-22.957528,59.309276,76.757594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.639617,1.744469,0.340706,0.036642,0.500645,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008272,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.689765,mpc-p,0,-126.340000,54.885000,10.273791,-3.730631,10.350000,-3.805000,-0.076209,0.074369,-8.691018,11.496540,0.030495,11.496540,-8.691018,0.030000,0.940000,-14,52,-14.480678,46.846034,-14.480678,46.846034,0.000000,4.948334,0.000000,64.000000,0.000000,0.000000,92.043258,-23.068420,58.571388,74.058911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.952635,1.581226,0.242977,0.023858,0.502809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008314,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.699090,mpc-p,0,-126.340000,54.885000,10.200501,-3.633933,10.260000,-3.685000,-0.059499,0.051067,-8.752008,16.131750,-0.213464,16.131750,-8.752008,-0.020000,0.790000,-4,17,-3.758236,17.402200,-3.758236,17.402200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.813968,-22.197920,62.317160,75.381957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612670,1.638521,0.208569,0.031813,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.709093,mpc-p,0,-126.340000,54.885000,10.122685,-3.530954,10.180000,-3.515000,-0.057315,-0.015954,-9.178935,16.558677,-0.884349,16.558677,-9.178935,-0.040000,0.460000,6,36,5.821281,35.537043,5.821281,35.537043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.344626,-20.843471,62.327394,75.222002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557620,1.513633,0.186947,0.020118,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.719094,mpc-p,0,-126.340000,54.885000,10.045881,-3.428830,10.100000,-3.395000,-0.054119,-0.033830,-9.056956,11.313571,-0.640391,11.313571,-9.056956,-0.020000,0.350000,3,81,3.105529,87.142973,3.105529,87.142973,0.000000,-6.605930,0.000000,64.000000,0.000000,0.000000,90.507812,-20.258793,56.528244,72.018408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615104,1.445622,0.188756,0.019584,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.729120,mpc-p,0,-126.340000,54.885000,9.970038,-3.327341,10.020000,-3.315000,-0.049962,-0.012341,-8.630029,4.726694,0.030495,4.726694,-8.630029,0.010000,0.520000,-6,112,-5.585158,112.450000,-5.585158,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.596250,-20.294183,56.757721,73.758072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603521,1.590743,0.238112,0.030236,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.739090,mpc-p,0,-126.340000,54.885000,9.895916,-3.227372,9.940000,-3.265000,-0.044084,0.037628,-7.654195,2.409089,0.091484,2.409089,-7.654195,0.000000,0.800000,-13,112,-13.102474,112.450000,-13.102474,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.256922,-20.688481,59.005726,77.808079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555885,1.568463,0.276044,0.021533,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.749094,mpc-p,0,-126.340000,54.885000,9.822952,-3.128035,9.870000,-3.215000,-0.047048,0.086965,-7.898153,6.007476,0.152474,6.007476,-7.898153,-0.020000,0.990000,-7,84,-7.267444,83.849075,-7.267444,83.849075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.638841,-20.896691,58.358888,77.552888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555568,1.621108,0.305118,0.023078,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.759128,mpc-p,0,-126.340000,54.885000,9.751299,-3.029414,9.790000,-3.115000,-0.038701,0.085586,-8.264091,10.642686,-0.396432,10.642686,-8.264091,-0.020000,0.930000,0,49,-0.003652,48.659060,-0.003652,48.659060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.138591,-20.109057,61.580564,76.879073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.632942,1.657076,0.200688,0.025457,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.769129,mpc-p,0,-126.340000,54.885000,9.681509,-2.932165,9.710000,-2.985000,-0.028491,0.052835,-8.752008,14.485031,-0.396432,14.485031,-8.752008,-0.020000,0.710000,9,32,8.875755,31.775054,8.875755,31.775054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.742141,-19.063164,65.786331,78.515167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556713,1.482046,0.203622,0.022150,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.779092,mpc-p,0,-126.340000,54.885000,9.613673,-2.836335,9.640000,-2.855000,-0.026327,0.018665,-8.752008,13.082270,-0.152474,13.082270,-8.752008,0.010000,0.450000,8,62,7.641925,62.387661,7.641925,62.387661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.629498,-18.144746,64.886723,76.460135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.644046,1.494939,0.207045,0.025979,0.504391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.789128,mpc-p,0,-126.340000,54.885000,9.547105,-2.740868,9.560000,-2.745000,-0.012895,0.004132,-7.288257,6.739351,0.396432,6.739351,-7.288257,-0.050000,0.500000,3,107,3.226861,108.856126,3.226861,108.856126,0.000000,-1.468465,0.000000,64.000000,0.000000,0.000000,94.074246,-17.856543,59.236998,73.398863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.626197,1.571557,0.246241,0.024291,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.799128,mpc-p,0,-126.340000,54.885000,9.482601,-2.646828,9.490000,-2.695000,-0.007399,0.048172,-7.227268,2.653048,0.640391,2.653048,-7.227268,-0.020000,0.740000,-1,112,-1.309636,112.449997,-1.309636,112.449997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.946953,-18.513646,59.801563,76.230997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555550,1.486089,0.261018,0.020863,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.809129,mpc-p,0,-126.340000,54.885000,9.419934,-2.553839,9.430000,-2.655000,-0.010066,0.101161,-6.190445,3.445913,-0.152474,3.445913,-6.190445,-0.020000,0.940000,-9,105,-9.347522,104.968894,-9.347522,104.968894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.025685,-18.302182,61.079257,77.353602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600375,1.485551,0.264635,0.035903,0.501668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.819099,mpc-p,0,-126.340000,54.885000,9.359314,-2.462179,9.370000,-2.585000,-0.010686,0.122821,-6.373413,7.410237,0.091484,7.410237,-6.373413,0.050000,1.000000,-14,68,-14.443835,67.595968,-14.443835,67.595968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.884778,-18.015326,60.713141,76.375965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566972,1.599280,0.289982,0.035321,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.829097,mpc-p,0,-126.340000,54.885000,9.300406,-2.371313,9.310000,-2.475000,-0.009594,0.103687,-5.824507,11.252582,0.213464,11.252582,-5.824507,0.010000,0.860000,-11,44,-11.193490,44.145778,-11.193490,44.145778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.110352,-16.961247,64.385681,76.441267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561767,1.651103,0.203240,0.033072,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.839092,mpc-p,0,-126.340000,54.885000,9.243369,-2.281466,9.260000,-2.365000,-0.016631,0.083534,-6.068465,11.679509,-0.152474,11.679509,-6.068465,-0.030000,0.630000,-2,58,-2.093137,58.004974,-2.093137,58.004974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.490067,-15.717220,64.322603,77.630813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567319,1.777762,0.274837,0.039524,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.849096,mpc-p,0,-126.340000,54.885000,9.188136,-2.192531,9.200000,-2.275000,-0.011864,0.082469,-6.129455,7.715185,-0.274453,7.715185,-6.129455,-0.030000,0.560000,0,97,-0.165079,97.105340,-0.165079,97.105340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.954491,-15.594919,56.781084,72.211558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556797,1.575037,0.201846,0.017931,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.859117,mpc-p,0,-126.340000,54.885000,9.134620,-2.104376,9.140000,-2.215000,-0.005380,0.110624,-5.763517,2.592058,0.152474,2.592058,-5.763517,-0.020000,0.730000,-5,112,-4.635145,112.450000,-4.635145,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.370363,-16.756991,54.581199,71.672520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546336,1.432544,0.219393,0.017014,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.869120,mpc-p,0,-126.340000,54.885000,9.082977,-2.017288,9.090000,-2.175000,-0.007023,0.157712,-5.824507,1.921172,-0.030495,1.921172,-5.824507,0.000000,0.900000,-6,112,-6.287597,112.450000,-6.287597,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.094496,-17.033437,57.497483,74.882084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.630107,1.448067,0.232501,0.019324,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.879124,mpc-p,0,-126.340000,54.885000,9.033032,-1.931023,9.040000,-2.135000,-0.006968,0.203977,-5.580549,4.116798,-0.091484,4.116798,-5.580549,-0.020000,1.030000,-4,96,-3.830882,95.899938,-3.830882,95.899938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.857343,-16.441551,60.669512,77.993737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.634739,1.475741,0.214866,0.018337,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.889135,mpc-p,0,-126.340000,54.885000,8.984695,-1.845485,8.990000,-2.055000,-0.005305,0.209515,-6.007476,8.264091,0.213464,8.264091,-6.007476,-0.030000,0.980000,4,66,4.433972,65.607211,4.433972,65.607211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.561335,-15.802184,62.752768,77.960645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606956,1.491014,0.217366,0.035032,0.502067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.899138,mpc-p,0,-126.340000,54.885000,8.937961,-1.760741,8.940000,-1.955000,-0.002039,0.194259,-5.458569,11.374561,-0.213464,11.374561,-5.458569,0.010000,0.820000,-2,52,-1.738644,51.628182,-1.738644,51.628182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.298386,-15.387091,64.892841,77.291678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621201,1.463475,0.188144,0.019667,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.909092,mpc-p,0,-126.340000,54.885000,8.892921,-1.677069,8.890000,-1.845000,0.002921,0.167931,-5.275601,10.276748,0.030495,10.276748,-5.275601,-0.010000,0.660000,0,72,0.368120,72.017303,0.368120,72.017303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.569586,-14.833938,66.011554,79.731738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556693,1.532368,0.241795,0.024958,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.919096,mpc-p,0,-126.340000,54.885000,8.849026,-1.593554,8.850000,-1.765000,-0.000974,0.171446,-4.360757,6.312424,-0.030495,6.312424,-4.360757,-0.010000,0.640000,-8,108,-8.029356,107.510617,-8.029356,107.510617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.865854,-14.896850,60.035264,76.239908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558858,1.485118,0.227733,0.016961,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.929130,mpc-p,0,-126.340000,54.885000,8.806278,-1.510301,8.820000,-1.705000,-0.013722,0.194699,-3.933829,3.018985,0.457422,3.018985,-3.933829,-0.010000,0.810000,-14,112,-13.589186,112.450000,-13.589186,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.866581,-15.668526,59.420997,80.153934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597719,1.506824,0.268513,0.022321,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.939089,mpc-p,0,-126.340000,54.885000,8.764998,-1.428087,8.800000,-1.665000,-0.035002,0.236913,-2.531068,3.750861,0.396432,3.750861,-2.531068,-0.030000,0.980000,-24,105,-24.184058,105.191390,-24.184058,105.191390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.964618,-15.605001,60.078483,81.745333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554363,1.518030,0.293756,0.020387,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.949095,mpc-p,0,-126.340000,54.885000,8.724562,-1.345830,8.770000,-1.595000,-0.045438,0.249170,-3.201954,7.715185,0.213464,7.715185,-3.201954,-0.110000,1.000000,-7,72,-7.181923,71.629575,-7.181923,71.629575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.343171,-15.057140,63.312813,86.726710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559828,1.651236,0.279700,0.024568,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.959133,mpc-p,0,-126.340000,54.885000,8.684914,-1.263563,8.750000,-1.505000,-0.065086,0.241437,-3.140965,10.459717,0.030495,10.459717,-3.140965,-0.110000,0.890000,-6,57,-5.617742,57.152448,-5.617742,57.152448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.936958,-14.389735,68.594083,91.623729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602463,1.486358,0.195139,0.021915,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.969122,mpc-p,0,-126.340000,54.885000,8.646244,-1.181859,8.710000,-1.405000,-0.063756,0.223141,-3.933829,11.191592,0.152474,11.191592,-3.933829,-0.070000,0.700000,-2,67,-1.967120,67.138889,-1.967120,67.138889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.882705,-14.509566,67.109054,91.258442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.631875,1.681569,0.226284,0.031257,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.979095,mpc-p,0,-126.340000,54.885000,8.608281,-1.100353,8.680000,-1.315000,-0.071719,0.214647,-3.323933,7.471226,-0.457422,7.471226,-3.323933,-0.050000,0.630000,-10,104,-10.368760,104.212851,-10.368760,104.212851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.916501,-14.289118,61.320226,84.881696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571060,1.489567,0.242217,0.022909,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.989125,mpc-p,0,-126.340000,54.885000,8.570615,-1.018354,8.650000,-1.245000,-0.079385,0.226646,-3.689871,4.543725,0.213464,4.543725,-3.689871,-0.030000,0.800000,-11,112,-11.231045,112.450000,-11.231045,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.286280,-14.956912,60.940997,86.698188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.749568,1.824848,0.373985,0.035270,0.503621,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008498,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.999091,mpc-p,0,-126.340000,54.885000,8.533558,-0.936746,8.630000,-1.185000,-0.096442,0.248254,-3.018985,5.641538,0.518412,5.641538,-3.018985,-0.070000,0.950000,-12,96,-12.341773,96.204033,-12.341773,96.204033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.085583,-14.908339,61.734018,86.819396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559701,1.712754,0.274749,0.029668,0.500889,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial1_mpc.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,mpc,0,-126.340000,54.885000,0.000000,0.000000,-0.260000,-0.245000,0.260000,0.245000,-3.201954,-33.879724,-1.372266,-33.879724,-3.201954,0.000000,-0.060000,45,109,70.000000,112.450000,70.000000,112.450000,-25.000000,-3.450000,0.000000,64.000000,0.000000,0.000000,-61.664761,60.142911,144.332296,183.864964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554262,1.412956,0.456822,0.016375,0.500468,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010162,mpc,0,-126.340000,54.885000,0.000047,0.000097,-0.280000,-0.665000,0.280047,0.665097,-0.762370,-46.260613,-0.396432,-46.260613,-0.762370,0.050000,0.410000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.199528,68.313196,138.799557,178.832021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560956,1.386980,0.270960,0.016116,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020207,mpc,0,-126.340000,54.885000,0.000209,0.000393,-0.280000,-1.135000,0.280209,1.135393,2.409089,-48.578218,-0.762370,-48.578218,2.409089,0.330000,0.760000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.690475,77.504619,136.358357,180.276087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556950,1.388031,0.480978,0.015315,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030209,mpc,0,-126.340000,54.885000,0.000516,0.000903,-0.220000,-1.585000,0.220516,1.585903,9.178935,-44.552904,-1.128308,-44.552904,9.178935,0.540000,0.950000,36,112,36.313965,112.450000,36.313965,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.843212,85.473050,138.279596,185.645623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559357,1.481373,0.593416,0.022340,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040095,mpc,0,-126.340000,54.885000,0.000991,0.001632,-0.110000,-1.975000,0.110991,1.976632,15.460864,-38.088007,-0.701380,-38.088007,15.460864,0.540000,1.050000,-9,112,-70.000000,112.450000,-70.000000,112.450000,61.313965,0.000000,0.000000,64.000000,0.000000,0.000000,-49.624267,90.351019,142.387097,191.887361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539192,1.377746,0.261349,0.013488,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050116,mpc,0,-126.340000,54.885000,0.001679,0.002612,0.070000,-2.315000,-0.068321,2.317612,19.364199,-29.671441,0.335443,-29.671441,19.364199,0.270000,1.050000,-54,112,-70.000000,112.450000,-70.000000,112.450000,16.313965,0.000000,0.000000,64.000000,0.000000,0.000000,-41.411456,93.076671,146.684446,196.019555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558078,1.387773,0.301646,0.014762,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060207,mpc,0,-126.340000,54.885000,0.002609,0.003859,0.270000,-2.505000,-0.267391,2.508859,20.705970,-21.925762,0.335443,-21.925762,20.705970,0.020000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.060251,94.141478,148.564184,196.187146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556725,1.407427,0.324240,0.015586,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070121,mpc,0,-126.340000,54.885000,0.003782,0.005349,0.460000,-2.635000,-0.456218,2.640349,17.961438,-12.899301,0.640391,-12.899301,17.961438,-0.150000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.481829,93.706552,156.273515,201.873701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539231,1.377873,0.431171,0.016821,0.501407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080206,mpc,0,-126.340000,54.885000,0.005266,0.007146,0.620000,-2.695000,-0.614734,2.702146,12.533363,-2.714037,0.396432,-2.714037,12.533363,-0.460000,1.060000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.584613,88.838921,160.442641,202.423440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557013,1.388781,0.425270,0.015045,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090208,mpc,0,-126.340000,54.885000,0.007051,0.009219,0.690000,-2.675000,-0.682949,2.684219,5.153621,6.434403,0.823360,6.434403,5.153621,-0.570000,1.050000,-37,112,-37.447044,112.450000,-37.447044,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.232311,79.062007,158.592881,195.857100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559440,1.402922,0.477091,0.015936,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100140,mpc,0,-126.340000,54.885000,0.009155,0.011572,0.530000,-2.565000,-0.520845,2.576572,-1.860183,15.094927,0.091484,15.094927,-1.860183,-0.540000,1.090000,8,112,38.367968,112.450000,38.367968,112.450000,-30.815012,0.000000,0.000000,64.000000,0.000000,0.000000,-25.649258,64.264107,153.303631,188.874605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550335,1.384481,0.329733,0.015524,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110207,mpc,0,-126.340000,54.885000,0.011646,0.014265,0.470000,-2.365000,-0.458354,2.379265,-7.105289,21.803783,0.640391,21.803783,-7.105289,-0.270000,1.030000,53,73,60.116682,72.840386,60.116682,72.840386,-7.563725,0.000000,0.000000,64.000000,0.000000,0.000000,-23.961363,46.223490,143.268822,186.208096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555300,1.394093,0.326866,0.014649,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120206,mpc,0,-126.340000,54.885000,0.014495,0.017253,0.400000,-2.105000,-0.385505,2.122253,-8.264091,27.841753,0.823360,27.841753,-8.264091,-0.020000,0.900000,50,28,50.129189,9.343042,50.129189,9.343042,0.000000,18.497344,0.000000,64.000000,0.000000,0.000000,-18.714714,28.295440,136.491126,187.824036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556474,1.394081,0.202788,0.015598,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130144,mpc,0,-126.340000,54.885000,0.017715,0.020540,0.340000,-1.825000,-0.322285,1.845540,-7.105289,28.268681,0.823360,28.268681,-7.105289,0.100000,0.610000,32,4,31.746198,4.064727,31.746198,4.064727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.490782,11.023747,145.039260,202.820449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552675,1.384876,0.167424,0.019431,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140212,mpc,0,-126.340000,54.885000,0.021387,0.024196,0.280000,-1.585000,-0.258613,1.609196,-4.238777,21.315866,-0.030495,21.315866,-4.238777,0.260000,0.380000,-10,49,-10.115595,58.253145,-10.115595,58.253145,0.000000,-9.188418,0.000000,64.000000,0.000000,0.000000,11.252967,-2.904537,162.805450,213.304178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557409,1.394497,0.184599,0.014792,0.500418,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150210,mpc,0,-126.340000,54.885000,0.025452,0.028155,0.270000,-1.445000,-0.244548,1.473155,-1.433256,10.581696,-0.030495,10.581696,-1.433256,0.140000,0.400000,-23,94,-22.899068,112.450000,-22.899068,112.450000,0.000000,-18.385273,0.000000,64.000000,0.000000,0.000000,26.048861,-13.171378,165.331820,213.654543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559555,1.396359,0.210328,0.015083,0.500484,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160211,mpc,0,-126.340000,54.885000,0.029947,0.032446,0.270000,-1.375000,-0.240053,1.407446,1.189297,2.775027,-0.274453,2.775027,1.189297,0.040000,0.600000,-35,112,-35.005638,112.450000,-35.005638,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.198566,-17.050391,180.755278,227.145644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559165,1.397703,0.224365,0.014280,0.500462,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170141,mpc,0,-126.340000,54.885000,0.034842,0.037037,0.290000,-1.345000,-0.255158,1.382037,1.616224,0.579401,0.274453,0.579401,1.616224,-0.020000,0.870000,-34,112,-33.870899,112.450000,-33.870899,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.140821,-14.119189,187.185527,230.836379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562094,1.389697,0.258996,0.017434,0.500493,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180139,mpc,0,-126.340000,54.885000,0.040210,0.041992,0.300000,-1.325000,-0.259790,1.366992,0.884349,2.592058,0.762370,2.592058,0.884349,-0.130000,1.000000,-13,112,-13.024805,112.450000,-13.024805,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.787412,-8.446932,184.078015,229.520464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551763,1.399908,0.283943,0.014342,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190143,mpc,0,-126.340000,54.885000,0.046024,0.047284,0.320000,-1.275000,-0.273976,1.322284,-1.250287,6.739351,-0.152474,6.739351,-1.250287,-0.160000,1.050000,11,96,10.986120,96.475285,10.986120,96.475285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.354755,-4.782399,175.819882,226.737454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552091,1.391052,0.279081,0.013472,0.500413,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200159,mpc,0,-126.340000,54.885000,0.052291,0.052917,0.300000,-1.185000,-0.247709,1.237917,-2.226120,11.862478,-0.213464,11.862478,-2.226120,-0.070000,1.010000,14,51,13.916602,49.865418,13.916602,49.865418,0.000000,1.609867,0.000000,64.000000,0.000000,0.000000,32.578400,-5.096418,166.348359,221.802261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557518,1.413818,0.227453,0.016172,0.500210,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210213,mpc,0,-126.340000,54.885000,0.059027,0.058907,0.290000,-1.045000,-0.230973,1.103907,-2.409089,14.119093,-0.213464,14.119093,-2.409089,-0.020000,0.770000,13,39,12.574688,38.712262,12.574688,38.712262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.074548,-8.146690,165.684572,219.920278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557401,1.401547,0.173663,0.014333,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220133,mpc,0,-126.340000,54.885000,0.066105,0.065144,0.270000,-0.915000,-0.203895,0.980144,-2.104141,11.984457,0.701380,11.984457,-2.104141,0.010000,0.560000,9,63,8.710608,63.346555,8.710608,63.346555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.825028,-13.855395,170.530109,224.799864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552679,1.394875,0.143038,0.016887,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230160,mpc,0,-126.340000,54.885000,0.073687,0.071776,0.270000,-0.835000,-0.196313,0.906776,-1.067318,6.251434,0.884349,6.251434,-1.067318,0.020000,0.550000,-2,106,-2.491038,105.700146,-2.491038,105.700146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.151379,-19.511459,174.527551,226.311598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557122,1.404933,0.200293,0.016357,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240206,mpc,0,-126.340000,54.885000,0.081706,0.078747,0.270000,-0.785000,-0.188294,0.863747,0.091484,2.653048,-0.213464,2.653048,0.091484,0.040000,0.770000,-16,112,-16.233265,112.450000,-16.233265,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.517691,-22.259905,175.306013,222.438011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556857,1.405242,0.287676,0.014208,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250135,mpc,0,-126.340000,54.885000,0.090033,0.085953,0.280000,-0.745000,-0.189967,0.830953,0.884349,3.445913,-0.274453,3.445913,0.884349,0.020000,0.960000,-21,87,-21.176913,86.908674,-21.176913,86.908674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.136636,-21.541192,180.606810,224.508262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554953,1.397453,0.290094,0.015097,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260130,mpc,0,-126.340000,54.885000,0.098804,0.093521,0.300000,-0.685000,-0.201196,0.778521,0.701380,6.739351,0.213464,6.739351,0.701380,-0.030000,0.940000,-13,56,-12.885277,55.900009,-12.885277,55.900009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.046631,-20.468731,179.780540,224.777843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561604,1.787254,0.240837,0.033541,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270086,mpc,0,-126.340000,54.885000,0.107910,0.101365,0.310000,-0.615000,-0.202090,0.716365,0.030495,8.569039,0.579401,8.569039,0.030495,-0.080000,0.760000,1,50,1.136848,50.371580,1.136848,50.371580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.869291,-20.998218,175.817150,225.402851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555258,1.441814,0.204991,0.019421,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280062,mpc,0,-126.340000,54.885000,0.117386,0.109528,0.320000,-0.545000,-0.202614,0.654528,-0.152474,6.861330,0.274453,6.861330,-0.152474,-0.060000,0.590000,1,74,1.014953,74.080523,1.014953,74.080523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.433925,-22.566847,173.374061,226.705206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566844,1.675614,0.219961,0.023753,0.500736,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290087,mpc,0,-126.340000,54.885000,0.127239,0.118029,0.320000,-0.495000,-0.192761,0.613029,-0.579401,2.531068,-0.762370,2.531068,-0.579401,-0.030000,0.630000,0,103,0.470452,103.496335,0.470452,103.496335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.599352,-23.373135,175.060134,227.793508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547498,1.601194,0.281663,0.025101,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300203,mpc,0,-126.340000,54.885000,0.137493,0.126903,0.320000,-0.465000,-0.182507,0.591903,-0.945339,0.274453,0.335443,0.274453,-0.945339,-0.020000,0.780000,2,108,2.409330,108.116943,2.409330,108.116943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.592068,-21.191769,174.634032,223.276033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577306,1.677717,0.307533,0.020595,0.500335,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310087,mpc,0,-126.340000,54.885000,0.147789,0.135855,0.310000,-0.455000,-0.162211,0.590855,-1.433256,1.006328,0.518412,1.006328,-1.433256,-0.020000,0.940000,9,88,8.654614,87.967179,8.654614,87.967179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.628785,-16.306968,176.072794,221.058547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548687,1.689055,0.295524,0.022607,0.500480,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320078,mpc,0,-126.340000,54.885000,0.158447,0.145180,0.300000,-0.425000,-0.141553,0.570180,-0.945339,4.604715,0.396432,4.604715,-0.945339,0.000000,0.940000,5,56,5.418790,55.713879,5.418790,55.713879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.650792,-12.430368,171.881446,216.559975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560936,1.466402,0.162093,0.015443,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330134,mpc,0,-126.340000,54.885000,0.169397,0.154838,0.300000,-0.365000,-0.130603,0.519838,-0.335443,6.800341,-0.152474,6.800341,-0.335443,0.020000,0.730000,0,51,-0.343704,50.719354,-0.343704,50.719354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.907352,-11.401406,170.684991,216.334597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554040,1.412515,0.143240,0.014456,0.500366,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340133,mpc,0,-126.340000,54.885000,0.180477,0.164705,0.300000,-0.305000,-0.119523,0.469705,-0.274453,4.543725,0.335443,4.543725,-0.274453,0.020000,0.600000,-1,76,-0.588794,76.352838,-0.588794,76.352838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.532422,-13.415781,171.590449,220.967799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555010,1.404789,0.135188,0.013438,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350134,mpc,0,-126.340000,54.885000,0.191716,0.174831,0.300000,-0.285000,-0.108284,0.459831,-0.030495,0.640391,0.152474,0.640391,-0.030495,0.010000,0.620000,-2,107,-1.735802,107.100071,-1.735802,107.100071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.164811,-15.730539,168.086951,219.311188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551033,1.406537,0.156586,0.015943,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360222,mpc,0,-126.340000,54.885000,0.203179,0.185296,0.320000,-0.285000,-0.116821,0.470296,0.945339,-1.494245,0.518412,-1.494245,0.945339,0.010000,0.820000,-12,109,-12.173887,108.941465,-12.173887,108.941465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.452853,-15.421299,158.496539,207.945002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571769,1.425712,0.257266,0.015637,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370141,mpc,0,-126.340000,54.885000,0.214538,0.195827,0.330000,-0.275000,-0.115462,0.470827,0.579401,1.189297,-0.091484,1.189297,0.579401,0.000000,0.950000,-8,76,-7.628983,75.561990,-7.628983,75.561990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.151347,-13.602273,149.899007,198.910631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561141,1.406343,0.224408,0.016005,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380127,mpc,0,-126.340000,54.885000,0.226025,0.206661,0.330000,-0.235000,-0.103975,0.441661,-0.335443,4.665705,-0.030495,4.665705,-0.335443,-0.030000,0.880000,7,49,6.700124,49.430547,6.700124,49.430547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.498809,-12.606844,141.104209,189.705739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540799,1.419274,0.139238,0.016034,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390214,mpc,0,-126.340000,54.885000,0.237647,0.217838,0.330000,-0.185000,-0.092353,0.402838,-0.335443,5.519559,0.030495,5.519559,-0.335443,-0.020000,0.640000,8,60,7.949703,59.611109,7.949703,59.611109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.708096,-14.083268,135.695500,181.417606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560670,1.419104,0.179047,0.014584,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400209,mpc,0,-126.340000,54.885000,0.249142,0.229134,0.330000,-0.145000,-0.080858,0.374134,-0.823360,2.592058,0.030495,2.592058,-0.823360,0.000000,0.560000,10,89,9.726876,89.002097,9.726876,89.002097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.998563,-18.152245,128.810525,179.941436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558912,1.417672,0.193918,0.015278,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410085,mpc,0,-126.340000,54.885000,0.260444,0.240509,0.330000,-0.125000,-0.069556,0.365509,-0.396432,-0.335443,-0.152474,-0.335443,-0.396432,0.030000,0.700000,2,101,1.809075,100.989973,1.809075,100.989973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.102540,-21.681188,120.480873,172.943274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540516,1.406537,0.163838,0.014339,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420210,mpc,0,-126.340000,54.885000,0.271937,0.252383,0.340000,-0.125000,-0.068063,0.377383,-0.152474,-0.945339,0.457422,-0.945339,-0.152474,0.040000,0.940000,-3,86,-2.877249,85.907884,-2.877249,85.907884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.059599,-23.133091,118.988180,168.322919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558496,1.422369,0.228343,0.016694,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430216,mpc,0,-126.340000,54.885000,0.283161,0.264323,0.340000,-0.115000,-0.056839,0.379323,-0.457422,1.433256,0.701380,1.433256,-0.457422,0.020000,0.930000,4,67,3.604484,67.053951,3.604484,67.053951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.834947,-23.488832,114.768022,161.404687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561036,1.425227,0.191425,0.016684,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440144,mpc,0,-126.340000,54.885000,0.294135,0.276368,0.340000,-0.095000,-0.045865,0.371368,-0.274453,2.714037,-0.091484,2.714037,-0.274453,0.020000,0.770000,4,70,3.815287,69.680569,3.815287,69.680569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.670141,-25.140229,106.662950,148.156096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553268,1.418026,0.139321,0.019769,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450210,mpc,0,-126.340000,54.885000,0.305057,0.288775,0.340000,-0.065000,-0.034943,0.353775,-0.274453,2.409089,-0.640391,2.409089,-0.274453,0.030000,0.710000,3,76,3.199939,76.375359,3.199939,76.375359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.007577,-29.719898,74.616503,110.537512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559891,1.417772,0.178680,0.014602,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460207,mpc,0,-126.340000,54.885000,0.315667,0.301290,0.350000,-0.055000,-0.034333,0.356290,0.823360,0.335443,-0.396432,0.335443,0.823360,0.030000,0.700000,-7,95,-7.345244,94.878431,-7.345244,94.878431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.196375,-32.713766,44.060714,66.933479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556815,1.425215,0.190946,0.014909,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470141,mpc,0,-126.340000,54.885000,0.325944,0.313910,0.350000,-0.045000,-0.024056,0.358910,-0.213464,-0.518412,0.335443,-0.518412,-0.213464,0.030000,0.810000,1,93,1.025310,93.400022,1.025310,93.400022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.486385,-34.901120,41.404324,63.961062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555586,1.407935,0.186246,0.016284,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480208,mpc,0,-126.340000,54.885000,0.336055,0.326885,0.360000,-0.035000,-0.023945,0.361885,-0.762370,0.945339,0.518412,0.945339,-0.762370,0.000000,0.880000,10,76,10.061151,75.532926,10.061151,75.532926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.411062,-37.010867,43.531124,64.348410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558991,1.413902,0.201404,0.014899,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490209,mpc,0,-126.340000,54.885000,0.345769,0.339957,0.360000,-0.005000,-0.014231,0.344957,-0.274453,3.262944,0.030495,3.262944,-0.274453,0.030000,0.820000,4,60,3.818504,59.642909,3.818504,59.642909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.913718,-37.870953,47.790991,65.558421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559242,1.416088,0.176212,0.014522,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500136,mpc,0,-126.340000,54.885000,0.355053,0.353108,0.360000,0.025000,-0.004947,0.328108,-0.518412,3.384923,-0.701380,3.384923,-0.518412,0.030000,0.690000,6,68,6.253331,68.381895,6.253331,68.381895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.011971,-38.073435,47.654785,66.368491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552891,1.404838,0.143851,0.016102,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510210,mpc,0,-126.340000,54.885000,0.364087,0.366631,0.360000,0.055000,0.004087,0.311631,-0.213464,1.189297,0.091484,1.189297,-0.213464,0.040000,0.660000,2,88,2.130498,88.153658,2.130498,88.153658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.033521,-38.084281,45.081106,63.584998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559193,1.408772,0.191675,0.014499,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520209,mpc,0,-126.340000,54.885000,0.372644,0.380231,0.360000,0.055000,0.012644,0.325231,0.274453,-0.518412,-0.030495,-0.518412,0.274453,0.040000,0.730000,-3,98,-2.794651,98.187354,-2.794651,98.187354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.833535,-39.058328,42.555618,64.698821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559457,1.410998,0.203783,0.016168,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530135,mpc,0,-126.340000,54.885000,0.380712,0.393906,0.370000,0.065000,0.010712,0.328906,-0.274453,-0.091484,0.213464,-0.091484,-0.274453,0.040000,0.860000,1,84,0.870816,83.965400,0.870816,83.965400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.224610,-40.605849,41.657263,65.290615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552695,1.401836,0.177865,0.017628,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540208,mpc,0,-126.340000,54.885000,0.388447,0.407959,0.380000,0.085000,0.008447,0.322959,-0.213464,1.860183,0.091484,1.860183,-0.213464,0.030000,0.840000,2,69,1.826892,68.736756,1.826892,68.736756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.206070,-41.283909,43.193289,63.272805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560289,1.408677,0.191618,0.016348,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550213,mpc,0,-126.340000,54.885000,0.395663,0.422091,0.380000,0.105000,0.015663,0.317091,-0.396432,3.262944,-0.213464,3.262944,-0.396432,0.030000,0.770000,4,63,4.212839,62.568770,4.212839,62.568770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.439528,-41.047083,42.870726,59.865551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559428,1.405578,0.177030,0.013857,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560141,mpc,0,-126.340000,54.885000,0.402352,0.436289,0.380000,0.135000,0.022352,0.301289,-0.152474,2.531068,-0.152474,2.531068,-0.152474,0.040000,0.680000,1,75,0.992859,75.154623,0.992859,75.154623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.075760,-39.908444,42.037143,56.566707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549424,1.398299,0.149947,0.016696,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570142,mpc,0,-126.340000,54.885000,0.408604,0.450768,0.370000,0.155000,0.038604,0.295768,-0.762370,1.006328,-0.152474,1.006328,-0.762370,0.030000,0.690000,8,87,7.808699,87.198390,7.808699,87.198390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.901956,-39.359719,37.416253,53.877449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551536,1.397508,0.153134,0.014258,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580206,mpc,0,-126.340000,54.885000,0.414397,0.465516,0.370000,0.165000,0.044397,0.300516,-0.579401,0.213464,0.762370,0.213464,-0.579401,0.020000,0.760000,8,89,7.522600,88.561009,7.522600,88.561009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.960002,-38.811546,37.707277,53.548344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555197,1.409376,0.190052,0.014734,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590133,mpc,0,-126.340000,54.885000,0.419620,0.480242,0.370000,0.165000,0.049620,0.315242,-0.213464,0.274453,0.701380,0.274453,-0.213464,0.050000,0.810000,0,85,0.346344,85.081502,0.346344,85.081502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.052263,-38.418743,38.310545,54.260565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554534,1.394674,0.146979,0.014575,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600209,mpc,0,-126.340000,54.885000,0.424422,0.495371,0.370000,0.175000,0.054422,0.320371,-0.152474,0.884349,0.091484,0.884349,-0.152474,0.040000,0.830000,1,79,0.813317,78.805912,0.813317,78.805912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.574597,-38.397381,37.421253,53.813109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556967,1.402115,0.190819,0.015552,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610209,mpc,0,-126.340000,54.885000,0.428696,0.510571,0.380000,0.205000,0.048696,0.305571,0.091484,2.531068,-0.335443,2.531068,0.091484,0.040000,0.790000,-2,67,-1.578840,67.486686,-1.578840,67.486686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.030995,-38.544448,37.690257,52.626056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557767,1.512226,0.188550,0.021439,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620094,mpc,0,-126.340000,54.885000,0.432447,0.525777,0.380000,0.225000,0.052447,0.300777,0.091484,2.470079,-0.091484,2.470079,0.091484,0.030000,0.740000,0,72,-0.415201,71.754739,-0.415201,71.754739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.042886,-37.857880,38.414979,51.512634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550877,1.430570,0.204391,0.019643,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630098,mpc,0,-126.340000,54.885000,0.435776,0.541353,0.380000,0.255000,0.055776,0.286353,-0.396432,1.616224,0.335443,1.616224,-0.396432,0.030000,0.710000,4,81,3.581497,80.672351,3.581497,80.672351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.870288,-37.226676,36.567538,49.302990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548746,1.411708,0.173475,0.015055,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640142,mpc,0,-126.340000,54.885000,0.438661,0.557183,0.380000,0.265000,0.058661,0.292183,-0.518412,0.579401,0.274453,0.579401,-0.518412,0.020000,0.710000,6,90,5.710595,90.445173,5.710595,90.445173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.869677,-36.589601,35.675049,48.336185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557445,1.393253,0.153934,0.017151,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650143,mpc,0,-126.340000,54.885000,0.441099,0.573139,0.380000,0.275000,0.061099,0.298139,-0.945339,0.030495,-0.579401,0.030495,-0.945339,0.030000,0.780000,8,90,7.809125,89.898227,7.809125,89.898227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.401250,-36.579095,35.093198,49.440103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555122,1.390062,0.154054,0.013592,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660220,mpc,0,-126.340000,54.885000,0.443140,0.589412,0.380000,0.295000,0.063140,0.294412,-0.457422,1.982162,-0.396432,1.982162,-0.457422,0.040000,0.790000,3,73,2.961313,72.826456,2.961313,72.826456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.409388,-36.994063,36.226839,51.389661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570452,1.404449,0.192263,0.015512,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670140,mpc,0,-126.340000,54.885000,0.444770,0.605628,0.370000,0.325000,0.074770,0.280628,-0.335443,3.445913,-0.213464,3.445913,-0.335443,0.030000,0.760000,4,62,4.308114,61.649644,4.308114,61.649644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.822499,-36.667464,37.857837,52.480581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554229,1.391465,0.147452,0.014899,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680135,mpc,0,-126.340000,54.885000,0.446063,0.622163,0.380000,0.365000,0.066063,0.257163,-0.457422,3.933829,0.152474,3.933829,-0.457422,0.040000,0.660000,4,64,3.584344,64.272532,3.584344,64.272532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.271208,-35.526745,40.018244,52.996165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560051,1.389109,0.143665,0.014568,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690141,mpc,0,-126.340000,54.885000,0.447042,0.638916,0.380000,0.395000,0.067042,0.243916,-0.457422,1.982162,-0.030495,1.982162,-0.457422,0.040000,0.610000,3,84,2.972471,83.948682,2.972471,83.948682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.398337,-33.886278,39.649379,52.597897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548984,1.386489,0.132126,0.012940,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700222,mpc,0,-126.340000,54.885000,0.447748,0.656001,0.380000,0.405000,0.067748,0.251001,-0.457422,0.274453,-0.640391,0.274453,-0.457422,0.040000,0.710000,2,91,2.154399,90.715582,2.154399,90.715582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.803930,-33.650921,38.174179,54.598173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569042,1.400297,0.193745,0.014844,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710134,mpc,0,-126.340000,54.885000,0.448211,0.672999,0.380000,0.405000,0.068211,0.267999,0.152474,-0.335443,0.091484,-0.335443,0.152474,0.040000,0.780000,-4,91,-3.504322,91.399237,-3.504322,91.399237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.430905,-33.602919,39.701883,56.289898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551071,1.387562,0.165913,0.015097,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720214,mpc,0,-126.340000,54.885000,0.448493,0.690487,0.390000,0.425000,0.058493,0.265487,0.030495,1.128308,0.152474,1.128308,0.030495,0.030000,0.950000,-2,64,-2.141022,63.927260,-2.141022,63.927260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.752792,-34.412798,39.941878,58.010403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558034,1.397789,0.205888,0.014033,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730212,mpc,0,-126.340000,54.885000,0.448635,0.708037,0.390000,0.445000,0.058635,0.263037,-0.335443,3.689871,0.396432,3.689871,-0.335443,0.030000,0.780000,2,57,2.435707,57.169366,2.435707,57.169366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.649013,-33.551741,44.677540,58.523426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558371,1.397873,0.183091,0.016852,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740141,mpc,0,-126.340000,54.885000,0.448693,0.725665,0.390000,0.485000,0.058693,0.240665,-0.518412,2.653048,0.030495,2.653048,-0.518412,0.010000,0.640000,7,76,7.030132,76.287902,7.030132,76.287902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.515443,-31.738121,45.295843,56.177841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553086,1.385784,0.144533,0.014578,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750205,mpc,0,-126.340000,54.885000,0.448723,0.743734,0.380000,0.495000,0.068723,0.248734,-1.128308,1.128308,0.091484,1.128308,-1.128308,0.020000,0.670000,12,88,11.866992,88.110697,11.866992,88.110697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.009061,-31.113370,40.695858,53.934397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554760,1.396896,0.192011,0.014313,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760213,mpc,0,-126.340000,54.885000,0.448784,0.761897,0.380000,0.495000,0.068784,0.266897,-0.335443,-0.640391,0.030495,-0.640391,-0.335443,0.030000,0.770000,4,96,3.519037,95.829202,3.519037,95.829202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.712800,-30.879008,41.065920,55.419930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559522,1.396137,0.192414,0.015591,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770138,mpc,0,-126.340000,54.885000,0.448936,0.780101,0.380000,0.505000,0.068936,0.275101,-0.091484,0.457422,0.030495,0.457422,-0.091484,0.050000,0.860000,-1,80,-1.063957,79.975558,-1.063957,79.975558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.216839,-32.147507,40.016447,58.358554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551155,1.386461,0.176409,0.019191,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780215,mpc,0,-126.340000,54.885000,0.449249,0.798775,0.380000,0.525000,0.069249,0.273775,-0.762370,2.104141,-0.030495,2.104141,-0.762370,0.050000,0.850000,6,67,5.570423,66.775795,5.570423,66.775795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.477832,-32.552626,38.622892,54.525576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559062,1.395997,0.177948,0.015821,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790213,mpc,0,-126.340000,54.885000,0.449785,0.817485,0.380000,0.555000,0.069785,0.262485,-0.457422,3.323933,0.091484,3.323933,-0.457422,0.050000,0.760000,5,63,4.534586,63.438204,4.534586,63.438204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.240453,-32.193207,40.292024,52.486415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558815,1.394593,0.178895,0.014477,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800138,mpc,0,-126.340000,54.885000,0.450607,0.836233,0.380000,0.595000,0.070607,0.241233,-0.030495,3.140965,-0.213464,3.140965,-0.030495,0.040000,0.680000,3,70,2.917864,70.231907,2.917864,70.231907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.486146,-31.854013,38.922496,51.503733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551171,1.384888,0.136446,0.013628,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810201,mpc,0,-126.340000,54.885000,0.451805,0.855410,0.390000,0.615000,0.061805,0.240410,-0.030495,1.372266,0.335443,1.372266,-0.030495,0.040000,0.630000,2,90,2.273057,89.736017,2.273057,89.736017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.011707,-31.316585,37.468481,50.783653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556555,1.395760,0.192476,0.014577,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820211,mpc,0,-126.340000,54.885000,0.453436,0.874646,0.390000,0.625000,0.063436,0.249646,0.518412,0.701380,0.213464,0.701380,0.518412,0.050000,0.760000,-3,85,-3.346314,85.301611,-3.346314,85.301611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.110130,-32.325854,36.676128,53.797231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558776,1.396443,0.193470,0.015985,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830141,mpc,0,-126.340000,54.885000,0.455557,0.893874,0.390000,0.635000,0.065557,0.258874,-0.274453,-0.030495,-0.274453,-0.030495,-0.274453,0.040000,0.810000,5,88,5.201173,87.605723,5.201173,87.605723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.296227,-32.548825,35.932221,51.517992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554143,1.398859,0.160218,0.017475,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840084,mpc,0,-126.340000,54.885000,0.458258,0.913266,0.400000,0.655000,0.058258,0.258266,-0.152474,2.104141,-0.335443,2.104141,-0.152474,0.030000,0.820000,7,69,6.938332,69.435767,6.938332,69.435767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.494272,-33.289707,37.036328,51.653850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536011,1.386621,0.162934,0.015754,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850210,mpc,0,-126.340000,54.885000,0.461677,0.933138,0.400000,0.675000,0.061677,0.258138,-0.701380,3.201954,-0.457422,3.201954,-0.701380,0.040000,0.760000,12,65,12.354536,65.161165,12.354536,65.161165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.088178,-32.718292,38.876924,51.231636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558178,1.391127,0.178565,0.014198,0.500140,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860137,mpc,0,-126.340000,54.885000,0.465761,0.952730,0.390000,0.715000,0.075761,0.237730,-0.884349,3.140965,0.518412,3.140965,-0.884349,0.060000,0.690000,14,70,14.204072,70.037219,14.204072,70.037219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.383844,-31.834182,40.234667,50.983257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552634,1.383224,0.143600,0.015431,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870107,mpc,0,-126.340000,54.885000,0.470666,0.972500,0.400000,0.735000,0.070666,0.237500,-0.030495,2.348100,-0.091484,2.348100,-0.030495,0.080000,0.680000,5,78,4.837372,77.599005,4.837372,77.599005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.548064,-31.320346,40.585318,51.466136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539305,1.383092,0.138768,0.015149,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007581,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880209,mpc,0,-126.340000,54.885000,0.476533,0.992608,0.400000,0.755000,0.076533,0.237608,-0.213464,0.335443,-0.030495,0.335443,-0.213464,0.080000,0.710000,7,92,6.973214,91.807396,6.973214,91.807396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.308032,-31.226952,38.276817,51.063459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559000,1.389765,0.189139,0.014730,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890137,mpc,0,-126.340000,54.885000,0.483255,1.012428,0.400000,0.755000,0.083255,0.257428,0.091484,-0.030495,0.030495,-0.030495,0.091484,0.080000,0.800000,6,89,6.085320,89.168041,6.085320,89.168041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.271524,-31.870265,36.550349,51.975739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551912,1.384406,0.169123,0.014975,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900139,mpc,0,-126.340000,54.885000,0.491058,1.032432,0.410000,0.765000,0.081058,0.267432,-0.030495,1.128308,-0.274453,1.128308,-0.030495,0.060000,0.840000,11,77,11.208336,76.876070,11.208336,76.876070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.373604,-32.573811,36.964609,51.752631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551826,1.382320,0.146590,0.013540,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910205,mpc,0,-126.340000,54.885000,0.500029,1.052580,0.430000,0.795000,0.070029,0.257580,0.091484,3.262944,0.457422,3.262944,0.091484,0.090000,0.810000,8,61,7.882953,60.514150,7.882953,60.514150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.896483,-32.828774,40.880424,52.458055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556057,1.394818,0.176547,0.019880,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920142,mpc,0,-126.340000,54.885000,0.510057,1.072462,0.440000,0.835000,0.070057,0.237462,0.579401,4.055809,-0.213464,4.055809,0.579401,0.090000,0.700000,6,61,5.547256,61.227842,5.547256,61.227842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.934601,-32.354787,43.592807,53.862091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551862,1.384806,0.143884,0.015995,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930139,mpc,0,-126.340000,54.885000,0.521390,1.092432,0.450000,0.865000,0.071390,0.227432,1.006328,2.470079,0.274453,2.470079,1.006328,0.080000,0.630000,4,80,4.392374,79.567922,4.392374,79.567922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.446906,-31.450454,41.498982,53.139960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557144,1.391000,0.154640,0.016003,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940210,mpc,0,-126.340000,54.885000,0.534137,1.112491,0.460000,0.875000,0.074137,0.237491,0.701380,0.152474,0.518412,0.152474,0.701380,0.080000,0.690000,8,95,8.017657,94.879012,8.017657,94.879012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.234016,-31.146523,38.425764,52.838075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558292,1.390735,0.188725,0.015017,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950140,mpc,0,-126.340000,54.885000,0.548076,1.132184,0.470000,0.875000,0.078076,0.257184,0.518412,0.091484,-0.274453,0.091484,0.518412,0.080000,0.800000,12,88,11.646933,87.860532,11.646933,87.860532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.433462,-31.717209,38.461780,54.558368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559924,1.384288,0.167961,0.019329,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960135,mpc,0,-126.340000,54.885000,0.563544,1.151889,0.490000,0.885000,0.073544,0.266889,0.823360,0.579401,-0.030495,0.579401,0.823360,0.080000,0.850000,11,80,10.674821,79.589351,10.674821,79.589351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.540797,-31.747753,41.526725,55.159654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552662,1.383623,0.147900,0.013482,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970115,mpc,0,-126.340000,54.885000,0.580486,1.171421,0.490000,0.905000,0.090486,0.266421,0.030495,2.592058,0.091484,2.592058,0.030495,0.080000,0.800000,22,67,21.637240,67.167610,21.637240,67.167610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.184423,-32.045091,41.580654,53.794033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557207,1.392216,0.174109,0.015800,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980141,mpc,0,-126.340000,54.885000,0.599068,1.190865,0.500000,0.945000,0.099068,0.245865,0.579401,4.177788,0.152474,4.177788,0.579401,0.150000,0.710000,12,59,11.895073,59.456668,11.895073,59.456668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.951403,-31.421622,48.175529,57.237108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554128,1.384678,0.141507,0.014378,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990140,mpc,0,-126.340000,54.885000,0.619213,1.210046,0.520000,0.975000,0.099213,0.235046,0.945339,3.018985,0.030495,3.018985,0.945339,0.150000,0.620000,10,75,9.933917,75.414245,9.933917,75.414245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.837128,-30.827338,50.731251,59.249194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557771,1.390422,0.168182,0.017326,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000208,mpc,0,-126.340000,54.885000,0.641172,1.229111,0.530000,0.995000,0.111172,0.234111,1.433256,0.823360,-0.213464,0.823360,1.433256,0.150000,0.720000,8,85,7.745670,84.573868,7.745670,84.573868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.507861,-30.773278,45.192668,56.437765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555716,1.392174,0.189832,0.015742,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010138,mpc,0,-126.340000,54.885000,0.664522,1.247639,0.560000,0.995000,0.104522,0.252639,1.067318,-0.335443,-0.152474,-0.335443,1.067318,0.120000,0.750000,16,93,15.599476,93.256348,15.599476,93.256348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.262820,-30.637931,41.608533,54.120512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562346,1.384671,0.147197,0.014175,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020137,mpc,0,-126.340000,54.885000,0.689772,1.265981,0.570000,1.005000,0.119772,0.260981,0.945339,0.091484,-0.030495,0.091484,0.945339,0.120000,0.800000,21,86,20.559983,86.065584,20.559983,86.065584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.307085,-30.841876,43.234746,55.944110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557631,1.389707,0.190185,0.015527,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030210,mpc,0,-126.340000,54.885000,0.717005,1.284100,0.600000,1.015000,0.117005,0.269100,0.884349,1.860183,0.030495,1.860183,0.884349,0.170000,0.860000,17,66,17.203686,65.998870,17.203686,65.998870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.938932,-30.995494,47.968334,57.871616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560758,1.401296,0.213970,0.018636,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040135,mpc,0,-126.340000,54.885000,0.745634,1.301566,0.610000,1.045000,0.135634,0.256566,1.433256,2.592058,-0.396432,2.592058,1.433256,0.170000,0.730000,17,69,16.520932,69.134455,16.520932,69.134455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.059622,-30.130345,51.697492,57.648785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554081,1.385692,0.140147,0.013916,0.500170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050136,mpc,0,-126.340000,54.885000,0.776311,1.318736,0.630000,1.075000,0.146311,0.243736,1.860183,3.628881,-0.335443,3.628881,1.860183,0.180000,0.690000,15,63,14.990770,62.722511,14.990770,62.722511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.942295,-30.628965,47.240683,56.274590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552469,1.386908,0.152574,0.016231,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060213,mpc,0,-126.340000,54.885000,0.809100,1.335563,0.660000,1.105000,0.149100,0.230563,2.165131,1.860183,-0.030495,1.860183,2.165131,0.180000,0.660000,14,78,14.115616,77.725363,14.115616,77.725363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.727408,-29.723424,48.443557,55.277210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558578,1.390862,0.175998,0.014146,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070138,mpc,0,-126.340000,54.885000,0.843253,1.351631,0.690000,1.115000,0.153253,0.236631,1.799193,0.274453,-0.030495,0.274453,1.799193,0.160000,0.690000,22,89,21.674420,88.800555,21.674420,88.800555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.945599,-29.413203,44.026426,53.736127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553751,1.385790,0.153726,0.014881,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080146,mpc,0,-126.340000,54.885000,0.879564,1.367283,0.710000,1.115000,0.169564,0.252283,1.555235,-1.616224,0.152474,-1.616224,1.555235,0.180000,0.780000,24,97,24.362204,97.440045,24.362204,97.440045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.143122,-28.716637,45.950854,55.289949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555011,1.389054,0.193574,0.015150,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090212,mpc,0,-126.340000,54.885000,0.917996,1.382431,0.730000,1.115000,0.187996,0.267431,2.470079,0.335443,-0.091484,0.335443,2.470079,0.210000,0.850000,17,76,16.958381,76.137828,16.958381,76.137828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.297493,-29.433066,47.927928,59.293979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558100,1.391776,0.204410,0.014825,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100145,mpc,0,-126.340000,54.885000,0.957790,1.396752,0.770000,1.135000,0.187790,0.261752,1.799193,3.262944,0.335443,3.262944,1.799193,0.210000,0.850000,25,50,25.349250,49.927795,25.349250,49.927795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.220855,-29.865316,50.804086,58.169545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550794,1.390955,0.144959,0.015337,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110208,mpc,0,-126.340000,54.885000,0.999996,1.410585,0.790000,1.165000,0.209996,0.245585,2.409089,3.567892,0.701380,3.567892,2.409089,0.210000,0.630000,25,64,25.159799,63.813356,25.159799,63.813356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.984416,-28.084623,59.028852,62.633816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559610,1.392325,0.176594,0.014337,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120208,mpc,0,-126.340000,54.885000,1.043814,1.423618,0.820000,1.175000,0.223814,0.248618,2.043152,0.335443,-0.152474,0.335443,2.043152,0.240000,0.620000,27,91,26.616235,91.408836,26.616235,91.408836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.576728,-27.066869,55.166638,60.999440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558557,1.393171,0.189737,0.014784,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130143,mpc,0,-126.340000,54.885000,1.089174,1.435820,0.860000,1.175000,0.229174,0.260820,3.567892,-1.128308,-0.213464,-1.128308,3.567892,0.260000,0.730000,13,95,12.628068,94.853344,12.628068,94.853344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.522920,-27.377258,51.508454,62.751296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562475,1.708542,0.263755,0.030705,0.500588,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140089,mpc,0,-126.340000,54.885000,1.136392,1.447254,0.900000,1.165000,0.236392,0.282254,4.604715,-1.372266,-0.579401,-1.372266,4.604715,0.220000,0.800000,10,92,10.330474,91.667923,10.330474,91.667923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.879103,-28.245924,47.978335,61.432221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546273,1.428056,0.216917,0.019274,0.500394,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150088,mpc,0,-126.340000,54.885000,1.185656,1.457921,0.950000,1.175000,0.235656,0.282921,4.604715,-1.372266,0.152474,1.006328,4.238777,0.170000,0.850000,18,86,18.379661,86.113209,18.379661,86.113209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.195014,-29.086706,43.814161,57.806292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551343,1.709355,0.236130,0.030733,0.500711,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160060,mpc,0,-126.340000,54.885000,1.236537,1.467693,1.000000,1.185000,0.236537,0.282693,4.360757,3.567892,0.152474,3.567892,4.360757,0.160000,0.860000,26,44,25.785463,43.625690,25.785463,43.625690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.318538,-30.871824,45.706068,60.336915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552033,1.480180,0.216268,0.030892,0.500498,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170060,mpc,0,-126.340000,54.885000,1.289286,1.476588,1.050000,1.235000,0.239286,0.241588,4.421746,4.665705,0.213464,4.665705,4.421746,0.200000,0.660000,23,46,23.356780,45.782546,23.356780,45.782546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.043208,-29.461108,59.651405,68.772956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568434,1.664655,0.228694,0.023040,0.500574,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180088,mpc,0,-126.340000,54.885000,1.343869,1.484563,1.110000,1.265000,0.233869,0.219563,5.641538,2.470079,-0.091484,2.470079,5.641538,0.230000,0.520000,10,73,9.579928,73.377797,9.579928,73.377797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.075421,-28.422647,57.281853,70.024614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547409,1.492199,0.222880,0.019088,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190664,mpc,0,-126.340000,54.885000,1.403209,1.491909,1.180000,1.265000,0.223209,0.226909,6.617372,-3.323933,-0.091484,-3.323933,6.617372,0.200000,0.580000,3,112,2.940109,112.450000,2.940109,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.666726,-27.441461,52.790440,68.646679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579956,1.610058,0.262368,0.018272,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200058,mpc,0,-126.340000,54.885000,1.457391,1.497485,1.240000,1.235000,0.217391,0.262485,7.715185,-4.909663,-0.152474,-4.909663,7.715185,0.140000,0.790000,1,112,0.760522,112.450000,0.760522,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.081268,-28.785700,54.429469,75.330708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543831,1.646830,0.373723,0.024074,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210075,mpc,0,-126.340000,54.885000,1.516640,1.502418,1.330000,1.215000,0.186640,0.287418,7.471226,-1.616224,-0.457422,-1.616224,7.471226,0.100000,1.060000,7,67,7.180165,63.894373,7.180165,63.894373,0.000000,3.555627,0.000000,64.000000,0.000000,0.000000,-71.017801,-30.903666,57.790946,78.861612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556709,1.403692,0.338609,0.014042,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220083,mpc,0,-126.340000,54.885000,1.577279,1.506271,1.400000,1.225000,0.177279,0.281271,7.044299,3.140965,0.152474,3.140965,7.044299,0.080000,0.850000,16,40,16.425567,40.220945,16.425567,40.220945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.558935,-31.064974,66.882088,82.671810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558834,1.400500,0.141329,0.013029,0.500491,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230084,mpc,0,-126.340000,54.885000,1.639267,1.509022,1.490000,1.255000,0.149267,0.254022,7.288257,4.177788,0.335443,4.177788,7.288257,0.100000,0.670000,12,43,11.821230,42.986189,11.821230,42.986189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.106380,-30.522648,69.509072,82.311325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536861,1.396234,0.142932,0.011930,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240082,mpc,0,-126.340000,54.885000,1.702532,1.510646,1.560000,1.275000,0.142532,0.235646,8.142112,0.823360,-0.518412,0.823360,8.142112,0.140000,0.490000,-1,84,-1.106129,83.990428,-1.106129,83.990428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.656914,-29.313792,67.613325,80.279105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558584,1.392814,0.150476,0.013611,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250211,mpc,0,-126.340000,54.885000,1.767888,1.511119,1.660000,1.255000,0.107888,0.256119,9.300914,-3.689871,-0.640391,-3.689871,9.300914,0.110000,0.630000,-12,111,-11.762339,110.833555,-11.762339,110.833555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.358191,-29.137863,62.013426,78.770384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560349,1.400877,0.229248,0.014795,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260220,mpc,0,-126.340000,54.885000,1.833617,1.510406,1.750000,1.225000,0.083617,0.285406,9.727842,-4.543725,-0.030495,-4.543725,9.727842,0.060000,0.840000,-11,102,-11.465517,101.559848,-11.465517,101.559848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.450786,-30.074999,63.549612,83.844891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563894,1.401021,0.296013,0.014737,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270214,mpc,0,-126.340000,54.885000,1.900317,1.508505,1.850000,1.205000,0.050317,0.303505,8.630029,-1.067318,0.701380,-1.067318,8.630029,0.040000,0.940000,0,64,-0.442936,64.154563,-0.442936,64.154563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.382816,-30.953642,66.315555,84.368744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565745,1.401189,0.218700,0.017332,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280210,mpc,0,-126.340000,54.885000,1.968007,1.505398,1.940000,1.215000,0.028007,0.290398,8.081122,2.897006,0.274453,2.897006,8.081122,0.020000,0.820000,8,38,7.985515,38.377071,7.985515,38.377071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.334041,-30.806138,71.839972,85.752723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561140,1.401339,0.178489,0.014196,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290136,mpc,0,-126.340000,54.885000,2.036090,1.501109,2.020000,1.245000,0.016090,0.256109,8.203101,3.384923,-0.701380,3.384923,8.203101,0.030000,0.590000,6,50,6.494050,49.608417,6.494050,49.608417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.935416,-29.679513,73.386979,84.971349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552152,1.495273,0.196732,0.027939,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300155,mpc,0,-126.340000,54.885000,2.105611,1.495550,2.110000,1.255000,-0.004389,0.240550,6.800341,-0.335443,-0.518412,-0.335443,6.800341,0.060000,0.500000,12,86,12.467011,86.351213,12.467011,86.351213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.617606,-28.151476,67.519946,78.936943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557031,1.589232,0.215994,0.024049,0.500506,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310062,mpc,0,-126.340000,54.885000,2.175041,1.488835,2.190000,1.235000,-0.014959,0.253835,6.922320,-3.994819,-0.152474,-3.994819,6.922320,0.060000,0.630000,10,106,9.881132,106.337733,9.881132,106.337733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.131152,-27.182064,62.868025,76.293865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554914,1.516477,0.249230,0.024404,0.500678,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320094,mpc,0,-126.340000,54.885000,2.245951,1.480794,2.260000,1.205000,-0.014049,0.275794,6.922320,-3.567892,0.274453,-3.567892,6.922320,0.100000,0.850000,5,85,4.798555,84.584927,4.798555,84.584927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.679010,-27.830983,62.112940,79.406085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553325,1.438952,0.324811,0.019045,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330092,mpc,0,-126.340000,54.885000,2.317129,1.471538,2.330000,1.185000,-0.012871,0.286538,5.946486,-1.555235,-0.091484,-1.555235,5.946486,0.110000,0.880000,13,64,12.743847,64.165939,12.743847,64.165939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.608621,-27.489260,60.681253,73.942841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560198,1.498243,0.255392,0.020427,0.500637,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340089,mpc,0,-126.340000,54.885000,2.388703,1.461047,2.390000,1.195000,-0.001297,0.266047,5.458569,2.165131,-0.030495,2.165131,5.458569,0.100000,0.760000,22,41,21.553125,40.650535,21.553125,40.650535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.113240,-27.405437,61.064950,72.202458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559860,1.462579,0.221071,0.024181,0.500600,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350100,mpc,0,-126.340000,54.885000,2.460680,1.449308,2.450000,1.205000,0.010680,0.244308,5.519559,1.067318,-0.701380,1.067318,5.519559,0.120000,0.570000,20,63,20.245467,62.514774,20.245467,62.514774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.301104,-25.515717,65.596855,75.023080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554940,1.459644,0.216657,0.018988,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360090,mpc,0,-126.340000,54.885000,2.532716,1.436374,2.510000,1.205000,0.022716,0.231374,5.519559,-1.555235,-0.518412,-1.555235,5.519559,0.180000,0.560000,13,84,12.733935,83.636141,12.733935,83.636141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.654958,-25.048125,58.779293,71.555172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543512,1.477157,0.180076,0.017515,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370089,mpc,0,-126.340000,54.885000,2.604927,1.422222,2.580000,1.175000,0.024927,0.247222,6.373413,-3.811850,0.152474,-3.811850,6.373413,0.190000,0.680000,3,92,2.780661,92.453690,2.780661,92.453690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.843472,-25.385424,55.699227,70.610799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544420,1.410595,0.178776,0.017600,0.503156,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380087,mpc,0,-126.340000,54.885000,2.677130,1.406882,2.640000,1.155000,0.037130,0.251882,6.129455,-2.348100,0.457422,-2.348100,6.129455,0.140000,0.800000,12,69,12.016022,69.428799,12.016022,69.428799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.313248,-26.930159,52.834190,68.616456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544283,1.529760,0.197835,0.016345,0.500503,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390095,mpc,0,-126.340000,54.885000,2.749318,1.390357,2.700000,1.145000,0.049318,0.245357,6.373413,-0.091484,0.274453,-0.091484,6.373413,0.130000,0.760000,13,52,13.462857,51.703444,13.462857,51.703444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.863461,-27.442881,56.481107,67.772699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562454,1.495627,0.222072,0.022541,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400093,mpc,0,-126.340000,54.885000,2.821247,1.372704,2.770000,1.135000,0.051247,0.237704,5.824507,0.457422,-0.274453,0.457422,5.824507,0.140000,0.620000,17,57,17.347805,57.418331,17.347805,57.418331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.740445,-26.506900,58.386084,66.970227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557227,1.447109,0.227252,0.023345,0.500387,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410098,mpc,0,-126.340000,54.885000,2.892935,1.353924,2.840000,1.125000,0.052935,0.228924,6.373413,-0.884349,-0.640391,-0.884349,6.373413,0.140000,0.540000,12,74,12.302174,74.126170,12.302174,74.126170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.600477,-25.258791,57.760007,65.565871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557527,1.438647,0.206522,0.024324,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420062,mpc,0,-126.340000,54.885000,2.963954,1.334145,2.900000,1.105000,0.063954,0.229145,6.129455,-3.140965,-0.274453,-3.140965,6.129455,0.180000,0.630000,9,84,8.532004,84.299796,8.532004,84.299796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.685656,-24.575640,54.319354,63.525640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554415,1.528321,0.237392,0.018481,0.500392,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430095,mpc,0,-126.340000,54.885000,3.034995,1.313179,2.970000,1.075000,0.064995,0.238179,7.105289,-3.079975,0.396432,-3.079975,7.105289,0.140000,0.720000,4,76,4.399794,75.947133,4.399794,75.947133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.197665,-24.723961,52.689224,62.162171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550568,1.481684,0.227500,0.021641,0.500392,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440089,mpc,0,-126.340000,54.885000,3.105197,1.291289,3.050000,1.065000,0.055197,0.226289,6.922320,-1.311276,0.213464,-1.311276,6.922320,0.120000,0.750000,7,56,7.358882,56.372211,7.358882,56.372211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.746789,-24.747420,51.380725,58.394911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552236,1.426375,0.183269,0.022551,0.500314,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450091,mpc,0,-126.340000,54.885000,3.174809,1.268420,3.120000,1.065000,0.054809,0.203420,6.922320,0.762370,0.152474,0.762370,6.922320,0.120000,0.640000,8,46,7.719915,45.506314,7.719915,45.506314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.258093,-23.770720,53.578930,57.549138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570683,1.437512,0.200758,0.019423,0.501575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460092,mpc,0,-126.340000,54.885000,3.243674,1.244642,3.190000,1.055000,0.053674,0.189642,6.861330,-0.335443,-0.213464,-0.335443,6.861330,0.110000,0.510000,9,64,8.577545,63.782712,8.577545,63.782712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.703090,-21.151862,57.060189,58.905830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550501,1.496186,0.202926,0.021495,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470090,mpc,0,-126.340000,54.885000,3.311718,1.220007,3.270000,1.045000,0.041718,0.175007,6.434403,-3.018985,-0.274453,-3.018985,6.434403,0.130000,0.530000,7,83,6.883236,82.837963,6.883236,82.837963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.287553,-19.091038,55.280141,58.170817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539901,1.720079,0.209330,0.029016,0.503408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480063,mpc,0,-126.340000,54.885000,3.378696,1.194634,3.340000,1.015000,0.038696,0.179634,6.373413,-4.116798,-0.030495,-4.116798,6.373413,0.110000,0.660000,8,81,8.075169,80.765062,8.075169,80.765062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.856707,-18.300200,54.049294,58.979054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557753,1.434205,0.201131,0.022181,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490068,mpc,0,-126.340000,54.885000,3.444931,1.168431,3.400000,0.985000,0.044931,0.183431,6.068465,-3.018985,0.762370,-3.018985,6.068465,0.120000,0.730000,9,65,9.289074,65.105615,9.289074,65.105615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.706797,-17.871921,53.378929,57.479887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555361,1.494451,0.233820,0.026209,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500058,mpc,0,-126.340000,54.885000,3.510040,1.141581,3.470000,0.985000,0.040040,0.156581,6.068465,-3.018985,-0.274453,-0.640391,6.373413,0.110000,0.700000,9,64,9.272670,63.997652,9.272670,63.997652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.862760,-16.253065,52.952143,53.361284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554336,1.695213,0.231462,0.029038,0.719251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510070,mpc,0,-126.340000,54.885000,3.574193,1.114053,3.530000,0.985000,0.044193,0.129053,5.641538,0.152474,-0.762370,0.152474,5.641538,0.120000,0.660000,12,39,12.135105,38.763429,12.135105,38.763429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.860623,-15.622453,51.240251,52.336264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593561,1.784737,0.211921,0.025887,0.501836,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520063,mpc,0,-126.340000,54.885000,3.637070,1.086025,3.590000,0.985000,0.047070,0.101025,5.275601,0.396432,-0.640391,0.396432,5.275601,0.110000,0.500000,16,47,16.323258,47.158712,16.323258,47.158712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.905682,-12.940301,57.816258,57.628120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.779265,1.734653,0.256364,0.038467,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008321,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530262,mpc,0,-126.340000,54.885000,3.699993,1.056928,3.650000,0.975000,0.049993,0.081928,4.543725,-2.043152,0.884349,-2.043152,4.543725,0.140000,0.470000,17,68,17.352120,68.305597,17.352120,68.305597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.131873,-10.280697,57.420254,57.918500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.764842,1.718735,0.231013,0.034004,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540060,mpc,0,-126.340000,54.885000,3.759205,1.028579,3.700000,0.945000,0.059205,0.083579,4.848673,-5.580549,0.335443,-5.580549,4.848673,0.150000,0.500000,12,96,11.870268,95.522368,11.870268,95.522368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.078322,-8.256397,57.183017,58.984270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560719,1.799505,0.248176,0.034159,0.501168,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550177,mpc,0,-126.340000,54.885000,3.819031,0.998975,3.750000,0.885000,0.069031,0.113975,4.177788,-6.007476,-0.335443,-6.007476,4.177788,0.160000,0.770000,15,79,14.970945,78.584703,14.970945,78.584703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.994091,-8.829871,56.888877,63.847443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.616529,1.711892,0.257223,0.030837,0.500754,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560067,mpc,0,-126.340000,54.885000,3.876178,0.969792,3.800000,0.845000,0.076178,0.124792,4.909663,-2.470079,-0.396432,-2.470079,4.909663,0.170000,0.810000,8,46,7.990334,45.980614,7.990334,45.980614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.441003,-9.203169,58.480970,62.851438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569816,1.716433,0.224375,0.030708,0.503169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570122,mpc,0,-126.340000,54.885000,3.932886,0.939958,3.860000,0.835000,0.072886,0.104958,4.909663,-2.470079,-0.945339,0.213464,3.872840,0.050000,0.640000,22,58,21.878511,58.123511,21.878511,58.123511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.880587,-6.767030,61.671583,60.532042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.920553,1.796528,0.278588,0.046110,0.500964,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009555,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580066,mpc,0,-126.340000,54.885000,3.987560,0.910373,3.900000,0.825000,0.087560,0.085373,3.323933,-0.335443,0.701380,-0.335443,3.323933,0.160000,0.560000,23,47,23.092930,47.122084,23.092930,47.122084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.667592,-6.719445,58.126247,59.365425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574816,1.743018,0.252225,0.042651,0.501147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590107,mpc,0,-126.340000,54.885000,4.041322,0.880504,3.940000,0.815000,0.101322,0.065504,3.994819,-2.165131,-0.640391,-2.165131,3.994819,0.210000,0.510000,10,64,10.311616,64.278617,10.311616,64.278617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.359504,-5.010796,61.282620,61.427249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.342199,1.725464,0.227730,0.035161,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600062,mpc,0,-126.340000,54.885000,4.093165,0.850984,3.980000,0.795000,0.113165,0.055984,4.177788,-3.811850,-0.274453,-3.811850,4.177788,0.190000,0.540000,10,75,9.722022,75.360515,9.722022,75.360515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.770306,-4.043381,58.230809,60.882532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559469,1.583919,0.236547,0.024680,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610094,mpc,0,-126.340000,54.885000,4.143924,0.821421,4.030000,0.755000,0.113924,0.066421,3.262944,-5.275601,-0.091484,-5.275601,3.262944,0.160000,0.640000,20,80,19.515008,80.311190,19.515008,80.311190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.629037,-3.670113,55.402605,57.176549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560245,1.735914,0.254791,0.039362,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620094,mpc,0,-126.340000,54.885000,4.193030,0.792224,4.070000,0.715000,0.123030,0.077224,2.836017,-3.384923,-0.091484,-3.384923,2.836017,0.210000,0.710000,17,60,17.268036,60.246033,17.268036,60.246033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.568386,-4.508568,55.165770,57.764740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577043,1.788416,0.247212,0.037191,0.505179,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630064,mpc,0,-126.340000,54.885000,4.240494,0.763481,4.100000,0.685000,0.140494,0.078481,3.201954,-1.616224,0.091484,-1.616224,3.201954,0.200000,0.660000,16,50,16.197393,49.973727,16.197393,49.973727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.702965,-4.101901,57.078295,57.493794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585062,1.653768,0.237812,0.037248,0.504651,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640067,mpc,0,-126.340000,54.885000,4.286613,0.735102,4.130000,0.685000,0.156613,0.050102,1.738204,-0.091484,-0.030495,-0.091484,1.738204,0.180000,0.580000,32,43,32.235822,42.567241,32.235822,42.567241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.795664,-3.262006,56.810923,56.293513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581600,1.597621,0.228760,0.023330,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650067,mpc,0,-126.340000,54.885000,4.331218,0.707283,4.150000,0.665000,0.181218,0.042283,1.921172,-2.043152,-0.091484,-2.043152,1.921172,0.250000,0.490000,23,66,22.960614,66.292233,22.960614,66.292233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.755668,-1.975002,61.641399,61.724870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575785,1.805905,0.286500,0.041500,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660107,mpc,0,-126.340000,54.885000,4.374500,0.680000,4.180000,0.645000,0.194500,0.035000,2.714037,-4.299767,-0.091484,-4.299767,2.714037,0.260000,0.520000,13,83,13.359107,83.337241,13.359107,83.337241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.781456,-1.342874,60.218828,62.992243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591620,1.718528,0.240652,0.034024,0.501040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670341,mpc,0,-126.340000,54.885000,4.417084,0.652955,4.220000,0.595000,0.197084,0.057955,2.897006,-4.604715,0.030495,-4.604715,2.897006,0.220000,0.660000,15,77,14.908359,77.070449,14.908359,77.070449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.507129,-1.767005,58.151954,62.541857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590918,1.582265,0.228570,0.029655,0.503965,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680409,mpc,0,-126.340000,54.885000,4.457475,0.627199,4.250000,0.565000,0.207475,0.062199,1.860183,-2.348100,0.091484,-2.348100,1.860183,0.200000,0.720000,27,54,26.862787,54.416227,26.862787,54.416227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.130718,-2.356934,55.589213,57.433827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569803,1.578488,0.245188,0.029388,1.372625,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690403,mpc,0,-126.340000,54.885000,4.496113,0.602561,4.270000,0.555000,0.226113,0.047561,1.006328,-0.884349,0.396432,-0.884349,1.006328,0.240000,0.640000,31,48,30.884658,48.392178,30.884658,48.392178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.779472,-2.127574,58.011734,57.210546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556879,1.459753,0.210186,0.019415,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700439,mpc,0,-126.340000,54.885000,4.533476,0.578841,4.300000,0.555000,0.233476,0.023841,1.799193,-0.640391,0.030495,-0.640391,1.799193,0.310000,0.540000,15,54,14.958823,54.032797,14.958823,54.032797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.951521,-1.457537,61.059309,60.545376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556166,1.512846,0.206837,0.020564,0.502426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710430,mpc,0,-126.340000,54.885000,4.569267,0.556331,4.330000,0.545000,0.239267,0.011331,2.043152,-0.884349,-0.396432,-0.884349,2.043152,0.260000,0.500000,18,60,17.753986,60.148098,17.753986,60.148098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.973745,-0.258564,61.107864,62.594603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549776,1.592599,0.216796,0.027068,2.453069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720402,mpc,0,-126.340000,54.885000,4.603613,0.535054,4.350000,0.535000,0.253613,0.000054,2.043152,-0.884349,-0.091484,-3.384923,2.470079,0.230000,0.550000,22,56,21.855563,56.227633,21.855563,56.227633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.808609,0.364342,59.085876,59.091948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562764,1.740648,0.250289,0.028214,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730408,mpc,0,-126.340000,54.885000,4.636728,0.514981,4.370000,0.505000,0.266728,0.009981,1.860183,-3.811850,0.030495,-3.811850,1.860183,0.250000,0.560000,20,81,20.129334,81.384868,20.129334,81.384868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.550907,1.873129,58.454982,55.499408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576149,1.833942,0.268679,0.039753,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008231,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740408,mpc,0,-126.340000,54.885000,4.668502,0.496283,4.400000,0.455000,0.268502,0.041283,1.738204,-4.055809,0.152474,-4.055809,1.738204,0.250000,0.630000,20,83,19.879549,82.801443,19.879549,82.801443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.466094,1.535822,55.810984,56.082923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573810,1.767271,0.292146,0.041018,0.500965,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750440,mpc,0,-126.340000,54.885000,4.699081,0.478978,4.410000,0.435000,0.289081,0.043978,1.189297,-3.445913,-0.213464,-3.445913,1.189297,0.230000,0.740000,28,70,27.971168,69.757585,27.971168,69.757585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.561948,0.764409,54.920353,55.027111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588570,1.531205,0.234479,0.022243,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760445,mpc,0,-126.340000,54.885000,4.728322,0.463244,4.430000,0.435000,0.298322,0.028244,0.945339,0.274453,-0.213464,0.274453,0.945339,0.240000,0.720000,30,41,30.354746,40.681832,30.354746,40.681832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.066172,-0.079813,57.532233,57.340494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576009,1.450307,0.206640,0.018819,0.500351,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770431,mpc,0,-126.340000,54.885000,4.756287,0.449134,4.440000,0.445000,0.316287,0.004134,0.640391,2.470079,0.335443,2.470079,0.640391,0.310000,0.560000,26,35,25.769885,35.261136,25.769885,35.261136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.784126,0.666419,65.105594,65.937269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543661,1.416702,0.185311,0.015967,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780427,mpc,0,-126.340000,54.885000,4.783094,0.436678,4.450000,0.455000,0.333094,-0.018322,0.213464,0.701380,0.152474,0.701380,0.213464,0.310000,0.430000,29,61,29.430032,61.067063,29.430032,61.067063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.636790,2.862894,67.116435,70.590711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542129,1.416079,0.176691,0.017520,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790434,mpc,0,-126.340000,54.885000,4.808775,0.425947,4.470000,0.445000,0.338775,-0.019053,1.433256,-2.714037,-0.152474,-2.714037,1.433256,0.300000,0.460000,19,89,18.721864,89.190204,18.721864,89.190204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.384588,4.102000,63.991811,64.557466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542276,1.418302,0.179024,0.014788,0.500449,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800445,mpc,0,-126.340000,54.885000,4.833343,0.417018,4.480000,0.425000,0.353343,-0.007982,1.128308,-4.299767,-0.030495,-4.299767,1.128308,0.290000,0.630000,22,91,21.531067,91.064728,21.531067,91.064728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.252637,3.532218,61.679099,66.030133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570890,1.433528,0.207556,0.020263,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810433,mpc,0,-126.340000,54.885000,4.856772,0.409967,4.510000,0.395000,0.346772,0.014967,1.311276,-1.555235,-0.030495,-1.555235,1.311276,0.250000,0.790000,24,58,24.342637,58.138547,24.342637,58.138547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.658882,1.949139,61.958904,65.926658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552744,1.430152,0.211856,0.017288,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820430,mpc,0,-126.340000,54.885000,4.879167,0.404825,4.520000,0.405000,0.359167,-0.000175,0.884349,2.531068,0.213464,2.531068,0.884349,0.260000,0.710000,29,31,28.672125,30.886741,28.672125,30.886741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.450997,1.927231,65.829770,66.445510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552504,1.430230,0.206556,0.018102,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830433,mpc,0,-126.340000,54.885000,4.900549,0.401647,4.540000,0.435000,0.360549,-0.033353,0.884349,2.470079,-0.335443,2.470079,0.884349,0.270000,0.500000,27,48,27.310297,48.006704,27.310297,48.006704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.437178,4.057653,71.378713,75.317149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543398,1.573148,0.222131,0.019276,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840433,mpc,0,-126.340000,54.885000,4.920927,0.400484,4.560000,0.445000,0.360927,-0.044516,0.640391,0.213464,-0.396432,0.213464,0.640391,0.310000,0.440000,23,74,22.708155,73.830234,22.708155,73.830234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.682918,5.546822,67.803158,68.655560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541999,1.466557,0.211122,0.020566,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850398,mpc,0,-126.340000,54.885000,4.940267,0.401366,4.570000,0.435000,0.370267,-0.033634,1.372266,-3.140965,-0.152474,-3.140965,1.372266,0.320000,0.550000,13,95,13.434018,95.481054,13.434018,95.481054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.426837,5.918244,64.644603,66.198876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543758,1.418789,0.176881,0.014050,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860402,mpc,0,-126.340000,54.885000,4.958735,0.404337,4.590000,0.405000,0.368735,-0.000663,1.067318,-3.140965,0.335443,-3.140965,1.067318,0.150000,0.790000,36,80,36.008979,80.017564,36.008979,80.017564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.595627,4.452915,63.552730,68.394840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548557,1.491675,0.223415,0.023654,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870402,mpc,0,-126.340000,54.885000,4.976263,0.409424,4.600000,0.405000,0.376263,0.004424,-0.091484,0.579401,0.762370,0.579401,-0.091484,0.270000,0.780000,33,52,32.884117,52.266977,32.884117,52.266977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.840657,2.767891,67.206582,71.412847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559220,1.434821,0.210881,0.015039,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880402,mpc,0,-126.340000,54.885000,4.992876,0.416650,4.610000,0.445000,0.382876,-0.028350,0.762370,3.262944,-0.396432,3.262944,0.762370,0.320000,0.650000,20,40,19.768271,39.570736,19.768271,39.570736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.593898,2.955989,71.401422,74.244512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.068512,1.650807,0.256131,0.034543,0.503964,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008524,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890402,mpc,0,-126.340000,54.885000,5.008587,0.426033,4.620000,0.475000,0.388587,-0.048967,0.762370,3.567892,-0.335443,3.567892,0.762370,0.310000,0.510000,20,49,20.345626,49.382064,20.345626,49.382064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.454637,4.145993,72.366703,75.778876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562599,1.632168,0.223097,0.025997,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900414,mpc,0,-126.340000,54.885000,5.023418,0.437599,4.630000,0.495000,0.393418,-0.057401,1.006328,0.823360,-0.213464,0.823360,1.006328,0.260000,0.450000,23,79,23.479970,79.112324,23.479970,79.112324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.864319,5.208672,68.916883,69.910351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591248,1.728242,0.230029,0.033499,0.585348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910402,mpc,0,-126.340000,54.885000,5.037322,0.451306,4.640000,0.495000,0.397322,-0.043694,0.030495,-1.616224,0.640391,-1.616224,0.030495,0.250000,0.570000,32,93,31.757651,93.127371,31.757651,93.127371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.857389,4.490143,64.518888,67.784603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566671,1.676495,0.240015,0.022074,0.502017,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920407,mpc,0,-126.340000,54.885000,5.050353,0.467207,4.650000,0.485000,0.400353,-0.017793,0.274453,-1.738204,0.518412,-1.738204,0.274453,0.290000,0.720000,24,85,23.889259,85.492274,23.889259,85.492274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.603742,2.820769,64.414423,69.112077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583584,1.757662,0.267813,0.035661,0.502629,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930408,mpc,0,-126.340000,54.885000,5.062475,0.485264,4.660000,0.485000,0.402475,0.000264,0.640391,1.189297,-0.152474,1.189297,0.640391,0.300000,0.780000,19,59,19.009909,59.294330,19.009909,59.294330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.167989,1.467710,65.128858,69.497437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584132,1.769376,0.226874,0.036952,0.501269,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940403,mpc,0,-126.340000,54.885000,5.073676,0.505456,4.670000,0.525000,0.403676,-0.019544,-0.518412,5.092632,-0.030495,5.092632,-0.518412,0.270000,0.690000,33,35,33.236914,34.542881,33.236914,34.542881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.209194,1.207928,66.648453,68.555583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568228,1.678865,0.226624,0.018293,0.500913,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950403,mpc,0,-126.340000,54.885000,5.083948,0.527780,4.670000,0.565000,0.413948,-0.037220,-0.274453,4.177788,-0.213464,4.177788,-0.274453,0.270000,0.500000,32,58,31.887896,58.293890,31.887896,58.293890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.913742,2.463799,71.467219,74.748753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555991,1.496746,0.206034,0.017553,0.501003,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960402,mpc,0,-126.340000,54.885000,5.093261,0.552199,4.670000,0.595000,0.423261,-0.042801,-0.091484,1.494245,0.091484,1.494245,-0.091484,0.330000,0.490000,21,84,21.302617,83.687098,21.302617,83.687098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.046436,2.602403,67.266738,69.889651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555146,1.467284,0.227047,0.017357,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970403,mpc,0,-126.340000,54.885000,5.101586,0.578680,4.670000,0.605000,0.431586,-0.026320,0.274453,-1.189297,0.396432,-1.189297,0.274453,0.300000,0.640000,20,97,19.748970,96.586764,19.748970,96.586764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.977296,1.694004,64.582672,70.180761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559822,1.502406,0.212213,0.015903,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980403,mpc,0,-126.340000,54.885000,5.108886,0.607174,4.680000,0.605000,0.428886,0.002174,-0.091484,-0.396432,0.274453,-0.396432,-0.091484,0.260000,0.790000,26,82,26.430686,81.581304,26.430686,81.581304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.179104,-0.193968,63.710792,70.025940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550704,1.437762,0.199551,0.016774,0.500811,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990430,mpc,0,-126.340000,54.885000,5.115134,0.637720,4.690000,0.625000,0.425134,0.012720,-0.274453,3.628881,-0.091484,3.628881,-0.274453,0.270000,0.830000,27,47,26.687434,46.904584,26.687434,46.904584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.019957,-1.810129,65.287870,69.537882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544013,1.606502,0.212205,0.014245,0.500541,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000400,mpc,0,-126.340000,54.885000,5.120234,0.669998,4.680000,0.665000,0.440234,0.004998,-0.884349,5.092632,-0.274453,5.092632,-0.884349,0.290000,0.670000,30,49,30.170965,48.695255,30.170965,48.695255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.182929,-0.976412,70.341189,71.750951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546440,1.432736,0.192760,0.016660,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010400,mpc,0,-126.340000,54.885000,5.124179,0.704214,4.680000,0.705000,0.444179,-0.000786,-0.701380,3.445913,0.274453,3.445913,-0.701380,0.300000,0.610000,26,69,25.933810,68.695062,25.933810,68.695062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.639972,-0.321705,68.374068,69.182520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543912,1.422874,0.206316,0.017501,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020421,mpc,0,-126.340000,54.885000,5.126896,0.740287,4.690000,0.725000,0.436896,0.015287,-0.152474,0.823360,-0.396432,0.823360,-0.152474,0.330000,0.580000,14,97,13.970280,96.808517,13.970280,96.808517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.490684,-0.432216,64.571613,67.232021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596765,1.731018,0.260733,0.029158,0.500902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030404,mpc,0,-126.340000,54.885000,5.128303,0.777915,4.690000,0.735000,0.438303,0.042915,0.213464,-1.433256,0.152474,-1.433256,0.213464,0.280000,0.750000,14,105,13.901351,105.143371,13.901351,105.143371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.979473,-2.207475,62.149552,69.184700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554539,1.450699,0.251340,0.016790,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040402,mpc,0,-126.340000,54.885000,5.128341,0.817217,4.690000,0.745000,0.438341,0.072217,-0.823360,1.372266,0.335443,1.372266,-0.823360,0.210000,0.910000,31,72,30.732721,72.248852,30.732721,72.248852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.167018,-4.965034,61.684809,69.588940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553852,1.603831,0.297243,0.027255,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050431,mpc,0,-126.340000,54.885000,5.126918,0.858174,4.680000,0.785000,0.446918,0.073174,-2.104141,5.824507,0.030495,5.824507,-2.104141,0.280000,0.850000,34,41,34.219707,40.948321,34.219707,40.948321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.798379,-6.439388,67.914460,73.825151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572527,1.491882,0.217829,0.016515,0.500500,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060406,mpc,0,-126.340000,54.885000,5.123966,0.900332,4.670000,0.845000,0.453966,0.055332,-1.982162,7.410237,0.030495,7.410237,-1.982162,0.300000,0.620000,30,47,30.425976,46.714601,30.425976,46.714601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.350328,-6.171838,73.404587,78.888781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575329,1.449682,0.207746,0.017451,0.501004,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070432,mpc,0,-126.340000,54.885000,5.119364,0.944040,4.670000,0.895000,0.449364,0.049040,-0.884349,4.299767,0.152474,4.299767,-0.884349,0.360000,0.510000,10,83,9.585451,82.644229,9.585451,82.644229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.543252,-5.358112,72.358330,78.414584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555375,1.600290,0.204253,0.021322,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080432,mpc,0,-126.340000,54.885000,5.113042,0.988852,4.670000,0.925000,0.443042,0.063852,0.213464,0.335443,0.213464,0.335443,0.213464,0.290000,0.610000,4,110,3.580060,109.949812,3.580060,109.949812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.329003,-5.966188,67.881973,78.947946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557007,1.448871,0.239417,0.019770,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090432,mpc,0,-126.340000,54.885000,5.104891,1.034765,4.680000,0.935000,0.424891,0.099765,-0.213464,-0.030495,0.152474,-0.030495,-0.213464,0.210000,0.830000,13,98,12.668381,98.458612,12.668381,98.458612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.049744,-7.983953,66.228819,79.294182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546578,1.477342,0.269932,0.019123,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100428,mpc,0,-126.340000,54.885000,5.094806,1.081648,4.670000,0.955000,0.424806,0.126648,-1.189297,3.140965,0.396432,3.140965,-1.189297,0.140000,0.920000,29,67,29.037287,66.968935,29.037287,66.968935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.689136,-9.520212,66.881783,76.319484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548960,1.437775,0.231995,0.017745,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110434,mpc,0,-126.340000,54.885000,5.082661,1.129434,4.660000,1.005000,0.422661,0.124434,-2.165131,6.373413,-0.030495,6.373413,-2.165131,0.160000,0.810000,34,49,34.319291,49.264518,34.319291,49.264518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.178742,-10.084121,70.810650,77.575664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548615,1.443419,0.208209,0.017670,0.500404,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120431,mpc,0,-126.340000,54.885000,5.068362,1.177904,4.640000,1.075000,0.428362,0.102904,-2.226120,7.288257,0.152474,7.288257,-2.226120,0.270000,0.640000,19,55,19.343960,54.586369,19.343960,54.586369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.683497,-10.189026,71.019037,77.710909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.974347,1.960384,0.296315,0.054928,0.501457,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130408,mpc,0,-126.340000,54.885000,5.051814,1.226873,4.630000,1.135000,0.421814,0.091873,-0.823360,4.970653,-0.030495,4.970653,-0.823360,0.300000,0.560000,-2,80,-1.631372,80.037080,-1.631372,80.037080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.807190,-9.875438,69.125954,77.947104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565287,1.483144,0.205872,0.019736,0.500365,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140432,mpc,0,-126.340000,54.885000,5.032774,1.276530,4.630000,1.165000,0.402774,0.111530,-0.640391,1.555235,0.091484,1.555235,-0.640391,0.170000,0.630000,6,105,6.322050,104.880096,6.322050,104.880096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.157299,-10.051140,63.992380,75.256667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557596,1.461438,0.227396,0.018355,0.500423,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150439,mpc,0,-126.340000,54.885000,5.011230,1.326408,4.630000,1.185000,0.381230,0.141408,-1.250287,0.823360,0.579401,0.823360,-1.250287,0.130000,0.820000,11,98,11.447606,97.569598,11.447606,97.569598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.606827,-11.821601,62.991693,75.545711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550844,1.538322,0.301554,0.023356,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160436,mpc,0,-126.340000,54.885000,4.987043,1.376407,4.620000,1.215000,0.367043,0.161407,-1.494245,2.592058,0.152474,2.592058,-1.494245,0.130000,0.890000,10,78,9.680281,77.922091,9.680281,77.922091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.308676,-13.149378,63.811842,73.886820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561252,1.438203,0.228092,0.016883,0.500357,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170435,mpc,0,-126.340000,54.885000,4.960061,1.426426,4.610000,1.265000,0.350061,0.161426,-2.409089,5.580549,0.152474,5.580549,-2.409089,0.130000,0.840000,14,57,13.607138,56.725422,13.607138,56.725422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.079148,-13.614881,62.855376,69.740683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540476,1.434054,0.171234,0.019622,0.500777,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180431,mpc,0,-126.340000,54.885000,4.930167,1.476288,4.580000,1.325000,0.350167,0.151288,-2.836017,7.288257,-0.152474,7.288257,-2.836017,0.130000,0.680000,15,55,14.842390,54.816981,14.842390,54.816981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.706454,-13.352099,63.589381,68.276648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548721,1.417135,0.169123,0.015488,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190426,mpc,0,-126.340000,54.885000,4.897222,1.525849,4.560000,1.385000,0.337222,0.140849,-2.592058,5.336590,0.213464,5.336590,-2.592058,0.140000,0.590000,6,77,6.145375,77.127460,6.145375,77.127460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.152298,-12.823152,61.719832,66.549133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540677,1.406059,0.145444,0.014319,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200432,mpc,0,-126.340000,54.885000,4.861048,1.575012,4.530000,1.425000,0.331048,0.150012,-3.079975,2.714037,0.396432,2.714037,-3.079975,0.140000,0.620000,4,97,4.485809,97.061247,4.485809,97.061247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.321325,-13.012259,56.440844,64.251980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557811,1.599262,0.232586,0.027319,0.501069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210436,mpc,0,-126.340000,54.885000,4.821560,1.623545,4.510000,1.455000,0.311560,0.168545,-2.226120,1.006328,0.030495,1.006328,-2.226120,0.110000,0.870000,-6,90,-5.977075,89.748243,-5.977075,89.748243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.443245,-14.216544,55.015491,64.828198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560824,1.474678,0.269770,0.019776,0.500870,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220406,mpc,0,-126.340000,54.885000,4.778773,1.671135,4.500000,1.475000,0.278773,0.196135,-2.043152,2.470079,0.030495,2.470079,-2.043152,0.100000,0.860000,-13,80,-13.481374,79.675125,-13.481374,79.675125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.758737,-14.553940,54.717909,62.702655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554214,1.475359,0.207763,0.020157,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230433,mpc,0,-126.340000,54.885000,4.732150,1.718054,4.470000,1.505000,0.262150,0.213054,-2.897006,2.897006,-0.274453,2.897006,-2.897006,0.090000,0.840000,-11,78,-10.841100,77.829844,-10.841100,77.829844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.081719,-14.033235,52.953118,57.817199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551069,1.560787,0.214557,0.023431,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240433,mpc,0,-126.340000,54.885000,4.681944,1.763737,4.450000,1.545000,0.231944,0.218737,-2.897006,2.897006,-0.030495,4.726694,-3.140965,0.050000,0.830000,-13,78,-12.606697,77.676275,-12.606697,77.676275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.532884,-13.716650,52.646080,56.068624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.703308,1.811849,0.251492,0.041869,0.785636,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250405,mpc,0,-126.340000,54.885000,4.628062,1.808027,4.420000,1.595000,0.208062,0.213027,-3.506902,4.970653,0.335443,4.970653,-3.506902,0.000000,0.750000,-7,66,-6.736339,65.997260,-6.736339,65.997260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.639530,-13.914846,52.364972,56.740843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.926180,1.780525,0.241227,0.039856,0.501007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008501,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260406,mpc,0,-126.340000,54.885000,4.570077,1.851014,4.390000,1.655000,0.180077,0.196014,-4.726694,4.726694,0.396432,4.726694,-4.726694,-0.020000,0.700000,0,69,-0.333194,68.683742,-0.333194,68.683742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.439078,-13.783846,54.197793,58.595300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564858,1.758132,0.234450,0.040002,0.501197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270410,mpc,0,-126.340000,54.885000,4.508010,1.892411,4.340000,1.685000,0.168010,0.207411,-5.031642,2.043152,0.152474,2.043152,-5.031642,0.000000,0.700000,-7,90,-6.622023,89.841237,-6.622023,89.841237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.582492,-13.462681,52.734319,57.426805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594491,1.671012,0.225149,0.028207,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280408,mpc,0,-126.340000,54.885000,4.441805,1.932022,4.290000,1.705000,0.151805,0.227022,-5.214611,0.701380,0.213464,0.701380,-5.214611,-0.010000,0.760000,-11,96,-10.965346,96.204264,-10.965346,96.204264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.028182,-14.057010,49.602672,58.068857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577780,1.767146,0.290674,0.041616,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008189,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290409,mpc,0,-126.340000,54.885000,4.371300,1.969721,4.250000,1.725000,0.121300,0.244721,-5.397580,0.701380,-0.030495,0.701380,-5.397580,-0.010000,0.860000,-17,87,-17.492344,86.779120,-17.492344,86.779120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.674041,-14.833421,48.242441,57.467843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587735,1.646560,0.271460,0.025101,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300408,mpc,0,-126.340000,54.885000,4.296433,2.005328,4.200000,1.745000,0.096433,0.260328,-6.007476,2.470079,0.091484,2.470079,-6.007476,-0.050000,0.860000,-14,71,-14.051052,70.988950,-14.051052,70.988950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.314391,-15.071345,48.863588,57.414820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569592,1.667400,0.235823,0.035085,0.500884,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310407,mpc,0,-126.340000,54.885000,4.217102,2.038695,4.140000,1.775000,0.077102,0.263695,-7.044299,4.543725,0.701380,4.543725,-7.044299,-0.110000,0.800000,-3,57,-3.081081,56.646535,-3.081081,56.646535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.955994,-15.187816,51.801611,60.083828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575504,1.606786,0.230294,0.027336,0.501022,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320404,mpc,0,-126.340000,54.885000,4.133235,2.069662,4.070000,1.815000,0.063235,0.254662,-7.044299,3.567892,0.152474,3.567892,-7.044299,-0.050000,0.680000,-17,71,-16.624896,71.201362,-16.624896,71.201362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.919528,-15.148175,55.278788,64.385065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564263,1.503924,0.200567,0.019532,0.501735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330403,mpc,0,-126.340000,54.885000,4.044725,2.098091,4.010000,1.835000,0.034725,0.263091,-7.105289,0.152474,0.030495,0.152474,-7.105289,-0.090000,0.650000,-21,101,-20.506510,100.646754,-20.506510,100.646754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.315923,-15.008776,52.054299,64.023482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557206,1.478641,0.231864,0.020978,0.504467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340407,mpc,0,-126.340000,54.885000,3.951479,2.123838,3.940000,1.825000,0.011479,0.298838,-7.593205,-1.799193,-0.213464,-1.799193,-7.593205,-0.130000,0.800000,-20,105,-19.605292,104.938609,-19.605292,104.938609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.787297,-15.901973,48.887687,63.467329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555048,1.582916,0.255275,0.022509,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350433,mpc,0,-126.340000,54.885000,3.853260,2.146792,3.860000,1.825000,-0.006740,0.321792,-8.264091,-0.823360,0.945339,-0.823360,-8.264091,-0.130000,0.930000,-21,84,-20.563184,84.431551,-20.563184,84.431551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.678681,-16.974238,50.965674,65.629385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554762,1.455598,0.274174,0.021319,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360405,mpc,0,-126.340000,54.885000,3.750802,2.166652,3.780000,1.835000,-0.029198,0.331652,-9.483883,1.799193,0.945339,1.799193,-9.483883,-0.170000,0.900000,-11,63,-11.181006,62.583869,-11.181006,62.583869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.730985,-17.394578,53.857172,67.347173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574235,1.758466,0.222698,0.039824,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370404,mpc,0,-126.340000,54.885000,3.643242,2.183460,3.680000,1.875000,-0.036758,0.308460,-10.642686,3.079975,0.457422,3.079975,-10.642686,-0.150000,0.770000,-8,57,-8.365037,57.491215,-8.365037,57.491215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.295642,-17.753987,56.173827,69.394970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561322,1.483024,0.194487,0.020202,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380433,mpc,0,-126.340000,54.885000,3.530491,2.197062,3.580000,1.895000,-0.049509,0.302062,-10.276748,2.409089,0.091484,2.409089,-10.276748,-0.090000,0.640000,-25,70,-25.451974,70.450535,-25.451974,70.450535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.474497,-18.476735,53.205137,67.639355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553165,1.501574,0.198612,0.021511,0.503467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390404,mpc,0,-126.340000,54.885000,3.413545,2.207231,3.490000,1.905000,-0.076455,0.302231,-10.703675,-0.640391,0.457422,-0.640391,-10.703675,-0.130000,0.650000,-26,92,-26.191103,91.752437,-26.191103,91.752437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.772808,-18.995392,47.115988,63.745017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555595,1.584057,0.214913,0.021136,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400402,mpc,0,-126.340000,54.885000,3.291433,2.213951,3.390000,1.885000,-0.098567,0.328951,-10.093779,-3.689871,0.457422,-3.689871,-10.093779,-0.190000,0.760000,-32,107,-32.149635,106.575598,-32.149635,106.575598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.023153,-19.375633,43.524482,59.261962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551838,1.450723,0.228862,0.020144,0.502119,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410431,mpc,0,-126.340000,54.885000,3.164083,2.217082,3.290000,1.865000,-0.125917,0.352082,-11.496540,-3.567892,0.823360,-3.567892,-11.496540,-0.220000,0.900000,-24,92,-24.292305,92.234436,-24.292305,92.234436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.124064,-19.933307,42.773856,59.042820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553704,1.483358,0.267473,0.025425,0.505332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420404,mpc,0,-126.340000,54.885000,3.032635,2.216506,3.170000,1.855000,-0.137365,0.361506,-12.350394,-0.518412,0.030495,-0.518412,-12.350394,-0.220000,0.930000,-22,61,-21.523037,61.011774,-21.523037,61.011774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.913494,-20.797368,46.884272,63.083642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555529,1.458888,0.235197,0.023616,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430403,mpc,0,-126.340000,54.885000,2.896073,2.212137,3.050000,1.875000,-0.153927,0.337137,-13.631176,1.921172,-0.213464,1.921172,-13.631176,-0.190000,0.780000,-19,47,-19.421221,47.132274,-19.421221,47.132274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.958392,-21.109982,53.089812,70.021932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553690,1.455401,0.194864,0.019485,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440401,mpc,0,-126.340000,54.885000,2.754800,2.203881,2.910000,1.885000,-0.155200,0.318881,-14.302062,1.189297,-0.030495,1.189297,-14.302062,-0.180000,0.610000,-20,62,-19.606946,62.382535,-19.606946,62.382535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.368586,-21.202453,52.776796,70.666551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551599,1.445411,0.196346,0.019863,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450440,mpc,0,-126.340000,54.885000,2.608271,2.191597,2.780000,1.875000,-0.171729,0.316597,-14.424041,-3.079975,0.579401,-3.079975,-14.424041,-0.170000,0.580000,-27,97,-27.439631,96.608148,-27.439631,96.608148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.246153,-21.395620,46.249467,64.819579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554378,1.496596,0.207689,0.027801,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460434,mpc,0,-126.340000,54.885000,2.457830,2.175318,2.630000,1.835000,-0.172170,0.340318,-14.667999,-6.129455,0.579401,-6.129455,-14.667999,-0.200000,0.720000,-28,109,-27.855210,108.812848,-27.855210,108.812848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.139529,-22.410899,40.670977,62.157963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553549,1.452456,0.257708,0.022066,0.501242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470436,mpc,0,-126.340000,54.885000,2.302790,2.154911,2.490000,1.795000,-0.187210,0.359911,-14.667999,-6.129455,0.030495,-5.519559,-15.155916,-0.240000,0.910000,-29,90,-28.907136,89.842173,-28.907136,89.842173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.250592,-23.443688,40.246133,61.419417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572198,1.725788,0.303506,0.036346,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008278,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480403,mpc,0,-126.340000,54.885000,2.143944,2.130420,2.340000,1.775000,-0.196056,0.355420,-16.924615,-1.494245,1.067318,-1.494245,-16.924615,-0.280000,0.940000,-8,45,-7.831688,44.051872,-7.831688,44.051872,0.000000,0.790300,0.000000,64.000000,0.000000,0.000000,3.657997,-24.259639,42.304126,63.186443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558748,1.556587,0.239489,0.027876,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490431,mpc,0,-126.340000,54.885000,1.979903,2.101547,2.170000,1.785000,-0.190097,0.316547,-17.717479,1.860183,0.518412,1.860183,-17.717479,-0.180000,0.700000,-15,28,-14.618284,28.398834,-14.618284,28.398834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.550330,-23.944276,54.790368,76.360720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557227,1.591019,0.213542,0.027725,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500435,mpc,0,-126.340000,54.885000,1.812126,2.068464,2.010000,1.795000,-0.197874,0.273464,-17.168573,0.579401,0.335443,0.579401,-17.168573,-0.140000,0.460000,-29,52,-29.459569,51.641980,-29.459569,51.641980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.756976,-23.982097,60.442316,85.134547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557115,1.457134,0.207102,0.023895,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.511311,mpc,0,-126.340000,54.885000,1.625284,2.027617,1.830000,1.765000,-0.204716,0.262617,-16.375708,-5.580549,0.579401,-5.580549,-16.375708,-0.190000,0.450000,-37,97,-37.403135,98.524119,-37.403135,98.524119,0.000000,-1.882139,0.000000,64.000000,0.000000,0.000000,15.722401,-23.845394,52.872579,79.830585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607221,1.521279,0.217624,0.023898,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520404,mpc,0,-126.340000,54.885000,1.465662,1.989541,1.690000,1.705000,-0.224338,0.284541,-15.948781,-9.910810,0.640391,-9.910810,-15.948781,-0.260000,0.650000,-39,112,-39.322893,112.450000,-39.322893,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.523266,-24.061530,46.089378,76.696946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558273,1.542259,0.259313,0.023619,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530435,mpc,0,-126.340000,54.885000,1.286118,1.943366,1.530000,1.615000,-0.243882,0.328366,-17.290552,-8.812998,0.640391,-8.812998,-17.290552,-0.330000,0.870000,-24,88,-23.972968,88.196894,-23.972968,88.196894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.671614,-24.228238,46.668802,76.741072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588895,1.860456,0.441587,0.036060,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008442,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540405,mpc,0,-126.340000,54.885000,1.104319,1.893145,1.350000,1.565000,-0.245681,0.328145,-18.510344,-4.299767,0.335443,-4.299767,-18.510344,-0.310000,0.900000,-17,43,-16.863050,43.250869,-16.863050,43.250869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.654657,-24.367604,54.967167,83.736345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563354,1.466290,0.224143,0.023959,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550402,mpc,0,-126.340000,54.885000,0.918838,1.838444,1.160000,1.545000,-0.241162,0.293444,-19.730136,0.457422,-0.152474,0.457422,-19.730136,-0.240000,0.670000,-15,16,-15.241619,15.769730,-15.241619,15.769730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.731229,-24.629413,63.600377,89.738334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561738,1.613613,0.243578,0.029764,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560405,mpc,0,-126.340000,54.885000,0.730319,1.779382,0.960000,1.545000,-0.229681,0.234382,-20.644980,-1.311276,0.335443,-1.311276,-20.644980,-0.190000,0.400000,-15,44,-15.168160,43.929615,-15.168160,43.929615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.348019,-24.168427,72.355725,95.128335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593010,1.838437,0.283148,0.055732,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570405,mpc,0,-126.340000,54.885000,0.539152,1.716024,0.760000,1.495000,-0.220848,0.221024,-20.035084,-6.800341,-0.274453,-6.800341,-20.035084,-0.170000,0.340000,-26,89,-26.190950,90.391126,-26.190950,90.391126,0.000000,-1.461512,0.000000,64.000000,0.000000,0.000000,32.234521,-23.922485,65.981664,90.206658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573769,1.679804,0.248891,0.033809,0.503966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580405,mpc,0,-126.340000,54.885000,0.345531,1.648384,0.560000,1.415000,-0.214469,0.233384,-20.218053,-11.374561,-0.030495,-11.374561,-20.218053,-0.190000,0.570000,-26,106,-26.061324,106.339314,-26.061324,106.339314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.890766,-24.058584,57.664969,84.414517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565584,1.932625,0.338983,0.072676,0.501071,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008424,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590417,mpc,0,-126.340000,54.885000,0.149464,1.576403,0.360000,1.325000,-0.210536,0.251403,-20.583991,-11.923467,-0.152474,-11.923467,-20.583991,-0.230000,0.810000,-20,88,-19.719494,87.605175,-19.719494,87.605175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.653962,-24.227424,55.396980,83.129519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618670,1.738539,0.379766,0.041087,0.503694,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008293,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600409,mpc,0,-126.340000,54.885000,-0.048101,1.500381,0.160000,1.255000,-0.208101,0.245381,-21.620814,-6.312424,0.640391,-6.312424,-21.620814,-0.230000,0.890000,-10,43,-9.796858,29.137573,-9.796858,29.137573,0.000000,13.467602,0.000000,64.000000,0.000000,0.000000,43.541738,-24.957643,59.676388,85.231948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581650,1.765638,0.254503,0.039434,0.503789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.610410,mpc,0,-126.340000,54.885000,-0.247482,1.420148,-0.090000,1.215000,-0.157482,0.205148,-22.657637,-1.433256,0.030495,-1.433256,-22.657637,-0.190000,0.700000,0,-2,0.145831,-3.174008,0.145831,-3.174008,0.000000,0.779183,0.000000,64.000000,0.000000,0.000000,44.619524,-25.516520,70.744480,90.165910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.272969,1.825574,0.309632,0.061317,0.501630,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620445,mpc,0,-126.340000,54.885000,-0.448868,1.335549,-0.270000,1.215000,-0.178868,0.120549,-21.925762,-1.738204,-0.335443,-1.738204,-21.925762,-0.140000,0.400000,-14,13,-14.109310,12.513232,-14.109310,12.513232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.476450,-24.323720,81.603614,96.005833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609482,1.800241,0.222673,0.036997,0.500717,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630513,mpc,0,-126.340000,54.885000,-0.651938,1.246631,-0.470000,1.165000,-0.181938,0.081631,-20.157064,-7.471226,0.213464,-7.471226,-20.157064,-0.120000,0.190000,-35,58,-34.951686,71.836043,-34.951686,71.836043,0.000000,-14.322811,0.000000,64.000000,0.000000,0.000000,49.087712,-22.633184,80.805559,98.636177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582334,1.568154,0.220797,0.030927,0.500664,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640852,mpc,0,-126.340000,54.885000,-0.861247,1.151174,-0.660000,1.045000,-0.201247,0.106174,-18.205396,-15.521854,-0.274453,-15.521854,-18.205396,-0.200000,0.310000,-47,103,-47.408404,112.450000,-47.408404,112.450000,0.000000,-9.936768,0.000000,64.000000,0.000000,0.000000,53.887186,-20.233452,74.322721,95.442870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.427867,1.819383,0.385256,0.036019,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650506,mpc,0,-126.340000,54.885000,-1.057031,1.058359,-0.830000,0.895000,-0.227031,0.163359,-17.961438,-19.059251,0.335443,-19.059251,-17.961438,-0.310000,0.570000,-40,112,-39.770114,112.450000,-39.770114,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.815722,-17.394453,70.128655,94.992721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575743,1.748002,0.335853,0.033306,0.563745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008267,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660508,mpc,0,-126.340000,54.885000,-1.259921,0.958535,-1.050000,0.705000,-0.209921,0.253535,-19.791126,-15.338885,-0.396432,-15.338885,-19.791126,-0.380000,0.900000,-12,83,-11.938173,82.523516,-11.938173,82.523516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.720698,-15.313960,76.467770,106.942419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.366383,1.848803,0.419662,0.038837,0.852650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010540,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.671143,mpc,0,-126.340000,54.885000,-1.475319,0.848427,-1.220000,0.615000,-0.255319,0.233427,-21.254876,-8.142112,-0.274453,-8.142112,-21.254876,-0.340000,0.920000,-3,38,-3.444922,15.109828,-3.444922,15.109828,0.000000,22.413687,0.000000,64.000000,0.000000,0.000000,54.739520,-13.963318,85.006949,115.412258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.476378,1.811061,0.271712,0.042744,0.505496,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010121,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.683366,mpc,0,-126.340000,54.885000,-1.721944,0.716998,-1.480000,0.565000,-0.241944,0.151998,-21.620814,-1.372266,-0.091484,-1.372266,-21.620814,-0.170000,0.630000,-16,-7,-15.898661,-27.522703,-15.898661,-27.522703,0.000000,20.046219,0.000000,64.000000,0.000000,0.000000,53.188829,-16.448483,87.724876,113.542437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568972,1.632963,0.213722,0.023818,0.827155,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008276,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.693427,mpc,0,-126.340000,54.885000,-1.923777,0.605045,-1.690000,0.545000,-0.233777,0.060045,-20.705970,-2.226120,-0.213464,-2.226120,-20.705970,-0.150000,0.290000,-24,-4,-24.068437,-3.507243,-24.068437,-3.507243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.073304,-17.739950,97.035751,117.508264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570063,1.605970,0.214989,0.018630,0.503372,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.703428,mpc,0,-126.340000,54.885000,-2.122962,0.490537,-1.890000,0.485000,-0.232962,0.005537,-19.486178,-9.849821,0.213464,-9.849821,-19.486178,-0.190000,0.070000,-30,41,-29.740642,71.135048,-29.740642,71.135048,0.000000,-29.642292,0.000000,64.000000,0.000000,0.000000,60.822635,-16.443619,98.914783,119.475768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554620,1.477175,0.197864,0.018616,0.500735,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.713464,mpc,0,-126.340000,54.885000,-2.321046,0.372529,-2.070000,0.335000,-0.251046,0.037529,-19.120240,-19.547167,-0.640391,-19.547167,-19.120240,-0.230000,0.180000,-30,86,-30.488327,112.450000,-30.488327,112.450000,0.000000,-25.957243,0.000000,64.000000,0.000000,0.000000,66.015573,-11.868873,96.608537,116.275208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554839,1.469438,0.236294,0.020753,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.723459,mpc,0,-126.340000,54.885000,-2.516187,0.252056,-2.260000,0.105000,-0.256187,0.147056,-19.120240,-26.195034,-0.457422,-26.195034,-19.120240,-0.270000,0.480000,-25,112,-25.365753,112.450000,-25.365753,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.894808,-4.487856,96.957363,115.198993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554658,1.477814,0.227905,0.019590,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.733458,mpc,0,-126.340000,54.885000,-2.708903,0.128749,-2.450000,-0.145000,-0.258903,0.273749,-19.486178,-26.134045,-0.762370,-26.134045,-19.486178,-0.270000,0.770000,-20,112,-20.068611,112.450000,-20.068611,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.278695,4.307151,103.876052,125.104282,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563885,1.558856,0.306274,0.020751,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.743454,mpc,0,-126.340000,54.885000,-2.898719,0.002840,-2.650000,-0.375000,-0.248719,0.377840,-20.401022,-21.071908,-0.701380,-21.071908,-20.401022,-0.250000,0.960000,-9,112,-9.221768,112.449976,-9.221768,112.449976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.483669,12.913794,110.833013,138.148023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553257,1.523818,0.342447,0.023086,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.753455,mpc,0,-126.340000,54.885000,-3.085417,-0.125603,-2.840000,-0.525000,-0.245417,0.399397,-20.279043,-13.753155,-1.006328,-13.753155,-20.279043,-0.200000,0.990000,-10,67,-9.580523,50.429525,-9.580523,50.429525,0.000000,17.020451,0.000000,64.000000,0.000000,0.000000,65.341978,16.695237,110.924263,138.868566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555378,1.453285,0.342487,0.022683,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.763456,mpc,0,-126.340000,54.885000,-3.268581,-0.256373,-3.040000,-0.605000,-0.228581,0.348627,-20.035084,-5.153621,-0.335443,-5.153621,-20.035084,-0.150000,0.830000,-9,22,-9.187799,-14.279898,-9.187799,-14.279898,0.000000,36.729874,0.000000,64.000000,0.000000,0.000000,67.142967,13.151328,113.575751,138.749827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555695,1.475790,0.190079,0.021157,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.773457,mpc,0,-126.340000,54.885000,-3.447836,-0.389283,-3.230000,-0.635000,-0.217836,0.245717,-19.364199,-1.494245,-0.518412,-1.494245,-19.364199,-0.160000,0.520000,-6,-23,-6.187212,-29.622816,-6.187212,-29.622816,0.000000,7.072792,0.000000,64.000000,0.000000,0.000000,69.606097,4.757793,108.416703,133.399293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553784,1.452017,0.192605,0.019582,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.783461,mpc,0,-126.340000,54.885000,-3.622919,-0.524218,-3.410000,-0.675000,-0.212919,0.150782,-18.510344,-5.275601,-0.518412,-5.275601,-18.510344,-0.130000,0.130000,-12,22,-12.337487,23.996409,-12.337487,23.996409,0.000000,-1.546433,0.000000,64.000000,0.000000,0.000000,73.055753,0.457498,115.614450,133.712385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554428,1.510846,0.203547,0.020048,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.793463,mpc,0,-126.340000,54.885000,-3.793390,-0.660922,-3.590000,-0.785000,-0.203390,0.124078,-18.510344,-5.275601,-0.945339,-15.887791,-17.656490,-0.140000,0.080000,-5,27,-5.259673,27.174988,-5.259673,27.174988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.376087,-4.777403,107.567081,129.911140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570838,1.729826,0.224366,0.037249,0.501034,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.803433,mpc,0,-126.340000,54.885000,-3.958465,-0.798821,-3.760000,-0.995000,-0.198465,0.196179,-16.375708,-25.951076,-1.433256,-25.951076,-16.375708,-0.110000,0.130000,-27,72,-27.102790,112.450000,-27.102790,112.450000,0.000000,-40.275012,0.000000,64.000000,0.000000,0.000000,83.332395,1.257339,121.172058,138.347290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595505,1.745567,0.260280,0.034538,0.501049,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.813430,mpc,0,-126.340000,54.885000,-4.118775,-0.938522,-3.930000,-1.275000,-0.188775,0.336478,-15.399875,-33.635766,-1.250287,-33.635766,-15.399875,-0.140000,0.350000,-27,112,-26.731235,112.450000,-26.731235,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.301963,10.211105,118.883621,136.938381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607794,1.808882,0.280553,0.030365,0.501197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008240,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.823431,mpc,0,-126.340000,54.885000,-4.273659,-1.079560,-4.080000,-1.615000,-0.193659,0.535440,-15.948781,-36.746235,-0.945339,-36.746235,-15.948781,-0.200000,0.630000,-10,112,-9.648716,112.450000,-9.648716,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.463371,21.083153,120.785448,145.847132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557533,1.714871,0.362923,0.035735,0.501200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.833431,mpc,0,-126.340000,54.885000,-4.422729,-1.221672,-4.240000,-1.965000,-0.182729,0.743328,-15.704823,-34.733578,-1.311276,-34.733578,-15.704823,-0.190000,0.980000,-8,112,-7.895066,112.450000,-7.895066,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.039041,35.003688,130.600554,165.559834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583184,1.779765,0.356514,0.031590,0.504096,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008267,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.843430,mpc,0,-126.340000,54.885000,-4.565714,-1.364684,-4.400000,-2.255000,-0.165714,0.890316,-16.070760,-27.780764,-1.555235,-27.780764,-16.070760,-0.150000,1.130000,-2,112,-1.673584,112.450000,-1.673584,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.469506,45.916326,132.881593,168.782348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582037,1.733718,0.449281,0.039179,0.502134,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008317,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.853459,mpc,0,-126.340000,54.885000,-4.702730,-1.508827,-4.560000,-2.525000,-0.142730,1.016173,-15.704823,-17.290552,-0.945339,-17.290552,-15.704823,-0.140000,1.050000,6,112,5.882224,112.450000,5.882224,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.352483,51.177902,133.593807,168.881057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,8.307257,1.735772,0.466141,0.034900,0.500780,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.011058,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.864552,mpc,0,-126.340000,54.885000,-4.846551,-1.668902,-4.720000,-2.625000,-0.126551,0.956098,-15.094927,-9.910810,-0.518412,-9.910810,-15.094927,-0.120000,1.050000,10,67,10.133227,53.965205,10.133227,53.965205,0.000000,13.484795,0.000000,64.000000,0.000000,0.000000,73.154097,48.956685,128.444344,157.501152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563735,1.914505,0.369162,0.033474,0.504907,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008395,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.874618,mpc,0,-126.340000,54.885000,-4.969756,-1.814526,-4.860000,-2.665000,-0.109756,0.850474,-12.777322,-0.945339,-0.640391,-0.945339,-12.777322,-0.060000,0.880000,-5,22,-5.246624,-16.463913,-5.246624,-16.463913,0.000000,38.913913,0.000000,64.000000,0.000000,0.000000,78.092145,38.318446,129.746782,150.481743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584202,1.808906,0.236151,0.071945,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.885430,mpc,0,-126.340000,54.885000,-5.094069,-1.971094,-4.990000,-2.635000,-0.104069,0.663906,-11.435550,4.177788,-0.640391,4.177788,-11.435550,-0.080000,0.540000,-4,-23,-4.094812,-47.094887,-4.094812,-47.094887,0.000000,24.544887,0.000000,64.000000,0.000000,0.000000,84.695446,22.612622,124.112927,146.076513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.561847,1.720268,0.244594,0.038358,0.500754,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.894613,mpc,0,-126.340000,54.885000,-5.192964,-2.104060,-5.080000,-2.615000,-0.112964,0.510940,-9.605862,1.189297,-0.823360,1.189297,-9.605862,-0.110000,0.230000,-10,-11,-10.082764,-11.005961,-10.082764,-11.005961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.704257,10.927160,125.985214,145.629362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575456,1.691458,0.218898,0.029928,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.904657,mpc,0,-126.340000,54.885000,-5.293900,-2.249289,-5.170000,-2.655000,-0.123900,0.405711,-7.837164,-7.654195,-0.701380,-7.654195,-7.837164,-0.090000,0.100000,-24,34,-24.228423,64.091872,-24.228423,64.091872,0.000000,-30.097833,0.000000,64.000000,0.000000,0.000000,95.954823,3.639503,128.773193,146.082126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579094,1.734801,0.231037,0.027143,0.500993,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.914615,mpc,0,-126.340000,54.885000,-5.386351,-2.392892,-5.230000,-2.795000,-0.156351,0.402108,-5.092632,-19.303209,-0.518412,-19.303209,-5.092632,-0.070000,0.070000,-50,79,-49.996745,112.450000,-49.996745,112.450000,0.000000,-33.455961,0.000000,64.000000,0.000000,0.000000,100.913884,2.539681,131.922262,147.239711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557547,1.539383,0.227709,0.017679,0.500715,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.924641,mpc,0,-126.340000,54.885000,-5.471626,-2.536927,-5.270000,-3.025000,-0.201626,0.488073,-3.506902,-26.865920,-0.701380,-26.865920,-3.506902,-0.170000,0.390000,-51,112,-50.871311,112.450000,-50.871311,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.953769,5.918764,123.781090,140.333433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546052,1.446481,0.213554,0.014390,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.934642,mpc,0,-126.340000,54.885000,-5.548759,-2.679897,-5.300000,-3.285000,-0.248759,0.605103,-3.384923,-26.682951,-0.823360,-26.682951,-3.384923,-0.370000,0.730000,-24,112,-23.945321,112.450000,-23.945321,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.926438,11.805596,121.380708,143.909817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549002,1.596316,0.346761,0.018299,0.505315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.944649,mpc,0,-126.340000,54.885000,-5.617894,-2.822058,-5.340000,-3.505000,-0.277894,0.682942,-5.214611,-20.218053,-0.823360,-20.218053,-5.214611,-0.380000,0.950000,1,112,0.884616,112.450000,0.884616,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.520872,20.580646,119.755125,155.075536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551664,1.450536,0.308209,0.018941,0.502093,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.954645,mpc,0,-126.340000,54.885000,-5.678841,-2.963025,-5.390000,-3.645000,-0.288841,0.681975,-5.885497,-10.703675,-0.579401,-10.703675,-5.885497,-0.220000,1.010000,-3,67,-2.595362,42.444409,-2.595362,42.444409,0.000000,25.005591,0.000000,64.000000,0.000000,0.000000,89.441954,27.417512,113.026572,150.505572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547297,1.442901,0.310966,0.014205,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.964642,mpc,0,-126.340000,54.885000,-5.731622,-3.102817,-5.450000,-3.685000,-0.281622,0.582183,-5.336590,0.152474,-0.579401,0.152474,-5.336590,-0.140000,0.870000,-5,22,-5.275363,-44.089470,-5.275363,-44.089470,0.000000,66.539470,0.000000,64.000000,0.000000,0.000000,91.793284,27.484621,112.581230,140.675473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549501,1.575584,0.192879,0.016564,0.501708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.974645,mpc,0,-126.340000,54.885000,-5.776211,-3.241345,-5.490000,-3.645000,-0.286211,0.403655,-4.055809,5.946486,-0.152474,5.946486,-4.055809,-0.140000,0.590000,-6,-23,-6.269186,-83.741030,-6.269186,-83.741030,0.000000,61.191030,0.000000,64.000000,0.000000,0.000000,94.775297,20.811088,105.109187,122.510400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548580,1.461575,0.201994,0.015394,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.984630,mpc,0,-126.340000,54.885000,-5.812494,-3.378131,-5.520000,-3.605000,-0.292494,0.226869,-2.470079,4.421746,0.762370,4.421746,-2.470079,-0.120000,0.160000,-15,-50,-14.754430,-49.598520,-14.754430,-49.598520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.105715,15.109487,108.687691,124.277510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.638146,1.614101,0.241230,0.023553,0.500598,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.994617,mpc,0,-126.340000,54.885000,-5.840572,-3.513326,-5.530000,-3.615000,-0.310572,0.101674,-0.335443,-5.275601,-0.152474,-5.275601,-0.335443,-0.140000,-0.060000,-28,-5,-27.603471,37.961254,-27.603471,37.961254,0.000000,-42.559774,0.000000,64.000000,0.000000,0.000000,97.776768,13.801157,122.274715,139.427004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573842,1.744160,0.241847,0.030121,0.500679,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.004647,mpc,0,-126.340000,54.885000,-5.860529,-3.647340,-5.520000,-3.735000,-0.340529,0.087660,1.616224,-16.375708,-0.518412,-16.375708,1.616224,-0.160000,-0.100000,-41,40,-41.118100,112.450000,-41.118100,112.450000,0.000000,-72.048520,0.000000,64.000000,0.000000,0.000000,98.495148,16.118367,130.135299,147.535612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573202,1.524417,0.239860,0.026568,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.014616,mpc,0,-126.340000,54.885000,-5.872227,-3.778643,-5.500000,-3.955000,-0.372227,0.176357,2.592058,-27.353837,-0.518412,-27.353837,2.592058,-0.270000,-0.070000,-32,85,-31.701683,112.450000,-31.701683,112.450000,0.000000,-27.048520,0.000000,64.000000,0.000000,0.000000,96.243139,22.344421,127.600922,148.629048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551158,1.471188,0.239357,0.016714,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.024639,mpc,0,-126.340000,54.885000,-5.875887,-3.908652,-5.470000,-4.285000,-0.405887,0.376348,1.555235,-37.722069,-0.640391,-37.722069,1.555235,-0.350000,0.350000,8,112,8.057471,112.450000,8.057471,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.729430,33.639992,125.014484,156.567808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550612,1.473951,0.227145,0.015264,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.034646,mpc,0,-126.340000,54.885000,-5.871532,-4.036332,-5.460000,-4.645000,-0.411532,0.608668,0.152474,-37.356131,-0.396432,-37.356131,0.152474,-0.220000,0.740000,-5,112,-4.822390,112.450000,-4.822390,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.323000,47.363581,131.448280,173.049428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553524,1.568195,0.300645,0.020351,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.044650,mpc,0,-126.340000,54.885000,-5.859297,-4.161750,-5.460000,-4.965000,-0.399297,0.803250,0.823360,-30.769254,-0.823360,-30.769254,0.823360,-0.140000,0.950000,-17,112,-17.406220,112.450000,-17.406220,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.717927,58.636366,139.163146,178.040068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559396,1.480394,0.278957,0.017067,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.054622,mpc,0,-126.340000,54.885000,-5.839404,-4.284438,-5.450000,-5.215000,-0.389404,0.930562,0.884349,-21.925762,-0.640391,-21.925762,0.884349,-0.140000,1.030000,-10,112,-9.984871,112.450000,-9.984871,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.267667,65.855698,141.902900,180.592414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593705,1.879122,0.348354,0.037241,0.504210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008376,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.064612,mpc,0,-126.340000,54.885000,-5.811928,-4.404957,-5.430000,-5.385000,-0.381928,0.980043,0.640391,-11.801488,-0.091484,-11.801488,0.640391,-0.140000,1.120000,3,89,2.587813,88.520005,2.587813,88.520005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.843311,69.191710,147.319886,189.475484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546680,1.473659,0.317324,0.020318,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.074611,mpc,0,-126.340000,54.885000,-5.777056,-4.523082,-5.410000,-5.435000,-0.367056,0.911918,1.372266,-0.945339,-0.091484,-0.945339,1.372266,-0.120000,0.970000,6,44,6.194800,7.988128,6.194800,7.988128,0.000000,35.531877,0.000000,64.000000,0.000000,0.000000,42.247288,65.986874,149.967112,191.397640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548552,1.470222,0.221747,0.018017,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.084613,mpc,0,-126.340000,54.885000,-5.735002,-4.638668,-5.400000,-5.395000,-0.335002,0.756332,1.494245,6.251434,0.457422,6.251434,1.494245,-0.110000,0.740000,16,-1,16.192886,-44.493338,16.192886,-44.493338,0.000000,43.013343,0.000000,64.000000,0.000000,0.000000,40.432305,53.068454,144.285793,173.294243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558063,1.521763,0.216527,0.022122,0.501100,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.094614,mpc,0,-126.340000,54.885000,-5.686014,-4.751602,-5.380000,-5.315000,-0.306014,0.563398,1.982162,8.081122,0.579401,8.081122,1.982162,-0.090000,0.380000,20,-45,20.065686,-44.725289,20.065686,-44.725289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.658366,36.705446,135.896595,163.688622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556265,1.645190,0.207613,0.023639,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.104614,mpc,0,-126.340000,54.885000,-5.630341,-4.861834,-5.350000,-5.285000,-0.280341,0.423166,2.897006,2.104141,0.457422,2.104141,2.897006,-0.020000,0.020000,10,0,10.129560,23.861172,10.129560,23.861172,0.000000,-23.586461,0.000000,64.000000,0.000000,0.000000,44.525976,25.273919,139.175268,157.719069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555614,1.510893,0.212166,0.025553,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.114613,mpc,0,-126.340000,54.885000,-5.568262,-4.969305,-5.300000,-5.335000,-0.268262,0.365695,4.848673,-9.544873,-0.091484,-9.544873,4.848673,0.040000,-0.040000,-12,45,-12.407887,112.450000,-12.407887,112.450000,0.000000,-67.175289,0.000000,64.000000,0.000000,0.000000,50.785738,18.333285,149.312000,164.774173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556401,1.513240,0.250534,0.017941,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.124618,mpc,0,-126.340000,54.885000,-5.500016,-5.074051,-5.240000,-5.485000,-0.260016,0.410949,6.678361,-19.852116,-0.213464,-19.852116,6.678361,0.000000,0.060000,-21,90,-20.825686,112.450000,-20.825686,112.450000,0.000000,-22.175289,0.000000,64.000000,0.000000,0.000000,54.680036,18.420001,149.270707,160.710556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620496,1.683354,0.239118,0.025832,0.505332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.134613,mpc,0,-126.340000,54.885000,-5.426035,-5.175864,-5.180000,-5.725000,-0.246035,0.549136,7.044299,-26.865920,0.884349,-26.865920,7.044299,-0.060000,0.460000,-13,112,-12.793780,112.450000,-12.793780,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.472187,25.373383,139.535739,161.716040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554711,1.498338,0.229613,0.020318,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.144612,mpc,0,-126.340000,54.885000,-5.346539,-5.274876,-5.110000,-5.985000,-0.236539,0.710124,6.617372,-26.499982,0.030495,-26.499982,6.617372,-0.100000,0.800000,0,112,-0.363825,112.450000,-0.363825,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.397111,35.544815,141.662289,172.402441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551333,1.450209,0.256894,0.018152,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.154613,mpc,0,-126.340000,54.885000,-5.261887,-5.371042,-5.050000,-6.215000,-0.211887,0.843958,5.641538,-20.218053,0.457422,-20.218053,5.641538,-0.100000,0.980000,15,112,14.919826,112.450000,14.919826,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.122940,46.426755,149.590991,185.384426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550940,1.632453,0.313542,0.022001,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.164616,mpc,0,-126.340000,54.885000,-5.172452,-5.464336,-4.990000,-6.355000,-0.182452,0.890664,4.726694,-11.069613,0.091484,-11.069613,4.726694,-0.100000,1.050000,32,104,32.111620,104.056866,32.111620,104.056866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.202064,54.135458,155.191929,193.392408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563222,1.701789,0.402990,0.030516,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.174613,mpc,0,-126.340000,54.885000,-5.078664,-5.554708,-4.940000,-6.415000,-0.138664,0.860292,3.872840,-1.860183,0.518412,-1.860183,3.872840,0.010000,1.050000,36,59,36.344295,27.866672,36.344295,27.866672,0.000000,31.190195,0.000000,64.000000,0.000000,0.000000,8.240692,55.945069,159.638793,194.635591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553171,1.618294,0.257167,0.024276,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.184615,mpc,0,-126.340000,54.885000,-4.980834,-5.642241,-4.880000,-6.385000,-0.100834,0.742759,5.214611,6.495393,1.006328,6.495393,5.214611,0.170000,0.840000,14,14,13.670796,-32.629409,13.670796,-32.629409,0.000000,46.686276,0.000000,64.000000,0.000000,0.000000,0.935755,49.745228,158.023890,182.840538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565861,1.594181,0.211884,0.027734,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.194617,mpc,0,-126.340000,54.885000,-4.879393,-5.726923,-4.820000,-6.295000,-0.059393,0.568077,7.471226,10.276748,1.067318,10.276748,7.471226,0.260000,0.500000,-11,-31,-10.730874,-49.248999,-10.730874,-49.248999,0.000000,18.305865,0.000000,64.000000,0.000000,0.000000,-1.583958,34.608539,151.851234,171.353299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579006,1.756657,0.231486,0.032720,0.501041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.204619,mpc,0,-126.340000,54.885000,-4.774775,-5.808758,-4.730000,-6.225000,-0.044775,0.416242,9.361904,5.275601,1.006328,5.275601,9.361904,0.120000,0.120000,-8,12,-8.065819,12.008828,-8.065819,12.008828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.131547,19.748083,144.634479,166.793179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577684,1.745796,0.211803,0.030572,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.214616,mpc,0,-126.340000,54.885000,-4.667455,-5.887744,-4.630000,-6.235000,-0.037455,0.347256,9.605862,-4.482736,0.396432,-4.482736,9.605862,0.030000,0.040000,1,57,0.557167,97.220606,0.557167,97.220606,0.000000,-40.211779,0.000000,64.000000,0.000000,0.000000,-6.056214,7.509664,137.907035,167.247504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582505,1.536163,0.240673,0.023234,0.505887,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.224614,mpc,0,-126.340000,54.885000,-4.557800,-5.963968,-4.530000,-6.345000,-0.027800,0.381032,9.605862,-14.789979,0.579401,-14.789979,9.605862,-0.030000,0.180000,7,102,7.438124,112.450000,7.438124,112.450000,0.000000,-10.441172,0.000000,64.000000,0.000000,0.000000,-12.976259,4.294063,126.916646,158.126805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570904,1.746816,0.319978,0.067590,0.500983,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.234619,mpc,0,-126.340000,54.885000,-4.446207,-6.037503,-4.440000,-6.515000,-0.006207,0.477497,8.203101,-20.157064,1.189297,-20.157064,8.203101,-0.020000,0.580000,19,112,18.667181,112.450000,18.667181,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.278234,8.058085,126.647383,156.442411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576988,1.891178,0.312092,0.037395,0.501103,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008330,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.244619,mpc,0,-126.340000,54.885000,-4.333244,-6.108318,-4.350000,-6.685000,0.016756,0.576682,7.776174,-17.168573,1.189297,-17.168573,7.776174,0.040000,0.870000,17,112,16.746627,112.450000,16.746627,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.072183,15.513857,132.597430,167.058170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574912,1.753099,0.401684,0.030520,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008272,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.254657,mpc,0,-126.340000,54.885000,-4.218873,-6.176765,-4.270000,-6.815000,0.051127,0.638235,8.142112,-9.117946,0.884349,-9.117946,8.142112,0.110000,1.040000,9,85,8.944281,84.764259,8.944281,84.764259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.084103,21.018635,132.873291,165.644289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557943,1.748570,0.421408,0.028026,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008266,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.264643,mpc,0,-126.340000,54.885000,-4.104603,-6.242283,-4.180000,-6.855000,0.075397,0.612717,7.898153,-0.091484,0.640391,-0.091484,7.898153,0.100000,0.950000,16,40,16.327452,17.356027,16.327452,17.356027,0.000000,22.408232,0.000000,64.000000,0.000000,0.000000,-42.309473,21.182733,122.317361,151.172659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566365,1.753060,0.249452,0.036758,0.502962,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.274615,mpc,0,-126.340000,54.885000,-3.990462,-6.305216,-4.100000,-6.815000,0.109538,0.509784,8.203101,7.715185,1.067318,7.715185,8.203101,0.100000,0.710000,19,-5,18.999419,-34.721243,18.999419,-34.721243,0.000000,29.485503,0.000000,64.000000,0.000000,0.000000,-47.688884,14.269748,109.350295,138.540739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561363,1.481361,0.218411,0.023094,0.500837,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.284613,mpc,0,-126.340000,54.885000,-3.876446,-6.365890,-4.000000,-6.735000,0.123554,0.369110,8.203101,7.715185,1.433256,7.715185,8.264091,0.140000,0.340000,14,-15,14.304927,-14.661635,14.304927,-14.661635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.216757,4.834879,106.688281,135.021828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.676353,1.737431,0.251805,0.042343,0.500816,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010221,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.294872,mpc,0,-126.340000,54.885000,-3.760398,-6.425696,-3.900000,-6.705000,0.139602,0.279304,9.300914,1.250287,0.762370,1.250287,9.300914,0.130000,0.090000,3,30,3.338960,53.798123,3.338960,53.798123,0.000000,-23.459758,0.000000,64.000000,0.000000,0.000000,-52.992739,-4.968602,110.732782,140.698452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551881,1.473146,0.206691,0.030254,0.500378,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.304939,mpc,0,-126.340000,54.885000,-3.647916,-6.482060,-3.800000,-6.755000,0.152084,0.272940,10.703675,-8.508050,0.823360,-8.508050,10.703675,0.060000,0.140000,-5,75,-5.329419,112.450000,-5.329419,112.450000,0.000000,-37.111635,0.000000,64.000000,0.000000,0.000000,-53.273138,-11.970704,108.082262,141.289556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586668,1.535137,0.253565,0.031752,0.500713,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.315318,mpc,0,-126.340000,54.885000,-3.533899,-6.537851,-3.680000,-6.885000,0.146101,0.347149,10.215758,-15.887791,0.457422,-15.887791,10.215758,0.040000,0.400000,-5,112,-5.381064,112.450000,-5.381064,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.168078,-13.199760,101.583153,134.868079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571321,1.486889,0.272017,0.021783,0.500684,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.324932,mpc,0,-126.340000,54.885000,-3.430484,-6.587520,-3.580000,-7.035000,0.149516,0.447480,9.910810,-16.375708,1.006328,-16.375708,9.910810,-0.030000,0.750000,2,112,1.773729,112.450000,1.773729,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.891055,-11.636738,106.089457,140.173625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607696,1.492881,0.416549,0.021936,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.334946,mpc,0,-126.340000,54.885000,-3.325481,-6.637278,-3.490000,-7.145000,0.164519,0.507722,8.569039,-9.788831,1.128308,-9.788831,8.569039,-0.010000,0.970000,10,98,9.780918,97.861676,9.780918,97.861676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.343017,-8.000628,116.477804,145.600550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606843,1.507937,0.356865,0.023997,0.500611,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.344936,mpc,0,-126.340000,54.885000,-3.223914,-6.685006,-3.410000,-7.185000,0.186086,0.499994,6.983309,-0.030495,1.311276,-0.030495,6.983309,-0.010000,0.990000,25,53,24.683774,16.225561,24.683774,16.225561,0.000000,36.636115,0.000000,64.000000,0.000000,0.000000,-69.679859,-5.727934,116.452853,143.560830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560854,1.551749,0.279184,0.029108,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.354963,mpc,0,-126.340000,54.885000,-3.125601,-6.731091,-3.340000,-7.135000,0.214399,0.403909,6.495393,9.117946,1.067318,9.117946,6.495393,0.080000,0.760000,19,8,19.473005,-47.770513,19.473005,-47.770513,0.000000,55.632189,0.000000,64.000000,0.000000,0.000000,-73.387435,-7.656822,107.934991,134.800344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579819,1.452645,0.215862,0.016665,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.364932,mpc,0,-126.340000,54.885000,-3.031888,-6.775200,-3.270000,-7.035000,0.238112,0.259800,6.556382,12.289405,1.189297,12.289405,6.556382,0.170000,0.400000,6,-37,5.906201,-55.644986,5.906201,-55.644986,0.000000,18.506662,0.000000,64.000000,0.000000,0.000000,-72.672344,-13.847679,101.141409,128.963344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537411,1.592275,0.247631,0.017839,0.503571,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.374935,mpc,0,-126.340000,54.885000,-2.942319,-6.817841,-3.190000,-6.955000,0.247681,0.137159,7.959143,7.166278,1.311276,7.166278,7.959143,0.170000,0.080000,-13,2,-12.657043,2.475127,-12.657043,2.475127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.251968,-18.374746,108.808528,131.359462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606520,1.540413,0.211712,0.020690,0.501094,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.384934,mpc,0,-126.340000,54.885000,-2.857647,-6.858950,-3.110000,-6.945000,0.252353,0.086050,7.349247,-3.262944,0.945339,-3.262944,7.349247,0.030000,0.010000,1,47,0.840928,92.620928,0.840928,92.620928,0.000000,-45.145800,0.000000,64.000000,0.000000,0.000000,-64.308947,-22.397529,111.655954,143.196199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547700,1.451986,0.198226,0.016962,0.500739,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.394933,mpc,0,-126.340000,54.885000,-2.778223,-6.898646,-3.030000,-7.035000,0.251777,0.136354,7.532216,-13.631176,0.457422,-13.631176,7.532216,-0.010000,0.120000,-4,92,-4.149105,112.450000,-4.149105,112.450000,0.000000,-19.974873,0.000000,64.000000,0.000000,0.000000,-67.664238,-19.868285,107.203309,140.616207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549381,1.436223,0.226341,0.015659,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.404933,mpc,0,-126.340000,54.885000,-2.704408,-6.937037,-2.960000,-7.195000,0.255592,0.257963,7.227268,-19.547167,0.640391,-19.547167,7.227268,-0.010000,0.510000,-10,112,-10.408420,112.450000,-10.408420,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.258610,-12.948874,116.670726,143.597704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551471,1.618174,0.267425,0.023377,0.512075,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.414937,mpc,0,-126.340000,54.885000,-2.636555,-6.974227,-2.890000,-7.355000,0.253445,0.380773,6.190445,-16.375708,0.762370,-16.375708,6.190445,-0.030000,0.830000,-7,112,-7.016954,112.450000,-7.016954,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.509548,-4.636132,125.811469,149.465586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608674,1.604452,0.351846,0.018047,0.500886,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.424934,mpc,0,-126.340000,54.885000,-2.575066,-7.010281,-2.820000,-7.465000,0.244934,0.454719,5.336590,-8.142112,0.213464,-8.142112,5.336590,-0.040000,1.010000,-4,84,-4.113230,84.460648,-4.113230,84.460648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.006660,2.143126,134.085738,156.978938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548327,1.468821,0.378621,0.017261,0.500842,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.434935,mpc,0,-126.340000,54.885000,-2.520190,-7.045340,-2.780000,-7.485000,0.259810,0.439660,3.811850,2.592058,0.518412,2.592058,3.811850,-0.050000,0.950000,8,39,8.193746,-0.006046,8.193746,-0.006046,0.000000,39.466694,0.000000,64.000000,0.000000,0.000000,-85.837575,4.723988,133.668859,158.236470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553911,1.542152,0.212618,0.021737,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.444930,mpc,0,-126.340000,54.885000,-2.472287,-7.079462,-2.740000,-7.405000,0.267713,0.325538,2.957996,10.215758,0.640391,10.215758,2.957996,-0.030000,0.690000,10,-6,10.017297,-51.159189,10.017297,-51.159189,0.000000,45.619837,0.000000,64.000000,0.000000,0.000000,-86.508125,0.279710,120.649071,148.258984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.616561,1.450171,0.196219,0.015597,0.500235,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.454934,mpc,0,-126.340000,54.885000,-2.431567,-7.112796,-2.710000,-7.295000,0.278433,0.182204,2.165131,12.533363,1.006328,12.533363,2.165131,0.010000,0.290000,7,-49,6.694534,-48.908169,6.694534,-48.908169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.565424,-8.185387,104.527413,139.405560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544622,1.489214,0.208431,0.025551,0.500842,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.464932,mpc,0,-126.340000,54.885000,-2.398351,-7.145387,-2.680000,-7.205000,0.281649,0.059613,1.799193,5.702528,0.213464,5.702528,1.799193,0.020000,0.010000,-1,-4,-0.929471,19.088431,-0.929471,19.088431,0.000000,-22.996600,0.000000,64.000000,0.000000,0.000000,-75.095807,-13.754639,108.954907,140.612940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551370,1.585211,0.244380,0.026456,0.500604,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.474935,mpc,0,-126.340000,54.885000,-2.372848,-7.177354,-2.660000,-7.225000,0.287152,0.047646,2.165131,-5.214611,0.335443,-5.214611,2.165131,0.020000,-0.020000,-16,41,-15.839048,112.447654,-15.839048,112.447654,0.000000,-71.355823,0.000000,64.000000,0.000000,0.000000,-68.748199,-18.853534,116.093272,154.577964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625822,1.478593,0.293327,0.022103,0.500535,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.484937,mpc,0,-126.340000,54.885000,-2.355291,-7.208766,-2.630000,-7.325000,0.274709,0.116234,2.104141,-15.582843,0.152474,-15.582843,2.104141,-0.020000,0.020000,-23,86,-22.580086,112.450000,-22.580086,112.450000,0.000000,-26.358169,0.000000,64.000000,0.000000,0.000000,-63.674869,-17.262864,116.621523,153.839708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552747,1.474715,0.297398,0.019543,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.494969,mpc,0,-126.340000,54.885000,-2.345853,-7.239801,-2.620000,-7.525000,0.274147,0.285199,1.006328,-22.779616,-0.213464,-22.779616,1.006328,-0.060000,0.380000,-18,112,-18.454032,112.450000,-18.454032,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.328951,-9.536751,122.612995,154.093157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547250,1.523225,0.253451,0.016164,0.501480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.504932,mpc,0,-126.340000,54.885000,-2.344749,-7.270237,-2.610000,-7.735000,0.265251,0.464763,0.274453,-21.681804,-0.701380,-21.681804,0.274453,-0.070000,0.780000,-22,112,-22.338379,112.450000,-22.338379,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.831271,0.618150,137.932746,163.069363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604071,1.720283,0.323049,0.036358,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.514937,mpc,0,-126.340000,54.885000,-2.352078,-7.300483,-2.610000,-7.895000,0.257922,0.594517,-1.921172,-12.472374,-0.091484,-12.472374,-1.921172,-0.120000,0.980000,-5,112,-5.427214,112.450000,-5.427214,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.143522,9.510729,146.293432,174.617408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597226,1.695625,0.456934,0.039201,0.501204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008303,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.524950,mpc,0,-126.340000,54.885000,-2.367998,-7.330504,-2.630000,-7.945000,0.262002,0.614496,-3.994819,-1.555235,-0.640391,-1.555235,-3.994819,-0.130000,1.060000,10,67,9.822965,44.293445,9.822965,44.293445,0.000000,23.156555,0.000000,64.000000,0.000000,0.000000,-78.410684,12.172655,149.638069,181.216569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.619490,1.615249,0.409303,0.027631,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.534936,mpc,0,-126.340000,54.885000,-2.392524,-7.360259,-2.670000,-7.885000,0.277476,0.524741,-4.909663,10.398727,-0.396432,10.398727,-4.909663,-0.090000,0.910000,11,22,10.590222,-50.604097,10.590222,-50.604097,0.000000,73.054097,0.000000,64.000000,0.000000,0.000000,-80.643967,6.774644,140.836745,178.601527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.365064,1.905280,0.307587,0.039034,0.501064,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.544934,mpc,0,-126.340000,54.885000,-2.425802,-7.389924,-2.710000,-7.735000,0.284198,0.345076,-5.641538,17.290552,-0.152474,17.290552,-5.641538,-0.060000,0.600000,8,-23,8.189902,-97.942769,8.189902,-97.942769,0.000000,75.392769,0.000000,64.000000,0.000000,0.000000,-78.049342,-6.975502,122.174813,172.875396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606010,1.710094,0.254488,0.029101,0.501926,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.554938,mpc,0,-126.340000,54.885000,-2.467878,-7.419530,-2.760000,-7.575000,0.292122,0.155470,-4.909663,16.863625,-0.396432,16.863625,-4.909663,-0.040000,0.190000,-8,-68,-7.872006,-77.403062,-7.872006,-77.403062,0.000000,9.853062,0.000000,64.000000,0.000000,0.000000,-70.882873,-20.416563,120.791384,165.168656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.622711,1.838619,0.268406,0.039083,0.501220,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008282,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.564939,mpc,0,-126.340000,54.885000,-2.518744,-7.449103,-2.790000,-7.455000,0.271256,0.005897,-3.811850,7.593205,-0.457422,7.593205,-3.811850,-0.030000,-0.020000,-33,-23,-32.546931,0.821790,-32.546931,0.821790,0.000000,-23.371790,0.000000,64.000000,0.000000,0.000000,-60.731989,-28.504282,132.065303,169.620315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585978,1.673966,0.264907,0.022872,0.500522,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.574930,mpc,0,-126.340000,54.885000,-2.578333,-7.478655,-2.820000,-7.455000,0.241667,-0.023655,-2.775027,-4.482736,-0.579401,-4.482736,-2.775027,-0.070000,-0.120000,-53,22,-52.772872,108.049896,-52.772872,108.049896,0.000000,-85.599896,0.000000,64.000000,0.000000,0.000000,-49.970061,-33.282897,135.673848,179.152135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.613926,2.809974,0.282288,0.045364,0.631779,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009394,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.584935,mpc,0,-126.340000,54.885000,-2.646762,-7.508293,-2.850000,-7.575000,0.203238,0.066707,-2.165131,-17.351542,-0.945339,-17.351542,-2.165131,-0.160000,-0.070000,-62,67,-61.606332,112.450000,-61.606332,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-43.290283,-29.821589,131.593640,171.875596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597082,1.635992,0.282364,0.025894,0.500976,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.594935,mpc,0,-126.340000,54.885000,-2.723851,-7.537986,-2.880000,-7.805000,0.156149,0.267014,-3.201954,-28.390660,-1.006328,-28.390660,-3.201954,-0.380000,0.040000,-17,112,-5.208017,112.450000,-5.208017,112.450000,-11.398315,0.000000,0.000000,64.000000,0.000000,0.000000,-41.879138,-17.611107,125.783931,159.129017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597781,1.818683,0.318306,0.033598,0.758983,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.008538,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.604935,mpc,0,-126.340000,54.885000,-2.809565,-7.567774,-2.920000,-8.115000,0.110435,0.547226,-6.800341,-32.233005,-1.860183,-32.233005,-6.800341,-0.400000,0.560000,7,112,6.809498,112.450000,6.809498,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.396188,-1.762978,142.600821,173.903216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.638921,1.605442,0.339568,0.024691,0.502077,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.614932,mpc,0,-126.340000,54.885000,-2.903757,-7.597658,-3.000000,-8.395000,0.096243,0.797342,-8.934977,-26.743941,-2.287110,-26.743941,-8.934977,-0.210000,0.900000,-31,112,-31.461376,112.450000,-31.461376,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.132037,15.465053,149.765517,187.786720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565591,1.598244,0.331817,0.031704,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.624931,mpc,0,-126.340000,54.885000,-3.006329,-7.627654,-3.080000,-8.595000,0.073671,0.967346,-9.117946,-17.351542,-1.738204,-17.351542,-9.117946,-0.180000,1.030000,-46,112,-46.466416,112.450000,-46.466416,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.868305,27.273925,143.573615,182.834184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604487,1.453364,0.374416,0.020891,0.500398,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.634933,mpc,0,-126.340000,54.885000,-3.117162,-7.657771,-3.180000,-8.685000,0.062838,1.027229,-10.459717,-4.482736,-1.860183,-4.482736,-10.459717,-0.310000,1.070000,-24,106,-24.386165,105.554926,-24.386165,105.554926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.493379,29.842381,149.650125,185.500035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543860,1.499957,0.414110,0.016433,0.500674,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.644932,mpc,0,-126.340000,54.885000,-3.236014,-7.687983,-3.280000,-8.655000,0.043986,0.967017,-12.533363,7.288257,-1.921172,7.288257,-12.533363,-0.350000,1.060000,-5,61,-4.976176,4.326172,-4.976176,4.326172,0.000000,56.228754,0.000000,64.000000,0.000000,0.000000,-46.984322,20.875457,151.026577,196.723051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547719,1.463225,0.301910,0.073126,0.500637,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.654933,mpc,0,-126.340000,54.885000,-3.362720,-7.718284,-3.410000,-8.515000,0.047280,0.796716,-13.753155,17.900448,-1.677214,17.900448,-13.753155,-0.250000,0.870000,-9,16,-8.834036,-83.523220,-8.834036,-83.523220,0.000000,99.078146,0.000000,64.000000,0.000000,0.000000,-45.705547,4.100569,133.731969,189.004847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559862,1.585305,0.269564,0.025242,0.500968,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.664935,mpc,0,-126.340000,54.885000,-3.497050,-7.748649,-3.550000,-8.295000,0.052950,0.546351,-14.972947,23.023575,-1.494245,23.023575,-14.972947,-0.200000,0.530000,-9,-29,-8.573899,-106.049992,-8.573899,-106.049992,0.000000,76.604917,0.000000,64.000000,0.000000,0.000000,-38.468808,-14.311710,126.407560,180.586245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555805,1.448715,0.206720,0.016308,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.674935,mpc,0,-126.340000,54.885000,-3.638744,-7.779045,-3.690000,-8.075000,0.051256,0.295955,-15.643833,19.974095,-1.677214,19.974095,-15.643833,-0.160000,0.130000,-14,-74,-14.415919,-84.423508,-14.415919,-84.423508,0.000000,9.978434,0.000000,64.000000,0.000000,0.000000,-30.425203,-27.899609,129.651480,176.776269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553573,1.449458,0.235698,0.019785,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.684930,mpc,0,-126.340000,54.885000,-3.787458,-7.809419,-3.840000,-7.925000,0.052542,0.115581,-14.789979,10.093779,-2.043152,10.093779,-14.789979,-0.170000,-0.040000,-30,-29,-29.660776,-7.435890,-29.660776,-7.435890,0.000000,-22.009184,0.000000,64.000000,0.000000,0.000000,-22.387031,-35.407912,142.622883,182.845113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554356,1.635528,0.270305,0.022981,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.694934,mpc,0,-126.340000,54.885000,-3.943128,-7.839772,-3.990000,-7.895000,0.046872,0.055228,-14.667999,-2.714037,-2.104141,-2.714037,-14.667999,-0.120000,-0.200000,-48,16,-48.381230,108.805256,-48.381230,108.805256,0.000000,-93.250331,0.000000,64.000000,0.000000,0.000000,-13.503341,-38.692589,150.130854,192.579475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609274,1.786121,0.267952,0.032968,0.500749,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.704931,mpc,0,-126.340000,54.885000,-4.105220,-7.870008,-4.130000,-8.005000,0.024780,0.134992,-14.850968,-18.632323,-2.897006,-18.632323,-14.850968,-0.230000,-0.090000,-43,61,-42.890695,112.450000,-42.890695,112.450000,0.000000,-51.895074,0.000000,64.000000,0.000000,0.000000,-6.152332,-31.576926,149.427900,184.487232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560425,1.637323,0.254068,0.028696,0.500556,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.716117,mpc,0,-126.340000,54.885000,-4.293920,-7.903652,-4.320000,-8.285000,0.026080,0.381348,-17.229563,-30.952223,-3.933829,-30.952223,-17.229563,-0.420000,0.030000,2,106,58.544155,112.450000,58.544155,112.450000,-56.434851,-6.895074,0.000000,64.000000,0.000000,0.000000,-3.699447,-14.501582,142.959846,178.281438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588246,1.643717,0.281781,0.022832,0.500582,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.724931,mpc,0,-126.340000,54.885000,-4.447762,-7.929965,-4.480000,-8.565000,0.032238,0.635035,-19.364199,-34.916547,-3.628881,-34.916547,-19.364199,-0.330000,0.450000,47,112,59.295396,112.450000,59.295396,112.450000,-12.186091,0.000000,0.000000,64.000000,0.000000,0.000000,-6.197206,6.121593,143.642192,190.008116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550773,1.459355,0.269230,0.019078,0.500337,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.734938,mpc,0,-126.340000,54.885000,-4.627612,-7.959566,-4.680000,-8.885000,0.052388,0.925434,-19.120240,-31.196182,-4.116798,-31.196182,-19.120240,-0.100000,0.850000,2,112,-18.915315,112.450000,-18.915315,112.450000,21.024620,0.000000,0.000000,64.000000,0.000000,0.000000,-9.175164,25.461770,142.968137,191.830949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556779,1.553481,0.336965,0.019780,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.744964,mpc,0,-126.340000,54.885000,-4.812960,-7.988852,-4.870000,-9.135000,0.057040,1.146148,-18.876282,-22.840606,-4.177788,-22.840606,-18.876282,-0.050000,0.970000,-43,112,-49.634337,112.450000,-49.634337,112.450000,6.743641,0.000000,0.000000,64.000000,0.000000,0.000000,-6.222475,39.073504,148.820469,189.111111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609651,1.626605,0.354289,0.021980,0.500415,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.754936,mpc,0,-126.340000,54.885000,-5.002085,-8.017537,-5.050000,-9.295000,0.047915,1.277463,-17.046594,-11.008623,-2.165131,-11.008623,-17.046594,-0.100000,1.080000,-66,112,-65.770938,112.450000,-65.770938,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.703496,44.178643,144.347971,178.125957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556195,2.082502,0.467059,0.061583,0.509254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.764934,mpc,0,-126.340000,54.885000,-5.196073,-8.045760,-5.220000,-9.345000,0.023927,1.299240,-17.046594,-11.008623,-2.592058,0.762370,-16.070760,-0.210000,1.110000,-58,112,-58.477645,112.450000,-58.477645,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.380274,45.355692,143.040511,179.113989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562433,1.657485,0.397343,0.038098,0.500789,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.774936,mpc,0,-126.340000,54.885000,-5.394124,-8.073367,-5.380000,-9.265000,-0.014124,1.191633,-16.985604,11.984457,-2.714037,11.984457,-16.985604,-0.440000,1.110000,-28,67,-27.887910,-11.602647,-27.887910,-11.602647,0.000000,79.052647,0.000000,64.000000,0.000000,0.000000,-2.764177,31.018689,141.732215,198.553866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566526,1.494321,0.383146,0.026106,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.784935,mpc,0,-126.340000,54.885000,-5.595681,-8.100236,-5.560000,-9.075000,-0.035681,0.974764,-20.096074,22.291700,-2.957996,22.291700,-20.096074,-0.430000,0.940000,-1,22,-0.819876,-101.803900,-0.819876,-101.803900,0.000000,124.253900,0.000000,64.000000,0.000000,0.000000,-6.215987,9.729036,125.951036,186.922235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568165,1.473675,0.251032,0.021352,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.794969,mpc,0,-126.340000,54.885000,-5.801120,-8.126367,-5.770000,-8.815000,-0.031120,0.688633,-21.925762,26.438993,-3.018985,26.438993,-21.925762,-0.270000,0.600000,-3,-23,-3.399546,-106.050000,-3.399546,-106.050000,0.000000,83.500000,0.000000,64.000000,0.000000,0.000000,-6.770346,-9.131383,118.448708,171.554354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553853,1.440491,0.218984,0.016097,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.804961,mpc,0,-126.340000,54.885000,-6.008449,-8.151454,-5.970000,-8.565000,-0.038449,0.413546,-20.827949,24.548315,-2.409089,24.548315,-20.827949,-0.180000,0.200000,-26,-68,-26.376609,-106.050000,-26.376609,-106.050000,0.000000,38.500000,0.000000,64.000000,0.000000,0.000000,-2.373426,-23.829008,126.953219,173.704552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612378,1.459459,0.253545,0.021161,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.814932,mpc,0,-126.340000,54.885000,-6.217632,-8.175445,-6.160000,-8.365000,-0.057632,0.189555,-19.059251,15.948781,-2.287110,15.948781,-19.059251,-0.170000,-0.020000,-49,-40,-49.428487,-39.960791,-49.428487,-39.960791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.687666,-32.799328,144.094992,185.077274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557281,1.583903,0.251805,0.022741,0.502236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.824966,mpc,0,-126.340000,54.885000,-6.430009,-8.198423,-6.340000,-8.275000,-0.090009,0.076577,-17.534511,1.677214,-3.079975,1.677214,-17.534511,-0.300000,-0.170000,-55,5,-55.280121,82.677398,-55.280121,82.677398,0.000000,-77.638189,0.000000,64.000000,0.000000,0.000000,16.109786,-36.918831,149.878699,194.221469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614538,1.560166,0.237180,0.027231,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.834934,mpc,0,-126.340000,54.885000,-6.642433,-8.219977,-6.530000,-8.345000,-0.112433,0.125023,-18.632323,-12.350394,-3.018985,-12.350394,-18.632323,-0.430000,-0.130000,-35,50,-34.829554,112.450000,-34.829554,112.450000,0.000000,-62.410791,0.000000,64.000000,0.000000,0.000000,23.299753,-32.713400,149.494255,189.736645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618185,1.710270,0.265701,0.026223,0.503895,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.844932,mpc,0,-126.340000,54.885000,-6.856530,-8.240205,-6.720000,-8.545000,-0.136530,0.304795,-19.791126,-25.158211,-3.750861,-25.158211,-19.791126,-0.460000,-0.010000,10,95,19.795373,112.450000,19.795373,112.450000,-9.624927,-17.410791,0.000000,64.000000,0.000000,0.000000,25.168523,-17.313958,144.206123,181.327255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558385,1.616950,0.309949,0.025908,0.500796,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.854963,mpc,0,-126.340000,54.885000,-7.071898,-8.258973,-6.920000,-8.845000,-0.151898,0.586027,-20.462012,-33.940714,-4.360757,-33.940714,-20.462012,-0.270000,0.350000,44,112,44.057585,112.450000,44.057585,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.929025,3.859927,141.682666,187.968681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559438,1.538027,0.284656,0.019266,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.864935,mpc,0,-126.340000,54.885000,-7.286129,-8.275994,-7.120000,-9.175000,-0.166129,0.899006,-18.998261,-33.391807,-4.238777,-33.391807,-18.998261,-0.110000,0.760000,-1,112,-20.717307,112.450000,-20.717307,112.450000,19.774892,0.000000,0.000000,64.000000,0.000000,0.000000,15.293480,23.586910,139.398803,187.235519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558493,1.520363,0.340033,0.022702,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.874931,mpc,0,-126.340000,54.885000,-7.500629,-8.291297,-7.290000,-9.455000,-0.210629,1.163703,-16.802635,-27.414826,-3.201954,-27.414826,-16.802635,-0.060000,0.980000,-46,112,-70.000000,112.450000,-70.000000,112.450000,24.057585,0.000000,0.000000,64.000000,0.000000,0.000000,13.474616,38.243055,142.619707,184.716099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551193,1.463641,0.374395,0.018432,0.500851,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.884934,mpc,0,-126.340000,54.885000,-7.714553,-8.304719,-7.450000,-9.645000,-0.264553,1.340281,-14.667999,-17.473521,-3.323933,-17.473521,-14.667999,-0.100000,1.050000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.048304,46.409981,139.473451,179.174846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557349,1.515776,0.324567,0.026397,0.500725,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.894973,mpc,0,-126.340000,54.885000,-7.928112,-8.316163,-7.580000,-9.735000,-0.348112,1.418837,-12.228415,-5.946486,-2.592058,-5.946486,-12.228415,-0.140000,1.090000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.350058,48.474736,141.716044,183.239281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568046,1.578719,0.500853,0.027468,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.904947,mpc,0,-126.340000,54.885000,-8.138779,-8.325398,-7.700000,-9.705000,-0.438779,1.379602,-12.167426,6.312424,-2.043152,6.312424,-12.167426,-0.530000,1.100000,-70,74,-70.000000,74.252325,-70.000000,74.252325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.890798,40.006578,145.529322,192.043212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.640428,1.613122,0.585070,0.025006,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008374,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.914933,mpc,0,-126.340000,54.885000,-8.347764,-8.332390,-7.840000,-9.565000,-0.507764,1.232610,-16.070760,15.826802,-2.409089,15.826802,-16.070760,-0.650000,0.960000,-52,29,-51.512741,-3.484736,-51.512741,-3.484736,0.000000,32.737061,0.000000,64.000000,0.000000,0.000000,3.240116,23.848803,139.827452,195.274351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578211,1.714956,0.692742,0.040797,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008540,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.924939,mpc,0,-126.340000,54.885000,-8.554839,-8.337009,-8.030000,-9.355000,-0.524839,1.017991,-20.157064,22.901596,-2.165131,22.901596,-20.157064,-0.660000,0.670000,-9,-16,-9.290116,-54.324349,-9.290116,-54.324349,0.000000,38.576674,0.000000,64.000000,0.000000,0.000000,1.578426,5.747579,128.396003,186.409942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.791725,1.752688,0.252847,0.033192,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008341,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.934934,mpc,0,-126.340000,54.885000,-8.758977,-8.339119,-8.230000,-9.135000,-0.528977,0.795881,-22.840606,22.962585,-3.506902,22.962585,-22.840606,-0.480000,0.280000,-3,-40,-3.041613,-39.636603,-3.041613,-39.636603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.354997,-7.757150,119.026708,170.723988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560747,1.616269,0.232674,0.020043,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.945001,mpc,0,-126.340000,54.885000,-8.961470,-8.338594,-8.460000,-8.955000,-0.501470,0.616406,-22.840606,13.570186,-3.994819,13.570186,-22.840606,-0.230000,0.040000,-32,5,-31.552718,43.456220,-31.552718,43.456220,0.000000,-38.092824,0.000000,64.000000,0.000000,0.000000,6.111219,-17.520180,132.381344,179.951609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576022,1.727413,0.239221,0.029785,0.500418,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.954936,mpc,0,-126.340000,54.885000,-9.157872,-8.335354,-8.670000,-8.875000,-0.487872,0.539646,-21.376856,3.018985,-3.872840,3.018985,-21.376856,-0.270000,0.010000,-39,50,-39.202980,112.450000,-39.202980,112.450000,0.000000,-62.086603,0.000000,64.000000,0.000000,0.000000,17.333875,-24.005160,139.187106,185.783312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557963,1.627182,0.267759,0.026192,0.500678,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.964940,mpc,0,-126.340000,54.885000,-9.351869,-8.329247,-8.870000,-8.915000,-0.481869,0.585753,-21.254876,-8.325081,-3.689871,-8.325081,-21.254876,-0.320000,0.080000,-31,95,-31.323576,112.450000,-31.323576,112.450000,0.000000,-17.086603,0.000000,64.000000,0.000000,0.000000,26.579446,-21.057741,139.258444,175.720415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603119,1.765095,0.260668,0.030814,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.974939,mpc,0,-126.340000,54.885000,-9.541672,-8.320182,-9.080000,-9.045000,-0.461672,0.724818,-20.766960,-16.558677,-3.567892,-16.558677,-20.766960,-0.270000,0.500000,-36,112,-35.668072,112.450000,-35.668072,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.131999,-9.233229,136.543068,166.039545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581006,1.731728,0.315501,0.048468,0.500637,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008189,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.984947,mpc,0,-126.340000,54.885000,-9.727180,-8.308043,-9.290000,-9.205000,-0.437180,0.896957,-20.462012,-16.680656,-3.994819,-16.680656,-20.462012,-0.350000,0.830000,-25,112,-25.208156,112.450000,-25.208156,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.986035,5.752090,132.689702,166.831848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578672,1.466753,0.319190,0.040239,0.500413,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.994933,mpc,0,-126.340000,54.885000,-9.907565,-8.292772,-9.500000,-9.305000,-0.407565,1.012228,-21.925762,-10.398727,-3.872840,-10.398727,-21.925762,-0.290000,1.000000,-14,112,-13.654978,112.450000,-13.654978,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.387255,19.785491,131.303414,168.842255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550433,1.475300,0.274926,0.032358,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.004969,mpc,0,-126.340000,54.885000,-10.083844,-8.274193,-9.720000,-9.325000,-0.363844,1.050807,-21.864772,-0.701380,-4.482736,-0.701380,-21.864772,-0.260000,1.080000,-7,112,-6.940723,112.449994,-6.940723,112.449994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.949803,29.137226,129.377690,165.348858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.616826,1.565695,0.330074,0.022484,0.500958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.014964,mpc,0,-126.340000,54.885000,-10.254456,-8.252611,-9.940000,-9.265000,-0.314456,1.012389,-21.376856,9.910810,-3.567892,9.910810,-21.376856,-0.190000,1.100000,-7,67,-7.064423,41.958745,-7.064423,41.958745,0.000000,25.491249,0.000000,64.000000,0.000000,0.000000,42.768786,29.037948,128.060278,153.800064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551713,1.520987,0.397783,0.020986,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.024967,mpc,0,-126.340000,54.885000,-10.420079,-8.227893,-10.140000,-9.095000,-0.280079,0.867107,-20.218053,19.547167,-2.897006,19.547167,-20.218053,-0.140000,0.940000,-12,22,-11.717518,-35.338690,-11.717518,-35.338690,0.000000,57.788684,0.000000,64.000000,0.000000,0.000000,47.860274,19.083957,124.592283,146.499240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555549,1.595426,0.226452,0.023523,0.503707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.034969,mpc,0,-126.340000,54.885000,-10.580340,-8.199981,-10.340000,-8.845000,-0.240340,0.645019,-19.120240,24.548315,-1.860183,24.548315,-19.120240,-0.130000,0.600000,-11,-23,-11.386661,-65.339044,-11.386661,-65.339044,0.000000,42.789038,0.000000,64.000000,0.000000,0.000000,51.812693,5.120657,119.743403,145.579766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548597,1.632000,0.242712,0.020186,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.044973,mpc,0,-126.340000,54.885000,-10.735101,-8.168793,-10.510000,-8.625000,-0.225101,0.456207,-18.144407,22.474668,-2.348100,22.474668,-18.144407,-0.130000,0.210000,-13,-30,-12.789849,-29.661294,-12.789849,-29.661294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.553590,-5.590118,122.297737,146.364320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571434,1.491892,0.200910,0.028178,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.054935,mpc,0,-126.340000,54.885000,-10.883535,-8.134423,-10.680000,-8.465000,-0.203535,0.330577,-15.521854,12.777322,-2.104141,12.777322,-15.521854,-0.130000,0.030000,-31,15,-30.931191,56.856137,-30.931191,56.856137,0.000000,-41.517430,0.000000,64.000000,0.000000,0.000000,58.894170,-11.945905,131.358312,150.286581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554062,1.480274,0.194436,0.018213,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.064961,mpc,0,-126.340000,54.885000,-11.027051,-8.096434,-10.840000,-8.415000,-0.187051,0.318566,-14.241072,1.067318,-2.043152,1.067318,-14.241072,-0.180000,0.010000,-33,60,-33.011774,112.450000,-33.011774,112.450000,0.000000,-52.111294,0.000000,64.000000,0.000000,0.000000,64.025016,-14.056495,137.849193,157.119540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545178,1.652891,0.246689,0.024764,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.074967,mpc,0,-126.340000,54.885000,-11.164249,-8.055077,-10.950000,-8.465000,-0.214249,0.409923,-13.143259,-11.130602,-2.226120,-11.130602,-13.143259,-0.260000,0.180000,-26,105,-25.922906,112.450000,-25.922906,112.450000,0.000000,-7.111294,0.000000,64.000000,0.000000,0.000000,64.969632,-8.262004,136.391930,152.261357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564423,1.483158,0.265928,0.018832,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.084968,mpc,0,-126.340000,54.885000,-11.295255,-8.010253,-11.080000,-8.615000,-0.215255,0.604747,-12.899301,-16.619667,-1.921172,-16.619667,-12.899301,-0.290000,0.610000,-15,112,-15.310369,112.450000,-15.310369,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.291660,3.357234,134.758620,155.944390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553933,1.455693,0.255447,0.017714,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.094972,mpc,0,-126.340000,54.885000,-11.420068,-7.961892,-11.200000,-8.755000,-0.220068,0.793108,-12.533363,-14.119093,-2.409089,-14.119093,-12.533363,-0.260000,0.890000,-26,112,-26.350188,112.450000,-26.350188,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.136883,17.939618,136.323485,165.329636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554708,1.461802,0.332424,0.018267,0.502775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.104970,mpc,0,-126.340000,54.885000,-11.538487,-7.910016,-11.320000,-8.825000,-0.218487,0.914984,-11.801488,-6.007476,-2.470079,-6.007476,-11.801488,-0.240000,1.020000,-31,112,-30.924500,112.450000,-30.924500,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.832827,29.001474,133.886008,163.397773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556345,1.483694,0.266967,0.020256,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.114964,mpc,0,-126.340000,54.885000,-11.650492,-7.854593,-11.440000,-8.815000,-0.210492,0.960407,-11.801488,-6.007476,-1.799193,4.238777,-11.923467,-0.270000,1.080000,-21,112,-20.995733,112.450000,-20.995733,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.105843,37.240793,131.980574,163.050517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548827,1.631943,0.315170,0.023720,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.124975,mpc,0,-126.340000,54.885000,-11.756243,-7.795495,-11.540000,-8.705000,-0.216243,0.909505,-12.228415,13.875134,-1.372266,13.875134,-12.228415,-0.280000,1.090000,-4,67,-4.462147,36.209579,-4.462147,36.209579,0.000000,31.240421,0.000000,64.000000,0.000000,0.000000,43.654562,34.922360,139.304632,165.835753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565008,1.578385,0.376129,0.037915,0.501279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.134943,mpc,0,-126.340000,54.885000,-11.855095,-7.733091,-11.660000,-8.505000,-0.195095,0.771909,-11.740498,23.328523,-0.823360,23.328523,-11.740498,-0.200000,0.930000,-7,22,-6.709654,-38.610436,-6.709654,-38.610436,0.000000,61.060436,0.000000,64.000000,0.000000,0.000000,41.009368,22.596132,133.615971,164.937804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584241,1.462956,0.201117,0.018509,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.144935,mpc,0,-126.340000,54.885000,-11.947737,-7.666963,-11.760000,-8.235000,-0.187737,0.568037,-10.703675,28.268681,-0.701380,28.268681,-10.703675,-0.140000,0.580000,-15,-23,-14.507773,-65.414736,-14.507773,-65.414736,0.000000,42.864736,0.000000,64.000000,0.000000,0.000000,40.475632,5.904642,129.049319,162.022751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555132,1.462239,0.214372,0.018946,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.154968,mpc,0,-126.340000,54.885000,-12.034250,-7.596990,-11.850000,-7.965000,-0.184250,0.368010,-9.178935,25.524149,0.274453,25.524149,-9.178935,-0.140000,0.190000,-22,-25,-21.957647,-25.355326,-21.957647,-25.355326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.016953,-6.605128,131.326622,160.037350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560551,1.487961,0.201552,0.018644,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.164970,mpc,0,-126.340000,54.885000,-12.114027,-7.523688,-11.920000,-7.785000,-0.194027,0.261312,-7.105289,15.521854,-0.518412,15.521854,-7.105289,-0.180000,0.020000,-33,20,-33.223597,64.815577,-33.223597,64.815577,0.000000,-45.170903,0.000000,64.000000,0.000000,0.000000,46.223713,-14.576729,142.986555,168.230497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555008,1.501785,0.196881,0.021058,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.174966,mpc,0,-126.340000,54.885000,-12.187333,-7.446931,-11.980000,-7.705000,-0.207333,0.258069,-5.580549,3.201954,-1.006328,3.201954,-5.580549,-0.250000,0.020000,-37,65,-36.976549,112.450000,-36.976549,112.450000,0.000000,-47.805326,0.000000,64.000000,0.000000,0.000000,50.457799,-16.799126,145.076362,169.120913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559682,1.458532,0.241139,0.017889,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.184968,mpc,0,-126.340000,54.885000,-12.254308,-7.366665,-12.040000,-7.735000,-0.214308,0.368335,-5.641538,-8.447060,-1.067318,-8.447060,-5.641538,-0.310000,0.250000,-19,110,-19.100913,112.450000,-19.100913,112.450000,0.000000,-2.805326,0.000000,64.000000,0.000000,0.000000,51.295501,-10.324734,139.940587,158.856019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552612,1.447581,0.254467,0.016730,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.194964,mpc,0,-126.340000,54.885000,-12.314937,-7.283040,-12.090000,-7.845000,-0.224937,0.561960,-5.641538,-13.387218,-1.189297,-13.387218,-5.641538,-0.300000,0.680000,-14,112,-14.193587,112.450000,-14.193587,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.151745,2.100524,137.416112,160.662520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550790,1.482119,0.278002,0.019197,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.204964,mpc,0,-126.340000,54.885000,-12.369356,-7.196036,-12.140000,-7.945000,-0.229356,0.748964,-5.763517,-9.544873,-0.823360,-9.544873,-5.763517,-0.240000,0.940000,-26,112,-25.548235,112.450000,-25.548235,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.871011,16.384720,139.402676,169.335155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555112,1.461831,0.320978,0.017595,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.214970,mpc,0,-126.340000,54.885000,-12.417666,-7.105689,-12.190000,-7.985000,-0.227666,0.879311,-4.787684,-1.555235,-1.006328,-1.555235,-4.787684,-0.230000,1.040000,-31,112,-30.809216,112.450000,-30.809216,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.869062,26.879338,137.096381,167.333185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551005,1.561589,0.317614,0.021600,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.224968,mpc,0,-126.340000,54.885000,-12.459903,-7.012209,-12.230000,-7.925000,-0.229903,0.912791,-5.397580,8.142112,-0.457422,8.142112,-5.397580,-0.250000,1.080000,-16,112,-16.077983,112.449998,-16.077983,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.925589,30.065848,137.003093,164.457327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.647858,1.684599,0.344796,0.039502,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.234965,mpc,0,-126.340000,54.885000,-12.496217,-6.915633,-12.270000,-7.785000,-0.226217,0.869367,-5.092632,17.839459,-0.213464,17.839459,-5.092632,-0.220000,1.090000,-13,67,-13.142894,32.948929,-13.142894,32.948929,0.000000,34.501069,0.000000,64.000000,0.000000,0.000000,28.607932,22.832679,137.392734,170.208503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567335,1.472745,0.353716,0.020462,0.500752,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.244968,mpc,0,-126.340000,54.885000,-12.526762,-6.815972,-12.310000,-7.545000,-0.216762,0.729028,-4.299767,26.134045,0.213464,26.134045,-4.299767,-0.170000,0.910000,-17,22,-17.262646,-31.591746,-17.262646,-31.591746,0.000000,54.041744,0.000000,64.000000,0.000000,0.000000,26.242333,6.966658,133.286197,170.724538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555006,1.476516,0.212337,0.019544,0.500673,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.256296,mpc,0,-126.340000,54.885000,-12.554528,-6.699596,-12.350000,-7.215000,-0.204528,0.515404,-3.262944,29.915400,0.518412,29.915400,-3.262944,-0.180000,0.530000,-16,-23,-16.442683,-47.548071,-16.442683,-47.548071,0.000000,24.998069,0.000000,64.000000,0.000000,0.000000,24.710453,-9.394327,128.359701,167.598795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.631199,1.635607,0.223375,0.026946,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.264931,mpc,0,-126.340000,54.885000,-12.570953,-6.608474,-12.360000,-7.005000,-0.210953,0.396526,-2.165131,26.195034,0.457422,26.195034,-2.165131,-0.180000,0.220000,-23,0,-22.999797,-0.432240,-22.999797,-0.432240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.961918,-20.489732,129.983769,163.087122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580960,1.681218,0.723373,0.035718,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008534,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.274933,mpc,0,-126.340000,54.885000,-12.584998,-6.500433,-12.380000,-6.815000,-0.204998,0.314567,-0.762370,14.119093,-0.152474,14.119093,-0.762370,-0.190000,0.060000,-33,45,-32.900537,108.470238,-32.900537,108.470238,0.000000,-63.902477,0.000000,64.000000,0.000000,0.000000,29.119615,-27.394259,143.016692,172.459380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560785,1.636075,0.281824,0.027606,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.284960,mpc,0,-126.340000,54.885000,-12.593868,-6.389564,-12.370000,-6.755000,-0.223868,0.365436,-0.091484,-0.213464,-0.457422,-0.213464,-0.091484,-0.250000,0.180000,-31,90,-31.134609,112.450000,-31.134609,112.450000,0.000000,-22.882240,0.000000,64.000000,0.000000,0.000000,33.093226,-25.298718,141.755804,164.749571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.638995,1.814560,0.302596,0.037608,0.514969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008321,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.295360,mpc,0,-126.340000,54.885000,-12.597741,-6.272004,-12.370000,-6.805000,-0.227741,0.532996,0.640391,-9.910810,-0.152474,-9.910810,0.640391,-0.280000,0.540000,-19,112,-18.583828,112.450000,-18.583828,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.549963,-13.894073,136.094424,153.554996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.249255,1.792921,0.307292,0.034686,0.504301,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.304934,mpc,0,-126.340000,54.885000,-12.596680,-6.161607,-12.370000,-6.895000,-0.226680,0.733393,-0.457422,-11.191592,-0.274453,-11.191592,-0.457422,-0.280000,0.820000,-11,112,-10.949861,112.450000,-10.949861,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.954595,1.136054,132.245585,158.744619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559402,1.949628,0.382654,0.041842,0.501459,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008447,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.315430,mpc,0,-126.340000,54.885000,-12.590614,-6.038364,-12.370000,-6.985000,-0.220614,0.946636,-0.579401,-6.434403,0.091484,-6.434403,-0.579401,-0.210000,0.990000,-22,112,-22.405420,112.450000,-22.405420,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.921967,15.364498,130.702300,161.268214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.877517,1.853104,0.422859,0.042776,0.500962,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010712,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.326180,mpc,0,-126.340000,54.885000,-12.579300,-5.909903,-12.370000,-7.005000,-0.209300,1.095097,-0.213464,1.067318,-0.152474,1.067318,-0.213464,-0.170000,1.070000,-27,112,-26.982633,112.450000,-26.982633,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.948180,24.686942,129.436193,158.049474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565343,1.697119,0.458905,0.031350,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008263,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.336248,mpc,0,-126.340000,54.885000,-12.564230,-5.787735,-12.360000,-6.945000,-0.204230,1.157265,0.030495,8.873987,0.396432,8.873987,0.030495,-0.230000,1.080000,-16,112,-16.235797,112.450000,-16.235797,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.650744,26.796239,131.980482,158.081040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585696,1.568912,0.341924,0.026168,0.502538,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.346288,mpc,0,-126.340000,54.885000,-12.545093,-5.664308,-12.350000,-6.795000,-0.195093,1.130692,0.152474,16.985604,0.823360,16.985604,0.152474,-0.220000,1.080000,-11,86,-11.360794,85.859716,-11.360794,85.859716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.753278,20.381743,130.984985,162.351037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.595305,1.640866,0.419209,0.024189,0.500948,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.356238,mpc,0,-126.340000,54.885000,-12.522263,-5.540564,-12.340000,-6.615000,-0.182263,1.074436,0.091484,21.742793,0.762370,21.742793,0.091484,-0.180000,1.010000,-10,48,-9.704619,47.542556,-9.704619,47.542556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.363654,6.884397,125.141674,159.769653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564459,1.478989,0.217963,0.020493,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.366292,mpc,0,-126.340000,54.885000,-12.495481,-5.414283,-12.330000,-6.355000,-0.165481,0.940717,0.152474,25.158211,0.945339,25.158211,0.152474,-0.150000,0.740000,-8,30,-7.711811,30.437305,-7.711811,30.437305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.744669,-8.731885,115.947762,151.998423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.200480,1.531936,0.204560,0.031332,0.500384,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008478,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.376286,mpc,0,-126.340000,54.885000,-12.465353,-5.287718,-12.310000,-6.125000,-0.155353,0.837282,1.006328,23.023575,0.701380,23.023575,1.006328,-0.100000,0.520000,-18,58,-17.908385,57.784281,-17.908385,57.784281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.042142,-21.967853,105.640667,141.293464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565330,1.502937,0.203954,0.018771,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.386274,mpc,0,-126.340000,54.885000,-12.431938,-5.160386,-12.290000,-5.925000,-0.141938,0.764614,2.043152,17.290552,0.152474,17.290552,2.043152,-0.140000,0.490000,-20,102,-20.258889,102.279619,-20.258889,102.279619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.970971,-33.433738,97.953651,133.052455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557210,1.453603,0.215867,0.015993,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.396269,mpc,0,-126.340000,54.885000,-12.395376,-5.032314,-12.260000,-5.775000,-0.135376,0.742686,2.531068,12.289405,0.335443,12.289405,2.531068,-0.180000,0.710000,-18,112,-18.440154,112.450000,-18.440154,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.791947,-41.754530,92.223887,124.174751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550839,1.488234,0.290371,0.024739,0.500912,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.406279,mpc,0,-126.340000,54.885000,-12.355806,-4.903591,-12.230000,-5.635000,-0.125806,0.731409,1.982162,14.180083,1.189297,14.180083,1.982162,-0.180000,0.940000,-10,86,-10.256430,86.396683,-10.256430,86.396683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.416205,-47.252001,86.566000,115.424180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579420,1.589687,0.348393,0.023061,0.504033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.416274,mpc,0,-126.340000,54.885000,-12.313531,-4.774827,-12.200000,-5.465000,-0.113531,0.690173,0.945339,17.656490,1.006328,17.656490,0.945339,-0.130000,0.930000,-3,54,-2.746644,53.502192,-2.746644,53.502192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.122893,-49.334338,75.742263,98.901763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563271,1.480206,0.220775,0.020095,0.501573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.426281,mpc,0,-126.340000,54.885000,-12.268605,-4.645869,-12.180000,-5.275000,-0.088605,0.629131,1.372266,20.827949,0.701380,20.827949,1.372266,-0.120000,0.740000,-1,37,-1.472664,37.027733,-1.472664,37.027733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.515648,-48.627228,63.917767,81.031125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575443,1.883313,0.259993,0.044267,0.502994,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008281,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.436281,mpc,0,-126.340000,54.885000,-12.221279,-4.517171,-12.170000,-5.075000,-0.051279,0.557829,1.006328,19.730136,1.006328,19.730136,1.006328,-0.080000,0.530000,2,57,2.028814,57.110784,2.028814,57.110784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.344894,-46.568983,58.195153,70.367250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572668,1.511473,0.199521,0.024577,0.500863,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.446278,mpc,0,-126.340000,54.885000,-12.171697,-4.388898,-12.140000,-4.895000,-0.031697,0.506102,2.165131,15.765812,0.579401,15.765812,2.165131,-0.070000,0.520000,-7,86,-6.722443,85.663214,-6.722443,85.663214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.590314,-44.657126,53.077879,63.110027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566595,1.480426,0.218575,0.023624,0.505755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.456278,mpc,0,-126.340000,54.885000,-12.119987,-4.261195,-12.110000,-4.755000,-0.009987,0.493805,2.226120,12.167426,0.762370,12.167426,2.226120,-0.060000,0.650000,-7,103,-6.828903,102.534907,-6.828903,102.534907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.905789,-44.052582,49.030255,62.133333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564649,1.471503,0.224941,0.021876,0.501291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.466275,mpc,0,-126.340000,54.885000,-12.066316,-4.134336,-12.080000,-4.635000,0.013684,0.500664,2.348100,12.167426,0.945339,12.167426,2.348100,-0.070000,0.830000,-3,86,-3.206254,86.391578,-3.206254,86.391578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.763755,-44.008112,46.229210,61.084160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560037,1.474475,0.254174,0.021537,0.500541,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.476274,mpc,0,-126.340000,54.885000,-12.010793,-4.008471,-12.040000,-4.495000,0.029207,0.486529,2.592058,14.485031,0.335443,14.485031,2.592058,-0.060000,0.840000,-3,63,-2.670495,62.917380,-2.670495,62.917380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.661190,-42.592508,41.292197,51.570761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563589,1.601444,0.217208,0.022807,0.500642,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.486276,mpc,0,-126.340000,54.885000,-11.953546,-3.883820,-12.010000,-4.325000,0.056454,0.441180,2.714037,18.083417,0.579401,18.083417,2.714037,-0.060000,0.730000,2,37,1.720462,36.501192,1.720462,36.501192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.820733,-40.467005,36.614930,44.532060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556440,1.638854,0.196546,0.026495,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.496272,mpc,0,-126.340000,54.885000,-11.894736,-3.760692,-11.980000,-4.155000,0.085264,0.394308,2.531068,18.083417,0.457422,18.083417,2.531068,-0.050000,0.530000,7,47,6.739336,47.302044,6.739336,47.302044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.684665,-37.350596,39.964299,44.641988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558482,1.469058,0.195263,0.021935,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.506276,mpc,0,-126.340000,54.885000,-11.834393,-3.639137,-11.950000,-3.995000,0.115607,0.355863,3.018985,14.302062,0.884349,14.302062,3.018985,-0.040000,0.460000,5,80,4.551457,79.582705,4.551457,79.582705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.151827,-34.700376,41.152963,44.982580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564719,1.437354,0.193203,0.018755,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.516271,mpc,0,-126.340000,54.885000,-11.772708,-3.519554,-11.910000,-3.875000,0.137292,0.355446,2.714037,10.642686,0.579401,10.642686,2.714037,-0.030000,0.550000,8,101,7.647035,100.862992,7.647035,100.862992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.560422,-34.368092,41.822547,50.172309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541930,1.458593,0.213109,0.024083,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.526244,mpc,0,-126.340000,54.885000,-11.709858,-3.402309,-11.870000,-3.765000,0.160142,0.362691,3.140965,9.727842,0.579401,9.727842,3.140965,-0.010000,0.790000,4,86,4.121433,85.774464,4.121433,85.774464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.713102,-35.137653,43.024992,54.702424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573193,1.494821,0.256527,0.025725,0.505092,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.536283,mpc,0,-126.340000,54.885000,-11.645346,-3.286571,-11.840000,-3.645000,0.194654,0.358429,3.384923,12.411384,0.518412,12.411384,3.384923,0.010000,0.920000,4,48,4.260466,48.186615,4.260466,48.186615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.194836,-35.456158,37.477402,47.598629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580025,1.735459,0.255338,0.035490,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.546285,mpc,0,-126.340000,54.885000,-11.579905,-3.173761,-11.790000,-3.505000,0.210095,0.331239,3.262944,15.338885,0.823360,15.338885,3.262944,0.010000,0.690000,9,38,9.472602,38.174089,9.472602,38.174089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.167991,-34.365229,37.045153,43.739007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568016,1.483802,0.192450,0.021027,0.500409,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.556278,mpc,0,-126.340000,54.885000,-11.513395,-3.063716,-11.750000,-3.365000,0.236605,0.301284,3.689871,13.082270,1.189297,13.082270,3.689871,0.020000,0.500000,8,68,8.135746,67.826826,8.135746,67.826826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.799152,-32.631607,40.301450,44.442857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563027,1.485565,0.218285,0.020834,0.500379,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.566274,mpc,0,-126.340000,54.885000,-11.445782,-2.956501,-11.700000,-3.255000,0.254218,0.298499,5.031642,9.056956,0.457422,9.056956,5.031642,0.030000,0.630000,-4,87,-3.536672,86.966051,-3.536672,86.966051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.854707,-32.665068,39.832637,47.230014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554720,1.603345,0.220088,0.021306,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.576277,mpc,0,-126.340000,54.885000,-11.377066,-2.852268,-11.640000,-3.175000,0.262934,0.322732,6.251434,6.434403,0.152474,6.434403,6.251434,0.020000,0.710000,-12,101,-12.420812,101.102714,-12.420812,101.102714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.620952,-33.598767,35.069551,46.902604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556979,1.451890,0.235690,0.021701,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.586275,mpc,0,-126.340000,54.885000,-11.307336,-2.751309,-11.580000,-3.105000,0.272664,0.353691,6.007476,6.495393,0.884349,6.495393,6.007476,-0.010000,0.830000,-5,90,-4.959200,90.092621,-4.959200,90.092621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.432395,-35.053772,33.943450,48.798114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563624,1.515849,0.270164,0.021951,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.596279,mpc,0,-126.340000,54.885000,-11.236534,-2.653711,-11.520000,-3.025000,0.283466,0.371289,5.641538,9.422894,0.762370,9.422894,5.641538,-0.020000,0.880000,3,59,3.203228,59.303531,3.203228,59.303531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.105438,-35.675239,35.166495,46.903272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560037,1.478946,0.239336,0.022466,0.500421,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.606272,mpc,0,-126.340000,54.885000,-11.164754,-2.559776,-11.460000,-2.915000,0.295246,0.355224,6.129455,11.801488,0.701380,11.801488,6.129455,-0.030000,0.740000,4,46,4.413742,45.942411,4.413742,45.942411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.028201,-34.551727,37.163495,43.861946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554925,1.486238,0.195822,0.021578,0.502423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.616276,mpc,0,-126.340000,54.885000,-11.091830,-2.469474,-11.390000,-2.795000,0.298170,0.325526,6.129455,10.886644,0.457422,10.886644,6.129455,-0.020000,0.580000,5,61,5.087646,60.911671,5.087646,60.911671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.918877,-33.308492,36.237039,43.318247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566578,1.457574,0.193745,0.019573,0.500332,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.626273,mpc,0,-126.340000,54.885000,-11.017858,-2.383117,-11.320000,-2.715000,0.302142,0.331883,6.373413,6.068465,0.640391,6.068465,6.373413,-0.020000,0.570000,3,99,3.432583,98.797760,3.432583,98.797760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.909704,-32.570774,37.192629,45.055082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554440,1.772456,0.289056,0.047030,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.636277,mpc,0,-126.340000,54.885000,-10.942683,-2.300720,-11.250000,-2.675000,0.307317,0.374280,7.227268,2.653048,0.335443,2.653048,7.227268,-0.030000,0.740000,-2,112,-2.079187,112.450000,-2.079187,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.144797,-33.729253,40.459706,54.329173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.058294,1.753172,0.408006,0.029168,0.503815,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.646273,mpc,0,-126.340000,54.885000,-10.866379,-2.222556,-11.170000,-2.635000,0.303621,0.412444,7.898153,3.384923,0.701380,3.384923,7.898153,-0.020000,0.930000,-8,90,-8.168244,89.970182,-8.168244,89.970182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.360698,-35.324626,39.270306,55.206567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561701,1.690667,0.377088,0.030290,0.502162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.656355,mpc,0,-126.340000,54.885000,-10.788135,-2.148052,-11.080000,-2.575000,0.291865,0.426948,8.264091,6.556382,0.823360,6.556382,8.264091,-0.030000,0.930000,-8,60,-8.437734,60.052683,-8.437734,60.052683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.994650,-36.184413,35.744541,47.939121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597512,1.801171,0.270113,0.035313,0.501283,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008217,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.666278,mpc,0,-126.340000,54.885000,-10.709808,-2.079102,-11.000000,-2.505000,0.290192,0.425898,7.471226,9.117946,0.579401,9.117946,7.471226,-0.050000,0.790000,4,46,4.029916,46.267628,4.029916,46.267628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.804262,-35.868763,34.498388,42.318146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578952,1.660867,0.218976,0.028945,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.676274,mpc,0,-126.340000,54.885000,-10.629485,-2.014129,-10.910000,-2.425000,0.280515,0.410871,8.264091,7.532216,0.152474,7.532216,8.264091,-0.060000,0.600000,0,70,0.399839,70.140721,0.399839,70.140721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.706786,-34.231759,37.724887,42.876677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.051041,1.801547,0.254843,0.035483,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.686279,mpc,0,-126.340000,54.885000,-10.547583,-1.953715,-10.820000,-2.375000,0.272417,0.421285,8.203101,3.323933,0.640391,3.323933,8.203101,-0.050000,0.580000,0,104,-0.360424,104.336220,-0.360424,104.336220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.083669,-34.122593,35.110535,45.670275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573011,1.697466,0.253229,0.029282,0.502745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.696279,mpc,0,-126.340000,54.885000,-10.464101,-1.898022,-10.740000,-2.365000,0.275899,0.466978,7.837164,-0.945339,0.640391,-0.945339,7.837164,0.020000,0.770000,-5,112,-5.345246,112.450000,-5.345246,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.852081,-35.161318,38.505629,53.198240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573894,1.721738,0.322858,0.026376,0.500695,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.706276,mpc,0,-126.340000,54.885000,-10.378933,-1.847122,-10.650000,-2.365000,0.271067,0.517878,7.532216,-0.213464,0.457422,-0.213464,7.532216,-0.030000,0.940000,5,103,5.420736,102.938774,5.420736,102.938774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.268363,-36.193100,37.492798,51.602257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562599,1.639774,0.349605,0.022030,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.716275,mpc,0,-126.340000,54.885000,-10.291912,-1.801050,-10.570000,-2.345000,0.278088,0.543950,7.715185,3.628881,0.335443,3.628881,7.715185,0.020000,0.990000,3,64,2.531031,64.389242,2.531031,64.389242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.295453,-36.266952,39.847391,50.739485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562511,1.478179,0.235982,0.021401,0.504397,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.726275,mpc,0,-126.340000,54.885000,-10.202935,-1.759872,-10.480000,-2.285000,0.277065,0.525128,7.410237,7.105289,0.335443,7.105289,7.410237,0.010000,0.830000,11,42,10.596232,42.428060,10.596232,42.428060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.067704,-35.747243,37.930172,46.552613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558394,1.574887,0.206741,0.021324,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.736275,mpc,0,-126.340000,54.885000,-10.111857,-1.723626,-10.400000,-2.225000,0.288143,0.501374,6.922320,5.885497,0.274453,5.885497,6.922320,-0.010000,0.610000,22,65,21.971580,64.795678,21.971580,64.795678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.383374,-34.340623,40.394997,48.133853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557208,1.453795,0.204460,0.018814,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.746276,mpc,0,-126.340000,54.885000,-10.018560,-1.692353,-10.330000,-2.195000,0.311440,0.502647,7.044299,0.518412,-0.030495,0.518412,7.044299,0.070000,0.580000,15,108,14.790063,108.177469,14.790063,108.177469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.632078,-33.308842,44.133805,52.631382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569484,1.547605,0.242331,0.021462,0.500885,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.756272,mpc,0,-126.340000,54.885000,-9.922965,-1.666087,-10.250000,-2.215000,0.327035,0.548913,8.142112,-2.836017,0.579401,-2.836017,8.142112,0.120000,0.770000,2,112,1.612744,112.449995,1.612744,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.428117,-34.492627,43.127879,56.383411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557764,1.428651,0.345846,0.020610,0.500529,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.766272,mpc,0,-126.340000,54.885000,-9.824831,-1.644811,-10.150000,-2.225000,0.325169,0.580189,9.544873,-1.982162,0.274453,-1.982162,9.544873,0.070000,0.960000,-2,94,-1.664405,94.405723,-1.664405,94.405723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.834690,-35.508447,36.045373,50.467576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571758,1.647474,0.367279,0.031853,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.776279,mpc,0,-126.340000,54.885000,-9.723995,-1.628529,-10.050000,-2.225000,0.326005,0.596471,9.849821,1.006328,0.518412,1.006328,9.849821,0.030000,0.930000,5,69,5.435091,68.901840,5.435091,68.901840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.411996,-35.851631,33.495670,45.028940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564917,1.498299,0.243417,0.024805,0.500520,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.786276,mpc,0,-126.340000,54.885000,-9.620490,-1.617250,-9.950000,-2.195000,0.329510,0.577750,9.910810,4.177788,0.457422,4.177788,9.910810,0.000000,0.800000,15,47,14.659566,47.440478,14.659566,47.440478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.748880,-34.987569,33.737171,41.707919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560660,1.430667,0.214185,0.017337,0.500380,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.796273,mpc,0,-126.340000,54.885000,-9.514054,-1.610931,-9.840000,-2.165000,0.325946,0.554069,10.825654,2.836017,0.457422,2.836017,10.825654,0.030000,0.640000,7,65,6.942346,65.215937,6.942346,65.215937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.845693,-32.954165,37.033762,41.601514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550378,1.496137,0.208350,0.022655,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.806277,mpc,0,-126.340000,54.885000,-9.404488,-1.609536,-9.720000,-2.165000,0.315512,0.555464,11.801488,-0.579401,0.335443,-0.579401,11.801488,0.060000,0.560000,-4,97,-3.660862,97.143596,-3.660862,97.143596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.238688,-32.564800,33.995246,41.352178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566624,1.491717,0.249769,0.022032,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.816275,mpc,0,-126.340000,54.885000,-9.291779,-1.613018,-9.590000,-2.185000,0.298221,0.571982,12.655342,-4.726694,0.701380,-4.726694,12.655342,0.020000,0.700000,-5,112,-5.491206,112.450000,-5.491206,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.260871,-33.183659,32.852675,45.406492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558785,1.560785,0.250191,0.022230,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.826274,mpc,0,-126.340000,54.885000,-9.175705,-1.621317,-9.450000,-2.235000,0.274295,0.613683,13.814145,-4.177788,0.640391,-4.177788,13.814145,-0.020000,0.890000,-9,96,-8.503509,95.814306,-8.503509,95.814306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.513735,-34.160217,34.647844,48.941692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550078,1.421751,0.323382,0.016204,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.836273,mpc,0,-126.340000,54.885000,-9.056152,-1.634361,-9.310000,-2.255000,0.253848,0.620639,13.448207,-0.640391,0.579401,-0.640391,13.448207,-0.030000,0.930000,0,59,-0.474291,59.062687,-0.474291,59.062687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.443536,-34.654408,32.512710,44.458932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562856,1.444668,0.244443,0.018592,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.846271,mpc,0,-126.340000,54.885000,-8.932997,-1.652063,-9.180000,-2.245000,0.247003,0.592937,13.021280,2.226120,0.701380,2.226120,13.021280,-0.050000,0.760000,12,43,11.604282,42.833659,11.604282,42.833659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.950204,-33.267096,34.899029,41.139063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546762,1.465107,0.200430,0.022876,0.501258,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.856277,mpc,0,-126.340000,54.885000,-8.805982,-1.674354,-9.040000,-2.235000,0.234018,0.560646,13.448207,0.945339,0.091484,0.945339,13.448207,-0.020000,0.610000,8,59,8.221358,59.253403,8.221358,59.253403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.760568,-30.806730,37.317321,41.234494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570568,1.464440,0.209863,0.021518,0.500614,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.866280,mpc,0,-126.340000,54.885000,-8.675149,-1.701100,-8.860000,-2.255000,0.184851,0.553900,13.448207,0.945339,0.091484,-4.116798,14.363051,0.000000,0.510000,6,65,6.061980,64.981473,6.061980,64.981473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.046293,-30.301601,32.922169,40.409738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535467,2.279646,0.238117,0.039994,0.500723,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.008605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.876239,mpc,0,-126.340000,54.885000,-8.540910,-1.732054,-8.740000,-2.305000,0.199090,0.572946,15.094927,-6.922320,0.884349,-6.922320,15.094927,0.020000,0.560000,-7,110,-7.438804,112.450000,-7.438804,112.450000,0.000000,-2.468527,0.000000,64.000000,0.000000,0.000000,-34.690815,-29.066396,34.302174,39.817725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577731,1.463261,0.217325,0.018324,0.500353,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.886239,mpc,0,-126.340000,54.885000,-8.402046,-1.767343,-8.590000,-2.385000,0.187954,0.617657,15.460864,-9.056956,0.457422,-9.056956,15.460864,-0.020000,0.780000,-3,112,-3.439032,112.450000,-3.439032,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.216279,-30.036734,36.101383,49.558349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546312,1.428163,0.304413,0.014800,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.896272,mpc,0,-126.340000,54.885000,-8.258495,-1.806855,-8.440000,-2.455000,0.181505,0.648145,15.765812,-6.129455,0.701380,-6.129455,15.765812,-0.040000,1.050000,2,75,1.617602,74.561219,1.617602,74.561219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.163390,-30.870962,39.345718,51.940590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548020,1.510320,0.318370,0.022071,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.906276,mpc,0,-126.340000,54.885000,-8.111075,-1.850194,-8.280000,-2.495000,0.168925,0.644806,15.643833,-0.579401,0.884349,-0.579401,15.643833,-0.030000,0.930000,8,35,7.780887,34.788931,7.780887,34.788931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.071217,-30.034843,38.438495,46.124640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541843,1.473599,0.194029,0.020463,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.916270,mpc,0,-126.340000,54.885000,-7.959433,-1.897265,-8.120000,-2.475000,0.160567,0.577735,15.399875,2.348100,0.762370,2.348100,15.399875,-0.020000,0.630000,15,27,15.060171,27.046901,15.060171,27.046901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.649968,-28.097531,44.026760,48.459525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553159,1.564723,0.197509,0.025283,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.926241,mpc,0,-126.340000,54.885000,-7.803716,-1.947825,-7.960000,-2.485000,0.156284,0.537175,15.094927,-0.884349,0.518412,-0.884349,15.094927,0.030000,0.370000,16,70,15.970937,70.342090,15.970937,70.342090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.574861,-25.280788,49.717173,52.247262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554011,1.479853,0.204693,0.020626,0.507001,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.936276,mpc,0,-126.340000,54.885000,-7.642485,-2.002159,-7.790000,-2.525000,0.147515,0.522841,16.558677,-6.373413,0.701380,-6.373413,16.558677,0.060000,0.510000,2,101,1.867543,100.509434,1.867543,100.509434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.798371,-24.193383,49.534931,55.227431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562992,1.457453,0.225580,0.016826,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.946271,mpc,0,-126.340000,54.885000,-7.477332,-2.059537,-7.610000,-2.605000,0.132668,0.545463,17.961438,-8.386070,0.518412,-8.386070,17.961438,0.050000,0.710000,-7,100,-6.989951,99.798663,-6.989951,99.798663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.227176,-25.183783,46.442250,56.674548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553672,1.478540,0.263673,0.016618,0.500890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.956272,mpc,0,-126.340000,54.885000,-7.307514,-2.120003,-7.420000,-2.665000,0.112486,0.544997,18.754303,-5.641538,0.640391,-5.641538,18.754303,-0.010000,0.870000,-3,60,-2.578107,60.368076,-2.578107,60.368076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.954343,-26.521271,41.071225,51.994714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556304,1.459771,0.248506,0.016805,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.966272,mpc,0,-126.340000,54.885000,-7.133084,-2.183334,-7.230000,-2.695000,0.096916,0.511666,18.144407,-0.884349,1.067318,-0.884349,18.144407,-0.030000,0.780000,11,23,11.180692,22.610992,11.180692,22.610992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.883229,-26.032840,38.611981,43.648829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549180,1.606480,0.208451,0.020772,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.976243,mpc,0,-126.340000,54.885000,-6.954585,-2.249116,-7.040000,-2.705000,0.085415,0.455884,18.510344,-0.152474,1.006328,-0.152474,18.510344,-0.030000,0.490000,14,34,13.854305,34.112909,13.854305,34.112909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.997753,-23.224147,45.916433,49.582419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568513,1.654077,0.263944,0.036600,0.532384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.986292,mpc,0,-126.340000,54.885000,-6.770065,-2.317864,-6.840000,-2.735000,0.069935,0.417136,19.303209,-3.811850,0.518412,-3.811850,19.303209,0.030000,0.380000,2,69,2.208713,69.317814,2.208713,69.317814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.067702,-21.303038,47.513634,49.402237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584929,1.516791,0.199173,0.022913,0.504094,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.996274,mpc,0,-126.340000,54.885000,-6.582162,-2.388382,-6.640000,-2.795000,0.057838,0.406618,20.827949,-8.812998,0.823360,-8.812998,20.827949,0.000000,0.480000,-6,100,-5.676829,100.373976,-5.676829,100.373976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.321790,-20.914812,48.069459,54.484145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556902,3.029082,0.290236,0.042533,0.501185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009433,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.006246,mpc,0,-126.340000,54.885000,-6.389937,-2.460806,-6.420000,-2.885000,0.030063,0.424194,20.888939,-9.910810,1.616224,-9.910810,20.888939,0.010000,0.690000,-6,92,-6.302360,92.239589,-6.302360,92.239589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.118836,-21.377571,47.401746,57.357689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583970,1.734116,0.290945,0.030631,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.016318,mpc,0,-126.340000,54.885000,-6.191233,-2.535739,-6.220000,-2.965000,0.028767,0.429261,20.583991,-6.678361,1.555235,-6.678361,20.583991,-0.040000,0.810000,8,54,8.385487,54.028513,8.385487,54.028513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.501557,-21.663078,46.018597,54.074246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578832,1.956412,0.283322,0.045848,0.502480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008379,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.026288,mpc,0,-126.340000,54.885000,-5.990136,-2.611428,-6.000000,-3.005000,0.009864,0.393572,19.364199,-1.372266,1.433256,-1.372266,19.364199,-0.030000,0.710000,24,14,23.567734,13.884029,23.567734,13.884029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.449922,-19.547347,46.984982,49.054040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.539545,2.563676,0.245558,0.040502,0.518705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.036240,mpc,0,-126.340000,54.885000,-5.785067,-2.688263,-5.820000,-3.005000,0.034933,0.316737,19.547167,-0.274453,0.762370,-0.274453,19.547167,0.010000,0.490000,25,15,25.459175,15.177938,25.459175,15.177938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.832082,-16.426205,54.118382,60.935711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.583590,1.861663,0.246465,0.036833,0.501046,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009242,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.046282,mpc,0,-126.340000,54.885000,-5.573898,-2.766831,-5.610000,-3.035000,0.036102,0.268169,20.401022,-4.116798,1.128308,-4.116798,20.401022,0.190000,0.260000,-1,60,-1.263148,62.637851,-1.263148,62.637851,0.000000,-2.459913,0.000000,64.000000,0.000000,0.000000,-17.430327,-13.866416,63.612626,65.789831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576745,2.278836,0.254478,0.036744,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.056308,mpc,0,-126.340000,54.885000,-5.358883,-2.846080,-5.400000,-3.115000,0.041117,0.268920,21.437845,-9.910810,1.494245,-9.910810,21.437845,0.120000,0.320000,0,105,-0.049464,106.920826,-0.049464,106.920826,0.000000,-1.742887,0.000000,64.000000,0.000000,0.000000,-9.757925,-13.465401,65.223052,68.012514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571373,1.722613,0.242343,0.030967,0.501023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.066309,mpc,0,-126.340000,54.885000,-5.140423,-2.925667,-5.170000,-3.225000,0.029577,0.299333,22.657637,-12.411384,1.555235,-12.411384,22.657637,0.030000,0.640000,3,103,2.666708,103.391022,2.666708,103.391022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.391434,-13.236191,64.348221,72.090649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569699,1.669311,0.340239,0.028506,0.502665,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.076319,mpc,0,-126.340000,54.885000,-4.917880,-3.005627,-4.940000,-3.315000,0.022120,0.309373,22.657637,-7.715185,1.067318,-7.715185,22.657637,0.000000,0.940000,11,58,10.913449,38.799728,10.913449,38.799728,0.000000,19.591295,0.000000,64.000000,0.000000,0.000000,-8.548016,-12.799477,63.920023,71.124552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562250,1.510664,0.266077,0.022139,0.500642,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.086326,mpc,0,-126.340000,54.885000,-4.691733,-3.085593,-4.710000,-3.355000,0.018267,0.269407,21.376856,-1.067318,1.616224,-1.067318,21.376856,0.040000,0.770000,23,13,23.271013,-5.282796,23.271013,-5.282796,0.000000,18.673819,0.000000,64.000000,0.000000,0.000000,-11.883497,-10.856634,65.397910,66.440278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555996,1.742219,0.202090,0.034116,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.096288,mpc,0,-126.340000,54.885000,-4.463117,-3.164984,-4.490000,-3.365000,0.026883,0.200016,20.827949,1.311276,1.006328,1.311276,20.827949,0.110000,0.430000,25,-2,25.481663,-1.555618,25.481663,-1.555618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.040103,-8.348372,69.527642,74.844010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.537372,1.753965,0.252202,0.041259,1.439584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010038,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.106359,mpc,0,-126.340000,54.885000,-4.228630,-3.244780,-4.270000,-3.375000,0.041370,0.130220,21.559824,-2.165131,0.945339,-2.165131,21.559824,0.150000,0.190000,18,43,18.060910,42.512512,18.060910,42.512512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.496182,-6.020536,80.634707,84.707787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574651,1.705063,0.230904,0.031131,0.500898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.116426,mpc,0,-126.340000,54.885000,-3.991124,-3.323800,-4.040000,-3.435000,0.048876,0.111200,22.596648,-9.727842,0.945339,-9.727842,22.596648,0.150000,0.230000,10,88,9.723764,102.458765,9.723764,102.458765,0.000000,-14.946253,0.000000,64.000000,0.000000,0.000000,-8.318867,-3.732308,84.111307,83.668636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568858,1.506101,0.230352,0.024562,0.504942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.126420,mpc,0,-126.340000,54.885000,-3.752453,-3.401272,-3.810000,-3.555000,0.057547,0.153728,23.084564,-13.326228,1.799193,-13.326228,23.084564,0.120000,0.530000,10,112,10.490063,112.319190,10.490063,112.319190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.980889,-1.809135,81.382494,83.467243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553795,1.579416,0.276338,0.021691,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.136421,mpc,0,-126.340000,54.885000,-3.510989,-3.477569,-3.570000,-3.675000,0.059011,0.197431,22.901596,-11.313571,1.433256,-11.313571,22.901596,0.090000,0.830000,19,76,18.534199,75.649403,18.534199,75.649403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.595012,-0.690317,80.069844,84.685034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554795,1.451595,0.313800,0.018126,0.502054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.146420,mpc,0,-126.340000,54.885000,-3.267216,-3.552370,-3.350000,-3.745000,0.082784,0.192630,22.291700,-4.421746,1.677214,-4.421746,22.291700,0.120000,0.830000,27,31,26.936341,18.999011,26.936341,18.999011,0.000000,11.650392,0.000000,64.000000,0.000000,0.000000,-9.344024,3.200414,83.866267,86.597754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553049,1.458616,0.216028,0.018181,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.156423,mpc,0,-126.340000,54.885000,-3.021227,-3.625482,-3.120000,-3.755000,0.098773,0.129518,22.291700,0.823360,1.311276,0.823360,22.291700,0.230000,0.580000,19,-7,18.757290,-7.153253,18.757290,-7.153253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.984562,6.994637,83.758742,88.593732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564191,1.560441,0.204408,0.029670,0.502480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.166421,mpc,0,-126.340000,54.885000,-2.773528,-3.696598,-2.890000,-3.765000,0.116472,0.068402,23.389512,-0.457422,1.311276,-0.457422,23.389512,0.220000,0.240000,13,29,13.451080,29.054654,13.451080,29.054654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.882609,9.639052,96.069136,100.401295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557396,1.477103,0.209603,0.020371,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.176450,mpc,0,-126.340000,54.885000,-2.523567,-3.765712,-2.650000,-3.805000,0.126433,0.039288,24.365346,-7.044299,1.311276,-7.044299,24.365346,0.160000,0.200000,12,74,12.393572,88.343679,12.393572,88.343679,0.000000,-14.289024,0.000000,64.000000,0.000000,0.000000,-7.365471,12.595122,93.142600,96.417656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547781,1.442048,0.227747,0.017877,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.186419,mpc,0,-126.340000,54.885000,-2.273870,-3.831990,-2.400000,-3.895000,0.126130,0.063010,25.951076,-11.984457,1.677214,-11.984457,25.951076,0.140000,0.410000,0,112,-0.143892,112.450000,-0.143892,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.678479,15.343118,89.032215,95.350230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551672,1.433300,0.238612,0.017311,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.196448,mpc,0,-126.340000,54.885000,-2.021769,-3.895995,-2.130000,-4.005000,0.108231,0.109005,25.768107,-11.496540,1.677214,-11.496540,25.768107,0.090000,0.760000,5,90,5.382025,90.115769,5.382025,90.115769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.287701,15.660942,86.891394,93.110172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553048,1.612304,0.367675,0.055143,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.206467,mpc,0,-126.340000,54.885000,-1.769367,-3.957031,-1.870000,-4.075000,0.100633,0.117969,25.402169,-4.482736,2.043152,-4.482736,25.402169,0.050000,0.860000,16,45,15.559051,26.566654,15.559051,26.566654,0.000000,18.549116,0.000000,64.000000,0.000000,0.000000,-13.141687,18.467518,88.056607,97.415024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580696,1.646794,0.213028,0.020043,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.216451,mpc,0,-126.340000,54.885000,-1.517625,-4.014751,-1.610000,-4.105000,0.092375,0.090249,24.243367,1.921172,1.738204,1.921172,24.243367,0.090000,0.700000,22,0,22.459565,-12.602786,22.459565,-12.602786,0.000000,12.718555,0.000000,64.000000,0.000000,0.000000,-20.823133,21.665760,83.604744,96.374340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576194,1.472919,0.195705,0.026417,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.226454,mpc,0,-126.340000,54.885000,-1.265508,-4.069270,-1.350000,-4.085000,0.084492,0.015730,25.280190,3.384923,1.799193,3.384923,25.280190,0.150000,0.340000,6,2,6.055835,2.384706,6.055835,2.384706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.872429,23.638460,84.435903,100.237079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543036,1.427931,0.159739,0.019423,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.236450,mpc,0,-126.340000,54.885000,-1.014054,-4.120232,-1.090000,-4.085000,0.075946,-0.035232,26.317013,-2.226120,1.982162,-2.226120,26.317013,0.140000,0.140000,-6,47,-5.801684,65.524289,-5.801684,65.524289,0.000000,-18.139583,0.000000,64.000000,0.000000,0.000000,-26.038529,25.572084,95.913093,109.861875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547628,1.447886,0.189664,0.016996,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.246449,mpc,0,-126.340000,54.885000,-0.763353,-4.167497,-0.820000,-4.155000,0.056647,-0.012497,27.231857,-10.093779,1.860183,-10.093779,27.231857,0.070000,0.250000,-11,92,-11.327185,112.450000,-11.327185,112.450000,0.000000,-20.065294,0.000000,64.000000,0.000000,0.000000,-24.474975,28.933145,92.240045,108.403670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547320,1.459109,0.228130,0.018339,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.256449,mpc,0,-126.340000,54.885000,-0.513830,-4.210865,-0.540000,-4.275000,0.026170,0.064135,27.292847,-13.692166,2.348100,-13.692166,27.292847,0.030000,0.520000,-13,112,-13.229785,112.450000,-13.229785,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.024752,31.588026,94.653859,113.475213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547315,1.440210,0.212403,0.017770,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.266448,mpc,0,-126.340000,54.885000,-0.265930,-4.250145,-0.270000,-4.385000,0.004070,0.134855,26.438993,-10.764665,2.165131,-10.764665,26.438993,0.000000,0.810000,-6,108,-6.213402,107.938028,-6.213402,107.938028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.322179,34.091265,98.161636,121.022107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547352,1.460390,0.283429,0.016368,0.500408,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.276446,mpc,0,-126.340000,54.885000,-0.019980,-4.285174,-0.010000,-4.445000,-0.009980,0.159826,24.365346,-2.592058,2.470079,-2.592058,24.365346,-0.010000,0.930000,12,63,12.047372,36.830673,12.047372,36.830673,0.000000,26.107355,0.000000,64.000000,0.000000,0.000000,-39.753900,36.510072,104.132864,125.881558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546938,1.431100,0.247040,0.017324,0.500606,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.286446,mpc,0,-126.340000,54.885000,0.223666,-4.315795,0.230000,-4.425000,-0.006334,0.109205,22.840606,5.702528,2.287110,5.702528,22.840606,0.010000,0.800000,24,18,24.186149,-21.613722,24.186149,-21.613722,0.000000,39.551750,0.000000,64.000000,0.000000,0.000000,-49.434484,38.238399,105.266588,128.953068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544802,1.570739,0.192902,0.022376,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.296458,mpc,0,-126.340000,54.885000,0.464911,-4.341883,0.460000,-4.355000,0.004911,0.013117,20.827949,9.239925,2.043152,9.239925,20.827949,0.050000,0.500000,37,-27,36.718049,-29.674254,36.718049,-29.674254,0.000000,2.612282,0.000000,64.000000,0.000000,0.000000,-56.439134,37.423880,98.907318,124.248403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557464,1.868893,0.246018,0.039442,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008225,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.306421,mpc,0,-126.340000,54.885000,0.701887,-4.363159,0.670000,-4.295000,0.031887,-0.068159,19.974095,6.434403,1.799193,6.434403,19.974095,0.180000,0.120000,27,18,26.670838,22.678496,26.670838,22.678496,0.000000,-4.740468,0.000000,64.000000,0.000000,0.000000,-59.659462,37.169818,99.712176,130.481996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563821,1.499266,0.210833,0.022015,0.503351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.316453,mpc,0,-126.340000,54.885000,0.937035,-4.379731,0.880000,-4.285000,0.057035,-0.094731,21.010918,-2.470079,2.104141,-2.470079,21.010918,0.260000,0.090000,2,63,2.041136,102.651518,2.041136,102.651518,0.000000,-39.713490,0.000000,64.000000,0.000000,0.000000,-57.848229,36.653289,105.493761,129.035024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566563,1.473882,0.230726,0.022008,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.326452,mpc,0,-126.340000,54.885000,1.167537,-4.391283,1.110000,-4.355000,0.057537,-0.036283,21.986752,-11.069613,1.372266,-11.069613,21.986752,0.190000,0.330000,-6,108,-5.958514,112.450000,-5.958514,112.450000,0.000000,-4.511972,0.000000,64.000000,0.000000,0.000000,-52.448420,38.708413,108.180389,128.171227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559448,1.485003,0.246683,0.018482,0.501526,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.336419,mpc,0,-126.340000,54.885000,1.393131,-4.397755,1.340000,-4.475000,0.053131,0.077245,22.596648,-13.692166,1.616224,-13.692166,22.596648,0.100000,0.670000,-7,112,-6.892188,112.450000,-6.892188,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.023771,40.998375,113.830424,136.450709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554516,1.470063,0.278403,0.021889,0.500793,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.346449,mpc,0,-126.340000,54.885000,1.615557,-4.399087,1.560000,-4.575000,0.055557,0.175913,20.888939,-9.483883,1.860183,-9.483883,20.888939,0.050000,0.920000,9,112,9.403064,112.450000,9.403064,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.100844,45.214620,118.349731,146.664815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557812,1.475321,0.282726,0.021709,0.501752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.356452,mpc,0,-126.340000,54.885000,1.832408,-4.395148,1.770000,-4.615000,0.062408,0.219852,19.791126,-0.396432,2.287110,-0.396432,19.791126,0.060000,1.020000,16,67,16.358693,55.064286,16.358693,55.064286,0.000000,12.385714,0.000000,64.000000,0.000000,0.000000,-65.102530,47.497472,122.248935,150.663388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553051,1.518685,0.368513,0.022780,0.505429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.366451,mpc,0,-126.340000,54.885000,2.043886,-4.385879,1.980000,-4.565000,0.063886,0.179121,19.730136,8.995966,1.799193,8.995966,19.730136,0.090000,0.880000,11,22,11.173089,-10.119558,11.173089,-10.119558,0.000000,32.569558,0.000000,64.000000,0.000000,0.000000,-73.738909,47.779153,122.253640,151.273933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561787,1.655777,0.233519,0.031621,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.376455,mpc,0,-126.340000,54.885000,2.249796,-4.371206,2.180000,-4.445000,0.069796,0.073794,18.998261,14.485031,1.738204,14.485031,18.998261,0.120000,0.550000,10,-23,10.337184,-31.900520,10.337184,-31.900520,0.000000,9.350520,0.000000,64.000000,0.000000,0.000000,-82.021130,44.285545,117.593279,145.757860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568560,1.664434,0.230097,0.031268,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.386423,mpc,0,-126.340000,54.885000,2.449028,-4.351157,2.370000,-4.315000,0.079028,-0.036157,18.876282,11.679509,1.799193,11.679509,18.876282,0.150000,0.170000,2,18,1.818082,18.176830,1.818082,18.176830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.384916,41.561662,116.269893,146.075817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573113,1.588444,0.233192,0.029324,0.500957,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.396422,mpc,0,-126.340000,54.885000,2.642557,-4.325563,2.560000,-4.275000,0.082557,-0.050563,18.510344,2.043152,1.677214,2.043152,18.510344,0.130000,0.090000,-2,63,-2.415133,110.275384,-2.415133,110.275384,0.000000,-47.098555,0.000000,64.000000,0.000000,0.000000,-95.848157,39.371359,112.092263,133.950000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559854,1.541935,0.245151,0.034017,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.406421,mpc,0,-126.340000,54.885000,2.829469,-4.294445,2.750000,-4.305000,0.079469,0.010555,18.510344,-6.556382,1.067318,-6.556382,18.510344,0.100000,0.290000,-8,108,-8.367616,112.450000,-8.367616,112.450000,0.000000,-4.273170,0.000000,64.000000,0.000000,0.000000,-100.966002,40.456198,115.555869,135.321901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561308,1.475717,0.239485,0.021986,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.416461,mpc,0,-126.340000,54.885000,3.010151,-4.257626,2.940000,-4.385000,0.070151,0.127374,17.778469,-10.520706,0.823360,-10.520706,17.778469,0.090000,0.670000,-11,112,-11.150855,112.450000,-11.150855,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.352910,42.091541,119.843727,139.205041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566055,1.767621,0.318853,0.039525,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008204,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.426421,mpc,0,-126.340000,54.885000,3.182200,-4.215573,3.110000,-4.445000,0.072200,0.229427,16.497687,-6.190445,1.616224,-6.190445,16.497687,0.070000,0.910000,-5,112,-5.358477,112.450000,-5.358477,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.000357,44.891826,126.091790,146.893082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557893,1.502965,0.262347,0.023329,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.436424,mpc,0,-126.340000,54.885000,3.347517,-4.167798,3.270000,-4.465000,0.077517,0.297202,14.241072,1.677214,1.311276,1.677214,14.241072,0.020000,1.020000,16,87,15.702672,86.691824,15.702672,86.691824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.559758,45.850890,127.024206,147.137406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562615,1.587691,0.303209,0.021290,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.446458,mpc,0,-126.340000,54.885000,3.505516,-4.114324,3.410000,-4.395000,0.095516,0.280676,12.655342,11.069613,1.250287,11.069613,12.655342,-0.050000,0.950000,37,42,36.598001,18.674156,36.598001,18.674156,0.000000,23.017668,0.000000,64.000000,0.000000,0.000000,-112.256408,43.676579,126.655657,147.090003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551164,1.610190,0.229993,0.022546,0.504971,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.456421,mpc,0,-126.340000,54.885000,3.654430,-4.055747,3.540000,-4.245000,0.114430,0.189253,11.374561,17.290552,1.250287,17.290552,11.374561,0.060000,0.720000,31,-3,30.874241,-17.144731,30.874241,-17.144731,0.000000,13.836555,0.000000,64.000000,0.000000,0.000000,-112.569176,38.189393,120.000581,140.727694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556093,1.645065,0.223937,0.025012,0.504445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.466422,mpc,0,-126.340000,54.885000,3.795707,-3.991488,3.660000,-4.075000,0.135707,0.083512,11.069613,17.595500,1.250287,17.595500,11.069613,0.180000,0.330000,12,9,12.239991,8.564452,12.239991,8.564452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.458730,32.339350,119.080892,144.912956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552432,1.457875,0.219497,0.015370,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.476447,mpc,0,-126.340000,54.885000,3.928833,-3.921650,3.780000,-3.955000,0.148833,0.033350,10.764665,10.581696,1.311276,10.581696,10.764665,0.200000,0.150000,2,54,1.945529,83.163426,1.945529,83.163426,0.000000,-29.598974,0.000000,64.000000,0.000000,0.000000,-109.946145,27.561692,119.798748,147.086861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540473,1.432976,0.142374,0.014837,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.486447,mpc,0,-126.340000,54.885000,4.052989,-3.846630,3.900000,-3.915000,0.152989,0.068370,11.069613,1.128308,0.701380,1.128308,11.069613,0.150000,0.290000,-6,99,-6.017359,112.450000,-6.017359,112.450000,0.000000,-13.885548,0.000000,64.000000,0.000000,0.000000,-107.921915,27.058541,117.350124,141.932896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547689,1.449716,0.225507,0.015910,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.496449,mpc,0,-126.340000,54.885000,4.168374,-3.766313,4.010000,-3.915000,0.158374,0.148687,10.642686,-4.116798,0.640391,-4.116798,10.642686,0.110000,0.610000,-8,112,-7.638827,112.450000,-7.638827,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.131548,29.182104,120.592678,143.452439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543244,1.462037,0.225616,0.017349,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.506447,mpc,0,-126.340000,54.885000,4.274765,-3.680837,4.120000,-3.935000,0.154765,0.254163,9.178935,-2.043152,0.762370,-2.043152,9.178935,0.090000,0.890000,-3,112,-2.545001,112.450000,-2.545001,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.916088,32.922820,125.933756,149.273154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552143,1.602489,0.310037,0.030455,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.516451,mpc,0,-126.340000,54.885000,4.372152,-3.590197,4.200000,-3.915000,0.172152,0.324803,6.373413,3.811850,1.067318,3.811850,6.373413,0.060000,0.980000,20,112,19.815495,112.450000,19.815495,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.530787,36.080097,126.108613,149.060695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554712,1.669153,0.356623,0.025148,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.526420,mpc,0,-126.340000,54.885000,4.460053,-3.494906,4.260000,-3.825000,0.200053,0.330094,4.360757,12.594353,1.006328,12.594353,4.360757,0.080000,1.040000,32,67,32.335624,42.163110,32.335624,42.163110,0.000000,25.286890,0.000000,64.000000,0.000000,0.000000,-104.673392,35.430650,123.265173,144.881632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557462,1.687561,0.317553,0.024301,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.536424,mpc,0,-126.340000,54.885000,4.539012,-3.394400,4.300000,-3.655000,0.239012,0.260600,2.165131,20.218053,0.335443,20.218053,2.165131,0.110000,0.890000,46,22,45.676017,-10.879196,45.676017,-10.879196,0.000000,33.329196,0.000000,64.000000,0.000000,0.000000,-103.452741,31.648937,120.568224,143.801951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562136,1.716845,0.252786,0.029590,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.546422,mpc,0,-126.340000,54.885000,4.608604,-3.289194,4.330000,-3.435000,0.278604,0.145806,0.823360,23.389512,0.640391,23.389512,0.823360,0.240000,0.510000,38,-11,37.833369,-11.056967,37.833369,-11.056967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.222005,25.998962,114.464355,139.661961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561933,1.509660,0.228127,0.032443,0.511762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.556465,mpc,0,-126.340000,54.885000,4.669103,-3.178838,4.350000,-3.225000,0.319103,0.046162,0.945339,19.303209,1.128308,19.303209,0.945339,0.350000,0.180000,16,34,16.204833,45.244220,16.204833,45.244220,0.000000,-11.301187,0.000000,64.000000,0.000000,0.000000,-100.130952,22.036395,121.040490,152.346845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563612,1.491639,0.223694,0.031308,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.566453,mpc,0,-126.340000,54.885000,4.719891,-3.064604,4.370000,-3.105000,0.349891,0.040396,3.079975,9.300914,0.579401,9.300914,3.079975,0.310000,0.150000,-8,79,-7.555676,112.450000,-7.555676,112.450000,0.000000,-33.506967,0.000000,64.000000,0.000000,0.000000,-97.733575,19.086331,123.979252,153.654571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570368,1.507135,0.222435,0.017250,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.576419,mpc,0,-126.340000,54.885000,4.761263,-2.946306,4.410000,-3.055000,0.351263,0.108694,2.897006,-0.274453,-0.884349,-0.274453,2.897006,0.180000,0.450000,-1,112,-1.113157,112.450000,-1.113157,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.357489,20.705971,119.855562,146.307743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542456,1.459820,0.188508,0.014426,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.586457,mpc,0,-126.340000,54.885000,4.793574,-2.822949,4.440000,-3.065000,0.353574,0.242051,2.287110,-3.140965,0.213464,-3.140965,2.287110,0.120000,0.750000,2,112,2.379428,112.450000,2.379428,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.544303,24.816870,122.526498,147.587277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539243,1.424954,0.263878,0.013841,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.596453,mpc,0,-126.340000,54.885000,4.816476,-2.696073,4.460000,-3.065000,0.356476,0.368927,0.030495,0.091484,0.701380,0.091484,0.030495,0.080000,1.070000,17,112,17.384684,112.450000,17.384684,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.284862,29.699157,125.396076,151.192971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539539,1.413437,0.212737,0.013159,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.606582,mpc,0,-126.340000,54.885000,4.830325,-2.563580,4.450000,-3.025000,0.380325,0.461420,-2.409089,5.519559,0.213464,5.519559,-2.409089,0.110000,1.010000,30,112,30.446481,112.450000,30.446481,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.722074,32.998796,124.707666,149.895510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570220,1.422126,0.247312,0.016384,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.616571,mpc,0,-126.340000,54.885000,4.834866,-2.429225,4.420000,-2.925000,0.414866,0.495775,-3.506902,12.899301,-0.335443,12.899301,-3.506902,0.140000,1.050000,34,88,33.818556,87.931219,33.818556,87.931219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.310306,32.516516,120.222021,142.937557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558276,1.420861,0.266441,0.014660,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.626567,mpc,0,-126.340000,54.885000,4.830479,-2.291291,4.390000,-2.745000,0.440479,0.453709,-3.872840,18.998261,-0.030495,18.998261,-3.872840,0.250000,0.970000,19,43,19.454515,42.884362,19.454515,42.884362,0.000000,0.046858,0.000000,64.000000,0.000000,0.000000,-93.623533,29.183285,117.403325,140.454486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559371,1.423738,0.188503,0.015031,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.636576,mpc,0,-126.340000,54.885000,4.817290,-2.149874,4.360000,-2.525000,0.457290,0.375126,-3.689871,22.840606,0.396432,22.840606,-3.689871,0.260000,0.670000,11,32,11.400017,31.779960,11.400017,31.779960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.405211,24.217374,113.886027,139.634837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559746,1.423707,0.187388,0.015956,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.646572,mpc,0,-126.340000,54.885000,4.795511,-2.005532,4.340000,-2.325000,0.455511,0.319468,-3.262944,19.913105,1.128308,19.913105,-3.262944,0.210000,0.430000,6,74,5.513545,74.296776,5.513545,74.296776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.304257,19.146818,110.712601,137.003582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557754,1.420961,0.167682,0.014331,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.656578,mpc,0,-126.340000,54.885000,4.765299,-1.858131,4.320000,-2.165000,0.445299,0.306869,-1.921172,13.326228,0.152474,13.326228,-1.921172,0.160000,0.520000,-11,112,-10.579658,112.450000,-10.579658,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.252815,14.155435,99.974324,125.596697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557619,1.420613,0.211754,0.014727,0.501132,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.666570,mpc,0,-126.340000,54.885000,4.726952,-1.708221,4.310000,-2.055000,0.416952,0.346779,-1.189297,8.508050,-0.213464,8.508050,-1.189297,0.120000,0.790000,-24,112,-24.311213,112.450000,-24.311213,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.341034,10.765616,96.241521,121.588161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558508,1.422514,0.237676,0.015748,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.676445,mpc,0,-126.340000,54.885000,4.681270,-1.557616,4.310000,-1.945000,0.371270,0.387384,-1.738204,9.361904,0.335443,9.361904,-1.738204,0.100000,0.970000,-29,112,-28.876958,112.450000,-28.876958,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.889609,9.971980,95.899569,116.053806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540133,1.422980,0.265256,0.015740,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.686572,mpc,0,-126.340000,54.885000,4.626652,-1.400832,4.290000,-1.825000,0.336652,0.424168,-3.079975,12.899301,1.067318,12.899301,-3.079975,0.010000,1.140000,-15,89,-14.805896,88.698076,-14.805896,88.698076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.554875,8.574578,95.670889,114.259222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559818,1.420304,0.266329,0.016657,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.696569,mpc,0,-126.340000,54.885000,4.565312,-1.243967,4.260000,-1.675000,0.305312,0.431033,-4.787684,16.802635,0.518412,16.802635,-4.787684,-0.100000,1.070000,8,64,7.509397,64.417607,7.509397,64.417607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.178370,7.245854,98.638457,114.212650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557339,1.420326,0.187112,0.014796,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.706569,mpc,0,-126.340000,54.885000,4.496880,-1.085173,4.210000,-1.485000,0.286880,0.399827,-6.312424,18.571334,-0.701380,18.571334,-6.312424,-0.030000,0.880000,7,65,6.524762,64.576048,6.524762,64.576048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.477534,5.913891,95.838597,108.641578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557057,1.420639,0.174499,0.015198,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.716453,mpc,0,-126.340000,54.885000,4.422619,-0.926594,4.150000,-1.305000,0.272619,0.378406,-7.471226,17.961438,0.030495,17.961438,-7.471226,0.040000,0.700000,1,85,1.003644,85.281332,1.003644,85.281332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.078608,3.979531,85.836509,99.227507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539671,1.413127,0.143122,0.016032,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.726567,mpc,0,-126.340000,54.885000,4.340161,-0.762862,4.090000,-1.135000,0.250161,0.372138,-7.288257,15.460864,0.640391,15.460864,-7.288257,0.020000,0.730000,-6,104,-6.293566,104.436542,-6.293566,104.436542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.401398,1.578038,77.244067,92.966522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556347,1.420925,0.198423,0.014259,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.736510,mpc,0,-126.340000,54.885000,4.253087,-0.600677,4.030000,-0.985000,0.223087,0.384323,-6.373413,14.546020,0.579401,14.546020,-6.373413,0.010000,0.860000,-21,103,-20.948307,102.795696,-20.948307,102.795696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.649101,-1.217860,73.153820,91.433732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562161,1.422494,0.239883,0.015808,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.746462,mpc,0,-126.340000,54.885000,4.160335,-0.437324,3.970000,-0.815000,0.190335,0.377676,-6.190445,16.863625,0.457422,16.863625,-6.190445,-0.030000,0.950000,-25,75,-24.726780,75.480942,-24.726780,75.480942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.107769,-3.339901,70.914173,89.340375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538603,1.415022,0.193230,0.016888,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.756571,mpc,0,-126.340000,54.885000,4.060797,-0.270580,3.910000,-0.625000,0.150797,0.354420,-6.739351,19.364199,0.274453,19.364199,-6.739351,-0.130000,0.880000,-14,58,-13.621371,58.366028,-13.621371,58.366028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.266242,-3.416881,70.518567,83.889337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560505,1.421290,0.175015,0.015188,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.766570,mpc,0,-126.340000,54.885000,3.957472,-0.105045,3.850000,-0.415000,0.107472,0.309955,-8.142112,20.583991,0.579401,20.583991,-8.142112,-0.150000,0.710000,-5,59,-4.672521,59.290979,-4.672521,59.290979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.846472,-3.166855,67.282506,77.263906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556072,1.420248,0.174648,0.016113,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.776572,mpc,0,-126.340000,54.885000,3.849706,0.060920,3.780000,-0.225000,0.069706,0.285920,-8.264091,18.815292,0.274453,18.815292,-8.264091,-0.100000,0.630000,-16,79,-16.252275,78.846044,-16.252275,78.846044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.985796,-2.988340,60.935510,70.211316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556990,1.420998,0.174156,0.015378,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.786432,mpc,0,-126.340000,54.885000,3.739586,0.224694,3.700000,-0.055000,0.039586,0.279694,-7.959143,15.582843,0.579401,15.582843,-7.959143,-0.100000,0.690000,-26,100,-25.861214,100.057662,-25.861214,100.057662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.597461,-2.821488,57.784076,70.450178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558623,1.420996,0.199047,0.015524,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.796570,mpc,0,-126.340000,54.885000,3.622785,0.393065,3.630000,0.105000,-0.007215,0.288065,-8.142112,14.424041,0.213464,14.424041,-8.142112,-0.150000,0.830000,-25,98,-25.249623,98.394345,-25.249623,98.394345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.101227,-3.484239,56.528085,72.199157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556623,1.419409,0.213177,0.014508,0.500142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.806570,mpc,0,-126.340000,54.885000,3.504482,0.558925,3.550000,0.275000,-0.045518,0.283925,-8.873987,16.924615,0.823360,16.924615,-8.873987,-0.170000,0.900000,-21,71,-20.528981,70.723257,-20.528981,70.723257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.057201,-3.747660,57.495132,71.534573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556401,1.420003,0.214400,0.015076,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.816447,mpc,0,-126.340000,54.885000,3.385104,0.722306,3.470000,0.455000,-0.084896,0.267306,-9.788831,19.974095,0.396432,19.974095,-9.788831,-0.200000,0.820000,-12,50,-11.806098,49.613824,-11.806098,49.613824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.788995,-2.217893,59.517391,69.351568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539784,1.411030,0.138441,0.015201,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.826449,mpc,0,-126.340000,54.885000,3.262099,0.887158,3.370000,0.665000,-0.107901,0.222158,-10.703675,20.583991,0.335443,20.583991,-10.703675,-0.170000,0.660000,-9,53,-9.290372,53.228840,-9.290372,53.228840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.480105,-0.111293,59.188741,72.720860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540036,1.411076,0.140941,0.013727,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.836448,mpc,0,-126.340000,54.885000,3.137494,1.051156,3.270000,0.855000,-0.132506,0.196156,-11.069613,18.205396,0.518412,18.205396,-11.069613,-0.120000,0.530000,-15,81,-15.223558,81.410187,-15.223558,81.410187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.321379,1.736395,54.435327,68.059968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540023,1.412631,0.148068,0.015531,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.846448,mpc,0,-126.340000,54.885000,3.011737,1.214174,3.170000,1.015000,-0.158263,0.199174,-10.825654,14.728989,1.006328,14.728989,-10.825654,-0.100000,0.610000,-23,103,-23.490683,103.176441,-23.490683,103.176441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.569195,1.801088,50.522036,65.071041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538945,1.501187,0.165137,0.014928,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.856568,mpc,0,-126.340000,54.885000,2.883800,1.377969,3.070000,1.165000,-0.186200,0.212969,-10.398727,13.570186,0.579401,13.570186,-10.398727,-0.120000,0.810000,-27,96,-27.479892,95.533645,-27.479892,95.533645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.142284,0.522017,49.792118,68.390792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555682,1.417234,0.238297,0.014154,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.866573,mpc,0,-126.340000,54.885000,2.757159,1.538557,2.970000,1.315000,-0.212841,0.223557,-10.703675,15.216906,0.640391,15.216906,-10.703675,-0.290000,0.900000,-4,73,-3.732198,73.292924,-3.732198,73.292924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.019622,0.848572,51.082010,66.515509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558321,1.416091,0.189800,0.015626,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.876417,mpc,0,-126.340000,54.885000,2.632884,1.695096,2.870000,1.485000,-0.237116,0.210096,-11.496540,17.839459,0.701380,17.839459,-11.496540,-0.130000,0.820000,-15,55,-15.488424,55.220513,-15.488424,55.220513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.410474,1.560876,54.377330,69.135161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538864,1.410492,0.145097,0.015978,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.886418,mpc,0,-126.340000,54.885000,2.507445,1.852492,2.760000,1.665000,-0.252555,0.187492,-11.679509,18.327375,0.701380,18.327375,-11.679509,-0.080000,0.700000,-20,58,-19.676944,57.551479,-19.676944,57.551479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.805403,2.411305,54.202583,72.525067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572111,1.611629,0.212284,0.024793,0.500545,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.896420,mpc,0,-126.340000,54.885000,2.383328,2.008077,2.660000,1.825000,-0.276672,0.183077,-10.947634,15.277895,0.335443,15.277895,-10.947634,-0.110000,0.590000,-23,90,-22.542731,90.494718,-22.542731,90.494718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.680142,3.749174,52.477605,71.260249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546516,1.572771,0.190626,0.018565,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.906417,mpc,0,-126.340000,54.885000,2.261063,2.161658,2.560000,1.975000,-0.298937,0.186658,-11.435550,11.374561,1.433256,11.374561,-11.435550,-0.140000,0.710000,-15,112,-14.896953,111.831472,-14.896953,111.831472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.858613,3.793503,49.579075,67.802712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.165114,1.585431,0.316614,0.020810,0.500430,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.916418,mpc,0,-126.340000,54.885000,2.141057,2.313194,2.460000,2.085000,-0.318943,0.228194,-11.191592,10.581696,0.640391,10.581696,-11.191592,-0.150000,0.890000,-14,105,-14.044396,104.955252,-14.044396,104.955252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.836301,2.717251,48.819039,68.011270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545221,1.637018,0.348005,0.024795,0.500756,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.926429,mpc,0,-126.340000,54.885000,2.023711,2.462660,2.360000,2.215000,-0.336289,0.247660,-11.191592,13.021280,0.701380,13.021280,-11.191592,-0.160000,0.990000,-10,75,-9.514347,75.354581,-9.514347,75.354581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.828038,1.588855,49.168827,67.609586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573178,1.509612,0.292359,0.020045,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.936419,mpc,0,-126.340000,54.885000,1.909854,2.609477,2.250000,2.375000,-0.340146,0.234477,-11.130602,16.741646,0.518412,16.741646,-11.130602,-0.100000,0.900000,-12,48,-11.864771,48.252666,-11.864771,48.252666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.718370,1.031629,51.770471,68.865416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543919,1.666265,0.232828,0.028039,0.500560,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.946866,mpc,0,-126.340000,54.885000,1.794745,2.760408,2.150000,2.555000,-0.355255,0.205408,-10.642686,16.436698,0.457422,16.436698,-10.642686,-0.100000,0.690000,-12,63,-11.987860,63.488854,-11.987860,63.488854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.751914,1.147749,57.096018,76.730730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568626,1.457831,0.195677,0.017683,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.956420,mpc,0,-126.340000,54.885000,1.693467,2.895985,2.060000,2.705000,-0.366533,0.190985,-9.361904,13.814145,0.701380,13.814145,-9.361904,-0.160000,0.610000,-12,90,-11.853354,89.504559,-11.853354,89.504559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.387337,0.460287,52.698928,71.010996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550776,1.653019,0.220965,0.017406,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.966418,mpc,0,-126.340000,54.885000,1.591985,3.035278,1.980000,2.825000,-0.388015,0.210278,-8.386070,10.703675,0.701380,10.703675,-8.386070,-0.110000,0.730000,-24,105,-24.193648,104.694466,-24.193648,104.694466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.436550,-1.183945,49.496678,67.744241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541233,1.450628,0.174698,0.014127,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.976417,mpc,0,-126.340000,54.885000,1.495521,3.171857,1.910000,2.945000,-0.414479,0.226857,-7.593205,9.910810,0.579401,9.910810,-7.593205,-0.190000,0.890000,-18,97,-18.227433,96.564744,-18.227433,96.564744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.188881,-3.065871,48.829193,69.685600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539866,1.413444,0.195681,0.014299,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.986573,mpc,0,-126.340000,54.885000,1.403117,3.307711,1.840000,3.065000,-0.436883,0.242711,-7.227268,13.021280,1.067318,13.021280,-7.227268,-0.150000,0.930000,-21,66,-20.651992,66.060588,-20.651992,66.060588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.207548,-4.532115,49.003254,68.378212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557987,1.421435,0.203386,0.015466,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.996418,mpc,0,-126.340000,54.885000,1.319313,3.436555,1.770000,3.225000,-0.450687,0.211555,-6.983309,15.826802,0.457422,15.826802,-6.983309,-0.180000,0.820000,-12,46,-12.279037,46.296976,-12.279037,46.296976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.142136,-4.989345,55.232307,72.368588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557354,1.420769,0.188392,0.015152,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.006445,mpc,0,-126.340000,54.885000,1.240169,3.564860,1.710000,3.385000,-0.469831,0.179860,-6.922320,16.619667,0.396432,16.619667,-6.922320,-0.150000,0.640000,-10,50,-10.022417,49.802883,-10.022417,49.802883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.540444,-5.290987,55.110746,73.804343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539596,1.408820,0.142012,0.015640,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.016453,mpc,0,-126.340000,54.885000,1.167797,3.689920,1.640000,3.525000,-0.472203,0.164920,-6.007476,13.082270,0.152474,13.082270,-6.007476,-0.120000,0.550000,-15,83,-15.359092,83.137703,-15.359092,83.137703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.235303,-5.236648,53.091474,69.357398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538570,1.409804,0.146038,0.014832,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.026418,mpc,0,-126.340000,54.885000,1.102653,3.811431,1.600000,3.645000,-0.497347,0.166431,-4.970653,9.544873,0.884349,9.544873,-4.970653,-0.120000,0.640000,-20,103,-20.487720,103.169110,-20.487720,103.169110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.133103,-6.157487,47.087609,61.386450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558195,1.419821,0.204883,0.015209,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.036424,mpc,0,-126.340000,54.885000,1.044516,3.930387,1.550000,3.745000,-0.505484,0.185387,-4.177788,8.691018,0.701380,8.691018,-4.177788,-0.140000,0.830000,-18,93,-18.403535,93.079247,-18.403535,93.079247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.404656,-7.706366,44.935608,60.884432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562992,1.422418,0.229030,0.014610,0.500178,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.046420,mpc,0,-126.340000,54.885000,0.994030,4.046133,1.510000,3.845000,-0.515970,0.201133,-3.872840,11.557530,0.762370,11.557530,-3.872840,-0.160000,0.910000,-10,61,-10.188087,60.805934,-10.188087,60.805934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.794635,-8.765695,46.232033,60.779462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561475,1.696541,0.240167,0.027314,0.500747,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.056418,mpc,0,-126.340000,54.885000,0.951414,4.158803,1.480000,3.985000,-0.528586,0.173803,-3.872840,14.180083,0.030495,14.180083,-3.872840,-0.140000,0.790000,-4,44,-3.741045,43.597203,-3.741045,43.597203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.403997,-8.734478,52.099683,64.916159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552138,1.691323,0.202028,0.036491,0.505058,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.066425,mpc,0,-126.340000,54.885000,0.916921,4.268466,1.450000,4.125000,-0.533079,0.143466,-3.323933,14.728989,0.274453,14.728989,-3.323933,-0.100000,0.640000,-4,47,-4.426624,46.538325,-4.426624,46.538325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.069024,-8.851271,53.129792,65.821613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563743,1.811437,0.225318,0.032306,0.500737,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.076422,mpc,0,-126.340000,54.885000,0.890862,4.374900,1.440000,4.245000,-0.549138,0.129900,-2.165131,11.557530,0.152474,11.557530,-2.165131,-0.080000,0.530000,-10,79,-10.439744,78.822111,-10.439744,78.822111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.654136,-8.151509,53.350503,63.859673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552081,1.918826,0.193813,0.033333,1.648402,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009358,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.086416,mpc,0,-126.340000,54.885000,0.873422,4.478225,1.430000,4.335000,-0.556578,0.143225,-0.030495,7.959143,0.030495,7.959143,-0.030495,-0.050000,0.610000,-26,101,-26.133836,101.209179,-26.133836,101.209179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.274217,-8.401230,46.948540,54.320862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564551,1.796499,0.250570,0.035971,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.096426,mpc,0,-126.340000,54.885000,0.864789,4.578624,1.440000,4.415000,-0.575211,0.163624,0.762370,6.861330,0.335443,6.861330,0.762370,-0.120000,0.810000,-18,93,-18.115288,92.638909,-18.115288,92.638909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.603095,-9.198379,42.975568,55.013783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586288,1.507156,0.274714,0.032296,0.505981,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.107178,mpc,0,-126.340000,54.885000,0.865565,4.683066,1.450000,4.525000,-0.584435,0.158066,0.518412,10.642686,0.396432,10.642686,0.518412,-0.160000,0.900000,0,50,-0.096289,50.158447,-0.096289,50.158447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.013515,-10.234028,42.391104,53.122783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596237,1.690877,0.261120,0.037277,0.503309,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.116430,mpc,0,-126.340000,54.885000,0.874702,4.770144,1.470000,4.635000,-0.595298,0.135144,0.518412,13.936124,0.518412,13.936124,0.518412,-0.120000,0.770000,5,29,4.870508,28.569975,4.870508,28.569975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.542555,-9.033929,50.781152,62.352191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589705,1.639164,0.215642,0.037139,0.500754,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.126453,mpc,0,-126.340000,54.885000,0.893568,4.861610,1.490000,4.775000,-0.596432,0.086610,0.884349,13.814145,-0.030495,13.814145,0.884349,-0.040000,0.530000,2,44,1.504436,43.512171,1.504436,43.512171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.312767,-7.133942,58.582169,71.890250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569604,1.720899,0.242575,0.028332,0.500496,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.136447,mpc,0,-126.340000,54.885000,0.921758,4.949877,1.510000,4.895000,-0.588242,0.054877,2.104141,10.276748,-0.152474,10.276748,2.104141,-0.020000,0.450000,-3,75,-2.616021,75.281235,-2.616021,75.281235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.349513,-5.064148,58.621457,68.354939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544624,1.468830,0.154678,0.014171,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.146415,mpc,0,-126.340000,54.885000,0.959283,5.035061,1.540000,4.965000,-0.580717,0.070061,3.384923,5.580549,-0.579401,5.580549,3.384923,-0.010000,0.580000,-7,103,-6.964628,102.656388,-6.964628,102.656388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.636797,-3.584208,53.694182,57.641469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541937,1.414339,0.174016,0.013641,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.156451,mpc,0,-126.340000,54.885000,1.006605,5.118002,1.580000,5.025000,-0.573395,0.093002,4.299767,4.909663,-0.274453,4.909663,4.299767,0.000000,0.810000,-7,89,-6.995645,88.609166,-6.995645,88.609166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.196129,-3.944729,49.161186,54.750731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539709,1.408889,0.180861,0.013391,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.166464,mpc,0,-126.340000,54.885000,1.063390,5.198007,1.630000,5.105000,-0.566610,0.093007,3.994819,8.569039,-0.274453,8.569039,3.994819,-0.030000,0.880000,11,50,10.640861,49.734600,10.640861,49.734600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.509920,-3.817289,51.312166,53.528156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537291,1.437174,0.156148,0.014271,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.176415,mpc,0,-126.340000,54.885000,1.129290,5.274864,1.670000,5.215000,-0.540710,0.059864,3.384923,12.045446,0.274453,12.045446,3.384923,0.000000,0.720000,26,29,26.215407,29.014440,26.215407,29.014440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.901513,-1.601726,58.525776,67.069919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538573,1.405321,0.140785,0.013094,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.186577,mpc,0,-126.340000,54.885000,1.206304,5.350709,1.720000,5.335000,-0.513696,0.015709,3.750861,11.435550,-0.274453,11.435550,3.750861,0.030000,0.500000,32,47,32.196154,47.020276,32.196154,47.020276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.810408,1.400910,65.090169,76.532213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567962,1.413657,0.173931,0.015938,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.196571,mpc,0,-126.340000,54.885000,1.291560,5.422771,1.770000,5.415000,-0.478440,0.007771,4.726694,6.739351,-0.701380,6.739351,4.726694,0.070000,0.460000,30,87,29.742000,87.450447,29.742000,87.450447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.097834,4.067632,68.653623,73.505485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556107,1.420012,0.185559,0.014608,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.206563,mpc,0,-126.340000,54.885000,1.386177,5.492420,1.840000,5.475000,-0.453823,0.017420,6.800341,3.506902,-0.762370,3.506902,6.800341,0.150000,0.660000,11,97,11.015959,96.720448,11.015959,96.720448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.360252,4.287205,63.457604,63.450522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549299,1.414076,0.198342,0.014112,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.216417,mpc,0,-126.340000,54.885000,1.488551,5.558832,1.910000,5.505000,-0.421449,0.053832,8.508050,2.714037,-0.823360,2.714037,8.508050,0.210000,0.810000,-2,92,-1.606535,91.647725,-1.606535,91.647725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.358978,3.754542,61.910271,60.426591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538978,1.405004,0.175782,0.012464,0.500423,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.226417,mpc,0,-126.340000,54.885000,1.601538,5.624026,2.020000,5.565000,-0.418462,0.059026,9.605862,5.580549,-0.213464,5.580549,9.605862,0.150000,0.860000,6,62,5.696568,62.413944,5.696568,62.413944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.888414,3.303027,54.953832,54.020106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530692,1.410181,0.176178,0.013437,0.500379,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.236575,mpc,0,-126.340000,54.885000,1.725521,5.688071,2.120000,5.645000,-0.394479,0.043071,9.666852,9.849821,-0.762370,9.849821,9.666852,0.100000,0.870000,24,22,24.229858,22.279606,24.229858,22.279606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.097934,3.252863,58.130402,57.453960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551147,1.411400,0.174919,0.013886,0.500489,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.246452,mpc,0,-126.340000,54.885000,1.854832,5.748356,2.220000,5.735000,-0.365168,0.013356,10.276748,9.483883,-0.945339,9.483883,10.276748,0.150000,0.530000,25,50,24.905780,50.086943,24.905780,50.086943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.959396,6.847365,65.687643,75.015542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563210,1.416822,0.176202,0.016440,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.256574,mpc,0,-126.340000,54.885000,1.996074,5.808192,2.340000,5.795000,-0.343926,0.013192,11.557530,4.665705,-0.823360,4.665705,11.557530,0.190000,0.460000,17,95,17.194954,96.027638,17.194954,96.027638,0.000000,-0.940695,0.000000,64.000000,0.000000,0.000000,27.659062,9.071103,67.312668,70.985818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557271,1.853013,0.250904,0.941935,0.500590,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.009113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.266417,mpc,0,-126.340000,54.885000,2.141726,5.864617,2.460000,5.825000,-0.318274,0.039617,12.655342,0.091484,-1.128308,0.091484,12.655342,0.200000,0.640000,14,112,13.959230,112.450000,13.959230,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.017314,8.915698,63.227134,65.101837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547794,1.447364,0.240120,0.018236,0.502129,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.276418,mpc,0,-126.340000,54.885000,2.297822,5.920261,2.590000,5.835000,-0.292178,0.085261,13.875134,0.579401,-0.945339,0.579401,13.875134,0.180000,0.910000,15,96,15.113742,96.173488,15.113742,96.173488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.333647,7.760000,65.413354,66.403914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592686,1.736228,0.269198,0.031709,0.500692,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.286420,mpc,0,-126.340000,54.885000,2.461877,5.974330,2.740000,5.865000,-0.278123,0.109330,14.607010,5.031642,-1.433256,5.031642,14.607010,0.140000,0.980000,24,54,23.731392,53.906739,23.731392,53.906739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.853571,7.290495,67.262418,68.804787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551528,1.583726,0.218751,0.020136,0.500398,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.296425,mpc,0,-126.340000,54.885000,2.633633,6.026941,2.900000,5.945000,-0.266367,0.081941,15.033937,8.812998,-1.250287,8.812998,15.033937,0.200000,0.800000,22,34,22.307725,33.789967,22.307725,33.789967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.172807,8.168820,72.063550,76.389614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570591,1.675009,0.215322,0.026182,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.306418,mpc,0,-126.340000,54.885000,2.812542,6.078135,3.060000,6.015000,-0.247458,0.063135,16.619667,8.812998,-1.799193,8.812998,16.619667,0.240000,0.570000,12,51,11.985054,51.109320,11.985054,51.109320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.736568,8.919707,74.300230,80.649008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549501,1.576439,0.204477,0.021118,0.500778,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.316427,mpc,0,-126.340000,54.885000,2.998770,6.128158,3.250000,6.075000,-0.251230,0.053158,18.815292,4.055809,-2.409089,4.055809,18.815292,0.200000,0.510000,2,95,1.900673,94.653803,1.900673,94.653803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.317711,9.603671,69.373706,74.357927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549494,1.438310,0.187554,0.013483,0.500467,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.326420,mpc,0,-126.340000,54.885000,3.191415,6.176970,3.440000,6.105000,-0.248585,0.071970,19.181230,0.579401,-2.165131,0.579401,19.181230,0.160000,0.700000,8,109,7.771034,109.363016,7.771034,109.363016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.127410,8.385493,62.790605,67.752643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539567,1.423639,0.194696,0.013849,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.336452,mpc,0,-126.340000,54.885000,3.391216,6.224947,3.640000,6.115000,-0.248784,0.109947,19.181230,1.006328,-1.738204,1.006328,19.181230,0.130000,0.920000,17,90,17.044969,89.764722,17.044969,89.764722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.021254,7.183730,65.858692,72.198172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539418,1.420277,0.215222,0.013315,0.500239,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.346452,mpc,0,-126.340000,54.885000,3.596384,6.271853,3.840000,6.155000,-0.243616,0.116853,18.449355,5.214611,-1.677214,5.214611,18.449355,0.150000,0.960000,28,51,28.130747,51.135625,28.130747,51.135625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.646617,7.121068,70.625295,76.741519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540666,1.414355,0.156740,0.014470,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.356572,mpc,0,-126.340000,54.885000,3.809757,6.318503,4.030000,6.215000,-0.220243,0.103503,18.083417,7.837164,-1.982162,7.837164,18.083417,0.210000,0.750000,32,45,32.271053,45.396856,32.271053,45.396856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.087473,8.641892,74.318842,84.790476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560605,1.419378,0.177117,0.014734,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.366417,mpc,0,-126.340000,54.885000,4.022454,6.363190,4.230000,6.285000,-0.207546,0.078190,18.266386,6.922320,-2.470079,6.922320,18.266386,0.270000,0.600000,28,64,28.491700,63.740894,28.491700,63.740894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.608261,9.367185,75.109434,84.743183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538675,1.406533,0.136675,0.014626,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.376581,mpc,0,-126.340000,54.885000,4.246972,6.408717,4.420000,6.325000,-0.173028,0.083717,18.815292,2.897006,-2.165131,2.897006,18.815292,0.310000,0.590000,24,99,23.999128,98.927508,23.999128,98.927508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.867175,10.234980,74.773323,79.927236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569740,1.419797,0.190203,0.015061,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.386447,mpc,0,-126.340000,54.885000,4.469297,6.452415,4.630000,6.345000,-0.160703,0.107415,19.791126,-0.213464,-1.982162,-0.213464,19.791126,0.280000,0.750000,22,112,22.249700,112.450000,22.249700,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.549520,9.683453,69.393844,73.188895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539590,1.406188,0.206449,0.015013,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.396481,mpc,0,-126.340000,54.885000,4.699415,6.496451,4.830000,6.365000,-0.130585,0.131451,19.852116,1.677214,-1.433256,1.677214,19.852116,0.250000,0.980000,31,80,31.345170,80.438118,31.345170,80.438118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.795896,8.395978,68.356031,70.911882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561009,1.417246,0.263847,0.016025,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.406573,mpc,0,-126.340000,54.885000,4.934492,6.540419,5.030000,6.415000,-0.095508,0.125419,18.693313,6.922320,-2.348100,6.922320,18.693313,0.290000,0.930000,44,40,44.326704,40.205178,44.326704,40.205178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.572965,8.487192,73.965651,76.607759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557041,1.417333,0.189313,0.015043,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.416574,mpc,0,-126.340000,54.885000,5.170620,6.583762,5.230000,6.485000,-0.059380,0.098762,19.242219,8.630029,-2.104141,8.630029,19.242219,0.370000,0.690000,36,44,36.434273,43.612039,36.434273,43.612039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.123012,9.818013,78.625396,85.753231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557568,1.416060,0.190011,0.014575,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.426573,mpc,0,-126.340000,54.885000,5.409440,6.626955,5.430000,6.545000,-0.020560,0.081955,19.852116,5.580549,-2.653048,5.580549,19.852116,0.390000,0.530000,33,82,32.631901,81.996254,32.631901,81.996254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.678165,10.176749,84.598032,87.487804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557887,1.417556,0.190089,0.015131,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.436449,mpc,0,-126.340000,54.885000,5.647558,6.669550,5.640000,6.575000,0.007558,0.094550,22.352689,1.250287,-2.775027,1.250287,22.352689,0.380000,0.640000,14,111,14.161578,110.568737,14.161578,110.568737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.574374,9.467888,76.031545,78.696305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539552,1.407750,0.179011,0.016649,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.446447,mpc,0,-126.340000,54.885000,5.890416,6.712669,5.870000,6.585000,0.020416,0.127669,23.877429,0.762370,-2.043152,0.762370,23.877429,0.330000,0.890000,8,97,7.672196,96.575664,7.672196,96.575664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.890490,7.288857,72.345416,77.201531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539807,1.408034,0.245113,0.013787,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.456582,mpc,0,-126.340000,54.885000,6.138048,6.756454,6.120000,6.615000,0.018048,0.141454,24.487325,3.872840,-2.043152,3.872840,24.487325,0.100000,0.980000,33,64,32.838783,64.033232,32.838783,64.033232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.953207,6.049346,66.854123,71.882375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567907,1.418673,0.203986,0.014827,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.466573,mpc,0,-126.340000,54.885000,6.383122,6.799751,6.370000,6.675000,0.013122,0.124751,23.450502,7.410237,-2.714037,7.410237,23.450502,0.260000,0.840000,24,45,23.593011,45.030511,23.593011,45.030511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.615077,6.117457,68.776918,78.480947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556445,1.417136,0.176571,0.014142,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.476447,mpc,0,-126.340000,54.885000,6.625835,6.842724,6.620000,6.735000,0.005835,0.107724,24.487325,7.593205,-3.018985,7.593205,24.487325,0.310000,0.660000,7,58,6.991715,57.653086,6.991715,57.653086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.420253,6.232279,72.100276,81.532908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539757,1.408214,0.149022,0.016228,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.486570,mpc,0,-126.340000,54.885000,6.874709,6.887012,6.870000,6.785000,0.004709,0.102012,25.219201,4.970653,-3.384923,4.970653,25.219201,0.260000,0.600000,4,85,4.491412,85.186464,4.491412,85.186464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.607566,5.722231,64.249055,73.226010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559029,1.417246,0.175666,0.015790,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.496569,mpc,0,-126.340000,54.885000,7.120192,6.931040,7.140000,6.815000,-0.019808,0.116040,25.890086,1.616224,-2.897006,1.616224,25.890086,0.170000,0.710000,5,106,5.386128,105.809899,5.386128,105.809899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.303931,4.838806,61.293263,73.713466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556818,1.419543,0.201061,0.014804,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.506573,mpc,0,-126.340000,54.885000,7.365009,6.975403,7.400000,6.835000,-0.034991,0.140403,25.219201,1.189297,-2.348100,1.189297,25.219201,0.040000,0.880000,25,98,24.565163,97.880865,24.565163,97.880865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.797760,3.506495,62.530721,73.414682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557360,1.417620,0.217289,0.014862,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.516569,mpc,0,-126.340000,54.885000,7.608391,7.020066,7.660000,6.865000,-0.051609,0.155066,24.426336,4.848673,-2.775027,4.848673,24.426336,0.050000,0.960000,29,62,28.770838,62.207998,28.770838,62.207998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.643271,2.894340,65.306405,71.203642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557258,1.417410,0.203473,0.014194,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.526568,mpc,0,-126.340000,54.885000,7.850222,7.065106,7.910000,6.925000,-0.059778,0.140106,24.365346,8.020133,-2.957996,8.020133,24.365346,0.200000,0.830000,8,45,8.348264,45.205557,8.348264,45.205557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.427177,3.422883,66.755014,76.079598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558331,1.417064,0.177918,0.014253,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.536577,mpc,0,-126.340000,54.885000,8.090230,7.110563,8.170000,6.995000,-0.079770,0.115563,25.524149,7.776174,-3.506902,7.776174,25.524149,0.190000,0.650000,-6,61,-5.799540,60.789303,-5.799540,60.789303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.856388,4.123935,64.519239,76.640836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558091,1.417173,0.177732,0.015288,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.546502,mpc,0,-126.340000,54.885000,8.325837,7.156022,8.420000,7.045000,-0.094163,0.111022,25.219201,4.543725,-2.775027,4.543725,25.219201,0.170000,0.610000,-7,92,-6.740695,91.818833,-6.740695,91.818833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.161329,4.468406,62.449214,70.598620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559712,1.409940,0.160434,0.014905,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.556570,mpc,0,-126.340000,54.885000,8.561978,7.202518,8.670000,7.075000,-0.108022,0.127518,24.121388,1.799193,-2.653048,1.799193,24.121388,0.090000,0.750000,7,105,7.144362,105.345568,7.144362,105.345568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.698492,3.695837,64.428067,72.127412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558160,1.488454,0.201331,0.016235,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.566568,mpc,0,-126.340000,54.885000,8.793243,7.249063,8.910000,7.105000,-0.116757,0.144063,22.596648,2.957996,-2.531068,2.957996,22.596648,0.090000,0.920000,17,83,16.624621,83.233623,16.624621,83.233623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.004800,3.085704,66.242514,70.730376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557385,1.478177,0.249100,0.016118,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.576503,mpc,0,-126.340000,54.885000,9.019533,7.295674,9.130000,7.155000,-0.110467,0.140674,20.035084,6.129455,-1.921172,6.129455,20.035084,0.110000,0.910000,34,57,34.381724,57.447051,34.381724,57.447051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.535356,3.796518,67.239358,72.101076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553607,1.408225,0.141259,0.015010,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.586573,mpc,0,-126.340000,54.885000,9.244957,7.343260,9.320000,7.215000,-0.075043,0.128260,17.351542,7.898153,-2.226120,7.898153,17.351542,0.130000,0.790000,56,52,55.708809,52.119995,55.708809,52.119995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.896245,5.029357,67.892850,77.034497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557781,1.416730,0.202667,0.015388,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.596459,mpc,0,-126.340000,54.885000,9.462073,7.390284,9.500000,7.285000,-0.037927,0.105284,16.009771,6.922320,-2.287110,6.922320,16.009771,0.310000,0.660000,44,70,43.979640,69.834069,43.979640,69.834069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.771387,5.621324,67.728331,79.721787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547854,1.416943,0.216833,0.014646,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.606564,mpc,0,-126.340000,54.885000,9.679353,7.438618,9.680000,7.335000,-0.000647,0.103618,17.473521,3.750861,-2.043152,3.750861,17.473521,0.420000,0.650000,14,97,13.771703,97.391268,13.771703,97.391268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.289837,4.375563,65.792613,76.208577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555657,1.414529,0.185008,0.014083,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.616419,mpc,0,-126.340000,54.885000,9.886472,7.485986,9.860000,7.365000,0.026472,0.120986,18.754303,1.982162,-2.104141,1.982162,18.754303,0.330000,0.800000,9,101,9.075482,101.354232,9.075482,101.354232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.475522,2.176215,62.072712,72.515838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.952239,1.453131,0.234352,0.018134,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.626419,mpc,0,-126.340000,54.885000,10.091497,7.534225,10.050000,7.405000,0.041497,0.129225,17.900448,3.750861,-1.982162,3.750861,17.900448,0.220000,0.930000,27,76,26.755041,76.344163,26.755041,76.344163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.720583,0.609989,53.327805,65.160215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546244,1.727522,0.303009,0.034513,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.636508,mpc,0,-126.340000,54.885000,10.292833,7.583018,10.230000,7.455000,0.062833,0.128018,16.070760,7.715185,-1.860183,7.715185,16.070760,0.210000,0.890000,43,46,42.608512,46.436340,42.608512,46.436340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.102536,0.168275,57.980017,64.475530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570980,1.674345,0.221944,0.019116,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.646420,mpc,0,-126.340000,54.885000,10.484980,7.631010,10.400000,7.535000,0.084980,0.096010,15.765812,8.386070,-2.348100,8.386070,15.765812,0.290000,0.710000,33,53,32.700509,52.670222,32.700509,52.670222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.326509,0.989459,63.875450,75.259415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553380,1.794469,0.246845,0.033523,0.501246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.656424,mpc,0,-126.340000,54.885000,10.673012,7.679438,10.570000,7.605000,0.103012,0.074438,16.192739,6.251434,-2.348100,6.251434,16.192739,0.350000,0.590000,16,79,15.906617,79.154505,15.906617,79.154505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.614770,-0.548457,60.586096,72.615924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552993,1.567445,0.193452,0.019928,0.503366,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.666419,mpc,0,-126.340000,54.885000,10.854729,7.727735,10.750000,7.635000,0.104729,0.092735,16.985604,2.653048,-1.860183,2.653048,16.985604,0.290000,0.680000,8,103,8.496093,103.170603,8.496093,103.170603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.468880,-2.839030,54.827750,69.491630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552364,1.447456,0.209775,0.013995,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.676416,mpc,0,-126.340000,54.885000,11.030130,7.775869,10.920000,7.655000,0.110130,0.120869,16.741646,0.518412,-2.043152,0.518412,16.741646,0.190000,0.850000,16,109,16.291791,108.785190,16.291791,108.785190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.582468,-5.007460,52.721698,66.777634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540789,1.416434,0.224564,0.013631,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.686451,mpc,0,-126.340000,54.885000,11.199630,7.823926,11.080000,7.685000,0.119630,0.138926,15.338885,3.933829,-1.616224,3.933829,15.338885,0.170000,0.930000,27,75,26.909639,75.375210,26.909639,75.375210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.112125,-7.100785,53.838388,61.571132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539031,1.415602,0.221146,0.013612,0.500501,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.696499,mpc,0,-126.340000,54.885000,11.362594,7.871689,11.230000,7.745000,0.132594,0.126689,14.058103,8.081122,-1.616224,8.081122,14.058103,0.200000,0.940000,31,37,30.792918,37.207113,30.792918,37.207113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.248258,-7.992099,60.743188,65.410640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560774,1.422125,0.192635,0.014595,0.500384,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.706566,mpc,0,-126.340000,54.885000,11.518939,7.919084,11.380000,7.835000,0.138939,0.084084,13.326228,9.666852,-1.860183,9.666852,13.326228,0.270000,0.680000,23,41,23.388408,41.341226,23.388408,41.341226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.396416,-7.483073,68.375598,78.468527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559089,1.421318,0.178568,0.014693,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.716461,mpc,0,-126.340000,54.885000,11.665733,7.965119,11.520000,7.895000,0.145733,0.070119,13.509197,5.519559,-1.860183,5.519559,13.509197,0.270000,0.530000,14,86,14.391975,87.062073,14.391975,87.062073,0.000000,-0.720847,0.000000,64.000000,0.000000,0.000000,-67.126657,-8.498926,63.703836,75.440100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552096,1.425238,0.193061,0.014975,0.500335,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.726578,mpc,0,-126.340000,54.885000,11.808657,8.011510,11.670000,7.925000,0.138657,0.086510,14.058103,0.518412,-2.043152,0.518412,14.058103,0.230000,0.670000,5,112,4.981769,112.450000,4.981769,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.065152,-11.139181,54.405478,69.754928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571984,1.418506,0.217367,0.015303,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.736570,mpc,0,-126.340000,54.885000,11.942641,8.056551,11.820000,7.925000,0.122641,0.131551,14.485031,-0.945339,-1.677214,-0.945339,14.485031,0.140000,0.910000,3,112,3.227543,112.449999,3.227543,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.608376,-13.125423,55.303564,69.170383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557690,1.419217,0.266491,0.014740,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.746568,mpc,0,-126.340000,54.885000,12.069494,8.100727,11.960000,7.945000,0.109494,0.155727,12.960290,2.287110,-1.433256,2.287110,12.960290,0.080000,1.040000,17,76,17.019204,75.934982,17.019204,75.934982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.191325,-14.443321,56.070427,64.120246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560011,1.420242,0.242970,0.016866,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.756454,mpc,0,-126.340000,54.885000,12.187777,8.143410,12.090000,8.005000,0.097777,0.138410,11.496540,7.410237,-0.945339,7.410237,11.496540,0.100000,0.940000,22,39,22.166852,38.578166,22.166852,38.578166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.300609,-14.267907,62.201393,64.108251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549753,1.419050,0.180568,0.015687,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.766571,mpc,0,-126.340000,54.885000,12.301440,8.185939,12.210000,8.085000,0.091440,0.100939,9.971800,9.056956,-2.043152,9.056956,9.971800,0.150000,0.700000,23,40,22.972401,40.314284,22.972401,40.314284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.077062,-12.894881,67.192394,73.667180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557997,1.418832,0.175475,0.014276,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.776572,mpc,0,-126.340000,54.885000,12.406462,8.226716,12.310000,8.145000,0.096462,0.081716,9.788831,5.458569,-1.555235,5.458569,9.788831,0.190000,0.530000,12,82,12.422874,82.034288,12.422874,82.034288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.460639,-12.750744,62.289930,68.755437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557264,1.418626,0.179026,0.014678,0.500155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.786451,mpc,0,-126.340000,54.885000,12.503029,8.265628,12.420000,8.175000,0.083029,0.090628,10.093779,0.823360,-1.067318,0.823360,10.093779,0.170000,0.640000,2,111,2.293692,111.319253,2.293692,111.319253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.059932,-15.193766,49.551436,62.401073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550440,1.418310,0.230201,0.016078,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.796579,mpc,0,-126.340000,54.885000,12.594666,8.303985,12.530000,8.175000,0.064666,0.128985,9.483883,-1.616224,-0.945339,-1.616224,9.483883,0.110000,0.890000,5,112,5.172082,111.922230,5.172082,111.922230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.187854,-17.110633,49.277090,62.607339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558602,1.417543,0.308674,0.015076,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.806446,mpc,0,-126.340000,54.885000,12.676810,8.339727,12.630000,8.185000,0.046810,0.154727,8.569039,1.250287,-0.152474,1.250287,8.569039,0.070000,1.020000,11,77,11.167681,77.382150,11.167681,77.382150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.951505,-17.591895,49.742541,55.495313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540399,1.408084,0.256863,0.017972,0.500335,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.816572,mpc,0,-126.340000,54.885000,12.753852,8.374605,12.710000,8.225000,0.043852,0.149605,6.800341,6.556382,-0.640391,6.556382,6.800341,0.090000,0.960000,19,35,19.492425,35.392585,19.492425,35.392585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.848361,-16.912579,54.003853,55.202986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558380,1.417461,0.176324,0.014106,0.500172,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.826423,mpc,0,-126.340000,54.885000,12.821818,8.406656,12.770000,8.285000,0.051818,0.121656,5.214611,7.105289,-1.494245,7.105289,5.214611,0.110000,0.690000,26,49,26.494225,48.801056,26.494225,48.801056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.535968,-13.431268,62.300627,71.083360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548360,1.418101,0.178211,0.015665,0.500190,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.836589,mpc,0,-126.340000,54.885000,12.884828,8.437652,12.830000,8.335000,0.054828,0.102652,4.055809,3.933829,-1.616224,3.933829,4.055809,0.170000,0.580000,22,82,22.448460,81.549720,22.448460,81.549720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.312076,-12.928620,52.351498,59.525456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569102,1.417912,0.176656,0.014725,0.500264,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.846463,mpc,0,-126.340000,54.885000,12.939201,8.465607,12.880000,8.345000,0.059201,0.120607,4.177788,-1.372266,-0.457422,-1.372266,4.177788,0.200000,0.660000,10,112,9.873679,112.450000,9.873679,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.982562,-14.268202,42.213199,53.178836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549008,1.419381,0.214108,0.007621,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.856445,mpc,0,-126.340000,54.885000,12.987443,8.491584,12.930000,8.345000,0.057443,0.146584,3.506902,-2.043152,0.335443,-2.043152,3.506902,0.170000,0.890000,12,105,12.178954,104.869364,12.178954,104.869364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.700187,-16.898208,38.831474,54.595720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.534628,1.411216,0.220655,0.020522,0.502438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.866454,mpc,0,-126.340000,54.885000,13.029159,8.515198,12.970000,8.345000,0.059159,0.170198,3.323933,-0.213464,0.091484,-0.213464,3.323933,0.140000,1.000000,13,79,12.649027,79.098096,12.649027,79.098096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.071147,-17.863546,38.129734,45.086780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538945,1.407594,0.190849,0.014026,0.500344,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.876577,mpc,0,-126.340000,54.885000,13.064716,8.536472,13.000000,8.375000,0.064716,0.161472,1.860183,4.116798,-0.213464,4.116798,1.860183,0.120000,0.950000,24,44,24.472143,43.591592,24.472143,43.591592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.039091,-18.147377,39.331329,42.933444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568690,1.417970,0.179263,0.014821,0.504094,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.886568,mpc,0,-126.340000,54.885000,13.093421,8.554771,13.030000,8.425000,0.063421,0.129771,1.677214,6.373413,-1.006328,6.373413,1.677214,0.150000,0.730000,19,38,18.662330,37.542224,18.662330,37.542224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.573015,-17.021534,48.293709,53.834502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556630,1.417454,0.176990,0.015969,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.896454,mpc,0,-126.340000,54.885000,13.115740,8.570120,13.040000,8.465000,0.075740,0.105120,0.762370,2.226120,-1.311276,2.226120,0.762370,0.190000,0.550000,16,82,16.137931,82.430925,16.137931,82.430925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.795607,-16.293993,48.300668,60.667841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539442,1.407696,0.143190,0.014771,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.906453,mpc,0,-126.340000,54.885000,13.132333,8.582738,13.050000,8.465000,0.082333,0.117738,0.396432,-2.165131,-0.152474,-2.165131,0.396432,0.180000,0.650000,14,110,14.427429,109.829995,14.427429,109.829995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.161539,-18.073230,36.892899,54.173668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539932,1.407019,0.172817,0.013943,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.916578,mpc,0,-126.340000,54.885000,13.143187,8.592418,13.060000,8.435000,0.083187,0.157418,0.640391,-3.872840,0.762370,-3.872840,0.640391,0.160000,0.910000,9,102,8.923591,101.998343,8.923591,101.998343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.183044,-20.185719,34.928779,51.667254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567396,1.417084,0.256794,0.013885,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.926457,mpc,0,-126.340000,54.885000,13.148199,8.598750,13.060000,8.425000,0.088199,0.173750,-0.579401,-1.189297,0.945339,-1.189297,-0.579401,0.140000,1.020000,18,68,18.376279,68.146873,18.376279,68.146873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.302542,-21.122585,33.997843,46.580263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547387,1.418108,0.216156,0.016090,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.936569,mpc,0,-126.340000,54.885000,13.147822,8.601942,13.050000,8.435000,0.097822,0.166942,-1.616224,2.104141,0.152474,2.104141,-1.616224,0.140000,0.920000,26,45,25.660390,44.709496,25.660390,44.709496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.507755,-20.233246,38.711993,44.287415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558847,1.417125,0.177351,0.015264,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.946452,mpc,0,-126.340000,54.885000,13.142268,8.601746,13.040000,8.455000,0.102268,0.146746,-2.592058,3.201954,-0.030495,3.201954,-2.592058,0.180000,0.710000,26,49,26.443193,48.540208,26.443193,48.540208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.299268,-19.654668,42.659508,52.211847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538951,1.406171,0.149374,0.014694,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.956570,mpc,0,-126.340000,54.885000,13.131484,8.598053,13.020000,8.465000,0.111484,0.133053,-1.860183,-0.152474,-0.274453,-0.152474,-1.860183,0.220000,0.590000,11,82,10.915398,82.177798,10.915398,82.177798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.969645,-20.132671,43.447085,55.511554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560800,1.414660,0.176230,0.015514,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.966454,mpc,0,-126.340000,54.885000,13.116175,8.590945,13.020000,8.445000,0.096175,0.145945,-1.372266,-4.665705,-0.213464,-4.665705,-1.372266,0.180000,0.670000,4,111,4.183463,111.237163,4.183463,111.237163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.801865,-21.581968,41.546408,55.896231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.883114,1.586779,0.282446,0.020155,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008284,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.976419,mpc,0,-126.340000,54.885000,13.096174,8.580195,13.010000,8.405000,0.086174,0.175195,-0.945339,-5.641538,0.701380,-5.641538,-0.945339,0.120000,0.880000,3,101,2.613007,100.733566,2.613007,100.733566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.213366,-23.000497,36.353255,52.979285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546781,1.442569,0.303671,0.014814,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.986424,mpc,0,-126.340000,54.885000,13.071695,8.565705,13.000000,8.385000,0.071695,0.180705,-1.250287,-2.104141,0.823360,-2.104141,-1.250287,0.080000,1.010000,7,56,6.568406,56.316087,6.568406,56.316087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.439237,-23.395068,31.824749,45.704025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568553,1.575329,0.252486,0.017454,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.996421,mpc,0,-126.340000,54.885000,13.043050,8.547459,12.990000,8.385000,0.053050,0.162459,-1.860183,1.250287,-0.091484,1.250287,-1.860183,0.060000,0.830000,11,38,11.295633,37.640250,11.295633,37.640250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.507222,-21.162285,41.538445,51.025322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546815,1.699498,0.241560,0.034140,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.006524,mpc,0,-126.340000,54.885000,13.010073,8.525129,12.970000,8.405000,0.040073,0.120129,-2.714037,1.555235,-0.030495,1.555235,-2.714037,0.080000,0.640000,13,44,12.709842,43.868822,12.709842,43.868822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.250740,-19.007116,46.261666,61.449401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571854,1.556052,0.193155,0.018420,0.500486,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.016418,mpc,0,-126.340000,54.885000,12.974057,8.499413,12.950000,8.395000,0.024057,0.104413,-3.018985,-1.921172,0.030495,-1.921172,-3.018985,0.080000,0.540000,10,77,10.256811,76.562446,10.256811,76.562446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.560721,-17.076481,47.796943,61.015357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553261,1.482144,0.188970,0.015048,0.500207,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.026450,mpc,0,-126.340000,54.885000,12.934005,8.469411,12.930000,8.345000,0.004005,0.124411,-2.470079,-6.922320,0.274453,-6.922320,-2.470079,0.100000,0.600000,-4,112,-3.508845,111.633491,-3.508845,111.633491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.738355,-16.042228,43.193575,56.240780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540188,1.444835,0.193829,0.013762,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.036452,mpc,0,-126.340000,54.885000,12.890726,8.435514,12.910000,8.285000,-0.019274,0.150514,-2.348100,-7.898153,0.701380,-7.898153,-2.348100,0.060000,0.870000,-6,95,-5.633114,95.465507,-5.633114,95.465507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.681868,-16.652958,41.037205,56.669979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540074,1.421875,0.226085,0.013623,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.046453,mpc,0,-126.340000,54.885000,12.844325,8.397617,12.890000,8.245000,-0.045675,0.152617,-2.348100,-4.055809,0.640391,-4.055809,-2.348100,0.030000,0.960000,-5,51,-5.447379,51.352766,-5.447379,51.352766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.989211,-16.299957,34.682361,49.257107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538758,1.513595,0.177772,0.015194,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.056575,mpc,0,-126.340000,54.885000,12.794383,8.355164,12.870000,8.225000,-0.075617,0.130164,-3.079975,-0.091484,-0.213464,-0.091484,-3.079975,0.020000,0.780000,-1,27,-0.950594,27.160314,-0.950594,27.160314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.815176,-13.866425,44.466411,57.713164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557452,1.422974,0.176677,0.015682,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.066576,mpc,0,-126.340000,54.885000,12.742290,8.309154,12.840000,8.225000,-0.097710,0.084154,-3.689871,-0.762370,0.335443,-0.762370,-3.689871,0.010000,0.530000,2,46,2.246054,46.141144,2.246054,46.141144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.530796,-10.495897,53.566882,71.779112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556694,1.418029,0.177671,0.015183,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.076571,mpc,0,-126.340000,54.885000,12.687696,8.259138,12.810000,8.185000,-0.122304,0.074138,-3.079975,-3.994819,-0.030495,-3.994819,-3.079975,-0.010000,0.470000,-5,74,-5.276953,74.240117,-5.276953,74.240117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.020854,-9.151048,49.068146,63.388385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556081,1.425116,0.177108,0.015406,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.086571,mpc,0,-126.340000,54.885000,12.630707,8.205052,12.780000,8.125000,-0.149293,0.080052,-3.384923,-8.752008,0.091484,-8.752008,-3.384923,0.000000,0.590000,-10,100,-10.332854,100.421873,-10.332854,100.421873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.399973,-8.616523,45.739375,59.444971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559314,1.419514,0.201960,0.016137,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.096576,mpc,0,-126.340000,54.885000,12.571511,8.146921,12.750000,8.035000,-0.178489,0.111921,-3.140965,-9.788831,1.128308,-9.788831,-3.140965,-0.010000,0.800000,-16,90,-16.466095,90.295170,-16.466095,90.295170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.554861,-8.822717,40.176858,54.787302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556050,1.418347,0.204358,0.014933,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.106450,mpc,0,-126.340000,54.885000,12.511110,8.085628,12.720000,7.965000,-0.208890,0.120628,-3.689871,-6.861330,0.579401,-6.861330,-3.689871,-0.040000,0.890000,-12,55,-11.576557,54.858644,-11.576557,54.858644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.398267,-8.202732,35.420096,48.838359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555664,1.418249,0.193900,0.014178,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.116571,mpc,0,-126.340000,54.885000,12.447313,8.018788,12.680000,7.925000,-0.232687,0.093788,-4.360757,-2.957996,0.152474,-2.957996,-4.360757,-0.060000,0.750000,-5,28,-4.799321,27.757307,-4.799321,27.757307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.767899,-6.430926,41.594104,54.815893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557201,1.417741,0.179256,0.015003,0.500278,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.126572,mpc,0,-126.340000,54.885000,12.382549,7.948797,12.640000,7.905000,-0.257451,0.043797,-4.726694,-2.470079,-0.152474,-2.470079,-4.726694,-0.060000,0.530000,-4,34,-4.073700,34.184594,-4.073700,34.184594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.654859,-4.268313,52.226307,69.276349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556453,1.419907,0.178277,0.015669,0.500229,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.136576,mpc,0,-126.340000,54.885000,12.316189,7.874913,12.600000,7.855000,-0.283811,0.019913,-4.238777,-6.068465,-0.213464,-6.068465,-4.238777,-0.050000,0.420000,-14,68,-14.071622,68.120044,-14.071622,68.120044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.347070,-2.671592,53.152483,67.313893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557317,1.417870,0.178338,0.013928,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.146453,mpc,0,-126.340000,54.885000,12.249247,7.798228,12.550000,7.785000,-0.300753,0.013228,-4.482736,-9.971800,0.274453,-9.971800,-4.482736,-0.060000,0.520000,-15,89,-15.350633,88.720322,-15.350633,88.720322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.927956,-2.377409,48.327628,60.190700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539257,1.406890,0.162343,0.016729,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.156568,mpc,0,-126.340000,54.885000,12.179341,7.715916,12.510000,7.685000,-0.330659,0.030916,-4.787684,-11.374561,0.945339,-11.374561,-4.787684,-0.090000,0.710000,-14,82,-13.535964,82.218018,-13.535964,82.218018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.881935,-2.074495,41.693869,53.504743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555820,1.419199,0.189857,0.013997,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.166574,mpc,0,-126.340000,54.885000,12.108957,7.630820,12.460000,7.585000,-0.351043,0.045820,-5.580549,-9.117946,0.945339,-9.117946,-5.580549,-0.130000,0.800000,-4,53,-3.676375,53.470796,-3.676375,53.470796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.124420,-1.068266,36.134219,46.727311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557266,1.419102,0.177940,0.015814,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.176569,mpc,0,-126.340000,54.885000,12.037511,7.542249,12.410000,7.515000,-0.372489,0.027249,-6.068465,-6.129455,0.457422,-6.129455,-6.068465,-0.100000,0.700000,-4,32,-4.455667,31.770537,-4.455667,31.770537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.823121,0.814451,40.992897,54.036095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557485,1.418837,0.175679,0.014638,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.186579,mpc,0,-126.340000,54.885000,11.964903,7.450080,12.340000,7.455000,-0.375097,-0.004920,-6.251434,-5.885497,0.335443,-5.885497,-6.251434,-0.080000,0.520000,-6,39,-6.198125,39.013023,-6.198125,39.013023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.544065,2.810591,52.360404,65.917919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555937,1.417945,0.177766,0.015688,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.196569,mpc,0,-126.340000,54.885000,11.891454,7.354737,12.280000,7.385000,-0.388546,-0.030263,-6.800341,-8.569039,0.274453,-8.569039,-6.800341,-0.070000,0.440000,-6,63,-5.684546,63.412991,-5.684546,63.412991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.658159,4.107204,51.657731,62.520476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556361,1.417540,0.177983,0.014641,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.206570,mpc,0,-126.340000,54.885000,11.816999,7.256059,12.220000,7.295000,-0.403001,-0.038941,-5.885497,-11.740498,0.335443,-11.740498,-5.885497,-0.060000,0.520000,-18,80,-18.324943,79.547443,-18.324943,79.547443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.684635,4.650470,46.514516,53.972518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557013,1.417603,0.177575,0.015441,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.216574,mpc,0,-126.340000,54.885000,11.741646,7.154247,12.160000,7.175000,-0.418354,-0.020753,-5.641538,-13.082270,0.823360,-13.082270,-5.641538,-0.090000,0.680000,-20,76,-20.398191,75.765661,-20.398191,75.765661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.854405,4.900510,42.290129,49.542284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555972,1.417045,0.190667,0.014118,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.226579,mpc,0,-126.340000,54.885000,11.665423,7.049431,12.100000,7.065000,-0.434577,-0.015569,-6.861330,-11.069613,0.518412,-11.069613,-6.861330,-0.130000,0.760000,-7,50,-6.695932,49.977817,-6.695932,49.977817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.224814,5.378023,36.416607,42.764952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556174,1.416583,0.189975,0.014535,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.236569,mpc,0,-126.340000,54.885000,11.588491,6.941949,12.030000,6.975000,-0.441509,-0.033051,-7.776174,-9.056956,0.030495,-9.056956,-7.776174,-0.120000,0.660000,0,37,-0.017390,37.380093,-0.017390,37.380093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.230471,7.085488,39.688253,50.990075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557403,1.418213,0.176172,0.014385,0.500179,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.246456,mpc,0,-126.340000,54.885000,11.511543,6.832935,11.960000,6.905000,-0.448457,-0.072065,-8.386070,-8.812998,0.030495,-8.812998,-8.386070,-0.090000,0.540000,0,40,0.475426,39.888515,0.475426,39.888515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.980011,8.700455,46.893198,58.867897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546989,1.417277,0.176469,0.015209,0.500451,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.256568,mpc,0,-126.340000,54.885000,11.432017,6.718896,11.880000,6.805000,-0.447983,-0.086104,-8.081122,-10.520706,0.518412,-10.520706,-8.081122,-0.050000,0.470000,-9,57,-8.803241,56.896108,-8.803241,56.896108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.273925,9.866935,50.157631,60.316767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556691,1.417868,0.179373,0.015405,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.266574,mpc,0,-126.340000,54.885000,11.352478,6.603677,11.800000,6.685000,-0.447522,-0.081323,-8.264091,-13.387218,0.701380,-13.387218,-8.264091,-0.050000,0.510000,-10,76,-9.919087,76.162174,-9.919087,76.162174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.211760,10.719385,47.618183,55.145488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557073,1.417080,0.178367,0.014797,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.276567,mpc,0,-126.340000,54.885000,11.272177,6.486422,11.720000,6.555000,-0.447823,-0.068578,-8.569039,-14.972947,0.335443,-14.972947,-8.569039,-0.060000,0.630000,-8,79,-8.105301,78.708746,-8.105301,78.708746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.617216,11.269766,43.437426,49.195394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556541,1.414975,0.178590,0.014333,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.286568,mpc,0,-126.340000,54.885000,11.190917,6.367080,11.650000,6.425000,-0.459083,-0.057920,-8.386070,-13.570186,0.213464,-13.570186,-8.386070,-0.080000,0.740000,-9,57,-9.113629,56.764437,-9.113629,56.764437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.669977,11.882268,39.928828,45.918392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557127,1.416999,0.175305,0.016620,0.500209,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.296453,mpc,0,-126.340000,54.885000,11.109663,6.247328,11.570000,6.315000,-0.460337,-0.067672,-8.812998,-10.337738,0.213464,-10.337738,-8.812998,-0.070000,0.690000,-7,32,-7.093157,31.554769,-7.093157,31.554769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.174328,13.073902,42.786710,50.877124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539873,1.406450,0.148756,0.015410,0.500278,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.306571,mpc,0,-126.340000,54.885000,11.025471,6.123101,11.480000,6.225000,-0.454529,-0.101899,-9.056956,-9.117946,0.457422,-9.117946,-9.056956,-0.080000,0.490000,-4,34,-3.734627,34.196094,-3.734627,34.196094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.480770,14.847302,50.694931,62.649696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556045,1.415419,0.177236,0.014670,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.316567,mpc,0,-126.340000,54.885000,10.941219,5.998940,11.390000,6.115000,-0.448781,-0.116060,-9.239925,-11.435550,0.640391,-11.435550,-9.239925,-0.060000,0.390000,-6,60,-6.219403,60.126598,-6.219403,60.126598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.171468,16.110946,51.883003,63.782716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558886,1.789591,0.242792,0.039888,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.326421,mpc,0,-126.340000,54.885000,10.857036,5.875340,11.310000,5.995000,-0.452964,-0.119660,-9.605862,-13.875134,0.884349,-13.875134,-9.605862,-0.060000,0.480000,-6,72,-6.281655,72.172806,-6.281655,72.172806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.068399,16.463838,49.347585,58.032700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549568,1.563508,0.189938,0.020817,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.336427,mpc,0,-126.340000,54.885000,10.770336,5.748830,11.210000,5.865000,-0.439664,-0.116170,-9.544873,-14.424041,-0.152474,-14.424041,-9.544873,-0.050000,0.590000,-9,67,-9.183499,66.969203,-9.183499,66.969203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.090418,16.937264,47.292989,54.867157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572665,1.668177,0.210554,0.025652,0.500712,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.346419,mpc,0,-126.340000,54.885000,10.682423,5.621674,11.110000,5.745000,-0.427577,-0.123326,-10.337738,-12.045446,0.213464,-12.045446,-10.337738,-0.050000,0.660000,-3,40,-2.713328,39.931603,-2.713328,39.931603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.613879,17.554908,45.067366,52.695632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550417,1.483441,0.216525,0.023008,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.356428,mpc,0,-126.340000,54.885000,10.592945,5.493722,11.010000,5.625000,-0.417055,-0.131278,-11.618519,-10.154769,0.945339,-10.154769,-11.618519,-0.060000,0.550000,10,32,9.729230,32.360730,9.729230,32.360730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.836599,19.139907,49.384533,59.847506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.050491,1.537111,0.199025,0.016998,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008314,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.366420,mpc,0,-126.340000,54.885000,10.502075,5.365592,10.910000,5.545000,-0.407925,-0.179408,-11.618519,-9.910810,0.396432,-9.910810,-11.618519,-0.020000,0.450000,4,35,4.174352,34.582808,4.174352,34.582808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.949543,19.991250,53.643014,64.774255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545940,1.689028,0.211879,0.018801,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.376418,mpc,0,-126.340000,54.885000,10.409515,5.237239,10.800000,5.435000,-0.390485,-0.197761,-11.496540,-11.740498,0.640391,-11.740498,-11.496540,0.010000,0.400000,-2,53,-2.391103,52.701593,-2.391103,52.701593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.407145,20.755243,57.869913,68.207994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539919,1.433692,0.149916,0.014160,0.500184,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.386449,mpc,0,-126.340000,54.885000,10.314871,5.108514,10.690000,5.315000,-0.375129,-0.206486,-11.740498,-13.265238,0.823360,-13.265238,-11.740498,0.010000,0.440000,-2,62,-2.388045,62.157948,-2.388045,62.157948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.221388,21.200259,54.566060,62.680742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539840,1.419056,0.145068,0.012519,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.396446,mpc,0,-126.340000,54.885000,10.218666,4.980520,10.580000,5.185000,-0.361334,-0.204480,-11.618519,-14.241072,1.067318,-14.241072,-11.618519,0.020000,0.540000,-7,62,-6.699929,62.287285,-6.699929,62.287285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.788546,21.949794,51.327487,58.526758,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537674,1.409464,0.134563,0.013040,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.406453,mpc,0,-126.340000,54.885000,10.120353,4.852910,10.460000,5.065000,-0.339647,-0.212090,-11.557530,-12.655342,1.128308,-12.655342,-11.557530,0.010000,0.590000,-7,45,-6.601147,44.926961,-6.601147,44.926961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.650591,22.755542,48.096300,55.138798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539027,1.402531,0.135537,0.011766,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.416570,mpc,0,-126.340000,54.885000,10.018781,4.724646,10.350000,4.955000,-0.331219,-0.230354,-11.679509,-9.727842,0.396432,-9.727842,-11.679509,0.010000,0.530000,-7,25,-6.651202,24.954340,-6.651202,24.954340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.268317,23.622531,50.159788,59.091183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557885,1.415001,0.177432,0.015477,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.426482,mpc,0,-126.340000,54.885000,9.917029,4.599951,10.240000,4.875000,-0.322971,-0.275049,-12.045446,-9.300914,0.274453,-9.300914,-12.045446,-0.030000,0.400000,0,29,-0.169147,29.442187,-0.169147,29.442187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.574687,24.694278,55.807916,67.723969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558612,1.413784,0.176577,0.014540,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.436451,mpc,0,-126.340000,54.885000,9.812308,4.475706,10.120000,4.765000,-0.307692,-0.289294,-11.923467,-11.740498,0.457422,-11.740498,-11.923467,-0.010000,0.320000,-6,57,-5.930248,57.016387,-5.930248,57.016387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.728418,25.587996,57.518309,69.641977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548698,1.413514,0.176993,0.013883,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.446573,mpc,0,-126.340000,54.885000,9.703406,4.350983,9.990000,4.635000,-0.286594,-0.284017,-12.411384,-15.155916,0.945339,-15.155916,-12.411384,-0.050000,0.420000,0,80,0.290307,79.555596,0.290307,79.555596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.653198,26.503298,55.773920,65.776698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559482,1.415227,0.178088,0.016500,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.456567,mpc,0,-126.340000,54.885000,9.593221,4.229489,9.870000,4.495000,-0.276779,-0.265511,-12.350394,-14.972947,0.640391,-14.972947,-12.350394,-0.070000,0.600000,0,66,-0.231085,66.401192,-0.231085,66.401192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.190282,27.189874,54.632925,63.719267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557725,1.416045,0.175971,0.015048,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.466578,mpc,0,-126.340000,54.885000,9.480049,4.109630,9.750000,4.375000,-0.269951,-0.265370,-12.838311,-12.411384,0.640391,-12.411384,-12.838311,0.000000,0.650000,-7,42,-7.349967,42.252836,-7.349967,42.252836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.380490,28.867596,54.119373,64.680878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556770,1.412621,0.176265,0.013591,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.476567,mpc,0,-126.340000,54.885000,9.364232,3.992112,9.620000,4.275000,-0.255768,-0.282888,-13.265238,-10.215758,0.640391,-10.215758,-13.265238,0.000000,0.550000,-6,33,-5.558864,32.842113,-5.558864,32.842113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.315660,30.617641,56.657703,69.600918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557888,1.412878,0.173820,0.014684,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.486576,mpc,0,-126.340000,54.885000,9.245143,3.876631,9.490000,4.175000,-0.244857,-0.298369,-13.875134,-10.886644,0.396432,-10.886644,-13.875134,-0.020000,0.430000,0,50,-0.423742,49.888538,-0.423742,49.888538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.373113,31.984814,57.203979,71.929150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556532,1.418344,0.174625,0.016120,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.496573,mpc,0,-126.340000,54.885000,9.123065,3.763790,9.360000,4.075000,-0.236935,-0.311210,-13.631176,-12.167426,-0.152474,-12.167426,-13.631176,-0.010000,0.420000,-7,64,-7.172231,63.547332,-7.172231,63.547332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.563615,32.485542,55.970173,69.421701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557670,1.413017,0.175141,0.013757,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.506570,mpc,0,-126.340000,54.885000,8.997720,3.653628,9.230000,3.955000,-0.232280,-0.301372,-13.387218,-13.631176,0.945339,-13.631176,-13.387218,-0.020000,0.530000,-13,70,-12.733492,69.841745,-12.733492,69.841745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.478562,33.138232,53.888601,66.191553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558865,1.413136,0.174181,0.014154,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.516452,mpc,0,-126.340000,54.885000,8.870512,3.547569,9.100000,3.835000,-0.229488,-0.287431,-13.326228,-13.692166,0.640391,-13.692166,-13.326228,-0.030000,0.610000,-16,68,-16.327077,67.573536,-16.327077,67.573536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.455538,34.120247,50.328359,62.621632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550147,1.414303,0.176769,0.014871,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.526569,mpc,0,-126.340000,54.885000,8.736791,3.442116,8.970000,3.715000,-0.233209,-0.272884,-14.058103,-11.679509,0.396432,-11.679509,-14.058103,-0.090000,0.650000,-6,52,-6.460811,52.025825,-6.460811,52.025825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.359084,35.105943,46.926660,60.370254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558429,1.411076,0.176833,0.014477,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.536570,mpc,0,-126.340000,54.885000,8.601031,3.341157,8.830000,3.615000,-0.228969,-0.273843,-15.155916,-9.300914,0.335443,-9.300914,-15.155916,-0.070000,0.580000,-2,41,-1.944993,41.473240,-1.944993,41.473240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.863181,36.018465,48.967950,65.295567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559083,1.411493,0.176370,0.015230,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.546568,mpc,0,-126.340000,54.885000,8.461672,3.243672,8.690000,3.535000,-0.228328,-0.291328,-14.850968,-8.812998,0.396432,-8.812998,-14.850968,-0.050000,0.500000,-11,46,-10.852838,45.937891,-10.852838,45.937891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.157224,36.715067,52.894529,70.840898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558615,1.412784,0.174459,0.015591,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.556571,mpc,0,-126.340000,54.885000,8.318559,3.149776,8.540000,3.445000,-0.221441,-0.295224,-14.789979,-10.764665,0.762370,-10.764665,-14.789979,-0.040000,0.440000,-17,71,-17.478740,70.795989,-17.478740,70.795989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.826609,37.382754,53.462026,71.099482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558477,1.411524,0.176027,0.013601,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.566579,mpc,0,-126.340000,54.885000,8.171588,3.059615,8.410000,3.335000,-0.238412,-0.275385,-13.753155,-12.167426,0.579401,-12.167426,-13.753155,-0.090000,0.540000,-27,80,-27.018824,79.880543,-27.018824,79.880543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.530796,37.559632,50.900059,65.682808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557667,1.413222,0.173933,0.014314,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.576569,mpc,0,-126.340000,54.885000,8.021083,2.973565,8.270000,3.225000,-0.248917,-0.251435,-13.631176,-11.679509,0.579401,-11.679509,-13.631176,-0.160000,0.660000,-25,71,-25.051824,71.495706,-25.051824,71.495706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.441997,38.110646,49.379651,62.401886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558432,1.412731,0.187811,0.015115,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.586567,mpc,0,-126.340000,54.885000,7.866586,2.891529,8.140000,3.135000,-0.273414,-0.243471,-14.485031,-8.447060,0.213464,-8.447060,-14.485031,-0.200000,0.690000,-18,47,-18.008297,46.707315,-18.008297,46.707315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.173947,38.872615,50.173507,62.730912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557298,1.411919,0.176356,0.014196,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.596572,mpc,0,-126.340000,54.885000,7.708109,2.813680,7.990000,3.065000,-0.281891,-0.251320,-15.887791,-6.129455,0.335443,-6.129455,-15.887791,-0.190000,0.610000,-11,37,-11.001563,37.233180,-11.001563,37.233180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.170136,39.751620,54.699571,70.104626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557973,1.411730,0.175448,0.015765,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.606571,mpc,0,-126.340000,54.885000,7.545833,2.740247,7.840000,3.005000,-0.294167,-0.264753,-16.619667,-6.861330,0.945339,-6.861330,-16.619667,-0.130000,0.470000,-17,58,-17.488915,58.416858,-17.488915,58.416858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.903472,40.375454,57.432309,74.151137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556667,1.409446,0.175771,0.015249,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.616573,mpc,0,-126.340000,54.885000,7.379609,2.671281,7.680000,2.935000,-0.300391,-0.263719,-16.253729,-9.056956,0.884349,-9.056956,-16.253729,-0.130000,0.540000,-27,75,-26.837188,75.344556,-26.837188,75.344556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.069205,40.377803,54.307996,68.480451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557483,1.409467,0.175645,0.013057,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.626568,mpc,0,-126.340000,54.885000,7.209598,2.606954,7.520000,2.845000,-0.310402,-0.238046,-15.582843,-8.873987,0.396432,-8.873987,-15.582843,-0.170000,0.620000,-33,74,-33.363698,74.086730,-33.363698,74.086730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.232047,40.305026,51.436083,63.383637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559130,1.410728,0.188073,0.015154,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.636529,mpc,0,-126.340000,54.885000,7.036346,2.547524,7.360000,2.765000,-0.323654,-0.217476,-16.680656,-9.117946,0.701380,-9.117946,-16.680656,-0.230000,0.690000,-22,76,-22.145653,76.082409,-22.145653,76.082409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.711230,41.134883,49.384894,60.541039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558162,1.410301,0.188209,0.014300,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.646573,mpc,0,-126.340000,54.885000,6.857805,2.492412,7.190000,2.685000,-0.332195,-0.192588,-18.144407,-7.105289,1.067318,-7.105289,-18.144407,-0.240000,0.720000,-12,64,-11.910964,63.987234,-11.910964,63.987234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.487391,41.603394,50.703162,61.053665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559214,1.410945,0.174679,0.014139,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.656572,mpc,0,-126.340000,54.885000,6.676276,2.442425,7.010000,2.635000,-0.333724,-0.192575,-19.364199,-4.482736,0.274453,-4.482736,-19.364199,-0.170000,0.690000,-13,49,-13.087149,49.223392,-13.087149,49.223392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.672422,41.765297,53.686913,66.431892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559641,1.410096,0.176575,0.015240,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.666446,mpc,0,-126.340000,54.885000,6.493402,2.397914,6.820000,2.605000,-0.326598,-0.207086,-19.364199,-3.811850,0.823360,-3.811850,-19.364199,-0.130000,0.630000,-21,51,-21.228975,51.483861,-21.228975,51.483861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.224401,41.979689,54.618873,69.983976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540408,1.459068,0.155464,0.021296,0.502374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.676454,mpc,0,-126.340000,54.885000,6.304443,2.357770,6.630000,2.575000,-0.325557,-0.217230,-19.669147,-4.055809,0.823360,-4.055809,-19.669147,-0.140000,0.530000,-21,66,-21.369548,66.417414,-21.369548,66.417414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.092636,41.850617,52.079642,67.031538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552551,1.480211,0.206494,0.019889,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.686457,mpc,0,-126.340000,54.885000,6.112062,2.322695,6.430000,2.535000,-0.317938,-0.212305,-20.096074,-5.824507,0.762370,-5.824507,-20.096074,-0.140000,0.570000,-21,83,-21.356729,83.086009,-21.356729,83.086009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.194793,41.662773,48.899972,61.722062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545039,1.455138,0.162435,0.016433,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.696452,mpc,0,-126.340000,54.885000,5.916435,2.292724,6.240000,2.485000,-0.323565,-0.192276,-20.462012,-6.007476,0.335443,-6.007476,-20.462012,-0.140000,0.690000,-23,81,-22.546290,80.967860,-22.546290,80.967860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.554203,41.519802,47.448907,58.415373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538855,1.434355,0.140295,0.013910,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.706451,mpc,0,-126.340000,54.885000,5.717471,2.267844,6.030000,2.445000,-0.312529,-0.177156,-21.132897,-3.079975,0.335443,-3.079975,-21.132897,-0.190000,0.760000,-12,57,-11.873467,56.652826,-11.873467,56.652826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.466923,41.771509,46.884376,58.235117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539166,1.401844,0.135032,0.013300,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.716577,mpc,0,-126.340000,54.885000,5.512777,2.247855,5.810000,2.435000,-0.297223,-0.187145,-22.779616,-0.579401,1.128308,-0.579401,-22.779616,-0.090000,0.680000,-11,46,-10.748903,46.026145,-10.748903,46.026145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.935804,42.296679,51.429679,67.540412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566638,1.418646,0.182096,0.015185,0.502362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.726452,mpc,0,-126.340000,54.885000,5.310234,2.233413,5.590000,2.435000,-0.279766,-0.201587,-23.877429,-0.762370,1.250287,-0.762370,-23.877429,-0.120000,0.550000,2,62,1.573070,62.152128,1.573070,62.152128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.547807,42.862014,52.498551,71.141628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539991,1.401742,0.138118,0.014703,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.736571,mpc,0,-126.340000,54.885000,5.099862,2.223775,5.360000,2.425000,-0.260138,-0.201225,-23.572481,-2.409089,0.762370,-2.409089,-23.572481,-0.170000,0.560000,5,80,4.536588,80.118567,4.536588,80.118567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.312520,43.006319,50.951027,67.943238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557583,1.418924,0.181561,0.015238,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.746458,mpc,0,-126.340000,54.885000,4.891753,2.219378,5.140000,2.405000,-0.248247,-0.185622,-23.328523,-2.592058,0.762370,-2.592058,-23.328523,0.020000,0.660000,-24,79,-23.677941,79.035717,-23.677941,79.035717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.610955,42.370897,48.113333,63.401711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540533,1.402813,0.144046,0.013675,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.756417,mpc,0,-126.340000,54.885000,4.679763,2.219930,4.920000,2.405000,-0.240237,-0.185070,-23.023575,-1.738204,0.823360,-1.738204,-23.023575,-0.030000,0.730000,-23,70,-22.867083,70.024174,-22.867083,70.024174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.085902,41.453038,48.363120,61.370777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539771,1.419685,0.143579,0.013993,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.766453,mpc,0,-126.340000,54.885000,4.463938,2.225496,4.690000,2.415000,-0.226062,-0.189504,-23.755450,0.823360,1.006328,0.823360,-23.755450,-0.110000,0.730000,-6,53,-6.011198,52.701274,-6.011198,52.701274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.878746,41.112080,45.838462,59.715770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546933,1.505315,0.137342,0.014839,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.776418,mpc,0,-126.340000,54.885000,4.247702,2.235938,4.450000,2.435000,-0.202298,-0.199062,-24.792273,2.287110,1.006328,2.287110,-24.792273,-0.130000,0.630000,8,52,7.632887,52.434426,7.632887,52.434426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.212730,41.811317,50.093340,68.635830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539069,1.523252,0.198107,0.009453,0.500439,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.786417,mpc,0,-126.340000,54.885000,4.029040,2.251268,4.220000,2.465000,-0.190960,-0.213732,-24.182377,1.616224,0.457422,1.616224,-24.182377,-0.030000,0.560000,-10,67,-10.300907,66.855587,-10.300907,66.855587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.607185,42.557703,53.902518,71.927689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553950,1.556684,0.144682,0.020323,0.500513,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.796417,mpc,0,-126.340000,54.885000,3.808895,2.271378,3.980000,2.475000,-0.171105,-0.203622,-23.450502,-0.579401,0.762370,-0.579401,-23.450502,-0.010000,0.600000,-20,87,-20.473575,86.783742,-20.473575,86.783742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.347044,42.256616,53.379472,66.675873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558323,1.523879,0.141371,0.035622,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.806417,mpc,0,-126.340000,54.885000,3.587583,2.296171,3.750000,2.485000,-0.162417,-0.188829,-22.291700,-0.823360,1.311276,-0.823360,-22.291700,-0.070000,0.720000,-24,84,-23.762620,84.073602,-23.762620,84.073602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.322930,41.666463,48.210489,60.900734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549800,1.497730,0.139246,0.012036,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.816416,mpc,0,-126.340000,54.885000,3.365375,2.325542,3.530000,2.495000,-0.164625,-0.169458,-21.742793,1.250287,0.945339,1.250287,-21.742793,-0.150000,0.790000,-19,66,-18.590778,66.186770,-18.590778,66.186770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.714263,41.688026,47.551644,60.803693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547443,1.496115,0.167848,0.012177,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.826416,mpc,0,-126.340000,54.885000,3.142556,2.359377,3.320000,2.515000,-0.177444,-0.155623,-21.681804,3.140965,0.762370,3.140965,-21.681804,-0.160000,0.740000,-18,59,-18.213719,59.299124,-18.213719,59.299124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.566252,42.682402,49.639043,67.950068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539179,1.403623,0.133508,0.011886,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.836574,mpc,0,-126.340000,54.885000,2.915911,2.398183,3.100000,2.565000,-0.184089,-0.166817,-21.376856,2.775027,0.091484,2.775027,-21.376856,-0.170000,0.630000,-20,74,-19.939125,74.486042,-19.939125,74.486042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.179393,43.590752,48.465479,69.103314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556409,1.412522,0.174305,0.014423,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.846567,mpc,0,-126.340000,54.885000,2.692951,2.440584,2.890000,2.605000,-0.197049,-0.164416,-22.413679,2.897006,1.006328,2.897006,-22.413679,-0.180000,0.650000,-11,76,-10.520784,76.255186,-10.520784,76.255186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.364586,42.961210,44.174151,61.249142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556719,1.412662,0.172021,0.015995,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.856570,mpc,0,-126.340000,54.885000,2.470090,2.487077,2.680000,2.645000,-0.209910,-0.157923,-21.681804,3.445913,1.250287,3.445913,-21.681804,-0.160000,0.690000,-19,72,-19.203020,71.888552,-19.203020,71.888552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.668383,42.550863,46.079336,63.038551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555256,1.413555,0.173731,0.014884,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.866422,mpc,0,-126.340000,54.885000,2.251225,2.536676,2.490000,2.685000,-0.238775,-0.148324,-20.096074,4.055809,1.372266,4.055809,-20.096074,-0.190000,0.720000,-31,68,-30.939607,67.623495,-30.939607,67.623495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.562649,41.617807,44.793959,63.060447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547406,1.414296,0.188408,0.014988,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.876567,mpc,0,-126.340000,54.885000,2.026864,2.591523,2.280000,2.735000,-0.253136,-0.143477,-20.462012,3.323933,1.128308,3.323933,-20.462012,-0.190000,0.680000,-28,80,-28.454793,80.485745,-28.454793,80.485745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.406770,40.467677,44.329319,61.389933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554930,1.412878,0.187412,0.014222,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.886573,mpc,0,-126.340000,54.885000,1.806899,2.649198,2.080000,2.775000,-0.273101,-0.125802,-20.401022,3.689871,0.701380,3.689871,-20.401022,-0.230000,0.710000,-24,80,-23.631586,79.851356,-23.631586,79.851356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.849747,39.259754,41.164092,57.738217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556077,1.414323,0.187600,0.015524,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.896571,mpc,0,-126.340000,54.885000,1.588770,2.710191,1.880000,2.825000,-0.291230,-0.114809,-21.071908,3.994819,0.701380,3.994819,-21.071908,-0.230000,0.770000,-17,75,-17.065770,75.473116,-17.065770,75.473116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.714294,38.694359,43.494696,61.047710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556845,1.414716,0.173549,0.015794,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.906567,mpc,0,-126.340000,54.885000,1.372698,2.774337,1.670000,2.885000,-0.297302,-0.110663,-21.132897,5.031642,1.250287,5.031642,-21.132897,-0.190000,0.800000,-19,67,-19.103645,66.707816,-19.103645,66.707816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.540882,38.190071,46.346832,65.303135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555708,1.412978,0.174193,0.014202,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.916571,mpc,0,-126.340000,54.885000,1.158779,2.841514,1.460000,2.945000,-0.301221,-0.103486,-20.705970,5.397580,1.311276,5.397580,-20.705970,-0.170000,0.710000,-23,74,-22.725241,74.233859,-22.725241,74.233859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.787442,37.401711,48.312950,69.116187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557059,1.412221,0.173992,0.015898,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.926578,mpc,0,-126.340000,54.885000,0.947525,2.911470,1.250000,3.005000,-0.302475,-0.093530,-20.888939,5.824507,0.884349,5.824507,-20.888939,-0.200000,0.710000,-14,74,-14.266869,74.114845,-14.266869,74.114845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.865883,35.498374,45.738757,63.687551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556500,1.411943,0.175406,0.015798,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.936572,mpc,0,-126.340000,54.885000,0.739584,2.983884,1.050000,3.075000,-0.310416,-0.091116,-20.766960,6.007476,0.335443,6.007476,-20.766960,-0.180000,0.730000,-15,73,-14.582898,72.697788,-14.582898,72.697788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.204783,34.007543,47.286611,65.322933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554843,1.410759,0.173460,0.013739,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.946569,mpc,0,-126.340000,54.885000,0.534969,3.058646,0.850000,3.145000,-0.315031,-0.086354,-20.523001,6.312424,0.640391,6.312424,-20.523001,-0.160000,0.720000,-16,73,-15.728544,72.972123,-15.728544,72.972123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.445784,32.320933,48.884105,65.151412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555510,1.410505,0.175602,0.015981,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.956568,mpc,0,-126.340000,54.885000,0.334051,3.135524,0.650000,3.215000,-0.315949,-0.079476,-20.644980,6.434403,1.799193,6.434403,-20.644980,-0.160000,0.720000,-11,74,-10.584822,73.980200,-10.584822,73.980200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.334439,30.347826,50.002303,64.057686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557443,1.411270,0.176428,0.015199,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.966568,mpc,0,-126.340000,54.885000,0.137193,3.214279,0.450000,3.285000,-0.312807,-0.070721,-19.974095,6.739351,1.250287,6.739351,-19.974095,-0.130000,0.730000,-15,72,-15.084909,72.422966,-15.084909,72.422966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.955948,28.271847,51.370902,64.100566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555678,1.411332,0.176122,0.014113,0.500164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.976571,mpc,0,-126.340000,54.885000,-0.055310,3.294693,0.260000,3.365000,-0.315310,-0.070307,-19.364199,5.702528,0.640391,5.702528,-19.364199,-0.120000,0.720000,-18,83,-17.612760,82.545951,-17.612760,82.545951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.550774,25.972167,53.129742,63.409253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556138,1.411079,0.174921,0.015610,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.986448,mpc,0,-126.340000,54.885000,-0.240724,3.375461,0.070000,3.445000,-0.310724,-0.069539,-19.181230,7.593205,1.128308,7.593205,-19.181230,-0.160000,0.760000,-8,65,-8.103747,64.756197,-8.103747,64.756197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.983787,22.681390,50.612744,58.472813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552411,1.410844,0.175479,0.016485,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.996584,mpc,0,-126.340000,54.885000,-0.425864,3.459515,-0.110000,3.525000,-0.315864,-0.065485,-18.693313,8.569039,1.494245,8.569039,-18.693313,-0.140000,0.720000,-9,60,-8.877874,60.191951,-8.877874,60.191951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.246946,21.219018,58.052484,69.233032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556935,1.423125,0.172989,0.015201,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.006572,mpc,0,-126.340000,54.885000,-0.602898,3.543254,-0.280000,3.615000,-0.322898,-0.071746,-17.961438,7.593205,1.433256,7.593205,-17.961438,-0.090000,0.660000,-17,73,-16.796836,72.869000,-16.796836,72.869000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.293508,19.879249,60.646261,69.853728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556482,1.410669,0.173040,0.015725,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.016574,mpc,0,-126.340000,54.885000,-0.774463,3.627750,-0.440000,3.705000,-0.334463,-0.077250,-16.436698,7.166278,1.189297,7.166278,-16.436698,-0.130000,0.670000,-20,75,-20.430495,75.426506,-20.430495,75.426506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.773762,16.959408,56.223687,60.993059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556628,1.408805,0.174620,0.014146,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.026568,mpc,0,-126.340000,54.885000,-0.939921,3.712589,-0.590000,3.785000,-0.349921,-0.072411,-14.789979,6.495393,0.579401,6.495393,-14.789979,-0.160000,0.710000,-26,77,-26.405762,77.368925,-26.405762,77.368925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.476596,14.048930,54.746938,59.059492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555703,1.409230,0.204588,0.014618,0.500426,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.036566,mpc,0,-126.340000,54.885000,-1.099179,3.797614,-0.730000,3.855000,-0.369179,-0.057386,-13.509197,8.020133,1.128308,8.020133,-13.509197,-0.210000,0.740000,-26,63,-26.112060,63.078217,-26.112060,63.078217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.487793,10.853450,53.064423,60.780047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553865,1.407680,0.185503,0.014285,0.500188,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.046567,mpc,0,-126.340000,54.885000,-1.251919,3.882552,-0.860000,3.945000,-0.391919,-0.062448,-13.997114,8.203101,1.189297,8.203101,-13.997114,-0.230000,0.700000,-14,63,-14.378549,63.370040,-14.378549,63.370040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.757249,8.957294,56.837792,65.234551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556190,1.415899,0.199691,0.017553,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.056574,mpc,0,-126.340000,54.885000,-1.397939,3.967189,-0.990000,4.025000,-0.407939,-0.057811,-13.387218,8.020133,1.006328,8.020133,-13.387218,-0.220000,0.650000,-15,69,-14.644557,68.853132,-14.644557,68.853132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.297698,7.892443,54.754204,65.073039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556208,1.408768,0.173272,0.015415,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.066478,mpc,0,-126.340000,54.885000,-1.535502,4.050356,-1.110000,4.105000,-0.425502,-0.054644,-11.984457,7.715185,1.189297,7.715185,-11.984457,-0.190000,0.660000,-25,70,-25.221086,69.646489,-25.221086,69.646489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.215687,6.279988,52.869122,60.374168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557885,1.406902,0.187416,0.015064,0.500488,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.076568,mpc,0,-126.340000,54.885000,-1.668285,4.134210,-1.220000,4.175000,-0.448285,-0.040790,-12.045446,6.434403,0.701380,6.434403,-12.045446,-0.200000,0.690000,-19,77,-19.085068,77.336695,-19.085068,77.336695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.149132,4.260605,53.423699,59.991288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558350,1.406258,0.185227,0.014962,0.500240,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.086568,mpc,0,-126.340000,54.885000,-1.792353,4.216204,-1.330000,4.245000,-0.462353,-0.028796,-11.130602,6.861330,0.640391,6.861330,-11.130602,-0.220000,0.720000,-18,71,-17.664544,70.939615,-17.664544,70.939615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.770143,2.151425,50.018701,57.541443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554664,1.414102,0.187449,0.016333,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.096568,mpc,0,-126.340000,54.885000,-1.908729,4.296847,-1.430000,4.335000,-0.478729,-0.038153,-10.215758,8.447060,1.189297,8.447060,-10.215758,-0.200000,0.730000,-21,54,-21.286641,53.885263,-21.286641,53.885263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.285634,0.403421,51.736231,58.427587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556719,1.406660,0.188837,0.015509,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.106569,mpc,0,-126.340000,54.885000,-2.017230,4.375892,-1.520000,4.425000,-0.497230,-0.049108,-9.727842,8.630029,1.006328,8.630029,-9.727842,-0.200000,0.640000,-19,57,-19.249195,56.583917,-19.249195,56.583917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.600208,-0.312952,58.179042,64.609825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557130,1.406618,0.186860,0.014670,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.116568,mpc,0,-126.340000,54.885000,-2.117663,4.453075,-1.620000,4.515000,-0.497663,-0.061925,-10.276748,7.898153,1.128308,7.898153,-10.276748,-0.200000,0.600000,-7,63,-6.578419,63.041210,-6.578419,63.041210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.534361,-0.776335,56.498922,61.917651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555313,1.405847,0.175622,0.014245,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.126569,mpc,0,-126.340000,54.885000,-2.209936,4.528198,-1.700000,4.585000,-0.509936,-0.056802,-8.752008,6.495393,0.091484,6.495393,-8.752008,-0.160000,0.600000,-18,73,-17.703674,72.619570,-17.703674,72.619570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.545465,-0.440188,52.132837,56.344062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556654,1.406866,0.175528,0.014667,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.136570,mpc,0,-126.340000,54.885000,-2.293907,4.601013,-1.780000,4.655000,-0.513907,-0.053987,-7.898153,6.007476,0.335443,6.007476,-7.898153,-0.160000,0.660000,-18,69,-18.231783,69.170410,-18.231783,69.170410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.577494,-1.369501,47.984896,48.800620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555785,1.406369,0.188607,0.014656,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.146570,mpc,0,-126.340000,54.885000,-2.369453,4.671276,-1.850000,4.725000,-0.519453,-0.053724,-6.922320,5.885497,0.518412,5.885497,-6.922320,-0.170000,0.690000,-18,64,-17.812803,64.306818,-17.812803,64.306818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.121338,-1.954546,48.104755,48.502742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555864,1.406476,0.186985,0.015332,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.156572,mpc,0,-126.340000,54.885000,-2.436528,4.738794,-1.910000,4.795000,-0.526528,-0.056206,-6.983309,7.593205,1.128308,7.593205,-6.983309,-0.190000,0.670000,-6,49,-6.469291,48.737898,-6.469291,48.737898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.237331,-2.375506,48.001822,49.397592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557203,1.406023,0.175711,0.015714,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.166568,mpc,0,-126.340000,54.885000,-2.495019,4.803297,-1.970000,4.875000,-0.525019,-0.071703,-6.007476,6.983309,0.152474,6.983309,-6.007476,-0.150000,0.590000,-11,55,-11.084375,55.365242,-11.084375,55.365242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.484907,-1.172229,50.446213,54.521009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555496,1.403875,0.174198,0.015446,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.176566,mpc,0,-126.340000,54.885000,-2.544946,4.864632,-2.020000,4.945000,-0.524946,-0.080368,-4.604715,6.129455,0.457422,6.129455,-4.604715,-0.130000,0.560000,-18,61,-18.075496,61.079339,-18.075496,61.079339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.306352,-0.375487,45.964823,47.671120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555381,1.404833,0.171161,0.013956,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.186447,mpc,0,-126.340000,54.885000,-2.585842,4.921923,-2.050000,4.995000,-0.535842,-0.073077,-3.201954,4.482736,0.579401,4.482736,-3.201954,-0.150000,0.580000,-22,70,-21.542168,70.035410,-21.542168,70.035410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.289059,0.234497,42.393626,43.416065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551161,1.728564,0.237932,0.030790,0.500711,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.196420,mpc,0,-126.340000,54.885000,-2.618616,4.976204,-2.080000,5.045000,-0.538616,-0.068796,-2.592058,3.323933,0.335443,3.323933,-2.592058,-0.150000,0.640000,-20,71,-19.698904,71.152350,-19.698904,71.152350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.672349,0.436218,37.177599,38.097779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548696,1.463823,0.202737,0.018322,0.500316,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.206449,mpc,0,-126.340000,54.885000,-2.642991,5.027016,-2.100000,5.075000,-0.542991,-0.047984,-1.921172,3.079975,0.213464,3.079975,-1.921172,-0.200000,0.690000,-11,67,-11.493251,66.695060,-11.493251,66.695060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.837898,0.600283,36.279010,36.988586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552631,1.694214,0.228180,0.031521,0.502987,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.216421,mpc,0,-126.340000,54.885000,-2.658748,5.073608,-2.110000,5.125000,-0.548748,-0.051392,-1.616224,3.811850,-0.030495,3.811850,-1.616224,-0.170000,0.690000,-10,56,-9.913289,56.125265,-9.913289,56.125265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.144176,1.034311,36.218815,38.482790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547448,1.563031,0.204090,0.020065,0.500288,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.226420,mpc,0,-126.340000,54.885000,-2.666135,5.116224,-2.120000,5.175000,-0.546135,-0.058776,-1.433256,4.970653,0.152474,4.970653,-1.433256,-0.150000,0.630000,-5,47,-5.463661,46.759996,-5.463661,46.759996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.467529,1.331496,39.565939,42.481103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565653,1.653852,0.212572,0.024634,0.500574,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.236419,mpc,0,-126.340000,54.885000,-2.665199,5.154571,-2.120000,5.215000,-0.545199,-0.060429,-0.091484,4.055809,0.152474,4.055809,-0.091484,-0.110000,0.550000,-14,56,-14.427899,56.429628,-14.427899,56.429628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.393584,2.330849,44.126299,48.039943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549208,1.497236,0.242092,0.022446,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.246428,mpc,0,-126.340000,54.885000,-2.656051,5.188527,-2.110000,5.245000,-0.546051,-0.056473,1.494245,0.884349,0.457422,0.884349,1.494245,-0.120000,0.540000,-21,80,-21.051826,79.592151,-21.051826,79.592151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.943805,3.115603,40.857161,41.819212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618303,1.744843,0.233987,0.018500,0.500408,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.256420,mpc,0,-126.340000,54.885000,-2.638870,5.217871,-2.080000,5.265000,-0.558870,-0.047129,1.982162,0.701380,-0.030495,0.701380,1.982162,-0.160000,0.640000,-15,70,-14.674241,69.624296,-14.674241,69.624296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.147371,2.526219,31.328203,32.177048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545979,1.687667,0.225062,0.023942,0.500697,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.266418,mpc,0,-126.340000,54.885000,-2.613799,5.242545,-2.060000,5.275000,-0.553799,-0.032455,2.531068,0.518412,-0.091484,0.518412,2.531068,-0.170000,0.710000,-11,61,-10.502683,60.916781,-10.502683,60.916781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.941979,2.626116,34.000043,35.303671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541620,1.416839,0.161281,0.012588,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.276458,mpc,0,-126.340000,54.885000,-2.580886,5.262481,-2.030000,5.285000,-0.550886,-0.022519,1.677214,1.433256,0.152474,1.433256,1.677214,-0.150000,0.650000,2,55,2.019017,54.871758,2.019017,54.871758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.028397,3.110372,36.430375,39.762639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539298,1.488165,0.140104,0.014142,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.286457,mpc,0,-126.340000,54.885000,-2.540616,5.277406,-2.010000,5.305000,-0.530616,-0.027594,1.860183,1.433256,-0.091484,1.433256,1.860183,-0.110000,0.610000,4,53,4.415242,52.967313,4.415242,52.967313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.573333,4.152938,41.393868,46.278488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538406,1.409844,0.138735,0.013251,0.500497,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.296456,mpc,0,-126.340000,54.885000,-2.493102,5.287312,-1.980000,5.315000,-0.513102,-0.027688,2.104141,0.030495,-0.396432,0.030495,2.104141,-0.080000,0.570000,6,63,5.979898,63.151381,5.979898,63.151381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.034752,4.829650,44.465128,46.355100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540457,1.395846,0.148996,0.013563,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.306575,mpc,0,-126.340000,54.885000,-2.437916,5.292137,-1.950000,5.305000,-0.487916,-0.012863,2.592058,-1.128308,-0.518412,-1.128308,2.592058,-0.030000,0.590000,3,68,3.194172,67.749363,3.194172,67.749363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.558962,4.785701,43.060569,40.644158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560748,1.404625,0.175089,0.015064,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.316576,mpc,0,-126.340000,54.885000,-2.376625,5.291689,-1.910000,5.295000,-0.466625,-0.003311,3.262944,-2.226120,-0.213464,-2.226120,3.262944,-0.010000,0.640000,2,68,1.678201,68.309393,1.678201,68.309393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.645267,4.637917,39.684072,36.698331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559085,1.419436,0.176969,0.015678,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.326571,mpc,0,-126.340000,54.885000,-2.308968,5.285994,-1.880000,5.275000,-0.428968,0.010994,3.811850,-1.677214,-0.396432,-1.677214,3.811850,-0.030000,0.660000,8,58,8.193844,58.437886,8.193844,58.437886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.053119,4.389823,37.115885,33.913652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559076,1.403024,0.177258,0.016071,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.336570,mpc,0,-126.340000,54.885000,-2.235204,5.274995,-1.840000,5.265000,-0.395204,0.009995,4.055809,-0.762370,-0.213464,-0.762370,4.055809,-0.010000,0.640000,12,47,12.164486,47.196936,12.164486,47.196936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.846449,4.582245,43.197123,38.992206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557459,1.402354,0.174232,0.015384,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.346575,mpc,0,-126.340000,54.885000,-2.155638,5.258638,-1.790000,5.265000,-0.365638,-0.006362,4.604715,-1.128308,-0.640391,-1.128308,4.604715,0.030000,0.560000,10,50,9.728751,50.308493,9.728751,50.308493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.076890,5.129633,49.874664,45.296548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558027,1.402805,0.177154,0.014873,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.356572,mpc,0,-126.340000,54.885000,-2.070744,5.236918,-1.740000,5.235000,-0.330744,0.001918,4.970653,-2.653048,-0.762370,-2.653048,4.970653,0.060000,0.530000,9,61,9.360344,61.445404,9.360344,61.445404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.075012,5.559206,48.415892,43.605061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556649,1.402669,0.174508,0.014431,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.366572,mpc,0,-126.340000,54.885000,-1.980785,5.209792,-1.680000,5.205000,-0.300785,0.004792,5.641538,-4.360757,-0.579401,-4.360757,5.641538,0.060000,0.560000,9,68,9.339207,68.493868,9.339207,68.493868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.079195,6.130439,44.173431,39.746993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558927,1.402375,0.177681,0.015072,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.376571,mpc,0,-126.340000,54.885000,-1.886202,5.177265,-1.610000,5.165000,-0.276202,0.012265,5.885497,-4.421746,-0.762370,-4.421746,5.885497,0.070000,0.620000,11,60,11.325644,59.621888,11.325644,59.621888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.470263,6.180135,41.396219,36.143697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557416,1.402778,0.177602,0.015005,0.500356,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.386448,mpc,0,-126.340000,54.885000,-1.788610,5.139831,-1.550000,5.135000,-0.238610,0.004831,7.227268,-3.018985,-0.640391,-3.018985,7.227268,0.060000,0.630000,8,41,7.835876,41.054168,7.835876,41.054168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.778178,5.903150,43.308480,37.051311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540297,1.392094,0.148588,0.016358,0.500496,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.396520,mpc,0,-126.340000,54.885000,-1.685249,5.096245,-1.460000,5.105000,-0.225249,-0.008755,7.044299,-2.409089,-0.823360,-2.409089,7.044299,0.070000,0.530000,12,38,12.037406,38.062943,12.037406,38.062943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.109768,5.977962,49.045292,42.874371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559608,1.401529,0.159553,0.016316,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.406571,mpc,0,-126.340000,54.885000,-1.578658,5.047324,-1.380000,5.075000,-0.198658,-0.027676,8.142112,-3.994819,-0.945339,-3.994819,8.142112,0.090000,0.450000,4,51,4.276622,51.370726,4.276622,51.370726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.722988,6.506864,51.628060,45.901821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557705,1.410738,0.174542,0.016519,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.416577,mpc,0,-126.340000,54.885000,-1.469581,4.993279,-1.290000,5.025000,-0.179581,-0.031721,9.300914,-5.580549,-0.945339,-5.580549,9.300914,0.080000,0.460000,-2,59,-2.169427,58.832337,-2.169427,58.832337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.707672,6.726737,44.548371,40.385537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559043,1.402643,0.175162,0.015211,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.426566,mpc,0,-126.340000,54.885000,-1.358185,4.934054,-1.190000,4.965000,-0.168185,-0.030946,9.727842,-6.434403,-1.067318,-6.434403,9.727842,0.050000,0.530000,-1,55,-0.653302,55.138699,-0.653302,55.138699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.450389,6.502214,38.867732,34.575875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557866,1.404010,0.164713,0.015827,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.436567,mpc,0,-126.340000,54.885000,-1.244605,4.869538,-1.090000,4.895000,-0.154605,-0.025462,9.605862,-6.373413,-1.067318,-6.373413,9.605862,0.030000,0.540000,5,49,4.929742,49.430366,4.929742,49.430366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.015781,5.966241,37.989527,32.957672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558457,1.402845,0.160971,0.013952,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.446571,mpc,0,-126.340000,54.885000,-1.129408,4.799847,-0.980000,4.835000,-0.149408,-0.035153,10.764665,-6.861330,-1.189297,-6.861330,10.764665,0.030000,0.520000,-4,49,-4.247908,49.273445,-4.247908,49.273445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.431761,5.223288,38.471715,34.582937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557799,1.403969,0.172778,0.015171,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.456566,mpc,0,-126.340000,54.885000,-1.013210,4.725149,-0.850000,4.765000,-0.163210,-0.039851,11.740498,-6.556382,-0.884349,-6.556382,11.740498,0.030000,0.510000,-15,43,-14.645932,42.631307,-14.645932,42.631307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.832831,4.067333,37.588110,32.063921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558538,1.406558,0.173533,0.016182,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.466575,mpc,0,-126.340000,54.885000,-0.896206,4.645348,-0.730000,4.695000,-0.166206,-0.049652,11.191592,-6.983309,-1.189297,-6.983309,11.191592,-0.010000,0.470000,-6,44,-6.430697,44.241822,-6.430697,44.241822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.532585,3.714237,37.511486,32.409464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557973,1.404393,0.174527,0.014547,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.476580,mpc,0,-126.340000,54.885000,-0.779118,4.560697,-0.610000,4.615000,-0.169118,-0.054303,11.740498,-8.630029,-0.823360,-8.630029,11.740498,-0.010000,0.450000,-13,55,-12.732856,54.789658,-12.732856,54.789658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.231408,4.196865,35.541048,36.254943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558937,1.404971,0.163641,0.015373,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.486570,mpc,0,-126.340000,54.885000,-0.662531,4.471390,-0.490000,4.515000,-0.172531,-0.043610,11.557530,-10.215758,-0.945339,-10.215758,11.557530,-0.040000,0.480000,-10,62,-10.285868,62.464663,-10.285868,62.464663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.429720,3.842705,34.421277,32.536771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558281,1.495942,0.176112,0.016128,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.496570,mpc,0,-126.340000,54.885000,-0.546654,4.377333,-0.370000,4.415000,-0.176654,-0.037667,10.825654,-10.398727,-1.250287,-10.398727,10.825654,-0.050000,0.540000,-5,56,-5.289300,55.500127,-5.289300,55.500127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.679009,3.096946,31.280979,32.315130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559074,1.403493,0.173208,0.014589,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.506569,mpc,0,-126.340000,54.885000,-0.432104,4.278751,-0.260000,4.325000,-0.172104,-0.046249,10.276748,-9.544873,-1.494245,-9.544873,10.276748,-0.050000,0.570000,-2,41,-2.284120,40.744235,-2.284120,40.744235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.155032,2.344871,30.896288,35.651101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558141,1.402586,0.174162,0.014449,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.516568,mpc,0,-126.340000,54.885000,-0.319349,4.175763,-0.160000,4.225000,-0.159349,-0.049237,9.056956,-9.422894,-0.823360,-9.422894,9.056956,-0.040000,0.500000,5,41,5.334084,41.455829,5.334084,41.455829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.452610,2.614796,35.338226,43.358345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558041,1.403644,0.175334,0.015209,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.526448,mpc,0,-126.340000,54.885000,-0.210173,4.069812,-0.080000,4.135000,-0.130173,-0.065188,7.532216,-11.130602,-0.579401,-11.130602,7.532216,-0.020000,0.440000,15,56,15.016853,56.045776,15.016853,56.045776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.035307,3.894500,39.731125,50.151118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538081,1.392639,0.139755,0.014714,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.536576,mpc,0,-126.340000,54.885000,-0.101058,3.957041,0.000000,4.015000,-0.101058,-0.057959,6.312424,-12.716332,-1.067318,-12.716332,6.312424,0.000000,0.480000,21,63,21.436170,63.416597,21.436170,63.416597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.247560,4.767652,42.891764,53.070488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566509,1.402298,0.176597,0.014693,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.546576,mpc,0,-126.340000,54.885000,0.003443,3.841694,0.070000,3.885000,-0.066557,-0.043306,5.702528,-13.936124,-0.945339,-13.936124,5.702528,0.040000,0.560000,20,65,19.923345,64.521267,19.923345,64.521267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.634221,4.980288,48.269283,56.094796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556628,1.405171,0.172382,0.016537,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.556569,mpc,0,-126.340000,54.885000,0.104169,3.722641,0.130000,3.755000,-0.025831,-0.032359,5.580549,-13.265238,-0.152474,-13.265238,5.580549,0.110000,0.590000,11,54,10.713736,54.154371,10.713736,54.154371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.028749,3.686200,52.618890,54.634530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558340,1.432031,0.196510,0.022472,0.500799,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.566427,mpc,0,-126.340000,54.885000,0.199468,3.601648,0.190000,3.635000,0.009468,-0.033352,6.190445,-12.716332,-0.884349,-12.716332,6.190445,0.130000,0.570000,0,48,0.432715,47.761888,0.432715,47.761888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.870796,1.969171,52.266425,51.079514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571334,1.556049,0.206723,0.021521,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.576458,mpc,0,-126.340000,54.885000,0.291862,3.475067,0.250000,3.515000,0.041862,-0.039933,5.763517,-11.557530,-0.823360,-11.557530,5.763517,0.100000,0.540000,5,37,4.999478,37.316767,4.999478,37.316767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.574904,0.223157,48.187591,46.496830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553571,1.760670,0.254720,0.040987,0.500962,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.586422,mpc,0,-126.340000,54.885000,0.378612,3.346081,0.300000,3.395000,0.078612,-0.048919,5.092632,-13.143259,-0.945339,-13.143259,5.092632,0.070000,0.450000,12,55,11.781845,54.532664,11.781845,54.532664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.472155,0.435395,48.584124,51.442025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555925,1.563250,0.194282,0.020055,0.505723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.596417,mpc,0,-126.340000,54.885000,0.460194,3.213592,0.360000,3.245000,0.100194,-0.031408,4.665705,-14.972947,-1.128308,-14.972947,4.665705,0.080000,0.470000,9,68,9.305391,67.730307,9.305391,67.730307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.153000,0.655764,49.792447,54.348835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562294,1.686955,0.219684,0.032141,0.500580,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.606421,mpc,0,-126.340000,54.885000,0.535975,3.078073,0.400000,3.095000,0.135975,-0.016927,3.750861,-17.107583,-0.335443,-17.107583,3.750861,0.090000,0.550000,11,78,11.206312,77.673688,11.206312,77.673688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.467068,0.048708,52.084219,59.957445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549553,1.574778,0.208962,0.020825,0.500687,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.616421,mpc,0,-126.340000,54.885000,0.605454,2.939888,0.450000,2.925000,0.155454,0.014888,3.811850,-16.375708,-0.823360,-16.375708,3.811850,0.110000,0.650000,3,64,2.703349,63.830250,2.703349,63.830250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.434334,-1.682808,53.712431,65.714275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547571,1.422229,0.176376,0.014286,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.626417,mpc,0,-126.340000,54.885000,0.668256,2.799238,0.490000,2.785000,0.178256,0.014238,2.836017,-13.936124,-0.457422,-13.936124,2.836017,0.080000,0.660000,10,40,9.808272,40.344089,9.808272,40.344089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.622565,-4.574205,52.989582,65.448107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539478,1.398597,0.146435,0.013759,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.636417,mpc,0,-126.340000,54.885000,0.724070,2.656195,0.520000,2.645000,0.204070,0.011195,2.957996,-12.960290,-0.823360,-12.960290,2.957996,0.080000,0.520000,4,42,4.203641,41.773948,4.203641,41.773948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.580903,-4.924232,58.873820,65.693157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539530,1.398726,0.140300,0.013027,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.646517,mpc,0,-126.340000,54.885000,0.772969,2.509547,0.550000,2.505000,0.222969,0.004547,2.104141,-14.667999,-0.762370,-14.667999,2.104141,0.080000,0.430000,4,62,4.320548,61.875242,4.320548,61.875242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.060027,-4.434219,58.660374,66.777681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561597,1.408716,0.180761,0.017449,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.656569,mpc,0,-126.340000,54.885000,0.813837,2.361652,0.570000,2.335000,0.243837,0.026652,1.555235,-17.351542,-0.579401,-17.351542,1.555235,0.080000,0.510000,1,78,1.368928,78.209545,1.368928,78.209545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.886575,-3.497717,58.867600,66.490332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559132,1.415011,0.182302,0.015329,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.666571,mpc,0,-126.340000,54.885000,0.846472,2.212752,0.580000,2.165000,0.266472,0.047752,1.128308,-18.144407,-0.396432,-18.144407,1.128308,0.050000,0.630000,2,75,1.570151,75.339306,1.570151,75.339306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.115602,-3.611816,58.812845,67.072999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558440,1.408093,0.192773,0.015627,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.676446,mpc,0,-126.340000,54.885000,0.870551,2.064249,0.590000,1.995000,0.280551,0.069249,0.091484,-16.558677,0.091484,-16.558677,0.091484,0.050000,0.690000,3,58,3.384962,57.777141,3.384962,57.777141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.324305,-4.302664,58.715617,64.751956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540366,1.394078,0.139798,0.014726,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.686452,mpc,0,-126.340000,54.885000,0.886435,1.912445,0.590000,1.835000,0.296435,0.077445,-1.006328,-14.485031,-0.152474,-14.485031,-1.006328,0.060000,0.650000,5,44,4.750286,43.507926,4.750286,43.507926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.531866,-4.502324,58.012520,60.133743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557823,1.406793,0.180800,0.014230,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.696572,mpc,0,-126.340000,54.885000,0.893531,1.757769,0.580000,1.695000,0.313531,0.062769,-1.860183,-13.631176,-0.396432,-13.631176,-1.860183,0.040000,0.530000,7,45,7.463738,44.729797,7.463738,44.729797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.845080,-3.474995,58.217957,58.185495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557156,1.406531,0.175201,0.014920,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.706571,mpc,0,-126.340000,54.885000,0.891462,1.604008,0.560000,1.555000,0.331462,0.049008,-1.982162,-14.850968,-0.762370,-14.850968,-1.982162,0.050000,0.470000,-1,58,-0.742136,58.353712,-0.742136,58.353712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.694026,-1.437353,57.385757,57.768426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557061,1.407958,0.177945,0.014771,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.716569,mpc,0,-126.340000,54.885000,0.880167,1.449522,0.550000,1.405000,0.330167,0.044522,-2.348100,-16.680656,-0.457422,-16.680656,-2.348100,0.050000,0.480000,-8,72,-8.394630,72.301147,-8.394630,72.301147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.814114,0.518367,51.031560,53.974460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559586,1.408410,0.179689,0.015016,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.726572,mpc,0,-126.340000,54.885000,0.859459,1.294414,0.520000,1.255000,0.339459,0.039414,-2.957996,-17.168573,0.274453,-17.168573,-2.957996,0.030000,0.570000,-10,68,-10.186258,68.139577,-10.186258,68.139577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.172270,1.444241,45.307532,50.044160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557651,1.406842,0.180804,0.015632,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.736570,mpc,0,-126.340000,54.885000,0.829214,1.139059,0.500000,1.105000,0.329214,0.034059,-2.897006,-15.277895,-0.518412,-15.277895,-2.897006,0.010000,0.610000,-18,48,-18.384435,48.169029,-18.384435,48.169029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.279537,2.153000,43.317164,45.800717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558605,1.406890,0.179657,0.014610,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.746571,mpc,0,-126.340000,54.885000,0.789278,0.983487,0.470000,0.965000,0.319278,0.018487,-3.018985,-12.960290,-0.823360,-12.960290,-3.018985,-0.020000,0.550000,-24,32,-23.757556,32.268287,-23.757556,32.268287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.345768,3.514844,43.198142,44.487982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558934,1.406996,0.179644,0.016393,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.756570,mpc,0,-126.340000,54.885000,0.739574,0.827979,0.450000,0.845000,0.289574,-0.017021,-3.811850,-12.289405,0.030495,-12.289405,-3.811850,-0.090000,0.520000,-20,26,-20.374671,25.687722,-20.374671,25.687722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.271492,5.869739,47.618892,50.678817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557724,1.407430,0.178800,0.014398,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.766583,mpc,0,-126.340000,54.885000,0.679926,0.672458,0.400000,0.705000,0.279926,-0.032542,-5.214611,-15.277895,-0.518412,-15.277895,-5.214611,-0.130000,0.410000,-14,59,-14.401081,58.932722,-14.401081,58.932722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.003177,10.404943,58.124405,66.474942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557851,1.407317,0.180464,0.016091,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.776573,mpc,0,-126.340000,54.885000,0.610528,0.517692,0.350000,0.535000,0.260528,-0.017308,-5.519559,-18.937271,-0.640391,-18.937271,-5.519559,-0.130000,0.440000,-24,90,-24.337324,89.801957,-24.337324,89.801957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.412085,14.524353,63.950499,70.536288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556824,1.409234,0.191441,0.015090,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.786447,mpc,0,-126.340000,54.885000,0.532195,0.365258,0.300000,0.345000,0.232195,0.020258,-6.800341,-20.096074,-0.701380,-20.096074,-6.800341,-0.150000,0.620000,-24,89,-24.308549,88.767471,-24.308549,88.767471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.948850,16.804869,65.075894,71.690414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538070,1.396042,0.156847,0.015075,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.796577,mpc,0,-126.340000,54.885000,0.441782,0.209611,0.230000,0.175000,0.211782,0.034611,-7.837164,-16.924615,-0.274453,-16.924615,-7.837164,-0.200000,0.780000,-20,50,-19.881481,50.419140,-19.881481,50.419140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.628219,18.466504,71.659983,78.552961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557646,1.416050,0.191280,0.014858,0.503566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.806571,mpc,0,-126.340000,54.885000,0.342641,0.056957,0.140000,0.035000,0.202641,0.021957,-9.727842,-12.106436,-0.579401,-12.106436,-9.727842,-0.210000,0.660000,-11,20,-10.601805,19.953844,-10.601805,19.953844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.274308,20.631438,82.483939,94.608757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556632,1.409610,0.180636,0.016134,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.816523,mpc,0,-126.340000,54.885000,0.234155,-0.094018,0.050000,-0.075000,0.184155,-0.019018,-9.910810,-11.923467,-0.579401,-11.923467,-9.910810,-0.160000,0.420000,-26,36,-25.535677,35.912329,-25.535677,35.912329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.911577,23.273789,90.752264,111.320217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557193,1.409463,0.181326,0.014707,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.826572,mpc,0,-126.340000,54.885000,0.114792,-0.245284,-0.050000,-0.215000,0.164792,-0.030284,-10.215758,-15.094927,-0.640391,-15.094927,-10.215758,-0.180000,0.340000,-33,70,-33.287268,70.150182,-33.287268,70.150182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.811730,25.224151,87.186686,107.224066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558086,1.409276,0.182639,0.016004,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.836449,mpc,0,-126.340000,54.885000,-0.012023,-0.392643,-0.140000,-0.385000,0.127977,-0.007643,-10.398727,-19.059251,-0.640391,-19.059251,-10.398727,-0.240000,0.470000,-38,96,-38.481247,95.865125,-38.481247,95.865125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.870639,27.371799,84.173007,100.717555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535865,1.399788,0.164550,0.014284,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.846568,mpc,0,-126.340000,54.885000,-0.151568,-0.542114,-0.250000,-0.565000,0.098432,0.022886,-11.496540,-19.852116,-0.579401,-19.852116,-11.496540,-0.310000,0.720000,-33,85,-32.887197,85.222673,-32.887197,85.222673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.495688,29.373284,87.154809,101.509272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556029,1.411803,0.211591,0.016188,0.503353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.856572,mpc,0,-126.340000,54.885000,-0.298974,-0.688296,-0.360000,-0.735000,0.061026,0.046704,-13.692166,-15.887791,-0.213464,-15.887791,-13.692166,-0.330000,0.790000,-22,50,-22.071913,49.810595,-22.071913,49.810595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.132773,32.420506,97.011346,113.280861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555621,1.405420,0.171755,0.015988,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.866572,mpc,0,-126.340000,54.885000,-0.455499,-0.832687,-0.500000,-0.865000,0.044501,0.032313,-15.338885,-12.289405,-1.006328,-12.289405,-15.338885,-0.290000,0.670000,-21,30,-21.043205,29.840250,-21.043205,29.840250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.568690,35.244791,102.326695,123.904938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556364,1.404864,0.174104,0.014270,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.876575,mpc,0,-126.340000,54.885000,-0.621071,-0.975298,-0.650000,-0.985000,0.028929,0.009702,-15.521854,-12.106436,-1.189297,-12.106436,-15.521854,-0.260000,0.460000,-33,46,-32.581644,45.978973,-32.581644,45.978973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.697927,37.207431,99.503993,122.968878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553771,1.404667,0.175097,0.015174,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.886577,mpc,0,-126.340000,54.885000,-0.795394,-1.115957,-0.800000,-1.115000,0.004606,-0.000957,-15.582843,-15.094927,-0.823360,-15.094927,-15.582843,-0.260000,0.410000,-44,77,-43.940306,76.518120,-43.940306,76.518120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.728813,38.288198,89.960102,109.740600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556794,1.407937,0.185214,0.016824,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.896455,mpc,0,-126.340000,54.885000,-0.975926,-1.252882,-0.950000,-1.265000,-0.025926,0.012118,-16.192739,-17.900448,-0.396432,-17.900448,-16.192739,-0.350000,0.550000,-39,91,-39.424338,91.350966,-39.424338,91.350966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.644538,38.654235,82.429948,97.903712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552325,1.403321,0.184198,0.014163,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.906418,mpc,0,-126.340000,54.885000,-1.166165,-1.388886,-1.120000,-1.435000,-0.046165,0.046114,-17.595500,-17.412531,-0.579401,-17.412531,-17.595500,-0.390000,0.720000,-31,78,-31.417183,77.771311,-31.417183,77.771311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.119338,39.845902,88.094777,102.532457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539771,1.397354,0.153556,0.014202,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.916417,mpc,0,-126.340000,54.885000,-1.365040,-1.523185,-1.300000,-1.575000,-0.065040,0.051815,-19.852116,-15.094927,-1.128308,-15.094927,-19.852116,-0.360000,0.730000,-23,60,-23.483042,59.840151,-23.483042,59.840151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.122522,42.638346,93.824285,111.213739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580509,1.497879,0.210973,0.019513,0.500606,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.926448,mpc,0,-126.340000,54.885000,-1.572242,-1.655629,-1.500000,-1.695000,-0.072242,0.039371,-21.437845,-12.716332,-0.884349,-12.716332,-21.437845,-0.310000,0.780000,-23,36,-22.609340,35.732912,-22.609340,35.732912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.646467,44.545341,92.412100,111.693594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546872,1.688932,0.229875,0.027198,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.937002,mpc,0,-126.340000,54.885000,-1.798204,-1.792438,-1.730000,-1.825000,-0.068204,0.032562,-22.108731,-11.496540,-1.616224,-11.496540,-22.108731,-0.270000,0.500000,-27,52,-27.487010,51.607316,-27.487010,51.607316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.253872,45.676129,89.960410,112.427737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573559,1.578968,0.207473,0.020692,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.946419,mpc,0,-126.340000,54.885000,-2.006378,-1.912253,-1.940000,-1.945000,-0.066378,0.032747,-22.657637,-13.875134,-1.006328,-13.875134,-22.657637,-0.260000,0.440000,-31,79,-30.634394,79.332936,-30.634394,79.332936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.002443,45.793234,82.976710,102.363183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549865,1.796050,0.249495,0.035954,0.501322,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.956423,mpc,0,-126.340000,54.885000,-2.233982,-2.037182,-2.160000,-2.085000,-0.073982,0.047818,-23.267533,-16.436698,-1.006328,-16.436698,-23.267533,-0.280000,0.570000,-31,93,-30.570186,93.320503,-30.570186,93.320503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.654655,45.255808,79.622845,95.973902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555704,1.562546,0.207433,0.019636,0.502863,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.966419,mpc,0,-126.340000,54.885000,-2.467648,-2.159531,-2.390000,-2.235000,-0.077648,0.075469,-24.060398,-15.887791,-1.250287,-15.887791,-24.060398,-0.290000,0.710000,-28,81,-28.276348,81.446867,-28.276348,81.446867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.474092,44.924036,82.734325,99.154104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552255,1.566535,0.228455,0.016421,0.500447,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.976448,mpc,0,-126.340000,54.885000,-2.707956,-2.279761,-2.630000,-2.355000,-0.077956,0.075239,-24.426336,-12.472374,-1.677214,-12.472374,-24.426336,-0.300000,0.790000,-28,48,-27.737486,47.585812,-27.737486,47.585812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.273973,45.084171,86.594558,105.718176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540109,1.441090,0.147571,0.014324,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.986454,mpc,0,-126.340000,54.885000,-2.953194,-2.397189,-2.870000,-2.455000,-0.083194,0.057811,-25.463159,-8.325081,-1.799193,-8.325081,-25.463159,-0.290000,0.660000,-23,24,-23.417171,24.290261,-23.417171,24.290261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.805371,44.166781,87.289256,110.500389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539270,1.413103,0.137426,0.013611,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.996417,mpc,0,-126.340000,54.885000,-3.202402,-2.511589,-3.120000,-2.525000,-0.082402,0.013411,-26.317013,-8.081122,-1.616224,-8.081122,-26.317013,-0.280000,0.390000,-20,44,-20.467795,43.723284,-20.467795,43.723284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.873550,42.857421,88.338948,114.048686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538301,1.400012,0.135967,0.012735,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.006444,mpc,0,-126.340000,54.885000,-3.457835,-2.624174,-3.380000,-2.625000,-0.077835,0.000826,-26.926909,-11.740498,-1.677214,-11.740498,-26.926909,-0.270000,0.380000,-21,76,-20.833213,76.450074,-20.833213,76.450074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.170629,42.256386,88.197025,112.148484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538088,1.401934,0.151447,0.014336,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.016451,mpc,0,-126.340000,54.885000,-3.716934,-2.733982,-3.650000,-2.745000,-0.066934,0.011018,-27.475816,-14.363051,-1.555235,-14.363051,-27.475816,-0.260000,0.550000,-21,87,-20.951543,87.017021,-20.951543,87.017021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.585135,41.575736,86.458016,107.832692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539684,1.402565,0.156311,0.014263,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.026444,mpc,0,-126.340000,54.885000,-3.979431,-2.841121,-3.930000,-2.875000,-0.049431,0.033879,-27.963733,-13.082270,-1.921172,-13.082270,-27.963733,-0.240000,0.690000,-20,68,-20.496418,68.397306,-20.496418,68.397306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.712227,41.332193,87.292765,109.323164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539908,1.413105,0.156279,0.013519,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.036445,mpc,0,-126.340000,54.885000,-4.245391,-2.945825,-4.210000,-2.975000,-0.035391,0.029175,-28.817587,-8.995966,-2.165131,-8.995966,-28.817587,-0.270000,0.710000,-9,34,-9.031930,33.768414,-9.031930,33.768414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.880586,40.883953,85.640213,110.771944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539250,1.402492,0.138868,0.013448,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.046568,mpc,0,-126.340000,54.885000,-4.517480,-3.049279,-4.510000,-3.055000,-0.007480,0.005721,-29.610452,-6.373413,-2.104141,-6.373413,-29.610452,-0.230000,0.580000,-5,22,-4.997474,22.142488,-4.997474,22.142488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.297430,39.674454,84.227069,112.385129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556238,1.487118,0.171877,0.017323,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.056570,mpc,0,-126.340000,54.885000,-4.788674,-3.149025,-4.800000,-3.115000,0.011326,-0.034025,-28.756597,-7.593205,-2.165131,-7.593205,-28.756597,-0.140000,0.460000,-24,40,-23.733145,40.336248,-23.733145,40.336248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.538704,38.501139,83.859103,110.772470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557476,1.410186,0.174453,0.015227,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.066417,mpc,0,-126.340000,54.885000,-5.057534,-3.244878,-5.070000,-3.195000,0.012466,-0.049878,-27.597795,-10.825654,-1.982162,-10.825654,-27.597795,-0.180000,0.330000,-31,80,-31.455424,79.774519,-31.455424,79.774519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.351955,36.172302,83.692483,101.157753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539695,1.402691,0.137769,0.015682,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.076579,mpc,0,-126.340000,54.885000,-5.336441,-3.341394,-5.350000,-3.315000,0.013559,-0.026394,-27.109878,-13.875134,-1.860183,-13.875134,-27.109878,-0.250000,0.530000,-29,92,-29.082985,92.385459,-29.082985,92.385459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.350494,33.612195,85.554974,107.079504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564427,1.410790,0.186668,0.013906,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.086570,mpc,0,-126.340000,54.885000,-5.611614,-3.433961,-5.620000,-3.425000,0.008386,-0.008961,-27.292847,-11.374561,-1.677214,-11.374561,-27.292847,-0.300000,0.720000,-21,59,-21.121795,58.516119,-21.121795,58.516119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.164313,32.210620,88.970869,113.243700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556550,1.410624,0.201072,0.015341,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.096417,mpc,0,-126.340000,54.885000,-5.883309,-3.523000,-5.880000,-3.495000,-0.003309,-0.028000,-27.353837,-5.824507,-2.409089,-5.824507,-27.353837,-0.280000,0.690000,-22,14,-21.583084,13.801714,-21.583084,13.801714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.176297,31.480260,91.941829,118.263034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539340,1.401994,0.140066,0.015382,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.106571,mpc,0,-126.340000,54.885000,-6.163495,-3.612597,-6.160000,-3.535000,-0.003495,-0.077597,-27.170868,-3.384923,-1.921172,-3.384923,-27.170868,-0.240000,0.420000,-26,13,-26.279425,13.018567,-26.279425,13.018567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.584072,29.997573,88.008823,114.462216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555707,1.409084,0.174809,0.014078,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.116459,mpc,0,-126.340000,54.885000,-6.435928,-3.697760,-6.420000,-3.585000,-0.015928,-0.112760,-26.987899,-6.251434,-2.165131,-6.251434,-26.987899,-0.250000,0.240000,-27,51,-27.429426,50.989596,-27.429426,50.989596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.256124,28.860439,87.324084,112.256563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538765,1.401583,0.144426,0.016193,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.126445,mpc,0,-126.340000,54.885000,-6.710161,-3.781742,-6.680000,-3.675000,-0.030161,-0.106742,-26.378003,-11.435550,-2.104141,-11.435550,-26.378003,-0.270000,0.320000,-32,90,-31.854896,89.872115,-31.854896,89.872115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.179056,28.371381,86.397061,107.818119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540103,1.403118,0.149738,0.015977,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.136570,mpc,0,-126.340000,54.885000,-6.986875,-3.864912,-6.950000,-3.785000,-0.036875,-0.079912,-25.646128,-13.204249,-1.799193,-13.204249,-25.646128,-0.310000,0.600000,-33,84,-33.112694,84.436911,-33.112694,84.436911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.699355,27.501756,89.315891,114.869252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557339,1.409667,0.185800,0.014402,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.146570,mpc,0,-126.340000,54.885000,-7.258337,-3.945164,-7.200000,-3.885000,-0.058337,-0.060164,-26.073055,-9.849821,-1.738204,-9.849821,-26.073055,-0.340000,0.740000,-24,47,-24.398309,46.990049,-24.398309,46.990049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.584964,28.325066,91.613867,115.787754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555811,1.408649,0.185779,0.015545,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.156450,mpc,0,-126.340000,54.885000,-7.524389,-4.022713,-7.460000,-3.935000,-0.064389,-0.087713,-26.073055,-4.543725,-1.799193,-4.543725,-26.073055,-0.330000,0.630000,-21,10,-21.006225,10.164694,-21.006225,10.164694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.626440,28.828896,85.872631,115.506520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539645,1.402378,0.142839,0.015919,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.166568,mpc,0,-126.340000,54.885000,-7.794166,-4.100422,-7.720000,-3.975000,-0.074166,-0.125422,-25.768107,-3.262944,-2.165131,-3.262944,-25.768107,-0.280000,0.360000,-27,20,-26.638461,19.861921,-26.638461,19.861921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.821597,28.341162,79.930685,107.942067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555041,1.408950,0.174702,0.014212,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.176568,mpc,0,-126.340000,54.885000,-8.057694,-4.175617,-7.960000,-4.025000,-0.097694,-0.150617,-25.097221,-7.837164,-2.470079,-7.837164,-25.097221,-0.270000,0.240000,-34,65,-33.969418,67.200246,-33.969418,67.200246,0.000000,-2.338324,0.000000,64.000000,0.000000,0.000000,8.416939,28.096366,79.186768,102.099972,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555456,1.408732,0.172783,0.016440,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.186571,mpc,0,-126.340000,54.885000,-8.317833,-4.249343,-8.210000,-4.115000,-0.107833,-0.134343,-24.060398,-12.594353,-2.714037,-12.594353,-24.060398,-0.320000,0.390000,-36,97,-35.911265,96.973698,-35.911265,96.973698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.720349,26.420966,79.039622,99.880560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556735,1.410851,0.187868,0.015792,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.196417,mpc,0,-126.340000,54.885000,-8.570142,-4.320557,-8.450000,-4.225000,-0.120142,-0.095557,-24.792273,-12.167426,-1.494245,-12.167426,-24.792273,-0.360000,0.650000,-22,76,-21.971530,75.850616,-21.971530,75.850616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.551028,24.830620,82.078732,105.471918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538914,1.400991,0.179515,0.014250,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.206568,mpc,0,-126.340000,54.885000,-8.825935,-4.392658,-8.690000,-4.305000,-0.135935,-0.087658,-25.280190,-8.081122,-1.738204,-8.081122,-25.280190,-0.330000,0.710000,-16,37,-16.444448,37.220551,-16.444448,37.220551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.869037,26.722151,83.393628,107.464241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556133,1.409013,0.172800,0.015574,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.216446,mpc,0,-126.340000,54.885000,-9.070312,-4.461649,-8.940000,-4.355000,-0.130312,-0.106649,-25.036232,-4.177788,-2.287110,-4.177788,-25.036232,-0.280000,0.540000,-18,18,-17.795084,17.520686,-17.795084,17.520686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.576955,27.263724,77.601715,100.374209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539741,1.401002,0.138834,0.015379,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.226575,mpc,0,-126.340000,54.885000,-9.315873,-4.531293,-9.180000,-4.395000,-0.135873,-0.136293,-23.938419,-4.055809,-2.470079,-4.055809,-23.938419,-0.230000,0.360000,-29,29,-28.749783,29.449647,-28.749783,29.449647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.783808,25.943806,74.872010,92.469607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564864,1.408950,0.174592,0.015436,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.236574,mpc,0,-126.340000,54.885000,-9.552981,-4.599063,-9.410000,-4.455000,-0.142981,-0.144063,-22.657637,-7.898153,-2.287110,-7.898153,-22.657637,-0.260000,0.290000,-33,67,-33.015984,67.407229,-33.015984,67.407229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.319947,23.710798,74.084765,85.475995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556401,1.408695,0.173914,0.014489,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.246446,mpc,0,-126.340000,54.885000,-9.781546,-4.665103,-9.630000,-4.535000,-0.151546,-0.130103,-21.986752,-12.655342,-2.165131,-12.655342,-21.986752,-0.300000,0.410000,-31,99,-30.978528,98.838913,-30.978528,98.838913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.180387,20.985008,73.994279,89.408017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540690,1.402276,0.152964,0.016048,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.256569,mpc,0,-126.340000,54.885000,-10.009978,-4.732051,-9.860000,-4.635000,-0.149978,-0.097051,-21.864772,-10.947634,-1.738204,-10.947634,-21.864772,-0.310000,0.700000,-25,63,-24.608313,63.234679,-24.608313,63.234679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.585507,18.204486,77.133581,97.134051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557292,1.418248,0.216687,0.016743,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.266573,mpc,0,-126.340000,54.885000,-10.229490,-4.797537,-10.080000,-4.715000,-0.149490,-0.082537,-22.901596,-7.105289,-2.348100,-7.105289,-22.901596,-0.290000,0.710000,-10,31,-10.489186,30.618354,-10.489186,30.618354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.010853,17.805848,79.954231,93.555706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564753,1.598051,0.218364,0.029726,0.742654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.276419,mpc,0,-126.340000,54.885000,-10.439249,-4.861439,-10.310000,-4.755000,-0.129249,-0.106439,-23.145554,-3.933829,-2.470079,-3.933829,-23.145554,-0.230000,0.500000,-6,20,-5.799694,19.981588,-5.799694,19.981588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.823891,17.065578,75.785260,90.330225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552286,1.504017,0.192572,0.018918,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.286456,mpc,0,-126.340000,54.885000,-10.646373,-4.926105,-10.530000,-4.805000,-0.116373,-0.121105,-22.962585,-5.397580,-2.775027,-5.397580,-22.962585,-0.180000,0.340000,-6,45,-6.084975,44.565437,-6.084975,44.565437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.411480,15.521042,77.702447,86.389331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566501,1.674521,0.219055,0.023965,0.500346,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.296421,mpc,0,-126.340000,54.885000,-10.845150,-4.989947,-10.760000,-4.865000,-0.085150,-0.124947,-20.766960,-8.752008,-2.043152,-8.752008,-20.766960,-0.130000,0.360000,-23,71,-23.307527,70.619735,-23.307527,70.619735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.292993,13.088266,76.353341,79.426202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557952,1.629051,0.271350,0.026343,0.500938,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.306426,mpc,0,-126.340000,54.885000,-11.037603,-5.053766,-10.950000,-4.965000,-0.087603,-0.088766,-18.998261,-11.435550,-1.677214,-11.435550,-18.998261,-0.160000,0.510000,-30,83,-30.434987,83.180165,-30.434987,83.180165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.091264,9.500956,70.948945,81.127416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.717274,1.728491,0.239516,0.030800,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.316420,mpc,0,-126.340000,54.885000,-11.222554,-5.117335,-11.130000,-5.065000,-0.092554,-0.052335,-18.327375,-11.069613,-1.677214,-11.069613,-18.327375,-0.210000,0.660000,-24,70,-23.971109,70.216062,-23.971109,70.216062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.376660,6.281273,71.315960,84.488056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571344,1.762640,0.246732,0.035603,0.502984,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.326421,mpc,0,-126.340000,54.885000,-11.400153,-5.180846,-11.300000,-5.145000,-0.100153,-0.035846,-17.229563,-7.837164,-1.982162,-7.837164,-17.229563,-0.250000,0.700000,-21,41,-20.605343,40.517873,-20.605343,40.517873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.929557,4.300108,70.159188,79.209796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575897,1.589433,0.197558,0.020771,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.336453,mpc,0,-126.340000,54.885000,-11.570677,-5.244552,-11.460000,-5.195000,-0.110677,-0.049552,-16.558677,-4.360757,-1.860183,-4.360757,-16.558677,-0.260000,0.570000,-17,21,-17.296092,20.668297,-17.296092,20.668297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.665571,2.283752,66.442984,71.648299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560636,1.715754,0.232221,0.033623,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.346421,mpc,0,-126.340000,54.885000,-11.732389,-5.307915,-11.620000,-5.235000,-0.112389,-0.072915,-15.826802,-5.031642,-1.799193,-5.031642,-15.826802,-0.220000,0.400000,-21,38,-21.459904,37.905414,-21.459904,37.905414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.818723,0.761372,68.018291,71.449302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566365,1.707574,0.250594,0.042025,0.500897,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.356426,mpc,0,-126.340000,54.885000,-11.886875,-5.371661,-11.780000,-5.295000,-0.106875,-0.076661,-15.704823,-8.691018,-1.494245,-8.691018,-15.704823,-0.230000,0.340000,-15,73,-14.852015,73.404628,-14.852015,73.404628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.143686,-0.797089,68.115850,73.480533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.063499,1.530750,0.193242,0.048078,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008347,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.366443,mpc,0,-126.340000,54.885000,-12.033598,-5.435698,-11.920000,-5.385000,-0.113598,-0.050698,-14.180083,-11.191592,-1.433256,-11.191592,-14.180083,-0.190000,0.490000,-27,84,-27.320685,83.594559,-27.320685,83.594559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.792013,-1.950203,68.043143,77.350261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580913,1.762449,0.247099,0.039926,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.376425,mpc,0,-126.340000,54.885000,-12.171857,-5.499800,-12.060000,-5.485000,-0.111857,-0.014800,-13.448207,-11.069613,-1.799193,-11.069613,-13.448207,-0.240000,0.670000,-21,69,-20.881883,69.383255,-20.881883,69.383255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.396400,-3.992544,66.603878,78.994391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581593,1.556538,0.225594,0.030610,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.386455,mpc,0,-126.340000,54.885000,-12.302707,-5.564544,-12.190000,-5.575000,-0.112707,0.010456,-13.021280,-8.020133,-1.860183,-8.020133,-13.021280,-0.240000,0.690000,-16,44,-16.040860,43.560889,-16.040860,43.560889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.831134,-5.216696,66.562719,74.746114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566113,1.665306,0.202202,0.023191,0.500551,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.396417,mpc,0,-126.340000,54.885000,-12.424665,-5.629249,-12.310000,-5.635000,-0.114665,0.005751,-13.265238,-5.458569,-1.372266,-5.458569,-13.265238,-0.220000,0.570000,-8,31,-8.089836,31.195444,-8.089836,31.195444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.908627,-6.115596,65.555982,69.099636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541601,1.412035,0.138951,0.013959,0.500480,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.406457,mpc,0,-126.340000,54.885000,-12.539499,-5.694911,-12.440000,-5.685000,-0.099499,-0.009911,-12.411384,-4.970653,-1.189297,-4.970653,-12.411384,-0.170000,0.430000,-12,37,-12.410055,37.087614,-12.410055,37.087614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.686817,-6.712865,66.759728,67.633599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537273,1.410539,0.128462,0.013232,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.416457,mpc,0,-126.340000,54.885000,-12.645812,-5.760792,-12.540000,-5.745000,-0.105812,-0.015792,-10.581696,-7.959143,-0.945339,-7.959143,-10.581696,-0.140000,0.370000,-27,66,-26.650096,65.813926,-26.650096,65.813926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.523868,-7.201776,66.008279,67.187131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539517,1.419527,0.156559,0.011178,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.426416,mpc,0,-126.340000,54.885000,-12.743747,-5.826930,-12.640000,-5.835000,-0.103747,0.008070,-8.995966,-10.459717,-0.945339,-10.459717,-8.995966,-0.180000,0.480000,-30,79,-29.888097,79.080078,-29.888097,79.080078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.765079,-8.702932,64.195020,73.592370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540106,1.403495,0.155858,0.013782,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.436568,mpc,0,-126.340000,54.885000,-12.835456,-5.894906,-12.720000,-5.945000,-0.115456,0.050094,-8.325081,-10.947634,-1.250287,-10.947634,-8.325081,-0.250000,0.640000,-21,72,-21.324504,72.321943,-21.324504,72.321943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.081202,-10.338171,66.256447,78.498459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555174,1.408808,0.187300,0.014597,0.500332,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.446455,mpc,0,-126.340000,54.885000,-12.916966,-5.961675,-12.800000,-6.035000,-0.116966,0.073325,-8.447060,-9.727842,-1.067318,-9.727842,-8.447060,-0.260000,0.690000,-12,59,-11.517558,58.937485,-11.517558,58.937485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.328264,-10.155284,65.323619,73.598834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539736,1.403874,0.144413,0.017520,0.500330,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.456575,mpc,0,-126.340000,54.885000,-12.992512,-6.030616,-12.870000,-6.115000,-0.122512,0.084384,-7.776174,-6.922320,-1.250287,-6.922320,-7.776174,-0.200000,0.640000,-17,40,-17.109964,40.070281,-17.109964,40.070281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.398417,-9.279690,62.388684,65.962614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558962,1.410803,0.172398,0.015734,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.466575,mpc,0,-126.340000,54.885000,-13.059426,-6.099338,-12.930000,-6.165000,-0.129426,0.065662,-5.885497,-6.129455,-0.579401,-6.129455,-5.885497,-0.170000,0.500000,-31,43,-31.067022,42.713583,-31.067022,42.713583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.759969,-9.255522,61.023736,62.360932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557345,1.408600,0.173874,0.014823,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.476573,mpc,0,-126.340000,54.885000,-13.118763,-6.168648,-12.980000,-6.235000,-0.138763,0.066352,-5.275601,-6.495393,-0.640391,-6.495393,-5.275601,-0.220000,0.440000,-25,51,-25.040836,50.764707,-25.040836,50.764707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.123901,-10.538541,58.040848,64.546947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556505,1.409076,0.173147,0.014266,0.500481,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.486581,mpc,0,-126.340000,54.885000,-13.170711,-6.238612,-13.020000,-6.305000,-0.150711,0.066388,-3.750861,-9.422894,-0.640391,-9.422894,-3.750861,-0.260000,0.450000,-28,73,-28.404475,73.415503,-28.404475,73.415503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.079801,-10.705015,58.248251,64.905737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557831,1.408053,0.173909,0.016182,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.496418,mpc,0,-126.340000,54.885000,-13.214657,-6.307945,-13.050000,-6.405000,-0.164657,0.097055,-3.018985,-11.252582,-0.335443,-11.252582,-3.018985,-0.260000,0.580000,-31,80,-31.001309,79.872183,-31.001309,79.872183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.277552,-10.862560,57.499356,68.747388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555937,1.408251,0.186454,0.014639,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.506446,mpc,0,-126.340000,54.885000,-13.252355,-6.379176,-13.070000,-6.505000,-0.182355,0.125824,-3.384923,-9.849821,-0.091484,-9.849821,-3.384923,-0.290000,0.680000,-19,62,-19.431026,61.837900,-19.431026,61.837900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.102930,-11.528086,57.906555,70.455308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539497,1.403053,0.153032,0.014323,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.516579,mpc,0,-126.340000,54.885000,-13.283341,-6.451687,-13.100000,-6.575000,-0.183341,0.123313,-2.775027,-6.373413,-0.152474,-6.373413,-2.775027,-0.260000,0.680000,-21,32,-20.901214,31.611567,-20.901214,31.611567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.791284,-11.268556,56.699836,64.608568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567231,1.409985,0.172363,0.016398,0.500303,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.526571,mpc,0,-126.340000,54.885000,-13.307088,-6.523687,-13.120000,-6.635000,-0.187088,0.111313,-2.043152,-5.275601,0.030495,-5.275601,-2.043152,-0.230000,0.510000,-25,35,-25.166145,34.971498,-25.166145,34.971498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.425184,-10.833128,57.233759,61.336197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557006,1.408518,0.173846,0.015542,0.500457,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.536570,mpc,0,-126.340000,54.885000,-13.324276,-6.596177,-13.140000,-6.695000,-0.184276,0.098823,-1.677214,-7.105289,-0.640391,-7.105289,-1.677214,-0.240000,0.430000,-22,56,-22.025169,55.900712,-22.025169,55.900712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.897569,-11.063165,56.748296,62.099755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557659,1.408834,0.171884,0.014039,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.546446,mpc,0,-126.340000,54.885000,-13.334998,-6.668166,-13.140000,-6.775000,-0.194998,0.106834,-0.396432,-10.215758,0.335443,-10.215758,-0.396432,-0.240000,0.450000,-30,81,-29.779940,80.894094,-29.779940,80.894094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.557429,-10.704985,55.523596,62.962958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539084,1.418256,0.145139,0.016725,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.556416,mpc,0,-126.340000,54.885000,-13.339723,-6.741173,-13.140000,-6.875000,-0.199723,0.133827,0.640391,-10.459717,0.579401,-10.459717,0.640391,-0.260000,0.500000,-32,82,-32.237049,81.845348,-32.237049,81.845348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.047891,-11.513857,55.732778,68.856264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529327,1.403723,0.145653,0.011352,0.500449,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.566568,mpc,0,-126.340000,54.885000,-13.338464,-6.815787,-13.130000,-6.955000,-0.208464,0.139213,0.091484,-8.020133,-0.030495,-8.020133,0.091484,-0.300000,0.700000,-18,44,-17.932147,44.085549,-17.932147,44.085549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.215848,-13.233034,54.905120,69.297016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548508,1.407589,0.173859,0.012148,0.500514,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.576417,mpc,0,-126.340000,54.885000,-13.331611,-6.888372,-13.130000,-7.005000,-0.201611,0.116628,0.152474,-3.506902,-0.091484,-3.506902,0.152474,-0.260000,0.620000,-16,10,-15.923642,10.305514,-15.923642,10.305514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.768884,-13.146904,54.057613,62.684437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540896,1.401896,0.139717,0.013682,0.500494,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.586572,mpc,0,-126.340000,54.885000,-13.318974,-6.963337,-13.120000,-7.035000,-0.198974,0.071663,0.213464,-2.897006,-0.335443,-2.897006,0.213464,-0.220000,0.530000,-16,8,-16.351644,7.567011,-16.351644,7.567011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.603242,-12.592161,54.597080,60.521837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548562,1.407933,0.174738,0.012693,0.500517,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.596417,mpc,0,-126.340000,54.885000,-13.301555,-7.036049,-13.110000,-7.085000,-0.191555,0.048951,1.250287,-6.922320,-0.396432,-6.922320,1.250287,-0.180000,0.190000,-26,53,-26.381250,69.399719,-26.381250,69.399719,0.000000,-16.832708,0.000000,64.000000,0.000000,0.000000,3.093237,-11.247369,59.782440,64.707048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541504,1.406421,0.151502,0.014555,0.500477,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.606460,mpc,0,-126.340000,54.885000,-13.278779,-7.110172,-13.090000,-7.185000,-0.188779,0.074828,1.921172,-12.533363,0.457422,-12.533363,1.921172,-0.220000,0.300000,-26,98,-25.516491,110.233794,-25.516491,110.233794,0.000000,-12.666783,0.000000,64.000000,0.000000,0.000000,-0.262380,-11.258603,60.282722,71.535286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551730,1.420795,0.229338,0.016345,0.500424,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.616578,mpc,0,-126.340000,54.885000,-13.250971,-7.184691,-13.070000,-7.315000,-0.180971,0.130309,2.470079,-15.155916,-0.152474,-15.155916,2.470079,-0.250000,0.630000,-23,109,-23.464807,109.325975,-23.464807,109.325975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.130062,-11.403150,68.391162,86.592407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556599,1.408808,0.225896,0.015064,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.626566,mpc,0,-126.340000,54.885000,-13.218977,-7.257998,-13.040000,-7.425000,-0.178977,0.167002,1.921172,-9.666852,0.091484,-9.666852,1.921172,-0.240000,0.880000,-15,64,-14.908558,46.113978,-14.908558,46.113978,0.000000,18.211996,0.000000,64.000000,0.000000,0.000000,-10.460615,-11.678424,73.462770,92.582911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567928,1.611571,0.321778,0.030603,0.502144,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.636421,mpc,0,-126.340000,54.885000,-13.183226,-7.329969,-13.030000,-7.465000,-0.153226,0.135031,0.640391,-1.006328,0.396432,-1.006328,0.640391,-0.210000,0.850000,1,19,1.360905,-26.597738,1.360905,-26.597738,0.000000,45.923713,0.000000,64.000000,0.000000,0.000000,-17.102882,-11.191977,69.741562,82.350416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549870,1.583683,0.185790,0.019673,0.502934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.646420,mpc,0,-126.340000,54.885000,-13.142938,-7.402527,-13.020000,-7.445000,-0.122938,0.042473,0.701380,4.116798,0.518412,4.116798,0.701380,-0.120000,0.530000,-2,-26,-1.544605,-49.611408,-1.544605,-49.611408,0.000000,23.937383,0.000000,64.000000,0.000000,0.000000,-24.995838,-10.931778,68.810783,78.529587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570265,1.715270,0.208871,0.022738,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.656418,mpc,0,-126.340000,54.885000,-13.098857,-7.474482,-13.010000,-7.405000,-0.088857,-0.069482,1.860183,2.348100,0.518412,2.348100,1.860183,-0.070000,0.160000,-12,-13,-11.952552,-13.472746,-11.952552,-13.472746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.915173,-10.736244,77.402862,85.113480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546460,1.459704,0.217730,0.020821,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.666429,mpc,0,-126.340000,54.885000,-13.051156,-7.545807,-12.980000,-7.415000,-0.071156,-0.130807,1.921172,-3.933829,0.396432,-3.933829,1.921172,-0.080000,0.020000,-9,32,-9.263068,46.607843,-9.263068,46.607843,0.000000,-15.080589,0.000000,64.000000,0.000000,0.000000,-29.264034,-10.564991,85.265075,89.969197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578173,1.579464,0.209019,0.019497,0.500486,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.676418,mpc,0,-126.340000,54.885000,-13.000233,-7.616143,-12.950000,-7.505000,-0.050233,-0.111143,3.567892,-12.899301,0.030495,-12.899301,3.567892,-0.100000,0.060000,-19,77,-19.473393,112.450000,-19.473393,112.450000,0.000000,-35.922746,0.000000,64.000000,0.000000,0.000000,-31.653135,-8.261954,82.282832,91.086854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545812,1.683533,0.253453,0.021606,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.686418,mpc,0,-126.340000,54.885000,-12.946161,-7.685581,-12.900000,-7.665000,-0.046161,-0.020581,3.933829,-19.425188,-0.335443,-19.425188,3.933829,-0.130000,0.360000,-19,112,-19.226623,112.450000,-19.226623,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.015211,-4.042894,83.197299,95.940143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542802,1.448372,0.183301,0.014180,0.500259,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.696417,mpc,0,-126.340000,54.885000,-12.889232,-7.753898,-12.860000,-7.845000,-0.029232,0.091102,3.445913,-17.778469,0.152474,-17.778469,3.445913,-0.150000,0.750000,-10,112,-9.541257,112.449991,-9.541257,112.449991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.058819,0.665463,91.932262,108.626193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541201,1.445069,0.251626,0.013273,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.706449,mpc,0,-126.340000,54.885000,-12.829448,-7.821197,-12.820000,-7.965000,-0.009448,0.143803,2.775027,-9.239925,-0.396432,-9.239925,2.775027,-0.160000,0.980000,4,67,4.125030,39.635227,4.125030,39.635227,0.000000,27.814764,0.000000,64.000000,0.000000,0.000000,-46.162825,6.098595,94.976406,113.547217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540546,1.411579,0.264988,0.013850,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.716573,mpc,0,-126.340000,54.885000,-12.766636,-7.887697,-12.790000,-7.985000,0.023364,0.097303,1.738204,1.494245,1.006328,1.494245,1.738204,-0.090000,0.870000,13,22,13.462733,-43.086787,13.462733,-43.086787,0.000000,65.536778,0.000000,64.000000,0.000000,0.000000,-53.401090,10.071561,92.807466,112.634089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557703,1.415465,0.191894,0.015076,0.500155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.726574,mpc,0,-126.340000,54.885000,-12.702341,-7.951857,-12.760000,-7.935000,0.057659,-0.016857,2.775027,8.508050,0.884349,8.508050,2.775027,-0.050000,0.550000,8,-23,7.718000,-82.647547,7.718000,-82.647547,0.000000,60.097538,0.000000,64.000000,0.000000,0.000000,-58.933077,8.864949,89.391222,105.033053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559304,1.415215,0.189532,0.015439,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.736569,mpc,0,-126.340000,54.885000,-12.636051,-8.014313,-12.730000,-7.855000,0.093949,-0.159313,2.957996,8.020133,0.213464,8.020133,2.957996,-0.020000,0.170000,7,-58,7.438914,-57.720273,7.438914,-57.720273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.440252,4.710747,90.568126,99.758200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556893,1.416730,0.187073,0.014970,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.746523,mpc,0,-126.340000,54.885000,-12.568206,-8.074710,-12.690000,-7.815000,0.121794,-0.259710,3.872840,1.128308,0.091484,1.128308,3.872840,-0.010000,-0.030000,0,-13,0.283773,7.580256,0.283773,7.580256,0.000000,-20.300529,0.000000,64.000000,0.000000,0.000000,-57.844831,2.991426,97.610518,107.127365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557459,1.441280,0.191089,0.016629,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.756574,mpc,0,-126.340000,54.885000,-12.498028,-8.133725,-12.650000,-7.865000,0.151972,-0.268725,4.482736,-9.544873,0.152474,-9.544873,4.482736,0.000000,-0.080000,-6,32,-6.249632,103.112201,-6.249632,103.112201,0.000000,-70.832474,0.000000,64.000000,0.000000,0.000000,-55.583079,2.732262,102.398919,110.371221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557601,1.415780,0.201124,0.016253,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.766570,mpc,0,-126.340000,54.885000,-12.426733,-8.190313,-12.590000,-8.015000,0.163267,-0.175313,5.397580,-19.486178,0.457422,-19.486178,5.397580,-0.010000,-0.020000,-13,77,-13.191984,112.450000,-13.191984,112.450000,0.000000,-35.170273,0.000000,64.000000,0.000000,0.000000,-54.656308,7.495673,101.750832,114.319568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556777,1.416586,0.212259,0.015900,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.776569,mpc,0,-126.340000,54.885000,-12.354083,-8.244667,-12.540000,-8.255000,0.185917,0.010333,5.763517,-27.414826,-0.518412,-27.414826,5.763517,-0.020000,0.200000,-9,112,-9.037794,112.450000,-9.037794,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.399349,16.936464,104.485170,125.300081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557151,1.416482,0.228291,0.014430,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.786582,mpc,0,-126.340000,54.885000,-12.280135,-8.296702,-12.480000,-8.545000,0.199865,0.248298,5.641538,-29.183525,-0.152474,-29.183525,5.641538,-0.040000,0.700000,-9,112,-9.050811,112.450000,-9.050811,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.634245,27.088083,114.895857,143.492999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560137,1.423934,0.291908,0.017198,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.796566,mpc,0,-126.340000,54.885000,-12.205343,-8.346059,-12.420000,-8.775000,0.214657,0.428941,5.641538,-21.376856,0.152474,-21.376856,5.641538,-0.060000,0.940000,-6,112,-5.885449,112.450000,-5.885449,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.738580,36.841798,126.846115,159.649725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556630,1.415466,0.247212,0.014649,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.806417,mpc,0,-126.340000,54.885000,-12.130634,-8.392146,-12.370000,-8.925000,0.239366,0.532854,4.177788,-11.008623,0.457422,-11.008623,4.177788,-0.030000,1.040000,8,108,8.312309,107.664494,8.312309,107.664494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.410867,42.875361,134.380812,168.703933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538625,1.407826,0.264444,0.014640,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.816565,mpc,0,-126.340000,54.885000,-12.052843,-8.436764,-12.310000,-8.975000,0.257157,0.538236,4.177788,0.396432,0.701380,0.396432,4.177788,-0.050000,1.070000,18,63,17.778399,14.863266,17.778399,14.863266,0.000000,47.801229,0.000000,64.000000,0.000000,0.000000,-74.631463,42.553097,140.422629,173.319755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556798,1.415972,0.270369,0.014980,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.826571,mpc,0,-126.340000,54.885000,-11.975413,-8.477783,-12.270000,-8.905000,0.294587,0.427217,3.994819,11.557530,1.189297,11.557530,3.994819,-0.020000,0.890000,24,18,24.299540,-69.711525,24.299540,-69.711525,0.000000,87.376020,0.000000,64.000000,0.000000,0.000000,-78.479266,34.086551,139.898995,170.931617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555059,1.422419,0.211432,0.021805,0.500571,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.836445,mpc,0,-126.340000,54.885000,-11.898369,-8.515240,-12.220000,-8.745000,0.321631,0.229760,4.848673,17.168573,1.006328,17.168573,4.848673,0.020000,0.560000,18,-27,17.992484,-103.384800,17.992484,-103.384800,0.000000,76.049294,0.000000,64.000000,0.000000,0.000000,-79.996047,18.336917,133.585504,167.967495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552094,1.597162,0.258006,0.014980,0.500306,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.846420,mpc,0,-126.340000,54.885000,-11.819982,-8.549898,-12.170000,-8.595000,0.350018,0.045102,4.177788,15.277895,1.494245,15.277895,4.177788,0.090000,0.170000,18,-69,17.927826,-68.607653,17.927826,-68.607653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.910799,2.272474,130.575238,162.338653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544356,1.483179,0.182891,0.014930,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.856572,mpc,0,-126.340000,54.885000,-11.739697,-8.581759,-12.110000,-8.505000,0.370303,-0.076759,6.251434,5.824507,0.335443,5.824507,6.251434,0.120000,-0.020000,-4,-24,-4.069168,15.590892,-4.069168,15.590892,0.000000,-39.198545,0.000000,64.000000,0.000000,0.000000,-72.299497,-6.888917,131.269615,153.095725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568379,1.451112,0.216655,0.015014,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.866455,mpc,0,-126.340000,54.885000,-11.661086,-8.609352,-12.030000,-8.515000,0.368914,-0.094352,8.508050,-5.702528,0.823360,-5.702528,8.508050,0.080000,-0.130000,-23,21,-22.817499,112.450000,-22.817499,112.450000,0.000000,-91.057653,0.000000,64.000000,0.000000,0.000000,-64.992186,-11.221772,140.496784,163.681685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539590,1.420311,0.186817,0.014308,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.876455,mpc,0,-126.340000,54.885000,-11.581128,-8.633719,-11.930000,-8.635000,0.348872,0.001281,9.605862,-18.876282,1.250287,-18.876282,9.605862,0.010000,-0.060000,-23,66,-23.455101,112.450000,-23.455101,112.450000,0.000000,-46.057653,0.000000,64.000000,0.000000,0.000000,-59.493416,-3.934832,132.309432,150.973060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538976,1.416832,0.175945,0.013420,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.886454,mpc,0,-126.340000,54.885000,-11.500785,-8.654398,-11.830000,-8.885000,0.329215,0.230602,9.422894,-28.451649,1.128308,-28.451649,9.422894,-0.040000,0.030000,22,111,47.749286,112.450000,47.749286,112.450000,-26.204386,-1.057653,0.000000,64.000000,0.000000,0.000000,-59.184120,11.148148,123.068140,154.758749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539613,1.410598,0.212426,0.013238,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.896567,mpc,0,-126.340000,54.885000,-11.419136,-8.671458,-11.730000,-9.215000,0.310864,0.543542,9.178935,-33.940714,0.762370,-33.940714,9.178935,-0.040000,0.570000,52,112,51.940834,112.450000,51.940834,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.114215,25.633284,130.451148,165.096294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558274,1.423009,0.254056,0.015253,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.906570,mpc,0,-126.340000,54.885000,-11.337988,-8.684418,-11.630000,-9.515000,0.292012,0.830582,9.666852,-28.634618,0.823360,-28.634618,9.666852,0.070000,0.880000,7,112,-16.570050,112.450000,-16.570050,112.450000,23.510884,0.000000,0.000000,64.000000,0.000000,0.000000,-68.155865,38.785273,133.991244,172.033429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558188,1.424078,0.278379,0.014413,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.916571,mpc,0,-126.340000,54.885000,-11.256462,-8.693391,-11.520000,-9.745000,0.263538,1.051609,11.374561,-19.974095,1.128308,-19.974095,11.374561,0.140000,1.030000,-38,112,-66.071597,112.450000,-66.071597,112.450000,28.012431,0.000000,0.000000,64.000000,0.000000,0.000000,-65.946063,48.758237,133.690342,170.561516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557295,1.437682,0.289120,0.015585,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.926572,mpc,0,-126.340000,54.885000,-11.174516,-8.698296,-11.400000,-9.875000,0.225484,1.176704,11.984457,-9.422894,2.043152,-9.422894,11.984457,0.000000,1.090000,-58,112,-58.077408,112.450000,-58.077408,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.408938,52.278698,134.934901,169.112169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556112,1.425741,0.266127,0.016017,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.936570,mpc,0,-126.340000,54.885000,-11.092139,-8.699055,-11.270000,-9.905000,0.177861,1.205945,12.472374,2.348100,1.921172,2.348100,12.472374,-0.110000,1.110000,-49,101,-49.482616,100.705323,-49.482616,100.705323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.197732,48.440558,143.056501,178.715067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557838,1.424664,0.317600,0.014190,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.946468,mpc,0,-126.340000,54.885000,-11.010092,-8.695654,-11.150000,-9.815000,0.139908,1.119346,10.337738,13.448207,2.348100,13.448207,10.337738,-0.300000,1.060000,-4,56,-4.418925,10.121092,-4.418925,10.121092,-0.063691,45.584231,0.000000,64.000000,0.000000,0.000000,-62.736082,34.889032,147.478655,193.605787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556206,1.427326,0.254983,0.016270,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.956569,mpc,0,-126.340000,54.885000,-10.925808,-8.687863,-11.060000,-9.635000,0.134192,0.947137,6.861330,21.925762,2.165131,21.925762,6.861330,-0.280000,0.840000,30,11,29.844322,-53.155395,29.844322,-53.155395,0.000000,63.860718,0.000000,64.000000,0.000000,0.000000,-64.266437,17.797714,133.362951,178.365079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556567,1.424789,0.191253,0.014483,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.966577,mpc,0,-126.340000,54.885000,-10.841671,-8.675783,-10.990000,-9.405000,0.148329,0.729217,3.933829,24.609304,1.372266,24.609304,3.933829,-0.110000,0.490000,40,-34,39.598218,-61.628463,39.598218,-61.628463,0.000000,27.333786,0.000000,64.000000,0.000000,0.000000,-61.007101,1.641889,119.462175,166.721161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558167,1.427197,0.190740,0.014415,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.976417,mpc,0,-126.340000,54.885000,-10.758264,-8.659631,-10.940000,-9.195000,0.181736,0.535369,4.360757,19.669147,1.860183,19.669147,4.360757,-0.020000,0.090000,29,-1,28.553297,-1.279358,28.553297,-1.279358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.300479,-11.693960,126.354211,168.539595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540689,1.482321,0.167582,0.021469,0.503193,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.986448,mpc,0,-126.340000,54.885000,-10.672468,-8.638765,-10.890000,-9.055000,0.217532,0.416235,5.214611,9.666852,0.823360,9.666852,5.214611,0.090000,0.050000,8,44,7.837093,78.619108,7.837093,78.619108,0.000000,-34.898466,0.000000,64.000000,0.000000,0.000000,-38.568988,-22.615155,143.070321,179.533310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548784,1.474569,0.205205,0.018480,0.500607,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.996448,mpc,0,-126.340000,54.885000,-10.586069,-8.613513,-10.820000,-9.015000,0.233931,0.401487,7.288257,-1.860183,0.884349,-1.860183,7.288257,0.100000,0.140000,-13,89,-12.998801,112.450000,-12.998801,112.450000,0.000000,-23.729358,0.000000,64.000000,0.000000,0.000000,-26.243530,-24.464843,145.629213,170.807972,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546270,1.440977,0.209374,0.014418,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.006448,mpc,0,-126.340000,54.885000,-10.498711,-8.583801,-10.740000,-9.075000,0.241289,0.491199,7.166278,-10.093779,1.250287,-10.093779,7.166278,0.010000,0.490000,-1,112,-1.296833,112.450000,-1.296833,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.435106,-17.167246,128.623673,144.804336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538700,1.423973,0.181397,0.014937,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.016459,mpc,0,-126.340000,54.885000,-10.410189,-8.549578,-10.650000,-9.175000,0.239811,0.625422,7.715185,-8.873987,1.311276,-8.873987,7.715185,0.040000,0.820000,-9,112,-9.098789,112.450000,-9.098789,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.071951,-5.525827,124.026265,142.538206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537880,1.416900,0.225423,0.013665,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.026569,mpc,0,-126.340000,54.885000,-10.319605,-8.510472,-10.570000,-9.215000,0.250395,0.704528,7.715185,-2.165131,1.311276,-2.165131,7.715185,0.000000,1.000000,-1,112,-0.730290,112.450000,-0.730290,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.835608,5.481878,117.294070,138.714734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558742,1.430623,0.284586,0.015558,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.036461,mpc,0,-126.340000,54.885000,-10.229698,-8.467795,-10.500000,-9.185000,0.270302,0.717205,6.434403,5.641538,0.945339,5.641538,6.434403,-0.040000,1.070000,22,73,22.139504,72.871083,22.139504,72.871083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.723521,11.833372,114.685995,138.147561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558354,1.430480,0.307810,0.013961,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.046574,mpc,0,-126.340000,54.885000,-10.136367,-8.419675,-10.430000,-9.065000,0.293633,0.645325,5.763517,14.728989,1.677214,14.728989,5.763517,0.000000,0.930000,32,28,31.814906,6.595114,31.814906,6.595114,0.000000,21.275969,0.000000,64.000000,0.000000,0.000000,-43.909828,13.622408,113.411372,138.436188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558105,1.532909,0.198432,0.017977,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.056574,mpc,0,-126.340000,54.885000,-10.042551,-8.367658,-10.360000,-8.895000,0.317449,0.527342,6.007476,19.242219,1.738204,19.242219,6.007476,0.130000,0.630000,20,-13,20.171788,-12.518704,20.171788,-12.518704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.171114,9.986302,109.333408,128.382859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556591,1.430778,0.192535,0.014589,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.066571,mpc,0,-126.340000,54.885000,-9.947121,-8.311288,-10.290000,-8.705000,0.342879,0.393712,7.654195,18.144407,2.104141,18.144407,7.654195,0.170000,0.260000,5,19,5.330075,19.305394,5.330075,19.305394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.139798,2.422289,112.060363,128.094597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556609,1.428950,0.178141,0.014319,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.076452,mpc,0,-126.340000,54.885000,-9.851070,-8.251333,-10.190000,-8.575000,0.338930,0.323667,9.849821,8.995966,1.738204,8.995966,9.849821,0.120000,0.180000,-9,64,-8.709702,100.048276,-8.709702,100.048276,0.000000,-35.742882,0.000000,64.000000,0.000000,0.000000,-44.770950,-4.746494,108.313855,127.459605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539497,1.418280,0.167335,0.016104,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.086577,mpc,0,-126.340000,54.885000,-9.750726,-8.185576,-10.080000,-8.535000,0.329274,0.349424,10.764665,0.701380,1.494245,0.701380,10.764665,0.030000,0.380000,-7,109,-6.798239,112.450000,-6.798239,112.450000,0.000000,-3.144606,0.000000,64.000000,0.000000,0.000000,-41.690558,-6.352378,93.636311,112.712220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557047,1.432601,0.216201,0.016032,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.096570,mpc,0,-126.340000,54.885000,-9.649681,-8.116470,-9.970000,-8.535000,0.320319,0.418530,10.520706,-2.104141,1.494245,-2.104141,10.520706,-0.020000,0.720000,2,112,2.173002,112.450000,2.173002,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.658925,-4.950408,86.708116,107.842422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557432,1.429751,0.306282,0.014971,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.106424,mpc,0,-126.340000,54.885000,-9.547957,-8.044304,-9.850000,-8.525000,0.302043,0.480696,10.398727,2.043152,1.921172,2.043152,10.398727,-0.020000,0.960000,5,112,5.395088,112.449997,5.395088,112.449997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.562679,-0.661264,87.431586,101.217513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547348,1.430528,0.294274,0.014876,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.116570,mpc,0,-126.340000,54.885000,-9.440942,-7.965922,-9.740000,-8.465000,0.299058,0.499078,10.154769,9.239925,1.372266,9.239925,10.154769,-0.020000,1.050000,13,67,12.668902,54.156452,12.668902,54.156452,0.000000,13.293545,0.000000,64.000000,0.000000,0.000000,-49.010173,1.817953,82.017340,93.292634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556427,1.430860,0.343181,0.014553,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.126576,mpc,0,-126.340000,54.885000,-9.333020,-7.884666,-9.630000,-8.315000,0.296980,0.430334,10.581696,18.144407,2.043152,18.144407,10.581696,0.010000,0.910000,12,22,11.818152,-11.473317,11.818152,-11.473317,0.000000,33.923314,0.000000,64.000000,0.000000,0.000000,-50.915038,1.715092,79.692964,92.343143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556573,1.428402,0.177808,0.014217,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.136570,mpc,0,-126.340000,54.885000,-9.222757,-7.799698,-9.520000,-8.115000,0.297243,0.315302,10.398727,21.620814,2.592058,21.620814,10.398727,0.060000,0.580000,12,-20,12.110236,-19.672596,12.110236,-19.672596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.337481,-1.384658,76.454789,92.178145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556141,1.429884,0.178461,0.015897,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.146565,mpc,0,-126.340000,54.885000,-9.109895,-7.711023,-9.390000,-7.915000,0.280105,0.203977,12.167426,18.388365,2.653048,18.388365,12.167426,0.080000,0.190000,-4,25,-4.129956,32.610020,-4.129956,32.610020,0.000000,-7.282616,0.000000,64.000000,0.000000,0.000000,-47.937443,-3.149058,80.773852,99.898103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557359,1.429214,0.178249,0.016099,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.156571,mpc,0,-126.340000,54.885000,-8.994242,-7.618693,-9.250000,-7.785000,0.255758,0.166307,12.716332,8.995966,2.348100,8.995966,12.716332,0.030000,0.140000,-5,70,-5.138042,112.450000,-5.138042,112.450000,0.000000,-42.122596,0.000000,64.000000,0.000000,0.000000,-42.033630,-4.024563,81.525279,99.932200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558538,1.429980,0.215169,0.015401,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.166573,mpc,0,-126.340000,54.885000,-8.875851,-7.522959,-9.110000,-7.745000,0.234149,0.222041,14.363051,0.335443,2.531068,0.335443,14.363051,-0.020000,0.400000,-14,112,-14.232628,112.450000,-14.232628,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.723219,-1.315169,78.686907,96.403373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556248,1.430962,0.203034,0.015027,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.176525,mpc,0,-126.340000,54.885000,-8.755223,-7.424451,-8.950000,-7.745000,0.194777,0.320549,15.277895,-1.860183,2.409089,-1.860183,15.277895,-0.040000,0.750000,-22,112,-21.795349,112.450000,-21.795349,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.526077,1.632288,80.650660,99.627175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557685,1.429136,0.252532,0.014494,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.186567,mpc,0,-126.340000,54.885000,-8.630537,-7.321892,-8.790000,-7.735000,0.159463,0.413108,15.155916,2.348100,2.348100,2.348100,15.155916,-0.070000,0.970000,-17,112,-16.607208,112.450000,-16.607208,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.290939,5.784000,82.963291,97.681499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557639,1.429384,0.293573,0.014688,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.196570,mpc,0,-126.340000,54.885000,-8.503337,-7.216768,-8.650000,-7.675000,0.146663,0.458232,13.875134,9.483883,2.714037,9.483883,13.875134,-0.100000,1.050000,3,71,3.222652,70.557746,3.222652,70.557746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.716397,7.827041,83.646980,96.001123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557584,1.429603,0.306200,0.014800,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.206573,mpc,0,-126.340000,54.885000,-8.373063,-7.108837,-8.510000,-7.525000,0.136937,0.416163,13.021280,18.022427,2.165131,18.022427,13.021280,-0.090000,0.920000,16,26,16.435852,8.696680,16.435852,8.696680,0.000000,16.861066,0.000000,64.000000,0.000000,0.000000,-40.519215,8.159334,83.461672,96.390373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557717,1.428728,0.178932,0.014553,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.216577,mpc,0,-126.340000,54.885000,-8.239660,-6.998272,-8.370000,-7.325000,0.130340,0.326728,12.167426,21.010918,2.165131,21.010918,12.167426,-0.090000,0.600000,29,5,29.441701,4.876120,29.441701,4.876120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.274870,6.463370,79.256827,94.297566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557177,1.429043,0.177458,0.015448,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.226574,mpc,0,-126.340000,54.885000,-8.103190,-6.885342,-8.240000,-7.135000,0.136810,0.249658,12.045446,17.778469,2.409089,17.778469,12.045446,-0.020000,0.300000,26,50,26.092043,52.196733,26.092043,52.196733,0.000000,-2.320613,0.000000,64.000000,0.000000,0.000000,-39.418961,4.111080,77.452841,95.946433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555352,1.428565,0.191143,0.014905,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.236578,mpc,0,-126.340000,54.885000,-7.963435,-6.770079,-8.110000,-7.025000,0.146565,0.254921,13.265238,9.117946,2.104141,9.117946,13.265238,0.080000,0.340000,4,95,4.017296,112.450000,4.017296,112.450000,0.000000,-17.573880,0.000000,64.000000,0.000000,0.000000,-32.611987,0.975440,71.071460,87.741170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556780,1.497210,0.233429,0.019621,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.246580,mpc,0,-126.340000,54.885000,-7.820515,-6.652793,-7.960000,-6.975000,0.139485,0.322207,15.460864,2.897006,2.043152,2.897006,15.460864,0.050000,0.610000,-12,112,-11.751655,112.450000,-11.751655,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.493560,-1.335468,68.977786,83.697771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556441,1.472560,0.239391,0.017184,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.256569,mpc,0,-126.340000,54.885000,-7.674595,-6.533822,-7.790000,-6.935000,0.115405,0.401178,16.802635,2.409089,2.348100,2.409089,16.802635,0.000000,0.880000,-17,112,-17.359573,112.450000,-17.359573,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.070770,-1.610035,64.185175,78.441581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555823,1.428496,0.428423,0.014787,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.266570,mpc,0,-126.340000,54.885000,-7.525288,-6.413051,-7.620000,-6.875000,0.094712,0.461949,15.521854,6.678361,2.653048,6.678361,15.521854,-0.060000,1.030000,4,106,3.691633,106.477184,3.691633,106.477184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.565655,-1.793133,60.686592,75.118853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555972,1.429767,0.296535,0.014732,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.276513,mpc,0,-126.340000,54.885000,-7.373713,-6.291574,-7.460000,-6.795000,0.086287,0.503426,15.521854,12.594353,1.921172,12.594353,15.521854,-0.060000,1.030000,10,62,9.572030,62.468842,9.572030,62.468842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.399924,-2.047144,61.980971,70.709205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556472,1.428430,0.233487,0.014219,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.286567,mpc,0,-126.340000,54.885000,-7.217300,-6.167526,-7.290000,-6.635000,0.072700,0.467474,15.155916,17.473521,2.409089,17.473521,15.155916,-0.080000,0.850000,20,34,19.939686,34.016115,19.939686,34.016115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.219498,-2.438991,61.177151,70.960218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555493,1.427589,0.181180,0.014162,0.500164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.296577,mpc,0,-126.340000,54.885000,-7.058488,-6.043040,-7.130000,-6.455000,0.071512,0.411960,16.009771,17.412531,1.921172,17.412531,16.009771,0.010000,0.590000,5,52,5.339949,51.781311,5.339949,51.781311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.348934,-3.259427,61.290378,73.327553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555982,1.424567,0.170664,0.015826,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.306445,mpc,0,-126.340000,54.885000,-6.898943,-5.919551,-6.960000,-6.315000,0.061057,0.395449,16.863625,12.899301,2.592058,12.899301,16.863625,0.020000,0.510000,-3,95,-3.266519,95.462799,-3.266519,95.462799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.220042,-6.482491,53.854433,67.802980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538755,1.415834,0.156036,0.014719,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.316574,mpc,0,-126.340000,54.885000,-6.732228,-5.792276,-6.770000,-6.205000,0.037772,0.412724,17.290552,8.569039,2.531068,8.569039,17.290552,-0.010000,0.690000,-4,112,-4.324095,112.449994,-4.324095,112.449994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.967218,-10.656229,53.398527,70.025400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557446,1.424945,0.217427,0.014902,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.326577,mpc,0,-126.340000,54.885000,-6.564692,-5.666257,-6.580000,-6.115000,0.015308,0.448743,18.632323,8.325081,2.592058,8.325081,18.632323,0.100000,0.910000,-30,104,-29.832584,103.745314,-29.832584,103.745314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.422549,-13.759872,54.146900,70.330344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555943,1.425672,0.292312,0.015612,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.336573,mpc,0,-126.340000,54.885000,-6.394550,-5.540267,-6.390000,-6.005000,-0.004550,0.464733,17.961438,11.801488,2.226120,11.801488,17.961438,0.030000,0.990000,-14,69,-14.439564,68.745420,-14.439564,68.745420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.001477,-17.152111,49.809177,68.333765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555051,1.424261,0.230219,0.015162,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.346448,mpc,0,-126.340000,54.885000,-6.223904,-5.415968,-6.210000,-5.865000,-0.013904,0.449032,16.619667,15.948781,2.836017,15.948781,16.619667,-0.120000,0.860000,21,43,20.932480,43.079163,20.932480,43.079163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.527131,-19.138084,50.761995,61.357893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539986,1.416043,0.150926,0.018365,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.356570,mpc,0,-126.340000,54.885000,-6.046473,-5.288957,-6.030000,-5.705000,-0.016473,0.416043,15.948781,17.046594,1.982162,17.046594,15.948781,-0.060000,0.630000,24,50,24.222775,49.827039,24.222775,49.827039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.874415,-18.180303,54.309213,58.389528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556355,1.429286,0.176560,0.014506,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.366566,mpc,0,-126.340000,54.885000,-5.868901,-5.164161,-5.870000,-5.555000,0.001099,0.390839,15.826802,13.570186,1.860183,13.570186,15.826802,0.010000,0.530000,19,84,19.380322,84.263781,19.380322,84.263781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.342145,-19.496742,49.890540,59.083286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555144,1.425232,0.189166,0.014293,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.376568,mpc,0,-126.340000,54.885000,-5.689051,-5.040157,-5.710000,-5.425000,0.020949,0.384843,15.765812,10.337738,1.799193,10.337738,15.765812,0.100000,0.640000,11,100,10.592560,100.489970,10.592560,100.489970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.723651,-22.462293,45.786931,58.657510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555632,1.428090,0.200489,0.016061,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.386444,mpc,0,-126.340000,54.885000,-5.509518,-4.918800,-5.550000,-5.335000,0.040482,0.416200,16.497687,10.032790,2.043152,10.032790,16.497687,0.200000,0.810000,-6,90,-6.038522,89.518706,-6.038522,89.518706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.993299,-25.283347,45.048668,56.916293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539127,1.413515,0.188794,0.014764,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.396451,mpc,0,-126.340000,54.885000,-5.325818,-4.797163,-5.360000,-5.225000,0.034182,0.427837,17.534511,11.862478,2.287110,11.862478,17.534511,0.040000,0.870000,6,68,6.293225,67.863857,6.293225,67.863857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.136567,-27.669515,39.131260,52.042441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538671,1.413180,0.167927,0.014336,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.406571,mpc,0,-126.340000,54.885000,-5.138400,-4.675733,-5.180000,-5.075000,0.041600,0.399267,16.985604,15.155916,2.043152,15.155916,16.985604,0.010000,0.780000,19,44,19.084173,43.500071,19.084173,43.500071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.706192,-28.590589,36.142120,45.980285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555862,1.422859,0.176708,0.015990,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.416504,mpc,0,-126.340000,54.885000,-4.953067,-4.558329,-5.010000,-4.925000,0.056933,0.366671,16.680656,15.399875,1.677214,15.399875,16.680656,0.050000,0.620000,20,50,20.301361,49.705236,20.301361,49.705236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.529215,-28.044091,39.222110,45.694188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556417,1.422118,0.177954,0.015561,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.426570,mpc,0,-126.340000,54.885000,-4.764087,-4.441378,-4.820000,-4.795000,0.055913,0.353622,17.595500,12.899301,1.982162,12.899301,17.595500,0.140000,0.520000,1,76,1.046434,75.866891,1.046434,75.866891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.458218,-28.444408,40.786645,48.098673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556126,1.423148,0.176575,0.014849,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.436566,mpc,0,-126.340000,54.885000,-4.575503,-4.327482,-4.630000,-4.695000,0.054497,0.367518,18.388365,8.873987,2.226120,8.873987,18.388365,0.100000,0.600000,-3,102,-2.757158,101.581883,-2.757158,101.581883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.694471,-30.328090,36.988011,49.296009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555079,1.422159,0.202301,0.014388,0.501127,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.446572,mpc,0,-126.340000,54.885000,-4.386078,-4.215932,-4.440000,-4.605000,0.053922,0.389068,18.022427,8.264091,1.921172,8.264091,18.022427,0.030000,0.770000,9,92,9.000175,91.810923,9.000175,91.810923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.001003,-32.933499,35.032990,51.461276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555789,1.422086,0.240399,0.017058,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.456570,mpc,0,-126.340000,54.885000,-4.196394,-4.107131,-4.260000,-4.505000,0.063606,0.397869,16.680656,10.520706,1.799193,10.520706,16.680656,0.030000,0.850000,23,64,22.850289,63.653172,22.850289,63.653172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.127373,-34.256402,37.363524,49.361410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555790,1.422809,0.201051,0.014767,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.466423,mpc,0,-126.340000,54.885000,-4.009317,-4.002707,-4.080000,-4.385000,0.070683,0.382293,15.643833,14.485031,1.433256,14.485031,15.643833,0.080000,0.780000,28,32,28.102160,31.794439,28.102160,31.794439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.337214,-33.802214,41.186868,48.843820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547023,1.421802,0.189963,0.014277,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.476572,mpc,0,-126.340000,54.885000,-3.816759,-3.898256,-3.920000,-4.245000,0.103241,0.346744,15.765812,14.485031,1.311276,14.485031,15.765812,0.170000,0.540000,19,45,18.672129,45.420339,18.672129,45.420339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.010469,-32.657813,50.284013,55.236853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557042,1.421827,0.192503,0.015495,0.502630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.486568,mpc,0,-126.340000,54.885000,-3.627535,-3.798664,-3.740000,-4.135000,0.112465,0.336336,17.534511,9.971800,1.189297,9.971800,17.534511,0.190000,0.440000,-1,88,-1.026981,87.613093,-1.026981,87.613093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.090378,-33.102374,51.871564,58.956573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556037,1.420412,0.189848,0.016831,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.496455,mpc,0,-126.340000,54.885000,-3.441090,-3.703551,-3.570000,-4.055000,0.128910,0.351449,17.473521,5.519559,1.433256,5.519559,17.473521,0.110000,0.630000,7,107,7.202023,106.907341,7.202023,106.907341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.174386,-35.085464,46.182345,61.177452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550965,1.680871,0.238813,0.029699,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.506421,mpc,0,-126.340000,54.885000,-3.254154,-3.611260,-3.390000,-3.995000,0.135846,0.383740,16.863625,6.434403,1.799193,6.434403,16.863625,0.060000,0.830000,19,82,18.510530,81.645645,18.510530,81.645645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.522845,-37.137004,45.610266,61.511369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547892,1.472693,0.240307,0.019030,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.516446,mpc,0,-126.340000,54.885000,-3.067418,-3.522221,-3.220000,-3.905000,0.152582,0.382779,16.497687,9.483883,1.494245,9.483883,16.497687,0.100000,0.850000,18,50,17.927291,49.650439,17.927291,49.650439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.851927,-37.269465,48.952217,58.167421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.617187,1.538582,0.211958,0.025119,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.526417,mpc,0,-126.340000,54.885000,-2.883326,-3.437615,-3.060000,-3.805000,0.176674,0.367385,15.826802,12.777322,1.616224,12.777322,15.826802,0.130000,0.690000,21,30,21.395508,30.433058,21.395508,30.433058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.504232,-36.950614,49.970251,57.393690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546844,1.459541,0.186851,0.014875,0.502343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.536421,mpc,0,-126.340000,54.885000,-2.700540,-3.356830,-2.900000,-3.685000,0.199460,0.328170,16.436698,11.191592,0.884349,11.191592,16.436698,0.160000,0.450000,12,57,12.141250,56.546664,12.141250,56.546664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.976548,-35.987128,54.990688,60.579545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575225,1.664769,0.209985,0.017487,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.546415,mpc,0,-126.340000,54.885000,-2.520197,-3.280386,-2.720000,-3.615000,0.199803,0.334614,17.717479,5.885497,1.311276,5.885497,17.717479,0.150000,0.460000,-3,97,-2.619992,96.697535,-2.619992,96.697535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.316740,-36.564462,53.173660,62.480112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542060,1.678856,0.232005,0.023130,0.500687,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.556562,mpc,0,-126.340000,54.885000,-2.339719,-3.207264,-2.540000,-3.565000,0.200281,0.357736,17.900448,2.531068,1.311276,2.531068,17.900448,0.080000,0.680000,-1,104,-0.577254,104.014613,-0.577254,104.014613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.112585,-38.617929,47.874339,65.576172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574964,1.528162,0.232029,0.017691,0.505355,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.566418,mpc,0,-126.340000,54.885000,-2.167251,-3.140693,-2.360000,-3.525000,0.192749,0.384307,17.290552,3.750861,1.799193,3.750861,17.290552,0.040000,0.830000,6,79,6.150230,79.028451,6.150230,79.028451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.846729,-40.436419,46.193306,63.834632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552317,1.685904,0.266342,0.016666,0.505257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.576418,mpc,0,-126.340000,54.885000,-1.995430,-3.077750,-2.190000,-3.465000,0.194570,0.387250,15.704823,7.593205,1.433256,7.593205,15.704823,0.030000,0.800000,19,45,19.471885,45.141762,19.471885,45.141762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.664237,-40.632940,45.902132,58.148849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540354,1.419993,0.155973,0.011971,0.500380,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.586417,mpc,0,-126.340000,54.885000,-1.827142,-3.019559,-2.010000,-3.385000,0.182858,0.365441,15.887791,10.215758,1.372266,10.215758,15.887791,0.070000,0.800000,9,15,9.463255,15.255257,9.463255,15.255257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.520341,-38.948402,45.961642,54.149149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530168,1.427488,0.145373,0.012446,0.500475,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.596454,mpc,0,-126.340000,54.885000,-1.662029,-2.966002,-1.840000,-3.305000,0.177971,0.338998,15.765812,7.105289,0.823360,7.105289,15.765812,0.090000,0.320000,3,60,2.654210,76.083858,2.654210,76.083858,0.000000,-15.828601,0.000000,64.000000,0.000000,0.000000,-50.161437,-37.578024,61.048631,68.977077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529769,1.418342,0.138504,0.011984,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.606456,mpc,0,-126.340000,54.885000,-1.501637,-2.917567,-1.660000,-3.275000,0.158363,0.357433,16.985604,0.579401,1.189297,0.579401,16.985604,0.070000,0.420000,-14,105,-14.327063,112.449999,-14.327063,112.449999,0.000000,-7.194741,0.000000,64.000000,0.000000,0.000000,-52.953675,-37.368733,61.662704,77.157917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549638,1.420563,0.201960,0.012015,0.500347,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.616572,mpc,0,-126.340000,54.885000,-1.343905,-2.873657,-1.500000,-3.285000,0.156095,0.411343,17.534511,-3.689871,1.311276,-3.689871,17.534511,0.010000,0.700000,-19,112,-19.334864,112.450000,-19.334864,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.451626,-39.108451,61.300206,86.074155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559263,1.422129,0.255428,0.012790,0.500535,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.626417,mpc,0,-126.340000,54.885000,-1.195022,-2.835887,-1.330000,-3.305000,0.134978,0.469113,16.619667,-1.128308,1.250287,-1.128308,16.619667,-0.020000,0.960000,-14,88,-14.482248,88.256540,-14.482248,88.256540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.303865,-41.910956,60.904430,87.894320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540145,1.410214,0.322663,0.014153,0.500561,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.636574,mpc,0,-126.340000,54.885000,-1.046500,-2.802104,-1.160000,-3.285000,0.113500,0.482896,15.399875,4.238777,1.250287,4.238777,15.399875,-0.030000,0.920000,-8,43,-7.791598,43.490629,-7.791598,43.490629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.925690,-43.481077,61.841204,81.902917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560258,1.421938,0.194917,0.013623,0.504007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.646574,mpc,0,-126.340000,54.885000,-0.905585,-2.774022,-1.010000,-3.225000,0.104415,0.450978,13.631176,8.203101,1.311276,8.203101,13.631176,-0.040000,0.670000,5,24,4.717173,24.204881,4.717173,24.204881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.975179,-42.656287,64.038440,76.902225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558676,1.420780,0.180667,0.014907,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.656569,mpc,0,-126.340000,54.885000,-0.770273,-2.751114,-0.870000,-3.165000,0.099727,0.413886,12.594353,5.641538,0.640391,5.641538,12.594353,-0.030000,0.440000,7,57,6.592602,57.170249,6.592602,57.170249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.694898,-39.886518,69.774643,78.665701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558723,1.419829,0.179953,0.013412,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.666457,mpc,0,-126.340000,54.885000,-0.642118,-2.733543,-0.730000,-3.135000,0.087882,0.401457,12.167426,-0.274453,0.884349,-0.274453,12.167426,-0.020000,0.440000,0,102,0.159740,101.558176,0.159740,101.558176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.896108,-38.691640,72.182737,86.698675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540328,1.421553,0.173734,0.013725,0.503582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.676416,mpc,0,-126.340000,54.885000,-0.519000,-2.720963,-0.610000,-3.155000,0.091000,0.434037,11.862478,-4.543725,1.189297,-4.543725,11.862478,-0.010000,0.690000,-7,112,-6.717941,112.450000,-6.717941,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.731405,-40.118995,72.934574,96.441709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538640,1.546699,0.255389,0.017388,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.686416,mpc,0,-126.340000,54.885000,-0.401628,-2.713490,-0.490000,-3.175000,0.088372,0.461510,10.764665,-2.043152,0.823360,-2.043152,10.764665,-0.010000,0.910000,-4,73,-3.883299,72.520414,-3.883299,72.520414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.802142,-42.986248,71.928441,97.899642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539432,1.411037,0.312369,0.012772,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.696572,mpc,0,-126.340000,54.885000,-0.289074,-2.711168,-0.380000,-3.165000,0.090926,0.453832,9.727842,2.957996,0.884349,2.957996,9.727842,-0.010000,0.860000,1,29,0.602166,28.909532,0.602166,28.909532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.604233,-44.204949,70.535332,89.195410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558401,1.416153,0.176405,0.014407,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.706417,mpc,0,-126.340000,54.885000,-0.186548,-2.713950,-0.280000,-3.125000,0.093452,0.411050,8.264091,4.726694,0.335443,4.726694,8.264091,0.000000,0.590000,7,29,7.033651,28.652978,7.033651,28.652978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.192284,-42.688082,70.306270,82.172727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539387,1.407951,0.141908,0.012602,0.500314,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.716570,mpc,0,-126.340000,54.885000,-0.087800,-2.721961,-0.200000,-3.105000,0.112200,0.383039,6.922320,1.006328,-0.030495,1.006328,6.922320,0.000000,0.440000,13,66,12.827308,65.897588,12.827308,65.897588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.823686,-40.719033,72.448976,84.256912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548389,1.419829,0.174700,0.013301,0.500202,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.726575,mpc,0,-126.340000,54.885000,0.002405,-2.734904,-0.140000,-3.125000,0.142405,0.390096,5.885497,-5.275601,0.274453,-5.275601,5.885497,0.030000,0.480000,12,111,11.785584,112.038827,11.785584,112.038827,0.000000,-1.141239,0.000000,64.000000,0.000000,0.000000,-111.558549,-39.610681,74.345540,91.199994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560335,1.422123,0.239243,0.015607,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.736417,mpc,0,-126.340000,54.885000,0.084095,-2.752457,-0.070000,-3.175000,0.154095,0.422543,5.336590,-7.105289,0.335443,-7.105289,5.336590,0.050000,0.750000,7,104,6.762262,103.584916,6.762262,103.584916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.695656,-41.589345,72.818700,98.467026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539284,1.407863,0.254413,0.013123,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.746574,mpc,0,-126.340000,54.885000,0.160950,-2.775503,-0.020000,-3.215000,0.180950,0.439497,4.055809,-3.445913,0.579401,-3.445913,4.055809,0.060000,0.900000,12,59,12.283208,57.119361,12.283208,57.119361,0.000000,1.465555,0.000000,64.000000,0.000000,0.000000,-110.664544,-44.359208,70.463920,96.413417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566197,1.415587,0.230161,0.015402,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.756569,mpc,0,-126.340000,54.885000,0.229063,-2.802976,0.020000,-3.225000,0.209063,0.422024,3.201954,1.372266,-0.091484,1.372266,3.201954,0.070000,0.760000,16,23,15.895059,22.637080,15.895059,22.637080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.495570,-44.176524,69.133875,85.962882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558889,1.430813,0.173466,0.013585,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.766578,mpc,0,-126.340000,54.885000,0.289699,-2.835146,0.050000,-3.195000,0.239699,0.359854,2.714037,3.567892,-0.030495,3.567892,2.714037,0.100000,0.470000,13,20,13.299369,19.672978,13.299369,19.672978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.585186,-42.734828,70.312578,85.056286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555328,1.414139,0.184996,0.013042,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.776424,mpc,0,-126.340000,54.885000,0.341891,-2.871236,0.080000,-3.195000,0.261891,0.323764,2.531068,-0.884349,-0.640391,-0.884349,2.531068,0.120000,0.320000,6,63,5.792208,62.575192,5.792208,62.575192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.994270,-41.376920,73.779242,93.202023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552659,1.414308,0.177031,0.013983,0.500359,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.786416,mpc,0,-126.340000,54.885000,0.387226,-2.912235,0.110000,-3.245000,0.277226,0.332765,2.836017,-7.471226,0.152474,-7.471226,2.836017,0.110000,0.430000,-4,106,-4.365688,105.814296,-4.365688,105.814296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.817366,-40.852814,75.177928,100.590432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.531887,1.584626,0.192021,0.016966,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.796420,mpc,0,-126.340000,54.885000,0.424882,-2.957567,0.140000,-3.325000,0.284882,0.367433,2.165131,-10.215758,0.152474,-10.215758,2.165131,0.060000,0.680000,-1,108,-0.771017,107.564594,-0.771017,107.564594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.242357,-42.625815,75.291710,107.152563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561431,1.645897,0.280716,0.021566,0.526849,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.806421,mpc,0,-126.340000,54.885000,0.454771,-3.007018,0.160000,-3.395000,0.294771,0.387982,1.311276,-6.678361,0.457422,-6.678361,1.311276,0.050000,0.910000,2,63,2.437372,56.378958,2.437372,56.378958,0.000000,6.185636,0.000000,64.000000,0.000000,0.000000,-109.116874,-44.718114,77.383071,106.612022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555906,1.691514,0.308154,0.020169,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.816423,mpc,0,-126.340000,54.885000,0.476917,-3.060457,0.170000,-3.415000,0.306917,0.354543,-0.213464,-0.518412,0.213464,-0.518412,-0.213464,0.040000,0.800000,13,18,13.319966,7.639413,13.319966,7.639413,0.000000,9.925181,0.000000,64.000000,0.000000,0.000000,-110.335721,-44.735817,74.384939,94.749284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556081,1.447706,0.202561,0.016948,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.826426,mpc,0,-126.340000,54.885000,0.491340,-3.117712,0.170000,-3.395000,0.321340,0.277288,-1.250287,3.323933,-0.274453,3.323933,-1.250287,0.050000,0.460000,18,-5,17.868677,-5.107304,17.868677,-5.107304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.639339,-42.229047,74.907848,89.535034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557727,1.614035,0.222335,0.020555,0.504991,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.836422,mpc,0,-126.340000,54.885000,0.498088,-3.178568,0.160000,-3.395000,0.338088,0.216432,-1.738204,-0.274453,-0.518412,-0.274453,-1.738204,0.080000,0.180000,12,40,12.396966,40.282361,12.396966,40.282361,0.000000,-0.389664,0.000000,64.000000,0.000000,0.000000,-109.164620,-38.315389,80.853577,98.092141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556604,1.510822,0.207483,0.022153,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.846424,mpc,0,-126.340000,54.885000,0.497237,-3.242916,0.140000,-3.445000,0.357237,0.202084,-1.433256,-8.020133,-0.091484,-8.020133,-1.433256,0.120000,0.200000,-4,85,-3.524956,100.115288,-3.524956,100.115288,0.000000,-15.222591,0.000000,64.000000,0.000000,0.000000,-107.156622,-35.234501,86.231101,111.927714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563141,1.443610,0.233435,0.016487,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.856420,mpc,0,-126.340000,54.885000,0.488885,-3.310483,0.130000,-3.555000,0.358885,0.244517,-1.128308,-13.997114,-0.274453,-13.997114,-1.128308,0.080000,0.460000,-11,112,-11.037291,112.450000,-11.037291,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.512887,-32.402387,88.672949,119.880150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546550,1.422109,0.219823,0.014563,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.866419,mpc,0,-126.340000,54.885000,0.473140,-3.381136,0.120000,-3.675000,0.353140,0.293864,-1.128308,-13.997114,0.091484,-13.021280,-2.043152,0.040000,0.770000,-14,105,-14.150104,104.569448,-14.150104,104.569448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.838270,-31.146549,93.923769,127.343855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.099261,1.772400,0.403278,0.037822,0.501092,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.876424,mpc,0,-126.340000,54.885000,0.450125,-3.454697,0.110000,-3.755000,0.340125,0.300303,-2.043152,-6.251434,-0.213464,-6.251434,-2.043152,0.000000,0.980000,-7,60,-6.644818,20.299181,-6.644818,20.299181,0.000000,39.270267,0.000000,64.000000,0.000000,0.000000,-96.890364,-31.424577,95.540338,126.898135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563339,1.777201,0.255517,0.020748,0.506857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.886421,mpc,0,-126.340000,54.885000,0.420033,-3.530848,0.080000,-3.765000,0.340033,0.234152,-3.384923,1.555235,-0.396432,1.555235,-3.384923,-0.020000,0.820000,5,15,4.821691,-39.085162,4.821691,-39.085162,0.000000,53.654610,0.000000,64.000000,0.000000,0.000000,-97.309887,-31.811451,94.902195,119.820341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559756,1.792464,0.263236,0.039140,0.795843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008464,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.896427,mpc,0,-126.340000,54.885000,0.382994,-3.609494,0.060000,-3.725000,0.322994,0.115506,-3.750861,5.702528,-0.213464,5.702528,-3.750861,-0.010000,0.490000,2,-30,2.085052,-57.889169,2.085052,-57.889169,0.000000,27.458617,0.000000,64.000000,0.000000,0.000000,-95.601712,-31.862986,87.778598,108.843409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583816,1.741888,0.211452,0.027802,0.504914,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.906422,mpc,0,-126.340000,54.885000,0.339290,-3.690252,0.020000,-3.685000,0.319290,-0.005252,-3.689871,2.348100,-0.091484,2.348100,-3.689871,0.000000,0.130000,-6,-13,-6.162870,-12.642290,-6.162870,-12.642290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.646192,-29.465249,93.661967,118.603744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565323,2.421426,0.257004,0.043023,0.501253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.916423,mpc,0,-126.340000,54.885000,0.289065,-3.773041,-0.010000,-3.735000,0.299065,-0.038041,-3.628881,-8.203101,-0.518412,-8.203101,-3.628881,0.000000,-0.040000,-18,32,-17.575651,85.871563,-17.575651,85.871563,0.000000,-53.513853,0.000000,64.000000,0.000000,0.000000,-81.906060,-24.432055,108.285107,139.996497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578898,1.707889,0.236981,0.022150,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.926424,mpc,0,-126.340000,54.885000,0.232602,-3.857559,-0.040000,-3.875000,0.272602,0.017441,-2.714037,-19.730136,-0.884349,-19.730136,-2.714037,-0.030000,0.010000,-33,77,-32.861241,112.450000,-32.861241,112.450000,0.000000,-35.092290,0.000000,64.000000,0.000000,0.000000,-72.073887,-13.711787,117.637848,147.380108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566309,1.906949,0.257007,0.029670,0.502172,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008272,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.936422,mpc,0,-126.340000,54.885000,0.170166,-3.943567,-0.060000,-4.115000,0.230166,0.171433,-2.897006,-27.963733,-1.433256,-27.963733,-2.897006,-0.100000,0.350000,-33,112,-33.456828,112.450000,-33.456828,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.923518,0.814284,121.911902,153.837233,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560126,1.548366,0.217111,0.015883,0.501931,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.946420,mpc,0,-126.340000,54.885000,0.102047,-4.030820,-0.090000,-4.375000,0.192047,0.344180,-3.933829,-29.427483,-0.701380,-29.427483,-3.933829,-0.190000,0.720000,-23,112,-23.029755,112.450000,-23.029755,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.915915,16.266963,136.165400,170.045765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552010,1.606336,0.316119,0.018453,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.956421,mpc,0,-126.340000,54.885000,0.028506,-4.119124,-0.140000,-4.625000,0.168506,0.505876,-5.885497,-23.267533,-0.884349,-23.267533,-5.885497,-0.230000,0.930000,-7,112,-6.972260,112.450000,-6.972260,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.284696,31.419605,151.663916,189.572712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553227,1.726178,0.313899,0.029655,0.504606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.966420,mpc,0,-126.340000,54.885000,-0.050095,-4.208182,-0.190000,-4.795000,0.139905,0.586818,-6.800341,-14.546020,-0.945339,-14.546020,-6.800341,-0.180000,1.040000,-9,102,-8.957661,102.274002,-8.957661,102.274002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.903001,41.792035,159.068928,198.676117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565842,1.569414,0.343405,0.018212,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.976421,mpc,0,-126.340000,54.885000,-0.133437,-4.297767,-0.260000,-4.865000,0.126563,0.567233,-7.715185,-4.543725,-1.006328,-4.543725,-7.715185,-0.130000,1.020000,-9,57,-8.867588,20.214076,-8.867588,20.214076,0.000000,37.059926,0.000000,64.000000,0.000000,0.000000,-55.296527,44.712166,158.598395,196.535769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555615,1.480321,0.273073,0.016435,0.501684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.986419,mpc,0,-126.340000,54.885000,-0.221139,-4.387603,-0.320000,-4.855000,0.098861,0.467397,-7.105289,4.726694,-0.457422,4.726694,-7.105289,-0.110000,0.810000,-19,12,-18.625367,-47.833540,-18.625367,-47.833540,0.000000,60.107542,0.000000,64.000000,0.000000,0.000000,-51.674587,38.092678,148.504085,183.289719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559105,1.592613,0.217527,0.017847,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.996421,mpc,0,-126.340000,54.885000,-0.312884,-4.477496,-0.380000,-4.785000,0.067116,0.307504,-6.556382,8.203101,0.030495,8.203101,-6.556382,-0.130000,0.470000,-25,-33,-24.812994,-61.963445,-24.812994,-61.963445,0.000000,29.237447,0.000000,64.000000,0.000000,0.000000,-44.796348,25.253687,134.495959,179.946754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555027,1.627452,0.206919,0.016897,0.500611,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.006426,mpc,0,-126.340000,54.885000,-0.408284,-4.567188,-0.440000,-4.725000,0.031716,0.157812,-6.251434,4.238777,0.091484,4.238777,-6.251434,-0.180000,0.090000,-27,-10,-27.147811,-10.345310,-27.147811,-10.345310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.284795,15.671798,132.046714,180.355840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558944,1.703681,0.214674,0.018892,0.500804,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.016425,mpc,0,-126.340000,54.885000,-0.506844,-4.656341,-0.500000,-4.755000,-0.006844,0.098659,-5.885497,-7.227268,-0.762370,-7.227268,-5.885497,-0.220000,-0.020000,-34,35,-34.123444,90.149178,-34.123444,90.149178,0.000000,-55.494489,0.000000,64.000000,0.000000,0.000000,-26.357384,10.135015,132.635743,181.413528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.403680,1.575299,0.209495,0.021085,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.026419,mpc,0,-126.340000,54.885000,-0.608164,-4.744726,-0.550000,-4.865000,-0.058164,0.120274,-5.763517,-17.656490,-1.128308,-17.656490,-5.763517,-0.270000,0.030000,-38,80,-37.914136,112.450000,-37.914136,112.450000,0.000000,-32.795310,0.000000,64.000000,0.000000,0.000000,-16.268194,11.678081,131.708674,174.997863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547159,1.476869,0.239412,0.019756,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.036455,mpc,0,-126.340000,54.885000,-0.712302,-4.832499,-0.610000,-5.075000,-0.102302,0.242501,-6.129455,-25.219201,-1.433256,-25.219201,-6.129455,-0.320000,0.370000,-35,112,-35.252672,112.450000,-35.252672,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.362774,21.155798,135.859359,180.314035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551109,1.482886,0.237396,0.021289,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.046456,mpc,0,-126.340000,54.885000,-0.818033,-4.918748,-0.680000,-5.325000,-0.138033,0.406252,-8.325081,-26.134045,-1.128308,-26.134045,-8.325081,-0.360000,0.740000,-17,112,-16.674839,112.450000,-16.674839,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.737646,33.821836,144.435487,191.628427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551821,1.581344,0.292385,0.022295,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.056448,mpc,0,-126.340000,54.885000,-0.925176,-5.003465,-0.770000,-5.545000,-0.155176,0.541535,-10.520706,-20.279043,-1.006328,-20.279043,-10.520706,-0.300000,0.960000,-6,112,-6.048665,112.450000,-6.048665,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.732317,46.627120,154.176463,204.571121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549906,1.644865,0.328671,0.026317,0.500902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.066423,mpc,0,-126.340000,54.885000,-1.033187,-5.086350,-0.860000,-5.685000,-0.173187,0.598650,-10.154769,-11.130602,-1.372266,-11.130602,-10.154769,-0.190000,1.040000,-22,88,-21.626440,87.676681,-21.626440,87.676681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.803377,54.552331,158.158916,209.026761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571701,1.786407,0.425135,0.039543,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008335,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.076430,mpc,0,-126.340000,54.885000,-1.142126,-5.167562,-0.960000,-5.745000,-0.182126,0.577438,-9.849821,-2.043152,-1.433256,-2.043152,-9.849821,-0.170000,0.960000,-25,43,-24.512867,19.716861,-24.512867,19.716861,0.000000,22.959820,0.000000,64.000000,0.000000,0.000000,1.563204,55.103087,151.428054,200.943752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601275,1.793358,0.274714,0.042940,0.500611,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008224,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.086427,mpc,0,-126.340000,54.885000,-1.251092,-5.246540,-1.060000,-5.715000,-0.191092,0.468460,-10.215758,5.641538,-0.762370,5.641538,-10.215758,-0.200000,0.710000,-14,-2,-13.929730,-30.205044,-13.929730,-30.205044,0.000000,27.881725,0.000000,64.000000,0.000000,0.000000,7.275691,46.988415,142.222320,185.645124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582759,1.778861,0.243412,0.037510,0.501011,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.096433,mpc,0,-126.340000,54.885000,-1.359813,-5.323204,-1.160000,-5.645000,-0.199813,0.321796,-9.605862,6.251434,-0.640391,6.251434,-9.605862,-0.200000,0.350000,-16,-16,-16.492290,-15.742794,-16.492290,-15.742794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.937201,36.315414,131.789882,176.760169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.394115,1.746801,0.234492,0.037983,2.421204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010846,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.107315,mpc,0,-126.340000,54.885000,-1.477101,-5.403610,-1.260000,-5.625000,-0.217101,0.221390,-10.093779,-0.579401,-0.823360,-0.579401,-10.093779,-0.170000,0.060000,-17,29,-16.992844,59.771837,-16.992844,59.771837,0.000000,-30.514631,0.000000,64.000000,0.000000,0.000000,23.343753,28.683705,135.284123,177.282046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579702,1.720569,0.202748,0.026869,0.754593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008295,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.117384,mpc,0,-126.340000,54.885000,-1.584249,-5.475037,-1.360000,-5.705000,-0.224249,0.229963,-9.666852,-11.801488,-1.494245,-11.801488,-9.666852,-0.170000,0.100000,-22,74,-22.110169,112.450000,-22.110169,112.450000,0.000000,-38.192794,0.000000,64.000000,0.000000,0.000000,35.720081,26.586717,132.928013,172.081597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.440451,1.753362,0.293091,0.031761,0.500842,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010031,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.127450,mpc,0,-126.340000,54.885000,-1.689524,-5.543362,-1.450000,-5.825000,-0.239524,0.281638,-8.934977,-18.144407,-1.799193,-18.144407,-8.934977,-0.190000,0.290000,-26,112,-25.759211,112.450000,-25.759211,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.510876,31.845360,132.156876,172.158041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561197,1.834660,0.277291,0.039725,0.500687,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008225,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.137523,mpc,0,-126.340000,54.885000,-1.792557,-5.608453,-1.540000,-6.015000,-0.252557,0.406547,-9.117946,-20.705970,-1.250287,-20.705970,-9.117946,-0.230000,0.720000,-19,112,-18.928228,112.450000,-18.928228,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.604506,40.375593,135.916204,177.916467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595335,1.786015,0.337089,0.050260,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008281,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.147516,mpc,0,-126.340000,54.885000,-1.892000,-5.669588,-1.630000,-6.185000,-0.262000,0.515412,-9.544873,-15.826802,-1.067318,-15.826802,-9.544873,-0.220000,0.950000,-13,112,-12.916570,112.450000,-12.916570,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.871216,50.446783,141.083132,190.067082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569531,1.659759,0.365031,0.029897,0.502129,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.157510,mpc,0,-126.340000,54.885000,-1.988230,-5.727126,-1.730000,-6.285000,-0.258230,0.557874,-10.032790,-8.203101,-1.189297,-8.203101,-10.032790,-0.170000,1.040000,-8,88,-7.892152,87.998602,-7.892152,87.998602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.133810,57.386714,141.481331,192.201779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549080,1.600939,0.369294,0.027434,0.500543,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.167543,mpc,0,-126.340000,54.885000,-2.081132,-5.781092,-1.830000,-6.305000,-0.251132,0.523908,-9.727842,1.555235,-1.250287,1.555235,-9.727842,-0.150000,0.960000,-4,43,-3.762725,14.881487,-3.762725,14.881487,0.000000,28.117115,0.000000,64.000000,0.000000,0.000000,59.133116,57.621541,138.760409,188.089759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568224,1.563106,0.220059,0.024026,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.177549,mpc,0,-126.340000,54.885000,-2.169621,-5.830950,-1.920000,-6.245000,-0.249621,0.414050,-9.361904,8.325081,-1.128308,8.325081,-9.361904,-0.110000,0.710000,-3,-2,-3.440907,-26.365032,-3.440907,-26.365032,0.000000,24.363634,0.000000,64.000000,0.000000,0.000000,65.070207,49.832383,130.674516,169.895580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554985,1.585613,0.206241,0.024322,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.187547,mpc,0,-126.340000,54.885000,-2.253441,-5.876665,-2.010000,-6.165000,-0.243441,0.288335,-8.569039,8.508050,-0.823360,8.508050,-8.569039,-0.090000,0.340000,-6,-4,-5.567586,-4.150252,-5.567586,-4.150252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.517705,40.384750,128.687218,160.063165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553719,1.471985,0.206624,0.020319,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.197516,mpc,0,-126.340000,54.885000,-2.332011,-5.918019,-2.090000,-6.125000,-0.242011,0.206981,-7.593205,1.433256,-0.762370,1.433256,-7.593205,-0.090000,0.130000,-10,41,-9.692206,69.274527,-9.692206,69.274527,0.000000,-28.424779,0.000000,64.000000,0.000000,0.000000,81.012508,33.291339,130.920305,160.030315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556180,1.642786,0.245876,0.026064,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.207513,mpc,0,-126.340000,54.885000,-2.405345,-5.955109,-2.150000,-6.165000,-0.255345,0.209891,-6.068465,-7.837164,-0.945339,-7.837164,-6.068465,-0.090000,0.200000,-21,86,-20.771779,112.450000,-20.771779,112.450000,0.000000,-26.600252,0.000000,64.000000,0.000000,0.000000,89.099334,31.691617,129.594012,156.378362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562755,1.712141,0.260134,0.034061,0.505593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.217518,mpc,0,-126.340000,54.885000,-2.472856,-5.987713,-2.200000,-6.275000,-0.272856,0.287287,-4.726694,-13.936124,-1.067318,-13.936124,-4.726694,-0.110000,0.480000,-27,112,-27.055984,112.450000,-27.055984,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.151868,35.303919,128.014026,154.096434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580264,1.659141,0.279940,0.038531,0.505361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.227517,mpc,0,-126.340000,54.885000,-2.534036,-6.015664,-2.240000,-6.395000,-0.294036,0.379336,-3.994819,-13.387218,-1.006328,-13.387218,-3.994819,-0.180000,0.800000,-20,112,-20.460296,112.450000,-20.460296,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.439827,40.707104,126.786202,157.757472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587292,2.804940,0.340013,0.053198,1.017806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.237511,mpc,0,-126.340000,54.885000,-2.588527,-6.038874,-2.280000,-6.495000,-0.308527,0.456126,-4.726694,-7.654195,-0.518412,-7.654195,-4.726694,-0.210000,0.970000,-3,112,-2.552837,112.450000,-2.552837,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.367455,46.614056,127.680843,166.277377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.832551,1.819667,0.453562,0.041479,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.247518,mpc,0,-126.340000,54.885000,-2.636027,-6.057275,-2.310000,-6.515000,-0.326027,0.457725,-4.360757,1.372266,-0.579401,1.372266,-4.360757,-0.180000,1.050000,1,67,0.666437,37.266529,0.666437,37.266529,0.000000,30.183471,0.000000,64.000000,0.000000,0.000000,87.494376,48.057330,122.689513,165.644655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566155,1.602147,0.374574,0.027580,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.257513,mpc,0,-126.340000,54.885000,-2.676072,-6.070742,-2.350000,-6.445000,-0.326072,0.374258,-3.567892,10.032790,-0.396432,10.032790,-3.567892,-0.100000,0.900000,-5,22,-4.802472,-25.560299,-4.802472,-25.560299,0.000000,48.010298,0.000000,64.000000,0.000000,0.000000,86.831291,42.922277,118.269491,154.891311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.050514,1.724840,0.225858,0.028202,0.500404,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008540,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.267513,mpc,0,-126.340000,54.885000,-2.708387,-6.079224,-2.380000,-6.325000,-0.328387,0.245776,-2.409089,14.119093,-0.213464,14.119093,-2.409089,-0.080000,0.570000,-7,-23,-7.210500,-38.650687,-7.210500,-38.650687,0.000000,16.100687,0.000000,64.000000,0.000000,0.000000,88.048941,33.110788,109.491654,136.867280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555423,1.685920,0.215726,0.024643,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.277515,mpc,0,-126.340000,54.885000,-2.732635,-6.082652,-2.390000,-6.205000,-0.342635,0.122348,-1.433256,10.032790,0.091484,10.032790,-1.433256,-0.090000,0.200000,-7,19,-7.446109,19.312388,-7.446109,19.312388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.876985,27.899353,110.756411,139.482447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.668020,1.821099,0.237021,0.048984,0.500981,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008290,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.287513,mpc,0,-126.340000,54.885000,-2.748501,-6.080974,-2.390000,-6.175000,-0.358501,0.094026,0.335443,0.030495,0.640391,0.030495,0.335443,-0.090000,0.090000,-18,64,-18.243449,112.450000,-18.243449,112.450000,0.000000,-48.137612,0.000000,64.000000,0.000000,0.000000,91.512766,26.615013,108.387893,137.907916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563150,1.675274,0.270601,0.026752,0.500676,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.297509,mpc,0,-126.340000,54.885000,-2.755714,-6.074153,-2.370000,-6.225000,-0.385714,0.150847,1.921172,-10.154769,-0.274453,-10.154769,1.921172,-0.110000,0.300000,-26,109,-25.622477,112.450000,-25.622477,112.450000,0.000000,-3.137612,0.000000,64.000000,0.000000,0.000000,92.429327,30.454402,109.329277,137.695304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569660,1.696170,0.282257,0.017902,0.500439,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.307511,mpc,0,-126.340000,54.885000,-2.754011,-6.062151,-2.340000,-6.335000,-0.414011,0.272849,2.409089,-13.814145,0.030495,-13.814145,2.409089,-0.160000,0.680000,-19,112,-18.782905,112.450000,-18.782905,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.235862,35.298107,111.392784,141.564966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549904,1.630842,0.315243,0.021489,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.317538,mpc,0,-126.340000,54.885000,-2.743108,-6.044901,-2.310000,-6.445000,-0.433108,0.400099,1.799193,-10.093779,0.213464,-10.093779,1.799193,-0.190000,0.940000,-2,112,-2.019106,112.450000,-2.019106,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.949140,41.953492,113.628712,151.144256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545442,1.573584,0.249079,0.018459,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.327539,mpc,0,-126.340000,54.885000,-2.722842,-6.022485,-2.290000,-6.505000,-0.432842,0.482515,0.945339,-2.226120,0.274453,-2.226120,0.945339,-0.150000,1.030000,13,108,12.772067,108.161330,12.772067,108.161330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.106212,46.582973,111.220189,152.458354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546760,1.542268,0.279702,0.017107,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.337540,mpc,0,-126.340000,54.885000,-2.693005,-5.994869,-2.280000,-6.475000,-0.413005,0.480131,0.823360,6.922320,0.457422,6.922320,0.823360,-0.090000,1.050000,22,63,21.639045,35.759541,21.639045,35.759541,0.000000,27.401789,0.000000,64.000000,0.000000,0.000000,67.380210,45.410224,104.743992,142.730446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549071,1.469165,0.286125,0.016663,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.347538,mpc,0,-126.340000,54.885000,-2.653439,-5.962076,-2.260000,-6.355000,-0.393439,0.392924,0.823360,14.058103,0.274453,14.058103,0.823360,-0.050000,0.870000,32,18,31.620434,-12.028216,31.620434,-12.028216,0.000000,30.189546,0.000000,64.000000,0.000000,0.000000,64.414110,39.915370,100.203875,131.212144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547513,1.800923,0.228023,0.035960,0.501077,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.357514,mpc,0,-126.340000,54.885000,-2.604112,-5.924213,-2.240000,-6.195000,-0.364112,0.270787,1.616224,17.046594,0.945339,17.046594,1.616224,0.050000,0.530000,27,-15,26.961810,-14.744767,26.961810,-14.744767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.054030,31.503788,96.360491,119.717333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565844,1.473850,0.233831,0.026637,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.367551,mpc,0,-126.340000,54.885000,-2.544434,-5.880971,-2.210000,-6.065000,-0.334434,0.184029,3.445913,11.801488,0.579401,11.801488,3.445913,0.140000,0.200000,11,30,11.091219,52.775848,11.091219,52.775848,0.000000,-22.520614,0.000000,64.000000,0.000000,0.000000,65.650656,25.456226,106.534738,126.038717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566224,1.512641,0.283459,0.029071,0.502624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.377545,mpc,0,-126.340000,54.885000,-2.474908,-5.832833,-2.160000,-6.005000,-0.314908,0.172167,6.434403,1.372266,0.823360,1.372266,6.434403,0.160000,0.170000,-9,75,-9.495392,112.450000,-9.495392,112.450000,0.000000,-37.194767,0.000000,64.000000,0.000000,0.000000,71.535694,22.307739,114.431787,128.048519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564696,1.607291,0.271463,0.020957,0.501793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.387512,mpc,0,-126.340000,54.885000,-2.395447,-5.779826,-2.080000,-6.035000,-0.315447,0.255174,8.264091,-8.020133,0.152474,-8.020133,8.264091,0.070000,0.420000,-6,112,-6.284192,112.450000,-6.284192,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.579933,23.729732,109.473571,125.908044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554356,1.583411,0.264655,0.020840,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.397538,mpc,0,-126.340000,54.885000,-2.305275,-5.721532,-1.990000,-6.125000,-0.315275,0.403468,8.812998,-10.276748,0.823360,-10.276748,8.812998,0.010000,0.760000,5,112,5.370905,112.450000,5.370905,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.742029,27.106188,109.838347,131.740249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552422,1.453492,0.283464,0.018377,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.407540,mpc,0,-126.340000,54.885000,-2.205077,-5.658493,-1.890000,-6.205000,-0.315077,0.546507,8.508050,-7.044299,1.250287,-7.044299,8.508050,0.050000,0.960000,13,112,12.756773,112.450000,12.756773,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.188864,32.977542,111.062945,137.892916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548048,1.471029,0.284838,0.020709,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.417540,mpc,0,-126.340000,54.885000,-2.094676,-5.590670,-1.800000,-6.235000,-0.294676,0.644330,8.203101,0.701380,1.067318,0.701380,8.203101,0.040000,1.050000,30,112,30.248429,112.450000,30.248429,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.033705,36.574017,111.505661,137.805180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550050,1.451429,0.419331,0.019361,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.427545,mpc,0,-126.340000,54.885000,-1.974022,-5.518108,-1.710000,-6.175000,-0.264022,0.656892,9.056956,8.508050,0.884349,8.508050,9.056956,0.110000,1.070000,30,76,29.966485,76.451952,29.966485,76.451952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.127610,36.465520,108.363816,131.636975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551206,1.519537,0.326642,0.019613,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.437538,mpc,0,-126.340000,54.885000,-1.843389,-5.441035,-1.610000,-6.045000,-0.233389,0.603965,9.788831,16.253729,1.250287,16.253729,9.788831,0.200000,0.940000,27,31,27.474479,21.929896,27.474479,21.929896,0.000000,9.522056,0.000000,64.000000,0.000000,0.000000,37.393155,33.315990,107.308386,126.234334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551925,1.575046,0.245051,0.017402,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.447544,mpc,0,-126.340000,54.885000,-1.702541,-5.359373,-1.490000,-5.865000,-0.212541,0.505627,12.045446,19.120240,2.287110,19.120240,12.045446,0.250000,0.640000,15,18,14.593738,17.834704,14.593738,17.834704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.828425,27.171788,104.241868,119.140498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556604,1.489748,0.205982,0.018477,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.457511,mpc,0,-126.340000,54.885000,-1.552352,-5.273680,-1.350000,-5.695000,-0.202352,0.421320,14.789979,15.765812,2.287110,15.765812,14.789979,0.210000,0.370000,5,63,5.201157,64.730072,5.201157,64.730072,0.000000,-1.895368,0.000000,64.000000,0.000000,0.000000,41.398348,19.949512,103.226417,115.566499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547305,1.438259,0.184953,0.018477,0.500548,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.467544,mpc,0,-126.340000,54.885000,-1.391335,-5.183161,-1.180000,-5.575000,-0.211335,0.391839,16.558677,9.666852,1.799193,9.666852,16.558677,0.150000,0.430000,4,108,3.539624,112.114695,3.539624,112.114695,0.000000,-4.279991,0.000000,64.000000,0.000000,0.000000,44.958158,13.360775,96.308207,112.140059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551119,1.520323,0.267929,0.019038,0.500543,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.477520,mpc,0,-126.340000,54.885000,-1.221638,-5.089068,-1.000000,-5.505000,-0.221638,0.415932,18.693313,5.580549,1.860183,5.580549,18.693313,0.100000,0.700000,-2,112,-2.280885,112.450000,-2.280885,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.930441,8.205645,91.918744,111.968381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604329,1.583270,0.310864,0.017396,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.487510,mpc,0,-126.340000,54.885000,-1.042255,-4.990875,-0.810000,-5.425000,-0.232255,0.434125,18.571334,7.898153,2.653048,7.898153,18.571334,0.070000,0.940000,10,93,10.440699,92.938022,10.440699,92.938022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.184847,6.259735,90.180270,108.789803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545967,1.467523,0.344393,0.021208,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.497510,mpc,0,-126.340000,54.885000,-0.853465,-4.888771,-0.610000,-5.315000,-0.243465,0.426229,18.937271,13.936124,3.079975,13.936124,18.937271,0.060000,0.960000,19,48,18.903675,43.058849,18.903675,43.058849,0.000000,4.879173,0.000000,64.000000,0.000000,0.000000,36.508314,5.356769,84.940022,100.109055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557709,1.702597,0.249466,0.029298,0.501791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.507509,mpc,0,-126.340000,54.885000,-0.655704,-4.783021,-0.420000,-5.165000,-0.235704,0.381979,19.181230,18.083417,2.409089,18.083417,19.181230,0.110000,0.750000,22,25,21.716299,24.785224,21.716299,24.785224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.143550,4.913968,75.887958,92.081881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545371,1.496793,0.215231,0.021181,0.501019,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.517511,mpc,0,-126.340000,54.885000,-0.449124,-4.673729,-0.210000,-4.995000,-0.239124,0.321271,20.035084,17.412531,1.982162,17.412531,20.035084,0.160000,0.480000,16,51,16.153178,50.777944,16.153178,50.777944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.707213,3.804211,67.479425,83.524924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556394,1.733558,0.219659,0.028458,0.503933,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.527512,mpc,0,-126.340000,54.885000,-0.234078,-4.561100,0.000000,-4.855000,-0.234078,0.293900,21.193887,12.716332,2.287110,12.716332,21.193887,0.180000,0.430000,10,95,9.957580,95.103312,9.957580,95.103312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.234741,1.624266,60.455982,71.924031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550297,1.622859,0.303748,0.043636,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.537524,mpc,0,-126.340000,54.885000,-0.010603,-4.445167,0.210000,-4.755000,-0.220603,0.309833,21.498835,8.142112,2.470079,8.142112,21.498835,0.160000,0.660000,16,112,16.163462,112.450000,16.163462,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.546046,-1.933799,62.521065,77.685574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586312,1.470439,0.283794,0.022553,0.504873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.547541,mpc,0,-126.340000,54.885000,0.220839,-4.326180,0.440000,-4.665000,-0.219161,0.338820,21.254876,9.300914,2.592058,9.300914,21.254876,0.150000,0.880000,27,94,26.991583,94.251928,26.991583,94.251928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.105163,-4.212340,66.289263,79.964511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554359,1.499536,0.341906,0.021384,0.500647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.557541,mpc,0,-126.340000,54.885000,0.459449,-4.204550,0.660000,-4.545000,-0.200551,0.340450,20.888939,13.997114,2.531068,13.997114,20.888939,0.200000,0.990000,34,49,34.008099,47.182682,34.008099,47.182682,0.000000,2.069246,0.000000,64.000000,0.000000,0.000000,25.273581,-4.023305,68.547931,75.346309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554994,1.648048,0.247606,0.024727,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.567538,mpc,0,-126.340000,54.885000,0.705120,-4.080327,0.890000,-4.385000,-0.184880,0.304673,22.108731,18.510344,2.470079,18.510344,22.108731,0.260000,0.820000,26,22,25.680916,21.936946,25.680916,21.936946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.321362,-2.968124,68.028383,76.179163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547633,1.451161,0.176148,0.017523,0.500444,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.577542,mpc,0,-126.340000,54.885000,0.957754,-3.953554,1.120000,-4.225000,-0.162246,0.271446,23.755450,18.449355,2.104141,18.449355,23.755450,0.280000,0.500000,17,49,16.937641,48.876968,16.937641,48.876968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.713502,-3.124603,67.924473,75.488395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547958,1.453157,0.183857,0.019594,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.587541,mpc,0,-126.340000,54.885000,1.216685,-3.824552,1.380000,-4.075000,-0.163315,0.250448,24.975242,12.533363,1.921172,12.533363,24.975242,0.240000,0.420000,15,94,14.632596,105.651578,14.632596,105.651578,0.000000,-11.774609,0.000000,64.000000,0.000000,0.000000,27.149839,-4.418603,63.037212,69.952710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549830,1.477935,0.219532,0.018294,0.502744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.597540,mpc,0,-126.340000,54.885000,1.481591,-3.693465,1.650000,-3.965000,-0.168409,0.271535,27.292847,9.483883,2.470079,9.483883,27.292847,0.220000,0.630000,0,112,0.164261,112.449952,0.164261,112.449952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.853792,-7.501484,63.356273,76.762825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551539,1.864938,0.275573,0.047112,0.501312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008253,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.607521,mpc,0,-126.340000,54.885000,1.751591,-3.560707,1.930000,-3.865000,-0.178409,0.304293,27.353837,9.971800,3.384923,9.971800,27.353837,0.150000,0.870000,11,97,11.189707,96.508914,11.189707,96.508914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.662612,-9.459923,65.479932,81.072333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579470,1.640289,0.344219,0.023527,0.501073,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.617513,mpc,0,-126.340000,54.885000,2.027034,-3.426078,2.210000,-3.745000,-0.182966,0.318922,27.719774,14.424041,2.592058,14.424041,27.719774,0.120000,0.970000,18,53,17.571652,52.667583,17.571652,52.667583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.883342,-10.180244,66.973319,78.931008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561597,1.787905,0.285153,0.035965,0.768311,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008451,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.627518,mpc,0,-126.340000,54.885000,2.307505,-3.289756,2.490000,-3.565000,-0.182495,0.275244,27.353837,19.852116,2.104141,19.852116,27.353837,0.140000,0.770000,25,21,24.567115,21.294950,24.567115,21.294950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.206094,-9.716318,66.067115,72.597149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583173,1.652233,0.226084,0.022846,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.637515,mpc,0,-126.340000,54.885000,2.592040,-3.152173,2.770000,-3.375000,-0.177960,0.222827,28.024722,20.096074,1.860183,20.096074,28.024722,0.200000,0.470000,16,41,15.829570,40.960816,15.829570,40.960816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.351373,-9.557706,63.266082,71.619824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560694,1.819420,0.250099,0.041460,0.501116,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.647911,mpc,0,-126.340000,54.885000,2.891934,-3.007871,3.070000,-3.205000,-0.178066,0.197129,28.451649,14.546020,2.226120,14.546020,28.451649,0.230000,0.380000,9,86,9.009541,93.926057,9.009541,93.926057,0.000000,-7.965242,0.000000,64.000000,0.000000,0.000000,12.641982,-10.302055,59.681423,69.689980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581098,1.714477,0.252689,0.021436,0.500488,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.657508,mpc,0,-126.340000,54.885000,3.171947,-2.873724,3.350000,-3.105000,-0.178053,0.231276,29.427483,8.691018,2.348100,8.691018,29.427483,0.190000,0.630000,5,112,5.125769,112.450000,5.125769,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.855149,-12.248659,61.810233,77.023909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.197446,1.843878,0.266976,0.033718,0.501303,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.667511,mpc,0,-126.340000,54.885000,3.466597,-2.733114,3.660000,-3.015000,-0.193403,0.281886,29.854410,7.044299,2.165131,7.044299,29.854410,0.160000,0.810000,5,112,4.610837,112.450000,4.610837,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.408973,-13.583193,65.675887,82.847808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558362,1.463578,0.281179,0.014263,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.677507,mpc,0,-126.340000,54.885000,3.763410,-2.591977,3.960000,-2.925000,-0.196590,0.333023,28.756597,10.459717,1.921172,10.459717,28.756597,0.140000,0.980000,18,90,18.461798,90.313816,18.461798,90.313816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.000984,-13.782100,66.141139,82.433033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541078,1.426616,0.282397,0.012827,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.687548,mpc,0,-126.340000,54.885000,4.063426,-2.449765,4.250000,-2.785000,-0.186574,0.335235,26.987899,15.704823,1.982162,15.704823,26.987899,0.100000,0.940000,43,51,43.417438,50.593906,43.417438,50.593906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.795118,-13.166458,65.384350,77.564407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.753133,1.462232,0.236842,0.030092,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.697542,mpc,0,-126.340000,54.885000,4.363432,-2.307943,4.520000,-2.625000,-0.156568,0.317057,25.829097,19.181230,1.677214,19.181230,25.829097,0.190000,0.780000,48,33,47.913162,33.101901,47.913162,33.101901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.781141,-12.265221,67.200596,73.962494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562542,1.591116,0.212432,0.019595,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.707512,mpc,0,-126.340000,54.885000,4.663645,-2.166342,4.800000,-2.445000,-0.136355,0.278658,26.804930,17.046594,1.799193,17.046594,26.804930,0.380000,0.520000,17,69,16.814232,69.395297,16.814232,69.395297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.435258,-11.525575,71.680455,76.003402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559799,1.775980,0.238862,0.035053,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.717510,mpc,0,-126.340000,54.885000,4.965093,-2.024412,5.070000,-2.305000,-0.104907,0.280588,27.902743,11.435550,1.616224,11.435550,27.902743,0.350000,0.550000,10,112,9.845816,112.449968,9.845816,112.449968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.758063,-13.117973,66.882908,76.875635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552685,1.482131,0.231746,0.017224,0.503190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.727512,mpc,0,-126.340000,54.885000,5.266580,-1.882647,5.360000,-2.215000,-0.093420,0.332353,28.146701,7.044299,1.738204,7.044299,28.146701,0.270000,0.800000,16,112,15.855413,112.450000,15.855413,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.750531,-15.009607,66.402330,81.493320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552766,1.573818,0.326601,0.023142,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.737511,mpc,0,-126.340000,54.885000,5.567457,-1.741280,5.640000,-2.125000,-0.072543,0.383720,27.170868,8.934977,1.494245,8.934977,27.170868,0.240000,0.980000,29,107,29.140998,106.709427,29.140998,106.709427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.057548,-14.968944,67.437719,80.185474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555672,1.585077,0.370235,0.021886,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.747509,mpc,0,-126.340000,54.885000,5.867234,-1.600464,5.910000,-2.015000,-0.042766,0.414536,26.560972,12.533363,1.677214,12.533363,26.560972,0.250000,1.030000,36,75,35.817185,74.786468,35.817185,74.786468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.631595,-14.859773,67.324189,78.318903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553698,1.471904,0.246586,0.018037,0.500621,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.757510,mpc,0,-126.340000,54.885000,6.165624,-1.460257,6.190000,-1.885000,-0.024376,0.424743,26.317013,16.558677,1.250287,16.558677,26.317013,0.340000,0.900000,28,52,27.659875,52.287212,27.659875,52.287212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.920247,-14.116973,69.601900,77.247983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556794,1.558081,0.196720,0.023566,0.500526,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.767511,mpc,0,-126.340000,54.885000,6.462031,-1.320856,6.470000,-1.725000,-0.007969,0.404144,28.146701,16.253729,1.128308,16.253729,28.146701,0.340000,0.690000,10,70,10.492516,69.811314,10.492516,69.811314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.291945,-13.838780,67.247461,74.718708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553763,1.518203,0.211320,0.022660,0.505167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.777510,mpc,0,-126.340000,54.885000,6.755950,-1.182412,6.770000,-1.575000,-0.014050,0.392588,29.366493,13.814145,1.494245,13.814145,29.366493,0.290000,0.650000,1,92,1.056537,92.241465,1.056537,92.241465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.057838,-15.502348,57.490329,71.185015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555046,1.496992,0.213030,0.027421,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.787514,mpc,0,-126.340000,54.885000,7.047136,-1.044955,7.080000,-1.465000,-0.032864,0.420045,29.610452,10.886644,1.128308,10.886644,29.610452,0.170000,0.750000,8,110,7.520532,109.856754,7.520532,109.856754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.526630,-17.568221,53.736814,72.202654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564287,1.558291,0.293834,0.043655,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.798112,mpc,0,-126.340000,54.885000,7.351994,-0.900611,7.400000,-1.355000,-0.048006,0.454389,29.305504,11.191592,1.311276,11.191592,29.305504,0.130000,0.900000,10,97,9.962486,96.694608,9.962486,96.694608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.233163,-20.178288,55.829232,74.005097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.634540,1.555512,0.344351,0.022778,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.807509,mpc,0,-126.340000,54.885000,7.618749,-0.773844,7.680000,-1.235000,-0.061251,0.461156,28.939566,13.448207,1.372266,13.448207,28.939566,0.050000,0.960000,19,72,19.038689,71.693735,19.038689,71.693735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.737861,-21.559767,56.726214,71.545671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551827,1.462109,0.256951,0.020759,0.504315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.817512,mpc,0,-126.340000,54.885000,7.898686,-0.640236,7.970000,-1.085000,-0.071314,0.444764,28.146701,16.314719,0.823360,16.314719,28.146701,0.140000,0.840000,10,55,10.460073,55.150203,10.460073,55.150203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.859302,-22.186955,57.450794,68.461225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553480,1.602775,0.214744,0.024473,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.827513,mpc,0,-126.340000,54.885000,8.173972,-0.508149,8.250000,-0.935000,-0.076028,0.426851,27.658785,16.375708,0.762370,16.375708,27.658785,0.130000,0.680000,10,66,10.456624,65.532195,10.456624,65.532195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.553110,-22.655516,55.444942,66.550750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555766,1.472410,0.197503,0.019464,0.503278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.837509,mpc,0,-126.340000,54.885000,8.444202,-0.377681,8.530000,-0.785000,-0.085798,0.407319,27.109878,14.607010,0.701380,14.607010,27.109878,0.130000,0.640000,9,81,8.544122,81.093341,8.544122,81.093341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.696827,-24.094296,53.556889,64.687971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554724,1.483107,0.199918,0.021696,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.847512,mpc,0,-126.340000,54.885000,8.709281,-0.248776,8.800000,-0.665000,-0.090719,0.416224,25.951076,11.740498,0.945339,11.740498,25.951076,0.150000,0.680000,9,101,8.771052,101.267764,8.771052,101.267764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.115143,-25.281697,52.437827,63.628978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552352,1.493840,0.217981,0.020240,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.857512,mpc,0,-126.340000,54.885000,8.968597,-0.121631,9.050000,-0.545000,-0.081403,0.423369,24.365346,11.252582,0.762370,11.252582,24.365346,0.120000,0.820000,21,93,20.884188,93.005678,20.884188,93.005678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.562844,-26.925679,51.693857,64.248674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556379,1.480803,0.241282,0.020473,0.500952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.867508,mpc,0,-126.340000,54.885000,9.221815,0.003692,9.290000,-0.415000,-0.068185,0.418692,22.596648,12.960290,0.579401,12.960290,22.596648,0.140000,0.880000,30,71,29.774956,71.416898,29.774956,71.416898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.412423,-27.505082,52.932687,62.878178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554156,1.471457,0.209292,0.019454,0.502257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.877516,mpc,0,-126.340000,54.885000,9.468979,0.127319,9.520000,-0.275000,-0.051021,0.402319,20.888939,15.338885,0.396432,15.338885,20.888939,0.200000,0.790000,33,56,33.405408,56.213429,33.405408,56.213429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.379870,-27.082288,52.990198,60.931070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551578,1.483029,0.207112,0.019714,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.887511,mpc,0,-126.340000,54.885000,9.709208,0.248913,9.730000,-0.125000,-0.020792,0.373913,19.669147,16.253729,0.579401,16.253729,19.669147,0.270000,0.680000,32,54,31.733140,53.933331,31.733140,53.933331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.835262,-26.543203,52.523096,61.071921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553843,1.460467,0.214093,0.020639,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.897510,mpc,0,-126.340000,54.885000,9.942582,0.368617,9.930000,0.025000,0.012582,0.343617,19.181230,13.692166,0.335443,13.692166,19.181230,0.300000,0.530000,28,84,27.578367,84.172144,27.578367,84.172144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.909366,-25.186025,50.349274,58.999797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556106,1.578185,0.214036,0.021415,0.503650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.907510,mpc,0,-126.340000,54.885000,10.168813,0.486389,10.140000,0.145000,0.028813,0.341389,19.547167,10.947634,0.701380,10.947634,19.547167,0.310000,0.640000,16,96,16.106447,96.349345,16.106447,96.349345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.485246,-25.273644,44.899849,55.580951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548938,1.441011,0.208095,0.018737,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.917524,mpc,0,-126.340000,54.885000,10.387913,0.602343,10.340000,0.265000,0.047913,0.337343,19.669147,10.703675,0.213464,10.703675,19.669147,0.270000,0.790000,14,83,13.637237,83.374591,13.637237,83.374591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.008003,-25.427886,42.457995,52.627760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.624605,1.484314,0.255287,0.017626,0.501518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.927509,mpc,0,-126.340000,54.885000,10.598733,0.715969,10.540000,0.385000,0.058733,0.330969,19.242219,12.472374,-0.152474,12.472374,19.242219,0.200000,0.810000,20,64,20.366053,64.402151,20.366053,64.402151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.545241,-24.942590,41.224187,47.354860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555003,1.591667,0.209557,0.023687,0.501007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.937514,mpc,0,-126.340000,54.885000,10.802132,0.827830,10.740000,0.525000,0.062132,0.302830,18.205396,15.277895,-0.152474,15.277895,18.205396,0.210000,0.820000,22,36,22.120545,35.511022,22.120545,35.511022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.947746,-24.549184,43.302333,46.946083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557761,1.441741,0.201905,0.018452,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.947510,mpc,0,-126.340000,54.885000,10.997305,0.937586,10.920000,0.665000,0.077305,0.272586,16.924615,15.277895,0.091484,15.277895,16.924615,0.220000,0.540000,26,55,26.297253,55.468346,26.297253,55.468346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.363718,-22.116192,50.158994,53.094777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554855,1.477092,0.194931,0.019310,0.505217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.957509,mpc,0,-126.340000,54.885000,11.184351,1.045389,11.080000,0.785000,0.104351,0.260389,15.948781,10.154769,-0.213464,10.154769,15.948781,0.230000,0.530000,27,97,26.669473,96.854585,26.669473,96.854585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.436675,-20.351000,47.595924,51.167997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554407,1.481066,0.217363,0.021045,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.967519,mpc,0,-126.340000,54.885000,11.363268,1.151339,11.250000,0.875000,0.113268,0.276339,16.314719,6.678361,0.091484,6.678361,16.314719,0.250000,0.700000,12,112,12.331462,111.917345,12.331462,111.917345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.938731,-20.775732,44.337348,52.583957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.864535,1.695895,0.321146,0.031410,0.501148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008425,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.977516,mpc,0,-126.340000,54.885000,11.533496,1.255196,11.420000,0.955000,0.113496,0.300196,16.314719,8.325081,-0.030495,8.325081,16.314719,0.230000,0.900000,6,82,6.322308,81.843712,6.322308,81.843712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.330293,-21.768262,42.932014,52.387277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.576438,1.718157,0.318773,0.035202,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.987509,mpc,0,-126.340000,54.885000,11.695119,1.357091,11.580000,1.065000,0.115119,0.292091,15.460864,13.387218,0.518412,13.387218,15.460864,0.160000,0.920000,16,37,16.298261,35.127507,16.298261,35.127507,0.000000,1.716205,0.000000,64.000000,0.000000,0.000000,-54.288146,-21.510955,42.204136,45.616684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.888108,2.363228,0.224783,0.038128,0.507119,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.997512,mpc,0,-126.340000,54.885000,11.848284,1.457203,11.740000,1.205000,0.108284,0.252203,13.997114,15.277895,0.274453,15.277895,13.997114,0.130000,0.680000,26,34,25.996282,34.424960,25.996282,34.424960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.909768,-18.940147,53.527327,52.234624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564467,1.643399,0.226376,0.028895,0.504400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.007513,mpc,0,-126.340000,54.885000,11.992761,1.555463,11.880000,1.335000,0.112761,0.220463,13.875134,12.594353,-0.213464,12.594353,13.875134,0.180000,0.470000,13,71,13.117291,71.208452,13.117291,71.208452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.272359,-16.251526,57.862213,57.733184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.782564,2.602775,0.345226,1.075291,0.501173,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010323,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.017879,mpc,0,-126.340000,54.885000,12.133311,1.655410,12.040000,1.425000,0.093311,0.230410,13.753155,6.312424,-0.579401,6.312424,13.753155,0.180000,0.490000,1,112,1.318241,112.450000,1.318241,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.066274,-14.015323,51.677963,54.665324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.933610,1.661789,0.260687,0.029262,0.500890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008397,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.027946,mpc,0,-126.340000,54.885000,12.260852,1.750693,12.190000,1.475000,0.070852,0.275693,13.326228,3.750861,0.152474,3.750861,13.326228,0.120000,0.750000,1,112,0.690166,112.450000,0.690166,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.016040,-13.503061,49.789944,57.038125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567026,1.701606,0.346103,0.029014,0.500410,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.037943,mpc,0,-126.340000,54.885000,12.378784,1.843641,12.320000,1.535000,0.058784,0.308641,12.411384,5.824507,0.457422,5.824507,12.411384,0.070000,0.950000,6,92,6.317564,91.995324,6.317564,91.995324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.992479,-12.802349,48.392914,50.659267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558211,1.612512,0.356882,0.031945,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.047974,mpc,0,-126.340000,54.885000,12.488420,1.935303,12.450000,1.615000,0.038420,0.320303,10.642686,10.398727,-0.152474,10.398727,10.642686,0.070000,0.960000,14,53,13.813507,52.980884,13.813507,52.980884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.204169,-11.716952,47.914989,45.196902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614660,1.631466,0.299698,0.036647,0.500552,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.057966,mpc,0,-126.340000,54.885000,12.588998,2.025066,12.550000,1.735000,0.038998,0.290066,9.178935,13.448207,-0.396432,13.448207,9.178935,0.060000,0.770000,22,40,22.036566,39.861524,22.036566,39.861524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.825615,-9.404166,56.670172,54.234876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571238,1.642715,0.224544,0.025898,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.067973,mpc,0,-126.340000,54.885000,12.681173,2.113509,12.650000,1.845000,0.031173,0.268509,8.081122,12.106436,-0.518412,12.106436,8.081122,0.120000,0.570000,16,66,15.941290,65.698511,15.941290,65.698511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.697734,-6.559897,59.328243,62.035269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571340,1.481613,0.209815,0.030082,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.077972,mpc,0,-126.340000,54.885000,12.764814,2.200507,12.740000,1.945000,0.024814,0.255507,7.776174,7.227268,-0.274453,7.227268,7.776174,0.140000,0.560000,6,106,6.037382,105.964237,6.037382,105.964237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.126543,-4.011155,51.030605,50.733613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.638608,1.730640,0.264523,0.029676,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.087942,mpc,0,-126.340000,54.885000,12.839900,2.285972,12.820000,2.005000,0.019900,0.280972,6.556382,4.055809,0.579401,4.055809,6.556382,0.120000,0.750000,9,112,9.459079,112.450000,9.459079,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.371948,-3.116788,47.176566,51.522320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559597,1.610975,0.338922,0.020642,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.097944,mpc,0,-126.340000,54.885000,12.907002,2.370507,12.890000,2.065000,0.017002,0.305507,6.495393,5.336590,0.579401,5.336590,6.495393,0.090000,1.030000,6,85,6.468691,84.629289,6.468691,84.629289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.656038,-2.940711,44.054291,45.505445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600052,1.750760,0.344002,0.033854,0.500816,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.107943,mpc,0,-126.340000,54.885000,12.965994,2.453908,12.960000,2.145000,0.005994,0.308908,4.543725,9.239925,0.213464,9.239925,4.543725,0.080000,0.960000,18,58,17.970886,57.809660,17.970886,57.809660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.243516,-1.087041,43.663288,40.546831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563984,1.502692,0.241460,0.031694,0.500546,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.120312,mpc,0,-126.340000,54.885000,13.028008,2.555683,13.010000,2.285000,0.018008,0.270683,2.287110,11.313571,-0.274453,11.313571,2.287110,0.110000,0.720000,28,58,28.220814,57.683771,28.220814,57.683771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.752305,1.422760,48.284329,50.395964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.630571,1.772058,0.244417,0.033668,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.128544,mpc,0,-126.340000,54.885000,13.062704,2.622634,13.040000,2.355000,0.022704,0.267634,1.799193,9.361904,-0.091484,9.361904,1.799193,0.160000,0.630000,21,81,21.090491,81.372925,21.090491,81.372925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.429539,2.825233,45.962468,49.759161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564339,1.754992,0.246462,0.039760,0.500978,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.138615,mpc,0,-126.340000,54.885000,13.098188,2.703807,13.070000,2.445000,0.028188,0.258807,2.104141,6.922320,0.457422,6.922320,2.104141,0.220000,0.680000,3,97,3.427282,96.907894,3.427282,96.907894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.544994,2.862625,39.314810,41.995034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588926,1.773180,0.248389,0.026100,0.504272,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.148614,mpc,0,-126.340000,54.885000,13.126014,2.783667,13.090000,2.525000,0.036014,0.258667,1.799193,6.556382,0.640391,6.556382,1.799193,0.170000,0.820000,6,88,5.672169,87.936259,5.672169,87.936259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.568598,3.139490,37.877263,42.981230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.680986,1.746771,0.301880,0.033530,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009275,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.158609,mpc,0,-126.340000,54.885000,13.146671,2.862879,13.110000,2.605000,0.036671,0.257879,0.701380,7.410237,0.457422,7.410237,0.701380,0.090000,0.870000,20,76,19.956827,76.053594,19.956827,76.053594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.640257,4.566972,35.833227,34.847380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565436,1.747221,0.225754,0.030403,0.500882,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.168611,mpc,0,-126.340000,54.885000,13.160397,2.941631,13.110000,2.685000,0.050397,0.256631,-0.640391,8.508050,-0.152474,8.508050,-0.640391,0.110000,0.820000,26,71,25.772795,71.164281,25.772795,71.164281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.340569,5.351688,34.762599,34.206120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579672,1.666919,0.198878,0.028195,0.501004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.178634,mpc,0,-126.340000,54.885000,13.167410,3.020124,13.110000,2.785000,0.057410,0.235124,-1.555235,9.483883,-0.396432,9.483883,-1.555235,0.180000,0.780000,21,65,20.520691,64.819914,20.520691,64.819914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.011189,5.138117,34.018708,35.454288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.676597,1.847031,0.292208,0.043058,0.501422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008375,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.188625,mpc,0,-126.340000,54.885000,13.167925,3.098042,13.110000,2.875000,0.057925,0.223042,-1.128308,8.995966,-0.152474,8.995966,-1.128308,0.200000,0.680000,9,77,8.769111,76.676588,8.769111,76.676588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.804372,5.978173,36.905149,42.351266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583144,1.506038,0.220694,0.022215,0.504611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.198608,mpc,0,-126.340000,54.885000,13.162229,3.175670,13.100000,2.965000,0.062229,0.210670,-1.006328,7.654195,0.640391,7.654195,-1.006328,0.160000,0.710000,7,85,7.109330,84.761622,7.109330,84.761622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.385811,6.846804,37.381090,42.764850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563910,1.608214,0.233294,0.021710,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.208604,mpc,0,-126.340000,54.885000,13.150557,3.253277,13.100000,3.045000,0.050557,0.208277,-1.311276,7.105289,0.945339,7.105289,-1.311276,0.110000,0.770000,10,84,9.997435,84.481389,9.997435,84.481389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.337104,7.442754,35.787943,39.312144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553367,1.453388,0.213261,0.016395,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.218634,mpc,0,-126.340000,54.885000,13.133102,3.331118,13.090000,3.125000,0.043102,0.206118,-1.555235,8.203101,0.701380,8.203101,-1.555235,0.100000,0.790000,9,74,8.678438,74.014810,8.678438,74.014810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.003498,7.649766,34.820845,37.600157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552811,1.492067,0.217309,0.024189,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.228638,mpc,0,-126.340000,54.885000,13.110229,3.408814,13.070000,3.215000,0.040229,0.193814,-2.226120,9.117946,0.213464,9.117946,-2.226120,0.090000,0.780000,12,66,11.512514,66.424532,11.512514,66.424532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.935100,7.969049,35.330669,41.072568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554979,1.457887,0.190581,0.016811,0.501708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.238605,mpc,0,-126.340000,54.885000,13.082278,3.486376,13.050000,3.315000,0.032278,0.171376,-2.836017,9.422894,-0.030495,9.422894,-2.836017,0.110000,0.720000,10,68,9.882008,67.626886,9.882008,67.626886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.672286,8.291416,36.066925,44.071683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545385,1.455365,0.200991,0.019173,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.248635,mpc,0,-126.340000,54.885000,13.049223,3.564661,13.030000,3.405000,0.019223,0.159661,-3.079975,8.873987,0.396432,8.873987,-3.079975,0.100000,0.680000,8,76,8.131780,75.507571,8.131780,75.507571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.993446,8.397721,36.560333,46.182864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552303,1.456592,0.212778,0.018448,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.258607,mpc,0,-126.340000,54.885000,13.011727,3.642818,13.000000,3.505000,0.011727,0.137818,-2.592058,8.081122,0.518412,8.081122,-2.592058,0.100000,0.710000,-1,78,-0.696374,78.324257,-0.696374,78.324257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.878621,8.245261,36.216614,45.318132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567608,1.560701,0.215550,0.021902,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.268616,mpc,0,-126.340000,54.885000,12.969726,3.721656,12.980000,3.585000,-0.010274,0.136656,-2.348100,7.837164,0.091484,7.837164,-2.348100,0.060000,0.770000,-4,76,-3.620088,75.706833,-3.620088,75.706833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.853019,8.231045,38.207049,47.317686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584632,1.453606,0.205582,0.017465,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.278638,mpc,0,-126.340000,54.885000,12.923551,3.801082,12.960000,3.675000,-0.036449,0.126082,-2.957996,8.325081,-0.091484,8.325081,-2.957996,0.050000,0.780000,-2,71,-2.476942,70.658763,-2.476942,70.658763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.812624,8.403704,37.642867,47.720813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554932,1.474329,0.196768,0.017451,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.288635,mpc,0,-126.340000,54.885000,12.873663,3.880852,12.930000,3.765000,-0.056337,0.115852,-3.384923,8.569039,0.152474,8.569039,-3.384923,0.020000,0.760000,1,70,0.689946,70.288635,0.689946,70.288635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.052281,8.716480,38.030997,49.322073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551526,1.474061,0.212538,0.020912,0.501788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.298637,mpc,0,-126.340000,54.885000,12.820194,3.961268,12.910000,3.855000,-0.089806,0.106268,-3.445913,8.812998,0.396432,8.812998,-3.445913,0.020000,0.710000,-4,73,-4.026891,72.936179,-4.026891,72.936179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.944878,8.816376,38.507057,49.977499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556600,1.451928,0.200649,0.022000,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.308603,mpc,0,-126.340000,54.885000,12.763633,4.042070,12.880000,3.945000,-0.116367,0.097070,-3.506902,8.508050,0.396432,8.508050,-3.506902,0.010000,0.710000,-7,76,-7.319087,75.742610,-7.319087,75.742610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.611403,8.847937,41.101290,52.304697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553367,1.547821,0.192179,0.016506,0.507333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.318604,mpc,0,-126.340000,54.885000,12.703847,4.123875,12.850000,4.045000,-0.146153,0.078875,-3.567892,8.995966,0.396432,8.995966,-3.567892,0.000000,0.730000,-10,69,-10.373800,69.440940,-10.373800,69.440940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.039045,8.769218,41.678717,52.782843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552487,1.446216,0.188725,0.015665,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.328602,mpc,0,-126.340000,54.885000,12.641300,4.206429,12.820000,4.135000,-0.178700,0.071429,-3.872840,9.422894,0.091484,9.422894,-3.872840,-0.010000,0.710000,-11,68,-11.297333,67.866389,-11.297333,67.866389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.280681,9.117033,43.995256,55.854573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550479,1.741536,0.248996,0.029198,0.501093,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.338603,mpc,0,-126.340000,54.885000,12.576198,4.289830,12.780000,4.235000,-0.203802,0.054830,-4.177788,9.300914,0.335443,9.300914,-4.177788,-0.030000,0.710000,-10,68,-10.139363,68.374682,-10.139363,68.374682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.945904,9.456227,43.546491,55.970592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558321,1.578422,0.211551,0.020816,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.348608,mpc,0,-126.340000,54.885000,12.508786,4.374110,12.750000,4.325000,-0.241214,0.049110,-4.299767,9.117946,0.457422,9.117946,-4.299767,-0.050000,0.690000,-11,72,-11.368944,72.324452,-11.368944,72.324452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.131709,9.674687,42.834153,55.526992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561874,1.474010,0.208458,0.017186,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.358602,mpc,0,-126.340000,54.885000,12.439390,4.459184,12.710000,4.425000,-0.270610,0.034184,-4.604715,8.995966,0.640391,8.995966,-4.604715,-0.070000,0.700000,-10,72,-10.261776,72.396220,-10.261776,72.396220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.351300,9.614029,42.618127,54.775037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563911,1.476302,0.176739,0.014934,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.368603,mpc,0,-126.340000,54.885000,12.368116,4.545223,12.660000,4.525000,-0.291884,0.020223,-5.092632,9.666852,0.640391,9.666852,-5.092632,-0.080000,0.730000,-8,64,-7.599145,64.059289,-7.599145,64.059289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.445224,9.407387,42.889369,54.976348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551151,1.461958,0.196401,0.016771,0.501921,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.378606,mpc,0,-126.340000,54.885000,12.295212,4.632204,12.620000,4.635000,-0.324788,-0.002796,-5.458569,9.971800,0.091484,9.971800,-5.458569,-0.080000,0.690000,-8,64,-8.060634,63.764331,-8.060634,63.764331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.618218,9.622843,45.818155,58.629625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551727,1.813427,1.395640,0.055473,0.500984,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009331,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.388600,mpc,0,-126.340000,54.885000,12.220969,4.720033,12.570000,4.735000,-0.349031,-0.014967,-5.702528,10.215758,0.884349,10.215758,-5.702528,-0.080000,0.660000,-9,64,-8.876518,64.492046,-8.876518,64.492046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.831991,9.617292,45.879315,58.113808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539218,1.466798,0.190133,0.013998,0.507188,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.398603,mpc,0,-126.340000,54.885000,12.145443,4.808880,12.520000,4.845000,-0.374557,-0.036120,-5.702528,10.215758,1.006328,10.215758,-5.702528,-0.080000,0.650000,-12,65,-11.910547,64.535396,-11.910547,64.535396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.823685,9.504726,45.717081,57.212425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554289,1.437914,0.181981,0.017477,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.408605,mpc,0,-126.340000,54.885000,12.068909,4.898632,12.460000,4.955000,-0.391091,-0.056368,-5.946486,10.032790,0.701380,10.032790,-5.946486,-0.090000,0.650000,-11,65,-10.800694,65.229678,-10.800694,65.229678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.882206,9.394453,46.214859,56.893749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552316,1.434984,0.192478,0.018527,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.418606,mpc,0,-126.340000,54.885000,11.991518,4.989302,12.410000,5.065000,-0.418482,-0.075698,-6.373413,9.727842,0.579401,9.727842,-6.373413,-0.100000,0.660000,-9,66,-8.798386,66.103719,-8.798386,66.103719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.515470,9.255632,45.305289,55.600083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558443,1.477594,0.216244,0.018615,0.501322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.428606,mpc,0,-126.340000,54.885000,11.913454,5.080842,12.350000,5.165000,-0.436546,-0.084158,-6.373413,9.727842,0.457422,9.422894,-6.312424,-0.100000,0.660000,-11,66,-10.686443,66.323905,-10.686443,66.323905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.064033,9.061247,45.511151,55.548887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555804,1.984226,1.563283,0.053700,0.501303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.438603,mpc,0,-126.340000,54.885000,11.834871,5.173219,12.280000,5.265000,-0.445129,-0.091781,-6.861330,9.422894,0.579401,9.422894,-6.861330,-0.100000,0.670000,-8,68,-7.739328,68.193369,-7.739328,68.193369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.904952,8.908445,46.411874,55.595553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553909,1.501268,0.190766,0.019295,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.448638,mpc,0,-126.340000,54.885000,11.755581,5.266781,12.220000,5.375000,-0.464419,-0.108219,-6.800341,10.032790,1.250287,10.032790,-6.800341,-0.090000,0.670000,-11,63,-11.121680,62.622574,-11.121680,62.622574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.065269,8.505165,44.486008,53.287300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565506,1.450091,0.187454,0.015501,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.458605,mpc,0,-126.340000,54.885000,11.676545,5.360492,12.160000,5.465000,-0.483455,-0.104508,-7.532216,9.666852,1.311276,9.666852,-7.532216,-0.090000,0.650000,-7,68,-6.922900,68.388032,-6.922900,68.388032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.571894,8.575268,46.460199,54.787864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553737,1.425310,0.197636,0.016972,0.502611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.468607,mpc,0,-126.340000,54.885000,11.597068,5.455256,12.090000,5.565000,-0.492932,-0.109744,-6.922320,8.569039,0.884349,8.569039,-6.922320,-0.090000,0.660000,-13,77,-13.294638,76.898789,-13.294638,76.898789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.237506,8.442632,43.813709,51.826926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552929,1.438166,0.195339,0.019255,0.505444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.478606,mpc,0,-126.340000,54.885000,11.517533,5.550675,12.020000,5.665000,-0.502467,-0.114325,-7.288257,8.995966,0.701380,8.995966,-7.288257,-0.100000,0.710000,-10,70,-10.048487,69.611921,-10.048487,69.611921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.551433,7.891331,44.071572,50.775074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559881,1.485103,0.243610,0.019089,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.488609,mpc,0,-126.340000,54.885000,11.437988,5.646727,11.960000,5.755000,-0.522012,-0.108273,-7.593205,8.630029,1.128308,8.630029,-7.593205,-0.100000,0.720000,-9,72,-9.158056,72.450841,-9.158056,72.450841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.452555,7.993803,44.729068,52.494593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554115,1.554832,0.214406,0.017441,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.498604,mpc,0,-126.340000,54.885000,11.358584,5.743241,11.880000,5.845000,-0.521416,-0.101759,-7.410237,9.544873,1.372266,9.544873,-7.410237,-0.090000,0.720000,-12,66,-11.638545,66.211967,-11.638545,66.211967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.453670,7.575513,43.789576,51.188001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553477,1.444103,0.193899,0.017144,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.508604,mpc,0,-126.340000,54.885000,11.279281,5.840257,11.810000,5.945000,-0.530719,-0.104743,-8.142112,8.995966,1.189297,8.995966,-8.142112,-0.110000,0.700000,-4,72,-3.824303,72.421497,-3.824303,72.421497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.941173,7.557325,45.869262,53.159042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554127,1.505041,0.200272,0.016443,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.518606,mpc,0,-126.340000,54.885000,11.200142,5.937662,11.730000,6.025000,-0.529858,-0.087338,-8.386070,8.569039,1.494245,8.569039,-8.386070,-0.090000,0.710000,-4,77,-3.969704,77.269661,-3.969704,77.269661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.523318,7.125996,42.964791,49.871963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609109,1.567776,0.211610,0.024641,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.528606,mpc,0,-126.340000,54.885000,11.121246,6.035305,11.650000,6.115000,-0.528754,-0.079695,-8.569039,7.715185,1.189297,7.715185,-8.569039,-0.060000,0.740000,-7,83,-6.553241,82.662947,-6.553241,82.662947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.510303,6.589808,43.498592,48.801400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561845,1.578891,0.194442,0.017181,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.538604,mpc,0,-126.340000,54.885000,11.042587,6.133116,11.580000,6.205000,-0.537413,-0.071884,-8.142112,8.325081,1.189297,8.325081,-8.142112,-0.060000,0.790000,-11,74,-11.139856,74.151322,-11.139856,74.151322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.611064,5.780707,43.339320,49.246182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554271,1.591321,0.265609,0.025998,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.548610,mpc,0,-126.340000,54.885000,10.964112,6.231062,11.500000,6.295000,-0.535888,-0.063938,-8.325081,9.056956,0.884349,9.056956,-8.325081,-0.080000,0.780000,-7,69,-6.925300,69.382719,-6.925300,69.382719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.198371,5.506986,45.892056,51.486615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581884,1.741245,0.240464,0.036954,0.501052,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.558571,mpc,0,-126.340000,54.885000,10.886221,6.328518,11.420000,6.385000,-0.533779,-0.056482,-8.325081,8.752008,0.762370,8.752008,-8.325081,-0.080000,0.750000,-7,75,-6.688613,74.889107,-6.688613,74.889107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.215567,5.298505,45.354032,52.089062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568918,3.014642,0.240356,0.033277,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009369,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.569225,mpc,0,-126.340000,54.885000,10.803149,6.432566,11.320000,6.495000,-0.516851,-0.062434,-8.812998,8.508050,0.762370,8.508050,-8.812998,-0.080000,0.760000,-1,75,-1.223416,75.492228,-1.223416,75.492228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.346110,4.426066,44.046655,50.251103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.143531,1.598461,0.229674,0.033616,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008517,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.578604,mpc,0,-126.340000,54.885000,10.730194,6.523884,11.250000,6.565000,-0.519806,-0.041116,-9.788831,7.898153,1.006328,7.898153,-9.788831,-0.060000,0.770000,4,81,4.176809,81.302540,4.176809,81.302540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.125953,3.662119,44.185649,49.218812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566883,1.605162,0.229287,0.032520,0.501535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.588613,mpc,0,-126.340000,54.885000,10.652470,6.620935,11.170000,6.645000,-0.517530,-0.024065,-9.300914,7.654195,1.250287,7.654195,-9.300914,-0.030000,0.790000,-4,83,-3.914526,82.721566,-3.914526,82.721566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.446331,2.438457,44.064286,49.476974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.903229,2.596550,0.246318,0.039342,0.500936,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009300,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.598610,mpc,0,-126.340000,54.885000,10.574940,6.717307,11.080000,6.735000,-0.505060,-0.017693,-9.178935,7.959143,1.311276,7.959143,-9.178935,-0.010000,0.840000,-7,76,-7.328827,75.621701,-7.328827,75.621701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.805666,1.040868,46.073823,52.355808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575684,1.628924,0.235807,0.030452,0.501348,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.608613,mpc,0,-126.340000,54.885000,10.497398,6.813043,10.980000,6.835000,-0.482602,-0.021957,-9.483883,8.995966,1.067318,8.995966,-9.483883,-0.020000,0.800000,-2,69,-1.645499,69.281545,-1.645499,69.281545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.418491,0.056893,47.109214,52.779453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.253132,1.727139,0.261317,0.033352,0.501308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.618762,mpc,0,-126.340000,54.885000,10.418682,6.909325,10.910000,6.915000,-0.491318,-0.005675,-9.605862,9.727842,1.738204,9.727842,-9.605862,-0.040000,0.760000,1,67,1.203712,67.182157,1.203712,67.182157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.260676,-0.996924,46.817710,52.347982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.538738,1.741160,0.254517,0.035062,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.628608,mpc,0,-126.340000,54.885000,10.342204,7.001764,10.810000,7.005000,-0.467796,-0.003236,-9.544873,8.569039,1.433256,8.569039,-9.544873,-0.020000,0.730000,-1,78,-0.669952,78.376516,-0.669952,78.376516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.987373,-1.921696,47.665504,52.499553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.150963,2.302210,0.536553,0.045601,0.501106,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009550,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.638906,mpc,0,-126.340000,54.885000,10.262007,7.097267,10.730000,7.085000,-0.467993,0.012267,-9.361904,7.349247,1.250287,7.349247,-9.361904,0.010000,0.740000,-8,88,-7.573706,88.128621,-7.573706,88.128621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.407082,-3.415411,45.614331,51.583236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598573,1.893217,0.251498,0.035270,0.501074,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008292,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.650296,mpc,0,-126.340000,54.885000,10.172930,7.201304,10.630000,7.175000,-0.457070,0.026304,-9.483883,6.556382,0.640391,6.556382,-9.483883,-0.020000,0.830000,-4,87,-3.592472,86.645614,-3.592472,86.645614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.958744,-5.025569,44.173274,51.604345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601541,1.719207,0.250446,0.033437,0.500764,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.658601,mpc,0,-126.340000,54.885000,10.107646,7.275985,10.550000,7.235000,-0.442354,0.040985,-9.300914,7.288257,1.067318,7.288257,-9.300914,-0.020000,0.870000,-4,77,-4.367279,76.966659,-4.367279,76.966659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.016059,-6.517006,44.106945,51.153439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.993432,1.622549,0.746238,0.037020,0.509513,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.668614,mpc,0,-126.340000,54.885000,10.028479,7.364544,10.460000,7.325000,-0.431521,0.039544,-9.666852,9.117946,1.433256,9.117946,-9.666852,-0.020000,0.850000,-1,62,-0.789425,61.542312,-0.789425,61.542312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.664227,-7.770228,46.682886,53.716136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582899,1.572497,0.209086,0.026639,0.505359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.678606,mpc,0,-126.340000,54.885000,9.948862,7.451173,10.370000,7.415000,-0.421138,0.036173,-9.666852,9.117946,1.189297,9.117946,-9.788831,-0.010000,0.740000,-2,69,-2.018136,68.568048,-2.018136,68.568048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.358607,-8.020917,50.653576,56.137341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562244,1.728405,0.238078,0.036957,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.688611,mpc,0,-126.340000,54.885000,9.868415,7.536003,10.270000,7.505000,-0.401585,0.031003,-9.849821,8.264091,0.945339,8.264091,-9.849821,0.000000,0.720000,-2,75,-1.690055,75.291814,-1.690055,75.291814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.910030,-9.043536,47.766471,54.566219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580876,1.626694,0.235425,0.025828,0.501325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.698609,mpc,0,-126.340000,54.885000,9.787182,7.618704,10.180000,7.585000,-0.392818,0.033704,-9.727842,6.251434,1.433256,6.251434,-9.727842,0.000000,0.740000,-4,88,-4.193658,88.325414,-4.193658,88.325414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.139741,-9.923500,45.702094,51.847595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570777,1.697592,0.247107,0.033660,0.500574,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.708637,mpc,0,-126.340000,54.885000,9.704740,7.699414,10.090000,7.655000,-0.385260,0.044414,-9.422894,5.641538,1.677214,5.641538,-9.422894,0.000000,0.810000,-8,86,-8.320531,86.258943,-8.320531,86.258943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.035464,-11.275943,42.891767,50.421792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567585,1.695058,0.279240,0.034331,0.504322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.718614,mpc,0,-126.340000,54.885000,9.621633,7.777331,10.000000,7.725000,-0.378367,0.052331,-9.422894,6.739351,1.799193,6.739351,-9.422894,0.000000,0.870000,-9,70,-9.471894,69.981611,-9.471894,69.981611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.505471,-12.369335,43.206369,50.540111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581182,1.449697,0.204462,0.020674,0.500659,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.728608,mpc,0,-126.340000,54.885000,9.537174,7.852847,9.910000,7.795000,-0.372826,0.057847,-10.032790,6.983309,1.006328,6.983309,-10.032790,-0.040000,0.800000,0,72,-0.258115,71.534854,-0.258115,71.534854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.717106,-12.025178,46.306140,51.734918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561935,1.742698,0.230539,0.035910,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.738641,mpc,0,-126.340000,54.885000,9.451056,7.925940,9.810000,7.865000,-0.358944,0.060940,-10.215758,6.434403,1.189297,6.434403,-10.215758,-0.040000,0.770000,1,76,0.963035,76.399910,0.963035,76.399910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.681528,-12.299415,44.185006,50.169547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558613,1.434057,0.220566,0.018387,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.748607,mpc,0,-126.340000,54.885000,9.364073,7.995695,9.720000,7.925000,-0.355927,0.070695,-9.910810,5.458569,0.945339,5.458569,-9.910810,0.010000,0.780000,-10,82,-10.277600,81.649515,-10.277600,81.649515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.426890,-13.066507,43.747966,49.929012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575417,1.726742,0.247660,0.033635,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.758610,mpc,0,-126.340000,54.885000,9.275197,8.062710,9.630000,7.985000,-0.354803,0.077710,-10.093779,4.543725,1.250287,4.543725,-10.093779,0.000000,0.790000,-10,86,-10.493379,86.169689,-10.493379,86.169689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.266290,-13.567019,42.940598,49.798243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585062,1.488559,0.219179,0.021121,0.500998,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.768608,mpc,0,-126.340000,54.885000,9.184680,8.126538,9.530000,8.045000,-0.345320,0.081538,-10.520706,4.299767,1.616224,4.299767,-10.520706,-0.020000,0.850000,-6,80,-5.882814,80.202589,-5.882814,80.202589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.527749,-14.082317,40.055575,46.803599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561619,1.786879,0.233989,0.037146,0.500723,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.778606,mpc,0,-126.340000,54.885000,9.092381,8.187058,9.420000,8.105000,-0.327619,0.082058,-10.886644,4.665705,1.006328,4.665705,-10.886644,-0.020000,0.840000,-3,75,-3.114650,74.618219,-3.114650,74.618219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.422064,-14.277830,41.515529,47.195054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568873,1.520842,0.205853,0.026256,0.501728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.788643,mpc,0,-126.340000,54.885000,8.997800,8.244360,9.330000,8.165000,-0.332200,0.079360,-10.459717,5.641538,0.945339,5.641538,-10.459717,-0.020000,0.820000,-9,64,-9.198792,64.427569,-9.198792,64.427569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.067269,-14.709583,43.375344,49.497856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560181,1.528203,0.194691,0.018223,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.798608,mpc,0,-126.340000,54.885000,8.901916,8.297673,9.230000,8.215000,-0.328084,0.082673,-11.313571,5.153621,1.433256,5.153621,-11.313571,-0.010000,0.740000,-6,72,-5.637652,72.082143,-5.637652,72.082143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.928735,-14.297223,46.975601,52.220210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551276,1.468898,0.199901,0.018753,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.808635,mpc,0,-126.340000,54.885000,8.803321,8.347603,9.120000,8.255000,-0.316679,0.092603,-11.313571,3.201954,1.921172,3.201954,-11.313571,-0.050000,0.730000,-3,87,-2.514238,86.661794,-2.514238,86.661794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.996989,-14.114747,43.042346,48.523440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550148,1.616755,0.241122,0.023320,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.818607,mpc,0,-126.340000,54.885000,8.703095,8.393425,9.010000,8.285000,-0.306905,0.108425,-10.825654,1.921172,1.677214,1.921172,-10.825654,-0.090000,0.790000,-4,90,-3.755670,90.135831,-3.755670,90.135831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.415878,-14.571810,39.446142,45.884562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553508,1.428134,0.219310,0.019634,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.828633,mpc,0,-126.340000,54.885000,8.600052,8.435524,8.910000,8.305000,-0.309948,0.130524,-11.252582,1.677214,1.921172,1.677214,-11.252582,-0.020000,0.870000,-12,83,-12.479350,83.182558,-12.479350,83.182558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.918001,-15.074377,38.704191,44.726050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553812,1.523133,0.207229,0.017165,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.838635,mpc,0,-126.340000,54.885000,8.494916,8.473437,8.800000,8.335000,-0.305084,0.138437,-10.825654,2.714037,1.372266,2.714037,-10.825654,-0.030000,0.900000,-17,68,-17.441998,68.336699,-17.441998,68.336699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.619369,-15.026307,40.464885,46.415497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561036,1.481923,0.211508,0.019809,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.848636,mpc,0,-126.340000,54.885000,8.387394,8.507157,8.700000,8.365000,-0.312606,0.142157,-10.825654,2.957996,1.799193,2.957996,-10.825654,-0.070000,0.800000,-16,71,-15.755715,71.026760,-15.755715,71.026760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.651247,-13.909682,42.481441,47.963431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558165,1.776878,0.234845,0.032528,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.858639,mpc,0,-126.340000,54.885000,8.277390,8.536593,8.600000,8.395000,-0.322610,0.141593,-10.581696,1.738204,0.945339,1.738204,-10.581696,-0.110000,0.780000,-17,79,-16.683043,78.782290,-16.683043,78.782290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.624040,-13.346703,39.112897,46.227874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568943,1.695509,0.229672,0.021930,0.500837,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.868608,mpc,0,-126.340000,54.885000,8.165284,8.561564,8.490000,8.415000,-0.324716,0.146564,-11.252582,0.945339,1.433256,0.945339,-11.252582,-0.130000,0.770000,-12,83,-11.589480,83.010463,-11.589480,83.010463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.180925,-13.277763,36.140594,44.128697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562334,1.756548,0.279629,0.037113,0.604459,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008252,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.878616,mpc,0,-126.340000,54.885000,8.050210,8.582163,8.390000,8.425000,-0.339790,0.157163,-11.679509,0.152474,1.677214,0.152474,-11.679509,-0.110000,0.840000,-15,80,-14.779627,80.058128,-14.779627,80.058128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.739787,-13.551773,34.605344,42.441948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581768,1.813093,0.267190,0.035343,0.501428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.888613,mpc,0,-126.340000,54.885000,7.932724,8.598189,8.280000,8.425000,-0.347276,0.173189,-11.191592,-0.640391,1.189297,-0.640391,-11.191592,-0.120000,0.870000,-22,81,-21.704982,80.732494,-21.704982,80.732494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.992781,-13.381632,35.739570,43.685542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574879,1.742379,0.262670,0.030145,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.898615,mpc,0,-126.340000,54.885000,7.812617,8.609602,8.170000,8.425000,-0.357383,0.184602,-11.252582,-0.640391,1.799193,-0.640391,-11.252582,-0.140000,0.850000,-23,79,-22.629641,79.341888,-22.629641,79.341888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.926242,-13.002608,34.729825,43.578880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591901,1.663702,0.243128,0.026733,0.503212,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.908609,mpc,0,-126.340000,54.885000,7.690054,8.616327,8.070000,8.435000,-0.379946,0.181327,-11.740498,-0.457422,1.616224,-0.457422,-11.740498,-0.180000,0.860000,-18,72,-17.975052,72.251648,-17.975052,72.251648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.496319,-12.594182,33.227512,42.614990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564389,1.618393,0.237425,0.027546,0.501361,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.918614,mpc,0,-126.340000,54.885000,7.564832,8.618322,7.950000,8.445000,-0.385168,0.173322,-12.472374,-0.518412,1.738204,-0.518412,-12.472374,-0.180000,0.800000,-14,73,-14.377138,72.768391,-14.377138,72.768391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.440707,-11.956297,34.306751,43.272681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.817705,1.701210,0.245266,0.030816,0.500907,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.928607,mpc,0,-126.340000,54.885000,7.437256,8.615538,7.840000,8.445000,-0.402744,0.170538,-12.106436,-1.006328,1.860183,-1.006328,-12.106436,-0.150000,0.790000,-26,73,-25.518884,72.883230,-25.518884,72.883230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.007235,-11.873757,34.388561,43.975974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560878,1.699576,0.244368,0.028100,0.504725,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.938613,mpc,0,-126.340000,54.885000,7.307048,8.607935,7.720000,8.425000,-0.412952,0.182935,-11.984457,-2.409089,1.311276,-2.409089,-11.984457,-0.160000,0.780000,-30,82,-29.795823,81.939175,-29.795823,81.939175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.525621,-11.410619,35.891145,45.525234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563146,1.598268,0.227015,0.020506,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.948608,mpc,0,-126.340000,54.885000,7.174572,8.595503,7.600000,8.405000,-0.425428,0.190503,-12.411384,-3.140965,1.128308,-3.140965,-12.411384,-0.210000,0.820000,-24,81,-23.718786,81.107314,-23.718786,81.107314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.791915,-11.029850,31.939622,42.298020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553928,1.628857,0.248274,0.025309,0.501080,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.958605,mpc,0,-126.340000,54.885000,7.039740,8.578219,7.470000,8.385000,-0.430260,0.193219,-13.265238,-3.750861,1.250287,-3.750861,-13.265238,-0.240000,0.850000,-15,79,-15.067375,79.226820,-15.067375,79.226820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.709509,-10.213569,30.055108,40.049618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576972,1.789934,0.246210,0.043769,0.500546,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.968607,mpc,0,-126.340000,54.885000,6.902588,8.556068,7.340000,8.365000,-0.437412,0.191068,-14.485031,-2.104141,2.592058,-2.104141,-14.485031,-0.170000,0.840000,-15,62,-15.283767,62.057462,-15.283767,62.057462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.754813,-10.204578,31.288690,41.681470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559015,1.498720,0.212474,0.021834,0.500936,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.978639,mpc,0,-126.340000,54.885000,6.762849,8.528972,7.200000,8.345000,-0.437151,0.183972,-14.728989,-2.043152,1.921172,-2.043152,-14.728989,-0.140000,0.740000,-19,65,-18.826766,64.669758,-18.826766,64.669758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.739916,-9.395581,40.906066,49.238776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553013,1.451101,0.190560,0.017124,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.988634,mpc,0,-126.340000,54.885000,6.621586,8.497136,7.050000,8.335000,-0.428414,0.162136,-14.911958,-2.592058,1.677214,-2.592058,-14.911958,-0.160000,0.690000,-16,68,-15.976264,67.514839,-15.976264,67.514839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.085970,-9.020647,41.276462,49.607170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554014,1.471259,0.218312,0.021629,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.998634,mpc,0,-126.340000,54.885000,6.478321,8.460472,6.900000,8.305000,-0.421679,0.155472,-15.338885,-4.360757,1.616224,-4.360757,-15.338885,-0.140000,0.700000,-16,76,-16.388211,76.267970,-16.388211,76.267970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.133618,-8.452365,40.520612,47.263768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552210,1.631310,0.222988,0.019660,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.008640,mpc,0,-126.340000,54.885000,6.333197,8.419012,6.750000,8.255000,-0.416803,0.164012,-14.789979,-5.336590,1.860183,-5.336590,-14.789979,-0.090000,0.720000,-29,79,-29.091914,79.271479,-29.091914,79.271479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.913129,-8.003117,37.895232,44.131096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555776,1.700693,0.259944,0.027821,0.500887,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.018610,mpc,0,-126.340000,54.885000,6.186945,8.372987,6.600000,8.215000,-0.413055,0.157987,-15.582843,-5.275601,2.104141,-5.275601,-15.582843,-0.160000,0.770000,-15,70,-14.954987,69.802094,-14.954987,69.802094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.270442,-6.970106,35.883063,41.638284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560516,1.432273,0.214586,0.018768,0.500509,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.028634,mpc,0,-126.340000,54.885000,6.038427,8.322033,6.450000,8.175000,-0.411573,0.147033,-16.558677,-4.360757,2.165131,-4.360757,-16.558677,-0.130000,0.760000,-10,58,-10.231818,57.644246,-10.231818,57.644246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.706062,-5.578821,37.956061,41.672143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555271,1.488788,0.200807,0.018352,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.038638,mpc,0,-126.340000,54.885000,5.888904,8.266571,6.280000,8.135000,-0.391096,0.131571,-16.924615,-4.238777,2.104141,-4.238777,-16.924615,-0.110000,0.690000,-8,57,-8.253319,56.916806,-8.253319,56.916806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.703741,-3.861565,44.635551,49.023871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546899,1.444726,0.194813,0.017873,0.503054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.048634,mpc,0,-126.340000,54.885000,5.738384,8.206628,6.110000,8.105000,-0.371616,0.101628,-17.046594,-5.214611,1.982162,-5.214611,-17.046594,-0.070000,0.620000,-11,64,-11.349743,64.475080,-11.349743,64.475080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.198698,-2.053931,47.689098,51.632279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552547,1.464545,0.211307,0.021163,0.504653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.058606,mpc,0,-126.340000,54.885000,5.587312,8.142413,5.940000,8.045000,-0.352688,0.097413,-16.985604,-7.166278,1.921172,-7.166278,-16.985604,-0.070000,0.630000,-11,76,-11.491395,75.661008,-11.491395,75.661008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.272424,-0.251508,46.534934,49.370471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552783,1.486275,0.209091,0.023979,0.500564,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.068636,mpc,0,-126.340000,54.885000,5.434640,8.073467,5.770000,7.975000,-0.335360,0.098467,-16.863625,-7.593205,2.226120,-7.593205,-16.863625,-0.080000,0.710000,-10,69,-10.244308,68.776249,-10.244308,68.776249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.045009,1.085289,43.032198,44.353124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583223,1.647999,0.222223,0.030728,0.500663,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.078607,mpc,0,-126.340000,54.885000,5.282394,8.000716,5.610000,7.915000,-0.327606,0.085716,-16.497687,-6.678361,2.287110,-6.678361,-16.497687,-0.020000,0.720000,-20,55,-20.097046,55.084237,-20.097046,55.084237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.649456,2.758352,44.676687,46.423868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567141,1.559127,0.204048,0.016561,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.088634,mpc,0,-126.340000,54.885000,5.129018,7.923428,5.440000,7.855000,-0.310982,0.068428,-17.046594,-6.678361,2.043152,-6.678361,-17.046594,-0.120000,0.660000,-1,55,-1.075292,54.891532,-1.075292,54.891532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.975166,5.098371,48.666028,52.870662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546981,1.423050,0.188373,0.015636,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.098634,mpc,0,-126.340000,54.885000,4.976019,7.842353,5.270000,7.795000,-0.293981,0.047353,-17.839459,-7.471226,1.982162,-7.471226,-17.839459,-0.060000,0.610000,1,61,1.033109,60.634455,1.033109,60.634455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.824950,7.865616,51.113477,56.918352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552011,1.551554,0.205652,0.033429,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.108637,mpc,0,-126.340000,54.885000,4.823203,7.757408,5.090000,7.715000,-0.266797,0.042408,-18.510344,-8.203101,1.860183,-8.203101,-18.510344,-0.020000,0.610000,5,63,4.776517,63.315258,4.776517,63.315258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.691911,10.203842,54.029315,58.162990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547875,1.422756,0.179481,0.015985,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.118605,mpc,0,-126.340000,54.885000,4.671398,7.669080,4.920000,7.635000,-0.248602,0.034080,-17.778469,-9.422894,2.226120,-9.422894,-17.778469,0.040000,0.630000,-7,68,-6.862790,67.579352,-6.862790,67.579352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.723879,12.676743,56.760789,59.725523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556886,1.498374,0.217127,0.019738,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.128633,mpc,0,-126.340000,54.885000,4.519399,7.576655,4.750000,7.555000,-0.230601,0.021655,-17.595500,-9.422894,2.348100,-9.422894,-17.595500,0.010000,0.660000,-2,61,-2.337869,61.019341,-2.337869,61.019341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.284783,14.399401,54.235860,56.543424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554800,1.511549,0.222299,0.024550,0.500962,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.138634,mpc,0,-126.340000,54.885000,4.368826,7.481102,4.580000,7.465000,-0.211174,0.016102,-16.497687,-9.361904,1.860183,-9.361904,-16.497687,0.020000,0.650000,-9,58,-9.487815,57.640978,-9.487815,57.640978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.950701,16.680297,55.631620,58.610979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552266,1.443296,0.189630,0.016793,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.148639,mpc,0,-126.340000,54.885000,4.219452,7.382289,4.410000,7.385000,-0.190548,-0.002711,-16.314719,-8.325081,1.860183,-8.325081,-16.314719,-0.020000,0.630000,-2,47,-2.171124,46.535607,-2.171124,46.535607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.281609,18.155409,55.605671,58.720944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551114,1.852272,0.257570,0.040677,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008217,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.158608,mpc,0,-126.340000,54.885000,4.072155,7.280818,4.250000,7.305000,-0.177845,-0.024182,-15.704823,-8.630029,1.738204,-8.630029,-15.704823,-0.010000,0.560000,-5,50,-4.974119,50.325689,-4.974119,50.325689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.472145,20.565381,60.051155,66.175101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557406,1.497221,0.205596,0.019848,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.168606,mpc,0,-126.340000,54.885000,3.926241,7.176206,4.100000,7.215000,-0.173759,-0.038794,-15.338885,-10.703675,1.494245,-10.703675,-15.338885,-0.020000,0.530000,-5,67,-4.835562,66.596696,-4.835562,66.596696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.043279,22.885132,61.146610,67.138966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570077,1.593222,0.207215,0.024594,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.178607,mpc,0,-126.340000,54.885000,3.782393,7.068921,3.960000,7.105000,-0.177607,-0.036079,-14.119093,-12.045446,1.372266,-12.045446,-14.119093,-0.010000,0.590000,-15,71,-14.904415,71.000969,-14.904415,71.000969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.950831,24.718687,57.902838,63.033424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563488,1.614044,0.223078,0.023600,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.188638,mpc,0,-126.340000,54.885000,3.640506,6.958852,3.830000,7.005000,-0.189494,-0.046148,-13.143259,-12.045446,1.250287,-12.045446,-13.143259,-0.040000,0.690000,-18,59,-18.326717,59.210989,-18.326717,59.210989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.484072,25.712494,55.444567,59.911693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557262,1.637821,0.211006,0.028521,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.198614,mpc,0,-126.340000,54.885000,3.502046,6.847145,3.700000,6.895000,-0.197954,-0.047855,-12.045446,-11.252582,0.640391,-11.252582,-12.045446,-0.120000,0.660000,-15,53,-14.881106,52.983557,-14.881106,52.983557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.840462,27.028291,56.336651,63.229132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575701,1.524818,0.225981,0.024364,0.500502,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.208638,mpc,0,-126.340000,54.885000,3.365880,6.732874,3.580000,6.795000,-0.214120,-0.062126,-11.862478,-10.337738,1.189297,-10.337738,-11.862478,-0.120000,0.610000,-14,47,-13.779595,46.970745,-13.779595,46.970745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.969686,28.524447,55.488627,66.391223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591399,1.551838,0.205233,0.029501,0.500610,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.218606,mpc,0,-126.340000,54.885000,3.233672,6.617428,3.460000,6.695000,-0.226328,-0.077572,-11.557530,-10.825654,0.823360,-10.825654,-11.557530,-0.130000,0.540000,-12,54,-12.405082,54.352199,-12.405082,54.352199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.224071,30.255018,58.490428,71.991170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559673,1.474544,0.198936,0.017167,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.228603,mpc,0,-126.340000,54.885000,3.104584,6.500076,3.350000,6.585000,-0.245416,-0.084924,-10.825654,-12.106436,0.457422,-12.106436,-10.825654,-0.120000,0.540000,-18,63,-18.067300,63.410952,-18.067300,63.410952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.431468,31.807789,57.823733,72.069111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547718,1.600891,0.217981,0.024150,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.239389,mpc,0,-126.340000,54.885000,2.969528,6.371936,3.240000,6.445000,-0.270472,-0.073064,-10.581696,-13.021280,1.067318,-13.021280,-10.581696,-0.140000,0.590000,-16,67,-15.977753,67.065984,-15.977753,67.065984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.474050,32.845296,56.899878,69.701909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.444474,1.718418,0.228020,0.031098,0.501083,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.249358,mpc,0,-126.340000,54.885000,2.848894,6.252354,3.140000,6.345000,-0.291106,-0.092646,-9.605862,-12.594353,0.457422,-12.594353,-9.605862,-0.120000,0.640000,-24,57,-24.157745,56.660972,-24.157745,56.660972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.750891,33.940725,55.230569,69.528502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.772231,1.818372,0.234182,0.036932,0.501324,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008375,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.259423,mpc,0,-126.340000,54.885000,2.731452,6.130743,3.050000,6.235000,-0.318548,-0.104257,-9.300914,-11.313571,0.640391,-11.313571,-9.300914,-0.160000,0.620000,-19,46,-19.287980,46.056072,-19.287980,46.056072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.491591,34.753008,59.525718,74.110828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572410,1.794303,0.267944,0.042445,0.734931,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008423,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.269422,mpc,0,-126.340000,54.885000,2.619358,6.009288,2.960000,6.125000,-0.340642,-0.115712,-9.178935,-10.703675,-0.030495,-10.703675,-9.178935,-0.210000,0.550000,-10,46,-10.240829,45.759882,-10.240829,45.759882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.339797,36.182517,60.948759,80.186470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573813,1.656056,0.209937,0.024082,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.279422,mpc,0,-126.340000,54.885000,2.512057,5.887419,2.870000,6.015000,-0.357943,-0.127581,-9.178935,-11.618519,0.640391,-11.618519,-9.178935,-0.150000,0.500000,-14,57,-14.032385,56.733524,-14.032385,56.733524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.826935,38.099666,63.347812,84.130110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562500,1.764266,0.251472,0.037700,0.500731,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.289426,mpc,0,-126.340000,54.885000,2.409762,5.765347,2.780000,5.905000,-0.370238,-0.139653,-8.386070,-12.167426,0.274453,-12.167426,-8.386070,-0.110000,0.530000,-22,58,-22.229008,58.141304,-22.229008,58.141304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.148942,39.127491,65.771994,82.700740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,8.395814,1.706329,0.238211,0.033922,0.500806,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010885,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.300346,mpc,0,-126.340000,54.885000,2.304134,5.632216,2.700000,5.775000,-0.395866,-0.142784,-7.959143,-11.801488,0.274453,-11.801488,-7.959143,-0.130000,0.570000,-20,52,-19.975576,51.870409,-19.975576,51.870409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.467412,39.608968,67.371224,81.821588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560901,1.710938,0.236271,0.027136,0.500716,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.310408,mpc,0,-126.340000,54.885000,2.212595,5.509896,2.620000,5.665000,-0.407405,-0.155104,-7.959143,-10.947634,0.579401,-10.947634,-7.959143,-0.140000,0.550000,-13,46,-13.451284,46.063933,-13.451284,46.063933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.881070,40.632085,68.388134,84.455629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557447,1.563655,0.227823,0.026166,0.500922,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.320410,mpc,0,-126.340000,54.885000,2.127335,5.388922,2.550000,5.565000,-0.422665,-0.176078,-7.044299,-10.581696,0.457422,-10.581696,-7.044299,-0.210000,0.520000,-7,45,-7.184101,44.500856,-7.184101,44.500856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.338659,42.278566,69.354922,87.915022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560987,1.504809,0.199170,0.023189,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.330448,mpc,0,-126.340000,54.885000,2.047687,5.268353,2.490000,5.455000,-0.442313,-0.186647,-7.105289,-10.642686,0.335443,-10.642686,-7.105289,-0.100000,0.490000,-16,48,-16.160856,47.815971,-16.160856,47.815971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.907675,44.388081,73.751923,91.821107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564812,1.453896,0.204461,0.022304,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.340441,mpc,0,-126.340000,54.885000,1.974459,5.149405,2.420000,5.355000,-0.445541,-0.205595,-5.641538,-10.703675,0.030495,-10.703675,-5.641538,-0.100000,0.480000,-23,49,-23.444100,48.908371,-23.444100,48.908371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.255196,45.528263,77.379410,91.730674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556008,1.475397,0.215095,0.024116,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.350437,mpc,0,-126.340000,54.885000,1.907414,5.031730,2.370000,5.245000,-0.462586,-0.213270,-4.970653,-11.008623,0.152474,-11.008623,-4.970653,-0.160000,0.500000,-17,51,-17.298143,50.551818,-17.298143,50.551818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.197795,46.400291,75.866947,89.835922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560951,1.437600,0.219648,0.020908,0.500541,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.360440,mpc,0,-126.340000,54.885000,1.846687,4.915537,2.330000,5.135000,-0.483313,-0.219463,-4.665705,-10.764665,0.091484,-10.764665,-4.665705,-0.170000,0.500000,-14,50,-13.694191,49.911646,-13.694191,49.911646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.165958,48.074799,73.607495,90.755961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556560,1.493590,0.214611,0.026107,0.500476,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.370407,mpc,0,-126.340000,54.885000,1.792627,4.801538,2.280000,5.045000,-0.487373,-0.243462,-4.604715,-10.459717,0.213464,-10.459717,-4.604715,-0.150000,0.500000,-10,47,-10.411891,47.196388,-10.411891,47.196388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.777668,50.243116,75.327833,92.958290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556273,1.493072,0.199445,0.023079,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.380410,mpc,0,-126.340000,54.885000,1.744957,4.689151,2.240000,4.945000,-0.495043,-0.255849,-3.689871,-9.605862,-0.030495,-9.605862,-3.689871,-0.110000,0.490000,-17,42,-17.192822,41.947279,-17.192822,41.947279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.095497,52.771997,77.689321,95.488141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566402,1.581925,0.220223,0.031653,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.390442,mpc,0,-126.340000,54.885000,1.703858,4.578690,2.220000,4.845000,-0.516142,-0.266310,-3.140965,-10.154769,0.213464,-10.154769,-3.140965,-0.110000,0.450000,-18,51,-17.784626,51.237094,-17.784626,51.237094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.421429,54.936931,81.152985,97.401446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561271,1.667725,0.212600,0.038131,0.500745,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.400438,mpc,0,-126.340000,54.885000,1.669663,4.471091,2.190000,4.745000,-0.520337,-0.273909,-1.616224,-10.337738,-0.213464,-10.337738,-1.616224,-0.130000,0.460000,-22,54,-22.349797,54.087573,-22.349797,54.087573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.608687,56.830019,76.922340,93.877480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567719,1.659684,0.252558,0.039986,0.501280,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.410409,mpc,0,-126.340000,54.885000,1.642324,4.366427,2.180000,4.655000,-0.537676,-0.288573,-1.250287,-9.971800,-0.274453,-9.971800,-1.250287,-0.170000,0.500000,-16,49,-15.598219,49.052323,-15.598219,49.052323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.761881,58.393591,76.078109,93.914395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552058,1.508964,0.217726,0.018884,0.500207,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.420437,mpc,0,-126.340000,54.885000,1.621679,4.264059,2.170000,4.555000,-0.548321,-0.290941,-0.945339,-9.727842,-0.579401,-9.727842,-0.945339,-0.160000,0.510000,-14,49,-13.519650,48.618821,-13.519650,48.618821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.120078,61.286228,75.446332,97.907739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546778,1.424991,0.178150,0.017709,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.430433,mpc,0,-126.340000,54.885000,1.607952,4.165106,2.160000,4.455000,-0.552048,-0.289894,-0.823360,-10.703675,-0.213464,-10.703675,-0.823360,-0.140000,0.490000,-11,62,-11.221878,61.654088,-11.221878,61.654088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.281974,64.695778,75.724341,98.469957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548192,1.541324,0.201324,0.017423,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.440442,mpc,0,-126.340000,54.885000,1.601053,4.069329,2.160000,4.355000,-0.558947,-0.285671,-0.152474,-10.215758,0.274453,-10.215758,-0.152474,-0.120000,0.550000,-14,57,-13.684004,56.531204,-13.684004,56.531204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.167409,67.365787,72.671086,94.382492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544214,1.420714,0.187098,0.015761,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.450459,mpc,0,-126.340000,54.885000,1.600978,3.976952,2.170000,4.265000,-0.569022,-0.288048,0.457422,-9.117946,-0.457422,-9.117946,0.457422,-0.100000,0.560000,-16,50,-15.950897,49.561540,-15.950897,49.561540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.713974,70.031900,75.319031,97.518525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578494,1.562466,0.217947,0.029059,0.500942,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.460440,mpc,0,-126.340000,54.885000,1.607649,3.888557,2.180000,4.185000,-0.572351,-0.296443,0.884349,-7.959143,0.091484,-7.959143,0.884349,-0.120000,0.520000,-11,46,-10.846573,46.216867,-10.846573,46.216867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.408517,72.269116,75.402937,99.217197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560735,1.431312,0.215216,0.018500,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.470435,mpc,0,-126.340000,54.885000,1.621007,3.803870,2.190000,4.105000,-0.568993,-0.301130,1.555235,-8.995966,-0.274453,-8.995966,1.555235,-0.120000,0.490000,-10,61,-10.294810,60.502019,-10.294810,60.502019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.452520,75.169384,72.934077,99.743844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557060,1.543014,0.236853,0.026645,0.501008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.480440,mpc,0,-126.340000,54.885000,1.640980,3.723088,2.220000,4.025000,-0.579020,-0.301912,1.616224,-8.386070,-0.213464,-8.386070,1.616224,-0.100000,0.530000,-8,56,-8.258487,56.468910,-8.258487,56.468910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.953358,76.910636,70.455210,95.645130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558877,1.563825,0.212148,0.019900,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.490461,mpc,0,-126.340000,54.885000,1.667490,3.646344,2.240000,3.935000,-0.572510,-0.288656,2.714037,-8.752008,-0.640391,-8.752008,2.714037,-0.080000,0.550000,-14,63,-14.094029,62.516446,-14.094029,62.516446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.699517,79.621492,71.990773,99.352842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552941,1.442728,0.200014,0.019447,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.500436,mpc,0,-126.340000,54.885000,1.700214,3.574233,2.260000,3.855000,-0.559786,-0.280767,1.921172,-8.081122,-0.274453,-8.081122,1.921172,-0.090000,0.580000,1,60,0.538031,59.656955,0.538031,59.656955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.613822,81.133546,69.391612,94.413288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553858,1.571703,0.221986,0.024626,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.510409,mpc,0,-126.340000,54.885000,1.739094,3.506545,2.290000,3.785000,-0.550906,-0.278455,1.433256,-7.532216,-0.640391,-7.532216,1.433256,-0.070000,0.590000,9,59,9.282673,58.602301,9.282673,58.602301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.266823,83.786394,68.918917,99.642181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561086,1.611306,0.208967,0.026054,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.520446,mpc,0,-126.340000,54.885000,1.784270,3.442998,2.310000,3.725000,-0.525730,-0.282002,2.470079,-6.007476,-0.152474,-6.007476,2.470079,0.020000,0.580000,-3,51,-2.925213,50.804585,-2.925213,50.804585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.407468,85.851891,74.044933,104.409113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553352,1.460934,0.199980,0.019861,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.530442,mpc,0,-126.340000,54.885000,1.835089,3.384393,2.340000,3.665000,-0.504911,-0.280607,2.897006,-5.275601,-0.396432,-5.275601,2.897006,0.030000,0.540000,-2,53,-1.594187,52.577943,-1.594187,52.577943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.166100,86.852106,81.417548,108.134859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555607,1.622004,0.226377,0.031299,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.540414,mpc,0,-126.340000,54.885000,1.891374,3.330679,2.380000,3.615000,-0.488626,-0.284321,3.323933,-5.458569,-0.396432,-5.458569,3.323933,0.030000,0.520000,1,60,0.788332,60.079979,0.788332,60.079979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.112218,87.724350,76.639453,103.425078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573111,1.520290,0.214541,0.025778,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.550408,mpc,0,-126.340000,54.885000,1.953145,3.281702,2.410000,3.565000,-0.456855,-0.283298,3.689871,-5.153621,-0.457422,-5.153621,3.689871,0.020000,0.540000,6,61,6.247631,60.788101,6.247631,60.788101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.391702,88.037155,73.442119,100.079855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555316,1.442251,0.205056,0.019667,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.560436,mpc,0,-126.340000,54.885000,2.020252,3.237537,2.450000,3.505000,-0.429748,-0.267463,3.567892,-5.519559,-0.884349,-5.519559,3.567892,0.040000,0.580000,11,66,11.230953,66.248464,11.230953,66.248464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.139201,88.779742,74.815415,101.825835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551743,1.491311,0.188472,0.022916,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.570407,mpc,0,-126.340000,54.885000,2.091813,3.198625,2.490000,3.465000,-0.398187,-0.266375,3.933829,-3.933829,-0.823360,-3.933829,3.933829,0.050000,0.610000,14,56,14.008922,55.525869,14.008922,55.525869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.997047,88.243974,74.623779,100.623595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551705,1.521708,0.192911,0.020342,0.500707,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.580439,mpc,0,-126.340000,54.885000,2.168371,3.164575,2.530000,3.435000,-0.361629,-0.270425,3.445913,-2.714037,-0.335443,-2.714037,3.445913,0.040000,0.590000,27,51,26.757268,51.206539,26.757268,51.206539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.823363,87.814457,79.626556,105.510854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552169,1.599477,0.216468,0.024442,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.590407,mpc,0,-126.340000,54.885000,2.248674,3.135851,2.580000,3.435000,-0.331326,-0.299149,3.445913,-2.714037,-0.152474,-2.470079,3.384923,0.120000,0.550000,23,57,22.950031,56.519842,22.950031,56.519842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.387509,86.452962,81.072739,106.517504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.900183,1.644318,0.233621,0.040380,0.501507,1,1,0,5,0,1,0,0,0,0,1,1,1,0,1,0.009334,0,0,0,0,0,1,1,1,1,0,0.000000,0.009969,0.000000,0.000000
13.600405,mpc,0,-126.340000,54.885000,2.333115,3.112197,2.620000,3.375000,-0.286885,-0.262803,4.360757,-2.957996,0.457422,-2.957996,4.360757,0.160000,0.530000,16,69,16.136104,68.578451,16.136104,68.578451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.796315,84.719549,85.867563,108.182742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558747,3.433873,0.226255,0.040563,0.500685,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.610408,mpc,0,-126.340000,54.885000,2.421168,3.093719,2.680000,3.345000,-0.258832,-0.251281,5.641538,-3.140965,-0.640391,-3.140965,5.641538,0.160000,0.580000,9,72,9.222641,71.736190,9.222641,71.736190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.231963,82.087965,81.700856,102.640071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.885162,1.629213,0.209364,0.025587,0.502728,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008262,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.620411,mpc,0,-126.340000,54.885000,2.512433,3.080441,2.740000,3.335000,-0.227567,-0.254559,6.678361,-1.494245,-0.274453,-1.494245,6.678361,0.140000,0.660000,7,55,7.475908,55.366846,7.475908,55.366846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.347556,78.696309,79.549014,99.868009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567774,1.783059,0.246204,0.044138,1.134409,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.630415,mpc,0,-126.340000,54.885000,2.606544,3.072364,2.810000,3.325000,-0.203456,-0.252636,7.349247,0.213464,-0.457422,0.213464,7.349247,0.140000,0.620000,6,49,5.810917,48.905734,5.810917,48.905734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.380226,76.141538,79.493015,101.168120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588824,1.718102,0.216551,0.024963,0.501408,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.640412,mpc,0,-126.340000,54.885000,2.703043,3.069474,2.900000,3.335000,-0.196957,-0.265526,7.959143,0.884349,-0.457422,0.884349,7.959143,0.060000,0.540000,13,54,12.782987,53.766938,12.782987,53.766938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.702345,73.835396,76.296550,101.922473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565428,1.884888,0.248474,0.035991,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.650703,mpc,0,-126.340000,54.885000,2.804508,3.071883,2.980000,3.335000,-0.175492,-0.263117,8.812998,0.457422,-0.579401,0.457422,8.812998,0.130000,0.570000,-1,59,-0.932795,59.452734,-0.932795,59.452734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.424981,70.770846,74.527192,100.550198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592038,1.736574,0.241050,0.029694,0.500820,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.660410,mpc,0,-126.340000,54.885000,2.901810,3.079127,3.080000,3.335000,-0.178190,-0.255873,8.934977,0.213464,-0.457422,0.213464,8.934977,0.110000,0.540000,0,70,-0.318510,69.533411,-0.318510,69.533411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.734470,67.873177,74.363294,98.986174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569429,1.738868,0.255027,0.038916,0.500694,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.670409,mpc,0,-126.340000,54.885000,3.003235,3.091585,3.170000,3.335000,-0.166765,-0.243415,9.300914,-0.457422,-0.579401,-0.457422,9.300914,0.110000,0.610000,-3,75,-3.077387,74.651631,-3.077387,74.651631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.716699,64.989952,75.553953,95.759532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560492,1.623870,0.224265,0.022016,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.680404,mpc,0,-126.340000,54.885000,3.105402,3.109043,3.280000,3.345000,-0.174598,-0.235957,9.178935,0.701380,-0.213464,0.701380,9.178935,0.070000,0.690000,2,63,1.792551,63.193281,1.792551,63.193281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.607294,61.738792,76.798620,93.917438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552260,1.577508,0.215947,0.022054,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.690407,mpc,0,-126.340000,54.885000,3.208013,3.131457,3.370000,3.375000,-0.161987,-0.243543,9.422894,3.323933,-0.396432,3.323933,9.422894,0.070000,0.670000,1,46,0.863370,46.449170,0.863370,46.449170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.629351,58.755147,80.537055,97.879311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554307,1.482464,0.194014,0.018475,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.700436,mpc,0,-126.340000,54.885000,3.310791,3.158804,3.470000,3.405000,-0.159209,-0.246196,8.752008,4.299767,-0.518412,4.299767,8.752008,0.070000,0.560000,6,52,5.800734,51.614447,5.800734,51.614447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.276283,56.943011,82.327622,102.341037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553205,1.551175,0.210541,0.024496,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.710421,mpc,0,-126.340000,54.885000,3.412580,3.190787,3.570000,3.435000,-0.157420,-0.244213,8.691018,2.836017,-0.396432,2.836017,8.691018,0.070000,0.530000,4,71,4.283234,70.771945,4.283234,70.771945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.668827,55.013668,80.349327,98.101260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.617104,1.520907,0.224103,0.026213,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.720411,mpc,0,-126.340000,54.885000,3.513427,3.227428,3.660000,3.455000,-0.146573,-0.227572,8.203101,1.433256,-0.274453,1.433256,8.203101,0.060000,0.590000,8,83,7.569127,83.296798,7.569127,83.296798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.060641,52.298375,76.224209,90.181452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558245,1.480455,0.206430,0.021758,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.730405,mpc,0,-126.340000,54.885000,3.612864,3.268615,3.750000,3.485000,-0.137136,-0.216385,7.715185,1.921172,-0.457422,1.921172,7.715185,0.070000,0.700000,9,75,8.509517,74.767954,8.509517,74.767954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.974640,49.006277,76.404750,88.406101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558865,1.926724,0.324607,0.077267,0.500786,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008403,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.740418,mpc,0,-126.340000,54.885000,3.710561,3.314288,3.830000,3.515000,-0.119439,-0.200712,7.227268,4.543725,-0.091484,4.543725,7.227268,0.070000,0.740000,12,54,11.743995,54.376023,11.743995,54.376023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.505695,46.286773,77.807797,91.113411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600403,1.599169,0.207483,0.024753,0.500736,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.750444,mpc,0,-126.340000,54.885000,3.806014,3.364316,3.900000,3.565000,-0.093986,-0.200684,5.763517,5.641538,-0.152474,5.641538,5.763517,0.090000,0.660000,21,55,20.970946,55.293273,20.970946,55.293273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.199480,44.584632,78.082985,94.205165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557302,1.538983,0.215511,0.022167,0.500783,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.760439,mpc,0,-126.340000,54.885000,3.898336,3.418312,3.960000,3.625000,-0.061664,-0.206688,5.214611,5.519559,0.030495,5.519559,5.214611,0.120000,0.590000,21,66,21.100599,65.546775,21.100599,65.546775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.094689,41.847331,76.151778,91.057637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564838,1.861590,0.289151,0.060393,0.502806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008297,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.770410,mpc,0,-126.340000,54.885000,3.987154,3.476118,4.020000,3.675000,-0.032846,-0.198882,4.665705,4.299767,-0.518412,4.299767,4.665705,0.150000,0.590000,19,80,19.444329,79.992431,19.444329,79.992431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.159913,38.644740,73.902305,87.231459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568529,1.615930,0.202485,0.028581,0.500785,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.780438,mpc,0,-126.340000,54.885000,4.072735,3.538067,4.070000,3.715000,0.002735,-0.176933,4.726694,4.360757,0.152474,4.360757,4.726694,0.190000,0.690000,11,76,11.475583,76.125642,11.475583,76.125642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.709978,34.508807,72.900410,83.649397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562009,1.708717,0.228482,0.029741,0.501097,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.790410,mpc,0,-126.340000,54.885000,4.153661,3.603282,4.130000,3.765000,0.023661,-0.161718,4.421746,5.275601,-0.091484,5.275601,4.421746,0.210000,0.760000,8,66,7.547551,66.273296,7.547551,66.273296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.128412,30.953441,74.609991,84.704274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.911946,1.873810,0.283682,0.048267,0.500973,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.800412,mpc,0,-126.340000,54.885000,4.230209,3.672132,4.180000,3.825000,0.050209,-0.152868,4.055809,6.312424,-0.030495,6.312424,4.055809,0.160000,0.720000,14,64,13.786256,64.486282,13.786256,64.486282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.478977,28.010733,76.199168,84.877628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570160,1.601962,0.211082,0.023439,0.506395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.810442,mpc,0,-126.340000,54.885000,4.301879,3.744433,4.220000,3.895000,0.081879,-0.150567,3.567892,6.922320,-0.701380,6.922320,3.567892,0.160000,0.680000,15,66,15.112100,65.790800,15.112100,65.790800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.076115,24.667374,77.630603,84.604192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558787,1.866224,0.314641,0.059351,0.501067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008313,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.820429,mpc,0,-126.340000,54.885000,4.367755,3.819469,4.260000,3.965000,0.107755,-0.145531,2.592058,7.044299,-0.579401,7.044299,2.592058,0.200000,0.650000,14,70,14.139582,70.418295,14.139582,70.418295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.519055,21.157272,77.681617,84.225938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610393,1.633161,0.222642,0.026727,0.500877,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.830405,mpc,0,-126.340000,54.885000,4.427682,3.897259,4.290000,4.045000,0.137682,-0.147741,1.921172,7.227268,0.213464,7.227268,1.921172,0.180000,0.700000,18,67,18.034446,66.536693,18.034446,66.536693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.456705,17.348535,77.220199,85.860790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557693,1.872811,0.311891,0.063151,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008321,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.840420,mpc,0,-126.340000,54.885000,4.481534,3.977994,4.310000,4.115000,0.171534,-0.137006,1.860183,6.922320,0.396432,6.922320,1.860183,0.190000,0.680000,13,73,12.971859,73.474553,12.971859,73.474553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.519862,14.216269,79.659804,87.579108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606109,1.494110,0.209829,0.024443,0.505205,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.850446,mpc,0,-126.340000,54.885000,4.528712,4.061239,4.340000,4.185000,0.188712,-0.123761,1.311276,7.837164,-0.152474,7.837164,1.311276,0.140000,0.690000,18,68,17.872843,68.469466,17.872843,68.469466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.866255,10.722578,78.233729,88.284978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559109,1.553559,0.193478,0.020074,0.500256,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.860404,mpc,0,-126.340000,54.885000,4.568527,4.146091,4.350000,4.275000,0.218527,-0.128909,0.518412,8.508050,-0.274453,8.508050,0.518412,0.180000,0.690000,15,64,14.653958,63.703814,14.653958,63.703814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.375062,7.826608,80.644459,89.567703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552138,1.415490,0.184303,0.017451,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.870438,mpc,0,-126.340000,54.885000,4.601191,4.233571,4.350000,4.355000,0.251191,-0.121429,0.091484,8.691018,-0.152474,8.691018,0.091484,0.200000,0.670000,10,66,10.130475,65.724593,10.130475,65.724593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.158061,5.460673,80.879177,90.145679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551136,1.679322,0.235092,0.032293,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.880444,mpc,0,-126.340000,54.885000,4.625958,4.322540,4.360000,4.445000,0.265958,-0.122460,-0.579401,8.873987,-0.030495,8.873987,-0.579401,0.150000,0.660000,15,66,14.817011,66.283286,14.817011,66.283286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.063764,3.328726,79.124838,88.423742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562141,1.541443,0.201671,0.020303,0.500257,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.890408,mpc,0,-126.340000,54.885000,4.642552,4.412627,4.360000,4.545000,0.282552,-0.132373,-1.250287,9.300914,0.579401,9.300914,-1.250287,0.200000,0.660000,7,63,7.106629,62.686706,7.106629,62.686706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.677676,1.582377,78.971740,87.126219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559064,1.539253,0.211650,0.023574,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.900416,mpc,0,-126.340000,54.885000,4.650801,4.504371,4.350000,4.655000,0.300801,-0.150629,-1.494245,9.666852,0.335443,9.666852,-1.494245,0.070000,0.650000,18,59,18.147175,59.410825,18.147175,59.410825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.712270,0.370328,78.248983,86.595308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.239599,1.506306,0.237979,0.027099,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009522,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.910405,mpc,0,-126.340000,54.885000,4.650331,4.596946,4.330000,4.735000,0.320331,-0.138054,-1.860183,9.239925,0.335443,9.239925,-1.860183,0.150000,0.630000,4,66,3.771489,65.988105,3.771489,65.988105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.874029,0.205426,79.515523,85.269201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552781,1.596142,0.216650,0.024201,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.920443,mpc,0,-126.340000,54.885000,4.640827,4.690764,4.310000,4.825000,0.330827,-0.134236,-2.592058,8.934977,0.091484,8.934977,-2.592058,0.140000,0.640000,2,69,1.670459,68.500771,1.670459,68.500771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.020976,-0.434186,74.012660,82.716079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558459,1.563843,0.223499,0.025739,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.930443,mpc,0,-126.340000,54.885000,4.622105,4.784753,4.300000,4.925000,0.322105,-0.140247,-3.079975,9.422894,0.579401,9.422894,-3.079975,0.120000,0.670000,-2,61,-2.177626,61.283938,-2.177626,61.283938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.240536,-0.518344,72.536177,79.041378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557185,1.480644,0.193995,0.021360,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.940440,mpc,0,-126.340000,54.885000,4.593929,4.878996,4.280000,5.025000,0.313929,-0.146004,-2.775027,10.154769,0.396432,10.154769,-2.775027,0.090000,0.650000,-12,56,-11.624608,55.816409,-11.624608,55.816409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.965158,0.331600,73.150966,77.542657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552105,1.574883,0.206483,0.022858,0.501080,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.950437,mpc,0,-126.340000,54.885000,4.556084,4.973284,4.250000,5.125000,0.306084,-0.151716,-3.079975,9.483883,0.274453,9.483883,-3.079975,0.080000,0.610000,-19,64,-19.236846,63.590253,-19.236846,63.590253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.256926,1.903016,72.293737,76.042607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557128,1.475754,0.217538,0.024340,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.960443,mpc,0,-126.340000,54.885000,4.508350,5.067437,4.230000,5.215000,0.278350,-0.147563,-3.689871,8.812998,0.579401,8.812998,-3.689871,0.020000,0.620000,-20,68,-19.659909,68.304140,-19.659909,68.304140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.789717,3.201208,68.095096,70.574985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554982,1.530823,0.195073,0.027116,0.501009,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.971029,mpc,0,-126.340000,54.885000,4.446928,5.166561,4.190000,5.305000,0.256928,-0.138439,-4.238777,8.142112,0.396432,8.142112,-4.238777,-0.030000,0.650000,-22,71,-21.659425,71.173064,-21.659425,71.173064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.463459,4.675435,67.201164,68.431885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.624374,1.635520,0.230083,0.030027,0.502684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.980410,mpc,0,-126.340000,54.885000,4.382988,5.253751,4.150000,5.395000,0.232988,-0.141249,-4.787684,8.752008,1.067318,8.752008,-4.787684,-0.100000,0.680000,-20,62,-19.753122,62.317152,-19.753122,62.317152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.188989,5.863589,64.582228,64.926519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565472,1.735103,0.238014,0.040126,0.500968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.990412,mpc,0,-126.340000,54.885000,4.304867,5.345806,4.150000,5.495000,0.154867,-0.149194,-6.617372,9.117946,0.945339,9.117946,-6.617372,-0.130000,0.660000,-17,59,-17.246041,58.727902,-17.246041,58.727902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.526558,7.461800,63.717923,66.279348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.182293,1.711223,0.209126,0.028341,0.500884,1,1,0,6,1,1,0,0,0,0,1,1,0,1,1,0.008642,0,0,0,0,0,1,1,1,1,0,0.010002,0.000000,0.000000,0.000000
14.000407,mpc,0,-126.340000,54.885000,4.216469,5.436622,4.020000,5.575000,0.196469,-0.138378,-8.812998,7.410237,0.274453,7.410237,-8.812998,-0.150000,0.630000,-3,75,-2.751269,74.949872,-2.751269,74.949872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.685092,9.591868,61.723413,65.885440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,8.423547,1.806239,0.260696,0.044660,0.501440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011050,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.011545,mpc,0,-126.340000,54.885000,4.105715,5.536162,3.930000,5.665000,0.175715,-0.128838,-9.849821,7.105289,0.823360,7.105289,-9.849821,-0.120000,0.650000,-10,75,-10.494191,75.420716,-10.494191,75.420716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.888369,10.392841,58.914072,60.984867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572123,1.653310,0.222076,0.032087,0.500950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.021619,mpc,0,-126.340000,54.885000,3.994390,5.624427,3.840000,5.745000,0.154390,-0.120573,-10.337738,6.678361,1.067318,6.678361,-10.337738,-0.090000,0.720000,-23,71,-23.306091,71.240470,-23.306091,71.240470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.623786,11.026513,56.362377,57.780794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601171,1.651995,0.219692,0.026796,0.500898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.031611,mpc,0,-126.340000,54.885000,3.873506,5.710079,3.740000,5.825000,0.133506,-0.114921,-9.605862,7.349247,1.433256,7.349247,-9.605862,-0.100000,0.720000,-41,64,-41.097850,63.707197,-41.097850,63.707197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.525741,11.841186,54.168613,55.325096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577362,1.625035,0.224184,0.023340,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.041608,mpc,0,-126.340000,54.885000,3.742135,5.793674,3.640000,5.895000,0.102135,-0.101326,-9.849821,7.288257,1.372266,7.288257,-9.849821,-0.200000,0.690000,-40,66,-40.144288,65.501229,-40.144288,65.501229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.892572,13.376471,53.109944,55.248011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558430,1.480893,0.202676,0.022281,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.051606,mpc,0,-126.340000,54.885000,3.600386,5.874953,3.540000,5.975000,0.060386,-0.100047,-12.411384,7.105289,1.555235,7.105289,-12.411384,-0.300000,0.670000,-19,67,-18.905126,66.876245,-18.905126,66.876245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.269830,14.659394,51.359679,52.197504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556888,1.710259,0.228148,0.028145,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.061638,mpc,0,-126.340000,54.885000,3.447802,5.953963,3.410000,6.045000,0.037802,-0.091037,-14.363051,6.373413,1.250287,6.373413,-14.363051,-0.280000,0.670000,-16,71,-15.699139,71.186974,-15.699139,71.186974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.300939,15.822834,54.579115,56.803102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552315,1.584666,0.195653,0.024051,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.071657,mpc,0,-126.340000,54.885000,3.285174,6.030119,3.270000,6.105000,0.015174,-0.074881,-15.582843,4.848673,1.433256,4.848673,-15.582843,-0.200000,0.700000,-28,80,-27.795777,79.741078,-27.795777,79.741078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.911830,16.622377,53.005604,54.378561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556552,1.507346,0.194033,0.018965,0.501163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.081636,mpc,0,-126.340000,54.885000,3.113126,6.103050,3.110000,6.155000,0.003126,-0.051950,-16.131750,4.238777,2.165131,4.238777,-16.131750,-0.210000,0.750000,-34,80,-33.511415,79.741952,-33.511415,79.741952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.945286,16.856225,48.380634,47.444707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554002,1.459741,0.198863,0.019987,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.091640,mpc,0,-126.340000,54.885000,2.930724,6.173043,2.950000,6.205000,-0.019276,-0.031957,-16.985604,4.604715,2.226120,4.604715,-16.985604,-0.250000,0.790000,-33,72,-32.733534,71.845064,-32.733534,71.845064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.754101,17.246501,45.922067,44.345135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553967,1.614809,0.221250,0.023095,0.504620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.101644,mpc,0,-126.340000,54.885000,2.738572,6.239726,2.780000,6.265000,-0.041428,-0.025274,-18.083417,6.068465,1.982162,6.068465,-18.083417,-0.290000,0.780000,-29,58,-28.727067,57.771912,-28.727067,57.771912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.825330,17.581744,46.952665,46.741571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563388,1.583865,0.209114,0.018632,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.111637,mpc,0,-126.340000,54.885000,2.537076,6.302865,2.600000,6.335000,-0.062924,-0.032135,-19.974095,5.641538,2.226120,5.641538,-19.974095,-0.290000,0.700000,-23,64,-22.994731,63.868784,-22.994731,63.868784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.904672,18.544593,49.929876,53.396125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549979,1.753435,0.274187,0.055763,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.121611,mpc,0,-126.340000,54.885000,2.326672,6.362258,2.400000,6.385000,-0.073328,-0.022742,-20.949928,4.238777,2.409089,4.238777,-20.949928,-0.250000,0.670000,-29,76,-29.416901,75.701547,-29.416901,75.701547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.047175,19.017940,48.646980,51.389565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565571,1.575117,0.200958,0.017336,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.131634,mpc,0,-126.340000,54.885000,2.106143,6.418133,2.200000,6.425000,-0.093857,-0.006867,-21.437845,2.165131,1.982162,2.165131,-21.437845,-0.260000,0.700000,-35,88,-35.310678,88.285055,-35.310678,88.285055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.350642,19.186732,44.449109,44.722247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543455,1.433436,0.203946,0.019318,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.141639,mpc,0,-126.340000,54.885000,1.877165,6.469960,1.990000,6.455000,-0.112835,0.014960,-21.620814,2.104141,2.287110,2.104141,-21.620814,-0.290000,0.800000,-40,79,-40.231960,78.502595,-40.231960,78.502595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.303528,18.905365,41.393972,39.375013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556903,1.539952,0.208124,0.021805,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.151643,mpc,0,-126.340000,54.885000,1.639661,6.517699,1.770000,6.495000,-0.130339,0.022699,-23.084564,2.775027,2.897006,2.775027,-23.084564,-0.320000,0.790000,-33,70,-33.061513,70.352365,-33.061513,70.352365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.881850,19.491859,42.745520,42.607633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559795,1.614414,0.240531,0.022480,0.501054,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.161606,mpc,0,-126.340000,54.885000,1.394984,6.561049,1.530000,6.535000,-0.135016,0.026049,-24.426336,4.116798,2.897006,4.116798,-24.426336,-0.330000,0.780000,-27,56,-27.065718,56.289083,-27.065718,56.289083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.411391,19.715457,46.067199,48.231458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560013,1.702485,0.226255,0.026512,0.500906,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.171637,mpc,0,-126.340000,54.885000,1.140737,6.600354,1.290000,6.585000,-0.149263,0.015354,-25.280190,3.689871,2.714037,3.689871,-25.280190,-0.310000,0.690000,-30,62,-30.196155,62.122953,-30.196155,62.122953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.899492,20.261820,50.107610,56.295217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555977,1.577927,0.205243,0.018591,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.181641,mpc,0,-126.340000,54.885000,0.879627,6.635107,1.020000,6.625000,-0.140373,0.010107,-26.499982,1.799193,2.836017,1.799193,-26.499982,-0.290000,0.620000,-29,80,-28.744487,79.710007,-28.744487,79.710007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.985699,20.537681,47.403873,52.995903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554695,1.579917,0.209384,0.018902,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.191641,mpc,0,-126.340000,54.885000,0.611439,6.665312,0.750000,6.635000,-0.138561,0.030312,-27.597795,-0.274453,2.897006,-0.274453,-27.597795,-0.280000,0.660000,-27,92,-27.342802,91.663564,-27.342802,91.663564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.574799,20.629567,43.455024,46.312285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552603,1.448651,0.214823,0.019051,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.201656,mpc,0,-126.340000,54.885000,0.336098,6.690924,0.470000,6.645000,-0.133902,0.045924,-29.244514,0.030495,3.506902,0.030495,-29.244514,-0.280000,0.830000,-19,72,-18.695145,71.584764,-18.695145,71.584764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.937769,20.089006,41.383026,42.656268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558925,1.575454,0.208615,0.019523,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.211643,mpc,0,-126.340000,54.885000,0.055170,6.711770,0.180000,6.675000,-0.124830,0.036770,-30.281337,1.616224,2.897006,1.616224,-30.281337,-0.240000,0.810000,-18,54,-18.400717,54.192446,-18.400717,54.192446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.897068,20.220141,48.713577,56.552595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558508,1.599129,0.217426,0.018078,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.221642,mpc,0,-126.340000,54.885000,-0.232055,6.727878,-0.120000,6.695000,-0.112055,0.032878,-30.586285,1.799193,3.567892,1.799193,-30.586285,-0.220000,0.690000,-22,58,-21.860866,57.936796,-21.860866,57.936796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.587050,20.181221,51.466770,63.693674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567902,1.658385,0.212666,0.019318,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.231636,mpc,0,-126.340000,54.885000,-0.524629,6.739159,-0.420000,6.715000,-0.104629,0.024159,-30.342327,-0.274453,3.567892,-0.274453,-30.342327,-0.220000,0.620000,-29,76,-28.583830,76.154774,-28.583830,76.154774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.853970,19.664088,48.470954,59.963012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546416,1.473026,0.181888,0.015146,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.241637,mpc,0,-126.340000,54.885000,-0.822472,6.745579,-0.710000,6.715000,-0.112472,0.030579,-30.342327,-0.274453,3.750861,-1.738204,-29.854410,-0.250000,0.680000,-30,68,-30.015931,67.808199,-30.015931,67.808199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.578672,18.135406,40.918166,47.915501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557519,1.742710,0.214603,0.027049,0.501208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.251609,mpc,0,-126.340000,54.885000,-1.124054,6.747098,-1.010000,6.695000,-0.114054,0.052098,-29.366493,-3.567892,3.262944,-3.567892,-29.366493,-0.290000,0.670000,-38,93,-38.240025,92.536988,-38.240025,92.536988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.150550,18.875139,42.970319,51.629160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563792,1.635672,0.231166,0.022243,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.261644,mpc,0,-126.340000,54.885000,-1.431658,6.743680,-1.310000,6.675000,-0.121658,0.068680,-30.037379,-3.140965,3.506902,-3.140965,-30.037379,-0.330000,0.800000,-32,76,-31.734097,75.699298,-31.734097,75.699298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.818521,18.625787,36.453549,40.710664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558032,1.465503,0.234388,0.016005,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.271634,mpc,0,-126.340000,54.885000,-1.741557,6.735335,-1.610000,6.665000,-0.131557,0.070335,-31.623109,-1.982162,3.506902,-1.982162,-31.623109,-0.340000,0.810000,-20,60,-19.545050,60.284701,-19.545050,60.284701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.565425,19.425074,44.522089,53.404727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548450,1.609433,0.203488,0.020517,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.281635,mpc,0,-126.340000,54.885000,-2.054989,6.722039,-1.930000,6.665000,-0.124989,0.057039,-32.781911,-0.884349,3.323933,-0.884349,-32.781911,-0.310000,0.720000,-14,53,-13.739736,53.130943,-13.739736,53.130943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.445352,20.348671,51.434523,65.072370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562724,1.509999,0.190425,0.026962,0.505181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.291604,mpc,0,-126.340000,54.885000,-2.370075,6.703873,-2.260000,6.665000,-0.110075,0.038873,-32.964880,-1.128308,3.506902,-1.128308,-32.964880,-0.230000,0.610000,-22,59,-22.385662,58.626181,-22.385662,58.626181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.900059,20.650325,53.184793,69.791078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552880,1.420148,0.192188,0.015843,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.301607,mpc,0,-126.340000,54.885000,-2.688408,6.680733,-2.580000,6.655000,-0.108408,0.025733,-32.659932,-3.018985,3.872840,-3.018985,-32.659932,-0.210000,0.600000,-30,70,-29.812195,69.588482,-29.812195,69.588482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.884108,19.883649,51.132048,63.762056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549425,1.474912,0.199056,0.015201,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.311605,mpc,0,-126.340000,54.885000,-3.008283,6.652716,-2.900000,6.625000,-0.108283,0.027716,-32.111026,-4.726694,3.323933,-4.726694,-32.111026,-0.250000,0.650000,-31,75,-31.258441,75.349606,-31.258441,75.349606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.242979,19.201676,45.257865,56.083713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553112,1.455257,0.190352,0.019073,0.500574,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.321603,mpc,0,-126.340000,54.885000,-3.329328,6.619850,-3.210000,6.585000,-0.119328,0.034850,-32.293994,-5.153621,3.506902,-5.153621,-32.293994,-0.290000,0.710000,-26,70,-26.146707,70.086127,-26.146707,70.086127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.942979,19.237534,42.346852,54.408815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544442,1.447456,0.182182,0.020594,0.500902,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.331609,mpc,0,-126.340000,54.885000,-3.651295,6.582154,-3.540000,6.555000,-0.111295,0.027154,-33.513786,-4.726694,3.384923,-4.726694,-33.513786,-0.290000,0.720000,-14,61,-14.257724,60.616589,-14.257724,60.616589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.332212,19.967123,46.516700,60.594786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567223,1.788505,0.249670,0.116317,0.500917,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.341609,mpc,0,-126.340000,54.885000,-3.973244,6.539734,-3.880000,6.525000,-0.093244,0.014734,-34.245662,-3.689871,3.689871,-3.689871,-34.245662,-0.270000,0.680000,-7,50,-7.098689,50.057382,-7.098689,50.057382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.894988,20.831833,53.600469,70.408876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.578634,1.724449,0.221558,0.027720,0.506228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.351604,mpc,0,-126.340000,54.885000,-4.294729,6.492657,-4.220000,6.495000,-0.074729,-0.002343,-35.099516,-3.811850,3.567892,-3.811850,-35.099516,-0.200000,0.610000,-5,51,-5.439947,51.261574,-5.439947,51.261574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.276386,21.344240,62.653288,77.550923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567800,1.783249,0.236161,0.040119,0.501090,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.361610,mpc,0,-126.340000,54.885000,-4.615703,6.440930,-4.570000,6.455000,-0.045703,-0.014070,-34.611599,-5.397580,3.506902,-5.397580,-34.611599,-0.170000,0.550000,-10,65,-9.652678,64.586372,-9.652678,64.586372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.650482,21.318105,66.873160,77.765767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577489,1.603833,0.210414,0.019030,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.371606,mpc,0,-126.340000,54.885000,-4.935064,6.384733,-4.910000,6.405000,-0.025064,-0.020267,-33.696755,-6.983309,3.384923,-6.983309,-33.696755,-0.160000,0.590000,-16,70,-15.824815,69.994851,-15.824815,69.994851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.435945,20.624702,62.578458,69.634129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559069,2.509439,0.259245,0.035530,0.501026,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.381612,mpc,0,-126.340000,54.885000,-5.252884,6.324062,-5.240000,6.345000,-0.012884,-0.020938,-31.745088,-7.471226,3.262944,-7.471226,-31.745088,-0.070000,0.650000,-41,65,-41.416528,64.546951,-41.416528,64.546951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.378815,19.846160,59.036377,64.873323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574449,1.698728,0.230362,0.025431,0.500761,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.391610,mpc,0,-126.340000,54.885000,-5.568200,6.259108,-5.550000,6.285000,-0.018200,-0.025892,-30.403317,-7.105289,2.897006,-7.105289,-30.403317,-0.220000,0.670000,-33,55,-32.613275,55.250026,-32.613275,55.250026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.734286,18.276986,54.010588,60.505915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561415,1.681372,0.236216,0.023181,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.401607,mpc,0,-126.340000,54.885000,-5.880672,6.189960,-5.850000,6.235000,-0.030672,-0.045040,-31.196182,-6.373413,3.445913,-6.373413,-31.196182,-0.340000,0.620000,-7,48,-7.138462,48.192064,-7.138462,48.192064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.997763,18.093836,56.285568,69.037968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549781,1.506196,0.204081,0.019178,0.504435,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.411607,mpc,0,-126.340000,54.885000,-6.190042,6.116685,-6.160000,6.175000,-0.030042,-0.058315,-30.891234,-5.885497,3.201954,-5.885497,-30.891234,-0.170000,0.550000,-26,45,-26.130465,45.279805,-26.130465,45.279805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.721024,19.713560,65.679093,83.576885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553442,1.598293,0.209037,0.018136,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.421609,mpc,0,-126.340000,54.885000,-6.495750,6.039430,-6.460000,6.115000,-0.035750,-0.075570,-29.915400,-7.288257,2.775027,-7.288257,-29.915400,-0.170000,0.510000,-32,55,-32.419728,55.152333,-32.419728,55.152333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.022364,19.174729,68.877140,79.495957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553445,1.529971,0.215500,0.021369,0.500955,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.431607,mpc,0,-126.340000,54.885000,-6.797206,5.958363,-6.750000,6.055000,-0.047206,-0.096637,-29.183525,-8.995966,2.470079,-8.995966,-29.183525,-0.200000,0.510000,-32,64,-32.279614,64.376771,-32.279614,64.376771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.638819,19.106412,63.878240,74.510852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550323,1.441558,0.185401,0.017721,0.502340,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.441606,mpc,0,-126.340000,54.885000,-7.094149,5.873575,-7.040000,5.965000,-0.054149,-0.091425,-28.451649,-9.910810,2.836017,-9.910810,-28.451649,-0.310000,0.580000,-21,63,-20.556157,63.345592,-20.556157,63.345592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.620101,20.000054,61.595774,73.843100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548729,1.616505,0.224820,0.020203,0.501372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.451607,mpc,0,-126.340000,54.885000,-7.386146,5.785212,-7.330000,5.885000,-0.056146,-0.099788,-28.024722,-8.508050,2.531068,-8.508050,-28.024722,-0.300000,0.620000,-19,44,-19.371873,44.361784,-19.371873,44.361784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.290941,21.628157,65.046546,81.696206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549372,1.565458,0.185181,0.016940,0.500396,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.461604,mpc,0,-126.340000,54.885000,-7.672682,5.693457,-7.610000,5.815000,-0.062682,-0.121543,-27.597795,-7.288257,2.409089,-7.288257,-27.597795,-0.260000,0.560000,-23,34,-22.599955,33.907317,-22.599955,33.907317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.982884,22.243351,72.679332,88.841640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554769,1.835075,0.295474,0.048804,0.500951,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.471613,mpc,0,-126.340000,54.885000,-7.953758,5.598330,-7.880000,5.745000,-0.073758,-0.146670,-26.804930,-7.593205,2.226120,-7.593205,-26.804930,-0.250000,0.450000,-26,41,-25.860220,40.755480,-25.860220,40.755480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.801822,21.702687,75.856343,89.547779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572652,1.481681,0.206174,0.019750,0.500385,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.481609,mpc,0,-126.340000,54.885000,-8.228358,5.500207,-8.140000,5.665000,-0.088358,-0.164793,-25.707117,-9.849821,2.470079,-9.849821,-25.707117,-0.250000,0.420000,-31,58,-31.306266,57.923160,-31.306266,57.923160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.595535,21.345141,73.391113,85.677118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562269,1.585398,0.204015,0.020956,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.491608,mpc,0,-126.340000,54.885000,-8.496538,5.399111,-8.390000,5.565000,-0.106538,-0.165889,-25.951076,-11.740498,1.799193,-11.740498,-25.951076,-0.290000,0.480000,-20,66,-20.222086,66.410255,-20.222086,66.410255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.414822,21.352836,67.441414,78.474394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570014,1.445057,0.208096,0.020566,0.502667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.501610,mpc,0,-126.340000,54.885000,-8.758003,5.295185,-8.640000,5.465000,-0.118003,-0.169815,-24.914252,-11.191592,2.104141,-11.191592,-24.914252,-0.270000,0.590000,-25,50,-25.402219,49.537469,-25.402219,49.537469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.391959,22.961079,68.399357,82.190055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568811,1.718713,0.252952,0.035436,0.501371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.511617,mpc,0,-126.340000,54.885000,-9.012431,5.188592,-8.880000,5.385000,-0.132431,-0.196408,-24.548315,-9.239925,1.982162,-9.239925,-24.548315,-0.270000,0.550000,-22,32,-22.372909,31.729784,-22.372909,31.729784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.340830,23.032978,73.187483,85.492477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589624,1.699217,0.223758,0.028320,0.502080,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.521618,mpc,0,-126.340000,54.885000,-9.259311,5.079591,-9.120000,5.295000,-0.139311,-0.215409,-24.121388,-8.508050,1.921172,-8.508050,-24.121388,-0.270000,0.460000,-19,29,-18.807129,29.256509,-18.807129,29.256509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.728976,22.927482,76.156664,89.246554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590049,1.478248,0.208655,0.022297,0.500742,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.531603,mpc,0,-126.340000,54.885000,-9.498086,4.968496,-9.350000,5.215000,-0.148086,-0.246504,-23.206544,-8.873987,1.616224,-8.873987,-23.206544,-0.250000,0.370000,-22,36,-22.339013,35.519802,-22.339013,35.519802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.309216,22.610245,77.570881,89.118076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559571,1.465596,0.191574,0.018631,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.541607,mpc,0,-126.340000,54.885000,-9.729384,4.855066,-9.580000,5.115000,-0.149384,-0.259934,-22.047741,-11.984457,1.738204,-11.984457,-22.047741,-0.230000,0.360000,-29,59,-28.630141,59.109852,-28.630141,59.109852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.144611,22.727828,76.867817,86.413092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555617,1.607169,0.235360,0.026399,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.551611,mpc,0,-126.340000,54.885000,-9.952499,4.739687,-9.790000,4.995000,-0.162499,-0.255313,-21.498835,-13.692166,1.494245,-13.692166,-21.498835,-0.260000,0.450000,-24,65,-23.997029,65.024242,-23.997029,65.024242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.456900,23.085572,71.750121,78.225925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562026,1.563117,0.198309,0.028746,0.504137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.561608,mpc,0,-126.340000,54.885000,-10.167047,4.622630,-10.000000,4.875000,-0.167047,-0.252370,-21.254876,-14.119093,1.372266,-14.119093,-21.254876,-0.270000,0.550000,-17,59,-17.349896,58.599495,-17.349896,58.599495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.937761,25.006093,72.642090,80.180989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573225,1.751919,0.238743,0.033353,0.507127,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.571611,mpc,0,-126.340000,54.885000,-10.373167,4.503888,-10.220000,4.745000,-0.153167,-0.241112,-20.583991,-11.740498,1.677214,-11.740498,-20.583991,-0.240000,0.590000,-17,35,-16.624763,34.930265,-16.624763,34.930265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.030134,26.875715,75.461770,84.394362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585033,1.743062,0.253124,0.035610,0.500948,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.581612,mpc,0,-126.340000,54.885000,-10.570501,4.383740,-10.420000,4.655000,-0.150501,-0.271260,-20.462012,-10.032790,0.884349,-10.032790,-20.462012,-0.220000,0.490000,-11,25,-11.000105,24.977635,-11.000105,24.977635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.750887,26.952227,79.912650,88.300053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587330,1.621472,0.221425,0.029960,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.591607,mpc,0,-126.340000,54.885000,-10.758826,4.262411,-10.620000,4.555000,-0.138826,-0.292589,-20.035084,-10.825654,1.128308,-10.825654,-20.035084,-0.180000,0.370000,-10,39,-10.235553,38.930949,-10.235553,38.930949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.976831,26.621740,82.557080,89.676851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560089,1.459899,0.200206,0.019323,0.500517,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.601608,mpc,0,-126.340000,54.885000,-10.938272,4.139911,-10.810000,4.435000,-0.128272,-0.295089,-18.937271,-14.607010,1.067318,-14.607010,-18.937271,-0.160000,0.350000,-14,71,-14.233674,71.258861,-14.233674,71.258861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.860101,27.283627,81.901921,86.206291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553655,1.554179,0.212158,0.024132,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.611636,mpc,0,-126.340000,54.885000,-11.109054,4.016154,-10.980000,4.285000,-0.129054,-0.268846,-17.412531,-16.863625,0.579401,-16.863625,-17.412531,-0.180000,0.510000,-18,78,-17.877891,78.459202,-17.877891,78.459202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.638491,28.281197,74.646460,80.874840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549338,1.438298,0.190922,0.015471,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.621608,mpc,0,-126.340000,54.885000,-11.269746,3.892317,-11.140000,4.155000,-0.129746,-0.262683,-15.460864,-15.460864,0.396432,-15.460864,-15.460864,-0.170000,0.650000,-28,54,-27.796674,54.398054,-27.796674,54.398054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.148537,29.157508,72.837081,79.124542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557646,1.448441,0.202910,0.021685,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.631613,mpc,0,-126.340000,54.885000,-11.421725,3.767485,-11.290000,4.015000,-0.131725,-0.247515,-14.728989,-12.838311,0.945339,-12.838311,-14.728989,-0.210000,0.630000,-20,35,-20.459584,34.541219,-20.459584,34.541219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.537167,28.279243,73.617922,77.643591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558790,1.520326,0.213224,0.021303,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.641635,mpc,0,-126.340000,54.885000,-11.564689,3.641977,-11.430000,3.905000,-0.134689,-0.263023,-13.814145,-11.557530,0.640391,-11.557530,-13.814145,-0.240000,0.500000,-15,33,-15.256250,33.145190,-15.256250,33.145190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.671866,27.148677,77.028794,82.339041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549704,1.521128,0.186343,0.016761,0.501336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.651635,mpc,0,-126.340000,54.885000,-11.698058,3.516454,-11.560000,3.775000,-0.138058,-0.258546,-13.204249,-13.021280,0.396432,-13.021280,-13.204249,-0.200000,0.390000,-18,55,-17.672593,55.310200,-17.672593,55.310200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.895953,26.324957,79.055405,83.518795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548143,1.514370,0.209653,0.018671,0.500647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.661632,mpc,0,-126.340000,54.885000,-11.822126,3.390835,-11.670000,3.635000,-0.152126,-0.244165,-11.496540,-15.765812,0.213464,-15.765812,-11.496540,-0.190000,0.430000,-28,76,-27.914064,76.388867,-27.914064,76.388867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.119794,26.162926,74.824565,79.521228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549778,1.524523,0.219055,0.019105,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.671611,mpc,0,-126.340000,54.885000,-11.936792,3.265431,-11.780000,3.485000,-0.156792,-0.219569,-10.764665,-17.412531,0.030495,-17.412531,-10.764665,-0.230000,0.580000,-23,80,-22.835553,79.641495,-22.835553,79.641495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.481807,25.805198,70.569542,76.446622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586184,1.816083,0.279659,0.029277,0.500745,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.681636,mpc,0,-126.340000,54.885000,-12.042795,3.139588,-11.880000,3.325000,-0.162795,-0.185412,-10.276748,-15.826802,0.396432,-15.826802,-10.276748,-0.240000,0.690000,-18,60,-17.653435,60.183776,-17.653435,60.183776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.536901,26.785645,72.577415,79.596186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549481,1.559395,0.235683,0.039289,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.691645,mpc,0,-126.340000,54.885000,-12.139514,3.014223,-11.980000,3.185000,-0.159514,-0.170777,-9.300914,-12.655342,0.091484,-12.655342,-9.300914,-0.230000,0.670000,-18,37,-17.750102,36.637227,-17.750102,36.637227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.083864,27.479862,77.052417,84.074710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564072,1.697337,0.218100,0.026050,0.504102,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.701607,mpc,0,-126.340000,54.885000,-12.226826,2.889854,-12.070000,3.065000,-0.156826,-0.175146,-9.300914,-11.557530,-0.152474,-11.557530,-9.300914,-0.220000,0.530000,-10,39,-10.370972,39.262313,-10.370972,39.262313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.251440,26.247870,81.040385,86.103156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556794,1.613282,0.223041,0.023228,0.500693,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.711640,mpc,0,-126.340000,54.885000,-12.305865,2.765104,-12.150000,2.945000,-0.155865,-0.179896,-8.142112,-12.228415,-0.274453,-12.228415,-8.142112,-0.170000,0.440000,-19,53,-18.672156,53.012601,-18.672156,53.012601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.148807,24.962796,81.389355,84.334006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557654,1.541985,0.200519,0.017707,0.500470,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.721608,mpc,0,-126.340000,54.885000,-12.375667,2.641807,-12.220000,2.815000,-0.155667,-0.173193,-6.617372,-15.643833,-0.091484,-15.643833,-6.617372,-0.170000,0.450000,-26,82,-26.014058,81.778245,-26.014058,81.778245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.924368,24.083312,77.238561,80.377671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551458,1.448073,0.190537,0.018550,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.731633,mpc,0,-126.340000,54.885000,-12.437254,2.518551,-12.280000,2.655000,-0.157254,-0.136449,-5.824507,-16.802635,-0.762370,-16.802635,-5.824507,-0.210000,0.610000,-22,82,-21.682028,82.235264,-21.682028,82.235264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.664364,23.439457,73.531777,79.077731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546636,1.485719,0.195641,0.018142,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.741641,mpc,0,-126.340000,54.885000,-12.490280,2.396367,-12.330000,2.495000,-0.160280,-0.098633,-5.031642,-14.667999,0.457422,-14.667999,-5.031642,-0.230000,0.720000,-18,59,-18.377566,58.967958,-18.377566,58.967958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.699164,24.554176,74.480057,82.644645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544743,1.476607,0.204478,0.018876,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.751633,mpc,0,-126.340000,54.885000,-12.534989,2.275304,-12.380000,2.365000,-0.154989,-0.089696,-4.787684,-13.082270,-0.762370,-13.082270,-4.787684,-0.210000,0.680000,-15,50,-14.869007,50.038795,-14.869007,50.038795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.124518,25.867404,77.407267,86.272991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546500,1.415117,0.168538,0.014897,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.761634,mpc,0,-126.340000,54.885000,-12.571687,2.155174,-12.420000,2.245000,-0.151687,-0.089826,-3.933829,-11.618519,-0.213464,-11.618519,-3.933829,-0.190000,0.570000,-17,48,-16.897351,48.425879,-16.897351,48.425879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.458450,25.981937,77.697283,85.484363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551717,1.450725,0.197996,0.018181,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.772408,mpc,0,-126.340000,54.885000,-12.602457,2.027016,-12.450000,2.115000,-0.152457,-0.087984,-2.836017,-12.899301,-0.091484,-12.899301,-2.836017,-0.190000,0.510000,-20,65,-19.890874,65.333486,-19.890874,65.333486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.884214,25.349556,77.223852,82.272442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596580,1.498061,0.209517,0.026251,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.781636,mpc,0,-126.340000,54.885000,-12.621795,1.918331,-12.470000,1.995000,-0.151795,-0.076669,-1.738204,-14.058103,-0.335443,-14.058103,-1.738204,-0.190000,0.520000,-24,77,-24.144640,76.623859,-24.144640,76.623859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.517618,24.735882,72.895403,78.483729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556178,1.630372,0.216091,0.024738,0.502208,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.791638,mpc,0,-126.340000,54.885000,-12.635670,1.801747,-12.480000,1.855000,-0.155670,-0.053253,-0.640391,-13.509197,-0.457422,-13.509197,-0.640391,-0.220000,0.630000,-24,66,-24.394059,65.764507,-24.394059,65.764507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.141693,24.245591,68.959418,76.360556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560174,1.499420,0.203546,0.019899,0.500577,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.801643,mpc,0,-126.340000,54.885000,-12.642418,1.686438,-12.480000,1.735000,-0.162418,-0.048562,-0.640391,-12.106436,-0.030495,-12.106436,-0.640391,-0.240000,0.650000,-16,53,-16.220510,53.392815,-16.220510,53.392815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.198023,24.301164,68.079679,76.597092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555641,1.473042,0.198345,0.019205,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.811641,mpc,0,-126.340000,54.885000,-12.642298,1.572570,-12.480000,1.625000,-0.162298,-0.052430,0.152474,-10.825654,-0.762370,-10.825654,0.152474,-0.210000,0.650000,-20,43,-20.498790,42.809813,-20.498790,42.809813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.800014,24.886070,67.558497,79.905646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558991,1.500891,0.213577,0.021444,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.821640,mpc,0,-126.340000,54.885000,-12.635582,1.460098,-12.480000,1.525000,-0.155582,-0.064902,0.762370,-10.886644,-1.128308,-10.886644,0.762370,-0.190000,0.540000,-23,53,-22.530442,52.636499,-22.530442,52.636499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.930405,24.324139,67.003577,76.810925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555776,1.493488,0.209429,0.020519,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.831637,mpc,0,-126.340000,54.885000,-12.622551,1.349078,-12.460000,1.425000,-0.162551,-0.075922,0.884349,-11.679509,-0.213464,-11.679509,0.884349,-0.220000,0.530000,-16,61,-15.682710,60.635898,-15.682710,60.635898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.766131,23.416554,63.344530,71.752668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554587,1.607178,0.193481,0.024991,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.841604,mpc,0,-126.340000,54.885000,-12.603553,1.239851,-12.450000,1.305000,-0.153553,-0.065149,1.067318,-13.082270,-0.518412,-13.082270,1.067318,-0.210000,0.540000,-13,74,-13.136711,73.675374,-13.136711,73.675374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.156823,24.204813,62.637408,74.295191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553787,1.515037,0.187873,0.016511,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.851607,mpc,0,-126.340000,54.885000,-12.578745,1.131717,-12.430000,1.195000,-0.148745,-0.063283,1.555235,-12.350394,-0.396432,-12.350394,1.555235,-0.170000,0.590000,-17,65,-17.340649,64.976510,-17.340649,64.976510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.992368,25.076888,62.131475,73.420748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558389,1.452484,0.201356,0.019267,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.861608,mpc,0,-126.340000,54.885000,-12.548487,1.025099,-12.420000,1.095000,-0.128487,-0.069901,1.616224,-9.727842,-0.640391,-9.727842,1.616224,-0.170000,0.620000,-11,41,-11.290035,40.798231,-11.290035,40.798231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.512919,25.063282,60.444249,70.496115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561417,1.519201,0.232130,0.029163,0.501061,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.871611,mpc,0,-126.340000,54.885000,-12.513067,0.919969,-12.400000,1.005000,-0.113067,-0.085031,1.433256,-7.471226,-0.701380,-7.471226,1.433256,-0.160000,0.510000,-4,31,-4.355161,30.796863,-4.355161,30.796863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.323018,24.913355,63.217074,76.047472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560989,1.510468,0.215403,0.019208,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.882252,mpc,0,-126.340000,54.885000,-12.470057,0.809765,-12.370000,0.925000,-0.100057,-0.115235,2.043152,-8.447060,0.152474,-8.447060,2.043152,-0.130000,0.400000,-8,46,-8.129808,46.447237,-8.129808,46.447237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.530613,24.593140,65.489116,78.271320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599642,1.537519,0.197744,0.021322,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.891606,mpc,0,-126.340000,54.885000,-12.427997,0.714278,-12.350000,0.835000,-0.077997,-0.120722,2.226120,-10.154769,-0.030495,-10.154769,2.226120,-0.090000,0.370000,-10,64,-10.490592,64.370129,-10.490592,64.370129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.342465,23.446856,63.587569,70.255086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556620,1.456659,0.191301,0.019845,0.501921,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.901609,mpc,0,-126.340000,54.885000,-12.378913,0.613595,-12.310000,0.725000,-0.068913,-0.111405,3.811850,-13.021280,-0.213464,-13.021280,3.811850,-0.100000,0.560000,-20,73,-20.477760,72.945020,-20.477760,72.945020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.169679,23.188779,60.021323,67.528624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559281,1.495223,0.211765,0.019920,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.911607,mpc,0,-126.340000,54.885000,-12.325901,0.514398,-12.280000,0.605000,-0.045901,-0.090602,3.811850,-13.204249,-0.945339,-13.204249,3.811850,-0.130000,0.650000,-13,70,-12.565550,69.581977,-12.565550,69.581977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.116377,22.907041,54.895478,63.764040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553172,1.491978,0.219030,0.018779,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.921609,mpc,0,-126.340000,54.885000,-12.269215,0.416568,-12.240000,0.485000,-0.029215,-0.068432,3.567892,-10.642686,0.091484,-10.642686,3.567892,-0.150000,0.650000,-3,51,-2.510520,51.489209,-2.510520,51.489209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.295297,24.347143,55.551764,68.711586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558751,1.552399,0.194540,0.020358,0.500957,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.931607,mpc,0,-126.340000,54.885000,-12.209200,0.320151,-12.200000,0.395000,-0.009200,-0.074849,2.531068,-8.203101,-0.335443,-8.203101,2.531068,-0.120000,0.590000,8,36,8.228385,36.420720,8.228385,36.420720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.910240,26.023123,58.767113,73.785817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559158,1.446604,0.192918,0.013994,0.500248,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.941642,mpc,0,-126.340000,54.885000,-12.145892,0.224714,-12.180000,0.325000,0.034108,-0.100286,3.201954,-7.593205,-0.457422,-7.593205,3.201954,-0.080000,0.460000,4,41,4.348458,40.788450,4.348458,40.788450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.127932,27.064096,61.468219,78.561750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543259,1.417175,0.179331,0.015355,0.503152,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.951605,mpc,0,-126.340000,54.885000,-12.080271,0.131222,-12.140000,0.235000,0.059729,-0.103778,3.811850,-9.666852,-0.274453,-9.666852,3.811850,-0.050000,0.390000,-1,65,-1.462631,64.648011,-1.462631,64.648011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.622985,26.742273,57.894632,70.541423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545112,1.439416,0.178109,0.013894,0.503422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.961605,mpc,0,-126.340000,54.885000,-12.011934,0.038612,-12.100000,0.125000,0.088066,-0.086388,4.055809,-12.045446,-0.518412,-12.045446,4.055809,-0.040000,0.480000,-2,79,-2.070598,79.356963,-2.070598,79.356963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.652943,25.672053,57.967947,64.740310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546489,1.596711,0.218015,0.019795,0.500756,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.971606,mpc,0,-126.340000,54.885000,-11.941368,-0.052863,-12.060000,0.005000,0.118632,-0.057863,3.811850,-12.167426,-0.213464,-12.167426,3.811850,-0.050000,0.620000,5,72,5.046968,71.612288,5.046968,71.612288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.354382,24.885734,56.275661,64.519324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557630,1.533120,0.200259,0.016294,0.500451,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.981606,mpc,0,-126.340000,54.885000,-11.868873,-0.143232,-12.020000,-0.095000,0.151127,-0.048232,4.116798,-10.459717,0.335443,-10.459717,4.116798,-0.030000,0.680000,5,53,4.753143,53.069235,4.753143,53.069235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.498782,25.280709,55.566218,67.892556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553961,1.599870,0.236472,0.034541,0.500936,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.991607,mpc,0,-126.340000,54.885000,-11.794688,-0.232595,-11.970000,-0.175000,0.175312,-0.057595,4.787684,-7.166278,-0.518412,-7.166278,4.787684,-0.030000,0.600000,3,32,3.326490,31.937467,3.326490,31.937467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.145847,24.954211,53.128994,65.402802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563383,1.706861,0.210102,0.031633,0.500886,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.001607,mpc,0,-126.340000,54.885000,-11.719085,-0.321004,-11.920000,-0.245000,0.200915,-0.076004,4.665705,-7.898153,0.091484,-7.898153,4.665705,-0.030000,0.460000,7,48,7.407182,48.238872,7.407182,48.238872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.312574,24.329147,53.341969,67.108570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556152,1.551035,0.199948,0.030880,0.500571,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.011608,mpc,0,-126.340000,54.885000,-11.642285,-0.408565,-11.860000,-0.335000,0.217715,-0.073565,5.824507,-9.605862,-0.274453,-9.605862,5.824507,-0.020000,0.420000,-2,67,-2.080280,67.031763,-2.080280,67.031763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.804012,23.644230,54.405561,66.110170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564808,1.562317,0.201848,0.025450,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.021608,mpc,0,-126.340000,54.885000,-11.564538,-0.495341,-11.800000,-0.445000,0.235462,-0.050341,6.800341,-11.923467,-0.701380,-11.923467,6.800341,-0.010000,0.510000,-11,81,-11.366271,80.928996,-11.366271,80.928996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.889466,22.123222,54.465207,60.744876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563650,1.669320,0.237873,0.024090,0.500575,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.031604,mpc,0,-126.340000,54.885000,-11.486091,-0.581389,-11.730000,-0.565000,0.243909,-0.016389,6.617372,-12.960290,-0.091484,-12.960290,6.617372,-0.030000,0.570000,-7,88,-7.265887,87.970391,-7.265887,87.970391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.501387,20.376353,52.372552,59.006183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.531970,1.431055,0.164631,0.014979,0.500271,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.041665,mpc,0,-126.340000,54.885000,-11.406605,-0.667394,-11.670000,-0.675000,0.263395,0.007606,6.434403,-10.276748,-0.457422,-10.276748,6.434403,-0.030000,0.750000,-3,52,-3.095323,52.180859,-3.095323,52.180859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.809729,18.925315,55.401961,62.540991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553482,1.417990,0.172455,0.013699,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.051673,mpc,0,-126.340000,54.885000,-11.327207,-0.752440,-11.590000,-0.755000,0.262793,0.002560,6.861330,-6.312424,-0.091484,-6.312424,6.861330,-0.040000,0.740000,-4,18,-3.989418,18.124702,-3.989418,18.124702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.886546,18.414041,56.798431,65.308969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554479,1.402721,0.142283,0.012203,0.500430,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.061634,mpc,0,-126.340000,54.885000,-11.248044,-0.836673,-11.520000,-0.815000,0.271956,-0.021673,7.166278,-6.129455,-0.640391,-6.129455,7.166278,-0.040000,0.430000,-5,41,-5.314454,40.709146,-5.314454,40.709146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.689780,18.129413,60.260176,72.527059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541617,1.400834,0.137894,0.012039,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.071604,mpc,0,-126.340000,54.885000,-11.168837,-0.920671,-11.460000,-0.905000,0.291163,-0.015671,7.044299,-10.947634,-0.396432,-10.947634,7.044299,0.000000,0.370000,-10,86,-9.562455,87.064557,-9.562455,87.064557,0.000000,-1.355411,0.000000,64.000000,0.000000,0.000000,-73.496789,17.907772,58.777853,69.976202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552503,1.405934,0.160722,0.011984,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.081761,mpc,0,-126.340000,54.885000,-11.088330,-1.006027,-11.380000,-1.025000,0.291670,0.018973,6.312424,-14.607010,-0.030495,-14.607010,6.312424,-0.050000,0.560000,1,105,0.997753,104.997446,0.997753,104.997446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.786915,16.092039,63.139445,75.171244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549419,1.407760,0.213470,0.013545,0.500410,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.091649,mpc,0,-126.340000,54.885000,-11.010286,-1.089001,-11.310000,-1.165000,0.299714,0.075999,6.434403,-13.936124,-0.213464,-13.936124,6.434403,-0.070000,0.860000,3,78,2.972733,77.923996,2.972733,77.923996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.357406,15.217724,72.703615,83.398676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559391,1.400179,0.220809,0.012631,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.101601,mpc,0,-126.340000,54.885000,-10.932197,-1.172487,-11.240000,-1.265000,0.307803,0.092513,6.617372,-8.873987,-0.274453,-8.873987,6.617372,-0.050000,0.820000,1,40,0.873084,39.728752,0.873084,39.728752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.228470,15.721087,70.638674,80.196317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540724,1.399490,0.139969,0.013485,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.111761,mpc,0,-126.340000,54.885000,-10.853060,-1.257804,-11.180000,-1.335000,0.326940,0.077196,6.068465,-5.458569,0.091484,-5.458569,6.068465,-0.040000,0.580000,7,30,6.965452,29.776183,6.965452,29.776183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.501073,15.341017,68.608283,80.081173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558097,1.406990,0.172817,0.013985,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.121673,mpc,0,-126.340000,54.885000,-10.776537,-1.341206,-11.110000,-1.405000,0.333463,0.063794,5.885497,-7.471226,-0.213464,-7.471226,5.885497,-0.050000,0.440000,10,57,9.791757,56.578489,9.791757,56.578489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.743495,15.044005,68.969290,81.744290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555610,1.405682,0.144739,0.014328,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.131755,mpc,0,-126.340000,54.885000,-10.699475,-1.426313,-11.040000,-1.485000,0.340525,0.058687,6.739351,-10.825654,-0.030495,-10.825654,6.739351,-0.010000,0.460000,-4,82,-3.771101,82.132435,-3.771101,82.132435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.960944,13.889206,64.908362,75.101486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561134,1.407354,0.174612,0.013655,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.141759,mpc,0,-126.340000,54.885000,-10.623855,-1.511130,-10.970000,-1.595000,0.346145,0.083870,7.410237,-13.265238,-0.091484,-13.265238,7.410237,-0.020000,0.660000,-10,87,-10.492277,86.502286,-10.492277,86.502286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.689824,10.608219,60.436171,72.963128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556826,1.406643,0.187090,0.013031,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.151632,mpc,0,-126.340000,54.885000,-10.550118,-1.595278,-10.900000,-1.715000,0.349882,0.119722,6.678361,-12.411384,-0.091484,-12.411384,6.678361,-0.020000,0.740000,-5,75,-4.816250,74.964814,-4.816250,74.964814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.771140,7.345946,57.393082,69.515951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571063,1.408578,0.186474,0.014133,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.161760,mpc,0,-126.340000,54.885000,-10.475428,-1.682166,-10.830000,-1.825000,0.354572,0.142834,6.800341,-9.666852,0.152474,-9.666852,6.800341,-0.040000,0.740000,-2,53,-2.321611,53.042525,-2.321611,53.042525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.205683,5.863649,59.153062,65.202663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558141,1.406055,0.176790,0.014658,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.171643,mpc,0,-126.340000,54.885000,-10.403519,-1.767575,-10.760000,-1.905000,0.356481,0.137425,6.190445,-7.044299,-0.091484,-7.044299,6.190445,-0.050000,0.650000,5,37,4.988057,37.189831,4.988057,37.189831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.661148,4.856865,56.650236,60.553131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552993,1.409110,0.175898,0.012404,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.181632,mpc,0,-126.340000,54.885000,-10.331832,-1.854614,-10.700000,-1.965000,0.368168,0.110386,5.275601,-7.105289,-0.213464,-7.105289,5.275601,-0.040000,0.520000,13,45,12.748451,45.175274,12.748451,45.175274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.284215,4.470732,57.389573,63.479508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539795,1.402224,0.142233,0.014727,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.191757,mpc,0,-126.340000,54.885000,-10.260191,-1.943654,-10.640000,-2.065000,0.379809,0.121346,5.153621,-10.215758,0.091484,-10.215758,5.153621,-0.030000,0.440000,13,78,12.533431,78.158499,12.533431,78.158499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.178035,4.510539,56.924759,63.320609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555719,1.408161,0.186788,0.013579,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.201757,mpc,0,-126.340000,54.885000,-10.190435,-2.032483,-10.580000,-2.185000,0.389565,0.152517,5.763517,-12.655342,0.030495,-12.655342,5.763517,0.010000,0.560000,1,90,1.332918,90.385036,1.332918,90.385036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.075505,2.465675,54.519787,64.510871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558032,1.405355,0.190435,0.013414,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.211681,mpc,0,-126.340000,54.885000,-10.122175,-2.121578,-10.520000,-2.295000,0.397825,0.173422,5.824507,-12.289405,0.091484,-12.289405,5.824507,0.030000,0.710000,-2,75,-2.357157,74.923387,-2.357157,74.923387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.570827,-1.318279,50.744754,62.671426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565318,1.705459,0.253530,0.028472,0.500494,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.221607,mpc,0,-126.340000,54.885000,-10.054832,-2.211694,-10.450000,-2.405000,0.395168,0.193306,6.800341,-9.117946,-0.213464,-9.117946,6.800341,0.000000,0.740000,-7,46,-6.783687,45.816706,-6.783687,45.816706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.322164,-4.719756,46.235876,57.114326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539084,1.467360,0.193573,0.016656,0.500391,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.231605,mpc,0,-126.340000,54.885000,-9.987909,-2.303529,-10.390000,-2.475000,0.402091,0.171471,6.068465,-5.946486,-0.091484,-5.946486,6.068465,-0.020000,0.590000,4,29,3.573902,28.770819,3.573902,28.770819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.655069,-7.750704,45.058036,53.780358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553526,1.684404,0.202204,0.032653,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.241604,mpc,0,-126.340000,54.885000,-9.921817,-2.396525,-10.330000,-2.545000,0.408183,0.148475,5.641538,-6.190445,0.030495,-6.190445,5.641538,-0.030000,0.520000,10,33,9.592199,32.721860,9.592199,32.721860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.885310,-8.421093,50.225899,56.506845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550159,1.457359,0.184472,0.016013,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.251610,mpc,0,-126.340000,54.885000,-9.856474,-2.490763,-10.260000,-2.625000,0.403526,0.134237,5.275601,-10.032790,0.274453,-10.032790,5.275601,-0.010000,0.340000,9,78,9.081481,78.061868,9.081481,78.061868,0.000000,-0.340007,0.000000,64.000000,0.000000,0.000000,-69.984338,-7.533046,54.711919,60.584706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573136,1.651263,0.212510,0.023758,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.261603,mpc,0,-126.340000,54.885000,-9.791919,-2.586123,-10.200000,-2.735000,0.408081,0.148877,6.434403,-13.204249,0.030495,-13.204249,6.434403,0.010000,0.530000,-5,89,-4.618952,88.653788,-4.618952,88.653788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.151134,-8.272605,57.126186,67.880504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547010,1.689143,0.235091,0.031322,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.271620,mpc,0,-126.340000,54.885000,-9.727846,-2.682979,-10.130000,-2.865000,0.402154,0.182021,6.495393,-11.862478,-0.213464,-11.862478,6.495393,-0.010000,0.690000,-4,65,-3.724459,65.227325,-3.724459,65.227325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.866552,-10.961465,52.506811,65.625507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576007,1.485670,0.216124,0.017991,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.281604,mpc,0,-126.340000,54.885000,-9.664519,-2.780823,-10.070000,-2.965000,0.405481,0.184177,6.312424,-8.020133,0.884349,-8.020133,6.312424,-0.020000,0.700000,1,30,0.968541,30.380595,0.968541,30.380595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.665172,-12.762091,48.694969,58.939335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547250,1.630854,0.196158,0.014757,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.291688,mpc,0,-126.340000,54.885000,-9.600999,-2.881001,-10.000000,-3.025000,0.399001,0.143999,6.251434,-5.275601,-0.091484,-5.275601,6.251434,-0.020000,0.500000,3,19,2.891553,19.123185,2.891553,19.123185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.292143,-12.742296,52.239492,59.081811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554055,1.411623,0.149275,0.012016,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.301697,mpc,0,-126.340000,54.885000,-9.538295,-2.981779,-9.940000,-3.085000,0.401705,0.103221,5.702528,-5.946486,0.762370,-5.946486,5.702528,-0.020000,0.380000,9,30,8.514101,29.744807,8.514101,29.744807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.322590,-12.043732,56.020595,61.430767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554995,1.434986,0.147739,0.012475,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.311694,mpc,0,-126.340000,54.885000,-9.475885,-3.083807,-9.870000,-3.185000,0.394115,0.101193,5.824507,-10.947634,0.091484,-10.947634,5.824507,-0.020000,0.340000,6,73,6.090221,73.143996,6.090221,73.143996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.515982,-9.764343,59.132156,65.036619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555763,1.410868,0.140858,0.011727,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.321665,mpc,0,-126.340000,54.885000,-9.413743,-3.186931,-9.800000,-3.305000,0.386257,0.118069,6.678361,-14.607010,0.152474,-14.607010,6.678361,0.020000,0.450000,-8,95,-8.084290,95.233512,-8.084290,95.233512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.703404,-8.790286,60.764822,71.093402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547937,1.402787,0.167411,0.012382,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.331764,mpc,0,-126.340000,54.885000,-9.350791,-3.292759,-9.730000,-3.445000,0.379209,0.152241,7.532216,-13.204249,0.213464,-13.204249,7.532216,-0.020000,0.710000,-11,63,-11.029877,62.773782,-11.029877,62.773782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.540036,-10.156891,57.753567,72.159512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568210,1.408518,0.231059,0.013547,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.341634,mpc,0,-126.340000,54.885000,-9.289139,-3.397509,-9.650000,-3.535000,0.360861,0.137491,7.044299,-7.654195,0.579401,-7.654195,7.044299,-0.040000,0.700000,-3,18,-3.208905,13.896050,-3.208905,13.896050,0.000000,3.877732,0.000000,64.000000,0.000000,0.000000,-56.265747,-11.458332,51.297093,63.681245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548700,1.410318,0.175507,0.013810,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.351761,mpc,0,-126.340000,54.885000,-9.225608,-3.506351,-9.580000,-3.605000,0.354392,0.098649,6.556382,-4.421746,0.213464,-4.421746,6.556382,-0.040000,0.460000,4,2,3.590444,2.114271,3.590444,2.114271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.889899,-10.798464,57.384725,65.642973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558865,1.407941,0.176381,0.013998,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.361690,mpc,0,-126.340000,54.885000,-9.162938,-3.614356,-9.510000,-3.665000,0.347062,0.050644,6.434403,-6.861330,0.274453,-6.861330,6.434403,-0.050000,0.210000,7,38,6.619343,38.348871,6.619343,38.348871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.017720,-8.718312,65.502978,77.792237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555738,1.401627,0.140816,0.013457,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.371753,mpc,0,-126.340000,54.885000,-9.098898,-3.725106,-9.430000,-3.765000,0.331102,0.039894,7.532216,-11.984457,-0.274453,-11.984457,7.532216,-0.020000,0.220000,-8,79,-8.393691,78.755535,-8.393691,78.755535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.555035,-7.075187,67.792659,78.818382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558880,1.407837,0.176030,0.014233,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.381754,mpc,0,-126.340000,54.885000,-9.034607,-3.836402,-9.350000,-3.895000,0.315393,0.058598,8.081122,-15.521854,-0.213464,-15.521854,8.081122,-0.040000,0.460000,-13,88,-13.094343,88.314931,-13.094343,88.314931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.324561,-7.429446,69.260633,85.205161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557632,1.409445,0.188717,0.013861,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.391756,mpc,0,-126.340000,54.885000,-8.969538,-3.948890,-9.260000,-4.035000,0.290462,0.086110,7.959143,-13.631176,0.640391,-13.631176,7.959143,-0.060000,0.680000,-10,55,-10.256572,54.676134,-10.256572,54.676134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.234719,-7.943130,66.784161,84.623469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557523,1.430228,0.186832,0.014419,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.401763,mpc,0,-126.340000,54.885000,-8.903541,-4.062553,-9.180000,-4.145000,0.276459,0.082447,7.471226,-9.178935,0.762370,-9.178935,7.471226,-0.080000,0.630000,-1,20,-1.287100,19.772105,-1.287100,19.772105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.432653,-6.751579,64.210871,74.612085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556258,1.408330,0.176160,0.014254,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.411753,mpc,0,-126.340000,54.885000,-8.836639,-4.177079,-9.110000,-4.225000,0.273361,0.047921,7.471226,-6.800341,0.030495,-6.800341,7.471226,-0.060000,0.380000,-1,17,-0.523352,17.175207,-0.523352,17.175207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.848154,-4.000095,66.279688,78.246713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557362,1.408138,0.175747,0.013717,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.421668,mpc,0,-126.340000,54.885000,-8.769116,-4.291716,-9.020000,-4.295000,0.250884,0.003284,7.776174,-9.117946,-0.457422,-9.117946,7.776174,-0.080000,0.270000,-1,41,-1.193125,40.971390,-1.193125,40.971390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.766981,-1.634758,64.441494,78.330828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556927,1.415046,0.176044,0.013942,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.431753,mpc,0,-126.340000,54.885000,-8.699174,-4.409230,-8.950000,-4.405000,0.250826,-0.004230,7.715185,-13.265238,0.152474,-13.265238,7.715185,-0.060000,0.270000,-3,75,-2.709143,74.654142,-2.709143,74.654142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.564370,0.288576,64.449493,76.484839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557053,1.409442,0.174993,0.013647,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.441634,mpc,0,-126.340000,54.885000,-8.629306,-4.525172,-8.860000,-4.555000,0.230694,0.029828,7.471226,-15.887791,0.579401,-15.887791,7.471226,-0.060000,0.450000,-2,84,-1.772617,83.950479,-1.772617,83.950479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.400306,1.453541,67.505038,80.979321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538095,1.405947,0.158267,0.015358,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.451715,mpc,0,-126.340000,54.885000,-8.556560,-4.644172,-8.790000,-4.695000,0.233440,0.050828,7.349247,-14.546020,0.823360,-14.546020,7.349247,-0.060000,0.660000,2,56,1.703672,55.644876,1.703672,55.644876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.506616,2.627885,69.947752,83.747311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560453,1.408357,0.189153,0.014185,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.461754,mpc,0,-126.340000,54.885000,-8.482542,-4.763304,-8.710000,-4.815000,0.227458,0.051696,7.776174,-10.825654,0.091484,-10.825654,7.776174,-0.060000,0.680000,1,21,1.055504,21.467871,1.055504,21.467871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.142459,4.977458,69.662903,82.710574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558042,1.409983,0.174206,0.014284,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.471756,mpc,0,-126.340000,54.885000,-8.407151,-4.882500,-8.630000,-4.905000,0.222849,0.022500,7.349247,-7.837164,-0.396432,-7.837164,7.349247,-0.040000,0.480000,5,11,5.365286,10.562516,5.365286,10.562516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.431354,6.849090,68.583458,83.921599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557055,1.407984,0.176071,0.012733,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.481757,mpc,0,-126.340000,54.885000,-8.330042,-5.002074,-8.560000,-5.005000,0.229958,0.002926,7.410237,-10.276748,0.518412,-10.276748,7.410237,-0.040000,0.240000,8,50,7.673454,49.931310,7.673454,49.931310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.621585,8.871148,73.843001,89.445449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562423,1.418189,0.180825,0.018581,0.509604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.491601,mpc,0,-126.340000,54.885000,-8.252396,-5.120024,-8.480000,-5.135000,0.227604,0.014976,7.593205,-14.972947,0.579401,-14.972947,7.593205,-0.020000,0.310000,4,85,3.959920,85.033591,3.959920,85.033591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.216733,9.881816,75.910818,86.764684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542674,1.427376,0.167984,0.014222,0.500731,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.501604,mpc,0,-126.340000,54.885000,-8.171647,-5.240026,-8.390000,-5.305000,0.218353,0.064974,8.142112,-17.900448,0.701380,-17.900448,8.142112,0.010000,0.600000,-5,89,-5.023809,88.904724,-5.023809,88.904724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.116752,9.967227,80.792495,90.876264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530251,1.425177,0.162212,0.012352,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.511603,mpc,0,-126.340000,54.885000,-8.089030,-5.359977,-8.300000,-5.455000,0.210970,0.095023,8.812998,-15.277895,0.945339,-15.277895,8.812998,-0.030000,0.730000,-4,59,-3.947111,58.749431,-3.947111,58.749431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.300565,9.789836,81.635537,92.388323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540088,1.404653,0.158124,0.012408,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.521601,mpc,0,-126.340000,54.885000,-8.004472,-5.479783,-8.210000,-5.575000,0.205528,0.095217,8.752008,-10.764665,0.823360,-10.764665,8.752008,-0.030000,0.790000,0,15,-0.131002,15.141598,-0.131002,15.141598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.831488,10.564144,78.747214,90.170279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529269,1.406320,0.139620,0.011526,2.638129,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.009730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.531601,mpc,0,-126.340000,54.885000,-7.917925,-5.599327,-8.210000,-5.575000,0.292075,-0.024327,8.752008,-10.764665,0.823360,-10.764665,8.752008,-0.030000,0.630000,11,17,10.655666,16.812832,10.655666,16.812832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.700422,12.619474,77.811044,93.348746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.521496,1.404573,0.144323,0.005513,0.500520,1,1,0,3,1,1,0,0,0,0,1,0,0,0,0,0.007581,0,0,0,0,0,1,1,1,1,0,0.010000,0.010000,0.000000,0.000000
15.541600,mpc,0,-126.340000,54.885000,-7.829379,-5.718445,-8.210000,-5.575000,0.380621,-0.143445,8.752008,-10.764665,0.823360,-10.764665,8.752008,-0.030000,0.630000,22,6,21.689878,6.373079,21.689878,6.373079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.136451,13.568071,74.008377,88.674703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.511394,1.495969,0.129672,0.006234,0.500508,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0.007648,0,0,0,0,0,1,1,1,1,0,0.019999,0.019999,0.010000,0.010000
15.551631,mpc,0,-126.340000,54.885000,-7.738555,-5.837335,-8.210000,-5.575000,0.471445,-0.262335,8.752008,-10.764665,0.823360,-10.764665,8.752008,-0.030000,0.630000,33,-5,32.910321,-4.527778,32.910321,-4.527778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.811494,13.581975,70.110715,84.713106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.511578,1.405636,0.145082,0.005851,0.500496,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0.007573,0,0,0,0,0,1,1,1,1,0,0.030030,0.030030,0.020030,0.020030
15.561631,mpc,0,-126.340000,54.885000,-7.646005,-5.955123,-8.210000,-5.575000,0.563995,-0.380123,8.752008,-10.764665,0.823360,-10.764665,8.752008,-0.030000,0.630000,44,-15,44.235953,-15.193018,44.235953,-15.193018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.521513,12.852291,69.129028,82.959514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.511718,1.403875,0.156143,0.006256,0.500493,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0.007583,0,0,0,0,0,1,1,1,1,0,0.040029,0.040029,0.030030,0.030030
15.571600,mpc,0,-126.340000,54.885000,-7.551767,-6.071653,-8.210000,-5.575000,0.658233,-0.496653,8.752008,-10.764665,0.823360,-10.764665,8.752008,-0.030000,0.630000,56,-26,55.645962,-25.570348,55.645962,-25.570348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.750053,11.275228,69.998598,81.865614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.510132,1.409263,0.155904,0.007227,0.500488,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0.007587,0,0,0,0,0,1,1,1,1,0,0.049999,0.049999,0.040000,0.040000
15.581632,mpc,0,-126.340000,54.885000,-7.454985,-6.187839,-8.210000,-5.575000,0.755015,-0.612839,8.752008,-10.764665,0.823360,-10.764665,8.752008,-0.030000,0.630000,56,-26,nan,nan,nan,nan,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.593041,8.850368,71.752895,80.309712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.510465,1.761519,0.000000,0.018395,1.005719,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0.008301,0,0,0,0,0,1,1,1,0,1,0.060031,0.060031,0.050032,0.050032
15.591609,mpc,0,-126.340000,54.885000,-7.356835,-6.302151,-7.580000,-5.575000,0.223165,-0.727151,9.422894,-41.869362,0.030495,-41.869362,9.422894,0.100000,0.200000,56,-26,nan,nan,nan,nan,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.801741,18.508077,91.924625,112.684418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529153,1.666601,0.000000,0.016019,0.500439,1,1,0,18,3,2,0,0,0,0,2,0,3,6,1,0.007719,0,0,0,0,0,1,1,1,0,2,0.000000,0.000000,0.000000,0.000000
15.601586,mpc,0,-126.340000,54.885000,-7.256843,-6.415064,-7.450000,-7.685000,0.193157,1.269936,10.398727,-47.724364,0.457422,-50.224937,10.398727,0.270000,0.020000,70,19,70.000000,112.450000,70.000000,112.450000,0.000000,-93.020348,0.000000,64.000000,0.000000,0.000000,-33.340914,32.322112,100.609954,130.930270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536665,1.746979,0.480111,0.030249,0.500951,1,1,0,24,5,2,0,0,0,0,3,3,4,4,3,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.611605,mpc,0,-126.340000,54.885000,-7.154654,-6.526866,-7.360000,-8.155000,0.205346,1.628134,10.398727,-50.224937,0.396432,-58.946451,14.789979,0.410000,0.040000,70,64,70.000000,112.450000,70.000000,112.450000,0.000000,-48.020348,0.000000,64.000000,0.000000,0.000000,-33.251336,45.189203,108.074557,138.439507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557083,1.601655,0.549634,0.020381,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008238,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.621605,mpc,0,-126.340000,54.885000,-7.050954,-6.636709,-7.160000,-8.815000,0.109046,2.178291,20.096074,-63.947598,1.616224,-63.947598,20.096074,0.550000,0.320000,25,109,15.879553,112.450000,15.879553,112.450000,9.120447,-3.020348,0.000000,64.000000,0.000000,0.000000,-33.450286,56.340430,109.081140,139.731561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.532963,1.754093,0.801384,0.028910,0.500658,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.631607,mpc,0,-126.340000,54.885000,-6.945633,-6.744645,-6.930000,-9.435000,-0.015633,2.690355,20.096074,-63.947598,3.018985,-64.313535,28.329670,0.480000,0.640000,23,112,22.810173,112.450000,22.810173,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.402069,63.745281,114.591511,141.575869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539203,1.620067,0.276946,0.020259,0.500449,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.641606,mpc,0,-126.340000,54.885000,-6.838844,-6.850454,-6.620000,-10.025000,-0.218844,3.174546,31.806078,-58.885461,4.543725,-58.885461,31.806078,0.290000,0.940000,-22,112,-70.000000,112.450000,-70.000000,112.450000,47.810173,0.000000,0.000000,64.000000,0.000000,0.000000,-35.652707,71.035111,118.177964,152.088362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.533382,1.580837,0.309415,0.012354,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.651603,mpc,0,-126.340000,54.885000,-6.730710,-6.953961,-6.280000,-10.605000,-0.450710,3.651039,31.806078,-58.885461,5.641538,-47.846343,34.489620,0.070000,1.040000,-67,112,-70.000000,112.450000,-70.000000,112.450000,2.810173,0.000000,0.000000,64.000000,0.000000,0.000000,-36.690400,75.683137,119.517995,151.670042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.519972,1.436492,0.201207,0.010448,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.661603,mpc,0,-126.340000,54.885000,-6.621296,-7.055056,-5.930000,-11.015000,-0.691296,3.959944,34.489620,-47.846343,5.824507,-38.819882,34.001703,-0.120000,1.100000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.422066,78.354910,122.348607,156.852909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.517795,1.426107,0.258030,0.013190,0.500574,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007720,0,1,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.671630,mpc,0,-126.340000,54.885000,-6.510491,-7.153788,-5.550000,-11.345000,-0.960491,4.191212,32.842901,-28.512639,5.580549,-28.512639,32.842901,-0.290000,1.110000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.026017,78.110529,140.216444,174.408032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.519260,1.417449,0.417469,0.010872,0.500364,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.681634,mpc,0,-126.340000,54.885000,-6.398980,-7.249509,-5.310000,-11.545000,-1.088980,4.295491,32.842901,-28.512639,4.909663,-16.375708,26.682951,-0.560000,1.120000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.716963,76.542735,144.642113,177.677948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.522676,1.413284,0.432434,0.009636,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.691630,mpc,0,-126.340000,54.885000,-6.286798,-7.342182,-5.190000,-11.645000,-1.096798,4.302818,20.523001,-6.861330,4.543725,-6.861330,20.523001,-0.650000,1.120000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.123737,69.674136,146.636495,175.440780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.522986,1.414779,0.403527,0.009626,0.500276,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.701633,mpc,0,-126.340000,54.885000,-6.173921,-7.431807,-5.040000,-11.645000,-1.133921,4.213193,12.472374,4.360757,3.323933,4.360757,12.472374,-0.690000,1.130000,-44,112,-43.949032,112.450000,-43.949032,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.822189,57.455003,142.215122,173.112954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535233,1.410037,0.573857,0.013347,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.711697,mpc,0,-126.340000,54.885000,-6.059946,-7.518652,-4.960000,-11.525000,-1.099946,4.006348,3.811850,15.704823,1.189297,15.704823,3.811850,-0.650000,1.120000,1,112,32.944657,112.450000,32.944657,112.450000,-31.893689,0.000000,0.000000,64.000000,0.000000,0.000000,-44.237004,40.324757,135.277151,172.343551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548581,1.417821,0.315709,0.014152,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.721769,mpc,0,-126.340000,54.885000,-5.945662,-7.602070,-4.940000,-11.315000,-1.005662,3.712930,-3.079975,24.304356,-0.213464,24.304356,-3.079975,-0.340000,1.130000,46,85,66.306394,84.778998,66.306394,84.778998,-20.255426,0.000000,0.000000,64.000000,0.000000,0.000000,-41.832025,21.045280,124.559724,167.772392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557540,1.418962,0.354758,0.013806,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.731759,mpc,0,-126.340000,54.885000,-5.832296,-7.681201,-4.970000,-11.025000,-0.862296,3.343799,-5.824507,31.867067,-0.457422,31.867067,-5.824507,-0.120000,1.040000,70,40,70.000000,-1.427413,70.000000,-1.427413,0.000000,41.206411,0.000000,64.000000,0.000000,0.000000,-37.217105,2.464299,117.347565,168.345826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556147,1.420548,0.227151,0.012618,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.741732,mpc,0,-126.340000,54.885000,-5.719319,-7.756463,-5.020000,-10.675000,-0.699319,2.918537,-6.129455,36.136339,-0.579401,36.136339,-6.129455,0.080000,0.720000,70,-5,70.000000,-45.998933,70.000000,-45.998933,0.000000,40.777931,0.000000,64.000000,0.000000,0.000000,-29.714321,-13.990653,124.004814,173.945110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556169,1.418904,0.464161,0.012853,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.751756,mpc,0,-126.340000,54.885000,-5.606197,-7.828199,-5.040000,-10.325000,-0.566197,2.496801,-3.140965,34.489620,0.457422,34.489620,-3.140965,0.430000,0.380000,25,-40,15.313529,-40.478001,15.313529,-40.478001,9.686471,0.000000,0.000000,64.000000,0.000000,0.000000,-18.826493,-27.661229,142.915699,188.390837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556804,1.419277,0.467327,0.014393,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.761755,mpc,0,-126.340000,54.885000,-5.494009,-7.895714,-5.010000,-10.045000,-0.484009,2.149286,2.714037,25.524149,1.433256,25.524149,2.714037,0.410000,0.090000,-20,5,-31.127383,27.964424,-31.127383,27.964424,11.127383,-23.442425,0.000000,64.000000,0.000000,0.000000,-7.678774,-36.459820,160.635573,197.732591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557711,1.418652,0.186957,0.013857,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.771757,mpc,0,-126.340000,54.885000,-5.382665,-7.959080,-4.960000,-9.875000,-0.422665,1.915920,7.227268,13.326228,1.372266,13.326228,7.227268,0.140000,0.040000,-37,50,-37.474835,112.450000,-37.474835,112.450000,0.000000,-62.928001,0.000000,64.000000,0.000000,0.000000,-1.030291,-41.498691,167.079215,204.478185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557288,1.421206,0.214960,0.013582,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.781761,mpc,0,-126.340000,54.885000,-5.272415,-8.018161,-4.880000,-9.825000,-0.392415,1.806839,8.325081,0.274453,1.372266,0.274453,8.325081,-0.060000,0.110000,-24,95,-24.327706,112.450000,-24.327706,112.450000,0.000000,-17.928001,0.000000,64.000000,0.000000,0.000000,-0.776799,-40.961947,175.984141,217.584203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558154,1.423846,0.202665,0.013865,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.791763,mpc,0,-126.340000,54.885000,-5.163559,-8.072806,-4.800000,-9.865000,-0.363559,1.792194,6.190445,-8.995966,1.433256,-8.995966,6.190445,-0.100000,0.500000,-2,112,-1.792215,112.450000,-1.792215,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.731817,-32.832061,180.187827,225.943833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562329,1.489013,0.255873,0.032084,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.801681,mpc,0,-126.340000,54.885000,-5.057191,-8.122522,-4.740000,-9.955000,-0.317191,1.832478,4.421746,-10.093779,1.189297,-10.093779,4.421746,-0.040000,0.850000,7,112,7.222836,112.450000,7.222836,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.991647,-19.052564,177.814788,219.738539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553568,1.703785,0.324764,0.026025,0.500549,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.811605,mpc,0,-126.340000,54.885000,-4.952593,-8.167700,-4.700000,-10.015000,-0.252593,1.847300,2.653048,-4.787684,0.091484,-4.787684,2.653048,-0.090000,1.020000,33,112,33.031004,112.450000,33.031004,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.832884,-7.671164,178.008967,220.591258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567123,1.944499,0.371120,0.034400,0.500733,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008430,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.821634,mpc,0,-126.340000,54.885000,-4.848981,-8.208626,-4.680000,-10.005000,-0.168981,1.796374,0.823360,3.140965,-0.457422,3.140965,0.823360,-0.050000,1.080000,52,112,52.005166,112.450000,52.005166,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.358201,-2.510737,175.599567,220.438957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560047,3.036964,0.447077,0.031234,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.831603,mpc,0,-126.340000,54.885000,-4.748322,-8.244504,-4.670000,-9.935000,-0.078322,1.690496,0.030495,10.886644,0.213464,10.886644,0.030495,0.160000,1.110000,41,67,40.660582,49.695899,40.660582,49.695899,0.000000,17.754101,0.000000,64.000000,0.000000,0.000000,-46.817554,-3.827096,176.164015,224.647986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563509,1.681658,0.494332,0.034769,0.501093,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.841617,mpc,0,-126.340000,54.885000,-4.649810,-8.275640,-4.650000,-9.785000,0.000190,1.509360,1.921172,18.327375,1.006328,18.327375,1.921172,0.320000,0.930000,10,22,9.905197,-9.951517,9.905197,-9.951517,0.000000,32.401517,0.000000,64.000000,0.000000,0.000000,-50.223812,-11.251597,177.804362,226.713396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593687,1.658014,0.223489,0.028470,0.502636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.851607,mpc,0,-126.340000,54.885000,-4.554367,-8.301735,-4.610000,-9.575000,0.055633,1.273265,4.482736,21.803783,1.372266,21.803783,4.482736,0.250000,0.600000,-1,-23,-1.298376,-28.422316,-1.298376,-28.422316,0.000000,5.872316,0.000000,64.000000,0.000000,0.000000,-51.778673,-22.172235,169.156575,216.405289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560928,1.733263,0.226175,0.034789,0.508395,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.861610,mpc,0,-126.340000,54.885000,-4.461882,-8.322833,-4.550000,-9.375000,0.088118,1.052167,6.190445,17.961438,1.921172,17.961438,6.190445,0.110000,0.230000,0,18,0.391242,18.278399,0.391242,18.278399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.638975,-30.592016,159.895096,206.369965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.069591,1.606027,0.218402,0.028299,0.504731,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008442,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.871609,mpc,0,-126.340000,54.885000,-4.372750,-8.338839,-4.480000,-9.255000,0.107250,0.916161,6.251434,8.325081,1.372266,8.325081,6.251434,0.040000,0.130000,4,63,4.008078,100.313290,4.008078,100.313290,0.000000,-37.034891,0.000000,64.000000,0.000000,0.000000,-59.892641,-37.483511,151.488992,201.825367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.696305,1.767037,0.284833,0.035394,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009297,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.881606,mpc,0,-126.340000,54.885000,-4.287200,-8.349717,-4.410000,-9.235000,0.122800,0.885283,6.617372,-2.409089,0.396432,-2.409089,6.617372,0.010000,0.260000,-1,108,-0.887000,112.450000,-0.887000,112.450000,0.000000,-4.171601,0.000000,64.000000,0.000000,0.000000,-67.651699,-37.202886,143.164447,195.700152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561307,1.508422,0.254983,0.027860,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.891607,mpc,0,-126.340000,54.885000,-4.205385,-8.355442,-4.350000,-9.285000,0.144615,0.929558,5.153621,-7.349247,1.006328,-7.349247,5.153621,0.010000,0.660000,7,112,6.875007,112.450000,6.875007,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.224904,-29.862960,144.489886,185.627086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561313,1.746437,0.316962,0.031680,0.501077,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.901606,mpc,0,-126.340000,54.885000,-4.127600,-8.355987,-4.300000,-9.325000,0.172400,0.969013,3.384923,-5.092632,1.128308,-5.092632,3.384923,0.000000,0.900000,22,112,21.504258,112.450000,21.504258,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.591350,-18.599042,149.395920,179.139098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537865,1.446840,0.238440,0.015594,0.500223,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.911602,mpc,0,-126.340000,54.885000,-4.054050,-8.351343,-4.270000,-9.335000,0.215950,0.983657,2.531068,1.677214,0.701380,1.677214,2.531068,0.060000,1.010000,23,105,22.860441,104.517661,22.860441,104.517661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.182819,-10.049079,147.156931,175.133126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.532861,1.464448,0.293025,0.016405,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.921630,mpc,0,-126.340000,54.885000,-3.984709,-8.341472,-4.230000,-9.265000,0.245291,0.923528,2.714037,10.032790,0.396432,10.032790,2.714037,0.120000,1.050000,14,60,14.144017,30.950454,14.144017,30.950454,0.000000,28.567207,0.000000,64.000000,0.000000,0.000000,-87.514262,-7.419013,143.360735,177.590730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537591,1.419474,0.178388,0.012993,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.931680,mpc,0,-126.340000,54.885000,-3.919876,-8.326351,-4.190000,-9.125000,0.270124,0.798649,3.018985,17.412531,0.945339,17.412531,3.018985,0.140000,0.870000,9,15,8.582742,-22.494816,8.582742,-22.494816,0.000000,37.012477,0.000000,64.000000,0.000000,0.000000,-86.999997,-10.993298,136.891058,179.416022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553638,1.435398,0.140072,0.012620,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.941749,mpc,0,-126.340000,54.885000,-3.859791,-8.305974,-4.160000,-8.925000,0.300209,0.619026,3.323933,19.120240,1.372266,19.120240,3.323933,0.190000,0.520000,-2,-19,-1.840035,-19.174948,-1.840035,-19.174948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.828300,-19.088404,127.742443,177.679183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573980,1.777330,0.229843,0.032125,0.502563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.951605,mpc,0,-126.340000,54.885000,-3.805863,-8.280990,-4.120000,-8.765000,0.314137,0.484010,2.897006,14.728989,1.677214,14.728989,2.897006,0.060000,0.200000,13,26,13.418438,36.236114,13.418438,36.236114,0.000000,-10.411063,0.000000,64.000000,0.000000,0.000000,-80.084917,-26.778413,129.480012,178.233854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545856,1.485797,0.187196,0.016471,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.961611,mpc,0,-126.340000,54.885000,-3.756218,-8.250570,-4.090000,-8.685000,0.333782,0.434430,2.714037,4.238777,0.335443,4.238777,2.714037,0.020000,0.160000,14,71,14.083751,112.450000,14.083751,112.450000,0.000000,-41.624948,0.000000,64.000000,0.000000,0.000000,-78.781980,-32.160299,124.231882,175.681785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577342,1.610853,0.249511,0.017720,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.971607,mpc,0,-126.340000,54.885000,-3.711907,-8.215145,-4.060000,-8.685000,0.348093,0.469855,3.079975,-4.482736,-0.579401,-4.482736,3.079975,0.050000,0.400000,0,112,0.315174,112.450000,0.315174,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.403958,-29.858800,126.193028,166.687129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554060,1.734921,0.301943,0.031419,0.503942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.981616,mpc,0,-126.340000,54.885000,-3.672966,-8.174701,-4.030000,-8.735000,0.357034,0.560299,2.653048,-7.166278,-0.335443,-7.166278,2.653048,0.050000,0.750000,-3,112,-3.360972,112.450000,-3.360972,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.622666,-21.751232,127.352272,160.513758,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604817,1.584614,0.285933,0.023595,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.991605,mpc,0,-126.340000,54.885000,-3.639630,-8.129443,-4.010000,-8.785000,0.370370,0.655557,1.372266,-2.897006,0.701380,-2.897006,1.372266,0.000000,0.970000,10,112,9.518160,112.450000,9.518160,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.824869,-11.764636,132.667237,159.215263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547328,1.704529,0.342863,0.023418,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.001615,mpc,0,-126.340000,54.885000,-3.611869,-8.079274,-4.000000,-8.765000,0.388131,0.685726,0.152474,4.604715,0.579401,4.604715,0.152474,0.030000,1.050000,15,89,14.863217,88.789675,14.863217,88.789675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.316349,-5.948682,132.250967,158.975125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560321,1.445305,0.279798,0.012583,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.011603,mpc,0,-126.340000,54.885000,-3.589891,-8.024513,-4.000000,-8.675000,0.410109,0.650487,-0.823360,12.838311,-0.152474,12.838311,-0.823360,0.050000,0.990000,20,44,20.144824,26.447868,20.144824,26.447868,0.000000,17.341807,0.000000,64.000000,0.000000,0.000000,-78.907975,-6.510250,122.713794,152.714322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538606,1.442046,0.173760,0.013709,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.021758,mpc,0,-126.340000,54.885000,-3.573471,-7.964115,-4.000000,-8.505000,0.426529,0.540885,-1.006328,18.205396,-0.335443,18.205396,-1.006328,0.120000,0.740000,11,-1,11.015799,-3.387548,11.015799,-3.387548,0.000000,2.177224,0.000000,64.000000,0.000000,0.000000,-77.798389,-11.985109,109.047670,141.748368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559713,1.422696,0.189377,0.014196,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.031692,mpc,0,-126.340000,54.885000,-3.563243,-7.900554,-4.010000,-8.315000,0.446757,0.414446,-1.311276,18.449355,0.640391,18.449355,-1.311276,0.130000,0.390000,9,16,8.838878,16.160246,8.838878,16.160246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.793774,-19.314164,102.453101,137.628773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550297,1.424425,0.187472,0.013147,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.041758,mpc,0,-126.340000,54.885000,-3.558801,-7.831753,-4.010000,-8.175000,0.451199,0.343247,-0.823360,11.374561,0.701380,11.374561,-0.823360,0.100000,0.230000,1,61,1.002478,86.451715,1.002478,86.451715,0.000000,-25.291470,0.000000,64.000000,0.000000,0.000000,-68.463904,-27.750480,98.415660,138.928022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559024,1.422646,0.188119,0.014759,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.051756,mpc,0,-126.340000,54.885000,-3.560302,-7.759174,-4.010000,-8.105000,0.449698,0.345826,0.335443,3.323933,0.091484,3.323933,0.335443,0.060000,0.370000,-13,106,-12.938114,112.450000,-12.938114,112.450000,0.000000,-6.289754,0.000000,64.000000,0.000000,0.000000,-64.393626,-32.696064,88.429769,130.049234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560499,1.421629,0.213705,0.015071,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.061633,mpc,0,-126.340000,54.885000,-3.567571,-7.683465,-4.010000,-8.085000,0.442429,0.401535,0.152474,-0.274453,-0.152474,-0.274453,0.152474,0.000000,0.690000,-12,112,-12.479667,112.450000,-12.479667,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.724828,-34.962655,84.643101,123.243885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539211,1.414855,0.208708,0.013168,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.071693,mpc,0,-126.340000,54.885000,-3.580861,-7.602413,-4.010000,-8.065000,0.429139,0.462587,-2.348100,2.897006,0.152474,2.897006,-2.348100,-0.070000,0.940000,12,112,11.563331,112.450000,11.563331,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.541270,-35.901292,87.970418,121.572740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548507,1.423347,0.297042,0.015290,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.081756,mpc,0,-126.340000,54.885000,-3.600055,-7.517533,-4.030000,-7.985000,0.429945,0.467467,-3.628881,9.544873,-0.091484,9.544873,-3.628881,-0.050000,1.040000,18,67,18.009400,57.101546,18.009400,57.101546,0.000000,10.348454,0.000000,64.000000,0.000000,0.000000,-61.660546,-36.176753,89.897334,117.998635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557010,1.420486,0.303037,0.012996,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.091666,mpc,0,-126.340000,54.885000,-3.624665,-7.430385,-4.060000,-7.845000,0.435335,0.414615,-3.933829,17.229563,0.030495,17.229563,-3.933829,0.010000,0.900000,11,22,11.351764,2.433852,11.351764,2.433852,0.000000,20.016148,0.000000,64.000000,0.000000,0.000000,-60.086924,-37.440292,83.128334,109.951026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554829,1.416674,0.160383,0.014892,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.101757,mpc,0,-126.340000,54.885000,-3.655460,-7.338202,-4.090000,-7.645000,0.434540,0.306798,-3.140965,20.523001,-0.091484,20.523001,-3.140965,0.080000,0.570000,-8,-4,-8.384312,-4.363501,-8.384312,-4.363501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.394204,-39.005319,73.745262,101.555390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557082,1.421505,0.176014,0.012908,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.111756,mpc,0,-126.340000,54.885000,-3.691581,-7.243625,-4.120000,-7.465000,0.428419,0.221375,-3.140965,16.863625,0.213464,16.863625,-3.140965,0.000000,0.260000,-5,41,-5.299911,47.017841,-5.299911,47.017841,0.000000,-6.381343,0.000000,64.000000,0.000000,0.000000,-44.399962,-38.730769,78.799997,107.373402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557743,1.420962,0.175685,0.014922,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.121693,mpc,0,-126.340000,54.885000,-3.732881,-7.146646,-4.140000,-7.355000,0.407119,0.208354,-2.226120,6.983309,-0.152474,6.983309,-2.226120,-0.010000,0.250000,-22,86,-21.680428,112.450000,-21.680428,112.450000,0.000000,-26.813501,0.000000,64.000000,0.000000,0.000000,-36.740751,-36.301550,79.672743,109.944008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548073,1.422580,0.211679,0.014373,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.131651,mpc,0,-126.340000,54.885000,-3.779541,-7.046658,-4.160000,-7.325000,0.380459,0.278342,-2.043152,0.457422,0.030495,0.457422,-2.043152,-0.070000,0.530000,-26,112,-25.854020,112.450000,-25.854020,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.073349,-31.839052,77.758042,107.946991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555841,1.413733,0.187939,0.012943,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.141734,mpc,0,-126.340000,54.885000,-3.831992,-6.942784,-4.170000,-7.315000,0.338008,0.372216,-2.348100,-1.067318,-0.518412,-1.067318,-2.348100,-0.100000,0.840000,-29,112,-29.300687,112.450000,-29.300687,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.234737,-26.858679,87.131028,116.636297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559753,1.419615,0.249928,0.013990,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.151758,mpc,0,-126.340000,54.885000,-3.889151,-6.837097,-4.200000,-7.285000,0.310849,0.447903,-3.933829,4.055809,-0.274453,4.055809,-3.933829,-0.130000,1.010000,-18,112,-17.782568,112.450000,-17.782568,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.797429,-21.929994,93.203352,120.905370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557526,1.417916,0.292423,0.014167,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.161761,mpc,0,-126.340000,54.885000,-3.950975,-6.729448,-4.230000,-7.215000,0.279025,0.485552,-5.092632,10.215758,0.213464,10.215758,-5.092632,-0.180000,1.060000,-6,68,-5.569884,68.376714,-5.569884,68.376714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.478625,-19.610712,98.704938,126.830530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559014,1.417663,0.329101,0.013802,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.171668,mpc,0,-126.340000,54.885000,-4.016691,-6.620922,-4.280000,-7.075000,0.263309,0.454078,-5.580549,16.619667,-0.701380,16.619667,-5.580549,-0.140000,0.910000,-8,26,-8.399769,25.614342,-8.399769,25.614342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.643980,-19.201592,97.143633,121.933279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550591,1.412331,0.147444,0.013762,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.181712,mpc,0,-126.340000,54.885000,-4.087639,-6.509177,-4.330000,-6.895000,0.242361,0.385823,-5.885497,18.815292,-0.274453,18.815292,-5.885497,-0.140000,0.580000,-10,30,-9.748638,30.215086,-9.748638,30.215086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.598235,-20.048269,89.724740,115.659171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557937,1.418985,0.175154,0.012964,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.191753,mpc,0,-126.340000,54.885000,-4.162658,-6.395970,-4.390000,-6.735000,0.227342,0.339030,-6.739351,13.753155,-0.091484,13.753155,-6.739351,-0.170000,0.410000,-4,75,-4.316048,83.909985,-4.316048,83.909985,0.000000,-8.694899,0.000000,64.000000,0.000000,0.000000,-12.546348,-21.300865,85.700910,115.180987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557039,1.416313,0.187407,0.012036,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.201755,mpc,0,-126.340000,54.885000,-4.241177,-6.281961,-4.450000,-6.645000,0.208823,0.363039,-6.617372,7.044299,-0.396432,7.044299,-6.617372,-0.160000,0.530000,-13,112,-13.216244,112.450000,-13.216244,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.690694,-22.564575,83.353586,116.973463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558034,1.416833,0.213530,0.013173,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.211756,mpc,0,-126.340000,54.885000,-4.323174,-6.166974,-4.500000,-6.585000,0.176826,0.418026,-5.336590,3.323933,-0.762370,3.323933,-5.336590,-0.160000,0.810000,-32,112,-31.925812,112.450000,-31.925812,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.034657,-23.574156,82.516206,120.822279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557932,1.416081,0.379196,0.014278,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.221669,mpc,0,-126.340000,54.885000,-4.407595,-6.052250,-4.550000,-6.525000,0.142405,0.472750,-5.214611,5.885497,-0.823360,5.885497,-5.214611,-0.170000,0.980000,-38,112,-37.686375,112.450000,-37.686375,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.580940,-23.229870,80.390268,117.213490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556523,1.416453,0.316023,0.012588,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.231765,mpc,0,-126.340000,54.885000,-4.496464,-5.934894,-4.600000,-6.445000,0.103536,0.510106,-5.580549,10.398727,-0.213464,10.398727,-5.580549,-0.250000,1.060000,-28,73,-28.457564,72.692443,-28.457564,72.692443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.907555,-25.235974,81.940116,120.565207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556729,1.416221,0.355029,0.014048,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.241756,mpc,0,-126.340000,54.885000,-4.586937,-5.818502,-4.660000,-6.315000,0.073063,0.496498,-7.227268,15.216906,-0.030495,15.216906,-7.227268,-0.300000,0.930000,-9,42,-9.400964,41.698060,-9.400964,41.698060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.932738,-27.833882,83.894119,117.864381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558027,1.414912,0.176348,0.012946,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.251756,mpc,0,-126.340000,54.885000,-4.679660,-5.701993,-4.730000,-6.165000,0.050340,0.463007,-8.386070,16.009771,-1.067318,16.009771,-8.386070,-0.180000,0.670000,-16,54,-15.946305,53.668875,-15.946305,53.668875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.890916,-29.960816,75.677501,101.863524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557035,1.418636,0.177032,0.013160,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.261715,mpc,0,-126.340000,54.885000,-4.773783,-5.586212,-4.810000,-6.005000,0.036217,0.418788,-9.239925,12.960290,-1.311276,12.960290,-9.239925,-0.210000,0.570000,-8,84,-7.648251,83.565935,-7.648251,83.565935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.084266,-33.997275,63.398882,97.419259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556964,1.415158,0.175364,0.014265,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.271751,mpc,0,-126.340000,54.885000,-4.870072,-5.470013,-4.900000,-5.895000,0.029928,0.424987,-8.386070,9.544873,-0.762370,9.544873,-8.386070,-0.170000,0.660000,-22,104,-21.768000,104.164276,-21.768000,104.164276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.059668,-37.385750,61.400258,96.599359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558219,1.414006,0.200605,0.013285,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.281758,mpc,0,-126.340000,54.885000,-4.967104,-5.354904,-4.970000,-5.805000,0.002896,0.450096,-8.264091,7.959143,-0.823360,7.959143,-8.264091,-0.170000,0.840000,-27,103,-26.736081,102.780188,-26.736081,102.780188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.556322,-40.932380,59.410750,97.929666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555774,1.414969,0.263746,0.012964,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.291758,mpc,0,-126.340000,54.885000,-5.064715,-5.240843,-5.060000,-5.705000,-0.004715,0.464157,-8.691018,10.337738,-0.884349,10.337738,-8.691018,-0.230000,0.950000,-15,73,-15.015268,73.126826,-15.015268,73.126826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.419350,-44.271343,59.909365,97.853455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556659,1.531831,0.290669,0.022785,0.649961,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.301609,mpc,0,-126.340000,54.885000,-5.161084,-5.129688,-5.140000,-5.565000,-0.021084,0.435312,-9.605862,14.667999,-0.518412,14.667999,-9.605862,-0.150000,0.870000,-15,39,-15.478371,39.123824,-15.478371,39.123824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.616997,-45.916649,59.986803,91.456832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564399,1.507888,0.197068,0.018665,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.311605,mpc,0,-126.340000,54.885000,-5.258676,-5.018359,-5.230000,-5.415000,-0.028676,0.396641,-9.666852,14.789979,-0.457422,14.789979,-9.666852,-0.220000,0.630000,-4,53,-4.493893,52.874240,-4.493893,52.874240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.303572,-45.962635,61.455179,88.279294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555922,2.054935,0.240880,0.036664,0.501279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008402,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.321608,mpc,0,-126.340000,54.885000,-5.355725,-4.908652,-5.310000,-5.285000,-0.045725,0.376348,-9.239925,11.557530,-0.701380,11.557530,-9.239925,-0.190000,0.520000,-12,86,-11.802497,86.000751,-11.802497,86.000751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.987517,-46.656941,57.507016,85.072532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548967,1.474514,0.219651,0.020014,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.331609,mpc,0,-126.340000,54.885000,-5.451718,-4.800897,-5.390000,-5.175000,-0.061718,0.374103,-8.203101,8.873987,-0.396432,8.873987,-8.203101,-0.140000,0.650000,-28,95,-27.826756,95.060909,-27.826756,95.060909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.733296,-49.734683,55.315196,88.232898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575268,1.603920,0.244585,0.025728,0.500557,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.341603,mpc,0,-126.340000,54.885000,-5.546162,-4.695388,-5.470000,-5.085000,-0.076162,0.389612,-7.654195,8.386070,-0.396432,8.386070,-7.654195,-0.140000,0.810000,-32,84,-32.451410,83.754344,-32.451410,83.754344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.987834,-52.781481,53.415254,87.902746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547423,1.702122,0.276511,0.024107,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.351613,mpc,0,-126.340000,54.885000,-5.638840,-4.592103,-5.530000,-4.985000,-0.108840,0.392897,-8.020133,10.520706,-0.213464,10.520706,-8.020133,-0.260000,0.840000,-13,61,-13.017655,60.741640,-13.017655,60.741640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.820498,-54.972973,49.990231,84.889296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565129,1.445999,0.168520,0.013147,0.500776,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.361667,mpc,0,-126.340000,54.885000,-5.729553,-4.490992,-5.610000,-4.865000,-0.119553,0.374008,-7.959143,12.533363,0.152474,12.533363,-7.959143,-0.240000,0.720000,-11,49,-11.248568,49.365897,-11.248568,49.365897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.334502,-54.494299,46.754082,75.496241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541326,1.414747,0.141406,0.013016,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.371602,mpc,0,-126.340000,54.885000,-5.816409,-4.393888,-5.680000,-4.745000,-0.136409,0.351112,-7.959143,11.252582,-1.006328,11.252582,-7.959143,-0.200000,0.610000,-14,64,-13.851820,64.109876,-13.851820,64.109876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.554631,-53.716123,42.538327,68.867406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537871,1.446958,0.135772,0.014061,0.500376,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.381673,mpc,0,-126.340000,54.885000,-5.901188,-4.298512,-5.750000,-4.635000,-0.151188,0.336488,-7.288257,8.873987,-0.701380,8.873987,-7.288257,-0.180000,0.590000,-20,81,-19.808031,81.464012,-19.808031,81.464012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.094750,-53.898538,38.743632,66.329995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554417,1.450565,0.187665,0.016329,0.500668,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.391758,mpc,0,-126.340000,54.885000,-5.982349,-4.206285,-5.810000,-4.555000,-0.172349,0.348715,-6.739351,7.166278,0.030495,7.166278,-6.739351,-0.220000,0.660000,-17,88,-17.274677,87.659981,-17.274677,87.659981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.811830,-54.818190,37.922744,67.504522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558224,1.413525,0.187525,0.014256,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.401683,mpc,0,-126.340000,54.885000,-6.058141,-4.118914,-5.860000,-4.485000,-0.198141,0.366086,-5.458569,7.227268,-0.152474,7.227268,-5.458569,-0.240000,0.780000,-23,74,-22.751685,74.456359,-22.751685,74.456359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.046181,-55.704028,36.059341,66.069593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551011,1.406375,0.150062,0.012821,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.411704,mpc,0,-126.340000,54.885000,-6.130120,-4.034306,-5.910000,-4.405000,-0.220120,0.370694,-5.458569,7.898153,-0.701380,7.898153,-5.458569,-0.220000,0.760000,-21,67,-21.486634,66.866375,-21.486634,66.866375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.155925,-55.713296,34.839056,63.913318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557149,1.425390,0.188501,0.014580,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.421763,mpc,0,-126.340000,54.885000,-6.197349,-3.953199,-5.950000,-4.305000,-0.247349,0.351801,-4.970653,9.727842,-0.457422,9.727842,-4.970653,-0.250000,0.730000,-17,49,-17.180521,48.621865,-17.180521,48.621865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.551571,-55.420732,32.329496,61.711461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557198,1.412482,0.171731,0.013214,0.501959,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.431759,mpc,0,-126.340000,54.885000,-6.258761,-3.876552,-6.000000,-4.215000,-0.258761,0.338448,-4.543725,9.239925,-0.335443,9.239925,-4.543725,-0.230000,0.600000,-17,58,-17.446156,58.319420,-17.446156,58.319420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.279137,-53.687083,34.298509,59.222806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556301,1.411229,0.172387,0.013824,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.441758,mpc,0,-126.340000,54.885000,-6.314389,-3.803992,-6.030000,-4.135000,-0.284389,0.331008,-4.604715,6.556382,0.213464,6.556382,-4.604715,-0.220000,0.570000,-14,79,-14.299169,78.802246,-14.299169,78.802246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.744365,-52.553718,33.482508,57.849909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557276,1.412547,0.185782,0.013485,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.451698,mpc,0,-126.340000,54.885000,-6.363542,-3.736078,-6.070000,-4.085000,-0.293542,0.348922,-3.506902,4.055809,0.396432,4.055809,-3.506902,-0.200000,0.630000,-21,92,-20.622703,92.241617,-20.622703,92.241617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.065246,-52.213726,32.332801,56.255139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555430,1.405357,0.169609,0.013272,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.461603,mpc,0,-126.340000,54.885000,-6.406052,-3.672713,-6.090000,-4.035000,-0.316052,0.362287,-2.531068,3.872840,-0.457422,3.872840,-2.531068,-0.190000,0.760000,-25,79,-25.384155,79.455303,-25.384155,79.455303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.125835,-53.138046,31.225202,58.629553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539842,1.407820,0.174177,0.014105,0.500164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.471759,mpc,0,-126.340000,54.885000,-6.442543,-3.612346,-6.110000,-3.975000,-0.332543,0.362654,-2.165131,6.922320,0.396432,6.922320,-2.165131,-0.230000,0.800000,-16,46,-15.955997,45.828793,-15.955997,45.828793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.402121,-53.724530,30.553611,58.552617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555333,1.409996,0.189237,0.013712,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.481673,mpc,0,-126.340000,54.885000,-6.470875,-3.558027,-6.120000,-3.905000,-0.350875,0.346973,-1.860183,7.837164,0.091484,7.837164,-1.860183,-0.220000,0.630000,-12,46,-11.946900,46.264002,-11.946900,46.264002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.246854,-51.446098,34.782538,55.238301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554073,1.405308,0.138673,0.013104,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.491765,mpc,0,-126.340000,54.885000,-6.491961,-3.507522,-6.130000,-3.835000,-0.361961,0.327478,-1.555235,5.763517,0.213464,5.763517,-1.555235,-0.240000,0.520000,-4,67,-4.381171,66.983401,-4.381171,66.983401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.095098,-49.367732,35.069153,53.852183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557779,1.409165,0.173726,0.013355,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.501646,mpc,0,-126.340000,54.885000,-6.504700,-3.462842,-6.140000,-3.795000,-0.364700,0.332158,0.091484,3.018985,0.518412,3.018985,0.091484,-0.180000,0.560000,-18,83,-18.262953,82.545034,-18.262953,82.545034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.461713,-47.945085,34.504270,51.732193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556537,1.409926,0.183628,0.013025,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.511760,mpc,0,-126.340000,54.885000,-6.509316,-3.422081,-6.130000,-3.785000,-0.379316,0.362919,1.067318,0.213464,-0.274453,0.213464,1.067318,-0.190000,0.690000,-19,93,-19.370660,92.567774,-19.370660,92.567774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.570040,-48.460375,34.208309,56.648317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557395,1.407698,0.196888,0.013612,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.521754,mpc,0,-126.340000,54.885000,-6.505204,-3.386817,-6.110000,-3.765000,-0.395204,0.378183,1.250287,0.701380,0.396432,0.701380,1.250287,-0.220000,0.800000,-9,76,-9.095517,75.890227,-9.095517,75.890227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.177930,-49.293707,33.396687,57.412273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556957,1.408000,0.201402,0.013536,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.531763,mpc,0,-126.340000,54.885000,-6.492163,-3.356555,-6.090000,-3.735000,-0.402163,0.378445,1.799193,3.262944,-0.030495,3.262944,1.799193,-0.200000,0.800000,-6,49,-5.805135,49.371694,-5.805135,49.371694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.500988,-48.029698,28.313691,47.399218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556396,1.411029,0.187954,0.013405,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.541640,mpc,0,-126.340000,54.885000,-6.470285,-3.331697,-6.070000,-3.695000,-0.400285,0.363303,2.287110,4.909663,0.274453,4.909663,2.287110,-0.200000,0.650000,1,42,1.067103,42.212726,1.067103,42.212726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.649102,-45.315879,28.834063,43.570452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539642,1.402790,0.144522,0.014089,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.551754,mpc,0,-126.340000,54.885000,-6.438361,-3.311433,-6.040000,-3.655000,-0.398361,0.343567,2.409089,3.262944,0.396432,3.262944,2.409089,-0.150000,0.510000,4,62,4.164484,61.548210,4.164484,61.548210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.067908,-42.160310,33.283544,44.327002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556222,1.407165,0.173725,0.012527,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.561759,mpc,0,-126.340000,54.885000,-6.397081,-3.296577,-6.010000,-3.645000,-0.387081,0.348423,2.957996,-0.640391,0.579401,-0.640391,2.957996,-0.100000,0.520000,3,89,3.151194,89.306455,3.151194,89.306455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.659386,-40.325411,38.331706,49.141973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557842,1.406864,0.185391,0.013808,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.571641,mpc,0,-126.340000,54.885000,-6.346647,-3.286984,-5.970000,-3.665000,-0.376647,0.378016,3.262944,-3.201954,0.335443,-3.201954,3.262944,-0.040000,0.680000,3,95,2.762817,95.221330,2.762817,95.221330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.300157,-40.299985,43.009780,57.162560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546934,1.402441,0.170486,0.013128,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.581758,mpc,0,-126.340000,54.885000,-6.284889,-3.282392,-5.940000,-3.685000,-0.344889,0.402608,3.445913,-2.043152,0.335443,-2.043152,3.445913,-0.090000,0.800000,21,73,21.291696,72.824096,21.291696,72.824096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.479556,-40.631982,45.139621,60.331391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554847,1.412433,0.224044,0.010315,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.591711,mpc,0,-126.340000,54.885000,-6.213982,-3.283025,-5.890000,-3.685000,-0.323982,0.401975,3.872840,1.738204,0.396432,1.738204,3.872840,-0.070000,0.780000,30,38,29.904205,37.923385,29.904205,37.923385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.021719,-38.670389,50.574586,58.558917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555053,1.412050,0.173362,0.013658,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.601752,mpc,0,-126.340000,54.885000,-6.132117,-3.288816,-5.840000,-3.665000,-0.292117,0.376184,5.153621,2.653048,0.518412,2.653048,5.153621,0.070000,0.590000,16,39,15.591364,38.799107,15.591364,38.799107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.865627,-35.596304,59.844495,62.160012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555852,1.405499,0.173687,0.013603,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.611752,mpc,0,-126.340000,54.885000,-6.040176,-3.299688,-5.780000,-3.655000,-0.260176,0.355312,7.044299,-0.396432,-0.030495,-0.396432,7.044299,0.130000,0.460000,4,69,3.552432,69.050769,3.552432,69.050769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.634791,-34.949345,63.089976,67.740937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556232,1.406050,0.172412,0.013925,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.621640,mpc,0,-126.340000,54.885000,-5.938960,-3.315402,-5.700000,-3.685000,-0.238960,0.369598,8.812998,-4.116798,0.701380,-4.116798,8.812998,0.090000,0.520000,4,92,3.911567,92.464225,3.911567,92.464225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.082771,-35.312280,58.764963,69.570129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539704,1.401799,0.152750,0.013428,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.631693,mpc,0,-126.340000,54.885000,-5.825516,-3.336377,-5.600000,-3.725000,-0.225516,0.388623,10.520706,-5.092632,1.189297,-5.092632,10.520706,0.070000,0.700000,3,82,3.083708,82.488899,3.083708,82.488899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.724268,-36.182093,59.400490,72.423751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547271,1.409102,0.200170,0.014490,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.641669,mpc,0,-126.340000,54.885000,-5.702379,-3.362105,-5.490000,-3.755000,-0.212379,0.392895,11.069613,-2.897006,1.616224,-2.897006,11.069613,0.010000,0.750000,19,56,18.576011,55.684312,18.576011,55.684312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.631927,-36.633698,58.729936,70.211516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547499,1.401217,0.148035,0.012545,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.651616,mpc,0,-126.340000,54.885000,-5.569153,-3.392546,-5.380000,-3.785000,-0.189153,0.392454,11.862478,-0.152474,0.518412,-0.152474,11.862478,0.060000,0.680000,20,34,19.929728,34.016465,19.929728,34.016465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.699560,-34.786090,61.574868,65.111691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573494,1.510622,0.199452,0.017748,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.661606,mpc,0,-126.340000,54.885000,-5.424847,-3.427842,-5.250000,-3.785000,-0.174847,0.357158,12.716332,-0.152474,0.335443,-0.152474,12.716332,0.210000,0.510000,5,41,5.491317,40.943459,5.491317,40.943459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.140912,-32.457346,69.287640,68.510040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549013,1.770689,0.225310,0.037447,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.671615,mpc,0,-126.340000,54.885000,-5.269790,-3.467839,-5.110000,-3.805000,-0.159790,0.337161,14.485031,-3.140965,0.213464,-3.140965,14.485031,0.090000,0.430000,16,67,15.897280,67.278695,15.897280,67.278695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.925707,-31.811047,70.603421,73.710299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567594,1.552502,0.200191,0.017592,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.681605,mpc,0,-126.340000,54.885000,-5.104617,-3.512279,-4.960000,-3.855000,-0.144617,0.342721,14.485031,-3.140965,1.006328,-6.434403,15.094927,0.090000,0.500000,28,59,28.061321,59.114377,28.061321,59.114377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.117759,-31.446866,67.572012,71.568700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558306,1.761414,0.233093,0.034462,0.500778,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.691603,mpc,0,-126.340000,54.885000,-4.928995,-3.561149,-4.800000,-3.925000,-0.128995,0.363851,16.192739,-8.142112,1.128308,-8.142112,16.192739,0.160000,0.560000,15,92,14.715890,92.175191,14.715890,92.175191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.825680,-28.114526,75.216840,70.653752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545217,1.468834,0.209660,0.019449,0.500746,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.701609,mpc,0,-126.340000,54.885000,-4.743062,-3.614313,-4.620000,-4.005000,-0.123062,0.390687,18.022427,-7.532216,1.250287,-7.532216,18.022427,0.180000,0.690000,6,76,5.967332,75.891548,5.967332,75.891548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.390726,-27.807784,71.445189,75.632152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549086,1.463273,0.208590,0.013829,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.711716,mpc,0,-126.340000,54.885000,-4.545049,-3.672196,-4.430000,-4.055000,-0.115049,0.382804,18.815292,-3.872840,1.189297,-3.872840,18.815292,0.120000,0.740000,18,36,18.107227,36.462638,18.107227,36.462638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.738002,-27.685468,68.181145,72.460350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556084,1.433314,0.146616,0.013017,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.721676,mpc,0,-126.340000,54.885000,-4.340065,-3.733191,-4.240000,-4.085000,-0.100065,0.351809,18.388365,-0.945339,1.555235,-0.945339,18.388365,0.080000,0.570000,40,20,39.904910,20.143604,39.904910,20.143604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.132502,-25.869300,70.661726,68.367188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554765,1.420266,0.141459,0.012373,0.500506,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.731672,mpc,0,-126.340000,54.885000,-4.124695,-3.798196,-4.050000,-4.105000,-0.074695,0.306804,18.388365,-2.775027,1.494245,-2.775027,18.388365,0.180000,0.370000,40,45,39.670009,45.322785,39.670009,45.322785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.250489,-22.943302,75.625334,72.404328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551174,1.402472,0.147684,0.012062,0.500379,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.741664,mpc,0,-126.340000,54.885000,-3.900007,-3.866786,-3.840000,-4.155000,-0.060007,0.288214,20.827949,-7.166278,1.555235,-7.166278,20.827949,0.300000,0.350000,12,79,11.962082,79.436941,11.962082,79.436941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.038272,-21.852513,85.255695,79.302735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537753,1.403289,0.144035,0.011300,0.503034,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.751762,mpc,0,-126.340000,54.885000,-3.663626,-3.939594,-3.610000,-4.235000,-0.053626,0.295406,23.084564,-9.788831,0.823360,-9.788831,23.084564,0.240000,0.550000,7,82,6.674008,82.196437,6.674008,82.196437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.002813,-22.595213,76.882739,80.955737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559384,1.414559,0.191024,0.012827,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.761671,mpc,0,-126.340000,54.885000,-3.422856,-4.014258,-3.380000,-4.315000,-0.042856,0.300742,24.121388,-8.203101,1.799193,-8.203101,24.121388,0.120000,0.690000,22,55,22.444410,54.662776,22.444410,54.662776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.835793,-23.374082,73.823677,78.446358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554521,1.402383,0.153909,0.014116,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.771761,mpc,0,-126.340000,54.885000,-3.168969,-4.093379,-3.140000,-4.385000,-0.028969,0.291621,23.511492,-5.702528,3.079975,-5.702528,23.511492,0.140000,0.640000,36,34,36.376139,34.343558,36.376139,34.343558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.650450,-21.641741,75.834441,70.823200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558983,1.412160,0.177558,0.012824,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.781681,mpc,0,-126.340000,54.885000,-2.911138,-4.173997,-2.900000,-4.445000,-0.011138,0.271003,24.548315,-4.360757,2.043152,-4.360757,24.548315,0.220000,0.480000,28,33,27.897273,32.825403,27.897273,32.825403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.935052,-18.921314,79.487940,72.588021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559047,1.415037,0.177482,0.013494,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.791755,mpc,0,-126.340000,54.885000,-2.641282,-4.258536,-2.640000,-4.505000,-0.001282,0.246464,27.048889,-6.434403,2.043152,-6.434403,27.048889,0.260000,0.380000,8,54,8.387044,54.365763,8.387044,54.365763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.495439,-17.277871,85.802798,77.565852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557528,1.422097,0.178174,0.013663,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.801712,mpc,0,-126.340000,54.885000,-2.366956,-4.344527,-2.350000,-4.585000,-0.016956,0.240473,29.183525,-9.727842,1.799193,-9.727842,29.183525,0.210000,0.400000,0,78,-0.405514,78.204711,-0.405514,78.204711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.473853,-15.930694,78.706605,76.274412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557642,1.421074,0.176068,0.013574,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.811762,mpc,0,-126.340000,54.885000,-2.082823,-4.433542,-2.060000,-4.695000,-0.022823,0.261458,29.793421,-11.069613,2.957996,-11.069613,29.793421,0.090000,0.590000,14,74,14.479728,73.632078,14.479728,73.632078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.664108,-14.927261,73.222918,74.446647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558141,1.413155,0.189305,0.013810,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.821752,mpc,0,-126.340000,54.885000,-1.793542,-4.524022,-1.760000,-4.795000,-0.033542,0.270978,29.976389,-9.849821,2.531068,-9.849821,29.976389,0.090000,0.670000,19,56,19.105068,55.748022,19.105068,55.748022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.620765,-12.546904,74.078444,71.418196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556758,1.411597,0.175691,0.012253,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.831759,mpc,0,-126.340000,54.885000,-1.497341,-4.616423,-1.450000,-4.885000,-0.047341,0.268577,30.342327,-6.922320,2.348100,-6.922320,30.342327,0.130000,0.630000,16,33,16.495146,33.239029,16.495146,33.239029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.494792,-9.576645,78.101431,74.621738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557466,1.412071,0.175650,0.012888,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.841756,mpc,0,-126.340000,54.885000,-1.195424,-4.710271,-1.130000,-4.945000,-0.065424,0.234729,31.135192,-6.739351,3.201954,-6.739351,31.135192,0.150000,0.480000,11,40,10.859839,40.227425,10.859839,40.227425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.943978,-6.206041,80.720844,77.994144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557021,1.410297,0.161880,0.013253,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.851757,mpc,0,-126.340000,54.885000,-0.887846,-4.805455,-0.810000,-5.025000,-0.077846,0.219545,32.354984,-8.386070,2.775027,-8.386070,32.354984,0.140000,0.410000,4,58,4.481054,58.347721,4.481054,58.347721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.155577,-3.324649,77.166482,75.365061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557267,1.411472,0.176071,0.013502,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.861631,mpc,0,-126.340000,54.885000,-0.579135,-4.900487,-0.480000,-5.125000,-0.099135,0.224513,33.818734,-10.459717,2.470079,-10.459717,33.818734,0.120000,0.470000,-5,71,-4.510699,70.701132,-4.510699,70.701132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.647334,-0.972343,72.748234,72.729039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539428,1.454206,0.171182,0.019180,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.871758,mpc,0,-126.340000,54.885000,-0.257821,-4.998795,-0.150000,-5.235000,-0.107821,0.236205,33.452797,-11.557530,3.262944,-11.557530,33.452797,0.070000,0.580000,7,71,7.031724,71.337306,7.031724,71.337306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.980834,1.035069,70.102948,71.305639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556157,1.413552,0.186660,0.014267,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.881758,mpc,0,-126.340000,54.885000,0.063663,-5.096470,0.180000,-5.335000,-0.116337,0.238530,32.354984,-10.154769,2.714037,-10.154769,32.354984,0.050000,0.650000,23,54,22.620692,53.961980,22.620692,53.961980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.746665,3.256407,70.545095,72.666701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556651,1.412764,0.173836,0.013083,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.891759,mpc,0,-126.340000,54.885000,0.388834,-5.194503,0.510000,-5.425000,-0.121166,0.230497,31.928057,-7.776174,2.957996,-7.776174,31.928057,0.110000,0.590000,23,39,22.721560,38.639216,22.721560,38.639216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.025814,6.314899,73.275761,77.861600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556354,1.433461,0.175466,0.014364,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.901668,mpc,0,-126.340000,54.885000,0.714178,-5.291756,0.830000,-5.505000,-0.115822,0.213244,31.074202,-7.288257,2.531068,-7.288257,31.074202,0.190000,0.480000,23,43,22.910189,42.879963,22.910189,42.879963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.283352,9.122933,81.119687,83.478967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551857,1.402679,0.121635,0.012469,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.911758,mpc,0,-126.340000,54.885000,1.048175,-5.390667,1.160000,-5.595000,-0.111825,0.204333,32.354984,-8.386070,3.140965,-8.386070,32.354984,0.220000,0.440000,10,55,9.823590,55.434360,9.823590,55.434360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.717528,11.238659,80.827937,81.764052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556458,1.412894,0.175898,0.013321,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.921758,mpc,0,-126.340000,54.885000,1.381377,-5.488335,1.500000,-5.695000,-0.118623,0.206665,33.269828,-10.886644,3.689871,-10.886644,33.269828,0.190000,0.470000,5,75,4.778825,74.858456,4.778825,74.858456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.642910,13.069605,78.478048,80.773753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554359,1.413115,0.175271,0.013680,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.931767,mpc,0,-126.340000,54.885000,1.716539,-5.585498,1.840000,-5.815000,-0.123461,0.229502,33.757745,-11.801488,3.811850,-11.801488,33.757745,0.140000,0.590000,6,76,6.472587,75.631997,6.472587,75.631997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.176242,14.422684,75.488409,79.272287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556443,1.412170,0.188562,0.011992,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.941706,mpc,0,-126.340000,54.885000,2.050486,-5.681160,2.180000,-5.925000,-0.129514,0.243840,33.513786,-9.605862,3.445913,-9.605862,33.513786,0.120000,0.680000,12,52,11.506394,52.192879,11.506394,52.192879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.174870,15.776655,75.931078,80.564488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554383,1.412599,0.176969,0.012040,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.951759,mpc,0,-126.340000,54.885000,2.388896,-5.776860,2.520000,-6.015000,-0.131104,0.238140,33.452797,-7.288257,3.018985,-7.288257,33.452797,0.110000,0.630000,14,38,14.099974,37.609752,14.099974,37.609752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.139664,18.288397,76.980543,82.644990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555498,1.420564,0.163486,0.014485,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.961693,mpc,0,-126.340000,54.885000,2.723426,-5.870159,2.840000,-6.095000,-0.116574,0.224841,33.208838,-7.166278,3.994819,-7.166278,33.208838,0.140000,0.500000,13,48,13.353246,48.251094,13.353246,48.251094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.859143,20.863347,77.456168,83.423001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557687,1.409425,0.140179,0.013415,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.971643,mpc,0,-126.340000,54.885000,3.058107,-5.962124,3.180000,-6.185000,-0.121893,0.222876,32.903890,-9.300914,3.201954,-9.300914,32.903890,0.150000,0.470000,12,71,12.281529,70.774970,12.281529,70.774970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.085428,22.445027,76.136150,81.995572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539214,1.404622,0.139506,0.012691,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.981754,mpc,0,-126.340000,54.885000,3.397260,-6.053827,3.520000,-6.295000,-0.122740,0.241173,33.208838,-10.703675,3.872840,-10.703675,33.208838,0.150000,0.560000,7,79,7.067522,78.973811,7.067522,78.973811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.991526,22.758913,75.989006,81.839258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555072,1.410349,0.189301,0.013394,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.991762,mpc,0,-126.340000,54.885000,3.731520,-6.142647,3.850000,-6.395000,-0.118480,0.252353,32.415974,-9.788831,3.750861,-9.788831,32.415974,0.140000,0.670000,13,65,13.155159,65.289262,13.155159,65.289262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.853274,22.878609,77.576579,83.645648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555021,1.409889,0.186117,0.013010,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.001636,mpc,0,-126.340000,54.885000,4.059449,-6.228186,4.180000,-6.485000,-0.120551,0.256814,30.830244,-7.898153,3.506902,-7.898153,30.830244,0.150000,0.660000,24,53,23.737178,53.068162,23.737178,53.068162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.965465,24.342741,79.466634,86.591240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560588,1.448910,0.195333,0.016757,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.011633,mpc,0,-126.340000,54.885000,4.389051,-6.312461,4.500000,-6.555000,-0.110949,0.242539,30.159358,-5.702528,3.689871,-5.702528,30.159358,0.180000,0.620000,25,39,24.815658,39.450043,24.815658,39.450043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.465941,25.674564,78.981646,86.337379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547612,1.433832,0.182915,0.013438,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.021632,mpc,0,-126.340000,54.885000,4.715801,-6.394214,4.800000,-6.625000,-0.084199,0.230786,29.610452,-5.275601,3.384923,-5.275601,29.610452,0.220000,0.490000,24,49,23.672303,48.879479,23.672303,48.879479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.127286,26.945528,83.781693,89.755330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538987,1.412154,0.144919,0.013563,0.500411,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.031624,mpc,0,-126.340000,54.885000,5.038940,-6.473188,5.100000,-6.685000,-0.061060,0.211812,29.366493,-6.617372,3.140965,-6.617372,29.366493,0.240000,0.460000,21,64,20.809243,64.244866,20.809243,64.244866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.469323,27.005036,82.692414,87.308712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560518,1.411988,0.144076,0.011980,0.500408,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.041665,mpc,0,-126.340000,54.885000,5.359816,-6.549632,5.390000,-6.755000,-0.030184,0.205368,28.268681,-7.837164,3.506902,-7.837164,28.268681,0.250000,0.540000,27,70,26.590153,70.309728,26.590153,70.309728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.029441,26.586412,82.472599,86.923006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551214,1.401169,0.132631,0.011742,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.051764,mpc,0,-126.340000,54.885000,5.678143,-6.623381,5.670000,-6.835000,0.008143,0.211619,27.719774,-7.471226,3.750861,-7.471226,27.719774,0.260000,0.620000,29,64,28.850900,64.180667,28.850900,64.180667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.638677,26.697729,84.410351,89.441680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559133,1.416301,0.178671,0.013999,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.061755,mpc,0,-126.340000,54.885000,5.988275,-6.693079,5.960000,-6.905000,0.028275,0.211921,27.963733,-5.336590,3.567892,-5.336590,27.963733,0.290000,0.660000,20,46,20.149754,45.997903,20.149754,45.997903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.229940,27.196912,86.720948,91.882107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558967,1.412704,0.181017,0.014437,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.071769,mpc,0,-126.340000,54.885000,6.293901,-6.759521,6.250000,-6.945000,0.043901,0.185479,28.695608,-2.836017,3.506902,-2.836017,28.695608,0.270000,0.560000,13,35,12.705746,34.627480,12.705746,34.627480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.133694,27.550664,88.837441,93.663898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557613,1.411394,0.177959,0.013878,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.081754,mpc,0,-126.340000,54.885000,6.593057,-6.822224,6.550000,-6.975000,0.043057,0.152776,29.549462,-2.470079,3.689871,-2.470079,29.549462,0.240000,0.460000,3,41,3.034163,40.559703,3.034163,40.559703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.102369,27.546120,87.168067,92.717876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557991,1.411274,0.178245,0.013464,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.091757,mpc,0,-126.340000,54.885000,6.886754,-6.881348,6.850000,-7.025000,0.036754,0.143652,29.000556,-4.848673,3.384923,-4.848673,29.000556,0.180000,0.410000,7,68,7.365057,67.836073,7.365057,67.836073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.602580,27.668198,84.254386,92.175682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557071,1.408704,0.177032,0.012185,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.101708,mpc,0,-126.340000,54.885000,7.172535,-6.936357,7.150000,-7.075000,0.022535,0.138643,28.573629,-5.824507,3.872840,-5.824507,28.573629,0.160000,0.520000,5,70,5.406522,70.448091,5.406522,70.448091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.865187,26.463716,81.181697,90.535510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558439,1.409470,0.179539,0.014208,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.111693,mpc,0,-126.340000,54.885000,7.452585,-6.987628,7.450000,-7.125000,0.002585,0.137372,28.634618,-5.885497,3.445913,-5.885497,28.634618,0.120000,0.630000,1,65,0.906165,64.676364,0.906165,64.676364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.737808,26.636023,82.151927,95.266862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548997,1.410835,0.178859,0.014849,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.121763,mpc,0,-126.340000,54.885000,7.727839,-7.035233,7.730000,-7.155000,-0.002161,0.119767,27.536805,-1.738204,3.994819,-1.738204,27.536805,0.140000,0.650000,1,31,1.167826,30.996996,1.167826,30.996996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.596877,26.316403,81.393584,96.542973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557506,1.409216,0.177681,0.012704,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.131761,mpc,0,-126.340000,54.885000,7.993678,-7.078324,8.010000,-7.175000,-0.016322,0.096676,26.926909,0.579401,3.628881,0.579401,26.926909,0.130000,0.490000,0,27,0.043068,26.806815,0.043068,26.806815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.189237,27.199132,82.902700,103.449501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558607,1.408078,0.178325,0.013584,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.141753,mpc,0,-126.340000,54.885000,8.251608,-7.117135,8.260000,-7.175000,-0.008392,0.057865,26.256024,0.152474,3.506902,0.152474,26.256024,0.100000,0.370000,3,42,2.738321,41.556623,2.738321,41.556623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.404958,27.050396,84.999293,104.254515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558045,1.408200,0.177109,0.013311,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.151767,mpc,0,-126.340000,54.885000,8.502063,-7.151686,8.520000,-7.185000,-0.017937,0.033314,24.304356,-2.409089,3.811850,-2.409089,24.304356,0.090000,0.370000,11,65,11.367904,65.301303,11.367904,65.301303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.943218,26.318797,86.117235,102.169300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557234,1.409620,0.176159,0.012148,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.161666,mpc,0,-126.340000,54.885000,8.741441,-7.181489,8.760000,-7.225000,-0.018559,0.043511,22.108731,-4.543725,3.201954,-4.543725,22.108731,0.080000,0.490000,23,78,23.003589,78.319675,23.003589,78.319675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.141782,25.349676,87.134246,99.785242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553110,1.398924,0.140407,0.013396,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.171757,mpc,0,-126.340000,54.885000,8.976874,-7.207361,8.980000,-7.255000,-0.003126,0.047639,20.827949,-3.262944,3.323933,-3.262944,20.827949,0.110000,0.630000,24,60,23.933480,60.362840,23.933480,60.362840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.333085,24.432856,88.537343,99.089269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559727,1.408458,0.178384,0.012569,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.181746,mpc,0,-126.340000,54.885000,9.201121,-7.228431,9.180000,-7.255000,0.021121,0.026569,18.144407,-0.152474,2.592058,-0.152474,18.144407,0.140000,0.640000,38,36,38.043370,35.569925,38.043370,35.569925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.815191,25.045666,89.078786,104.117873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557743,1.406803,0.185424,0.012330,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.191761,mpc,0,-126.340000,54.885000,9.416975,-7.244981,9.360000,-7.245000,0.056975,0.000019,16.924615,3.201954,2.043152,3.201954,16.924615,0.150000,0.510000,44,21,44.069198,20.574601,44.069198,20.574601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.360313,24.310306,88.858695,105.545035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557747,1.407761,0.189632,0.014179,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.201755,mpc,0,-126.340000,54.885000,9.623235,-7.256899,9.530000,-7.215000,0.093235,-0.041899,15.948781,2.714037,1.860183,2.714037,15.948781,0.290000,0.360000,29,38,29.418223,37.740709,29.418223,37.740709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.729702,23.036926,87.953869,108.036319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558396,1.406995,0.192776,0.013288,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.211766,mpc,0,-126.340000,54.885000,9.820543,-7.264211,9.710000,-7.205000,0.110543,-0.059211,17.168573,-0.457422,2.226120,-0.457422,17.168573,0.350000,0.340000,2,69,1.917682,68.705476,1.917682,68.705476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.227118,20.985305,81.650519,98.439599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558529,1.412370,0.177847,0.014128,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.221759,mpc,0,-126.340000,54.885000,10.008083,-7.266882,9.890000,-7.225000,0.118083,-0.041882,18.144407,-3.323933,2.104141,-3.323933,18.144407,0.240000,0.490000,-3,86,-3.410236,85.761235,-3.410236,85.761235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.843744,19.057111,77.266481,93.881759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555092,1.408883,0.191389,0.012138,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.231756,mpc,0,-126.340000,54.885000,10.186164,-7.264928,10.070000,-7.245000,0.116164,-0.019928,16.985604,-2.348100,2.470079,-2.348100,16.985604,0.130000,0.680000,11,68,11.319060,67.679211,11.319060,67.679211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.275897,16.891045,81.195696,94.852408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557042,1.408493,0.188474,0.013329,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.241757,mpc,0,-126.340000,54.885000,10.354715,-7.258350,10.230000,-7.235000,0.124715,-0.023350,15.155916,1.677214,1.921172,1.677214,15.155916,0.110000,0.710000,24,35,23.649248,35.055190,23.649248,35.055190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.477149,15.493146,87.802576,94.488204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556022,1.409651,0.179026,0.013402,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.251762,mpc,0,-126.340000,54.885000,10.513654,-7.247164,10.370000,-7.195000,0.143654,-0.052164,12.167426,5.641538,1.372266,5.641538,12.167426,0.150000,0.550000,39,17,39.449476,17.294448,39.449476,17.294448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.866675,15.049147,88.767093,98.566040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557474,1.408548,0.188642,0.012610,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.261638,mpc,0,-126.340000,54.885000,10.661015,-7.231632,10.490000,-7.145000,0.171015,-0.086632,11.557530,4.421746,1.616224,4.421746,11.557530,0.240000,0.350000,28,45,27.618168,45.351943,27.618168,45.351943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.323206,15.820330,87.199690,98.927292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540429,1.401348,0.166795,0.014710,0.501253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.271761,mpc,0,-126.340000,54.885000,10.802226,-7.211120,10.610000,-7.125000,0.192226,-0.086120,11.130602,1.006328,1.982162,1.006328,11.130602,0.290000,0.360000,16,78,15.878196,77.894059,15.878196,77.894059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.046072,15.416993,79.039444,85.240318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558282,1.408719,0.178026,0.013190,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.281755,mpc,0,-126.340000,54.885000,10.931874,-7.186359,10.740000,-7.135000,0.191874,-0.051359,12.045446,-1.860183,1.860183,-1.860183,12.045446,0.250000,0.550000,2,93,2.178089,92.650754,2.178089,92.650754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.287101,14.446292,74.430632,80.545275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557106,1.408701,0.189144,0.012188,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.291756,mpc,0,-126.340000,54.885000,11.051938,-7.157149,10.850000,-7.135000,0.201938,-0.022149,10.520706,-0.518412,2.409089,-0.518412,10.520706,0.160000,0.750000,18,71,18.401408,70.960638,18.401408,70.960638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.814857,12.988640,74.035975,80.649777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558008,1.416682,0.187586,0.015001,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.301753,mpc,0,-126.340000,54.885000,11.162340,-7.123585,10.960000,-7.125000,0.202340,0.001415,9.483883,3.750861,1.250287,3.750861,9.483883,0.150000,0.760000,22,40,22.336993,40.039698,22.336993,40.039698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.864067,11.786796,78.255955,79.322666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556344,1.408410,0.176838,0.012766,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.311757,mpc,0,-126.340000,54.885000,11.263256,-7.085708,11.050000,-7.075000,0.213256,-0.010708,7.898153,6.373413,0.945339,6.373413,7.898153,0.180000,0.600000,26,34,26.065519,34.317918,26.065519,34.317918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.720149,11.901113,78.278351,82.945594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557111,1.408344,0.174805,0.013307,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.321755,mpc,0,-126.340000,54.885000,11.354673,-7.043641,11.130000,-7.015000,0.224673,-0.028641,7.715185,5.885497,0.518412,5.885497,7.715185,0.210000,0.440000,17,55,16.788362,54.515319,16.788362,54.515319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.628146,11.584165,75.108761,79.451515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556940,1.406528,0.175692,0.013455,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.331761,mpc,0,-126.340000,54.885000,11.436826,-6.997414,11.200000,-6.985000,0.236826,-0.012414,7.166278,2.409089,0.884349,2.409089,7.166278,0.210000,0.450000,13,88,12.663158,88.151634,12.663158,88.151634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.225225,10.736944,68.225932,70.238503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557635,1.408328,0.187140,0.012984,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.341713,mpc,0,-126.340000,54.885000,11.509403,-6.947440,11.280000,-6.965000,0.229403,0.017560,5.946486,0.152474,1.250287,0.152474,5.946486,0.180000,0.640000,17,97,17.012681,97.280839,17.012681,97.280839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.522169,7.991228,65.557912,71.778776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555519,1.456364,0.215954,0.013453,0.502053,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.351757,mpc,0,-126.340000,54.885000,11.573571,-6.893071,11.350000,-6.945000,0.223571,0.051929,6.007476,1.372266,0.762370,1.372266,6.007476,0.160000,0.810000,11,79,10.912107,78.644992,10.912107,78.644992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.033382,4.691876,65.756159,71.976917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557938,1.412682,0.214096,0.013738,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.361691,mpc,0,-126.340000,54.885000,11.628243,-6.835513,11.410000,-6.895000,0.218243,0.059487,4.848673,6.373413,1.372266,6.373413,4.848673,0.160000,0.830000,14,39,14.143782,38.884714,14.143782,38.884714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.234471,2.304358,64.152705,69.865134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547204,1.410479,0.175756,0.013569,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.371769,mpc,0,-126.340000,54.885000,11.674956,-6.773407,11.460000,-6.815000,0.214956,0.041593,3.567892,9.300914,0.579401,9.300914,3.567892,0.150000,0.630000,20,33,20.335313,32.706628,20.335313,32.706628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.484046,1.865744,67.051736,71.180514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565322,1.408642,0.176429,0.012935,0.501966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.381754,mpc,0,-126.340000,54.885000,11.712764,-6.708292,11.490000,-6.745000,0.222764,0.036708,2.836017,7.898153,0.152474,7.898153,2.836017,0.160000,0.450000,19,63,19.148176,62.867183,19.148176,62.867183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.724002,1.047698,66.131057,71.480732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556794,1.408690,0.176608,0.013381,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.391755,mpc,0,-126.340000,54.885000,11.742398,-6.639631,11.530000,-6.695000,0.212398,0.055369,2.592058,2.897006,0.518412,2.897006,2.592058,0.180000,0.530000,9,103,8.860915,102.524392,8.860915,102.524392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.363938,-0.505800,60.151989,67.405886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555296,1.408672,0.200492,0.012898,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.401761,mpc,0,-126.340000,54.885000,11.764036,-6.567635,11.560000,-6.675000,0.204036,0.107365,2.348100,-0.091484,0.823360,-0.091484,2.348100,0.150000,0.740000,5,112,5.354006,112.450000,5.354006,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.785942,-3.134101,60.817235,74.482369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556983,1.452001,0.275408,0.014259,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.411748,mpc,0,-126.340000,54.885000,11.777898,-6.492604,11.590000,-6.655000,0.187898,0.162396,1.250287,2.348100,0.823360,2.348100,1.250287,0.110000,0.960000,12,86,12.262186,85.620682,12.262186,85.620682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.961343,-5.884457,63.618558,78.354447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557044,1.408984,0.303533,0.014362,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.421743,mpc,0,-126.340000,54.885000,11.784297,-6.414493,11.600000,-6.585000,0.184297,0.170507,-0.091484,7.532216,0.396432,7.532216,-0.091484,0.100000,0.960000,21,45,20.841774,45.110357,20.841774,45.110357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.840098,-7.708037,66.398267,78.636415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556534,1.410491,0.184875,0.012737,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.431756,mpc,0,-126.340000,54.885000,11.783488,-6.333357,11.600000,-6.485000,0.183488,0.151643,-0.762370,10.947634,-0.335443,10.947634,-0.762370,0.150000,0.700000,16,39,16.424746,39.373905,16.424746,39.373905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.457976,-8.614251,70.550381,82.782424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556200,1.415084,0.176801,0.014149,0.500449,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.441758,mpc,0,-126.340000,54.885000,11.775754,-6.249574,11.590000,-6.385000,0.185754,0.135426,-1.616224,9.788831,-0.213464,9.788831,-1.616224,0.160000,0.520000,17,66,16.919930,65.740746,16.919930,65.740746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.576509,-9.985230,67.115226,82.752458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556083,1.410849,0.175325,0.013183,0.500314,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.451762,mpc,0,-126.340000,54.885000,11.761390,-6.163187,11.580000,-6.305000,0.181390,0.141813,-1.189297,5.702528,0.152474,5.702528,-1.189297,0.190000,0.560000,2,99,2.255874,99.327561,2.255874,99.327561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.393540,-11.717504,59.729011,75.334399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556742,1.410628,0.189983,0.013501,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.461697,mpc,0,-126.340000,54.885000,11.740868,-6.074996,11.580000,-6.255000,0.160868,0.180004,-0.884349,3.323933,0.213464,3.323933,-0.884349,0.120000,0.740000,0,109,-0.142288,109.463149,-0.142288,109.463149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.129582,-13.722330,58.996010,78.681313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548642,1.413326,0.217543,0.013832,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.471757,mpc,0,-126.340000,54.885000,11.714049,-5.983412,11.570000,-6.205000,0.144049,0.221588,-1.738204,6.007476,0.884349,6.007476,-1.738204,0.090000,0.920000,5,77,5.290918,77.284097,5.290918,77.284097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.685941,-16.198387,60.413527,80.354043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557125,1.411071,0.302275,0.013474,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.481761,mpc,0,-126.340000,54.885000,11.681668,-5.890205,11.540000,-6.125000,0.141668,0.234795,-2.531068,9.117946,-0.213464,9.117946,-2.531068,0.070000,0.880000,12,57,11.607928,56.720169,11.607928,56.720169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.908338,-17.019322,64.352786,80.585229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555275,1.411284,0.176944,0.012683,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.491753,mpc,0,-126.340000,54.885000,11.643970,-5.795158,11.520000,-6.025000,0.123970,0.229842,-3.079975,11.069613,-0.213464,11.069613,-3.079975,0.090000,0.720000,9,55,9.488270,55.325877,9.488270,55.325877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.692046,-17.856414,61.791545,77.239296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556872,1.410380,0.163291,0.012712,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.501682,mpc,0,-126.340000,54.885000,11.601531,-5.698934,11.480000,-5.915000,0.121531,0.216066,-4.299767,9.971800,-0.884349,9.971800,-4.299767,0.080000,0.600000,17,75,17.214526,75.390023,17.214526,75.390023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.385017,-18.543506,56.278449,73.666246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557081,1.414336,0.178191,0.013589,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.511758,mpc,0,-126.340000,54.885000,11.553718,-5.599623,11.460000,-5.815000,0.093718,0.215377,-3.933829,8.630029,-0.213464,8.630029,-3.933829,0.120000,0.650000,3,84,2.810916,83.785113,2.810916,83.785113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.549662,-20.336074,48.860153,66.930323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555662,1.577909,0.223401,0.023894,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.521609,mpc,0,-126.340000,54.885000,11.502675,-5.501066,11.420000,-5.735000,0.082675,0.233934,-3.384923,6.922320,0.213464,6.922320,-3.384923,0.110000,0.740000,-6,93,-6.295956,92.607313,-6.295956,92.607313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.180014,-21.106519,48.462397,68.900999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552151,1.444184,0.210768,0.015901,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.531643,mpc,0,-126.340000,54.885000,11.446651,-5.399351,11.390000,-5.645000,0.056651,0.245649,-3.689871,8.508050,0.945339,8.508050,-3.689871,0.060000,0.830000,-3,74,-2.520065,73.918701,-2.520065,73.918701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.625059,-22.027074,46.974555,67.390897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546971,1.664458,0.273982,0.028351,0.916790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008440,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.541609,mpc,0,-126.340000,54.885000,11.387300,-5.297144,11.370000,-5.555000,0.017300,0.257856,-2.775027,10.764665,-0.091484,10.764665,-2.775027,0.050000,0.790000,-14,60,-14.168036,59.882416,-14.168036,59.882416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.184299,-22.334906,48.885602,66.065322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560980,1.461772,0.196488,0.019158,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.551633,mpc,0,-126.340000,54.885000,11.324215,-5.193316,11.350000,-5.435000,-0.025785,0.241684,-3.567892,11.984457,-0.579401,11.984457,-3.567892,0.000000,0.690000,-7,58,-6.956479,57.594040,-6.956479,57.594040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.403972,-21.995813,49.752735,69.392810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553266,1.786875,0.231050,0.032681,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.561606,mpc,0,-126.340000,54.885000,11.258390,-5.089125,11.310000,-5.315000,-0.051610,0.225875,-3.506902,11.618519,0.274453,11.618519,-3.506902,0.020000,0.620000,-14,66,-13.864379,65.844865,-13.864379,65.844865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.057193,-21.865059,48.357735,65.870087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545545,1.497212,0.207754,0.020117,0.502905,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.571607,mpc,0,-126.340000,54.885000,11.189652,-4.983915,11.290000,-5.215000,-0.100348,0.231085,-4.177788,8.995966,0.213464,8.995966,-4.177788,-0.010000,0.610000,-11,90,-11.460416,89.632692,-11.460416,89.632692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.796232,-21.426019,47.674610,67.338711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563610,1.657149,0.233261,0.021370,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.581606,mpc,0,-126.340000,54.885000,11.118509,-4.878136,11.250000,-5.125000,-0.131491,0.246864,-4.360757,7.837164,0.030495,7.837164,-4.360757,-0.030000,0.740000,-12,90,-11.985162,90.234558,-11.985162,90.234558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.607545,-21.778564,45.328717,65.000653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547300,1.469548,0.220927,0.018719,0.502801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.591610,mpc,0,-126.340000,54.885000,11.045223,-4.771852,11.200000,-5.025000,-0.154777,0.253148,-5.458569,9.239925,-1.006328,9.239925,-5.458569,-0.070000,0.820000,0,72,-0.212064,72.410398,-0.212064,72.410398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.338046,-22.114631,46.780325,67.756646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546743,1.442221,0.187965,0.012665,0.500375,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.601620,mpc,0,-126.340000,54.885000,10.970079,-4.665174,11.150000,-4.915000,-0.179921,0.249826,-6.190445,11.801488,-0.457422,11.801488,-6.190445,-0.050000,0.770000,2,55,2.069176,54.922802,2.069176,54.922802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.012476,-22.213683,47.963477,67.742653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558555,1.418641,0.146662,0.012003,0.501369,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.611653,mpc,0,-126.340000,54.885000,10.893249,-4.558061,11.080000,-4.795000,-0.186751,0.236939,-7.044299,12.655342,-0.274453,12.655342,-7.044299,-0.030000,0.650000,6,57,6.352085,56.883776,6.352085,56.883776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.102925,-22.031494,48.038885,70.103147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561344,1.412646,0.145163,0.012529,0.500205,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.621760,mpc,0,-126.340000,54.885000,10.814621,-4.450101,11.020000,-4.665000,-0.205379,0.214899,-6.678361,11.679509,0.335443,11.679509,-6.678361,0.000000,0.570000,-3,70,-2.623462,70.009749,-2.623462,70.009749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.324909,-22.163001,45.244914,68.391298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558805,1.410518,0.176575,0.013288,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.631746,mpc,0,-126.340000,54.885000,10.735994,-4.343487,10.960000,-4.555000,-0.224006,0.211513,-6.861330,9.971800,-0.091484,9.971800,-6.861330,0.010000,0.610000,-5,80,-5.287064,80.496134,-5.287064,80.496134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.421365,-22.376092,45.637819,69.101265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558536,1.409684,0.185157,0.012448,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.641756,mpc,0,-126.340000,54.885000,10.656509,-4.236785,10.900000,-4.465000,-0.243491,0.228215,-7.166278,8.630029,-0.762370,8.630029,-7.166278,0.000000,0.670000,-4,88,-3.758536,87.858959,-3.758536,87.858959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.756662,-22.350012,44.704317,67.202878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559074,1.411000,0.189120,0.013313,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.651761,mpc,0,-126.340000,54.885000,10.576652,-4.130411,10.830000,-4.365000,-0.253348,0.234589,-7.410237,8.934977,0.213464,8.934977,-7.410237,-0.020000,0.750000,0,79,0.373442,78.711016,0.373442,78.711016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.302226,-22.482881,43.791994,65.529616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558013,1.410295,0.188019,0.013576,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.661630,mpc,0,-126.340000,54.885000,10.497725,-4.025862,10.760000,-4.275000,-0.262275,0.249138,-7.410237,11.435550,-0.274453,11.435550,-7.410237,-0.010000,0.780000,0,56,-0.258912,55.961965,-0.258912,55.961965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.221716,-22.520412,45.490498,64.774088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540320,1.402494,0.139499,0.015770,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.671756,mpc,0,-126.340000,54.885000,10.416811,-3.919069,10.700000,-4.145000,-0.283189,0.225931,-6.861330,12.716332,-0.335443,12.716332,-6.861330,-0.010000,0.640000,-6,54,-5.534003,54.348896,-5.534003,54.348896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.334598,-21.823043,50.726781,67.628648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559469,1.409683,0.177544,0.014136,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.681669,mpc,0,-126.340000,54.885000,10.337886,-3.815079,10.630000,-4.015000,-0.292114,0.199921,-7.166278,11.923467,-0.274453,11.923467,-7.166278,0.000000,0.580000,-5,63,-4.587059,63.298660,-4.587059,63.298660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.957291,-21.512018,50.373115,69.124255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557975,1.402080,0.139329,0.012662,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.691752,mpc,0,-126.340000,54.885000,10.258116,-3.709966,10.560000,-3.905000,-0.301884,0.195034,-7.898153,9.666852,-0.579401,9.666852,-7.898153,-0.010000,0.550000,3,84,2.505172,84.035718,2.505172,84.035718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.236635,-21.312448,48.778685,67.779555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558219,1.408354,0.179658,0.013473,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.701759,mpc,0,-126.340000,54.885000,10.179643,-3.606369,10.490000,-3.815000,-0.310357,0.208631,-7.654195,8.325081,-0.030495,8.325081,-7.654195,-0.010000,0.700000,0,83,0.364195,82.947760,0.364195,82.947760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.655793,-21.739226,46.116031,64.601333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557203,1.408037,0.188242,0.012948,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.711758,mpc,0,-126.340000,54.885000,10.102113,-3.503653,10.420000,-3.725000,-0.317887,0.221347,-7.105289,8.325081,-0.579401,8.325081,-7.105289,0.000000,0.760000,-5,78,-5.408526,77.821161,-5.408526,77.821161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.191001,-21.538728,49.642354,65.828023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557737,1.408273,0.184824,0.014745,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.721760,mpc,0,-126.340000,54.885000,10.025593,-3.401751,10.350000,-3.615000,-0.324407,0.213249,-7.715185,10.459717,0.213464,10.459717,-7.715185,0.020000,0.770000,-2,58,-1.602050,57.797181,-1.602050,57.797181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.751989,-21.293882,50.685558,66.059008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557393,1.407489,0.176282,0.013537,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.731753,mpc,0,-126.340000,54.885000,9.950337,-3.300854,10.270000,-3.495000,-0.319663,0.194146,-8.264091,11.618519,0.274453,11.618519,-8.264091,0.000000,0.660000,8,55,8.431138,54.929618,8.431138,54.929618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.588379,-20.427971,52.606086,65.241749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557525,1.408213,0.174577,0.013182,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.741706,mpc,0,-126.340000,54.885000,9.876693,-3.201298,10.210000,-3.385000,-0.333307,0.183702,-8.569039,10.764665,-0.030495,10.764665,-8.569039,0.020000,0.570000,9,68,9.207058,68.304020,9.207058,68.304020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.891087,-19.986125,50.583967,62.259555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556246,1.406021,0.173983,0.013458,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.751755,mpc,0,-126.340000,54.885000,9.803791,-3.101774,10.140000,-3.285000,-0.336209,0.183226,-7.410237,8.081122,-0.640391,8.081122,-7.410237,0.030000,0.600000,-2,87,-1.749908,87.226064,-1.749908,87.226064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.765417,-19.995395,49.691868,61.904576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557657,1.405664,0.190967,0.014103,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.761669,mpc,0,-126.340000,54.885000,9.733409,-3.004604,10.080000,-3.205000,-0.346591,0.200396,-6.190445,6.617372,-0.579401,6.617372,-6.190445,0.020000,0.710000,-12,91,-11.743109,90.828558,-11.743109,90.828558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.212097,-20.236182,51.403653,65.833562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551585,1.399571,0.150812,0.013714,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.771686,mpc,0,-126.340000,54.885000,9.663935,-2.907470,10.020000,-3.125000,-0.356065,0.217530,-6.373413,7.654195,-0.030495,7.654195,-6.373413,0.020000,0.800000,-10,75,-9.815591,75.198518,-9.815591,75.198518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.988774,-19.940622,52.012365,66.760495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553060,1.399391,0.155048,0.013628,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.781765,mpc,0,-126.340000,54.885000,9.595769,-2.810805,9.960000,-3.035000,-0.364231,0.224195,-5.946486,9.178935,-0.518412,9.178935,-5.946486,-0.010000,0.800000,-8,62,-8.107168,61.748524,-8.107168,61.748524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.831880,-19.035297,51.975462,65.151487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556303,1.405573,0.174429,0.013130,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.791762,mpc,0,-126.340000,54.885000,9.529940,-2.715997,9.900000,-2.935000,-0.370060,0.219003,-5.702528,10.093779,-0.152474,10.093779,-5.702528,-0.020000,0.690000,-7,62,-7.182653,62.410971,-7.182653,62.410971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.458203,-17.993635,52.030081,65.186509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557836,1.404231,0.173296,0.012524,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.801760,mpc,0,-126.340000,54.885000,9.465927,-2.622251,9.840000,-2.845000,-0.374073,0.222749,-6.373413,8.630029,-0.518412,8.630029,-6.373413,-0.030000,0.630000,1,80,0.870142,79.687583,0.870142,79.687583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.419529,-17.201387,50.627034,64.661205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557665,1.404992,0.173867,0.013675,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.811753,mpc,0,-126.340000,54.885000,9.403801,-2.529617,9.780000,-2.765000,-0.376199,0.235383,-6.678361,5.824507,-0.396432,5.824507,-6.678361,-0.010000,0.690000,2,99,1.724365,98.585357,1.724365,98.585357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.274211,-17.003246,48.572696,62.205986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557449,1.404531,0.201093,0.014173,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.821733,mpc,0,-126.340000,54.885000,9.343617,-2.438146,9.720000,-2.695000,-0.376383,0.256854,-6.312424,5.458569,0.213464,5.458569,-6.312424,0.010000,0.820000,-3,92,-2.839848,91.990303,-2.839848,91.990303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.323707,-17.471756,49.413899,63.641826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556614,1.404438,0.199137,0.012720,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.831760,mpc,0,-126.340000,54.885000,9.285027,-2.347276,9.650000,-2.625000,-0.364973,0.277724,-6.861330,5.824507,-0.396432,5.824507,-6.861330,-0.060000,0.860000,13,87,13.294098,86.522951,13.294098,86.522951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.594923,-16.894706,52.188762,64.975254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558408,1.404139,0.198959,0.013975,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.841760,mpc,0,-126.340000,54.885000,9.228464,-2.257660,9.600000,-2.545000,-0.371536,0.287340,-6.251434,8.508050,-0.396432,8.508050,-6.251434,-0.010000,0.870000,4,64,4.202099,63.584877,4.202099,63.584877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.180618,-16.917516,50.912455,61.591203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556346,1.404857,0.186793,0.012562,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.851755,mpc,0,-126.340000,54.885000,9.173761,-2.169052,9.540000,-2.455000,-0.366239,0.285948,-5.824507,9.544873,-0.518412,9.544873,-5.824507,-0.020000,0.760000,4,63,3.728564,63.316319,3.728564,63.316319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.524876,-16.004529,57.880249,67.264562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556995,1.439176,0.175620,0.017850,0.501041,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.861638,mpc,0,-126.340000,54.885000,9.121444,-2.082351,9.490000,-2.355000,-0.368556,0.272649,-5.519559,7.898153,-0.030495,7.898153,-5.519559,-0.020000,0.640000,2,86,1.867273,86.048010,1.867273,86.048010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.506282,-15.146631,53.573301,64.102464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537135,1.403645,0.160028,0.013006,0.500225,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.871761,mpc,0,-126.340000,54.885000,9.069627,-1.994433,9.440000,-2.285000,-0.370373,0.290567,-4.787684,4.909663,-1.128308,4.909663,-4.787684,0.040000,0.730000,-12,105,-12.459403,104.585229,-12.459403,104.585229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.095551,-15.225184,50.580788,64.103412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555764,1.403540,0.195020,0.012019,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.881758,mpc,0,-126.340000,54.885000,9.020157,-1.908443,9.410000,-2.235000,-0.389843,0.326557,-3.933829,4.299767,0.518412,4.299767,-3.933829,0.030000,0.870000,-21,101,-20.531658,100.701666,-20.531658,100.701666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.300541,-15.213107,52.094646,69.491576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557372,1.403719,0.236327,0.013707,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.891634,mpc,0,-126.340000,54.885000,8.972877,-1.824250,9.370000,-2.175000,-0.397123,0.350750,-3.323933,5.885497,-0.335443,5.885497,-3.323933,-0.040000,0.940000,-16,83,-16.491958,83.146962,-16.491958,83.146962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.862362,-14.369568,52.687547,71.046292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576321,1.453919,0.240304,0.016182,0.503820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.901637,mpc,0,-126.340000,54.885000,8.926522,-1.739680,9.340000,-2.095000,-0.413478,0.355320,-4.360757,7.776174,0.213464,7.776174,-4.360757,-0.090000,0.890000,-1,72,-0.633283,71.798712,-0.633283,71.798712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.092983,-12.858362,52.677816,69.867330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546482,1.665867,0.239964,0.023630,0.502683,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.911615,mpc,0,-126.340000,54.885000,8.881725,-1.655954,9.300000,-2.005000,-0.418275,0.349046,-5.458569,9.727842,0.030495,9.727842,-5.458569,-0.070000,0.780000,8,65,8.446838,64.781466,8.446838,64.781466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.487291,-12.261613,51.654956,67.907130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574728,1.583662,0.210689,0.018050,0.500439,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.921606,mpc,0,-126.340000,54.885000,8.838218,-1.572686,9.250000,-1.925000,-0.411782,0.352314,-5.519559,8.264091,-0.030495,8.264091,-5.519559,-0.030000,0.710000,5,83,5.231622,83.053126,5.231622,83.053126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.133213,-11.634790,51.946633,65.499566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548868,1.760847,0.241495,0.041289,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.931612,mpc,0,-126.340000,54.885000,8.795885,-1.489772,9.200000,-1.855000,-0.404115,0.365228,-4.970653,5.092632,-0.213464,5.092632,-4.970653,0.020000,0.720000,-6,110,-6.028615,110.213733,-6.028615,110.213733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.012403,-11.618122,50.910299,65.281781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560683,1.480042,0.241423,0.016482,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.941602,mpc,0,-126.340000,54.885000,8.754751,-1.407403,9.160000,-1.805000,-0.405249,0.397597,-5.092632,3.933829,-0.030495,3.933829,-5.092632,0.000000,0.890000,-3,109,-3.475790,108.822622,-3.475790,108.822622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.279884,-12.112754,52.532678,71.517064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550933,1.523300,0.299291,0.012990,0.505001,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.951602,mpc,0,-126.340000,54.885000,8.714577,-1.325260,9.130000,-1.755000,-0.415423,0.429740,-4.299767,4.726694,0.030495,4.726694,-4.299767,-0.060000,0.990000,-3,96,-3.042720,96.306723,-3.042720,96.306723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.320216,-11.856937,53.646259,72.039111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539125,1.418162,0.219858,0.011002,0.503025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.961667,mpc,0,-126.340000,54.885000,8.675036,-1.242825,9.090000,-1.685000,-0.414964,0.442175,-3.384923,8.691018,0.335443,8.691018,-3.384923,0.010000,0.960000,-18,67,-18.442283,67.304274,-18.442283,67.304274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.319522,-11.522972,54.403806,71.781671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557849,1.413294,0.168807,0.012060,0.500554,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.971638,mpc,0,-126.340000,54.885000,8.636609,-1.161291,9.060000,-1.575000,-0.423391,0.413709,-3.689871,10.398727,-0.152474,10.398727,-3.689871,-0.030000,0.830000,-11,62,-11.378719,61.563674,-11.378719,61.563674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.994987,-9.148431,57.637574,73.638342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540195,1.405731,0.149734,0.012245,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.981601,mpc,0,-126.340000,54.885000,8.598827,-1.079872,9.030000,-1.475000,-0.431173,0.395128,-3.384923,10.093779,0.274453,10.093779,-3.384923,-0.080000,0.680000,-8,76,-7.753047,76.274183,-7.753047,76.274183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.785504,-7.507275,53.495327,70.608249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.534082,1.400277,0.136822,0.010860,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.991635,mpc,0,-126.340000,54.885000,8.561251,-0.997812,8.990000,-1.395000,-0.428749,0.397188,-4.116798,6.983309,-0.579401,6.983309,-4.116798,-0.070000,0.740000,-4,98,-3.708542,97.890306,-3.708542,97.890306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.107573,-7.066812,49.275859,67.542772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552533,1.410349,0.172500,0.012896,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial1_proposed.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,proposed,0,-126.340000,54.885000,0.000000,0.000000,0.130000,-0.605000,-0.130000,0.605000,7.715185,-30.769254,-1.189297,-30.769254,7.715185,0.000000,-0.040000,45,103,62.006843,102.944235,62.006843,102.944235,-17.006843,0.000000,0.000000,64.000000,0.000000,0.000000,-68.393930,57.585994,142.734939,178.679786,0.000000,0.000000,0.000000,0.000000,8.712611,11.577126,5.573205,1.441092,0.531257,0.024809,0.501084,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010059,proposed,0,-126.340000,54.885000,0.000046,0.000095,0.210000,-0.995000,-0.209954,0.995095,6.800341,-44.064988,-0.823360,-44.064988,6.800341,0.040000,0.250000,62,103,62.157882,102.982645,62.157882,102.982645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.793664,66.124861,140.037814,177.957801,0.000000,0.000000,0.000000,0.000000,8.443356,11.592256,5.550047,1.430946,0.274170,0.022962,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020061,proposed,0,-126.340000,54.885000,0.000206,0.000387,0.280000,-1.455000,-0.279794,1.455387,6.800341,-47.907333,-0.640391,-47.907333,6.800341,0.310000,0.730000,62,103,62.284128,102.813423,62.284128,102.813423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.393310,76.633144,137.783430,181.138667,0.000000,0.000000,0.000000,0.000000,8.134329,11.764423,5.547349,1.387593,0.477004,0.015438,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030060,proposed,0,-126.340000,54.885000,0.000510,0.000894,0.360000,-1.905000,-0.359490,1.905894,10.032790,-44.796863,-1.006328,-44.796863,10.032790,0.490000,0.890000,17,103,12.469894,102.660366,12.469894,102.660366,4.814234,0.000000,0.000000,64.000000,0.000000,0.000000,-62.065282,85.825055,137.802332,184.015683,0.000000,0.000000,0.000000,0.000000,8.017154,11.970504,5.550806,1.460927,0.467291,0.015836,0.503450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040059,proposed,0,-126.340000,54.885000,0.000989,0.001629,0.480000,-2.305000,-0.479011,2.306629,13.692166,-39.978684,-0.884349,-39.978684,13.692166,0.410000,0.950000,-28,102,-45.836449,102.344358,-45.836449,102.344358,18.120577,0.000000,0.000000,64.000000,0.000000,0.000000,-53.645282,90.977583,141.542749,189.955674,0.000000,0.000000,0.000000,0.000000,8.723209,12.354420,5.545565,1.405375,0.325244,0.016064,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050060,proposed,0,-126.340000,54.885000,0.001674,0.002606,0.630000,-2.665000,-0.628326,2.667606,15.643833,-32.293994,0.030495,-32.293994,15.643833,0.150000,0.970000,-62,102,-61.917884,102.210622,-61.917884,102.210622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.237958,94.458704,144.323508,192.469515,0.000000,0.000000,0.000000,0.000000,8.726372,12.518070,5.546479,1.405648,0.348631,0.020359,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060062,proposed,0,-126.340000,54.885000,0.002594,0.003839,0.780000,-2.935000,-0.777406,2.938839,14.241072,-24.304356,0.335443,-24.304356,14.241072,-0.010000,0.980000,-62,102,-61.779654,102.157753,-61.779654,102.157753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.760137,97.057235,146.791895,193.463280,0.000000,0.000000,0.000000,0.000000,8.772551,12.560585,5.557116,1.491690,0.512336,0.018824,0.504142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070064,proposed,0,-126.340000,54.885000,0.003775,0.005340,0.920000,-3.125000,-0.916225,3.130340,12.350394,-15.643833,0.518412,-15.643833,12.350394,-0.250000,0.990000,-61,102,-61.327820,101.813334,-61.327820,101.813334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.080767,98.354113,154.860356,199.937334,0.000000,0.000000,0.000000,0.000000,9.664401,12.821920,5.559618,1.590383,0.553950,0.024757,0.502581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008240,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080066,proposed,0,-126.340000,54.885000,0.005243,0.007119,1.010000,-3.215000,-1.004757,3.222119,7.044299,-6.556382,0.274453,-6.556382,7.044299,-0.450000,0.990000,-61,102,-61.241489,101.874796,-61.241489,101.874796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.840432,95.978578,156.401977,198.782037,0.000000,0.000000,0.000000,0.000000,10.151021,12.609786,5.562707,1.453529,0.547098,0.022670,0.501048,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090064,proposed,0,-126.340000,54.885000,0.007023,0.009187,1.050000,-3.215000,-1.042977,3.224187,0.091484,2.348100,0.396432,2.348100,0.091484,-0.520000,0.980000,-18,102,-18.391995,102.083163,-18.391995,102.083163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.614995,89.232541,155.520888,194.865359,0.000000,0.000000,0.000000,0.000000,10.539401,12.213887,5.558881,1.444802,0.534776,0.019311,0.500631,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100063,proposed,0,-126.340000,54.885000,0.009137,0.011552,1.010000,-3.125000,-1.000863,3.136552,-6.678361,11.069613,0.091484,11.069613,-6.678361,-0.420000,0.970000,27,102,34.496560,102.451734,34.496560,102.451734,-7.888556,0.000000,0.000000,64.000000,0.000000,0.000000,-29.928500,77.490165,154.718521,187.937332,0.000000,0.000000,0.000000,0.000000,10.925750,11.563620,5.557139,1.432041,0.448384,0.020522,0.501748,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110065,proposed,0,-126.340000,54.885000,0.011608,0.014224,0.940000,-2.955000,-0.928392,2.969224,-10.825654,19.181230,-0.213464,19.181230,-10.825654,-0.130000,0.960000,43,103,42.930442,102.750959,42.930442,102.750959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.474522,61.345679,146.338212,182.312797,0.000000,0.000000,0.000000,0.000000,10.756101,11.407620,5.556952,1.436947,0.377324,0.019267,0.500945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120063,proposed,0,-126.340000,54.885000,0.014452,0.017208,0.840000,-2.725000,-0.825548,2.742208,-11.191592,25.280190,0.579401,25.280190,-11.191592,0.010000,0.970000,36,80,36.251080,80.362948,36.251080,80.362948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.036510,41.345693,135.639744,187.782335,0.000000,0.000000,0.000000,0.000000,10.372641,11.671769,5.581415,1.602368,0.423767,0.029111,0.500939,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130063,proposed,0,-126.340000,54.885000,0.017688,0.020512,0.730000,-2.435000,-0.712312,2.455512,-10.459717,30.281337,0.091484,30.281337,-10.459717,0.110000,0.910000,23,35,22.707791,26.339193,22.707791,26.339193,0.000000,9.023756,0.000000,64.000000,0.000000,0.000000,-3.032523,20.584949,133.717587,191.358503,0.000000,0.000000,0.000000,0.000000,9.626750,11.786041,5.559850,1.438880,0.233573,0.022030,0.500379,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140092,proposed,0,-126.340000,54.885000,0.021340,0.024150,0.640000,-2.115000,-0.618660,2.139150,-8.264091,32.233005,0.396432,32.233005,-8.264091,0.210000,0.600000,-6,15,-6.182043,14.803539,-6.182043,14.803539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.546895,2.245436,145.594123,197.305788,0.000000,0.000000,0.000000,0.000000,9.069956,12.012675,5.556110,1.443701,0.215166,0.021167,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150065,proposed,0,-126.340000,54.885000,0.025390,0.028095,0.590000,-1.835000,-0.564610,1.863095,-5.519559,27.170868,0.213464,27.170868,-5.519559,0.140000,0.370000,-24,56,-23.917034,56.463053,-23.917034,56.463053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.569523,-11.876091,155.391163,202.154953,0.000000,0.000000,0.000000,0.000000,9.055385,12.143840,5.559858,1.537585,0.223930,0.029389,0.502416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160094,proposed,0,-126.340000,54.885000,0.029892,0.032394,0.550000,-1.625000,-0.520108,1.657394,-3.811850,17.900448,0.579401,17.900448,-3.811850,0.040000,0.360000,-29,101,-29.409336,101.329841,-29.409336,101.329841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.491296,-22.891255,161.226225,209.025554,0.000000,0.000000,0.000000,0.000000,9.595723,12.377919,5.556261,1.450614,0.257407,0.039668,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170096,proposed,0,-126.340000,54.885000,0.034819,0.037015,0.530000,-1.485000,-0.495181,1.522015,-2.165131,10.337738,0.091484,10.337738,-2.165131,-0.010000,0.730000,-41,101,-40.804452,100.855152,-40.804452,100.855152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.575566,-29.372500,170.083058,217.948267,0.000000,0.000000,0.000000,0.000000,10.129830,12.773063,5.562349,1.429697,0.272811,0.021837,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180064,proposed,0,-126.340000,54.885000,0.040168,0.041953,0.520000,-1.385000,-0.479832,1.426953,-1.921172,8.934977,0.091484,8.934977,-1.921172,-0.120000,0.860000,-31,101,-30.711176,100.509287,-30.711176,100.509287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.210509,-30.525682,178.013378,224.449488,0.000000,0.000000,0.000000,0.000000,10.561572,13.197543,5.553539,1.462027,0.296374,0.019065,0.502319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190101,proposed,0,-126.340000,54.885000,0.045999,0.047261,0.500000,-1.275000,-0.454001,1.322261,-2.653048,10.520706,0.457422,10.520706,-2.653048,-0.230000,0.920000,-7,100,-7.246406,100.482768,-7.246406,100.482768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.480572,-30.288126,174.723571,224.947964,0.000000,0.000000,0.000000,0.000000,10.146444,13.348999,5.560725,1.526037,0.343607,0.025093,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200093,proposed,0,-126.340000,54.885000,0.052249,0.052879,0.470000,-1.155000,-0.417751,1.207879,-4.970653,13.509197,0.335443,13.509197,-4.970653,-0.190000,0.950000,14,67,14.097407,67.487340,14.097407,67.487340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.448784,-31.368769,163.993509,217.068185,0.000000,0.000000,0.000000,0.000000,10.152714,13.024072,5.553657,1.433058,0.324881,0.020249,0.504397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210063,proposed,0,-126.340000,54.885000,0.058923,0.058815,0.430000,-1.005000,-0.371077,1.063815,-4.970653,16.070760,-0.213464,16.070760,-4.970653,-0.070000,0.790000,6,47,6.126059,47.035230,6.126059,47.035230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.054105,-32.908049,157.285851,207.838478,0.000000,0.000000,0.000000,0.000000,9.886024,12.634416,5.566598,1.525409,0.218115,0.025972,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220093,proposed,0,-126.340000,54.885000,0.066075,0.065119,0.380000,-0.835000,-0.313925,0.900119,-4.787684,15.399875,-0.335443,15.399875,-4.787684,-0.020000,0.630000,2,52,1.829592,52.277027,1.829592,52.277027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.789633,-35.489773,162.026656,208.781604,0.000000,0.000000,0.000000,0.000000,9.391792,12.623439,5.557667,1.692474,0.227274,0.033890,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230158,proposed,0,-126.340000,54.885000,0.073686,0.071775,0.340000,-0.695000,-0.266314,0.766775,-4.055809,12.472374,0.274453,12.472374,-4.055809,-0.010000,0.520000,-4,75,-3.981443,75.392057,-3.981443,75.392057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.791208,-38.013195,167.967212,211.319417,0.000000,0.000000,0.000000,0.000000,9.881445,12.639821,5.546071,1.447031,0.202460,0.019357,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240057,proposed,0,-126.340000,54.885000,0.081584,0.078641,0.320000,-0.605000,-0.238416,0.683641,-2.592058,7.898153,0.396432,7.898153,-2.592058,-0.010000,0.570000,-17,101,-17.342045,101.040926,-17.342045,101.040926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.474021,-38.471099,175.435264,214.455906,0.000000,0.000000,0.000000,0.000000,10.578609,12.638453,5.544294,1.467644,0.235936,0.017162,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250090,proposed,0,-126.340000,54.885000,0.089994,0.085920,0.300000,-0.535000,-0.210006,0.620920,-1.067318,4.787684,-0.335443,4.787684,-1.067318,-0.040000,0.780000,-27,101,-26.816353,101.126720,-26.816353,101.126720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.702770,-35.728253,177.951204,212.842611,0.000000,0.000000,0.000000,0.000000,10.985138,12.376375,5.543250,1.493418,0.328194,0.019073,0.500503,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260064,proposed,0,-126.340000,54.885000,0.098744,0.093469,0.300000,-0.465000,-0.201256,0.558469,-0.518412,6.068465,-0.030495,6.068465,-0.518412,-0.100000,0.990000,-23,64,-22.872670,64.033501,-22.872670,64.033501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.934396,-31.438002,176.519558,211.106906,0.000000,0.000000,0.000000,0.000000,10.979260,12.326333,5.553780,2.777614,0.415904,0.044726,0.500913,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009306,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270073,proposed,0,-126.340000,54.885000,0.107898,0.101355,0.300000,-0.385000,-0.192102,0.486355,-1.250287,9.666852,0.640391,9.666852,-1.250287,-0.150000,0.840000,-5,39,-5.264086,38.589202,-5.264086,38.589202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.537571,-27.859755,170.359742,207.918124,0.000000,0.000000,0.000000,0.000000,10.445135,12.398364,5.564517,1.627781,0.231703,0.026864,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280063,proposed,0,-126.340000,54.885000,0.117386,0.109529,0.290000,-0.295000,-0.172614,0.404529,-1.677214,8.691018,0.823360,8.691018,-1.677214,-0.130000,0.600000,2,59,2.491599,58.943245,2.491599,58.943245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.012004,-24.864310,164.936405,205.954591,0.000000,0.000000,0.000000,0.000000,9.928579,12.478846,5.558683,1.653780,0.215697,0.022436,0.500480,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290062,proposed,0,-126.340000,54.885000,0.127213,0.118007,0.280000,-0.235000,-0.152787,0.353007,-1.677214,4.909663,0.091484,4.909663,-1.677214,-0.060000,0.550000,-2,90,-2.078523,89.738658,-2.078523,89.738658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.417911,-21.827471,165.789839,208.132063,0.000000,0.000000,0.000000,0.000000,10.027095,12.494574,5.559698,1.647699,0.227482,0.026418,0.500749,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300061,proposed,0,-126.340000,54.885000,0.137347,0.126777,0.280000,-0.205000,-0.142653,0.331777,-0.762370,0.518412,-0.091484,0.518412,-0.762370,-0.060000,0.680000,-9,102,-8.725429,101.803427,-8.725429,101.803427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.931746,-15.840524,161.982635,200.123545,0.000000,0.000000,0.000000,0.000000,9.885395,12.493810,5.556858,1.547820,0.270848,0.032904,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310104,proposed,0,-126.340000,54.885000,0.147807,0.135871,0.280000,-0.195000,-0.132193,0.330871,0.152474,-0.152474,0.457422,-0.152474,0.152474,-0.060000,0.840000,-15,98,-14.766758,97.901319,-14.766758,97.901319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.469541,-7.021861,157.407972,194.100026,0.000000,0.000000,0.000000,0.000000,9.631254,12.469019,5.564043,1.478996,0.365904,0.033520,0.500651,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320096,proposed,0,-126.340000,54.885000,0.158466,0.145197,0.290000,-0.175000,-0.131534,0.320197,0.335443,1.677214,0.091484,1.677214,0.335443,-0.060000,0.910000,-14,72,-14.373384,71.701678,-14.373384,71.701678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.965362,1.352726,147.367567,187.897713,0.000000,0.000000,0.000000,0.000000,8.973521,11.981680,5.561190,1.757071,0.333968,0.031561,0.500578,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330064,proposed,0,-126.340000,54.885000,0.169320,0.154770,0.300000,-0.135000,-0.130680,0.289770,0.579401,5.214611,0.335443,5.214611,0.579401,-0.100000,0.840000,-8,43,-8.026745,43.292440,-8.026745,43.292440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.581777,6.359734,135.666120,179.117613,0.000000,0.000000,0.000000,0.000000,8.633182,11.146914,5.565553,1.701821,0.223374,0.025053,0.500671,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340058,proposed,0,-126.340000,54.885000,0.180393,0.164630,0.300000,-0.075000,-0.119607,0.239630,0.091484,6.251434,-0.213464,6.251434,0.091484,-0.090000,0.630000,-1,48,-1.189354,48.020317,-1.189354,48.020317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.877301,8.053630,126.022998,170.277706,0.000000,0.000000,0.000000,0.000000,8.515892,10.408686,5.550698,1.683525,0.200428,0.031739,0.500960,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350093,proposed,0,-126.340000,54.885000,0.191670,0.174789,0.310000,-0.025000,-0.118330,0.199789,-0.335443,2.775027,-0.335443,2.775027,-0.335443,-0.060000,0.520000,-1,84,-0.572469,83.915917,-0.572469,83.915917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.518546,7.763552,118.333685,160.555980,0.000000,0.000000,0.000000,0.000000,8.168699,9.912631,5.560337,1.726919,0.234130,0.026706,0.500592,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360059,proposed,0,-126.340000,54.885000,0.202993,0.185125,0.320000,-0.035000,-0.117007,0.220125,0.579401,-2.165131,0.030495,-2.165131,0.579401,-0.050000,0.620000,-11,105,-10.836982,104.636849,-10.836982,104.636849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.105090,7.537474,109.960649,146.863734,0.000000,0.000000,0.000000,0.000000,7.413138,9.346942,7.010396,1.622445,0.259657,0.031313,0.502324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009435,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370058,proposed,0,-126.340000,54.885000,0.214443,0.195738,0.320000,-0.055000,-0.105557,0.250738,0.091484,-4.238777,0.579401,-4.238777,0.091484,-0.050000,0.810000,-7,105,-7.235955,104.820018,-7.235955,104.820018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.344745,8.433975,109.539314,143.420719,0.000000,0.000000,0.000000,0.000000,7.042190,9.195765,5.553243,1.695308,0.347987,0.040781,0.500710,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380075,proposed,0,-126.340000,54.885000,0.225966,0.206605,0.330000,-0.075000,-0.104034,0.281605,0.274453,-1.433256,-0.152474,-1.433256,0.274453,-0.060000,0.940000,-6,90,-6.059258,89.759014,-6.059258,89.759014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.775741,8.770184,107.703375,142.267006,0.000000,0.000000,0.000000,0.000000,7.125984,9.007675,5.591718,1.766452,0.355852,0.041910,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008267,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390074,proposed,0,-126.340000,54.885000,0.237486,0.217681,0.330000,-0.065000,-0.092514,0.282681,-0.152474,2.104141,-0.091484,2.104141,-0.152474,-0.060000,0.910000,0,64,0.407534,63.727972,0.407534,63.727972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.022050,7.332904,100.709629,135.328443,0.000000,0.000000,0.000000,0.000000,6.927658,8.440411,5.596071,1.667044,0.252840,0.037002,0.502259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400105,proposed,0,-126.340000,54.885000,0.249023,0.229016,0.330000,-0.015000,-0.080977,0.244016,-0.335443,5.519559,-0.030495,5.519559,-0.335443,-0.040000,0.750000,3,48,2.893073,47.913520,2.893073,47.913520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.293063,3.073228,95.607128,130.136808,0.000000,0.000000,0.000000,0.000000,6.702814,8.317540,5.582205,1.478923,0.219286,0.028503,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410095,proposed,0,-126.340000,54.885000,0.260455,0.240520,0.330000,0.035000,-0.069545,0.205520,-0.579401,4.909663,0.274453,4.909663,-0.579401,-0.020000,0.580000,4,67,4.117190,67.258967,4.117190,67.258967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.087448,-2.704379,92.866876,126.833505,0.000000,0.000000,0.000000,0.000000,6.324495,8.139764,5.569255,1.701170,0.213241,0.021488,0.500351,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420078,proposed,0,-126.340000,54.885000,0.271787,0.252226,0.340000,0.075000,-0.068213,0.177226,-0.091484,1.982162,0.213464,1.982162,-0.091484,-0.010000,0.590000,-2,92,-1.848862,91.760499,-1.848862,91.760499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.415592,-9.422664,83.340014,118.309590,0.000000,0.000000,0.000000,0.000000,5.595395,7.447934,5.558345,1.467925,0.205717,0.017462,0.500301,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430063,proposed,0,-126.340000,54.885000,0.282991,0.264139,0.340000,0.085000,-0.057009,0.179139,0.640391,-0.762370,0.091484,-0.762370,0.640391,-0.010000,0.730000,-8,105,-8.480103,105.205228,-8.480103,105.205228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.397062,-15.548569,78.233132,113.474755,0.000000,0.000000,0.000000,0.000000,5.180322,6.954298,5.569611,1.626137,0.254361,0.015363,0.500210,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440057,proposed,0,-126.340000,54.885000,0.294040,0.276261,0.350000,0.085000,-0.055960,0.191261,0.274453,-0.457422,0.457422,-0.457422,0.274453,-0.020000,0.880000,-4,93,-4.262615,93.052495,-4.262615,93.052495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.374818,-21.432644,70.763685,106.745414,0.000000,0.000000,0.000000,0.000000,4.776880,6.485603,5.543520,1.436468,0.275768,0.014106,0.500339,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450158,proposed,0,-126.340000,54.885000,0.305001,0.288711,0.360000,0.105000,-0.054999,0.183711,0.823360,2.836017,0.091484,2.836017,0.823360,-0.030000,0.920000,-6,63,-5.555419,63.357840,-5.555419,63.357840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.508710,-27.248636,56.311459,88.704512,0.000000,0.000000,0.000000,0.000000,3.955879,5.565332,5.591256,1.676963,0.225810,0.018133,0.500256,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460061,proposed,0,-126.340000,54.885000,0.315514,0.301106,0.370000,0.155000,-0.054486,0.146106,0.518412,5.641538,-0.030495,5.641538,0.518412,-0.020000,0.770000,-1,51,-1.440831,50.977875,-1.440831,50.977875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.495979,-30.923449,49.310189,74.232863,0.000000,0.000000,0.000000,0.000000,3.592845,4.856187,5.551357,1.800424,0.250321,0.037461,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470068,proposed,0,-126.340000,54.885000,0.325870,0.313817,0.380000,0.205000,-0.054130,0.108817,0.091484,5.458569,0.335443,5.458569,0.091484,-0.020000,0.630000,5,63,5.165949,62.845195,5.165949,62.845195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.880177,-33.074502,51.271319,74.065139,0.000000,0.000000,0.000000,0.000000,3.654512,4.973282,5.566806,1.505859,0.224536,0.019494,0.500481,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480087,proposed,0,-126.340000,54.885000,0.335936,0.326728,0.380000,0.245000,-0.044064,0.081728,-0.335443,2.592058,0.762370,2.592058,-0.335443,0.000000,0.560000,9,92,9.118053,91.782331,9.118053,91.782331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.876675,-34.330621,47.523597,69.737578,0.000000,0.000000,0.000000,0.000000,3.483729,4.584961,5.555511,1.783309,0.244270,0.039608,0.500855,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490058,proposed,0,-126.340000,54.885000,0.345625,0.339758,0.390000,0.265000,-0.044375,0.074758,-0.213464,-0.762370,-0.213464,-0.762370,-0.213464,0.020000,0.680000,6,109,6.426153,108.686450,6.426153,108.686450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.790449,-36.173727,46.776666,70.742424,0.000000,0.000000,0.000000,0.000000,3.649512,4.384655,5.546023,1.502553,0.268244,0.020082,0.501442,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500194,proposed,0,-126.340000,54.885000,0.355107,0.353185,0.400000,0.265000,-0.044893,0.088185,0.274453,-0.213464,0.579401,-0.213464,0.274453,0.040000,0.830000,1,94,0.818023,94.149133,0.818023,94.149133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.273214,-39.052209,49.766481,76.290632,0.000000,0.000000,0.000000,0.000000,3.926165,4.632042,5.562959,1.569990,0.248002,0.014882,0.500313,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510146,proposed,0,-126.340000,54.885000,0.364031,0.366545,0.410000,0.295000,-0.045969,0.071545,-0.274453,3.323933,0.396432,3.323933,-0.274453,0.030000,0.920000,8,56,8.452984,55.611405,8.452984,55.611405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.719453,-41.680337,50.773092,76.318407,0.000000,0.000000,0.000000,0.000000,4.000417,4.730574,5.553949,1.412642,0.184896,0.013929,0.500361,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520144,proposed,0,-126.340000,54.885000,0.372590,0.380143,0.410000,0.345000,-0.037410,0.035143,0.701380,6.556382,0.335443,6.556382,0.701380,0.030000,0.750000,4,40,4.404180,39.957272,4.404180,39.957272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.835552,-41.833327,58.647041,79.073436,0.000000,0.000000,0.000000,0.000000,4.321485,5.216543,5.551032,1.406485,0.143730,0.013087,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530220,proposed,0,-126.340000,54.885000,0.380780,0.394025,0.430000,0.405000,-0.049220,-0.010975,0.579401,5.641538,-0.030495,5.641538,0.579401,0.040000,0.570000,4,59,4.224704,59.490607,4.224704,59.490607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.594409,-41.451598,60.288430,81.121806,0.000000,0.000000,0.000000,0.000000,4.421905,5.342324,5.573189,1.413009,0.183817,0.015503,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540073,proposed,0,-126.340000,54.885000,0.388347,0.407769,0.440000,0.435000,-0.051653,-0.027231,1.067318,1.189297,-0.396432,1.189297,1.067318,0.040000,0.640000,-1,89,-0.515575,88.951418,-0.515575,88.951418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.876331,-40.934668,52.327521,75.625469,0.000000,0.000000,0.000000,0.000000,4.020371,4.814928,5.555260,1.401313,0.137040,0.014193,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550222,proposed,0,-126.340000,54.885000,0.395670,0.422104,0.460000,0.435000,-0.064330,-0.012896,1.738204,-2.287110,-0.396432,-2.287110,1.738204,0.040000,0.680000,-8,108,-8.349815,108.389371,-8.349815,108.389371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.935138,-40.662865,51.010528,76.327620,0.000000,0.000000,0.000000,0.000000,3.805505,4.648494,5.586236,1.410242,0.233549,0.014406,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560209,proposed,0,-126.340000,54.885000,0.402396,0.436387,0.470000,0.425000,-0.067604,0.011387,0.945339,-1.799193,0.457422,-1.799193,0.945339,0.020000,0.870000,0,98,-0.226743,97.976238,-0.226743,97.976238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.682907,-41.420669,52.215584,80.502633,0.000000,0.000000,0.000000,0.000000,3.726289,4.864921,5.570050,1.408813,0.247459,0.016238,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570211,proposed,0,-126.340000,54.885000,0.408645,0.450868,0.490000,0.435000,-0.081355,0.015868,1.006328,1.189297,0.335443,1.189297,1.006328,0.010000,0.940000,1,67,0.943929,67.101163,0.943929,67.101163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.711939,-41.983188,55.658520,80.445285,0.000000,0.000000,0.000000,0.000000,3.792413,5.004256,5.572222,1.409196,0.298646,0.016371,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580212,proposed,0,-126.340000,54.885000,0.414400,0.465525,0.500000,0.475000,-0.085600,-0.009475,0.457422,5.214611,0.457422,5.214611,0.457422,0.010000,0.810000,7,43,7.201235,42.586371,7.201235,42.586371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.036396,-41.692221,57.553461,78.427637,0.000000,0.000000,0.000000,0.000000,3.934649,5.144281,5.569555,1.409006,0.183867,0.015073,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590216,proposed,0,-126.340000,54.885000,0.419662,0.480366,0.510000,0.535000,-0.090338,-0.054634,-0.091484,6.739351,0.091484,6.739351,-0.091484,0.020000,0.620000,12,43,11.694673,42.635966,11.694673,42.635966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.543475,-40.443653,59.426217,77.763924,0.000000,0.000000,0.000000,0.000000,4.140971,5.294366,5.569473,1.407913,0.197599,0.016045,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600159,proposed,0,-126.340000,54.885000,0.424400,0.495297,0.510000,0.575000,-0.085600,-0.079703,-0.335443,2.897006,-0.091484,2.897006,-0.335443,0.030000,0.470000,12,85,12.483502,85.133124,12.483502,85.133124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.737210,-37.547632,59.415018,76.799079,0.000000,0.000000,0.000000,0.000000,4.084293,5.132373,5.555920,1.407534,0.188019,0.015199,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610210,proposed,0,-126.340000,54.885000,0.428697,0.510573,0.510000,0.585000,-0.081303,-0.074427,-0.457422,-1.982162,0.213464,-1.982162,-0.457422,0.060000,0.620000,8,108,8.364212,108.452704,8.364212,108.452704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.794420,-35.930040,53.035167,75.137145,0.000000,0.000000,0.000000,0.000000,3.982635,4.617370,5.565553,1.406709,0.234359,0.015344,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620209,proposed,0,-126.340000,54.885000,0.432488,0.525955,0.520000,0.565000,-0.087512,-0.039045,-0.152474,-2.897006,0.030495,-2.897006,-0.152474,0.070000,0.840000,3,105,2.728880,104.596569,2.728880,104.596569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.928003,-36.037936,55.890136,81.546241,0.000000,0.000000,0.000000,0.000000,4.297595,4.854106,5.568056,1.405975,0.260024,0.014779,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630215,proposed,0,-126.340000,54.885000,0.435812,0.541537,0.520000,0.575000,-0.084188,-0.033463,-0.274453,0.152474,0.213464,0.152474,-0.274453,0.060000,0.950000,6,70,5.576845,69.907910,5.576845,69.907910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.807039,-36.797174,55.785980,82.502216,0.000000,0.000000,0.000000,0.000000,4.295424,4.984513,5.569557,1.408692,0.260778,0.014865,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640075,proposed,0,-126.340000,54.885000,0.438643,0.557077,0.520000,0.605000,-0.081357,-0.047923,-0.213464,5.214611,-0.091484,5.214611,-0.213464,0.060000,0.860000,8,34,7.645078,34.054947,7.645078,34.054947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.827444,-36.902893,59.550600,81.665494,0.000000,0.000000,0.000000,0.000000,4.349327,5.266181,5.562396,1.395766,0.142741,0.014061,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650212,proposed,0,-126.340000,54.885000,0.441114,0.573250,0.530000,0.665000,-0.088886,-0.091750,-0.152474,5.946486,-0.213464,5.946486,-0.152474,0.070000,0.580000,6,48,6.325165,47.892906,6.325165,47.892906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.887093,-34.813282,65.142808,83.458876,0.000000,0.000000,0.000000,0.000000,4.540940,5.580725,5.567849,1.404625,0.195131,0.015327,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660210,proposed,0,-126.340000,54.885000,0.443138,0.589397,0.530000,0.705000,-0.086862,-0.115603,-0.091484,1.799193,-0.274453,1.799193,-0.091484,0.070000,0.500000,5,87,5.089188,87.399741,5.089188,87.399741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.460128,-32.888936,60.058383,78.751339,0.000000,0.000000,0.000000,0.000000,4.122011,5.089307,5.637530,1.427188,0.182818,0.014495,0.500915,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670211,proposed,0,-126.340000,54.885000,0.444780,0.605745,0.540000,0.705000,-0.095220,-0.099255,0.579401,-2.531068,0.152474,-2.531068,0.579401,0.070000,0.640000,-3,108,-3.190899,108.272261,-3.190899,108.272261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.545456,-32.106224,56.254818,78.528931,0.000000,0.000000,0.000000,0.000000,3.956201,4.778829,5.564520,1.404284,0.232179,0.015820,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680080,proposed,0,-126.340000,54.885000,0.446057,0.622072,0.550000,0.675000,-0.103943,-0.052928,0.335443,-3.018985,0.335443,-3.018985,0.335443,0.050000,0.850000,-1,103,-1.022315,103.152849,-1.022315,103.152849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.743861,-32.764506,57.827361,84.210837,0.000000,0.000000,0.000000,0.000000,4.024584,5.049120,5.562765,1.392790,0.269153,0.012659,0.500407,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690083,proposed,0,-126.340000,54.885000,0.447037,0.638819,0.560000,0.675000,-0.112963,-0.036181,-0.457422,0.518412,0.518412,0.518412,-0.457422,0.040000,0.960000,7,66,7.021264,65.884332,7.021264,65.884332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.950539,-33.875096,59.164569,84.226611,0.000000,0.000000,0.000000,0.000000,3.984278,5.170014,5.552888,1.403742,0.237276,0.014105,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700216,proposed,0,-126.340000,54.885000,0.447748,0.655990,0.560000,0.715000,-0.112252,-0.059010,-0.518412,4.238777,0.213464,4.238777,-0.518412,0.060000,0.770000,7,49,7.283941,49.167988,7.283941,49.167988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.205385,-33.372774,64.279916,83.793695,0.000000,0.000000,0.000000,0.000000,4.254281,5.484840,5.554676,1.402677,0.182048,0.014077,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710073,proposed,0,-126.340000,54.885000,0.448209,0.672893,0.560000,0.755000,-0.111791,-0.082107,-0.701380,5.580549,-0.152474,5.580549,-0.701380,0.060000,0.580000,10,53,9.691249,53.382105,9.691249,53.382105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.676972,-33.125507,61.039143,80.107275,0.000000,0.000000,0.000000,0.000000,4.184242,5.348653,5.543359,1.388685,0.129764,0.012784,0.500395,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007579,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720210,proposed,0,-126.340000,54.885000,0.448493,0.690480,0.560000,0.795000,-0.111507,-0.104520,-1.189297,2.714037,-0.152474,2.714037,-1.189297,0.060000,0.540000,13,79,13.021342,78.907737,13.021342,78.907737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.298761,-32.123819,55.647090,73.691232,0.000000,0.000000,0.000000,0.000000,3.857909,4.874924,5.564978,1.403429,0.181816,0.015798,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730213,proposed,0,-126.340000,54.885000,0.448635,0.708039,0.550000,0.815000,-0.101365,-0.106961,-0.152474,-0.335443,-0.030495,-0.335443,-0.152474,0.100000,0.600000,-1,99,-1.111961,99.066667,-1.111961,99.066667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.854656,-31.473776,49.972723,69.037808,0.000000,0.000000,0.000000,0.000000,3.601858,4.363471,5.568931,1.402030,0.193201,0.014772,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740075,proposed,0,-126.340000,54.885000,0.448693,0.725548,0.560000,0.815000,-0.111307,-0.089452,-0.396432,-1.555235,0.213464,-1.555235,-0.396432,0.070000,0.790000,1,94,1.332389,94.490056,1.332389,94.490056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.149203,-32.526812,47.975349,72.800558,0.000000,0.000000,0.000000,0.000000,3.673704,4.439877,5.561683,1.392579,0.189700,0.018637,0.500152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750210,proposed,0,-126.340000,54.885000,0.448723,0.743741,0.560000,0.815000,-0.111277,-0.071259,-0.396432,0.091484,0.457422,0.091484,-0.396432,0.060000,0.840000,3,78,2.948299,78.127011,2.948299,78.127011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.650143,-33.380458,47.734799,69.371101,0.000000,0.000000,0.000000,0.000000,3.482666,4.331564,5.567494,1.404071,0.217443,0.014373,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760207,proposed,0,-126.340000,54.885000,0.448784,0.761887,0.560000,0.835000,-0.111216,-0.073113,-0.457422,3.140965,-0.091484,3.140965,-0.457422,0.060000,0.800000,5,56,4.785494,56.264258,4.785494,56.264258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.330487,-33.829505,47.350989,65.428213,0.000000,0.000000,0.000000,0.000000,3.316846,4.272559,5.568726,1.400401,0.180541,0.015297,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770210,proposed,0,-126.340000,54.885000,0.448938,0.780234,0.560000,0.875000,-0.111062,-0.094766,-0.823360,4.421746,-0.335443,4.421746,-0.823360,0.060000,0.670000,9,55,8.962648,54.921689,8.962648,54.921689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.312011,-33.024455,48.214113,63.143782,0.000000,0.000000,0.000000,0.000000,3.339062,4.303933,5.568343,1.402086,0.183790,0.016087,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780210,proposed,0,-126.340000,54.885000,0.449249,0.798765,0.560000,0.915000,-0.110751,-0.116235,-0.762370,2.653048,0.091484,2.653048,-0.762370,0.060000,0.570000,9,76,8.743885,76.393597,8.743885,76.393597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.443218,-31.404827,45.923103,59.296651,0.000000,0.000000,0.000000,0.000000,3.230022,4.039831,5.568192,1.400326,0.180646,0.015011,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790209,proposed,0,-126.340000,54.885000,0.449785,0.817477,0.550000,0.935000,-0.100215,-0.117523,-0.579401,0.030495,0.213464,0.030495,-0.579401,0.060000,0.660000,7,90,7.408678,90.407402,7.408678,90.407402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.707607,-30.866641,40.648529,56.614831,0.000000,0.000000,0.000000,0.000000,3.095333,3.660986,5.567960,1.415572,0.182185,0.016616,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800144,proposed,0,-126.340000,54.885000,0.450607,0.836244,0.560000,0.935000,-0.109393,-0.098756,-0.640391,-0.823360,0.213464,-0.823360,-0.640391,0.080000,0.760000,4,91,4.249577,90.685185,4.249577,90.685185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.541051,-31.329583,39.131840,57.113629,0.000000,0.000000,0.000000,0.000000,3.142493,3.615561,5.566376,1.661514,0.226320,0.031739,0.500619,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810059,proposed,0,-126.340000,54.885000,0.451786,0.855139,0.560000,0.935000,-0.108214,-0.079861,-0.396432,0.396432,0.274453,0.396432,-0.396432,0.080000,0.830000,3,76,2.588644,76.275629,2.588644,76.275629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.239032,-32.322810,38.544061,56.701576,0.000000,0.000000,0.000000,0.000000,3.097195,3.628307,5.547478,1.434577,0.214001,0.021930,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820064,proposed,0,-126.340000,54.885000,0.453408,0.874363,0.560000,0.945000,-0.106592,-0.070637,-0.762370,1.982162,0.335443,1.982162,-0.762370,0.070000,0.770000,8,69,8.150846,69.191069,8.150846,69.191069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.373522,-32.555973,38.462032,53.778303,0.000000,0.000000,0.000000,0.000000,2.984800,3.566274,5.573774,1.566174,0.277046,0.020996,0.500489,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830093,proposed,0,-126.340000,54.885000,0.455545,0.893781,0.560000,0.965000,-0.104455,-0.071219,-0.274453,2.531068,-0.030495,2.531068,-0.274453,0.060000,0.820000,7,60,6.683615,60.004987,6.683615,60.004987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.659799,-32.729132,37.827120,50.930726,0.000000,0.000000,0.000000,0.000000,2.802254,3.509104,5.547556,1.711110,0.250589,0.035728,0.500630,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840065,proposed,0,-126.340000,54.885000,0.458252,0.913229,0.560000,0.995000,-0.101748,-0.081771,-0.640391,2.957996,-0.152474,2.957996,-0.640391,0.030000,0.640000,15,72,14.890534,71.830206,14.890534,71.830206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.773559,-32.180773,37.382175,50.191167,0.000000,0.000000,0.000000,0.000000,2.803009,3.481781,5.565902,1.455977,0.211517,0.018365,0.500427,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850092,proposed,0,-126.340000,54.885000,0.461633,0.932905,0.560000,1.015000,-0.098367,-0.082095,0.030495,0.518412,-0.030495,0.518412,0.030495,0.090000,0.690000,2,88,2.307565,87.546648,2.307565,87.546648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.060700,-31.646983,35.721348,48.289605,0.000000,0.000000,0.000000,0.000000,2.808984,3.284080,5.551827,1.586918,0.210674,0.014061,0.500590,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860149,proposed,0,-126.340000,54.885000,0.465766,0.952753,0.570000,1.015000,-0.104234,-0.062247,-0.213464,-0.396432,0.030495,-0.396432,-0.213464,0.090000,0.740000,3,93,2.912158,93.396269,2.912158,93.396269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.233481,-32.705783,33.947030,51.538036,0.000000,0.000000,0.000000,0.000000,2.854026,3.335537,5.555372,1.401349,0.168936,0.015326,0.500200,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870207,proposed,0,-126.340000,54.885000,0.470719,0.972698,0.570000,1.015000,-0.099281,-0.042302,-0.213464,0.640391,-0.396432,0.640391,-0.213464,0.070000,0.830000,7,79,6.779924,79.273647,6.779924,79.273647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.575929,-34.281450,32.899118,50.972862,0.000000,0.000000,0.000000,0.000000,2.741654,3.315867,5.560703,1.396745,0.169400,0.013661,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880146,proposed,0,-126.340000,54.885000,0.476494,0.992482,0.580000,1.035000,-0.103506,-0.042518,-0.152474,2.653048,0.030495,2.653048,-0.152474,0.060000,0.800000,9,65,9.344998,65.150635,9.344998,65.150635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.617496,-35.073588,34.951570,50.721468,0.000000,0.000000,0.000000,0.000000,2.853721,3.390587,5.550435,1.393189,0.143425,0.012917,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890216,proposed,0,-126.340000,54.885000,0.483312,1.012585,0.580000,1.065000,-0.096688,-0.052415,-0.640391,3.140965,-0.030495,3.140965,-0.640391,0.070000,0.720000,15,67,14.859385,67.064187,14.859385,67.064187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.282063,-34.810755,37.590772,50.221874,0.000000,0.000000,0.000000,0.000000,2.959476,3.477345,5.565587,1.400221,0.181058,0.015478,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900215,proposed,0,-126.340000,54.885000,0.491121,1.032584,0.580000,1.105000,-0.088879,-0.072416,-0.396432,2.897006,-0.091484,2.897006,-0.396432,0.100000,0.680000,12,71,11.759145,71.016871,11.759145,71.016871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.549290,-34.604246,38.160153,49.683260,0.000000,0.000000,0.000000,0.000000,2.997893,3.393833,5.568691,1.401711,0.180600,0.015800,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910080,proposed,0,-126.340000,54.885000,0.499910,1.052329,0.590000,1.125000,-0.090090,-0.072671,0.091484,1.555235,0.274453,1.555235,0.091484,0.120000,0.660000,6,84,5.820454,83.801171,5.820454,83.801171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.704786,-34.434785,39.056025,49.870261,0.000000,0.000000,0.000000,0.000000,3.135843,3.294396,5.576127,1.401640,0.184274,0.013990,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920127,proposed,0,-126.340000,54.885000,0.510041,1.072432,0.600000,1.135000,-0.089959,-0.062568,0.335443,0.213464,-0.152474,0.213464,0.335443,0.120000,0.740000,4,89,4.248199,88.960195,4.248199,88.960195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.123383,-34.893870,35.419088,49.473016,0.000000,0.000000,0.000000,0.000000,3.004525,3.203824,5.559102,1.390181,0.136785,0.017921,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930216,proposed,0,-126.340000,54.885000,0.521483,1.092587,0.610000,1.145000,-0.088517,-0.052413,0.030495,0.152474,0.274453,0.152474,0.030495,0.090000,0.810000,12,84,12.322631,84.313349,12.322631,84.313349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.935608,-35.568028,33.714594,48.868416,0.000000,0.000000,0.000000,0.000000,2.899286,3.179154,5.564609,1.398864,0.180034,0.016069,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940056,proposed,0,-126.340000,54.885000,0.533932,1.112186,0.620000,1.155000,-0.086068,-0.042814,0.335443,1.982162,0.213464,1.982162,0.335443,0.090000,0.910000,13,61,12.912012,60.850943,12.912012,60.850943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.191561,-36.303577,37.101189,50.722576,0.000000,0.000000,0.000000,0.000000,3.049933,3.349211,5.539292,1.390042,0.154148,0.013168,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950210,proposed,0,-126.340000,54.885000,0.548179,1.132321,0.620000,1.185000,-0.071821,-0.052679,0.030495,3.384923,-0.030495,3.384923,0.030495,0.110000,0.730000,17,64,17.456933,63.612313,17.456933,63.612313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.973757,-35.620564,44.324629,54.103663,0.000000,0.000000,0.000000,0.000000,3.428700,3.694627,5.564602,1.399835,0.182103,0.015120,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960213,proposed,0,-126.340000,54.885000,0.563671,1.152043,0.630000,1.215000,-0.066329,-0.062957,0.335443,1.677214,-0.030495,1.677214,0.335443,0.140000,0.650000,14,84,13.943584,83.766181,13.943584,83.766181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.299222,-34.959554,44.887762,54.502387,0.000000,0.000000,0.000000,0.000000,3.462655,3.658647,5.567121,1.400757,0.181069,0.014854,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970212,proposed,0,-126.340000,54.885000,0.580657,1.171610,0.640000,1.225000,-0.059343,-0.053390,1.006328,-0.396432,0.274453,-0.396432,1.006328,0.150000,0.720000,9,96,8.771640,95.978362,8.771640,95.978362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.247538,-35.479989,42.415370,55.719674,0.000000,0.000000,0.000000,0.000000,3.434133,3.540597,5.571613,1.399759,0.192357,0.015275,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980209,proposed,0,-126.340000,54.885000,0.599201,1.190997,0.660000,1.235000,-0.060799,-0.044003,1.555235,0.152474,0.213464,0.152474,1.555235,0.130000,0.820000,8,84,8.360834,83.840511,8.360834,83.840511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.643089,-36.792792,39.728937,56.854378,0.000000,0.000000,0.000000,0.000000,3.308807,3.593510,5.566667,1.397932,0.233234,0.015263,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990208,proposed,0,-126.340000,54.885000,0.619355,1.210175,0.680000,1.255000,-0.060645,-0.044825,0.823360,2.104141,0.274453,2.104141,0.823360,0.120000,0.840000,19,65,18.918044,65.360152,18.918044,65.360152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.531078,-37.626045,40.708438,55.085465,0.000000,0.000000,0.000000,0.000000,3.323916,3.568499,5.575463,1.423733,0.213582,0.021575,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000063,proposed,0,-126.340000,54.885000,0.640845,1.228840,0.690000,1.275000,-0.049155,-0.046160,0.457422,3.445913,0.030495,3.445913,0.457422,0.130000,0.760000,26,60,26.111245,60.421910,26.111245,60.421910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.716735,-37.013630,46.361563,57.296777,0.000000,0.000000,0.000000,0.000000,3.524864,3.883625,5.547063,1.420038,0.176800,0.017952,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010083,proposed,0,-126.340000,54.885000,0.664388,1.247538,0.710000,1.305000,-0.045612,-0.057462,0.823360,2.165131,-0.457422,2.165131,0.823360,0.190000,0.660000,19,78,18.986538,78.108515,18.986538,78.108515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.279765,-35.852495,51.063182,59.829912,0.000000,0.000000,0.000000,0.000000,3.781332,4.020063,5.558173,1.397186,0.145124,0.014589,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020197,proposed,0,-126.340000,54.885000,0.689928,1.266090,0.730000,1.325000,-0.040072,-0.058910,1.799193,0.457422,-0.335443,0.457422,1.799193,0.210000,0.680000,10,91,10.004267,90.582938,10.004267,90.582938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.302749,-36.473709,48.281107,60.725987,0.000000,0.000000,0.000000,0.000000,3.793182,3.837658,5.553834,1.391875,0.160614,0.013859,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030197,proposed,0,-126.340000,54.885000,0.716968,1.284077,0.750000,1.335000,-0.033032,-0.050923,2.531068,-0.335443,-0.152474,-0.335443,2.531068,0.170000,0.780000,11,89,10.694387,88.995177,10.694387,88.995177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.218338,-37.490701,43.177457,59.385662,0.000000,0.000000,0.000000,0.000000,3.545087,3.713802,5.553863,1.390211,0.149679,0.013119,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040142,proposed,0,-126.340000,54.885000,0.745656,1.301578,0.780000,1.335000,-0.034344,-0.033422,1.921172,0.701380,0.213464,0.701380,1.921172,0.140000,0.810000,22,79,22.489018,79.073461,22.489018,79.073461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.971989,-38.243441,41.691980,56.643359,0.000000,0.000000,0.000000,0.000000,3.388901,3.606724,5.550029,1.401771,0.196537,0.012920,0.500417,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050084,proposed,0,-126.340000,54.885000,0.776148,1.318649,0.810000,1.355000,-0.033852,-0.036351,1.433256,2.287110,0.457422,2.287110,1.433256,0.190000,0.770000,25,68,24.839909,68.424497,24.839909,68.424497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.148271,-37.923787,47.200275,58.736908,0.000000,0.000000,0.000000,0.000000,3.590191,3.857905,5.548106,1.401270,0.170037,0.013006,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060217,proposed,0,-126.340000,54.885000,0.809113,1.335569,0.840000,1.385000,-0.030887,-0.049431,2.226120,3.018985,-0.396432,3.018985,2.226120,0.220000,0.790000,18,58,17.883590,58.075067,17.883590,58.075067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.019826,-37.436183,49.425801,59.442202,0.000000,0.000000,0.000000,0.000000,3.695236,3.953337,5.640434,1.428182,0.180097,0.013914,0.500418,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070083,proposed,0,-126.340000,54.885000,0.843057,1.351542,0.860000,1.405000,-0.016943,-0.053458,2.470079,2.226120,-0.640391,2.226120,2.470079,0.230000,0.640000,18,77,17.935825,76.647095,17.935825,76.647095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.409005,-36.732434,51.510867,60.944001,0.000000,0.000000,0.000000,0.000000,3.876638,4.011901,5.560371,1.391092,0.150166,0.015123,0.500526,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080221,proposed,0,-126.340000,54.885000,0.879843,1.367398,0.900000,1.425000,-0.020157,-0.057602,3.506902,-0.091484,-0.518412,-0.091484,3.506902,0.200000,0.700000,14,90,14.300887,89.817574,14.300887,89.817574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.464442,-36.803289,46.375263,60.335372,0.000000,0.000000,0.000000,0.000000,3.613069,3.848637,5.567038,1.399098,0.190962,0.014508,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090207,proposed,0,-126.340000,54.885000,0.917977,1.382424,0.940000,1.415000,-0.022023,-0.032576,3.018985,-1.311276,0.396432,-1.311276,3.018985,0.180000,0.750000,22,98,22.488829,97.547577,22.488829,97.547577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.705385,-37.118055,43.951375,59.561192,0.000000,0.000000,0.000000,0.000000,3.489958,3.744601,5.568468,1.398474,0.203800,0.016665,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100210,proposed,0,-126.340000,54.885000,0.958057,1.396844,0.980000,1.415000,-0.021943,-0.018156,3.384923,-0.335443,0.152474,-0.335443,3.384923,0.190000,0.840000,21,82,21.241061,82.265902,21.241061,82.265902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.012490,-37.584260,45.234916,61.142594,0.000000,0.000000,0.000000,0.000000,3.513135,3.869619,5.565254,1.398152,0.243605,0.014917,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110206,proposed,0,-126.340000,54.885000,0.999991,1.410583,1.020000,1.435000,-0.020009,-0.024417,3.628881,1.555235,-0.213464,1.555235,3.628881,0.200000,0.850000,21,64,21.151451,63.699632,21.151451,63.699632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.564915,-37.687625,47.183015,60.774510,0.000000,0.000000,0.000000,0.000000,3.606168,3.959149,5.568506,1.417321,0.194814,0.016055,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120099,proposed,0,-126.340000,54.885000,1.043325,1.423479,1.070000,1.465000,-0.026675,-0.041521,4.482736,3.689871,-0.152474,3.689871,4.482736,0.200000,0.730000,17,54,16.986782,53.953800,16.986782,53.953800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.051867,-37.495913,48.351934,61.616282,0.000000,0.000000,0.000000,0.000000,3.599105,4.121833,5.535369,1.389289,0.152218,0.014776,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130129,proposed,0,-126.340000,54.885000,1.089111,1.435804,1.120000,1.495000,-0.030889,-0.059196,5.580549,2.592058,-0.213464,2.592058,5.580549,0.200000,0.630000,10,69,9.561226,69.002217,9.561226,69.002217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.355486,-36.883203,48.782883,62.733285,0.000000,0.000000,0.000000,0.000000,3.552548,4.192396,5.537594,1.389060,0.138412,0.013290,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007583,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140143,proposed,0,-126.340000,54.885000,1.136656,1.447314,1.180000,1.505000,-0.043344,-0.057686,6.495393,-0.152474,-0.701380,-0.152474,6.495393,0.180000,0.630000,4,91,4.121546,91.270592,4.121546,91.270592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.054190,-36.560020,45.977256,60.468075,0.000000,0.000000,0.000000,0.000000,3.183956,3.911831,5.553108,1.389029,0.150708,0.013316,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150211,proposed,0,-126.340000,54.885000,1.186269,1.458046,1.250000,1.485000,-0.063731,-0.026954,6.556382,-2.409089,-0.091484,-2.409089,6.556382,0.120000,0.730000,10,104,10.086178,103.619025,10.086178,103.619025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.470814,-36.845721,45.270621,61.018575,0.000000,0.000000,0.000000,0.000000,3.114307,3.844767,5.561705,1.839469,0.298729,0.036757,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160065,proposed,0,-126.340000,54.885000,1.236564,1.467698,1.330000,1.475000,-0.093436,-0.007302,6.861330,-2.043152,0.396432,-2.043152,6.861330,0.090000,0.860000,11,90,10.860124,90.337969,10.860124,90.337969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.794876,-37.660902,47.857106,63.698786,0.000000,0.000000,0.000000,0.000000,3.308289,4.027833,5.553362,1.509565,0.278536,0.020339,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170088,proposed,0,-126.340000,54.885000,1.289436,1.476612,1.400000,1.475000,-0.110564,0.001612,6.678361,1.494245,-0.091484,1.494245,6.678361,0.120000,0.970000,10,51,10.085637,50.836299,10.085637,50.836299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.655072,-38.633578,49.327651,64.240075,0.000000,0.000000,0.000000,0.000000,3.374735,4.199430,5.812920,1.679566,0.240201,0.027631,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008272,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180058,proposed,0,-126.340000,54.885000,1.343704,1.484541,1.480000,1.505000,-0.136296,-0.020459,7.593205,2.957996,-0.213464,2.957996,7.593205,0.130000,0.730000,2,56,1.930143,55.506519,1.930143,55.506519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.976353,-37.445154,56.677158,68.071088,0.000000,0.000000,0.000000,0.000000,3.782530,4.631889,5.545998,1.424949,0.185303,0.028858,0.500285,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190063,proposed,0,-126.340000,54.885000,1.399788,1.491521,1.570000,1.525000,-0.170212,-0.033479,7.593205,2.165131,0.091484,2.165131,7.593205,0.050000,0.590000,11,73,10.885057,73.121874,10.885057,73.121874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.035356,-37.188442,53.846882,66.666843,0.000000,0.000000,0.000000,0.000000,3.827374,4.444955,6.108715,1.542204,0.198955,0.022955,0.500538,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008383,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200092,proposed,0,-126.340000,54.885000,1.457588,1.497503,1.660000,1.535000,-0.202412,-0.037497,7.959143,-0.945339,-0.030495,-0.945339,7.959143,0.100000,0.640000,0,93,0.134672,93.211675,0.134672,93.211675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.991099,-36.534370,53.320240,64.766027,0.000000,0.000000,0.000000,0.000000,3.870099,4.287048,5.547868,1.504174,0.238544,0.022165,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210152,proposed,0,-126.340000,54.885000,1.517099,1.502451,1.750000,1.515000,-0.232901,-0.012549,8.691018,-2.714037,-0.518412,-2.714037,8.691018,0.100000,0.750000,-9,100,-9.077144,99.642805,-9.077144,99.642805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.088818,-36.631467,51.077987,65.638390,0.000000,0.000000,0.000000,0.000000,3.682168,4.199223,5.545584,1.416427,0.210002,0.014310,0.500404,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220150,proposed,0,-126.340000,54.885000,1.577695,1.506294,1.840000,1.495000,-0.262305,0.011294,8.386070,-1.982162,-0.457422,-1.982162,8.386070,0.080000,0.890000,-6,82,-6.424751,82.257373,-6.424751,82.257373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.829587,-37.016443,49.689837,64.420060,0.000000,0.000000,0.000000,0.000000,3.587984,4.133869,5.553967,1.400399,0.218515,0.013016,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230140,proposed,0,-126.340000,54.885000,1.639613,1.509034,1.930000,1.495000,-0.290387,0.014034,8.142112,1.006328,-0.701380,1.006328,8.142112,0.060000,0.860000,-2,59,-1.822402,58.961612,-1.822402,58.961612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.657278,-37.247501,51.980267,63.879180,0.000000,0.000000,0.000000,0.000000,3.773487,4.265192,5.552089,1.393142,0.151989,0.018308,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240126,proposed,0,-126.340000,54.885000,1.702818,1.510650,2.010000,1.515000,-0.307182,-0.004350,7.593205,2.531068,0.030495,2.531068,7.593205,0.030000,0.720000,8,56,7.885003,55.533888,7.885003,55.533888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.755969,-36.738817,55.408997,65.389747,0.000000,0.000000,0.000000,0.000000,4.061234,4.500309,5.552303,1.389833,0.133771,0.012753,0.500491,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250211,proposed,0,-126.340000,54.885000,1.767884,1.511119,2.090000,1.535000,-0.322116,-0.023881,6.678361,1.372266,-0.274453,1.372266,6.678361,0.030000,0.630000,17,70,16.543013,70.332382,16.543013,70.332382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.519132,-35.877888,55.113393,64.450968,0.000000,0.000000,0.000000,0.000000,4.118601,4.472656,5.565475,1.404120,0.184883,0.015697,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260213,proposed,0,-126.340000,54.885000,1.833576,1.510407,2.160000,1.535000,-0.326424,-0.024593,6.312424,-1.372266,-0.518412,-1.372266,6.312424,0.050000,0.630000,18,92,17.942066,92.151777,17.942066,92.151777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.019304,-34.977757,52.237862,62.649444,0.000000,0.000000,0.000000,0.000000,3.903441,4.247594,5.569137,1.405851,0.197201,0.014588,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270161,proposed,0,-126.340000,54.885000,1.899960,1.508518,2.220000,1.515000,-0.320040,-0.006482,5.458569,-3.262944,0.274453,-3.262944,5.458569,0.090000,0.830000,21,91,20.847561,90.928152,20.847561,90.928152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.166874,-35.212861,49.391489,63.823191,0.000000,0.000000,0.000000,0.000000,3.588740,4.175092,5.558418,1.407593,0.211685,0.015884,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280211,proposed,0,-126.340000,54.885000,1.968013,1.505398,2.280000,1.495000,-0.311987,0.010398,5.519559,-2.348100,-0.213464,-2.348100,5.519559,0.140000,0.820000,16,84,16.105327,84.477170,16.105327,84.477170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.592760,-35.367325,49.440071,63.741099,0.000000,0.000000,0.000000,0.000000,3.447439,4.183352,5.565729,1.403118,0.196386,0.015668,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290211,proposed,0,-126.340000,54.885000,2.036610,1.501072,2.340000,1.485000,-0.303390,0.016072,5.214611,-0.396432,0.091484,-0.396432,5.214611,0.160000,0.840000,18,66,18.033541,65.835282,18.033541,65.835282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.530361,-36.062237,46.632782,61.536805,0.000000,0.000000,0.000000,0.000000,3.209683,4.073096,5.566593,1.404118,0.197714,0.015298,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300152,proposed,0,-126.340000,54.885000,2.105588,1.495553,2.400000,1.495000,-0.294412,0.000553,5.702528,1.067318,-0.030495,1.067318,5.702528,0.170000,0.770000,15,57,15.202093,56.745244,15.202093,56.745244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.802539,-36.183095,47.735509,60.922351,0.000000,0.000000,0.000000,0.000000,3.267515,4.142720,5.557130,1.402624,0.188576,0.014733,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310216,proposed,0,-126.340000,54.885000,2.176123,1.488721,2.470000,1.505000,-0.293877,-0.016279,6.800341,0.701380,-0.823360,0.701380,6.800341,0.170000,0.640000,7,68,7.095667,68.294089,7.095667,68.294089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.704075,-35.882692,48.745089,61.536993,0.000000,0.000000,0.000000,0.000000,3.329219,4.168106,5.565455,1.405010,0.183737,0.014136,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320217,proposed,0,-126.340000,54.885000,2.246825,1.480687,2.550000,1.505000,-0.303175,-0.024313,7.654195,-0.274453,-0.396432,-0.274453,7.654195,0.170000,0.630000,-1,76,-0.830406,75.826293,-0.830406,75.826293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.719882,-36.157816,46.851024,60.954713,0.000000,0.000000,0.000000,0.000000,3.231966,4.003900,5.569293,1.404868,0.191532,0.016596,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330195,proposed,0,-126.340000,54.885000,2.317864,1.471436,2.620000,1.495000,-0.302136,-0.023564,7.654195,-2.226120,-0.396432,-2.226120,7.654195,0.130000,0.690000,4,85,3.991130,85.451097,3.991130,85.451097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.196519,-36.112287,46.112799,58.905306,0.000000,0.000000,0.000000,0.000000,3.214886,3.841855,5.561286,1.408301,0.184267,0.015397,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340148,proposed,0,-126.340000,54.885000,2.389125,1.460981,2.700000,1.465000,-0.310875,-0.004019,7.959143,-3.140965,-0.396432,-3.140965,7.959143,0.090000,0.760000,6,88,6.358243,87.578102,6.358243,87.578102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.290992,-36.243046,46.567500,57.704755,0.000000,0.000000,0.000000,0.000000,3.304413,3.813391,5.559376,1.400154,0.179183,0.020210,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350146,proposed,0,-126.340000,54.885000,2.461012,1.449251,2.780000,1.455000,-0.318988,-0.005749,7.715185,-1.555235,0.335443,-1.555235,7.715185,0.080000,0.810000,10,69,10.163926,68.986051,10.163926,68.986051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.203847,-36.768495,47.021752,57.922046,0.000000,0.000000,0.000000,0.000000,3.370689,3.869508,5.554295,1.392971,0.162395,0.014581,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360142,proposed,0,-126.340000,54.885000,2.533089,1.436304,2.860000,1.445000,-0.326911,-0.008696,6.800341,0.335443,-0.396432,0.335443,6.800341,0.100000,0.770000,16,55,16.318514,55.015114,16.318514,55.015114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.775908,-36.665430,49.267602,58.670216,0.000000,0.000000,0.000000,0.000000,3.520871,4.022467,5.558243,1.391513,0.139402,0.013074,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370208,proposed,0,-126.340000,54.885000,2.605786,1.422046,2.940000,1.455000,-0.334214,-0.032954,6.983309,0.640391,-0.457422,0.640391,6.983309,0.140000,0.640000,10,60,10.381475,60.138648,10.381475,60.138648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.007121,-35.607217,52.240476,60.839688,0.000000,0.000000,0.000000,0.000000,3.702262,4.197105,5.566218,1.400907,0.175361,0.015079,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380206,proposed,0,-126.340000,54.885000,2.677987,1.406693,3.010000,1.445000,-0.332013,-0.038307,6.678361,-1.250287,0.152474,-1.250287,6.678361,0.150000,0.560000,12,81,11.564480,81.234023,11.564480,81.234023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.275940,-34.268901,51.093053,60.996661,0.000000,0.000000,0.000000,0.000000,3.603515,4.073535,5.571166,1.399682,0.179180,0.015408,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390216,proposed,0,-126.340000,54.885000,2.750189,1.390150,3.090000,1.435000,-0.339811,-0.044850,7.105289,-3.140965,-0.152474,-3.140965,7.105289,0.060000,0.660000,18,87,18.263874,86.629466,18.263874,86.629466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.001994,-33.674370,49.228482,60.046762,0.000000,0.000000,0.000000,0.000000,3.517090,3.927576,5.569060,1.400515,0.191145,0.015857,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400152,proposed,0,-126.340000,54.885000,2.821666,1.372597,3.170000,1.405000,-0.348334,-0.032403,7.837164,-2.775027,-0.030495,-2.775027,7.837164,0.140000,0.770000,1,74,1.312300,73.605326,1.312300,73.605326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.230620,-33.553136,50.064709,60.934195,0.000000,0.000000,0.000000,0.000000,3.530435,4.003323,5.553839,1.393528,0.162064,0.013813,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410149,proposed,0,-126.340000,54.885000,2.893301,1.353825,3.250000,1.395000,-0.356699,-0.041175,7.349247,-1.311276,-0.274453,-1.311276,7.349247,0.120000,0.770000,6,59,6.192348,58.859217,6.192348,58.859217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.209142,-32.964171,49.221789,59.490823,0.000000,0.000000,0.000000,0.000000,3.411888,3.919536,5.554687,1.394054,0.147129,0.015316,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420210,proposed,0,-126.340000,54.885000,2.965006,1.333843,3.330000,1.395000,-0.364994,-0.061157,7.593205,-0.030495,0.335443,-0.030495,7.593205,0.130000,0.650000,3,55,3.023036,55.416358,3.023036,55.416358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.528160,-31.663126,50.766317,57.364352,0.000000,0.000000,0.000000,0.000000,3.581913,3.921975,5.563278,1.400815,0.175956,0.015658,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430209,proposed,0,-126.340000,54.885000,3.035803,1.312934,3.410000,1.385000,-0.374197,-0.072066,7.044299,-0.640391,-0.213464,-0.640391,7.044299,0.040000,0.610000,18,62,17.994434,61.593725,17.994434,61.593725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.120248,-29.819061,50.738172,56.030214,0.000000,0.000000,0.000000,0.000000,3.648697,3.828590,5.566120,1.400031,0.176529,0.015204,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440142,proposed,0,-126.340000,54.885000,3.105568,1.291170,3.480000,1.375000,-0.374432,-0.083830,6.922320,-1.982162,-0.945339,-1.982162,6.922320,0.110000,0.580000,10,73,10.465054,73.122813,10.465054,73.122813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.841657,-28.052808,51.959578,56.829163,0.000000,0.000000,0.000000,0.000000,3.723628,3.874961,5.553575,1.394356,0.144915,0.015699,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450214,proposed,0,-126.340000,54.885000,3.175659,1.268133,3.560000,1.345000,-0.384341,-0.076867,6.678361,-3.994819,-0.579401,-3.994819,6.678361,0.120000,0.650000,9,83,8.617886,83.039939,8.617886,83.039939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.086836,-26.821378,50.059105,57.124907,0.000000,0.000000,0.000000,0.000000,3.532641,3.769329,5.566571,1.400432,0.174591,0.014904,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460210,proposed,0,-126.340000,54.885000,3.244486,1.244355,3.630000,1.315000,-0.385514,-0.070645,6.190445,-3.994819,-0.030495,-3.994819,6.190445,0.130000,0.720000,10,77,10.480113,76.654994,10.480113,76.654994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.028118,-26.330940,47.980581,55.541417,0.000000,0.000000,0.000000,0.000000,3.394664,3.652569,5.567043,1.398789,0.178253,0.014816,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470209,proposed,0,-126.340000,54.885000,3.312518,1.219710,3.700000,1.295000,-0.387482,-0.075290,6.129455,-1.616224,0.091484,-1.616224,6.129455,0.120000,0.740000,12,54,12.337468,53.801318,12.337468,53.801318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.506211,-26.139684,47.977768,54.669205,0.000000,0.000000,0.000000,0.000000,3.410716,3.668473,5.572973,1.400105,0.176632,0.015766,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480165,proposed,0,-126.340000,54.885000,3.379380,1.194369,3.760000,1.285000,-0.380620,-0.090631,6.007476,0.579401,-0.518412,0.579401,6.007476,0.150000,0.650000,11,41,10.559264,40.520585,10.559264,40.520585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.504692,-24.813734,51.848824,56.863940,0.000000,0.000000,0.000000,0.000000,3.587329,3.891995,5.554798,1.400148,0.179029,0.014184,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490208,proposed,0,-126.340000,54.885000,3.445854,1.168058,3.830000,1.275000,-0.384146,-0.106942,5.214611,-0.518412,-0.030495,-0.518412,5.214611,0.130000,0.510000,19,59,18.761094,58.728717,18.761094,58.728717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.175553,-21.810350,55.815983,59.482413,0.000000,0.000000,0.000000,0.000000,3.757400,4.026326,5.564027,1.400560,0.175013,0.016181,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500169,proposed,0,-126.340000,54.885000,3.510755,1.141280,3.870000,1.255000,-0.359245,-0.113720,4.848673,-3.323933,-0.091484,-3.323933,4.848673,0.170000,0.510000,18,81,17.946226,80.620553,17.946226,80.620553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.179082,-19.481083,53.884359,58.143741,0.000000,0.000000,0.000000,0.000000,3.646723,3.844970,5.549313,1.399912,0.178640,0.015308,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510094,proposed,0,-126.340000,54.885000,3.574343,1.113987,3.930000,1.215000,-0.355657,-0.101013,5.092632,-5.153621,-0.091484,-5.153621,5.092632,0.190000,0.640000,12,85,11.823647,84.958313,11.823647,84.958313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.573703,-18.641794,53.083976,60.192118,0.000000,0.000000,0.000000,0.000000,3.553789,3.865485,5.569702,1.452836,0.234025,0.019316,0.500278,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520093,proposed,0,-126.340000,54.885000,3.637255,1.085941,3.980000,1.175000,-0.342745,-0.089059,4.543725,-4.482736,-0.091484,-4.482736,4.543725,0.170000,0.750000,19,70,18.895164,70.146763,18.895164,70.146763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.470350,-18.477632,52.273337,59.685336,0.000000,0.000000,0.000000,0.000000,3.481384,3.834823,5.546682,1.662569,0.243763,0.029303,0.500678,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530440,proposed,0,-126.340000,54.885000,3.701081,1.056415,4.030000,1.145000,-0.328919,-0.088585,3.994819,-2.043152,-0.213464,-2.043152,3.994819,0.180000,0.730000,24,51,24.010401,50.860799,24.010401,50.860799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.527652,-17.923604,53.685238,58.807010,0.000000,0.000000,0.000000,0.000000,3.576416,3.904294,5.570183,1.461763,0.197192,0.018792,0.500201,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540090,proposed,0,-126.340000,54.885000,3.759387,1.028490,4.070000,1.145000,-0.310613,-0.116510,3.689871,-0.274453,0.091484,-0.274453,3.689871,0.210000,0.620000,25,42,24.800701,42.343896,24.800701,42.343896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.859522,-16.562744,57.222831,61.520330,0.000000,0.000000,0.000000,0.000000,3.732472,4.119964,5.562786,1.756189,0.265340,0.037468,0.501142,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550064,proposed,0,-126.340000,54.885000,3.818370,0.999308,4.110000,1.145000,-0.291630,-0.145692,3.140965,-0.640391,-0.213464,-0.640391,3.140965,0.250000,0.560000,25,47,25.287809,47.053794,25.287809,47.053794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.909395,-14.767171,58.725110,63.089019,0.000000,0.000000,0.000000,0.000000,3.741632,4.188311,5.552269,1.498311,0.223935,0.019903,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560099,proposed,0,-126.340000,54.885000,3.876359,0.969698,4.160000,1.125000,-0.283641,-0.155302,4.238777,-2.653048,-0.579401,-2.653048,4.238777,0.250000,0.460000,15,71,15.272405,71.055407,15.272405,71.055407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.976907,-12.728413,59.343817,63.289873,0.000000,0.000000,0.000000,0.000000,3.702810,4.246243,5.553972,1.502443,0.219582,0.017136,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570145,proposed,0,-126.340000,54.885000,3.933014,0.939890,4.210000,1.075000,-0.276986,-0.135110,4.421746,-5.031642,0.274453,-5.031642,4.421746,0.240000,0.530000,13,87,12.831781,86.657801,12.831781,86.657801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.718466,-11.728788,57.033782,63.257458,0.000000,0.000000,0.000000,0.000000,3.598507,4.089415,5.553060,1.405318,0.168348,0.016343,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580147,proposed,0,-126.340000,54.885000,3.988002,0.910130,4.260000,1.035000,-0.271998,-0.124870,4.116798,-5.824507,-0.213464,-5.824507,4.116798,0.180000,0.680000,22,81,21.788074,81.133236,21.788074,81.133236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.664380,-11.797495,56.324003,62.721207,0.000000,0.000000,0.000000,0.000000,3.632721,3.947528,5.553060,1.393901,0.155231,0.012865,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590221,proposed,0,-126.340000,54.885000,4.041928,0.880163,4.310000,0.995000,-0.268072,-0.114837,3.994819,-2.470079,0.030495,-2.470079,3.994819,0.230000,0.770000,17,46,17.226877,46.480728,17.226877,46.480728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.699061,-12.487890,57.432933,63.139240,0.000000,0.000000,0.000000,0.000000,3.745800,4.080515,5.577787,1.404842,0.195094,0.016973,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600214,proposed,0,-126.340000,54.885000,4.093944,0.850535,4.350000,0.995000,-0.256056,-0.144465,3.811850,0.701380,-0.457422,0.701380,3.811850,0.230000,0.640000,20,28,19.817519,27.859463,19.817519,27.859463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.404919,-11.156946,62.886995,65.964698,0.000000,0.000000,0.000000,0.000000,3.971241,4.358492,5.569574,1.402737,0.180659,0.015999,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610211,proposed,0,-126.340000,54.885000,4.144507,0.821077,4.390000,0.995000,-0.245493,-0.173923,3.079975,0.640391,0.213464,0.640391,3.079975,0.220000,0.450000,28,42,27.707761,41.807521,27.707761,41.807521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.953461,-8.391265,66.838488,69.318933,0.000000,0.000000,0.000000,0.000000,4.225115,4.678182,5.567368,1.408600,0.180620,0.014630,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620215,proposed,0,-126.340000,54.885000,4.193612,0.791874,4.420000,0.965000,-0.226388,-0.173126,2.714037,-3.384923,-0.152474,-3.384923,2.714037,0.260000,0.390000,26,81,25.561753,80.558221,25.561753,80.558221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.569798,-5.657515,64.883011,65.997774,0.000000,0.000000,0.000000,0.000000,4.086773,4.668029,5.568746,1.405186,0.180862,0.014989,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630213,proposed,0,-126.340000,54.885000,4.241192,0.763054,4.450000,0.925000,-0.208808,-0.161946,2.043152,-7.288257,-0.640391,-7.288257,2.043152,0.270000,0.540000,28,102,28.360805,101.902062,28.360805,101.902062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.650409,-4.907966,61.304547,66.283592,0.000000,0.000000,0.000000,0.000000,3.857838,4.450571,5.571705,1.404459,0.207527,0.014655,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640134,proposed,0,-126.340000,54.885000,4.286916,0.734914,4.480000,0.865000,-0.193084,-0.130086,2.897006,-6.556382,0.152474,-6.556382,2.897006,0.280000,0.750000,20,81,19.529416,81.321196,19.529416,81.321196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.965675,-5.886855,63.114094,71.309793,0.000000,0.000000,0.000000,0.000000,3.942127,4.454425,5.553308,1.449736,0.195787,0.015545,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650222,proposed,0,-126.340000,54.885000,4.331897,0.706857,4.510000,0.835000,-0.178103,-0.128143,3.262944,-2.165131,0.396432,-2.165131,3.262944,0.300000,0.810000,14,40,14.473011,39.635875,14.473011,39.635875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.510866,-6.246550,63.912844,69.770846,0.000000,0.000000,0.000000,0.000000,3.912614,4.425830,5.563622,1.402975,0.194230,0.016085,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660216,proposed,0,-126.340000,54.885000,4.374963,0.679708,4.540000,0.845000,-0.165037,-0.165292,2.531068,2.775027,0.335443,2.775027,2.531068,0.260000,0.620000,27,12,27.325074,11.684287,27.325074,11.684287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.022587,-4.808449,69.389332,72.466666,0.000000,0.000000,0.000000,0.000000,4.270564,4.753622,5.566879,1.402310,0.194298,0.014911,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670205,proposed,0,-126.340000,54.885000,4.416527,0.653310,4.570000,0.865000,-0.153473,-0.211690,1.555235,1.799193,0.213464,1.799193,1.555235,0.260000,0.350000,36,39,36.221134,38.835142,36.221134,38.835142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.644253,-1.438265,73.972384,82.485348,0.000000,0.000000,0.000000,0.000000,4.582083,5.354326,5.569894,1.404198,0.180676,0.015727,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680218,proposed,0,-126.340000,54.885000,4.456721,0.627681,4.590000,0.855000,-0.133279,-0.227319,1.250287,-3.262944,-0.579401,-3.262944,1.250287,0.310000,0.280000,32,84,32.165209,86.647847,32.165209,86.647847,0.000000,-2.812704,0.000000,64.000000,0.000000,0.000000,-108.071966,1.242605,70.898308,75.811153,0.000000,0.000000,0.000000,0.000000,4.394813,5.323782,5.566959,1.404839,0.183711,0.016430,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690143,proposed,0,-126.340000,54.885000,4.495125,0.603190,4.620000,0.805000,-0.124875,-0.201810,2.592058,-7.837164,0.152474,-7.837164,2.592058,0.330000,0.540000,15,105,14.860919,105.281974,14.860919,105.281974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.817795,1.776950,68.929381,75.953431,0.000000,0.000000,0.000000,0.000000,4.223052,5.196944,5.550962,1.395484,0.196033,0.017063,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700143,proposed,0,-126.340000,54.885000,4.532396,0.579524,4.650000,0.735000,-0.117604,-0.155476,2.287110,-7.166278,0.945339,-7.166278,2.287110,0.260000,0.790000,24,84,23.598730,83.602427,23.598730,83.602427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.615292,0.734161,69.495628,80.415572,0.000000,0.000000,0.000000,0.000000,4.267794,5.110039,5.549905,1.394693,0.217858,0.013219,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710217,proposed,0,-126.340000,54.885000,4.568518,0.556799,4.680000,0.705000,-0.111482,-0.148201,2.531068,-2.775027,0.213464,-2.775027,2.531068,0.250000,0.900000,24,39,23.582833,38.679721,23.582833,38.679721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.023533,-0.323861,70.606989,77.755965,0.000000,0.000000,0.000000,0.000000,4.347587,4.928025,5.575147,1.404627,0.191421,0.015079,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720208,proposed,0,-126.340000,54.885000,4.602959,0.535455,4.710000,0.715000,-0.107041,-0.179545,1.677214,1.799193,-0.030495,1.799193,1.677214,0.290000,0.600000,27,25,26.782818,24.623818,26.782818,24.623818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.455505,1.149115,76.368043,82.481674,0.000000,0.000000,0.000000,0.000000,4.659591,5.412862,5.569413,1.404676,0.179550,0.015602,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730215,proposed,0,-126.340000,54.885000,4.636101,0.515356,4.730000,0.725000,-0.093899,-0.209644,1.677214,2.348100,-0.091484,2.348100,1.677214,0.260000,0.410000,31,35,31.418102,35.197892,31.418102,35.197892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.546461,2.849132,77.408296,85.250757,0.000000,0.000000,0.000000,0.000000,4.852734,5.617969,5.566877,1.404031,0.179052,0.014935,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740137,proposed,0,-126.340000,54.885000,4.667659,0.496771,4.750000,0.725000,-0.082341,-0.228229,1.799193,-1.860183,-0.945339,-1.860183,1.799193,0.300000,0.330000,24,77,24.375059,76.511079,24.375059,76.511079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.962130,4.928610,74.885949,81.131335,0.000000,0.000000,0.000000,0.000000,4.679797,5.564638,5.553167,1.402701,0.139303,0.013654,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750210,proposed,0,-126.340000,54.885000,4.698396,0.479357,4.780000,0.685000,-0.081604,-0.205643,2.287110,-6.373413,-0.091484,-6.373413,2.287110,0.190000,0.490000,31,104,30.689347,104.248878,30.689347,104.248878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.422109,5.310805,70.037431,75.426827,0.000000,0.000000,0.000000,0.000000,4.413295,5.212330,5.563837,1.404844,0.218142,0.015368,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760208,proposed,0,-126.340000,54.885000,4.727644,0.463598,4.800000,0.635000,-0.072356,-0.171402,2.165131,-6.007476,0.091484,-6.007476,2.165131,0.220000,0.820000,27,78,27.062872,77.687237,27.062872,77.687237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.278911,3.447988,71.200888,80.708545,0.000000,0.000000,0.000000,0.000000,4.511929,5.164949,5.564907,1.410368,0.259195,0.016321,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770218,proposed,0,-126.340000,54.885000,4.755702,0.449419,4.830000,0.605000,-0.074298,-0.155581,2.226120,-1.555235,0.213464,-1.555235,2.226120,0.310000,0.810000,15,44,14.659253,43.812842,14.659253,43.812842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.571520,3.178819,72.769680,78.624548,0.000000,0.000000,0.000000,0.000000,4.440370,5.138222,5.565658,1.404699,0.191665,0.015711,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780165,proposed,0,-126.340000,54.885000,4.782405,0.436983,4.860000,0.615000,-0.077595,-0.178017,2.531068,1.982162,-0.335443,1.982162,2.531068,0.260000,0.620000,17,30,17.303925,29.680533,17.303925,29.680533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.784740,4.665045,75.475275,79.310955,0.000000,0.000000,0.000000,0.000000,4.668023,5.307768,5.547063,1.405293,0.182006,0.014909,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790210,proposed,0,-126.340000,54.885000,4.808210,0.426169,4.890000,0.625000,-0.081790,-0.198831,2.043152,2.348100,-0.762370,2.348100,2.043152,0.220000,0.430000,26,43,25.650487,43.078588,25.650487,43.078588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.051248,6.221203,75.777281,80.767624,0.000000,0.000000,0.000000,0.000000,4.848910,5.354471,5.563969,1.409527,0.182552,0.016078,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800126,proposed,0,-126.340000,54.885000,4.832578,0.417274,4.910000,0.625000,-0.077422,-0.207726,1.616224,-1.982162,0.091484,-1.982162,1.616224,0.240000,0.400000,25,83,25.259741,82.714803,25.259741,82.714803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.933324,7.329376,70.994781,73.631945,0.000000,0.000000,0.000000,0.000000,4.605511,5.075058,5.556196,1.404669,0.179878,0.014734,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810215,proposed,0,-126.340000,54.885000,4.856272,0.410101,4.930000,0.595000,-0.073728,-0.184899,1.738204,-5.214611,-0.030495,-5.214611,1.738204,0.260000,0.570000,19,100,19.109547,99.939497,19.109547,99.939497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.596481,6.210880,66.511261,71.203457,0.000000,0.000000,0.000000,0.000000,4.345842,4.778244,5.563588,1.406415,0.203273,0.015779,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820143,proposed,0,-126.340000,54.885000,4.878539,0.404945,4.960000,0.565000,-0.081461,-0.160055,1.189297,-3.811850,-0.396432,-3.811850,1.189297,0.240000,0.770000,24,76,23.772290,75.993051,23.772290,75.993051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.441595,3.966535,65.963618,73.731399,0.000000,0.000000,0.000000,0.000000,4.292197,4.655441,5.553821,1.397068,0.197667,0.014630,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830215,proposed,0,-126.340000,54.885000,4.900093,0.401696,4.980000,0.565000,-0.079907,-0.163304,1.311276,0.457422,0.091484,0.457422,1.311276,0.240000,0.810000,23,38,23.136283,38.368223,23.136283,38.368223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.572180,2.512763,66.949028,71.940179,0.000000,0.000000,0.000000,0.000000,4.267750,4.659077,5.565019,1.405685,0.180031,0.015379,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840142,proposed,0,-126.340000,54.885000,4.920348,0.400489,4.990000,0.595000,-0.069652,-0.194511,0.640391,4.482736,-0.152474,4.482736,0.640391,0.260000,0.600000,28,22,27.708412,22.098714,27.708412,22.098714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.882438,2.788220,72.324034,77.331146,0.000000,0.000000,0.000000,0.000000,4.547700,5.060586,5.550293,1.397594,0.137355,0.013926,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850217,proposed,0,-126.340000,54.885000,4.939926,0.401332,5.000000,0.615000,-0.060074,-0.213668,0.762370,2.957996,0.274453,2.957996,0.762370,0.260000,0.400000,27,52,26.760845,52.034088,26.760845,52.034088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.028540,4.369479,75.180093,83.719115,0.000000,0.000000,0.000000,0.000000,4.724636,5.480003,5.561774,1.405661,0.178183,0.014910,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860213,proposed,0,-126.340000,54.885000,4.958394,0.404261,5.010000,0.615000,-0.051606,-0.210739,0.701380,-2.348100,-0.396432,-2.348100,0.701380,0.290000,0.390000,21,97,21.480287,99.761198,21.480287,99.761198,0.000000,-2.727111,0.000000,64.000000,0.000000,0.000000,-91.680397,5.320081,69.758889,73.904277,0.000000,0.000000,0.000000,0.000000,4.392179,5.198604,6.108168,1.454258,0.227869,0.024086,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008325,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870056,proposed,0,-126.340000,54.885000,4.975672,0.409212,5.020000,0.595000,-0.044328,-0.185788,1.189297,-5.275601,-0.091484,-5.275601,1.189297,0.260000,0.610000,19,108,18.690357,108.298517,18.690357,108.298517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.917102,3.912520,68.292252,78.035403,0.000000,0.000000,0.000000,0.000000,4.331385,5.054309,5.540385,1.441924,0.263996,0.025629,0.503993,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880713,proposed,0,-126.340000,54.885000,4.993379,0.416909,5.040000,0.565000,-0.046621,-0.148091,0.945339,-2.409089,0.091484,-2.409089,0.945339,0.260000,0.870000,19,70,19.393332,70.071634,19.393332,70.071634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.420100,1.506786,70.036347,81.798318,0.000000,0.000000,0.000000,0.000000,4.436608,5.036663,5.581102,1.583386,0.251449,0.018662,0.500512,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890090,proposed,0,-126.340000,54.885000,5.008110,0.425707,5.050000,0.575000,-0.041890,-0.149293,-0.030495,2.653048,0.457422,2.653048,-0.030495,0.230000,0.840000,33,32,32.599355,31.574907,32.599355,31.574907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.430921,1.052367,72.726054,79.938206,0.000000,0.000000,0.000000,0.000000,4.520019,5.140652,5.546888,1.737734,0.254169,0.037296,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900070,proposed,0,-126.340000,54.885000,5.022923,0.437165,5.050000,0.625000,-0.027077,-0.187835,-0.152474,6.861330,0.213464,6.861330,-0.152474,0.270000,0.580000,31,18,31.411337,17.781001,31.411337,17.781001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.558136,1.324266,77.058679,85.703058,0.000000,0.000000,0.000000,0.000000,4.844427,5.531915,5.565762,1.537823,0.229310,0.018252,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910090,proposed,0,-126.340000,54.885000,5.036901,0.450845,5.050000,0.675000,-0.013099,-0.224155,0.091484,4.787684,-0.640391,4.787684,0.091484,0.310000,0.360000,24,52,24.167122,52.483681,24.167122,52.483681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.734261,2.931237,80.489824,92.984498,0.000000,0.000000,0.000000,0.000000,5.014999,6.048562,5.553904,1.477021,0.219778,0.014203,0.500584,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920141,proposed,0,-126.340000,54.885000,5.050019,0.466758,5.060000,0.685000,-0.009981,-0.218242,0.091484,-0.945339,-0.091484,-0.945339,0.091484,0.220000,0.350000,33,97,32.545641,104.181677,32.545641,104.181677,0.000000,-6.697996,0.000000,64.000000,0.000000,0.000000,-86.558862,4.092601,74.405726,82.865478,0.000000,0.000000,0.000000,0.000000,4.667255,5.721940,5.553782,1.406226,0.177156,0.015099,0.500354,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930148,proposed,0,-126.340000,54.885000,5.062172,0.484768,5.070000,0.665000,-0.007828,-0.180232,0.579401,-4.909663,0.030495,-4.909663,0.579401,0.320000,0.620000,13,108,13.101403,107.885882,13.101403,107.885882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.877911,3.219180,73.610543,85.791695,0.000000,0.000000,0.000000,0.000000,4.573165,5.594819,5.553484,1.404849,0.196903,0.013175,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940131,proposed,0,-126.340000,54.885000,5.073384,0.504879,5.080000,0.635000,-0.006616,-0.130121,1.128308,-3.262944,-0.030495,-3.262944,1.128308,0.290000,0.840000,9,93,9.377477,93.075282,9.377477,93.075282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.379297,1.961968,76.510147,91.292377,0.000000,0.000000,0.000000,0.000000,4.683311,5.675479,5.550875,1.401999,0.218050,0.012721,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950212,proposed,0,-126.340000,54.885000,5.083761,0.527335,5.090000,0.645000,-0.006239,-0.117665,0.274453,2.348100,0.152474,2.348100,0.274453,0.200000,0.910000,28,48,28.318299,43.703413,28.318299,43.703413,0.000000,4.371869,0.000000,64.000000,0.000000,0.000000,-81.968176,0.502755,75.305013,86.676720,0.000000,0.000000,0.000000,0.000000,4.774550,5.400454,5.564431,1.413828,0.210470,0.015009,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960212,proposed,0,-126.340000,54.885000,5.093093,0.551716,5.090000,0.705000,0.003093,-0.153284,-0.274453,7.654195,-0.091484,7.654195,-0.274453,0.220000,0.730000,33,14,33.263851,13.898234,33.263851,13.898234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.301197,-0.500954,81.305853,91.819814,0.000000,0.000000,0.000000,0.000000,5.151546,5.966247,5.570121,1.413472,0.184423,0.016000,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970222,proposed,0,-126.340000,54.885000,5.101445,0.578183,5.090000,0.775000,0.011445,-0.196817,-1.067318,7.227268,-0.518412,7.227268,-1.067318,0.310000,0.420000,29,42,28.827688,41.821234,28.827688,41.821234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.811896,0.743724,85.562277,100.500081,0.000000,0.000000,0.000000,0.000000,5.358657,6.350674,5.566092,1.413671,0.195788,0.015865,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980212,proposed,0,-126.340000,54.885000,5.108757,0.606612,5.090000,0.815000,0.018757,-0.208388,-0.701380,1.982162,0.274453,1.982162,-0.701380,0.330000,0.350000,21,87,20.880214,92.909927,20.880214,92.909927,0.000000,-6.088693,0.000000,64.000000,0.000000,0.000000,-83.167407,1.525648,79.279937,90.972134,0.000000,0.000000,0.000000,0.000000,4.945523,6.108580,5.565981,1.414678,0.197368,0.014690,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990211,proposed,0,-126.340000,54.885000,5.115010,0.637033,5.090000,0.805000,0.025010,-0.167967,0.091484,-2.775027,0.396432,-2.775027,0.091484,0.290000,0.560000,16,108,15.733118,107.645938,15.733118,107.645938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.940393,0.908603,75.241427,90.301923,0.000000,0.000000,0.000000,0.000000,4.651111,5.804454,5.569056,1.413859,0.232636,0.016530,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000215,proposed,0,-126.340000,54.885000,5.120150,0.669382,5.100000,0.785000,0.020150,-0.115618,-0.213464,-3.384923,0.396432,-3.384923,-0.213464,0.280000,0.790000,17,108,16.587074,107.518711,16.587074,107.518711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.076862,-0.285329,76.624652,92.693400,0.000000,0.000000,0.000000,0.000000,4.688307,5.763318,5.567606,1.413292,0.264692,0.015537,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010083,proposed,0,-126.340000,54.885000,5.124072,0.703102,5.100000,0.785000,0.024072,-0.081898,-0.579401,0.762370,0.030495,0.762370,-0.579401,0.250000,0.940000,24,69,23.570513,69.224645,23.570513,69.224645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.869936,-1.935685,77.226618,92.292878,0.000000,0.000000,0.000000,0.000000,4.767610,5.649917,5.555076,1.402766,0.254318,0.015152,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020223,proposed,0,-126.340000,54.885000,5.126854,0.739555,5.090000,0.835000,0.036854,-0.095445,-1.616224,6.739351,-0.030495,6.739351,-1.616224,0.230000,0.930000,37,24,37.211318,20.201324,37.211318,20.201324,0.000000,4.023321,0.000000,64.000000,0.000000,0.000000,-81.585423,-2.981946,80.587464,93.148230,0.000000,0.000000,0.000000,0.000000,4.941276,5.935734,5.574442,1.410904,0.192776,0.014979,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030211,proposed,0,-126.340000,54.885000,5.128289,0.777174,5.090000,0.915000,0.038289,-0.137826,-1.738204,8.873987,-0.091484,8.873987,-1.738204,0.310000,0.510000,29,36,29.132857,36.477798,29.132857,36.477798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.290408,-2.261913,85.683753,98.337308,0.000000,0.000000,0.000000,0.000000,5.282991,6.325110,5.568189,1.411209,0.191643,0.015037,0.501033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040144,proposed,0,-126.340000,54.885000,5.128358,0.816186,5.080000,0.975000,0.048358,-0.158814,-0.701380,5.214611,-0.274453,5.214611,-0.701380,0.310000,0.400000,19,77,18.591443,76.546529,18.591443,76.546529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.053245,-2.403233,83.121894,97.031847,0.000000,0.000000,0.000000,0.000000,5.174925,6.199465,5.551388,1.403695,0.142602,0.014859,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050212,proposed,0,-126.340000,54.885000,5.126965,0.857263,5.090000,0.995000,0.036965,-0.137737,0.396432,0.152474,0.091484,0.152474,0.396432,0.310000,0.510000,4,108,3.765864,107.525661,3.765864,107.525661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.832299,-3.533958,76.450288,92.562771,0.000000,0.000000,0.000000,0.000000,4.769601,5.722899,5.562985,1.411360,0.231078,0.015240,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060213,proposed,0,-126.340000,54.885000,5.124039,0.899503,5.090000,0.995000,0.034039,-0.095497,0.091484,-1.555235,0.579401,-1.555235,0.091484,0.110000,0.800000,27,107,27.258026,107.412774,27.258026,107.412774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.514458,-5.586840,75.992001,94.684698,0.000000,0.000000,0.000000,0.000000,4.866794,5.686722,5.565986,1.411623,0.265773,0.014797,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070144,proposed,0,-126.340000,54.885000,5.119520,0.942765,5.100000,1.005000,0.019520,-0.062235,-0.091484,1.067318,0.396432,1.067318,-0.091484,0.210000,0.950000,14,77,14.475667,77.426182,14.475667,77.426182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.886608,-7.883321,78.161440,95.545499,0.000000,0.000000,0.000000,0.000000,4.993280,5.887031,5.560225,1.411062,0.261122,0.016760,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080213,proposed,0,-126.340000,54.885000,5.113200,0.987856,5.090000,1.055000,0.023200,-0.067144,-1.311276,5.946486,0.152474,5.946486,-1.311276,0.220000,0.960000,22,36,22.084628,35.977169,22.084628,35.977169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.567608,-8.989721,79.122592,94.778539,0.000000,0.000000,0.000000,0.000000,4.995426,5.956902,5.564055,1.412095,0.192855,0.015396,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090209,proposed,0,-126.340000,54.885000,5.105093,1.033732,5.080000,1.135000,0.025093,-0.101268,-1.799193,8.386070,-0.091484,8.386070,-1.799193,0.210000,0.640000,27,41,27.276734,41.102960,27.276734,41.102960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.109149,-8.550368,82.909451,94.483115,0.000000,0.000000,0.000000,0.000000,5.289615,6.153836,5.564668,1.413020,0.179570,0.016724,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100215,proposed,0,-126.340000,54.885000,5.095042,1.080640,5.070000,1.205000,0.025042,-0.124360,-1.677214,6.068465,-0.335443,6.068465,-1.677214,0.250000,0.470000,19,75,19.073946,74.768537,19.073946,74.768537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.959623,-8.807047,77.196401,88.256887,0.000000,0.000000,0.000000,0.000000,5.054336,5.719763,5.566172,1.412988,0.179274,0.015086,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110214,proposed,0,-126.340000,54.885000,5.082950,1.128376,5.060000,1.225000,0.022950,-0.096624,-1.555235,0.640391,-0.030495,0.640391,-1.555235,0.240000,0.560000,14,108,14.027753,108.039448,14.027753,108.039448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.603493,-9.944199,69.070487,82.905120,0.000000,0.000000,0.000000,0.000000,4.534140,5.169929,5.568749,1.413006,0.226849,0.014671,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120212,proposed,0,-126.340000,54.885000,5.068699,1.176837,5.060000,1.235000,0.008699,-0.058163,-1.067318,-1.067318,0.823360,-1.067318,-1.067318,0.210000,0.800000,8,108,7.937077,107.918160,7.937077,107.918160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.416563,-12.533894,67.476272,85.184960,0.000000,0.000000,0.000000,0.000000,4.434163,5.205322,5.566039,1.412772,0.251179,0.014269,0.500874,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130136,proposed,0,-126.340000,54.885000,5.052296,1.225533,5.060000,1.255000,-0.007704,-0.029467,-0.945339,1.738204,0.396432,1.738204,-0.945339,0.190000,0.950000,5,81,4.979089,81.195661,4.979089,81.195661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.285417,-14.959099,68.652310,85.812465,0.000000,0.000000,0.000000,0.000000,4.532377,5.295245,5.551805,1.405830,0.266163,0.017800,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140143,proposed,0,-126.340000,54.885000,5.033360,1.275091,5.040000,1.295000,-0.006640,-0.019909,-1.372266,6.678361,0.274453,6.678361,-1.372266,0.160000,0.900000,11,46,10.791087,45.592517,10.791087,45.592517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.513155,-16.318846,69.934717,83.540082,0.000000,0.000000,0.000000,0.000000,4.683051,5.330824,5.552135,1.405790,0.162809,0.014276,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150221,proposed,0,-126.340000,54.885000,5.011726,1.325322,5.030000,1.375000,-0.018274,-0.049678,-1.860183,8.264091,0.030495,8.264091,-1.860183,0.130000,0.680000,16,48,15.596248,48.399440,15.596248,48.399440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.153272,-15.908592,73.982987,84.212513,0.000000,0.000000,0.000000,0.000000,4.991344,5.549232,5.564347,1.412748,0.176430,0.016105,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160210,proposed,0,-126.340000,54.885000,4.987621,1.375274,5.020000,1.435000,-0.032379,-0.059726,-3.018985,6.373413,0.213464,6.373413,-3.018985,0.150000,0.560000,18,74,18.089612,74.376725,18.089612,74.376725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.816194,-16.005872,67.662299,77.439085,0.000000,0.000000,0.000000,0.000000,4.759298,5.117038,5.565483,1.411816,0.178091,0.016495,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170209,proposed,0,-126.340000,54.885000,4.960704,1.425295,5.000000,1.475000,-0.039296,-0.049705,-2.287110,2.226120,-0.152474,2.226120,-2.287110,0.170000,0.610000,3,106,3.344485,105.859158,3.344485,105.859158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.780468,-16.978086,60.047436,71.394828,0.000000,0.000000,0.000000,0.000000,4.290905,4.610547,5.567502,1.410112,0.209754,0.015582,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180083,proposed,0,-126.340000,54.885000,4.931257,1.474558,4.980000,1.495000,-0.048743,-0.020442,-2.714037,0.152474,0.640391,0.152474,-2.714037,0.140000,0.790000,3,108,3.232958,108.442315,3.232958,108.442315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.936376,-18.887804,58.600201,75.332050,0.000000,0.000000,0.000000,0.000000,4.170773,4.677055,5.558941,1.405983,0.255019,0.014480,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190217,proposed,0,-126.340000,54.885000,4.897942,1.524819,4.960000,1.515000,-0.062058,0.009819,-2.714037,2.043152,0.274453,2.043152,-2.714037,0.130000,0.970000,-1,82,-1.243233,81.563692,-1.243233,81.563692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.257513,-21.058238,58.244891,74.732635,0.000000,0.000000,0.000000,0.000000,4.135363,4.690147,5.567801,1.410780,0.253529,0.016394,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200215,proposed,0,-126.340000,54.885000,4.861868,1.573951,4.930000,1.565000,-0.068132,0.008951,-2.714037,6.129455,-0.030495,6.129455,-2.714037,0.110000,0.910000,-3,52,-2.895284,51.595192,-2.895284,51.595192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.787668,-21.887413,61.081125,74.982713,0.000000,0.000000,0.000000,0.000000,4.295833,4.831284,5.565081,1.409740,0.188099,0.014496,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210211,proposed,0,-126.340000,54.885000,4.822486,1.622462,4.910000,1.625000,-0.087514,-0.002538,-3.018985,7.715185,-0.152474,7.715185,-3.018985,0.100000,0.730000,-5,52,-5.037228,51.521232,-5.037228,51.521232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.356225,-21.176472,64.149831,75.223533,0.000000,0.000000,0.000000,0.000000,4.537109,4.977349,5.568158,1.505770,0.197095,0.025383,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220089,proposed,0,-126.340000,54.885000,4.780186,1.669637,4.890000,1.695000,-0.109814,-0.025363,-3.445913,5.641538,0.091484,5.641538,-3.445913,0.080000,0.580000,-7,79,-6.616696,78.888798,-6.616696,78.888798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.243662,-20.243668,61.766257,72.566064,0.000000,0.000000,0.000000,0.000000,4.544803,4.780665,5.548183,1.474535,0.224965,0.021316,0.500602,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230123,proposed,0,-126.340000,54.885000,4.733647,1.716619,4.860000,1.725000,-0.126353,-0.008381,-3.811850,1.616224,0.213464,1.616224,-3.811850,0.070000,0.640000,-11,108,-10.992195,107.972557,-10.992195,107.972557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.287834,-20.132643,55.875137,68.433817,0.000000,0.000000,0.000000,0.000000,4.223805,4.417833,5.560577,1.413364,0.211172,0.014165,0.500373,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240143,proposed,0,-126.340000,54.885000,4.683449,1.762433,4.830000,1.745000,-0.146551,0.017433,-3.628881,-0.152474,0.457422,-0.152474,-3.628881,-0.070000,0.800000,-4,109,-3.697195,108.724971,-3.697195,108.724971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.342210,-20.751311,54.735045,70.019347,0.000000,0.000000,0.000000,0.000000,4.149884,4.430316,5.552578,1.404373,0.267303,0.013928,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250143,proposed,0,-126.340000,54.885000,4.629524,1.806884,4.790000,1.775000,-0.160476,0.031884,-4.238777,2.287110,0.457422,2.287110,-4.238777,0.000000,0.950000,-14,77,-13.579745,76.756788,-13.579745,76.756788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.169848,-22.247590,56.573999,73.269034,0.000000,0.000000,0.000000,0.000000,4.275611,4.669910,5.552878,1.403356,0.192951,0.013192,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260241,proposed,0,-126.340000,54.885000,4.571064,1.850319,4.740000,1.825000,-0.168936,0.025319,-5.397580,6.129455,-0.152474,6.129455,-5.397580,0.020000,0.880000,-12,48,-12.402000,47.840452,-12.402000,47.840452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.052009,-22.381837,59.490153,75.366105,0.000000,0.000000,0.000000,0.000000,4.408581,4.878713,5.568798,1.411034,0.175641,0.015401,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270217,proposed,0,-126.340000,54.885000,4.509244,1.891630,4.690000,1.885000,-0.180756,0.006630,-6.312424,7.105289,-0.152474,7.105289,-6.312424,-0.030000,0.680000,-5,53,-4.745625,53.080082,-4.745625,53.080082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.038018,-21.201979,62.873452,76.822460,0.000000,0.000000,0.000000,0.000000,4.646411,5.095157,5.567759,1.416790,0.179013,0.015803,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280212,proposed,0,-126.340000,54.885000,4.443141,1.931265,4.620000,1.945000,-0.176859,-0.013735,-7.227268,4.482736,0.274453,4.482736,-7.227268,-0.040000,0.570000,-2,81,-1.649861,81.108120,-1.649861,81.108120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.579811,-20.528491,58.613444,72.934686,0.000000,0.000000,0.000000,0.000000,4.488519,4.825523,5.571709,1.410806,0.176956,0.014938,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290212,proposed,0,-126.340000,54.885000,4.372731,1.968997,4.560000,1.965000,-0.187269,0.003997,-8.020133,-0.091484,0.518412,-0.091484,-8.020133,-0.020000,0.660000,-6,109,-6.062202,108.817864,-6.062202,108.817864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.130852,-20.909713,51.650179,68.273184,0.000000,0.000000,0.000000,0.000000,4.030037,4.387132,5.567741,1.409867,0.216533,0.017633,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300205,proposed,0,-126.340000,54.885000,4.297995,2.004628,4.480000,1.965000,-0.182005,0.039628,-7.776174,-1.799193,0.640391,-1.799193,-7.776174,-0.030000,0.850000,-14,109,-13.879395,108.701898,-13.879395,108.701898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.581900,-22.336620,50.281823,70.452136,0.000000,0.000000,0.000000,0.000000,3.873130,4.389936,5.567202,1.411375,0.251560,0.014048,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310142,proposed,0,-126.340000,54.885000,4.219260,2.037842,4.410000,1.965000,-0.190740,0.072842,-8.264091,0.762370,0.823360,0.762370,-8.264091,-0.030000,0.980000,-17,78,-16.598590,78.488591,-16.598590,78.488591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.149642,-23.733144,49.903443,70.257736,0.000000,0.000000,0.000000,0.000000,3.806833,4.411116,5.552474,1.406973,0.295914,0.014548,0.500557,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320217,proposed,0,-126.340000,54.885000,4.134841,2.069108,4.330000,2.005000,-0.195159,0.064108,-8.630029,4.604715,0.335443,4.604715,-8.630029,-0.080000,0.890000,-12,50,-12.453623,50.369142,-12.453623,50.369142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.088514,-23.828343,53.281347,71.275586,0.000000,0.000000,0.000000,0.000000,3.985119,4.598790,5.564162,1.410740,0.178625,0.015748,0.500306,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330214,proposed,0,-126.340000,54.885000,4.046444,2.097577,4.240000,2.055000,-0.193556,0.042577,-9.483883,5.519559,0.213464,5.519559,-9.483883,-0.070000,0.680000,-12,56,-11.578736,56.036275,-11.578736,56.036275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.501977,-22.992835,57.160476,73.942447,0.000000,0.000000,0.000000,0.000000,4.234209,4.882884,5.567147,1.409390,0.171846,0.014307,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340142,proposed,0,-126.340000,54.885000,3.954012,2.123191,4.150000,2.095000,-0.195988,0.028191,-10.215758,2.348100,0.274453,2.348100,-10.215758,-0.110000,0.590000,-7,86,-7.438629,86.482435,-7.438629,86.482435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.592344,-22.510476,52.090424,69.297252,0.000000,0.000000,0.000000,0.000000,4.002952,4.533086,5.555428,1.404012,0.159485,0.015089,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350208,proposed,0,-126.340000,54.885000,3.855526,2.146307,4.050000,2.105000,-0.194474,0.041307,-10.215758,-1.433256,0.457422,-1.433256,-10.215758,-0.040000,0.670000,-24,109,-23.565325,108.976749,-23.565325,108.976749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.408146,-23.502797,45.626541,65.286673,0.000000,0.000000,0.000000,0.000000,3.580143,4.135385,5.563876,1.409376,0.225067,0.014208,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360057,proposed,0,-126.340000,54.885000,3.754458,2.166010,3.960000,2.095000,-0.205542,0.071010,-10.642686,-2.287110,0.274453,-2.287110,-10.642686,-0.110000,0.870000,-20,100,-19.915475,99.787464,-19.915475,99.787464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.516360,-24.797738,43.483098,65.417569,0.000000,0.000000,0.000000,0.000000,3.401496,4.080796,5.540245,1.403706,0.192295,0.014349,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370215,proposed,0,-126.340000,54.885000,3.645322,2.183171,3.850000,2.095000,-0.204678,0.088171,-11.496540,-0.091484,0.823360,-0.091484,-11.496540,-0.180000,0.930000,-9,74,-8.833813,74.403728,-8.833813,74.403728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.976945,-25.624544,43.438336,63.234952,0.000000,0.000000,0.000000,0.000000,3.452237,4.022152,5.563122,1.440131,0.216655,0.016339,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380207,proposed,0,-126.340000,54.885000,3.533087,2.196792,3.740000,2.115000,-0.206913,0.081792,-12.228415,3.262944,0.579401,3.262944,-12.228415,-0.160000,0.850000,-9,49,-9.355173,49.488186,-9.355173,49.488186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.458205,-26.145451,47.988557,66.969394,0.000000,0.000000,0.000000,0.000000,3.727886,4.391961,5.567259,1.416917,0.176104,0.015514,0.500155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390222,proposed,0,-126.340000,54.885000,3.415724,2.207076,3.620000,2.155000,-0.204276,0.052076,-12.167426,3.689871,0.335443,3.689871,-12.167426,-0.090000,0.670000,-25,55,-24.527896,55.267286,-24.527896,55.267286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.075628,-26.173634,50.356718,70.653462,0.000000,0.000000,0.000000,0.000000,3.840789,4.659649,5.566707,1.416386,0.176170,0.017380,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400213,proposed,0,-126.340000,54.885000,3.293787,2.213857,3.510000,2.175000,-0.216213,0.038857,-11.069613,0.579401,-0.030495,0.579401,-11.069613,-0.130000,0.610000,-39,82,-38.512006,81.682991,-38.512006,81.682991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.697685,-26.153248,45.316446,67.073537,0.000000,0.000000,0.000000,0.000000,3.528411,4.283061,5.565538,1.410180,0.189779,0.016262,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410215,proposed,0,-126.340000,54.885000,3.166873,2.217053,3.400000,2.155000,-0.233127,0.062053,-11.374561,-3.933829,-0.213464,-3.933829,-11.374561,-0.230000,0.670000,-34,109,-33.648277,109.139526,-33.648277,109.139526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.174041,-25.913354,40.116842,62.226964,0.000000,0.000000,0.000000,0.000000,3.240767,3.892131,5.566049,1.409736,0.209980,0.014413,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420165,proposed,0,-126.340000,54.885000,3.035832,2.216563,3.290000,2.125000,-0.254168,0.091563,-13.387218,-5.397580,0.518412,-5.397580,-13.387218,-0.270000,0.860000,-19,108,-19.483625,107.836696,-19.483625,107.836696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.017457,-26.216608,40.239783,62.634364,0.000000,0.000000,0.000000,0.000000,3.276487,3.900689,5.547956,1.409210,0.255494,0.015525,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430209,proposed,0,-126.340000,54.885000,2.898759,2.212258,3.160000,2.095000,-0.261241,0.117258,-14.119093,-2.470079,0.152474,-2.470079,-14.119093,-0.250000,0.990000,-20,71,-20.143324,70.744011,-20.143324,70.744011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.814648,-27.298688,45.358191,68.306997,0.000000,0.000000,0.000000,0.000000,3.650682,4.296659,5.563101,1.413392,0.281568,0.015110,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440146,proposed,0,-126.340000,54.885000,2.758459,2.204140,3.010000,2.105000,-0.251541,0.099140,-15.643833,1.860183,0.518412,1.860183,-15.643833,-0.210000,0.880000,-15,39,-15.310314,38.530769,-15.310314,38.530769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.560562,-27.817146,52.201030,76.181348,0.000000,0.000000,0.000000,0.000000,4.034373,4.919854,5.553295,1.404608,0.141592,0.014203,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450224,proposed,0,-126.340000,54.885000,2.611469,2.191904,2.860000,2.125000,-0.248531,0.066904,-15.765812,2.592058,0.579401,2.592058,-15.765812,-0.180000,0.630000,-23,47,-22.637172,47.429695,-22.637172,47.429695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.455173,-27.941176,58.195827,83.829872,0.000000,0.000000,0.000000,0.000000,4.419157,5.479478,5.576248,1.410478,0.175172,0.016257,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460142,proposed,0,-126.340000,54.885000,2.462281,2.175851,2.710000,2.125000,-0.247719,0.050851,-15.765812,-1.494245,0.518412,-1.494245,-15.765812,-0.180000,0.510000,-30,87,-30.246431,87.371131,-30.246431,87.371131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.309123,-28.400863,52.226497,80.154357,0.000000,0.000000,0.000000,0.000000,4.028386,5.101131,5.551469,1.403902,0.151728,0.014167,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470240,proposed,0,-126.340000,54.885000,2.305874,2.155351,2.560000,2.095000,-0.254126,0.060351,-16.192739,-6.068465,0.274453,-6.068465,-16.192739,-0.210000,0.640000,-32,109,-31.610872,108.554049,-31.610872,108.554049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.956119,-29.636363,42.873477,73.232160,0.000000,0.000000,0.000000,0.000000,3.425054,4.485856,5.565725,1.409737,0.210767,0.016532,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480213,proposed,0,-126.340000,54.885000,2.147023,2.130928,2.400000,2.045000,-0.252977,0.085928,-17.107583,-6.495393,0.701380,-6.495393,-17.107583,-0.260000,0.860000,-23,95,-23.499345,95.106353,-23.499345,95.106353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.987461,-30.825132,39.075046,68.911152,0.000000,0.000000,0.000000,0.000000,3.202105,4.220878,5.565099,1.408966,0.239396,0.015779,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490210,proposed,0,-126.340000,54.885000,1.983550,2.102227,2.230000,2.005000,-0.246450,0.097227,-17.778469,-4.116798,0.457422,-4.116798,-17.778469,-0.260000,0.940000,-21,65,-21.329476,64.661533,-21.329476,64.661533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.929110,-31.338824,40.919933,68.264544,0.000000,0.000000,0.000000,0.000000,3.308461,4.279588,5.564934,1.427616,0.252861,0.016660,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500218,proposed,0,-126.340000,54.885000,1.815815,2.069228,2.060000,2.005000,-0.244185,0.064228,-18.571334,0.030495,0.091484,0.030495,-18.571334,-0.220000,0.800000,-23,35,-22.860740,35.202349,-22.860740,35.202349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.720354,-31.603824,46.771023,72.606696,0.000000,0.000000,0.000000,0.000000,3.552923,4.663911,5.565246,1.408496,0.174013,0.014579,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510219,proposed,0,-126.340000,54.885000,1.644252,2.031950,1.880000,2.005000,-0.235748,0.026950,-18.388365,0.518412,0.152474,0.518412,-18.388365,-0.200000,0.570000,-31,44,-30.863707,43.589023,-30.863707,43.589023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.746555,-31.570884,56.449098,80.455433,0.000000,0.000000,0.000000,0.000000,3.852924,5.225604,5.565868,1.408249,0.175538,0.014488,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520217,proposed,0,-126.340000,54.885000,1.468975,1.990360,1.690000,1.995000,-0.221025,-0.004640,-18.205396,-3.201954,-0.030495,-3.201954,-18.205396,-0.230000,0.470000,-34,77,-33.907681,76.860232,-33.907681,76.860232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.926049,-31.717999,50.789101,76.468994,0.000000,0.000000,0.000000,0.000000,3.518428,4.898400,5.567528,1.426811,0.177052,0.015183,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530210,proposed,0,-126.340000,54.885000,1.290192,1.944452,1.510000,1.945000,-0.219808,-0.000548,-19.242219,-7.654195,0.701380,-7.654195,-19.242219,-0.280000,0.580000,-25,101,-25.066798,101.194490,-25.066798,101.194490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.143063,-31.809594,40.686066,67.021522,0.000000,0.000000,0.000000,0.000000,3.035546,4.215201,5.564897,1.407506,0.201352,0.015516,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540147,proposed,0,-126.340000,54.885000,1.109051,1.894496,1.310000,1.875000,-0.200949,0.019496,-19.852116,-9.361904,0.579401,-9.361904,-19.852116,-0.300000,0.750000,-20,98,-20.142253,98.425024,-20.142253,98.425024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.486555,-32.118100,38.413893,64.472962,0.000000,0.000000,0.000000,0.000000,2.861687,4.038481,5.552625,1.402010,0.261446,0.014475,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550213,proposed,0,-126.340000,54.885000,0.922386,1.839523,1.110000,1.815000,-0.187614,0.024523,-21.132897,-6.129455,1.250287,-6.129455,-21.132897,-0.240000,0.900000,-18,55,-18.457434,54.586549,-18.457434,54.586549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.272723,-32.926708,40.027292,64.914803,0.000000,0.000000,0.000000,0.000000,2.822834,4.146552,5.563025,1.407625,0.228690,0.015227,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560135,proposed,0,-126.340000,54.885000,0.735448,1.781034,0.900000,1.785000,-0.164552,-0.003966,-21.559824,-1.616224,0.152474,-1.616224,-21.559824,-0.200000,0.750000,-20,23,-19.736193,22.674046,-19.736193,22.674046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.869970,-32.758554,56.338187,75.616881,0.000000,0.000000,0.000000,0.000000,3.600616,4.881918,5.552286,1.401146,0.139069,0.013308,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570214,proposed,0,-126.340000,54.885000,0.542818,1.717272,0.680000,1.775000,-0.137182,-0.057728,-22.718627,-1.494245,0.091484,-1.494245,-22.718627,-0.190000,0.480000,-11,36,-11.393427,36.059973,-11.393427,36.059973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.003360,-32.026018,67.440785,85.448142,0.000000,0.000000,0.000000,0.000000,4.259490,5.468697,5.563066,1.406726,0.176815,0.015467,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580211,proposed,0,-126.340000,54.885000,0.349313,1.649738,0.460000,1.735000,-0.110687,-0.085262,-22.413679,-5.153621,0.274453,-5.153621,-22.413679,-0.160000,0.390000,-19,68,-18.643867,68.496558,-18.643867,68.496558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.046158,-31.647981,66.138505,85.046609,0.000000,0.000000,0.000000,0.000000,4.294911,5.344589,5.566376,1.408170,0.178422,0.015912,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590144,proposed,0,-126.340000,54.885000,0.154851,1.578427,0.250000,1.655000,-0.095149,-0.076573,-21.803783,-10.459717,0.152474,-10.459717,-21.803783,-0.160000,0.540000,-28,96,-27.819154,96.137860,-27.819154,96.137860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.944498,-31.136698,56.990917,76.660764,0.000000,0.000000,0.000000,0.000000,3.960077,4.681436,5.551136,1.406614,0.158197,0.016168,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600220,proposed,0,-126.340000,54.885000,-0.044339,1.501861,0.030000,1.545000,-0.074339,-0.043139,-22.352689,-12.777322,0.640391,-12.777322,-22.352689,-0.210000,0.710000,-19,99,-19.118916,99.418123,-19.118916,99.418123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.703584,-30.469521,48.808684,69.421781,0.000000,0.000000,0.000000,0.000000,3.532958,4.237432,5.564569,1.406867,0.240425,0.016168,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.610208,proposed,0,-126.340000,54.885000,-0.243427,1.421814,-0.180000,1.455000,-0.063427,-0.033186,-22.596648,-9.666852,0.640391,-9.666852,-22.596648,-0.210000,0.860000,-17,57,-16.836721,57.120769,-16.836721,57.120769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.404001,-30.644946,49.660548,69.773753,0.000000,0.000000,0.000000,0.000000,3.514590,4.320987,5.565103,1.408290,0.227919,0.015538,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620211,proposed,0,-126.340000,54.885000,-0.444163,1.337567,-0.400000,1.395000,-0.044163,-0.057433,-22.169720,-5.397580,-0.396432,-5.397580,-22.169720,-0.200000,0.750000,-20,24,-20.184465,24.049510,-20.184465,24.049510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.808884,-30.331415,62.599423,78.573742,0.000000,0.000000,0.000000,0.000000,4.144050,4.992018,5.564376,1.414170,0.179807,0.016582,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630142,proposed,0,-126.340000,54.885000,-0.644458,1.249971,-0.620000,1.365000,-0.024458,-0.115029,-22.535658,-3.201954,0.457422,-3.201954,-22.535658,-0.200000,0.490000,-15,20,-15.411750,19.732348,-15.411750,19.732348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.399003,-30.160688,69.218759,85.451649,0.000000,0.000000,0.000000,0.000000,4.462510,5.442292,5.555463,1.402359,0.146921,0.014798,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640217,proposed,0,-126.340000,54.885000,-0.848367,1.157160,-0.830000,1.315000,-0.018367,-0.157840,-21.437845,-6.373413,-0.091484,-6.373413,-21.437845,-0.190000,0.290000,-27,56,-26.589098,56.270887,-26.589098,56.270887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.261660,-29.515422,71.626716,88.638294,0.000000,0.000000,0.000000,0.000000,4.603920,5.586373,5.565279,1.406610,0.178516,0.015900,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650211,proposed,0,-126.340000,54.885000,-1.051046,1.061248,-1.030000,1.225000,-0.021046,-0.163752,-19.608157,-12.167426,0.213464,-12.167426,-19.608157,-0.220000,0.360000,-42,94,-42.211709,94.353546,-42.211709,94.353546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.041963,-28.570269,62.995964,83.164860,0.000000,0.000000,0.000000,0.000000,4.280100,4.971814,5.564486,1.406841,0.187388,0.015235,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660211,proposed,0,-126.340000,54.885000,-1.253900,0.961552,-1.230000,1.105000,-0.023900,-0.143448,-19.791126,-14.546020,0.030495,-14.546020,-19.791126,-0.310000,0.600000,-32,92,-31.812422,91.619793,-31.812422,91.619793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.329850,-27.926062,54.882793,77.816488,0.000000,0.000000,0.000000,0.000000,3.859094,4.597369,5.567659,1.405557,0.242383,0.015613,0.500175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.670212,proposed,0,-126.340000,54.885000,-1.456478,0.858230,-1.430000,0.995000,-0.026478,-0.136770,-20.583991,-12.472374,0.518412,-12.472374,-20.583991,-0.350000,0.770000,-19,56,-18.875765,55.807035,-18.875765,55.807035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.787793,-27.239068,54.689305,77.477649,0.000000,0.000000,0.000000,0.000000,3.695203,4.625454,5.565132,1.454903,0.200329,0.015563,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.680206,proposed,0,-126.340000,54.885000,-1.658308,0.751468,-1.650000,0.905000,-0.008308,-0.153532,-22.352689,-7.654195,-0.030495,-7.654195,-22.352689,-0.300000,0.670000,-5,19,-5.189412,19.232372,-5.189412,19.232372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.090369,-26.302408,64.852300,82.642204,0.000000,0.000000,0.000000,0.000000,4.043440,5.120843,5.565413,1.406667,0.174328,0.015451,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.690146,proposed,0,-126.340000,54.885000,-1.858097,0.641920,-1.870000,0.845000,0.011903,-0.203080,-22.596648,-6.129455,-0.152474,-6.129455,-22.596648,-0.190000,0.450000,-12,17,-12.288546,17.329055,-12.288546,17.329055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.925524,-24.516230,74.643274,86.593670,0.000000,0.000000,0.000000,0.000000,4.483350,5.620801,5.551330,1.402144,0.145447,0.017416,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.700216,proposed,0,-126.340000,54.885000,-2.059171,0.527654,-2.090000,0.775000,0.030829,-0.247346,-21.620814,-8.386070,-0.335443,-8.386070,-21.620814,-0.160000,0.270000,-23,44,-22.777200,44.480876,-22.777200,44.480876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.392978,-22.384554,74.882721,85.582444,0.000000,0.000000,0.000000,0.000000,4.701202,5.338822,5.563874,1.406057,0.176429,0.015178,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.710210,proposed,0,-126.340000,54.885000,-2.257035,0.411125,-2.290000,0.655000,0.032965,-0.243875,-20.523001,-15.033937,-0.335443,-15.033937,-20.523001,-0.160000,0.350000,-34,89,-34.410389,88.828722,-34.410389,88.828722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.966181,-19.491399,70.225374,78.906679,0.000000,0.000000,0.000000,0.000000,4.485251,4.828531,5.567767,1.407365,0.188513,0.015363,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.720213,proposed,0,-126.340000,54.885000,-2.453074,0.291491,-2.490000,0.495000,0.036926,-0.203509,-20.279043,-18.937271,0.213464,-18.937271,-20.279043,-0.240000,0.610000,-26,99,-26.361394,98.902022,-26.361394,98.902022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.568448,-17.046897,61.360762,74.160700,0.000000,0.000000,0.000000,0.000000,4.117777,4.588925,5.564122,1.408193,0.203366,0.016323,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.730096,proposed,0,-126.340000,54.885000,-2.644410,0.170508,-2.690000,0.335000,0.045590,-0.164492,-20.279043,-17.534511,-0.152474,-17.534511,-20.279043,-0.270000,0.850000,-19,66,-18.629346,65.553752,-18.629346,65.553752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.195396,-14.380107,62.073017,76.985463,0.000000,0.000000,0.000000,0.000000,4.203246,4.752792,5.562519,1.618373,0.253500,0.020763,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.740091,proposed,0,-126.340000,54.885000,-2.835201,0.045483,-2.890000,0.205000,0.054799,-0.159517,-21.254876,-12.533363,-0.579401,-12.533363,-21.254876,-0.250000,0.720000,-8,32,-7.527105,32.039971,-7.527105,32.039971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.591303,-11.997772,72.906734,81.438794,0.000000,0.000000,0.000000,0.000000,4.529652,4.912055,5.546839,1.440936,0.195711,0.022678,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.750088,proposed,0,-126.340000,54.885000,-3.022933,-0.082088,-3.090000,0.095000,0.067067,-0.177088,-21.376856,-9.788831,-0.518412,-9.788831,-21.376856,-0.190000,0.530000,-8,21,-8.359574,21.217215,-8.359574,21.217215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.291687,-10.175397,78.835012,86.390733,0.000000,0.000000,0.000000,0.000000,4.694156,5.242454,5.567663,1.583693,0.212389,0.018948,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.760060,proposed,0,-126.340000,54.885000,-3.206807,-0.211721,-3.290000,-0.015000,0.083193,-0.196721,-21.193887,-11.435550,-1.067318,-11.435550,-21.193887,-0.170000,0.350000,-9,46,-8.650059,46.423649,-8.650059,46.423649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.397729,-8.442153,79.705265,86.039654,0.000000,0.000000,0.000000,0.000000,4.721314,5.106824,5.547912,1.641993,0.212141,0.024594,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.770515,proposed,0,-126.340000,54.885000,-3.395530,-0.349972,-3.510000,-0.165000,0.114470,-0.184972,-20.401022,-17.290552,-0.579401,-17.290552,-20.401022,-0.140000,0.380000,-15,91,-15.364972,90.665821,-15.364972,90.665821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.907778,-5.908579,75.749611,77.580474,0.000000,0.000000,0.000000,0.000000,4.514328,4.948894,5.579721,1.655933,0.220882,0.020417,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.780061,proposed,0,-126.340000,54.885000,-3.563912,-0.478148,-3.690000,-0.335000,0.126088,-0.143148,-19.059251,-20.766960,-0.579401,-20.766960,-19.059251,-0.160000,0.530000,-21,109,-20.800174,108.667377,-20.800174,108.667377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.692430,-4.039513,66.565274,69.971954,0.000000,0.000000,0.000000,0.000000,4.189249,4.774464,5.549397,1.777413,0.349310,0.037810,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008225,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.790064,proposed,0,-126.340000,54.885000,-3.735994,-0.614276,-3.880000,-0.535000,0.144006,-0.079276,-19.242219,-20.462012,-0.762370,-20.462012,-19.242219,-0.160000,0.820000,-13,84,-13.101009,84.061289,-13.101009,84.061289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.491282,-2.638528,64.943610,71.685703,0.000000,0.000000,0.000000,0.000000,4.270804,4.753256,5.558788,1.556270,0.309479,0.018948,0.500344,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.800090,proposed,0,-126.340000,54.885000,-3.903676,-0.752414,-4.070000,-0.695000,0.166324,-0.057414,-18.693313,-15.155916,-0.823360,-15.155916,-18.693313,-0.190000,0.860000,-5,39,-4.958441,35.545901,-4.958441,35.545901,0.000000,3.515388,0.000000,64.000000,0.000000,0.000000,97.831943,-1.131972,72.670299,75.851205,0.000000,0.000000,0.000000,0.000000,4.580476,4.893250,5.553199,1.483410,0.219280,0.013295,0.501126,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.810137,proposed,0,-126.340000,54.885000,-4.066568,-0.892361,-4.260000,-0.805000,0.193432,-0.087361,-18.632323,-10.581696,-0.701380,-10.581696,-18.632323,-0.150000,0.640000,-1,12,-1.326008,11.870713,-1.326008,11.870713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.360398,-0.214162,86.530167,88.430944,0.000000,0.000000,0.000000,0.000000,5.176947,5.204607,5.554773,1.413021,0.151619,0.014586,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.820152,proposed,0,-126.340000,54.885000,-4.223512,-1.033198,-4.440000,-0.915000,0.216488,-0.118198,-18.266386,-11.496540,-0.945339,-11.496540,-18.266386,-0.140000,0.340000,2,42,1.544751,41.526620,1.544751,41.526620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.663883,0.995205,92.076457,95.929386,0.000000,0.000000,0.000000,0.000000,5.483225,5.598931,5.553982,1.409102,0.143515,0.019304,0.500465,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.830139,proposed,0,-126.340000,54.885000,-4.374320,-1.174787,-4.620000,-1.065000,0.245680,-0.109787,-17.778469,-17.534511,-0.640391,-17.534511,-17.778469,-0.130000,0.320000,2,87,2.359964,92.999807,2.359964,92.999807,0.000000,-6.473186,0.000000,64.000000,0.000000,0.000000,104.229475,3.870615,85.819496,88.569803,0.000000,0.000000,0.000000,0.000000,5.303385,5.608328,5.553413,1.409942,0.165674,0.019797,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.840141,proposed,0,-126.340000,54.885000,-4.519374,-1.317559,-4.780000,-1.265000,0.260626,-0.052559,-15.887791,-22.474668,-1.433256,-22.474668,-15.887791,-0.130000,0.550000,-7,108,-7.340440,107.968509,-7.340440,107.968509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.317193,7.317143,78.435910,84.238544,0.000000,0.000000,0.000000,0.000000,5.237372,5.705973,5.551050,1.403117,0.173254,0.012967,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.850223,proposed,0,-126.340000,54.885000,-4.659229,-1.462245,-4.930000,-1.465000,0.270771,0.002755,-13.936124,-22.352689,-0.884349,-22.352689,-13.936124,-0.090000,0.820000,-21,96,-21.450382,95.731464,-21.450382,95.731464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.336878,10.002381,78.602601,85.751075,0.000000,0.000000,0.000000,0.000000,5.592643,5.842582,5.563578,1.419878,0.243329,0.015462,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.860087,proposed,0,-126.340000,54.885000,-4.789668,-1.604416,-5.060000,-1.655000,0.270332,0.050584,-12.594353,-18.571334,-0.640391,-18.571334,-12.594353,-0.090000,0.910000,-25,59,-25.155998,59.122156,-25.155998,59.122156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.484740,11.307329,77.055442,83.132819,0.000000,0.000000,0.000000,0.000000,5.452155,5.510509,5.539047,1.404225,0.183884,0.018846,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.870216,proposed,0,-126.340000,54.885000,-4.916746,-1.750811,-5.170000,-1.795000,0.253254,0.044189,-11.130602,-12.899301,-0.579401,-12.899301,-11.130602,-0.140000,0.760000,-24,24,-24.285223,23.831636,-24.285223,23.831636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.880390,10.919365,81.213669,84.520243,0.000000,0.000000,0.000000,0.000000,5.260349,5.242131,5.568723,1.414128,0.197086,0.016600,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.880216,proposed,0,-126.340000,54.885000,-5.035168,-1.895577,-5.270000,-1.925000,0.234832,0.029423,-9.971800,-11.313571,-1.067318,-11.313571,-9.971800,-0.170000,0.480000,-25,34,-24.809486,34.016601,-24.809486,34.016601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.283793,9.891216,85.692761,89.473440,0.000000,0.000000,0.000000,0.000000,5.102324,5.292373,5.565623,1.420492,0.189855,0.016409,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.890220,proposed,0,-126.340000,54.885000,-5.146430,-2.040460,-5.360000,-2.055000,0.213570,0.014540,-8.325081,-15.033937,-1.189297,-15.033937,-8.325081,-0.220000,0.370000,-29,74,-29.174733,74.083450,-29.174733,74.083450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.912712,9.060515,78.565095,82.173604,0.000000,0.000000,0.000000,0.000000,4.541084,5.113144,5.567631,1.411933,0.180657,0.015441,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.900211,proposed,0,-126.340000,54.885000,-5.250155,-2.185030,-5.450000,-2.235000,0.199845,0.049970,-8.569039,-20.401022,-0.823360,-20.401022,-8.569039,-0.270000,0.500000,-16,108,-16.493202,108.428361,-16.493202,108.428361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.101525,8.842305,70.034411,75.594707,0.000000,0.000000,0.000000,0.000000,4.188672,5.069892,5.565137,1.412172,0.216231,0.014787,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.910224,proposed,0,-126.340000,54.885000,-5.346522,-2.329616,-5.520000,-2.435000,0.173478,0.105384,-9.178935,-21.376856,-0.152474,-21.376856,-9.178935,-0.290000,0.760000,-2,103,-2.316078,102.600313,-2.316078,102.600313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.540494,10.220072,70.435616,80.191672,0.000000,0.000000,0.000000,0.000000,4.408413,5.473475,5.564960,1.412854,0.393912,0.015141,0.502040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.920142,proposed,0,-126.340000,54.885000,-5.434337,-2.472371,-5.610000,-2.605000,0.175663,0.132629,-8.325081,-16.375708,-0.640391,-16.375708,-8.325081,-0.180000,0.900000,-13,58,-12.521287,49.831715,-12.521287,49.831715,0.000000,7.768598,0.000000,64.000000,0.000000,0.000000,98.205695,13.592143,77.302199,90.400721,0.000000,0.000000,0.000000,0.000000,4.928790,5.913131,5.551245,1.403161,0.231421,0.014631,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.930143,proposed,0,-126.340000,54.885000,-5.515049,-2.615682,-5.680000,-2.715000,0.164951,0.099318,-7.288257,-9.178935,-0.823360,-9.178935,-7.288257,-0.150000,0.890000,-18,13,-17.780158,-13.021939,-17.780158,-13.021939,0.000000,25.622252,0.000000,64.000000,0.000000,0.000000,100.660964,13.920523,87.380409,93.505363,0.000000,0.000000,0.000000,0.000000,5.430814,5.630988,5.552085,1.403240,0.144421,0.015568,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.940146,proposed,0,-126.340000,54.885000,-5.587785,-2.758206,-5.740000,-2.795000,0.152215,0.036794,-5.824507,-6.068465,-0.945339,-6.068465,-5.824507,-0.170000,0.460000,-21,-5,-20.898184,-5.058879,-20.898184,-5.058879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.449118,12.003587,96.448860,102.302548,0.000000,0.000000,0.000000,0.000000,5.921348,5.957639,5.554448,1.407560,0.135167,0.013494,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.950145,proposed,0,-126.340000,54.885000,-5.652409,-2.899696,-5.790000,-2.885000,0.137591,-0.014696,-5.092632,-9.727842,-0.640391,-9.727842,-5.092632,-0.180000,0.180000,-21,40,-21.146874,46.661819,-21.146874,46.661819,0.000000,-6.720698,0.000000,64.000000,0.000000,0.000000,105.564074,11.319907,101.925154,110.686207,0.000000,0.000000,0.000000,0.000000,6.373120,6.603855,5.553848,1.408223,0.139218,0.014311,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.960217,proposed,0,-126.340000,54.885000,-5.709272,-3.041100,-5.840000,-3.025000,0.130728,-0.016100,-4.360757,-16.985604,-0.457422,-16.985604,-4.360757,-0.140000,0.180000,-27,85,-27.446871,106.819865,-27.446871,106.819865,0.000000,-21.878744,0.000000,64.000000,0.000000,0.000000,105.374306,13.161667,96.263956,105.829603,0.000000,0.000000,0.000000,0.000000,6.413610,6.863583,5.578543,1.417741,0.244590,0.015388,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.970212,proposed,0,-126.340000,54.885000,-5.757468,-3.180129,-5.860000,-3.225000,0.102532,0.044871,-3.018985,-21.559824,-0.640391,-21.559824,-3.018985,-0.270000,0.470000,-17,107,-17.305015,106.984802,-17.305015,106.984802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.368491,15.825549,89.910911,102.729290,0.000000,0.000000,0.000000,0.000000,6.294755,6.954098,5.564093,1.507156,0.228559,0.015920,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.980165,proposed,0,-126.340000,54.885000,-5.797286,-3.317161,-5.890000,-3.415000,0.092714,0.097839,-3.201954,-20.583991,-0.884349,-20.583991,-3.201954,-0.240000,0.790000,-9,95,-9.434651,95.188399,-9.434651,95.188399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.564029,20.166166,94.958274,111.816879,0.000000,0.000000,0.000000,0.000000,6.684132,7.536442,5.547375,1.410764,0.289651,0.015422,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.990147,proposed,0,-126.340000,54.885000,-5.829021,-3.453032,-5.920000,-3.575000,0.090979,0.121968,-3.018985,-13.143259,-0.152474,-13.143259,-3.018985,-0.210000,0.890000,-2,50,-1.777388,25.871362,-1.777388,25.871362,0.000000,24.317037,0.000000,64.000000,0.000000,0.000000,88.095408,25.263491,98.446682,117.174432,0.000000,0.000000,0.000000,0.000000,6.842022,7.674060,5.555289,1.403187,0.205230,0.014310,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.000216,proposed,0,-126.340000,54.885000,-5.852728,-3.588361,-5.940000,-3.665000,0.087272,0.076639,-2.043152,-5.580549,-0.396432,-5.580549,-2.043152,-0.140000,0.700000,-6,5,-6.493502,-24.448817,-6.493502,-24.448817,0.000000,29.637216,0.000000,64.000000,0.000000,0.000000,82.750145,27.561368,103.672666,119.101697,0.000000,0.000000,0.000000,0.000000,6.943881,7.371560,5.566522,1.412603,0.189848,0.015664,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.010087,proposed,0,-126.340000,54.885000,-5.867913,-3.719226,-5.950000,-3.695000,0.082087,-0.024226,-0.823360,-2.470079,-0.091484,-2.470079,-0.823360,-0.170000,0.380000,-4,-29,-4.064036,-29.261293,-4.064036,-29.261293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.605874,25.656276,109.149808,120.190460,0.000000,0.000000,0.000000,0.000000,7.170370,7.252307,5.539401,1.403588,0.141240,0.014813,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.020221,proposed,0,-126.340000,54.885000,-5.875270,-3.851609,-5.950000,-3.745000,0.074730,-0.106609,0.274453,-6.068465,-0.091484,-6.068465,0.274453,-0.120000,0.040000,-13,16,-12.692457,24.576515,-12.692457,24.576515,0.000000,-8.837808,0.000000,64.000000,0.000000,0.000000,78.279475,24.849554,115.836110,129.100086,0.000000,0.000000,0.000000,0.000000,7.545440,7.857094,5.569209,1.413295,0.193203,0.014700,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.030149,proposed,0,-126.340000,54.885000,-5.874472,-3.979224,-5.920000,-3.855000,0.045528,-0.124224,2.104141,-15.155916,0.152474,-15.155916,2.104141,-0.140000,0.020000,-24,61,-24.262655,102.598932,-24.262655,102.598932,0.000000,-41.860225,0.000000,64.000000,0.000000,0.000000,77.673848,25.708072,119.572390,129.565757,0.000000,0.000000,0.000000,0.000000,8.061067,8.503868,5.552497,1.424915,0.182878,0.015701,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.040216,proposed,0,-126.340000,54.885000,-5.865684,-4.106437,-5.890000,-4.065000,0.024316,-0.041437,3.628881,-23.267533,0.030495,-23.267533,3.628881,-0.140000,0.270000,-34,106,-33.626210,105.572581,-33.626210,105.572581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.153076,29.475524,113.830941,129.274788,0.000000,0.000000,0.000000,0.000000,7.964636,8.733000,5.563656,1.411113,0.231715,0.015873,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.050205,proposed,0,-126.340000,54.885000,-5.849153,-4.230390,-5.850000,-4.295000,0.000847,0.064610,3.872840,-26.560972,-0.152474,-26.560972,3.872840,-0.190000,0.680000,-24,105,-23.624625,105.345224,-23.624625,105.345224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.065768,33.767186,113.058445,133.548414,0.000000,0.000000,0.000000,0.000000,8.098533,9.127816,5.568042,1.411912,0.268681,0.014925,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.060212,proposed,0,-126.340000,54.885000,-5.824950,-4.352172,-5.820000,-4.515000,-0.004950,0.162828,2.897006,-21.376856,0.457422,-21.376856,2.897006,-0.260000,0.860000,6,104,5.749373,104.488718,5.749373,104.488718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.350120,41.172373,120.878024,149.648160,0.000000,0.000000,0.000000,0.000000,8.557176,10.035257,5.565465,1.413038,0.319511,0.014920,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.070218,proposed,0,-126.340000,54.885000,-5.793275,-4.471489,-5.790000,-4.675000,-0.003275,0.203511,1.433256,-13.753155,0.457422,-13.753155,1.433256,-0.170000,0.960000,22,59,21.867344,37.546331,21.867344,37.546331,0.000000,21.942387,0.000000,64.000000,0.000000,0.000000,46.494595,48.484718,123.718624,157.831727,0.000000,0.000000,0.000000,0.000000,8.369063,10.304266,5.565507,1.412951,0.319557,0.018054,0.501192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.080211,proposed,0,-126.340000,54.885000,-5.754380,-4.588119,-5.770000,-4.755000,0.015620,0.166881,1.372266,-4.665705,-0.335443,-4.665705,1.372266,-0.100000,0.800000,29,14,28.859558,-27.180086,28.859558,-27.180086,0.000000,41.668803,0.000000,64.000000,0.000000,0.000000,37.690369,52.828118,123.692720,157.355198,0.000000,0.000000,0.000000,0.000000,8.141166,9.824538,5.568387,1.413545,0.188373,0.014788,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.090213,proposed,0,-126.340000,54.885000,-5.708409,-4.702239,-5.750000,-4.775000,0.041591,0.072761,1.799193,0.152474,0.213464,0.152474,1.799193,-0.060000,0.470000,32,-31,31.910603,-43.652420,31.910603,-43.652420,0.000000,13.141137,0.000000,64.000000,0.000000,0.000000,34.317015,50.834270,125.684403,151.189472,0.000000,0.000000,0.000000,0.000000,8.076988,9.158869,5.568536,1.419637,0.210163,0.016530,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.100207,proposed,0,-126.340000,54.885000,-5.655682,-4.813593,-5.730000,-4.795000,0.074318,-0.018593,2.957996,-3.079975,0.091484,-3.079975,2.957996,0.090000,0.090000,10,11,9.911121,11.152128,9.911121,11.152128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.089993,47.047577,135.017328,154.006739,0.000000,0.000000,0.000000,0.000000,8.705137,9.317427,5.572749,1.819023,0.237724,0.034345,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.110058,proposed,0,-126.340000,54.885000,-5.597316,-4.920695,-5.680000,-4.885000,0.082684,-0.035695,5.641538,-11.252582,0.457422,-11.252582,5.641538,0.190000,0.000000,-26,56,-26.337250,90.812094,-26.337250,90.812094,0.000000,-34.659967,0.000000,64.000000,0.000000,0.000000,42.106000,41.750902,138.479026,144.020990,0.000000,0.000000,0.000000,0.000000,9.406601,9.360063,5.545162,1.451715,0.211922,0.027238,0.500202,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.120063,proposed,0,-126.340000,54.885000,-5.531831,-5.026706,-5.610000,-5.055000,0.078169,0.028294,8.569039,-20.949928,-0.030495,-20.949928,8.569039,0.000000,0.240000,-29,101,-28.573076,105.360192,-28.573076,105.360192,0.000000,-4.208064,0.000000,64.000000,0.000000,0.000000,45.048273,38.553939,123.738545,133.267070,0.000000,0.000000,0.000000,0.000000,8.704118,8.882253,6.084925,1.697535,0.280439,0.018965,0.500718,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.130090,proposed,0,-126.340000,54.885000,-5.460213,-5.130142,-5.520000,-5.265000,0.059787,0.134858,8.203101,-23.816440,-0.030495,-23.816440,8.203101,-0.080000,0.570000,-12,105,-12.033896,105.045309,-12.033896,105.045309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.973437,39.243406,122.022691,139.185921,0.000000,0.000000,0.000000,0.000000,8.776947,9.463042,5.545259,1.507096,0.296685,0.025032,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.140693,proposed,0,-126.340000,54.885000,-5.378328,-5.236410,-5.440000,-5.495000,0.061672,0.258590,7.532216,-20.462012,0.518412,-20.462012,7.532216,-0.110000,0.850000,7,104,7.236332,104.352949,7.236332,104.352949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.815804,44.935599,125.865478,152.200203,0.000000,0.000000,0.000000,0.000000,9.049856,10.216344,5.577319,1.682784,0.406313,0.016762,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.150089,proposed,0,-126.340000,54.885000,-5.300799,-5.327890,-5.360000,-5.645000,0.059201,0.317110,6.617372,-14.241072,0.396432,-14.241072,6.617372,-0.100000,0.940000,25,71,24.546234,71.060190,24.546234,71.060190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.414263,51.155901,128.890105,158.348479,0.000000,0.000000,0.000000,0.000000,9.016407,10.466518,5.545629,1.717949,0.450887,0.027347,0.500605,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008251,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.160134,proposed,0,-126.340000,54.885000,-5.213091,-5.422891,-5.300000,-5.745000,0.086909,0.322109,5.580549,-5.824507,0.396432,-5.824507,5.580549,-0.110000,0.860000,49,26,48.692640,9.250799,48.692640,9.250799,0.000000,16.809391,0.000000,64.000000,0.000000,0.000000,12.393292,55.369921,128.712580,160.675343,0.000000,0.000000,0.000000,0.000000,8.764196,10.226708,5.552757,1.483284,0.205795,0.016238,0.500271,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.170090,proposed,0,-126.340000,54.885000,-5.121614,-5.514179,-5.230000,-5.765000,0.108386,0.250821,6.068465,-0.457422,0.152474,-0.457422,6.068465,0.120000,0.570000,27,-14,26.584015,-14.037551,26.584015,-14.037551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.884844,54.766195,123.713773,152.269537,0.000000,0.000000,0.000000,0.000000,8.127071,9.359191,5.538183,1.408872,0.212969,0.015382,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.180164,proposed,0,-126.340000,54.885000,-5.024834,-5.603647,-5.160000,-5.775000,0.135166,0.171353,8.203101,-1.250287,0.762370,-1.250287,8.203101,0.250000,0.280000,-6,15,-5.666614,14.711759,-5.666614,14.711759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.157914,48.676448,141.291009,154.836924,0.000000,0.000000,0.000000,0.000000,9.513298,9.478223,5.557512,1.414403,0.175347,0.015098,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.190140,proposed,0,-126.340000,54.885000,-4.925213,-5.689375,-5.050000,-5.845000,0.124787,0.155625,10.703675,-8.508050,1.250287,-8.508050,10.703675,0.170000,0.100000,-22,60,-21.560431,96.054413,-21.560431,96.054413,0.000000,-36.342654,0.000000,64.000000,0.000000,0.000000,11.654211,40.480078,137.996183,143.037566,0.000000,0.000000,0.000000,0.000000,9.673120,9.253688,5.556364,1.407605,0.174996,0.015289,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.200210,proposed,0,-126.340000,54.885000,-4.821254,-5.773035,-4.930000,-5.985000,0.108746,0.211965,12.411384,-15.765812,0.884349,-15.765812,12.411384,-0.020000,0.310000,-15,105,-14.835499,105.283244,-14.835499,105.283244,0.000000,-0.571485,0.000000,64.000000,0.000000,0.000000,12.868729,36.246863,123.137954,134.713450,0.000000,0.000000,0.000000,0.000000,8.862623,9.008954,5.567417,1.414974,0.212362,0.016296,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.210217,proposed,0,-126.340000,54.885000,-4.714987,-5.853334,-4.800000,-6.145000,0.085013,0.291666,11.679509,-18.876282,0.823360,-18.876282,11.679509,-0.060000,0.660000,-3,105,-2.511505,105.076038,-2.511505,105.076038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.755302,35.369654,121.178670,138.608314,0.000000,0.000000,0.000000,0.000000,8.770497,9.556305,5.565218,1.418705,0.340512,0.015479,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.220218,proposed,0,-126.340000,54.885000,-4.606267,-5.930795,-4.680000,-6.315000,0.073733,0.384205,10.825654,-15.582843,0.945339,-15.582843,10.825654,-0.070000,0.890000,12,104,11.772763,104.468108,11.772763,104.468108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.269787,38.960198,124.513517,150.035559,0.000000,0.000000,0.000000,0.000000,8.976163,10.170222,5.565733,1.414883,0.325024,0.016208,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.230211,proposed,0,-126.340000,54.885000,-4.495574,-6.005439,-4.580000,-6.425000,0.084426,0.419561,8.934977,-8.142112,1.616224,-8.142112,8.934977,-0.060000,0.970000,36,59,36.183577,50.041929,36.183577,50.041929,0.000000,9.426180,0.000000,64.000000,0.000000,0.000000,-15.993305,41.572846,124.118781,152.410026,0.000000,0.000000,0.000000,0.000000,8.746889,10.138292,5.566694,1.413540,0.318705,0.014889,0.502971,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.240156,proposed,0,-126.340000,54.885000,-4.383800,-6.077045,-4.490000,-6.455000,0.106200,0.377955,8.325081,-0.213464,1.128308,-0.213464,8.325081,0.070000,0.820000,35,14,35.350757,-4.809060,35.350757,-4.809060,0.000000,19.277168,0.000000,64.000000,0.000000,0.000000,-27.522471,41.824319,119.609308,149.152226,0.000000,0.000000,0.000000,0.000000,8.145316,9.409544,5.548998,1.419301,0.189954,0.014783,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.250216,proposed,0,-126.340000,54.885000,-4.269565,-6.146805,-4.390000,-6.425000,0.120435,0.278195,9.727842,3.994819,0.945339,3.994819,9.727842,0.190000,0.490000,13,-16,12.774383,-16.183008,12.774383,-16.183008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.892562,37.400180,122.787982,144.105758,0.000000,0.000000,0.000000,0.000000,8.277475,8.843568,5.563566,1.437637,0.188082,0.015925,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.260213,proposed,0,-126.340000,54.885000,-4.155336,-6.213525,-4.280000,-6.415000,0.124664,0.201475,11.679509,0.335443,1.677214,0.335443,11.679509,0.200000,0.160000,-8,29,-8.157442,40.744513,-8.157442,40.744513,0.000000,-11.927521,0.000000,64.000000,0.000000,0.000000,-33.277393,30.112247,132.755560,145.467280,0.000000,0.000000,0.000000,0.000000,9.140234,9.073546,5.565673,1.415477,0.177951,0.014068,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.270141,proposed,0,-126.340000,54.885000,-4.041648,-6.277284,-4.160000,-6.475000,0.118352,0.197716,11.801488,-8.203101,1.982162,-8.203101,11.801488,0.090000,0.150000,-1,74,-1.313305,104.681330,-1.313305,104.681330,0.000000,-30.864338,0.000000,64.000000,0.000000,0.000000,-31.356469,23.511151,128.377906,146.027639,0.000000,0.000000,0.000000,0.000000,9.128126,9.180153,5.553292,1.408107,0.187628,0.014337,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.280148,proposed,0,-126.340000,54.885000,-3.927282,-6.339089,-4.040000,-6.595000,0.112718,0.255911,12.106436,-14.728989,1.311276,-14.728989,12.106436,0.020000,0.410000,4,105,3.598658,104.801906,3.598658,104.801906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.986744,22.119606,120.794034,143.761173,0.000000,0.000000,0.000000,0.000000,8.661786,9.562230,5.557288,1.413884,0.170779,0.014420,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.290093,proposed,0,-126.340000,54.885000,-3.814314,-6.398136,-3.910000,-6.745000,0.095686,0.346864,11.252582,-15.521854,0.884349,-15.521854,11.252582,-0.010000,0.730000,14,105,14.058947,104.819159,14.058947,104.819159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.734669,23.395922,118.275535,143.436864,0.000000,0.000000,0.000000,0.000000,8.468032,9.786620,5.538776,1.409027,0.282843,0.013511,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.300214,proposed,0,-126.340000,54.885000,-3.700500,-6.455890,-3.800000,-6.855000,0.099500,0.399110,10.032790,-10.276748,1.250287,-10.276748,10.032790,0.020000,0.910000,25,91,24.633490,91.466093,24.633490,91.466093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.719246,26.158853,122.483355,146.989421,0.000000,0.000000,0.000000,0.000000,8.379612,9.940906,5.563949,1.414332,0.326931,0.014319,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.310209,proposed,0,-126.340000,54.885000,-3.589741,-6.510678,-3.700000,-6.915000,0.110259,0.404322,9.239925,-2.714037,1.555235,-2.714037,9.239925,0.100000,0.930000,26,46,26.203335,28.567638,26.203335,28.567638,0.000000,17.898456,0.000000,64.000000,0.000000,0.000000,-67.022721,27.537625,120.676959,144.367567,0.000000,0.000000,0.000000,0.000000,8.010695,9.545015,5.566035,1.413418,0.228703,0.015017,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.320214,proposed,0,-126.340000,54.885000,-3.480942,-6.563383,-3.600000,-6.895000,0.119058,0.331617,9.483883,5.275601,1.128308,5.275601,9.483883,0.170000,0.720000,18,1,18.402224,-23.707737,18.402224,-23.707737,0.000000,25.173831,0.000000,64.000000,0.000000,0.000000,-74.894247,25.206958,113.695136,137.838705,0.000000,0.000000,0.000000,0.000000,7.632360,8.713849,5.567074,1.414357,0.172733,0.014274,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.330218,proposed,0,-126.340000,54.885000,-3.374692,-6.614027,-3.490000,-6.825000,0.115308,0.210973,10.764665,7.166278,1.555235,7.166278,10.764665,0.180000,0.400000,4,-19,4.006967,-18.809856,4.006967,-18.809856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.072769,19.240921,107.988770,129.528068,0.000000,0.000000,0.000000,0.000000,7.374962,8.207452,5.564753,1.414909,0.174188,0.015249,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.340222,proposed,0,-126.340000,54.885000,-3.271415,-6.662717,-3.370000,-6.795000,0.098585,0.132283,11.801488,1.982162,1.677214,1.982162,11.801488,0.120000,0.110000,-5,26,-4.545996,46.419081,-4.545996,46.419081,0.000000,-20.228937,0.000000,64.000000,0.000000,0.000000,-80.490522,13.043152,109.732635,133.911783,0.000000,0.000000,0.000000,0.000000,7.579943,8.345825,5.568123,1.415826,0.177167,0.015655,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.350211,proposed,0,-126.340000,54.885000,-3.171711,-6.709472,-3.250000,-6.835000,0.078289,0.125528,11.801488,-7.227268,1.250287,-7.227268,11.801488,0.100000,0.110000,-11,71,-10.891708,105.220344,-10.891708,105.220344,0.000000,-34.030200,0.000000,64.000000,0.000000,0.000000,-82.534416,8.965443,105.003411,135.895789,0.000000,0.000000,0.000000,0.000000,7.332939,8.517305,5.567277,1.461612,0.212735,0.016246,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.360095,proposed,0,-126.340000,54.885000,-3.076833,-6.754003,-3.130000,-6.955000,0.053167,0.200997,11.374561,-14.911958,1.311276,-14.911958,11.374561,0.040000,0.340000,-8,105,-7.561931,105.261448,-7.561931,105.261448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.760147,9.055326,110.731246,135.123165,0.000000,0.000000,0.000000,0.000000,6.953379,8.793476,5.539458,1.408636,0.165827,0.018223,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.370217,proposed,0,-126.340000,54.885000,-2.983983,-6.797924,-3.010000,-7.085000,0.026017,0.287076,10.825654,-15.582843,1.067318,-15.582843,10.825654,-0.030000,0.710000,-1,105,-0.569794,104.863957,-0.569794,104.863957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.589871,10.548579,121.455821,142.594784,0.000000,0.000000,0.000000,0.000000,7.199785,9.324885,5.563871,1.415156,0.263809,0.015374,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.380216,proposed,0,-126.340000,54.885000,-2.896966,-6.839737,-2.910000,-7.195000,0.013034,0.355263,9.361904,-9.910810,0.884349,-9.910810,9.361904,-0.030000,0.910000,9,102,9.116634,101.500849,9.116634,101.500849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.216007,13.246045,129.319412,146.289224,0.000000,0.000000,0.000000,0.000000,7.826675,9.686286,5.564410,1.412793,0.325624,0.014449,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.390211,proposed,0,-126.340000,54.885000,-2.815050,-6.880071,-2.810000,-7.245000,-0.005050,0.364929,8.020133,-0.945339,1.616224,-0.945339,8.020133,-0.020000,0.970000,17,57,16.560843,24.178442,16.560843,24.178442,0.000000,32.322407,0.000000,64.000000,0.000000,0.000000,-102.265071,13.680366,127.334306,144.726531,0.000000,0.000000,0.000000,0.000000,8.047695,9.313166,5.564983,1.414319,0.305830,0.014647,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.400209,proposed,0,-126.340000,54.885000,-2.738556,-6.919057,-2.720000,-7.195000,-0.018556,0.275943,7.776174,7.959143,1.128308,7.959143,7.776174,0.030000,0.810000,9,12,8.521043,-41.899228,8.521043,-41.899228,0.000000,53.400077,0.000000,64.000000,0.000000,0.000000,-103.842062,10.165440,120.854141,140.556734,0.000000,0.000000,0.000000,0.000000,7.912631,8.992015,5.567865,1.414789,0.171142,0.015690,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.410211,proposed,0,-126.340000,54.885000,-2.667841,-6.956803,-2.640000,-7.085000,-0.027841,0.128197,7.898153,12.411384,1.067318,12.411384,7.898153,0.070000,0.470000,-5,-33,-4.956893,-58.383685,-4.956893,-58.383685,0.000000,24.884533,0.000000,64.000000,0.000000,0.000000,-101.366458,1.987239,107.886530,136.526188,0.000000,0.000000,0.000000,0.000000,7.231452,8.802632,5.564580,1.413839,0.189696,0.015308,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.420173,proposed,0,-126.340000,54.885000,-2.603544,-6.993241,-2.560000,-6.995000,-0.043544,0.001759,8.081122,8.447060,1.372266,8.447060,8.081122,0.030000,0.100000,-14,-2,-13.757654,-2.009621,-13.757654,-2.009621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.343466,-4.573656,107.096756,141.790488,0.000000,0.000000,0.000000,0.000000,6.976263,8.998911,5.547584,1.414949,0.191076,0.014269,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.430213,proposed,0,-126.340000,54.885000,-2.545251,-7.028908,-2.470000,-6.975000,-0.075251,-0.053908,7.776174,-1.128308,1.250287,-1.128308,7.776174,-0.010000,0.020000,-21,43,-21.357564,83.278060,-21.357564,83.278060,0.000000,-40.287681,0.000000,64.000000,0.000000,0.000000,-90.832187,-10.137620,111.036985,150.672214,0.000000,0.000000,0.000000,0.000000,7.114823,9.187236,5.564548,1.414036,0.190063,0.015730,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.440217,proposed,0,-126.340000,54.885000,-2.493993,-7.063480,-2.390000,-7.055000,-0.103993,-0.008480,7.959143,-11.435550,0.335443,-11.435550,7.959143,-0.050000,0.120000,-32,88,-31.998367,104.443734,-31.998367,104.443734,0.000000,-16.453356,0.000000,64.000000,0.000000,0.000000,-87.404396,-10.201106,115.698637,150.493713,0.000000,0.000000,0.000000,0.000000,7.292181,9.061905,5.566527,1.417501,0.214812,0.016683,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.450214,proposed,0,-126.340000,54.885000,-2.449862,-7.097165,-2.320000,-7.185000,-0.129862,0.087835,6.617372,-17.839459,-0.274453,-17.839459,6.617372,-0.080000,0.480000,-30,105,-29.700694,104.501250,-29.700694,104.501250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.115752,-5.597383,120.631928,149.412599,0.000000,0.000000,0.000000,0.000000,7.426764,9.539631,5.564287,1.415499,0.247187,0.018842,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.460593,proposed,0,-126.340000,54.885000,-2.411833,-7.131325,-2.260000,-7.345000,-0.151833,0.213675,4.055809,-14.607010,0.518412,-14.607010,4.055809,-0.170000,0.800000,-7,104,-6.680003,104.049421,-6.680003,104.049421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.964271,1.321214,133.691132,157.905614,0.000000,0.000000,0.000000,0.000000,8.250573,10.438336,5.570795,1.623554,0.360625,0.018495,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.470094,proposed,0,-126.340000,54.885000,-2.384213,-7.161955,-2.230000,-7.455000,-0.154213,0.293045,1.250287,-8.020133,0.152474,-8.020133,1.250287,-0.180000,0.940000,14,86,14.477543,86.326325,14.477543,86.326325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.856197,8.110022,140.827092,162.904707,0.000000,0.000000,0.000000,0.000000,8.921887,10.715362,5.549104,1.801899,0.423337,0.039554,0.512888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.480064,proposed,0,-126.340000,54.885000,-2.362840,-7.193525,-2.220000,-7.465000,-0.142840,0.271475,-0.579401,1.921172,-0.091484,1.921172,-0.579401,-0.100000,0.920000,17,41,17.276575,3.356768,17.276575,3.356768,0.000000,37.969557,0.000000,64.000000,0.000000,0.000000,-88.505655,10.397155,134.205971,154.475600,0.000000,0.000000,0.000000,0.000000,8.838145,9.838241,5.551440,1.453909,0.246703,0.026184,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.490060,proposed,0,-126.340000,54.885000,-2.349437,-7.224670,-2.230000,-7.395000,-0.119437,0.170330,-2.043152,10.154769,-0.274453,10.154769,-2.043152,-0.050000,0.700000,19,-4,19.030193,-52.564211,19.030193,-52.564211,0.000000,48.890536,0.000000,64.000000,0.000000,0.000000,-85.998126,5.248246,116.856754,143.485469,0.000000,0.000000,0.000000,0.000000,8.000108,9.220558,5.555188,1.870509,0.235753,0.036832,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008211,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.500061,proposed,0,-126.340000,54.885000,-2.344250,-7.255399,-2.250000,-7.295000,-0.094250,0.039601,-2.653048,11.618519,-0.091484,11.618519,-2.653048,-0.010000,0.340000,12,-41,11.587856,-41.458994,11.587856,-41.458994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.649241,-3.541654,99.783039,133.555848,0.000000,0.000000,0.000000,0.000000,6.899241,8.635529,5.548136,1.447621,0.198372,0.022623,0.500454,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.510064,proposed,0,-126.340000,54.885000,-2.347444,-7.285786,-2.270000,-7.215000,-0.077444,-0.070786,-3.079975,5.397580,0.274453,5.397580,-3.079975,0.060000,0.030000,-6,4,-5.993746,29.070642,-5.993746,29.070642,0.000000,-25.529636,0.000000,64.000000,0.000000,0.000000,-73.124521,-10.397574,109.896934,139.937943,0.000000,0.000000,0.000000,0.000000,7.018012,8.832538,5.553804,1.454625,0.230800,0.014970,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.520092,proposed,0,-126.340000,54.885000,-2.359195,-7.315965,-2.290000,-7.225000,-0.069195,-0.090965,-1.189297,-4.665705,0.152474,-4.665705,-1.189297,0.030000,-0.010000,-34,49,-33.515718,104.198337,-33.515718,104.198337,0.000000,-55.657331,0.000000,64.000000,0.000000,0.000000,-65.382194,-16.696521,116.875360,155.106447,0.000000,0.000000,0.000000,0.000000,7.851172,9.184860,5.540112,1.416237,0.187241,0.020257,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530142,proposed,0,-126.340000,54.885000,-2.379667,-7.345994,-2.290000,-7.315000,-0.089667,-0.030994,-0.274453,-14.424041,-0.884349,-14.424041,-0.274453,-0.020000,0.100000,-50,94,-50.285655,104.551829,-50.285655,104.551829,0.000000,-11.010823,0.000000,64.000000,0.000000,0.000000,-57.468696,-17.213384,112.509952,148.461856,0.000000,0.000000,0.000000,0.000000,7.692431,8.562769,5.551481,1.414805,0.176270,0.015304,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.540143,proposed,0,-126.340000,54.885000,-2.408762,-7.375720,-2.300000,-7.485000,-0.108762,0.109280,-1.311276,-19.547167,-0.457422,-19.547167,-1.311276,-0.120000,0.510000,-43,105,-42.855098,104.777063,-42.855098,104.777063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.290485,-13.012820,108.152108,144.228148,0.000000,0.000000,0.000000,0.000000,7.579446,8.913606,5.551636,1.411670,0.198383,0.013197,0.500340,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.550087,proposed,0,-126.340000,54.885000,-2.446377,-7.405180,-2.320000,-7.645000,-0.126377,0.239820,-3.323933,-16.009771,-0.457422,-16.009771,-3.323933,-0.290000,0.820000,-13,104,-13.398722,104.298439,-13.398722,104.298439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.233500,-5.466398,123.911796,153.224834,0.000000,0.000000,0.000000,0.000000,7.776106,10.044781,5.538519,1.409961,0.259401,0.012666,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.560219,proposed,0,-126.340000,54.885000,-2.493643,-7.435148,-2.360000,-7.745000,-0.133643,0.309852,-5.946486,-6.556382,-1.006328,-6.556382,-5.946486,-0.290000,0.950000,6,78,6.485359,78.022215,6.485359,78.022215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.822766,1.579379,133.123500,155.427192,0.000000,0.000000,0.000000,0.000000,8.031066,10.314751,5.566381,1.422942,0.336760,0.014380,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.570209,proposed,0,-126.340000,54.885000,-2.549083,-7.464686,-2.430000,-7.755000,-0.119083,0.290314,-8.020133,3.628881,-0.701380,3.628881,-8.020133,-0.160000,0.890000,7,33,7.029654,-3.575305,7.029654,-3.575305,0.000000,36.597520,0.000000,64.000000,0.000000,0.000000,-70.551774,3.488877,125.611019,146.766256,0.000000,0.000000,0.000000,0.000000,7.970433,9.210787,5.568192,1.423350,0.199740,0.014692,0.500474,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.580215,proposed,0,-126.340000,54.885000,-2.613387,-7.494302,-2.500000,-7.665000,-0.113387,0.170698,-7.898153,10.337738,-1.067318,10.337738,-7.898153,-0.100000,0.620000,-7,-12,-6.930682,-44.602386,-6.930682,-44.602386,0.000000,32.624602,0.000000,64.000000,0.000000,0.000000,-71.743432,-1.606830,105.984371,132.604255,0.000000,0.000000,0.000000,0.000000,7.121388,8.488076,5.571681,1.423028,0.189924,0.021943,0.500181,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.590215,proposed,0,-126.340000,54.885000,-2.686386,-7.523961,-2.570000,-7.555000,-0.116386,0.031039,-7.593205,11.557530,-0.396432,11.557530,-7.593205,-0.090000,0.260000,-22,-33,-21.731856,-33.459392,-21.731856,-33.459392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.161489,-8.586493,91.809263,125.014717,0.000000,0.000000,0.000000,0.000000,6.207470,7.979364,5.568457,1.420499,0.184006,0.014484,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.600079,proposed,0,-126.340000,54.885000,-2.766874,-7.553297,-2.640000,-7.475000,-0.126874,-0.078297,-6.861330,5.092632,-0.396432,5.092632,-6.861330,-0.100000,0.030000,-42,12,-41.518321,31.532833,-41.518321,31.532833,0.000000,-19.992225,0.000000,64.000000,0.000000,0.000000,-58.574941,-13.513345,95.980867,129.547983,0.000000,0.000000,0.000000,0.000000,6.177322,8.099462,5.565488,1.687242,0.250859,0.031673,0.500836,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.610062,proposed,0,-126.340000,54.885000,-2.856816,-7.583086,-2.700000,-7.485000,-0.156816,-0.098086,-5.031642,-5.092632,-0.945339,-5.092632,-5.031642,-0.190000,0.000000,-64,57,-63.749707,105.123817,-63.749707,105.123817,0.000000,-48.583209,0.000000,64.000000,0.000000,0.000000,-50.656084,-16.472190,96.239536,137.710203,0.000000,0.000000,0.000000,0.000000,6.295257,8.172841,5.559116,1.729334,0.297946,0.025787,0.500967,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.620069,proposed,0,-126.340000,54.885000,-2.955414,-7.613054,-2.750000,-7.575000,-0.205414,-0.038054,-6.434403,-13.875134,-1.555235,-13.875134,-6.434403,-0.380000,0.160000,-44,102,-44.208975,105.494055,-44.208975,105.494055,0.000000,-3.953447,0.000000,64.000000,0.000000,0.000000,-44.112023,-15.746189,93.773660,130.750850,0.000000,0.000000,0.000000,0.000000,6.010737,7.625010,5.578777,1.454885,0.417050,0.021886,0.500611,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.630065,proposed,0,-126.340000,54.885000,-3.062206,-7.643101,-2.820000,-7.725000,-0.242206,0.081899,-9.544873,-17.656490,-1.372266,-17.656490,-9.544873,-0.460000,0.590000,-19,105,-18.670044,105.029327,-18.670044,105.029327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.065809,-10.792346,110.360312,139.486337,0.000000,0.000000,0.000000,0.000000,6.893042,8.799059,5.556979,1.457402,0.334367,0.020484,0.503628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.640071,proposed,0,-126.340000,54.885000,-3.177241,-7.673284,-2.930000,-7.855000,-0.247241,0.181716,-12.472374,-11.557530,-1.372266,-11.557530,-12.472374,-0.390000,0.860000,-7,105,-7.365122,104.782722,-7.365122,104.782722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.693455,-2.121349,123.053575,144.121769,0.000000,0.000000,0.000000,0.000000,7.669917,9.648709,5.569889,1.535758,0.381309,0.019786,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.650102,proposed,0,-126.340000,54.885000,-3.300547,-7.703637,-3.050000,-7.915000,-0.250547,0.211363,-14.119093,-2.226120,-2.226120,-2.226120,-14.119093,-0.240000,0.960000,-16,60,-15.758202,31.586668,-15.758202,31.586668,0.000000,28.196054,0.000000,64.000000,0.000000,0.000000,-50.766245,3.453036,118.912720,139.329677,0.000000,0.000000,0.000000,0.000000,7.663056,9.179261,5.579528,1.861062,0.368528,0.033777,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008355,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.660065,proposed,0,-126.340000,54.885000,-3.430703,-7.733857,-3.180000,-7.865000,-0.250703,0.131143,-14.546020,8.569039,-1.799193,8.569039,-14.546020,-0.210000,0.840000,-21,15,-20.922673,-54.337482,-20.922673,-54.337482,0.000000,69.120204,0.000000,64.000000,0.000000,0.000000,-48.022551,1.130288,97.641802,123.151592,0.000000,0.000000,0.000000,0.000000,6.602143,7.793312,5.583436,1.676236,0.223411,0.041184,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670113,proposed,0,-126.340000,54.885000,-3.569513,-7.764385,-3.330000,-7.745000,-0.239513,-0.019385,-15.460864,13.753155,-1.860183,13.753155,-15.460864,-0.200000,0.500000,-20,-30,-20.055774,-78.370078,-20.055774,-78.370078,0.000000,48.152800,0.000000,64.000000,0.000000,0.000000,-43.455624,-5.127840,79.142478,105.742112,0.000000,0.000000,0.000000,0.000000,5.585355,6.913207,5.598570,1.717328,0.239773,0.029840,0.503765,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.680072,proposed,0,-126.340000,54.885000,-3.714298,-7.794657,-3.490000,-7.625000,-0.224298,-0.169657,-16.070760,11.313571,-2.287110,11.313571,-16.070760,-0.140000,0.130000,-30,-38,-29.760773,-38.413449,-29.760773,-38.413449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.527008,-8.664495,75.437325,99.686048,0.000000,0.000000,0.000000,0.000000,5.212053,6.547230,5.585247,1.696766,0.234893,0.031554,0.500872,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.690062,proposed,0,-126.340000,54.885000,-3.866482,-7.824999,-3.640000,-7.555000,-0.226482,-0.269999,-16.863625,2.653048,-1.738204,2.653048,-16.863625,-0.270000,-0.020000,-18,7,-18.439465,37.842943,-18.439465,37.842943,0.000000,-31.256391,0.000000,64.000000,0.000000,0.000000,-31.241525,-10.024523,82.330264,108.497136,0.000000,0.000000,0.000000,0.000000,5.318132,6.877098,5.561200,1.676351,0.207064,0.014946,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.700078,proposed,0,-126.340000,54.885000,-4.025750,-7.855348,-3.810000,-7.585000,-0.215750,-0.270348,-17.473521,-8.386070,-2.470079,-8.386070,-17.473521,-0.250000,-0.040000,-25,52,-25.449953,106.146455,-25.449953,106.146455,0.000000,-54.559904,0.000000,64.000000,0.000000,0.000000,-25.461841,-8.929631,88.704819,118.487688,0.000000,0.000000,0.000000,0.000000,5.749086,7.332784,5.560746,1.422087,0.186990,0.014461,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.710150,proposed,0,-126.340000,54.885000,-4.192318,-7.885733,-3.990000,-7.725000,-0.202318,-0.160733,-17.778469,-18.327375,-2.714037,-18.327375,-17.778469,-0.250000,0.060000,-25,97,-25.201876,106.110166,-25.201876,106.110166,0.000000,-9.523615,0.000000,64.000000,0.000000,0.000000,-18.655634,-4.422853,91.487240,119.169803,0.000000,0.000000,0.000000,0.000000,6.035917,7.762644,5.551788,1.412996,0.187056,0.014506,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.720138,proposed,0,-126.340000,54.885000,-4.363553,-7.915680,-4.170000,-7.925000,-0.193553,0.009320,-18.998261,-22.901596,-3.445913,-22.901596,-18.998261,-0.270000,0.500000,-23,106,-22.719541,105.874296,-22.719541,105.874296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.046914,2.877536,97.380292,123.603465,0.000000,0.000000,0.000000,0.000000,6.661588,8.487257,5.552576,1.411990,0.193574,0.014078,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.730141,proposed,0,-126.340000,54.885000,-4.540727,-7.945416,-4.360000,-8.115000,-0.180727,0.169584,-20.462012,-19.059251,-3.323933,-19.059251,-20.462012,-0.270000,0.830000,-17,105,-17.493727,105.228372,-17.493727,105.228372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.277608,12.415684,106.916065,135.744886,0.000000,0.000000,0.000000,0.000000,7.370694,9.273592,5.557810,1.413865,0.292120,0.014257,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.740211,proposed,0,-126.340000,54.885000,-4.724475,-7.975020,-4.580000,-8.245000,-0.144475,0.269980,-21.376856,-10.276748,-3.628881,-10.276748,-21.376856,-0.240000,0.960000,-12,98,-12.204319,98.482389,-12.204319,98.482389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.652748,19.989351,111.697774,142.366131,0.000000,0.000000,0.000000,0.000000,7.625271,9.535604,5.566460,1.418566,0.277723,0.014494,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.750213,proposed,0,-126.340000,54.885000,-4.911957,-8.004014,-4.790000,-8.275000,-0.121957,0.270986,-22.169720,0.640391,-2.897006,0.640391,-22.169720,-0.200000,0.980000,-9,53,-8.502332,7.622334,-8.502332,7.622334,0.000000,45.860056,0.000000,64.000000,0.000000,0.000000,-14.864344,19.296561,110.388010,137.658812,0.000000,0.000000,0.000000,0.000000,7.356207,8.731759,5.568819,1.417676,0.256782,0.014376,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.760128,proposed,0,-126.340000,54.885000,-5.102310,-8.032267,-5.010000,-8.205000,-0.092310,0.172733,-21.498835,10.825654,-3.384923,10.825654,-21.498835,-0.180000,0.780000,-14,8,-14.193974,-63.514605,-14.193974,-63.514605,0.000000,71.996994,0.000000,64.000000,0.000000,0.000000,-14.912610,9.491025,103.171400,131.573487,0.000000,0.000000,0.000000,0.000000,6.633003,8.194536,5.557086,1.410683,0.160336,0.015132,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.770219,proposed,0,-126.340000,54.885000,-5.300247,-8.060431,-5.220000,-8.065000,-0.080247,0.004569,-20.827949,14.789979,-3.079975,14.789979,-20.827949,-0.160000,0.430000,-24,-37,-24.109337,-75.280402,-24.109337,-75.280402,0.000000,38.762791,0.000000,64.000000,0.000000,0.000000,-12.959087,-2.293549,96.082320,124.268904,0.000000,0.000000,0.000000,0.000000,6.119402,7.825667,5.568175,1.417824,0.188941,0.014216,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.780145,proposed,0,-126.340000,54.885000,-5.498701,-8.087461,-5.430000,-7.935000,-0.068701,-0.152461,-19.730136,11.069613,-2.531068,11.069613,-19.730136,-0.230000,0.060000,-29,-23,-29.143403,-23.217919,-29.143403,-23.217919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.917535,-9.432849,99.254214,123.495243,0.000000,0.000000,0.000000,0.000000,6.323827,7.745666,5.554252,1.413516,0.173583,0.014437,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.790142,proposed,0,-126.340000,54.885000,-5.701931,-8.113909,-5.620000,-7.875000,-0.081931,-0.238909,-19.486178,1.433256,-2.653048,1.433256,-19.486178,-0.270000,-0.010000,-35,22,-35.025602,57.626777,-35.025602,57.626777,0.000000,-35.844696,0.000000,64.000000,0.000000,0.000000,-3.710974,-13.065235,104.384367,132.304268,0.000000,0.000000,0.000000,0.000000,6.742497,8.056984,5.550742,1.410297,0.152783,0.013952,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.800060,proposed,0,-126.340000,54.885000,-5.906444,-8.139273,-5.810000,-7.915000,-0.096444,-0.224273,-19.120240,-8.873987,-3.079975,-8.873987,-19.120240,-0.310000,0.000000,-41,67,-41.260510,105.230493,-41.260510,105.230493,0.000000,-38.448412,0.000000,64.000000,0.000000,0.000000,1.670240,-12.754541,105.384401,135.705014,0.000000,0.000000,0.000000,0.000000,6.846364,8.055128,5.554097,1.419142,0.217310,0.014723,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.810143,proposed,0,-126.340000,54.885000,-6.116896,-8.164059,-6.000000,-8.045000,-0.116896,-0.119059,-19.425188,-17.839459,-3.323933,-17.839459,-19.425188,-0.390000,0.210000,-30,105,-29.946991,105.475298,-29.946991,105.475298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.154902,-7.290723,102.851786,131.103429,0.000000,0.000000,0.000000,0.000000,6.840767,8.440876,5.572370,1.457711,0.261585,0.025277,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.820095,proposed,0,-126.340000,54.885000,-6.326690,-8.187421,-6.190000,-8.225000,-0.136690,0.037579,-21.315866,-19.303209,-3.567892,-19.303209,-21.315866,-0.360000,0.630000,-25,105,-25.167052,105.262362,-25.167052,105.262362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.032323,1.973067,107.127729,135.105980,0.000000,0.000000,0.000000,0.000000,7.181949,9.290901,5.550220,1.492084,0.443554,0.024322,0.500476,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.830363,proposed,0,-126.340000,54.885000,-6.544883,-8.210259,-6.410000,-8.375000,-0.134883,0.164741,-21.559824,-12.289405,-3.872840,-12.289405,-21.559824,-0.330000,0.890000,-27,105,-26.648035,104.728391,-26.648035,104.728391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.453093,13.133117,112.171563,145.143027,0.000000,0.000000,0.000000,0.000000,7.438490,9.749299,5.581241,1.693327,0.361626,0.019146,0.500240,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.840089,proposed,0,-126.340000,54.885000,-6.752712,-8.230587,-6.620000,-8.435000,-0.132712,0.204413,-21.925762,-3.323933,-3.262944,-3.323933,-21.925762,-0.310000,0.970000,-23,60,-23.487447,45.393940,-23.487447,45.393940,0.000000,14.334451,0.000000,64.000000,0.000000,0.000000,2.757855,19.239171,105.703572,136.110483,0.000000,0.000000,0.000000,0.000000,6.981083,9.052296,5.546841,1.757453,0.409773,0.036851,0.501139,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008262,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.850070,proposed,0,-126.340000,54.885000,-6.966782,-8.250015,-6.840000,-8.405000,-0.126782,0.154985,-22.291700,6.678361,-3.262944,6.678361,-22.291700,-0.280000,0.840000,-20,15,-20.340675,-28.716511,-20.340675,-28.716511,0.000000,43.444902,0.000000,64.000000,0.000000,0.000000,3.296079,17.875630,98.876691,125.258794,0.000000,0.000000,0.000000,0.000000,6.339347,7.695089,5.565727,1.735927,0.210407,0.021092,0.500457,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.860057,proposed,0,-126.340000,54.885000,-7.181351,-8.267880,-7.060000,-8.305000,-0.121351,0.037120,-21.681804,11.862478,-2.775027,11.862478,-21.681804,-0.270000,0.530000,-24,-30,-24.026888,-50.404366,-24.026888,-50.404366,0.000000,20.132757,0.000000,64.000000,0.000000,0.000000,3.632268,11.024755,85.938493,109.720230,0.000000,0.000000,0.000000,0.000000,5.478983,7.100905,5.550281,1.571893,0.221534,0.015992,0.500361,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.870143,proposed,0,-126.340000,54.885000,-7.397947,-8.284195,-7.270000,-8.185000,-0.127947,-0.099195,-20.523001,10.398727,-2.592058,10.398727,-20.523001,-0.240000,0.120000,-39,-11,-38.982011,-11.394232,-38.982011,-11.394232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.529438,6.760179,85.320967,104.783531,0.000000,0.000000,0.000000,0.000000,5.363398,6.685959,5.556946,1.422418,0.170474,0.015825,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.880082,proposed,0,-126.340000,54.885000,-7.610892,-8.298452,-7.460000,-8.135000,-0.150892,-0.163452,-19.486178,1.616224,-2.957996,1.616224,-19.486178,-0.330000,0.020000,-43,34,-43.166053,67.947587,-43.166053,67.947587,0.000000,-34.341819,0.000000,64.000000,0.000000,0.000000,12.809533,4.049992,88.664849,111.955309,0.000000,0.000000,0.000000,0.000000,5.764061,6.815230,5.562145,1.418094,0.154166,0.018251,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.890215,proposed,0,-126.340000,54.885000,-7.827067,-8.311000,-7.670000,-8.165000,-0.157067,-0.146000,-19.364199,-7.715185,-3.262944,-7.715185,-19.364199,-0.420000,0.060000,-36,79,-36.133209,106.294928,-36.133209,106.294928,0.000000,-27.689160,0.000000,64.000000,0.000000,0.000000,17.746998,3.413782,88.421067,115.696848,0.000000,0.000000,0.000000,0.000000,5.735865,7.199745,5.570024,1.424405,0.219598,0.015180,0.502175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.900089,proposed,0,-126.340000,54.885000,-8.036394,-8.321174,-7.860000,-8.265000,-0.176394,-0.056174,-20.888939,-14.850968,-3.140965,-14.850968,-20.888939,-0.410000,0.380000,-26,106,-25.582525,106.385031,-25.582525,106.385031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.176245,7.059080,88.729247,114.003186,0.000000,0.000000,0.000000,0.000000,5.874482,7.652778,5.539068,1.411856,0.181666,0.014485,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.910219,proposed,0,-126.340000,54.885000,-8.249377,-8.329378,-8.070000,-8.395000,-0.179377,0.065622,-21.071908,-12.960290,-3.689871,-12.960290,-21.071908,-0.390000,0.760000,-25,106,-24.906831,106.153982,-24.906831,106.153982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.917485,13.080048,92.402806,118.346205,0.000000,0.000000,0.000000,0.000000,6.176695,8.119848,5.564441,1.421986,0.293583,0.015277,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.920212,proposed,0,-126.340000,54.885000,-8.457321,-8.335132,-8.290000,-8.475000,-0.167321,0.139868,-21.864772,-5.458569,-3.445913,-5.458569,-21.864772,-0.340000,0.940000,-19,77,-19.092063,77.149331,-19.092063,77.149331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.315741,18.387303,92.242017,117.132860,0.000000,0.000000,0.000000,0.000000,6.184095,7.866243,5.568653,1.420771,0.435749,0.015674,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.930218,proposed,0,-126.340000,54.885000,-8.663012,-8.338443,-8.500000,-8.465000,-0.163012,0.126557,-22.291700,4.421746,-3.628881,4.421746,-22.291700,-0.200000,0.890000,-27,32,-27.159858,0.186275,-27.159858,0.186275,0.000000,31.963055,0.000000,64.000000,0.000000,0.000000,19.513187,19.393537,88.139632,109.158181,0.000000,0.000000,0.000000,0.000000,5.842361,6.879123,5.567467,1.420785,0.193808,0.014160,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.940223,proposed,0,-126.340000,54.885000,-8.865761,-8.339182,-8.720000,-8.375000,-0.145761,0.035818,-21.742793,11.557530,-2.531068,11.557530,-21.742793,-0.280000,0.630000,-16,-13,-16.081712,-39.609554,-16.081712,-39.609554,0.000000,26.758885,0.000000,64.000000,0.000000,0.000000,22.836182,14.044726,81.151902,95.581852,0.000000,0.000000,0.000000,0.000000,5.296725,6.114209,5.570064,1.420480,0.178432,0.014968,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.950219,proposed,0,-126.340000,54.885000,-9.065060,-8.337236,-8.920000,-8.255000,-0.145060,-0.082236,-20.949928,11.557530,-3.323933,11.557530,-20.949928,-0.250000,0.260000,-22,-14,-22.470563,-13.902474,-22.470563,-13.902474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.271250,10.258012,77.432333,94.960144,0.000000,0.000000,0.000000,0.000000,4.871220,5.892967,5.568176,1.420816,0.179778,0.014669,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.960214,proposed,0,-126.340000,54.885000,-9.260719,-8.332494,-9.130000,-8.175000,-0.130719,-0.157494,-19.730136,4.787684,-2.653048,4.787684,-19.730136,-0.160000,0.060000,-44,31,-43.960619,56.303732,-43.960619,56.303732,0.000000,-25.206207,0.000000,64.000000,0.000000,0.000000,28.302093,8.888132,86.283776,100.295622,0.000000,0.000000,0.000000,0.000000,5.637816,6.209497,5.567853,1.419997,0.192272,0.014709,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.970217,proposed,0,-126.340000,54.885000,-9.452569,-8.324838,-9.320000,-8.175000,-0.132569,-0.149838,-18.510344,-4.360757,-3.018985,-4.360757,-18.510344,-0.320000,0.100000,-36,76,-36.355075,106.668282,-36.355075,106.668282,0.000000,-30.570756,0.000000,64.000000,0.000000,0.000000,34.559024,7.356022,90.540762,108.678910,0.000000,0.000000,0.000000,0.000000,6.008786,6.783582,5.567908,1.421508,0.220572,0.015852,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.980087,proposed,0,-126.340000,54.885000,-9.637658,-8.314328,-9.510000,-8.245000,-0.127658,-0.069328,-18.937271,-10.703675,-3.262944,-10.703675,-18.937271,-0.380000,0.400000,-22,107,-22.175549,106.665403,-22.175549,106.665403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.327168,9.634938,89.591393,108.733024,0.000000,0.000000,0.000000,0.000000,5.996373,7.278710,5.537949,1.583446,0.215802,0.019137,0.504183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.990059,proposed,0,-126.340000,54.885000,-9.820128,-8.300626,-9.690000,-8.335000,-0.130128,0.034374,-20.340032,-10.032790,-2.714037,-10.032790,-20.340032,-0.340000,0.740000,-11,106,-10.670836,106.387882,-10.670836,106.387882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.744328,14.996369,94.079546,113.949582,0.000000,0.000000,0.000000,0.000000,6.314779,7.808202,5.549242,1.421803,0.279270,0.012917,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.000058,proposed,0,-126.340000,54.885000,-9.998202,-8.283681,-9.890000,-8.395000,-0.108202,0.111319,-19.730136,-3.201954,-3.262944,-3.201954,-19.730136,-0.250000,0.930000,-18,78,-17.993652,77.540224,-17.993652,77.540224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.813897,21.052710,94.946398,116.379613,0.000000,0.000000,0.000000,0.000000,6.334858,7.743215,5.539104,1.412817,0.228386,0.012822,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.010221,proposed,0,-126.340000,54.885000,-10.174131,-8.263234,-10.090000,-8.365000,-0.084131,0.101766,-19.730136,6.495393,-2.653048,6.495393,-19.730136,-0.190000,0.890000,-17,33,-17.192657,2.028891,-17.192657,2.028891,0.000000,30.511333,0.000000,64.000000,0.000000,0.000000,35.722582,21.779002,91.634068,104.827421,0.000000,0.000000,0.000000,0.000000,6.129583,6.670546,5.575163,1.419535,0.198612,0.015929,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.020215,proposed,0,-126.340000,54.885000,-10.342048,-8.240030,-10.290000,-8.255000,-0.052048,0.014970,-18.754303,12.411384,-2.653048,12.411384,-18.754303,-0.210000,0.630000,-14,-12,-13.644810,-27.337801,-13.644810,-27.337801,0.000000,14.878025,0.000000,64.000000,0.000000,0.000000,37.083050,17.165166,84.838185,95.447834,0.000000,0.000000,0.000000,0.000000,5.541861,5.889404,5.571540,1.419620,0.175018,0.014238,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.030225,proposed,0,-126.340000,54.885000,-10.505006,-8.213623,-10.470000,-8.135000,-0.035006,-0.078623,-18.327375,11.740498,-2.470079,11.740498,-18.327375,-0.170000,0.260000,-16,7,-15.707034,6.631860,-15.707034,6.631860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.539308,13.365748,85.506889,97.495874,0.000000,0.000000,0.000000,0.000000,5.549804,5.894402,5.565138,1.420899,0.176584,0.014923,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.040205,proposed,0,-126.340000,54.885000,-10.662051,-8.184068,-10.640000,-8.045000,-0.022051,-0.139068,-16.924615,5.214611,-2.348100,5.214611,-16.924615,-0.180000,0.120000,-24,52,-23.631732,72.562152,-23.631732,72.562152,0.000000,-20.930292,0.000000,64.000000,0.000000,0.000000,41.147484,10.814999,90.549237,97.074234,0.000000,0.000000,0.000000,0.000000,6.015397,6.201690,5.567800,1.420073,0.176634,0.014813,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.050139,proposed,0,-126.340000,54.885000,-10.812797,-8.151385,-10.800000,-8.035000,-0.012797,-0.116385,-15.948781,-2.775027,-2.531068,-2.775027,-15.948781,-0.200000,0.270000,-28,97,-28.124156,107.311713,-28.124156,107.311713,0.000000,-10.679853,0.000000,64.000000,0.000000,0.000000,45.563561,9.308752,87.375399,96.584349,0.000000,0.000000,0.000000,0.000000,5.859572,6.199074,5.554607,1.410384,0.178662,0.015687,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.060208,proposed,0,-126.340000,54.885000,-10.959757,-8.114872,-10.950000,-8.075000,-0.009757,-0.039872,-15.399875,-6.190445,-2.165131,-6.190445,-15.399875,-0.230000,0.610000,-26,107,-25.533014,107.223347,-25.533014,107.223347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.039476,9.502819,85.035854,98.245357,0.000000,0.000000,0.000000,0.000000,5.839099,6.459509,5.564524,1.420475,0.239430,0.015245,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.070211,proposed,0,-126.340000,54.885000,-11.099790,-8.075168,-11.100000,-8.115000,0.000210,0.039832,-15.155916,-2.653048,-2.287110,-2.653048,-15.155916,-0.270000,0.870000,-15,98,-15.175203,98.200859,-15.175203,98.200859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.564136,11.701141,84.870749,96.881825,0.000000,0.000000,0.000000,0.000000,5.872732,6.574357,5.566189,1.420049,0.250821,0.014480,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.080089,proposed,0,-126.340000,54.885000,-11.232112,-8.032559,-11.240000,-8.095000,0.007888,0.062441,-14.972947,3.384923,-1.738204,3.384923,-14.972947,-0.240000,0.940000,-11,53,-11.286356,45.835509,-11.286356,45.835509,0.000000,7.365350,0.000000,64.000000,0.000000,0.000000,44.987344,14.419395,81.479385,93.752864,0.000000,0.000000,0.000000,0.000000,5.575461,6.169237,5.538409,1.409543,0.208802,0.013486,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.090221,proposed,0,-126.340000,54.885000,-11.361577,-7.985300,-11.380000,-8.005000,0.018423,0.019700,-13.875134,11.374561,-1.799193,11.374561,-13.875134,-0.180000,0.770000,-18,8,-18.489249,-6.664971,-18.489249,-6.664971,0.000000,14.865831,0.000000,64.000000,0.000000,0.000000,44.044304,14.233512,79.960053,88.705572,0.000000,0.000000,0.000000,0.000000,5.372025,5.396866,5.563546,1.418321,0.176589,0.015779,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.100093,proposed,0,-126.340000,54.885000,-11.481514,-7.935766,-11.500000,-7.865000,0.018486,-0.070766,-12.777322,13.936124,-1.494245,13.936124,-12.777322,-0.170000,0.450000,-23,-4,-22.793238,-4.070513,-22.793238,-4.070513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.114920,11.518924,82.634550,89.565469,0.000000,0.000000,0.000000,0.000000,5.541967,5.368856,5.540279,1.409619,0.147730,0.013319,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.110218,proposed,0,-126.340000,54.885000,-11.598097,-7.881360,-11.620000,-7.755000,0.021903,-0.126360,-11.862478,9.422894,-1.372266,9.422894,-11.862478,-0.200000,0.170000,-23,41,-22.520277,57.077386,-22.520277,57.077386,0.000000,-16.147900,0.000000,64.000000,0.000000,0.000000,45.512684,10.198138,89.082057,96.223565,0.000000,0.000000,0.000000,0.000000,6.004689,5.951056,5.564090,1.419110,0.177956,0.015386,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.120206,proposed,0,-126.340000,54.885000,-11.706671,-7.824097,-11.730000,-7.725000,0.023329,-0.099097,-10.520706,1.616224,-1.372266,1.616224,-10.520706,-0.220000,0.230000,-28,86,-28.421838,107.689687,-28.421838,107.689687,0.000000,-21.760201,0.000000,64.000000,0.000000,0.000000,46.331847,9.467920,83.325661,89.479564,0.000000,0.000000,0.000000,0.000000,5.648981,5.939582,5.566283,1.418723,0.225263,0.015377,0.502045,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.130213,proposed,0,-126.340000,54.885000,-11.808993,-7.763144,-11.820000,-7.745000,0.011007,-0.018144,-9.483883,-4.909663,-1.372266,-4.909663,-9.483883,-0.250000,0.520000,-31,108,-30.578949,107.614837,-30.578949,107.614837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.411242,10.158414,79.669879,90.886523,0.000000,0.000000,0.000000,0.000000,5.506797,6.130801,5.566694,1.417147,0.213795,0.016285,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.140216,proposed,0,-126.340000,54.885000,-11.904796,-7.698633,-11.910000,-7.775000,0.005204,0.076367,-9.544873,-4.909663,-1.677214,-4.909663,-9.544873,-0.280000,0.820000,-21,107,-20.893426,107.395356,-20.893426,107.395356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.838632,12.840763,81.765337,95.012104,0.000000,0.000000,0.000000,0.000000,5.703692,6.519509,5.566676,1.417092,0.287404,0.014339,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.150210,proposed,0,-126.340000,54.885000,-11.994036,-7.630617,-12.010000,-7.785000,0.015964,0.154383,-9.727842,1.006328,-1.555235,1.006328,-9.727842,-0.270000,0.970000,-11,93,-10.597108,93.487594,-10.597108,93.487594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.323018,16.732141,82.630810,98.180104,0.000000,0.000000,0.000000,0.000000,5.673584,6.553105,5.571049,1.416209,0.226781,0.015407,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.160213,proposed,0,-126.340000,54.885000,-12.076883,-7.558995,-12.100000,-7.715000,0.023117,0.156005,-9.788831,8.264091,-0.945339,8.264091,-9.788831,-0.220000,0.970000,-6,48,-6.182168,35.475693,-6.182168,35.475693,0.000000,13.011901,0.000000,64.000000,0.000000,0.000000,36.582142,19.240223,81.542790,94.525033,0.000000,0.000000,0.000000,0.000000,5.497844,6.114722,5.569764,1.778574,0.278588,0.035137,0.500915,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.170061,proposed,0,-126.340000,54.885000,-12.152160,-7.485032,-12.190000,-7.585000,0.037840,0.099968,-9.483883,15.338885,-0.945339,15.338885,-9.483883,-0.160000,0.770000,-6,3,-5.694726,-7.403126,-5.694726,-7.403126,0.000000,10.890720,0.000000,64.000000,0.000000,0.000000,33.239901,17.658310,83.470292,92.939340,0.000000,0.000000,0.000000,0.000000,5.569702,5.596483,5.551110,1.451612,0.211854,0.026069,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.180089,proposed,0,-126.340000,54.885000,-12.222429,-7.406251,-12.260000,-7.415000,0.037571,0.008749,-7.105289,16.680656,-0.823360,16.680656,-7.105289,-0.120000,0.400000,-23,10,-23.378107,9.741457,-23.378107,9.741457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.310853,14.220084,88.790224,97.189391,0.000000,0.000000,0.000000,0.000000,5.973346,5.806936,5.559593,1.693116,0.200688,0.028957,0.501720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.190057,proposed,0,-126.340000,54.885000,-12.285955,-7.324517,-12.320000,-7.295000,0.034045,-0.029517,-6.007476,10.154769,-0.518412,10.154769,-6.007476,-0.140000,0.200000,-28,55,-28.392596,82.656501,-28.392596,82.656501,0.000000,-27.915044,0.000000,64.000000,0.000000,0.000000,30.643067,10.896395,97.217084,100.037926,0.000000,0.000000,0.000000,0.000000,6.740519,6.331466,5.538143,1.452548,0.225518,0.017657,0.500478,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.200245,proposed,0,-126.340000,54.885000,-12.344447,-7.237505,-12.370000,-7.245000,0.025553,0.007495,-3.872840,1.799193,-0.152474,1.799193,-3.872840,-0.210000,0.190000,-35,100,-34.794060,107.122955,-34.794060,107.122955,0.000000,-7.381498,0.000000,64.000000,0.000000,0.000000,30.114755,9.237617,89.884656,100.132418,0.000000,0.000000,0.000000,0.000000,6.206164,6.428966,5.594547,1.634400,0.245599,0.017203,0.500653,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.210057,proposed,0,-126.340000,54.885000,-12.394706,-7.150458,-12.400000,-7.255000,0.005294,0.104542,-2.836017,-4.238777,-0.335443,-4.238777,-2.836017,-0.280000,0.620000,-32,107,-32.337018,106.932226,-32.337018,106.932226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.848284,9.739048,87.440388,103.717552,0.000000,0.000000,0.000000,0.000000,6.101250,6.819517,5.545380,1.616033,0.381343,0.022240,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.220071,proposed,0,-126.340000,54.885000,-12.439962,-7.058392,-12.430000,-7.285000,-0.009962,0.226608,-3.445913,-2.409089,-0.335443,-2.409089,-3.445913,-0.310000,0.880000,-18,107,-18.135405,106.954361,-18.135405,106.954361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.094832,13.534844,87.557645,103.301491,0.000000,0.000000,0.000000,0.000000,6.093605,7.093729,5.557201,1.418513,0.296693,0.013393,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.230142,proposed,0,-126.340000,54.885000,-12.479429,-6.962608,-12.460000,-7.275000,-0.019429,0.312392,-4.604715,1.982162,-0.274453,1.982162,-4.604715,-0.280000,0.990000,-4,107,-4.072064,106.970112,-4.072064,106.970112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.766004,18.812017,84.144273,103.005408,0.000000,0.000000,0.000000,0.000000,5.741833,6.908461,5.550967,1.416896,0.234717,0.013706,0.500449,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.240142,proposed,0,-126.340000,54.885000,-12.512741,-6.864422,-12.500000,-7.205000,-0.012741,0.340578,-4.116798,8.508050,-0.030495,8.508050,-4.116798,-0.180000,1.020000,-11,68,-10.986577,67.998465,-10.986577,67.998465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.905566,22.105792,79.954330,97.477415,0.000000,0.000000,0.000000,0.000000,5.380119,6.423445,5.554605,1.468640,0.241938,0.014167,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.250217,proposed,0,-126.340000,54.885000,-12.540518,-6.762499,-12.530000,-7.075000,-0.010518,0.312501,-2.836017,15.521854,0.152474,15.521854,-2.836017,-0.110000,0.880000,-23,23,-23.451458,21.618091,-23.451458,21.618091,0.000000,1.380375,0.000000,64.000000,0.000000,0.000000,10.232512,21.436100,79.890345,92.932380,0.000000,0.000000,0.000000,0.000000,5.443920,5.789810,5.569835,1.419498,0.182553,0.015055,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.260216,proposed,0,-126.340000,54.885000,-12.562487,-6.658478,-12.540000,-6.915000,-0.022487,0.256522,-1.006328,18.144407,0.518412,18.144407,-1.006328,-0.150000,0.550000,-30,28,-29.719005,27.651541,-29.719005,27.651541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.477439,17.040497,84.901469,96.066878,0.000000,0.000000,0.000000,0.000000,5.746668,5.950747,5.566891,1.417951,0.185279,0.015145,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.270212,proposed,0,-126.340000,54.885000,-12.579026,-6.551756,-12.540000,-6.765000,-0.039026,0.213244,-0.457422,13.509197,0.823360,13.509197,-0.457422,-0.230000,0.370000,-23,73,-22.535948,83.159629,-22.535948,83.159629,0.000000,-10.508088,0.000000,64.000000,0.000000,0.000000,8.940779,11.647985,83.210103,95.761786,0.000000,0.000000,0.000000,0.000000,5.685946,5.873025,5.567793,1.420318,0.195915,0.015258,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.280146,proposed,0,-126.340000,54.885000,-12.590250,-6.443105,-12.530000,-6.685000,-0.060250,0.241895,-0.335443,6.251434,0.396432,6.251434,-0.335443,-0.250000,0.500000,-20,108,-19.544240,107.586815,-19.544240,107.586815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.297517,6.947141,75.144747,91.413247,0.000000,0.000000,0.000000,0.000000,5.179076,5.497588,5.556453,1.406888,0.182381,0.014233,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.290219,proposed,0,-126.340000,54.885000,-12.596493,-6.330433,-12.520000,-6.635000,-0.076493,0.304567,0.457422,2.836017,-0.213464,2.836017,0.457422,-0.240000,0.780000,-25,107,-24.633258,107.451331,-24.633258,107.451331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.251086,3.589369,75.686023,93.959949,0.000000,0.000000,0.000000,0.000000,5.291655,5.640766,5.570947,1.418657,0.258244,0.015040,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.300214,proposed,0,-126.340000,54.885000,-12.597747,-6.216279,-12.510000,-6.585000,-0.087747,0.368721,0.701380,4.360757,-0.274453,4.360757,0.701380,-0.220000,0.990000,-26,108,-25.509267,107.762728,-25.509267,107.762728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.067189,2.733831,71.976203,88.106619,0.000000,0.000000,0.000000,0.000000,5.140955,5.487601,5.568908,1.416195,0.284849,0.016437,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.310146,proposed,0,-126.340000,54.885000,-12.594296,-6.100686,-12.510000,-6.515000,-0.084296,0.414314,0.091484,8.812998,0.579401,8.812998,0.091484,-0.260000,1.020000,-9,96,-8.806980,95.700643,-8.806980,95.700643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.387171,1.276587,68.875582,85.196388,0.000000,0.000000,0.000000,0.000000,4.857834,5.169212,5.550660,1.407734,0.254481,0.015617,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.320219,proposed,0,-126.340000,54.885000,-12.586197,-5.981403,-12.500000,-6.395000,-0.086197,0.413597,-0.884349,13.570186,0.823360,13.570186,-0.884349,-0.200000,0.990000,-1,61,-0.559771,61.169463,-0.559771,61.169463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.593797,-0.083655,66.804747,79.298115,0.000000,0.000000,0.000000,0.000000,4.585054,5.044887,5.567188,1.414990,0.222981,0.015383,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330220,proposed,0,-126.340000,54.885000,-12.573762,-5.861092,-12.490000,-6.235000,-0.083762,0.373908,0.396432,17.778469,0.335443,17.778469,0.396432,-0.120000,0.810000,-14,40,-14.336854,40.273878,-14.336854,40.273878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.706119,-1.961397,67.574065,76.238520,0.000000,0.000000,0.000000,0.000000,4.629311,5.064461,5.566319,1.416881,0.179747,0.015715,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.340206,proposed,0,-126.340000,54.885000,-12.557165,-5.739254,-12.480000,-6.055000,-0.077165,0.315746,1.250287,17.595500,0.335443,17.595500,1.250287,-0.110000,0.610000,-19,57,-19.214265,56.841008,-19.214265,56.841008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.878871,-6.085676,68.549978,78.421527,0.000000,0.000000,0.000000,0.000000,4.899284,5.025541,5.570959,1.424261,0.183964,0.016769,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350218,proposed,0,-126.340000,54.885000,-12.536523,-5.615585,-12.460000,-5.895000,-0.076523,0.279415,1.738204,13.570186,1.006328,13.570186,1.738204,-0.140000,0.530000,-17,97,-17.007178,97.234499,-17.007178,97.234499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.657116,-10.068367,65.617191,77.524974,0.000000,0.000000,0.000000,0.000000,4.777906,4.722733,5.566785,1.421621,0.206957,0.015498,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.360075,proposed,0,-126.340000,54.885000,-12.512471,-5.492503,-12.430000,-5.795000,-0.082471,0.302497,2.348100,9.605862,0.579401,9.605862,2.348100,-0.170000,0.730000,-16,108,-15.921731,108.035063,-15.921731,108.035063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.416190,-14.605562,64.626591,82.987547,0.000000,0.000000,0.000000,0.000000,4.701874,4.933890,5.558269,1.408042,0.196225,0.014747,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.370167,proposed,0,-126.340000,54.885000,-12.484204,-5.365325,-12.410000,-5.675000,-0.074204,0.309675,2.592058,10.398727,0.762370,10.398727,2.592058,-0.180000,0.910000,-11,98,-11.399250,98.039767,-11.399250,98.039767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.727210,-18.199285,62.718275,81.586491,0.000000,0.000000,0.000000,0.000000,4.597788,4.906654,5.557031,1.417444,0.274262,0.015587,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.380143,proposed,0,-126.340000,54.885000,-12.452831,-5.238640,-12.380000,-5.535000,-0.072831,0.296360,1.311276,13.997114,0.457422,13.997114,1.311276,-0.160000,0.960000,3,64,2.937034,64.000938,2.937034,64.000938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.095473,-21.033649,57.709664,73.900581,0.000000,0.000000,0.000000,0.000000,4.236340,4.616195,5.552449,1.406169,0.184373,0.014357,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.390143,proposed,0,-126.340000,54.885000,-12.418143,-5.110868,-12.360000,-5.375000,-0.058143,0.264132,0.884349,18.022427,0.884349,18.022427,0.884349,-0.100000,0.810000,7,41,7.268393,41.158381,7.268393,41.158381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.924922,-21.553659,56.820775,66.692360,0.000000,0.000000,0.000000,0.000000,4.056133,4.509536,5.553110,1.406683,0.146413,0.015877,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.400096,proposed,0,-126.340000,54.885000,-12.380587,-4.983145,-12.340000,-5.195000,-0.040587,0.211855,2.348100,19.059251,0.823360,19.059251,2.348100,-0.050000,0.600000,-5,47,-5.009135,46.564465,-5.009135,46.564465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.029950,-22.037139,56.801094,64.478603,0.000000,0.000000,0.000000,0.000000,4.103687,4.367964,5.558722,1.413094,0.182548,0.015425,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.410211,proposed,0,-126.340000,54.885000,-12.339494,-4.852949,-12.310000,-5.015000,-0.029494,0.162051,2.531068,15.460864,0.762370,15.460864,2.531068,-0.050000,0.500000,-4,81,-4.453558,81.455305,-4.453558,81.455305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.265784,-23.575446,52.956426,61.518278,0.000000,0.000000,0.000000,0.000000,4.033966,3.895017,5.563859,1.413686,0.179037,0.014259,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.420143,proposed,0,-126.340000,54.885000,-12.296457,-4.724950,-12.270000,-4.875000,-0.026457,0.150050,3.872840,11.984457,1.006328,11.984457,3.872840,-0.060000,0.600000,-12,102,-12.430347,101.752327,-12.430347,101.752327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.067652,-26.075908,52.396691,65.565505,0.000000,0.000000,0.000000,0.000000,3.994691,3.995031,5.555740,1.407141,0.174380,0.015866,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.430215,proposed,0,-126.340000,54.885000,-12.250267,-4.595204,-12.230000,-4.755000,-0.020267,0.159796,3.384923,11.496540,1.067318,11.496540,3.384923,-0.060000,0.810000,-6,89,-5.646131,89.107035,-5.646131,89.107035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.342523,-29.323920,50.829162,68.018335,0.000000,0.000000,0.000000,0.000000,3.925112,4.121718,5.569636,1.508001,0.267763,0.015136,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.440211,proposed,0,-126.340000,54.885000,-12.202050,-4.466688,-12.190000,-4.625000,-0.012050,0.158312,2.897006,13.814145,0.823360,13.814145,2.897006,-0.070000,0.870000,5,64,5.206722,63.909627,5.206722,63.909627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.595979,-31.017636,47.207248,61.074472,0.000000,0.000000,0.000000,0.000000,3.618609,3.942784,5.570070,1.413905,0.192466,0.015105,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.450207,proposed,0,-126.340000,54.885000,-12.151623,-4.338635,-12.150000,-4.465000,-0.001623,0.126365,3.567892,16.924615,0.884349,16.924615,3.567892,-0.050000,0.760000,3,43,3.313323,43.399930,3.313323,43.399930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.633356,-30.460186,44.643840,53.625727,0.000000,0.000000,0.000000,0.000000,3.300611,3.720923,5.566053,1.415157,0.181191,0.016506,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.460215,proposed,0,-126.340000,54.885000,-12.099074,-4.211118,-12.110000,-4.295000,0.010926,0.083882,3.628881,17.595500,0.945339,17.595500,3.628881,-0.050000,0.590000,7,48,7.099552,47.597161,7.099552,47.597161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.425848,-29.921262,43.008815,50.698037,0.000000,0.000000,0.000000,0.000000,3.212107,3.531726,5.569233,1.413465,0.179004,0.014292,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.470095,proposed,0,-126.340000,54.885000,-12.045316,-4.086123,-12.070000,-4.155000,0.024684,0.068877,3.384923,14.241072,1.311276,14.241072,3.384923,-0.020000,0.510000,8,80,8.228225,79.766028,8.228225,79.766028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.581336,-28.944461,43.395887,49.400192,0.000000,0.000000,0.000000,0.000000,3.233044,3.345390,5.539407,1.405190,0.138699,0.014414,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.480141,proposed,0,-126.340000,54.885000,-11.988860,-3.960128,-12.030000,-4.025000,0.041140,0.064872,3.140965,11.130602,1.128308,11.130602,3.140965,0.020000,0.600000,8,97,7.533606,96.956528,7.533606,96.956528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.690514,-29.804883,44.621677,54.190440,0.000000,0.000000,0.000000,0.000000,3.362607,3.448473,5.551877,1.490012,0.173083,0.018602,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.490210,proposed,0,-126.340000,54.885000,-11.930590,-3.835187,-11.980000,-3.905000,0.049410,0.069813,3.994819,10.825654,0.457422,10.825654,3.994819,-0.010000,0.800000,6,81,6.070224,81.218901,6.070224,81.218901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.464413,-31.720750,43.197724,56.064431,0.000000,0.000000,0.000000,0.000000,3.322530,3.567852,5.565107,1.414027,0.219155,0.013964,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.500213,proposed,0,-126.340000,54.885000,-11.871139,-3.712600,-11.930000,-3.785000,0.058861,0.072400,4.238777,12.960290,0.640391,12.960290,4.238777,0.010000,0.810000,5,61,4.660004,60.727773,4.660004,60.727773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.578364,-32.721253,39.261648,50.296937,0.000000,0.000000,0.000000,0.000000,3.052539,3.383200,5.575403,1.412319,0.182967,0.015334,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510225,proposed,0,-126.340000,54.885000,-11.810184,-3.591658,-11.880000,-3.635000,0.069816,0.043342,4.909663,15.277895,0.518412,15.277895,4.909663,0.000000,0.700000,4,46,3.831803,46.305566,3.831803,46.305566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.702231,-33.125051,36.836985,46.969769,0.000000,0.000000,0.000000,0.000000,2.841503,3.273146,5.567428,1.529881,0.194399,0.024714,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.520099,proposed,0,-126.340000,54.885000,-11.748734,-3.474297,-11.820000,-3.495000,0.071266,0.020703,5.336590,15.582843,0.884349,15.582843,5.336590,0.020000,0.570000,0,51,-0.413460,50.894925,-0.413460,50.894925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.474321,-33.117478,37.107240,46.403895,0.000000,0.000000,0.000000,0.000000,2.828356,3.240217,5.548577,1.436650,0.198889,0.025476,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530095,proposed,0,-126.340000,54.885000,-11.685254,-3.357628,-11.760000,-3.355000,0.074746,-0.002628,6.251434,12.533363,0.396432,12.533363,6.251434,0.010000,0.500000,-7,78,-6.613553,77.962707,-6.613553,77.962707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.156274,-33.267447,36.358614,45.986394,0.000000,0.000000,0.000000,0.000000,2.802217,3.097188,5.545942,1.424169,0.155684,0.018968,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540152,proposed,0,-126.340000,54.885000,-11.620171,-3.242634,-11.690000,-3.245000,0.069829,0.002366,6.373413,8.630029,0.579401,8.630029,6.373413,0.000000,0.610000,-8,99,-7.688418,99.433912,-7.688418,99.433912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.142139,-34.628371,37.654971,51.132056,0.000000,0.000000,0.000000,0.000000,2.964824,3.243866,5.556302,1.420459,0.173344,0.014461,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550215,proposed,0,-126.340000,54.885000,-11.553881,-3.130155,-11.620000,-3.165000,0.066119,0.034845,6.678361,7.471226,1.006328,7.471226,6.678361,-0.040000,0.770000,-5,96,-4.966507,96.188986,-4.966507,96.188986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.950335,-36.649104,39.733693,56.827711,0.000000,0.000000,0.000000,0.000000,3.137712,3.565021,5.566972,1.421285,0.237261,0.015654,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560217,proposed,0,-126.340000,54.885000,-11.486876,-3.021109,-11.540000,-3.075000,0.053124,0.053891,6.617372,9.361904,0.701380,9.361904,6.617372,-0.030000,0.840000,-5,73,-4.562876,73.382946,-4.562876,73.382946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.904201,-37.906614,40.004967,54.549499,0.000000,0.000000,0.000000,0.000000,2.990707,3.549368,5.566397,1.420714,0.224685,0.014834,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570214,proposed,0,-126.340000,54.885000,-11.418843,-2.915074,-11.470000,-2.955000,0.051157,0.039926,7.044299,12.350394,0.701380,12.350394,7.044299,-0.060000,0.770000,-2,50,-1.537287,50.025511,-1.537287,50.025511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.341723,-38.141116,38.998594,49.398705,0.000000,0.000000,0.000000,0.000000,2.801420,3.405213,5.566970,1.420761,0.183884,0.015522,0.500363,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.580127,proposed,0,-126.340000,54.885000,-11.350337,-2.812998,-11.400000,-2.825000,0.049663,0.012002,6.861330,13.753155,0.762370,13.753155,6.861330,-0.030000,0.650000,-1,43,-1.076789,42.674292,-1.076789,42.674292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.191512,-37.441163,39.454301,47.637532,0.000000,0.000000,0.000000,0.000000,2.913836,3.396187,5.555964,1.404016,0.143020,0.014226,0.500687,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.590172,proposed,0,-126.340000,54.885000,-11.279878,-2.712873,-11.320000,-2.715000,0.040122,0.002127,7.166278,9.971800,0.884349,9.971800,7.166278,-0.050000,0.510000,-1,82,-1.077748,81.570247,-1.077748,81.570247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.494015,-36.216568,39.210281,47.457152,0.000000,0.000000,0.000000,0.000000,2.903903,3.326853,5.556065,1.406573,0.147725,0.015074,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.600182,proposed,0,-126.340000,54.885000,-11.208622,-2.616586,-11.240000,-2.635000,0.031378,0.018414,7.654195,6.129455,0.762370,6.129455,7.654195,-0.050000,0.610000,-6,104,-6.002733,103.915735,-6.002733,103.915735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.581775,-36.851922,40.713991,55.513581,0.000000,0.000000,0.000000,0.000000,2.973296,3.546699,5.559232,1.406995,0.169258,0.014875,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.610222,proposed,0,-126.340000,54.885000,-11.136092,-2.523668,-11.160000,-2.585000,0.023908,0.061332,8.020133,3.262944,0.274453,3.262944,8.020133,-0.050000,0.810000,-10,109,-10.206861,109.307649,-10.206861,109.307649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.761400,-38.360986,41.812830,59.063838,0.000000,0.000000,0.000000,0.000000,3.097915,3.699898,5.580595,1.416065,0.258676,0.015759,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.620219,proposed,0,-126.340000,54.885000,-11.062784,-2.434937,-11.080000,-2.535000,0.017216,0.100063,8.081122,5.214611,0.640391,5.214611,8.081122,-0.060000,1.060000,-9,72,-8.893522,72.458358,-8.893522,72.458358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.785792,-39.988790,42.061420,58.881701,0.000000,0.000000,0.000000,0.000000,3.039132,3.741354,5.564475,1.415205,0.310521,0.013761,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.630151,proposed,0,-126.340000,54.885000,-10.988852,-2.350687,-11.000000,-2.465000,0.011148,0.114313,7.227268,8.447060,1.006328,8.447060,7.227268,-0.070000,0.860000,3,60,2.809109,60.183222,2.809109,60.183222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.934265,-39.735723,41.453370,50.934228,0.000000,0.000000,0.000000,0.000000,2.968496,3.557780,5.557021,1.430173,0.148182,0.016594,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.640210,proposed,0,-126.340000,54.885000,-10.912807,-2.269463,-10.920000,-2.385000,0.007193,0.115537,6.678361,9.483883,0.396432,9.483883,6.678361,-0.060000,0.730000,10,59,9.632119,59.055776,9.632119,59.055776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.976462,-38.496059,42.341643,48.886776,0.000000,0.000000,0.000000,0.000000,3.167389,3.505808,5.563937,1.414590,0.170946,0.017209,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.650216,proposed,0,-126.340000,54.885000,-10.835936,-2.192893,-10.850000,-2.305000,0.014064,0.112107,6.434403,6.556382,0.579401,6.556382,6.434403,-0.040000,0.630000,12,87,11.629102,87.428668,11.629102,87.428668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.194686,-37.106110,42.458593,49.492645,0.000000,0.000000,0.000000,0.000000,3.190061,3.483515,5.566335,1.412554,0.192850,0.014400,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.660215,proposed,0,-126.340000,54.885000,-10.757823,-2.120706,-10.790000,-2.255000,0.032177,0.134294,6.129455,3.567892,0.152474,3.567892,6.129455,-0.020000,0.700000,14,105,13.745520,104.968292,13.745520,104.968292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.940455,-37.566651,41.081387,53.980234,0.000000,0.000000,0.000000,0.000000,3.042786,3.544764,5.566151,1.413713,0.220057,0.015448,0.500283,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.670215,proposed,0,-126.340000,54.885000,-10.678341,-2.052964,-10.720000,-2.235000,0.041659,0.182036,6.434403,1.250287,0.396432,1.250287,6.434403,0.020000,0.850000,7,109,7.200600,109.439106,7.200600,109.439106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.146285,-38.513741,41.955201,56.595745,0.000000,0.000000,0.000000,0.000000,2.991478,3.658972,5.566618,1.413896,0.282624,0.014562,0.500434,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.680147,proposed,0,-126.340000,54.885000,-10.597963,-1.990189,-10.650000,-2.205000,0.052037,0.214811,6.861330,3.140965,0.213464,3.140965,6.861330,0.030000,0.960000,4,85,4.143971,85.066282,4.143971,85.066282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.977516,-39.780800,38.504567,53.776029,0.000000,0.000000,0.000000,0.000000,2.916454,3.472268,5.552672,1.402456,0.273726,0.013663,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.690212,proposed,0,-126.340000,54.885000,-10.514947,-1.931245,-10.570000,-2.155000,0.055053,0.223755,7.044299,6.800341,0.274453,6.800341,7.044299,0.030000,0.910000,5,55,5.420356,55.155065,5.420356,55.155065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.683699,-40.481433,36.717578,49.324978,0.000000,0.000000,0.000000,0.000000,2.729866,3.343903,5.566622,1.413477,0.185878,0.016742,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.700214,proposed,0,-126.340000,54.885000,-10.430794,-1.877416,-10.500000,-2.085000,0.069206,0.207584,7.044299,7.349247,0.518412,7.349247,7.044299,0.030000,0.740000,9,59,9.350456,58.932063,9.350456,58.932063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.764559,-40.093508,37.398804,47.514553,0.000000,0.000000,0.000000,0.000000,2.699445,3.361596,5.587065,1.412807,0.168488,0.015841,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.710148,proposed,0,-126.340000,54.885000,-10.345463,-1.828706,-10.410000,-2.025000,0.064537,0.196294,7.349247,5.031642,0.396432,5.031642,7.349247,0.020000,0.620000,9,84,9.480567,83.662090,9.480567,83.662090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.766833,-39.859969,36.775414,48.462784,0.000000,0.000000,0.000000,0.000000,2.739210,3.314728,5.556227,1.401919,0.140993,0.014167,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.720210,proposed,0,-126.340000,54.885000,-10.257139,-1.784259,-10.330000,-1.995000,0.072861,0.210741,8.081122,0.884349,0.518412,0.884349,8.081122,0.070000,0.710000,-2,107,-2.138111,107.378996,-2.138111,107.378996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.609848,-40.389293,37.911128,52.284918,0.000000,0.000000,0.000000,0.000000,2.944910,3.376139,5.562777,1.504603,0.218916,0.016017,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.730210,proposed,0,-126.340000,54.885000,-10.167351,-1.745017,-10.230000,-1.995000,0.062649,0.249983,9.361904,-0.335443,0.335443,-0.335443,9.361904,0.030000,0.870000,-9,103,-8.784012,103.280845,-8.784012,103.280845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.946910,-41.743126,36.255897,54.418398,0.000000,0.000000,0.000000,0.000000,2.957181,3.397517,5.566147,1.411126,0.257685,0.014840,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.740140,proposed,0,-126.340000,54.885000,-10.076076,-1.710951,-10.130000,-1.985000,0.053924,0.274049,9.544873,0.640391,0.396432,0.640391,9.544873,-0.040000,0.940000,0,87,-0.340390,86.748980,-0.340390,86.748980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.980317,-42.871754,35.354649,52.373125,0.000000,0.000000,0.000000,0.000000,2.841850,3.335515,5.551860,1.402128,0.209230,0.015360,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.750215,proposed,0,-126.340000,54.885000,-9.981178,-1.681406,-10.040000,-1.965000,0.058822,0.283594,8.325081,3.323933,0.640391,3.323933,8.325081,-0.030000,0.930000,14,61,13.856351,61.377236,13.856351,61.377236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.700095,-42.664802,36.636885,48.601153,0.000000,0.000000,0.000000,0.000000,2.657310,3.298179,5.573609,1.412490,0.193378,0.015782,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.760210,proposed,0,-126.340000,54.885000,-9.884623,-1.657111,-9.950000,-1.925000,0.065377,0.267889,8.508050,3.994819,0.518412,3.994819,8.508050,0.000000,0.760000,14,64,14.114701,63.717551,14.114701,63.717551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.040373,-40.583110,40.083465,47.324751,0.000000,0.000000,0.000000,0.000000,2.981144,3.427889,5.568497,1.412807,0.180206,0.014323,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.770213,proposed,0,-126.340000,54.885000,-9.785448,-1.637803,-9.850000,-1.895000,0.064552,0.257197,9.727842,2.775027,-0.213464,2.775027,9.727842,0.030000,0.670000,3,76,2.612118,76.212037,2.612118,76.212037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.362018,-39.686794,35.569178,45.832206,0.000000,0.000000,0.000000,0.000000,2.662893,3.165719,5.566130,1.412001,0.181167,0.015793,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.780209,proposed,0,-126.340000,54.885000,-9.683646,-1.623502,-9.750000,-1.885000,0.066354,0.261498,10.337738,-0.701380,0.457422,-0.701380,10.337738,0.030000,0.680000,-2,100,-1.968428,100.171979,-1.968428,100.171979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.862875,-39.757723,31.464470,44.540308,0.000000,0.000000,0.000000,0.000000,2.553885,2.908246,5.565678,1.412104,0.206619,0.015176,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.790150,proposed,0,-126.340000,54.885000,-9.579595,-1.614214,-9.640000,-1.905000,0.060405,0.290786,11.130602,-2.897006,0.640391,-2.897006,11.130602,0.000000,0.780000,-4,109,-3.926095,108.584715,-3.926095,108.584715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.958848,-40.373202,33.179805,48.710989,0.000000,0.000000,0.000000,0.000000,2.672527,3.089177,5.552709,1.403094,0.224861,0.015582,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.800214,proposed,0,-126.340000,54.885000,-9.471269,-1.609795,-9.520000,-1.935000,0.048731,0.325205,11.008623,-1.982162,0.396432,-1.982162,11.008623,-0.020000,0.930000,2,87,1.699415,86.815078,1.699415,86.815078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.643672,-41.095778,34.377463,49.928603,0.000000,0.000000,0.000000,0.000000,2.707383,3.184263,5.561622,1.411868,0.313313,0.016040,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.810214,proposed,0,-126.340000,54.885000,-9.360500,-1.610328,-9.400000,-1.935000,0.039500,0.324672,12.411384,0.823360,0.457422,0.823360,12.411384,-0.030000,0.920000,-5,59,-4.709614,58.980452,-4.709614,58.980452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.357245,-40.592962,35.316904,46.345896,0.000000,0.000000,0.000000,0.000000,2.558559,3.162658,5.566241,1.411784,0.192774,0.015716,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.820213,proposed,0,-126.340000,54.885000,-9.246476,-1.615715,-9.280000,-1.915000,0.033524,0.299285,11.618519,2.348100,0.396432,2.348100,11.618519,-0.030000,0.750000,6,54,5.940946,54.147732,5.940946,54.147732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.388447,-39.849609,32.254402,42.365508,0.000000,0.000000,0.000000,0.000000,2.397361,2.989156,5.566373,1.412071,0.180386,0.015310,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.830212,proposed,0,-126.340000,54.885000,-9.129050,-1.625892,-9.150000,-1.905000,0.020950,0.279108,11.862478,0.274453,0.640391,0.274453,11.862478,-0.050000,0.610000,10,77,9.959675,77.329702,9.959675,77.329702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.877452,-38.077978,34.912996,42.564048,0.000000,0.000000,0.000000,0.000000,2.776758,3.092017,5.563733,1.467003,0.192566,0.016094,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.840210,proposed,0,-126.340000,54.885000,-9.008096,-1.640780,-9.020000,-1.925000,0.011904,0.284220,12.411384,-3.811850,-0.152474,-3.811850,12.411384,-0.020000,0.640000,3,105,3.339923,105.306599,3.339923,105.306599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.716332,-37.407993,34.827934,46.227974,0.000000,0.000000,0.000000,0.000000,2.808531,3.107000,5.566884,1.410855,0.217244,0.015741,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.850211,proposed,0,-126.340000,54.885000,-8.883439,-1.660300,-8.890000,-1.965000,0.006561,0.304700,13.265238,-5.031642,0.518412,-5.031642,13.265238,-0.020000,0.830000,-2,97,-2.224854,97.336734,-2.224854,97.336734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.592036,-38.235573,35.028556,50.603105,0.000000,0.000000,0.000000,0.000000,2.623383,3.206982,5.565046,1.411022,0.274073,0.017077,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.860096,proposed,0,-126.340000,54.885000,-8.756494,-1.684045,-8.740000,-2.005000,-0.016494,0.320955,13.875134,-3.384923,1.006328,-3.384923,13.875134,-0.020000,0.900000,-6,75,-5.732225,74.772438,-5.732225,74.772438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.090004,-38.752647,32.692025,47.315862,0.000000,0.000000,0.000000,0.000000,2.572368,3.082115,5.560923,1.412094,0.228531,0.014915,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.870148,proposed,0,-126.340000,54.885000,-8.623486,-1.712617,-8.610000,-2.025000,-0.013486,0.312383,13.509197,-0.701380,0.762370,-0.701380,13.509197,-0.040000,0.820000,5,55,5.387446,54.530968,5.387446,54.530968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.508853,-38.444207,30.060750,41.181468,0.000000,0.000000,0.000000,0.000000,2.307263,2.849560,5.551792,1.402463,0.141452,0.015126,0.500700,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.880192,proposed,0,-126.340000,54.885000,-8.486507,-1.745508,-8.460000,-2.025000,-0.026507,0.279492,13.631176,0.213464,0.701380,0.213464,13.631176,-0.030000,0.670000,8,53,8.271488,52.737504,8.271488,52.737504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.321085,-36.504337,33.924979,40.592757,0.000000,0.000000,0.000000,0.000000,2.761903,3.083011,5.556107,1.402523,0.129656,0.014333,0.500162,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.890216,proposed,0,-126.340000,54.885000,-8.345651,-1.782523,-8.310000,-2.045000,-0.035651,0.262477,14.180083,-2.287110,0.213464,-2.287110,14.180083,-0.050000,0.540000,9,80,9.446003,79.667378,9.446003,79.667378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.484714,-34.924073,34.697163,42.565941,0.000000,0.000000,0.000000,0.000000,2.867195,3.069745,5.564936,1.411789,0.178255,0.015225,0.500151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.900211,proposed,0,-126.340000,54.885000,-8.200969,-1.823457,-8.170000,-2.075000,-0.030969,0.251543,14.972947,-5.275601,0.518412,-5.275601,14.972947,-0.030000,0.610000,3,95,3.349541,94.521609,3.349541,94.521609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.722850,-34.599093,36.488187,46.678118,0.000000,0.000000,0.000000,0.000000,2.831201,3.079682,5.564345,1.412065,0.205860,0.016509,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.910112,proposed,0,-126.340000,54.885000,-8.053386,-1.867825,-8.010000,-2.135000,-0.043386,0.267175,14.972947,-6.312424,1.189297,-6.312424,14.972947,0.130000,0.730000,-15,91,-15.454576,90.980600,-15.454576,90.980600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.635370,-34.902502,35.617753,46.908892,0.000000,0.000000,0.000000,0.000000,2.577722,3.003009,5.539695,1.403280,0.192892,0.014105,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.920216,proposed,0,-126.340000,54.885000,-7.898330,-1.916857,-7.850000,-2.185000,-0.048330,0.268143,15.155916,-3.994819,0.701380,-3.994819,15.155916,-0.020000,0.820000,5,61,4.905335,61.124137,4.905335,61.124137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.836944,-35.760422,29.439727,43.593211,0.000000,0.000000,0.000000,0.000000,2.404872,2.793834,5.563790,1.411764,0.196881,0.014655,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.930218,proposed,0,-126.340000,54.885000,-7.740360,-1.968956,-7.690000,-2.215000,-0.050360,0.246044,15.582843,-1.677214,0.518412,-1.677214,15.582843,-0.030000,0.730000,10,44,9.762086,43.529529,9.762086,43.529529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.422926,-33.742152,35.726069,41.897110,0.000000,0.000000,0.000000,0.000000,2.807388,3.135568,5.564194,1.412317,0.182591,0.015508,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.940212,proposed,0,-126.340000,54.885000,-7.577992,-2.024377,-7.530000,-2.235000,-0.047992,0.210623,14.728989,-2.226120,0.396432,-2.226120,14.728989,0.100000,0.550000,6,57,5.896204,57.233942,5.896204,57.233942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.040493,-31.357074,40.899947,43.798554,0.000000,0.000000,0.000000,0.000000,3.038463,3.274612,5.569504,1.411571,0.180846,0.014604,0.503950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.950214,proposed,0,-126.340000,54.885000,-7.410934,-2.083020,-7.380000,-2.275000,-0.030934,0.191980,15.643833,-4.665705,0.335443,-4.665705,15.643833,0.020000,0.580000,12,71,12.375303,70.713075,12.375303,70.713075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.089072,-30.465431,39.293556,44.036823,0.000000,0.000000,0.000000,0.000000,2.853459,2.972695,5.565216,1.411347,0.180195,0.014995,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.960208,proposed,0,-126.340000,54.885000,-7.239408,-2.144600,-7.210000,-2.335000,-0.029408,0.190400,16.192739,-7.166278,0.945339,-7.166278,16.192739,0.060000,0.650000,6,82,5.816580,82.378063,5.816580,82.378063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.716887,-29.060465,42.934210,45.646039,0.000000,0.000000,0.000000,0.000000,3.086254,3.053089,5.565512,1.411452,0.194821,0.015274,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.970211,proposed,0,-126.340000,54.885000,-7.063119,-2.209016,-7.030000,-2.415000,-0.033119,0.205984,17.595500,-8.264091,0.884349,-8.264091,17.595500,0.040000,0.720000,-1,85,-1.440420,84.514146,-1.440420,84.514146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.381772,-28.549053,41.643160,46.721704,0.000000,0.000000,0.000000,0.000000,2.787353,3.032816,5.566837,1.411529,0.193220,0.015276,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.980209,proposed,0,-126.340000,54.885000,-6.882320,-2.275965,-6.850000,-2.495000,-0.032320,0.219035,18.083417,-7.349247,0.823360,-7.349247,18.083417,0.010000,0.770000,2,72,1.723580,71.839666,1.723580,71.839666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.415377,-28.430040,39.079607,45.488495,0.000000,0.000000,0.000000,0.000000,2.686340,2.968510,5.564975,1.410631,0.192315,0.014749,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.990211,proposed,0,-126.340000,54.885000,-6.696838,-2.345297,-6.670000,-2.545000,-0.026838,0.199703,18.144407,-4.360757,0.579401,-4.360757,18.144407,0.010000,0.730000,7,47,7.107352,46.763050,7.107352,46.763050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.069109,-27.815713,40.037628,43.503966,0.000000,0.000000,0.000000,0.000000,2.791913,2.949914,5.563733,1.481742,0.177247,0.015457,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.000205,proposed,0,-126.340000,54.885000,-6.506928,-2.416706,-6.470000,-2.585000,-0.036928,0.168294,18.693313,-2.897006,0.518412,-2.897006,18.693313,0.000000,0.610000,8,40,8.212736,39.752055,8.212736,39.752055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.921227,-26.077262,43.853220,44.274468,0.000000,0.000000,0.000000,0.000000,3.117297,3.217895,5.566748,1.409744,0.179518,0.015464,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.010144,proposed,0,-126.340000,54.885000,-6.313571,-2.489608,-6.290000,-2.615000,-0.023571,0.125392,18.937271,-3.628881,0.518412,-3.628881,18.937271,0.010000,0.480000,10,52,9.762998,51.820414,9.762998,51.820414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.075870,-24.539422,47.579626,47.131778,0.000000,0.000000,0.000000,0.000000,3.239539,3.275519,5.554610,1.402883,0.158161,0.017654,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.020213,proposed,0,-126.340000,54.885000,-6.113199,-2.565138,-6.100000,-2.675000,-0.013199,0.109862,19.181230,-6.922320,1.128308,-6.922320,19.181230,0.050000,0.450000,6,79,5.669562,78.986288,5.669562,78.986288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.067746,-22.681820,51.674792,49.526635,0.000000,0.000000,0.000000,0.000000,3.294189,3.250382,5.568556,1.409246,0.180629,0.014603,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.030215,proposed,0,-126.340000,54.885000,-5.909715,-2.641612,-5.900000,-2.755000,-0.009715,0.113388,19.364199,-9.544873,1.006328,-9.544873,19.364199,0.070000,0.610000,4,86,3.702447,86.162433,3.702447,86.162433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.983619,-21.450654,50.588719,51.810848,0.000000,0.000000,0.000000,0.000000,3.212419,3.278501,5.584506,1.647993,0.223391,0.030421,0.500463,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.040058,proposed,0,-126.340000,54.885000,-5.705276,-2.718026,-5.710000,-2.835000,0.004724,0.116974,19.974095,-8.081122,1.128308,-8.081122,19.974095,0.130000,0.680000,-4,67,-4.012308,67.352517,-4.012308,67.352517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.133678,-20.374589,51.134210,51.993046,0.000000,0.000000,0.000000,0.000000,3.390303,3.293756,5.545513,1.499603,0.207254,0.019636,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.050096,proposed,0,-126.340000,54.885000,-5.492590,-2.796897,-5.510000,-2.905000,0.017410,0.108103,19.120240,-5.031642,1.189297,-5.031642,19.120240,0.010000,0.710000,24,38,23.922165,37.647639,23.922165,37.647639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.892916,-19.729748,49.934939,49.066595,0.000000,0.000000,0.000000,0.000000,3.369927,3.189671,5.564908,1.459005,0.241916,0.023500,0.500608,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.060057,proposed,0,-126.340000,54.885000,-5.277443,-2.875867,-5.310000,-2.945000,0.032557,0.069133,18.998261,-2.897006,1.494245,-2.897006,18.998261,0.060000,0.510000,28,32,27.928284,32.392023,27.928284,32.392023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.604761,-16.417284,57.011246,55.650275,0.000000,0.000000,0.000000,0.000000,3.619275,3.559887,5.541619,1.494702,0.266806,0.023582,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.070783,proposed,0,-126.340000,54.885000,-5.041424,-2.961385,-5.100000,-2.995000,0.058576,0.033615,19.791126,-4.543725,0.762370,-4.543725,19.791126,0.210000,0.360000,8,55,7.669836,55.418406,7.669836,55.418406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.852320,-14.166871,68.961947,64.034158,0.000000,0.000000,0.000000,0.000000,4.141098,3.954564,5.581353,1.458493,0.199392,0.016423,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.080091,proposed,0,-126.340000,54.885000,-4.833075,-3.035773,-4.900000,-3.055000,0.066925,0.019227,21.315866,-7.715185,0.518412,-7.715185,21.315866,0.150000,0.430000,2,75,1.781847,74.861172,1.781847,74.861172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.386751,-13.659613,65.451905,62.019356,0.000000,0.000000,0.000000,0.000000,4.230075,3.820258,5.548257,1.708389,0.221714,0.030850,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.090073,proposed,0,-126.340000,54.885000,-4.606147,-3.115491,-4.680000,-3.135000,0.073853,0.019509,21.986752,-9.422894,1.006328,-9.422894,21.986752,0.080000,0.560000,7,78,6.873563,78.008495,6.873563,78.008495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.179785,-12.430518,59.890436,57.693530,0.000000,0.000000,0.000000,0.000000,4.022885,3.633931,5.576298,1.609723,0.200868,0.018860,0.500509,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.100057,proposed,0,-126.340000,54.885000,-4.375732,-3.194920,-4.460000,-3.225000,0.084268,0.030080,21.193887,-7.898153,1.799193,-7.898153,21.193887,0.050000,0.760000,23,49,22.601654,48.575102,22.601654,48.575102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.857337,-10.619203,57.500301,52.615263,0.000000,0.000000,0.000000,0.000000,3.914865,3.454475,5.549961,1.479740,0.194493,0.020511,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.110070,proposed,0,-126.340000,54.885000,-4.141440,-3.274005,-4.250000,-3.285000,0.108560,0.010995,20.157064,-5.275601,1.860183,-5.275601,20.157064,0.090000,0.600000,35,38,34.981667,38.197769,34.981667,38.197769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.643406,-6.712598,65.797293,61.385978,0.000000,0.000000,0.000000,0.000000,4.211074,3.848876,5.553089,1.415818,0.158687,0.013303,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.120086,proposed,0,-126.340000,54.885000,-3.904043,-3.352297,-4.040000,-3.345000,0.135957,-0.007297,20.462012,-4.970653,1.250287,-4.970653,20.462012,0.210000,0.480000,24,44,23.815368,44.301297,23.815368,44.301297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.686335,-2.952709,71.698459,68.030407,0.000000,0.000000,0.000000,0.000000,4.424006,4.233107,5.539631,1.403852,0.148355,0.013975,0.500365,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.130222,proposed,0,-126.340000,54.885000,-3.660946,-3.430438,-3.830000,-3.405000,0.169054,-0.025438,21.254876,-6.190445,1.006328,-6.190445,21.254876,0.210000,0.430000,20,58,19.854282,58.459950,19.854282,58.459950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.104101,-1.426139,73.124927,66.715675,0.000000,0.000000,0.000000,0.000000,4.640630,4.247441,5.576762,1.415740,0.179729,0.014473,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.140148,proposed,0,-126.340000,54.885000,-3.420397,-3.505633,-3.600000,-3.465000,0.179603,-0.040633,21.376856,-7.593205,1.494245,-7.593205,21.376856,0.200000,0.520000,21,62,20.882082,61.955393,20.882082,61.955393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.376628,0.618290,67.587996,62.346661,0.000000,0.000000,0.000000,0.000000,4.367164,4.050288,5.556266,1.402878,0.149684,0.015997,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.150058,proposed,0,-126.340000,54.885000,-3.177970,-3.579175,-3.350000,-3.555000,0.172030,-0.024175,22.291700,-8.142112,1.921172,-8.142112,22.291700,0.180000,0.530000,16,68,15.909151,67.785085,15.909151,67.785085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.633733,3.891543,66.358699,62.754217,0.000000,0.000000,0.000000,0.000000,4.341157,4.075836,5.531416,1.405938,0.151376,0.014267,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.160210,proposed,0,-126.340000,54.885000,-2.927600,-3.652664,-3.150000,-3.625000,0.222400,-0.027664,23.267533,-7.288257,1.799193,-7.288257,23.267533,0.170000,0.600000,14,55,14.357612,55.426430,14.357612,55.426430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.320442,6.502185,63.435099,60.117497,0.000000,0.000000,0.000000,0.000000,4.273184,3.948905,5.565697,1.409392,0.173638,0.014584,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.170212,proposed,0,-126.340000,54.885000,-2.679204,-3.722997,-2.910000,-3.685000,0.230796,-0.037997,23.450502,-5.580549,1.128308,-5.580549,23.450502,0.150000,0.580000,18,43,17.877297,42.886441,17.877297,42.886441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.884596,9.571335,62.672142,60.148817,0.000000,0.000000,0.000000,0.000000,4.256368,3.878129,5.568512,1.408467,0.176061,0.015798,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.180101,proposed,0,-126.340000,54.885000,-2.432225,-3.790284,-2.670000,-3.735000,0.237775,-0.055284,24.731284,-4.360757,1.433256,-4.360757,24.731284,0.140000,0.490000,11,40,10.867764,40.028021,10.867764,40.028021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.106110,12.897991,63.441822,61.831182,0.000000,0.000000,0.000000,0.000000,4.235225,3.948864,5.539310,1.405505,0.142324,0.014846,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.190151,proposed,0,-126.340000,54.885000,-2.180157,-3.856130,-2.410000,-3.785000,0.229843,-0.071130,25.829097,-5.275601,1.677214,-5.275601,25.829097,0.130000,0.430000,2,53,1.837315,53.005729,1.837315,53.005729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.982676,15.617195,63.892710,63.318424,0.000000,0.000000,0.000000,0.000000,4.314398,4.129581,5.551295,1.403784,0.145499,0.013975,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.200215,proposed,0,-126.340000,54.885000,-1.926924,-3.919294,-2.160000,-3.845000,0.233076,-0.074294,26.438993,-6.678361,1.494245,-6.678361,26.438993,0.080000,0.460000,3,64,2.604331,64.210731,2.604331,64.210731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.635174,17.757661,59.114036,60.197057,0.000000,0.000000,0.000000,0.000000,4.116962,4.074349,5.562822,1.407668,0.177180,0.016756,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.210155,proposed,0,-126.340000,54.885000,-1.676375,-3.978726,-1.890000,-3.905000,0.213625,-0.073726,26.743941,-6.800341,1.677214,-6.800341,26.743941,0.070000,0.530000,1,62,0.671723,61.621270,0.671723,61.621270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.906090,19.821230,56.392098,58.926956,0.000000,0.000000,0.000000,0.000000,4.007672,4.050301,5.553141,1.402595,0.128910,0.013748,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.220220,proposed,0,-126.340000,54.885000,-1.422595,-4.035695,-1.620000,-3.975000,0.197405,-0.060695,25.829097,-5.763517,1.311276,-5.763517,25.829097,0.040000,0.660000,12,45,12.404230,44.941409,12.404230,44.941409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.708118,21.885626,54.763942,58.180429,0.000000,0.000000,0.000000,0.000000,3.991509,3.967208,5.576004,1.406362,0.173775,0.014860,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.230212,proposed,0,-126.340000,54.885000,-1.170897,-4.088853,-1.360000,-4.025000,0.189103,-0.063853,25.402169,-4.543725,1.799193,-4.543725,25.402169,0.050000,0.490000,17,52,17.476290,51.640737,17.476290,51.640737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.701721,25.134708,57.048632,62.812883,0.000000,0.000000,0.000000,0.000000,4.100455,4.163471,5.567660,1.405896,0.177818,0.014407,0.503543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.240137,proposed,0,-126.340000,54.885000,-0.921484,-4.138105,-1.100000,-4.075000,0.178516,-0.063105,25.463159,-5.031642,2.348100,-5.031642,25.463159,0.100000,0.480000,11,60,11.025735,59.531225,11.025735,59.531225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.462527,27.593377,59.933858,65.304474,0.000000,0.000000,0.000000,0.000000,4.191978,4.407689,5.554157,1.399731,0.142345,0.014548,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.250215,proposed,0,-126.340000,54.885000,-0.669233,-4.184295,-0.840000,-4.125000,0.170767,-0.059295,25.890086,-4.787684,1.982162,-4.787684,25.890086,0.120000,0.500000,4,60,3.669285,59.677825,3.669285,59.677825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.935221,28.923014,61.370990,65.852286,0.000000,0.000000,0.000000,0.000000,4.318913,4.522653,5.562267,1.406713,0.177567,0.015001,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.260168,proposed,0,-126.340000,54.885000,-0.421416,-4.225962,-0.570000,-4.165000,0.148584,-0.060962,26.195034,-3.872840,1.555235,-3.872840,26.195034,0.100000,0.560000,1,50,0.627340,49.994733,0.627340,49.994733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.385859,30.026996,58.662399,63.834101,0.000000,0.000000,0.000000,0.000000,4.228142,4.409118,5.546027,1.405701,0.179310,0.014035,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.270145,proposed,0,-126.340000,54.885000,-0.174738,-4.263601,-0.310000,-4.205000,0.135262,-0.058601,26.256024,-3.201954,1.982162,-3.201954,26.256024,0.080000,0.530000,1,50,0.786050,50.213490,0.786050,50.213490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.077802,32.236412,56.486830,63.664796,0.000000,0.000000,0.000000,0.000000,4.145872,4.370213,5.552747,1.404399,0.154207,0.020770,0.503309,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.280105,proposed,0,-126.340000,54.885000,0.069454,-4.296897,-0.050000,-4.235000,0.119454,-0.061897,25.890086,-2.836017,2.409089,-2.836017,25.890086,0.060000,0.500000,5,53,4.615400,53.108930,4.615400,53.108930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.722218,34.350378,53.285466,62.653083,0.000000,0.000000,0.000000,0.000000,4.014143,4.376507,5.564225,1.571130,0.242861,0.034038,0.500759,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.290147,proposed,0,-126.340000,54.885000,0.313181,-4.325979,0.210000,-4.275000,0.103181,-0.050979,24.914252,-3.567892,1.738204,-3.567892,24.914252,0.050000,0.500000,12,64,12.195440,64.007035,12.195440,64.007035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.545392,36.178753,51.035605,63.098719,0.000000,0.000000,0.000000,0.000000,3.965638,4.452416,5.551887,1.407380,0.155175,0.013828,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.300140,proposed,0,-126.340000,54.885000,0.552864,-4.350297,0.460000,-4.295000,0.092864,-0.055297,23.816440,-2.592058,1.738204,-2.592058,23.816440,0.080000,0.540000,17,57,16.882705,56.876534,16.882705,56.876534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.322524,36.550970,52.491572,63.033030,0.000000,0.000000,0.000000,0.000000,3.971917,4.492496,5.554169,1.399851,0.142962,0.015087,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.310215,proposed,0,-126.340000,54.885000,0.791248,-4.370005,0.710000,-4.315000,0.081248,-0.055005,22.413679,-2.775027,1.494245,-2.775027,22.413679,0.120000,0.560000,21,60,21.469624,60.477581,21.469624,60.477581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.232437,37.568099,55.233165,66.732873,0.000000,0.000000,0.000000,0.000000,4.231556,4.659207,5.566027,1.407306,0.177918,0.014337,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.320076,proposed,0,-126.340000,54.885000,1.021010,-4.384495,0.940000,-4.335000,0.081010,-0.049495,21.376856,-1.250287,2.348100,-1.250287,21.376856,0.170000,0.540000,23,55,22.677223,55.041196,22.677223,55.041196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.423220,37.999619,56.191576,67.713860,0.000000,0.000000,0.000000,0.000000,4.352164,4.755312,5.551469,1.405747,0.149366,0.016111,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.330140,proposed,0,-126.340000,54.885000,1.251537,-4.394271,1.170000,-4.345000,0.081537,-0.049271,22.596648,0.579401,1.860183,0.579401,22.596648,0.200000,0.560000,6,42,6.055778,42.372209,6.055778,42.372209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.785722,38.403822,57.380801,69.582395,0.000000,0.000000,0.000000,0.000000,4.511511,4.856502,5.555925,1.398781,0.149912,0.015472,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.340085,proposed,0,-126.340000,54.885000,1.474977,-4.398850,1.400000,-4.335000,0.074977,-0.063850,23.755450,0.640391,1.738204,0.640391,23.755450,0.170000,0.470000,-6,52,-5.799405,52.227385,-5.799405,52.227385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.869561,39.864052,62.532624,75.010488,0.000000,0.000000,0.000000,0.000000,4.808288,5.208837,5.540676,1.399141,0.143624,0.013473,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.350144,proposed,0,-126.340000,54.885000,1.696247,-4.398249,1.640000,-4.335000,0.056247,-0.063249,23.694460,0.274453,2.226120,0.274453,23.694460,0.110000,0.470000,-5,60,-4.535583,60.249722,-4.535583,60.249722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.245111,41.106582,60.915573,74.161600,0.000000,0.000000,0.000000,0.000000,4.604648,5.319770,5.567405,1.643607,0.199532,0.026491,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.360062,proposed,0,-126.340000,54.885000,1.909395,-4.392420,1.880000,-4.345000,0.029395,-0.047420,23.328523,-1.006328,1.982162,-1.006328,23.328523,0.060000,0.500000,-1,74,-1.059209,74.220497,-1.059209,74.220497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.351082,42.345524,64.034323,76.003755,0.000000,0.000000,0.000000,0.000000,4.562129,5.533647,5.556761,1.574732,0.235274,0.022382,0.500864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.370092,proposed,0,-126.340000,54.885000,2.119511,-4.381166,2.120000,-4.345000,-0.000489,-0.036166,22.413679,-0.335443,1.738204,-0.335443,22.413679,0.060000,0.620000,2,65,1.698375,64.511460,1.698375,64.511460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.208388,42.168960,69.516809,78.066716,0.000000,0.000000,0.000000,0.000000,4.620173,5.722470,5.556459,1.432792,0.205135,0.020394,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.380094,proposed,0,-126.340000,54.885000,2.323232,-4.364517,2.340000,-4.325000,-0.016768,-0.039517,21.132897,2.104141,1.311276,2.104141,21.132897,0.050000,0.640000,11,47,11.182353,46.932693,11.182353,46.932693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.693173,42.524267,74.558464,82.229982,0.000000,0.000000,0.000000,0.000000,4.712387,5.910487,5.557387,1.689349,0.207784,0.023196,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.390091,proposed,0,-126.340000,54.885000,2.520776,-4.342407,2.550000,-4.295000,-0.029224,-0.047407,20.157064,3.872840,1.921172,3.872840,20.157064,0.070000,0.560000,15,43,14.768654,43.350093,14.768654,43.350093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.076313,43.101485,79.597267,87.852905,0.000000,0.000000,0.000000,0.000000,4.771376,6.109022,5.554623,1.437086,0.204306,0.028971,0.500372,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.400100,proposed,0,-126.340000,54.885000,2.712092,-4.314761,2.750000,-4.265000,-0.037908,-0.049761,18.998261,4.360757,1.494245,4.360757,18.998261,0.080000,0.470000,20,53,20.480488,52.610771,20.480488,52.610771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.243318,43.357244,81.833414,89.762622,0.000000,0.000000,0.000000,0.000000,4.807313,6.305531,5.561558,2.612573,0.248750,0.040077,0.500749,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.410060,proposed,0,-126.340000,54.885000,2.895784,-4.281745,2.940000,-4.235000,-0.044216,-0.046745,18.388365,2.043152,1.738204,2.043152,18.388365,0.120000,0.510000,16,74,16.145452,74.050731,16.145452,74.050731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.534445,42.903244,82.696371,88.814594,0.000000,0.000000,0.000000,0.000000,4.815076,6.350682,5.553391,1.577964,0.217343,0.023568,0.502556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.420094,proposed,0,-126.340000,54.885000,3.073761,-4.242923,3.140000,-4.215000,-0.066239,-0.027923,18.937271,1.006328,1.494245,1.006328,18.937271,0.140000,0.580000,2,85,1.804739,84.650425,1.804739,84.650425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.108653,40.952253,81.720232,84.957572,0.000000,0.000000,0.000000,0.000000,4.811844,6.262670,5.559694,1.745000,0.265467,0.037629,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.430070,proposed,0,-126.340000,54.885000,3.243385,-4.198789,3.330000,-4.195000,-0.086615,-0.003789,17.900448,2.592058,1.921172,2.592058,17.900448,0.140000,0.710000,3,69,3.158898,68.651138,3.158898,68.651138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.779996,38.361445,80.719143,82.230085,0.000000,0.000000,0.000000,0.000000,4.770055,6.137085,5.567652,1.624622,0.234631,0.020153,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.440093,proposed,0,-126.340000,54.885000,3.406212,-4.148888,3.510000,-4.165000,-0.103788,0.016112,17.412531,5.275601,1.738204,5.275601,17.412531,0.120000,0.710000,4,54,4.493275,53.722170,4.493275,53.722170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.255256,36.437601,84.122321,84.584179,0.000000,0.000000,0.000000,0.000000,4.710850,6.153323,5.560148,2.423570,0.272903,0.039779,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.450062,proposed,0,-126.340000,54.885000,3.560315,-4.093763,3.690000,-4.095000,-0.129685,0.001237,16.863625,8.020133,1.433256,8.020133,16.863625,0.120000,0.650000,3,41,2.936326,40.590574,2.936326,40.590574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.714122,34.797208,84.917836,84.845754,0.000000,0.000000,0.000000,0.000000,4.755399,6.071693,5.560066,1.696378,0.230557,0.033822,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.460103,proposed,0,-126.340000,54.885000,3.707413,-4.032722,3.860000,-4.015000,-0.152587,-0.017722,15.948781,8.630029,1.250287,8.630029,15.948781,0.110000,0.530000,5,50,4.693655,49.982388,4.693655,49.982388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.105705,33.884836,85.258980,85.542568,0.000000,0.000000,0.000000,0.000000,4.774503,6.088778,5.569652,1.664676,0.211142,0.022198,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.470093,proposed,0,-126.340000,54.885000,3.845454,-3.966540,4.020000,-3.945000,-0.174546,-0.021540,14.607010,6.129455,0.945339,6.129455,14.607010,0.090000,0.470000,10,82,10.130159,81.767494,10.130159,81.767494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.637430,32.922322,84.440861,83.039448,0.000000,0.000000,0.000000,0.000000,4.728688,6.052212,5.557670,1.442070,0.236013,0.020384,0.500483,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.480060,proposed,0,-126.340000,54.885000,3.974700,-3.895157,4.170000,-3.895000,-0.195300,-0.000157,13.387218,4.482736,0.945339,4.482736,13.387218,0.100000,0.610000,10,92,10.260389,92.217285,10.260389,92.217285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.185851,29.950260,85.159807,82.990613,0.000000,0.000000,0.000000,0.000000,4.906255,6.097829,5.553182,1.536787,0.251917,0.028642,0.500590,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.490062,proposed,0,-126.340000,54.885000,4.095714,-3.818208,4.300000,-3.845000,-0.204286,0.026792,11.191592,5.214611,1.433256,5.214611,11.191592,0.090000,0.750000,22,83,22.408422,82.591001,22.408422,82.591001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.758346,27.051166,87.389055,88.030325,0.000000,0.000000,0.000000,0.000000,5.011242,6.261210,5.555271,1.431342,0.264489,0.018013,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.500097,proposed,0,-126.340000,54.885000,4.208244,-3.735716,4.410000,-3.775000,-0.201756,0.039284,9.239925,8.995966,1.311276,8.995966,9.239925,0.130000,0.810000,28,53,28.446839,52.799294,28.446839,52.799294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.865646,24.514082,89.616067,89.795825,0.000000,0.000000,0.000000,0.000000,5.060790,6.345596,5.553282,1.612807,0.200733,0.020284,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.510097,proposed,0,-126.340000,54.885000,4.311361,-3.648348,4.510000,-3.665000,-0.198639,0.016652,8.142112,12.289405,1.189297,12.289405,8.142112,0.220000,0.680000,20,40,20.064934,39.506641,20.064934,39.506641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.852848,23.128251,89.928004,92.027013,0.000000,0.000000,0.000000,0.000000,5.035968,6.387409,5.559411,1.439738,0.225586,0.018530,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.520091,proposed,0,-126.340000,54.885000,4.405304,-3.555979,4.590000,-3.545000,-0.184696,-0.010979,7.044299,11.557530,0.457422,11.557530,7.044299,0.240000,0.510000,19,63,19.357031,62.619708,19.357031,62.619708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.865756,22.870398,86.960362,89.265087,0.000000,0.000000,0.000000,0.000000,4.887102,6.318544,5.551931,1.525459,0.211736,0.018105,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.530095,proposed,0,-126.340000,54.885000,4.490139,-3.458547,4.660000,-3.445000,-0.169861,-0.013547,6.007476,9.422894,0.579401,9.422894,6.007476,0.260000,0.520000,18,85,17.765267,85.090720,17.765267,85.090720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.720278,21.446934,82.571785,82.243734,0.000000,0.000000,0.000000,0.000000,4.624020,6.032309,5.551876,1.424267,0.212974,0.014773,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.540091,proposed,0,-126.340000,54.885000,4.565624,-3.356355,4.730000,-3.355000,-0.164376,-0.001355,5.519559,7.288257,0.762370,7.288257,5.519559,0.240000,0.650000,15,98,15.098246,97.766082,15.098246,97.766082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.728625,19.512558,81.838637,83.946507,0.000000,0.000000,0.000000,0.000000,4.590665,5.941425,5.557246,1.569328,0.254764,0.018214,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.550091,proposed,0,-126.340000,54.885000,4.631801,-3.249412,4.780000,-3.265000,-0.148199,0.015588,4.543725,8.812998,0.579401,8.812998,4.543725,0.230000,0.800000,17,79,17.263943,78.603698,17.263943,78.603698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.419331,17.422572,82.356818,85.702660,0.000000,0.000000,0.000000,0.000000,4.677346,5.884381,5.552552,1.425598,0.273569,0.018157,0.502238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.560068,proposed,0,-126.340000,54.885000,4.688498,-3.138147,4.830000,-3.155000,-0.141502,0.016853,2.714037,11.679509,0.335443,11.679509,2.714037,0.210000,0.800000,28,59,28.227556,58.622611,28.227556,58.622611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.051202,16.895076,83.125446,81.999201,0.000000,0.000000,0.000000,0.000000,4.674633,5.827065,5.568452,1.545491,0.212590,0.019027,0.501030,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.570065,proposed,0,-126.340000,54.885000,4.735957,-3.022224,4.860000,-3.025000,-0.124043,0.002776,1.433256,13.936124,0.213464,13.936124,1.433256,0.250000,0.680000,28,53,28.047780,52.822778,28.047780,52.822778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.470103,17.142074,83.242540,82.874974,0.000000,0.000000,0.000000,0.000000,4.661582,5.809152,5.560954,1.439109,0.220232,0.019068,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.580095,proposed,0,-126.340000,54.885000,4.774182,-2.901616,4.880000,-2.885000,-0.105818,-0.016616,1.494245,13.143259,-0.152474,13.143259,1.494245,0.170000,0.570000,30,71,30.154189,70.801280,30.154189,70.801280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.448530,17.891889,79.884481,79.197759,0.000000,0.000000,0.000000,0.000000,4.504050,5.635952,5.548051,1.444783,0.208127,0.019042,0.501124,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.590093,proposed,0,-126.340000,54.885000,4.802973,-2.777249,4.900000,-2.765000,-0.097027,-0.012249,0.945339,11.069613,0.457422,11.069613,0.945339,0.200000,0.570000,22,93,21.981816,92.738305,21.981816,92.738305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.032295,17.451583,74.934519,71.560843,0.000000,0.000000,0.000000,0.000000,4.297296,5.305964,5.551514,1.597548,0.215306,0.021519,0.500745,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.600095,proposed,0,-126.340000,54.885000,4.822535,-2.648879,4.910000,-2.665000,-0.087465,0.016121,1.311276,8.630029,0.762370,8.630029,1.311276,0.280000,0.720000,-2,106,-1.846383,106.204648,-1.846383,106.204648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.380190,16.044208,72.165236,72.431115,0.000000,0.000000,0.000000,0.000000,4.206039,5.112340,5.554813,1.529085,0.278405,0.022308,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.610097,proposed,0,-126.340000,54.885000,4.832948,-2.516720,4.930000,-2.565000,-0.097052,0.048280,0.701380,9.666852,0.274453,9.666852,0.701380,0.190000,0.860000,2,92,2.457779,92.216287,2.457779,92.216287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.097607,14.449487,69.419408,71.856198,0.000000,0.000000,0.000000,0.000000,4.252589,4.837160,5.550430,1.749669,0.376725,0.026499,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.621246,proposed,0,-126.340000,54.885000,4.833917,-2.365140,4.930000,-2.425000,-0.096083,0.059860,-1.067318,12.960290,0.335443,12.960290,-1.067318,0.130000,0.910000,16,65,16.487173,64.806683,16.487173,64.806683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.345583,13.898651,71.340502,68.606958,0.000000,0.000000,0.000000,0.000000,4.519551,4.782313,5.579336,1.543342,0.241741,0.036642,0.501343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.630067,proposed,0,-126.340000,54.885000,4.826859,-2.242210,4.920000,-2.305000,-0.093141,0.062790,-2.775027,14.424041,-0.457422,14.424041,-2.775027,0.020000,0.770000,39,67,38.646787,66.935092,38.646787,66.935092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.107258,15.617852,73.386355,72.310083,0.000000,0.000000,0.000000,0.000000,4.701191,4.943221,5.577343,1.765649,0.248602,0.033651,0.500997,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.640078,proposed,0,-126.340000,54.885000,4.810630,-2.099656,4.900000,-2.155000,-0.089370,0.055344,-3.628881,14.424041,0.152474,14.424041,-3.628881,0.200000,0.690000,15,76,15.341800,76.421314,15.341800,76.421314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.451550,15.880209,69.424370,68.998499,0.000000,0.000000,0.000000,0.000000,4.388697,4.743697,5.589623,1.773978,0.251813,0.032655,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.650070,proposed,0,-126.340000,54.885000,4.785896,-1.954325,4.860000,-2.015000,-0.074104,0.060675,-3.140965,12.411384,0.091484,12.411384,-3.140965,0.250000,0.790000,-6,87,-5.898256,86.959609,-5.898256,86.959609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.051228,15.542377,65.294162,65.029469,0.000000,0.000000,0.000000,0.000000,4.134065,4.669429,5.588630,1.539826,0.207885,0.033819,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.660101,proposed,0,-126.340000,54.885000,4.752697,-1.805566,4.840000,-1.905000,-0.087303,0.099434,-3.384923,9.971800,0.335443,9.971800,-3.384923,0.160000,0.780000,-6,109,-5.539760,109.172022,-5.539760,109.172022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.557433,15.674436,61.431465,61.616124,0.000000,0.000000,0.000000,0.000000,3.950237,4.408843,5.571186,1.670450,0.264097,0.025831,0.500517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.670068,proposed,0,-126.340000,54.885000,4.711641,-1.655137,4.800000,-1.795000,-0.088359,0.139863,-3.994819,9.910810,0.579401,9.910810,-3.994819,0.100000,0.980000,-2,104,-2.159643,103.704245,-2.159643,103.704245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.085135,13.708287,64.758852,68.728584,0.000000,0.000000,0.000000,0.000000,4.290938,4.513418,5.573956,1.720257,0.339794,0.032059,0.501112,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.680074,proposed,0,-126.340000,54.885000,4.662585,-1.501687,4.760000,-1.685000,-0.097415,0.183313,-4.482736,11.862478,0.335443,11.862478,-4.482736,0.100000,0.960000,-6,95,-6.372504,95.461981,-6.372504,95.461981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.861954,12.783858,66.218414,67.449709,0.000000,0.000000,0.000000,0.000000,4.369913,4.524895,5.584262,1.797773,0.343020,0.042806,0.501009,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008280,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.690072,proposed,0,-126.340000,54.885000,4.606002,-1.346144,4.720000,-1.545000,-0.113998,0.198856,-5.092632,14.728989,0.213464,14.728989,-5.092632,0.070000,0.960000,-6,75,-6.339792,75.124524,-6.339792,75.124524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.171345,11.888875,64.305243,64.631467,0.000000,0.000000,0.000000,0.000000,4.327820,4.305132,5.583453,1.724108,0.289959,0.037109,0.500941,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.700067,proposed,0,-126.340000,54.885000,4.542161,-1.188619,4.670000,-1.385000,-0.127839,0.196381,-5.946486,17.046594,0.030495,17.046594,-5.946486,0.060000,0.860000,-6,66,-6.151464,65.728129,-6.151464,65.728129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.105722,12.220350,63.333441,61.383243,0.000000,0.000000,0.000000,0.000000,4.353767,4.221763,5.572223,1.663934,0.209636,0.029063,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.710070,proposed,0,-126.340000,54.885000,4.471317,-1.029187,4.610000,-1.215000,-0.138683,0.185813,-6.922320,17.778469,0.579401,17.778469,-6.922320,0.040000,0.730000,-4,72,-3.688479,71.578588,-3.688479,71.578588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.351607,13.158449,61.304006,61.113326,0.000000,0.000000,0.000000,0.000000,4.320909,4.171162,5.580829,1.447713,0.214397,0.022909,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.720061,proposed,0,-126.340000,54.885000,4.393942,-0.868357,4.550000,-1.045000,-0.156058,0.176643,-7.349247,15.704823,0.091484,15.704823,-7.349247,0.020000,0.770000,-7,85,-7.314848,85.470569,-7.314848,85.470569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.451010,13.626329,58.565471,58.248121,0.000000,0.000000,0.000000,0.000000,4.193392,4.054572,5.550575,1.453019,0.218791,0.024692,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.730090,proposed,0,-126.340000,54.885000,4.309970,-0.705522,4.480000,-0.895000,-0.170030,0.189478,-7.349247,14.180083,0.274453,14.180083,-7.349247,0.010000,0.750000,-15,103,-15.378352,102.848242,-15.378352,102.848242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.105506,12.999790,56.746848,57.570853,0.000000,0.000000,0.000000,0.000000,4.091139,4.007071,5.549656,1.443394,0.217585,0.018637,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.740071,proposed,0,-126.340000,54.885000,4.220519,-0.542327,4.420000,-0.745000,-0.199481,0.202673,-7.166278,13.753155,0.213464,13.753155,-7.166278,-0.030000,0.870000,-22,99,-22.286285,98.865556,-22.286285,98.865556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.492285,10.847089,56.768060,63.111712,0.000000,0.000000,0.000000,0.000000,4.121096,4.045643,5.555420,1.716233,0.309934,0.028211,0.501125,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.750074,proposed,0,-126.340000,54.885000,4.125360,-0.377822,4.340000,-0.585000,-0.214640,0.207178,-7.898153,15.948781,0.579401,15.948781,-7.898153,-0.090000,0.930000,-16,77,-15.954844,76.806633,-15.954844,76.806633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.940712,9.352982,56.868579,63.073537,0.000000,0.000000,0.000000,0.000000,4.165647,4.053189,5.584843,1.751612,0.316318,0.038651,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.760081,proposed,0,-126.340000,54.885000,4.025052,-0.212523,4.260000,-0.395000,-0.234948,0.182477,-9.971800,18.876282,0.152474,18.876282,-9.971800,-0.130000,0.860000,1,57,0.505670,56.691662,0.505670,56.691662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.546512,9.522742,58.023086,61.325439,0.000000,0.000000,0.000000,0.000000,4.278926,4.131416,5.594578,2.751581,0.252211,0.040376,0.505203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.770074,proposed,0,-126.340000,54.885000,3.920200,-0.046938,4.160000,-0.195000,-0.239800,0.148062,-11.069613,20.888939,0.335443,20.888939,-11.069613,-0.040000,0.750000,-6,47,-6.010665,46.791419,-6.010665,46.791419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.759913,9.777487,58.379333,66.807532,0.000000,0.000000,0.000000,0.000000,4.276338,4.232538,5.580448,1.746391,0.248873,0.033380,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.780067,proposed,0,-126.340000,54.885000,3.811094,0.118960,4.060000,0.015000,-0.248906,0.103960,-10.886644,19.486178,0.213464,19.486178,-10.886644,-0.040000,0.610000,-15,66,-14.763852,66.497756,-14.763852,66.497756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.305877,10.586292,57.818748,69.323875,0.000000,0.000000,0.000000,0.000000,4.204164,4.486156,5.569507,1.691719,0.272862,0.042416,0.501066,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.790113,proposed,0,-126.340000,54.885000,3.697566,0.285849,3.950000,0.205000,-0.252434,0.080849,-11.008623,16.131750,0.457422,16.131750,-11.008623,-0.140000,0.570000,-8,96,-8.092865,96.404035,-8.092865,96.404035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.005939,10.686914,55.486491,64.952932,0.000000,0.000000,0.000000,0.000000,4.095770,4.485724,6.435662,1.587834,0.256141,0.022657,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.800089,proposed,0,-126.340000,54.885000,3.581475,0.451473,3.850000,0.335000,-0.268525,0.116473,-11.130602,12.777322,0.335443,12.777322,-11.130602,-0.070000,0.710000,-23,109,-22.599655,108.978085,-22.599655,108.978085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.115441,9.385786,53.212038,65.261565,0.000000,0.000000,0.000000,0.000000,3.900414,4.289794,5.553101,1.675460,0.288841,0.025016,0.500924,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.810068,proposed,0,-126.340000,54.885000,3.462470,0.616843,3.740000,0.495000,-0.277530,0.121843,-11.130602,14.058103,0.640391,14.058103,-11.130602,-0.120000,1.000000,-22,80,-21.684845,79.915291,-21.684845,79.915291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.623735,7.097908,53.791003,70.092989,0.000000,0.000000,0.000000,0.000000,3.951011,4.311220,6.025928,1.612269,0.309626,0.020068,0.500407,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008478,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.820093,proposed,0,-126.340000,54.885000,3.340478,0.782492,3.640000,0.655000,-0.299522,0.127492,-11.862478,17.229563,0.823360,17.229563,-11.862478,-0.160000,0.900000,-14,61,-14.378223,61.333332,-14.378223,61.333332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.168730,7.858215,55.364447,65.386361,0.000000,0.000000,0.000000,0.000000,4.087219,4.374803,5.553463,1.593042,0.227865,0.025413,0.500584,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.830064,proposed,0,-126.340000,54.885000,3.217207,0.946559,3.530000,0.845000,-0.312793,0.101559,-13.021280,20.218053,0.640391,20.218053,-13.021280,-0.150000,0.760000,-8,46,-8.254603,45.817917,-8.254603,45.817917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.822778,8.530401,53.164987,65.921089,0.000000,0.000000,0.000000,0.000000,4.092541,4.182168,5.558806,1.504021,0.246605,0.031522,0.500494,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.840098,proposed,0,-126.340000,54.885000,3.091702,1.110779,3.410000,1.045000,-0.318298,0.065779,-12.655342,19.913105,0.579401,19.913105,-12.655342,-0.090000,0.580000,-22,60,-21.593908,59.787939,-21.593908,59.787939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.735562,9.320505,52.874424,69.321970,0.000000,0.000000,0.000000,0.000000,4.032745,4.298971,5.555052,1.496660,0.238995,0.023876,0.500494,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.850062,proposed,0,-126.340000,54.885000,2.966091,1.272824,3.290000,1.225000,-0.323909,0.047824,-12.472374,15.887791,0.457422,15.887791,-12.472374,-0.130000,0.560000,-23,93,-23.152884,92.508033,-23.152884,92.508033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.343947,9.550892,50.474423,65.484103,0.000000,0.000000,0.000000,0.000000,3.898035,4.337221,5.551276,1.433832,0.203120,0.016821,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.860095,proposed,0,-126.340000,54.885000,2.839143,1.434749,3.180000,1.365000,-0.340857,0.069749,-11.984457,12.289405,0.457422,12.289405,-11.984457,-0.140000,0.690000,-31,109,-30.622832,109.008359,-30.622832,109.008359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.074993,8.295295,48.068767,64.691578,0.000000,0.000000,0.000000,0.000000,3.760831,4.184326,5.552561,1.433991,0.236227,0.017846,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.870063,proposed,0,-126.340000,54.885000,2.713038,1.594228,3.060000,1.495000,-0.346962,0.099228,-12.350394,12.106436,0.457422,12.106436,-12.350394,-0.230000,0.900000,-18,98,-18.085632,97.664720,-18.085632,97.664720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.297295,6.603076,48.483869,67.098868,0.000000,0.000000,0.000000,0.000000,3.828823,4.171703,5.547569,1.438343,0.279185,0.016586,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.880087,proposed,0,-126.340000,54.885000,2.586726,1.753060,2.940000,1.645000,-0.353274,0.108060,-13.692166,15.033937,0.945339,15.033937,-13.692166,-0.180000,0.950000,-12,68,-12.022062,68.287983,-12.022062,68.287983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.360350,5.699178,49.368734,64.844783,0.000000,0.000000,0.000000,0.000000,3.885936,4.132861,5.544625,1.465117,0.309680,0.019493,0.501244,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.890092,proposed,0,-126.340000,54.885000,2.461669,1.909866,2.810000,1.815000,-0.348331,0.094866,-14.058103,18.693313,0.335443,18.693313,-14.058103,-0.140000,0.830000,-12,45,-11.659186,45.439825,-11.659186,45.439825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.614474,5.438846,51.105233,68.667986,0.000000,0.000000,0.000000,0.000000,3.993876,4.332404,5.545021,1.858655,0.255263,0.041737,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.900063,proposed,0,-126.340000,54.885000,2.338534,2.064282,2.670000,2.005000,-0.331466,0.059282,-13.509197,17.900448,0.457422,17.900448,-13.509197,-0.120000,0.650000,-17,62,-17.044535,62.489893,-17.044535,62.489893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.605050,5.614050,54.220000,74.154239,0.000000,0.000000,0.000000,0.000000,4.073996,4.506173,5.561082,1.635982,0.222510,0.027701,0.500742,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.910093,proposed,0,-126.340000,54.885000,2.216670,2.217594,2.550000,2.165000,-0.333330,0.052594,-13.936124,13.936124,0.884349,13.936124,-13.936124,-0.160000,0.560000,-9,102,-9.380131,101.938797,-9.380131,101.938797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.093351,5.295104,51.529011,68.297676,0.000000,0.000000,0.000000,0.000000,3.878813,4.286344,5.562753,1.437932,0.237865,0.016329,0.502340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.920092,proposed,0,-126.340000,54.885000,2.097643,2.368312,2.410000,2.285000,-0.312357,0.083312,-13.265238,10.703675,1.128308,10.703675,-13.265238,-0.140000,0.740000,-15,109,-15.316915,108.951385,-15.316915,108.951385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.950846,3.395469,49.788992,65.763403,0.000000,0.000000,0.000000,0.000000,3.572499,4.081930,5.556289,1.533110,0.288330,0.022191,0.500785,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.930092,proposed,0,-126.340000,54.885000,1.981562,2.516770,2.300000,2.405000,-0.318438,0.111770,-12.655342,10.764665,0.945339,10.764665,-12.655342,-0.110000,0.920000,-24,100,-23.821722,99.663426,-23.821722,99.663426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.981798,1.326460,51.021993,67.230090,0.000000,0.000000,0.000000,0.000000,3.559491,4.196655,5.551446,1.455435,0.270670,0.020323,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.940094,proposed,0,-126.340000,54.885000,1.868872,2.662883,2.180000,2.545000,-0.311128,0.117883,-11.740498,14.241072,1.250287,14.241072,-11.740498,-0.160000,0.970000,-22,65,-21.743796,65.139912,-21.743796,65.139912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.056866,-0.485937,51.600458,68.445160,0.000000,0.000000,0.000000,0.000000,3.746625,4.344226,5.552206,1.450919,0.270027,0.017142,0.500488,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.950095,proposed,0,-126.340000,54.885000,1.760066,2.806499,2.060000,2.705000,-0.299934,0.101499,-12.655342,16.985604,0.945339,16.985604,-12.655342,-0.180000,0.880000,-6,46,-6.155581,46.184431,-6.155581,46.184431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.330503,-1.221740,57.690101,72.236486,0.000000,0.000000,0.000000,0.000000,4.074163,4.674142,5.547857,1.441734,0.191604,0.017316,0.500564,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.960095,proposed,0,-126.340000,54.885000,1.655608,2.947496,1.950000,2.875000,-0.294392,0.072496,-12.045446,16.863625,0.640391,16.863625,-12.045446,-0.130000,0.680000,-12,60,-12.175869,60.359817,-12.175869,60.359817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.589092,-2.049470,57.880439,73.438298,0.000000,0.000000,0.000000,0.000000,3.960650,4.650690,5.548428,1.465315,0.221333,0.021192,0.501934,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.970091,proposed,0,-126.340000,54.885000,1.555939,3.085776,1.840000,3.025000,-0.284061,0.060776,-11.374561,13.936124,0.762370,13.936124,-11.374561,-0.110000,0.590000,-17,91,-16.843620,90.620275,-16.843620,90.620275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.557954,-3.551944,55.783896,67.365713,0.000000,0.000000,0.000000,0.000000,3.635193,4.361120,5.552504,1.455946,0.220114,0.017204,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.980097,proposed,0,-126.340000,54.885000,1.461363,3.221427,1.730000,3.155000,-0.268637,0.066427,-10.703675,10.703675,0.640391,10.703675,-10.703675,-0.120000,0.720000,-17,106,-16.950593,105.531858,-16.950593,105.531858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.156526,-5.781382,52.069763,64.929032,0.000000,0.000000,0.000000,0.000000,3.284365,4.079200,5.550378,1.436280,0.241410,0.021800,0.500478,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.990095,proposed,0,-126.340000,54.885000,1.372468,3.354123,1.630000,3.275000,-0.257532,0.079123,-9.605862,10.337738,1.006328,10.337738,-9.605862,-0.130000,0.890000,-19,93,-19.118848,93.014583,-19.118848,93.014583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.302317,-8.054969,49.675627,63.081766,0.000000,0.000000,0.000000,0.000000,3.165103,3.997444,5.558170,1.448336,0.305704,0.020619,0.500437,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.000092,proposed,0,-126.340000,54.885000,1.289568,3.483909,1.550000,3.395000,-0.260432,0.088909,-9.422894,13.814145,1.006328,13.814145,-9.422894,-0.160000,0.940000,-10,58,-10.275991,58.444439,-10.275991,58.444439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.080606,-9.741747,52.257089,64.739647,0.000000,0.000000,0.000000,0.000000,3.355741,4.181532,5.549589,1.531763,0.224023,0.016528,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.010088,proposed,0,-126.340000,54.885000,1.213039,3.610734,1.460000,3.555000,-0.246961,0.055734,-9.422894,13.814145,0.945339,16.680656,-8.386070,-0.140000,0.800000,-4,64,-4.257692,64.163988,-4.257692,64.163988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.405564,-9.669415,57.486680,66.470396,0.000000,0.000000,0.000000,0.000000,3.501768,4.317527,5.543221,1.448291,0.196709,0.021193,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.020943,proposed,0,-126.340000,54.885000,1.137566,3.745053,1.380000,3.735000,-0.242434,0.010053,-8.264091,16.680656,0.579401,16.680656,-8.264091,-0.100000,0.690000,-9,45,-9.390269,45.073957,-9.390269,45.073957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.569566,-11.400951,50.521489,58.749514,0.000000,0.000000,0.000000,0.000000,3.087810,3.957128,5.593038,1.508690,0.221249,0.026720,0.500645,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.030058,proposed,0,-126.340000,54.885000,1.080645,3.855058,1.310000,3.885000,-0.229355,-0.029942,-7.105289,15.521854,0.762370,15.521854,-7.105289,-0.090000,0.580000,-13,58,-13.274628,57.986349,-13.274628,57.986349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.596200,-11.789391,58.279389,63.892724,0.000000,0.000000,0.000000,0.000000,3.432449,4.169614,5.543734,1.502468,0.197544,0.018923,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.040093,proposed,0,-126.340000,54.885000,1.025089,3.973228,1.250000,4.025000,-0.224911,-0.051772,-5.580549,11.740498,1.006328,11.740498,-5.580549,-0.100000,0.560000,-19,87,-18.534523,86.714499,-18.534523,86.714499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.089022,-11.725780,54.969873,58.464200,0.000000,0.000000,0.000000,0.000000,3.298249,3.815930,5.552862,1.743781,0.229556,0.030770,0.504830,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.050093,proposed,0,-126.340000,54.885000,0.977443,4.087887,1.210000,4.125000,-0.232557,-0.037113,-4.482736,8.752008,1.128308,8.752008,-4.482736,-0.120000,0.690000,-19,99,-19.234139,99.495798,-19.234139,99.495798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.411052,-12.187740,47.531516,54.092698,0.000000,0.000000,0.000000,0.000000,2.963400,3.497414,5.548919,1.486300,0.265348,0.022620,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.060088,proposed,0,-126.340000,54.885000,0.937805,4.199375,1.170000,4.215000,-0.232195,-0.015625,-4.055809,9.605862,0.457422,9.605862,-4.055809,-0.150000,0.860000,-10,77,-9.905743,77.341077,-9.905743,77.341077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.220254,-13.178819,43.222140,51.798603,0.000000,0.000000,0.000000,0.000000,2.764039,3.420319,5.553246,1.672274,0.372572,0.028912,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.070103,proposed,0,-126.340000,54.885000,0.906345,4.307987,1.130000,4.335000,-0.223655,-0.027013,-3.750861,12.106436,0.701380,12.106436,-3.750861,-0.130000,0.840000,-3,54,-3.259741,54.116393,-3.259741,54.116393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.763975,-13.397908,47.778186,51.176476,0.000000,0.000000,0.000000,0.000000,3.031725,3.523675,6.185782,1.775392,0.232432,0.035825,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.080060,proposed,0,-126.340000,54.885000,0.883505,4.412873,1.100000,4.475000,-0.216495,-0.062127,-3.384923,14.667999,0.030495,14.667999,-3.384923,-0.100000,0.720000,2,38,2.050994,37.556698,2.050994,37.556698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.002569,-13.344086,51.188762,54.860946,0.000000,0.000000,0.000000,0.000000,3.175877,3.736726,5.553970,1.544089,0.215405,0.022717,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.090089,proposed,0,-126.340000,54.885000,0.869218,4.515425,1.080000,4.615000,-0.210782,-0.099575,-2.409089,14.424041,0.579401,14.424041,-2.409089,-0.050000,0.540000,-1,49,-1.375608,49.187898,-1.375608,49.187898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.444192,-12.427991,57.260028,61.548064,0.000000,0.000000,0.000000,0.000000,3.526546,3.973771,5.553179,1.434126,0.197035,0.018808,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.100092,proposed,0,-126.340000,54.885000,0.863875,4.614631,1.070000,4.745000,-0.206125,-0.130369,-1.189297,11.191592,0.152474,11.191592,-1.189297,-0.030000,0.500000,-5,74,-5.224142,74.113935,-5.224142,74.113935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.484110,-11.232911,57.075342,57.584492,0.000000,0.000000,0.000000,0.000000,3.628496,3.550787,5.554589,1.660335,0.237246,0.027004,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.110093,proposed,0,-126.340000,54.885000,0.867592,4.710774,1.070000,4.835000,-0.202408,-0.124226,1.067318,7.776174,-0.152474,7.776174,1.067318,-0.020000,0.610000,-17,91,-16.691948,90.741327,-16.691948,90.741327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.701344,-10.481884,51.038972,49.640740,0.000000,0.000000,0.000000,0.000000,3.379014,3.230490,5.549482,1.440393,0.213287,0.015060,0.501251,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.120091,proposed,0,-126.340000,54.885000,0.880506,4.803892,1.100000,4.915000,-0.219494,-0.111108,1.799193,6.800341,-0.030495,6.800341,1.799193,-0.050000,0.760000,-11,85,-11.320705,84.507981,-11.320705,84.507981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.132479,-10.455840,45.795983,48.230699,0.000000,0.000000,0.000000,0.000000,3.084931,3.112509,5.547489,1.446664,0.212570,0.022704,0.500453,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.130095,proposed,0,-126.340000,54.885000,0.902751,4.894110,1.120000,5.005000,-0.217249,-0.110890,2.226120,9.300914,0.579401,9.300914,2.226120,-0.090000,0.820000,2,56,2.298590,55.940928,2.298590,55.940928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.561553,-10.596662,46.107880,46.516894,0.000000,0.000000,0.000000,0.000000,3.016861,3.081071,5.578758,1.634729,0.219452,0.031289,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.140065,proposed,0,-126.340000,54.885000,0.934287,4.981118,1.150000,5.115000,-0.215713,-0.133882,1.921172,11.984457,0.091484,11.984457,1.921172,-0.050000,0.730000,13,36,13.088733,36.168830,13.088733,36.168830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.327462,-9.253851,53.265450,55.667461,0.000000,0.000000,0.000000,0.000000,3.297883,3.459896,5.563999,1.630344,0.234349,0.026379,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.150067,proposed,0,-126.340000,54.885000,0.975394,5.065568,1.180000,5.245000,-0.204606,-0.179432,2.957996,12.289405,0.030495,12.289405,2.957996,-0.010000,0.560000,12,41,12.339938,41.199553,12.339938,41.199553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.172918,-7.005169,58.341848,63.512647,0.000000,0.000000,0.000000,0.000000,3.539617,3.861713,5.590560,1.829165,0.223523,0.034639,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.160065,proposed,0,-126.340000,54.885000,1.025999,5.147193,1.220000,5.345000,-0.194001,-0.197807,3.506902,8.691018,-0.274453,8.691018,3.506902,0.010000,0.460000,15,75,15.223809,75.137326,15.223809,75.137326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.989070,-4.032801,62.087821,64.567049,0.000000,0.000000,0.000000,0.000000,3.872952,3.900826,5.565417,1.747594,0.228672,0.029671,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.170096,proposed,0,-126.340000,54.885000,1.086349,5.226360,1.270000,5.415000,-0.183651,-0.188640,4.604715,4.421746,-0.335443,4.421746,4.604715,0.040000,0.580000,12,98,12.303623,98.420349,12.303623,98.420349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.363120,-1.728231,56.457081,56.038890,0.000000,0.000000,0.000000,0.000000,3.698032,3.710056,5.582880,1.766731,0.256702,0.032934,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.180065,proposed,0,-126.340000,54.885000,1.155819,5.302403,1.320000,5.455000,-0.164181,-0.152597,5.336590,3.628881,-0.091484,3.628881,5.336590,0.060000,0.770000,15,90,15.429778,89.650081,15.429778,89.650081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.161255,-1.196835,54.289224,52.499259,0.000000,0.000000,0.000000,0.000000,3.648561,3.541985,5.566251,1.733872,0.264207,0.027509,0.502840,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.190106,proposed,0,-126.340000,54.885000,1.235335,5.376436,1.390000,5.515000,-0.154665,-0.138564,6.129455,6.007476,-0.152474,6.007476,6.129455,0.090000,0.850000,17,61,17.189409,61.226574,17.189409,61.226574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.210205,-0.252148,57.732760,55.755282,0.000000,0.000000,0.000000,0.000000,3.827129,3.522373,5.584838,1.675841,0.226695,0.020095,0.500496,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.200058,proposed,0,-126.340000,54.885000,1.323519,5.447346,1.460000,5.595000,-0.136481,-0.147654,6.373413,8.203101,-0.762370,8.203101,6.373413,0.120000,0.770000,24,46,23.597947,45.729801,23.597947,45.729801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.069688,1.660395,62.663617,60.700307,0.000000,0.000000,0.000000,0.000000,4.037596,3.690540,5.542781,1.549476,0.181049,0.015861,0.500460,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.210097,proposed,0,-126.340000,54.885000,1.421863,5.516494,1.530000,5.685000,-0.108137,-0.168506,8.081122,9.117946,-1.067318,9.117946,8.081122,0.120000,0.640000,22,45,21.841299,45.016908,21.841299,45.016908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.297197,3.363580,63.003162,62.428689,0.000000,0.000000,0.000000,0.000000,3.969060,3.779631,5.552293,1.432746,0.186144,0.020965,0.500316,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.220144,proposed,0,-126.340000,54.885000,1.529594,5.583382,1.630000,5.765000,-0.100406,-0.181618,9.971800,7.044299,-0.640391,7.044299,9.971800,0.200000,0.530000,4,68,4.304744,68.126045,4.304744,68.126045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.731567,5.428962,65.214152,64.321771,0.000000,0.000000,0.000000,0.000000,4.162994,3.924767,5.540229,1.548485,0.159991,0.014793,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.230088,proposed,0,-126.340000,54.885000,1.645276,5.647416,1.740000,5.805000,-0.094724,-0.157584,11.618519,2.957996,-1.250287,2.957996,11.618519,0.180000,0.590000,-1,97,-0.555619,97.261350,-0.555619,97.261350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.763447,6.739447,57.959563,58.126794,0.000000,0.000000,0.000000,0.000000,3.881268,3.794666,5.546040,1.699045,0.250331,0.033480,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.240098,proposed,0,-126.340000,54.885000,1.770671,5.709798,1.870000,5.825000,-0.099329,-0.115202,12.777322,0.884349,-0.823360,0.884349,12.777322,0.100000,0.740000,8,104,7.817962,104.374475,7.817962,104.374475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.011968,6.644949,54.218430,54.989083,0.000000,0.000000,0.000000,0.000000,3.721708,3.747441,5.563478,1.538581,0.269146,0.021625,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.250095,proposed,0,-126.340000,54.885000,1.904651,5.770109,2.010000,5.845000,-0.105349,-0.074891,13.143259,2.592058,-1.128308,2.592058,13.143259,0.090000,0.930000,17,76,16.534283,75.817952,16.534283,75.817952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.396485,6.114237,57.106890,58.432904,0.000000,0.000000,0.000000,0.000000,3.885900,3.877533,5.581978,1.612575,0.275384,0.028077,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.260060,proposed,0,-126.340000,54.885000,2.046744,5.828373,2.140000,5.905000,-0.093256,-0.076627,13.265238,7.715185,-1.311276,7.715185,13.265238,0.130000,0.890000,24,34,23.680214,34.467293,23.680214,34.467293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.764430,6.580216,66.559718,68.190077,0.000000,0.000000,0.000000,0.000000,4.380793,4.240922,5.549949,1.520271,0.224960,0.019061,0.500569,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.270093,proposed,0,-126.340000,54.885000,2.198156,5.885259,2.280000,5.975000,-0.081844,-0.089741,13.265238,8.691018,-1.433256,8.691018,13.265238,0.160000,0.610000,31,47,31.336086,46.804790,31.336086,46.804790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.269292,9.388234,73.096201,81.187455,0.000000,0.000000,0.000000,0.000000,4.621835,4.866106,5.551408,1.461799,0.241675,0.023894,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.280098,proposed,0,-126.340000,54.885000,2.357272,5.940332,2.420000,6.045000,-0.062728,-0.104668,14.180083,5.336590,-1.128308,5.336590,14.180083,0.220000,0.520000,25,80,25.416737,79.853604,25.416737,79.853604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.196065,11.332102,71.908159,77.243565,0.000000,0.000000,0.000000,0.000000,4.560005,4.848209,5.555194,1.495919,0.237869,0.021478,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.290095,proposed,0,-126.340000,54.885000,2.524086,5.993819,2.580000,6.075000,-0.055914,-0.081181,16.192739,1.555235,-1.921172,1.555235,16.192739,0.250000,0.620000,11,104,11.094427,103.967856,11.094427,103.967856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.783460,11.961856,66.791286,69.881189,0.000000,0.000000,0.000000,0.000000,4.400549,4.658821,5.552105,1.513732,0.255141,0.018661,0.500760,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.300091,proposed,0,-126.340000,54.885000,2.698429,6.045873,2.750000,6.085000,-0.051571,-0.039127,17.778469,0.213464,-1.860183,0.213464,17.778469,0.220000,0.830000,8,100,7.735052,100.146014,7.735052,100.146014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.657494,11.025740,64.302031,66.246597,0.000000,0.000000,0.000000,0.000000,4.380359,4.490092,5.552691,1.697427,0.258335,0.024164,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.310061,proposed,0,-126.340000,54.885000,2.879515,6.096478,2.950000,6.115000,-0.070485,-0.018522,19.059251,2.836017,-1.738204,2.836017,19.059251,0.140000,0.960000,14,68,13.583577,67.877687,13.583577,67.877687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.185597,10.218364,62.718669,65.807800,0.000000,0.000000,0.000000,0.000000,4.282383,4.347624,5.556167,1.465806,0.250122,0.018995,0.500891,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.320096,proposed,0,-126.340000,54.885000,3.068752,6.146209,3.140000,6.165000,-0.071248,-0.018791,18.449355,7.044299,-1.494245,7.044299,18.449355,0.170000,0.860000,25,40,24.599421,40.207899,24.599421,40.207899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.681795,10.711361,66.592048,71.656409,0.000000,0.000000,0.000000,0.000000,4.432942,4.499846,5.553709,1.593558,0.221460,0.028505,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.330100,proposed,0,-126.340000,54.885000,3.263991,6.194685,3.330000,6.225000,-0.066009,-0.030315,18.998261,8.020133,-1.799193,8.020133,18.998261,0.190000,0.640000,27,49,26.737166,49.006771,26.737166,49.006771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.699693,12.217366,67.850203,78.918018,0.000000,0.000000,0.000000,0.000000,4.345008,4.828059,5.576427,1.810557,0.212923,0.037973,0.501050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.340066,proposed,0,-126.340000,54.885000,3.464693,6.242000,3.530000,6.285000,-0.065307,-0.043000,19.852116,5.092632,-2.165131,5.092632,19.852116,0.240000,0.540000,19,81,18.943661,80.528413,18.943661,80.528413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.155244,13.177356,66.476024,75.690270,0.000000,0.000000,0.000000,0.000000,4.265954,4.846252,5.570926,1.451287,0.233142,0.020456,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.350091,proposed,0,-126.340000,54.885000,3.672459,6.288716,3.750000,6.305000,-0.077541,-0.016284,21.620814,0.762370,-2.470079,0.762370,21.620814,0.250000,0.650000,5,109,5.067507,108.841435,5.067507,108.841435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.265609,13.051521,62.006392,67.820046,0.000000,0.000000,0.000000,0.000000,4.134249,4.619578,5.554751,1.603822,0.279345,0.022949,0.500550,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.360090,proposed,0,-126.340000,54.885000,3.885187,6.334542,3.980000,6.305000,-0.094813,0.029542,21.803783,-0.701380,-1.494245,-0.701380,21.803783,0.190000,0.860000,14,108,13.515018,108.078604,13.515018,108.078604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.306378,11.438791,59.972993,64.919415,0.000000,0.000000,0.000000,0.000000,4.129277,4.485604,5.554277,1.601863,0.333854,0.024022,0.500839,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.370094,proposed,0,-126.340000,54.885000,4.103128,6.379727,4.200000,6.325000,-0.096872,0.054727,21.559824,2.897006,-2.104141,2.897006,21.559824,0.170000,1.000000,25,68,25.470955,68.419821,25.470955,68.419821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.069832,10.035856,62.433308,67.740336,0.000000,0.000000,0.000000,0.000000,4.267895,4.573905,5.558979,1.444470,0.297777,0.017649,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.380100,proposed,0,-126.340000,54.885000,4.325800,6.424354,4.420000,6.385000,-0.094200,0.039354,20.523001,7.532216,-2.409089,7.532216,20.523001,0.210000,0.890000,38,37,37.676444,37.114816,37.676444,37.114816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.561958,10.468564,69.641021,79.214189,0.000000,0.000000,0.000000,0.000000,4.633162,4.998472,5.555529,1.536227,0.200936,0.020878,0.500873,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.390095,proposed,0,-126.340000,54.885000,4.552523,6.468469,4.640000,6.465000,-0.087477,0.003469,20.157064,8.934977,-2.043152,8.934977,20.157064,0.280000,0.640000,39,44,39.029851,43.540953,39.029851,43.540953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.373866,11.529158,73.127462,85.919471,0.000000,0.000000,0.000000,0.000000,4.697617,5.293762,5.553928,1.504122,0.210195,0.018866,0.500487,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.400093,proposed,0,-126.340000,54.885000,4.783145,6.512218,4.850000,6.515000,-0.066855,-0.002782,20.035084,5.641538,-2.409089,5.641538,20.035084,0.350000,0.510000,36,82,35.580630,81.936201,35.580630,81.936201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.998451,12.460967,75.560455,84.685854,0.000000,0.000000,0.000000,0.000000,4.874294,5.417298,5.551673,1.525680,0.239128,0.019463,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.410094,proposed,0,-126.340000,54.885000,5.017294,6.555702,5.060000,6.545000,-0.042706,0.010702,21.742793,0.274453,-2.348100,0.274453,21.742793,0.380000,0.640000,20,108,19.709175,108.458959,19.709175,108.458959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.618421,12.427605,70.551059,75.019572,0.000000,0.000000,0.000000,0.000000,4.729985,5.114516,5.552035,1.535705,0.275369,0.017102,0.503088,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.420090,proposed,0,-126.340000,54.885000,5.254306,6.598962,5.290000,6.555000,-0.035694,0.043962,23.023575,-0.640391,-1.982162,-0.640391,23.023575,0.330000,0.850000,16,109,16.303235,108.675395,16.303235,108.675395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.714766,11.208136,68.226438,70.950991,0.000000,0.000000,0.000000,0.000000,4.743713,4.891866,5.552333,1.457378,0.291263,0.018117,0.500768,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.430096,proposed,0,-126.340000,54.885000,5.494153,6.642154,5.520000,6.565000,-0.025847,0.077154,23.328523,2.287110,-2.226120,2.287110,23.328523,0.260000,1.010000,27,75,26.569739,75.298739,26.569739,75.298739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.831600,9.804065,65.800506,69.365407,0.000000,0.000000,0.000000,0.000000,4.631876,4.698511,5.553448,1.446256,0.292719,0.018928,0.500551,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.440061,proposed,0,-126.340000,54.885000,5.735103,6.685123,5.750000,6.615000,-0.014897,0.070123,22.718627,6.800341,-1.982162,6.800341,22.718627,0.250000,0.920000,39,45,39.267067,44.783765,39.267067,44.783765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.401774,9.574888,69.346165,76.075787,0.000000,0.000000,0.000000,0.000000,4.784052,4.923602,5.554175,1.580471,0.215609,0.020702,0.502979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.450090,proposed,0,-126.340000,54.885000,5.979297,6.728398,5.980000,6.685000,-0.000703,0.043398,23.511492,8.752008,-2.775027,8.752008,23.511492,0.330000,0.700000,28,45,27.870534,45.219752,27.870534,45.219752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.876127,9.973276,70.793089,81.679994,0.000000,0.000000,0.000000,0.000000,4.718831,5.158736,5.551765,1.497073,0.198134,0.020678,0.501012,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.460261,proposed,0,-126.340000,54.885000,6.228205,6.772379,6.240000,6.765000,-0.011795,0.007379,24.670294,7.105289,-2.897006,7.105289,24.670294,0.340000,0.560000,16,69,15.571716,68.582300,15.571716,68.582300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.235205,9.722971,69.558087,77.732945,0.000000,0.000000,0.000000,0.000000,4.689757,5.087722,5.613537,1.565072,0.203956,0.018715,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.470063,proposed,0,-126.340000,54.885000,6.468882,6.814918,6.500000,6.805000,-0.031118,0.009918,25.768107,3.140965,-2.531068,3.140965,25.768107,0.300000,0.590000,8,100,7.535162,99.846831,7.535162,99.846831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.243279,9.672839,61.191874,67.677302,0.000000,0.000000,0.000000,0.000000,4.249008,4.719976,5.553906,1.469874,0.262423,0.027892,0.501163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.480100,proposed,0,-126.340000,54.885000,6.715648,6.858674,6.770000,6.815000,-0.054352,0.043674,26.926909,0.152474,-2.287110,0.152474,26.926909,0.240000,0.800000,2,109,1.581385,108.898048,1.581385,108.898048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.821558,8.172052,57.038988,66.766005,0.000000,0.000000,0.000000,0.000000,4.062633,4.527076,5.556274,1.537613,0.298216,0.021166,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.490091,proposed,0,-126.340000,54.885000,6.961232,6.902485,7.040000,6.825000,-0.078768,0.077485,26.438993,2.104141,-3.079975,2.104141,26.438993,0.190000,0.960000,11,85,10.576239,84.799568,10.576239,84.799568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.226310,6.172295,57.627095,68.797879,0.000000,0.000000,0.000000,0.000000,3.994516,4.467269,5.557832,2.372671,0.394687,0.039041,0.501390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.500063,proposed,0,-126.340000,54.885000,7.205799,6.946495,7.310000,6.865000,-0.104201,0.081495,25.707117,5.946486,-3.445913,5.946486,25.707117,0.150000,0.970000,23,53,22.579222,52.697219,22.579222,52.697219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.362820,5.224013,63.161540,68.862196,0.000000,0.000000,0.000000,0.000000,4.007173,4.602531,5.561196,1.633309,0.246135,0.029118,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.510065,proposed,0,-126.340000,54.885000,7.450173,6.990962,7.570000,6.945000,-0.119827,0.045962,24.792273,8.812998,-3.140965,8.812998,24.792273,0.170000,0.780000,29,43,29.329836,42.596288,29.329836,42.596288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.174738,5.398986,68.738120,77.660676,0.000000,0.000000,0.000000,0.000000,4.471367,5.014026,6.199793,1.804448,0.295609,0.042022,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.520079,proposed,0,-126.340000,54.885000,7.693475,7.035832,7.570000,7.025000,0.123475,0.010832,24.792273,8.812998,-2.957996,8.020133,24.365346,0.220000,0.610000,46,55,45.770689,55.368694,45.770689,55.368694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.301809,5.522619,69.206675,79.657996,0.000000,0.000000,0.000000,0.000000,4.688067,5.171863,5.586417,1.769641,0.250757,0.031275,0.504127,1,1,0,6,1,1,0,0,0,0,1,1,0,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.010014,0.000000,0.000000,0.000000
6.530062,proposed,0,-126.340000,54.885000,7.934267,7.080933,8.080000,7.065000,-0.145733,0.015933,25.341180,4.299767,-2.592058,4.299767,25.341180,0.320000,0.570000,3,97,3.317456,96.924542,3.317456,96.924542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.806068,6.636854,67.034912,75.378856,0.000000,0.000000,0.000000,0.000000,4.566572,5.064356,5.563364,1.775461,0.294154,0.031315,0.500937,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.540065,proposed,0,-126.340000,54.885000,8.173316,7.126494,8.350000,7.095000,-0.176684,0.031494,27.719774,0.945339,-2.653048,0.945339,27.719774,0.320000,0.740000,-28,109,-27.855640,108.666167,-27.855640,108.666167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.371972,4.448659,56.594568,71.124675,0.000000,0.000000,0.000000,0.000000,3.921266,4.580351,5.589963,1.711224,0.276197,0.030105,0.500692,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.550064,proposed,0,-126.340000,54.885000,8.409732,7.172429,8.630000,7.105000,-0.220268,0.067429,27.170868,1.006328,-3.079975,1.006328,27.170868,0.150000,0.930000,-12,100,-11.515391,100.225986,-11.515391,100.225986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.820490,3.241329,56.186418,68.674705,0.000000,0.000000,0.000000,0.000000,3.735682,4.456096,7.982099,1.695701,0.308750,0.038622,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010539,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.560639,proposed,0,-126.340000,54.885000,8.656514,7.221418,8.910000,7.135000,-0.253486,0.086418,24.853263,5.275601,-3.506902,5.275601,24.853263,0.060000,1.010000,17,61,17.323326,60.788907,17.323326,60.788907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.137580,1.966935,65.388593,70.357114,0.000000,0.000000,0.000000,0.000000,4.410836,4.574939,5.561062,1.694609,0.263235,0.021073,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.570703,proposed,0,-126.340000,54.885000,8.887878,7.268422,9.150000,7.215000,-0.262122,0.053422,21.559824,10.215758,-2.592058,10.215758,21.559824,0.000000,0.890000,54,27,53.961870,27.361799,53.961870,27.361799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.628369,2.580774,73.931449,80.590005,0.000000,0.000000,0.000000,0.000000,5.059683,5.164252,5.556087,1.586910,0.254035,0.022745,0.505271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.583276,proposed,0,-126.340000,54.885000,9.171616,7.327646,9.420000,7.325000,-0.248384,0.002646,18.205396,9.544873,-2.409089,9.544873,18.205396,0.150000,0.520000,63,60,63.042839,60.258284,63.042839,60.258284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.767392,5.819781,78.196487,92.403417,0.000000,0.000000,0.000000,0.000000,5.452604,5.745887,5.633262,1.499639,0.266986,0.020363,0.504355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.591263,proposed,0,-126.340000,54.885000,9.348505,7.365535,9.580000,7.375000,-0.231495,-0.009465,17.351542,4.787684,-1.921172,4.787684,17.351542,0.320000,0.490000,45,102,45.183694,102.416006,45.183694,102.416006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.606178,6.794880,69.619897,85.268344,0.000000,0.000000,0.000000,0.000000,5.085810,5.632420,5.557026,1.690034,0.396317,0.038190,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.601326,proposed,0,-126.340000,54.885000,9.567321,7.413530,9.770000,7.395000,-0.202679,0.018530,19.364199,1.067318,-2.226120,1.067318,19.364199,0.460000,0.720000,2,109,2.264787,108.539206,2.264787,108.539206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.937621,5.744863,65.478087,73.511173,0.000000,0.000000,0.000000,0.000000,4.296586,5.014837,5.580354,1.570385,0.296995,0.029760,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.611349,proposed,0,-126.340000,54.885000,9.780523,7.461591,9.980000,7.405000,-0.199477,0.056591,20.583991,1.494245,-2.470079,1.494245,20.583991,0.320000,0.940000,-2,97,-1.541105,96.671750,-1.541105,96.671750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.612952,5.114744,61.262095,68.287373,0.000000,0.000000,0.000000,0.000000,4.240792,4.620758,5.625026,1.523323,0.299120,0.025089,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.621326,proposed,0,-126.340000,54.885000,9.987742,7.509638,10.190000,7.445000,-0.202258,0.064638,19.547167,4.665705,-1.982162,4.665705,19.547167,0.160000,0.930000,23,72,22.621477,72.150093,22.621477,72.150093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.023329,4.664865,51.241412,59.234546,0.000000,0.000000,0.000000,0.000000,3.568917,4.088823,5.612800,1.718586,0.390421,0.063302,0.501017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008299,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.633260,proposed,0,-126.340000,54.885000,10.228642,7.567302,10.410000,7.525000,-0.181358,0.042302,16.741646,9.361904,-1.860183,9.361904,16.741646,0.180000,0.880000,44,36,44.231751,36.068153,44.231751,36.068153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.341046,3.826472,61.029519,67.311067,0.000000,0.000000,0.000000,0.000000,3.994563,4.399106,5.607367,1.770479,0.255873,0.041070,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.641481,proposed,0,-126.340000,54.885000,10.389951,7.607093,10.550000,7.605000,-0.160049,0.002093,15.765812,11.374561,-2.470079,11.374561,15.765812,0.230000,0.690000,47,32,47.188008,31.736320,47.188008,31.736320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.683000,4.338092,69.645854,83.080131,0.000000,0.000000,0.000000,0.000000,4.637489,5.191376,6.781715,1.747410,0.274953,0.040812,0.502895,1,1,0,8,2,0,0,0,0,0,2,1,1,1,1,0.009358,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.651549,proposed,0,-126.340000,54.885000,10.582149,7.655847,10.720000,7.695000,-0.137851,-0.039153,16.253729,7.593205,-2.348100,7.593205,16.253729,0.360000,0.510000,23,75,22.620200,74.831786,22.620200,74.831786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.570896,4.949649,71.310350,90.124739,0.000000,0.000000,0.000000,0.000000,4.728788,5.731928,5.576426,1.762151,0.283888,0.038458,2.021645,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.661542,proposed,0,-126.340000,54.885000,10.766849,7.704187,10.900000,7.725000,-0.133151,-0.020813,16.985604,0.945339,-2.104141,0.945339,16.985604,0.340000,0.580000,8,108,7.892322,108.476436,7.892322,108.476436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.272249,3.159698,63.744989,74.691057,0.000000,0.000000,0.000000,0.000000,4.497010,4.964012,5.578114,1.735220,0.237308,0.027295,0.500415,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.671563,proposed,0,-126.340000,54.885000,10.945791,7.752530,11.080000,7.725000,-0.134209,0.027530,17.778469,-1.311276,-2.104141,-1.311276,17.778469,0.240000,0.840000,4,109,4.300284,108.617575,4.300284,108.617575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.422688,1.093246,57.791435,72.038057,0.000000,0.000000,0.000000,0.000000,4.222048,4.617972,6.220152,1.745000,0.304402,0.039866,0.500622,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.681769,proposed,0,-126.340000,54.885000,11.121367,7.801540,11.240000,7.735000,-0.118633,0.066540,16.497687,0.823360,-2.714037,0.823360,16.497687,0.150000,1.000000,23,99,22.589996,99.490404,22.589996,99.490404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.382596,-0.311660,57.274247,68.322969,0.000000,0.000000,0.000000,0.000000,3.794905,4.372629,5.572902,1.544768,0.293498,0.018194,0.503921,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.691570,proposed,0,-126.340000,54.885000,11.283505,7.848309,11.400000,7.775000,-0.116495,0.073309,15.094927,5.763517,-1.921172,5.763517,15.094927,0.150000,1.060000,33,55,33.195989,54.542903,33.195989,54.542903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.689526,-2.667429,61.647003,68.284274,0.000000,0.000000,0.000000,0.000000,3.998318,4.478623,5.634182,1.855820,0.330554,0.043124,0.501069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008380,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.701862,proposed,0,-126.340000,54.885000,11.446756,7.897002,11.560000,7.845000,-0.113244,0.052002,13.692166,8.934977,-2.165131,8.934977,13.692166,0.230000,0.870000,33,42,32.631205,41.830988,32.631205,41.830988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.294383,-3.389720,70.290370,76.850084,0.000000,0.000000,0.000000,0.000000,4.523095,5.141615,5.910636,1.487001,0.206637,0.022959,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.711541,proposed,0,-126.340000,54.885000,11.593598,7.942302,11.700000,7.925000,-0.106402,0.017302,13.753155,8.752008,-1.921172,8.752008,13.753155,0.290000,0.650000,21,60,21.067963,60.361343,21.067963,60.361343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.870583,-5.918615,70.675321,81.890498,0.000000,0.000000,0.000000,0.000000,4.757109,5.422844,5.550083,1.535288,0.191843,0.020203,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.721573,proposed,0,-126.340000,54.885000,11.738863,7.988652,11.850000,7.995000,-0.111137,-0.006348,14.302062,5.580549,-2.226120,5.580549,14.302062,0.270000,0.600000,11,91,11.207157,90.869698,11.207157,90.869698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.043843,-10.592757,59.332166,74.975572,0.000000,0.000000,0.000000,0.000000,4.187667,4.809849,5.555987,1.494030,0.207086,0.020685,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.731572,proposed,0,-126.340000,54.885000,11.876522,8.034127,12.010000,8.025000,-0.133478,0.009127,15.338885,1.982162,-1.738204,1.982162,15.338885,0.200000,0.740000,1,109,0.871666,109.001501,0.871666,109.001501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.464557,-15.089837,50.935998,64.821087,0.000000,0.000000,0.000000,0.000000,3.740695,4.124705,5.554159,1.572783,0.228928,0.019787,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.741570,proposed,0,-126.340000,54.885000,12.006990,8.078764,12.170000,8.045000,-0.163010,0.033764,14.911958,1.921172,-1.677214,1.921172,14.911958,0.120000,0.920000,4,99,4.363169,98.961201,4.363169,98.961201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.748885,-18.677063,49.240484,60.393833,0.000000,0.000000,0.000000,0.000000,3.675903,3.926738,5.965091,1.551821,0.257993,0.030299,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008316,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.751571,proposed,0,-126.340000,54.885000,12.130237,8.122457,12.320000,8.085000,-0.189763,0.037457,12.594353,4.726694,-1.677214,4.726694,12.594353,0.070000,1.000000,23,69,23.122054,68.580564,23.122054,68.580564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.867272,-20.612989,52.143251,57.210587,0.000000,0.000000,0.000000,0.000000,3.879159,3.931576,5.552477,1.507125,0.241016,0.021500,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.761575,proposed,0,-126.340000,54.885000,12.246248,8.165092,12.450000,8.145000,-0.203752,0.020092,11.374561,8.934977,-1.921172,8.934977,11.374561,0.110000,0.890000,24,41,24.069809,40.622132,24.069809,40.622132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.626109,-21.417821,59.106544,62.217158,0.000000,0.000000,0.000000,0.000000,4.387277,4.376967,5.553674,1.506285,0.196118,0.021527,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.771576,proposed,0,-126.340000,54.885000,12.354910,8.206511,12.580000,8.235000,-0.225090,-0.028489,11.191592,8.569039,-1.860183,8.569039,11.191592,0.170000,0.660000,10,58,10.368197,57.718529,10.368197,57.718529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.679798,-21.405085,62.429833,67.821290,0.000000,0.000000,0.000000,0.000000,4.706618,4.728453,5.557511,1.524602,0.217291,0.020494,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.781573,proposed,0,-126.340000,54.885000,12.456230,8.246590,12.690000,8.305000,-0.233770,-0.058410,10.520706,5.092632,-1.616224,5.092632,10.520706,0.150000,0.590000,9,90,8.532841,90.113449,8.532841,90.113449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.683180,-23.079104,50.283874,61.004153,0.000000,0.000000,0.000000,0.000000,4.127845,4.108724,5.554441,1.481733,0.187788,0.020055,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.791542,proposed,0,-126.340000,54.885000,12.550024,8.285113,12.810000,8.335000,-0.259976,-0.049887,9.971800,1.250287,-1.250287,1.250287,9.971800,0.120000,0.740000,5,109,5.357868,108.979662,5.357868,108.979662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.338499,-23.983215,42.167630,49.568531,0.000000,0.000000,0.000000,0.000000,3.587269,3.389009,5.555933,1.520511,0.249137,0.021335,0.500590,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.801542,proposed,0,-126.340000,54.885000,12.636858,8.322170,12.910000,8.355000,-0.273142,-0.032830,8.691018,1.555235,-1.067318,1.555235,8.691018,0.090000,0.920000,11,91,10.740314,91.179387,10.740314,91.179387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.494692,-24.875351,39.659439,45.928144,0.000000,0.000000,0.000000,0.000000,3.406179,3.187469,5.556761,1.605647,0.291094,0.028174,0.500733,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.811543,proposed,0,-126.340000,54.885000,12.716499,8.357518,13.000000,8.395000,-0.283501,-0.037482,7.471226,4.299767,-0.762370,4.299767,7.471226,0.090000,0.970000,14,61,14.107186,60.906241,14.107186,60.906241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.251557,-24.579676,42.797122,44.369190,0.000000,0.000000,0.000000,0.000000,3.554679,3.250805,5.558802,1.571586,0.253073,0.045218,0.501102,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.821584,proposed,0,-126.340000,54.885000,12.789288,8.391152,13.070000,8.445000,-0.280712,-0.053848,5.397580,6.983309,-0.762370,6.983309,5.397580,0.100000,0.830000,25,47,24.946351,46.787594,24.946351,46.787594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.822651,-23.542321,48.417281,50.743484,0.000000,0.000000,0.000000,0.000000,4.000431,3.733322,5.574369,1.455228,0.198935,0.018209,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.831573,proposed,0,-126.340000,54.885000,12.854636,8.422630,13.130000,8.505000,-0.275364,-0.082370,4.238777,5.458569,-1.189297,5.458569,4.238777,0.140000,0.670000,24,68,23.531575,68.170758,23.531575,68.170758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.687042,-21.829031,49.022181,52.574485,0.000000,0.000000,0.000000,0.000000,4.070920,3.797268,5.556512,1.594482,0.205277,0.020659,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.841574,proposed,0,-126.340000,54.885000,12.913115,8.452040,13.170000,8.545000,-0.256885,-0.092960,3.994819,2.226120,-0.518412,2.226120,3.994819,0.190000,0.650000,12,95,12.295540,94.668689,12.295540,94.668689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.007478,-22.772587,37.928071,46.941939,0.000000,0.000000,0.000000,0.000000,3.374804,3.272511,5.554365,1.597538,0.225363,0.024489,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.851574,proposed,0,-126.340000,54.885000,12.964738,8.479203,13.220000,8.565000,-0.255262,-0.085797,3.933829,-0.518412,-0.457422,-0.518412,3.933829,0.170000,0.800000,5,103,5.316127,103.411199,5.316127,103.411199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.231740,-24.528377,31.717240,45.300964,0.000000,0.000000,0.000000,0.000000,2.922971,2.974204,5.567210,1.799283,0.374353,0.036614,0.504048,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008294,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.861545,proposed,0,-126.340000,54.885000,13.009525,8.503930,13.260000,8.565000,-0.250475,-0.061070,3.933829,-0.518412,0.274453,0.457422,3.201954,0.130000,0.920000,2,93,2.052242,92.764946,2.052242,92.764946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.654246,-25.566563,31.012632,42.178881,0.000000,0.000000,0.000000,0.000000,2.863255,2.818419,5.570059,1.855933,0.292686,0.035387,0.502640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.872120,proposed,0,-126.340000,54.885000,13.049873,8.527437,13.290000,8.595000,-0.240127,-0.067563,1.372266,3.506902,0.091484,3.506902,1.372266,0.080000,0.970000,24,52,24.246477,51.912876,24.246477,51.912876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.198787,-26.259846,31.834335,41.052669,0.000000,0.000000,0.000000,0.000000,2.988882,2.874685,5.653926,1.735182,0.250182,0.032907,0.505461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.881546,proposed,0,-126.340000,54.885000,13.079774,8.545915,13.300000,8.645000,-0.220226,-0.099085,-0.152474,5.641538,-0.213464,5.641538,-0.152474,0.100000,0.820000,32,40,32.289795,40.352317,32.289795,40.352317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.120266,-24.453443,43.533718,48.754295,0.000000,0.000000,0.000000,0.000000,3.590663,3.674893,6.023683,1.725947,0.220558,0.031753,0.500764,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008513,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.891547,proposed,0,-126.340000,54.885000,13.105409,8.562852,13.300000,8.695000,-0.194591,-0.132148,-0.152474,5.641538,-0.152474,4.482736,-1.311276,0.180000,0.620000,18,52,18.133261,52.462151,18.133261,52.462151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.286673,-24.253561,44.541449,57.701697,0.000000,0.000000,0.000000,0.000000,3.675005,4.050013,5.701992,3.149137,0.255230,0.038371,0.501163,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.901544,proposed,0,-126.340000,54.885000,13.124927,8.576915,13.300000,8.715000,-0.175073,-0.138085,-1.067318,-0.457422,-0.091484,-0.457422,-1.067318,0.230000,0.530000,10,97,9.857596,107.495849,9.857596,107.495849,0.000000,-10.033698,0.000000,64.000000,0.000000,0.000000,-25.440250,-23.901237,51.580020,63.014205,0.000000,0.000000,0.000000,0.000000,3.298264,3.973970,5.564194,1.651745,0.251590,0.029843,0.503828,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.912242,proposed,0,-126.340000,54.885000,13.139258,8.588660,13.300000,8.685000,-0.160742,-0.096340,-0.518412,-4.543725,0.457422,-4.543725,-0.518412,0.160000,0.740000,5,109,5.050109,109.331004,5.050109,109.331004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.167080,-24.187648,45.089378,58.627738,0.000000,0.000000,0.000000,0.000000,3.012790,3.526496,5.585910,1.693828,0.281925,0.039526,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.921547,proposed,0,-126.340000,54.885000,13.146385,8.595993,13.300000,8.655000,-0.153615,-0.059007,-0.396432,-4.360757,0.091484,-4.360757,-0.396432,0.120000,0.930000,2,106,2.348889,105.965955,2.348889,105.965955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.707577,-23.982213,39.269295,53.900653,0.000000,0.000000,0.000000,0.000000,2.819045,3.333484,5.585114,1.782876,0.282223,0.032444,0.500668,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.931547,proposed,0,-126.340000,54.885000,13.148693,8.600780,13.280000,8.635000,-0.131307,-0.034220,-2.653048,-0.762370,-0.030495,-0.762370,-2.653048,0.080000,1.050000,23,65,23.184227,64.563900,23.184227,64.563900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.017637,-24.053367,34.956847,51.093741,0.000000,0.000000,0.000000,0.000000,2.908751,3.285966,5.576039,1.796966,0.349180,0.046849,0.501243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008282,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.941556,proposed,0,-126.340000,54.885000,13.145647,8.602259,13.260000,8.645000,-0.114353,-0.042741,-3.506902,3.323933,0.274453,3.323933,-3.506902,0.100000,0.840000,27,44,27.345844,43.738312,27.345844,43.738312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.658577,-22.252262,44.336565,54.873237,0.000000,0.000000,0.000000,0.000000,3.451250,3.806525,7.533137,1.772222,0.244600,0.040330,0.500801,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010108,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.951710,proposed,0,-126.340000,54.885000,13.137294,8.600273,13.240000,8.685000,-0.102706,-0.084727,-3.384923,4.604715,0.213464,4.604715,-3.384923,0.170000,0.710000,13,37,13.363904,37.049922,13.363904,37.049922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.047954,-22.220398,55.004797,66.766092,0.000000,0.000000,0.000000,0.000000,3.687391,4.460403,5.574484,1.720557,0.239386,0.029954,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.961803,proposed,0,-126.340000,54.885000,13.123952,8.594725,13.210000,8.705000,-0.086048,-0.110275,-2.592058,1.128308,-0.030495,1.128308,-2.592058,0.180000,0.550000,-3,74,-2.515097,73.569935,-2.515097,73.569935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.338668,-21.433955,64.640496,74.925274,0.000000,0.000000,0.000000,0.000000,3.989584,4.712960,5.573130,1.702569,0.260363,0.024489,0.500604,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.971771,proposed,0,-126.340000,54.885000,13.106060,8.585662,13.190000,8.695000,-0.083940,-0.109338,-1.677214,-4.482736,-0.274453,-4.482736,-1.677214,0.100000,0.610000,-9,109,-9.378930,109.065478,-9.378930,109.065478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.326937,-20.994255,50.544885,63.618750,0.000000,0.000000,0.000000,0.000000,3.191226,3.838322,5.557938,1.444238,0.221950,0.015410,0.500545,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.981800,proposed,0,-126.340000,54.885000,13.083543,8.572867,13.180000,8.645000,-0.096457,-0.072133,-1.982162,-6.678361,0.640391,-6.678361,-1.982162,0.040000,0.880000,-7,107,-6.974990,106.601729,-6.974990,106.601729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.142574,-21.117604,43.066026,58.920381,0.000000,0.000000,0.000000,0.000000,2.992345,3.577089,5.553722,1.469415,0.258209,0.017294,0.501926,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.991802,proposed,0,-126.340000,54.885000,13.056791,8.556361,13.160000,8.595000,-0.103209,-0.038639,-2.957996,-3.689871,0.518412,-3.689871,-2.957996,0.010000,0.990000,1,71,1.309919,71.225654,1.309919,71.225654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.956736,-20.855986,36.005390,52.558613,0.000000,0.000000,0.000000,0.000000,2.989746,3.341324,5.558541,1.643724,0.289466,0.019204,0.500231,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.001770,proposed,0,-126.340000,54.885000,13.026081,8.536128,13.130000,8.595000,-0.103919,-0.058872,-3.384923,1.128308,0.579401,1.128308,-3.384923,0.000000,0.900000,4,32,4.359994,32.415298,4.359994,32.415298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.244205,-19.720840,40.891857,55.066965,0.000000,0.000000,0.000000,0.000000,3.357384,3.701353,7.096320,1.550403,0.219403,0.031183,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009407,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.011770,proposed,0,-126.340000,54.885000,12.991422,8.511972,13.100000,8.605000,-0.108578,-0.093028,-4.360757,1.616224,0.579401,1.616224,-4.360757,0.000000,0.690000,8,38,7.788512,38.118771,7.788512,38.118771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.858223,-17.043087,56.635639,71.900784,0.000000,0.000000,0.000000,0.000000,3.996672,4.525412,5.552696,1.516197,0.196654,0.018628,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.021798,proposed,0,-126.340000,54.885000,12.953009,8.483819,13.060000,8.615000,-0.106991,-0.131181,-4.238777,-0.884349,0.579401,-0.884349,-4.238777,0.020000,0.510000,-1,68,-1.315192,67.541039,-1.315192,67.541039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.209690,-15.280815,55.835526,68.757362,0.000000,0.000000,0.000000,0.000000,3.811153,4.351717,5.544132,1.423006,0.169018,0.014624,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.031800,proposed,0,-126.340000,54.885000,12.911256,8.451775,13.020000,8.575000,-0.108744,-0.123225,-4.116798,-6.373413,0.396432,-6.373413,-4.116798,0.020000,0.550000,-10,107,-9.524895,106.602097,-9.524895,106.602097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.648443,-14.195273,49.579990,60.289192,0.000000,0.000000,0.000000,0.000000,3.176409,3.695486,5.548505,1.464188,0.229745,0.018742,0.502346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.041801,proposed,0,-126.340000,54.885000,12.866284,8.415744,12.980000,8.515000,-0.113716,-0.099256,-3.689871,-8.203101,0.762370,-8.203101,-3.689871,0.010000,0.830000,-17,96,-17.206151,96.296362,-17.206151,96.296362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.256473,-15.009409,43.784957,57.114802,0.000000,0.000000,0.000000,0.000000,2.861054,3.496336,5.556209,1.553379,0.316642,0.027488,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.051803,proposed,0,-126.340000,54.885000,12.818290,8.375695,12.940000,8.455000,-0.121710,-0.079305,-4.055809,-5.031642,0.823360,-5.031642,-4.055809,-0.020000,0.950000,-14,57,-13.525710,56.697170,-13.525710,56.697170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.640920,-15.030518,39.425628,51.735464,0.000000,0.000000,0.000000,0.000000,2.733873,3.282344,5.560251,1.480563,0.263595,0.021061,0.502976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.061805,proposed,0,-126.340000,54.885000,12.767470,8.331608,12.900000,8.425000,-0.132530,-0.093392,-5.092632,-1.677214,0.579401,-1.677214,-5.092632,-0.050000,0.800000,-3,35,-3.024118,35.373225,-3.024118,35.373225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.866891,-13.225543,45.831391,56.176566,0.000000,0.000000,0.000000,0.000000,3.228883,3.672431,5.553652,1.538156,0.203191,0.017301,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.071801,proposed,0,-126.340000,54.885000,12.714054,8.283510,12.860000,8.415000,-0.145946,-0.131490,-5.336590,-1.311276,-0.152474,-1.311276,-5.336590,-0.060000,0.600000,-3,42,-2.575320,41.732951,-2.575320,41.732951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.987241,-11.100466,50.925866,64.541262,0.000000,0.000000,0.000000,0.000000,3.576324,3.980559,5.552930,3.425208,0.247423,0.042038,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.081768,proposed,0,-126.340000,54.885000,12.658361,8.231532,12.810000,8.385000,-0.151639,-0.153468,-5.214611,-4.421746,-0.152474,-4.421746,-5.214611,-0.050000,0.510000,-9,69,-9.275636,69.475280,-9.275636,69.475280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.183516,-9.796259,51.050880,60.408910,0.000000,0.000000,0.000000,0.000000,3.276339,3.796550,5.556287,1.444566,0.178914,0.017522,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.091771,proposed,0,-126.340000,54.885000,12.600203,8.175340,12.760000,8.315000,-0.159797,-0.139660,-5.092632,-8.934977,0.213464,-8.934977,-5.092632,-0.050000,0.500000,-15,106,-15.189056,105.666400,-15.189056,105.666400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.086479,-8.862963,45.818951,54.094462,0.000000,0.000000,0.000000,0.000000,2.873934,3.364182,5.556167,1.537363,0.241367,0.019935,0.501410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.101802,proposed,0,-126.340000,54.885000,12.539780,8.114966,12.710000,8.235000,-0.170220,-0.120034,-5.031642,-9.971800,1.494245,-9.971800,-5.031642,-0.060000,0.800000,-18,87,-17.874246,86.629630,-17.874246,86.629630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.870142,-9.592243,40.574444,51.750692,0.000000,0.000000,0.000000,0.000000,2.633232,3.214264,5.556427,1.644772,0.303465,0.025120,0.505013,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.111768,proposed,0,-126.340000,54.885000,12.477814,8.051008,12.650000,8.165000,-0.172186,-0.113992,-5.702528,-6.373413,1.128308,-6.373413,-5.702528,-0.100000,0.810000,-7,52,-7.495487,51.928397,-7.495487,51.928397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.265450,-9.041416,39.517615,48.505532,0.000000,0.000000,0.000000,0.000000,2.633629,3.127046,5.551503,1.458534,0.209965,0.018592,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.121804,proposed,0,-126.340000,54.885000,12.413630,7.982651,12.590000,8.125000,-0.176370,-0.142349,-6.739351,-3.262944,0.091484,-3.262944,-6.739351,-0.110000,0.750000,3,24,2.818352,23.599398,2.818352,23.599398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.066313,-7.465425,46.275270,55.793275,0.000000,0.000000,0.000000,0.000000,3.113631,3.481421,5.553026,1.457921,0.195283,0.020488,0.501106,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.131807,proposed,0,-126.340000,54.885000,12.348009,7.910610,12.530000,8.095000,-0.181991,-0.184390,-6.983309,-2.531068,0.396432,-2.531068,-6.983309,-0.080000,0.510000,0,30,0.156066,30.058393,0.156066,30.058393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.899189,-5.175534,59.118111,71.068723,0.000000,0.000000,0.000000,0.000000,3.594688,4.264449,5.547636,1.449312,0.190628,0.015200,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.141768,proposed,0,-126.340000,54.885000,12.281165,7.835057,12.460000,8.035000,-0.178835,-0.199943,-6.983309,-7.593205,0.457422,-7.593205,-6.983309,-0.050000,0.380000,-7,75,-7.164894,77.696895,-7.164894,77.696895,0.000000,-2.638502,0.000000,64.000000,0.000000,0.000000,62.491341,-2.579262,61.359788,70.188127,0.000000,0.000000,0.000000,0.000000,3.655201,4.367665,5.549563,1.496875,0.195717,0.018397,0.503882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.151799,proposed,0,-126.340000,54.885000,12.212462,7.755195,12.400000,7.945000,-0.187538,-0.189805,-6.556382,-12.838311,0.823360,-12.838311,-6.556382,-0.040000,0.530000,-17,106,-16.674025,105.726893,-16.674025,105.726893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.375214,-1.135996,53.485366,57.841355,0.000000,0.000000,0.000000,0.000000,3.398244,3.921573,5.551806,1.511583,0.241220,0.019452,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.161798,proposed,0,-126.340000,54.885000,12.142695,7.671884,12.340000,7.825000,-0.197305,-0.153116,-5.275601,-13.204249,1.067318,-13.204249,-5.275601,-0.060000,0.800000,-28,85,-27.789798,85.016254,-27.789798,85.016254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.600293,-0.668538,47.808424,55.560904,0.000000,0.000000,0.000000,0.000000,3.130781,3.637318,5.557743,1.541426,0.289670,0.021798,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.171802,proposed,0,-126.340000,54.885000,12.071717,7.584924,12.270000,7.735000,-0.198283,-0.150076,-5.275601,-13.204249,1.311276,-7.715185,-6.800341,-0.130000,0.870000,-20,74,-20.333832,73.555690,-20.333832,73.555690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.510958,1.043060,44.947222,49.222716,0.000000,0.000000,0.000000,0.000000,2.763952,3.408855,6.465964,1.909372,0.286244,0.040502,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009216,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.181769,proposed,0,-126.340000,54.885000,11.999916,7.494791,12.200000,7.675000,-0.200084,-0.180209,-8.386070,-4.360757,1.250287,-4.360757,-8.386070,-0.190000,0.830000,17,29,17.208132,-0.995534,17.208132,-0.995534,0.000000,29.551224,0.000000,64.000000,0.000000,0.000000,61.386590,1.301702,41.250755,50.391503,0.000000,0.000000,0.000000,0.000000,2.963007,3.267891,5.553045,1.465456,0.225311,0.022548,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.191774,proposed,0,-126.340000,54.885000,11.926829,7.400914,12.120000,7.645000,-0.193171,-0.244086,-9.422894,-0.945339,1.006328,-0.945339,-9.422894,-0.080000,0.590000,17,-16,16.915249,-18.239128,16.915249,-18.239128,0.000000,1.794818,0.000000,64.000000,0.000000,0.000000,56.760491,2.640846,54.553395,69.241543,0.000000,0.000000,0.000000,0.000000,3.696026,4.172367,5.568804,1.594415,0.243501,0.029875,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.201770,proposed,0,-126.340000,54.885000,11.852847,7.303817,12.030000,7.615000,-0.177153,-0.311183,-8.812998,-4.421746,0.701380,-4.421746,-8.812998,-0.020000,0.250000,3,28,3.043688,28.292280,3.043688,28.292280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.760952,6.752718,90.786204,106.187614,0.000000,0.000000,0.000000,0.000000,5.492615,6.415660,5.570434,1.759803,0.344767,0.032869,0.501066,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.211774,proposed,0,-126.340000,54.885000,11.777906,7.203473,11.950000,7.525000,-0.172094,-0.321527,-8.325081,-12.533363,0.396432,-12.533363,-8.325081,0.010000,0.190000,-10,73,-9.830406,96.841387,-9.830406,96.841387,0.000000,-23.549106,0.000000,64.000000,0.000000,0.000000,61.524260,10.418373,83.609902,93.285580,0.000000,0.000000,0.000000,0.000000,5.368606,6.166125,5.575243,1.774571,0.262306,0.031048,0.501351,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.221776,proposed,0,-126.340000,54.885000,11.702117,7.100109,11.880000,7.365000,-0.177883,-0.264891,-7.471226,-20.279043,0.579401,-20.279043,-7.471226,0.000000,0.420000,-21,108,-20.791809,107.794010,-20.791809,107.794010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.092279,15.021195,77.185344,87.518615,0.000000,0.000000,0.000000,0.000000,5.101370,6.059255,5.570843,1.608322,0.282856,0.024714,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.231775,proposed,0,-126.340000,54.885000,11.625512,6.993871,11.810000,7.175000,-0.184488,-0.181129,-6.312424,-21.620814,0.335443,-21.620814,-6.312424,-0.030000,0.760000,-30,108,-29.632675,107.894700,-29.632675,107.894700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.492022,19.301235,73.714681,85.625939,0.000000,0.000000,0.000000,0.000000,5.007436,6.089226,5.574669,1.734374,0.375931,0.037911,0.501601,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008237,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.241778,proposed,0,-126.340000,54.885000,11.548051,6.884831,11.750000,7.005000,-0.201949,-0.120169,-6.312424,-18.083417,0.213464,-18.083417,-6.312424,-0.090000,0.960000,-23,80,-22.933760,80.070478,-22.933760,80.070478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.843801,23.962821,69.037153,84.864544,0.000000,0.000000,0.000000,0.000000,4.731624,6.046316,5.587265,1.744505,0.330283,0.032090,0.505236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008211,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.251783,proposed,0,-126.340000,54.885000,11.469759,6.773177,11.680000,6.885000,-0.210241,-0.111823,-7.837164,-10.093779,0.579401,-10.093779,-7.837164,-0.180000,0.920000,5,35,4.740789,13.885832,4.740789,13.885832,0.000000,21.184646,0.000000,64.000000,0.000000,0.000000,54.330022,28.475022,67.250603,91.233423,0.000000,0.000000,0.000000,0.000000,4.445670,6.127630,5.585247,1.691052,0.257572,0.032265,0.502674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.261778,proposed,0,-126.340000,54.885000,11.390710,6.659189,11.600000,6.815000,-0.209290,-0.155811,-9.422894,-4.543725,0.823360,-4.543725,-9.422894,-0.120000,0.680000,16,-10,15.705685,-18.702070,15.705685,-18.702070,0.000000,8.772548,0.000000,64.000000,0.000000,0.000000,48.459546,31.873015,74.032610,105.134277,0.000000,0.000000,0.000000,0.000000,4.918675,6.492767,5.565248,1.453209,0.251335,0.025496,0.501123,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.271773,proposed,0,-126.340000,54.885000,11.310814,6.542940,11.500000,6.765000,-0.189186,-0.222060,-9.544873,-4.299767,0.701380,-4.299767,-9.544873,-0.030000,0.320000,8,1,7.814909,0.968806,7.814909,0.968806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.412500,35.394804,92.139037,123.956797,0.000000,0.000000,0.000000,0.000000,5.555603,7.574053,5.567339,1.617826,0.223215,0.031897,0.501246,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.281769,proposed,0,-126.340000,54.885000,11.230024,6.424583,11.410000,6.685000,-0.179976,-0.260417,-9.666852,-11.618519,0.762370,-11.618519,-9.666852,0.010000,0.150000,0,46,-0.239128,70.555033,-0.239128,70.555033,0.000000,-24.586227,0.000000,64.000000,0.000000,0.000000,49.045647,38.519380,98.801212,124.023604,0.000000,0.000000,0.000000,0.000000,6.250492,7.941824,5.547312,1.598561,0.209014,0.019362,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.291776,proposed,0,-126.340000,54.885000,11.148226,6.304195,11.330000,6.525000,-0.181774,-0.220805,-8.873987,-19.364199,0.945339,-19.364199,-8.873987,0.030000,0.240000,-15,91,-15.038274,106.519244,-15.038274,106.519244,0.000000,-15.550439,0.000000,64.000000,0.000000,0.000000,51.379744,41.610524,93.518851,111.480370,0.000000,0.000000,0.000000,0.000000,6.136103,7.612871,5.578762,1.761079,0.654383,0.047809,0.501184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008555,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.301779,proposed,0,-126.340000,54.885000,11.065474,6.182125,11.250000,6.305000,-0.184526,-0.122875,-7.715185,-25.646128,0.091484,-25.646128,-7.715185,-0.020000,0.540000,-23,107,-23.144583,106.552787,-23.144583,106.552787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.531014,45.107619,91.590184,110.849873,0.000000,0.000000,0.000000,0.000000,6.130794,7.782674,5.583010,1.610365,0.291578,0.030965,0.501019,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.311773,proposed,0,-126.340000,54.885000,10.981765,6.058654,11.170000,6.065000,-0.188235,-0.006346,-8.081122,-24.853263,0.152474,-24.853263,-8.081122,-0.040000,0.820000,-19,106,-19.320479,106.256008,-19.320479,106.256008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.958944,50.324619,91.486364,116.428423,0.000000,0.000000,0.000000,0.000000,6.204718,8.200939,5.561008,1.680730,0.436556,0.027981,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.321771,proposed,0,-126.340000,54.885000,10.896907,5.933804,11.090000,5.875000,-0.193093,0.058804,-9.056956,-17.412531,0.884349,-17.412531,-9.056956,-0.100000,0.960000,-1,65,-1.032780,65.302107,-1.032780,65.302107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.465002,55.502337,89.496702,121.306230,0.000000,0.000000,0.000000,0.000000,6.023233,8.398568,5.564816,1.767976,0.322952,0.029656,0.502629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.331775,proposed,0,-126.340000,54.885000,10.810803,5.807759,10.990000,5.755000,-0.179197,0.052759,-10.581696,-8.934977,0.701380,-8.934977,-10.581696,-0.120000,0.870000,21,20,20.509910,-0.168387,20.509910,-0.168387,0.000000,20.470494,0.000000,64.000000,0.000000,0.000000,38.556062,59.055616,95.591146,132.342627,0.000000,0.000000,0.000000,0.000000,5.856817,8.498499,5.569775,1.724494,0.248195,0.029779,0.501171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.341776,proposed,0,-126.340000,54.885000,10.723446,5.680850,10.890000,5.695000,-0.166554,-0.014150,-11.435550,-3.872840,0.518412,-3.872840,-11.435550,-0.060000,0.570000,25,-22,24.680793,-22.368655,24.680793,-22.368655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.247976,59.008368,94.255119,134.576106,0.000000,0.000000,0.000000,0.000000,5.989777,8.296606,5.564285,1.468827,0.204690,0.021067,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.351770,proposed,0,-126.340000,54.885000,10.634772,5.553332,10.770000,5.655000,-0.135228,-0.101668,-11.618519,-4.726694,0.823360,-4.726694,-11.618519,0.030000,0.200000,16,8,15.655525,8.457254,15.655525,8.457254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.865307,58.868706,112.019596,147.948517,0.000000,0.000000,0.000000,0.000000,6.869045,9.103459,5.558282,1.648150,0.208629,0.023230,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.361770,proposed,0,-126.340000,54.885000,10.544563,5.425256,10.670000,5.565000,-0.125437,-0.139744,-11.008623,-11.435550,0.335443,-11.435550,-11.008623,0.050000,0.090000,2,53,2.063272,72.158673,2.063272,72.158673,0.000000,-18.701419,0.000000,64.000000,0.000000,0.000000,38.781974,56.975469,110.907040,136.461312,0.000000,0.000000,0.000000,0.000000,7.114380,8.898953,5.559600,1.849943,0.289492,0.039847,0.503856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.371781,proposed,0,-126.340000,54.885000,10.452651,5.296768,10.570000,5.405000,-0.117349,-0.108232,-9.788831,-19.242219,-0.030495,-19.242219,-9.788831,0.080000,0.230000,-19,98,-19.300948,105.773282,-19.300948,105.773282,0.000000,-7.316027,0.000000,64.000000,0.000000,0.000000,43.773821,56.071863,106.128982,125.502225,0.000000,0.000000,0.000000,0.000000,7.007176,8.538458,5.588038,1.540212,0.240992,0.019214,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.381768,proposed,0,-126.340000,54.885000,10.359269,5.168566,10.480000,5.205000,-0.120731,-0.036434,-8.812998,-22.535658,0.457422,-22.535658,-8.812998,0.020000,0.600000,-26,106,-26.481985,105.900659,-26.481985,105.900659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.083231,56.040751,103.010933,123.107916,0.000000,0.000000,0.000000,0.000000,6.993555,8.569929,5.554886,1.723952,0.358345,0.026381,0.500962,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.391779,proposed,0,-126.340000,54.885000,10.263817,5.040218,10.390000,5.015000,-0.126183,0.025218,-8.691018,-18.937271,0.457422,-18.937271,-8.691018,0.010000,0.860000,-28,82,-28.474766,82.151173,-28.474766,82.151173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.901419,58.351852,100.691773,126.064581,0.000000,0.000000,0.000000,0.000000,6.961805,8.797098,5.579343,1.652613,0.315709,0.035441,0.500867,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.401776,proposed,0,-126.340000,54.885000,10.166560,4.912472,10.300000,4.895000,-0.133440,0.017472,-10.032790,-10.276748,0.335443,-10.276748,-10.032790,-0.110000,0.880000,-1,37,-0.646049,7.521962,-0.646049,7.521962,0.000000,29.629212,0.000000,64.000000,0.000000,0.000000,41.987107,60.624264,94.387628,126.775183,0.000000,0.000000,0.000000,0.000000,6.494605,8.559854,5.566975,2.625934,0.277541,0.038266,0.501215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.411864,proposed,0,-126.340000,54.885000,10.066308,4.784200,10.200000,4.835000,-0.133692,-0.050800,-11.557530,-2.836017,0.701380,-2.836017,-11.557530,-0.150000,0.700000,22,-8,21.977768,-43.240218,21.977768,-43.240218,0.000000,35.391391,0.000000,64.000000,0.000000,0.000000,34.554258,59.522353,92.097564,127.968975,0.000000,0.000000,0.000000,0.000000,5.664644,8.082884,5.577869,1.662730,0.236388,0.023901,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.421774,proposed,0,-126.340000,54.885000,9.965640,4.659041,10.090000,4.825000,-0.124360,-0.165959,-12.350394,0.335443,0.396432,0.335443,-12.350394,-0.010000,0.320000,14,-44,13.623646,-44.330568,13.623646,-44.330568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.954004,56.689512,95.372678,131.849972,0.000000,0.000000,0.000000,0.000000,5.859633,8.171967,5.559571,1.761123,0.262926,0.029069,0.501353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.431828,proposed,0,-126.340000,54.885000,9.861168,4.533154,9.970000,4.795000,-0.108832,-0.261846,-12.655342,-5.153621,0.884349,-5.153621,-12.655342,0.050000,0.040000,4,1,3.994237,17.427261,3.994237,17.427261,0.000000,-16.757829,0.000000,64.000000,0.000000,0.000000,31.246599,55.942569,121.325621,153.956455,0.000000,0.000000,0.000000,0.000000,7.633024,9.632504,5.591729,1.713024,0.266318,0.023550,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.441731,proposed,0,-126.340000,54.885000,9.755835,4.410454,9.860000,4.695000,-0.104165,-0.284546,-10.581696,-14.424041,0.213464,-14.424041,-10.581696,0.050000,0.000000,-22,46,-21.625179,97.976295,-21.625179,97.976295,0.000000,-52.306864,0.000000,64.000000,0.000000,0.000000,34.849255,56.469568,117.320423,144.083508,0.000000,0.000000,0.000000,0.000000,7.665357,9.592730,5.563766,1.694914,0.262105,0.029679,0.501166,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.451772,proposed,0,-126.340000,54.885000,9.646428,4.287566,9.750000,4.505000,-0.103572,-0.217434,-10.581696,-23.694460,-0.152474,-23.694460,-10.581696,0.030000,0.060000,-27,91,-26.513270,105.223231,-26.513270,105.223231,0.000000,-14.553799,0.000000,64.000000,0.000000,0.000000,38.567464,58.528494,111.944837,135.841520,0.000000,0.000000,0.000000,0.000000,7.414662,9.322709,5.571952,1.773420,1.011115,0.038967,0.501043,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.461779,proposed,0,-126.340000,54.885000,9.534660,4.166845,9.650000,4.235000,-0.115340,-0.068155,-10.215758,-31.379150,-0.457422,-31.379150,-10.215758,-0.070000,0.390000,-18,105,-17.608070,104.976951,-17.608070,104.976951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.022297,64.469626,109.717768,140.470838,0.000000,0.000000,0.000000,0.000000,7.379669,9.833895,5.576197,1.638373,0.271975,0.030392,0.506664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.471774,proposed,0,-126.340000,54.885000,9.420172,4.048227,9.540000,3.945000,-0.119828,0.103227,-11.496540,-31.562119,0.030495,-31.562119,-11.496540,-0.120000,0.750000,-8,104,-7.624322,104.312908,-7.624322,104.312908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.549406,73.641365,111.533270,152.952858,0.000000,0.000000,0.000000,0.000000,7.549092,10.625152,5.565646,1.687092,0.458650,0.020102,0.500217,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008241,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.481770,proposed,0,-126.340000,54.885000,9.302711,3.931782,9.410000,3.685000,-0.107289,0.246782,-13.143259,-25.768107,-0.030495,-25.768107,-13.143259,-0.110000,0.900000,6,104,6.178260,103.820192,6.178260,103.820192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.628284,83.163459,119.465791,162.214428,0.000000,0.000000,0.000000,0.000000,7.625635,11.098410,5.574635,1.647356,0.391256,0.026874,0.500780,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.491772,proposed,0,-126.340000,54.885000,9.182095,3.817661,9.280000,3.495000,-0.097905,0.322661,-14.911958,-17.412531,0.518412,-17.412531,-14.911958,-0.050000,0.980000,17,90,16.597771,89.811374,16.597771,89.811374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.084979,89.652048,125.187971,169.173219,0.000000,0.000000,0.000000,0.000000,7.726040,11.351048,5.557365,1.523562,0.411152,0.021207,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.501807,proposed,0,-126.340000,54.885000,9.057849,3.705763,9.140000,3.375000,-0.082151,0.330763,-15.399875,-8.752008,0.884349,-8.752008,-15.399875,0.030000,0.950000,14,45,13.671993,23.791381,13.671993,23.791381,0.000000,21.019992,0.000000,64.000000,0.000000,0.000000,9.283996,91.397033,128.701005,174.629437,0.000000,0.000000,0.000000,0.000000,7.906573,11.383113,5.557280,1.463126,0.242445,0.022577,0.504078,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.511771,proposed,0,-126.340000,54.885000,8.931186,3.597446,8.990000,3.325000,-0.058814,0.272446,-14.485031,-1.555235,0.640391,-1.555235,-14.485031,0.050000,0.720000,5,0,4.822119,-16.998095,4.822119,-16.998095,0.000000,16.809469,0.000000,64.000000,0.000000,0.000000,6.436213,87.689293,127.698954,175.361225,0.000000,0.000000,0.000000,0.000000,8.096096,11.074188,5.553391,1.456758,0.200752,0.017984,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.521802,proposed,0,-126.340000,54.885000,8.800248,3.491400,8.850000,3.325000,-0.049752,0.166400,-13.692166,-0.091484,0.701380,-0.091484,-13.692166,0.060000,0.370000,-6,-3,-6.443301,-2.662136,-6.443301,-2.662136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.032301,80.852283,128.666871,172.978245,0.000000,0.000000,0.000000,0.000000,8.225670,10.791539,5.552233,1.524337,0.208267,0.018209,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.531773,proposed,0,-126.340000,54.885000,8.666599,3.389164,8.730000,3.285000,-0.063401,0.104164,-12.106436,-5.519559,0.701380,-5.519559,-12.106436,0.050000,0.150000,-28,42,-27.514470,62.676287,-27.514470,62.676287,0.000000,-20.338422,0.000000,64.000000,0.000000,0.000000,9.691037,73.085963,120.332710,159.289705,0.000000,0.000000,0.000000,0.000000,7.863766,10.146883,5.549227,1.435621,0.193452,0.016608,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.541808,proposed,0,-126.340000,54.885000,8.528485,3.289649,8.610000,3.185000,-0.081515,0.104649,-11.069613,-14.119093,-0.091484,-14.119093,-11.069613,0.040000,0.210000,-47,87,-46.504036,105.081058,-46.504036,105.081058,0.000000,-17.743193,0.000000,64.000000,0.000000,0.000000,13.451022,66.264883,107.669969,138.513955,0.000000,0.000000,0.000000,0.000000,7.281450,9.279757,5.553442,1.460144,0.254963,0.016232,0.504155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.551800,proposed,0,-126.340000,54.885000,8.387291,3.194102,8.500000,3.025000,-0.112709,0.169102,-10.947634,-19.059251,-0.274453,-19.059251,-10.947634,-0.150000,0.510000,-33,105,-33.347198,105.157973,-33.347198,105.157973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.860014,62.786924,104.953557,137.068169,0.000000,0.000000,0.000000,0.000000,7.198796,9.407671,5.550700,1.601710,0.291445,0.020444,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.561802,proposed,0,-126.340000,54.885000,8.242210,3.102164,8.380000,2.835000,-0.137790,0.267164,-12.655342,-19.364199,0.030495,-19.364199,-12.655342,-0.250000,0.790000,-10,104,-10.164548,104.396836,-10.164548,104.396836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.430538,64.781661,115.820778,151.375257,0.000000,0.000000,0.000000,0.000000,7.230316,10.388669,5.555546,1.621973,0.379488,0.023680,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.572255,proposed,0,-126.340000,54.885000,8.086548,3.010233,8.250000,2.695000,-0.163452,0.315233,-15.338885,-13.448207,0.823360,-13.448207,-15.338885,-0.200000,0.930000,5,97,5.452628,97.301280,5.452628,97.301280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.463091,68.880091,124.089499,161.109551,0.000000,0.000000,0.000000,0.000000,7.170338,10.813173,5.595709,1.514701,0.295117,0.021596,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.581770,proposed,0,-126.340000,54.885000,7.941203,2.930373,8.100000,2.615000,-0.158797,0.315373,-16.924615,-6.617372,0.213464,-6.617372,-16.924615,-0.100000,0.950000,8,52,8.081235,42.515978,8.081235,42.515978,0.000000,9.785303,0.000000,64.000000,0.000000,0.000000,-5.125544,70.331251,123.278278,160.350421,0.000000,0.000000,0.000000,0.000000,7.347012,10.526552,5.554837,1.466067,0.265833,0.017686,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.591801,proposed,0,-126.340000,54.885000,7.784179,2.850272,7.960000,2.595000,-0.175821,0.255272,-15.277895,-0.213464,-0.091484,-0.213464,-15.277895,-0.010000,0.760000,-20,7,-19.874732,4.440901,-19.874732,4.440901,0.000000,2.860380,0.000000,64.000000,0.000000,0.000000,-8.955849,68.611814,119.857679,158.638406,0.000000,0.000000,0.000000,0.000000,7.257446,10.027312,5.549436,1.525350,0.191945,0.015495,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.601800,proposed,0,-126.340000,54.885000,7.623752,2.774734,7.820000,2.605000,-0.196248,0.169734,-13.875134,1.738204,0.640391,1.738204,-13.875134,-0.010000,0.420000,-40,15,-39.710527,15.406292,-39.710527,15.406292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.351121,64.585111,118.464894,160.843179,0.000000,0.000000,0.000000,0.000000,7.377675,10.074707,5.548922,1.474904,0.202038,0.018462,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.611803,proposed,0,-126.340000,54.885000,7.459374,2.703606,7.690000,2.595000,-0.230626,0.108606,-13.204249,-3.262944,0.579401,-3.262944,-13.204249,-0.170000,0.220000,-36,60,-36.097539,76.250115,-36.097539,76.250115,0.000000,-15.843823,0.000000,64.000000,0.000000,0.000000,-2.863498,59.115489,106.437582,140.925676,0.000000,0.000000,0.000000,0.000000,6.470213,9.082423,5.552959,1.451755,0.209353,0.019798,0.502369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.621776,proposed,0,-126.340000,54.885000,7.291586,2.637213,7.530000,2.515000,-0.238414,0.122213,-13.875134,-10.093779,0.701380,-10.093779,-13.875134,-0.250000,0.390000,-27,105,-27.384720,105.565695,-27.384720,105.565695,0.000000,-0.159404,0.000000,64.000000,0.000000,0.000000,-2.424317,55.578470,101.035191,129.404222,0.000000,0.000000,0.000000,0.000000,6.289566,8.665488,7.041656,1.575104,0.252331,0.025946,0.500992,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009408,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.631776,proposed,0,-126.340000,54.885000,7.119497,2.575296,7.410000,2.425000,-0.290503,0.150296,-14.911958,-12.777322,0.213464,-12.777322,-14.911958,-0.260000,0.630000,-26,106,-25.698584,105.542481,-25.698584,105.542481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.011116,54.499319,103.958227,129.840583,0.000000,0.000000,0.000000,0.000000,6.462412,8.916218,5.545115,1.870572,0.387312,0.042679,0.501566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008361,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.641774,proposed,0,-126.340000,54.885000,6.943579,2.518133,7.260000,2.325000,-0.316421,0.193133,-17.229563,-9.910810,0.945339,-9.910810,-17.229563,-0.220000,0.860000,-16,99,-15.738050,98.576545,-15.738050,98.576545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.926442,57.004099,110.439334,140.181886,0.000000,0.000000,0.000000,0.000000,6.755881,9.482177,5.558420,1.443034,0.302524,0.018260,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.651771,proposed,0,-126.340000,54.885000,6.763898,2.465812,7.080000,2.265000,-0.316102,0.200812,-19.181230,-4.787684,0.457422,-4.787684,-19.181230,-0.190000,0.940000,-4,54,-3.535321,53.797683,-3.535321,53.797683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.003861,58.353195,110.642749,141.362602,0.000000,0.000000,0.000000,0.000000,6.869253,9.330683,5.559858,1.548791,0.266040,0.027383,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.661769,proposed,0,-126.340000,54.885000,6.580464,2.418392,6.890000,2.255000,-0.309536,0.163392,-19.852116,1.799193,0.457422,1.799193,-19.852116,-0.080000,0.770000,-12,15,-11.722614,15.002321,-11.722614,15.002321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.887667,57.394291,108.302477,142.412508,0.000000,0.000000,0.000000,0.000000,6.771171,8.957144,5.547872,1.430521,0.181149,0.016792,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.671772,proposed,0,-126.340000,54.885000,6.393285,2.375923,6.690000,2.285000,-0.296715,0.090923,-19.608157,3.994819,0.640391,3.994819,-19.608157,-0.130000,0.430000,-10,26,-10.090620,25.623042,-10.090620,25.623042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.088348,54.734705,107.549209,145.998146,0.000000,0.000000,0.000000,0.000000,6.684639,9.108018,5.562718,1.448682,0.202116,0.015006,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.681775,proposed,0,-126.340000,54.885000,6.202542,2.338482,6.500000,2.295000,-0.297458,0.043482,-19.486178,-0.823360,0.396432,-0.823360,-19.486178,-0.080000,0.290000,-24,71,-23.569355,80.079419,-23.569355,80.079419,0.000000,-9.456377,0.000000,64.000000,0.000000,0.000000,-9.034034,51.615734,102.788287,138.606625,0.000000,0.000000,0.000000,0.000000,6.354436,8.893481,5.558363,1.471071,0.223091,0.017181,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.691773,proposed,0,-126.340000,54.885000,6.008433,2.306122,6.310000,2.265000,-0.301567,0.041122,-19.425188,-6.190445,0.945339,-6.190445,-19.425188,-0.100000,0.430000,-30,106,-29.703961,105.739864,-29.703961,105.739864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.958179,50.052783,93.842001,126.130367,0.000000,0.000000,0.000000,0.000000,6.097482,8.554577,5.561415,1.470662,0.230628,0.015422,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.701772,proposed,0,-126.340000,54.885000,5.810969,2.278850,6.120000,2.205000,-0.309031,0.073850,-19.608157,-7.715185,0.152474,-7.715185,-19.608157,-0.200000,0.720000,-22,106,-21.511686,105.800957,-21.511686,105.800957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.412639,50.898856,93.776760,124.982016,0.000000,0.000000,0.000000,0.000000,6.057679,8.671941,5.552331,1.458021,0.271895,0.015863,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.711771,proposed,0,-126.340000,54.885000,5.610321,2.256688,5.920000,2.165000,-0.309679,0.091688,-19.608157,-7.715185,0.701380,-4.482736,-20.949928,-0.210000,0.900000,-23,100,-23.033717,100.267949,-23.033717,100.267949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.996215,55.124282,99.509546,132.225311,0.000000,0.000000,0.000000,0.000000,5.994672,9.039353,5.557381,1.790124,0.370150,0.030027,0.501012,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.721774,proposed,0,-126.340000,54.885000,5.406524,2.239633,5.710000,2.175000,-0.303476,0.064633,-22.413679,2.348100,0.884349,2.348100,-22.413679,-0.200000,0.960000,1,55,0.517431,13.833995,0.517431,13.833995,0.000000,41.433953,0.000000,64.000000,0.000000,0.000000,-2.571318,56.633234,96.045351,128.274420,0.000000,0.000000,0.000000,0.000000,5.778141,8.573054,5.565799,1.669906,0.342266,0.023295,0.501038,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.731774,proposed,0,-126.340000,54.885000,5.199946,2.227695,5.480000,2.235000,-0.280054,-0.007305,-24.243367,8.569039,0.823360,8.569039,-24.243367,-0.120000,0.790000,9,10,8.909918,-24.448813,8.909918,-24.448813,0.000000,34.716762,0.000000,64.000000,0.000000,0.000000,-3.180598,54.486398,95.429104,129.489030,0.000000,0.000000,0.000000,0.000000,5.979182,8.099508,5.570743,1.663138,0.373584,0.066163,0.501492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.741779,proposed,0,-126.340000,54.885000,4.990540,2.220842,5.250000,2.335000,-0.259460,-0.114158,-24.487325,9.849821,0.823360,9.849821,-24.487325,-0.020000,0.470000,-2,-12,-2.261321,-11.746510,-2.261321,-11.746510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.157848,51.609610,97.247253,132.859549,0.000000,0.000000,0.000000,0.000000,6.091614,8.179617,5.574786,1.650343,0.246833,0.081057,0.500887,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.751772,proposed,0,-126.340000,54.885000,4.778922,2.219053,5.020000,2.405000,-0.241078,-0.185947,-24.426336,3.384923,1.128308,3.384923,-24.426336,0.020000,0.160000,-14,33,-13.571366,66.869947,-13.571366,66.869947,0.000000,-33.616457,0.000000,64.000000,0.000000,0.000000,5.376168,50.240266,113.582106,146.220737,0.000000,0.000000,0.000000,0.000000,7.374249,9.163218,5.557888,1.467493,0.201293,0.019110,0.500460,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.761776,proposed,0,-126.340000,54.885000,4.564785,2.222280,4.790000,2.395000,-0.225215,-0.172720,-23.084564,-7.044299,0.396432,-7.044299,-23.084564,-0.020000,0.170000,-26,78,-26.048345,104.948097,-26.048345,104.948097,0.000000,-26.694607,0.000000,64.000000,0.000000,0.000000,12.082080,51.831017,111.453483,141.013213,0.000000,0.000000,0.000000,0.000000,7.496834,9.418765,5.556633,1.452612,0.236371,0.015540,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.771771,proposed,0,-126.340000,54.885000,4.348770,2.230463,4.560000,2.285000,-0.211230,-0.054537,-23.206544,-14.485031,0.274453,-14.485031,-23.206544,-0.100000,0.430000,-11,105,-10.832679,105.021076,-10.832679,105.021076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.902468,57.054193,109.639843,139.641429,0.000000,0.000000,0.000000,0.000000,7.492779,9.623277,5.547429,2.033604,0.358063,0.049374,0.501866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008509,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.782248,proposed,0,-126.340000,54.885000,4.120397,2.244291,4.290000,2.135000,-0.169603,0.109291,-24.243367,-15.765812,0.701380,-15.765812,-24.243367,-0.120000,0.750000,-4,105,-4.280131,104.522232,-4.280131,104.522232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.710179,65.984507,111.050921,149.018195,0.000000,0.000000,0.000000,0.000000,7.570604,10.287618,6.563539,1.765108,0.442533,0.034436,0.504729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009320,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.791768,proposed,0,-126.340000,54.885000,3.911399,2.261440,4.090000,2.035000,-0.178601,0.226440,-24.487325,-13.021280,0.518412,-13.021280,-24.487325,-0.110000,0.900000,-6,104,-6.016709,104.195909,-6.016709,104.195909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.623956,76.194369,112.666045,155.152080,0.000000,0.000000,0.000000,0.000000,7.661731,10.587687,5.559657,1.666292,0.441134,0.026652,0.504567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.801774,proposed,0,-126.340000,54.885000,3.690469,2.284083,3.850000,1.955000,-0.159531,0.329083,-23.938419,-6.556382,0.762370,-6.556382,-23.938419,-0.070000,0.970000,-14,104,-14.000659,104.166479,-14.000659,104.166479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.635228,83.584236,112.833144,155.705290,0.000000,0.000000,0.000000,0.000000,7.649601,10.508492,5.578594,1.964066,0.357222,0.037939,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008451,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.811782,proposed,0,-126.340000,54.885000,3.468458,2.311367,3.610000,1.945000,-0.141542,0.366367,-23.328523,2.531068,0.396432,2.531068,-23.328523,-0.070000,1.000000,-16,62,-15.989916,61.570684,-15.989916,61.570684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.616703,84.978066,110.031462,151.293701,0.000000,0.000000,0.000000,0.000000,7.405465,10.058850,5.579636,1.678130,0.360152,0.023386,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.821773,proposed,0,-126.340000,54.885000,3.246078,2.343119,3.390000,2.015000,-0.143922,0.328119,-23.023575,8.995966,1.067318,8.995966,-23.023575,-0.110000,0.830000,-12,24,-11.695969,24.436543,-11.695969,24.436543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.098292,80.887992,110.578229,152.279345,0.000000,0.000000,0.000000,0.000000,7.153916,9.576814,5.560426,1.813742,0.275030,0.037736,0.501041,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.831778,proposed,0,-126.340000,54.885000,3.022932,2.379314,3.170000,2.135000,-0.147068,0.244314,-22.230710,11.130602,1.006328,11.130602,-22.230710,-0.110000,0.550000,-17,30,-17.163691,30.482021,-17.163691,30.482021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.691013,73.064275,108.437902,147.892236,0.000000,0.000000,0.000000,0.000000,6.718890,9.125113,5.583036,1.619169,0.212883,0.028353,0.500529,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.841770,proposed,0,-126.340000,54.885000,2.799948,2.419718,2.950000,2.225000,-0.150052,0.194718,-21.620814,7.166278,1.189297,7.166278,-21.620814,-0.130000,0.380000,-22,75,-21.792959,81.725840,-21.792959,81.725840,0.000000,-6.243819,0.000000,64.000000,0.000000,0.000000,11.761174,64.679767,102.514128,138.974253,0.000000,0.000000,0.000000,0.000000,6.397604,8.766948,5.560624,1.686619,0.441663,0.032980,0.501190,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.851777,proposed,0,-126.340000,54.885000,2.576819,2.464303,2.740000,2.275000,-0.163181,0.189303,-20.035084,1.616224,0.884349,1.616224,-20.035084,-0.150000,0.520000,-37,106,-36.765794,105.901355,-36.765794,105.901355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.149722,58.108229,92.305766,123.094829,0.000000,0.000000,0.000000,0.000000,5.813143,8.182772,5.554044,1.582861,0.253271,0.021869,0.500804,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.861773,proposed,0,-126.340000,54.885000,2.354418,2.512808,2.560000,2.285000,-0.205582,0.227808,-20.157064,-1.067318,0.030495,-1.067318,-20.157064,-0.230000,0.770000,-32,106,-31.652932,106.288618,-31.652932,106.288618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.520792,54.760793,87.275134,115.815444,0.000000,0.000000,0.000000,0.000000,5.460544,7.909678,5.563556,1.488730,0.367566,0.019907,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.871785,proposed,0,-126.340000,54.885000,2.132483,2.565201,2.350000,2.305000,-0.217517,0.260201,-21.193887,0.701380,0.762370,0.701380,-21.193887,-0.260000,0.900000,-19,106,-18.846396,106.041335,-18.846396,106.041335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.371581,54.863192,90.553271,120.463628,0.000000,0.000000,0.000000,0.000000,5.745709,8.082978,5.610694,1.526831,0.323895,0.020770,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.881775,proposed,0,-126.340000,54.885000,1.912181,2.621112,2.130000,2.355000,-0.217819,0.266112,-22.657637,6.373413,1.616224,6.373413,-22.657637,-0.250000,0.990000,-4,61,-4.151252,59.640663,-4.151252,59.640663,0.000000,1.400672,0.000000,64.000000,0.000000,0.000000,20.687469,53.566281,90.725285,121.010670,0.000000,0.000000,0.000000,0.000000,5.989896,7.869316,5.562638,1.496398,0.351872,0.018796,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.891773,proposed,0,-126.340000,54.885000,1.693225,2.680512,1.910000,2.445000,-0.216775,0.235512,-23.145554,10.642686,1.311276,10.642686,-23.145554,-0.150000,0.840000,-9,37,-9.378027,37.404635,-9.378027,37.404635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.364241,51.081624,91.129968,126.106893,0.000000,0.000000,0.000000,0.000000,6.040229,7.692462,5.557916,1.640835,0.197587,0.024324,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.901774,proposed,0,-126.340000,54.885000,1.476019,2.743200,1.690000,2.565000,-0.213981,0.178200,-21.803783,12.106436,0.884349,12.106436,-21.803783,-0.100000,0.590000,-27,47,-26.744951,46.657674,-26.744951,46.657674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.811004,46.068531,91.138630,126.370732,0.000000,0.000000,0.000000,0.000000,5.949318,7.664048,5.560227,1.467099,0.206555,0.019716,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.911773,proposed,0,-126.340000,54.885000,1.261058,2.808938,1.490000,2.675000,-0.228942,0.133938,-20.401022,7.959143,0.579401,7.959143,-20.401022,-0.130000,0.490000,-39,91,-39.491318,90.909836,-39.491318,90.909836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.587753,40.077710,86.805767,116.637811,0.000000,0.000000,0.000000,0.000000,5.518013,7.284890,5.556347,1.462308,0.209441,0.019475,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.921773,proposed,0,-126.340000,54.885000,1.048596,2.877550,1.280000,2.735000,-0.231404,0.142550,-20.218053,3.994819,1.250287,3.994819,-20.218053,-0.240000,0.650000,-30,107,-29.634258,107.000010,-29.634258,107.000010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.951044,35.611774,76.776631,102.443414,0.000000,0.000000,0.000000,0.000000,4.954207,6.743748,5.568530,1.459464,0.249347,0.018954,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.931774,proposed,0,-126.340000,54.885000,0.839007,2.948817,1.080000,2.785000,-0.240993,0.163817,-21.071908,3.811850,1.250287,3.811850,-21.071908,-0.270000,0.860000,-18,103,-17.983465,102.782095,-17.983465,102.782095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.442634,34.541046,81.447642,111.205954,0.000000,0.000000,0.000000,0.000000,5.348074,7.249388,5.566101,1.443583,0.308735,0.021549,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.941771,proposed,0,-126.340000,54.885000,0.632732,3.022487,0.860000,2.865000,-0.227268,0.157487,-22.230710,7.898153,1.006328,7.898153,-22.230710,-0.240000,0.950000,-7,62,-6.722521,62.329814,-6.722521,62.329814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.335594,33.724706,82.424830,112.584461,0.000000,0.000000,0.000000,0.000000,5.411778,7.116264,5.567862,1.507449,0.295300,0.028666,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.951780,proposed,0,-126.340000,54.885000,0.429765,3.098467,0.630000,2.975000,-0.200235,0.123467,-23.450502,11.984457,1.494245,11.984457,-23.450502,-0.180000,0.810000,3,39,3.034809,38.989700,3.034809,38.989700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.911537,32.228187,85.515608,113.687788,0.000000,0.000000,0.000000,0.000000,5.254408,6.789835,5.584560,1.438080,0.193376,0.015587,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.961770,proposed,0,-126.340000,54.885000,0.231119,3.176273,0.410000,3.105000,-0.178881,0.071273,-23.328523,12.472374,1.128308,12.472374,-23.328523,-0.070000,0.600000,-7,51,-6.919940,50.835408,-6.919940,50.835408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.239334,29.570580,87.342548,110.238579,0.000000,0.000000,0.000000,0.000000,5.208083,6.499586,5.545880,1.424117,0.172546,0.015766,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.971769,proposed,0,-126.340000,54.885000,0.036533,3.255900,0.190000,3.215000,-0.153467,0.040900,-22.169720,9.239925,1.067318,9.239925,-22.169720,-0.070000,0.520000,-15,85,-14.844451,84.763640,-14.844451,84.763640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.423336,26.096208,83.302726,97.448433,0.000000,0.000000,0.000000,0.000000,5.060342,5.945205,5.544762,1.423862,0.174038,0.015285,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.981768,proposed,0,-126.340000,54.885000,-0.153478,3.337041,-0.010000,3.295000,-0.143478,0.042041,-20.705970,5.702528,1.067318,5.702528,-20.705970,-0.070000,0.640000,-26,106,-26.358512,106.127742,-26.358512,106.127742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.840647,22.705072,74.081374,80.863787,0.000000,0.000000,0.000000,0.000000,4.559061,5.238122,5.544554,1.426072,0.204356,0.014861,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.991768,proposed,0,-126.340000,54.885000,-0.338578,3.419451,-0.200000,3.375000,-0.138578,0.044451,-19.547167,6.129455,1.433256,6.129455,-19.547167,-0.150000,0.850000,-23,86,-23.248684,86.226708,-23.248684,86.226708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.296005,19.215361,67.571256,75.476100,0.000000,0.000000,0.000000,0.000000,4.150818,4.873159,5.553652,1.475797,0.284341,0.026657,0.500927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.001779,proposed,0,-126.340000,54.885000,-0.518625,3.502968,-0.390000,3.465000,-0.128625,0.037968,-18.693313,9.605862,1.738204,9.605862,-18.693313,-0.210000,0.910000,-17,52,-17.175931,51.895274,-17.175931,51.895274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.324286,16.396471,73.257128,80.467390,0.000000,0.000000,0.000000,0.000000,4.336342,4.992861,5.571210,1.522052,0.206035,0.027232,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.011770,proposed,0,-126.340000,54.885000,-0.692789,3.587100,-0.560000,3.575000,-0.132789,0.012100,-18.998261,11.862478,1.311276,11.862478,-18.998261,-0.210000,0.710000,-9,49,-9.196871,49.034615,-9.196871,49.034615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.954989,13.941484,79.851128,92.201579,0.000000,0.000000,0.000000,0.000000,4.621072,5.476089,5.553122,1.453744,0.210159,0.019175,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.021774,proposed,0,-126.340000,54.885000,-0.861323,3.671861,-0.740000,3.705000,-0.121323,-0.033139,-17.961438,11.740498,0.640391,11.740498,-17.961438,-0.170000,0.590000,-17,58,-16.880194,58.203182,-16.880194,58.203182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.963121,10.443090,78.396169,89.315346,0.000000,0.000000,0.000000,0.000000,4.569239,5.464755,5.562761,1.574380,0.207559,0.018642,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.031770,proposed,0,-126.340000,54.885000,-1.023585,3.756825,-0.900000,3.815000,-0.123585,-0.058175,-16.497687,9.117946,0.945339,9.117946,-16.497687,-0.160000,0.560000,-27,81,-27.464497,81.209455,-27.464497,81.209455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.925157,7.626300,74.506329,81.591630,0.000000,0.000000,0.000000,0.000000,4.265369,4.987322,5.551233,1.680478,0.231565,0.022559,0.509505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.041772,proposed,0,-126.340000,54.885000,-1.179523,3.841858,-1.060000,3.905000,-0.119523,-0.063142,-15.033937,6.861330,1.555235,6.861330,-15.033937,-0.190000,0.670000,-32,90,-31.644378,90.461605,-31.644378,90.461605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.488856,4.695787,63.287138,69.930274,0.000000,0.000000,0.000000,0.000000,3.559165,4.265981,5.554550,1.446815,0.209363,0.018558,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.051772,proposed,0,-126.340000,54.885000,-1.328730,3.926632,-1.200000,3.985000,-0.128730,-0.058368,-14.728989,6.861330,1.494245,6.861330,-14.728989,-0.260000,0.810000,-20,79,-19.953801,78.671239,-19.953801,78.671239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.619750,1.754733,57.725972,66.069836,0.000000,0.000000,0.000000,0.000000,3.232654,4.040700,5.559559,1.646077,0.272200,0.026935,0.502898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.061774,proposed,0,-126.340000,54.885000,-1.471044,4.010945,-1.350000,4.075000,-0.121044,-0.064055,-15.399875,9.544873,1.311276,9.544873,-15.399875,-0.260000,0.810000,-5,56,-4.709038,55.562319,-4.709038,55.562319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.444378,-0.399637,58.944635,66.265668,0.000000,0.000000,0.000000,0.000000,3.300900,4.132426,5.560629,1.580367,0.209796,0.019578,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.071771,proposed,0,-126.340000,54.885000,-1.606095,4.094468,-1.490000,4.175000,-0.116095,-0.080532,-14.911958,11.008623,0.640391,11.008623,-14.911958,-0.190000,0.710000,-8,49,-8.316223,49.481151,-8.316223,49.481151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.999885,-1.680060,62.158473,69.068161,0.000000,0.000000,0.000000,0.000000,3.564589,4.310562,5.558019,1.458003,0.195149,0.015941,0.500940,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.081773,proposed,0,-126.340000,54.885000,-1.733818,4.177046,-1.630000,4.295000,-0.103818,-0.117954,-14.789979,10.703675,0.884349,10.703675,-14.789979,-0.130000,0.590000,-9,59,-9.038058,58.539001,-9.038058,58.539001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.802072,-3.297815,65.895038,69.582048,0.000000,0.000000,0.000000,0.000000,3.791645,4.347726,5.564538,1.509516,0.201662,0.022957,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.091771,proposed,0,-126.340000,54.885000,-1.853874,4.258346,-1.760000,4.395000,-0.093874,-0.136654,-12.777322,9.361904,1.128308,9.361904,-12.777322,-0.110000,0.570000,-21,69,-21.259933,68.623656,-21.259933,68.623656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.437030,-4.591556,63.612796,64.886570,0.000000,0.000000,0.000000,0.000000,3.763750,4.110613,5.556991,1.455100,0.203944,0.016711,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.101771,proposed,0,-126.340000,54.885000,-1.966172,4.338186,-1.880000,4.485000,-0.086172,-0.146814,-11.618519,7.166278,1.067318,7.166278,-11.618519,-0.150000,0.630000,-19,79,-19.296106,78.866984,-19.296106,78.866984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.984185,-5.661382,58.349882,60.192088,0.000000,0.000000,0.000000,0.000000,3.396624,3.815980,5.555054,1.467800,0.202429,0.022389,0.503020,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.111771,proposed,0,-126.340000,54.885000,-2.070490,4.416289,-1.980000,4.565000,-0.090490,-0.148711,-11.618519,7.044299,1.860183,7.044299,-11.618519,-0.180000,0.700000,-7,72,-7.228815,71.870976,-7.228815,71.870976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.428743,-6.389352,50.850026,52.306682,0.000000,0.000000,0.000000,0.000000,2.995863,3.403477,5.555073,1.507610,0.210741,0.018741,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.121772,proposed,0,-126.340000,54.885000,-2.166714,4.492445,-2.090000,4.645000,-0.076714,-0.152555,-10.337738,7.593205,0.945339,7.593205,-10.337738,-0.160000,0.720000,-10,62,-9.763384,62.223071,-9.763384,62.223071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.758757,-6.312515,51.541603,50.470307,0.000000,0.000000,0.000000,0.000000,3.120820,3.286880,5.551166,1.459518,0.189505,0.015720,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.131773,proposed,0,-126.340000,54.885000,-2.254673,4.566390,-2.170000,4.735000,-0.084673,-0.168610,-9.483883,8.995966,0.518412,8.995966,-9.483883,-0.120000,0.680000,-14,50,-13.627978,49.766797,-13.627978,49.766797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.365642,-6.294833,51.299214,50.396024,0.000000,0.000000,0.000000,0.000000,3.177994,3.280452,5.559462,1.624289,0.231445,0.037644,0.501202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.141775,proposed,0,-126.340000,54.885000,-2.334279,4.637912,-2.260000,4.835000,-0.074279,-0.197088,-7.471226,9.422894,0.823360,9.422894,-7.471226,-0.130000,0.610000,-20,47,-19.850467,46.508079,-19.850467,46.508079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.380052,-6.279984,53.610191,53.459094,0.000000,0.000000,0.000000,0.000000,3.319306,3.439453,5.567304,1.433471,0.197274,0.018183,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.151770,proposed,0,-126.340000,54.885000,-2.405389,4.706736,-2.320000,4.935000,-0.085389,-0.228264,-6.800341,8.325081,1.189297,8.325081,-6.800341,-0.160000,0.530000,-15,57,-14.615151,56.793484,-14.615151,56.793484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.117234,-6.167838,53.988340,54.376016,0.000000,0.000000,0.000000,0.000000,3.324893,3.433076,5.575055,1.893872,0.258444,0.034609,0.503342,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008280,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.161773,proposed,0,-126.340000,54.885000,-2.468028,4.772737,-2.390000,5.005000,-0.078028,-0.232263,-6.434403,5.702528,0.579401,5.702528,-6.434403,-0.180000,0.540000,-6,74,-5.958374,74.153734,-5.958374,74.153734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.766766,-5.678108,49.223660,48.994302,0.000000,0.000000,0.000000,0.000000,3.173988,3.073085,5.567888,1.628536,0.224420,0.029738,0.500969,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.171779,proposed,0,-126.340000,54.885000,-2.522113,4.835675,-2.440000,5.065000,-0.082113,-0.229325,-5.153621,3.750861,0.274453,3.750861,-5.153621,-0.160000,0.640000,-10,78,-9.978656,78.261339,-9.978656,78.261339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.505660,-4.840619,40.541048,39.738124,0.000000,0.000000,0.000000,0.000000,2.852177,2.599809,5.589440,1.765162,0.236480,0.035410,0.503990,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.181775,proposed,0,-126.340000,54.885000,-2.567551,4.895258,-2.480000,5.115000,-0.087551,-0.219742,-4.238777,4.360757,0.518412,4.360757,-4.238777,-0.130000,0.720000,-12,63,-12.164204,63.245942,-12.164204,63.245942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.399440,-4.423557,36.056402,35.052190,0.000000,0.000000,0.000000,0.000000,2.633772,2.346205,5.569228,1.640219,0.217203,0.028621,0.511413,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.191778,proposed,0,-126.340000,54.885000,-2.604419,4.951389,-2.510000,5.175000,-0.094419,-0.223611,-2.104141,6.495393,0.457422,6.495393,-2.104141,-0.130000,0.700000,-21,43,-20.940006,42.590683,-20.940006,42.590683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.505092,-4.388330,41.960039,39.452262,0.000000,0.000000,0.000000,0.000000,2.882190,2.682332,5.588055,1.822802,0.351677,0.036148,0.501164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008311,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.201777,proposed,0,-126.340000,54.885000,-2.632703,5.003825,-2.520000,5.245000,-0.112703,-0.241175,-2.043152,6.800341,0.823360,6.800341,-2.043152,-0.160000,0.590000,-11,44,-10.699555,43.563732,-10.699555,43.563732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.847690,-3.558502,49.374730,49.627675,0.000000,0.000000,0.000000,0.000000,3.186448,3.084129,5.572334,1.608781,0.226707,0.021845,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.211771,proposed,0,-126.340000,54.885000,-2.652447,5.052377,-2.530000,5.295000,-0.122447,-0.242623,-0.640391,4.482736,-0.152474,4.482736,-0.640391,-0.160000,0.500000,-14,66,-14.404094,66.230697,-14.404094,66.230697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.341758,-2.163227,47.988390,49.318531,0.000000,0.000000,0.000000,0.000000,3.076766,2.947601,5.563134,1.679551,0.220081,0.022752,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.221768,proposed,0,-126.340000,54.885000,-2.663741,5.096919,-2.530000,5.335000,-0.133741,-0.238081,0.457422,1.006328,-0.823360,1.006328,0.457422,-0.150000,0.570000,-18,85,-18.118319,85.326336,-18.118319,85.326336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.354261,-1.679663,36.253408,35.787636,0.000000,0.000000,0.000000,0.000000,2.592578,2.427003,5.547935,1.534271,0.209751,0.018579,0.507692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.231773,proposed,0,-126.340000,54.885000,-2.666662,5.137294,-2.520000,5.345000,-0.146662,-0.207706,1.250287,0.701380,-0.457422,0.701380,1.250287,-0.160000,0.700000,-16,76,-15.675883,75.772165,-15.675883,75.772165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.701843,-2.877445,30.672235,30.840013,0.000000,0.000000,0.000000,0.000000,2.290429,2.231822,5.556350,1.454424,0.196288,0.017306,0.501036,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.241771,proposed,0,-126.340000,54.885000,-2.661321,5.173287,-2.500000,5.365000,-0.161321,-0.191713,1.311276,2.470079,-0.091484,2.470079,1.311276,-0.160000,0.750000,-7,54,-7.387708,53.703326,-7.387708,53.703326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.782421,-3.927492,36.007474,33.307294,0.000000,0.000000,0.000000,0.000000,2.454872,2.361333,5.554233,1.474457,0.211233,0.019599,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.251771,proposed,0,-126.340000,54.885000,-2.647854,5.204794,-2.480000,5.395000,-0.167854,-0.190206,1.860183,3.933829,-0.030495,3.933829,1.860183,-0.170000,0.670000,-1,44,-0.631749,43.703103,-0.631749,43.703103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.432142,-3.599868,43.543530,45.566488,0.000000,0.000000,0.000000,0.000000,2.703987,2.873117,5.600759,1.627874,0.243329,0.034694,0.524328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.261769,proposed,0,-126.340000,54.885000,-2.626425,5.231663,-2.460000,5.425000,-0.166425,-0.193337,2.226120,2.226120,-0.518412,2.226120,2.226120,-0.120000,0.560000,-1,62,-0.835458,62.089134,-0.835458,62.089134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.646340,-2.278839,46.722066,49.920484,0.000000,0.000000,0.000000,0.000000,2.913035,3.047387,5.559780,1.461408,0.211900,0.018693,0.500989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.271773,proposed,0,-126.340000,54.885000,-2.597196,5.253789,-2.440000,5.445000,-0.157196,-0.191211,2.653048,0.518412,-0.579401,0.518412,2.653048,-0.100000,0.560000,2,72,1.725329,72.407912,1.725329,72.407912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.536329,-2.075033,39.791683,37.276443,0.000000,0.000000,0.000000,0.000000,2.715068,2.404530,5.558871,1.765637,0.398133,0.057409,0.501397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008295,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.281801,proposed,0,-126.340000,54.885000,-2.560284,5.271074,-2.400000,5.445000,-0.160284,-0.173926,3.140965,-1.128308,-0.213464,-1.128308,3.140965,-0.070000,0.640000,1,76,1.325056,75.569559,1.325056,75.569559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.931641,-1.610461,36.632441,33.341582,0.000000,0.000000,0.000000,0.000000,2.572413,2.236544,5.612108,1.609496,0.225508,0.033106,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.291772,proposed,0,-126.340000,54.885000,-2.516246,5.283302,-2.370000,5.435000,-0.146246,-0.151698,3.323933,-0.152474,-0.152474,-0.152474,3.323933,-0.060000,0.710000,8,59,7.901766,58.561208,7.901766,58.561208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.710266,-1.617577,34.773710,30.951940,0.000000,0.000000,0.000000,0.000000,2.468695,2.065005,5.558963,1.451517,0.205397,0.021173,0.502877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.301772,proposed,0,-126.340000,54.885000,-2.464984,5.290504,-2.330000,5.435000,-0.134984,-0.144496,3.872840,0.274453,-0.091484,0.274453,3.872840,-0.050000,0.680000,11,52,11.010863,52.362078,11.010863,52.362078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.611808,-0.754102,43.529185,40.168057,0.000000,0.000000,0.000000,0.000000,2.854173,2.512983,6.520280,1.882946,0.275952,0.051497,0.500783,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.311770,proposed,0,-126.340000,54.885000,-2.406898,5.292556,-2.280000,5.445000,-0.126898,-0.152444,4.238777,0.030495,-0.518412,0.030495,4.238777,-0.010000,0.620000,10,54,10.477616,53.690708,10.477616,53.690708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.580140,-0.196976,46.058490,41.940378,0.000000,0.000000,0.000000,0.000000,3.051053,2.558655,5.560035,1.612426,0.206902,0.027710,0.500474,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.321801,proposed,0,-126.340000,54.885000,-2.342040,5.289370,-2.230000,5.435000,-0.112040,-0.145630,4.726694,-1.372266,-0.884349,-1.372266,4.726694,0.020000,0.560000,9,66,9.481728,66.157089,9.481728,66.157089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.720169,0.415093,45.717406,40.541848,0.000000,0.000000,0.000000,0.000000,3.144212,2.521717,5.564543,1.620494,0.283002,0.034087,0.500925,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.331774,proposed,0,-126.340000,54.885000,-2.271326,5.280936,-2.180000,5.415000,-0.091326,-0.134064,5.702528,-1.555235,-0.762370,-1.555235,5.702528,0.040000,0.600000,6,61,6.257115,60.646598,6.257115,60.646598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.154132,0.508242,39.700769,34.283917,0.000000,0.000000,0.000000,0.000000,2.910507,2.230855,5.572725,1.908807,0.292407,0.046348,0.516245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008351,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.341781,proposed,0,-126.340000,54.885000,-2.194459,5.267146,-2.110000,5.395000,-0.084459,-0.127854,5.824507,-2.653048,-0.274453,-2.653048,5.824507,0.040000,0.620000,11,63,10.781409,62.790485,10.781409,62.790485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.139955,1.306279,40.575423,34.889419,0.000000,0.000000,0.000000,0.000000,2.958444,2.209323,5.582825,1.547624,0.207296,0.024970,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.351773,proposed,0,-126.340000,54.885000,-2.112142,5.248016,-2.050000,5.375000,-0.062142,-0.126984,6.800341,-2.470079,-0.518412,-2.470079,6.800341,0.070000,0.610000,7,57,6.552562,56.953867,6.552562,56.953867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.622429,2.149314,41.107285,35.107997,0.000000,0.000000,0.000000,0.000000,2.977945,2.275433,5.563888,2.061267,0.306464,0.063659,0.501082,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008515,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.361785,proposed,0,-126.340000,54.885000,-2.024450,5.223451,-1.980000,5.345000,-0.044450,-0.121549,6.983309,-1.860183,-0.762370,-1.860183,6.983309,0.060000,0.600000,13,48,12.718659,47.989222,12.718659,47.989222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.307780,2.582746,41.098542,34.796106,0.000000,0.000000,0.000000,0.000000,3.006522,2.211004,5.587919,1.536446,0.216012,0.020735,0.500294,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.371804,proposed,0,-126.340000,54.885000,-1.931853,5.193448,-1.900000,5.325000,-0.031853,-0.131552,7.471226,-2.409089,-1.433256,-2.409089,7.471226,0.070000,0.560000,13,49,13.232550,49.377703,13.232550,49.377703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.435956,3.426029,45.326758,39.147804,0.000000,0.000000,0.000000,0.000000,3.197439,2.496754,5.560321,1.965752,0.294878,0.048281,0.503997,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008391,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.381781,proposed,0,-126.340000,54.885000,-1.835216,5.158176,-1.810000,5.295000,-0.025216,-0.136824,8.569039,-3.018985,-0.945339,-3.018985,8.569039,0.090000,0.520000,6,52,5.948033,52.370761,5.948033,52.370761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.514154,3.891533,45.527954,38.958940,0.000000,0.000000,0.000000,0.000000,3.278299,2.542170,5.586107,1.491607,0.218252,0.021961,0.500472,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.391773,proposed,0,-126.340000,54.885000,-1.734427,5.117470,-1.720000,5.265000,-0.014427,-0.147530,8.569039,-4.360757,-0.945339,-4.360757,8.569039,0.090000,0.520000,10,57,9.609575,57.390657,9.609575,57.390657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.566687,4.492281,42.331546,36.578167,0.000000,0.000000,0.000000,0.000000,3.164766,2.402343,5.557012,1.442678,0.185196,0.017224,0.503239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.401808,proposed,0,-126.340000,54.885000,-1.629569,5.071180,-1.620000,5.215000,-0.009569,-0.143820,9.300914,-5.275601,-0.518412,-5.275601,9.300914,0.080000,0.540000,8,58,8.487895,58.398257,8.487895,58.398257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.383188,5.064858,41.390399,35.593383,0.000000,0.000000,0.000000,0.000000,3.146013,2.446262,5.549086,1.562030,0.180069,0.016892,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.411802,proposed,0,-126.340000,54.885000,-1.521984,5.019737,-1.520000,5.165000,-0.001984,-0.145263,9.910810,-4.726694,-1.616224,-4.726694,9.910810,0.090000,0.560000,6,47,5.943544,47.128640,5.943544,47.128640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.043768,4.876756,38.735567,32.693969,0.000000,0.000000,0.000000,0.000000,3.013059,2.275893,6.771959,1.678360,0.222679,0.034621,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.421771,proposed,0,-126.340000,54.885000,-1.411948,4.963141,-1.410000,5.115000,-0.001948,-0.151859,10.825654,-4.177788,-0.945339,-4.177788,10.825654,0.070000,0.540000,3,38,3.205421,38.475948,3.205421,38.475948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.833025,4.675019,40.058264,34.139968,0.000000,0.000000,0.000000,0.000000,3.079730,2.307078,5.554085,1.422434,0.182716,0.016722,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.431803,proposed,0,-126.340000,54.885000,-1.298942,4.900921,-1.290000,5.065000,-0.008942,-0.164079,12.106436,-4.848673,-1.616224,-4.848673,12.106436,0.060000,0.460000,-6,45,-5.597488,44.772193,-5.597488,44.772193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.044527,4.786905,41.976468,36.400496,0.000000,0.000000,0.000000,0.000000,3.151323,2.467941,5.554643,1.558398,0.214066,0.019184,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.441802,proposed,0,-126.340000,54.885000,-1.184495,4.833710,-1.170000,5.015000,-0.014495,-0.181290,12.106436,-4.848673,-1.128308,-6.190445,12.228415,0.040000,0.440000,-3,41,-2.596991,40.904712,-2.596991,40.904712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.066180,4.489818,38.552153,32.905182,0.000000,0.000000,0.000000,0.000000,2.894083,2.356520,5.575981,1.799221,0.247290,0.035634,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.451803,proposed,0,-126.340000,54.885000,-1.068687,4.761370,-1.040000,4.945000,-0.028687,-0.183630,13.204249,-7.593205,-0.884349,-7.593205,13.204249,0.010000,0.440000,-9,58,-8.792142,57.993041,-8.792142,57.993041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.519137,4.933379,38.183736,35.528966,0.000000,0.000000,0.000000,0.000000,2.934948,2.577138,5.565059,1.528801,0.200103,0.019342,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.461808,proposed,0,-126.340000,54.885000,-0.951975,4.683968,-0.900000,4.855000,-0.051975,-0.171032,12.777322,-9.605862,-1.311276,-9.605862,12.777322,0.000000,0.490000,-6,68,-5.703841,67.704539,-5.703841,67.704539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.584111,4.312423,34.150793,29.998253,0.000000,0.000000,0.000000,0.000000,2.694256,2.411315,5.556875,1.558961,0.219915,0.023995,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.471804,proposed,0,-126.340000,54.885000,-0.835000,4.601710,-0.760000,4.755000,-0.075000,-0.153290,13.509197,-10.337738,-1.006328,-10.337738,13.509197,-0.010000,0.590000,-11,63,-11.187476,62.653295,-11.187476,62.653295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.433729,2.701095,31.671473,29.985551,0.000000,0.000000,0.000000,0.000000,2.594566,2.417919,5.557443,1.455751,0.205585,0.018638,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.481802,proposed,0,-126.340000,54.885000,-0.718102,4.514601,-0.630000,4.675000,-0.088102,-0.160399,13.082270,-7.898153,-1.128308,-7.898153,13.082270,-0.020000,0.620000,-6,36,-5.664437,35.914014,-5.664437,35.914014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.020821,-0.115041,30.662521,30.925120,0.000000,0.000000,0.000000,0.000000,2.431178,2.211165,5.554516,1.509738,0.204460,0.018699,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.491802,proposed,0,-126.340000,54.885000,-0.601775,4.422757,-0.500000,4.615000,-0.101775,-0.192243,11.801488,-5.824507,-0.945339,-5.824507,11.801488,-0.030000,0.510000,8,21,7.919042,21.379221,7.919042,21.379221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.119379,-0.888601,34.943820,41.121988,0.000000,0.000000,0.000000,0.000000,2.683734,2.827937,5.559597,1.544842,0.222661,0.023410,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.501801,proposed,0,-126.340000,54.885000,-0.486535,4.326320,-0.380000,4.545000,-0.106535,-0.218680,11.313571,-7.593205,-0.823360,-7.593205,11.313571,-0.020000,0.360000,12,42,11.651579,42.166680,11.651579,42.166680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.402093,0.828812,46.400635,57.209509,0.000000,0.000000,0.000000,0.000000,3.195847,3.789536,5.554586,1.454132,0.203991,0.021763,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.511807,proposed,0,-126.340000,54.885000,-0.372787,4.225346,-0.270000,4.455000,-0.102787,-0.229654,11.191592,-11.191592,-1.189297,-11.191592,11.191592,0.010000,0.350000,8,68,8.187386,68.289450,8.187386,68.289450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.342238,2.024942,46.082565,57.038922,0.000000,0.000000,0.000000,0.000000,3.596632,4.127392,5.552693,2.488610,0.274809,0.046304,0.501109,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.521779,proposed,0,-126.340000,54.885000,-0.261467,4.120399,-0.160000,4.335000,-0.101467,-0.214601,10.764665,-13.509197,-1.189297,-13.509197,10.764665,0.040000,0.470000,6,75,5.976046,75.204198,5.976046,75.204198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.832614,1.657893,47.714500,53.700684,0.000000,0.000000,0.000000,0.000000,3.865688,4.093515,5.575130,1.690523,0.242652,0.025629,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.531803,proposed,0,-126.340000,54.885000,-0.152100,4.010706,-0.050000,4.205000,-0.102100,-0.194294,10.215758,-13.265238,-1.372266,-13.265238,10.215758,0.050000,0.610000,8,59,7.624400,59.419760,7.624400,59.419760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.381526,0.064470,45.450910,53.490421,0.000000,0.000000,0.000000,0.000000,3.819663,3.835304,5.560442,2.439479,0.259169,0.042411,0.501093,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.541779,proposed,0,-126.340000,54.885000,-0.046254,3.897510,0.050000,4.095000,-0.096254,-0.197490,9.544873,-10.520706,-0.579401,-10.520706,9.544873,0.050000,0.640000,13,31,13.081461,30.558633,13.081461,30.558633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.310247,-2.014874,43.635789,51.373416,0.000000,0.000000,0.000000,0.000000,3.636143,3.620429,5.572025,1.731856,0.246268,0.028528,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.551779,proposed,0,-126.340000,54.885000,0.056376,3.780171,0.140000,3.995000,-0.083624,-0.214829,8.873987,-10.154769,-1.128308,-10.154769,8.873987,0.070000,0.490000,16,35,15.606989,35.163801,15.606989,35.163801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.796191,-1.929259,50.132851,58.692422,0.000000,0.000000,0.000000,0.000000,3.884117,4.036881,5.562995,1.781374,0.289617,0.037942,0.501236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.562070,proposed,0,-126.340000,54.885000,0.157876,3.655546,0.240000,3.885000,-0.082124,-0.229454,8.569039,-11.252582,-1.311276,-11.252582,8.569039,0.110000,0.400000,10,48,9.921050,48.216219,9.921050,48.216219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.654858,-2.033671,50.276800,59.956671,0.000000,0.000000,0.000000,0.000000,4.167256,4.348626,5.585549,1.748991,0.241744,0.034216,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.571795,proposed,0,-126.340000,54.885000,0.249519,3.534327,0.330000,3.755000,-0.080481,-0.220673,8.934977,-14.424041,-1.311276,-14.424041,8.934977,0.120000,0.400000,0,73,0.363616,72.621553,0.363616,72.621553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.919031,-2.243089,50.390509,60.824865,0.000000,0.000000,0.000000,0.000000,4.433533,4.485231,5.607409,1.760917,0.269441,0.032095,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.581774,proposed,0,-126.340000,54.885000,0.338798,3.406639,0.410000,3.605000,-0.071202,-0.198361,8.691018,-16.253729,-0.030495,-16.253729,8.691018,0.100000,0.540000,0,76,-0.148867,75.745817,-0.148867,75.745817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.538781,-4.047571,50.418403,63.819195,0.000000,0.000000,0.000000,0.000000,4.375305,4.279876,5.559133,1.550896,0.203168,0.019357,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.591773,proposed,0,-126.340000,54.885000,0.422992,3.275526,0.500000,3.445000,-0.077008,-0.169474,7.654195,-16.314719,-0.518412,-16.314719,7.654195,0.070000,0.660000,8,66,7.870024,66.241901,7.870024,66.241901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.901828,-6.238350,51.255401,64.817562,0.000000,0.000000,0.000000,0.000000,4.101721,4.220318,5.557293,1.508156,0.203681,0.020285,0.500686,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.601773,proposed,0,-126.340000,54.885000,0.501522,3.141388,0.570000,3.305000,-0.068478,-0.163612,6.129455,-13.631176,-0.945339,-13.631176,6.129455,0.060000,0.680000,21,41,20.738882,41.149661,20.738882,41.149661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.447572,-8.364530,55.466121,64.632104,0.000000,0.000000,0.000000,0.000000,3.812561,4.215122,5.556327,1.450295,0.197573,0.017974,0.500609,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.611811,proposed,0,-126.340000,54.885000,0.574226,3.003920,0.640000,3.175000,-0.065774,-0.171080,5.641538,-11.679509,-1.189297,-11.679509,5.641538,0.100000,0.560000,17,32,17.276878,32.428113,17.276878,32.428113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.696324,-8.885390,62.914748,67.033806,0.000000,0.000000,0.000000,0.000000,4.003679,4.561578,5.557109,1.464798,0.205175,0.020896,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.621802,proposed,0,-126.340000,54.885000,0.640113,2.864471,0.700000,3.055000,-0.059887,-0.190529,5.763517,-12.960290,-0.823360,-12.960290,5.763517,0.160000,0.460000,3,48,3.313123,47.972298,3.313123,47.972298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.109580,-9.239383,64.471457,72.434855,0.000000,0.000000,0.000000,0.000000,4.501175,4.925409,5.551981,1.456970,0.191531,0.018593,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.631803,proposed,0,-126.340000,54.885000,0.699216,2.722462,0.760000,2.905000,-0.060784,-0.182538,5.458569,-16.131750,-0.518412,-16.131750,5.458569,0.130000,0.420000,1,77,1.156420,77.276412,1.156420,77.276412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.003499,-9.426113,60.919257,72.815779,0.000000,0.000000,0.000000,0.000000,4.541438,4.841568,5.554621,1.463689,0.198233,0.021350,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.641808,proposed,0,-126.340000,54.885000,0.751127,2.578180,0.830000,2.725000,-0.078873,-0.146820,5.458569,-16.131750,-0.335443,-18.693313,5.824507,0.080000,0.570000,-1,67,-1.162020,67.066659,-1.162020,67.066659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.067304,-10.798042,60.690965,73.723310,0.000000,0.000000,0.000000,0.000000,4.079240,4.622270,5.554585,1.519717,0.213840,0.024448,0.501043,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.651803,proposed,0,-126.340000,54.885000,0.795449,2.432009,0.880000,2.555000,-0.084551,-0.122991,5.031642,-17.717479,-0.457422,-17.717479,5.031642,0.050000,0.630000,-2,75,-1.786885,74.706692,-1.786885,74.706692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.542296,-11.021612,60.662178,67.027893,0.000000,0.000000,0.000000,0.000000,3.579947,4.294470,5.559933,1.442671,0.196598,0.017214,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.661800,proposed,0,-126.340000,54.885000,0.831922,2.283988,0.930000,2.385000,-0.098078,-0.101012,4.604715,-16.924615,-0.701380,-16.924615,4.604715,0.050000,0.680000,-7,65,-6.906470,64.636484,-6.906470,64.636484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.849286,-10.857714,57.443536,60.444732,0.000000,0.000000,0.000000,0.000000,3.605135,3.921947,5.554170,1.848843,0.264475,0.037583,0.504266,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.671800,proposed,0,-126.340000,54.885000,0.860247,2.134290,0.970000,2.225000,-0.109753,-0.090710,2.714037,-14.850968,-0.884349,-14.850968,2.714037,0.040000,0.670000,1,48,1.061625,47.901365,1.061625,47.901365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.594407,-10.208322,51.869527,51.283786,0.000000,0.000000,0.000000,0.000000,3.394368,3.424351,5.549014,1.476863,0.201044,0.022111,0.500572,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.681805,proposed,0,-126.340000,54.885000,0.880139,1.983111,1.000000,2.075000,-0.119861,-0.091889,2.043152,-14.058103,-0.945339,-14.058103,2.043152,0.020000,0.580000,0,47,0.222375,47.119353,0.222375,47.119353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.725652,-8.094503,55.292031,49.737211,0.000000,0.000000,0.000000,0.000000,3.634482,3.568624,5.559168,1.448138,0.191616,0.021173,0.501568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.691801,proposed,0,-126.340000,54.885000,0.891324,1.830829,1.020000,1.945000,-0.128676,-0.114171,1.128308,-14.363051,-0.518412,-14.363051,1.128308,0.020000,0.500000,-3,53,-2.698251,53.176003,-2.698251,53.176003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.938977,-5.436052,53.078239,47.572791,0.000000,0.000000,0.000000,0.000000,3.537898,3.579775,5.561499,1.443828,0.194300,0.017690,0.500564,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.701802,proposed,0,-126.340000,54.885000,0.893588,1.677442,1.030000,1.795000,-0.136412,-0.117558,-0.091484,-16.131750,0.091484,-16.131750,-0.091484,0.020000,0.490000,-5,67,-4.578317,66.866046,-4.578317,66.866046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.003598,-2.541019,48.811245,43.581061,0.000000,0.000000,0.000000,0.000000,3.250754,3.424038,5.554396,1.434642,0.193189,0.017160,0.500853,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.711803,proposed,0,-126.340000,54.885000,0.886713,1.523239,1.030000,1.635000,-0.143287,-0.111761,-1.311276,-16.924615,-0.579401,-16.924615,-1.311276,0.020000,0.570000,-7,66,-6.629462,65.907229,-6.629462,65.907229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.156748,-0.379287,43.399971,39.232837,0.000000,0.000000,0.000000,0.000000,2.926901,3.110787,5.555088,1.437570,0.186357,0.020170,0.502551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.721803,proposed,0,-126.340000,54.885000,0.870515,1.368415,1.020000,1.475000,-0.149485,-0.106585,-2.104141,-16.070760,-0.335443,-16.070760,-2.104141,0.000000,0.610000,-9,55,-9.408509,54.660019,-9.408509,54.660019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.880940,1.282933,39.726443,35.294491,0.000000,0.000000,0.000000,0.000000,2.666278,2.821904,5.552951,1.453448,0.201679,0.018371,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.731810,proposed,0,-126.340000,54.885000,0.844813,1.213054,1.000000,1.335000,-0.155187,-0.121946,-2.226120,-15.521854,0.030495,-15.521854,-2.226120,-0.010000,0.590000,-19,49,-19.403983,48.918622,-19.403983,48.918622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.470704,3.300686,39.151337,33.297857,0.000000,0.000000,0.000000,0.000000,2.549161,2.760207,5.555541,1.451133,0.191098,0.022603,0.506763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.741806,proposed,0,-126.340000,54.885000,0.809520,1.057620,0.970000,1.195000,-0.160480,-0.137380,-3.811850,-13.387218,0.457422,-13.387218,-3.811850,-0.050000,0.520000,-13,35,-13.181810,35.495027,-13.181810,35.495027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.665618,5.475291,38.099251,34.106774,0.000000,0.000000,0.000000,0.000000,2.499900,2.808880,5.555847,1.447099,0.197134,0.018571,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.751803,proposed,0,-126.340000,54.885000,0.764491,0.902092,0.920000,1.055000,-0.155509,-0.152908,-5.214611,-14.546020,-0.030495,-14.546020,-5.214611,-0.100000,0.440000,-6,49,-5.721347,49.184094,-5.721347,49.184094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.127757,9.213163,45.928227,46.140632,0.000000,0.000000,0.000000,0.000000,2.935068,3.441575,5.557254,1.583511,0.219517,0.024134,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.761804,proposed,0,-126.340000,54.885000,0.709628,0.746639,0.880000,0.905000,-0.170372,-0.158361,-6.129455,-16.497687,-0.396432,-16.497687,-6.129455,-0.090000,0.430000,-12,65,-11.577585,65.245268,-11.577585,65.245268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.460149,12.782691,49.902826,50.240582,0.000000,0.000000,0.000000,0.000000,3.176030,3.832953,5.555729,1.468337,0.196613,0.017454,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.771987,proposed,0,-126.340000,54.885000,0.643615,0.588680,0.820000,0.735000,-0.176385,-0.146320,-5.885497,-17.290552,-0.152474,-17.290552,-5.885497,-0.080000,0.530000,-28,64,-27.616493,63.791540,-27.616493,63.791540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.085487,15.038122,47.672664,45.911651,0.000000,0.000000,0.000000,0.000000,2.990427,3.713564,5.579913,1.428282,0.202731,0.018393,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.781798,proposed,0,-126.340000,54.885000,0.570281,0.436947,0.750000,0.575000,-0.179719,-0.138053,-7.044299,-16.985604,-0.884349,-16.985604,-7.044299,-0.140000,0.590000,-23,56,-22.918973,56.265411,-22.918973,56.265411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.149607,16.817824,42.873725,40.596166,0.000000,0.000000,0.000000,0.000000,2.641741,3.369608,5.559349,1.650701,0.237948,0.032364,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.791804,proposed,0,-126.340000,54.885000,0.485657,0.282857,0.680000,0.425000,-0.194343,-0.142143,-8.325081,-15.765812,-0.213464,-15.765812,-8.325081,-0.170000,0.570000,-19,47,-19.237040,47.195702,-19.237040,47.195702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.782076,19.286267,46.999756,46.015461,0.000000,0.000000,0.000000,0.000000,2.927020,3.609219,5.568049,1.490090,0.216359,0.025291,0.500532,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.801771,proposed,0,-126.340000,54.885000,0.391495,0.130166,0.590000,0.265000,-0.198505,-0.134834,-9.422894,-15.216906,0.152474,-15.216906,-9.422894,-0.180000,0.500000,-18,49,-18.436233,49.222063,-18.436233,49.222063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.695594,22.307155,51.980871,53.843764,0.000000,0.000000,0.000000,0.000000,3.251135,4.009884,5.559874,1.440879,0.192841,0.015129,0.500601,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.811800,proposed,0,-126.340000,54.885000,0.286845,-0.022514,0.490000,0.115000,-0.203155,-0.137514,-10.825654,-15.704823,-1.006328,-15.704823,-10.825654,-0.180000,0.480000,-17,55,-16.780215,54.981287,-16.780215,54.981287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.783599,25.101498,54.372901,57.152706,0.000000,0.000000,0.000000,0.000000,3.369865,4.258675,5.544999,1.450379,0.184146,0.017482,0.500520,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.821801,proposed,0,-126.340000,54.885000,0.172684,-0.173627,0.390000,-0.045000,-0.217316,-0.128627,-11.496540,-17.351542,-0.518412,-17.351542,-11.496540,-0.170000,0.490000,-24,69,-23.737265,68.653019,-23.737265,68.653019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.112218,27.807083,56.098432,58.983099,0.000000,0.000000,0.000000,0.000000,3.443155,4.432049,5.553624,1.613356,0.194347,0.027795,0.500787,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.831769,proposed,0,-126.340000,54.885000,0.049233,-0.322990,0.270000,-0.205000,-0.220767,-0.117990,-11.740498,-17.900448,-0.518412,-17.900448,-11.740498,-0.190000,0.560000,-30,69,-30.098659,68.680787,-30.098659,68.680787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.947712,29.544316,54.743473,56.028648,0.000000,0.000000,0.000000,0.000000,3.311369,4.380308,5.558594,1.508471,0.207822,0.018761,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.841802,proposed,0,-126.340000,54.885000,-0.084643,-0.471916,0.150000,-0.375000,-0.234643,-0.096916,-12.838311,-16.436698,-0.457422,-16.436698,-12.838311,-0.230000,0.630000,-27,53,-26.743620,52.984085,-26.743620,52.984085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.522858,30.807733,53.543197,54.393202,0.000000,0.000000,0.000000,0.000000,3.232474,4.256322,5.549683,1.434809,0.191002,0.017855,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.851796,proposed,0,-126.340000,54.885000,-0.227438,-0.618710,0.020000,-0.525000,-0.247438,-0.093710,-14.424041,-15.155916,-0.457422,-15.155916,-14.424041,-0.260000,0.570000,-19,48,-18.741854,48.316220,-18.741854,48.316220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.029169,32.963028,58.641042,62.758452,0.000000,0.000000,0.000000,0.000000,3.584198,4.580009,5.546185,1.447323,0.200137,0.019149,0.500483,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.861769,proposed,0,-126.340000,54.885000,-0.379187,-0.763560,-0.120000,-0.675000,-0.259187,-0.088560,-15.582843,-16.070760,-0.640391,-16.070760,-15.582843,-0.240000,0.520000,-21,61,-20.535924,61.368492,-20.535924,61.368492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.020500,35.514632,64.959834,71.615327,0.000000,0.000000,0.000000,0.000000,4.002581,5.069161,5.546134,1.418826,0.176523,0.015367,0.500607,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.871770,proposed,0,-126.340000,54.885000,-0.540434,-0.907034,-0.270000,-0.835000,-0.270434,-0.072034,-16.009771,-17.351542,-0.640391,-17.351542,-16.009771,-0.210000,0.530000,-31,74,-30.844370,73.899829,-30.844370,73.899829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.843118,37.363631,64.669613,70.039926,0.000000,0.000000,0.000000,0.000000,3.936141,5.147963,5.557936,1.462492,0.203774,0.023141,0.500865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.881782,proposed,0,-126.340000,54.885000,-0.710749,-1.048776,-0.430000,-1.005000,-0.280749,-0.043776,-16.131750,-17.656490,-0.518412,-17.656490,-16.131750,-0.250000,0.560000,-36,78,-35.589244,77.982018,-35.589244,77.982018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.961787,38.216695,62.040834,66.090376,0.000000,0.000000,0.000000,0.000000,3.742216,5.031222,5.589385,1.649595,0.258792,0.031230,0.500812,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.891793,proposed,0,-126.340000,54.885000,-0.889698,-1.188508,-0.590000,-1.155000,-0.299698,-0.033508,-16.497687,-16.680656,-1.067318,-16.680656,-16.497687,-0.320000,0.660000,-34,63,-34.046552,63.278682,-34.046552,63.278682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.520722,38.791279,63.701947,67.536885,0.000000,0.000000,0.000000,0.000000,3.886350,5.109955,5.564074,1.722246,0.306933,0.041275,0.504840,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.901779,proposed,0,-126.340000,54.885000,-1.076579,-1.325823,-0.760000,-1.305000,-0.316579,-0.020823,-17.900448,-14.546020,-1.189297,-14.546020,-17.900448,-0.340000,0.640000,-28,50,-27.911071,49.575604,-27.911071,49.575604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.992096,40.029911,67.843501,74.035039,0.000000,0.000000,0.000000,0.000000,4.183185,5.306640,5.604843,1.655640,0.255516,0.030366,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.911772,proposed,0,-126.340000,54.885000,-1.271682,-1.461076,-0.940000,-1.435000,-0.331682,-0.026076,-18.876282,-13.448207,-1.189297,-13.448207,-18.876282,-0.320000,0.580000,-30,47,-29.664486,46.634602,-29.664486,46.634602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.024279,41.262011,72.585212,81.374583,0.000000,0.000000,0.000000,0.000000,4.521811,5.599761,5.553184,1.586735,0.215708,0.019111,0.501007,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.921771,proposed,0,-126.340000,54.885000,-1.474687,-1.594160,-1.130000,-1.575000,-0.344687,-0.019160,-19.547167,-13.814145,-1.250287,-13.814145,-19.547167,-0.310000,0.500000,-34,59,-33.542335,59.269810,-33.542335,59.269810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.932776,42.218943,72.071009,81.283136,0.000000,0.000000,0.000000,0.000000,4.475029,5.650923,7.107320,1.634223,0.243115,0.028069,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009525,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.931770,proposed,0,-126.340000,54.885000,-1.685180,-1.724940,-1.330000,-1.695000,-0.355180,-0.029940,-20.644980,-15.460864,-0.884349,-15.460864,-20.644980,-0.330000,0.510000,-30,73,-30.480765,73.283974,-30.480765,73.283974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.239885,42.771237,69.594288,77.351443,0.000000,0.000000,0.000000,0.000000,4.319496,5.583348,5.558496,1.579680,0.213774,0.019199,0.500645,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.941773,proposed,0,-126.340000,54.885000,-1.902922,-1.853410,-1.550000,-1.865000,-0.352922,0.011590,-21.803783,-17.900448,-1.128308,-17.900448,-21.803783,-0.310000,0.550000,-30,96,-30.262849,95.630486,-30.262849,95.630486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.264394,43.857583,72.230466,79.626098,0.000000,0.000000,0.000000,0.000000,4.459059,5.805877,5.564720,1.485769,0.233583,0.015432,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.951773,proposed,0,-126.340000,54.885000,-2.127388,-1.979420,-1.770000,-2.025000,-0.357388,0.045580,-23.389512,-17.046594,-0.884349,-17.046594,-23.389512,-0.300000,0.720000,-25,79,-24.791550,79.304876,-24.791550,79.304876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.702139,43.458305,75.561887,82.706886,0.000000,0.000000,0.000000,0.000000,4.627544,6.107487,5.558901,1.432057,0.231542,0.015664,0.500288,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.961769,proposed,0,-126.340000,54.885000,-2.358184,-2.102918,-2.000000,-2.165000,-0.358184,0.062082,-24.426336,-13.265238,-1.555235,-13.265238,-24.426336,-0.250000,0.780000,-26,46,-26.450683,45.532837,-26.450683,45.532837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.097545,43.488862,81.291082,92.403590,0.000000,0.000000,0.000000,0.000000,4.914116,6.418128,5.551334,1.480897,0.193293,0.017910,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.971812,proposed,0,-126.340000,54.885000,-2.596169,-2.224500,-2.250000,-2.265000,-0.346169,0.040500,-25.158211,-9.666852,-2.043152,-9.666852,-25.158211,-0.270000,0.640000,-21,28,-20.794561,27.874619,-20.794561,27.874619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.408852,43.033357,81.623987,97.566992,0.000000,0.000000,0.000000,0.000000,4.873178,6.407189,5.553612,1.437568,0.198098,0.019232,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.981810,proposed,0,-126.340000,54.885000,-2.838730,-2.343008,-2.500000,-2.355000,-0.338730,0.011992,-26.743941,-9.727842,-1.311276,-9.727842,-26.743941,-0.250000,0.440000,-14,46,-13.527353,46.265341,-13.527353,46.265341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.913289,42.295896,83.067713,101.763495,0.000000,0.000000,0.000000,0.000000,5.008392,6.600791,5.551254,1.446106,0.186953,0.017397,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.991799,proposed,0,-126.340000,54.885000,-3.086306,-2.458882,-2.760000,-2.465000,-0.326306,0.006118,-26.012065,-12.716332,-1.799193,-12.716332,-26.012065,-0.210000,0.400000,-29,77,-28.954409,76.997256,-28.954409,76.997256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.654007,41.853857,84.557264,101.571619,0.000000,0.000000,0.000000,0.000000,5.080019,6.933884,5.547866,1.482223,0.207623,0.015493,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.001801,proposed,0,-126.340000,54.885000,-3.339006,-2.572359,-3.000000,-2.605000,-0.339006,0.032641,-25.341180,-15.521854,-1.494245,-15.521854,-25.341180,-0.220000,0.550000,-43,92,-42.703454,92.438770,-42.703454,92.438770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.041233,39.964550,79.307422,94.563192,0.000000,0.000000,0.000000,0.000000,4.918110,6.814785,5.546440,1.605322,0.262296,0.031470,0.500886,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.011802,proposed,0,-126.340000,54.885000,-3.596068,-2.683283,-3.250000,-2.745000,-0.346068,0.061717,-25.707117,-14.607010,-2.409089,-14.607010,-25.707117,-0.310000,0.710000,-35,76,-35.318124,76.277421,-35.318124,76.277421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.256538,37.534888,77.011355,95.230796,0.000000,0.000000,0.000000,0.000000,4.866341,6.606920,5.560383,1.733349,0.287446,0.030274,0.500785,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.021771,proposed,0,-126.340000,54.885000,-3.856255,-2.791338,-3.520000,-2.855000,-0.336255,0.063662,-27.719774,-10.886644,-1.616224,-10.886644,-27.719774,-0.350000,0.860000,-14,34,-14.343274,34.005307,-14.343274,34.005307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.339660,36.532694,82.964667,99.008816,0.000000,0.000000,0.000000,0.000000,4.912133,6.803477,5.566851,1.708782,0.233281,0.028477,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.031771,proposed,0,-126.340000,54.885000,-4.120709,-2.897200,-3.800000,-2.925000,-0.320709,0.027800,-27.719774,-10.886644,-2.043152,-6.068465,-29.732431,-0.310000,0.570000,-19,57,-18.926217,56.824274,-18.926217,56.824274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.390001,38.337778,86.696759,108.183991,0.000000,0.000000,0.000000,0.000000,5.285755,6.833268,5.556678,1.630608,0.206728,0.033097,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.041772,proposed,0,-126.340000,54.885000,-4.388244,-3.000581,-4.110000,-2.975000,-0.278244,-0.025581,-30.769254,-6.129455,-2.165131,-6.129455,-30.769254,-0.250000,0.510000,1,23,1.488899,23.207250,1.488899,23.207250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.296217,35.648341,72.303963,87.206074,0.000000,0.000000,0.000000,0.000000,4.495040,6.043303,5.555967,1.628115,0.209990,0.026345,0.504728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.051775,proposed,0,-126.340000,54.885000,-4.658394,-3.101508,-4.420000,-3.035000,-0.238394,-0.066508,-31.013213,-6.251434,-2.287110,-6.251434,-31.013213,-0.170000,0.410000,-5,31,-5.249673,30.698627,-5.249673,30.698627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.214574,34.682311,74.345041,97.617017,0.000000,0.000000,0.000000,0.000000,4.677030,6.117585,5.571366,1.750102,0.244739,0.033418,0.501019,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.061777,proposed,0,-126.340000,54.885000,-4.930658,-3.200004,-4.730000,-3.105000,-0.200658,-0.095004,-30.830244,-8.873987,-1.616224,-8.873987,-30.830244,-0.140000,0.320000,-13,60,-13.255980,60.150254,-13.255980,60.150254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.593984,34.325705,72.030787,93.635606,0.000000,0.000000,0.000000,0.000000,4.984338,6.260092,5.579464,1.458080,0.206413,0.019874,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.072256,proposed,0,-126.340000,54.885000,-5.217645,-3.300631,-5.050000,-3.215000,-0.167645,-0.085631,-29.549462,-12.533363,-1.921172,-12.533363,-29.549462,-0.140000,0.420000,-28,85,-28.289880,84.562740,-28.289880,84.562740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.687898,33.743528,74.965104,89.197412,0.000000,0.000000,0.000000,0.000000,5.382653,6.413520,5.598813,1.608374,0.224534,0.025602,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.081772,proposed,0,-126.340000,54.885000,-5.479387,-3.389794,-5.320000,-3.335000,-0.159387,-0.054794,-27.963733,-13.570186,-2.287110,-13.570186,-27.963733,-0.180000,0.610000,-42,81,-41.742432,81.034870,-41.742432,81.034870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.743712,32.177417,74.359332,90.837862,0.000000,0.000000,0.000000,0.000000,5.508370,6.393314,5.559356,1.446108,0.211215,0.020004,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.091804,proposed,0,-126.340000,54.885000,-5.755998,-3.481555,-5.580000,-3.435000,-0.175998,-0.046555,-26.804930,-9.788831,-2.348100,-9.788831,-26.804930,-0.300000,0.710000,-41,43,-40.501788,43.399090,-40.501788,43.399090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.402047,29.883639,71.916267,90.214126,0.000000,0.000000,0.000000,0.000000,5.359262,6.107853,5.561801,1.443791,0.217450,0.018581,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.101773,proposed,0,-126.340000,54.885000,-6.031135,-3.570539,-5.860000,-3.495000,-0.171135,-0.075539,-28.146701,-5.580549,-2.470079,-5.580549,-28.146701,-0.360000,0.610000,-20,16,-20.002114,16.425760,-20.002114,16.425760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.895558,27.964300,70.073762,90.300857,0.000000,0.000000,0.000000,0.000000,5.031267,5.898287,6.505622,1.779400,0.297976,0.050259,0.500944,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.111770,proposed,0,-126.340000,54.885000,-6.306820,-3.657628,-6.140000,-3.535000,-0.166820,-0.122628,-29.793421,-4.421746,-1.616224,-4.421746,-29.793421,-0.350000,0.390000,-3,24,-3.447965,24.314669,-3.447965,24.314669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.133192,27.002834,68.176140,92.187928,0.000000,0.000000,0.000000,0.000000,4.407033,5.741868,5.557481,1.759967,0.243712,0.028201,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.122246,proposed,0,-126.340000,54.885000,-6.594984,-3.746670,-6.450000,-3.605000,-0.144984,-0.141670,-29.549462,-6.983309,-2.714037,-6.983309,-29.549462,-0.210000,0.260000,-20,58,-19.958607,57.545948,-19.958607,57.545948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.445043,27.293707,68.880332,92.073269,0.000000,0.000000,0.000000,0.000000,4.577632,5.964977,6.587589,1.746281,0.220782,0.039389,0.500889,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.131775,proposed,0,-126.340000,54.885000,-6.856023,-3.825767,-6.720000,-3.665000,-0.136023,-0.160767,-28.207691,-10.825654,-3.079975,-10.825654,-28.207691,-0.180000,0.350000,-38,82,-37.731394,81.674679,-37.731394,81.674679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.808846,26.178639,69.226081,81.819628,0.000000,0.000000,0.000000,0.000000,4.893429,5.869731,5.555687,1.669580,0.248621,0.031806,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.141775,proposed,0,-126.340000,54.885000,-7.128422,-3.906910,-6.990000,-3.775000,-0.138422,-0.131910,-26.926909,-12.289405,-2.104141,-12.289405,-26.926909,-0.270000,0.570000,-40,79,-39.677604,78.553834,-39.677604,78.553834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.644762,24.422282,68.385080,85.201135,0.000000,0.000000,0.000000,0.000000,4.992609,5.831294,5.563845,1.462474,0.216877,0.021871,0.504072,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.151801,proposed,0,-126.340000,54.885000,-7.399509,-3.986437,-7.240000,-3.875000,-0.159509,-0.111437,-25.646128,-9.910810,-1.982162,-9.910810,-25.646128,-0.380000,0.700000,-37,50,-37.248211,49.578678,-37.248211,49.578678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.631624,23.975517,66.800856,83.659817,0.000000,0.000000,0.000000,0.000000,4.862997,5.823250,5.554055,1.495634,0.222135,0.019774,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.161801,proposed,0,-126.340000,54.885000,-7.667426,-4.064018,-7.510000,-3.935000,-0.157426,-0.129018,-26.987899,-5.214611,-1.921172,-5.214611,-26.987899,-0.410000,0.620000,-18,17,-17.882470,17.102258,-17.882470,17.102258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.004809,23.514580,61.139077,80.788556,0.000000,0.000000,0.000000,0.000000,4.294520,5.306744,5.564767,1.774594,0.250404,0.034342,0.501910,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.171804,proposed,0,-126.340000,54.885000,-7.932542,-4.139982,-7.780000,-3.975000,-0.152542,-0.164982,-27.292847,-3.567892,-1.982162,-3.567892,-27.292847,-0.330000,0.390000,-19,21,-19.387394,21.468706,-19.387394,21.468706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.032836,23.494684,60.965984,84.188523,0.000000,0.000000,0.000000,0.000000,3.949912,5.167178,5.558135,1.443907,0.192014,0.017442,0.500246,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.181771,proposed,0,-126.340000,54.885000,-8.193475,-4.214149,-8.040000,-4.015000,-0.153475,-0.199149,-26.378003,-5.824507,-2.592058,-5.824507,-26.378003,-0.280000,0.260000,-32,50,-32.142473,49.966332,-32.142473,49.966332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.060169,23.452632,62.633776,80.465925,0.000000,0.000000,0.000000,0.000000,4.204025,5.264143,5.548705,1.460338,0.207201,0.020112,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.191774,proposed,0,-126.340000,54.885000,-8.451644,-4.287135,-8.300000,-4.105000,-0.151644,-0.182135,-26.317013,-10.703675,-2.409089,-10.703675,-26.317013,-0.330000,0.330000,-27,87,-26.947106,87.308575,-26.947106,87.308575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.327946,22.602140,64.053193,76.119414,0.000000,0.000000,0.000000,0.000000,4.462828,5.386558,5.564363,1.467208,0.221757,0.020839,0.505344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.201806,proposed,0,-126.340000,54.885000,-8.706508,-4.358994,-8.560000,-4.205000,-0.146508,-0.153994,-25.829097,-13.753155,-2.531068,-13.753155,-25.829097,-0.310000,0.530000,-31,98,-31.262706,98.349292,-31.262706,98.349292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.970613,22.562915,69.584443,84.419759,0.000000,0.000000,0.000000,0.000000,4.923372,5.964959,5.552857,1.435173,0.217973,0.017930,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.211799,proposed,0,-126.340000,54.885000,-8.955932,-4.429332,-8.800000,-4.295000,-0.155932,-0.134332,-25.829097,-9.422894,-2.348100,-9.422894,-25.829097,-0.220000,0.740000,-39,53,-39.353293,46.282272,-39.353293,46.282272,0.000000,7.067020,0.000000,64.000000,0.000000,0.000000,35.016463,21.744195,73.763109,89.327721,0.000000,0.000000,0.000000,0.000000,5.315485,6.074104,5.564605,1.589606,0.287385,0.028425,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.221800,proposed,0,-126.340000,54.885000,-9.200781,-4.498597,-9.050000,-4.345000,-0.150781,-0.153597,-25.707117,-2.592058,-1.189297,-2.592058,-25.707117,-0.350000,0.660000,-18,8,-18.317793,-4.557463,-18.317793,-4.557463,0.000000,12.906755,0.000000,64.000000,0.000000,0.000000,39.779972,19.076346,77.046039,87.917055,0.000000,0.000000,0.000000,0.000000,5.368873,5.620886,5.556162,1.477525,0.207348,0.020183,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.231805,proposed,0,-126.340000,54.885000,-9.440580,-4.566857,-9.310000,-4.355000,-0.130580,-0.211857,-26.073055,-1.128308,-2.165131,-1.128308,-26.073055,-0.320000,0.370000,-9,4,-9.208896,4.432689,-9.208896,4.432689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.306801,17.100667,74.386412,92.264714,0.000000,0.000000,0.000000,0.000000,4.783436,5.541807,5.554586,1.575615,0.235979,0.033212,0.500819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.241815,proposed,0,-126.340000,54.885000,-9.675036,-4.634227,-9.570000,-4.385000,-0.105036,-0.249227,-25.463159,-3.811850,-2.165131,-3.811850,-25.463159,-0.220000,0.190000,-20,41,-20.074192,40.509234,-20.074192,40.509234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.643032,15.800930,78.549472,92.368658,0.000000,0.000000,0.000000,0.000000,5.113425,5.784649,5.586003,1.583605,0.206717,0.022897,0.500733,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.251836,proposed,0,-126.340000,54.885000,-9.903949,-4.700842,-9.810000,-4.455000,-0.093949,-0.245842,-24.121388,-11.130602,-2.653048,-11.130602,-24.121388,-0.200000,0.240000,-33,86,-32.549880,98.102696,-32.549880,98.102696,0.000000,-12.593462,0.000000,64.000000,0.000000,0.000000,42.418686,14.683984,82.029963,90.429383,0.000000,0.000000,0.000000,0.000000,5.551831,6.083294,5.611730,1.628370,0.279685,0.025686,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.261797,proposed,0,-126.340000,54.885000,-10.125481,-4.766350,-10.050000,-4.575000,-0.075481,-0.191350,-23.023575,-13.936124,-2.104141,-13.936124,-23.023575,-0.250000,0.470000,-31,107,-31.213659,107.188845,-31.213659,107.188845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.724208,12.905616,83.255791,98.893839,0.000000,0.000000,0.000000,0.000000,5.825068,6.375604,5.543834,1.422217,0.227612,0.015545,0.500367,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.271798,proposed,0,-126.340000,54.885000,-10.341593,-4.831509,-10.280000,-4.695000,-0.061593,-0.136509,-23.328523,-13.936124,-2.592058,-13.936124,-23.328523,-0.290000,0.860000,-17,78,-16.901210,77.552988,-16.901210,77.552988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.923792,12.833528,92.142901,109.909426,0.000000,0.000000,0.000000,0.000000,6.534633,7.137082,5.548410,1.416954,0.263184,0.014883,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.281803,proposed,0,-126.340000,54.885000,-10.551216,-4.896182,-10.510000,-4.785000,-0.041216,-0.111182,-23.206544,-6.800341,-2.592058,-6.800341,-23.206544,-0.260000,0.820000,-10,33,-10.083218,22.668546,-10.083218,22.668546,0.000000,9.884442,0.000000,64.000000,0.000000,0.000000,46.058632,14.556228,97.463453,110.243104,0.000000,0.000000,0.000000,0.000000,6.742362,7.183523,5.550875,1.433130,0.202649,0.015505,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.291797,proposed,0,-126.340000,54.885000,-10.753790,-4.960366,-10.750000,-4.805000,-0.003790,-0.155366,-23.755450,-1.311276,-2.287110,-1.311276,-23.755450,-0.210000,0.620000,1,-9,0.840540,-9.271211,0.840540,-9.271211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.877037,13.063307,91.108534,101.022053,0.000000,0.000000,0.000000,0.000000,6.105641,6.184882,5.545139,1.416477,0.169994,0.014991,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.301771,proposed,0,-126.340000,54.885000,-10.948950,-5.024098,-10.980000,-4.815000,0.031050,-0.209098,-22.596648,-1.128308,-2.104141,-1.128308,-22.596648,-0.140000,0.240000,-7,18,-6.819548,18.113829,-6.819548,18.113829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.482111,11.096301,91.003688,100.580105,0.000000,0.000000,0.000000,0.000000,5.913092,6.068328,5.547246,1.436463,0.176087,0.014566,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.311798,proposed,0,-126.340000,54.885000,-11.137927,-5.087950,-11.190000,-4.865000,0.052073,-0.222950,-20.462012,-7.532216,-2.165131,-7.532216,-20.462012,-0.100000,0.140000,-26,63,-25.516396,80.007486,-25.516396,80.007486,0.000000,-16.893657,0.000000,64.000000,0.000000,0.000000,46.828405,9.047537,93.950559,96.877943,0.000000,0.000000,0.000000,0.000000,6.303374,6.287014,5.547109,1.549619,0.172268,0.014883,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.321804,proposed,0,-126.340000,54.885000,-11.319096,-5.151531,-11.380000,-4.975000,0.060904,-0.176531,-18.144407,-14.546020,-1.494245,-14.546020,-18.144407,-0.140000,0.340000,-37,107,-37.378905,107.015156,-37.378905,107.015156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.734098,6.797100,90.856088,102.158729,0.000000,0.000000,0.000000,0.000000,6.293940,6.410749,5.554115,1.447238,0.233690,0.021405,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.331802,proposed,0,-126.340000,54.885000,-11.492574,-5.215011,-11.550000,-5.115000,0.057426,-0.100011,-16.741646,-15.826802,-2.104141,-15.826802,-16.741646,-0.240000,0.700000,-32,106,-31.900038,106.316574,-31.900038,106.316574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.812358,4.624239,95.849652,115.289961,0.000000,0.000000,0.000000,0.000000,6.755084,7.016673,5.552373,1.464197,0.442317,0.023803,0.500881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.341803,proposed,0,-126.340000,54.885000,-11.658435,-5.278548,-11.710000,-5.235000,0.051565,-0.043548,-17.107583,-10.459717,-2.226120,-10.459717,-17.107583,-0.290000,0.900000,-14,61,-13.850010,54.864870,-13.850010,54.864870,0.000000,6.451704,0.000000,64.000000,0.000000,0.000000,50.960007,3.910733,101.873976,120.402770,0.000000,0.000000,0.000000,0.000000,7.121538,7.376360,5.557400,1.641211,0.339104,0.025721,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.351802,proposed,0,-126.340000,54.885000,-11.816451,-5.342175,-11.880000,-5.295000,0.063549,-0.047175,-17.351542,-2.531068,-2.287110,-2.531068,-17.351542,-0.250000,0.810000,-4,16,-3.826259,-4.400537,-3.826259,-4.400537,0.000000,20.717111,0.000000,64.000000,0.000000,0.000000,48.008174,3.345650,97.360631,108.937544,0.000000,0.000000,0.000000,0.000000,6.532345,6.714906,5.558779,1.558449,0.224013,0.024581,0.500379,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.361805,proposed,0,-126.340000,54.885000,-11.966662,-5.406019,-12.040000,-5.295000,0.073338,-0.111019,-17.107583,0.579401,-1.616224,0.579401,-17.107583,-0.180000,0.500000,-4,-9,-3.702985,-8.584131,-3.702985,-8.584131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.713480,0.913368,91.498042,98.940784,0.000000,0.000000,0.000000,0.000000,5.947022,6.217257,5.554259,1.539475,0.210059,0.019938,0.500656,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.371802,proposed,0,-126.340000,54.885000,-12.108823,-5.470076,-12.200000,-5.295000,0.091177,-0.175076,-14.972947,-2.470079,-1.616224,-2.470079,-14.972947,-0.110000,0.190000,-23,36,-23.110372,37.934268,-23.110372,37.934268,0.000000,-1.518399,0.000000,64.000000,0.000000,0.000000,45.012994,-0.837739,95.362701,98.549905,0.000000,0.000000,0.000000,0.000000,6.250204,6.043798,5.557588,1.455754,0.197725,0.021964,0.502473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.381803,proposed,0,-126.340000,54.885000,-12.243024,-5.534469,-12.340000,-5.355000,0.096976,-0.179469,-13.204249,-8.934977,-1.555235,-8.934977,-13.204249,-0.130000,0.190000,-32,81,-32.236169,92.710086,-32.236169,92.710086,0.000000,-11.294217,0.000000,64.000000,0.000000,0.000000,47.559331,-3.509482,93.676616,103.476396,0.000000,0.000000,0.000000,0.000000,6.371892,6.186906,5.559720,1.452240,0.215045,0.018222,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.391805,proposed,0,-126.340000,54.885000,-12.369199,-5.599242,-12.460000,-5.475000,0.090801,-0.124242,-11.984457,-13.875134,-1.494245,-13.875134,-11.984457,-0.220000,0.470000,-27,107,-27.317490,106.746112,-27.317490,106.746112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.522467,-5.606878,90.609538,107.215935,0.000000,0.000000,0.000000,0.000000,6.262442,6.325816,5.553653,1.560978,0.249467,0.029274,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.401869,proposed,0,-126.340000,54.885000,-12.488030,-5.664847,-12.580000,-5.605000,0.091970,-0.059847,-11.984457,-14.363051,-1.250287,-14.363051,-11.984457,-0.260000,0.770000,-15,97,-14.655458,97.279298,-14.655458,97.279298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.562424,-5.603076,94.676357,112.649960,0.000000,0.000000,0.000000,0.000000,6.578684,6.813867,5.588150,1.462763,0.449364,0.021489,0.501048,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.411802,proposed,0,-126.340000,54.885000,-12.597317,-5.730059,-12.690000,-5.695000,0.092683,-0.035059,-11.862478,-8.386070,-1.494245,-8.386070,-11.862478,-0.230000,0.910000,-9,52,-9.085980,35.451115,-9.085980,35.451115,0.000000,16.828184,0.000000,64.000000,0.000000,0.000000,45.551115,-3.772262,93.587326,106.074442,0.000000,0.000000,0.000000,0.000000,6.412610,6.660041,5.558615,1.530715,0.258389,0.020590,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.421804,proposed,0,-126.340000,54.885000,-12.699378,-5.796235,-12.800000,-5.735000,0.100622,-0.061235,-10.764665,-1.067318,-0.701380,-1.067318,-10.764665,-0.170000,0.750000,-15,7,-15.017179,-15.001340,-15.017179,-15.001340,0.000000,22.280638,0.000000,64.000000,0.000000,0.000000,43.862878,-4.025408,88.238528,94.973918,0.000000,0.000000,0.000000,0.000000,5.905911,5.852859,5.557592,1.483459,0.192510,0.022061,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.431803,proposed,0,-126.340000,54.885000,-12.793423,-5.862925,-12.900000,-5.735000,0.106577,-0.127925,-9.544873,0.579401,-1.250287,0.579401,-9.544873,-0.150000,0.410000,-20,-5,-20.123729,-5.223037,-20.123729,-5.223037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.260826,-6.095523,87.944933,92.081691,0.000000,0.000000,0.000000,0.000000,5.844660,5.740325,5.561105,1.453579,0.209713,0.020889,0.501462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.441803,proposed,0,-126.340000,54.885000,-12.879569,-5.930188,-12.980000,-5.755000,0.100431,-0.175188,-7.654195,-4.177788,-1.067318,-4.177788,-7.654195,-0.170000,0.160000,-30,40,-29.636244,51.429325,-29.636244,51.429325,0.000000,-11.652362,0.000000,64.000000,0.000000,0.000000,45.846668,-7.008479,92.870383,96.300344,0.000000,0.000000,0.000000,0.000000,6.180134,5.866642,5.553037,1.528299,0.204517,0.021452,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.451805,proposed,0,-126.340000,54.885000,-12.957891,-5.998045,-13.040000,-5.835000,0.082109,-0.163045,-5.580549,-10.276748,-0.518412,-10.276748,-5.580549,-0.230000,0.200000,-38,85,-37.531016,100.526461,-37.531016,100.526461,0.000000,-15.749498,0.000000,64.000000,0.000000,0.000000,46.882508,-8.471380,91.177623,102.223927,0.000000,0.000000,0.000000,0.000000,6.156292,6.089524,5.553759,1.470206,0.220682,0.020641,0.504572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.461804,proposed,0,-126.340000,54.885000,-13.028453,-6.066476,-13.090000,-5.975000,0.061547,-0.091476,-5.153621,-17.534511,-1.311276,-17.534511,-5.153621,-0.290000,0.500000,-31,107,-31.247071,106.708560,-31.247071,106.708560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.214429,-8.772402,90.506360,107.921813,0.000000,0.000000,0.000000,0.000000,6.221606,6.439123,5.558243,1.465879,0.233068,0.021287,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.471802,proposed,0,-126.340000,54.885000,-13.091385,-6.135502,-13.150000,-6.125000,0.058615,-0.010502,-5.763517,-15.521854,-0.945339,-15.521854,-5.763517,-0.330000,0.800000,-13,103,-13.212228,103.445455,-13.212228,103.445455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.897906,-7.199827,94.883657,113.454835,0.000000,0.000000,0.000000,0.000000,6.518737,6.977332,5.548836,1.521858,0.298209,0.021753,0.500919,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.481772,proposed,0,-126.340000,54.885000,-13.146670,-6.204921,-13.200000,-6.245000,0.053330,0.040079,-5.580549,-10.215758,-0.701380,-10.215758,-5.580549,-0.260000,0.930000,-14,58,-13.712935,50.009773,-13.712935,50.009773,0.000000,8.435682,0.000000,64.000000,0.000000,0.000000,39.831267,-3.475728,94.303219,107.611987,0.000000,0.000000,0.000000,0.000000,6.351084,6.996789,5.557798,1.556111,0.352007,0.029803,0.500434,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.491804,proposed,0,-126.340000,54.885000,-13.194915,-6.275358,-13.250000,-6.305000,0.055085,0.029642,-4.360757,-3.323933,-1.250287,-3.323933,-4.360757,-0.180000,0.790000,-25,13,-24.892990,1.770883,-24.892990,1.770883,0.000000,11.674572,0.000000,64.000000,0.000000,0.000000,37.533426,-1.748749,87.922848,95.950898,0.000000,0.000000,0.000000,0.000000,5.937877,6.032727,5.560338,1.485329,0.205238,0.018072,0.500297,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.501801,proposed,0,-126.340000,54.885000,-13.235774,-6.346112,-13.290000,-6.325000,0.054226,-0.021112,-3.567892,-0.030495,-0.396432,-0.030495,-3.567892,-0.190000,0.470000,-24,-2,-23.807757,-2.150939,-23.807757,-2.150939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.051157,-3.665300,86.865376,92.555754,0.000000,0.000000,0.000000,0.000000,5.822964,5.769916,5.536242,1.434923,0.183938,0.014727,0.500556,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.511769,proposed,0,-126.340000,54.885000,-13.269512,-6.417204,-13.310000,-6.355000,0.040488,-0.062204,-2.104141,-4.116798,-0.579401,-4.116798,-2.104141,-0.230000,0.200000,-27,43,-27.081263,51.879855,-27.081263,51.879855,0.000000,-9.030794,0.000000,64.000000,0.000000,0.000000,36.851446,-5.049824,89.543637,95.742503,0.000000,0.000000,0.000000,0.000000,5.943212,5.907154,5.542740,1.430313,0.178128,0.015352,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.521768,proposed,0,-126.340000,54.885000,-13.296505,-6.489020,-13.320000,-6.425000,0.023495,-0.064020,-1.433256,-10.703675,-0.030495,-10.703675,-1.433256,-0.240000,0.250000,-29,88,-29.186821,103.346295,-29.186821,103.346295,0.000000,-15.497233,0.000000,64.000000,0.000000,0.000000,35.561073,-6.709455,86.629353,97.462215,0.000000,0.000000,0.000000,0.000000,5.903324,5.890362,5.545115,1.589254,0.272147,0.021142,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.531774,proposed,0,-126.340000,54.885000,-13.316839,-6.561352,-13.330000,-6.565000,0.013161,0.003648,-0.335443,-15.399875,-0.396432,-15.399875,-0.335443,-0.270000,0.530000,-31,107,-31.060590,107.034582,-31.060590,107.034582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.888532,-7.325510,85.846304,101.793566,0.000000,0.000000,0.000000,0.000000,5.980616,6.177870,5.559315,1.530676,0.236251,0.016149,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.541770,proposed,0,-126.340000,54.885000,-13.330683,-6.634034,-13.330000,-6.705000,-0.000683,0.070966,-0.030495,-13.692166,-0.213464,-13.692166,-0.030495,-0.290000,0.810000,-26,91,-25.795424,90.871932,-25.795424,90.871932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.814788,-7.180664,87.357382,105.281847,0.000000,0.000000,0.000000,0.000000,6.150987,6.385535,5.551001,1.590332,0.391665,0.033554,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.551771,proposed,0,-126.340000,54.885000,-13.338270,-6.707116,-13.330000,-6.805000,-0.008270,0.097884,-0.518412,-8.264091,0.213464,-8.264091,-0.518412,-0.290000,0.900000,-14,46,-14.002149,38.961770,-14.002149,38.961770,0.000000,6.910162,0.000000,64.000000,0.000000,0.000000,26.844049,-6.020441,83.453590,97.111324,0.000000,0.000000,0.000000,0.000000,5.818059,6.013029,5.559425,1.727038,0.259323,0.031307,0.500796,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.561773,proposed,0,-126.340000,54.885000,-13.339808,-6.780514,-13.330000,-6.855000,-0.009808,0.074486,-0.213464,-1.372266,0.274453,-1.372266,-0.213464,-0.230000,0.720000,-14,1,-14.406881,-5.324999,-14.406881,-5.324999,0.000000,6.196931,0.000000,64.000000,0.000000,0.000000,21.406556,-5.651091,76.812377,85.517054,0.000000,0.000000,0.000000,0.000000,5.176250,5.440018,5.558425,1.550590,0.204358,0.027054,0.500457,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.571776,proposed,0,-126.340000,54.885000,-13.335518,-6.854145,-13.320000,-6.855000,-0.015518,0.000855,-0.274453,0.396432,0.274453,0.396432,-0.274453,-0.180000,0.370000,-13,4,-13.124209,4.064307,-13.124209,4.064307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.299851,-6.272386,77.808757,84.817532,0.000000,0.000000,0.000000,0.000000,5.239526,5.348637,5.563614,1.549809,0.213806,0.026770,0.502712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.581773,proposed,0,-126.340000,54.885000,-13.325636,-6.927899,-13.310000,-6.875000,-0.015636,-0.052899,1.677214,-4.299767,-0.274453,-4.299767,1.677214,-0.160000,0.160000,-27,49,-27.112556,57.171699,-27.112556,57.171699,0.000000,-8.107393,0.000000,64.000000,0.000000,0.000000,11.016621,-6.643790,78.983700,83.235054,0.000000,0.000000,0.000000,0.000000,5.461190,5.385219,5.566918,1.549814,0.264400,0.028233,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.591801,proposed,0,-126.340000,54.885000,-13.310340,-7.001960,-13.290000,-6.965000,-0.020340,-0.036960,2.653048,-10.703675,0.274453,-10.703675,2.653048,-0.180000,0.260000,-31,94,-30.567609,104.712918,-30.567609,104.712918,0.000000,-10.648611,0.000000,64.000000,0.000000,0.000000,7.448952,-8.445878,75.138322,86.747295,0.000000,0.000000,0.000000,0.000000,5.401878,5.266483,5.561830,1.549871,0.216744,0.017721,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.601855,proposed,0,-126.340000,54.885000,-13.289835,-7.076194,-13.250000,-7.085000,-0.039835,0.008806,3.201954,-14.789979,-0.335443,-14.789979,3.201954,-0.250000,0.580000,-24,107,-23.911060,107.349568,-23.911060,107.349568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.734968,-9.586548,77.069282,95.872778,0.000000,0.000000,0.000000,0.000000,5.600123,5.752149,5.554715,1.412918,0.217320,0.014605,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.611851,proposed,0,-126.340000,54.885000,-13.264556,-7.149898,-13.210000,-7.195000,-0.054556,0.045102,2.470079,-10.337738,-0.091484,-10.337738,2.470079,-0.260000,0.850000,-10,62,-10.058098,58.339582,-10.058098,58.339582,0.000000,4.009986,0.000000,64.000000,0.000000,0.000000,-2.908732,-9.535418,79.888388,99.250268,0.000000,0.000000,0.000000,0.000000,5.750544,6.037469,5.551789,1.411282,0.259399,0.013457,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.621852,proposed,0,-126.340000,54.885000,-13.234625,-7.223436,-13.190000,-7.255000,-0.044625,0.031564,0.884349,-3.262944,-0.152474,-3.262944,0.884349,-0.210000,0.780000,8,17,7.947626,3.174598,7.947626,3.174598,0.000000,14.174971,0.000000,64.000000,0.000000,0.000000,-10.801886,-7.167655,71.392212,83.185744,0.000000,0.000000,0.000000,0.000000,5.046148,5.374403,5.551628,1.415797,0.135517,0.012844,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.631929,proposed,0,-126.340000,54.885000,-13.200024,-7.297211,-13.180000,-7.255000,-0.020024,-0.042211,1.738204,0.945339,0.091484,0.945339,1.738204,-0.090000,0.490000,-3,-14,-3.146985,-13.657919,-3.146985,-13.657919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.524803,-5.106934,67.589063,81.058782,0.000000,0.000000,0.000000,0.000000,4.579431,4.969461,5.567095,1.419717,0.182586,0.014130,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.641918,proposed,0,-126.340000,54.885000,-13.161560,-7.369927,-13.150000,-7.255000,-0.011560,-0.114927,2.287110,0.152474,0.030495,0.152474,2.287110,-0.060000,0.180000,-7,14,-7.008101,14.026371,-7.008101,14.026371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.739032,-4.922596,71.605215,78.544909,0.000000,0.000000,0.000000,0.000000,5.036257,4.916888,5.559144,1.418271,0.181021,0.016253,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.651918,proposed,0,-126.340000,54.885000,-13.119153,-7.442175,-13.120000,-7.305000,0.000847,-0.137175,3.689871,-6.861330,0.335443,-6.861330,3.689871,-0.050000,0.110000,-17,59,-17.414152,77.726573,-17.414152,77.726573,0.000000,-18.700203,0.000000,64.000000,0.000000,0.000000,-25.811298,-4.824980,71.373738,75.940045,0.000000,0.000000,0.000000,0.000000,5.179515,5.121268,5.558532,1.418538,0.181848,0.015257,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.661920,proposed,0,-126.340000,54.885000,-13.073066,-7.513780,-13.070000,-7.405000,-0.003066,-0.108780,4.543725,-12.777322,0.884349,-12.777322,4.543725,-0.080000,0.300000,-20,104,-20.104829,108.283559,-20.104829,108.283559,0.000000,-4.257189,0.000000,64.000000,0.000000,0.000000,-28.313136,-5.353632,67.663736,78.316552,0.000000,0.000000,0.000000,0.000000,5.075263,5.048538,5.558356,1.418166,0.218900,0.014424,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.671852,proposed,0,-126.340000,54.885000,-13.023905,-7.584108,-13.020000,-7.535000,-0.003905,-0.049108,4.665705,-14.302062,0.335443,-14.302062,4.665705,-0.130000,0.650000,-12,103,-11.555199,103.292867,-11.555199,103.292867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.634223,-6.118581,74.273242,92.122047,0.000000,0.000000,0.000000,0.000000,5.599752,5.718193,5.552550,1.407482,0.252496,0.013227,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.681847,proposed,0,-126.340000,54.885000,-12.971247,-7.653969,-12.970000,-7.645000,-0.001247,-0.008969,4.116798,-8.508050,0.030495,-8.508050,4.116798,-0.160000,0.880000,5,58,4.500421,38.810909,4.500421,38.810909,0.000000,19.481958,0.000000,64.000000,0.000000,0.000000,-39.476188,-4.962976,75.592826,91.969994,0.000000,0.000000,0.000000,0.000000,5.660758,5.927975,5.548378,1.406557,0.215492,0.012825,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.691849,proposed,0,-126.340000,54.885000,-12.915582,-7.722832,-12.930000,-7.675000,0.014418,-0.047832,3.262944,0.823360,0.213464,0.823360,3.262944,-0.080000,0.770000,12,13,12.294228,-32.721826,12.294228,-32.721826,0.000000,46.014693,0.000000,64.000000,0.000000,0.000000,-47.228913,-2.679141,71.564552,83.329512,0.000000,0.000000,0.000000,0.000000,5.037440,5.377005,5.552105,1.407753,0.140864,0.014444,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.701850,proposed,0,-126.340000,54.885000,-12.857173,-7.790509,-12.880000,-7.635000,0.022827,-0.155509,3.323933,5.519559,0.518412,5.519559,3.323933,-0.030000,0.460000,13,-32,12.940416,-53.118728,12.940416,-53.118728,0.000000,21.411595,0.000000,64.000000,0.000000,0.000000,-53.494083,-2.433080,67.740440,80.486559,0.000000,0.000000,0.000000,0.000000,4.776448,5.034362,5.551663,1.414849,0.149993,0.013404,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.711920,proposed,0,-126.340000,54.885000,-12.795798,-7.857322,-12.850000,-7.595000,0.054202,-0.262322,3.811850,3.201954,0.274453,3.201954,3.811850,-0.010000,0.100000,12,-11,11.725231,-11.161536,11.725231,-11.161536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.376994,-2.431354,75.485346,86.817369,0.000000,0.000000,0.000000,0.000000,5.219269,5.344650,5.557568,1.416715,0.190989,0.015614,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.721924,proposed,0,-126.340000,54.885000,-12.732496,-7.922228,-12.800000,-7.615000,0.067504,-0.307228,4.482736,-4.482736,0.457422,-4.482736,4.482736,0.000000,0.010000,6,34,5.755968,58.874789,5.755968,58.874789,0.000000,-25.036325,0.000000,64.000000,0.000000,0.000000,-58.070407,-2.937093,78.734043,83.677399,0.000000,0.000000,0.000000,0.000000,5.588353,5.620045,5.555932,1.417061,0.180638,0.014740,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.731923,proposed,0,-126.340000,54.885000,-12.667102,-7.985500,-12.740000,-7.695000,0.072898,-0.290500,6.007476,-12.472374,0.518412,-12.472374,6.007476,0.010000,0.060000,-9,79,-8.998655,107.985207,-8.998655,107.985207,0.000000,-29.146744,0.000000,64.000000,0.000000,0.000000,-59.174428,-2.581253,75.336189,83.924674,0.000000,0.000000,0.000000,0.000000,5.448938,5.664519,5.556538,1.416509,0.216158,0.015074,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.741919,proposed,0,-126.340000,54.885000,-12.599804,-8.047005,-12.670000,-7.855000,0.070196,-0.192005,6.861330,-18.510344,0.091484,-18.510344,6.861330,0.010000,0.390000,-18,108,-17.538103,107.824140,-17.538103,107.824140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.956248,-0.522229,74.772722,86.952264,0.000000,0.000000,0.000000,0.000000,5.667630,5.951730,5.556597,1.423126,0.218143,0.016005,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.751921,proposed,0,-126.340000,54.885000,-12.530718,-8.106657,-12.600000,-8.025000,0.069282,-0.081657,6.739351,-16.680656,0.945339,-16.680656,6.739351,-0.010000,0.750000,-12,107,-12.213590,107.336687,-12.213590,107.336687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.250668,2.277115,80.059751,96.114909,0.000000,0.000000,0.000000,0.000000,6.140212,6.554901,5.557119,1.420988,0.316334,0.025993,0.500511,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.761771,proposed,0,-126.340000,54.885000,-12.461143,-8.163413,-12.520000,-8.145000,0.058857,-0.018413,7.166278,-8.386070,1.616224,-8.386070,7.166278,-0.050000,0.940000,-5,62,-4.912499,40.608982,-4.912499,40.608982,0.000000,21.727705,0.000000,64.000000,0.000000,0.000000,-70.262144,5.750287,89.359763,101.487300,0.000000,0.000000,0.000000,0.000000,6.269785,7.042498,5.561721,1.637300,0.361646,0.018236,0.500526,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.771769,proposed,0,-126.340000,54.885000,-12.389115,-8.218864,-12.450000,-8.165000,0.060885,-0.053864,6.251434,1.921172,0.640391,1.921172,6.251434,-0.070000,0.830000,14,17,13.715975,-37.702822,13.715975,-37.702822,0.000000,55.039509,0.000000,64.000000,0.000000,0.000000,-77.683131,8.402988,88.185847,99.981074,0.000000,0.000000,0.000000,0.000000,5.650219,6.538640,5.545765,1.487447,0.204048,0.017024,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.781797,proposed,0,-126.340000,54.885000,-12.315613,-8.272144,-12.380000,-8.115000,0.064387,-0.157144,6.007476,7.959143,1.128308,7.959143,6.007476,-0.050000,0.520000,20,-28,20.303217,-67.252645,20.303217,-67.252645,0.000000,39.589332,0.000000,64.000000,0.000000,0.000000,-83.820931,8.143339,84.803287,96.804368,0.000000,0.000000,0.000000,0.000000,5.186198,6.005228,5.777229,1.506531,0.228795,0.017888,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.791770,proposed,0,-126.340000,54.885000,-12.241391,-8.322676,-12.320000,-8.045000,0.078609,-0.277676,5.763517,6.983309,1.250287,6.983309,5.763517,-0.020000,0.150000,22,-35,21.842744,-34.577814,21.842744,-34.577814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.660999,6.285420,80.899057,97.564431,0.000000,0.000000,0.000000,0.000000,5.138151,6.036123,5.547133,1.734705,0.256226,0.023495,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.801785,proposed,0,-126.340000,54.885000,-12.165869,-8.370807,-12.250000,-8.015000,0.084131,-0.355807,6.739351,-0.823360,0.823360,-0.823360,6.739351,0.040000,0.000000,4,10,3.987345,39.042043,3.987345,39.042043,0.000000,-28.619857,0.000000,64.000000,0.000000,0.000000,-84.276014,5.030057,86.799107,100.844322,0.000000,0.000000,0.000000,0.000000,5.823557,6.381200,5.581121,1.531100,0.215571,0.017532,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.811771,proposed,0,-126.340000,54.885000,-12.089692,-8.416055,-12.180000,-8.065000,0.090308,-0.351055,7.593205,-9.239925,1.189297,-9.239925,7.593205,0.090000,-0.020000,-14,55,-13.947136,107.250153,-13.947136,107.250153,0.000000,-51.827967,0.000000,64.000000,0.000000,0.000000,-79.674921,4.441479,86.277099,97.741486,0.000000,0.000000,0.000000,0.000000,6.051663,6.574863,5.551318,1.772407,0.428173,0.037434,0.503867,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008306,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.821771,proposed,0,-126.340000,54.885000,-12.012640,-8.458484,-12.090000,-8.205000,0.077360,-0.253484,8.508050,-17.778469,1.006328,-17.778469,8.508050,0.060000,0.080000,-21,100,-21.276096,107.319351,-21.276096,107.319351,0.000000,-6.897165,0.000000,64.000000,0.000000,0.000000,-75.616899,7.865983,83.389178,96.440772,0.000000,0.000000,0.000000,0.000000,6.082163,6.901918,5.551758,1.526889,0.251447,0.017696,0.500638,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.831768,proposed,0,-126.340000,54.885000,-11.934930,-8.497883,-11.990000,-8.405000,0.055070,-0.092883,9.117946,-21.803783,1.067318,-21.803783,9.117946,-0.020000,0.540000,-20,107,-20.126595,106.535701,-20.126595,106.535701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.813264,13.909959,94.410329,111.171028,0.000000,0.000000,0.000000,0.000000,6.668374,7.936615,5.554048,1.512004,0.264374,0.013519,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.841793,proposed,0,-126.340000,54.885000,-11.856408,-8.534227,-11.900000,-8.595000,0.043592,0.060773,8.020133,-17.412531,0.823360,-17.412531,8.020133,-0.050000,0.850000,-6,106,-5.883255,105.579287,-5.883255,105.579287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.800173,21.738935,110.167719,129.148732,0.000000,0.000000,0.000000,0.000000,7.165606,8.898072,5.557803,1.419738,0.282620,0.014339,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.851790,proposed,0,-126.340000,54.885000,-11.777574,-8.567188,-11.810000,-8.705000,0.032426,0.137812,8.264091,-7.959143,1.189297,-7.959143,8.264091,-0.080000,0.970000,2,65,1.572267,65.162879,1.572267,65.162879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.435947,28.145177,117.759916,137.319488,0.000000,0.000000,0.000000,0.000000,6.988247,9.206889,5.562045,1.420500,0.335820,0.008793,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.861852,proposed,0,-126.340000,54.885000,-11.697748,-8.596929,-11.730000,-8.725000,0.032252,0.128071,6.861330,2.836017,1.921172,2.836017,6.861330,-0.070000,0.850000,19,20,19.282798,-12.722155,19.282798,-12.722155,0.000000,32.885034,0.000000,64.000000,0.000000,0.000000,-93.097113,31.546575,115.735293,135.583294,0.000000,0.000000,0.000000,0.000000,6.793872,8.719127,5.554886,1.410565,0.143337,0.013131,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.871924,proposed,0,-126.340000,54.885000,-11.617407,-8.623129,-11.650000,-8.675000,0.032593,0.051871,6.739351,8.142112,1.433256,8.142112,6.739351,-0.030000,0.530000,20,-25,20.196699,-31.538395,20.196699,-31.538395,0.000000,6.701274,0.000000,64.000000,0.000000,0.000000,-96.659762,30.674319,108.573181,127.878421,0.000000,0.000000,0.000000,0.000000,6.811984,7.869563,5.558965,1.421457,0.174293,0.015436,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.881919,proposed,0,-126.340000,54.885000,-11.537271,-8.645483,-11.580000,-8.585000,0.042729,-0.060483,6.678361,7.593205,1.311276,7.593205,6.678361,0.010000,0.160000,17,0,16.620510,0.068501,16.620510,0.068501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.034323,27.136017,101.180382,124.387091,0.000000,0.000000,0.000000,0.000000,6.450238,7.507507,5.556988,1.417699,0.186104,0.015646,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.891922,proposed,0,-126.340000,54.885000,-11.456686,-8.664110,-11.500000,-8.545000,0.043314,-0.119110,7.471226,0.274453,0.701380,0.274453,7.471226,0.070000,0.060000,-2,45,-1.678298,70.786573,-1.678298,70.786573,0.000000,-25.718072,0.000000,64.000000,0.000000,0.000000,-90.476794,22.248462,92.909850,115.031694,0.000000,0.000000,0.000000,0.000000,6.086343,7.446114,5.557582,1.419287,0.177136,0.015365,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.901927,proposed,0,-126.340000,54.885000,-11.375702,-8.678892,-11.420000,-8.585000,0.044298,-0.093892,8.447060,-6.678361,0.823360,-6.678361,8.447060,0.040000,0.180000,-12,90,-12.104390,106.773865,-12.104390,106.773865,0.000000,-16.705364,0.000000,64.000000,0.000000,0.000000,-82.120349,19.174896,86.820740,106.694268,0.000000,0.000000,0.000000,0.000000,5.894993,7.110352,5.557006,1.418219,0.224454,0.015641,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.911836,proposed,0,-126.340000,54.885000,-11.295116,-8.689645,-11.320000,-8.685000,0.024884,-0.004645,9.361904,-11.557530,1.433256,-11.557530,9.361904,0.000000,0.530000,-20,107,-20.334482,107.009706,-20.334482,107.009706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.751710,19.283653,84.967841,102.261159,0.000000,0.000000,0.000000,0.000000,5.834313,7.105765,5.555118,1.416038,0.180536,0.013621,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.921919,proposed,0,-126.340000,54.885000,-11.212697,-8.696526,-11.230000,-8.765000,0.017303,0.068474,9.605862,-6.983309,1.555235,-6.983309,9.605862,-0.030000,0.810000,-19,95,-18.829764,94.810527,-18.829764,94.810527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.842140,20.287208,88.999885,103.089566,0.000000,0.000000,0.000000,0.000000,5.843790,7.197903,5.555257,1.417590,0.252280,0.015154,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.931929,proposed,0,-126.340000,54.885000,-11.130443,-8.699223,-11.130000,-8.795000,-0.000443,0.095777,8.995966,1.372266,1.189297,1.372266,8.995966,-0.070000,0.920000,-6,50,-5.819204,21.639674,-5.819204,21.639674,0.000000,28.170852,0.000000,64.000000,0.000000,0.000000,-76.304290,21.104302,89.826675,101.420868,0.000000,0.000000,0.000000,0.000000,5.363649,6.906009,5.555879,1.417920,0.228042,0.014023,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.941923,proposed,0,-126.340000,54.885000,-11.047831,-8.697732,-11.040000,-8.735000,-0.007831,0.037268,7.471226,8.934977,0.701380,8.934977,7.471226,-0.080000,0.750000,14,5,13.599477,-27.525146,13.599477,-27.525146,0.000000,32.335673,0.000000,64.000000,0.000000,0.000000,-79.693182,20.630804,86.529390,98.319771,0.000000,0.000000,0.000000,0.000000,5.409026,6.183422,5.557542,1.422527,0.177730,0.016176,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.951920,proposed,0,-126.340000,54.885000,-10.964672,-8.691994,-10.970000,-8.635000,0.005328,-0.056994,6.678361,11.984457,1.189297,11.984457,6.678361,-0.070000,0.420000,24,-27,24.430368,-27.358989,24.430368,-27.358989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.517612,18.608317,80.563220,93.266643,0.000000,0.000000,0.000000,0.000000,5.365873,5.633760,5.556733,1.418200,0.175552,0.014605,0.501007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.961925,proposed,0,-126.340000,54.885000,-10.880861,-8.681941,-10.900000,-8.535000,0.019139,-0.146941,6.556382,8.569039,1.616224,8.569039,6.556382,-0.020000,0.100000,20,18,20.378144,25.826638,20.378144,25.826638,0.000000,-8.185627,0.000000,64.000000,0.000000,0.000000,-79.625971,16.271730,77.126179,94.342374,0.000000,0.000000,0.000000,0.000000,5.154873,5.659081,5.557580,1.418764,0.185792,0.014673,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.971920,proposed,0,-126.340000,54.885000,-10.796464,-8.667540,-10.820000,-8.505000,0.023536,-0.162540,6.434403,-0.579401,1.189297,-0.579401,6.434403,0.030000,0.070000,11,63,11.250651,108.289027,11.250651,108.289027,0.000000,-45.648016,0.000000,64.000000,0.000000,0.000000,-74.335742,12.968704,65.084326,78.213316,0.000000,0.000000,0.000000,0.000000,4.380118,5.302154,5.555457,1.417803,0.215149,0.016232,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.981919,proposed,0,-126.340000,54.885000,-10.711303,-8.648737,-10.750000,-8.555000,0.038697,-0.093737,7.959143,-8.386070,0.762370,-8.386070,7.959143,0.100000,0.290000,-13,108,-12.813419,108.698556,-12.813419,108.698556,0.000000,-1.057545,0.000000,64.000000,0.000000,0.000000,-69.055520,11.683440,59.960749,70.515863,0.000000,0.000000,0.000000,0.000000,4.310302,4.976672,5.555608,1.418220,0.213427,0.014529,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.991850,proposed,0,-126.340000,54.885000,-10.625911,-8.625678,-10.660000,-8.645000,0.034089,0.019322,8.142112,-9.666852,0.945339,-9.666852,8.142112,0.040000,0.680000,-11,109,-10.604201,108.547219,-10.604201,108.547219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.305474,10.629600,59.790090,73.360541,0.000000,0.000000,0.000000,0.000000,4.513643,5.000516,5.556498,1.412715,0.338096,0.014811,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.001853,proposed,0,-126.340000,54.885000,-10.538975,-8.598008,-10.570000,-8.705000,0.031025,0.106992,7.837164,-3.811850,0.701380,-3.811850,7.837164,0.030000,0.920000,-4,99,-4.066678,99.338068,-4.066678,99.338068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.684083,11.019935,67.236142,75.112900,0.000000,0.000000,0.000000,0.000000,4.738226,5.260874,5.555227,1.412384,0.253733,0.015323,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.011851,proposed,0,-126.340000,54.885000,-10.451075,-8.565888,-10.480000,-8.685000,0.028925,0.119112,7.471226,5.397580,1.555235,5.397580,7.471226,0.040000,0.970000,3,54,3.376288,23.605932,3.376288,23.605932,0.000000,30.732137,0.000000,64.000000,0.000000,0.000000,-65.463428,11.465237,68.392044,75.108059,0.000000,0.000000,0.000000,0.000000,4.497932,5.137965,5.550764,1.412307,0.167346,0.012986,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.021926,proposed,0,-126.340000,54.885000,-10.361363,-8.528999,-10.410000,-8.585000,0.048637,0.056001,6.800341,14.302062,1.433256,14.302062,6.800341,-0.050000,0.790000,29,9,28.669537,-35.876807,28.669537,-35.876807,0.000000,45.214875,0.000000,64.000000,0.000000,0.000000,-67.384212,10.463132,68.231999,77.348200,0.000000,0.000000,0.000000,0.000000,4.273786,4.865382,5.556733,1.418595,0.185758,0.015176,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.031923,proposed,0,-126.340000,54.885000,-10.271111,-8.487916,-10.340000,-8.425000,0.068889,-0.062916,6.068465,17.595500,1.738204,17.595500,6.068465,0.010000,0.460000,34,-36,34.492353,-40.246548,34.492353,-40.246548,0.000000,4.584617,0.000000,64.000000,0.000000,0.000000,-69.022715,8.676919,69.877029,81.623872,0.000000,0.000000,0.000000,0.000000,4.706246,5.059791,5.556160,1.418663,0.187274,0.015449,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.041918,proposed,0,-126.340000,54.885000,-10.179523,-8.442392,-10.270000,-8.285000,0.090477,-0.157392,6.800341,12.472374,1.433256,12.472374,6.800341,0.160000,0.070000,11,9,10.845075,31.382006,10.845075,31.382006,0.000000,-22.043937,0.000000,64.000000,0.000000,0.000000,-66.421529,7.603885,75.662244,94.401263,0.000000,0.000000,0.000000,0.000000,4.819162,5.633708,5.556036,1.417805,0.186791,0.014495,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.051919,proposed,0,-126.340000,54.885000,-10.086419,-8.392418,-10.180000,-8.215000,0.093581,-0.177418,9.239925,2.104141,0.945339,2.104141,9.239925,0.160000,0.030000,-15,54,-15.193261,107.792276,-15.193261,107.792276,0.000000,-53.454208,0.000000,64.000000,0.000000,0.000000,-58.745503,6.214819,79.018843,87.551203,0.000000,0.000000,0.000000,0.000000,5.445416,5.883115,5.557128,1.418235,0.201212,0.015287,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.061917,proposed,0,-126.340000,54.885000,-9.991760,-8.338072,-10.080000,-8.245000,0.088240,-0.093072,10.947634,-7.959143,1.555235,-7.959143,10.947634,0.020000,0.200000,-13,99,-12.751097,107.955833,-12.751097,107.955833,0.000000,-8.617765,0.000000,64.000000,0.000000,0.000000,-51.117722,7.937039,74.299256,84.476816,0.000000,0.000000,0.000000,0.000000,5.355764,5.921413,5.556352,1.419529,0.211861,0.015306,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.071909,proposed,0,-126.340000,54.885000,-9.895448,-8.279416,-9.970000,-8.335000,0.074552,0.055584,10.398727,-11.435550,1.433256,-11.435550,10.398727,-0.040000,0.590000,-2,107,-1.602546,107.288874,-1.602546,107.288874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.848279,11.849703,81.562439,97.013643,0.000000,0.000000,0.000000,0.000000,5.917763,6.871156,5.556259,1.419552,0.225680,0.015466,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.081919,proposed,0,-126.340000,54.885000,-9.797134,-8.216363,-9.860000,-8.415000,0.062866,0.198637,9.849821,-7.288257,1.982162,-7.288257,9.849821,-0.050000,0.860000,6,107,5.958086,106.611304,5.958086,106.611304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.114599,17.835921,93.139359,109.749929,0.000000,0.000000,0.000000,0.000000,6.163787,7.488147,5.555159,1.419192,0.301147,0.015181,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.091918,proposed,0,-126.340000,54.885000,-9.696981,-8.149159,-9.750000,-8.445000,0.053019,0.295841,10.093779,0.152474,1.372266,0.152474,10.093779,-0.060000,0.980000,10,107,10.383604,106.518006,10.383604,106.518006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.000256,22.895226,95.234043,111.503638,0.000000,0.000000,0.000000,0.000000,5.797511,7.444832,5.556676,1.423625,0.249254,0.016348,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.101771,proposed,0,-126.340000,54.885000,-9.596257,-8.078874,-9.650000,-8.395000,0.053743,0.316126,9.605862,11.069613,1.494245,11.069613,9.605862,0.020000,1.020000,12,62,11.556936,20.755254,11.556936,20.755254,0.000000,40.762752,0.000000,64.000000,0.000000,0.000000,-60.845812,23.146258,92.081519,106.051042,0.000000,0.000000,0.000000,0.000000,5.693357,6.961710,5.560604,1.440954,0.530594,0.014798,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.111769,proposed,0,-126.340000,54.885000,-9.491876,-8.003521,-9.550000,-8.235000,0.058124,0.231479,8.812998,19.059251,1.616224,19.059251,8.812998,0.110000,0.870000,13,17,12.850798,-35.553330,12.850798,-35.553330,0.000000,52.071335,0.000000,64.000000,0.000000,0.000000,-60.928054,19.303699,91.604862,108.346187,0.000000,0.000000,0.000000,0.000000,5.917826,6.828808,5.548838,1.708987,0.222658,0.023428,0.500266,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.121769,proposed,0,-126.340000,54.885000,-9.385169,-7.924185,-9.450000,-8.025000,0.064831,0.100815,9.971800,22.779616,2.775027,22.779616,9.971800,0.080000,0.540000,11,-28,11.157851,-42.945271,11.157851,-42.945271,0.000000,14.463276,0.000000,64.000000,0.000000,0.000000,-59.070480,11.747458,89.275865,110.426904,0.000000,0.000000,0.000000,0.000000,6.037295,7.288323,5.558503,1.701397,0.252715,0.031635,0.500536,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.131770,proposed,0,-126.340000,54.885000,-9.276023,-7.840970,-9.340000,-7.815000,0.063977,-0.025970,11.130602,19.120240,2.714037,19.120240,11.130602,0.070000,0.150000,3,15,2.885788,15.199616,2.885788,15.199616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.623099,5.555960,96.586275,115.829092,0.000000,0.000000,0.000000,0.000000,6.007439,7.563482,5.561979,1.775462,0.313545,0.037205,0.501090,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008202,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.141776,proposed,0,-126.340000,54.885000,-9.164298,-7.753962,-9.200000,-7.685000,0.035702,-0.068962,12.838311,9.483883,2.287110,9.483883,12.838311,0.030000,0.060000,-12,60,-11.816403,105.385829,-11.816403,105.385829,0.000000,-45.186213,0.000000,64.000000,0.000000,0.000000,-48.436951,0.966561,101.373166,125.304194,0.000000,0.000000,0.000000,0.000000,6.541218,7.619276,5.564746,1.717913,0.428867,0.030467,0.501011,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008253,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.152242,proposed,0,-126.340000,54.885000,-9.044613,-7.659067,-9.060000,-7.645000,0.015387,-0.014067,14.302062,-1.372266,1.494245,-1.372266,14.302062,-0.030000,0.280000,-20,105,-19.675143,106.091244,-19.675143,106.091244,0.000000,-0.891628,0.000000,64.000000,0.000000,0.000000,-42.580466,2.539138,97.786684,119.525486,0.000000,0.000000,0.000000,0.000000,6.479581,7.812781,5.577861,2.570466,0.275634,0.041177,0.501064,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.161771,proposed,0,-126.340000,54.885000,-8.933040,-7.569338,-8.910000,-7.675000,-0.023040,0.105662,15.033937,-5.458569,1.494245,-5.458569,15.033937,-0.060000,0.590000,-25,106,-24.555583,106.143285,-24.555583,106.143285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.478311,7.095657,95.802286,118.547278,0.000000,0.000000,0.000000,0.000000,6.467352,8.123670,5.563636,1.660048,0.317738,0.025785,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.171779,proposed,0,-126.340000,54.885000,-8.813103,-7.471821,-8.760000,-7.705000,-0.053103,0.233179,13.814145,-2.897006,2.043152,-2.897006,13.814145,-0.080000,0.880000,-12,106,-12.152218,105.923238,-12.152218,105.923238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.419281,14.277877,100.726247,122.683499,0.000000,0.000000,0.000000,0.000000,6.332784,8.311288,5.591715,1.823300,0.413521,0.036981,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008378,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.181784,proposed,0,-126.340000,54.885000,-8.690305,-7.371130,-8.630000,-7.695000,-0.060305,0.323870,13.509197,4.421746,2.957996,4.421746,13.509197,-0.120000,0.980000,2,105,2.119145,105.052399,2.119145,105.052399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.822468,19.822632,103.580974,123.639931,0.000000,0.000000,0.000000,0.000000,6.404721,8.161381,5.585370,1.784997,0.444065,0.029449,0.502108,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008358,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.191773,proposed,0,-126.340000,54.885000,-8.564721,-7.267545,-8.490000,-7.615000,-0.074721,0.347455,12.350394,11.984457,1.616224,11.984457,12.350394,-0.110000,1.030000,17,60,17.291789,42.586442,17.291789,42.586442,0.000000,17.465957,0.000000,64.000000,0.000000,0.000000,-47.580335,21.474215,98.551244,114.892897,0.000000,0.000000,0.000000,0.000000,6.482664,7.413200,5.583283,1.729986,0.355160,0.028282,0.500671,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008207,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.201774,proposed,0,-126.340000,54.885000,-8.435955,-7.160961,-8.360000,-7.455000,-0.075955,0.294039,11.862478,19.669147,1.738204,19.669147,11.862478,-0.080000,0.860000,25,15,24.985654,-8.303812,24.985654,-8.303812,0.000000,23.356211,0.000000,64.000000,0.000000,0.000000,-48.894094,19.599784,94.555071,111.599542,0.000000,0.000000,0.000000,0.000000,6.513580,6.839901,5.582925,1.514222,0.206813,0.026590,0.500540,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.211773,proposed,0,-126.340000,54.885000,-8.304106,-7.051677,-8.250000,-7.255000,-0.054106,0.203323,10.642686,20.949928,2.226120,20.949928,10.642686,-0.030000,0.510000,35,8,34.806320,7.589047,34.806320,7.589047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.624906,15.047637,89.454431,110.428329,0.000000,0.000000,0.000000,0.000000,6.379508,6.995258,5.568234,1.700893,0.242279,0.023005,0.500475,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.221784,proposed,0,-126.340000,54.885000,-8.168976,-6.939746,-8.130000,-7.085000,-0.038976,0.145254,11.679509,15.460864,2.653048,15.460864,11.679509,0.120000,0.260000,8,53,8.147400,73.879916,8.147400,73.879916,0.000000,-21.290869,0.000000,64.000000,0.000000,0.000000,-41.274468,10.352087,88.189138,111.670843,0.000000,0.000000,0.000000,0.000000,6.102611,7.061241,5.560179,1.421108,0.150141,0.011988,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.231791,proposed,0,-126.340000,54.885000,-8.030703,-6.825498,-8.000000,-6.985000,-0.030703,0.159502,14.302062,6.312424,1.982162,6.312424,14.302062,0.160000,0.340000,-24,98,-23.941537,106.503721,-23.941537,106.503721,0.000000,-8.914674,0.000000,64.000000,0.000000,0.000000,-30.117931,5.458942,93.173177,111.772154,0.000000,0.000000,0.000000,0.000000,5.904555,6.812758,5.557121,1.424366,0.204926,0.012136,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.241849,proposed,0,-126.340000,54.885000,-7.888519,-6.708515,-7.840000,-6.945000,-0.048519,0.236485,14.850968,0.884349,1.250287,0.884349,14.850968,-0.030000,0.640000,-9,107,-8.780856,106.907097,-8.780856,106.907097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.266861,3.266605,85.369375,104.189914,0.000000,0.000000,0.000000,0.000000,5.792837,6.369235,5.552189,1.431809,0.227005,0.014161,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.251765,proposed,0,-126.340000,54.885000,-7.745170,-6.591255,-7.690000,-6.915000,-0.055170,0.323745,14.789979,2.043152,2.409089,2.043152,14.789979,-0.080000,0.870000,2,107,1.657427,107.029185,1.657427,107.029185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.724469,4.414163,84.250036,101.895014,0.000000,0.000000,0.000000,0.000000,5.709992,6.661364,5.546847,1.412651,0.221168,0.011741,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.261844,proposed,0,-126.340000,54.885000,-7.596232,-6.470307,-7.530000,-6.875000,-0.066232,0.404693,13.875134,6.190445,2.653048,6.190445,13.875134,-0.080000,0.990000,14,107,14.390183,107.427728,14.390183,107.427728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.036963,6.704214,79.082284,94.403612,0.000000,0.000000,0.000000,0.000000,5.055034,6.197266,5.551704,1.426428,0.454405,0.013439,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.271882,proposed,0,-126.340000,54.885000,-7.444701,-6.348317,-7.380000,-6.795000,-0.064701,0.446683,14.119093,11.252582,1.616224,11.252582,14.119093,0.000000,1.010000,9,78,8.593578,78.418610,8.593578,78.418610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.063372,7.171943,74.281165,86.376356,0.000000,0.000000,0.000000,0.000000,4.937675,5.542444,5.547733,1.421276,0.386771,0.014268,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.281778,proposed,0,-126.340000,54.885000,-7.292196,-6.226752,-7.230000,-6.655000,-0.062196,0.428248,14.728989,16.070760,2.165131,16.070760,14.728989,-0.010000,0.920000,9,46,8.964891,45.618985,8.964891,45.618985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.841419,5.022547,67.579050,79.509817,0.000000,0.000000,0.000000,0.000000,4.682502,5.282999,5.557563,1.420068,0.175026,0.012352,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.291924,proposed,0,-126.340000,54.885000,-7.132685,-6.101011,-7.070000,-6.475000,-0.062685,0.373989,14.972947,18.815292,2.348100,18.815292,14.972947,0.030000,0.680000,5,41,5.365581,41.011781,5.365581,41.011781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.954883,1.033997,64.682443,78.158678,0.000000,0.000000,0.000000,0.000000,4.680691,5.378407,5.557149,1.422336,0.178415,0.016842,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.301919,proposed,0,-126.340000,54.885000,-6.972480,-5.976268,-6.900000,-6.305000,-0.072480,0.328732,15.704823,16.070760,3.140965,16.070760,15.704823,0.040000,0.530000,-2,75,-2.465338,75.257930,-2.465338,75.257930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.060697,-3.760986,60.551272,76.168839,0.000000,0.000000,0.000000,0.000000,4.362873,5.150189,5.558851,1.484854,0.190582,0.016175,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.311928,proposed,0,-126.340000,54.885000,-6.809068,-5.850710,-6.730000,-6.185000,-0.079068,0.334290,16.619667,10.154769,2.104141,10.154769,16.619667,0.000000,0.590000,-7,108,-7.024408,108.463957,-7.024408,108.463957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.222201,-9.040592,56.762500,74.925625,0.000000,0.000000,0.000000,0.000000,3.920821,4.790570,5.557717,1.420922,0.227157,0.013956,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.321917,proposed,0,-126.340000,54.885000,-6.643080,-5.724981,-6.550000,-6.075000,-0.093080,0.350019,17.717479,9.178935,2.104141,9.178935,17.717479,-0.030000,0.820000,-13,108,-12.959032,108.284318,-12.959032,108.284318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.322083,-14.544187,57.412007,78.302298,0.000000,0.000000,0.000000,0.000000,3.837680,4.869058,5.555678,1.421396,0.239715,0.013665,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.331918,proposed,0,-126.340000,54.885000,-6.474130,-5.598944,-6.380000,-5.965000,-0.094130,0.366056,17.107583,11.496540,2.348100,11.496540,17.107583,-0.060000,0.970000,-1,84,-1.404758,84.233546,-1.404758,84.233546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.882724,-19.169097,56.575804,77.870317,0.000000,0.000000,0.000000,0.000000,3.861992,4.899777,5.557835,1.419243,0.387311,0.014243,0.500261,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.341767,proposed,0,-126.340000,54.885000,-6.305117,-5.474864,-6.210000,-5.825000,-0.095117,0.350136,15.338885,15.826802,2.836017,15.826802,15.338885,-0.080000,0.910000,22,53,21.743235,52.739492,21.743235,52.739492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.408676,-22.277680,54.532327,72.049200,0.000000,0.000000,0.000000,0.000000,3.986575,4.844899,5.539168,1.411607,0.155768,0.013560,0.500491,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.351926,proposed,0,-126.340000,54.885000,-6.128178,-5.347159,-6.030000,-5.665000,-0.098178,0.317841,15.399875,18.571334,2.104141,18.571334,15.399875,-0.030000,0.720000,21,43,20.651722,43.245991,20.651722,43.245991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.599470,-23.104339,56.078194,66.245166,0.000000,0.000000,0.000000,0.000000,4.252248,4.803335,5.557077,1.438198,0.183259,0.015560,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.361919,proposed,0,-126.340000,54.885000,-5.951731,-5.222084,-5.880000,-5.475000,-0.071731,0.252916,15.399875,17.290552,1.921172,17.290552,15.399875,0.070000,0.560000,12,62,11.673812,62.258771,11.673812,62.258771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.497613,-25.703199,54.492032,69.045935,0.000000,0.000000,0.000000,0.000000,4.029578,4.761556,5.556060,1.422631,0.175360,0.015207,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.371925,proposed,0,-126.340000,54.885000,-5.772804,-5.097602,-5.710000,-5.325000,-0.062804,0.227398,16.802635,13.631176,2.165131,13.631176,16.802635,0.110000,0.550000,-6,91,-5.890049,91.497889,-5.890049,91.497889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.684172,-28.782410,52.174099,67.290260,0.000000,0.000000,0.000000,0.000000,3.491918,4.411970,5.557720,1.418021,0.188837,0.015047,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.381919,proposed,0,-126.340000,54.885000,-5.592020,-4.974265,-5.530000,-5.205000,-0.062020,0.230735,17.656490,10.886644,2.104141,10.886644,17.656490,0.020000,0.700000,-3,102,-3.307005,101.707665,-3.307005,101.707665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.429199,-32.439975,48.173467,66.881578,0.000000,0.000000,0.000000,0.000000,3.376880,4.175857,5.555469,1.417678,0.213947,0.014461,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.391915,proposed,0,-126.340000,54.885000,-5.409301,-4.852122,-5.350000,-5.095000,-0.059301,0.242878,17.351542,11.801488,2.348100,11.801488,17.351542,-0.030000,0.860000,8,81,7.903221,80.579123,7.903221,80.579123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.980871,-35.494335,44.899433,63.758787,0.000000,0.000000,0.000000,0.000000,3.255010,4.056934,5.556926,1.418264,0.229549,0.016321,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.401919,proposed,0,-126.340000,54.885000,-5.224731,-4.731331,-5.170000,-4.955000,-0.054731,0.223669,16.558677,15.704823,2.104141,15.704823,16.558677,-0.030000,0.850000,19,45,19.449733,45.417387,19.449733,45.417387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.976094,-36.592332,42.040449,57.126022,0.000000,0.000000,0.000000,0.000000,3.043402,3.905042,5.556988,1.425468,0.177943,0.014559,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.411921,proposed,0,-126.340000,54.885000,-5.038733,-4.612264,-5.000000,-4.785000,-0.038733,0.172736,16.497687,17.473521,2.043152,17.473521,16.497687,0.030000,0.660000,18,40,17.576639,39.834807,17.576639,39.834807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.812244,-35.738221,44.271686,54.765290,0.000000,0.000000,0.000000,0.000000,3.281165,4.086254,5.554936,1.418667,0.175022,0.016078,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.421799,proposed,0,-126.340000,54.885000,-4.853791,-4.496542,-4.830000,-4.635000,-0.023791,0.138458,16.436698,16.009771,2.592058,16.009771,16.436698,0.120000,0.480000,9,63,8.669072,62.896130,8.669072,62.896130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.153406,-35.863199,45.813324,56.928420,0.000000,0.000000,0.000000,0.000000,3.127348,3.929243,5.544773,1.412277,0.151477,0.013438,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.431802,proposed,0,-126.340000,54.885000,-4.665478,-4.381471,-4.650000,-4.505000,-0.015478,0.123529,17.168573,11.191592,1.921172,11.191592,17.168573,0.110000,0.500000,2,98,2.480808,98.025254,2.480808,98.025254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.553167,-36.925625,43.066247,55.766883,0.000000,0.000000,0.000000,0.000000,3.103702,3.616627,5.539409,1.411936,0.166971,0.013248,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.441853,proposed,0,-126.340000,54.885000,-4.475490,-4.268227,-4.460000,-4.405000,-0.015490,0.136773,18.022427,8.325081,2.043152,8.325081,18.022427,0.060000,0.710000,1,103,0.628951,103.093844,0.628951,103.093844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.670399,-39.029400,40.656467,58.440774,0.000000,0.000000,0.000000,0.000000,3.129462,3.646985,5.553590,1.409691,0.188012,0.013753,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.451853,proposed,0,-126.340000,54.885000,-4.285911,-4.158113,-4.280000,-4.295000,-0.005911,0.136887,16.558677,10.825654,2.287110,10.825654,16.558677,0.030000,0.890000,20,64,19.517388,64.370402,19.517388,64.370402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.357140,-41.055136,38.063312,56.423609,0.000000,0.000000,0.000000,0.000000,3.084617,3.584912,5.554292,1.410134,0.203972,0.012896,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.461847,proposed,0,-126.340000,54.885000,-4.096201,-4.050846,-4.100000,-4.175000,0.003799,0.124154,15.460864,15.338885,2.287110,15.338885,15.460864,0.060000,0.800000,30,30,30.406672,29.589092,30.406672,29.589092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.746491,-40.300649,42.404643,53.040990,0.000000,0.000000,0.000000,0.000000,3.124007,3.734935,5.551895,1.408648,0.145308,0.013357,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.471794,proposed,0,-126.340000,54.885000,-3.907381,-3.947026,-3.930000,-4.025000,0.022619,0.077974,15.643833,16.070760,1.311276,16.070760,15.643833,0.160000,0.580000,20,34,19.961469,34.247947,19.961469,34.247947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.695018,-38.510214,49.123075,56.308874,0.000000,0.000000,0.000000,0.000000,3.378935,4.137341,5.543847,1.409646,0.155335,0.012544,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.481847,proposed,0,-126.340000,54.885000,-3.716833,-3.845283,-3.770000,-3.895000,0.053167,0.049717,16.680656,12.350394,2.043152,12.350394,16.680656,0.190000,0.410000,8,75,7.679086,74.690693,7.679086,74.690693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.682447,-38.847189,52.881365,63.012956,0.000000,0.000000,0.000000,0.000000,3.809559,4.097210,5.554915,1.410646,0.139693,0.014412,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.491921,proposed,0,-126.340000,54.885000,-3.526487,-3.746739,-3.590000,-3.805000,0.063513,0.058261,16.985604,6.861330,1.616224,6.861330,16.985604,0.160000,0.480000,6,109,6.071380,108.977703,6.071380,108.977703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.815888,-40.455112,50.407758,65.268741,0.000000,0.000000,0.000000,0.000000,3.801958,3.974685,5.556720,1.413543,0.211125,0.016332,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.501821,proposed,0,-126.340000,54.885000,-3.340282,-3.653395,-3.410000,-3.745000,0.069718,0.091605,17.046594,5.275601,1.189297,5.275601,17.046594,0.090000,0.790000,13,100,13.453980,99.530256,13.453980,99.530256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.264270,-42.760382,47.820037,67.462730,0.000000,0.000000,0.000000,0.000000,3.762041,4.076347,5.587300,1.459533,0.402904,0.025042,0.500462,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.511768,proposed,0,-126.340000,54.885000,-3.154362,-3.563280,-3.240000,-3.675000,0.085638,0.111720,15.948781,7.898153,1.494245,7.898153,15.948781,0.090000,0.930000,25,63,25.433647,63.266134,25.433647,63.266134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.976712,-43.934696,47.985283,64.196918,0.000000,0.000000,0.000000,0.000000,3.766702,4.035277,5.548141,1.654550,0.293518,0.026045,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.521963,proposed,0,-126.340000,54.885000,-2.965342,-3.474913,-3.080000,-3.565000,0.114658,0.090087,15.826802,12.655342,1.311276,12.655342,15.826802,0.130000,0.800000,27,28,26.593341,28.242663,26.593341,28.242663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.261859,-43.158218,51.315185,61.840593,0.000000,0.000000,0.000000,0.000000,3.769973,4.129872,5.576286,1.508649,0.225672,0.029062,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.531801,proposed,0,-126.340000,54.885000,-2.784696,-3.393618,-2.920000,-3.435000,0.135304,0.041382,16.375708,14.667999,1.250287,14.667999,16.375708,0.190000,0.540000,17,25,16.567099,25.285307,16.567099,25.285307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.372838,-42.265909,57.803242,67.304311,0.000000,0.000000,0.000000,0.000000,4.088961,4.496937,5.551677,1.770378,0.253698,0.033832,0.501034,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.541773,proposed,0,-126.340000,54.885000,-2.603677,-3.315361,-2.740000,-3.325000,0.136323,0.009639,16.924615,9.727842,1.433256,9.727842,16.924615,0.190000,0.350000,8,70,7.909635,75.970778,7.909635,75.970778,0.000000,-5.685472,0.000000,64.000000,0.000000,0.000000,-33.304453,-42.100756,64.272012,74.429205,0.000000,0.000000,0.000000,0.000000,4.568377,4.712094,5.556361,1.451371,0.194844,0.016933,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.551770,proposed,0,-126.340000,54.885000,-2.424610,-3.241228,-2.560000,-3.275000,0.135390,0.033772,18.937271,2.836017,1.433256,2.836017,18.937271,0.140000,0.450000,-9,108,-8.605123,108.280104,-8.605123,108.280104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.611019,-42.899626,64.080992,78.381502,0.000000,0.000000,0.000000,0.000000,4.617674,4.706519,5.555784,1.440550,0.226922,0.014055,0.500263,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.561849,proposed,0,-126.340000,54.885000,-2.246846,-3.171004,-2.360000,-3.255000,0.113154,0.083996,19.486178,-0.396432,1.799193,-0.396432,19.486178,0.070000,0.760000,-12,108,-11.643765,108.159814,-11.643765,108.159814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.084214,-44.543301,58.898631,80.642591,0.000000,0.000000,0.000000,0.000000,4.453116,4.761867,5.553136,1.418802,0.206027,0.014081,0.500387,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.571843,proposed,0,-126.340000,54.885000,-2.073623,-3.105965,-2.160000,-3.235000,0.086377,0.129035,19.059251,2.470079,1.799193,2.470079,19.059251,0.000000,0.940000,-3,84,-2.613125,84.475778,-2.613125,84.475778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.034666,-46.432336,54.125728,77.642171,0.000000,0.000000,0.000000,0.000000,4.212149,4.673021,5.553297,1.420014,0.267900,0.012920,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.581850,proposed,0,-126.340000,54.885000,-1.903553,-3.045544,-1.960000,-3.185000,0.056447,0.139456,18.083417,7.044299,1.311276,7.044299,18.083417,-0.030000,0.900000,8,46,8.495788,46.366393,8.495788,46.366393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.631951,-47.000053,52.409126,71.570930,0.000000,0.000000,0.000000,0.000000,3.839634,4.564989,5.551311,1.408953,0.147459,0.013002,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.591922,proposed,0,-126.340000,54.885000,-1.736093,-2.989577,-1.780000,-3.095000,0.043907,0.105423,16.924615,10.520706,0.945339,10.520706,16.924615,0.000000,0.680000,15,28,15.212183,28.478940,15.212183,28.478940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.731840,-45.576727,55.442226,68.174671,0.000000,0.000000,0.000000,0.000000,3.728681,4.626067,5.556156,1.421425,0.181592,0.015688,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.601926,proposed,0,-126.340000,54.885000,-1.573746,-2.938888,-1.600000,-3.005000,0.026254,0.066112,17.107583,9.117946,0.823360,9.117946,17.107583,0.030000,0.450000,7,52,7.437038,51.809611,7.437038,51.809611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.228543,-43.982523,59.296357,72.097556,0.000000,0.000000,0.000000,0.000000,4.077050,4.890565,5.556143,1.418287,0.178787,0.014862,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.611922,proposed,0,-126.340000,54.885000,-1.415820,-2.893200,-1.420000,-2.955000,0.004180,0.061800,16.558677,3.262944,0.945339,3.262944,16.558677,0.050000,0.450000,3,96,3.093324,96.205558,3.093324,96.205558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.436824,-44.299802,59.221904,78.058485,0.000000,0.000000,0.000000,0.000000,4.005995,4.984596,5.556069,1.419037,0.205733,0.016242,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.621918,proposed,0,-126.340000,54.885000,-1.262470,-2.852535,-1.240000,-2.945000,-0.022470,0.092465,17.351542,-1.006328,1.616224,-1.006328,17.351542,0.050000,0.650000,-11,108,-11.286940,107.842955,-11.286940,107.842955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.606217,-45.997094,61.995777,86.598582,0.000000,0.000000,0.000000,0.000000,4.192230,5.284006,5.556554,1.419103,0.233986,0.014415,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.631921,proposed,0,-126.340000,54.885000,-1.113881,-2.816924,-1.070000,-2.955000,-0.043881,0.138076,17.168573,-0.945339,1.128308,-0.945339,17.168573,0.020000,0.880000,-13,93,-13.039394,92.865894,-13.039394,92.865894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.044718,-48.347438,59.796796,85.333831,0.000000,0.000000,0.000000,0.000000,4.082857,5.194974,5.555619,1.419047,0.308290,0.014693,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.641924,proposed,0,-126.340000,54.885000,-0.970441,-2.786439,-0.890000,-2.945000,-0.080441,0.158561,16.680656,2.226120,0.640391,2.226120,16.680656,-0.010000,0.910000,-11,61,-10.719623,61.214809,-10.719623,61.214809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.932825,-49.859983,58.838564,78.759435,0.000000,0.000000,0.000000,0.000000,3.865061,5.012741,5.555937,1.418789,0.207304,0.015892,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.651923,proposed,0,-126.340000,54.885000,-0.832471,-2.761120,-0.730000,-2.895000,-0.102471,0.133880,16.131750,6.068465,0.945339,6.068465,16.131750,-0.020000,0.760000,-8,35,-7.811059,35.268286,-7.811059,35.268286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.988442,-49.746056,59.242135,72.554178,0.000000,0.000000,0.000000,0.000000,4.063556,4.881496,5.557144,1.420320,0.181599,0.014428,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.661921,proposed,0,-126.340000,54.885000,-0.700191,-2.740975,-0.570000,-2.835000,-0.130191,0.094025,14.485031,5.946486,1.128308,5.946486,14.485031,-0.030000,0.550000,3,46,2.728799,46.030310,2.728799,46.030310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.318702,-48.229855,62.323795,72.115236,0.000000,0.000000,0.000000,0.000000,4.399139,4.965490,5.556886,1.418565,0.180027,0.015818,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.671846,proposed,0,-126.340000,54.885000,-0.574733,-2.726098,-0.420000,-2.805000,-0.154733,0.078902,14.180083,2.653048,1.372266,2.653048,14.180083,-0.020000,0.420000,-2,79,-1.535523,79.034334,-1.535523,79.034334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.712810,-46.051020,66.401147,75.416449,0.000000,0.000000,0.000000,0.000000,4.720890,5.085734,5.555144,1.408230,0.147678,0.013435,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.681930,proposed,0,-126.340000,54.885000,-0.453488,-2.716204,-0.280000,-2.805000,-0.173488,0.088796,13.021280,-3.750861,1.006328,-3.750861,13.021280,-0.020000,0.590000,0,108,-0.407724,108.037234,-0.407724,108.037234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.094266,-45.387678,68.035581,82.946733,0.000000,0.000000,0.000000,0.000000,4.676920,5.325780,5.554678,1.418735,0.214527,0.014624,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.691836,proposed,0,-126.340000,54.885000,-0.340708,-2.711592,-0.160000,-2.845000,-0.180708,0.133408,12.167426,-5.031642,0.518412,-5.031642,12.167426,-0.020000,0.810000,0,105,0.134258,105.471483,0.134258,105.471483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.613525,-46.616939,71.923516,92.828272,0.000000,0.000000,0.000000,0.000000,4.839959,5.816376,5.549641,1.407826,0.224173,0.013575,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.701920,proposed,0,-126.340000,54.885000,-0.232555,-2.712068,-0.040000,-2.865000,-0.192555,0.152932,10.886644,-1.067318,0.518412,-1.067318,10.886644,0.000000,0.950000,3,60,2.950801,58.189310,2.950801,58.189310,0.000000,2.282173,0.000000,64.000000,0.000000,0.000000,-112.201843,-48.724154,73.123134,95.230904,0.000000,0.000000,0.000000,0.000000,4.892714,6.028880,5.557968,1.418430,0.307067,0.020996,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.711915,proposed,0,-126.340000,54.885000,-0.132176,-2.717644,0.060000,-2.855000,-0.192176,0.137356,9.056956,2.897006,0.518412,2.897006,9.056956,0.010000,0.810000,14,31,13.929040,31.065307,13.929040,31.065307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.135732,-49.147605,72.670213,89.698932,0.000000,0.000000,0.000000,0.000000,4.927624,5.927419,5.553935,1.429884,0.182183,0.016863,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.721917,proposed,0,-126.340000,54.885000,-0.038703,-2.728259,0.140000,-2.825000,-0.178703,0.096741,6.678361,3.567892,0.396432,3.567892,6.678361,0.020000,0.530000,30,42,30.235933,41.932400,30.235933,41.932400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.940199,-47.595030,73.883675,87.123976,0.000000,0.000000,0.000000,0.000000,5.047116,5.883581,5.556479,1.478269,0.181094,0.017189,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.731919,proposed,0,-126.340000,54.885000,0.047636,-2.743846,0.220000,-2.815000,-0.172364,0.071154,5.885497,-0.152474,0.213464,-0.152474,5.885497,0.080000,0.420000,24,76,24.078278,76.192673,24.078278,76.192673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.523440,-46.121910,75.119669,90.406645,0.000000,0.000000,0.000000,0.000000,5.072247,5.918550,5.555214,1.512752,0.177768,0.016926,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.741920,proposed,0,-126.340000,54.885000,0.126685,-2.764328,0.280000,-2.845000,-0.153315,0.080672,5.397580,-4.848673,-0.518412,-4.848673,5.397580,0.180000,0.560000,8,101,8.268155,100.615073,8.268155,100.615073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.638685,-47.565764,70.745765,95.848310,0.000000,0.000000,0.000000,0.000000,4.754976,5.946209,5.555556,1.419363,0.205564,0.014510,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.751852,proposed,0,-126.340000,54.885000,0.197853,-2.789424,0.340000,-2.905000,-0.142147,0.115576,6.007476,-6.800341,0.518412,-6.800341,6.007476,0.160000,0.760000,-3,99,-2.909590,99.377065,-2.909590,99.377065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.176366,-50.531772,66.672379,97.284081,0.000000,0.000000,0.000000,0.000000,4.846750,5.856411,5.553365,1.406150,0.194156,0.014251,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.761916,proposed,0,-126.340000,54.885000,0.262407,-2.819590,0.400000,-2.945000,-0.137593,0.125410,5.031642,-4.421746,0.335443,-4.421746,5.031642,0.100000,0.880000,6,67,5.837435,66.869662,5.837435,66.869662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.500310,-53.634889,61.604192,90.303252,0.000000,0.000000,0.000000,0.000000,4.392246,5.530186,5.556013,1.416846,0.218078,0.015126,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.771799,proposed,0,-126.340000,54.885000,0.318303,-2.853744,0.450000,-2.955000,-0.131697,0.101256,3.933829,0.762370,0.579401,0.762370,3.933829,0.070000,0.880000,15,22,15.498813,17.502914,15.498813,17.502914,0.000000,4.366747,0.000000,64.000000,0.000000,0.000000,-123.247713,-54.681065,62.546390,82.895606,0.000000,0.000000,0.000000,0.000000,4.171060,5.387439,5.539032,1.407338,0.142791,0.014438,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.781920,proposed,0,-126.340000,54.885000,0.367782,-2.893251,0.480000,-2.935000,-0.112218,0.041749,2.470079,2.775027,-0.396432,2.775027,2.470079,0.080000,0.490000,24,25,23.689404,25.133688,23.689404,25.133688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.682894,-52.522885,67.505901,81.860829,0.000000,0.000000,0.000000,0.000000,4.438215,5.487522,5.554717,1.416587,0.179453,0.014519,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.791916,proposed,0,-126.340000,54.885000,0.408887,-2.936636,0.510000,-2.945000,-0.101113,0.008364,1.738204,-1.494245,-0.152474,-1.494245,1.738204,0.130000,0.310000,17,70,17.324912,69.642265,17.324912,69.642265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.556058,-50.289854,70.275300,86.621916,0.000000,0.000000,0.000000,0.000000,4.551364,5.627086,5.556322,1.416391,0.178292,0.014939,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.801921,proposed,0,-126.340000,54.885000,0.442280,-2.984263,0.530000,-2.995000,-0.087720,0.010737,1.860183,-7.715185,-0.213464,-7.715185,1.860183,0.180000,0.410000,1,108,1.340870,107.531052,1.340870,107.531052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.758602,-49.865054,68.183993,92.461311,0.000000,0.000000,0.000000,0.000000,4.734793,5.647806,5.555639,1.416396,0.214828,0.015152,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.811918,proposed,0,-126.340000,54.885000,0.467899,-3.035903,0.550000,-3.065000,-0.082101,0.029097,1.555235,-9.239925,0.030495,-9.239925,1.555235,0.130000,0.730000,1,94,0.588408,94.061346,0.588408,94.061346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.453843,-52.027161,66.084404,97.319912,0.000000,0.000000,0.000000,0.000000,4.793427,5.763008,5.556046,1.419425,0.232801,0.015829,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.821921,proposed,0,-126.340000,54.885000,0.485798,-3.091466,0.570000,-3.125000,-0.084202,0.033534,0.823360,-4.543725,-0.152474,-4.543725,0.823360,0.080000,0.850000,7,49,7.138682,42.080281,7.138682,42.080281,0.000000,6.981064,0.000000,64.000000,0.000000,0.000000,-122.785645,-54.187194,64.517864,91.514485,0.000000,0.000000,0.000000,0.000000,4.336323,5.639543,5.555830,1.416767,0.218348,0.014233,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.831917,proposed,0,-126.340000,54.885000,0.495992,-3.150706,0.570000,-3.135000,-0.074008,-0.015706,-0.579401,0.396432,0.091484,0.396432,-0.579401,0.070000,0.700000,17,6,16.798796,5.740757,16.798796,5.740757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.076954,-53.251829,64.518783,82.185645,0.000000,0.000000,0.000000,0.000000,4.288730,5.352220,5.554822,1.414871,0.179435,0.014142,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.841919,proposed,0,-126.340000,54.885000,0.498556,-3.213513,0.560000,-3.135000,-0.061444,-0.078513,-1.433256,1.250287,-0.640391,1.250287,-1.433256,0.100000,0.380000,15,16,15.114276,16.363829,15.114276,16.363829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.476176,-49.112812,67.889626,80.396200,0.000000,0.000000,0.000000,0.000000,4.462974,5.427513,5.555847,1.416901,0.178073,0.014464,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.851807,proposed,0,-126.340000,54.885000,0.493665,-3.278909,0.550000,-3.165000,-0.056335,-0.113909,-1.799193,-4.116798,-0.579401,-4.116798,-1.799193,0.140000,0.220000,5,61,4.780036,68.412738,4.780036,68.412738,0.000000,-7.048909,0.000000,64.000000,0.000000,0.000000,-120.280916,-45.240724,71.502759,88.150915,0.000000,0.000000,0.000000,0.000000,4.597484,5.580639,5.547987,1.693711,0.227633,0.036353,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.861770,proposed,0,-126.340000,54.885000,0.481371,-3.347923,0.530000,-3.235000,-0.048629,-0.112923,-1.921172,-10.764665,-0.640391,-10.764665,-1.921172,0.120000,0.360000,-2,106,-1.693788,107.483342,-1.693788,107.483342,0.000000,-1.119513,0.000000,64.000000,0.000000,0.000000,-116.892486,-42.466579,71.501984,93.358232,0.000000,0.000000,0.000000,0.000000,4.627797,5.559982,5.548534,1.435627,0.239537,0.017067,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.871772,proposed,0,-126.340000,54.885000,0.461719,-3.420156,0.510000,-3.355000,-0.048281,-0.065156,-1.616224,-14.058103,-0.274453,-14.058103,-1.616224,0.070000,0.690000,-8,107,-8.044878,106.923988,-8.044878,106.923988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.256567,-42.091438,75.321506,103.872409,0.000000,0.000000,0.000000,0.000000,4.822172,6.049223,5.567446,1.584384,0.343305,0.025259,0.500530,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.881770,proposed,0,-126.340000,54.885000,0.434903,-3.495107,0.500000,-3.445000,-0.065097,-0.050107,-2.836017,-9.483883,0.091484,-9.483883,-2.836017,0.020000,0.870000,1,62,0.863259,54.754810,0.863259,54.754810,0.000000,7.169177,0.000000,64.000000,0.000000,0.000000,-109.059620,-42.921975,75.386763,103.465936,0.000000,0.000000,0.000000,0.000000,4.827942,6.137844,5.546636,1.516649,0.375571,0.024980,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.892052,proposed,0,-126.340000,54.885000,0.400030,-3.574820,0.470000,-3.495000,-0.069970,-0.079820,-3.628881,-1.677214,-0.457422,-1.677214,-3.628881,0.020000,0.810000,4,17,3.618481,-10.390350,3.618481,-10.390350,0.000000,27.314337,0.000000,64.000000,0.000000,0.000000,-107.776349,-42.393376,76.114594,96.774171,0.000000,0.000000,0.000000,0.000000,5.044145,6.112824,5.576878,1.624431,0.229947,0.019887,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.901768,proposed,0,-126.340000,54.885000,0.360459,-3.652392,0.440000,-3.485000,-0.079541,-0.167392,-3.933829,2.592058,-1.189297,2.592058,-3.933829,0.030000,0.470000,-1,-26,-1.158707,-26.304272,-1.158707,-26.304272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.731770,-40.066610,72.859060,89.489660,0.000000,0.000000,0.000000,0.000000,4.992918,5.890743,5.546680,1.676788,0.225742,0.027359,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.911768,proposed,0,-126.340000,54.885000,0.313236,-3.734273,0.400000,-3.475000,-0.086764,-0.259273,-4.055809,-0.579401,-0.579401,-0.579401,-4.055809,0.030000,0.110000,-10,19,-10.213163,19.082174,-10.213163,19.082174,0.000000,-0.386447,0.000000,64.000000,0.000000,0.000000,-95.815326,-34.751878,82.100771,101.236012,0.000000,0.000000,0.000000,0.000000,5.483757,6.534056,5.541188,1.417483,0.161419,0.012738,0.500363,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.921852,proposed,0,-126.340000,54.885000,0.259175,-3.818717,0.360000,-3.535000,-0.100825,-0.283717,-3.994819,-9.666852,0.030495,-9.666852,-3.994819,0.010000,0.060000,-21,64,-21.025354,94.747953,-21.025354,94.747953,0.000000,-31.052226,0.000000,64.000000,0.000000,0.000000,-87.986404,-29.414894,89.809845,114.294759,0.000000,0.000000,0.000000,0.000000,5.844627,7.015996,5.557200,1.416553,0.148073,0.013143,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.931851,proposed,0,-126.340000,54.885000,0.199437,-3.904071,0.330000,-3.675000,-0.130563,-0.229071,-3.933829,-18.205396,-0.457422,-18.205396,-3.933829,-0.020000,0.320000,-32,106,-31.906900,106.190262,-31.906900,106.190262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.197012,-21.896850,93.395083,117.664256,0.000000,0.000000,0.000000,0.000000,5.963831,7.557889,5.551977,1.411133,0.179922,0.013012,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.941904,proposed,0,-126.340000,54.885000,0.133501,-3.991269,0.290000,-3.855000,-0.156499,-0.136269,-4.116798,-19.730136,-0.579401,-19.730136,-4.116798,-0.110000,0.700000,-31,106,-30.560967,105.667646,-30.560967,105.667646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.501438,-15.101812,100.109849,127.487863,0.000000,0.000000,0.000000,0.000000,6.302215,8.143054,5.572372,1.419360,0.299461,0.014264,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.951850,proposed,0,-126.340000,54.885000,0.062762,-4.078661,0.250000,-4.005000,-0.187238,-0.073661,-5.519559,-14.850968,-1.067318,-14.850968,-5.519559,-0.210000,0.870000,-12,75,-12.264060,74.524954,-12.264060,74.524954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.436442,-7.696612,114.322331,138.244851,0.000000,0.000000,0.000000,0.000000,7.215621,8.990602,5.554593,1.407646,0.206579,0.015399,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.961923,proposed,0,-126.340000,54.885000,-0.014137,-4.168047,0.180000,-4.105000,-0.194137,-0.063047,-7.776174,-7.410237,-0.823360,-7.410237,-7.776174,-0.180000,0.830000,2,30,1.931339,14.034221,1.931339,14.034221,0.000000,15.490733,0.000000,64.000000,0.000000,0.000000,-67.710043,-0.856511,122.077984,140.745141,0.000000,0.000000,0.000000,0.000000,7.862279,9.161329,5.556894,1.418056,0.189165,0.015853,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.971845,proposed,0,-126.340000,54.885000,-0.094737,-4.256726,0.110000,-4.135000,-0.204737,-0.121726,-9.300914,-1.372266,-0.823360,-1.372266,-9.300914,-0.130000,0.580000,6,-15,6.184478,-20.586213,6.184478,-20.586213,0.000000,5.111168,0.000000,64.000000,0.000000,0.000000,-65.604123,2.296753,109.997774,130.072005,0.000000,0.000000,0.000000,0.000000,7.401192,8.023605,5.554264,1.407503,0.148934,0.014991,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.981918,proposed,0,-126.340000,54.885000,-0.181138,-4.347143,0.020000,-4.145000,-0.201138,-0.202143,-8.386070,-1.860183,-1.128308,-1.860183,-8.386070,-0.060000,0.210000,-16,7,-15.605533,7.199556,-15.605533,7.199556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.727408,5.304688,101.592629,128.977658,0.000000,0.000000,0.000000,0.000000,6.869128,7.764162,5.558605,1.416503,0.177821,0.014805,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.991918,proposed,0,-126.340000,54.885000,-0.271111,-4.437043,-0.050000,-4.215000,-0.221111,-0.222043,-7.959143,-9.422894,-1.189297,-9.422894,-7.959143,-0.060000,0.090000,-32,52,-32.387221,78.978281,-32.387221,78.978281,0.000000,-26.778724,0.000000,64.000000,0.000000,0.000000,-47.179210,7.852323,101.259862,130.690180,0.000000,0.000000,0.000000,0.000000,6.765263,8.409353,5.556337,1.416057,0.189000,0.014136,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.001851,proposed,0,-126.340000,54.885000,-0.364238,-4.526221,-0.120000,-4.345000,-0.244238,-0.181221,-6.861330,-17.778469,-1.006328,-17.778469,-6.861330,-0.130000,0.220000,-46,97,-45.922340,105.766375,-45.922340,105.766375,0.000000,-8.566819,0.000000,64.000000,0.000000,0.000000,-33.866906,12.279455,97.911352,125.632053,0.000000,0.000000,0.000000,0.000000,6.375532,8.522838,5.557164,1.407958,0.180458,0.014636,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.011923,proposed,0,-126.340000,54.885000,-0.462092,-4.616272,-0.190000,-4.525000,-0.272092,-0.091272,-6.983309,-21.010918,-1.250287,-21.010918,-6.983309,-0.280000,0.570000,-36,106,-36.169530,105.697210,-36.169530,105.697210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.733110,17.317755,100.065573,126.932147,0.000000,0.000000,0.000000,0.000000,6.283109,8.807472,5.559640,1.417206,0.228452,0.017898,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.021923,proposed,0,-126.340000,54.885000,-0.562259,-4.705067,-0.270000,-4.705000,-0.292259,-0.000067,-8.995966,-18.144407,-2.043152,-18.144407,-8.995966,-0.350000,0.830000,-14,103,-14.068130,102.609971,-14.068130,102.609971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.071337,24.789069,117.093392,146.350800,0.000000,0.000000,0.000000,0.000000,7.305716,9.957029,5.555524,1.416571,0.325499,0.015081,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.031797,proposed,0,-126.340000,54.885000,-0.663700,-4.791901,-0.370000,-4.835000,-0.293700,0.043099,-10.764665,-10.764665,-1.433256,-10.764665,-10.764665,-0.280000,0.920000,-7,58,-6.573117,36.278554,-6.573117,36.278554,0.000000,21.331417,0.000000,64.000000,0.000000,0.000000,-16.622607,31.538962,126.936909,159.629436,0.000000,0.000000,0.000000,0.000000,8.107529,10.460483,5.558503,1.408391,0.251761,0.014613,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.041921,proposed,0,-126.340000,54.885000,-0.769877,-4.879806,-0.480000,-4.895000,-0.289877,0.015194,-12.289405,-2.836017,-1.067318,-2.836017,-12.289405,-0.180000,0.780000,-6,13,-5.644935,-19.738324,-5.644935,-19.738324,0.000000,32.348295,0.000000,64.000000,0.000000,0.000000,-11.835835,34.364044,119.061610,154.546615,0.000000,0.000000,0.000000,0.000000,7.802794,9.543871,5.556017,1.416006,0.177984,0.014916,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.051925,proposed,0,-126.340000,54.885000,-0.876526,-4.965318,-0.600000,-4.895000,-0.276526,-0.070318,-11.313571,0.945339,-1.677214,0.945339,-11.313571,-0.120000,0.450000,-23,-28,-22.618157,-27.541695,-22.618157,-27.541695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.887236,32.637782,103.293242,140.100927,0.000000,0.000000,0.000000,0.000000,7.053554,8.334748,5.556152,1.416797,0.175932,0.014113,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.061795,proposed,0,-126.340000,54.885000,-0.982974,-5.048121,-0.710000,-4.895000,-0.272974,-0.153121,-10.947634,-2.531068,-1.677214,-2.531068,-10.947634,-0.140000,0.140000,-30,17,-29.539458,22.379897,-29.539458,22.379897,0.000000,-4.921592,0.000000,64.000000,0.000000,0.000000,8.885459,31.982440,105.233928,143.385450,0.000000,0.000000,0.000000,0.000000,6.513593,8.605009,5.539655,1.407294,0.153718,0.013269,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.071938,proposed,0,-126.340000,54.885000,-1.093181,-5.131361,-0.810000,-4.975000,-0.283181,-0.156361,-10.337738,-11.801488,-0.945339,-11.801488,-10.337738,-0.220000,0.040000,-33,62,-33.186981,105.212661,-33.186981,105.212661,0.000000,-42.754356,0.000000,64.000000,0.000000,0.000000,22.224767,32.612976,98.208477,136.040211,0.000000,0.000000,0.000000,0.000000,6.332865,8.771077,5.564569,1.417701,0.215306,0.014850,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.081927,proposed,0,-126.340000,54.885000,-1.202050,-5.211266,-0.910000,-5.135000,-0.292050,-0.076266,-10.154769,-19.852116,-0.945339,-19.852116,-10.154769,-0.270000,0.280000,-34,105,-34.310578,105.475805,-34.310578,105.475805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.386459,35.869685,95.194232,131.093900,0.000000,0.000000,0.000000,0.000000,6.076852,8.810933,5.556058,1.417187,0.199296,0.014239,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.091832,proposed,0,-126.340000,54.885000,-1.309895,-5.288264,-1.020000,-5.335000,-0.289895,0.046736,-11.618519,-23.023575,-2.043152,-23.023575,-11.618519,-0.310000,0.650000,-19,105,-18.878155,105.146585,-18.878155,105.146585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.611379,40.444635,101.594552,137.282243,0.000000,0.000000,0.000000,0.000000,6.472201,9.399265,5.539039,1.408222,0.298695,0.014220,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.101924,proposed,0,-126.340000,54.885000,-1.419151,-5.364176,-1.130000,-5.515000,-0.289151,0.150824,-13.082270,-18.693313,-1.067318,-18.693313,-13.082270,-0.260000,0.850000,-11,104,-10.710064,104.068951,-10.710064,104.068951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.855718,48.765775,113.851790,157.538524,0.000000,0.000000,0.000000,0.000000,7.122956,10.493979,5.557379,1.416548,0.308868,0.018798,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.111910,proposed,0,-126.340000,54.885000,-1.526198,-5.436577,-1.270000,-5.655000,-0.256198,0.218423,-13.387218,-11.069613,-1.311276,-11.069613,-13.387218,-0.210000,0.950000,-8,61,-8.307793,60.545295,-8.307793,60.545295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.436579,55.622273,118.490738,165.005796,0.000000,0.000000,0.000000,0.000000,7.327869,10.753916,5.555688,1.415500,0.301936,0.016483,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.121881,proposed,0,-126.340000,54.885000,-1.631535,-5.505953,-1.400000,-5.705000,-0.231535,0.199047,-13.631176,-2.957996,-1.860183,-2.957996,-13.631176,-0.160000,0.820000,-8,16,-7.857922,4.609854,-7.857922,4.609854,0.000000,10.935441,0.000000,64.000000,0.000000,0.000000,54.181637,57.534939,116.935731,160.603519,0.000000,0.000000,0.000000,0.000000,7.023028,9.793194,5.548198,1.415139,0.176833,0.015431,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.131923,proposed,0,-126.340000,54.885000,-1.735589,-5.572681,-1.520000,-5.705000,-0.215589,0.132319,-12.533363,1.616224,-1.677214,1.616224,-12.533363,-0.110000,0.490000,-21,-5,-21.082695,-5.412708,-21.082695,-5.412708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.693739,53.265479,110.757874,145.012649,0.000000,0.000000,0.000000,0.000000,6.400175,8.484742,5.556444,1.415540,0.178450,0.014378,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.141920,proposed,0,-126.340000,54.885000,-1.836677,-5.635783,-1.650000,-5.705000,-0.186677,0.069217,-12.045446,-2.226120,-2.165131,-2.226120,-12.045446,-0.150000,0.190000,-20,40,-19.940928,52.667472,-19.940928,52.667472,0.000000,-13.080180,0.000000,64.000000,0.000000,0.000000,75.172917,48.363282,109.637034,137.805365,0.000000,0.000000,0.000000,0.000000,6.304143,8.153553,5.556607,1.417719,0.178037,0.014974,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.151845,proposed,0,-126.340000,54.885000,-1.934103,-5.694963,-1.760000,-5.775000,-0.174103,0.080037,-11.984457,-8.995966,-0.884349,-8.995966,-11.984457,-0.180000,0.230000,-18,85,-17.738659,105.905858,-17.738659,105.905858,0.000000,-21.318566,0.000000,64.000000,0.000000,0.000000,85.977393,44.318369,100.923310,123.010187,0.000000,0.000000,0.000000,0.000000,5.660899,7.804903,5.551039,1.408536,0.179371,0.014288,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.161918,proposed,0,-126.340000,54.885000,-2.029534,-5.751317,-1.880000,-5.875000,-0.149534,0.123683,-11.313571,-13.509197,-1.494245,-13.509197,-11.313571,-0.190000,0.500000,-20,106,-19.760614,106.495803,-19.760614,106.495803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.111285,41.760499,94.571501,111.921003,0.000000,0.000000,0.000000,0.000000,5.435233,7.463686,5.555634,1.459550,0.213310,0.016188,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.171800,proposed,0,-126.340000,54.885000,-2.119312,-5.802795,-1.980000,-5.995000,-0.139312,0.192205,-11.923467,-12.228415,-1.311276,-12.228415,-11.923467,-0.190000,0.790000,-11,106,-10.645222,106.360533,-10.645222,106.360533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.602529,40.811684,95.631890,114.463609,0.000000,0.000000,0.000000,0.000000,5.725394,7.650526,5.539274,1.408027,0.218620,0.013021,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.181870,proposed,0,-126.340000,54.885000,-2.206435,-5.851219,-2.090000,-6.085000,-0.116435,0.233781,-11.618519,-7.410237,-1.372266,-7.410237,-11.618519,-0.180000,0.950000,-7,63,-6.635500,63.276598,-6.635500,63.276598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.173635,40.936546,97.789936,118.579495,0.000000,0.000000,0.000000,0.000000,5.830074,7.710809,5.547636,1.416198,0.238073,0.014789,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.191913,proposed,0,-126.340000,54.885000,-2.288487,-5.895301,-2.200000,-6.115000,-0.088487,0.219699,-11.313571,-0.152474,-0.945339,-0.152474,-11.313571,-0.130000,0.870000,-7,18,-6.776861,12.371076,-6.776861,12.371076,0.000000,5.905522,0.000000,64.000000,0.000000,0.000000,106.199770,39.762253,101.162405,118.731255,0.000000,0.000000,0.000000,0.000000,5.735713,7.103939,5.555973,1.416887,0.177661,0.014482,0.501448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.201806,proposed,0,-126.340000,54.885000,-2.364173,-5.934480,-2.310000,-6.085000,-0.054173,0.150520,-10.825654,3.628881,-1.494245,3.628881,-10.825654,-0.130000,0.510000,-2,12,-1.780492,11.862528,-1.780492,11.862528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.527511,36.557160,97.758052,114.127490,0.000000,0.000000,0.000000,0.000000,5.474451,6.497184,5.557209,1.457313,0.198916,0.021048,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.211780,proposed,0,-126.340000,54.885000,-2.434875,-5.969571,-2.400000,-6.065000,-0.034875,0.095429,-8.812998,0.823360,-1.799193,0.823360,-8.812998,-0.100000,0.280000,-16,56,-16.468498,56.217280,-16.468498,56.217280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,114.100211,33.736309,91.465526,106.836472,0.000000,0.000000,0.000000,0.000000,5.122069,6.189964,5.568699,1.539509,0.210535,0.021337,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.221800,proposed,0,-126.340000,54.885000,-2.499849,-6.000257,-2.490000,-6.085000,-0.009849,0.084743,-7.410237,-5.336590,-1.738204,-5.336590,-7.410237,-0.130000,0.350000,-20,101,-19.763389,107.184702,-19.763389,107.184702,0.000000,-5.967422,0.000000,64.000000,0.000000,0.000000,118.003977,29.849172,82.095520,90.595948,0.000000,0.000000,0.000000,0.000000,4.675476,5.854167,5.552436,1.793666,0.469706,0.033226,0.501119,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008362,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.231802,proposed,0,-126.340000,54.885000,-2.558240,-6.026202,-2.560000,-6.145000,0.001760,0.118798,-7.349247,-8.203101,-0.762370,-8.203101,-7.349247,-0.160000,0.640000,-9,108,-9.357747,107.872613,-9.357747,107.872613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,117.954605,26.870587,76.094218,86.041102,0.000000,0.000000,0.000000,0.000000,4.657358,5.813080,5.551304,1.459549,0.259371,0.016584,0.500296,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.241798,proposed,0,-126.340000,54.885000,-2.609761,-6.047355,-2.620000,-6.195000,0.010239,0.147645,-6.129455,-4.360757,-0.518412,-4.360757,-6.129455,-0.140000,0.880000,-12,69,-11.698870,68.893310,-11.698870,68.893310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,115.844255,26.188683,76.804919,90.853381,0.000000,0.000000,0.000000,0.000000,4.881873,5.989988,5.751253,1.727697,0.311673,0.030801,0.501593,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008333,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.251772,proposed,0,-126.340000,54.885000,-2.653996,-6.063612,-2.670000,-6.205000,0.016004,0.141388,-6.495393,1.250287,-0.274453,1.250287,-6.495393,-0.140000,0.860000,2,27,1.727883,26.723016,1.727883,26.723016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,115.622235,26.643080,81.441718,94.013778,0.000000,0.000000,0.000000,0.000000,4.879295,5.689165,5.551696,1.451234,0.187807,0.016357,0.500533,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.261834,proposed,0,-126.340000,54.885000,-2.691003,-6.075022,-2.720000,-6.165000,0.028997,0.089978,-5.275601,5.092632,-0.152474,5.092632,-5.275601,-0.080000,0.570000,-3,20,-3.056309,19.858175,-3.056309,19.858175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,111.378012,27.065501,74.328484,89.753407,0.000000,0.000000,0.000000,0.000000,4.249132,5.235364,5.552110,1.436580,0.182820,0.014894,0.500207,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.271846,proposed,0,-126.340000,54.885000,-2.719901,-6.081333,-2.760000,-6.135000,0.040099,0.053667,-3.872840,3.018985,-1.006328,3.018985,-3.872840,-0.090000,0.350000,-5,58,-4.689046,58.448021,-4.689046,58.448021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.803223,26.546433,73.599659,86.178546,0.000000,0.000000,0.000000,0.000000,4.193251,5.003220,5.553991,1.415506,0.144024,0.013918,0.500176,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.281760,proposed,0,-126.340000,54.885000,-2.740412,-6.082566,-2.780000,-6.125000,0.039588,0.042434,-2.043152,-2.043152,-0.335443,-2.043152,-2.043152,-0.080000,0.420000,-14,99,-14.382815,99.162415,-14.382815,99.162415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,109.852465,25.303819,63.189650,72.210018,0.000000,0.000000,0.000000,0.000000,3.749936,4.707937,5.541564,1.411537,0.164846,0.012241,0.500368,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.291780,proposed,0,-126.340000,54.885000,-2.752655,-6.078693,-2.790000,-6.145000,0.037345,0.066307,-0.518412,-4.360757,-0.152474,-4.360757,-0.518412,-0.100000,0.680000,-16,104,-16.429101,103.763930,-16.429101,103.763930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.936241,23.127306,60.367041,70.383778,0.000000,0.000000,0.000000,0.000000,3.988373,4.840892,5.552052,1.408008,0.221524,0.011383,0.500317,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.301786,proposed,0,-126.340000,54.885000,-2.756092,-6.069656,-2.780000,-6.155000,0.023908,0.085344,0.396432,-0.396432,0.579401,-0.396432,0.396432,-0.110000,0.860000,-12,62,-12.400920,61.660488,-12.400920,61.660488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.156409,21.918605,59.962083,72.841505,0.000000,0.000000,0.000000,0.000000,4.124763,4.882222,5.555645,1.408175,0.205201,0.011094,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.311791,proposed,0,-126.340000,54.885000,-2.750496,-6.055427,-2.770000,-6.135000,0.019504,0.079573,0.945339,4.299767,0.152474,4.299767,0.945339,-0.130000,0.790000,-2,31,-2.082312,31.239505,-2.082312,31.239505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.148897,23.003385,60.933326,74.808362,0.000000,0.000000,0.000000,0.000000,3.868701,4.454011,5.556410,1.419013,0.148345,0.012363,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.321924,proposed,0,-126.340000,54.885000,-2.735387,-6.035712,-2.750000,-6.075000,0.014613,0.039288,1.738204,6.373413,0.152474,6.373413,1.738204,-0.110000,0.540000,2,37,1.767802,36.699026,1.767802,36.699026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.907319,24.084720,54.266809,71.860999,0.000000,0.000000,0.000000,0.000000,3.273088,4.338425,5.556735,1.418328,0.176148,0.014808,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.331852,proposed,0,-126.340000,54.885000,-2.711159,-6.011213,-2.730000,-6.035000,0.018841,0.023787,2.043152,3.689871,0.091484,3.689871,2.043152,-0.080000,0.430000,6,72,6.192945,72.388453,6.192945,72.388453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.322335,24.299540,50.182451,65.667482,0.000000,0.000000,0.000000,0.000000,3.069171,3.859841,5.552305,1.407629,0.139850,0.014625,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.341924,proposed,0,-126.340000,54.885000,-2.676865,-5.981128,-2.700000,-6.015000,0.023135,0.033872,2.836017,0.457422,0.945339,0.457422,2.836017,-0.060000,0.530000,7,98,7.196100,97.594054,7.196100,97.594054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.719908,22.464771,44.450690,54.835982,0.000000,0.000000,0.000000,0.000000,2.873037,3.574890,5.556759,1.417806,0.188924,0.013891,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.351858,proposed,0,-126.340000,54.885000,-2.633295,-5.946310,-2.660000,-6.015000,0.026705,0.068690,3.201954,-0.945339,0.823360,-0.945339,3.201954,-0.040000,0.740000,12,99,12.004058,99.443936,12.004058,99.443936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.990595,20.585892,45.078344,54.681304,0.000000,0.000000,0.000000,0.000000,2.826392,3.602994,5.554623,1.427337,0.205322,0.017196,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.361848,proposed,0,-126.340000,54.885000,-2.579589,-5.906174,-2.620000,-6.005000,0.040411,0.098826,3.689871,2.409089,0.945339,2.409089,3.689871,-0.010000,0.880000,17,67,17.432705,66.699029,17.432705,66.699029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.947126,19.884763,48.902791,58.982887,0.000000,0.000000,0.000000,0.000000,3.124228,3.698526,5.553339,1.407332,0.205889,0.015787,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.371921,proposed,0,-126.340000,54.885000,-2.515274,-5.860540,-2.570000,-5.955000,0.054726,0.094460,4.482736,6.373413,0.762370,6.373413,4.482736,0.020000,0.790000,21,44,20.714727,44.470000,20.714727,44.470000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.475898,20.996916,56.296448,65.714261,0.000000,0.000000,0.000000,0.000000,3.388006,4.007016,5.555563,1.416102,0.176298,0.014234,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.381917,proposed,0,-126.340000,54.885000,-2.441292,-5.810188,-2.510000,-5.885000,0.068708,0.074812,5.275601,7.898153,0.335443,7.898153,5.275601,0.080000,0.600000,18,51,18.485204,50.791459,18.485204,50.791459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.989344,21.452179,61.428906,68.698356,0.000000,0.000000,0.000000,0.000000,3.742701,4.159597,5.556797,1.416542,0.175852,0.014412,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.391847,proposed,0,-126.340000,54.885000,-2.357719,-5.755227,-2.440000,-5.815000,0.082281,0.059773,7.105289,6.129455,1.128308,6.129455,7.105289,0.120000,0.530000,7,75,7.283414,75.096160,7.283414,75.096160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.105380,20.689148,61.023692,66.684756,0.000000,0.000000,0.000000,0.000000,3.584633,3.894437,5.551466,1.406975,0.141394,0.013912,0.501179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.401917,proposed,0,-126.340000,54.885000,-2.262667,-5.694529,-2.350000,-5.765000,0.087333,0.070471,9.117946,3.872840,1.250287,3.872840,9.117946,0.100000,0.600000,1,94,0.812282,94.410070,0.812282,94.410070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.390595,18.335657,56.653822,60.911490,0.000000,0.000000,0.000000,0.000000,3.342204,3.798814,5.556635,1.415046,0.187146,0.013819,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.411922,proposed,0,-126.340000,54.885000,-2.157955,-5.629358,-2.260000,-5.725000,0.102045,0.095642,10.154769,3.140965,1.372266,3.140965,10.154769,0.070000,0.760000,6,94,6.297413,94.008898,6.297413,94.008898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.499892,16.061274,53.748951,58.356998,0.000000,0.000000,0.000000,0.000000,3.379628,3.717882,5.554969,1.416178,0.229865,0.016106,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.421854,proposed,0,-126.340000,54.885000,-2.043896,-5.559952,-2.150000,-5.675000,0.106104,0.115048,10.337738,6.617372,1.311276,6.617372,10.337738,0.060000,0.850000,18,64,18.306774,63.636649,18.306774,63.636649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.603090,14.779919,53.386342,58.561515,0.000000,0.000000,0.000000,0.000000,3.362309,3.610401,5.551531,1.406095,0.161210,0.013839,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.431850,proposed,0,-126.340000,54.885000,-1.918980,-5.485461,-2.050000,-5.595000,0.131020,0.109539,9.971800,9.178935,0.823360,9.178935,9.971800,0.080000,0.770000,34,52,33.642447,51.772854,33.642447,51.772854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.567834,15.561223,59.251483,64.144385,0.000000,0.000000,0.000000,0.000000,3.643796,3.953266,5.551176,1.406419,0.144118,0.013774,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.441922,proposed,0,-126.340000,54.885000,-1.782901,-5.405797,-1.930000,-5.495000,0.147099,0.089203,10.825654,10.276748,1.067318,10.276748,10.825654,0.170000,0.600000,28,60,28.193090,59.625111,28.193090,59.625111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.954464,16.065875,64.058479,68.409426,0.000000,0.000000,0.000000,0.000000,4.003762,4.219587,5.555627,1.414698,0.186163,0.015143,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.451856,proposed,0,-126.340000,54.885000,-1.638769,-5.322826,-1.810000,-5.405000,0.171231,0.082174,13.143259,8.142112,1.799193,8.142112,13.143259,0.240000,0.600000,9,81,8.894448,80.584843,8.894448,80.584843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.869254,15.254577,68.539284,70.915720,0.000000,0.000000,0.000000,0.000000,4.027679,4.191260,5.554318,1.406265,0.139592,0.014104,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.461916,proposed,0,-126.340000,54.885000,-1.482856,-5.234452,-1.650000,-5.335000,0.167144,0.100548,15.948781,6.617372,1.738204,6.617372,15.948781,0.190000,0.650000,-2,95,-2.396295,95.407710,-2.396295,95.407710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.492605,13.170920,66.573946,68.794225,0.000000,0.000000,0.000000,0.000000,4.067041,4.247391,5.557215,1.414768,0.203473,0.014304,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.471921,proposed,0,-126.340000,54.885000,-1.318043,-5.142369,-1.480000,-5.255000,0.161957,0.112631,17.168573,7.349247,1.921172,7.349247,17.168573,0.100000,0.790000,7,83,6.887232,82.640818,6.887232,82.640818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.776086,11.082478,62.325233,65.613220,0.000000,0.000000,0.000000,0.000000,3.977155,4.143339,5.556589,1.414386,0.229057,0.014691,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.481917,proposed,0,-126.340000,54.885000,-1.143824,-5.046323,-1.300000,-5.165000,0.156176,0.118677,17.412531,10.276748,1.921172,10.276748,17.412531,0.060000,0.820000,21,59,20.681564,59.471992,20.681564,59.471992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.668440,10.345316,60.076729,63.992476,0.000000,0.000000,0.000000,0.000000,3.733331,3.883771,5.558411,1.413439,0.176753,0.014235,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.491919,proposed,0,-126.340000,54.885000,-0.960147,-4.946321,-1.120000,-5.045000,0.159853,0.098679,17.595500,12.594353,1.555235,12.594353,17.595500,0.110000,0.770000,24,45,24.485062,45.319132,24.485062,45.319132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.340670,10.266068,60.695543,63.625550,0.000000,0.000000,0.000000,0.000000,3.823328,3.929443,5.555302,1.418087,0.173403,0.014894,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.501917,proposed,0,-126.340000,54.885000,-0.767396,-4.842603,-0.930000,-4.915000,0.162604,0.072397,18.632323,13.204249,2.775027,13.204249,18.632323,0.180000,0.630000,16,53,16.203614,53.204667,16.203614,53.204667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.077120,9.830220,64.806337,67.171199,0.000000,0.000000,0.000000,0.000000,3.989739,4.067237,5.556048,1.411848,0.172012,0.013966,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.511850,proposed,0,-126.340000,54.885000,-0.567093,-4.736001,-0.720000,-4.805000,0.152907,0.068999,21.376856,10.154769,2.165131,10.154769,21.376856,0.180000,0.530000,-2,90,-1.953089,90.204815,-1.953089,90.204815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.155031,9.178046,66.697333,69.329020,0.000000,0.000000,0.000000,0.000000,3.946832,4.193533,5.550656,1.405010,0.147987,0.012731,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.521918,proposed,0,-126.340000,54.885000,-0.355387,-4.624499,-0.490000,-4.725000,0.134613,0.100501,22.962585,7.898153,2.775027,7.898153,22.962585,0.110000,0.660000,-2,105,-1.996247,105.144874,-1.996247,105.144874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.930996,6.742896,64.136583,68.679003,0.000000,0.000000,0.000000,0.000000,4.058244,4.359751,5.556225,1.412923,0.212600,0.015306,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.531877,proposed,0,-126.340000,54.885000,-0.137647,-4.510942,-0.260000,-4.635000,0.122353,0.124058,22.596648,7.898153,2.165131,7.898153,22.596648,0.060000,0.850000,15,94,15.334216,93.974538,15.334216,93.974538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.377321,4.821694,64.248060,70.358346,0.000000,0.000000,0.000000,0.000000,4.135648,4.469437,5.548690,1.413882,0.277522,0.014328,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.541918,proposed,0,-126.340000,54.885000,0.089975,-4.393330,-0.030000,-4.525000,0.119975,0.131670,22.108731,13.082270,2.165131,13.082270,22.108731,0.070000,0.910000,30,49,30.011816,49.066069,30.011816,49.066069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.978634,3.710791,66.211033,68.397742,0.000000,0.000000,0.000000,0.000000,4.153061,4.374801,5.556745,1.418249,0.206198,0.015098,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.551924,proposed,0,-126.340000,54.885000,0.324507,-4.273212,0.190000,-4.375000,0.134507,0.101788,22.108731,17.412531,3.079975,17.412531,22.108731,0.170000,0.740000,30,27,29.754464,26.894920,29.754464,26.894920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.564433,3.237758,69.842905,72.990588,0.000000,0.000000,0.000000,0.000000,4.235154,4.537550,5.556510,1.411606,0.189208,0.014167,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.561851,proposed,0,-126.340000,54.885000,0.564511,-4.151307,0.430000,-4.215000,0.134511,0.063693,22.779616,16.924615,2.287110,16.924615,22.779616,0.240000,0.460000,22,55,22.068918,54.800111,22.068918,54.800111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.146713,1.899804,77.705248,79.804519,0.000000,0.000000,0.000000,0.000000,4.685005,4.882156,5.565282,1.452189,0.189831,0.019591,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.571797,proposed,0,-126.340000,54.885000,0.811869,-4.026645,0.660000,-4.075000,0.151869,0.048355,23.755450,12.533363,2.043152,12.533363,23.755450,0.250000,0.470000,18,92,17.688566,92.486163,17.688566,92.486163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.300142,-0.293350,77.387807,77.766952,0.000000,0.000000,0.000000,0.000000,4.755792,4.870904,5.546706,1.424975,0.195361,0.014742,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.581855,proposed,0,-126.340000,54.885000,1.068687,-3.898175,0.920000,-3.965000,0.148687,0.066825,25.280190,9.361904,2.897006,9.361904,25.280190,0.230000,0.610000,12,108,11.886125,108.141019,11.886125,108.141019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.580629,-2.170200,76.358351,80.995885,0.000000,0.000000,0.000000,0.000000,4.849653,4.979311,5.554967,1.417021,0.189951,0.013184,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.591855,proposed,0,-126.340000,54.885000,1.330261,-3.768244,1.180000,-3.855000,0.150261,0.086756,25.463159,10.825654,2.409089,10.825654,25.463159,0.190000,0.830000,22,84,22.268608,83.955441,22.268608,83.955441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.043965,-3.439259,77.620071,83.973627,0.000000,0.000000,0.000000,0.000000,5.064697,5.155195,5.554977,1.409225,0.225399,0.013987,0.500295,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.601922,proposed,0,-126.340000,54.885000,1.599463,-3.635407,1.460000,-3.725000,0.139463,0.089593,25.951076,16.070760,2.531068,16.070760,25.951076,0.190000,0.890000,26,39,26.049568,35.903307,26.049568,35.903307,0.000000,3.052134,0.000000,64.000000,0.000000,0.000000,49.411495,-3.579734,80.690343,81.683814,0.000000,0.000000,0.000000,0.000000,5.215332,5.137812,5.559202,1.418532,0.192470,0.015541,0.500233,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.611879,proposed,0,-126.340000,54.885000,1.871127,-3.502185,1.730000,-3.545000,0.141127,0.042815,26.743941,19.547167,2.775027,19.547167,26.743941,0.240000,0.700000,20,20,20.275887,19.729475,20.275887,19.729475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.909768,-3.937351,82.074343,81.254397,0.000000,0.000000,0.000000,0.000000,5.200212,5.138528,5.548314,1.417269,0.181935,0.014527,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.621921,proposed,0,-126.340000,54.885000,2.150062,-3.366190,2.020000,-3.365000,0.130062,-0.001190,28.207691,17.534511,1.860183,17.534511,28.207691,0.230000,0.380000,12,62,12.214121,61.967850,12.214121,61.967850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.155258,-4.645707,84.545551,84.549388,0.000000,0.000000,0.000000,0.000000,5.364189,5.342929,5.558033,1.414410,0.179425,0.014696,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.631801,proposed,0,-126.340000,54.885000,2.428932,-3.230958,2.310000,-3.245000,0.118932,0.014042,29.427483,11.008623,2.226120,11.008623,29.427483,0.200000,0.430000,7,107,6.555234,107.957775,6.555234,107.957775,0.000000,-0.989924,0.000000,64.000000,0.000000,0.000000,41.698118,-6.190058,77.540628,84.440327,0.000000,0.000000,0.000000,0.000000,5.013544,5.149699,5.560111,1.417748,0.235138,0.014196,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.641922,proposed,0,-126.340000,54.885000,2.718699,-3.091144,2.620000,-3.145000,0.098699,0.053856,30.769254,7.349247,2.043152,7.349247,30.769254,0.160000,0.710000,2,108,1.735148,107.681221,1.735148,107.681221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.599077,-8.295347,76.615180,89.638705,0.000000,0.000000,0.000000,0.000000,5.059137,5.392685,5.557149,1.416486,0.294039,0.013938,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.651850,proposed,0,-126.340000,54.885000,3.006521,-2.952910,2.920000,-3.055000,0.086521,0.102090,30.647275,9.971800,2.348100,9.971800,30.647275,0.120000,0.900000,12,93,12.408927,93.377552,12.408927,93.377552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.075221,-8.285046,77.708401,90.064741,0.000000,0.000000,0.000000,0.000000,5.225462,5.468474,5.553486,1.402714,0.187698,0.014316,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.661921,proposed,0,-126.340000,54.885000,3.301621,-2.811777,3.230000,-2.935000,0.071621,0.123223,29.549462,14.119093,2.348100,14.119093,29.549462,0.130000,0.930000,26,58,26.362702,58.229227,26.362702,58.229227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.683922,-7.931699,77.782499,87.287856,0.000000,0.000000,0.000000,0.000000,5.158022,5.393271,5.559323,1.417047,0.209550,0.014768,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.671920,proposed,0,-126.340000,54.885000,3.597233,-2.670937,3.540000,-2.775000,0.057233,0.104063,29.122535,17.351542,1.555235,17.351542,29.122535,0.160000,0.770000,32,43,31.583891,43.038706,31.583891,43.038706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.121332,-6.850957,76.353599,81.436427,0.000000,0.000000,0.000000,0.000000,4.935664,5.255985,5.556636,1.416215,0.178460,0.014115,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.681926,proposed,0,-126.340000,54.885000,3.895229,-2.529441,3.840000,-2.615000,0.055229,0.085559,30.098369,17.229563,1.555235,17.229563,30.098369,0.270000,0.570000,13,60,12.830479,60.072238,12.830479,60.072238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.005722,-6.634306,72.538275,77.054659,0.000000,0.000000,0.000000,0.000000,4.633028,5.026662,5.556019,1.414447,0.181492,0.015111,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.691795,proposed,0,-126.340000,54.885000,4.190769,-2.389523,4.150000,-2.465000,0.040769,0.075477,30.342327,12.594353,1.677214,12.594353,30.342327,0.260000,0.550000,10,100,9.804377,100.040861,9.804377,100.040861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.933585,-7.419266,65.757444,74.050641,0.000000,0.000000,0.000000,0.000000,4.325587,4.655022,5.538632,1.402692,0.172489,0.014629,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.701849,proposed,0,-126.340000,54.885000,4.493049,-2.246772,4.470000,-2.365000,0.023049,0.118228,30.586285,9.361904,2.592058,9.361904,30.586285,0.210000,0.720000,13,108,12.766737,108.373956,12.766737,108.373956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.503123,-9.590017,62.736991,76.617377,0.000000,0.000000,0.000000,0.000000,4.152180,4.713789,5.555819,1.402302,0.214167,0.013583,0.501893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.711923,proposed,0,-126.340000,54.885000,4.796612,-2.103710,4.780000,-2.275000,0.016612,0.171290,29.244514,9.239925,2.043152,9.239925,29.244514,0.210000,0.900000,25,108,25.217887,107.678194,25.217887,107.678194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.113573,-10.525081,64.072056,76.653191,0.000000,0.000000,0.000000,0.000000,4.298771,4.745049,5.556657,1.412899,0.276509,0.014487,0.501244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.721919,proposed,0,-126.340000,54.885000,5.098028,-1.961885,5.070000,-2.165000,0.028028,0.203115,27.353837,11.618519,2.104141,11.618519,27.353837,0.240000,0.980000,41,84,41.270640,83.827508,41.270640,83.827508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.893809,-11.049151,65.162959,75.268881,0.000000,0.000000,0.000000,0.000000,4.355568,4.718023,5.557637,1.412527,0.302850,0.015179,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.731863,proposed,0,-126.340000,54.885000,5.397606,-1.821075,5.350000,-2.025000,0.047606,0.203925,26.682951,16.009771,1.616224,16.009771,26.682951,0.280000,0.930000,47,51,46.613333,51.016889,46.613333,51.016889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.290945,-10.954270,68.135645,74.003618,0.000000,0.000000,0.000000,0.000000,4.487633,4.772127,5.556560,1.413245,0.191329,0.014419,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.741920,proposed,0,-126.340000,54.885000,5.699800,-1.679114,5.620000,-1.865000,0.079800,0.185886,27.780764,16.863625,1.250287,16.863625,27.780764,0.320000,0.670000,35,64,35.444787,63.803531,35.444787,63.803531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.567015,-10.339657,72.510348,74.995176,0.000000,0.000000,0.000000,0.000000,4.707276,4.924521,5.556678,1.413691,0.205205,0.013933,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.751918,proposed,0,-126.340000,54.885000,5.999017,-1.538553,5.910000,-1.725000,0.089017,0.186447,29.366493,14.058103,1.738204,14.058103,29.366493,0.300000,0.600000,22,94,21.946607,93.807619,21.946607,93.807619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.283308,-12.182593,65.441396,72.856682,0.000000,0.000000,0.000000,0.000000,4.336410,4.621066,5.558238,1.413805,0.192236,0.014527,0.501001,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.761919,proposed,0,-126.340000,54.885000,6.296564,-1.398696,6.230000,-1.595000,0.066564,0.196304,31.379150,10.947634,1.372266,10.947634,31.379150,0.340000,0.700000,-7,109,-6.712798,108.698200,-6.712798,108.698200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.948229,-14.354039,58.452468,70.522556,0.000000,0.000000,0.000000,0.000000,3.977392,4.389804,5.557319,1.412499,0.231427,0.015428,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.771918,proposed,0,-126.340000,54.885000,6.591917,-1.259707,6.550000,-1.485000,0.041917,0.225293,32.354984,11.069613,1.067318,11.069613,32.354984,0.210000,0.870000,-5,99,-5.360709,98.727214,-5.360709,98.727214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.356222,-15.829172,55.097879,70.938281,0.000000,0.000000,0.000000,0.000000,3.830820,4.415298,5.556724,1.413974,0.230203,0.014058,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.781921,proposed,0,-126.340000,54.885000,6.884726,-1.121665,6.870000,-1.365000,0.014726,0.243335,31.135192,13.936124,1.616224,13.936124,31.135192,0.110000,0.910000,15,73,14.621182,72.763498,14.621182,72.763498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.257770,-17.799588,54.191373,70.723739,0.000000,0.000000,0.000000,0.000000,3.676068,4.455771,5.557847,1.413941,0.222333,0.015107,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.791921,proposed,0,-126.340000,54.885000,7.174393,-0.984762,7.190000,-1.225000,-0.015607,0.240238,30.952223,16.558677,0.884349,16.558677,30.952223,0.110000,0.880000,14,52,14.166812,52.245337,14.166812,52.245337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.392324,-19.185983,58.182707,69.815361,0.000000,0.000000,0.000000,0.000000,3.922166,4.576073,5.556544,1.414834,0.180003,0.014951,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.801921,proposed,0,-126.340000,54.885000,7.460539,-0.849086,7.510000,-1.055000,-0.049461,0.205914,29.732431,16.985604,0.823360,16.985604,29.732431,0.120000,0.690000,19,62,18.934614,61.701335,18.934614,61.701335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.902987,-20.210288,57.147556,68.284276,0.000000,0.000000,0.000000,0.000000,3.978078,4.545452,5.556719,1.412294,0.177221,0.014390,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.811916,proposed,0,-126.340000,54.885000,7.742610,-0.714808,7.810000,-0.905000,-0.067390,0.190192,29.244514,13.326228,0.701380,13.326228,29.244514,0.140000,0.600000,16,98,16.087532,98.414548,16.087532,98.414548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.784189,-21.376869,54.533068,64.337688,0.000000,0.000000,0.000000,0.000000,3.939722,4.259807,5.557869,1.412691,0.202881,0.014743,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.821922,proposed,0,-126.340000,54.885000,8.020647,-0.581810,8.110000,-0.785000,-0.089353,0.203190,29.854410,11.862478,1.616224,11.862478,29.854410,0.160000,0.750000,2,99,2.214147,99.321866,2.214147,99.321866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.829318,-23.827283,51.636396,64.933794,0.000000,0.000000,0.000000,0.000000,3.762607,4.144166,5.557582,1.413534,0.216520,0.013914,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.831917,proposed,0,-126.340000,54.885000,8.293655,-0.450473,8.400000,-0.665000,-0.106345,0.214527,28.817587,13.143259,0.945339,13.143259,28.817587,0.130000,0.900000,9,76,8.888096,75.566540,8.888096,75.566540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.303442,-25.459963,50.685123,63.473346,0.000000,0.000000,0.000000,0.000000,3.614395,4.044724,5.555262,1.413787,0.228883,0.013952,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.841795,proposed,0,-126.340000,54.885000,8.558460,-0.322240,8.690000,-0.525000,-0.131540,0.202760,28.024722,15.338885,1.067318,15.338885,28.024722,0.120000,0.800000,13,63,12.617513,63.436122,12.617513,63.436122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.128334,-25.830126,52.156928,59.459233,0.000000,0.000000,0.000000,0.000000,3.684987,3.965694,5.536341,1.412000,0.147291,0.014695,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.851917,proposed,0,-126.340000,54.885000,8.824225,-0.192555,8.960000,-0.375000,-0.135775,0.182445,26.073055,16.009771,0.518412,16.009771,26.073055,0.120000,0.720000,26,62,25.735158,61.934364,25.735158,61.934364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.789310,-26.089894,51.026696,56.829195,0.000000,0.000000,0.000000,0.000000,3.707095,3.874173,5.560303,1.410931,0.174513,0.014641,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.861921,proposed,0,-126.340000,54.885000,9.081047,-0.066131,9.220000,-0.225000,-0.138953,0.158869,24.182377,14.911958,0.030495,14.911958,24.182377,0.170000,0.640000,32,75,31.715663,75.017153,31.715663,75.017153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.655005,-26.107112,50.658616,55.445756,0.000000,0.000000,0.000000,0.000000,3.735385,3.818516,5.557658,1.424688,0.177234,0.015141,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.871915,proposed,0,-126.340000,54.885000,9.331468,0.058367,9.460000,-0.085000,-0.128532,0.143367,23.023575,13.692166,0.640391,13.692166,23.023575,0.230000,0.680000,30,80,29.749253,79.514897,29.749253,79.514897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.859748,-26.736429,47.307093,54.048823,0.000000,0.000000,0.000000,0.000000,3.533284,3.648870,5.557313,1.411411,0.176353,0.015173,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.881919,proposed,0,-126.340000,54.885000,9.575637,0.181117,9.700000,0.045000,-0.124363,0.136117,22.230710,12.655342,0.945339,12.655342,22.230710,0.280000,0.730000,24,82,23.973464,81.560731,23.973464,81.560731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.217514,-27.030537,44.250323,51.195393,0.000000,0.000000,0.000000,0.000000,3.262270,3.430007,5.557579,1.411538,0.175517,0.014125,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.891929,proposed,0,-126.340000,54.885000,9.813191,0.302042,9.920000,0.165000,-0.106809,0.137042,22.108731,12.655342,0.701380,12.655342,22.108731,0.290000,0.760000,18,77,18.214997,77.439497,18.214997,77.439497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.278458,-27.223952,40.843845,47.231417,0.000000,0.000000,0.000000,0.000000,3.000634,3.169422,5.555392,1.410518,0.178948,0.014509,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.901862,proposed,0,-126.340000,54.885000,10.041947,0.420120,10.150000,0.295000,-0.108053,0.125120,21.437845,13.021280,0.274453,13.021280,21.437845,0.250000,0.750000,22,72,21.849618,72.475528,21.849618,72.475528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.823625,-27.085314,38.091919,42.819078,0.000000,0.000000,0.000000,0.000000,2.821379,2.919284,5.553071,1.403162,0.143774,0.015284,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.911911,proposed,0,-126.340000,54.885000,10.266029,0.537591,10.370000,0.435000,-0.103971,0.102591,20.583991,14.302062,0.335443,14.302062,20.583991,0.230000,0.720000,26,61,25.976122,60.978709,25.976122,60.978709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.498082,-27.007105,37.796046,41.171816,0.000000,0.000000,0.000000,0.000000,2.845504,2.869262,5.555045,1.410648,0.175691,0.014813,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.921920,proposed,0,-126.340000,54.885000,10.481692,0.652620,10.580000,0.575000,-0.098308,0.077620,20.766960,14.546020,0.091484,14.546020,20.766960,0.240000,0.680000,17,58,17.272492,58.001335,17.272492,58.001335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.089099,-26.337161,39.577231,41.763604,0.000000,0.000000,0.000000,0.000000,2.955627,2.942529,5.555287,1.408698,0.173254,0.016152,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.931918,proposed,0,-126.340000,54.885000,10.689344,0.765509,10.780000,0.715000,-0.090656,0.050509,18.937271,13.814145,0.762370,13.814145,18.937271,0.230000,0.610000,27,66,27.012735,66.118710,27.012735,66.118710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.851234,-25.296912,38.120090,40.805096,0.000000,0.000000,0.000000,0.000000,2.873146,2.827839,5.558378,1.408796,0.176764,0.014425,0.500157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.941916,proposed,0,-126.340000,54.885000,10.889079,0.876408,10.970000,0.835000,-0.080921,0.041408,18.937271,11.801488,0.579401,11.801488,18.937271,0.240000,0.620000,19,80,19.319694,79.567440,19.319694,79.567440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.018034,-24.770605,38.576115,40.811166,0.000000,0.000000,0.000000,0.000000,2.922835,2.835851,5.557106,1.408991,0.175544,0.014612,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.951920,proposed,0,-126.340000,54.885000,11.080820,0.985377,11.160000,0.945000,-0.079180,0.040377,18.510344,10.459717,-0.152474,10.459717,18.510344,0.240000,0.680000,14,84,14.281714,84.108607,14.281714,84.108607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.370449,-24.729943,36.305572,40.217165,0.000000,0.000000,0.000000,0.000000,2.737713,2.720565,5.556843,1.409256,0.178169,0.015070,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.961924,proposed,0,-126.340000,54.885000,11.264308,1.092366,11.350000,1.045000,-0.085692,0.047366,17.046594,9.605862,0.030495,9.605862,17.046594,0.200000,0.760000,23,83,22.765268,83.168418,22.765268,83.168418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.568575,-24.417715,34.406470,36.877135,0.000000,0.000000,0.000000,0.000000,2.585941,2.525109,5.557881,1.408967,0.175339,0.015543,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.971919,proposed,0,-126.340000,54.885000,11.439232,1.197285,11.520000,1.145000,-0.080768,0.052285,16.741646,11.313571,0.640391,11.313571,16.741646,0.200000,0.790000,19,65,19.394495,65.447105,19.394495,65.447105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.698890,-24.302713,34.993366,35.820272,0.000000,0.000000,0.000000,0.000000,2.638069,2.532165,5.555920,1.408381,0.178252,0.014763,0.501395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.981921,proposed,0,-126.340000,54.885000,11.605789,1.300342,11.700000,1.265000,-0.094211,0.035342,16.131750,11.984457,0.396432,11.984457,16.131750,0.200000,0.730000,16,61,16.298157,61.215854,16.298157,61.215854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.200231,-23.066058,37.242982,36.299354,0.000000,0.000000,0.000000,0.000000,2.763101,2.590778,5.555599,1.409263,0.177451,0.014042,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.991847,proposed,0,-126.340000,54.885000,11.762613,1.400741,11.870000,1.375000,-0.107387,0.025741,16.497687,11.435550,-0.396432,11.435550,16.497687,0.190000,0.650000,6,70,5.696751,70.011968,5.696751,70.011968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.530110,-21.456282,39.077171,36.739702,0.000000,0.000000,0.000000,0.000000,2.895480,2.622024,5.555639,1.402603,0.139299,0.014538,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.001882,proposed,0,-126.340000,54.885000,11.912480,1.500360,12.040000,1.475000,-0.127520,0.025360,15.826802,10.032790,-0.274453,10.032790,15.826802,0.130000,0.640000,8,81,8.174817,81.029956,8.174817,81.029956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.641748,-19.753515,39.009198,36.912806,0.000000,0.000000,0.000000,0.000000,2.919419,2.578119,5.565911,1.408278,0.176269,0.015724,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.011919,proposed,0,-126.340000,54.885000,12.053644,1.598176,12.200000,1.565000,-0.146356,0.033176,14.607010,8.020133,-0.213464,8.020133,14.607010,0.100000,0.710000,12,91,12.311642,90.798516,12.311642,90.798516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.620866,-18.410784,38.084144,34.151558,0.000000,0.000000,0.000000,0.000000,2.855825,2.449144,5.557184,1.408218,0.187144,0.015035,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.021851,proposed,0,-126.340000,54.885000,12.184692,1.693215,12.350000,1.655000,-0.165308,0.038215,13.814145,8.020133,-0.030495,8.020133,13.814145,0.110000,0.790000,9,83,8.669426,83.133831,8.669426,83.133831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.315553,-17.811741,36.682803,32.372478,0.000000,0.000000,0.000000,0.000000,2.741623,2.358595,5.556595,1.400820,0.156664,0.015098,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.031918,proposed,0,-126.340000,54.885000,12.308752,1.787822,12.490000,1.745000,-0.181248,0.042822,12.838311,9.910810,0.213464,9.910810,12.838311,0.090000,0.810000,11,65,10.977630,64.527046,10.977630,64.527046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.932984,-16.736602,36.655711,30.516041,0.000000,0.000000,0.000000,0.000000,2.756721,2.285318,5.557113,1.408610,0.176623,0.015576,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.041922,proposed,0,-126.340000,54.885000,12.423316,1.880191,12.620000,1.845000,-0.196684,0.035191,11.435550,11.313571,-0.274453,11.313571,11.435550,0.090000,0.730000,15,57,15.119571,57.261376,15.119571,57.261376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.169664,-14.620688,39.996208,30.982133,0.000000,0.000000,0.000000,0.000000,3.011520,2.398691,5.555473,1.410326,0.173687,0.015133,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.051852,proposed,0,-126.340000,54.885000,12.528471,1.970316,12.740000,1.945000,-0.211529,0.025316,10.215758,8.752008,-0.335443,8.752008,10.215758,0.100000,0.640000,15,83,15.278240,83.445631,15.278240,83.445631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.102297,-11.692563,42.138273,33.021456,0.000000,0.000000,0.000000,0.000000,3.205950,2.467420,5.551532,1.401191,0.141381,0.014624,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.061916,proposed,0,-126.340000,54.885000,12.626399,2.060146,12.850000,2.025000,-0.223601,0.035146,9.483883,7.349247,-0.396432,7.349247,9.483883,0.130000,0.690000,8,91,8.142731,91.493892,8.142731,91.493892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.321174,-10.795620,38.174525,32.253854,0.000000,0.000000,0.000000,0.000000,2.976056,2.361486,5.557195,1.407802,0.189710,0.014404,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.071913,proposed,0,-126.340000,54.885000,12.715138,2.147951,12.940000,2.095000,-0.224862,0.052951,8.691018,5.946486,0.091484,5.946486,8.691018,0.110000,0.790000,8,95,8.036856,94.610529,8.036856,94.610529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.932532,-9.615084,36.660710,31.100986,0.000000,0.000000,0.000000,0.000000,2.854622,2.230841,5.555062,1.545031,0.218651,0.030768,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.081774,proposed,0,-126.340000,54.885000,12.794418,2.233242,13.030000,2.165000,-0.235582,0.068242,7.227268,7.227268,0.030495,7.227268,7.227268,0.070000,0.870000,17,77,16.927277,77.457864,16.927277,77.457864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.418308,-8.651768,34.902652,27.956489,0.000000,0.000000,0.000000,0.000000,2.758392,2.075787,5.561995,1.581638,0.240060,0.016748,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.091771,proposed,0,-126.340000,54.885000,12.866550,2.318467,13.100000,2.255000,-0.233450,0.063467,5.153621,8.691018,0.396432,8.691018,5.153621,0.110000,0.840000,23,66,23.120538,66.043518,23.120538,66.043518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.108898,-7.251850,35.649796,26.173297,0.000000,0.000000,0.000000,0.000000,2.772453,2.058862,5.545136,1.526662,0.217150,0.017930,0.500937,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.101777,proposed,0,-126.340000,54.885000,12.930565,2.402606,13.160000,2.345000,-0.229435,0.057606,4.665705,9.605862,-0.640391,9.605862,4.665705,0.170000,0.710000,13,69,13.271681,68.575510,13.271681,68.575510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.125066,-6.099851,38.973810,31.314226,0.000000,0.000000,0.000000,0.000000,3.026107,2.371126,5.575890,1.452340,0.197931,0.016563,0.500618,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.111771,proposed,0,-126.340000,54.885000,12.986468,2.485562,13.210000,2.445000,-0.223532,0.040562,3.994819,8.995966,-0.640391,8.995966,3.994819,0.150000,0.700000,13,72,12.781336,72.236881,12.781336,72.236881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.487669,-4.894454,39.147931,36.232344,0.000000,0.000000,0.000000,0.000000,3.176611,2.570190,5.552305,1.771941,0.265097,0.036858,0.500900,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.121773,proposed,0,-126.340000,54.885000,13.034545,2.567608,13.260000,2.535000,-0.225455,0.032608,3.445913,7.410237,-0.030495,7.410237,3.445913,0.150000,0.690000,8,85,8.196967,84.503815,8.196967,84.503815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.568089,-3.030346,37.056411,32.328930,0.000000,0.000000,0.000000,0.000000,3.043576,2.456732,5.557159,1.485499,0.190803,0.017068,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.131797,proposed,0,-126.340000,54.885000,13.074995,2.648938,13.300000,2.595000,-0.225005,0.053938,2.897006,6.129455,0.640391,6.129455,2.897006,0.120000,0.740000,7,92,7.148090,92.135522,7.148090,92.135522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.424763,-1.484073,35.053721,31.438192,0.000000,0.000000,0.000000,0.000000,2.954307,2.362148,5.560073,1.672726,0.238301,0.036489,0.500674,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.141768,proposed,0,-126.340000,54.885000,13.107750,2.729065,13.320000,2.665000,-0.212250,0.064065,1.982162,6.434403,0.640391,6.434403,1.982162,0.090000,0.830000,11,82,11.227137,82.203333,11.227137,82.203333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.231969,-0.467959,33.128135,29.501903,0.000000,0.000000,0.000000,0.000000,2.855288,2.200171,5.547262,1.438455,0.195532,0.017094,0.500405,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.151774,proposed,0,-126.340000,54.885000,13.133309,2.808772,13.330000,2.735000,-0.196691,0.073772,-0.274453,7.715185,-0.152474,7.715185,-0.274453,0.100000,0.820000,23,73,23.050243,72.720612,23.050243,72.720612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.376675,0.884710,33.191229,29.070466,0.000000,0.000000,0.000000,0.000000,2.824422,2.194331,5.549529,1.425285,0.184099,0.013791,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.161784,proposed,0,-126.340000,54.885000,13.151771,2.887934,13.330000,2.825000,-0.178229,0.062934,-1.677214,8.934977,0.518412,8.934977,-1.677214,0.130000,0.780000,26,65,26.186986,65.010445,26.186986,65.010445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.618262,1.530335,33.473449,31.828473,0.000000,0.000000,0.000000,0.000000,2.799511,2.254950,5.561166,1.406007,0.144314,0.012489,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.171792,proposed,0,-126.340000,54.885000,13.163342,2.966578,13.320000,2.925000,-0.156658,0.041578,-2.043152,8.630029,0.457422,8.630029,-2.043152,0.180000,0.710000,17,72,17.094108,71.506414,17.094108,71.506414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.215033,2.229730,35.876349,38.445777,0.000000,0.000000,0.000000,0.000000,2.909437,2.644264,5.556225,1.405693,0.138809,0.012120,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.181791,proposed,0,-126.340000,54.885000,13.168260,3.044776,13.310000,3.005000,-0.141740,0.039776,-1.616224,7.593205,0.396432,7.593205,-1.616224,0.200000,0.690000,3,82,2.935495,81.725470,2.935495,81.725470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.742724,2.991791,36.037298,40.062424,0.000000,0.000000,0.000000,0.000000,2.913857,2.850878,5.557377,1.400714,0.139987,0.013453,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.191782,proposed,0,-126.340000,54.885000,13.166784,3.122608,13.300000,3.095000,-0.133216,0.027608,-1.677214,7.776174,0.518412,7.776174,-1.677214,0.140000,0.760000,3,73,2.672035,73.065249,2.672035,73.065249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.206739,3.801735,36.558518,42.235070,0.000000,0.000000,0.000000,0.000000,2.966947,2.953497,5.549133,1.394154,0.122629,0.011235,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007581,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.201918,proposed,0,-126.340000,54.885000,13.159012,3.201380,13.290000,3.175000,-0.130988,0.026380,-1.982162,7.654195,0.091484,7.654195,-1.982162,0.080000,0.750000,5,74,5.407863,74.175804,5.407863,74.175804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.967444,5.420969,36.282949,41.563097,0.000000,0.000000,0.000000,0.000000,2.965574,2.868132,5.558944,1.410662,0.178958,0.015098,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.211850,proposed,0,-126.340000,54.885000,13.145525,3.278466,13.270000,3.245000,-0.124475,0.033466,-2.470079,7.410237,0.335443,7.410237,-2.470079,0.050000,0.750000,7,77,7.041921,77.094115,7.041921,77.094115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.163606,6.278972,35.475398,40.456583,0.000000,0.000000,0.000000,0.000000,2.969990,2.772967,5.551384,1.398640,0.145941,0.014907,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.221792,proposed,0,-126.340000,54.885000,13.126457,3.355638,13.250000,3.335000,-0.123543,0.020638,-3.933829,7.959143,0.396432,7.959143,-3.933829,0.050000,0.740000,13,73,13.185160,73.194562,13.185160,73.194562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.461919,6.330533,34.842715,40.906205,0.000000,0.000000,0.000000,0.000000,2.965142,2.803891,5.555726,1.397422,0.136701,0.013261,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.231927,proposed,0,-126.340000,54.885000,13.101560,3.434392,13.220000,3.415000,-0.118440,0.019392,-3.567892,8.020133,0.152474,8.020133,-3.567892,0.090000,0.740000,-1,73,-0.832240,72.970555,-0.832240,72.970555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.915327,6.253486,35.165369,42.743482,0.000000,0.000000,0.000000,0.000000,2.946007,2.837170,5.569044,1.407783,0.181004,0.015018,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.241917,proposed,0,-126.340000,54.885000,13.071898,3.512192,13.190000,3.505000,-0.118102,0.007192,-4.055809,7.959143,0.152474,7.959143,-4.055809,0.050000,0.730000,1,74,1.149093,73.965202,1.149093,73.965202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.922222,6.202197,40.364572,48.214268,0.000000,0.000000,0.000000,0.000000,3.154244,3.223391,5.556133,1.408461,0.182406,0.015423,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.251879,proposed,0,-126.340000,54.885000,13.037519,3.590047,13.160000,3.595000,-0.122481,-0.004953,-3.750861,8.203101,0.640391,8.203101,-3.750861,0.040000,0.730000,-6,72,-5.979903,71.533797,-5.979903,71.533797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.745913,6.338621,38.322404,47.473709,0.000000,0.000000,0.000000,0.000000,3.150905,3.160631,5.546828,1.406032,0.180372,0.014850,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.261922,proposed,0,-126.340000,54.885000,12.998287,3.668882,13.130000,3.675000,-0.131713,-0.006118,-4.421746,8.447060,0.457422,8.447060,-4.421746,0.020000,0.720000,-4,71,-4.125640,71.057267,-4.125640,71.057267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.737939,6.504006,41.173893,49.814295,0.000000,0.000000,0.000000,0.000000,3.207669,3.307379,5.557123,1.405328,0.179185,0.016715,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.271929,proposed,0,-126.340000,54.885000,12.954904,3.747855,13.090000,3.765000,-0.135096,-0.017145,-4.421746,8.325081,0.518412,8.325081,-4.421746,0.000000,0.710000,-6,73,-6.466894,72.812813,-6.466894,72.812813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.571169,6.526788,40.241394,49.305064,0.000000,0.000000,0.000000,0.000000,3.189975,3.257868,5.559164,1.403764,0.178915,0.014139,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.281919,proposed,0,-126.340000,54.885000,12.907586,3.827200,13.050000,3.855000,-0.142414,-0.027800,-4.421746,8.812998,0.579401,8.812998,-4.421746,0.000000,0.720000,-12,68,-11.581737,68.058908,-11.581737,68.058908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.428165,6.210357,41.872797,50.429088,0.000000,0.000000,0.000000,0.000000,3.227327,3.342291,5.556621,1.405308,0.178763,0.014264,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.291925,proposed,0,-126.340000,54.885000,12.856454,3.907235,13.020000,3.945000,-0.163546,-0.037765,-4.848673,8.569039,0.640391,8.569039,-4.848673,-0.010000,0.710000,-13,71,-13.114995,70.807041,-13.114995,70.807041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.379632,6.229743,44.998569,53.558085,0.000000,0.000000,0.000000,0.000000,3.296577,3.517512,5.559034,1.405347,0.180107,0.015001,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.301856,proposed,0,-126.340000,54.885000,12.802267,3.987296,12.970000,4.045000,-0.167733,-0.057704,-5.397580,8.142112,0.518412,8.142112,-5.397580,-0.040000,0.700000,-9,75,-8.734260,74.626910,-8.734260,74.626910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.518435,6.169182,44.135670,52.661660,0.000000,0.000000,0.000000,0.000000,3.263112,3.489190,5.553134,1.393201,0.139483,0.014094,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.311922,proposed,0,-126.340000,54.885000,12.744118,4.069132,12.930000,4.125000,-0.185882,-0.055868,-5.763517,8.142112,0.152474,8.142112,-5.763517,-0.050000,0.720000,-9,74,-8.843322,74.352198,-8.843322,74.352198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.620557,6.019813,43.315427,51.922610,0.000000,0.000000,0.000000,0.000000,3.233315,3.434106,5.559267,1.403412,0.178137,0.015668,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.321922,proposed,0,-126.340000,54.885000,12.683384,4.151186,12.880000,4.215000,-0.196616,-0.063814,-5.702528,9.056956,0.701380,9.056956,-5.702528,-0.070000,0.730000,-10,66,-10.381408,66.405050,-10.381408,66.405050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.749776,5.767434,44.678704,53.121621,0.000000,0.000000,0.000000,0.000000,3.266240,3.498828,5.556933,1.402425,0.179001,0.016027,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.331919,proposed,0,-126.340000,54.885000,12.619973,4.234002,12.820000,4.305000,-0.200027,-0.070998,-6.129455,9.666852,0.579401,9.666852,-6.129455,-0.070000,0.710000,-10,63,-9.644567,63.352295,-9.644567,63.352295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.120512,5.861511,48.107826,57.018603,0.000000,0.000000,0.000000,0.000000,3.350513,3.680670,5.556280,1.402286,0.179586,0.014596,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.341855,proposed,0,-126.340000,54.885000,12.554528,4.317127,12.760000,4.415000,-0.205472,-0.097873,-6.556382,9.910810,0.640391,9.910810,-6.556382,-0.080000,0.670000,-7,64,-7.447309,63.612191,-7.447309,63.612191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.321475,5.910694,49.232302,58.529896,0.000000,0.000000,0.000000,0.000000,3.376494,3.758815,5.551263,1.390586,0.142799,0.015014,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.351921,proposed,0,-126.340000,54.885000,12.485996,4.402214,12.700000,4.515000,-0.214004,-0.112786,-6.861330,9.666852,0.640391,9.666852,-6.861330,-0.080000,0.640000,-8,68,-7.721327,68.274455,-7.721327,68.274455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.253172,5.839296,49.655131,58.510355,0.000000,0.000000,0.000000,0.000000,3.331260,3.764450,5.557647,1.426294,0.193881,0.016580,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.361923,proposed,0,-126.340000,54.885000,12.415910,4.487659,12.640000,4.605000,-0.224090,-0.117341,-6.678361,8.812998,0.457422,8.812998,-6.678361,-0.080000,0.660000,-13,74,-12.543831,74.449645,-12.543831,74.449645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.034530,5.594915,49.524483,57.137157,0.000000,0.000000,0.000000,0.000000,3.248262,3.729760,5.556801,1.400197,0.176817,0.014740,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.371926,proposed,0,-126.340000,54.885000,12.344067,4.574014,12.580000,4.695000,-0.235933,-0.120986,-7.349247,8.812998,0.884349,8.812998,-7.349247,-0.070000,0.710000,-11,71,-11.285836,71.197625,-11.285836,71.197625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.902542,5.114340,49.469319,56.119119,0.000000,0.000000,0.000000,0.000000,3.155479,3.672599,5.556545,1.398445,0.180576,0.014665,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.381929,proposed,0,-126.340000,54.885000,12.270667,4.661309,12.500000,4.795000,-0.229333,-0.133691,-7.349247,10.215758,1.006328,10.215758,-7.349247,-0.100000,0.720000,-8,59,-7.783751,58.799201,-7.783751,58.799201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.277343,4.709863,49.505778,55.889327,0.000000,0.000000,0.000000,0.000000,3.159870,3.635873,5.556915,1.399191,0.179295,0.015467,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.391853,proposed,0,-126.340000,54.885000,12.196529,4.748828,12.430000,4.905000,-0.233471,-0.156172,-7.898153,10.337738,0.823360,10.337738,-7.898153,-0.090000,0.670000,-6,61,-5.664414,60.795668,-5.664414,60.795668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.467279,4.977709,52.315280,59.802386,0.000000,0.000000,0.000000,0.000000,3.215434,3.775245,5.557701,1.389993,0.143757,0.014894,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.401853,proposed,0,-126.340000,54.885000,12.120681,4.837940,12.360000,5.015000,-0.239319,-0.177060,-8.447060,9.605862,0.579401,9.605862,-8.447060,-0.070000,0.630000,-5,70,-5.224462,69.779398,-5.224462,69.779398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.678773,5.038724,52.348699,58.988829,0.000000,0.000000,0.000000,0.000000,3.139823,3.776719,5.555983,1.389333,0.137198,0.014667,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.411926,proposed,0,-126.340000,54.885000,12.043293,4.928644,12.280000,5.125000,-0.236707,-0.196356,-7.837164,10.154769,0.823360,10.154769,-7.837164,-0.060000,0.650000,-12,63,-12.361160,63.352542,-12.361160,63.352542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.769630,4.421872,51.477884,56.749863,0.000000,0.000000,0.000000,0.000000,3.052131,3.685807,5.566747,1.399350,0.178926,0.015139,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.421786,proposed,0,-126.340000,54.885000,11.966759,5.018319,12.210000,5.225000,-0.243241,-0.206681,-8.203101,9.727842,0.945339,9.727842,-8.203101,-0.070000,0.660000,-10,66,-10.151121,65.660690,-10.151121,65.660690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.510059,4.395807,54.879979,59.666123,0.000000,0.000000,0.000000,0.000000,3.127737,3.846407,5.562576,1.387919,0.142951,0.013414,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.431923,proposed,0,-126.340000,54.885000,11.887428,5.111406,12.130000,5.335000,-0.242572,-0.223594,-8.447060,9.788831,0.945339,9.788831,-8.447060,-0.090000,0.660000,-6,65,-5.950569,64.854561,-5.950569,64.854561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.472360,4.154712,52.546599,57.351453,0.000000,0.000000,0.000000,0.000000,3.035282,3.704215,5.555030,1.397122,0.178876,0.014435,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.441922,proposed,0,-126.340000,54.885000,11.808683,5.204076,12.060000,5.445000,-0.251317,-0.240924,-8.203101,9.239925,0.945339,9.239925,-8.203101,-0.080000,0.650000,-11,70,-10.516024,69.507764,-10.516024,69.507764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.940316,4.073957,52.148092,56.820332,0.000000,0.000000,0.000000,0.000000,2.982818,3.652412,5.558263,1.395157,0.179016,0.015273,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.451832,proposed,0,-126.340000,54.885000,11.730277,5.296729,11.980000,5.535000,-0.249723,-0.238271,-8.020133,9.178935,0.823360,9.178935,-8.020133,-0.080000,0.680000,-13,69,-12.707769,68.679704,-12.707769,68.679704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.576180,3.706530,51.408708,55.221468,0.000000,0.000000,0.000000,0.000000,2.977267,3.609750,5.566049,1.553417,0.215435,0.019503,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.461769,proposed,0,-126.340000,54.885000,11.651414,5.390396,11.910000,5.635000,-0.258586,-0.244604,-8.142112,8.812998,0.823360,8.812998,-8.142112,-0.100000,0.680000,-10,72,-10.395277,71.873140,-10.395277,71.873140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.069451,3.554251,51.311446,55.314428,0.000000,0.000000,0.000000,0.000000,2.948308,3.602637,5.546146,1.633748,0.220145,0.021998,0.500840,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.471779,proposed,0,-126.340000,54.885000,11.571842,5.485454,11.830000,5.725000,-0.258158,-0.239546,-8.264091,8.569039,0.823360,8.569039,-8.264091,-0.100000,0.690000,-9,74,-9.370956,74.405277,-9.370956,74.405277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.145703,3.301985,49.939370,53.927587,0.000000,0.000000,0.000000,0.000000,2.896981,3.529329,5.584731,1.621316,0.206122,0.018997,0.500380,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.481799,proposed,0,-126.340000,54.885000,11.492138,5.581272,11.750000,5.825000,-0.257862,-0.243728,-8.508050,9.300914,0.640391,9.300914,-8.508050,-0.100000,0.700000,-7,68,-7.040017,68.104149,-7.040017,68.104149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.299371,2.843937,49.920144,54.041791,0.000000,0.000000,0.000000,0.000000,2.901360,3.517030,5.550113,1.732739,0.269411,0.036937,0.500975,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.491777,proposed,0,-126.340000,54.885000,11.412807,5.677266,11.680000,5.915000,-0.267193,-0.237734,-8.752008,8.447060,0.640391,8.447060,-8.752008,-0.090000,0.690000,-7,77,-7.321972,76.743750,-7.321972,76.743750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.491316,2.974239,51.654876,55.608922,0.000000,0.000000,0.000000,0.000000,2.978950,3.561554,5.563889,1.422862,0.192139,0.015644,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.501770,proposed,0,-126.340000,54.885000,11.333458,5.773913,11.590000,6.005000,-0.256542,-0.231087,-8.934977,8.325081,0.823360,8.325081,-8.934977,-0.070000,0.740000,-8,75,-7.565932,74.880268,-7.565932,74.880268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.603584,2.464882,49.554498,53.323999,0.000000,0.000000,0.000000,0.000000,2.931195,3.480019,5.553721,1.495526,0.188792,0.013687,0.500311,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.511849,proposed,0,-126.340000,54.885000,11.253581,5.871826,11.500000,6.105000,-0.246419,-0.233174,-9.361904,8.873987,1.189297,8.873987,-9.361904,-0.070000,0.750000,-3,70,-2.949560,69.767918,-2.949560,69.767918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.946128,2.057045,50.619290,53.495071,0.000000,0.000000,0.000000,0.000000,2.978486,3.479434,5.552753,1.394153,0.142377,0.013250,0.500171,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.521786,proposed,0,-126.340000,54.885000,11.175026,5.968691,11.420000,6.195000,-0.244974,-0.226309,-9.239925,8.630029,1.067318,8.630029,-9.239925,-0.060000,0.740000,-5,73,-5.093966,73.336317,-5.093966,73.336317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.075450,1.985817,51.685888,54.643915,0.000000,0.000000,0.000000,0.000000,3.040266,3.490361,5.559329,1.393744,0.142485,0.011762,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.531853,proposed,0,-126.340000,54.885000,11.095669,6.067063,11.330000,6.295000,-0.234331,-0.227937,-9.605862,8.508050,1.311276,8.508050,-9.605862,-0.060000,0.730000,-1,76,-1.331706,75.665078,-1.331706,75.665078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.548778,1.570127,51.258103,53.887614,0.000000,0.000000,0.000000,0.000000,3.050784,3.490319,5.551255,1.389307,0.142692,0.013471,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.541920,proposed,0,-126.340000,54.885000,11.016556,6.165571,11.240000,6.385000,-0.223444,-0.219429,-10.032790,7.959143,1.128308,7.959143,-10.032790,-0.040000,0.750000,1,79,0.578312,79.495108,0.578312,79.495108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.700164,1.129342,50.777328,52.632763,0.000000,0.000000,0.000000,0.000000,3.056208,3.422029,5.556131,1.393661,0.179759,0.014433,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.551914,proposed,0,-126.340000,54.885000,10.938254,6.263395,11.150000,6.465000,-0.211746,-0.201605,-10.276748,7.532216,0.945339,7.532216,-10.276748,-0.030000,0.780000,2,82,2.169239,82.242222,2.169239,82.242222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.749148,0.643932,50.547320,52.319789,0.000000,0.000000,0.000000,0.000000,3.090642,3.390783,5.557620,1.393813,0.178319,0.016034,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.561923,proposed,0,-126.340000,54.885000,10.860064,6.361277,11.060000,6.555000,-0.199936,-0.193723,-9.544873,8.142112,1.494245,8.142112,-9.544873,-0.010000,0.800000,-6,76,-5.580790,76.301482,-5.580790,76.301482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.560804,-0.130719,50.135276,52.512146,0.000000,0.000000,0.000000,0.000000,3.119976,3.345166,5.557024,1.401698,0.179838,0.015438,0.500300,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.571922,proposed,0,-126.340000,54.885000,10.782157,6.458855,10.970000,6.645000,-0.187843,-0.186145,-9.849821,8.934977,1.128308,8.934977,-9.849821,0.000000,0.800000,-4,70,-3.819944,70.194692,-3.819944,70.194692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.178040,-0.769314,52.546322,54.817336,0.000000,0.000000,0.000000,0.000000,3.234895,3.445603,5.555154,1.392138,0.176616,0.014584,0.500340,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.581920,proposed,0,-126.340000,54.885000,10.704431,6.556090,10.880000,6.745000,-0.175569,-0.188910,-9.849821,9.178935,1.677214,9.178935,-9.849821,-0.020000,0.760000,0,71,-0.344072,71.143057,-0.344072,71.143057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.518927,-1.350779,52.650002,54.643340,0.000000,0.000000,0.000000,0.000000,3.228097,3.486883,5.557178,1.392858,0.180886,0.014928,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.591872,proposed,0,-126.340000,54.885000,10.627187,6.652422,10.790000,6.835000,-0.162813,-0.182578,-10.093779,8.325081,1.006328,8.325081,-10.093779,-0.010000,0.740000,1,80,1.157030,80.323424,1.157030,80.323424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.463590,-1.942630,51.987790,53.955474,0.000000,0.000000,0.000000,0.000000,3.245699,3.462655,5.556592,1.392793,0.180583,0.014912,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.601851,proposed,0,-126.340000,54.885000,10.549815,6.748409,10.700000,6.925000,-0.150185,-0.176591,-9.910810,7.410237,1.494245,7.410237,-9.910810,0.000000,0.770000,-1,86,-1.103505,85.743045,-1.103505,85.743045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.809526,-2.929716,49.556475,52.808366,0.000000,0.000000,0.000000,0.000000,3.188448,3.400426,5.553167,1.381799,0.140097,0.014020,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.611920,proposed,0,-126.340000,54.885000,10.471756,6.844519,10.600000,7.005000,-0.128244,-0.160481,-10.032790,8.264091,1.189297,8.264091,-10.032790,0.010000,0.830000,0,75,0.369545,74.760256,0.369545,74.760256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.053904,-4.267365,48.968177,53.139613,0.000000,0.000000,0.000000,0.000000,3.189789,3.439902,5.556036,1.393825,0.180297,0.014553,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.621798,proposed,0,-126.340000,54.885000,10.395117,6.937935,10.520000,7.105000,-0.124883,-0.167065,-9.605862,9.605862,1.250287,9.605862,-9.605862,0.020000,0.810000,-4,64,-4.291392,63.762418,-4.291392,63.762418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.599421,-5.170309,52.628802,55.018032,0.000000,0.000000,0.000000,0.000000,3.398945,3.589440,5.572403,1.394781,0.179367,0.014514,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.631911,proposed,0,-126.340000,54.885000,10.316510,7.032534,10.420000,7.195000,-0.103490,-0.162466,-9.971800,8.995966,0.884349,8.995966,-9.971800,0.020000,0.750000,-1,73,-0.508248,73.130466,-0.508248,73.130466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.924110,-5.375001,55.634361,57.400107,0.000000,0.000000,0.000000,0.000000,3.547197,3.686700,5.556001,1.392171,0.179453,0.013933,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.641921,proposed,0,-126.340000,54.885000,10.238470,7.124980,10.330000,7.285000,-0.091530,-0.160020,-9.117946,7.471226,1.616224,7.471226,-9.117946,0.010000,0.730000,-6,87,-6.347459,87.111890,-6.347459,87.111890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.061934,-6.259702,51.028360,54.889472,0.000000,0.000000,0.000000,0.000000,3.333702,3.557127,5.555243,1.391952,0.178699,0.015130,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.651917,proposed,0,-126.340000,54.885000,10.160212,7.215963,10.250000,7.355000,-0.089788,-0.139037,-8.630029,6.617372,0.762370,6.617372,-8.630029,0.020000,0.800000,-13,89,-12.905882,89.411282,-12.905882,89.411282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.720531,-7.754128,47.990311,54.687844,0.000000,0.000000,0.000000,0.000000,3.202276,3.515253,5.557432,1.390744,0.191998,0.015982,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.661917,proposed,0,-126.340000,54.885000,10.081493,7.305494,10.160000,7.445000,-0.078507,-0.139506,-9.300914,7.349247,1.189297,7.349247,-9.300914,-0.020000,0.870000,-2,76,-1.904501,76.095358,-1.904501,76.095358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.929123,-8.991585,47.247398,54.216536,0.000000,0.000000,0.000000,0.000000,3.133174,3.514133,5.562381,1.391068,0.179896,0.015055,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.671922,proposed,0,-126.340000,54.885000,10.002197,7.393422,10.080000,7.525000,-0.077803,-0.131578,-9.788831,8.812998,1.494245,8.812998,-9.788831,-0.030000,0.850000,4,65,4.066460,64.728517,4.066460,64.728517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.517809,-9.686128,50.025144,54.875930,0.000000,0.000000,0.000000,0.000000,3.263599,3.649503,5.555690,1.391355,0.179299,0.013959,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.681921,proposed,0,-126.340000,54.885000,9.922298,7.479495,9.980000,7.625000,-0.057702,-0.145505,-9.849821,8.934977,1.555235,8.934977,-9.849821,-0.040000,0.770000,7,68,7.208883,67.685730,7.208883,67.685730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.481984,-10.161256,53.996241,58.440196,0.000000,0.000000,0.000000,0.000000,3.478206,3.841188,5.555491,1.392873,0.179461,0.015051,0.501333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.691826,proposed,0,-126.340000,54.885000,9.842392,7.562829,9.890000,7.715000,-0.047608,-0.152171,-9.605862,7.776174,1.433256,7.776174,-9.605862,0.030000,0.750000,-4,77,-4.260328,76.898519,-4.260328,76.898519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.273052,-11.184040,53.526591,58.107626,0.000000,0.000000,0.000000,0.000000,3.514383,3.803832,5.539920,1.382318,0.141306,0.013044,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007581,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.701849,proposed,0,-126.340000,54.885000,9.760661,7.645030,9.800000,7.795000,-0.039339,-0.149970,-8.812998,6.739351,1.433256,6.739351,-8.812998,0.020000,0.760000,-11,83,-11.475529,83.255376,-11.475529,83.255376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.802659,-12.366481,51.339275,57.811170,0.000000,0.000000,0.000000,0.000000,3.424247,3.722611,5.556125,1.382103,0.137706,0.013381,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.711921,proposed,0,-126.340000,54.885000,9.677509,7.725332,9.710000,7.855000,-0.032491,-0.129668,-9.361904,5.702528,1.677214,5.702528,-9.361904,-0.010000,0.830000,-5,86,-4.600382,85.521517,-4.600382,85.521517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.309625,-13.165177,47.128610,53.927252,0.000000,0.000000,0.000000,0.000000,3.178090,3.530792,5.557891,1.392957,0.179179,0.015320,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.721769,proposed,0,-126.340000,54.885000,9.595104,7.801455,9.630000,7.915000,-0.034896,-0.113545,-9.361904,5.763517,1.616224,5.763517,-9.361904,0.000000,0.860000,-7,82,-6.927884,81.690740,-6.927884,81.690740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.711548,-13.952235,45.353696,51.300295,0.000000,0.000000,0.000000,0.000000,3.071686,3.444543,5.554073,1.392183,0.180261,0.013852,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.731878,proposed,0,-126.340000,54.885000,9.509261,7.876974,9.540000,7.985000,-0.030739,-0.108026,-9.178935,6.251434,1.372266,6.251434,-9.178935,-0.020000,0.890000,-7,73,-7.148499,72.865283,-7.148499,72.865283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.747090,-14.699151,46.502409,53.048899,0.000000,0.000000,0.000000,0.000000,3.124217,3.549587,5.545691,1.392701,0.181873,0.014113,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.741919,proposed,0,-126.340000,54.885000,9.422616,7.949199,9.460000,8.055000,-0.037384,-0.105801,-9.605862,6.190445,1.067318,6.190445,-9.605862,-0.030000,0.850000,-5,74,-4.545949,74.165811,-4.545949,74.165811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.132966,-14.855848,47.971152,54.040312,0.000000,0.000000,0.000000,0.000000,3.179093,3.618994,5.557176,1.393902,0.179102,0.015418,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.751922,proposed,0,-126.340000,54.885000,9.334798,8.018246,9.370000,8.125000,-0.035202,-0.106754,-10.215758,5.885497,1.189297,5.885497,-10.215758,-0.040000,0.800000,1,79,0.569513,78.676130,0.569513,78.676130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.212615,-15.331341,46.370612,53.060763,0.000000,0.000000,0.000000,0.000000,3.078036,3.574317,5.556190,1.392607,0.178991,0.014704,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.761921,proposed,0,-126.340000,54.885000,9.245418,8.084201,9.270000,8.195000,-0.024582,-0.110799,-9.971800,5.031642,1.738204,5.031642,-9.971800,-0.010000,0.750000,-6,87,-5.958024,87.287955,-5.958024,87.287955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.531195,-15.996017,45.332258,51.650787,0.000000,0.000000,0.000000,0.000000,3.042868,3.496810,5.554798,1.393286,0.177565,0.014329,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.771923,proposed,0,-126.340000,54.885000,9.154287,8.146973,9.180000,8.255000,-0.025713,-0.108027,-9.666852,4.604715,1.250287,4.604715,-9.666852,-0.010000,0.760000,-11,88,-11.053090,87.622743,-11.053090,87.622743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.305059,-16.871718,43.979720,51.491762,0.000000,0.000000,0.000000,0.000000,2.995114,3.443789,5.555539,1.393564,0.178718,0.015771,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.781918,proposed,0,-126.340000,54.885000,9.061388,8.206357,9.090000,8.315000,-0.028612,-0.108643,-9.239925,5.031642,1.067318,5.031642,-9.239925,-0.040000,0.810000,-13,76,-13.313926,76.356856,-13.313926,76.356856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.176655,-17.488116,43.023673,50.586381,0.000000,0.000000,0.000000,0.000000,2.926843,3.409872,5.554829,1.395495,0.180274,0.014009,0.500296,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.791914,proposed,0,-126.340000,54.885000,8.966549,8.262259,8.990000,8.385000,-0.023451,-0.122741,-10.276748,6.556382,1.372266,6.556382,-10.276748,-0.060000,0.850000,-3,55,-3.133077,55.257626,-3.133077,55.257626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.276947,-17.757535,44.962631,51.889479,0.000000,0.000000,0.000000,0.000000,3.007651,3.536507,5.555686,1.393794,0.177930,0.014598,0.500433,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.801853,proposed,0,-126.340000,54.885000,8.870237,8.314250,8.900000,8.445000,-0.029763,-0.130750,-10.703675,6.251434,1.555235,6.251434,-10.703675,-0.040000,0.730000,-4,63,-4.019037,63.191723,-4.019037,63.191723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.894568,-16.631370,51.729862,55.624514,0.000000,0.000000,0.000000,0.000000,3.332488,3.745455,5.559401,1.734000,0.232065,0.031636,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.811771,proposed,0,-126.340000,54.885000,8.772038,8.362431,8.800000,8.505000,-0.027962,-0.142569,-10.520706,3.628881,1.067318,3.628881,-10.520706,-0.020000,0.700000,-11,83,-11.115152,82.827171,-11.115152,82.827171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.867304,-15.993138,49.853152,54.782091,0.000000,0.000000,0.000000,0.000000,3.293853,3.610508,5.549188,1.427454,0.192732,0.017205,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.821773,proposed,0,-126.340000,54.885000,8.670808,8.407154,8.700000,8.525000,-0.029192,-0.117846,-10.398727,0.762370,1.494245,0.762370,-10.398727,-0.070000,0.770000,-10,99,-9.562735,99.195214,-9.562735,99.195214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.908471,-15.786248,44.341592,50.523500,0.000000,0.000000,0.000000,0.000000,3.027659,3.311669,5.563314,1.624057,0.229901,0.087063,0.500624,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.831768,proposed,0,-126.340000,54.885000,8.567358,8.447850,8.600000,8.535000,-0.032642,-0.087150,-9.910810,-0.396432,1.555235,-0.396432,-9.910810,-0.070000,0.910000,-16,96,-16.406371,95.558411,-16.406371,95.558411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.583368,-16.144662,40.049515,47.389402,0.000000,0.000000,0.000000,0.000000,2.774684,3.144757,5.549487,1.520667,0.262535,0.017936,0.500856,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.841774,proposed,0,-126.340000,54.885000,8.461434,8.484475,8.510000,8.555000,-0.048566,-0.070525,-9.788831,1.555235,1.555235,1.555235,-9.788831,-0.100000,0.930000,-17,75,-17.013367,75.038126,-17.013367,75.038126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.367420,-16.165883,40.872483,48.637284,0.000000,0.000000,0.000000,0.000000,2.782391,3.228105,5.567095,1.626380,0.259900,0.022423,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.851771,proposed,0,-126.340000,54.885000,8.353190,8.516847,8.420000,8.585000,-0.066810,-0.068153,-9.910810,3.506902,1.616224,3.506902,-9.910810,-0.110000,0.900000,-18,57,-17.907997,56.753351,-17.907997,56.753351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.993790,-15.416840,43.943106,51.535201,0.000000,0.000000,0.000000,0.000000,2.886550,3.444954,5.547719,1.670677,0.211007,0.029249,0.500405,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.861792,proposed,0,-126.340000,54.885000,8.242202,8.544966,8.330000,8.635000,-0.087798,-0.090034,-9.483883,3.994819,1.311276,3.994819,-9.483883,-0.140000,0.740000,-22,60,-21.638880,60.033364,-21.638880,60.033364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.015242,-14.202328,48.664182,57.287925,0.000000,0.000000,0.000000,0.000000,3.084644,3.725352,5.553333,1.492854,0.151865,0.013551,0.500569,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.871792,proposed,0,-126.340000,54.885000,8.128949,8.568607,8.230000,8.665000,-0.101051,-0.096393,-10.337738,2.470079,1.555235,2.470079,-10.337738,-0.160000,0.670000,-16,74,-15.981429,74.442355,-15.981429,74.442355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.424258,-13.659973,45.916922,55.907647,0.000000,0.000000,0.000000,0.000000,2.927888,3.624757,5.559150,1.400922,0.141584,0.013173,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.881791,proposed,0,-126.340000,54.885000,8.013179,8.587748,8.140000,8.675000,-0.126821,-0.087252,-10.764665,-1.372266,1.250287,-1.372266,-10.764665,-0.150000,0.700000,-19,100,-18.878922,100.326503,-18.878922,100.326503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.424577,-13.176596,40.808356,50.036580,0.000000,0.000000,0.000000,0.000000,2.658590,3.288100,5.555961,1.394125,0.168641,0.013552,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.891935,proposed,0,-126.340000,54.885000,7.893118,8.602495,8.040000,8.665000,-0.146882,-0.062505,-10.886644,-2.897006,1.677214,-2.897006,-10.886644,-0.150000,0.860000,-22,97,-22.302127,97.487150,-22.302127,97.487150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.879063,-13.747778,36.057292,47.224509,0.000000,0.000000,0.000000,0.000000,2.440403,3.077797,5.569181,1.402899,0.214958,0.014724,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.901854,proposed,0,-126.340000,54.885000,7.773180,8.612296,7.930000,8.645000,-0.156820,-0.032704,-11.130602,-1.799193,1.372266,-1.799193,-11.130602,-0.160000,0.990000,-22,75,-21.597222,74.809209,-21.597222,74.809209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.496161,-13.799072,35.453339,46.465940,0.000000,0.000000,0.000000,0.000000,2.475556,3.061225,5.551522,1.393237,0.243842,0.014470,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.911920,proposed,0,-126.340000,54.885000,7.648901,8.617514,7.830000,8.655000,-0.181099,-0.037486,-11.557530,1.372266,1.555235,1.372266,-11.557530,-0.150000,0.890000,-22,52,-21.951853,51.899610,-21.951853,51.899610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.250426,-13.180785,41.500721,52.201867,0.000000,0.000000,0.000000,0.000000,2.879473,3.419377,5.556735,1.399740,0.176646,0.014155,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.921848,proposed,0,-126.340000,54.885000,7.523811,8.617945,7.710000,8.675000,-0.186189,-0.057055,-12.106436,1.494245,1.738204,1.494245,-12.106436,-0.200000,0.750000,-13,56,-13.212216,56.210158,-13.212216,56.210158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.344678,-11.956679,49.097373,59.909529,0.000000,0.000000,0.000000,0.000000,3.307990,3.886959,5.553236,1.393357,0.153832,0.015368,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.931922,proposed,0,-126.340000,54.885000,7.394385,8.613555,7.600000,8.675000,-0.205615,-0.061445,-12.594353,-1.311276,1.494245,-1.311276,-12.594353,-0.120000,0.640000,-23,84,-23.345889,84.391477,-23.345889,84.391477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.865552,-11.016276,47.754907,57.864581,0.000000,0.000000,0.000000,0.000000,3.204497,3.745229,5.559287,1.401893,0.176477,0.015564,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.941919,proposed,0,-126.340000,54.885000,7.263486,8.604358,7.480000,8.655000,-0.216514,-0.050642,-12.289405,-4.604715,1.433256,-4.604715,-12.289405,-0.110000,0.730000,-32,101,-32.322256,100.982818,-32.322256,100.982818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.554452,-11.172168,41.588125,52.531009,0.000000,0.000000,0.000000,0.000000,2.765853,3.312181,5.556055,1.402210,0.200745,0.014269,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.951912,proposed,0,-126.340000,54.885000,7.130270,8.590329,7.360000,8.615000,-0.229730,-0.024671,-12.350394,-5.397580,1.494245,-5.397580,-12.350394,-0.170000,0.890000,-28,91,-28.394737,91.409047,-28.394737,91.409047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.256113,-11.079129,36.814692,47.766833,0.000000,0.000000,0.000000,0.000000,2.490356,3.034482,5.558996,1.402977,0.217157,0.014375,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.961924,proposed,0,-126.340000,54.885000,6.994476,8.571408,7.240000,8.585000,-0.245524,-0.013592,-14.058103,-2.592058,1.982162,-2.592058,-14.058103,-0.230000,0.920000,-8,62,-7.765667,61.776571,-7.765667,61.776571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.699027,-10.398921,35.732105,46.413613,0.000000,0.000000,0.000000,0.000000,2.666335,3.030561,5.557136,1.403039,0.202832,0.015163,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.971922,proposed,0,-126.340000,54.885000,6.856653,8.547655,7.090000,8.585000,-0.233347,-0.037345,-15.094927,-0.396432,2.348100,-0.396432,-15.094927,-0.290000,0.810000,11,46,11.066569,45.571131,11.066569,45.571131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.741210,-8.868729,45.042964,56.496920,0.000000,0.000000,0.000000,0.000000,3.401607,3.637936,5.556702,1.402352,0.176797,0.014058,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.981920,proposed,0,-126.340000,54.885000,6.716699,8.519053,6.950000,8.585000,-0.233301,-0.065947,-14.911958,-0.579401,1.738204,-0.579401,-14.911958,-0.060000,0.650000,-20,53,-20.107533,53.429954,-20.107533,53.429954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.168474,-7.699145,56.933615,67.316888,0.000000,0.000000,0.000000,0.000000,3.653505,4.176693,5.558454,1.403018,0.177082,0.015744,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.991782,proposed,0,-126.340000,54.885000,6.576694,8.486113,6.810000,8.575000,-0.233306,-0.088887,-14.058103,-3.384923,1.555235,-3.384923,-14.058103,-0.010000,0.590000,-40,76,-39.998801,75.510852,-39.998801,75.510852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.529891,-7.459235,62.578582,69.836459,0.000000,0.000000,0.000000,0.000000,3.999988,4.241786,5.554782,1.391755,0.141907,0.011797,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.001924,proposed,0,-126.340000,54.885000,6.430799,8.447367,6.670000,8.525000,-0.239201,-0.077633,-13.509197,-7.105289,1.738204,-7.105289,-13.509197,-0.180000,0.690000,-29,94,-29.051992,93.897127,-29.051992,93.897127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.787971,-6.232390,51.168676,57.778871,0.000000,0.000000,0.000000,0.000000,3.358160,3.668446,5.558844,1.404455,0.187573,0.014512,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.011931,proposed,0,-126.340000,54.885000,6.285092,8.404336,6.530000,8.465000,-0.244908,-0.060664,-15.094927,-7.593205,2.287110,-7.593205,-15.094927,-0.270000,0.840000,-6,82,-5.716229,81.901979,-5.716229,81.901979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.718172,-4.734542,43.060359,50.204351,0.000000,0.000000,0.000000,0.000000,2.749730,3.254239,5.556323,1.405341,0.226291,0.016303,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.021770,proposed,0,-126.340000,54.885000,6.140283,8.357429,6.380000,8.415000,-0.239717,-0.057571,-16.314719,-5.824507,1.982162,-5.824507,-16.314719,-0.160000,0.860000,-7,60,-7.201646,60.284401,-7.201646,60.284401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.765152,-2.526789,46.312866,55.220049,0.000000,0.000000,0.000000,0.000000,3.099364,3.549958,5.537625,1.394966,0.145113,0.012883,0.500950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.031917,proposed,0,-126.340000,54.885000,5.989493,8.304336,6.210000,8.375000,-0.220507,-0.070664,-16.497687,-3.262944,1.433256,-3.262944,-16.497687,-0.110000,0.780000,-11,39,-10.735927,39.429873,-10.735927,39.429873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.175428,-0.547657,58.573517,66.390945,0.000000,0.000000,0.000000,0.000000,3.627393,4.101713,5.557438,1.406446,0.175461,0.013967,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.041923,proposed,0,-126.340000,54.885000,5.839559,8.247369,6.040000,8.345000,-0.200441,-0.097631,-16.680656,-4.116798,1.738204,-4.116798,-16.680656,-0.080000,0.600000,-13,54,-13.344948,54.348664,-13.344948,54.348664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.989140,2.028639,68.299183,76.858007,0.000000,0.000000,0.000000,0.000000,4.241024,4.682318,5.557601,1.406336,0.176198,0.016048,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.051793,proposed,0,-126.340000,54.885000,5.690608,8.186756,5.880000,8.285000,-0.189392,-0.098244,-16.802635,-6.983309,2.165131,-6.983309,-16.802635,-0.080000,0.530000,-14,80,-13.952637,80.063461,-13.952637,80.063461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.792389,4.328597,61.131983,68.176874,0.000000,0.000000,0.000000,0.000000,3.903927,4.364418,5.582072,1.405430,0.176724,0.012770,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.061920,proposed,0,-126.340000,54.885000,5.536932,8.120108,5.720000,8.205000,-0.183068,-0.084892,-16.558677,-9.666852,2.165131,-9.666852,-16.558677,-0.080000,0.620000,-18,91,-17.573992,91.360554,-17.573992,91.360554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.484323,6.193440,53.284851,56.927525,0.000000,0.000000,0.000000,0.000000,3.516868,3.862474,5.556837,1.405879,0.189267,0.014276,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.071808,proposed,0,-126.340000,54.885000,5.386253,8.050775,5.550000,8.135000,-0.163747,-0.084225,-17.290552,-9.361904,2.226120,-9.361904,-17.290552,-0.130000,0.720000,-4,76,-3.797431,75.942923,-3.797431,75.942923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.563431,7.684591,47.951667,50.464836,0.000000,0.000000,0.000000,0.000000,3.184975,3.491771,5.552578,1.406777,0.215728,0.012292,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.081792,proposed,0,-126.340000,54.885000,5.233686,7.976605,5.390000,8.065000,-0.156314,-0.088395,-18.327375,-6.617372,2.165131,-6.617372,-18.327375,-0.070000,0.820000,0,39,-0.135813,38.840349,-0.135813,38.840349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.017175,9.471569,52.849199,56.028748,0.000000,0.000000,0.000000,0.000000,3.429645,3.640112,5.578563,1.407461,0.174605,0.012394,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.091854,proposed,0,-126.340000,54.885000,5.079738,7.897748,5.210000,8.015000,-0.130262,-0.117252,-18.327375,-4.482736,2.165131,-4.482736,-18.327375,-0.030000,0.640000,-2,29,-1.755957,28.569420,-1.755957,28.569420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.832918,12.671539,69.346294,76.021029,0.000000,0.000000,0.000000,0.000000,4.350016,4.652122,5.554933,1.400734,0.139997,0.014443,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.101922,proposed,0,-126.340000,54.885000,4.925754,7.814851,5.030000,7.965000,-0.104246,-0.150149,-18.510344,-7.044299,1.799193,-7.044299,-18.510344,-0.030000,0.460000,1,58,1.256224,57.706746,1.256224,57.706746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.162493,16.233329,76.994471,85.783281,0.000000,0.000000,0.000000,0.000000,4.852531,5.315752,5.557498,1.408016,0.175409,0.014816,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.111794,proposed,0,-126.340000,54.885000,4.775058,7.729823,4.850000,7.885000,-0.074942,-0.155177,-17.961438,-10.886644,2.104141,-10.886644,-17.961438,0.020000,0.490000,-8,83,-8.197584,82.557993,-8.197584,82.557993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.792002,19.570447,72.294385,78.180768,0.000000,0.000000,0.000000,0.000000,4.708952,5.181109,5.576846,1.407241,0.175675,0.012290,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.121919,proposed,0,-126.340000,54.885000,4.621074,7.638924,4.680000,7.765000,-0.058926,-0.126076,-17.412531,-13.143259,2.104141,-13.143259,-17.412531,0.020000,0.660000,-12,85,-12.289915,85.077330,-12.289915,85.077330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.799034,21.919518,64.381025,69.856971,0.000000,0.000000,0.000000,0.000000,4.281775,4.778730,5.557467,1.410030,0.188530,0.016293,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.131918,proposed,0,-126.340000,54.885000,4.469814,7.545632,4.510000,7.655000,-0.040186,-0.109368,-17.107583,-11.984457,2.409089,-11.984457,-17.107583,-0.030000,0.780000,-6,62,-5.634197,62.393348,-5.634197,62.393348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.493143,23.945069,60.070349,64.818919,0.000000,0.000000,0.000000,0.000000,3.884948,4.410972,5.556068,1.406581,0.176461,0.014495,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.141770,proposed,0,-126.340000,54.885000,4.321846,7.450460,4.340000,7.565000,-0.018154,-0.114540,-16.985604,-8.569039,1.616224,-8.569039,-16.985604,-0.050000,0.730000,1,34,0.871484,33.625015,0.871484,33.625015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.215132,26.448064,66.674293,71.575476,0.000000,0.000000,0.000000,0.000000,4.135033,4.611638,5.557056,1.562195,0.178680,0.011232,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.151796,proposed,0,-126.340000,54.885000,4.172620,7.350468,4.170000,7.485000,0.002620,-0.134532,-16.802635,-7.959143,1.494245,-7.959143,-16.802635,-0.020000,0.520000,0,41,-0.049976,40.555222,-0.049976,40.555222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.842890,30.198842,77.623091,87.771204,0.000000,0.000000,0.000000,0.000000,4.747377,5.455468,5.535963,1.422052,0.185917,0.019293,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.161778,proposed,0,-126.340000,54.885000,4.025685,7.247951,4.010000,7.395000,0.015685,-0.147049,-15.704823,-9.849821,1.128308,-9.849821,-15.704823,-0.010000,0.470000,-8,56,-8.464555,56.193830,-8.464555,56.193830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.078565,32.918472,77.239807,87.008957,0.000000,0.000000,0.000000,0.000000,4.803652,5.609352,5.568678,1.446714,0.198800,0.017693,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.171767,proposed,0,-126.340000,54.885000,3.880533,7.142573,3.860000,7.295000,0.020533,-0.152427,-14.302062,-12.838311,1.738204,-12.838311,-14.302062,-0.010000,0.510000,-20,74,-19.801114,73.982334,-19.801114,73.982334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.856568,34.713686,73.887075,81.583558,0.000000,0.000000,0.000000,0.000000,4.541288,5.446372,5.553130,1.763240,1.122962,0.055210,0.502677,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.181768,proposed,0,-126.340000,54.885000,3.737401,7.034486,3.720000,7.165000,0.017401,-0.130514,-13.082270,-14.424041,1.616224,-14.424041,-13.082270,-0.070000,0.620000,-22,77,-21.898845,77.095386,-21.898845,77.095386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.260496,35.757663,66.695136,73.736135,0.000000,0.000000,0.000000,0.000000,3.957878,5.060489,5.543953,1.451288,0.184899,0.017413,0.500527,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.191769,proposed,0,-126.340000,54.885000,3.596750,6.924022,3.590000,7.035000,0.006750,-0.110978,-12.716332,-13.265238,1.433256,-13.265238,-12.716332,-0.130000,0.700000,-15,60,-15.229442,59.849894,-15.229442,59.849894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.893779,36.848834,63.406143,70.929743,0.000000,0.000000,0.000000,0.000000,3.555108,4.864719,5.559941,1.730799,0.227423,0.031441,0.504002,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.201768,proposed,0,-126.340000,54.885000,3.458867,6.811397,3.470000,6.915000,-0.011133,-0.103603,-12.472374,-11.862478,0.701380,-11.862478,-12.472374,-0.150000,0.670000,-12,48,-11.761161,48.304289,-11.761161,48.304289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.903820,39.365599,65.611933,79.967293,0.000000,0.000000,0.000000,0.000000,3.775427,5.213250,5.549919,1.458432,0.192698,0.016010,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.211774,proposed,0,-126.340000,54.885000,3.323925,6.696735,3.340000,6.805000,-0.016075,-0.108265,-12.899301,-11.008623,0.945339,-11.008623,-12.899301,-0.120000,0.590000,-8,45,-8.016913,45.405625,-8.016913,45.405625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.417071,41.904739,69.497568,86.394845,0.000000,0.000000,0.000000,0.000000,4.017743,5.524431,5.551155,1.429468,0.183172,0.013438,0.500275,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.221787,proposed,0,-126.340000,54.885000,3.192208,6.580251,3.230000,6.705000,-0.037792,-0.124749,-12.106436,-10.947634,0.579401,-10.947634,-12.106436,-0.090000,0.520000,-17,48,-16.594502,47.629026,-16.594502,47.629026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.617226,44.019903,72.646323,90.407011,0.000000,0.000000,0.000000,0.000000,4.153180,5.780884,5.563438,1.409328,0.148038,0.012378,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.231792,proposed,0,-126.340000,54.885000,3.064186,6.462346,3.120000,6.585000,-0.055814,-0.122654,-11.130602,-13.082270,1.006328,-13.082270,-11.130602,-0.100000,0.500000,-23,66,-23.239254,65.648054,-23.239254,65.648054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.762721,45.246762,74.629780,89.726740,0.000000,0.000000,0.000000,0.000000,4.179268,5.835489,5.538422,1.408057,0.142111,0.012372,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.241791,proposed,0,-126.340000,54.885000,2.940085,6.343217,3.010000,6.465000,-0.069915,-0.121783,-9.849821,-14.667999,0.640391,-14.667999,-9.849821,-0.130000,0.570000,-29,72,-28.984349,71.950064,-28.984349,71.950064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.520826,45.797378,68.928887,82.818273,0.000000,0.000000,0.000000,0.000000,4.033015,5.575772,5.553174,1.402198,0.147362,0.013050,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.251791,proposed,0,-126.340000,54.885000,2.820095,6.223029,2.910000,6.325000,-0.089905,-0.101971,-10.276748,-13.814145,0.762370,-13.814145,-10.276748,-0.200000,0.660000,-14,58,-14.153599,58.167608,-14.153599,58.167608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.940163,46.248239,66.436325,80.911085,0.000000,0.000000,0.000000,0.000000,4.142824,5.466386,5.556701,1.405082,0.140365,0.014208,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.261791,proposed,0,-126.340000,54.885000,2.704485,6.102029,2.810000,6.195000,-0.105515,-0.092971,-10.703675,-12.533363,0.518412,-12.533363,-10.703675,-0.150000,0.640000,-12,48,-11.979240,48.384083,-11.979240,48.384083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.096443,48.766316,70.057772,91.733769,0.000000,0.000000,0.000000,0.000000,4.611319,5.898057,5.558101,1.403073,0.129516,0.012761,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.271914,proposed,0,-126.340000,54.885000,2.592153,5.978939,2.710000,6.085000,-0.117847,-0.106061,-10.581696,-11.374561,0.701380,-11.374561,-10.581696,-0.150000,0.570000,-9,43,-8.989348,42.615376,-8.989348,42.615376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.379434,51.211768,77.868864,99.148006,0.000000,0.000000,0.000000,0.000000,4.742895,6.299134,5.558091,1.413214,0.178678,0.014882,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.281921,proposed,0,-126.340000,54.885000,2.486017,5.856925,2.610000,5.975000,-0.123983,-0.118075,-10.154769,-11.252582,0.640391,-11.252582,-10.154769,-0.110000,0.510000,-14,45,-13.966066,45.014967,-13.966066,45.014967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.059630,53.278943,84.425105,105.244610,0.000000,0.000000,0.000000,0.000000,4.833476,6.655850,5.557957,1.413937,0.176885,0.015446,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.291922,proposed,0,-126.340000,54.885000,2.385059,5.734902,2.520000,5.865000,-0.134941,-0.130098,-9.300914,-12.777322,0.518412,-12.777322,-9.300914,-0.100000,0.480000,-21,59,-20.557392,58.822441,-20.557392,58.822441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.244408,54.724614,87.539319,104.838839,0.000000,0.000000,0.000000,0.000000,4.902202,6.744101,5.557668,1.412196,0.178422,0.014167,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.301919,proposed,0,-126.340000,54.885000,2.289450,5.613063,2.440000,5.745000,-0.150550,-0.131937,-7.898153,-13.387218,0.396432,-13.387218,-7.898153,-0.150000,0.530000,-24,60,-24.100038,59.731270,-24.100038,59.731270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.079065,55.387364,83.375775,97.915683,0.000000,0.000000,0.000000,0.000000,4.669043,6.482992,5.557990,1.411142,0.181985,0.014582,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.311917,proposed,0,-126.340000,54.885000,2.199363,5.491602,2.360000,5.615000,-0.160637,-0.123398,-7.837164,-12.960290,0.335443,-12.960290,-7.837164,-0.170000,0.580000,-18,53,-18.460801,52.788260,-18.460801,52.788260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.145285,56.198089,82.385051,97.021110,0.000000,0.000000,0.000000,0.000000,4.613563,6.416463,5.557959,1.411732,0.179272,0.015569,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.321918,proposed,0,-126.340000,54.885000,2.114988,5.370751,2.290000,5.505000,-0.175012,-0.134249,-8.508050,-11.191592,0.396432,-11.191592,-8.508050,-0.190000,0.570000,-5,38,-5.232734,38.328906,-5.232734,38.328906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.017651,57.762469,83.616260,100.910676,0.000000,0.000000,0.000000,0.000000,4.737718,6.537480,5.557892,1.440676,0.178867,0.016493,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.331923,proposed,0,-126.340000,54.885000,2.036490,5.250717,2.210000,5.395000,-0.173510,-0.144283,-7.532216,-10.398727,0.823360,-10.398727,-7.532216,-0.130000,0.490000,-14,37,-14.363962,37.485869,-14.363962,37.485869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.540543,60.637108,88.641173,109.101006,0.000000,0.000000,0.000000,0.000000,4.963906,6.894519,5.556821,1.630227,0.201326,0.021170,0.500750,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.341855,proposed,0,-126.340000,54.885000,1.964590,5.132667,2.140000,5.295000,-0.175410,-0.162333,-7.044299,-10.520706,0.091484,-10.520706,-7.044299,-0.110000,0.420000,-17,44,-17.036892,43.795104,-17.036892,43.795104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.292959,62.388222,96.537604,112.286901,0.000000,0.000000,0.000000,0.000000,5.406106,7.242476,5.553009,1.413917,0.147819,0.015183,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.351802,proposed,0,-126.340000,54.885000,1.898749,5.015776,2.080000,5.185000,-0.181251,-0.169224,-6.068465,-11.984457,0.274453,-11.984457,-6.068465,-0.180000,0.430000,-12,55,-12.373986,55.121050,-12.373986,55.121050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.174594,64.412858,95.451205,110.898347,0.000000,0.000000,0.000000,0.000000,5.345267,7.287347,5.560440,1.774511,0.233588,0.026761,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.361802,proposed,0,-126.340000,54.885000,1.838921,4.899857,2.030000,5.065000,-0.191079,-0.165143,-4.848673,-13.143259,0.030495,-13.143259,-4.848673,-0.120000,0.470000,-26,62,-25.670999,61.955367,-25.670999,61.955367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.175968,67.590582,94.895378,111.533781,0.000000,0.000000,0.000000,0.000000,5.314141,7.443702,5.555454,1.739638,0.245136,0.041861,0.500932,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.371807,proposed,0,-126.340000,54.885000,1.785559,4.785689,1.990000,4.935000,-0.204441,-0.149311,-4.177788,-11.984457,-0.152474,-11.984457,-4.177788,-0.150000,0.540000,-23,49,-23.276373,48.970503,-23.276373,48.970503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.621388,69.302422,92.237214,107.145669,0.000000,0.000000,0.000000,0.000000,5.165284,7.231500,5.561545,1.717704,0.268653,0.029671,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.381773,proposed,0,-126.340000,54.885000,1.738977,4.674006,1.960000,4.835000,-0.221023,-0.160994,-3.628881,-10.581696,-0.396432,-10.581696,-3.628881,-0.170000,0.540000,-20,37,-19.833039,36.709189,-19.833039,36.709189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.736159,71.988636,92.763939,111.419145,0.000000,0.000000,0.000000,0.000000,5.194781,7.340051,5.556326,1.489548,0.258022,0.022754,0.500384,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.391777,proposed,0,-126.340000,54.885000,1.698898,4.564166,1.920000,4.735000,-0.221102,-0.170834,-3.506902,-9.849821,-0.396432,-9.849821,-3.506902,-0.240000,0.460000,-5,38,-4.540507,37.897489,-4.540507,37.897489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.283480,74.894223,93.438122,115.543620,0.000000,0.000000,0.000000,0.000000,5.232535,7.494867,5.563249,1.446966,0.207064,0.020889,0.500690,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.401788,proposed,0,-126.340000,54.885000,1.665565,4.456758,1.890000,4.635000,-0.224435,-0.178242,-3.323933,-10.215758,-0.335443,-10.215758,-3.323933,-0.140000,0.410000,-11,46,-11.114967,45.838529,-11.114967,45.838529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.030643,78.876369,94.505877,119.339474,0.000000,0.000000,0.000000,0.000000,5.292329,7.752370,5.579525,1.568164,0.204319,0.032979,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.411783,proposed,0,-126.340000,54.885000,1.639088,4.352225,1.870000,4.525000,-0.230912,-0.172775,-2.470079,-12.045446,-0.091484,-12.045446,-2.470079,-0.110000,0.420000,-18,62,-17.521364,61.863400,-17.521364,61.863400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.512769,82.374930,100.878862,121.603611,0.000000,0.000000,0.000000,0.000000,5.649216,8.105812,6.218874,1.752339,0.250760,0.047496,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.421777,proposed,0,-126.340000,54.885000,1.619442,4.250612,1.860000,4.405000,-0.240558,-0.154388,-0.396432,-13.265238,-0.274453,-13.265238,-0.396432,-0.120000,0.490000,-29,69,-29.001978,69.195651,-29.001978,69.195651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.829414,85.417753,95.818989,116.978026,0.000000,0.000000,0.000000,0.000000,5.365863,7.975562,5.576773,1.626479,0.255183,0.040153,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.431805,proposed,0,-126.340000,54.885000,1.606602,4.151784,1.860000,4.285000,-0.253398,-0.133216,-0.152474,-12.960290,-0.213464,-12.960290,-0.152474,-0.170000,0.590000,-19,62,-19.477362,62.026661,-19.477362,62.026661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.746649,87.410146,91.276534,112.378700,0.000000,0.000000,0.000000,0.000000,5.111486,7.725490,5.569811,1.711348,0.238471,0.026032,0.500392,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.441772,proposed,0,-126.340000,54.885000,1.600650,4.056856,1.860000,4.175000,-0.259350,-0.118144,0.091484,-10.886644,-0.274453,-10.886644,0.091484,-0.190000,0.620000,-11,45,-10.688255,44.938831,-10.688255,44.938831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.439894,91.214019,90.956095,118.480584,0.000000,0.000000,0.000000,0.000000,5.126545,7.962196,5.550316,1.436556,0.178801,0.014043,0.500531,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.451855,proposed,0,-126.340000,54.885000,1.601507,3.964364,1.860000,4.085000,-0.258493,-0.120636,-0.030495,-8.995966,-0.579401,-8.995966,-0.030495,-0.130000,0.540000,-8,38,-8.303348,37.589968,-8.303348,37.589968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.678725,95.383920,94.178656,125.948876,0.000000,0.000000,0.000000,0.000000,5.274005,8.203362,5.556572,1.405091,0.152277,0.014054,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.461852,proposed,0,-126.340000,54.885000,1.609132,3.876361,1.870000,3.995000,-0.260868,-0.118639,0.213464,-9.056956,-0.701380,-9.056956,0.213464,-0.100000,0.450000,-7,48,-7.419798,48.333277,-7.419798,48.333277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.994430,99.018831,99.802470,130.793211,0.000000,0.000000,0.000000,0.000000,5.588938,8.538064,5.550417,1.405980,0.140160,0.013814,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.471847,proposed,0,-126.340000,54.885000,1.623428,3.792222,1.880000,3.895000,-0.256572,-0.102778,1.494245,-11.130602,-0.701380,-11.130602,1.494245,-0.070000,0.450000,-16,69,-15.982252,69.343946,-15.982252,69.343946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.630789,102.452227,99.580774,127.814694,0.000000,0.000000,0.000000,0.000000,5.576523,8.582279,5.551370,1.400830,0.138003,0.013409,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.481858,proposed,0,-126.340000,54.885000,1.644338,3.711973,1.900000,3.785000,-0.255662,-0.073027,1.921172,-12.289405,-0.579401,-12.289405,1.921172,-0.090000,0.550000,-11,76,-11.352846,76.457796,-11.352846,76.457796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.938330,104.385751,93.677223,120.980185,0.000000,0.000000,0.000000,0.000000,5.245925,8.328102,5.552412,1.400172,0.151340,0.012719,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.491920,proposed,0,-126.340000,54.885000,1.671886,3.635525,1.920000,3.675000,-0.248114,-0.039475,2.531068,-11.191592,-0.945339,-11.191592,2.531068,-0.090000,0.660000,-8,63,-8.019694,63.431711,-8.019694,63.431711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.635957,107.404454,91.715776,122.553072,0.000000,0.000000,0.000000,0.000000,5.212848,8.415103,5.558303,1.419829,0.191296,0.015458,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.501917,proposed,0,-126.340000,54.885000,1.705602,3.563899,1.950000,3.585000,-0.244398,-0.021101,1.982162,-9.117946,-0.213464,-9.117946,1.982162,-0.070000,0.650000,3,51,2.756562,50.880781,2.756562,50.880781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.882857,111.352705,95.344922,128.569383,0.000000,0.000000,0.000000,0.000000,5.554821,8.628914,5.558514,1.409914,0.179545,0.015051,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.511850,proposed,0,-126.340000,54.885000,1.745211,3.497139,1.980000,3.505000,-0.234789,-0.007861,2.104141,-6.678361,-0.518412,-6.678361,2.104141,-0.040000,0.590000,8,40,7.896421,39.977632,7.896421,39.977632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.481219,114.691425,95.020417,131.787695,0.000000,0.000000,0.000000,0.000000,5.799249,8.643993,5.578720,1.548244,0.200421,0.019731,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.521770,proposed,0,-126.340000,54.885000,1.790673,3.434964,2.010000,3.445000,-0.219327,-0.010036,2.836017,-6.922320,-0.274453,-6.922320,2.836017,0.000000,0.500000,5,52,5.216888,52.495923,5.216888,52.495923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.232249,117.784275,101.480013,138.237472,0.000000,0.000000,0.000000,0.000000,6.424231,9.029631,5.547774,1.605508,0.227758,0.020967,0.501627,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.531776,proposed,0,-126.340000,54.885000,1.842305,3.376926,2.050000,3.375000,-0.207695,0.001926,3.689871,-7.776174,-0.091484,-7.776174,3.689871,0.000000,0.480000,5,67,4.822091,66.540721,4.822091,66.540721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.668539,119.738610,101.041045,135.232494,0.000000,0.000000,0.000000,0.000000,6.642835,9.146217,5.577361,1.517328,0.197593,0.017465,0.500658,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.541771,proposed,0,-126.340000,54.885000,1.899454,3.323740,2.090000,3.295000,-0.190546,0.028740,4.482736,-8.264091,-0.152474,-8.264091,4.482736,0.020000,0.550000,3,71,3.286434,71.204152,3.286434,71.204152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.551407,120.728999,96.954002,130.711284,0.000000,0.000000,0.000000,0.000000,6.541853,8.956646,5.550182,1.766265,0.286099,0.034949,0.500801,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.551772,proposed,0,-126.340000,54.885000,1.961977,3.275400,2.140000,3.215000,-0.178023,0.060400,5.153621,-7.959143,-0.213464,-7.959143,5.153621,0.030000,0.640000,4,68,4.202193,67.792497,4.202193,67.792497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.764418,121.211716,93.345976,127.367415,0.000000,0.000000,0.000000,0.000000,6.465453,8.724628,5.556821,1.544809,0.217338,0.018349,0.500877,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.561765,proposed,0,-126.340000,54.885000,2.029524,3.232057,2.190000,3.135000,-0.160476,0.097057,4.970653,-6.983309,-0.396432,-6.983309,4.970653,0.030000,0.660000,15,66,14.830317,65.660811,14.830317,65.660811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.913313,121.460032,91.072251,126.672895,0.000000,0.000000,0.000000,0.000000,6.453542,8.601055,5.551591,1.422182,0.193183,0.012550,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.571793,proposed,0,-126.340000,54.885000,2.102128,3.193613,2.240000,3.085000,-0.137872,0.108613,5.275601,-4.421746,-0.030495,-4.421746,5.275601,0.060000,0.650000,19,52,19.426515,51.721236,19.426515,51.721236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.013419,120.048081,92.347711,128.931479,0.000000,0.000000,0.000000,0.000000,6.595001,8.632455,5.561932,1.408967,0.147038,0.012312,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.581859,proposed,0,-126.340000,54.885000,2.179563,3.160170,2.300000,3.055000,-0.120437,0.105170,5.458569,-3.079975,-0.823360,-3.079975,5.458569,0.080000,0.610000,25,49,24.705100,48.632052,24.705100,48.632052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.563099,118.793305,97.802143,136.629519,0.000000,0.000000,0.000000,0.000000,6.999142,8.977698,5.554554,1.406171,0.136426,0.012003,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.591847,proposed,0,-126.340000,54.885000,2.260603,3.132125,2.360000,3.025000,-0.099397,0.107125,5.763517,-2.348100,0.091484,-2.348100,5.763517,0.140000,0.520000,24,56,23.654288,56.397773,23.654288,56.397773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.781872,116.878234,100.357374,138.557707,0.000000,0.000000,0.000000,0.000000,7.262447,9.178348,5.553668,1.398050,0.140903,0.011806,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.601791,proposed,0,-126.340000,54.885000,2.345107,3.109327,2.430000,2.995000,-0.084893,0.114327,6.678361,-3.201954,-0.152474,-3.201954,6.678361,0.190000,0.520000,16,70,16.284049,69.986276,16.284049,69.986276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.088376,114.111121,99.759580,134.230305,0.000000,0.000000,0.000000,0.000000,7.407148,9.113876,5.559025,1.397612,0.135130,0.011982,0.500353,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.611918,proposed,0,-126.340000,54.885000,2.434750,3.091381,2.510000,2.955000,-0.075250,0.136381,7.837164,-3.567892,-0.701380,-3.567892,7.837164,0.190000,0.600000,12,75,11.966039,74.590931,11.966039,74.590931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.900416,109.956845,94.724719,126.774527,0.000000,0.000000,0.000000,0.000000,7.178897,8.758939,5.557907,1.408008,0.192771,0.014515,0.502204,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.621791,proposed,0,-126.340000,54.885000,2.525252,3.079019,2.590000,2.935000,-0.064748,0.144019,9.300914,-2.897006,-0.396432,-2.897006,9.300914,0.190000,0.670000,6,70,5.618316,69.916649,5.618316,69.916649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.864485,104.975845,91.875278,123.370344,0.000000,0.000000,0.000000,0.000000,7.055213,8.564296,5.558214,1.396125,0.155100,0.013266,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.631925,proposed,0,-126.340000,54.885000,2.620975,3.071595,2.700000,2.915000,-0.079025,0.156595,10.459717,-0.640391,-0.518412,-0.640391,10.459717,0.150000,0.690000,6,57,5.596002,57.284909,5.596002,57.284909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.487264,99.704950,94.876395,123.479864,0.000000,0.000000,0.000000,0.000000,6.861696,8.513662,5.556816,1.404296,0.178494,0.013876,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.641793,proposed,0,-126.340000,54.885000,2.716538,3.069481,2.800000,2.915000,-0.083462,0.154481,10.947634,1.311276,-0.518412,1.311276,10.947634,0.090000,0.630000,16,53,15.788108,52.953692,15.788108,52.953692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.762758,94.464958,99.015136,124.267813,0.000000,0.000000,0.000000,0.000000,6.420780,8.449446,5.557200,1.396409,0.141766,0.014996,0.500409,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.651925,proposed,0,-126.340000,54.885000,2.816681,3.072531,2.920000,2.935000,-0.103319,0.137531,11.435550,2.165131,-0.213464,2.165131,11.435550,0.130000,0.580000,12,56,11.836465,56.261476,11.836465,56.261476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.286944,88.233092,99.899858,121.625503,0.000000,0.000000,0.000000,0.000000,5.975765,8.253800,5.559737,1.404923,0.177925,0.013611,0.500308,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.661919,proposed,0,-126.340000,54.885000,2.917044,3.080683,3.050000,2.945000,-0.132956,0.135683,11.984457,0.945339,-0.945339,0.945339,11.984457,0.150000,0.550000,6,76,6.422662,75.833269,6.422662,75.833269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.873324,82.872792,97.114518,115.841628,0.000000,0.000000,0.000000,0.000000,5.726271,8.045952,5.555546,1.403337,0.178478,0.014605,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.671850,proposed,0,-126.340000,54.885000,3.017925,3.093794,3.180000,2.955000,-0.162075,0.138794,13.021280,1.555235,-0.701380,1.555235,13.021280,0.130000,0.630000,1,72,1.052101,71.874617,1.052101,71.874617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.347715,76.394135,92.041395,105.057649,0.000000,0.000000,0.000000,0.000000,5.218697,7.496888,5.559917,1.400368,0.156235,0.013678,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.681921,proposed,0,-126.340000,54.885000,3.120952,3.112127,3.310000,2.975000,-0.189048,0.137127,13.753155,2.348100,-0.579401,2.348100,13.753155,0.110000,0.680000,-2,67,-2.141616,67.104064,-2.141616,67.104064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.146530,71.002221,93.729870,104.847983,0.000000,0.000000,0.000000,0.000000,5.248873,7.393484,5.558272,1.410111,0.179011,0.017094,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.691799,proposed,0,-126.340000,54.885000,3.222293,3.134963,3.450000,3.005000,-0.227707,0.129963,13.082270,3.567892,-0.274453,3.567892,13.082270,0.030000,0.670000,13,64,13.102634,63.825610,13.102634,63.825610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.190991,66.020994,93.172675,101.787702,0.000000,0.000000,0.000000,0.000000,5.386693,7.120077,5.539948,1.396718,0.145670,0.012920,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.701919,proposed,0,-126.340000,54.885000,3.325955,3.163257,3.590000,3.045000,-0.264045,0.118257,12.838311,4.116798,-0.762370,4.116798,12.838311,0.090000,0.650000,7,67,6.686075,66.720276,6.686075,66.720276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.623425,60.570526,93.754488,102.145392,0.000000,0.000000,0.000000,0.000000,5.642462,7.001338,5.558974,1.405964,0.178036,0.015613,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.711921,proposed,0,-126.340000,54.885000,3.427800,3.195996,3.720000,3.095000,-0.292200,0.100996,12.228415,4.360757,-1.067318,4.360757,12.228415,0.120000,0.650000,6,69,5.793559,69.474416,5.793559,69.474416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.470320,55.938295,90.423155,97.372679,0.000000,0.000000,0.000000,0.000000,5.400816,6.833742,5.556141,1.406720,0.177368,0.014220,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.721918,proposed,0,-126.340000,54.885000,3.528524,3.233351,3.850000,3.135000,-0.321476,0.098351,11.862478,5.275601,-0.579401,5.275601,11.862478,0.110000,0.670000,7,66,7.418797,66.042014,7.418797,66.042014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.119038,51.482451,86.682293,91.406089,0.000000,0.000000,0.000000,0.000000,5.187866,6.473206,5.557100,1.405316,0.176549,0.014906,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.731921,proposed,0,-126.340000,54.885000,3.627793,3.275250,3.970000,3.185000,-0.342207,0.090250,10.825654,4.787684,-0.335443,4.787684,10.825654,0.110000,0.650000,13,76,13.125535,76.422725,13.125535,76.422725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.495610,48.015408,84.154566,88.251192,0.000000,0.000000,0.000000,0.000000,4.938509,6.253399,5.556171,1.405385,0.179372,0.015521,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.741919,proposed,0,-126.340000,54.885000,3.725014,3.321508,4.080000,3.245000,-0.354986,0.076508,10.215758,5.336590,-0.030495,5.336590,10.215758,0.100000,0.700000,17,72,16.794179,72.211699,16.794179,72.211699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.037081,43.674063,81.516998,83.841714,0.000000,0.000000,0.000000,0.000000,4.882042,6.016861,5.556092,1.405851,0.176691,0.014528,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.751919,proposed,0,-126.340000,54.885000,3.819828,3.372030,4.190000,3.315000,-0.370172,0.057030,8.691018,6.434403,-0.213464,6.434403,8.691018,0.140000,0.710000,21,66,21.059612,65.550844,21.059612,65.550844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.728115,39.911953,81.994872,85.493588,0.000000,0.000000,0.000000,0.000000,4.776302,6.070484,5.556076,1.404031,0.179244,0.014454,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.761918,proposed,0,-126.340000,54.885000,3.911723,3.426638,4.290000,3.385000,-0.378277,0.041638,8.508050,7.410237,-0.518412,7.410237,8.508050,0.160000,0.690000,16,62,16.389702,62.447119,16.389702,62.447119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.007820,36.477019,82.541743,86.879056,0.000000,0.000000,0.000000,0.000000,4.693536,6.120642,5.555923,1.405606,0.179326,0.015845,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.771921,proposed,0,-126.340000,54.885000,4.000305,3.485215,4.370000,3.455000,-0.369695,0.030215,7.776174,7.044299,-0.335443,7.044299,7.776174,0.210000,0.650000,13,72,12.720822,72.263718,12.720822,72.263718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.932222,33.639085,81.626077,85.721002,0.000000,0.000000,0.000000,0.000000,4.571060,6.130351,5.557111,1.405083,0.178084,0.014875,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.781852,proposed,0,-126.340000,54.885000,4.084474,3.547100,4.450000,3.525000,-0.365526,0.022100,6.373413,6.678361,-0.152474,6.678361,6.373413,0.200000,0.660000,22,78,21.659725,78.440483,21.659725,78.440483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.365933,30.576481,78.762568,80.724436,0.000000,0.000000,0.000000,0.000000,4.410704,5.929015,5.551827,1.395888,0.146153,0.015154,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.791917,proposed,0,-126.340000,54.885000,4.165505,3.613443,4.520000,3.595000,-0.354495,0.018443,5.946486,6.800341,-0.518412,6.800341,5.946486,0.230000,0.720000,18,76,17.770504,76.040006,17.770504,76.040006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.758618,27.282841,80.068937,81.878854,0.000000,0.000000,0.000000,0.000000,4.503431,5.960144,5.555205,1.404625,0.177527,0.014821,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.801916,proposed,0,-126.340000,54.885000,4.241290,3.682769,4.590000,3.675000,-0.348710,0.007769,5.824507,8.264091,-0.640391,8.264091,5.824507,0.250000,0.740000,12,65,11.545815,64.881845,11.545815,64.881845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-147.191042,24.243287,81.719931,84.262469,0.000000,0.000000,0.000000,0.000000,4.754073,6.084007,5.556939,1.405041,0.176393,0.014789,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.811921,proposed,0,-126.340000,54.885000,4.311992,3.755359,4.650000,3.765000,-0.338008,-0.009641,4.970653,9.056956,-0.152474,9.056956,4.970653,0.230000,0.710000,17,62,16.734238,62.451240,16.734238,62.451240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-148.861527,21.947922,83.210683,85.321769,0.000000,0.000000,0.000000,0.000000,4.756243,6.123514,5.555698,1.403519,0.178140,0.014616,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.821918,proposed,0,-126.340000,54.885000,4.377087,3.830912,4.700000,3.855000,-0.322913,-0.024088,3.994819,9.300914,-0.152474,9.300914,3.994819,0.180000,0.650000,28,68,27.559637,67.989330,27.559637,67.989330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-151.072302,19.580121,83.405963,84.643466,0.000000,0.000000,0.000000,0.000000,4.670734,6.053001,5.556373,1.404446,0.176111,0.015649,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.831912,proposed,0,-126.340000,54.885000,4.436200,3.909245,4.740000,3.945000,-0.303800,-0.035755,3.262944,8.508050,-0.396432,8.508050,3.262944,0.130000,0.660000,36,76,35.924636,76.147332,35.924636,76.147332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-152.951418,16.847097,82.827136,85.436941,0.000000,0.000000,0.000000,0.000000,4.638320,6.001280,5.555383,1.403961,0.177503,0.014565,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.841918,proposed,0,-126.340000,54.885000,4.489018,3.990279,4.780000,4.025000,-0.290982,-0.034721,2.836017,9.117946,-0.274453,9.117946,2.836017,0.270000,0.710000,16,70,16.112731,70.268122,16.112731,70.268122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-154.175641,13.386608,82.825980,89.660767,0.000000,0.000000,0.000000,0.000000,4.890348,6.061791,5.555684,1.403955,0.191169,0.015820,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.851871,proposed,0,-126.340000,54.885000,4.534848,4.073252,4.810000,4.125000,-0.275152,-0.051748,3.018985,9.361904,0.091484,9.361904,3.018985,0.290000,0.720000,5,68,4.760968,67.874228,4.760968,67.874228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-154.663925,11.001650,84.609795,93.300961,0.000000,0.000000,0.000000,0.000000,5.222289,6.253972,5.546269,1.404069,0.177777,0.016365,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.861919,proposed,0,-126.340000,54.885000,4.573947,4.159177,4.850000,4.215000,-0.276053,-0.055823,2.836017,9.788831,0.030495,9.788831,2.836017,0.210000,0.690000,8,69,8.320346,68.861445,8.320346,68.861445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-155.454944,9.203792,83.919769,90.031497,0.000000,0.000000,0.000000,0.000000,4.746477,6.020775,5.563982,1.427763,0.193592,0.020264,0.502265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.871800,proposed,0,-126.340000,54.885000,4.605028,4.245585,4.880000,4.315000,-0.274972,-0.069415,1.311276,10.886644,-0.091484,10.886644,1.311276,0.170000,0.700000,19,60,19.495092,60.222184,19.495092,60.222184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-156.976281,7.035964,83.568424,88.176828,0.000000,0.000000,0.000000,0.000000,4.898455,5.788678,5.545860,1.536077,0.195475,0.017754,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.881847,proposed,0,-126.340000,54.885000,4.628791,4.335146,4.900000,4.415000,-0.271209,-0.079854,0.579401,10.642686,0.396432,10.642686,0.579401,0.160000,0.650000,20,67,19.647290,67.389505,19.647290,67.389505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.331452,5.371043,85.224951,88.816730,0.000000,0.000000,0.000000,0.000000,5.111375,5.854202,5.554164,1.402696,0.142601,0.014695,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.891851,proposed,0,-126.340000,54.885000,4.644269,4.425786,4.910000,4.525000,-0.265731,-0.099214,-1.250287,10.154769,0.091484,10.154769,-1.250287,0.210000,0.650000,20,72,20.474823,71.895942,20.474823,71.895942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.954892,3.271727,81.520360,87.328325,0.000000,0.000000,0.000000,0.000000,4.906535,5.678997,5.553648,1.401515,0.143563,0.013332,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.901931,proposed,0,-126.340000,54.885000,4.651296,4.518352,4.900000,4.635000,-0.248704,-0.116648,-1.860183,10.520706,0.701380,10.520706,-1.860183,0.210000,0.680000,18,66,17.966020,66.264770,17.966020,66.264770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.902045,1.228422,80.000374,86.946116,0.000000,0.000000,0.000000,0.000000,4.760062,5.600345,5.571226,1.406312,0.179649,0.017058,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.911917,proposed,0,-126.340000,54.885000,4.649485,4.611035,4.890000,4.755000,-0.240515,-0.143965,-1.982162,11.313571,0.335443,11.313571,-1.982162,0.210000,0.680000,10,58,10.158971,57.841090,10.158971,57.841090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.370382,-0.103346,80.318847,86.919039,0.000000,0.000000,0.000000,0.000000,4.686601,5.624895,5.558965,1.487671,0.195395,0.016589,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.921919,proposed,0,-126.340000,54.885000,4.638650,4.704609,4.880000,4.885000,-0.241350,-0.180391,-1.982162,12.289405,0.335443,12.289405,-1.982162,0.170000,0.630000,5,51,5.080783,51.138892,5.080783,51.138892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.230083,-0.859994,79.805929,85.859730,0.000000,0.000000,0.000000,0.000000,4.706651,5.575687,5.558605,1.406640,0.179461,0.016276,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.931920,proposed,0,-126.340000,54.885000,4.618543,4.798665,4.860000,5.005000,-0.241457,-0.206335,-3.079975,11.801488,0.518412,11.801488,-3.079975,0.140000,0.570000,8,58,7.588530,58.049851,7.588530,58.049851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-155.656367,-0.810381,79.382155,83.944346,0.000000,0.000000,0.000000,0.000000,4.770315,5.549422,5.557246,1.406099,0.179984,0.014271,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.941919,proposed,0,-126.340000,54.885000,4.588945,4.892945,4.840000,5.115000,-0.251055,-0.222055,-3.445913,9.849821,0.518412,9.849821,-3.445913,0.130000,0.580000,0,72,0.060601,71.710489,0.060601,71.710489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-154.339459,-0.644939,78.003615,81.500735,0.000000,0.000000,0.000000,0.000000,4.780098,5.438676,5.557230,1.405555,0.177164,0.015723,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.951919,proposed,0,-126.340000,54.885000,4.549640,4.987249,4.810000,5.215000,-0.260360,-0.227751,-3.872840,9.056956,0.030495,9.056956,-3.872840,0.120000,0.650000,-8,71,-7.539983,71.465045,-7.539983,71.465045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-152.415240,-0.789275,74.131142,78.423371,0.000000,0.000000,0.000000,0.000000,4.634885,5.185750,5.556530,1.404802,0.175336,0.014341,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.961921,proposed,0,-126.340000,54.885000,4.500451,5.081316,4.780000,5.315000,-0.279549,-0.233684,-4.177788,9.544873,0.579401,9.544873,-4.177788,0.100000,0.680000,-16,63,-15.579912,63.163494,-15.579912,63.163494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-150.059898,-0.257290,72.062374,73.939339,0.000000,0.000000,0.000000,0.000000,4.514408,4.984024,5.557427,1.405560,0.178531,0.014063,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.971917,proposed,0,-126.340000,54.885000,4.441256,5.174850,4.740000,5.415000,-0.298744,-0.240150,-5.214611,9.544873,0.762370,9.544873,-5.214611,0.060000,0.670000,-15,62,-15.251203,61.634144,-15.251203,61.634144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-146.852118,1.244960,69.934125,68.666427,0.000000,0.000000,0.000000,0.000000,4.404729,4.802055,5.558293,1.405383,0.179165,0.014678,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.981920,proposed,0,-126.340000,54.885000,4.371852,5.267716,4.690000,5.515000,-0.318148,-0.247284,-5.824507,10.093779,0.640391,10.093779,-5.824507,0.030000,0.650000,-19,57,-19.311949,56.711257,-19.311949,56.711257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.779657,2.582912,68.367545,65.676976,0.000000,0.000000,0.000000,0.000000,4.415731,4.645893,5.557956,1.408435,0.177513,0.014066,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.991922,proposed,0,-126.340000,54.885000,4.292184,5.359599,4.640000,5.625000,-0.347816,-0.265401,-6.739351,9.117946,0.396432,9.117946,-6.739351,-0.030000,0.620000,-19,64,-18.751586,63.587253,-18.751586,63.587253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.101984,4.426311,66.857331,64.399289,0.000000,0.000000,0.000000,0.000000,4.331170,4.587024,5.556939,1.404219,0.187061,0.013618,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.001923,proposed,0,-126.340000,54.885000,4.202153,5.450282,4.570000,5.715000,-0.367847,-0.264718,-8.020133,7.898153,1.006328,7.898153,-8.020133,-0.100000,0.610000,-13,73,-12.637863,72.925292,-12.637863,72.925292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.649208,6.014893,63.886867,60.504396,0.000000,0.000000,0.000000,0.000000,4.184448,4.385834,5.556711,1.453696,0.178524,0.017335,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.011918,proposed,0,-126.340000,54.885000,4.101789,5.539456,4.490000,5.785000,-0.388211,-0.245544,-9.422894,6.068465,1.189297,6.068465,-9.422894,-0.100000,0.670000,-14,83,-14.429382,82.508114,-14.429382,82.508114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.602682,7.206369,61.331032,57.011225,0.000000,0.000000,0.000000,0.000000,4.020662,4.185705,5.557442,1.404973,0.176156,0.015554,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.021925,proposed,0,-126.340000,54.885000,3.990846,5.627077,4.400000,5.855000,-0.409154,-0.227923,-10.825654,5.885497,1.006328,5.885497,-10.825654,-0.100000,0.750000,-16,77,-16.294685,76.608958,-16.294685,76.608958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.200522,7.807214,57.847816,52.831789,0.000000,0.000000,0.000000,0.000000,3.794450,3.948246,5.557003,1.405001,0.177344,0.014239,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.031920,proposed,0,-126.340000,54.885000,3.869598,5.712697,4.290000,5.935000,-0.420402,-0.222303,-11.252582,7.044299,1.128308,7.044299,-11.252582,-0.110000,0.780000,-24,62,-23.847406,62.099225,-23.847406,62.099225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.763692,8.478425,57.382412,52.660611,0.000000,0.000000,0.000000,0.000000,3.731193,3.877941,5.556769,1.404888,0.178650,0.013405,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.041922,proposed,0,-126.340000,54.885000,3.737836,5.796267,4.170000,6.015000,-0.432164,-0.218733,-13.021280,8.142112,1.616224,8.142112,-13.021280,-0.150000,0.720000,-16,56,-16.439592,55.581147,-16.439592,55.581147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.333547,9.781769,57.050729,54.658960,0.000000,0.000000,0.000000,0.000000,3.671092,3.909376,5.556566,1.404438,0.189038,0.015004,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.051919,proposed,0,-126.340000,54.885000,3.595781,5.877458,4.040000,6.105000,-0.444219,-0.227542,-14.363051,7.410237,1.799193,7.410237,-14.363051,-0.150000,0.640000,-17,65,-17.421711,64.900646,-17.421711,64.900646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.238453,11.124477,56.798936,55.947320,0.000000,0.000000,0.000000,0.000000,3.656588,3.918989,5.557410,1.404797,0.181647,0.014959,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.061921,proposed,0,-126.340000,54.885000,3.443358,5.956148,3.900000,6.165000,-0.456642,-0.208852,-15.033937,5.214611,1.799193,5.214611,-15.033937,-0.110000,0.640000,-30,82,-30.092357,82.032518,-30.092357,82.032518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.767192,11.858577,53.460091,51.081962,0.000000,0.000000,0.000000,0.000000,3.417782,3.757278,5.555769,1.405179,0.178133,0.014484,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.071920,proposed,0,-126.340000,54.885000,3.280764,6.032081,3.750000,6.225000,-0.469236,-0.192919,-15.765812,4.177788,1.738204,4.177788,-15.765812,-0.160000,0.730000,-31,82,-31.125009,81.535456,-31.125009,81.535456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.451192,12.112928,48.606722,44.373775,0.000000,0.000000,0.000000,0.000000,3.131280,3.464564,5.558679,1.405617,0.191933,0.014767,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.081919,proposed,0,-126.340000,54.885000,3.108104,6.105073,3.590000,6.275000,-0.481896,-0.169927,-16.863625,4.177788,1.799193,4.177788,-16.863625,-0.230000,0.790000,-25,75,-24.945479,74.802054,-24.945479,74.802054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.845931,12.900643,47.720459,43.128217,0.000000,0.000000,0.000000,0.000000,3.080832,3.326822,5.557270,1.406287,0.191257,0.015339,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.091852,proposed,0,-126.340000,54.885000,2.926751,6.174492,3.420000,6.325000,-0.493249,-0.150508,-18.144407,4.787684,2.043152,4.787684,-18.144407,-0.220000,0.780000,-26,69,-26.234242,68.785859,-26.234242,68.785859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.894960,13.727667,49.337612,46.016779,0.000000,0.000000,0.000000,0.000000,3.212635,3.382256,5.552728,1.397028,0.154374,0.013519,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.101859,proposed,0,-126.340000,54.885000,2.734329,6.241124,3.230000,6.385000,-0.495671,-0.143876,-20.035084,5.458569,2.104141,5.458569,-20.035084,-0.220000,0.750000,-21,63,-20.527870,62.993380,-20.527870,62.993380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.486797,14.435962,48.890376,47.077478,0.000000,0.000000,0.000000,0.000000,3.195350,3.403866,5.554256,1.419080,0.192188,0.015443,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.111917,proposed,0,-126.340000,54.885000,2.531289,6.304584,3.030000,6.445000,-0.498711,-0.140416,-20.705970,4.909663,1.982162,4.909663,-20.705970,-0.250000,0.700000,-21,68,-21.223458,68.465914,-21.223458,68.465914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.387491,15.159332,49.955069,49.956709,0.000000,0.000000,0.000000,0.000000,3.268507,3.514954,5.557156,1.404992,0.179162,0.014056,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.121926,proposed,0,-126.340000,54.885000,2.319886,6.364071,2.840000,6.495000,-0.520114,-0.130929,-21.376856,3.811850,2.104141,3.811850,-21.376856,-0.290000,0.690000,-22,76,-22.431214,75.909172,-22.431214,75.909172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.505108,15.422543,47.709711,46.804434,0.000000,0.000000,0.000000,0.000000,3.146556,3.403619,5.556943,1.405037,0.177115,0.015681,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.131918,proposed,0,-126.340000,54.885000,2.099761,6.419660,2.630000,6.525000,-0.530239,-0.105340,-21.315866,1.860183,2.348100,1.860183,-21.315866,-0.190000,0.730000,-47,87,-46.896212,87.008330,-46.896212,87.008330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.237673,15.362624,45.285310,42.623900,0.000000,0.000000,0.000000,0.000000,2.958234,3.213335,5.555908,1.406685,0.191152,0.014951,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.141922,proposed,0,-126.340000,54.885000,1.870541,6.471372,2.430000,6.555000,-0.559459,-0.083628,-21.925762,2.104141,2.104141,2.104141,-21.925762,-0.290000,0.810000,-43,76,-43.084653,76.339297,-43.084653,76.339297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.373954,15.318626,40.483126,36.967209,0.000000,0.000000,0.000000,0.000000,2.656790,2.968348,5.555798,1.406412,0.204806,0.014868,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.151917,proposed,0,-126.340000,54.885000,1.633035,6.518948,2.210000,6.595000,-0.576965,-0.076052,-23.206544,3.323933,2.897006,3.323933,-23.206544,-0.360000,0.810000,-33,63,-33.181673,62.523083,-33.181673,62.523083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.515161,15.864561,43.061914,41.314950,0.000000,0.000000,0.000000,0.000000,2.884866,3.054347,5.557287,1.406707,0.203274,0.015061,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.161918,proposed,0,-126.340000,54.885000,1.387192,6.562338,1.970000,6.635000,-0.582808,-0.072662,-25.951076,3.750861,3.140965,3.750861,-25.951076,-0.350000,0.760000,-19,59,-19.191890,59.341783,-19.191890,59.341783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.456230,16.699382,47.251140,49.383575,0.000000,0.000000,0.000000,0.000000,3.200884,3.385604,5.556359,1.406091,0.190591,0.016004,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.171916,proposed,0,-126.340000,54.885000,1.133550,6.601385,1.710000,6.675000,-0.576450,-0.073615,-26.560972,2.775027,2.897006,2.775027,-26.560972,-0.260000,0.660000,-32,72,-32.280089,71.963486,-32.280089,71.963486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.472204,17.451225,49.953716,54.650763,0.000000,0.000000,0.000000,0.000000,3.362532,3.684852,5.559548,1.409112,0.179718,0.015706,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.181919,proposed,0,-126.340000,54.885000,0.872270,6.636008,1.440000,6.695000,-0.567730,-0.058992,-27.292847,0.213464,2.836017,0.213464,-27.292847,-0.260000,0.680000,-35,89,-34.836578,88.799046,-34.836578,88.799046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.849999,17.608153,44.117895,46.379298,0.000000,0.000000,0.000000,0.000000,2.876715,3.428977,5.557178,1.409774,0.191891,0.014466,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.191917,proposed,0,-126.340000,54.885000,0.603952,6.666079,1.160000,6.715000,-0.556048,-0.048921,-28.146701,-0.579401,3.018985,-0.579401,-28.146701,-0.300000,0.800000,-29,82,-29.343905,81.858268,-29.343905,81.858268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.557090,17.345761,40.292679,39.946669,0.000000,0.000000,0.000000,0.000000,2.665636,3.096840,5.556766,1.407995,0.192613,0.014925,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.201924,proposed,0,-126.340000,54.885000,0.328642,6.691545,0.880000,6.725000,-0.551358,-0.033455,-29.915400,0.884349,3.567892,0.884349,-29.915400,-0.290000,0.790000,-21,68,-20.976020,67.682724,-20.976020,67.682724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.106735,17.506961,43.688143,45.842696,0.000000,0.000000,0.000000,0.000000,2.907423,3.285010,5.556657,1.406948,0.191779,0.015040,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.211854,proposed,0,-126.340000,54.885000,0.049158,6.712160,0.580000,6.745000,-0.530842,-0.032840,-30.769254,1.860183,3.750861,1.860183,-30.769254,-0.270000,0.790000,-20,55,-20.024828,54.911206,-20.024828,54.911206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.727162,17.487773,48.043885,54.273553,0.000000,0.000000,0.000000,0.000000,3.211192,3.625642,5.550494,1.398596,0.146098,0.014566,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.221931,proposed,0,-126.340000,54.885000,-0.240431,6.728272,0.270000,6.775000,-0.510431,-0.046728,-31.440140,1.494245,3.262944,1.494245,-31.440140,-0.220000,0.640000,-25,65,-25.050526,65.460744,-25.050526,65.460744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.484681,17.452689,49.955609,59.863755,0.000000,0.000000,0.000000,0.000000,3.251381,3.943860,5.556830,1.408807,0.179916,0.015636,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.231920,proposed,0,-126.340000,54.885000,-0.533022,6.739409,-0.050000,6.795000,-0.483022,-0.055591,-32.233005,-0.457422,3.628881,-0.457422,-32.233005,-0.240000,0.650000,-20,76,-20.173061,76.229066,-20.173061,76.229066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.539205,16.642495,44.472403,52.285394,0.000000,0.000000,0.000000,0.000000,2.915509,3.671796,5.556503,1.407677,0.177748,0.014571,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.241930,proposed,0,-126.340000,54.885000,-0.831267,6.745694,-0.360000,6.785000,-0.471267,-0.039306,-32.293994,-2.470079,3.384923,-2.470079,-32.293994,-0.220000,0.700000,-27,86,-26.802498,85.745137,-26.802498,85.745137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.912358,16.227297,43.148412,49.613505,0.000000,0.000000,0.000000,0.000000,2.808873,3.547281,5.556849,1.408346,0.190746,0.015640,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.251918,proposed,0,-126.340000,54.885000,-1.133439,6.747067,-0.670000,6.785000,-0.463439,-0.037933,-31.745088,-2.409089,3.262944,-2.409089,-31.745088,-0.250000,0.780000,-33,74,-32.539832,74.105795,-32.539832,74.105795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.137172,15.484891,39.672303,44.081930,0.000000,0.000000,0.000000,0.000000,2.583982,3.266520,5.556836,1.408037,0.189902,0.015008,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.261919,proposed,0,-126.340000,54.885000,-1.440156,6.743516,-0.990000,6.775000,-0.450156,-0.031484,-31.989046,-1.616224,3.933829,-1.616224,-31.989046,-0.300000,0.790000,-28,62,-27.679144,62.356683,-27.679144,62.356683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.986537,15.224303,41.000054,47.364964,0.000000,0.000000,0.000000,0.000000,2.710618,3.314629,5.556243,1.407909,0.191787,0.014532,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.271921,proposed,0,-126.340000,54.885000,-1.750507,6.735022,-1.310000,6.775000,-0.440507,-0.039978,-32.537953,-1.128308,3.445913,-1.128308,-32.537953,-0.310000,0.720000,-24,59,-24.045802,59.116897,-24.045802,59.116897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.258315,15.270287,45.149297,54.200789,0.000000,0.000000,0.000000,0.000000,3.037462,3.598511,5.557173,1.408610,0.178278,0.015140,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.281915,proposed,0,-126.340000,54.885000,-2.063813,6.721595,-1.630000,6.775000,-0.433813,-0.053405,-32.842901,-1.372266,3.384923,-1.372266,-32.842901,-0.290000,0.660000,-26,61,-26.303559,61.010284,-26.303559,61.010284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.032451,15.066818,45.882533,55.992699,0.000000,0.000000,0.000000,0.000000,3.092265,3.720841,5.555891,1.408959,0.177022,0.014610,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.291919,proposed,0,-126.340000,54.885000,-2.380056,6.703220,-1.970000,6.765000,-0.410056,-0.061780,-33.574776,-2.957996,3.689871,-2.957996,-33.574776,-0.270000,0.630000,-24,72,-23.900525,71.892243,-23.900525,71.892243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.149367,14.764338,43.982405,54.191170,0.000000,0.000000,0.000000,0.000000,2.920913,3.690151,5.557371,1.406926,0.178510,0.014471,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.301916,proposed,0,-126.340000,54.885000,-2.698279,6.679940,-2.300000,6.735000,-0.398279,-0.055060,-33.696755,-4.787684,3.567892,-4.787684,-33.696755,-0.240000,0.680000,-28,79,-28.344744,79.031935,-28.344744,79.031935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.932320,14.665310,42.481640,51.503702,0.000000,0.000000,0.000000,0.000000,2.857894,3.613279,5.556321,1.405788,0.178919,0.014763,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.311867,proposed,0,-126.340000,54.885000,-3.016681,6.651916,-2.630000,6.705000,-0.386681,-0.053084,-34.001703,-4.360757,3.445913,-4.360757,-34.001703,-0.270000,0.740000,-23,66,-23.018282,66.447264,-23.018282,66.447264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.710233,14.139987,40.438023,48.449598,0.000000,0.000000,0.000000,0.000000,2.748926,3.452530,5.556420,1.406455,0.192051,0.015453,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.321919,proposed,0,-126.340000,54.885000,-3.339477,6.618734,-2.970000,6.675000,-0.369477,-0.056266,-34.916547,-4.055809,3.262944,-4.055809,-34.916547,-0.250000,0.740000,-17,59,-17.053691,58.788715,-17.053691,58.788715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.373809,14.310212,45.720589,57.605736,0.000000,0.000000,0.000000,0.000000,3.075211,3.807975,5.556660,1.406130,0.176925,0.016009,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.331919,proposed,0,-126.340000,54.885000,-3.661266,6.580911,-3.310000,6.645000,-0.351266,-0.064089,-34.428630,-3.872840,3.933829,-3.872840,-34.428630,-0.230000,0.680000,-22,57,-22.413556,57.373787,-22.413556,57.373787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.413002,14.578394,49.599954,62.965460,0.000000,0.000000,0.000000,0.000000,3.296346,4.089986,5.555736,1.405493,0.178112,0.015295,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.341852,proposed,0,-126.340000,54.885000,-3.981082,6.538642,-3.650000,6.625000,-0.331082,-0.086358,-34.977537,-4.360757,3.628881,-4.360757,-34.977537,-0.240000,0.620000,-16,61,-15.875815,60.935311,-15.875815,60.935311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.377528,14.092763,51.060714,61.389130,0.000000,0.000000,0.000000,0.000000,3.482739,4.068823,5.558415,1.397271,0.144699,0.015076,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.351795,proposed,0,-126.340000,54.885000,-4.300842,6.491716,-4.000000,6.585000,-0.300842,-0.093284,-35.465454,-4.482736,3.811850,-4.482736,-35.465454,-0.230000,0.610000,-10,59,-10.068199,58.658431,-10.068199,58.658431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.241505,13.664528,52.890624,62.816457,0.000000,0.000000,0.000000,0.000000,3.552316,4.160614,5.571993,1.405519,0.169797,0.017360,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.361922,proposed,0,-126.340000,54.885000,-4.625683,6.439245,-4.360000,6.555000,-0.265683,-0.115755,-35.404464,-5.214611,3.628881,-5.214611,-35.404464,-0.190000,0.590000,-12,60,-12.134817,60.257277,-12.134817,60.257277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.225756,13.614659,57.940643,67.385888,0.000000,0.000000,0.000000,0.000000,3.839936,4.412729,5.555698,1.409958,0.163409,0.014246,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.371919,proposed,0,-126.340000,54.885000,-4.945011,6.382906,-4.720000,6.505000,-0.225011,-0.122094,-35.221495,-6.556382,3.384923,-6.556382,-35.221495,-0.170000,0.560000,-13,70,-12.954997,69.502165,-12.954997,69.502165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.707213,13.550145,58.623979,65.961383,0.000000,0.000000,0.000000,0.000000,3.967430,4.385644,5.555677,1.415728,0.165732,0.016102,0.500824,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.381804,proposed,0,-126.340000,54.885000,-5.258980,6.322851,-5.060000,6.445000,-0.198980,-0.122149,-34.611599,-6.739351,3.750861,-6.739351,-34.611599,-0.180000,0.650000,-14,59,-14.301366,59.434617,-14.301366,59.434617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.036320,13.046756,55.267138,60.859227,0.000000,0.000000,0.000000,0.000000,3.806615,4.142080,5.565562,1.438160,0.197213,0.018730,0.500304,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.391805,proposed,0,-126.340000,54.885000,-5.574327,6.257798,-5.390000,6.395000,-0.184327,-0.137202,-32.964880,-5.946486,3.262944,-5.946486,-32.964880,-0.180000,0.630000,-26,49,-25.899781,49.198700,-25.899781,49.198700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.615859,12.341758,58.405562,64.974476,0.000000,0.000000,0.000000,0.000000,3.921361,4.248450,5.545291,1.428752,0.183362,0.015558,0.500608,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.402267,proposed,0,-126.340000,54.885000,-5.901197,6.185248,-5.730000,6.345000,-0.171197,-0.159752,-31.562119,-6.068465,3.140965,-6.068465,-31.562119,-0.200000,0.580000,-34,49,-33.506414,48.656129,-33.506414,48.656129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.327768,11.252116,57.940097,65.082843,0.000000,0.000000,0.000000,0.000000,3.926904,4.226623,5.575465,1.675628,0.217943,0.022278,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.411769,proposed,0,-126.340000,54.885000,-6.194998,6.115472,-6.020000,6.285000,-0.174998,-0.169528,-31.684098,-7.593205,3.262944,-7.593205,-31.684098,-0.270000,0.540000,-23,61,-22.895962,60.862791,-22.895962,60.862791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.379776,10.667958,54.814933,63.477149,0.000000,0.000000,0.000000,0.000000,3.714314,4.175490,5.544486,1.720457,0.273137,0.033112,0.500650,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.421778,proposed,0,-126.340000,54.885000,-6.500894,6.038088,-6.330000,6.215000,-0.170894,-0.176912,-31.013213,-8.995966,2.531068,-8.995966,-31.013213,-0.270000,0.520000,-25,70,-24.718575,70.254237,-24.718575,70.254237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.410452,11.641348,55.684673,66.740310,0.000000,0.000000,0.000000,0.000000,3.679004,4.466491,5.559918,1.473051,0.191644,0.017352,0.500436,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.431770,proposed,0,-126.340000,54.885000,-6.802099,5.957006,-6.630000,6.135000,-0.172099,-0.177994,-31.074202,-8.873987,2.531068,-8.873987,-31.074202,-0.270000,0.640000,-21,55,-20.962618,55.155902,-20.962618,55.155902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.882701,12.045049,54.174610,63.661329,0.000000,0.000000,0.000000,0.000000,3.608823,4.330028,5.572538,1.741186,0.231268,0.033794,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.441771,proposed,0,-126.340000,54.885000,-7.098996,5.872149,-6.940000,6.065000,-0.158996,-0.192851,-30.281337,-8.264091,2.592058,-8.264091,-30.281337,-0.270000,0.640000,-22,45,-22.002784,44.589900,-22.002784,44.589900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.532740,12.773791,61.002498,72.655652,0.000000,0.000000,0.000000,0.000000,3.886267,4.668316,5.550748,1.434259,0.194176,0.016735,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.451771,proposed,0,-126.340000,54.885000,-7.390907,5.783729,-7.230000,6.005000,-0.160907,-0.221271,-28.939566,-7.349247,2.409089,-7.349247,-28.939566,-0.250000,0.510000,-32,43,-31.520903,42.797066,-31.520903,42.797066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.800041,12.857670,65.220717,76.468632,0.000000,0.000000,0.000000,0.000000,4.156141,4.877940,5.551720,1.426149,0.182524,0.014076,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.461786,proposed,0,-126.340000,54.885000,-7.677851,5.691754,-7.520000,5.935000,-0.157851,-0.243246,-28.512639,-7.837164,2.531068,-7.837164,-28.512639,-0.280000,0.480000,-28,45,-27.663314,44.970643,-27.663314,44.970643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.707314,11.951096,63.196328,72.919043,0.000000,0.000000,0.000000,0.000000,4.112761,4.721561,5.561553,1.405730,0.144422,0.012278,0.500942,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.471852,proposed,0,-126.340000,54.885000,-7.960406,5.596016,-7.800000,5.855000,-0.160406,-0.258984,-28.024722,-9.727842,2.348100,-9.727842,-28.024722,-0.220000,0.480000,-35,56,-35.226518,56.123046,-35.226518,56.123046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.063907,12.277433,64.988636,75.494699,0.000000,0.000000,0.000000,0.000000,4.199448,4.920453,5.550771,1.403209,0.149218,0.013118,0.500523,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.481850,proposed,0,-126.340000,54.885000,-8.234901,5.497804,-8.070000,5.775000,-0.164901,-0.277196,-27.536805,-10.703675,2.348100,-10.703675,-27.536805,-0.240000,0.520000,-33,56,-33.093417,56.393539,-33.093417,56.393539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.394571,12.602166,62.410447,71.275033,0.000000,0.000000,0.000000,0.000000,4.155905,4.795849,5.550528,1.404809,0.153584,0.013026,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.491850,proposed,0,-126.340000,54.885000,-8.502960,5.396623,-8.340000,5.675000,-0.162960,-0.278377,-27.841753,-10.459717,2.592058,-10.459717,-27.841753,-0.340000,0.560000,-12,48,-11.647857,48.018520,-11.647857,48.018520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.863476,13.329986,63.780466,73.881647,0.000000,0.000000,0.000000,0.000000,4.106797,4.892204,5.551748,1.394495,0.136505,0.012873,0.500330,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.501928,proposed,0,-126.340000,54.885000,-8.766202,5.291836,-8.620000,5.575000,-0.146202,-0.283164,-27.719774,-10.337738,2.165131,-10.337738,-27.719774,-0.280000,0.500000,-11,48,-10.506191,48.130724,-10.506191,48.130724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.101706,16.458802,72.246232,87.382576,0.000000,0.000000,0.000000,0.000000,4.429073,5.581776,5.569663,1.409785,0.180920,0.018237,0.500472,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.511918,proposed,0,-126.340000,54.885000,-9.019972,5.185346,-8.890000,5.495000,-0.129972,-0.309654,-27.414826,-9.666852,1.799193,-9.666852,-27.414826,-0.210000,0.500000,-14,37,-14.327412,37.443097,-14.327412,37.443097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.327820,17.812174,76.501895,85.734765,0.000000,0.000000,0.000000,0.000000,4.855789,5.551530,5.558416,1.404513,0.178287,0.014987,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.521922,proposed,0,-126.340000,54.885000,-9.266675,5.076250,-9.150000,5.405000,-0.116675,-0.328750,-25.280190,-9.971800,1.860183,-9.971800,-25.280190,-0.190000,0.450000,-29,40,-28.919309,39.718759,-28.919309,39.718759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.572254,18.218460,78.300409,85.557513,0.000000,0.000000,0.000000,0.000000,5.007004,5.459404,5.557886,1.403768,0.176343,0.015162,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.531922,proposed,0,-126.340000,54.885000,-9.505592,4.964908,-9.390000,5.305000,-0.115592,-0.340092,-23.694460,-10.825654,1.616224,-10.825654,-23.694460,-0.210000,0.410000,-36,48,-36.228449,47.604200,-36.228449,47.604200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.244706,17.251471,72.891663,77.370106,0.000000,0.000000,0.000000,0.000000,4.803380,5.044140,5.556988,1.404397,0.193332,0.014357,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.541878,proposed,0,-126.340000,54.885000,-9.735543,4.851962,-9.620000,5.195000,-0.115543,-0.343038,-23.023575,-12.045446,1.677214,-12.045446,-23.023575,-0.300000,0.450000,-26,52,-26.042997,52.393208,-26.042997,52.393208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.234206,16.552864,67.729702,72.047947,0.000000,0.000000,0.000000,0.000000,4.453510,4.793045,5.549087,1.405410,0.180823,0.014599,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.551920,proposed,0,-126.340000,54.885000,-9.959240,4.736104,-9.850000,5.085000,-0.109240,-0.348896,-23.206544,-12.228415,1.677214,-12.228415,-23.206544,-0.330000,0.490000,-13,48,-12.794796,47.765505,-12.794796,47.765505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.055842,17.900408,68.864013,75.845974,0.000000,0.000000,0.000000,0.000000,4.393800,5.024388,5.558249,1.405794,0.179693,0.014434,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.561921,proposed,0,-126.340000,54.885000,-10.173632,4.618936,-10.080000,4.975000,-0.093632,-0.356064,-22.962585,-12.167426,1.677214,-12.167426,-22.962585,-0.260000,0.490000,-14,44,-14.098736,43.859304,-14.098736,43.859304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.816594,20.416751,75.138901,83.317568,0.000000,0.000000,0.000000,0.000000,4.719230,5.410817,5.557121,1.405679,0.180904,0.015559,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.571924,proposed,0,-126.340000,54.885000,-10.379472,4.500151,-10.310000,4.855000,-0.069472,-0.354849,-22.840606,-11.801488,1.372266,-11.801488,-22.840606,-0.230000,0.470000,-10,41,-9.807765,40.870013,-9.807765,40.870013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.445633,21.490628,76.456817,81.496510,0.000000,0.000000,0.000000,0.000000,4.910186,5.282100,5.556298,1.405625,0.180331,0.014466,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.581924,proposed,0,-126.340000,54.885000,-10.576514,4.379971,-10.530000,4.745000,-0.046514,-0.365029,-21.193887,-12.594353,1.311276,-12.594353,-21.193887,-0.190000,0.430000,-20,48,-19.880950,47.939362,-19.880950,47.939362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.770576,22.774131,78.442714,82.350428,0.000000,0.000000,0.000000,0.000000,5.066186,5.342560,5.557241,1.406170,0.179909,0.014745,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.591920,proposed,0,-126.340000,54.885000,-10.764579,4.258593,-10.730000,4.625000,-0.034579,-0.366407,-20.218053,-13.143259,1.250287,-13.143259,-20.218053,-0.190000,0.450000,-21,50,-21.219070,49.686228,-21.219070,49.686228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.261743,22.679847,72.814645,75.384946,0.000000,0.000000,0.000000,0.000000,4.844821,4.980349,5.556399,1.405839,0.178753,0.014907,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.601773,proposed,0,-126.340000,54.885000,-10.941161,4.137878,-10.920000,4.505000,-0.021161,-0.367122,-18.876282,-14.302062,0.884349,-14.302062,-18.876282,-0.200000,0.460000,-24,57,-23.586474,57.065306,-23.586474,57.065306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.700508,22.943778,70.553557,73.375232,0.000000,0.000000,0.000000,0.000000,4.676161,4.865115,5.552344,1.429960,0.190050,0.013616,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.611773,proposed,0,-126.340000,54.885000,-11.111320,4.014460,-11.110000,4.365000,-0.001320,-0.350540,-18.510344,-14.667999,1.006328,-14.667999,-18.510344,-0.230000,0.520000,-14,56,-13.741412,55.611755,-13.741412,55.611755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.283364,23.177002,67.142039,70.182253,0.000000,0.000000,0.000000,0.000000,4.489026,4.719922,5.552672,1.473480,0.202754,0.020728,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.621773,proposed,0,-126.340000,54.885000,-11.272318,3.890270,-11.280000,4.235000,0.007682,-0.344730,-17.473521,-14.546020,0.457422,-14.546020,-17.473521,-0.220000,0.530000,-14,53,-14.116652,52.589409,-14.116652,52.589409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.117817,25.081006,71.478360,75.687486,0.000000,0.000000,0.000000,0.000000,4.724924,5.041281,5.552251,1.497157,0.203724,0.018884,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.631801,proposed,0,-126.340000,54.885000,-11.424498,3.765130,-11.450000,4.105000,0.025502,-0.339870,-16.497687,-13.082270,0.579401,-13.082270,-16.497687,-0.170000,0.530000,-19,40,-18.605176,39.956192,-18.605176,39.956192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.248305,25.983554,72.500800,75.801692,0.000000,0.000000,0.000000,0.000000,4.868151,4.999631,5.551953,1.582928,0.222278,0.020214,0.500647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.641774,proposed,0,-126.340000,54.885000,-11.566606,3.640235,-11.590000,3.985000,0.023394,-0.344765,-14.972947,-13.936124,0.213464,-13.936124,-14.972947,-0.200000,0.480000,-21,50,-20.573007,49.983143,-20.573007,49.983143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.086438,25.906584,73.917318,76.349849,0.000000,0.000000,0.000000,0.000000,4.967314,4.948200,5.556518,1.467268,0.207239,0.017110,0.500426,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.651809,proposed,0,-126.340000,54.885000,-11.700289,3.514276,-11.740000,3.845000,0.039711,-0.330724,-14.119093,-15.094927,0.091484,-15.094927,-14.119093,-0.200000,0.480000,-19,61,-18.599860,61.043555,-18.599860,61.043555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.989295,25.866072,70.395110,73.663227,0.000000,0.000000,0.000000,0.000000,4.835891,4.911700,5.568002,1.443452,0.203051,0.026204,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.661797,proposed,0,-126.340000,54.885000,-11.824100,3.388757,-11.870000,3.705000,0.045900,-0.316243,-13.082270,-15.948781,0.030495,-15.948781,-13.082270,-0.210000,0.520000,-17,66,-17.099531,65.717665,-17.099531,65.717665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.629668,26.668431,69.923186,74.319698,0.000000,0.000000,0.000000,0.000000,4.841521,5.039139,5.547175,1.416657,0.165942,0.015995,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.671799,proposed,0,-126.340000,54.885000,-11.938860,3.263073,-11.990000,3.555000,0.051140,-0.291927,-11.618519,-15.643833,-0.213464,-15.643833,-11.618519,-0.190000,0.570000,-23,60,-22.683258,60.458485,-22.683258,60.458485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.552610,27.801751,71.091372,75.992949,0.000000,0.000000,0.000000,0.000000,4.949284,5.157192,5.544096,1.456692,0.176946,0.017672,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.681797,proposed,0,-126.340000,54.885000,-12.044424,3.137568,-12.100000,3.405000,0.055576,-0.267432,-11.374561,-14.546020,-0.152474,-14.546020,-11.374561,-0.210000,0.580000,-13,53,-13.213837,52.682939,-13.213837,52.682939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.399907,27.920487,71.415676,75.462378,0.000000,0.000000,0.000000,0.000000,4.985575,5.056233,5.544515,1.411404,0.168414,0.014981,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.691796,proposed,0,-126.340000,54.885000,-12.140898,3.012342,-12.200000,3.275000,0.059102,-0.262658,-10.276748,-13.326228,0.030495,-13.326228,-10.276748,-0.190000,0.540000,-15,46,-14.783386,46.301475,-14.783386,46.301475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.552496,28.521107,77.426349,81.048040,0.000000,0.000000,0.000000,0.000000,5.281691,5.373181,5.546785,1.461407,0.209290,0.030480,0.500807,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.701806,proposed,0,-126.340000,54.885000,-12.228487,2.887363,-12.300000,3.145000,0.071513,-0.257637,-9.239925,-13.387218,0.030495,-13.387218,-9.239925,-0.170000,0.510000,-16,50,-16.266283,50.029432,-16.266283,50.029432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.676634,28.387232,79.308982,82.085915,0.000000,0.000000,0.000000,0.000000,5.514781,5.432394,5.572977,1.527602,0.217087,0.022242,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.711770,proposed,0,-126.340000,54.885000,-12.306826,2.763500,-12.380000,3.005000,0.073174,-0.241500,-8.081122,-13.997114,-0.335443,-13.997114,-8.081122,-0.140000,0.490000,-21,59,-21.166348,58.961169,-21.166348,58.961169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.165544,28.199159,78.423651,81.508777,0.000000,0.000000,0.000000,0.000000,5.563839,5.474107,5.550934,1.470383,0.211602,0.020050,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.721800,proposed,0,-126.340000,54.885000,-12.376926,2.639441,-12.460000,2.855000,0.083074,-0.215559,-6.739351,-15.582843,-0.152474,-15.582843,-6.739351,-0.180000,0.520000,-19,72,-18.530437,72.401695,-18.530437,72.401695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.637036,28.330047,75.860682,80.245132,0.000000,0.000000,0.000000,0.000000,5.478656,5.483439,5.553111,1.453437,0.185951,0.015543,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.731772,proposed,0,-126.340000,54.885000,-12.438045,2.516854,-12.520000,2.705000,0.081955,-0.188146,-5.885497,-16.192739,0.030495,-16.192739,-5.885497,-0.200000,0.580000,-14,75,-14.272351,75.102367,-14.272351,75.102367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.087946,29.490701,76.092771,82.206735,0.000000,0.000000,0.000000,0.000000,5.491395,5.707237,5.559344,1.452935,0.204283,0.016280,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.741801,proposed,0,-126.340000,54.885000,-12.491062,2.394416,-12.570000,2.555000,0.078938,-0.160584,-5.031642,-14.667999,0.030495,-14.667999,-5.031642,-0.180000,0.680000,-14,56,-14.307818,55.872964,-14.307818,55.872964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.244066,31.283185,77.615740,85.691532,0.000000,0.000000,0.000000,0.000000,5.578904,5.902805,5.549918,1.446062,0.201501,0.018484,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.751799,proposed,0,-126.340000,54.885000,-12.535663,2.273303,-12.610000,2.425000,0.074337,-0.151697,-3.567892,-12.472374,-0.152474,-12.472374,-3.567892,-0.160000,0.630000,-20,42,-19.819681,42.398259,-19.819681,42.398259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.456897,32.311032,82.193912,88.785697,0.000000,0.000000,0.000000,0.000000,5.860941,5.970738,5.565002,1.734331,0.276619,0.039235,0.501705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.761775,proposed,0,-126.340000,54.885000,-12.572148,2.153488,-12.640000,2.295000,0.067852,-0.141512,-2.592058,-12.838311,-0.701380,-12.838311,-2.592058,-0.170000,0.530000,-19,56,-19.183661,55.721721,-19.183661,55.721721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.798787,31.900955,83.237201,88.076339,0.000000,0.000000,0.000000,0.000000,5.965492,5.921360,5.567668,1.603625,0.219299,0.026444,0.500908,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.771777,proposed,0,-126.340000,54.885000,-12.600902,2.034478,-12.650000,2.165000,0.049098,-0.130522,-1.189297,-13.814145,-0.335443,-13.814145,-1.189297,-0.190000,0.510000,-22,68,-21.863132,68.027317,-21.863132,68.027317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.339111,31.623967,79.190332,85.893805,0.000000,0.000000,0.000000,0.000000,5.733208,5.969161,5.607532,1.764035,0.235972,0.034389,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.781776,proposed,0,-126.340000,54.885000,-12.622039,1.916694,-12.660000,2.015000,0.037961,-0.098306,-0.091484,-15.338885,-0.396432,-15.338885,-0.091484,-0.200000,0.580000,-23,78,-23.201952,78.169415,-23.201952,78.169415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.679622,32.081155,75.401479,84.918001,0.000000,0.000000,0.000000,0.000000,5.529782,5.992081,5.567645,1.570143,0.212885,0.020943,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.791772,proposed,0,-126.340000,54.885000,-12.635806,1.800199,-12.650000,1.885000,0.014194,-0.084801,0.274453,-14.302062,-0.518412,-14.302062,0.274453,-0.220000,0.670000,-17,64,-17.426997,63.745520,-17.426997,63.745520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.102884,32.576244,72.380857,84.076120,0.000000,0.000000,0.000000,0.000000,5.305522,5.955604,5.847200,1.791504,0.261886,0.038722,0.524561,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008477,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.801774,proposed,0,-126.340000,54.885000,-12.642460,1.684935,-12.650000,1.755000,0.007540,-0.070065,0.579401,-12.228415,-0.030495,-12.228415,0.579401,-0.210000,0.680000,-12,47,-12.308783,46.899325,-12.308783,46.899325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.102264,33.997860,72.788076,88.363950,0.000000,0.000000,0.000000,0.000000,5.213856,6.046272,5.571253,1.611749,0.207626,0.021455,0.500833,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.811774,proposed,0,-126.340000,54.885000,-12.642251,1.571069,-12.640000,1.645000,-0.002251,-0.073931,0.945339,-9.788831,-0.274453,-9.788831,0.945339,-0.180000,0.580000,-10,36,-10.380867,36.027495,-10.380867,36.027495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.939514,34.350627,73.954815,90.000921,0.000000,0.000000,0.000000,0.000000,5.239273,6.022692,5.563947,1.732570,0.255935,0.030934,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.821768,proposed,0,-126.340000,54.885000,-12.635455,1.458664,-12.620000,1.545000,-0.015455,-0.086336,1.799193,-10.764665,-0.579401,-10.764665,1.799193,-0.150000,0.450000,-15,56,-14.546138,55.639673,-14.546138,55.639673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.618679,33.927972,75.244704,89.719957,0.000000,0.000000,0.000000,0.000000,5.380108,6.037516,5.551276,1.705897,0.244042,0.022072,0.501293,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.831774,proposed,0,-126.340000,54.885000,-12.622331,1.347573,-12.590000,1.435000,-0.032331,-0.087427,2.531068,-12.167426,-0.274453,-12.167426,2.531068,-0.140000,0.470000,-17,68,-17.079483,67.713397,-17.079483,67.713397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.300729,32.558779,70.229434,80.857662,0.000000,0.000000,0.000000,0.000000,5.243377,5.778469,5.557573,1.477441,0.204707,0.016249,0.500420,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.841770,proposed,0,-126.340000,54.885000,-12.603187,1.238046,-12.560000,1.315000,-0.043187,-0.076954,3.018985,-13.326228,-0.152474,-13.326228,3.018985,-0.160000,0.570000,-13,71,-13.366777,70.698728,-13.366777,70.698728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.846882,32.009417,65.668761,77.837847,0.000000,0.000000,0.000000,0.000000,4.980619,5.652445,5.550441,1.426510,0.189298,0.015779,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.851769,proposed,0,-126.340000,54.885000,-12.578298,1.129977,-12.520000,1.195000,-0.058298,-0.065023,3.262944,-12.350394,-0.579401,-12.350394,3.262944,-0.160000,0.630000,-9,59,-9.299245,59.157279,-9.299245,59.157279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.397995,32.634834,62.893149,79.159062,0.000000,0.000000,0.000000,0.000000,4.736295,5.668073,5.552714,1.443655,0.190587,0.015974,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.861771,proposed,0,-126.340000,54.885000,-12.547952,1.023380,-12.490000,1.095000,-0.057952,-0.071620,3.018985,-9.544873,-0.152474,-9.544873,3.018985,-0.140000,0.620000,-2,37,-1.747065,36.843571,-1.747065,36.843571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.099981,33.322842,62.590192,79.179607,0.000000,0.000000,0.000000,0.000000,4.559233,5.527232,5.555160,1.448221,0.194544,0.017191,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.871771,proposed,0,-126.340000,54.885000,-12.512460,0.918299,-12.450000,1.005000,-0.062460,-0.086701,3.262944,-8.508050,-0.579401,-8.508050,3.262944,-0.100000,0.500000,-2,38,-1.884423,38.075836,-1.884423,38.075836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.054949,33.532616,65.845723,83.634054,0.000000,0.000000,0.000000,0.000000,4.671753,5.644233,5.559595,3.631097,0.230860,0.118668,0.500747,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010053,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.881876,proposed,0,-126.340000,54.885000,-12.471665,0.813627,-12.410000,0.925000,-0.061665,-0.111373,3.689871,-8.873987,-0.091484,-8.873987,3.689871,-0.070000,0.400000,-4,50,-3.525085,49.561084,-3.525085,49.561084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.443093,32.644664,61.250104,77.560508,0.000000,0.000000,0.000000,0.000000,4.679359,5.448512,5.563864,1.745914,0.267567,0.034465,0.501074,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.891952,proposed,0,-126.340000,54.885000,-12.426370,0.710775,-12.370000,0.815000,-0.056370,-0.104225,4.238777,-10.825654,-0.030495,-10.825654,4.238777,-0.050000,0.420000,-6,66,-5.989979,66.308278,-5.989979,66.308278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.845682,31.599862,57.923705,71.728875,0.000000,0.000000,0.000000,0.000000,4.533983,5.246484,5.589479,1.779345,0.301161,0.039176,0.501199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.901940,proposed,0,-126.340000,54.885000,-12.377214,0.610279,-12.320000,0.705000,-0.057214,-0.094721,4.299767,-12.594353,-0.274453,-12.594353,4.299767,-0.040000,0.530000,-4,73,-4.085217,73.450172,-4.085217,73.450172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.741097,30.946271,57.384189,69.080935,0.000000,0.000000,0.000000,0.000000,4.418420,5.175169,5.574534,1.802311,0.236021,0.032167,0.501465,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.911938,proposed,0,-126.340000,54.885000,-12.324080,0.511136,-12.280000,0.585000,-0.044080,-0.073864,4.665705,-11.801488,-0.335443,-11.801488,4.665705,-0.040000,0.590000,-1,64,-1.254680,64.409235,-1.254680,64.409235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.956698,31.072114,59.335002,69.722666,0.000000,0.000000,0.000000,0.000000,4.251440,5.175393,5.565262,3.767181,0.227299,0.039718,0.501090,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010111,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.922105,proposed,0,-126.340000,54.885000,-12.266311,0.411747,-12.220000,0.485000,-0.046311,-0.073253,4.421746,-9.361904,-0.640391,-9.361904,4.421746,-0.060000,0.630000,8,41,8.280359,41.154731,8.280359,41.154731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.862680,31.383964,59.035878,68.866366,0.000000,0.000000,0.000000,0.000000,3.993767,4.974334,5.540014,1.741427,0.229906,0.031131,0.500765,1,1,0,7,2,1,0,0,0,0,0,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.932174,proposed,0,-126.340000,54.885000,-12.205700,0.314719,-12.170000,0.395000,-0.035700,-0.080281,4.848673,-7.532216,-0.579401,-7.532216,4.848673,-0.040000,0.510000,8,36,8.160006,36.196772,8.160006,36.196772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.018962,31.839827,63.721929,76.039854,0.000000,0.000000,0.000000,0.000000,4.111954,5.210907,5.619648,1.731392,0.225181,0.029509,0.500884,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.942254,proposed,0,-126.340000,54.885000,-12.141933,0.218928,-12.120000,0.325000,-0.021933,-0.106072,4.543725,-8.325081,-0.396432,-8.325081,4.543725,-0.030000,0.420000,14,49,13.639534,49.453978,13.639534,49.453978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.481327,31.431173,59.548218,71.805525,0.000000,0.000000,0.000000,0.000000,4.184271,5.064772,5.595157,1.753871,0.256065,0.031953,0.503079,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.952178,proposed,0,-126.340000,54.885000,-12.076423,0.125887,-12.070000,0.235000,-0.006423,-0.109113,5.580549,-10.154769,-0.335443,-10.154769,5.580549,-0.010000,0.420000,6,66,5.884487,65.557576,5.884487,65.557576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.746193,30.960239,58.862499,70.126589,0.000000,0.000000,0.000000,0.000000,4.178937,5.110654,5.592198,1.673324,0.230565,0.029439,0.500751,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.962202,proposed,0,-126.340000,54.885000,-12.007776,0.033113,-12.010000,0.125000,0.002224,-0.091887,6.068465,-11.435550,0.152474,-11.435550,6.068465,0.010000,0.520000,1,70,0.681847,70.240252,0.681847,70.240252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.337201,29.502645,53.632367,62.513784,0.000000,0.000000,0.000000,0.000000,4.103784,4.744331,5.576952,1.430543,0.216661,0.016444,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.972198,proposed,0,-126.340000,54.885000,-11.937128,-0.058242,-11.930000,0.005000,-0.007128,-0.063242,6.861330,-11.740498,-0.701380,-11.740498,6.861330,0.010000,0.610000,-6,68,-5.930937,68.163545,-5.930937,68.163545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.987132,28.121699,52.371761,59.229278,0.000000,0.000000,0.000000,0.000000,3.868592,4.494533,6.012051,1.436660,0.197170,0.015410,0.500983,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.982164,proposed,0,-126.340000,54.885000,-11.864778,-0.148241,-11.860000,-0.095000,-0.004778,-0.053241,7.471226,-10.215758,-0.335443,-10.215758,7.471226,0.030000,0.620000,-12,56,-12.228651,56.399958,-12.228651,56.399958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.182070,26.699552,49.824997,55.149649,0.000000,0.000000,0.000000,0.000000,3.567323,4.180596,5.549123,1.629068,0.213674,0.026348,0.500694,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.992171,proposed,0,-126.340000,54.885000,-11.790465,-0.237600,-11.780000,-0.195000,-0.010465,-0.042600,7.959143,-8.203101,-0.457422,-8.203101,7.959143,-0.010000,0.620000,-11,41,-10.522589,41.324178,-10.522589,41.324178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.357874,25.236120,47.512699,51.813123,0.000000,0.000000,0.000000,0.000000,3.189898,3.866281,5.553261,1.441006,0.221177,0.019106,0.500759,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.002164,proposed,0,-126.340000,54.885000,-11.714840,-0.325900,-11.700000,-0.265000,-0.014840,-0.060900,7.898153,-7.654195,-0.518412,-7.654195,7.898153,-0.040000,0.460000,-5,50,-4.720649,49.876623,-4.720649,49.876623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.740822,24.626079,50.917775,56.232033,0.000000,0.000000,0.000000,0.000000,3.078711,4.061267,5.551946,1.552173,0.186144,0.015971,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.012165,proposed,0,-126.340000,54.885000,-11.637977,-0.413418,-11.620000,-0.355000,-0.017977,-0.058418,7.715185,-9.483883,-0.579401,-9.483883,7.715185,-0.060000,0.430000,0,69,0.128924,68.682625,0.128924,68.682625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.499739,24.648087,53.371483,58.720598,0.000000,0.000000,0.000000,0.000000,3.135223,4.331320,5.552069,1.635812,0.215382,0.027522,0.501055,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.022170,proposed,0,-126.340000,54.885000,-11.560149,-0.500191,-11.540000,-0.455000,-0.020149,-0.045191,7.959143,-10.886644,-0.396432,-10.886644,7.959143,-0.050000,0.540000,-3,72,-2.772073,72.436938,-2.772073,72.436938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.378424,24.365115,55.358524,59.871479,0.000000,0.000000,0.000000,0.000000,3.284947,4.486720,5.562960,1.718665,0.230664,0.028926,0.500997,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.032172,proposed,0,-126.340000,54.885000,-11.481614,-0.586262,-11.460000,-0.565000,-0.021614,-0.021262,7.288257,-11.008623,-0.030495,-11.008623,7.288257,-0.050000,0.620000,3,69,3.035928,68.941874,3.035928,68.941874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.180831,23.470161,53.061478,56.331159,0.000000,0.000000,0.000000,0.000000,3.250569,4.223783,5.602125,1.791950,0.315250,0.038536,0.501223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008262,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.042171,proposed,0,-126.340000,54.885000,-11.402596,-0.671706,-11.380000,-0.665000,-0.022596,-0.006706,7.654195,-9.971800,-0.274453,-9.971800,7.654195,-0.040000,0.650000,0,59,-0.378301,58.972451,-0.378301,58.972451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.512539,22.972560,54.716050,57.899131,0.000000,0.000000,0.000000,0.000000,3.208776,4.224258,5.587224,1.708338,0.215398,0.035939,0.505627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.052171,proposed,0,-126.340000,54.885000,-11.323248,-0.756663,-11.300000,-0.745000,-0.023248,-0.011663,7.471226,-8.203101,-0.274453,-8.203101,7.471226,-0.040000,0.610000,2,48,1.514426,47.646593,1.514426,47.646593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.589777,21.775466,49.730463,52.348937,0.000000,0.000000,0.000000,0.000000,3.026946,3.832043,5.568473,1.443192,0.210597,0.019821,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.062171,proposed,0,-126.340000,54.885000,-11.243777,-0.841203,-11.230000,-0.835000,-0.013777,-0.006203,7.349247,-7.166278,-0.030495,-7.166278,7.349247,-0.030000,0.530000,3,47,2.528037,46.956115,2.528037,46.956115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.848771,20.498534,49.293589,52.530332,0.000000,0.000000,0.000000,0.000000,2.991239,3.798569,5.567696,1.432264,0.205339,0.020177,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.072163,proposed,0,-126.340000,54.885000,-11.164399,-0.925374,-11.150000,-0.905000,-0.014399,-0.020374,6.983309,-8.325081,0.091484,-8.325081,6.983309,-0.030000,0.590000,5,50,4.940890,50.077184,4.940890,50.077184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.093406,18.941692,47.800337,50.665107,0.000000,0.000000,0.000000,0.000000,3.004548,3.726260,5.546091,1.505025,0.186464,0.018855,0.507280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.082164,proposed,0,-126.340000,54.885000,-11.085139,-1.009413,-11.070000,-1.005000,-0.015139,-0.004413,7.593205,-10.581696,-0.274453,-10.581696,7.593205,-0.020000,0.470000,-2,81,-2.250618,81.198998,-2.250618,81.198998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.763260,17.876313,49.858829,52.491993,0.000000,0.000000,0.000000,0.000000,3.093884,3.904725,5.543339,1.409672,0.188249,0.016367,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.092162,proposed,0,-126.340000,54.885000,-11.006252,-1.093301,-10.990000,-1.125000,-0.016252,0.031699,7.837164,-13.143259,-0.091484,-13.143259,7.837164,-0.020000,0.600000,-7,95,-6.725131,95.414993,-6.725131,95.414993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.986627,15.495668,50.450502,53.657199,0.000000,0.000000,0.000000,0.000000,3.403843,4.017576,5.545368,1.444919,0.227262,0.030420,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.102167,proposed,0,-126.340000,54.885000,-10.927770,-1.177239,-10.910000,-1.235000,-0.017770,0.057761,7.410237,-11.618519,0.030495,-11.618519,7.410237,-0.030000,0.760000,-3,72,-2.834717,72.018128,-2.834717,72.018128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.075046,12.148457,52.927000,58.818222,0.000000,0.000000,0.000000,0.000000,3.565490,3.995905,5.556231,1.482795,0.250883,0.018987,0.505517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.112167,proposed,0,-126.340000,54.885000,-10.849911,-1.261216,-10.830000,-1.325000,-0.019911,0.063784,7.227268,-7.471226,-0.579401,-7.471226,7.227268,-0.040000,0.760000,1,38,1.289305,37.729052,1.289305,37.729052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.518772,10.151378,54.373784,54.682505,0.000000,0.000000,0.000000,0.000000,3.341249,3.883935,5.554878,3.213392,0.235441,0.038854,0.501196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009557,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.122167,proposed,0,-126.340000,54.885000,-10.772743,-1.345367,-10.750000,-1.385000,-0.022743,0.039633,7.044299,-4.787684,0.152474,-4.787684,7.044299,-0.040000,0.620000,4,25,3.985701,24.912305,3.985701,24.912305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.584058,8.715539,56.365975,59.237522,0.000000,0.000000,0.000000,0.000000,3.405523,3.978488,5.564850,1.657577,0.214013,0.026351,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.132165,proposed,0,-126.340000,54.885000,-10.696357,-1.429783,-10.680000,-1.435000,-0.016357,0.005217,6.739351,-5.336590,-0.091484,-5.336590,6.739351,-0.030000,0.410000,6,45,6.136472,44.932589,6.136472,44.932589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.241814,7.582410,57.414255,62.685694,0.000000,0.000000,0.000000,0.000000,3.611043,4.299842,5.560748,1.770952,0.252574,0.027382,0.500879,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.142743,proposed,0,-126.340000,54.885000,-10.616470,-1.519490,-10.610000,-1.515000,-0.006470,-0.004490,6.739351,-10.642686,0.274453,-10.642686,6.739351,-0.020000,0.380000,4,90,3.847410,90.680650,3.847410,90.680650,0.000000,-0.748061,0.000000,64.000000,0.000000,0.000000,-95.266428,6.724162,57.291483,61.750040,0.000000,0.000000,0.000000,0.000000,3.811827,4.526094,5.573864,1.601871,0.229593,0.021064,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.152165,proposed,0,-126.340000,54.885000,-10.546157,-1.599842,-10.540000,-1.635000,-0.006157,0.035158,6.495393,-14.119093,-0.152474,-14.119093,6.495393,-0.010000,0.570000,2,108,2.382619,107.506919,2.382619,107.506919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.102880,4.353178,60.435553,71.961895,0.000000,0.000000,0.000000,0.000000,4.224779,4.768724,5.555144,1.795007,0.303925,0.030639,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.162763,proposed,0,-126.340000,54.885000,-10.468088,-1.690802,-10.470000,-1.775000,0.001912,0.084198,6.434403,-12.960290,-0.335443,-12.960290,6.434403,-0.010000,0.810000,3,81,2.768889,81.322457,2.768889,81.322457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.138631,1.288652,63.280568,76.207971,0.000000,0.000000,0.000000,0.000000,4.387489,4.728930,5.579255,1.721421,0.382624,0.021082,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008217,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.172164,proposed,0,-126.340000,54.885000,-10.399754,-1.772098,-10.400000,-1.865000,0.000246,0.092902,6.556382,-8.264091,0.274453,-8.264091,6.556382,-0.010000,0.870000,3,37,2.828721,36.511577,2.828721,36.511577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.427266,-0.535821,60.722934,67.601803,0.000000,0.000000,0.000000,0.000000,4.018067,4.374735,5.587679,1.682308,0.253392,0.030415,0.505019,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.182170,proposed,0,-126.340000,54.885000,-10.328000,-1.859322,-10.340000,-1.925000,0.012000,0.065678,6.129455,-4.177788,0.335443,-4.177788,6.129455,-0.010000,0.620000,9,21,9.108933,21.080180,9.108933,21.080180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.789343,-1.916359,61.081302,65.667974,0.000000,0.000000,0.000000,0.000000,3.942989,4.461306,5.594305,1.569367,0.213572,0.025764,0.508701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.192130,proposed,0,-126.340000,54.885000,-10.257571,-1.946951,-10.270000,-1.975000,0.012429,0.028049,5.641538,-5.092632,-0.030495,-5.092632,5.641538,0.010000,0.410000,11,43,11.048735,43.035771,11.048735,43.035771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.204005,-2.418042,64.045381,71.142334,0.000000,0.000000,0.000000,0.000000,4.185072,4.731598,5.555048,1.511381,0.242160,0.032461,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.202199,proposed,0,-126.340000,54.885000,-10.187376,-2.036429,-10.200000,-2.055000,0.012624,0.018571,6.434403,-10.032790,-0.518412,-10.032790,6.434403,0.100000,0.340000,-9,88,-9.080345,88.909441,-9.080345,88.909441,0.000000,-0.873670,0.000000,64.000000,0.000000,0.000000,-99.857049,-2.990560,62.346614,71.763420,0.000000,0.000000,0.000000,0.000000,4.374694,4.902159,5.564122,1.545249,0.213235,0.019082,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.212195,proposed,0,-126.340000,54.885000,-10.118669,-2.126214,-10.130000,-2.165000,0.011331,0.038786,6.739351,-14.485031,0.030495,-14.485031,6.739351,0.020000,0.580000,-6,107,-6.430268,107.058221,-6.430268,107.058221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.869234,-6.009460,60.004721,78.718834,0.000000,0.000000,0.000000,0.000000,4.556418,4.702582,5.553593,1.437635,0.249024,0.019101,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.222197,proposed,0,-126.340000,54.885000,-10.050860,-2.217081,-10.050000,-2.295000,-0.000860,0.077919,6.861330,-12.411384,0.457422,-12.411384,6.861330,-0.020000,0.790000,-4,75,-3.618116,74.866381,-3.618116,74.866381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.000306,-8.749549,65.653522,83.642091,0.000000,0.000000,0.000000,0.000000,4.616563,5.024928,5.558030,1.432530,0.350873,0.017448,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.232199,proposed,0,-126.340000,54.885000,-9.983959,-2.309021,-9.980000,-2.385000,-0.003959,0.075979,7.105289,-7.166278,0.152474,-7.166278,7.105289,-0.040000,0.790000,-1,30,-1.382006,29.156554,-1.382006,29.156554,0.000000,0.709827,0.000000,64.000000,0.000000,0.000000,-96.387493,-9.764669,64.393061,73.954458,0.000000,0.000000,0.000000,0.000000,4.044662,4.760524,5.551855,1.455692,0.204296,0.021500,0.501126,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.242194,proposed,0,-126.340000,54.885000,-9.917948,-2.402041,-9.910000,-2.445000,-0.007948,0.042959,6.007476,-3.628881,0.091484,-3.628881,6.007476,-0.040000,0.540000,10,17,9.512203,17.061533,9.512203,17.061533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.563779,-9.772929,64.561359,70.802851,0.000000,0.000000,0.000000,0.000000,4.230988,4.789099,5.560494,1.440512,0.205989,0.019591,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.252202,proposed,0,-126.340000,54.885000,-9.852627,-2.496383,-9.840000,-2.495000,-0.012627,-0.001383,6.129455,-5.031642,-0.274453,-5.031642,6.129455,-0.020000,0.320000,6,43,6.050394,42.510534,6.050394,42.510534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.455045,-8.577176,67.650127,76.352592,0.000000,0.000000,0.000000,0.000000,4.497104,4.968100,5.558067,1.431864,0.204834,0.019303,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.262198,proposed,0,-126.340000,54.885000,-9.788098,-2.591838,-9.760000,-2.575000,-0.028098,-0.016838,6.434403,-10.459717,0.213464,-10.459717,6.434403,0.000000,0.300000,-3,87,-2.950141,87.136303,-2.950141,87.136303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.351974,-8.654564,62.847031,74.929927,0.000000,0.000000,0.000000,0.000000,4.176316,4.923580,5.552279,1.437955,0.248436,0.020569,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.272196,proposed,0,-126.340000,54.885000,-9.724179,-2.688589,-9.690000,-2.685000,-0.034179,-0.003589,7.227268,-13.448207,0.457422,-13.448207,7.227268,-0.010000,0.550000,-12,91,-12.107098,91.157495,-12.107098,91.157495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.958804,-11.050152,62.810312,82.756216,0.000000,0.000000,0.000000,0.000000,4.443309,4.923043,5.568295,1.436832,0.241318,0.018360,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.282194,proposed,0,-126.340000,54.885000,-9.660793,-2.786644,-9.620000,-2.805000,-0.040793,0.018356,7.593205,-11.679509,0.335443,-11.679509,7.593205,-0.040000,0.720000,-13,63,-13.122820,62.759496,-13.122820,62.759496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.948028,-14.229127,60.571552,79.824493,0.000000,0.000000,0.000000,0.000000,4.162276,4.816299,5.553347,1.417014,0.204509,0.017918,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.292193,proposed,0,-126.340000,54.885000,-9.597830,-2.886050,-9.540000,-2.885000,-0.057830,-0.001050,7.227268,-6.983309,0.152474,-6.983309,7.227268,-0.060000,0.690000,-8,23,-7.561165,23.439309,-7.561165,23.439309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.785407,-16.576123,56.294110,68.248486,0.000000,0.000000,0.000000,0.000000,3.805582,4.434872,5.551233,1.507049,0.189175,0.018464,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.302198,proposed,0,-126.340000,54.885000,-9.535160,-2.986864,-9.460000,-2.945000,-0.075160,-0.041864,6.800341,-4.299767,-0.152474,-4.299767,6.800341,-0.060000,0.480000,-4,14,-3.829218,14.044341,-3.829218,14.044341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.299500,-16.477454,58.042523,64.437699,0.000000,0.000000,0.000000,0.000000,4.134565,4.454375,5.596875,1.637727,0.214358,0.025269,0.500199,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.312195,proposed,0,-126.340000,54.885000,-9.472762,-3.088954,-9.390000,-2.995000,-0.082762,-0.093954,6.617372,-5.275601,0.091484,-5.275601,6.617372,-0.090000,0.310000,1,31,1.005684,31.044216,1.005684,31.044216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.879708,-15.601693,58.723653,66.096918,0.000000,0.000000,0.000000,0.000000,4.237839,4.479340,5.553026,1.430833,0.202249,0.020837,0.500626,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.322195,proposed,0,-126.340000,54.885000,-9.410441,-3.192450,-9.320000,-3.075000,-0.090441,-0.117450,6.556382,-10.520706,-0.579401,-10.520706,6.556382,-0.050000,0.250000,-6,76,-5.670205,76.168193,-5.670205,76.168193,0.000000,-0.123977,0.000000,64.000000,0.000000,0.000000,-86.204130,-14.107958,60.886361,70.190581,0.000000,0.000000,0.000000,0.000000,4.318791,4.649622,5.561602,1.730077,0.222177,0.033379,0.500676,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.332193,proposed,0,-126.340000,54.885000,-9.348114,-3.297286,-9.250000,-3.195000,-0.098114,-0.102286,6.495393,-14.728989,0.213464,-14.728989,6.495393,-0.070000,0.460000,-6,93,-5.924965,93.432936,-5.924965,93.432936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.387850,-14.585971,62.003422,80.030872,0.000000,0.000000,0.000000,0.000000,4.218752,4.867310,5.552324,1.584097,0.221544,0.021332,0.500598,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.342194,proposed,0,-126.340000,54.885000,-9.285632,-3.403496,-9.180000,-3.335000,-0.105632,-0.068496,5.885497,-14.119093,0.701380,-14.119093,5.885497,-0.060000,0.700000,-3,69,-2.716243,69.147778,-2.716243,69.147778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.158531,-15.725359,66.147921,85.285135,0.000000,0.000000,0.000000,0.000000,4.324503,5.180514,5.561462,1.696812,0.362745,0.031469,0.500778,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.352198,proposed,0,-126.340000,54.885000,-9.222859,-3.511078,-9.110000,-3.435000,-0.112859,-0.076078,6.495393,-8.081122,0.091484,-8.081122,6.495393,-0.080000,0.720000,-3,24,-3.209138,14.760677,-3.209138,14.760677,0.000000,9.387101,0.000000,64.000000,0.000000,0.000000,-79.456839,-16.400727,63.765406,76.456607,0.000000,0.000000,0.000000,0.000000,4.316146,4.956602,5.558115,1.650354,0.237885,0.036015,0.500847,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.362190,proposed,0,-126.340000,54.885000,-9.159766,-3.619836,-9.050000,-3.485000,-0.109766,-0.134836,5.702528,-3.506902,-0.213464,-3.506902,5.702528,-0.100000,0.570000,9,-17,8.530333,-17.207359,8.530333,-17.207359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.676117,-16.796863,59.435149,69.400807,0.000000,0.000000,0.000000,0.000000,4.209270,4.774597,5.577059,1.626083,0.202396,0.019011,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.372196,proposed,0,-126.340000,54.885000,-9.096063,-3.730013,-8.980000,-3.525000,-0.116063,-0.205013,6.251434,-3.384923,0.518412,-3.384923,6.251434,-0.060000,0.210000,0,5,-0.124576,4.922486,-0.124576,4.922486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.036344,-15.307287,68.248907,83.426877,0.000000,0.000000,0.000000,0.000000,4.761751,5.391936,5.559950,1.446814,0.200471,0.019246,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.382204,proposed,0,-126.340000,54.885000,-9.031700,-3.841433,-8.920000,-3.605000,-0.111700,-0.236433,6.556382,-10.215758,0.396432,-10.215758,6.556382,-0.040000,0.050000,-8,50,-7.647865,72.556848,-7.647865,72.556848,0.000000,-22.634361,0.000000,64.000000,0.000000,0.000000,-71.523086,-15.213552,77.718246,93.746805,0.000000,0.000000,0.000000,0.000000,5.143360,5.895515,5.556854,1.742668,0.229220,0.025491,0.503346,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.392166,proposed,0,-126.340000,54.885000,-8.966851,-3.953529,-8.860000,-3.735000,-0.106851,-0.218529,6.617372,-17.351542,-0.701380,-17.351542,6.617372,-0.050000,0.220000,-10,95,-9.545094,106.778837,-9.545094,106.778837,0.000000,-11.856351,0.000000,64.000000,0.000000,0.000000,-66.657950,-14.830453,84.682238,106.600799,0.000000,0.000000,0.000000,0.000000,5.760780,6.575775,5.549867,1.525492,0.247365,0.018637,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.402193,proposed,0,-126.340000,54.885000,-8.900682,-4.067464,-8.790000,-3.925000,-0.110682,-0.142464,7.166278,-20.583991,-0.152474,-20.583991,7.166278,-0.070000,0.560000,-13,106,-12.690828,106.031994,-12.690828,106.031994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.459294,-13.625050,93.113203,120.639209,0.000000,0.000000,0.000000,0.000000,6.515514,7.414718,5.549985,1.431840,0.298940,0.020611,0.500465,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.412197,proposed,0,-126.340000,54.885000,-8.833635,-4.182200,-8.720000,-4.105000,-0.113635,-0.077200,6.556382,-16.619667,-0.091484,-16.619667,6.556382,-0.080000,0.820000,-4,68,-3.724175,68.136486,-3.724175,68.136486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.511923,-12.087741,97.172791,126.939611,0.000000,0.000000,0.000000,0.000000,6.863087,7.759162,5.554713,1.436163,0.343341,0.017894,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.422200,proposed,0,-126.340000,54.885000,-8.765460,-4.297891,-8.660000,-4.225000,-0.105460,-0.072891,5.580549,-8.752008,0.396432,-8.752008,5.580549,-0.080000,0.770000,12,23,11.819100,4.876280,11.819100,4.876280,0.000000,18.260206,0.000000,64.000000,0.000000,0.000000,-67.863941,-9.229006,97.424188,118.122618,0.000000,0.000000,0.000000,0.000000,6.324525,7.475534,5.552485,1.566817,0.203475,0.025280,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.432170,proposed,0,-126.340000,54.885000,-8.696255,-4.414104,-8.600000,-4.285000,-0.096255,-0.129104,5.580549,-8.752008,-0.152474,-3.811850,4.787684,-0.080000,0.510000,17,19,17.195620,18.934307,17.195620,18.934307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.601734,-4.506178,94.682458,115.117823,0.000000,0.000000,0.000000,0.000000,5.947598,7.135118,5.564502,1.762321,0.248970,0.046492,0.501163,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.442202,proposed,0,-126.340000,54.885000,-8.625247,-4.531859,-8.550000,-4.325000,-0.075247,-0.206859,4.665705,-4.604715,0.396432,-4.604715,4.665705,-0.060000,0.310000,29,-4,28.683058,-4.084071,28.683058,-4.084071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.571612,-4.534985,84.413442,102.907851,0.000000,0.000000,0.000000,0.000000,5.495052,6.527393,5.593107,1.614835,0.214943,0.025308,0.500458,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.452235,proposed,0,-126.340000,54.885000,-8.552766,-4.650328,-8.480000,-4.395000,-0.072766,-0.255328,5.702528,-8.873987,0.152474,-8.873987,5.702528,0.060000,0.150000,6,39,5.538622,39.140170,5.538622,39.140170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.904006,-3.552001,90.768491,107.607731,0.000000,0.000000,0.000000,0.000000,5.700616,6.700527,5.626431,1.711589,0.256165,0.032149,0.501108,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.462223,proposed,0,-126.340000,54.885000,-8.479049,-4.768876,-8.410000,-4.515000,-0.069049,-0.253876,7.715185,-15.216906,0.213464,-15.216906,7.715185,0.120000,0.190000,-23,84,-22.906116,89.607610,-22.906116,89.607610,0.000000,-5.467440,0.000000,64.000000,0.000000,0.000000,-65.639705,-5.889243,97.823778,113.876290,0.000000,0.000000,0.000000,0.000000,6.633732,6.979334,5.655572,1.801894,0.276429,0.047611,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008296,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.472238,proposed,0,-126.340000,54.885000,-8.403475,-4.888255,-8.330000,-4.685000,-0.073475,-0.203255,9.239925,-20.340032,0.579401,-20.340032,9.239925,-0.030000,0.410000,-21,106,-21.311831,106.270177,-21.311831,106.270177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.604595,-7.914415,94.025556,116.162091,0.000000,0.000000,0.000000,0.000000,6.655953,6.842724,5.605821,1.660673,0.283211,0.036572,0.501137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.482198,proposed,0,-126.340000,54.885000,-8.326608,-5.007344,-8.230000,-4.885000,-0.096608,-0.122344,9.239925,-19.181230,0.213464,-19.181230,9.239925,-0.100000,0.720000,-12,88,-12.018472,88.311650,-12.018472,88.311650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.347584,-8.469036,95.827564,125.958511,0.000000,0.000000,0.000000,0.000000,6.843727,7.542130,5.779299,1.771639,1.146249,0.036448,0.501187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009248,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.492169,proposed,0,-126.340000,54.885000,-8.247858,-5.126841,-8.140000,-5.025000,-0.107858,-0.101841,8.752008,-13.143259,0.091484,-13.143259,8.752008,-0.110000,0.850000,-1,43,-0.975589,26.915844,-0.975589,26.915844,0.000000,16.395806,0.000000,64.000000,0.000000,0.000000,-62.035360,-6.588867,97.899704,120.296000,0.000000,0.000000,0.000000,0.000000,6.336200,7.536747,5.573811,1.766323,0.286018,0.039059,0.502591,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.502202,proposed,0,-126.340000,54.885000,-8.166764,-5.247196,-8.050000,-5.115000,-0.116764,-0.132196,7.227268,-5.702528,0.518412,-5.702528,7.227268,0.000000,0.640000,5,-2,4.647768,-20.061315,4.647768,-20.061315,0.000000,18.372965,0.000000,64.000000,0.000000,0.000000,-66.841191,-4.467559,91.786087,106.830894,0.000000,0.000000,0.000000,0.000000,5.792182,6.774045,5.635521,2.729237,0.261567,0.036815,0.503895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.512176,proposed,0,-126.340000,54.885000,-8.084239,-5.366846,-7.970000,-5.175000,-0.114239,-0.191846,6.617372,-3.445913,0.640391,-3.445913,6.617372,-0.130000,0.370000,31,-21,30.979356,-20.575803,30.979356,-20.575803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.235937,-3.781509,84.811065,103.498349,0.000000,0.000000,0.000000,0.000000,5.683217,6.510708,5.702869,1.880189,0.258295,0.040863,0.501387,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008397,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.522247,proposed,0,-126.340000,54.885000,-7.998940,-5.487517,-7.900000,-5.245000,-0.098940,-0.242517,6.739351,-8.873987,0.152474,-8.873987,6.739351,-0.040000,0.070000,22,24,22.216756,45.753988,22.216756,45.753988,0.000000,-21.329790,0.000000,64.000000,0.000000,0.000000,-68.965720,-1.527812,86.355500,108.359658,0.000000,0.000000,0.000000,0.000000,5.813228,6.607428,5.899762,1.800209,0.259436,0.055272,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008528,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.532171,proposed,0,-126.340000,54.885000,-7.912924,-5.606141,-7.830000,-5.365000,-0.082924,-0.241141,6.739351,-8.873987,0.152474,-8.873987,6.739351,0.040000,0.050000,13,52,12.708159,52.165116,12.708159,52.165116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.978613,-5.168886,87.062632,105.681671,0.000000,0.000000,0.000000,0.000000,5.528324,6.471114,5.585960,2.803676,0.240233,0.022569,0.930941,1,1,0,6,1,1,0,0,0,0,1,1,1,1,0,0.009596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.542169,proposed,0,-126.340000,54.885000,-7.824286,-5.725199,-7.730000,-5.575000,-0.094286,-0.150199,9.849821,-24.426336,0.884349,-24.426336,9.849821,0.150000,0.210000,-32,97,-34.055796,106.588633,-34.055796,106.588633,1.763955,-9.423517,0.000000,64.000000,0.000000,0.000000,-57.184963,-3.056931,96.059005,110.176066,0.000000,0.000000,0.000000,0.000000,6.435287,7.288127,7.087457,2.598465,0.294429,0.049510,0.501648,1,1,0,8,1,1,0,0,0,0,1,1,1,1,2,0.010546,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.552752,proposed,0,-126.340000,54.885000,-7.728276,-5.850583,-7.620000,-5.865000,-0.108276,0.014417,11.679509,-29.061545,0.396432,-29.061545,11.679509,0.030000,0.510000,-40,107,-40.442365,106.782266,-40.442365,106.782266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.790218,-0.498124,89.197644,106.536351,0.000000,0.000000,0.000000,0.000000,6.345816,6.921507,6.530552,1.727437,0.483194,0.044240,0.506439,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009304,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.562830,proposed,0,-126.340000,54.885000,-7.634773,-5.969191,-7.500000,-6.175000,-0.134773,0.205809,11.984457,-25.463159,0.884349,-25.463159,11.984457,-0.100000,0.820000,-28,106,-28.437261,106.198683,-28.437261,106.198683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.815404,3.886285,93.559345,117.505958,0.000000,0.000000,0.000000,0.000000,6.644890,7.845360,6.943592,1.465030,0.303393,0.018992,0.500707,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009241,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.572815,proposed,0,-126.340000,54.885000,-7.540152,-6.085782,-7.380000,-6.365000,-0.160152,0.279218,10.642686,-19.852116,0.457422,-19.852116,10.642686,-0.130000,0.940000,-10,106,-9.738411,105.560478,-9.738411,105.560478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.285283,9.567741,109.495818,129.501826,0.000000,0.000000,0.000000,0.000000,6.768043,8.712565,5.560764,1.571942,0.392210,0.026306,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.582814,proposed,0,-126.340000,54.885000,-7.443459,-6.201445,-7.270000,-6.515000,-0.173459,0.313555,9.178935,-11.801488,0.762370,-11.801488,9.178935,-0.160000,0.980000,13,61,12.576425,41.006704,12.576425,41.006704,0.000000,19.553774,0.000000,64.000000,0.000000,0.000000,-52.647165,14.134747,111.397027,131.618951,0.000000,0.000000,0.000000,0.000000,6.815285,8.601784,5.558963,1.604222,0.364479,0.021675,0.500365,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.592815,proposed,0,-126.340000,54.885000,-7.344848,-6.315873,-7.170000,-6.585000,-0.174848,0.269127,8.264091,-2.348100,1.311276,-2.348100,8.264091,-0.130000,0.830000,24,16,23.613276,-27.584293,23.613276,-27.584293,0.000000,43.144770,0.000000,64.000000,0.000000,0.000000,-54.813631,15.612765,105.149640,125.430636,0.000000,0.000000,0.000000,0.000000,6.781165,7.694304,5.552642,1.472756,0.207322,0.016810,0.500653,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.602847,proposed,0,-126.340000,54.885000,-7.244073,-6.429232,-7.090000,-6.585000,-0.154073,0.155768,7.837164,1.372266,1.311276,1.372266,7.837164,-0.090000,0.510000,27,-29,27.259913,-37.746374,27.259913,-37.746374,0.000000,8.306852,0.000000,64.000000,0.000000,0.000000,-53.433890,12.641600,97.185087,121.159927,0.000000,0.000000,0.000000,0.000000,6.596630,7.560576,5.559689,1.484417,0.214882,0.023108,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.612812,proposed,0,-126.340000,54.885000,-7.142227,-6.540219,-7.000000,-6.585000,-0.142227,0.044781,7.532216,-2.165131,0.579401,-2.165131,7.532216,-0.010000,0.120000,19,16,19.283894,18.354585,19.283894,18.354585,0.000000,-2.794107,0.000000,64.000000,0.000000,0.000000,-47.361391,9.218700,108.517494,130.382619,0.000000,0.000000,0.000000,0.000000,6.587827,8.024628,5.549654,1.454146,0.210439,0.017376,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.622853,proposed,0,-126.340000,54.885000,-7.037897,-6.650286,-6.910000,-6.665000,-0.127897,0.014714,9.178935,-10.764665,0.335443,-10.764665,9.178935,0.080000,0.060000,-11,61,-10.777529,97.206466,-10.777529,97.206466,0.000000,-36.645988,0.000000,64.000000,0.000000,0.000000,-37.501909,4.800930,123.125061,139.185380,0.000000,0.000000,0.000000,0.000000,7.978300,8.573367,5.560909,1.499626,0.228710,0.033468,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.632846,proposed,0,-126.340000,54.885000,-6.932473,-6.757880,-6.800000,-6.805000,-0.132473,0.047120,11.069613,-18.571334,0.579401,-18.571334,11.069613,0.040000,0.290000,-29,105,-29.040319,105.172777,-29.040319,105.172777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.860824,3.669959,121.600328,136.789904,0.000000,0.000000,0.000000,0.000000,8.303894,8.546481,5.569528,2.006059,0.340583,0.057984,0.500950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008490,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.642819,proposed,0,-126.340000,54.885000,-6.825798,-6.863134,-6.680000,-6.985000,-0.145798,0.121866,11.374561,-20.096074,1.006328,-20.096074,11.374561,-0.050000,0.640000,-24,105,-23.826082,105.386404,-23.826082,105.386404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.873808,5.527820,113.473753,132.774368,0.000000,0.000000,0.000000,0.000000,8.080819,8.628102,5.568959,1.459035,0.404940,0.021767,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.652843,proposed,0,-126.340000,54.885000,-6.717207,-6.966633,-6.570000,-7.145000,-0.147207,0.178367,10.947634,-15.033937,1.372266,-15.033937,10.947634,-0.110000,0.880000,-9,79,-8.793830,79.229720,-8.793830,79.229720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.017846,10.037001,115.806753,136.261808,0.000000,0.000000,0.000000,0.000000,8.277010,9.242641,5.556362,1.468868,0.436135,0.021620,0.500595,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.662841,proposed,0,-126.340000,54.885000,-6.607668,-7.067396,-6.460000,-7.255000,-0.147668,0.187604,9.300914,-6.312424,1.555235,-6.312424,9.300914,-0.110000,0.880000,13,34,13.150533,8.005421,13.150533,8.005421,0.000000,26.224299,0.000000,64.000000,0.000000,0.000000,-31.382688,14.975555,107.347998,134.201488,0.000000,0.000000,0.000000,0.000000,7.526755,8.821966,5.554938,1.626563,0.244502,0.025463,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.672812,proposed,0,-126.340000,54.885000,-6.497363,-7.165245,-6.360000,-7.285000,-0.137363,0.119755,8.752008,0.457422,1.189297,0.457422,8.752008,-0.080000,0.630000,23,-11,22.931190,-30.350120,22.931190,-30.350120,0.000000,19.579840,0.000000,64.000000,0.000000,0.000000,-40.227060,16.585584,95.437583,117.926618,0.000000,0.000000,0.000000,0.000000,6.030305,7.332171,5.554076,1.460009,0.193984,0.016254,0.500452,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.682844,proposed,0,-126.340000,54.885000,-6.385442,-7.260885,-6.270000,-7.285000,-0.115442,0.024115,8.447060,0.945339,1.189297,0.945339,8.447060,-0.050000,0.260000,27,-7,27.310743,-7.222509,27.310743,-7.222509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.406293,15.363604,87.415343,111.294979,0.000000,0.000000,0.000000,0.000000,5.598225,6.709306,5.549871,1.465493,0.211342,0.017704,0.504707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.692843,proposed,0,-126.340000,54.885000,-6.273132,-7.353225,-6.180000,-7.295000,-0.093132,-0.058225,7.715185,-4.360757,1.555235,-4.360757,7.715185,0.060000,0.070000,21,38,20.960770,50.975250,20.960770,50.975250,0.000000,-13.197759,0.000000,64.000000,0.000000,0.000000,-46.828327,12.599391,93.646659,109.871921,0.000000,0.000000,0.000000,0.000000,6.117645,6.914855,5.552973,1.459616,0.192468,0.021215,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.702842,proposed,0,-126.340000,54.885000,-6.160251,-7.442416,-6.090000,-7.385000,-0.070251,-0.057416,10.032790,-11.862478,1.067318,-11.862478,10.032790,0.130000,0.160000,-10,83,-9.628112,106.705019,-9.628112,106.705019,0.000000,-23.927528,0.000000,64.000000,0.000000,0.000000,-44.927884,10.047634,95.769298,107.988360,0.000000,0.000000,0.000000,0.000000,6.478553,7.137928,5.553932,1.556265,0.232414,0.024051,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.712812,proposed,0,-126.340000,54.885000,-6.047304,-7.528060,-5.980000,-7.515000,-0.067304,-0.013060,11.679509,-16.070760,1.128308,-16.070760,11.679509,0.070000,0.460000,-21,107,-21.418106,106.968937,-21.418106,106.968937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.233670,8.446108,88.373397,103.027497,0.000000,0.000000,0.000000,0.000000,6.313647,6.656199,5.552135,1.513063,0.228414,0.017308,0.500984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.722851,proposed,0,-126.340000,54.885000,-5.933380,-7.610817,-5.860000,-7.645000,-0.073380,0.034183,11.679509,-12.167426,1.006328,-12.167426,11.679509,-0.080000,0.780000,-3,75,-3.013372,74.843187,-3.013372,74.843187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.134480,6.559792,83.314492,104.707078,0.000000,0.000000,0.000000,0.000000,6.133053,6.595222,5.554506,1.458443,0.300612,0.020748,0.501801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.732855,proposed,0,-126.340000,54.885000,-5.819867,-7.689656,-5.750000,-7.725000,-0.069867,0.035344,10.093779,-4.604715,1.128308,-4.604715,10.093779,-0.100000,0.830000,19,30,19.474535,10.376594,19.474535,10.376594,0.000000,19.466593,0.000000,64.000000,0.000000,0.000000,-45.512871,7.208768,80.282133,91.947268,0.000000,0.000000,0.000000,0.000000,5.388441,6.160445,5.554620,1.461680,0.212811,0.020944,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.742848,proposed,0,-126.340000,54.885000,-5.706710,-7.764640,-5.640000,-7.735000,-0.066710,-0.029640,9.483883,3.079975,1.189297,3.079975,9.483883,-0.060000,0.600000,26,-15,25.988463,-35.490222,25.988463,-35.490222,0.000000,20.333409,0.000000,64.000000,0.000000,0.000000,-52.945765,7.619939,71.944292,82.806300,0.000000,0.000000,0.000000,0.000000,4.498657,5.116741,5.553080,1.469716,0.194185,0.019684,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.752841,proposed,0,-126.340000,54.885000,-5.593988,-7.835723,-5.540000,-7.705000,-0.053988,-0.130723,9.483883,3.689871,1.311276,3.689871,9.483883,0.050000,0.230000,14,-13,13.854416,-13.412705,13.854416,-13.412705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.552577,7.076444,70.599398,87.980914,0.000000,0.000000,0.000000,0.000000,4.545460,5.287107,5.551568,1.511107,0.188584,0.019386,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.764273,proposed,0,-126.340000,54.885000,-5.465888,-7.912063,-5.420000,-7.705000,-0.045888,-0.207063,10.337738,-3.506902,1.189297,-3.506902,10.337738,0.120000,0.050000,-7,32,-6.998544,59.927243,-6.998544,59.927243,0.000000,-28.339948,0.000000,64.000000,0.000000,0.000000,-53.264920,6.426641,83.388079,97.018590,0.000000,0.000000,0.000000,0.000000,5.688807,6.218529,5.612974,1.583205,0.199061,0.020766,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.772809,proposed,0,-126.340000,54.885000,-5.371014,-7.965498,-5.320000,-7.755000,-0.051014,-0.210498,11.496540,-9.300914,1.616224,-9.300914,11.496540,0.070000,0.070000,-17,77,-17.045850,107.210666,-17.045850,107.210666,0.000000,-30.623371,0.000000,64.000000,0.000000,0.000000,-48.343438,6.077256,84.779265,98.483723,0.000000,0.000000,0.000000,0.000000,5.957594,6.600891,5.550039,1.471727,0.244571,0.022880,0.504085,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.782850,proposed,0,-126.340000,54.885000,-5.260490,-8.024328,-5.190000,-7.875000,-0.070490,-0.149328,11.801488,-14.972947,1.982162,-14.972947,11.801488,-0.030000,0.380000,-13,107,-13.146472,107.181758,-13.146472,107.181758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.853105,7.687751,81.560176,99.027106,0.000000,0.000000,0.000000,0.000000,5.955548,6.779325,5.558123,1.455863,0.241933,0.019589,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.792843,proposed,0,-126.340000,54.885000,-5.151896,-8.078437,-5.070000,-8.015000,-0.081896,-0.063437,10.825654,-12.045446,1.677214,-12.045446,10.825654,0.010000,0.750000,-10,94,-10.448170,94.258611,-10.448170,94.258611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.723602,9.203426,89.858892,109.644382,0.000000,0.000000,0.000000,0.000000,6.403206,7.404993,5.554074,1.546752,0.296493,0.018168,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.802843,proposed,0,-126.340000,54.885000,-5.044845,-8.128050,-4.960000,-8.095000,-0.084845,-0.033050,9.727842,-4.177788,1.067318,-4.177788,9.727842,-0.030000,0.880000,8,49,7.889879,22.883780,7.889879,22.883780,0.000000,26.374831,0.000000,64.000000,0.000000,0.000000,-60.414009,12.274889,95.045968,107.888340,0.000000,0.000000,0.000000,0.000000,6.328541,7.491073,5.553613,1.464805,0.243816,0.021149,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.812812,proposed,0,-126.340000,54.885000,-4.939999,-8.172883,-4.870000,-8.085000,-0.069999,-0.087883,8.386070,3.872840,1.067318,3.872840,8.386070,-0.100000,0.720000,35,4,34.901075,-32.001150,34.901075,-32.001150,0.000000,36.259761,0.000000,64.000000,0.000000,0.000000,-69.610647,15.320422,92.689233,107.013247,0.000000,0.000000,0.000000,0.000000,5.505959,6.862901,5.558333,3.681808,1.186621,0.040523,0.501653,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010981,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.823828,proposed,0,-126.340000,54.885000,-4.826619,-8.216936,-4.780000,-8.025000,-0.046619,-0.191936,6.678361,8.386070,1.250287,8.386070,6.678361,0.090000,0.450000,29,-41,29.406255,-50.758043,29.406255,-50.758043,0.000000,10.016654,0.000000,64.000000,0.000000,0.000000,-74.805041,16.210161,83.235966,97.921515,0.000000,0.000000,0.000000,0.000000,5.196246,5.982463,5.555990,1.461488,0.215142,0.019662,0.502734,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.833919,proposed,0,-126.340000,54.885000,-4.725296,-8.252145,-4.710000,-7.955000,-0.015296,-0.297145,6.861330,6.007476,1.189297,6.007476,6.861330,0.160000,0.060000,17,-2,16.884516,-1.804613,16.884516,-1.804613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.358372,14.957547,88.428435,109.289355,0.000000,0.000000,0.000000,0.000000,5.817542,6.593505,5.558749,1.472894,0.244888,0.019913,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.843925,proposed,0,-126.340000,54.885000,-4.627498,-8.282112,-4.620000,-7.935000,-0.007498,-0.347112,8.325081,-1.616224,1.189297,-1.616224,8.325081,0.150000,0.000000,-2,43,-1.589953,68.946520,-1.589953,68.946520,0.000000,-25.751133,0.000000,64.000000,0.000000,0.000000,-68.440856,12.170916,94.252606,108.140790,0.000000,0.000000,0.000000,0.000000,6.575894,7.213812,5.607907,1.877729,0.207113,0.032646,0.501420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.853923,proposed,0,-126.340000,54.885000,-4.532669,-8.307070,-4.530000,-8.005000,-0.002669,-0.302070,9.422894,-10.093779,1.189297,-10.093779,9.422894,0.060000,0.060000,-8,88,-7.586701,106.641620,-7.586701,106.641620,0.000000,-18.446233,0.000000,64.000000,0.000000,0.000000,-63.460670,12.150038,92.359144,109.180069,0.000000,0.000000,0.000000,0.000000,6.558904,7.394444,5.561004,1.477097,0.272635,0.026850,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.863919,proposed,0,-126.340000,54.885000,-4.440999,-8.326981,-4.430000,-8.135000,-0.010999,-0.191981,8.630029,-15.216906,1.067318,-15.216906,8.630029,-0.030000,0.440000,5,106,4.606846,106.454702,4.606846,106.454702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.532004,15.010182,92.790119,112.693576,0.000000,0.000000,0.000000,0.000000,6.732038,7.908992,5.558920,1.753813,0.258913,0.025652,0.502919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.874266,proposed,0,-126.340000,54.885000,-4.349659,-8.342231,-4.330000,-8.285000,-0.019659,-0.057231,7.959143,-11.374561,0.823360,-11.374561,7.959143,-0.050000,0.790000,11,106,11.438846,105.756778,11.438846,105.756778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.689972,19.496158,108.586894,125.812448,0.000000,0.000000,0.000000,0.000000,7.207191,8.797947,7.547050,1.685049,0.361636,0.029696,0.515424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010150,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.884450,proposed,0,-126.340000,54.885000,-4.263536,-8.351871,-4.260000,-8.325000,-0.003536,-0.026871,6.251434,-4.055809,0.884349,-4.055809,6.251434,0.010000,0.950000,22,61,21.500719,49.151957,21.500719,49.151957,0.000000,11.604821,0.000000,64.000000,0.000000,0.000000,-78.721961,24.358780,115.899972,135.597776,0.000000,0.000000,0.000000,0.000000,7.479464,9.247590,5.558415,1.764688,0.336473,0.037228,0.501116,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.894515,proposed,0,-126.340000,54.885000,-4.182340,-8.356135,-4.180000,-8.305000,-0.002340,-0.051135,5.519559,6.373413,1.067318,6.373413,5.519559,0.090000,0.830000,20,16,20.395575,-26.129661,20.395575,-26.129661,0.000000,41.886439,0.000000,64.000000,0.000000,0.000000,-86.404977,27.456847,116.241994,139.362159,0.000000,0.000000,0.000000,0.000000,7.394096,8.994047,5.585020,1.820214,0.264957,0.050394,0.500921,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.904491,proposed,0,-126.340000,54.885000,-4.105929,-8.355179,-4.120000,-8.185000,0.014071,-0.170179,5.214611,13.143259,1.250287,13.143259,5.214611,0.130000,0.520000,19,-29,18.989430,-60.167066,18.989430,-60.167066,0.000000,30.923843,0.000000,64.000000,0.000000,0.000000,-90.611343,25.112757,104.693892,127.272141,0.000000,0.000000,0.000000,0.000000,6.787167,7.926191,6.357907,2.903323,0.236853,0.036770,0.500881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010053,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.914622,proposed,0,-126.340000,54.885000,-4.032693,-8.348920,-4.060000,-8.065000,0.027307,-0.283920,5.763517,12.655342,1.067318,12.655342,5.763517,0.240000,0.190000,-3,-32,-3.280573,-31.877417,-3.280573,-31.877417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.090554,21.294509,96.600969,120.449537,0.000000,0.000000,0.000000,0.000000,6.520295,7.443009,5.561321,1.787262,0.283441,0.030707,0.508565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.925004,proposed,0,-126.340000,54.885000,-3.962412,-8.336978,-3.990000,-7.985000,0.027588,-0.351978,6.251434,4.299767,0.884349,4.299767,6.251434,0.090000,0.000000,2,13,1.604149,54.154020,1.604149,54.154020,0.000000,-41.031437,0.000000,64.000000,0.000000,0.000000,-87.265182,17.823024,105.861989,128.908536,0.000000,0.000000,0.000000,0.000000,7.270864,8.332980,5.600933,1.898226,0.277330,0.040653,0.507625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008340,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.934690,proposed,0,-126.340000,54.885000,-3.901395,-8.320806,-3.920000,-8.005000,0.018605,-0.315806,5.885497,-5.458569,1.006328,-5.458569,5.885497,0.020000,0.000000,6,58,5.812870,105.462316,5.812870,105.462316,0.000000,-47.339733,0.000000,64.000000,0.000000,0.000000,-87.028128,19.394315,108.440443,131.347437,0.000000,0.000000,0.000000,0.000000,6.950940,8.921201,5.644497,1.638992,0.277602,0.025939,0.504973,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.944662,proposed,0,-126.340000,54.885000,-3.843338,-8.299106,-3.860000,-8.105000,0.016662,-0.194106,5.031642,-14.180083,0.274453,-14.180083,5.031642,0.040000,0.110000,19,103,18.914000,105.200845,18.914000,105.200845,0.000000,-2.078262,0.000000,64.000000,0.000000,0.000000,-88.099207,26.053499,114.892795,136.262304,0.000000,0.000000,0.000000,0.000000,6.834052,9.363668,5.574811,1.726405,0.380863,0.052216,0.502736,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008258,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.955452,proposed,0,-126.340000,54.885000,-3.786156,-8.269893,-3.800000,-8.285000,0.013844,0.015107,4.177788,-18.083417,-0.091484,-18.083417,4.177788,0.080000,0.590000,6,105,6.345952,104.694441,6.345952,104.694441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.593822,33.263865,123.515909,145.781181,0.000000,0.000000,0.000000,0.000000,7.224525,9.939331,5.625959,1.771295,0.407014,0.033640,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008351,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.964684,proposed,0,-126.340000,54.885000,-3.742028,-8.240213,-3.760000,-8.415000,0.017972,0.174787,4.482736,-12.533363,0.396432,-12.533363,4.482736,0.090000,0.850000,-8,104,-8.424541,104.042565,-8.424541,104.042565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.678557,41.530558,130.852243,158.034490,0.000000,0.000000,0.000000,0.000000,7.852185,10.657613,5.573507,1.760909,0.439425,0.034330,0.501017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008321,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.974696,proposed,0,-126.340000,54.885000,-3.699303,-8.203190,-3.710000,-8.475000,0.010697,0.271810,3.445913,-3.140965,0.701380,-3.140965,3.445913,0.030000,0.960000,3,101,2.992794,101.147368,2.992794,101.147368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.231897,46.448253,134.744838,162.575460,0.000000,0.000000,0.000000,0.000000,7.838686,10.851344,5.589723,1.761321,0.459435,0.031053,0.501181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008354,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.984691,proposed,0,-126.340000,54.885000,-3.662111,-8.161287,-3.680000,-8.445000,0.017889,0.283713,1.616224,7.532216,0.762370,7.532216,1.616224,0.000000,0.990000,22,56,22.184380,17.404282,22.184380,17.404282,0.000000,38.743085,0.000000,64.000000,0.000000,0.000000,-92.575129,44.484626,140.260191,165.027807,0.000000,0.000000,0.000000,0.000000,8.807328,10.717897,5.577077,1.770072,0.377893,0.031385,0.501066,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.994691,proposed,0,-126.340000,54.885000,-3.630465,-8.114487,-3.660000,-8.305000,0.029535,0.190513,0.518412,17.534511,0.518412,17.534511,0.518412,0.060000,0.810000,23,11,23.309283,-50.323430,23.309283,-50.323430,0.000000,61.470798,0.000000,64.000000,0.000000,0.000000,-92.036482,35.723697,131.580231,156.111052,0.000000,0.000000,0.000000,0.000000,8.731079,9.908638,7.566912,1.826114,0.262858,0.035111,0.501319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010203,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.004955,proposed,0,-126.340000,54.885000,-3.603880,-8.061479,-3.660000,-8.095000,0.056120,0.033521,0.274453,21.925762,0.640391,21.925762,0.274453,0.120000,0.510000,14,-34,13.811555,-64.585328,13.811555,-64.585328,0.000000,30.732696,0.000000,64.000000,0.000000,0.000000,-87.371359,21.293999,115.515591,151.127400,0.000000,0.000000,0.000000,0.000000,8.011940,9.689545,5.559212,1.652090,0.260298,0.034997,0.501002,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.015584,proposed,0,-126.340000,54.885000,-3.582738,-8.001396,-3.650000,-7.875000,0.067262,-0.126396,1.006328,18.937271,0.640391,18.937271,1.006328,0.140000,0.080000,-5,-8,-4.693816,-7.693712,-4.693816,-7.693712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.919296,8.364816,113.883872,152.085896,0.000000,0.000000,0.000000,0.000000,7.311858,9.609284,5.867833,1.849924,0.310631,0.042348,0.502139,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.025030,proposed,0,-126.340000,54.885000,-3.569462,-7.943662,-3.630000,-7.755000,0.060538,-0.188662,1.006328,9.727842,0.274453,9.727842,1.006328,0.080000,0.010000,-11,37,-11.308265,78.062639,-11.308265,78.062639,0.000000,-40.756350,0.000000,64.000000,0.000000,0.000000,-68.260530,-2.574101,121.633421,164.589984,0.000000,0.000000,0.000000,0.000000,7.852429,9.949220,5.599443,1.571320,0.238901,0.028124,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.035019,proposed,0,-126.340000,54.885000,-3.561114,-7.878293,-3.610000,-7.725000,0.048886,-0.153293,0.579401,-0.884349,0.030495,-0.884349,0.579401,-0.010000,0.070000,-7,82,-7.038371,103.913630,-7.038371,103.913630,0.000000,-21.607342,0.000000,64.000000,0.000000,0.000000,-60.345353,-5.644044,120.468645,160.458084,0.000000,0.000000,0.000000,0.000000,7.901880,9.449277,5.559590,1.453611,0.240417,0.019054,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.045018,proposed,0,-126.340000,54.885000,-3.558642,-7.808542,-3.610000,-7.765000,0.051358,-0.043542,-0.396432,-9.361904,-0.091484,-9.361904,-0.396432,-0.050000,0.400000,15,104,14.786190,104.362855,14.786190,104.362855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.804770,0.309526,121.093465,152.014001,0.000000,0.000000,0.000000,0.000000,7.811305,10.044604,5.552784,1.450420,0.249407,0.019783,0.506058,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.055020,proposed,0,-126.340000,54.885000,-3.562069,-7.734587,-3.620000,-7.865000,0.057931,0.130413,-2.409089,-9.788831,-0.213464,-9.788831,-2.409089,-0.010000,0.740000,7,104,6.991840,104.013030,6.991840,104.013030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.535647,11.225962,129.869647,158.589660,0.000000,0.000000,0.000000,0.000000,7.905259,10.631936,5.557320,1.492359,0.386973,0.021935,0.510106,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.065020,proposed,0,-126.340000,54.885000,-3.571384,-7.656612,-3.630000,-7.915000,0.058616,0.258388,-2.897006,-4.055809,-0.518412,-4.055809,-2.897006,0.000000,0.920000,2,104,2.426020,103.796508,2.426020,103.796508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.176051,22.405239,130.783460,162.659627,0.000000,0.000000,0.000000,0.000000,8.082323,10.829594,5.557839,1.539646,0.322810,0.019402,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.075018,proposed,0,-126.340000,54.885000,-3.586553,-7.574780,-3.660000,-7.905000,0.073447,0.330220,-3.384923,4.177788,-0.701380,4.177788,-3.384923,0.000000,0.980000,4,91,4.206733,90.607900,4.206733,90.607900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.007472,28.481199,130.536905,161.023600,0.000000,0.000000,0.000000,0.000000,7.821330,10.605549,5.554484,1.461479,0.325051,0.018609,0.506784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.085021,proposed,0,-126.340000,54.885000,-3.607541,-7.489204,-3.690000,-7.805000,0.082459,0.315796,-3.262944,13.021280,-0.640391,13.021280,-3.262944,-0.010000,0.950000,3,46,2.599141,22.669635,2.599141,22.669635,0.000000,22.938265,0.000000,64.000000,0.000000,0.000000,-60.731671,26.541111,127.151103,153.264235,0.000000,0.000000,0.000000,0.000000,8.141133,9.785888,5.557970,1.523516,0.281340,0.026982,0.500792,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.095020,proposed,0,-126.340000,54.885000,-3.634262,-7.400123,-3.720000,-7.625000,0.085738,0.224877,-3.689871,19.913105,0.396432,19.913105,-3.689871,-0.010000,0.730000,2,1,2.319387,-17.102543,2.319387,-17.102543,0.000000,17.710443,0.000000,64.000000,0.000000,0.000000,-57.985411,17.647006,114.446670,146.331893,0.000000,0.000000,0.000000,0.000000,7.753343,9.324893,5.561931,1.573250,0.255634,0.043882,0.500971,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.105032,proposed,0,-126.340000,54.885000,-3.666681,-7.307572,-3.760000,-7.415000,0.093319,0.107428,-3.506902,20.401022,0.030495,20.401022,-3.506902,-0.020000,0.380000,-4,5,-4.146234,5.444988,-4.146234,5.444988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.910450,7.576230,101.233480,134.657308,0.000000,0.000000,0.000000,0.000000,7.056521,8.701273,5.581830,1.465631,0.211626,0.017170,0.502174,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.115019,proposed,0,-126.340000,54.885000,-3.704555,-7.212098,-3.780000,-7.255000,0.075445,0.042902,-3.445913,14.058103,0.152474,14.058103,-3.445913,0.070000,0.170000,-28,50,-28.176089,77.676164,-28.176089,77.676164,0.000000,-27.231175,0.000000,64.000000,0.000000,0.000000,-45.559514,-1.992792,95.531862,134.272418,0.000000,0.000000,0.000000,0.000000,6.634443,8.477763,5.556116,1.463829,0.207019,0.018189,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.125019,proposed,0,-126.340000,54.885000,-3.747886,-7.113554,-3.800000,-7.165000,0.052114,0.051446,-2.957996,4.726694,-0.335443,4.726694,-2.957996,0.020000,0.280000,-41,95,-40.513858,105.442069,-40.513858,105.442069,0.000000,-9.997081,0.000000,64.000000,0.000000,0.000000,-35.953098,-8.107237,89.997429,131.728028,0.000000,0.000000,0.000000,0.000000,6.164149,7.881882,5.556342,1.603616,0.262457,0.022398,0.500686,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.135020,proposed,0,-126.340000,54.885000,-3.796492,-7.012236,-3.830000,-7.145000,0.033508,0.132764,-2.531068,-1.799193,-0.518412,-1.799193,-2.531068,-0.090000,0.590000,-40,105,-40.124718,105.430599,-40.124718,105.430599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.472825,-10.398372,92.178693,131.943625,0.000000,0.000000,0.000000,0.000000,6.049014,7.700368,5.557576,1.466905,0.368352,0.076741,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.145018,proposed,0,-126.340000,54.885000,-3.850179,-6.908411,-3.850000,-7.145000,-0.000179,0.236589,-4.177788,-0.701380,0.030495,-0.701380,-4.177788,-0.210000,0.840000,-19,105,-19.351732,105.292400,-19.351732,105.292400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.714537,-9.503255,100.840174,134.541346,0.000000,0.000000,0.000000,0.000000,6.511374,7.963740,5.554459,1.632003,0.314935,0.019446,0.500527,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.155018,proposed,0,-126.340000,54.885000,-3.908786,-6.802241,-3.900000,-7.125000,-0.008786,0.322759,-6.129455,3.567892,0.213464,3.567892,-6.129455,-0.250000,0.960000,0,105,-0.033135,105.472068,-0.033135,105.472068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.598210,-7.018117,106.487851,131.164136,0.000000,0.000000,0.000000,0.000000,7.091586,8.038294,5.554742,1.444531,0.316650,0.016542,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.165017,proposed,0,-126.340000,54.885000,-3.972088,-6.693986,-3.960000,-7.065000,-0.012088,0.371014,-7.959143,9.117946,-0.701380,9.117946,-7.959143,-0.180000,0.990000,5,88,5.152607,88.383045,5.152607,88.383045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.063539,-6.445269,99.144162,120.365173,0.000000,0.000000,0.000000,0.000000,6.965505,7.581378,5.553669,1.453164,0.305445,0.017177,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.175017,proposed,0,-126.340000,54.885000,-4.039877,-6.583842,-4.040000,-6.925000,0.000123,0.341158,-7.898153,15.704823,-1.006328,15.704823,-7.898153,-0.140000,0.940000,-2,43,-2.247606,37.968638,-2.247606,37.968638,0.000000,5.414407,0.000000,64.000000,0.000000,0.000000,-28.650335,-9.623239,83.921645,106.681228,0.000000,0.000000,0.000000,0.000000,6.316348,6.949621,5.551776,1.466997,0.238302,0.019908,0.500642,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.185017,proposed,0,-126.340000,54.885000,-4.111892,-6.472069,-4.110000,-6.755000,-0.001892,0.282931,-7.959143,18.632323,-0.884349,18.632323,-7.959143,-0.100000,0.710000,-13,30,-12.878767,30.106838,-12.878767,30.106838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.025987,-12.874134,72.161738,95.000279,0.000000,0.000000,0.000000,0.000000,5.545500,6.391971,5.546412,1.435502,0.183221,0.015605,0.500668,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.195017,proposed,0,-126.340000,54.885000,-4.187876,-6.358894,-4.190000,-6.575000,0.002124,0.216106,-8.203101,16.741646,0.335443,16.741646,-8.203101,-0.110000,0.480000,-17,62,-17.224882,62.296863,-17.224882,62.296863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.719174,-16.309866,64.157764,90.121034,0.000000,0.000000,0.000000,0.000000,5.010004,5.979637,5.546119,1.500234,0.219356,0.019873,0.502221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.205017,proposed,0,-126.340000,54.885000,-4.267550,-6.244558,-4.260000,-6.445000,-0.007550,0.200442,-7.532216,11.740498,-0.518412,11.740498,-7.532216,-0.120000,0.490000,-31,105,-31.111451,104.743859,-31.111451,104.743859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.834724,-21.228980,60.374864,93.031679,0.000000,0.000000,0.000000,0.000000,4.758932,5.855728,5.555068,1.443471,0.235633,0.016519,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.215018,proposed,0,-126.340000,54.885000,-4.350628,-6.129286,-4.320000,-6.335000,-0.030628,0.205714,-6.495393,7.349247,-0.579401,7.349247,-6.495393,-0.160000,0.740000,-44,107,-44.450271,107.146357,-44.450271,107.146357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.096624,-27.083451,59.763807,99.692533,0.000000,0.000000,0.000000,0.000000,4.534749,5.999412,5.551006,1.948998,0.449708,0.058095,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008521,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.225021,proposed,0,-126.340000,54.885000,-4.436797,-6.013328,-4.390000,-6.245000,-0.046797,0.231672,-7.288257,8.508050,-0.762370,8.508050,-7.288257,-0.280000,0.970000,-28,96,-28.237614,95.950615,-28.237614,95.950615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.170226,-31.844535,62.203086,102.525942,0.000000,0.000000,0.000000,0.000000,4.620703,6.209173,5.547578,1.515779,0.293440,0.017375,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.235017,proposed,0,-126.340000,54.885000,-4.525653,-5.897026,-4.460000,-6.125000,-0.065653,0.227974,-9.117946,11.618519,-0.213464,11.618519,-9.117946,-0.320000,0.970000,-10,71,-9.976586,71.313873,-9.976586,71.313873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.253916,-35.975576,66.424854,102.394985,0.000000,0.000000,0.000000,0.000000,5.054436,6.441631,5.556532,1.450450,0.281838,0.016706,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.245017,proposed,0,-126.340000,54.885000,-4.616956,-5.780494,-4.560000,-5.985000,-0.056956,0.204506,-11.191592,16.436698,-0.152474,16.436698,-11.191592,-0.260000,0.840000,1,42,1.175462,41.945479,1.175462,41.945479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.991440,-39.059191,60.288362,90.820207,0.000000,0.000000,0.000000,0.000000,4.846621,6.024557,5.559995,1.629008,0.235396,0.028426,0.504310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.255023,proposed,0,-126.340000,54.885000,-4.710357,-5.663974,-4.660000,-5.815000,-0.050357,0.151026,-11.069613,16.741646,-0.762370,16.741646,-11.069613,-0.160000,0.630000,-13,53,-13.106145,52.577356,-13.106145,52.577356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.126774,-40.101544,56.784781,81.846868,0.000000,0.000000,0.000000,0.000000,4.474854,5.735265,5.568215,1.737187,0.217369,0.025965,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.265018,proposed,0,-126.340000,54.885000,-4.805331,-5.547905,-4.770000,-5.655000,-0.035331,0.107095,-11.313571,14.119093,-1.006328,14.119093,-11.313571,-0.140000,0.540000,-17,79,-16.736601,79.092793,-16.736601,79.092793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.466158,-42.886668,54.790634,83.827381,0.000000,0.000000,0.000000,0.000000,3.911348,5.356355,6.270025,1.832145,0.251373,0.044804,0.501154,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.275017,proposed,0,-126.340000,54.885000,-4.901644,-5.432354,-4.870000,-5.525000,-0.031644,0.092646,-10.459717,10.764665,-0.457422,10.764665,-10.459717,-0.180000,0.630000,-22,98,-22.271610,98.112580,-22.271610,98.112580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.126279,-46.291965,56.888343,89.133310,0.000000,0.000000,0.000000,0.000000,3.800240,5.443650,5.545115,1.459605,0.224117,0.019893,0.500743,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.285018,proposed,0,-126.340000,54.885000,-4.998882,-5.317593,-4.960000,-5.425000,-0.038882,0.107407,-10.032790,8.447060,-0.152474,8.447060,-10.032790,-0.180000,0.790000,-29,104,-29.153005,104.181876,-29.153005,104.181876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.349544,-49.691100,59.175269,93.169246,0.000000,0.000000,0.000000,0.000000,3.898511,5.618383,5.547307,1.437458,0.233069,0.015063,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.295019,proposed,0,-126.340000,54.885000,-5.096607,-5.203909,-5.060000,-5.305000,-0.036607,0.101091,-9.605862,11.618519,-0.579401,11.618519,-9.605862,-0.180000,0.910000,-33,66,-32.561645,66.394068,-32.561645,66.394068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.628219,-53.385644,58.157564,94.412647,0.000000,0.000000,0.000000,0.000000,3.829741,5.726875,5.550594,1.510065,0.280102,0.020081,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.305018,proposed,0,-126.340000,54.885000,-5.194402,-5.091552,-5.160000,-5.165000,-0.034402,0.073448,-10.337738,15.643833,-0.579401,15.643833,-10.337738,-0.190000,0.820000,-24,36,-23.704529,36.481992,-23.704529,36.481992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.262842,-55.194999,60.947735,93.882066,0.000000,0.000000,0.000000,0.000000,4.059757,5.928082,5.555889,1.551398,0.231198,0.025418,0.502664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.315022,proposed,0,-126.340000,54.885000,-5.291916,-4.980682,-5.270000,-5.005000,-0.021916,0.024318,-11.252582,16.619667,-0.701380,16.619667,-11.252582,-0.320000,0.600000,4,42,4.135693,41.591984,4.135693,41.591984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.138398,-55.168610,61.147675,90.864054,0.000000,0.000000,0.000000,0.000000,4.379566,6.015083,5.565447,1.576096,0.222473,0.024072,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.325021,proposed,0,-126.340000,54.885000,-5.388628,-4.871644,-5.380000,-4.855000,-0.008628,-0.016644,-12.167426,13.997114,-0.762370,13.997114,-12.167426,-0.200000,0.470000,1,69,1.046191,69.487375,1.046191,69.487375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.041996,-53.982115,58.049633,81.732946,0.000000,0.000000,0.000000,0.000000,4.112721,5.563717,5.556092,1.446634,0.212658,0.016603,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.335018,proposed,0,-126.340000,54.885000,-5.484117,-4.764657,-5.490000,-4.735000,0.005883,-0.029657,-10.825654,8.812998,-0.884349,8.812998,-10.825654,-0.130000,0.540000,-19,103,-18.530855,103.422721,-18.530855,103.422721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.983171,-55.201047,54.614872,81.142074,0.000000,0.000000,0.000000,0.000000,3.508660,5.063722,5.555826,1.450725,0.247918,0.019764,0.500937,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.345018,proposed,0,-126.340000,54.885000,-5.578019,-4.659869,-5.580000,-4.645000,0.001981,-0.014869,-10.032790,6.800341,-0.091484,6.800341,-10.032790,-0.120000,0.730000,-27,103,-27.011111,103.343416,-27.011111,103.343416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.746436,-57.763764,55.298250,86.912493,0.000000,0.000000,0.000000,0.000000,3.732040,5.151847,5.553732,1.449662,0.288818,0.017540,0.500785,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.355019,proposed,0,-126.340000,54.885000,-5.669861,-4.557542,-5.670000,-4.565000,0.000139,0.007458,-8.995966,9.300914,-0.152474,9.300914,-8.995966,-0.170000,0.920000,-27,65,-27.011959,65.102031,-27.011959,65.102031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.120045,-60.115263,51.600917,84.703744,0.000000,0.000000,0.000000,0.000000,3.458316,5.124056,5.602295,1.765105,0.292370,0.035155,0.506621,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.365019,proposed,0,-126.340000,54.885000,-5.759180,-4.457917,-5.750000,-4.445000,-0.009180,-0.012917,-8.142112,13.082270,-0.518412,13.082270,-8.142112,-0.230000,0.820000,-23,37,-23.106764,36.609426,-23.106764,36.609426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.498726,-60.211580,50.150253,79.902476,0.000000,0.000000,0.000000,0.000000,3.421716,5.097914,5.564256,1.532790,0.222564,0.022491,0.500877,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.375018,proposed,0,-126.340000,54.885000,-5.845552,-4.361187,-5.830000,-4.295000,-0.015552,-0.066187,-8.508050,14.607010,-0.762370,14.607010,-8.508050,-0.250000,0.590000,-13,36,-13.278321,35.700091,-13.278321,35.700091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.415543,-58.687485,49.429625,76.092047,0.000000,0.000000,0.000000,0.000000,3.618355,5.106022,5.555116,1.460391,0.208663,0.020667,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.385020,proposed,0,-126.340000,54.885000,-5.928561,-4.267529,-5.900000,-4.165000,-0.028561,-0.102529,-8.264091,12.838311,-0.640391,12.838311,-8.264091,-0.230000,0.470000,-15,54,-14.943082,54.143733,-14.943082,54.143733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.109908,-56.771477,46.653829,70.797908,0.000000,0.000000,0.000000,0.000000,3.471465,4.791379,5.556385,1.531167,0.201657,0.018481,0.500904,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.395018,proposed,0,-126.340000,54.885000,-6.007710,-4.177207,-5.970000,-4.065000,-0.037710,-0.112207,-7.898153,7.471226,-0.152474,7.471226,-7.898153,-0.210000,0.510000,-20,90,-19.772491,90.489489,-19.772491,90.489489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.923545,-55.763022,45.263873,69.458248,0.000000,0.000000,0.000000,0.000000,3.101420,4.447520,5.551458,1.472675,0.208283,0.017934,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.405016,proposed,0,-126.340000,54.885000,-6.082607,-4.090364,-6.040000,-4.005000,-0.042607,-0.085364,-6.617372,3.140965,-0.274453,3.140965,-6.617372,-0.190000,0.700000,-31,108,-31.241921,108.403742,-31.241921,108.403742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.561986,-56.825740,48.105357,76.057474,0.000000,0.000000,0.000000,0.000000,3.043855,4.627173,5.551031,1.427777,0.250871,0.021702,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.415017,proposed,0,-126.340000,54.885000,-6.152837,-4.007164,-6.100000,-3.955000,-0.052837,-0.052164,-6.434403,4.360757,-1.006328,4.360757,-6.434403,-0.260000,0.860000,-20,85,-19.828148,84.898398,-19.828148,84.898398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.491127,-58.630299,48.222550,80.331765,0.000000,0.000000,0.000000,0.000000,3.180627,4.836751,5.554094,1.463692,0.278131,0.018301,0.500978,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.425019,proposed,0,-126.340000,54.885000,-6.217968,-3.927788,-6.160000,-3.875000,-0.057968,-0.052788,-6.251434,9.178935,0.030495,9.178935,-6.251434,-0.260000,0.880000,-13,40,-13.239427,38.512077,-13.239427,38.512077,0.000000,1.386321,0.000000,64.000000,0.000000,0.000000,64.433145,-58.785431,43.802395,72.961676,0.000000,0.000000,0.000000,0.000000,3.267161,4.650932,5.560624,1.697201,0.255511,0.027757,0.502472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.435020,proposed,0,-126.340000,54.885000,-6.277557,-3.852433,-6.210000,-3.775000,-0.067557,-0.077433,-6.007476,12.777322,-0.335443,12.777322,-6.007476,-0.220000,0.670000,-12,19,-12.248115,19.287536,-12.248115,19.287536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.112185,-56.416711,44.523323,66.487491,0.000000,0.000000,0.000000,0.000000,3.246973,4.647250,5.556449,1.485163,0.208953,0.026051,0.500915,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.445020,proposed,0,-126.340000,54.885000,-6.331214,-3.781234,-6.260000,-3.665000,-0.071214,-0.116234,-5.519559,10.337738,-0.030495,10.337738,-5.519559,-0.180000,0.390000,-15,55,-15.204114,55.376532,-15.204114,55.376532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.292795,-53.201565,48.605486,65.768246,0.000000,0.000000,0.000000,0.000000,3.142350,4.580376,5.565080,1.574919,0.238394,0.027975,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.455019,proposed,0,-126.340000,54.885000,-6.378534,-3.714346,-6.300000,-3.585000,-0.078534,-0.129346,-4.116798,4.360757,-0.274453,4.360757,-4.116798,-0.180000,0.370000,-23,100,-23.144569,101.960858,-23.144569,101.960858,0.000000,-1.584327,0.000000,64.000000,0.000000,0.000000,65.048319,-52.452053,45.736261,66.344785,0.000000,0.000000,0.000000,0.000000,2.992466,4.213077,5.605600,1.706901,0.278666,0.031093,0.501119,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.465032,proposed,0,-126.340000,54.885000,-6.419194,-3.651806,-6.330000,-3.565000,-0.089194,-0.086806,-2.470079,-0.274453,0.030495,-0.274453,-2.470079,-0.190000,0.630000,-31,108,-31.316729,108.373649,-31.316729,108.373649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.899697,-54.021916,48.621404,76.623133,0.000000,0.000000,0.000000,0.000000,3.326759,4.556476,5.584341,1.737151,0.364463,0.032996,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.475053,proposed,0,-126.340000,54.885000,-6.452773,-3.593788,-6.350000,-3.545000,-0.102773,-0.048788,-1.799193,0.945339,0.091484,0.945339,-1.799193,-0.250000,0.840000,-23,89,-22.572444,88.580948,-22.572444,88.580948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.718443,-55.850206,47.884869,78.329022,0.000000,0.000000,0.000000,0.000000,3.239953,4.682668,5.582839,1.472417,0.289497,0.024508,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.485046,proposed,0,-126.340000,54.885000,-6.478810,-3.540605,-6.360000,-3.505000,-0.118810,-0.035605,-1.799193,5.275601,0.213464,5.275601,-1.799193,-0.280000,0.880000,-9,45,-9.107839,45.187345,-9.107839,45.187345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.128792,-55.925749,41.204859,67.963047,0.000000,0.000000,0.000000,0.000000,2.996645,4.317752,5.561417,1.783309,0.265679,0.033403,0.505924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.495016,proposed,0,-126.340000,54.885000,-6.497031,-3.492297,-6.380000,-3.425000,-0.117031,-0.067297,-2.287110,9.483883,0.579401,9.483883,-2.287110,-0.240000,0.670000,3,20,3.034099,19.736131,3.034099,19.736131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.679821,-52.815368,42.254917,59.899566,0.000000,0.000000,0.000000,0.000000,3.240433,4.362536,5.573651,1.697602,0.212819,0.027133,0.500829,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.505029,proposed,0,-126.340000,54.885000,-6.507208,-3.448643,-6.390000,-3.335000,-0.117208,-0.113643,-0.457422,8.630029,-0.152474,8.630029,-0.457422,-0.160000,0.470000,-12,34,-11.630403,33.555024,-11.630403,33.555024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.063469,-48.531029,46.262486,57.489132,0.000000,0.000000,0.000000,0.000000,3.332807,4.365141,5.586298,1.646338,0.231757,0.029570,0.501327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.515023,proposed,0,-126.340000,54.885000,-6.508935,-3.410015,-6.380000,-3.285000,-0.128935,-0.125015,0.335443,2.043152,-0.152474,2.043152,0.335443,-0.140000,0.450000,-16,79,-16.362692,83.607440,-16.362692,83.607440,0.000000,-5.052415,0.000000,64.000000,0.000000,0.000000,55.635828,-46.747353,45.990162,60.487020,0.000000,0.000000,0.000000,0.000000,3.019319,3.971906,5.585085,1.453924,0.234771,0.017579,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.525020,proposed,0,-126.340000,54.885000,-6.501943,-3.376381,-6.360000,-3.295000,-0.141943,-0.081381,1.860183,-4.848673,0.335443,-4.848673,1.860183,-0.160000,0.540000,-21,109,-21.070066,108.653533,-21.070066,108.653533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.038739,-47.079081,51.409905,71.362157,0.000000,0.000000,0.000000,0.000000,3.528206,4.277095,5.566222,1.734863,0.267346,0.031067,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.535021,proposed,0,-126.340000,54.885000,-6.485947,-3.347802,-6.340000,-3.345000,-0.145947,-0.002802,2.957996,-5.946486,-0.396432,-5.946486,2.957996,-0.200000,0.780000,-16,108,-16.355427,108.286319,-16.355427,108.286319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.502760,-48.510155,52.604039,78.264684,0.000000,0.000000,0.000000,0.000000,3.702704,4.658868,5.564174,1.433611,0.432718,0.017203,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.545018,proposed,0,-126.340000,54.885000,-6.460705,-3.324344,-6.300000,-3.365000,-0.160705,0.040656,2.957996,-1.311276,0.213464,-1.311276,2.957996,-0.190000,0.950000,-6,70,-6.490730,70.212878,-6.490730,70.212878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.027886,-49.495058,48.536226,73.028489,0.000000,0.000000,0.000000,0.000000,3.391067,4.488625,5.568314,1.932473,0.372811,0.034898,0.501194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008421,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.555023,proposed,0,-126.340000,54.885000,-6.425946,-3.306011,-6.270000,-3.355000,-0.155946,0.048989,2.592058,3.384923,-0.274453,3.384923,2.592058,-0.200000,0.870000,12,33,12.195460,32.764637,12.195460,32.764637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.336221,-47.620913,40.512420,57.524026,0.000000,0.000000,0.000000,0.000000,2.959368,3.960591,5.570530,1.508394,0.217861,0.020647,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.565021,proposed,0,-126.340000,54.885000,-6.381508,-3.292853,-6.230000,-3.305000,-0.151508,0.012147,2.592058,6.617372,0.091484,6.617372,2.592058,-0.160000,0.600000,22,20,22.210085,20.260173,22.210085,20.260173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.157085,-43.841551,45.043136,55.321203,0.000000,0.000000,0.000000,0.000000,3.483082,4.321043,5.598584,1.816138,0.235132,0.033571,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.575020,proposed,0,-126.340000,54.885000,-6.327171,-3.284863,-6.190000,-3.255000,-0.137171,-0.029863,3.445913,2.957996,0.091484,2.957996,3.445913,-0.110000,0.360000,20,62,20.097170,62.189587,20.097170,62.189587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.089139,-40.466834,56.125768,63.745653,0.000000,0.000000,0.000000,0.000000,3.782493,4.643560,5.570064,1.745870,0.244950,0.031152,0.501501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.585050,proposed,0,-126.340000,54.885000,-6.262556,-3.282037,-6.160000,-3.265000,-0.102556,-0.017037,3.994819,-3.445913,0.579401,-3.445913,3.994819,-0.040000,0.420000,16,107,16.114197,107.426162,16.114197,107.426162,0.000000,-0.236575,0.000000,64.000000,0.000000,0.000000,45.798283,-39.917186,62.450994,72.658193,0.000000,0.000000,0.000000,0.000000,3.732419,4.544358,5.647086,1.764781,0.295831,0.029872,0.503894,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.595043,proposed,0,-126.340000,54.885000,-6.187970,-3.284375,-6.100000,-3.315000,-0.087970,0.030625,5.641538,-7.105289,0.274453,-7.105289,5.641538,0.040000,0.700000,1,108,0.779547,108.125510,0.779547,108.125510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.973218,-41.218253,65.340255,81.287131,0.000000,0.000000,0.000000,0.000000,4.247997,4.857653,5.630742,2.117457,0.436842,0.047876,0.501460,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.605037,proposed,0,-126.340000,54.885000,-6.103069,-3.291827,-6.030000,-3.365000,-0.073069,0.073173,6.861330,-4.421746,1.067318,-4.421746,6.861330,0.040000,0.920000,1,71,1.464817,71.387234,1.464817,71.387234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.405112,-42.939843,57.798573,76.947444,0.000000,0.000000,0.000000,0.000000,4.108575,4.613491,5.618831,1.711017,0.435261,0.038338,0.501255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008317,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.615026,proposed,0,-126.340000,54.885000,-6.007802,-3.304347,-5.950000,-3.365000,-0.057802,0.060653,7.776174,0.457422,0.457422,0.457422,7.776174,0.020000,0.860000,10,29,9.958858,29.362596,9.958858,29.362596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.751895,-43.321567,50.952430,65.053560,0.000000,0.000000,0.000000,0.000000,3.626015,4.171591,5.588663,1.834845,0.308381,0.047798,0.501273,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008293,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.625019,proposed,0,-126.340000,54.885000,-5.902013,-3.321894,-5.860000,-3.345000,-0.042013,0.023106,8.630029,4.360757,0.030495,4.360757,8.630029,0.020000,0.560000,18,15,17.639518,14.565688,17.639518,14.565688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.064510,-41.529451,54.469313,62.892695,0.000000,0.000000,0.000000,0.000000,3.480042,4.425098,5.580849,1.788934,0.231736,0.032371,0.501023,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.635018,proposed,0,-126.340000,54.885000,-5.785636,-3.344413,-5.770000,-3.325000,-0.015636,-0.019413,9.361904,1.128308,0.335443,1.128308,9.361904,0.080000,0.320000,16,53,16.163778,53.461283,16.163778,53.461283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.441420,-39.131638,63.686474,68.684393,0.000000,0.000000,0.000000,0.000000,3.895442,4.690882,5.579626,2.828897,0.229359,0.040881,0.500658,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.645017,proposed,0,-126.340000,54.885000,-5.658701,-3.371822,-5.670000,-3.345000,0.011299,-0.026822,10.398727,-4.848673,0.518412,-4.848673,10.398727,0.100000,0.310000,14,98,13.931411,99.996513,13.931411,99.996513,0.000000,-1.535230,0.000000,64.000000,0.000000,0.000000,52.911680,-38.633679,70.209667,76.945810,0.000000,0.000000,0.000000,0.000000,4.303155,4.701985,5.570244,1.728666,0.260444,0.030820,0.501017,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.655027,proposed,0,-126.340000,54.885000,-5.521061,-3.404070,-5.540000,-3.415000,0.018939,0.010930,12.838311,-9.422894,0.762370,-9.422894,12.838311,0.080000,0.610000,4,108,3.701112,107.970253,3.701112,107.970253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.389917,-39.115900,72.384528,84.205771,0.000000,0.000000,0.000000,0.000000,4.633267,5.002845,5.783050,1.708701,0.317675,0.024995,0.502343,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008347,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.665019,proposed,0,-126.340000,54.885000,-5.373146,-3.440966,-5.400000,-3.495000,0.026854,0.054034,14.302062,-7.715185,1.616224,-7.715185,14.302062,0.090000,0.890000,0,72,0.336521,72.046012,0.336521,72.046012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.099150,-39.958083,70.223388,84.780316,0.000000,0.000000,0.000000,0.000000,4.765210,5.052593,5.581567,1.804522,0.457818,0.033968,0.543670,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008434,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.676248,proposed,0,-126.340000,54.885000,-5.194462,-3.487899,-5.220000,-3.495000,0.025538,0.007101,15.216906,-1.006328,1.677214,-1.006328,15.216906,0.030000,0.780000,14,27,13.946986,16.661763,13.946986,16.661763,0.000000,10.384249,0.000000,64.000000,0.000000,0.000000,56.629071,-40.406585,67.543422,79.559387,0.000000,0.000000,0.000000,0.000000,4.535825,4.926480,5.581076,1.674280,0.212304,0.028421,0.500638,1,1,0,7,2,1,0,0,0,0,1,1,1,0,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.011229,0.000000,0.000000
16.685021,proposed,0,-126.340000,54.885000,-5.045767,-3.528488,-5.100000,-3.525000,0.054233,-0.003488,15.216906,3.140965,1.006328,3.140965,15.216906,0.040000,0.610000,28,-8,27.799092,-8.414922,27.799092,-8.414922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.386681,-38.733808,63.976034,70.587950,0.000000,0.000000,0.000000,0.000000,3.938028,4.792460,5.565519,1.791608,0.238552,0.032383,0.509689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.695056,proposed,0,-126.340000,54.885000,-4.865983,-3.579019,-4.930000,-3.515000,0.064017,-0.064019,15.948781,0.762370,0.823360,0.762370,15.948781,0.230000,0.260000,9,31,9.397888,31.167195,9.397888,31.167195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.897328,-35.572115,74.404622,75.206072,0.000000,0.000000,0.000000,0.000000,4.446436,5.154120,5.603844,1.851312,0.260321,0.041415,0.508661,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008280,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.706260,proposed,0,-126.340000,54.885000,-4.653204,-3.640437,-4.730000,-3.555000,0.076796,-0.085437,17.229563,-6.861330,0.640391,-6.861330,17.229563,0.150000,0.180000,16,76,15.828001,96.869364,15.828001,96.869364,0.000000,-20.702170,0.000000,64.000000,0.000000,0.000000,55.339629,-35.224871,86.655205,92.037530,0.000000,0.000000,0.000000,0.000000,5.445326,5.540039,5.631817,2.950963,0.258527,0.033668,0.506151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009396,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.715687,proposed,0,-126.340000,54.885000,-4.464477,-3.696055,-4.560000,-3.645000,0.095523,-0.051055,18.510344,-14.363051,1.067318,-14.363051,18.510344,0.110000,0.390000,18,107,17.789306,107.241687,17.789306,107.241687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.520864,-33.509073,93.035687,97.900623,0.000000,0.000000,0.000000,0.000000,5.868550,5.810847,5.568371,1.823775,0.297909,0.034009,0.516607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008251,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.726250,proposed,0,-126.340000,54.885000,-4.242691,-3.762479,-4.350000,-3.795000,0.107309,0.032521,18.571334,-14.302062,1.128308,-14.302062,18.571334,0.150000,0.740000,23,107,22.602233,107.066496,22.602233,107.066496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.177762,-31.663370,94.219790,101.193672,0.000000,0.000000,0.000000,0.000000,6.070765,5.972476,7.001056,1.792513,0.343875,0.040000,0.500965,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.735977,proposed,0,-126.340000,54.885000,-4.029048,-3.827309,-4.160000,-3.895000,0.130952,0.067691,18.937271,-8.630029,1.189297,-8.630029,18.937271,0.160000,0.930000,32,62,31.617873,48.321757,31.617873,48.321757,0.000000,13.744739,0.000000,64.000000,0.000000,0.000000,55.791806,-29.932728,97.758873,103.172778,0.000000,0.000000,0.000000,0.000000,6.331474,6.148931,5.565915,1.899512,0.401291,0.036499,0.507897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008429,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.746044,proposed,0,-126.340000,54.885000,-3.798622,-3.897943,-3.960000,-3.945000,0.161378,0.047057,19.974095,-0.701380,1.677214,-0.701380,19.974095,0.210000,0.780000,31,17,31.460323,-10.739131,31.460323,-10.739131,0.000000,27.805626,0.000000,64.000000,0.000000,0.000000,55.138732,-28.118283,105.049556,104.165679,0.000000,0.000000,0.000000,0.000000,6.606657,6.428970,5.579838,1.669815,0.264496,0.027975,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.756044,proposed,0,-126.340000,54.885000,-3.560630,-3.971480,-3.760000,-3.925000,0.199370,-0.046480,21.010918,3.384923,1.372266,3.384923,21.010918,0.260000,0.480000,29,-28,29.360954,-30.489664,29.360954,-30.489664,0.000000,2.556160,0.000000,64.000000,0.000000,0.000000,56.361155,-27.202821,105.533334,103.955795,0.000000,0.000000,0.000000,0.000000,6.555539,6.496066,5.574740,1.667012,0.249692,0.023980,0.501029,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.766040,proposed,0,-126.340000,54.885000,-3.313983,-4.048146,-3.530000,-3.925000,0.216017,-0.123146,22.596648,-0.091484,1.433256,-0.091484,22.596648,0.260000,0.090000,24,17,23.708964,21.445321,23.708964,21.445321,0.000000,-4.378825,0.000000,64.000000,0.000000,0.000000,59.098779,-25.590005,114.144466,110.829620,0.000000,0.000000,0.000000,0.000000,7.081137,6.888655,5.580072,1.641058,0.237690,0.019303,0.500560,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.776041,proposed,0,-126.340000,54.885000,-3.058703,-4.127831,-3.290000,-3.975000,0.231297,-0.152831,24.731284,-9.483883,1.311276,-9.483883,24.731284,0.250000,0.030000,11,62,11.372234,100.074974,11.372234,100.074974,0.000000,-38.008478,0.000000,64.000000,0.000000,0.000000,62.448452,-23.893486,122.572071,120.916827,0.000000,0.000000,0.000000,0.000000,7.765783,7.135206,5.560999,1.713652,0.246298,0.025168,0.502280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.786040,proposed,0,-126.340000,54.885000,-2.795347,-4.210259,-3.050000,-4.125000,0.254653,-0.085259,26.256024,-17.778469,1.616224,-17.778469,26.256024,0.190000,0.360000,12,106,11.831151,106.050220,11.831151,106.050220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.204094,-20.434072,118.682271,120.296617,0.000000,0.000000,0.000000,0.000000,7.753158,7.339258,5.581135,1.752768,0.278661,0.034462,0.501426,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.796041,proposed,0,-126.340000,54.885000,-2.524091,-4.295271,-2.780000,-4.305000,0.255909,0.009729,26.256024,-17.778469,1.250287,-20.279043,26.804930,0.140000,0.680000,27,106,26.576322,105.965119,26.576322,105.965119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.344473,-17.560032,115.376867,121.896267,0.000000,0.000000,0.000000,0.000000,7.697138,7.369972,5.569024,1.760736,0.317197,0.029336,0.520614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.806042,proposed,0,-126.340000,54.885000,-2.245432,-4.382611,-2.510000,-4.475000,0.264568,0.092389,27.658785,-16.741646,1.921172,-16.741646,27.658785,0.160000,0.960000,24,90,23.741360,89.994157,23.741360,89.994157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.496408,-11.557939,116.396249,119.339779,0.000000,0.000000,0.000000,0.000000,7.820758,7.705873,5.568931,2.079892,0.400247,0.036237,0.501159,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.816038,proposed,0,-126.340000,54.885000,-1.959831,-4.472035,-2.200000,-4.605000,0.240169,0.132965,28.390660,-7.227268,2.592058,-7.227268,28.390660,0.220000,0.910000,20,45,19.626531,16.167087,19.626531,16.167087,0.000000,28.827069,0.000000,64.000000,0.000000,0.000000,44.081693,-7.320171,119.158016,121.058954,0.000000,0.000000,0.000000,0.000000,8.018033,7.697231,6.470124,1.627356,0.287033,0.026600,0.501072,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.826036,proposed,0,-126.340000,54.885000,-1.667502,-4.563375,-1.930000,-4.645000,0.262498,0.081625,29.915400,-1.067318,2.165131,-1.067318,29.915400,0.230000,0.720000,16,0,16.465453,-26.252532,16.465453,-26.252532,0.000000,26.246688,0.000000,64.000000,0.000000,0.000000,41.086177,-5.162023,119.494255,117.311256,0.000000,0.000000,0.000000,0.000000,7.900203,7.264393,5.565384,2.369435,0.229481,0.047655,0.501171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.836044,proposed,0,-126.340000,54.885000,-1.368634,-4.656476,-1.620000,-4.645000,0.251366,-0.011476,31.440140,0.945339,2.653048,0.945339,31.440140,0.190000,0.410000,15,-26,14.557822,-26.036684,14.557822,-26.036684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.444917,-5.131230,113.348897,111.638854,0.000000,0.000000,0.000000,0.000000,7.291907,6.861039,5.565772,1.730134,0.227181,0.025496,0.501097,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.846040,proposed,0,-126.340000,54.885000,-1.064318,-4.750900,-1.290000,-4.665000,0.225682,-0.085900,31.867067,-3.811850,2.957996,-3.811850,31.867067,0.180000,0.060000,14,19,14.094446,35.891032,14.094446,35.891032,0.000000,-16.927716,0.000000,64.000000,0.000000,0.000000,38.731165,-3.948748,115.596281,117.270456,0.000000,0.000000,0.000000,0.000000,7.335972,7.190070,5.563485,1.720181,0.225286,0.027165,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.856034,proposed,0,-126.340000,54.885000,-0.754701,-4.846507,-0.950000,-4.775000,0.195299,-0.071507,34.428630,-13.631176,2.348100,-13.631176,34.428630,0.160000,0.040000,-6,64,-6.334667,106.220858,-6.334667,106.220858,0.000000,-42.257542,0.000000,64.000000,0.000000,0.000000,37.893743,-1.155198,113.669415,117.089136,0.000000,0.000000,0.000000,0.000000,7.248597,7.616124,5.557670,1.662194,0.247118,0.024781,0.500875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.866037,proposed,0,-126.340000,54.885000,-0.439890,-4.943169,-0.600000,-4.955000,0.160110,0.011831,36.075350,-21.315866,2.957996,-21.315866,36.075350,0.110000,0.280000,-16,106,-15.673675,106.335976,-15.673675,106.335976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.271220,2.638614,108.705316,114.925264,0.000000,0.000000,0.000000,0.000000,7.120909,7.677306,5.559533,1.695756,0.266955,0.027061,0.503155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.876038,proposed,0,-126.340000,54.885000,-0.120703,-5.040542,-0.250000,-5.185000,0.129297,0.144458,34.733578,-23.755450,2.897006,-23.755450,34.733578,0.040000,0.660000,6,106,5.834770,106.149464,5.834770,106.149464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.072795,5.930044,106.597705,118.431131,0.000000,0.000000,0.000000,0.000000,7.093500,7.864507,5.554803,1.592365,0.353302,0.023256,0.500862,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.886038,proposed,0,-126.340000,54.885000,0.202416,-5.138399,0.090000,-5.395000,0.112416,0.256601,33.757745,-19.852116,3.384923,-19.852116,33.757745,0.020000,0.880000,24,106,24.390680,105.641148,24.390680,105.641148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.054696,11.751482,108.664590,127.985943,0.000000,0.000000,0.000000,0.000000,7.194013,8.406066,5.556024,1.445262,0.326905,0.015528,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.896037,proposed,0,-126.340000,54.885000,0.528951,-5.236493,0.420000,-5.555000,0.108951,0.318507,32.842901,-12.411384,3.323933,-12.411384,32.842901,0.040000,0.960000,39,61,39.274647,58.623779,39.274647,58.623779,0.000000,2.017369,0.000000,64.000000,0.000000,0.000000,10.003281,16.329965,106.897534,127.470361,0.000000,0.000000,0.000000,0.000000,6.934094,8.245400,5.548798,1.547072,0.374324,0.017160,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.906038,proposed,0,-126.340000,54.885000,0.858543,-5.334628,0.750000,-5.635000,0.108543,0.300372,32.415974,-3.506902,3.018985,-3.506902,32.415974,0.200000,0.830000,31,16,30.833129,-6.972776,30.833129,-6.972776,0.000000,22.613924,0.000000,64.000000,0.000000,0.000000,3.310001,19.562757,107.824433,128.121261,0.000000,0.000000,0.000000,0.000000,6.853307,7.969587,5.553600,1.448204,0.226284,0.019616,0.500638,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.916037,proposed,0,-126.340000,54.885000,1.190515,-5.432516,1.080000,-5.645000,0.110515,0.212484,32.720922,0.152474,3.201954,0.152474,32.720922,0.290000,0.470000,19,-13,18.938596,-13.248903,18.938596,-13.248903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.680135,19.291266,114.205899,128.282067,0.000000,0.000000,0.000000,0.000000,7.187207,7.786661,5.555980,1.696991,0.241319,0.029197,0.501274,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.926057,proposed,0,-126.340000,54.885000,1.525143,-5.530149,1.420000,-5.665000,0.105143,0.134851,34.001703,-2.592058,3.811850,-2.592058,34.001703,0.270000,0.180000,8,29,7.735247,28.871963,7.735247,28.871963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.040589,17.928020,114.284346,125.429378,0.000000,0.000000,0.000000,0.000000,7.222328,7.682044,5.599909,1.729092,0.231941,0.031027,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.936039,proposed,0,-126.340000,54.885000,1.859945,-5.626722,1.780000,-5.745000,0.079945,0.118278,35.587433,-9.239925,3.872840,-9.239925,35.587433,0.200000,0.150000,-3,74,-3.157825,88.044097,-3.157825,88.044097,0.000000,-14.172134,0.000000,64.000000,0.000000,0.000000,14.792597,16.919541,109.007138,117.841752,0.000000,0.000000,0.000000,0.000000,6.981521,7.687975,5.554473,1.454563,0.221676,0.016889,0.505828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.946037,proposed,0,-126.340000,54.885000,2.196208,-5.722527,2.150000,-5.875000,0.046208,0.152473,36.136339,-15.704823,3.628881,-15.704823,36.136339,0.130000,0.390000,-5,106,-5.420505,106.172853,-5.420505,106.172853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.512171,17.106926,107.167320,117.991486,0.000000,0.000000,0.000000,0.000000,6.971689,7.868844,5.549386,1.466078,0.242627,0.017025,0.506164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.956041,proposed,0,-126.340000,54.885000,2.533094,-5.817240,2.510000,-6.035000,0.023094,0.217760,35.892381,-15.948781,3.567892,-15.948781,35.892381,0.070000,0.740000,2,104,2.400203,104.147662,2.400203,104.147662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.340427,17.797944,105.696481,120.536359,0.000000,0.000000,0.000000,0.000000,6.961083,8.069718,5.556273,1.530338,0.322777,0.015534,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.966037,proposed,0,-126.340000,54.885000,2.869604,-5.910500,2.860000,-6.175000,0.009604,0.264500,34.794568,-11.862478,3.994819,-11.862478,34.794568,0.080000,0.900000,13,61,13.045557,60.891326,13.045557,60.891326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.851422,20.402002,105.990578,126.398876,0.000000,0.000000,0.000000,0.000000,7.004344,8.358413,5.548378,1.628708,0.387929,0.027905,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.976044,proposed,0,-126.340000,54.885000,3.205866,-6.002266,3.210000,-6.255000,-0.004134,0.252734,33.208838,-4.421746,4.482736,-4.421746,33.208838,0.080000,0.810000,31,16,30.540596,5.851602,30.540596,5.851602,0.000000,10.039724,0.000000,64.000000,0.000000,0.000000,-2.329121,23.757417,103.555283,128.090600,0.000000,0.000000,0.000000,0.000000,6.734390,8.167859,5.553536,1.633247,0.225015,0.024035,0.501045,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.986039,proposed,0,-126.340000,54.885000,3.540583,-6.092106,3.550000,-6.285000,-0.009417,0.192894,32.537953,-1.311276,3.872840,-1.311276,32.537953,0.130000,0.510000,33,2,32.860109,2.118167,32.860109,2.118167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.014841,25.331854,93.133319,118.429394,0.000000,0.000000,0.000000,0.000000,5.837626,7.265708,5.561248,1.459238,0.212280,0.018460,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.996038,proposed,0,-126.340000,54.885000,3.873787,-6.179957,3.880000,-6.315000,-0.006213,0.135043,32.415974,-4.116798,3.079975,-4.116798,32.415974,0.230000,0.240000,19,46,19.027468,46.196806,19.027468,46.196806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.709644,25.980962,97.864558,120.422415,0.000000,0.000000,0.000000,0.000000,6.094797,7.444875,5.554489,1.446952,0.209720,0.016838,0.505906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.006037,proposed,0,-126.340000,54.885000,4.204862,-6.265583,4.230000,-6.395000,-0.025138,0.129417,33.574776,-10.398727,3.689871,-10.398727,33.574776,0.270000,0.280000,-5,91,-5.324842,98.208938,-5.324842,98.208938,0.000000,-7.012132,0.000000,64.000000,0.000000,0.000000,-7.511562,25.209362,95.589268,111.765105,0.000000,0.000000,0.000000,0.000000,6.032075,7.323221,5.586831,1.501644,0.247645,0.026330,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.016034,proposed,0,-126.340000,54.885000,4.533262,-6.348770,4.570000,-6.525000,-0.036738,0.176230,33.086859,-13.509197,3.994819,-13.509197,33.086859,0.160000,0.570000,4,107,4.134126,106.624819,4.134126,106.624819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.963292,24.334347,94.570352,108.736969,0.000000,0.000000,0.000000,0.000000,6.111206,7.313624,5.553607,1.760448,0.368272,0.046531,0.501134,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008240,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.026041,proposed,0,-126.340000,54.885000,4.858850,-6.429412,4.900000,-6.645000,-0.041150,0.215588,31.257171,-11.984457,3.323933,-11.984457,31.257171,0.120000,0.830000,23,77,22.881975,77.319387,22.881975,77.319387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.152347,24.954286,95.258885,116.128187,0.000000,0.000000,0.000000,0.000000,6.199618,7.725785,5.557339,1.649671,0.299792,0.032949,0.500716,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.036038,proposed,0,-126.340000,54.885000,5.180510,-6.507166,5.200000,-6.715000,-0.019490,0.207834,29.488473,-4.360757,4.360757,-4.360757,29.488473,0.140000,0.840000,39,32,39.473756,14.135399,39.473756,14.135399,0.000000,18.183988,0.000000,64.000000,0.000000,0.000000,-12.691704,27.027225,97.121716,121.256253,0.000000,0.000000,0.000000,0.000000,6.224495,7.777544,5.560936,1.678619,0.236876,0.027889,0.503772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.046038,proposed,0,-126.340000,54.885000,5.498204,-6.581958,5.490000,-6.745000,0.008204,0.163042,27.475816,0.823360,3.872840,0.823360,27.475816,0.230000,0.610000,48,-10,48.057062,-10.336119,48.057062,-10.336119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.965215,28.023069,93.369671,118.230410,0.000000,0.000000,0.000000,0.000000,5.914251,7.261238,5.560433,1.466899,0.228952,0.017902,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.056038,proposed,0,-126.340000,54.885000,5.811421,-6.653603,5.780000,-6.745000,0.031421,0.091397,27.475816,-0.152474,3.201954,-0.152474,27.475816,0.350000,0.260000,31,24,30.669060,24.361905,30.669060,24.361905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.284389,28.496102,98.627177,121.935025,0.000000,0.000000,0.000000,0.000000,6.231498,7.353914,5.559344,1.540975,0.254566,0.020459,0.500822,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.067941,proposed,0,-126.340000,54.885000,6.177699,-6.734532,6.130000,-6.805000,0.047699,0.070468,29.793421,-7.288257,3.567892,-7.288257,29.793421,0.410000,0.200000,-8,69,-7.531161,92.096532,-7.531161,92.096532,0.000000,-22.734626,0.000000,64.000000,0.000000,0.000000,-13.837123,27.396025,102.543790,117.494954,0.000000,0.000000,0.000000,0.000000,6.697024,7.623520,5.585885,1.439446,0.212840,0.017022,0.500241,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.076033,proposed,0,-126.340000,54.885000,6.422369,-6.786741,6.380000,-6.885000,0.042369,0.098259,31.318161,-12.289405,3.994819,-12.289405,31.318161,0.260000,0.340000,-13,106,-12.846713,106.481278,-12.846713,106.481278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.208615,26.861711,98.771061,112.194026,0.000000,0.000000,0.000000,0.000000,6.542633,7.563411,5.539798,1.474780,0.233313,0.018816,0.500952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.087243,proposed,0,-126.340000,54.885000,6.754994,-6.855135,6.740000,-7.025000,0.014994,0.169865,30.342327,-12.716332,4.299767,-12.716332,30.342327,0.110000,0.740000,5,106,4.819813,106.196820,4.819813,106.196820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.860977,27.357108,96.935256,117.540810,0.000000,0.000000,0.000000,0.000000,6.529563,7.999539,5.575463,1.646707,0.350493,0.028712,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.096034,proposed,0,-126.340000,54.885000,7.010376,-6.905461,7.010000,-7.095000,0.000376,0.189539,29.549462,-6.983309,3.811850,-6.983309,29.549462,0.100000,0.900000,12,61,12.064535,49.217930,12.064535,49.217930,0.000000,11.978890,0.000000,64.000000,0.000000,0.000000,-16.243593,29.189932,103.573075,124.791657,0.000000,0.000000,0.000000,0.000000,6.452604,8.353178,5.573768,1.717418,0.404380,0.033832,0.500951,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008241,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.106040,proposed,0,-126.340000,54.885000,7.294905,-6.959095,7.310000,-7.125000,-0.015095,0.165905,28.512639,1.494245,3.811850,1.494245,28.512639,0.110000,0.820000,18,16,18.379525,-14.082470,18.379525,-14.082470,0.000000,30.279290,0.000000,64.000000,0.000000,0.000000,-24.943000,31.002062,106.850818,130.153010,0.000000,0.000000,0.000000,0.000000,6.379378,8.383519,5.564846,1.524136,0.211606,0.023814,0.500514,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.116040,proposed,0,-126.340000,54.885000,7.572314,-7.008690,7.600000,-7.085000,-0.027686,0.076310,27.536805,5.763517,3.262944,5.763517,27.536805,0.120000,0.510000,22,-26,22.479190,-26.181155,22.479190,-26.181155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.409075,29.811700,103.126030,126.073411,0.000000,0.000000,0.000000,0.000000,6.423814,7.829071,5.556278,1.436200,0.200639,0.015337,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.126037,proposed,0,-126.340000,54.885000,7.842427,-7.054172,7.870000,-7.055000,-0.027573,0.000828,26.195034,4.238777,3.445913,4.238777,26.195034,0.160000,0.130000,23,17,23.365161,17.478825,23.365161,17.478825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.344291,28.154506,99.229704,125.876313,0.000000,0.000000,0.000000,0.000000,6.270844,7.720549,5.553751,1.632510,0.224897,0.027960,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.136040,proposed,0,-126.340000,54.885000,8.105107,-7.095471,8.150000,-7.075000,-0.044893,-0.020471,27.109878,-4.055809,3.506902,-4.055809,27.109878,0.200000,0.070000,-1,62,-1.022903,95.799134,-1.022903,95.799134,0.000000,-33.320308,0.000000,64.000000,0.000000,0.000000,-37.469196,26.385585,94.036373,116.819309,0.000000,0.000000,0.000000,0.000000,6.011550,7.710417,5.554183,1.640139,0.251522,0.022281,0.500649,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.146023,proposed,0,-126.340000,54.885000,8.359399,-7.132404,8.420000,-7.145000,-0.060601,0.012596,27.048889,-10.947634,3.445913,-10.947634,27.048889,0.170000,0.320000,-11,106,-11.133306,106.323483,-11.133306,106.323483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.489298,27.515570,91.466871,115.160097,0.000000,0.000000,0.000000,0.000000,5.726788,7.825154,5.552031,1.629591,0.314751,0.029546,0.501082,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.156145,proposed,0,-126.340000,54.885000,8.608953,-7.165404,8.690000,-7.265000,-0.081047,0.099596,25.585138,-13.326228,3.262944,-13.326228,25.585138,0.120000,0.660000,-4,106,-3.746601,106.017345,-3.746601,106.017345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.667117,29.869427,99.540705,120.914568,0.000000,0.000000,0.000000,0.000000,6.068152,8.304324,5.648865,1.739924,0.359954,0.032101,0.501965,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008292,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.166038,proposed,0,-126.340000,54.885000,8.844524,-7.193260,8.930000,-7.355000,-0.085476,0.161740,24.060398,-7.105289,3.079975,-7.105289,24.060398,0.110000,0.900000,7,75,6.633151,74.722010,6.633151,74.722010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.078436,33.616847,110.606670,129.941021,0.000000,0.000000,0.000000,0.000000,6.659458,8.779707,5.558991,1.801838,0.361402,0.038217,0.524711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008297,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.176049,proposed,0,-126.340000,54.885000,9.074299,-7.216969,9.170000,-7.375000,-0.095701,0.158031,21.498835,1.616224,3.018985,1.616224,21.498835,0.060000,0.870000,33,30,32.865166,7.894927,32.865166,7.894927,0.000000,21.827083,0.000000,64.000000,0.000000,0.000000,-48.707446,35.558937,113.742338,132.033650,0.000000,0.000000,0.000000,0.000000,6.978562,8.643339,8.216984,1.729761,0.264468,0.034389,0.504904,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010761,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.186842,proposed,0,-126.340000,54.885000,9.312095,-7.237427,9.400000,-7.305000,-0.087905,0.067573,18.571334,8.995966,2.592058,8.995966,18.571334,0.080000,0.670000,54,-15,53.964019,-38.132246,53.964019,-38.132246,0.000000,22.854256,0.000000,64.000000,0.000000,0.000000,-55.911382,32.432915,108.248668,125.734240,0.000000,0.000000,0.000000,0.000000,6.939696,7.815426,5.553957,1.771852,0.286909,0.034310,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.196912,proposed,0,-126.340000,54.885000,9.524440,-7.251699,9.580000,-7.205000,-0.055560,-0.046699,16.619667,11.008623,1.738204,11.008623,16.619667,0.180000,0.250000,56,-22,55.838715,-21.942070,55.838715,-21.942070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.564310,27.719477,103.037930,123.627365,0.000000,0.000000,0.000000,0.000000,6.705423,7.622017,6.194503,1.753360,0.333132,0.192420,0.500973,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.206901,proposed,0,-126.340000,54.885000,9.725838,-7.261237,9.740000,-7.145000,-0.014162,-0.116237,15.338885,3.567892,2.470079,3.567892,15.338885,0.410000,0.040000,29,23,29.002494,57.030322,29.002494,57.030322,0.000000,-33.972391,0.000000,64.000000,0.000000,0.000000,-57.272971,25.114907,107.665125,137.711685,0.000000,0.000000,0.000000,0.000000,6.966676,8.577458,5.559183,1.656433,0.606183,0.032585,0.501168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008365,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.216907,proposed,0,-126.340000,54.885000,9.918211,-7.266163,9.920000,-7.175000,-0.001789,-0.091163,17.900448,-5.275601,2.226120,-5.275601,17.900448,0.400000,0.030000,-7,68,-6.994643,105.599981,-6.994643,105.599981,0.000000,-37.542051,0.000000,64.000000,0.000000,0.000000,-48.701082,24.958391,106.329515,128.759752,0.000000,0.000000,0.000000,0.000000,7.124879,8.599269,5.571808,1.615960,0.264264,0.019882,0.500347,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.226906,proposed,0,-126.340000,54.885000,10.100959,-7.266454,10.110000,-7.265000,-0.009041,-0.001454,19.364199,-13.082270,2.043152,-13.082270,19.364199,0.200000,0.290000,-10,106,-9.510625,105.632724,-9.510625,105.632724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.693973,28.409897,102.760664,128.144295,0.000000,0.000000,0.000000,0.000000,6.933145,8.783976,5.568447,1.509359,0.272801,0.024957,0.500268,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.236941,proposed,0,-126.340000,54.885000,10.274751,-7.262094,10.300000,-7.405000,-0.025249,0.142906,17.534511,-13.814145,1.982162,-13.814145,17.534511,0.100000,0.680000,7,105,6.999390,105.330995,6.999390,105.330995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.033577,34.424408,107.632957,133.815883,0.000000,0.000000,0.000000,0.000000,6.857776,9.272424,5.568199,1.442970,0.377761,0.021345,0.500480,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.246933,proposed,0,-126.340000,54.885000,10.438159,-7.253136,10.470000,-7.505000,-0.031841,0.251864,15.338885,-8.203101,1.921172,-8.203101,15.338885,0.070000,0.900000,25,105,24.516266,105.135975,24.516266,105.135975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.862620,41.295515,114.512994,137.481681,0.000000,0.000000,0.000000,0.000000,6.524557,9.377971,5.560634,1.500856,0.449651,0.031256,0.500579,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.256943,proposed,0,-126.340000,54.885000,10.592138,-7.239571,10.610000,-7.515000,-0.017862,0.275429,12.777322,1.616224,2.165131,1.616224,12.777322,0.110000,0.980000,41,60,40.855858,40.687098,40.855858,40.687098,0.000000,19.448877,0.000000,64.000000,0.000000,0.000000,-55.339200,44.078972,114.241421,133.655042,0.000000,0.000000,0.000000,0.000000,6.750641,8.996004,5.580312,1.531094,0.357620,0.019423,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.266932,proposed,0,-126.340000,54.885000,10.736102,-7.221483,10.730000,-7.445000,0.006102,0.223517,11.130602,11.923467,1.616224,11.923467,11.130602,0.210000,0.850000,42,15,42.453070,-33.449048,42.453070,-33.449048,0.000000,48.585022,0.000000,64.000000,0.000000,0.000000,-61.943090,41.589112,116.925084,138.134618,0.000000,0.000000,0.000000,0.000000,7.030041,8.838961,5.545367,1.426827,0.200686,0.016873,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.276932,proposed,0,-126.340000,54.885000,10.870510,-7.198866,10.850000,-7.295000,0.020510,0.096134,10.459717,16.314719,1.982162,16.314719,10.459717,0.330000,0.490000,28,-30,28.452801,-43.290000,28.452801,-43.290000,0.000000,13.425975,0.000000,64.000000,0.000000,0.000000,-65.119459,34.927129,112.509929,134.898893,0.000000,0.000000,0.000000,0.000000,6.834211,8.430098,5.554297,1.621658,0.243405,0.032131,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.286949,proposed,0,-126.340000,54.885000,10.995438,-7.171737,10.960000,-7.145000,0.035438,-0.026737,11.496540,13.570186,2.226120,13.570186,11.496540,0.330000,0.120000,10,6,10.098249,6.043915,10.098249,6.043915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.061575,28.990271,111.513778,140.815917,0.000000,0.000000,0.000000,0.000000,7.296704,8.813909,5.570315,1.506592,0.215960,0.024818,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.296931,proposed,0,-126.340000,54.885000,11.110279,-7.140316,11.080000,-7.085000,0.030279,-0.055316,12.167426,3.262944,1.555235,3.262944,12.167426,0.250000,0.040000,0,51,0.282686,102.738203,0.282686,102.738203,0.000000,-51.694288,0.000000,64.000000,0.000000,0.000000,-60.548911,24.105783,105.569605,132.760939,0.000000,0.000000,0.000000,0.000000,6.712950,8.511275,5.544773,1.582060,0.254310,0.036053,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.306909,proposed,0,-126.340000,54.885000,11.215543,-7.104594,11.210000,-7.105000,0.005543,0.000406,11.862478,-6.068465,1.311276,-6.068465,11.862478,0.140000,0.180000,3,96,3.303705,106.074696,3.303705,106.074696,0.000000,-10.030782,0.000000,64.000000,0.000000,0.000000,-58.571660,24.013041,101.476053,119.836539,0.000000,0.000000,0.000000,0.000000,6.244911,8.191293,5.575192,1.503106,0.223958,0.039981,0.500811,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.316940,proposed,0,-126.340000,54.885000,11.311825,-7.064418,11.330000,-7.195000,-0.018175,0.130582,10.459717,-11.740498,1.250287,-11.740498,10.459717,0.090000,0.570000,10,106,10.042205,106.054263,10.042205,106.054263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.045616,27.685914,104.109587,120.220622,0.000000,0.000000,0.000000,0.000000,6.405239,8.306340,5.561799,1.459958,0.388762,0.025133,0.500775,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.326935,proposed,0,-126.340000,54.885000,11.398367,-7.020215,11.430000,-7.285000,-0.031633,0.264785,8.934977,-8.142112,1.860183,-8.142112,8.934977,0.090000,0.840000,13,106,13.163677,105.894607,13.163677,105.894607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.059445,33.819855,106.702731,123.221682,0.000000,0.000000,0.000000,0.000000,6.588473,8.367894,5.557899,1.543840,0.337711,0.027490,0.500964,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.336937,proposed,0,-126.340000,54.885000,11.475700,-6.971914,11.520000,-7.325000,-0.044300,0.353086,6.983309,-1.189297,1.372266,-1.189297,6.983309,0.100000,0.970000,21,105,20.701830,104.984568,20.701830,104.984568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.396544,38.488801,104.421505,119.508826,0.000000,0.000000,0.000000,0.000000,6.619669,7.985202,5.556360,1.523789,0.351776,0.019285,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.346936,proposed,0,-126.340000,54.885000,11.543895,-6.919657,11.580000,-7.285000,-0.036105,0.365343,5.702528,7.471226,0.335443,7.471226,5.702528,0.150000,1.000000,21,60,20.529106,36.246698,20.529106,36.246698,0.000000,23.737870,0.000000,64.000000,0.000000,0.000000,-57.902251,37.457672,100.234421,111.154922,0.000000,0.000000,0.000000,0.000000,6.704913,7.282217,5.551653,1.497278,0.329888,0.022125,0.500855,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.356904,proposed,0,-126.340000,54.885000,11.602978,-6.863712,11.640000,-7.145000,-0.037022,0.281288,5.397580,16.680656,0.823360,16.680656,5.397580,0.180000,0.840000,13,15,12.835978,-28.928903,12.835978,-28.928903,0.000000,43.913471,0.000000,64.000000,0.000000,0.000000,-53.699001,32.340326,101.217233,115.539175,0.000000,0.000000,0.000000,0.000000,6.866370,7.328289,5.554822,1.616192,0.251017,0.024310,0.503029,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.366937,proposed,0,-126.340000,54.885000,11.653647,-6.803642,11.700000,-6.975000,-0.046353,0.171358,4.482736,19.059251,0.945339,19.059251,4.482736,0.170000,0.510000,11,-24,11.057728,-23.718194,11.057728,-23.718194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.574995,24.858668,96.513035,116.763391,0.000000,0.000000,0.000000,0.000000,6.639254,7.578709,5.565496,1.494793,0.198608,0.041583,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.376942,proposed,0,-126.340000,54.885000,11.695585,-6.740105,11.750000,-6.825000,-0.054415,0.084895,4.360757,14.241072,1.311276,14.241072,4.360757,0.150000,0.150000,1,21,1.485717,44.355037,1.485717,44.355037,0.000000,-23.073231,0.000000,64.000000,0.000000,0.000000,-35.867946,19.917942,98.191207,123.243720,0.000000,0.000000,0.000000,0.000000,6.708800,7.819565,5.555183,1.528321,0.208728,0.018550,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.386935,proposed,0,-126.340000,54.885000,11.729131,-6.673143,11.790000,-6.755000,-0.060869,0.081857,4.360757,14.241072,0.579401,2.348100,3.445913,0.100000,0.090000,-5,58,-4.568028,58.294821,-4.568028,58.294821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.050085,12.411102,85.766394,112.548884,0.000000,0.000000,0.000000,0.000000,6.382393,7.069289,5.547409,1.735075,0.224380,0.032362,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.396934,proposed,0,-126.340000,54.885000,11.754581,-6.602773,11.830000,-6.775000,-0.075419,0.172227,3.079975,-7.410237,0.030495,-7.410237,3.079975,0.050000,0.290000,6,103,6.490084,106.972020,6.490084,106.972020,0.000000,-3.677200,0.000000,64.000000,0.000000,0.000000,-14.698343,12.737218,84.716986,102.969546,0.000000,0.000000,0.000000,0.000000,6.069688,6.683305,5.559329,1.462844,0.257651,0.025624,0.504372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.406933,proposed,0,-126.340000,54.885000,11.772162,-6.529167,11.860000,-6.865000,-0.087838,0.335833,1.189297,-11.618519,0.274453,-11.618519,1.189297,0.060000,0.650000,11,107,11.007035,106.676322,11.007035,106.676322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.438264,16.901163,90.182745,108.527784,0.000000,0.000000,0.000000,0.000000,6.047540,7.209809,5.553470,1.475662,0.288562,0.019125,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.416901,proposed,0,-126.340000,54.885000,11.782113,-6.452703,11.870000,-6.955000,-0.087887,0.502297,-0.762370,-8.934977,0.457422,-8.934977,-0.762370,0.070000,0.890000,8,106,7.715742,106.276295,7.715742,106.276295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.577480,24.608445,94.556926,116.047081,0.000000,0.000000,0.000000,0.000000,6.019776,7.624470,5.555203,1.454948,0.345834,0.020320,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.426943,proposed,0,-126.340000,54.885000,11.784760,-6.372708,11.870000,-7.005000,-0.085240,0.632292,-1.921172,-2.531068,0.396432,-2.531068,-1.921172,0.070000,0.990000,10,106,9.851472,106.331300,9.851472,106.331300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.315270,30.879392,93.749193,115.013158,0.000000,0.000000,0.000000,0.000000,6.013806,7.495399,5.554045,1.463433,0.296172,0.020853,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.436940,proposed,0,-126.340000,54.885000,11.780325,-6.290267,11.860000,-6.975000,-0.079675,0.684733,-2.653048,5.702528,-1.128308,5.702528,-2.653048,0.080000,1.010000,10,106,10.023527,106.487706,10.023527,106.487706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.044289,32.193529,93.051966,112.070852,0.000000,0.000000,0.000000,0.000000,6.226174,7.152127,5.554112,1.614102,0.409641,0.025483,0.502139,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.446904,proposed,0,-126.340000,54.885000,11.769174,-6.205454,11.830000,-6.865000,-0.060826,0.659546,-3.567892,13.143259,-0.518412,13.143259,-3.567892,0.080000,1.030000,14,61,14.086291,46.987937,14.086291,46.987937,0.000000,14.499769,0.000000,64.000000,0.000000,0.000000,9.084379,26.684352,89.987460,110.787523,0.000000,0.000000,0.000000,0.000000,6.361707,6.968871,5.567296,1.811326,0.370279,0.035291,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008296,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.456906,proposed,0,-126.340000,54.885000,11.751525,-6.117819,11.800000,-6.685000,-0.048475,0.567181,-4.116798,20.218053,0.213464,20.218053,-4.116798,0.090000,0.860000,13,16,13.131794,0.080435,13.131794,0.080435,0.000000,16.407271,0.000000,64.000000,0.000000,0.000000,16.437407,17.298183,94.573156,126.783203,0.000000,0.000000,0.000000,0.000000,6.668500,8.070983,5.569255,1.480589,0.201382,0.015984,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.466904,proposed,0,-126.340000,54.885000,11.727726,-6.027872,11.760000,-6.475000,-0.032274,0.447128,-3.994819,21.925762,1.006328,21.925762,-3.994819,0.120000,0.510000,3,12,2.630794,11.528576,2.630794,11.528576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.081010,6.675759,96.699473,132.324106,0.000000,0.000000,0.000000,0.000000,6.589942,8.405090,5.556285,1.552275,0.214799,0.020595,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.476904,proposed,0,-126.340000,54.885000,11.698079,-5.935710,11.740000,-6.295000,-0.041921,0.359290,-3.262944,16.009771,-0.213464,16.009771,-3.262944,0.090000,0.280000,-11,57,-11.134884,78.421996,-11.134884,78.421996,0.000000,-21.893420,0.000000,64.000000,0.000000,0.000000,33.204929,-2.517149,97.064486,134.290493,0.000000,0.000000,0.000000,0.000000,6.497378,8.395574,5.554982,1.471800,0.210338,0.020989,0.501291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.486905,proposed,0,-126.340000,54.885000,11.662910,-5.841509,11.710000,-6.185000,-0.047090,0.343491,-2.957996,7.105289,-0.457422,7.105289,-2.957996,0.060000,0.370000,-22,102,-21.541063,105.905969,-21.541063,105.905969,0.000000,-4.377393,0.000000,64.000000,0.000000,0.000000,42.229917,-9.071882,84.915448,123.008109,0.000000,0.000000,0.000000,0.000000,5.980088,7.501958,5.554819,1.484627,0.235500,0.024443,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.496903,proposed,0,-126.340000,54.885000,11.622557,-5.745459,11.690000,-6.135000,-0.067443,0.389541,-2.470079,1.738204,-0.396432,1.738204,-2.470079,0.020000,0.670000,-30,106,-30.272130,106.182195,-30.272130,106.182195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.763223,-12.207676,80.303170,117.815885,0.000000,0.000000,0.000000,0.000000,5.695382,7.062902,5.557900,1.540783,0.288822,0.019764,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.506902,proposed,0,-126.340000,54.885000,11.577334,-5.647678,11.670000,-6.105000,-0.092666,0.457322,-3.384923,1.372266,0.213464,1.372266,-3.384923,-0.030000,0.890000,-24,106,-24.070169,106.464963,-24.070169,106.464963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.371232,-10.569343,81.706230,112.500694,0.000000,0.000000,0.000000,0.000000,5.694733,6.790687,5.552831,1.453310,0.262194,0.019385,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.516904,proposed,0,-126.340000,54.885000,11.527565,-5.548311,11.640000,-6.055000,-0.112435,0.506689,-4.787684,6.068465,0.457422,6.068465,-4.787684,-0.120000,0.980000,-5,107,-4.574517,106.740286,-4.574517,106.740286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.452250,-8.904631,82.041011,107.325444,0.000000,0.000000,0.000000,0.000000,5.888670,6.615757,5.575862,1.695746,0.914608,0.034900,0.501031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.526904,proposed,0,-126.340000,54.885000,11.473597,-5.447547,11.590000,-5.965000,-0.116403,0.517453,-6.190445,11.191592,-0.091484,11.191592,-6.190445,-0.130000,1.020000,8,78,7.941052,78.342588,7.941052,78.342588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.841561,-10.180653,78.180570,103.307473,0.000000,0.000000,0.000000,0.000000,5.872446,6.522163,5.568030,1.780821,0.454298,0.034916,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008350,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.536911,proposed,0,-126.340000,54.885000,11.415717,-5.345460,11.530000,-5.815000,-0.114283,0.469540,-7.837164,16.314719,-1.433256,16.314719,-7.837164,-0.060000,0.900000,12,44,11.955412,43.935781,11.955412,43.935781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.647290,-13.014947,76.903967,107.172371,0.000000,0.000000,0.000000,0.000000,5.845571,6.891508,5.589125,1.751101,0.235214,0.033693,0.501001,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.546908,proposed,0,-126.340000,54.885000,11.354350,-5.242370,11.450000,-5.635000,-0.095650,0.392630,-8.569039,19.425188,-0.579401,19.425188,-8.569039,-0.020000,0.670000,12,33,12.107427,33.455909,12.107427,33.455909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.089923,-16.719539,78.273209,108.882454,0.000000,0.000000,0.000000,0.000000,5.715946,7.047773,5.569231,1.820943,0.259022,0.036277,0.501209,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.557297,proposed,0,-126.340000,54.885000,11.287181,-5.134236,11.360000,-5.425000,-0.072819,0.290764,-8.447060,17.778469,0.396432,17.778469,-8.447060,0.010000,0.570000,5,48,4.887390,48.498704,4.887390,48.498704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.435903,-20.345933,77.172986,105.538840,0.000000,0.000000,0.000000,0.000000,5.398195,6.797263,6.520362,1.809917,0.230432,0.036025,0.500986,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.009109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.566901,proposed,0,-126.340000,54.885000,11.222320,-5.033508,11.300000,-5.295000,-0.077680,0.261492,-8.447060,12.960290,0.030495,12.960290,-8.447060,0.000000,0.410000,0,93,0.255842,102.172654,0.255842,102.172654,0.000000,-8.673950,0.000000,64.000000,0.000000,0.000000,67.653886,-22.766221,72.707815,100.230715,0.000000,0.000000,0.000000,0.000000,5.062025,6.322517,5.557145,1.627000,0.260495,0.028714,0.674945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.577294,proposed,0,-126.340000,54.885000,11.149470,-4.923823,11.230000,-5.185000,-0.080530,0.261177,-7.105289,8.020133,-0.640391,8.020133,-7.105289,0.040000,0.630000,-22,107,-22.276241,107.464284,-22.276241,107.464284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.292147,-25.285301,66.160978,93.716465,0.000000,0.000000,0.000000,0.000000,4.530601,5.720582,5.583439,1.606916,0.275400,0.023972,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.586904,proposed,0,-126.340000,54.885000,11.079941,-4.821897,11.180000,-5.095000,-0.100059,0.273103,-6.556382,7.654195,-0.640391,7.654195,-6.556382,0.020000,0.830000,-31,108,-30.555386,107.526552,-30.555386,107.526552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.186008,-25.973218,65.906111,92.546020,0.000000,0.000000,0.000000,0.000000,4.430850,5.581886,5.557457,1.595043,0.304202,0.018264,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.597262,proposed,0,-126.340000,54.885000,11.002994,-4.711645,11.110000,-4.985000,-0.107006,0.273355,-7.410237,12.350394,-0.030495,12.350394,-7.410237,-0.080000,0.990000,-12,63,-11.703489,59.177526,-11.703489,59.177526,0.000000,3.349026,0.000000,64.000000,0.000000,0.000000,78.255710,-26.810854,62.255361,90.649085,0.000000,0.000000,0.000000,0.000000,4.438072,5.532350,5.606466,1.486936,0.344790,0.020609,0.501923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.606902,proposed,0,-126.340000,54.885000,10.929800,-4.608796,11.050000,-4.835000,-0.120200,0.226204,-8.264091,17.839459,0.396432,17.839459,-8.264091,-0.120000,0.830000,2,23,2.113461,22.917587,2.113461,22.917587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.178835,-27.340053,68.928023,94.959248,0.000000,0.000000,0.000000,0.000000,4.809047,6.076199,5.550878,1.445551,0.196392,0.017498,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.616934,proposed,0,-126.340000,54.885000,10.852300,-4.501649,10.970000,-4.645000,-0.117700,0.143351,-9.178935,18.998261,-0.152474,18.998261,-9.178935,-0.080000,0.540000,7,31,6.562878,30.978990,6.562878,30.978990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.268709,-27.570952,69.627424,92.888943,0.000000,0.000000,0.000000,0.000000,4.869979,6.085058,5.554167,1.548223,0.223432,0.021181,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.628270,proposed,0,-126.340000,54.885000,10.763450,-4.380583,10.880000,-4.465000,-0.116550,0.084417,-9.178935,13.509197,-1.250287,13.509197,-9.178935,-0.030000,0.360000,-1,76,-1.446313,87.426528,-1.446313,87.426528,0.000000,-11.447538,0.000000,64.000000,0.000000,0.000000,77.646953,-27.571849,66.142712,89.313781,0.000000,0.000000,0.000000,0.000000,4.678046,5.786502,5.632884,1.509289,0.213135,0.023022,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.636903,proposed,0,-126.340000,54.885000,10.695106,-4.288480,10.800000,-4.385000,-0.104894,0.096520,-9.666852,7.837164,-0.579401,7.837164,-9.666852,0.000000,0.490000,-3,108,-3.034867,107.956151,-3.034867,107.956151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.303404,-27.274093,61.369616,84.470852,0.000000,0.000000,0.000000,0.000000,4.269430,5.206862,5.554890,1.454615,0.260911,0.018472,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.646942,proposed,0,-126.340000,54.885000,10.615146,-4.181598,10.720000,-4.315000,-0.104854,0.133402,-9.300914,5.580549,-0.518412,5.580549,-9.300914,0.000000,0.770000,-8,108,-7.745669,107.988105,-7.745669,107.988105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.517461,-26.977399,61.616880,83.870198,0.000000,0.000000,0.000000,0.000000,4.049888,5.049159,5.559365,1.533482,0.348109,0.024477,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.656937,proposed,0,-126.340000,54.885000,10.535257,-4.075519,10.630000,-4.235000,-0.094743,0.159481,-9.300914,5.580549,0.396432,8.447060,-9.361904,-0.020000,0.950000,-5,106,-4.906881,105.868170,-4.906881,105.868170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.801277,-24.991375,61.740762,80.927185,0.000000,0.000000,0.000000,0.000000,3.969827,4.900746,6.329418,1.871189,0.398598,0.053177,0.500642,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.666915,proposed,0,-126.340000,54.885000,10.455471,-3.970058,10.540000,-4.105000,-0.084529,0.134942,-9.971800,14.119093,0.091484,14.119093,-9.971800,-0.030000,1.000000,6,61,6.417475,28.332602,6.417475,28.332602,0.000000,32.535569,0.000000,64.000000,0.000000,0.000000,82.505683,-24.942290,57.843669,77.547696,0.000000,0.000000,0.000000,0.000000,3.842416,4.791081,5.569760,1.445943,0.327898,0.020949,0.501711,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.676936,proposed,0,-126.340000,54.885000,10.375523,-3.864659,10.450000,-3.925000,-0.074477,0.060341,-10.459717,20.644980,-0.152474,20.644980,-10.459717,-0.010000,0.850000,13,16,12.755584,-20.621690,12.755584,-20.621690,0.000000,36.489861,0.000000,64.000000,0.000000,0.000000,82.387017,-25.374713,65.886337,82.976194,0.000000,0.000000,0.000000,0.000000,4.067458,5.309244,5.554766,1.477621,0.220136,0.021990,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.688262,proposed,0,-126.340000,54.885000,10.285661,-3.746275,10.340000,-3.695000,-0.054339,-0.051275,-10.337738,21.010918,-0.457422,21.010918,-10.337738,0.020000,0.420000,12,3,12.248077,3.114144,12.248077,3.114144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.448174,-25.687493,72.133529,88.732192,0.000000,0.000000,0.000000,0.000000,4.396213,5.747011,5.624438,1.510684,0.214556,0.023474,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.696901,proposed,0,-126.340000,54.885000,10.217643,-3.656570,10.260000,-3.545000,-0.042357,-0.111570,-8.995966,16.375708,-0.518412,16.375708,-8.995966,0.040000,0.260000,-1,48,-1.198226,48.997742,-1.198226,48.997742,0.000000,-0.883598,0.000000,64.000000,0.000000,0.000000,81.170316,-25.194807,76.652200,94.249268,0.000000,0.000000,0.000000,0.000000,4.644363,6.031881,5.549320,1.486820,0.204080,0.018306,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.706935,proposed,0,-126.340000,54.885000,10.139389,-3.553094,10.180000,-3.435000,-0.040611,-0.118094,-8.569039,6.922320,0.152474,6.922320,-8.569039,0.050000,0.310000,-9,93,-9.312700,107.470218,-9.312700,107.470218,0.000000,-14.356074,0.000000,64.000000,0.000000,0.000000,83.084406,-22.556289,74.985298,93.604921,0.000000,0.000000,0.000000,0.000000,4.578626,5.674766,5.573017,1.915017,0.356898,0.069627,0.506843,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008440,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.716910,proposed,0,-126.340000,54.885000,10.062562,-3.451059,10.100000,-3.395000,-0.037438,-0.056059,-7.654195,-0.457422,-0.335443,-0.457422,-7.654195,0.030000,0.550000,-16,107,-15.726951,107.420507,-15.726951,107.420507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.495512,-17.876558,77.363365,94.539339,0.000000,0.000000,0.000000,0.000000,4.612253,5.774929,5.566241,1.486746,0.261689,0.021352,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.726935,proposed,0,-126.340000,54.885000,9.986465,-3.349386,10.040000,-3.395000,-0.053535,0.045614,-6.861330,-0.945339,-0.152474,-0.945339,-6.861330,0.010000,0.810000,-22,107,-21.710198,107.466349,-21.710198,107.466349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.015619,-12.195822,77.363682,93.677651,0.000000,0.000000,0.000000,0.000000,4.631807,5.946552,5.555991,1.460323,0.400301,0.022707,0.500536,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.736933,proposed,0,-126.340000,54.885000,9.911834,-3.248915,9.970000,-3.365000,-0.058166,0.116085,-7.410237,3.018985,-0.396432,3.018985,-7.410237,-0.040000,0.960000,-9,108,-9.063715,107.619675,-9.063715,107.619675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.980333,-7.299950,73.864091,90.795586,0.000000,0.000000,0.000000,0.000000,4.646438,5.788045,5.546853,1.429465,0.300740,0.022058,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.746934,proposed,0,-126.340000,54.885000,9.838574,-3.149390,9.900000,-3.305000,-0.061426,0.155610,-8.386070,8.325081,-0.396432,8.325081,-8.386070,-0.070000,1.000000,7,63,7.132220,63.306860,7.132220,63.306860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.365833,-5.175407,70.178034,90.436022,0.000000,0.000000,0.000000,0.000000,4.714201,5.461712,5.554313,1.785580,0.368527,0.032764,0.501121,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008252,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.756905,proposed,0,-126.340000,54.885000,9.767032,-3.051168,9.810000,-3.185000,-0.042968,0.133832,-8.752008,13.814145,-0.335443,13.814145,-8.752008,-0.050000,0.850000,14,27,13.990179,27.141152,13.990179,27.141152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.772768,-4.469863,76.779456,94.080969,0.000000,0.000000,0.000000,0.000000,4.831693,5.940435,5.557613,1.625558,0.210724,0.021996,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.766934,proposed,0,-126.340000,54.885000,9.696683,-2.953418,9.730000,-3.025000,-0.033317,0.071582,-8.812998,15.460864,-0.152474,15.460864,-8.812998,0.030000,0.550000,8,34,8.031370,33.556258,8.031370,33.556258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.508231,-5.056159,80.952613,97.492654,0.000000,0.000000,0.000000,0.000000,4.925996,6.247841,5.556470,1.600178,0.308154,0.055937,0.501067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.776968,proposed,0,-126.340000,54.885000,9.627984,-2.856668,9.640000,-2.895000,-0.012016,0.038332,-8.873987,10.093779,-0.274453,10.093779,-8.873987,0.040000,0.400000,8,79,7.926153,88.068568,7.926153,88.068568,0.000000,-9.512309,0.000000,64.000000,0.000000,0.000000,86.044806,-5.254182,80.811457,97.454060,0.000000,0.000000,0.000000,0.000000,4.849446,6.120699,5.601722,1.547960,0.242206,0.023064,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.786936,proposed,0,-126.340000,54.885000,9.561494,-2.761633,9.570000,-2.835000,-0.008506,0.073367,-7.959143,4.055809,-0.335443,4.055809,-7.959143,0.000000,0.530000,4,107,3.994779,107.409544,3.994779,107.409544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.805003,-4.922492,78.311230,94.745419,0.000000,0.000000,0.000000,0.000000,4.595810,5.709465,5.556899,1.470149,0.238498,0.022907,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.796908,proposed,0,-126.340000,54.885000,9.496761,-2.667610,9.500000,-2.805000,-0.003239,0.137390,-6.739351,0.823360,-0.518412,0.823360,-6.739351,0.070000,0.780000,-16,107,-15.752527,107.271446,-15.752527,107.271446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.461875,-3.645687,81.883893,97.341250,0.000000,0.000000,0.000000,0.000000,4.986820,5.913767,5.561974,1.470413,0.425746,0.020167,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.806935,proposed,0,-126.340000,54.885000,9.433516,-2.574139,9.440000,-2.765000,-0.006484,0.190861,-6.251434,3.018985,0.030495,3.018985,-6.251434,0.020000,0.950000,-14,107,-13.501741,107.381117,-13.501741,107.381117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.821466,-1.505128,80.094461,95.279747,0.000000,0.000000,0.000000,0.000000,4.797984,5.869687,5.555200,1.534228,0.293753,0.019029,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.816940,proposed,0,-126.340000,54.885000,9.372282,-2.481938,9.380000,-2.705000,-0.007718,0.223062,-6.190445,6.678361,0.335443,6.678361,-6.190445,-0.010000,0.950000,-7,80,-7.211523,80.332986,-7.211523,80.332986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.704027,-0.986113,74.579261,92.862121,0.000000,0.000000,0.000000,0.000000,4.530274,5.566377,5.555475,1.531498,0.280100,0.025410,0.502575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.826942,proposed,0,-126.340000,54.885000,9.312944,-2.390811,9.320000,-2.605000,-0.007056,0.214189,-6.373413,12.045446,0.152474,12.045446,-6.373413,-0.040000,0.880000,2,41,2.326160,40.550898,2.326160,40.550898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.986070,-1.911703,73.437061,91.771062,0.000000,0.000000,0.000000,0.000000,4.552365,5.681044,5.557374,1.462247,0.194803,0.023801,0.502744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.836936,proposed,0,-126.340000,54.885000,9.255515,-2.300762,9.270000,-2.475000,-0.014485,0.174238,-6.190445,13.021280,-0.579401,13.021280,-6.190445,-0.020000,0.640000,1,49,0.869337,48.959269,0.869337,48.959269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.035844,-2.489478,76.092841,91.592695,0.000000,0.000000,0.000000,0.000000,4.644554,5.864849,5.553496,1.579601,0.215829,0.026291,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.846902,proposed,0,-126.340000,54.885000,9.200095,-2.211958,9.210000,-2.365000,-0.009905,0.153042,-5.885497,8.934977,-0.213464,8.934977,-5.885497,0.030000,0.530000,-8,91,-7.510632,91.047104,-7.510632,91.047104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.604669,-3.591128,69.094717,86.047361,0.000000,0.000000,0.000000,0.000000,4.362474,5.424886,5.549758,1.463205,0.204859,0.018898,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.856902,proposed,0,-126.340000,54.885000,9.146294,-2.123782,9.160000,-2.305000,-0.013706,0.181218,-5.641538,3.201954,0.274453,3.201954,-5.641538,0.020000,0.650000,-10,108,-9.885933,107.739315,-9.885933,107.739315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.204886,-4.682473,68.988877,88.546705,0.000000,0.000000,0.000000,0.000000,4.234471,5.312703,5.549092,1.569234,0.261926,0.018323,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.866933,proposed,0,-126.340000,54.885000,9.094116,-2.036249,9.120000,-2.265000,-0.025884,0.228751,-5.397580,2.287110,-0.030495,2.287110,-5.397580,-0.030000,0.850000,-6,108,-6.029528,107.707965,-6.029528,107.707965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.948038,-4.782013,69.599708,89.136000,0.000000,0.000000,0.000000,0.000000,4.267476,5.322587,5.546863,1.675442,0.288774,0.026784,0.501839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.876909,proposed,0,-126.340000,54.885000,9.043944,-1.950049,9.070000,-2.225000,-0.026056,0.274951,-4.787684,4.787684,-0.030495,4.787684,-4.787684,-0.040000,0.950000,-8,99,-7.553780,98.886502,-7.553780,98.886502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.663231,-4.132728,71.909982,91.464413,0.000000,0.000000,0.000000,0.000000,4.462878,5.508669,5.578142,2.344409,0.415193,0.043296,0.501038,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.886906,proposed,0,-126.340000,54.885000,8.995318,-1.864463,9.020000,-2.155000,-0.024682,0.290537,-5.641538,7.410237,-0.335443,7.410237,-5.641538,-0.030000,0.940000,1,79,0.857811,78.866327,0.857811,78.866327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.895502,-3.792559,69.933662,88.523680,0.000000,0.000000,0.000000,0.000000,4.386224,5.392584,5.595001,1.728212,0.281112,0.030470,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.896911,proposed,0,-126.340000,54.885000,8.948237,-1.779553,8.970000,-2.055000,-0.021763,0.275447,-5.641538,10.764665,0.030495,10.764665,-5.641538,-0.020000,0.990000,3,45,2.845217,44.778500,2.845217,44.778500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.145314,-4.881182,67.078219,84.312602,0.000000,0.000000,0.000000,0.000000,4.207146,5.299054,5.584508,2.288415,0.253425,0.043560,0.502205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.906905,proposed,0,-126.340000,54.885000,8.902699,-1.695404,8.920000,-1.945000,-0.017301,0.249596,-5.153621,10.642686,-0.457422,10.642686,-5.153621,0.010000,0.650000,-3,73,-2.845251,72.811112,-2.845251,72.811112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.646900,-4.373337,73.409206,86.823520,0.000000,0.000000,0.000000,0.000000,4.460820,5.559773,5.564134,1.625810,0.235683,0.029389,0.504759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.916908,proposed,0,-126.340000,54.885000,8.858512,-1.611769,8.880000,-1.855000,-0.021488,0.243231,-4.665705,6.922320,-0.152474,6.922320,-4.665705,0.010000,0.630000,-8,106,-7.859813,106.374844,-7.859813,106.374844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.898236,-5.651946,63.572169,82.315221,0.000000,0.000000,0.000000,0.000000,4.024066,5.070822,5.844779,1.817154,0.292138,0.038084,0.500870,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008505,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.926910,proposed,0,-126.340000,54.885000,8.815631,-1.528679,8.840000,-1.785000,-0.024369,0.256321,-4.360757,3.506902,0.091484,3.506902,-4.360757,-0.010000,0.840000,-8,108,-8.483297,107.959004,-8.483297,107.959004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.131046,-7.414641,62.986422,84.417225,0.000000,0.000000,0.000000,0.000000,3.979736,5.065190,5.573064,1.633470,0.337814,0.027888,0.501000,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.936910,proposed,0,-126.340000,54.885000,8.773936,-1.446040,8.810000,-1.735000,-0.036064,0.288960,-3.567892,4.604715,0.152474,4.604715,-3.567892,-0.020000,0.990000,-14,99,-13.513174,98.841050,-13.513174,98.841050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.523008,-7.960227,63.536111,83.852440,0.000000,0.000000,0.000000,0.000000,4.028351,5.075517,5.570147,1.625322,0.276801,0.027838,0.502861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.946901,proposed,0,-126.340000,54.885000,8.733345,-1.363841,8.780000,-1.665000,-0.046655,0.301159,-3.506902,7.166278,0.091484,7.166278,-3.506902,-0.060000,0.950000,-8,82,-8.056932,82.164484,-8.056932,82.164484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.760297,-7.743094,61.839728,81.857618,0.000000,0.000000,0.000000,0.000000,4.046996,5.001339,5.556986,1.463711,0.229296,0.018037,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.956906,proposed,0,-126.340000,54.885000,8.693637,-1.281796,8.750000,-1.575000,-0.056363,0.293204,-3.079975,9.727842,-0.152474,9.727842,-3.079975,-0.070000,0.980000,-9,57,-9.181037,57.386478,-9.181037,57.386478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.481067,-8.266268,60.428183,81.376412,0.000000,0.000000,0.000000,0.000000,4.160825,5.083589,5.555470,1.475766,0.199460,0.022248,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.966904,proposed,0,-126.340000,54.885000,8.654768,-1.199989,8.730000,-1.475000,-0.075232,0.275011,-4.116798,10.764665,0.396432,10.764665,-4.116798,-0.080000,0.840000,0,60,0.276434,59.615784,0.276434,59.615784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.535845,-8.163064,63.017813,83.068144,0.000000,0.000000,0.000000,0.000000,4.335969,5.309909,5.555058,1.482829,0.206693,0.022821,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.976905,proposed,0,-126.340000,54.885000,8.616569,-1.118251,8.690000,-1.385000,-0.073431,0.266749,-3.201954,7.898153,0.030495,7.898153,-3.201954,-0.030000,0.630000,-13,102,-13.319394,102.403077,-13.319394,102.403077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.509239,-8.298701,59.118167,79.801494,0.000000,0.000000,0.000000,0.000000,4.220143,5.126675,5.557081,1.586422,0.258197,0.029261,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.986939,proposed,0,-126.340000,54.885000,8.578787,-1.036232,8.670000,-1.325000,-0.091213,0.288768,-2.957996,3.994819,0.701380,3.994819,-2.957996,-0.030000,0.780000,-19,108,-18.698092,107.905974,-18.698092,107.905974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.935321,-9.675838,59.708751,85.414018,0.000000,0.000000,0.000000,0.000000,4.158486,5.152681,5.552750,1.507877,0.274189,0.022973,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.996926,proposed,0,-126.340000,54.885000,8.541583,-0.954488,8.650000,-1.275000,-0.108417,0.320512,-2.592058,4.421746,-0.213464,4.421746,-2.592058,-0.100000,0.910000,-14,108,-14.191508,108.011617,-14.191508,108.011617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.838409,-9.422668,58.808201,83.428239,0.000000,0.000000,0.000000,0.000000,4.200716,5.045288,5.590280,1.457511,0.290155,0.028161,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial1_tube-mpc.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,tube-mpc,0,-126.340000,54.885000,0.000000,0.000000,-0.120000,-0.245000,0.120000,0.245000,-4.116798,-31.318161,-1.006328,-31.318161,-4.116798,0.000000,-0.040000,45,107,62.400000,106.750000,62.400000,106.750000,-17.400000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.005989,55.974028,144.419070,183.750051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561243,1.415907,0.424763,0.016092,0.500207,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010212,tube-mpc,0,-126.340000,54.885000,0.000048,0.000098,-0.160000,-0.655000,0.160048,0.655098,-2.836017,-45.101811,-1.189297,-45.101811,-2.836017,0.050000,0.310000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.539453,65.105896,138.346299,178.506228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.606216,1.388590,0.224940,0.014759,0.500251,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020084,tube-mpc,0,-126.340000,54.885000,0.000206,0.000388,-0.170000,-1.115000,0.170206,1.115388,0.030495,-47.724364,-0.884349,-47.724364,0.030495,0.300000,0.740000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.314292,75.668118,135.266358,180.027501,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547353,1.386452,0.512684,0.012567,0.500453,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030215,tube-mpc,0,-126.340000,54.885000,0.000516,0.000903,-0.140000,-1.555000,0.140516,1.555903,5.763517,-44.369936,-1.128308,-44.369936,5.763517,0.490000,0.920000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.873924,84.690279,135.837505,183.582532,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558399,1.386676,0.500079,0.013269,0.500202,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040082,tube-mpc,0,-126.340000,54.885000,0.000991,0.001630,-0.040000,-1.945000,0.040991,1.946630,12.167426,-38.819882,-0.762370,-38.819882,12.167426,0.560000,1.010000,17,107,-56.170113,106.750000,-56.170113,106.750000,73.570113,0.000000,0.000000,64.000000,0.000000,0.000000,-50.775588,91.773352,138.630920,187.225374,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548475,1.377271,0.610629,0.013206,0.500499,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050057,tube-mpc,0,-126.340000,54.885000,0.001674,0.002606,0.100000,-2.275000,-0.098326,2.277606,17.290552,-31.440140,-0.213464,-31.440140,17.290552,0.460000,0.980000,-28,107,-62.400000,106.750000,-62.400000,106.750000,34.800000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.135357,95.049136,143.546665,193.148321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539591,1.375897,0.234731,0.014511,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060066,tube-mpc,0,-126.340000,54.885000,0.002594,0.003840,0.290000,-2.545000,-0.287406,2.548840,20.279043,-23.572481,0.884349,-23.572481,20.279043,0.120000,1.030000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.548024,96.498600,147.163160,195.877097,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560766,1.462008,0.306675,0.020027,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070089,tube-mpc,0,-126.340000,54.885000,0.003778,0.005344,0.490000,-2.725000,-0.486222,2.730344,19.486178,-14.424041,0.518412,-14.424041,19.486178,-0.010000,1.030000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.974880,96.533133,149.933195,196.396007,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548128,1.408977,0.369874,0.013779,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080092,tube-mpc,0,-126.340000,54.885000,0.005247,0.007124,0.670000,-2.805000,-0.664753,2.812124,16.558677,-5.214611,0.701380,-5.214611,16.558677,-0.250000,1.020000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.372135,93.285367,159.978782,203.499372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538902,1.392084,0.413068,0.012747,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090153,tube-mpc,0,-126.340000,54.885000,0.007040,0.009207,0.820000,-2.805000,-0.812960,2.814207,10.703675,3.994819,0.640391,3.994819,10.703675,-0.440000,1.000000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.986979,85.016958,160.297009,199.256354,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556404,1.386213,0.442650,0.012108,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100144,tube-mpc,0,-126.340000,54.885000,0.009156,0.011573,0.890000,-2.715000,-0.880844,2.726573,3.628881,11.679509,0.762370,11.679509,3.628881,-0.520000,0.970000,-46,107,-46.160047,106.750000,-46.160047,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.567007,71.803993,155.588975,189.944759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553670,1.379267,0.397404,0.012332,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110211,tube-mpc,0,-126.340000,54.885000,0.011647,0.014266,0.900000,-2.545000,-0.888353,2.559266,-3.079975,20.096074,0.457422,20.096074,-3.079975,-0.520000,1.030000,-1,103,14.977160,102.852716,14.977160,102.852716,-16.137207,0.000000,0.000000,64.000000,0.000000,0.000000,-21.843760,54.300351,147.300240,189.863255,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.604485,1.397747,0.321028,0.014899,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120085,tube-mpc,0,-126.340000,54.885000,0.014459,0.017215,0.840000,-2.295000,-0.825541,2.312215,-9.788831,25.768107,0.518412,25.768107,-9.788831,-0.320000,1.020000,44,58,58.209082,35.078633,58.209082,35.078633,-14.369128,22.774083,0.000000,64.000000,0.000000,0.000000,-18.646837,35.086004,137.298062,185.594140,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539323,1.383273,0.287431,0.012693,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130130,tube-mpc,0,-126.340000,54.885000,0.017711,0.020535,0.740000,-2.015000,-0.722289,2.035535,-12.472374,29.488473,0.701380,29.488473,-12.472374,-0.020000,0.850000,57,13,57.026384,-7.754330,57.026384,-7.754330,0.000000,20.607046,0.000000,64.000000,0.000000,0.000000,-13.099086,17.689389,133.527135,188.439064,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567300,1.398560,0.218007,0.012958,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140214,tube-mpc,0,-126.340000,54.885000,0.021387,0.024196,0.620000,-1.715000,-0.598613,1.739196,-12.350394,28.878577,-0.030495,28.878577,-12.350394,0.060000,0.470000,59,2,59.003547,2.070860,59.003547,2.070860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.069197,2.219707,146.425141,203.372021,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557461,1.398515,0.276299,0.013578,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150149,tube-mpc,0,-126.340000,54.885000,0.025426,0.028130,0.520000,-1.495000,-0.494574,1.523130,-9.727842,20.583991,-0.030495,20.583991,-9.727842,0.300000,0.230000,14,47,13.251345,70.706911,13.251345,70.706911,0.752202,-23.636050,0.000000,64.000000,0.000000,0.000000,13.067845,-9.830583,166.496131,215.358540,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558133,1.384657,0.248003,0.012427,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160218,tube-mpc,0,-126.340000,54.885000,0.029951,0.032449,0.460000,-1.365000,-0.430049,1.397449,-4.787684,8.325081,-0.457422,8.325081,-4.787684,0.320000,0.250000,-31,92,-31.962970,106.750000,-31.962970,106.750000,0.966517,-14.679140,0.000000,64.000000,0.000000,0.000000,27.891214,-17.653679,176.600234,219.035797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.609039,1.402394,0.203459,0.015165,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170211,tube-mpc,0,-126.340000,54.885000,0.034878,0.037070,0.440000,-1.335000,-0.405122,1.372070,-0.762370,-0.518412,-0.274453,-0.518412,-0.762370,0.080000,0.560000,-38,107,-38.281921,106.750000,-38.281921,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.443682,-17.143444,183.998841,219.218401,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.605861,1.402304,0.228711,0.016629,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180121,tube-mpc,0,-126.340000,54.885000,0.040200,0.041982,0.440000,-1.345000,-0.399800,1.386982,0.823360,-3.994819,0.091484,-3.994819,0.823360,0.000000,0.810000,-43,107,-42.661185,106.750000,-42.661185,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.755607,-9.331927,193.650389,227.406327,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547383,1.413986,0.264147,0.014795,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190209,tube-mpc,0,-126.340000,54.885000,0.046065,0.047320,0.450000,-1.365000,-0.403935,1.412320,0.579401,-2.531068,0.518412,-2.531068,0.579401,-0.120000,0.940000,-26,107,-25.600046,106.750000,-25.600046,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.740037,1.548692,188.965002,228.754289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557967,1.404057,0.317916,0.014052,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200208,tube-mpc,0,-126.340000,54.885000,0.052323,0.052945,0.450000,-1.365000,-0.397677,1.417945,-1.555235,1.372266,-0.030495,1.372266,-1.555235,-0.230000,0.990000,10,107,9.738173,106.750000,9.738173,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.602017,10.438329,182.599627,231.581624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559013,1.404876,0.277004,0.013802,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210204,tube-mpc,0,-126.340000,54.885000,0.059020,0.058902,0.440000,-1.325000,-0.380980,1.383902,-3.140965,5.641538,-0.457422,5.641538,-3.140965,-0.130000,1.010000,16,107,15.697711,106.750000,15.697711,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.517942,15.160259,171.527358,223.204643,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557016,1.405991,0.240924,0.013206,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220209,tube-mpc,0,-126.340000,54.885000,0.066161,0.065194,0.410000,-1.235000,-0.343839,1.300194,-2.531068,10.215758,-0.091484,10.215758,-2.531068,-0.030000,1.000000,3,71,3.229594,71.248437,3.229594,71.248437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.092316,14.570571,167.547861,220.917948,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556867,1.408099,0.346476,0.013769,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230132,tube-mpc,0,-126.340000,54.885000,0.073665,0.071757,0.400000,-1.105000,-0.326335,1.176757,-2.470079,14.789979,0.701380,14.789979,-2.470079,-0.010000,0.890000,3,31,3.289720,30.747654,3.289720,30.747654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.818988,8.989634,165.638245,219.282509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553594,1.396618,0.145495,0.012719,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240219,tube-mpc,0,-126.340000,54.885000,0.081716,0.078756,0.380000,-0.955000,-0.298284,1.033756,-2.348100,14.241072,0.945339,14.241072,-2.348100,0.000000,0.650000,4,42,4.347675,41.902516,4.347675,41.902516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.486048,1.105979,166.830456,220.279590,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566511,1.409469,0.180063,0.014258,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250210,tube-mpc,0,-126.340000,54.885000,0.090097,0.086009,0.380000,-0.845000,-0.289903,0.931009,-0.762370,9.910810,0.091484,9.910810,-0.762370,0.010000,0.450000,-10,87,-10.409431,86.632773,-10.409431,86.632773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.346029,-8.712095,166.669623,221.352394,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576377,1.411636,0.190733,0.015749,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260212,tube-mpc,0,-126.340000,54.885000,0.098877,0.093584,0.380000,-0.785000,-0.281123,0.878584,0.762370,3.811850,-0.762370,3.811850,0.762370,0.010000,0.620000,-26,107,-25.608448,106.750000,-25.608448,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.323036,-16.352344,163.572575,215.250709,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557358,1.421957,0.214820,0.013554,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270212,tube-mpc,0,-126.340000,54.885000,0.108027,0.101466,0.400000,-0.765000,-0.291973,0.866466,1.311276,0.640391,-0.152474,0.640391,1.311276,-0.020000,0.870000,-30,107,-29.571489,106.750000,-29.571489,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.371816,-18.298111,169.187615,216.853915,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557934,1.413660,0.254215,0.014769,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280212,tube-mpc,0,-126.340000,54.885000,0.117531,0.109653,0.410000,-0.725000,-0.292469,0.834653,0.701380,2.409089,0.823360,2.409089,0.701380,-0.130000,1.020000,-10,91,-9.792229,90.935460,-9.792229,90.935460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.846377,-16.930981,168.931697,216.619594,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.608115,1.414024,0.229456,0.014360,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290148,tube-mpc,0,-126.340000,54.885000,0.127300,0.118082,0.410000,-0.675000,-0.282700,0.793082,-0.945339,6.922320,1.128308,6.922320,-0.945339,-0.140000,0.940000,10,57,9.732572,57.160724,9.732572,57.160724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.034849,-16.608337,162.645400,214.028135,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555655,1.414653,0.216530,0.014449,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300212,tube-mpc,0,-126.340000,54.885000,0.137502,0.126912,0.410000,-0.595000,-0.272498,0.721912,-1.433256,9.361904,-0.091484,9.361904,-1.433256,-0.060000,0.780000,7,44,7.091000,43.635040,7.091000,43.635040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.013707,-17.938217,155.452015,206.766424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.613042,1.418250,0.180048,0.016865,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310208,tube-mpc,0,-126.340000,54.885000,0.147917,0.135967,0.400000,-0.505000,-0.252083,0.640967,-1.189297,7.105289,-0.213464,7.105289,-1.189297,-0.010000,0.580000,0,72,0.112593,72.270883,0.112593,72.270883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.369539,-20.577110,162.010884,212.382802,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557993,1.414842,0.176973,0.013950,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320218,tube-mpc,0,-126.340000,54.885000,0.158598,0.145313,0.390000,-0.455000,-0.231402,0.600313,-1.311276,3.445913,0.091484,3.445913,-1.311276,-0.010000,0.590000,2,99,1.559216,99.289634,1.559216,99.289634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.552543,-23.615276,163.589620,212.205427,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557729,1.416746,0.204538,0.013197,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330216,tube-mpc,0,-126.340000,54.885000,0.169487,0.154918,0.390000,-0.435000,-0.220513,0.589918,-0.396432,-0.030495,0.030495,-0.030495,-0.396432,-0.010000,0.770000,-7,107,-6.697075,106.750000,-6.697075,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.811200,-22.697361,167.204465,210.359041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556527,1.416514,0.268243,0.013586,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340214,tube-mpc,0,-126.340000,54.885000,0.180567,0.164786,0.400000,-0.415000,-0.219433,0.579786,0.823360,0.823360,0.396432,0.823360,0.823360,-0.010000,0.920000,-18,91,-17.605970,90.594614,-17.605970,90.594614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.455533,-18.839132,166.830829,205.454003,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556579,1.417917,0.251407,0.013172,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350207,tube-mpc,0,-126.340000,54.885000,0.191799,0.174906,0.410000,-0.375000,-0.218201,0.549906,0.030495,4.604715,0.030495,4.604715,0.030495,-0.040000,0.920000,-6,56,-6.071569,56.431760,-6.071569,56.431760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.342620,-15.703560,159.397359,198.370042,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557397,1.417597,0.207904,0.013585,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360211,tube-mpc,0,-126.340000,54.885000,0.203167,0.185285,0.410000,-0.315000,-0.206833,0.500285,-0.457422,6.983309,-0.335443,6.983309,-0.457422,-0.050000,0.740000,2,47,2.328003,47.309875,2.328003,47.309875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.889502,-14.793507,149.464216,191.977989,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557698,1.428996,0.180680,0.013350,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370203,tube-mpc,0,-126.340000,54.885000,0.214609,0.195893,0.410000,-0.265000,-0.195391,0.460893,-0.335443,5.275601,-0.335443,5.275601,-0.335443,-0.030000,0.580000,0,72,-0.066929,71.932968,-0.066929,71.932968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.619882,-15.783113,142.166183,187.526858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557009,1.419668,0.178005,0.013709,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380215,tube-mpc,0,-126.340000,54.885000,0.226127,0.206758,0.420000,-0.225000,-0.193873,0.431758,-0.274453,1.311276,0.396432,1.311276,-0.274453,-0.020000,0.610000,-3,100,-3.342814,100.381580,-3.342814,100.381580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.299373,-17.059525,134.367231,180.683156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551822,1.420374,0.204113,0.016157,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390209,tube-mpc,0,-126.340000,54.885000,0.237642,0.217833,0.430000,-0.215000,-0.192358,0.432833,-0.091484,-1.067318,0.152474,-1.067318,-0.091484,-0.020000,0.780000,-6,106,-6.261775,106.071283,-6.261775,106.071283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.431528,-16.856759,126.317306,170.928946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556907,1.420134,0.268788,0.013059,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400136,tube-mpc,0,-126.340000,54.885000,0.249058,0.229052,0.430000,-0.215000,-0.180942,0.444052,-0.213464,0.091484,0.335443,0.091484,-0.213464,-0.020000,0.890000,-4,88,-4.380999,88.133387,-4.380999,88.133387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.469032,-15.628974,119.964432,163.841770,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559043,1.406903,0.230453,0.013099,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410213,tube-mpc,0,-126.340000,54.885000,0.260590,0.240658,0.430000,-0.185000,-0.169410,0.425658,-0.579401,4.055809,0.030495,4.055809,-0.579401,-0.030000,0.900000,2,52,2.334446,52.422383,2.334446,52.422383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.041290,-15.494674,113.506376,155.259224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557507,1.467302,0.224068,0.015079,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420210,tube-mpc,0,-126.340000,54.885000,0.271936,0.252383,0.430000,-0.135000,-0.158064,0.387383,-0.701380,6.068465,-0.274453,6.068465,-0.701380,-0.020000,0.720000,4,47,4.333804,47.177364,4.333804,47.177364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.465578,-16.405495,108.569836,146.210683,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556808,1.420154,0.175338,0.013209,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430211,tube-mpc,0,-126.340000,54.885000,0.283156,0.264316,0.430000,-0.095000,-0.146844,0.359316,-0.701380,4.177788,-0.274453,4.177788,-0.701380,-0.010000,0.570000,4,74,3.577567,73.667136,3.577567,73.667136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.543951,-19.325080,101.422097,141.264973,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555946,1.420486,0.179529,0.013001,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440208,tube-mpc,0,-126.340000,54.885000,0.294205,0.276446,0.430000,-0.075000,-0.135795,0.351446,-0.396432,-0.091484,0.213464,-0.091484,-0.396432,0.000000,0.600000,-1,107,-1.206306,106.655482,-1.206306,106.655482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.035650,-22.620251,89.273424,129.941453,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601287,1.421290,0.252871,0.014252,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450202,tube-mpc,0,-126.340000,54.885000,0.305049,0.288766,0.430000,-0.075000,-0.124951,0.363766,-0.152474,-2.287110,0.457422,-2.287110,-0.152474,0.000000,0.800000,-4,107,-4.114162,106.749998,-4.114162,106.749998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.652262,-26.741946,73.604535,113.042222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559310,1.419966,0.251451,0.013976,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460208,tube-mpc,0,-126.340000,54.885000,0.315668,0.301291,0.440000,-0.085000,-0.124332,0.386291,0.457422,-1.555235,-0.030495,-1.555235,0.457422,0.010000,0.940000,-11,93,-11.259072,92.799729,-11.259072,92.799729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.106067,-30.751045,56.157438,88.758460,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556138,1.430115,0.228045,0.013892,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470214,tube-mpc,0,-126.340000,54.885000,0.326018,0.314003,0.440000,-0.055000,-0.113982,0.369003,-0.091484,3.994819,0.030495,3.994819,-0.091484,-0.020000,0.940000,-1,48,-0.642227,45.421341,-0.642227,45.421341,0.000000,2.378388,0.000000,64.000000,0.000000,0.000000,-17.075888,-33.138765,53.372899,80.603100,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556816,1.419011,0.254076,0.014238,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480209,tube-mpc,0,-126.340000,54.885000,0.336057,0.326886,0.450000,0.005000,-0.113943,0.321886,-0.030495,6.861330,-0.274453,6.861330,-0.030495,-0.020000,0.730000,0,35,0.458911,34.576398,0.458911,34.576398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.977981,-33.198651,63.511036,85.327654,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557237,1.422347,0.179625,0.014040,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490208,tube-mpc,0,-126.340000,54.885000,0.345767,0.339954,0.450000,0.055000,-0.104233,0.284954,-0.518412,4.848673,-0.274453,4.848673,-0.518412,-0.020000,0.500000,5,68,4.998298,68.208826,4.998298,68.208826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.759604,-32.237137,65.604641,87.573258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556498,1.416646,0.176734,0.013214,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500216,tube-mpc,0,-126.340000,54.885000,0.355126,0.353214,0.450000,0.075000,-0.094874,0.278214,-0.518412,0.030495,-0.213464,0.030495,-0.518412,0.000000,0.540000,1,105,1.361346,105.282423,1.361346,105.282423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.115503,-31.612454,59.487661,83.724713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557576,1.414324,0.215416,0.013780,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510138,tube-mpc,0,-126.340000,54.885000,0.364025,0.366535,0.450000,0.065000,-0.085975,0.301535,-0.030495,-3.994819,0.152474,-3.994819,-0.030495,-0.010000,0.770000,-3,107,-3.244513,106.750000,-3.244513,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.348676,-32.291966,60.422874,91.012371,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555094,1.402537,0.251959,0.013348,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520207,tube-mpc,0,-126.340000,54.885000,0.372643,0.380230,0.450000,0.045000,-0.077357,0.335230,-0.091484,-2.775027,0.152474,-2.775027,-0.091484,0.000000,0.920000,-4,101,-4.002018,101.178429,-4.002018,101.178429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.017275,-32.848448,62.819497,93.523087,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555959,1.414185,0.250019,0.012894,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530204,tube-mpc,0,-126.340000,54.885000,0.380767,0.394002,0.450000,0.055000,-0.069233,0.339002,-0.701380,1.555235,0.335443,1.555235,-0.701380,0.000000,0.970000,3,62,2.795825,61.586593,2.795825,61.586593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.364373,-34.200140,60.906740,90.365188,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555589,1.410470,0.229922,0.012754,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540210,tube-mpc,0,-126.340000,54.885000,0.388449,0.407961,0.450000,0.095000,-0.061551,0.312961,-0.701380,5.763517,-0.457422,5.763517,-0.701380,0.000000,0.770000,5,41,5.205435,41.168928,5.205435,41.168928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.615938,-34.373823,66.051093,90.741992,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557055,1.411201,0.177288,0.013615,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550212,tube-mpc,0,-126.340000,54.885000,0.395663,0.422090,0.450000,0.155000,-0.054337,0.267090,-0.945339,6.251434,-0.213464,6.251434,-0.945339,0.010000,0.550000,7,52,6.960538,52.186488,6.960538,52.186488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.361729,-34.477491,65.592099,89.673122,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556976,1.456278,0.192383,0.016269,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560208,tube-mpc,0,-126.340000,54.885000,0.402395,0.436385,0.450000,0.195000,-0.047605,0.241385,-0.518412,2.226120,0.396432,2.226120,-0.518412,0.010000,0.480000,2,90,2.288730,89.827428,2.288730,89.827428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.746350,-33.888158,61.759514,85.949305,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558141,1.413912,0.188273,0.013841,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570222,tube-mpc,0,-126.340000,54.885000,0.408651,0.450884,0.450000,0.195000,-0.041349,0.255884,0.091484,-2.043152,0.579401,-2.043152,0.091484,0.040000,0.750000,-9,103,-9.069086,103.455121,-9.069086,103.455121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.637721,-34.506512,59.111024,86.606028,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557916,1.725453,0.301071,0.026095,0.504989,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580065,tube-mpc,0,-126.340000,54.885000,0.414319,0.465308,0.460000,0.175000,-0.045681,0.290308,0.396432,-2.836017,0.091484,-2.836017,0.396432,0.020000,0.860000,-11,104,-11.196436,104.029088,-11.196436,104.029088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.528275,-35.162973,57.472482,87.717203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552821,1.514684,0.296532,0.016795,0.500548,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590060,tube-mpc,0,-126.340000,54.885000,0.419583,0.480134,0.470000,0.175000,-0.050417,0.305134,0.213464,-0.030495,-0.030495,-0.030495,0.213464,0.000000,0.940000,-7,75,-7.302800,75.477586,-7.302800,75.477586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.019960,-36.119483,56.522189,85.602885,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545698,1.746624,0.561242,0.038465,0.501121,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008404,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600061,tube-mpc,0,-126.340000,54.885000,0.424355,0.495148,0.470000,0.205000,-0.045645,0.290148,-0.396432,3.750861,-0.152474,3.750861,-0.396432,-0.030000,0.880000,3,47,3.449706,47.483690,3.449706,47.483690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.010357,-36.064043,59.020323,82.626183,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550470,1.455723,0.193910,0.017477,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610088,tube-mpc,0,-126.340000,54.885000,0.428648,0.510387,0.470000,0.255000,-0.041352,0.255387,-0.640391,5.275601,-0.030495,5.275601,-0.640391,-0.010000,0.720000,4,45,4.416637,45.153928,4.416637,45.153928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.642680,-34.931899,59.786536,77.842516,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570993,1.659153,0.216070,0.029732,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620057,tube-mpc,0,-126.340000,54.885000,0.432434,0.525720,0.460000,0.295000,-0.027566,0.230720,-0.274453,3.262944,-0.274453,3.262944,-0.274453,0.000000,0.510000,1,79,0.611772,78.592532,0.611772,78.592532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.488972,-33.393248,57.064325,75.517951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545588,1.467883,0.189789,0.018862,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630065,tube-mpc,0,-126.340000,54.885000,0.435766,0.541302,0.460000,0.305000,-0.024234,0.236302,-0.762370,-1.372266,0.091484,-1.372266,-0.762370,0.000000,0.580000,3,107,2.849462,106.750000,2.849462,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.501230,-32.797874,51.086600,74.617819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575124,1.588040,0.252026,0.017652,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640088,tube-mpc,0,-126.340000,54.885000,0.438647,0.557098,0.460000,0.285000,-0.021353,0.272098,-0.579401,-2.714037,-0.091484,-2.714037,-0.579401,0.020000,0.860000,-2,103,-2.362402,103.068239,-2.362402,103.068239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.878179,-33.805048,52.488552,80.508818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544270,1.691985,0.288257,0.023105,0.500439,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650137,tube-mpc,0,-126.340000,54.885000,0.441097,0.573129,0.460000,0.275000,-0.018903,0.298129,-0.579401,-0.274453,-0.030495,-0.274453,-0.579401,0.010000,0.940000,-1,78,-0.850043,78.317035,-0.850043,78.317035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.639563,-34.987981,53.935769,82.128705,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555747,1.419488,0.225687,0.012773,0.500212,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660147,tube-mpc,0,-126.340000,54.885000,0.443126,0.589293,0.460000,0.295000,-0.016874,0.294293,-0.457422,3.384923,-0.091484,3.384923,-0.457422,0.000000,0.870000,1,53,0.751586,53.379983,0.751586,53.379983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.762546,-35.401863,54.737876,78.482044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551924,1.414028,0.144955,0.012555,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670143,tube-mpc,0,-126.340000,54.885000,0.444770,0.605633,0.460000,0.345000,-0.015230,0.260633,-0.396432,5.275601,0.030495,5.275601,-0.396432,0.000000,0.680000,1,51,1.294950,51.082284,1.294950,51.082284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.413548,-35.016927,55.197184,75.464839,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555740,1.444943,0.130240,0.012972,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680213,tube-mpc,0,-126.340000,54.885000,0.446072,0.622292,0.460000,0.385000,-0.013928,0.237292,0.091484,3.567892,-0.152474,3.567892,0.091484,0.010000,0.560000,-5,74,-4.550448,73.887024,-4.550448,73.887024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.786080,-34.166082,51.958379,70.922598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560420,1.401875,0.179698,0.013350,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690145,tube-mpc,0,-126.340000,54.885000,0.447042,0.638923,0.460000,0.405000,-0.012958,0.233923,-0.030495,0.030495,-0.030495,0.030495,-0.030495,0.000000,0.610000,-4,99,-3.852452,99.404291,-3.852452,99.404291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.095762,-33.847447,46.411131,68.251903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557468,1.400618,0.200118,0.012852,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700210,tube-mpc,0,-126.340000,54.885000,0.447747,0.655981,0.470000,0.405000,-0.022253,0.250981,-0.213464,-0.945339,1.006328,-0.945339,-0.213464,-0.010000,0.780000,-3,95,-2.525128,95.057007,-2.525128,95.057007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.593168,-34.855307,45.667770,70.750156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557863,1.399485,0.276158,0.014930,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710141,tube-mpc,0,-126.340000,54.885000,0.448211,0.673011,0.470000,0.405000,-0.021789,0.268011,-0.518412,0.396432,0.335443,0.396432,-0.518412,-0.010000,0.860000,0,78,0.491875,78.414220,0.491875,78.414220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.759431,-35.636923,46.027083,69.308977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554871,1.390802,0.174822,0.012308,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720210,tube-mpc,0,-126.340000,54.885000,0.448493,0.690480,0.470000,0.435000,-0.021507,0.255480,-0.701380,3.140965,0.213464,3.140965,-0.701380,0.000000,0.830000,2,57,2.035693,56.926841,2.035693,56.926841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.885182,-35.831530,45.753371,65.429651,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559934,1.400041,0.177284,0.013209,0.500418,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730214,tube-mpc,0,-126.340000,54.885000,0.448635,0.708042,0.470000,0.475000,-0.021365,0.233042,-0.335443,4.177788,-0.213464,4.177788,-0.335443,-0.010000,0.700000,1,57,1.024410,57.299483,1.024410,57.299483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.243499,-34.740971,46.638209,62.993128,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556265,1.398631,0.162363,0.012573,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740213,tube-mpc,0,-126.340000,54.885000,0.448693,0.725793,0.460000,0.505000,-0.011307,0.220793,-0.335443,4.177788,-0.213464,4.177788,-0.335443,0.000000,0.600000,1,66,0.983581,65.581457,0.983581,65.581457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.689449,-33.930369,42.246879,59.047794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552789,1.398692,0.175557,0.014276,0.500835,1,1,0,6,1,1,0,0,0,0,1,1,1,1,0,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750086,tube-mpc,0,-126.340000,54.885000,0.448722,0.743518,0.460000,0.515000,-0.011278,0.228518,-0.152474,-0.091484,-0.396432,-0.091484,-0.152474,0.000000,0.610000,-2,101,-1.798765,100.913524,-1.798765,100.913524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.685476,-32.049800,39.476480,54.803283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.535874,1.392250,0.167180,0.013209,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760209,tube-mpc,0,-126.340000,54.885000,0.448784,0.761889,0.460000,0.505000,-0.011216,0.256889,-0.274453,-2.104141,0.457422,-2.104141,-0.274453,0.000000,0.780000,-2,107,-1.610074,106.607503,-1.610074,106.607503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.181663,-32.637539,40.722816,63.341413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557741,1.396687,0.276153,0.013139,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770097,tube-mpc,0,-126.340000,54.885000,0.448935,0.780027,0.460000,0.505000,-0.011065,0.275027,-0.884349,-0.213464,0.091484,-0.213464,-0.884349,0.000000,0.910000,4,82,4.449070,81.567700,4.449070,81.567700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.400575,-34.026556,42.974697,66.853790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553112,1.405108,0.263322,0.014740,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780214,tube-mpc,0,-126.340000,54.885000,0.449249,0.798774,0.460000,0.545000,-0.010751,0.253774,-0.884349,4.116798,0.457422,4.116798,-0.884349,0.010000,0.900000,6,44,5.531077,43.953098,5.531077,43.953098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.769255,-34.825576,48.234765,68.705839,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569079,1.397170,0.187473,0.014558,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790215,tube-mpc,0,-126.340000,54.885000,0.449785,0.817489,0.460000,0.595000,-0.010215,0.222489,-0.884349,5.824507,0.518412,5.824507,-0.884349,0.010000,0.670000,7,46,7.282082,46.313168,7.282082,46.313168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.540981,-33.498028,58.896686,74.162819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555346,1.397945,0.173416,0.013602,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800210,tube-mpc,0,-126.340000,54.885000,0.450614,0.836368,0.460000,0.635000,-0.009386,0.201368,-0.518412,4.116798,0.152474,4.116798,-0.518412,0.020000,0.530000,3,71,3.381366,71.373646,3.381366,71.373646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.460342,-32.216331,55.664209,72.470430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557359,1.400756,0.176553,0.014607,0.504925,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810212,tube-mpc,0,-126.340000,54.885000,0.451807,0.855430,0.470000,0.655000,-0.018193,0.200430,0.762370,-0.396432,0.030495,-0.396432,0.762370,0.030000,0.590000,-11,104,-10.912922,103.988131,-10.912922,103.988131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.214703,-31.139157,50.285691,70.356407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555833,1.398240,0.211965,0.013621,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820209,tube-mpc,0,-126.340000,54.885000,0.453435,0.874641,0.470000,0.645000,-0.016565,0.229641,0.640391,-3.384923,-0.518412,-3.384923,0.640391,0.020000,0.770000,-10,107,-9.800889,106.750000,-9.800889,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.772134,-31.620884,50.769248,78.355193,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556024,1.397845,0.265090,0.012270,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830215,tube-mpc,0,-126.340000,54.885000,0.455575,0.894018,0.490000,0.635000,-0.034425,0.259018,-0.213464,-1.311276,0.030495,-1.311276,-0.213464,-0.010000,0.930000,1,88,1.117068,88.222723,1.117068,88.222723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.644102,-32.454010,52.410624,79.275458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557114,1.398097,0.222900,0.013464,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840143,tube-mpc,0,-126.340000,54.885000,0.458276,0.913381,0.490000,0.655000,-0.031724,0.258381,-0.823360,2.836017,0.152474,2.836017,-0.823360,-0.010000,0.920000,10,54,9.644024,54.412303,9.644024,54.412303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.091786,-32.922738,55.935463,78.987824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555769,1.389719,0.161466,0.012453,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850131,tube-mpc,0,-126.340000,54.885000,0.461648,0.932984,0.490000,0.705000,-0.028352,0.227984,-1.006328,6.129455,-0.335443,6.129455,-1.006328,0.000000,0.750000,13,39,13.265188,38.532466,13.265188,38.532466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.810365,-32.337244,59.212344,78.233076,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567195,1.399794,0.174105,0.012936,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860223,tube-mpc,0,-126.340000,54.885000,0.465800,0.952899,0.490000,0.765000,-0.024200,0.187899,0.030495,4.238777,-0.640391,4.238777,0.030495,0.040000,0.510000,1,71,0.744745,71.255588,0.744745,71.255588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.324848,-30.247941,63.986329,80.055478,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554684,1.410569,0.176229,0.014899,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870212,tube-mpc,0,-126.340000,54.885000,0.470722,0.972708,0.490000,0.795000,-0.019278,0.177708,-0.152474,0.396432,-0.518412,0.396432,-0.152474,0.040000,0.540000,2,101,1.924626,100.840705,1.924626,100.840705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.276120,-30.016732,56.197144,78.441314,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557807,1.400193,0.199341,0.014139,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880102,tube-mpc,0,-126.340000,54.885000,0.476466,0.992395,0.490000,0.795000,-0.013534,0.197395,-0.091484,-1.799193,0.030495,-1.799193,-0.091484,0.050000,0.850000,1,94,0.587971,93.839709,0.587971,93.839709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.001608,-30.909810,56.197494,80.702580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557136,1.401836,0.237494,0.013828,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890212,tube-mpc,0,-126.340000,54.885000,0.483309,1.012577,0.500000,0.795000,-0.016691,0.217577,-0.701380,0.091484,0.335443,0.091484,-0.701380,0.040000,0.840000,9,81,8.796880,80.964559,8.796880,80.964559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.391998,-31.116631,56.515828,78.682136,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555409,1.402101,0.202590,0.012813,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900064,tube-mpc,0,-126.340000,54.885000,0.490995,1.032281,0.500000,0.815000,-0.009005,0.217281,-0.640391,2.592058,0.335443,2.592058,-0.640391,0.040000,0.830000,12,61,11.707507,60.721287,11.707507,60.721287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.979819,-31.117993,55.345633,74.608861,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549315,1.408375,0.155265,0.013517,0.504015,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910214,tube-mpc,0,-126.340000,54.885000,0.500038,1.052599,0.510000,0.855000,-0.009962,0.197599,0.213464,4.299767,0.335443,4.299767,0.213464,0.060000,0.790000,4,47,4.023340,47.314684,4.023340,47.314684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.813481,-30.848219,54.807019,70.422339,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559865,1.480592,0.201213,0.024655,0.500346,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920144,tube-mpc,0,-126.340000,54.885000,0.510060,1.072467,0.510000,0.885000,0.000060,0.187467,0.213464,3.079975,-0.091484,3.079975,0.213464,0.060000,0.580000,6,75,6.063381,74.823803,6.063381,74.823803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.141028,-29.608068,55.628283,70.164377,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560628,1.477348,0.223435,0.019998,0.500962,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930092,tube-mpc,0,-126.340000,54.885000,0.521334,1.092339,0.520000,0.905000,0.001334,0.187339,0.457422,-0.152474,0.335443,-0.152474,0.457422,0.080000,0.700000,2,92,1.912984,91.570829,1.912984,91.570829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.672427,-29.507154,48.042980,65.737811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552720,1.459530,0.217135,0.018896,0.500354,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940092,tube-mpc,0,-126.340000,54.885000,0.533980,1.112257,0.530000,0.895000,0.003980,0.217257,1.250287,-1.677214,1.006328,-1.677214,1.250287,0.070000,0.750000,-3,103,-2.611724,102.954737,-2.611724,102.954737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.489227,-29.972655,45.843086,66.025528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555156,1.638941,0.312852,0.027935,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950370,tube-mpc,0,-126.340000,54.885000,0.548416,1.132638,0.550000,0.885000,-0.001584,0.247638,1.067318,-0.884349,0.091484,-0.884349,1.067318,0.050000,0.880000,3,88,2.568163,87.937609,2.568163,87.937609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.704885,-31.529090,44.999348,66.985413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.900687,1.630632,0.309576,0.022391,0.500959,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008375,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960065,tube-mpc,0,-126.340000,54.885000,0.563430,1.151752,0.560000,0.905000,0.003430,0.246752,0.457422,2.592058,0.030495,2.592058,0.457422,0.050000,0.880000,12,59,11.521952,58.562161,11.521952,58.562161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.695628,-32.822691,47.000563,66.588815,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559922,1.714490,0.266246,0.037087,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970839,tube-mpc,0,-126.340000,54.885000,0.581775,1.172832,0.570000,0.955000,0.011775,0.217832,-0.091484,6.190445,-0.152474,6.190445,-0.091484,0.050000,0.730000,21,38,21.096439,38.461866,21.096439,38.461866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.296528,-32.968855,52.992442,69.854292,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601971,1.618991,0.236507,0.024164,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980063,tube-mpc,0,-126.340000,54.885000,0.598917,1.190714,0.570000,0.995000,0.028917,0.195714,0.579401,4.543725,0.030495,4.543725,0.579401,0.100000,0.540000,13,66,12.541193,65.780954,12.541193,65.780954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.247602,-30.866916,62.641881,74.727640,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554985,1.605694,0.228961,0.022250,0.506754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990067,tube-mpc,0,-126.340000,54.885000,0.619060,1.209907,0.580000,1.015000,0.039060,0.194907,0.640391,0.152474,-0.091484,0.152474,0.640391,0.120000,0.560000,10,101,10.288407,100.934908,10.288407,100.934908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.582192,-30.155120,56.968317,72.086663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575756,1.649151,0.240714,0.021467,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000062,tube-mpc,0,-126.340000,54.885000,0.640840,1.228837,0.600000,1.015000,0.040840,0.213837,1.616224,-2.714037,-0.091484,-2.714037,1.616224,0.130000,0.830000,1,103,1.047217,102.808963,1.047217,102.808963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.743055,-30.855265,55.688163,75.577216,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557868,1.640029,0.345168,0.026335,0.500885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010061,tube-mpc,0,-126.340000,54.885000,0.664335,1.247497,0.620000,1.005000,0.044335,0.242497,1.616224,-0.457422,0.274453,-0.457422,1.616224,0.100000,0.910000,7,80,7.278354,79.527513,7.278354,79.527513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.444608,-31.978236,54.110451,75.567792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553006,1.453477,0.282812,0.015580,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020060,tube-mpc,0,-126.340000,54.885000,0.689571,1.265841,0.640000,1.035000,0.049571,0.230841,1.128308,2.470079,0.213464,2.470079,1.128308,0.090000,0.920000,17,52,16.651089,52.016642,16.651089,52.016642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.624713,-32.446506,55.633575,73.238992,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556714,1.549762,0.217644,0.028140,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030063,tube-mpc,0,-126.340000,54.885000,0.716594,1.283839,0.660000,1.065000,0.056594,0.218839,0.945339,4.787684,0.152474,4.787684,0.945339,0.100000,0.700000,21,50,21.410474,50.212787,21.410474,50.212787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.474649,-31.513810,59.836551,73.640497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556805,1.454762,0.200263,0.017706,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040095,tube-mpc,0,-126.340000,54.885000,0.745515,1.301496,0.670000,1.105000,0.075515,0.196496,1.494245,2.957996,-0.701380,2.957996,1.494245,0.150000,0.570000,14,74,13.937879,74.278651,13.937879,74.278651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.210794,-30.313147,59.450039,72.866282,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557762,1.503161,0.210332,0.017238,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050091,tube-mpc,0,-126.340000,54.885000,0.776170,1.318661,0.690000,1.115000,0.086170,0.203661,2.043152,-0.518412,-0.579401,-0.518412,2.043152,0.160000,0.600000,9,101,9.278066,101.316592,9.278066,101.316592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.037257,-30.167208,53.683457,69.730014,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550467,1.468099,0.218848,0.023892,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060090,tube-mpc,0,-126.340000,54.885000,0.808688,1.335360,0.720000,1.105000,0.088688,0.230360,1.860183,-1.799193,0.030495,-1.799193,1.860183,0.140000,0.790000,15,98,14.658925,97.835433,14.658925,97.835433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.867416,-31.406848,50.432865,70.519169,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555362,1.580893,0.289390,0.017112,0.500602,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070090,tube-mpc,0,-126.340000,54.885000,0.843084,1.351554,0.750000,1.095000,0.093084,0.256554,2.470079,-0.091484,0.335443,-0.091484,2.470079,0.140000,0.900000,12,75,12.498475,75.377746,12.498475,75.377746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.380812,-32.401240,52.970476,71.234869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548906,1.570932,0.253311,0.017539,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080089,tube-mpc,0,-126.340000,54.885000,0.879355,1.367196,0.780000,1.115000,0.099355,0.252196,1.677214,2.836017,0.091484,2.836017,1.677214,0.140000,0.840000,23,55,22.992572,54.824647,22.992572,54.824647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.060116,-32.638181,53.224984,67.401678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550598,1.581754,0.222083,0.017931,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090092,tube-mpc,0,-126.340000,54.885000,0.917527,1.382254,0.800000,1.155000,0.117527,0.227254,2.470079,3.872840,-0.701380,3.872840,2.470079,0.170000,0.680000,17,57,17.269173,56.737108,17.269173,56.737108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.835070,-31.559348,57.206396,68.979869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553545,1.446285,0.190884,0.017389,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100096,tube-mpc,0,-126.340000,54.885000,0.957590,1.396683,0.830000,1.175000,0.127590,0.221683,1.921172,2.287110,0.274453,2.287110,1.921172,0.190000,0.590000,22,77,21.720486,76.881217,21.720486,76.881217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.336125,-31.158079,55.041099,68.218225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555381,1.448045,0.196636,0.015623,0.500415,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110092,tube-mpc,0,-126.340000,54.885000,0.999502,1.410431,0.850000,1.185000,0.149502,0.225431,2.470079,-0.884349,0.030495,-0.884349,2.470079,0.210000,0.650000,17,98,17.459953,97.880001,17.459953,97.880001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.446075,-30.319992,53.202232,66.409580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556986,1.629533,0.240337,0.021079,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120088,tube-mpc,0,-126.340000,54.885000,1.043276,1.423466,0.890000,1.175000,0.153276,0.248466,2.957996,-1.738204,-0.030495,-1.738204,2.957996,0.200000,0.800000,16,94,16.009213,93.556214,16.009213,93.556214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.226689,-31.059610,50.322365,66.663535,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549336,1.441590,0.280740,0.017775,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130092,tube-mpc,0,-126.340000,54.885000,1.088939,1.435760,0.920000,1.175000,0.168939,0.260760,3.079975,0.579401,0.274453,0.579401,3.079975,0.180000,0.870000,21,68,21.452112,68.307260,21.452112,68.307260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.382636,-32.051281,49.851400,65.029961,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557197,1.453711,0.269317,0.018808,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140094,tube-mpc,0,-126.340000,54.885000,1.136416,1.447259,0.960000,1.195000,0.176416,0.252259,3.018985,1.799193,-0.640391,1.799193,3.018985,0.190000,0.890000,24,53,23.984381,53.453472,23.984381,53.453472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.069982,-31.502591,51.763843,61.981430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544646,1.564991,0.196869,0.019814,0.500356,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150089,tube-mpc,0,-126.340000,54.885000,1.185658,1.457921,1.000000,1.215000,0.185658,0.242921,3.506902,2.957996,0.213464,2.957996,3.506902,0.220000,0.640000,20,64,19.631008,64.224776,19.631008,64.224776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.547013,-30.492448,54.664764,64.438599,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546398,1.428663,0.186085,0.017853,0.502802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160093,tube-mpc,0,-126.340000,54.885000,1.236709,1.467723,1.030000,1.225000,0.206709,0.242723,3.689871,0.274453,-0.091484,0.274453,3.689871,0.220000,0.610000,21,89,20.679751,88.510914,20.679751,88.510914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.398510,-30.064518,50.297911,63.047680,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551547,1.668900,0.240862,0.039481,0.503610,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170065,tube-mpc,0,-126.340000,54.885000,1.289315,1.476593,1.090000,1.225000,0.199315,0.251593,5.214611,-2.043152,0.030495,-2.043152,5.214611,0.210000,0.720000,9,98,8.932982,98.310660,8.932982,98.310660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.538434,-30.364413,47.585981,63.570536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572806,1.740700,0.283853,0.057471,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180062,tube-mpc,0,-126.340000,54.885000,1.343727,1.484544,1.140000,1.215000,0.203727,0.269544,5.458569,-1.372266,0.152474,-1.372266,5.458569,0.180000,0.820000,12,85,12.127672,84.887002,12.127672,84.887002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.018192,-31.786799,44.995896,62.725674,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568821,1.764515,0.372446,0.036976,0.500706,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190064,tube-mpc,0,-126.340000,54.885000,1.399794,1.491522,1.210000,1.215000,0.189794,0.276522,5.702528,0.396432,0.152474,0.396432,5.702528,0.150000,0.860000,15,66,14.974674,65.635355,14.974674,65.635355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.943714,-32.539708,45.841167,59.715763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.652651,1.759117,0.255308,0.036573,0.501229,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200068,tube-mpc,0,-126.340000,54.885000,1.457447,1.497490,1.270000,1.235000,0.187447,0.262490,6.190445,3.445913,-0.579401,3.445913,6.190445,0.160000,0.760000,12,46,12.222945,46.378426,12.222945,46.378426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.373605,-32.704905,48.259143,59.431115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.184305,1.568771,0.205036,0.026696,0.503544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008498,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210068,tube-mpc,0,-126.340000,54.885000,1.516595,1.502414,1.350000,1.275000,0.166595,0.227414,6.922320,2.104141,-0.579401,2.104141,6.922320,0.160000,0.550000,5,71,5.369208,71.033739,5.369208,71.033739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.889899,-30.885454,53.722172,62.984330,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.216620,1.738890,0.261171,0.038108,2.382085,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.011650,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.221761,tube-mpc,0,-126.340000,54.885000,1.587590,1.506810,1.440000,1.275000,0.147590,0.231810,7.471226,-1.067318,-0.091484,-1.067318,7.471226,0.130000,0.590000,3,94,2.896595,93.661759,2.896595,93.661759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.444051,-30.134435,50.458149,62.274428,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585346,1.751989,0.251139,0.035546,2.316318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.231823,tube-mpc,0,-126.340000,54.885000,1.650179,1.509386,1.520000,1.255000,0.130179,0.254386,8.264091,-3.262944,-0.335443,-3.262944,8.264091,0.110000,0.770000,-3,97,-2.881969,97.183330,-2.881969,97.183330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.301238,-30.437870,51.291947,65.280870,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596500,1.778320,0.295996,0.043569,0.501139,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.241832,tube-mpc,0,-126.340000,54.885000,1.713740,1.510812,1.610000,1.235000,0.103740,0.275812,8.081122,-2.348100,-0.030495,-2.348100,8.081122,0.090000,0.850000,0,83,-0.072769,83.455596,-0.072769,83.455596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.634403,-31.014705,50.890329,64.418150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.908327,2.445118,0.322694,0.047809,2.142541,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.011880,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.253750,tube-mpc,0,-126.340000,54.885000,1.791002,1.511002,1.710000,1.235000,0.081002,0.276002,8.081122,-2.348100,-0.030495,-2.348100,8.081122,0.080000,0.830000,1,83,0.731723,83.142517,0.731723,83.142517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.733234,-30.451399,51.908979,60.461457,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.535571,3.861860,0.240203,0.042914,0.501143,1,1,0,6,1,1,0,0,0,0,1,1,1,1,0,0.012194,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.265978,tube-mpc,0,-126.340000,54.885000,1.871924,1.509457,1.820000,1.275000,0.051924,0.234457,7.105289,4.482736,0.030495,4.482736,7.105289,0.050000,0.830000,14,38,14.088763,22.140023,14.088763,22.140023,0.000000,16.002494,0.000000,64.000000,0.000000,0.000000,-77.518477,-32.276020,49.752988,60.929258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,8.288318,1.816762,1.906099,0.050849,0.500832,1,1,0,9,2,1,0,0,0,0,1,1,1,1,2,0.012577,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.278590,tube-mpc,0,-126.340000,54.885000,1.956974,1.505984,1.910000,1.335000,0.046974,0.170984,7.044299,5.641538,-0.091484,5.641538,7.044299,0.010000,0.690000,22,16,22.022847,15.601287,22.022847,15.601287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.098829,-31.838876,62.948712,74.151723,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559108,1.769023,0.245139,0.035870,0.500884,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.288674,tube-mpc,0,-126.340000,54.885000,2.026013,1.501816,1.990000,1.375000,0.036013,0.126816,6.373413,3.018985,0.152474,3.018985,6.373413,0.110000,0.410000,15,56,14.912037,56.076543,14.912037,56.076543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.705726,-29.145033,72.492459,85.742763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.627243,1.785035,0.249942,0.030928,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008205,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.298723,tube-mpc,0,-126.340000,54.885000,2.095630,1.496421,2.070000,1.355000,0.025630,0.141421,7.044299,-5.641538,-0.579401,-5.641538,7.044299,0.130000,0.420000,3,101,3.052806,106.750000,3.052806,106.750000,0.000000,-5.673457,0.000000,64.000000,0.000000,0.000000,-80.781961,-25.764519,68.910613,85.065522,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.622136,1.730804,0.270191,0.029488,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.308680,tube-mpc,0,-126.340000,54.885000,2.165320,1.489844,2.130000,1.285000,0.035320,0.204844,7.105289,-9.422894,-1.067318,-9.422894,7.105289,0.140000,0.680000,0,107,0.287216,106.750000,0.287216,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.759515,-23.886174,68.702519,90.319446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576160,2.209541,0.319546,0.035596,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.318663,tube-mpc,0,-126.340000,54.885000,2.235799,1.482018,2.220000,1.205000,0.015799,0.277018,7.776174,-9.239925,-0.884349,-9.239925,7.776174,0.090000,0.870000,-1,107,-1.052903,106.750000,-1.052903,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.280824,-22.370699,73.194190,93.053972,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.612846,1.630711,0.307753,0.024634,0.502674,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.328681,tube-mpc,0,-126.340000,54.885000,2.307057,1.472919,2.290000,1.155000,0.017057,0.317919,6.312424,-4.238777,0.457422,-4.238777,6.312424,0.100000,0.970000,12,82,12.054969,82.136608,12.054969,82.136608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.596552,-22.506387,73.718616,93.349662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577299,2.190442,0.370217,0.041526,0.501044,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.338687,tube-mpc,0,-126.340000,54.885000,2.378645,1.462592,2.360000,1.145000,0.018645,0.317592,6.373413,1.372266,0.396432,1.372266,6.373413,0.060000,0.920000,20,38,19.870739,38.357815,19.870739,38.357815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.906784,-23.612515,78.226475,96.415295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579358,1.705755,0.235875,0.022702,0.503773,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.348683,tube-mpc,0,-126.340000,54.885000,2.450480,1.451044,2.440000,1.195000,0.010480,0.256044,6.495393,6.312424,-0.579401,6.312424,6.495393,0.080000,0.670000,18,12,18.376052,11.549067,18.376052,11.549067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.088564,-24.627087,81.943705,100.215200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.577102,1.793000,0.249811,0.040525,0.501341,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010174,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.358893,tube-mpc,0,-126.340000,54.885000,2.524078,1.437988,2.510000,1.235000,0.014078,0.202988,6.861330,3.140965,-0.701380,3.140965,6.861330,0.140000,0.400000,7,54,7.332150,54.477385,7.332150,54.477385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.848667,-23.788423,87.004107,106.277386,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.386288,1.745949,0.246081,0.034178,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.368953,tube-mpc,0,-126.340000,54.885000,2.596716,1.423891,2.570000,1.225000,0.026716,0.198891,7.288257,-3.628881,-0.274453,-3.628881,7.288257,0.150000,0.340000,1,99,0.728790,106.750000,0.728790,106.750000,0.000000,-7.272615,0.000000,64.000000,0.000000,0.000000,-90.598175,-23.148513,77.528695,98.200175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.304493,1.770167,0.309750,0.046098,0.501001,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.009944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.378933,tube-mpc,0,-126.340000,54.885000,2.668798,1.408713,2.640000,1.175000,0.028798,0.233713,7.532216,-8.264091,-0.274453,-8.264091,7.532216,0.120000,0.560000,0,107,0.351588,106.750000,0.351588,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.266316,-22.997633,77.265784,100.669391,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565136,1.833199,0.335713,0.043429,0.500921,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008290,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.389002,tube-mpc,0,-126.340000,54.885000,2.741440,1.392218,2.710000,1.105000,0.031440,0.287218,7.166278,-8.386070,0.274453,-8.386070,7.166278,0.100000,0.820000,5,107,5.315772,106.750000,5.315772,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.022035,-22.776569,82.069000,104.044483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584735,1.624748,0.313390,0.027326,0.501085,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.398999,tube-mpc,0,-126.340000,54.885000,2.813390,1.374690,2.790000,1.065000,0.023390,0.309690,6.373413,-3.506902,0.335443,-3.506902,6.373413,0.090000,0.940000,14,70,14.056730,70.282020,14.056730,70.282020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.978748,-23.504736,83.207236,104.392682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583443,1.506745,0.277077,0.036739,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.409023,tube-mpc,0,-126.340000,54.885000,2.885250,1.355994,2.850000,1.075000,0.035250,0.280994,5.275601,2.836017,0.152474,2.836017,5.275601,0.120000,0.840000,23,25,23.231527,22.102659,23.231527,22.102659,0.000000,3.179361,0.000000,64.000000,0.000000,0.000000,-96.487699,-24.200185,86.224567,105.302533,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548268,1.449882,0.193092,0.019399,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.418991,tube-mpc,0,-126.340000,54.885000,2.956344,1.336321,2.910000,1.115000,0.046344,0.221321,5.702528,6.617372,-0.152474,6.617372,5.702528,0.140000,0.560000,20,8,19.916164,7.802810,19.916164,7.802810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.392488,-24.407997,87.510010,106.243598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544092,1.527791,0.183167,0.018896,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.429021,tube-mpc,0,-126.340000,54.885000,3.027419,1.315471,2.970000,1.155000,0.057419,0.160471,5.824507,3.018985,-0.396432,3.018985,5.824507,0.190000,0.280000,12,53,12.084105,55.231568,12.084105,55.231568,0.000000,-2.428758,0.000000,64.000000,0.000000,0.000000,-99.822943,-23.263816,91.685272,112.743260,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543092,1.412665,0.167105,0.017612,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.439024,tube-mpc,0,-126.340000,54.885000,3.097744,1.293669,3.040000,1.135000,0.057744,0.158669,5.702528,-4.909663,-0.030495,-4.909663,5.702528,0.180000,0.420000,10,98,10.459275,106.749891,10.459275,106.749891,0.000000,-8.947081,0.000000,64.000000,0.000000,0.000000,-99.805774,-21.725463,82.744397,103.664747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550854,1.441314,0.235283,0.028806,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.448991,tube-mpc,0,-126.340000,54.885000,3.167187,1.270981,3.110000,1.065000,0.057187,0.205981,6.922320,-9.361904,0.091484,-9.361904,6.922320,0.150000,0.590000,1,107,1.205925,106.750000,1.205925,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.394796,-20.533175,83.413858,105.707826,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550318,1.497972,0.264359,0.023464,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.459025,tube-mpc,0,-126.340000,54.885000,3.236370,1.247219,3.180000,0.985000,0.056370,0.262219,6.495393,-7.410237,0.518412,-7.410237,6.495393,0.090000,0.870000,11,99,11.102359,98.862649,11.102359,98.862649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.381987,-19.968355,87.137439,109.580817,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550591,1.455472,0.247419,0.018196,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.468993,tube-mpc,0,-126.340000,54.885000,3.304294,1.222750,3.250000,0.945000,0.054294,0.277750,6.495393,-2.714037,-0.213464,-2.714037,6.495393,0.130000,0.910000,7,57,6.927627,57.129834,6.927627,57.129834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.759444,-19.780630,89.596832,109.228996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547802,1.464604,0.279382,0.019659,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.478991,tube-mpc,0,-126.340000,54.885000,3.371539,1.197399,3.320000,0.955000,0.051539,0.242399,5.641538,3.689871,-0.152474,3.689871,5.641538,0.130000,0.770000,15,12,15.383646,11.577807,15.383646,11.577807,0.000000,0.552027,0.000000,64.000000,0.000000,0.000000,-101.504098,-19.283636,88.771829,104.943672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548227,1.442927,0.195418,0.018220,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.488992,tube-mpc,0,-126.340000,54.885000,3.437856,1.171283,3.380000,0.995000,0.057856,0.176283,5.641538,4.848673,0.030495,4.848673,5.641538,0.140000,0.420000,15,25,15.344664,24.969057,15.344664,24.969057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.116587,-17.312414,91.074356,105.240848,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546151,1.441442,0.183491,0.018072,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.499025,tube-mpc,0,-126.340000,54.885000,3.503355,1.144388,3.440000,1.015000,0.063355,0.129388,5.275601,0.945339,-0.274453,0.945339,5.275601,0.130000,0.300000,18,64,18.262537,63.722194,18.262537,63.722194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.944927,-16.257069,85.843846,100.790420,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544820,1.862133,0.299383,0.050270,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008267,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.508994,tube-mpc,0,-126.340000,54.885000,3.567350,1.117040,3.500000,0.985000,0.067350,0.132040,5.397580,-6.251434,-0.152474,-6.251434,5.397580,0.180000,0.400000,8,107,7.604976,106.750000,7.604976,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.156742,-14.450098,81.139412,95.380326,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559036,1.492838,0.252829,0.030534,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.519030,tube-mpc,0,-126.340000,54.885000,3.630622,1.088948,3.570000,0.915000,0.060622,0.173948,5.763517,-9.422894,-0.457422,-9.422894,5.763517,0.150000,0.710000,4,107,4.236514,106.750000,4.236514,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.652468,-14.177684,82.298553,101.694883,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560610,1.443390,0.273387,0.018040,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.529022,tube-mpc,0,-126.340000,54.885000,3.692414,1.060489,3.630000,0.855000,0.062414,0.205489,5.580549,-5.702528,0.579401,-5.702528,5.580549,0.140000,0.920000,7,72,6.646686,71.674835,6.646686,71.674835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.138227,-14.217870,85.950094,104.845284,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555530,1.464333,0.261059,0.019755,0.500579,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.538998,tube-mpc,0,-126.340000,54.885000,3.752847,1.031668,3.690000,0.845000,0.062847,0.186668,5.580549,0.335443,0.091484,0.335443,5.580549,0.100000,0.840000,13,27,12.995351,25.865940,12.995351,25.865940,0.000000,0.808895,0.000000,64.000000,0.000000,0.000000,-100.978208,-13.701639,86.696762,100.772129,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551045,1.452162,0.194682,0.019123,0.502554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.549022,tube-mpc,0,-126.340000,54.885000,3.812269,1.002369,3.750000,0.865000,0.062269,0.137369,4.848673,4.970653,-0.152474,4.970653,4.848673,0.120000,0.560000,18,7,17.987352,6.576160,17.987352,6.576160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.383165,-12.851244,86.559374,99.054256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550338,1.466661,0.194433,0.018936,0.500481,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.559021,tube-mpc,0,-126.340000,54.885000,3.870197,0.972888,3.800000,0.895000,0.070197,0.077888,4.543725,2.409089,-0.091484,2.409089,4.543725,0.140000,0.290000,18,46,17.536354,45.569881,17.536354,45.569881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.181019,-10.684597,88.390445,102.017116,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546820,1.437272,0.185293,0.018569,0.500762,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.568995,tube-mpc,0,-126.340000,54.885000,3.926604,0.943305,3.850000,0.875000,0.076604,0.068305,4.665705,-5.397580,-0.335443,-5.397580,4.665705,0.170000,0.310000,9,91,9.230718,106.749939,9.230718,106.749939,0.000000,-16.180058,0.000000,64.000000,0.000000,0.000000,-99.582775,-8.250049,81.976752,93.934796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548951,1.618237,0.256855,0.020757,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.579024,tube-mpc,0,-126.340000,54.885000,3.981901,0.913472,3.900000,0.795000,0.081901,0.118472,5.031642,-9.666852,0.030495,-9.666852,5.031642,0.170000,0.570000,3,107,2.830736,106.750000,2.830736,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.736407,-6.694193,82.656424,98.254926,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551026,1.578624,0.239271,0.020897,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.589032,tube-mpc,0,-126.340000,54.885000,4.035640,0.883696,3.950000,0.715000,0.085640,0.168696,4.238777,-8.691018,0.640391,-8.691018,4.238777,0.140000,0.810000,12,103,11.886798,103.027843,11.886798,103.027843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.262832,-5.897366,85.982847,102.714275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549539,1.532935,0.272382,0.024795,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.598993,tube-mpc,0,-126.340000,54.885000,4.087668,0.854147,4.000000,0.675000,0.087668,0.179147,3.262944,-2.897006,0.274453,-2.897006,3.262944,0.130000,0.940000,23,58,22.671578,45.023777,22.671578,45.023777,0.000000,13.004066,0.000000,64.000000,0.000000,0.000000,-95.496866,-6.403751,86.489839,102.817594,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554969,1.472123,0.292771,0.027413,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.609021,tube-mpc,0,-126.340000,54.885000,4.138568,0.824570,4.030000,0.685000,0.108568,0.139570,2.287110,3.750861,-0.213464,3.750861,2.287110,0.150000,0.790000,32,13,32.275675,-1.149905,32.275675,-1.149905,0.000000,14.177748,0.000000,64.000000,0.000000,0.000000,-94.839438,-6.871997,87.960777,102.820918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550245,1.551471,0.192461,0.018686,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.619022,tube-mpc,0,-126.340000,54.885000,4.187837,0.795338,4.050000,0.735000,0.137837,0.060338,1.372266,6.068465,-0.518412,6.068465,1.372266,0.230000,0.460000,33,1,33.246038,0.850564,33.246038,0.850564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.976384,-6.493170,88.900385,104.965479,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546680,1.459484,0.195560,0.018712,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.628990,tube-mpc,0,-126.340000,54.885000,4.235451,0.766558,4.080000,0.765000,0.155451,0.001558,2.957996,0.518412,-0.152474,0.518412,2.957996,0.300000,0.200000,10,46,9.520508,64.121674,9.520508,64.121674,0.000000,-18.271110,0.000000,64.000000,0.000000,0.000000,-93.791163,-4.016902,94.694682,116.155663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.198215,1.582086,0.230983,0.019219,0.500795,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008540,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.638993,tube-mpc,0,-126.340000,54.885000,4.281731,0.738125,4.120000,0.735000,0.161731,0.003125,3.933829,-6.800341,-0.335443,-6.800341,3.933829,0.270000,0.230000,0,91,0.417559,106.750000,0.417559,106.750000,0.000000,-15.899436,0.000000,64.000000,0.000000,0.000000,-90.584068,-1.369180,89.724791,109.344745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544684,1.505096,0.233260,0.018890,0.500254,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.649020,tube-mpc,0,-126.340000,54.885000,4.326620,0.710165,4.170000,0.635000,0.156620,0.075165,4.360757,-12.350394,-0.030495,-12.350394,4.360757,0.160000,0.550000,6,107,6.410328,106.750000,6.410328,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.786271,1.098805,92.502196,112.776825,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552837,1.754242,0.313231,0.035124,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.658993,tube-mpc,0,-126.340000,54.885000,4.369772,0.682993,4.200000,0.525000,0.169772,0.157993,3.323933,-11.679509,-0.030495,-11.679509,3.323933,0.120000,0.800000,20,107,20.087226,106.750000,20.087226,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.528950,3.598418,98.789818,116.753484,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547993,1.541850,0.294935,0.018475,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.668998,tube-mpc,0,-126.340000,54.885000,4.411585,0.656456,4.230000,0.445000,0.181585,0.211456,3.323933,-11.679509,0.213464,-6.129455,1.738204,0.130000,0.940000,19,107,18.946127,106.750000,18.946127,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.931735,6.707086,101.178287,115.138803,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550825,1.616781,0.308139,0.026419,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.678999,tube-mpc,0,-126.340000,54.885000,4.451905,0.630753,4.250000,0.435000,0.201905,0.195753,0.457422,1.067318,0.213464,1.067318,0.457422,0.160000,0.980000,45,62,44.514836,16.931510,44.514836,16.931510,0.000000,44.818490,0.000000,64.000000,0.000000,0.000000,-86.912382,5.828450,97.354166,115.023142,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565890,1.794643,1.218504,0.041150,0.500862,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.688992,tube-mpc,0,-126.340000,54.885000,4.490746,0.605980,4.260000,0.505000,0.230746,0.100980,-0.152474,10.154769,0.701380,10.154769,-0.152474,0.260000,0.860000,43,17,43.112459,-56.553135,43.112459,-56.553135,0.000000,73.303135,0.000000,64.000000,0.000000,0.000000,-86.585671,1.607990,100.786551,124.618554,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584047,1.641436,0.244860,0.031770,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.698997,tube-mpc,0,-126.340000,54.885000,4.528196,0.582182,4.260000,0.625000,0.268196,-0.042818,0.823360,12.960290,-0.152474,12.960290,0.823360,0.390000,0.530000,22,-28,21.732559,-64.221182,21.732559,-64.221182,0.000000,35.971182,0.000000,64.000000,0.000000,0.000000,-86.382472,-4.037482,101.403412,131.433967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563496,1.782071,0.303144,0.046150,0.500817,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008207,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.709563,tube-mpc,0,-126.340000,54.885000,4.566215,0.558239,4.290000,0.725000,0.276215,-0.166761,2.226120,8.508050,0.579401,8.508050,2.226120,0.340000,0.120000,14,-3,13.803302,-3.138968,13.803302,-3.138968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.005581,-6.960253,117.394559,151.776256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591202,1.727798,0.233688,0.027974,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.718994,tube-mpc,0,-126.340000,54.885000,4.598845,0.537983,4.320000,0.735000,0.278845,-0.197017,3.994819,-2.836017,-0.152474,-2.836017,3.994819,0.280000,-0.010000,1,42,1.448063,101.040386,1.448063,101.040386,0.000000,-59.179354,0.000000,64.000000,0.000000,0.000000,-81.704566,-6.288672,118.874586,153.653558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564894,1.790989,0.301381,0.052004,0.501088,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.729050,tube-mpc,0,-126.340000,54.885000,4.632312,0.517627,4.360000,0.625000,0.272312,-0.107373,3.567892,-14.607010,-0.640391,-14.607010,3.567892,0.180000,0.120000,16,87,15.547543,106.750000,15.547543,106.750000,0.000000,-19.888968,0.000000,64.000000,0.000000,0.000000,-79.145919,1.018044,118.155026,146.216947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587981,1.678363,0.244470,0.020950,0.501284,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.739009,tube-mpc,0,-126.340000,54.885000,4.664136,0.498814,4.400000,0.445000,0.264136,0.053814,2.470079,-22.840606,-0.213464,-22.840606,2.470079,0.160000,0.420000,50,107,50.261244,106.750000,50.261244,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.236713,11.921638,125.057513,153.352489,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555218,1.620442,0.265679,0.020892,0.500689,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.748999,tube-mpc,0,-126.340000,54.885000,4.694769,0.481370,4.420000,0.225000,0.274769,0.256370,1.372266,-23.206544,-0.579401,-23.206544,1.372266,0.280000,0.730000,30,107,29.706065,106.750000,29.706065,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.203579,22.509908,126.904274,156.307815,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565061,1.592189,0.366295,0.017678,0.500572,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.758990,tube-mpc,0,-126.340000,54.885000,4.724148,0.465433,4.450000,0.015000,0.274148,0.450433,2.165131,-18.815292,0.091484,-18.815292,2.165131,0.350000,0.920000,-1,107,-0.906282,106.750000,-0.906282,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.066442,31.776160,133.657828,166.015394,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545922,1.509797,0.303025,0.016402,0.500517,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.768993,tube-mpc,0,-126.340000,54.885000,4.752333,0.451065,4.480000,-0.125000,0.272333,0.576065,2.957996,-11.130602,-0.884349,-11.130602,2.957996,0.250000,0.950000,2,107,2.280087,106.750000,2.280087,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.056545,37.613803,128.368062,157.651044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551586,1.643804,0.338468,0.028788,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.779020,tube-mpc,0,-126.340000,54.885000,4.779390,0.438328,4.510000,-0.185000,0.269390,0.623328,2.226120,-3.689871,-1.067318,-3.689871,2.226120,0.160000,1.020000,21,107,20.838169,106.627360,20.838169,106.627360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.515622,39.146016,129.127710,154.652381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551804,1.446894,0.352232,0.022301,0.500745,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.788991,tube-mpc,0,-126.340000,54.885000,4.805142,0.427385,4.520000,-0.165000,0.285142,0.592385,0.091484,4.909663,0.335443,4.909663,0.091484,0.150000,0.980000,45,62,45.141193,39.261997,45.141193,39.261997,0.000000,22.365363,0.000000,64.000000,0.000000,0.000000,-70.248561,34.621537,125.273071,147.686034,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551046,1.469006,0.336497,0.019925,0.500335,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.799025,tube-mpc,0,-126.340000,54.885000,4.829926,0.418172,4.520000,-0.065000,0.309926,0.483172,-0.945339,12.106436,0.823360,12.106436,-0.945339,0.260000,0.860000,45,17,45.385970,-19.341134,45.385970,-19.341134,0.000000,35.968494,0.000000,64.000000,0.000000,0.000000,-69.713343,26.147469,122.343141,151.700857,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547925,1.507281,0.234436,0.026321,0.500927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.809022,tube-mpc,0,-126.340000,54.885000,4.853526,0.410849,4.510000,0.075000,0.343526,0.335849,-1.311276,15.155916,0.457422,15.155916,-1.311276,0.380000,0.500000,37,-26,37.105342,-25.670652,37.105342,-25.670652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.307308,15.352456,118.947335,156.705523,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547574,1.438530,0.218776,0.016151,0.500603,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.818988,tube-mpc,0,-126.340000,54.885000,4.876001,0.405446,4.520000,0.185000,0.356001,0.220446,0.762370,9.727842,0.030495,9.727842,0.762370,0.440000,0.090000,10,19,10.305557,44.696113,10.305557,44.696113,0.000000,-25.366765,0.000000,64.000000,0.000000,0.000000,-68.101087,7.892426,129.924740,170.800244,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542214,1.467712,0.218926,0.018796,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.829023,tube-mpc,0,-126.340000,54.885000,4.897597,0.401974,4.540000,0.205000,0.357597,0.196974,2.957996,-2.165131,-1.067318,-2.165131,2.957996,0.310000,0.070000,2,64,2.362410,106.750000,2.362410,106.750000,0.000000,-42.420652,0.000000,64.000000,0.000000,0.000000,-65.448578,2.298967,129.601426,172.960131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544078,1.424378,0.206057,0.014467,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.839019,tube-mpc,0,-126.340000,54.885000,4.918106,0.400525,4.580000,0.125000,0.338106,0.275525,2.897006,-13.082270,-0.274453,-13.082270,2.897006,0.180000,0.320000,19,107,19.119020,106.750000,19.119020,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.821026,5.481351,130.054654,167.148907,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540342,1.433681,0.189623,0.019342,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.848991,tube-mpc,0,-126.340000,54.885000,4.937595,0.401117,4.600000,-0.035000,0.337595,0.436117,1.677214,-16.863625,-0.213464,-16.863625,1.677214,0.200000,0.680000,26,107,25.718395,106.750000,25.718395,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.707200,13.166677,133.752131,163.911337,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551252,1.672817,0.358178,0.028791,0.501070,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.858997,tube-mpc,0,-126.340000,54.885000,4.956198,0.403793,4.620000,-0.165000,0.336198,0.568793,1.006328,-15.155916,-0.030495,-15.155916,1.006328,0.210000,0.880000,25,107,24.757877,106.750000,24.757877,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.734317,23.028377,138.615882,171.340173,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553016,1.557419,0.511188,0.087287,0.500772,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.869004,tube-mpc,0,-126.340000,54.885000,4.973868,0.408584,4.620000,-0.265000,0.353868,0.673584,-0.091484,-8.081122,-0.091484,-8.081122,-0.091484,0.250000,0.970000,29,107,29.286088,106.750000,29.286088,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.002198,29.968977,135.775042,166.912243,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574349,1.550040,0.321096,0.022010,0.501142,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.878990,tube-mpc,0,-126.340000,54.885000,4.990587,0.415499,4.620000,-0.295000,0.370587,0.710499,-1.128308,-0.335443,-0.518412,-0.335443,-1.128308,0.210000,1.000000,46,107,46.160750,106.749982,46.160750,106.749982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.665083,31.687756,129.816524,156.409118,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552894,1.465529,0.291119,0.016525,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.888996,tube-mpc,0,-126.340000,54.885000,5.006433,0.424583,4.620000,-0.245000,0.386433,0.669583,-0.579401,8.386070,-0.579401,8.386070,-0.579401,0.350000,1.000000,28,62,27.778451,36.146905,27.778451,36.146905,0.000000,25.603076,0.000000,64.000000,0.000000,0.000000,-74.606872,27.433659,124.748710,151.304501,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557300,1.460878,0.330599,0.017982,0.501085,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.898995,tube-mpc,0,-126.340000,54.885000,5.021371,0.435827,4.620000,-0.125000,0.401371,0.560827,0.213464,14.789979,0.579401,14.789979,0.213464,0.380000,0.850000,19,17,19.024931,-13.139689,19.024931,-13.139689,0.000000,29.889671,0.000000,64.000000,0.000000,0.000000,-75.075614,19.216070,124.968138,160.592191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555099,1.531075,0.211819,0.023278,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.908992,tube-mpc,0,-126.340000,54.885000,5.035413,0.449240,4.630000,0.045000,0.405413,0.404240,0.884349,16.497687,0.945339,16.497687,0.884349,0.310000,0.520000,23,-12,22.673118,-11.971712,22.673118,-11.971712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.198008,8.839747,125.573470,166.689099,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550631,1.465678,0.194251,0.018777,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.918999,tube-mpc,0,-126.340000,54.885000,5.048574,0.464839,4.650000,0.175000,0.398574,0.289839,1.433256,11.618519,0.823360,11.618519,1.433256,0.270000,0.190000,21,33,20.932965,47.791960,20.932965,47.791960,0.000000,-14.763672,0.000000,64.000000,0.000000,0.000000,-81.177192,0.468649,126.815386,167.806018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561520,1.457570,0.211716,0.019576,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.929027,tube-mpc,0,-126.340000,54.885000,5.060856,0.482644,4.660000,0.225000,0.400856,0.257644,1.250287,1.067318,-0.884349,1.067318,1.250287,0.250000,0.170000,21,78,21.042204,106.750000,21.042204,106.750000,0.000000,-28.721712,0.000000,64.000000,0.000000,0.000000,-85.216278,-4.911916,119.629745,157.157607,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555816,1.500695,0.247279,0.027189,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.938992,tube-mpc,0,-126.340000,54.885000,5.072151,0.502478,4.680000,0.185000,0.392151,0.317478,1.433256,-8.020133,-0.762370,-8.020133,1.433256,0.230000,0.460000,18,107,18.389981,106.750000,18.389981,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.994656,-2.924435,119.416905,147.841278,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561860,1.573351,0.260507,0.042469,1.956504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009405,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.948995,tube-mpc,0,-126.340000,54.885000,5.082559,0.524511,4.700000,0.095000,0.382559,0.429511,0.457422,-10.764665,0.213464,-10.764665,0.457422,0.230000,0.750000,23,107,23.253158,106.750000,23.253158,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.311091,2.313159,119.969550,141.953090,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577517,1.537907,0.296136,0.025082,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.959025,tube-mpc,0,-126.340000,54.885000,5.092036,0.548712,4.700000,0.015000,0.392036,0.533712,-0.579401,-8.386070,1.067318,-8.386070,-0.579401,0.230000,0.930000,31,107,31.281043,106.750000,31.281043,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.189978,8.952720,120.796615,140.751002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555529,1.483407,0.283588,0.023379,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.968991,tube-mpc,0,-126.340000,54.885000,5.100472,0.574817,4.700000,-0.015000,0.400472,0.589817,-1.067318,-2.348100,0.518412,-2.348100,-1.067318,0.280000,0.990000,30,107,30.011020,106.750000,30.011020,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.034716,13.447866,117.893591,137.085262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554677,1.489038,0.270270,0.019303,0.501604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.978997,tube-mpc,0,-126.340000,54.885000,5.107924,0.603048,4.700000,0.005000,0.407924,0.598048,-0.945339,6.007476,-0.762370,6.007476,-0.945339,0.300000,1.010000,28,65,28.322729,65.493315,28.322729,65.493315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.996193,13.782338,112.916144,131.480264,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558413,1.573308,0.265829,0.020853,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.989025,tube-mpc,0,-126.340000,54.885000,5.114325,0.633324,4.700000,0.105000,0.414325,0.528324,-0.335443,12.350394,-0.518412,12.350394,-0.335443,0.330000,0.860000,21,20,20.842812,20.227008,20.842812,20.227008,0.000000,0.266307,0.000000,64.000000,0.000000,0.000000,-88.519103,11.417061,114.371463,135.915258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553577,1.514647,0.218598,0.026116,0.502416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.998993,tube-mpc,0,-126.340000,54.885000,5.119584,0.665331,4.700000,0.235000,0.419584,0.430331,-0.213464,14.180083,0.884349,14.180083,-0.213464,0.290000,0.520000,25,26,25.046438,26.455801,25.046438,26.455801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.974330,7.536251,115.101716,140.402980,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554597,1.480508,0.213275,0.018376,0.503799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.008994,tube-mpc,0,-126.340000,54.885000,5.123697,0.699295,4.700000,0.345000,0.423697,0.354295,-1.006328,9.666852,1.860183,9.666852,-1.006328,0.270000,0.340000,33,71,32.594378,74.684484,32.594378,74.684484,0.000000,-3.228683,0.000000,64.000000,0.000000,0.000000,-89.612320,2.014396,109.186065,136.032070,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553909,1.482870,0.212770,0.018149,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.018995,tube-mpc,0,-126.340000,54.885000,5.126587,0.735048,4.700000,0.405000,0.426587,0.330048,0.274453,1.311276,-0.396432,1.311276,0.274453,0.300000,0.450000,14,107,13.963182,106.750000,13.963182,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.580596,-1.558971,99.541678,123.903730,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555703,1.491889,0.235627,0.020841,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.028996,tube-mpc,0,-126.340000,54.885000,5.128186,0.772509,4.720000,0.425000,0.408186,0.347509,0.823360,-1.128308,-0.945339,-1.128308,0.823360,0.270000,0.750000,7,107,7.214181,106.750000,7.214181,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.466043,-3.683029,99.072937,125.476497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556384,1.512882,0.274808,0.017712,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.039024,tube-mpc,0,-126.340000,54.885000,5.128420,0.811709,4.720000,0.435000,0.408420,0.376709,-0.274453,1.555235,0.152474,1.555235,-0.274453,0.240000,0.910000,19,99,18.861803,99.173033,18.861803,99.173033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.393985,-3.599744,101.485326,123.013929,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550932,1.486962,0.279731,0.025226,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.049027,tube-mpc,0,-126.340000,54.885000,5.127208,0.852352,4.720000,0.485000,0.407208,0.367352,-1.738204,6.556382,0.701380,6.556382,-1.738204,0.220000,1.050000,34,54,34.222537,45.585963,34.222537,45.585963,0.000000,8.587070,0.000000,64.000000,0.000000,0.000000,-90.963382,-4.534908,100.927712,120.777486,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587285,1.728590,0.285593,0.034775,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.058999,tube-mpc,0,-126.340000,54.885000,5.124479,0.894301,4.710000,0.575000,0.414479,0.319301,-2.714037,12.228415,0.701380,12.228415,-2.714037,0.250000,0.760000,41,20,40.891663,20.051139,40.891663,20.051139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.549302,-5.748148,103.596432,124.209792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566989,1.636779,0.247022,0.027166,0.501207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.069089,tube-mpc,0,-126.340000,54.885000,5.120079,0.938111,4.690000,0.705000,0.430079,0.233111,-1.616224,11.130602,0.030495,11.130602,-1.616224,0.340000,0.500000,20,44,19.687595,43.602810,19.687595,43.602810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.484439,-5.966764,104.022759,124.782457,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.849091,1.722423,0.313727,0.041369,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008438,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.079016,tube-mpc,0,-126.340000,54.885000,5.114047,0.982434,4.690000,0.775000,0.424047,0.207434,-0.335443,5.214611,-0.152474,5.214611,-0.335443,0.310000,0.390000,7,89,6.784009,101.570578,6.784009,101.570578,0.000000,-12.967768,0.000000,64.000000,0.000000,0.000000,-90.813554,-6.943510,96.582903,120.952204,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.604986,1.626325,0.239618,0.026915,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.088998,tube-mpc,0,-126.340000,54.885000,5.106177,1.028117,4.690000,0.795000,0.416177,0.233117,0.640391,-0.030495,0.274453,-0.030495,0.640391,0.260000,0.580000,-1,107,-0.996702,106.750000,-0.996702,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.914671,-7.799354,89.678082,114.064990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569706,1.797705,0.341648,0.039694,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.099343,tube-mpc,0,-126.340000,54.885000,5.095998,1.076515,4.700000,0.805000,0.395998,0.271515,0.030495,0.091484,0.396432,0.091484,0.030495,0.160000,0.800000,12,107,11.811373,106.750000,11.811373,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.874640,-8.221110,90.203870,112.151532,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590463,1.642495,0.368028,0.023400,0.500523,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.108994,tube-mpc,0,-126.340000,54.885000,5.084540,1.122508,4.700000,0.825000,0.384540,0.297508,-1.311276,2.531068,0.274453,2.531068,-1.311276,0.160000,0.940000,21,87,21.078439,86.974721,21.078439,86.974721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.185072,-7.986887,93.933364,112.293686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561119,1.783853,0.360750,0.028946,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008246,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.118992,tube-mpc,0,-126.340000,54.885000,5.070557,1.170892,4.680000,0.885000,0.390557,0.285892,-2.470079,7.349247,0.335443,7.349247,-2.470079,0.190000,0.910000,27,49,27.250738,48.656678,27.250738,48.656678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.526909,-7.591028,96.980194,113.418105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557686,1.571085,0.229049,0.020313,0.500363,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.128995,tube-mpc,0,-126.340000,54.885000,5.054299,1.219911,4.660000,0.985000,0.394299,0.234911,-2.836017,11.069613,-0.030495,11.069613,-2.836017,0.230000,0.790000,25,23,24.613798,22.578709,24.613798,22.578709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.538442,-7.701949,96.669660,112.814762,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555011,1.642596,0.251443,0.028290,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.139021,tube-mpc,0,-126.340000,54.885000,5.035606,1.269517,4.640000,1.075000,0.395606,0.194517,-2.775027,10.276748,-0.152474,10.276748,-2.775027,0.240000,0.460000,20,54,20.175865,54.118130,20.175865,54.118130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.830864,-7.412474,97.982404,116.036941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.615435,1.534853,0.217919,0.032191,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.148996,tube-mpc,0,-126.340000,54.885000,5.014498,1.319202,4.630000,1.135000,0.384498,0.184202,-1.433256,2.775027,0.274453,2.775027,-1.433256,0.270000,0.430000,-2,99,-2.120684,106.750000,-2.120684,106.750000,0.000000,-7.631870,0.000000,64.000000,0.000000,0.000000,-88.346362,-7.070651,87.821069,105.467838,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560419,1.501171,0.266205,0.022425,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.159025,tube-mpc,0,-126.340000,54.885000,4.990623,1.369347,4.620000,1.145000,0.370623,0.224347,-0.823360,-1.616224,0.701380,-1.616224,-0.823360,0.170000,0.670000,-2,107,-2.126415,106.750000,-2.126415,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.522196,-7.574695,81.106232,102.383581,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554855,1.931421,2.524897,0.056262,0.501189,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010583,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.169646,tube-mpc,0,-126.340000,54.885000,4.962295,1.422482,4.620000,1.145000,0.342295,0.277482,-1.128308,-0.518412,0.396432,-0.518412,-1.128308,0.110000,0.880000,2,107,1.737009,106.750000,1.737009,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.267409,-8.733362,81.563559,101.149096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540974,1.661444,0.271137,0.021649,0.500351,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.179742,tube-mpc,0,-126.340000,54.885000,4.932323,1.472861,4.610000,1.155000,0.322323,0.317861,-1.372266,2.775027,-0.152474,2.775027,-1.372266,0.100000,0.960000,1,84,0.792600,84.232067,0.792600,84.232067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.842684,-10.396539,80.832295,98.710602,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564456,1.475613,0.308665,0.023298,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.189735,tube-mpc,0,-126.340000,54.885000,4.899598,1.522439,4.590000,1.215000,0.309598,0.307439,-1.372266,2.775027,0.274453,6.922320,-2.592058,0.090000,0.930000,-3,84,-2.764386,84.043815,-2.764386,84.043815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.939544,-10.237480,81.129453,93.423169,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589036,1.905630,0.298835,0.053284,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008362,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.199745,tube-mpc,0,-126.340000,54.885000,4.863638,1.571653,4.570000,1.295000,0.293638,0.276653,-3.262944,10.764665,0.579401,10.764665,-3.262944,0.070000,0.850000,14,39,13.557036,22.653319,13.557036,22.653319,0.000000,16.390495,0.000000,64.000000,0.000000,0.000000,-77.699626,-12.801467,73.688229,86.604943,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573322,1.674651,0.254173,0.030600,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.209711,tube-mpc,0,-126.340000,54.885000,4.824540,1.620048,4.540000,1.405000,0.284540,0.215048,-3.628881,11.740498,0.823360,11.740498,-3.628881,0.090000,0.650000,11,24,11.090572,23.744720,11.090572,23.744720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.479170,-14.195059,82.876581,97.869746,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577809,1.621254,0.204199,0.031902,0.500862,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.219712,tube-mpc,0,-126.340000,54.885000,4.781866,1.667850,4.510000,1.525000,0.271866,0.142850,-4.299767,7.349247,0.762370,7.349247,-4.299767,0.100000,0.410000,9,69,9.309499,72.880737,9.309499,72.880737,0.000000,-4.136017,0.000000,64.000000,0.000000,0.000000,-76.082997,-13.556418,86.596077,103.170538,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.406478,1.561455,0.240581,0.026019,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.229709,tube-mpc,0,-126.340000,54.885000,4.735639,1.714702,4.470000,1.555000,0.265639,0.159702,-3.994819,-0.274453,-0.091484,-0.274453,-3.994819,0.120000,0.470000,-3,107,-3.363345,106.750000,-3.363345,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.343920,-12.467268,76.437524,93.143634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565298,1.526893,0.257503,0.027471,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.239738,tube-mpc,0,-126.340000,54.885000,4.685552,1.760604,4.440000,1.535000,0.245552,0.225604,-3.018985,-3.994819,-0.335443,-3.994819,-3.018985,0.080000,0.780000,-15,107,-15.437034,106.750000,-15.437034,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.269363,-11.762120,76.720693,96.802925,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.584669,1.745089,0.337684,0.042694,0.500986,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.249714,tube-mpc,0,-126.340000,54.885000,4.631917,1.805006,4.420000,1.515000,0.211917,0.290006,-2.592058,-2.043152,-0.213464,-2.043152,-2.592058,-0.040000,0.930000,-12,107,-11.769416,106.750000,-11.769416,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.091966,-9.840313,80.602845,97.735652,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567769,1.791820,0.328656,0.040646,0.500990,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008241,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.259745,tube-mpc,0,-126.340000,54.885000,4.574036,1.848219,4.390000,1.515000,0.184036,0.333219,-3.628881,1.433256,0.457422,1.433256,-3.628881,0.040000,0.990000,-19,84,-19.109336,84.009518,-19.109336,84.009518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.544946,-9.462605,79.651904,96.192916,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573501,1.872076,0.378878,0.056240,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008395,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.269713,tube-mpc,0,-126.340000,54.885000,4.512466,1.889584,4.360000,1.555000,0.152466,0.334584,-4.299767,6.068465,0.518412,6.068465,-4.299767,-0.020000,0.940000,-12,48,-11.845656,47.814925,-11.845656,47.814925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.932556,-9.689458,76.274013,90.989126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.009381,1.740755,0.275184,0.037204,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009574,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.279708,tube-mpc,0,-126.340000,54.885000,4.446580,1.929308,4.320000,1.625000,0.126580,0.304308,-4.848673,8.691018,0.396432,8.691018,-4.848673,-0.060000,0.760000,-7,36,-7.346148,36.057867,-7.346148,36.057867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.825712,-10.401312,78.983615,93.033026,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570327,1.769459,0.231206,0.030816,0.501827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.289713,tube-mpc,0,-126.340000,54.885000,4.376346,1.967163,4.280000,1.715000,0.096346,0.252163,-5.763517,5.336590,-0.274453,5.336590,-5.763517,-0.060000,0.530000,-7,77,-7.363255,76.841525,-7.363255,76.841525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.633462,-10.489886,77.633109,91.083951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.543975,1.566244,0.192132,0.022516,0.500840,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.299703,tube-mpc,0,-126.340000,54.885000,4.301857,2.002889,4.220000,1.735000,0.081857,0.267889,-6.312424,0.335443,0.701380,0.335443,-6.312424,-0.030000,0.530000,-14,107,-14.406704,106.750000,-14.406704,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.998104,-11.652206,68.819982,84.962028,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574387,1.817118,0.318610,0.047407,0.501007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008270,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.309733,tube-mpc,0,-126.340000,54.885000,4.222589,2.036521,4.160000,1.725000,0.062589,0.311521,-6.617372,-2.836017,0.579401,-2.836017,-6.617372,-0.090000,0.820000,-13,107,-12.878862,106.750000,-12.878862,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.085319,-12.762321,68.002993,86.516678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.579714,1.526257,0.354834,0.026488,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.319702,tube-mpc,0,-126.340000,54.885000,4.139274,2.067569,4.110000,1.725000,0.029274,0.342569,-6.495393,-1.250287,0.213464,-1.250287,-6.495393,-0.110000,0.950000,-19,97,-19.158715,96.944851,-19.158715,96.944851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.867873,-13.707656,70.773691,89.422797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553600,1.555595,0.274138,0.020829,0.505260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.329742,tube-mpc,0,-126.340000,54.885000,4.050717,2.096294,4.040000,1.745000,0.010717,0.351294,-6.861330,2.226120,0.335443,2.226120,-6.861330,-0.130000,0.960000,-19,65,-19.464389,65.160548,-19.464389,65.160548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.167052,-14.732844,67.966441,85.950388,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559919,1.455770,0.234033,0.019812,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.339737,tube-mpc,0,-126.340000,54.885000,3.957872,2.122201,3.970000,1.785000,-0.012128,0.337201,-8.264091,4.970653,-0.762370,4.970653,-8.264091,-0.140000,0.820000,-12,50,-12.055607,49.777245,-12.055607,49.777245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.465043,-15.179769,69.666525,86.137274,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560774,1.445476,0.205952,0.021300,0.503382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.349736,tube-mpc,0,-126.340000,54.885000,3.860249,2.145290,3.890000,1.835000,-0.029751,0.310290,-9.239925,5.397580,0.091484,5.397580,-9.239925,-0.150000,0.640000,-8,56,-8.131672,56.486935,-8.131672,56.486935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.840244,-16.053738,66.719634,83.245066,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549984,1.527863,0.195785,0.020716,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.359738,tube-mpc,0,-126.340000,54.885000,3.757809,2.165418,3.800000,1.875000,-0.042191,0.290418,-9.117946,1.616224,0.213464,1.616224,-9.117946,-0.100000,0.560000,-23,90,-22.837770,89.922040,-22.837770,89.922040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.142782,-16.890568,60.182159,77.031022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558567,1.482875,0.222403,0.021615,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.369738,tube-mpc,0,-126.340000,54.885000,3.650555,2.182439,3.720000,1.875000,-0.069445,0.307439,-9.544873,-1.860183,0.579401,-1.860183,-9.544873,-0.120000,0.690000,-27,107,-26.514971,106.593163,-26.514971,106.593163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.867068,-18.330365,52.602301,72.821894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561576,1.457609,0.273672,0.020107,0.503499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.379737,tube-mpc,0,-126.340000,54.885000,3.538478,2.196226,3.620000,1.855000,-0.081522,0.341226,-9.788831,-2.897006,0.335443,-2.897006,-9.788831,-0.180000,0.870000,-24,99,-23.891638,99.313635,-23.891638,99.313635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.838533,-19.518353,50.590536,70.388122,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558600,1.573128,0.272668,0.022735,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.389703,tube-mpc,0,-126.340000,54.885000,3.421922,2.206628,3.520000,1.845000,-0.098078,0.361628,-10.764665,-0.091484,0.396432,-0.091484,-10.764665,-0.210000,0.940000,-17,68,-17.288182,68.156627,-17.288182,68.156627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.358029,-20.531468,51.879223,70.392103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552917,1.476108,0.264931,0.022921,0.502456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.399735,tube-mpc,0,-126.340000,54.885000,3.299732,2.213613,3.420000,1.865000,-0.120268,0.348613,-12.045446,2.104141,-0.518412,2.104141,-12.045446,-0.190000,0.840000,-15,53,-14.601342,52.990157,-14.601342,52.990157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.901545,-20.609177,57.738045,74.960299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558906,1.587989,0.216559,0.024888,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.409738,tube-mpc,0,-126.340000,54.885000,3.173040,2.216984,3.300000,1.895000,-0.126960,0.321984,-12.045446,2.348100,0.518412,2.348100,-12.045446,-0.150000,0.640000,-25,62,-24.788011,62.257545,-24.788011,62.257545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.701807,-20.682036,56.496029,74.072383,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560263,1.781543,0.265314,0.042412,0.501022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.419717,tube-mpc,0,-126.340000,54.885000,3.041843,2.216666,3.180000,1.905000,-0.138157,0.311666,-12.289405,-1.311276,0.518412,-1.311276,-12.289405,-0.180000,0.600000,-27,92,-26.523097,91.641025,-26.523097,91.641025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.051261,-20.646991,49.407083,68.167236,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577981,1.624374,0.238985,0.028618,0.501358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.429708,tube-mpc,0,-126.340000,54.885000,2.905715,2.212565,3.060000,1.895000,-0.154285,0.317565,-12.960290,-3.872840,-0.091484,-3.872840,-12.960290,-0.200000,0.720000,-26,100,-25.708145,99.973377,-25.708145,99.973377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.346877,-21.578933,42.299786,62.660531,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572157,1.530326,0.242675,0.020446,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.439741,tube-mpc,0,-126.340000,54.885000,2.764272,2.204548,2.930000,1.865000,-0.165728,0.339548,-13.509197,-3.201954,0.152474,-3.201954,-13.509197,-0.220000,0.870000,-24,79,-24.305209,79.413852,-24.305209,79.413852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.218727,-22.695996,40.251234,60.150016,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558792,1.584311,0.301628,0.024284,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.449704,tube-mpc,0,-126.340000,54.885000,2.619168,2.192635,2.790000,1.855000,-0.170832,0.337635,-14.485031,-1.006328,0.030495,-1.006328,-14.485031,-0.230000,0.850000,-19,58,-18.869382,58.194148,-18.869382,58.194148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.499602,-22.978833,42.302425,60.603127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563248,1.449566,0.225390,0.020108,0.504082,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.459735,tube-mpc,0,-126.340000,54.885000,2.468497,2.176589,2.650000,1.845000,-0.181503,0.331589,-15.887791,-0.091484,-0.579401,-0.091484,-15.887791,-0.170000,0.690000,-19,60,-19.111999,59.755035,-19.111999,59.755035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.619942,-22.517589,43.964645,61.072258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555491,1.509791,0.191301,0.020043,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.469700,tube-mpc,0,-126.340000,54.885000,2.314341,2.156553,2.510000,1.845000,-0.195659,0.311553,-16.009771,-1.921172,0.396432,-1.921172,-16.009771,-0.190000,0.640000,-22,73,-21.678710,73.448686,-21.678710,73.448686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.688839,-22.292780,39.612794,57.128544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553938,1.445202,0.197855,0.017912,0.500915,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.479737,tube-mpc,0,-126.340000,54.885000,2.154690,2.132187,2.350000,1.825000,-0.195310,0.307187,-15.643833,-3.445913,0.457422,-3.445913,-15.643833,-0.160000,0.720000,-34,75,-33.819316,74.691285,-33.819316,74.691285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.507166,-22.948857,33.466691,52.025012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550686,1.484719,0.204505,0.019729,0.501533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.489738,tube-mpc,0,-126.340000,54.885000,1.991366,2.103679,2.200000,1.785000,-0.208634,0.318679,-16.497687,-5.153621,0.152474,-5.153621,-16.497687,-0.210000,0.700000,-27,88,-26.541635,87.660967,-26.541635,87.660967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.251130,-22.482234,30.245769,47.556737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557451,1.469170,0.217117,0.019878,0.501025,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.499745,tube-mpc,0,-126.340000,54.885000,1.823831,2.070884,2.040000,1.735000,-0.216169,0.335884,-17.351542,-4.360757,0.457422,-4.360757,-17.351542,-0.260000,0.770000,-17,73,-16.785242,73.094842,-16.785242,73.094842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.490043,-22.729462,28.550616,45.526393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551748,1.439233,0.212329,0.016701,0.500257,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.509735,tube-mpc,0,-126.340000,54.885000,1.652635,2.033851,1.880000,1.705000,-0.227365,0.328851,-17.229563,-4.177788,-0.213464,-4.177788,-17.229563,-0.210000,0.760000,-28,67,-28.398545,66.804448,-28.398545,66.804448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.483143,-22.508611,32.249476,48.337423,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545255,1.422694,0.184282,0.016928,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.519739,tube-mpc,0,-126.340000,54.885000,1.477425,1.992444,1.700000,1.685000,-0.222575,0.307444,-17.351542,-2.043152,-0.274453,-2.043152,-17.351542,-0.230000,0.710000,-28,47,-27.688860,47.491807,-27.688860,47.491807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.524979,-22.690399,30.613618,49.022931,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583647,1.662331,0.220284,0.034837,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.529705,tube-mpc,0,-126.340000,54.885000,1.299312,1.946877,1.530000,1.665000,-0.230688,0.281877,-17.656490,-2.775027,-0.091484,-2.775027,-17.656490,-0.230000,0.580000,-29,58,-28.983220,57.822876,-28.983220,57.822876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.507851,-21.736678,34.793677,52.427121,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562644,1.452681,0.209501,0.021948,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.539735,tube-mpc,0,-126.340000,54.885000,1.116627,1.896653,1.350000,1.625000,-0.233373,0.271653,-18.266386,-4.604715,1.311276,-4.604715,-18.266386,-0.270000,0.550000,-22,71,-22.462711,71.092122,-22.462711,71.092122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.625720,-21.069706,32.699001,50.654712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549844,1.485087,0.187566,0.017020,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.549733,tube-mpc,0,-126.340000,54.885000,0.931358,1.842244,1.160000,1.575000,-0.228642,0.267244,-19.486178,-7.349247,0.213464,-7.349247,-19.486178,-0.260000,0.620000,-16,83,-16.258109,83.438875,-16.258109,83.438875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.690437,-20.731253,31.483469,49.938242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554564,1.428645,0.191561,0.019058,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.559698,tube-mpc,0,-126.340000,54.885000,0.743747,1.783702,0.970000,1.515000,-0.226253,0.268702,-19.974095,-6.678361,0.396432,-6.678361,-19.974095,-0.190000,0.680000,-23,69,-22.954061,69.190107,-22.954061,69.190107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.623870,-21.379110,29.208159,49.380720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550492,1.492242,0.201359,0.015566,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.569745,tube-mpc,0,-126.340000,54.885000,0.551852,1.720340,0.770000,1.465000,-0.218148,0.255340,-20.157064,-5.092632,0.213464,-5.092632,-20.157064,-0.200000,0.720000,-22,47,-21.553958,46.521435,-21.553958,46.521435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.447195,-21.475441,30.404971,48.639194,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554568,1.445069,0.201609,0.020392,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.579737,tube-mpc,0,-126.340000,54.885000,0.358531,1.653033,0.570000,1.425000,-0.211469,0.228033,-20.766960,-5.519559,-0.396432,-5.519559,-20.766960,-0.210000,0.590000,-16,54,-16.134409,54.235146,-16.134409,54.235146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.972973,-20.224738,39.122641,53.440378,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.022646,1.841451,0.266757,0.058171,0.505505,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.589705,tube-mpc,0,-126.340000,54.885000,0.163476,1.581663,0.360000,1.375000,-0.196524,0.206663,-22.047741,-6.312424,0.335443,-6.312424,-22.047741,-0.220000,0.530000,-4,61,-3.902234,60.903977,-3.902234,60.903977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.528442,-19.529967,37.811678,52.817304,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561673,1.462118,0.204533,0.019050,0.500322,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.599707,tube-mpc,0,-126.340000,54.885000,-0.034157,1.505861,0.150000,1.315000,-0.184157,0.190861,-21.803783,-7.471226,0.091484,-7.471226,-21.803783,-0.150000,0.560000,-15,63,-15.054657,62.503568,-15.054657,62.503568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.897763,-19.173377,41.905643,55.253862,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554243,1.426499,0.188250,0.014451,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.609698,tube-mpc,0,-126.340000,54.885000,-0.233234,1.425998,-0.050000,1.255000,-0.183234,0.170998,-20.766960,-8.264091,0.091484,-8.264091,-20.766960,-0.140000,0.590000,-27,60,-27.254984,60.498986,-27.254984,60.498986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.617490,-19.093934,38.699878,53.097855,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547163,1.418342,0.183183,0.016520,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.619734,tube-mpc,0,-126.340000,54.885000,-0.434553,1.341681,-0.260000,1.175000,-0.174553,0.166681,-20.705970,-8.203101,0.274453,-8.203101,-20.705970,-0.180000,0.590000,-23,56,-23.267672,55.806039,-23.267672,55.806039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.290009,-18.982851,34.967761,49.773616,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558745,1.571867,0.209737,0.021791,0.500692,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.629736,tube-mpc,0,-126.340000,54.885000,-0.636251,1.253630,-0.450000,1.095000,-0.186251,0.158630,-20.279043,-9.239925,-0.213464,-9.239925,-20.279043,-0.220000,0.570000,-23,61,-23.323703,61.425928,-23.323703,61.425928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.866690,-18.502049,35.787490,50.086115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559133,1.534988,0.220813,0.024804,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.639730,tube-mpc,0,-126.340000,54.885000,-0.838497,1.161737,-0.640000,1.015000,-0.198497,0.146737,-20.401022,-8.630029,0.274453,-8.630029,-20.401022,-0.220000,0.580000,-23,51,-23.253637,51.194857,-23.253637,51.194857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.237437,-18.476974,32.736294,47.840286,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556839,1.437659,0.203330,0.017347,0.500312,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.649733,tube-mpc,0,-126.340000,54.885000,-1.041338,1.065926,-0.830000,0.945000,-0.211338,0.120926,-19.303209,-8.873987,-0.152474,-8.873987,-19.303209,-0.240000,0.540000,-31,50,-31.021725,50.287503,-31.021725,50.287503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.384313,-17.993753,35.936509,50.007574,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547860,1.604733,0.215645,0.024047,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.659737,tube-mpc,0,-126.340000,54.885000,-1.244274,0.966367,-1.020000,0.855000,-0.224274,0.111367,-19.181230,-9.422894,0.396432,-9.422894,-19.181230,-0.270000,0.510000,-29,53,-29.318055,53.266028,-29.318055,53.266028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.943367,-17.485108,35.401303,50.442473,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.005767,1.544506,0.211978,0.032489,0.500697,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009305,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.669706,tube-mpc,0,-126.340000,54.885000,-1.446253,0.863537,-1.210000,0.755000,-0.236253,0.108537,-19.791126,-11.557530,-0.213464,-11.557530,-19.791126,-0.300000,0.500000,-21,68,-20.875692,68.429471,-20.875692,68.429471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.940723,-16.553732,35.187695,50.561861,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567324,1.482649,0.216932,0.022324,0.505051,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.679736,tube-mpc,0,-126.340000,54.885000,-1.648842,0.756562,-1.400000,0.645000,-0.248842,0.111562,-19.791126,-12.350394,-0.518412,-12.350394,-19.791126,-0.280000,0.560000,-23,67,-23.177160,67.380574,-23.177160,67.380574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.348477,-15.891085,34.059380,50.707332,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555104,1.453308,0.220574,0.021424,0.500827,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.689746,tube-mpc,0,-126.340000,54.885000,-1.850090,0.646386,-1.600000,0.535000,-0.250090,0.111386,-19.791126,-11.740498,-0.518412,-11.740498,-19.791126,-0.250000,0.610000,-26,55,-25.533607,54.755911,-25.533607,54.755911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.463315,-15.669118,35.266766,51.611194,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555014,1.480472,0.191576,0.020019,0.500562,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.699739,tube-mpc,0,-126.340000,54.885000,-2.049669,0.533147,-1.790000,0.435000,-0.259669,0.098147,-20.340032,-11.130602,-0.457422,-11.130602,-20.340032,-0.260000,0.590000,-18,47,-18.210821,46.951455,-18.210821,46.951455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.995631,-15.302598,39.534559,53.679975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559893,1.584248,0.203575,0.021522,0.501154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.709704,tube-mpc,0,-126.340000,54.885000,-2.247062,0.417098,-2.000000,0.325000,-0.247062,0.092098,-21.010918,-11.313571,-0.396432,-11.313571,-21.010918,-0.240000,0.510000,-11,52,-10.965984,52.203760,-10.965984,52.203760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.033022,-14.408858,44.651721,55.942693,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550697,1.464349,0.206837,0.023116,0.500634,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.719734,tube-mpc,0,-126.340000,54.885000,-2.443737,0.297286,-2.200000,0.215000,-0.243737,0.082286,-20.462012,-12.167426,-0.396432,-12.167426,-20.462012,-0.190000,0.490000,-19,58,-18.961440,57.694951,-18.961440,57.694951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.033333,-13.353695,45.655248,54.582831,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559649,1.438054,0.206714,0.018615,0.500780,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.729730,tube-mpc,0,-126.340000,54.885000,-2.637356,0.175045,-2.400000,0.095000,-0.237356,0.080045,-19.181230,-13.387218,-0.701380,-13.387218,-19.181230,-0.180000,0.520000,-29,62,-28.625864,62.423429,-28.625864,62.423429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.530489,-13.108853,44.344314,53.227607,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546680,1.456632,0.200587,0.020344,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.739734,tube-mpc,0,-126.340000,54.885000,-2.828429,0.049998,-2.590000,-0.045000,-0.238429,0.094998,-19.120240,-15.704823,-0.579401,-15.704823,-19.120240,-0.220000,0.530000,-22,80,-22.044458,79.910374,-22.044458,79.910374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.926825,-13.253178,42.720264,52.486420,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558371,1.439780,0.240480,0.021519,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.749730,tube-mpc,0,-126.340000,54.885000,-3.016270,-0.077480,-2.780000,-0.195000,-0.236270,0.117520,-19.547167,-14.972947,0.030495,-14.972947,-19.547167,-0.240000,0.610000,-11,68,-11.380934,67.662147,-11.380934,67.662147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.237661,-13.332989,40.512053,52.027974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561441,1.627921,0.241793,0.029710,0.500907,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.759732,tube-mpc,0,-126.340000,54.885000,-3.200815,-0.207420,-2.970000,-0.335000,-0.230815,0.127580,-20.035084,-13.814145,-0.701380,-13.814145,-20.035084,-0.220000,0.650000,-4,53,-4.249249,52.935212,-4.249249,52.935212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.693542,-12.323692,48.817149,55.750340,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559818,1.780207,0.346755,0.047529,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008248,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.769744,tube-mpc,0,-126.340000,54.885000,-3.381755,-0.339694,-3.150000,-0.455000,-0.231755,0.115306,-18.693313,-12.228415,-0.701380,-12.228415,-18.693313,-0.140000,0.590000,-21,41,-20.782650,41.488616,-20.782650,41.488616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.110558,-10.755727,55.741624,58.485430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589104,1.580712,0.231755,0.027498,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.779732,tube-mpc,0,-126.340000,54.885000,-3.558161,-0.473691,-3.330000,-0.575000,-0.228161,0.101309,-18.327375,-13.814145,-0.884349,-13.814145,-18.327375,-0.170000,0.480000,-16,61,-16.281351,61.012546,-16.281351,61.012546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.592396,-10.198964,59.049961,61.469513,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564337,1.490263,0.204390,0.032665,0.505729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.789741,tube-mpc,0,-126.340000,54.885000,-3.730504,-0.609848,-3.510000,-0.715000,-0.220504,0.105152,-17.595500,-15.704823,-1.067318,-15.704823,-17.595500,-0.130000,0.520000,-23,73,-22.506672,72.632406,-22.506672,72.632406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.256452,-9.580861,53.102893,57.219672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590163,1.666843,0.234563,0.040068,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.799712,tube-mpc,0,-126.340000,54.885000,-3.897432,-0.747167,-3.690000,-0.875000,-0.207432,0.127833,-17.839459,-17.534511,-0.945339,-17.534511,-17.839459,-0.210000,0.570000,-5,85,-4.667293,84.639043,-4.667293,84.639043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.025994,-9.226462,49.515659,55.539136,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581262,1.478466,0.218779,0.032175,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.809734,tube-mpc,0,-126.340000,54.885000,-4.060137,-0.886720,-3.870000,-1.035000,-0.190137,0.148280,-17.473521,-17.473521,-0.762370,-17.473521,-17.473521,-0.200000,0.700000,-1,74,-1.159483,73.620606,-1.159483,73.620606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.397406,-7.122481,52.123895,55.764021,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562666,1.714407,0.259064,0.033915,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.819708,tube-mpc,0,-126.340000,54.885000,-4.216666,-1.026922,-4.040000,-1.185000,-0.176666,0.158078,-17.595500,-14.363051,-0.030495,-14.363051,-17.595500,-0.160000,0.720000,3,46,3.004702,45.769694,3.004702,45.769694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.057508,-5.362915,57.605856,57.320707,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575779,1.652155,0.255183,0.036765,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.829741,tube-mpc,0,-126.340000,54.885000,-4.368415,-1.169117,-4.220000,-1.315000,-0.148415,0.145883,-16.802635,-13.143259,-1.128308,-13.143259,-16.802635,-0.100000,0.620000,-2,41,-2.032978,41.415727,-2.032978,41.415727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.697719,-3.071448,69.015425,67.625763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.600440,1.750790,0.245594,0.035878,0.500947,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.839729,tube-mpc,0,-126.340000,54.885000,-4.513520,-1.311660,-4.380000,-1.445000,-0.133520,0.133340,-16.009771,-14.789979,-1.250287,-14.789979,-16.009771,-0.010000,0.480000,-13,66,-13.349440,65.533138,-13.349440,65.533138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.899104,-0.905536,67.445472,67.663698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568156,1.626327,0.223090,0.036939,0.504035,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.849736,tube-mpc,0,-126.340000,54.885000,-4.652635,-1.455253,-4.540000,-1.605000,-0.112635,0.149747,-14.058103,-17.229563,-1.372266,-17.229563,-14.058103,-0.100000,0.520000,-12,84,-11.671338,84.058874,-11.671338,84.058874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.858086,0.058283,60.683051,61.934154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563305,1.661371,0.237167,0.029443,0.503879,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.859735,tube-mpc,0,-126.340000,54.885000,-4.785125,-1.599334,-4.670000,-1.785000,-0.115125,0.185666,-13.753155,-20.035084,-1.799193,-20.035084,-13.753155,-0.100000,0.660000,-9,98,-8.859262,98.222118,-8.859262,98.222118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.284008,1.707182,60.464439,63.107832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569243,1.650912,0.262165,0.030937,0.500787,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.869727,tube-mpc,0,-126.340000,54.885000,-4.910776,-1.743738,-4.800000,-1.955000,-0.110776,0.211262,-11.862478,-18.510344,-0.762370,-18.510344,-11.862478,-0.070000,0.800000,-21,76,-21.309293,75.696112,-21.309293,75.696112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.906863,3.579650,63.998029,68.358242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546313,1.578241,0.270555,0.022155,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.879734,tube-mpc,0,-126.340000,54.885000,-5.029632,-1.888608,-4.910000,-2.105000,-0.119632,0.216392,-11.008623,-14.363051,-1.433256,-14.363051,-11.008623,-0.120000,0.810000,-15,40,-15.173499,40.178164,-15.173499,40.178164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.957111,3.865254,68.190122,70.499999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586138,1.755393,0.265100,0.040709,0.501047,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.889734,tube-mpc,0,-126.340000,54.885000,-5.141200,-2.033431,-5.010000,-2.225000,-0.131200,0.191569,-10.093779,-11.069613,-1.128308,-11.069613,-10.093779,-0.140000,0.640000,-12,25,-12.329098,24.731747,-12.329098,24.731747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.018932,4.154464,78.620053,80.488705,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580405,1.721231,0.214809,0.041203,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.899739,tube-mpc,0,-126.340000,54.885000,-5.245426,-2.178208,-5.110000,-2.345000,-0.135426,0.166792,-9.544873,-12.289405,-1.250287,-12.289405,-9.544873,-0.160000,0.420000,-7,52,-7.121534,52.059396,-7.121534,52.059396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.425218,4.953334,79.533744,84.512159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566860,1.651151,0.224896,0.034194,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.909743,tube-mpc,0,-126.340000,54.885000,-5.342075,-2.322690,-5.180000,-2.495000,-0.162075,0.172310,-7.471226,-16.680656,-0.945339,-16.680656,-7.471226,-0.150000,0.410000,-22,91,-22.255526,91.059297,-22.255526,91.059297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.893589,7.224791,71.295859,77.413719,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574049,1.579545,0.214069,0.029736,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.919739,tube-mpc,0,-126.340000,54.885000,-5.430923,-2.466590,-5.250000,-2.665000,-0.180923,0.198410,-5.763517,-19.303209,-0.640391,-19.303209,-5.763517,-0.130000,0.620000,-36,98,-35.790089,98.203834,-35.790089,98.203834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.316777,8.497118,67.566488,76.437049,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559584,1.457348,0.240360,0.021440,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.929730,tube-mpc,0,-126.340000,54.885000,-5.511871,-2.609775,-5.300000,-2.835000,-0.211871,0.225225,-4.970653,-17.046594,-0.335443,-17.046594,-4.970653,-0.220000,0.800000,-26,67,-26.417982,66.966119,-26.417982,66.966119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.174208,8.924973,69.380456,82.594282,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557381,1.793307,0.320040,0.035561,0.501178,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.939737,tube-mpc,0,-126.340000,54.885000,-5.584965,-2.752387,-5.360000,-2.965000,-0.224965,0.212613,-5.153621,-11.374561,-0.457422,-11.374561,-5.153621,-0.300000,0.790000,-5,22,-5.307304,19.741595,-5.307304,19.741595,0.000000,2.224525,0.000000,64.000000,0.000000,0.000000,89.316548,9.948624,70.453140,83.636748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561986,1.641943,0.230905,0.023870,0.505668,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.949731,tube-mpc,0,-126.340000,54.885000,-5.649900,-2.893872,-5.410000,-3.055000,-0.239900,0.161128,-6.007476,-7.105289,-1.128308,-7.105289,-6.007476,-0.230000,0.530000,3,3,2.843665,2.594485,2.843665,2.594485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.477251,10.894814,67.473245,87.052470,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.312495,1.881793,0.333382,0.054012,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010097,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.959866,tube-mpc,0,-126.340000,54.885000,-5.707431,-3.036195,-5.460000,-3.145000,-0.247431,0.108805,-6.007476,-7.105289,-1.006328,-8.569039,-4.726694,-0.160000,0.220000,2,26,2.305706,26.265754,2.305706,26.265754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.008940,11.653299,75.946183,92.937427,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.402896,1.719239,0.238234,0.029119,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.969927,tube-mpc,0,-126.340000,54.885000,-5.756205,-3.176178,-5.500000,-3.245000,-0.256205,0.068822,-3.140965,-13.692166,-1.311276,-13.692166,-3.140965,-0.120000,0.240000,-23,71,-22.710659,76.676344,-22.710659,76.676344,0.000000,-5.410590,0.000000,64.000000,0.000000,0.000000,79.794812,13.973356,82.148428,93.042797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548207,1.606499,0.214619,0.021175,0.504927,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.979957,tube-mpc,0,-126.340000,54.885000,-5.796538,-3.314312,-5.520000,-3.415000,-0.276538,0.100688,-1.128308,-19.059251,-0.030495,-19.059251,-1.128308,-0.130000,0.390000,-36,107,-36.342912,106.750000,-36.342912,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.068928,15.142698,79.920297,90.543749,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.985639,1.719134,0.285661,0.027602,0.500652,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008529,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.989930,tube-mpc,0,-126.340000,54.885000,-5.828416,-3.450083,-5.520000,-3.605000,-0.308416,0.154917,-0.274453,-19.730136,-0.457422,-19.730136,-0.274453,-0.170000,0.710000,-35,98,-35.388568,98.057021,-35.388568,98.057021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.129566,15.909371,84.477940,99.101449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566660,1.631258,0.270680,0.029288,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.999933,tube-mpc,0,-126.340000,54.885000,-5.852175,-3.584578,-5.510000,-3.755000,-0.342175,0.170422,0.579401,-14.241072,-0.213464,-14.241072,0.579401,-0.260000,0.880000,-25,53,-24.900230,40.239569,-24.900230,40.239569,0.000000,12.817452,0.000000,64.000000,0.000000,0.000000,72.687237,17.812860,86.788874,104.551713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589507,1.771076,0.268994,0.034984,0.501220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.009930,tube-mpc,0,-126.340000,54.885000,-5.867734,-3.717165,-5.510000,-3.845000,-0.357734,0.127835,0.091484,-6.129455,-0.213464,-6.129455,0.091484,-0.320000,0.740000,-3,8,-3.024500,-17.705610,-3.024500,-17.705610,0.000000,25.762631,0.000000,64.000000,0.000000,0.000000,67.930008,19.041583,79.904424,104.070827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568307,1.607382,0.232058,0.024267,0.502532,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.019930,tube-mpc,0,-126.340000,54.885000,-5.875174,-3.847834,-5.510000,-3.885000,-0.365174,0.037166,-1.189297,-2.043152,-0.457422,-2.043152,-1.189297,-0.230000,0.420000,7,-31,6.670791,-30.709312,6.670791,-30.709312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.066517,18.158647,70.278507,94.835690,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566780,1.578853,0.204534,0.021775,0.501872,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.029928,tube-mpc,0,-126.340000,54.885000,-5.874575,-3.976402,-5.520000,-3.925000,-0.354575,-0.051402,-0.152474,-5.092632,-0.640391,-5.092632,-0.152474,-0.140000,0.060000,-5,14,-5.239418,18.584478,-5.239418,18.584478,0.000000,-4.293790,0.000000,64.000000,0.000000,0.000000,56.279978,19.041488,84.871786,108.853235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554343,1.642126,0.227127,0.026381,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.039931,tube-mpc,0,-126.340000,54.885000,-5.866042,-4.102868,-5.510000,-4.035000,-0.356042,-0.067868,1.067318,-14.485031,0.030495,-14.485031,1.067318,-0.130000,0.020000,-14,59,-13.767341,101.778550,-13.767341,101.778550,0.000000,-42.487862,0.000000,64.000000,0.000000,0.000000,59.097810,20.708306,98.076929,114.085337,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563175,1.493553,0.229627,0.020769,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.049954,tube-mpc,0,-126.340000,54.885000,-5.849662,-4.227306,-5.490000,-4.225000,-0.359662,-0.002306,2.531068,-23.572481,-0.274453,-23.572481,2.531068,-0.120000,0.240000,-24,104,-24.314146,106.750000,-24.314146,106.750000,0.000000,-2.459312,0.000000,64.000000,0.000000,0.000000,59.601676,24.936502,100.524881,116.171320,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548924,1.657995,0.305121,0.030685,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.059934,tube-mpc,0,-126.340000,54.885000,-5.825725,-4.348821,-5.450000,-4.465000,-0.375725,0.116179,3.262944,-26.317013,-0.030495,-26.317013,3.262944,-0.130000,0.610000,-27,107,-26.501260,106.750000,-26.501260,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.476619,29.778435,104.644513,124.815830,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570764,1.682279,0.317969,0.030956,0.500939,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.069940,tube-mpc,0,-126.340000,54.885000,-5.794253,-4.468211,-5.410000,-4.695000,-0.384253,0.226789,3.262944,-22.596648,-0.213464,-22.596648,3.262944,-0.180000,0.870000,-14,107,-14.493872,106.750000,-14.493872,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.444293,36.787115,112.242676,139.144653,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543212,1.732371,0.383655,0.027701,0.500903,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008199,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.079929,tube-mpc,0,-126.340000,54.885000,-5.755574,-4.584865,-5.380000,-4.865000,-0.375574,0.280135,2.653048,-15.216906,-0.274453,-15.216906,2.653048,-0.210000,0.960000,5,68,4.524519,68.023755,4.524519,68.023755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.780843,43.532622,118.770680,149.810851,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580962,1.689437,0.511668,0.028348,0.500984,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008322,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.089925,tube-mpc,0,-126.340000,54.885000,-5.709829,-4.698991,-5.350000,-4.945000,-0.359829,0.246009,2.104141,-5.092632,-0.091484,-5.092632,2.104141,-0.140000,0.850000,12,23,12.412357,-7.575075,12.412357,-7.575075,0.000000,30.598830,0.000000,64.000000,0.000000,0.000000,32.134059,47.947419,118.126090,153.185855,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553402,1.709152,0.195383,0.020315,0.500913,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.099928,tube-mpc,0,-126.340000,54.885000,-5.657247,-4.810515,-5.330000,-4.965000,-0.327247,0.154485,2.348100,0.396432,-0.091484,0.396432,2.348100,-0.120000,0.550000,19,-22,19.384775,-33.595113,19.384775,-33.595113,0.000000,11.618868,0.000000,64.000000,0.000000,0.000000,26.683645,46.042432,115.409461,143.988582,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552923,1.671440,0.222991,0.029509,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.109927,tube-mpc,0,-126.340000,54.885000,-5.598137,-4.919280,-5.320000,-4.975000,-0.278137,0.055720,1.738204,-0.823360,-0.152474,-0.823360,1.738204,-0.070000,0.180000,29,1,28.885156,1.110445,28.885156,1.110445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.205568,41.572235,118.085408,141.398787,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556826,1.448356,0.224000,0.018085,0.500356,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.119928,tube-mpc,0,-126.340000,54.885000,-5.532753,-5.025297,-5.290000,-5.025000,-0.242753,-0.000297,2.653048,-8.081122,0.396432,-8.081122,2.653048,0.030000,0.030000,15,46,14.801430,72.367132,14.801430,72.367132,0.000000,-26.256687,0.000000,64.000000,0.000000,0.000000,27.405276,37.423706,125.021215,139.267527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551096,1.451867,0.205816,0.018157,0.500585,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.129957,tube-mpc,0,-126.340000,54.885000,-5.461198,-5.128792,-5.250000,-5.165000,-0.211198,0.036208,4.238777,-17.595500,-0.152474,-17.595500,4.238777,0.090000,0.170000,-3,91,-3.098466,106.750000,-3.098466,106.750000,0.000000,-15.639555,0.000000,64.000000,0.000000,0.000000,32.770087,35.519109,128.431884,136.529557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545850,1.585112,0.238953,0.021212,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.139927,tube-mpc,0,-126.340000,54.885000,-5.384446,-5.228842,-5.190000,-5.355000,-0.194446,0.126158,6.373413,-22.291700,0.030495,-22.291700,6.373413,0.050000,0.520000,-14,107,-13.681923,106.750000,-13.681923,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.297240,36.532533,117.682254,130.971051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552767,1.477187,0.247340,0.019533,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.149958,tube-mpc,0,-126.340000,54.885000,-5.301904,-5.326639,-5.120000,-5.565000,-0.181904,0.238361,6.678361,-20.157064,0.213464,-20.157064,6.678361,-0.040000,0.790000,-1,107,-0.644954,106.750000,-0.644954,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.861432,39.456822,115.860328,133.938583,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552907,1.476600,0.305693,0.022022,0.500710,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.159963,tube-mpc,0,-126.340000,54.885000,-5.214623,-5.421299,-5.050000,-5.725000,-0.164623,0.303701,6.617372,-14.302062,0.518412,-14.302062,6.617372,-0.080000,1.000000,12,78,12.250298,77.886839,12.250298,77.886839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.257596,43.730739,122.617035,146.017598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567120,1.442469,0.274958,0.019200,0.500264,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.169938,tube-mpc,0,-126.340000,54.885000,-5.123041,-5.512809,-4.970000,-5.805000,-0.153041,0.292191,6.068465,-5.458569,0.152474,-5.458569,6.068465,-0.050000,0.880000,21,33,21.315398,16.432022,21.315398,16.432022,0.000000,16.454817,0.000000,64.000000,0.000000,0.000000,13.694561,47.167442,126.056597,149.478413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.164666,1.637995,0.239635,0.026265,0.500239,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008579,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.179929,tube-mpc,0,-126.340000,54.885000,-5.027145,-5.601585,-4.910000,-5.815000,-0.117145,0.213415,6.556382,0.274453,0.457422,0.274453,6.556382,0.050000,0.640000,13,-12,13.210464,-16.007436,13.210464,-16.007436,0.000000,3.894275,0.000000,64.000000,0.000000,0.000000,5.189831,46.156804,120.946370,142.081995,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556787,1.453755,0.193819,0.018952,0.500585,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.189956,tube-mpc,0,-126.340000,54.885000,-4.927088,-5.687815,-4.840000,-5.815000,-0.087088,0.127185,7.105289,0.457422,0.640391,0.457422,7.105289,0.070000,0.250000,11,10,11.427862,10.071121,11.427862,10.071121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.565773,40.899824,123.375780,138.518886,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546093,1.508379,0.205322,0.022409,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.199959,tube-mpc,0,-126.340000,54.885000,-4.823890,-5.770979,-4.760000,-5.855000,-0.063890,0.084021,7.776174,-5.519559,0.518412,-5.519559,7.776174,0.070000,0.180000,8,55,7.737073,64.710638,7.737073,64.710638,0.000000,-9.639516,0.000000,64.000000,0.000000,0.000000,-0.874861,34.307307,120.604481,128.200360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553584,1.469407,0.201391,0.021298,0.500650,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.209927,tube-mpc,0,-126.340000,54.885000,-4.718108,-5.851044,-4.670000,-5.955000,-0.048108,0.103956,9.300914,-13.509197,0.457422,-13.509197,9.300914,0.080000,0.260000,-7,100,-6.798197,106.750000,-6.798197,106.750000,0.000000,-6.678879,0.000000,64.000000,0.000000,0.000000,-3.038361,29.761580,112.636599,121.147520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555467,1.704688,0.291462,0.038366,0.500904,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.219930,tube-mpc,0,-126.340000,54.885000,-4.609439,-5.928596,-4.570000,-6.105000,-0.039439,0.176404,9.727842,-16.924615,1.250287,-16.924615,9.727842,0.000000,0.590000,-1,107,-1.006349,106.750000,-1.006349,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.347957,26.634043,103.627539,118.689864,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571043,1.472013,0.288081,0.019342,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.229955,tube-mpc,0,-126.340000,54.885000,-4.498429,-6.003563,-4.470000,-6.245000,-0.028429,0.241437,9.239925,-14.180083,1.189297,-14.180083,9.239925,0.070000,0.860000,-4,100,-3.811751,99.592803,-3.811751,99.592803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.274373,26.523198,106.265067,121.400980,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556539,1.792958,0.271060,0.037796,0.500683,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.239930,tube-mpc,0,-126.340000,54.885000,-4.386359,-6.075444,-4.380000,-6.345000,-0.006359,0.269556,8.386070,-6.983309,1.067318,-6.983309,8.386070,-0.060000,0.950000,25,55,24.531998,37.143306,24.531998,37.143306,0.000000,17.449497,0.000000,64.000000,0.000000,0.000000,-20.100668,25.890745,101.889462,117.220696,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552438,1.481446,0.239565,0.022110,0.500295,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.249958,tube-mpc,0,-126.340000,54.885000,-4.272507,-6.145048,-4.290000,-6.375000,0.017493,0.229952,7.715185,0.274453,0.823360,0.274453,7.715185,0.030000,0.790000,25,10,24.990230,-11.590734,24.990230,-11.590734,0.000000,21.183536,0.000000,64.000000,0.000000,0.000000,-29.638480,25.141210,98.115448,121.300318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554578,1.441288,0.208303,0.016967,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.259956,tube-mpc,0,-126.340000,54.885000,-4.158274,-6.211844,-4.210000,-6.355000,0.051726,0.143156,7.654195,3.323933,1.189297,3.323933,7.654195,0.150000,0.450000,14,-14,14.157447,-13.996772,14.157447,-13.996772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.806441,21.417210,102.112056,118.842227,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547300,1.526099,0.217072,0.028496,0.501010,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.269959,tube-mpc,0,-126.340000,54.885000,-4.043736,-6.276134,-4.120000,-6.355000,0.076264,0.078866,8.873987,-1.067318,0.884349,-1.067318,8.873987,0.160000,0.130000,2,31,1.918444,45.722863,1.918444,45.722863,0.000000,-14.719636,0.000000,64.000000,0.000000,0.000000,-32.733557,16.819492,111.109414,122.189751,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553506,1.627627,0.230370,0.025875,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.279962,tube-mpc,0,-126.340000,54.885000,-3.929403,-6.337962,-4.020000,-6.415000,0.090597,0.077038,9.849821,-9.483883,1.006328,-9.483883,9.849821,0.100000,0.160000,-3,76,-2.708168,106.750000,-2.708168,106.750000,0.000000,-30.746772,0.000000,64.000000,0.000000,0.000000,-30.363583,13.052508,110.508975,122.017291,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562626,1.452135,0.246341,0.020652,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.289955,tube-mpc,0,-126.340000,54.885000,-3.815866,-6.397337,-3.920000,-6.555000,0.104134,0.157663,9.910810,-15.948781,0.945339,-15.948781,9.910810,0.020000,0.410000,4,107,3.615691,106.750000,3.615691,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.733691,12.680511,105.475883,120.703566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554010,1.498978,0.242534,0.021902,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.299957,tube-mpc,0,-126.340000,54.885000,-3.703370,-6.454453,-3.820000,-6.705000,0.116630,0.250547,9.178935,-16.436698,1.128308,-16.436698,9.178935,0.010000,0.740000,9,107,8.952546,106.750000,8.952546,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.288628,14.327350,108.259937,126.286937,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546672,1.494666,0.279992,0.019421,0.502111,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.309927,tube-mpc,0,-126.340000,54.885000,-3.592834,-6.509165,-3.730000,-6.835000,0.137166,0.325835,8.020133,-11.008623,1.128308,-11.008623,8.020133,0.050000,0.930000,14,90,14.059773,90.416226,14.059773,90.416226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.445441,17.490875,111.573497,130.266495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562453,1.642379,0.328307,0.029007,0.500798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.319925,tube-mpc,0,-126.340000,54.885000,-3.484055,-6.561888,-3.650000,-6.895000,0.165945,0.333112,7.105289,-3.201954,1.128308,-3.201954,7.105289,0.050000,0.950000,24,45,23.987990,26.206738,23.987990,26.206738,0.000000,19.209488,0.000000,64.000000,0.000000,0.000000,-52.451283,19.357195,109.721936,129.587178,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568488,1.797619,0.303281,0.040343,0.650962,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008372,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.330432,tube-mpc,0,-126.340000,54.885000,-3.372449,-6.615090,-3.570000,-6.875000,0.197551,0.259910,7.532216,5.153621,0.640391,5.153621,7.532216,0.120000,0.720000,14,0,13.963222,-28.952775,13.963222,-28.952775,0.000000,29.369001,0.000000,64.000000,0.000000,0.000000,-59.987571,17.722523,105.379081,125.865347,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583995,1.639739,0.262726,0.024620,0.501470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.339927,tube-mpc,0,-126.340000,54.885000,-3.274416,-6.661307,-3.490000,-6.825000,0.215584,0.163693,7.959143,6.068465,1.006328,6.068465,7.959143,0.140000,0.380000,6,-15,5.783831,-15.496198,5.783831,-15.496198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.037684,12.470046,109.102725,124.018266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587418,2.088817,0.275025,0.038910,0.535825,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008538,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.350712,tube-mpc,0,-126.340000,54.885000,-3.166807,-6.711770,-3.400000,-6.795000,0.233193,0.083230,8.508050,1.128308,1.555235,1.128308,8.508050,0.100000,0.100000,1,30,1.289826,43.468601,1.289826,43.468601,0.000000,-13.964799,0.000000,64.000000,0.000000,0.000000,-61.944043,7.225172,112.779824,129.505324,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598154,1.665600,0.220174,0.026130,0.504447,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.359925,tube-mpc,0,-126.340000,54.885000,-3.078427,-6.753253,-3.320000,-6.835000,0.241573,0.081747,8.386070,-7.471226,1.189297,-7.471226,8.386070,0.060000,0.100000,1,75,0.507304,106.750000,0.507304,106.750000,0.000000,-32.246198,0.000000,64.000000,0.000000,0.000000,-62.445248,4.012621,109.480256,132.600203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562985,1.603833,0.245685,0.022334,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.369931,tube-mpc,0,-126.340000,54.885000,-2.986540,-6.796707,-3.220000,-6.955000,0.233460,0.158293,8.691018,-14.607010,0.945339,-14.607010,8.691018,0.030000,0.380000,-7,107,-6.997812,106.750000,-6.997812,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.137744,4.988530,105.764114,132.486912,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.072305,1.621756,1.087900,0.035257,0.500486,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.379925,tube-mpc,0,-126.340000,54.885000,-2.899431,-6.838540,-3.130000,-7.095000,0.230569,0.256460,8.691018,-14.789979,0.335443,-14.789979,8.691018,0.010000,0.710000,-12,107,-12.047948,106.750000,-12.047948,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.468021,7.534291,110.128036,135.263975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.803586,1.771990,0.362556,0.037319,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010488,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.390445,tube-mpc,0,-126.340000,54.885000,-2.813197,-6.880998,-3.030000,-7.195000,0.216803,0.314002,8.691018,-14.789979,1.128308,-7.349247,6.739351,0.070000,0.960000,-29,107,-28.513648,106.750000,-28.513648,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.070891,13.079925,118.942535,137.496563,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.524156,1.796555,0.330669,0.026606,0.501082,1,1,0,5,0,1,0,0,0,0,0,1,1,1,1,0.008189,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.010520,0.000000
3.400515,tube-mpc,0,-126.340000,54.885000,-2.736305,-6.920230,-2.980000,-7.225000,0.243695,0.304770,5.702528,0.884349,0.640391,0.884349,5.702528,-0.050000,1.000000,13,62,12.917379,-4.466923,12.917379,-4.466923,0.000000,66.216923,0.000000,64.000000,0.000000,0.000000,-75.241726,11.818167,114.951583,142.210268,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578452,1.787869,0.507171,0.027270,0.500928,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008412,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.410504,tube-mpc,0,-126.340000,54.885000,-2.665866,-6.957888,-2.920000,-7.155000,0.254134,0.197112,4.665705,10.520706,0.884349,10.520706,4.665705,-0.080000,0.860000,26,17,26.039692,-82.160608,26.039692,-82.160608,0.000000,98.910608,0.000000,64.000000,0.000000,0.000000,-78.304602,6.567395,121.172652,146.963519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560444,1.522050,0.220630,0.017423,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.420506,tube-mpc,0,-126.340000,54.885000,-2.601500,-6.994443,-2.880000,-7.035000,0.278500,0.040557,3.628881,14.972947,0.640391,14.972947,3.628881,0.030000,0.520000,19,-28,19.084950,-100.350000,19.084950,-100.350000,0.000000,72.100000,0.000000,64.000000,0.000000,0.000000,-76.900018,-3.263277,105.319293,138.114645,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548117,1.448685,0.239821,0.017991,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.430506,tube-mpc,0,-126.340000,54.885000,-2.543655,-7.029931,-2.840000,-6.915000,0.296345,-0.114931,3.018985,10.642686,0.640391,10.642686,3.018985,0.100000,0.150000,9,-51,8.734693,-51.032851,8.734693,-51.032851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.584207,-12.769292,112.971000,144.465509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556192,1.466477,0.217143,0.026904,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.440507,tube-mpc,0,-126.340000,54.885000,-2.492613,-7.064468,-2.800000,-6.875000,0.307387,-0.189468,3.750861,0.335443,0.579401,0.335443,3.750861,0.090000,-0.040000,-6,-6,-6.424739,42.811546,-6.424739,42.811546,0.000000,-48.844397,0.000000,64.000000,0.000000,0.000000,-60.607500,-17.206141,130.337659,154.844240,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557422,1.454015,0.236792,0.023804,0.505590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.450506,tube-mpc,0,-126.340000,54.885000,-2.448679,-7.098139,-2.760000,-6.935000,0.311321,-0.163139,4.848673,-12.167426,0.457422,-12.167426,4.848673,0.060000,-0.070000,-24,39,-23.981637,106.750000,-23.981637,106.750000,0.000000,-67.782851,0.000000,64.000000,0.000000,0.000000,-52.690231,-16.068626,142.903751,169.008856,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555071,1.558583,0.287882,0.022155,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.460509,tube-mpc,0,-126.340000,54.885000,-2.412106,-7.131053,-2.710000,-7.105000,0.297894,-0.026053,4.299767,-23.450502,-0.152474,-23.450502,4.299767,-0.030000,-0.010000,-8,84,-8.295087,106.750000,-8.295087,106.750000,0.000000,-22.782851,0.000000,64.000000,0.000000,0.000000,-47.034288,-6.190463,137.812354,160.460531,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555154,1.490574,0.271120,0.019178,0.502830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.470506,tube-mpc,0,-126.340000,54.885000,-2.383172,-7.163273,-2.660000,-7.385000,0.276828,0.221727,3.323933,-32.050036,-0.274453,-32.050036,3.323933,-0.050000,0.290000,28,107,28.403528,106.750000,28.403528,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.887306,9.034703,139.002664,175.425123,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554178,1.866641,0.363636,0.040634,0.501178,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.480510,tube-mpc,0,-126.340000,54.885000,-2.362070,-7.194924,-2.630000,-7.695000,0.267930,0.500076,2.470079,-31.257171,-0.335443,-31.257171,2.470079,-0.030000,0.720000,-6,107,-5.954144,106.750000,-5.954144,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.189180,24.262835,145.677070,184.667346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580746,1.467696,0.324517,0.024149,0.500834,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.490509,tube-mpc,0,-126.340000,54.885000,-2.349027,-7.226056,-2.600000,-7.955000,0.250973,0.728944,2.470079,-22.962585,-0.457422,-22.962585,2.470079,0.010000,0.920000,-40,107,-39.986899,106.750000,-39.986899,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.843124,36.146714,148.951818,187.859796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559288,1.462039,0.306560,0.021313,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.500505,tube-mpc,0,-126.340000,54.885000,-2.344213,-7.256757,-2.590000,-8.125000,0.245787,0.868243,1.250287,-12.228415,-0.396432,-12.228415,1.250287,-0.050000,1.000000,-32,107,-31.730528,106.750000,-31.730528,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.402085,41.916423,149.130425,186.219156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557881,1.478298,0.269114,0.023306,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.510506,tube-mpc,0,-126.340000,54.885000,-2.347781,-7.287121,-2.580000,-8.185000,0.232219,0.897879,-0.823360,-1.067318,-0.152474,-1.067318,-0.823360,-0.120000,1.040000,-11,68,-10.833154,68.309385,-10.833154,68.309385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.988612,38.962995,161.756736,201.686067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556107,1.476034,0.380460,0.021559,0.500920,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.520522,tube-mpc,0,-126.340000,54.885000,-2.359892,-7.317254,-2.590000,-8.125000,0.230108,0.807746,-2.836017,10.886644,0.152474,10.886644,-2.836017,-0.150000,0.880000,7,23,7.265297,-25.094216,7.265297,-25.094216,0.000000,48.403601,0.000000,64.000000,0.000000,0.000000,-65.166074,26.638503,152.066475,197.392891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577380,1.579998,0.243130,0.031363,0.501561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530544,tube-mpc,0,-126.340000,54.885000,-2.380666,-7.347189,-2.620000,-7.965000,0.239334,0.617811,-4.543725,16.985604,-0.518412,16.985604,-4.543725,-0.110000,0.560000,13,-22,13.003711,-65.843483,13.003711,-65.843483,0.000000,44.152868,0.000000,64.000000,0.000000,0.000000,-67.098679,8.777496,134.962255,187.642661,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563150,1.764115,0.228037,0.035987,0.503051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.540512,tube-mpc,0,-126.340000,54.885000,-2.410002,-7.376814,-2.660000,-7.795000,0.249998,0.418186,-4.543725,16.985604,-0.274453,16.802635,-5.214611,-0.070000,0.190000,1,-53,1.486424,-53.301110,1.486424,-53.301110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.759319,-8.325477,128.911053,181.283388,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562334,1.769103,0.254448,0.043301,0.501215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.550510,tube-mpc,0,-126.340000,54.885000,-2.448169,-7.406432,-2.700000,-7.685000,0.251831,0.278568,-4.177788,7.898153,-0.152474,7.898153,-4.177788,-0.050000,-0.010000,-16,-8,-15.886199,24.296105,-15.886199,24.296105,0.000000,-32.597215,0.000000,64.000000,0.000000,0.000000,-56.161088,-20.801614,140.166728,186.596014,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555755,1.437985,0.213975,0.019459,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.560531,tube-mpc,0,-126.340000,54.885000,-2.495242,-7.436070,-2.740000,-7.665000,0.244758,0.228930,-3.872840,-3.445913,-0.518412,-3.445913,-3.872840,-0.060000,-0.050000,-31,37,-31.141132,106.750000,-31.141132,106.750000,0.000000,-70.051110,0.000000,64.000000,0.000000,0.000000,-46.714414,-28.330909,146.574841,193.894219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544898,1.437040,0.215606,0.016902,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.570503,tube-mpc,0,-126.340000,54.885000,-2.550845,-7.465555,-2.780000,-7.755000,0.229155,0.289445,-3.079975,-14.180083,-0.945339,-14.180083,-3.079975,-0.080000,-0.010000,-48,82,-47.842238,106.750000,-47.842238,106.750000,0.000000,-25.051110,0.000000,64.000000,0.000000,0.000000,-39.152702,-25.882017,142.563301,183.665316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545514,1.426217,0.209171,0.020953,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.580503,tube-mpc,0,-126.340000,54.885000,-2.615372,-7.495157,-2.800000,-7.935000,0.184628,0.439843,-3.933829,-22.901596,-1.250287,-22.901596,-3.933829,-0.240000,0.290000,-31,107,-30.588626,106.750000,-30.588626,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.803019,-15.237310,132.539807,167.551286,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544547,1.435715,0.272270,0.019260,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.590539,tube-mpc,0,-126.340000,54.885000,-2.688901,-7.524925,-2.850000,-8.165000,0.161099,0.640075,-5.946486,-22.291700,-1.372266,-22.291700,-5.946486,-0.320000,0.710000,-19,107,-18.587091,106.750000,-18.587091,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.512201,-0.865434,143.421171,178.952084,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579882,1.493495,0.326061,0.022934,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.600504,tube-mpc,0,-126.340000,54.885000,-2.770532,-7.554564,-2.910000,-8.325000,0.139468,0.770436,-6.983309,-13.814145,-1.433256,-13.814145,-6.983309,-0.270000,0.930000,-26,107,-26.091053,106.750000,-26.091053,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.314089,12.639835,151.373165,188.941409,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556823,1.457229,0.332796,0.018230,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.610503,tube-mpc,0,-126.340000,54.885000,-2.860986,-7.584405,-2.990000,-8.405000,0.129014,0.820595,-9.422894,-2.775027,-1.555235,-2.775027,-9.422894,-0.250000,1.010000,-14,77,-14.063989,77.399168,-14.063989,77.399168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.884989,18.472089,147.784536,181.720330,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554992,1.564802,0.401632,0.025107,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.620509,tube-mpc,0,-126.340000,54.885000,-2.959940,-7.614374,-3.080000,-8.365000,0.120060,0.750626,-10.642686,8.325081,-1.006328,8.325081,-10.642686,-0.230000,0.920000,-10,32,-10.089207,-13.334987,-10.089207,-13.334987,0.000000,45.734155,0.000000,64.000000,0.000000,0.000000,-45.961044,13.312572,143.538277,183.028150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558113,1.454117,0.221328,0.016464,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.630516,tube-mpc,0,-126.340000,54.885000,-3.067221,-7.644460,-3.180000,-8.245000,0.112779,0.600540,-11.130602,15.521854,-0.884349,15.521854,-11.130602,-0.190000,0.640000,-16,-13,-15.959713,-63.185928,-15.959713,-63.185928,0.000000,50.585096,0.000000,64.000000,0.000000,0.000000,-45.817321,-0.625621,124.906110,175.067656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554036,1.459158,0.227010,0.017124,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.640508,tube-mpc,0,-126.340000,54.885000,-3.182447,-7.674604,-3.280000,-8.085000,0.097553,0.410396,-11.130602,16.009771,-1.616224,16.009771,-11.130602,-0.170000,0.260000,-27,-53,-26.504595,-52.779022,-26.504595,-52.779022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.932474,-14.491832,121.084126,169.507038,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552778,1.581093,0.244301,0.023212,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.650542,tube-mpc,0,-126.340000,54.885000,-3.306131,-7.704970,-3.390000,-7.965000,0.083869,0.260030,-11.618519,8.508050,-1.433256,8.508050,-11.618519,-0.160000,0.000000,-34,-8,-34.426532,16.108130,-34.426532,16.108130,0.000000,-23.887152,0.000000,64.000000,0.000000,0.000000,-33.606039,-22.601039,128.035086,169.612852,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562191,1.646709,0.223775,0.023312,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.660506,tube-mpc,0,-126.340000,54.885000,-3.436638,-7.735196,-3.500000,-7.935000,0.063362,0.199804,-11.862478,-1.555235,-2.043152,-1.555235,-11.862478,-0.270000,-0.050000,-31,37,-30.501022,99.797947,-30.501022,99.797947,0.000000,-62.576969,0.000000,64.000000,0.000000,0.000000,-25.658922,-28.072565,127.378705,174.655097,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555235,1.462044,0.231068,0.019490,0.502612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670505,tube-mpc,0,-126.340000,54.885000,-3.575082,-7.765578,-3.620000,-8.015000,0.044918,0.249422,-13.082270,-12.960290,-2.409089,-12.960290,-13.082270,-0.300000,-0.010000,-26,82,-26.454888,106.750000,-26.454888,106.750000,0.000000,-24.529022,0.000000,64.000000,0.000000,0.000000,-20.325958,-25.308689,124.189968,167.099725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550233,1.650102,0.262027,0.026721,0.501090,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.680515,tube-mpc,0,-126.340000,54.885000,-3.720908,-7.796004,-3.770000,-8.175000,0.049092,0.378996,-15.521854,-20.644980,-2.714037,-20.644980,-15.521854,-0.270000,0.290000,-15,107,-15.325394,106.750000,-15.325394,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.475225,-14.845335,122.478828,157.553420,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569642,1.490767,0.281940,0.021814,0.500562,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.690507,tube-mpc,0,-126.340000,54.885000,-3.873424,-7.826350,-3.930000,-8.375000,0.056576,0.548650,-16.497687,-20.583991,-3.140965,-20.583991,-16.497687,-0.280000,0.750000,-14,107,-14.104599,106.750000,-14.104599,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.146041,-0.474389,129.963017,165.992210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542165,1.458886,0.321490,0.020874,0.503533,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.700507,tube-mpc,0,-126.340000,54.885000,-4.032702,-7.856642,-4.090000,-8.525000,0.057298,0.668358,-18.205396,-12.899301,-3.201954,-12.899301,-18.205396,-0.240000,0.910000,-10,107,-9.770713,106.750000,-9.770713,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.128835,13.104786,132.745812,172.186822,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576456,1.725996,0.294886,0.033072,0.501012,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.710510,tube-mpc,0,-126.340000,54.885000,-4.198387,-7.886816,-4.280000,-8.595000,0.081613,0.708184,-18.693313,-2.957996,-2.836017,-2.957996,-18.693313,-0.170000,1.010000,-15,70,-14.829719,69.715602,-14.829719,69.715602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.741713,19.644373,135.439941,171.726609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566941,1.631755,0.414768,0.023931,0.502001,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.720513,tube-mpc,0,-126.340000,54.885000,-4.370106,-7.916802,-4.460000,-8.555000,0.089894,0.638198,-18.754303,8.264091,-2.653048,8.264091,-18.754303,-0.170000,0.890000,-15,25,-14.795324,-19.247362,-14.795324,-19.247362,0.000000,43.962963,0.000000,64.000000,0.000000,0.000000,-11.721253,14.726852,132.103615,166.331484,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592450,1.773920,0.242236,0.031317,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.730508,tube-mpc,0,-126.340000,54.885000,-4.547342,-7.946504,-4.650000,-8.425000,0.102658,0.478496,-18.754303,8.264091,-2.348100,14.546020,-18.571334,-0.100000,0.590000,-27,-9,-26.528379,-8.781245,-26.528379,-8.781245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.822641,4.207179,124.565952,158.401000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562506,1.650930,0.247672,0.023283,0.501892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.740510,tube-mpc,0,-126.340000,54.885000,-4.730000,-7.975892,-4.830000,-8.285000,0.100000,0.309108,-18.693313,14.180083,-2.592058,14.180083,-18.693313,-0.210000,0.250000,-15,-43,-15.146453,-43.087374,-15.146453,-43.087374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.894893,-8.498845,112.003338,146.684187,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573397,3.887252,0.253006,0.042465,0.501313,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010269,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.750814,tube-mpc,0,-126.340000,54.885000,-4.923362,-8.005740,-5.040000,-8.165000,0.116638,0.159260,-18.693313,5.946486,-2.409089,5.946486,-18.693313,-0.220000,0.040000,-18,2,-17.822159,28.232883,-17.822159,28.232883,0.000000,-26.320257,0.000000,64.000000,0.000000,0.000000,-3.537414,-14.723994,110.631987,139.290678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.470302,1.680593,0.231914,0.023645,0.500681,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.760876,tube-mpc,0,-126.340000,54.885000,-5.116833,-8.034375,-5.200000,-8.155000,0.083167,0.120625,-17.595500,-5.824507,-2.775027,-5.824507,-17.595500,-0.230000,-0.010000,-36,47,-36.368568,106.750000,-36.368568,106.750000,0.000000,-59.837374,0.000000,64.000000,0.000000,0.000000,-0.441829,-17.262054,112.566867,145.293940,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.243901,1.776826,0.260926,0.030454,0.500640,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.770871,tube-mpc,0,-126.340000,54.885000,-5.313178,-8.062229,-5.370000,-8.245000,0.056822,0.182771,-17.229563,-13.814145,-2.897006,-13.814145,-17.229563,-0.140000,0.040000,-59,92,-58.805364,106.750000,-58.805364,106.750000,0.000000,-14.837374,0.000000,64.000000,0.000000,0.000000,3.677727,-15.063624,109.130031,139.149906,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551791,1.729736,0.250809,0.023749,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.780873,tube-mpc,0,-126.340000,54.885000,-5.513398,-8.089415,-5.540000,-8.415000,0.026602,0.325585,-17.595500,-20.705970,-3.262944,-20.705970,-17.595500,-0.410000,0.420000,-29,107,-28.674112,106.750000,-28.674112,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.285827,-8.821639,103.443133,132.652786,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559505,1.526205,0.315659,0.018623,0.504791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.790878,tube-mpc,0,-126.340000,54.885000,-5.716999,-8.115820,-5.730000,-8.595000,0.013001,0.479180,-19.425188,-18.510344,-3.628881,-18.510344,-19.425188,-0.440000,0.790000,-13,107,-13.473084,106.750000,-13.473084,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.477769,2.930481,114.993327,145.167486,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556960,1.658647,0.307660,0.023910,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.800877,tube-mpc,0,-126.340000,54.885000,-5.923392,-8.141319,-5.920000,-8.715000,-0.003392,0.573681,-21.254876,-10.154769,-3.628881,-10.154769,-21.254876,-0.300000,0.960000,-17,107,-17.233772,106.750000,-17.233772,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.109003,15.739883,116.481090,149.650444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557180,1.475113,0.287038,0.016717,0.500493,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.810873,tube-mpc,0,-126.340000,54.885000,-6.132214,-8.165810,-6.130000,-8.755000,-0.002214,0.589190,-20.888939,0.213464,-3.140965,0.213464,-20.888939,-0.230000,1.010000,-28,62,-27.765741,40.958610,-27.765741,40.958610,0.000000,20.791390,0.000000,64.000000,0.000000,0.000000,2.086488,20.548876,103.447546,132.578392,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549845,1.451774,0.329121,0.018371,0.500728,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.820875,tube-mpc,0,-126.340000,54.885000,-6.343217,-8.189203,-6.340000,-8.695000,-0.003217,0.505797,-20.888939,10.520706,-3.018985,10.520706,-20.888939,-0.220000,0.860000,-27,17,-26.962813,-38.441953,-26.962813,-38.441953,0.000000,55.191953,0.000000,64.000000,0.000000,0.000000,7.358338,15.731563,94.639565,120.453241,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552664,1.549463,0.199571,0.019582,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.830874,tube-mpc,0,-126.340000,54.885000,-6.555780,-8.211360,-6.540000,-8.545000,-0.015780,0.333640,-20.523001,14.728989,-2.957996,14.728989,-20.523001,-0.270000,0.530000,-23,-28,-23.085755,-59.724828,-23.085755,-59.724828,0.000000,31.474828,0.000000,64.000000,0.000000,0.000000,9.474840,6.444204,84.258069,112.863876,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553154,1.463237,0.206693,0.017223,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.840876,tube-mpc,0,-126.340000,54.885000,-6.769576,-8.232174,-6.740000,-8.405000,-0.029576,0.172826,-19.608157,12.472374,-2.897006,12.472374,-19.608157,-0.270000,0.150000,-32,-22,-32.033773,-22.477162,-32.033773,-22.477162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.572399,0.987469,83.329418,107.030915,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554310,1.461543,0.229013,0.022418,0.502327,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.850900,tube-mpc,0,-126.340000,54.885000,-6.984603,-8.251561,-6.940000,-8.315000,-0.044603,0.063439,-19.730136,4.238777,-2.897006,4.238777,-19.730136,-0.330000,0.010000,-27,23,-27.279673,49.503645,-27.279673,49.503645,0.000000,-26.980807,0.000000,64.000000,0.000000,0.000000,15.201144,-1.859378,90.041676,114.858245,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.613332,1.730196,0.216777,0.023103,0.505155,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.860876,tube-mpc,0,-126.340000,54.885000,-7.198947,-8.269271,-7.130000,-8.325000,-0.068947,0.055729,-18.510344,-6.190445,-3.079975,-6.190445,-18.510344,-0.300000,0.030000,-46,68,-46.387842,106.750000,-46.387842,106.750000,0.000000,-39.227162,0.000000,64.000000,0.000000,0.000000,18.985510,-1.358709,94.090844,120.878495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556708,1.492045,0.234528,0.022621,0.504704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.870875,tube-mpc,0,-126.340000,54.885000,-7.413642,-8.285307,-7.310000,-8.425000,-0.103642,0.139693,-18.205396,-15.094927,-3.201954,-15.094927,-18.205396,-0.360000,0.260000,-46,107,-46.322512,106.750000,-46.322512,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.929134,1.509885,94.065192,120.170287,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557502,1.933107,2.516878,0.062240,0.514783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010599,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.881522,tube-mpc,0,-126.340000,54.885000,-7.641682,-8.300360,-7.520000,-8.595000,-0.121682,0.294640,-19.242219,-17.046594,-3.018985,-17.046594,-19.242219,-0.450000,0.650000,-28,107,-28.062420,106.750000,-28.062420,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.250554,7.119176,97.372332,124.710078,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541104,1.585904,0.304351,0.020613,0.500462,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.891584,tube-mpc,0,-126.340000,54.885000,-7.856170,-8.312534,-7.720000,-8.725000,-0.136170,0.412466,-21.315866,-10.825654,-3.201954,-10.825654,-21.315866,-0.410000,0.890000,-14,107,-13.896931,106.750000,-13.896931,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.720932,16.470456,103.216526,135.743616,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558229,1.511046,0.340067,0.018602,0.500929,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.901585,tube-mpc,0,-126.340000,54.885000,-8.067976,-8.322531,-7.930000,-8.775000,-0.137976,0.452469,-21.315866,-10.825654,-3.445913,-1.372266,-21.620814,-0.310000,0.990000,-24,107,-24.439986,106.750000,-24.439986,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.721192,26.916291,99.584621,132.355737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570569,1.923642,0.393119,0.052282,0.502889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008459,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.911736,tube-mpc,0,-126.340000,54.885000,-8.281102,-8.330405,-8.140000,-8.725000,-0.141102,0.394595,-21.620814,8.752008,-3.140965,8.752008,-21.620814,-0.270000,1.030000,-19,62,-19.105582,-29.898997,-19.105582,-29.898997,0.000000,91.648997,0.000000,64.000000,0.000000,0.000000,23.089042,24.973001,90.091303,111.338691,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575015,1.539913,0.338163,0.026973,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.921534,tube-mpc,0,-126.340000,54.885000,-8.484649,-8.335713,-8.340000,-8.585000,-0.144649,0.249287,-20.705970,18.571334,-3.506902,18.571334,-20.705970,-0.270000,0.870000,-21,17,-20.628151,-100.349989,-20.628151,-100.349989,0.000000,117.099989,0.000000,64.000000,0.000000,0.000000,23.104793,14.709983,86.827057,112.263422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556240,1.631638,0.266698,0.028347,0.501113,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.931588,tube-mpc,0,-126.340000,54.885000,-8.690967,-8.338699,-8.550000,-8.355000,-0.140967,0.016301,-20.705970,18.571334,-2.226120,23.328523,-20.340032,-0.230000,0.540000,-22,-28,-21.545806,-100.349910,-21.545806,-100.349910,0.000000,72.099910,0.000000,64.000000,0.000000,0.000000,23.273518,3.814117,85.364192,110.629598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577278,2.050847,0.385249,0.065339,0.501005,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.941641,tube-mpc,0,-126.340000,54.885000,-8.894239,-8.339072,-8.740000,-8.135000,-0.154239,-0.204072,-19.486178,19.852116,-2.287110,19.852116,-19.486178,-0.240000,0.160000,-27,-73,-27.264543,-97.232728,-27.264543,-97.232728,0.000000,23.982728,0.000000,64.000000,0.000000,0.000000,23.686247,-4.013234,88.785151,111.574275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578440,1.527175,0.261111,0.024900,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.951581,tube-mpc,0,-126.340000,54.885000,-9.091946,-8.336757,-8.920000,-7.985000,-0.171946,-0.351757,-18.937271,10.337738,-2.226120,10.337738,-18.937271,-0.250000,-0.040000,-32,-28,-31.708077,-14.742142,-31.708077,-14.742142,0.000000,-13.507858,0.000000,64.000000,0.000000,0.000000,27.081481,-5.772070,100.984638,116.842351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556453,3.155261,0.378274,0.072522,0.500983,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.961593,tube-mpc,0,-126.340000,54.885000,-9.287414,-8.331614,-9.090000,-7.955000,-0.197414,-0.376614,-16.985604,-4.665705,-2.226120,-4.665705,-16.985604,-0.310000,-0.310000,-44,17,-43.694493,106.750000,-43.694493,106.750000,0.000000,-90.000000,0.000000,64.000000,0.000000,0.000000,32.324833,-3.654836,112.788557,132.388463,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566715,1.521691,0.295188,0.026595,0.500330,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.971619,tube-mpc,0,-126.340000,54.885000,-9.479131,-8.323526,-9.260000,-8.075000,-0.219131,-0.248526,-16.985604,-19.364199,-3.018985,-19.364199,-16.985604,-0.360000,-0.110000,1,62,1.443469,106.750000,1.443469,106.750000,-0.137962,-45.000000,0.000000,64.000000,0.000000,0.000000,37.036243,3.440079,117.085953,139.174471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558818,1.809820,0.410973,0.049944,0.501856,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008343,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.981596,tube-mpc,0,-126.340000,54.885000,-9.665572,-8.312456,-9.430000,-8.325000,-0.235572,0.012544,-17.107583,-30.708265,-3.262944,-30.708265,-17.107583,-0.270000,0.010000,46,107,62.400000,106.750000,62.400000,106.750000,-16.094493,0.000000,0.000000,64.000000,0.000000,0.000000,32.861830,19.682162,124.994632,162.310235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.609351,1.560834,0.346263,0.025788,0.500606,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.991581,tube-mpc,0,-126.340000,54.885000,-9.847564,-8.298255,-9.600000,-8.665000,-0.247564,0.366745,-15.765812,-37.417121,-3.872840,-37.417121,-15.765812,-0.090000,0.470000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.964445,36.484269,127.704739,168.948524,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555419,1.533644,0.313712,0.021192,0.501897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.001617,tube-mpc,0,-126.340000,54.885000,-10.025526,-8.280747,-9.740000,-9.005000,-0.285526,0.724253,-12.838311,-33.330818,-2.714037,-33.330818,-12.838311,0.070000,0.840000,17,107,-19.803219,106.750000,-19.803219,106.750000,37.203219,0.000000,0.000000,64.000000,0.000000,0.000000,18.896751,51.839652,138.104786,181.138534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550800,1.450614,0.614605,0.018528,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.011578,tube-mpc,0,-126.340000,54.885000,-10.197233,-8.260266,-9.850000,-9.285000,-0.347233,1.024734,-7.288257,-24.853263,-2.165131,-24.853263,-7.288257,0.240000,0.960000,-28,107,-62.400000,106.750000,-62.400000,106.750000,34.800000,0.000000,0.000000,64.000000,0.000000,0.000000,15.316611,62.101174,143.479131,182.272107,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551000,1.710895,0.356141,0.031968,0.500830,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.021584,tube-mpc,0,-126.340000,54.885000,-10.364659,-8.236606,-9.900000,-9.485000,-0.464659,1.248394,-3.018985,-15.216906,-0.945339,-15.216906,-3.018985,0.020000,1.030000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.334868,67.090812,140.784170,180.406528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564185,1.459838,0.340463,0.020790,0.500385,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.031609,tube-mpc,0,-126.340000,54.885000,-10.527110,-8.209719,-9.920000,-9.575000,-0.607110,1.365281,-0.945339,-4.238777,0.030495,-4.238777,-0.945339,-0.100000,1.060000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.264083,66.429997,140.347689,181.489467,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563766,1.572393,0.455673,0.023100,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.041598,tube-mpc,0,-126.340000,54.885000,-10.683528,-8.179683,-9.910000,-9.565000,-0.773528,1.385317,-0.945339,-4.238777,0.091484,6.800341,0.701380,-0.290000,1.060000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.841405,61.745231,155.232193,195.218370,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.129347,1.832773,0.553793,0.042252,0.500773,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010072,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.051715,tube-mpc,0,-126.340000,54.885000,-10.836195,-8.145896,-9.910000,-9.435000,-0.926195,1.289104,-1.555235,16.863625,0.213464,16.863625,-1.555235,-0.520000,1.050000,-62,62,-62.400000,24.020024,-62.400000,24.020024,0.000000,37.729976,0.000000,64.000000,0.000000,0.000000,-7.307411,44.992129,146.535330,195.151653,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543498,1.491053,0.512589,0.019705,0.500477,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.061811,tube-mpc,0,-126.340000,54.885000,-10.982601,-8.108741,-9.940000,-9.215000,-1.042601,1.106259,-5.031642,25.524149,0.213464,25.524149,-5.031642,-0.590000,0.880000,-62,17,-62.400000,-46.870811,-62.400000,-46.870811,0.000000,63.620811,0.000000,64.000000,0.000000,0.000000,-12.349723,23.918543,139.804607,197.750145,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557679,1.513157,0.454307,0.025699,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.071788,tube-mpc,0,-126.340000,54.885000,-11.121321,-8.068592,-10.000000,-8.935000,-1.121321,0.866408,-9.117946,28.573629,-0.457422,28.573629,-9.117946,-0.600000,0.560000,-62,-28,-62.400000,-63.378720,-62.400000,-63.378720,0.000000,35.128720,0.000000,64.000000,0.000000,0.000000,-12.072176,5.820143,136.451440,198.443619,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595541,1.735217,0.675921,0.032439,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008550,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.081732,tube-mpc,0,-126.340000,54.885000,-11.253542,-8.025140,-10.090000,-8.665000,-1.163542,0.639860,-11.862478,25.463159,-1.433256,25.463159,-11.862478,-0.650000,0.170000,-62,-22,-62.400000,-22.027070,-62.400000,-22.027070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.310734,-6.031996,138.223483,199.777013,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565269,1.807112,0.498983,0.038512,0.500983,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008422,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.092255,tube-mpc,0,-126.340000,54.885000,-11.386786,-7.975379,-10.240000,-8.455000,-1.146786,0.479621,-15.887791,15.033937,-2.531068,15.033937,-15.887791,-0.640000,0.030000,-28,23,-27.757019,65.492407,-27.757019,65.492407,0.000000,-42.519477,0.000000,64.000000,0.000000,0.000000,-0.703321,-12.966101,140.476491,197.627034,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601107,1.717299,0.630987,0.030402,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008491,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.101735,tube-mpc,0,-126.340000,54.885000,-11.500867,-7.927191,-10.410000,-8.365000,-1.090867,0.437809,-19.547167,3.018985,-2.897006,3.018985,-19.547167,-0.490000,0.010000,-6,68,-6.050637,106.750000,-6.050637,106.750000,0.000000,-38.777070,0.000000,64.000000,0.000000,0.000000,6.513801,-12.611450,138.075526,182.174269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569278,1.777801,0.291940,0.038972,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008189,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.111787,tube-mpc,0,-126.340000,54.885000,-11.615576,-7.872602,-10.610000,-8.395000,-1.005576,0.522398,-21.742793,-8.081122,-3.872840,-8.081122,-21.742793,-0.320000,0.250000,12,107,12.206582,106.750000,12.206582,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.334503,-1.025693,140.949383,182.449500,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.437150,1.664799,0.284040,0.033517,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.121765,tube-mpc,0,-126.340000,54.885000,-11.723030,-7.814841,-10.820000,-8.475000,-0.903030,0.660159,-21.071908,-12.167426,-4.055809,-12.167426,-21.071908,-0.150000,0.640000,-2,107,-1.725968,106.750000,-1.725968,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.502008,16.227388,138.210064,179.212748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559190,1.793195,0.421056,0.028579,0.500638,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008313,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.131736,tube-mpc,0,-126.340000,54.885000,-11.823992,-7.753557,-11.020000,-8.565000,-0.803992,0.811443,-20.035084,-7.349247,-3.262944,-7.349247,-20.035084,-0.090000,0.900000,-13,107,-13.437433,106.750000,-13.437433,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.524838,30.847711,141.155928,174.475028,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566013,1.539291,0.288664,0.022201,0.500417,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.141780,tube-mpc,0,-126.340000,54.885000,-11.919189,-7.688224,-11.210000,-8.595000,-0.709189,0.906776,-17.473521,-0.457422,-2.957996,-0.457422,-17.473521,-0.090000,1.000000,-22,107,-21.747856,106.750000,-21.747856,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.939360,40.296097,141.269509,170.821727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556850,1.448549,0.267101,0.018301,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.151807,tube-mpc,0,-126.340000,54.885000,-12.007695,-7.619422,-11.370000,-8.545000,-0.637695,0.925578,-15.887791,7.776174,-2.165131,7.776174,-15.887791,-0.120000,1.040000,-18,101,-17.810784,100.997221,-17.810784,100.997221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.476434,42.409068,144.215699,166.331525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551479,1.643196,0.319118,0.029005,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.161809,tube-mpc,0,-126.340000,54.885000,-12.089512,-7.547234,-11.520000,-8.415000,-0.569512,0.867766,-14.363051,16.375708,-1.616224,16.375708,-14.363051,-0.170000,1.030000,-10,56,-9.538453,28.931385,-9.538453,28.931385,0.000000,27.065836,0.000000,64.000000,0.000000,0.000000,48.883007,35.362690,144.477976,160.205220,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562600,1.477853,0.335043,0.022108,0.504028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.171807,tube-mpc,0,-126.340000,54.885000,-12.164853,-7.471569,-11.640000,-8.195000,-0.524853,0.723431,-13.448207,23.938419,-1.128308,23.938419,-13.448207,-0.170000,0.830000,-4,11,-4.206180,-27.495496,-4.206180,-27.495496,0.000000,38.492717,0.000000,64.000000,0.000000,0.000000,51.853378,21.293391,135.674411,157.517022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564803,1.904330,0.278348,0.044524,0.500884,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008309,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.181745,tube-mpc,0,-126.340000,54.885000,-12.233418,-7.392907,-11.760000,-7.935000,-0.473418,0.542093,-11.191592,26.134045,-0.823360,26.134045,-11.191592,-0.120000,0.490000,-18,-31,-18.073988,-30.983431,-18.073988,-30.983431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.445090,7.208161,128.927022,152.297923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559513,1.608400,0.201757,0.021854,0.500631,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.191808,tube-mpc,0,-126.340000,54.885000,-12.296467,-7.309814,-11.870000,-7.695000,-0.426467,0.385186,-9.971800,20.644980,-0.945339,20.644980,-9.971800,-0.140000,0.100000,-18,14,-17.995355,35.663137,-17.995355,35.663137,0.000000,-21.646568,0.000000,64.000000,0.000000,0.000000,58.387783,-1.735368,134.997770,152.186971,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556071,1.481702,0.204749,0.019501,0.501439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.201807,tube-mpc,0,-126.340000,54.885000,-12.352842,-7.223863,-11.950000,-7.545000,-0.402842,0.321137,-8.508050,10.032790,-1.006328,10.032790,-8.508050,-0.170000,0.050000,-23,59,-22.543955,106.750000,-22.543955,106.750000,0.000000,-47.733431,0.000000,64.000000,0.000000,0.000000,62.832785,-6.760003,141.984857,157.777926,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556105,1.498783,0.244639,0.022920,0.503713,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.211778,tube-mpc,0,-126.340000,54.885000,-12.402915,-7.134866,-12.020000,-7.505000,-0.382915,0.370134,-6.373413,-1.738204,-1.128308,-1.738204,-6.373413,-0.190000,0.250000,-33,104,-32.941168,106.750000,-32.941168,106.750000,0.000000,-2.733431,0.000000,64.000000,0.000000,0.000000,66.067862,-4.784034,142.777889,154.450222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552625,1.505939,0.237985,0.022096,0.500832,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.221806,tube-mpc,0,-126.340000,54.885000,-12.447191,-7.042114,-12.080000,-7.535000,-0.367191,0.492886,-5.458569,-6.190445,-0.518412,-6.190445,-5.458569,-0.250000,0.650000,-29,107,-29.092490,106.750000,-29.092490,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.010917,1.840961,136.804307,150.203740,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556712,1.483174,0.277268,0.019792,0.501637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.231805,tube-mpc,0,-126.340000,54.885000,-12.485369,-6.946496,-12.130000,-7.575000,-0.355369,0.628504,-6.190445,-3.567892,-0.274453,-3.567892,-6.190445,-0.290000,0.890000,-13,107,-13.277349,106.750000,-13.277349,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.510308,12.338898,139.048580,160.434205,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554266,1.494681,0.278861,0.021103,0.501616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.241810,tube-mpc,0,-126.340000,54.885000,-12.517737,-6.847752,-12.180000,-7.575000,-0.337737,0.727248,-5.519559,2.531068,-0.640391,2.531068,-5.519559,-0.210000,1.000000,-22,107,-21.602987,106.750000,-21.602987,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.849160,22.576357,134.557057,160.515377,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555965,1.498985,0.270541,0.022281,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.251806,tube-mpc,0,-126.340000,54.885000,-12.544376,-6.746165,-12.230000,-7.505000,-0.314376,0.758835,-4.787684,9.849821,-0.823360,9.849821,-4.787684,-0.180000,1.030000,-23,97,-23.491672,97.201584,-23.491672,97.201584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.997700,26.483169,128.745491,148.736856,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559099,1.519634,0.248048,0.019989,0.501837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.261804,tube-mpc,0,-126.340000,54.885000,-12.565471,-6.641711,-12.280000,-7.355000,-0.285471,0.713289,-4.787684,17.473521,0.152474,17.473521,-4.787684,-0.180000,0.990000,-14,52,-13.732559,36.122746,-13.732559,36.122746,0.000000,16.078838,0.000000,64.000000,0.000000,0.000000,44.578773,21.519043,126.508126,145.282334,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552094,1.458883,0.270267,0.020275,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.271806,tube-mpc,0,-126.340000,54.885000,-12.581173,-6.534488,-12.310000,-7.155000,-0.271173,0.620512,-3.933829,22.718627,0.518412,22.718627,-3.933829,-0.200000,0.780000,-10,7,-9.926364,3.502610,-9.926364,3.502610,0.000000,3.698974,0.000000,64.000000,0.000000,0.000000,40.716848,11.150378,122.093190,144.459987,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571844,1.496711,0.198129,0.018678,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.281733,tube-mpc,0,-126.340000,54.885000,-12.591572,-6.425518,-12.350000,-6.945000,-0.241572,0.519482,-3.811850,22.047741,0.640391,22.047741,-3.811850,-0.170000,0.440000,-7,30,-7.136690,30.344559,-7.136690,30.344559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.937910,1.589596,120.416790,139.499458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558758,1.519883,0.211560,0.020554,0.501166,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.291807,tube-mpc,0,-126.340000,54.885000,-12.597016,-6.312449,-12.370000,-6.765000,-0.227016,0.452551,-2.165131,15.216906,0.030495,15.216906,-2.165131,-0.130000,0.320000,-23,75,-22.871733,93.839960,-22.871733,93.839960,0.000000,-18.495401,0.000000,64.000000,0.000000,0.000000,37.500785,-6.567751,122.368698,138.093370,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553997,1.471578,0.222900,0.020965,0.500894,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.301808,tube-mpc,0,-126.340000,54.885000,-12.597504,-6.197872,-12.370000,-6.665000,-0.227504,0.467128,-0.213464,6.922320,0.213464,6.922320,-0.213464,-0.150000,0.490000,-37,107,-36.924183,106.750000,-36.924183,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.197856,-11.129729,117.424542,133.160558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555073,1.575642,0.228211,0.019090,0.504649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.311805,tube-mpc,0,-126.340000,54.885000,-12.593276,-6.081175,-12.360000,-6.605000,-0.233276,0.523825,1.311276,3.445913,0.396432,3.445913,1.311276,-0.230000,0.770000,-39,107,-38.967731,106.750000,-38.967731,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.053685,-11.838676,112.279896,131.707084,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553586,1.497262,0.255345,0.021207,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.321805,tube-mpc,0,-126.340000,54.885000,-12.584513,-5.962446,-12.340000,-6.555000,-0.244513,0.592554,0.213464,4.482736,0.823360,4.482736,0.213464,-0.320000,0.950000,-16,107,-15.745838,106.750000,-15.745838,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.920778,-9.210587,106.067850,123.947302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554794,1.469091,0.282240,0.021485,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.331805,tube-mpc,0,-126.340000,54.885000,-12.571402,-5.841863,-12.340000,-6.485000,-0.231402,0.643137,-0.823360,7.898153,0.396432,7.898153,-0.823360,-0.290000,1.010000,-4,107,-3.915883,106.750000,-3.915883,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.422945,-4.519549,92.464379,107.877561,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553688,1.605156,0.274448,0.021375,0.505298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.341804,tube-mpc,0,-126.340000,54.885000,-12.554135,-5.719621,-12.340000,-6.375000,-0.214135,0.655379,-0.274453,13.021280,0.274453,13.021280,-0.274453,-0.180000,1.030000,-16,77,-15.725724,77.149054,-15.725724,77.149054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.736576,-1.816289,80.215548,93.144221,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553188,1.477796,0.264983,0.020815,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.351806,tube-mpc,0,-126.340000,54.885000,-12.532894,-5.595843,-12.340000,-6.205000,-0.192894,0.609157,0.030495,17.778469,0.457422,17.778469,0.030495,-0.160000,0.930000,-15,42,-14.753264,42.454220,-14.753264,42.454220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.460827,-3.549039,74.289107,85.611747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556527,1.595467,0.228459,0.026694,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.361734,tube-mpc,0,-126.340000,54.885000,-12.508073,-5.471679,-12.320000,-6.025000,-0.188073,0.553321,0.457422,19.547167,0.396432,19.547167,0.457422,-0.170000,0.670000,-13,46,-12.523249,45.506343,-12.523249,45.506343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.675815,-6.831237,77.932500,88.518975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563139,1.572317,0.199086,0.022314,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.371812,tube-mpc,0,-126.340000,54.885000,-12.479262,-5.344499,-12.310000,-5.845000,-0.169262,0.500501,0.762370,16.497687,0.823360,16.497687,0.762370,-0.160000,0.530000,-12,79,-12.461998,79.065581,-12.461998,79.065581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.519071,-10.763421,76.541095,86.811236,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549740,1.730586,0.216671,0.034760,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.381772,tube-mpc,0,-126.340000,54.885000,-12.447396,-5.217871,-12.290000,-5.705000,-0.157396,0.487129,1.494245,12.167426,0.457422,12.167426,1.494245,-0.140000,0.600000,-19,107,-19.213584,106.750000,-19.213584,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.756824,-14.671109,73.112586,84.988782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553636,1.535074,0.276561,0.028339,0.504067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.391807,tube-mpc,0,-126.340000,54.885000,-12.412072,-5.089556,-12.260000,-5.575000,-0.152072,0.485444,2.104141,10.520706,0.396432,10.520706,2.104141,-0.150000,0.830000,-22,103,-21.600024,102.762016,-21.600024,102.762016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.489501,-18.209018,71.078514,86.563127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570438,1.715668,0.281633,0.039999,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.401807,tube-mpc,0,-126.340000,54.885000,-12.373836,-4.961139,-12.240000,-5.455000,-0.133836,0.493861,1.982162,13.265238,0.640391,13.265238,1.982162,-0.190000,0.950000,-11,70,-10.842530,70.036411,-10.842530,70.036411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.553082,-20.818303,67.749147,82.095448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559736,1.500823,0.280142,0.023738,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.411730,tube-mpc,0,-126.340000,54.885000,-12.333081,-4.833382,-12.210000,-5.295000,-0.123081,0.461618,1.982162,13.265238,0.945339,16.375708,1.067318,-0.190000,0.850000,-7,74,-6.775790,74.299823,-6.775790,74.299823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.336150,-19.751481,61.622570,69.316284,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553932,1.686766,0.273499,0.037043,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.421781,tube-mpc,0,-126.340000,54.885000,-12.289119,-4.703851,-12.190000,-5.115000,-0.099119,0.411149,1.250287,19.120240,0.213464,19.120240,1.250287,-0.140000,0.760000,0,30,-0.193711,29.917334,-0.193711,29.917334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.213156,-21.692939,52.407247,62.774763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579252,1.740393,0.228754,0.028120,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.432255,tube-mpc,0,-126.340000,54.885000,-12.240613,-4.568946,-12.180000,-4.905000,-0.060613,0.336054,1.616224,19.303209,0.579401,19.303209,1.616224,-0.090000,0.520000,-3,40,-3.256187,40.368326,-3.256187,40.368326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.187837,-21.048491,61.957648,68.124837,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.330249,1.858815,1.301019,0.040539,0.501049,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010047,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.442338,tube-mpc,0,-126.340000,54.885000,-12.191498,-4.439390,-12.150000,-4.735000,-0.041498,0.295610,1.616224,14.911958,0.457422,14.911958,1.616224,-0.070000,0.400000,-4,83,-3.596929,83.303910,-3.596929,83.303910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.366921,-21.019475,60.845767,66.530568,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560821,1.663755,0.232903,0.035437,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.453638,tube-mpc,0,-126.340000,54.885000,-12.133835,-4.294837,-12.130000,-4.615000,-0.003835,0.320163,2.348100,9.117946,0.396432,9.117946,2.348100,-0.070000,0.600000,-7,107,-6.921853,106.750000,-6.921853,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.758985,-22.266165,60.958968,71.731538,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587967,1.760195,0.274936,0.033855,0.579978,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008248,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.462399,tube-mpc,0,-126.340000,54.885000,-12.087346,-4.183402,-12.090000,-4.525000,0.002654,0.341598,2.470079,8.264091,0.518412,8.264091,2.470079,-0.060000,0.890000,-8,98,-8.345516,98.442875,-8.345516,98.442875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.517539,-24.092642,60.166463,74.469963,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.885506,1.788453,0.307757,0.043482,0.501410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009538,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.472407,tube-mpc,0,-126.340000,54.885000,-12.032477,-4.057015,-12.060000,-4.425000,0.027523,0.367985,2.897006,10.764665,0.457422,10.764665,2.897006,-0.070000,0.920000,-6,76,-6.279172,75.963147,-6.279172,75.963147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.525953,-24.981028,54.667079,66.545655,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562793,1.724478,0.290385,0.031806,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.482408,tube-mpc,0,-126.340000,54.885000,-11.975883,-3.931872,-12.030000,-4.295000,0.054117,0.363128,2.592058,15.521854,0.701380,15.521854,2.592058,-0.070000,0.850000,2,40,2.107084,40.414266,2.107084,40.414266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.722426,-25.764195,48.450788,57.859760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585077,1.773431,0.239354,0.041534,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.492723,tube-mpc,0,-126.340000,54.885000,-11.915794,-3.804233,-12.000000,-4.135000,0.084206,0.330767,2.653048,17.778469,0.701380,17.778469,2.653048,-0.060000,0.640000,6,35,6.186046,34.543477,6.186046,34.543477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.388249,-25.025947,50.311215,56.324557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597989,1.810512,0.265067,0.046619,1.274716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.502402,tube-mpc,0,-126.340000,54.885000,-11.857932,-3.685999,-11.970000,-3.975000,0.112068,0.289001,2.043152,14.972947,0.091484,14.972947,2.043152,-0.050000,0.440000,14,70,13.770619,69.866038,13.770619,69.866038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.825828,-24.097674,50.184426,54.692912,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588528,2.328181,0.233460,0.036742,0.501311,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.512410,tube-mpc,0,-126.340000,54.885000,-11.796698,-3.565517,-11.930000,-3.845000,0.133302,0.279483,2.897006,10.337738,0.335443,10.337738,2.897006,-0.030000,0.490000,6,102,5.873011,101.970463,5.873011,101.970463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.876146,-24.346784,48.866199,56.373829,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.924040,1.858383,0.313603,0.041756,0.500953,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.523741,tube-mpc,0,-126.340000,54.885000,-11.725747,-3.431524,-11.890000,-3.735000,0.164253,0.303476,3.201954,7.593205,0.884349,7.593205,3.201954,0.000000,0.760000,2,101,1.674761,101.025002,1.674761,101.025002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.224043,-26.573603,47.306807,59.009038,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.500702,1.724809,0.350894,0.028423,0.501155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.532891,tube-mpc,0,-126.340000,54.885000,-11.667281,-3.325412,-11.850000,-3.645000,0.182719,0.319588,3.933829,9.849821,1.067318,9.849821,3.933829,0.000000,0.890000,-2,70,-1.583319,69.813100,-1.583319,69.813100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.651170,-28.647939,42.274990,53.922009,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594411,1.789617,0.279091,0.036625,0.501244,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.542956,tube-mpc,0,-126.340000,54.885000,-11.601815,-3.211024,-11.810000,-3.525000,0.208185,0.313976,3.872840,14.485031,0.396432,14.485031,3.872840,0.010000,0.810000,3,34,2.756758,34.486109,2.756758,34.486109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.060230,-29.810926,36.703339,46.286388,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579655,1.779446,0.254131,0.026516,0.500558,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.552953,tube-mpc,0,-126.340000,54.885000,-11.535648,-3.100025,-11.760000,-3.365000,0.224352,0.264975,3.933829,16.009771,0.457422,16.009771,3.933829,0.000000,0.590000,8,33,7.541228,32.952431,7.541228,32.952431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.588460,-29.493637,40.216028,47.108558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547362,1.600230,0.191173,0.018311,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.562951,tube-mpc,0,-126.340000,54.885000,-11.468376,-2.991812,-11.710000,-3.235000,0.241624,0.243188,3.994819,12.472374,0.823360,12.472374,3.994819,0.000000,0.410000,9,73,9.360433,73.331672,9.360433,73.331672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.972234,-28.830614,43.706243,49.036437,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556688,1.451458,0.192187,0.017764,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.572949,tube-mpc,0,-126.340000,54.885000,-11.400044,-2.886596,-11.670000,-3.145000,0.269956,0.258404,5.031642,6.373413,0.762370,6.373413,5.031642,0.030000,0.520000,-2,107,-1.753180,106.750000,-1.753180,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.231807,-29.937536,46.913688,56.233517,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543779,1.515602,0.218155,0.017053,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.582950,tube-mpc,0,-126.340000,54.885000,-11.330643,-2.784519,-11.600000,-3.095000,0.269357,0.310481,5.824507,3.079975,0.579401,3.079975,5.824507,0.020000,0.780000,-8,107,-8.317510,106.750000,-8.317510,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.419244,-32.302516,44.735776,59.955341,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551306,1.605350,0.277200,0.020324,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.592950,tube-mpc,0,-126.340000,54.885000,-11.260211,-2.685801,-11.540000,-3.035000,0.279789,0.349199,6.190445,5.763517,0.945339,5.763517,6.190445,-0.010000,0.930000,-5,84,-5.137259,84.490579,-5.137259,84.490579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.741672,-34.250944,40.357831,55.719893,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548737,1.493702,0.285383,0.024061,0.504411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.602981,tube-mpc,0,-126.340000,54.885000,-11.188508,-2.590305,-11.480000,-2.945000,0.291492,0.354695,5.641538,9.605862,0.396432,9.605862,5.641538,-0.020000,0.900000,5,52,4.961028,51.756197,4.961028,51.756197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.911673,-34.975480,37.532430,49.471426,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555544,1.490930,0.211592,0.020030,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.612980,tube-mpc,0,-126.340000,54.885000,-11.115977,-2.498804,-11.410000,-2.835000,0.294023,0.336196,5.885497,12.777322,0.762370,12.777322,5.885497,-0.020000,0.720000,7,35,6.670313,35.184187,6.670313,35.184187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.354886,-34.064262,40.500212,47.997656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549554,1.458473,0.204637,0.019821,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.622979,tube-mpc,0,-126.340000,54.885000,-11.042354,-2.411133,-11.340000,-2.715000,0.297646,0.303867,6.312424,10.642686,0.091484,10.642686,6.312424,-0.010000,0.510000,3,64,3.492284,64.147090,3.492284,64.147090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.425257,-32.833282,40.669182,47.846004,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551831,1.453604,0.199436,0.017994,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.632981,tube-mpc,0,-126.340000,54.885000,-10.967580,-2.327413,-11.270000,-2.635000,0.302420,0.307587,7.654195,5.519559,0.213464,5.519559,7.654195,-0.010000,0.520000,-8,103,-7.887801,102.962145,-7.887801,102.962145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.705315,-32.907194,39.624809,49.657650,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544429,1.538686,0.233636,0.021628,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.642985,tube-mpc,0,-126.340000,54.885000,-10.891614,-2.247801,-11.190000,-2.615000,0.298386,0.367199,7.593205,0.335443,0.457422,0.335443,7.593205,-0.020000,0.730000,-7,107,-7.414455,106.750000,-7.414455,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.706644,-34.456232,40.929259,56.937711,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558142,1.627219,0.292976,0.023176,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.652985,tube-mpc,0,-126.340000,54.885000,-10.814438,-2.172465,-11.100000,-2.595000,0.285562,0.422535,8.386070,1.982162,0.579401,1.982162,8.386070,-0.030000,0.860000,-12,106,-12.070619,105.704324,-12.070619,105.704324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.504684,-35.542882,40.739434,56.277541,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.741000,1.711500,0.374488,0.038600,0.500600,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008377,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.662954,tube-mpc,0,-126.340000,54.885000,-10.736197,-2.101709,-11.010000,-2.555000,0.273803,0.453291,7.837164,4.421746,0.396432,4.421746,7.837164,-0.050000,0.980000,-4,74,-3.504423,73.578806,-3.504423,73.578806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.696133,-36.608088,38.853829,53.399688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558939,1.659997,0.337520,0.034874,0.500803,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.672955,tube-mpc,0,-126.340000,54.885000,-10.656318,-2.035197,-10.930000,-2.485000,0.273682,0.449803,7.532216,8.447060,0.640391,8.447060,7.532216,-0.070000,0.880000,6,44,5.916720,43.647708,5.916720,43.647708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.575124,-36.119714,40.591836,48.805812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567181,1.584685,0.248771,0.032695,0.501189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.682986,tube-mpc,0,-126.340000,54.885000,-10.574712,-1.973084,-10.850000,-2.395000,0.275288,0.421916,7.166278,9.727842,0.518412,9.727842,7.166278,-0.070000,0.640000,13,47,13.014158,46.720889,13.014158,46.720889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.977775,-34.464016,42.834436,48.707734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564801,1.792828,0.257017,0.052288,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.692954,tube-mpc,0,-126.340000,54.885000,-10.492047,-1.916015,-10.770000,-2.325000,0.277953,0.408985,6.800341,5.519559,0.823360,5.519559,6.800341,-0.040000,0.490000,14,90,14.275154,89.521649,14.275154,89.521649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.846269,-32.562917,41.285828,48.215794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582827,1.499611,0.215479,0.028886,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.705277,tube-mpc,0,-126.340000,54.885000,-10.387523,-1.851991,-10.670000,-2.305000,0.282477,0.453009,7.471226,-0.762370,0.884349,-0.762370,7.471226,0.020000,0.690000,2,107,1.866378,106.750000,1.866378,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.417138,-32.824249,42.538811,54.126943,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.608098,1.587628,0.286450,0.022162,0.501413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.713326,tube-mpc,0,-126.340000,54.885000,-10.317776,-1.814132,-10.610000,-2.305000,0.292224,0.490868,7.166278,-1.616224,0.457422,-1.616224,7.166278,0.030000,0.840000,5,107,4.878255,106.749994,4.878255,106.749994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.224882,-33.866186,36.401246,50.153681,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.615982,1.573036,0.294912,0.027260,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.723423,tube-mpc,0,-126.340000,54.885000,-10.228519,-1.771115,-10.520000,-2.315000,0.291481,0.543885,7.715185,-0.579401,0.457422,-0.579401,7.715185,0.030000,0.970000,3,98,3.090844,97.635655,3.090844,97.635655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.519877,-34.393988,36.858716,48.917551,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554797,1.540500,0.297136,0.020351,0.502593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.733420,tube-mpc,0,-126.340000,54.885000,-10.138083,-1.733470,-10.430000,-2.295000,0.291917,0.561530,7.776174,3.018985,0.701380,3.018985,7.776174,0.030000,0.970000,7,65,6.670708,64.945901,6.670708,64.945901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.504209,-34.813923,34.461357,45.218267,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554389,1.675564,0.339196,0.044440,0.502210,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.743443,tube-mpc,0,-126.340000,54.885000,-10.045227,-1.700707,-10.350000,-2.245000,0.304773,0.544293,8.325081,5.885497,0.457422,5.885497,8.325081,0.000000,0.850000,12,45,11.542330,44.632637,11.542330,44.632637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.941007,-34.240527,35.291342,42.632462,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597330,1.493149,0.274804,0.029233,0.500610,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.753391,tube-mpc,0,-126.340000,54.885000,-9.950763,-1.673144,-10.250000,-2.195000,0.299237,0.521856,8.325081,5.214611,0.701380,5.214611,8.325081,0.040000,0.610000,10,64,9.730740,64.451504,9.730740,64.451504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.727743,-33.072050,37.585105,44.455788,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579497,1.735918,0.243796,0.041560,0.501132,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.763392,tube-mpc,0,-126.340000,54.885000,-9.853359,-1.650426,-10.150000,-2.175000,0.296641,0.524574,8.934977,0.457422,0.213464,0.457422,8.934977,0.070000,0.560000,2,105,2.197422,104.683442,2.197422,104.683442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.681999,-32.930210,37.750500,46.224198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581007,1.629410,0.275041,0.031076,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.773427,tube-mpc,0,-126.340000,54.885000,-9.753018,-1.632661,-10.050000,-2.185000,0.296982,0.552339,10.215758,-3.567892,0.213464,-3.567892,10.215758,0.030000,0.760000,-2,107,-2.238945,106.750000,-2.238945,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.538679,-34.155184,38.092212,52.378951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575089,1.508687,0.331226,0.023599,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.783419,tube-mpc,0,-126.340000,54.885000,-9.650368,-1.619967,-9.940000,-2.215000,0.289632,0.595033,11.069613,-3.262944,-0.030495,-3.262944,11.069613,0.020000,0.930000,-6,101,-5.839477,101.006072,-5.839477,101.006072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.242540,-34.946724,35.538093,49.446162,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561607,1.532501,0.298287,0.020066,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.793417,tube-mpc,0,-126.340000,54.885000,-9.544775,-1.612232,-9.820000,-2.225000,0.275225,0.612768,11.069613,0.396432,0.030495,0.396432,11.069613,-0.020000,0.970000,3,65,2.848642,64.513888,2.848642,64.513888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.053278,-35.669219,33.296501,46.046564,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565152,1.755390,0.262632,0.028332,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.803417,tube-mpc,0,-126.340000,54.885000,-9.436129,-1.609434,-9.700000,-2.205000,0.263871,0.595566,10.947634,3.445913,0.701380,3.445913,10.947634,-0.040000,0.820000,11,46,11.373138,45.533693,11.373138,45.533693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.472589,-34.582878,35.616908,42.965682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550619,1.443637,0.212488,0.022733,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.813417,tube-mpc,0,-126.340000,54.885000,-9.324336,-1.611528,-9.590000,-2.185000,0.265664,0.573472,11.008623,3.018985,0.274453,3.018985,11.008623,-0.020000,0.620000,13,60,13.395133,60.044824,13.395133,60.044824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.026184,-32.744771,36.958647,42.883088,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552274,1.694489,0.221588,0.028758,0.501509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.823417,tube-mpc,0,-126.340000,54.885000,-9.209218,-1.618459,-9.470000,-2.175000,0.260782,0.556541,12.106436,-1.982162,0.396432,-1.982162,12.106436,0.020000,0.530000,1,104,1.266870,104.039319,1.266870,104.039319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.782667,-31.554102,37.804152,44.199937,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559258,1.448530,0.242435,0.023868,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.833416,tube-mpc,0,-126.340000,54.885000,-9.090681,-1.630154,-9.340000,-2.215000,0.249319,0.584846,12.838311,-5.641538,0.762370,-5.641538,12.838311,0.020000,0.730000,-4,107,-3.977347,106.750000,-3.977347,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.599737,-32.540110,37.470050,50.584727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548419,1.672892,0.602283,0.035638,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008369,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.843397,tube-mpc,0,-126.340000,54.885000,-8.968772,-1.646503,-9.200000,-2.255000,0.231228,0.608497,13.875134,-4.543725,0.945339,-4.543725,13.875134,-0.010000,0.880000,-6,92,-6.428635,92.106285,-6.428635,92.106285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.625915,-33.361844,35.618548,48.754550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590352,1.732983,0.304422,0.030634,0.500856,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.853395,tube-mpc,0,-126.340000,54.885000,-8.842955,-1.667471,-9.060000,-2.285000,0.217045,0.617529,14.180083,-1.006328,0.762370,-1.006328,14.180083,-0.040000,0.900000,-1,58,-0.786076,57.600318,-0.786076,57.600318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.391967,-33.708627,31.660478,42.849986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.623445,1.683881,0.251915,0.027238,0.500366,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.863418,tube-mpc,0,-126.340000,54.885000,-8.712984,-1.692999,-8.910000,-2.275000,0.197016,0.582001,14.302062,1.860183,0.579401,1.860183,14.302062,-0.060000,0.750000,5,39,5.395029,39.021875,5.395029,39.021875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.215783,-32.345279,32.237730,37.926790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554370,1.586034,0.229323,0.018952,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.873457,tube-mpc,0,-126.340000,54.885000,-8.578811,-1.722981,-8.760000,-2.265000,0.181189,0.542019,14.119093,1.189297,0.396432,1.189297,14.119093,-0.040000,0.550000,8,55,8.478133,54.507478,8.478133,54.507478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.947815,-30.249751,33.883409,38.249939,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.606891,1.647891,0.214423,0.032254,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.883415,tube-mpc,0,-126.340000,54.885000,-8.441686,-1.756957,-8.610000,-2.285000,0.168314,0.528043,14.850968,-3.506902,0.579401,-3.506902,14.850968,-0.050000,0.460000,6,97,6.052941,97.142937,6.052941,97.142937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.089910,-28.551038,35.193471,40.968756,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570457,1.657768,0.273019,0.041955,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.893420,tube-mpc,0,-126.340000,54.885000,-8.299741,-1.795212,-8.460000,-2.335000,0.160259,0.539788,15.033937,-7.349247,0.762370,-7.349247,15.033937,0.010000,0.780000,-1,99,-1.025478,99.210898,-1.025478,99.210898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.553661,-29.178250,38.615392,49.285119,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547346,1.430447,0.280412,0.021772,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.903416,tube-mpc,0,-126.340000,54.885000,-8.153666,-1.837410,-8.300000,-2.405000,0.146334,0.567590,15.765812,-7.105289,0.762370,-7.105289,15.765812,-0.030000,0.920000,1,84,1.030115,83.913867,1.030115,83.913867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.157700,-29.951494,35.956429,47.356731,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544302,1.546129,0.264427,0.022176,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.913385,tube-mpc,0,-126.340000,54.885000,-8.003660,-1.883299,-8.140000,-2.445000,0.136340,0.561701,15.704823,-3.506902,0.457422,-3.506902,15.704823,-0.030000,0.860000,7,56,7.264657,55.692360,7.264657,55.692360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.040697,-29.898246,33.928491,42.387743,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544680,1.438880,0.213356,0.022175,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.923415,tube-mpc,0,-126.340000,54.885000,-7.848297,-1.933142,-7.980000,-2.475000,0.131703,0.541858,15.582843,-0.701380,0.335443,-0.701380,15.582843,0.010000,0.710000,10,40,9.585673,40.319488,9.585673,40.319488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.963410,-28.329207,34.598403,38.791866,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549377,1.503216,0.165909,0.017391,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.933416,tube-mpc,0,-126.340000,54.885000,-7.688900,-1.986332,-7.810000,-2.485000,0.121100,0.498668,16.070760,-1.311276,0.152474,-1.311276,16.070760,0.130000,0.530000,-6,54,-5.511860,54.116461,-5.511860,54.116461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.539480,-26.213304,37.119392,37.998129,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547357,1.553243,0.185785,0.023873,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.943416,tube-mpc,0,-126.340000,54.885000,-7.524975,-2.042826,-7.640000,-2.515000,0.115025,0.472174,16.863625,-4.543725,0.701380,-4.543725,16.863625,0.030000,0.490000,3,80,3.409085,80.025224,3.409085,80.025224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.818815,-25.794596,35.506799,39.762780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544584,1.495240,0.195021,0.017810,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.953413,tube-mpc,0,-126.340000,54.885000,-7.356532,-2.102416,-7.470000,-2.575000,0.113468,0.472584,17.107583,-7.166278,1.128308,-7.166278,17.107583,0.010000,0.590000,8,91,8.433905,91.453195,8.433905,91.453195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.835013,-24.769324,40.222617,44.708818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544445,1.434113,0.211882,0.018575,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.963416,tube-mpc,0,-126.340000,54.885000,-7.183374,-2.164966,-7.290000,-2.655000,0.106626,0.490034,17.656490,-6.922320,0.701380,-6.922320,17.656490,0.010000,0.760000,8,74,8.313620,73.989341,8.313620,73.989341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.659960,-23.993538,43.722398,48.944577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553136,1.577157,0.241469,0.019628,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.973419,tube-mpc,0,-126.340000,54.885000,-7.005612,-2.230227,-7.110000,-2.705000,0.104388,0.474773,17.778469,-3.933829,0.762370,-3.933829,17.778469,0.010000,0.770000,13,44,13.245378,44.422542,13.245378,44.422542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.094401,-23.243465,44.324110,47.221434,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557068,1.578669,0.249744,0.026332,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.983423,tube-mpc,0,-126.340000,54.885000,-6.823210,-2.298001,-6.920000,-2.735000,0.096790,0.436999,18.266386,-1.799193,0.945339,-1.799193,18.266386,0.060000,0.620000,8,34,8.378839,33.838794,8.378839,33.838794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.315401,-21.233328,47.054030,45.667888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562306,1.567061,0.209777,0.022222,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.993420,tube-mpc,0,-126.340000,54.885000,-6.636361,-2.368003,-6.730000,-2.765000,0.093639,0.396997,18.632323,-3.323933,0.762370,-3.323933,18.632323,0.040000,0.460000,12,55,12.170942,55.206037,12.170942,55.206037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.476072,-19.469144,50.029510,46.967565,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553636,1.521735,0.211062,0.019602,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.003417,tube-mpc,0,-126.340000,54.885000,-6.444927,-2.440072,-6.520000,-2.825000,0.075073,0.384928,20.523001,-6.373413,1.250287,-6.373413,20.523001,0.090000,0.450000,-8,80,-8.078451,79.512368,-8.078451,79.512368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.326599,-17.137523,50.247020,47.203555,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554151,1.652638,0.221996,0.021282,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.013416,tube-mpc,0,-126.340000,54.885000,-6.248949,-2.513979,-6.320000,-2.895000,0.071051,0.381021,21.376856,-8.873987,1.128308,-8.873987,21.376856,0.010000,0.600000,-3,86,-2.897322,86.120348,-2.897322,86.120348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.060047,-16.687391,45.936655,49.804780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555293,1.485446,0.222650,0.030036,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.023416,tube-mpc,0,-126.340000,54.885000,-6.048505,-2.589486,-6.100000,-2.975000,0.051495,0.385514,21.071908,-7.471226,1.250287,-7.471226,21.071908,-0.020000,0.730000,7,63,7.158889,62.807105,7.158889,62.807105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.019982,-16.101476,45.160261,48.237130,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553701,1.465745,0.222988,0.021431,0.503678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.033418,tube-mpc,0,-126.340000,54.885000,-5.843647,-2.666361,-5.890000,-3.035000,0.046353,0.368639,19.791126,-3.872840,1.128308,-3.872840,19.791126,-0.020000,0.700000,24,33,24.307848,32.960347,24.307848,32.960347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.442187,-14.375615,48.608943,46.615299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581679,1.703773,0.216442,0.027752,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.043420,tube-mpc,0,-126.340000,54.885000,-5.634502,-2.744350,-5.680000,-3.065000,0.045498,0.320650,20.340032,-1.860183,1.067318,-1.860183,20.340032,0.060000,0.530000,16,26,15.731192,25.506490,15.731192,25.506490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.779352,-11.386610,54.227223,57.336367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558375,1.582297,0.206892,0.021630,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.053423,tube-mpc,0,-126.340000,54.885000,-5.421182,-2.823206,-5.470000,-3.105000,0.048818,0.281794,21.071908,-3.811850,0.884349,-3.811850,21.071908,0.120000,0.360000,6,53,5.522494,52.772764,5.522494,52.772764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.209768,-9.885629,63.372687,60.874460,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552113,1.534488,0.242139,0.036457,0.501183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.063388,tube-mpc,0,-126.340000,54.885000,-5.204637,-2.902380,-5.250000,-3.175000,0.045363,0.272620,22.047741,-8.752008,1.250287,-8.752008,22.047741,0.090000,0.390000,3,91,2.503776,91.047105,2.503776,91.047105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.622513,-8.036777,60.884924,57.727781,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551549,1.482621,0.205724,0.026112,0.505434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.073389,tube-mpc,0,-126.340000,54.885000,-4.983412,-2.982206,-5.020000,-3.265000,0.036588,0.282794,22.474668,-9.788831,1.494245,-9.788831,22.474668,0.060000,0.640000,5,80,4.840172,79.938708,4.840172,79.938708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.808318,-7.365728,57.445056,59.229927,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559519,1.573408,0.288544,0.020922,0.500361,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.083387,tube-mpc,0,-126.340000,54.885000,-4.758536,-3.062114,-4.800000,-3.345000,0.041464,0.282886,22.291700,-7.349247,1.006328,-7.349247,22.291700,0.030000,0.730000,15,52,15.270943,51.829275,15.270943,51.829275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.759835,-5.598096,57.798250,56.279297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553802,1.526832,0.201342,0.022814,0.500660,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.093388,tube-mpc,0,-126.340000,54.885000,-4.530000,-3.141915,-4.570000,-3.395000,0.040000,0.253085,21.376856,-3.140965,1.433256,-3.140965,21.376856,0.080000,0.640000,22,22,22.359526,22.300292,22.359526,22.300292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.753994,-2.775483,60.600065,59.476549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.606815,1.547205,0.220107,0.024210,0.501660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.103388,tube-mpc,0,-126.340000,54.885000,-4.298139,-3.221305,-4.350000,-3.435000,0.051861,0.213695,21.010918,-1.921172,1.494245,-1.921172,21.010918,0.120000,0.430000,26,27,26.001220,27.400797,26.001220,27.400797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.925235,-0.043656,65.978915,67.123802,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553158,1.437363,0.199992,0.018066,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.113389,tube-mpc,0,-126.340000,54.885000,-4.063105,-3.300050,-4.130000,-3.475000,0.066895,0.174950,21.742793,-5.031642,1.128308,-5.031642,21.742793,0.180000,0.310000,16,62,15.759928,61.596451,15.759928,61.596451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.469193,2.462337,69.604814,68.457246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554516,1.483202,0.200748,0.022600,0.504677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.123386,tube-mpc,0,-126.340000,54.885000,-3.825207,-3.377868,-3.910000,-3.555000,0.084793,0.177132,22.169720,-9.483883,1.189297,-9.483883,22.169720,0.170000,0.420000,15,91,15.420189,91.423913,15.420189,91.423913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.702692,3.908935,66.523796,64.435441,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553689,1.658852,0.251984,0.033919,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.133414,tube-mpc,0,-126.340000,54.885000,-3.583845,-3.454775,-3.680000,-3.645000,0.096155,0.190225,22.108731,-9.544873,2.043152,-9.544873,22.108731,0.140000,0.590000,23,81,22.937020,80.948385,22.937020,80.948385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.203755,4.597249,64.418836,62.210110,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564213,1.439550,0.252757,0.031412,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.143414,tube-mpc,0,-126.340000,54.885000,-3.340735,-3.530052,-3.450000,-3.725000,0.109265,0.194948,22.657637,-6.129455,2.287110,-6.129455,22.657637,0.160000,0.750000,20,40,20.218469,40.089829,20.218469,40.089829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.147751,6.796771,66.701746,65.203707,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545057,1.466329,0.197907,0.017946,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.153415,tube-mpc,0,-126.340000,54.885000,-3.095402,-3.603692,-3.220000,-3.755000,0.124598,0.151308,23.450502,-1.860183,1.921172,-1.860183,23.450502,0.170000,0.590000,17,16,16.965186,15.642372,16.965186,15.642372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.880374,9.401503,72.625875,70.143625,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544297,1.479917,0.276968,0.023475,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.163424,tube-mpc,0,-126.340000,54.885000,-2.847954,-3.675500,-2.980000,-3.785000,0.132046,0.109500,24.670294,-1.494245,1.311276,-1.494245,24.670294,0.160000,0.350000,10,32,10.394100,31.656716,10.394100,31.656716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.403487,11.650175,75.407695,73.223112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558800,1.540704,0.221523,0.019082,0.500642,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.173414,tube-mpc,0,-126.340000,54.885000,-2.599381,-3.745037,-2.730000,-3.825000,0.130619,0.079963,24.792273,-5.275601,1.738204,-5.275601,24.792273,0.140000,0.280000,12,70,11.551550,69.657780,11.551550,69.657780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.865237,13.818620,71.633822,71.810134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551060,1.759074,0.231906,0.040442,0.500593,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.183386,tube-mpc,0,-126.340000,54.885000,-2.349950,-3.812095,-2.480000,-3.895000,0.130050,0.082905,25.707117,-9.239925,2.165131,-9.239925,25.707117,0.120000,0.440000,5,92,5.470870,92.345632,5.470870,92.345632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.444472,15.576394,66.922925,69.195995,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557592,1.708935,0.247545,0.030477,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.193420,tube-mpc,0,-126.340000,54.885000,-2.097961,-3.876966,-2.210000,-3.985000,0.112039,0.108034,26.499982,-8.812998,1.799193,-8.812998,26.499982,0.080000,0.660000,2,75,2.015608,75.151346,2.015608,75.151346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.343899,15.996188,66.115600,68.605909,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554565,1.656047,0.353808,0.030466,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.203422,tube-mpc,0,-126.340000,54.885000,-1.846121,-3.938799,-1.940000,-4.045000,0.093879,0.106201,26.134045,-4.665705,1.860183,-4.665705,26.134045,0.050000,0.740000,9,36,8.635499,36.058857,8.635499,36.058857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.962481,17.834196,64.652748,68.551770,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561799,1.584129,0.235229,0.031239,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.213423,tube-mpc,0,-126.340000,54.885000,-1.593977,-3.997585,-1.680000,-4.075000,0.086023,0.077415,25.463159,-0.579401,1.677214,-0.579401,25.463159,0.080000,0.570000,12,17,11.793754,16.861130,11.793754,16.861130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.176654,20.758560,63.501012,68.925405,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565308,1.604012,0.236937,0.033163,0.502194,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.223414,tube-mpc,0,-126.340000,54.885000,-1.342087,-4.053066,-1.420000,-4.085000,0.077913,0.031934,25.524149,-0.457422,1.616224,-0.457422,25.524149,0.080000,0.350000,11,34,10.701844,34.240024,10.701844,34.240024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.575650,23.567156,66.133013,74.289615,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567891,1.517634,0.208147,0.017666,0.500218,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.233409,tube-mpc,0,-126.340000,54.885000,-1.090480,-4.105112,-1.150000,-4.115000,0.059520,0.009888,26.073055,-3.994819,1.555235,-3.994819,26.073055,0.110000,0.290000,-2,71,-1.613547,71.070939,-1.613547,71.070939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.708335,25.704483,66.297259,73.147532,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558078,1.414988,0.142100,0.014164,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.243407,tube-mpc,0,-126.340000,54.885000,-0.839500,-4.153525,-0.880000,-4.175000,0.040500,0.021475,26.804930,-8.325081,1.921172,-8.325081,26.804930,0.080000,0.470000,-10,97,-9.628617,96.769361,-9.628617,96.769361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.818879,25.986651,63.497368,71.193928,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558837,1.407380,0.163817,0.012936,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.253541,tube-mpc,0,-126.340000,54.885000,-0.586245,-4.198667,-0.610000,-4.245000,0.023755,0.046333,26.804930,-7.227268,2.104141,-7.227268,26.804930,0.040000,0.710000,-8,74,-8.292443,73.564334,-8.292443,73.564334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.667066,24.701499,64.077539,71.877195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560109,1.421600,0.237901,0.015769,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.263473,tube-mpc,0,-126.340000,54.885000,-0.339508,-4.238893,-0.350000,-4.285000,0.010492,0.046107,25.402169,-2.165131,2.104141,-2.165131,25.402169,0.010000,0.740000,6,33,6.176692,32.501204,6.176692,32.501204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.531390,26.160456,62.308818,72.840971,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553396,1.403720,0.136071,0.013924,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.273536,tube-mpc,0,-126.340000,54.885000,-0.091334,-4.275428,-0.100000,-4.295000,0.008666,0.019572,24.548315,1.494245,1.555235,1.494245,24.548315,0.020000,0.550000,12,20,12.100782,19.720663,12.100782,19.720663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.472930,28.544030,62.870298,75.296013,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557653,1.417949,0.182131,0.012853,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.283536,tube-mpc,0,-126.340000,54.885000,0.153033,-4.307349,0.140000,-4.285000,0.013033,-0.022349,23.084564,1.311276,1.433256,1.311276,23.084564,0.040000,0.360000,20,39,20.441147,38.599350,20.441147,38.599350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.732374,30.891607,64.741918,80.727064,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558165,1.418577,0.180532,0.015209,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.293541,tube-mpc,0,-126.340000,54.885000,0.394933,-4.334764,0.370000,-4.305000,0.024933,-0.029764,21.681804,-2.409089,1.677214,-2.409089,21.681804,0.080000,0.330000,25,77,24.549963,76.742851,24.549963,76.742851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.235559,32.814887,63.941323,79.787406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557314,1.449475,0.199361,0.016414,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.303537,tube-mpc,0,-126.340000,54.885000,0.633615,-4.357487,0.600000,-4.345000,0.033615,-0.012487,21.254876,-5.336590,1.921172,-5.336590,21.254876,0.170000,0.520000,13,91,12.631066,91.473906,12.631066,91.473906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.330891,32.308191,64.601106,76.382102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556689,1.417300,0.199779,0.013990,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.313462,tube-mpc,0,-126.340000,54.885000,0.867311,-4.375307,0.810000,-4.385000,0.057311,0.009693,20.949928,-4.238777,2.043152,-4.238777,20.949928,0.190000,0.700000,10,74,10.147856,73.573136,10.147856,73.573136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.831949,31.560766,66.341992,75.091359,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554758,1.404118,0.168185,0.014254,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.323538,tube-mpc,0,-126.340000,54.885000,1.100784,-4.388435,1.030000,-4.405000,0.070784,0.016565,20.705970,-0.457422,2.226120,-0.457422,20.705970,0.150000,0.740000,15,44,15.290282,43.586286,15.290282,43.586286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.479516,32.682003,61.251769,73.096623,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557735,1.418545,0.182805,0.015875,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.333537,tube-mpc,0,-126.340000,54.885000,1.328352,-4.396407,1.250000,-4.385000,0.078352,-0.011407,20.340032,3.872840,1.494245,3.872840,20.340032,0.140000,0.590000,18,23,17.798779,22.631563,17.798779,22.631563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.828532,34.274341,59.463429,72.718599,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557228,1.415945,0.180292,0.013516,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.343538,tube-mpc,0,-126.340000,54.885000,1.551502,-4.399241,1.470000,-4.355000,0.081502,-0.044241,21.437845,4.421746,1.799193,4.421746,21.437845,0.170000,0.410000,0,35,0.358529,35.170461,0.358529,35.170461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.024697,36.020674,61.537561,77.547016,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558077,1.417630,0.180787,0.015293,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.353453,tube-mpc,0,-126.340000,54.885000,1.767928,-4.396886,1.690000,-4.335000,0.077928,-0.061886,21.620814,1.250287,1.799193,1.250287,21.620814,0.140000,0.340000,-5,71,-4.940650,71.475209,-4.940650,71.475209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.941879,37.759587,65.875782,80.489634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552116,1.411287,0.161489,0.020569,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.363392,tube-mpc,0,-126.340000,54.885000,1.979772,-4.389285,1.910000,-4.335000,0.069772,-0.054285,21.742793,-2.409089,2.226120,-2.409089,21.742793,0.080000,0.490000,-7,95,-6.520708,95.299764,-6.520708,95.299764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.340710,37.581931,68.064375,82.332703,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566775,1.618898,0.240048,0.017079,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.373391,tube-mpc,0,-126.340000,54.885000,2.187350,-4.376277,2.130000,-4.355000,0.057350,-0.021277,21.132897,-1.494245,1.677214,-1.494245,21.132897,0.050000,0.700000,-5,78,-4.798752,78.087814,-4.798752,78.087814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.695366,35.965401,76.145088,87.809150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545853,1.437304,0.221512,0.015930,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.384094,tube-mpc,0,-126.340000,54.885000,2.403019,-4.356329,2.350000,-4.345000,0.053019,-0.011329,19.791126,2.470079,1.982162,2.470079,19.791126,0.080000,0.760000,-3,46,-3.004972,45.776521,-3.004972,45.776521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.886079,37.071577,81.187497,93.844768,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572822,1.498117,0.211836,0.016821,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.393385,tube-mpc,0,-126.340000,54.885000,2.584456,-4.333920,2.540000,-4.305000,0.044456,-0.028920,18.571334,6.129455,1.738204,6.129455,18.571334,0.040000,0.640000,7,28,7.331219,28.419883,7.331219,28.419883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.949894,39.270359,83.267569,97.020334,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544810,1.728772,0.232650,0.028642,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.403394,tube-mpc,0,-126.340000,54.885000,2.773605,-4.304449,2.720000,-4.245000,0.053605,-0.059449,17.412531,6.251434,1.677214,6.251434,17.412531,0.040000,0.430000,12,48,12.310324,48.136986,12.310324,48.136986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.798706,41.338544,87.514366,102.057290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574195,1.679504,0.222747,0.019636,0.503063,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.413386,tube-mpc,0,-126.340000,54.885000,2.955580,-4.269495,2.900000,-4.205000,0.055580,-0.064495,16.253729,3.201954,1.128308,3.201954,16.253729,0.060000,0.420000,12,80,11.997237,79.771014,11.997237,79.771014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.753070,42.410977,87.280149,98.286543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551917,1.777048,0.239665,0.034634,0.500721,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.423393,tube-mpc,0,-126.340000,54.885000,3.130671,-4.228940,3.060000,-4.185000,0.070671,-0.043940,16.192739,1.128308,1.616224,1.128308,16.192739,0.080000,0.550000,3,93,2.804145,93.470427,2.804145,93.470427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.776061,41.180646,86.770673,95.038797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561837,1.622200,0.239308,0.020107,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.433385,tube-mpc,0,-126.340000,54.885000,3.298104,-4.182898,3.220000,-4.165000,0.078104,-0.017898,14.424041,2.165131,1.494245,2.165131,14.424041,0.090000,0.750000,9,75,9.159054,75.109619,9.159054,75.109619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.646062,39.174083,86.604657,93.549027,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552537,1.607445,0.259960,0.015561,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.443472,tube-mpc,0,-126.340000,54.885000,3.459323,-4.130820,3.370000,-4.115000,0.089323,-0.015820,13.692166,5.885497,1.738204,5.885497,13.692166,0.090000,0.770000,10,47,10.065028,47.202316,10.065028,47.202316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.797690,38.094834,89.302390,96.528325,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551950,1.469591,0.143366,0.013360,0.501412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.453494,tube-mpc,0,-126.340000,54.885000,3.611520,-4.073520,3.510000,-4.045000,0.101520,-0.028520,12.228415,8.020133,1.128308,8.020133,12.228415,0.100000,0.630000,15,45,15.445978,45.063159,15.445978,45.063159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.651720,38.107488,87.686684,96.108451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555456,1.403055,0.142527,0.013131,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.463469,tube-mpc,0,-126.340000,54.885000,3.754866,-4.011025,3.640000,-3.965000,0.114866,-0.046025,11.557530,8.569039,0.457422,8.569039,11.557530,0.110000,0.530000,14,53,13.580983,52.935918,13.580983,52.935918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.702804,37.514455,85.370086,91.953920,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551623,1.403683,0.133087,0.012697,0.500156,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.473461,tube-mpc,0,-126.340000,54.885000,3.890082,-3.943015,3.760000,-3.895000,0.130082,-0.048015,10.764665,5.946486,0.884349,5.946486,10.764665,0.130000,0.510000,10,81,9.816390,81.345755,9.816390,81.345755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.155770,36.836076,82.242491,87.115419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553127,1.400683,0.132228,0.013715,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.483546,tube-mpc,0,-126.340000,54.885000,4.017868,-3.868942,3.870000,-3.845000,0.147868,-0.023942,9.910810,3.872840,1.189297,3.872840,9.910810,0.160000,0.700000,5,90,4.921704,89.522112,4.921704,89.522112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.177020,34.182695,80.404977,82.886481,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566636,1.415165,0.195771,0.016333,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.493539,tube-mpc,0,-126.340000,54.885000,4.135718,-3.790222,3.970000,-3.795000,0.165718,0.004778,8.812998,5.275601,0.701380,5.275601,8.812998,0.150000,0.740000,9,82,8.668317,82.353998,8.668317,82.353998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.931134,31.481654,81.066186,82.550105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556451,1.413947,0.207596,0.014873,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.503425,tube-mpc,0,-126.340000,54.885000,4.243565,-3.707209,4.060000,-3.725000,0.183565,0.017791,6.983309,8.020133,0.518412,8.020133,6.983309,0.140000,0.890000,20,52,19.508331,51.769323,19.508331,51.769323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.929692,28.952381,81.605519,82.730741,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552675,1.412735,0.189939,0.014188,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.513457,tube-mpc,0,-126.340000,54.885000,4.343967,-3.617851,4.120000,-3.625000,0.223967,0.007149,5.214611,11.191592,0.274453,11.191592,5.214611,0.130000,0.660000,33,49,32.987350,49.046966,32.987350,49.046966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.336159,27.941154,84.047787,89.037871,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555929,1.401671,0.155483,0.014860,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.523539,tube-mpc,0,-126.340000,54.885000,4.435590,-3.522951,4.180000,-3.515000,0.255590,-0.007951,4.421746,10.276748,0.579401,10.276748,4.421746,0.220000,0.560000,23,69,22.732111,68.517782,22.732111,68.517782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.256977,27.159374,81.855504,87.314793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555336,1.414017,0.192925,0.014546,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.533543,tube-mpc,0,-126.340000,54.885000,4.517225,-3.423841,4.240000,-3.415000,0.277225,-0.008841,4.482736,8.203101,0.762370,8.203101,4.482736,0.160000,0.580000,22,89,21.622170,88.872707,21.622170,88.872707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.963957,25.648918,76.316840,78.757509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555918,1.413972,0.194160,0.014646,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.543383,tube-mpc,0,-126.340000,54.885000,4.588441,-3.321665,4.290000,-3.335000,0.298441,0.013335,4.482736,7.898153,1.006328,7.898153,4.482736,0.260000,0.710000,1,87,1.314312,86.541984,1.314312,86.541984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.459236,22.954199,75.139910,78.631302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541243,1.400498,0.158297,0.014912,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.553453,tube-mpc,0,-126.340000,54.885000,4.651947,-3.212423,4.340000,-3.235000,0.311947,0.022577,4.116798,9.239925,0.579401,9.239925,4.116798,0.210000,0.790000,2,73,2.267488,73.085496,2.267488,73.085496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.628700,21.166599,71.706461,74.324836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.608977,1.486102,0.159600,0.017385,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.563540,tube-mpc,0,-126.340000,54.885000,4.706044,-3.098376,4.380000,-3.125000,0.326044,0.026624,2.409089,11.496540,0.701380,11.496540,2.409089,0.130000,0.780000,21,59,20.518851,59.391303,20.518851,59.391303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.538804,20.228440,72.044470,69.556037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556373,1.428551,0.185329,0.017744,0.500431,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.573485,tube-mpc,0,-126.340000,54.885000,4.750046,-2.981574,4.400000,-3.005000,0.350046,0.023426,0.518412,13.448207,0.579401,13.448207,0.518412,0.140000,0.660000,31,57,30.920900,57.309809,30.920900,57.309809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.778694,19.831693,72.957471,73.494314,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555205,1.411074,0.184938,0.015181,0.500226,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.583538,tube-mpc,0,-126.340000,54.885000,4.785146,-2.859239,4.410000,-2.885000,0.375146,0.025761,-0.640391,11.313571,0.213464,11.313571,-0.640391,0.200000,0.610000,27,83,26.649104,83.081036,26.649104,83.081036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.707794,20.358420,68.991996,71.209383,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556529,1.412102,0.193053,0.016066,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.593536,tube-mpc,0,-126.340000,54.885000,4.810745,-2.733505,4.410000,-2.775000,0.400745,0.041495,-0.701380,8.630029,0.030495,8.630029,-0.701380,0.260000,0.670000,12,106,11.816592,105.687245,11.816592,105.687245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.555924,19.372782,63.831306,63.546378,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555772,1.418215,0.231969,0.014805,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.603487,tube-mpc,0,-126.340000,54.885000,4.827087,-2.604468,4.410000,-2.685000,0.417087,0.080532,-0.945339,8.386070,0.396432,8.386070,-0.945339,0.240000,0.810000,8,103,8.277639,102.980034,8.277639,102.980034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.562641,16.881430,62.450341,67.077160,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555468,1.410105,0.276086,0.015453,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.613538,tube-mpc,0,-126.340000,54.885000,4.834437,-2.470403,4.400000,-2.575000,0.434437,0.104597,-1.250287,10.947634,0.396432,10.947634,-1.250287,0.190000,0.940000,11,75,10.951990,75.374041,10.951990,75.374041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.872203,14.633832,63.197282,65.866126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557527,1.412395,0.260888,0.016793,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.623537,tube-mpc,0,-126.340000,54.885000,4.832743,-2.333463,4.390000,-2.435000,0.442743,0.101537,-1.860183,14.180083,0.091484,14.180083,-1.860183,0.160000,0.870000,14,57,14.111449,56.562220,14.111449,56.562220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.826263,14.412537,63.572920,61.576811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555672,1.412552,0.192267,0.014571,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.633416,tube-mpc,0,-126.340000,54.885000,4.822395,-2.194874,4.370000,-2.285000,0.452395,0.090126,-3.567892,14.424041,-0.030495,14.424041,-3.567892,0.160000,0.700000,23,71,22.556630,70.963283,22.556630,70.963283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.256136,15.751332,62.140173,62.956543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545714,1.401330,0.148597,0.014617,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.643546,tube-mpc,0,-126.340000,54.885000,4.803000,-2.049542,4.340000,-2.155000,0.463000,0.105458,-3.262944,12.899301,0.213464,12.899301,-3.262944,0.180000,0.660000,11,92,10.523211,91.763526,10.523211,91.763526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.353482,15.562136,59.130482,57.106022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568298,1.412782,0.194824,0.015088,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.653488,tube-mpc,0,-126.340000,54.885000,4.775514,-1.903947,4.310000,-2.035000,0.465514,0.131053,-3.262944,10.093779,-0.213464,10.093779,-3.262944,0.200000,0.860000,-1,102,-1.297698,102.156254,-1.297698,102.156254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.695762,13.276631,57.186319,59.573270,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.621228,1.424627,0.231336,0.015370,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.663462,tube-mpc,0,-126.340000,54.885000,4.739741,-1.755127,4.300000,-1.935000,0.439741,0.179873,-2.653048,9.788831,0.213464,9.788831,-2.653048,0.140000,0.850000,-9,107,-9.104249,106.750000,-9.104249,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.488266,10.994642,57.249582,61.261204,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550603,1.400315,0.199851,0.014229,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.673535,tube-mpc,0,-126.340000,54.885000,4.695520,-1.602233,4.270000,-1.815000,0.425520,0.212767,-3.018985,11.069613,0.213464,11.069613,-3.018985,0.100000,0.970000,-9,97,-9.295853,96.724056,-9.295853,96.724056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.020414,8.187849,59.083644,64.864243,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556988,1.410875,0.242438,0.014482,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.683539,tube-mpc,0,-126.340000,54.885000,4.643817,-1.448019,4.240000,-1.685000,0.403817,0.236981,-3.628881,14.180083,0.213464,14.180083,-3.628881,0.090000,0.950000,-10,77,-10.207738,76.718962,-10.207738,76.718962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.746271,5.801962,61.326831,66.036952,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556699,1.412227,0.217449,0.015553,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.693487,tube-mpc,0,-126.340000,54.885000,4.584993,-1.292542,4.220000,-1.525000,0.364993,0.232458,-3.811850,17.046594,-0.213464,17.046594,-3.811850,-0.050000,0.870000,1,61,0.864983,60.825017,0.864983,60.825017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.146554,4.477800,63.267495,65.920453,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548711,1.411056,0.175419,0.014419,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.703472,tube-mpc,0,-126.340000,54.885000,4.518811,-1.134540,4.180000,-1.355000,0.338811,0.220460,-4.970653,16.802635,0.518412,16.802635,-4.970653,0.030000,0.780000,-7,71,-6.930142,70.515769,-6.930142,70.515769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.473445,4.479843,63.465857,63.242293,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554523,1.404289,0.136677,0.014686,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.713463,tube-mpc,0,-126.340000,54.885000,4.445762,-0.974732,4.140000,-1.195000,0.305762,0.220268,-4.787684,14.607010,0.884349,14.607010,-4.787684,0.060000,0.780000,-22,90,-22.067760,90.080577,-22.067760,90.080577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.375114,3.799705,60.333459,63.600984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555037,1.400520,0.155088,0.013947,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.723475,tube-mpc,0,-126.340000,54.885000,4.366042,-0.813062,4.090000,-1.065000,0.276042,0.251938,-4.421746,12.777322,0.335443,12.777322,-4.421746,-0.020000,0.770000,-24,107,-24.204696,106.750000,-24.204696,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.493843,2.358865,59.856712,69.029282,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554466,1.412885,0.190459,0.015141,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.733538,tube-mpc,0,-126.340000,54.885000,4.279719,-0.649275,4.050000,-0.935000,0.229719,0.285725,-5.763517,13.021280,0.396432,13.021280,-5.763517,-0.120000,0.900000,-9,102,-8.954609,102.287474,-8.954609,102.287474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.043287,0.019591,60.881552,72.924842,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567167,1.588946,0.295807,0.028528,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.743387,tube-mpc,0,-126.340000,54.885000,4.189564,-0.487885,3.990000,-0.775000,0.199564,0.287115,-7.471226,15.399875,0.274453,15.399875,-7.471226,-0.130000,0.970000,2,77,1.681165,77.175258,1.681165,77.175258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.649148,-2.530682,63.508566,75.716302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548751,1.439499,0.268892,0.016191,0.500738,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.753390,tube-mpc,0,-126.340000,54.885000,4.092668,-0.323119,3.910000,-0.605000,0.182668,0.281881,-8.630029,18.998261,1.006328,18.998261,-8.630029,-0.050000,0.880000,-2,55,-2.063839,54.703859,-2.063839,54.703859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.486834,-4.018381,64.327895,74.970258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572413,1.580768,0.279479,0.023413,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.763384,tube-mpc,0,-126.340000,54.885000,3.990890,-0.157835,3.840000,-0.395000,0.150890,0.237165,-8.325081,19.913105,0.091484,19.913105,-8.325081,-0.010000,0.720000,-16,57,-15.739519,56.654640,-15.739519,56.654640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.958205,-4.030059,64.112996,74.212175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546474,1.724632,0.220348,0.022577,0.500956,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.773764,tube-mpc,0,-126.340000,54.885000,3.880380,0.014302,3.760000,-0.205000,0.120380,0.219302,-7.532216,18.205396,0.152474,18.205396,-7.532216,-0.030000,0.600000,-27,80,-26.997805,80.043990,-26.997805,80.043990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.471749,-3.255388,63.713792,76.195767,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569879,1.487071,0.213601,0.018183,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.783383,tube-mpc,0,-126.340000,54.885000,3.774028,0.174039,3.700000,-0.045000,0.074028,0.219039,-7.654195,15.033937,0.091484,15.033937,-7.654195,-0.120000,0.650000,-23,103,-22.751329,102.639530,-22.751329,102.639530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.702794,-2.902436,61.064001,76.422610,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548690,1.608138,0.249164,0.013691,0.500347,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.793411,tube-mpc,0,-126.340000,54.885000,3.659536,0.340622,3.620000,0.115000,0.039536,0.225622,-7.959143,13.814145,0.274453,13.814145,-7.959143,-0.160000,0.850000,-21,96,-20.727393,95.930381,-20.727393,95.930381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.438292,-3.810695,59.928084,76.639023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546555,1.473735,0.222942,0.012589,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.803409,tube-mpc,0,-126.340000,54.885000,3.542188,0.506523,3.550000,0.275000,-0.007812,0.231523,-9.727842,16.375708,0.945339,16.375708,-9.727842,-0.160000,0.920000,-10,69,-10.494350,68.606930,-10.494350,68.606930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.253197,-4.175606,59.001174,73.822538,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547513,1.411369,0.194150,0.013916,0.503682,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.813408,tube-mpc,0,-126.340000,54.885000,3.422070,0.672101,3.460000,0.455000,-0.037930,0.217101,-10.520706,19.486178,0.701380,19.486178,-10.520706,-0.120000,0.780000,-11,53,-10.756278,52.681199,-10.756278,52.681199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.291871,-3.163715,60.646269,71.598531,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557907,1.402494,0.139403,0.013808,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.823551,tube-mpc,0,-126.340000,54.885000,3.297923,0.839476,3.360000,0.665000,-0.062077,0.174476,-10.459717,20.157064,0.762370,20.157064,-10.459717,-0.110000,0.650000,-15,53,-14.918939,53.489037,-14.918939,53.489037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.170119,-1.789565,58.804646,71.570537,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569091,1.413354,0.183480,0.015805,0.500501,1,1,0,7,2,0,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.833409,tube-mpc,0,-126.340000,54.885000,3.175508,1.001410,3.260000,0.845000,-0.084492,0.156410,-10.520706,18.205396,0.518412,18.205396,-10.520706,-0.100000,0.570000,-19,74,-18.614578,74.250417,-18.614578,74.250417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.767824,-0.336588,56.598039,70.597810,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547722,1.410659,0.161750,0.013511,0.500283,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.843468,tube-mpc,0,-126.340000,54.885000,3.049295,1.165719,3.170000,1.005000,-0.120705,0.160719,-9.910810,14.119093,0.152474,14.119093,-9.910810,-0.140000,0.610000,-23,104,-23.370721,104.410983,-23.370721,104.410983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.909309,0.585632,53.087892,67.600601,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558615,1.400545,0.177987,0.014280,0.500444,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.853548,tube-mpc,0,-126.340000,54.885000,2.922015,1.329230,3.070000,1.155000,-0.147985,0.174230,-10.337738,12.167426,0.945339,12.167426,-10.337738,-0.170000,0.830000,-19,102,-18.865826,102.021538,-18.865826,102.021538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.544293,-0.373108,51.720848,70.813269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557305,1.414349,0.270730,0.015339,0.500456,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.863408,tube-mpc,0,-126.340000,54.885000,2.797206,1.487913,2.980000,1.295000,-0.182794,0.192913,-11.435550,14.972947,0.701380,14.972947,-11.435550,-0.250000,0.960000,0,68,-0.010890,67.768635,-0.010890,67.768635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.564187,-1.002172,51.533035,68.961671,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557016,1.400643,0.207763,0.013452,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.873461,tube-mpc,0,-126.340000,54.885000,2.670134,1.648258,2.880000,1.455000,-0.209866,0.193258,-11.130602,17.534511,0.762370,17.534511,-11.130602,-0.110000,0.820000,-19,56,-19.249301,56.201468,-19.249301,56.201468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.825453,-0.234424,56.666655,72.757396,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554391,1.400500,0.135560,0.015571,0.500285,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.883536,tube-mpc,0,-126.340000,54.885000,2.543477,1.807316,2.770000,1.625000,-0.226523,0.182316,-11.069613,17.290552,0.396432,17.290552,-11.069613,-0.130000,0.650000,-17,71,-17.323858,70.613598,-17.323858,70.613598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.337607,0.429014,56.453528,74.788986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547939,1.413821,0.193516,0.015866,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.893410,tube-mpc,0,-126.340000,54.885000,2.420514,1.961452,2.670000,1.785000,-0.249486,0.176452,-10.337738,14.728989,1.006328,14.728989,-10.337738,-0.140000,0.650000,-23,90,-22.541502,90.039317,-22.541502,90.039317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.086072,0.693903,51.742917,69.137626,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552664,1.419483,0.174703,0.014370,0.500273,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.903468,tube-mpc,0,-126.340000,54.885000,2.296919,2.116556,2.580000,1.935000,-0.283081,0.181556,-10.459717,12.838311,1.128308,12.838311,-10.459717,-0.150000,0.740000,-21,97,-21.194451,97.033341,-21.194451,97.033341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.697614,0.037102,47.785323,67.135890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555714,1.412808,0.177461,0.013844,0.500469,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.913423,tube-mpc,0,-126.340000,54.885000,2.176726,2.268040,2.490000,2.065000,-0.313274,0.203040,-10.642686,12.228415,1.372266,12.228415,-10.642686,-0.190000,0.870000,-14,91,-14.006143,90.706775,-14.006143,90.706775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.287900,-0.597938,46.365811,64.764639,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561685,1.412290,0.215443,0.015909,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.923409,tube-mpc,0,-126.340000,54.885000,2.058791,2.417809,2.390000,2.205000,-0.331209,0.212809,-10.642686,14.119093,1.067318,14.119093,-10.642686,-0.170000,0.890000,-13,72,-13.196521,72.036618,-13.196521,72.036618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.766035,-1.247186,46.273282,62.937975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548711,1.400309,0.168357,0.013357,0.500194,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.933545,tube-mpc,0,-126.340000,54.885000,1.942244,2.567493,2.290000,2.355000,-0.347756,0.212493,-10.703675,15.521854,0.152474,15.521854,-10.703675,-0.130000,0.820000,-14,64,-14.156093,63.859983,-14.156093,63.859983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.300618,-1.520860,47.963584,64.219570,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567348,1.410336,0.179236,0.015743,0.500286,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.943408,tube-mpc,0,-126.340000,54.885000,1.832367,2.710751,2.180000,2.505000,-0.347633,0.205751,-10.337738,14.485031,0.091484,14.485031,-10.337738,-0.130000,0.700000,-13,80,-12.651365,80.131240,-12.651365,80.131240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.095521,-1.729869,49.179237,65.403433,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549301,1.401661,0.146369,0.014108,0.500428,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.953485,tube-mpc,0,-126.340000,54.885000,1.724148,2.854592,2.100000,2.645000,-0.375852,0.209592,-10.032790,12.716332,0.884349,12.716332,-10.032790,-0.100000,0.720000,-17,92,-16.926110,91.723992,-16.926110,91.723992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.484280,-2.931797,45.920265,61.661115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548417,1.410825,0.200676,0.014101,0.500462,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.963409,tube-mpc,0,-126.340000,54.885000,1.622013,2.993645,2.000000,2.775000,-0.377987,0.218645,-8.812998,11.496540,1.128308,11.496540,-8.812998,-0.130000,0.820000,-19,92,-19.014731,91.652291,-19.014731,91.652291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.563277,-4.620804,44.886621,61.645434,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551104,1.411611,0.249873,0.014738,0.500582,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.973538,tube-mpc,0,-126.340000,54.885000,1.522753,3.132820,1.920000,2.915000,-0.397247,0.217820,-8.447060,12.411384,1.128308,12.411384,-8.447060,-0.140000,0.860000,-16,78,-16.362162,78.079352,-16.362162,78.079352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.928187,-6.134728,44.874206,61.615259,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557092,1.414276,0.206009,0.015188,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.983460,tube-mpc,0,-126.340000,54.885000,1.430823,3.266373,1.850000,3.055000,-0.419177,0.211373,-8.508050,14.911958,0.457422,14.911958,-8.508050,-0.140000,0.820000,-10,58,-10.338520,57.672558,-10.338520,57.672558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.518164,-7.251638,47.123492,62.143796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554599,1.403238,0.152350,0.015420,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.993536,tube-mpc,0,-126.340000,54.885000,1.343239,3.399126,1.770000,3.215000,-0.426761,0.184126,-7.898153,15.216906,0.579401,15.216906,-7.898153,-0.130000,0.710000,-10,59,-10.041939,59.098310,-10.041939,59.098310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.184505,-7.510092,50.865492,63.925684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556917,1.410360,0.192206,0.015157,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.003535,tube-mpc,0,-126.340000,54.885000,1.262473,3.527925,1.700000,3.355000,-0.437527,0.172925,-7.410237,13.326228,0.579401,13.326228,-7.410237,-0.100000,0.640000,-12,77,-12.452815,77.484317,-12.452815,77.484317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.039443,-7.797294,49.664919,60.774098,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556053,1.441423,0.189210,0.015324,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.013534,tube-mpc,0,-126.340000,54.885000,1.188199,3.653760,1.640000,3.485000,-0.451801,0.168760,-6.129455,10.764665,0.823360,10.764665,-6.129455,-0.110000,0.680000,-17,93,-17.164751,92.759943,-17.164751,92.759943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.801107,-8.579245,45.575691,56.756881,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557636,1.411047,0.202069,0.015688,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.023537,tube-mpc,0,-126.340000,54.885000,1.120753,3.776621,1.590000,3.605000,-0.469247,0.171621,-4.665705,10.154769,0.518412,10.154769,-4.665705,-0.120000,0.790000,-23,86,-23.079977,86.132034,-23.079977,86.132034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.994830,-9.921670,42.400378,55.483957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555781,1.411709,0.222803,0.015403,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.033462,tube-mpc,0,-126.340000,54.885000,1.060945,3.895498,1.550000,3.715000,-0.489055,0.180498,-5.153621,12.350394,0.701380,12.350394,-5.153621,-0.130000,0.840000,-11,62,-11.128835,61.761438,-11.128835,61.761438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.177723,-10.780203,44.227160,57.144052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554021,1.399658,0.151686,0.014670,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.043544,tube-mpc,0,-126.340000,54.885000,1.007763,4.013144,1.510000,3.855000,-0.502237,0.158144,-4.970653,13.814145,0.579401,13.814145,-4.970653,-0.140000,0.770000,-3,50,-2.935215,50.296683,-2.935215,50.296683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.133429,-10.376732,47.074883,57.426165,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563829,1.409322,0.194111,0.015343,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.053537,tube-mpc,0,-126.340000,54.885000,0.962869,4.126658,1.480000,3.985000,-0.517131,0.141658,-3.689871,13.631176,0.091484,13.631176,-3.689871,-0.090000,0.630000,-13,60,-12.641927,59.765314,-12.641927,59.765314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.634368,-9.803065,47.761472,58.224266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556170,1.410313,0.192787,0.015399,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.063401,tube-mpc,0,-126.340000,54.885000,0.926469,4.235651,1.450000,4.105000,-0.523531,0.130651,-2.531068,10.825654,0.274453,10.825654,-2.531068,-0.100000,0.590000,-15,83,-14.795997,83.299475,-14.795997,83.299475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.168056,-9.257028,46.893698,54.744516,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566979,1.399623,0.150814,0.014248,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.073537,tube-mpc,0,-126.340000,54.885000,0.897507,4.344503,1.440000,4.195000,-0.542493,0.149503,-1.250287,8.386070,0.335443,8.386070,-1.250287,-0.110000,0.690000,-18,95,-18.475351,94.509820,-18.475351,94.509820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.117634,-9.481413,41.566456,49.832413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556276,1.408511,0.203013,0.014162,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.083422,tube-mpc,0,-126.340000,54.885000,0.877732,4.447589,1.440000,4.285000,-0.562268,0.162589,-0.274453,9.178935,0.701380,9.178935,-0.274453,-0.130000,0.820000,-17,76,-17.417598,75.509079,-17.417598,75.509079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.543533,-10.435992,38.790962,49.232103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.781536,1.797018,0.286054,0.040419,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008416,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.093386,tube-mpc,0,-126.340000,54.885000,0.866466,4.548456,1.440000,4.395000,-0.573534,0.153456,0.030495,11.801488,0.274453,11.801488,0.030495,-0.140000,0.830000,-10,49,-9.717514,48.922781,-9.717514,48.922781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.376802,-10.470355,41.695437,49.907437,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547363,1.492772,0.205454,0.019438,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.103422,tube-mpc,0,-126.340000,54.885000,0.864099,4.646976,1.450000,4.525000,-0.585901,0.121976,0.518412,12.960290,0.091484,12.960290,0.518412,-0.120000,0.670000,-7,47,-7.138648,47.309594,-7.138648,47.309594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.805421,-9.073640,46.857689,58.587506,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562699,1.632794,0.245824,0.027904,0.500894,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.113383,tube-mpc,0,-126.340000,54.885000,0.870821,4.741752,1.460000,4.645000,-0.589179,0.096752,0.457422,12.167426,0.030495,12.167426,0.457422,-0.100000,0.560000,0,59,-0.030604,59.174054,-0.030604,59.174054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.648615,-7.644694,47.546055,59.121318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.534271,1.441178,0.199988,0.016125,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.123393,tube-mpc,0,-126.340000,54.885000,0.886813,4.834001,1.470000,4.745000,-0.583187,0.089001,1.189297,8.508050,0.213464,8.508050,1.189297,-0.050000,0.560000,-4,87,-3.662185,86.625142,-3.662185,86.625142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.127164,-5.583106,47.277709,55.953855,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568743,1.677802,0.242690,0.016785,0.501204,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.133386,tube-mpc,0,-126.340000,54.885000,0.912123,4.923147,1.500000,4.835000,-0.587877,0.088147,2.226120,7.288257,0.091484,7.288257,2.226120,-0.030000,0.690000,-7,84,-7.066968,83.818120,-7.066968,83.818120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.814013,-5.358299,42.633561,45.787468,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544848,1.697787,0.250030,0.022916,0.500677,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.143396,tube-mpc,0,-126.340000,54.885000,0.946923,5.009559,1.530000,4.915000,-0.583077,0.094559,3.140965,8.142112,-0.030495,8.142112,3.140965,-0.040000,0.790000,-4,66,-3.896124,65.949780,-3.896124,65.949780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.406441,-4.985794,42.143131,44.914990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543058,1.472921,0.154679,0.011957,0.500389,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.153410,tube-mpc,0,-126.340000,54.885000,0.991256,5.093169,1.560000,5.015000,-0.568744,0.078169,2.592058,10.581696,-0.213464,10.581696,2.592058,-0.030000,0.740000,11,46,11.448831,46.183273,11.448831,46.183273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.049991,-3.667949,44.970129,50.119501,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562028,1.410477,0.132011,0.013537,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.163467,tube-mpc,0,-126.340000,54.885000,1.045390,5.174343,1.600000,5.125000,-0.554610,0.049343,3.201954,11.313571,-0.030495,11.313571,3.201954,-0.010000,0.610000,16,46,15.765962,46.279500,15.765962,46.279500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.288008,-1.181286,50.409681,58.989109,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555719,1.398230,0.133680,0.012167,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.173407,tube-mpc,0,-126.340000,54.885000,1.108374,5.251904,1.640000,5.225000,-0.531626,0.026904,3.689871,8.995966,-0.396432,8.995966,3.689871,0.020000,0.520000,19,69,18.725551,69.424676,18.725551,69.424676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.095910,1.523396,54.571833,61.166852,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557824,1.398777,0.131400,0.012070,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.183487,tube-mpc,0,-126.340000,54.885000,1.181844,5.327918,1.690000,5.305000,-0.508156,0.022918,4.421746,6.373413,0.030495,6.373413,4.421746,0.060000,0.580000,18,84,17.864640,84.331242,17.864640,84.331242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.827010,3.277147,52.847955,54.549200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572142,1.418014,0.183462,0.015683,0.500371,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.193408,tube-mpc,0,-126.340000,54.885000,1.263562,5.400231,1.750000,5.365000,-0.486438,0.035231,4.604715,4.665705,-0.152474,4.665705,4.604715,0.070000,0.720000,25,86,25.127373,85.732217,25.127373,85.732217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.508932,4.459755,50.309716,51.114151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550973,1.404143,0.163968,0.013636,0.500225,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.203553,tube-mpc,0,-126.340000,54.885000,1.356697,5.471689,1.810000,5.425000,-0.453303,0.046689,6.251434,5.885497,-0.396432,5.885497,6.251434,0.150000,0.800000,13,68,13.330832,67.671719,13.330832,67.671719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.335702,5.349115,53.002520,52.666809,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569553,1.410029,0.194209,0.016244,0.500191,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.213407,tube-mpc,0,-126.340000,54.885000,1.456331,5.538780,1.890000,5.495000,-0.433669,0.043780,8.203101,7.837164,-0.762370,7.837164,8.203101,0.180000,0.750000,3,53,3.152520,53.282186,3.152520,53.282186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.406437,6.220995,55.353000,54.388589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553011,1.400128,0.145728,0.014866,0.500317,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.223407,tube-mpc,0,-126.340000,54.885000,1.566567,5.604627,1.980000,5.575000,-0.413433,0.029627,8.447060,8.569039,-1.006328,8.569039,8.447060,0.140000,0.650000,17,53,16.621727,52.973914,16.621727,52.973914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.568222,7.590429,53.160711,53.436000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559890,1.399034,0.135212,0.012943,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.233539,tube-mpc,0,-126.340000,54.885000,1.687498,5.669151,2.080000,5.655000,-0.392502,0.014151,9.605862,6.983309,-0.823360,6.983309,9.605862,0.130000,0.590000,19,68,18.782131,68.447258,18.782131,68.447258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.670343,9.613544,54.226210,55.609208,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558617,1.406133,0.175305,0.019425,0.500289,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.243407,tube-mpc,0,-126.340000,54.885000,1.814062,5.729976,2.190000,5.715000,-0.375938,0.014976,10.764665,4.360757,-0.762370,4.360757,10.764665,0.160000,0.620000,14,87,13.732392,86.637190,13.732392,86.637190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.173981,10.972055,52.577547,54.108951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549265,1.397875,0.150101,0.015036,0.500446,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.253492,tube-mpc,0,-126.340000,54.885000,1.952139,5.790172,2.300000,5.745000,-0.347861,0.045172,11.435550,2.897006,-1.250287,2.897006,11.435550,0.180000,0.750000,15,89,14.903368,89.277559,14.903368,89.277559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.323814,11.045082,50.061452,50.865604,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602282,1.425789,0.190365,0.015543,0.500294,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.263537,tube-mpc,0,-126.340000,54.885000,2.098273,5.848280,2.430000,5.785000,-0.331727,0.063280,12.655342,3.750861,-1.006328,3.750861,12.655342,0.160000,0.840000,16,75,16.360055,74.718008,16.360055,74.718008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.814835,11.100103,50.148285,51.073999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549857,1.404430,0.203626,0.013975,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.273407,tube-mpc,0,-126.340000,54.885000,2.249977,5.903679,2.560000,5.845000,-0.310023,0.058679,13.082270,6.373413,-1.189297,6.373413,13.082270,0.170000,0.810000,22,54,21.770531,53.846624,21.770531,53.846624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.899828,11.718497,52.364600,53.393292,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547995,1.398195,0.135272,0.013578,0.500218,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.283538,tube-mpc,0,-126.340000,54.885000,2.413803,5.958904,2.690000,5.905000,-0.276197,0.053904,13.326228,6.678361,-1.128308,6.678361,13.326228,0.180000,0.690000,29,60,29.384991,59.868829,29.384991,59.868829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.588925,13.480166,57.448964,59.422066,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559094,1.410836,0.181813,0.016272,0.500521,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.293410,tube-mpc,0,-126.340000,54.885000,2.581077,6.011232,2.850000,5.965000,-0.268923,0.046232,15.216906,5.641538,-1.250287,5.641538,15.216906,0.240000,0.630000,13,72,12.952958,72.367539,12.952958,72.367539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.240777,14.285086,57.387024,59.297252,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555484,1.401829,0.151666,0.013977,0.500534,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.303539,tube-mpc,0,-126.340000,54.885000,2.760263,6.063518,3.010000,6.015000,-0.249737,0.048518,17.046594,3.628881,-1.433256,3.628881,17.046594,0.220000,0.670000,6,85,6.392532,85.163031,6.392532,85.163031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.122047,14.237699,54.635316,56.698167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558211,1.407520,0.196030,0.015652,0.500512,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.313407,tube-mpc,0,-126.340000,54.885000,2.941858,6.113190,3.200000,6.045000,-0.258142,0.068190,18.632323,2.287110,-1.860183,2.287110,18.632323,0.160000,0.780000,5,88,4.753374,87.864260,4.753374,87.864260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.879583,13.769321,50.713460,53.852597,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548346,1.400281,0.153071,0.015217,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.323499,tube-mpc,0,-126.340000,54.885000,3.134436,6.162814,3.380000,6.075000,-0.245564,0.087814,18.754303,3.262944,-1.921172,3.262944,18.754303,0.140000,0.840000,13,76,13.439488,75.938335,13.439488,75.938335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.383032,13.194168,49.599483,53.410762,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556084,1.404354,0.197217,0.014023,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.333408,tube-mpc,0,-126.340000,54.885000,3.329942,6.210494,3.580000,6.125000,-0.250058,0.085494,18.388365,5.641538,-1.677214,5.641538,18.388365,0.130000,0.810000,24,58,24.320203,58.079781,24.320203,58.079781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.714789,13.271964,53.093782,57.400491,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548510,1.401184,0.159713,0.014544,0.500322,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.343534,tube-mpc,0,-126.340000,54.885000,3.535921,6.258255,3.770000,6.175000,-0.234079,0.083255,18.998261,6.434403,-1.799193,6.434403,18.998261,0.170000,0.710000,22,59,21.595173,59.145648,21.595173,59.145648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.445630,14.233073,58.119017,64.867525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557052,1.405511,0.172911,0.013661,0.500184,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.353408,tube-mpc,0,-126.340000,54.885000,3.742447,6.304000,3.970000,6.225000,-0.227553,0.079000,18.388365,4.909663,-1.921172,4.909663,18.388365,0.230000,0.650000,24,77,23.844875,76.587190,23.844875,76.587190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.973717,15.024947,58.986383,63.936055,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547547,1.400256,0.162891,0.014302,0.500569,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.363538,tube-mpc,0,-126.340000,54.885000,3.959755,6.350188,4.160000,6.255000,-0.200245,0.095188,18.876282,2.348100,-1.921172,2.348100,18.876282,0.240000,0.700000,24,95,24.338790,95.204299,24.338790,95.204299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.800952,15.512429,56.753355,61.896039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556418,1.414040,0.191500,0.015919,0.500500,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.373408,tube-mpc,0,-126.340000,54.885000,4.176366,6.394564,4.370000,6.285000,-0.193634,0.109564,18.998261,2.348100,-1.860183,2.348100,18.998261,0.260000,0.840000,25,85,24.908197,84.681625,24.908197,84.681625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.645561,14.777714,55.788976,59.431529,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548086,1.398485,0.186260,0.013393,0.500408,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.383539,tube-mpc,0,-126.340000,54.885000,4.403341,6.439579,4.570000,6.305000,-0.166659,0.134579,18.998261,3.689871,-1.128308,3.689871,18.998261,0.280000,0.860000,29,74,28.727016,73.682808,28.727016,73.682808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.783242,15.317701,58.083179,61.596873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558032,1.406162,0.192925,0.021863,0.500439,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.393408,tube-mpc,0,-126.340000,54.885000,4.628523,6.483000,4.760000,6.355000,-0.131477,0.128000,18.388365,4.909663,-1.860183,4.909663,18.388365,0.280000,0.830000,41,65,40.941198,65.459219,40.941198,65.459219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.316749,15.834468,58.044474,61.089530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549750,1.398893,0.148428,0.013729,0.500212,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.403536,tube-mpc,0,-126.340000,54.885000,4.863389,6.527216,4.960000,6.405000,-0.096611,0.122216,18.510344,5.946486,-2.287110,5.946486,18.510344,0.350000,0.750000,38,63,37.902230,63.417745,37.902230,63.417745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.528652,16.106358,62.656656,64.753596,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556779,1.406924,0.191308,0.014621,0.500308,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.413384,tube-mpc,0,-126.340000,54.885000,5.094986,6.569957,5.170000,6.455000,-0.075014,0.114957,19.730136,5.153621,-2.348100,5.153621,19.730136,0.380000,0.650000,27,78,27.397134,78.286667,27.397134,78.286667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.876547,16.456850,66.428647,68.417282,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578392,1.399370,0.160394,0.014946,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.423459,tube-mpc,0,-126.340000,54.885000,5.334811,6.613516,5.370000,6.495000,-0.035189,0.118516,20.523001,2.653048,-2.409089,2.653048,20.523001,0.360000,0.730000,27,93,26.955474,92.744588,26.955474,92.744588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.969251,15.946958,61.606339,63.361496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543437,1.400375,0.161077,0.014695,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.433408,tube-mpc,0,-126.340000,54.885000,5.574015,6.656435,5.570000,6.525000,0.004015,0.131435,21.437845,3.140965,-2.409089,3.140965,21.437845,0.350000,0.830000,25,82,25.180079,81.845632,25.180079,81.845632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.765266,14.654105,58.948763,60.491052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560749,1.440855,0.173924,0.015626,0.500562,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.443399,tube-mpc,0,-126.340000,54.885000,5.816203,6.699518,5.790000,6.555000,0.026203,0.144518,22.657637,4.238777,-2.531068,4.238777,22.657637,0.310000,0.870000,23,70,22.939195,70.085285,22.939195,70.085285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.188680,14.198729,59.293619,61.522346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583229,1.514993,0.214492,0.022095,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.453387,tube-mpc,0,-126.340000,54.885000,6.059853,6.742639,6.030000,6.605000,0.029853,0.137639,23.511492,5.336590,-2.836017,5.336590,23.511492,0.290000,0.790000,19,67,19.423211,67.469301,19.423211,67.469301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.821577,13.839049,57.953242,60.936029,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549899,1.782928,0.254079,0.041744,0.501005,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.463393,tube-mpc,0,-126.340000,54.885000,6.305049,6.785953,6.260000,6.655000,0.045049,0.130953,23.694460,5.458569,-2.470079,5.458569,23.694460,0.260000,0.730000,23,72,23.193342,71.665316,23.193342,71.665316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.546900,13.140632,55.596172,59.480719,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556110,1.500784,0.197410,0.019665,0.503382,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.473385,tube-mpc,0,-126.340000,54.885000,6.550535,6.829374,6.520000,6.695000,0.030535,0.134374,23.694460,5.458569,-2.836017,4.421746,23.755450,0.260000,0.730000,22,73,21.811457,72.675911,21.811457,72.675911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.911064,12.014277,54.964818,59.646719,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557680,1.706521,0.225283,0.029245,0.500804,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.483387,tube-mpc,0,-126.340000,54.885000,6.796476,6.873058,6.770000,6.735000,0.026476,0.138058,24.914252,4.360757,-2.592058,4.360757,24.914252,0.260000,0.740000,10,81,9.714653,81.424275,9.714653,81.424275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.318678,11.380251,54.934577,60.511469,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561169,1.459843,0.203895,0.020195,0.500444,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.493387,tube-mpc,0,-126.340000,54.885000,7.042136,6.916996,7.030000,6.775000,0.012136,0.141996,25.890086,3.750861,-2.531068,3.750861,25.890086,0.210000,0.780000,4,84,4.360271,84.009488,4.360271,84.009488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.919560,10.101673,49.867815,55.349698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551773,1.421688,0.199963,0.014709,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.503408,tube-mpc,0,-126.340000,54.885000,7.287671,6.961333,7.300000,6.805000,-0.012329,0.156333,25.890086,3.628881,-3.140965,3.628881,25.890086,0.130000,0.790000,11,86,10.617855,86.159914,10.617855,86.159914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.137655,9.066580,48.289378,53.185174,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557022,1.402203,0.155750,0.013120,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.513383,tube-mpc,0,-126.340000,54.885000,7.530976,7.005792,7.560000,6.835000,-0.029024,0.170792,25.524149,5.214611,-2.897006,5.214611,25.524149,0.160000,0.850000,7,70,7.264807,69.716106,7.264807,69.716106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.785561,7.448235,50.745915,53.022583,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580760,1.404336,0.158175,0.013924,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.523466,tube-mpc,0,-126.340000,54.885000,7.775398,7.051094,7.820000,6.895000,-0.044602,0.156094,25.890086,4.848673,-3.079975,4.848673,25.890086,0.150000,0.800000,2,75,1.509090,75.449568,1.509090,75.449568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.144859,7.600036,54.006782,58.066195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546674,1.400448,0.138564,0.014080,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.533541,tube-mpc,0,-126.340000,54.885000,8.017669,7.096735,8.080000,6.955000,-0.062331,0.141735,25.036232,6.312424,-2.592058,6.312424,25.036232,0.110000,0.780000,10,65,10.050758,64.987652,10.050758,64.987652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.760354,6.344298,52.854732,54.391300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561935,1.408298,0.182844,0.015445,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.543539,tube-mpc,0,-126.340000,54.885000,8.255773,7.142411,8.330000,7.005000,-0.074227,0.137411,23.755450,5.214611,-2.714037,5.214611,23.755450,0.100000,0.740000,19,77,18.582571,77.278210,18.582571,77.278210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.720011,7.224629,58.447056,61.848328,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557257,1.408587,0.177469,0.019651,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.553381,tube-mpc,0,-126.340000,54.885000,8.487517,7.187750,8.570000,7.055000,-0.082483,0.132750,23.023575,4.909663,-3.018985,4.909663,23.023575,0.150000,0.750000,15,80,14.799215,79.593085,14.799215,79.593085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.875622,6.966942,55.159542,56.138583,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537701,1.423197,0.140463,0.015457,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.563471,tube-mpc,0,-126.340000,54.885000,8.721983,7.234609,8.800000,7.105000,-0.078017,0.129609,21.803783,4.970653,-2.531068,4.970653,21.803783,0.140000,0.790000,23,76,23.105945,75.894724,23.105945,75.894724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.423565,7.088402,51.216406,52.673828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557492,1.406104,0.173362,0.014124,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.573540,tube-mpc,0,-126.340000,54.885000,8.952443,7.281739,9.020000,7.145000,-0.067557,0.136739,19.791126,4.299767,-2.226120,4.299767,19.791126,0.170000,0.790000,34,82,33.841671,82.481319,33.841671,82.481319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.087848,8.041124,51.221128,53.322508,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555808,1.408185,0.191209,0.016157,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.583534,tube-mpc,0,-126.340000,54.885000,9.177374,7.328867,9.220000,7.185000,-0.042626,0.143867,18.632323,4.299767,-2.165131,4.299767,18.632323,0.240000,0.800000,33,83,33.381365,83.048381,33.381365,83.048381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.314586,8.029959,50.217879,51.825941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556810,1.410044,0.193822,0.016288,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.593465,tube-mpc,0,-126.340000,54.885000,9.396763,7.376009,9.420000,7.245000,-0.023237,0.131009,18.571334,5.397580,-2.104141,5.397580,18.571334,0.310000,0.840000,22,69,22.358222,69.499465,22.358222,69.499465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.720748,7.366655,48.451682,50.992044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551966,1.395195,0.136113,0.013906,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.603535,tube-mpc,0,-126.340000,54.885000,9.614727,7.424102,9.610000,7.305000,0.004727,0.119102,18.937271,6.861330,-2.287110,6.861330,18.937271,0.300000,0.770000,18,62,18.171669,62.328355,18.171669,62.328355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.644738,7.575631,47.367664,53.098015,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557417,1.408323,0.176518,0.022205,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.613538,tube-mpc,0,-126.340000,54.885000,9.826427,7.472117,9.800000,7.365000,0.026427,0.107117,17.839459,6.007476,-2.287110,6.007476,17.839459,0.250000,0.700000,31,75,30.674202,74.592683,30.674202,74.592683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.624874,8.496141,45.981371,52.076012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557724,1.406748,0.175694,0.019568,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.623538,tube-mpc,0,-126.340000,54.885000,10.032964,7.520310,9.990000,7.415000,0.042964,0.105310,17.473521,5.092632,-1.921172,5.092632,17.473521,0.260000,0.720000,29,81,29.103823,80.884321,29.103823,80.884321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.630547,7.566883,46.351535,48.185268,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558141,1.406639,0.193178,0.015008,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.633537,tube-mpc,0,-126.340000,54.885000,10.234133,7.568640,10.170000,7.455000,0.064133,0.113640,16.985604,3.628881,-2.226120,3.628881,16.985604,0.290000,0.780000,25,89,25.129345,88.545614,25.129345,88.545614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.227432,6.218152,44.840607,46.791139,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555494,1.406496,0.192684,0.014916,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.643543,tube-mpc,0,-126.340000,54.885000,10.429800,7.617078,10.350000,7.505000,0.079800,0.112078,17.107583,4.421746,-2.104141,4.421746,17.107583,0.290000,0.850000,20,76,19.667842,75.895533,19.667842,75.895533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.039747,3.537939,43.209873,46.358510,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558104,1.405910,0.205319,0.014624,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.653534,tube-mpc,0,-126.340000,54.885000,10.619317,7.665454,10.520000,7.545000,0.099317,0.120454,16.497687,5.702528,-1.738204,5.702528,16.497687,0.260000,0.830000,25,67,24.851239,67.360854,24.851239,67.360854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.079726,1.958338,44.998044,46.593308,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557731,1.405424,0.175863,0.019581,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.663541,tube-mpc,0,-126.340000,54.885000,10.803055,7.713844,10.690000,7.605000,0.113055,0.108844,16.070760,5.824507,-1.799193,5.824507,16.070760,0.250000,0.760000,26,71,25.511358,71.066228,25.511358,71.066228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.490530,0.649067,47.799644,48.340195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556781,1.405058,0.194694,0.014364,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.673463,tube-mpc,0,-126.340000,54.885000,10.978981,7.761671,10.860000,7.665000,0.118981,0.096671,15.460864,5.153621,-2.470079,5.153621,15.460864,0.280000,0.750000,21,76,21.144740,76.271824,21.144740,76.271824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.465777,-1.624790,45.188712,46.326549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551875,1.393601,0.136798,0.013935,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.683469,tube-mpc,0,-126.340000,54.885000,11.149949,7.809676,11.020000,7.705000,0.129949,0.104676,15.094927,4.177788,-2.104141,4.177788,15.094927,0.220000,0.740000,26,86,26.177361,85.898646,26.177361,85.898646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.162703,-4.097363,41.925487,44.119430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551659,1.392969,0.150748,0.015191,0.500403,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.693534,tube-mpc,0,-126.340000,54.885000,11.315212,7.857636,11.170000,7.745000,0.145212,0.112636,14.850968,4.116798,-1.921172,4.116798,14.850968,0.260000,0.820000,18,80,18.112448,79.823874,18.112448,79.823874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.128989,-6.957887,41.237135,42.755534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558564,1.405628,0.196474,0.015646,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.703536,tube-mpc,0,-126.340000,54.885000,11.472618,7.904873,11.320000,7.785000,0.152618,0.119873,14.363051,4.421746,-1.494245,4.421746,14.363051,0.230000,0.840000,20,75,19.967613,75.327539,19.967613,75.327539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.579383,-9.329188,40.806174,43.179367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558357,1.404440,0.175724,0.021222,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.713540,tube-mpc,0,-126.340000,54.885000,11.623105,7.951589,11.480000,7.835000,0.143105,0.116589,14.607010,5.397580,-1.982162,5.397580,14.607010,0.220000,0.810000,12,69,12.190928,68.780895,12.190928,68.780895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.028506,-11.634375,42.529021,42.894635,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557122,1.404066,0.176196,0.020088,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.723537,tube-mpc,0,-126.340000,54.885000,11.766465,7.997645,11.630000,7.885000,0.136465,0.112645,13.326228,5.031642,-2.226120,5.031642,13.326228,0.180000,0.770000,21,74,20.752877,74.077492,20.752877,74.077492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.946788,-13.418392,41.460603,42.400568,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556284,1.403564,0.174961,0.019126,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.733533,tube-mpc,0,-126.340000,54.885000,11.902683,8.042952,11.770000,7.925000,0.132683,0.117952,13.387218,4.238777,-1.799193,4.238777,13.387218,0.190000,0.750000,12,82,12.167584,82.166111,12.167584,82.166111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.858484,-14.676596,40.565272,38.035527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556716,1.404059,0.177391,0.019149,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.743471,tube-mpc,0,-126.340000,54.885000,12.030968,8.087144,11.910000,7.965000,0.120968,0.122144,12.899301,3.140965,-1.250287,3.140965,12.899301,0.160000,0.800000,12,86,11.616802,86.408194,11.616802,86.408194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.977575,-16.530027,34.723788,34.445661,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551933,1.391703,0.148555,0.013938,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.753532,tube-mpc,0,-126.340000,54.885000,12.153562,8.130906,12.040000,8.005000,0.113562,0.125906,12.228415,3.201954,-1.616224,3.201954,12.228415,0.140000,0.880000,12,78,12.449314,78.066465,12.449314,78.066465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.246629,-17.933951,33.139896,30.617712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558176,1.403224,0.194926,0.014829,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.763534,tube-mpc,0,-126.340000,54.885000,12.268107,8.173303,12.170000,8.035000,0.098107,0.138303,11.496540,4.299767,-1.677214,4.299767,11.496540,0.130000,0.860000,12,70,12.455939,70.406803,12.455939,70.406803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.384967,-18.583957,34.797088,30.176772,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556881,1.403576,0.178803,0.020844,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.773537,tube-mpc,0,-126.340000,54.885000,12.375359,8.214481,12.290000,8.085000,0.085359,0.129481,10.520706,4.421746,-1.616224,4.421746,10.520706,0.120000,0.810000,15,71,14.574925,71.425533,14.574925,71.425533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.440236,-18.811745,35.170574,29.789802,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556807,1.402521,0.178226,0.019701,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.783485,tube-mpc,0,-126.340000,54.885000,12.474783,8.254095,12.400000,8.115000,0.074783,0.139095,9.544873,3.567892,-1.311276,3.567892,9.544873,0.130000,0.760000,14,82,14.152564,82.476994,14.152564,82.476994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.406230,-18.933861,34.135194,28.668873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556177,1.400489,0.177378,0.015218,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.793543,tube-mpc,0,-126.340000,54.885000,12.567980,8.292659,12.500000,8.155000,0.067980,0.137659,9.300914,2.348100,-1.250287,2.348100,9.300914,0.130000,0.760000,9,91,8.669303,91.226614,8.669303,91.226614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.362153,-19.383482,30.188841,25.736600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583954,1.586201,0.222874,0.020545,0.500340,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.803416,tube-mpc,0,-126.340000,54.885000,12.652326,8.328927,12.600000,8.175000,0.052326,0.153927,7.898153,1.921172,-1.311276,1.921172,7.898153,0.110000,0.880000,15,84,14.934622,84.139593,14.934622,84.139593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.429833,-20.093776,27.220981,24.303585,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546059,1.598914,0.277424,0.024646,0.500718,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.813398,tube-mpc,0,-126.340000,54.885000,12.730484,8.363875,12.680000,8.205000,0.050484,0.158875,7.105289,3.628881,-0.579401,3.628881,7.105289,0.120000,0.870000,15,69,14.953786,69.334342,14.953786,69.334342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.430441,-20.018098,28.696667,22.380031,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579222,1.496486,0.217238,0.026743,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.823413,tube-mpc,0,-126.340000,54.885000,12.801777,8.397068,12.750000,8.255000,0.051777,0.142068,5.946486,4.177788,-1.128308,4.177788,5.946486,0.130000,0.820000,18,65,17.887054,65.111903,17.887054,65.111903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.224799,-19.730797,31.252098,26.141850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547621,1.740851,0.256357,0.034246,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.833393,tube-mpc,0,-126.340000,54.885000,12.865791,8.428142,12.820000,8.295000,0.045791,0.133142,4.848673,3.323933,-1.067318,3.323933,4.848673,0.140000,0.760000,19,74,19.477685,74.445203,19.477685,74.445203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.772337,-19.627186,31.453820,27.900958,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560068,1.561088,0.252719,0.018687,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.843387,tube-mpc,0,-126.340000,54.885000,12.922976,8.457133,12.870000,8.335000,0.052976,0.122133,4.543725,2.653048,-0.640391,2.653048,4.543725,0.160000,0.760000,14,77,14.085352,77.115425,14.085352,77.115425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.615234,-20.506037,27.325113,26.434147,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554061,1.596240,0.209731,0.016167,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.853454,tube-mpc,0,-126.340000,54.885000,12.973687,8.484048,12.920000,8.345000,0.053687,0.139048,3.933829,0.579401,-0.762370,0.579401,3.933829,0.160000,0.770000,13,92,12.514982,92.475514,12.514982,92.475514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.544415,-20.729429,24.650843,24.751681,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550563,1.398255,0.155195,0.013253,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.863470,tube-mpc,0,-126.340000,54.885000,13.017411,8.508420,12.970000,8.355000,0.047411,0.153420,3.018985,0.823360,-0.152474,0.823360,3.018985,0.140000,0.850000,17,83,16.581575,82.947883,16.581575,82.947883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.035426,-21.714842,21.973794,23.346112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563915,1.397877,0.250014,0.017425,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.873472,tube-mpc,0,-126.340000,54.885000,13.054508,8.530232,13.000000,8.365000,0.054508,0.165232,2.165131,1.250287,-0.640391,1.250287,2.165131,0.140000,0.860000,19,77,19.432987,76.561794,19.432987,76.561794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.119629,-21.792163,23.896601,22.472056,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555445,1.389396,0.147348,0.013898,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.883411,tube-mpc,0,-126.340000,54.885000,13.085026,8.549286,13.030000,8.395000,0.055026,0.154286,1.555235,2.531068,-0.518412,2.531068,1.555235,0.160000,0.830000,18,65,17.515852,64.775913,17.515852,64.775913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.631301,-22.539253,24.907465,25.358105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577195,1.419587,0.179876,0.017361,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.893534,tube-mpc,0,-126.340000,54.885000,13.109768,8.565878,13.050000,8.415000,0.059768,0.150878,1.250287,2.409089,-0.213464,2.409089,1.250287,0.170000,0.740000,14,70,14.081881,70.142332,14.081881,70.142332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.910749,-23.179197,27.818036,31.857557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557737,1.402200,0.175924,0.020175,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.903391,tube-mpc,0,-126.340000,54.885000,13.127880,8.579191,13.060000,8.435000,0.067880,0.144191,0.335443,1.250287,-0.030495,1.250287,0.335443,0.170000,0.730000,17,77,17.265090,77.374852,17.265090,77.374852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.347942,-24.130035,25.346738,32.843931,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541930,1.400581,0.159876,0.014524,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.913437,tube-mpc,0,-126.340000,54.885000,13.140448,8.589755,13.070000,8.445000,0.070448,0.144755,0.457422,-0.823360,-0.274453,-0.823360,0.457422,0.150000,0.760000,14,89,13.619547,88.881017,13.619547,88.881017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.950153,-24.401230,23.523827,29.136412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556615,1.394224,0.153958,0.014547,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.923543,tube-mpc,0,-126.340000,54.885000,13.147282,8.597208,13.070000,8.435000,0.077282,0.162208,-1.433256,-1.006328,0.030495,-1.006328,-1.433256,0.160000,0.830000,24,83,24.227816,83.290894,24.227816,83.290894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.193063,-25.327025,21.054095,29.890667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564043,1.400789,0.217683,0.015893,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.933535,tube-mpc,0,-126.340000,54.885000,13.148508,8.601340,13.060000,8.425000,0.088508,0.176340,-1.677214,-0.579401,0.335443,-0.579401,-1.677214,0.180000,0.860000,21,75,21.007908,74.792207,21.007908,74.792207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.020905,-25.498807,22.453119,26.891134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557840,1.400271,0.189367,0.020708,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.943412,tube-mpc,0,-126.340000,54.885000,13.144510,8.602161,13.050000,8.435000,0.094510,0.167161,-1.616224,-0.030495,0.030495,-0.030495,-1.616224,0.200000,0.810000,14,70,14.368147,70.214617,14.368147,70.214617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.152151,-26.084527,24.183269,32.919971,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552396,1.483987,0.179947,0.017633,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.953469,tube-mpc,0,-126.340000,54.885000,13.135325,8.599566,13.040000,8.445000,0.095325,0.154566,-1.555235,-0.335443,-0.152474,-0.335443,-1.555235,0.160000,0.790000,15,70,14.617026,69.676828,14.617026,69.676828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.313039,-26.523436,27.263195,37.330361,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554426,1.389742,0.138512,0.013689,0.500488,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.963536,tube-mpc,0,-126.340000,54.885000,13.121172,8.593408,13.030000,8.445000,0.091172,0.148408,-1.555235,-1.006328,0.396432,-1.006328,-1.555235,0.160000,0.740000,10,76,10.278073,75.581529,10.278073,75.581529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.491918,-26.484209,25.824858,35.929347,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558553,1.405641,0.181833,0.019447,0.500308,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.973423,tube-mpc,0,-126.340000,54.885000,13.102656,8.583810,13.030000,8.425000,0.072656,0.158810,-1.311276,-1.738204,-0.030495,-1.738204,-1.311276,0.140000,0.760000,5,77,4.935139,77.458728,4.935139,77.458728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.295917,-26.535856,26.349787,37.318221,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557345,1.405127,0.190313,0.014034,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.983384,tube-mpc,0,-126.340000,54.885000,13.079586,8.570504,13.020000,8.415000,0.059586,0.155504,-1.494245,-2.470079,-0.030495,-2.470079,-1.494245,0.100000,0.780000,7,78,6.506501,77.833793,6.506501,77.833793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.103462,-25.988220,26.720334,37.584591,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574209,1.405109,0.193461,0.013983,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.993462,tube-mpc,0,-126.340000,54.885000,13.051954,8.553257,13.000000,8.395000,0.051954,0.158257,-2.531068,-2.653048,-0.091484,-2.653048,-2.531068,0.060000,0.800000,17,74,16.691889,74.242334,16.691889,74.242334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.369961,-25.020661,25.357055,35.872450,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551748,1.386099,0.153158,0.014094,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.003537,tube-mpc,0,-126.340000,54.885000,13.020230,8.532141,12.980000,8.375000,0.040230,0.157141,-2.775027,-2.653048,0.335443,-2.653048,-2.775027,0.110000,0.790000,9,71,8.789544,71.055111,8.789544,71.055111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.109163,-24.139471,26.405946,34.931948,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558004,1.401790,0.179352,0.021346,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.013536,tube-mpc,0,-126.340000,54.885000,12.984916,8.507300,12.960000,8.355000,0.024916,0.152300,-2.226120,-2.104141,-0.091484,-2.104141,-2.226120,0.100000,0.760000,1,65,0.875569,64.857329,0.875569,64.857329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.528646,-23.730794,32.996364,43.105376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557063,1.402347,0.177523,0.020446,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.023535,tube-mpc,0,-126.340000,54.885000,12.945999,8.478540,12.940000,8.335000,0.005999,0.143540,-2.409089,-2.409089,0.030495,-2.409089,-2.409089,0.060000,0.720000,3,66,2.784823,66.113472,2.784823,66.113472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.816967,-22.669334,36.581062,46.808761,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557454,1.411786,0.183264,0.014889,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.033534,tube-mpc,0,-126.340000,54.885000,12.903687,8.445817,12.920000,8.305000,-0.016313,0.140817,-2.653048,-3.079975,0.152474,-3.079975,-2.653048,0.050000,0.690000,2,70,1.610616,70.364018,1.610616,70.364018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.559023,-21.371840,34.572965,45.072544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557927,1.402336,0.178997,0.018972,0.500513,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.043537,tube-mpc,0,-126.340000,54.885000,12.858165,8.409081,12.890000,8.275000,-0.031835,0.134081,-2.592058,-4.360757,-0.030495,-4.360757,-2.592058,0.050000,0.710000,-3,75,-3.188324,74.740016,-3.188324,74.740016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.831544,-20.210345,34.480734,45.054668,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556740,1.403269,0.178472,0.020314,0.500282,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.053467,tube-mpc,0,-126.340000,54.885000,12.810025,8.368640,12.870000,8.235000,-0.059975,0.133640,-2.470079,-4.787684,0.274453,-4.787684,-2.470079,0.040000,0.740000,-8,72,-8.134080,71.853482,-8.134080,71.853482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.907437,-19.386747,34.431874,45.690383,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556318,1.387354,0.139077,0.013604,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.063467,tube-mpc,0,-126.340000,54.885000,12.758767,8.323892,12.850000,8.195000,-0.091233,0.128892,-3.323933,-4.604715,0.274453,-4.604715,-3.323933,0.010000,0.740000,-2,66,-1.914457,66.073825,-1.914457,66.073825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.956227,-18.293923,34.855398,45.919146,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551465,1.388218,0.131000,0.013363,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.073461,tube-mpc,0,-126.340000,54.885000,12.704942,8.275132,12.820000,8.155000,-0.115058,0.120132,-2.957996,-3.933829,0.518412,-3.933829,-2.957996,-0.010000,0.710000,-6,58,-5.881216,58.339828,-5.881216,58.339828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.176884,-17.145949,34.173954,45.231011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551500,1.388627,0.137035,0.014228,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.083470,tube-mpc,0,-126.340000,54.885000,12.648623,8.222257,12.790000,8.115000,-0.141377,0.107257,-3.689871,-4.665705,0.152474,-4.665705,-3.689871,0.000000,0.670000,-5,63,-5.326691,62.632192,-5.326691,62.632192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.678237,-15.714559,39.392819,49.712432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556043,1.400261,0.180544,0.015341,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.093534,tube-mpc,0,-126.340000,54.885000,12.589730,8.165019,12.760000,8.075000,-0.170270,0.090019,-4.116798,-5.153621,0.152474,-5.153621,-4.116798,-0.020000,0.670000,-3,62,-3.380231,61.524541,-3.380231,61.524541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.568058,-14.839385,38.962555,49.810102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556602,1.400264,0.177973,0.014608,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.103538,tube-mpc,0,-126.340000,54.885000,12.529120,8.104109,12.720000,8.015000,-0.190880,0.089109,-3.750861,-6.251434,0.396432,-6.251434,-3.750861,-0.020000,0.670000,-10,67,-10.166022,66.541884,-10.166022,66.541884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.606392,-13.860949,39.478406,50.111737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555748,1.400988,0.178771,0.025686,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.113535,tube-mpc,0,-126.340000,54.885000,12.466641,8.039262,12.690000,7.965000,-0.223359,0.074262,-3.811850,-6.312424,1.067318,-6.312424,-3.811850,-0.040000,0.700000,-12,60,-11.814268,59.534541,-11.814268,59.534541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.229901,-13.333255,38.826208,50.037069,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555026,1.399770,0.178368,0.016000,0.500418,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.123537,tube-mpc,0,-126.340000,54.885000,12.402372,7.970445,12.650000,7.895000,-0.247628,0.075445,-4.238777,-7.349247,0.274453,-7.349247,-4.238777,-0.060000,0.600000,-9,73,-9.254807,73.333077,-9.254807,73.333077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.692721,-11.613571,39.586697,49.190217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556334,1.401723,0.194980,0.014185,0.500243,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.133535,tube-mpc,0,-126.340000,54.885000,12.336518,7.897776,12.610000,7.835000,-0.273482,0.062776,-4.299767,-7.471226,0.030495,-7.471226,-4.299767,-0.060000,0.600000,-12,70,-12.146933,70.364863,-12.146933,70.364863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.905510,-10.890965,36.897446,47.916727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556108,1.400266,0.192790,0.015496,0.500321,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.143382,tube-mpc,0,-126.340000,54.885000,12.270201,7.822460,12.580000,7.765000,-0.309799,0.057460,-4.482736,-6.495393,0.518412,-6.495393,-4.482736,-0.070000,0.720000,-14,47,-13.731405,47.344609,-13.731405,47.344609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.181252,-10.590827,37.466193,48.616273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583338,1.425710,0.204975,0.025635,0.500387,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.153417,tube-mpc,0,-126.340000,54.885000,12.201259,7.741965,12.530000,7.715000,-0.328741,0.026965,-4.970653,-5.275601,0.213464,-5.275601,-4.970653,-0.090000,0.540000,-9,46,-8.978813,46.437586,-8.978813,46.437586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.055324,-8.945627,45.097427,54.578159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546706,1.417151,0.200288,0.018495,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.163417,tube-mpc,0,-126.340000,54.885000,12.131290,7.658057,12.480000,7.655000,-0.348710,0.003057,-5.763517,-6.922320,0.457422,-6.922320,-5.763517,-0.090000,0.520000,-5,56,-5.136089,56.222504,-5.136089,56.222504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.410111,-7.301025,44.530898,53.788715,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540474,1.404190,0.154804,0.013224,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.173461,tube-mpc,0,-126.340000,54.885000,12.059840,7.570161,12.420000,7.575000,-0.360160,-0.004839,-6.190445,-8.812998,0.396432,-8.812998,-6.190445,-0.090000,0.550000,-4,66,-3.915428,65.550630,-3.915428,65.550630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.369531,-6.109977,43.433709,52.185635,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554045,1.389377,0.136920,0.013277,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.183453,tube-mpc,0,-126.340000,54.885000,11.987688,7.479231,12.370000,7.475000,-0.382312,0.004231,-5.885497,-10.337738,-0.030495,-10.337738,-5.885497,-0.070000,0.600000,-13,72,-12.654438,71.613723,-12.654438,71.613723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.314774,-5.076486,42.392346,50.682624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555087,1.389614,0.146809,0.013384,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.193541,tube-mpc,0,-126.340000,54.885000,11.913822,7.383990,12.310000,7.385000,-0.396178,-0.001010,-5.946486,-10.459717,0.396432,-10.459717,-5.946486,-0.080000,0.670000,-14,63,-13.695138,63.073854,-13.695138,63.073854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.904652,-4.323336,40.841160,49.481275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557201,1.399089,0.186800,0.018837,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.203541,tube-mpc,0,-126.340000,54.885000,11.839644,7.286280,12.250000,7.295000,-0.410356,-0.008720,-6.312424,-9.483883,0.640391,-9.483883,-6.312424,-0.100000,0.670000,-10,51,-9.869897,51.142246,-9.869897,51.142246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.353786,-3.079102,39.266719,46.561206,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556280,1.398872,0.187577,0.020248,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.213542,tube-mpc,0,-126.340000,54.885000,11.764572,7.185421,12.190000,7.215000,-0.425428,-0.029579,-6.678361,-7.837164,0.518412,-7.837164,-6.678361,-0.110000,0.600000,-7,39,-6.770883,38.849830,-6.770883,38.849830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.152694,-1.804557,41.143177,49.502502,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557845,1.399088,0.193164,0.014968,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.223535,tube-mpc,0,-126.340000,54.885000,11.688702,7.081628,12.120000,7.135000,-0.431298,-0.053372,-7.044299,-8.873987,0.213464,-8.873987,-7.044299,-0.090000,0.510000,-8,50,-7.635981,50.105410,-7.635981,50.105410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.221943,0.115845,45.658495,54.949817,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556742,1.398031,0.174787,0.014180,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.233464,tube-mpc,0,-126.340000,54.885000,11.612488,6.975646,12.050000,7.035000,-0.437512,-0.059354,-7.288257,-11.557530,0.152474,-11.557530,-7.288257,-0.090000,0.510000,-8,70,-8.005787,69.696559,-8.005787,69.696559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.240252,1.667541,44.428373,52.299211,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552201,1.388760,0.136070,0.014312,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.243551,tube-mpc,0,-126.340000,54.885000,11.534234,6.865227,11.980000,6.935000,-0.445766,-0.069773,-7.105289,-13.326228,0.762370,-13.326228,-7.105289,-0.090000,0.600000,-12,74,-12.155335,73.676450,-12.155335,73.676450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.703573,2.479218,41.984992,48.616647,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567092,1.421512,0.195446,0.017027,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.253539,tube-mpc,0,-126.340000,54.885000,11.455926,6.753314,11.910000,6.805000,-0.454074,-0.051686,-7.288257,-12.899301,0.518412,-12.899301,-7.288257,-0.090000,0.680000,-13,63,-12.684873,62.697849,-12.684873,62.697849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.400830,3.337040,40.174685,46.718753,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556949,1.399083,0.188180,0.020769,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.263469,tube-mpc,0,-126.340000,54.885000,11.377250,6.639672,11.830000,6.715000,-0.452750,-0.075328,-8.020133,-11.008623,0.335443,-11.008623,-8.020133,-0.100000,0.690000,-5,42,-5.451083,41.725699,-5.451083,41.725699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.131964,4.473516,39.801558,47.393827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553693,1.388353,0.149153,0.013604,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.273469,tube-mpc,0,-126.340000,54.885000,11.297164,6.522993,11.750000,6.615000,-0.452836,-0.092007,-8.508050,-9.971800,0.091484,-9.971800,-8.508050,-0.070000,0.590000,-5,38,-5.356494,37.965104,-5.356494,37.965104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.410398,6.355629,44.421553,54.407617,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550647,1.389448,0.139355,0.013719,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.283469,tube-mpc,0,-126.340000,54.885000,11.216199,6.404267,11.670000,6.515000,-0.453801,-0.110733,-9.422894,-10.825654,0.579401,-10.825654,-9.422894,-0.060000,0.480000,0,52,-0.150125,51.585819,-0.150125,51.585819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.369151,8.236609,47.670566,57.342593,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552679,1.388460,0.134951,0.013441,0.500209,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.293538,tube-mpc,0,-126.340000,54.885000,11.133723,6.282815,11.580000,6.395000,-0.446277,-0.112185,-9.300914,-13.204249,0.335443,-13.204249,-9.300914,-0.050000,0.490000,-4,69,-3.744315,69.247689,-3.744315,69.247689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.548779,9.498713,47.135487,55.275039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556825,1.398237,0.171977,0.015209,0.500222,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.303539,tube-mpc,0,-126.340000,54.885000,11.050816,6.160494,11.490000,6.265000,-0.439184,-0.104506,-9.178935,-14.302062,0.640391,-14.302062,-9.178935,-0.050000,0.580000,-6,70,-6.416417,70.424897,-6.416417,70.424897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.083974,10.142070,46.228706,52.419000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557530,1.397089,0.175632,0.014433,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.313466,tube-mpc,0,-126.340000,54.885000,10.967479,6.037604,11.410000,6.135000,-0.442521,-0.097396,-9.544873,-13.753155,0.396432,-13.753155,-9.544873,-0.040000,0.660000,-7,58,-6.568696,58.362786,-6.568696,58.362786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.796722,10.865144,44.482040,50.590543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551196,1.390384,0.139865,0.014710,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.323534,tube-mpc,0,-126.340000,54.885000,10.881823,5.911668,11.310000,6.015000,-0.428177,-0.103332,-10.032790,-11.618519,0.335443,-11.618519,-10.032790,-0.040000,0.640000,-2,41,-2.016935,40.790278,-2.016935,40.790278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.629675,11.855196,44.820112,52.140847,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555073,1.397931,0.173205,0.014923,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.333420,tube-mpc,0,-126.340000,54.885000,10.796529,5.786948,11.210000,5.915000,-0.413471,-0.128052,-9.971800,-10.459717,-0.213464,-10.459717,-9.971800,-0.040000,0.540000,-2,37,-2.148389,36.570199,-2.148389,36.570199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.163078,13.237768,49.002072,58.297330,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555818,1.397323,0.175860,0.014849,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.343538,tube-mpc,0,-126.340000,54.885000,10.707913,5.658408,11.120000,5.805000,-0.412087,-0.146592,-11.374561,-11.252582,0.396432,-11.252582,-11.374561,-0.030000,0.450000,7,49,6.786727,49.072513,6.786727,49.072513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.966674,14.639081,51.323517,60.791318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556256,1.397331,0.175164,0.015356,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.353542,tube-mpc,0,-126.340000,54.885000,10.618897,5.530664,11.020000,5.695000,-0.401103,-0.164336,-10.398727,-12.472374,1.006328,-12.472374,-10.398727,-0.010000,0.460000,-5,57,-5.249284,56.731877,-5.249284,56.731877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.575760,15.215243,50.672371,58.444413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556214,1.398235,0.176272,0.019741,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.363534,tube-mpc,0,-126.340000,54.885000,10.528484,5.402626,10.920000,5.575000,-0.391516,-0.172374,-10.825654,-12.777322,0.701380,-12.777322,-10.825654,0.000000,0.520000,-5,53,-5.093235,53.433475,-5.093235,53.433475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.639141,15.663710,50.595628,57.415383,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557365,1.396653,0.175429,0.014212,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.373540,tube-mpc,0,-126.340000,54.885000,10.436335,5.274190,10.820000,5.455000,-0.383665,-0.180810,-10.764665,-12.350394,0.701380,-12.350394,-10.764665,0.000000,0.540000,-7,47,-7.149691,47.308333,-7.149691,47.308333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.341384,16.319333,49.202821,56.504007,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555951,1.397711,0.175222,0.014129,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.383467,tube-mpc,0,-126.340000,54.885000,10.343195,5.146755,10.710000,5.335000,-0.366805,-0.188245,-11.252582,-12.045446,0.335443,-12.045446,-11.252582,-0.030000,0.510000,0,47,0.058770,47.023934,0.058770,47.023934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.247914,17.327511,49.479029,57.759926,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553840,1.389747,0.134007,0.014626,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.393460,tube-mpc,0,-126.340000,54.885000,10.247610,5.018712,10.600000,5.225000,-0.352390,-0.206288,-11.069613,-11.069613,0.213464,-11.069613,-11.069613,-0.020000,0.480000,-3,41,-3.333201,40.648098,-3.333201,40.648098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.161912,17.892952,49.816332,58.279919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558844,1.389140,0.138922,0.014139,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.403536,tube-mpc,0,-126.340000,54.885000,10.149229,4.890045,10.490000,5.115000,-0.340771,-0.224955,-11.801488,-11.923467,0.701380,-11.923467,-11.801488,-0.010000,0.460000,0,48,-0.449158,48.251846,-0.449158,48.251846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.769202,19.087571,51.991077,61.135878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557035,1.397506,0.173893,0.015353,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.413536,tube-mpc,0,-126.340000,54.885000,10.049478,4.763017,10.380000,5.005000,-0.330522,-0.241983,-11.374561,-11.984457,0.579401,-11.984457,-11.374561,0.020000,0.460000,-10,48,-9.858734,48.477660,-9.858734,48.477660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.644154,19.699705,51.293538,59.587360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555425,1.397019,0.175685,0.014920,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.423537,tube-mpc,0,-126.340000,54.885000,9.947503,4.636890,10.270000,4.885000,-0.322497,-0.248110,-11.618519,-12.106436,1.372266,-12.106436,-11.618519,0.010000,0.480000,-9,48,-9.394612,48.339187,-9.394612,48.339187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.400009,20.455631,51.280585,59.725534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556907,1.396543,0.175505,0.014792,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.433541,tube-mpc,0,-126.340000,54.885000,9.843126,4.511834,10.150000,4.775000,-0.306874,-0.263166,-11.862478,-11.984457,0.152474,-11.984457,-11.862478,-0.030000,0.470000,-4,48,-3.782838,48.328525,-3.782838,48.328525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.726254,21.371229,50.220588,59.385198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555316,1.397896,0.175075,0.014998,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.443536,tube-mpc,0,-126.340000,54.885000,9.736359,4.388238,10.030000,4.655000,-0.293641,-0.266762,-12.594353,-12.411384,0.762370,-12.411384,-12.594353,-0.030000,0.480000,1,52,0.584539,52.266487,0.584539,52.266487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.512521,22.473476,50.570889,60.203126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555485,1.396583,0.173388,0.014256,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.453539,tube-mpc,0,-126.340000,54.885000,9.626895,4.266117,9.900000,4.535000,-0.273105,-0.268883,-12.899301,-12.777322,0.335443,-12.777322,-12.899301,-0.020000,0.500000,0,55,0.413007,55.277958,0.413007,55.277958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.217550,23.682194,51.165530,60.702969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555964,1.396613,0.175385,0.015891,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.463469,tube-mpc,0,-126.340000,54.885000,9.515502,4.146642,9.770000,4.415000,-0.254498,-0.268358,-13.143259,-12.594353,0.274453,-12.594353,-13.143259,0.000000,0.520000,-2,54,-1.934615,54.170755,-1.934615,54.170755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.270879,24.958507,51.417468,60.660106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553018,1.388270,0.135868,0.013424,0.502304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.473461,tube-mpc,0,-126.340000,54.885000,9.400560,4.028416,9.640000,4.295000,-0.239440,-0.266584,-13.265238,-12.777322,0.396432,-12.777322,-13.265238,0.000000,0.530000,-3,57,-3.441532,57.059955,-3.441532,57.059955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.577583,26.405647,51.141958,60.597507,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551852,1.386757,0.141464,0.013691,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.483463,tube-mpc,0,-126.340000,54.885000,9.282516,3.912292,9.510000,4.185000,-0.227484,-0.272708,-13.509197,-11.862478,0.701380,-11.862478,-13.509197,0.000000,0.540000,-4,51,-3.862660,50.672332,-3.862660,50.672332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.830507,27.357481,50.068276,59.334659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552420,1.385452,0.134871,0.015129,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.493531,tube-mpc,0,-126.340000,54.885000,9.160553,3.797853,9.380000,4.075000,-0.219447,-0.277147,-13.631176,-11.618519,0.762370,-11.618519,-13.631176,-0.020000,0.530000,-3,51,-3.363865,51.434935,-3.363865,51.434935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.030099,28.559066,50.490661,60.907687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556789,1.395649,0.173299,0.015561,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.503463,tube-mpc,0,-126.340000,54.885000,9.037028,3.687563,9.250000,3.975000,-0.212972,-0.287437,-13.936124,-11.862478,0.335443,-11.862478,-13.936124,-0.010000,0.510000,-5,57,-5.430814,57.078398,-5.430814,57.078398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.977711,29.704911,50.562318,61.369737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553931,1.387033,0.138662,0.014023,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.513548,tube-mpc,0,-126.340000,54.885000,8.908248,3.578439,9.110000,3.855000,-0.201752,-0.276561,-14.058103,-12.533363,0.396432,-12.533363,-14.058103,-0.010000,0.530000,-8,65,-7.912436,64.994770,-7.912436,64.994770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.928581,30.724706,50.085335,60.773954,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566368,1.399206,0.176114,0.022627,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.523521,tube-mpc,0,-126.340000,54.885000,8.777461,3.473546,8.980000,3.745000,-0.202539,-0.271454,-13.997114,-11.801488,0.396432,-11.801488,-13.997114,-0.030000,0.570000,-10,59,-10.094974,59.328413,-10.094974,59.328413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.814860,31.404844,48.533678,59.114865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554569,1.395036,0.171911,0.014705,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.533545,tube-mpc,0,-126.340000,54.885000,8.642466,3.371333,8.850000,3.645000,-0.207534,-0.273667,-13.631176,-11.130602,0.396432,-11.130602,-13.631176,-0.050000,0.580000,-15,56,-15.322934,55.598500,-15.322934,55.598500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.494789,32.437429,48.061598,60.419519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558070,1.395692,0.174122,0.020725,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.543535,tube-mpc,0,-126.340000,54.885000,8.504334,3.272869,8.710000,3.545000,-0.205666,-0.272131,-14.424041,-10.276748,0.335443,-10.276748,-14.424041,-0.070000,0.570000,-10,53,-10.016481,52.989058,-10.016481,52.989058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.375033,33.398431,47.084116,60.433616,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557063,1.394954,0.173555,0.014618,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.553417,tube-mpc,0,-126.340000,54.885000,8.364080,3.178975,8.580000,3.455000,-0.215920,-0.276025,-13.814145,-9.666852,0.274453,-9.666852,-13.814145,-0.090000,0.540000,-17,54,-17.387162,53.628500,-17.387162,53.628500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.869229,34.102378,47.852547,62.405636,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540304,1.388064,0.140833,0.015143,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.563547,tube-mpc,0,-126.340000,54.885000,8.216509,3.086515,8.440000,3.355000,-0.223491,-0.268485,-13.936124,-9.971800,0.335443,-9.971800,-13.936124,-0.110000,0.530000,-19,62,-19.407676,61.505380,-19.407676,61.505380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.134176,34.824748,48.523398,62.916661,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567108,1.393573,0.172548,0.022269,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.573547,tube-mpc,0,-126.340000,54.885000,8.067012,2.999169,8.300000,3.265000,-0.232988,-0.265831,-14.119093,-10.337738,0.396432,-10.337738,-14.119093,-0.130000,0.560000,-21,66,-20.824491,66.233085,-20.824491,66.233085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.022876,35.314401,47.834685,60.656972,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556167,1.395742,0.174982,0.019357,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.583466,tube-mpc,0,-126.340000,54.885000,7.914921,2.916528,8.160000,3.175000,-0.245079,-0.258472,-15.094927,-9.666852,0.640391,-9.666852,-15.094927,-0.110000,0.580000,-20,64,-20.363813,63.844003,-20.363813,63.844003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.783327,35.643041,47.578645,59.448305,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551614,1.387922,0.134956,0.013483,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.593484,tube-mpc,0,-126.340000,54.885000,7.757436,2.837247,8.020000,3.085000,-0.262564,-0.247753,-15.216906,-9.361904,0.457422,-9.361904,-15.216906,-0.200000,0.620000,-14,63,-13.649021,62.655319,-13.649021,62.655319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.377910,36.383678,48.332791,59.925122,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565200,1.394935,0.171946,0.014347,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.603537,tube-mpc,0,-126.340000,54.885000,7.595492,2.762063,7.870000,3.005000,-0.274508,-0.242937,-15.643833,-7.776174,1.128308,-7.776174,-15.643833,-0.150000,0.620000,-21,54,-21.031701,54.206982,-21.031701,54.206982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.193431,36.619482,49.310192,60.461498,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555574,1.394849,0.174268,0.014493,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.613542,tube-mpc,0,-126.340000,54.885000,7.430395,2.691700,7.710000,2.945000,-0.279605,-0.253300,-15.765812,-7.044299,0.579401,-7.044299,-15.765812,-0.150000,0.570000,-25,56,-24.884876,55.591078,-24.884876,55.591078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.645092,37.241499,50.169650,62.729870,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555034,1.396063,0.185756,0.021143,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.623537,tube-mpc,0,-126.340000,54.885000,7.261569,2.625972,7.560000,2.875000,-0.298431,-0.249028,-16.558677,-7.715185,0.457422,-7.715185,-16.558677,-0.180000,0.550000,-21,68,-20.580288,67.782863,-20.580288,67.782863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.491053,37.896939,48.964647,61.021283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556875,1.394919,0.187652,0.019144,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.633466,tube-mpc,0,-126.340000,54.885000,7.090027,2.565297,7.400000,2.815000,-0.309973,-0.249703,-17.168573,-7.471226,0.823360,-7.471226,-17.168573,-0.240000,0.630000,-13,64,-12.645772,63.505146,-12.645772,63.505146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.660579,37.878038,47.816450,57.809036,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555029,1.387917,0.137040,0.014061,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.643534,tube-mpc,0,-126.340000,54.885000,6.912233,2.508573,7.230000,2.745000,-0.317767,-0.236427,-17.351542,-7.288257,0.762370,-7.288257,-17.351542,-0.170000,0.620000,-25,68,-24.528456,68.306780,-24.528456,68.306780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.694297,38.200052,49.907691,60.673192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556508,1.392996,0.174618,0.015145,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.653537,tube-mpc,0,-126.340000,54.885000,6.731770,2.457078,7.060000,2.685000,-0.328230,-0.227922,-17.534511,-6.007476,0.823360,-6.007476,-17.534511,-0.170000,0.630000,-28,62,-28.277197,62.483008,-28.277197,62.483008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.818757,38.260266,47.450613,57.606458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556224,1.394923,0.186632,0.019696,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.663386,tube-mpc,0,-126.340000,54.885000,6.550451,2.411188,6.880000,2.635000,-0.329549,-0.223812,-18.510344,-5.092632,0.518412,-5.092632,-18.510344,-0.200000,0.630000,-20,60,-19.911059,59.681478,-19.911059,59.681478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.574800,38.560936,46.338513,56.985213,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569145,1.706866,0.260262,0.036269,0.500741,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.673375,tube-mpc,0,-126.340000,54.885000,6.362959,2.369584,6.690000,2.595000,-0.327041,-0.225416,-19.364199,-4.421746,0.701380,-4.421746,-19.364199,-0.200000,0.590000,-15,62,-15.368785,62.200645,-15.368785,62.200645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.505384,38.946126,47.617798,58.657047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566093,1.662006,0.239897,0.026587,0.500632,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.683396,tube-mpc,0,-126.340000,54.885000,6.171292,2.332888,6.490000,2.555000,-0.318708,-0.222112,-21.071908,-4.848673,0.274453,-4.848673,-21.071908,-0.140000,0.590000,-11,71,-11.216457,70.878090,-11.216457,70.878090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.188484,39.405228,47.347220,58.877589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592544,2.288583,0.252814,0.038946,0.501000,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.693389,tube-mpc,0,-126.340000,54.885000,5.976734,2.301367,6.280000,2.515000,-0.303266,-0.213633,-21.376856,-4.787684,0.701380,-4.787684,-21.376856,-0.110000,0.640000,-14,72,-14.490122,71.633006,-14.490122,71.633006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.558031,39.563013,46.304087,57.337476,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564628,1.617591,0.226859,0.032852,0.500583,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.703388,tube-mpc,0,-126.340000,54.885000,5.778754,2.274922,6.070000,2.485000,-0.291246,-0.210078,-21.742793,-3.933829,0.762370,-3.933829,-21.742793,-0.090000,0.670000,-16,67,-16.198378,66.878753,-16.198378,66.878753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.543911,39.739426,45.172531,56.670164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.325631,1.729197,0.214250,0.039768,0.501217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.713395,tube-mpc,0,-126.340000,54.885000,5.577427,2.253571,5.850000,2.465000,-0.272573,-0.211429,-21.620814,-2.226120,0.640391,-2.226120,-21.620814,-0.090000,0.670000,-18,57,-18.320606,57.082541,-18.320606,57.082541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.047116,39.939819,44.916140,57.385019,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580817,1.821270,0.228002,0.032955,0.501114,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.723401,tube-mpc,0,-126.340000,54.885000,5.373107,2.237343,5.630000,2.465000,-0.256893,-0.227657,-22.718627,-1.189297,1.006328,-1.189297,-22.718627,-0.100000,0.590000,-9,59,-8.725089,58.593916,-8.725089,58.593916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.267161,40.380895,45.479327,60.067527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591447,1.687865,0.222562,0.028292,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.733395,tube-mpc,0,-126.340000,54.885000,5.166197,2.226239,5.410000,2.465000,-0.243803,-0.238761,-23.206544,-1.433256,0.640391,-1.433256,-23.206544,-0.120000,0.570000,-3,66,-3.012965,66.022915,-3.012965,66.022915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.347326,40.928991,46.584762,61.644860,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583277,1.769516,0.246172,0.039701,0.506947,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.743722,tube-mpc,0,-126.340000,54.885000,4.949590,2.220100,5.170000,2.455000,-0.220410,-0.234900,-24.060398,-1.494245,0.579401,-1.494245,-24.060398,-0.050000,0.610000,-5,68,-5.006875,68.264541,-5.006875,68.264541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.616566,41.214041,45.481644,60.537994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.607709,1.755241,0.242623,0.041128,0.500934,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.754347,tube-mpc,0,-126.340000,54.885000,4.724019,2.219406,4.920000,2.455000,-0.195981,-0.235594,-24.487325,-1.677214,1.433256,-1.677214,-24.487325,-0.030000,0.640000,-4,72,-4.403189,71.773291,-4.403189,71.773291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.220222,41.423052,45.717382,59.329688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.622555,1.644626,0.236518,0.037965,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.763890,tube-mpc,0,-126.340000,54.885000,4.519255,2.223600,4.700000,2.455000,-0.180745,-0.231400,-24.060398,-0.701380,0.762370,-0.701380,-24.060398,0.000000,0.660000,-12,67,-12.270330,66.583039,-12.270330,66.583039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.964613,41.392757,46.654855,58.685218,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581374,1.717113,0.228855,0.025962,0.502262,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.773405,tube-mpc,0,-126.340000,54.885000,4.313269,2.232269,4.470000,2.465000,-0.156731,-0.232731,-24.121388,0.579401,1.006328,0.579401,-24.121388,-0.130000,0.690000,5,57,5.425755,57.158609,5.425755,57.158609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.936137,41.135558,46.715689,58.482397,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564480,1.507231,0.150650,0.013657,0.500264,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.783384,tube-mpc,0,-126.340000,54.885000,4.095529,2.246109,4.230000,2.485000,-0.134471,-0.238891,-23.877429,1.128308,0.579401,1.128308,-23.877429,-0.020000,0.620000,-9,62,-9.103474,61.982803,-9.103474,61.982803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.267815,41.707230,51.759652,66.811519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540983,1.390336,0.144109,0.013464,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.793461,tube-mpc,0,-126.340000,54.885000,3.874096,2.264942,4.000000,2.505000,-0.125904,-0.240058,-23.877429,1.128308,0.701380,0.152474,-22.596648,0.000000,0.600000,-13,68,-12.988787,68.060894,-12.988787,68.060894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.213918,41.300155,51.831377,63.497208,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554373,1.617740,0.248568,0.045054,0.502214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.803388,tube-mpc,0,-126.340000,54.885000,3.654724,2.288173,3.780000,2.515000,-0.125276,-0.226827,-22.840606,0.030495,1.067318,0.030495,-22.840606,-0.010000,0.600000,-22,82,-22.182827,82.375958,-22.182827,82.375958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.294573,41.109701,50.042216,60.904380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589031,1.499277,0.195321,0.026202,0.503010,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.813410,tube-mpc,0,-126.340000,54.885000,3.432260,2.316237,3.560000,2.525000,-0.127740,-0.208763,-21.620814,0.030495,0.640391,0.030495,-21.620814,-0.110000,0.700000,-21,79,-21.443392,79.455112,-21.443392,79.455112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.989250,40.536072,46.660293,57.919520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.621191,1.551999,0.217197,0.034158,0.500626,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.823454,tube-mpc,0,-126.340000,54.885000,3.208611,2.348896,3.350000,2.545000,-0.141389,-0.196104,-21.071908,2.531068,0.945339,2.531068,-21.071908,-0.160000,0.750000,-21,59,-20.536463,59.159670,-20.536463,59.159670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.730878,40.297776,46.724115,59.440511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.621478,1.627563,0.248503,0.048344,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.833391,tube-mpc,0,-126.340000,54.885000,2.986943,2.385551,3.150000,2.585000,-0.163057,-0.199449,-20.949928,3.689871,1.189297,3.689871,-20.949928,-0.220000,0.690000,-15,57,-15.234250,57.342097,-15.234250,57.342097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.624435,40.904687,49.483580,67.833882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598680,1.450564,0.205483,0.024715,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.843415,tube-mpc,0,-126.340000,54.885000,2.763261,2.426766,2.940000,2.625000,-0.176739,-0.198234,-20.705970,2.775027,1.006328,2.775027,-20.705970,-0.170000,0.610000,-25,75,-24.574370,75.492748,-24.574370,75.492748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.379593,41.754755,49.177762,68.727129,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557209,1.678518,0.247499,0.028748,0.500804,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.853423,tube-mpc,0,-126.340000,54.885000,2.540158,2.472021,2.740000,2.655000,-0.199842,-0.182979,-21.132897,1.555235,1.189297,1.555235,-21.132897,-0.190000,0.650000,-21,88,-20.772540,87.573969,-20.772540,87.573969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.599600,41.177727,44.337602,60.866860,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562452,1.610217,0.242560,0.020534,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.863387,tube-mpc,0,-126.340000,54.885000,2.318572,2.521001,2.550000,2.685000,-0.231428,-0.163999,-21.132897,1.555235,1.372266,1.555235,-20.644980,-0.230000,0.770000,-17,82,-17.499287,82.134644,-17.499287,82.134644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.088154,40.641520,44.631036,59.310099,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552294,1.797083,0.232788,0.027699,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.873422,tube-mpc,0,-126.340000,54.885000,2.096293,2.574120,2.340000,2.725000,-0.243707,-0.150880,-21.315866,3.567892,1.128308,3.567892,-21.315866,-0.180000,0.800000,-21,67,-21.364250,66.808696,-21.364250,66.808696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.751923,40.353420,47.236309,63.915230,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562329,1.709686,0.222515,0.024131,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.883416,tube-mpc,0,-126.340000,54.885000,1.876131,2.630630,2.110000,2.785000,-0.233869,-0.154370,-21.315866,5.885497,1.372266,5.885497,-21.315866,-0.190000,0.750000,-17,54,-16.848924,54.098589,-16.848924,54.098589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.721764,39.745619,48.678204,69.142110,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569919,1.803487,0.244022,0.050080,0.500933,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.893398,tube-mpc,0,-126.340000,54.885000,1.657797,2.690481,1.930000,2.835000,-0.272203,-0.144519,-20.705970,5.824507,1.433256,5.824507,-20.705970,-0.170000,0.640000,-26,67,-25.692949,67.353303,-25.692949,67.353303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.253621,39.449977,51.183625,73.891023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.612469,1.479720,0.205692,0.023525,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.903465,tube-mpc,0,-126.340000,54.885000,1.439518,2.754103,1.730000,2.895000,-0.290482,-0.140897,-20.340032,3.994819,1.250287,3.994819,-20.340032,-0.160000,0.610000,-30,88,-30.471670,88.471255,-30.471670,88.471255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.106829,38.048967,46.407574,65.725205,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558099,1.461838,0.163303,0.014753,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.913387,tube-mpc,0,-126.340000,54.885000,1.226590,2.819823,1.530000,2.945000,-0.303410,-0.125177,-20.218053,2.836017,0.518412,2.836017,-20.218053,-0.220000,0.720000,-23,93,-23.125049,92.721898,-23.125049,92.721898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.834317,36.097392,42.846589,59.144493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556311,1.409876,0.206709,0.016170,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.923386,tube-mpc,0,-126.340000,54.885000,1.014597,2.888868,1.330000,2.995000,-0.315403,-0.106132,-20.583991,3.445913,1.494245,3.445913,-20.583991,-0.240000,0.840000,-15,81,-15.005700,80.833219,-15.005700,80.833219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.451855,35.032476,45.171588,62.394214,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557452,1.407296,0.226890,0.014945,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.933540,tube-mpc,0,-126.340000,54.885000,0.802324,2.961660,1.120000,3.055000,-0.317676,-0.093340,-21.071908,7.044299,1.128308,7.044299,-21.071908,-0.200000,0.830000,-11,55,-11.006699,54.780139,-11.006699,54.780139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.166744,34.168416,50.322159,71.084298,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557022,1.409563,0.185782,0.015284,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.943540,tube-mpc,0,-126.340000,54.885000,0.596583,3.035763,0.910000,3.155000,-0.313417,-0.119237,-21.010918,9.727842,1.555235,9.727842,-21.010918,-0.160000,0.700000,-11,42,-11.129522,42.477013,-11.129522,42.477013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.898361,33.309502,59.339631,82.760443,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556449,1.410272,0.184656,0.014699,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.953504,tube-mpc,0,-126.340000,54.885000,0.395190,3.111761,0.710000,3.235000,-0.314810,-0.123239,-20.705970,8.142112,0.457422,8.142112,-20.705970,-0.130000,0.530000,-14,71,-13.879078,71.262500,-13.879078,71.262500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.064483,32.628813,65.391476,87.652764,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588070,1.416719,0.137322,0.013381,0.504829,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.963413,tube-mpc,0,-126.340000,54.885000,0.198837,3.189246,0.510000,3.305000,-0.311163,-0.115754,-20.218053,4.665705,0.823360,4.665705,-20.218053,-0.130000,0.590000,-15,98,-14.832190,97.529682,-14.832190,97.529682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.067117,30.776479,58.585157,73.182336,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574548,1.407428,0.205494,0.013743,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.973408,tube-mpc,0,-126.340000,54.885000,0.005066,3.269102,0.320000,3.355000,-0.314934,-0.085898,-19.425188,3.201954,1.189297,3.201954,-19.425188,-0.140000,0.760000,-17,99,-16.911629,98.988999,-16.911629,98.988999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.395904,28.397326,54.977603,64.818206,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561363,1.394612,0.198264,0.013164,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.983541,tube-mpc,0,-126.340000,54.885000,-0.186663,3.351567,0.120000,3.415000,-0.306663,-0.063433,-19.608157,6.007476,1.250287,6.007476,-19.608157,-0.150000,0.880000,-8,68,-7.604428,68.062691,-7.604428,68.062691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.812957,25.979238,56.234802,65.690691,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559221,1.408193,0.315350,0.015834,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.993407,tube-mpc,0,-126.340000,54.885000,-0.368424,3.433062,-0.060000,3.505000,-0.308424,-0.071938,-18.876282,9.666852,1.494245,9.666852,-18.876282,-0.140000,0.820000,-8,42,-8.186750,41.555702,-8.186750,41.555702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.206453,24.936829,65.622168,81.317775,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562762,1.395701,0.139245,0.013803,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.003486,tube-mpc,0,-126.340000,54.885000,-0.548788,3.517298,-0.240000,3.615000,-0.308788,-0.097702,-18.022427,10.703675,1.372266,10.703675,-18.022427,-0.120000,0.620000,-12,48,-11.731824,47.688636,-11.731824,47.688636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.604785,23.621816,72.923849,89.677929,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556882,1.407959,0.176470,0.014412,0.500491,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.013408,tube-mpc,0,-126.340000,54.885000,-0.720796,3.600951,-0.410000,3.715000,-0.310796,-0.114049,-17.351542,7.959143,0.518412,7.959143,-17.351542,-0.120000,0.520000,-13,78,-12.710028,78.027944,-12.710028,78.027944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.176953,21.511625,70.166699,82.864250,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565202,1.400473,0.141784,0.016017,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.023536,tube-mpc,0,-126.340000,54.885000,-0.890377,3.686825,-0.560000,3.785000,-0.330377,-0.098175,-15.033937,4.299767,0.640391,4.299767,-15.033937,-0.120000,0.640000,-30,100,-29.758475,99.532335,-29.758475,99.532335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.601999,18.876081,61.892251,68.138637,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549091,1.408251,0.210241,0.014253,0.500715,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.033463,tube-mpc,0,-126.340000,54.885000,-1.050430,3.771219,-0.690000,3.845000,-0.360430,-0.073781,-13.631176,4.482736,1.494245,4.482736,-13.631176,-0.170000,0.800000,-33,86,-32.977524,86.296979,-32.977524,86.296979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.209176,15.235261,56.074194,64.816381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554652,1.394756,0.176753,0.012822,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.043537,tube-mpc,0,-126.340000,54.885000,-1.206350,3.856844,-0.820000,3.915000,-0.386350,-0.058156,-12.960290,7.776174,1.067318,7.776174,-12.960290,-0.260000,0.850000,-22,55,-21.901425,54.912702,-21.901425,54.912702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.230749,12.607768,59.182244,68.571677,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558532,1.409154,0.196832,0.015012,0.500453,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.053406,tube-mpc,0,-126.340000,54.885000,-1.352469,3.940451,-0.950000,4.015000,-0.402469,-0.074549,-13.387218,10.703675,0.823360,10.703675,-13.387218,-0.270000,0.720000,-10,39,-9.589518,38.873593,-9.589518,38.873593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.245433,11.384581,63.330550,79.350939,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551822,1.396301,0.145235,0.013005,0.500321,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.063544,tube-mpc,0,-126.340000,54.885000,-1.495485,4.025795,-1.070000,4.115000,-0.425485,-0.089205,-12.838311,10.093779,0.335443,10.093779,-12.838311,-0.200000,0.560000,-17,55,-17.339386,54.986326,-17.339386,54.986326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.364036,10.519473,63.015822,80.355476,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590505,1.496369,0.245299,0.022378,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.073386,tube-mpc,0,-126.340000,54.885000,-1.627222,4.107874,-1.180000,4.195000,-0.447222,-0.087126,-12.106436,6.922320,0.701380,6.922320,-12.106436,-0.180000,0.520000,-22,84,-22.401115,84.220725,-22.401115,84.220725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.631848,8.714189,60.107894,70.555325,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570442,1.448447,0.220414,0.017806,0.500866,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.083890,tube-mpc,0,-126.340000,54.885000,-1.759882,4.194374,-1.310000,4.265000,-0.449882,-0.070626,-11.008623,4.055809,1.128308,4.055809,-11.008623,-0.210000,0.540000,-22,107,-21.652985,106.750000,-21.652985,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.069444,6.547779,53.724521,61.648096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564460,1.514434,0.261790,0.017780,0.500323,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.093382,tube-mpc,0,-126.340000,54.885000,-1.872503,4.271319,-1.400000,4.325000,-0.472503,-0.053681,-10.642686,5.031642,1.128308,5.031642,-10.642686,-0.210000,0.840000,-20,73,-19.789833,72.884919,-19.789833,72.884919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.105320,4.055826,49.478222,59.745337,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551069,1.705404,0.335372,0.028273,0.500998,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.103394,tube-mpc,0,-126.340000,54.885000,-1.983646,4.350984,-1.500000,4.405000,-0.483646,-0.054016,-9.788831,9.483883,1.189297,9.483883,-9.788831,-0.210000,0.850000,-19,32,-18.755431,31.642691,-18.755431,31.642691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.091710,3.199876,61.894595,70.575253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569428,1.456734,0.207306,0.017732,0.500250,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.113386,tube-mpc,0,-126.340000,54.885000,-2.086589,4.428732,-1.600000,4.515000,-0.486589,-0.086268,-10.581696,12.289405,1.006328,12.289405,-10.581696,-0.200000,0.620000,-4,22,-4.002618,22.482007,-4.002618,22.482007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.278408,3.065576,72.053752,85.317432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548873,1.603860,0.222319,0.014105,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.123410,tube-mpc,0,-126.340000,54.885000,-2.181681,4.504707,-1.700000,4.625000,-0.481681,-0.120293,-9.666852,9.666852,0.457422,9.666852,-9.666852,-0.170000,0.390000,-7,59,-6.796650,58.734800,-6.796650,58.734800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.091193,3.738350,71.062278,85.952423,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547052,1.407800,0.147893,0.012355,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.133465,tube-mpc,0,-126.340000,54.885000,-2.268735,4.578670,-1.780000,4.685000,-0.488735,-0.106330,-8.325081,3.750861,0.335443,3.750861,-8.325081,-0.120000,0.460000,-20,101,-19.629760,101.103514,-19.629760,101.103514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.225167,4.709257,64.561054,70.822151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540167,1.407253,0.166453,0.011993,0.502075,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.143407,tube-mpc,0,-126.340000,54.885000,-2.346472,4.649339,-1.840000,4.725000,-0.506472,-0.075661,-6.556382,1.799193,0.396432,1.799193,-6.556382,-0.140000,0.710000,-28,96,-27.743649,96.373029,-27.743649,96.373029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.723974,4.005392,55.342631,59.998222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558826,1.405873,0.194850,0.012584,0.500309,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.153545,tube-mpc,0,-126.340000,54.885000,-2.417127,4.718663,-1.900000,4.775000,-0.517127,-0.056337,-5.946486,4.421746,1.189297,4.421746,-5.946486,-0.200000,0.890000,-18,57,-17.866778,57.017153,-17.866778,57.017153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.107746,2.722764,56.286146,61.737849,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558360,1.412087,0.233711,0.012591,0.501128,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.163384,tube-mpc,0,-126.340000,54.885000,-2.477317,4.783085,-1.960000,4.835000,-0.517317,-0.051915,-5.885497,8.386070,1.250287,8.386070,-5.885497,-0.240000,0.770000,-3,31,-3.009867,30.850409,-3.009867,30.850409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.502339,2.893158,62.518443,72.510809,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554717,1.435418,0.157225,0.014480,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.173405,tube-mpc,0,-126.340000,54.885000,-2.530086,4.845592,-2.010000,4.935000,-0.520086,-0.089408,-6.007476,9.422894,0.274453,9.422894,-6.007476,-0.160000,0.530000,-3,36,-2.569338,36.049256,-2.569338,36.049256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.821454,3.080124,61.282991,74.293931,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550544,1.437777,0.159249,0.012981,0.500254,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.183470,tube-mpc,0,-126.340000,54.885000,-2.574401,4.905017,-2.060000,5.005000,-0.514401,-0.099983,-4.787684,6.312424,-0.091484,6.312424,-4.787684,-0.110000,0.430000,-12,66,-11.642154,66.193609,-11.642154,66.193609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.759705,3.068643,59.918391,67.633419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553446,1.411482,0.173552,0.014456,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.193533,tube-mpc,0,-126.340000,54.885000,-2.610005,4.960868,-2.090000,5.055000,-0.520005,-0.094132,-2.409089,1.372266,-0.274453,1.372266,-2.409089,-0.110000,0.520000,-27,96,-26.914963,96.496543,-26.914963,96.496543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.544116,3.004380,49.539072,52.322607,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559389,1.412331,0.206001,0.015168,0.500434,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.203537,tube-mpc,0,-126.340000,54.885000,-2.636796,5.012660,-2.110000,5.085000,-0.526796,-0.072340,-1.494245,0.762370,0.945339,0.762370,-1.494245,-0.160000,0.730000,-22,82,-22.468340,82.110490,-22.468340,82.110490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.368257,1.544834,41.885761,47.668600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556433,1.414014,0.235268,0.015884,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.213534,tube-mpc,0,-126.340000,54.885000,-2.655051,5.060530,-2.110000,5.115000,-0.545051,-0.054470,-0.701380,3.628881,0.762370,3.628881,-0.701380,-0.200000,0.820000,-17,47,-16.841756,47.335094,-16.841756,47.335094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.616492,0.070617,44.837204,48.628202,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557015,1.413730,0.192345,0.015727,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.223471,tube-mpc,0,-126.340000,54.885000,-2.664827,5.104090,-2.120000,5.165000,-0.544827,-0.060910,-1.067318,6.678361,0.335443,6.678361,-1.067318,-0.210000,0.680000,-3,29,-2.960619,28.785593,-2.960619,28.785593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.710529,-0.175968,50.929902,59.558025,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551690,1.400359,0.150290,0.014329,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.233541,tube-mpc,0,-126.340000,54.885000,-2.666315,5.143977,-2.120000,5.235000,-0.546315,-0.091023,-0.152474,5.458569,-0.152474,5.458569,-0.152474,-0.150000,0.480000,-10,49,-10.205047,48.802992,-10.205047,48.802992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.812237,0.903178,53.570951,65.942849,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556738,1.412073,0.169789,0.018126,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.243535,tube-mpc,0,-126.340000,54.885000,-2.659531,5.179176,-2.110000,5.265000,-0.549531,-0.085824,0.579401,1.311276,-0.213464,1.311276,0.579401,-0.120000,0.450000,-15,83,-14.971052,82.576372,-14.971052,82.576372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.653430,1.269895,49.003603,54.231206,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556248,1.411644,0.190771,0.014217,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.253455,tube-mpc,0,-126.340000,54.885000,-2.644798,5.209646,-2.100000,5.265000,-0.544798,-0.055354,1.616224,-1.555235,0.274453,-1.555235,1.616224,-0.150000,0.620000,-14,91,-14.010133,90.637034,-14.010133,90.637034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.099393,0.821940,39.899357,41.422480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551425,1.401808,0.150225,0.014425,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.263545,tube-mpc,0,-126.340000,54.885000,-2.621799,5.235943,-2.070000,5.265000,-0.551799,-0.029057,2.287110,-0.701380,0.152474,-0.701380,2.287110,-0.150000,0.780000,-13,67,-13.304186,67.266540,-13.304186,67.266540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.283406,-0.439486,36.521931,38.747244,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567469,1.411474,0.208806,0.015206,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.273460,tube-mpc,0,-126.340000,54.885000,-2.591515,5.257042,-2.050000,5.285000,-0.541515,-0.027958,1.982162,2.043152,0.274453,2.043152,1.982162,-0.130000,0.760000,-5,41,-4.537555,40.990395,-4.537555,40.990395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.590595,-0.902588,42.417176,45.055927,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554528,1.399967,0.149579,0.014447,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.283469,tube-mpc,0,-126.340000,54.885000,-2.553418,5.273468,-2.020000,5.305000,-0.533418,-0.031532,1.738204,3.567892,-0.579401,3.567892,1.738204,-0.090000,0.590000,1,38,1.091676,37.654951,1.091676,37.654951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.795252,-0.169149,50.170016,57.652496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550814,1.401113,0.135882,0.015220,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.293472,tube-mpc,0,-126.340000,54.885000,-2.508027,5.284886,-1.990000,5.325000,-0.518027,-0.040114,2.287110,1.494245,-0.884349,1.494245,2.287110,-0.100000,0.480000,5,59,5.202996,58.862667,5.202996,58.862667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.205881,0.790202,51.959584,58.435767,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555343,1.400826,0.142494,0.014511,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.303467,tube-mpc,0,-126.340000,54.885000,-2.455609,5.291216,-1.960000,5.325000,-0.495609,-0.033784,2.653048,-2.287110,-0.213464,-2.287110,2.653048,-0.060000,0.510000,4,84,3.803825,83.859816,3.803825,83.859816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.498036,1.706069,49.751832,49.664322,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551505,1.400832,0.145894,0.013511,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.313534,tube-mpc,0,-126.340000,54.885000,-2.395963,5.292378,-1.930000,5.305000,-0.465963,-0.012622,3.201954,-3.506902,0.335443,-3.506902,3.201954,-0.050000,0.670000,5,78,5.330081,77.567124,5.330081,77.567124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.208393,1.156694,42.203251,39.897883,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557107,1.412986,0.192745,0.015796,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.323537,tube-mpc,0,-126.340000,54.885000,-2.330168,5.288281,-1.890000,5.285000,-0.440168,0.003281,3.445913,-2.226120,-0.030495,-2.226120,3.445913,-0.040000,0.740000,10,57,9.970131,56.916716,9.970131,56.916716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.131015,0.708935,43.206830,40.047469,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555597,1.411361,0.171880,0.019125,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.333533,tube-mpc,0,-126.340000,54.885000,-2.258233,5.278899,-1.860000,5.275000,-0.398233,0.003899,3.689871,-0.091484,-0.640391,-0.091484,3.689871,-0.010000,0.690000,14,38,13.845475,38.031143,13.845475,38.031143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.537200,0.634654,49.932873,46.647880,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557289,1.412816,0.175300,0.020128,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.343463,tube-mpc,0,-126.340000,54.885000,-2.180986,5.264302,-1.820000,5.275000,-0.360986,-0.010698,3.811850,0.518412,-0.457422,0.518412,3.811850,0.020000,0.540000,18,39,17.623689,39.458275,17.623689,39.458275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.947545,0.983310,57.614553,55.664266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555539,1.401256,0.136245,0.013542,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.353547,tube-mpc,0,-126.340000,54.885000,-2.096980,5.244059,-1.760000,5.265000,-0.336980,-0.020941,5.275601,-2.165131,-0.457422,-2.165131,5.275601,0.070000,0.440000,4,64,4.489564,64.397019,4.489564,64.397019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.047556,1.737095,62.202723,57.104347,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566469,1.466741,0.180417,0.015842,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.363536,tube-mpc,0,-126.340000,54.885000,-2.008606,5.218599,-1.710000,5.235000,-0.298606,-0.016401,5.946486,-4.787684,-0.701380,-4.787684,5.946486,0.070000,0.530000,4,74,4.172862,74.360354,4.172862,74.360354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.627602,1.628789,46.655504,43.867208,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556635,1.412384,0.175999,0.019470,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.373466,tube-mpc,0,-126.340000,54.885000,-1.916046,5.187944,-1.630000,5.185000,-0.286046,0.002944,7.105289,-5.397580,-0.396432,-5.397580,7.105289,0.050000,0.630000,1,67,0.849840,67.487911,0.849840,67.487911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.771263,1.374583,43.363552,39.213994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556305,1.401883,0.136810,0.013779,0.500155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.383542,tube-mpc,0,-126.340000,54.885000,-1.817736,5.151394,-1.560000,5.155000,-0.257736,-0.003606,6.983309,-3.506902,-0.762370,-3.506902,6.983309,0.060000,0.670000,7,42,6.587793,42.476023,6.587793,42.476023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.927794,0.813075,41.353448,35.972576,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566830,1.412163,0.179352,0.014763,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.393486,tube-mpc,0,-126.340000,54.885000,-1.716771,5.109950,-1.490000,5.125000,-0.226771,-0.015050,7.532216,-1.738204,-1.189297,-1.738204,7.532216,0.040000,0.560000,11,31,10.956371,30.760269,10.956371,30.760269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.145335,0.950476,50.325233,43.962920,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556597,1.409831,0.173820,0.015222,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.403467,tube-mpc,0,-126.340000,54.885000,-1.611921,5.063011,-1.400000,5.105000,-0.211921,-0.041989,7.166278,-2.531068,-0.884349,-2.531068,7.166278,0.050000,0.440000,17,40,16.590156,40.269957,16.590156,40.269957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.869231,1.545276,55.989587,51.320076,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553995,1.402601,0.138118,0.014416,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.413543,tube-mpc,0,-126.340000,54.885000,-1.502941,5.010227,-1.320000,5.055000,-0.182941,-0.044773,8.325081,-5.214611,-0.823360,-5.214611,8.325081,0.080000,0.400000,7,61,6.522759,61.078843,6.522759,61.078843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.737709,2.457851,57.984408,51.964200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.807264,1.804325,0.229644,0.039886,0.500582,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008392,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.423389,tube-mpc,0,-126.340000,54.885000,-1.393856,4.953457,-1.230000,4.995000,-0.163856,-0.041543,9.483883,-8.264091,-1.006328,-8.264091,9.483883,0.100000,0.480000,-5,75,-4.912031,75.254948,-4.912031,75.254948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.483387,2.866683,50.155675,45.178650,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563972,1.446866,0.188188,0.018621,0.500402,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.433503,tube-mpc,0,-126.340000,54.885000,-1.279593,4.889855,-1.120000,4.915000,-0.159593,-0.025145,10.703675,-7.959143,-0.762370,-7.959143,10.703675,0.060000,0.610000,-10,58,-9.961011,58.322124,-9.961011,58.322124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.977218,1.937681,41.451163,36.390816,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569666,1.641859,0.224692,0.025943,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.443385,tube-mpc,0,-126.340000,54.885000,-1.166235,4.822594,-1.010000,4.845000,-0.156235,-0.022406,10.642686,-6.312424,-1.250287,-6.312424,10.642686,0.020000,0.630000,-3,38,-3.432679,37.885699,-3.432679,37.885699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.191828,1.212045,39.184043,33.073773,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546680,1.438289,0.190288,0.019319,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.453392,tube-mpc,0,-126.340000,54.885000,-1.050201,4.749414,-0.890000,4.795000,-0.160201,-0.045586,10.947634,-4.665705,-1.067318,-4.665705,10.947634,0.000000,0.520000,-3,27,-2.816195,26.678468,-2.816195,26.678468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.964189,0.920568,41.021358,39.046468,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.639418,1.502616,0.258487,0.020654,0.500224,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.463414,tube-mpc,0,-126.340000,54.885000,-0.933195,4.671083,-0.770000,4.745000,-0.163195,-0.073917,11.618519,-5.031642,-1.677214,-5.031642,11.618519,-0.010000,0.390000,-8,34,-8.020729,33.789515,-8.020729,33.789515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.536151,1.449056,44.987549,46.595466,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558108,1.678115,0.244869,0.029272,0.500470,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.473400,tube-mpc,0,-126.340000,54.885000,-0.816321,4.588127,-0.650000,4.675000,-0.166321,-0.086873,11.557530,-8.203101,-1.250287,-8.203101,11.557530,0.000000,0.340000,-11,59,-11.421330,59.131322,-11.421330,59.131322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.535060,2.759368,48.087397,49.377491,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558956,1.416864,0.147954,0.014681,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.483471,tube-mpc,0,-126.340000,54.885000,-0.698636,4.499600,-0.530000,4.575000,-0.168636,-0.075400,11.740498,-11.496540,-0.884349,-11.496540,11.740498,-0.020000,0.440000,-14,75,-13.740547,75.079245,-13.740547,75.079245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.496192,3.655871,45.541119,45.874198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556958,1.408200,0.138639,0.013042,0.500196,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.493468,tube-mpc,0,-126.340000,54.885000,-0.582479,4.406998,-0.410000,4.455000,-0.172479,-0.048002,10.642686,-12.411384,-1.250287,-12.411384,10.642686,-0.040000,0.600000,-5,67,-4.862032,67.421654,-4.862032,67.421654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.103868,3.116375,41.199700,42.995041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552374,1.404241,0.138070,0.014135,0.500267,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.503398,tube-mpc,0,-126.340000,54.885000,-0.468260,4.310498,-0.300000,4.345000,-0.168260,-0.034502,10.337738,-10.886644,-0.884349,-10.886644,10.337738,-0.050000,0.660000,-2,46,-2.182989,46.426231,-2.182989,46.426231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.933416,2.786955,41.449743,46.676863,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595609,1.403257,0.139173,0.013779,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.513545,tube-mpc,0,-126.340000,54.885000,-0.353225,4.207360,-0.200000,4.265000,-0.153225,-0.057640,8.995966,-8.447060,-0.884349,-8.447060,8.995966,-0.040000,0.570000,8,28,7.620696,27.744978,7.620696,27.744978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.349814,2.532812,43.919810,52.301797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558990,1.415943,0.179281,0.016940,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.523540,tube-mpc,0,-126.340000,54.885000,-0.242055,4.101428,-0.110000,4.175000,-0.132055,-0.073572,7.837164,-8.020133,-1.006328,-8.020133,7.837164,-0.030000,0.430000,16,31,15.801960,31.041297,15.801960,31.041297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.168741,3.638569,50.569585,64.771437,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557493,1.418223,0.179008,0.016303,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.533382,tube-mpc,0,-126.340000,54.885000,-0.135136,3.993054,-0.040000,4.085000,-0.095136,-0.091946,7.105289,-11.008623,-1.311276,-11.008623,7.105289,0.000000,0.350000,17,58,17.376925,57.822112,17.376925,57.822112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.149730,5.343989,56.517897,70.265666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567948,1.402537,0.134386,0.014345,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.543541,tube-mpc,0,-126.340000,54.885000,-0.027907,3.877114,0.040000,3.955000,-0.067907,-0.077886,6.129455,-14.911958,-0.945339,-14.911958,6.129455,0.040000,0.440000,17,81,17.247882,80.884395,17.247882,80.884395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.364860,6.236233,61.027637,67.424800,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558013,1.409670,0.191420,0.015422,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.553541,tube-mpc,0,-126.340000,54.885000,0.074064,3.759107,0.100000,3.805000,-0.025936,-0.045893,5.885497,-16.131750,-0.579401,-16.131750,5.885497,0.080000,0.600000,12,77,12.372578,77.210884,12.372578,77.210884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.962198,5.596748,63.367806,66.226172,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.600005,1.426313,0.192815,0.014841,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.563398,tube-mpc,0,-126.340000,54.885000,0.170645,3.639186,0.170000,3.665000,0.000645,-0.025814,5.763517,-14.424041,-1.067318,-14.424041,5.763517,0.110000,0.710000,7,52,6.824447,51.822437,6.824447,51.822437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.408254,3.752543,60.081245,63.906344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558884,1.401907,0.141115,0.014339,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.573548,tube-mpc,0,-126.340000,54.885000,0.265558,3.512140,0.230000,3.545000,0.035558,-0.032860,5.397580,-10.520706,-0.518412,-10.520706,5.397580,0.110000,0.630000,9,22,8.554909,22.342353,8.554909,22.342353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.508951,1.054247,58.646832,60.664327,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556427,1.425483,0.184132,0.017733,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.583537,tube-mpc,0,-126.340000,54.885000,0.354039,3.383744,0.290000,3.435000,0.064039,-0.051256,5.702528,-10.520706,-0.701380,-10.520706,5.702528,0.100000,0.430000,4,35,4.254149,34.547373,4.254149,34.547373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.249529,0.812718,59.651770,68.508251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553656,1.406909,0.177089,0.019339,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.593408,tube-mpc,0,-126.340000,54.885000,0.436236,3.253787,0.340000,3.315000,0.096236,-0.061213,5.092632,-14.485031,-0.823360,-14.485031,5.092632,0.090000,0.360000,6,71,5.955612,70.623985,5.955612,70.623985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.298282,1.540499,61.837942,68.943778,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579920,1.406995,0.171933,0.014432,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.603538,tube-mpc,0,-126.340000,54.885000,0.514765,3.117411,0.400000,3.155000,0.114765,-0.037589,4.665705,-17.412531,-0.884349,-17.412531,4.665705,0.070000,0.480000,6,85,5.866235,85.345735,5.866235,85.345735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.429892,1.725494,64.541071,74.663945,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556245,1.408228,0.193495,0.015647,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.613540,tube-mpc,0,-126.340000,54.885000,0.586101,2.979971,0.450000,2.985000,0.136101,-0.005029,4.299767,-16.985604,-0.457422,-16.985604,4.299767,0.080000,0.690000,2,64,2.181372,64.262687,2.181372,64.262687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.058861,0.190083,66.431539,82.618447,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556097,1.408687,0.193964,0.017037,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.623407,tube-mpc,0,-126.340000,54.885000,0.650070,2.841837,0.490000,2.825000,0.160070,0.016837,3.079975,-15.155916,-0.213464,-15.155916,3.079975,0.060000,0.670000,11,50,10.500930,50.218423,10.500930,50.218423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.864104,-1.092191,66.344284,78.849676,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579952,1.405378,0.174336,0.014477,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.633543,tube-mpc,0,-126.340000,54.885000,0.708772,2.697524,0.520000,2.675000,0.188772,0.022524,2.592058,-13.448207,-0.335443,-13.448207,2.592058,0.080000,0.590000,8,42,8.014630,41.501380,8.014630,41.501380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.688673,-1.443467,69.227433,75.652344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556001,1.409514,0.179656,0.014487,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.643540,tube-mpc,0,-126.340000,54.885000,0.759355,2.552994,0.550000,2.535000,0.209355,0.017994,1.738204,-14.302062,-0.762370,-14.302062,1.738204,0.080000,0.490000,9,55,8.934458,55.153550,8.934458,55.153550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.719710,-1.106278,67.477607,73.128319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556715,1.408005,0.178506,0.018224,0.500152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.653408,tube-mpc,0,-126.340000,54.885000,0.801842,2.408363,0.560000,2.385000,0.241842,0.023363,1.067318,-15.826802,-0.518412,-15.826802,1.067318,0.100000,0.480000,6,68,6.367770,68.336844,6.367770,68.336844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.876954,-0.596879,64.369891,70.624945,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582187,1.406454,0.189930,0.014410,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.663539,tube-mpc,0,-126.340000,54.885000,0.837442,2.258064,0.580000,2.215000,0.257442,0.043064,0.762370,-17.290552,-0.091484,-17.290552,0.762370,0.080000,0.530000,3,77,3.488486,76.954747,3.488486,76.954747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.317626,-0.419942,61.808086,68.792265,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555037,1.407622,0.192504,0.013964,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.673534,tube-mpc,0,-126.340000,54.885000,0.864305,2.108195,0.580000,2.045000,0.284305,0.063195,0.091484,-17.107583,-0.213464,-17.107583,0.091484,0.070000,0.640000,4,67,3.793187,66.663057,3.793187,66.663057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.700894,-1.331767,57.988471,65.620630,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557650,1.407277,0.191930,0.014984,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.683384,tube-mpc,0,-126.340000,54.885000,0.882491,1.959119,0.590000,1.885000,0.292491,0.074119,-0.762370,-16.253729,-0.823360,-16.253729,-0.762370,0.070000,0.680000,3,56,3.190955,55.603049,3.190955,55.603049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.697312,-2.088463,55.576369,59.730459,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555110,1.404490,0.172166,0.013832,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.693540,tube-mpc,0,-126.340000,54.885000,0.892365,1.804224,0.580000,1.735000,0.312365,0.069224,-1.189297,-14.241072,-0.884349,-14.241072,-1.189297,0.060000,0.600000,1,45,1.365120,44.662211,1.365120,44.662211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.469813,-2.465670,53.301398,55.566366,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556358,1.404468,0.174492,0.020043,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.703539,tube-mpc,0,-126.340000,54.885000,0.893055,1.650715,0.570000,1.605000,0.323055,0.045715,-1.921172,-14.058103,-0.396432,-14.058103,-1.921172,0.050000,0.510000,1,48,0.697653,48.063784,0.697653,48.063784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.267709,-1.617477,52.332900,53.440836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556501,1.405167,0.176258,0.020790,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.713483,tube-mpc,0,-126.340000,54.885000,0.884648,1.497267,0.560000,1.465000,0.324648,0.032267,-2.226120,-14.241072,0.091484,-14.241072,-2.226120,0.050000,0.480000,-6,51,-6.052412,50.767730,-6.052412,50.767730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.905624,-0.213527,50.385783,52.471641,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547631,1.405070,0.176812,0.012925,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.723409,tube-mpc,0,-126.340000,54.885000,0.867035,1.343510,0.540000,1.325000,0.327035,0.018510,-2.409089,-15.704823,-0.091484,-15.704823,-2.409089,0.020000,0.530000,-11,57,-10.941509,56.709477,-10.941509,56.709477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.526604,1.455546,46.117814,48.402242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.613834,1.418371,0.141119,0.013922,0.500409,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.733408,tube-mpc,0,-126.340000,54.885000,0.839820,1.188221,0.520000,1.165000,0.319820,0.023221,-2.348100,-16.741646,-0.518412,-16.741646,-2.348100,-0.020000,0.500000,-17,69,-17.294796,68.540704,-17.294796,68.540704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.747806,3.476039,44.326403,45.484986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546507,1.397151,0.140207,0.012926,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.743383,tube-mpc,0,-126.340000,54.885000,0.803064,1.033076,0.490000,1.005000,0.313064,0.028076,-2.957996,-16.924615,-0.884349,-16.924615,-2.957996,-0.010000,0.580000,-24,64,-24.327319,63.853391,-24.327319,63.853391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.075354,4.527458,41.548898,43.747849,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537685,1.397601,0.145817,0.015077,0.500471,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.753537,tube-mpc,0,-126.340000,54.885000,0.755688,0.875136,0.460000,0.855000,0.295688,0.020136,-3.811850,-15.033937,-0.396432,-15.033937,-3.811850,-0.090000,0.620000,-18,44,-18.028414,44.076184,-18.028414,44.076184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.759711,5.489777,40.254243,41.473974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557609,1.401972,0.174437,0.019043,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.763534,tube-mpc,0,-126.340000,54.885000,0.699137,0.719778,0.420000,0.715000,0.279137,0.004778,-4.848673,-13.082270,-0.030495,-13.082270,-4.848673,-0.130000,0.530000,-14,34,-14.045629,34.328590,-14.045629,34.328590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.278710,8.111063,50.465975,51.934224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557078,1.408649,0.174125,0.022780,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.773402,tube-mpc,0,-126.340000,54.885000,0.633627,0.566763,0.370000,0.595000,0.263627,-0.028237,-6.068465,-14.302062,-0.335443,-14.302062,-6.068465,-0.130000,0.420000,-15,51,-14.550980,51.333915,-14.550980,51.333915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.716170,12.035236,61.068247,68.527329,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583883,1.566024,0.216612,0.019370,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.783386,tube-mpc,0,-126.340000,54.885000,0.557517,0.412450,0.310000,0.445000,0.247517,-0.032550,-6.800341,-15.521854,-0.274453,-15.521854,-6.800341,-0.120000,0.390000,-21,65,-21.171771,65.221023,-21.171771,65.221023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.677919,15.198398,62.999924,69.907541,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.637188,2.389650,0.256254,0.045725,0.501142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.793388,tube-mpc,0,-126.340000,54.885000,0.471350,0.258533,0.240000,0.275000,0.231350,-0.016467,-7.593205,-17.534511,-0.762370,-17.534511,-7.593205,-0.140000,0.480000,-24,77,-24.237053,76.505796,-24.237053,76.505796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.322860,18.105981,61.006086,66.417188,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552644,1.447953,0.200380,0.020487,0.500581,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.803386,tube-mpc,0,-126.340000,54.885000,0.375310,0.105506,0.170000,0.115000,0.205310,-0.009494,-7.959143,-17.595500,-0.884349,-17.595500,-7.959143,-0.180000,0.600000,-28,68,-28.398464,68.173231,-28.398464,68.173231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.955942,20.444268,61.900048,65.429136,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.605371,1.774480,0.241301,0.038692,0.500981,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.813389,tube-mpc,0,-126.340000,54.885000,0.269359,-0.046602,0.080000,-0.045000,0.189359,-0.001602,-9.117946,-15.338885,-0.091484,-15.338885,-9.117946,-0.230000,0.680000,-23,44,-22.607198,43.863019,-22.607198,43.863019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.449774,22.553010,62.523183,66.239040,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588583,1.437334,0.194563,0.020323,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.823386,tube-mpc,0,-126.340000,54.885000,0.153694,-0.197468,-0.010000,-0.185000,0.163694,-0.012468,-10.215758,-13.021280,-0.335443,-13.021280,-10.215758,-0.230000,0.550000,-24,36,-23.506354,35.730244,-23.506354,35.730244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.601227,25.349379,72.268265,81.681460,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581262,1.554202,0.209943,0.014858,0.501274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.833462,tube-mpc,0,-126.340000,54.885000,0.027318,-0.348220,-0.120000,-0.325000,0.147318,-0.023220,-11.008623,-14.180083,-0.579401,-14.180083,-11.008623,-0.240000,0.420000,-26,57,-26.387770,56.983405,-26.387770,56.983405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.896606,28.452992,76.376541,89.001589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559339,1.457082,0.146819,0.011866,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.843451,tube-mpc,0,-126.340000,54.885000,-0.107557,-0.496244,-0.220000,-0.475000,0.112443,-0.021244,-12.411384,-16.680656,-0.701380,-16.680656,-12.411384,-0.250000,0.460000,-26,77,-26.314544,76.563807,-26.314544,76.563807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.822854,30.806743,74.719573,85.175685,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554946,1.398975,0.148520,0.014506,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.853474,tube-mpc,0,-126.340000,54.885000,-0.252328,-0.643200,-0.340000,-0.645000,0.087672,0.001800,-12.960290,-18.510344,-0.884349,-18.510344,-12.960290,-0.260000,0.570000,-32,86,-32.326701,86.109955,-32.326701,86.109955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.933648,32.974577,76.146745,84.805995,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550909,1.393219,0.146636,0.013237,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.863466,tube-mpc,0,-126.340000,54.885000,-0.405910,-0.788030,-0.460000,-0.805000,0.054090,0.016970,-13.570186,-17.229563,-0.640391,-17.229563,-13.570186,-0.270000,0.680000,-38,69,-37.657851,69.058685,-37.657851,69.058685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.242325,34.340417,76.618933,84.435258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555708,1.392530,0.152103,0.011625,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.873460,tube-mpc,0,-126.340000,54.885000,-0.568558,-0.931090,-0.600000,-0.955000,0.031442,0.023910,-14.241072,-13.997114,-0.579401,-13.997114,-14.241072,-0.330000,0.680000,-34,44,-33.851138,44.094045,-33.851138,44.094045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.896541,35.796999,78.132357,87.624814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551675,1.410421,0.150976,0.012992,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.883482,tube-mpc,0,-126.340000,54.885000,-0.740535,-1.072649,-0.750000,-1.085000,0.009465,0.012351,-15.826802,-12.716332,-0.884349,-12.716332,-15.826802,-0.350000,0.580000,-27,42,-26.896764,42.246954,-26.896764,42.246954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.534309,37.602046,83.686085,97.197309,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561742,1.409795,0.177644,0.016871,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.893468,tube-mpc,0,-126.340000,54.885000,-0.920474,-1.211693,-0.900000,-1.215000,-0.020474,0.003307,-17.290552,-13.509197,-1.128308,-13.509197,-17.290552,-0.330000,0.450000,-27,62,-27.031190,61.575241,-27.031190,61.575241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.934567,39.034832,85.636129,99.753312,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555634,1.562038,0.232711,0.040669,0.500785,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.903435,tube-mpc,0,-126.340000,54.885000,-1.108351,-1.348383,-1.070000,-1.355000,-0.038351,0.006617,-17.839459,-16.375708,-0.823360,-16.375708,-17.839459,-0.300000,0.500000,-36,84,-36.457852,83.561695,-36.457852,83.561695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.604134,40.190999,82.845333,94.995376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560667,1.436679,0.206688,0.020969,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.913433,tube-mpc,0,-126.340000,54.885000,-1.304856,-1.483329,-1.250000,-1.505000,-0.054856,0.021671,-18.083417,-17.900448,-0.884349,-17.900448,-18.083417,-0.320000,0.620000,-42,89,-41.891726,89.487467,-41.891726,89.487467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.130122,40.375996,79.320294,89.682264,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.616006,1.602578,0.260259,0.030193,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.923447,tube-mpc,0,-126.340000,54.885000,-1.509453,-1.616242,-1.440000,-1.665000,-0.069453,0.048758,-19.425188,-16.192739,-1.189297,-16.192739,-19.425188,-0.380000,0.760000,-31,68,-30.903986,67.682933,-30.903986,67.682933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.879627,40.265483,80.738281,91.134755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.615545,1.682604,0.272536,0.043213,0.501107,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.933436,tube-mpc,0,-126.340000,54.885000,-1.720969,-1.746509,-1.640000,-1.785000,-0.080969,0.038491,-21.620814,-12.655342,-0.945339,-12.655342,-21.620814,-0.380000,0.700000,-18,44,-17.622328,44.352472,-17.622328,44.352472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.595156,41.359478,89.161130,103.866930,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575268,1.455565,0.198731,0.027118,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.943420,tube-mpc,0,-126.340000,54.885000,-1.939436,-1.874333,-1.860000,-1.895000,-0.079436,0.020667,-22.718627,-11.191592,-1.921172,-11.191592,-22.718627,-0.290000,0.580000,-24,42,-24.369448,42.459046,-24.369448,42.459046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.410784,42.297319,92.316683,111.366866,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570900,1.733954,0.216760,0.034841,0.500485,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.953424,tube-mpc,0,-126.340000,54.885000,-2.165068,-1.999984,-2.100000,-2.005000,-0.065068,0.005016,-23.450502,-11.496540,-1.433256,-11.496540,-23.450502,-0.260000,0.470000,-27,56,-26.793809,55.527812,-26.793809,55.527812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.187076,42.402734,86.926287,106.688880,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563525,1.572825,0.213128,0.019677,0.500666,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.963417,tube-mpc,0,-126.340000,54.885000,-2.396833,-2.123045,-2.330000,-2.135000,-0.066833,0.011955,-23.938419,-14.302062,-1.555235,-14.302062,-23.938419,-0.260000,0.490000,-29,80,-29.377854,80.022229,-29.377854,80.022229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.209312,42.758172,83.746182,102.494143,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558034,1.783255,0.229146,0.037276,0.506208,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.973419,tube-mpc,0,-126.340000,54.885000,-2.634776,-2.243713,-2.570000,-2.275000,-0.064776,0.031287,-24.487325,-16.436698,-0.945339,-16.436698,-24.487325,-0.280000,0.570000,-28,95,-28.032227,95.353104,-28.032227,95.353104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.206367,43.037362,82.514672,99.783495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565967,1.689027,0.253454,0.025091,0.500346,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.983419,tube-mpc,0,-126.340000,54.885000,-2.878258,-2.361839,-2.800000,-2.415000,-0.078258,0.053161,-24.670294,-14.607010,-1.738204,-14.607010,-24.670294,-0.280000,0.740000,-32,70,-32.048024,69.683902,-32.048024,69.683902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.741521,42.781275,87.220119,104.723273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584400,1.793448,0.288520,0.041936,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.993414,tube-mpc,0,-126.340000,54.885000,-3.126803,-2.477381,-3.050000,-2.535000,-0.076803,0.057619,-25.890086,-10.398727,-1.555235,-10.398727,-25.890086,-0.330000,0.760000,-18,35,-18.063565,34.716407,-18.063565,34.716407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.789892,42.480628,88.046605,109.407582,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.611422,1.530771,0.204645,0.015712,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.003466,tube-mpc,0,-126.340000,54.885000,-3.381514,-2.591004,-3.310000,-2.615000,-0.071514,0.023996,-26.987899,-7.166278,-1.738204,-7.166278,-26.987899,-0.280000,0.570000,-16,23,-16.115555,22.768461,-16.115555,22.768461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.922822,41.460450,91.120434,115.703182,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553240,1.429098,0.156633,0.016160,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.013543,tube-mpc,0,-126.340000,54.885000,-3.641236,-2.702334,-3.580000,-2.695000,-0.061236,-0.007334,-28.085712,-8.934977,-1.860183,-8.934977,-28.085712,-0.240000,0.340000,-14,57,-14.301465,56.828790,-14.301465,56.828790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.253437,40.869766,90.765728,118.355895,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558800,1.417586,0.182089,0.015635,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.023540,tube-mpc,0,-126.340000,54.885000,-3.902781,-2.810242,-3.860000,-2.795000,-0.042781,-0.015242,-28.146701,-12.594353,-1.921172,-12.594353,-28.146701,-0.230000,0.390000,-18,85,-17.605148,85.157736,-17.605148,85.157736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.367371,40.406683,89.579904,114.723867,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558214,1.415454,0.195944,0.016355,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.033539,tube-mpc,0,-126.340000,54.885000,-4.167804,-2.915660,-4.130000,-2.915000,-0.037804,-0.000660,-28.146701,-13.997114,-2.165131,-13.997114,-28.146701,-0.230000,0.650000,-21,78,-20.904662,77.545862,-20.904662,77.545862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.261409,39.558191,89.492115,113.051785,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556945,1.411694,0.194564,0.014706,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.043469,tube-mpc,0,-126.340000,54.885000,-4.433886,-3.017869,-4.420000,-3.025000,-0.013886,0.007131,-28.390660,-10.886644,-1.982162,-10.886644,-28.390660,-0.210000,0.720000,-21,48,-20.630306,47.900076,-20.630306,47.900076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.983555,39.271081,91.324459,115.032749,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555877,1.396527,0.136349,0.014568,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.053534,tube-mpc,0,-126.340000,54.885000,-4.706138,-3.119006,-4.710000,-3.105000,0.003862,-0.014006,-28.878577,-7.532216,-1.738204,-7.532216,-28.878577,-0.250000,0.700000,-10,21,-10.110036,20.680916,-10.110036,20.680916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.238966,38.076310,87.280498,113.315796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557165,1.411359,0.178981,0.019547,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.063470,tube-mpc,0,-126.340000,54.885000,-4.976901,-3.216432,-4.990000,-3.175000,0.013099,-0.041432,-28.756597,-6.373413,-2.287110,-6.373413,-28.756597,-0.200000,0.410000,-16,35,-16.394303,35.454656,-16.394303,35.454656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.540352,36.659901,82.604851,110.895026,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557951,1.397387,0.134062,0.013556,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.073464,tube-mpc,0,-126.340000,54.885000,-5.250821,-3.312065,-5.270000,-3.235000,0.019179,-0.077065,-27.353837,-8.934977,-2.287110,-8.934977,-27.353837,-0.180000,0.340000,-32,62,-32.377830,61.729898,-32.377830,61.729898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.165434,34.856013,80.568275,102.739548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550419,1.398776,0.140629,0.014824,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.083543,tube-mpc,0,-126.340000,54.885000,-5.528186,-3.406160,-5.550000,-3.335000,0.021814,-0.071160,-26.621961,-11.618519,-1.982162,-11.618519,-26.621961,-0.230000,0.440000,-34,78,-34.386237,78.064777,-34.386237,78.064777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.301206,31.970299,80.425542,100.163911,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557272,1.424626,0.184027,0.015293,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.093534,tube-mpc,0,-126.340000,54.885000,-5.803735,-3.497152,-5.810000,-3.445000,0.006265,-0.052152,-27.536805,-11.191592,-1.677214,-11.191592,-27.536805,-0.300000,0.590000,-19,65,-19.010082,65.246367,-19.010082,65.246367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.860761,30.145337,79.784984,102.042048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556903,1.414808,0.178287,0.019194,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.103470,tube-mpc,0,-126.340000,54.885000,-6.077957,-3.585470,-6.070000,-3.525000,-0.007957,-0.060470,-27.719774,-8.325081,-1.616224,-8.325081,-27.719774,-0.290000,0.640000,-18,37,-17.681050,37.241544,-17.681050,37.241544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.428375,31.018825,81.348818,106.876742,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551377,1.397963,0.136623,0.014506,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.113541,tube-mpc,0,-126.340000,54.885000,-6.355595,-3.672836,-6.340000,-3.595000,-0.015595,-0.077836,-27.597795,-6.068465,-2.653048,-6.068465,-27.597795,-0.250000,0.500000,-22,30,-22.483185,29.892428,-22.483185,29.892428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.866456,31.535259,77.103408,102.849890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557464,1.412216,0.182589,0.014685,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.123542,tube-mpc,0,-126.340000,54.885000,-6.630559,-3.757533,-6.610000,-3.645000,-0.020559,-0.112533,-26.621961,-6.373413,-2.409089,-6.373413,-26.621961,-0.230000,0.390000,-33,40,-32.679792,40.012003,-32.679792,40.012003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.725635,31.005862,72.439351,94.226768,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569828,1.560244,0.225601,0.027835,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.133387,tube-mpc,0,-126.340000,54.885000,-6.900050,-3.838974,-6.860000,-3.715000,-0.040050,-0.123974,-25.463159,-8.203101,-2.043152,-8.203101,-25.463159,-0.290000,0.360000,-36,58,-36.058888,58.329699,-36.058888,58.329699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.120305,29.686476,69.575286,87.162371,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581670,1.438760,0.201558,0.019949,0.500244,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.143390,tube-mpc,0,-126.340000,54.885000,-7.172232,-3.919841,-7.120000,-3.805000,-0.052232,-0.114841,-25.036232,-10.154769,-1.921172,-10.154769,-25.036232,-0.320000,0.440000,-36,70,-35.788389,69.939769,-35.788389,69.939769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.376725,28.765549,67.157094,84.547707,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568731,1.577158,0.366075,0.026535,0.500325,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.153418,tube-mpc,0,-126.340000,54.885000,-7.443009,-3.999097,-7.370000,-3.895000,-0.073009,-0.104097,-25.585138,-10.764665,-1.860183,-10.764665,-25.585138,-0.360000,0.560000,-26,67,-25.572089,66.766508,-25.572089,66.766508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.990132,28.925173,65.416829,84.386022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545061,1.678114,0.245042,0.024243,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.163478,tube-mpc,0,-126.340000,54.885000,-7.712090,-4.076867,-7.630000,-3.975000,-0.082090,-0.101867,-25.829097,-8.447060,-2.287110,-8.447060,-25.829097,-0.380000,0.660000,-18,40,-17.518147,39.751747,-17.518147,39.751747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.671152,30.229806,64.467174,86.317374,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576537,1.684562,0.200951,0.016899,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.173386,tube-mpc,0,-126.340000,54.885000,-7.974206,-4.151859,-7.890000,-4.045000,-0.084206,-0.106859,-25.890086,-5.946486,-2.348100,-5.946486,-25.890086,-0.280000,0.520000,-25,31,-25.197508,31.077828,-25.197508,31.077828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.618540,31.221770,63.766491,87.392879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.600508,1.667431,0.220798,0.021511,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.183401,tube-mpc,0,-126.340000,54.885000,-8.235791,-4.226134,-8.140000,-4.105000,-0.095791,-0.121134,-25.707117,-6.190445,-2.043152,-6.190445,-25.707117,-0.270000,0.390000,-26,44,-25.661282,44.011993,-25.661282,44.011993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.359153,30.401445,63.947619,81.070869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555285,1.407334,0.138719,0.012112,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.193409,tube-mpc,0,-126.340000,54.885000,-8.493480,-4.298938,-8.390000,-4.165000,-0.103480,-0.133938,-25.097221,-8.630029,-2.348100,-8.630029,-25.097221,-0.290000,0.390000,-26,64,-25.813885,64.119875,-25.813885,64.119875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.227596,29.265532,63.909643,78.211055,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559846,1.406979,0.143699,0.014668,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.203470,tube-mpc,0,-126.340000,54.885000,-8.748363,-4.370790,-8.630000,-4.245000,-0.118363,-0.125790,-24.243367,-9.971800,-1.677214,-9.971800,-24.243367,-0.310000,0.470000,-28,70,-28.171436,70.139804,-28.171436,70.139804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.550203,27.852404,62.662713,74.217165,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555161,1.396656,0.135529,0.013147,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.213535,tube-mpc,0,-126.340000,54.885000,-8.998789,-4.441434,-8.860000,-4.335000,-0.138789,-0.106434,-24.182377,-9.727842,-2.226120,-9.727842,-24.182377,-0.300000,0.580000,-27,61,-27.403106,60.744520,-27.403106,60.744520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.621995,26.423570,61.963204,72.504964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559287,1.405820,0.176551,0.019048,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.223471,tube-mpc,0,-126.340000,54.885000,-9.241194,-4.510065,-9.090000,-4.405000,-0.151194,-0.105065,-23.816440,-7.288257,-2.592058,-7.288257,-23.816440,-0.210000,0.660000,-38,33,-37.652833,33.413037,-37.652833,33.413037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.054856,25.005749,61.543187,71.704801,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555355,1.395771,0.155284,0.014678,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.233471,tube-mpc,0,-126.340000,54.885000,-9.479973,-4.578127,-9.330000,-4.465000,-0.149973,-0.113127,-24.121388,-6.068465,-2.043152,-6.068465,-24.121388,-0.310000,0.480000,-17,38,-16.545630,38.307671,-16.545630,38.307671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.240407,23.007982,63.620741,73.452021,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551802,1.395349,0.141531,0.014269,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.243540,tube-mpc,0,-126.340000,54.885000,-9.714859,-4.645749,-9.570000,-4.525000,-0.144859,-0.120749,-23.877429,-7.410237,-1.982162,-7.410237,-23.877429,-0.290000,0.390000,-14,57,-14.224732,57.312069,-14.224732,57.312069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.537240,22.608664,65.150109,79.545979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556839,1.407461,0.160561,0.015827,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.253469,tube-mpc,0,-126.340000,54.885000,-9.940693,-4.711630,-9.800000,-4.605000,-0.140693,-0.106630,-23.267533,-9.605862,-2.592058,-9.605862,-23.267533,-0.200000,0.450000,-26,72,-25.757763,72.137186,-25.757763,72.137186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.331658,21.435094,66.030658,73.171895,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553183,1.397628,0.146760,0.014912,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.263481,tube-mpc,0,-126.340000,54.885000,-10.162334,-4.777366,-10.030000,-4.685000,-0.132334,-0.092366,-22.596648,-9.544873,-2.409089,-9.544873,-22.596648,-0.220000,0.580000,-23,62,-23.151472,61.916967,-23.151472,61.916967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.877762,18.394354,63.513503,72.428123,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560443,1.400317,0.137587,0.015026,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.273469,tube-mpc,0,-126.340000,54.885000,-10.377076,-4.842346,-10.260000,-4.755000,-0.117076,-0.087346,-22.352689,-8.325081,-2.714037,-8.325081,-22.352689,-0.240000,0.620000,-15,48,-14.626501,48.247926,-14.626501,48.247926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.312946,16.240122,65.072627,70.347919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551735,1.397984,0.138543,0.014326,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.283467,tube-mpc,0,-126.340000,54.885000,-10.585404,-4.906889,-10.480000,-4.825000,-0.105404,-0.081889,-22.291700,-6.007476,-1.799193,-6.007476,-22.291700,-0.230000,0.550000,-8,35,-7.589834,35.469375,-7.589834,35.469375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.993035,14.687002,65.795069,70.332477,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555443,1.396199,0.123211,0.013087,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.293537,tube-mpc,0,-126.340000,54.885000,-10.788331,-4.971500,-10.690000,-4.885000,-0.098331,-0.086500,-21.071908,-6.800341,-2.165131,-6.800341,-21.071908,-0.170000,0.430000,-18,52,-18.240867,51.505563,-18.240867,51.505563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.045678,13.871698,69.793426,73.829567,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556563,1.404532,0.174214,0.020391,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.303532,tube-mpc,0,-126.340000,54.885000,-10.982683,-5.035331,-10.900000,-4.945000,-0.082683,-0.090331,-20.279043,-8.203101,-1.982162,-8.203101,-20.279043,-0.170000,0.430000,-18,63,-18.061245,63.196769,-18.061245,63.196769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.847269,11.572195,66.653178,69.867173,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556173,1.404987,0.172802,0.014136,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.313459,tube-mpc,0,-126.340000,54.885000,-11.168532,-5.098516,-11.090000,-5.025000,-0.078532,-0.073516,-19.059251,-9.117946,-2.043152,-9.117946,-19.059251,-0.180000,0.520000,-21,64,-20.627926,64.210136,-20.627926,64.210136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.579746,9.217885,65.548985,70.785451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556777,1.397357,0.135448,0.014678,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.323402,tube-mpc,0,-126.340000,54.885000,-11.347337,-5.161679,-11.270000,-5.095000,-0.077337,-0.066679,-17.900448,-8.691018,-2.287110,-8.691018,-17.900448,-0.200000,0.570000,-21,56,-21.135741,56.371675,-21.135741,56.371675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.274110,6.944961,63.959109,69.550013,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559578,1.434424,0.139467,0.015642,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.333536,tube-mpc,0,-126.340000,54.885000,-11.521893,-5.226025,-11.430000,-5.175000,-0.091893,-0.051025,-17.168573,-7.227268,-1.738204,-7.227268,-17.168573,-0.230000,0.560000,-17,46,-17.265948,45.920283,-17.265948,45.920283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.221330,4.772809,62.651349,66.798950,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558053,1.404003,0.175945,0.018472,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.343468,tube-mpc,0,-126.340000,54.885000,-11.685296,-5.289135,-11.590000,-5.235000,-0.095296,-0.054135,-15.826802,-6.129455,-1.799193,-6.129455,-15.826802,-0.210000,0.510000,-24,40,-23.956007,40.034484,-23.956007,40.034484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.494247,2.914659,63.521841,65.300879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553286,1.394851,0.138696,0.014727,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.353531,tube-mpc,0,-126.340000,54.885000,-11.842992,-5.353200,-11.740000,-5.295000,-0.102992,-0.058200,-14.789979,-6.556382,-1.372266,-6.556382,-14.789979,-0.240000,0.430000,-23,50,-22.855565,49.571326,-22.855565,49.571326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.281021,1.183290,62.342237,65.297248,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556831,1.401798,0.175387,0.014343,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.363547,tube-mpc,0,-126.340000,54.885000,-11.992001,-5.417159,-11.890000,-5.365000,-0.102001,-0.052159,-14.241072,-8.569039,-1.799193,-8.569039,-14.241072,-0.190000,0.460000,-27,64,-27.394088,63.690942,-27.394088,63.690942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.593091,-0.005809,62.673388,66.899731,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555741,1.402860,0.174388,0.019263,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.373470,tube-mpc,0,-126.340000,54.885000,-12.131762,-5.480792,-12.020000,-5.445000,-0.111762,-0.035792,-13.570186,-9.544873,-1.372266,-9.544873,-13.570186,-0.250000,0.520000,-20,68,-19.842379,67.853735,-19.842379,67.853735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.573620,-1.413623,61.614591,69.295353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553200,1.394676,0.135238,0.014842,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.383468,tube-mpc,0,-126.340000,54.885000,-12.264592,-5.545227,-12.160000,-5.535000,-0.104592,-0.010227,-13.509197,-9.056956,-1.921172,-9.056956,-13.509197,-0.240000,0.610000,-13,58,-13.360286,57.611943,-13.360286,57.611943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.584237,-2.210686,63.244947,69.537466,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550609,1.394003,0.138394,0.013969,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.393460,tube-mpc,0,-126.340000,54.885000,-12.389306,-5.610003,-12.290000,-5.615000,-0.099306,0.004997,-13.204249,-7.715185,-1.555235,-7.715185,-13.204249,-0.210000,0.590000,-11,49,-11.307425,48.663432,-11.307425,48.663432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.313292,-2.333162,64.118405,66.181480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552870,1.394169,0.142231,0.014813,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.403537,tube-mpc,0,-126.340000,54.885000,-12.506939,-5.675766,-12.420000,-5.685000,-0.086939,0.009234,-12.716332,-6.922320,-1.433256,-6.922320,-12.716332,-0.160000,0.540000,-13,46,-13.129704,45.922754,-13.129704,45.922754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.262274,-2.614064,64.261533,63.959684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558558,1.406292,0.160733,0.016173,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.413533,tube-mpc,0,-126.340000,54.885000,-12.615552,-5.741474,-12.530000,-5.745000,-0.085552,0.003526,-10.337738,-7.654195,-1.677214,-7.654195,-10.337738,-0.150000,0.490000,-28,55,-27.944560,54.781900,-27.944560,54.781900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.240005,-2.972183,63.165377,63.565624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555793,1.401307,0.175479,0.014865,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.423402,tube-mpc,0,-126.340000,54.885000,-12.714942,-5.806857,-12.630000,-5.825000,-0.084942,0.018143,-9.483883,-8.264091,-1.372266,-8.264091,-9.483883,-0.200000,0.500000,-23,60,-22.925458,59.971893,-22.925458,59.971893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.167353,-4.380817,60.775571,66.965574,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557019,1.392536,0.141777,0.015079,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.433541,tube-mpc,0,-126.340000,54.885000,-12.808961,-5.874574,-12.720000,-5.905000,-0.088961,0.030426,-8.630029,-9.178935,-0.945339,-9.178935,-8.630029,-0.230000,0.550000,-20,63,-19.798045,63.495629,-19.798045,63.495629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.021899,-5.345515,62.966137,68.704284,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564976,1.399563,0.173834,0.020332,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.443539,tube-mpc,0,-126.340000,54.885000,-12.893722,-5.941923,-12.800000,-5.995000,-0.093722,0.053077,-8.264091,-8.995966,-1.250287,-8.995966,-8.264091,-0.220000,0.590000,-18,60,-17.625455,59.899472,-17.625455,59.899472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.931351,-5.867874,61.902043,67.317914,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555316,1.399473,0.172221,0.014354,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.453486,tube-mpc,0,-126.340000,54.885000,-12.970296,-6.009511,-12.870000,-6.075000,-0.100296,0.065489,-7.410237,-8.691018,-0.762370,-8.691018,-7.410237,-0.210000,0.580000,-20,58,-19.880324,58.492308,-19.880324,58.492308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.556710,-5.950887,60.624564,64.437539,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557003,1.397992,0.175539,0.016473,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.463536,tube-mpc,0,-126.340000,54.885000,-13.039897,-6.078391,-12.940000,-6.155000,-0.099897,0.076609,-6.068465,-7.715185,-0.762370,-7.715185,-6.068465,-0.200000,0.580000,-26,51,-25.840927,50.620918,-25.840927,50.620918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.555321,-6.523762,58.537785,62.895925,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556849,1.400581,0.173320,0.015117,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.473473,tube-mpc,0,-126.340000,54.885000,-13.101167,-6.147095,-12.990000,-6.235000,-0.111167,0.087905,-5.397580,-7.959143,-1.067318,-7.959143,-5.397580,-0.220000,0.530000,-24,57,-23.908628,57.147900,-23.908628,57.147900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.273792,-7.327843,57.677548,62.346709,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552230,1.471578,0.156917,0.021976,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.483419,tube-mpc,0,-126.340000,54.885000,-13.155096,-6.216446,-13.040000,-6.305000,-0.115096,0.088554,-4.726694,-8.142112,-0.945339,-8.142112,-4.726694,-0.240000,0.530000,-21,58,-21.054433,58.362027,-21.054433,58.362027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.794050,-7.929972,57.315818,63.309376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548300,1.506000,0.195712,0.025363,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.493414,tube-mpc,0,-126.340000,54.885000,-13.201978,-6.286716,-13.080000,-6.395000,-0.121978,0.108284,-3.811850,-8.447060,-1.189297,-8.447060,-3.811850,-0.220000,0.560000,-26,59,-25.945294,59.294883,-25.945294,59.294883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.258666,-8.341636,55.608947,61.426047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597328,1.408255,0.159406,0.015493,0.500134,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.503467,tube-mpc,0,-126.340000,54.885000,-13.241897,-6.357962,-13.100000,-6.465000,-0.141897,0.107038,-2.592058,-8.630029,-0.640391,-8.630029,-2.592058,-0.240000,0.560000,-30,60,-29.931250,60.021642,-29.931250,60.021642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.739590,-9.055314,53.839007,61.127720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554864,1.392344,0.156868,0.012082,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.513468,tube-mpc,0,-126.340000,54.885000,-13.274577,-6.429370,-13.130000,-6.555000,-0.144577,0.125630,-2.470079,-8.081122,-0.457422,-8.081122,-2.470079,-0.270000,0.560000,-22,57,-21.535730,56.865612,-21.535730,56.865612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.928236,-10.106527,52.886820,61.418234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555037,1.389112,0.135166,0.013004,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.523412,tube-mpc,0,-126.340000,54.885000,-13.300300,-6.500876,-13.150000,-6.625000,-0.150300,0.124124,-1.860183,-7.776174,-0.213464,-7.776174,-1.860183,-0.260000,0.580000,-22,52,-22.374458,51.688450,-22.374458,51.688450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.025028,-9.992046,52.409665,58.646944,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573430,1.401048,0.178045,0.014347,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.533535,tube-mpc,0,-126.340000,54.885000,-13.319742,-6.574131,-13.160000,-6.695000,-0.159742,0.120869,-1.372266,-7.593205,-0.274453,-7.593205,-1.372266,-0.240000,0.540000,-24,53,-24.347613,52.820306,-24.347613,52.820306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.290202,-9.800480,51.234405,56.485962,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556828,1.402079,0.176828,0.019486,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.543539,tube-mpc,0,-126.340000,54.885000,-13.332475,-6.646936,-13.170000,-6.765000,-0.162475,0.118064,-0.823360,-7.593205,-0.335443,-7.593205,-0.823360,-0.240000,0.530000,-24,53,-24.119640,53.158755,-24.119640,53.158755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.604825,-10.023406,49.616340,55.774952,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567664,1.481676,0.207277,0.021439,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.553470,tube-mpc,0,-126.340000,54.885000,-13.338952,-6.719569,-13.160000,-6.845000,-0.178952,0.125431,0.213464,-7.593205,0.091484,-7.593205,0.213464,-0.240000,0.540000,-30,53,-29.506765,52.570980,-29.506765,52.570980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.689075,-10.285402,48.312153,54.830166,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556224,1.395460,0.142428,0.014537,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.563461,tube-mpc,0,-126.340000,54.885000,-13.339486,-6.792924,-13.160000,-6.915000,-0.179486,0.122076,0.396432,-7.349247,-0.091484,-7.349247,0.396432,-0.260000,0.540000,-24,50,-23.896027,50.087805,-23.896027,50.087805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.664753,-11.222957,46.698543,54.927951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552818,1.392283,0.141655,0.014918,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.573536,tube-mpc,0,-126.340000,54.885000,-13.334177,-6.867122,-13.150000,-6.995000,-0.184177,0.127878,0.396432,-8.020133,0.152474,-8.020133,0.396432,-0.260000,0.510000,-19,59,-19.445363,58.685200,-19.445363,58.685200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.830238,-10.881519,45.603800,52.626292,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559894,1.399813,0.177321,0.019152,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.583468,tube-mpc,0,-126.340000,54.885000,-13.323423,-6.940412,-13.140000,-7.065000,-0.183423,0.124588,1.189297,-7.898153,-0.030495,-7.898153,1.189297,-0.240000,0.530000,-24,56,-24.117633,55.887171,-24.117633,55.887171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.521835,-10.309220,44.949154,52.511790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553437,1.384851,0.137085,0.015155,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.593536,tube-mpc,0,-126.340000,54.885000,-13.307165,-7.014774,-13.130000,-7.125000,-0.177165,0.110226,0.884349,-6.800341,0.091484,-6.800341,0.884349,-0.230000,0.550000,-18,44,-17.869861,43.746782,-17.869861,43.746782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.856834,-10.753465,43.584802,51.196573,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558239,1.407319,0.187295,0.016954,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.603541,tube-mpc,0,-126.340000,54.885000,-13.285907,-7.088637,-13.120000,-7.185000,-0.165907,0.096363,0.762370,-6.007476,-0.701380,-6.007476,0.762370,-0.220000,0.500000,-12,40,-12.322688,40.149149,-12.322688,40.149149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.599430,-10.432261,43.186584,48.794276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558328,1.397588,0.162658,0.014133,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.613535,tube-mpc,0,-126.340000,54.885000,-13.259833,-7.162302,-13.100000,-7.245000,-0.159833,0.082698,0.823360,-6.129455,0.030495,-6.129455,0.823360,-0.180000,0.450000,-13,45,-13.269205,44.548735,-13.269205,44.548735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.914047,-9.671269,43.228473,47.245140,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557570,1.397622,0.164013,0.015837,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.623416,tube-mpc,0,-126.340000,54.885000,-13.229541,-7.234910,-13.080000,-7.305000,-0.149541,0.070090,1.921172,-6.251434,0.335443,-6.251434,1.921172,-0.150000,0.430000,-22,47,-22.212536,46.684840,-22.212536,46.684840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.513907,-9.588985,42.262557,46.486464,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571478,1.396620,0.179989,0.014327,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.633463,tube-mpc,0,-126.340000,54.885000,-13.194380,-7.308408,-13.060000,-7.365000,-0.134380,0.056592,1.921172,-7.471226,0.274453,-7.471226,1.921172,-0.180000,0.450000,-15,54,-14.548747,54.283253,-14.548747,54.283253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.807445,-10.225312,40.885511,46.556923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554287,1.384555,0.125370,0.013788,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007583,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.643533,tube-mpc,0,-126.340000,54.885000,-13.154969,-7.381636,-13.030000,-7.435000,-0.124969,0.053364,2.165131,-7.227268,-0.213464,-7.227268,2.165131,-0.180000,0.480000,-12,50,-12.155114,50.279631,-12.155114,50.279631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.409530,-10.038957,41.188208,47.187436,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557844,1.411855,0.163741,0.015836,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.653537,tube-mpc,0,-126.340000,54.885000,-13.111937,-7.453812,-13.010000,-7.505000,-0.101937,0.051188,1.921172,-6.068465,0.335443,-6.068465,1.921172,-0.160000,0.500000,-7,39,-7.128118,39.387986,-7.128118,39.387986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.893790,-9.535469,40.444090,44.777406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558532,1.396161,0.178117,0.021095,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.663540,tube-mpc,0,-126.340000,54.885000,-13.065275,-7.525304,-12.980000,-7.555000,-0.085275,0.029696,2.348100,-5.336590,0.091484,-5.336590,2.348100,-0.130000,0.460000,-10,35,-9.806726,35.316419,-9.806726,35.316419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.895090,-8.441115,40.042462,42.611242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558001,1.397778,0.179456,0.019568,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.673541,tube-mpc,0,-126.340000,54.885000,-13.015228,-7.595976,-12.950000,-7.605000,-0.065228,0.009024,2.104141,-5.702528,-0.091484,-5.702528,2.104141,-0.100000,0.410000,-7,42,-7.386345,41.819758,-7.386345,41.819758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.979529,-7.725378,39.920819,41.239752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556825,1.402052,0.179385,0.020089,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.683536,tube-mpc,0,-126.340000,54.885000,-12.962050,-7.665675,-12.920000,-7.665000,-0.042050,-0.000675,2.531068,-6.434403,0.152474,-6.434403,2.531068,-0.100000,0.410000,-7,48,-6.737726,48.373285,-6.737726,48.373285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.883548,-7.054616,39.933226,41.522528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558167,1.396760,0.173499,0.014264,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.693508,tube-mpc,0,-126.340000,54.885000,-12.906075,-7.734147,-12.880000,-7.735000,-0.026075,0.000853,3.018985,-6.800341,-0.152474,-6.800341,3.018985,-0.090000,0.430000,-9,51,-8.781821,51.268666,-8.781821,51.268666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.299736,-6.650592,39.494543,41.601019,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559661,1.396117,0.178147,0.014939,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.703402,tube-mpc,0,-126.340000,54.885000,-12.847874,-7.800899,-12.850000,-7.795000,0.002126,-0.005899,3.018985,-6.556382,0.396432,-6.556382,3.018985,-0.090000,0.480000,-4,46,-4.413478,45.658961,-4.413478,45.658961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.900999,-6.531482,38.851734,40.845114,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562822,1.383653,0.135508,0.014412,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.713464,tube-mpc,0,-126.340000,54.885000,-12.786176,-7.867437,-12.810000,-7.855000,0.023824,-0.012437,3.079975,-5.153621,0.579401,-5.153621,3.079975,-0.090000,0.480000,0,35,-0.425058,34.874733,-0.425058,34.874733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.803736,-5.985866,39.076842,39.490723,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551410,1.384570,0.142335,0.015001,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.723385,tube-mpc,0,-126.340000,54.885000,-12.723069,-7.931576,-12.770000,-7.905000,0.046931,-0.026576,2.957996,-4.665705,0.152474,-4.665705,2.957996,-0.060000,0.420000,1,36,1.011250,36.205350,1.011250,36.205350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.699709,-4.882556,40.505650,42.686398,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553121,1.394916,0.177484,0.013639,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.733540,tube-mpc,0,-126.340000,54.885000,-12.656341,-7.995572,-12.740000,-7.955000,0.083659,-0.040572,3.689871,-5.458569,0.335443,-5.458569,3.689871,-0.050000,0.380000,-2,47,-1.864620,46.909668,-1.864620,46.909668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.462522,-3.821706,41.549311,42.716996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556909,1.394638,0.177768,0.019509,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.743537,tube-mpc,0,-126.340000,54.885000,-12.588741,-8.056788,-12.700000,-8.005000,0.111259,-0.051788,3.628881,-5.946486,0.274453,-5.946486,3.628881,-0.050000,0.420000,2,49,2.111230,48.759833,2.111230,48.759833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.690975,-3.663856,40.830133,40.698575,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558435,1.394750,0.178037,0.019790,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.753538,tube-mpc,0,-126.340000,54.885000,-12.519398,-8.116112,-12.660000,-8.055000,0.140602,-0.061112,3.689871,-6.068465,0.579401,-6.068465,3.689871,-0.040000,0.450000,4,48,4.311877,48.349627,4.311877,48.349627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.903105,-3.057351,41.834564,41.391096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557355,1.403475,0.177703,0.022724,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.763536,tube-mpc,0,-126.340000,54.885000,-12.448523,-8.173367,-12.620000,-8.105000,0.171477,-0.068367,3.689871,-4.909663,0.335443,-4.909663,3.689871,-0.010000,0.480000,5,38,4.793563,37.665073,4.793563,37.665073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.024247,-2.475621,42.697653,42.179498,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556975,1.396378,0.176270,0.015603,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.773541,tube-mpc,0,-126.340000,54.885000,-12.376216,-8.228452,-12.570000,-8.145000,0.193784,-0.083452,4.177788,-3.628881,0.762370,-3.628881,4.177788,-0.010000,0.440000,4,31,4.149114,31.220114,4.149114,31.220114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.702036,-1.749710,43.154764,43.543871,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555620,1.396576,0.177109,0.019489,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.783493,tube-mpc,0,-126.340000,54.885000,-12.303063,-8.280916,-12.530000,-8.185000,0.226937,-0.095916,4.299767,-3.750861,0.762370,-3.750861,4.299767,-0.010000,0.390000,7,38,7.018204,37.820930,7.018204,37.820930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.693587,-0.844575,44.036903,44.446769,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547938,1.393987,0.176478,0.014792,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.793457,tube-mpc,0,-126.340000,54.885000,-12.228734,-8.330971,-12.480000,-8.225000,0.251266,-0.105971,4.848673,-5.214611,0.335443,-5.214611,4.848673,0.000000,0.360000,4,55,3.747964,54.519377,3.747964,54.519377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.902808,0.355389,44.887544,45.654458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556732,1.382478,0.164444,0.016666,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.803533,tube-mpc,0,-126.340000,54.885000,-12.152593,-8.378931,-12.420000,-8.285000,0.267407,-0.093931,4.482736,-5.214611,0.762370,-5.214611,4.482736,0.010000,0.440000,7,52,7.468095,52.055060,7.468095,52.055060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.159258,0.676545,44.177482,43.227642,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555359,1.395231,0.177965,0.015853,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.813534,tube-mpc,0,-126.340000,54.885000,-12.076165,-8.423747,-12.360000,-8.325000,0.283835,-0.098747,5.824507,-4.360757,0.396432,-4.360757,5.824507,0.020000,0.500000,-3,42,-2.852301,41.679011,-2.852301,41.679011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.811248,1.422290,45.106667,45.494182,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557017,1.394905,0.176409,0.014342,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.823540,tube-mpc,0,-126.340000,54.885000,-11.998936,-8.465679,-12.300000,-8.365000,0.301064,-0.100679,5.885497,-2.897006,0.701380,-2.897006,5.885497,0.020000,0.470000,-1,35,-1.237120,34.780612,-1.237120,34.780612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.191681,1.929344,45.150294,44.685294,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558446,1.394471,0.178884,0.021087,0.500138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.833535,tube-mpc,0,-126.340000,54.885000,-11.921135,-8.504520,-12.240000,-8.395000,0.318865,-0.109520,5.702528,-2.470079,1.372266,-2.470079,5.702528,0.000000,0.410000,6,39,5.515804,38.801211,5.515804,38.801211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.097533,3.064040,45.488204,46.938258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556487,1.395081,0.177140,0.014680,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.843534,tube-mpc,0,-126.340000,54.885000,-11.842719,-8.540205,-12.170000,-8.425000,0.327281,-0.115205,6.373413,-3.567892,1.372266,-3.567892,6.373413,0.000000,0.390000,1,52,1.148751,52.443084,1.148751,52.443084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.509647,4.854100,45.553664,50.228966,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557272,1.394156,0.173881,0.015659,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.853540,tube-mpc,0,-126.340000,54.885000,-11.763730,-8.572609,-12.100000,-8.465000,0.336270,-0.107609,6.739351,-4.482736,0.884349,-4.482736,6.739351,0.000000,0.450000,-1,59,-1.315742,59.168459,-1.315742,59.168459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.551515,6.016644,45.426350,47.917854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557011,1.393583,0.176554,0.015727,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.863536,tube-mpc,0,-126.340000,54.885000,-11.684344,-8.601562,-12.030000,-8.485000,0.345656,-0.116562,7.898153,-3.201954,0.823360,-3.201954,7.898153,0.000000,0.520000,-10,45,-9.747258,45.058006,-9.747258,45.058006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.793563,6.702093,44.783547,47.844797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555459,1.394152,0.174736,0.014274,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.873462,tube-mpc,0,-126.340000,54.885000,-11.605104,-8.626807,-11.950000,-8.515000,0.344896,-0.111807,7.227268,-1.189297,1.250287,-1.189297,7.227268,0.020000,0.500000,-6,34,-5.796838,33.758110,-5.796838,33.758110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.919789,7.365569,45.852525,48.787933,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557776,1.382359,0.137447,0.015472,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.883532,tube-mpc,0,-126.340000,54.885000,-11.524302,-8.648743,-11.870000,-8.525000,0.345698,-0.123743,7.288257,-0.274453,1.128308,-0.274453,7.288257,-0.030000,0.430000,2,35,1.532845,34.685968,1.532845,34.685968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.263442,8.861362,46.803007,53.335671,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558789,1.410258,0.176518,0.021563,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.893537,tube-mpc,0,-126.340000,54.885000,-11.443645,-8.666758,-11.800000,-8.525000,0.356355,-0.141758,7.166278,-1.189297,1.006328,-1.189297,7.166278,-0.030000,0.380000,4,49,4.452224,48.848488,4.452224,48.848488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.475307,10.823076,49.778104,56.396373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555862,1.395746,0.175733,0.014243,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.903408,tube-mpc,0,-126.340000,54.885000,-11.363687,-8.680747,-11.720000,-8.535000,0.356313,-0.145747,7.044299,-2.531068,0.945339,-2.531068,7.044299,-0.020000,0.430000,5,59,4.535188,59.352017,4.535188,59.352017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.816473,12.279839,48.775842,54.342096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.629520,1.402025,0.143279,0.014308,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.913408,tube-mpc,0,-126.340000,54.885000,-11.282292,-8.690989,-11.640000,-8.555000,0.357708,-0.135989,7.105289,-1.433256,1.067318,-1.433256,7.105289,-0.010000,0.510000,4,48,3.796017,48.345784,3.796017,48.345784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.034012,12.871601,47.891029,52.813048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556800,1.382884,0.141537,0.014073,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.923460,tube-mpc,0,-126.340000,54.885000,-11.200067,-8.697211,-11.570000,-8.565000,0.369933,-0.132211,7.959143,-0.274453,1.067318,-0.274453,7.959143,-0.010000,0.510000,-1,42,-1.330429,42.478486,-1.330429,42.478486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.137612,14.089205,49.405590,55.791614,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555807,1.382313,0.141497,0.013977,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.933532,tube-mpc,0,-126.340000,54.885000,-11.117223,-8.699267,-11.500000,-8.565000,0.382777,-0.134267,6.983309,-0.396432,0.579401,-0.396432,6.983309,-0.010000,0.470000,9,51,8.895076,50.823155,8.895076,50.823155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.458976,15.310265,48.287951,55.811722,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556089,1.394531,0.173369,0.014640,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.943538,tube-mpc,0,-126.340000,54.885000,-11.034434,-8.697095,-11.420000,-8.545000,0.385566,-0.152095,7.654195,1.311276,1.250287,1.311276,7.654195,0.000000,0.480000,4,39,4.211535,38.593034,4.211535,38.593034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.988817,16.103321,50.948989,57.659973,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556902,1.394447,0.188087,0.020248,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.953539,tube-mpc,0,-126.340000,54.885000,-10.951152,-8.690661,-11.340000,-8.535000,0.388848,-0.155661,7.532216,1.860183,1.189297,1.860183,7.532216,0.000000,0.450000,7,40,6.597625,39.974495,6.597625,39.974495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.382885,16.796290,50.868351,59.579637,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555954,1.394631,0.175941,0.015571,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.963536,tube-mpc,0,-126.340000,54.885000,-10.867301,-8.679915,-11.250000,-8.525000,0.382699,-0.154915,7.959143,1.067318,1.311276,1.067318,7.959143,0.000000,0.420000,3,53,3.451996,53.386418,3.451996,53.386418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.181686,17.857993,50.770584,59.908804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555748,1.394359,0.176533,0.015292,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.973536,tube-mpc,0,-126.340000,54.885000,-10.782753,-8.664800,-11.160000,-8.515000,0.377247,-0.149800,8.203101,-0.335443,1.433256,-0.335443,8.203101,0.000000,0.470000,1,66,1.360678,65.541031,1.360678,65.541031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.004479,18.507548,49.512812,57.374586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554910,1.394663,0.176793,0.014776,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.983537,tube-mpc,0,-126.340000,54.885000,-10.697454,-8.645280,-11.070000,-8.515000,0.372546,-0.130280,8.812998,0.091484,1.433256,0.091484,8.812998,-0.010000,0.560000,-2,60,-1.852009,60.318239,-1.852009,60.318239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.614444,18.665442,49.659791,56.812952,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556782,1.394948,0.175903,0.015495,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.993538,tube-mpc,0,-126.340000,54.885000,-10.611308,-8.621322,-10.970000,-8.485000,0.358692,-0.136322,8.934977,2.165131,1.555235,2.165131,8.934977,-0.020000,0.590000,-1,44,-0.907663,43.874374,-0.907663,43.874374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.791374,18.765042,50.671094,57.999523,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570956,1.605207,0.218012,0.026318,0.500316,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.003417,tube-mpc,0,-126.340000,54.885000,-10.525299,-8.593280,-10.870000,-8.455000,0.344701,-0.138280,8.934977,3.994819,1.433256,3.994819,8.934977,-0.020000,0.540000,0,37,0.199849,36.521764,0.199849,36.521764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.155697,19.375029,53.160673,62.033515,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584059,1.414140,0.180105,0.018790,0.500697,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.013413,tube-mpc,0,-126.340000,54.885000,-10.437241,-8.560465,-10.780000,-8.415000,0.342759,-0.145465,7.837164,4.604715,1.860183,4.604715,7.837164,-0.030000,0.460000,13,42,12.980845,42.103547,12.980845,42.103547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.126028,19.883208,53.615974,63.497674,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562725,1.592325,0.228158,0.027684,0.501887,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.023389,tube-mpc,0,-126.340000,54.885000,-10.348232,-8.523264,-10.690000,-8.375000,0.341768,-0.148264,8.508050,3.445913,1.433256,3.445913,8.508050,-0.010000,0.430000,7,58,6.789319,58.316490,6.789319,58.316490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.618542,20.722810,55.980855,65.408664,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603118,1.429609,0.205546,0.018488,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.033391,tube-mpc,0,-126.340000,54.885000,-10.257741,-8.481506,-10.590000,-8.345000,0.332259,-0.136506,8.752008,1.616224,1.982162,1.616224,8.752008,0.010000,0.500000,2,73,2.096394,72.829961,2.096394,72.829961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.657877,20.626233,51.302106,59.769695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573741,1.558588,0.221032,0.017193,0.500506,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.043385,tube-mpc,0,-126.340000,54.885000,-10.165958,-8.435337,-10.500000,-8.325000,0.334042,-0.110337,9.361904,0.640391,1.738204,0.640391,9.361904,0.010000,0.610000,-2,78,-1.764672,77.886920,-1.764672,77.886920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.924021,20.358475,50.548905,57.954379,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546849,1.614966,0.250994,0.025925,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.053590,tube-mpc,0,-126.340000,54.885000,-10.070717,-8.383642,-10.400000,-8.295000,0.329283,-0.088642,8.142112,4.116798,1.494245,4.116798,8.142112,0.010000,0.690000,11,49,11.392102,48.657320,11.392102,48.657320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.360498,19.113663,50.740218,57.683202,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577265,1.530537,0.236594,0.018786,0.500460,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.063386,tube-mpc,0,-126.340000,54.885000,-9.977708,-8.329717,-10.310000,-8.235000,0.332292,-0.094717,8.630029,6.861330,2.165131,6.861330,8.630029,-0.020000,0.640000,15,32,15.446820,32.463564,15.446820,32.463564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.315800,19.504644,58.924756,69.404811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586980,1.650950,0.232650,0.018746,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.073408,tube-mpc,0,-126.340000,54.885000,-9.880848,-8.270248,-10.220000,-8.155000,0.339152,-0.115248,8.630029,7.776174,1.128308,7.776174,8.630029,0.030000,0.470000,13,42,13.012692,41.604263,13.012692,41.604263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.890280,19.846711,61.357262,74.772382,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556881,1.399667,0.156439,0.013170,0.500389,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.083456,tube-mpc,0,-126.340000,54.885000,-9.781874,-8.206309,-10.120000,-8.085000,0.338126,-0.121309,8.995966,5.153621,1.616224,5.153621,8.995966,0.080000,0.430000,5,70,4.996960,70.323893,4.996960,70.323893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.963682,19.748152,58.968683,68.638875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554587,1.392924,0.138337,0.012953,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.093466,tube-mpc,0,-126.340000,54.885000,-9.681291,-8.138380,-10.010000,-8.045000,0.328709,-0.093380,10.093779,3.689871,1.433256,3.689871,10.093779,0.060000,0.530000,-1,81,-1.208507,80.815590,-1.208507,80.815590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.531225,18.530164,53.364329,60.139916,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553816,1.389975,0.152533,0.013429,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.103540,tube-mpc,0,-126.340000,54.885000,-9.577954,-8.065836,-9.890000,-7.995000,0.312046,-0.070836,11.801488,3.933829,1.250287,3.933829,11.801488,0.020000,0.680000,-10,71,-10.026884,71.123789,-10.026884,71.123789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.611740,17.493719,51.266982,59.014795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558077,1.401833,0.195468,0.014704,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.113461,tube-mpc,0,-126.340000,54.885000,-9.473984,-7.990371,-9.780000,-7.935000,0.306016,-0.055371,11.191592,6.312424,1.677214,6.312424,11.191592,-0.020000,0.710000,3,53,3.023181,53.460437,3.023181,53.460437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.131217,16.667608,49.919764,57.812113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553409,1.388604,0.135699,0.014105,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.123541,tube-mpc,0,-126.340000,54.885000,-9.366008,-7.909718,-9.650000,-7.855000,0.283992,-0.054718,10.581696,9.056956,2.226120,9.056956,10.581696,-0.020000,0.640000,11,40,11.255775,40.030020,11.255775,40.030020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.538074,16.649045,53.681639,63.019656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558777,1.402350,0.177951,0.020975,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.133536,tube-mpc,0,-126.340000,54.885000,-9.256498,-7.825888,-9.540000,-7.755000,0.283502,-0.070888,10.947634,9.666852,1.860183,9.666852,10.947634,0.000000,0.510000,10,48,9.612499,47.907811,9.612499,47.907811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.802451,16.819442,56.097359,66.970354,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557349,1.401983,0.176550,0.018839,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.143538,tube-mpc,0,-126.340000,54.885000,-9.144350,-7.738258,-9.420000,-7.675000,0.275650,-0.063258,11.740498,7.898153,1.738204,7.898153,11.740498,0.040000,0.480000,0,69,-0.482616,69.231547,-0.482616,69.231547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.849072,16.233427,51.092139,60.788754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556910,1.401808,0.177143,0.019173,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.153536,tube-mpc,0,-126.340000,54.885000,-9.029610,-7.647067,-9.290000,-7.615000,0.260390,-0.032067,12.472374,5.519559,2.104141,5.519559,12.472374,0.010000,0.560000,-3,88,-2.536706,88.327727,-2.536706,88.327727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.025680,14.933468,47.121914,53.612906,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557769,1.401512,0.195072,0.015820,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.163418,tube-mpc,0,-126.340000,54.885000,-8.913507,-7.553524,-9.150000,-7.565000,0.236493,0.011476,12.899301,4.543725,2.470079,4.543725,12.899301,0.000000,0.730000,-5,89,-4.529285,88.568467,-4.529285,88.568467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.527851,13.475158,47.972582,54.689359,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586291,1.424688,0.213895,0.013428,0.500368,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.173409,tube-mpc,0,-126.340000,54.885000,-8.793304,-7.455637,-9.010000,-7.485000,0.216696,0.029363,12.960290,7.166278,1.738204,7.166278,12.960290,-0.030000,0.810000,1,64,1.122664,64.178274,1.122664,64.178274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.050024,11.953795,50.626208,57.017438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570229,1.393216,0.164241,0.012281,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.183403,tube-mpc,0,-126.340000,54.885000,-8.670152,-7.354541,-8.880000,-7.395000,0.209848,0.040459,13.692166,10.886644,2.043152,10.886644,13.692166,-0.030000,0.750000,-1,41,-0.585421,41.436694,-0.585421,41.436694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.259972,11.258363,54.917958,63.137212,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563822,1.391970,0.143562,0.013644,0.500337,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.193461,tube-mpc,0,-126.340000,54.885000,-8.543198,-7.249750,-8.740000,-7.265000,0.196802,0.015250,13.326228,12.716332,2.165131,12.716332,13.326228,-0.050000,0.580000,9,41,8.506344,40.952620,8.506344,40.952620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.624906,10.321262,56.003988,66.951875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554521,1.391994,0.137128,0.012948,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.203535,tube-mpc,0,-126.340000,54.885000,-8.412956,-7.141903,-8.600000,-7.165000,0.187044,0.023097,13.692166,10.276748,2.043152,10.276748,13.692166,-0.040000,0.470000,7,74,6.763912,73.859891,6.763912,73.859891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.133831,10.194222,56.194299,67.502864,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556324,1.404392,0.175196,0.021160,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.213535,tube-mpc,0,-126.340000,54.885000,-8.280555,-7.032158,-8.460000,-7.085000,0.179445,0.052842,13.631176,5.336590,2.348100,5.336590,13.631176,0.010000,0.570000,2,107,1.830001,106.750000,1.830001,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.586098,9.144362,53.554052,61.237821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557431,1.404170,0.218825,0.015573,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.223537,tube-mpc,0,-126.340000,54.885000,-8.144985,-6.919897,-8.310000,-7.035000,0.165015,0.115103,15.094927,5.519559,1.982162,5.519559,15.094927,-0.020000,0.800000,-5,98,-5.365387,98.279313,-5.365387,98.279313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.521813,6.526752,56.538494,66.951562,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558316,1.405182,0.255009,0.014591,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.233546,tube-mpc,0,-126.340000,54.885000,-8.006126,-6.805236,-8.160000,-6.965000,0.153874,0.159764,14.363051,8.264091,2.043152,8.264091,14.363051,-0.030000,0.920000,5,70,5.123336,70.366957,5.123336,70.366957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.193548,4.732086,58.132457,67.801648,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556878,1.405060,0.231573,0.016175,0.500145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.243538,tube-mpc,0,-126.340000,54.885000,-7.864324,-6.688671,-8.010000,-6.865000,0.145676,0.176329,14.607010,11.618519,1.982162,11.618519,14.607010,-0.040000,0.830000,9,53,9.112666,52.703517,9.112666,52.703517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.839145,4.098134,59.401708,68.881946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555656,1.405089,0.173064,0.019295,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.253469,tube-mpc,0,-126.340000,54.885000,-7.720221,-6.570928,-7.850000,-6.745000,0.129779,0.174072,14.546020,13.204249,2.104141,13.204249,14.546020,0.000000,0.670000,8,54,7.727171,54.491142,7.727171,54.491142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.140030,3.004753,59.447027,70.073687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555583,1.395483,0.139259,0.015635,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.263540,tube-mpc,0,-126.340000,54.885000,-7.570866,-6.449807,-7.700000,-6.625000,0.129134,0.175193,14.728989,10.459717,1.860183,10.459717,14.728989,0.000000,0.570000,9,87,8.889595,87.369114,8.889595,87.369114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.582472,1.711528,58.223003,66.393230,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556939,1.407853,0.193038,0.015290,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.273544,tube-mpc,0,-126.340000,54.885000,-7.419307,-6.327988,-7.530000,-6.525000,0.110693,0.197012,15.887791,8.142112,2.592058,8.142112,15.887791,0.000000,0.670000,0,102,-0.196547,101.624629,-0.196547,101.624629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.551498,-0.566877,57.385189,66.908496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556318,1.423671,0.230091,0.018336,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.283469,tube-mpc,0,-126.340000,54.885000,-7.265831,-6.205866,-7.360000,-6.445000,0.094169,0.239134,16.497687,7.227268,2.714037,7.227268,16.497687,0.010000,0.850000,-6,98,-6.075042,97.868466,-6.075042,97.868466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.837167,-2.723257,57.997525,68.427177,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550558,1.397052,0.253735,0.014246,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.293538,tube-mpc,0,-126.340000,54.885000,-7.107014,-6.080915,-7.190000,-6.345000,0.082986,0.264085,16.314719,10.886644,2.104141,10.886644,16.314719,-0.050000,0.910000,6,65,6.375889,65.134551,6.375889,65.134551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.886090,-5.622812,58.656735,70.417386,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554841,1.409095,0.233617,0.015770,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.303538,tube-mpc,0,-126.340000,54.885000,-6.946240,-5.955990,-7.010000,-6.225000,0.063760,0.269010,16.924615,13.204249,2.104141,13.204249,16.924615,-0.050000,0.810000,4,54,4.340314,54.208981,4.340314,54.208981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.740259,-6.954683,58.722183,68.229367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557128,1.407249,0.174600,0.019443,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.313485,tube-mpc,0,-126.340000,54.885000,-6.783378,-5.831130,-6.830000,-6.085000,0.046622,0.253870,17.351542,13.204249,1.860183,13.204249,17.351542,0.000000,0.660000,-4,66,-4.017431,65.873788,-4.017431,65.873788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.392663,-9.133907,58.675193,69.381171,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556332,1.406225,0.174044,0.014103,0.500538,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.323539,tube-mpc,0,-126.340000,54.885000,-6.615869,-5.704548,-6.640000,-5.965000,0.024131,0.260452,17.656490,11.069613,2.043152,11.069613,17.656490,0.010000,0.650000,-8,85,-8.117614,85.241918,-8.117614,85.241918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.665964,-12.057665,55.357236,67.190206,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558797,1.407974,0.190785,0.016253,0.500260,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.333541,tube-mpc,0,-126.340000,54.885000,-6.446456,-5.578488,-6.460000,-5.865000,0.013544,0.286512,17.717479,9.422894,2.714037,9.422894,17.717479,0.050000,0.720000,-13,95,-12.852338,95.321956,-12.852338,95.321956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.043345,-14.840026,53.501939,65.880551,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556779,1.407916,0.204701,0.014845,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.343473,tube-mpc,0,-126.340000,54.885000,-6.275574,-5.453384,-6.280000,-5.765000,0.004426,0.311616,17.107583,9.605862,2.592058,9.605862,17.107583,-0.050000,0.830000,7,86,6.770628,86.217482,6.770628,86.217482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.404360,-17.720214,52.829837,66.995913,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555994,1.398102,0.200069,0.015782,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.353463,tube-mpc,0,-126.340000,54.885000,-6.101207,-5.327892,-6.110000,-5.655000,0.008793,0.327108,16.497687,11.618519,2.287110,11.618519,16.497687,-0.070000,0.860000,19,67,19.317471,67.250127,19.317471,67.250127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.555800,-18.787849,53.508365,65.039902,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553627,1.396698,0.161588,0.014222,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.363542,tube-mpc,0,-126.340000,54.885000,-5.922862,-5.201838,-5.940000,-5.525000,0.017138,0.323162,15.399875,13.936124,1.738204,13.936124,15.399875,-0.010000,0.770000,26,54,25.888471,54.228306,25.888471,54.228306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.249944,-19.097801,55.954523,65.335396,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555742,1.783158,0.262407,0.035710,0.501196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.373387,tube-mpc,0,-126.340000,54.885000,-5.746485,-5.079494,-5.780000,-5.385000,0.033515,0.305506,15.765812,14.789979,1.982162,14.789979,15.765812,0.070000,0.640000,17,55,16.943057,55.461091,16.943057,55.461091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.327394,-20.160783,60.947899,69.202966,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557560,1.446436,0.195951,0.019227,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.383413,tube-mpc,0,-126.340000,54.885000,-5.564812,-4.955917,-5.610000,-5.255000,0.045188,0.299083,16.863625,12.045446,2.287110,12.045446,16.863625,0.160000,0.570000,-2,82,-2.464923,82.092753,-2.464923,82.092753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.128837,-22.042164,63.725217,70.834290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555323,1.791734,0.235368,0.033124,0.500874,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.393388,tube-mpc,0,-126.340000,54.885000,-5.382214,-4.834231,-5.430000,-5.145000,0.047786,0.310769,18.205396,10.337738,2.348100,10.337738,18.205396,0.050000,0.640000,0,90,0.260311,90.436038,0.260311,90.436038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.054670,-24.888394,58.079335,70.092717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578625,1.499759,0.215112,0.030304,0.502491,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.403388,tube-mpc,0,-126.340000,54.885000,-5.197508,-4.713737,-5.230000,-5.055000,0.032492,0.341263,18.510344,9.910810,2.470079,9.910810,18.510344,0.000000,0.820000,4,79,3.843498,78.854403,3.843498,78.854403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.825580,-27.312157,54.477063,66.503347,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.614427,1.677799,0.288195,0.028567,0.500600,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.414144,tube-mpc,0,-126.340000,54.885000,-4.997207,-4.586048,-5.020000,-4.925000,0.022793,0.338952,18.571334,11.191592,2.226120,11.191592,18.571334,0.030000,0.810000,1,66,0.581585,66.188873,0.581585,66.188873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.422790,-28.747914,52.206263,61.790072,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563670,2.056414,0.268638,0.036194,0.500937,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008438,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.423392,tube-mpc,0,-126.340000,54.885000,-4.823862,-4.478067,-4.850000,-4.815000,0.026138,0.336933,17.351542,13.082270,1.677214,13.082270,17.351542,0.020000,0.740000,14,54,14.236406,54.398453,14.236406,54.398453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.305012,-30.310720,47.680440,58.081878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584690,1.673798,0.228090,0.021388,0.500458,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.433391,tube-mpc,0,-126.340000,54.885000,-4.635494,-4.363407,-4.670000,-4.685000,0.034506,0.321593,17.351542,13.082270,1.799193,13.082270,17.351542,0.040000,0.630000,14,60,14.187229,59.940225,14.187229,59.940225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.288801,-30.552617,47.606446,55.488203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558756,1.536698,0.205961,0.029671,0.500396,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.443421,tube-mpc,0,-126.340000,54.885000,-4.445798,-4.250790,-4.490000,-4.575000,0.044202,0.324210,17.290552,11.435550,1.738204,11.435550,17.290552,0.090000,0.590000,9,75,9.115822,74.944528,9.115822,74.944528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.978214,-31.447050,47.317557,56.123107,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601521,1.686662,0.245711,0.027106,0.500428,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.453413,tube-mpc,0,-126.340000,54.885000,-4.256303,-4.141179,-4.310000,-4.465000,0.053697,0.323821,16.802635,9.849821,1.738204,9.849821,16.802635,0.100000,0.640000,12,81,12.163227,81.350818,12.163227,81.350818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.369144,-32.828620,44.338297,54.914820,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548687,1.448509,0.217117,0.017553,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.463396,tube-mpc,0,-126.340000,54.885000,-4.066792,-4.034482,-4.140000,-4.375000,0.073208,0.340518,16.558677,9.117946,0.884349,9.117946,16.558677,0.110000,0.720000,14,79,14.385347,78.965235,14.385347,78.965235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.786643,-33.756298,42.953885,52.874490,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.618892,1.469797,0.237927,0.030981,0.500517,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.473414,tube-mpc,0,-126.340000,54.885000,-3.876651,-3.930410,-3.970000,-4.285000,0.093349,0.354590,15.887791,9.300914,1.555235,9.300914,15.887791,0.090000,0.770000,24,71,24.261210,71.053470,24.261210,71.053470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.354714,-34.227148,43.039299,51.542647,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585223,1.517229,0.192137,0.022047,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.483416,tube-mpc,0,-126.340000,54.885000,-3.687136,-3.829703,-3.800000,-4.185000,0.112864,0.355297,15.887791,11.557530,1.372266,11.557530,15.887791,0.150000,0.730000,19,53,18.968389,52.549865,18.968389,52.549865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.454881,-34.213793,47.215318,53.338923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581814,1.420073,0.172900,0.018871,0.500347,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.493414,tube-mpc,0,-126.340000,54.885000,-3.498349,-3.732438,-3.640000,-4.075000,0.141651,0.342562,15.948781,11.557530,1.555235,11.557530,15.948781,0.170000,0.630000,17,56,17.345759,56.068221,17.345759,56.068221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.411735,-34.273941,49.987059,55.483017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590312,1.426051,0.171965,0.019589,0.500309,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.503415,tube-mpc,0,-126.340000,54.885000,-3.310400,-3.638701,-3.470000,-3.965000,0.159600,0.326299,16.253729,9.727842,1.433256,9.727842,16.253729,0.170000,0.570000,14,72,14.444335,71.542330,14.444335,71.542330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.074401,-34.408871,49.354334,55.173083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586246,1.487993,0.208231,0.036853,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.513392,tube-mpc,0,-126.340000,54.885000,-3.124152,-3.548934,-3.300000,-3.885000,0.175848,0.336066,15.826802,7.959143,1.555235,7.959143,15.826802,0.140000,0.630000,21,79,20.963792,78.612124,20.963792,78.612124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.014184,-34.837309,45.629264,53.565568,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.616278,1.456278,0.206375,0.036291,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.523415,tube-mpc,0,-126.340000,54.885000,-2.938569,-3.462667,-3.140000,-3.805000,0.201431,0.342333,15.826802,7.166278,1.677214,7.166278,15.826802,0.150000,0.710000,20,75,19.975009,74.831329,19.975009,74.831329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.585778,-34.808459,46.610077,53.099231,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592094,1.548772,0.228492,0.026952,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.533419,tube-mpc,0,-126.340000,54.885000,-2.755178,-3.380635,-2.970000,-3.725000,0.214822,0.344365,17.168573,7.227268,1.494245,7.227268,17.168573,0.170000,0.710000,5,70,4.688335,70.110395,4.688335,70.110395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.431765,-34.648494,46.922527,52.809644,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591659,1.543689,0.207798,0.019711,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.543386,tube-mpc,0,-126.340000,54.885000,-2.574600,-3.303098,-2.790000,-3.645000,0.215400,0.341902,17.900448,8.508050,1.921172,8.508050,17.900448,0.130000,0.710000,1,55,0.563438,55.010396,0.563438,55.010396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.782129,-35.456175,40.511895,50.186695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556730,1.444624,0.204548,0.017665,0.500833,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.553416,tube-mpc,0,-126.340000,54.885000,-2.395375,-3.229444,-2.600000,-3.565000,0.204625,0.335556,18.693313,8.934977,1.555235,8.934977,18.693313,0.060000,0.620000,-1,54,-1.011190,54.096691,-1.011190,54.096691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.534010,-36.168414,38.005959,46.935265,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549618,1.437846,0.196067,0.016170,0.500671,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.563385,tube-mpc,0,-126.340000,54.885000,-2.220007,-3.160704,-2.410000,-3.485000,0.189993,0.324296,18.449355,6.861330,1.372266,6.861330,18.449355,0.040000,0.560000,-1,71,-1.457831,71.196264,-1.457831,71.196264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.474048,-36.762718,36.430115,45.654698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549126,1.529526,0.230115,0.031574,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.573385,tube-mpc,0,-126.340000,54.885000,-2.047200,-3.096349,-2.220000,-3.435000,0.172800,0.338651,18.632323,5.153621,1.433256,5.153621,18.632323,0.030000,0.610000,-8,78,-7.505947,78.419414,-7.505947,78.419414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.480571,-37.888812,34.925344,47.494012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549732,1.448890,0.194272,0.018386,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.583420,tube-mpc,0,-126.340000,54.885000,-1.877198,-3.036498,-2.030000,-3.385000,0.152802,0.348502,17.656490,3.628881,1.677214,3.628881,17.656490,0.000000,0.690000,-2,81,-1.825034,80.546832,-1.825034,80.546832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.576680,-39.212565,33.318149,48.007015,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588747,1.571066,0.234708,0.019961,0.500423,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.593413,tube-mpc,0,-126.340000,54.885000,-1.711632,-2.981709,-1.850000,-3.345000,0.138368,0.363291,16.924615,3.933829,1.372266,3.933829,16.924615,-0.010000,0.730000,1,71,0.742906,71.472460,0.742906,71.472460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.539849,-40.267296,35.947101,49.656464,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591038,1.513132,0.244709,0.020170,0.500283,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.603417,tube-mpc,0,-126.340000,54.885000,-1.549919,-2.931759,-1.680000,-3.305000,0.130081,0.373241,16.558677,5.153621,1.067318,5.153621,16.558677,0.000000,0.680000,-2,62,-1.874863,62.001112,-1.874863,62.001112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.329731,-40.763178,38.149367,50.645380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587335,1.554061,0.250113,0.022907,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.613415,tube-mpc,0,-126.340000,54.885000,-1.392625,-2.886808,-1.510000,-3.255000,0.117375,0.368192,15.704823,5.580549,1.311276,5.580549,15.704823,-0.010000,0.620000,1,59,1.116169,58.549306,1.116169,58.549306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.508978,-41.189964,39.488165,52.175835,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558823,1.450484,0.200475,0.015257,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.623422,tube-mpc,0,-126.340000,54.885000,-1.239811,-2.846855,-1.350000,-3.205000,0.110189,0.358145,14.972947,4.360757,1.067318,4.360757,14.972947,-0.010000,0.590000,2,66,1.701709,65.586842,1.701709,65.586842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.888353,-41.092392,41.956984,53.495735,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579324,1.594646,0.236904,0.023264,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.633415,tube-mpc,0,-126.340000,54.885000,-1.092123,-2.812045,-1.210000,-3.175000,0.117877,0.362955,14.363051,3.018985,1.006328,3.018985,14.363051,0.000000,0.580000,1,74,0.776575,73.723153,0.776575,73.723153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.332969,-41.221364,43.018505,55.731782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580288,1.471753,0.205830,0.025452,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.643417,tube-mpc,0,-126.340000,54.885000,-0.949488,-2.782331,-1.060000,-3.145000,0.110512,0.362669,13.204249,0.884349,1.067318,0.884349,13.204249,0.010000,0.630000,3,82,2.530505,82.469892,2.530505,82.469892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.917449,-41.394295,43.477371,56.876662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586726,1.500027,0.220450,0.022899,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.653417,tube-mpc,0,-126.340000,54.885000,-0.812331,-2.757780,-0.920000,-3.135000,0.107669,0.377220,12.899301,1.250287,1.433256,1.250287,12.899301,0.020000,0.820000,-2,59,-2.242854,59.236568,-2.242854,59.236568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.382671,-41.998269,44.410362,58.377643,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553032,1.517146,0.229487,0.021179,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.663415,tube-mpc,0,-126.340000,54.885000,-0.680917,-2.738408,-0.790000,-3.125000,0.109083,0.386592,12.716332,0.823360,0.823360,0.823360,12.716332,0.020000,0.750000,-7,64,-6.746635,64.158065,-6.746635,64.158065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.827860,-41.571378,43.710882,54.248274,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586598,1.426311,0.234107,0.028630,0.504042,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.673389,tube-mpc,0,-126.340000,54.885000,-0.555764,-2.724243,-0.660000,-3.115000,0.104236,0.390757,12.228415,1.006328,0.884349,1.006328,12.228415,0.010000,0.590000,-8,73,-7.675031,73.466301,-7.675031,73.466301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.747128,-41.818448,44.254613,56.434351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.613091,1.762816,0.244585,0.039161,0.500560,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.683400,tube-mpc,0,-126.340000,54.885000,-0.436351,-2.715200,-0.530000,-3.115000,0.093649,0.399800,11.679509,-1.189297,0.640391,-1.189297,11.679509,-0.010000,0.650000,-9,83,-8.544755,82.742465,-8.544755,82.742465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.473508,-42.120638,45.767151,57.880920,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591554,1.761081,0.255613,0.034892,0.500863,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.693396,tube-mpc,0,-126.340000,54.885000,-0.323538,-2.711326,-0.410000,-3.125000,0.086462,0.413674,10.276748,-0.579401,0.701380,-0.579401,10.276748,-0.020000,0.720000,-2,69,-2.270692,68.799480,-2.270692,68.799480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.542360,-42.933258,46.348421,59.201049,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.612167,1.823542,0.269027,0.043958,0.505791,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.703390,tube-mpc,0,-126.340000,54.885000,-0.217368,-2.712570,-0.310000,-3.125000,0.092632,0.412430,9.056956,0.274453,0.701380,0.274453,9.056956,-0.030000,0.720000,4,57,4.114678,56.644441,4.114678,56.644441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.416720,-42.531134,49.827621,58.697759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.614764,1.676617,0.245225,0.038600,0.500603,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.713706,tube-mpc,0,-126.340000,54.885000,-0.114919,-2.719176,-0.210000,-3.125000,0.095081,0.405824,8.203101,0.030495,0.396432,0.030495,8.203101,-0.010000,0.630000,3,61,2.572057,61.150735,2.572057,61.150735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.600755,-41.194795,53.260735,59.686974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579666,1.661879,0.230789,0.027108,1.485814,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.723415,tube-mpc,0,-126.340000,54.885000,-0.025310,-2.730279,-0.140000,-3.125000,0.114690,0.394721,6.556382,-1.372266,0.335443,-1.372266,6.556382,0.000000,0.590000,10,72,10.076103,71.505480,10.076103,71.505480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.212972,-40.538020,52.712126,62.120384,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.316332,1.802880,0.681376,0.039700,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010353,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.733820,tube-mpc,0,-126.340000,54.885000,0.063227,-2.747366,-0.070000,-3.145000,0.133227,0.397634,5.275601,-2.470079,-0.274453,-2.470079,5.275601,0.020000,0.610000,13,75,12.910797,75.208537,12.910797,75.208537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.244218,-39.909892,54.856108,64.992469,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583470,1.763074,0.261202,0.033275,0.503817,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.743883,tube-mpc,0,-126.340000,54.885000,0.141331,-2.768914,-0.010000,-3.165000,0.151331,0.396086,4.177788,-2.409089,-0.152474,-2.409089,4.177788,0.040000,0.690000,14,63,14.275892,63.381182,14.275892,63.381182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.050287,-39.689093,53.866228,65.170974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.275567,1.811253,0.274330,0.038348,0.501278,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.754036,tube-mpc,0,-126.340000,54.885000,0.212510,-2.795568,0.030000,-3.185000,0.182510,0.389432,3.262944,-2.226120,0.396432,-2.226120,3.262944,0.060000,0.660000,15,59,15.274192,59.396688,15.274192,59.396688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.977821,-38.966813,53.489978,63.299869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.676236,1.602142,0.234390,0.035712,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010059,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.764129,tube-mpc,0,-126.340000,54.885000,0.275566,-2.826849,0.060000,-3.215000,0.215566,0.388151,2.104141,-2.470079,-0.152474,-2.470079,2.104141,0.090000,0.650000,17,58,17.038765,58.167371,17.038765,58.167371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.029811,-38.206338,51.822114,61.531779,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556045,1.787720,0.246404,0.031131,0.501144,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.774372,tube-mpc,0,-126.340000,54.885000,0.331628,-2.863357,0.090000,-3.225000,0.241628,0.361643,1.677214,-3.201954,-0.335443,-3.201954,1.677214,0.130000,0.580000,10,64,10.443120,64.150965,10.443120,64.150965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.625386,-37.292814,51.911493,61.820727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.620371,1.727951,0.262915,0.026420,0.500881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.784194,tube-mpc,0,-126.340000,54.885000,0.377810,-2.902742,0.110000,-3.255000,0.267810,0.352258,1.616224,-3.018985,-0.213464,-3.018985,1.616224,0.140000,0.590000,5,58,4.507181,57.598347,4.507181,57.598347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.666765,-37.308211,47.475787,60.823805,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566199,1.613886,0.255984,0.026990,0.501052,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.794196,tube-mpc,0,-126.340000,54.885000,0.417180,-2.947125,0.130000,-3.285000,0.287180,0.337875,1.128308,-3.933829,0.152474,-3.933829,1.128308,0.100000,0.580000,8,61,7.718843,60.896710,7.718843,60.896710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.046905,-36.969698,44.840727,57.011646,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566539,1.508135,0.216760,0.018803,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.804190,tube-mpc,0,-126.340000,54.885000,0.448776,-2.995637,0.140000,-3.325000,0.308776,0.329363,0.213464,-4.116798,0.335443,-4.116798,0.213464,0.100000,0.600000,10,57,10.399008,56.712350,10.399008,56.712350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.634533,-36.345814,45.035908,55.256090,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553161,1.571240,0.207285,0.017233,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.814190,tube-mpc,0,-126.340000,54.885000,0.472643,-3.048189,0.160000,-3.355000,0.312643,0.306811,0.213464,-4.116798,-0.152474,-3.811850,-0.030495,0.100000,0.580000,4,53,3.748966,52.990991,3.748966,52.990991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.766123,-35.214672,45.579506,53.374373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543037,1.713120,0.243925,0.024495,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.824194,tube-mpc,0,-126.340000,54.885000,0.488790,-3.104616,0.150000,-3.395000,0.338790,0.290384,-0.640391,-4.055809,-0.030495,-4.055809,-0.640391,0.080000,0.530000,9,52,8.679905,52.472440,8.679905,52.472440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.490908,-34.184118,43.433932,52.248931,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553750,1.745706,0.261436,0.033181,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.834195,tube-mpc,0,-126.340000,54.885000,0.497245,-3.164704,0.140000,-3.445000,0.357245,0.280296,-1.860183,-5.153621,-0.152474,-5.153621,-1.860183,0.080000,0.510000,14,60,13.817083,59.633094,13.817083,59.633094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.094245,-32.314632,45.274295,51.062812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588794,1.754646,0.294868,0.036101,0.501528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.844201,tube-mpc,0,-126.340000,54.885000,0.498079,-3.228322,0.130000,-3.505000,0.368079,0.276678,-2.470079,-6.312424,-0.152474,-6.312424,-2.470079,0.100000,0.540000,10,64,10.403773,63.790354,10.403773,63.790354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.070062,-30.369224,46.247606,51.426744,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583166,1.520581,0.256896,0.022847,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.854192,tube-mpc,0,-126.340000,54.885000,0.491390,-3.295153,0.120000,-3.555000,0.371390,0.259847,-1.860183,-5.946486,-0.213464,-5.946486,-1.860183,0.100000,0.580000,-1,53,-1.490885,53.198122,-1.490885,53.198122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.111802,-29.191569,44.376094,51.536185,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557774,1.883837,0.237406,0.036032,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008226,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.864194,tube-mpc,0,-126.340000,54.885000,0.477276,-3.365163,0.100000,-3.615000,0.377276,0.249837,-2.043152,-5.275601,-0.518412,-5.275601,-2.043152,0.090000,0.560000,-5,46,-5.125880,45.811095,-5.125880,45.811095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.565259,-27.940970,40.457789,48.233351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571155,1.490998,0.203513,0.021563,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.874224,tube-mpc,0,-126.340000,54.885000,0.455799,-3.438293,0.080000,-3.665000,0.375799,0.226707,-2.043152,-4.726694,-0.274453,-4.726694,-2.043152,0.050000,0.500000,-6,42,-6.422504,42.210535,-6.422504,42.210535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.642625,-25.969021,40.911433,46.160767,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544343,1.416524,0.172424,0.016618,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.884217,tube-mpc,0,-126.340000,54.885000,0.427267,-3.513845,0.070000,-3.715000,0.357267,0.201155,-2.226120,-6.007476,-0.457422,-6.007476,-2.226120,0.030000,0.460000,-11,52,-10.537939,51.910211,-10.537939,51.910211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.241783,-22.796875,42.593694,44.698191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543727,1.407852,0.166601,0.015473,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.894218,tube-mpc,0,-126.340000,54.885000,0.391756,-3.591935,0.050000,-3.785000,0.341756,0.193065,-3.079975,-7.593205,-0.091484,-7.593205,-3.079975,0.000000,0.460000,-7,63,-7.433437,63.116282,-7.433437,63.116282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.471221,-19.453936,42.253515,44.312950,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544287,1.409342,0.167750,0.015350,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.904220,tube-mpc,0,-126.340000,54.885000,0.349485,-3.672280,0.020000,-3.855000,0.329485,0.182720,-3.079975,-8.325081,-0.274453,-8.325081,-3.079975,-0.010000,0.540000,-13,60,-13.216951,59.927149,-13.216951,59.927149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.764387,-16.940856,43.130468,44.478335,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555841,1.439414,0.203394,0.018847,0.500628,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.915022,tube-mpc,0,-126.340000,54.885000,0.296482,-3.761334,0.000000,-3.945000,0.296482,0.183666,-3.201954,-7.776174,-0.640391,-7.776174,-3.201954,-0.040000,0.570000,-17,51,-17.393564,51.321124,-17.393564,51.321124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.232430,-14.522823,41.804629,43.113918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579841,1.560937,0.197869,0.018001,0.500686,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.925104,tube-mpc,0,-126.340000,54.885000,0.240403,-3.846312,-0.040000,-4.015000,0.280403,0.168688,-3.994819,-7.227268,-0.518412,-7.227268,-3.994819,-0.060000,0.530000,-15,48,-14.584337,47.771899,-14.584337,47.771899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.077748,-11.563846,42.701005,43.168067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572387,1.678314,0.239429,0.022746,0.501012,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.936711,tube-mpc,0,-126.340000,54.885000,0.168275,-3.946073,-0.080000,-4.095000,0.248275,0.148927,-4.787684,-7.532216,-0.823360,-7.532216,-4.787684,-0.100000,0.490000,-11,51,-10.913137,51.153196,-10.913137,51.153196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.153359,-7.711642,47.227303,45.557792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589676,1.607470,0.227883,0.027061,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.944716,tube-mpc,0,-126.340000,54.885000,0.114044,-4.015873,-0.110000,-4.145000,0.224044,0.129127,-5.153621,-7.959143,-0.823360,-7.959143,-5.153621,-0.100000,0.480000,-13,53,-13.444648,53.489700,-13.444648,53.489700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.570895,-3.680892,50.545578,49.513446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.014397,1.699430,0.228114,0.044616,0.500712,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008498,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.954804,tube-mpc,0,-126.340000,54.885000,0.040743,-4.104795,-0.160000,-4.225000,0.200743,0.120205,-5.458569,-8.264091,-1.006328,-8.264091,-5.458569,-0.100000,0.490000,-17,54,-17.435935,54.063156,-17.435935,54.063156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.037158,0.092821,51.021795,51.699546,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566955,1.778519,0.237552,0.036036,0.501224,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.964741,tube-mpc,0,-126.340000,54.885000,-0.036554,-4.193181,-0.200000,-4.295000,0.163446,0.101819,-5.946486,-8.752008,-0.457422,-8.752008,-5.946486,-0.120000,0.500000,-18,55,-18.231265,55.416672,-18.231265,55.416672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.116852,3.725709,51.232417,53.608384,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582627,1.592639,0.238544,0.024236,0.507020,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.974742,tube-mpc,0,-126.340000,54.885000,-0.119134,-4.282706,-0.250000,-4.385000,0.130866,0.102294,-5.946486,-9.117946,-0.396432,-9.117946,-5.946486,-0.140000,0.510000,-22,58,-22.286551,57.749345,-22.286551,57.749345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.675622,7.269609,52.129749,55.754081,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573989,1.790850,0.241024,0.042575,0.501195,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.986714,tube-mpc,0,-126.340000,54.885000,-0.223793,-4.390259,-0.310000,-4.475000,0.086207,0.084741,-6.007476,-8.752008,-0.762370,-8.752008,-6.007476,-0.170000,0.530000,-26,52,-25.734357,51.875043,-25.734357,51.875043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.952018,10.018507,52.084817,56.954688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.806883,1.764657,0.274391,0.038522,0.501767,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008399,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.995150,tube-mpc,0,-126.340000,54.885000,-0.301016,-4.466080,-0.360000,-4.545000,0.058984,0.078920,-6.678361,-7.898153,-0.213464,-7.898153,-6.678361,-0.200000,0.510000,-21,47,-20.640055,46.514027,-20.640055,46.514027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.655406,12.443664,52.682855,60.881438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574848,1.731373,0.220893,0.042487,0.500826,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.005215,tube-mpc,0,-126.340000,54.885000,-0.396556,-4.556351,-0.420000,-4.625000,0.023444,0.068649,-7.105289,-8.264091,-0.457422,-8.264091,-7.105289,-0.220000,0.460000,-20,54,-19.603098,53.736041,-19.603098,53.736041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.468670,16.001664,57.706843,69.679341,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596130,1.715399,0.261105,0.033233,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.015216,tube-mpc,0,-126.340000,54.885000,-0.494767,-4.645593,-0.480000,-4.705000,-0.014767,0.059407,-7.105289,-8.691018,-0.945339,-8.691018,-7.105289,-0.210000,0.460000,-26,58,-26.303034,57.762460,-26.303034,57.762460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.104803,18.985338,58.738615,72.011127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581127,1.672684,0.237271,0.030158,0.505944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.025462,tube-mpc,0,-126.340000,54.885000,-0.598355,-4.736303,-0.550000,-4.795000,-0.048355,0.058697,-6.983309,-8.873987,-0.823360,-8.873987,-6.983309,-0.220000,0.520000,-31,55,-31.159511,55.192102,-31.159511,55.192102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.259315,20.744739,56.460208,71.726350,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575939,1.645151,0.235723,0.018493,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.035211,tube-mpc,0,-126.340000,54.885000,-0.699284,-4.821686,-0.620000,-4.865000,-0.079284,0.043314,-7.471226,-8.630029,-0.640391,-8.630029,-7.471226,-0.260000,0.550000,-26,50,-25.789109,50.419245,-25.789109,50.419245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.069021,22.206151,56.045805,73.311546,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552141,1.512643,0.212754,0.015743,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.045210,tube-mpc,0,-126.340000,54.885000,-0.804775,-4.908082,-0.700000,-4.955000,-0.104775,0.046918,-8.752008,-8.630029,-0.823360,-8.630029,-8.752008,-0.280000,0.530000,-15,54,-14.660485,54.247436,-14.660485,54.247436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.787535,24.825165,60.110771,80.507725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548855,1.464999,0.219062,0.017428,0.501076,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.055221,tube-mpc,0,-126.340000,54.885000,-0.911950,-4.993146,-0.780000,-5.025000,-0.131950,0.031854,-9.056956,-8.386070,-1.128308,-8.386070,-9.056956,-0.230000,0.580000,-20,48,-20.422420,48.336417,-20.422420,48.336417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.312991,28.067215,63.314603,86.081102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577785,1.439020,0.206103,0.018829,0.501289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.065241,tube-mpc,0,-126.340000,54.885000,-1.020348,-5.076624,-0.870000,-5.115000,-0.150348,0.038376,-9.178935,-8.386070,-1.006328,-8.386070,-9.178935,-0.210000,0.510000,-24,57,-23.507283,57.200772,-23.507283,57.200772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.474702,30.714003,63.301486,91.056684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554839,1.457469,0.190922,0.017894,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.075243,tube-mpc,0,-126.340000,54.885000,-1.129186,-5.158036,-0.960000,-5.195000,-0.169186,0.036964,-9.483883,-9.239925,-1.250287,-9.239925,-9.483883,-0.220000,0.520000,-21,66,-20.985267,65.988049,-20.985267,65.988049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.429490,32.317663,64.806269,89.080436,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554088,1.427242,0.199989,0.018492,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.085239,tube-mpc,0,-126.340000,54.885000,-1.238152,-5.237275,-1.060000,-5.285000,-0.178152,0.047725,-10.398727,-9.300914,-1.128308,-9.300914,-10.398727,-0.230000,0.580000,-11,65,-11.363645,65.133300,-11.363645,65.133300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.590483,33.770927,66.277110,89.825648,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552819,1.436813,0.200201,0.021774,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.095939,tube-mpc,0,-126.340000,54.885000,-1.354454,-5.319474,-1.160000,-5.365000,-0.194454,0.045526,-9.971800,-7.166278,-0.884349,-7.166278,-9.971800,-0.190000,0.590000,-19,49,-18.614678,49.305091,-18.614678,49.305091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.173954,35.805812,70.108545,95.864076,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586601,1.602493,0.218467,0.025110,0.500739,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.105214,tube-mpc,0,-126.340000,54.885000,-1.454558,-5.388337,-1.250000,-5.425000,-0.204558,0.036663,-9.971800,-7.166278,-1.372266,-5.702528,-10.703675,-0.170000,0.570000,-20,52,-20.471510,52.151308,-20.471510,52.151308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.371361,37.214305,80.261543,100.808117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554757,1.584863,0.213463,0.021530,0.500964,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.115240,tube-mpc,0,-126.340000,54.885000,-1.561574,-5.460082,-1.350000,-5.475000,-0.211574,0.014918,-9.971800,-5.458569,-1.067318,-5.458569,-9.971800,-0.190000,0.510000,-15,45,-15.287656,44.908506,-15.287656,44.908506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.757630,36.810463,79.252232,97.748340,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554344,1.749093,0.262645,0.040406,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.125212,tube-mpc,0,-126.340000,54.885000,-1.666302,-5.528448,-1.440000,-5.535000,-0.226302,0.006552,-10.093779,-5.763517,-1.128308,-5.763517,-10.093779,-0.180000,0.490000,-14,51,-13.540845,51.303665,-13.540845,51.303665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.190868,37.137946,81.135861,100.855209,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563604,1.570723,0.218171,0.020206,0.500793,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.135212,tube-mpc,0,-126.340000,54.885000,-1.769150,-5.593820,-1.540000,-5.595000,-0.229150,0.001180,-9.727842,-7.349247,-1.311276,-7.349247,-9.727842,-0.170000,0.480000,-15,68,-15.141769,68.371928,-15.141769,68.371928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.527964,37.725626,82.189490,99.159367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560266,1.751326,0.975723,0.037935,0.501140,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.147753,tube-mpc,0,-126.340000,54.885000,-1.894325,-5.670997,-1.660000,-5.685000,-0.234325,0.014003,-9.422894,-7.166278,-1.067318,-7.166278,-9.422894,-0.160000,0.570000,-15,65,-14.728007,65.180466,-14.728007,65.180466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.055464,37.230483,80.957571,93.358578,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590924,1.729077,0.235101,0.031389,0.501126,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.155887,tube-mpc,0,-126.340000,54.885000,-1.972847,-5.718038,-1.730000,-5.735000,-0.242847,0.016962,-9.056956,-6.983309,-1.189297,-6.983309,-9.056956,-0.160000,0.610000,-15,63,-15.019621,63.107642,-15.019621,63.107642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.533406,37.619432,83.586384,96.196109,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.637709,1.632627,0.258657,0.033351,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.165950,tube-mpc,0,-126.340000,54.885000,-2.066648,-5.772784,-1.820000,-5.795000,-0.246648,0.022216,-9.056956,-5.092632,-1.128308,-5.092632,-9.056956,-0.170000,0.600000,-9,53,-8.545816,52.856170,-8.545816,52.856170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.655220,37.431779,84.260515,96.434256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560533,1.664311,0.226635,0.023936,0.500921,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.175960,tube-mpc,0,-126.340000,54.885000,-2.155859,-5.823300,-1.900000,-5.835000,-0.255859,0.011700,-9.178935,-3.994819,-0.884349,-3.994819,-9.178935,-0.150000,0.630000,-5,44,-4.907527,43.574377,-4.907527,43.574377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.072962,37.736480,84.657304,98.247827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562203,1.603408,0.223138,0.022191,0.500486,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.185946,tube-mpc,0,-126.340000,54.885000,-2.240348,-5.869628,-1.990000,-5.865000,-0.250348,-0.004628,-7.837164,-3.689871,-0.823360,-3.689871,-7.837164,-0.130000,0.480000,-12,57,-12.282739,56.714052,-12.282739,56.714052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.806987,38.351109,85.681938,99.146023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550727,1.436591,0.206472,0.019788,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.195979,tube-mpc,0,-126.340000,54.885000,-2.320239,-5.911923,-2.060000,-5.905000,-0.260239,-0.006923,-7.349247,-5.092632,-0.762370,-5.092632,-7.349247,-0.110000,0.510000,-15,70,-14.814244,70.064640,-14.814244,70.064640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,109.604628,37.738883,82.931710,92.843659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552802,1.451897,0.191793,0.018578,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.205978,tube-mpc,0,-126.340000,54.885000,-2.394454,-5.949703,-2.120000,-5.955000,-0.274454,0.005297,-6.251434,-4.970653,-0.823360,-4.970653,-6.251434,-0.130000,0.590000,-17,68,-16.800121,67.765899,-16.800121,67.765899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,111.725710,36.869637,77.553570,88.038206,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556326,1.687379,0.222418,0.024971,0.500553,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.215948,tube-mpc,0,-126.340000,54.885000,-2.462669,-5.982901,-2.180000,-5.985000,-0.282669,0.002099,-6.068465,-4.177788,-0.213464,-4.177788,-6.068465,-0.140000,0.680000,-11,57,-11.010288,56.984448,-11.010288,56.984448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,113.089232,36.526089,77.482225,88.811310,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551227,1.438885,0.191363,0.016625,0.500244,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.225974,tube-mpc,0,-126.340000,54.885000,-2.525022,-6.011658,-2.230000,-6.015000,-0.295022,0.003342,-5.458569,-1.799193,-0.213464,-1.799193,-5.458569,-0.140000,0.620000,-9,47,-8.912060,47.001263,-8.912060,47.001263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,113.236353,36.837654,77.998314,90.295210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546311,1.459739,0.193975,0.020498,0.500515,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.235980,tube-mpc,0,-126.340000,54.885000,-2.580626,-6.035629,-2.280000,-6.035000,-0.300626,-0.000629,-4.482736,-1.311276,-0.396432,-1.311276,-4.482736,-0.130000,0.540000,-11,54,-11.139450,53.872829,-11.139450,53.872829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,112.815507,37.378282,77.539038,89.912261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553044,1.564687,0.191292,0.018597,0.500567,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.245975,tube-mpc,0,-126.340000,54.885000,-2.629181,-6.054758,-2.320000,-6.055000,-0.309181,0.000242,-4.116798,-2.043152,-0.030495,-2.043152,-4.116798,-0.120000,0.520000,-9,67,-8.824866,66.712439,-8.824866,66.712439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,112.526586,37.610768,73.701012,85.718337,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549287,1.493290,0.220883,0.026335,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.255950,tube-mpc,0,-126.340000,54.885000,-2.670310,-6.068962,-2.350000,-6.065000,-0.320310,-0.003962,-3.140965,-3.018985,-0.274453,-3.018985,-3.140965,-0.120000,0.570000,-10,75,-10.383445,74.908604,-10.383445,74.908604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.470657,38.276552,67.612287,80.696969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579182,1.721475,0.215215,0.036739,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.265950,tube-mpc,0,-126.340000,54.885000,-2.703859,-6.078229,-2.380000,-6.085000,-0.323859,0.006771,-2.104141,-2.165131,-0.457422,-2.165131,-2.104141,-0.120000,0.660000,-11,66,-11.197277,65.690696,-11.197277,65.690696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.057361,38.737845,65.574398,79.454719,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555516,1.597960,0.207577,0.028814,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.275947,tube-mpc,0,-126.340000,54.885000,-2.729381,-6.082451,-2.390000,-6.095000,-0.339381,0.012549,-1.433256,-0.030495,-0.091484,-0.030495,-1.433256,-0.120000,0.660000,-9,53,-8.998783,52.948834,-8.998783,52.948834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.608923,39.445422,66.659689,80.969987,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553703,1.464121,0.202192,0.019701,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.285977,tube-mpc,0,-126.340000,54.885000,-2.746620,-6.081566,-2.390000,-6.085000,-0.356620,0.003434,-0.335443,1.982162,0.396432,1.982162,-0.335443,-0.110000,0.600000,-11,45,-11.391192,45.077413,-11.391192,45.077413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.680188,40.039768,66.591900,80.612946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554871,1.509068,0.218752,0.023638,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.295976,tube-mpc,0,-126.340000,54.885000,-2.755180,-6.075535,-2.390000,-6.065000,-0.365180,-0.010535,0.091484,1.433256,-0.030495,1.433256,0.091484,-0.110000,0.520000,-7,60,-6.786779,59.907838,-6.786779,59.907838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.367142,40.596022,67.475391,81.599622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544052,1.427652,0.170552,0.017287,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.305972,tube-mpc,0,-126.340000,54.885000,-2.754864,-6.064335,-2.370000,-6.055000,-0.384864,-0.009335,1.067318,0.213464,0.152474,0.213464,1.067318,-0.110000,0.540000,-8,74,-7.767235,73.581864,-7.767235,73.581864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.872279,41.131800,61.005800,76.780746,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548147,1.500486,0.201754,0.022021,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.315974,tube-mpc,0,-126.340000,54.885000,-2.745423,-6.047936,-2.350000,-6.055000,-0.395423,0.007064,1.677214,-0.518412,0.396432,-0.518412,1.677214,-0.110000,0.620000,-5,79,-4.881477,79.194547,-4.881477,79.194547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.390738,41.124003,59.071623,75.691978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540965,1.396694,0.163747,0.014575,0.500394,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.325975,tube-mpc,0,-126.340000,54.885000,-2.726639,-6.026335,-2.330000,-6.045000,-0.396639,0.018665,2.104141,0.884349,0.457422,0.884349,2.104141,-0.090000,0.710000,-1,66,-1.077071,65.542580,-1.077071,65.542580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.414821,40.953733,58.457491,75.855146,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543185,1.419687,0.170988,0.019380,0.505090,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.335951,tube-mpc,0,-126.340000,54.885000,-2.698391,-5.999603,-2.300000,-6.025000,-0.398391,0.025397,2.226120,2.897006,0.518412,2.897006,2.226120,-0.090000,0.680000,9,56,8.513218,56.465546,8.513218,56.465546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.518635,41.393733,60.329605,77.138343,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570513,1.608692,0.220540,0.027134,0.502023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.345947,tube-mpc,0,-126.340000,54.885000,-2.660392,-5.967640,-2.270000,-5.985000,-0.390392,0.017360,2.531068,4.116798,0.213464,4.116798,2.531068,-0.060000,0.630000,14,54,13.777691,54.469069,13.777691,54.469069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.044039,41.774805,59.553703,76.245409,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551258,1.460520,0.201377,0.020505,0.505212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.355983,tube-mpc,0,-126.340000,54.885000,-2.612329,-5.930358,-2.230000,-5.945000,-0.382329,0.014642,2.775027,4.055809,0.457422,4.055809,2.775027,-0.020000,0.550000,18,67,17.775719,66.556302,17.775719,66.556302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.577924,41.712623,62.361104,76.993092,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553358,1.479402,0.201050,0.020887,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.365976,tube-mpc,0,-126.340000,54.885000,-2.554474,-5.888099,-2.200000,-5.905000,-0.354474,0.016901,3.628881,2.897006,0.701380,2.897006,3.628881,0.020000,0.590000,18,78,17.605561,77.668910,17.605561,77.668910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.538224,40.776558,62.955757,75.720128,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551649,1.481931,0.204162,0.024558,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.375979,tube-mpc,0,-126.340000,54.885000,-2.486472,-5.840710,-2.150000,-5.875000,-0.336472,0.034290,4.177788,2.287110,0.762370,2.287110,4.177788,0.080000,0.670000,16,82,16.485530,81.963012,16.485530,81.963012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.133288,39.132203,64.695813,75.971154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553584,1.829785,0.308006,0.066762,0.507165,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008277,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.385951,tube-mpc,0,-126.340000,54.885000,-2.408555,-5.788450,-2.090000,-5.845000,-0.318555,0.056550,5.946486,3.140965,0.579401,3.140965,5.946486,0.100000,0.730000,10,76,10.419358,75.995703,10.419358,75.995703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.621623,37.099808,66.450374,76.881531,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568296,1.485153,0.232859,0.023131,0.500918,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.395988,tube-mpc,0,-126.340000,54.885000,-2.319886,-5.730866,-2.020000,-5.805000,-0.299886,0.074134,6.922320,5.031642,0.884349,5.031642,6.922320,0.090000,0.730000,15,66,15.393437,66.175677,15.393437,66.175677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.925510,34.769405,67.278916,76.610290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554972,1.609791,0.216139,0.031410,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.405981,tube-mpc,0,-126.340000,54.885000,-2.221369,-5.668638,-1.940000,-5.735000,-0.281369,0.066362,7.837164,7.044299,0.640391,7.044299,7.837164,0.100000,0.680000,19,57,19.030030,57.214139,19.030030,57.214139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.413537,32.634008,67.326177,75.293609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555953,1.640566,0.253823,0.027428,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.415980,tube-mpc,0,-126.340000,54.885000,-2.112568,-5.601562,-1.850000,-5.655000,-0.262568,0.053438,9.239925,7.532216,1.433256,7.532216,9.239925,0.120000,0.620000,17,61,16.556352,61.021460,16.556352,61.021460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.092288,30.766701,68.833093,75.622819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562630,1.584863,0.209650,0.027415,0.501041,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.425949,tube-mpc,0,-126.340000,54.885000,-1.993945,-5.529991,-1.750000,-5.585000,-0.243945,0.055009,10.398727,7.044299,1.555235,7.044299,10.398727,0.160000,0.600000,13,71,12.686734,71.092477,12.686734,71.092477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.871784,28.322884,68.748611,74.556713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563255,1.471431,0.214389,0.029414,0.501061,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.435987,tube-mpc,0,-126.340000,54.885000,-1.864318,-5.453290,-1.630000,-5.525000,-0.234318,0.071710,12.045446,5.580549,1.372266,5.580549,12.045446,0.150000,0.650000,10,84,9.636745,84.367612,9.636745,84.367612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.213239,25.684230,67.311732,73.021126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565170,1.497521,0.258251,0.022494,0.501033,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.445980,tube-mpc,0,-126.340000,54.885000,-1.725205,-5.372423,-1.500000,-5.465000,-0.225205,0.092577,13.082270,5.397580,1.250287,5.397580,13.082270,0.120000,0.770000,15,81,14.552217,81.282144,14.552217,81.282144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.276614,22.425343,66.376018,71.789866,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559519,1.459693,0.217932,0.020468,0.500290,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.455990,tube-mpc,0,-126.340000,54.885000,-1.575894,-5.287027,-1.350000,-5.405000,-0.225894,0.117973,13.814145,6.678361,1.982162,6.678361,13.814145,0.130000,0.780000,17,76,17.066590,75.755778,17.066590,75.755778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.838960,20.604966,67.372395,73.102694,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555546,1.513237,0.213132,0.024220,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.465949,tube-mpc,0,-126.340000,54.885000,-1.417586,-5.197831,-1.210000,-5.325000,-0.207586,0.127169,15.338885,8.569039,1.799193,8.569039,15.338885,0.140000,0.760000,14,66,14.339408,66.086637,14.339408,66.086637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.546153,18.960236,68.245054,73.453219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589166,1.714158,0.223247,0.033103,0.501142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.475952,tube-mpc,0,-126.340000,54.885000,-1.248925,-5.104115,-1.040000,-5.235000,-0.208925,0.130885,16.436698,10.154769,1.982162,10.154769,16.436698,0.140000,0.700000,14,62,14.346641,61.792600,14.346641,61.792600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.793484,17.167732,68.828785,73.521999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568317,1.675759,0.237172,0.035376,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.485962,tube-mpc,0,-126.340000,54.885000,-1.070669,-5.006348,-0.850000,-5.125000,-0.220669,0.118652,17.900448,10.093779,1.860183,10.093779,17.900448,0.150000,0.660000,8,68,8.324417,67.691159,8.324417,67.691159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.398085,15.380793,67.505716,71.884845,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.613375,1.750603,0.244706,0.040182,0.501132,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.495950,tube-mpc,0,-126.340000,54.885000,-0.883522,-4.904948,-0.670000,-5.025000,-0.213522,0.120052,19.669147,9.971800,1.982162,9.971800,19.669147,0.130000,0.640000,5,74,4.536877,73.939284,4.536877,73.939284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.463168,12.808154,65.990684,70.115633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567069,1.634575,0.225078,0.027187,0.500717,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.505950,tube-mpc,0,-126.340000,54.885000,-0.687111,-4.799739,-0.460000,-4.925000,-0.227111,0.125261,19.730136,9.666852,2.287110,9.666852,19.730136,0.110000,0.680000,13,77,13.345689,76.645575,13.345689,76.645575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.783674,10.329558,64.398615,68.358344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570622,1.825839,0.264363,0.041483,0.501202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.515952,tube-mpc,0,-126.340000,54.885000,-0.481891,-4.690990,-0.260000,-4.835000,-0.221891,0.144010,20.035084,9.849821,2.348100,9.849821,20.035084,0.090000,0.780000,22,71,22.194562,70.751616,22.194562,70.751616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.987038,8.257300,63.647248,66.702536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567628,1.694451,0.237835,0.027790,0.504246,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.525953,tube-mpc,0,-126.340000,54.885000,-0.268148,-4.578871,-0.050000,-4.725000,-0.218148,0.146129,20.157064,10.764665,2.409089,10.764665,20.157064,0.140000,0.750000,24,69,23.654199,68.579553,23.654199,68.579553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.632690,7.204795,65.519605,67.775664,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570582,1.678619,0.220687,0.023287,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.535950,tube-mpc,0,-126.340000,54.885000,-0.046275,-4.463602,0.160000,-4.615000,-0.206275,0.151398,20.523001,11.923467,2.287110,11.923467,20.523001,0.200000,0.770000,22,60,21.654407,60.129149,21.654407,60.129149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.469369,5.677621,66.611348,67.634773,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556833,1.554307,0.191159,0.017331,0.500637,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.545948,tube-mpc,0,-126.340000,54.885000,0.183515,-4.345299,0.380000,-4.505000,-0.196485,0.159701,21.498835,12.045446,2.043152,12.045446,21.498835,0.200000,0.710000,21,67,21.205238,67.259931,21.205238,67.259931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.631632,4.606642,67.930832,68.902665,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554329,1.480850,0.198787,0.020600,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.555976,tube-mpc,0,-126.340000,54.885000,0.421609,-4.223773,0.610000,-4.395000,-0.188391,0.171227,21.864772,11.008623,2.226120,11.008623,21.864772,0.230000,0.630000,21,87,21.391973,86.740645,21.391973,86.740645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.892688,3.317876,68.218168,68.403595,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551607,1.581988,0.229930,0.021876,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.565976,tube-mpc,0,-126.340000,54.885000,0.666270,-4.099908,0.840000,-4.295000,-0.173730,0.195092,21.620814,11.008623,1.799193,11.008623,21.620814,0.240000,0.720000,30,84,29.665637,83.911654,29.665637,83.911654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.302100,0.725344,68.294357,69.235039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550565,1.433007,0.212429,0.019592,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.575976,tube-mpc,0,-126.340000,54.885000,0.917782,-3.973550,1.070000,-4.185000,-0.152218,0.211450,22.962585,12.228415,2.409089,12.228415,22.962585,0.250000,0.780000,25,72,25.381083,71.552133,25.381083,71.552133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.378666,-0.563006,72.179975,70.200773,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550308,1.590112,0.210552,0.025530,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.585986,tube-mpc,0,-126.340000,54.885000,1.176018,-3.844753,1.310000,-4.045000,-0.133982,0.200247,24.121388,14.607010,2.226120,14.607010,24.121388,0.270000,0.750000,21,55,20.570184,54.738086,20.570184,54.738086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.028643,-1.795067,75.426903,73.044419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558805,1.436807,0.213241,0.019144,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.595981,tube-mpc,0,-126.340000,54.885000,1.439919,-3.714030,1.570000,-3.895000,-0.130081,0.180970,26.073055,15.887791,2.226120,15.887791,26.073055,0.240000,0.660000,13,51,13.377946,51.157947,13.377946,51.157947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.665053,-3.200107,76.286946,73.711733,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553151,1.826866,0.378980,0.073846,0.501208,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008350,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.605955,tube-mpc,0,-126.340000,54.885000,1.708872,-3.581658,1.850000,-3.745000,-0.141128,0.163342,26.865920,16.253729,2.348100,16.253729,26.865920,0.200000,0.560000,15,57,15.298434,56.848602,15.298434,56.848602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.717899,-5.328783,74.927518,75.703637,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584480,1.518417,0.206679,0.018381,0.500933,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.615948,tube-mpc,0,-126.340000,54.885000,1.983551,-3.447280,2.130000,-3.605000,-0.146449,0.157720,28.512639,13.204249,2.348100,13.204249,28.512639,0.190000,0.540000,5,84,5.238800,84.413542,5.238800,84.413542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.527020,-6.641465,73.891175,75.600058,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556219,1.452898,0.223597,0.021976,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.625950,tube-mpc,0,-126.340000,54.885000,2.263273,-3.311207,2.430000,-3.485000,-0.166727,0.173793,29.000556,11.374561,2.226120,11.374561,29.000556,0.150000,0.660000,7,92,6.709215,92.430969,6.709215,92.430969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.122254,-9.057433,71.461082,80.812584,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558451,1.438450,0.231604,0.018815,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.635947,tube-mpc,0,-126.340000,54.885000,2.547143,-3.173838,2.720000,-3.365000,-0.172857,0.191162,29.061545,11.130602,2.104141,11.130602,29.061545,0.130000,0.770000,11,87,11.317569,87.352317,11.317569,87.352317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.267631,-10.489971,71.974247,81.796993,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587301,1.840931,0.265530,0.059440,0.500775,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008266,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.645953,tube-mpc,0,-126.340000,54.885000,2.835170,-3.035132,3.020000,-3.245000,-0.184830,0.209868,29.061545,14.424041,2.470079,14.424041,29.061545,0.130000,0.820000,14,58,14.362107,58.115508,14.362107,58.115508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.706023,-11.554346,71.964906,80.720760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560959,1.551449,0.246706,0.024267,0.500533,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.655978,tube-mpc,0,-126.340000,54.885000,3.127107,-2.895170,3.310000,-3.085000,-0.182893,0.189830,29.122535,16.558677,2.287110,16.558677,29.122535,0.150000,0.710000,15,48,14.978784,47.904867,14.978784,47.904867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.842103,-11.276814,72.889036,76.348486,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557764,1.472500,0.277140,0.052557,0.501329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.665958,tube-mpc,0,-126.340000,54.885000,3.420669,-2.754997,3.610000,-2.935000,-0.189331,0.180003,27.780764,15.338885,2.165131,15.338885,27.780764,0.150000,0.580000,28,69,27.857795,69.002303,27.857795,69.002303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.808224,-11.082451,68.549125,71.535704,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590163,1.477379,0.203061,0.023853,0.505351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.675949,tube-mpc,0,-126.340000,54.885000,3.717009,-2.614010,3.900000,-2.795000,-0.182991,0.180990,28.451649,12.838311,1.921172,12.838311,28.451649,0.220000,0.590000,15,90,14.921418,89.899345,14.921418,89.899345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.369833,-12.395133,63.908215,69.751041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557317,1.677358,0.242270,0.028806,0.504646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.685979,tube-mpc,0,-126.340000,54.885000,4.016432,-2.472014,4.190000,-2.685000,-0.173568,0.212986,28.451649,10.398727,1.860183,10.398727,28.451649,0.230000,0.700000,14,104,13.662141,104.083850,13.662141,104.083850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.127779,-13.719733,63.048946,72.588522,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560796,1.591748,0.293217,0.029769,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.696000,tube-mpc,0,-126.340000,54.885000,4.317086,-2.329830,4.490000,-2.575000,-0.172914,0.245170,28.268681,10.886644,1.616224,10.886644,28.268681,0.190000,0.860000,21,89,20.745718,89.325427,20.745718,89.325427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.271352,-15.204301,61.834821,73.255504,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.643752,1.655301,0.991641,0.038112,0.500747,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.705950,tube-mpc,0,-126.340000,54.885000,4.616575,-2.188525,4.770000,-2.445000,-0.153425,0.256475,27.475816,13.387218,1.494245,13.387218,27.475816,0.210000,0.900000,28,65,27.997788,65.497446,27.997788,65.497446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.271683,-15.230374,62.459875,69.599422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566991,1.512802,0.260045,0.027054,0.501029,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.715979,tube-mpc,0,-126.340000,54.885000,4.918933,-2.046131,5.040000,-2.445000,-0.121067,0.398869,27.475816,13.387218,1.494245,15.033937,25.585138,0.280000,0.730000,22,93,21.994692,92.941227,21.994692,92.941227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.301464,-13.332817,63.471590,64.298046,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586185,1.860483,0.263056,0.054910,0.500895,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008281,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.725920,tube-mpc,0,-126.340000,54.885000,5.218636,-1.905182,5.330000,-2.155000,-0.111364,0.249818,24.853263,13.509197,0.884349,13.509197,24.853263,0.250000,0.790000,48,74,48.426900,73.963674,48.426900,73.963674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.708545,-15.660459,56.045309,64.846020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.350145,1.734507,0.294150,0.032080,2.368794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010790,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.736749,tube-mpc,0,-126.340000,54.885000,5.544554,-1.752038,5.580000,-2.005000,-0.035446,0.252962,24.731284,14.667999,1.189297,14.667999,24.731284,0.330000,0.790000,46,63,46.445694,63.200686,46.445694,63.200686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.432967,-15.420985,64.165035,63.800457,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587143,1.717451,0.300855,0.033614,1.490527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.746811,tube-mpc,0,-126.340000,54.885000,5.846375,-1.610263,5.840000,-1.865000,0.006375,0.254737,26.256024,14.119093,1.738204,14.119093,26.256024,0.430000,0.690000,22,76,22.175230,75.542859,22.175230,75.542859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.151656,-14.740168,68.709181,67.193547,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588658,1.836105,0.288860,0.047438,2.133509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.756766,tube-mpc,0,-126.340000,54.885000,6.143498,-1.470657,6.120000,-1.745000,0.023498,0.274343,28.634618,11.557530,1.616224,11.557530,28.634618,0.390000,0.690000,4,98,3.810646,98.006855,3.810646,98.006855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.800427,-15.075788,61.449657,65.648365,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.599598,1.730549,0.256983,0.035587,0.501199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.766836,tube-mpc,0,-126.340000,54.885000,6.442091,-1.330239,6.420000,-1.645000,0.022091,0.314761,30.098369,9.239925,1.128308,9.239925,30.098369,0.290000,0.790000,-1,107,-0.783938,106.750000,-0.783938,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.992906,-16.005355,55.926126,66.192316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.399144,1.792377,0.346809,0.038030,0.503718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.776824,tube-mpc,0,-126.340000,54.885000,6.735873,-1.191878,6.730000,-1.555000,0.005873,0.363122,30.403317,9.849821,0.701380,9.849821,30.403317,0.170000,0.990000,7,93,7.035583,92.722282,7.035583,92.722282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.191850,-17.710280,54.215375,68.735208,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603055,1.627276,0.409695,0.050718,0.501324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008205,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.786845,tube-mpc,0,-126.340000,54.885000,7.027769,-1.054109,7.040000,-1.415000,-0.012231,0.360891,28.817587,12.106436,1.860183,12.106436,28.817587,0.110000,0.940000,25,77,24.728508,77.168616,24.728508,77.168616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.210416,-18.674115,53.223654,66.275666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.424474,1.441354,0.225628,0.022413,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.796824,tube-mpc,0,-126.340000,54.885000,7.315140,-0.918088,7.330000,-1.305000,-0.014860,0.386912,28.207691,15.094927,1.616224,15.094927,28.207691,0.150000,0.840000,23,62,22.910138,62.473159,22.910138,62.473159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.142541,-19.599577,53.916754,65.379229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551517,1.449352,0.212569,0.020522,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.806825,tube-mpc,0,-126.340000,54.885000,7.599467,-0.783024,7.620000,-1.165000,-0.020533,0.381976,28.451649,16.253729,1.372266,16.253729,28.451649,0.210000,0.680000,9,65,8.886872,65.158083,8.886872,65.158083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.260268,-20.608802,53.800000,66.414502,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562834,1.433194,0.187808,0.018277,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.816827,tube-mpc,0,-126.340000,54.885000,7.879649,-0.649343,7.920000,-1.015000,-0.040351,0.365657,28.451649,14.119093,0.457422,14.119093,28.451649,0.220000,0.640000,0,84,-0.208008,83.632858,-0.208008,83.632858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.093784,-21.648284,49.976629,63.291229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557066,1.451008,0.214247,0.020628,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.826827,tube-mpc,0,-126.340000,54.885000,8.155259,-0.517152,8.200000,-0.885000,-0.044741,0.367848,29.000556,12.045446,1.006328,12.045446,29.000556,0.150000,0.690000,-3,96,-2.563494,95.893790,-2.563494,95.893790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.900494,-23.158408,49.567668,63.205445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552793,1.742526,0.264382,0.033126,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.836832,tube-mpc,0,-126.340000,54.885000,8.426053,-0.386471,8.490000,-0.765000,-0.063947,0.378529,28.024722,12.289405,2.226120,12.289405,28.024722,0.020000,0.850000,15,80,15.314022,79.803303,15.314022,79.803303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.425196,-25.161359,51.463211,65.177441,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567430,1.620240,0.252585,0.028121,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.846828,tube-mpc,0,-126.340000,54.885000,8.691335,-0.257535,8.760000,-0.645000,-0.068665,0.387465,26.438993,13.448207,1.372266,13.448207,26.438993,0.020000,0.860000,24,68,24.402861,68.188860,24.402861,68.188860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.006353,-25.718048,54.108630,62.474912,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558748,1.522985,0.229890,0.022253,0.501235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.856828,tube-mpc,0,-126.340000,54.885000,8.951055,-0.130268,9.020000,-0.505000,-0.068945,0.374732,24.182377,14.363051,0.152474,14.363051,24.182377,0.040000,0.750000,37,68,36.505240,67.836170,36.505240,67.836170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.307882,-25.828682,53.704392,60.668793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556818,1.481144,0.213236,0.020420,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.866829,tube-mpc,0,-126.340000,54.885000,9.204815,-0.004762,9.260000,-0.365000,-0.055185,0.360238,22.352689,14.058103,0.030495,14.058103,22.352689,0.190000,0.690000,29,73,28.738764,73.085255,28.738764,73.085255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.167763,-25.949607,52.327543,59.473545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555951,1.567403,0.216645,0.021767,0.501931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.876825,tube-mpc,0,-126.340000,54.885000,9.452131,0.118847,9.490000,-0.245000,-0.037869,0.363847,21.437845,12.167426,0.274453,12.167426,21.437845,0.260000,0.680000,22,89,21.681139,88.654508,21.681139,88.654508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.940958,-26.043963,47.460448,56.415798,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553113,1.458370,0.204408,0.019020,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.886863,tube-mpc,0,-126.340000,54.885000,9.693833,0.241084,9.710000,-0.115000,-0.016167,0.356084,21.620814,11.984457,0.335443,11.984457,21.620814,0.270000,0.760000,13,81,13.457423,81.385912,13.457423,81.385912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.208854,-26.852048,43.432273,53.437708,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558616,1.459774,0.213790,0.019707,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.896857,tube-mpc,0,-126.340000,54.885000,9.927556,0.360858,9.930000,0.005000,-0.002444,0.355858,20.523001,13.692166,1.433256,13.692166,20.523001,0.220000,0.810000,24,61,23.800238,61.131570,23.800238,61.131570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.879352,-27.052368,40.466285,48.261213,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554266,1.497145,0.212673,0.027747,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.906828,tube-mpc,0,-126.340000,54.885000,10.153631,0.478427,10.140000,0.145000,0.013631,0.333427,18.998261,14.119093,1.372266,14.119093,18.998261,0.210000,0.720000,34,61,33.627378,61.380932,33.627378,61.380932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.782009,-26.116387,42.175280,45.517881,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557219,1.562892,0.254554,0.036798,0.505802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.916838,tube-mpc,0,-126.340000,54.885000,10.373149,0.594465,10.340000,0.275000,0.033149,0.319465,17.778469,13.753155,0.030495,13.753155,17.778469,0.270000,0.630000,32,70,31.546458,69.907305,31.546458,69.907305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.999181,-25.561771,43.591756,48.163121,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573028,1.455806,0.218083,0.020475,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.926860,tube-mpc,0,-126.340000,54.885000,10.585282,0.708653,10.540000,0.395000,0.045282,0.313653,18.327375,11.862478,0.396432,11.862478,18.327375,0.300000,0.640000,16,83,15.791038,82.714234,15.791038,82.714234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.478396,-25.126051,41.906752,48.225481,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553416,1.440012,0.209148,0.019220,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.936854,tube-mpc,0,-126.340000,54.885000,10.788962,0.820514,10.730000,0.505000,0.058962,0.315514,19.181230,11.191592,0.335443,11.191592,19.181230,0.270000,0.710000,5,81,4.685002,81.065786,4.685002,81.065786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.615986,-24.916407,38.501585,45.712463,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553226,1.657482,0.231194,0.026377,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.946857,tube-mpc,0,-126.340000,54.885000,10.984810,0.930480,10.920000,0.615000,0.064810,0.315480,18.571334,11.191592,0.762370,11.191592,18.571334,0.190000,0.780000,12,73,12.393305,73.246406,12.393305,73.246406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.830514,-24.369885,36.282347,40.789791,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552307,1.554285,0.209661,0.020775,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.956861,tube-mpc,0,-126.340000,54.885000,11.172494,1.038471,11.090000,0.735000,0.082494,0.303471,16.741646,12.655342,0.335443,12.655342,16.741646,0.140000,0.730000,30,63,29.568851,63.181571,29.568851,63.181571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.707246,-23.676297,36.948135,37.422485,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552669,1.482118,0.232911,0.025874,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.966859,tube-mpc,0,-126.340000,54.885000,11.351729,1.144413,11.260000,0.865000,0.091729,0.279413,15.460864,13.387218,0.152474,13.387218,15.460864,0.190000,0.690000,28,57,28.495618,56.754138,28.495618,56.754138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.714933,-22.744820,41.166525,40.786012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559291,1.821149,0.308256,0.045826,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008248,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.976860,tube-mpc,0,-126.340000,54.885000,11.522581,1.248437,11.420000,0.985000,0.102581,0.263437,14.789979,12.594353,0.030495,12.594353,14.789979,0.250000,0.610000,19,67,19.452156,67.370533,19.452156,67.370533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.345855,-21.233804,42.879384,44.114813,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576512,1.550365,0.203722,0.017792,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.986828,tube-mpc,0,-126.340000,54.885000,11.684375,1.350206,11.570000,1.095000,0.114375,0.255206,15.277895,11.008623,0.518412,11.008623,15.277895,0.240000,0.600000,9,80,8.636309,79.662380,8.636309,79.662380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.607907,-19.823661,40.439800,42.656000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554532,1.461589,0.199881,0.017142,0.505582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.996824,tube-mpc,0,-126.340000,54.885000,11.838024,1.450375,11.720000,1.185000,0.118024,0.265375,15.033937,8.447060,0.762370,8.447060,15.033937,0.180000,0.690000,9,93,9.208813,92.773777,9.208813,92.773777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.499313,-18.332968,38.126574,39.477350,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548681,1.435527,0.217906,0.018970,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.006825,tube-mpc,0,-126.340000,54.885000,11.983096,1.548758,11.880000,1.265000,0.103096,0.283758,14.119093,8.264091,0.274453,8.264091,14.119093,0.130000,0.790000,14,86,14.024239,86.479633,14.024239,86.479633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.553323,-17.721602,37.188449,37.052695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542637,1.428684,0.213359,0.018270,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.016868,tube-mpc,0,-126.340000,54.885000,12.120013,1.645744,12.020000,1.365000,0.100013,0.280744,13.143259,10.520706,-0.030495,10.520706,13.143259,0.110000,0.810000,18,65,17.791142,64.565673,17.791142,64.565673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.205365,-17.073615,37.375201,34.323023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544667,1.434490,0.201705,0.020248,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.026824,tube-mpc,0,-126.340000,54.885000,12.247082,1.740165,12.160000,1.465000,0.087082,0.275165,12.167426,11.862478,-0.213464,11.862478,12.167426,0.140000,0.740000,14,57,14.118437,57.297159,14.118437,57.297159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.049838,-15.461320,41.312256,36.137430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551162,1.440786,0.216653,0.018806,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.036859,tube-mpc,0,-126.340000,54.885000,12.366415,1.833640,12.280000,1.575000,0.086415,0.258640,11.252582,11.069613,-0.030495,11.069613,11.252582,0.150000,0.630000,13,71,12.573554,70.995000,12.573554,70.995000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.354192,-13.063518,43.303013,38.317353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545435,1.425332,0.183602,0.017642,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.046886,tube-mpc,0,-126.340000,54.885000,12.476943,1.925431,12.410000,1.675000,0.066943,0.250431,10.886644,8.812998,0.030495,8.812998,10.886644,0.140000,0.670000,7,85,6.562097,84.816207,6.562097,84.816207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.311432,-11.120873,40.628276,35.741089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546019,1.428243,0.192618,0.018394,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.056846,tube-mpc,0,-126.340000,54.885000,12.578145,2.015074,12.520000,1.765000,0.058145,0.250074,10.398727,7.471226,0.152474,7.471226,10.398727,0.110000,0.700000,5,93,5.368932,92.964982,5.368932,92.964982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.764496,-9.408775,38.348826,33.634656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555180,1.442024,0.208037,0.018401,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.066826,tube-mpc,0,-126.340000,54.885000,12.671043,2.103446,12.630000,1.835000,0.041043,0.268446,9.239925,7.654195,0.213464,7.654195,9.239925,0.100000,0.820000,7,82,7.318409,82.001989,7.318409,82.001989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.358069,-8.340391,36.344901,30.735905,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552094,1.463937,0.306503,0.019485,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.076858,tube-mpc,0,-126.340000,54.885000,12.755910,2.190879,12.720000,1.925000,0.035910,0.265879,9.239925,7.654195,0.213464,8.873987,8.264091,0.070000,0.820000,3,80,3.368989,80.450464,3.368989,80.450464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.480323,-6.476363,36.623402,27.382834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.749132,1.654292,0.235004,0.040012,0.500544,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.086830,tube-mpc,0,-126.340000,54.885000,12.831935,2.276503,12.800000,2.015000,0.031935,0.261503,6.251434,9.971800,0.213464,9.971800,6.251434,0.070000,0.790000,22,64,22.228103,63.593174,22.228103,63.593174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.823242,-5.010662,35.636757,27.744506,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564634,1.484969,0.223627,0.022303,0.500248,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.096858,tube-mpc,0,-126.340000,54.885000,12.900112,2.361387,12.860000,2.115000,0.040112,0.246387,4.726694,10.276748,-0.030495,10.276748,4.726694,0.100000,0.790000,26,58,26.302909,58.375366,26.302909,58.375366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.738275,-4.004823,39.462500,33.844378,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548022,1.436073,0.173073,0.015811,0.500164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.106859,tube-mpc,0,-126.340000,54.885000,12.959983,2.444914,12.910000,2.215000,0.049983,0.229914,3.933829,8.508050,-0.152474,8.508050,3.933829,0.170000,0.680000,18,81,17.884415,80.651994,17.884415,80.651994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.863339,-2.727819,41.214685,39.343775,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548065,1.532412,0.186014,0.018105,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.116859,tube-mpc,0,-126.340000,54.885000,13.011897,2.527413,12.960000,2.285000,0.051897,0.242413,3.506902,5.946486,0.762370,5.946486,3.506902,0.180000,0.690000,12,103,12.268236,102.738825,12.268236,102.738825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.082005,-1.942397,37.764792,37.714246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554169,1.453588,0.233436,0.021713,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.126867,tube-mpc,0,-126.340000,54.885000,13.056055,2.609041,13.000000,2.345000,0.056055,0.264041,3.323933,4.543725,0.091484,4.543725,3.323933,0.160000,0.850000,9,103,9.046510,102.535753,9.046510,102.535753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.903307,-1.959994,36.957490,39.372093,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565378,1.576674,0.293851,0.019464,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.136831,tube-mpc,0,-126.340000,54.885000,13.092453,2.689482,13.040000,2.415000,0.052453,0.274482,2.531068,7.166278,-0.396432,7.166278,2.531068,0.130000,0.950000,14,73,13.548581,72.878538,13.548581,72.878538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.239489,-2.054916,37.486525,39.022319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557196,1.442737,0.284475,0.017297,0.500375,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.146865,tube-mpc,0,-126.340000,54.885000,13.121670,2.769745,13.060000,2.515000,0.061670,0.254745,1.555235,10.581696,-0.030495,10.581696,1.555235,0.120000,0.860000,19,50,19.496000,49.812245,19.496000,49.812245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.016498,-0.836968,43.117734,41.419687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.641716,1.558354,0.210860,0.023384,0.500567,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.156865,tube-mpc,0,-126.340000,54.885000,13.143573,2.849101,13.080000,2.625000,0.063573,0.224101,0.457422,11.191592,0.335443,11.191592,0.457422,0.140000,0.680000,22,57,21.530267,57.314125,21.530267,57.314125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.893328,1.313585,50.018039,55.027292,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552522,1.454602,0.192396,0.019741,0.500267,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.166860,tube-mpc,0,-126.340000,54.885000,13.158485,2.927876,13.090000,2.715000,0.068485,0.212876,-0.335443,8.630029,0.152474,8.630029,-0.335443,0.170000,0.600000,19,85,18.618043,85.086158,18.618043,85.086158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.185691,3.339139,47.837750,54.230563,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552204,1.455479,0.206557,0.021469,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.176858,tube-mpc,0,-126.340000,54.885000,13.166648,3.006237,13.090000,2.785000,0.076648,0.221237,-0.335443,5.336590,-0.213464,5.336590,-0.335443,0.180000,0.690000,11,106,11.058040,106.198574,11.058040,106.198574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.288073,4.319898,42.741913,47.086698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555750,1.473777,0.264801,0.023360,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.186855,tube-mpc,0,-126.340000,54.885000,13.168295,3.084251,13.090000,2.845000,0.078295,0.239251,-0.579401,4.909663,0.396432,4.909663,-0.579401,0.160000,0.870000,10,96,9.648886,96.349906,9.648886,96.349906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.199448,4.372999,41.202834,47.945362,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551642,1.584102,0.310213,0.024791,0.500638,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.196860,tube-mpc,0,-126.340000,54.885000,13.163664,3.162089,13.090000,2.925000,0.073664,0.237089,-1.250287,8.447060,1.067318,8.447060,-1.250287,0.130000,0.950000,15,60,14.805898,59.852724,14.805898,59.852724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.085788,4.817301,40.670099,44.192419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556976,1.565525,0.245956,0.020487,0.505135,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.206862,tube-mpc,0,-126.340000,54.885000,13.153009,3.239761,13.080000,3.025000,0.073009,0.214761,-2.287110,11.557530,0.396432,11.557530,-2.287110,0.120000,0.800000,22,45,21.864552,44.678334,21.864552,44.678334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.888449,6.786516,47.999846,56.052727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554881,1.452381,0.193570,0.018918,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.216857,tube-mpc,0,-126.340000,54.885000,13.136601,3.317328,13.060000,3.155000,0.076601,0.162328,-2.226120,11.740498,-0.030495,11.740498,-2.226120,0.160000,0.620000,13,54,12.802247,54.370639,12.802247,54.370639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.424063,8.372683,52.175146,64.728901,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548285,1.443351,0.178669,0.018649,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.226857,tube-mpc,0,-126.340000,54.885000,13.114687,3.394977,13.050000,3.245000,0.064687,0.149977,-2.226120,7.898153,-0.030495,7.898153,-2.226120,0.160000,0.540000,6,93,5.774027,93.022179,5.774027,93.022179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.197672,10.535610,50.666722,65.482912,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554173,1.472394,0.198797,0.020193,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.236892,tube-mpc,0,-126.340000,54.885000,13.087436,3.473033,13.030000,3.315000,0.057436,0.158033,-2.226120,5.031642,0.579401,5.031642,-2.226120,0.120000,0.700000,5,105,4.518437,105.333392,4.518437,105.333392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.119799,11.162415,47.845252,58.661617,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568816,1.755935,0.306650,0.046445,0.501121,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.246863,tube-mpc,0,-126.340000,54.885000,13.055409,3.550813,13.020000,3.375000,0.035409,0.175813,-1.799193,5.641538,0.762370,5.641538,-1.799193,0.080000,0.880000,0,87,-0.065512,86.869640,-0.065512,86.869640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.214500,11.643502,47.619858,56.780760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575959,1.727013,0.393910,0.033785,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008241,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.256830,tube-mpc,0,-126.340000,54.885000,13.018736,3.628861,13.000000,3.465000,0.018736,0.163861,-2.470079,9.605862,0.579401,9.605862,-2.470079,0.050000,0.900000,6,51,5.598288,51.432017,5.598288,51.432017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.127184,12.739882,48.187906,59.171457,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556980,1.645495,0.227242,0.030160,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.266829,tube-mpc,0,-126.340000,54.885000,12.977532,3.707550,12.980000,3.575000,-0.002468,0.132550,-3.384923,12.167426,0.396432,12.167426,-3.384923,0.050000,0.730000,10,42,9.828984,42.161982,9.828984,42.161982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.321424,14.723277,53.519132,71.526553,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565324,1.646762,0.204748,0.031962,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.276827,tube-mpc,0,-126.340000,54.885000,12.932185,3.786695,12.950000,3.695000,-0.017815,0.091695,-3.506902,11.069613,-0.213464,11.069613,-3.506902,0.050000,0.570000,7,62,6.648558,62.339927,6.648558,62.339927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.058193,16.229282,55.013786,75.755758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560918,1.698510,0.238721,0.039331,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.286833,tube-mpc,0,-126.340000,54.885000,12.882929,3.866426,12.930000,3.775000,-0.047071,0.091426,-3.384923,7.410237,0.396432,7.410237,-3.384923,0.060000,0.550000,-3,96,-2.579731,96.030579,-2.579731,96.030579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.432108,16.666900,50.417312,68.702061,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579288,1.797592,0.276880,0.034741,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.296834,tube-mpc,0,-126.340000,54.885000,12.830080,3.946728,12.910000,3.845000,-0.079920,0.101728,-2.775027,5.275601,0.579401,5.275601,-2.775027,0.050000,0.730000,-14,101,-13.782244,100.675696,-13.782244,100.675696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.300458,16.031947,49.716959,64.248024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571300,1.685059,0.331963,0.031413,0.501293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.306831,tube-mpc,0,-126.340000,54.885000,12.773920,4.027648,12.880000,3.915000,-0.106080,0.112648,-2.775027,6.373413,0.762370,6.373413,-2.775027,0.010000,0.880000,-14,80,-13.953016,80.302873,-13.953016,80.302873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.344732,15.946225,49.400985,63.655251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588056,1.705120,0.285790,0.031647,0.501199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.316831,tube-mpc,0,-126.340000,54.885000,12.714657,4.109316,12.860000,4.005000,-0.145343,0.104316,-3.262944,10.337738,0.762370,10.337738,-3.262944,-0.010000,0.870000,-12,48,-11.524967,48.074997,-11.524967,48.074997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.900410,16.408993,49.733258,65.919027,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570371,1.745771,0.254596,0.037312,0.500989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.326852,tube-mpc,0,-126.340000,54.885000,12.652436,4.191923,12.820000,4.125000,-0.167564,0.066923,-4.055809,12.716332,-0.030495,12.716332,-4.055809,-0.030000,0.700000,-5,40,-4.726404,40.160379,-4.726404,40.160379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.458860,17.677466,54.471201,76.598020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575619,1.643293,0.213009,0.033610,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.336860,tube-mpc,0,-126.340000,54.885000,12.587717,4.275233,12.790000,4.235000,-0.202283,0.040233,-4.421746,12.228415,-0.091484,12.228415,-4.421746,-0.040000,0.620000,-5,50,-4.753329,49.671326,-4.753329,49.671326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.840544,18.343473,55.277012,77.853509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556775,1.461341,0.205051,0.018627,0.503915,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.346832,tube-mpc,0,-126.340000,54.885000,12.520908,4.359087,12.750000,4.335000,-0.229092,0.024087,-4.909663,7.593205,0.457422,7.593205,-4.909663,-0.050000,0.500000,-5,95,-4.517431,98.695813,-4.517431,98.695813,0.000000,-4.024488,0.000000,64.000000,0.000000,0.000000,52.945858,18.997221,53.936610,75.179969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575299,1.825057,0.260606,0.035648,0.501421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.357036,tube-mpc,0,-126.340000,54.885000,12.450386,4.445799,12.710000,4.405000,-0.259614,0.040799,-4.604715,4.726694,0.884349,4.726694,-4.604715,-0.050000,0.690000,-13,107,-12.674888,106.750000,-12.674888,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.321783,18.074173,51.154810,67.579193,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583258,1.586911,0.283562,0.020061,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.366830,tube-mpc,0,-126.340000,54.885000,12.380876,4.529902,12.660000,4.465000,-0.279124,0.064902,-5.275601,6.129455,0.701380,6.129455,-5.275601,-0.060000,0.890000,-9,84,-8.953821,84.174854,-8.953821,84.174854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.774519,17.439537,52.167326,67.111637,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564962,1.679289,0.361432,0.040442,0.501050,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.377716,tube-mpc,0,-126.340000,54.885000,12.301759,4.624427,12.600000,4.615000,-0.298241,0.009427,-6.373413,11.862478,0.579401,11.862478,-6.373413,-0.070000,0.900000,1,39,1.183346,31.393946,1.183346,31.393946,0.000000,7.780908,0.000000,64.000000,0.000000,0.000000,56.688506,17.493568,53.834034,71.922035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.600041,3.739985,0.251108,0.040468,0.505708,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.012149,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.389901,tube-mpc,0,-126.340000,54.885000,12.211207,4.731541,12.550000,4.745000,-0.338793,-0.013459,-6.373413,17.229563,0.640391,17.229563,-6.373413,-0.060000,0.710000,-2,2,-2.058872,1.662006,-2.058872,1.662006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.085868,18.375461,64.280486,88.061069,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551781,1.708097,0.225841,0.029791,0.503937,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.399967,tube-mpc,0,-126.340000,54.885000,12.135063,4.821066,12.490000,4.905000,-0.354937,-0.083934,-5.763517,15.460864,0.518412,15.460864,-5.763517,-0.060000,0.400000,-10,37,-9.576839,36.812577,-9.576839,36.812577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.204904,20.959200,80.277716,107.770673,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578165,2.055869,0.283094,0.038335,0.501028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008469,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.409973,tube-mpc,0,-126.340000,54.885000,12.058370,4.910981,12.430000,5.035000,-0.371630,-0.124019,-6.068465,7.898153,0.579401,7.898153,-6.068465,-0.050000,0.310000,-13,82,-13.041079,106.067006,-13.041079,106.067006,0.000000,-24.254429,0.000000,64.000000,0.000000,0.000000,61.389376,22.898198,72.360923,94.851098,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.842874,1.745957,0.334437,0.035312,0.501024,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009472,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.419960,tube-mpc,0,-126.340000,54.885000,11.980991,5.001638,12.380000,5.085000,-0.399009,-0.083362,-5.519559,2.043152,0.579401,2.043152,-5.519559,-0.070000,0.490000,-20,107,-20.121360,106.750000,-20.121360,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.460596,24.479263,70.421191,88.561226,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560302,1.706987,0.302066,0.034265,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.429967,tube-mpc,0,-126.340000,54.885000,11.902784,5.093369,12.330000,5.115000,-0.427216,-0.021631,-5.946486,1.250287,0.640391,1.250287,-5.946486,-0.100000,0.780000,-17,107,-17.162200,106.750000,-17.162200,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.385326,26.323268,69.635148,87.622243,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582733,1.748835,0.347887,0.063670,0.500941,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.439966,tube-mpc,0,-126.340000,54.885000,11.824121,5.185881,12.280000,5.165000,-0.455879,0.020881,-6.556382,4.787684,0.762370,4.787684,-6.556382,-0.140000,0.940000,-9,94,-8.830832,94.185492,-8.830832,94.185492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.878939,28.591378,65.551288,87.693477,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567928,1.730120,0.360732,0.030137,0.500879,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.449963,tube-mpc,0,-126.340000,54.885000,11.745080,5.279203,12.220000,5.255000,-0.474920,0.024203,-7.410237,11.557530,1.189297,11.557530,-7.410237,-0.130000,0.960000,-2,49,-1.956544,37.682653,-1.956544,37.682653,0.000000,11.502839,0.000000,64.000000,0.000000,0.000000,59.027375,29.407013,64.542084,86.990890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564990,1.717563,0.266287,0.037130,0.500705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.459959,tube-mpc,0,-126.340000,54.885000,11.665792,5.373281,12.140000,5.405000,-0.474208,-0.031719,-7.837164,16.802635,0.457422,16.802635,-7.837164,-0.100000,0.800000,0,4,0.335551,2.632866,0.335551,2.632866,0.000000,1.552626,0.000000,64.000000,0.000000,0.000000,58.438264,30.066793,69.845528,99.056243,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554058,1.589219,0.232307,0.020038,0.500503,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.469962,tube-mpc,0,-126.340000,54.885000,11.586287,5.468155,12.070000,5.575000,-0.483713,-0.106845,-8.630029,17.717479,1.067318,17.717479,-8.630029,-0.060000,0.420000,2,21,2.387079,21.256982,2.387079,21.256982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.572886,31.360184,83.427528,114.379112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553250,1.472625,0.201025,0.015842,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.479967,tube-mpc,0,-126.340000,54.885000,11.506706,5.563712,12.000000,5.715000,-0.493294,-0.151288,-7.471226,10.520706,1.311276,10.520706,-7.471226,-0.040000,0.280000,-13,66,-13.099479,90.054496,-13.099479,90.054496,0.000000,-23.797514,0.000000,64.000000,0.000000,0.000000,61.311751,32.495762,79.705576,107.093327,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553581,1.458671,0.209874,0.022418,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.489964,tube-mpc,0,-126.340000,54.885000,11.427217,5.659782,11.930000,5.775000,-0.502783,-0.115218,-6.678361,2.165131,0.274453,2.165131,-6.678361,-0.040000,0.420000,-24,107,-23.905846,106.750000,-23.905846,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.561403,32.521998,75.859939,94.537905,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556680,1.498720,0.267043,0.020042,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.499999,tube-mpc,0,-126.340000,54.885000,11.347513,5.756748,11.870000,5.795000,-0.522487,-0.038252,-6.251434,-1.616224,0.213464,-1.616224,-6.251434,-0.090000,0.740000,-25,107,-25.290687,106.750000,-25.290687,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.757011,32.767963,74.868938,92.353061,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550198,1.440379,0.265434,0.018490,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.509961,tube-mpc,0,-126.340000,54.885000,11.268529,5.853457,11.810000,5.805000,-0.541471,0.048457,-7.410237,1.250287,1.067318,1.250287,-7.410237,-0.170000,0.940000,-7,107,-7.271036,106.750000,-7.271036,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.441733,34.770824,70.353715,92.568660,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549414,1.466086,0.295306,0.019831,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.519966,tube-mpc,0,-126.340000,54.885000,11.189403,5.950924,11.730000,5.855000,-0.540597,0.095924,-8.508050,6.434403,1.433256,6.434403,-8.508050,-0.160000,1.010000,3,86,3.395801,86.375195,3.395801,86.375195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.882315,35.687543,68.817698,92.624855,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560206,1.578885,0.281299,0.025062,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.529991,tube-mpc,0,-126.340000,54.885000,11.110329,6.048855,11.650000,5.945000,-0.539671,0.103855,-9.178935,11.740498,0.823360,11.740498,-9.178935,-0.090000,0.960000,3,47,2.673317,47.464996,2.673317,47.464996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.603866,35.112191,68.406533,93.973603,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555691,1.564570,0.207824,0.020546,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.539961,tube-mpc,0,-126.340000,54.885000,11.031929,6.146400,11.550000,6.095000,-0.518071,0.051400,-9.605862,15.643833,0.457422,15.643833,-9.605862,-0.040000,0.740000,4,29,3.577620,28.793448,3.577620,28.793448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.612905,33.921442,76.123220,103.345685,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550854,1.466779,0.196200,0.020282,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.549992,tube-mpc,0,-126.340000,54.885000,10.953295,6.244584,11.470000,6.245000,-0.516705,-0.000416,-9.300914,13.875134,1.067318,13.875134,-9.300914,-0.020000,0.510000,-2,58,-1.634271,58.290973,-1.634271,58.290973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.935650,32.406395,78.806707,103.902790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547463,1.433899,0.199400,0.017843,0.501223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.559974,tube-mpc,0,-126.340000,54.885000,10.875269,6.342232,11.380000,6.355000,-0.504731,-0.012768,-9.239925,8.325081,1.616224,8.325081,-9.239925,-0.010000,0.510000,-5,103,-4.655386,103.887363,-4.655386,103.887363,0.000000,-0.596390,0.000000,64.000000,0.000000,0.000000,62.967026,29.186880,69.495147,86.358371,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.613358,1.498832,0.240772,0.020313,0.505531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.569963,tube-mpc,0,-126.340000,54.885000,10.797401,6.439765,11.300000,6.435000,-0.502599,0.004765,-8.508050,5.214611,1.128308,5.214611,-8.508050,-0.020000,0.750000,-11,107,-11.415684,106.750000,-11.415684,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.811338,24.462954,65.791020,79.665224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556678,1.525856,0.326605,0.023550,0.501148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.579996,tube-mpc,0,-126.340000,54.885000,10.719376,6.537411,11.220000,6.495000,-0.500624,0.042411,-8.081122,5.336590,0.884349,5.336590,-8.081122,-0.030000,0.940000,-15,96,-14.711283,95.857752,-14.711283,95.857752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.516742,21.592475,63.499160,75.847418,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557245,1.502174,0.300596,0.029853,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.589964,tube-mpc,0,-126.340000,54.885000,10.641991,6.633991,11.140000,6.585000,-0.498009,0.048991,-9.483883,9.971800,1.616224,9.971800,-9.483883,-0.050000,0.990000,1,53,1.167519,53.137190,1.167519,53.137190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.301661,19.009264,59.407301,71.600243,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557189,1.453114,0.235162,0.021131,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.599961,tube-mpc,0,-126.340000,54.885000,10.564469,6.730279,11.050000,6.705000,-0.485531,0.025279,-10.032790,14.119093,1.616224,14.119093,-10.032790,-0.050000,0.790000,9,32,9.330387,32.385701,9.330387,32.385701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.305922,17.942797,64.336566,81.649124,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556766,1.455925,0.190866,0.020157,0.502208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.609990,tube-mpc,0,-126.340000,54.885000,10.486722,6.826160,10.970000,6.825000,-0.483278,0.001160,-9.727842,11.801488,1.128308,11.801488,-9.727842,-0.010000,0.560000,1,68,1.357721,68.005089,1.357721,68.005089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.224000,17.717137,70.098154,87.469117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546512,1.521558,0.201096,0.021176,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.619963,tube-mpc,0,-126.340000,54.885000,10.409362,6.920653,10.880000,6.925000,-0.470638,-0.004347,-9.239925,7.410237,0.701380,7.410237,-9.239925,0.000000,0.570000,-6,103,-5.588119,103.343439,-5.588119,103.343439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.972736,14.820259,61.372926,70.580140,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554306,1.490249,0.237520,0.018444,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.629961,tube-mpc,0,-126.340000,54.885000,10.331683,7.014381,10.800000,6.985000,-0.468317,0.029381,-8.812998,4.482736,1.128308,4.482736,-8.812998,0.000000,0.800000,-12,107,-11.682852,106.749949,-11.682852,106.749949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.194532,10.973921,58.157290,70.055818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553204,1.467088,0.327113,0.022170,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.639967,tube-mpc,0,-126.340000,54.885000,10.253722,7.107039,10.710000,7.045000,-0.456278,0.062039,-9.483883,6.129455,1.799193,6.129455,-9.483883,-0.020000,0.970000,-3,83,-3.233665,83.175006,-3.233665,83.175006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.648901,8.130148,55.683195,66.981957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568004,1.474259,0.260535,0.019691,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.649966,tube-mpc,0,-126.340000,54.885000,10.175512,7.198322,10.620000,7.135000,-0.444488,0.063322,-9.727842,9.971800,1.616224,9.971800,-9.727842,-0.040000,0.960000,3,50,3.357505,50.163657,3.357505,50.163657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.603641,6.207905,56.081428,65.381352,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.790701,1.473119,0.222963,0.021592,0.502904,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.659962,tube-mpc,0,-126.340000,54.885000,10.096921,7.288115,10.530000,7.245000,-0.433079,0.043115,-9.849821,12.045446,1.311276,12.045446,-9.849821,-0.010000,0.750000,2,47,1.999427,47.153913,1.999427,47.153913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.160270,5.570100,63.080165,73.803351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554286,1.444471,0.193881,0.019523,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.669990,tube-mpc,0,-126.340000,54.885000,10.017556,7.376579,10.440000,7.355000,-0.422444,0.021579,-10.032790,10.276748,0.823360,10.276748,-10.032790,0.010000,0.620000,0,70,0.378098,69.587841,0.378098,69.587841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.006239,4.369809,62.505372,70.907293,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546101,1.445401,0.208729,0.021225,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.679992,tube-mpc,0,-126.340000,54.885000,9.937763,7.463043,10.350000,7.445000,-0.412237,0.018043,-9.178935,6.129455,1.006328,6.129455,-9.178935,0.020000,0.660000,-10,99,-10.261350,98.664093,-10.261350,98.664093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.846871,2.201268,54.579566,62.410772,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552519,1.460054,0.212916,0.019840,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.689960,tube-mpc,0,-126.340000,54.885000,9.857505,7.547288,10.260000,7.495000,-0.402495,0.052288,-9.178935,4.116798,1.738204,4.116798,-9.178935,0.000000,0.810000,-10,104,-9.852378,104.180492,-9.852378,104.180492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.951353,-0.811464,50.183691,61.334862,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555727,1.655298,0.310503,0.028616,0.515775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.699967,tube-mpc,0,-126.340000,54.885000,9.776076,7.629770,10.180000,7.555000,-0.403924,0.074770,-9.056956,5.214611,1.860183,5.214611,-9.056956,-0.010000,0.960000,-11,82,-11.242828,81.691062,-11.242828,81.691062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.538141,-3.669234,47.968009,59.383755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575182,1.511846,0.285718,0.024358,0.501536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.709992,tube-mpc,0,-126.340000,54.885000,9.693517,7.710141,10.080000,7.635000,-0.386483,0.075141,-9.422894,8.691018,1.372266,8.691018,-9.422894,-0.090000,0.880000,3,57,3.416789,57.244506,3.416789,57.244506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.446368,-4.790869,51.332701,60.870514,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550580,1.575810,0.195927,0.020355,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.719970,tube-mpc,0,-126.340000,54.885000,9.610247,7.787729,9.990000,7.735000,-0.379753,0.052729,-9.422894,8.691018,1.372266,10.154769,-10.398727,-0.080000,0.770000,2,61,2.026237,61.349235,2.026237,61.349235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.706778,-4.635259,52.998618,61.456734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585050,1.530670,0.200748,0.018226,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.729962,tube-mpc,0,-126.340000,54.885000,9.525640,7.862867,9.890000,7.825000,-0.364360,0.037867,-10.459717,8.325081,1.372266,8.325081,-10.459717,0.010000,0.710000,-1,66,-1.219427,66.125203,-1.219427,66.125203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.301172,-6.020712,52.001399,60.149048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565450,1.515366,0.178555,0.026668,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.739995,tube-mpc,0,-126.340000,54.885000,9.439325,7.935587,9.790000,7.905000,-0.350675,0.030587,-10.276748,6.251434,1.433256,6.251434,-10.276748,0.000000,0.670000,-3,84,-3.091808,83.507785,-3.091808,83.507785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.016435,-7.101998,50.318626,57.234230,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547624,1.437689,0.197977,0.020139,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.749961,tube-mpc,0,-126.340000,54.885000,9.352140,8.004944,9.700000,7.965000,-0.347860,0.039944,-9.971800,3.689871,1.738204,3.689871,-9.971800,0.030000,0.780000,-13,93,-12.679209,93.199362,-12.679209,93.199362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.875252,-8.954370,46.067661,54.082063,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.904532,1.612947,0.661363,0.033124,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.760622,tube-mpc,0,-126.340000,54.885000,9.257124,8.075811,9.600000,8.015000,-0.342876,0.060811,-10.032790,3.384923,1.677214,3.384923,-10.032790,-0.020000,0.850000,-8,89,-8.431083,88.590643,-8.431083,88.590643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.352061,-10.519021,43.710541,52.933037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573675,1.681855,0.279101,0.028608,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.769961,tube-mpc,0,-126.340000,54.885000,9.172298,8.134924,9.520000,8.055000,-0.347702,0.079924,-10.154769,4.116798,1.128308,4.116798,-10.154769,-0.020000,0.830000,-9,83,-9.490723,83.016422,-9.490723,83.016422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.257929,-11.353319,42.687884,50.258105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.653716,1.783106,0.266158,0.047296,0.504568,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008266,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.779967,tube-mpc,0,-126.340000,54.885000,9.079667,8.195037,9.420000,8.105000,-0.340333,0.090037,-10.337738,5.824507,1.250287,5.824507,-10.337738,-0.060000,0.880000,-4,62,-4.085785,61.902685,-4.085785,61.902685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.254260,-12.224436,42.423027,50.634138,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572786,1.636273,0.229077,0.022871,0.500273,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.789970,tube-mpc,0,-126.340000,54.885000,8.985147,8.251668,9.310000,8.175000,-0.324853,0.076668,-10.703675,6.678361,1.921172,6.678361,-10.703675,-0.050000,0.770000,-2,59,-2.480890,59.196776,-2.480890,59.196776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.808445,-11.783626,47.390734,53.329551,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576254,1.766477,0.237174,0.035976,0.501057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.799967,tube-mpc,0,-126.340000,54.885000,8.888679,8.304662,9.210000,8.245000,-0.321321,0.059662,-11.252582,5.275601,1.860183,5.275601,-11.252582,-0.020000,0.700000,-4,72,-4.076486,71.815180,-4.076486,71.815180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.554001,-11.520040,48.034277,53.956432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574411,1.666054,0.234333,0.025941,0.501545,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.809971,tube-mpc,0,-126.340000,54.885000,8.790020,8.353966,9.090000,8.285000,-0.299980,0.068966,-10.886644,1.860183,1.311276,1.860183,-10.886644,-0.010000,0.620000,-10,105,-10.344204,104.871684,-10.344204,104.871684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.278013,-11.420009,45.673932,51.829263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.298834,1.538426,0.264757,0.025131,0.500886,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.819966,tube-mpc,0,-126.340000,54.885000,8.689256,8.399370,9.000000,8.295000,-0.310744,0.104370,-10.703675,-0.030495,1.006328,-0.030495,-10.703675,-0.040000,0.840000,-13,102,-13.192550,101.539427,-13.192550,101.539427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.254708,-13.028812,41.936535,52.445496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561269,1.491085,0.329786,0.022181,0.504794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.830001,tube-mpc,0,-126.340000,54.885000,8.585814,8.440952,8.900000,8.315000,-0.314186,0.125952,-11.130602,1.799193,1.372266,1.799193,-11.130602,-0.060000,0.960000,-10,74,-9.789048,73.653215,-9.789048,73.653215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.902842,-14.129051,42.186735,51.431480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558024,1.973416,0.405774,0.040989,0.503417,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008493,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.839964,tube-mpc,0,-126.340000,54.885000,8.480770,8.478161,8.790000,8.355000,-0.309230,0.123161,-10.947634,4.665705,2.165131,4.665705,-10.947634,-0.080000,0.900000,-10,50,-9.830188,49.986120,-9.830188,49.986120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.405649,-13.846589,47.134972,54.555283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570392,1.565305,0.221629,0.028124,0.500629,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.849999,tube-mpc,0,-126.340000,54.885000,8.372545,8.511424,8.680000,8.415000,-0.307455,0.096424,-11.557530,5.519559,1.555235,5.519559,-11.557530,-0.070000,0.730000,-8,51,-7.834803,50.789474,-7.834803,50.789474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.735082,-12.412741,53.677843,60.145406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554901,1.659662,0.222185,0.029684,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.860003,tube-mpc,0,-126.340000,54.885000,8.262206,8.540268,8.570000,8.455000,-0.307794,0.085268,-11.435550,3.079975,1.372266,3.079975,-11.435550,-0.070000,0.610000,-12,77,-12.187437,76.534882,-12.187437,76.534882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.882572,-11.236327,51.821985,58.828518,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547393,1.469899,0.194324,0.020424,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.869958,tube-mpc,0,-126.340000,54.885000,8.149909,8.564606,8.470000,8.465000,-0.320091,0.099606,-11.130602,-1.555235,1.189297,-1.555235,-11.130602,-0.060000,0.670000,-22,107,-21.975188,106.749930,-21.975188,106.749930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.742245,-11.071202,44.719772,53.188502,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566990,1.867706,0.295004,0.041586,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.879966,tube-mpc,0,-126.340000,54.885000,8.034495,8.584594,8.370000,8.445000,-0.335505,0.139594,-10.581696,-3.811850,1.494245,-3.811850,-10.581696,-0.120000,0.860000,-25,107,-24.908653,106.749999,-24.908653,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.631116,-11.980433,42.116658,54.033965,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568892,1.521268,0.299469,0.029220,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.889961,tube-mpc,0,-126.340000,54.885000,7.916682,8.599998,8.260000,8.425000,-0.343318,0.174998,-10.703675,-2.104141,1.677214,-2.104141,-10.703675,-0.170000,1.000000,-21,82,-20.806058,81.839224,-20.806058,81.839224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.976000,-12.246272,38.905678,51.384283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559799,1.650798,0.316313,0.031588,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.899995,tube-mpc,0,-126.340000,54.885000,7.795841,8.610811,8.160000,8.445000,-0.364159,0.165811,-11.679509,2.104141,1.921172,2.104141,-11.679509,-0.200000,0.970000,-11,44,-11.394843,43.782379,-11.394843,43.782379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.467189,-11.849882,41.475300,54.030538,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572299,1.489767,0.210642,0.017234,0.502510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.909995,tube-mpc,0,-126.340000,54.885000,7.672867,8.616887,8.040000,8.475000,-0.367133,0.141887,-12.228415,3.567892,1.189297,3.567892,-12.228415,-0.150000,0.730000,-15,45,-14.538941,45.072601,-14.538941,45.072601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.209199,-9.654296,53.150434,65.688792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546897,1.446765,0.202829,0.020834,0.501648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.919995,tube-mpc,0,-126.340000,54.885000,7.547345,8.618222,7.930000,8.505000,-0.382655,0.113222,-12.411384,1.250287,1.189297,1.250287,-12.411384,-0.120000,0.570000,-21,72,-21.470422,71.588596,-21.470422,71.588596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.136119,-8.302346,54.105816,64.440497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558808,1.555117,0.217255,0.028160,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.929989,tube-mpc,0,-126.340000,54.885000,7.419409,8.614775,7.810000,8.485000,-0.390591,0.129775,-11.557530,-3.201954,1.311276,-3.201954,-11.557530,-0.140000,0.630000,-32,101,-31.582923,100.886881,-31.582923,100.886881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.042284,-7.665304,45.062742,55.663588,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564374,1.593376,0.242081,0.020220,0.503322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.939995,tube-mpc,0,-126.340000,54.885000,7.288865,8.606504,7.700000,8.445000,-0.411135,0.161504,-11.984457,-6.251434,2.104141,-6.251434,-11.984457,-0.190000,0.810000,-28,107,-27.735146,106.750000,-27.735146,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.779997,-7.300592,39.077775,50.695591,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556072,1.550281,0.292477,0.023032,0.504551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.949997,tube-mpc,0,-126.340000,54.885000,7.155979,8.593392,7.590000,8.405000,-0.434021,0.188392,-12.472374,-5.031642,1.799193,-5.031642,-12.472374,-0.220000,1.000000,-24,81,-23.860335,80.620705,-23.860335,80.620705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.438132,-7.226756,35.687861,49.908236,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555973,1.477495,0.256962,0.022431,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.959996,tube-mpc,0,-126.340000,54.885000,7.020804,8.575430,7.460000,8.385000,-0.439196,0.190430,-13.814145,-1.128308,2.226120,-1.128308,-13.814145,-0.200000,0.970000,-16,46,-15.965977,45.970033,-15.965977,45.970033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.082150,-6.646588,42.674672,56.284202,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562482,1.495382,0.229111,0.020912,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.970414,tube-mpc,0,-126.340000,54.885000,6.877578,8.551548,7.310000,8.395000,-0.432422,0.156548,-14.850968,1.311276,1.860183,1.311276,-14.850968,-0.190000,0.710000,-8,40,-8.050159,40.298305,-8.050159,40.298305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.972479,-5.134310,54.569093,69.355506,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595070,1.670780,0.251514,0.026500,0.503119,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.979963,tube-mpc,0,-126.340000,54.885000,6.744249,8.525031,7.170000,8.395000,-0.425751,0.130031,-15.033937,-0.213464,1.128308,-0.213464,-15.033937,-0.110000,0.560000,-18,59,-17.830326,59.409397,-17.830326,59.409397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.136880,-3.953570,58.792349,71.582408,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556174,1.544572,0.193345,0.028176,0.500588,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.989992,tube-mpc,0,-126.340000,54.885000,6.602241,8.492439,7.020000,8.365000,-0.417759,0.127439,-14.667999,-4.909663,1.799193,-4.909663,-14.667999,-0.090000,0.590000,-27,91,-26.892518,91.349164,-26.892518,91.349164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.240989,-3.021148,52.780828,60.048825,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558176,1.501707,0.219243,0.021248,0.502145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.999995,tube-mpc,0,-126.340000,54.885000,6.458682,8.455112,6.870000,8.315000,-0.411318,0.140112,-15.399875,-8.203101,2.226120,-8.203101,-15.399875,-0.130000,0.740000,-18,103,-18.403633,103.280083,-18.403633,103.280083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.914079,-2.205932,43.756549,50.309625,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555844,1.470703,0.247457,0.021355,0.502324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.010004,tube-mpc,0,-126.340000,54.885000,6.313273,8.412989,6.720000,8.245000,-0.406727,0.167989,-15.338885,-7.776174,2.409089,-7.776174,-15.338885,-0.180000,0.910000,-13,83,-13.288333,83.249226,-13.288333,83.249226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.292101,-1.318073,39.472765,46.474806,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578369,1.544993,0.297737,0.031440,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.020003,tube-mpc,0,-126.340000,54.885000,6.166389,8.366185,6.560000,8.205000,-0.393611,0.161185,-16.314719,-3.323933,2.043152,-3.323933,-16.314719,-0.140000,0.910000,-8,41,-8.340854,41.075449,-8.340854,41.075449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.413091,-0.265171,45.108665,51.564723,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564159,1.472927,0.222510,0.019507,0.501170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.030008,tube-mpc,0,-126.340000,54.885000,6.017968,8.314688,6.390000,8.185000,-0.372032,0.129688,-16.802635,-1.006328,1.555235,-1.006328,-16.802635,-0.110000,0.690000,-6,33,-5.613966,32.937490,-5.613966,32.937490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.070115,2.030023,62.894643,73.654926,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570667,1.693442,0.247582,0.044043,0.501178,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.039970,tube-mpc,0,-126.340000,54.885000,5.868907,8.258842,6.230000,8.175000,-0.361093,0.083842,-17.351542,-2.653048,1.799193,-2.653048,-17.351542,-0.050000,0.470000,-8,58,-8.419140,57.781131,-8.419140,57.781131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.474901,3.937077,69.763906,79.746239,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570819,1.482178,0.193938,0.018995,0.500227,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.049994,tube-mpc,0,-126.340000,54.885000,5.717828,8.198127,6.060000,8.125000,-0.342172,0.073127,-16.131750,-6.922320,1.494245,-6.922320,-16.131750,-0.050000,0.490000,-20,87,-19.564647,87.034398,-19.564647,87.034398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.996899,5.546158,61.376529,68.092111,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545616,1.455977,0.201321,0.017662,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.059997,tube-mpc,0,-126.340000,54.885000,5.566181,8.133111,5.910000,8.055000,-0.343819,0.078111,-15.643833,-9.544873,2.226120,-9.544873,-15.643833,-0.090000,0.690000,-21,88,-21.128853,88.333391,-21.128853,88.333391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.177530,6.617877,51.093751,54.645805,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543165,1.423272,0.201704,0.018527,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.069988,tube-mpc,0,-126.340000,54.885000,5.414020,8.063846,5.750000,7.965000,-0.335980,0.098846,-15.765812,-8.569039,2.531068,-8.569039,-15.765812,-0.150000,0.800000,-12,69,-11.823007,68.654450,-11.823007,68.654450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.407233,8.116488,45.339783,48.691288,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543036,1.545886,0.213455,0.018294,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.079993,tube-mpc,0,-126.340000,54.885000,5.261191,7.990270,5.590000,7.905000,-0.328809,0.085270,-16.436698,-6.434403,1.555235,-6.434403,-16.436698,-0.150000,0.790000,-4,46,-4.040224,46.259212,-4.040224,46.259212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.369158,10.191115,49.070163,55.712565,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558162,1.623283,0.223093,0.033080,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.090000,tube-mpc,0,-126.340000,54.885000,5.108111,7.912584,5.420000,7.855000,-0.311889,0.057584,-17.290552,-4.421746,1.921172,-4.421746,-17.290552,-0.070000,0.650000,-4,35,-3.743536,35.387816,-3.743536,35.387816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.106350,12.043094,58.814533,67.096141,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560965,1.449885,0.200004,0.021251,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.099992,tube-mpc,0,-126.340000,54.885000,4.955258,7.831046,5.250000,7.805000,-0.294742,0.026046,-17.717479,-5.824507,1.738204,-5.824507,-17.717479,-0.050000,0.500000,-1,54,-0.649879,53.727162,-0.649879,53.727162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.201966,14.363164,66.046355,75.089269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553157,1.592640,0.197970,0.026796,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.109993,tube-mpc,0,-126.340000,54.885000,4.802524,7.745608,5.080000,7.735000,-0.277476,0.010608,-18.022427,-8.934977,2.104141,-8.934977,-18.022427,-0.030000,0.500000,1,76,0.932158,75.512837,0.932158,75.512837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.313229,16.827984,63.008047,69.733413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.946387,1.780110,0.273312,0.041434,0.500839,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008554,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.119966,tube-mpc,0,-126.340000,54.885000,4.650718,7.656741,4.910000,7.635000,-0.259282,0.021741,-17.717479,-11.557530,2.775027,-11.557530,-17.717479,0.000000,0.620000,-4,85,-3.912500,85.060475,-3.912500,85.060475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.733589,19.246921,58.214110,62.705615,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564548,1.637526,0.232610,0.027426,0.501106,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.129966,tube-mpc,0,-126.340000,54.885000,4.499276,7.564117,4.740000,7.535000,-0.240724,0.029117,-16.741646,-11.374561,1.433256,-11.374561,-16.741646,0.000000,0.750000,-10,70,-9.824452,69.862197,-9.824452,69.862197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.188796,20.888888,53.894145,57.906787,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.131941,1.803258,0.267746,0.037020,0.532467,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.139965,tube-mpc,0,-126.340000,54.885000,4.348872,7.468136,4.570000,7.445000,-0.221128,0.023136,-16.314719,-9.056956,1.250287,-9.056956,-16.314719,-0.020000,0.760000,-7,46,-7.119160,45.888208,-7.119160,45.888208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.686435,22.123489,56.697023,60.324124,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566104,1.671214,0.241337,0.027665,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.149969,tube-mpc,0,-126.340000,54.885000,4.199699,7.368917,4.410000,7.375000,-0.210301,-0.006083,-16.192739,-6.922320,1.555235,-6.922320,-16.192739,-0.030000,0.640000,-3,33,-2.852542,32.849321,-2.852542,32.849321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.752892,23.811477,62.705459,69.770067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.754038,1.834047,0.267996,0.042656,0.501012,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008412,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.160096,tube-mpc,0,-126.340000,54.885000,4.050312,7.265420,4.250000,7.305000,-0.199688,-0.039580,-16.497687,-7.166278,1.921172,-7.166278,-16.497687,-0.030000,0.500000,3,41,3.444469,41.463601,3.444469,41.463601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.669778,25.872987,67.521948,77.336960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590936,1.643618,0.244505,0.027684,0.500876,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.169965,tube-mpc,0,-126.340000,54.885000,3.906567,7.161781,4.090000,7.225000,-0.183433,-0.063219,-15.643833,-10.459717,1.616224,-10.459717,-15.643833,-0.010000,0.440000,-3,70,-3.228039,69.808251,-3.228039,69.808251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.272919,28.510849,68.796210,78.345177,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565590,1.675042,0.217350,0.023569,0.500587,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.179963,tube-mpc,0,-126.340000,54.885000,3.763066,7.054181,3.950000,7.115000,-0.186934,-0.060819,-13.997114,-13.631176,1.067318,-13.631176,-13.997114,0.010000,0.550000,-19,85,-19.321856,85.163774,-19.321856,85.163774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.071249,30.176582,63.292030,70.025788,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556935,1.757798,0.240570,0.029337,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.189966,tube-mpc,0,-126.340000,54.885000,3.621916,6.944107,3.820000,6.985000,-0.198084,-0.040893,-12.777322,-14.119093,1.128308,-14.119093,-12.777322,-0.010000,0.710000,-27,75,-26.730463,75.266243,-26.730463,75.266243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.223823,30.649544,57.027781,63.054818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562595,1.522513,0.234474,0.022290,0.500384,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.199990,tube-mpc,0,-126.340000,54.885000,3.483178,6.831579,3.700000,6.865000,-0.216822,-0.033421,-12.106436,-11.862478,1.128308,-11.862478,-12.106436,-0.120000,0.750000,-16,52,-16.474627,51.758188,-16.474627,51.758188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.623056,31.023339,56.781834,63.341224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554293,1.471365,0.200206,0.018836,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.209992,tube-mpc,0,-126.340000,54.885000,3.347721,6.717288,3.580000,6.775000,-0.232279,-0.057712,-12.106436,-8.752008,1.067318,-8.752008,-12.106436,-0.170000,0.660000,-6,30,-6.006472,29.697899,-6.006472,29.697899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.721804,32.748139,58.745776,74.590837,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553952,1.487415,0.201441,0.020487,0.500923,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.219992,tube-mpc,0,-126.340000,54.885000,3.215571,6.601258,3.460000,6.695000,-0.244429,-0.093742,-12.167426,-8.569039,0.762370,-8.569039,-12.167426,-0.120000,0.490000,-8,38,-8.179026,37.957756,-8.179026,37.957756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.883170,35.631818,67.492734,88.661306,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552683,1.480007,0.198699,0.019115,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.229996,tube-mpc,0,-126.340000,54.885000,3.086893,6.483615,3.340000,6.605000,-0.253107,-0.121385,-11.252582,-11.374561,0.640391,-11.374561,-11.252582,-0.090000,0.420000,-18,64,-17.582956,64.016819,-17.582956,64.016819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.233502,37.726465,70.944637,89.253854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552630,1.621023,0.220018,0.022601,0.501878,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.240001,tube-mpc,0,-126.340000,54.885000,2.962007,6.364628,3.240000,6.485000,-0.277993,-0.120372,-10.276748,-13.753155,0.396432,-13.753155,-10.276748,-0.090000,0.520000,-25,75,-25.499446,74.919953,-25.499446,74.919953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.546017,38.539474,66.211745,79.654660,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565285,1.547131,0.217031,0.035747,0.504229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.249999,tube-mpc,0,-126.340000,54.885000,2.841285,6.244636,3.140000,6.345000,-0.298715,-0.100364,-9.666852,-13.997114,0.823360,-13.997114,-9.666852,-0.160000,0.640000,-20,68,-19.850108,67.851571,-19.850108,67.851571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.528891,39.133405,62.407130,75.471273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553128,1.481029,0.219884,0.026585,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.259994,tube-mpc,0,-126.340000,54.885000,2.724921,6.123817,3.060000,6.225000,-0.335079,-0.101183,-9.483883,-13.753155,0.274453,-13.753155,-9.483883,-0.150000,0.670000,-21,62,-20.876023,62.276184,-20.876023,62.276184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.540388,41.145186,61.505098,79.454421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589899,1.516185,0.210770,0.020332,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.269992,tube-mpc,0,-126.340000,54.885000,2.613110,6.002349,2.960000,6.105000,-0.346890,-0.102651,-9.666852,-11.069613,0.823360,-11.069613,-9.666852,-0.180000,0.670000,-11,40,-10.640221,39.912744,-10.640221,39.912744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.176177,42.451052,62.707308,81.998439,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555179,1.470785,0.214455,0.022332,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.279993,tube-mpc,0,-126.340000,54.885000,2.506075,5.880448,2.880000,6.005000,-0.373925,-0.124552,-9.666852,-9.178935,-0.030495,-9.178935,-9.666852,-0.150000,0.560000,-10,31,-10.274853,31.363032,-10.274853,31.363032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.405674,44.440122,69.481704,93.500190,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553850,1.514033,0.199170,0.024392,0.500684,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.290002,tube-mpc,0,-126.340000,54.885000,2.404031,5.758319,2.790000,5.915000,-0.385969,-0.156681,-9.544873,-10.154769,0.518412,-10.154769,-9.544873,-0.100000,0.440000,-13,47,-13.496915,47.138903,-13.496915,47.138903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.987087,46.103884,77.768093,99.576946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561486,1.488475,0.228601,0.021235,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.299995,tube-mpc,0,-126.340000,54.885000,2.307426,5.636487,2.700000,5.805000,-0.392574,-0.168513,-8.142112,-12.289405,0.823360,-12.289405,-8.142112,-0.090000,0.440000,-23,65,-22.830893,64.701397,-22.830893,64.701397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.198981,46.994435,75.680124,92.592421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551154,1.472902,0.195079,0.018817,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.310000,tube-mpc,0,-126.340000,54.885000,2.216199,5.514850,2.630000,5.685000,-0.413801,-0.170150,-7.227268,-13.631176,0.579401,-13.631176,-7.227268,-0.120000,0.550000,-24,67,-24.227493,67.096448,-24.227493,67.096448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.384835,47.176737,71.744498,84.919898,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550066,1.464014,0.194835,0.020248,0.501192,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.319999,tube-mpc,0,-126.340000,54.885000,2.130724,5.393879,2.570000,5.565000,-0.439276,-0.171121,-7.227268,-13.021280,0.457422,-13.021280,-7.227268,-0.180000,0.610000,-13,58,-12.845935,57.741581,-12.845935,57.741581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.342672,47.955804,70.001004,85.037718,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554217,1.454026,0.212397,0.019188,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.329995,tube-mpc,0,-126.340000,54.885000,2.051151,5.273773,2.500000,5.455000,-0.448849,-0.181227,-6.861330,-10.154769,0.396432,-10.154769,-6.861330,-0.150000,0.620000,-13,33,-13.099398,33.113929,-13.099398,33.113929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.467545,49.716527,72.004816,92.406840,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550993,1.483418,0.218142,0.021993,0.503540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.339996,tube-mpc,0,-126.340000,54.885000,1.977585,5.154669,2.440000,5.375000,-0.462415,-0.220331,-7.227268,-8.081122,0.213464,-8.081122,-7.227268,-0.200000,0.480000,2,26,2.499275,25.563138,2.499275,25.563138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.676615,51.606360,83.821719,105.440872,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589383,1.754105,0.223873,0.038622,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.349964,tube-mpc,0,-126.340000,54.885000,1.910448,5.037271,2.380000,5.285000,-0.469552,-0.247729,-6.495393,-8.508050,0.213464,-8.508050,-6.495393,-0.050000,0.370000,-17,38,-16.607943,37.533923,-16.607943,37.533923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.818317,54.368257,85.718468,109.105958,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567613,1.451364,0.207538,0.022420,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.359998,tube-mpc,0,-126.340000,54.885000,1.849234,4.920635,2.320000,5.185000,-0.470766,-0.264365,-4.543725,-11.008623,0.274453,-11.008623,-4.543725,-0.080000,0.360000,-25,60,-25.242902,59.620593,-25.242902,59.620593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.518378,55.328527,89.976629,105.987906,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557696,1.493787,0.230818,0.023055,0.505522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.369972,tube-mpc,0,-126.340000,54.885000,1.794854,4.806481,2.280000,5.055000,-0.485146,-0.248519,-3.384923,-13.082270,0.030495,-13.082270,-3.384923,-0.150000,0.460000,-23,72,-22.511124,72.069024,-22.511124,72.069024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.640073,56.195792,81.662102,96.346592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.368505,1.650720,0.236064,0.027983,0.505383,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.379962,tube-mpc,0,-126.340000,54.885000,1.746951,4.694143,2.250000,4.945000,-0.503049,-0.250857,-3.079975,-12.777322,0.396432,-12.777322,-3.079975,-0.150000,0.590000,-20,60,-20.275681,60.358629,-20.275681,60.358629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.467385,58.045439,77.896475,95.898472,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557103,1.460852,0.237049,0.025024,0.500763,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.389962,tube-mpc,0,-126.340000,54.885000,1.705669,4.583915,2.230000,4.835000,-0.524331,-0.251085,-3.079975,-10.642686,0.091484,-10.642686,-3.079975,-0.170000,0.620000,-12,42,-12.301085,42.004153,-12.301085,42.004153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.742697,61.169456,81.355117,104.407431,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.796139,1.777795,0.326207,0.056142,0.501265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009475,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.399964,tube-mpc,0,-126.340000,54.885000,1.671129,4.476126,2.190000,4.755000,-0.518871,-0.278874,-3.262944,-7.593205,-0.213464,-7.593205,-3.262944,-0.200000,0.560000,2,22,1.828502,21.722683,1.828502,21.722683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.177211,64.468865,82.949571,111.330611,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564313,1.666272,0.217291,0.030686,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.409960,tube-mpc,0,-126.340000,54.885000,1.643407,4.371072,2.170000,4.685000,-0.526593,-0.313928,-2.592058,-6.922320,0.213464,-6.922320,-2.592058,-0.060000,0.390000,-15,30,-14.831470,30.014777,-14.831470,30.014777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.232955,68.018252,86.177765,116.518441,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560805,1.630144,0.218374,0.027241,0.998969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008446,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.419962,tube-mpc,0,-126.340000,54.885000,1.622502,4.268839,2.160000,4.605000,-0.537498,-0.336161,-2.592058,-6.922320,0.030495,-8.995966,-1.067318,-0.080000,0.320000,-8,38,-7.521930,37.876504,-7.521930,37.876504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.474943,68.753532,92.024711,113.790019,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.621484,1.996141,0.360470,0.066054,0.502565,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009561,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.429961,tube-mpc,0,-126.340000,54.885000,1.608446,4.169710,2.160000,4.495000,-0.551554,-0.325290,-0.030495,-13.082270,-0.213464,-13.082270,-0.030495,-0.140000,0.330000,-18,83,-18.422398,91.542833,-18.422398,91.542833,0.000000,-8.666328,0.000000,64.000000,0.000000,0.000000,70.072041,72.395245,87.509157,112.347402,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568619,1.469538,0.217924,0.023585,0.500572,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.439965,tube-mpc,0,-126.340000,54.885000,1.601227,4.073812,2.170000,4.345000,-0.568773,-0.271188,1.250287,-15.460864,-0.274453,-15.460864,1.250287,-0.100000,0.540000,-32,102,-31.772920,102.396712,-31.772920,102.396712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.800937,74.002220,84.027102,106.952832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576840,1.894265,0.384332,0.040656,0.501241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008414,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.449998,tube-mpc,0,-126.340000,54.885000,1.600832,3.981123,2.180000,4.215000,-0.579168,-0.233877,1.616224,-13.265238,-0.335443,-13.265238,1.616224,-0.190000,0.790000,-19,70,-18.510029,69.703649,-18.510029,69.703649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.708922,75.008158,85.486458,111.169316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571506,1.513831,0.307673,0.027317,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.459962,tube-mpc,0,-126.340000,54.885000,1.607177,3.892706,2.200000,4.125000,-0.592823,-0.232294,0.762370,-7.288257,-0.335443,-7.288257,0.762370,-0.200000,0.780000,-2,25,-2.110960,23.936248,-2.110960,23.936248,0.000000,0.767402,0.000000,64.000000,0.000000,0.000000,64.067725,79.363096,92.658040,135.885727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592922,1.863238,0.310300,0.041136,0.503972,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.469959,tube-mpc,0,-126.340000,54.885000,1.620221,3.807811,2.210000,4.075000,-0.589779,-0.267189,-0.152474,-3.323933,-0.152474,-3.323933,-0.152474,-0.130000,0.560000,6,10,5.838735,9.836371,5.838735,9.836371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.401555,82.107673,89.159112,136.134264,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560951,1.770389,0.266934,0.032334,0.531407,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.479967,tube-mpc,0,-126.340000,54.885000,1.639889,3.726813,2.220000,4.045000,-0.580111,-0.318187,0.579401,-4.604715,-0.640391,-4.604715,0.579401,-0.040000,0.310000,-5,41,-4.761058,41.335213,-4.761058,41.335213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.643605,84.134740,94.269521,137.787170,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579731,1.649587,0.233696,0.026126,0.501027,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.489962,tube-mpc,0,-126.340000,54.885000,1.666019,3.650063,2.230000,3.965000,-0.563981,-0.314937,1.494245,-9.056956,-0.640391,-9.056956,1.494245,-0.020000,0.310000,-10,84,-10.196753,83.631533,-10.196753,83.631533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.137904,84.584754,93.952696,125.327853,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560719,1.758277,0.252118,0.036304,0.845501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008464,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.499974,tube-mpc,0,-126.340000,54.885000,1.698563,3.577473,2.250000,3.865000,-0.551437,-0.287527,2.165131,-12.777322,-0.396432,-12.777322,2.165131,-0.040000,0.530000,-9,103,-8.776908,102.825686,-8.776908,102.825686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.047770,84.689717,91.375907,119.311332,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591043,1.782246,0.293825,0.031727,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008211,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.509961,tube-mpc,0,-126.340000,54.885000,1.737218,3.509490,2.290000,3.765000,-0.552782,-0.255510,2.775027,-11.313571,-0.579401,-11.313571,2.775027,-0.040000,0.780000,-9,76,-8.827981,76.167222,-8.827981,76.167222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.488538,85.779224,95.223240,126.765650,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574385,1.737921,0.309488,0.026912,0.501263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.519968,tube-mpc,0,-126.340000,54.885000,1.781981,3.445923,2.320000,3.685000,-0.538019,-0.239077,2.531068,-4.970653,0.274453,-4.970653,2.531068,-0.070000,0.810000,6,31,5.625846,26.132928,5.625846,26.132928,0.000000,5.034294,0.000000,64.000000,0.000000,0.000000,55.312123,88.810590,102.321181,139.307679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.004788,1.743509,0.241864,0.033069,0.500791,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008536,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.529966,tube-mpc,0,-126.340000,54.885000,1.832543,3.387073,2.350000,3.665000,-0.517457,-0.277927,1.921172,-0.457422,-0.091484,-0.457422,1.921172,-0.030000,0.620000,15,5,15.205620,5.054010,15.205620,5.054010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.091097,90.066426,94.478595,136.008934,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571045,1.668031,0.235915,0.028074,0.501377,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.539973,tube-mpc,0,-126.340000,54.885000,1.888774,3.332949,2.380000,3.655000,-0.491226,-0.322051,2.470079,-1.128308,-1.067318,-1.128308,2.470079,0.020000,0.330000,12,36,11.895630,35.907392,11.895630,35.907392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.659608,90.967705,99.096517,139.763955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.607495,1.800253,0.243146,0.035554,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.549960,tube-mpc,0,-126.340000,54.885000,1.950262,3.283794,2.410000,3.605000,-0.459738,-0.321206,3.079975,-6.495393,-0.518412,-6.495393,3.079975,0.040000,0.280000,9,81,9.258944,90.540886,9.258944,90.540886,0.000000,-9.633494,0.000000,64.000000,0.000000,0.000000,39.128590,91.625873,101.631245,133.253580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559824,1.509724,0.201434,0.018370,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.559964,tube-mpc,0,-126.340000,54.885000,2.016982,3.239503,2.440000,3.525000,-0.423018,-0.285497,3.567892,-10.520706,-0.091484,-10.520706,3.567892,0.060000,0.500000,8,107,7.789267,106.750000,7.789267,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.307151,90.644253,98.252917,126.583564,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560285,1.667844,0.272895,0.021235,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.569962,tube-mpc,0,-126.340000,54.885000,2.088522,3.200253,2.490000,3.435000,-0.401478,-0.234747,4.421746,-9.483883,0.091484,-9.483883,4.421746,0.070000,0.780000,4,90,4.308857,90.144198,4.308857,90.144198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.015898,88.973534,103.702205,132.567608,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554735,1.483894,0.279817,0.021786,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.579995,tube-mpc,0,-126.340000,54.885000,2.164891,3.165972,2.530000,3.375000,-0.365109,-0.209028,4.299767,-4.055809,-0.030495,-4.055809,4.299767,0.080000,0.870000,12,45,12.083812,43.787217,12.083812,43.787217,0.000000,1.356981,0.000000,64.000000,0.000000,0.000000,22.075028,88.959724,110.078215,141.625609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553977,1.530180,0.215437,0.026464,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.589963,tube-mpc,0,-126.340000,54.885000,2.245010,3.137022,2.580000,3.365000,-0.334990,-0.227978,4.238777,1.677214,-0.274453,1.677214,4.238777,0.060000,0.690000,24,14,23.629766,13.929393,23.629766,13.929393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.542244,87.979913,104.822281,140.323872,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557566,1.477443,0.213726,0.024035,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.599990,tube-mpc,0,-126.340000,54.885000,2.329537,3.113075,2.630000,3.385000,-0.300463,-0.271925,4.787684,3.018985,-0.640391,3.018985,4.787684,0.140000,0.410000,16,27,15.992662,27.338628,15.992662,27.338628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.237791,86.260961,103.408190,139.768320,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555654,1.513695,0.208830,0.019951,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.609990,tube-mpc,0,-126.340000,54.885000,2.417418,3.094387,2.680000,3.385000,-0.262582,-0.290613,4.909663,-1.006328,-0.335443,-1.006328,4.909663,0.170000,0.300000,15,72,15.159371,73.923629,15.159371,73.923629,0.000000,-1.585001,0.000000,64.000000,0.000000,0.000000,-3.275344,85.109847,111.074960,141.973768,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552038,1.501047,0.213145,0.019277,0.500861,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.619966,tube-mpc,0,-126.340000,54.885000,2.508312,3.080921,2.740000,3.355000,-0.231688,-0.274079,6.556382,-6.129455,-0.396432,-6.129455,6.556382,0.150000,0.460000,6,107,6.021185,106.749981,6.021185,106.749981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.949558,82.522440,103.097688,128.796916,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556178,1.436121,0.226954,0.017617,0.500382,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.629991,tube-mpc,0,-126.340000,54.885000,2.602504,3.072601,2.810000,3.305000,-0.207496,-0.232399,6.983309,-6.190445,-0.213464,-6.190445,6.983309,0.170000,0.730000,2,96,2.208904,95.656888,2.208904,95.656888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.991521,78.151078,104.778502,129.011643,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550664,1.629615,0.348199,0.027210,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.639968,tube-mpc,0,-126.340000,54.885000,2.698705,3.069493,2.890000,3.285000,-0.191295,-0.215507,7.532216,-1.067318,-0.335443,-1.067318,7.532216,0.120000,0.890000,8,51,7.564717,44.684787,7.564717,44.684787,0.000000,5.972102,0.000000,64.000000,0.000000,0.000000,-22.894991,75.133718,108.415256,136.480487,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564152,1.475038,0.233753,0.022444,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.649964,tube-mpc,0,-126.340000,54.885000,2.797163,3.071529,2.970000,3.305000,-0.172837,-0.233471,7.837164,4.787684,-0.274453,4.787684,7.837164,0.110000,0.740000,11,11,11.080245,10.968462,11.080245,10.968462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.230303,72.157402,104.143286,138.920640,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565204,1.626268,0.381610,0.055466,0.500849,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.659968,tube-mpc,0,-126.340000,54.885000,2.897355,3.078693,3.060000,3.355000,-0.162645,-0.276307,7.959143,6.678361,-0.518412,6.678361,7.959143,0.130000,0.430000,10,22,10.047298,22.178195,10.047298,22.178195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.010974,69.676252,103.299110,139.865061,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571826,1.595871,0.209884,0.023088,0.500580,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.669990,tube-mpc,0,-126.340000,54.885000,2.998966,3.090962,3.140000,3.395000,-0.141034,-0.304038,8.447060,2.592058,-0.457422,2.592058,8.447060,0.030000,0.310000,19,67,19.302813,68.996655,19.302813,68.996655,0.000000,-1.818461,0.000000,64.000000,0.000000,0.000000,-51.777076,68.385281,104.167631,139.586922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557743,1.477287,0.197348,0.022863,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.679963,tube-mpc,0,-126.340000,54.885000,3.100885,3.108169,3.230000,3.385000,-0.129115,-0.276831,8.934977,-3.445913,-0.274453,-3.445913,8.934977,0.160000,0.410000,-3,107,-2.998684,106.750000,-2.998684,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.525726,67.112314,99.452152,128.206772,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555348,1.454360,0.237482,0.023088,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.689961,tube-mpc,0,-126.340000,54.885000,3.203442,3.130355,3.340000,3.355000,-0.136558,-0.224645,9.727842,-4.543725,0.030495,-4.543725,9.727842,0.140000,0.720000,-12,107,-11.503780,106.750000,-11.503780,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.605521,64.068074,100.871065,126.898589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553295,1.554500,0.355445,0.024139,0.500576,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.699991,tube-mpc,0,-126.340000,54.885000,3.306240,3.157489,3.440000,3.345000,-0.133760,-0.187511,9.788831,-0.335443,-0.152474,-0.335443,9.788831,0.090000,0.930000,-6,64,-6.471380,64.036884,-6.471380,64.036884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.277107,61.776362,107.619455,132.174357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553069,1.546132,0.269378,0.021871,0.500728,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.709964,tube-mpc,0,-126.340000,54.885000,3.407940,3.189221,3.550000,3.385000,-0.142060,-0.195779,9.422894,6.373413,-0.213464,6.373413,9.422894,0.090000,0.830000,-3,19,-3.342669,19.335020,-3.342669,19.335020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.895132,59.581678,111.491479,138.006296,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554443,1.450808,0.191488,0.021150,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.719975,tube-mpc,0,-126.340000,54.885000,3.509051,3.225733,3.650000,3.455000,-0.140949,-0.229267,8.691018,9.239925,-0.701380,9.239925,8.691018,0.050000,0.780000,7,-1,7.065300,-1.068941,7.065300,-1.068941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.452019,56.412562,103.967573,130.729451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548633,1.617429,0.210743,0.024886,0.500740,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.729962,tube-mpc,0,-126.340000,54.885000,3.608488,3.266693,3.730000,3.515000,-0.121512,-0.248307,8.325081,5.336590,-0.579401,5.336590,8.325081,0.070000,0.250000,7,44,6.826669,80.247691,6.826669,80.247691,0.000000,-36.316631,0.000000,64.000000,0.000000,0.000000,-79.527781,56.439293,106.445075,138.150416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554491,1.490571,0.192386,0.017705,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.739961,tube-mpc,0,-126.340000,54.885000,3.706151,3.312109,3.810000,3.525000,-0.103849,-0.212891,7.715185,-2.409089,-0.213464,-2.409089,7.715185,0.030000,0.270000,14,89,13.866687,106.750000,13.866687,106.750000,0.000000,-17.818941,0.000000,64.000000,0.000000,0.000000,-80.722487,57.708586,102.043258,130.246718,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554161,1.454556,0.252448,0.016490,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.749962,tube-mpc,0,-126.340000,54.885000,3.801490,3.361817,3.900000,3.475000,-0.098510,-0.113183,6.556382,-8.142112,0.091484,-8.142112,6.556382,0.050000,0.550000,19,107,19.368751,106.750000,19.368751,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.077109,59.273575,103.709911,130.385424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570009,1.492554,0.251112,0.018725,0.501995,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.759959,tube-mpc,0,-126.340000,54.885000,3.893974,3.415627,3.960000,3.405000,-0.066026,0.010627,5.519559,-6.739351,0.213464,-6.739351,5.519559,0.000000,0.850000,30,107,29.865924,106.750000,29.865924,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.306877,60.811025,111.372989,139.709642,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550980,1.473149,0.253489,0.017003,0.519188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.769964,tube-mpc,0,-126.340000,54.885000,3.983255,3.473449,4.020000,3.375000,-0.036745,0.098449,4.482736,-1.128308,0.152474,-1.128308,4.482736,0.130000,0.970000,21,107,21.029812,106.750000,21.029812,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.429634,60.462002,114.672421,144.534839,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559464,1.467146,0.317664,0.018811,0.500952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.779964,tube-mpc,0,-126.340000,54.885000,4.068784,3.535058,4.070000,3.405000,-0.001216,0.130058,4.360757,6.129455,-0.335443,6.129455,4.360757,0.200000,1.010000,13,63,12.830659,62.518070,12.830659,62.518070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.159050,56.347068,111.363751,138.496550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557145,1.465323,0.257131,0.020571,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.789950,tube-mpc,0,-126.340000,54.885000,4.150025,3.600196,4.120000,3.505000,0.030025,0.095196,3.872840,13.875134,-0.152474,13.875134,3.872840,0.190000,0.860000,18,18,18.088857,10.231303,18.088857,10.231303,0.000000,7.286767,0.000000,64.000000,0.000000,0.000000,-88.975436,49.608747,110.146067,136.683414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561259,1.466918,0.191126,0.021035,0.503992,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.799961,tube-mpc,0,-126.340000,54.885000,4.226861,3.668954,4.170000,3.665000,0.056861,0.003954,3.811850,16.131750,0.396432,16.131750,3.811850,0.190000,0.540000,17,13,16.899094,12.731782,16.899094,12.731782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.896835,41.488995,109.311692,136.524286,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554727,1.519781,0.229563,0.020380,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.809990,tube-mpc,0,-126.340000,54.885000,4.298763,3.741104,4.220000,3.795000,0.078763,-0.053896,4.299767,11.740498,0.579401,11.740498,4.299767,0.190000,0.310000,7,58,7.280556,66.334878,7.280556,66.334878,0.000000,-8.603096,0.000000,64.000000,0.000000,0.000000,-98.432789,33.460646,109.617803,135.921979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553829,1.463328,0.191454,0.020957,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.820003,tube-mpc,0,-126.340000,54.885000,4.365065,3.816213,4.270000,3.875000,0.095065,-0.058787,4.116798,3.872840,-0.457422,3.872840,4.116798,0.180000,0.380000,2,103,1.764150,106.750000,1.764150,106.750000,0.000000,-4.018218,0.000000,64.000000,0.000000,0.000000,-102.714175,26.482476,103.434430,132.905721,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553496,1.508504,0.242380,0.019961,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.829962,tube-mpc,0,-126.340000,54.885000,4.425152,3.893749,4.310000,3.895000,0.115152,-0.001251,3.750861,0.457422,-0.579401,0.457422,3.750861,0.130000,0.690000,4,107,4.092425,106.750000,4.092425,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.071538,21.178590,106.261010,136.171921,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558402,1.469115,0.292506,0.019469,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.839994,tube-mpc,0,-126.340000,54.885000,4.479375,3.974505,4.350000,3.925000,0.129375,0.049505,2.592058,2.714037,-0.091484,2.714037,2.592058,0.110000,0.910000,11,106,10.564552,106.333430,10.564552,106.333430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.372982,19.258832,113.984321,138.817589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.915908,1.773256,0.369334,0.034673,0.500571,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.849960,tube-mpc,0,-126.340000,54.885000,4.526583,4.057145,4.370000,3.995000,0.156583,0.062145,0.945339,8.142112,0.640391,8.142112,0.945339,0.110000,1.000000,21,61,21.484529,56.798386,21.484529,56.798386,0.000000,4.535044,0.000000,64.000000,0.000000,0.000000,-112.937935,15.990694,111.402008,135.661471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.966142,1.599144,0.369988,0.024145,0.500840,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008470,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.859965,tube-mpc,0,-126.340000,54.885000,4.566926,4.142310,4.390000,4.105000,0.176926,0.037310,-0.762370,14.485031,0.640391,14.485031,-0.762370,0.130000,0.860000,30,16,30.445483,14.670820,30.445483,14.670820,0.000000,1.662610,0.000000,64.000000,0.000000,0.000000,-113.974414,11.467492,110.548019,134.977627,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568144,2.878550,0.263921,0.076889,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009301,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.869963,tube-mpc,0,-126.340000,54.885000,4.599818,4.229388,4.380000,4.255000,0.219818,-0.025612,-1.250287,17.107583,-0.030495,17.107583,-1.250287,0.170000,0.570000,27,13,26.985440,12.688343,26.985440,12.688343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.707030,6.361854,107.915946,134.784344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566265,1.741008,0.253070,0.028713,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.879972,tube-mpc,0,-126.340000,54.885000,4.624971,4.318312,4.370000,4.395000,0.254971,-0.076688,-1.250287,13.265238,0.213464,13.265238,-1.250287,0.260000,0.320000,9,58,8.862006,62.878315,8.862006,62.878315,0.000000,-5.189972,0.000000,64.000000,0.000000,0.000000,-112.904405,0.773710,106.877725,141.236326,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575788,2.458931,0.277756,0.045012,1.113511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009483,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.889961,tube-mpc,0,-126.340000,54.885000,4.641985,4.408560,4.370000,4.485000,0.271985,-0.076440,-0.213464,5.885497,0.457422,5.885497,-0.213464,0.240000,0.370000,-8,103,-8.490341,106.750000,-8.490341,106.750000,0.000000,-4.061657,0.000000,64.000000,0.000000,0.000000,-110.191695,-4.260501,105.583881,140.930058,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576825,1.643535,0.260853,0.020227,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.899964,tube-mpc,0,-126.340000,54.885000,4.650614,4.500203,4.370000,4.525000,0.280614,-0.024797,-0.396432,1.372266,0.213464,1.372266,-0.396432,0.120000,0.680000,-3,107,-2.830075,106.750000,-2.830075,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.334873,-5.806123,103.690803,138.444579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559687,1.751062,0.323933,0.030671,0.501966,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.909965,tube-mpc,0,-126.340000,54.885000,4.650538,4.592853,4.370000,4.565000,0.280538,0.027853,-1.128308,3.689871,0.457422,3.689871,-1.128308,0.100000,0.900000,-3,105,-3.110177,104.635492,-3.110177,104.635492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.805170,-4.053809,113.008514,142.892786,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559223,1.675406,0.337532,0.034096,0.500974,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.919962,tube-mpc,0,-126.340000,54.885000,4.641493,4.686255,4.360000,4.655000,0.281493,0.031255,-2.592058,9.788831,0.213464,9.788831,-2.592058,0.080000,0.990000,4,60,4.404356,47.135274,4.404356,47.135274,0.000000,12.500218,0.000000,64.000000,0.000000,0.000000,-111.709566,-3.880464,110.127865,137.137327,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561409,1.548831,0.307836,0.020647,0.500836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.929958,tube-mpc,0,-126.340000,54.885000,4.623231,4.780181,4.340000,4.785000,0.283231,-0.004819,-3.933829,16.375708,0.335443,16.375708,-3.933829,0.070000,0.840000,11,15,10.604796,1.313447,10.604796,1.313447,0.000000,13.322045,0.000000,64.000000,0.000000,0.000000,-112.361404,-5.598734,109.682264,135.533254,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547809,1.448109,0.184888,0.015045,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.939961,tube-mpc,0,-126.340000,54.885000,4.595497,4.874479,4.300000,4.965000,0.295497,-0.090521,-4.238777,18.754303,0.701380,18.754303,-4.238777,0.080000,0.520000,5,0,4.948984,0.380603,4.948984,0.380603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.837549,-8.601633,108.499794,136.697847,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545058,1.439974,0.206574,0.018035,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.949963,tube-mpc,0,-126.340000,54.885000,4.558103,4.968809,4.260000,5.125000,0.298103,-0.156191,-4.238777,14.485031,0.823360,14.485031,-4.238777,0.100000,0.250000,-9,45,-8.681024,52.432555,-8.681024,52.432555,0.000000,-7.051952,0.000000,64.000000,0.000000,0.000000,-105.940879,-11.119147,109.776911,143.097404,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551008,1.433017,0.182603,0.014732,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.959962,tube-mpc,0,-126.340000,54.885000,4.510871,5.062923,4.220000,5.225000,0.290871,-0.162077,-4.360757,5.885497,0.579401,5.885497,-4.360757,0.070000,0.290000,-18,90,-18.306362,106.750000,-18.306362,106.750000,0.000000,-16.369397,0.000000,64.000000,0.000000,0.000000,-99.376145,-12.625568,102.442046,138.422412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554419,1.481459,0.251352,0.019785,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.969963,tube-mpc,0,-126.340000,54.885000,4.453625,5.156611,4.190000,5.265000,0.263625,-0.108389,-4.177788,0.030495,0.701380,0.030495,-4.177788,0.050000,0.570000,-33,107,-32.759300,106.750000,-32.759300,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.012739,-9.295593,103.368325,133.988694,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557779,1.499861,0.259094,0.022671,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.979962,tube-mpc,0,-126.340000,54.885000,4.386245,5.249606,4.150000,5.285000,0.236245,-0.035394,-4.543725,1.189297,0.640391,1.189297,-4.543725,-0.050000,0.850000,-31,107,-31.171523,106.750000,-31.171523,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.331396,-2.949683,105.854140,128.873979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556964,1.499155,0.293621,0.016667,0.505532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.989965,tube-mpc,0,-126.340000,54.885000,4.308585,5.341708,4.100000,5.325000,0.208585,0.016708,-6.312424,5.946486,0.701380,5.946486,-6.312424,-0.160000,0.970000,-13,74,-13.280352,74.306630,-13.280352,74.306630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.684864,1.758180,105.568156,123.931859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567527,1.441367,0.263699,0.016838,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.999959,tube-mpc,0,-126.340000,54.885000,4.220654,5.432580,4.030000,5.415000,0.190654,0.017580,-8.630029,11.862478,0.945339,11.862478,-8.630029,-0.180000,0.900000,0,29,0.437532,29.414394,0.437532,29.414394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.514389,3.149157,106.605277,124.176616,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544388,1.436333,0.195029,0.019267,0.504010,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.009964,tube-mpc,0,-126.340000,54.885000,4.122232,5.522144,3.950000,5.565000,0.172232,-0.042856,-9.544873,15.277895,1.128308,15.277895,-9.544873,-0.040000,0.620000,-19,17,-19.300739,17.172055,-19.300739,17.172055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.590140,2.688968,104.045568,124.994052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554300,1.429062,0.186298,0.014837,0.503075,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.019962,tube-mpc,0,-126.340000,54.885000,4.013436,5.610030,3.860000,5.695000,0.153436,-0.084970,-9.727842,11.862478,0.640391,11.862478,-9.727842,-0.040000,0.390000,-32,59,-31.597735,59.499479,-31.597735,59.499479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.213944,1.129716,103.454424,129.861791,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552027,1.458162,0.182722,0.018034,0.500327,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.029962,tube-mpc,0,-126.340000,54.885000,3.894167,5.696087,3.760000,5.785000,0.134167,-0.088913,-10.154769,5.580549,1.067318,5.580549,-10.154769,-0.150000,0.440000,-29,104,-28.675781,106.114554,-28.675781,106.114554,0.000000,-1.615074,0.000000,64.000000,0.000000,0.000000,-75.859343,-0.209099,89.558427,115.156146,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553780,1.466621,0.234060,0.014293,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.039963,tube-mpc,0,-126.340000,54.885000,3.764471,5.780070,3.670000,5.825000,0.094471,-0.044930,-11.374561,1.555235,1.250287,1.555235,-11.374561,-0.210000,0.720000,-26,107,-25.957004,106.750000,-25.957004,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.522717,0.214119,84.549884,106.695029,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553792,1.481773,0.305284,0.019990,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.049962,tube-mpc,0,-126.340000,54.885000,3.624398,5.861759,3.560000,5.865000,0.064398,-0.003241,-12.167426,4.116798,1.372266,4.116798,-12.167426,-0.240000,0.930000,-28,79,-27.596764,79.120168,-27.596764,79.120168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.585144,1.842685,84.591029,101.963239,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552070,1.451950,0.249829,0.017170,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.059962,tube-mpc,0,-126.340000,54.885000,3.474016,5.940947,3.430000,5.945000,0.044016,-0.004053,-13.875134,8.386070,1.555235,8.386070,-13.875134,-0.250000,0.910000,-22,42,-22.013224,41.985515,-22.013224,41.985515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.605568,3.336001,84.241312,98.810712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549488,1.486820,0.220308,0.017279,0.500756,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.069996,tube-mpc,0,-126.340000,54.885000,3.312841,6.017690,3.290000,6.045000,0.022841,-0.027310,-15.399875,10.703675,1.799193,10.703675,-15.399875,-0.230000,0.690000,-22,36,-21.646921,36.229428,-21.646921,36.229428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.025998,4.685299,83.325830,100.952936,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555404,1.445451,0.196933,0.015462,0.500766,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.079961,tube-mpc,0,-126.340000,54.885000,3.142700,6.091021,3.140000,6.135000,0.002700,-0.043979,-16.436698,8.812998,1.372266,8.812998,-16.436698,-0.280000,0.480000,-18,66,-17.846271,66.126870,-17.846271,66.126870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.295538,5.482224,79.883024,97.610083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549555,1.604439,0.216351,0.027301,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.089969,tube-mpc,0,-126.340000,54.885000,2.961873,6.161578,2.980000,6.195000,-0.018127,-0.033422,-16.436698,3.506902,1.555235,3.506902,-16.436698,-0.190000,0.550000,-43,102,-42.564085,102.296573,-42.564085,102.296573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.074281,5.534443,70.811647,83.024867,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567218,1.512047,0.234807,0.017164,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.101457,tube-mpc,0,-126.340000,54.885000,2.742246,6.238513,2.800000,6.235000,-0.057754,0.003513,-16.619667,0.457422,1.738204,0.457422,-16.619667,-0.270000,0.800000,-48,106,-47.813581,105.940663,-47.813581,105.940663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.548286,5.352372,59.957978,73.621617,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584686,1.523499,0.323132,0.025738,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.109959,tube-mpc,0,-126.340000,54.885000,2.571565,6.292513,2.640000,6.265000,-0.068435,0.027513,-18.388365,2.836017,2.226120,2.836017,-18.388365,-0.350000,0.940000,-31,73,-30.580537,73.485420,-30.580537,73.485420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.971866,6.129606,57.058850,65.975453,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547677,1.470953,0.325997,0.023673,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.119964,tube-mpc,0,-126.340000,54.885000,2.362038,6.352708,2.470000,6.335000,-0.107962,0.017708,-21.315866,7.166278,2.836017,7.166278,-21.315866,-0.340000,0.870000,-16,39,-16.231150,38.554714,-16.231150,38.554714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.689193,7.515871,64.888390,76.138187,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559595,1.620427,0.229237,0.030061,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.129971,tube-mpc,0,-126.340000,54.885000,2.143353,6.409133,2.250000,6.415000,-0.106647,-0.005867,-22.535658,8.081122,1.860183,8.081122,-22.535658,-0.260000,0.660000,-23,42,-22.763199,42.479183,-22.763199,42.479183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.792498,9.609203,69.260362,87.216057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.924011,1.635395,0.229966,0.033293,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008333,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.139967,tube-mpc,0,-126.340000,54.885000,1.916017,6.461583,2.030000,6.475000,-0.113983,-0.013417,-23.389512,5.153621,1.982162,5.153621,-23.389512,-0.210000,0.520000,-32,75,-31.701899,74.897903,-31.701899,74.897903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.141232,10.468056,66.343167,84.667624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563471,1.757753,0.225666,0.033851,0.503661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.149963,tube-mpc,0,-126.340000,54.885000,1.680127,6.509973,1.810000,6.515000,-0.129873,-0.005027,-22.535658,1.311276,2.348100,1.311276,-22.535658,-0.230000,0.600000,-48,97,-47.711498,97.410539,-47.711498,97.410539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.630850,10.285499,55.987235,68.529413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561302,1.494582,0.217384,0.018523,0.501022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.159999,tube-mpc,0,-126.340000,54.885000,1.434995,6.554343,1.580000,6.525000,-0.145005,0.029343,-22.840606,-1.372266,2.531068,-1.372266,-22.840606,-0.330000,0.790000,-43,102,-43.235760,102.416176,-43.235760,102.416176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.883844,11.075927,48.956337,58.357589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556718,1.767844,0.332913,0.049553,0.500900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.169968,tube-mpc,0,-126.340000,54.885000,1.183571,6.594122,1.340000,6.545000,-0.156429,0.049122,-25.158211,0.640391,2.957996,0.640391,-25.158211,-0.400000,0.930000,-22,72,-21.593535,71.536306,-21.593535,71.536306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.238845,12.197160,51.381218,57.884962,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.752514,1.771367,0.343002,0.041124,0.500991,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008422,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.179967,tube-mpc,0,-126.340000,54.885000,0.923829,6.629605,1.070000,6.575000,-0.146171,0.054605,-27.963733,3.933829,2.653048,3.933829,-27.963733,-0.340000,0.870000,-8,45,-8.390404,45.041236,-8.390404,45.041236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.571530,13.897326,61.524662,75.395678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571544,2.174641,0.234646,0.036775,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008532,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.189971,tube-mpc,0,-126.340000,54.885000,0.656708,6.660587,0.790000,6.635000,-0.133292,0.025587,-29.183525,5.580549,3.018985,5.580549,-29.183525,-0.220000,0.690000,-17,40,-16.798016,39.644731,-16.798016,39.644731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.184200,14.652144,64.975996,83.976496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602458,2.813209,0.225067,0.039259,0.501282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.199959,tube-mpc,0,-126.340000,54.885000,0.383211,6.686914,0.510000,6.685000,-0.126789,0.001914,-29.122535,2.957996,3.018985,2.957996,-29.122535,-0.160000,0.530000,-31,69,-31.418173,68.769473,-31.418173,68.769473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.723349,14.249374,67.172550,85.375413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567988,1.777853,0.221264,0.035546,0.501244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.209967,tube-mpc,0,-126.340000,54.885000,0.102726,6.708603,0.220000,6.705000,-0.117274,0.003603,-29.061545,-1.494245,3.323933,-1.494245,-29.061545,-0.220000,0.580000,-31,98,-31.265090,97.953434,-31.265090,97.953434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.954502,13.246369,57.984631,71.455512,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585810,1.722135,0.274522,0.036579,0.505162,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.220710,tube-mpc,0,-126.340000,54.885000,-0.205051,6.726580,-0.090000,6.685000,-0.115051,0.041580,-29.061545,-1.494245,4.116798,-3.567892,-29.915400,-0.270000,0.780000,-30,80,-30.456275,80.073174,-30.456275,80.073174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.138614,12.317201,49.775104,63.981964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,8.549707,1.781543,0.293647,0.034621,0.500948,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.011173,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.231918,tube-mpc,0,-126.340000,54.885000,-0.532948,6.739407,-0.410000,6.685000,-0.122948,0.054407,-30.098369,-1.372266,3.384923,-1.372266,-30.098369,-0.300000,0.860000,-24,67,-23.503327,67.096397,-23.503327,67.096397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.348190,13.392933,54.020753,67.768686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580981,1.788830,0.228360,0.032639,0.504157,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.241984,tube-mpc,0,-126.340000,54.885000,-0.832892,6.745714,-0.710000,6.685000,-0.122892,0.060714,-30.952223,1.006328,3.079975,1.006328,-30.952223,-0.290000,0.790000,-20,50,-20.171890,49.549424,-20.171890,49.549424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.543421,13.952186,57.085470,72.377245,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591673,1.674325,0.206359,0.030491,0.500599,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.251981,tube-mpc,0,-126.340000,54.885000,-1.135378,6.747060,-1.010000,6.705000,-0.125378,0.042060,-30.647275,0.701380,3.018985,0.701380,-30.647275,-0.260000,0.670000,-30,56,-30.162642,55.720477,-30.162642,55.720477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.267148,14.224504,59.150975,76.866688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.579241,1.719504,0.208406,0.031384,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.261981,tube-mpc,0,-126.340000,54.885000,-1.442073,6.743478,-1.340000,6.705000,-0.102073,0.038478,-30.525296,-1.982162,3.506902,-1.982162,-30.525296,-0.270000,0.620000,-32,78,-32.348920,77.723011,-32.348920,77.723011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.968511,13.921770,53.102467,68.322284,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563892,1.731024,0.203559,0.028630,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.271980,tube-mpc,0,-126.340000,54.885000,-1.752360,6.734957,-1.630000,6.695000,-0.122360,0.039957,-30.464306,-3.933829,4.238777,-3.933829,-30.464306,-0.300000,0.630000,-34,90,-34.291054,89.615661,-34.291054,89.615661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.373202,13.914475,46.797899,57.208800,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601562,1.774650,0.262954,0.034869,0.504331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.281974,tube-mpc,0,-126.340000,54.885000,-2.065650,6.721502,-1.940000,6.665000,-0.125650,0.056502,-31.623109,-4.787684,3.323933,-4.787684,-31.623109,-0.310000,0.800000,-26,79,-26.216482,78.926637,-26.216482,78.926637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.881047,14.335154,46.120811,54.434155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.604599,1.770863,0.271252,0.039668,0.500874,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008199,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.292044,tube-mpc,0,-126.340000,54.885000,-2.384028,6.702958,-2.260000,6.645000,-0.124028,0.057958,-31.623109,-4.787684,3.201954,-2.165131,-32.720922,-0.300000,0.830000,-29,71,-28.676602,71.223247,-28.676602,71.223247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.871536,16.014907,54.102096,65.536886,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568282,1.757164,0.235856,0.025941,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.301978,tube-mpc,0,-126.340000,54.885000,-2.700241,6.679781,-2.590000,6.635000,-0.110241,0.044781,-33.452797,-0.701380,3.567892,-0.701380,-33.452797,-0.300000,0.790000,-12,36,-11.514497,35.806050,-11.514497,35.806050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.954467,15.623021,54.447255,67.442262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562727,1.627367,0.209953,0.018498,0.500246,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.311979,tube-mpc,0,-126.340000,54.885000,-3.020261,6.651575,-2.910000,6.645000,-0.110261,0.006575,-33.879724,0.213464,3.567892,0.213464,-33.879724,-0.270000,0.620000,-11,34,-10.752313,34.027380,-10.752313,34.027380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.045341,16.343477,63.705949,84.142375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546105,1.469287,0.202589,0.018001,0.501129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.321976,tube-mpc,0,-126.340000,54.885000,-3.341324,6.618531,-3.250000,6.645000,-0.091324,-0.026469,-33.757745,-3.384923,3.506902,-3.384923,-33.757745,-0.200000,0.470000,-20,70,-20.247684,69.569853,-20.247684,69.569853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.326492,16.756228,70.495126,87.501689,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551677,1.509903,0.191808,0.022600,0.500882,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.332013,tube-mpc,0,-126.340000,54.885000,-3.664311,6.580531,-3.580000,6.595000,-0.084311,-0.014469,-33.086859,-7.715185,3.384923,-7.715185,-33.086859,-0.200000,0.540000,-27,97,-27.383829,97.260115,-27.383829,97.260115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.701322,16.526073,60.727623,70.454067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553281,1.695349,0.268131,0.047248,0.500467,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.342018,tube-mpc,0,-126.340000,54.885000,-3.986403,6.537900,-3.910000,6.525000,-0.076403,0.012900,-33.574776,-9.300914,3.018985,-9.300914,-33.574776,-0.230000,0.760000,-19,90,-19.326797,90.095613,-19.326797,90.095613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.226594,16.541045,53.879404,62.011712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588861,1.447221,0.243749,0.017518,0.500971,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.352050,tube-mpc,0,-126.340000,54.885000,-4.309033,6.490453,-4.260000,6.475000,-0.049033,0.015453,-33.696755,-5.702528,3.567892,-5.702528,-33.696755,-0.280000,0.870000,-7,46,-6.755215,46.479245,-6.755215,46.479245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.280846,17.006092,59.403585,72.593929,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.614798,1.450261,0.225773,0.017385,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.362008,tube-mpc,0,-126.340000,54.885000,-4.628463,6.438775,-4.600000,6.445000,-0.028463,-0.006225,-34.306651,-2.531068,3.872840,-2.531068,-34.306651,-0.200000,0.720000,-6,26,-6.259117,25.925125,-6.259117,25.925125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.965017,17.898473,74.813606,92.297933,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543191,1.463491,0.159533,0.018202,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.372010,tube-mpc,0,-126.340000,54.885000,-4.947931,6.382369,-4.940000,6.415000,-0.007931,-0.032631,-33.452797,-2.653048,3.689871,-2.653048,-33.452797,-0.160000,0.490000,-14,40,-14.444680,40.334047,-14.444680,40.334047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.229848,17.429346,83.819623,98.501808,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547771,1.435678,0.186542,0.017476,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.382007,tube-mpc,0,-126.340000,54.885000,-5.265392,6.321576,-5.270000,6.385000,0.004608,-0.063424,-32.598942,-7.410237,2.653048,-7.410237,-32.598942,-0.160000,0.410000,-20,80,-20.080951,80.499643,-20.080951,80.499643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.357491,16.600557,78.951368,89.030566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549192,1.446406,0.210913,0.017351,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.392006,tube-mpc,0,-126.340000,54.885000,-5.580633,6.256448,-5.580000,6.315000,-0.000633,-0.058552,-30.342327,-10.032790,2.409089,-10.032790,-30.342327,-0.160000,0.580000,-39,85,-38.694860,84.987494,-38.694860,84.987494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.369373,16.246814,66.579772,73.415250,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546526,1.434760,0.181798,0.017318,0.502837,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.402008,tube-mpc,0,-126.340000,54.885000,-5.893160,6.187095,-5.880000,6.235000,-0.013160,-0.047905,-29.793421,-9.788831,3.018985,-9.788831,-29.793421,-0.260000,0.740000,-30,66,-29.632342,66.035377,-29.632342,66.035377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.654653,15.855271,59.349135,67.143187,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547994,1.587766,0.231620,0.023843,0.500401,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.412005,tube-mpc,0,-126.340000,54.885000,-6.202282,6.113686,-6.180000,6.165000,-0.022282,-0.051314,-29.732431,-6.434403,3.445913,-6.434403,-29.732431,-0.310000,0.740000,-19,34,-19.094579,33.858708,-19.094579,33.858708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.624569,16.161553,64.422904,80.125039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550344,1.484238,0.186131,0.019217,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.422009,tube-mpc,0,-126.340000,54.885000,-6.507880,6.036263,-6.470000,6.125000,-0.037880,-0.088737,-30.159358,-4.177788,2.470079,-4.177788,-30.159358,-0.270000,0.560000,-16,23,-16.024360,23.317251,-16.024360,23.317251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.851867,16.505436,74.902155,95.019249,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546794,1.482467,0.188238,0.022713,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.432013,tube-mpc,0,-126.340000,54.885000,-6.809370,5.954987,-6.780000,6.075000,-0.029370,-0.120013,-29.671441,-6.312424,2.226120,-6.312424,-29.671441,-0.230000,0.400000,-20,49,-20.275395,48.569641,-20.275395,48.569641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.385137,16.868487,81.919412,100.031631,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557267,1.702959,0.258676,0.055549,0.506748,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.441982,tube-mpc,0,-126.340000,54.885000,-7.105207,5.870320,-7.060000,6.005000,-0.045207,-0.134680,-28.756597,-9.422894,2.287110,-9.422894,-28.756597,-0.230000,0.410000,-26,70,-25.996962,69.862142,-25.996962,69.862142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.563706,17.222798,77.704505,90.028662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567599,1.565382,0.219261,0.027406,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.451982,tube-mpc,0,-126.340000,54.885000,-7.397001,5.781829,-7.340000,5.905000,-0.057001,-0.123171,-26.499982,-11.496540,2.470079,-11.496540,-26.499982,-0.240000,0.540000,-41,74,-41.313888,73.863861,-41.313888,73.863861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.352562,18.203905,71.364053,81.935634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564268,1.510340,0.219732,0.023050,0.504340,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.462015,tube-mpc,0,-126.340000,54.885000,-7.684344,5.689613,-7.600000,5.805000,-0.084344,-0.115387,-25.585138,-11.313571,2.226120,-11.313571,-25.585138,-0.330000,0.660000,-36,59,-35.507373,59.472950,-35.507373,59.472950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.181601,18.551889,65.273760,75.614002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558906,1.450044,0.228604,0.020037,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.472014,tube-mpc,0,-126.340000,54.885000,-7.964903,5.594449,-7.860000,5.725000,-0.104903,-0.130551,-27.048889,-9.117946,2.653048,-9.117946,-27.048889,-0.370000,0.650000,-12,38,-12.474268,37.840997,-12.474268,37.840997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.259844,19.837045,65.103162,82.038430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555959,1.465529,0.198079,0.023038,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.482008,tube-mpc,0,-126.340000,54.885000,-8.239175,5.496232,-8.130000,5.655000,-0.109175,-0.158768,-27.048889,-6.800341,2.592058,-6.800341,-27.048889,-0.300000,0.540000,-13,23,-13.286565,22.562259,-13.286565,22.562259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.648581,21.562682,71.775745,93.849410,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554814,1.495083,0.201394,0.022357,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.492009,tube-mpc,0,-126.340000,54.885000,-8.507147,5.395000,-8.390000,5.585000,-0.117147,-0.190000,-26.317013,-7.715185,1.677214,-7.715185,-26.317013,-0.240000,0.390000,-22,37,-21.581434,37.473711,-21.581434,37.473711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.052825,21.550604,82.438299,98.486452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554745,1.512625,0.232474,0.026689,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.502012,tube-mpc,0,-126.340000,54.885000,-8.768361,5.290954,-8.640000,5.505000,-0.128361,-0.214046,-24.975242,-9.788831,2.592058,-9.788831,-24.975242,-0.250000,0.370000,-27,52,-27.221742,52.409609,-27.221742,52.409609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.523758,20.761050,79.755437,90.092773,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560066,1.481505,0.201598,0.020800,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.512010,tube-mpc,0,-126.340000,54.885000,-9.022289,5.184347,-8.870000,5.405000,-0.152289,-0.220653,-23.938419,-12.350394,1.738204,-12.350394,-23.938419,-0.260000,0.430000,-31,66,-31.310942,65.810978,-31.310942,65.810978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.384307,20.974048,76.747623,85.595498,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553389,1.466991,0.211674,0.022333,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.522015,tube-mpc,0,-126.340000,54.885000,-9.268943,5.075221,-9.110000,5.285000,-0.158943,-0.209779,-23.145554,-12.472374,2.287110,-12.472374,-23.145554,-0.320000,0.540000,-24,57,-24.268362,56.519731,-24.268362,56.519731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.256514,21.519436,71.656862,79.707891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560203,1.589399,0.224653,0.021488,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.532009,tube-mpc,0,-126.340000,54.885000,-9.507638,4.963928,-9.330000,5.185000,-0.177638,-0.221072,-22.535658,-11.313571,1.067318,-11.313571,-22.535658,-0.320000,0.580000,-23,40,-23.021596,39.956022,-23.021596,39.956022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.582188,23.020745,72.438468,84.292935,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561569,1.521069,0.203976,0.025585,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.542012,tube-mpc,0,-126.340000,54.885000,-9.738578,4.850431,-9.560000,5.085000,-0.178578,-0.234569,-21.864772,-9.544873,1.128308,-9.544873,-21.864772,-0.290000,0.520000,-24,27,-24.337101,27.105485,-24.337101,27.105485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.651197,23.346032,74.422758,86.050249,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553511,1.473493,0.207922,0.021181,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.552009,tube-mpc,0,-126.340000,54.885000,-9.961189,4.735067,-9.780000,5.005000,-0.181189,-0.269933,-21.864772,-9.544873,1.677214,-9.117946,-21.437845,-0.260000,0.390000,-20,34,-20.412959,33.518672,-20.412959,33.518672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.467574,22.605022,76.516689,86.511399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555355,1.796796,0.234090,0.037272,0.500972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.561981,tube-mpc,0,-126.340000,54.885000,-10.174906,4.618220,-9.990000,4.905000,-0.184906,-0.286780,-21.071908,-11.557530,1.677214,-11.557530,-21.071908,-0.250000,0.350000,-21,51,-21.302966,50.953193,-21.302966,50.953193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.985826,22.661278,77.672309,86.269813,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565755,1.635466,0.214298,0.025027,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.571980,tube-mpc,0,-126.340000,54.885000,-10.380603,4.499480,-10.200000,4.785000,-0.180603,-0.285520,-21.071908,-13.692166,1.311276,-13.692166,-21.071908,-0.250000,0.410000,-14,63,-13.733800,62.806890,-13.733800,62.806890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.204787,23.367888,76.437990,82.228561,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555935,1.499626,0.199658,0.017562,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.581980,tube-mpc,0,-126.340000,54.885000,-10.577583,4.379300,-10.410000,4.655000,-0.167583,-0.275700,-20.279043,-14.485031,1.067318,-14.485031,-20.279043,-0.210000,0.510000,-16,61,-16.451156,60.517385,-16.451156,60.517385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.729901,25.743305,77.635619,83.860507,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554910,1.517414,0.205616,0.023092,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.591979,tube-mpc,0,-126.340000,54.885000,-10.765662,4.257874,-10.610000,4.515000,-0.155662,-0.257126,-19.608157,-13.814145,1.006328,-13.814145,-19.608157,-0.200000,0.570000,-14,50,-14.309474,50.193237,-14.309474,50.193237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.053888,27.446269,76.582812,82.053500,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554050,1.731299,0.239496,0.035463,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.602020,tube-mpc,0,-126.340000,54.885000,-10.945473,4.134841,-10.800000,4.395000,-0.145473,-0.260159,-18.815292,-11.801488,0.762370,-11.801488,-18.815292,-0.170000,0.540000,-15,35,-14.923145,34.794463,-14.923145,34.794463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.548749,27.971910,77.337506,81.702179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543078,1.437848,0.160997,0.015374,0.500486,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.612009,tube-mpc,0,-126.340000,54.885000,-11.115229,4.011535,-10.970000,4.285000,-0.145229,-0.273465,-17.595500,-12.228415,0.823360,-12.228415,-17.595500,-0.170000,0.450000,-17,44,-17.090850,43.670101,-17.090850,43.670101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.220946,27.448990,78.937545,82.870809,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542014,1.432427,0.182222,0.018545,0.506008,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.622011,tube-mpc,0,-126.340000,54.885000,-11.276039,3.887305,-11.140000,4.175000,-0.136039,-0.287695,-16.131750,-13.265238,1.311276,-13.265238,-16.131750,-0.170000,0.420000,-21,53,-20.951630,53.382671,-20.951630,53.382671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.592404,26.953928,75.844221,79.239571,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546225,1.513616,0.182639,0.017918,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.632003,tube-mpc,0,-126.340000,54.885000,-11.427475,3.762598,-11.300000,4.045000,-0.127475,-0.282402,-14.911958,-14.789979,0.518412,-14.789979,-14.911958,-0.190000,0.460000,-21,63,-20.615160,62.724194,-20.615160,62.724194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.434672,26.728088,72.466016,76.631559,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548574,1.654250,0.204947,0.023209,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.641981,tube-mpc,0,-126.340000,54.885000,-11.569453,3.637643,-11.430000,3.895000,-0.139453,-0.257357,-13.082270,-15.704823,0.884349,-15.704823,-13.082270,-0.190000,0.540000,-30,65,-29.667472,65.246558,-29.667472,65.246558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.850836,27.425264,70.598657,75.916818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559810,1.459919,0.197856,0.017470,0.500340,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.652016,tube-mpc,0,-126.340000,54.885000,-11.702945,3.511678,-11.560000,3.755000,-0.142945,-0.243322,-13.265238,-14.546020,0.579401,-14.546020,-13.265238,-0.240000,0.590000,-14,53,-13.877746,52.677462,-13.877746,52.677462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.208097,26.947393,67.492238,72.169629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550797,1.645450,0.210703,0.033113,0.500526,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.661978,tube-mpc,0,-126.340000,54.885000,-11.826258,3.386483,-11.690000,3.625000,-0.136258,-0.238517,-12.899301,-13.082270,0.518412,-13.082270,-12.899301,-0.180000,0.600000,-15,39,-14.594888,39.487677,-14.594888,39.487677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.970915,27.990891,75.592250,81.206837,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562224,1.611076,0.217048,0.030637,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.671981,tube-mpc,0,-126.340000,54.885000,-11.940867,3.260783,-11.800000,3.495000,-0.140867,-0.234217,-11.801488,-12.350394,0.701380,-12.350394,-11.801488,-0.190000,0.490000,-15,43,-14.635937,43.283612,-14.635937,43.283612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.670712,27.574532,79.931581,83.330796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558986,1.535113,0.208632,0.030460,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.681981,tube-mpc,0,-126.340000,54.885000,-12.046281,3.135261,-11.910000,3.355000,-0.136281,-0.219739,-11.618519,-15.216906,-0.152474,-15.216906,-11.618519,-0.180000,0.440000,-10,73,-9.924075,73.070024,-9.924075,73.070024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.071082,27.561702,79.289333,82.816003,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565769,1.525385,0.214117,0.031275,0.503817,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.692018,tube-mpc,0,-126.340000,54.885000,-12.142939,3.009564,-12.010000,3.205000,-0.132939,-0.195436,-9.971800,-16.558677,0.335443,-16.558677,-9.971800,-0.160000,0.550000,-19,78,-18.897872,77.955866,-18.897872,77.955866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.591432,28.771170,76.057083,82.261487,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568464,1.732538,0.250942,0.027461,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.701978,tube-mpc,0,-126.340000,54.885000,-12.229911,2.885225,-12.090000,3.055000,-0.139911,-0.169775,-8.203101,-15.643833,0.274453,-15.643833,-8.203101,-0.160000,0.670000,-28,62,-27.533008,62.364238,-27.533008,62.364238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.840886,29.378798,75.116139,81.362135,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540577,1.512247,0.157538,0.015918,0.500529,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.712064,tube-mpc,0,-126.340000,54.885000,-12.309009,2.759847,-12.170000,2.915000,-0.139009,-0.155153,-7.410237,-13.509197,0.457422,-13.509197,-7.410237,-0.220000,0.640000,-19,49,-18.583323,48.717859,-18.583323,48.717859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.503080,28.718342,74.920633,79.627570,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553446,1.405147,0.135984,0.012261,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.722004,tube-mpc,0,-126.340000,54.885000,-12.378258,2.636931,-12.230000,2.785000,-0.148258,-0.148069,-6.434403,-11.313571,0.579401,-11.313571,-6.434403,-0.220000,0.570000,-19,38,-19.000315,37.597683,-19.000315,37.597683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.666462,28.022566,77.567822,83.372257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538369,1.464519,0.143790,0.018042,0.500405,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.731981,tube-mpc,0,-126.340000,54.885000,-12.439237,2.514290,-12.290000,2.665000,-0.149237,-0.150710,-5.153621,-12.167426,-0.152474,-12.167426,-5.153621,-0.210000,0.460000,-24,54,-24.232547,54.308966,-24.232547,54.308966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.282104,26.631592,80.034095,84.586039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557011,1.477523,0.198371,0.016389,0.500477,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.741977,tube-mpc,0,-126.340000,54.885000,-12.491916,2.392281,-12.340000,2.535000,-0.151916,-0.142719,-4.787684,-14.911958,-0.579401,-14.911958,-4.787684,-0.220000,0.470000,-20,78,-20.467888,78.209410,-20.467888,78.209410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.015892,25.284771,76.113344,79.617635,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545432,1.498702,0.211881,0.017351,0.505205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.751989,tube-mpc,0,-126.340000,54.885000,-12.536430,2.271016,-12.380000,2.385000,-0.156430,-0.113984,-3.933829,-16.009771,-0.213464,-16.009771,-3.933829,-0.230000,0.600000,-20,80,-20.461006,79.978414,-20.461006,79.978414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.863655,25.655126,72.465350,80.201713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570202,1.467307,0.208079,0.017332,0.500454,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.761976,tube-mpc,0,-126.340000,54.885000,-12.572802,2.151086,-12.420000,2.235000,-0.152802,-0.083914,-3.994819,-14.972947,0.030495,-14.972947,-3.994819,-0.220000,0.700000,-14,66,-14.082951,66.163019,-14.082951,66.163019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.282679,26.900577,72.458107,81.839811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559485,1.771582,0.248657,0.035113,0.503067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.771980,tube-mpc,0,-126.340000,54.885000,-12.601406,2.032076,-12.450000,2.105000,-0.151406,-0.072924,-3.079975,-11.984457,-0.213464,-11.984457,-3.079975,-0.200000,0.700000,-17,43,-16.592034,42.823980,-16.592034,42.823980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.573891,28.182155,74.615701,85.084005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552412,1.470352,0.193572,0.016227,0.500282,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.781979,tube-mpc,0,-126.340000,54.885000,-12.622391,1.914320,-12.470000,1.995000,-0.152391,-0.080680,-2.287110,-10.093779,-0.152474,-10.093779,-2.287110,-0.170000,0.570000,-20,38,-20.397906,38.150753,-20.397906,38.150753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.614226,27.626257,77.131439,85.804553,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565993,1.683940,0.212768,0.027431,0.500655,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.791975,tube-mpc,0,-126.340000,54.885000,-12.636012,1.797837,-12.480000,1.885000,-0.156012,-0.087163,-0.396432,-11.008623,0.274453,-11.008623,-0.396432,-0.180000,0.460000,-30,56,-30.060417,55.602935,-30.060417,55.602935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.644681,25.895293,76.449508,82.411129,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545906,1.677251,0.224286,0.021911,0.500856,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.801979,tube-mpc,0,-126.340000,54.885000,-12.642524,1.682594,-12.480000,1.765000,-0.162524,-0.082406,0.091484,-13.692166,-0.579401,-13.692166,0.091484,-0.240000,0.480000,-23,78,-22.847648,78.133725,-22.847648,78.133725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.666000,23.727956,72.080697,76.703165,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544213,1.441692,0.166328,0.013482,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.812017,tube-mpc,0,-126.340000,54.885000,-12.642163,1.568321,-12.480000,1.625000,-0.162163,-0.056679,0.091484,-14.850968,-0.274453,-14.850968,0.091484,-0.260000,0.600000,-15,81,-14.928419,81.328292,-14.928419,81.328292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.185218,23.927283,69.078471,79.334557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539516,1.415339,0.150825,0.012401,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.821974,tube-mpc,0,-126.340000,54.885000,-12.635247,1.456364,-12.470000,1.495000,-0.165247,-0.038636,0.823360,-13.082270,0.213464,-13.082270,0.823360,-0.210000,0.720000,-22,59,-21.964586,58.659718,-21.964586,58.659718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.927735,25.882954,69.399389,83.542234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540984,1.399680,0.135072,0.011998,0.500335,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.832133,tube-mpc,0,-126.340000,54.885000,-12.621745,1.343606,-12.460000,1.395000,-0.161745,-0.051394,0.152474,-8.630029,-0.274453,-8.630029,0.152474,-0.210000,0.650000,-10,28,-9.555268,27.513498,-9.555268,27.513498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.814022,25.800878,68.324455,80.042969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552604,1.409076,0.180981,0.013907,0.500370,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.842128,tube-mpc,0,-126.340000,54.885000,-12.602394,1.234154,-12.450000,1.315000,-0.152394,-0.080846,1.250287,-7.593205,-0.396432,-7.593205,1.250287,-0.180000,0.450000,-16,34,-15.854151,33.816171,-15.854151,33.816171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.828023,25.697641,73.740893,89.510679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559171,1.429451,0.180339,0.014566,0.500647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.852017,tube-mpc,0,-126.340000,54.885000,-12.577612,1.127325,-12.430000,1.235000,-0.147612,-0.107675,1.250287,-9.483883,-0.152474,-9.483883,1.250287,-0.170000,0.330000,-13,59,-13.050077,59.166263,-13.050077,59.166263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.288825,23.769969,72.766555,80.919470,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541216,1.400126,0.141614,0.012724,0.500421,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.862136,tube-mpc,0,-126.340000,54.885000,-12.546743,1.019511,-12.410000,1.125000,-0.136743,-0.105489,1.799193,-11.740498,0.274453,-11.740498,1.799193,-0.150000,0.450000,-16,69,-16.012116,69.165438,-16.012116,69.165438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.027316,22.707732,68.070943,75.410510,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559038,1.406708,0.178409,0.013950,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.872129,tube-mpc,0,-126.340000,54.885000,-12.511095,0.914559,-12.390000,1.005000,-0.121095,-0.090441,2.043152,-12.960290,-0.335443,-12.960290,2.043152,-0.170000,0.540000,-11,74,-11.023296,73.883409,-11.023296,73.883409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.335606,22.759934,65.342200,73.644262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558546,1.405401,0.180211,0.013372,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.882016,tube-mpc,0,-126.340000,54.885000,-12.471066,0.812186,-12.360000,0.895000,-0.111066,-0.082814,2.714037,-10.764665,-0.335443,-10.764665,2.714037,-0.120000,0.700000,-18,43,-18.098301,43.115510,-18.098301,43.115510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.308858,23.843528,62.454489,73.982207,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549606,1.407403,0.182044,0.018161,0.505645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.891973,tube-mpc,0,-126.340000,54.885000,-12.426268,0.710557,-12.340000,0.805000,-0.086268,-0.094443,2.104141,-8.691018,-0.335443,-8.691018,2.104141,-0.150000,0.540000,-3,39,-2.777493,39.230197,-2.777493,39.230197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.859067,24.468778,62.320066,74.248512,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538211,1.402107,0.148326,0.014646,0.500500,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.901975,tube-mpc,0,-126.340000,54.885000,-12.377039,0.609936,-12.300000,0.715000,-0.077039,-0.105064,2.409089,-8.508050,-0.457422,-8.508050,2.409089,-0.130000,0.490000,-3,42,-2.998207,41.992840,-2.998207,41.992840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.709318,25.665648,63.971774,80.405096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.529920,1.400679,0.144701,0.014120,0.500473,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.911975,tube-mpc,0,-126.340000,54.885000,-12.323877,0.510773,-12.270000,0.625000,-0.053877,-0.114227,2.592058,-9.422894,-0.762370,-9.422894,2.592058,-0.090000,0.400000,-5,58,-4.978023,57.875268,-4.978023,57.875268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.546735,25.899523,62.569878,74.854981,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.529784,1.401216,0.143829,0.012477,0.500452,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.921973,tube-mpc,0,-126.340000,54.885000,-12.267087,0.413035,-12.240000,0.525000,-0.027087,-0.111965,3.018985,-11.740498,-0.213464,-11.740498,3.018985,-0.080000,0.480000,-6,71,-6.049167,71.355282,-6.049167,71.355282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.823316,25.955907,60.255586,69.443521,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543331,1.436314,0.142994,0.012452,0.500418,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.931989,tube-mpc,0,-126.340000,54.885000,-12.206847,0.316497,-12.200000,0.405000,-0.006847,-0.088503,3.628881,-11.862478,-0.762370,-11.862478,3.628881,-0.070000,0.500000,-9,74,-8.666567,74.184766,-8.666567,74.184766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.601608,26.239668,58.167711,67.687051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543438,1.396565,0.130333,0.011397,0.500382,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007586,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.942127,tube-mpc,0,-126.340000,54.885000,-12.142758,0.220132,-12.170000,0.295000,0.027242,-0.074868,3.506902,-10.520706,-0.457422,-10.520706,3.506902,-0.080000,0.640000,-1,53,-1.178895,52.635655,-1.178895,52.635655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.284349,26.326705,53.492751,63.584163,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561498,1.403186,0.173602,0.014021,0.500202,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.952131,tube-mpc,0,-126.340000,54.885000,-12.076738,0.126323,-12.120000,0.215000,0.043262,-0.088677,3.506902,-7.288257,-0.091484,-7.288257,3.506902,-0.070000,0.600000,2,28,2.407614,28.113592,2.407614,28.113592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.800066,26.787109,54.690200,68.755436,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556144,1.405794,0.173467,0.014059,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.962011,tube-mpc,0,-126.340000,54.885000,-12.009107,0.034872,-12.080000,0.145000,0.070893,-0.110128,3.994819,-6.739351,-0.213464,-6.739351,3.994819,-0.050000,0.450000,0,35,0.370907,34.577061,0.370907,34.577061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.090522,26.649025,57.360054,73.658421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556152,1.404611,0.175599,0.013990,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.972131,tube-mpc,0,-126.340000,54.885000,-11.937610,-0.057631,-12.040000,0.055000,0.102390,-0.112631,3.689871,-9.727842,-0.640391,-9.727842,3.689871,-0.060000,0.360000,8,68,7.561762,67.996763,7.561762,67.996763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.566181,25.956922,57.249379,69.250137,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556553,1.401665,0.174115,0.014369,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.982136,tube-mpc,0,-126.340000,54.885000,-11.864983,-0.147991,-11.990000,-0.065000,0.125017,-0.082991,4.055809,-13.692166,-0.823360,-13.692166,4.055809,-0.030000,0.460000,3,96,2.553481,96.202312,2.553481,96.202312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.713239,25.929394,61.436775,72.451214,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556374,1.401998,0.199019,0.013565,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.991974,tube-mpc,0,-126.340000,54.885000,-11.791942,-0.235850,-11.950000,-0.185000,0.158058,-0.050850,4.909663,-12.899301,-0.457422,-12.899301,4.909663,-0.030000,0.660000,-1,76,-1.415918,76.222497,-1.415918,76.222497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.579163,24.630981,61.883607,70.481359,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539911,1.401617,0.189888,0.014217,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.002131,tube-mpc,0,-126.340000,54.885000,-11.715092,-0.325609,-11.900000,-0.295000,0.184908,-0.030609,4.970653,-9.788831,0.030495,-9.788831,4.970653,-0.020000,0.750000,1,44,0.528363,43.701534,0.528363,43.701534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.650400,24.048882,56.518899,66.509027,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557066,1.403502,0.175550,0.014064,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.012131,tube-mpc,0,-126.340000,54.885000,-11.638241,-0.413121,-11.840000,-0.375000,0.201759,-0.038121,5.397580,-6.800341,-0.640391,-6.800341,5.397580,-0.010000,0.610000,-1,30,-0.980124,29.831266,-0.980124,29.831266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.852442,23.599259,56.556140,69.349697,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554547,1.404682,0.167287,0.012561,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.022137,tube-mpc,0,-126.340000,54.885000,-11.560409,-0.499904,-11.790000,-0.435000,0.229591,-0.064904,4.726694,-5.702528,-0.457422,-5.702528,4.726694,-0.020000,0.420000,10,35,9.690801,35.302914,9.690801,35.302914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.154792,22.345929,55.647320,68.309470,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557370,1.466535,0.173107,0.014414,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.032127,tube-mpc,0,-126.340000,54.885000,-11.481971,-0.585874,-11.720000,-0.525000,0.238029,-0.060874,5.702528,-10.215758,-0.030495,-10.215758,5.702528,-0.010000,0.340000,0,80,0.224751,80.080566,0.224751,80.080566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.675887,22.488039,59.759361,74.081468,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556613,1.405193,0.185232,0.014899,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.042010,tube-mpc,0,-126.340000,54.885000,-11.403873,-0.670333,-11.650000,-0.635000,0.246127,-0.035333,6.068465,-13.326228,-0.457422,-13.326228,6.068465,0.000000,0.510000,-5,95,-5.392403,94.646369,-5.392403,94.646369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.026328,20.541774,63.878761,69.647006,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554890,1.405292,0.197310,0.013813,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.052125,tube-mpc,0,-126.340000,54.885000,-11.323614,-0.756273,-11.580000,-0.765000,0.256386,0.008727,7.288257,-13.265238,-0.396432,-13.265238,7.288257,-0.010000,0.730000,-15,79,-14.586689,78.618179,-14.586689,78.618179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.865256,18.618794,61.267819,70.386437,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557407,1.414485,0.215225,0.014334,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.062020,tube-mpc,0,-126.340000,54.885000,-11.244972,-0.839935,-11.510000,-0.875000,0.265028,0.035065,7.166278,-8.995966,0.274453,-8.995966,7.166278,-0.030000,0.790000,-10,40,-9.614629,39.697096,-9.614629,39.697096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.976684,16.762283,54.486734,61.849588,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548403,1.406907,0.187047,0.014546,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.072133,tube-mpc,0,-126.340000,54.885000,-11.164636,-0.925122,-11.440000,-0.955000,0.275364,0.029878,6.983309,-6.800341,0.091484,-6.800341,6.983309,-0.050000,0.600000,-3,36,-3.393468,36.347222,-3.393468,36.347222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.054961,16.391660,59.209668,68.241412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556418,1.417937,0.174734,0.014152,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.082132,tube-mpc,0,-126.340000,54.885000,-11.085397,-1.009140,-11.370000,-1.025000,0.284603,0.015860,7.044299,-6.739351,-0.335443,-6.739351,7.044299,-0.060000,0.420000,-1,50,-1.412103,50.477943,-1.412103,50.477943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.062257,16.482310,59.247343,68.875325,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555899,1.403001,0.175851,0.012510,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.092017,tube-mpc,0,-126.340000,54.885000,-11.007390,-1.092088,-11.300000,-1.115000,0.292610,0.022912,7.105289,-10.459717,0.213464,-10.459717,7.105289,-0.070000,0.430000,-2,81,-1.536813,80.916073,-1.536813,80.916073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.011622,16.506317,57.288737,65.406468,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540097,1.400671,0.151640,0.013964,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.102166,tube-mpc,0,-126.340000,54.885000,-10.927781,-1.177228,-11.230000,-1.225000,0.302219,0.047772,6.373413,-13.021280,-0.030495,-13.021280,6.373413,-0.070000,0.660000,4,84,3.766814,84.267966,3.766814,84.267966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.762348,15.132070,57.948508,64.001429,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576845,1.590481,0.224775,0.018234,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.111977,tube-mpc,0,-126.340000,54.885000,-10.851386,-1.259618,-11.150000,-1.345000,0.298614,0.085382,7.044299,-12.289405,-0.030495,-12.289405,7.044299,-0.060000,0.700000,-4,78,-3.796638,77.584246,-3.796638,77.584246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.445245,14.568115,61.000863,66.039587,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544369,1.706274,0.247162,0.029611,0.501028,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.122038,tube-mpc,0,-126.340000,54.885000,-10.773736,-1.344278,-11.080000,-1.445000,0.306264,0.100722,6.678361,-8.995966,-0.457422,-8.995966,6.678361,-0.010000,0.750000,-7,46,-6.503263,46.454815,-6.503263,46.454815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.382253,12.570262,52.701127,56.561980,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576392,1.652907,0.208429,0.017958,0.500234,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.132013,tube-mpc,0,-126.340000,54.885000,-10.697516,-1.428493,-11.020000,-1.515000,0.322484,0.086507,6.007476,-6.556382,-0.152474,-6.556382,6.007476,-0.050000,0.610000,6,36,6.222849,35.695511,6.222849,35.695511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.819379,10.790285,50.460298,54.808030,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548266,1.798525,0.254659,0.042751,0.501247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.141980,tube-mpc,0,-126.340000,54.885000,-10.622196,-1.513006,-10.960000,-1.585000,0.337804,0.071994,5.824507,-7.166278,-0.274453,-7.166278,5.824507,-0.050000,0.480000,9,50,9.336252,49.793823,9.336252,49.793823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.708142,10.635021,56.192758,63.644290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555749,1.470394,0.206709,0.017293,0.500444,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.151977,tube-mpc,0,-126.340000,54.885000,-10.547552,-1.598234,-10.890000,-1.675000,0.342448,0.076766,5.946486,-10.947634,-0.335443,-10.947634,5.946486,-0.040000,0.430000,6,85,5.743734,85.492596,5.743734,85.492596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.618718,10.121995,54.552837,61.288137,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555923,1.453494,0.203390,0.015102,0.500398,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.162008,tube-mpc,0,-126.340000,54.885000,-10.473610,-1.684302,-10.830000,-1.795000,0.356390,0.110698,6.068465,-12.960290,-0.091484,-12.960290,6.068465,-0.020000,0.590000,1,91,1.434592,91.309203,1.434592,91.309203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.230164,7.172068,53.649109,64.618273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540664,1.415716,0.176623,0.013818,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.172012,tube-mpc,0,-126.340000,54.885000,-10.400851,-1.770779,-10.760000,-1.915000,0.359149,0.144221,5.885497,-12.228415,-0.091484,-12.228415,5.885497,-0.030000,0.720000,4,76,3.596121,75.806805,3.596121,75.806805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.515929,4.010497,52.086020,63.457325,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538206,1.411761,0.172624,0.013475,0.500129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.182012,tube-mpc,0,-126.340000,54.885000,-10.329122,-1.857943,-10.700000,-2.005000,0.370878,0.147057,5.763517,-8.752008,0.030495,-8.752008,5.763517,-0.020000,0.720000,5,46,5.082053,45.675384,5.082053,45.675384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.361786,1.815012,51.364024,59.067071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539510,1.418764,0.148432,0.013281,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.192017,tube-mpc,0,-126.340000,54.885000,-10.258363,-1.945955,-10.640000,-2.075000,0.381637,0.129045,5.885497,-5.519559,0.579401,-5.519559,5.885497,-0.010000,0.570000,5,28,4.619129,28.455937,4.619129,28.455937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.190407,0.081323,51.883762,57.875935,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538302,1.407032,0.136024,0.013056,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.202091,tube-mpc,0,-126.340000,54.885000,-10.188122,-2.035466,-10.580000,-2.145000,0.391878,0.109534,5.702528,-6.007476,-0.274453,-6.007476,5.702528,0.010000,0.430000,4,41,4.128141,41.246237,4.128141,41.246237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.554710,-1.294859,55.275978,59.898012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560129,1.411452,0.173925,0.012888,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.212142,tube-mpc,0,-126.340000,54.885000,-10.119028,-2.125738,-10.510000,-2.235000,0.390972,0.109262,6.861330,-10.337738,-0.335443,-10.337738,6.861330,0.010000,0.380000,-8,80,-7.806229,80.367181,-7.806229,80.367181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.865942,-1.951050,56.722827,62.392179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557141,1.409674,0.186773,0.013438,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.222137,tube-mpc,0,-126.340000,54.885000,-10.051267,-2.216528,-10.440000,-2.355000,0.388733,0.138472,6.556382,-13.814145,-0.152474,-13.814145,6.556382,-0.010000,0.540000,-5,98,-5.390441,97.648771,-5.390441,97.648771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.643951,-4.298935,57.231152,69.529834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558860,1.418490,0.212329,0.013087,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.232135,tube-mpc,0,-126.340000,54.885000,-9.984384,-2.308431,-10.370000,-2.485000,0.385616,0.176569,6.434403,-13.204249,0.213464,-13.204249,6.434403,-0.020000,0.750000,-4,77,-3.745345,76.515350,-3.745345,76.515350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.990745,-6.131684,59.360506,74.129957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557545,1.410753,0.229018,0.013869,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.242136,tube-mpc,0,-126.340000,54.885000,-9.918323,-2.401506,-10.300000,-2.585000,0.381677,0.183494,6.068465,-8.934977,-0.091484,-8.934977,6.068465,-0.030000,0.780000,2,37,1.604134,37.000736,1.604134,37.000736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.136008,-6.789285,57.944331,68.175451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558568,1.409304,0.186999,0.013399,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.252133,tube-mpc,0,-126.340000,54.885000,-9.853077,-2.495726,-10.240000,-2.655000,0.386923,0.159274,5.519559,-4.604715,-0.335443,-4.604715,5.519559,-0.030000,0.590000,9,13,8.880910,13.251627,8.880910,13.251627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.092314,-6.526159,59.959166,66.744557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559244,1.410433,0.174018,0.013772,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.262132,tube-mpc,0,-126.340000,54.885000,-9.788523,-2.591201,-10.190000,-2.715000,0.401477,0.123799,5.092632,-5.275601,-0.091484,-5.275601,5.092632,-0.020000,0.350000,13,35,13.303770,34.702725,13.303770,34.702725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.533816,-5.412590,64.837579,76.144149,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556148,1.411082,0.187398,0.013358,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.272016,tube-mpc,0,-126.340000,54.885000,-9.725326,-2.686833,-10.130000,-2.795000,0.404674,0.108167,4.787684,-9.727842,-0.091484,-9.727842,4.787684,0.010000,0.300000,11,74,11.340393,73.876120,11.340393,73.876120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.351464,-4.569341,66.598403,73.540790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539143,1.404110,0.146449,0.014111,0.500496,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.282095,tube-mpc,0,-126.340000,54.885000,-9.661418,-2.785667,-10.070000,-2.915000,0.408582,0.129333,5.763517,-14.546020,-0.152474,-14.546020,5.763517,0.140000,0.490000,-15,98,-15.470940,98.111476,-15.470940,98.111476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.817508,-4.826897,67.656784,77.523212,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567579,1.413259,0.199730,0.013968,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.292134,tube-mpc,0,-126.340000,54.885000,-9.598198,-2.885463,-10.000000,-3.055000,0.401802,0.169537,6.434403,-13.936124,0.030495,-13.936124,6.434403,-0.010000,0.720000,-4,76,-4.051926,75.664660,-4.051926,75.664660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.292916,-7.569794,59.319061,74.336466,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557737,1.410309,0.227555,0.013543,0.500319,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.302015,tube-mpc,0,-126.340000,54.885000,-9.536306,-2.985005,-9.940000,-3.145000,0.403694,0.159995,6.251434,-7.776174,0.396432,-7.776174,6.251434,-0.040000,0.770000,5,31,4.672125,17.182297,4.672125,17.182297,0.000000,13.482363,0.000000,64.000000,0.000000,0.000000,-63.895651,-8.565221,57.787513,70.425971,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538803,1.403141,0.145717,0.014252,0.500283,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.312117,tube-mpc,0,-126.340000,54.885000,-9.473245,-3.088158,-9.870000,-3.195000,0.396755,0.106842,5.214611,-3.506902,0.518412,-3.506902,5.214611,-0.020000,0.560000,13,-7,13.448078,-7.245711,13.448078,-7.245711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.334602,-8.154673,61.101191,70.074548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558085,1.412939,0.172029,0.012885,0.500222,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.322021,tube-mpc,0,-126.340000,54.885000,-9.411525,-3.190637,-9.810000,-3.235000,0.398475,0.044363,5.824507,-3.872840,0.152474,-3.872840,5.824507,0.000000,0.240000,8,16,7.555438,15.617645,7.555438,15.617645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.882411,-6.717030,72.446375,85.199932,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548323,1.414592,0.188742,0.015095,0.500967,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.332134,tube-mpc,0,-126.340000,54.885000,-9.348483,-3.296661,-9.740000,-3.305000,0.391517,0.008339,6.739351,-10.215758,-0.335443,-10.215758,6.739351,0.020000,0.140000,-5,61,-4.945684,72.852352,-4.945684,72.852352,0.000000,-12.234707,0.000000,64.000000,0.000000,0.000000,-63.372824,-6.270394,79.102675,86.778387,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558258,1.409814,0.174577,0.014264,0.500400,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.342130,tube-mpc,0,-126.340000,54.885000,-9.286031,-3.402814,-9.670000,-3.445000,0.383969,0.042186,7.715185,-15.582843,0.518412,-15.582843,7.715185,0.000000,0.320000,-13,104,-13.460586,104.277076,-13.460586,104.277076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.013892,-6.279298,80.604229,93.691181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556862,1.410474,0.212375,0.013360,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.352135,tube-mpc,0,-126.340000,54.885000,-9.223254,-3.510399,-9.580000,-3.605000,0.356746,0.094601,7.898153,-17.046594,0.945339,-17.046594,7.898153,-0.040000,0.660000,-13,91,-12.971759,90.948962,-12.971759,90.948962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.134817,-7.222861,82.357026,101.706571,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557103,1.411012,0.288735,0.013595,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.362079,tube-mpc,0,-126.340000,54.885000,-9.160473,-3.618614,-9.500000,-3.725000,0.339527,0.106386,8.020133,-10.947634,0.762370,-10.947634,8.020133,-0.060000,0.830000,-10,46,-10.072704,24.574671,-10.072704,24.574671,0.000000,21.374290,0.000000,64.000000,0.000000,0.000000,-57.860702,-7.050514,78.879892,98.982021,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557326,1.412897,0.237794,0.013092,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.372131,tube-mpc,0,-126.340000,54.885000,-9.096483,-3.729285,-9.420000,-3.795000,0.323517,0.065715,7.288257,-3.933829,1.067318,-3.933829,7.288257,-0.080000,0.660000,2,1,1.649310,-24.534629,1.649310,-24.534629,0.000000,25.483591,0.000000,64.000000,0.000000,0.000000,-61.719177,-6.984926,73.928314,88.137240,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556953,1.409915,0.176307,0.013685,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.382131,tube-mpc,0,-126.340000,54.885000,-9.032171,-3.840619,-9.340000,-3.835000,0.307829,-0.005619,7.105289,-1.921172,0.030495,-1.921172,7.105289,-0.080000,0.340000,5,-22,5.368964,-21.930467,5.368964,-21.930467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.739343,-6.032570,76.202269,91.264756,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555404,1.410297,0.176324,0.012929,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.392048,tube-mpc,0,-126.340000,54.885000,-8.967624,-3.952194,-9.260000,-3.885000,0.292376,-0.067194,6.739351,-6.800341,0.396432,-6.800341,6.739351,-0.080000,0.020000,8,23,8.000826,39.228850,8.000826,39.228850,0.000000,-16.159317,0.000000,64.000000,0.000000,0.000000,-66.574885,-4.107942,85.557280,103.460699,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557815,1.415738,0.141323,0.014513,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.402128,tube-mpc,0,-126.340000,54.885000,-8.901115,-4.066721,-9.180000,-3.995000,0.278885,-0.071721,7.410237,-15.460864,-0.091484,-15.460864,7.410237,-0.040000,0.040000,-5,68,-5.270820,106.749996,-5.270820,106.749996,0.000000,-38.680463,0.000000,64.000000,0.000000,0.000000,-65.500281,-1.754268,92.816932,107.629282,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557770,1.415568,0.210454,0.012922,0.501145,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.412136,tube-mpc,0,-126.340000,54.885000,-8.834051,-4.181491,-9.100000,-4.175000,0.265949,-0.006491,8.264091,-21.986752,-0.091484,-21.986752,8.264091,-0.060000,0.320000,-13,107,-12.800244,106.750000,-12.800244,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.790631,1.486594,98.040293,115.953906,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556547,1.412788,0.195243,0.012503,0.500316,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.422005,tube-mpc,0,-126.340000,54.885000,-8.766796,-4.295635,-9.020000,-4.385000,0.253204,0.089365,7.898153,-23.023575,0.823360,-23.023575,7.898153,-0.060000,0.660000,-11,107,-10.705271,106.750000,-10.705271,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.993673,4.923999,102.434502,124.456866,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539861,1.406830,0.209597,0.014290,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.432135,tube-mpc,0,-126.340000,54.885000,-8.696497,-4.413700,-8.930000,-4.575000,0.233503,0.161300,8.447060,-16.314719,0.518412,-16.314719,8.447060,-0.080000,0.880000,-11,63,-10.962027,62.589038,-10.962027,62.589038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.068212,9.252449,107.725541,129.873877,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557324,1.413096,0.315816,0.013481,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.442014,tube-mpc,0,-126.340000,54.885000,-8.626597,-4.529634,-8.850000,-4.685000,0.223403,0.155366,8.081122,-7.837164,0.335443,-7.837164,8.081122,-0.110000,0.800000,0,18,0.166454,-2.846588,0.166454,-2.846588,0.000000,20.435626,0.000000,64.000000,0.000000,0.000000,-65.246018,13.007634,106.046728,128.258769,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554254,1.415754,0.174649,0.013855,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.452135,tube-mpc,0,-126.340000,54.885000,-8.553498,-4.649139,-8.760000,-4.745000,0.206502,0.095861,7.288257,-3.262944,-0.152474,-3.262944,7.288257,-0.110000,0.470000,11,-18,10.560759,-18.409769,10.560759,-18.409769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.327410,14.027289,100.789444,122.842278,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567514,1.694237,0.217470,0.030816,0.500724,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.461979,tube-mpc,0,-126.340000,54.885000,-8.480865,-4.765979,-8.690000,-4.795000,0.209135,0.029021,7.044299,-4.909663,0.762370,-4.909663,7.044299,-0.070000,0.170000,11,14,10.620697,13.939085,10.620697,13.939085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.994174,13.915557,96.795366,122.331788,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548060,1.487992,0.201115,0.017615,0.503171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.471981,tube-mpc,0,-126.340000,54.885000,-8.405437,-4.885184,-8.620000,-4.885000,0.214563,-0.000184,6.800341,-13.326228,0.091484,-13.326228,6.800341,-0.040000,0.070000,9,59,8.986808,90.601677,8.986808,90.601677,0.000000,-31.662592,0.000000,64.000000,0.000000,0.000000,-68.384044,12.715798,99.881651,119.774316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570571,1.651894,0.227927,0.018578,0.500626,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.481978,tube-mpc,0,-126.340000,54.885000,-8.328318,-5.004720,-8.530000,-5.055000,0.201682,0.050280,8.508050,-19.913105,0.762370,-19.913105,8.508050,-0.020000,0.280000,-10,104,-9.911009,106.750000,-9.911009,106.750000,0.000000,-2.810915,0.000000,64.000000,0.000000,0.000000,-63.985273,13.485129,103.140148,121.337872,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546325,1.741729,0.267349,0.025363,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.491989,tube-mpc,0,-126.340000,54.885000,-8.249301,-5.124674,-8.450000,-5.255000,0.200699,0.130326,8.264091,-21.620814,0.457422,-21.620814,8.264091,-0.050000,0.610000,-4,107,-4.232271,106.750000,-4.232271,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.355766,13.504073,102.476614,123.196613,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574758,1.518297,0.303425,0.018048,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.501978,tube-mpc,0,-126.340000,54.885000,-8.168595,-5.244509,-8.360000,-5.445000,0.191405,0.200491,8.812998,-16.985604,0.518412,-16.985604,8.812998,-0.050000,0.880000,-6,70,-6.333560,69.626952,-6.333560,69.626952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.923182,15.435078,106.473052,129.151170,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551154,1.675200,0.422607,0.016576,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.512015,tube-mpc,0,-126.340000,54.885000,-8.085581,-5.364922,-8.280000,-5.575000,0.194419,0.210078,7.776174,-10.093779,0.335443,-10.093779,7.776174,-0.070000,0.810000,10,25,10.124812,19.065002,10.124812,19.065002,0.000000,5.561950,0.000000,64.000000,0.000000,0.000000,-57.318985,18.158339,101.719170,126.055061,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539703,1.436220,0.147680,0.013983,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.522007,tube-mpc,0,-126.340000,54.885000,-8.000994,-5.484648,-8.190000,-5.645000,0.189006,0.160352,7.410237,-4.726694,0.640391,-4.726694,7.410237,-0.060000,0.530000,17,-6,17.220621,-5.783604,17.220621,-5.783604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.251102,19.188192,98.756187,122.805167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539099,1.440568,0.148171,0.015334,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.532016,tube-mpc,0,-126.340000,54.885000,-7.914283,-5.604290,-8.110000,-5.695000,0.195717,0.090710,8.020133,-6.434403,0.274453,-6.434403,8.020133,0.080000,0.230000,-3,28,-2.699340,27.838078,-2.699340,27.838078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.978616,19.076740,99.836205,125.163044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537532,1.418225,0.139686,0.014110,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.542131,tube-mpc,0,-126.340000,54.885000,-7.824626,-5.724749,-8.010000,-5.795000,0.185374,0.070251,9.056956,-11.252582,0.091484,-11.252582,9.056956,0.000000,0.190000,-3,71,-2.620953,71.399506,-2.620953,71.399506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.644494,14.920354,101.697393,117.829297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556701,1.415534,0.173367,0.013371,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.552130,tube-mpc,0,-126.340000,54.885000,-7.733982,-5.843235,-7.920000,-5.945000,0.186018,0.101765,9.788831,-17.412531,1.128308,-17.412531,9.788831,-0.030000,0.410000,-5,107,-5.309873,106.749996,-5.309873,106.749996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.985696,13.068746,98.525081,117.606265,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558228,1.416105,0.226244,0.014174,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.562132,tube-mpc,0,-126.340000,54.885000,-7.641314,-5.961005,-7.820000,-6.115000,0.178686,0.153995,9.239925,-17.717479,1.677214,-17.717479,9.239925,-0.050000,0.740000,3,88,2.560388,87.721391,2.560388,87.721391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.141432,11.744958,99.396843,121.218612,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556455,1.422204,0.225531,0.014553,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.572130,tube-mpc,0,-126.340000,54.885000,-7.546708,-6.077814,-7.720000,-6.245000,0.173292,0.167186,9.788831,-12.289405,0.762370,-12.289405,9.788831,-0.030000,0.850000,-1,43,-1.094216,34.521358,-1.094216,34.521358,0.000000,8.200034,0.000000,64.000000,0.000000,0.000000,-51.930331,13.351326,98.692469,119.635015,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557523,1.416946,0.202116,0.013131,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.582128,tube-mpc,0,-126.340000,54.885000,-7.450152,-6.193550,-7.620000,-6.345000,0.169848,0.151450,9.300914,-6.983309,0.579401,-6.983309,9.300914,-0.040000,0.670000,8,5,8.088451,5.208884,8.088451,5.208884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.003422,15.411795,92.968198,116.010845,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556083,1.419763,0.177522,0.014030,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.592082,tube-mpc,0,-126.340000,54.885000,-7.352131,-6.307543,-7.520000,-6.415000,0.167869,0.107457,10.093779,-6.312424,0.335443,-6.312424,10.093779,-0.060000,0.350000,7,24,7.040307,24.342590,7.040307,24.342590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.139785,17.153689,90.665079,115.080089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556131,1.417362,0.176819,0.012503,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.602081,tube-mpc,0,-126.340000,54.885000,-7.251832,-6.420631,-7.410000,-6.495000,0.158168,0.074369,10.703675,-10.398727,0.640391,-10.398727,10.703675,-0.040000,0.230000,-1,68,-0.985632,68.199249,-0.985632,68.199249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.401295,16.924770,87.173620,108.133341,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556441,1.424673,0.174501,0.013267,0.501926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.612135,tube-mpc,0,-126.340000,54.885000,-7.149199,-6.532734,-7.300000,-6.625000,0.150801,0.092266,11.191592,-15.094927,0.640391,-15.094927,11.191592,0.000000,0.420000,-12,95,-11.741138,94.881485,-11.741138,94.881485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.540346,15.326359,83.246374,100.223873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557665,1.416947,0.199257,0.013889,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.622132,tube-mpc,0,-126.340000,54.885000,-7.045441,-6.642448,-7.180000,-6.775000,0.134559,0.132552,11.862478,-15.521854,1.738204,-15.521854,11.862478,-0.030000,0.690000,-15,81,-14.887693,80.704146,-14.887693,80.704146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.728356,13.608036,80.525354,99.406268,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556657,1.416957,0.216859,0.012988,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.632063,tube-mpc,0,-126.340000,54.885000,-6.940788,-6.749524,-7.060000,-6.905000,0.119212,0.155476,11.313571,-11.252582,1.860183,-11.252582,11.313571,-0.110000,0.780000,1,41,1.308507,41.225400,1.308507,41.225400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.205140,13.116572,78.392810,93.017278,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554691,1.409146,0.154596,0.014529,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.642134,tube-mpc,0,-126.340000,54.885000,-6.833170,-6.855975,-6.940000,-6.985000,0.106830,0.129025,11.069613,-6.068465,1.250287,-6.068465,11.069613,-0.070000,0.620000,1,11,1.495161,11.225719,1.495161,11.225719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.066542,14.305879,78.461596,91.985450,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555678,1.416988,0.176952,0.013563,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.652137,tube-mpc,0,-126.340000,54.885000,-6.724898,-6.959422,-6.830000,-7.045000,0.105102,0.085578,10.825654,-5.580549,1.189297,-5.580549,10.825654,-0.070000,0.370000,5,27,5.326707,27.005844,5.326707,27.005844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.858535,15.365274,76.433237,94.998053,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557506,1.415153,0.176033,0.013683,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.662132,tube-mpc,0,-126.340000,54.885000,-6.615473,-7.060336,-6.720000,-7.115000,0.104527,0.054664,10.581696,-9.056956,1.067318,-9.056956,10.581696,-0.050000,0.280000,5,64,5.055157,64.242830,5.055157,64.242830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.856526,15.861615,71.403548,88.554132,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556148,1.416043,0.175917,0.014016,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.672131,tube-mpc,0,-126.340000,54.885000,-6.504919,-7.158657,-6.600000,-7.215000,0.095081,0.056343,11.191592,-11.862478,1.860183,-11.862478,11.191592,-0.030000,0.430000,-4,78,-4.119345,78.188329,-4.119345,78.188329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.809777,15.036193,66.924047,80.367415,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554455,1.415061,0.176379,0.013032,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.682015,tube-mpc,0,-126.340000,54.885000,-6.394719,-7.253096,-6.490000,-7.315000,0.095281,0.061904,11.435550,-11.740498,1.311276,-11.740498,11.435550,-0.040000,0.610000,-5,65,-5.192941,64.793692,-5.192941,64.793692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.201482,13.678445,62.809068,75.391180,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555951,1.421650,0.190039,0.014923,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.692132,tube-mpc,0,-126.340000,54.885000,-6.281138,-7.346762,-6.370000,-7.415000,0.088862,0.068238,10.886644,-8.142112,0.945339,-8.142112,10.886644,-0.020000,0.650000,-2,35,-2.160590,34.749873,-2.160590,34.749873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.153169,13.355230,60.061445,70.235046,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555712,1.421760,0.174510,0.013481,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.702126,tube-mpc,0,-126.340000,54.885000,-6.168346,-7.436140,-6.260000,-7.465000,0.091654,0.028860,9.971800,-3.567892,1.128308,-3.567892,9.971800,-0.050000,0.520000,12,7,12.081107,7.350193,12.081107,7.350193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.492648,13.814251,58.112534,70.142495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555470,1.417930,0.176362,0.012936,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.712130,tube-mpc,0,-126.340000,54.885000,-6.055035,-7.522312,-6.160000,-7.505000,0.104965,-0.017312,9.727842,-2.957996,1.128308,-2.957996,9.727842,-0.040000,0.310000,16,19,15.570647,19.217055,15.570647,19.217055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.604698,14.864430,61.458883,76.245579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556375,1.428694,0.172596,0.014256,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.722130,tube-mpc,0,-126.340000,54.885000,-5.941566,-7.604993,-6.050000,-7.545000,0.108434,-0.059993,10.154769,-6.922320,1.006328,-6.922320,10.154769,0.030000,0.210000,2,61,2.008221,60.770379,2.008221,60.770379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.102094,15.177816,61.305294,77.008044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555686,1.418020,0.175247,0.013495,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.732139,tube-mpc,0,-126.340000,54.885000,-5.827981,-7.684141,-5.940000,-7.635000,0.112019,-0.049141,10.398727,-11.130602,1.372266,-11.130602,10.398727,0.040000,0.380000,-4,86,-4.132163,86.388548,-4.132163,86.388548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.375356,13.595372,62.594132,69.349221,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555596,1.415601,0.186298,0.014440,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.742049,tube-mpc,0,-126.340000,54.885000,-5.715739,-7.758789,-5.830000,-7.735000,0.114261,-0.023789,11.008623,-10.154769,1.189297,-10.154769,11.008623,0.050000,0.620000,-12,64,-11.778716,63.725499,-11.778716,63.725499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.657911,11.376798,60.501879,69.847303,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556378,1.415622,0.189404,0.014271,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.752009,tube-mpc,0,-126.340000,54.885000,-5.603355,-7.829954,-5.720000,-7.795000,0.116645,-0.034954,10.459717,-4.909663,1.616224,-4.909663,10.459717,-0.050000,0.670000,6,19,6.358989,18.020087,6.358989,18.020087,0.000000,0.705412,0.000000,64.000000,0.000000,0.000000,-29.928602,10.107033,56.842497,62.451634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539291,1.409701,0.133299,0.014604,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.762009,tube-mpc,0,-126.340000,54.885000,-5.491172,-7.897373,-5.610000,-7.815000,0.118828,-0.082373,9.605862,-0.701380,1.433256,-0.701380,9.605862,-0.050000,0.460000,16,0,15.668113,0.113351,15.668113,0.113351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.127520,11.318658,57.080607,67.672821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554524,1.419144,0.176021,0.014732,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.772128,tube-mpc,0,-126.340000,54.885000,-5.378554,-7.961349,-5.510000,-7.835000,0.131446,-0.126349,9.178935,-1.311276,1.250287,-1.311276,9.178935,0.000000,0.230000,13,25,13.391143,25.227177,13.391143,25.227177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.287475,12.652296,60.972046,75.740321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555821,1.416699,0.189814,0.013746,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.782133,tube-mpc,0,-126.340000,54.885000,-5.268337,-8.020275,-5.410000,-7.865000,0.141663,-0.155275,9.910810,-5.641538,1.555235,-5.641538,9.910810,0.020000,0.190000,2,67,2.196957,66.964671,2.196957,66.964671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.948179,12.739779,61.774737,72.365214,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558628,1.416302,0.176911,0.013084,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.792129,tube-mpc,0,-126.340000,54.885000,-5.159602,-8.074721,-5.300000,-7.935000,0.140398,-0.139721,9.849821,-9.361904,1.189297,-9.361904,9.849821,0.010000,0.400000,0,86,-0.417655,86.069820,-0.417655,86.069820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.667995,11.432351,60.335836,67.870656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557569,1.414012,0.187934,0.013514,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.802132,tube-mpc,0,-126.340000,54.885000,-5.052397,-8.124675,-5.190000,-8.015000,0.137603,-0.109675,10.398727,-7.654195,1.433256,-7.654195,10.398727,-0.030000,0.640000,-3,58,-2.583108,58.210614,-2.583108,58.210614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.746977,9.798160,58.203995,68.288415,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.666347,1.770224,0.280809,0.037460,0.500811,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008266,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.811978,tube-mpc,0,-126.340000,54.885000,-4.948701,-8.169308,-5.090000,-8.065000,0.141299,-0.104308,10.093779,-1.799193,1.433256,-1.799193,10.093779,-0.030000,0.660000,0,13,-0.277504,11.927690,-0.277504,11.927690,0.000000,1.282923,0.000000,64.000000,0.000000,0.000000,-42.515344,10.048063,55.294307,61.977940,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548761,1.464122,0.190234,0.019674,0.502415,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.822007,tube-mpc,0,-126.340000,54.885000,-4.845164,-8.210058,-4.990000,-8.065000,0.144836,-0.145058,9.483883,1.799193,1.311276,1.799193,9.483883,-0.060000,0.430000,8,2,8.305504,2.020666,8.305504,2.020666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.168132,11.715482,56.975241,67.469393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.637497,1.708598,0.221588,0.029616,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.831978,tube-mpc,0,-126.340000,54.885000,-4.744586,-8.245759,-4.900000,-8.045000,0.155414,-0.200759,8.752008,0.274453,1.189297,0.274453,8.752008,-0.030000,0.210000,9,33,9.245549,33.448286,9.245549,33.448286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.049814,14.075023,61.432090,74.152522,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550305,1.570162,0.223856,0.021702,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.841985,tube-mpc,0,-126.340000,54.885000,-4.646239,-8.276690,-4.810000,-8.075000,0.163761,-0.201690,8.386070,-4.421746,1.006328,-4.421746,8.386070,0.020000,0.220000,2,77,1.935870,77.115248,1.935870,77.115248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.449205,15.322488,59.503184,69.647965,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568848,1.690587,0.212460,0.019310,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.851978,tube-mpc,0,-126.340000,54.885000,-4.550881,-8.302608,-4.720000,-8.125000,0.169119,-0.177608,7.715185,-6.617372,1.616224,-6.617372,7.715185,0.020000,0.460000,3,82,3.092946,82.345503,3.092946,82.345503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.281538,13.882656,57.904237,67.227142,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546841,1.692745,0.222754,0.023530,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.861974,tube-mpc,0,-126.340000,54.885000,-4.458580,-8.323505,-4.640000,-8.175000,0.181420,-0.148505,7.593205,-4.055809,1.799193,-4.055809,7.593205,0.020000,0.670000,2,50,2.031549,49.815371,2.031549,49.815371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.722228,13.027368,60.245012,65.438020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539542,1.442150,0.137943,0.011925,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.871976,tube-mpc,0,-126.340000,54.885000,-4.369553,-8.339328,-4.560000,-8.185000,0.190447,-0.154328,6.373413,0.579401,0.884349,0.579401,6.373413,0.020000,0.620000,11,19,11.076332,19.104734,11.076332,19.104734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.131585,14.150673,59.669745,66.071251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540055,1.425017,0.144780,0.012621,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.881990,tube-mpc,0,-126.340000,54.885000,-4.283983,-8.350032,-4.500000,-8.165000,0.216017,-0.185032,5.641538,3.445913,0.518412,3.445913,5.641538,0.010000,0.430000,19,13,18.768837,13.415604,18.768837,13.415604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.246103,15.912521,61.661807,70.224601,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542034,1.409753,0.145996,0.013828,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.892120,tube-mpc,0,-126.340000,54.885000,-4.201297,-8.355596,-4.440000,-8.135000,0.238703,-0.220596,5.336590,2.226120,0.579401,2.226120,5.336590,0.090000,0.260000,9,40,9.136027,40.071985,9.136027,40.071985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.354066,17.395538,62.719698,73.071087,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561244,1.417355,0.189412,0.013268,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.902137,tube-mpc,0,-126.340000,54.885000,-4.123586,-8.355871,-4.380000,-8.135000,0.256414,-0.220871,5.397580,-1.433256,0.457422,-1.433256,5.397580,0.100000,0.290000,3,73,2.515182,73.327230,2.515182,73.327230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.974794,17.608499,57.739692,67.041043,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559076,1.416269,0.177583,0.013581,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.911975,tube-mpc,0,-126.340000,54.885000,-4.051395,-8.351070,-4.320000,-8.145000,0.268605,-0.206070,5.092632,-3.872840,1.189297,-3.872840,5.092632,0.050000,0.500000,6,82,6.431018,81.848105,6.431018,81.848105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.909677,16.722466,57.444749,63.963101,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537817,1.406800,0.152945,0.014322,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.922004,tube-mpc,0,-126.340000,54.885000,-3.982213,-8.341003,-4.260000,-8.155000,0.277787,-0.186003,5.336590,0.091484,1.433256,0.091484,5.336590,0.040000,0.660000,3,42,2.741434,41.697171,2.741434,41.697171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.760705,15.602966,60.122490,63.895112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539880,1.405815,0.151863,0.013089,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.932128,tube-mpc,0,-126.340000,54.885000,-3.917099,-8.325555,-4.210000,-8.135000,0.292901,-0.190555,3.567892,3.933829,0.823360,3.933829,3.567892,0.030000,0.580000,17,20,16.809802,20.023739,16.809802,20.023739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.342384,16.534999,59.543023,67.314790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557417,1.418193,0.188697,0.014480,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.942137,tube-mpc,0,-126.340000,54.885000,-3.857575,-8.305084,-4.170000,-8.085000,0.312425,-0.220084,2.592058,5.275601,0.335443,5.275601,2.592058,0.060000,0.410000,20,25,19.569240,25.398893,19.569240,25.398893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.244143,18.035266,62.629785,71.717002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556816,1.415230,0.190532,0.015688,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.952003,tube-mpc,0,-126.340000,54.885000,-3.803786,-8.279876,-4.140000,-8.045000,0.336214,-0.234876,2.470079,2.531068,0.579401,2.531068,2.470079,0.130000,0.300000,8,61,7.926158,61.235895,7.926158,61.235895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.748456,19.202325,61.731713,71.672935,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539080,1.407683,0.158225,0.014092,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.962075,tube-mpc,0,-126.340000,54.885000,-3.754042,-8.249036,-4.110000,-8.025000,0.355958,-0.224036,2.470079,-0.091484,1.067318,-0.091484,2.470079,0.090000,0.420000,8,79,7.566199,79.109772,7.566199,79.109772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.858711,18.381807,55.543411,62.151800,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551730,1.405984,0.152568,0.012279,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.972126,tube-mpc,0,-126.340000,54.885000,-3.709755,-8.213172,-4.070000,-8.025000,0.360245,-0.188172,2.287110,-0.396432,0.762370,-0.396432,2.287110,0.090000,0.610000,3,73,3.397937,72.893963,3.397937,72.893963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.385835,17.313299,56.856238,60.757603,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555774,1.414890,0.189607,0.014260,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.982124,tube-mpc,0,-126.340000,54.885000,-3.671134,-8.172514,-4.040000,-8.005000,0.368866,-0.167514,2.104141,3.079975,0.457422,3.079975,2.104141,0.060000,0.690000,5,43,4.721897,43.072026,4.721897,43.072026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.922727,16.880033,56.405874,59.979458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556412,1.429025,0.176123,0.014047,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.992078,tube-mpc,0,-126.340000,54.885000,-3.638191,-8.127182,-4.020000,-7.945000,0.381809,-0.182182,0.457422,6.739351,0.518412,6.739351,0.457422,0.070000,0.590000,15,24,14.673283,23.761094,14.673283,23.761094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.651142,17.680604,56.967357,63.728497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556612,1.422410,0.187315,0.013673,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.002007,tube-mpc,0,-126.340000,54.885000,-3.610899,-8.077213,-4.010000,-7.875000,0.399101,-0.202213,0.396432,6.190445,-0.213464,6.190445,0.396432,0.060000,0.410000,13,46,13.106417,45.929364,13.106417,45.929364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.044525,19.373597,60.859622,70.155315,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555933,1.416392,0.187399,0.015034,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.011975,tube-mpc,0,-126.340000,54.885000,-3.589183,-8.022381,-4.000000,-7.825000,0.410817,-0.197381,-0.030495,3.933829,0.030495,3.933829,-0.030495,0.090000,0.390000,7,72,7.379655,71.836471,7.379655,71.836471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.493724,19.632236,56.116029,62.866784,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583526,1.415501,0.187488,0.015032,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.022126,tube-mpc,0,-126.340000,54.885000,-3.572988,-7.961836,-4.000000,-7.785000,0.427012,-0.176836,-0.152474,2.226120,0.518412,2.226120,-0.152474,0.080000,0.540000,4,79,4.049568,79.273037,4.049568,79.273037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.255725,18.347582,53.371011,56.926069,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557290,1.413151,0.189425,0.013923,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.032075,tube-mpc,0,-126.340000,54.885000,-3.562965,-7.898012,-4.000000,-7.755000,0.437035,-0.143012,-1.006328,3.079975,0.152474,3.079975,-1.006328,0.060000,0.680000,9,67,8.908680,66.862005,8.908680,66.862005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.549374,17.010308,52.976597,55.227005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557168,1.418267,0.190640,0.014373,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.042129,tube-mpc,0,-126.340000,54.885000,-3.558751,-7.829131,-4.000000,-7.705000,0.441249,-0.124131,-1.372266,6.007476,0.091484,6.007476,-1.372266,0.060000,0.700000,8,46,7.833306,45.841825,7.833306,45.841825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.687544,16.706876,55.377831,59.358528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556721,1.411181,0.189689,0.014796,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.052006,tube-mpc,0,-126.340000,54.885000,-3.560415,-7.757305,-4.010000,-7.635000,0.449585,-0.122305,-1.433256,7.532216,-0.335443,7.532216,-1.433256,0.060000,0.590000,4,46,4.098977,45.924560,4.098977,45.924560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.101630,17.322893,56.123121,63.784311,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538761,1.404435,0.151207,0.014180,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.062129,tube-mpc,0,-126.340000,54.885000,-3.568087,-7.679564,-4.030000,-7.565000,0.461913,-0.114564,-2.531068,6.556382,-0.091484,6.556382,-2.531068,0.060000,0.500000,9,66,8.574324,66.384627,8.574324,66.384627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.999842,17.684598,53.933264,61.869760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556746,1.413699,0.189438,0.013540,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.072126,tube-mpc,0,-126.340000,54.885000,-3.581565,-7.598844,-4.040000,-7.495000,0.458435,-0.103844,-2.531068,5.153621,0.030495,5.153621,-2.531068,0.060000,0.560000,2,78,2.326519,77.526074,2.326519,77.526074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.046973,16.887352,52.946178,57.728155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556160,1.410797,0.188600,0.012706,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.082011,tube-mpc,0,-126.340000,54.885000,-3.600618,-7.515332,-4.060000,-7.435000,0.459382,-0.080332,-2.043152,5.580549,-0.030495,5.580549,-2.043152,0.010000,0.670000,-1,70,-1.250792,69.621406,-1.250792,69.621406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.925862,15.064629,52.271739,57.540976,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554287,1.416112,0.187506,0.015370,0.504059,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.092082,tube-mpc,0,-126.340000,54.885000,-3.625821,-7.426650,-4.070000,-7.365000,0.444179,-0.061650,-2.104141,6.617372,0.335443,6.617372,-2.104141,0.020000,0.690000,-9,63,-8.720647,63.415548,-8.720647,63.415548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.043371,13.788603,53.111702,57.781109,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556154,1.418822,0.175034,0.014639,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.102126,tube-mpc,0,-126.340000,54.885000,-3.656694,-7.334771,-4.090000,-7.295000,0.433306,-0.039771,-2.531068,7.349247,-0.457422,7.349247,-2.531068,-0.030000,0.670000,-5,64,-4.976419,63.701075,-4.976419,63.701075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.509095,12.308441,52.180573,58.555989,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555471,1.410521,0.175144,0.012219,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.111976,tube-mpc,0,-126.340000,54.885000,-3.692436,-7.241512,-4.110000,-7.215000,0.417564,-0.026512,-2.226120,7.837164,-0.640391,7.837164,-2.226120,-0.040000,0.640000,-12,66,-12.305221,66.025835,-12.305221,66.025835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.959824,10.339531,55.262685,61.357458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555425,1.439986,0.190285,0.015430,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.122130,tube-mpc,0,-126.340000,54.885000,-3.734821,-7.142312,-4.130000,-7.125000,0.395179,-0.017312,-2.592058,7.959143,0.457422,7.959143,-2.592058,-0.090000,0.640000,-10,68,-10.046778,68.337109,-10.046778,68.337109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.121570,7.723946,55.209894,66.282096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556505,1.420053,0.176981,0.014814,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.132126,tube-mpc,0,-126.340000,54.885000,-3.781893,-7.041827,-4.160000,-7.055000,0.378107,0.013173,-3.140965,7.593205,0.396432,7.593205,-3.140965,-0.090000,0.650000,-12,75,-11.568253,75.467307,-11.568253,75.467307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.070974,5.199837,57.442228,68.732873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555957,1.409521,0.173196,0.014694,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.142132,tube-mpc,0,-126.340000,54.885000,-3.834171,-6.938625,-4.190000,-6.975000,0.355829,0.036375,-3.506902,7.044299,-0.274453,7.044299,-3.506902,-0.100000,0.690000,-14,81,-13.961803,80.686623,-13.961803,80.686623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.226234,2.509860,58.290838,72.570612,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557088,1.407522,0.188923,0.013530,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.152008,tube-mpc,0,-126.340000,54.885000,-3.890641,-6.834428,-4.220000,-6.905000,0.329359,0.070572,-3.689871,6.861330,-1.067318,6.861330,-3.689871,-0.130000,0.740000,-15,83,-15.401421,82.697538,-15.401421,82.697538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.333038,-0.259887,60.598285,77.764760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539982,1.483357,0.179224,0.021644,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.161985,tube-mpc,0,-126.340000,54.885000,-3.952408,-6.727024,-4.260000,-6.825000,0.307592,0.097976,-4.238777,7.593205,-0.518412,7.593205,-4.238777,-0.130000,0.770000,-17,78,-16.508608,78.083912,-16.508608,78.083912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.446150,-3.259667,64.010714,84.146173,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568519,1.495512,0.206544,0.017806,0.502465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.171978,tube-mpc,0,-126.340000,54.885000,-4.018813,-6.617504,-4.290000,-6.725000,0.271187,0.107496,-3.872840,10.398727,-0.335443,10.398727,-3.872840,-0.130000,0.780000,-26,56,-25.796844,55.946705,-25.796844,55.946705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.267692,-7.515395,67.336494,91.949877,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553982,2.228487,0.227984,0.034921,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008557,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.181983,tube-mpc,0,-126.340000,54.885000,-4.089610,-6.506142,-4.340000,-6.625000,0.250390,0.118858,-4.482736,10.398727,-0.152474,10.398727,-4.482736,-0.170000,0.710000,-21,63,-21.046803,63.335793,-21.046803,63.335793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.927851,-10.640263,70.194217,96.330750,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549686,1.461670,0.192103,0.019472,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.191976,tube-mpc,0,-126.340000,54.885000,-4.164371,-6.393437,-4.380000,-6.525000,0.215629,0.131563,-5.763517,9.239925,-0.152474,9.239925,-5.763517,-0.200000,0.640000,-12,82,-12.295674,81.736855,-12.295674,81.736855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.012234,-14.042131,74.693936,104.274871,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564008,1.699752,0.237159,0.028245,0.500531,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.201979,tube-mpc,0,-126.340000,54.885000,-4.242974,-6.279399,-4.430000,-6.445000,0.187026,0.165601,-6.190445,6.922320,-0.457422,6.922320,-6.190445,-0.220000,0.690000,-12,101,-11.772679,100.837024,-11.772679,100.837024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.840542,-16.664836,77.471649,108.129816,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546784,1.485191,0.243804,0.018628,0.500437,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.211977,tube-mpc,0,-126.340000,54.885000,-4.325027,-6.164418,-4.480000,-6.355000,0.154973,0.190582,-6.251434,6.739351,-0.518412,6.739351,-6.251434,-0.200000,0.830000,-19,93,-19.487787,93.087789,-19.487787,93.087789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.042011,-19.834022,79.738388,113.273752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549313,1.493587,0.299258,0.014399,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.221974,tube-mpc,0,-126.340000,54.885000,-4.410246,-6.048701,-4.540000,-6.275000,0.129754,0.226299,-6.495393,8.630029,-0.213464,8.630029,-6.495393,-0.200000,0.900000,-22,74,-21.736911,74.239010,-21.736911,74.239010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.643519,-23.197325,84.727974,118.024020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538894,1.417843,0.170169,0.011612,0.500506,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.231974,tube-mpc,0,-126.340000,54.885000,-4.498338,-5.932453,-4.590000,-6.165000,0.091662,0.232547,-6.373413,11.740498,-0.274453,11.740498,-6.373413,-0.230000,0.810000,-23,56,-22.975355,56.468817,-22.975355,56.468817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.384951,-28.067536,86.999244,123.462791,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538591,1.419453,0.148208,0.014472,0.500351,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.241974,tube-mpc,0,-126.340000,54.885000,-4.588938,-5.815960,-4.650000,-6.025000,0.061062,0.209040,-5.946486,13.082270,-0.335443,13.082270,-5.946486,-0.270000,0.670000,-25,55,-24.896820,54.742833,-24.896820,54.742833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.480344,-33.955832,89.915601,129.726289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537943,1.400857,0.135716,0.013616,0.500299,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.252084,tube-mpc,0,-126.340000,54.885000,-4.682730,-5.698178,-4.720000,-5.905000,0.037270,0.206822,-6.800341,11.679509,-1.189297,11.679509,-6.800341,-0.260000,0.580000,-22,74,-22.300765,73.649923,-22.300765,73.649923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.270835,-40.007226,91.833927,133.775077,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561092,1.416367,0.178403,0.015532,0.500394,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.262128,tube-mpc,0,-126.340000,54.885000,-4.777719,-5.581419,-4.780000,-5.805000,0.002281,0.223581,-7.349247,8.691018,-0.457422,8.691018,-7.349247,-0.250000,0.650000,-24,93,-23.545392,93.444611,-23.545392,93.444611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.025769,-45.172643,92.071835,135.281712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556372,1.414208,0.203298,0.012907,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.272139,tube-mpc,0,-126.340000,54.885000,-4.873811,-5.465541,-4.860000,-5.725000,-0.013811,0.259459,-8.508050,6.251434,-0.762370,6.251434,-8.508050,-0.260000,0.760000,-15,107,-14.970213,106.749336,-14.970213,106.749336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.742870,-48.769639,91.886562,134.428266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556482,1.411796,0.255022,0.014545,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.282134,tube-mpc,0,-126.340000,54.885000,-4.970769,-5.350592,-4.940000,-5.645000,-0.030769,0.294408,-9.178935,8.386070,0.030495,8.386070,-9.178935,-0.210000,0.920000,-16,77,-16.025354,77.461154,-16.025354,77.461154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.462409,-51.645190,93.238462,134.347732,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558461,1.411640,0.292568,0.014162,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.292061,tube-mpc,0,-126.340000,54.885000,-5.067672,-5.237412,-5.020000,-5.525000,-0.047672,0.287588,-9.666852,12.472374,-0.701380,12.472374,-9.666852,-0.240000,0.850000,-7,47,-7.293334,46.885880,-7.293334,46.885880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.331749,-54.986956,97.417710,135.888705,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555727,1.397433,0.156403,0.013578,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.302130,tube-mpc,0,-126.340000,54.885000,-5.166177,-5.123850,-5.120000,-5.385000,-0.046177,0.261150,-9.727842,14.911958,-0.701380,14.911958,-9.727842,-0.180000,0.670000,-12,38,-11.527637,37.565920,-11.527637,37.565920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.734111,-57.277447,96.006801,130.713963,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557493,1.410657,0.167013,0.014188,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.312063,tube-mpc,0,-126.340000,54.885000,-5.263137,-5.013296,-5.220000,-5.245000,-0.043137,0.231704,-9.605862,12.594353,-0.518412,12.594353,-9.605862,-0.180000,0.650000,-12,53,-11.693771,53.167345,-11.693771,53.167345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.585260,-60.037123,96.059902,131.003290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550592,1.415259,0.179781,0.013433,0.504083,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.321974,tube-mpc,0,-126.340000,54.885000,-5.359267,-4.904664,-5.290000,-5.145000,-0.069267,0.240336,-8.691018,8.630029,0.152474,8.630029,-8.691018,-0.150000,0.480000,-25,98,-24.864292,100.564119,-24.864292,100.564119,0.000000,-2.396774,0.000000,64.000000,0.000000,0.000000,46.059827,-62.412938,99.271889,133.560865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539624,1.399032,0.160853,0.012009,0.500382,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.331975,tube-mpc,0,-126.340000,54.885000,-5.455202,-4.796997,-5.380000,-5.075000,-0.075202,0.278003,-7.654195,4.726694,-0.335443,4.726694,-7.654195,-0.170000,0.790000,-32,107,-32.084563,106.749974,-32.084563,106.749974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.047995,-64.869283,97.069502,134.686537,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539449,1.402893,0.236565,0.016178,0.504611,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.342128,tube-mpc,0,-126.340000,54.885000,-5.551077,-4.689906,-5.440000,-5.015000,-0.111077,0.325094,-7.837164,5.458569,0.518412,5.458569,-7.837164,-0.260000,0.890000,-20,95,-19.608980,94.866121,-19.608980,94.866121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.783166,-66.502965,93.531938,133.312639,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557477,1.409347,0.263517,0.012107,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.351976,tube-mpc,0,-126.340000,54.885000,-5.642158,-4.588406,-5.520000,-4.925000,-0.122158,0.336594,-8.386070,9.910810,-0.030495,9.910810,-8.386070,-0.260000,0.940000,-10,52,-10.477130,51.751250,-10.477130,51.751250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.466778,-67.924384,86.974112,127.250827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541836,1.491625,0.181419,0.014793,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.361993,tube-mpc,0,-126.340000,54.885000,-5.732441,-4.487770,-5.600000,-4.805000,-0.132441,0.317230,-9.056956,13.875134,-0.396432,13.875134,-9.056956,-0.210000,0.740000,-6,31,-6.010424,30.744676,-6.010424,30.744676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.302589,-67.105017,81.036395,114.244450,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573985,1.412933,0.176951,0.012861,0.504056,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.371976,tube-mpc,0,-126.340000,54.885000,-5.819618,-4.390291,-5.670000,-4.665000,-0.149618,0.274709,-8.081122,13.875134,-0.579401,13.875134,-8.081122,-0.170000,0.500000,-16,44,-16.176082,44.415796,-16.176082,44.415796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.257307,-65.710151,76.433446,105.969529,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565179,1.398848,0.139934,0.012977,0.500453,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.381974,tube-mpc,0,-126.340000,54.885000,-5.903668,-4.295709,-5.740000,-4.555000,-0.163668,0.259291,-7.166278,9.178935,-0.091484,9.178935,-7.166278,-0.160000,0.430000,-24,85,-24.023009,85.175013,-24.023009,85.175013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.315925,-65.508455,76.055265,106.925814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540517,1.420951,0.155754,0.013054,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.391981,tube-mpc,0,-126.340000,54.885000,-5.984099,-4.204282,-5.810000,-4.475000,-0.174099,0.270718,-6.007476,4.665705,-0.030495,4.665705,-6.007476,-0.190000,0.530000,-28,107,-28.210149,106.750000,-28.210149,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.603640,-66.427851,76.808165,111.818168,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553058,1.398980,0.168807,0.011582,0.500551,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.401974,tube-mpc,0,-126.340000,54.885000,-6.060300,-4.116402,-5.850000,-4.425000,-0.210300,0.308598,-5.336590,4.604715,-0.335443,4.604715,-5.336590,-0.230000,0.810000,-28,89,-27.513789,88.608290,-27.513789,88.608290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.441614,-67.658652,74.526578,112.425115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541862,1.398798,0.207178,0.013425,0.500179,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.412017,tube-mpc,0,-126.340000,54.885000,-6.132290,-4.031723,-5.900000,-4.355000,-0.232290,0.323277,-6.190445,7.593205,-0.335443,7.593205,-6.190445,-0.280000,0.870000,-9,56,-8.823926,55.593882,-8.823926,55.593882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.512650,-67.822827,66.660237,102.746982,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539781,1.402193,0.171911,0.015943,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.422131,tube-mpc,0,-126.340000,54.885000,-6.199712,-3.950302,-5.960000,-4.255000,-0.239712,0.304698,-6.190445,11.679509,0.518412,11.679509,-6.190445,-0.260000,0.720000,-3,29,-2.923530,28.577234,-2.923530,28.577234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.214096,-65.177179,57.518766,85.407151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556288,1.404695,0.172357,0.014376,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.432134,tube-mpc,0,-126.340000,54.885000,-6.260951,-3.873760,-6.010000,-4.155000,-0.250951,0.281240,-6.068465,10.764665,-0.396432,10.764665,-6.068465,-0.220000,0.470000,-3,51,-2.901367,51.373569,-2.901367,51.373569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.761416,-60.842732,55.925574,75.575730,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558338,1.409263,0.173598,0.014232,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.442134,tube-mpc,0,-126.340000,54.885000,-6.316361,-3.801346,-6.060000,-4.075000,-0.256361,0.273654,-4.787684,6.617372,0.213464,6.617372,-4.787684,-0.140000,0.410000,-19,87,-18.996254,87.002069,-18.996254,87.002069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.295061,-58.265081,53.165013,72.354571,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554759,1.406277,0.188157,0.012934,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.452131,tube-mpc,0,-126.340000,54.885000,-6.365538,-3.733217,-6.080000,-4.025000,-0.285538,0.291783,-2.592058,2.714037,0.213464,2.714037,-2.592058,-0.180000,0.580000,-31,103,-30.612771,102.521158,-30.612771,102.521158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.743731,-58.678104,54.220653,81.393687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555769,1.404787,0.211663,0.012878,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.462133,tube-mpc,0,-126.340000,54.885000,-6.408137,-3.669447,-6.100000,-3.985000,-0.308137,0.315553,-1.067318,2.836017,-0.274453,2.836017,-1.067318,-0.220000,0.810000,-34,79,-33.995122,79.085424,-33.995122,79.085424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.469851,-60.082682,52.990586,85.441297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555397,1.407026,0.251668,0.013797,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.472132,tube-mpc,0,-126.340000,54.885000,-6.443743,-3.610217,-6.100000,-3.925000,-0.343743,0.314783,-0.823360,6.434403,0.457422,6.434403,-0.823360,-0.260000,0.810000,-25,44,-24.992740,44.032953,-24.992740,44.032953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.537005,-60.288383,46.562891,77.996493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554722,1.405833,0.189722,0.013154,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.482006,tube-mpc,0,-126.340000,54.885000,-6.471698,-3.556282,-6.110000,-3.845000,-0.361698,0.288718,-1.616224,8.995966,0.030495,8.995966,-1.616224,-0.250000,0.630000,-11,31,-10.915695,31.050861,-10.915695,31.050861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.404213,-57.433494,43.356011,67.446801,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555439,1.410046,0.186897,0.015417,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.492011,tube-mpc,0,-126.340000,54.885000,-6.492374,-3.506353,-6.120000,-3.775000,-0.372374,0.268647,-1.738204,7.898153,-0.274453,7.898153,-1.738204,-0.250000,0.430000,-1,51,-1.178627,51.350143,-1.178627,51.350143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.250297,-52.821865,43.087429,59.575519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540286,1.400895,0.134861,0.015178,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.502137,tube-mpc,0,-126.340000,54.885000,-6.505124,-3.460744,-6.130000,-3.725000,-0.375124,0.264256,-1.189297,2.470079,-0.335443,2.470079,-1.189297,-0.180000,0.430000,-7,92,-7.302993,91.677716,-7.302993,91.677716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.774083,-48.790568,44.487003,58.209792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556383,1.417430,0.186238,0.013592,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.512052,tube-mpc,0,-126.340000,54.885000,-6.509319,-3.420977,-6.130000,-3.725000,-0.379319,0.304023,-0.030495,-1.555235,0.213464,-1.555235,-0.030495,-0.120000,0.630000,-18,107,-18.385359,106.749904,-18.385359,106.749904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.385281,-48.380685,50.120871,69.896782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569133,1.463266,0.268803,0.017761,0.500962,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.522015,tube-mpc,0,-126.340000,54.885000,-6.504979,-3.385963,-6.120000,-3.725000,-0.384979,0.339037,1.006328,-1.555235,0.274453,-1.555235,1.006328,-0.130000,0.860000,-18,86,-18.204989,85.725749,-18.204989,85.725749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.153822,-49.306495,50.666184,75.258504,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547739,1.444396,0.418733,0.015883,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.532013,tube-mpc,0,-126.340000,54.885000,-6.491721,-3.355863,-6.100000,-3.705000,-0.391721,0.349137,1.677214,3.506902,0.335443,3.506902,1.677214,-0.160000,0.900000,-9,41,-9.341335,35.842268,-9.341335,35.842268,0.000000,4.883480,0.000000,64.000000,0.000000,0.000000,46.883069,-49.408916,44.993691,67.068817,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538870,1.423131,0.170041,0.014464,0.500200,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.542012,tube-mpc,0,-126.340000,54.885000,-6.469282,-3.330858,-6.070000,-3.645000,-0.399282,0.314142,2.043152,7.410237,0.213464,7.410237,2.043152,-0.150000,0.670000,-2,15,-2.155780,14.657594,-2.155780,14.657594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.595759,-46.514904,45.781771,60.590234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538175,1.411982,0.136123,0.013590,0.500400,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.552022,tube-mpc,0,-126.340000,54.885000,-6.437381,-3.310967,-6.050000,-3.595000,-0.387381,0.284033,2.836017,4.848673,0.152474,4.848673,2.836017,-0.130000,0.400000,0,51,-0.204949,51.394627,-0.204949,51.394627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.654837,-42.454359,56.223791,66.541407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537784,1.402581,0.134738,0.013821,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.562037,tube-mpc,0,-126.340000,54.885000,-6.395795,-3.296238,-6.020000,-3.585000,-0.375795,0.288762,2.653048,-1.250287,0.152474,-1.250287,2.653048,-0.130000,0.380000,11,96,10.875686,100.931459,10.875686,100.931459,0.000000,-4.536832,0.000000,64.000000,0.000000,0.000000,40.868740,-40.767721,61.331569,75.438997,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558083,1.451963,0.204074,0.016675,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.572126,tube-mpc,0,-126.340000,54.885000,-6.343924,-3.286644,-5.990000,-3.625000,-0.353924,0.338356,3.201954,-5.885497,0.274453,-5.885497,3.201954,-0.080000,0.640000,11,107,10.743365,106.750000,10.743365,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.400699,-40.020075,69.387280,85.760164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557672,1.414761,0.253835,0.014423,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.582003,tube-mpc,0,-126.340000,54.885000,-6.283264,-3.282347,-5.950000,-3.665000,-0.333264,0.382653,3.567892,-4.970653,0.701380,-4.970653,3.567892,-0.070000,0.860000,18,90,18.356435,89.826775,18.356435,89.826775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.728889,-39.897945,72.800149,88.856078,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540053,1.400765,0.249494,0.014310,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.592093,tube-mpc,0,-126.340000,54.885000,-6.211060,-3.283151,-5.900000,-3.685000,-0.311060,0.401849,3.994819,0.457422,0.396432,0.457422,3.994819,-0.020000,0.910000,23,45,23.097203,37.130406,23.097203,37.130406,0.000000,7.696369,0.000000,64.000000,0.000000,0.000000,43.393539,-39.219239,69.645455,82.141185,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551166,1.403874,0.175841,0.012970,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.602129,tube-mpc,0,-126.340000,54.885000,-6.128844,-3.289133,-5.860000,-3.655000,-0.268844,0.365867,5.092632,4.055809,0.701380,4.055809,5.092632,0.070000,0.680000,19,18,18.520616,18.337074,18.520616,18.337074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.901923,-37.266508,73.538898,80.038572,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557826,1.410634,0.179380,0.013073,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.612008,tube-mpc,0,-126.340000,54.885000,-6.037689,-3.300032,-5.800000,-3.625000,-0.237689,0.324968,6.495393,3.567892,0.152474,3.567892,6.495393,0.130000,0.420000,12,36,12.216149,36.344422,12.216149,36.344422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.652431,-35.872788,81.973609,87.116987,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540588,1.421659,0.144077,0.016506,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.622131,tube-mpc,0,-126.340000,54.885000,-5.933666,-3.316310,-5.710000,-3.615000,-0.223666,0.298690,9.056956,-2.592058,0.701380,-2.592058,9.056956,0.110000,0.340000,3,81,2.598188,87.815833,2.598188,87.815833,0.000000,-6.471411,0.000000,64.000000,0.000000,0.000000,54.764087,-35.459346,90.118976,95.274366,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557543,1.415518,0.188277,0.014404,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.632129,tube-mpc,0,-126.340000,54.885000,-5.820347,-3.337401,-5.610000,-3.665000,-0.210347,0.327599,10.642686,-7.776174,0.762370,-7.776174,10.642686,0.070000,0.520000,3,107,3.360558,106.750000,3.360558,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.044357,-36.079707,86.917140,99.512140,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554761,1.418875,0.213212,0.014756,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.642010,tube-mpc,0,-126.340000,54.885000,-5.697986,-3.363070,-5.500000,-3.735000,-0.197986,0.371930,11.801488,-7.715185,1.128308,-7.715185,11.801488,0.040000,0.800000,8,90,8.361846,89.526962,8.361846,89.526962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.753642,-37.123079,84.921945,100.401518,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555985,1.415139,0.294713,0.015248,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.652128,tube-mpc,0,-126.340000,54.885000,-5.562016,-3.394240,-5.370000,-3.775000,-0.192016,0.380760,12.228415,-3.079975,0.701380,-3.079975,12.228415,0.030000,0.880000,19,45,18.979520,40.074988,18.979520,40.074988,0.000000,4.451974,0.000000,64.000000,0.000000,0.000000,59.172266,-37.491065,81.111988,93.687037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555818,1.419862,0.216350,0.013634,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.662133,tube-mpc,0,-126.340000,54.885000,-5.416950,-3.429831,-5.240000,-3.785000,-0.176950,0.355169,12.289405,2.409089,0.762370,2.409089,12.289405,0.060000,0.680000,29,5,29.415294,4.785965,29.415294,4.785965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.459338,-36.135299,79.447316,85.795187,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555433,1.412783,0.175882,0.012930,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.672133,tube-mpc,0,-126.340000,54.885000,-5.261470,-3.470036,-5.110000,-3.775000,-0.151470,0.304964,13.448207,1.982162,1.494245,1.982162,13.448207,0.160000,0.360000,20,27,20.403453,26.721954,20.403453,26.721954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.947465,-33.475767,85.884263,87.366590,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558735,1.420751,0.178190,0.013282,0.510760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.682006,tube-mpc,0,-126.340000,54.885000,-5.097759,-3.514159,-4.950000,-3.785000,-0.147759,0.270841,16.009771,-4.116798,1.006328,-4.116798,16.009771,0.190000,0.260000,3,72,2.592527,79.688217,2.592527,79.688217,0.000000,-7.966263,0.000000,64.000000,0.000000,0.000000,57.894114,-32.783793,97.401254,99.907966,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540249,1.406246,0.154477,0.014482,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.692003,tube-mpc,0,-126.340000,54.885000,-4.921756,-3.563193,-4.780000,-3.855000,-0.141756,0.291807,18.022427,-9.422894,1.067318,-9.422894,18.022427,0.120000,0.450000,2,106,1.727452,106.270443,1.727452,106.270443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.958536,-33.089294,92.795745,102.786856,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539229,1.404338,0.208951,0.013909,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.702132,tube-mpc,0,-126.340000,54.885000,-4.733074,-3.617204,-4.590000,-3.955000,-0.143074,0.337796,17.961438,-10.459717,1.677214,-10.459717,17.961438,0.060000,0.740000,19,91,18.978119,90.951299,18.978119,90.951299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.232214,-33.871384,90.644842,104.559139,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557745,1.415414,0.280666,0.013396,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.712013,tube-mpc,0,-126.340000,54.885000,-4.539082,-3.673957,-4.400000,-4.025000,-0.139082,0.351043,18.083417,-5.702528,2.104141,-5.702528,18.083417,0.070000,0.860000,29,46,28.995961,38.240296,28.995961,38.240296,0.000000,7.711003,0.000000,64.000000,0.000000,0.000000,56.662892,-32.693510,92.402215,99.730920,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539890,1.409440,0.179198,0.015164,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.722012,tube-mpc,0,-126.340000,54.885000,-4.332965,-3.735320,-4.220000,-4.045000,-0.112965,0.309680,18.205396,0.091484,1.677214,0.091484,18.205396,0.150000,0.660000,32,1,32.467288,-0.230529,32.467288,-0.230529,0.000000,1.181829,0.000000,64.000000,0.000000,0.000000,53.107054,-30.121712,91.563393,92.059006,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558105,1.416087,0.176481,0.012970,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.732126,tube-mpc,0,-126.340000,54.885000,-4.114691,-3.801234,-4.030000,-4.055000,-0.084691,0.253766,18.937271,1.128308,1.067318,1.128308,18.937271,0.230000,0.340000,29,10,28.986842,9.881341,28.986842,9.881341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.988978,-27.457310,95.095532,93.473125,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555740,1.423400,0.175664,0.014527,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.742015,tube-mpc,0,-126.340000,54.885000,-3.891951,-3.869258,-4.030000,-4.055000,0.138049,0.185742,18.937271,1.128308,1.799193,-5.275601,20.583991,0.230000,0.160000,58,18,58.142129,17.928045,58.142129,17.928045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.067026,-26.951095,99.164662,98.288278,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.531421,1.458212,0.223869,0.018409,0.500538,1,1,0,6,1,1,0,0,0,0,1,1,0,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.009889,0.000000,0.000000,0.000000
16.752011,tube-mpc,0,-126.340000,54.885000,-3.657692,-3.941428,-3.610000,-4.165000,-0.047692,0.223572,21.925762,-12.533363,1.433256,-12.533363,21.925762,0.330000,0.130000,13,63,8.665897,106.750000,8.665897,106.750000,4.476232,-43.821955,0.000000,64.000000,0.000000,0.000000,54.004104,-20.746000,106.707238,104.627676,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553261,1.417527,0.278850,0.014778,0.500307,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.762130,tube-mpc,0,-126.340000,54.885000,-3.411481,-4.017795,-3.370000,-4.325000,-0.041481,0.307205,25.707117,-18.754303,1.921172,-18.754303,25.707117,0.300000,0.310000,-16,107,-15.701963,106.750000,-15.701963,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.474509,-17.152531,109.939767,108.886802,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555930,1.416967,0.213103,0.013560,0.500387,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.772131,tube-mpc,0,-126.340000,54.885000,-3.159498,-4.096337,-3.110000,-4.525000,-0.049498,0.428663,26.987899,-21.437845,1.860183,-21.437845,26.987899,0.070000,0.650000,7,107,6.801322,106.750000,6.801322,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.083088,-13.336003,98.680226,105.149381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555431,1.414016,0.261931,0.012377,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.782079,tube-mpc,0,-126.340000,54.885000,-2.900611,-4.177293,-2.850000,-4.705000,-0.050611,0.527707,26.256024,-16.192739,1.433256,-16.192739,26.256024,0.030000,0.890000,28,107,27.610057,106.750000,27.610057,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.522005,-8.526169,102.641916,108.451965,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555222,1.406521,0.311886,0.013201,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.792010,tube-mpc,0,-126.340000,54.885000,-2.634345,-4.260710,-2.590000,-4.815000,-0.044345,0.554290,25.646128,-8.873987,2.592058,-8.873987,25.646128,0.080000,0.960000,38,62,37.666437,54.379258,37.666437,54.379258,0.000000,7.370742,0.000000,64.000000,0.000000,0.000000,39.280383,-4.358791,99.231678,105.553612,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539825,1.409037,0.302573,0.014317,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.802013,tube-mpc,0,-126.340000,54.885000,-2.358554,-4.347160,-2.320000,-4.855000,-0.038554,0.507840,26.499982,0.518412,2.957996,0.518412,26.499982,0.230000,0.860000,22,17,22.302737,-21.870549,22.302737,-21.870549,0.000000,38.620549,0.000000,64.000000,0.000000,0.000000,33.567200,-2.098660,100.049551,105.880926,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556313,1.420418,0.178450,0.014779,0.508260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.812005,tube-mpc,0,-126.340000,54.885000,-2.075872,-4.435718,-2.040000,-4.835000,-0.035872,0.399282,28.329670,4.543725,2.957996,4.543725,28.329670,0.260000,0.470000,11,-28,10.705349,-33.268505,10.705349,-33.268505,0.000000,5.018505,0.000000,64.000000,0.000000,0.000000,35.973553,-5.066304,106.273900,107.358592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538796,1.408334,0.139147,0.015253,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.822148,tube-mpc,0,-126.340000,54.885000,-1.781945,-4.527645,-1.740000,-4.815000,-0.041945,0.287355,30.403317,1.433256,2.714037,1.433256,30.403317,0.200000,0.120000,5,10,5.271114,9.911850,5.271114,9.911850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.569506,-7.033142,109.931192,111.166388,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565163,1.415529,0.174961,0.012954,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.832137,tube-mpc,0,-126.340000,54.885000,-1.486022,-4.619948,-1.430000,-4.865000,-0.056022,0.245052,31.623109,-7.959143,2.287110,-7.959143,31.623109,0.130000,0.040000,5,55,4.880127,91.016546,4.880127,91.016546,0.000000,-36.104697,0.000000,64.000000,0.000000,0.000000,42.331530,-6.785358,115.029999,120.077274,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556581,1.464833,0.187266,0.014498,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.842020,tube-mpc,0,-126.340000,54.885000,-1.187373,-4.712769,-1.100000,-4.995000,-0.087373,0.282231,31.989046,-16.985604,2.714037,-16.985604,31.989046,0.110000,0.240000,3,100,3.455100,106.750000,3.455100,106.750000,0.000000,-6.838150,0.000000,64.000000,0.000000,0.000000,41.655971,-3.505847,115.377432,122.183020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566358,1.539004,0.239274,0.033264,0.504966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.852037,tube-mpc,0,-126.340000,54.885000,-0.879141,-4.808142,-0.770000,-5.175000,-0.109141,0.366858,32.659932,-20.401022,2.836017,-20.401022,32.659932,0.080000,0.590000,2,107,2.281903,106.750000,2.281903,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.003129,0.194565,114.346134,125.356566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556047,1.432413,0.244666,0.014251,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.862017,tube-mpc,0,-126.340000,54.885000,-0.566962,-4.904223,-0.450000,-5.365000,-0.116962,0.460777,33.086859,-17.351542,3.323933,-17.351542,33.086859,0.070000,0.850000,3,107,3.333828,106.749995,3.333828,106.749995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.480900,5.325882,116.528334,129.690749,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548877,1.431274,0.239346,0.015748,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.872121,tube-mpc,0,-126.340000,54.885000,-0.246227,-5.002329,-0.120000,-5.495000,-0.126227,0.492671,31.684098,-9.910810,3.445913,-9.910810,31.684098,0.050000,0.970000,23,62,23.239632,48.468486,23.239632,48.468486,0.000000,13.281509,0.000000,64.000000,0.000000,0.000000,21.591839,8.662725,115.405158,129.213181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560397,1.425496,0.339086,0.013975,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.882015,tube-mpc,0,-126.340000,54.885000,0.071967,-5.098983,0.220000,-5.555000,-0.148033,0.456017,30.830244,-1.189297,2.957996,-1.189297,30.830244,0.100000,1.000000,29,17,29.490243,-31.300394,29.490243,-31.300394,0.000000,48.050389,0.000000,64.000000,0.000000,0.000000,12.870590,10.966919,109.630652,127.512677,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.531978,1.410428,0.142781,0.012318,0.500309,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.891976,tube-mpc,0,-126.340000,54.885000,0.395955,-5.196640,0.530000,-5.545000,-0.134045,0.348360,31.135192,2.836017,2.775027,2.836017,31.135192,0.200000,0.720000,20,-28,20.349306,-50.884953,20.349306,-50.884953,0.000000,22.634948,0.000000,64.000000,0.000000,0.000000,8.434713,9.942474,104.260919,118.533053,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561014,1.418349,0.166267,0.012907,0.500231,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.902128,tube-mpc,0,-126.340000,54.885000,0.729360,-5.296273,0.830000,-5.545000,-0.100640,0.248727,31.379150,0.152474,4.055809,0.152474,31.379150,0.220000,0.120000,21,15,20.852841,14.869905,20.852841,14.869905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.676421,7.562713,116.068107,127.447778,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557486,1.419334,0.180997,0.012475,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.912127,tube-mpc,0,-126.340000,54.885000,1.060446,-5.394282,1.160000,-5.605000,-0.099554,0.210718,32.659932,-8.873987,3.262944,-8.873987,32.659932,0.220000,0.060000,9,60,8.797206,93.434203,8.797206,93.434203,0.000000,-33.564298,0.000000,64.000000,0.000000,0.000000,11.650800,6.155225,116.258269,124.648880,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560389,1.418295,0.190555,0.014081,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.921973,tube-mpc,0,-126.340000,54.885000,1.388564,-5.490430,1.490000,-5.745000,-0.101436,0.254570,33.635766,-17.961438,3.262944,-17.961438,33.635766,0.140000,0.310000,8,105,7.837948,106.750000,7.837948,106.750000,0.000000,-1.880095,0.000000,64.000000,0.000000,0.000000,13.693539,8.139859,115.060462,125.380989,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546792,1.409726,0.186681,0.012912,0.500351,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.931985,tube-mpc,0,-126.340000,54.885000,1.723822,-5.587596,1.880000,-5.945000,-0.156178,0.357404,34.245662,-20.401022,3.140965,-20.401022,34.245662,0.160000,0.760000,-6,107,-6.279353,106.750000,-6.279353,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.159535,10.781301,114.775925,128.433662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550849,1.410510,0.263745,0.014432,0.501549,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.942134,tube-mpc,0,-126.340000,54.885000,2.064859,-5.685251,2.190000,-6.125000,-0.125141,0.439749,34.306651,-17.107583,3.323933,-17.107583,34.306651,0.100000,0.890000,4,107,3.688305,106.750000,3.688305,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.849970,15.453544,116.632127,133.697413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559394,1.419282,0.251434,0.013589,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.952136,tube-mpc,0,-126.340000,54.885000,2.401593,-5.780425,2.530000,-6.245000,-0.128407,0.464575,33.147849,-9.788831,3.994819,-9.788831,33.147849,0.090000,0.990000,17,62,17.204279,49.431738,17.204279,49.431738,0.000000,12.318262,0.000000,64.000000,0.000000,0.000000,0.260595,18.558267,112.449786,133.227141,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556115,1.420066,0.332377,0.013028,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.962083,tube-mpc,0,-126.340000,54.885000,2.736562,-5.873795,2.860000,-6.305000,-0.123438,0.431205,32.537953,-1.433256,3.811850,-1.433256,32.537953,0.080000,0.840000,27,17,27.374361,-8.842457,27.374361,-8.842457,0.000000,25.592457,0.000000,64.000000,0.000000,0.000000,-7.681447,20.594983,108.000675,132.057865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555665,1.420340,0.176807,0.012373,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.972121,tube-mpc,0,-126.340000,54.885000,3.074140,-5.966494,3.180000,-6.295000,-0.105860,0.328506,32.354984,2.775027,3.384923,2.775027,32.354984,0.140000,0.510000,24,-23,24.304081,-23.147113,24.304081,-23.147113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.602081,19.481033,98.980907,121.804903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554903,1.441682,0.179253,0.015718,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.982110,tube-mpc,0,-126.340000,54.885000,3.409168,-6.057018,3.510000,-6.295000,-0.100832,0.237982,32.050036,-0.640391,3.323933,-0.640391,32.050036,0.220000,0.150000,15,22,14.816518,29.244055,14.816518,29.244055,0.000000,-7.391168,0.000000,64.000000,0.000000,0.000000,-13.609321,17.929152,104.698786,125.544399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556878,1.422051,0.178096,0.013236,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.992005,tube-mpc,0,-126.340000,54.885000,3.739637,-6.144784,3.840000,-6.355000,-0.100363,0.210216,32.415974,-9.544873,3.933829,-9.544873,32.415974,0.220000,0.100000,6,67,6.094970,106.749971,6.094970,106.749971,0.000000,-39.897083,0.000000,64.000000,0.000000,0.000000,-9.593235,16.773534,104.873286,121.081854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558024,1.427731,0.216981,0.014354,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.002133,tube-mpc,0,-126.340000,54.885000,4.075882,-6.232429,4.180000,-6.495000,-0.104118,0.262571,33.208838,-16.375708,3.628881,-16.375708,33.208838,0.180000,0.340000,-2,107,-1.631208,106.750000,-1.631208,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.726612,18.281295,105.307040,123.340032,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555977,1.418769,0.217029,0.011937,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.012019,tube-mpc,0,-126.340000,54.885000,4.401729,-6.315667,4.520000,-6.665000,-0.118271,0.349333,32.415974,-18.205396,3.323933,-18.205396,32.415974,0.140000,0.690000,4,107,4.013749,106.750000,4.013749,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.953293,20.572252,106.205786,126.689632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540761,1.412341,0.215557,0.015136,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.022087,tube-mpc,0,-126.340000,54.885000,4.730594,-6.397871,4.840000,-6.815000,-0.109406,0.417129,29.915400,-13.143259,3.689871,-13.143259,29.915400,0.090000,0.920000,30,95,30.445088,95.134132,30.445088,95.134132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.040251,24.755819,108.303064,135.047385,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568762,1.516635,0.245376,0.023287,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.031981,tube-mpc,0,-126.340000,54.885000,5.050428,-6.475960,5.130000,-6.905000,-0.079572,0.429040,27.597795,-5.153621,3.384923,-5.153621,27.597795,0.140000,0.950000,47,50,46.820434,30.710192,46.820434,30.710192,0.000000,19.423940,0.000000,64.000000,0.000000,0.000000,-19.960208,27.451393,107.525513,132.687753,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561097,1.554427,0.284243,0.018163,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.041978,tube-mpc,0,-126.340000,54.885000,5.369733,-6.551962,5.400000,-6.915000,-0.030267,0.363038,26.195034,3.262944,3.811850,3.262944,26.195034,0.250000,0.750000,49,5,48.940261,-25.214927,48.940261,-25.214927,0.000000,30.349059,0.000000,64.000000,0.000000,0.000000,-24.861699,27.731848,106.895217,133.117363,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546168,1.662238,0.313288,0.030856,0.963985,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008524,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.051983,tube-mpc,0,-126.340000,54.885000,5.684978,-6.624941,5.670000,-6.865000,0.014978,0.240059,27.231857,5.641538,3.323933,5.641538,27.231857,0.390000,0.420000,23,-25,22.776152,-25.453597,22.776152,-25.453597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.284826,25.242392,109.186113,129.965432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564114,1.570359,0.237262,0.019445,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.061977,tube-mpc,0,-126.340000,54.885000,5.995086,-6.694584,5.950000,-6.845000,0.045086,0.150416,28.817587,1.189297,3.262944,1.189297,28.817587,0.380000,0.100000,6,20,5.536771,33.384256,5.536771,33.384256,0.000000,-13.837853,0.000000,64.000000,0.000000,0.000000,-13.704832,21.689275,118.916119,134.073051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554524,1.780395,0.247365,0.037444,0.518562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.071978,tube-mpc,0,-126.340000,54.885000,6.300230,-6.760872,6.250000,-6.895000,0.050230,0.134128,30.037379,-7.959143,4.116798,-7.959143,30.037379,0.270000,0.060000,0,65,0.078408,106.750000,0.078408,106.750000,0.000000,-42.203597,0.000000,64.000000,0.000000,0.000000,-6.706254,20.848429,114.594260,129.173523,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553482,1.510708,0.232651,0.019407,0.500554,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.081980,tube-mpc,0,-126.340000,54.885000,6.599757,-6.823601,6.570000,-7.025000,0.029757,0.201399,30.464306,-15.460864,3.506902,-15.460864,30.464306,0.170000,0.300000,-1,107,-1.217697,106.750000,-1.217697,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.592937,24.050623,112.228917,134.277818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.811372,1.701943,0.274548,0.022669,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008321,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.091978,tube-mpc,0,-126.340000,54.885000,6.893145,-6.882606,6.870000,-7.165000,0.023145,0.282394,29.671441,-16.558677,3.323933,-16.558677,29.671441,0.130000,0.660000,2,107,2.253296,106.750000,2.253296,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.040601,28.340868,111.945739,140.493291,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546430,1.466954,0.253662,0.018079,0.500429,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.101981,tube-mpc,0,-126.340000,54.885000,7.180297,-6.937814,7.180000,-7.295000,0.000297,0.357186,28.695608,-10.337738,4.238777,-10.337738,28.695608,0.090000,0.900000,8,95,8.324770,95.336550,8.324770,95.336550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.333154,33.879945,118.453310,147.684894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549994,1.476181,0.294300,0.015361,0.500468,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.112004,tube-mpc,0,-126.340000,54.885000,7.461197,-6.989160,7.460000,-7.345000,0.001197,0.355840,27.414826,-0.640391,4.482736,-0.640391,27.414826,0.130000,0.950000,11,50,10.782484,14.656852,10.782484,14.656852,0.000000,35.679698,0.000000,64.000000,0.000000,0.000000,-26.610042,36.093887,117.946115,143.669991,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541093,1.430261,0.183636,0.014748,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.121975,tube-mpc,0,-126.340000,54.885000,7.733565,-7.036193,7.740000,-7.315000,-0.006435,0.278807,26.499982,7.898153,3.628881,7.898153,26.499982,0.120000,0.750000,16,5,15.538035,-42.466864,15.538035,-42.466864,0.000000,47.803414,0.000000,64.000000,0.000000,0.000000,-32.342057,33.997456,114.786115,140.781823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538322,1.433345,0.136889,0.011891,0.500340,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.132195,tube-mpc,0,-126.340000,54.885000,8.005041,-7.080098,8.020000,-7.225000,-0.014959,0.144902,26.134045,10.886644,3.445913,10.886644,26.134045,0.120000,0.400000,12,-40,12.364991,-45.736041,12.364991,-45.736041,0.000000,6.072591,0.000000,64.000000,0.000000,0.000000,-35.993550,27.945684,106.715227,131.304645,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570069,1.452472,0.179248,0.014499,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.142019,tube-mpc,0,-126.340000,54.885000,8.258353,-7.118108,8.270000,-7.145000,-0.011647,0.026892,25.036232,6.739351,3.567892,6.739351,25.036232,0.120000,0.050000,14,5,13.796538,10.885548,13.796538,10.885548,0.000000,-5.548998,0.000000,64.000000,0.000000,0.000000,-36.305127,23.209537,105.842278,136.706302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549924,1.426417,0.191069,0.014780,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.152127,tube-mpc,0,-126.340000,54.885000,8.510916,-7.152846,8.520000,-7.145000,-0.009084,-0.007846,24.609304,-2.531068,3.384923,-2.531068,24.609304,0.120000,0.010000,7,50,6.709417,93.620524,6.709417,93.620524,0.000000,-43.283974,0.000000,64.000000,0.000000,0.000000,-37.829135,19.797757,104.275035,129.640667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557485,1.424737,0.188948,0.013871,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.162129,tube-mpc,0,-126.340000,54.885000,8.752442,-7.182777,8.760000,-7.225000,-0.007558,0.042223,23.572481,-12.289405,3.018985,-12.289405,23.572481,0.120000,0.130000,5,95,4.790609,106.750000,4.790609,106.750000,0.000000,-11.413450,0.000000,64.000000,0.000000,0.000000,-38.475527,22.468370,105.591790,130.956831,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556795,1.420681,0.213858,0.014259,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.172129,tube-mpc,0,-126.340000,54.885000,8.985387,-7.208227,8.990000,-7.355000,-0.004613,0.146773,22.779616,-15.887791,2.104141,-15.887791,22.779616,0.120000,0.530000,1,107,1.340485,106.750000,1.340485,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.869792,28.254699,110.171254,134.698466,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559614,1.434950,0.228470,0.014229,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.182132,tube-mpc,0,-126.340000,54.885000,9.209601,-7.229153,9.210000,-7.485000,-0.000399,0.255847,19.974095,-11.435550,3.201954,-11.435550,19.974095,0.100000,0.820000,19,107,19.480118,106.750000,19.480118,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.063695,36.029964,114.287411,140.571640,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556879,1.422353,0.265626,0.013244,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.192017,tube-mpc,0,-126.340000,54.885000,9.422373,-7.245344,9.400000,-7.555000,0.022373,0.309656,17.229563,-2.714037,2.897006,-2.714037,17.229563,0.100000,0.970000,40,62,40.125299,59.879324,40.125299,59.879324,0.000000,1.870676,0.000000,64.000000,0.000000,0.000000,-47.611349,40.925383,116.554984,140.497834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540216,1.419942,0.189332,0.014484,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.202006,tube-mpc,0,-126.340000,54.885000,9.628306,-7.257139,9.570000,-7.525000,0.058306,0.267861,14.850968,7.044299,2.348100,7.044299,14.850968,0.190000,0.830000,48,17,48.313220,-9.009861,48.313220,-9.009861,0.000000,25.759861,0.000000,64.000000,0.000000,0.000000,-52.183295,41.430288,119.091265,145.323036,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539637,1.413347,0.159919,0.013183,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.212066,tube-mpc,0,-126.340000,54.885000,9.826315,-7.264359,9.730000,-7.425000,0.096315,0.160641,14.485031,12.838311,2.043152,12.838311,14.485031,0.340000,0.510000,30,-28,29.756801,-35.456115,29.756801,-35.456115,0.000000,7.206115,0.000000,64.000000,0.000000,0.000000,-54.593025,37.030509,115.139948,142.027935,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552033,1.412193,0.187053,0.014345,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.222128,tube-mpc,0,-126.340000,54.885000,10.014829,-7.266893,9.880000,-7.315000,0.134829,0.048107,14.972947,11.069613,2.836017,11.069613,14.972947,0.360000,0.130000,17,5,16.685376,4.981080,16.685376,4.981080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.127904,30.912726,119.295536,148.500852,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555724,1.425757,0.189861,0.013237,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.232023,tube-mpc,0,-126.340000,54.885000,10.190793,-7.264812,10.050000,-7.265000,0.140793,0.000188,16.192739,1.677214,2.409089,1.677214,16.192739,0.280000,0.050000,4,50,4.453056,90.329640,4.453056,90.329640,0.000000,-40.348560,0.000000,64.000000,0.000000,0.000000,-50.534023,25.349966,110.348564,139.496649,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549408,1.425523,0.188929,0.014433,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.242081,tube-mpc,0,-126.340000,54.885000,10.360009,-7.258060,10.210000,-7.295000,0.150009,0.036940,15.887791,-6.922320,1.799193,-6.922320,15.887791,0.200000,0.180000,6,95,6.040085,106.750000,6.040085,106.750000,0.000000,-11.768920,0.000000,64.000000,0.000000,0.000000,-50.865829,24.179988,102.831059,126.711670,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557890,1.429439,0.237187,0.015014,0.503221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.252134,tube-mpc,0,-126.340000,54.885000,10.519371,-7.246660,10.370000,-7.375000,0.149371,0.128340,14.302062,-10.337738,1.799193,-10.337738,14.302062,0.120000,0.570000,19,107,19.122567,106.750000,19.122567,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.713985,26.345434,107.267745,126.837991,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558553,1.420798,0.224030,0.021439,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.262012,tube-mpc,0,-126.340000,54.885000,10.666405,-7.230957,10.520000,-7.455000,0.146405,0.224043,12.167426,-6.129455,2.165131,-6.129455,12.167426,0.160000,0.840000,24,107,24.046066,106.750000,24.046066,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.257190,31.301459,111.270850,131.016056,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539063,1.412377,0.224070,0.013888,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.272094,tube-mpc,0,-126.340000,54.885000,10.806698,-7.210368,10.640000,-7.475000,0.166698,0.264632,11.008623,1.921172,2.165131,1.921172,11.008623,0.190000,0.970000,26,62,25.633068,51.052640,25.633068,51.052640,0.000000,10.697360,0.000000,64.000000,0.000000,0.000000,-63.956861,34.674023,109.531599,127.653062,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560240,1.422071,0.226897,0.012840,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.282077,tube-mpc,0,-126.340000,54.885000,10.935890,-7.185487,10.760000,-7.405000,0.175890,0.219513,10.093779,11.374561,1.128308,11.374561,10.093779,0.230000,0.840000,24,17,23.941641,-17.041129,23.941641,-17.041129,0.000000,33.791129,0.000000,64.000000,0.000000,0.000000,-66.212204,34.051378,109.650067,128.635413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556344,1.427821,0.191339,0.013713,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.292128,tube-mpc,0,-126.340000,54.885000,11.056218,-7.155978,10.860000,-7.275000,0.196218,0.119022,9.666852,15.155916,1.555235,15.155916,9.666852,0.240000,0.500000,21,-25,21.355676,-24.772481,21.355676,-24.772481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.001866,28.935759,104.329483,123.490360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558383,1.419962,0.188945,0.013878,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.302132,tube-mpc,0,-126.340000,54.885000,11.166329,-7.122230,10.960000,-7.145000,0.206329,0.022770,9.178935,12.106436,1.860183,12.106436,9.178935,0.240000,0.140000,18,20,17.514623,25.698006,17.514623,25.698006,0.000000,-5.470486,0.000000,64.000000,0.000000,0.000000,-63.515260,24.825822,102.210586,125.698795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557305,1.420977,0.188543,0.013305,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.312129,tube-mpc,0,-126.340000,54.885000,11.266832,-7.084215,11.050000,-7.095000,0.216832,0.010785,9.300914,2.165131,1.067318,2.165131,9.300914,0.210000,0.090000,9,65,9.357277,106.750000,9.357277,106.750000,0.000000,-41.522481,0.000000,64.000000,0.000000,0.000000,-61.460079,21.134394,94.279963,111.388892,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557949,1.419377,0.225941,0.013948,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.322002,tube-mpc,0,-126.340000,54.885000,11.356815,-7.042548,11.150000,-7.115000,0.206815,0.072452,8.873987,-6.739351,1.006328,-6.739351,8.873987,0.180000,0.320000,5,107,5.097313,106.750000,5.097313,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.906348,21.669875,91.103173,104.829181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539357,1.414341,0.181949,0.013808,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.332139,tube-mpc,0,-126.340000,54.885000,11.439751,-6.995586,11.240000,-7.185000,0.199751,0.189414,7.837164,-9.117946,1.311276,-9.117946,7.837164,0.130000,0.680000,10,107,9.505858,106.750000,9.505858,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.129415,24.134171,93.876358,107.419755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569126,1.421453,0.276989,0.013649,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.342133,tube-mpc,0,-126.340000,54.885000,11.512263,-6.945249,11.310000,-7.235000,0.202263,0.289751,5.885497,-3.567892,1.372266,-3.567892,5.885497,0.110000,0.910000,22,107,21.551504,106.750000,21.551504,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.199241,28.209001,96.313323,110.304976,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559575,1.421287,0.237426,0.013947,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.352009,tube-mpc,0,-126.340000,54.885000,11.575067,-6.891656,11.370000,-7.235000,0.205067,0.343344,4.360757,3.994819,0.823360,3.994819,4.360757,0.150000,1.000000,25,68,24.914687,68.134527,24.914687,68.134527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.838481,29.426546,94.727032,106.770593,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540162,1.413040,0.189935,0.014849,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.362091,tube-mpc,0,-126.340000,54.885000,11.630263,-6.833120,11.420000,-7.145000,0.210263,0.311880,3.262944,11.679509,0.091484,11.679509,3.262944,0.190000,0.860000,25,23,25.095955,16.360054,25.095955,16.360054,0.000000,6.774472,0.000000,64.000000,0.000000,0.000000,-45.151625,28.194359,93.475594,109.035848,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572077,1.422636,0.186019,0.013589,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.372128,tube-mpc,0,-126.340000,54.885000,11.676460,-6.771127,11.450000,-7.015000,0.226460,0.243873,3.262944,15.399875,0.518412,15.399875,3.262944,0.230000,0.550000,16,9,15.904095,8.540888,15.904095,8.540888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.164525,24.275223,89.477395,109.055713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555873,1.422944,0.190356,0.014107,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.382012,tube-mpc,0,-126.340000,54.885000,11.713631,-6.706562,11.490000,-6.885000,0.223631,0.178438,3.445913,11.313571,0.335443,11.313571,3.445913,0.230000,0.290000,6,54,5.683048,61.673480,5.683048,61.673480,0.000000,-8.132592,0.000000,64.000000,0.000000,0.000000,-27.477050,20.126076,86.520056,107.642482,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555612,1.422891,0.175807,0.013951,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.392009,tube-mpc,0,-126.340000,54.885000,11.743046,-6.637844,11.530000,-6.815000,0.213046,0.177156,2.836017,4.177788,1.006328,4.177788,2.836017,0.170000,0.370000,8,99,7.756819,106.750000,7.756819,106.750000,0.000000,-8.209112,0.000000,64.000000,0.000000,0.000000,-17.361800,15.920777,76.190478,94.883804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548792,1.423428,0.227127,0.015071,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.402004,tube-mpc,0,-126.340000,54.885000,11.764464,-6.565842,11.570000,-6.795000,0.194464,0.229158,2.531068,-0.274453,0.152474,-0.274453,2.531068,0.110000,0.640000,8,107,8.017180,106.750000,8.017180,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.832810,11.754734,74.882359,94.222263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.254396,1.538210,0.275692,0.019415,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.411975,tube-mpc,0,-126.340000,54.885000,11.778125,-6.490861,11.590000,-6.775000,0.188125,0.284139,1.616224,1.616224,0.762370,1.616224,1.616224,0.100000,0.880000,10,107,10.149301,106.749987,10.149301,106.749987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.830654,9.534175,76.617920,93.389162,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547591,1.756735,0.304412,0.035350,0.504482,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.421982,tube-mpc,0,-126.340000,54.885000,11.784360,-6.412594,11.600000,-6.735000,0.184360,0.322406,-0.396432,6.068465,0.518412,6.068465,-0.396432,0.100000,0.980000,22,71,22.460916,70.833753,22.460916,70.833753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.668640,6.810589,75.478841,92.452851,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573316,1.804086,0.311235,0.880558,0.500709,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.009082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.431975,tube-mpc,0,-126.340000,54.885000,11.783392,-6.331554,11.600000,-6.645000,0.183392,0.313446,-1.372266,11.313571,0.457422,11.313571,-1.372266,0.130000,0.900000,24,35,23.734686,34.837069,23.734686,34.837069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.976951,4.052353,77.815176,94.945175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558099,1.798872,0.253647,0.042322,0.501072,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.441985,tube-mpc,0,-126.340000,54.885000,11.775500,-6.247639,11.590000,-6.515000,0.185500,0.267361,-1.433256,13.387218,-0.091484,13.387218,-1.433256,0.200000,0.630000,11,38,11.208128,38.416551,11.208128,38.416551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.715726,1.412048,75.187898,94.780378,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568930,1.806654,0.231850,0.037268,0.820787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008477,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.451983,tube-mpc,0,-126.340000,54.885000,11.761001,-6.161255,11.590000,-6.395000,0.171001,0.233745,-0.945339,10.703675,-0.335443,10.703675,-0.945339,0.190000,0.460000,0,75,0.493670,74.860684,0.493670,74.860684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.632737,-1.504627,67.572504,89.742979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578639,1.686967,0.218893,0.024806,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.461985,tube-mpc,0,-126.340000,54.885000,11.740185,-6.072411,11.580000,-6.305000,0.160185,0.232589,-1.494245,4.970653,-0.030495,4.970653,-1.494245,0.110000,0.540000,7,107,7.041909,106.750000,7.041909,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.842077,-4.120760,60.622882,82.862067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580244,1.691412,0.253105,0.030734,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.471977,tube-mpc,0,-126.340000,54.885000,11.713396,-5.981382,11.570000,-6.255000,0.143396,0.273618,-2.165131,4.055809,0.213464,4.055809,-2.165131,0.090000,0.790000,9,107,8.772946,106.749996,8.772946,106.749996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.896460,-7.728028,58.994854,81.037085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569494,1.745690,0.301009,0.035005,0.504020,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.482341,tube-mpc,0,-126.340000,54.885000,11.679625,-5.884745,11.550000,-6.185000,0.129625,0.300255,-2.165131,4.055809,-0.335443,6.495393,-2.287110,0.100000,0.940000,2,100,1.504494,100.345028,1.504494,100.345028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.467104,-9.705551,61.492266,81.049541,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589799,1.740182,0.293112,0.031141,0.500979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.491984,tube-mpc,0,-126.340000,54.885000,11.643040,-5.792944,11.530000,-6.095000,0.113040,0.302056,-3.567892,11.252582,-0.213464,11.252582,-3.567892,0.070000,0.990000,14,55,14.071986,38.311945,14.071986,38.311945,0.000000,17.033083,0.000000,64.000000,0.000000,0.000000,32.492187,-12.423896,60.605996,82.687422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586354,1.503283,0.267646,0.031308,1.542802,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.008941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.501976,tube-mpc,0,-126.340000,54.885000,11.600204,-5.696063,11.500000,-5.955000,0.100204,0.258937,-4.238777,15.094927,-0.701380,15.094927,-4.238777,0.080000,0.770000,16,22,16.226693,21.947790,16.226693,21.947790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.233872,-14.167317,67.390089,88.135292,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572204,1.552728,0.210529,0.032381,0.501928,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.511977,tube-mpc,0,-126.340000,54.885000,11.552628,-5.597446,11.470000,-5.805000,0.082628,0.207554,-3.750861,15.033937,-0.030495,15.033937,-3.750861,0.120000,0.490000,3,43,2.566561,42.518016,2.566561,42.518016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.183779,-15.157981,67.645040,89.383748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566827,1.683997,0.213611,0.019284,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.521976,tube-mpc,0,-126.340000,54.885000,11.500698,-5.497372,11.440000,-5.685000,0.060698,0.187628,-3.140965,10.032790,-0.091484,10.032790,-3.140965,0.100000,0.390000,-7,88,-7.423733,92.730123,-7.423733,92.730123,0.000000,-5.212106,0.000000,64.000000,0.000000,0.000000,39.737223,-15.638775,60.533935,84.037743,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539629,1.424740,0.162410,0.011977,0.500226,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.532012,tube-mpc,0,-126.340000,54.885000,11.444515,-5.395583,11.420000,-5.605000,0.024515,0.209417,-2.957996,4.482736,-0.579401,4.482736,-2.957996,0.070000,0.600000,-14,107,-13.983905,106.750000,-13.983905,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.994490,-16.156256,55.795272,79.335278,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538296,1.414391,0.174398,0.014146,0.500439,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.542007,tube-mpc,0,-126.340000,54.885000,11.384858,-5.293041,11.390000,-5.555000,-0.005142,0.261959,-2.775027,4.116798,0.213464,4.116798,-2.775027,0.040000,0.840000,-18,107,-17.959594,106.749997,-17.959594,106.749997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.445856,-16.307325,58.081540,80.195536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550372,1.413847,0.202900,0.013519,0.501788,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.552008,tube-mpc,0,-126.340000,54.885000,11.321787,-5.189405,11.370000,-5.475000,-0.048213,0.285595,-3.262944,7.776174,0.030495,7.776174,-3.262944,0.000000,0.970000,-14,73,-13.947650,72.904066,-13.947650,72.904066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.547196,-16.316142,59.795701,80.160668,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539525,1.413306,0.184495,0.013177,0.500391,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.562140,tube-mpc,0,-126.340000,54.885000,11.254787,-5.083526,11.340000,-5.365000,-0.085213,0.281474,-4.116798,12.655342,-0.396432,12.655342,-4.116798,-0.040000,0.860000,-5,42,-4.553419,41.561852,-4.553419,41.561852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.940969,-15.454582,61.975966,79.028001,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568085,1.481626,0.173366,0.015563,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.572129,tube-mpc,0,-126.340000,54.885000,11.185995,-4.978407,11.300000,-5.225000,-0.114005,0.246593,-5.580549,15.338885,-0.274453,15.338885,-5.580549,-0.040000,0.650000,6,35,5.815968,34.506332,5.815968,34.506332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.261857,-14.765759,60.811769,76.978572,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557023,1.416099,0.174448,0.014121,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.582126,tube-mpc,0,-126.340000,54.885000,11.114752,-4.872626,11.250000,-5.085000,-0.135248,0.212374,-6.495393,12.045446,-0.457422,12.045446,-6.495393,-0.030000,0.470000,9,75,9.084828,74.720943,9.084828,74.720943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.291809,-13.820518,57.037120,72.548045,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556472,1.419097,0.175216,0.014310,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.592133,tube-mpc,0,-126.340000,54.885000,11.041334,-4.766279,11.190000,-4.995000,-0.148666,0.228721,-6.556382,7.410237,-0.396432,7.410237,-6.556382,0.000000,0.540000,2,107,1.926881,106.750000,1.926881,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.637269,-14.224099,47.878570,66.750816,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559513,1.442892,0.212191,0.013889,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.602077,tube-mpc,0,-126.340000,54.885000,10.966609,-4.660297,11.140000,-4.905000,-0.173391,0.244703,-6.251434,6.556382,0.030495,6.556382,-6.251434,0.020000,0.810000,-8,95,-7.610533,95.423417,-7.610533,95.423417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.560445,-15.533344,44.941477,67.679049,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557641,1.441679,0.232385,0.013314,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.612132,tube-mpc,0,-126.340000,54.885000,10.889552,-4.552950,11.080000,-4.815000,-0.190448,0.262050,-5.824507,9.727842,-0.091484,9.727842,-5.824507,0.010000,0.910000,-12,61,-11.832076,61.267326,-11.832076,61.267326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.589657,-15.400229,45.733762,67.139610,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556568,1.415461,0.215033,0.014518,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.622125,tube-mpc,0,-126.340000,54.885000,10.811764,-4.446205,11.030000,-4.695000,-0.218236,0.248795,-6.373413,13.082270,-0.823360,13.082270,-6.373413,-0.020000,0.770000,-5,44,-4.856998,43.599370,-4.856998,43.599370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.498229,-14.110409,48.535194,68.049413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556077,1.421461,0.175412,0.013441,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.632134,tube-mpc,0,-126.340000,54.885000,10.732918,-4.339339,10.970000,-4.565000,-0.237082,0.225661,-7.166278,13.387218,-0.152474,13.387218,-7.166278,-0.030000,0.590000,2,54,2.384971,54.403387,2.384971,54.403387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.283607,-13.224546,46.631535,65.808191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558262,1.415423,0.174729,0.013236,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.642086,tube-mpc,0,-126.340000,54.885000,10.653875,-4.233265,10.910000,-4.445000,-0.256125,0.211735,-6.922320,11.313571,-0.396432,11.313571,-6.922320,-0.030000,0.540000,-2,75,-1.508853,74.867254,-1.508853,74.867254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.861333,-13.539802,42.781667,62.984922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555085,1.418390,0.172420,0.012964,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.652113,tube-mpc,0,-126.340000,54.885000,10.573836,-4.126672,10.850000,-4.335000,-0.276164,0.208328,-6.922320,8.386070,-0.640391,8.386070,-6.922320,-0.010000,0.620000,-7,92,-6.957011,91.841049,-6.957011,91.841049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.139806,-14.392199,40.480680,62.783040,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557473,1.417147,0.196692,0.013850,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.662019,tube-mpc,0,-126.340000,54.885000,10.494615,-4.021752,10.780000,-4.255000,-0.285385,0.233248,-7.471226,7.227268,0.396432,7.227268,-7.471226,-0.010000,0.750000,-4,92,-3.539423,92.303744,-3.539423,92.303744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.273405,-15.185424,41.004659,62.382442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548349,1.418579,0.202360,0.014558,0.500148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.672127,tube-mpc,0,-126.340000,54.885000,10.413850,-3.915165,10.710000,-4.165000,-0.296150,0.249835,-7.654195,9.178935,-0.091484,9.178935,-7.654195,-0.020000,0.840000,0,69,-0.315063,69.213357,-0.315063,69.213357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.554852,-15.871259,40.641681,60.102794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556295,1.417057,0.201088,0.013149,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.682077,tube-mpc,0,-126.340000,54.885000,10.334649,-3.810815,10.640000,-4.035000,-0.305351,0.224185,-8.020133,12.594353,-0.457422,12.594353,-8.020133,-0.020000,0.770000,4,44,4.350174,43.569038,4.350174,43.569038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.781772,-15.941746,44.645684,60.471817,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558404,1.416368,0.171911,0.013341,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.692128,tube-mpc,0,-126.340000,54.885000,10.255159,-3.706066,10.570000,-3.905000,-0.314841,0.198934,-8.081122,13.997114,-0.640391,13.997114,-8.081122,0.000000,0.610000,3,42,3.498047,42.415774,3.498047,42.415774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.727714,-15.602905,48.297359,61.573308,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556344,1.414777,0.174401,0.013751,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.702125,tube-mpc,0,-126.340000,54.885000,10.176791,-3.602597,10.490000,-3.775000,-0.313209,0.172403,-8.203101,11.618519,-0.274453,11.618519,-8.203101,0.020000,0.490000,3,70,2.650265,69.676380,2.650265,69.676380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.541384,-15.498921,48.764695,63.406550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558790,1.414837,0.176411,0.013550,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.712042,tube-mpc,0,-126.340000,54.885000,10.099921,-3.500742,10.420000,-3.685000,-0.320079,0.184258,-7.471226,7.837164,-0.030495,7.837164,-7.471226,0.020000,0.560000,-5,96,-4.571122,95.966350,-4.571122,95.966350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.750794,-16.124036,45.995323,62.883203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557577,1.418738,0.200495,0.014638,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.722129,tube-mpc,0,-126.340000,54.885000,10.022792,-3.398008,10.360000,-3.605000,-0.337208,0.206992,-6.861330,6.312424,-0.518412,6.312424,-6.861330,0.030000,0.700000,-13,98,-12.594716,98.330475,-12.594716,98.330475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.107271,-17.136798,47.400001,65.362629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556043,1.417000,0.226696,0.014090,0.500888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.732131,tube-mpc,0,-126.340000,54.885000,9.947513,-3.297052,10.290000,-3.515000,-0.342487,0.217948,-7.227268,7.715185,-0.335443,7.715185,-7.227268,0.000000,0.830000,-5,75,-4.864280,75.467960,-4.864280,75.467960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.821785,-17.478805,48.957210,66.164703,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555338,1.413787,0.226500,0.012529,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.742010,tube-mpc,0,-126.340000,54.885000,9.874467,-3.198273,10.220000,-3.415000,-0.345533,0.216727,-7.532216,11.130602,-0.518412,11.130602,-7.532216,-0.010000,0.780000,2,50,1.949157,50.119214,1.949157,50.119214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.276464,-17.108943,50.253269,64.055583,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540448,1.407295,0.142701,0.014237,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.752127,tube-mpc,0,-126.340000,54.885000,9.801122,-3.098110,10.150000,-3.285000,-0.348878,0.186890,-7.898153,13.082270,-0.091484,13.082270,-7.898153,0.000000,0.630000,6,43,6.469854,43.043008,6.469854,43.043008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.086524,-16.409596,52.408826,63.705829,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555883,1.418577,0.175521,0.013400,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.762077,tube-mpc,0,-126.340000,54.885000,9.730547,-3.000628,10.080000,-3.165000,-0.349453,0.164372,-7.837164,11.374561,-0.213464,11.374561,-7.837164,0.020000,0.530000,5,63,4.801763,62.898330,4.801763,62.898330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.956691,-15.767439,51.154992,61.957075,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556433,1.482533,0.225590,0.022195,0.501216,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.771985,tube-mpc,0,-126.340000,54.885000,9.661888,-2.904588,10.010000,-3.065000,-0.348112,0.160412,-7.593205,7.349247,-0.518412,7.349247,-7.593205,0.040000,0.500000,0,98,0.450447,98.459625,0.450447,98.459625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.794998,-15.600021,49.083186,61.165537,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565203,1.511285,0.224330,0.018479,0.500346,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.781977,tube-mpc,0,-126.340000,54.885000,9.594354,-2.808783,9.940000,-3.005000,-0.345646,0.196217,-6.556382,4.177788,-0.030495,4.177788,-6.556382,0.020000,0.700000,-6,107,-5.827954,106.750000,-5.827954,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.606551,-16.384060,51.018049,66.068834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552042,1.801695,0.361777,0.035277,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008263,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.791980,tube-mpc,0,-126.340000,54.885000,9.528523,-2.713939,9.880000,-2.955000,-0.351477,0.241061,-6.312424,5.397580,0.091484,5.397580,-6.312424,0.040000,0.890000,-10,87,-9.819274,86.963167,-9.819274,86.963167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.704305,-16.819472,52.201139,67.793804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549526,1.462218,0.257005,0.019754,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.801978,tube-mpc,0,-126.340000,54.885000,9.464552,-2.620219,9.820000,-2.875000,-0.355448,0.254781,-6.190445,8.752008,-0.457422,8.752008,-6.190445,0.030000,0.860000,-7,62,-7.374118,61.839100,-7.374118,61.839100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.411664,-16.064331,54.933401,67.626249,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563085,1.636732,0.216827,0.027712,0.502603,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.811977,tube-mpc,0,-126.340000,54.885000,9.402425,-2.527546,9.760000,-2.765000,-0.357575,0.237454,-6.678361,11.252582,-0.030495,11.252582,-6.678361,-0.010000,0.720000,5,51,4.727746,50.717232,4.727746,50.717232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.317192,-14.779857,55.741196,66.860413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548708,1.471072,0.192997,0.019256,0.500539,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.822011,tube-mpc,0,-126.340000,54.885000,9.341965,-2.435609,9.700000,-2.655000,-0.358035,0.219391,-6.983309,10.703675,-0.274453,10.703675,-6.983309,-0.010000,0.620000,10,61,9.640680,61.482809,9.640680,61.482809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.199882,-13.888064,53.092288,63.044801,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561439,1.445862,0.180752,0.013100,0.516938,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.831976,tube-mpc,0,-126.340000,54.885000,9.283788,-2.345333,9.640000,-2.575000,-0.356212,0.229667,-6.617372,7.227268,0.213464,7.227268,-6.617372,0.050000,0.530000,0,99,-0.328779,99.001081,-0.328779,99.001081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.564395,-13.341862,50.631055,59.996795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539550,1.435442,0.169611,0.013311,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.842011,tube-mpc,0,-126.340000,54.885000,9.227065,-2.255420,9.590000,-2.515000,-0.362935,0.259580,-5.885497,3.323933,-0.152474,3.323933,-5.885497,0.020000,0.740000,-4,107,-4.218014,106.750000,-4.218014,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.104550,-13.791785,52.581871,67.129448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539654,1.407265,0.222369,0.013381,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.852132,tube-mpc,0,-126.340000,54.885000,9.171731,-2.165723,9.540000,-2.465000,-0.368269,0.299277,-5.397580,3.384923,-0.030495,3.384923,-5.397580,0.020000,0.910000,-8,103,-8.136689,103.360796,-8.136689,103.360796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.591285,-13.523438,52.993351,68.046419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559776,1.412537,0.236156,0.013866,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.862023,tube-mpc,0,-126.340000,54.885000,9.119438,-2.078987,9.490000,-2.415000,-0.370562,0.336013,-5.092632,6.739351,-0.030495,6.739351,-5.092632,0.000000,0.960000,-6,74,-6.343774,74.199164,-6.343774,74.199164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.816485,-13.118477,53.431202,69.031289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550186,1.416253,0.255670,0.014797,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.872126,tube-mpc,0,-126.340000,54.885000,9.067789,-1.991274,9.440000,-2.325000,-0.372211,0.333726,-5.641538,9.422894,0.030495,9.422894,-5.641538,-0.010000,0.870000,2,58,1.987086,58.460424,1.987086,58.460424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.132982,-11.791670,56.291648,67.836618,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559263,1.410745,0.185120,0.013677,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.882131,tube-mpc,0,-126.340000,54.885000,9.018346,-1.905254,9.400000,-2.225000,-0.381654,0.319746,-5.275601,9.422894,-0.396432,9.422894,-5.275601,-0.010000,0.720000,0,70,-0.105323,69.687506,-0.105323,69.687506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.628309,-10.659007,53.876957,64.875435,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558347,1.413686,0.176080,0.012978,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.892132,tube-mpc,0,-126.340000,54.885000,8.970536,-1.820026,9.360000,-2.145000,-0.389464,0.324974,-4.543725,7.166278,-0.213464,7.166278,-4.543725,0.020000,0.660000,-11,94,-10.765152,94.362299,-10.765152,94.362299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.857383,-10.310871,50.420210,63.793414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560495,1.428769,0.214901,0.015513,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.902010,tube-mpc,0,-126.340000,54.885000,8.924823,-1.736541,9.310000,-2.085000,-0.385177,0.348459,-4.238777,3.811850,-0.091484,3.811850,-4.238777,-0.010000,0.770000,-10,107,-10.178758,106.750000,-10.178758,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.590085,-10.252549,51.126179,68.175256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540034,1.405396,0.181076,0.013679,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.912015,tube-mpc,0,-126.340000,54.885000,8.879959,-1.652613,9.280000,-2.035000,-0.400041,0.382387,-4.421746,3.750861,0.152474,3.750861,-4.421746,-0.040000,0.910000,-6,107,-5.593002,106.558040,-5.593002,106.558040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.196305,-10.190574,50.775840,69.174750,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538874,1.405443,0.240382,0.015906,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.922012,tube-mpc,0,-126.340000,54.885000,8.836473,-1.569306,9.240000,-1.975000,-0.403527,0.405694,-4.726694,6.007476,-0.091484,6.007476,-4.726694,-0.050000,1.000000,0,82,-0.487103,82.096388,-0.487103,82.096388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.283228,-10.359595,51.828624,70.017221,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554865,1.417712,0.240323,0.014244,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.932028,tube-mpc,0,-126.340000,54.885000,8.794153,-1.486339,9.190000,-1.895000,-0.395847,0.408661,-5.092632,9.666852,-0.091484,9.666852,-5.092632,-0.020000,0.900000,2,60,1.755431,60.439277,1.755431,60.439277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.667198,-9.820679,55.236203,69.909783,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554128,1.404626,0.149368,0.014738,0.501090,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.942155,tube-mpc,0,-126.340000,54.885000,8.752503,-1.402851,9.150000,-1.785000,-0.397497,0.382149,-4.970653,9.605862,-0.213464,9.605862,-4.970653,-0.010000,0.740000,0,72,0.143488,72.091424,0.143488,72.091424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.254901,-8.497960,56.288838,68.851917,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555736,1.410647,0.170841,0.012001,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.952127,tube-mpc,0,-126.340000,54.885000,8.712496,-1.320960,9.110000,-1.705000,-0.397504,0.384040,-4.360757,8.142112,-0.213464,8.142112,-4.360757,0.020000,0.680000,-9,91,-9.208657,90.507567,-9.208657,90.507567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.169695,-8.418439,51.124313,66.082502,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557644,1.423279,0.186691,0.014513,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.962059,tube-mpc,0,-126.340000,54.885000,8.673513,-1.239620,9.080000,-1.635000,-0.406487,0.395380,-3.750861,5.336590,0.213464,5.336590,-3.750861,-0.010000,0.800000,-13,105,-13.001895,104.775599,-13.001895,104.775599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.582233,-8.457743,50.899057,68.275260,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557029,1.403609,0.198371,0.013238,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.972169,tube-mpc,0,-126.340000,54.885000,8.634580,-1.156949,9.040000,-1.575000,-0.405420,0.418051,-3.262944,4.299767,0.213464,4.299767,-3.262944,-0.030000,0.970000,-15,101,-15.469657,100.953266,-15.469657,100.953266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.788207,-8.591160,51.513088,71.229577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567707,1.410141,0.288645,0.013381,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.982132,tube-mpc,0,-126.340000,54.885000,8.596826,-1.075528,9.010000,-1.515000,-0.413174,0.439472,-3.689871,6.129455,0.030495,6.129455,-3.689871,-0.080000,0.950000,-6,90,-5.655720,90.293242,-5.655720,90.293242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.241875,-7.827724,51.523540,70.829293,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557168,1.409177,0.290488,0.013410,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.992132,tube-mpc,0,-126.340000,54.885000,8.559401,-0.993747,8.970000,-1.435000,-0.410599,0.441253,-4.238777,8.934977,0.396432,8.934977,-4.238777,-0.060000,0.930000,-2,69,-1.992848,69.472949,-1.992848,69.472949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.216502,-7.568138,50.991854,69.149238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557535,1.407306,0.202897,0.013620,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial2_mpc-p.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,mpc-p,0,-126.340000,54.885000,0.000000,0.000000,0.010000,-0.775000,-0.010000,0.775000,8.873987,-50.956813,-1.555235,-50.956813,8.873987,0.000000,0.060000,45,109,70.000000,112.450000,70.000000,112.450000,-25.000000,-3.450000,0.000000,64.000000,0.000000,0.000000,-70.124020,80.762975,138.255699,174.528179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547824,1.415590,0.475047,0.016137,0.500238,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010208,mpc-p,0,-126.340000,54.885000,0.000048,0.000098,0.090000,-1.365000,-0.089952,1.365098,8.203101,-63.459681,-1.250287,-63.459681,8.203101,0.040000,0.300000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.082097,85.655104,134.791847,172.091657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560706,1.388147,0.267580,0.013890,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020160,mpc-p,0,-126.340000,54.885000,0.000208,0.000391,0.180000,-2.005000,-0.179792,2.005391,9.422894,-65.838276,-1.067318,-65.838276,9.422894,0.350000,0.770000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.230650,91.334170,134.266463,174.800914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539732,1.370305,0.558019,0.013409,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030151,mpc-p,0,-126.340000,54.885000,0.000513,0.000899,0.280000,-2.625000,-0.279487,2.625899,12.533363,-60.349211,-1.006328,-60.349211,12.533363,0.560000,0.970000,35,112,34.884617,112.450000,34.884617,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.745502,96.031016,136.114218,179.208672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550314,1.371149,0.513981,0.012321,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040174,mpc-p,0,-126.340000,54.885000,0.000996,0.001638,0.430000,-3.175000,-0.429004,3.176638,17.778469,-50.895823,-0.701380,-50.895823,17.778469,0.510000,1.050000,-10,112,-70.000000,112.450000,-70.000000,112.450000,59.884617,0.000000,0.000000,64.000000,0.000000,0.000000,-61.317849,97.884577,140.760094,185.609063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566647,1.594430,0.326240,0.024501,0.501023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050092,mpc-p,0,-126.340000,54.885000,0.001677,0.002610,0.620000,-3.615000,-0.618323,3.617610,19.852116,-40.649570,0.213464,-40.649570,19.852116,0.280000,1.040000,-55,112,-70.000000,112.450000,-70.000000,112.450000,14.884617,0.000000,0.000000,64.000000,0.000000,0.000000,-54.834395,98.288479,144.382361,189.502190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558978,1.452011,0.314575,0.015730,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060094,mpc-p,0,-126.340000,54.885000,0.002597,0.003843,0.820000,-3.955000,-0.817403,3.958843,20.462012,-28.573629,0.945339,-28.573629,20.462012,0.030000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.639455,97.524078,148.526133,192.998226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553514,1.719545,0.355888,0.032497,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070087,mpc-p,0,-126.340000,54.885000,0.003778,0.005344,1.020000,-4.185000,-1.016222,4.190344,18.449355,-16.985604,1.067318,-16.985604,18.449355,-0.150000,1.060000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.118189,95.942597,157.536108,201.126810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555792,1.418022,0.527219,0.018802,0.500342,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080062,mpc-p,0,-126.340000,54.885000,0.005242,0.007119,1.180000,-4.285000,-1.174758,4.292119,13.753155,-5.641538,1.006328,-5.641538,13.753155,-0.440000,1.060000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.190565,91.193965,160.549523,201.349263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571447,1.651634,0.575866,0.023464,0.500453,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008332,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090085,mpc-p,0,-126.340000,54.885000,0.007027,0.009192,1.290000,-4.285000,-1.282973,4.294192,6.739351,5.336590,0.640391,5.336590,6.739351,-0.580000,1.040000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.928803,82.470891,159.278526,196.051258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556026,1.458978,0.712475,0.019494,0.500531,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100060,mpc-p,0,-126.340000,54.885000,0.009137,0.011552,1.290000,-4.175000,-1.280863,4.186552,-1.189297,16.436698,0.274453,16.436698,-1.189297,-0.650000,1.070000,-25,112,-8.817261,112.450000,-8.817261,112.450000,-16.182739,0.000000,0.000000,64.000000,0.000000,0.000000,-34.843055,69.155944,154.316564,189.830519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573728,1.595852,0.573229,0.018519,0.504432,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008275,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110061,mpc-p,0,-126.340000,54.885000,0.011607,0.014223,1.250000,-3.965000,-1.238393,3.979223,-8.873987,26.012065,-0.030495,26.012065,-8.873987,-0.520000,1.070000,20,112,48.807365,112.450000,48.807365,112.450000,-28.807365,0.000000,0.000000,64.000000,0.000000,0.000000,-33.166762,51.776438,147.792197,188.630971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548469,1.698168,0.394794,0.023269,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120076,mpc-p,0,-126.340000,54.885000,0.014456,0.017212,1.150000,-3.645000,-1.135544,3.662212,-13.021280,35.404464,-0.030495,35.404464,-13.021280,-0.200000,1.070000,57,80,56.516135,79.614402,56.516135,79.614402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.022923,32.437593,137.473477,186.591325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573230,1.433757,0.318619,0.012457,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130074,mpc-p,0,-126.340000,54.885000,0.017692,0.020516,1.030000,-3.235000,-1.012308,3.255516,-13.509197,43.211133,0.335443,43.211133,-13.509197,0.010000,1.030000,47,35,46.912670,-11.834028,46.912670,-11.834028,0.000000,46.448430,0.000000,64.000000,0.000000,0.000000,-21.832101,13.927370,130.046264,186.952731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568600,1.432495,0.186482,0.013268,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140151,mpc-p,0,-126.340000,54.885000,0.021363,0.024172,0.900000,-2.775000,-0.878637,2.799172,-12.350394,45.955665,0.579401,45.955665,-12.350394,0.150000,0.640000,27,-10,27.480727,-35.648427,27.480727,-35.648427,0.000000,25.262829,0.000000,64.000000,0.000000,0.000000,-9.318454,-4.055274,136.299080,194.728054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556504,1.387371,0.169786,0.013342,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150214,mpc-p,0,-126.340000,54.885000,0.025454,0.028156,0.810000,-2.335000,-0.784546,2.363156,-9.300914,40.649570,0.640391,40.649570,-9.300914,0.260000,0.260000,-11,5,-11.486652,5.241080,-11.486652,5.241080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.217799,-18.153568,152.380051,204.243733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559457,1.400103,0.179535,0.017452,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160060,mpc-p,0,-126.340000,54.885000,0.029876,0.032379,0.740000,-2.005000,-0.710124,2.037379,-5.580549,28.817587,0.579401,28.817587,-5.580549,0.150000,0.090000,-33,50,-32.614515,92.219680,-32.614515,92.219680,0.000000,-41.978601,0.000000,64.000000,0.000000,0.000000,16.396857,-28.695203,161.243006,211.407174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556656,1.397520,0.190591,0.014356,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170101,mpc-p,0,-126.340000,54.885000,0.034821,0.037017,0.710000,-1.785000,-0.675179,1.822017,-2.775027,15.155916,0.030495,15.155916,-2.775027,0.050000,0.240000,-49,95,-49.042156,112.450000,-49.042156,112.450000,0.000000,-17.208920,0.000000,64.000000,0.000000,0.000000,25.474707,-35.028500,172.661680,223.552633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561154,1.401733,0.219823,0.014920,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180209,mpc-p,0,-126.340000,54.885000,0.040249,0.042027,0.690000,-1.675000,-0.649751,1.717027,-1.860183,5.824507,0.396432,5.824507,-1.860183,-0.060000,0.590000,-46,112,-46.096362,112.450000,-46.096362,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.212736,-34.953247,181.470497,231.291781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558110,1.410136,0.238093,0.015298,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190106,mpc-p,0,-126.340000,54.885000,0.046002,0.047263,0.670000,-1.625000,-0.623998,1.672263,-2.531068,3.445913,0.945339,3.445913,-2.531068,-0.280000,0.740000,-11,112,-10.834941,112.450000,-10.834941,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.041905,-28.451818,184.657246,234.367717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554417,1.399970,0.250162,0.012346,0.500311,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200081,mpc-p,0,-126.340000,54.885000,0.052241,0.052872,0.640000,-1.585000,-0.587759,1.637872,-4.848673,4.787684,0.518412,4.787684,-4.848673,-0.240000,0.990000,10,112,10.236190,112.450000,10.236190,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.002849,-19.506287,177.379121,226.742821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569141,1.390156,0.201243,0.012932,0.500640,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210082,mpc-p,0,-126.340000,54.885000,0.058936,0.058827,0.590000,-1.505000,-0.531064,1.563827,-5.763517,8.752008,-0.152474,8.752008,-5.763517,-0.130000,1.030000,13,112,12.940144,112.450000,12.940144,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.946448,-12.524565,174.129979,224.902251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548374,1.397744,0.267879,0.013066,0.500328,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220226,mpc-p,0,-126.340000,54.885000,0.066173,0.065205,0.550000,-1.405000,-0.483827,1.470205,-5.031642,13.326228,-0.274453,13.326228,-5.031642,-0.040000,1.060000,1,75,1.082722,75.361257,1.082722,75.361257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.419460,-10.925827,170.284605,224.090373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572067,1.537677,0.339486,0.031066,0.500949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230156,mpc-p,0,-126.340000,54.885000,0.073684,0.071773,0.510000,-1.245000,-0.436316,1.316773,-4.055809,18.266386,0.335443,18.266386,-4.055809,-0.010000,0.910000,-7,34,-6.936624,34.070303,-6.936624,34.070303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.448925,-14.194474,167.113159,219.827640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562996,1.602363,0.234904,0.021980,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240092,mpc-p,0,-126.340000,54.885000,0.081612,0.078666,0.480000,-1.055000,-0.398388,1.133666,-3.140965,18.632323,1.311276,18.632323,-3.140965,-0.030000,0.640000,-10,39,-10.337188,39.252541,-10.337188,39.252541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.622542,-19.686041,169.345444,221.130965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563150,1.439333,0.223350,0.022347,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250091,mpc-p,0,-126.340000,54.885000,0.089995,0.085920,0.460000,-0.895000,-0.370005,0.980920,-1.799193,13.448207,0.457422,13.448207,-1.799193,-0.040000,0.470000,-21,84,-21.481911,86.298860,-21.481911,86.298860,0.000000,-2.046319,0.000000,64.000000,0.000000,0.000000,44.150425,-26.295081,171.848192,224.495755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560774,1.581135,0.238589,0.024436,0.500548,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260096,mpc-p,0,-126.340000,54.885000,0.098773,0.093494,0.450000,-0.795000,-0.351227,0.888494,-0.579401,7.288257,-0.274453,7.288257,-0.579401,-0.070000,0.590000,-31,112,-31.079236,112.449993,-31.079236,112.449993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.716387,-31.380833,170.127108,221.798266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569993,1.649079,0.235542,0.021555,0.500660,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270094,mpc-p,0,-126.340000,54.885000,0.107918,0.101372,0.450000,-0.735000,-0.342082,0.836372,-0.030495,4.421746,-0.396432,4.421746,-0.030495,-0.140000,0.840000,-29,112,-29.156377,112.449978,-29.156377,112.449978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.014429,-32.612203,172.591940,222.991670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564681,1.527263,0.307150,0.031523,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280091,mpc-p,0,-126.340000,54.885000,0.117414,0.109552,0.450000,-0.665000,-0.332586,0.774552,-1.372266,6.983309,0.518412,6.983309,-1.372266,-0.200000,0.990000,-8,79,-8.474668,78.636241,-8.474668,78.636241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.562722,-31.864574,173.569456,224.736582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555217,1.434366,0.286797,0.017680,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290096,mpc-p,0,-126.340000,54.885000,0.127248,0.118037,0.440000,-0.565000,-0.312752,0.683037,-2.836017,11.130602,1.128308,11.130602,-2.836017,-0.190000,0.930000,8,40,8.452658,40.421219,8.452658,40.421219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.381879,-31.688555,166.069901,217.823355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549206,1.418134,0.168686,0.016919,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300087,mpc-p,0,-126.340000,54.885000,0.137374,0.126800,0.410000,-0.455000,-0.272626,0.581800,-2.836017,11.557530,0.091484,11.557530,-2.836017,-0.090000,0.660000,2,51,1.652460,50.884854,1.652460,50.884854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.384013,-32.189982,163.302436,213.131339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553937,1.417097,0.170795,0.018473,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310086,mpc-p,0,-126.340000,54.885000,0.147789,0.135855,0.390000,-0.355000,-0.242211,0.490855,-1.921172,8.325081,-0.457422,8.325081,-1.921172,-0.040000,0.530000,-12,82,-12.128323,82.495188,-12.128323,82.495188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.165737,-34.525625,168.862619,218.147810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547265,1.556860,0.181924,0.016433,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320095,mpc-p,0,-126.340000,54.885000,0.158464,0.145196,0.390000,-0.295000,-0.231536,0.440196,-1.067318,3.201954,-0.274453,3.201954,-1.067318,-0.050000,0.630000,-21,112,-21.361607,112.140485,-21.361607,112.140485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.570812,-34.849901,170.630822,215.633425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575826,1.446901,0.300088,0.027788,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330091,mpc-p,0,-126.340000,54.885000,0.169350,0.154797,0.390000,-0.255000,-0.220650,0.409797,-0.152474,2.348100,0.823360,2.348100,-0.152474,-0.090000,0.870000,-25,94,-24.908558,94.410087,-24.908558,94.410087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.928437,-32.362350,170.123426,211.812905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557917,1.477849,0.321015,0.023173,0.500419,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340091,mpc-p,0,-126.340000,54.885000,0.180429,0.164663,0.390000,-0.215000,-0.209571,0.379663,-0.335443,4.665705,0.701380,4.665705,-0.335443,-0.140000,0.920000,-15,65,-15.020089,65.483316,-15.020089,65.483316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.699652,-28.325533,170.277899,210.910599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559883,1.439390,0.227124,0.018074,0.503421,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350100,mpc-p,0,-126.340000,54.885000,0.191677,0.174795,0.390000,-0.145000,-0.198323,0.319795,-1.006328,7.044299,0.274453,7.044299,-1.006328,-0.160000,0.780000,-2,51,-2.346479,51.207700,-2.346479,51.207700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.763375,-25.865498,161.699347,205.029832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558987,1.585245,0.226989,0.019078,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360099,mpc-p,0,-126.340000,54.885000,0.203039,0.185167,0.380000,-0.075000,-0.176961,0.260167,-1.006328,6.922320,0.030495,6.922320,-1.006328,-0.110000,0.610000,-4,62,-3.847579,61.896858,-3.847579,61.896858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.446523,-25.564298,154.521232,200.126210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558040,1.450201,0.211062,0.019998,0.501585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370091,mpc-p,0,-126.340000,54.885000,0.214480,0.195773,0.380000,-0.025000,-0.165520,0.220773,-0.701380,3.750861,-0.335443,3.750861,-0.701380,-0.090000,0.580000,-8,88,-8.293838,88.031703,-8.293838,88.031703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.234014,-26.132268,151.383628,196.974284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560684,1.655185,0.195799,0.018370,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380091,mpc-p,0,-126.340000,54.885000,0.225985,0.206622,0.380000,-0.015000,-0.154015,0.221622,-0.091484,0.152474,0.091484,0.152474,-0.091484,-0.060000,0.660000,-18,111,-17.715786,110.871497,-17.715786,110.871497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.609311,-24.821037,147.944805,190.073106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576996,1.454232,0.261761,0.018954,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390094,mpc-p,0,-126.340000,54.885000,0.237509,0.217703,0.390000,-0.005000,-0.152491,0.222703,-0.030495,-0.335443,0.640391,-0.335443,-0.030495,-0.100000,0.860000,-14,96,-13.758780,96.386080,-13.758780,96.386080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.290929,-22.026662,143.236093,183.048099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561224,1.467715,0.326548,0.021185,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400092,mpc-p,0,-126.340000,54.885000,0.249008,0.229002,0.390000,0.025000,-0.140992,0.204002,0.457422,3.323933,0.701380,3.323933,0.457422,-0.110000,0.920000,-13,57,-13.383685,57.367770,-13.383685,57.367770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.710583,-19.435464,142.732620,183.738310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554038,1.669108,0.249715,0.029766,0.500726,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410062,mpc-p,0,-126.340000,54.885000,0.260418,0.240482,0.400000,0.085000,-0.139582,0.155482,-1.189297,6.800341,0.274453,6.800341,-1.189297,-0.120000,0.780000,5,36,4.591178,35.768132,4.591178,35.768132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.768377,-18.943684,136.757290,177.175968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551907,1.576574,0.221083,0.024634,0.500600,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420144,mpc-p,0,-126.340000,54.885000,0.271862,0.252305,0.400000,0.145000,-0.128138,0.107305,-1.006328,5.397580,-0.762370,5.397580,-1.006328,-0.060000,0.560000,-1,63,-1.033125,62.879305,-1.033125,62.879305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.284861,-19.875022,130.138436,170.958629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584060,1.722451,0.238651,0.026788,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430095,mpc-p,0,-126.340000,54.885000,0.283027,0.264177,0.400000,0.165000,-0.116973,0.099177,-0.213464,1.128308,-0.335443,1.128308,-0.213464,-0.050000,0.540000,-9,102,-9.441122,101.547791,-9.441122,101.547791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.459131,-22.358522,121.391044,163.577585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581553,1.739823,0.279567,0.031373,0.501175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440597,mpc-p,0,-126.340000,54.885000,0.294630,0.276921,0.400000,0.155000,-0.105370,0.121921,0.884349,-2.957996,0.152474,-2.957996,0.884349,-0.040000,0.760000,-21,112,-20.774679,112.450000,-20.774679,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.500055,-24.075725,104.416855,143.449440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591970,1.716352,0.336433,0.028879,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450093,mpc-p,0,-126.340000,54.885000,0.304931,0.288630,0.410000,0.145000,-0.105069,0.143630,0.762370,-1.799193,0.884349,-1.799193,0.762370,-0.060000,0.940000,-17,97,-16.739378,97.028690,-16.739378,97.028690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.730064,-27.758186,75.847864,113.763095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568796,1.661809,0.330259,0.026062,0.593278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460088,mpc-p,0,-126.340000,54.885000,0.315543,0.301140,0.420000,0.155000,-0.104457,0.146140,-0.091484,1.677214,0.396432,1.677214,-0.091484,-0.110000,0.960000,0,68,0.150193,67.659098,0.150193,67.659098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.951701,-31.418873,59.496756,93.817324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.154882,1.735082,0.279846,0.027465,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470095,mpc-p,0,-126.340000,54.885000,0.325897,0.313852,0.420000,0.205000,-0.094103,0.108852,-0.762370,6.434403,-0.213464,6.434403,-0.762370,-0.100000,0.860000,11,35,11.254334,34.653850,11.254334,34.653850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.080106,-33.987108,62.857343,92.248110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567521,1.707980,0.222600,0.030442,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480069,mpc-p,0,-126.340000,54.885000,0.335918,0.326704,0.420000,0.265000,-0.084082,0.061704,-0.518412,6.800341,-0.274453,6.800341,-0.518412,-0.040000,0.610000,6,50,6.228124,49.567888,6.228124,49.567888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.442647,-34.387656,68.168237,90.660267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571543,1.651184,0.204363,0.020433,0.500207,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490096,mpc-p,0,-126.340000,54.885000,0.345660,0.339807,0.420000,0.305000,-0.074340,0.034807,0.091484,2.470079,-0.213464,2.470079,0.091484,0.000000,0.500000,-3,94,-2.877434,94.285306,-2.877434,94.285306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.406012,-35.773044,65.778968,91.537502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564871,1.587209,0.235889,0.021579,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500100,mpc-p,0,-126.340000,54.885000,0.355021,0.353060,0.430000,0.315000,-0.074979,0.038060,0.640391,-2.348100,0.335443,-2.348100,0.640391,0.000000,0.660000,-9,112,-8.733526,112.450000,-8.733526,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.192643,-37.746709,65.895223,96.436987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576557,1.883798,0.290910,0.043195,0.501076,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.512146,mpc-p,0,-126.340000,54.885000,0.365777,0.369251,0.440000,0.295000,-0.074223,0.074251,1.006328,-2.104141,0.579401,-2.104141,1.006328,-0.020000,0.890000,-9,104,-8.939255,103.517887,-8.939255,103.517887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.477726,-39.809832,66.875846,101.012859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599219,1.766954,0.320430,0.032546,0.500973,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008231,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520410,mpc-p,0,-126.340000,54.885000,0.372811,0.380507,0.450000,0.305000,-0.077189,0.075507,0.335443,2.104141,-0.091484,2.104141,0.335443,-0.020000,1.040000,-1,59,-1.078107,55.677255,-1.078107,55.677255,0.000000,2.840632,0.000000,64.000000,0.000000,0.000000,-8.161472,-42.049873,66.118805,101.115248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567854,1.851030,0.424081,0.033167,0.516983,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008407,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530485,mpc-p,0,-126.340000,54.885000,0.380989,0.394391,0.460000,0.345000,-0.079011,0.049391,0.701380,5.641538,-0.457422,5.641538,0.701380,-0.030000,0.810000,0,44,0.498544,43.634298,0.498544,43.634298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.836848,-42.103776,71.656067,100.354935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590893,1.767051,0.240522,0.046606,0.502501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540474,mpc-p,0,-126.340000,54.885000,0.388645,0.408332,0.470000,0.405000,-0.081355,0.003332,0.396432,6.617372,-0.701380,6.617372,0.396432,-0.020000,0.610000,4,50,3.833327,50.252085,3.833327,50.252085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.073617,-42.969144,65.053459,94.561394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571816,1.742124,0.232456,0.030839,0.502304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550476,mpc-p,0,-126.340000,54.885000,0.395846,0.422465,0.490000,0.445000,-0.094154,-0.022535,0.274453,2.531068,-0.030495,2.531068,0.274453,-0.010000,0.510000,3,91,2.736178,91.254041,2.736178,91.254041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.693470,-42.485266,62.264237,89.956412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583968,1.786293,0.279559,0.031871,0.500983,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560483,mpc-p,0,-126.340000,54.885000,0.402574,0.436782,0.500000,0.455000,-0.097426,-0.018218,0.335443,-1.250287,-0.152474,-1.250287,0.335443,0.000000,0.650000,0,112,-0.121757,111.787285,-0.121757,111.787285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.522049,-42.751506,55.071455,86.179496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587970,1.782651,0.324628,0.035392,0.500736,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570486,mpc-p,0,-126.340000,54.885000,0.408810,0.451269,0.510000,0.455000,-0.101190,-0.003731,1.067318,-1.677214,-0.030495,-1.677214,1.067318,0.000000,0.880000,-7,96,-7.128130,96.459993,-7.128130,96.459993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.261457,-43.770758,56.426541,89.686549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582853,1.561853,0.322529,0.021423,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580473,mpc-p,0,-126.340000,54.885000,0.414544,0.465910,0.520000,0.465000,-0.105456,0.000910,0.335443,2.287110,-0.335443,2.287110,0.335443,0.000000,0.940000,-1,58,-0.581963,58.270963,-0.581963,58.270963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.743565,-44.323930,55.693448,86.578340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563931,1.452204,0.228909,0.016914,0.500463,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590473,mpc-p,0,-126.340000,54.885000,0.419790,0.480750,0.530000,0.505000,-0.110210,-0.024250,-0.640391,5.763517,-0.152474,5.763517,-0.640391,-0.020000,0.790000,12,40,12.057269,39.690586,12.057269,39.690586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.118601,-43.411623,60.417330,84.896769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565887,1.621689,0.222325,0.024059,0.500734,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600503,mpc-p,0,-126.340000,54.885000,0.424555,0.495815,0.540000,0.565000,-0.115445,-0.069185,-0.091484,4.909663,-0.335443,4.909663,-0.091484,0.000000,0.560000,6,63,5.955590,62.554409,5.955590,62.554409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.096343,-41.025057,61.225944,80.526461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558980,1.495333,0.206672,0.017557,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610471,mpc-p,0,-126.340000,54.885000,0.428802,0.510971,0.550000,0.595000,-0.121198,-0.084029,0.091484,1.677214,0.091484,1.677214,0.091484,0.020000,0.560000,0,89,0.200643,88.773975,0.200643,88.773975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.869481,-40.275943,51.180700,74.784813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551770,1.518711,0.201814,0.020352,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620471,mpc-p,0,-126.340000,54.885000,0.432581,0.526361,0.560000,0.595000,-0.127419,-0.068639,0.274453,-1.372266,0.884349,-1.372266,0.274453,0.030000,0.690000,-5,104,-4.932971,104.253202,-4.932971,104.253202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.044855,-40.100803,48.037530,74.567035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550300,1.874856,0.285549,0.032234,0.514984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630476,mpc-p,0,-126.340000,54.885000,0.435893,0.541946,0.570000,0.585000,-0.134107,-0.043054,0.213464,-1.494245,0.518412,-1.494245,0.213464,0.020000,0.860000,-5,93,-4.795710,92.823233,-4.795710,92.823233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.402954,-40.936569,48.816133,77.478822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572257,1.800550,2.154202,0.042752,0.510403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010092,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640604,mpc-p,0,-126.340000,54.885000,0.438783,0.557916,0.580000,0.595000,-0.141217,-0.037084,0.274453,1.494245,0.396432,1.494245,0.274453,0.010000,0.910000,-4,64,-3.999684,63.923877,-3.999684,63.923877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.578083,-41.602284,50.061570,75.803038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577086,1.736103,0.321805,0.038406,0.509198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650680,mpc-p,0,-126.340000,54.885000,0.441218,0.574002,0.580000,0.625000,-0.138782,-0.050998,-0.274453,4.116798,-0.701380,4.116798,-0.274453,0.000000,0.800000,3,50,3.060610,50.038563,3.060610,50.038563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.999291,-40.854935,51.715330,72.134088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579434,1.511787,0.229120,0.022034,0.504220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660699,mpc-p,0,-126.340000,54.885000,0.443227,0.590191,0.580000,0.675000,-0.136773,-0.084809,-1.067318,5.031642,0.152474,5.031642,-1.067318,0.000000,0.630000,11,55,11.009293,54.728494,11.009293,54.728494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.978518,-39.509298,50.171843,67.383241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554774,1.509669,0.208518,0.022704,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670676,mpc-p,0,-126.340000,54.885000,0.444848,0.606509,0.580000,0.715000,-0.135152,-0.108491,-1.006328,2.470079,-0.213464,2.470079,-1.006328,0.010000,0.550000,9,81,9.245365,80.819754,9.245365,80.819754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.293840,-37.332973,46.497391,62.021372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584424,1.474071,0.203973,0.018762,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680693,mpc-p,0,-126.340000,54.885000,0.446126,0.623092,0.580000,0.715000,-0.133874,-0.091908,-0.152474,-1.555235,-0.579401,-1.555235,-0.152474,0.040000,0.640000,-3,108,-3.446653,107.743064,-3.446653,107.743064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.652165,-36.225395,41.789183,61.055027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544672,1.411722,0.204294,0.016198,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690695,mpc-p,0,-126.340000,54.885000,0.447088,0.639850,0.590000,0.705000,-0.142912,-0.065150,-0.579401,-1.433256,0.640391,-1.433256,-0.579401,0.040000,0.850000,-3,92,-2.502812,91.583623,-2.502812,91.583623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.207667,-37.390756,43.501415,70.126148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545205,1.419640,0.221840,0.015276,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700691,mpc-p,0,-126.340000,54.885000,0.447775,0.656800,0.590000,0.715000,-0.142225,-0.058200,-0.213464,1.189297,0.396432,1.189297,-0.213464,0.030000,0.900000,-4,65,-3.785748,65.432122,-3.785748,65.432122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.463768,-38.061247,44.561031,68.136032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541696,1.520633,0.175064,0.014061,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710704,mpc-p,0,-126.340000,54.885000,0.448232,0.673981,0.590000,0.745000,-0.141768,-0.071019,-1.372266,3.689871,0.152474,3.689871,-1.372266,0.000000,0.750000,11,56,10.821450,56.435747,10.821450,56.435747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.813712,-37.177057,45.490103,64.061621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559546,1.523883,0.201213,0.019032,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720696,mpc-p,0,-126.340000,54.885000,0.448503,0.691329,0.590000,0.785000,-0.141497,-0.093671,-1.372266,3.689871,-0.152474,4.299767,-0.152474,0.010000,0.650000,11,63,11.176943,63.123887,11.176943,63.123887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.796782,-35.522469,45.801837,59.767186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550999,1.756429,0.240539,0.032449,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730698,mpc-p,0,-126.340000,54.885000,0.448639,0.708895,0.590000,0.805000,-0.141361,-0.096105,-0.396432,2.409089,0.091484,2.409089,-0.396432,0.040000,0.580000,-1,80,-0.834491,79.991006,-0.834491,79.991006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.054854,-34.449636,40.812279,56.540990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573117,1.731361,0.254038,0.034288,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740665,mpc-p,0,-126.340000,54.885000,0.448695,0.726601,0.590000,0.815000,-0.141305,-0.088399,0.030495,-0.701380,-0.274453,-0.701380,0.030495,0.040000,0.680000,-7,98,-6.924019,97.669710,-6.924019,97.669710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.844052,-34.427612,37.789292,57.486934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557269,1.685371,0.220450,0.028678,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750694,mpc-p,0,-126.340000,54.885000,0.448725,0.744615,0.600000,0.815000,-0.151275,-0.070385,-0.091484,-1.067318,0.213464,-1.067318,-0.091484,0.030000,0.790000,-7,93,-6.655295,93.302043,-6.655295,93.302043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.317948,-35.312484,37.220870,59.536618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568925,1.659853,0.268537,0.031106,0.501149,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760698,mpc-p,0,-126.340000,54.885000,0.448789,0.762783,0.600000,0.815000,-0.151211,-0.052217,0.091484,0.701380,0.152474,0.701380,0.091484,0.010000,0.860000,-5,74,-5.401141,74.072364,-5.401141,74.072364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.713539,-36.207573,38.028194,58.754160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568849,1.716693,0.304342,0.031691,0.501123,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770667,mpc-p,0,-126.340000,54.885000,0.448948,0.781078,0.600000,0.845000,-0.151052,-0.063922,-1.067318,3.323933,-0.030495,3.323933,-1.067318,-0.010000,0.800000,8,56,8.200781,56.457433,8.200781,56.457433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.728831,-36.088333,39.202015,56.045927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564236,1.750740,0.234925,0.033351,0.500935,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.781152,mpc-p,0,-126.340000,54.885000,0.449289,0.800521,0.600000,0.885000,-0.150711,-0.084479,-1.067318,3.323933,0.640391,4.116798,-1.250287,0.000000,0.680000,9,65,8.770744,64.667690,8.770744,64.667690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.281237,-34.267071,43.417317,55.382895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.865112,1.737162,0.241073,0.032647,0.501206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009388,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790662,mpc-p,0,-126.340000,54.885000,0.449816,0.818329,0.600000,0.915000,-0.150184,-0.096671,-0.701380,2.104141,0.152474,2.104141,-0.701380,0.020000,0.610000,4,80,3.570704,80.337142,3.570704,80.337142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.983380,-33.326259,37.908140,52.462268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562368,1.803727,0.312995,0.045726,0.504870,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008242,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800675,mpc-p,0,-126.340000,54.885000,0.450661,0.837252,0.590000,0.925000,-0.139339,-0.087748,-0.640391,0.396432,-0.091484,0.396432,-0.640391,0.030000,0.710000,2,87,1.929101,86.807854,1.929101,86.807854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.765411,-33.502423,34.724491,51.817634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589361,2.164762,0.238117,0.040901,0.500790,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008548,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810819,mpc-p,0,-126.340000,54.885000,0.451893,0.856593,0.590000,0.925000,-0.138107,-0.068407,-0.579401,-1.372266,-0.335443,-1.372266,-0.579401,0.030000,0.730000,1,101,1.254206,101.340854,1.254206,101.340854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.815148,-33.327260,32.879104,49.748772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.372606,1.641708,0.233370,0.028839,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.821152,mpc-p,0,-126.340000,54.885000,0.453614,0.876461,0.600000,0.935000,-0.146386,-0.058539,-0.579401,-1.372266,-0.823360,1.067318,-0.762370,0.040000,0.830000,0,94,-0.194506,94.019656,-0.194506,94.019656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.451259,-34.276576,34.724108,53.439543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,9.545265,2.256716,0.311121,0.040835,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.012668,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.833909,mpc-p,0,-126.340000,54.885000,0.456508,0.901207,0.600000,0.965000,-0.143492,-0.063793,-0.396432,4.360757,0.518412,4.360757,-0.396432,0.030000,0.900000,2,49,2.430122,40.683893,2.430122,40.683893,0.000000,8.335763,0.000000,64.000000,0.000000,0.000000,-30.926780,-36.454135,36.422643,57.940092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.275261,1.803927,1.337507,0.041640,0.506117,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.843920,mpc-p,0,-126.340000,54.885000,0.459470,0.920780,0.600000,1.035000,-0.140530,-0.114220,-0.274453,7.837164,-0.274453,7.837164,-0.274453,0.030000,0.800000,4,15,4.296714,15.018516,4.296714,15.018516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.865774,-36.301834,51.558971,67.956963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581892,2.821938,0.265192,0.039298,0.511015,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.853989,mpc-p,0,-126.340000,54.885000,0.463143,0.940585,0.600000,1.105000,-0.136857,-0.164415,0.091484,6.678361,-0.091484,6.678361,0.091484,0.020000,0.490000,4,46,3.982727,46.356205,3.982727,46.356205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.054664,-33.454879,67.849003,81.993513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568269,2.009884,0.244120,0.028175,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008362,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.863989,mpc-p,0,-126.340000,54.885000,0.467557,0.960358,0.600000,1.145000,-0.132443,-0.184642,-0.884349,0.518412,0.152474,0.518412,-0.884349,0.030000,0.400000,11,91,10.920184,103.749411,10.920184,103.749411,0.000000,-12.393206,0.000000,64.000000,0.000000,0.000000,-31.959505,-29.998671,65.444529,83.615230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.768534,1.738341,0.249608,0.036363,2.423247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010227,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.874258,mpc-p,0,-126.340000,54.885000,0.472963,0.980754,0.610000,1.105000,-0.137037,-0.124246,0.396432,-5.275601,-0.091484,-5.275601,0.396432,0.050000,0.600000,-3,112,-2.934908,112.450000,-2.934908,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.939859,-26.784000,66.876933,86.831782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607751,1.530820,0.241782,0.018471,0.503618,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.884319,mpc-p,0,-126.340000,54.885000,0.479197,1.000807,0.610000,1.055000,-0.130803,-0.054193,0.823360,-6.312424,-0.701380,-6.312424,0.823360,0.050000,0.860000,-7,112,-6.548519,112.450000,-6.548519,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.224225,-25.286964,71.545494,97.639113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553465,1.500655,0.292885,0.018784,0.500957,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.894318,mpc-p,0,-126.340000,54.885000,0.486387,1.020787,0.620000,1.035000,-0.133613,-0.014213,0.091484,-2.714037,0.091484,-2.714037,0.091484,0.030000,1.000000,4,91,4.302798,90.573770,4.302798,90.573770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.173372,-24.896129,70.979552,99.973322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549904,1.541783,0.253134,0.022460,0.504837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.904320,mpc-p,0,-126.340000,54.885000,0.494644,1.040800,0.620000,1.045000,-0.125356,-0.004200,-0.640391,3.384923,0.457422,3.384923,-0.640391,0.030000,0.980000,16,46,16.437147,42.853315,16.437147,42.853315,0.000000,2.720454,0.000000,64.000000,0.000000,0.000000,-34.772261,-25.941272,74.303194,102.376285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553595,1.517890,0.231654,0.032040,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.914320,mpc-p,0,-126.340000,54.885000,0.504037,1.060817,0.620000,1.095000,-0.115963,-0.034183,-0.640391,7.715185,0.640391,7.715185,-0.640391,0.010000,0.740000,25,26,24.991224,25.510395,24.991224,25.510395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.250937,-26.988669,76.401729,100.288217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554636,1.430971,0.190534,0.018355,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.924346,mpc-p,0,-126.340000,54.885000,0.514667,1.080866,0.620000,1.155000,-0.105333,-0.074134,-0.884349,5.092632,-0.457422,5.092632,-0.884349,0.100000,0.470000,19,68,19.105327,67.653421,19.105327,67.653421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.358501,-26.896349,80.949163,101.313566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547303,1.532255,0.186460,0.020162,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.934318,mpc-p,0,-126.340000,54.885000,0.526514,1.100765,0.630000,1.175000,-0.103486,-0.074235,1.006328,-0.884349,-0.274453,-0.884349,1.006328,0.140000,0.510000,-2,112,-2.279152,112.449995,-2.279152,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.782349,-28.383882,72.460174,95.770201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546573,1.503593,0.221253,0.018747,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.944317,mpc-p,0,-126.340000,54.885000,0.539733,1.120647,0.640000,1.155000,-0.100267,-0.034353,1.799193,-3.323933,0.335443,-3.323933,1.799193,0.100000,0.770000,-5,112,-5.110537,112.450000,-5.110537,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.377318,-31.017279,72.456535,101.823983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544243,1.465806,0.264717,0.017874,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.954317,mpc-p,0,-126.340000,54.885000,0.554361,1.140434,0.670000,1.145000,-0.115639,-0.004566,2.531068,-1.616224,0.518412,-1.616224,2.531068,0.060000,0.970000,-6,88,-5.581124,88.307319,-5.581124,88.307319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.535583,-33.433182,70.326146,102.524627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569445,1.715611,0.310637,0.039564,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.964325,mpc-p,0,-126.340000,54.885000,0.570472,1.160110,0.690000,1.165000,-0.119528,-0.004890,2.043152,3.689871,-0.030495,3.689871,2.043152,0.040000,0.950000,5,46,5.284840,46.133249,5.284840,46.133249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.470873,-35.526480,68.079049,99.370431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.677848,1.445979,0.239695,0.016875,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.974314,mpc-p,0,-126.340000,54.885000,0.588075,1.179588,0.710000,1.215000,-0.121925,-0.035412,1.128308,6.617372,-0.030495,6.617372,1.128308,0.030000,0.730000,19,38,19.281177,38.064116,19.281177,38.064116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.976141,-35.826023,70.793596,94.899518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544604,1.446807,0.211895,0.019847,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.984320,mpc-p,0,-126.340000,54.885000,0.607288,1.198908,0.730000,1.265000,-0.122712,-0.066092,0.945339,3.811850,-0.762370,3.811850,0.945339,0.040000,0.520000,23,77,23.205959,77.139894,23.205959,77.139894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.416109,-34.900536,69.140017,89.610804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.863303,1.443918,0.218442,0.021003,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.994318,mpc-p,0,-126.340000,54.885000,0.628118,1.217989,0.740000,1.275000,-0.111882,-0.057011,0.945339,3.811850,-0.884349,-1.128308,0.701380,0.110000,0.560000,18,77,18.195879,76.746568,18.195879,76.746568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.729600,-36.461912,53.425013,78.316793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543203,1.483689,0.208608,0.020209,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.004318,mpc-p,0,-126.340000,54.885000,0.650631,1.236817,0.750000,1.265000,-0.099369,-0.028183,1.189297,-3.750861,0.274453,-3.750861,1.189297,0.160000,0.680000,11,112,10.555822,112.450000,10.555822,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.528979,-35.393082,56.106321,75.391735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554402,1.435708,0.241206,0.019793,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.014347,mpc-p,0,-126.340000,54.885000,0.674936,1.255401,0.780000,1.235000,-0.105064,0.020401,1.677214,-4.848673,0.701380,-4.848673,1.677214,0.160000,0.840000,7,112,6.830035,112.450000,6.830035,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.365704,-36.472351,55.488071,80.007034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.806576,1.458414,0.292546,0.023803,0.500886,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.024349,mpc-p,0,-126.340000,54.885000,0.700937,1.273603,0.800000,1.215000,-0.099063,0.058603,2.226120,-0.274453,0.030495,-0.274453,2.226120,0.130000,1.020000,10,79,9.592509,78.711648,9.592509,78.711648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.609578,-38.494930,56.221975,82.615950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544014,1.439477,0.261436,0.015884,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.034318,mpc-p,0,-126.340000,54.885000,0.728637,1.291379,0.830000,1.245000,-0.101363,0.046379,2.470079,5.519559,-0.579401,5.519559,2.470079,0.110000,0.920000,15,38,15.181663,37.898308,15.181663,37.898308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.364030,-40.122151,59.713450,84.692577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548159,1.436120,0.194678,0.017662,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.044320,mpc-p,0,-126.340000,54.885000,0.758246,1.308805,0.850000,1.315000,-0.091754,-0.006195,1.677214,7.410237,-0.762370,7.410237,1.677214,0.130000,0.640000,25,41,24.916972,41.255678,24.916972,41.255678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.541340,-39.789785,65.996067,86.992586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551058,1.453248,0.188765,0.017207,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.054319,mpc-p,0,-126.340000,54.885000,0.789691,1.325781,0.880000,1.355000,-0.090309,-0.029219,1.677214,3.445913,0.518412,3.445913,1.677214,0.170000,0.480000,23,86,22.966025,85.999353,22.966025,85.999353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.565111,-38.886974,66.557916,88.026652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550193,1.547449,0.203369,0.023863,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.064348,mpc-p,0,-126.340000,54.885000,0.823104,1.342320,0.900000,1.365000,-0.076896,-0.022680,2.653048,-1.494245,-0.091484,-1.494245,2.653048,0.220000,0.620000,10,112,10.080134,112.450000,10.080134,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.004976,-39.058662,59.458989,82.424066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592399,1.495939,0.239050,0.027730,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.074319,mpc-p,0,-126.340000,54.885000,0.858194,1.358239,0.940000,1.355000,-0.081806,0.003239,3.689871,-2.897006,-0.274453,-2.897006,3.689871,0.180000,0.820000,6,112,6.185881,111.764812,6.185881,111.764812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.086404,-40.478501,59.311435,85.717537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556564,1.476403,0.285267,0.021994,0.501272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.084348,mpc-p,0,-126.340000,54.885000,0.895375,1.373682,0.980000,1.355000,-0.084625,0.018682,3.567892,0.884349,-0.091484,0.884349,3.567892,0.130000,1.000000,16,67,16.335398,65.515204,16.335398,65.515204,0.000000,1.249607,0.000000,64.000000,0.000000,0.000000,-65.010858,-42.442696,56.870799,85.547212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554269,1.449568,0.297711,0.016194,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.094316,mpc-p,0,-126.340000,54.885000,0.934212,1.388426,1.020000,1.385000,-0.085788,0.003426,3.689871,5.397580,0.274453,5.397580,3.689871,0.130000,0.850000,21,38,20.705920,38.208563,20.705920,38.208563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.228631,-42.545776,65.144183,88.471967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558390,1.673255,0.213334,0.023082,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.104344,mpc-p,0,-126.340000,54.885000,0.975171,1.402609,1.060000,1.435000,-0.084829,-0.032391,2.957996,6.800341,0.335443,6.800341,2.957996,0.160000,0.620000,27,43,27.494204,42.862600,27.494204,42.862600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.391039,-42.158323,66.103698,87.913798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543067,1.421545,0.173496,0.016315,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.114345,mpc-p,0,-126.340000,54.885000,1.017900,1.416066,1.100000,1.475000,-0.082100,-0.058934,4.055809,2.226120,-0.518412,2.226120,4.055809,0.220000,0.490000,13,88,13.066540,88.674354,13.066540,88.674354,0.000000,-0.811754,0.000000,64.000000,0.000000,0.000000,-75.196395,-40.480344,65.792047,86.235176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550032,1.429313,0.180309,0.016193,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.124314,mpc-p,0,-126.340000,54.885000,1.062340,1.428753,1.150000,1.465000,-0.087660,-0.036247,5.031642,-3.384923,-0.091484,-3.384923,5.031642,0.200000,0.620000,6,112,6.052397,112.450000,6.052397,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.154459,-40.251283,57.770315,83.400103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539857,1.414126,0.193748,0.014931,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.134350,mpc-p,0,-126.340000,54.885000,1.108930,1.440755,1.210000,1.445000,-0.101070,-0.004245,5.702528,-4.177788,0.152474,-4.177788,5.702528,0.160000,0.880000,5,111,4.970822,111.433494,4.970822,111.433494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.671384,-40.884249,58.999191,86.131930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545385,1.430260,0.272784,0.018344,0.505609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.144354,mpc-p,0,-126.340000,54.885000,1.157184,1.451907,1.280000,1.425000,-0.122816,0.026907,5.763517,0.152474,0.152474,0.152474,5.763517,0.110000,1.010000,12,66,12.297393,66.226039,12.297393,66.226039,0.000000,0.207455,0.000000,64.000000,0.000000,0.000000,-75.202044,-42.106415,60.793943,86.577003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569004,1.605208,0.309554,0.024168,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.154316,mpc-p,0,-126.340000,54.885000,1.207016,1.462171,1.340000,1.455000,-0.132984,0.007171,5.702528,4.238777,-0.030495,4.238777,5.702528,0.110000,0.890000,17,39,16.760616,38.768311,16.760616,38.768311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.079085,-41.692937,67.740283,88.047318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550712,1.442360,0.198341,0.019890,0.500505,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.164349,mpc-p,0,-126.340000,54.885000,1.258955,1.471621,1.400000,1.495000,-0.141045,-0.023379,5.519559,4.970653,-0.579401,4.970653,5.519559,0.090000,0.630000,24,52,24.062501,51.640897,24.062501,51.640897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.231602,-40.724276,68.538359,86.183964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559368,1.527289,0.198075,0.019465,0.500272,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.174349,mpc-p,0,-126.340000,54.885000,1.312429,1.480117,1.470000,1.515000,-0.157571,-0.034883,5.519559,4.970653,-0.274453,1.555235,7.166278,0.170000,0.540000,16,59,15.621995,59.000881,15.621995,59.000881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.044048,-41.004439,60.959555,79.481624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559006,1.788875,0.246242,0.037283,0.500963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.184320,mpc-p,0,-126.340000,54.885000,1.367402,1.487636,1.550000,1.505000,-0.182598,-0.017364,8.203101,-3.384923,-0.213464,-3.384923,8.203101,0.210000,0.540000,-16,104,-15.727293,112.450000,-15.727293,112.450000,0.000000,-8.449119,0.000000,64.000000,0.000000,0.000000,-85.843240,-38.734030,60.501935,76.365606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573726,1.694064,0.290836,0.030645,0.500619,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.194338,mpc-p,0,-126.340000,54.885000,1.424239,1.494197,1.640000,1.465000,-0.215761,0.029197,9.788831,-6.922320,-0.457422,-6.922320,9.788831,0.110000,0.710000,-23,112,-22.556486,112.450000,-22.556486,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.886866,-37.847276,61.969558,86.245707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612652,1.871226,0.364237,0.039570,0.500858,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008400,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.204329,mpc-p,0,-126.340000,54.885000,1.482469,1.499718,1.750000,1.415000,-0.267531,0.084718,10.032790,-5.946486,0.274453,-5.946486,10.032790,0.050000,0.940000,-22,112,-21.657250,112.450000,-21.657250,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.332975,-37.418517,66.544141,89.379675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588960,1.709226,0.316287,0.024918,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.214319,mpc-p,0,-126.340000,54.885000,1.542180,1.504184,1.850000,1.395000,-0.307820,0.109184,9.117946,0.396432,-0.457422,0.396432,9.117946,-0.010000,1.030000,-7,67,-7.042366,61.024724,-7.042366,61.024724,0.000000,6.425276,0.000000,64.000000,0.000000,0.000000,-76.083793,-37.920845,68.777011,90.518939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574716,1.789243,0.373797,0.032122,0.501288,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008283,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.224325,mpc-p,0,-126.340000,54.885000,1.603410,1.507574,1.950000,1.435000,-0.346590,0.072574,8.020133,6.556382,-0.396432,6.556382,8.020133,-0.040000,0.890000,7,22,7.029534,17.481550,7.029534,17.481550,0.000000,4.968450,0.000000,64.000000,0.000000,0.000000,-75.740344,-38.771219,77.052819,98.231567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594543,1.747375,0.234992,0.026933,0.500806,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.234324,mpc-p,0,-126.340000,54.885000,1.665939,1.509849,2.030000,1.495000,-0.364061,0.014849,6.129455,7.288257,-0.518412,7.288257,6.129455,-0.010000,0.570000,20,33,20.304521,32.734211,20.304521,32.734211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.097755,-38.121202,79.600053,99.407027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565001,1.667020,0.251126,0.042633,0.503788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.244322,mpc-p,0,-126.340000,54.885000,1.729742,1.510988,2.100000,1.535000,-0.370258,-0.024012,5.458569,1.677214,-0.030495,1.677214,5.458569,0.030000,0.390000,21,78,20.738845,91.132415,20.738845,91.132415,0.000000,-13.398205,0.000000,64.000000,0.000000,0.000000,-75.303287,-37.003605,78.087693,98.977571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574255,1.610668,0.200921,0.029911,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.254352,mpc-p,0,-126.340000,54.885000,1.794950,1.510967,2.160000,1.515000,-0.365050,-0.004033,4.726694,-4.909663,0.030495,-4.909663,4.726694,0.060000,0.520000,22,112,22.112594,112.450000,22.112594,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.042912,-35.388218,70.316169,93.748461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563154,1.581525,0.264822,0.020666,0.505273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.264347,mpc-p,0,-126.340000,54.885000,1.861040,1.509766,2.220000,1.465000,-0.358960,0.044766,5.397580,-7.227268,-0.640391,-7.227268,5.397580,0.110000,0.810000,10,112,9.678671,112.450000,9.678671,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.806058,-34.515378,72.184396,99.688064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553766,1.502916,0.308079,0.021608,0.503856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.274317,mpc-p,0,-126.340000,54.885000,1.927992,1.507376,2.270000,1.425000,-0.342008,0.082376,5.580549,-4.421746,-0.457422,-4.421746,5.580549,0.130000,0.970000,7,96,7.125956,95.931961,7.125956,95.931961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.918980,-34.142244,72.962819,101.786947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553946,1.648166,0.291080,0.025399,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.284353,mpc-p,0,-126.340000,54.885000,1.996319,1.503755,2.330000,1.405000,-0.333681,0.098755,4.970653,1.189297,0.213464,1.189297,4.970653,0.120000,0.960000,17,51,16.874405,50.596036,16.874405,50.596036,0.000000,0.335925,0.000000,64.000000,0.000000,0.000000,-70.522267,-34.882531,70.230012,96.606279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558918,1.497959,0.227830,0.019933,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.294348,mpc-p,0,-126.340000,54.885000,2.065225,1.498923,2.380000,1.445000,-0.314775,0.053923,4.726694,5.763517,0.030495,5.763517,4.726694,0.130000,0.750000,23,25,23.062545,25.340159,23.062545,25.340159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.102160,-35.269015,73.620238,96.913394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553230,1.606805,0.219803,0.025436,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.304349,mpc-p,0,-126.340000,54.885000,2.134926,1.492856,2.440000,1.495000,-0.305074,-0.002144,4.787684,4.543725,-0.335443,4.543725,4.787684,0.170000,0.490000,20,52,20.231631,51.838097,20.231631,51.838097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.700753,-34.986167,75.182823,98.328546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603688,1.571577,0.205452,0.021007,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.314319,mpc-p,0,-126.340000,54.885000,2.205066,1.485575,2.490000,1.505000,-0.284934,-0.019425,5.702528,-0.579401,0.213464,-0.579401,5.702528,0.190000,0.450000,12,96,11.556972,96.218658,11.556972,96.218658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.489785,-35.670154,66.711006,91.854000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555491,1.556561,0.210862,0.020298,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.324348,mpc-p,0,-126.340000,54.885000,2.276183,1.477007,2.560000,1.465000,-0.283817,0.012007,6.495393,-5.763517,0.030495,-5.763517,6.495393,0.160000,0.640000,7,112,7.344629,112.450000,7.344629,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.690935,-37.208295,64.177750,93.071092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556377,1.564497,0.249781,0.021699,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.334352,mpc-p,0,-126.340000,54.885000,2.347583,1.467219,2.630000,1.425000,-0.282417,0.042219,7.227268,-5.092632,-0.030495,-5.092632,7.227268,0.170000,0.960000,1,93,0.509250,93.351319,0.509250,93.351319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.770008,-39.485433,69.401031,99.950038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557178,1.586154,0.276004,0.020626,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.344351,mpc-p,0,-126.340000,54.885000,2.419314,1.456200,2.700000,1.405000,-0.280686,0.051200,7.227268,-0.640391,-0.335443,-0.640391,7.227268,0.120000,0.980000,9,54,9.429209,54.212868,9.429209,54.212868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.046658,-41.050862,70.872136,97.420298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553137,1.442774,0.203355,0.020550,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.354351,mpc-p,0,-126.340000,54.885000,2.491313,1.443953,2.780000,1.415000,-0.288687,0.028953,7.044299,3.201954,-0.152474,3.201954,7.044299,0.100000,0.780000,16,36,16.365642,36.386930,16.365642,36.386930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.399550,-41.317134,74.307768,95.390294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556736,1.455725,0.206430,0.021913,0.500548,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.364346,mpc-p,0,-126.340000,54.885000,2.563447,1.430497,2.850000,1.435000,-0.286553,-0.004503,6.922320,2.531068,0.335443,2.531068,6.922320,0.130000,0.610000,16,53,15.534729,52.678439,15.534729,52.678439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.965978,-40.950541,72.074868,90.468040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552961,1.525259,0.192461,0.018178,0.503392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.374349,mpc-p,0,-126.340000,54.885000,2.635696,1.415830,2.920000,1.435000,-0.284304,-0.019170,6.617372,-1.982162,-0.274453,-1.982162,6.617372,0.150000,0.510000,16,97,15.581863,97.010379,15.581863,97.010379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.850718,-40.122911,64.167762,80.961928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550004,1.488081,0.203835,0.019435,0.500380,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.384349,mpc-p,0,-126.340000,54.885000,2.707886,1.399987,3.010000,1.405000,-0.302114,-0.005013,7.959143,-5.153621,0.030495,-5.153621,7.959143,0.170000,0.690000,-1,109,-1.173985,108.616854,-1.173985,108.616854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.966554,-40.413552,59.921200,79.952348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551715,1.541407,0.259097,0.025209,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.394350,mpc-p,0,-126.340000,54.885000,2.779957,1.382983,3.090000,1.375000,-0.310043,0.007983,7.959143,-3.933829,-0.091484,-3.933829,7.959143,0.170000,0.890000,-3,81,-3.299357,81.071579,-3.299357,81.071579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.921917,-41.441979,61.203163,83.752166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559223,1.440516,0.315384,0.018821,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.404349,mpc-p,0,-126.340000,54.885000,2.851782,1.364850,3.180000,1.375000,-0.328218,-0.010150,7.959143,-3.933829,-0.152474,1.189297,7.959143,0.130000,0.890000,0,76,0.147301,76.316965,0.147301,76.316965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.685070,-40.411175,63.383432,78.579114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.873702,2.064948,0.296755,0.058409,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.414324,mpc-p,0,-126.340000,54.885000,2.923113,1.345663,3.250000,1.395000,-0.326887,-0.049337,7.105289,3.933829,0.030495,3.933829,7.105289,0.090000,0.800000,15,31,15.430119,16.096148,15.430119,16.096148,0.000000,15.220817,0.000000,64.000000,0.000000,0.000000,-93.872638,-41.258860,58.640615,73.020354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566551,1.569190,0.233078,0.022592,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.424348,mpc-p,0,-126.340000,54.885000,2.994366,1.325315,3.330000,1.435000,-0.335634,-0.109685,6.251434,5.153621,-0.701380,5.153621,6.251434,0.110000,0.580000,20,17,20.260781,17.472480,20.260781,17.472480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.588843,-39.775323,67.709892,82.192808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556245,1.454254,0.223568,0.022425,0.501806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.434322,mpc-p,0,-126.340000,54.885000,3.064760,1.304041,3.400000,1.455000,-0.335240,-0.150959,5.763517,0.762370,-0.091484,0.762370,5.763517,0.120000,0.350000,22,62,21.885086,68.165730,21.885086,68.165730,0.000000,-5.693250,0.000000,64.000000,0.000000,0.000000,-93.860637,-36.189381,73.332086,88.671316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560104,1.459188,0.207432,0.021677,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.444349,mpc-p,0,-126.340000,54.885000,3.134929,1.281664,3.470000,1.425000,-0.335071,-0.143336,6.190445,-7.105289,0.274453,-7.105289,6.190445,0.170000,0.430000,9,107,8.798251,112.450000,8.798251,112.450000,0.000000,-4.977520,0.000000,64.000000,0.000000,0.000000,-94.308339,-32.445999,68.141391,84.075661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601535,1.531427,0.305873,0.035329,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.454320,mpc-p,0,-126.340000,54.885000,3.204024,1.258474,3.530000,1.345000,-0.325976,-0.086526,6.739351,-10.093779,-0.274453,-10.093779,6.739351,0.170000,0.700000,2,112,1.685885,112.450000,1.685885,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.190743,-30.744587,70.881475,93.101253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560131,1.489821,0.318307,0.026888,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.464353,mpc-p,0,-126.340000,54.885000,3.272775,1.234246,3.610000,1.275000,-0.337225,-0.040754,6.251434,-7.471226,-0.274453,-7.471226,6.251434,0.090000,0.930000,15,91,14.522282,91.360928,14.522282,91.360928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.251018,-29.870007,75.480443,97.580976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558814,1.937972,0.401581,0.065490,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008476,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.474330,mpc-p,0,-126.340000,54.885000,3.340307,1.209314,3.670000,1.235000,-0.329693,-0.025686,6.068465,-1.006328,-0.213464,-1.006328,6.068465,0.050000,0.950000,24,46,24.339256,36.266961,24.339256,36.266961,0.000000,10.093967,0.000000,64.000000,0.000000,0.000000,-94.509792,-29.827024,78.617015,98.625114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589711,1.516545,0.239899,0.023985,0.500367,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.484319,mpc-p,0,-126.340000,54.885000,3.406995,1.183574,3.730000,1.255000,-0.323005,-0.071426,4.665705,3.384923,-0.335443,3.384923,4.665705,0.180000,0.740000,22,13,21.860114,12.536627,21.860114,12.536627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.347162,-29.042249,80.042560,97.682139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564108,1.636553,0.203685,0.027852,0.500732,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.494354,mpc-p,0,-126.340000,54.885000,3.472992,1.156992,3.790000,1.275000,-0.317008,-0.118008,4.604715,3.384923,-0.213464,3.384923,4.604715,0.220000,0.430000,17,34,17.322876,33.999986,17.322876,33.999986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.958489,-27.059426,83.773658,102.527025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561360,1.825511,0.390804,0.062872,0.501281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008358,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.504342,mpc-p,0,-126.340000,54.885000,3.537626,1.129875,3.850000,1.275000,-0.312374,-0.145125,5.702528,-2.714037,-0.579401,-2.714037,5.702528,0.220000,0.300000,6,79,5.829727,92.970296,5.829727,92.970296,0.000000,-13.970310,0.000000,64.000000,0.000000,0.000000,-97.221982,-24.869163,78.535656,96.428492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.613553,1.761370,0.264600,0.033006,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.514324,mpc-p,0,-126.340000,54.885000,3.601100,1.102186,3.910000,1.225000,-0.308900,-0.122814,5.763517,-8.995966,-0.091484,-8.995966,5.763517,0.090000,0.480000,18,112,18.403001,112.450000,18.403001,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.570202,-23.096242,75.064748,94.283773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569721,1.497763,0.250795,0.026184,0.606185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.524355,mpc-p,0,-126.340000,54.885000,3.663707,1.073837,3.980000,1.145000,-0.316293,-0.071163,5.336590,-9.483883,-0.152474,-9.483883,5.336590,0.170000,0.790000,10,112,10.304838,112.095880,10.304838,112.095880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.696018,-22.618365,80.125734,101.449819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604156,1.799755,0.373227,0.045871,0.501348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008336,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.534326,mpc-p,0,-126.340000,54.885000,3.724702,1.045212,4.030000,1.075000,-0.305298,-0.029788,4.848673,-3.933829,0.152474,-3.933829,4.848673,0.160000,0.970000,17,67,16.959404,53.703811,16.959404,53.703811,0.000000,13.392068,0.000000,64.000000,0.000000,0.000000,-98.304499,-23.091673,84.325610,107.163186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582340,1.746002,0.387191,0.037770,0.500955,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008265,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.544326,mpc-p,0,-126.340000,54.885000,3.784602,1.016130,4.080000,1.075000,-0.295398,-0.058870,3.872840,3.140965,0.152474,3.140965,3.872840,0.170000,0.860000,27,22,26.955751,1.168791,26.955751,1.168791,0.000000,20.927089,0.000000,64.000000,0.000000,0.000000,-99.264662,-23.419899,86.997170,106.863273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.970068,1.752504,0.298564,0.039369,0.500903,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008573,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.556165,mpc-p,0,-126.340000,54.885000,3.853790,0.981330,4.140000,1.125000,-0.286210,-0.143670,2.714037,5.458569,0.213464,5.458569,2.714037,0.240000,0.510000,29,4,29.258126,4.342365,29.258126,4.342365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.657570,-22.749928,87.413800,105.860552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587704,1.836865,0.270618,0.038975,0.501246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008250,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.564456,mpc-p,0,-126.340000,54.885000,3.901108,0.956784,4.180000,1.155000,-0.278892,-0.198216,3.323933,1.860183,-0.457422,1.860183,3.323933,0.260000,0.280000,21,48,20.611691,48.258278,20.611691,48.258278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.382279,-20.390648,89.675663,108.002826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.642823,1.756362,0.237023,1.074818,1.041375,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010763,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.575258,mpc-p,0,-126.340000,54.885000,3.961302,0.924682,4.230000,1.125000,-0.268698,-0.200318,4.238777,-7.532216,-0.335443,-7.532216,4.238777,0.280000,0.300000,6,93,6.235796,112.450000,6.235796,112.450000,0.000000,-19.191722,0.000000,64.000000,0.000000,0.000000,-100.260066,-17.458249,83.662845,102.072773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.472203,1.740789,0.282799,0.033824,0.501139,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010041,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.585330,mpc-p,0,-126.340000,54.885000,4.015930,0.894706,4.270000,1.055000,-0.254070,-0.160294,4.848673,-11.313571,-0.335443,-11.313571,4.848673,0.230000,0.500000,5,112,4.812001,112.450000,4.812001,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.584273,-15.214994,84.180876,105.076435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560582,1.751287,0.265369,0.031429,0.503391,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.596114,mpc-p,0,-126.340000,54.885000,4.072783,0.862672,4.270000,0.935000,-0.197217,-0.072328,3.811850,-10.215758,-0.091484,-10.215758,3.811850,0.150000,0.880000,27,106,27.098566,106.354890,27.098566,106.354890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.372967,-14.126762,90.000279,111.993014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.632987,1.806211,0.338118,0.033202,0.501016,1,1,0,5,0,1,0,0,0,0,1,1,0,1,1,0.009325,0,0,0,0,0,1,1,1,1,0,0.010784,0.000000,0.000000,0.000000
1.605470,mpc-p,0,-126.340000,54.885000,4.120715,0.835017,4.360000,0.885000,-0.239285,-0.049983,2.348100,-4.543725,0.213464,-4.543725,2.348100,0.160000,0.940000,36,61,36.493278,56.225231,36.493278,56.225231,0.000000,5.129660,0.000000,64.000000,0.000000,0.000000,-98.591313,-13.438401,93.346374,114.191964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565743,1.753209,0.429531,0.042999,0.500972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008305,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.615545,mpc-p,0,-126.340000,54.885000,4.170877,0.805465,4.390000,0.885000,-0.219123,-0.079535,1.311276,2.957996,-0.152474,2.957996,1.311276,0.250000,0.830000,37,16,37.353249,0.437099,37.353249,0.437099,0.000000,15.917791,0.000000,64.000000,0.000000,0.000000,-98.674931,-13.045902,93.298125,112.502556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.153244,1.740572,0.223689,0.037856,0.501210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.625528,mpc-p,0,-126.340000,54.885000,4.219081,0.776509,4.400000,0.915000,-0.180919,-0.138491,1.433256,5.397580,-0.701380,5.397580,1.433256,0.360000,0.550000,25,-1,25.443495,-1.042379,25.443495,-1.042379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.784193,-12.434427,92.489369,111.653126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554855,1.486988,0.198226,0.016797,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.635530,mpc-p,0,-126.340000,54.885000,4.265880,0.747911,4.420000,0.955000,-0.154120,-0.207089,2.409089,2.104141,-0.396432,2.104141,2.409089,0.250000,0.230000,31,44,31.226242,48.475730,31.226242,48.475730,0.000000,-4.518108,0.000000,64.000000,0.000000,0.000000,-98.722560,-11.342318,99.004193,122.291328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554755,1.458377,0.192630,0.016745,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.645560,mpc-p,0,-126.340000,54.885000,4.311300,0.719746,4.460000,0.925000,-0.148700,-0.205254,3.445913,-6.556382,0.091484,-6.556382,3.445913,0.310000,0.270000,12,89,11.963040,112.450000,11.963040,112.450000,0.000000,-23.492379,0.000000,64.000000,0.000000,0.000000,-100.485696,-9.419320,94.379704,115.331916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548611,1.470147,0.255629,0.018168,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.655564,mpc-p,0,-126.340000,54.885000,4.355104,0.692257,4.500000,0.845000,-0.144896,-0.152743,4.055809,-11.374561,0.213464,-11.374561,4.055809,0.270000,0.530000,8,112,7.809782,112.450000,7.809782,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.472537,-7.589920,94.539574,117.637871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555064,1.585557,0.233459,0.018014,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.665529,mpc-p,0,-126.340000,54.885000,4.397256,0.665568,4.530000,0.755000,-0.132744,-0.089432,2.957996,-9.971800,-0.091484,-9.971800,2.957996,0.190000,0.840000,27,108,26.864800,107.579427,26.864800,107.579427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.114341,-6.529568,98.592705,121.913171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554171,1.535186,0.264842,0.025940,0.501410,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.675565,mpc-p,0,-126.340000,54.885000,4.438225,0.639481,4.560000,0.695000,-0.121775,-0.055519,1.616224,-3.628881,-0.274453,-3.628881,1.616224,0.190000,0.960000,41,63,41.128422,48.363361,41.128422,48.363361,0.000000,14.216066,0.000000,64.000000,0.000000,0.000000,-99.225899,-5.987576,101.649499,123.527372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555002,1.499078,0.308049,0.020418,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.685562,mpc-p,0,-126.340000,54.885000,4.477576,0.614375,4.580000,0.705000,-0.102424,-0.090625,0.640391,3.079975,0.091484,3.079975,0.640391,0.300000,0.810000,39,18,38.948290,2.949762,38.948290,2.949762,0.000000,14.629666,0.000000,64.000000,0.000000,0.000000,-99.223798,-5.930115,101.807684,122.319544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554483,1.610321,0.218471,0.018383,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.695530,mpc-p,0,-126.340000,54.885000,4.515379,0.590310,4.590000,0.755000,-0.074621,-0.164690,0.762370,6.739351,-0.152474,6.739351,0.762370,0.360000,0.520000,33,-8,32.954805,-7.803574,32.954805,-7.803574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.360960,-6.573552,100.356720,122.036669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554817,1.553392,0.215156,0.017633,0.501842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.705563,mpc-p,0,-126.340000,54.885000,4.552004,0.567154,4.620000,0.795000,-0.067996,-0.227846,1.921172,3.689871,-0.213464,3.689871,1.921172,0.380000,0.160000,19,37,19.348817,44.129087,19.348817,44.129087,0.000000,-6.932661,0.000000,64.000000,0.000000,0.000000,-99.985942,-5.872607,106.004554,129.900784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552737,1.453659,0.193671,0.017128,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.715565,mpc-p,0,-126.340000,54.885000,4.587123,0.545221,4.650000,0.775000,-0.062877,-0.229779,3.323933,-5.519559,0.030495,-5.519559,3.323933,0.310000,0.160000,12,82,12.033379,112.450000,12.033379,112.450000,0.000000,-30.253574,0.000000,64.000000,0.000000,0.000000,-99.917375,-4.338811,100.795995,123.927879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551363,1.570883,0.232542,0.017048,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.725530,mpc-p,0,-126.340000,54.885000,4.620753,0.524601,4.690000,0.675000,-0.069247,-0.150399,3.506902,-11.984457,-0.152474,-11.984457,3.506902,0.230000,0.480000,16,112,16.338144,112.450000,16.338144,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.163208,-1.179271,102.557589,123.392515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555551,1.663703,0.267365,0.026952,0.500972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.735562,mpc-p,0,-126.340000,54.885000,4.653267,0.505169,4.720000,0.565000,-0.066733,-0.059831,2.592058,-13.143259,-0.213464,-13.143259,2.592058,0.220000,0.760000,24,112,23.708245,112.450000,23.708245,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.885380,2.132325,106.813714,126.034544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557650,1.491696,0.296580,0.027860,0.501171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.745575,mpc-p,0,-126.340000,54.885000,4.684413,0.487183,4.740000,0.485000,-0.055587,0.002183,1.189297,-6.983309,-0.274453,-6.983309,1.189297,0.260000,0.950000,32,87,31.988129,86.949261,31.988129,86.949261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.082408,4.683943,108.055178,126.339154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576942,1.498728,0.286062,0.017976,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.755565,mpc-p,0,-126.340000,54.885000,4.714216,0.470722,4.750000,0.465000,-0.035784,0.005722,0.030495,0.640391,0.152474,0.640391,0.030495,0.280000,0.910000,43,42,42.689928,28.670838,42.689928,28.670838,0.000000,13.278423,0.000000,64.000000,0.000000,0.000000,-97.081348,5.539867,106.254336,123.582940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552539,1.448242,0.208047,0.017344,0.500815,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.765532,mpc-p,0,-126.340000,54.885000,4.742717,0.455853,4.750000,0.505000,-0.007283,-0.049147,-0.457422,6.556382,-0.518412,6.556382,-0.457422,0.350000,0.670000,42,-3,42.151503,-2.558051,42.151503,-2.558051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.973063,4.338586,104.098727,122.493594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556116,1.639261,0.227787,0.027722,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.775561,mpc-p,0,-126.340000,54.885000,4.770189,0.442530,4.760000,0.575000,0.010189,-0.132470,1.006328,6.922320,0.152474,6.922320,1.006328,0.420000,0.350000,22,16,21.761854,15.877359,21.761854,15.877359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.388077,3.795017,107.419887,128.797385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554292,1.596004,0.211685,0.017648,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.785567,mpc-p,0,-126.340000,54.885000,4.796426,0.430945,4.780000,0.615000,0.016426,-0.184055,1.982162,0.030495,-0.091484,0.030495,1.982162,0.390000,0.180000,14,61,13.814144,86.123078,13.814144,86.123078,0.000000,-25.245719,0.000000,64.000000,0.000000,0.000000,-97.219870,2.924972,106.198665,130.208584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559369,1.592252,0.195902,0.020086,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.795543,mpc-p,0,-126.340000,54.885000,4.821452,0.421161,4.800000,0.565000,0.021452,-0.143839,2.409089,-8.264091,-0.335443,-8.264091,2.409089,0.280000,0.340000,21,106,20.644874,112.450000,20.644874,112.450000,0.000000,-6.572641,0.000000,64.000000,0.000000,0.000000,-96.450406,3.840679,102.039851,123.392268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603209,1.466672,0.246321,0.018224,0.502273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.805565,mpc-p,0,-126.340000,54.885000,4.845487,0.413168,4.830000,0.475000,0.015487,-0.061832,1.799193,-11.313571,-0.274453,-11.313571,1.799193,0.280000,0.670000,23,112,23.203892,112.450000,23.203892,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.239213,4.960074,103.977499,124.644566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551162,1.616355,0.380933,0.028772,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.815563,mpc-p,0,-126.340000,54.885000,4.868394,0.407086,4.850000,0.395000,0.018394,0.012086,1.189297,-8.264091,-0.274453,-8.264091,1.189297,0.270000,0.900000,29,112,29.318786,112.450000,29.318786,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.025118,6.569385,107.532563,126.659521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552343,1.509885,0.277351,0.018752,0.502499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.825565,mpc-p,0,-126.340000,54.885000,4.890270,0.402945,4.860000,0.365000,0.030270,0.037945,-0.274453,-0.823360,0.701380,-0.823360,-0.274453,0.310000,1.020000,39,67,39.063645,47.315555,39.063645,47.315555,0.000000,20.134445,0.000000,64.000000,0.000000,0.000000,-94.967046,6.199126,104.620943,124.473390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549004,1.458511,0.306950,0.017804,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.835560,mpc-p,0,-126.340000,54.885000,4.911120,0.400797,4.860000,0.405000,0.051120,-0.004203,-0.457422,8.081122,0.091484,8.081122,-0.457422,0.350000,0.860000,40,22,40.028091,-13.919257,40.028091,-13.919257,0.000000,36.369257,0.000000,64.000000,0.000000,0.000000,-94.864617,4.009504,107.570639,129.156809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541382,1.475739,0.207528,0.017180,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.845559,mpc-p,0,-126.340000,54.885000,4.930996,0.400681,4.870000,0.505000,0.060996,-0.104319,-0.335443,11.740498,0.213464,11.740498,-0.335443,0.420000,0.550000,32,-23,31.874873,-23.185758,31.874873,-23.185758,0.000000,0.635758,0.000000,64.000000,0.000000,0.000000,-95.467073,0.508778,107.403571,132.048112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543110,1.501962,0.215102,0.021399,0.504381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.855565,mpc-p,0,-126.340000,54.885000,4.949922,0.402638,4.880000,0.605000,0.069922,-0.202362,0.884349,8.508050,0.396432,8.508050,0.884349,0.350000,0.170000,29,22,29.452900,29.334923,29.452900,29.334923,0.000000,-6.884923,0.000000,64.000000,0.000000,0.000000,-95.331717,-0.283182,115.932816,143.135679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552532,1.456655,0.205916,0.017084,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.865567,mpc-p,0,-126.340000,54.885000,4.967903,0.406698,4.900000,0.615000,0.067903,-0.208302,1.799193,-2.836017,-0.457422,-2.836017,1.799193,0.250000,0.120000,30,67,30.364461,112.450000,30.364461,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-96.323186,0.472760,111.207712,135.989958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549253,1.435115,0.255165,0.017723,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.875559,mpc-p,0,-126.340000,54.885000,4.984944,0.412882,4.920000,0.535000,0.064944,-0.122118,2.226120,-11.313571,-0.518412,-11.313571,2.226120,0.340000,0.360000,13,112,13.013880,112.450000,13.013880,112.450000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,-96.621195,5.366661,112.076815,131.179378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544537,1.427215,0.210189,0.015897,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.885558,mpc-p,0,-126.340000,54.885000,5.001090,0.421218,4.960000,0.405000,0.041090,0.016218,3.140965,-15.033937,-0.274453,-15.033937,3.140965,0.190000,0.710000,18,112,17.936503,112.450000,17.936503,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.507438,10.352796,116.069420,135.883662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549582,1.480659,0.286167,0.016997,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.895561,mpc-p,0,-126.340000,54.885000,5.016341,0.431721,4.980000,0.295000,0.036341,0.136721,2.165131,-10.642686,0.030495,-10.642686,2.165131,0.230000,0.940000,19,112,18.898932,112.450000,18.898932,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.694500,15.375891,119.046293,137.941778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548946,1.524186,0.301519,0.021722,0.500957,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.906177,mpc-p,0,-126.340000,54.885000,5.031550,0.445244,5.000000,0.235000,0.031550,0.210244,0.213464,-2.104141,-0.274453,-2.104141,0.213464,0.220000,1.000000,37,87,37.059569,87.185199,37.059569,87.185199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.363502,17.975992,116.013584,133.450300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.774592,1.573257,0.269846,0.018176,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.915533,mpc-p,0,-126.340000,54.885000,5.044117,0.459191,5.010000,0.265000,0.034117,0.194191,-1.006328,5.580549,0.030495,5.580549,-1.006328,0.290000,0.990000,41,42,40.633175,24.918009,40.633175,24.918009,0.000000,17.267190,0.000000,64.000000,0.000000,0.000000,-89.696861,17.207962,115.167302,133.606761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557942,1.458587,0.225268,0.019275,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.925569,mpc-p,0,-126.340000,54.885000,5.056723,0.476259,5.010000,0.365000,0.046723,0.111259,-0.518412,12.106436,-0.335443,12.106436,-0.518412,0.350000,0.680000,31,-3,31.300252,-6.153649,31.300252,-6.153649,0.000000,3.338848,0.000000,64.000000,0.000000,0.000000,-89.049524,13.361459,113.431128,136.358014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571930,1.628434,0.233102,0.017884,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.935559,mpc-p,0,-126.340000,54.885000,5.068363,0.495404,5.010000,0.485000,0.058363,0.010404,-0.152474,11.984457,0.274453,11.984457,-0.152474,0.370000,0.330000,25,19,25.272266,19.118598,25.272266,19.118598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.204103,9.722008,117.871778,146.187901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550970,1.478585,0.200556,0.018642,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.945560,mpc-p,0,-126.340000,54.885000,5.079092,0.516706,5.020000,0.555000,0.059092,-0.038294,0.579401,4.482736,0.701380,4.482736,0.579401,0.330000,0.200000,21,64,21.142675,92.715483,21.142675,92.715483,0.000000,-28.596886,0.000000,64.000000,0.000000,0.000000,-89.442480,5.915812,114.561161,144.488510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548597,1.459954,0.213167,0.016761,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.955562,mpc-p,0,-126.340000,54.885000,5.088874,0.540119,5.030000,0.545000,0.058874,-0.004881,0.884349,-4.787684,-0.335443,-4.787684,0.884349,0.310000,0.360000,18,109,17.650679,112.450000,17.650679,112.450000,0.000000,-3.331402,0.000000,64.000000,0.000000,0.000000,-90.361134,5.182583,108.427435,134.405506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555001,1.595727,0.269967,0.027087,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.965566,mpc-p,0,-126.340000,54.885000,5.097685,0.565617,5.040000,0.485000,0.057685,0.080617,1.006328,-8.081122,-0.457422,-8.081122,1.006328,0.250000,0.680000,22,112,21.585500,112.450000,21.585500,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.777351,5.661249,109.624313,134.455249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553577,1.477795,0.273537,0.019284,0.502379,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.975531,mpc-p,0,-126.340000,54.885000,5.105461,0.593044,5.050000,0.435000,0.055461,0.158044,0.091484,-5.031642,0.213464,-5.031642,0.091484,0.240000,0.910000,30,112,29.828860,112.450000,29.828860,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.799389,8.012756,114.578024,135.313385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614863,1.538751,0.258110,0.027649,0.500593,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.985530,mpc-p,0,-126.340000,54.885000,5.112218,0.622550,5.050000,0.435000,0.062218,0.187550,-0.945339,1.799193,0.335443,1.799193,-0.945339,0.260000,1.030000,38,70,37.996780,69.571000,37.996780,69.571000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.070631,8.827298,112.815886,133.143281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.000214,1.469439,0.311192,0.022714,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008313,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.995532,mpc-p,0,-126.340000,54.885000,5.117886,0.654005,5.040000,0.495000,0.077886,0.159005,-1.067318,9.605862,0.640391,9.605862,-1.067318,0.330000,0.890000,33,25,33.412313,16.015582,33.412313,16.015582,0.000000,8.555418,0.000000,64.000000,0.000000,0.000000,-92.662976,7.635371,114.091741,135.665837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557191,1.456087,0.211398,0.018607,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.005532,mpc-p,0,-126.340000,54.885000,5.122408,0.687330,5.040000,0.615000,0.082408,0.072330,-0.213464,13.021280,0.518412,13.021280,-0.213464,0.360000,0.580000,23,9,22.757257,9.327298,22.757257,9.327298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.487266,4.411069,111.568035,135.696539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553987,1.472582,0.214401,0.017266,0.500808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.015532,mpc-p,0,-126.340000,54.885000,5.125729,0.722470,5.040000,0.715000,0.085729,0.007470,-0.274453,8.995966,0.152474,8.995966,-0.274453,0.320000,0.320000,26,54,26.303395,62.475811,26.303395,62.475811,0.000000,-8.148512,0.000000,64.000000,0.000000,0.000000,-94.806244,1.454578,112.236386,137.993466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558438,1.458454,0.203369,0.017504,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.025533,mpc-p,0,-126.340000,54.885000,5.127783,0.759349,5.050000,0.755000,0.077783,0.004349,0.213464,0.762370,-0.030495,0.762370,0.213464,0.310000,0.350000,20,99,19.657301,112.450000,19.657301,112.450000,0.000000,-13.122702,0.000000,64.000000,0.000000,0.000000,-97.293365,-0.802786,102.431926,125.661546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556777,1.486834,0.237826,0.017324,0.503495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.035531,mpc-p,0,-126.340000,54.885000,5.128499,0.797875,5.060000,0.735000,0.068499,0.062875,0.518412,-4.238777,0.152474,-4.238777,0.518412,0.280000,0.630000,16,112,16.484690,112.450000,16.484690,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.903600,-1.661073,100.541120,123.595636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553039,1.456011,0.247774,0.016394,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.045530,mpc-p,0,-126.340000,54.885000,5.127801,0.837974,5.060000,0.715000,0.067801,0.122974,0.152474,-2.775027,0.335443,-2.775027,0.152474,0.230000,0.890000,24,112,23.776598,112.450000,23.776598,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.322229,-0.884422,103.878518,124.157859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550331,1.443977,0.262288,0.016400,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.055531,mpc-p,0,-126.340000,54.885000,5.125606,0.879556,5.060000,0.725000,0.065606,0.154556,-1.189297,1.128308,-0.030495,1.128308,-1.189297,0.250000,1.010000,32,88,32.001778,87.579571,32.001778,87.579571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.260141,-0.084169,103.184697,121.181856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552376,1.530104,0.305227,0.034170,0.505403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.065547,mpc-p,0,-126.340000,54.885000,5.121817,0.922584,5.060000,0.775000,0.061817,0.147584,-2.348100,7.898153,0.274453,7.898153,-2.348100,0.280000,0.950000,38,43,38.457450,37.221707,38.457450,37.221707,0.000000,5.357864,0.000000,64.000000,0.000000,0.000000,-98.386686,-0.641738,103.987506,122.418815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614753,1.471028,0.210310,0.017105,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.075560,mpc-p,0,-126.340000,54.885000,5.116345,0.966871,5.040000,0.885000,0.076345,0.081871,-1.738204,12.045446,0.274453,12.045446,-1.738204,0.330000,0.720000,28,18,27.950631,17.789349,27.950631,17.789349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.742601,-2.328052,102.945759,122.645367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559171,1.653283,0.261566,0.025568,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.085533,mpc-p,0,-126.340000,54.885000,5.109120,1.012143,5.040000,0.995000,0.069120,0.017143,-0.457422,10.947634,0.152474,10.947634,-0.457422,0.340000,0.400000,12,51,12.446395,50.759343,12.446395,50.759343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.311892,-4.666612,103.919175,127.158736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558878,1.575639,0.201593,0.020978,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.095532,mpc-p,0,-126.340000,54.885000,5.099995,1.058569,5.040000,1.065000,0.059995,-0.006431,-0.335443,4.299767,-0.335443,4.299767,-0.335443,0.280000,0.380000,13,96,12.669983,108.425189,12.669983,108.425189,0.000000,-12.665846,0.000000,64.000000,0.000000,0.000000,-98.468075,-7.634272,92.697539,115.958306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562014,1.654240,0.260631,0.032113,0.504163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.105562,mpc-p,0,-126.340000,54.885000,5.088838,1.106065,5.040000,1.075000,0.048838,0.031065,-0.335443,-0.884349,-0.335443,-0.884349,-0.335443,0.240000,0.640000,12,112,11.936279,112.450000,11.936279,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.579534,-10.204793,88.262492,111.310289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567005,1.756415,0.315822,0.032603,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.115540,mpc-p,0,-126.340000,54.885000,5.075634,1.154110,5.040000,1.075000,0.035634,0.079110,-0.579401,-1.006328,0.152474,-1.006328,-0.579401,0.190000,0.870000,16,112,15.821524,112.450000,15.821524,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.121471,-11.246134,91.503320,112.440785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580339,1.658169,0.311623,0.041002,0.501489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.125537,mpc-p,0,-126.340000,54.885000,5.060184,1.202902,5.040000,1.105000,0.020184,0.097902,-1.433256,2.714037,0.152474,2.714037,-1.433256,0.190000,1.000000,20,80,19.734579,79.807019,19.734579,79.807019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.146756,-11.894946,91.082280,109.910356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581496,1.653476,0.271419,0.032728,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.135538,mpc-p,0,-126.340000,54.885000,5.042380,1.252238,5.020000,1.175000,0.022380,0.077238,-2.897006,8.569039,0.518412,8.569039,-2.897006,0.230000,0.930000,26,35,26.315624,35.307134,26.315624,35.307134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.456438,-12.395259,93.414144,110.932126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595426,1.627663,0.234136,0.026633,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.145533,mpc-p,0,-126.340000,54.885000,5.022118,1.301924,5.000000,1.275000,0.022118,0.026924,-3.262944,11.008623,-0.091484,11.008623,-3.262944,0.240000,0.660000,26,34,26.247149,33.578944,26.247149,33.578944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.768786,-12.437951,93.858277,110.665394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569083,1.754026,0.236332,0.041699,0.507353,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.155539,mpc-p,0,-126.340000,54.885000,4.999231,1.351907,4.970000,1.365000,0.029231,-0.013093,-2.531068,7.959143,0.030495,7.959143,-2.531068,0.310000,0.460000,8,73,7.528649,73.457798,7.528649,73.457798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.752892,-13.433296,87.603644,105.598910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584080,1.716661,0.227639,0.033089,0.504251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.165536,mpc-p,0,-126.340000,54.885000,4.973640,1.401925,4.960000,1.405000,0.013640,-0.003075,-1.738204,1.799193,-0.030495,1.799193,-1.738204,0.240000,0.520000,1,112,0.561250,112.450000,0.561250,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.386459,-14.974603,77.675180,98.533839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570045,1.489848,0.266970,0.017617,0.500512,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.175530,mpc-p,0,-126.340000,54.885000,4.945198,1.451868,4.950000,1.425000,-0.004802,0.026868,-1.555235,-1.067318,0.335443,-1.067318,-1.555235,0.150000,0.810000,2,112,2.419495,112.450000,2.419495,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.190158,-16.980070,76.483861,99.377793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558274,1.635599,0.384052,0.036360,0.501059,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.185535,mpc-p,0,-126.340000,54.885000,4.913732,1.501645,4.930000,1.435000,-0.016268,0.066645,-1.982162,0.701380,-0.030495,0.701380,-1.982162,0.140000,0.980000,3,96,2.530857,96.251066,2.530857,96.251066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.862161,-17.880154,80.248426,100.321860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562238,1.453262,0.249818,0.016194,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.195530,mpc-p,0,-126.340000,54.885000,4.879178,1.550992,4.910000,1.485000,-0.030822,0.065992,-2.775027,6.007476,0.274453,6.007476,-2.775027,0.130000,0.950000,7,54,7.000063,54.133808,7.000063,54.133808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.961105,-18.362541,81.074314,98.260806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552691,1.799546,0.293034,0.034411,0.501033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.205534,mpc-p,0,-126.340000,54.885000,4.841335,1.599848,4.880000,1.555000,-0.038665,0.044848,-3.872840,9.727842,0.091484,9.727842,-3.872840,0.130000,0.780000,13,35,13.030439,34.628918,13.030439,34.628918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.912320,-18.181496,84.156211,99.516255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575697,1.754733,0.227326,0.041401,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.215537,mpc-p,0,-126.340000,54.885000,4.800107,1.647999,4.850000,1.645000,-0.049893,0.002999,-4.177788,8.873987,-0.091484,8.873987,-4.177788,0.060000,0.550000,19,57,19.415116,57.265208,19.415116,57.265208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.522725,-18.055891,82.234162,97.453784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572499,1.637629,0.222669,0.025778,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.225536,mpc-p,0,-126.340000,54.885000,4.755377,1.695269,4.810000,1.705000,-0.054623,-0.009731,-4.421746,2.957996,-0.091484,2.957996,-4.421746,0.100000,0.510000,10,102,9.542010,108.223732,9.542010,108.223732,0.000000,-5.958523,0.000000,64.000000,0.000000,0.000000,-81.934232,-18.125521,71.544216,86.063503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567600,1.682583,0.264855,0.029423,0.501068,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.235533,mpc-p,0,-126.340000,54.885000,4.707017,1.741500,4.780000,1.715000,-0.072983,0.026500,-3.323933,-1.250287,-0.091484,-1.250287,-3.323933,0.150000,0.710000,-16,112,-15.980340,112.450000,-15.980340,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.329406,-19.633154,65.955634,85.859417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566951,1.475730,0.246097,0.020578,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.245569,mpc-p,0,-126.340000,54.885000,4.654671,1.786721,4.740000,1.715000,-0.085329,0.071721,-3.750861,-1.677214,-0.152474,-1.677214,-3.750861,0.110000,0.940000,-17,112,-16.781895,112.450000,-16.781895,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.888308,-20.272495,65.008052,84.949437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558127,1.500269,0.302573,0.020172,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.255544,mpc-p,0,-126.340000,54.885000,4.598764,1.830308,4.720000,1.725000,-0.121236,0.105308,-3.811850,2.043152,0.091484,2.043152,-3.811850,0.060000,1.030000,-18,77,-17.520163,77.031764,-17.520163,77.031764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.283516,-21.319447,67.238596,86.132564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612571,1.460888,0.268927,0.018928,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.265531,mpc-p,0,-126.340000,54.885000,4.538796,1.872432,4.680000,1.785000,-0.141204,0.087432,-4.177788,6.617372,-0.274453,6.617372,-4.177788,-0.060000,0.940000,-4,43,-4.054301,42.720438,-4.054301,42.720438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.321824,-21.322130,74.904410,91.396733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557369,1.618121,0.220163,0.021026,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.275534,mpc-p,0,-126.340000,54.885000,4.474608,1.912942,4.640000,1.865000,-0.165392,0.047942,-5.397580,8.691018,0.518412,8.691018,-5.397580,-0.010000,0.690000,-5,42,-5.480379,41.870520,-5.480379,41.870520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.556762,-21.335807,79.375240,95.818296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552541,1.568406,0.202718,0.018553,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.285532,mpc-p,0,-126.340000,54.885000,4.406224,1.951586,4.590000,1.935000,-0.183776,0.016586,-5.702528,4.909663,0.030495,4.909663,-5.702528,0.010000,0.510000,-14,84,-13.767042,84.489553,-13.767042,84.489553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.546450,-21.108208,75.396509,92.300531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552106,1.462591,0.193788,0.016501,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.295529,mpc-p,0,-126.340000,54.885000,4.333517,1.988224,4.540000,1.955000,-0.206483,0.033224,-5.824507,-0.091484,0.579401,-0.091484,-5.824507,-0.030000,0.620000,-18,112,-18.361439,112.450000,-18.361439,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.417703,-21.454145,65.594701,84.546134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556220,1.558231,0.250481,0.021091,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.305562,mpc-p,0,-126.340000,54.885000,4.256104,2.022817,4.490000,1.945000,-0.233896,0.077817,-6.556382,-2.653048,0.274453,-2.653048,-6.556382,-0.100000,0.850000,-14,112,-13.667129,112.449999,-13.667129,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.947482,-21.811588,63.380295,83.414731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556235,1.470358,0.264104,0.016514,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.315563,mpc-p,0,-126.340000,54.885000,4.174418,2.054976,4.420000,1.945000,-0.245582,0.109976,-7.593205,-0.335443,0.091484,-0.335443,-7.593205,-0.110000,1.000000,-10,88,-10.123200,87.684723,-10.123200,87.684723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.581043,-22.563091,65.355742,85.834195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550452,1.442318,0.263271,0.015654,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.325529,mpc-p,0,-126.340000,54.885000,4.088449,2.084562,4.340000,1.985000,-0.251551,0.099562,-9.544873,4.482736,0.335443,4.482736,-9.544873,-0.100000,0.970000,0,47,0.314343,46.624850,0.314343,46.624850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.347016,-23.385889,66.347225,86.383278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549683,1.507664,0.217375,0.017988,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.335534,mpc-p,0,-126.340000,54.885000,3.997487,2.111643,4.250000,2.035000,-0.252513,0.076643,-9.971800,6.129455,0.213464,6.129455,-9.971800,-0.050000,0.720000,-8,49,-7.518860,49.173582,-7.518860,49.173582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.446677,-22.895090,71.036683,89.703556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561749,1.503955,0.201684,0.019771,0.502986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.345568,mpc-p,0,-126.340000,54.885000,3.901518,2.136019,4.150000,2.085000,-0.248482,0.051019,-10.154769,3.933829,-0.030495,3.933829,-10.154769,-0.020000,0.550000,-17,78,-17.289060,77.834488,-17.289060,77.834488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.082492,-23.113553,64.344989,85.221635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552847,1.442216,0.190655,0.016414,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.355529,mpc-p,0,-126.340000,54.885000,3.801504,2.157318,4.060000,2.105000,-0.258496,0.052318,-9.605862,-0.152474,-0.518412,-0.152474,-9.605862,-0.080000,0.630000,-25,103,-24.538946,102.707284,-24.538946,102.707284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.474133,-24.102499,55.290573,78.078648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552691,1.862050,0.311326,0.039883,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008281,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.365539,mpc-p,0,-126.340000,54.885000,3.696180,2.175679,3.960000,2.095000,-0.263820,0.080679,-10.581696,-3.079975,0.579401,-3.079975,-10.581696,-0.140000,0.790000,-18,112,-17.885477,112.449507,-17.885477,112.449507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.629614,-24.838046,51.021028,74.081896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581403,1.466446,0.277991,0.016309,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.375537,mpc-p,0,-126.340000,54.885000,3.586148,2.190836,3.850000,2.075000,-0.263852,0.115836,-11.862478,-1.677214,0.518412,-1.677214,-11.862478,-0.170000,0.970000,-9,86,-9.303736,85.676464,-9.303736,85.676464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.347710,-26.076690,51.270700,74.571525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545967,1.482213,0.277775,0.017724,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.385538,mpc-p,0,-126.340000,54.885000,3.471224,2.202694,3.740000,2.085000,-0.268776,0.117694,-12.594353,1.555235,0.457422,1.555235,-12.594353,-0.130000,0.920000,-14,59,-13.737192,59.344663,-13.737192,59.344663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.659542,-26.450006,54.491264,76.054411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561462,1.495107,0.204062,0.020723,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.395530,mpc-p,0,-126.340000,54.885000,3.351545,2.211118,3.610000,2.115000,-0.258455,0.096118,-12.960290,3.567892,-0.030495,3.567892,-12.960290,-0.110000,0.750000,-19,52,-18.686181,51.851915,-18.686181,51.851915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.898662,-26.504128,53.910377,75.459888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559026,1.491219,0.201718,0.022771,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.405563,mpc-p,0,-126.340000,54.885000,3.226501,2.216021,3.490000,2.145000,-0.263499,0.071021,-12.838311,1.799193,0.030495,1.799193,-12.838311,-0.130000,0.620000,-25,72,-25.380195,72.048912,-25.380195,72.048912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.930731,-26.354639,50.492248,71.846377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556491,1.507641,0.205042,0.019665,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.415562,mpc-p,0,-126.340000,54.885000,3.097043,2.217251,3.370000,2.155000,-0.272957,0.062251,-12.106436,-1.250287,0.396432,-1.250287,-12.106436,-0.170000,0.630000,-35,93,-35.442387,92.651896,-35.442387,92.651896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.599316,-26.747409,44.019742,65.800057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554199,1.453441,0.206525,0.017440,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.425559,mpc-p,0,-126.340000,54.885000,2.962812,2.214733,3.240000,2.125000,-0.277188,0.089733,-13.082270,-3.445913,0.396432,-3.445913,-13.082270,-0.220000,0.760000,-29,99,-29.142732,98.550576,-29.142732,98.550576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.851069,-26.949891,39.070166,60.510722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547529,1.636509,0.367430,0.068390,0.500999,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.435537,mpc-p,0,-126.340000,54.885000,2.824110,2.208388,3.110000,2.095000,-0.285890,0.113388,-14.546020,-3.506902,0.945339,-3.506902,-14.546020,-0.260000,0.890000,-18,86,-18.308426,85.892601,-18.308426,85.892601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.074065,-27.229174,37.989096,58.340074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564430,1.685508,0.280208,0.026532,0.503687,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.445544,mpc-p,0,-126.340000,54.885000,2.680315,2.198093,2.960000,2.075000,-0.279685,0.123093,-15.948781,-1.555235,0.457422,-1.555235,-15.948781,-0.220000,0.880000,-16,67,-15.662556,67.454830,-15.662556,67.454830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.099620,-27.569629,39.883841,59.797548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585297,1.642791,0.230342,0.028408,0.500737,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.455566,mpc-p,0,-126.340000,54.885000,2.531673,2.183757,2.810000,2.075000,-0.278327,0.108757,-16.863625,-0.274453,0.518412,-0.274453,-16.863625,-0.150000,0.780000,-22,60,-22.098954,60.173468,-22.098954,60.173468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.504972,-27.709218,40.360746,60.717870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565781,1.729099,0.222351,0.029407,0.500879,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.466706,mpc-p,0,-126.340000,54.885000,2.361115,2.163005,2.630000,2.075000,-0.268885,0.088005,-16.375708,-0.945339,-0.030495,-0.945339,-16.375708,-0.180000,0.660000,-29,70,-28.812712,69.972049,-28.812712,69.972049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.019888,-27.692303,37.605404,58.852069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585209,1.642180,0.227924,0.032551,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.475530,mpc-p,0,-126.340000,54.885000,2.222146,2.142916,2.500000,2.065000,-0.277854,0.077916,-16.253729,-1.982162,0.823360,-1.982162,-16.253729,-0.210000,0.650000,-33,75,-33.009128,75.483188,-33.009128,75.483188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.449225,-28.010442,32.013482,53.611029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557876,1.620386,0.208663,0.025477,0.501070,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.485539,mpc-p,0,-126.340000,54.885000,2.060448,2.116165,2.330000,2.045000,-0.269552,0.071165,-17.656490,-3.689871,0.579401,-3.689871,-17.656490,-0.240000,0.690000,-23,81,-22.823484,81.401883,-22.823484,81.401883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.548392,-27.871468,28.200365,48.323621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592064,1.722051,0.231305,0.056530,0.500647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.495539,mpc-p,0,-126.340000,54.885000,1.894738,2.085191,2.160000,2.005000,-0.265262,0.080191,-18.754303,-4.787684,0.762370,-4.787684,-18.754303,-0.230000,0.740000,-19,83,-19.017239,82.866299,-19.017239,82.866299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.822463,-27.828887,27.488217,46.756637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561550,1.646947,0.257353,0.026485,0.500992,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.505537,mpc-p,0,-126.340000,54.885000,1.725058,2.049941,1.960000,1.965000,-0.234942,0.084941,-19.120240,-4.116798,0.030495,-4.116798,-19.120240,-0.210000,0.800000,-20,68,-20.169057,68.402302,-20.169057,68.402302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.177090,-28.274041,26.714241,46.968375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.223238,1.723847,0.235596,0.029673,0.500985,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.515529,mpc-p,0,-126.340000,54.885000,1.551609,2.010398,1.780000,1.945000,-0.228391,0.065398,-19.425188,-3.140965,0.213464,-3.140965,-19.425188,-0.170000,0.750000,-27,58,-26.747258,58.296204,-26.747258,58.296204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.450680,-28.190018,30.076970,48.135512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558522,1.691261,0.223047,0.026190,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.525536,mpc-p,0,-126.340000,54.885000,1.374239,1.966463,1.590000,1.925000,-0.215761,0.041463,-19.730136,-3.079975,0.579401,-3.079975,-19.730136,-0.210000,0.660000,-23,59,-22.963608,59.046685,-22.963608,59.046685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.304400,-27.540932,31.179161,48.546026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580698,1.730914,0.235290,0.042614,0.501165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.535536,mpc-p,0,-126.340000,54.885000,1.193518,1.918213,1.400000,1.895000,-0.206482,0.023213,-19.425188,-4.299767,0.274453,-4.299767,-19.425188,-0.220000,0.600000,-28,69,-27.719825,68.567241,-27.719825,68.567241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.716113,-26.960983,30.922470,48.196931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595675,1.531379,0.203846,0.022169,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.545530,mpc-p,0,-126.340000,54.885000,1.009621,1.865647,1.210000,1.855000,-0.200379,0.010647,-20.279043,-6.373413,0.274453,-6.373413,-20.279043,-0.220000,0.630000,-25,78,-24.680677,77.755644,-24.680677,77.755644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.260182,-26.374204,27.110058,45.282816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552181,1.460701,0.195149,0.018019,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.555564,mpc-p,0,-126.340000,54.885000,0.821907,1.808506,1.010000,1.795000,-0.188093,0.013506,-20.705970,-7.105289,0.701380,-7.105289,-20.705970,-0.240000,0.690000,-21,75,-20.777109,74.676918,-20.777109,74.676918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.950431,-26.086871,26.035479,44.491727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551629,1.608282,0.217794,0.025145,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.565533,mpc-p,0,-126.340000,54.885000,0.632621,1.747433,0.800000,1.735000,-0.167379,0.012433,-21.681804,-6.495393,0.640391,-6.495393,-21.681804,-0.270000,0.720000,-9,63,-9.236389,62.663546,-9.236389,62.663546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.469835,-25.858835,28.723257,46.049228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548701,1.478246,0.204794,0.017992,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.575561,mpc-p,0,-126.340000,54.885000,0.439598,1.681677,0.580000,1.695000,-0.140402,-0.013323,-22.535658,-5.458569,-0.091484,-5.458569,-22.535658,-0.180000,0.670000,-13,52,-12.522168,51.913497,-12.522168,51.913497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.150552,-25.742641,39.028535,52.604989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552243,1.582664,0.199216,0.016709,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.585562,mpc-p,0,-126.340000,54.885000,0.244807,1.611840,0.370000,1.655000,-0.125193,-0.043160,-21.925762,-5.214611,0.640391,-5.214611,-21.925762,-0.140000,0.580000,-24,51,-24.252795,50.822710,-24.252795,50.822710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.972256,-25.517820,42.836842,55.394555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551730,1.559615,0.202989,0.023482,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.595566,mpc-p,0,-126.340000,54.885000,0.047882,1.537750,0.150000,1.605000,-0.102118,-0.067250,-21.681804,-6.068465,0.396432,-6.068465,-21.681804,-0.170000,0.530000,-24,56,-24.109773,56.066271,-24.109773,56.066271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.136994,-25.240631,40.030756,54.071959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561067,1.444544,0.186881,0.016992,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.605562,mpc-p,0,-126.340000,54.885000,-0.150650,1.459553,-0.060000,1.535000,-0.090650,-0.075447,-21.559824,-8.812998,-0.213464,-8.812998,-21.559824,-0.210000,0.520000,-22,75,-22.176213,74.817743,-22.176213,74.817743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.905379,-24.699031,38.096146,52.291818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550837,1.597069,0.216740,0.018079,0.500772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.615566,mpc-p,0,-126.340000,54.885000,-0.350806,1.377189,-0.270000,1.445000,-0.080806,-0.067811,-22.657637,-10.825654,-0.030495,-10.825654,-22.657637,-0.230000,0.570000,-12,84,-11.740881,84.357998,-11.740881,84.357998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.543909,-24.339834,35.233428,50.534872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556446,1.531928,0.256393,0.028495,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.626344,mpc-p,0,-126.340000,54.885000,-0.567746,1.283937,-0.500000,1.355000,-0.067746,-0.071063,-21.986752,-9.422894,0.579401,-9.422894,-21.986752,-0.190000,0.710000,-22,56,-21.844227,56.168841,-21.844227,56.168841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.858864,-25.012731,38.256484,54.267888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594797,1.724209,0.225760,0.028904,0.503728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.635534,mpc-p,0,-126.340000,54.885000,-0.753512,1.200792,-0.700000,1.295000,-0.053512,-0.094208,-21.437845,-6.678361,0.030495,-6.678361,-21.437845,-0.190000,0.660000,-26,31,-26.397235,31.461193,-26.397235,31.461193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.939970,-25.298624,46.049240,60.601317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562785,1.577862,0.192959,0.021565,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.645562,mpc-p,0,-126.340000,54.885000,-0.956728,1.106338,-0.900000,1.235000,-0.056728,-0.128662,-20.462012,-5.824507,-0.213464,-5.824507,-20.462012,-0.230000,0.460000,-31,35,-30.660386,35.000966,-30.660386,35.000966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.718157,-25.126264,53.885540,68.521460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553657,1.612340,0.224865,0.027701,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.655573,mpc-p,0,-126.340000,54.885000,-1.159821,1.008252,-1.100000,1.165000,-0.059821,-0.156748,-20.340032,-9.056956,0.213464,-9.056956,-20.340032,-0.260000,0.390000,-30,62,-29.957967,62.042831,-29.957967,62.042831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.513613,-24.619565,50.942307,67.285207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569398,1.501969,0.209109,0.022438,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.665561,mpc-p,0,-126.340000,54.885000,-1.362332,0.906720,-1.310000,1.065000,-0.052332,-0.158280,-21.071908,-12.960290,-0.213464,-12.960290,-21.071908,-0.300000,0.430000,-19,88,-19.368107,88.059091,-19.368107,88.059091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.463938,-24.057405,45.838775,63.638224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552615,1.452349,0.210635,0.016378,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.675559,mpc-p,0,-126.340000,54.885000,-1.564567,0.801535,-1.510000,0.945000,-0.054567,-0.143465,-21.071908,-12.960290,-0.274453,-13.509197,-21.071908,-0.270000,0.620000,-23,70,-22.821158,69.885292,-22.821158,69.885292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.702274,-24.190161,45.101134,64.093235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576483,1.514208,0.199184,0.025335,0.502496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.685559,mpc-p,0,-126.340000,54.885000,-1.766038,0.692883,-1.720000,0.835000,-0.046038,-0.142117,-21.132897,-11.374561,0.152474,-11.374561,-21.132897,-0.240000,0.690000,-25,46,-25.053588,46.392659,-25.053588,46.392659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.125859,-24.056789,48.277754,64.433766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555761,1.660886,0.213437,0.024344,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.695564,mpc-p,0,-126.340000,54.885000,-1.966477,0.580840,-1.930000,0.755000,-0.036477,-0.174160,-22.108731,-9.849821,0.030495,-9.849821,-22.108731,-0.240000,0.590000,-15,36,-14.654310,36.099055,-14.654310,36.099055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.322823,-23.593513,54.082090,67.521406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578603,1.471910,0.227823,0.022614,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.705564,mpc-p,0,-126.340000,54.885000,-2.165291,0.465671,-2.150000,0.655000,-0.015291,-0.189329,-22.291700,-9.056956,-0.396432,-9.056956,-22.291700,-0.220000,0.470000,-11,36,-11.333354,36.110576,-11.333354,36.110576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.059768,-22.989440,58.214144,70.006609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566381,1.486343,0.204481,0.023661,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.715532,mpc-p,0,-126.340000,54.885000,-2.361608,0.347839,-2.360000,0.565000,-0.001608,-0.217161,-21.376856,-11.923467,-0.762370,-11.923467,-21.376856,-0.180000,0.360000,-22,64,-22.236195,63.797303,-22.236195,63.797303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.417294,-21.376944,60.029434,68.486973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553738,1.436789,0.195416,0.015401,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.725536,mpc-p,0,-126.340000,54.885000,-2.556424,0.226674,-2.570000,0.435000,0.013576,-0.208326,-21.010918,-15.399875,-0.335443,-15.399875,-21.010918,-0.180000,0.470000,-24,81,-24.407298,80.989130,-24.407298,80.989130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.891137,-20.087981,52.957481,62.159726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592342,1.514302,0.222872,0.017832,0.500775,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.735534,mpc-p,0,-126.340000,54.885000,-2.748571,0.102811,-2.770000,0.285000,0.021429,-0.182189,-20.401022,-16.070760,-0.213464,-16.070760,-20.401022,-0.210000,0.600000,-23,75,-23.162577,74.754539,-23.162577,74.754539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.048729,-19.221482,46.393775,57.168750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557874,1.459141,0.214120,0.022115,0.500882,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.745563,mpc-p,0,-126.340000,54.885000,-2.938363,-0.024042,-2.970000,0.145000,0.031637,-0.169042,-20.644980,-14.058103,0.030495,-14.058103,-20.644980,-0.250000,0.690000,-12,48,-11.541614,48.281773,-11.541614,48.281773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.202552,-18.627907,46.699294,56.090290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559129,1.450680,0.199412,0.017074,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.755566,mpc-p,0,-126.340000,54.885000,-3.124377,-0.153012,-3.170000,0.015000,0.045623,-0.168012,-20.157064,-11.191592,-0.884349,-11.191592,-20.157064,-0.220000,0.580000,-14,31,-13.618870,31.048623,-13.618870,31.048623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.458780,-17.157351,58.214522,62.352051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562519,1.459039,0.193400,0.018330,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.765563,mpc-p,0,-126.340000,54.885000,-3.306669,-0.284193,-3.370000,-0.105000,0.063331,-0.179193,-20.705970,-13.143259,-1.006328,-13.143259,-20.705970,-0.200000,0.440000,-7,55,-7.378047,55.400635,-7.378047,55.400635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.423297,-15.048147,63.179813,65.285361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554755,1.465545,0.198731,0.018295,0.502027,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.775563,mpc-p,0,-126.340000,54.885000,-3.485052,-0.417527,-3.570000,-0.245000,0.084948,-0.172527,-20.401022,-16.802635,-0.884349,-16.802635,-20.401022,-0.170000,0.450000,-9,83,-9.017986,83.397873,-9.017986,83.397873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.374830,-12.630885,58.580712,58.395153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554180,1.485989,0.224997,0.021837,0.500975,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.785566,mpc-p,0,-126.340000,54.885000,-3.659176,-0.552836,-3.770000,-0.415000,0.110824,-0.137836,-19.425188,-18.571334,0.091484,-18.571334,-19.425188,-0.110000,0.610000,-19,85,-19.124917,85.108018,-19.124917,85.108018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.884766,-10.630928,52.704871,53.200083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569233,1.601418,0.228995,0.024508,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.795561,mpc-p,0,-126.340000,54.885000,-3.828546,-0.689816,-3.950000,-0.595000,0.121454,-0.094816,-19.364199,-18.571334,-1.006328,-18.571334,-19.364199,-0.110000,0.730000,-14,76,-14.367247,76.174667,-14.367247,76.174667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.176470,-9.563591,49.526508,51.773907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558287,1.506067,0.224146,0.021527,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.805562,mpc-p,0,-126.340000,54.885000,-3.993055,-0.828460,-4.150000,-0.745000,0.156945,-0.083460,-19.364199,-15.277895,-0.701380,-15.277895,-19.364199,-0.070000,0.750000,-10,46,-9.802402,46.242981,-9.802402,46.242981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.895929,-8.550034,52.904150,52.889298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556580,1.531061,0.216849,0.020008,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.815564,mpc-p,0,-126.340000,54.885000,-4.152306,-0.968525,-4.330000,-0.885000,0.177694,-0.083525,-18.937271,-12.472374,-1.006328,-12.472374,-18.937271,-0.140000,0.600000,4,34,3.533549,33.996687,3.533549,33.996687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.418796,-7.165173,65.953582,63.861941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564422,1.485499,0.212538,0.022058,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.825571,mpc-p,0,-126.340000,54.885000,-4.306059,-1.109888,-4.520000,-1.015000,0.213941,-0.094888,-18.632323,-14.180083,-1.006328,-14.180083,-18.632323,-0.120000,0.470000,7,56,7.184824,56.228513,7.184824,56.228513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.198653,-4.187589,73.423782,71.417302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573679,1.815388,0.494406,0.033488,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008430,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.835533,mpc-p,0,-126.340000,54.885000,-4.453302,-1.251668,-4.690000,-1.165000,0.236698,-0.086668,-16.680656,-17.778469,-0.762370,-17.778469,-16.680656,-0.130000,0.460000,-1,86,-1.079359,86.093625,-1.079359,86.093625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.190911,-0.545323,66.731781,66.716798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573514,1.629344,0.229218,0.024670,0.501201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.845563,mpc-p,0,-126.340000,54.885000,-4.595400,-1.395289,-4.850000,-1.355000,0.254600,-0.040289,-15.277895,-21.193887,-0.152474,-21.193887,-15.277895,-0.090000,0.620000,-11,103,-11.440556,103.156909,-11.440556,103.156909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.696217,2.346586,63.123144,64.546241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589262,1.776513,0.841634,0.041155,0.500971,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.855531,mpc-p,0,-126.340000,54.885000,-4.730222,-1.538685,-4.990000,-1.535000,0.259778,-0.003685,-13.265238,-19.913105,-0.762370,-19.913105,-13.265238,-0.120000,0.820000,-17,77,-17.406769,77.238418,-17.406769,77.238418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.887970,3.703630,63.703412,66.160912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561695,1.572633,0.248023,0.019274,0.501028,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.865563,mpc-p,0,-126.340000,54.885000,-4.859240,-1.683512,-5.120000,-1.705000,0.260760,0.021488,-11.679509,-16.009771,-0.945339,-16.009771,-11.679509,-0.110000,0.810000,-24,46,-24.232702,46.394971,-24.232702,46.394971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.789587,4.406664,67.596011,68.941970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558818,1.803959,0.449601,0.039009,0.500710,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008370,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.875533,mpc-p,0,-126.340000,54.885000,-4.980592,-1.827761,-5.230000,-1.845000,0.249408,0.017239,-10.459717,-13.265238,-0.518412,-13.265238,-10.459717,-0.030000,0.650000,-39,36,-38.903953,36.454736,-38.903953,36.454736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.548556,4.321642,71.598438,71.579025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560029,1.630359,0.216958,0.020312,0.500583,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.885560,mpc-p,0,-126.340000,54.885000,-5.095519,-1.972985,-5.320000,-1.975000,0.224481,0.002015,-9.178935,-13.936124,-0.701380,-13.936124,-9.178935,-0.190000,0.490000,-26,55,-26.090793,55.408563,-26.090793,55.408563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.550240,2.889233,69.794611,70.437299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561996,1.569088,0.221127,0.017016,0.500491,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.895530,mpc-p,0,-126.340000,54.885000,-5.202491,-2.117326,-5.410000,-2.135000,0.207509,0.017674,-9.056956,-17.900448,-1.128308,-17.900448,-9.056956,-0.210000,0.480000,-20,91,-19.826013,91.172624,-19.826013,91.172624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.385489,3.379855,68.610856,70.957298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548194,1.629057,0.223490,0.030738,0.501009,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.905539,mpc-p,0,-126.340000,54.885000,-5.302390,-2.262016,-5.490000,-2.315000,0.187610,0.052984,-8.630029,-19.486178,-0.823360,-19.486178,-8.630029,-0.260000,0.650000,-11,93,-11.304833,93.330085,-11.304833,93.330085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.706423,4.720602,64.260416,70.356871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572358,1.484253,0.221602,0.021797,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.915537,mpc-p,0,-126.340000,54.885000,-5.394524,-2.406166,-5.570000,-2.495000,0.175476,0.088834,-8.630029,-17.656490,-0.823360,-17.656490,-8.630029,-0.220000,0.780000,-8,69,-8.257338,69.074700,-8.257338,69.074700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.873495,7.474310,66.753502,75.192826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554725,1.544514,0.243221,0.027183,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.925565,mpc-p,0,-126.340000,54.885000,-5.479086,-2.550168,-5.660000,-2.635000,0.180914,0.084832,-7.715185,-13.326228,-0.823360,-13.326228,-7.715185,-0.180000,0.740000,-11,35,-11.311293,35.189887,-11.311293,35.189887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.584918,9.990946,71.920408,78.574572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564681,1.594763,0.203903,0.022387,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.935564,mpc-p,0,-126.340000,54.885000,-5.555467,-2.693034,-5.730000,-2.755000,0.174533,0.061966,-7.532216,-10.337738,-0.823360,-10.337738,-7.532216,-0.160000,0.540000,-8,26,-8.121413,25.931505,-8.121413,25.931505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.032562,10.919882,81.989942,84.755082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554748,1.449709,0.187696,0.016394,0.501442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.945565,mpc-p,0,-126.340000,54.885000,-5.623819,-2.835025,-5.780000,-2.865000,0.156181,0.029975,-5.275601,-10.886644,-1.006328,-10.886644,-5.275601,-0.140000,0.360000,-24,44,-24.333094,44.159686,-24.333094,44.159686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.629945,11.653114,83.517736,86.182920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554420,1.512268,0.218069,0.020057,0.500679,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.955566,mpc-p,0,-126.340000,54.885000,-5.684044,-2.975950,-5.830000,-2.995000,0.145956,0.019050,-3.872840,-14.667999,-0.701380,-14.667999,-3.872840,-0.160000,0.340000,-29,78,-29.093775,77.857229,-29.093775,77.857229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.066355,11.796038,76.496523,81.141116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553907,1.641799,0.218886,0.022144,0.501108,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.965566,mpc-p,0,-126.340000,54.885000,-5.736084,-3.115665,-5.850000,-3.145000,0.113916,0.029335,-3.384923,-17.473521,-0.335443,-17.473521,-3.384923,-0.220000,0.510000,-21,89,-20.795667,88.714247,-20.795667,88.714247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.548345,12.635831,71.296593,79.279390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562048,1.455727,0.221913,0.016651,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.975562,mpc-p,0,-126.340000,54.885000,-5.779884,-3.253964,-5.880000,-3.305000,0.100116,0.051036,-2.287110,-15.033937,-0.152474,-15.033937,-2.287110,-0.250000,0.680000,-17,56,-16.991216,56.043430,-16.991216,56.043430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.565598,14.618821,71.823886,81.758190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551323,1.444157,0.209787,0.015779,0.501590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.985563,mpc-p,0,-126.340000,54.885000,-5.815465,-3.390830,-5.900000,-3.435000,0.084535,0.044170,-2.836017,-10.642686,-0.213464,-10.642686,-2.836017,-0.220000,0.660000,-7,20,-6.547881,20.059284,-6.547881,20.059284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.012622,17.435719,75.856051,85.692330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552736,1.707478,0.213237,0.029568,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.995563,mpc-p,0,-126.340000,54.885000,-5.842807,-3.526047,-5.920000,-3.525000,0.077193,-0.001047,-2.104141,-8.081122,-0.274453,-8.081122,-2.104141,-0.190000,0.470000,-6,11,-5.804867,11.489240,-5.804867,11.489240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.384859,19.776045,79.100808,91.321801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564317,1.447504,0.208213,0.018162,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.005563,mpc-p,0,-126.340000,54.885000,-5.861940,-3.659475,-5.940000,-3.625000,0.078060,-0.034475,-1.250287,-10.642686,-0.274453,-10.642686,-1.250287,-0.170000,0.340000,-8,42,-7.680823,41.883077,-7.680823,41.883077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.920233,21.961091,85.420454,94.918873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552319,1.452513,0.194948,0.016291,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.015563,mpc-p,0,-126.340000,54.885000,-5.872919,-3.791011,-5.940000,-3.755000,0.067081,-0.036011,0.274453,-16.741646,-0.457422,-16.741646,0.274453,-0.160000,0.310000,-17,87,-16.525006,96.250741,-16.525006,96.250741,0.000000,-9.367664,0.000000,64.000000,0.000000,0.000000,79.600694,24.943187,82.863596,93.041628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553391,1.558861,0.212525,0.016895,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.025561,mpc-p,0,-126.340000,54.885000,-5.875819,-3.920507,-5.920000,-3.915000,0.044181,-0.005507,1.677214,-18.571334,-0.213464,-18.571334,1.677214,-0.160000,0.530000,-23,97,-22.625880,97.050079,-22.625880,97.050079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.023668,26.391626,81.461636,93.150462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554011,1.530595,0.223563,0.015896,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.035564,mpc-p,0,-126.340000,54.885000,-5.870735,-4.047936,-5.890000,-4.075000,0.019265,0.027064,1.677214,-18.571334,0.152474,-14.485031,2.653048,-0.180000,0.760000,-13,80,-13.049220,80.171005,-13.049220,80.171005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.998865,28.780475,84.334402,98.894116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547589,1.613553,0.249788,0.019866,0.504236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.045567,mpc-p,0,-126.340000,54.885000,-5.857787,-4.173123,-5.860000,-4.185000,0.002213,0.011877,2.653048,-14.485031,-0.091484,-9.605862,2.470079,-0.220000,0.800000,-6,40,-5.660504,40.433625,-5.660504,40.433625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.252902,33.464823,85.360900,105.322673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.186202,1.667111,0.221871,0.036064,0.503603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.055537,mpc-p,0,-126.340000,54.885000,-5.837199,-4.295579,-5.840000,-4.245000,0.002801,-0.050579,2.287110,-3.445913,0.091484,-3.445913,2.287110,-0.170000,0.630000,5,-5,4.982674,-40.001138,4.982674,-40.001138,0.000000,35.434763,0.000000,64.000000,0.000000,0.000000,54.203062,34.221085,86.664566,104.232184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559708,1.433108,0.198061,0.018032,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.065561,mpc-p,0,-126.340000,54.885000,-5.808933,-4.416274,-5.820000,-4.275000,0.011067,-0.141274,2.348100,-2.409089,-0.030495,-2.409089,2.348100,-0.160000,0.300000,15,-25,14.527194,-25.294662,14.527194,-25.294662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.324800,32.682060,89.525223,108.515605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559008,1.547813,0.195673,0.018592,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.075568,mpc-p,0,-126.340000,54.885000,-5.773338,-4.534255,-5.790000,-4.335000,0.016662,-0.199255,2.897006,-9.361904,-0.213464,-9.361904,2.897006,-0.130000,0.030000,13,20,12.745385,52.568958,12.745385,52.568958,0.000000,-32.863620,0.000000,64.000000,0.000000,0.000000,43.754909,33.009989,102.701177,121.802691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559045,1.614066,0.202834,0.018876,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.085563,mpc-p,0,-126.340000,54.885000,-5.730645,-4.649506,-5.750000,-4.475000,0.019355,-0.174506,3.506902,-18.632323,0.213464,-18.632323,3.506902,-0.090000,0.020000,5,65,5.205355,112.450000,5.205355,112.450000,0.000000,-47.744662,0.000000,64.000000,0.000000,0.000000,45.268243,34.688110,112.081972,124.496836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555886,1.556648,0.249151,0.020620,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.095568,mpc-p,0,-126.340000,54.885000,-5.680987,-4.762236,-5.710000,-4.695000,0.029013,-0.067236,4.970653,-26.743941,0.152474,-26.743941,4.970653,0.050000,0.290000,-20,110,-20.485981,112.450000,-20.485981,112.450000,0.000000,-2.744662,0.000000,64.000000,0.000000,0.000000,43.631710,39.470028,111.432015,127.745267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566010,1.473124,0.234424,0.017018,0.500808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.105561,mpc-p,0,-126.340000,54.885000,-5.624732,-4.872132,-5.650000,-4.965000,0.025268,0.092868,5.885497,-29.061545,-0.396432,-29.061545,5.885497,-0.080000,0.680000,-8,112,-7.862800,112.450000,-7.862800,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.228090,42.687174,109.362675,127.410003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550144,1.608791,0.251417,0.016379,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.115567,mpc-p,0,-126.340000,54.885000,-5.562012,-4.979417,-5.600000,-5.215000,0.037988,0.235583,5.580549,-23.572481,-0.152474,-23.572481,5.580549,0.010000,0.930000,-5,112,-5.346533,112.450000,-5.346533,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.902040,49.667497,125.700263,152.494895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549715,1.479590,0.320215,0.028237,0.500692,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.125560,mpc-p,0,-126.340000,54.885000,-5.493291,-5.083761,-5.530000,-5.395000,0.036709,0.311239,5.153621,-13.753155,0.274453,-13.753155,5.153621,0.020000,1.030000,9,67,8.720419,51.775250,8.720419,51.775250,0.000000,15.674750,0.000000,64.000000,0.000000,0.000000,21.955492,54.773593,134.154581,160.660866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552234,1.444912,0.330556,0.017480,0.500710,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.135562,mpc-p,0,-126.340000,54.885000,-5.418718,-5.185387,-5.490000,-5.475000,0.071282,0.289613,4.482736,-4.238777,0.457422,-4.238777,4.482736,-0.070000,0.880000,42,22,42.097469,-14.922752,42.097469,-14.922752,0.000000,37.372752,0.000000,64.000000,0.000000,0.000000,11.650640,56.805820,139.221783,166.765548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551916,1.574187,0.215618,0.019417,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.145563,mpc-p,0,-126.340000,54.885000,-5.338701,-5.284148,-5.440000,-5.495000,0.101299,0.210852,4.726694,0.518412,0.457422,0.518412,4.726694,0.040000,0.550000,41,-23,41.007801,-29.253832,41.007801,-29.253832,0.000000,6.703832,0.000000,64.000000,0.000000,0.000000,0.034420,54.199291,127.910674,156.290753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589043,1.595123,0.241076,0.030337,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.155534,mpc-p,0,-126.340000,54.885000,-5.253845,-5.379753,-5.380000,-5.505000,0.126155,0.125247,7.044299,-1.067318,0.457422,-1.067318,7.044299,0.200000,0.180000,7,12,7.442486,12.057818,7.442486,12.057818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.522557,49.272685,145.167960,166.444336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562236,1.465844,0.228521,0.020287,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.165532,mpc-p,0,-126.340000,54.885000,-5.164032,-5.472740,-5.290000,-5.555000,0.125968,0.082260,9.971800,-9.544873,0.335443,-9.544873,9.971800,0.200000,0.070000,-21,57,-20.939734,94.663080,-20.939734,94.663080,0.000000,-37.605263,0.000000,64.000000,0.000000,0.000000,1.523660,40.810699,149.115142,156.713403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559746,1.530365,0.329116,0.042855,0.501653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.175579,mpc-p,0,-126.340000,54.885000,-5.069381,-5.563290,-5.180000,-5.695000,0.110619,0.131710,11.130602,-16.619667,1.189297,-16.619667,11.130602,0.010000,0.260000,-10,102,-10.098672,112.450000,-10.098672,112.450000,0.000000,-10.392182,0.000000,64.000000,0.000000,0.000000,5.204782,36.111087,131.788224,144.115413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614282,1.603099,0.258278,0.023562,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.185533,mpc-p,0,-126.340000,54.885000,-4.971662,-5.650137,-5.060000,-5.875000,0.088338,0.224863,11.923467,-20.644980,0.640391,-20.644980,11.923467,-0.030000,0.610000,-10,112,-9.998290,112.450000,-9.998290,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.315839,36.441906,129.575860,148.373181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563600,2.425917,0.303628,0.039644,0.501243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.195531,mpc-p,0,-126.340000,54.885000,-4.869962,-5.734516,-4.940000,-6.055000,0.070038,0.320484,11.679509,-16.558677,1.311276,-16.558677,11.679509,-0.070000,0.900000,2,109,1.914862,109.338366,1.914862,109.338366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.930490,39.623015,128.671773,153.621461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567764,1.732730,0.482498,0.048278,0.502426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008347,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.205557,mpc-p,0,-126.340000,54.885000,-4.764816,-5.816289,-4.830000,-6.175000,0.065184,0.358711,10.032790,-9.849821,1.250287,-9.849821,10.032790,-0.060000,0.990000,23,64,23.450636,50.513170,23.450636,50.513170,0.000000,13.825195,0.000000,64.000000,0.000000,0.000000,-20.154222,42.722381,130.502615,161.620361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611552,1.881298,0.396294,0.035194,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008439,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.215533,mpc-p,0,-126.340000,54.885000,-4.657483,-5.894853,-4.720000,-6.225000,0.062517,0.330147,8.934977,-1.616224,0.884349,-1.616224,8.934977,0.000000,0.870000,35,19,34.877107,-8.574982,34.877107,-8.574982,0.000000,27.913347,0.000000,64.000000,0.000000,0.000000,-32.000982,43.942047,127.299434,162.250229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585027,1.755451,0.514187,0.037148,0.514902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008428,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.225536,mpc-p,0,-126.340000,54.885000,-4.547592,-5.970856,-4.620000,-6.205000,0.072408,0.234144,8.995966,3.140965,0.945339,3.140965,8.995966,0.130000,0.560000,25,-26,24.994731,-26.086311,24.994731,-26.086311,0.000000,0.424676,0.000000,64.000000,0.000000,0.000000,-40.442994,40.761202,123.404542,153.360490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577372,1.753559,0.267687,0.033509,0.501187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.235539,mpc-p,0,-126.340000,54.885000,-4.435862,-6.044132,-4.510000,-6.175000,0.074138,0.130868,10.703675,0.823360,1.433256,0.823360,10.703675,0.210000,0.160000,0,19,0.194826,22.649539,0.194826,22.649539,0.000000,-3.311173,0.000000,64.000000,0.000000,0.000000,-42.268475,35.197382,133.805792,156.499502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615795,1.826777,1.085343,0.053161,0.501222,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.245542,mpc-p,0,-126.340000,54.885000,-4.322756,-6.114724,-4.380000,-6.235000,0.057244,0.120276,12.899301,-8.081122,1.799193,-8.081122,12.899301,0.160000,0.060000,-19,64,-19.005394,110.973930,-19.005394,110.973930,0.000000,-46.635564,0.000000,64.000000,0.000000,0.000000,-39.797663,27.648097,134.030756,154.398782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.179330,1.475121,0.239482,0.019998,1.678357,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.009609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.255530,mpc-p,0,-126.340000,54.885000,-4.208898,-6.182593,-4.230000,-6.375000,0.021102,0.192407,13.204249,-17.351542,0.945339,-17.351542,13.204249,0.010000,0.280000,-10,109,-10.141632,112.450000,-10.141632,112.450000,0.000000,-3.111634,0.000000,64.000000,0.000000,0.000000,-38.358148,25.677093,122.317151,144.969490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.170502,1.641687,0.246530,0.023321,0.500703,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.009593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.265527,mpc-p,0,-126.340000,54.885000,-4.094481,-6.247961,-4.120000,-6.525000,0.025519,0.277039,12.777322,-19.486178,0.945339,-19.486178,12.777322,-0.050000,0.630000,2,112,2.400154,112.450000,2.400154,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.537829,26.738014,123.174600,151.862491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.663128,1.879773,0.451408,0.041186,0.505973,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010558,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.276116,mpc-p,0,-126.340000,54.885000,-3.973312,-6.314476,-3.990000,-6.695000,0.016688,0.380524,9.971800,-15.460864,1.128308,-15.460864,9.971800,0.030000,0.920000,19,112,19.091773,112.450000,19.091773,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.809742,31.094555,133.782845,163.089780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574515,1.519756,0.338947,0.022195,0.500906,1,1,0,5,0,1,0,0,0,0,0,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.010588,0.000000
3.286142,mpc-p,0,-126.340000,54.885000,-3.859080,-6.374958,-3.890000,-6.795000,0.030920,0.420042,8.386070,-7.715185,1.494245,-7.715185,8.386070,-0.020000,1.030000,46,67,45.670225,56.210462,45.670225,56.210462,0.000000,11.239538,0.000000,64.000000,0.000000,0.000000,-64.411618,33.947993,136.655029,166.520683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588037,1.917540,0.480074,0.057327,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008559,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.296138,mpc-p,0,-126.340000,54.885000,-3.746168,-6.432908,-3.790000,-6.815000,0.043832,0.382092,8.264091,2.043152,1.128308,2.043152,8.264091,0.140000,0.900000,33,22,32.639366,-15.390716,32.639366,-15.390716,0.000000,37.840716,0.000000,64.000000,0.000000,0.000000,-72.247806,33.552829,133.156077,163.893563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576590,1.507551,0.215681,0.017566,0.501641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.306137,mpc-p,0,-126.340000,54.885000,-3.634637,-6.488621,-3.710000,-6.755000,0.075363,0.266379,9.605862,8.142112,1.250287,8.142112,9.605862,0.270000,0.570000,7,-23,6.878917,-42.901719,6.878917,-42.901719,0.000000,20.351719,0.000000,64.000000,0.000000,0.000000,-74.991125,25.929631,135.648628,161.078737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555676,1.475796,0.190871,0.018558,0.501196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.316135,mpc-p,0,-126.340000,54.885000,-3.525022,-6.542146,-3.600000,-6.685000,0.074978,0.142854,10.764665,5.946486,1.433256,5.946486,10.764665,0.200000,0.180000,0,3,-0.049281,3.484702,-0.049281,3.484702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.495571,15.688862,137.590612,163.061150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548865,1.555830,0.190156,0.019923,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.326165,mpc-p,0,-126.340000,54.885000,-3.417405,-6.593750,-3.480000,-6.685000,0.062595,0.091250,11.008623,-2.897006,1.372266,-2.897006,11.008623,0.090000,0.050000,4,48,4.490051,89.931218,4.490051,89.931218,0.000000,-41.446517,0.000000,64.000000,0.000000,0.000000,-73.247399,6.710056,133.502779,165.666659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567848,1.480876,0.216780,0.022110,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.336206,mpc-p,0,-126.340000,54.885000,-3.312483,-6.643402,-3.360000,-6.775000,0.047517,0.131598,11.130602,-12.228415,1.555235,-12.228415,11.130602,0.020000,0.200000,7,93,6.528500,112.450000,6.528500,112.450000,0.000000,-18.965298,0.000000,64.000000,0.000000,0.000000,-78.351093,4.544175,123.493458,158.732277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555923,1.505896,0.228320,0.017392,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.346167,mpc-p,0,-126.340000,54.885000,-3.211635,-6.690762,-3.240000,-6.915000,0.028365,0.224238,10.947634,-16.680656,0.640391,-16.680656,10.947634,0.060000,0.560000,-2,112,-2.420503,112.450000,-2.420503,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.772719,6.936142,127.864505,156.324597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566927,1.691459,0.373801,0.044168,0.500763,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.356162,mpc-p,0,-126.340000,54.885000,-3.114112,-6.736483,-3.120000,-7.055000,0.005888,0.318517,10.886644,-14.180083,1.921172,-14.180083,10.886644,0.030000,0.850000,-3,112,-3.247870,112.450000,-3.247870,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.557172,11.256387,132.530987,157.673142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599530,1.525164,0.310029,0.021798,0.504004,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.366138,mpc-p,0,-126.340000,54.885000,-3.020848,-6.780423,-3.020000,-7.135000,-0.000848,0.354577,9.483883,-6.434403,1.311276,-6.434403,9.483883,-0.010000,1.000000,13,67,12.751478,62.956799,12.751478,62.956799,0.000000,4.493201,0.000000,64.000000,0.000000,0.000000,-96.476656,13.701903,135.786046,160.672066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558951,1.617555,0.355583,0.024186,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.376138,mpc-p,0,-126.340000,54.885000,-2.931868,-6.822864,-2.920000,-7.135000,-0.011868,0.312136,9.727842,3.872840,1.250287,3.872840,9.727842,0.020000,0.880000,7,22,6.663099,-14.881068,6.663099,-14.881068,0.000000,37.331068,0.000000,64.000000,0.000000,0.000000,-102.003607,12.593321,135.014378,158.762257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565627,1.629471,0.193482,0.021104,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.386138,mpc-p,0,-126.340000,54.885000,-2.847793,-6.863805,-2.820000,-7.065000,-0.027793,0.201195,9.300914,9.788831,1.250287,9.788831,9.300914,0.030000,0.550000,5,-23,4.669900,-41.159863,4.669900,-41.159863,0.000000,18.609863,0.000000,64.000000,0.000000,0.000000,-104.734252,5.919076,125.313346,156.550362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568393,1.498185,0.199403,0.017759,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.396136,mpc-p,0,-126.340000,54.885000,-2.769034,-6.903334,-2.730000,-6.985000,-0.039034,0.081666,8.934977,8.081122,1.311276,8.081122,8.934977,0.060000,0.180000,-3,-2,-3.446635,-2.203401,-3.446635,-2.203401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.148395,-0.792875,118.226968,151.563904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562251,1.471314,0.202043,0.018334,0.505546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.406137,mpc-p,0,-126.340000,54.885000,-2.695922,-6.941573,-2.630000,-6.965000,-0.065922,0.023427,9.117946,-1.006328,1.494245,-1.006328,9.117946,0.020000,0.040000,-12,43,-12.085817,84.543259,-12.085817,84.543259,0.000000,-41.746660,0.000000,64.000000,0.000000,0.000000,-105.325071,-7.318782,118.986241,157.453402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557836,1.516412,0.313714,0.018178,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.416139,mpc-p,0,-126.340000,54.885000,-2.628824,-6.978617,-2.530000,-7.025000,-0.098824,0.046383,9.117946,-10.093779,0.945339,-10.093779,9.117946,-0.010000,0.140000,-21,88,-21.417942,112.450000,-21.417942,112.450000,0.000000,-24.653401,0.000000,64.000000,0.000000,0.000000,-104.772209,-9.164047,119.900744,154.494917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555842,1.447826,0.230711,0.016966,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.426137,mpc-p,0,-126.340000,54.885000,-2.568108,-7.014550,-2.440000,-7.135000,-0.128108,0.120450,9.117946,-10.093779,1.128308,-15.033937,8.447060,-0.060000,0.500000,-27,112,-26.629959,112.450000,-26.629959,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.679106,-9.090796,120.557216,152.763724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564934,1.579846,0.239289,0.021472,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.436134,mpc-p,0,-126.340000,54.885000,-2.514075,-7.049478,-2.350000,-7.265000,-0.164075,0.215522,7.654195,-12.228415,0.945339,-12.228415,7.654195,-0.080000,0.820000,-23,112,-23.431583,112.450000,-23.431583,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.169193,-6.648264,125.844819,153.117086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550186,1.457650,0.404743,0.015990,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.446137,mpc-p,0,-126.340000,54.885000,-2.466984,-7.083527,-2.290000,-7.345000,-0.176984,0.261473,5.275601,-4.177788,0.823360,-4.177788,5.275601,-0.120000,1.000000,-4,67,-3.790775,51.082432,-3.790775,51.082432,0.000000,16.367568,0.000000,64.000000,0.000000,0.000000,-105.021036,-4.885483,128.765672,153.779922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562839,1.653778,0.392492,0.023709,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.456138,mpc-p,0,-126.340000,54.885000,-2.427165,-7.116759,-2.240000,-7.325000,-0.187165,0.208241,3.506902,6.251434,0.213464,6.251434,3.506902,-0.130000,0.880000,8,22,8.420836,-29.367653,8.420836,-29.367653,0.000000,51.817653,0.000000,64.000000,0.000000,0.000000,-104.865121,-5.463979,124.035272,145.374763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567424,1.925371,0.273994,0.052246,0.501377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008334,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.466143,mpc-p,0,-126.340000,54.885000,-2.394850,-7.149287,-2.210000,-7.225000,-0.184850,0.075713,1.372266,11.374561,0.518412,11.374561,1.372266,-0.100000,0.570000,17,-23,16.551353,-54.546243,16.551353,-54.546243,0.000000,31.996243,0.000000,64.000000,0.000000,0.000000,-101.933360,-9.566143,107.456952,130.510260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570478,1.594740,0.195137,0.021964,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.476136,mpc-p,0,-126.340000,54.885000,-2.370317,-7.181153,-2.200000,-7.125000,-0.170317,-0.056153,0.091484,9.971800,0.335443,9.971800,0.091484,-0.050000,0.190000,12,-20,12.286192,-19.806824,12.286192,-19.806824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.149293,-14.126159,97.344095,124.230631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556946,1.465876,0.203064,0.018763,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.486138,mpc-p,0,-126.340000,54.885000,-2.353727,-7.212504,-2.200000,-7.075000,-0.153727,-0.137504,-1.189297,1.372266,0.213464,1.372266,-1.189297,-0.020000,0.020000,7,25,6.785220,61.715442,6.785220,61.715442,0.000000,-36.522265,0.000000,64.000000,0.000000,0.000000,-89.011476,-19.474127,99.308021,136.105881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556572,1.523610,0.201846,0.020400,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.496136,mpc-p,0,-126.340000,54.885000,-2.345295,-7.243385,-2.210000,-7.125000,-0.135295,-0.118385,-1.006328,-8.934977,-0.579401,-8.934977,-1.006328,0.000000,0.030000,-10,70,-9.969707,112.450000,-9.969707,112.450000,0.000000,-42.256824,0.000000,64.000000,0.000000,0.000000,-82.619276,-22.010317,108.051295,145.984405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555655,1.618824,0.255129,0.025985,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.506135,mpc-p,0,-126.340000,54.885000,-2.345181,-7.273889,-2.210000,-7.245000,-0.135181,-0.028889,-0.701380,-17.229563,-0.457422,-17.229563,-0.701380,0.000000,0.300000,-26,112,-25.839699,112.450000,-25.839699,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.322753,-18.675259,108.822973,143.403470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588704,1.554174,0.289163,0.016285,0.500660,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.516137,mpc-p,0,-126.340000,54.885000,-2.353531,-7.304092,-2.220000,-7.415000,-0.133531,0.110908,-1.494245,-17.839459,-0.518412,-17.839459,-1.494245,-0.060000,0.700000,-24,112,-24.000611,112.450000,-24.000611,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.212760,-13.572142,109.210154,144.877602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554879,1.505901,0.306513,0.017756,0.500541,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.526137,mpc-p,0,-126.340000,54.885000,-2.370458,-7.334047,-2.230000,-7.545000,-0.140458,0.210953,-1.982162,-10.947634,-0.152474,-10.947634,-1.982162,-0.090000,0.950000,-23,109,-23.057169,109.082138,-23.057169,109.082138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.341860,-7.853154,122.128217,153.839515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556993,1.625499,0.328006,0.020624,0.503536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.536138,mpc-p,0,-126.340000,54.885000,-2.396062,-7.363831,-2.260000,-7.585000,-0.136062,0.221169,-3.567892,-0.213464,-0.457422,-0.213464,-3.567892,-0.090000,1.030000,-13,64,-12.843679,13.750273,-12.843679,13.750273,0.000000,50.331865,0.000000,64.000000,0.000000,0.000000,-77.241828,-6.639936,121.236162,154.801832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568272,1.476088,0.374557,0.019404,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.546143,mpc-p,0,-126.340000,54.885000,-2.430421,-7.393505,-2.290000,-7.515000,-0.140421,0.121495,-4.848673,11.069613,-0.213464,11.069613,-4.848673,-0.130000,0.870000,0,19,-0.052209,-72.822834,-0.052209,-72.822834,0.000000,91.904972,0.000000,64.000000,0.000000,0.000000,-80.352616,-11.897988,113.979906,148.438141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552403,1.467067,0.210895,0.016634,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.556601,mpc-p,0,-126.340000,54.885000,-2.475726,-7.424448,-2.350000,-7.375000,-0.125726,-0.049448,-6.312424,15.948781,-0.274453,15.948781,-6.312424,-0.130000,0.520000,8,-26,7.533358,-94.649373,7.533358,-94.649373,0.000000,68.731511,0.000000,64.000000,0.000000,0.000000,-80.392594,-19.825430,98.168339,132.839894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.876578,2.422888,0.313325,0.041975,0.501237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.566135,mpc-p,0,-126.340000,54.885000,-2.525416,-7.452639,-2.400000,-7.235000,-0.125416,-0.217639,-6.190445,13.936124,-0.335443,13.936124,-6.190445,-0.070000,0.190000,-11,-63,-10.707405,-62.719306,-10.707405,-62.719306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.042664,-26.057332,91.760682,126.801903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570462,1.682203,0.221275,0.023198,0.502676,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.576142,mpc-p,0,-126.340000,54.885000,-2.586152,-7.482240,-2.450000,-7.145000,-0.136152,-0.337240,-5.885497,3.933829,-0.579401,3.933829,-5.885497,-0.070000,-0.030000,-30,-18,-29.978059,27.648592,-29.978059,27.648592,0.000000,-45.367898,0.000000,64.000000,0.000000,0.000000,-69.397040,-28.766036,109.604683,142.126147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574429,1.811897,0.288760,0.037785,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008226,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.586187,mpc-p,0,-126.340000,54.885000,-2.655938,-7.512006,-2.500000,-7.175000,-0.155938,-0.337006,-4.543725,-8.752008,-1.006328,-8.752008,-4.543725,-0.100000,-0.070000,-56,27,-56.114561,112.450000,-56.114561,112.450000,0.000000,-85.169306,0.000000,64.000000,0.000000,0.000000,-60.885177,-28.646295,116.054468,155.897413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583862,1.737053,0.265923,0.025742,0.504223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.596143,mpc-p,0,-126.340000,54.885000,-2.733753,-7.541581,-2.540000,-7.315000,-0.193753,-0.226581,-4.360757,-20.401022,-1.250287,-20.401022,-4.360757,-0.270000,-0.060000,-36,72,-36.106675,112.450000,-36.106675,112.450000,0.000000,-40.169306,0.000000,64.000000,0.000000,0.000000,-52.167798,-22.201892,112.096227,147.957952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569351,1.787559,0.346345,0.035759,0.505334,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008257,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.606159,mpc-p,0,-126.340000,54.885000,-2.820643,-7.571427,-2.600000,-7.575000,-0.220643,0.003573,-6.495393,-29.854410,-1.555235,-29.854410,-6.495393,-0.360000,0.090000,9,112,32.461633,112.450000,32.461633,112.450000,-23.568308,0.000000,0.000000,64.000000,0.000000,0.000000,-52.257746,-8.108285,127.866175,156.215370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585380,1.890628,0.300602,0.028940,0.501204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008318,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.616175,mpc-p,0,-126.340000,54.885000,-2.916049,-7.601379,-2.670000,-7.885000,-0.246049,0.283621,-8.203101,-32.842901,-2.348100,-32.842901,-8.203101,-0.230000,0.610000,-12,112,-12.035685,112.450000,-12.035685,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.634256,8.286945,139.783131,171.722776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566451,1.806559,0.320269,0.033732,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.626134,mpc-p,0,-126.340000,54.885000,-3.019227,-7.631271,-2.740000,-8.165000,-0.279227,0.533729,-8.325081,-25.768107,-2.287110,-25.768107,-8.325081,-0.150000,0.930000,-57,112,-66.275126,112.450000,-66.275126,112.450000,9.239440,0.000000,0.000000,64.000000,0.000000,0.000000,-54.124267,24.160143,145.503348,184.029249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558163,1.603444,0.312097,0.017995,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.636169,mpc-p,0,-126.340000,54.885000,-3.131420,-7.661500,-2.830000,-8.355000,-0.301420,0.693500,-8.142112,-14.424041,-1.860183,-14.424041,-8.142112,-0.250000,1.030000,-68,112,-68.182545,112.450000,-68.182545,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.340058,31.853899,139.144127,175.495148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571194,1.502471,0.320456,0.019210,0.501468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.646138,mpc-p,0,-126.340000,54.885000,-3.250873,-7.691631,-2.910000,-8.425000,-0.340873,0.733369,-11.496540,-2.104141,-1.128308,-2.104141,-11.496540,-0.470000,1.070000,-23,67,-19.312902,57.595494,-19.312902,57.595494,-3.869643,9.854506,0.000000,64.000000,0.000000,0.000000,-46.166905,30.218994,148.277767,186.033624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559983,1.491950,0.409528,0.023447,0.503316,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.656174,mpc-p,0,-126.340000,54.885000,-3.378970,-7.722047,-3.040000,-8.375000,-0.338970,0.652953,-15.338885,9.727842,-2.409089,9.727842,-15.338885,-0.450000,0.900000,12,22,11.596748,-28.066887,11.596748,-28.066887,0.000000,50.516887,0.000000,64.000000,0.000000,0.000000,-48.313905,20.305933,143.366791,180.489641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565082,1.473772,0.203226,0.020964,0.500379,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.666215,mpc-p,0,-126.340000,54.885000,-3.514788,-7.752540,-3.190000,-8.235000,-0.324788,0.482460,-16.985604,16.436698,-2.287110,16.436698,-16.985604,-0.170000,0.570000,-12,-23,-12.210769,-64.392969,-12.210769,-64.392969,0.000000,41.842969,0.000000,64.000000,0.000000,0.000000,-46.936996,6.931858,125.614242,167.250165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557853,1.848717,0.247573,0.033541,0.500479,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.676168,mpc-p,0,-126.340000,54.885000,-3.656706,-7.782791,-3.350000,-8.065000,-0.306706,0.282209,-17.351542,15.643833,-2.348100,15.643833,-17.351542,-0.150000,0.190000,-22,-37,-22.330578,-37.259140,-22.330578,-37.259140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.550602,-7.269743,130.041144,178.312550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549272,1.438195,0.197083,0.017160,0.500295,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.686207,mpc-p,0,-126.340000,54.885000,-3.806954,-7.813297,-3.520000,-7.955000,-0.286954,0.141703,-17.961438,7.227268,-1.982162,7.227268,-17.961438,-0.110000,0.000000,-35,8,-35.395805,39.592130,-35.395805,39.592130,0.000000,-31.851270,0.000000,64.000000,0.000000,0.000000,-21.801647,-16.298592,140.087292,183.829303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555447,1.695720,0.229386,0.029788,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.696209,mpc-p,0,-126.340000,54.885000,-3.963451,-7.843636,-3.690000,-7.925000,-0.273451,0.081364,-16.436698,-3.201954,-2.287110,-3.201954,-16.436698,-0.230000,-0.010000,-47,53,-47.140515,112.450000,-47.140515,112.450000,0.000000,-59.709140,0.000000,64.000000,0.000000,0.000000,-8.356854,-20.794441,142.308600,186.465951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567106,1.592602,0.244613,0.026008,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.706207,mpc-p,0,-126.340000,54.885000,-4.126361,-7.873857,-3.860000,-8.005000,-0.266361,0.131143,-17.778469,-13.204249,-2.653048,-13.204249,-17.778469,-0.340000,0.080000,-32,98,-32.179036,112.450000,-32.179036,112.450000,0.000000,-14.709140,0.000000,64.000000,0.000000,0.000000,2.462913,-17.442759,137.512119,175.601465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558636,1.439597,0.232106,0.017358,0.500244,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.716203,mpc-p,0,-126.340000,54.885000,-4.295396,-7.903909,-4.050000,-8.155000,-0.245396,0.251091,-20.279043,-18.205396,-3.384923,-18.205396,-20.279043,-0.370000,0.530000,-13,112,-13.430558,112.450000,-13.430558,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.026972,-7.240199,137.495926,170.829707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546013,1.514499,0.228706,0.022899,0.500470,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.726167,mpc-p,0,-126.340000,54.885000,-4.469692,-7.933640,-4.270000,-8.305000,-0.199692,0.371360,-23.084564,-13.875134,-3.750861,-13.875134,-23.084564,-0.330000,0.860000,5,112,4.718285,112.450000,4.718285,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.315985,6.179140,142.270733,181.954381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569267,1.666446,0.299179,0.028017,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.736215,mpc-p,0,-126.340000,54.885000,-4.650947,-7.963319,-4.500000,-8.385000,-0.150947,0.421681,-23.267533,-4.299767,-3.567892,-4.299767,-23.267533,-0.170000,1.010000,-11,67,-10.547226,61.287806,-10.547226,61.287806,0.000000,6.162194,0.000000,64.000000,0.000000,0.000000,7.911745,16.231012,147.655260,185.764951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556339,1.441784,0.358961,0.019397,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.746169,mpc-p,0,-126.340000,54.885000,-4.835572,-7.992344,-4.730000,-8.355000,-0.105572,0.362656,-22.901596,6.922320,-3.689871,6.922320,-22.901596,-0.170000,0.890000,-13,22,-12.680762,-26.757402,-12.680762,-26.757402,0.000000,49.207402,0.000000,64.000000,0.000000,0.000000,12.851774,16.047020,148.797327,171.953591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549098,1.443159,0.201426,0.016750,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.756133,mpc-p,0,-126.340000,54.885000,-5.025093,-8.020947,-4.960000,-8.255000,-0.065093,0.234053,-22.901596,12.777322,-3.506902,12.777322,-22.901596,-0.140000,0.560000,-16,-23,-16.097774,-53.208755,-16.097774,-53.208755,0.000000,30.658755,0.000000,64.000000,0.000000,0.000000,16.973289,6.041909,135.659643,163.522428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561361,1.627816,0.193231,0.023326,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.766204,mpc-p,0,-126.340000,54.885000,-5.221007,-8.049302,-5.190000,-8.125000,-0.031007,0.075698,-21.498835,11.862478,-3.018985,11.862478,-21.498835,-0.170000,0.180000,-26,-23,-25.996114,-22.641187,-25.996114,-22.641187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.472008,-3.312379,126.474125,152.072176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542333,1.578917,0.207841,0.023805,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.776139,mpc-p,0,-126.340000,54.885000,-5.418193,-8.076640,-5.390000,-8.045000,-0.028193,-0.031640,-20.705970,4.055809,-2.836017,4.055809,-20.705970,-0.180000,0.020000,-39,22,-39.217117,49.840415,-39.217117,49.840415,0.000000,-27.481602,0.000000,64.000000,0.000000,0.000000,25.866824,-9.823968,127.481881,153.676001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559953,1.489666,0.210987,0.023467,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.786209,mpc-p,0,-126.340000,54.885000,-5.621597,-8.103602,-5.600000,-8.055000,-0.021597,-0.048602,-19.364199,-6.068465,-3.750861,-6.068465,-19.364199,-0.290000,0.040000,-44,67,-44.214587,112.450000,-44.214587,112.450000,0.000000,-45.091187,0.000000,64.000000,0.000000,0.000000,30.690782,-12.898608,123.978092,154.668278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555589,1.585434,0.249776,0.027496,1.169979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.796172,mpc-p,0,-126.340000,54.885000,-5.825952,-8.129440,-5.790000,-8.155000,-0.035952,0.025560,-20.340032,-13.875134,-3.384923,-13.875134,-20.340032,-0.370000,0.260000,-31,112,-31.132876,112.450000,-31.132876,112.450000,0.000000,-0.091187,0.000000,64.000000,0.000000,0.000000,32.164957,-10.775700,118.651191,149.930292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578716,1.540346,0.222700,0.018188,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.806165,mpc-p,0,-126.340000,54.885000,-6.033584,-8.154407,-6.000000,-8.295000,-0.033584,0.140593,-22.291700,-14.728989,-3.323933,-14.728989,-22.291700,-0.350000,0.690000,-18,112,-18.137697,112.450000,-18.137697,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.490506,-5.183259,118.162779,149.918111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543875,1.443901,0.227734,0.016273,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.816204,mpc-p,0,-126.340000,54.885000,-6.244440,-8.178423,-6.220000,-8.395000,-0.024440,0.216577,-22.657637,-8.325081,-3.567892,-8.325081,-22.657637,-0.300000,0.950000,-19,93,-18.709813,93.481701,-18.709813,93.481701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.520167,3.032967,122.777230,152.428159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548236,1.470515,0.298307,0.021137,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.826207,mpc-p,0,-126.340000,54.885000,-6.456378,-8.201177,-6.450000,-8.405000,-0.006378,0.203823,-22.840606,2.470079,-3.140965,2.470079,-22.840606,-0.240000,0.970000,-21,48,-20.867305,0.939053,-20.867305,0.939053,0.000000,47.542648,0.000000,64.000000,0.000000,0.000000,27.134201,6.182266,119.373153,145.138133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544522,1.457403,0.226430,0.021413,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.836202,mpc-p,0,-126.340000,54.885000,-6.669542,-8.222622,-6.670000,-8.315000,0.000458,0.092378,-22.413679,11.923467,-2.714037,11.923467,-22.413679,-0.240000,0.760000,-22,3,-22.020069,-65.299710,-22.020069,-65.299710,0.000000,68.781412,0.000000,64.000000,0.000000,0.000000,28.872236,0.274636,107.765760,134.960490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548858,1.496410,0.211830,0.021222,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.846206,mpc-p,0,-126.340000,54.885000,-6.883851,-8.242675,-6.890000,-8.185000,0.006149,-0.057675,-21.559824,14.546020,-2.897006,14.546020,-21.559824,-0.230000,0.400000,-30,-42,-29.685549,-64.346504,-29.685549,-64.346504,0.000000,22.828206,0.000000,64.000000,0.000000,0.000000,30.344562,-7.441856,99.766413,126.197977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546085,1.603100,0.204969,0.023998,0.500556,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.856206,mpc-p,0,-126.340000,54.885000,-7.098586,-8.261185,-7.110000,-8.065000,0.011414,-0.196185,-21.132897,10.032790,-3.018985,10.032790,-21.132897,-0.250000,0.040000,-33,-6,-32.821446,-5.948032,-32.821446,-5.948032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.926971,-10.293853,103.194969,122.692550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555936,1.471696,0.229712,0.019967,0.502241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.866211,mpc-p,0,-126.340000,54.885000,-7.313532,-8.278048,-7.310000,-8.015000,-0.003532,-0.263048,-20.035084,-0.518412,-3.079975,-0.518412,-20.035084,-0.310000,-0.010000,-40,39,-40.303624,82.722073,-40.303624,82.722073,0.000000,-43.670105,0.000000,64.000000,0.000000,0.000000,38.148703,-10.992416,108.252337,132.823684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549259,1.503437,0.196169,0.019303,0.500405,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.876203,mpc-p,0,-126.340000,54.885000,-7.527880,-8.293111,-7.510000,-8.065000,-0.017880,-0.228111,-20.218053,-10.459717,-2.897006,-10.459717,-20.218053,-0.370000,0.040000,-35,84,-35.222602,112.450000,-35.222602,112.450000,0.000000,-28.398032,0.000000,64.000000,0.000000,0.000000,41.840466,-8.638938,108.213107,133.604112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549618,1.461736,0.236834,0.018246,0.500280,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.886205,mpc-p,0,-126.340000,54.885000,-7.741659,-8.306282,-7.700000,-8.195000,-0.041659,-0.111282,-20.401022,-17.229563,-3.384923,-17.229563,-20.401022,-0.380000,0.410000,-34,112,-34.228127,112.450000,-34.228127,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.772827,-1.563225,107.749053,131.174764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547555,1.595886,0.260818,0.022668,0.501968,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.896168,mpc-p,0,-126.340000,54.885000,-7.953440,-8.317384,-7.940000,-8.355000,-0.013440,0.037616,-20.949928,-15.155916,-3.628881,-15.155916,-20.949928,-0.370000,0.610000,-26,112,-26.408346,112.450000,-26.408346,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.265828,7.143895,109.646177,134.249489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541183,1.656253,0.329540,0.035251,1.956505,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.009529,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.906137,mpc-p,0,-126.340000,54.885000,-8.163802,-8.326353,-8.120000,-8.435000,-0.043802,0.108647,-21.864772,-6.556382,-3.262944,-6.556382,-21.864772,-0.340000,0.990000,-20,77,-20.331166,76.765996,-20.331166,76.765996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.461676,14.729491,112.111080,138.738938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591098,1.470633,0.316339,0.021005,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.916209,mpc-p,0,-126.340000,54.885000,-8.374307,-8.333114,-8.340000,-8.435000,-0.034307,0.101886,-22.352689,3.933829,-3.445913,3.933829,-22.352689,-0.330000,0.910000,-10,32,-9.991512,-2.697431,-9.991512,-2.697431,0.000000,34.463427,0.000000,64.000000,0.000000,0.000000,37.852972,17.304200,109.508108,134.236356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558546,1.676242,0.284446,0.034565,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.926265,mpc-p,0,-126.340000,54.885000,-8.582092,-8.337436,-8.580000,-8.345000,-0.002092,0.007564,-22.230710,11.191592,-2.470079,11.191592,-22.230710,-0.240000,0.650000,-14,-13,-13.537846,-44.267956,-13.537846,-44.267956,0.000000,31.033952,0.000000,64.000000,0.000000,0.000000,36.903138,12.870151,98.704900,116.989183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.439552,1.688980,0.222677,0.028126,0.501011,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.936197,mpc-p,0,-126.340000,54.885000,-8.784563,-8.339201,-8.760000,-8.235000,-0.024563,-0.104201,-20.827949,12.045446,-2.897006,12.045446,-20.827949,-0.180000,0.260000,-33,-23,-32.790000,-22.823319,-32.790000,-22.823319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.183137,7.541112,99.239336,112.686355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561743,1.781067,0.258462,0.031319,0.500921,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.946154,mpc-p,0,-126.340000,54.885000,-8.984431,-8.338359,-8.980000,-8.135000,-0.004431,-0.203359,-18.937271,4.726694,-3.079975,4.726694,-18.937271,-0.230000,0.050000,-43,22,-43.381898,50.608025,-43.381898,50.608025,0.000000,-28.431343,0.000000,64.000000,0.000000,0.000000,46.011927,4.565058,108.298545,121.084665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.736349,1.859373,0.276676,0.039113,0.501056,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009425,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.956150,mpc-p,0,-126.340000,54.885000,-9.181620,-8.334767,-9.140000,-8.125000,-0.041620,-0.209767,-18.449355,-3.689871,-2.409089,-3.689871,-18.449355,-0.340000,0.030000,-38,67,-38.271553,112.450000,-38.271553,112.450000,0.000000,-45.273319,0.000000,64.000000,0.000000,0.000000,51.319932,2.994398,109.625662,129.137115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,8.048731,1.817046,0.278035,0.035971,0.500661,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010692,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.966873,mpc-p,0,-126.340000,54.885000,-9.388892,-8.327728,-9.340000,-8.205000,-0.048892,-0.122728,-18.937271,-12.350394,-3.018985,-12.350394,-18.937271,-0.380000,0.230000,-27,112,-26.947069,112.450000,-26.947069,112.450000,0.000000,-0.273319,0.000000,64.000000,0.000000,0.000000,52.639133,6.012859,105.341961,124.141010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549360,2.737610,0.321652,0.042382,1.714083,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010377,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.977289,mpc-p,0,-126.340000,54.885000,-9.585638,-8.317611,-9.560000,-8.355000,-0.025638,0.037389,-19.669147,-14.180083,-3.262944,-14.180083,-19.669147,-0.360000,0.660000,-17,112,-17.212444,112.450000,-17.212444,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.308290,11.775564,107.093610,126.441927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.923821,1.769665,0.317465,0.037392,0.500808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009560,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.987478,mpc-p,0,-126.340000,54.885000,-9.773347,-8.304475,-9.730000,-8.435000,-0.043347,0.130525,-19.425188,-7.837164,-3.506902,-7.837164,-19.425188,-0.290000,0.930000,-23,112,-23.166388,112.449999,-23.166388,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.447250,19.388144,111.387310,134.381935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598568,1.824849,0.375341,0.034231,0.500983,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008345,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.997657,mpc-p,0,-126.340000,54.885000,-9.955901,-8.288048,-9.930000,-8.455000,-0.025901,0.166952,-19.852116,2.592058,-2.897006,2.592058,-19.852116,-0.270000,1.040000,-13,67,-13.177452,24.172670,-13.177452,24.172670,0.000000,43.277330,0.000000,64.000000,0.000000,0.000000,47.976347,21.255612,107.527061,124.403914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609478,1.822312,0.551369,0.038244,0.501599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008535,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.007348,mpc-p,0,-126.340000,54.885000,-10.124918,-8.269333,-10.120000,-8.365000,-0.004918,0.095667,-19.730136,12.655342,-2.714037,12.655342,-19.730136,-0.210000,0.920000,-12,22,-11.526625,-50.882131,-11.526625,-50.882131,0.000000,73.332131,0.000000,64.000000,0.000000,0.000000,47.445679,16.623446,107.049149,120.678412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566400,1.792317,0.274132,0.046039,0.500934,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.017353,mpc-p,0,-126.340000,54.885000,-10.294484,-8.246995,-10.330000,-8.155000,0.035516,-0.091995,-19.120240,19.364199,-2.775027,19.364199,-19.120240,-0.170000,0.600000,-11,-23,-10.739456,-88.357985,-10.739456,-88.357985,0.000000,65.807984,0.000000,64.000000,0.000000,0.000000,47.208445,6.850205,101.718333,118.028511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.357128,1.829609,0.242099,0.040452,0.502992,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.027370,mpc-p,0,-126.340000,54.885000,-10.459081,-8.221481,-10.510000,-7.985000,0.050919,-0.236481,-18.266386,18.327375,-2.104141,18.327375,-18.266386,-0.150000,0.250000,-14,-57,-14.440502,-56.692532,-14.440502,-56.692532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.852509,-0.239607,102.883839,116.268816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562900,1.842079,0.296495,0.064449,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008278,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.037440,mpc-p,0,-126.340000,54.885000,-10.619093,-8.192583,-10.680000,-7.845000,0.060907,-0.347583,-18.266386,18.327375,-2.226120,5.763517,-16.802635,-0.150000,-0.010000,-9,-39,-9.419341,-39.151217,-9.419341,-39.151217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.894976,-4.732692,106.524981,116.240529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.725214,1.840230,0.323441,0.052183,0.501045,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009456,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.047437,mpc-p,0,-126.340000,54.885000,-10.772351,-8.160602,-10.860000,-7.815000,0.087649,-0.345602,-15.216906,-5.153621,-2.226120,-5.153621,-15.216906,-0.150000,-0.130000,-36,6,-35.949399,112.450000,-35.949399,112.450000,0.000000,-106.601217,0.000000,64.000000,0.000000,0.000000,55.592777,-0.598590,124.501408,134.659217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.236814,1.799400,0.327833,0.040920,0.501004,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.057397,mpc-p,0,-126.340000,54.885000,-10.919335,-8.125411,-10.980000,-7.915000,0.060665,-0.210411,-13.997114,-16.680656,-2.348100,-16.680656,-13.997114,-0.170000,-0.150000,9,51,14.551009,112.450000,14.551009,112.450000,-5.500408,-61.601217,0.000000,64.000000,0.000000,0.000000,60.356911,5.815175,127.079669,138.074947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584096,2.247512,0.371519,0.041337,0.501413,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.067473,mpc-p,0,-126.340000,54.885000,-11.062067,-8.086376,-11.110000,-8.155000,0.047933,0.068624,-12.716332,-28.878577,-2.104141,-28.878577,-12.716332,-0.170000,-0.020000,54,96,70.000000,112.450000,70.000000,112.450000,-15.949399,-16.601217,0.000000,64.000000,0.000000,0.000000,53.893270,21.028428,129.463840,157.119948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.217421,2.821089,0.396228,0.043363,0.501627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.077509,mpc-p,0,-126.340000,54.885000,-11.198129,-8.044016,-11.230000,-8.465000,0.031871,0.420984,-11.008623,-36.502277,-2.592058,-36.502277,-11.008623,-0.050000,0.280000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.918762,36.550918,130.836596,163.186612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.661451,2.010488,0.408935,0.054029,0.501298,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.087577,mpc-p,0,-126.340000,54.885000,-11.328413,-7.997980,-11.310000,-8.825000,-0.018413,0.827020,-6.922320,-35.648422,-1.860183,-35.648422,-6.922320,0.140000,0.740000,25,112,-1.900279,112.450000,-1.900279,112.450000,26.900279,0.000000,0.000000,64.000000,0.000000,0.000000,31.451587,50.305695,138.866924,173.173806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591156,1.722832,0.773938,0.030834,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.097643,mpc-p,0,-126.340000,54.885000,-11.452328,-7.948380,-11.360000,-9.135000,-0.092328,1.186620,-1.738204,-29.061545,-1.311276,-29.061545,-1.738204,0.290000,0.950000,-20,112,-70.000000,112.450000,-70.000000,112.450000,50.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.520055,60.504095,141.029765,175.173427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572074,1.656036,0.335642,0.023298,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.107570,mpc-p,0,-126.340000,54.885000,-11.568242,-7.895941,-11.350000,-9.355000,-0.218242,1.459059,3.933829,-18.083417,-0.518412,-18.083417,3.933829,0.130000,1.050000,-65,112,-70.000000,112.450000,-70.000000,112.450000,5.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.541844,66.497592,140.098736,175.394307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547565,1.484319,0.313847,0.016446,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.117599,mpc-p,0,-126.340000,54.885000,-11.678946,-7.839390,-11.290000,-9.475000,-0.388946,1.635610,6.129455,-6.556382,1.067318,-6.556382,6.129455,-0.050000,1.090000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.789639,67.292795,138.388215,175.024703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558268,1.530294,0.366400,0.023284,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,1,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.127576,mpc-p,0,-126.340000,54.885000,-11.782656,-7.779555,-11.220000,-9.475000,-0.562656,1.695445,7.288257,5.519559,1.677214,5.519559,7.288257,-0.280000,1.110000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.131042,61.097986,153.094581,191.692910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558875,1.479772,0.491251,0.021889,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.137601,mpc-p,0,-126.340000,54.885000,-11.880371,-7.715847,-11.160000,-9.355000,-0.720371,1.639153,4.360757,16.985604,1.494245,16.985604,4.360757,-0.530000,1.110000,-70,71,-70.000000,70.775275,-70.000000,70.775275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.377530,45.988179,147.657195,195.416126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546774,1.875278,0.728095,0.032053,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.147573,mpc-p,0,-126.340000,54.885000,-11.971112,-7.648914,-11.130000,-9.125000,-0.841112,1.476086,-0.823360,26.743941,1.128308,26.743941,-0.823360,-0.640000,0.960000,-70,26,-70.000000,0.851318,-70.000000,0.851318,0.000000,24.923957,0.000000,64.000000,0.000000,0.000000,-10.177713,26.309588,142.403938,199.711974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558193,1.526723,0.410185,0.019436,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.157599,mpc-p,0,-126.340000,54.885000,-12.055857,-7.578053,-11.160000,-8.825000,-0.895857,1.246947,-6.190445,30.891234,0.152474,30.891234,-6.190445,-0.680000,0.610000,-39,-12,-39.358026,-12.033949,-39.358026,-12.033949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.460867,8.113884,138.782649,201.169599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552814,1.478477,0.556625,0.019988,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.167637,mpc-p,0,-126.340000,54.885000,-12.134207,-7.503554,-11.240000,-8.515000,-0.894207,1.011446,-10.642686,30.586285,-1.189297,30.586285,-10.642686,-0.590000,0.270000,-5,8,-4.925035,7.977847,-4.925035,7.977847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.004634,-5.373198,134.908578,193.204473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604899,1.528417,0.206408,0.028379,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.177599,mpc-p,0,-126.340000,54.885000,-12.205575,-7.426142,-11.350000,-8.255000,-0.855575,0.828858,-13.265238,22.352689,-1.921172,22.352689,-13.265238,-0.370000,0.140000,-4,53,-3.987399,79.552475,-3.987399,79.552475,0.000000,-26.574628,0.000000,64.000000,0.000000,0.000000,-6.337318,-15.641756,130.298676,184.134557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570238,1.564708,0.244595,0.037694,0.500995,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.187602,mpc-p,0,-126.340000,54.885000,-12.270888,-7.344965,-11.470000,-8.075000,-0.800888,0.730035,-12.960290,12.228415,-1.433256,12.228415,-12.960290,-0.200000,0.280000,-26,98,-25.774495,112.450000,-25.774495,112.450000,0.000000,-14.472153,0.000000,64.000000,0.000000,0.000000,3.909261,-22.533716,146.250194,193.820519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553095,1.450873,0.253072,0.017019,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.197595,mpc-p,0,-126.340000,54.885000,-12.329855,-7.260472,-11.580000,-7.965000,-0.749855,0.704528,-11.496540,7.166278,-1.494245,7.166278,-11.496540,-0.190000,0.610000,-38,112,-37.643294,112.450000,-37.643294,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.584225,-23.087316,153.837154,192.113846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546867,1.481399,0.251881,0.021634,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.207597,mpc-p,0,-126.340000,54.885000,-12.382663,-7.172573,-11.690000,-7.865000,-0.692663,0.692427,-11.069613,9.849821,-0.640391,9.849821,-11.069613,-0.270000,0.880000,-25,112,-24.693037,112.450000,-24.693037,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.531229,-19.510887,158.659275,192.185757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547186,1.459740,0.287787,0.021012,0.500455,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.217599,mpc-p,0,-126.340000,54.885000,-12.429351,-7.081420,-11.790000,-7.725000,-0.639351,0.643580,-11.679509,15.826802,-1.006328,15.826802,-11.679509,-0.310000,1.010000,-4,67,-3.798507,51.713808,-3.798507,51.713808,0.000000,15.736192,0.000000,64.000000,0.000000,0.000000,29.731544,-16.882155,158.678276,193.813788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547485,1.452694,0.298895,0.015839,0.500688,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.227598,mpc-p,0,-126.340000,54.885000,-12.470026,-6.987099,-11.900000,-7.515000,-0.570026,0.527901,-11.252582,24.243367,-0.579401,24.243367,-11.252582,-0.220000,0.890000,-5,22,-4.662180,-15.909555,-4.662180,-15.909555,0.000000,38.359555,0.000000,64.000000,0.000000,0.000000,31.758058,-17.839745,143.680195,178.073150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550542,1.446075,0.179910,0.015365,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.237596,mpc-p,0,-126.340000,54.885000,-12.504808,-6.889707,-12.000000,-7.255000,-0.504808,0.365293,-10.398727,26.195034,-0.762370,26.195034,-10.398727,-0.150000,0.570000,-11,-15,-11.129688,-15.286829,-11.129688,-15.286829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.219182,-21.995921,140.289694,169.963545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545461,1.438026,0.169295,0.014773,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.247605,mpc-p,0,-126.340000,54.885000,-12.533865,-6.789212,-12.090000,-7.035000,-0.443865,0.245788,-8.752008,20.888939,-0.152474,20.888939,-8.752008,-0.120000,0.200000,-23,30,-22.758443,52.388555,-22.758443,52.388555,0.000000,-22.675383,0.000000,64.000000,0.000000,0.000000,41.866864,-23.726940,145.000792,166.131904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543876,1.559076,0.197401,0.018473,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.257601,mpc-p,0,-126.340000,54.885000,-12.557270,-6.685960,-12.160000,-6.895000,-0.397270,0.209040,-7.044299,10.276748,-0.762370,10.276748,-7.044299,-0.130000,0.170000,-33,75,-33.202226,112.450000,-33.202226,112.450000,0.000000,-37.736829,0.000000,64.000000,0.000000,0.000000,47.518469,-23.905461,154.094752,174.113594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556763,1.476113,0.220487,0.019028,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.267611,mpc-p,0,-126.340000,54.885000,-12.575235,-6.579781,-12.210000,-6.835000,-0.365235,0.255219,-5.336590,0.640391,-1.067318,0.640391,-5.336590,-0.230000,0.420000,-30,112,-30.087436,112.450000,-30.087436,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.826142,-18.866723,153.279358,171.079414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557889,1.652965,0.263056,0.026381,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.277573,mpc-p,0,-126.340000,54.885000,-12.587832,-6.471485,-12.260000,-6.845000,-0.327832,0.373515,-5.214611,-3.811850,-0.823360,-3.811850,-5.214611,-0.300000,0.780000,-15,112,-14.528687,112.450000,-14.528687,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.076419,-8.552320,150.263860,166.546239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562843,1.532829,0.330389,0.021939,0.502273,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.287573,mpc-p,0,-126.340000,54.885000,-12.595344,-6.360258,-12.310000,-6.855000,-0.285344,0.494742,-5.580549,-1.555235,-0.884349,-1.555235,-5.580549,-0.260000,0.980000,-6,112,-5.871434,112.450000,-5.871434,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.083202,6.098245,151.604238,177.987517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556754,1.483427,0.273193,0.018926,0.503088,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.297570,mpc-p,0,-126.340000,54.885000,-12.597884,-6.246695,-12.360000,-6.835000,-0.237884,0.588305,-5.031642,3.811850,-0.518412,3.811850,-5.031642,-0.170000,1.050000,-10,112,-9.931123,112.450000,-9.931123,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.750708,18.686037,149.029354,177.520605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563521,1.667301,0.306721,0.038682,0.500769,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.307577,mpc-p,0,-126.340000,54.885000,-12.595628,-6.130789,-12.400000,-6.745000,-0.195628,0.614211,-3.506902,11.130602,-0.274453,11.130602,-3.506902,-0.120000,1.080000,-19,81,-18.590599,80.652284,-18.590599,80.652284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.597895,24.162232,151.450694,174.324891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569967,1.657029,0.428713,0.026179,0.500655,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.317573,mpc-p,0,-126.340000,54.885000,-12.588763,-6.012924,-12.420000,-6.595000,-0.168763,0.582076,-2.287110,16.558677,0.518412,16.558677,-2.287110,-0.110000,0.970000,-23,45,-22.554781,44.500016,-22.554781,44.500016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.530753,21.269362,156.739899,175.101218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566153,1.716350,0.406506,0.037279,0.501082,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008242,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.327578,mpc-p,0,-126.340000,54.885000,-12.577462,-5.893046,-12.430000,-6.415000,-0.147462,0.521954,-1.250287,19.547167,0.579401,19.547167,-1.250287,-0.180000,0.720000,-16,42,-15.879742,42.342290,-15.879742,42.342290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.748802,10.063948,151.551565,178.650842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579169,1.495139,0.184330,0.026642,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.337601,mpc-p,0,-126.340000,54.885000,-12.561887,-5.771195,-12.440000,-6.235000,-0.121887,0.463805,-0.457422,17.046594,0.213464,17.046594,-0.457422,-0.190000,0.540000,-16,82,-15.656340,82.102186,-15.656340,82.102186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.184929,-5.155433,143.053882,175.799862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557679,1.485952,0.208432,0.021061,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.347607,mpc-p,0,-126.340000,54.885000,-12.542283,-5.647979,-12.430000,-6.085000,-0.112283,0.437021,0.823360,12.777322,0.274453,12.777322,0.823360,-0.180000,0.610000,-25,112,-25.323220,112.450000,-25.323220,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.484297,-19.071039,127.079050,160.641052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562345,1.495911,0.252253,0.027902,0.504536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.357605,mpc-p,0,-126.340000,54.885000,-12.518836,-5.523461,-12.420000,-5.955000,-0.098836,0.431539,1.311276,11.374561,1.189297,11.374561,1.311276,-0.200000,0.850000,-24,112,-24.017092,112.370053,-24.017092,112.370053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.042748,-29.506793,118.153549,149.623041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553911,1.570668,0.337506,0.030168,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.367605,mpc-p,0,-126.340000,54.885000,-12.491720,-5.397719,-12.400000,-5.815000,-0.091720,0.417281,1.189297,14.058103,0.518412,14.058103,1.189297,-0.240000,1.000000,-13,79,-13.215827,79.128520,-13.215827,79.128520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.990584,-37.263289,113.275956,143.467801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560259,1.472757,0.306198,0.020272,0.501767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.377604,mpc-p,0,-126.340000,54.885000,-12.461130,-5.270967,-12.380000,-5.645000,-0.081130,0.374033,0.640391,18.754303,0.762370,18.754303,0.640391,-0.200000,0.910000,-7,46,-6.661755,46.202732,-6.661755,46.202732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.100991,-42.117912,104.928752,131.370346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552162,1.494617,0.203655,0.016918,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.387601,mpc-p,0,-126.340000,54.885000,-12.427258,-5.143411,-12.370000,-5.445000,-0.057258,0.301589,0.518412,21.803783,0.518412,21.803783,0.518412,-0.150000,0.700000,-4,34,-4.241200,34.125952,-4.241200,34.125952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.367925,-44.717409,93.948948,116.096506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556440,1.708372,0.210017,0.024009,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.397603,mpc-p,0,-126.340000,54.885000,-12.390268,-5.015178,-12.350000,-5.245000,-0.040268,0.229822,1.677214,19.547167,0.396432,19.547167,1.677214,-0.110000,0.470000,-14,67,-14.322211,67.058248,-14.322211,67.058248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.004339,-45.377840,90.306937,107.014974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558018,1.443885,0.193018,0.018568,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.407605,mpc-p,0,-126.340000,54.885000,-12.350354,-4.886522,-12.330000,-5.065000,-0.020354,0.178478,1.921172,13.936124,0.457422,13.936124,1.921172,-0.110000,0.490000,-14,108,-13.992184,107.810929,-13.992184,107.810929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.526237,-45.784281,85.258345,99.165052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559905,1.715426,0.274001,0.020438,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.417605,mpc-p,0,-126.340000,54.885000,-12.307700,-4.757667,-12.300000,-4.935000,-0.007700,0.177333,2.714037,12.411384,0.945339,12.411384,2.714037,-0.120000,0.740000,-15,99,-15.181227,98.919015,-15.181227,98.919015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.028722,-46.606723,79.835747,97.361706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561259,1.522519,0.273059,0.022292,0.502643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.427602,mpc-p,0,-126.340000,54.885000,-12.262487,-4.628847,-12.260000,-4.795000,-0.002487,0.166153,2.775027,14.667999,0.640391,14.667999,2.775027,-0.150000,0.890000,-7,64,-6.500175,64.353681,-6.500175,64.353681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.331137,-46.479834,70.125213,85.476471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551387,1.444823,0.230507,0.012841,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.437647,mpc-p,0,-126.340000,54.885000,-12.214635,-4.499618,-12.230000,-4.625000,0.015365,0.125382,1.921172,18.144407,0.396432,18.144407,1.921172,-0.090000,0.800000,2,37,1.876386,37.233849,1.876386,37.233849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.166589,-44.037138,60.041152,69.870450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560826,1.572232,0.195915,0.016660,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.447600,mpc-p,0,-126.340000,54.885000,-12.164979,-4.371975,-12.200000,-4.445000,0.035021,0.073025,2.104141,18.449355,0.457422,18.449355,2.104141,-0.090000,0.550000,8,50,8.266951,49.518900,8.266951,49.518900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.654988,-40.341537,57.750359,63.312665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542131,1.459101,0.180470,0.014058,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.457601,mpc-p,0,-126.340000,54.885000,-12.112994,-4.244355,-12.180000,-4.285000,0.067006,0.040645,2.226120,15.216906,0.213464,15.216906,2.226120,-0.060000,0.480000,10,78,9.796465,77.745208,9.796465,77.745208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.707257,-37.210189,54.111116,57.855344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548243,1.547847,0.204293,0.021133,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.467577,mpc-p,0,-126.340000,54.885000,-12.059184,-4.117877,-12.140000,-4.145000,0.080816,0.027123,3.201954,12.167426,0.396432,12.167426,3.201954,-0.030000,0.570000,1,92,1.015315,92.287506,1.015315,92.287506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.835992,-35.602655,51.794296,57.601293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.632223,1.804781,0.275563,0.032804,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.477598,mpc-p,0,-126.340000,54.885000,-12.003311,-3.991895,-12.100000,-4.145000,0.096689,0.153105,3.201954,12.167426,0.762370,11.313571,3.994819,-0.020000,0.760000,3,86,2.670418,85.538617,2.670418,85.538617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.098367,-34.960799,44.841511,53.041135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553617,1.594299,0.256878,0.023354,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.487608,mpc-p,0,-126.340000,54.885000,-11.945802,-3.867331,-12.060000,-3.895000,0.114198,0.027669,3.994819,11.313571,0.823360,13.082270,3.872840,-0.020000,0.810000,0,73,0.117706,73.188507,0.117706,73.188507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.285823,-33.503277,41.939790,47.035503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563551,1.766406,0.229915,0.028621,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.497573,mpc-p,0,-126.340000,54.885000,-11.886975,-3.744795,-12.010000,-3.755000,0.123025,0.010205,4.665705,16.314719,0.701380,16.314719,4.665705,-0.020000,0.770000,-1,31,-0.696230,31.448895,-0.696230,31.448895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.119911,-32.752584,36.503128,42.543633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559168,1.510537,0.207429,0.031500,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.507568,mpc-p,0,-126.340000,54.885000,-11.826498,-3.623574,-11.960000,-3.595000,0.133502,-0.028574,4.665705,16.131750,0.518412,16.131750,4.665705,-0.010000,0.530000,2,47,2.140514,46.784399,2.140514,46.784399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.887393,-30.597017,41.635863,45.164061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570580,1.519302,0.192395,0.027383,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.517570,mpc-p,0,-126.340000,54.885000,-11.764592,-3.504158,-11.900000,-3.445000,0.135408,-0.059158,4.970653,12.533363,0.579401,12.533363,4.970653,-0.020000,0.510000,3,73,3.009190,73.349626,3.009190,73.349626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.008996,-29.347568,41.606273,46.320433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564680,1.521491,0.218502,0.026019,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.527576,mpc-p,0,-126.340000,54.885000,-11.701370,-3.386820,-11.840000,-3.345000,0.138630,-0.041820,5.336590,8.142112,1.006328,8.142112,5.336590,-0.020000,0.530000,1,108,1.470719,107.865586,1.470719,107.865586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.564672,-29.416530,43.333066,51.431755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.658199,1.535061,0.219883,0.016000,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.537651,mpc-p,0,-126.340000,54.885000,-11.636465,-3.270993,-11.780000,-3.265000,0.143535,-0.005993,5.824507,6.007476,0.762370,6.007476,5.824507,-0.010000,0.780000,-2,105,-2.280217,105.354383,-2.280217,105.354383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.639328,-31.303928,46.662080,60.765943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553972,1.416950,0.207055,0.011643,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.547635,mpc-p,0,-126.340000,54.885000,-11.570984,-3.158734,-11.710000,-3.175000,0.139016,0.016266,5.946486,9.117946,0.579401,9.117946,5.946486,-0.010000,0.930000,-1,66,-0.848005,65.920363,-0.848005,65.920363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.220099,-33.247027,43.126950,57.408005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552441,1.454401,0.248138,0.012943,0.500392,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.557650,mpc-p,0,-126.340000,54.885000,-11.504179,-3.048828,-11.640000,-3.055000,0.135821,0.006172,6.373413,13.814145,0.640391,13.814145,6.373413,-0.020000,0.800000,1,34,0.893619,33.897063,0.893619,33.897063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.441384,-33.613092,40.188520,50.605732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552170,1.410446,0.143904,0.012148,0.500228,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.567598,mpc-p,0,-126.340000,54.885000,-11.436746,-2.942525,-11.580000,-2.915000,0.143254,-0.027525,6.007476,14.485031,0.823360,14.485031,6.007476,-0.010000,0.590000,7,40,6.531693,40.142356,6.531693,40.142356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.298841,-32.906682,42.075173,50.554323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558270,1.424148,0.180872,0.013839,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.577727,mpc-p,0,-126.340000,54.885000,-11.367019,-2.837424,-11.510000,-2.805000,0.142981,-0.032424,6.129455,10.276748,0.579401,10.276748,6.129455,0.000000,0.450000,6,84,5.556564,83.914297,5.556564,83.914297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.568632,-31.932625,43.794802,51.294188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559652,1.423164,0.179720,0.013787,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.587643,mpc-p,0,-126.340000,54.885000,-11.297719,-2.737763,-11.430000,-2.735000,0.132281,-0.002763,7.532216,3.872840,0.335443,3.872840,7.532216,0.000000,0.560000,-8,112,-8.090617,112.450000,-8.090617,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.391041,-32.770317,45.780157,58.728542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552031,1.419083,0.184648,0.013629,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.597721,mpc-p,0,-126.340000,54.885000,-11.226243,-2.639934,-11.350000,-2.705000,0.123757,0.065066,8.447060,1.921172,0.457422,1.921172,8.447060,0.000000,0.840000,-17,112,-17.443052,112.450000,-17.443052,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.918545,-34.792148,43.743869,61.848897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556809,1.419575,0.264763,0.014001,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.607723,mpc-p,0,-126.340000,54.885000,-11.154246,-2.546446,-11.260000,-2.665000,0.105754,0.118554,8.386070,3.750861,0.701380,3.750861,8.386070,-0.040000,0.990000,-12,96,-12.141091,95.973680,-12.141091,95.973680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.711373,-36.645443,41.618960,59.434107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556645,1.418476,0.265215,0.012227,0.503950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.617717,mpc-p,0,-126.340000,54.885000,-11.081233,-2.456779,-11.170000,-2.605000,0.088767,0.148221,7.898153,8.264091,1.006328,8.264091,7.898153,-0.060000,0.970000,-3,60,-2.761131,59.541168,-2.761131,59.541168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.533336,-37.596432,42.467167,55.401875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558140,1.417026,0.203409,0.014453,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.627722,mpc-p,0,-126.340000,54.885000,-11.007040,-2.370928,-11.080000,-2.495000,0.072960,0.124072,8.447060,12.228415,0.762370,12.228415,8.447060,-0.060000,0.790000,-4,36,-3.861893,35.737603,-3.861893,35.737603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.860306,-36.912799,45.183023,52.986007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555030,1.417891,0.177631,0.013871,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.637673,mpc-p,0,-126.340000,54.885000,-10.932101,-2.289553,-11.010000,-2.365000,0.077899,0.075447,7.532216,11.374561,0.884349,11.374561,7.532216,-0.080000,0.570000,10,54,9.604717,53.614724,9.604717,53.614724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.837706,-36.193669,44.497054,53.594216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556863,1.418242,0.176337,0.012955,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.647718,mpc-p,0,-126.340000,54.885000,-10.855247,-2.211609,-10.920000,-2.295000,0.064753,0.083391,6.983309,5.397580,0.701380,5.397580,6.983309,-0.050000,0.500000,11,99,10.930540,106.015667,10.930540,106.015667,0.000000,-7.400943,0.000000,64.000000,0.000000,0.000000,-68.276245,-34.298179,47.471348,55.692274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559925,1.422667,0.204088,0.014155,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.657717,mpc-p,0,-126.340000,54.885000,-10.777462,-2.138327,-10.850000,-2.275000,0.072538,0.136673,6.678361,-0.457422,0.762370,-0.457422,6.678361,-0.030000,0.700000,11,112,11.407253,112.450000,11.407253,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.014529,-34.724071,47.690406,63.276410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552878,1.417792,0.250925,0.012990,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.667720,mpc-p,0,-126.340000,54.885000,-10.698307,-2.069445,-10.760000,-2.275000,0.061693,0.205555,7.044299,-1.067318,0.152474,-1.067318,7.044299,0.000000,0.910000,4,112,4.458452,112.450000,4.458452,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.308304,-35.559097,47.003743,62.548417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556491,1.416950,0.287200,0.013600,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.677721,mpc-p,0,-126.340000,54.885000,-10.617732,-2.005102,-10.690000,-2.255000,0.072268,0.249898,7.288257,1.921172,0.274453,1.921172,7.288257,0.010000,1.010000,4,94,3.612319,93.769735,3.612319,93.769735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.963981,-36.789905,41.629291,56.703905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558347,1.416713,0.277834,0.013824,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.687723,mpc-p,0,-126.340000,54.885000,-10.535628,-1.945379,-10.610000,-2.215000,0.074372,0.269621,6.739351,5.946486,0.274453,5.946486,6.739351,0.010000,0.970000,12,61,11.532739,61.444579,11.532739,61.444579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.269560,-37.695178,39.256465,51.632436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557447,1.477204,0.202075,0.015247,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.697653,mpc-p,0,-126.340000,54.885000,-10.452502,-1.890743,-10.530000,-2.135000,0.077498,0.244257,7.166278,8.873987,0.579401,8.873987,7.166278,0.010000,0.810000,12,44,12.237124,43.934593,12.237124,43.934593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.334848,-37.404953,41.743351,50.911626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551231,1.406760,0.143299,0.013698,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.707592,mpc-p,0,-126.340000,54.885000,-10.367595,-1.840785,-10.450000,-2.055000,0.082405,0.214215,7.776174,7.715185,0.152474,7.715185,7.776174,0.060000,0.600000,3,65,3.269811,64.685593,3.269811,64.685593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.699833,-37.136710,40.894846,51.989361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578819,1.414949,0.176147,0.012852,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.717716,mpc-p,0,-126.340000,54.885000,-10.279218,-1.794815,-10.360000,-2.015000,0.080782,0.220185,8.508050,2.348100,0.274453,2.348100,8.508050,0.030000,0.550000,0,110,0.146205,110.496426,0.146205,110.496426,0.000000,-0.810833,0.000000,64.000000,0.000000,0.000000,-59.760409,-37.977726,38.925583,53.168618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557054,1.422521,0.213203,0.016706,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.727718,mpc-p,0,-126.340000,54.885000,-10.189916,-1.754332,-10.260000,-2.015000,0.070084,0.260668,9.239925,-1.982162,0.030495,-1.982162,9.239925,0.020000,0.760000,-6,112,-5.990421,112.450000,-5.990421,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.807198,-40.111958,44.260892,63.921522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555700,1.417134,0.266783,0.014657,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.737722,mpc-p,0,-126.340000,54.885000,-10.098499,-1.718793,-10.160000,-2.025000,0.061501,0.306207,9.605862,-1.982162,0.274453,-1.982162,9.605862,-0.020000,0.940000,-3,112,-3.289745,112.448240,-3.289745,112.448240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.602623,-41.573651,40.928166,60.373825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557418,1.417087,0.313531,0.012985,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.747717,mpc-p,0,-126.340000,54.885000,-10.004930,-1.688259,-10.060000,-2.015000,0.055070,0.326741,9.056956,2.348100,0.091484,2.348100,9.056956,-0.020000,1.020000,5,67,4.941803,67.490210,4.941803,67.490210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.061953,-42.684849,40.317807,58.016600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557055,1.416200,0.305507,0.013992,0.502505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.757725,mpc-p,0,-126.340000,54.885000,-9.908868,-1.662686,-9.970000,-1.965000,0.061132,0.302314,9.178935,6.007476,0.396432,6.007476,9.178935,-0.020000,0.970000,10,33,9.877297,32.894006,9.877297,32.894006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.037839,-41.626544,41.639745,52.045977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554442,1.414481,0.174727,0.013256,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.767724,mpc-p,0,-126.340000,54.885000,-9.810370,-1.642139,-9.870000,-1.905000,0.059630,0.262861,8.812998,6.800341,0.762370,6.800341,8.812998,0.000000,0.680000,15,43,15.368385,43.045401,15.368385,43.045401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.462662,-39.948098,43.954696,54.162784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556566,1.415030,0.174499,0.012860,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.777718,mpc-p,0,-126.340000,54.885000,-9.709279,-1.626600,-9.780000,-1.885000,0.070721,0.258400,9.117946,0.823360,0.884349,0.823360,9.117946,0.030000,0.590000,12,88,12.048938,95.522033,12.048938,95.522033,0.000000,-7.476632,0.000000,64.000000,0.000000,0.000000,-55.863641,-38.557975,44.849609,54.172268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555269,1.414520,0.187497,0.013440,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.787654,mpc-p,0,-126.340000,54.885000,-9.605995,-1.616085,-9.670000,-1.915000,0.064005,0.298915,10.642686,-5.824507,-0.091484,-5.824507,10.642686,0.080000,0.620000,-7,112,-7.413749,112.450000,-7.413749,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.809732,-38.944854,46.141965,59.953210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555246,1.403007,0.178306,0.013082,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.797720,mpc-p,0,-126.340000,54.885000,-9.498399,-1.610425,-9.550000,-1.985000,0.051601,0.374575,11.374561,-8.508050,0.335443,-8.508050,11.374561,0.000000,0.860000,-4,112,-4.434927,112.450000,-4.434927,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.968406,-39.734475,39.867788,57.943163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565303,1.413784,0.237714,0.013857,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.807713,mpc-p,0,-126.340000,54.885000,-9.388495,-1.609738,-9.430000,-2.055000,0.041505,0.445262,12.411384,-6.312424,0.884349,-6.312424,12.411384,-0.030000,1.000000,-6,112,-6.360880,112.450000,-6.360880,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.948487,-40.015526,41.313207,57.700014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555121,1.414708,0.251399,0.013800,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.817721,mpc-p,0,-126.340000,54.885000,-9.275201,-1.613922,-9.300000,-2.075000,0.024799,0.461078,11.801488,-1.616224,0.030495,-1.616224,11.801488,-0.060000,1.060000,6,77,6.187889,77.300037,6.187889,77.300037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.233745,-40.537340,38.663886,54.104272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575171,1.704590,0.379568,0.026911,0.500373,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.827571,mpc-p,0,-126.340000,54.885000,-9.160402,-1.622743,-9.170000,-2.055000,0.009598,0.432257,12.045446,4.848673,0.823360,4.848673,12.045446,-0.040000,1.020000,8,32,7.609336,19.306153,7.609336,19.306153,0.000000,12.993883,0.000000,64.000000,0.000000,0.000000,-48.018672,-39.519020,40.950643,50.439346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547710,1.447798,0.179183,0.016599,0.500502,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.837569,mpc-p,0,-126.340000,54.885000,-9.040392,-1.636395,-9.050000,-1.995000,0.009608,0.358605,12.411384,6.678361,1.067318,6.678361,12.411384,-0.050000,0.650000,12,25,11.815915,25.140892,11.815915,25.140892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.791290,-38.226443,46.360894,58.080782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.876060,1.448175,0.200672,0.027952,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.847568,mpc-p,0,-126.340000,54.885000,-8.916739,-1.654698,-8.910000,-1.955000,-0.006739,0.300302,12.899301,1.372266,0.152474,1.372266,12.899301,-0.020000,0.400000,6,70,5.507585,81.560809,5.507585,81.560809,0.000000,-11.419917,0.000000,64.000000,0.000000,0.000000,-48.340495,-36.668484,52.824915,62.692161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545756,1.562018,0.248391,0.020332,0.500559,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.857576,mpc-p,0,-126.340000,54.885000,-8.789210,-1.677578,-8.770000,-1.995000,-0.019210,0.317422,14.546020,-5.885497,1.250287,-5.885497,14.546020,0.010000,0.490000,-13,112,-12.757558,112.450000,-12.757558,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.922783,-36.635638,53.903782,68.010172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625243,1.530363,0.238370,0.017262,0.500543,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.867568,mpc-p,0,-126.340000,54.885000,-8.658007,-1.704865,-8.620000,-2.065000,-0.038007,0.360135,15.338885,-10.032790,0.335443,-10.032790,15.338885,-0.030000,0.750000,-16,112,-15.539271,112.450000,-15.539271,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.805832,-38.086122,52.123789,72.568154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549094,1.761869,0.350140,0.037164,0.501147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.877575,mpc-p,0,-126.340000,54.885000,-8.522595,-1.736528,-8.470000,-2.155000,-0.052595,0.418472,15.460864,-8.508050,0.518412,-8.508050,15.460864,-0.070000,0.980000,-9,112,-8.577923,112.449998,-8.577923,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.368788,-39.010349,49.214525,69.348828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559518,1.583189,0.334128,0.020417,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.887568,mpc-p,0,-126.340000,54.885000,-8.383277,-1.772344,-8.320000,-2.195000,-0.063277,0.422656,14.241072,-3.140965,1.006328,-3.140965,14.241072,-0.050000,1.020000,6,67,5.576544,63.029869,5.576544,63.029869,0.000000,4.420129,0.000000,64.000000,0.000000,0.000000,-40.360996,-39.256687,45.755729,63.811899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559632,1.635797,0.342473,0.018715,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.897582,mpc-p,0,-126.340000,54.885000,-8.239439,-1.812309,-8.170000,-2.195000,-0.069439,0.382691,13.692166,2.653048,0.762370,2.653048,13.692166,0.020000,0.890000,10,22,9.524132,17.701875,9.524132,17.701875,0.000000,4.748123,0.000000,64.000000,0.000000,0.000000,-42.553188,-37.021876,47.581113,56.948348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550777,1.427176,0.139190,0.011682,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.907591,mpc-p,0,-126.340000,54.885000,-8.091367,-1.856177,-8.030000,-2.165000,-0.061367,0.308823,13.326228,4.482736,0.335443,4.482736,13.326228,-0.040000,0.540000,28,22,27.838500,22.464733,27.838500,22.464733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.185719,-34.692650,54.924921,64.410791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559386,1.427853,0.143351,0.012003,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.917650,mpc-p,0,-126.340000,54.885000,-7.938134,-1.904056,-7.900000,-2.145000,-0.038134,0.240944,13.814145,-0.762370,-0.152474,-0.762370,13.814145,0.010000,0.300000,24,67,23.890179,77.198420,23.890179,77.198420,0.000000,-9.733687,0.000000,64.000000,0.000000,0.000000,-42.905338,-31.249712,62.007707,69.822469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553001,1.406459,0.134851,0.011493,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.927719,mpc-p,0,-126.340000,54.885000,-7.780250,-1.955617,-7.750000,-2.205000,-0.030250,0.249383,14.607010,-8.264091,0.823360,-8.264091,14.607010,0.140000,0.440000,2,112,1.506606,112.450000,1.506606,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.641984,-30.523543,65.236275,74.158540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557533,1.420259,0.250267,0.013109,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.937728,mpc-p,0,-126.340000,54.885000,-7.618769,-2.010300,-7.580000,-2.305000,-0.038769,0.294700,16.314719,-11.984457,0.640391,-11.984457,16.314719,0.080000,0.740000,-6,112,-6.396383,112.450000,-6.396383,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.298635,-32.232244,61.095570,76.119020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557332,1.418680,0.251204,0.013686,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.947653,mpc-p,0,-126.340000,54.885000,-7.454137,-2.067715,-7.410000,-2.395000,-0.044137,0.327285,17.656490,-9.117946,0.884349,-9.117946,17.656490,0.000000,0.960000,-4,90,-4.129585,89.574165,-4.129585,89.574165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.896431,-33.615510,55.348947,70.631732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557999,1.422609,0.269749,0.013867,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.957670,mpc-p,0,-126.340000,54.885000,-7.283405,-2.128690,-7.230000,-2.455000,-0.053405,0.326310,17.595500,-3.567892,1.006328,-3.567892,17.595500,-0.050000,0.950000,9,45,9.044083,41.638448,9.044083,41.638448,0.000000,2.935716,0.000000,64.000000,0.000000,0.000000,-28.169644,-33.978184,47.342740,59.290306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556828,1.417139,0.191907,0.012536,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.967717,mpc-p,0,-126.340000,54.885000,-7.107505,-2.192707,-7.040000,-2.465000,-0.067505,0.272293,17.595500,0.762370,1.067318,0.762370,17.595500,-0.010000,0.720000,11,17,11.259604,17.427468,11.259604,17.427468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.457677,-31.793135,47.608577,53.735025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555598,1.420681,0.177743,0.013390,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.977719,mpc-p,0,-126.340000,54.885000,-6.927776,-2.259064,-6.860000,-2.455000,-0.067776,0.195936,17.961438,1.067318,0.823360,1.067318,17.961438,0.020000,0.410000,10,33,10.099304,32.764009,10.099304,32.764009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.619481,-29.777105,55.207514,59.975267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557923,1.419205,0.178187,0.014294,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.987716,mpc-p,0,-126.340000,54.885000,-6.743533,-2.327795,-6.670000,-2.475000,-0.073533,0.147205,19.303209,-4.360757,0.762370,-4.360757,19.303209,0.040000,0.330000,-2,78,-2.185113,78.525505,-2.185113,78.525505,0.000000,-0.761495,0.000000,64.000000,0.000000,0.000000,-28.250754,-28.248470,57.145142,62.516154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556693,1.419692,0.176642,0.013980,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.997717,mpc-p,0,-126.340000,54.885000,-6.554621,-2.398746,-6.470000,-2.565000,-0.084621,0.166254,19.852116,-10.642686,1.006328,-10.642686,19.852116,0.020000,0.490000,-5,112,-5.023185,112.450000,-5.023185,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.512252,-28.041429,58.231243,69.660142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556126,1.420068,0.216875,0.014553,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.007732,mpc-p,0,-126.340000,54.885000,-6.360909,-2.471754,-6.270000,-2.675000,-0.090909,0.203246,19.669147,-11.679509,0.701380,-11.679509,19.669147,-0.030000,0.760000,6,105,5.504649,105.104858,5.504649,105.104858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.704028,-28.647929,59.149443,74.575609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557845,1.427867,0.259632,0.014494,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.017719,mpc-p,0,-126.340000,54.885000,-6.163244,-2.546287,-6.060000,-2.755000,-0.103244,0.208713,19.059251,-6.800341,1.494245,-6.800341,19.059251,-0.030000,0.900000,17,60,16.837743,51.011530,16.837743,51.011530,0.000000,9.093328,0.000000,64.000000,0.000000,0.000000,-21.433336,-27.858823,60.035172,72.200778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558111,1.418608,0.229618,0.012884,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.027723,mpc-p,0,-126.340000,54.885000,-5.960821,-2.622438,-5.870000,-2.785000,-0.090821,0.162562,18.815292,-0.274453,1.189297,-0.274453,18.815292,0.030000,0.780000,21,15,20.693950,0.524318,20.693950,0.524318,0.000000,14.580540,0.000000,64.000000,0.000000,0.000000,-23.355919,-25.403015,60.059304,65.787938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556084,1.417441,0.181233,0.012427,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.037671,mpc-p,0,-126.340000,54.885000,-5.755232,-2.699402,-5.680000,-2.775000,-0.075232,0.075598,19.364199,2.226120,0.518412,2.226120,19.364199,0.110000,0.480000,13,-4,12.741647,-3.720785,12.741647,-3.720785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.739438,-23.287231,68.141879,71.907805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556778,1.419742,0.178434,0.013315,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.047719,mpc-p,0,-126.340000,54.885000,-5.543320,-2.778151,-5.480000,-2.785000,-0.063320,0.006849,20.096074,-1.860183,1.311276,-1.860183,20.096074,0.120000,0.150000,7,41,7.189793,51.902494,7.189793,51.902494,0.000000,-10.623279,0.000000,64.000000,0.000000,0.000000,-17.234958,-21.297017,83.263888,85.338658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557282,1.419980,0.178508,0.013374,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.057724,mpc-p,0,-126.340000,54.885000,-5.328186,-2.857324,-5.270000,-2.865000,-0.058186,0.007676,21.437845,-10.703675,1.128308,-10.703675,21.437845,0.080000,0.210000,0,86,-0.068368,112.450000,-0.068368,112.450000,0.000000,-26.170785,0.000000,64.000000,0.000000,0.000000,-10.993960,-18.008966,89.299009,92.655860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556601,1.419175,0.215910,0.012219,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.067634,mpc-p,0,-126.340000,54.885000,-5.111185,-2.936239,-5.050000,-2.995000,-0.061185,0.058761,22.474668,-16.009771,0.884349,-16.009771,22.474668,0.030000,0.500000,-3,112,-2.596815,112.450000,-2.596815,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.828869,-14.355340,88.728059,96.682258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555733,1.419931,0.214930,0.013165,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.077718,mpc-p,0,-126.340000,54.885000,-4.886483,-3.016810,-4.820000,-3.145000,-0.066483,0.128190,21.437845,-15.155916,0.945339,-15.155916,21.437845,0.010000,0.830000,12,111,11.897449,110.780924,11.897449,110.780924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.432313,-11.350183,87.733019,98.624791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556581,1.419109,0.275339,0.012819,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.087717,mpc-p,0,-126.340000,54.885000,-4.660015,-3.096697,-4.610000,-3.265000,-0.050015,0.168303,20.035084,-9.239925,1.250287,-9.239925,20.035084,0.020000,1.050000,32,66,31.807256,44.886609,31.807256,44.886609,0.000000,20.894314,0.000000,64.000000,0.000000,0.000000,-9.889431,-8.007195,90.904582,98.728531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557216,1.419625,0.290836,0.014284,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.097652,mpc-p,0,-126.340000,54.885000,-4.431540,-3.175828,-4.400000,-3.305000,-0.031540,0.129172,19.852116,-0.335443,0.640391,-0.335443,19.852116,0.130000,0.850000,31,21,30.700205,-16.386526,30.700205,-16.386526,0.000000,37.167450,0.000000,64.000000,0.000000,0.000000,-15.057325,-3.825845,93.151745,102.499371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552791,1.408490,0.158669,0.014863,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.107720,mpc-p,0,-126.340000,54.885000,-4.196705,-3.255509,-4.190000,-3.285000,-0.006705,0.029491,19.181230,4.055809,0.579401,4.055809,19.181230,0.210000,0.540000,33,-24,33.138557,-34.038092,33.138557,-34.038092,0.000000,9.819016,0.000000,64.000000,0.000000,0.000000,-14.511773,-3.312076,102.213949,106.460945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555293,1.421396,0.186243,0.012961,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.117719,mpc-p,0,-126.340000,54.885000,-3.960398,-3.333885,-3.990000,-3.255000,0.029602,-0.078885,20.705970,1.921172,1.250287,1.921172,20.705970,0.250000,0.150000,20,9,19.614431,8.511073,19.614431,8.511073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.164434,-3.302878,110.563421,115.138216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555970,1.418401,0.184644,0.012479,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.127729,mpc-p,0,-126.340000,54.885000,-3.720986,-3.411335,-3.770000,-3.295000,0.049014,-0.116335,22.047741,-7.532216,1.067318,-7.532216,22.047741,0.230000,0.040000,9,54,8.657272,95.244379,8.657272,95.244379,0.000000,-41.733307,0.000000,64.000000,0.000000,0.000000,-4.071773,-2.692255,121.956137,120.554130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555516,1.419159,0.191110,0.013532,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.137717,mpc-p,0,-126.340000,54.885000,-3.479531,-3.487349,-3.530000,-3.425000,0.050469,-0.062349,23.694460,-16.070760,1.067318,-16.070760,23.694460,0.130000,0.240000,5,99,4.923539,112.450000,4.923539,112.450000,0.000000,-13.938927,0.000000,64.000000,0.000000,0.000000,0.663772,1.575775,119.535608,123.093488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555873,1.418641,0.213174,0.012147,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.147725,mpc-p,0,-126.340000,54.885000,-3.235234,-3.562012,-3.290000,-3.605000,0.054766,0.042988,24.304356,-19.547167,1.128308,-19.547167,24.304356,0.100000,0.600000,5,112,4.711733,112.450000,4.711733,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.196505,6.798417,116.876554,125.720218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556382,1.419992,0.212706,0.013412,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.157719,mpc-p,0,-126.340000,54.885000,-2.989218,-3.634816,-3.050000,-3.775000,0.060782,0.140184,23.450502,-16.497687,1.738204,-16.497687,23.450502,0.050000,0.880000,23,112,23.447095,112.450000,23.447095,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.752749,12.910017,118.452905,130.823687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556929,1.418870,0.276229,0.013120,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.167718,mpc-p,0,-126.340000,54.885000,-2.741290,-3.705664,-2.820000,-3.885000,0.078710,0.179336,23.084564,-8.142112,1.555235,-8.142112,23.084564,0.100000,1.010000,31,67,30.628299,42.143366,30.628299,42.143366,0.000000,25.306634,0.000000,64.000000,0.000000,0.000000,-14.829218,18.240469,120.538440,133.948342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557241,1.418202,0.354413,0.012896,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.177723,mpc-p,0,-126.340000,54.885000,-2.491739,-3.774316,-2.590000,-3.905000,0.098261,0.130684,23.572481,1.921172,1.982162,1.921172,23.572481,0.220000,0.870000,21,22,21.344779,-33.514104,21.344779,-33.514104,0.000000,55.964104,0.000000,64.000000,0.000000,0.000000,-23.617007,22.323765,122.908937,137.722062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556823,1.419257,0.176514,0.013237,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.187719,mpc-p,0,-126.340000,54.885000,-2.241221,-3.840446,-2.340000,-3.855000,0.098779,0.014554,25.036232,7.227268,1.372266,7.227268,25.036232,0.250000,0.540000,9,-23,9.349783,-56.374747,9.349783,-56.374747,0.000000,33.824747,0.000000,64.000000,0.000000,0.000000,-28.468366,21.241243,123.166636,133.879392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559820,1.785753,0.253619,0.038690,0.501033,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.197570,mpc-p,0,-126.340000,54.885000,-1.993527,-3.902978,-2.080000,-3.795000,0.086473,-0.107978,26.073055,5.885497,2.043152,5.885497,26.073055,0.180000,0.170000,9,-21,8.854379,-20.556188,8.854379,-20.556188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.971795,18.584802,121.995514,133.783181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548273,1.464734,0.200682,0.018173,0.500577,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.207574,mpc-p,0,-126.340000,54.885000,-1.741459,-3.963587,-1.810000,-3.805000,0.068541,-0.158587,27.109878,-3.384923,1.799193,-3.384923,27.109878,0.120000,-0.030000,4,24,4.390253,71.708382,4.390253,71.708382,0.000000,-47.264570,0.000000,64.000000,0.000000,0.000000,-32.322277,20.488305,124.272438,142.049431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567355,1.686746,0.220727,0.027148,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.217568,mpc-p,0,-126.340000,54.885000,-1.489454,-4.021009,-1.520000,-3.905000,0.030546,-0.116009,28.146701,-13.936124,1.494245,-13.936124,28.146701,0.100000,0.000000,-8,69,-7.965020,112.450000,-7.965020,112.450000,0.000000,-43.006188,0.000000,64.000000,0.000000,0.000000,-33.846258,26.979528,121.317216,146.850913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547755,1.548784,0.281489,0.021962,0.500705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.227577,mpc-p,0,-126.340000,54.885000,-1.237222,-4.075176,-1.240000,-4.085000,0.002778,0.009824,28.390660,-22.413679,1.921172,-22.413679,28.390660,0.040000,0.300000,-7,112,-6.505046,112.450000,-6.505046,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.513877,35.893986,121.377796,153.101432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574148,1.534028,0.256087,0.017816,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.237570,mpc-p,0,-126.340000,54.885000,-0.985906,-4.125718,-0.950000,-4.305000,-0.035906,0.179282,27.658785,-24.182377,1.860183,-24.182377,27.658785,0.010000,0.690000,-1,112,-0.554849,112.450000,-0.554849,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.104720,43.589766,128.291905,164.393377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545744,1.702629,0.342552,0.021284,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.247566,mpc-p,0,-126.340000,54.885000,-0.735417,-4.172538,-0.680000,-4.515000,-0.055417,0.342462,27.658785,-24.182377,1.860183,-24.182377,27.658785,0.010000,0.930000,-1,112,-1.299468,112.450000,-1.299468,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.840605,52.027211,136.713274,173.228801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542493,1.426443,0.251327,0.012969,0.500288,1,1,0,5,0,1,0,0,0,0,1,1,1,1,0,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.257566,mpc-p,0,-126.340000,54.885000,-0.486056,-4.215458,-0.410000,-4.645000,-0.076056,0.429542,26.134045,-9.849821,2.043152,-9.849821,26.134045,0.020000,1.020000,13,92,12.641115,92.248961,12.641115,92.248961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.198869,56.700839,140.353440,175.778759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562835,1.529641,0.274211,0.012378,0.500202,1,1,0,8,1,1,0,0,0,0,1,1,1,1,2,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.267567,mpc-p,0,-126.340000,54.885000,-0.238295,-4.254280,-0.160000,-4.685000,-0.078295,0.430720,24.731284,0.762370,2.165131,0.762370,24.731284,0.030000,0.980000,28,47,27.778008,12.491380,27.778008,12.491380,0.000000,34.757580,0.000000,64.000000,0.000000,0.000000,-61.348134,57.139295,141.358863,174.728375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569738,1.509257,0.172547,0.011506,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.277566,mpc-p,0,-126.340000,54.885000,0.007423,-4.288825,0.090000,-4.635000,-0.082577,0.346175,24.304356,8.508050,1.982162,8.508050,24.304356,0.100000,0.730000,25,2,24.954008,-31.271972,24.954008,-31.271972,0.000000,33.520933,0.000000,64.000000,0.000000,0.000000,-66.204887,52.385930,135.682606,166.849305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548094,1.424823,0.145875,0.006399,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.287565,mpc-p,0,-126.340000,54.885000,0.250784,-4.318942,0.330000,-4.555000,-0.079216,0.236058,23.450502,9.544873,1.921172,9.544873,23.450502,0.200000,0.390000,18,-13,18.075739,-12.796927,18.075739,-12.796927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.341822,44.922663,131.009821,165.256504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552973,1.626642,0.140332,0.009388,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.297566,mpc-p,0,-126.340000,54.885000,0.491405,-4.344480,0.580000,-4.485000,-0.088595,0.140520,23.694460,5.458569,2.653048,5.458569,23.694460,0.220000,0.100000,8,32,8.102538,45.555218,8.102538,45.555218,0.000000,-13.352145,0.000000,64.000000,0.000000,0.000000,-68.962833,37.999045,131.577147,168.814820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543931,1.514734,0.137171,0.012274,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.307566,mpc-p,0,-126.340000,54.885000,0.728894,-4.365297,0.830000,-4.495000,-0.101106,0.129703,24.670294,-4.055809,1.982162,-4.055809,24.670294,0.170000,0.150000,-3,77,-2.560075,112.450000,-2.560075,112.450000,0.000000,-35.246927,0.000000,64.000000,0.000000,0.000000,-68.409690,35.002869,127.835435,161.888038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569588,1.410077,0.177624,0.011440,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.317589,mpc-p,0,-126.340000,54.885000,0.963425,-4.381295,1.080000,-4.565000,-0.116575,0.183705,24.304356,-10.703675,2.226120,-10.703675,24.304356,0.110000,0.410000,1,112,0.526736,112.450000,0.526736,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.749887,37.688839,129.761077,164.605916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559775,1.408450,0.171442,0.010778,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.327730,mpc-p,0,-126.340000,54.885000,1.196716,-4.392397,1.340000,-4.665000,-0.143284,0.272603,23.999408,-10.337738,2.104141,-10.337738,23.999408,0.070000,0.740000,3,112,2.583807,112.450000,2.583807,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.132017,41.731403,136.810838,169.451024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558405,1.419481,0.234136,0.012326,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.337719,mpc-p,0,-126.340000,54.885000,1.422228,-4.398223,1.580000,-4.725000,-0.157772,0.326777,22.413679,-5.092632,1.982162,-5.092632,22.413679,0.080000,0.940000,12,93,12.395166,93.307237,12.395166,93.307237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.506378,46.188469,140.128023,172.776497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556212,1.418035,0.276113,0.014058,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.347729,mpc-p,0,-126.340000,54.885000,1.643589,-4.398878,1.820000,-4.715000,-0.176411,0.316122,22.413679,5.153621,2.531068,5.153621,22.413679,0.090000,0.930000,11,48,10.527255,12.796747,10.527255,12.796747,0.000000,35.510490,0.000000,64.000000,0.000000,0.000000,-84.339064,47.355385,140.298982,171.224833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557895,1.417004,0.198844,0.013243,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.357669,mpc-p,0,-126.340000,54.885000,1.858440,-4.394307,2.050000,-4.625000,-0.191560,0.230693,21.742793,12.411384,1.921172,12.411384,21.742793,0.100000,0.720000,13,3,12.851993,-31.011354,12.851993,-31.011354,0.000000,34.318590,0.000000,64.000000,0.000000,0.000000,-89.495896,44.512071,134.533127,163.586638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557817,1.417513,0.174137,0.012404,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.367726,mpc-p,0,-126.340000,54.885000,2.070445,-4.384311,2.270000,-4.495000,-0.199555,0.110689,21.010918,13.814145,1.372266,13.814145,21.010918,0.130000,0.390000,12,-18,11.933526,-17.981426,11.933526,-17.981426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.824567,39.742982,128.032215,155.689430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557798,1.415965,0.173266,0.013493,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.377716,mpc-p,0,-126.340000,54.885000,2.275345,-4.368969,2.480000,-4.395000,-0.204655,0.026031,20.523001,7.288257,2.043152,7.288257,20.523001,0.130000,0.070000,10,27,10.188488,62.524708,10.188488,62.524708,0.000000,-35.506134,0.000000,64.000000,0.000000,0.000000,-100.547137,37.133262,128.802879,157.652478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557613,1.418713,0.175084,0.013363,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.387721,mpc-p,0,-126.340000,54.885000,2.474503,-4.348146,2.690000,-4.385000,-0.215497,0.036854,20.827949,-2.714037,1.799193,-2.714037,20.827949,0.130000,0.180000,-1,72,-0.813479,112.450000,-0.813479,112.450000,0.000000,-40.431426,0.000000,64.000000,0.000000,0.000000,-106.509709,37.346674,127.592871,151.202461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557791,1.417348,0.223185,0.014754,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.397725,mpc-p,0,-126.340000,54.885000,2.667297,-4.321821,2.900000,-4.455000,-0.232703,0.133179,21.681804,-10.398727,1.311276,-10.398727,21.681804,0.110000,0.390000,-15,112,-14.503854,112.450000,-14.503854,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.559155,41.330987,128.427912,151.822033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556394,1.418972,0.211109,0.013524,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.407720,mpc-p,0,-126.340000,54.885000,2.853246,-4.289996,3.110000,-4.555000,-0.256754,0.265004,20.401022,-11.862478,1.860183,-11.862478,20.401022,0.080000,0.710000,-11,112,-10.637982,112.450000,-10.637982,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.466354,45.484245,130.404975,153.844774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556509,1.452991,0.268927,0.015332,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.417720,mpc-p,0,-126.340000,54.885000,3.032300,-4.252615,3.310000,-4.635000,-0.277700,0.382385,19.242219,-6.739351,1.372266,-6.739351,19.242219,0.060000,0.950000,-7,112,-6.648792,112.450000,-6.648792,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.873637,49.568598,134.985111,159.590595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556866,1.417043,0.234360,0.013056,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.427717,mpc-p,0,-126.340000,54.885000,3.204053,-4.209695,3.500000,-4.645000,-0.295947,0.435305,17.900448,2.165131,2.592058,2.165131,17.900448,0.040000,1.040000,1,80,0.907193,79.515158,0.907193,79.515158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.876561,50.793067,133.598127,156.942246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556114,1.417601,0.300029,0.013078,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.437670,mpc-p,0,-126.340000,54.885000,3.367553,-4.161464,3.670000,-4.575000,-0.302447,0.413536,15.399875,12.106436,1.372266,12.106436,15.399875,0.020000,0.930000,20,35,20.189783,11.071122,20.189783,11.071122,0.000000,23.444036,0.000000,64.000000,0.000000,0.000000,-111.222106,48.663481,130.039168,152.256600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556360,1.417528,0.174520,0.013600,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.447652,mpc-p,0,-126.340000,54.885000,3.523795,-4.107588,3.820000,-4.415000,-0.296205,0.307412,12.960290,17.717479,1.555235,17.717479,12.960290,0.050000,0.640000,33,-10,32.784208,-12.162135,32.784208,-12.162135,0.000000,1.677293,0.000000,64.000000,0.000000,0.000000,-110.243644,42.876375,124.250571,146.209013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551735,1.409687,0.145055,0.016045,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.457642,mpc-p,0,-126.340000,54.885000,3.672127,-4.048192,3.950000,-4.255000,-0.277873,0.206808,11.130602,16.741646,1.982162,16.741646,11.130602,0.100000,0.270000,36,26,36.025094,26.180501,36.025094,26.180501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.219572,37.226627,122.389246,147.906316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551770,1.409827,0.146408,0.012960,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.467645,mpc-p,0,-126.340000,54.885000,3.812395,-3.983263,4.070000,-4.155000,-0.257605,0.171737,10.886644,8.264091,1.433256,8.264091,10.886644,0.190000,0.180000,18,71,18.390183,109.450830,18.390183,109.450830,0.000000,-38.270329,0.000000,64.000000,0.000000,0.000000,-111.553935,32.360523,124.646004,148.384461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559740,1.418652,0.211187,0.012633,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.477724,mpc-p,0,-126.340000,54.885000,3.945179,-3.912363,4.190000,-4.115000,-0.244821,0.202637,10.947634,1.067318,1.006328,1.067318,10.947634,0.160000,0.410000,11,112,11.002816,112.450000,11.002816,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.212837,31.327256,121.048713,144.823188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556276,1.418686,0.217512,0.012785,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.487727,mpc-p,0,-126.340000,54.885000,4.068257,-3.836640,4.310000,-4.115000,-0.241743,0.278360,11.008623,-2.409089,0.457422,-2.409089,11.008623,0.130000,0.740000,4,112,3.813858,112.450000,3.813858,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.552390,31.830542,121.436954,143.481396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557526,1.437294,0.268558,0.015440,0.500900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.497716,mpc-p,0,-126.340000,54.885000,4.182358,-3.755763,4.420000,-4.105000,-0.237642,0.349237,9.544873,2.226120,1.860183,2.226120,9.544873,0.160000,0.950000,4,112,4.254127,112.450000,4.254127,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.155529,33.911407,122.546774,144.822822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555530,1.420757,0.244237,0.014816,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.507724,mpc-p,0,-126.340000,54.885000,4.287705,-3.669549,4.520000,-4.025000,-0.232295,0.355451,7.776174,10.032790,1.006328,10.032790,7.776174,0.120000,1.030000,19,67,18.623650,55.434654,18.623650,55.434654,0.000000,12.015346,0.000000,64.000000,0.000000,0.000000,-109.674558,33.847503,120.471116,139.883677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555488,1.418547,0.314421,0.013206,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.517621,mpc-p,0,-126.340000,54.885000,4.382943,-3.579269,4.590000,-3.895000,-0.207057,0.315731,6.190445,17.351542,0.335443,17.351542,6.190445,0.140000,0.880000,26,22,26.250121,8.972497,26.250121,8.972497,0.000000,13.477503,0.000000,64.000000,0.000000,0.000000,-109.028450,31.951140,120.382504,142.203015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573161,1.418103,0.174287,0.012849,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.527681,mpc-p,0,-126.340000,54.885000,4.470520,-3.482502,4.660000,-3.695000,-0.189480,0.212498,4.299767,20.949928,-0.152474,20.949928,4.299767,0.200000,0.550000,29,4,29.209708,4.197843,29.209708,4.197843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.333474,28.955894,114.785826,137.894562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552057,1.417160,0.174691,0.013548,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.537718,mpc-p,0,-126.340000,54.885000,4.548544,-3.381050,4.700000,-3.505000,-0.151456,0.123950,3.628881,16.985604,1.006328,16.985604,3.628881,0.240000,0.260000,24,49,23.998156,59.573251,23.998156,59.573251,0.000000,-10.375408,0.000000,64.000000,0.000000,0.000000,-109.254005,26.979480,114.588157,139.766429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554839,1.499950,0.230750,0.023227,0.657528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.547578,mpc-p,0,-126.340000,54.885000,4.616052,-3.276721,4.750000,-3.385000,-0.133948,0.108279,3.018985,8.812998,1.067318,8.812998,3.018985,0.260000,0.310000,17,94,17.318362,112.450000,17.318362,112.450000,0.000000,-18.252157,0.000000,64.000000,0.000000,0.000000,-111.074681,25.869987,111.179504,132.022880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567100,1.468123,0.232568,0.018204,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.557597,mpc-p,0,-126.340000,54.885000,4.675328,-3.166114,4.790000,-3.325000,-0.114672,0.158886,3.628881,2.592058,-0.030495,2.592058,3.628881,0.260000,0.580000,3,112,2.720566,112.450000,2.720566,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.386923,26.015783,111.649957,132.804037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552080,1.773727,0.299456,0.037373,0.500540,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.567570,mpc-p,0,-126.340000,54.885000,4.724987,-3.051566,4.830000,-3.285000,-0.105013,0.233434,2.714037,2.714037,0.152474,2.714037,2.714037,0.190000,0.830000,10,112,9.730449,112.450000,9.730449,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.065380,26.839997,109.510598,128.147426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545826,1.469489,0.271063,0.018022,0.500590,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.577570,mpc-p,0,-126.340000,54.885000,4.765443,-2.932376,4.850000,-3.215000,-0.084557,0.282624,0.457422,7.471226,0.274453,7.471226,0.457422,0.130000,0.980000,31,106,31.218867,105.913113,31.218867,105.913113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.501481,27.248329,110.977499,126.940991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567637,1.696242,0.319415,0.020649,0.500673,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.587569,mpc-p,0,-126.340000,54.885000,4.796580,-2.809023,4.860000,-3.105000,-0.063420,0.295977,-1.067318,13.997114,0.640391,13.997114,-1.067318,0.190000,1.030000,33,61,32.522131,53.052054,32.522131,53.052054,0.000000,7.861059,0.000000,64.000000,0.000000,0.000000,-108.443546,25.733405,110.006045,126.911023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545488,1.504812,0.384695,0.019030,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.597569,mpc-p,0,-126.340000,54.885000,4.818463,-2.681658,4.850000,-2.925000,-0.031537,0.243342,-1.555235,20.705970,-0.091484,20.705970,-1.555235,0.270000,0.840000,22,16,22.451584,12.787273,22.451584,12.787273,0.000000,3.125840,0.000000,64.000000,0.000000,0.000000,-106.779983,23.757070,105.962803,124.473845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557277,1.446053,0.168626,0.012777,0.500507,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.607652,mpc-p,0,-126.340000,54.885000,4.831242,-2.549365,4.840000,-2.715000,-0.008758,0.165635,-1.067318,20.949928,0.884349,20.949928,-1.067318,0.320000,0.500000,4,36,4.254093,36.465972,4.254093,36.465972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.073826,22.488379,104.907522,127.050742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557408,1.423519,0.152826,0.012491,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.617645,mpc-p,0,-126.340000,54.885000,4.834820,-2.414569,4.830000,-2.545000,0.004820,0.130431,-1.677214,14.302062,0.213464,14.302062,-1.677214,0.240000,0.370000,9,81,8.676217,104.310267,8.676217,104.310267,0.000000,-22.844296,0.000000,64.000000,0.000000,0.000000,-100.782245,21.154554,98.855994,116.277090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555568,1.410210,0.159529,0.011271,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.627720,mpc-p,0,-126.340000,54.885000,4.829405,-2.275174,4.820000,-2.445000,0.009405,0.169826,-1.738204,6.190445,-0.091484,6.190445,-1.738204,0.150000,0.520000,10,112,10.244503,112.450000,10.244503,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.405515,20.544217,98.194565,115.224662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559455,1.430663,0.230823,0.013265,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.637719,mpc-p,0,-126.340000,54.885000,4.815232,-2.133532,4.810000,-2.395000,0.005232,0.261468,-2.775027,3.567892,-0.030495,3.567892,-2.775027,0.150000,0.790000,9,112,8.897720,112.450000,8.897720,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.095657,20.434977,100.117286,117.372837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559618,1.424651,0.265507,0.013717,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.647678,mpc-p,0,-126.340000,54.885000,4.792582,-1.989382,4.790000,-2.335000,0.002582,0.345618,-3.567892,5.397580,0.091484,5.397580,-3.567892,0.140000,0.970000,8,112,7.812560,112.450000,7.812560,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.521211,20.665458,95.723872,109.473906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548907,1.423820,0.264983,0.012618,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.657721,mpc-p,0,-126.340000,54.885000,4.761322,-1.841114,4.750000,-2.245000,0.011322,0.403886,-3.506902,9.178935,0.396432,9.178935,-3.506902,0.150000,1.020000,-1,112,-1.048990,112.450000,-1.048990,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.568211,19.770891,91.835400,104.575962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558101,1.424228,0.239342,0.013516,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.667724,mpc-p,0,-126.340000,54.885000,4.722008,-1.690743,4.720000,-2.125000,0.002008,0.434257,-4.787684,14.302062,0.152474,14.302062,-4.787684,0.130000,1.030000,4,89,4.060706,89.218072,4.060706,89.218072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.363290,16.812168,86.523768,100.896635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557697,1.423108,0.240992,0.012966,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.677716,mpc-p,0,-126.340000,54.885000,4.674838,-1.538054,4.670000,-1.955000,0.004838,0.416946,-5.031642,19.303209,-0.213464,19.303209,-5.031642,0.110000,0.950000,3,56,2.795184,56.344573,2.795184,56.344573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.063389,13.507540,86.805709,99.844725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558106,1.424375,0.187670,0.013066,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.687724,mpc-p,0,-126.340000,54.885000,4.619955,-1.382861,4.630000,-1.745000,-0.010045,0.362139,-5.031642,21.376856,0.335443,21.376856,-5.031642,0.100000,0.890000,-5,41,-4.782308,41.223673,-4.782308,41.223673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.183374,11.030828,82.918978,93.329629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558276,1.439154,0.179933,0.015095,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.697720,mpc-p,0,-126.340000,54.885000,4.557787,-1.225776,4.580000,-1.545000,-0.022213,0.319224,-5.641538,19.059251,0.762370,19.059251,-5.641538,0.100000,0.650000,-10,80,-9.699434,79.871185,-9.699434,79.871185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.897723,9.989388,78.860471,87.689853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556966,1.424850,0.177823,0.013690,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.707718,mpc-p,0,-126.340000,54.885000,4.488580,-1.066818,4.530000,-1.405000,-0.041420,0.338182,-5.092632,14.058103,0.701380,14.058103,-5.092632,0.080000,0.700000,-23,112,-23.342366,112.450000,-23.342366,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.873866,7.098528,73.885091,88.062517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558257,1.430293,0.215013,0.013123,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.717718,mpc-p,0,-126.340000,54.885000,4.412656,-0.906192,4.480000,-1.275000,-0.067344,0.368808,-4.970653,10.276748,-0.091484,10.276748,-4.970653,0.020000,0.860000,-28,112,-28.474469,112.450000,-28.474469,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.478791,4.119311,73.255199,91.855483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556755,1.437065,0.263475,0.015038,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.727718,mpc-p,0,-126.340000,54.885000,4.330385,-0.744157,4.430000,-1.145000,-0.099615,0.400843,-5.885497,12.716332,0.030495,12.716332,-5.885497,-0.060000,1.000000,-19,112,-19.453742,112.450000,-19.453742,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.812615,2.321269,75.357696,92.368526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556915,1.423054,0.238726,0.014518,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.737643,mpc-p,0,-126.340000,54.885000,4.242796,-0.582115,4.370000,-0.985000,-0.127204,0.402885,-8.142112,16.741646,0.579401,16.741646,-8.142112,-0.140000,1.050000,4,82,3.813678,81.871700,3.813678,81.871700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.630890,-0.002873,75.491968,92.480994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555904,1.408108,0.216130,0.013446,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.747717,mpc-p,0,-126.340000,54.885000,4.148256,-0.416656,4.280000,-0.795000,-0.131744,0.378344,-9.666852,22.108731,1.067318,22.108731,-9.666852,-0.040000,0.930000,1,47,1.204353,47.086282,1.204353,47.086282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.357467,-2.135850,76.961338,93.221956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559455,1.430347,0.176806,0.013222,0.500437,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.757669,mpc-p,0,-126.340000,54.885000,4.049677,-0.252424,4.190000,-0.565000,-0.140323,0.312576,-9.544873,23.999408,-0.152474,23.999408,-9.544873,-0.030000,0.690000,-7,47,-6.975850,47.110652,-6.975850,47.110652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.194455,-3.353383,74.979804,91.553367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558451,1.422476,0.177838,0.013896,0.500471,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.767731,mpc-p,0,-126.340000,54.885000,3.945186,-0.085803,4.110000,-0.325000,-0.164814,0.239197,-9.422894,21.315866,-0.091484,21.315866,-9.422894,0.010000,0.560000,-22,75,-22.431040,74.861233,-22.431040,74.861233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.709930,-3.957668,71.616970,89.941122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557663,1.422768,0.178672,0.013670,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.777720,mpc-p,0,-126.340000,54.885000,3.837079,0.079978,4.020000,-0.135000,-0.182921,0.214978,-9.910810,16.558677,0.701380,16.558677,-9.910810,-0.040000,0.610000,-22,109,-21.510083,108.572146,-21.510083,108.572146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.381669,-4.315127,68.101068,89.435081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558202,1.421379,0.215275,0.013410,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.787715,mpc-p,0,-126.340000,54.885000,3.724991,0.246013,3.930000,0.025000,-0.205009,0.221013,-9.666852,15.155916,0.884349,15.155916,-9.666852,-0.110000,0.830000,-22,102,-21.570940,102.249782,-21.570940,102.249782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.414663,-5.545298,66.179581,89.116807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558004,1.419523,0.256996,0.015100,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.797716,mpc-p,0,-126.340000,54.885000,3.609368,0.412096,3.840000,0.205000,-0.230632,0.207096,-9.788831,17.168573,0.335443,17.168573,-9.788831,-0.150000,0.920000,-21,75,-20.765290,75.377816,-20.765290,75.377816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.961758,-5.495033,65.770859,85.182125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555369,1.431894,0.228672,0.013699,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.807671,mpc-p,0,-126.340000,54.885000,3.491294,0.577158,3.730000,0.405000,-0.238706,0.172158,-11.740498,21.315866,0.518412,21.315866,-11.740498,-0.170000,0.830000,-4,45,-4.123878,44.575701,-4.123878,44.575701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.457907,-4.324045,62.815889,77.586395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549369,1.418705,0.176449,0.014171,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.817717,mpc-p,0,-126.340000,54.885000,3.369588,0.743283,3.620000,0.625000,-0.250412,0.118283,-12.960290,22.291700,0.640391,22.291700,-12.960290,-0.160000,0.660000,2,45,2.438389,44.920465,2.438389,44.920465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.358257,-2.512762,61.865162,78.186367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557267,1.419060,0.178332,0.014044,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.827718,mpc-p,0,-126.340000,54.885000,3.246364,0.908022,3.500000,0.835000,-0.253636,0.073022,-11.862478,20.401022,0.518412,20.401022,-11.862478,-0.040000,0.520000,-26,68,-25.501862,67.988726,-25.501862,67.988726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.260732,-1.518185,57.134612,73.970106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556934,1.419719,0.177254,0.012235,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.837570,mpc-p,0,-126.340000,54.885000,3.123439,1.069491,3.390000,1.015000,-0.266561,0.054491,-10.886644,15.521854,0.518412,15.521854,-10.886644,-0.090000,0.560000,-35,102,-35.087762,102.495395,-35.087762,102.495395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.899997,-1.380006,56.982094,78.155977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554346,1.420456,0.203309,0.013333,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.847722,mpc-p,0,-126.340000,54.885000,2.995657,1.234864,3.280000,1.175000,-0.284343,0.059864,-11.191592,12.899301,0.457422,12.899301,-11.191592,-0.210000,0.760000,-22,107,-22.193132,106.849419,-22.193132,106.849419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.685694,-2.104856,54.969384,78.560248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554997,1.419732,0.228266,0.013738,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.857670,mpc-p,0,-126.340000,54.885000,2.869846,1.395730,3.170000,1.315000,-0.300154,0.080730,-12.472374,13.875134,0.945339,13.875134,-12.472374,-0.220000,0.920000,-11,85,-11.191433,84.990248,-11.191433,84.990248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.945709,-2.010484,55.004173,74.515008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547153,1.419877,0.230594,0.012430,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.867717,mpc-p,0,-126.340000,54.885000,2.742681,1.556838,3.050000,1.485000,-0.307319,0.071838,-13.265238,18.571334,0.701380,18.571334,-13.265238,-0.170000,0.900000,-10,45,-9.617500,44.979019,-9.617500,44.979019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.151186,-1.362087,55.222837,71.460214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556290,1.442125,0.191808,0.014037,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.877717,mpc-p,0,-126.340000,54.885000,2.616516,1.715659,2.920000,1.665000,-0.303484,0.050659,-13.448207,19.547167,0.396432,19.547167,-13.448207,-0.110000,0.690000,-15,50,-15.030678,50.321505,-15.030678,50.321505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.242042,0.622751,58.506971,80.320861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557429,1.419976,0.178534,0.013220,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.887717,mpc-p,0,-126.340000,54.885000,2.491240,1.872804,2.800000,1.845000,-0.308760,0.027804,-13.021280,16.253729,0.396432,16.253729,-13.021280,-0.110000,0.550000,-21,86,-20.804532,86.163420,-20.804532,86.163420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.182172,2.266985,55.532337,77.234755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555778,1.419277,0.175868,0.013653,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.898210,mpc-p,0,-126.340000,54.885000,2.361283,2.035732,2.680000,1.995000,-0.318717,0.040732,-12.289405,11.069613,1.067318,11.069613,-12.289405,-0.140000,0.670000,-26,112,-26.191919,112.450000,-26.191919,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.349925,2.479387,52.630700,72.289013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574745,1.581664,0.237851,0.017430,0.512421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.907570,mpc-p,0,-126.340000,54.885000,2.247111,2.179225,2.570000,2.105000,-0.322889,0.074225,-12.472374,10.154769,0.945339,10.154769,-12.472374,-0.180000,0.860000,-20,111,-20.015481,111.315816,-20.015481,111.315816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.419258,1.692235,51.522330,73.073734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543383,1.716202,0.333594,0.025686,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.917629,mpc-p,0,-126.340000,54.885000,2.126704,2.331396,2.450000,2.225000,-0.323296,0.106396,-12.289405,12.899301,1.372266,12.899301,-12.289405,-0.190000,1.060000,-18,72,-17.568826,71.692594,-17.568826,71.692594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.987733,0.630856,51.966503,72.453310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570856,1.455847,0.292250,0.016752,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.927571,mpc-p,0,-126.340000,54.885000,2.010522,2.479565,2.330000,2.385000,-0.319478,0.094565,-13.631176,16.192739,0.945339,16.192739,-13.631176,-0.180000,0.880000,-4,56,-3.536312,56.178978,-3.536312,56.178978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.415246,1.340063,57.766493,76.350101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548274,1.796402,0.261069,0.038200,0.500812,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.937574,mpc-p,0,-126.340000,54.885000,1.896918,2.626298,2.200000,2.545000,-0.303082,0.081298,-13.814145,16.924615,0.762370,16.924615,-13.814145,-0.130000,0.710000,-3,62,-3.029826,62.336267,-3.029826,62.336267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.863665,0.892560,56.951064,75.642612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557604,1.540576,0.200603,0.019797,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.947567,mpc-p,0,-126.340000,54.885000,1.787177,2.770438,2.080000,2.705000,-0.292823,0.065438,-12.411384,14.424041,0.884349,14.424041,-12.411384,-0.040000,0.630000,-24,87,-23.916708,87.361164,-23.916708,87.361164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.548418,-0.519277,55.846006,69.325325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554270,1.528734,0.190176,0.013491,0.500583,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.957649,mpc-p,0,-126.340000,54.885000,1.680729,2.913261,1.970000,2.845000,-0.289271,0.068261,-11.069613,11.984457,0.579401,11.984457,-11.069613,-0.090000,0.730000,-28,98,-28.192931,98.232284,-28.192931,98.232284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.717504,-3.039432,54.840833,71.233273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553087,1.417426,0.158227,0.012868,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.967640,mpc-p,0,-126.340000,54.885000,1.579918,3.052117,1.860000,2.975000,-0.280082,0.077117,-10.886644,11.069613,1.128308,11.069613,-10.886644,-0.150000,0.850000,-18,94,-18.308406,94.363860,-18.308406,94.363860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.490516,-4.892475,52.288242,68.406023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553558,1.414244,0.197436,0.012784,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.977724,mpc-p,0,-126.340000,54.885000,1.483299,3.189513,1.760000,3.105000,-0.276701,0.084513,-11.008623,13.631176,1.555235,13.631176,-11.008623,-0.170000,0.910000,-8,67,-8.297583,66.658096,-8.297583,66.658096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.169165,-6.399851,51.308623,65.568245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562566,1.439626,0.191663,0.014316,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.987722,mpc-p,0,-126.340000,54.885000,1.393038,3.322891,1.660000,3.265000,-0.266962,0.057891,-10.642686,16.619667,0.274453,16.619667,-10.642686,-0.140000,0.800000,-7,47,-7.016932,46.568484,-7.016932,46.568484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.965661,-7.194246,54.671884,65.737296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556924,1.418372,0.178186,0.014040,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.997724,mpc-p,0,-126.340000,54.885000,1.308643,3.453431,1.560000,3.435000,-0.251357,0.018431,-9.849821,16.131750,0.701380,16.131750,-9.849821,-0.100000,0.650000,-11,58,-11.386138,57.608565,-11.386138,57.608565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.731778,-7.610119,58.089042,68.944471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557293,1.423808,0.175790,0.014636,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.007718,mpc-p,0,-126.340000,54.885000,1.230586,3.580939,1.470000,3.575000,-0.239414,0.005939,-8.691018,12.960290,0.823360,12.960290,-8.691018,-0.090000,0.580000,-17,87,-16.703351,87.126496,-16.703351,87.126496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.625234,-8.144088,56.224296,63.414226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557010,1.417842,0.177721,0.013448,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.017721,mpc-p,0,-126.340000,54.885000,1.159112,3.705559,1.390000,3.705000,-0.230888,0.000559,-7.715185,9.239925,0.945339,9.239925,-7.715185,-0.120000,0.720000,-16,103,-15.700612,103.447856,-15.700612,103.447856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.423005,-9.400624,52.136602,61.105895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557375,1.419064,0.203106,0.012487,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.027724,mpc-p,0,-126.340000,54.885000,1.094642,3.827135,1.330000,3.815000,-0.235358,0.012135,-6.678361,10.276748,0.945339,10.276748,-6.678361,-0.130000,0.870000,-16,81,-16.060995,81.011213,-16.060995,81.011213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.263364,-11.131811,47.902497,58.476670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557780,1.420283,0.243701,0.013454,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.037723,mpc-p,0,-126.340000,54.885000,1.037520,3.945601,1.260000,3.945000,-0.222480,0.000601,-6.739351,14.241072,1.189297,14.241072,-6.739351,-0.140000,0.880000,-4,43,-4.007756,43.409012,-4.007756,43.409012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.903643,-12.124230,52.935042,60.858319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556997,1.416771,0.179048,0.012643,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.047722,mpc-p,0,-126.340000,54.885000,0.988029,4.060979,1.210000,4.105000,-0.221971,-0.044021,-6.617372,15.887791,0.762370,15.887791,-6.617372,-0.100000,0.670000,0,41,0.316658,40.712623,0.316658,40.712623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.039305,-11.438207,59.225739,67.400150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556954,1.415861,0.175478,0.012255,0.503160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.057723,mpc-p,0,-126.340000,54.885000,0.946450,4.173273,1.150000,4.235000,-0.203550,-0.061727,-5.214611,13.326228,0.274453,13.326228,-5.214611,-0.050000,0.520000,-8,71,-7.864843,70.935371,-7.864843,70.935371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.403215,-10.553959,59.926634,65.969502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557571,1.418356,0.179120,0.013764,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.067723,mpc-p,0,-126.340000,54.885000,0.913060,4.282453,1.110000,4.345000,-0.196940,-0.062547,-3.750861,9.483883,0.213464,9.483883,-3.750861,-0.030000,0.590000,-15,95,-15.215210,94.652692,-15.215210,94.652692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.669924,-10.552095,52.879334,54.319403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557240,1.415530,0.189962,0.013019,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.077607,mpc-p,0,-126.340000,54.885000,0.888339,4.387320,1.090000,4.445000,-0.201661,-0.057680,-2.592058,8.325081,0.518412,8.325081,-2.592058,-0.090000,0.770000,-9,87,-9.301081,86.949276,-9.301081,86.949276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.836459,-11.342331,45.811950,51.521858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556889,1.416910,0.189838,0.012599,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.087719,mpc-p,0,-126.340000,54.885000,0.871795,4.491464,1.070000,4.555000,-0.198205,-0.063536,-1.738204,10.642686,1.067318,10.642686,-1.738204,-0.080000,0.830000,-6,59,-6.252249,59.163802,-6.252249,59.163802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.795220,-12.079262,47.624800,50.549402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557708,1.415422,0.181541,0.014897,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.097719,mpc-p,0,-126.340000,54.885000,0.864328,4.591369,1.070000,4.675000,-0.205672,-0.083631,-0.701380,13.021280,0.579401,13.021280,-0.701380,-0.050000,0.750000,-8,41,-8.056425,41.241413,-8.056425,41.241413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.024353,-11.738786,54.107284,55.746326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557287,1.416768,0.184428,0.014922,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.107724,mpc-p,0,-126.340000,54.885000,0.865885,4.688274,1.070000,4.805000,-0.204115,-0.116726,-0.030495,13.265238,0.030495,13.265238,-0.030495,-0.110000,0.580000,5,48,4.568012,48.386453,4.568012,48.386453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.566986,-10.664275,57.130341,61.841855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558392,1.413727,0.176246,0.013644,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.117722,mpc-p,0,-126.340000,54.885000,0.876608,4.782097,1.070000,4.925000,-0.193392,-0.142903,0.457422,10.703675,0.091484,10.703675,0.457422,-0.090000,0.510000,10,71,9.530873,70.883008,9.530873,70.883008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.884437,-8.958798,55.059154,59.141023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557073,1.414459,0.177284,0.012884,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.127716,mpc-p,0,-126.340000,54.885000,0.896610,4.872920,1.100000,5.025000,-0.203390,-0.152080,1.982162,7.349247,-0.091484,7.349247,1.982162,-0.040000,0.590000,-1,88,-0.819703,88.199469,-0.819703,88.199469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.650425,-7.836352,50.818886,49.715291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556090,1.414159,0.175696,0.012081,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.137720,mpc-p,0,-126.340000,54.885000,0.926025,4.960912,1.130000,5.105000,-0.203975,-0.144088,3.140965,6.861330,0.640391,6.861330,3.140965,0.000000,0.740000,-6,78,-6.074523,77.611278,-6.074523,77.611278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.075592,-7.978981,45.371873,44.806609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557827,1.413051,0.179386,0.014287,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.147725,mpc-p,0,-126.340000,54.885000,0.964916,5.046047,1.170000,5.185000,-0.205084,-0.138953,3.994819,9.361904,0.274453,9.361904,3.994819,-0.010000,0.790000,-1,50,-1.396760,50.085059,-1.396760,50.085059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.779442,-7.699916,45.619795,43.696825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556444,1.417109,0.177142,0.013260,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.157671,mpc-p,0,-126.340000,54.885000,1.013014,5.127897,1.220000,5.295000,-0.206986,-0.167103,4.177788,10.459717,-0.823360,10.459717,4.177788,-0.010000,0.670000,8,45,7.872841,45.204344,7.872841,45.204344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.635785,-5.340369,51.392349,53.615613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556754,1.413010,0.176803,0.012746,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.167719,mpc-p,0,-126.340000,54.885000,1.071177,5.207839,1.270000,5.395000,-0.198823,-0.187161,4.909663,9.483883,-0.274453,9.483883,4.909663,0.000000,0.550000,12,59,11.928960,59.064540,11.928960,59.064540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.735206,-2.502320,52.315851,56.554227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556038,1.415136,0.178150,0.013368,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.177663,mpc-p,0,-126.340000,54.885000,1.138215,5.284315,1.330000,5.465000,-0.191785,-0.180685,4.665705,6.434403,-0.213464,6.434403,4.665705,0.030000,0.560000,20,81,20.278540,81.357444,20.278540,81.357444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.252921,0.278101,52.658800,53.830666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556428,1.411898,0.179039,0.013712,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.187726,mpc-p,0,-126.340000,54.885000,1.215624,5.359117,1.390000,5.525000,-0.174376,-0.165883,5.092632,4.238777,-0.213464,4.238777,5.092632,0.060000,0.660000,25,90,24.848145,89.799323,24.848145,89.799323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.031418,2.387267,50.747808,51.069869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556707,1.414320,0.178183,0.014222,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.197728,mpc-p,0,-126.340000,54.885000,1.302045,5.430963,1.450000,5.575000,-0.147955,-0.144037,6.434403,4.482736,-0.152474,4.482736,6.434403,0.130000,0.780000,17,77,17.495453,76.660406,17.495453,76.660406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.726554,3.646018,53.060999,51.894933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554807,1.414325,0.183954,0.014345,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.207721,mpc-p,0,-126.340000,54.885000,1.397743,5.500340,1.530000,5.635000,-0.132257,-0.134660,7.837164,6.373413,-0.518412,6.373413,7.837164,0.160000,0.810000,13,56,12.523144,56.318556,12.523144,56.318556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.348597,4.693656,54.646549,52.534033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556645,1.413303,0.174270,0.012943,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.217721,mpc-p,0,-126.340000,54.885000,1.502763,5.567454,1.620000,5.715000,-0.117237,-0.147546,8.203101,7.288257,-0.823360,7.288257,8.203101,0.150000,0.710000,21,53,20.647388,53.474781,20.647388,53.474781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.200410,6.576775,54.729559,53.479586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555168,1.413281,0.178496,0.013503,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.227637,mpc-p,0,-126.340000,54.885000,1.615937,5.631829,1.720000,5.785000,-0.104063,-0.153171,9.666852,7.288257,-0.640391,7.288257,9.666852,0.170000,0.610000,16,60,16.031002,59.690532,16.031002,59.690532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.441594,8.350376,54.900903,54.134986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551892,1.402129,0.147586,0.015042,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.237607,mpc-p,0,-126.340000,54.885000,1.738637,5.694463,1.830000,5.845000,-0.091363,-0.150537,11.069613,5.214611,-1.250287,5.214611,11.069613,0.190000,0.600000,10,76,10.162888,75.973486,10.162888,75.973486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.985320,9.883063,54.524542,54.369258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573043,1.412111,0.177959,0.014175,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.247716,mpc-p,0,-126.340000,54.885000,1.871989,5.755932,1.950000,5.885000,-0.078011,-0.129068,12.838311,2.531068,-0.396432,2.531068,12.838311,0.150000,0.670000,9,92,8.882296,92.349362,8.882296,92.349362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.544825,10.973662,51.104370,51.829221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567100,1.662326,0.245870,0.033126,0.500858,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.257572,mpc-p,0,-126.340000,54.885000,2.010478,5.813993,2.090000,5.905000,-0.079522,-0.091007,13.814145,2.104141,-1.128308,2.104141,13.814145,0.140000,0.780000,10,89,10.414429,88.787687,10.414429,88.787687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.311955,10.877858,49.590092,50.360863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546495,1.451276,0.210523,0.017819,0.500585,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.267574,mpc-p,0,-126.340000,54.885000,2.159358,5.871135,2.230000,5.935000,-0.070642,-0.063865,14.058103,3.384923,-1.677214,3.384923,14.058103,0.140000,0.850000,19,73,18.727734,72.902008,18.727734,72.902008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.468716,11.144610,50.730114,51.993793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573206,1.638563,0.211260,0.019746,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.277569,mpc-p,0,-126.340000,54.885000,2.316299,5.926560,2.380000,5.985000,-0.063701,-0.058440,14.180083,6.190445,-1.250287,6.190445,14.180083,0.160000,0.820000,26,51,26.187664,51.078454,26.187664,51.078454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.173673,11.798130,55.539578,56.940004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546957,1.734145,0.222829,0.025660,0.500920,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.287582,mpc-p,0,-126.340000,54.885000,2.481427,5.980511,2.530000,6.055000,-0.048573,-0.074489,15.582843,7.105289,-1.189297,7.105289,15.582843,0.220000,0.680000,17,52,17.199657,52.171144,17.199657,52.171144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.251192,13.146113,62.917045,65.581769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591537,1.456255,0.193049,0.017531,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.297567,mpc-p,0,-126.340000,54.885000,2.653710,6.032857,2.680000,6.105000,-0.026290,-0.072143,16.314719,5.153621,-1.311276,5.153621,16.314719,0.200000,0.600000,21,74,21.461514,74.444953,21.461514,74.444953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.806584,14.316435,62.300705,65.290664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552959,1.624183,0.204479,0.016966,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.307566,mpc-p,0,-126.340000,54.885000,2.833544,6.083932,2.860000,6.135000,-0.026456,-0.051068,16.802635,2.348100,-2.165131,2.348100,16.802635,0.210000,0.650000,23,95,22.744646,94.740120,22.744646,94.740120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.188774,15.203827,58.859163,62.703740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539732,1.423828,0.160278,0.012100,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.317635,mpc-p,0,-126.340000,54.885000,3.021720,6.134120,3.030000,6.155000,-0.008280,-0.020880,18.022427,1.006328,-1.921172,1.006328,18.022427,0.220000,0.800000,20,95,19.763092,95.013932,19.763092,95.013932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.067629,15.007955,59.697893,62.920765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552154,1.409395,0.164937,0.011599,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.327650,mpc-p,0,-126.340000,54.885000,3.215574,6.182906,3.230000,6.175000,-0.014426,0.007906,19.730136,2.287110,-2.165131,2.287110,19.730136,0.230000,0.890000,11,78,10.629240,78.210351,10.629240,78.210351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.070432,14.729563,59.885596,62.863726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550066,1.409104,0.149849,0.012344,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.337719,mpc-p,0,-126.340000,54.885000,3.416880,6.230937,3.440000,6.215000,-0.023120,0.015937,20.644980,5.458569,-1.494245,5.458569,20.644980,0.200000,0.850000,13,55,12.861563,55.259979,12.861563,55.259979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.630660,14.724570,58.221038,61.495898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559609,1.412109,0.175311,0.013140,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.347718,mpc-p,0,-126.340000,54.885000,3.622780,6.277734,3.660000,6.275000,-0.037220,0.002734,21.315866,6.617372,-1.799193,6.617372,21.315866,0.200000,0.730000,13,54,12.801912,53.626572,12.801912,53.626572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.355403,15.516106,60.477766,66.052470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558650,1.410184,0.175170,0.013518,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.357721,mpc-p,0,-126.340000,54.885000,3.834310,6.323748,3.870000,6.335000,-0.035690,-0.011252,20.766960,6.190445,-2.104141,6.190445,20.766960,0.180000,0.620000,26,66,26.248716,65.590577,26.248716,65.590577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.203073,15.941116,59.188910,67.036869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558135,1.418056,0.177763,0.013904,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.367722,mpc-p,0,-126.340000,54.885000,4.051008,6.369068,4.090000,6.365000,-0.038992,0.004068,21.132897,2.957996,-2.348100,2.957996,21.132897,0.230000,0.630000,23,93,22.505010,92.568301,22.505010,92.568301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.648967,16.708927,60.660911,69.520883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557502,1.411109,0.187267,0.012516,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.377721,mpc-p,0,-126.340000,54.885000,4.272462,6.413792,4.310000,6.385000,-0.037538,0.028792,21.132897,0.884349,-2.226120,0.884349,21.132897,0.280000,0.760000,21,101,20.575447,101.492301,20.575447,101.492301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.850241,15.732401,59.305569,64.490752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559034,1.411148,0.202771,0.013428,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.387724,mpc-p,0,-126.340000,54.885000,4.498362,6.458039,4.530000,6.405000,-0.031638,0.053039,20.523001,1.555235,-2.043152,1.555235,20.523001,0.270000,0.900000,32,86,32.433818,86.289558,32.433818,86.289558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.570928,14.789208,58.038944,62.250663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557290,1.416468,0.229458,0.014200,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.397723,mpc-p,0,-126.340000,54.885000,4.728146,6.501875,4.740000,6.435000,-0.011854,0.066875,21.010918,5.092632,-1.616224,5.092632,21.010918,0.280000,0.910000,35,57,35.203611,57.046659,35.203611,57.046659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.158655,14.422352,61.646603,65.345514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556507,1.411853,0.174326,0.013769,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.407721,mpc-p,0,-126.340000,54.885000,4.961447,6.545405,4.960000,6.495000,0.001447,0.050405,20.462012,7.166278,-1.738204,7.166278,20.462012,0.360000,0.770000,36,50,35.644786,49.873860,35.644786,49.873860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.435730,15.014364,68.233851,72.835022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558378,1.421185,0.173133,0.015065,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.417721,mpc-p,0,-126.340000,54.885000,5.197895,6.588724,5.170000,6.555000,0.027895,0.033724,20.340032,6.800341,-2.348100,6.800341,20.340032,0.340000,0.630000,45,64,44.562832,64.013131,44.562832,64.013131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.043202,15.340111,69.767690,74.502413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555715,1.418760,0.188731,0.012573,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.427709,mpc-p,0,-126.340000,54.885000,5.436724,6.631857,5.390000,6.605000,0.046724,0.026857,21.803783,3.628881,-2.409089,3.628881,21.803783,0.410000,0.620000,27,91,26.928991,90.753365,26.928991,90.753365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.099432,15.705364,69.413071,73.389094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558364,1.410431,0.187119,0.013298,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.437720,mpc-p,0,-126.340000,54.885000,5.678338,6.675029,5.620000,6.615000,0.058338,0.060029,24.243367,1.189297,-2.653048,1.189297,24.243367,0.330000,0.750000,17,104,16.699843,103.880092,16.699843,103.880092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.470799,14.292106,63.881260,66.421505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557839,1.410950,0.202708,0.013212,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.447716,mpc-p,0,-126.340000,54.885000,5.921365,6.718148,5.870000,6.635000,0.051365,0.083148,25.951076,1.433256,-3.262944,1.433256,25.951076,0.240000,0.910000,14,91,13.579272,91.049184,13.579272,91.049184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.690272,12.152843,58.512780,61.367104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556604,1.413141,0.228781,0.012724,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.457716,mpc-p,0,-126.340000,54.885000,6.165839,6.761363,6.140000,6.665000,0.025839,0.096363,25.341180,5.153621,-2.409089,5.153621,25.341180,0.230000,0.950000,21,59,20.531824,58.625798,20.531824,58.625798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.824098,10.419778,55.839844,59.364262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557614,1.410979,0.188952,0.014352,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.467676,mpc-p,0,-126.340000,54.885000,6.410231,6.804543,6.400000,6.725000,0.010231,0.079543,25.341180,8.386070,-2.836017,8.386070,25.341180,0.230000,0.800000,23,43,23.082593,43.463895,23.082593,43.463895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.610285,10.019045,59.374724,68.600812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557178,1.419554,0.176484,0.014263,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.477669,mpc-p,0,-126.340000,54.885000,6.655884,6.848057,6.670000,6.795000,-0.014116,0.053057,25.707117,7.715185,-3.628881,7.715185,25.707117,0.250000,0.610000,17,64,17.366152,63.644568,17.366152,63.644568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.621023,10.276103,61.221235,74.320882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556658,1.431448,0.174604,0.012637,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.487720,mpc-p,0,-126.340000,54.885000,6.902980,6.892063,6.940000,6.845000,-0.037020,0.047063,26.378003,4.543725,-3.018985,4.543725,26.378003,0.230000,0.600000,12,92,11.740678,91.630086,11.740678,91.630086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.912472,9.710583,56.263970,65.223986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556215,1.410346,0.190473,0.014423,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.497716,mpc-p,0,-126.340000,54.885000,7.148322,6.936112,7.210000,6.865000,-0.061678,0.071112,26.499982,1.250287,-2.836017,1.250287,26.499982,0.200000,0.750000,11,109,10.844264,109.321331,10.844264,109.321331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.181474,8.533526,53.703369,60.629278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557537,1.411548,0.213542,0.013315,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.507651,mpc-p,0,-126.340000,54.885000,7.391313,6.980201,7.480000,6.895000,-0.088687,0.085201,26.499982,1.982162,-3.018985,1.982162,26.499982,0.190000,0.870000,10,96,9.627153,95.710512,9.627153,95.710512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.961084,6.621452,53.413764,59.757627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555564,1.446224,0.222512,0.013998,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.517717,mpc-p,0,-126.340000,54.885000,7.636254,7.025220,7.760000,6.935000,-0.123746,0.090220,27.170868,6.312424,-3.079975,6.312424,27.170868,0.160000,0.990000,5,51,5.368955,50.204753,5.368955,50.204753,0.000000,0.505759,0.000000,64.000000,0.000000,0.000000,-55.362957,4.866841,54.846123,58.759737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555545,1.408877,0.190707,0.013323,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.527717,mpc-p,0,-126.340000,54.885000,7.877878,7.070304,8.030000,7.005000,-0.152122,0.065304,26.804930,9.910810,-2.714037,9.910810,26.804930,0.120000,0.800000,12,34,11.836842,33.993520,11.836842,33.993520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.896815,5.785393,62.806825,69.623259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556158,1.407811,0.174066,0.012123,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.537721,mpc-p,0,-126.340000,54.885000,8.117531,7.115786,8.290000,7.085000,-0.172469,0.030786,25.341180,9.178935,-3.262944,9.178935,25.341180,0.120000,0.580000,23,57,22.585800,56.526461,22.585800,56.526461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.354316,7.503207,69.028002,78.105803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556064,1.414615,0.174047,0.014037,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.547717,mpc-p,0,-126.340000,54.885000,8.354486,7.161611,8.550000,7.135000,-0.195514,0.026611,24.853263,4.421746,-3.018985,4.421746,24.853263,0.160000,0.540000,18,100,17.742388,100.058369,17.742388,100.058369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.832325,8.805096,65.840455,71.580149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556257,1.409574,0.188931,0.013303,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.557671,mpc-p,0,-126.340000,54.885000,8.587600,7.207624,8.790000,7.165000,-0.202400,0.042624,23.816440,0.579401,-2.653048,0.579401,23.816440,0.100000,0.750000,29,112,29.219672,112.450000,29.219672,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.381595,7.930698,57.996210,61.528626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556140,1.409414,0.227614,0.012344,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.567722,mpc-p,0,-126.340000,54.885000,8.819718,7.254460,9.040000,7.175000,-0.220282,0.079460,22.718627,1.067318,-2.470079,1.067318,22.718627,0.210000,0.970000,20,97,20.293556,97.277223,20.293556,97.277223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.650379,7.469253,58.115076,59.192293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557561,1.463360,0.226009,0.014347,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.577719,mpc-p,0,-126.340000,54.885000,9.046972,7.301403,9.270000,7.215000,-0.223028,0.086403,21.925762,5.397580,-2.165131,5.397580,21.925762,0.240000,1.010000,20,59,19.858141,58.545955,19.858141,58.545955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.837334,7.067212,55.194264,57.275622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555918,1.410764,0.187350,0.012311,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.587719,mpc-p,0,-126.340000,54.885000,9.270346,7.348697,9.490000,7.285000,-0.219654,0.063697,20.766960,10.459717,-2.714037,10.459717,20.766960,0.230000,0.860000,29,27,29.402674,27.244885,29.402674,27.244885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.945085,7.744632,59.987595,66.078352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556996,1.411072,0.175737,0.014524,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.597721,mpc-p,0,-126.340000,54.885000,9.489457,7.396303,9.700000,7.375000,-0.210543,0.021303,20.279043,9.788831,-2.531068,9.788831,20.279043,0.250000,0.600000,29,51,28.533208,50.685743,28.533208,50.685743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.550510,10.302234,67.586471,79.758663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557167,1.565577,0.186064,0.021379,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.607596,mpc-p,0,-126.340000,54.885000,9.701279,7.443571,9.900000,7.435000,-0.198721,0.008571,19.669147,4.543725,-2.775027,4.543725,19.669147,0.250000,0.500000,28,96,28.463106,102.721198,28.463106,102.721198,0.000000,-7.035455,0.000000,64.000000,0.000000,0.000000,-77.408182,11.437357,61.958708,71.902093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547561,1.426341,0.213180,0.017214,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.617657,mpc-p,0,-126.340000,54.885000,9.912137,7.491948,10.100000,7.455000,-0.187863,0.036948,19.669147,-0.579401,-2.775027,-0.579401,19.669147,0.280000,0.720000,18,112,17.915939,112.450000,17.915939,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.084250,10.488633,56.473900,61.758278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555369,1.411285,0.225621,0.012534,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.627651,mpc-p,0,-126.340000,54.885000,10.116380,7.540177,10.300000,7.455000,-0.183620,0.085177,19.242219,0.030495,-1.616224,0.030495,19.242219,0.250000,0.940000,19,110,18.849602,110.470586,18.849602,110.470586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.071726,8.760719,55.137241,62.110769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557022,1.400245,0.218965,0.012607,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.637718,mpc-p,0,-126.340000,54.885000,10.316588,7.588874,10.500000,7.495000,-0.183412,0.093874,18.510344,4.177788,-1.860183,4.177788,18.510344,0.220000,0.970000,25,75,24.906760,75.434420,24.906760,75.434420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.283249,6.528150,55.668131,59.796283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559630,1.408851,0.279874,0.014098,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.647721,mpc-p,0,-126.340000,54.885000,10.509779,7.637311,10.680000,7.555000,-0.170221,0.082311,16.619667,9.361904,-2.226120,9.361904,16.619667,0.240000,0.920000,37,36,36.874024,35.751299,36.874024,35.751299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.229427,4.985603,62.383958,66.368489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557228,1.411339,0.178324,0.013919,0.500424,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.657719,mpc-p,0,-126.340000,54.885000,10.696917,7.685705,10.860000,7.655000,-0.163083,0.030705,16.802635,11.557530,-2.592058,11.557530,16.802635,0.300000,0.680000,25,33,24.913983,33.231325,24.913983,33.231325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.816391,4.751999,70.263501,80.537331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556830,1.415270,0.173193,0.013637,0.500294,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.667719,mpc-p,0,-126.340000,54.885000,10.877899,7.734005,11.030000,7.745000,-0.152101,-0.010995,17.046594,8.325081,-2.470079,8.325081,17.046594,0.300000,0.490000,16,73,15.945754,73.422534,15.945754,73.422534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.734170,3.940914,68.576587,82.453081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558253,1.416960,0.175584,0.013955,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.677717,mpc-p,0,-126.340000,54.885000,11.052484,7.782117,11.200000,7.785000,-0.147516,-0.002883,16.985604,2.165131,-1.921172,2.165131,16.985604,0.250000,0.570000,13,112,13.481440,112.450000,13.481440,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.836468,2.141631,57.535048,68.510851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556108,1.409588,0.238949,0.012799,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.687725,mpc-p,0,-126.340000,54.885000,11.220673,7.830005,11.370000,7.795000,-0.149327,0.035005,16.741646,-1.189297,-1.677214,-1.189297,16.741646,0.200000,0.850000,13,112,13.401351,112.450000,13.401351,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.582983,-0.530505,56.714199,68.126082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556408,1.417584,0.250207,0.014659,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.697720,mpc-p,0,-126.340000,54.885000,11.381923,7.877462,11.540000,7.805000,-0.158077,0.072462,16.070760,1.799193,-1.799193,1.799193,16.070760,0.170000,1.020000,17,91,16.745974,91.121386,16.745974,91.121386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.426581,-2.555547,58.951412,66.341296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556319,1.419085,0.225597,0.014450,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.707720,mpc-p,0,-126.340000,54.885000,11.536406,7.924480,11.700000,7.855000,-0.163594,0.069480,14.607010,6.129455,-1.738204,6.129455,14.607010,0.160000,1.010000,26,56,26.131011,55.700652,26.131011,55.700652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.721927,-4.530906,61.197604,65.609740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555642,1.428447,0.183001,0.014186,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.717632,mpc-p,0,-126.340000,54.885000,11.682641,7.970523,11.850000,7.925000,-0.167359,0.045523,13.814145,10.032790,-2.226120,10.032790,13.814145,0.190000,0.820000,26,37,25.634486,37.479041,25.634486,37.479041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.305033,-5.984602,67.714257,71.730044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549849,1.497373,0.143844,0.013911,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.727727,mpc-p,0,-126.340000,54.885000,11.824429,8.016731,11.990000,8.015000,-0.165571,0.001731,13.265238,9.361904,-2.226120,9.361904,13.265238,0.220000,0.600000,21,58,21.199425,58.355086,21.199425,58.355086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.193979,-7.421311,69.387612,76.320168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556661,1.420549,0.180633,0.014854,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.737722,mpc-p,0,-126.340000,54.885000,11.957628,8.061690,12.140000,8.075000,-0.182372,-0.013310,14.607010,3.811850,-2.287110,3.811850,14.607010,0.230000,0.570000,-1,103,-1.262166,106.119245,-1.262166,106.119245,0.000000,-2.764159,0.000000,64.000000,0.000000,0.000000,-84.691893,-9.871383,59.006884,66.995773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556962,1.411330,0.197540,0.013235,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.747720,mpc-p,0,-126.340000,54.885000,12.083639,8.105753,12.300000,8.105000,-0.216361,0.000753,14.363051,0.579401,-1.860183,0.579401,14.363051,0.140000,0.780000,-2,112,-1.686736,112.449999,-1.686736,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.868801,-13.599997,50.842009,65.858588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556809,1.508011,0.234808,0.014631,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.757724,mpc-p,0,-126.340000,54.885000,12.202452,8.148814,12.440000,8.115000,-0.237548,0.033814,13.387218,1.250287,-1.372266,1.250287,13.387218,0.070000,0.990000,6,96,6.212837,95.847410,6.212837,95.847410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.853090,-15.740365,51.461907,59.498059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556233,1.411796,0.233644,0.012773,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.767722,mpc-p,0,-126.340000,54.885000,12.313898,8.190698,12.580000,8.155000,-0.266102,0.035698,11.496540,4.665705,-1.433256,4.665705,11.496540,0.060000,1.010000,16,65,15.984319,64.618234,15.984319,64.618234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.645537,-16.412138,54.429667,56.658487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557784,1.410210,0.185563,0.013487,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.777679,mpc-p,0,-126.340000,54.885000,12.417634,8.231145,12.690000,8.225000,-0.272366,0.006145,9.605862,8.569039,-1.494245,8.569039,9.605862,0.070000,0.860000,26,41,26.055864,41.296955,26.055864,41.296955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.161515,-16.609912,60.185575,62.426862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546543,1.513241,0.178045,0.015162,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.787722,mpc-p,0,-126.340000,54.885000,12.514937,8.270530,12.780000,8.305000,-0.265063,-0.034470,7.776174,8.873987,-1.189297,8.873987,7.776174,0.130000,0.660000,29,51,29.028636,51.005304,29.028636,51.005304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.070389,-16.053968,61.638466,66.262704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555309,1.412123,0.173808,0.013139,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.797673,mpc-p,0,-126.340000,54.885000,12.604115,8.308027,12.870000,8.365000,-0.265885,-0.056973,7.532216,5.031642,-1.006328,5.031642,7.532216,0.210000,0.560000,13,89,12.945943,88.650458,12.945943,88.650458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.151419,-16.478238,52.822549,59.148816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555931,1.413401,0.175475,0.013230,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.807722,mpc-p,0,-126.340000,54.885000,12.686917,8.344223,12.960000,8.395000,-0.273083,-0.050777,8.264091,0.274453,-1.006328,0.274453,8.264091,0.200000,0.720000,-4,112,-3.976778,112.450000,-3.976778,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.552255,-18.821577,42.269555,56.678978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555311,1.535493,0.223192,0.014220,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.817722,mpc-p,0,-126.340000,54.885000,12.762140,8.378445,13.050000,8.395000,-0.287860,-0.016555,7.166278,-0.518412,-0.701380,-0.518412,7.166278,0.110000,0.930000,5,104,5.070564,104.267086,5.070564,104.267086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.951113,-20.351330,42.427404,57.616425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554686,1.411379,0.235503,0.012663,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.827723,mpc-p,0,-126.340000,54.885000,12.830275,8.410739,13.120000,8.415000,-0.289725,-0.004261,6.068465,2.897006,-0.335443,2.897006,6.068465,0.080000,1.030000,12,66,12.325892,65.988860,12.325892,65.988860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.961574,-20.801515,44.156154,50.741505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556684,1.417442,0.215531,0.014227,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.837721,mpc-p,0,-126.340000,54.885000,12.891399,8.440966,13.170000,8.465000,-0.278601,-0.024034,3.872840,6.678361,-0.518412,6.678361,3.872840,0.080000,0.890000,27,42,27.073192,41.913835,27.073192,41.913835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.562263,-19.683277,52.269265,56.949424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555694,1.517542,0.172959,0.013836,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.847726,mpc-p,0,-126.340000,54.885000,12.945673,8.469022,13.210000,8.535000,-0.264327,-0.065978,2.470079,6.983309,-0.396432,6.983309,2.470079,0.140000,0.680000,27,51,27.193855,51.066514,27.193855,51.066514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.750052,-18.027565,55.746694,64.765131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555009,1.411033,0.173730,0.012553,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.857725,mpc-p,0,-126.340000,54.885000,12.993148,8.494743,13.240000,8.575000,-0.246852,-0.080257,1.799193,3.018985,-0.518412,3.018985,1.799193,0.190000,0.580000,20,89,19.544593,89.467570,19.544593,89.467570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.638069,-17.899090,48.596286,61.070808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555710,1.412390,0.175350,0.013302,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.867721,mpc-p,0,-126.340000,54.885000,13.033973,8.518008,13.260000,8.585000,-0.226027,-0.066992,2.104141,-0.823360,-0.518412,-0.823360,2.104141,0.220000,0.710000,5,110,5.018053,110.045564,5.018053,110.045564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.430985,-19.941013,39.486534,57.667735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554856,1.448160,0.215199,0.013500,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.877678,mpc-p,0,-126.340000,54.885000,13.068185,8.538621,13.290000,8.585000,-0.221815,-0.046379,1.799193,-2.165131,0.030495,-2.165131,1.799193,0.160000,0.910000,6,103,5.740927,103.297624,5.740927,103.297624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.520994,-21.620265,38.428302,56.978116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555325,1.410667,0.262881,0.012664,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.887719,mpc-p,0,-126.340000,54.885000,13.096328,8.556702,13.310000,8.595000,-0.213672,-0.038298,0.274453,1.067318,0.213464,1.067318,0.274453,0.100000,1.030000,21,64,20.845354,63.907321,20.845354,63.907321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.014105,-22.692789,36.266880,50.124238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556192,1.411861,0.226588,0.014572,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.897676,mpc-p,0,-126.340000,54.885000,13.118089,8.571822,13.310000,8.625000,-0.191911,-0.053178,-1.189297,4.665705,0.518412,4.665705,-1.189297,0.120000,0.870000,29,43,28.947495,42.920900,28.947495,42.920900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.579019,-21.956476,44.064009,52.835144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547006,1.458317,0.193459,0.014799,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.907729,mpc-p,0,-126.340000,54.885000,13.134026,8.584131,13.300000,8.675000,-0.165974,-0.090869,-1.738204,4.848673,-0.152474,4.848673,-1.738204,0.180000,0.670000,23,52,22.688514,52.427789,22.688514,52.427789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.239664,-21.692117,47.479767,60.965163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555935,1.411828,0.173349,0.013791,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.917719,mpc-p,0,-126.340000,54.885000,13.144043,8.593307,13.290000,8.705000,-0.145957,-0.111693,-1.494245,1.555235,0.213464,1.555235,-1.494245,0.220000,0.600000,8,82,8.411896,81.670498,8.411896,81.670498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.263332,-22.869429,49.998954,63.270186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555751,1.410869,0.176025,0.012735,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.927725,mpc-p,0,-126.340000,54.885000,13.148453,8.599335,13.280000,8.705000,-0.131547,-0.105665,-0.823360,-2.592058,-0.030495,-2.592058,-0.823360,0.170000,0.700000,0,105,0.335098,105.392445,0.335098,105.392445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.955885,-24.000568,44.001365,57.894234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555987,1.456501,0.199105,0.013740,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.937717,mpc-p,0,-126.340000,54.885000,13.147436,8.602089,13.280000,8.675000,-0.132564,-0.072911,-0.762370,-3.872840,0.457422,-3.872840,-0.762370,0.100000,0.900000,1,99,0.649448,98.575409,0.649448,98.575409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.316526,-24.897990,37.162968,52.706297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557461,1.411649,0.227008,0.013684,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.947721,mpc-p,0,-126.340000,54.885000,13.141194,8.601478,13.270000,8.665000,-0.128806,-0.063522,-2.409089,-1.189297,1.006328,-1.189297,-2.409089,0.050000,0.900000,16,74,16.386564,73.839561,16.386564,73.839561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.016957,-24.852508,30.861622,45.998573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555712,1.411329,0.212347,0.012250,0.502297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.957672,mpc-p,0,-126.340000,54.885000,13.130007,8.597433,13.240000,8.675000,-0.109993,-0.077567,-3.384923,2.348100,0.335443,2.348100,-3.384923,0.080000,0.870000,20,42,19.709459,41.788257,19.709459,41.788257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.364032,-24.505270,34.654673,46.422511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555866,1.459233,0.195217,0.021245,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.967720,mpc-p,0,-126.340000,54.885000,13.113883,8.589780,13.210000,8.695000,-0.096117,-0.105220,-3.933829,2.592058,0.152474,2.592058,-3.933829,0.130000,0.690000,14,48,13.784608,48.261787,13.784608,48.261787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.600011,-23.081874,50.677879,59.636386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555085,1.426138,0.189170,0.017072,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.977653,mpc-p,0,-126.340000,54.885000,13.093388,8.578609,13.190000,8.695000,-0.096612,-0.116391,-3.445913,-0.701380,0.091484,-0.701380,-3.445913,0.140000,0.580000,0,81,0.216774,80.676585,0.216774,80.676585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.737901,-22.323784,51.579367,60.755690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553186,1.404197,0.138884,0.011854,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.987720,mpc-p,0,-126.340000,54.885000,13.068214,8.563554,13.160000,8.675000,-0.091786,-0.111446,-2.775027,-4.299767,0.457422,-4.299767,-2.775027,0.090000,0.690000,-7,98,-6.942826,98.235646,-6.942826,98.235646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.963165,-22.418719,43.502266,54.478972,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557717,1.465017,0.194730,0.015352,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.997718,mpc-p,0,-126.340000,54.885000,13.039039,8.544813,13.140000,8.635000,-0.100961,-0.090187,-2.714037,-5.458569,0.579401,-5.458569,-2.714037,0.040000,0.840000,-8,93,-7.940580,92.820190,-7.940580,92.820190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.035582,-22.274618,36.156853,47.387174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555864,1.411358,0.212475,0.013583,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.007718,mpc-p,0,-126.340000,54.885000,13.005916,8.522228,13.110000,8.595000,-0.104084,-0.072772,-3.323933,-3.384923,0.518412,-3.384923,-3.323933,0.010000,0.910000,-3,67,-2.844694,66.728096,-2.844694,66.728096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.482710,-21.630636,31.266045,42.521247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555736,1.407373,0.178003,0.012207,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.017722,mpc-p,0,-126.340000,54.885000,12.969051,8.495740,13.080000,8.585000,-0.110949,-0.089260,-3.750861,-0.457422,0.152474,-0.457422,-3.750861,0.000000,0.830000,-1,43,-1.008837,43.063537,-1.008837,43.063537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.243554,-20.214633,35.567928,45.624350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554658,1.460763,0.187090,0.014146,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.027721,mpc-p,0,-126.340000,54.885000,12.928683,8.465322,13.050000,8.575000,-0.121317,-0.109678,-4.360757,0.518412,0.274453,0.518412,-4.360757,-0.010000,0.650000,1,44,0.980640,44.254254,0.980640,44.254254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.540965,-18.321780,46.394649,55.551521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554879,1.418048,0.173698,0.013884,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.037600,mpc-p,0,-126.340000,54.885000,12.885556,8.431368,13.010000,8.565000,-0.124444,-0.133632,-4.116798,-2.592058,0.152474,-2.592058,-4.116798,0.010000,0.540000,-9,73,-8.833982,73.132658,-8.833982,73.132658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.821961,-16.397723,47.242603,55.232673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556500,1.409004,0.172369,0.012891,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.047723,mpc-p,0,-126.340000,54.885000,12.838220,8.392518,12.970000,8.515000,-0.131780,-0.122482,-4.421746,-6.983309,0.152474,-6.983309,-4.421746,0.000000,0.620000,-11,100,-11.341069,99.923630,-11.341069,99.923630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.452119,-15.623436,41.746722,50.910454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554108,1.461537,0.200222,0.013456,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.057715,mpc-p,0,-126.340000,54.885000,12.788578,8.350123,12.930000,8.455000,-0.141422,-0.104877,-4.421746,-7.532216,0.518412,-7.532216,-4.421746,-0.030000,0.800000,-12,87,-11.524730,86.974638,-11.524730,86.974638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.871086,-15.830998,36.696401,47.251287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555433,1.407136,0.211651,0.012555,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.067719,mpc-p,0,-126.340000,54.885000,12.736172,8.303639,12.890000,8.395000,-0.153828,-0.091361,-4.665705,-5.458569,0.457422,-5.458569,-4.665705,-0.030000,0.880000,-12,59,-12.309327,59.055247,-12.309327,59.055247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.861399,-15.223189,34.500316,43.784187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556215,1.407249,0.172362,0.013169,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.077715,mpc-p,0,-126.340000,54.885000,12.681288,8.253150,12.850000,8.365000,-0.168712,-0.111850,-4.909663,-2.531068,0.152474,-2.531068,-4.909663,-0.050000,0.760000,-10,39,-10.362102,38.534228,-10.362102,38.534228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.716069,-13.850081,42.103724,50.653711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554637,1.459715,0.185456,0.012987,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.087718,mpc-p,0,-126.340000,54.885000,12.624030,8.198593,12.800000,8.345000,-0.175970,-0.146407,-5.519559,-1.799193,0.457422,-1.799193,-5.519559,-0.070000,0.590000,-5,40,-5.174158,39.696246,-5.174158,39.696246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.190212,-12.075760,49.229054,58.111869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555235,1.407890,0.170922,0.013857,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.097721,mpc-p,0,-126.340000,54.885000,12.564604,8.140011,12.740000,8.305000,-0.175396,-0.164989,-5.824507,-4.848673,0.152474,-4.848673,-5.824507,-0.070000,0.500000,-5,67,-5.402670,66.887277,-5.402670,66.887277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.200714,-10.195815,48.916823,57.054833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555973,1.409660,0.173761,0.014814,0.500322,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.107718,mpc-p,0,-126.340000,54.885000,12.503219,8.077476,12.690000,8.245000,-0.186781,-0.167524,-5.946486,-9.056956,0.213464,-9.056956,-5.946486,-0.070000,0.570000,-9,92,-8.685823,91.774715,-8.685823,91.774715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.222168,-9.074421,43.331254,50.242286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554520,1.407574,0.181929,0.011620,0.500218,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.117569,mpc-p,0,-126.340000,54.885000,12.440923,8.011977,12.630000,8.155000,-0.189077,-0.143023,-5.885497,-10.032790,0.701380,-10.032790,-5.885497,-0.060000,0.740000,-13,84,-12.763282,83.843563,-12.763282,83.843563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.195152,-8.966939,38.918516,46.912790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562882,1.598675,0.222915,0.019908,0.500567,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.127601,mpc-p,0,-126.340000,54.885000,12.375794,7.941375,12.570000,8.075000,-0.194206,-0.133625,-6.068465,-7.593205,0.579401,-7.593205,-6.068465,-0.080000,0.780000,-10,57,-9.831218,56.776570,-9.831218,56.776570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.471509,-8.535102,37.438943,44.405793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546071,1.448180,0.185904,0.015917,0.500598,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.137597,mpc-p,0,-126.340000,54.885000,12.309333,7.867158,12.510000,8.015000,-0.200667,-0.147842,-7.166278,-4.787684,0.884349,-4.787684,-7.166278,-0.090000,0.730000,0,32,0.188705,32.012664,0.188705,32.012664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.973399,-7.541644,42.922226,48.143719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566842,1.531521,0.199515,0.016218,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.147600,mpc-p,0,-126.340000,54.885000,12.241382,7.789080,12.440000,7.975000,-0.198618,-0.185920,-6.861330,-4.482736,0.091484,-4.482736,-6.861330,-0.080000,0.560000,-4,36,-3.968968,36.199337,-3.968968,36.199337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.509619,-5.567828,51.453168,59.440620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545627,1.698980,0.228503,0.023048,0.500682,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.157579,mpc-p,0,-126.340000,54.885000,12.172286,7.707486,12.380000,7.905000,-0.207714,-0.197514,-7.105289,-7.898153,0.091484,-7.898153,-7.105289,-0.050000,0.440000,-9,70,-9.358520,70.129184,-9.358520,70.129184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.080468,-3.594062,52.843640,59.435423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596781,1.463930,0.197158,0.016968,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.167567,mpc-p,0,-126.340000,54.885000,12.101903,7.622173,12.310000,7.815000,-0.208097,-0.192827,-6.617372,-11.496540,0.274453,-11.496540,-6.617372,-0.060000,0.540000,-15,89,-15.058094,88.713117,-15.058094,88.713117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.437359,-2.746876,45.942205,50.314239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549972,1.802976,0.386647,0.037061,0.500999,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008288,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.177572,mpc-p,0,-126.340000,54.885000,12.030281,7.533167,12.250000,7.705000,-0.219719,-0.171833,-6.678361,-12.655342,0.457422,-12.655342,-6.678361,-0.080000,0.730000,-15,80,-14.723465,80.097393,-14.723465,80.097393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.931819,-2.215522,40.785482,46.221955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555902,1.456790,0.210227,0.017981,0.500449,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.187569,mpc-p,0,-126.340000,54.885000,11.957669,7.440781,12.190000,7.605000,-0.232331,-0.164219,-6.739351,-10.154769,0.640391,-10.154769,-6.739351,-0.120000,0.780000,-10,52,-10.032718,51.867357,-10.032718,51.867357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.341707,-1.518852,38.716222,42.785882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551406,1.571687,0.205169,0.015455,0.500506,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.197650,mpc-p,0,-126.340000,54.885000,11.883452,7.344228,12.110000,7.525000,-0.226548,-0.180772,-7.959143,-7.105289,0.884349,-7.105289,-7.959143,-0.110000,0.680000,0,30,0.458726,29.790047,0.458726,29.790047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.905492,0.023205,44.844319,50.874659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554486,1.411892,0.142823,0.011933,0.500220,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.207592,mpc-p,0,-126.340000,54.885000,11.809343,7.245801,12.040000,7.465000,-0.230657,-0.219199,-8.081122,-6.617372,0.030495,-6.617372,-8.081122,-0.090000,0.510000,-1,33,-1.122241,33.193896,-1.122241,33.193896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.361043,2.304307,52.809204,62.126767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558114,1.406731,0.147258,0.012427,0.500386,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.217675,mpc-p,0,-126.340000,54.885000,11.733297,7.142853,11.960000,7.385000,-0.226703,-0.242147,-8.020133,-9.849821,0.579401,-9.849821,-8.020133,-0.060000,0.410000,-7,63,-7.155769,63.295337,-7.155769,63.295337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.585940,4.417230,54.967125,63.238010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548690,1.417798,0.175600,0.015282,0.503142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.227605,mpc-p,0,-126.340000,54.885000,11.657559,7.038519,11.890000,7.275000,-0.232441,-0.236481,-7.105289,-13.204249,0.579401,-13.204249,-7.105289,-0.040000,0.500000,-21,81,-20.583335,81.267706,-20.583335,81.267706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.319179,5.515252,49.931367,54.547579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566966,1.697912,0.224513,0.036445,0.500796,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.237569,mpc-p,0,-126.340000,54.885000,11.580746,6.931042,11.820000,7.145000,-0.239254,-0.213958,-7.410237,-14.424041,0.457422,-14.424041,-7.410237,-0.080000,0.660000,-16,77,-15.545975,76.830932,-15.545975,76.830932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.824133,6.195561,45.154510,49.350808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548950,1.675804,0.218745,0.036791,0.500538,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.247574,mpc-p,0,-126.340000,54.885000,11.502796,6.820456,11.740000,7.025000,-0.237204,-0.204544,-7.410237,-14.424041,0.945339,-13.082270,-7.959143,-0.120000,0.740000,-11,67,-10.542408,67.253248,-10.542408,67.253248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.604626,7.401928,42.207471,46.642808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559470,1.683902,0.231478,0.032108,0.500629,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.257570,mpc-p,0,-126.340000,54.885000,11.424088,6.707459,11.660000,6.925000,-0.235912,-0.217541,-7.959143,-13.082270,0.884349,-9.666852,-9.239925,-0.120000,0.740000,-5,52,-5.311388,51.913599,-5.311388,51.913599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.884561,8.896465,41.143146,47.673393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561088,1.731666,0.206713,0.033249,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.267571,mpc-p,0,-126.340000,54.885000,11.344510,6.592080,11.570000,6.835000,-0.225490,-0.242920,-9.849821,-7.959143,0.091484,-7.959143,-9.849821,-0.100000,0.640000,11,14,10.885469,14.215672,10.885469,14.215672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.739399,9.921733,46.300320,54.809483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559539,1.741294,0.237195,0.054822,0.501244,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.277604,mpc-p,0,-126.340000,54.885000,11.263792,6.474134,11.470000,6.765000,-0.206208,-0.290866,-10.215758,-7.959143,0.762370,-7.959143,-10.215758,-0.050000,0.430000,10,24,10.024059,24.413666,10.024059,24.413666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.919251,12.916215,60.792579,73.746086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577163,1.553015,0.195646,0.031522,0.500914,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.288146,mpc-p,0,-126.340000,54.885000,11.178010,6.348078,11.370000,6.665000,-0.191990,-0.316922,-10.154769,-12.533363,1.128308,-12.533363,-10.154769,0.010000,0.310000,1,68,0.516330,68.082084,0.516330,68.082084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.468604,15.812368,66.066379,76.960789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579586,1.655677,0.211093,0.032516,0.575564,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.297574,mpc-p,0,-126.340000,54.885000,11.100386,6.233641,11.270000,6.525000,-0.169614,-0.291359,-9.483883,-16.924615,0.823360,-16.924615,-9.483883,0.010000,0.430000,-6,95,-6.417811,95.258248,-6.417811,95.258248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.698678,17.761478,62.620112,70.303541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590143,1.523109,0.241206,0.044636,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.307569,mpc-p,0,-126.340000,54.885000,11.017107,6.110763,11.190000,6.355000,-0.172893,-0.244237,-8.752008,-18.632323,0.518412,-18.632323,-8.752008,0.010000,0.700000,-15,88,-15.334319,87.996477,-15.334319,87.996477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.218337,19.496036,60.422827,68.608069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569763,1.660176,0.259460,0.026585,0.505766,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.317571,mpc-p,0,-126.340000,54.885000,10.932699,5.986406,11.100000,6.205000,-0.167301,-0.218594,-9.178935,-15.277895,0.335443,-15.277895,-9.178935,-0.020000,0.840000,-8,48,-8.126264,47.838018,-8.126264,47.838018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.503207,21.374811,56.584177,65.701408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557266,1.518984,0.199908,0.013610,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.327592,mpc-p,0,-126.340000,54.885000,10.846959,5.860590,11.010000,6.085000,-0.163041,-0.224410,-9.849821,-9.849821,1.433256,-9.849821,-9.849821,-0.040000,0.710000,2,11,1.802611,11.116478,1.802611,11.116478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.300212,23.944391,61.708426,75.979881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563632,1.419403,0.149222,0.012197,0.500578,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.337649,mpc-p,0,-126.340000,54.885000,10.759661,5.733324,10.910000,5.995000,-0.150339,-0.261676,-10.215758,-8.752008,0.884349,-8.752008,-10.215758,-0.030000,0.430000,5,21,5.012691,20.788034,5.012691,20.788034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.623300,27.437693,70.801160,90.896469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555606,1.403115,0.145093,0.012543,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.347657,mpc-p,0,-126.340000,54.885000,10.671439,5.605882,10.810000,5.885000,-0.138561,-0.279118,-10.947634,-13.082270,0.091484,-13.082270,-10.947634,0.000000,0.300000,6,66,5.915848,65.743191,5.915848,65.743191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.784213,30.094020,71.807747,89.457401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549234,1.401642,0.137232,0.011063,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.357566,mpc-p,0,-126.340000,54.885000,10.582670,5.479138,10.720000,5.745000,-0.137330,-0.265862,-10.093779,-16.253729,0.518412,-16.253729,-10.093779,0.010000,0.430000,-6,82,-5.557248,82.340732,-5.557248,82.340732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.918033,31.252425,69.950505,81.816570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541962,1.411829,0.144311,0.012404,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.367673,mpc-p,0,-126.340000,54.885000,10.490572,5.349517,10.620000,5.585000,-0.129428,-0.235483,-10.459717,-16.497687,0.762370,-16.497687,-10.459717,0.010000,0.640000,-5,68,-4.915629,68.017864,-4.915629,68.017864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.745968,32.609282,66.723296,78.107076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549764,1.412723,0.175219,0.014034,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.377722,mpc-p,0,-126.340000,54.885000,10.397310,5.220490,10.520000,5.445000,-0.122690,-0.224510,-9.849821,-12.960290,1.311276,-12.960290,-9.849821,0.010000,0.690000,-11,34,-10.627617,34.191306,-10.627617,34.191306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.134088,34.090805,63.797019,77.093797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557262,1.411475,0.173595,0.012351,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.387591,mpc-p,0,-126.340000,54.885000,10.303984,5.093881,10.420000,5.345000,-0.116016,-0.251119,-10.459717,-9.666852,0.945339,-9.666852,-10.459717,-0.020000,0.550000,-2,16,-2.287939,16.035804,-2.287939,16.035804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.000113,35.438036,67.799664,84.743159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558978,1.404818,0.151125,0.014984,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.397590,mpc-p,0,-126.340000,54.885000,10.207529,4.965899,10.320000,5.245000,-0.112471,-0.279101,-11.191592,-9.849821,-0.457422,-9.849821,-11.191592,-0.020000,0.360000,3,32,3.099278,31.998632,3.099278,31.998632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.287685,36.630146,69.087160,88.838716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583343,1.412686,0.172876,0.013190,0.504074,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.407644,mpc-p,0,-126.340000,54.885000,10.108508,4.837762,10.210000,5.125000,-0.101492,-0.287238,-10.642686,-12.228415,-0.213464,-12.228415,-10.642686,0.000000,0.310000,-6,57,-5.585219,56.869959,-5.585219,56.869959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.117276,37.016236,68.098039,85.328766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554678,1.412759,0.174541,0.014315,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.417580,mpc-p,0,-126.340000,54.885000,10.008524,4.711901,10.110000,4.985000,-0.101476,-0.273099,-11.496540,-15.155916,1.189297,-15.155916,-11.496540,-0.070000,0.410000,7,75,6.685778,75.223342,6.685778,75.223342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.276295,37.403580,65.516220,79.605207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553452,1.400067,0.135517,0.012385,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.427591,mpc-p,0,-126.340000,54.885000,9.905490,4.586057,10.000000,4.845000,-0.094510,-0.258943,-10.764665,-15.826802,1.433256,-15.826802,-10.764665,0.030000,0.580000,-14,68,-13.783875,67.907352,-13.783875,67.907352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.475357,38.195712,64.950512,79.193230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564179,1.401906,0.132618,0.012259,0.510069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.437564,mpc-p,0,-126.340000,54.885000,9.800457,4.461911,9.890000,4.715000,-0.089543,-0.253089,-10.886644,-13.143259,0.823360,-13.143259,-10.886644,0.010000,0.650000,-13,41,-13.232551,40.699918,-13.232551,40.699918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.432416,38.963805,64.454570,78.689903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548391,1.405421,0.140477,0.011813,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.447717,mpc-p,0,-126.340000,54.885000,9.690935,4.336994,9.780000,4.605000,-0.089065,-0.268006,-11.618519,-10.032790,0.152474,-10.032790,-11.618519,-0.040000,0.550000,-2,23,-2.073652,23.252812,-2.073652,23.252812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.185239,39.866637,64.451528,83.168680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558408,1.416437,0.173659,0.013703,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.457719,mpc-p,0,-126.340000,54.885000,9.580342,4.215597,9.660000,4.515000,-0.079658,-0.299403,-12.655342,-10.276748,0.457422,-10.276748,-12.655342,-0.040000,0.380000,6,39,6.305403,38.909766,6.305403,38.909766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.130499,40.862115,66.269199,88.211220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555085,1.412267,0.173498,0.013100,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.467644,mpc-p,0,-126.340000,54.885000,9.467834,4.096991,9.540000,4.405000,-0.072166,-0.308009,-12.472374,-12.289405,0.335443,-12.289405,-12.472374,-0.050000,0.360000,4,59,4.273709,59.115872,4.273709,59.115872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.816062,41.486140,65.571418,85.987286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556340,1.405371,0.141338,0.013904,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.477721,mpc-p,0,-126.340000,54.885000,9.350656,3.978674,9.420000,4.275000,-0.069344,-0.296326,-11.984457,-14.850968,0.945339,-14.850968,-11.984457,0.020000,0.450000,-13,76,-12.670039,75.513521,-12.670039,75.513521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.467685,42.484735,65.426366,83.141793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555696,1.410304,0.172970,0.012545,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.487729,mpc-p,0,-126.340000,54.885000,9.231227,3.863487,9.300000,4.145000,-0.068773,-0.281513,-12.716332,-15.033937,1.006328,-15.033937,-12.716332,0.010000,0.590000,-10,68,-9.752177,68.381570,-9.752177,68.381570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.802685,43.208644,62.490605,77.753020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563971,1.712973,0.620154,0.031520,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008440,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.497568,mpc-p,0,-126.340000,54.885000,9.110735,3.752701,9.190000,4.025000,-0.079265,-0.272299,-12.899301,-12.716332,0.762370,-12.716332,-12.899301,-0.030000,0.650000,-6,46,-6.224629,46.461710,-6.224629,46.461710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.885456,44.304059,59.400397,77.507876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547880,1.460259,0.189942,0.017891,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.507572,mpc-p,0,-126.340000,54.885000,8.984971,3.642741,9.060000,3.915000,-0.075029,-0.272259,-13.265238,-10.032790,0.701380,-10.032790,-13.265238,-0.050000,0.570000,-2,33,-1.994874,33.233499,-1.994874,33.233499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.487652,45.447717,60.930774,82.716042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566949,1.693057,0.232378,0.027639,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.517567,mpc-p,0,-126.340000,54.885000,8.855959,3.535797,8.930000,3.815000,-0.074041,-0.279203,-13.753155,-9.910810,0.579401,-9.910810,-13.753155,-0.030000,0.450000,-3,45,-2.860246,44.779735,-2.860246,44.779735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.772897,46.278784,63.461992,86.684614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546695,1.480713,0.202968,0.017858,0.500827,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.528268,mpc-p,0,-126.340000,54.885000,8.713985,3.424733,8.800000,3.695000,-0.086015,-0.270267,-12.960290,-12.350394,0.396432,-12.350394,-12.960290,0.010000,0.420000,-20,72,-20.316339,71.813905,-20.316339,71.813905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.359060,47.002282,62.451108,84.073577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577392,1.676537,0.219629,0.018855,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.537565,mpc-p,0,-126.340000,54.885000,8.587326,3.331298,8.680000,3.575000,-0.092674,-0.243702,-13.204249,-14.363051,0.640391,-14.363051,-13.204249,-0.050000,0.520000,-17,86,-16.516716,85.847417,-16.516716,85.847417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.713611,47.208569,58.719706,77.737182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538889,1.682236,0.225867,0.022833,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.547640,mpc-p,0,-126.340000,54.885000,8.446524,3.233440,8.550000,3.445000,-0.103476,-0.211560,-13.204249,-12.777322,1.067318,-12.777322,-13.204249,-0.120000,0.690000,-11,64,-11.385227,64.229882,-11.385227,64.229882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.313468,47.463426,59.462042,76.255681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552845,1.419636,0.154004,0.012711,0.500325,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.557595,mpc-p,0,-126.340000,54.885000,8.303698,3.140375,8.430000,3.345000,-0.126302,-0.204625,-13.448207,-10.276748,-0.274453,-10.276748,-13.448207,-0.090000,0.680000,-17,47,-17.227577,47.232796,-17.227577,47.232796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.182920,48.750153,63.625534,82.347815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539866,1.413101,0.139133,0.011508,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.567596,mpc-p,0,-126.340000,54.885000,8.156435,3.050669,8.300000,3.255000,-0.143565,-0.204331,-13.814145,-7.715185,0.579401,-7.715185,-13.814145,-0.100000,0.560000,-17,40,-17.204267,40.013481,-17.204267,40.013481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.156042,49.567009,64.978794,84.897440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539734,1.402074,0.136974,0.011670,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.577617,mpc-p,0,-126.340000,54.885000,8.005070,2.964772,8.160000,3.175000,-0.154930,-0.210228,-14.119093,-8.142112,0.579401,-8.142112,-14.119093,-0.130000,0.480000,-15,54,-15.224986,53.978014,-15.224986,53.978014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.832001,49.697472,65.046208,84.376994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555136,1.411086,0.176242,0.013125,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.587730,mpc-p,0,-126.340000,54.885000,7.848368,2.882261,8.030000,3.085000,-0.181632,-0.202739,-14.363051,-10.093779,0.152474,-10.093779,-14.363051,-0.110000,0.490000,-22,75,-22.107440,74.625699,-22.107440,74.625699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.241229,49.427170,62.802601,79.513602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556874,1.410053,0.176490,0.013613,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.597605,mpc-p,0,-126.340000,54.885000,7.691538,2.805896,7.900000,2.995000,-0.208462,-0.189104,-13.570186,-11.496540,0.213464,-11.496540,-13.570186,-0.150000,0.600000,-31,82,-30.845971,82.282341,-30.845971,82.282341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.622587,49.102336,60.193494,74.271912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545248,1.402504,0.153097,0.013232,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.607658,mpc-p,0,-126.340000,54.885000,7.527964,2.732536,7.760000,2.895000,-0.232036,-0.162464,-14.485031,-9.483883,0.335443,-9.483883,-14.485031,-0.210000,0.710000,-21,63,-21.188214,62.948292,-21.188214,62.948292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.914727,48.859222,57.803376,70.281630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553882,1.410482,0.154273,0.013497,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.617668,mpc-p,0,-126.340000,54.885000,7.361162,2.664004,7.610000,2.825000,-0.248838,-0.160996,-15.460864,-6.739351,0.579401,-6.739351,-15.460864,-0.210000,0.690000,-16,46,-16.059132,45.986821,-16.059132,45.986821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.765842,48.859307,61.745691,75.873885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552884,1.407907,0.175238,0.012701,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.627593,mpc-p,0,-126.340000,54.885000,7.191943,2.600620,7.460000,2.765000,-0.268057,-0.164380,-16.802635,-5.519559,0.518412,-5.519559,-16.802635,-0.160000,0.620000,-15,46,-15.188719,46.022997,-15.188719,46.022997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.303286,48.614298,63.824626,80.071532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537147,1.401072,0.143051,0.013672,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.637725,mpc-p,0,-126.340000,54.885000,7.015287,2.540707,7.290000,2.715000,-0.274713,-0.174293,-16.619667,-6.068465,0.335443,-6.068465,-16.619667,-0.120000,0.490000,-26,66,-25.957359,66.196917,-25.957359,66.196917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.280348,48.292518,63.715279,79.922959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555527,1.408083,0.173495,0.013452,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.647721,mpc-p,0,-126.340000,54.885000,6.837151,2.486423,7.130000,2.645000,-0.292849,-0.158577,-17.290552,-7.654195,0.945339,-7.654195,-17.290552,-0.130000,0.550000,-26,81,-25.796693,80.867726,-25.796693,80.867726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.380113,47.734338,58.370814,72.128712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556921,1.462832,0.187426,0.013227,0.501746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.657594,mpc-p,0,-126.340000,54.885000,6.657516,2.437593,6.960000,2.575000,-0.302484,-0.137407,-18.083417,-8.020133,1.189297,-8.020133,-18.083417,-0.170000,0.670000,-19,80,-18.725849,80.102584,-18.725849,80.102584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.903762,47.498950,55.681454,67.331527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539516,1.401989,0.144098,0.013490,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.667646,mpc-p,0,-126.340000,54.885000,6.470935,2.392835,6.770000,2.515000,-0.299065,-0.122165,-18.876282,-6.190445,0.701380,-6.190445,-18.876282,-0.180000,0.720000,-13,66,-12.869775,66.436921,-12.869775,66.436921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.099963,47.718872,56.686956,68.452654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567600,1.405051,0.172347,0.012735,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.677716,mpc-p,0,-126.340000,54.885000,6.280357,2.353064,6.580000,2.485000,-0.299643,-0.131936,-20.218053,-2.897006,0.457422,-2.897006,-20.218053,-0.140000,0.700000,-9,45,-8.707160,44.533522,-8.707160,44.533522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.707626,47.758238,57.873911,72.051523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555825,1.404905,0.165094,0.012510,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.687615,mpc-p,0,-126.340000,54.885000,6.089578,2.318964,6.370000,2.465000,-0.280422,-0.146036,-20.705970,-1.128308,0.640391,-1.128308,-20.705970,-0.100000,0.580000,-11,44,-10.784474,43.507123,-10.784474,43.507123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.347152,47.574672,60.544639,78.662629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538271,1.512066,0.141706,0.016337,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.697728,mpc-p,0,-126.340000,54.885000,5.891217,2.289264,6.170000,2.445000,-0.278783,-0.155736,-20.949928,-3.079975,0.884349,-3.079975,-20.949928,-0.100000,0.490000,-13,72,-13.285334,71.511213,-13.285334,71.511213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.869752,47.591545,60.057556,79.079142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566872,1.405902,0.173503,0.013373,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.707681,mpc-p,0,-126.340000,54.885000,5.692776,2.265136,5.970000,2.425000,-0.277224,-0.159864,-20.766960,-5.275601,0.335443,-5.275601,-20.766960,-0.050000,0.570000,-26,88,-26.131350,87.658668,-26.131350,87.658668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.154333,47.094783,55.819455,71.642467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547782,1.408476,0.175482,0.013904,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.717724,mpc-p,0,-126.340000,54.885000,5.489395,2.245922,5.770000,2.385000,-0.280605,-0.139078,-20.340032,-4.726694,0.457422,-4.726694,-20.340032,-0.140000,0.720000,-24,77,-23.516499,76.523932,-23.516499,76.523932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.303376,46.873614,52.862180,66.810894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559595,1.409158,0.171985,0.013244,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.727670,mpc-p,0,-126.340000,54.885000,5.285059,2.231977,5.570000,2.355000,-0.284941,-0.123023,-21.620814,-1.677214,1.128308,-1.677214,-21.620814,-0.160000,0.760000,-13,53,-12.865556,53.221733,-12.865556,53.221733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.369265,47.323333,52.681531,67.601657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556497,1.457965,0.172604,0.015422,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.737716,mpc-p,0,-126.340000,54.885000,5.075896,2.223012,5.350000,2.365000,-0.274104,-0.141988,-22.962585,-0.030495,0.945339,-0.030495,-22.962585,-0.170000,0.650000,-1,51,-0.902783,51.329295,-0.902783,51.329295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.290219,48.336928,56.092978,74.599838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555889,1.407312,0.174909,0.013089,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.747703,mpc-p,0,-126.340000,54.885000,4.865385,2.219175,5.120000,2.375000,-0.254615,-0.155825,-24.731284,0.457422,0.945339,0.457422,-24.731284,-0.060000,0.570000,0,58,-0.031693,57.918372,-0.031693,57.918372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.395411,48.721605,55.045257,74.790110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557306,1.406466,0.173320,0.012641,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.757669,mpc-p,0,-126.340000,54.885000,4.652962,2.220351,4.890000,2.385000,-0.237038,-0.164649,-24.548315,-0.701380,1.006328,-0.701380,-24.548315,-0.130000,0.550000,5,73,5.388069,73.149047,5.388069,73.149047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.255922,48.700047,52.155247,71.464896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556465,1.406775,0.175150,0.013685,0.500488,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.767722,mpc-p,0,-126.340000,54.885000,4.436508,2.226555,4.640000,2.385000,-0.203492,-0.158445,-24.731284,-1.738204,0.823360,-1.738204,-24.731284,0.020000,0.630000,-13,80,-12.683420,79.859724,-12.683420,79.859724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.919245,48.197392,51.377254,68.328320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555824,1.407127,0.173955,0.013349,0.500835,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.777681,mpc-p,0,-126.340000,54.885000,4.220163,2.237609,4.400000,2.385000,-0.179837,-0.147391,-23.206544,-1.433256,1.067318,-1.433256,-23.206544,0.000000,0.710000,-26,75,-25.917639,75.375362,-25.917639,75.375362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.958714,47.434063,51.253651,65.545952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554527,1.407106,0.175200,0.013272,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.787725,mpc-p,0,-126.340000,54.885000,4.000306,2.253630,4.170000,2.395000,-0.169694,-0.141370,-23.450502,0.152474,0.762370,0.152474,-23.450502,-0.100000,0.720000,-14,66,-13.664879,66.138781,-13.664879,66.138781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.190694,46.715694,48.733317,61.732000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555767,1.415908,0.175392,0.015477,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.797717,mpc-p,0,-126.340000,54.885000,3.780184,2.274338,3.940000,2.415000,-0.159816,-0.140662,-23.572481,2.592058,0.335443,2.592058,-23.572481,-0.150000,0.690000,-6,53,-5.793200,52.580180,-5.793200,52.580180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.415560,46.949660,49.160292,66.505775,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557777,1.408764,0.174571,0.012822,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.807622,mpc-p,0,-126.340000,54.885000,3.560830,2.299472,3.700000,2.455000,-0.139170,-0.155528,-23.694460,3.140965,0.640391,3.140965,-23.694460,-0.110000,0.610000,-9,57,-8.768249,57.150022,-8.768249,57.150022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.806507,47.566081,52.286815,71.899408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559489,1.407677,0.171865,0.013034,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.817720,mpc-p,0,-126.340000,54.885000,3.336346,2.329704,3.470000,2.485000,-0.133654,-0.155296,-23.389512,2.348100,1.555235,2.348100,-23.389512,-0.080000,0.570000,-17,71,-16.684798,71.444027,-16.684798,71.444027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.252110,47.356306,51.998320,69.241491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556099,1.408221,0.176280,0.013266,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.827723,mpc-p,0,-126.340000,54.885000,3.113419,2.364120,3.250000,2.495000,-0.136581,-0.130880,-21.498835,0.030495,0.823360,0.030495,-21.498835,-0.120000,0.590000,-31,95,-30.688085,95.052181,-30.688085,95.052181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.095387,46.723160,50.101877,65.122083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556074,1.408656,0.186394,0.012923,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.837594,mpc-p,0,-126.340000,54.885000,2.893157,2.402320,3.050000,2.505000,-0.156843,-0.102680,-21.193887,-0.579401,0.213464,-0.579401,-21.193887,-0.200000,0.750000,-27,93,-26.991577,92.940842,-26.991577,92.940842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.934410,45.364932,46.855673,61.067551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540576,1.402456,0.166097,0.013821,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.847586,mpc-p,0,-126.340000,54.885000,2.670215,2.445140,2.840000,2.535000,-0.169785,-0.089860,-21.437845,2.714037,0.335443,2.714037,-21.437845,-0.230000,0.840000,-21,62,-21.064211,62.171961,-21.064211,62.171961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.214223,45.036510,48.304296,65.241569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583896,1.467603,0.217093,0.017039,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.857598,mpc-p,0,-126.340000,54.885000,2.447227,2.492077,2.630000,2.585000,-0.182773,-0.092923,-22.047741,5.885497,1.250287,5.885497,-22.047741,-0.230000,0.750000,-15,46,-14.994564,45.825092,-14.994564,45.825092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.794103,45.852799,56.120106,79.295870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547388,1.796144,0.329944,0.037863,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.867572,mpc-p,0,-126.340000,54.885000,2.225740,2.542702,2.420000,2.655000,-0.194260,-0.112298,-23.145554,6.068465,1.494245,6.068465,-23.145554,-0.190000,0.610000,-10,58,-10.369565,57.800768,-10.369565,57.800768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.544453,46.596296,58.379791,84.326944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558591,1.466853,0.199029,0.020478,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.877567,mpc-p,0,-126.340000,54.885000,2.004814,2.597131,2.200000,2.705000,-0.195186,-0.107869,-22.291700,3.933829,1.006328,3.933829,-22.291700,-0.130000,0.560000,-25,84,-25.162620,83.821670,-25.162620,83.821670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.005547,46.483772,54.809300,78.740165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555971,1.754902,0.221424,0.045532,0.500788,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.887571,mpc-p,0,-126.340000,54.885000,1.785049,2.655137,1.990000,2.735000,-0.204951,-0.079863,-21.437845,1.433256,0.579401,1.433256,-21.437845,-0.150000,0.670000,-32,101,-32.338904,101.343748,-32.338904,101.343748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.733307,44.443182,50.564144,68.216996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548089,1.461996,0.217249,0.017617,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.897569,mpc-p,0,-126.340000,54.885000,1.567098,2.716457,1.780000,2.775000,-0.212902,-0.058543,-20.523001,1.555235,1.128308,1.555235,-20.523001,-0.220000,0.840000,-32,91,-31.594477,90.564595,-31.594477,90.564595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.860881,42.388261,47.867860,64.178308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552596,1.448899,0.227131,0.014600,0.500395,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.907590,mpc-p,0,-126.340000,54.885000,1.350692,2.781079,1.570000,2.815000,-0.219308,-0.033921,-21.498835,4.421746,1.067318,4.421746,-21.498835,-0.250000,0.890000,-18,67,-17.550386,67.061043,-17.550386,67.061043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.545775,41.369935,50.111044,69.881480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559761,1.417578,0.157495,0.012030,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.917589,mpc-p,0,-126.340000,54.885000,1.137164,2.848506,1.350000,2.895000,-0.212836,-0.046494,-22.230710,7.715185,1.128308,7.715185,-22.230710,-0.240000,0.800000,-8,49,-7.744652,48.577690,-7.744652,48.577690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.819864,41.352041,56.195657,82.201655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553014,1.429159,0.144161,0.011861,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.927589,mpc-p,0,-126.340000,54.885000,0.926338,2.918686,1.130000,2.985000,-0.203662,-0.066314,-22.535658,9.300914,0.884349,9.300914,-22.535658,-0.150000,0.640000,-12,50,-12.400451,50.135619,-12.400451,50.135619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.846303,40.829284,61.012826,87.649040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558066,1.403843,0.137948,0.012583,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.937723,mpc-p,0,-126.340000,54.885000,0.715843,2.992379,0.910000,3.065000,-0.194157,-0.072621,-21.742793,6.922320,1.128308,6.922320,-21.742793,-0.120000,0.560000,-22,79,-21.715393,79.038645,-21.715393,79.038645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.850887,39.031992,62.498529,83.414644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557907,1.454324,0.171884,0.014830,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.947718,mpc-p,0,-126.340000,54.885000,0.511676,3.067381,0.710000,3.125000,-0.198324,-0.057619,-21.681804,3.445913,1.372266,3.445913,-21.681804,-0.150000,0.640000,-19,106,-19.047223,105.647855,-19.047223,105.647855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.916005,35.829107,56.982414,69.131967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557449,1.415301,0.199627,0.013729,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.957636,mpc-p,0,-126.340000,54.885000,0.312828,3.143850,0.500000,3.175000,-0.187172,-0.031150,-21.620814,2.836017,1.250287,2.836017,-21.620814,-0.180000,0.820000,-13,100,-12.539684,100.091088,-12.539684,100.091088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.144094,32.910001,54.272574,64.507831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553035,1.400840,0.186613,0.012841,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.967721,mpc-p,0,-126.340000,54.885000,0.114761,3.223474,0.290000,3.235000,-0.175239,-0.011526,-21.681804,6.190445,1.494245,6.190445,-21.681804,-0.160000,0.940000,-9,65,-9.289387,64.747208,-9.289387,64.747208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.911209,31.128731,59.634103,71.312924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557048,1.413107,0.288927,0.012082,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.977653,mpc-p,0,-126.340000,54.885000,-0.075861,3.303483,0.080000,3.335000,-0.155861,-0.031517,-21.193887,10.520706,1.006328,10.520706,-21.193887,-0.130000,0.860000,-11,35,-10.923184,34.524846,-10.923184,34.524846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.038493,29.867473,70.567374,86.861403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552573,1.400281,0.137138,0.012559,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.987637,mpc-p,0,-126.340000,54.885000,-0.262719,3.385265,-0.120000,3.455000,-0.142719,-0.069735,-20.583991,12.167426,1.738204,12.167426,-20.583991,-0.120000,0.630000,-13,39,-12.593372,39.014870,-12.593372,39.014870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.315072,27.649205,78.743031,95.519224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554983,1.400427,0.140716,0.014365,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.997597,mpc-p,0,-126.340000,54.885000,-0.444069,3.467971,-0.310000,3.555000,-0.134069,-0.087029,-19.364199,8.812998,0.945339,8.812998,-19.364199,-0.130000,0.460000,-19,82,-19.193952,82.382840,-19.193952,82.382840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.809837,24.894549,77.304056,90.585635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556946,1.412236,0.171661,0.012698,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.007720,mpc-p,0,-126.340000,54.885000,-0.622876,3.552919,-0.490000,3.625000,-0.132876,-0.072081,-17.900448,4.604715,0.945339,4.604715,-17.900448,-0.140000,0.590000,-29,110,-28.820570,109.743630,-28.820570,109.743630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.537307,21.224270,67.140092,72.284325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556967,1.416325,0.214043,0.013828,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.017648,mpc-p,0,-126.340000,54.885000,-0.792545,3.636857,-0.660000,3.675000,-0.132545,-0.038143,-16.741646,3.262944,1.250287,3.262944,-16.741646,-0.210000,0.830000,-26,104,-26.487506,104.130335,-26.487506,104.130335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.112084,17.983181,61.383624,68.710443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553620,1.401807,0.223739,0.013056,0.501513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.027719,mpc-p,0,-126.340000,54.885000,-0.958581,3.722375,-0.820000,3.745000,-0.138581,-0.022625,-16.253729,7.288257,1.738204,7.288257,-16.253729,-0.250000,0.970000,-20,60,-19.583905,60.009574,-19.583905,60.009574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.879524,15.352846,63.030237,70.251252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559820,1.413470,0.252720,0.013266,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.037725,mpc-p,0,-126.340000,54.885000,-1.117209,3.807461,-0.990000,3.855000,-0.127209,-0.047539,-16.314719,11.984457,1.372266,11.984457,-16.314719,-0.250000,0.820000,-10,31,-10.242938,31.120856,-10.242938,31.120856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.971819,14.040625,73.357532,87.143260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555723,1.412549,0.176786,0.011915,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.047644,mpc-p,0,-126.340000,54.885000,-1.267959,3.891679,-1.140000,3.985000,-0.127959,-0.093321,-16.497687,13.509197,1.067318,13.509197,-16.497687,-0.180000,0.570000,-10,36,-10.467686,36.489568,-10.467686,36.489568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.670686,12.080992,76.808768,92.268064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556218,1.401900,0.145607,0.013404,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.057641,mpc-p,0,-126.340000,54.885000,-1.413099,3.976184,-1.290000,4.105000,-0.123099,-0.128816,-15.155916,10.703675,0.823360,10.703675,-15.155916,-0.150000,0.440000,-21,69,-20.764290,68.583971,-20.764290,68.583971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.348331,9.635819,76.814344,87.364723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554626,1.406853,0.136140,0.012904,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.067716,mpc-p,0,-126.340000,54.885000,-1.552195,4.060695,-1.430000,4.175000,-0.122195,-0.114305,-13.082270,5.397580,1.189297,5.397580,-13.082270,-0.160000,0.530000,-34,106,-33.936524,106.070225,-33.936524,106.070225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.032759,7.210606,68.979930,73.085742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556539,1.412186,0.202718,0.011761,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.077648,mpc-p,0,-126.340000,54.885000,-1.682049,4.143123,-1.560000,4.225000,-0.122049,-0.081877,-13.204249,3.567892,1.494245,3.567892,-13.204249,-0.240000,0.780000,-17,103,-17.307905,102.507833,-17.307905,102.507833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.311628,4.664931,59.745218,67.432570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556157,1.402030,0.213578,0.012634,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.087714,mpc-p,0,-126.340000,54.885000,-1.806094,4.225526,-1.700000,4.295000,-0.106094,-0.069474,-13.631176,6.739351,2.165131,6.739351,-13.631176,-0.240000,0.930000,-3,63,-2.761404,62.513748,-2.761404,62.513748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.225484,3.336847,62.331922,66.959553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557518,1.421034,0.227238,0.014821,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.097670,mpc-p,0,-126.340000,54.885000,-1.921078,4.305642,-1.820000,4.395000,-0.101078,-0.089358,-13.326228,11.618519,1.250287,11.618519,-13.326228,-0.160000,0.820000,-4,27,-4.466795,27.256312,-4.466795,27.256312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.440114,2.977549,69.237602,77.180196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557585,1.413549,0.176372,0.013224,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.107653,mpc-p,0,-126.340000,54.885000,-2.028508,4.384352,-1.950000,4.525000,-0.078508,-0.140648,-12.167426,13.814145,0.823360,13.814145,-12.167426,-0.110000,0.560000,-10,25,-10.063071,25.320775,-10.063071,25.320775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.175139,1.737561,78.920022,86.055684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556926,1.406668,0.151518,0.013601,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.117716,mpc-p,0,-126.340000,54.885000,-2.128675,4.461810,-2.060000,4.655000,-0.068675,-0.193190,-11.496540,10.764665,0.701380,10.764665,-11.496540,-0.110000,0.380000,-9,60,-8.585193,60.120367,-8.585193,60.120367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.590615,0.792228,79.670789,85.069813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555278,1.412746,0.176253,0.012683,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.127718,mpc-p,0,-126.340000,54.885000,-2.220011,4.536688,-2.160000,4.725000,-0.060011,-0.188312,-9.544873,5.336590,0.884349,5.336590,-9.544873,-0.110000,0.450000,-19,97,-18.578142,97.243263,-18.578142,97.243263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.997603,1.246774,69.061637,70.434087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556799,1.413362,0.186432,0.012990,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.137652,mpc-p,0,-126.340000,54.885000,-2.302487,4.608741,-2.240000,4.775000,-0.062487,-0.166259,-7.776174,2.226120,1.006328,2.226120,-7.776174,-0.130000,0.700000,-25,101,-24.510377,100.756670,-24.510377,100.756670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.949934,0.835211,55.527954,56.735669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550332,1.402627,0.179829,0.013497,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.147719,mpc-p,0,-126.340000,54.885000,-2.377593,4.679178,-2.310000,4.825000,-0.067593,-0.145822,-7.410237,4.604715,1.128308,4.604715,-7.410237,-0.180000,0.880000,-12,64,-12.410364,64.277027,-12.410364,64.277027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.091621,-0.380367,52.334818,55.397488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556420,1.413358,0.214390,0.011743,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.157631,mpc-p,0,-126.340000,54.885000,-2.443129,4.745771,-2.380000,4.905000,-0.063129,-0.159229,-7.227268,9.483883,0.884349,9.483883,-7.227268,-0.180000,0.810000,-2,25,-1.898159,25.086100,-1.898159,25.086100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.085718,-1.219490,63.040641,64.471816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551365,1.401803,0.136517,0.012808,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.167650,mpc-p,0,-126.340000,54.885000,-2.500839,4.810094,-2.430000,5.015000,-0.070839,-0.204906,-6.251434,11.557530,0.335443,11.557530,-6.251434,-0.130000,0.550000,-6,23,-5.502278,23.009391,-5.502278,23.009391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.588268,-1.750417,68.963943,74.910705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553520,1.402300,0.140930,0.014758,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.177721,mpc-p,0,-126.340000,54.885000,-2.550156,4.871499,-2.480000,5.105000,-0.070156,-0.233501,-5.092632,8.508050,0.579401,8.508050,-5.092632,-0.110000,0.370000,-9,59,-9.476620,58.646395,-9.476620,58.646395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.449098,-2.181487,71.385785,75.262369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556617,1.411877,0.174677,0.011999,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.187721,mpc-p,0,-126.340000,54.885000,-2.590503,4.929057,-2.510000,5.165000,-0.080503,-0.235943,-2.897006,2.531068,0.030495,2.531068,-2.897006,-0.110000,0.440000,-22,98,-22.044252,98.417395,-22.044252,98.417395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.969932,-1.581911,58.317563,58.964796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557709,1.412885,0.192081,0.015133,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.197623,mpc-p,0,-126.340000,54.885000,-2.621993,4.982502,-2.520000,5.185000,-0.101993,-0.202498,-1.311276,-0.091484,0.335443,-0.091484,-1.311276,-0.140000,0.690000,-26,98,-25.808467,98.237099,-25.808467,98.237099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.525223,-2.302961,46.738066,50.590306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.644790,1.582300,0.276341,0.031088,0.500478,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.207571,mpc-p,0,-126.340000,54.885000,-2.645184,5.032455,-2.530000,5.195000,-0.115184,-0.162545,-0.518412,2.165131,0.152474,2.165131,-0.518412,-0.190000,0.860000,-17,64,-17.468711,64.367155,-17.468711,64.367155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.692290,-3.909500,46.289977,51.394280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548011,1.496195,0.274157,0.020524,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.217580,mpc-p,0,-126.340000,54.885000,-2.660034,5.078761,-2.530000,5.255000,-0.130034,-0.176239,0.030495,6.373413,0.152474,6.373413,0.030495,-0.210000,0.780000,-9,31,-8.811788,30.676438,-8.811788,30.676438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.948490,-4.866405,55.064542,57.660733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578490,1.602480,0.219285,0.018486,0.500647,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.227569,mpc-p,0,-126.340000,54.885000,-2.666449,5.120849,-2.530000,5.325000,-0.136449,-0.204151,-0.091484,8.447060,0.030495,8.447060,-0.091484,-0.170000,0.570000,-2,25,-1.595827,25.203541,-1.595827,25.203541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.893384,-5.254891,59.732408,67.986684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547452,1.764478,0.244565,0.032752,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.237579,mpc-p,0,-126.340000,54.885000,-2.664558,5.158733,-2.520000,5.395000,-0.144558,-0.236267,0.701380,5.702528,-0.213464,5.702528,0.701380,-0.140000,0.400000,-3,56,-3.412888,55.908262,-3.412888,55.908262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.991357,-4.873336,61.226911,69.969926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560412,1.486540,0.199954,0.018245,0.500356,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.247569,mpc-p,0,-126.340000,54.885000,-2.654493,5.192110,-2.500000,5.415000,-0.154493,-0.222890,1.799193,0.213464,0.030495,0.213464,1.799193,-0.110000,0.450000,-11,94,-10.714942,94.162252,-10.714942,94.162252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.360238,-4.292790,53.931283,54.611330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552801,1.530267,0.206363,0.013689,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.257591,mpc-p,0,-126.340000,54.885000,-2.636338,5.221005,-2.480000,5.405000,-0.156338,-0.183995,2.531068,-2.957996,0.518412,-2.957996,2.531068,-0.100000,0.670000,-11,101,-11.179948,100.855681,-11.179948,100.855681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.033934,-4.909389,44.318915,46.019436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558064,1.424624,0.167948,0.011540,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.267649,mpc-p,0,-126.340000,54.885000,-2.610177,5.245252,-2.440000,5.395000,-0.170177,-0.149748,2.897006,-1.250287,0.335443,-1.250287,2.897006,-0.110000,0.850000,-5,69,-4.747313,69.357647,-4.747313,69.357647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.600047,-6.005208,42.672783,45.540209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554055,1.412875,0.183770,0.011970,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.277651,mpc-p,0,-126.340000,54.885000,-2.576468,5.264523,-2.400000,5.415000,-0.176468,-0.150477,3.628881,3.445913,-0.091484,3.445913,3.628881,-0.120000,0.810000,1,28,0.781428,28.327939,0.781428,28.327939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.331038,-6.408473,52.602141,53.573844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552918,1.402825,0.136768,0.011303,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.287634,mpc-p,0,-126.340000,54.885000,-2.535396,5.278834,-2.360000,5.455000,-0.175396,-0.176166,3.445913,5.824507,-0.457422,5.824507,3.445913,-0.100000,0.580000,10,21,9.785826,21.002049,9.785826,21.002049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.890633,-5.877883,63.114301,70.247422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555231,1.404062,0.138846,0.012000,0.500314,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.297722,mpc-p,0,-126.340000,54.885000,-2.486587,5.288203,-2.320000,5.495000,-0.166587,-0.206797,3.018985,2.409089,-0.030495,2.409089,3.018985,-0.050000,0.380000,15,59,15.070286,59.034839,15.070286,59.034839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.303882,-4.327659,69.180502,77.346267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563044,1.417148,0.178160,0.014152,0.500421,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.307646,mpc-p,0,-126.340000,54.885000,-2.431668,5.292338,-2.280000,5.475000,-0.151668,-0.182662,3.872840,-3.018985,0.030495,-3.018985,3.872840,-0.040000,0.430000,13,97,13.015102,97.204783,13.015102,97.204783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.905042,-2.588645,64.354554,63.660977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555576,1.402843,0.151248,0.012825,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.317598,mpc-p,0,-126.340000,54.885000,-2.369998,5.291349,-2.230000,5.445000,-0.139998,-0.153651,4.604715,-6.068465,-0.579401,-6.068465,4.604715,0.050000,0.680000,2,99,1.639645,98.601439,1.639645,98.601439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.330823,-2.807731,55.843203,52.317736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546735,1.402291,0.192026,0.012486,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.327676,mpc-p,0,-126.340000,54.885000,-2.301115,5.285041,-2.180000,5.405000,-0.121115,-0.119959,5.397580,-3.872840,-0.396432,-3.872840,5.397580,0.060000,0.860000,1,62,1.267809,62.476453,1.267809,62.476453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.924697,-3.967036,51.355810,48.459163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548773,1.415528,0.231041,0.013644,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.337720,mpc-p,0,-126.340000,54.885000,-2.226348,5.273388,-2.120000,5.395000,-0.106348,-0.121612,5.519559,1.067318,-0.274453,1.067318,5.519559,0.020000,0.790000,14,22,14.199082,21.679872,14.199082,21.679872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.606881,-4.574702,59.347059,53.871061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555202,1.419215,0.190046,0.012560,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.347597,mpc-p,0,-126.340000,54.885000,-2.147198,5.256664,-2.060000,5.415000,-0.087198,-0.158336,5.397580,3.567892,-0.762370,3.567892,5.397580,0.040000,0.530000,22,15,22.371796,14.863629,22.371796,14.863629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.264311,-3.938650,67.551673,70.763556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538614,1.402820,0.148843,0.014022,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.357723,mpc-p,0,-126.340000,54.885000,-2.060638,5.234071,-2.000000,5.435000,-0.060638,-0.200929,5.641538,0.396432,-0.579401,0.396432,5.641538,0.080000,0.320000,22,51,22.312054,50.708275,22.312054,50.708275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.813198,-3.084055,75.889557,77.743739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558771,1.413343,0.176472,0.012238,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.367730,mpc-p,0,-126.340000,54.885000,-1.970064,5.206302,-1.930000,5.395000,-0.040064,-0.188698,6.922320,-5.763517,-0.884349,-5.763517,6.922320,0.140000,0.380000,8,93,7.570692,92.732806,7.570692,92.732806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.397167,-1.929162,74.813781,68.911412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555199,1.414091,0.187324,0.012220,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.377642,mpc-p,0,-126.340000,54.885000,-1.875822,5.173463,-1.850000,5.325000,-0.025822,-0.151537,8.386070,-9.239925,-1.067318,-9.239925,8.386070,0.140000,0.640000,-2,98,-1.733693,98.083453,-1.733693,98.083453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.687409,-3.139601,61.248119,57.932830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553905,1.401853,0.164047,0.013457,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.387725,mpc-p,0,-126.340000,54.885000,-1.775713,5.134608,-1.750000,5.265000,-0.025713,-0.130392,8.873987,-6.434403,-0.884349,-6.434403,8.873987,0.070000,0.820000,8,57,7.615589,56.543765,7.615589,56.543765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.371228,-5.328014,56.171614,55.307161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556075,1.418896,0.213836,0.013109,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.397630,mpc-p,0,-126.340000,54.885000,-1.673637,5.091108,-1.650000,5.235000,-0.023637,-0.143892,9.727842,-0.335443,-0.884349,-0.335443,9.727842,0.070000,0.750000,8,12,8.194571,5.275316,8.194571,5.275316,0.000000,6.268449,0.000000,64.000000,0.000000,0.000000,-4.434155,-6.851213,66.778361,60.142503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552613,1.403527,0.141691,0.012683,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.407724,mpc-p,0,-126.340000,54.885000,-1.566233,5.041368,-1.550000,5.235000,-0.016233,-0.193632,10.093779,1.799193,-1.250287,1.799193,10.093779,0.070000,0.460000,11,3,10.947482,3.313904,10.947482,3.313904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.668724,-7.663330,74.859860,74.770975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558200,1.418293,0.176368,0.014936,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.417721,mpc-p,0,-126.340000,54.885000,-1.456945,4.986764,-1.440000,5.215000,-0.016945,-0.228236,10.581696,-1.982162,-1.494245,-1.982162,10.581696,0.080000,0.230000,8,47,7.539728,47.060515,7.539728,47.060515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.060908,-7.148907,80.394861,83.390724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554858,1.412715,0.171657,0.012437,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.427649,mpc-p,0,-126.340000,54.885000,-1.345982,4.927321,-1.320000,5.165000,-0.025982,-0.237679,11.496540,-8.447060,-1.128308,-8.447060,11.496540,0.090000,0.300000,-3,89,-2.590510,89.224009,-2.590510,89.224009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.575476,-5.701902,77.632600,76.056559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552339,1.402804,0.157381,0.013687,0.501004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.437584,mpc-p,0,-126.340000,54.885000,-1.232959,4.862687,-1.200000,5.065000,-0.032959,-0.202313,12.655342,-12.045446,-1.189297,-12.045446,12.655342,0.060000,0.580000,-10,93,-9.512933,93.492754,-9.512933,93.492754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.623225,-6.324897,69.376520,74.374283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563936,1.402710,0.150038,0.012722,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.447595,mpc-p,0,-126.340000,54.885000,-1.117548,4.792427,-1.060000,4.965000,-0.057548,-0.172573,13.570186,-9.788831,-0.884349,-9.788831,13.570186,0.020000,0.780000,-12,55,-12.037199,55.213486,-12.037199,55.213486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.789051,-8.053789,62.912672,71.804894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576895,1.411343,0.187294,0.012670,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.457719,mpc-p,0,-126.340000,54.885000,-0.999754,4.716209,-0.930000,4.905000,-0.069754,-0.188791,12.838311,-3.689871,-1.006328,-3.689871,12.838311,-0.010000,0.710000,2,10,1.963583,4.413751,1.963583,4.413751,0.000000,5.799735,0.000000,64.000000,0.000000,0.000000,-31.807453,-9.235815,62.085914,69.336413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555768,1.414414,0.177900,0.013360,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.467724,mpc-p,0,-126.340000,54.885000,-0.882758,4.635873,-0.790000,4.875000,-0.092758,-0.239127,12.411384,-1.738204,-1.372266,-1.738204,12.411384,-0.010000,0.430000,8,3,8.268246,2.665190,8.268246,2.665190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.220675,-7.355123,67.691077,84.207799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557486,1.412973,0.174717,0.012836,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.477669,mpc-p,0,-126.340000,54.885000,-0.766383,4.551191,-0.660000,4.835000,-0.106383,-0.283809,13.021280,-4.360757,-1.921172,-4.360757,13.021280,0.010000,0.210000,1,35,0.521273,35.168990,0.521273,35.168990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.220789,-5.316761,70.091833,89.617247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557701,1.412216,0.174675,0.012701,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.487644,mpc-p,0,-126.340000,54.885000,-0.650037,4.461509,-0.530000,4.745000,-0.120037,-0.283491,13.265238,-11.191592,-1.372266,-11.191592,13.265238,0.020000,0.230000,-7,80,-7.092893,85.781364,-7.092893,85.781364,0.000000,-5.612374,0.000000,64.000000,0.000000,0.000000,-51.520638,-2.976496,71.033814,87.070193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551331,1.412705,0.145422,0.015237,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.497667,mpc-p,0,-126.340000,54.885000,-0.534021,4.366742,-0.390000,4.615000,-0.144021,-0.248258,13.021280,-15.216906,-0.701380,-15.216906,13.021280,0.010000,0.490000,-9,96,-8.823156,95.621184,-8.823156,95.621184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.610418,-1.932841,68.871448,86.063014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548063,1.413721,0.186988,0.013350,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.507720,mpc-p,0,-126.340000,54.885000,-0.419022,4.267116,-0.260000,4.485000,-0.159022,-0.217884,12.899301,-14.363051,-1.250287,-14.363051,12.899301,-0.010000,0.730000,-7,66,-6.891804,66.021254,-6.891804,66.021254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.697080,-2.290226,70.979563,89.521238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555928,1.412637,0.203697,0.013973,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.517727,mpc-p,0,-126.340000,54.885000,-0.306426,4.163555,-0.140000,4.375000,-0.166426,-0.211445,11.252582,-9.361904,-0.945339,-9.361904,11.252582,-0.020000,0.740000,10,21,10.062255,19.655409,10.062255,19.655409,0.000000,1.365845,0.000000,64.000000,0.000000,0.000000,-69.606107,-2.153570,74.368105,86.260845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555142,1.412359,0.176348,0.013037,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.527715,mpc-p,0,-126.340000,54.885000,-0.196358,4.055933,-0.030000,4.295000,-0.166358,-0.239067,10.398727,-5.763517,-1.372266,-5.763517,10.398727,-0.010000,0.500000,18,4,17.778090,3.542807,17.778090,3.542807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.990369,-0.156330,79.627163,96.541547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556033,1.412054,0.174097,0.013526,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.537717,mpc-p,0,-126.340000,54.885000,-0.088962,3.944077,0.070000,4.215000,-0.158962,-0.270923,8.873987,-8.569039,-1.372266,-8.569039,8.873987,0.040000,0.260000,23,41,22.870188,40.858068,22.870188,40.858068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.974384,2.243226,80.236492,103.666906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557415,1.412191,0.175840,0.013266,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.547727,mpc-p,0,-126.340000,54.885000,0.015236,3.828177,0.170000,4.095000,-0.154764,-0.266823,8.873987,-13.936124,-1.006328,-13.936124,8.873987,0.080000,0.270000,14,82,13.794874,82.187939,13.794874,82.187939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.087482,3.570459,80.030643,97.933865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565973,1.656063,0.234156,0.038221,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.557570,mpc-p,0,-126.340000,54.885000,0.114041,3.710508,0.260000,3.945000,-0.145959,-0.234492,8.873987,-18.266386,-1.006328,-18.266386,8.873987,0.130000,0.490000,2,99,2.269269,99.091326,2.269269,99.091326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.897615,2.915814,82.060216,97.846661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549340,1.475689,0.208147,0.017883,0.500418,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.567569,mpc-p,0,-126.340000,54.885000,0.210235,3.587400,0.350000,3.775000,-0.139765,-0.187600,8.873987,-18.266386,-0.518412,-16.985604,8.691018,0.100000,0.740000,2,79,1.933396,78.657029,1.933396,78.657029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.523030,0.590575,79.300588,99.426158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567598,1.625556,0.228730,0.019499,0.500570,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.577570,mpc-p,0,-126.340000,54.885000,0.301796,3.460835,0.440000,3.635000,-0.138204,-0.174165,7.776174,-11.618519,-0.030495,-11.618519,7.776174,0.070000,0.790000,15,34,14.978072,18.319489,14.978072,18.319489,0.000000,15.337540,0.000000,64.000000,0.000000,0.000000,-100.254087,-2.632050,76.343503,96.729182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546434,1.481909,0.243154,0.018107,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.588034,mpc-p,0,-126.340000,54.885000,0.392155,3.324909,0.520000,3.525000,-0.127845,-0.200091,7.166278,-8.386070,-0.945339,-8.386070,7.166278,0.080000,0.580000,19,5,18.686837,4.593509,18.686837,4.593509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.340181,-4.038048,83.078372,95.819447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576620,1.532336,0.221110,0.019921,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.597568,mpc-p,0,-126.340000,54.885000,0.469218,3.198147,0.590000,3.445000,-0.120782,-0.246853,6.922320,-8.081122,-0.884349,-8.081122,6.922320,0.130000,0.320000,12,18,11.882464,18.366642,11.882464,18.366642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.534249,-4.471112,85.448877,99.518458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545683,1.732604,0.224454,0.023990,0.500460,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.607648,mpc-p,0,-126.340000,54.885000,0.544846,3.061258,0.670000,3.325000,-0.125154,-0.263742,6.800341,-14.180083,-0.762370,-14.180083,6.800341,0.160000,0.210000,1,63,1.367503,75.132021,1.367503,75.132021,0.000000,-11.765379,0.000000,64.000000,0.000000,0.000000,-118.888644,-4.317907,84.952840,102.826275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555953,1.414291,0.152094,0.012501,0.500425,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.617659,mpc-p,0,-126.340000,54.885000,0.613602,2.922597,0.740000,3.145000,-0.126398,-0.222403,7.105289,-20.705970,-0.518412,-20.705970,7.105289,0.070000,0.370000,1,108,1.186125,112.450000,1.186125,112.450000,0.000000,-4.083358,0.000000,64.000000,0.000000,0.000000,-121.418767,-3.901320,83.747683,103.468456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556158,1.409412,0.184233,0.012644,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.627648,mpc-p,0,-126.340000,54.885000,0.675514,2.781748,0.810000,2.935000,-0.134486,-0.153252,6.861330,-22.718627,-0.091484,-22.718627,6.861330,0.070000,0.700000,-5,110,-4.903791,110.454941,-4.903791,110.454941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.703926,-5.275199,91.362746,114.322878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550496,1.403749,0.220982,0.010909,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.637686,mpc-p,0,-126.340000,54.885000,0.730635,2.637883,0.880000,2.735000,-0.149365,-0.097117,5.580549,-18.632323,-0.335443,-18.632323,5.580549,0.050000,0.930000,2,65,1.789139,60.156618,1.789139,60.156618,0.000000,5.298323,0.000000,64.000000,0.000000,0.000000,-128.930099,-7.582375,95.336006,117.556409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570575,1.413206,0.302691,0.012605,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.647724,mpc-p,0,-126.340000,54.885000,0.778293,2.491891,0.940000,2.605000,-0.161707,-0.113109,4.665705,-11.923467,-0.884349,-11.923467,4.665705,0.040000,0.820000,6,20,5.931325,10.587560,5.931325,10.587560,0.000000,9.867381,0.000000,64.000000,0.000000,0.000000,-133.118249,-8.611396,100.720504,117.045538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559888,1.411259,0.176357,0.014214,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.657717,mpc-p,0,-126.340000,54.885000,0.817993,2.344654,0.980000,2.505000,-0.162007,-0.160346,3.811850,-7.654195,-1.006328,-7.654195,3.811850,0.040000,0.520000,7,-4,7.004042,-3.984899,7.004042,-3.984899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.929843,-9.179332,101.568053,117.059327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557272,1.412643,0.175612,0.013554,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.667671,mpc-p,0,-126.340000,54.885000,0.849559,2.196286,1.020000,2.395000,-0.170441,-0.198714,3.140965,-10.886644,-0.457422,-10.886644,3.140965,0.050000,0.230000,0,41,0.472405,43.196879,0.472405,43.196879,0.000000,-2.181778,0.000000,64.000000,0.000000,0.000000,-131.749164,-7.997124,101.581454,118.249831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558570,1.413121,0.173769,0.013417,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.677721,mpc-p,0,-126.340000,54.885000,0.873056,2.044979,1.050000,2.245000,-0.176944,-0.200021,2.470079,-18.937271,-0.640391,-18.937271,2.470079,0.050000,0.240000,-8,86,-8.242561,108.848364,-8.242561,108.848364,0.000000,-22.833263,0.000000,64.000000,0.000000,0.000000,-126.895073,-6.717092,93.777376,112.745178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558152,1.413223,0.210748,0.014376,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.687727,mpc-p,0,-126.340000,54.885000,0.887830,1.893018,1.070000,2.035000,-0.182170,-0.141982,2.043152,-24.121388,-1.189297,-24.121388,2.043152,0.030000,0.510000,-16,112,-16.424251,112.450000,-16.424251,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.000901,-4.653579,92.842688,112.576181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558724,1.411828,0.223559,0.013747,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.697718,mpc-p,0,-126.340000,54.885000,0.893756,1.740192,1.100000,1.815000,-0.206244,-0.074808,1.311276,-23.694460,-0.213464,-23.694460,1.311276,0.000000,0.810000,-20,107,-20.263044,107.073331,-20.263044,107.073331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.743769,-3.364735,96.227112,117.589377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557794,1.411836,0.259813,0.013527,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.707600,mpc-p,0,-126.340000,54.885000,0.890728,1.588134,1.110000,1.615000,-0.219272,-0.026866,-0.152474,-17.046594,-0.030495,-17.046594,-0.152474,-0.030000,0.970000,-14,62,-13.577568,41.454547,-13.577568,41.454547,0.000000,20.618784,0.000000,64.000000,0.000000,0.000000,-114.182253,-3.284227,98.759253,120.121147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543441,1.404850,0.243006,0.013144,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.717670,mpc-p,0,-126.340000,54.885000,0.878351,1.432468,1.100000,1.495000,-0.221649,-0.062532,-2.592058,-9.300914,-0.152474,-9.300914,-2.592058,-0.080000,0.820000,6,17,6.226483,-13.249317,6.226483,-13.249317,0.000000,30.322648,0.000000,64.000000,0.000000,0.000000,-111.994899,-4.043476,105.076828,125.870346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559738,1.411571,0.173681,0.012771,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.727721,mpc-p,0,-126.340000,54.885000,0.856472,1.276575,1.070000,1.435000,-0.213528,-0.158425,-3.750861,-4.848673,-0.457422,-4.848673,-3.750861,-0.040000,0.480000,3,-28,3.293660,-28.471124,3.293660,-28.471124,0.000000,0.544455,0.000000,64.000000,0.000000,0.000000,-107.899604,-5.649290,102.745637,124.694712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557299,1.413053,0.174703,0.014327,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.737718,mpc-p,0,-126.340000,54.885000,0.825123,1.121204,1.030000,1.365000,-0.204877,-0.243796,-4.848673,-7.959143,-0.579401,-7.959143,-4.848673,-0.010000,0.120000,-4,17,-4.498008,20.001937,-4.498008,20.001937,0.000000,-2.928606,0.000000,64.000000,0.000000,0.000000,-98.679607,-4.802599,106.351603,137.782576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558594,1.411913,0.171897,0.012566,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.747721,mpc-p,0,-126.340000,54.885000,0.784061,0.965597,0.990000,1.225000,-0.205939,-0.259403,-4.970653,-17.473521,0.091484,-17.473521,-4.970653,-0.010000,0.060000,-21,62,-21.170754,103.543628,-21.170754,103.543628,0.000000,-41.470297,0.000000,64.000000,0.000000,0.000000,-87.535869,-3.111030,106.836336,140.804132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558434,1.423194,0.198762,0.014245,0.501900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.757718,mpc-p,0,-126.340000,54.885000,0.733236,0.810130,0.940000,1.005000,-0.206764,-0.194870,-4.604715,-25.707117,-0.213464,-25.707117,-4.604715,-0.040000,0.300000,-38,107,-38.177755,112.450000,-38.177755,112.450000,0.000000,-5.376669,0.000000,64.000000,0.000000,0.000000,-76.230728,2.462246,111.233761,142.893996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557993,1.412218,0.209026,0.013066,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.767723,mpc-p,0,-126.340000,54.885000,0.672506,0.654773,0.890000,0.755000,-0.217494,-0.100227,-5.397580,-28.512639,-1.250287,-28.512639,-5.397580,-0.150000,0.630000,-33,112,-33.061028,112.450000,-33.061028,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.707459,9.179406,114.081499,147.151396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557573,1.411721,0.238775,0.012454,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.777718,mpc-p,0,-126.340000,54.885000,0.601937,0.499978,0.830000,0.505000,-0.228063,-0.005022,-7.227268,-23.328523,-0.213464,-23.328523,-7.227268,-0.230000,0.880000,-16,96,-15.578916,95.566571,-15.578916,95.566571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.178724,17.582434,133.409391,163.978504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558464,1.412805,0.266327,0.013386,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.787627,mpc-p,0,-126.340000,54.885000,0.522189,0.347089,0.750000,0.325000,-0.227811,0.022089,-9.605862,-14.728989,-0.335443,-14.728989,-9.605862,-0.210000,0.940000,-1,51,-1.393319,19.207815,-1.393319,19.207815,0.000000,31.358755,0.000000,64.000000,0.000000,0.000000,-75.169589,24.356600,145.587023,179.068475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559089,1.413079,0.200410,0.012638,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.797600,mpc-p,0,-126.340000,54.885000,0.432093,0.193951,0.660000,0.225000,-0.227907,-0.031049,-11.130602,-7.166278,0.030495,-7.166278,-11.130602,-0.140000,0.740000,-2,6,-2.072451,-30.823514,-2.072451,-30.823514,0.000000,36.390084,0.000000,64.000000,0.000000,0.000000,-78.587792,25.537021,136.645867,168.303582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558637,1.413134,0.174936,0.013305,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.807724,mpc-p,0,-126.340000,54.885000,0.330572,0.039414,0.550000,0.175000,-0.219428,-0.135586,-10.886644,-4.909663,-0.884349,-4.909663,-10.886644,-0.090000,0.420000,-18,-30,-18.174094,-29.535389,-18.174094,-29.535389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.479884,23.109812,126.117481,158.326114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558076,1.412667,0.175186,0.013865,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.817653,mpc-p,0,-126.340000,54.885000,0.221218,-0.111097,0.440000,0.095000,-0.218782,-0.206097,-10.764665,-9.910810,-0.762370,-9.910810,-10.764665,-0.090000,0.000000,-32,15,-32.416551,43.830827,-32.416551,43.830827,0.000000,-28.366216,0.000000,64.000000,0.000000,0.000000,-74.720131,21.180828,126.498946,164.087484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555414,1.406109,0.146906,0.012956,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.827717,mpc-p,0,-126.340000,54.885000,0.100571,-0.262437,0.340000,-0.055000,-0.239429,-0.207437,-10.825654,-19.791126,-0.640391,-19.791126,-10.825654,-0.170000,0.100000,-39,60,-39.322546,112.450000,-39.322546,112.450000,0.000000,-51.985389,0.000000,64.000000,0.000000,0.000000,-68.805873,21.381557,125.293743,162.557785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558280,1.412970,0.212088,0.014170,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.837723,mpc-p,0,-126.340000,54.885000,-0.029061,-0.411550,0.220000,-0.305000,-0.249061,-0.106550,-11.496540,-30.098369,-1.006328,-30.098369,-11.496540,-0.280000,0.240000,-33,105,-32.649692,112.450000,-32.649692,112.450000,0.000000,-6.985389,0.000000,64.000000,0.000000,0.000000,-65.365208,27.764003,129.292111,163.802702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555990,1.413950,0.209515,0.012657,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.847725,mpc-p,0,-126.340000,54.885000,-0.168137,-0.559102,0.100000,-0.625000,-0.268137,0.065898,-13.143259,-34.123682,-1.128308,-34.123682,-13.143259,-0.310000,0.630000,-26,112,-26.360631,112.450000,-26.360631,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.393500,37.160296,138.074875,171.949851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560351,1.414586,0.237074,0.014803,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.857654,mpc-p,0,-126.340000,54.885000,-0.315465,-0.703999,-0.040000,-0.935000,-0.275465,0.231001,-15.704823,-30.952223,-1.067318,-30.952223,-15.704823,-0.300000,0.890000,-14,112,-14.378360,112.450000,-14.378360,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.623888,47.826930,148.714238,186.548611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555410,1.407398,0.204121,0.013147,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.867718,mpc-p,0,-126.340000,54.885000,-0.474024,-0.849128,-0.200000,-1.185000,-0.274024,0.335872,-16.863625,-23.999408,-0.762370,-23.999408,-16.863625,-0.230000,1.000000,-19,112,-19.104607,112.450000,-19.104607,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.257087,56.373016,155.395954,196.749816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556476,1.415564,0.303637,0.012409,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.877671,mpc-p,0,-126.340000,54.885000,-0.639748,-0.990806,-0.360000,-1.375000,-0.279748,0.384194,-17.351542,-15.155916,-1.067318,-15.155916,-17.351542,-0.200000,1.050000,-25,67,-25.282607,43.680555,-25.282607,43.680555,0.000000,23.769445,0.000000,64.000000,0.000000,0.000000,-69.766184,59.337043,155.801732,196.960890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556444,1.414320,0.304440,0.012578,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.887725,mpc-p,0,-126.340000,54.885000,-0.815949,-1.131971,-0.530000,-1.465000,-0.285949,0.333029,-16.985604,-6.007476,-1.433256,-6.007476,-16.985604,-0.220000,0.860000,-32,22,-31.728197,-16.861328,-31.728197,-16.861328,0.000000,39.311328,0.000000,64.000000,0.000000,0.000000,-69.729696,54.728601,150.501620,187.779868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556418,1.414786,0.187752,0.013176,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.897714,mpc-p,0,-126.340000,54.885000,-0.999522,-1.270188,-0.700000,-1.505000,-0.299522,0.234812,-17.534511,-2.775027,-0.518412,-2.775027,-17.534511,-0.270000,0.550000,-28,-19,-28.302760,-19.116415,-28.302760,-19.116415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.301599,43.760211,139.169626,177.603366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557239,1.413546,0.182272,0.012855,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.907605,mpc-p,0,-126.340000,54.885000,-1.189361,-1.404945,-0.870000,-1.545000,-0.319361,0.140055,-17.534511,-6.617372,-0.579401,-6.617372,-17.534511,-0.290000,0.180000,-36,26,-35.636497,41.774974,-35.636497,41.774974,0.000000,-15.891389,0.000000,64.000000,0.000000,0.000000,-70.271415,34.526922,134.355067,171.096783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556135,1.452050,0.210291,0.018643,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.917605,mpc-p,0,-126.340000,54.885000,-1.389167,-1.538981,-1.050000,-1.665000,-0.339167,0.126019,-18.449355,-16.436698,-1.250287,-16.436698,-18.449355,-0.310000,0.130000,-39,71,-39.161216,112.450000,-39.161216,112.450000,0.000000,-41.566415,0.000000,64.000000,0.000000,0.000000,-66.584363,27.642086,128.802152,167.127255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547554,1.427641,0.212265,0.013272,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.927594,mpc-p,0,-126.340000,54.885000,-1.596377,-1.670603,-1.240000,-1.855000,-0.356377,0.184397,-19.181230,-23.999408,-2.592058,-23.999408,-19.181230,-0.360000,0.380000,-39,112,-38.685239,112.450000,-38.685239,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.421358,27.377982,125.246622,155.782342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562921,1.408669,0.180027,0.012167,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.937649,mpc-p,0,-126.340000,54.885000,-1.812310,-1.800737,-1.440000,-2.095000,-0.372310,0.294263,-21.681804,-26.560972,-1.555235,-26.560972,-21.681804,-0.380000,0.730000,-25,112,-24.944851,112.450000,-24.944851,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.881100,31.537429,129.228808,157.900566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552522,1.409525,0.217140,0.012415,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.947718,mpc-p,0,-126.340000,54.885000,-2.035574,-1.928619,-1.660000,-2.315000,-0.375574,0.386381,-22.901596,-21.559824,-0.884349,-21.559824,-22.901596,-0.340000,0.950000,-25,112,-24.854764,112.450000,-24.854764,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.668932,38.980459,141.740193,176.042223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559122,1.420198,0.294760,0.013407,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.957606,mpc-p,0,-126.340000,54.885000,-2.261324,-2.051795,-1.890000,-2.475000,-0.371324,0.423205,-24.060398,-12.899301,-1.189297,-12.899301,-24.060398,-0.290000,1.030000,-25,67,-24.632498,54.420371,-24.632498,54.420371,0.000000,13.029629,0.000000,64.000000,0.000000,0.000000,-57.948080,42.796760,139.765707,174.097464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558928,1.445578,0.363427,0.009939,0.501313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.967720,mpc-p,0,-126.340000,54.885000,-2.498505,-2.175274,-2.130000,-2.555000,-0.368505,0.379726,-25.036232,-3.872840,-1.921172,-3.872840,-25.036232,-0.270000,0.880000,-22,22,-21.568439,-8.640771,-21.568439,-8.640771,0.000000,31.090771,0.000000,64.000000,0.000000,0.000000,-56.266341,40.587490,132.894900,166.205111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554423,1.420927,0.175527,0.013771,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.977577,mpc-p,0,-126.340000,54.885000,-2.735362,-2.293138,-2.380000,-2.565000,-0.355362,0.271862,-25.768107,0.030495,-1.738204,0.030495,-25.768107,-0.250000,0.550000,-20,-17,-20.499212,-16.916992,-20.499212,-16.916992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.417644,33.530361,123.362583,154.654323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569681,1.546312,0.195222,0.014451,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.987638,mpc-p,0,-126.340000,54.885000,-2.982573,-2.410924,-2.650000,-2.575000,-0.332573,0.164076,-25.768107,-2.653048,-1.250287,-2.653048,-25.768107,-0.240000,0.140000,-27,28,-26.538345,35.700788,-26.538345,35.700788,0.000000,-7.617780,0.000000,64.000000,0.000000,0.000000,-49.665414,27.900098,119.169966,154.616790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561601,1.427864,0.161784,0.012536,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.997622,mpc-p,0,-126.340000,54.885000,-3.232878,-2.525261,-2.890000,-2.655000,-0.342878,0.129739,-26.012065,-11.679509,-1.372266,-11.679509,-26.012065,-0.250000,0.130000,-35,73,-34.700310,112.450000,-34.700310,112.450000,0.000000,-39.366992,0.000000,64.000000,0.000000,0.000000,-41.538673,23.851853,116.410495,155.409479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552207,1.634200,0.227042,0.019006,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.007637,mpc-p,0,-126.340000,54.885000,-3.488519,-2.637401,-3.150000,-2.785000,-0.338519,0.147599,-25.768107,-17.595500,-2.043152,-17.595500,-25.768107,-0.290000,0.390000,-40,112,-40.437480,112.450000,-40.437480,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.906355,23.736695,112.662089,149.538146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557799,1.422450,0.200085,0.013078,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.017594,mpc-p,0,-126.340000,54.885000,-3.746788,-2.746369,-3.400000,-2.955000,-0.346788,0.208631,-27.231857,-18.693313,-1.738204,-18.693313,-27.231857,-0.350000,0.720000,-27,112,-26.930348,112.450000,-26.930348,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.416602,25.465781,113.497323,148.091337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557215,1.498279,0.243725,0.012344,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.027645,mpc-p,0,-126.340000,54.885000,-4.011186,-2.853819,-3.690000,-3.085000,-0.321186,0.231181,-29.488473,-12.167426,-1.860183,-12.167426,-29.488473,-0.350000,1.050000,-6,67,-5.816054,49.118378,-5.816054,49.118378,0.000000,18.331622,0.000000,64.000000,0.000000,0.000000,-28.682645,29.029541,125.561893,160.379688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551070,1.411588,0.315099,0.011178,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.037593,mpc-p,0,-126.340000,54.885000,-4.276100,-2.957680,-3.990000,-3.145000,-0.286100,0.187320,-31.928057,-3.262944,-1.555235,-3.262944,-31.928057,-0.240000,0.840000,7,22,6.573016,-9.184471,6.573016,-9.184471,0.000000,31.634471,0.000000,64.000000,0.000000,0.000000,-29.625236,30.769694,123.803714,162.131345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562200,1.409533,0.143401,0.011598,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.047721,mpc-p,0,-126.340000,54.885000,-4.548630,-3.060901,-4.310000,-3.145000,-0.238630,0.084099,-31.196182,2.775027,-1.799193,2.775027,-31.196182,-0.130000,0.540000,-9,-23,-8.980078,-39.225976,-8.980078,-39.225976,0.000000,16.675976,0.000000,64.000000,0.000000,0.000000,-29.105902,27.382078,112.167543,146.691961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557431,1.417942,0.174476,0.014159,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.057722,mpc-p,0,-126.340000,54.885000,-4.820054,-3.160363,-4.620000,-3.125000,-0.200054,-0.035363,-31.074202,-0.396432,-2.287110,-0.396432,-31.074202,-0.130000,0.140000,-13,14,-12.741033,13.786183,-12.741033,13.786183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.834433,23.752243,122.755589,148.495287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556463,1.418241,0.174291,0.012226,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.067652,mpc-p,0,-126.340000,54.885000,-5.091362,-3.256737,-4.920000,-3.165000,-0.171362,-0.091737,-29.854410,-8.752008,-1.921172,-8.752008,-29.854410,-0.150000,0.070000,-26,59,-25.507454,87.740602,-25.507454,87.740602,0.000000,-28.954419,0.000000,64.000000,0.000000,0.000000,-11.813470,21.211068,128.319769,153.551558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554888,1.421016,0.153665,0.013734,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.077720,mpc-p,0,-126.340000,54.885000,-5.367835,-3.352083,-5.210000,-3.285000,-0.157835,-0.067083,-28.146701,-16.192739,-1.616224,-16.192739,-28.146701,-0.180000,0.240000,-42,104,-41.859663,112.450000,-41.859663,112.450000,0.000000,-8.663817,0.000000,64.000000,0.000000,0.000000,-4.168830,21.076255,125.751060,150.943007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556350,1.424313,0.212766,0.013801,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.087716,mpc-p,0,-126.340000,54.885000,-5.643234,-3.444439,-5.480000,-3.445000,-0.163234,0.000561,-26.865920,-17.412531,-2.287110,-17.412531,-26.865920,-0.280000,0.600000,-44,112,-44.111572,112.450000,-44.111572,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.159063,21.607661,120.945906,148.792220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556181,1.417927,0.235711,0.013005,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.097723,mpc-p,0,-126.340000,54.885000,-5.919356,-3.534649,-5.750000,-3.575000,-0.169356,0.040351,-28.146701,-12.716332,-2.287110,-12.716332,-28.146701,-0.370000,0.870000,-21,67,-20.535639,65.674433,-20.535639,65.674433,0.000000,1.775567,0.000000,64.000000,0.000000,0.000000,0.444427,23.394098,122.884436,154.449391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557168,1.416380,0.313410,0.014182,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.107721,mpc-p,0,-126.340000,54.885000,-6.195233,-3.622614,-6.030000,-3.635000,-0.165233,0.012386,-30.220348,-4.055809,-2.226120,-4.055809,-30.220348,-0.340000,0.820000,0,22,0.492838,-4.465373,0.492838,-4.465373,0.000000,26.915373,0.000000,64.000000,0.000000,0.000000,-3.733838,25.789798,121.752173,159.460029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556015,1.417379,0.173579,0.013954,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.117655,mpc-p,0,-126.340000,54.885000,-6.468824,-3.707923,-6.330000,-3.645000,-0.138824,-0.062923,-30.525296,0.823360,-2.348100,0.823360,-30.525296,-0.210000,0.530000,-6,-23,-5.847155,-24.610386,-5.847155,-24.610386,0.000000,2.060386,0.000000,64.000000,0.000000,0.000000,-7.183717,25.040903,106.198690,142.181096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557017,1.410591,0.149264,0.013422,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.127716,mpc-p,0,-126.340000,54.885000,-6.744996,-3.792295,-6.610000,-3.635000,-0.134996,-0.157295,-28.634618,-0.335443,-2.165131,-0.335443,-28.634618,-0.160000,0.170000,-29,9,-29.032475,9.171263,-29.032475,9.171263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.506935,23.679262,109.604103,138.481369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556324,1.425184,0.175851,0.014097,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.137677,mpc-p,0,-126.340000,54.885000,-7.017006,-3.873882,-6.890000,-3.685000,-0.127006,-0.188882,-26.134045,-8.264091,-1.860183,-8.264091,-26.134045,-0.210000,0.040000,-49,54,-49.197174,86.270451,-49.197174,86.270451,0.000000,-32.099188,0.000000,64.000000,0.000000,0.000000,7.707609,21.887103,109.145318,131.245041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545296,1.416759,0.187773,0.012246,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.147722,mpc-p,0,-126.340000,54.885000,-7.289486,-3.954296,-7.140000,-3.795000,-0.149486,-0.159296,-25.341180,-16.558677,-2.287110,-16.558677,-25.341180,-0.340000,0.240000,-46,99,-45.782981,112.450000,-45.782981,112.450000,0.000000,-13.278737,0.000000,64.000000,0.000000,0.000000,15.520303,20.499655,106.046307,131.898927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555653,1.418504,0.213749,0.013689,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.157723,mpc-p,0,-126.340000,54.885000,-7.558475,-4.032578,-7.390000,-3.965000,-0.168475,-0.067578,-25.219201,-18.998261,-2.165131,-18.998261,-25.219201,-0.440000,0.590000,-34,112,-34.455591,112.450000,-34.455591,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.960745,22.375500,106.316432,135.786216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554457,1.420031,0.276565,0.014424,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.167717,mpc-p,0,-126.340000,54.885000,-7.824595,-4.109137,-7.640000,-4.115000,-0.184595,0.005863,-25.951076,-14.424041,-2.348100,-14.424041,-25.951076,-0.440000,0.870000,-24,83,-24.113326,83.145406,-24.113326,83.145406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.397526,27.157883,112.398679,144.655733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556240,1.421221,0.304800,0.014347,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.177722,mpc-p,0,-126.340000,54.885000,-8.087883,-4.184195,-7.910000,-4.205000,-0.177883,0.020805,-27.536805,-6.129455,-2.226120,-6.129455,-27.536805,-0.380000,0.880000,-10,38,-10.116926,13.545692,-10.116926,13.545692,0.000000,24.599714,0.000000,64.000000,0.000000,0.000000,13.704981,31.358758,111.477119,147.688129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555773,1.422624,0.188033,0.013880,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.187718,mpc-p,0,-126.340000,54.885000,-8.347446,-4.257712,-8.180000,-4.225000,-0.167446,-0.032712,-27.780764,0.701380,-2.348100,0.701380,-27.780764,-0.170000,0.630000,-26,-7,-26.410012,-24.742839,-26.410012,-24.742839,0.000000,17.888245,0.000000,64.000000,0.000000,0.000000,11.593160,29.986579,98.375472,128.831528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557463,1.416048,0.173777,0.013306,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.197716,mpc-p,0,-126.340000,54.885000,-8.603118,-4.329853,-8.450000,-4.215000,-0.153118,-0.114853,-27.231857,0.823360,-2.043152,0.823360,-27.231857,-0.170000,0.280000,-28,0,-28.333813,-0.472404,-28.333813,-0.472404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.795902,25.856260,99.770554,119.862141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557028,1.416739,0.169530,0.013114,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.207719,mpc-p,0,-126.340000,54.885000,-8.854655,-4.400757,-8.700000,-4.235000,-0.154655,-0.165757,-26.256024,-5.214611,-2.226120,-5.214611,-26.256024,-0.260000,0.090000,-26,45,-25.668087,64.239297,-25.668087,64.239297,0.000000,-19.711702,0.000000,64.000000,0.000000,0.000000,24.215527,22.742055,99.839905,118.527491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556314,1.416114,0.174630,0.013952,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.217714,mpc-p,0,-126.340000,54.885000,-9.101348,-4.470429,-8.950000,-4.305000,-0.151348,-0.165429,-25.463159,-12.960290,-2.043152,-12.960290,-25.463159,-0.280000,0.190000,-30,90,-29.938868,112.450000,-29.938868,112.450000,0.000000,-22.922404,0.000000,64.000000,0.000000,0.000000,30.708133,21.019676,98.392312,115.066538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555848,1.417663,0.211167,0.012998,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.227719,mpc-p,0,-126.340000,54.885000,-9.343292,-4.539099,-9.200000,-4.445000,-0.143292,-0.094099,-24.426336,-16.314719,-2.775027,-16.314719,-24.426336,-0.290000,0.520000,-35,112,-35.392947,112.450000,-35.392947,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.250158,19.961002,98.794194,118.110380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556059,1.415697,0.225492,0.013575,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.237718,mpc-p,0,-126.340000,54.885000,-9.579740,-4.606753,-9.450000,-4.575000,-0.129740,-0.031753,-24.548315,-13.631176,-2.409089,-13.631176,-24.548315,-0.330000,0.830000,-24,84,-23.579505,84.405294,-23.579505,84.405294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.978735,19.398576,100.231204,121.537819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556482,1.416043,0.290950,0.012350,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.247722,mpc-p,0,-126.340000,54.885000,-9.810696,-4.673588,-9.690000,-4.665000,-0.120696,-0.008588,-24.487325,-6.678361,-1.799193,-6.678361,-24.487325,-0.310000,0.870000,-18,39,-17.637357,24.248453,-17.637357,24.248453,0.000000,15.156841,0.000000,64.000000,0.000000,0.000000,38.521120,20.357585,100.407493,119.647439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556670,1.416268,0.185074,0.013615,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.257726,mpc-p,0,-126.340000,54.885000,-10.035696,-4.739660,-9.950000,-4.685000,-0.085696,-0.054660,-25.585138,-0.274453,-1.982162,-0.274453,-25.585138,-0.270000,0.630000,-2,-6,-2.037911,-10.759547,-2.037911,-10.759547,0.000000,5.164841,0.000000,64.000000,0.000000,0.000000,39.242699,17.793356,89.865157,105.191053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556349,1.417466,0.176808,0.012793,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.267725,mpc-p,0,-126.340000,54.885000,-10.254369,-4.805043,-10.200000,-4.685000,-0.054369,-0.120043,-24.426336,0.152474,-1.982162,0.152474,-24.426336,-0.170000,0.300000,-15,9,-14.933389,9.321456,-14.933389,9.321456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.363737,15.384442,87.099580,102.352996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555976,1.420798,0.175850,0.012824,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.277668,mpc-p,0,-126.340000,54.885000,-10.465390,-4.869508,-10.440000,-4.705000,-0.025390,-0.164508,-22.840606,-5.458569,-2.409089,-5.458569,-22.840606,-0.150000,0.130000,-28,54,-27.729570,68.379103,-27.729570,68.379103,0.000000,-14.057647,0.000000,64.000000,0.000000,0.000000,46.654015,13.041892,92.432856,99.176533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555724,1.422807,0.175594,0.013227,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.287679,mpc-p,0,-126.340000,54.885000,-10.671142,-4.933958,-10.670000,-4.795000,-0.001142,-0.138958,-22.169720,-12.777322,-2.470079,-12.777322,-22.169720,-0.180000,0.280000,-27,99,-27.156281,112.450000,-27.156281,112.450000,0.000000,-13.128544,0.000000,64.000000,0.000000,0.000000,53.563381,10.771044,92.677408,102.853142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546355,1.417695,0.210804,0.013634,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.297585,mpc-p,0,-126.340000,54.885000,-10.867913,-4.997385,-10.880000,-4.925000,0.012087,-0.072385,-21.254876,-15.094927,-2.226120,-15.094927,-21.254876,-0.230000,0.610000,-23,112,-23.443140,112.450000,-23.443140,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.042613,9.573154,94.177732,108.821694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563983,1.408195,0.192411,0.013199,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.307721,mpc-p,0,-126.340000,54.885000,-11.061986,-5.062013,-11.090000,-5.035000,0.028014,-0.027013,-21.315866,-11.374561,-1.555235,-11.374561,-21.315866,-0.250000,0.870000,-11,67,-11.496508,66.555269,-11.496508,66.555269,0.000000,0.894731,0.000000,64.000000,0.000000,0.000000,58.404005,9.602783,97.874330,111.582651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556414,1.416860,0.318641,0.014202,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.317718,mpc-p,0,-126.340000,54.885000,-11.246026,-5.125580,-11.300000,-5.095000,0.053974,-0.030580,-21.681804,-3.445913,-2.043152,-3.445913,-21.681804,-0.210000,0.830000,-1,22,-1.055032,2.667269,-1.055032,2.667269,0.000000,19.782731,0.000000,64.000000,0.000000,0.000000,58.395556,9.170913,100.887966,107.596654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555907,1.416604,0.172048,0.013247,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.327718,mpc-p,0,-126.340000,54.885000,-11.422633,-5.189081,-11.500000,-5.105000,0.077367,-0.084081,-20.279043,1.006328,-2.409089,1.006328,-20.279043,-0.140000,0.520000,-10,-11,-10.199005,-11.226895,-10.199005,-11.226895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.859383,5.834503,94.209650,98.558482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553129,1.415086,0.174804,0.014027,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.337726,mpc-p,0,-126.340000,54.885000,-11.591748,-5.252635,-11.680000,-5.105000,0.088252,-0.147635,-17.595500,-1.250287,-1.860183,-1.250287,-17.595500,-0.120000,0.200000,-30,30,-29.735753,29.821904,-29.735753,29.821904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.172238,3.007425,94.870204,97.558074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556214,1.416936,0.179362,0.013972,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.347716,mpc-p,0,-126.340000,54.885000,-11.752825,-5.316155,-11.840000,-5.155000,0.087175,-0.161155,-16.131750,-8.203101,-1.555235,-8.203101,-16.131750,-0.170000,0.170000,-34,75,-33.685336,90.709570,-33.685336,90.709570,0.000000,-15.887666,0.000000,64.000000,0.000000,0.000000,62.912269,-0.004936,92.201351,101.497249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556889,1.416062,0.188754,0.013591,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.357669,mpc-p,0,-126.340000,54.885000,-11.905509,-5.379592,-11.990000,-5.255000,0.084491,-0.124592,-15.704823,-13.875134,-1.433256,-13.875134,-15.704823,-0.220000,0.430000,-27,112,-27.000076,112.450000,-27.000076,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.477037,-1.640827,89.477019,103.728913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556037,1.414937,0.213419,0.012955,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.367606,mpc-p,0,-126.340000,54.885000,-12.050128,-5.443156,-12.140000,-5.385000,0.089872,-0.058156,-15.399875,-13.936124,-1.250287,-13.936124,-15.399875,-0.280000,0.730000,-14,99,-13.995665,98.938752,-13.995665,98.938752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.965228,-1.715844,94.896309,111.440774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553054,1.423455,0.279322,0.014129,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.377719,mpc-p,0,-126.340000,54.885000,-12.189194,-5.508132,-12.290000,-5.465000,0.100806,-0.043132,-14.789979,-8.386070,-2.104141,-8.386070,-14.789979,-0.230000,0.880000,-14,54,-14.407033,38.454497,-14.407033,38.454497,0.000000,15.484255,0.000000,64.000000,0.000000,0.000000,62.433831,0.453241,96.309175,106.201447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555374,1.416413,0.224736,0.013117,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.387636,mpc-p,0,-126.340000,54.885000,-12.317590,-5.572197,-12.430000,-5.505000,0.112410,-0.067197,-14.850968,-1.311276,-2.409089,-1.311276,-14.850968,-0.190000,0.760000,-9,9,-8.784560,-12.847959,-8.784560,-12.847959,0.000000,21.786711,0.000000,64.000000,0.000000,0.000000,63.210643,-0.910739,89.562755,94.245073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556531,1.416237,0.175089,0.014201,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.397600,mpc-p,0,-126.340000,54.885000,-12.438625,-5.636966,-12.570000,-5.485000,0.131375,-0.151966,-13.692166,1.799193,-1.250287,1.799193,-13.692166,-0.150000,0.420000,-13,-16,-12.598083,-16.246046,-12.598083,-16.246046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.417447,-3.925207,87.166868,91.126197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567966,1.414487,0.175753,0.013100,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.407718,mpc-p,0,-126.340000,54.885000,-12.553344,-5.703189,-12.700000,-5.485000,0.146656,-0.218189,-12.167426,-1.189297,-1.128308,-1.189297,-12.167426,-0.140000,0.110000,-19,29,-19.114348,29.581316,-19.114348,29.581316,0.000000,-0.827362,0.000000,64.000000,0.000000,0.000000,61.135971,-5.726709,93.413394,95.714331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555838,1.426214,0.177497,0.019083,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.417606,mpc-p,0,-126.340000,54.885000,-12.657518,-5.768397,-12.810000,-5.565000,0.152482,-0.203397,-10.093779,-9.910810,-0.701380,-9.910810,-10.093779,-0.160000,0.120000,-30,74,-30.095290,103.135087,-30.095290,103.135087,0.000000,-29.381133,0.000000,64.000000,0.000000,0.000000,61.083967,-7.093959,96.732554,102.940416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561102,1.733966,0.262882,0.025700,0.504132,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.427605,mpc-p,0,-126.340000,54.885000,-12.754908,-5.834860,-12.900000,-5.695000,0.145092,-0.139860,-8.812998,-17.778469,-1.128308,-17.778469,-8.812998,-0.200000,0.410000,-32,112,-32.224827,112.450000,-32.224827,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.451820,-6.986172,93.373629,105.977783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552486,1.549727,0.230711,0.016798,0.500257,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.437604,mpc-p,0,-126.340000,54.885000,-12.844358,-5.901877,-12.970000,-5.865000,0.125642,-0.036877,-7.837164,-19.242219,-1.433256,-19.242219,-7.837164,-0.270000,0.720000,-26,112,-26.117702,112.450000,-26.117702,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.244062,-5.336296,99.147656,116.519764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546866,1.748893,0.490597,0.040540,0.500770,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008339,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.447570,mpc-p,0,-126.340000,54.885000,-12.925684,-5.969246,-13.050000,-6.015000,0.124316,0.045754,-7.532216,-13.326228,-1.677214,-13.326228,-7.532216,-0.280000,0.960000,-17,76,-17.378527,75.754549,-17.378527,75.754549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.519385,-1.873566,101.836686,117.161493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549978,1.545336,0.323149,0.017259,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.457569,mpc-p,0,-126.340000,54.885000,-12.999506,-6.037421,-13.130000,-6.095000,0.130494,0.057579,-8.020133,-4.543725,-0.945339,-4.543725,-8.020133,-0.230000,0.900000,-8,31,-7.547119,6.875063,-7.547119,6.875063,0.000000,23.879485,0.000000,64.000000,0.000000,0.000000,49.238971,0.640771,98.224634,107.796222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.266146,1.521153,0.224229,0.023523,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008545,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.467567,mpc-p,0,-126.340000,54.885000,-13.065655,-6.106195,-13.190000,-6.115000,0.124345,0.008805,-6.678361,0.152474,-0.274453,0.152474,-6.678361,-0.180000,0.640000,-15,-14,-15.192001,-14.309927,-15.192001,-14.309927,0.000000,0.064476,0.000000,64.000000,0.000000,0.000000,44.132740,-0.672420,90.858239,97.781426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546548,1.508638,0.211588,0.017012,0.500762,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.477574,mpc-p,0,-126.340000,54.885000,-13.124290,-6.175618,-13.250000,-6.115000,0.125710,-0.060618,-5.214611,-0.335443,-0.945339,-0.335443,-5.214611,-0.150000,0.240000,-24,18,-24.296109,18.463499,-24.296109,18.463499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.921335,-3.109682,95.633463,99.308574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563154,1.686346,0.220596,0.019420,0.500788,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.487566,mpc-p,0,-126.340000,54.885000,-13.175428,-6.245531,-13.290000,-6.165000,0.114572,-0.080531,-3.811850,-7.471226,-0.945339,-7.471226,-3.811850,-0.180000,0.150000,-29,63,-29.306294,85.335818,-29.306294,85.335818,0.000000,-21.872319,0.000000,64.000000,0.000000,0.000000,40.554810,-6.049619,96.972155,105.256854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543614,1.723651,0.215798,0.021810,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.497589,mpc-p,0,-126.340000,54.885000,-13.219429,-6.316239,-13.310000,-6.285000,0.090571,-0.031239,-1.494245,-15.216906,-0.884349,-15.216906,-1.494245,-0.230000,0.330000,-40,108,-40.464860,112.450000,-40.464860,112.450000,0.000000,-3.986501,0.000000,64.000000,0.000000,0.000000,37.561034,-7.480653,91.106912,105.494982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562959,1.429493,0.214297,0.012938,0.500458,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.507653,mpc-p,0,-126.340000,54.885000,-13.256417,-6.387783,-13.310000,-6.445000,0.053583,0.057217,-0.457422,-18.327375,-0.274453,-18.327375,-0.457422,-0.310000,0.690000,-37,112,-37.010910,112.450000,-37.010910,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.969178,-7.452835,91.055897,112.218103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553724,1.416500,0.206403,0.012330,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.517655,mpc-p,0,-126.340000,54.885000,-13.286221,-6.459423,-13.320000,-6.585000,0.033779,0.125577,-1.250287,-13.753155,-0.640391,-13.753155,-1.250287,-0.350000,0.940000,-18,85,-18.312352,85.028027,-18.312352,85.028027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.488105,-5.646003,94.482420,115.337335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552417,1.413070,0.268059,0.015785,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.527610,mpc-p,0,-126.340000,54.885000,-13.309177,-6.531199,-13.340000,-6.665000,0.030823,0.133801,-2.165131,-6.251434,-0.579401,-6.251434,-2.165131,-0.300000,0.920000,-6,40,-5.916305,23.018161,-5.916305,23.018161,0.000000,17.009867,0.000000,64.000000,0.000000,0.000000,25.232704,-2.000369,87.810816,103.410883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556186,1.417832,0.180458,0.013832,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.537656,mpc-p,0,-126.340000,54.885000,-13.325756,-6.604074,-13.350000,-6.685000,0.024244,0.080926,-2.043152,0.701380,-0.091484,0.701380,-2.043152,-0.180000,0.680000,-12,-5,-11.946062,-19.161486,-11.946062,-19.161486,0.000000,14.189513,0.000000,64.000000,0.000000,0.000000,18.906085,-1.474742,81.096873,93.531734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553577,1.417057,0.173611,0.012497,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.547724,mpc-p,0,-126.340000,54.885000,-13.335941,-6.677503,-13.360000,-6.675000,0.024059,-0.002503,-0.152474,1.494245,0.274453,1.494245,-0.152474,-0.140000,0.320000,-27,-2,-26.685042,-1.851242,-26.685042,-1.851242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.914128,-3.076990,84.388629,91.343039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558630,1.416404,0.172269,0.014519,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.557721,mpc-p,0,-126.340000,54.885000,-13.339900,-6.750748,-13.350000,-6.685000,0.010100,-0.065748,1.372266,-4.787684,0.030495,-4.787684,1.372266,-0.180000,0.120000,-34,43,-33.665704,62.674369,-33.665704,62.674369,0.000000,-19.525610,0.000000,64.000000,0.000000,0.000000,16.515801,-4.713132,91.574677,97.784132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556454,1.417286,0.173240,0.013487,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.567724,mpc-p,0,-126.340000,54.885000,-13.337943,-6.824299,-13.320000,-6.785000,-0.017943,-0.039299,2.104141,-12.655342,0.335443,-12.655342,2.104141,-0.260000,0.210000,-30,88,-29.875939,112.450000,-29.875939,112.450000,0.000000,-24.301242,0.000000,64.000000,0.000000,0.000000,15.471178,-5.887980,87.753843,101.853613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558179,1.434740,0.223737,0.015107,0.502070,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.577645,mpc-p,0,-126.340000,54.885000,-13.330380,-6.897429,-13.300000,-6.925000,-0.030380,0.027571,1.921172,-17.290552,-0.030495,-17.290552,1.921172,-0.300000,0.510000,-19,112,-19.402585,112.450000,-19.402585,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.972563,-4.932200,86.308938,104.897559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554976,1.413017,0.190963,0.013777,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.587722,mpc-p,0,-126.340000,54.885000,-13.317198,-6.971830,-13.270000,-7.075000,-0.047198,0.103170,1.433256,-15.643833,-0.091484,-15.643833,1.433256,-0.250000,0.840000,-16,105,-15.621106,104.596680,-15.621106,104.596680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.372071,-1.874427,93.126932,111.924957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558040,1.422705,0.290822,0.012571,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.597722,mpc-p,0,-126.340000,54.885000,-13.298875,-7.045688,-13.260000,-7.175000,-0.038875,0.129312,0.823360,-7.959143,-0.579401,-7.959143,0.823360,-0.210000,0.970000,-6,60,-5.812397,30.208569,-5.812397,30.208569,0.000000,29.388111,0.000000,64.000000,0.000000,0.000000,-1.203554,1.563498,89.664272,104.994243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558080,1.415032,0.208839,0.013427,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.607719,mpc-p,0,-126.340000,54.885000,-13.275582,-7.119450,-13.240000,-7.195000,-0.035582,0.075550,1.250287,1.128308,-0.152474,1.128308,1.250287,-0.160000,0.820000,-5,15,-5.281405,-37.554488,-5.281405,-37.554488,0.000000,52.151168,0.000000,64.000000,0.000000,0.000000,-8.214249,2.375117,83.277988,97.477023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556458,1.438359,0.175691,0.015459,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.617718,mpc-p,0,-126.340000,54.885000,-13.247544,-7.193072,-13.230000,-7.145000,-0.017544,-0.048072,1.189297,6.495393,0.518412,6.495393,1.189297,-0.110000,0.490000,-1,-30,-1.316660,-62.353068,-1.316660,-62.353068,0.000000,31.949748,0.000000,64.000000,0.000000,0.000000,-14.201109,-1.311629,80.850521,90.787705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557148,1.415345,0.185629,0.013362,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.627722,mpc-p,0,-126.340000,54.885000,-13.214996,-7.266457,-13.200000,-7.095000,-0.014996,-0.171457,2.104141,3.994819,1.067318,3.994819,2.104141,-0.070000,0.120000,-9,-19,-8.721660,-19.363842,-8.721660,-19.363842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.364919,-4.241328,85.062035,93.308820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557479,1.413932,0.187653,0.013160,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.637725,mpc-p,0,-126.340000,54.885000,-13.178196,-7.339461,-13.160000,-7.115000,-0.018196,-0.224461,3.933829,-4.543725,0.213464,-4.543725,3.933829,-0.080000,0.000000,-22,26,-22.400749,58.576414,-22.400749,58.576414,0.000000,-32.940256,0.000000,64.000000,0.000000,0.000000,-21.604733,-6.066070,93.405700,100.280671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555165,1.415612,0.175310,0.013689,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.647667,mpc-p,0,-126.340000,54.885000,-13.137641,-7.411538,-13.120000,-7.215000,-0.017641,-0.196538,4.787684,-14.241072,-0.030495,-14.241072,4.787684,-0.120000,0.020000,-25,71,-24.699203,112.450000,-24.699203,112.450000,0.000000,-41.813842,0.000000,64.000000,0.000000,0.000000,-22.453771,-6.228992,93.753836,107.283932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557387,1.414611,0.209500,0.012233,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.657719,mpc-p,0,-126.340000,54.885000,-13.092856,-7.483792,-13.070000,-7.405000,-0.022856,-0.078792,4.177788,-22.657637,0.030495,-22.657637,4.177788,-0.180000,0.280000,-9,112,-9.163494,112.450000,-9.163494,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.716415,-1.591469,94.495011,110.486765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557018,1.427298,0.211976,0.014331,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.667720,mpc-p,0,-126.340000,54.885000,-13.044757,-7.554947,-13.020000,-7.625000,-0.024757,0.070053,3.750861,-23.267533,-0.213464,-23.267533,3.750861,-0.170000,0.710000,-2,112,-1.653684,112.450000,-1.653684,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.480520,5.840287,108.156666,130.044004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556200,1.422997,0.261978,0.013982,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.677723,mpc-p,0,-126.340000,54.885000,-12.993347,-7.625262,-12.980000,-7.795000,-0.013347,0.169738,2.957996,-15.521854,0.030495,-15.521854,2.957996,-0.100000,0.960000,6,97,5.641455,97.251511,5.641455,97.251511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.632269,14.513420,114.867261,141.325606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556517,1.413847,0.273860,0.012763,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.687717,mpc-p,0,-126.340000,54.885000,-12.938922,-7.694522,-12.950000,-7.875000,0.011078,0.180478,2.897006,-3.567892,0.579401,-3.567892,2.897006,-0.060000,0.990000,14,52,13.517556,-4.291608,13.517556,-4.291608,0.000000,56.543119,0.000000,64.000000,0.000000,0.000000,-54.874948,19.651434,114.456805,140.398811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556311,1.431429,0.226274,0.013374,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.697600,mpc-p,0,-126.340000,54.885000,-12.882314,-7.761904,-12.910000,-7.855000,0.027686,0.093096,2.653048,5.824507,0.213464,5.824507,2.653048,-0.030000,0.780000,22,7,22.233896,-70.006179,22.233896,-70.006179,0.000000,77.257690,0.000000,64.000000,0.000000,0.000000,-62.830660,18.377048,113.147721,135.648545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554330,1.416219,0.186001,0.013414,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.707720,mpc-p,0,-126.340000,54.885000,-12.821692,-7.829630,-12.870000,-7.765000,0.048308,-0.064630,3.079975,10.825654,1.433256,10.825654,3.079975,0.000000,0.430000,23,-38,22.974328,-90.481814,22.974328,-90.481814,0.000000,52.733325,0.000000,64.000000,0.000000,0.000000,-67.867788,11.034557,108.163792,127.511032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562962,1.459009,0.204575,0.017946,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.717656,mpc-p,0,-126.340000,54.885000,-12.759776,-7.894723,-12.830000,-7.675000,0.070224,-0.219723,4.909663,8.081122,0.884349,8.081122,4.909663,0.050000,0.070000,4,-46,4.439534,-46.316771,4.439534,-46.316771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.031517,3.108275,106.277859,122.527653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555812,1.456373,0.173738,0.015638,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.727605,mpc-p,0,-126.340000,54.885000,-12.695590,-7.958382,-12.770000,-7.645000,0.074410,-0.313382,6.556382,-0.457422,0.457422,-0.457422,6.556382,0.060000,-0.030000,-14,-1,-14.323403,28.135064,-14.323403,28.135064,0.000000,-29.451835,0.000000,64.000000,0.000000,0.000000,-65.501836,-3.275792,115.463523,128.330076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556958,1.732266,0.242404,0.028036,0.502158,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.737600,mpc-p,0,-126.340000,54.885000,-12.629104,-8.020656,-12.690000,-7.715000,0.060896,-0.305656,7.654195,-10.886644,1.494245,-10.886644,7.654195,0.030000,-0.060000,-25,44,-25.299202,112.450000,-25.299202,112.450000,0.000000,-68.766771,0.000000,64.000000,0.000000,0.000000,-61.914439,-5.459132,118.235658,136.495915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555691,1.462747,0.244964,0.018959,0.502809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.747602,mpc-p,0,-126.340000,54.885000,-12.560751,-8.081142,-12.600000,-7.875000,0.039249,-0.206142,8.203101,-20.949928,0.823360,-20.949928,8.203101,-0.010000,-0.010000,-26,89,-25.859032,112.450000,-25.859032,112.450000,0.000000,-23.766771,0.000000,64.000000,0.000000,0.000000,-61.859900,0.301346,112.884002,132.511925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556156,1.455292,0.226096,0.018305,0.500687,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.757600,mpc-p,0,-126.340000,54.885000,-12.490779,-8.139631,-12.520000,-8.135000,0.029221,-0.004631,8.203101,-28.085712,0.396432,-28.085712,8.203101,-0.070000,0.360000,-15,112,-14.815057,112.450000,-14.815057,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.100298,11.410503,116.876610,142.530738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550597,1.647712,0.278701,0.020490,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.767598,mpc-p,0,-126.340000,54.885000,-12.419323,-8.196007,-12.430000,-8.395000,0.010677,0.198993,8.020133,-26.073055,0.640391,-26.073055,8.020133,-0.130000,0.770000,-8,112,-8.172746,112.450000,-8.172746,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.972971,23.231746,132.419675,161.567097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555753,1.534736,0.271845,0.021990,0.500819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.777610,mpc-p,0,-126.340000,54.885000,-12.346450,-8.250189,-12.360000,-8.605000,0.013550,0.354811,7.044299,-18.083417,1.006328,-18.083417,7.044299,-0.130000,0.980000,5,112,4.842841,112.450000,4.842841,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.781405,33.697070,140.760686,173.448784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562737,1.544589,0.305112,0.015948,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.787598,mpc-p,0,-126.340000,54.885000,-12.272567,-8.301845,-12.290000,-8.715000,0.017433,0.413155,5.580549,-6.739351,1.311276,-6.739351,5.580549,-0.080000,1.030000,19,67,18.510332,51.755215,18.510332,51.755215,0.000000,15.694785,0.000000,64.000000,0.000000,0.000000,-83.817936,39.326790,145.282095,178.082426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545142,1.472430,0.331238,0.016962,0.500863,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.797580,mpc-p,0,-126.340000,54.885000,-12.197695,-8.350924,-12.230000,-8.715000,0.032305,0.364076,4.604715,4.543725,1.250287,4.543725,4.604715,-0.040000,0.900000,30,22,30.194869,-32.059590,30.194869,-32.059590,0.000000,54.509590,0.000000,64.000000,0.000000,0.000000,-88.196793,38.641265,143.972387,176.227105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584925,1.610581,0.230203,0.021402,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.807573,mpc-p,0,-126.340000,54.885000,-12.121817,-8.397375,-12.180000,-8.625000,0.058183,0.227625,4.482736,11.984457,1.738204,11.984457,4.482736,0.010000,0.580000,32,-23,32.223144,-71.311865,32.223144,-71.311865,0.000000,48.761865,0.000000,64.000000,0.000000,0.000000,-90.784254,29.779115,133.368069,165.726346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559731,1.744422,0.975366,0.035528,0.500839,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.817576,mpc-p,0,-126.340000,54.885000,-12.045048,-8.441047,-12.120000,-8.505000,0.074952,0.063953,5.641538,12.594353,1.311276,12.594353,5.641538,0.110000,0.220000,12,-52,11.719847,-51.732573,11.719847,-51.732573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.916942,16.508377,127.449299,158.954392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577547,1.648147,0.243863,0.027209,0.501464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.827576,mpc-p,0,-126.340000,54.885000,-11.967596,-8.481736,-12.060000,-8.425000,0.092404,-0.056736,7.227268,4.665705,1.372266,4.665705,7.227268,0.140000,0.010000,-10,-7,-10.010486,28.182368,-10.010486,28.182368,0.000000,-34.914942,0.000000,64.000000,0.000000,0.000000,-83.224758,4.320098,130.702036,155.999323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578017,1.781087,1.017285,0.043103,0.501215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.837580,mpc-p,0,-126.340000,54.885000,-11.889481,-8.519345,-11.960000,-8.445000,0.070519,-0.074345,9.422894,-5.763517,0.823360,-5.763517,9.422894,0.050000,-0.050000,-26,38,-25.933538,112.450000,-25.933538,112.450000,0.000000,-74.182573,0.000000,64.000000,0.000000,0.000000,-76.119829,-3.516141,133.944762,163.871083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591703,1.599340,0.242303,0.023209,0.501035,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.847575,mpc-p,0,-126.340000,54.885000,-11.810876,-8.553697,-11.860000,-8.565000,0.049124,0.011303,10.581696,-15.643833,1.372266,-15.643833,10.581696,-0.020000,0.000000,-30,83,-30.129054,112.450000,-30.129054,112.450000,0.000000,-29.182573,0.000000,64.000000,0.000000,0.000000,-71.750768,-0.954531,125.531207,154.015343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568452,1.752605,0.257089,0.032896,0.500784,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.857566,mpc-p,0,-126.340000,54.885000,-11.731807,-8.584690,-11.760000,-8.765000,0.028193,0.180310,10.154769,-23.633471,1.250287,-23.633471,10.154769,-0.060000,0.260000,-8,112,-7.817720,112.450000,-7.817720,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.887750,9.608124,122.755780,150.235610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550892,1.563259,0.245922,0.023105,0.500814,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.867603,mpc-p,0,-126.340000,54.885000,-11.651925,-8.612334,-11.650000,-9.015000,-0.001925,0.402666,9.849821,-24.182377,0.457422,-24.182377,9.849821,-0.090000,0.720000,-18,112,-18.253662,112.450000,-18.253662,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.820076,21.862813,135.056143,164.402674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554799,1.532417,0.301448,0.015995,0.500931,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.877570,mpc-p,0,-126.340000,54.885000,-11.572191,-8.636209,-11.560000,-9.205000,-0.012191,0.568791,8.630029,-16.985604,1.067318,-16.985604,8.630029,-0.130000,0.950000,-4,112,-4.057534,112.450000,-4.057534,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.219010,32.892592,137.712902,168.968788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550800,1.557013,0.305602,0.018006,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.887601,mpc-p,0,-126.340000,54.885000,-11.491544,-8.656530,-11.470000,-9.315000,-0.021544,0.658470,7.532216,-7.349247,0.884349,-7.349247,7.532216,-0.120000,1.050000,8,110,8.421455,110.363865,8.421455,110.363865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.048817,38.841323,143.160489,173.521629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551395,1.568999,0.334787,0.027009,0.501033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.897571,mpc-p,0,-126.340000,54.885000,-11.411012,-8.672935,-11.410000,-9.315000,-0.001012,0.642065,6.312424,3.872840,1.189297,3.872840,6.312424,-0.090000,1.070000,23,65,23.120462,19.217132,23.120462,19.217132,0.000000,46.146733,0.000000,64.000000,0.000000,0.000000,-86.239848,38.184966,141.504959,168.342241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557805,1.461942,0.332182,0.018196,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.907603,mpc-p,0,-126.340000,54.885000,-11.329586,-8.685531,-11.340000,-9.205000,0.010414,0.519469,5.458569,15.521854,1.494245,15.521854,5.458569,-0.030000,0.900000,30,20,29.646188,-66.170883,29.646188,-66.170883,0.000000,86.534748,0.000000,64.000000,0.000000,0.000000,-87.543644,29.647729,133.091263,162.641010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552643,1.552938,0.211161,0.015985,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.917596,mpc-p,0,-126.340000,54.885000,-11.248084,-8.694083,-11.280000,-9.025000,0.031916,0.330917,6.007476,20.462012,1.311276,20.462012,6.007476,0.030000,0.580000,21,-25,21.209600,-85.987542,21.209600,-85.987542,0.000000,61.351407,0.000000,64.000000,0.000000,0.000000,-85.628072,14.072814,122.853418,162.584518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558166,1.505855,0.249905,0.018530,0.500630,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.927570,mpc-p,0,-126.340000,54.885000,-11.166318,-8.698559,-11.210000,-8.825000,0.043682,0.126441,6.861330,19.242219,2.043152,19.242219,6.861330,0.110000,0.200000,2,-51,2.388831,-51.341985,2.388831,-51.341985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.252135,-1.902747,124.109560,159.230787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548175,1.492376,0.197346,0.021248,0.500493,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.937602,mpc-p,0,-126.340000,54.885000,-11.083611,-8.698894,-11.130000,-8.695000,0.046389,-0.003894,8.264091,9.483883,1.982162,9.483883,8.264091,0.090000,-0.010000,-14,-6,-13.730106,43.218561,-13.730106,43.218561,0.000000,-49.560546,0.000000,64.000000,0.000000,0.000000,-70.091741,-13.015317,129.001459,157.210219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559466,1.538894,0.237329,0.015524,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.948687,mpc-p,0,-126.340000,54.885000,-10.991631,-8.694319,-11.020000,-8.675000,0.028369,-0.019319,9.361904,-3.140965,1.738204,-3.140965,9.361904,-0.010000,-0.030000,-18,39,-18.191526,112.450000,-18.191526,112.450000,0.000000,-73.791985,0.000000,64.000000,0.000000,0.000000,-62.163401,-17.473686,133.981785,162.874197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568154,1.505677,0.265582,0.017225,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.957566,mpc-p,0,-126.340000,54.885000,-10.917455,-8.686855,-10.940000,-8.755000,0.022545,0.068145,9.544873,-13.570186,1.006328,-13.570186,9.544873,-0.010000,0.000000,4,84,4.252617,112.450000,4.252617,112.450000,0.000000,-28.791985,0.000000,64.000000,0.000000,0.000000,-59.480691,-10.720028,122.510319,146.460870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541453,1.442214,0.231006,0.017001,0.505358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.967601,mpc-p,0,-126.340000,54.885000,-10.833019,-8.674300,-10.840000,-8.955000,0.006981,0.280700,9.117946,-22.413679,0.823360,-22.413679,9.117946,-0.040000,0.280000,49,112,48.981452,112.450000,48.981452,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.741139,3.312361,120.124076,148.600679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550999,1.541116,0.257152,0.018548,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.977605,mpc-p,0,-126.340000,54.885000,-10.748145,-8.657392,-10.740000,-9.185000,-0.008145,0.527608,8.508050,-23.755450,0.762370,-23.755450,8.508050,0.030000,0.720000,16,112,15.578593,112.450000,15.578593,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.748520,16.801372,124.427943,154.748665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553075,1.454430,0.314718,0.017792,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.987601,mpc-p,0,-126.340000,54.885000,-10.662551,-8.636080,-10.640000,-9.375000,-0.022551,0.738920,10.459717,-17.351542,1.433256,-17.351542,10.459717,0.160000,0.960000,-29,112,-48.647443,112.450000,-48.647443,112.450000,19.226036,0.000000,0.000000,64.000000,0.000000,0.000000,-68.417096,30.157151,122.886976,157.241512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550715,1.683898,0.376093,0.027818,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.997575,mpc-p,0,-126.340000,54.885000,-10.576278,-8.610389,-10.530000,-9.485000,-0.046278,0.874611,11.191592,-7.349247,2.104141,-7.349247,11.191592,0.030000,1.060000,-42,112,-42.428112,112.450000,-42.428112,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.051336,37.099437,121.800787,154.631155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572638,1.800154,0.361390,0.030709,0.500729,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008277,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.007579,mpc-p,0,-126.340000,54.885000,-10.488763,-8.580159,-10.410000,-9.485000,-0.078763,0.904841,10.154769,4.726694,2.104141,4.726694,10.154769,-0.070000,1.090000,-19,79,-19.295074,79.481960,-19.295074,79.481960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.168324,36.297459,135.949174,167.198792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599836,1.829008,0.533368,0.036744,0.504117,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008514,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.017576,mpc-p,0,-126.340000,54.885000,-10.400240,-8.545481,-10.310000,-9.375000,-0.090240,0.829519,9.178935,16.131750,2.165131,16.131750,9.178935,-0.130000,0.980000,4,34,3.840414,-3.680284,3.840414,-3.680284,0.000000,38.162244,0.000000,64.000000,0.000000,0.000000,-66.238178,26.992042,137.613976,171.671888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588008,1.799234,0.254369,0.033540,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.027574,mpc-p,0,-126.340000,54.885000,-10.310529,-8.506335,-10.220000,-9.175000,-0.090529,0.668665,7.959143,22.962585,1.860183,22.962585,7.959143,-0.110000,0.700000,18,-11,17.534425,-39.868662,17.534425,-39.868662,0.000000,29.350622,0.000000,64.000000,0.000000,0.000000,-67.048862,12.447442,118.181161,154.476306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586637,1.698321,0.206042,0.029436,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.037572,mpc-p,0,-126.340000,54.885000,-10.219521,-8.462732,-10.140000,-8.935000,-0.079521,0.472268,6.007476,22.840606,2.165131,22.840606,6.007476,-0.070000,0.320000,32,-13,31.794303,-13.441337,31.794303,-13.441337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.508132,-1.637148,104.449623,145.166956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561920,1.721359,0.245108,0.035129,0.501002,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.047572,mpc-p,0,-126.340000,54.885000,-10.127076,-8.414682,-10.070000,-8.755000,-0.057076,0.340318,5.275601,16.009771,1.921172,16.009771,5.275601,-0.030000,0.090000,33,32,32.960399,60.803258,32.960399,60.803258,0.000000,-29.244596,0.000000,64.000000,0.000000,0.000000,-56.686681,-13.184661,104.044105,138.090992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563954,1.745761,0.287316,0.031517,0.511325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.057584,mpc-p,0,-126.340000,54.885000,-10.032987,-8.362161,-10.010000,-8.655000,-0.022987,0.292839,6.495393,5.153621,0.823360,5.153621,6.495393,0.130000,0.110000,0,77,-0.191063,112.450000,-0.191063,112.450000,0.000000,-35.891337,0.000000,64.000000,0.000000,0.000000,-46.637539,-20.683870,112.163200,140.449588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606522,1.811886,0.310006,0.036829,0.510992,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008287,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.067586,mpc-p,0,-126.340000,54.885000,-9.937340,-8.305326,-9.920000,-8.645000,-0.017340,0.339674,8.508050,-3.140965,0.945339,-3.140965,8.508050,0.130000,0.390000,-22,112,-21.990202,112.450000,-21.990202,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.326500,-20.953012,105.726777,124.605478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593254,1.555466,0.242772,0.025263,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.077569,mpc-p,0,-126.340000,54.885000,-9.840089,-8.244287,-9.830000,-8.685000,-0.010089,0.440713,9.239925,-4.482736,2.043152,-4.482736,9.239925,0.000000,0.770000,-14,112,-13.531424,112.450000,-13.531424,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.321695,-16.345130,93.062742,110.624536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562172,1.718781,0.354785,0.023215,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.087601,mpc-p,0,-126.340000,54.885000,-9.740471,-8.178689,-9.730000,-8.695000,-0.010471,0.516311,8.752008,1.250287,1.738204,1.250287,8.752008,-0.060000,0.960000,3,112,2.936658,112.450000,2.936658,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.408902,-10.063175,86.478591,100.503751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555409,1.514877,0.277097,0.015469,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.097599,mpc-p,0,-126.340000,54.885000,-9.639154,-8.109117,-9.630000,-8.635000,-0.009154,0.525883,8.142112,8.630029,1.677214,8.630029,8.142112,-0.060000,1.050000,16,69,15.972036,69.404110,15.972036,69.404110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.597772,-5.046125,75.859941,89.879610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572747,1.646550,0.380373,0.025235,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.107600,mpc-p,0,-126.340000,54.885000,-9.535674,-8.035429,-9.550000,-8.485000,0.014326,0.449571,7.532216,18.083417,1.677214,18.083417,7.532216,-0.040000,0.930000,29,24,29.480110,-3.424365,29.480110,-3.424365,0.000000,27.828475,0.000000,64.000000,0.000000,0.000000,-41.265167,-2.719341,69.937518,82.685988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555523,1.477994,0.204708,0.017616,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.117599,mpc-p,0,-126.340000,54.885000,-9.429949,-7.957741,-9.460000,-8.275000,0.030051,0.317259,8.020133,21.864772,1.372266,21.864772,8.020133,0.020000,0.590000,26,-14,25.869889,-13.576741,25.869889,-13.576741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.133170,-3.311960,67.184977,80.319236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551872,1.594960,0.220936,0.017821,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.127597,mpc-p,0,-126.340000,54.885000,-9.321863,-7.876152,-9.360000,-8.065000,0.038137,0.188848,9.483883,19.913105,2.043152,19.913105,9.483883,0.120000,0.230000,4,26,3.534052,26.050897,3.534052,26.050897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.602817,-5.301735,73.269837,86.357875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547814,1.745532,0.235243,0.025521,0.500999,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.137603,mpc-p,0,-126.340000,54.885000,-9.211214,-7.790702,-9.250000,-7.915000,0.038786,0.124298,12.533363,11.618519,2.348100,11.618519,12.533363,0.110000,0.170000,-24,71,-23.725185,98.910432,-23.725185,98.910432,0.000000,-27.859535,0.000000,64.000000,0.000000,0.000000,-40.179998,-7.498468,72.246746,85.411787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602401,1.791911,0.300882,0.043468,0.500585,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008250,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.147580,mpc-p,0,-126.340000,54.885000,-9.098286,-7.701817,-9.120000,-7.845000,0.021714,0.143183,14.180083,3.689871,1.738204,3.689871,14.180083,-0.040000,0.390000,-23,112,-22.736918,112.450000,-22.736918,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.908921,-8.959404,67.869955,86.544605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596907,1.766926,0.349874,0.034097,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.158150,mpc-p,0,-126.340000,54.885000,-8.975738,-7.603804,-8.960000,-7.815000,-0.015738,0.211196,13.814145,1.006328,1.860183,1.006328,13.814145,-0.070000,0.720000,-16,112,-16.415853,112.450000,-16.415853,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.476983,-9.799380,72.736020,97.527863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.545453,1.671230,0.308124,0.054758,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.167568,mpc-p,0,-126.340000,54.885000,-8.863920,-7.513255,-8.830000,-7.785000,-0.033920,0.271745,13.509197,4.299767,2.348100,4.299767,13.509197,-0.090000,0.950000,-7,112,-7.097366,112.447560,-7.097366,112.447560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.773237,-7.639039,77.350273,92.671054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555515,1.712987,0.354878,0.029490,0.500943,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.177576,mpc-p,0,-126.340000,54.885000,-8.742308,-7.413857,-8.700000,-7.695000,-0.042308,0.281143,12.411384,11.496540,2.409089,11.496540,12.411384,-0.120000,1.040000,13,67,13.416368,48.169698,13.416368,48.169698,0.000000,19.277861,0.000000,64.000000,0.000000,0.000000,-43.858767,-6.062874,74.414514,84.667275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582962,1.753553,1.122238,0.038438,0.897172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009406,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.187578,mpc-p,0,-126.340000,54.885000,-8.617830,-7.311409,-8.570000,-7.525000,-0.047830,0.213591,12.228415,20.523001,2.348100,20.523001,12.228415,-0.110000,0.930000,22,22,22.341764,-21.474701,22.341764,-21.474701,0.000000,43.922261,0.000000,64.000000,0.000000,0.000000,-47.555912,-5.530710,72.381458,80.264555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573170,1.712994,0.222681,0.020034,0.500640,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.197571,mpc-p,0,-126.340000,54.885000,-8.490438,-7.206089,-8.450000,-7.305000,-0.040438,0.098911,11.069613,23.511492,2.165131,23.511492,11.069613,-0.090000,0.590000,36,-23,36.094997,-23.814566,36.094997,-23.814566,0.000000,1.262126,0.000000,64.000000,0.000000,0.000000,-48.267348,-6.966080,70.314719,82.328231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558838,1.779324,0.288069,0.035998,0.500925,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.207577,mpc-p,0,-126.340000,54.885000,-8.359810,-7.097851,-8.330000,-7.105000,-0.029810,0.007149,10.947634,19.364199,2.531068,19.364199,10.947634,0.180000,0.190000,6,22,6.155139,38.485534,6.155139,38.485534,0.000000,-16.037975,0.000000,64.000000,0.000000,0.000000,-46.936394,-6.500459,74.659008,94.254562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575795,1.613851,0.236493,0.020472,0.500578,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.217570,mpc-p,0,-126.340000,54.885000,-8.226245,-6.987160,-8.200000,-6.985000,-0.026245,-0.002160,13.448207,8.325081,1.860183,8.325081,13.448207,0.050000,0.120000,-3,67,-2.741947,112.450000,-2.741947,112.450000,0.000000,-45.002440,0.000000,64.000000,0.000000,0.000000,-38.916153,-7.385777,80.879335,98.387682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560687,1.732707,0.315240,0.036287,0.500726,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.227572,mpc-p,0,-126.340000,54.885000,-8.089392,-6.873942,-8.050000,-6.965000,-0.039392,0.091058,15.155916,-2.714037,1.738204,-2.714037,15.155916,0.020000,0.350000,-14,112,-13.648895,112.450000,-13.648895,112.450000,0.000000,-0.002440,0.000000,64.000000,0.000000,0.000000,-34.063368,-3.992352,82.683657,98.190474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563217,1.544028,0.236000,0.020050,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.237572,mpc-p,0,-126.340000,54.885000,-7.949387,-6.758522,-7.890000,-7.015000,-0.059387,0.256478,15.582843,-7.471226,1.372266,-7.471226,15.582843,-0.020000,0.720000,-13,112,-13.084227,112.450000,-13.084227,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.908478,0.489235,87.623105,105.286508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555499,1.513463,0.330746,0.017295,0.500587,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.247598,mpc-p,0,-126.340000,54.885000,-7.805793,-6.640751,-7.730000,-7.065000,-0.075793,0.424249,14.911958,-5.031642,2.470079,-5.031642,14.911958,-0.080000,0.960000,1,112,0.941602,112.450000,0.941602,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.772165,7.011448,91.851369,110.963576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551861,1.457059,0.268837,0.015469,0.500777,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.257598,mpc-p,0,-126.340000,54.885000,-7.659379,-6.521467,-7.580000,-7.075000,-0.079379,0.553533,13.875134,1.250287,2.287110,1.250287,13.875134,-0.060000,1.040000,13,112,13.219663,112.450000,13.219663,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.091531,12.486724,95.336971,113.721082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546444,1.473397,0.269115,0.015990,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.267603,mpc-p,0,-126.340000,54.885000,-7.509688,-6.400494,-7.430000,-7.015000,-0.079688,0.614506,14.363051,9.361904,2.226120,9.361904,14.363051,-0.050000,1.080000,15,100,14.631215,99.705623,14.631215,99.705623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.756051,14.690453,92.282098,108.650668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544623,1.579962,0.319708,0.018921,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.277598,mpc-p,0,-126.340000,54.885000,-7.356997,-6.278251,-7.280000,-6.875000,-0.076997,0.596749,13.936124,15.948781,2.165131,15.948781,13.936124,0.020000,1.040000,15,55,14.535114,48.814441,14.535114,48.814441,0.000000,5.891183,0.000000,64.000000,0.000000,0.000000,-37.349757,12.689398,86.769700,101.911699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544529,1.651059,0.392248,0.040245,0.501101,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.287608,mpc-p,0,-126.340000,54.885000,-7.200931,-6.154626,-7.120000,-6.685000,-0.080931,0.530374,14.667999,21.071908,2.470079,21.071908,14.667999,0.060000,0.820000,6,22,6.458733,21.838127,6.458733,21.838127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.043729,7.262505,84.802626,104.641338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567060,1.604694,0.214932,0.025907,0.501015,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.297567,mpc-p,0,-126.340000,54.885000,-7.042607,-6.030675,-6.960000,-6.475000,-0.082607,0.444325,15.765812,21.376856,2.897006,21.376856,15.765812,0.050000,0.520000,-1,42,-1.112980,41.501752,-1.112980,41.501752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.103015,-0.897950,89.205092,113.290616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554351,1.603188,0.197455,0.024032,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.307570,mpc-p,0,-126.340000,54.885000,-6.880584,-5.905446,-6.790000,-6.305000,-0.090584,0.399554,17.046594,15.338885,2.470079,15.338885,17.046594,0.040000,0.420000,-13,87,-13.442744,100.799421,-13.442744,100.799421,0.000000,-14.297669,0.000000,64.000000,0.000000,0.000000,-21.351010,-9.715623,90.226285,118.962548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558658,1.481637,0.235924,0.021630,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.317569,mpc-p,0,-126.340000,54.885000,-6.715676,-5.779741,-6.600000,-6.195000,-0.115676,0.415259,18.266386,8.873987,2.043152,8.873987,18.266386,-0.030000,0.600000,-19,112,-19.095716,112.450000,-19.095716,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.907271,-16.372749,88.372198,119.521379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552817,1.452735,0.238024,0.016909,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.327571,mpc-p,0,-126.340000,54.885000,-6.547897,-5.653731,-6.420000,-6.105000,-0.127897,0.451269,17.717479,6.739351,2.165131,6.739351,17.717479,-0.070000,0.870000,-9,112,-9.449292,112.450000,-9.449292,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.980057,-19.790954,86.085516,116.694721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550659,1.512240,0.280195,0.020024,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.337568,mpc-p,0,-126.340000,54.885000,-6.377473,-5.527735,-6.240000,-6.015000,-0.137473,0.487265,16.009771,10.459717,2.836017,10.459717,16.009771,-0.070000,1.010000,9,101,9.328658,101.414527,9.328658,101.414527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.666987,-20.823482,80.985025,109.038685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550376,1.448053,0.325854,0.015837,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.347568,mpc-p,0,-126.340000,54.885000,-6.204399,-5.401893,-6.070000,-5.885000,-0.134399,0.483107,14.911958,15.277895,2.775027,15.277895,14.911958,-0.070000,1.010000,25,61,25.297388,60.698854,25.297388,60.698854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.289055,-21.192963,75.596665,96.376441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549897,1.482658,0.250408,0.018189,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.357569,mpc-p,0,-126.340000,54.885000,-6.028822,-5.276448,-5.910000,-5.705000,-0.118822,0.428552,15.094927,19.730136,1.982162,19.730136,15.094927,-0.030000,0.830000,26,33,25.701974,33.441034,25.701974,33.441034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.550029,-21.735412,71.287620,87.275804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552580,1.464501,0.204817,0.018378,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.367570,mpc-p,0,-126.340000,54.885000,-5.850952,-5.151677,-5.770000,-5.505000,-0.080952,0.353323,15.216906,20.340032,1.738204,20.340032,15.216906,0.110000,0.580000,12,44,11.988947,43.546017,11.988947,43.546017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.947503,-24.617400,72.108792,89.110214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553808,1.512373,0.194943,0.022725,0.501407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.377571,mpc-p,0,-126.340000,54.885000,-5.670912,-5.027785,-5.600000,-5.335000,-0.070912,0.307215,15.643833,15.521854,2.043152,15.521854,15.643833,0.120000,0.460000,5,89,5.311636,90.663667,5.311636,90.663667,0.000000,-2.117650,0.000000,64.000000,0.000000,0.000000,-12.882586,-28.795674,72.236989,90.229643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552885,1.536042,0.222529,0.027058,0.504729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.387570,mpc-p,0,-126.340000,54.885000,-5.488947,-4.905051,-5.430000,-5.205000,-0.058947,0.299949,17.168573,11.252582,2.897006,11.252582,17.168573,0.080000,0.610000,-4,112,-3.558035,112.449916,-3.558035,112.449916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.276775,-33.213122,70.440747,90.520780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557683,1.438601,0.259508,0.017420,0.506059,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.397568,mpc-p,0,-126.340000,54.885000,-5.305201,-4.783673,-5.240000,-5.085000,-0.065201,0.301327,18.693313,10.398727,1.372266,10.398727,18.693313,0.010000,0.870000,-9,97,-8.588111,97.023044,-8.588111,97.023044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.055955,-37.334630,65.396668,88.561094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549332,1.623870,0.263020,0.024582,0.502368,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.407569,mpc-p,0,-126.340000,54.885000,-5.119826,-4.663846,-5.050000,-4.955000,-0.069826,0.291154,17.717479,15.521854,2.348100,15.521854,17.717479,-0.030000,0.920000,7,52,7.400217,48.143059,7.400217,48.143059,0.000000,3.879985,0.000000,64.000000,0.000000,0.000000,-5.917400,-40.832689,58.725044,82.506755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585886,1.590095,0.246380,0.018488,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.417566,mpc-p,0,-126.340000,54.885000,-4.933180,-4.545890,-4.880000,-4.785000,-0.053180,0.239110,16.009771,19.547167,2.043152,19.547167,16.009771,-0.010000,0.770000,27,21,26.525827,20.595882,26.525827,20.595882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.486311,-41.416152,54.301687,73.465337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542462,1.491865,0.201487,0.016392,0.500526,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.427596,mpc-p,0,-126.340000,54.885000,-4.744778,-4.429587,-4.710000,-4.605000,-0.034778,0.175413,15.399875,18.815292,1.799193,18.815292,15.399875,0.060000,0.530000,28,39,28.499414,38.932707,28.499414,38.932707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.593096,-40.098210,53.888799,67.419796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.593160,1.752094,0.257243,0.034675,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.437567,mpc-p,0,-126.340000,54.885000,-4.556581,-4.316210,-4.550000,-4.455000,-0.006581,0.138790,16.802635,13.082270,1.494245,13.082270,16.802635,0.170000,0.340000,5,84,4.600708,98.341359,4.600708,98.341359,0.000000,-14.408653,0.000000,64.000000,0.000000,0.000000,-17.552919,-40.505962,55.520652,69.667495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543380,1.490217,0.198687,0.016137,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.447605,mpc-p,0,-126.340000,54.885000,-4.366488,-4.204560,-4.360000,-4.355000,-0.006488,0.150440,17.900448,7.044299,1.738204,7.044299,17.900448,0.130000,0.550000,-4,112,-3.705838,112.450000,-3.705838,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.380235,-43.061780,53.812060,73.772425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546278,1.621571,0.285618,0.021797,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.457578,mpc-p,0,-126.340000,54.885000,-4.177249,-4.096313,-4.180000,-4.285000,0.002751,0.188687,17.717479,6.312424,2.470079,6.312424,17.717479,0.060000,0.820000,7,112,7.007713,112.449863,7.007713,112.449863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.004316,-45.669458,49.275267,72.674198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568914,1.458207,0.293417,0.022773,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.467579,mpc-p,0,-126.340000,54.885000,-3.987373,-3.990647,-4.010000,-4.205000,0.022627,0.214353,16.375708,10.337738,1.799193,10.337738,16.375708,0.000000,1.000000,31,67,31.022466,64.235594,31.022466,64.235594,0.000000,3.214269,0.000000,64.000000,0.000000,0.000000,-19.376970,-47.478715,47.658573,69.227244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576594,1.624617,0.394263,0.030390,0.500984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.477575,mpc-p,0,-126.340000,54.885000,-3.797756,-3.888117,-3.850000,-4.075000,0.052244,0.186883,15.033937,16.802635,2.165131,16.802635,15.033937,0.090000,0.870000,39,22,39.068697,14.932805,39.068697,14.932805,0.000000,7.517058,0.000000,64.000000,0.000000,0.000000,-24.977954,-45.948948,51.304984,65.127967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574437,1.808646,0.282039,0.030613,0.500825,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.487572,mpc-p,0,-126.340000,54.885000,-3.608563,-3.788848,-3.680000,-3.905000,0.071437,0.116152,15.582843,18.144407,1.738204,18.144407,15.582843,0.220000,0.570000,21,19,21.289211,18.725553,21.289211,18.725553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.821454,-43.928818,59.656633,70.192179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573294,1.757212,0.391594,0.032236,0.501000,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008266,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.497573,mpc-p,0,-126.340000,54.885000,-3.420061,-3.693014,-3.520000,-3.745000,0.099939,0.051986,17.290552,14.363051,1.311276,14.363051,17.290552,0.230000,0.330000,4,62,4.416049,62.111206,4.416049,62.111206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.702063,-44.416702,65.764038,79.798318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581066,1.707349,0.218088,0.378541,0.501010,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008401,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.508188,mpc-p,0,-126.340000,54.885000,-3.221128,-3.595281,-3.330000,-3.645000,0.108872,0.049719,18.266386,5.763517,1.494245,5.763517,18.266386,0.130000,0.410000,4,107,3.542856,112.450000,3.542856,112.450000,0.000000,-5.338794,0.000000,64.000000,0.000000,0.000000,-25.480078,-45.918669,67.064959,84.485844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.476003,1.740065,0.303714,0.032092,0.500767,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.009088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.517566,mpc-p,0,-126.340000,54.885000,-3.046662,-3.512522,-3.150000,-3.605000,0.103338,0.092478,18.266386,5.763517,1.738204,2.348100,18.510344,0.070000,0.630000,9,107,9.251132,106.798484,9.251132,106.798484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.466730,-48.487363,62.184474,85.888884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.390846,1.806281,0.302638,0.039178,0.502501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.527574,mpc-p,0,-126.340000,54.885000,-2.862086,-3.428061,-2.970000,-3.565000,0.107914,0.136939,18.022427,4.177788,1.677214,4.177788,18.022427,0.060000,0.880000,12,97,12.182687,97.118167,12.182687,97.118167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.852179,-49.585697,58.969031,79.913803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584958,2.802945,0.398240,0.037572,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009337,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.539142,mpc-p,0,-126.340000,54.885000,-2.651206,-3.335591,-2.720000,-3.565000,0.068794,0.229409,18.022427,4.177788,1.677214,10.337738,17.839459,0.080000,0.900000,6,98,5.599667,98.227424,5.599667,98.227424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.359379,-49.085135,56.007622,72.840904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563429,1.858106,0.338822,0.027926,0.504047,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008304,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.547576,mpc-p,0,-126.340000,54.885000,-2.499410,-3.271789,-2.600000,-3.385000,0.100590,0.113211,17.900448,13.875134,1.372266,13.875134,17.900448,0.100000,0.940000,9,53,9.277198,1.260952,9.277198,1.260952,0.000000,51.966472,0.000000,64.000000,0.000000,0.000000,-40.265022,-50.601211,48.084668,70.506715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564162,3.539914,0.353997,0.051803,0.501140,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010025,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.557636,mpc-p,0,-126.340000,54.885000,-2.320782,-3.199794,-2.410000,-3.225000,0.089218,0.025206,18.388365,19.364199,1.494245,19.364199,18.388365,0.070000,0.790000,10,8,9.683812,-44.057820,9.683812,-44.057820,0.000000,52.285244,0.000000,64.000000,0.000000,0.000000,-46.236225,-51.422598,52.306701,74.021162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567028,1.748991,1.238525,0.048250,0.501056,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.569164,mpc-p,0,-126.340000,54.885000,-2.119736,-3.122942,-2.200000,-3.005000,0.080264,-0.117942,18.144407,18.449355,1.799193,18.449355,18.144407,0.070000,0.360000,10,-17,9.664839,-17.075974,9.664839,-17.075974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.093542,-51.293552,63.396390,84.984571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.650783,2.220058,0.230381,0.038615,0.501570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.577905,mpc-p,0,-126.340000,54.885000,-1.970181,-3.068797,-2.030000,-2.875000,0.059819,-0.193797,18.083417,11.618519,2.104141,11.618519,18.083417,0.070000,0.210000,4,28,4.440683,40.617926,4.440683,40.617926,0.000000,-12.693900,0.000000,64.000000,0.000000,0.000000,-54.535134,-50.109188,79.648821,98.770045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571126,1.764238,0.237115,0.031479,0.501004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.588111,mpc-p,0,-126.340000,54.885000,-1.799003,-3.010178,-1.830000,-2.845000,0.030997,-0.165178,18.876282,-0.884349,0.884349,-0.884349,18.876282,0.080000,0.110000,-13,73,-12.512523,112.450000,-12.512523,112.450000,0.000000,-39.525974,0.000000,64.000000,0.000000,0.000000,-58.087320,-47.218680,92.069983,116.307852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609936,1.851004,0.287645,0.037153,0.523881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008322,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.597975,mpc-p,0,-126.340000,54.885000,-1.637367,-2.958318,-1.630000,-2.905000,-0.007367,-0.053318,19.852116,-11.862478,-0.152474,-11.862478,19.852116,0.020000,0.320000,-20,112,-20.103478,112.450000,-20.103478,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.280864,-40.618704,96.497762,124.336216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.633563,1.788684,0.296950,0.036694,0.522354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008290,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.607975,mpc-p,0,-126.340000,54.885000,-1.477655,-2.910645,-1.430000,-3.055000,-0.047655,0.144355,19.486178,-14.728989,0.518412,-14.728989,19.486178,-0.020000,0.710000,-22,112,-21.650227,112.450000,-21.650227,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.389647,-33.957408,104.546721,135.252008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.045809,1.662406,0.361208,0.026355,0.500884,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.617965,mpc-p,0,-126.340000,54.885000,-1.322559,-2.868015,-1.240000,-3.165000,-0.082559,0.296985,17.839459,-11.557530,1.433256,-11.557530,17.839459,-0.040000,0.950000,-11,112,-10.739664,112.450000,-10.739664,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.062163,-26.650668,115.114267,140.345245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554815,1.709062,0.303857,0.026040,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.627971,mpc-p,0,-126.340000,54.885000,-1.171960,-2.830377,-1.060000,-3.235000,-0.111960,0.404623,16.253729,-3.262944,1.921172,-3.262944,16.253729,-0.060000,1.020000,4,112,3.514251,112.450000,3.514251,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.227282,-21.317268,118.132567,140.803825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598050,1.622963,0.320734,0.015113,0.500188,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.637961,mpc-p,0,-126.340000,54.885000,-1.026632,-2.797901,-0.900000,-3.235000,-0.126632,0.437099,15.338885,4.909663,0.945339,4.909663,15.338885,-0.060000,1.060000,11,67,10.573174,41.765076,10.573174,41.765076,0.000000,25.684924,0.000000,64.000000,0.000000,0.000000,-88.222163,-19.392820,113.058091,135.157332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541304,1.505539,0.340905,0.022258,0.500858,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.647993,mpc-p,0,-126.340000,54.885000,-0.886026,-2.770454,-0.740000,-3.135000,-0.146026,0.364546,14.241072,13.265238,1.128308,13.265238,14.241072,-0.020000,0.960000,13,22,12.897129,-29.595824,12.897129,-29.595824,0.000000,52.045824,0.000000,64.000000,0.000000,0.000000,-93.613197,-21.918114,108.811409,133.378876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563990,1.666105,0.231653,0.032075,0.500741,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.657994,mpc-p,0,-126.340000,54.885000,-0.751447,-2.748269,-0.600000,-2.995000,-0.151447,0.246731,12.960290,14.789979,1.067318,14.789979,12.960290,0.000000,0.650000,18,-23,17.566358,-28.308504,17.566358,-28.308504,0.000000,5.758503,0.000000,64.000000,0.000000,0.000000,-97.384831,-27.504924,102.749340,132.202358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550880,1.961003,0.308853,0.056271,0.501359,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008396,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.668002,mpc-p,0,-126.340000,54.885000,-0.622614,-2.731254,-0.470000,-2.885000,-0.152614,0.153746,12.350394,9.727842,1.555235,9.727842,12.350394,0.050000,0.180000,10,22,10.397007,42.865878,10.397007,42.865878,0.000000,-20.415878,0.000000,64.000000,0.000000,0.000000,-99.621392,-30.884210,106.258352,139.132633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558476,1.476866,0.252212,0.021139,0.500614,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.677966,mpc-p,0,-126.340000,54.885000,-0.500388,-2.719466,-0.330000,-2.855000,-0.170388,0.135534,13.143259,-2.104141,0.823360,-2.104141,13.143259,0.060000,0.080000,-9,67,-8.655331,112.450000,-8.655331,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-101.272641,-34.259776,109.729583,151.280787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551454,1.537044,0.270166,0.025064,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.688001,mpc-p,0,-126.340000,54.885000,-0.383612,-2.712779,-0.200000,-2.935000,-0.183612,0.222221,13.570186,-12.350394,-0.030495,-12.350394,13.570186,0.060000,0.340000,-23,112,-22.783624,112.450000,-22.783624,112.450000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,-101.006276,-33.083175,116.073222,158.109000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555263,1.466106,0.263887,0.022933,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.697993,mpc-p,0,-126.340000,54.885000,-0.273863,-2.711265,-0.070000,-3.075000,-0.203863,0.363735,12.594353,-16.436698,0.030495,-16.436698,12.594353,0.010000,0.700000,-19,112,-18.770887,112.450000,-18.770887,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.327131,-29.703627,121.715436,161.695668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549936,1.452290,0.298830,0.017751,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.707997,mpc-p,0,-126.340000,54.885000,-0.170712,-2.714855,0.050000,-3.225000,-0.220712,0.510145,10.642686,-13.021280,0.945339,-13.021280,10.642686,-0.020000,0.940000,-5,112,-5.087039,112.450000,-5.087039,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.801909,-24.283720,130.662204,163.486377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552533,1.646518,0.303338,0.024743,0.504809,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.717968,mpc-p,0,-126.340000,54.885000,-0.074760,-2.723471,0.140000,-3.305000,-0.214760,0.581529,8.203101,-5.946486,0.884349,-5.946486,8.203101,-0.040000,1.070000,16,109,16.038223,108.546858,16.038223,108.546858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.614573,-20.024085,130.930764,160.098185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561989,1.472437,0.353840,0.019341,0.500604,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.728000,mpc-p,0,-126.340000,54.885000,0.014671,-2.737152,0.220000,-3.305000,-0.205329,0.567848,6.068465,4.055809,0.030495,4.055809,6.068465,-0.030000,1.050000,32,64,32.478939,22.866302,32.478939,22.866302,0.000000,40.680556,0.000000,64.000000,0.000000,0.000000,-112.060956,-19.474836,124.758105,153.636321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591981,1.603734,0.360739,0.031417,0.504259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.738001,mpc-p,0,-126.340000,54.885000,0.096582,-2.755723,0.280000,-3.215000,-0.183418,0.459277,3.811850,12.228415,-0.213464,12.228415,3.811850,0.020000,0.880000,45,19,44.665333,-42.587256,44.665333,-42.587256,0.000000,61.134114,0.000000,64.000000,0.000000,0.000000,-113.410128,-23.524938,117.083983,149.088502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562436,1.900795,0.300416,0.047131,0.500922,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008327,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.747974,mpc-p,0,-126.340000,54.885000,0.170942,-2.779067,0.320000,-3.075000,-0.149058,0.295933,3.201954,14.302062,0.457422,14.302062,3.201954,0.180000,0.530000,27,-26,26.814383,-45.569450,26.814383,-45.569450,0.000000,19.116308,0.000000,64.000000,0.000000,0.000000,-113.041355,-30.464174,107.988522,146.409178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567848,1.490008,0.245914,0.029654,0.500713,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.757998,mpc-p,0,-126.340000,54.885000,0.238186,-2.807287,0.360000,-2.965000,-0.121814,0.157713,3.933829,9.788831,1.433256,9.788831,3.933829,0.290000,0.140000,-2,11,-1.879963,11.318906,-1.879963,11.318906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.447911,-37.800181,122.809503,164.301700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615736,1.566766,0.217432,0.023024,0.501207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.768001,mpc-p,0,-126.340000,54.885000,0.297702,-2.840093,0.410000,-2.945000,-0.112298,0.104907,5.336590,-1.799193,0.213464,-1.799193,5.336590,0.180000,0.040000,-14,56,-13.558711,111.664383,-13.558711,111.664383,0.000000,-55.345476,0.000000,64.000000,0.000000,0.000000,-103.964428,-45.746173,125.623527,172.293925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555242,1.537906,0.285568,0.021378,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.777998,mpc-p,0,-126.340000,54.885000,0.349541,-2.877403,0.460000,-3.035000,-0.110459,0.157597,5.153621,-13.692166,-0.640391,-13.692166,5.153621,0.060000,0.240000,-8,101,-7.729102,112.450000,-7.729102,112.450000,0.000000,-11.131094,0.000000,64.000000,0.000000,0.000000,-101.023853,-47.652042,126.481447,173.980877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553050,1.460136,0.253642,0.017635,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.787995,mpc-p,0,-126.340000,54.885000,0.393686,-2.919111,0.510000,-3.195000,-0.116314,0.275889,3.262944,-19.791126,-0.457422,-19.791126,3.262944,0.030000,0.600000,4,112,4.015263,112.450000,4.015263,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.673521,-43.076733,128.357142,174.321930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549950,1.529596,0.277908,0.022894,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.797998,mpc-p,0,-126.340000,54.885000,0.430112,-2.965098,0.540000,-3.375000,-0.109888,0.409902,1.494245,-16.680656,0.823360,-16.680656,1.494245,0.020000,0.880000,15,112,14.699500,112.450000,14.699500,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.537207,-34.668112,137.516495,174.342764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559705,1.452262,0.312748,0.016101,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.807998,mpc-p,0,-126.340000,54.885000,0.458777,-3.015185,0.560000,-3.495000,-0.101223,0.479815,0.152474,-9.788831,0.457422,-9.788831,0.152474,0.040000,1.000000,20,106,20.416619,106.397785,20.416619,106.397785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.255038,-27.012983,138.016695,171.267253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552767,1.503216,0.354091,0.020071,0.501333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.817964,mpc-p,0,-126.340000,54.885000,0.479641,-3.069034,0.550000,-3.535000,-0.070359,0.465966,-1.799193,0.274453,-0.030495,0.274453,-1.799193,0.080000,1.030000,32,61,31.776436,15.628427,31.776436,15.628427,0.000000,45.769357,0.000000,64.000000,0.000000,0.000000,-110.379755,-24.453550,131.983727,167.683352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553516,1.457778,0.311464,0.018835,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.827998,mpc-p,0,-126.340000,54.885000,0.492908,-3.127049,0.540000,-3.475000,-0.047092,0.347951,-2.897006,8.325081,-0.274453,8.325081,-2.897006,0.180000,0.830000,27,16,27.133829,-46.618315,27.133829,-46.618315,0.000000,63.016099,0.000000,64.000000,0.000000,0.000000,-111.133227,-27.097739,126.123337,165.066947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552276,1.471957,0.215221,0.018469,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.837997,mpc-p,0,-126.340000,54.885000,0.498456,-3.188475,0.520000,-3.365000,-0.021544,0.176525,-1.494245,11.435550,0.396432,11.435550,-1.494245,0.250000,0.480000,2,-29,2.264219,-57.534551,2.264219,-57.534551,0.000000,28.932335,0.000000,64.000000,0.000000,0.000000,-110.534280,-34.629145,117.879126,165.826317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553392,1.556439,0.243942,0.019577,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.847997,mpc-p,0,-126.340000,54.885000,0.496418,-3.253336,0.510000,-3.275000,-0.013582,0.021664,-0.945339,7.471226,0.152474,7.471226,-0.945339,0.180000,0.110000,-4,-7,-3.563317,-6.970841,-3.563317,-6.970841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.724836,-41.888356,128.980826,177.337193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610085,1.465761,0.233819,0.017360,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.857996,mpc-p,0,-126.340000,54.885000,0.486890,-3.321425,0.520000,-3.275000,-0.033110,-0.046425,-0.091484,-4.116798,-0.579401,-4.116798,-0.091484,0.090000,-0.030000,-13,38,-12.997643,95.188798,-12.997643,95.188798,0.000000,-57.159639,0.000000,64.000000,0.000000,0.000000,-102.320109,-46.483764,130.637546,180.970881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553729,1.456269,0.219765,0.015995,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.867965,mpc-p,0,-126.340000,54.885000,0.470054,-3.392325,0.520000,-3.375000,-0.049946,-0.017325,-1.433256,-16.070760,-0.152474,-16.070760,-1.433256,0.050000,0.090000,-8,83,-8.459901,112.450000,-8.459901,112.450000,0.000000,-29.420841,0.000000,64.000000,0.000000,0.000000,-99.010576,-43.905169,131.425350,179.704495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591237,1.546345,0.285263,0.031220,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.877966,mpc-p,0,-126.340000,54.885000,0.445941,-3.466278,0.510000,-3.565000,-0.064059,0.098722,-1.433256,-23.877429,-1.006328,-23.877429,-1.433256,0.000000,0.420000,-10,112,-10.228830,112.450000,-10.228830,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.783745,-33.166645,139.726569,176.931324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557442,1.456144,0.265509,0.018298,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.887999,mpc-p,0,-126.340000,54.885000,0.414648,-3.543093,0.500000,-3.785000,-0.085352,0.241907,-1.921172,-22.535658,-0.579401,-22.535658,-1.921172,0.000000,0.770000,-17,112,-17.195123,112.450000,-17.195123,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.303049,-19.611323,147.289649,177.662667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556693,1.467110,0.290472,0.018097,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.897996,mpc-p,0,-126.340000,54.885000,0.376573,-3.622030,0.470000,-3.965000,-0.093427,0.342970,-3.567892,-15.948781,-0.152474,-15.948781,-3.567892,-0.030000,0.950000,-6,112,-5.898113,112.449986,-5.898113,112.449986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.306539,-6.739246,150.825300,180.758781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552705,1.445543,0.322618,0.017329,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.907965,mpc-p,0,-126.340000,54.885000,0.331957,-3.702904,0.430000,-4.055000,-0.098043,0.352096,-5.031642,-6.190445,-0.518412,-6.190445,-5.031642,-0.050000,1.030000,6,67,6.173783,28.332676,6.173783,28.332676,0.000000,39.117310,0.000000,64.000000,0.000000,0.000000,-94.171215,0.479542,152.144866,183.255661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553129,1.492244,0.355673,0.018534,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.917993,mpc-p,0,-126.340000,54.885000,0.280608,-3.786201,0.380000,-4.055000,-0.099392,0.268799,-6.312424,3.933829,-0.457422,3.933829,-6.312424,-0.030000,0.820000,12,22,12.466869,-45.972067,12.466869,-45.972067,0.000000,68.422053,0.000000,64.000000,0.000000,0.000000,-91.793586,0.426036,146.606569,182.349057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549619,1.622269,0.246373,0.025037,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.927990,mpc-p,0,-126.340000,54.885000,0.223209,-3.870939,0.320000,-3.985000,-0.096791,0.114061,-7.166278,8.995966,-0.396432,8.995966,-7.166278,-0.010000,0.560000,14,-23,13.505672,-77.265021,13.505672,-77.265021,0.000000,54.715007,0.000000,64.000000,0.000000,0.000000,-88.906681,-7.235462,135.784331,181.010502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.628452,1.774097,0.264197,0.036562,0.501000,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008217,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.937968,mpc-p,0,-126.340000,54.885000,0.159997,-3.956983,0.250000,-3.915000,-0.090003,-0.041983,-6.190445,7.166278,0.579401,7.166278,-6.190445,0.010000,0.180000,-4,-41,-3.614774,-40.795218,-3.614774,-40.795218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.263005,-16.123829,131.079611,184.144386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571164,1.666338,0.231246,0.025428,0.501064,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.947978,mpc-p,0,-126.340000,54.885000,0.090932,-4.044522,0.190000,-3.905000,-0.099068,-0.139522,-5.702528,-4.116798,-0.701380,-4.116798,-5.702528,0.030000,-0.100000,-23,4,-23.120580,69.140225,-23.120580,69.140225,0.000000,-64.935442,0.000000,64.000000,0.000000,0.000000,-76.323397,-21.309204,146.478915,197.464785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.975845,1.793395,0.252438,0.036791,1.039899,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.957966,mpc-p,0,-126.340000,54.885000,0.016684,-4.132840,0.150000,-3.995000,-0.133316,-0.137840,-4.482736,-15.033937,-0.640391,-15.033937,-4.482736,-0.010000,-0.080000,-43,49,-43.313621,112.450000,-43.313621,112.450000,0.000000,-63.245218,0.000000,64.000000,0.000000,0.000000,-66.851234,-21.077230,152.115569,199.743142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598621,1.889677,0.303344,0.035478,0.515104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008361,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.967969,mpc-p,0,-126.340000,54.885000,-0.062698,-4.222025,0.110000,-4.195000,-0.172698,-0.027025,-3.750861,-26.499982,-0.823360,-26.499982,-3.750861,-0.100000,-0.030000,-27,94,-26.689303,112.450000,-26.689303,112.450000,0.000000,-18.245218,0.000000,64.000000,0.000000,0.000000,-59.262154,-11.520243,150.359367,188.919453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571721,1.812179,0.322571,0.038122,0.656085,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008412,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.977974,mpc-p,0,-126.340000,54.885000,-0.146789,-4.311718,0.070000,-4.495000,-0.216789,0.183282,-4.604715,-34.123682,-1.372266,-34.123682,-4.604715,-0.190000,0.440000,-14,112,-14.435143,112.450000,-14.435143,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.375282,4.795335,156.377241,198.122988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620253,1.650661,0.262556,0.026253,0.500723,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.987971,mpc-p,0,-126.340000,54.885000,-0.235120,-4.401555,0.020000,-4.815000,-0.255120,0.413445,-5.092632,-33.147849,-1.067318,-33.147849,-5.092632,-0.190000,0.760000,-40,112,-40.231935,112.450000,-40.231935,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.919447,21.713390,163.036077,207.907661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562573,1.864127,0.414728,0.042947,0.537570,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008435,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.997976,mpc-p,0,-126.340000,54.885000,-0.327487,-4.491461,-0.040000,-5.095000,-0.287487,0.603539,-6.007476,-27.170868,-1.738204,-27.170868,-6.007476,-0.230000,0.960000,-38,112,-37.798370,112.450000,-37.798370,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.886378,35.202291,161.523025,207.925099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.747371,1.705083,0.294360,0.026902,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.007962,mpc-p,0,-126.340000,54.885000,-0.423228,-4.580923,-0.100000,-5.295000,-0.323228,0.714077,-8.020133,-18.388365,-1.311276,-18.388365,-8.020133,-0.320000,1.020000,-13,112,-12.977909,112.450000,-12.977909,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.481266,43.622745,170.455998,216.688522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559989,1.756194,0.358400,0.031829,0.500721,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.017975,mpc-p,0,-126.340000,54.885000,-0.522385,-4.670103,-0.190000,-5.405000,-0.332385,0.734897,-10.154769,-7.044299,-1.067318,-7.044299,-10.154769,-0.280000,1.060000,2,67,2.336700,50.289733,2.336700,50.289733,0.000000,17.160267,0.000000,64.000000,0.000000,0.000000,-55.063977,44.140436,171.693469,213.436218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575837,1.502425,0.364989,0.027154,0.500933,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.029159,mpc-p,0,-126.340000,54.885000,-0.636380,-4.768801,-0.310000,-5.395000,-0.326380,0.626199,-11.374561,4.726694,-1.250287,4.726694,-11.374561,-0.130000,0.840000,-3,22,-3.451539,-33.205439,-3.451539,-33.205439,0.000000,55.655439,0.000000,64.000000,0.000000,0.000000,-52.853119,36.908394,161.477286,203.360382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.622533,1.541400,0.212501,0.021860,0.501445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.037963,mpc-p,0,-126.340000,54.885000,-0.728136,-4.845593,-0.390000,-5.335000,-0.338136,0.489407,-10.093779,8.995966,-0.579401,8.995966,-10.093779,-0.080000,0.590000,-24,-23,-24.152583,-52.634632,-24.152583,-52.634632,0.000000,30.084632,0.000000,64.000000,0.000000,0.000000,-46.737618,23.027190,152.606128,209.742688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552419,1.494630,0.235942,0.030029,0.501163,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.047999,mpc-p,0,-126.340000,54.885000,-0.834500,-4.931939,-0.500000,-5.245000,-0.334500,0.313061,-9.544873,6.861330,-0.396432,6.861330,-9.544873,-0.120000,0.150000,-29,-6,-29.355038,-5.762719,-29.355038,-5.762719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.128732,9.785063,157.025832,215.332154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.599523,1.773264,0.269874,0.040518,1.043937,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.057964,mpc-p,0,-126.340000,54.885000,-0.941531,-5.016173,-0.580000,-5.245000,-0.361531,0.228827,-8.873987,-2.409089,-1.067318,-2.409089,-8.873987,-0.180000,0.020000,-37,39,-36.733075,81.886000,-36.733075,81.886000,0.000000,-42.648719,0.000000,64.000000,0.000000,0.000000,-27.085737,-1.017904,158.033334,216.713416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.722717,2.385679,0.302454,0.034639,0.501293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.067968,mpc-p,0,-126.340000,54.885000,-1.049980,-5.099021,-0.660000,-5.315000,-0.389980,0.215979,-8.386070,-12.899301,-1.616224,-12.899301,-8.386070,-0.280000,0.080000,-37,84,-36.566522,112.450000,-36.566522,112.450000,0.000000,-28.212719,0.000000,64.000000,0.000000,0.000000,-19.042934,-5.409604,156.866591,212.163878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.711826,1.735171,0.276192,0.030475,0.500999,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008267,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.079158,mpc-p,0,-126.340000,54.885000,-1.171869,-5.189338,-0.760000,-5.495000,-0.411869,0.305662,-9.300914,-19.913105,-1.067318,-19.913105,-9.300914,-0.340000,0.470000,-26,112,-25.716422,112.450000,-25.716422,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.320888,0.170810,155.330328,203.986495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.633789,1.732843,0.278082,0.033975,0.956837,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.087962,mpc-p,0,-126.340000,54.885000,-1.267803,-5.258460,-0.850000,-5.665000,-0.417803,0.406540,-11.435550,-20.218053,-1.372266,-20.218053,-11.435550,-0.320000,0.760000,-11,112,-10.825594,112.450000,-10.825594,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.908585,11.908813,159.313349,208.922653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.707863,1.748811,0.359217,0.032290,0.513003,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008373,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.097977,mpc-p,0,-126.340000,54.885000,-1.376529,-5.334807,-0.970000,-5.815000,-0.406529,0.480193,-12.899301,-14.363051,-1.799193,-14.363051,-12.899301,-0.240000,0.960000,-5,112,-4.541246,112.450000,-4.541246,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.645008,23.568741,163.249289,215.296839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.702825,1.701220,0.324090,0.026389,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008264,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.107969,mpc-p,0,-126.340000,54.885000,-1.484112,-5.408343,-1.090000,-5.905000,-0.394112,0.496657,-12.594353,-6.434403,-2.165131,-6.434403,-12.594353,-0.150000,1.040000,-14,67,-13.753477,51.077381,-13.753477,51.077381,0.000000,16.372619,0.000000,64.000000,0.000000,0.000000,-7.787280,29.932041,161.091002,212.589779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594169,1.879918,0.494616,0.040822,0.501464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008525,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.117982,mpc-p,0,-126.340000,54.885000,-1.590561,-5.479186,-1.210000,-5.895000,-0.380561,0.415814,-11.435550,3.018985,-1.921172,3.018985,-11.435550,-0.130000,0.910000,-23,22,-22.674852,-20.877449,-22.674852,-20.877449,0.000000,43.327449,0.000000,64.000000,0.000000,0.000000,-0.297778,29.346733,151.319133,198.596352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.639674,1.445162,0.196304,0.017810,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.127968,mpc-p,0,-126.340000,54.885000,-1.694883,-5.546790,-1.320000,-5.815000,-0.374883,0.268210,-11.374561,8.752008,-0.945339,8.752008,-11.374561,-0.150000,0.560000,-19,-23,-19.128626,-44.555719,-19.128626,-44.555719,0.000000,22.005719,0.000000,64.000000,0.000000,0.000000,9.878575,21.122953,146.868816,193.582392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559742,1.456405,0.210903,0.018266,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.137965,mpc-p,0,-126.340000,54.885000,-1.797016,-5.611230,-1.440000,-5.745000,-0.357016,0.133770,-11.374561,6.739351,-0.518412,6.739351,-11.374561,-0.170000,0.170000,-15,0,-14.937094,0.226786,-14.937094,0.226786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.132859,13.065873,146.168584,189.261865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552458,1.464907,0.222868,0.019771,0.501027,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.147956,mpc-p,0,-126.340000,54.885000,-1.896305,-5.672197,-1.540000,-5.745000,-0.356305,0.072803,-10.947634,-2.287110,-0.945339,-2.287110,-10.947634,-0.190000,0.040000,-18,45,-17.695399,88.530300,-17.695399,88.530300,0.000000,-43.303514,0.000000,64.000000,0.000000,0.000000,27.069009,5.711835,148.560433,193.858312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551796,1.545029,0.206840,0.028341,0.500690,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.157963,mpc-p,0,-126.340000,54.885000,-1.992506,-5.729645,-1.650000,-5.825000,-0.342506,0.095355,-10.154769,-12.533363,-1.738204,-12.533363,-10.154769,-0.170000,0.170000,-27,90,-27.152331,112.450000,-27.152331,112.450000,0.000000,-22.223214,0.000000,64.000000,0.000000,0.000000,34.432261,5.332820,150.765508,190.552869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552395,1.531104,0.237884,0.019749,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.167969,mpc-p,0,-126.340000,54.885000,-2.084980,-5.783292,-1.740000,-5.975000,-0.344980,0.191708,-10.337738,-18.510344,-1.677214,-18.510344,-10.337738,-0.220000,0.510000,-18,112,-18.209888,112.450000,-18.209888,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.873121,13.040105,150.553329,186.820674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556164,1.452123,0.247053,0.019134,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.177971,mpc-p,0,-126.340000,54.885000,-2.173251,-5.832962,-1.840000,-6.155000,-0.333251,0.322038,-10.337738,-17.656490,-1.372266,-17.656490,-10.337738,-0.220000,0.830000,-13,112,-12.632873,112.450000,-12.632873,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.333770,25.604202,154.346876,200.403912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561122,1.459538,0.285906,0.018871,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.187968,mpc-p,0,-126.340000,54.885000,-2.256865,-5.878499,-1.950000,-6.285000,-0.306865,0.406501,-11.008623,-11.984457,-1.372266,-11.984457,-11.008623,-0.180000,0.990000,-3,112,-2.517690,112.450000,-2.517690,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.582811,37.583091,156.878907,207.038421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554941,1.467392,0.309274,0.019556,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.197967,mpc-p,0,-126.340000,54.885000,-2.335437,-5.919786,-2.060000,-6.335000,-0.275437,0.415214,-10.947634,-3.201954,-1.189297,-3.201954,-10.947634,-0.130000,1.060000,2,67,1.964641,41.594378,1.964641,41.594378,0.000000,25.855622,0.000000,64.000000,0.000000,0.000000,41.810280,44.041410,155.125832,204.178231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555166,1.476345,0.354557,0.024959,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.207968,mpc-p,0,-126.340000,54.885000,-2.408545,-5.956690,-2.160000,-6.305000,-0.248545,0.348310,-10.093779,5.885497,-1.433256,5.885497,-10.093779,-0.090000,0.890000,-1,22,-1.238485,-20.922925,-1.238485,-20.922925,0.000000,43.372924,0.000000,64.000000,0.000000,0.000000,49.172801,43.210850,145.561683,187.189232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555273,1.491245,0.226961,0.024261,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.217968,mpc-p,0,-126.340000,54.885000,-2.475746,-5.989071,-2.250000,-6.205000,-0.225746,0.215929,-9.178935,11.191592,-0.701380,11.191592,-9.178935,-0.090000,0.570000,-3,-23,-3.083189,-41.123955,-3.083189,-41.123955,0.000000,18.573955,0.000000,64.000000,0.000000,0.000000,60.949614,34.514479,138.784434,166.588019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559266,1.558157,0.251642,0.036952,0.501360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.227972,mpc-p,0,-126.340000,54.885000,-2.536668,-6.016826,-2.330000,-6.125000,-0.206668,0.108174,-7.898153,8.020133,-0.396432,8.020133,-7.898153,-0.060000,0.180000,-14,16,-14.197210,16.390359,-14.197210,16.390359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.058797,26.706872,136.654573,158.722455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567351,1.461634,0.232419,0.018422,0.500672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.237968,mpc-p,0,-126.340000,54.885000,-2.590850,-6.039820,-2.390000,-6.105000,-0.200850,0.065180,-6.434403,-1.067318,-1.311276,-1.067318,-6.434403,-0.070000,0.090000,-25,61,-24.975100,104.772015,-24.975100,104.772015,0.000000,-43.381657,0.000000,64.000000,0.000000,0.000000,82.331128,18.853913,137.372065,163.047315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554944,1.524152,0.239172,0.020152,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.247966,mpc-p,0,-126.340000,54.885000,-2.637986,-6.057986,-2.440000,-6.175000,-0.197986,0.117014,-4.116798,-11.130602,-0.945339,-11.130602,-4.116798,-0.110000,0.290000,-36,106,-36.494941,112.450000,-36.494941,112.450000,0.000000,-6.059641,0.000000,64.000000,0.000000,0.000000,87.158907,17.127523,141.012817,164.754330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555106,1.470433,0.254090,0.018652,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.257966,mpc-p,0,-126.340000,54.885000,-2.677706,-6.071234,-2.470000,-6.295000,-0.207706,0.223766,-3.689871,-14.789979,-0.823360,-14.789979,-3.689871,-0.210000,0.660000,-21,112,-21.319156,112.450000,-21.319156,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.557859,20.427620,141.686733,166.381724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554669,1.448343,0.292015,0.018670,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.267967,mpc-p,0,-126.340000,54.885000,-2.709664,-6.079489,-2.500000,-6.415000,-0.209664,0.335511,-3.811850,-11.679509,-0.274453,-11.679509,-3.811850,-0.250000,0.920000,-4,112,-4.167703,112.450000,-4.167703,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.637582,29.175419,144.103236,183.362705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551238,1.451239,0.277911,0.018877,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.277966,mpc-p,0,-126.340000,54.885000,-2.733533,-6.082687,-2.540000,-6.475000,-0.193533,0.392313,-4.787684,-4.482736,-0.701380,-4.482736,-4.787684,-0.190000,1.020000,11,92,11.187818,91.721496,11.187818,91.721496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.810985,37.258383,139.428512,183.964696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552910,1.454608,0.299958,0.017893,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.287965,mpc-p,0,-126.340000,54.885000,-2.749017,-6.080777,-2.570000,-6.455000,-0.179017,0.374223,-3.811850,5.519559,-0.457422,5.519559,-3.811850,-0.100000,0.990000,6,47,5.587700,13.666857,5.587700,13.666857,0.000000,33.054638,0.000000,64.000000,0.000000,0.000000,76.476178,39.460078,129.981357,171.613769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552286,1.453009,0.236303,0.018396,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.297968,mpc-p,0,-126.340000,54.885000,-2.755833,-6.073716,-2.600000,-6.355000,-0.155833,0.281284,-2.714037,11.984457,-0.091484,11.984457,-2.714037,-0.080000,0.730000,5,2,4.519981,-19.193432,4.519981,-19.193432,0.000000,20.914927,0.000000,64.000000,0.000000,0.000000,82.082560,34.734758,121.073801,149.119359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565492,1.854715,0.328079,0.057838,0.501322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008320,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.307970,mpc-p,0,-126.340000,54.885000,-2.753715,-6.061475,-2.620000,-6.235000,-0.133715,0.173525,-1.311276,12.716332,0.213464,12.716332,-1.311276,-0.050000,0.400000,-2,1,-1.704702,0.727788,-1.704702,0.727788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.328763,28.314749,113.638442,134.896754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582352,1.616225,0.212259,0.019025,0.500244,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.317965,mpc-p,0,-126.340000,54.885000,-2.742436,-6.044051,-2.610000,-6.145000,-0.132436,0.100949,0.884349,6.800341,0.823360,6.800341,0.884349,-0.040000,0.160000,-17,46,-16.547682,71.369318,-16.547682,71.369318,0.000000,-25.641530,0.000000,64.000000,0.000000,0.000000,93.196922,23.278448,112.010378,130.969820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548494,1.437172,0.188712,0.016452,0.501173,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.327964,mpc-p,0,-126.340000,54.885000,-2.721771,-6.021418,-2.590000,-6.145000,-0.131771,0.123582,2.836017,-2.897006,0.274453,-2.897006,2.836017,-0.060000,0.240000,-26,91,-26.328628,112.450000,-26.328628,112.450000,0.000000,-21.722212,0.000000,64.000000,0.000000,0.000000,97.674708,20.974606,110.381600,124.411386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551601,1.442439,0.247267,0.017475,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.337966,mpc-p,0,-126.340000,54.885000,-2.691518,-5.993577,-2.550000,-6.205000,-0.141518,0.211423,3.811850,-9.239925,0.213464,-9.239925,3.811850,-0.090000,0.540000,-23,112,-22.759575,112.450000,-22.759575,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.279240,21.914714,102.315123,120.968241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552991,1.475425,0.232274,0.017141,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.347966,mpc-p,0,-126.340000,54.885000,-2.651525,-5.960556,-2.500000,-6.295000,-0.151525,0.334444,4.055809,-9.117946,0.884349,-9.117946,4.055809,-0.140000,0.830000,-7,112,-6.697792,112.450000,-6.697792,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.252565,25.042864,101.900758,126.159835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546115,1.435588,0.249559,0.014635,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.357965,mpc-p,0,-126.340000,54.885000,-2.601648,-5.922381,-2.460000,-6.345000,-0.141648,0.422619,3.384923,-3.628881,0.945339,-3.628881,3.384923,-0.130000,1.020000,14,112,14.126721,112.450000,14.126721,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.083048,29.181964,101.554643,129.146017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551684,1.438077,0.287077,0.015159,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.367966,mpc-p,0,-126.340000,54.885000,-2.541751,-5.879074,-2.430000,-6.325000,-0.111751,0.445926,2.531068,4.787684,0.762370,4.787684,2.531068,-0.100000,1.090000,37,67,37.061771,58.574664,37.061771,58.574664,0.000000,8.875336,0.000000,64.000000,0.000000,0.000000,70.700389,30.647015,97.359910,123.281428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550838,1.450461,0.322394,0.020550,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.377969,mpc-p,0,-126.340000,54.885000,-2.471733,-5.830679,-2.390000,-6.225000,-0.081733,0.394321,2.836017,12.106436,0.579401,12.106436,2.836017,-0.040000,0.910000,46,22,45.839042,13.325944,45.839042,13.325944,0.000000,9.124056,0.000000,64.000000,0.000000,0.000000,64.071543,29.930887,93.961893,119.705373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552900,1.613744,0.227911,0.023512,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.388023,mpc-p,0,-126.340000,54.885000,-2.391097,-5.776972,-2.360000,-6.075000,-0.031097,0.298028,3.689871,15.460864,0.457422,15.460864,3.689871,0.150000,0.560000,31,13,31.006425,13.132219,31.006425,13.132219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.611774,26.498084,98.167153,117.194424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.674537,1.640610,0.219664,0.030950,0.500850,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.398003,mpc-p,0,-126.340000,54.885000,-2.300850,-5.718713,-2.310000,-5.945000,0.009150,0.226287,5.397580,12.106436,1.494245,12.106436,5.397580,0.260000,0.310000,12,58,11.526916,63.206339,11.526916,63.206339,0.000000,-5.074120,0.000000,64.000000,0.000000,0.000000,68.769122,20.944019,109.636402,119.662576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560070,1.548108,0.211726,0.030134,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.407994,mpc-p,0,-126.340000,54.885000,-2.200291,-5.655520,-2.230000,-5.875000,0.029709,0.219480,8.630029,4.726694,1.006328,4.726694,8.630029,0.220000,0.380000,-5,103,-5.318468,112.450000,-5.318468,112.450000,0.000000,-9.317781,0.000000,64.000000,0.000000,0.000000,75.057447,16.520544,109.277421,114.775499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541517,1.419076,0.235581,0.018045,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.417967,mpc-p,0,-126.340000,54.885000,-2.089738,-5.587671,-2.130000,-5.855000,0.040262,0.267329,11.130602,0.213464,1.128308,0.213464,11.130602,0.100000,0.670000,-3,112,-3.034594,112.450000,-3.034594,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.281853,13.728626,100.159743,110.944545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547435,1.466410,0.272708,0.023862,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.427996,mpc-p,0,-126.340000,54.885000,-1.968346,-5.514729,-2.010000,-5.845000,0.041654,0.330271,11.191592,0.701380,1.372266,0.701380,11.191592,0.030000,0.920000,18,112,17.508151,112.450000,17.508151,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.130125,13.874607,95.866207,107.051087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554885,1.506708,0.306801,0.026392,0.501767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.437969,mpc-p,0,-126.340000,54.885000,-1.837523,-5.437606,-1.890000,-5.805000,0.052477,0.367394,10.703675,6.190445,2.165131,6.190445,10.703675,0.060000,1.020000,34,82,34.404295,82.202658,34.404295,82.202658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.485579,14.571377,92.252377,104.027778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567937,1.668829,0.315733,0.029751,0.500925,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.447998,mpc-p,0,-126.340000,54.885000,-1.695907,-5.355560,-1.770000,-5.705000,0.074093,0.349440,11.191592,12.533363,1.555235,12.533363,11.191592,0.150000,0.940000,36,38,35.917517,37.919541,35.917517,37.919541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.593289,14.978416,91.206493,101.741787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549970,1.448003,0.215388,0.017170,0.503218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.457996,mpc-p,0,-126.340000,54.885000,-1.544786,-5.269397,-1.630000,-5.555000,0.085214,0.285603,13.692166,16.497687,1.433256,16.497687,13.692166,0.260000,0.680000,13,25,13.285673,25.386481,13.285673,25.386481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.509553,13.649000,88.296876,97.683363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554695,1.450547,0.207698,0.016944,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.468003,mpc-p,0,-126.340000,54.885000,-1.383745,-5.178925,-1.480000,-5.395000,0.096255,0.216075,16.497687,14.302062,1.555235,14.302062,16.497687,0.230000,0.420000,0,65,-0.164249,64.867421,-0.164249,64.867421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.799852,10.442631,87.630439,93.195804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.653687,1.639780,0.229547,0.023530,0.500491,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.477998,mpc-p,0,-126.340000,54.885000,-1.213264,-5.084457,-1.290000,-5.285000,0.076736,0.200543,18.022427,9.239925,2.714037,9.239925,18.022427,0.130000,0.470000,3,107,3.358399,106.639604,3.358399,106.639604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.808730,7.561775,79.060265,86.855557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554479,1.535501,0.261429,0.023652,0.504300,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.487995,mpc-p,0,-126.340000,54.885000,-1.033315,-4.986012,-1.100000,-5.215000,0.066685,0.228988,19.547167,5.763517,2.043152,5.763517,19.547167,0.080000,0.730000,4,112,4.276256,112.450000,4.276256,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.438361,4.640231,75.842728,88.903460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556741,1.454319,0.297479,0.018682,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.497968,mpc-p,0,-126.340000,54.885000,-0.844619,-4.884015,-0.890000,-5.135000,0.045381,0.250985,20.888939,8.020133,1.921172,8.020133,20.888939,0.060000,0.940000,4,88,4.129563,87.556215,4.129563,87.556215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.100258,3.994779,78.014130,90.204227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553869,1.470671,0.317449,0.021045,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.507969,mpc-p,0,-126.340000,54.885000,-0.646386,-4.778067,-0.680000,-5.005000,0.033614,0.226933,20.583991,14.302062,2.775027,14.302062,20.583991,0.050000,0.940000,19,43,18.572689,35.383485,18.572689,35.383485,0.000000,7.172731,0.000000,64.000000,0.000000,0.000000,50.107885,4.244755,76.308954,84.939587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554197,1.492021,0.217423,0.019686,0.504801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.517965,mpc-p,0,-126.340000,54.885000,-0.439543,-4.668687,-0.460000,-4.855000,0.020457,0.186313,20.279043,18.205396,2.104141,18.205396,20.279043,0.110000,0.700000,24,23,24.432124,22.730234,24.432124,22.730234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.279693,4.367851,69.847332,82.340315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550343,1.443945,0.193912,0.016080,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.527966,mpc-p,0,-126.340000,54.885000,-0.224122,-4.555912,-0.260000,-4.685000,0.035878,0.129088,21.315866,17.595500,2.409089,17.595500,21.315866,0.160000,0.450000,19,48,19.451468,47.949897,19.451468,47.949897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.554256,3.261192,65.170328,77.050692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550114,1.437259,0.188999,0.017628,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.537966,mpc-p,0,-126.340000,54.885000,-0.000563,-4.439983,-0.040000,-4.545000,0.039437,0.105017,22.169720,11.923467,1.616224,11.923467,22.169720,0.200000,0.410000,12,93,12.154385,100.297135,12.154385,100.297135,0.000000,-7.347237,0.000000,64.000000,0.000000,0.000000,43.267766,1.386936,61.373673,68.398757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552354,1.456251,0.206607,0.019415,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.547967,mpc-p,0,-126.340000,54.885000,0.230865,-4.321049,0.190000,-4.455000,0.040865,0.133951,22.962585,7.227268,2.714037,7.227268,22.962585,0.170000,0.620000,14,112,14.292667,112.450000,14.292667,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.862975,-1.717957,62.306448,73.212427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557926,1.585045,0.302494,0.027156,0.502666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.557970,mpc-p,0,-126.340000,54.885000,0.469843,-4.199275,0.440000,-4.385000,0.029843,0.185725,22.535658,7.837164,3.567892,7.837164,22.535658,0.160000,0.870000,26,109,26.119593,108.507065,26.119593,108.507065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.428664,-3.766251,65.169921,75.710888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560034,1.621072,0.287789,0.026016,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.567988,mpc-p,0,-126.340000,54.885000,0.716335,-4.074680,0.680000,-4.275000,0.036335,0.200320,22.962585,12.472374,2.531068,12.472374,22.962585,0.200000,0.990000,28,64,27.809826,62.727274,27.809826,62.727274,0.000000,0.779791,0.000000,64.000000,0.000000,0.000000,34.995153,-4.485018,68.352762,75.073631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.642227,1.650352,0.313872,0.025100,0.524843,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.577969,mpc-p,0,-126.340000,54.885000,0.968699,-3.948082,0.920000,-4.115000,0.048699,0.166918,23.633471,19.486178,2.348100,19.486178,23.633471,0.250000,0.860000,26,19,25.800146,13.620148,25.800146,13.620148,0.000000,4.886917,0.000000,64.000000,0.000000,0.000000,32.972316,-4.324520,71.236270,74.361811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565882,1.502104,0.229680,0.028835,0.502859,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.587975,mpc-p,0,-126.340000,54.885000,1.228062,-3.818904,1.180000,-3.905000,0.048062,0.086096,24.609304,21.620814,2.104141,21.620814,24.609304,0.260000,0.510000,23,21,22.676451,20.880174,22.676451,20.880174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.616893,-5.206179,73.217597,77.979900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.626684,1.665404,0.220741,0.033936,0.500885,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.597976,mpc-p,0,-126.340000,54.885000,1.493287,-3.687697,1.450000,-3.725000,0.043287,0.037303,26.499982,16.924615,2.348100,16.924615,26.499982,0.250000,0.380000,10,66,10.290248,68.868568,10.290248,68.868568,0.000000,-2.988394,0.000000,64.000000,0.000000,0.000000,33.615802,-6.400237,71.300213,75.181235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584788,1.493383,0.216156,0.030733,0.500480,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.607967,mpc-p,0,-126.340000,54.885000,1.763781,-3.554732,1.720000,-3.605000,0.043781,0.050268,27.780764,11.252582,2.409089,11.252582,27.780764,0.210000,0.390000,6,111,6.267358,112.450000,6.267358,112.450000,0.000000,-1.569826,0.000000,64.000000,0.000000,0.000000,34.670859,-8.205671,69.428775,79.212866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566135,1.735834,0.273504,0.038027,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.617975,mpc-p,0,-126.340000,54.885000,2.039878,-3.419819,2.020000,-3.505000,0.019878,0.085181,28.756597,7.349247,2.287110,7.349247,28.756597,0.160000,0.740000,5,112,5.364582,112.450000,5.364582,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.269820,-10.704513,71.924198,87.014620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585977,1.751907,0.354574,0.036878,0.510236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008251,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.627973,mpc-p,0,-126.340000,54.885000,2.320365,-3.283523,2.310000,-3.415000,0.010365,0.131477,29.244514,9.483883,2.409089,9.483883,29.244514,0.140000,0.970000,9,93,8.818367,93.479014,8.818367,93.479014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.487527,-10.946045,74.543377,88.509685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.639533,1.681293,0.352778,0.032639,0.505174,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.639141,mpc-p,0,-126.340000,54.885000,2.638672,-3.129689,2.640000,-3.265000,-0.001328,0.135311,28.268681,16.436698,1.982162,16.436698,28.268681,0.120000,0.970000,27,48,26.854987,36.880273,26.854987,36.880273,0.000000,11.598741,0.000000,64.000000,0.000000,0.000000,22.781213,-10.882405,73.481387,85.343508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583777,1.609613,0.220068,0.018992,0.503218,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.647962,mpc-p,0,-126.340000,54.885000,2.893397,-3.007169,2.900000,-3.105000,-0.006603,0.097831,28.146701,20.218053,2.104141,20.218053,28.146701,0.150000,0.730000,31,23,30.983396,23.016823,30.983396,23.016823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.631979,-10.444172,72.352890,79.304424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553466,1.688788,0.202531,0.024619,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.657969,mpc-p,0,-126.340000,54.885000,3.185461,-2.867263,3.190000,-2.905000,-0.004539,0.037737,29.183525,19.913105,1.738204,19.913105,29.183525,0.220000,0.480000,18,43,17.654616,42.616881,17.654616,42.616881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.226271,-10.878995,70.554692,77.301135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568206,1.446482,0.214435,0.018647,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.667964,mpc-p,0,-126.340000,54.885000,3.479994,-2.726733,3.500000,-2.745000,-0.020006,0.018267,30.342327,14.485031,1.860183,14.485031,30.342327,0.240000,0.380000,4,88,3.869805,95.952992,3.869805,95.952992,0.000000,-8.336112,0.000000,64.000000,0.000000,0.000000,10.663811,-11.589388,65.992924,76.579675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555553,1.775169,0.266140,0.044286,0.501118,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.677972,mpc-p,0,-126.340000,54.885000,3.777242,-2.585411,3.810000,-2.655000,-0.032758,0.069589,31.013213,8.264091,2.592058,8.264091,31.013213,0.220000,0.580000,-1,112,-1.391715,112.450000,-1.391715,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.239673,-12.311793,65.769815,80.172598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586785,1.630170,0.274046,0.037615,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.687969,mpc-p,0,-126.340000,54.885000,4.076050,-2.443790,4.130000,-2.585000,-0.053950,0.141210,30.769254,5.275601,2.104141,5.275601,30.769254,0.180000,0.840000,5,112,4.917616,112.450000,4.917616,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.378981,-12.386719,68.424887,84.656996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574442,1.635408,0.337804,0.029035,0.501203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.697971,mpc-p,0,-126.340000,54.885000,4.376342,-2.301848,4.440000,-2.505000,-0.063658,0.203152,29.915400,8.142112,1.433256,8.142112,29.915400,0.150000,0.990000,19,112,18.915312,112.257456,18.915312,112.257456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.360953,-11.438243,68.738307,83.880971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570297,1.738796,0.335804,0.033162,0.515034,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.707967,mpc-p,0,-126.340000,54.885000,4.677338,-2.159890,4.730000,-2.405000,-0.052662,0.245110,27.231857,12.533363,1.677214,12.533363,27.231857,0.140000,1.030000,49,77,48.813406,76.572408,48.813406,76.572408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.031792,-11.142268,67.576463,81.988975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567565,1.458439,0.310234,0.022376,0.500916,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.717967,mpc-p,0,-126.340000,54.885000,4.978862,-2.017934,5.000000,-2.245000,-0.021138,0.227066,24.792273,17.900448,1.494245,17.900448,24.792273,0.270000,0.920000,61,39,61.271085,39.177675,61.271085,39.177675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.829624,-10.360768,74.841313,82.589960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555103,1.709779,0.268902,0.027416,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.727966,mpc-p,0,-126.340000,54.885000,5.280260,-1.876217,5.260000,-2.065000,0.020260,0.188783,25.707117,19.242219,1.677214,19.242219,25.707117,0.430000,0.670000,38,45,38.211576,45.275773,38.211576,45.275773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.403114,-9.916063,81.345352,86.088701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557058,1.715353,0.416672,0.029139,0.505065,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.737967,mpc-p,0,-126.340000,54.885000,5.581146,-1.734849,5.530000,-1.905000,0.051146,0.170151,27.475816,15.460864,1.921172,15.460864,27.475816,0.470000,0.510000,16,89,16.066268,89.464990,16.066268,89.464990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.496068,-11.776005,80.337642,86.491038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555805,1.573898,0.232022,0.021189,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.747966,mpc-p,0,-126.340000,54.885000,5.880912,-1.594039,5.820000,-1.795000,0.060912,0.200961,30.098369,9.239925,1.250287,9.239925,30.098369,0.380000,0.630000,0,112,0.242330,112.450000,0.242330,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.108278,-13.430781,69.225242,81.372035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553364,1.442992,0.264592,0.018192,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.757963,mpc-p,0,-126.340000,54.885000,6.179090,-1.453928,6.140000,-1.715000,0.039090,0.261072,30.647275,6.983309,1.006328,6.983309,30.647275,0.210000,0.870000,12,112,11.505681,112.450000,11.505681,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.502444,-14.201384,66.231430,81.889290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550339,1.461303,0.288080,0.019953,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.767967,mpc-p,0,-126.340000,54.885000,6.475490,-1.314522,6.460000,-1.635000,0.015490,0.320478,30.586285,8.995966,0.884349,8.995966,30.586285,0.160000,1.000000,16,112,16.179070,112.450000,16.179070,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.314375,-14.610730,65.181061,81.284298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571504,1.515967,0.350445,0.029823,0.500810,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.777966,mpc-p,0,-126.340000,54.885000,6.769307,-1.176114,6.780000,-1.515000,-0.010693,0.338886,29.976389,13.082270,1.372266,13.082270,29.976389,0.170000,1.030000,18,78,18.055258,78.006599,18.055258,78.006599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.711850,-15.671561,63.020427,80.338305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544470,1.449441,0.291432,0.027069,0.500612,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.787965,mpc-p,0,-126.340000,54.885000,7.060189,-1.038785,7.070000,-1.375000,-0.009811,0.336215,28.939566,18.266386,1.494245,18.266386,28.939566,0.180000,0.920000,26,43,26.206149,43.252753,26.206149,43.252753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.555705,-16.506698,64.011615,79.309255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552874,1.456726,0.195760,0.017771,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.797969,mpc-p,0,-126.340000,54.885000,7.347898,-0.902554,7.370000,-1.185000,-0.022102,0.282446,29.366493,19.486178,1.494245,19.486178,29.366493,0.230000,0.670000,15,49,14.731038,49.161290,14.731038,49.161290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.830409,-17.645356,66.667064,80.730229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559015,1.611376,0.223838,0.027271,0.501185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.807968,mpc-p,0,-126.340000,54.885000,7.631690,-0.767681,7.680000,-1.015000,-0.048310,0.247319,30.159358,16.436698,1.067318,16.436698,30.159358,0.220000,0.530000,3,84,2.815388,83.890746,2.815388,83.890746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.963239,-19.988361,60.639089,76.617329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559039,1.729589,0.222808,0.028447,0.501000,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.818002,mpc-p,0,-126.340000,54.885000,7.912268,-0.633736,8.020000,-0.885000,-0.107732,0.251264,30.769254,11.801488,1.067318,11.801488,30.769254,0.160000,0.590000,-6,112,-5.837504,112.450000,-5.837504,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.544606,-22.410837,57.542265,74.473064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595120,1.794771,0.269534,0.028581,0.501054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.827964,mpc-p,0,-126.340000,54.885000,8.186281,-0.502225,8.290000,-0.785000,-0.103719,0.282775,30.891234,9.666852,0.579401,9.666852,30.891234,0.100000,0.860000,-4,112,-4.351426,112.450000,-4.351426,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.995259,-24.960365,59.522834,77.897935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556405,1.681274,0.309594,0.020695,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.837968,mpc-p,0,-126.340000,54.885000,8.456486,-0.371728,8.590000,-0.665000,-0.133514,0.293272,29.305504,12.838311,1.372266,12.838311,29.305504,0.080000,1.000000,6,77,6.439958,76.661700,6.439958,76.661700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.858280,-26.896993,61.094604,76.941096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570252,1.796745,0.340949,0.033957,0.505597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008259,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.848053,mpc-p,0,-126.340000,54.885000,8.723469,-0.241848,8.880000,-0.505000,-0.156531,0.263152,27.597795,17.290552,0.884349,17.290552,27.597795,0.090000,0.920000,17,42,16.594947,42.121197,16.594947,42.121197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.445794,-27.390181,63.740142,74.757101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576605,1.640159,0.219321,0.026917,0.500708,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.857971,mpc-p,0,-126.340000,54.885000,8.980374,-0.115829,9.140000,-0.335000,-0.159626,0.219171,24.731284,20.096074,0.640391,20.096074,24.731284,0.090000,0.660000,39,37,39.384437,36.724291,39.384437,36.724291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.141052,-27.323708,66.995063,77.254373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571419,1.909590,0.290578,0.040809,0.500965,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008326,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.868096,mpc-p,0,-126.340000,54.885000,9.236520,0.011009,9.380000,-0.155000,-0.143480,0.166009,22.230710,16.497687,0.579401,16.497687,22.230710,0.130000,0.580000,53,68,53.378429,67.569500,53.378429,67.569500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.863366,-26.911767,67.230629,76.389036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610332,1.741543,0.234341,0.025811,0.501251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.877970,mpc-p,0,-126.340000,54.885000,9.480048,0.132888,9.610000,-0.015000,-0.129952,0.147888,21.254876,11.435550,0.579401,11.435550,21.254876,0.290000,0.530000,37,112,36.623724,112.111305,36.623724,112.111305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.673857,-26.968302,60.432903,71.579270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.638047,1.785744,0.331376,0.035183,0.846891,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.887980,mpc-p,0,-126.340000,54.885000,9.720299,0.254565,9.830000,0.085000,-0.109701,0.169565,22.474668,8.630029,0.518412,8.630029,22.474668,0.390000,0.840000,5,110,5.395506,109.571065,5.395506,109.571065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.566720,-28.717650,51.965737,68.614487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.616761,1.703920,0.302611,0.025615,0.510937,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.897998,mpc-p,0,-126.340000,54.885000,9.953795,0.374412,10.070000,0.185000,-0.116205,0.189412,23.267533,11.008623,0.884349,11.008623,23.267533,0.280000,0.970000,3,78,2.655546,78.102045,2.655546,78.102045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.675138,-29.069472,47.378863,61.852100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550966,1.695369,0.309583,0.027248,0.503736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.907962,mpc-p,0,-126.340000,54.885000,10.178858,0.491663,10.290000,0.335000,-0.111142,0.156663,21.559824,15.704823,0.518412,15.704823,21.559824,0.170000,0.890000,27,41,26.612006,40.981971,26.612006,40.981971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.427591,-28.873909,44.977665,51.292966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551466,1.581177,0.223668,0.020068,0.500569,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.917967,mpc-p,0,-126.340000,54.885000,10.397427,0.607425,10.500000,0.505000,-0.102573,0.102425,20.035084,19.059251,0.457422,19.059251,20.035084,0.170000,0.620000,37,30,37.361704,30.167283,37.361704,30.167283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.491633,-27.782561,53.114276,56.544065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558033,1.529072,0.228527,0.020774,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.927968,mpc-p,0,-126.340000,54.885000,10.608250,0.721152,10.700000,0.665000,-0.091750,0.056152,18.754303,16.802635,-0.152474,16.802635,18.754303,0.260000,0.430000,32,60,31.799229,59.732438,31.799229,59.732438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.813256,-26.358889,55.969427,61.332119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557039,1.736213,0.260769,0.028962,0.504423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.937969,mpc-p,0,-126.340000,54.885000,10.811188,0.832867,10.900000,0.795000,-0.088812,0.037867,19.303209,11.130602,-0.335443,11.130602,19.303209,0.310000,0.460000,11,101,11.488425,101.053547,11.488425,101.053547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.674813,-25.276682,47.891664,54.273590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556248,1.447902,0.216726,0.017249,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.947969,mpc-p,0,-126.340000,54.885000,11.006082,0.942584,11.090000,0.885000,-0.083918,0.057584,19.059251,7.166278,0.396432,7.166278,19.059251,0.260000,0.690000,9,112,9.006355,112.450000,9.006355,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.741477,-25.342303,43.743207,54.423461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557978,1.447191,0.297574,0.018062,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.957965,mpc-p,0,-126.340000,54.885000,11.192697,1.050266,11.290000,0.975000,-0.097303,0.075266,19.181230,8.386070,0.579401,8.386070,19.181230,0.180000,0.890000,9,87,8.827535,86.904889,8.827535,86.904889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.488019,-25.891510,43.716560,52.216962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546265,1.445211,0.284234,0.031604,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.967987,mpc-p,0,-126.340000,54.885000,11.371421,1.156241,11.480000,1.095000,-0.108579,0.061241,18.205396,13.082270,-0.335443,13.082270,18.205396,0.130000,0.910000,17,42,16.579900,42.337310,16.579900,42.337310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.871054,-25.300152,42.545067,44.809174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625486,1.464549,0.234813,0.018040,0.500254,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.977968,mpc-p,0,-126.340000,54.885000,11.540986,1.259843,11.650000,1.235000,-0.109014,0.024843,15.643833,16.497687,0.457422,16.497687,15.643833,0.140000,0.670000,32,29,32.295138,28.997123,32.295138,28.997123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.964280,-22.624856,50.521007,49.127566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543392,1.477169,0.210369,0.022515,0.500527,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.987971,mpc-p,0,-126.340000,54.885000,11.702386,1.361758,11.810000,1.375000,-0.107614,-0.013242,15.460864,14.058103,-0.030495,14.058103,15.460864,0.200000,0.470000,20,61,19.759473,60.939213,19.759473,60.939213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.829905,-19.413156,56.357483,56.335465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573847,1.667575,0.217607,0.025495,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.997966,mpc-p,0,-126.340000,54.885000,11.855040,1.461709,11.980000,1.475000,-0.124960,-0.013291,15.948781,8.995966,-0.640391,8.995966,15.948781,0.230000,0.470000,0,102,-0.380205,101.602931,-0.380205,101.602931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.120765,-17.088016,48.479161,49.672581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562791,1.487045,0.231271,0.016648,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.007964,mpc-p,0,-126.340000,54.885000,11.999072,1.559852,12.150000,1.535000,-0.150928,0.024852,16.497687,4.482736,-0.030495,4.482736,16.497687,0.150000,0.710000,-10,112,-9.701525,112.450000,-9.701525,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.624373,-15.804522,47.684424,53.924731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548624,1.441550,0.274188,0.016847,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.017967,mpc-p,0,-126.340000,54.885000,12.134466,1.656252,12.310000,1.595000,-0.175534,0.061252,15.399875,4.909663,0.579401,4.909663,15.399875,0.050000,0.930000,0,98,0.496683,98.482937,0.496683,98.482937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.060031,-14.596680,48.784138,52.715414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553771,1.434516,0.281318,0.017618,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.027962,mpc-p,0,-126.340000,54.885000,12.261055,1.750849,12.460000,1.675000,-0.198945,0.075849,13.448207,9.910810,0.091484,9.910810,13.448207,0.030000,0.990000,12,53,11.621772,51.327049,11.621772,51.327049,0.000000,2.155889,0.000000,64.000000,0.000000,0.000000,-58.952673,-13.531126,48.650538,47.004106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549079,1.471848,0.251048,0.019123,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.037970,mpc-p,0,-126.340000,54.885000,12.379094,1.843892,12.590000,1.785000,-0.210906,0.058892,11.130602,12.533363,-0.091484,12.533363,11.130602,0.050000,0.780000,22,44,22.074825,43.688914,22.074825,43.688914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.382188,-10.726736,56.373452,53.875076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558203,1.831681,0.294985,0.038843,0.501338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.047973,mpc-p,0,-126.340000,54.885000,12.488401,1.935286,12.700000,1.895000,-0.211599,0.040286,9.544873,11.923467,-0.701380,11.923467,9.544873,0.060000,0.590000,27,63,27.475910,62.552386,27.475910,62.552386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.868120,-8.062291,55.071932,55.241323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.624650,1.514964,0.217112,0.023292,0.500658,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.057963,mpc-p,0,-126.340000,54.885000,12.588964,2.025035,12.810000,1.995000,-0.221036,0.030035,8.447060,7.776174,-0.396432,7.776174,8.447060,0.150000,0.560000,16,98,15.513067,97.731984,15.513067,97.731984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.156131,-6.138390,46.654499,44.200494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540291,1.449356,0.202421,0.016142,0.500642,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.067966,mpc-p,0,-126.340000,54.885000,12.681115,2.113451,12.890000,2.055000,-0.208885,0.058451,8.812998,4.543725,0.152474,4.543725,8.812998,0.190000,0.740000,-3,111,-2.894390,110.854214,-2.894390,110.854214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.062669,-6.035220,40.949228,43.349977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549602,1.462794,0.257853,0.015426,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.077965,mpc-p,0,-126.340000,54.885000,12.764761,2.200449,12.980000,2.105000,-0.215239,0.095449,8.142112,4.543725,0.701380,4.543725,8.142112,0.120000,0.930000,0,96,0.105224,96.320069,0.105224,96.320069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.490207,-5.516384,40.990151,44.791647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553304,1.745522,0.373415,0.036175,0.501281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.087968,mpc-p,0,-126.340000,54.885000,12.840086,2.286194,13.060000,2.175000,-0.219914,0.111194,5.946486,8.508050,0.091484,8.508050,5.946486,0.050000,0.970000,20,60,20.092368,59.926400,20.092368,59.926400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.010429,-4.179979,39.243711,36.243748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.631028,1.598386,0.236175,0.024470,0.500848,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.097971,mpc-p,0,-126.340000,54.885000,12.907175,2.370738,13.130000,2.285000,-0.222825,0.085738,4.299767,11.496540,-0.030495,11.496540,4.299767,0.080000,0.770000,25,49,24.825743,48.785888,24.825743,48.785888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.687678,-2.221594,46.359341,45.852117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546192,1.597595,0.238064,0.022006,0.507872,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.107968,mpc-p,0,-126.340000,54.885000,12.966132,2.454116,13.170000,2.395000,-0.203868,0.059116,3.140965,11.008623,-0.213464,11.008623,3.140965,0.140000,0.640000,21,61,21.303861,60.979899,21.303861,60.979899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.831818,-0.472073,47.390103,51.074995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561970,1.637466,0.227430,0.027121,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.117971,mpc-p,0,-126.340000,54.885000,13.017187,2.536531,13.200000,2.485000,-0.182813,0.051531,2.592058,7.959143,0.274453,7.959143,2.592058,0.180000,0.580000,13,90,13.098527,90.266922,13.098527,90.266922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.256582,1.360845,41.707310,44.742365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.651776,1.506451,0.242875,0.028306,0.500967,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.127969,mpc-p,0,-126.340000,54.885000,13.060451,2.617982,13.240000,2.545000,-0.179549,0.072982,2.409089,4.421746,0.335443,4.421746,2.409089,0.170000,0.720000,5,109,5.246324,108.995578,5.246324,108.995578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.637395,2.022615,37.259575,40.756846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551195,1.446710,0.258298,0.018017,0.500681,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.137966,mpc-p,0,-126.340000,54.885000,13.096127,2.698594,13.270000,2.595000,-0.173873,0.103594,1.921172,4.299767,0.457422,4.299767,1.921172,0.130000,0.890000,5,98,5.293528,97.743693,5.293528,97.743693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.700484,1.980895,37.331374,42.597077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548238,1.443186,0.267282,0.016241,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.147995,mpc-p,0,-126.340000,54.885000,13.124503,2.778744,13.280000,2.655000,-0.155497,0.123744,0.579401,7.288257,0.091484,7.288257,0.579401,0.080000,0.950000,17,69,17.363694,68.604436,17.363694,68.604436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.809393,2.907651,37.122718,37.941756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559830,1.836240,0.298530,0.050113,0.500871,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008258,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.157977,mpc-p,0,-126.340000,54.885000,13.145574,2.857891,13.290000,2.745000,-0.144426,0.112891,-1.494245,10.703675,-0.030495,10.703675,-1.494245,0.100000,0.830000,28,49,28.115802,49.055074,28.115802,49.055074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.032287,4.388340,41.386959,44.873530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587126,1.484621,0.214705,0.030034,0.502887,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.167966,mpc-p,0,-126.340000,54.885000,13.159717,2.936568,13.280000,2.855000,-0.120283,0.081568,-1.860183,10.764665,-0.152474,10.764665,-1.860183,0.160000,0.670000,20,59,19.511043,59.265760,19.511043,59.265760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.134728,5.739574,45.894697,55.371659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562621,1.688391,0.228535,0.033740,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.177968,mpc-p,0,-126.340000,54.885000,13.167149,3.014920,13.270000,2.955000,-0.102851,0.059920,-1.433256,8.630029,0.701380,8.630029,-1.433256,0.190000,0.590000,4,82,4.388357,82.282247,4.388357,82.282247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.646837,6.737466,42.852810,53.134682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558167,1.437076,0.204721,0.015704,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.187995,mpc-p,0,-126.340000,54.885000,13.168079,3.093134,13.260000,3.035000,-0.091921,0.058134,-1.372266,5.824507,0.213464,5.824507,-1.372266,0.140000,0.660000,1,100,1.006069,99.531003,1.006069,99.531003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.592259,7.578458,40.043974,48.709000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545460,1.555536,0.238397,0.023244,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.198002,mpc-p,0,-126.340000,54.885000,13.162747,3.170964,13.250000,3.095000,-0.087253,0.075964,-1.616224,5.092632,0.152474,5.092632,-1.616224,0.060000,0.880000,5,88,5.376067,88.057394,5.376067,88.057394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.423383,7.556229,38.561593,46.733093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608473,1.724408,0.327891,0.032553,0.767252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008470,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.207973,mpc-p,0,-126.340000,54.885000,13.151464,3.248385,13.240000,3.165000,-0.088536,0.083385,-2.714037,7.837164,0.579401,7.837164,-2.714037,0.050000,0.870000,10,67,10.183715,66.968497,10.183715,66.968497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.100223,7.806633,37.470305,43.675387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586088,1.638373,0.221536,0.028558,0.503380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.217973,mpc-p,0,-126.340000,54.885000,13.134424,3.325986,13.210000,3.265000,-0.075576,0.060986,-3.323933,10.032790,-0.091484,10.032790,-3.323933,0.050000,0.780000,11,55,11.119802,54.569175,11.119802,54.569175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.290161,8.393813,40.204953,51.003438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.746592,1.779211,0.278716,0.037388,0.579142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008433,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.227978,mpc-p,0,-126.340000,54.885000,13.111901,3.403685,13.180000,3.375000,-0.068099,0.028685,-3.994819,10.337738,0.335443,10.337738,-3.994819,0.080000,0.660000,8,60,7.523615,60.059166,7.523615,60.059166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.912755,8.955631,42.688239,56.569262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.627751,1.685737,0.215480,0.028121,0.500775,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.237970,mpc-p,0,-126.340000,54.885000,13.084207,3.481430,13.150000,3.465000,-0.065793,0.016430,-3.750861,8.447060,-0.091484,8.447060,-3.750861,0.080000,0.610000,-1,80,-1.361383,79.826536,-1.361383,79.826536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.512542,9.193589,43.107515,55.218355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567314,1.790242,0.237259,0.037676,0.502133,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.247978,mpc-p,0,-126.340000,54.885000,13.051532,3.559529,13.120000,3.545000,-0.068468,0.014529,-3.262944,6.556382,0.335443,6.556382,-3.262944,0.050000,0.670000,-9,91,-8.961801,91.444434,-8.961801,91.444434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.747446,8.535470,41.295451,50.829023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.526291,1.764245,0.252925,0.040269,0.500552,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.257969,mpc-p,0,-126.340000,54.885000,13.014261,3.637803,13.090000,3.615000,-0.075739,0.022803,-3.445913,6.068465,0.457422,6.068465,-3.445913,0.030000,0.780000,-11,88,-11.347623,87.668379,-11.347623,87.668379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.921877,7.744827,39.679682,49.576033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564502,1.804829,0.242746,0.030166,0.500906,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.267972,mpc-p,0,-126.340000,54.885000,12.972551,3.716576,13.060000,3.695000,-0.087449,0.021576,-3.933829,7.715185,0.701380,7.715185,-3.933829,-0.010000,0.840000,-7,69,-7.189664,69.437159,-7.189664,69.437159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.053179,7.157229,38.745437,48.263208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564519,1.536126,0.245977,0.022754,0.500718,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.277997,mpc-p,0,-126.340000,54.885000,12.926622,3.795987,13.030000,3.795000,-0.103378,0.000987,-3.933829,10.520706,0.640391,10.520706,-3.933829,-0.010000,0.790000,-11,49,-11.408663,49.310170,-11.408663,49.310170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.454810,6.897756,41.208829,51.736237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558341,1.544764,0.240628,0.019020,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.288000,mpc-p,0,-126.340000,54.885000,12.876939,3.875770,12.990000,3.905000,-0.113061,-0.029230,-5.092632,11.313571,0.945339,11.313571,-5.092632,0.000000,0.650000,-8,53,-7.536425,52.895510,-7.536425,52.895510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.141755,7.414105,49.803070,62.121551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554432,1.517349,0.211189,0.031708,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.297999,mpc-p,0,-126.340000,54.885000,12.823704,3.956122,12.940000,4.005000,-0.116296,-0.048878,-5.275601,9.056956,0.701380,9.056956,-5.275601,-0.050000,0.580000,-4,77,-3.852342,77.205870,-3.852342,77.205870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.914503,7.756495,47.737393,60.529286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600378,1.584151,0.210619,0.027747,0.503511,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.307963,mpc-p,0,-126.340000,54.885000,12.767357,4.036862,12.900000,4.075000,-0.132643,-0.038138,-5.397580,6.922320,0.396432,6.922320,-5.397580,-0.040000,0.650000,-9,92,-9.351771,91.740275,-9.351771,91.740275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.927177,7.182938,44.124285,54.044606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564324,1.480515,0.231727,0.025925,0.500582,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.318001,mpc-p,0,-126.340000,54.885000,12.707534,4.118919,12.850000,4.145000,-0.142466,-0.026081,-5.336590,5.214611,0.640391,5.214611,-5.336590,-0.040000,0.780000,-15,97,-14.797370,96.724044,-14.797370,96.724044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.926204,6.643909,44.713023,53.983384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584102,1.529975,0.231976,0.028603,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.327995,mpc-p,0,-126.340000,54.885000,12.645172,4.201394,12.800000,4.215000,-0.154828,-0.013606,-5.824507,8.020133,0.701380,8.020133,-5.824507,-0.060000,0.890000,-11,66,-11.239649,66.411866,-11.239649,66.411866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.578461,5.967797,44.390105,54.205746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596269,1.419140,0.185134,0.016326,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.337992,mpc-p,0,-126.340000,54.885000,12.580242,4.284712,12.750000,4.325000,-0.169758,-0.040288,-6.251434,12.045446,1.067318,12.045446,-6.251434,-0.090000,0.810000,-6,38,-5.704976,37.898119,-5.704976,37.898119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.106082,6.433437,50.681237,61.422488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544752,1.418342,0.161227,0.020542,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.347994,mpc-p,0,-126.340000,54.885000,12.512982,4.368915,12.690000,4.445000,-0.177018,-0.076085,-6.739351,13.387218,0.823360,13.387218,-6.739351,-0.090000,0.610000,-3,41,-3.366029,41.391721,-3.366029,41.391721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.981642,7.951986,58.896736,74.274731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596452,1.424954,0.171604,0.017449,0.500208,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.357963,mpc-p,0,-126.340000,54.885000,12.443878,4.453724,12.630000,4.565000,-0.186122,-0.111276,-6.739351,9.971800,0.945339,9.971800,-6.739351,-0.070000,0.480000,-10,79,-9.695771,78.951431,-9.695771,78.951431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.069648,9.165666,58.759613,73.210397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544325,1.728779,0.258577,0.033834,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.367971,mpc-p,0,-126.340000,54.885000,12.372664,4.539766,12.560000,4.655000,-0.187336,-0.115234,-7.105289,6.861330,0.518412,6.861330,-7.105289,-0.060000,0.590000,-11,97,-11.292874,97.088058,-11.292874,97.088058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.819196,8.770797,54.354995,63.724852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621947,1.476026,0.239194,0.023456,0.500624,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.378001,mpc-p,0,-126.340000,54.885000,12.299664,4.626915,12.510000,4.725000,-0.210336,-0.098085,-6.495393,6.312424,1.006328,6.312424,-6.495393,-0.080000,0.790000,-18,87,-17.911223,86.675339,-17.911223,86.675339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.383266,8.508164,52.430495,61.861493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557424,1.448849,0.233867,0.018808,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.388000,mpc-p,0,-126.340000,54.885000,12.225457,4.714741,12.440000,4.815000,-0.214543,-0.100259,-7.044299,9.544873,1.128308,9.544873,-7.044299,-0.110000,0.860000,-10,54,-10.323465,54.057865,-10.323465,54.057865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.430074,8.691299,53.243254,61.168247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561035,1.655384,0.229683,0.026827,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.397999,mpc-p,0,-126.340000,54.885000,12.150039,4.803484,12.380000,4.935000,-0.229961,-0.131516,-7.532216,12.472374,0.823360,12.472374,-7.532216,-0.120000,0.730000,-5,38,-5.493883,38.265199,-5.493883,38.265199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.810785,9.957543,57.376498,70.400729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556459,1.545247,0.227106,0.017740,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.407995,mpc-p,0,-126.340000,54.885000,12.073600,4.893136,12.300000,5.065000,-0.226400,-0.171864,-7.776174,13.387218,0.518412,13.387218,-7.776174,-0.090000,0.560000,-7,43,-7.013931,42.767390,-7.013931,42.767390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.652486,11.020972,60.397887,75.499090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547195,1.453692,0.210768,0.017101,0.500900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.417969,mpc-p,0,-126.340000,54.885000,11.996473,4.983496,12.240000,5.185000,-0.243527,-0.201504,-7.837164,10.947634,0.518412,10.947634,-7.837164,-0.090000,0.470000,-10,69,-9.755301,69.459233,-9.755301,69.459233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.038305,11.439737,60.290220,73.068710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556017,1.616066,0.226682,0.021793,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.427999,mpc-p,0,-126.340000,54.885000,11.918208,5.075263,12.160000,5.285000,-0.241792,-0.209737,-7.837164,7.166278,0.640391,7.166278,-7.837164,-0.080000,0.560000,-13,94,-13.132652,93.800986,-13.132652,93.800986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.958622,10.950693,56.105731,64.125772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561510,1.611080,0.230782,0.023377,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.437997,mpc-p,0,-126.340000,54.885000,11.839641,5.167603,12.090000,5.355000,-0.250359,-0.187397,-8.020133,6.251434,2.226120,6.251434,-8.020133,-0.090000,0.730000,-12,90,-12.133389,90.190740,-12.133389,90.190740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.111792,9.981148,52.435671,60.045529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556645,1.584682,0.233961,0.018095,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.447997,mpc-p,0,-126.340000,54.885000,11.760654,5.260781,12.020000,5.435000,-0.259346,-0.174219,-7.959143,7.349247,1.006328,7.349247,-7.959143,-0.110000,0.830000,-11,74,-10.816097,73.868109,-10.816097,73.868109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.009603,9.698885,51.535311,57.765580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550517,1.642263,0.230041,0.027376,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.458008,mpc-p,0,-126.340000,54.885000,11.681284,5.354858,11.940000,5.545000,-0.258716,-0.190142,-8.508050,11.252582,0.640391,11.252582,-8.508050,-0.100000,0.800000,-6,43,-6.138024,43.321068,-6.138024,43.321068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.269228,9.584909,53.483676,61.459859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573049,1.637168,0.207938,0.022710,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.467999,mpc-p,0,-126.340000,54.885000,11.601898,5.449481,11.860000,5.665000,-0.258102,-0.215519,-8.995966,13.326228,0.884349,13.326228,-8.995966,-0.090000,0.660000,-2,36,-2.347590,35.937950,-2.347590,35.937950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.872628,10.516831,60.445431,72.127165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555603,1.488963,0.215152,0.017498,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.478000,mpc-p,0,-126.340000,54.885000,11.522354,5.544874,11.780000,5.785000,-0.257646,-0.240126,-8.569039,10.825654,1.250287,10.825654,-8.569039,-0.070000,0.510000,-9,68,-9.316539,67.834718,-9.316539,67.834718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.670470,11.580783,61.972290,73.914743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554190,1.479367,0.223808,0.019234,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.487997,mpc-p,0,-126.340000,54.885000,11.442853,5.640835,11.700000,5.875000,-0.257147,-0.234165,-8.508050,6.495393,1.372266,6.495393,-8.508050,-0.060000,0.560000,-13,101,-13.272747,101.486698,-13.272747,101.486698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.463371,11.157535,57.145777,63.568142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554132,1.449892,0.220968,0.019014,0.503952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.498002,mpc-p,0,-126.340000,54.885000,11.363359,5.737420,11.620000,5.935000,-0.256641,-0.197580,-8.508050,3.506902,0.945339,3.506902,-8.508050,-0.090000,0.780000,-11,112,-10.714165,111.506064,-10.714165,111.506064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.955769,10.459708,54.542095,62.052180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552650,1.700790,0.301276,0.023016,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.507998,mpc-p,0,-126.340000,54.885000,11.284080,5.834369,11.540000,5.995000,-0.255920,-0.160631,-8.630029,5.153621,0.945339,5.153621,-8.630029,-0.090000,0.960000,-9,86,-8.693210,85.846579,-8.693210,85.846579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.576858,10.054427,53.400704,61.945116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562128,1.845811,0.380743,0.041743,0.501024,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008344,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.517971,mpc-p,0,-126.340000,54.885000,11.205161,5.931468,11.460000,6.095000,-0.254839,-0.163532,-8.812998,10.703675,1.311276,10.703675,-8.812998,-0.090000,0.980000,-5,41,-5.117087,37.175751,-5.117087,37.175751,0.000000,3.670827,0.000000,64.000000,0.000000,0.000000,73.450734,10.312537,58.430239,67.750570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574878,1.513748,0.239279,0.029206,0.501247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.527963,mpc-p,0,-126.340000,54.885000,11.126311,6.029023,11.370000,6.225000,-0.243689,-0.195977,-9.483883,13.936124,1.189297,13.936124,-9.483883,-0.080000,0.730000,2,28,1.715870,28.210145,1.715870,28.210145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.173317,12.015092,69.666616,85.310087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550192,1.470423,0.213386,0.025506,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.538000,mpc-p,0,-126.340000,54.885000,11.047337,6.127199,11.270000,6.355000,-0.222663,-0.227801,-9.971800,12.167426,1.250287,12.167426,-9.971800,-0.040000,0.490000,2,61,2.346745,60.910215,2.346745,60.910215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.269594,13.612913,72.075316,88.716765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558067,1.466464,0.202887,0.024133,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.548005,mpc-p,0,-126.340000,54.885000,10.968848,6.225142,11.180000,6.445000,-0.211152,-0.219858,-10.032790,6.251434,0.640391,6.251434,-10.032790,-0.020000,0.510000,-1,106,-1.305857,109.753305,-1.305857,109.753305,0.000000,-3.843090,0.000000,64.000000,0.000000,0.000000,76.799284,13.688196,66.764365,75.719745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556810,1.450647,0.248451,0.019198,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.557998,mpc-p,0,-126.340000,54.885000,10.890698,6.322913,11.090000,6.495000,-0.199302,-0.172087,-9.971800,2.165131,1.006328,2.165131,-9.971800,-0.010000,0.770000,-4,112,-3.945351,112.450000,-3.945351,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.374352,12.717927,64.548899,71.874164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553872,1.658585,0.345090,0.025702,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.567976,mpc-p,0,-126.340000,54.885000,10.812875,6.420384,11.000000,6.545000,-0.187125,-0.124616,-9.666852,3.201954,1.250287,3.201954,-9.666852,0.000000,0.970000,-7,104,-6.818960,103.590333,-6.818960,103.590333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.387038,12.529967,63.712608,70.842812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.636825,1.646104,0.334001,0.025977,0.504812,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.577970,mpc-p,0,-126.340000,54.885000,10.735115,6.517730,10.910000,6.615000,-0.174885,-0.097270,-9.788831,8.386070,1.494245,8.386070,-9.788831,-0.020000,1.020000,-1,59,-0.819848,58.534093,-0.819848,58.534093,0.000000,0.056240,0.000000,64.000000,0.000000,0.000000,75.187048,11.686197,62.539666,69.763463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562385,1.656156,0.315573,0.035723,0.501080,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.587973,mpc-p,0,-126.340000,54.885000,10.657440,6.614741,10.810000,6.725000,-0.152560,-0.110259,-10.337738,12.228415,1.006328,12.228415,-10.337738,-0.010000,0.870000,6,37,5.927305,36.925707,5.927305,36.925707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.461875,11.950084,70.769234,82.043083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589436,1.673861,0.222514,0.032470,0.503027,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.597970,mpc-p,0,-126.340000,54.885000,10.579902,6.711157,10.720000,6.855000,-0.140098,-0.143843,-10.215758,13.448207,1.250287,13.448207,-10.215758,0.000000,0.620000,5,46,5.152083,45.621578,5.152083,45.621578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.007684,11.319979,74.337658,87.063881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565434,1.655126,0.231690,0.029011,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.608042,mpc-p,0,-126.340000,54.885000,10.501827,6.807596,10.620000,6.965000,-0.118173,-0.157404,-10.032790,8.325081,1.189297,8.325081,-10.032790,0.010000,0.530000,1,91,1.427411,94.579759,1.427411,94.579759,0.000000,-3.958181,0.000000,64.000000,0.000000,0.000000,77.731742,10.508034,72.086289,80.724499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.749100,1.776027,0.247220,0.032814,0.501011,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008318,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.617999,mpc-p,0,-126.340000,54.885000,10.424605,6.902117,10.530000,7.025000,-0.105395,-0.122883,-9.178935,5.092632,1.006328,5.092632,-9.178935,0.030000,0.670000,-9,112,-9.179052,112.450000,-9.179052,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.871825,7.970805,62.788353,70.306784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566610,1.700916,0.368180,0.060918,0.501830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.628831,mpc-p,0,-126.340000,54.885000,10.340468,7.003848,10.440000,7.075000,-0.099532,-0.071152,-9.117946,3.567892,1.555235,3.567892,-9.117946,-0.020000,0.930000,-4,108,-4.446845,107.747817,-4.446845,107.747817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.414337,5.660927,59.744419,68.983208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589644,1.693930,0.304902,0.027495,0.500442,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.637963,mpc-p,0,-126.340000,54.885000,10.269358,7.088581,10.360000,7.135000,-0.090642,-0.046419,-9.178935,6.190445,1.677214,6.190445,-9.178935,0.010000,1.030000,-6,79,-5.939013,78.732856,-5.939013,78.732856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.212041,3.476317,58.724453,67.451637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554608,1.548788,0.296632,0.025789,0.500488,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.647968,mpc-p,0,-126.340000,54.885000,10.191172,7.180190,10.270000,7.245000,-0.078828,-0.064810,-8.995966,11.069613,1.128308,11.069613,-8.995966,-0.010000,0.950000,-3,42,-3.034225,42.438978,-3.034225,42.438978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.769037,1.434557,65.069514,73.141929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559323,1.635582,0.242923,0.042553,0.501378,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.658162,mpc-p,0,-126.340000,54.885000,10.111108,7.272061,10.190000,7.375000,-0.078892,-0.102939,-9.300914,14.241072,1.006328,14.241072,-9.300914,0.000000,0.660000,-1,37,-1.259349,36.949007,-1.259349,36.949007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.017957,0.442040,74.667395,84.079602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606030,1.497768,0.233066,0.020229,0.500663,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.667999,mpc-p,0,-126.340000,54.885000,10.033361,7.359151,10.100000,7.495000,-0.066639,-0.135849,-9.056956,11.984457,0.762370,11.984457,-9.056956,-0.010000,0.530000,-3,63,-3.001613,63.014219,-3.001613,63.014219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.954701,-0.382241,74.495897,83.698128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557245,1.462436,0.211244,0.022287,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.677967,mpc-p,0,-126.340000,54.885000,9.953977,7.445685,10.020000,7.585000,-0.066023,-0.139315,-9.239925,6.495393,1.433256,6.495393,-9.239925,-0.030000,0.560000,-2,105,-2.262218,104.672438,-2.262218,104.672438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.544577,-1.099304,64.544505,71.633431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552939,1.992565,0.391478,0.056585,0.501241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008508,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.687982,mpc-p,0,-126.340000,54.885000,9.873497,7.530729,9.940000,7.635000,-0.066503,-0.104271,-8.812998,1.982162,1.555235,1.982162,-8.812998,0.000000,0.780000,-12,112,-12.115515,112.450000,-12.115515,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.253545,-2.716427,58.569848,67.889862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585386,1.655047,0.288071,0.029767,0.503476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.697966,mpc-p,0,-126.340000,54.885000,9.792436,7.613449,9.860000,7.675000,-0.067564,-0.061551,-8.142112,3.201954,1.433256,3.201954,-8.142112,-0.030000,0.980000,-15,99,-15.467834,99.282060,-15.467834,99.282060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.457435,-3.998913,56.695578,66.795984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559153,1.638968,0.312968,0.030581,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.707970,mpc-p,0,-126.340000,54.885000,9.710256,7.694118,9.770000,7.735000,-0.059744,-0.040882,-8.752008,7.288257,1.250287,7.288257,-8.752008,-0.070000,1.040000,-4,60,-4.465767,59.844207,-4.465767,59.844207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.366752,-5.373750,55.844483,66.113257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569248,1.659586,0.315753,0.039331,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.717998,mpc-p,0,-126.340000,54.885000,9.626797,7.772593,9.690000,7.835000,-0.063203,-0.062407,-10.154769,10.764665,1.433256,10.764665,-10.154769,-0.070000,0.790000,8,48,8.256293,48.194164,8.256293,48.194164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.904880,-5.101084,63.296919,71.862258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.676897,1.541907,0.206559,0.024486,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.727969,mpc-p,0,-126.340000,54.885000,9.542619,7.848093,9.590000,7.945000,-0.047381,-0.096907,-10.520706,11.435550,1.433256,11.435550,-10.520706,-0.020000,0.680000,6,47,6.117242,47.273707,6.117242,47.273707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.262285,-6.097343,65.061743,73.164890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559350,1.468311,0.226153,0.027636,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.739163,mpc-p,0,-126.340000,54.885000,9.446537,7.929665,9.470000,8.035000,-0.023463,-0.105335,-9.910810,6.007476,1.128308,6.007476,-9.910810,-0.030000,0.560000,0,92,-0.119112,98.613605,-0.119112,98.613605,0.000000,-6.339898,0.000000,64.000000,0.000000,0.000000,67.261600,-5.628281,68.797543,74.121678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.637375,1.581589,0.221557,0.023076,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.747963,mpc-p,0,-126.340000,54.885000,9.369738,7.991277,9.400000,8.085000,-0.030262,-0.093723,-9.300914,2.592058,1.494245,2.592058,-9.300914,0.030000,0.680000,-17,112,-16.589806,112.450000,-16.589806,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.663711,-6.941501,57.029425,64.751879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552221,1.459969,0.255939,0.024243,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.758007,mpc-p,0,-126.340000,54.885000,9.280600,8.058759,9.310000,8.105000,-0.029400,-0.046241,-9.300914,2.592058,2.104141,0.518412,-8.812998,0.010000,0.920000,-17,98,-16.781341,97.503649,-16.781341,97.503649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.002587,-8.484405,53.099829,62.728556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.638588,1.717140,0.315122,0.035988,0.502606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008224,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.767969,mpc-p,0,-126.340000,54.885000,9.190525,8.122551,9.230000,8.135000,-0.039475,-0.012449,-9.117946,3.262944,1.738204,3.262944,-9.117946,-0.070000,1.010000,-11,83,-10.690242,82.942422,-10.690242,82.942422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.874566,-8.864301,52.300065,59.761802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561817,1.549629,0.264531,0.023083,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.778002,mpc-p,0,-126.340000,54.885000,9.098012,8.183497,9.140000,8.195000,-0.041988,-0.011503,-9.727842,6.434403,1.067318,6.434403,-9.727842,-0.070000,0.980000,-6,56,-5.735095,56.413348,-5.735095,56.413348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.596128,-10.000652,50.911572,60.731597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556163,1.437041,0.197186,0.019401,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.787992,mpc-p,0,-126.340000,54.885000,9.003993,8.240752,9.040000,8.285000,-0.036007,-0.044248,-9.788831,8.873987,1.311276,8.873987,-9.788831,-0.070000,0.790000,-5,47,-5.143414,46.681871,-5.143414,46.681871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.939789,-10.703598,58.382168,68.132687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544924,1.475637,0.200433,0.032371,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.798001,mpc-p,0,-126.340000,54.885000,8.907813,8.294531,8.940000,8.355000,-0.032187,-0.060469,-11.069613,6.434403,1.433256,6.434403,-11.069613,-0.040000,0.640000,-1,75,-0.835651,75.210143,-0.835651,75.210143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.228953,-10.515640,62.304372,69.900976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564351,1.635253,0.206198,0.024194,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.808000,mpc-p,0,-126.340000,54.885000,8.809630,8.344553,8.840000,8.405000,-0.030370,-0.060447,-10.825654,2.470079,1.555235,2.470079,-10.825654,-0.030000,0.690000,-7,101,-7.383209,101.060209,-7.383209,101.060209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.052428,-11.104618,52.228149,59.825585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606733,1.475359,0.237801,0.019482,0.504249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.818001,mpc-p,0,-126.340000,54.885000,8.709250,8.390751,8.750000,8.425000,-0.040750,-0.034249,-10.337738,0.091484,1.433256,0.091484,-10.337738,-0.010000,0.840000,-18,107,-18.477418,106.989716,-18.477418,106.989716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.276086,-12.401671,47.417886,56.349010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557609,1.895084,0.401803,0.052835,0.501215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008421,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.827994,mpc-p,0,-126.340000,54.885000,8.606690,8.432962,8.650000,8.445000,-0.043310,-0.012038,-10.032790,0.884349,1.433256,0.884349,-10.032790,-0.020000,0.980000,-23,86,-22.855902,86.423281,-22.855902,86.423281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.110703,-13.580742,45.593312,55.472635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586436,1.635684,0.271281,0.024786,0.500687,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.837968,mpc-p,0,-126.340000,54.885000,8.502005,8.471037,8.550000,8.485000,-0.047995,-0.013963,-10.520706,4.238777,1.860183,4.238777,-10.520706,-0.130000,0.970000,-7,55,-6.535166,55.074928,-6.535166,55.074928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.761409,-14.037135,48.358131,58.122688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557109,1.483762,0.233440,0.027940,0.500651,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.848004,mpc-p,0,-126.340000,54.885000,8.394263,8.505151,8.460000,8.545000,-0.065737,-0.039849,-10.886644,6.129455,1.677214,6.129455,-10.886644,-0.080000,0.790000,-11,48,-11.444600,48.039936,-11.444600,48.039936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.086862,-13.252699,53.451530,61.893264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558906,1.599475,0.228284,0.025852,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.858006,mpc-p,0,-126.340000,54.885000,8.284426,8.534859,8.350000,8.595000,-0.065574,-0.060141,-10.764665,4.909663,1.555235,4.909663,-10.764665,-0.060000,0.630000,-18,66,-18.345134,66.403423,-18.345134,66.403423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.206185,-12.803520,58.659538,67.548930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555294,1.444443,0.203816,0.018081,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.868000,mpc-p,0,-126.340000,54.885000,8.172199,8.560166,8.260000,8.625000,-0.087801,-0.064834,-10.520706,0.762370,1.494245,0.762370,-10.520706,-0.070000,0.630000,-26,96,-25.624460,96.440556,-25.624460,96.440556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.053908,-12.350228,49.971153,58.693073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555154,1.454469,0.220656,0.019736,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.878002,mpc-p,0,-126.340000,54.885000,8.057351,8.581028,8.160000,8.615000,-0.102649,-0.033972,-10.459717,-2.957996,1.799193,-2.957996,-10.459717,-0.140000,0.790000,-23,112,-22.642576,112.177814,-22.642576,112.177814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.004430,-12.317408,42.662317,52.605844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554950,1.443233,0.264582,0.016586,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.888003,mpc-p,0,-126.340000,54.885000,7.939968,8.597342,8.070000,8.605000,-0.130032,-0.007658,-10.703675,-2.165131,2.104141,-2.165131,-10.703675,-0.180000,0.970000,-19,88,-19.257039,88.252839,-19.257039,88.252839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.130137,-12.957853,38.536939,50.888980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552668,1.592075,0.316716,0.018154,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.897999,mpc-p,0,-126.340000,54.885000,7.820087,8.609034,7.960000,8.615000,-0.139913,-0.005966,-11.069613,0.701380,1.372266,0.701380,-11.069613,-0.160000,0.990000,-20,57,-19.984411,57.445212,-19.984411,57.445212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.982693,-12.700507,43.377428,55.393082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552986,1.548747,0.240868,0.026445,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.907997,mpc-p,0,-126.340000,54.885000,7.697633,8.616051,7.850000,8.645000,-0.152367,-0.028949,-11.862478,3.872840,1.555235,3.872840,-11.862478,-0.210000,0.810000,-9,40,-8.681785,39.990281,-8.681785,39.990281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.656321,-11.836475,53.435520,65.730865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545362,1.492786,0.191095,0.015926,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.917996,mpc-p,0,-126.340000,54.885000,7.572642,8.618337,7.740000,8.675000,-0.167358,-0.056663,-12.289405,2.836017,1.555235,2.836017,-12.289405,-0.140000,0.620000,-17,58,-16.919733,57.774802,-16.919733,57.774802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.160381,-10.395097,57.891530,70.214458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550194,1.677643,0.290944,0.030803,0.501100,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.927964,mpc-p,0,-126.340000,54.885000,7.445539,8.615862,7.620000,8.675000,-0.174461,-0.059138,-11.496540,-1.616224,1.921172,-1.616224,-11.496540,-0.120000,0.510000,-32,100,-31.547692,100.081677,-31.547692,100.081677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.914761,-9.429673,53.690975,63.853461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556999,2.239299,0.285848,0.045231,0.504764,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.937979,mpc-p,0,-126.340000,54.885000,7.315366,8.608560,7.510000,8.635000,-0.194634,-0.026440,-11.496540,-1.616224,1.616224,-6.556382,-11.496540,-0.240000,0.750000,-22,79,-21.566988,79.231284,-21.566988,79.231284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.148431,-10.317696,43.171494,55.986515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595711,1.769033,0.284908,0.037736,0.501044,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.948003,mpc-p,0,-126.340000,54.885000,7.182663,8.596394,7.400000,8.585000,-0.217337,0.011394,-11.801488,-6.861330,1.555235,-6.861330,-11.801488,-0.210000,0.840000,-28,111,-28.030722,110.520586,-28.030722,110.520586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.714269,-7.763842,41.793065,49.398648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569058,1.850736,0.296727,0.036633,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008265,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.957976,mpc-p,0,-126.340000,54.885000,7.048295,8.579450,7.270000,8.535000,-0.221705,0.044450,-12.777322,-5.580549,1.433256,-5.580549,-12.777322,-0.240000,0.930000,-18,92,-17.809753,91.894770,-17.809753,91.894770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.372330,-7.432826,36.813867,50.683003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598054,1.728234,0.349035,0.031268,0.500962,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008217,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.967973,mpc-p,0,-126.340000,54.885000,6.911352,8.557617,7.140000,8.515000,-0.228648,0.042617,-13.997114,-1.433256,1.433256,-1.433256,-13.997114,-0.280000,0.970000,-2,49,-1.981439,48.776867,-1.981439,48.776867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.749690,-6.964794,40.280905,53.737901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566154,1.731489,0.271473,0.040633,0.504794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.977974,mpc-p,0,-126.340000,54.885000,6.772181,8.530919,7.000000,8.535000,-0.227819,-0.004081,-14.667999,2.836017,2.287110,2.836017,-14.667999,-0.100000,0.800000,-18,18,-17.941246,18.377566,-17.941246,18.377566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.107971,-6.129053,56.054326,68.410695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591649,1.742030,0.231414,0.034449,0.500645,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.987972,mpc-p,0,-126.340000,54.885000,6.631010,8.499395,6.850000,8.565000,-0.218990,-0.065605,-14.302062,1.616224,2.104141,1.616224,-14.302062,-0.100000,0.500000,-25,44,-24.707268,43.672998,-24.707268,43.672998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.597648,-4.392188,78.559679,90.336554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567488,1.659547,0.226404,0.031715,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.997971,mpc-p,0,-126.340000,54.885000,6.487881,8.463053,6.710000,8.535000,-0.222119,-0.071947,-14.363051,-4.360757,1.982162,-4.360757,-14.363051,-0.140000,0.430000,-25,89,-25.004074,94.562225,-25.004074,94.562225,0.000000,-5.889227,0.000000,64.000000,0.000000,0.000000,44.209740,-2.295171,67.220270,77.378063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575045,1.666449,0.235211,0.021303,0.500937,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.007963,mpc-p,0,-126.340000,54.885000,6.343062,8.421965,6.570000,8.465000,-0.226938,-0.043035,-14.546020,-9.971800,1.433256,-9.971800,-14.546020,-0.240000,0.630000,-16,112,-15.590602,112.450000,-15.590602,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.906006,-0.060330,56.710074,63.606014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552247,1.698268,0.302174,0.030439,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.017996,mpc-p,0,-126.340000,54.885000,6.195989,8.375954,6.420000,8.375000,-0.224011,0.000954,-15.155916,-11.069613,1.738204,-11.069613,-15.155916,-0.180000,0.900000,-19,106,-19.139917,105.907523,-19.139917,105.907523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.300863,1.712786,54.351834,61.756541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558104,1.512732,0.259723,0.020776,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.028001,mpc-p,0,-126.340000,54.885000,6.047851,8.325390,6.260000,8.305000,-0.212149,0.020390,-16.375708,-6.739351,2.287110,-6.739351,-16.375708,-0.160000,1.030000,-10,61,-9.921098,55.108415,-9.921098,55.108415,0.000000,5.799108,0.000000,64.000000,0.000000,0.000000,45.769958,3.261578,54.140877,61.084208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551738,1.464804,0.281484,0.017602,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.037995,mpc-p,0,-126.340000,54.885000,5.898552,8.270273,6.090000,8.275000,-0.191448,-0.004727,-17.656490,-1.494245,2.775027,-1.494245,-17.656490,-0.140000,0.880000,3,17,2.533044,16.675854,2.533044,16.675854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.271506,5.418913,64.390942,75.551840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553356,1.850674,0.240988,0.031955,0.505756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.047971,mpc-p,0,-126.340000,54.885000,5.748396,8.210741,5.920000,8.275000,-0.171604,-0.064259,-17.229563,0.884349,2.470079,0.884349,-17.229563,-0.050000,0.560000,-10,14,-9.572096,13.946978,-9.572096,13.946978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.712248,8.040490,79.299178,94.494798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557500,1.488096,0.199161,0.015732,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.057995,mpc-p,0,-126.340000,54.885000,5.596585,8.146469,5.750000,8.255000,-0.153415,-0.108531,-17.107583,-3.811850,1.677214,-3.811850,-17.107583,-0.040000,0.340000,-15,59,-14.500508,63.679058,-14.500508,63.679058,0.000000,-4.732080,0.000000,64.000000,0.000000,0.000000,48.474030,10.120019,86.717868,98.843761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555085,1.544704,0.218460,0.020453,0.500851,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.067966,mpc-p,0,-126.340000,54.885000,5.444860,8.078208,5.590000,8.175000,-0.145140,-0.096792,-17.107583,-11.801488,1.677214,-11.801488,-17.107583,-0.070000,0.410000,-15,104,-14.793602,112.450000,-14.793602,112.450000,0.000000,-8.503022,0.000000,64.000000,0.000000,0.000000,52.823083,13.126061,75.469692,84.068984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557339,1.480717,0.270338,0.022733,0.500557,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.077998,mpc-p,0,-126.340000,54.885000,5.291696,8.005275,5.430000,8.055000,-0.138304,-0.049725,-16.436698,-15.643833,2.409089,-15.643833,-16.436698,-0.080000,0.720000,-21,112,-20.775834,112.450000,-20.775834,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.737277,15.896543,68.634639,76.374544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554292,1.549224,0.287226,0.020026,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.087998,mpc-p,0,-126.340000,54.885000,5.138742,7.928447,5.260000,7.925000,-0.121258,0.003447,-17.412531,-12.960290,2.226120,-12.960290,-17.412531,-0.130000,0.970000,-4,81,-3.851390,80.999950,-3.851390,80.999950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.622177,18.455231,65.249144,73.023299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554181,1.456189,0.292517,0.019290,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.098009,mpc-p,0,-126.340000,54.885000,4.985582,7.847537,5.090000,7.845000,-0.104418,0.002537,-18.449355,-6.922320,2.531068,-6.922320,-18.449355,-0.120000,0.950000,10,36,9.784808,27.145894,9.784808,27.145894,0.000000,8.854056,0.000000,64.000000,0.000000,0.000000,51.366465,21.448252,73.586547,85.045784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554578,1.533688,0.227045,0.019370,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.107997,mpc-p,0,-126.340000,54.885000,4.832970,7.762956,4.900000,7.805000,-0.067030,-0.042044,-19.486178,-2.226120,2.104141,-2.226120,-19.486178,-0.020000,0.710000,14,0,13.606623,0.467660,13.606623,0.467660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.817835,23.710043,84.863882,99.373589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553402,1.462175,0.197050,0.020331,0.502565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.117996,mpc-p,0,-126.340000,54.885000,4.680647,7.674575,4.710000,7.775000,-0.029353,-0.100425,-19.059251,-3.323933,1.921172,-3.323933,-19.059251,0.040000,0.380000,6,28,6.274139,28.498061,6.274139,28.498061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.547880,26.263485,102.370941,117.473700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554440,1.524579,0.233344,0.018909,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.127997,mpc-p,0,-126.340000,54.885000,4.529018,7.582623,4.530000,7.695000,-0.000982,-0.112377,-17.412531,-9.910810,2.165131,-9.910810,-17.412531,0.060000,0.300000,-11,73,-10.970611,85.791007,-10.970611,85.791007,0.000000,-12.292945,0.000000,64.000000,0.000000,0.000000,55.169296,28.618245,97.512481,108.868333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554390,1.620731,0.259351,0.026840,0.500946,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.137968,mpc-p,0,-126.340000,54.885000,4.378816,7.487566,4.360000,7.575000,0.018816,-0.087434,-16.558677,-16.863625,1.372266,-16.863625,-16.558677,0.050000,0.470000,-18,112,-18.488439,112.450000,-18.488439,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.566797,31.065055,85.349937,95.405518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553741,1.763747,0.341045,0.036659,0.501057,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.147971,mpc-p,0,-126.340000,54.885000,4.229375,7.388980,4.200000,7.405000,0.029375,-0.016020,-15.399875,-18.815292,1.799193,-18.815292,-15.399875,-0.010000,0.810000,-20,112,-19.697551,112.449983,-19.697551,112.449983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.874441,33.361327,78.754852,89.746511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559098,1.431664,0.272535,0.016710,0.500251,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.157993,mpc-p,0,-126.340000,54.885000,4.081183,7.287154,4.060000,7.265000,0.021183,0.022154,-14.850968,-14.241072,1.921172,-14.241072,-14.850968,-0.090000,1.000000,-11,67,-10.943299,61.844294,-10.943299,61.844294,0.000000,5.605689,0.000000,64.000000,0.000000,0.000000,57.746382,35.994765,79.205234,91.628613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551056,1.654165,0.396404,0.033109,0.500965,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.167998,mpc-p,0,-126.340000,54.885000,3.935065,7.182651,3.910000,7.185000,0.025065,-0.002349,-14.850968,-6.190445,1.311276,-6.190445,-14.850968,-0.090000,0.900000,-4,22,-3.724579,-2.898327,-3.724579,-2.898327,0.000000,25.348310,0.000000,64.000000,0.000000,0.000000,55.110832,38.988869,87.417564,107.077744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570475,1.497968,0.224471,0.022427,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.178002,mpc-p,0,-126.340000,54.885000,3.791025,7.075479,3.760000,7.145000,0.031025,-0.069521,-15.155916,-2.348100,0.884349,-2.348100,-15.155916,-0.040000,0.580000,-1,-16,-1.315459,-15.861197,-1.315459,-15.861197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.061436,40.715515,93.875548,118.956774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558987,1.446524,0.198525,0.016698,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.187995,mpc-p,0,-126.340000,54.885000,3.649524,6.965978,3.620000,7.115000,0.029524,-0.149022,-13.753155,-4.360757,1.738204,-4.360757,-13.753155,0.000000,0.230000,-17,21,-16.558063,20.693101,-16.558063,20.693101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.086625,43.039018,106.469544,133.685833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542902,1.433362,0.198686,0.019823,0.500608,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.197996,mpc-p,0,-126.340000,54.885000,3.510549,6.854132,3.480000,7.015000,0.030549,-0.160868,-12.411384,-12.167426,1.128308,-12.167426,-12.411384,-0.030000,0.170000,-26,66,-26.430042,88.458648,-26.430042,88.458648,0.000000,-22.765547,0.000000,64.000000,0.000000,0.000000,60.641303,44.396188,98.982754,119.934424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553388,1.742800,0.247518,0.031223,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.207970,mpc-p,0,-126.340000,54.885000,3.374859,6.740550,3.370000,6.865000,0.004859,-0.124450,-10.764665,-19.974095,0.884349,-19.974095,-10.764665,-0.140000,0.310000,-30,111,-29.827252,112.450000,-29.827252,112.450000,0.000000,-1.756899,0.000000,64.000000,0.000000,0.000000,64.483521,47.361223,93.916969,113.478529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557221,1.462193,0.265285,0.027990,0.500491,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.217999,mpc-p,0,-126.340000,54.885000,3.241633,6.624512,3.270000,6.665000,-0.028367,-0.040488,-10.886644,-23.328523,0.823360,-23.328523,-10.886644,-0.180000,0.720000,-25,112,-25.069714,112.450000,-25.069714,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.101768,51.562569,93.727375,116.360503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553701,1.515963,0.319866,0.017807,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.227991,mpc-p,0,-126.340000,54.885000,3.112387,6.507307,3.150000,6.475000,-0.037613,0.032307,-11.679509,-18.449355,0.762370,-18.449355,-11.679509,-0.230000,0.960000,-6,79,-6.150440,79.258162,-6.150440,79.258162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.588453,58.502713,98.298449,131.203556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545010,1.470072,0.319490,0.022376,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.238001,mpc-p,0,-126.340000,54.885000,2.986653,6.388507,3.030000,6.335000,-0.043347,0.053507,-12.533363,-11.191592,0.579401,-11.191592,-12.533363,-0.170000,0.920000,3,34,2.744631,20.182409,2.744631,20.182409,0.000000,14.075753,0.000000,64.000000,0.000000,0.000000,57.488385,65.582466,104.412376,149.661122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552337,1.510857,0.219150,0.018631,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.247997,mpc-p,0,-126.340000,54.885000,2.865115,6.268735,2.910000,6.265000,-0.044885,0.003735,-12.350394,-5.214611,1.067318,-5.214611,-12.350394,-0.100000,0.660000,0,-11,-0.046697,-13.421145,-0.046697,-13.421145,0.000000,2.679308,0.000000,64.000000,0.000000,0.000000,55.750872,68.919821,110.746746,156.146962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552278,1.519970,0.221561,0.021127,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.257968,mpc-p,0,-126.340000,54.885000,2.748145,6.148363,2.800000,6.215000,-0.051855,-0.066637,-10.703675,-5.519559,0.396432,-5.519559,-10.703675,0.000000,0.300000,-25,13,-24.911457,12.514527,-24.911457,12.514527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.861149,69.960607,123.808071,163.585861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556887,1.489770,0.207575,0.024630,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.267996,mpc-p,0,-126.340000,54.885000,2.635046,6.026629,2.700000,6.125000,-0.064954,-0.098371,-8.812998,-11.496540,0.091484,-11.496540,-8.812998,-0.070000,0.180000,-35,58,-35.147709,71.500163,-35.147709,71.500163,0.000000,-13.985636,0.000000,64.000000,0.000000,0.000000,69.934809,67.238739,112.543341,140.270513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570175,1.521937,0.239058,0.024300,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.277996,mpc-p,0,-126.340000,54.885000,2.527053,5.904810,2.620000,5.965000,-0.092947,-0.060190,-8.508050,-18.937271,-0.091484,-18.937271,-8.508050,-0.200000,0.330000,-24,103,-24.086576,112.450000,-24.086576,112.450000,0.000000,-9.935473,0.000000,64.000000,0.000000,0.000000,76.421950,66.648539,104.437362,128.971388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546852,1.424446,0.246284,0.015090,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.287995,mpc-p,0,-126.340000,54.885000,2.424081,5.782815,2.550000,5.785000,-0.125919,-0.002185,-8.081122,-20.949928,0.213464,-20.949928,-8.081122,-0.230000,0.650000,-23,112,-22.727024,112.450000,-22.727024,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.037284,68.853095,106.047798,135.551873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543921,1.432306,0.243287,0.019457,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.298005,mpc-p,0,-126.340000,54.885000,2.326237,5.660734,2.460000,5.605000,-0.133763,0.055734,-9.056956,-16.558677,0.152474,-16.558677,-9.056956,-0.220000,0.930000,-10,67,-9.599926,60.951680,-9.599926,60.951680,0.000000,6.498320,0.000000,64.000000,0.000000,0.000000,77.879624,73.493753,113.085544,147.791188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620410,1.686886,0.375968,0.032295,0.501502,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.307964,mpc-p,0,-126.340000,54.885000,2.234311,5.539567,2.380000,5.505000,-0.145689,0.034567,-9.849821,-7.837164,0.640391,-7.837164,-9.849821,-0.190000,0.870000,2,22,2.494814,-10.191978,2.494814,-10.191978,0.000000,32.641978,0.000000,64.000000,0.000000,0.000000,75.879348,78.194033,117.960697,162.071125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555380,1.607850,0.217085,0.023303,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.317971,mpc-p,0,-126.340000,54.885000,2.147588,5.418351,2.280000,5.455000,-0.132412,-0.036649,-9.483883,-2.287110,0.884349,-2.287110,-9.483883,-0.090000,0.570000,-3,-23,-3.433758,-36.125779,-3.433758,-36.125779,0.000000,13.575779,0.000000,64.000000,0.000000,0.000000,75.416035,79.269024,117.544143,160.994989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577286,1.817238,0.257827,0.039556,0.501203,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.327974,mpc-p,0,-126.340000,54.885000,2.066755,5.297976,2.200000,5.435000,-0.133245,-0.137024,-7.715185,-2.957996,-0.213464,-2.957996,-7.715185,-0.040000,0.200000,-21,-7,-21.344852,-6.554428,-21.344852,-6.554428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.861861,77.904459,130.429152,166.227710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568174,1.735290,0.220762,0.030884,0.500676,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.337974,mpc-p,0,-126.340000,54.885000,1.991962,5.178651,2.130000,5.375000,-0.138038,-0.196349,-6.068465,-9.056956,-0.335443,-9.056956,-6.068465,-0.080000,0.070000,-30,38,-30.222792,52.961883,-30.222792,52.961883,0.000000,-14.516311,0.000000,64.000000,0.000000,0.000000,88.046641,75.124859,126.553142,154.533528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582514,1.795775,0.248233,0.038962,0.538946,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008216,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.347972,mpc-p,0,-126.340000,54.885000,1.923365,5.060617,2.080000,5.235000,-0.156635,-0.174383,-4.238777,-17.473521,0.213464,-17.473521,-4.238777,-0.170000,0.110000,-34,83,-34.474738,112.450000,-34.474738,112.450000,0.000000,-29.004428,0.000000,64.000000,0.000000,0.000000,91.857472,75.417397,119.737824,144.765742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577825,1.634151,0.274866,0.028156,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.357972,mpc-p,0,-126.340000,54.885000,1.861070,4.944044,2.050000,5.035000,-0.188930,-0.090956,-4.665705,-23.145554,-0.030495,-23.145554,-4.665705,-0.240000,0.440000,-21,112,-20.503071,112.450000,-20.503071,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.651585,78.662887,115.814765,143.004276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569084,1.514685,0.290067,0.016689,0.500452,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.367963,mpc-p,0,-126.340000,54.885000,1.805283,4.829319,2.000000,4.825000,-0.194717,0.004319,-5.824507,-22.047741,-0.213464,-22.047741,-5.824507,-0.250000,0.780000,-1,112,-1.078320,112.450000,-1.078320,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.949376,84.888865,119.560046,156.624652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544158,1.460123,0.320024,0.017101,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.377991,mpc-p,0,-126.340000,54.885000,1.755878,4.716138,1.950000,4.665000,-0.194122,0.051138,-5.153621,-13.509197,-0.152474,-13.509197,-5.153621,-0.150000,0.970000,-6,67,-6.488420,35.108936,-6.488420,35.108936,0.000000,32.341064,0.000000,64.000000,0.000000,0.000000,78.995465,91.675277,125.849348,172.143291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545670,1.465983,0.367122,0.025633,0.500278,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.387968,mpc-p,0,-126.340000,54.885000,1.713366,4.605712,1.900000,4.585000,-0.186634,0.020712,-4.726694,-4.238777,-0.152474,-4.238777,-4.726694,-0.090000,0.910000,-7,22,-6.673493,-39.730138,-6.673493,-39.730138,0.000000,62.180138,0.000000,64.000000,0.000000,0.000000,75.946845,95.875887,135.612813,182.278232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.839811,1.684087,0.223145,0.037181,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008298,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.397966,mpc-p,0,-126.340000,54.885000,1.677487,4.497452,1.860000,4.585000,-0.182513,-0.087548,-3.567892,3.079975,0.579401,3.079975,-3.567892,-0.040000,0.590000,-13,-23,-12.871831,-78.689583,-12.871831,-78.689583,0.000000,56.139583,0.000000,64.000000,0.000000,0.000000,74.866209,93.513732,130.028615,174.810643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552794,1.543293,0.240462,0.024117,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.407963,mpc-p,0,-126.340000,54.885000,1.648401,4.391837,1.840000,4.615000,-0.191599,-0.223163,-3.567892,3.079975,-0.030495,2.531068,-1.799193,-0.080000,0.190000,-3,-51,-2.955305,-51.256824,-2.955305,-51.256824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.233331,87.992440,130.639540,170.233504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553445,1.556292,0.230034,0.031958,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.417997,mpc-p,0,-126.340000,54.885000,1.626068,4.288683,1.830000,4.595000,-0.203932,-0.306317,-0.762370,-5.275601,-0.701380,-5.275601,-0.762370,-0.070000,0.010000,-26,-6,-26.338919,27.990365,-26.338919,27.990365,0.000000,-34.247189,0.000000,64.000000,0.000000,0.000000,81.462908,86.180264,130.639554,171.012452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561272,1.742743,0.265899,0.032447,0.500890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.427971,mpc-p,0,-126.340000,54.885000,1.610698,4.189181,1.840000,4.495000,-0.229302,-0.305819,1.006328,-13.875134,-0.945339,-13.875134,1.006328,-0.100000,-0.040000,-39,39,-39.159850,108.467416,-39.159850,108.467416,0.000000,-69.724240,0.000000,64.000000,0.000000,0.000000,85.610915,85.070977,127.752147,159.599295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575883,1.753500,0.274642,0.044457,0.501855,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.437973,mpc-p,0,-126.340000,54.885000,1.602119,4.092631,1.860000,4.285000,-0.257881,-0.192369,1.677214,-25.524149,-0.823360,-25.524149,1.677214,-0.220000,-0.010000,-27,84,-26.548145,112.450000,-26.548145,112.450000,0.000000,-28.706824,0.000000,64.000000,0.000000,0.000000,85.564078,87.796950,122.870388,155.812175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582570,1.778349,0.259733,0.038254,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.447973,mpc-p,0,-126.340000,54.885000,1.600361,3.999536,1.880000,3.985000,-0.279639,0.014536,1.250287,-35.404464,-0.701380,-35.404464,1.250287,-0.260000,0.240000,18,112,19.493273,112.450000,19.493273,112.450000,-1.041418,0.000000,0.000000,64.000000,0.000000,0.000000,79.217523,94.910785,121.913082,164.011863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564300,1.469517,0.274984,0.024402,0.503846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.458003,mpc-p,0,-126.340000,54.885000,1.605402,3.909793,1.890000,3.615000,-0.284598,0.294793,0.152474,-37.661079,-1.738204,-37.661079,0.152474,-0.100000,0.710000,1,112,1.181928,112.450000,1.181928,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.659375,102.004001,125.368570,175.864856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556676,1.479908,0.316328,0.025202,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.467966,mpc-p,0,-126.340000,54.885000,1.617091,3.824420,1.890000,3.285000,-0.272909,0.539420,1.494245,-32.354984,-1.250287,-32.354984,1.494245,-0.010000,0.930000,-27,112,-27.264434,112.450000,-27.264434,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.345435,109.723766,142.054335,192.755568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558659,1.573911,0.327292,0.033702,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.477998,mpc-p,0,-126.340000,54.885000,1.635501,3.742430,1.910000,3.005000,-0.274499,0.737430,1.860183,-24.853263,-0.457422,-24.853263,1.860183,-0.040000,1.020000,-20,112,-20.201016,112.450000,-20.201016,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.227114,114.298772,143.856839,194.261180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561539,1.564052,0.304944,0.037218,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.488143,mpc-p,0,-126.340000,54.885000,1.660786,3.663718,1.930000,3.005000,-0.269214,0.658718,1.860183,-24.853263,-0.762370,-13.204249,1.128308,-0.130000,1.070000,1,112,1.089103,112.450000,1.089103,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.790596,118.996310,139.905781,197.891951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.534986,1.741484,0.339530,0.036165,2.339248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011003,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.499241,mpc-p,0,-126.340000,54.885000,1.695965,3.582644,1.950000,2.725000,-0.254035,0.857644,1.067318,-3.628881,-0.945339,-3.628881,1.067318,-0.090000,1.070000,21,67,20.745714,48.480306,20.745714,48.480306,0.000000,18.969694,0.000000,64.000000,0.000000,0.000000,39.450155,118.339153,146.963354,205.909809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584284,1.758493,0.438207,0.039068,0.500751,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008332,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.509304,mpc-p,0,-126.340000,54.885000,1.734487,3.513826,1.970000,2.745000,-0.235513,0.768826,0.579401,5.336590,-0.213464,5.336590,0.579401,-0.010000,0.920000,28,22,28.108552,-14.181698,28.108552,-14.181698,0.000000,36.631698,0.000000,64.000000,0.000000,0.000000,33.643216,112.053812,143.638134,201.737626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569755,1.514134,0.212867,0.021963,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.519340,mpc-p,0,-126.340000,54.885000,1.778998,3.449776,1.990000,2.825000,-0.211002,0.624776,2.348100,9.727842,0.396432,9.727842,2.348100,0.040000,0.560000,16,-23,15.613138,-23.030421,15.613138,-23.030421,0.000000,0.480421,0.000000,64.000000,0.000000,0.000000,34.140898,100.289824,143.126391,193.866291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554032,1.577237,0.193536,0.020094,0.503041,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.529331,mpc-p,0,-126.340000,54.885000,1.829161,3.390672,2.010000,2.895000,-0.180839,0.495672,3.079975,6.312424,-0.030495,6.312424,3.079975,0.080000,0.180000,6,22,6.353730,35.222660,6.353730,35.222660,0.000000,-12.772660,0.000000,64.000000,0.000000,0.000000,43.954131,88.359886,156.308151,195.961939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553580,1.522314,0.193608,0.017830,0.503770,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.539301,mpc-p,0,-126.340000,54.885000,1.884826,3.336432,2.060000,2.905000,-0.175174,0.431432,4.787684,-3.628881,-0.640391,-3.628881,4.787684,0.100000,0.120000,-14,67,-13.903290,112.450000,-13.903290,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,55.032020,80.407932,156.277751,188.564033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548969,1.688238,0.259272,0.027918,0.500420,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.549303,mpc-p,0,-126.340000,54.885000,1.946053,3.286880,2.120000,2.835000,-0.173947,0.451880,6.617372,-11.618519,-1.128308,-11.618519,6.617372,0.060000,0.330000,-26,112,-26.273050,112.450000,-26.273050,112.450000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,62.590952,79.788817,150.946130,181.505158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561110,1.631251,0.253964,0.027821,0.500361,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.559301,mpc-p,0,-126.340000,54.885000,2.012410,3.242281,2.190000,2.715000,-0.177590,0.527281,7.044299,-14.302062,-1.006328,-14.302062,7.044299,0.020000,0.710000,-23,112,-23.473875,112.450000,-23.473875,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.146394,81.789132,143.767437,177.534251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560529,1.535699,0.300789,0.021076,0.500273,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.569331,mpc-p,0,-126.340000,54.885000,2.083871,3.202580,2.260000,2.595000,-0.176129,0.607580,6.434403,-10.215758,-0.213464,-10.215758,6.434403,-0.040000,0.990000,-4,112,-3.614284,112.450000,-3.614284,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.214765,87.259071,146.214849,187.371411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547221,1.497445,0.345185,0.019816,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.579331,mpc-p,0,-126.340000,54.885000,2.159700,3.168083,2.320000,2.545000,-0.160300,0.623083,4.665705,-1.616224,0.335443,-1.616224,4.665705,-0.060000,1.040000,28,67,27.694236,60.260695,27.694236,60.260695,0.000000,7.189305,0.000000,64.000000,0.000000,0.000000,45.773274,90.265382,144.904271,191.354652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551077,1.479423,0.409607,0.022313,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.589331,mpc-p,0,-126.340000,54.885000,2.239810,3.138706,2.370000,2.565000,-0.130190,0.573706,3.445913,6.617372,-0.884349,6.617372,3.445913,0.030000,0.900000,43,22,42.744504,4.227931,42.744504,4.227931,0.000000,18.222069,0.000000,64.000000,0.000000,0.000000,31.492362,89.430632,138.448169,185.313541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554591,1.567438,0.248280,0.038488,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.599339,mpc-p,0,-126.340000,54.885000,2.323937,3.114472,2.410000,2.645000,-0.086063,0.469472,2.897006,9.605862,-0.762370,9.605862,2.897006,0.060000,0.560000,57,5,57.168000,5.340889,57.168000,5.340889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.975922,86.533031,141.325018,186.459844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579248,1.449347,0.216329,0.019655,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.609341,mpc-p,0,-126.340000,54.885000,2.411615,3.095442,2.450000,2.715000,-0.038385,0.380442,3.689871,6.007476,0.030495,6.007476,3.689871,0.250000,0.290000,35,50,35.351022,55.838779,35.351022,55.838779,0.000000,-5.497891,0.000000,64.000000,0.000000,0.000000,12.409458,84.640874,155.487888,196.864194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586631,1.437576,0.252165,0.018167,0.500914,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.619335,mpc-p,0,-126.340000,54.885000,2.502472,3.081620,2.510000,2.735000,-0.007528,0.346620,6.495393,-1.067318,-0.274453,-1.067318,6.495393,0.380000,0.320000,-5,95,-4.537235,112.449978,-4.537235,112.449978,0.000000,-17.109089,0.000000,64.000000,0.000000,0.000000,12.672210,82.446044,163.239463,188.632304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542119,1.516378,0.204387,0.018118,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.629300,mpc-p,0,-126.340000,54.885000,2.595921,3.073007,2.590000,2.705000,0.005921,0.368007,10.703675,-5.946486,-0.823360,-5.946486,10.703675,0.230000,0.600000,-23,112,-22.919012,112.450000,-22.919012,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.894644,80.108528,146.077566,170.535929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548627,1.443339,0.214922,0.018261,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.639330,mpc-p,0,-126.340000,54.885000,2.692489,3.069537,2.690000,2.665000,0.002489,0.404537,11.557530,-4.055809,-0.823360,-4.055809,11.557530,0.090000,0.880000,-10,106,-10.194824,105.577038,-10.194824,105.577038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.051605,79.459694,140.381629,170.161512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549901,1.482330,0.291227,0.018397,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.649330,mpc-p,0,-126.340000,54.885000,2.790866,3.071248,2.810000,2.655000,-0.019134,0.416248,10.825654,1.494245,0.152474,1.494245,10.825654,-0.040000,0.990000,19,61,19.241359,55.780618,19.241359,55.780618,0.000000,4.796420,0.000000,64.000000,0.000000,0.000000,-4.465563,78.593325,136.711191,176.538919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551445,1.531972,0.310273,0.020716,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.659335,mpc-p,0,-126.340000,54.885000,2.890968,3.078088,2.920000,2.705000,-0.029032,0.373088,9.605862,8.325081,0.091484,8.325081,9.605862,0.070000,0.840000,25,16,24.675574,13.468445,24.675574,13.468445,0.000000,2.108592,0.000000,64.000000,0.000000,0.000000,-18.695582,75.572796,129.017974,170.556123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563557,1.631621,0.223152,0.023595,0.502661,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.669302,mpc-p,0,-126.340000,54.885000,2.991954,3.089957,3.020000,2.785000,-0.028046,0.304957,10.520706,9.178935,-0.579401,9.178935,10.520706,0.110000,0.520000,18,33,17.727287,32.789134,17.727287,32.789134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.645972,73.268709,131.741101,175.869074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556775,1.516927,0.210903,0.021047,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.679300,mpc-p,0,-126.340000,54.885000,3.094095,3.106872,3.130000,2.855000,-0.035905,0.251872,11.252582,5.275601,-0.884349,5.275601,11.252582,0.150000,0.370000,9,78,8.696109,79.332381,8.696109,79.332381,0.000000,-1.543248,0.000000,64.000000,0.000000,0.000000,-44.140564,71.780126,133.574448,176.885600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551015,1.484981,0.200686,0.022275,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.689334,mpc-p,0,-126.340000,54.885000,3.197000,3.128818,3.250000,2.885000,-0.053000,0.243818,12.167426,-0.274453,-0.335443,-0.274453,12.167426,0.120000,0.520000,4,112,3.835127,112.450000,3.835127,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.490298,70.284530,125.531078,161.100894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579765,1.502343,0.243921,0.023782,0.500937,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.699302,mpc-p,0,-126.340000,54.885000,3.299197,3.155472,3.370000,2.875000,-0.070803,0.280472,12.472374,-1.616224,-0.030495,-1.616224,12.472374,0.080000,0.810000,6,112,5.914839,111.646776,5.914839,111.646776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.099621,67.460362,120.310603,148.722005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559712,1.638221,0.332251,0.029840,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.709289,mpc-p,0,-126.340000,54.885000,3.401090,3.186928,3.510000,2.895000,-0.108910,0.291928,11.984457,3.018985,-0.396432,3.018985,11.984457,0.080000,0.970000,10,67,9.983581,65.561904,9.983581,65.561904,0.000000,1.084872,0.000000,64.000000,0.000000,0.000000,-73.842299,63.816444,121.533696,147.606004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573615,1.498637,0.313192,0.020472,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.719305,mpc-p,0,-126.340000,54.885000,3.502323,3.223146,3.630000,2.955000,-0.127677,0.268146,11.618519,8.386070,-0.518412,8.386070,11.618519,0.120000,0.870000,9,32,9.419129,32.069190,9.419129,32.069190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.649802,59.965320,120.878053,148.028270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556327,1.694248,0.231070,0.029353,0.501097,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.729311,mpc-p,0,-126.340000,54.885000,3.602063,3.263889,3.750000,3.045000,-0.147937,0.218889,11.618519,8.386070,-0.701380,10.886644,10.947634,0.130000,0.620000,8,54,7.521326,54.177543,7.521326,54.177543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.034710,56.605244,118.157046,144.156985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588096,1.833354,0.235724,0.037915,0.500921,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008207,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.739306,mpc-p,0,-126.340000,54.885000,3.699822,3.309003,3.870000,3.125000,-0.170178,0.184003,10.642686,8.264091,-0.884349,8.264091,10.642686,0.110000,0.510000,18,70,17.879232,69.597931,17.879232,69.597931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.311316,50.969949,118.135752,137.440166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572894,1.849861,0.223617,0.033749,0.501390,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.749530,mpc-p,0,-126.340000,54.885000,3.797424,3.359582,3.990000,3.195000,-0.192576,0.164582,10.886644,4.665705,-0.152474,4.665705,10.886644,0.110000,0.600000,13,95,13.416533,95.009029,13.416533,95.009029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.081471,47.032171,119.919631,139.035842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591411,1.788455,0.269301,0.036234,0.500994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.759308,mpc-p,0,-126.340000,54.885000,3.888042,3.411998,4.090000,3.245000,-0.201958,0.166998,9.300914,3.567892,-0.152474,3.567892,9.300914,0.140000,0.740000,21,98,20.614787,97.541306,20.614787,97.541306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.994970,43.394025,115.415608,131.443396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579938,1.718637,0.273613,0.031561,0.688667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008303,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.769309,mpc-p,0,-126.340000,54.885000,3.977523,3.469548,4.200000,3.295000,-0.222477,0.174548,8.691018,5.214611,-0.396432,5.214611,8.691018,0.170000,0.870000,19,78,18.755221,77.734666,18.755221,77.734666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.582640,39.584591,111.794863,125.856557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593202,1.677907,0.251709,0.029136,0.501014,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.779312,mpc-p,0,-126.340000,54.885000,4.063330,3.530928,4.300000,3.375000,-0.236670,0.155928,8.386070,8.812998,0.091484,8.812998,8.386070,0.210000,0.860000,13,51,13.155121,51.166582,13.155121,51.166582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.329591,35.713504,108.220386,120.956874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600499,1.738507,0.235510,0.037327,2.238974,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.789300,mpc-p,0,-126.340000,54.885000,4.144873,3.595851,4.390000,3.475000,-0.245127,0.120851,8.569039,11.801488,-1.006328,11.801488,8.569039,0.220000,0.730000,7,39,7.032851,38.744106,7.032851,38.744106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.768708,31.703132,105.284474,116.757481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.626843,1.783343,0.241183,0.035062,0.897538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.800149,mpc-p,0,-126.340000,54.885000,4.228259,3.670278,4.490000,3.605000,-0.261741,0.065278,7.593205,10.642686,-0.030495,10.642686,7.593205,0.160000,0.540000,17,65,17.376923,64.821055,17.376923,64.821055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.776657,27.781799,103.259996,113.507048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595726,1.826828,0.240352,0.035242,0.501117,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.810154,mpc-p,0,-126.340000,54.885000,4.299895,3.742311,4.570000,3.685000,-0.270105,0.057311,6.617372,7.715185,0.335443,7.715185,6.617372,0.160000,0.560000,21,92,20.779493,92.303361,20.779493,92.303361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-152.055360,22.951521,103.260926,116.387735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.804507,1.733518,0.238360,0.033894,0.521187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008344,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.819299,mpc-p,0,-126.340000,54.885000,4.360593,3.810838,4.630000,3.745000,-0.269407,0.065838,6.068465,5.885497,0.640391,5.885497,6.068465,0.190000,0.690000,17,101,16.602844,101.333147,16.602844,101.333147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-156.359924,18.786387,106.040981,123.380771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570021,1.696491,0.319464,0.034629,0.658066,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008291,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.829312,mpc-p,0,-126.340000,54.885000,4.421418,3.888609,4.690000,3.815000,-0.268582,0.073609,5.214611,7.959143,-0.579401,7.959143,5.214611,0.210000,0.860000,15,73,15.474764,73.254000,15.474764,73.254000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.819117,15.796490,109.373462,128.471973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580932,1.730263,0.361526,0.022582,0.500597,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.839303,mpc-p,0,-126.340000,54.885000,4.475852,3.968863,4.750000,3.915000,-0.274148,0.053863,3.750861,10.581696,-0.274453,10.581696,3.750861,0.200000,0.840000,23,53,23.144538,53.071922,23.144538,53.071922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-160.954636,14.293246,108.787936,123.683816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555641,1.539344,0.208192,0.024586,0.503036,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.849304,mpc-p,0,-126.340000,54.885000,4.523691,4.051642,4.790000,4.025000,-0.266309,0.026642,3.384923,12.350394,0.152474,12.350394,3.384923,0.220000,0.690000,19,52,18.775966,51.641960,18.775966,51.641960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-163.330196,12.054810,102.623035,114.175882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560993,1.482515,0.191331,0.019764,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.859330,mpc-p,0,-126.340000,54.885000,4.564581,4.136842,4.830000,4.135000,-0.265419,0.001842,2.470079,11.191592,-0.030495,11.191592,2.470079,0.230000,0.590000,18,71,17.837640,70.860484,17.837640,70.860484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-165.685510,9.134197,96.516785,107.962878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551645,1.626960,0.238247,0.027313,0.501117,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.869302,mpc-p,0,-126.340000,54.885000,4.597879,4.223573,4.860000,4.245000,-0.262121,-0.021427,1.677214,9.849821,0.152474,9.849821,1.677214,0.230000,0.620000,17,81,16.810787,80.629413,16.810787,80.629413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-167.461379,5.850917,93.911958,107.552116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556630,1.633378,0.198710,0.020691,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.879304,mpc-p,0,-126.340000,54.885000,4.623541,4.312325,4.890000,4.355000,-0.266459,-0.042675,1.006328,8.812998,0.030495,8.812998,1.006328,0.210000,0.720000,16,81,15.933421,80.590735,15.933421,80.590735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-168.428126,3.183392,93.959126,107.894781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557619,1.598254,0.226234,0.019939,0.500330,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.889329,mpc-p,0,-126.340000,54.885000,4.641153,4.402807,4.900000,4.465000,-0.258847,-0.062193,0.762370,10.886644,0.701380,10.886644,0.762370,0.210000,0.780000,10,58,10.462471,58.128905,10.462471,58.128905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-169.028534,0.747842,94.604908,108.597688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549236,1.467267,0.190418,0.016857,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.899330,mpc-p,0,-126.340000,54.885000,4.650323,4.494359,4.910000,4.585000,-0.259677,-0.090641,-0.579401,13.204249,0.396432,13.204249,-0.579401,0.190000,0.700000,16,45,16.197428,44.536225,16.197428,44.536225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-169.788024,-1.376761,101.038984,117.497226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544743,1.455122,0.186350,0.017172,0.501543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.909333,mpc-p,0,-126.340000,54.885000,4.650806,4.586975,4.910000,4.725000,-0.259194,-0.138025,-1.189297,12.716332,0.091484,12.716332,-1.189297,0.210000,0.590000,10,55,10.183742,54.742980,10.183742,54.742980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-170.804229,-2.818589,101.546849,116.568238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553223,1.648762,0.253596,0.035967,0.505543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.919301,mpc-p,0,-126.340000,54.885000,4.642373,4.680057,4.900000,4.855000,-0.257627,-0.174943,-1.982162,11.801488,-0.213464,11.801488,-1.982162,0.180000,0.550000,11,64,11.283004,64.181661,11.283004,64.181661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-171.734935,-4.697378,98.394388,114.855198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550697,1.648752,0.200447,0.024958,0.500382,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.929303,mpc-p,0,-126.340000,54.885000,4.624714,4.774018,4.890000,4.965000,-0.265286,-0.190982,-2.836017,10.032790,1.006328,10.032790,-2.836017,0.160000,0.580000,10,75,10.210960,75.362267,10.210960,75.362267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-171.862555,-5.640403,93.419074,106.188738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555744,1.680298,0.226838,0.025899,0.503596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.939328,mpc-p,0,-126.340000,54.885000,4.597538,4.868505,4.860000,5.065000,-0.262462,-0.196495,-3.567892,9.117946,1.067318,9.117946,-3.567892,0.170000,0.670000,5,75,4.793711,75.001398,4.793711,75.001398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-171.584911,-7.031088,92.497212,106.724903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562965,1.565744,0.219922,0.024918,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.949310,mpc-p,0,-126.340000,54.885000,4.560842,4.962657,4.830000,5.175000,-0.269158,-0.212343,-3.506902,9.971800,0.518412,9.971800,-3.506902,0.170000,0.710000,-7,63,-6.917389,62.530192,-6.917389,62.530192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-170.745123,-7.612718,91.245241,103.568537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565017,1.603850,0.206686,0.025459,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.959305,mpc-p,0,-126.340000,54.885000,4.514279,5.056751,4.790000,5.295000,-0.275721,-0.238249,-4.299767,11.557530,0.396432,11.557530,-4.299767,0.140000,0.690000,-8,48,-7.686754,47.641169,-7.686754,47.641169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-169.347715,-7.200793,91.139981,101.392994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560927,1.534705,0.224810,0.029303,0.503218,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.969334,mpc-p,0,-126.340000,54.885000,4.457525,5.150734,4.750000,5.415000,-0.292475,-0.264266,-4.299767,11.557530,0.213464,12.289405,-4.848673,0.070000,0.590000,-11,52,-11.411743,52.331555,-11.411743,52.331555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-166.986245,-5.723305,87.270562,92.473713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569354,1.580945,0.208161,0.018464,0.500398,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.979299,mpc-p,0,-126.340000,54.885000,4.391027,5.243468,4.710000,5.525000,-0.318973,-0.281532,-5.702528,9.727842,0.457422,9.727842,-5.702528,0.080000,0.530000,-16,70,-15.593525,69.999086,-15.593525,69.999086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-163.260077,-4.184085,79.174330,81.900214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540876,1.455352,0.150453,0.013376,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.989338,mpc-p,0,-126.340000,54.885000,4.313756,5.335967,4.660000,5.615000,-0.346244,-0.279033,-6.312424,7.898153,0.640391,7.898153,-6.312424,0.010000,0.610000,-17,77,-16.972474,77.220615,-16.972474,77.220615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.996991,-3.304196,72.805853,74.984497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538522,1.411017,0.144479,0.013068,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.999329,mpc-p,0,-126.340000,54.885000,4.226508,5.426885,4.610000,5.695000,-0.383492,-0.268115,-6.922320,7.349247,1.067318,7.349247,-6.922320,-0.030000,0.690000,-22,74,-22.337744,73.896043,-22.337744,73.896043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-155.211704,-2.354222,70.940583,71.449545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540088,1.409288,0.148518,0.013472,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.009464,mpc-p,0,-126.340000,54.885000,4.127394,5.517709,4.530000,5.775000,-0.402606,-0.257291,-8.264091,6.922320,0.762370,6.922320,-8.264091,-0.120000,0.730000,-13,72,-13.042970,72.388234,-13.042970,72.388234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-152.541389,-0.836553,72.925065,71.690573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568482,1.418856,0.184956,0.015242,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.019339,mpc-p,0,-126.340000,54.885000,4.020520,5.604605,4.450000,5.845000,-0.429480,-0.240395,-9.483883,7.410237,1.128308,7.410237,-9.483883,-0.130000,0.720000,-14,69,-14.073501,68.719108,-14.073501,68.719108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-150.706066,0.191795,74.420271,72.676748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539687,1.415497,0.143804,0.015068,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.029301,mpc-p,0,-126.340000,54.885000,3.902381,5.690454,4.360000,5.935000,-0.457619,-0.244546,-10.764665,7.044299,1.433256,7.044299,-10.764665,-0.110000,0.710000,-19,70,-19.452117,69.755572,-19.452117,69.755572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-148.773615,1.061929,73.656835,72.274553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556729,1.417185,0.173607,0.014175,0.501676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.039453,mpc-p,0,-126.340000,54.885000,3.771331,5.775845,4.250000,6.015000,-0.478669,-0.239155,-12.106436,7.593205,1.433256,7.593205,-12.106436,-0.130000,0.720000,-19,62,-19.194351,62.489163,-19.194351,62.489163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.259483,1.774715,67.349639,65.443782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558088,1.417291,0.188655,0.015133,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.049450,mpc-p,0,-126.340000,54.885000,3.631828,5.857632,4.130000,6.095000,-0.498172,-0.237368,-12.960290,7.227268,2.165131,7.227268,-12.960290,-0.160000,0.680000,-22,66,-21.687565,66.149401,-21.687565,66.149401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.904229,2.902392,64.056120,60.450337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558362,1.417701,0.185330,0.014558,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.059298,mpc-p,0,-126.340000,54.885000,3.484317,5.935771,4.010000,6.165000,-0.525683,-0.229229,-14.180083,5.885497,1.738204,5.885497,-14.180083,-0.180000,0.670000,-24,76,-23.627088,75.996074,-23.627088,75.996074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.578661,4.108142,57.922654,53.595021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538643,1.476405,0.162193,0.016987,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.069460,mpc-p,0,-126.340000,54.885000,3.321701,6.013667,3.860000,6.225000,-0.538299,-0.211333,-15.277895,4.787684,1.250287,4.787684,-15.277895,-0.190000,0.720000,-27,79,-26.727227,79.315777,-26.727227,79.315777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.214780,5.058768,53.522471,48.656513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557961,1.414708,0.187267,0.014827,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.079305,mpc-p,0,-126.340000,54.885000,3.154201,6.086288,3.710000,6.275000,-0.555799,-0.188712,-16.314719,3.994819,1.494245,3.994819,-16.314719,-0.200000,0.770000,-30,80,-30.083682,80.000214,-30.083682,80.000214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.294244,6.270742,51.921748,46.279863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553478,1.415111,0.187319,0.016051,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.089457,mpc-p,0,-126.340000,54.885000,2.971376,6.158042,3.550000,6.335000,-0.578624,-0.176958,-17.473521,4.177788,2.043152,4.177788,-17.473521,-0.230000,0.790000,-30,74,-29.815377,74.008363,-29.815377,74.008363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.795492,7.719090,51.223933,45.639364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557371,1.415652,0.187864,0.015287,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.099401,mpc-p,0,-126.340000,54.885000,2.782501,6.225069,3.370000,6.385000,-0.587499,-0.159931,-19.181230,5.946486,2.287110,5.946486,-19.181230,-0.270000,0.790000,-21,57,-21.033111,57.365993,-21.033111,57.365993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.549760,8.739940,51.923447,47.547962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557939,1.412781,0.184819,0.014767,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.109406,mpc-p,0,-126.340000,54.885000,2.582878,6.289078,3.180000,6.445000,-0.597122,-0.155922,-20.462012,4.787684,2.592058,4.787684,-20.462012,-0.240000,0.690000,-25,72,-25.102722,71.580002,-25.102722,71.580002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.656366,10.422765,56.196764,55.963637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560325,1.411784,0.176046,0.015149,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.119386,mpc-p,0,-126.340000,54.885000,2.374405,6.349329,2.980000,6.505000,-0.605595,-0.155671,-20.888939,3.872840,2.226120,3.872840,-20.888939,-0.240000,0.690000,-33,76,-33.006249,75.988499,-33.006249,75.988499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.711562,11.057536,50.934628,48.771328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557059,1.412440,0.186137,0.014749,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.129297,mpc-p,0,-126.340000,54.885000,2.158357,6.405456,2.780000,6.545000,-0.621643,-0.139544,-21.681804,2.348100,2.287110,2.348100,-21.681804,-0.260000,0.740000,-36,82,-36.328830,81.522736,-36.328830,81.522736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.903754,11.899620,46.576563,43.455481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539700,1.403150,0.154604,0.014180,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.139448,mpc-p,0,-126.340000,54.885000,1.928035,6.458959,2.560000,6.575000,-0.631965,-0.116041,-22.474668,2.470079,2.592058,2.470079,-22.474668,-0.290000,0.800000,-37,73,-36.722106,73.345385,-36.722106,73.345385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.698971,12.520201,45.084146,41.088024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556833,1.412348,0.187739,0.014691,0.502638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.149454,mpc-p,0,-126.340000,54.885000,1.692337,6.507610,2.330000,6.605000,-0.637663,-0.097390,-24.548315,3.140965,2.653048,3.140965,-24.548315,-0.310000,0.790000,-26,66,-25.685315,66.076707,-25.685315,66.076707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.362470,13.394529,47.544530,45.255611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556760,1.410440,0.186855,0.013508,0.501695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.159400,mpc-p,0,-126.340000,54.885000,1.449841,6.551818,2.080000,6.645000,-0.630159,-0.093182,-26.134045,2.957996,3.079975,2.957996,-26.134045,-0.300000,0.730000,-21,69,-20.539299,68.996215,-20.539299,68.996215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.650196,14.357405,50.773541,51.524259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558405,1.411093,0.183293,0.015173,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.169448,mpc-p,0,-126.340000,54.885000,1.196883,6.592153,1.820000,6.675000,-0.623117,-0.082847,-26.560972,1.799193,2.897006,1.799193,-26.560972,-0.250000,0.720000,-31,76,-31.070420,76.245958,-31.070420,76.245958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.975987,14.772421,49.763361,51.085908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556297,1.525642,0.188427,0.030303,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.179303,mpc-p,0,-126.340000,54.885000,0.941291,6.627390,1.560000,6.705000,-0.618709,-0.077610,-26.804930,1.311276,2.775027,1.311276,-26.804930,-0.240000,0.760000,-39,73,-39.104022,73.303495,-39.104022,73.303495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.501045,14.512770,44.315156,44.018871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559450,1.555961,0.207020,0.018744,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.189300,mpc-p,0,-126.340000,54.885000,0.674849,6.658652,1.290000,6.725000,-0.615151,-0.066348,-27.109878,0.701380,2.653048,0.701380,-27.109878,-0.310000,0.750000,-36,76,-36.121416,75.678923,-36.121416,75.678923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.326836,14.859368,42.353634,42.481060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546703,1.727128,0.274679,0.035787,1.048981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.199303,mpc-p,0,-126.340000,54.885000,0.401371,6.685328,1.010000,6.735000,-0.608629,-0.049672,-28.756597,0.091484,3.140965,0.091484,-28.756597,-0.340000,0.770000,-25,76,-24.912037,76.223012,-24.912037,76.223012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.657422,15.282346,42.719762,42.911767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561797,1.582698,0.210195,0.019718,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.209300,mpc-p,0,-126.340000,54.885000,0.121630,6.707304,0.710000,6.755000,-0.588370,-0.047696,-28.756597,0.091484,3.262944,0.030495,-30.891234,-0.310000,0.790000,-33,70,-32.739050,70.199028,-32.739050,70.199028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.766741,15.372660,46.669284,48.121668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555953,1.764856,0.236871,0.033705,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.219302,mpc-p,0,-126.340000,54.885000,-0.164335,6.724539,0.390000,6.775000,-0.554335,-0.050461,-32.111026,1.494245,3.994819,1.494245,-32.111026,-0.300000,0.770000,-9,56,-8.601073,56.335354,-8.601073,56.335354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.848267,14.853468,44.902608,47.972025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555489,1.458678,0.205636,0.019502,0.500176,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.229301,mpc-p,0,-126.340000,54.885000,-0.455800,6.736957,0.070000,6.795000,-0.525800,-0.058043,-33.940714,0.091484,3.628881,0.091484,-33.940714,-0.240000,0.690000,-3,69,-3.109913,69.300646,-3.109913,69.300646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.534562,15.693200,52.732468,62.941678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568717,1.691680,0.219844,0.025884,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.239301,mpc-p,0,-126.340000,54.885000,-0.752473,6.744518,-0.260000,6.795000,-0.492473,-0.050482,-33.147849,-2.165131,4.055809,-2.165131,-33.147849,-0.140000,0.680000,-26,85,-26.136327,85.385776,-26.136327,85.385776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.773338,15.578312,48.233135,57.881073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548973,1.568143,0.226225,0.021026,0.504180,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.249305,mpc-p,0,-126.340000,54.885000,-1.053991,6.747182,-0.580000,6.775000,-0.473991,-0.027818,-32.172015,-3.018985,3.567892,-3.018985,-32.172015,-0.160000,0.750000,-39,85,-39.126451,84.644314,-39.126451,84.644314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.258728,13.925102,38.508122,47.266460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546613,1.441861,0.169806,0.014214,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.259332,mpc-p,0,-126.340000,54.885000,-1.360447,6.744908,-0.890000,6.775000,-0.470447,-0.030092,-31.623109,-2.165131,3.323933,-2.165131,-31.623109,-0.270000,0.820000,-36,67,-36.318459,66.598800,-36.318459,66.598800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.159090,13.082738,35.310118,41.868108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538030,1.416699,0.158267,0.014107,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.269348,mpc-p,0,-126.340000,54.885000,-1.670342,6.737680,-1.210000,6.775000,-0.460342,-0.037320,-31.989046,-1.128308,3.384923,-1.128308,-31.989046,-0.340000,0.770000,-27,57,-27.181541,56.701495,-27.181541,56.701495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.717724,13.266436,41.954428,50.530375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540582,1.399416,0.149979,0.012987,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.279452,mpc-p,0,-126.340000,54.885000,-1.986326,6.725363,-1.540000,6.775000,-0.446326,-0.049637,-32.720922,-0.701380,4.055809,-0.701380,-32.720922,-0.330000,0.670000,-23,56,-23.135054,56.347803,-23.135054,56.347803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.978799,13.709639,46.775916,57.504711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562238,1.416406,0.181380,0.015919,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.289461,mpc-p,0,-126.340000,54.885000,-2.302128,6.708192,-1.870000,6.765000,-0.432128,-0.056808,-33.940714,-1.677214,3.628881,-1.677214,-33.940714,-0.290000,0.610000,-19,65,-18.939611,64.907757,-18.939611,64.907757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.470607,13.978576,47.636985,59.626834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557749,1.414937,0.176467,0.014558,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.299333,mpc-p,0,-126.340000,54.885000,-2.615868,6.686425,-2.200000,6.745000,-0.415868,-0.058575,-33.818734,-4.238777,3.323933,-4.238777,-33.818734,-0.250000,0.630000,-26,80,-26.335735,79.721288,-26.335735,79.721288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.883787,14.418176,46.468566,58.167014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539403,1.399148,0.143666,0.016232,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.309461,mpc-p,0,-126.340000,54.885000,-2.939561,6.659135,-2.540000,6.715000,-0.399561,-0.055865,-33.757745,-5.153621,3.933829,-5.153621,-33.757745,-0.240000,0.720000,-30,75,-29.881863,75.494106,-29.881863,75.494106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.181994,14.066982,40.357417,49.196491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570674,1.410429,0.177168,0.015500,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.319452,mpc-p,0,-126.340000,54.885000,-3.260186,6.627328,-2.880000,6.675000,-0.380186,-0.047672,-33.696755,-4.543725,3.689871,-4.543725,-33.696755,-0.270000,0.750000,-27,64,-26.609250,63.981963,-26.609250,63.981963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.754973,13.956822,41.626417,51.358199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557434,1.412806,0.178842,0.014889,0.500137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.329329,mpc-p,0,-126.340000,54.885000,-3.577899,6.591164,-3.210000,6.645000,-0.367899,-0.053836,-35.404464,-3.872840,3.445913,-3.872840,-35.404464,-0.280000,0.720000,-10,56,-9.838131,56.129286,-9.838131,56.129286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.601706,14.219524,46.491671,59.252423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541184,1.399333,0.145599,0.014401,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.339331,mpc-p,0,-126.340000,54.885000,-3.899927,6.549810,-3.550000,6.625000,-0.349927,-0.075190,-35.343474,-3.689871,3.689871,-3.689871,-35.343474,-0.240000,0.650000,-13,54,-12.587742,54.249321,-12.587742,54.249321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.080822,15.163323,54.527086,69.473034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558351,1.410874,0.162108,0.014464,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.349402,mpc-p,0,-126.340000,54.885000,-4.223951,6.503427,-3.910000,6.605000,-0.313951,-0.101573,-35.648422,-4.909663,3.445913,-4.909663,-35.648422,-0.210000,0.600000,-11,62,-11.489368,62.237678,-11.489368,62.237678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.584950,15.129766,58.025616,68.490277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558914,1.411057,0.164865,0.014011,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.359452,mpc-p,0,-126.340000,54.885000,-4.546561,6.452473,-4.270000,6.565000,-0.276561,-0.112527,-35.709412,-5.702528,3.872840,-5.702528,-35.709412,-0.170000,0.610000,-13,63,-13.296061,63.348336,-13.296061,63.348336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.188472,14.548750,56.907441,64.198544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557721,1.410512,0.165056,0.015656,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.369341,mpc-p,0,-126.340000,54.885000,-4.862823,6.397860,-4.620000,6.515000,-0.242823,-0.117140,-34.977537,-6.434403,3.811850,-6.434403,-34.977537,-0.170000,0.630000,-17,63,-17.110094,63.312431,-17.110094,63.312431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.209842,13.935223,56.038077,62.383268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549179,1.407675,0.166356,0.014352,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.379450,mpc-p,0,-126.340000,54.885000,-5.184403,6.337539,-4.960000,6.465000,-0.224403,-0.127461,-34.306651,-7.166278,3.201954,-7.166278,-34.306651,-0.170000,0.650000,-21,63,-21.340525,62.597191,-21.340525,62.597191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.286977,13.492626,54.776624,61.079814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558279,1.421179,0.177346,0.015529,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.389449,mpc-p,0,-126.340000,54.885000,-5.500246,6.273512,-5.300000,6.415000,-0.200246,-0.141488,-33.818734,-7.166278,3.201954,-7.166278,-33.818734,-0.200000,0.650000,-19,58,-18.774977,57.616375,-18.774977,57.616375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.686059,12.999246,53.609533,60.342105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556507,1.407686,0.178278,0.014274,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.399452,mpc-p,0,-126.340000,54.885000,-5.813583,6.205213,-5.630000,6.365000,-0.183583,-0.159787,-32.598942,-6.373413,3.201954,-6.373413,-32.598942,-0.210000,0.620000,-24,48,-24.056493,48.353033,-24.056493,48.353033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.631291,12.651015,56.134274,64.173831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559453,1.408133,0.179703,0.014926,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.409328,mpc-p,0,-126.340000,54.885000,-6.119845,6.133739,-5.940000,6.315000,-0.179845,-0.181261,-31.440140,-6.312424,2.531068,-6.312424,-31.440140,-0.230000,0.570000,-29,47,-29.175823,46.725526,-29.175823,46.725526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.076319,11.976743,57.782074,66.580226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540670,1.396813,0.144599,0.015253,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.419298,mpc-p,0,-126.340000,54.885000,-6.425456,6.057629,-6.250000,6.255000,-0.175456,-0.197371,-31.257171,-7.410237,2.897006,-7.410237,-31.257171,-0.260000,0.510000,-25,57,-24.539383,56.559287,-24.539383,56.559287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.802673,11.386949,56.211307,65.636591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537270,1.395688,0.137555,0.014674,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.429326,mpc-p,0,-126.340000,54.885000,-6.728834,5.977184,-6.560000,6.175000,-0.168834,-0.197816,-30.769254,-9.666852,3.445913,-9.666852,-30.769254,-0.270000,0.540000,-24,69,-23.900604,69.094087,-23.900604,69.094087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.282437,12.076634,55.554561,65.912986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539554,1.395024,0.139388,0.013196,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.439461,mpc-p,0,-126.340000,54.885000,-7.030855,5.892069,-6.860000,6.095000,-0.170855,-0.202931,-30.464306,-9.605862,2.043152,-9.605862,-30.464306,-0.290000,0.570000,-20,62,-20.121767,62.366964,-20.121767,62.366964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.736292,12.903650,54.894770,64.949837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566315,1.412113,0.176285,0.015090,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.449452,mpc-p,0,-126.340000,54.885000,-7.323682,5.804543,-7.160000,6.015000,-0.163682,-0.210457,-29.061545,-8.934977,2.470079,-8.934977,-29.061545,-0.250000,0.650000,-32,45,-31.802340,45.024462,-31.802340,45.024462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.995528,13.518185,59.897582,71.081223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559090,1.409488,0.175290,0.015324,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.459335,mpc-p,0,-126.340000,54.885000,-7.608125,5.714579,-7.450000,5.955000,-0.158125,-0.240421,-28.451649,-7.532216,2.287110,-7.532216,-28.451649,-0.290000,0.580000,-28,34,-27.543182,33.893295,-27.543182,33.893295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.788224,12.605607,63.821596,73.812975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539864,1.395673,0.139774,0.014899,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.469461,mpc-p,0,-126.340000,54.885000,-7.893846,5.619046,-7.730000,5.885000,-0.163846,-0.265954,-28.085712,-7.959143,2.592058,-7.959143,-28.085712,-0.350000,0.460000,-18,43,-18.234462,43.053741,-18.234462,43.053741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.250697,12.306855,65.995429,78.478055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566768,1.405051,0.174743,0.014887,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.479454,mpc-p,0,-126.340000,54.885000,-8.169689,5.521618,-8.010000,5.805000,-0.159689,-0.283382,-27.536805,-9.483883,2.165131,-9.483883,-27.536805,-0.280000,0.410000,-26,56,-26.001589,56.027081,-26.001589,56.027081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.826373,13.096923,67.509773,79.717849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558387,1.403815,0.176361,0.014548,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.489305,mpc-p,0,-126.340000,54.885000,-8.435362,5.422649,-8.280000,5.715000,-0.155362,-0.292351,-27.048889,-11.435550,2.409089,-11.435550,-27.048889,-0.290000,0.500000,-25,61,-24.922811,60.618892,-24.922811,60.618892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.683625,13.760129,64.538957,73.635415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555632,1.434435,0.176982,0.015824,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.499299,mpc-p,0,-126.340000,54.885000,-8.698205,5.319440,-8.540000,5.615000,-0.158205,-0.295560,-26.134045,-11.252582,1.738204,-11.252582,-26.134045,-0.270000,0.560000,-30,51,-30.181185,50.615210,-30.181185,50.615210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.934946,14.497093,64.275047,73.211582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535124,1.477927,0.142825,0.014191,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.509409,mpc-p,0,-126.340000,54.885000,-8.956917,5.212330,-8.800000,5.505000,-0.156917,-0.292670,-25.707117,-10.886644,2.104141,-10.886644,-25.707117,-0.280000,0.550000,-27,46,-27.152209,45.906254,-27.152209,45.906254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.824886,14.725052,65.316116,74.079336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559760,1.404907,0.175389,0.015510,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.519449,mpc-p,0,-126.340000,54.885000,-9.206411,5.103432,-9.050000,5.415000,-0.156411,-0.311568,-26.073055,-10.215758,2.043152,-10.215758,-26.073055,-0.330000,0.510000,-11,40,-10.991999,40.078856,-10.991999,40.078856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.830917,15.101064,66.025230,75.270777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557645,1.403674,0.175418,0.015921,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.529341,mpc-p,0,-126.340000,54.885000,-9.444672,4.993858,-9.300000,5.335000,-0.144672,-0.341142,-24.609304,-9.727842,1.433256,-9.727842,-24.609304,-0.290000,0.470000,-20,34,-19.581782,34.305325,-19.581782,34.305325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.486193,16.268312,71.328498,82.013067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539755,1.396166,0.140301,0.015099,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.539463,mpc-p,0,-126.340000,54.885000,-9.680487,4.879549,-9.540000,5.235000,-0.140487,-0.355451,-24.182377,-11.069613,1.555235,-11.069613,-24.182377,-0.210000,0.410000,-28,47,-28.117350,47.182047,-28.117350,47.182047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.658695,16.437159,73.636695,80.361265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568370,1.406097,0.173126,0.014672,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.549783,mpc-p,0,-126.340000,54.885000,-9.912340,4.760913,-9.790000,5.125000,-0.122340,-0.364087,-23.450502,-12.594353,1.799193,-12.594353,-23.450502,-0.250000,0.430000,-23,56,-22.843636,55.657245,-22.843636,55.657245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.154081,16.572205,69.206936,72.963594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580979,1.436413,0.204171,0.019120,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.559300,mpc-p,0,-126.340000,54.885000,-10.118269,4.649803,-10.000000,5.015000,-0.118269,-0.365197,-22.657637,-12.594353,1.555235,-12.594353,-22.657637,-0.260000,0.490000,-22,48,-21.627177,48.259010,-21.627177,48.259010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.556686,17.782505,68.730052,73.071651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546896,1.724563,0.259162,0.031702,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.569307,mpc-p,0,-126.340000,54.885000,-10.326467,4.531368,-10.220000,4.905000,-0.106467,-0.373632,-22.047741,-12.167426,1.067318,-12.167426,-22.047741,-0.280000,0.500000,-16,41,-16.241236,40.762699,-16.241236,40.762699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.618856,18.906734,70.685457,75.522799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568299,1.483549,0.201978,0.017287,0.500212,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.579301,mpc-p,0,-126.340000,54.885000,-10.525679,4.411626,-10.440000,4.795000,-0.085679,-0.383374,-21.803783,-12.228415,1.311276,-12.228415,-21.803783,-0.230000,0.460000,-15,42,-15.310483,41.852654,-15.310483,41.852654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.717862,20.280291,73.723954,78.662354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.754520,1.775824,0.238279,0.039917,0.500814,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008320,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.589304,mpc-p,0,-126.340000,54.885000,-10.716221,4.290474,-10.650000,4.675000,-0.066221,-0.384526,-21.010918,-12.960290,0.762370,-12.960290,-21.010918,-0.230000,0.430000,-13,49,-13.331205,49.044406,-13.331205,49.044406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.163017,21.041704,74.038395,77.002804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551153,1.504832,0.193207,0.018954,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.599444,mpc-p,0,-126.340000,54.885000,-10.900213,4.166501,-10.860000,4.545000,-0.040213,-0.378499,-19.669147,-13.875134,1.067318,-13.875134,-19.669147,-0.170000,0.440000,-23,55,-22.740098,54.862830,-22.740098,54.862830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.618922,22.241602,72.738551,75.948286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555114,1.448670,0.187741,0.014087,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.609299,mpc-p,0,-126.340000,54.885000,-11.070071,4.045073,-11.040000,4.415000,-0.030071,-0.369927,-18.754303,-14.972947,0.579401,-14.972947,-18.754303,-0.200000,0.490000,-20,59,-19.511485,59.348765,-19.511485,59.348765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.778234,22.529855,68.739194,71.531014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539562,1.437234,0.148278,0.013557,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.619333,mpc-p,0,-126.340000,54.885000,-11.233896,3.920625,-11.230000,4.285000,-0.003896,-0.364375,-17.534511,-13.936124,0.762370,-13.936124,-17.534511,-0.210000,0.540000,-18,46,-17.834209,45.902817,-17.834209,45.902817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.484758,23.343339,67.711484,71.076561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539567,1.405885,0.146914,0.014227,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.629331,mpc-p,0,-126.340000,54.885000,-11.387886,3.795994,-11.400000,4.155000,0.012114,-0.359006,-16.863625,-14.119093,0.396432,-14.119093,-16.863625,-0.200000,0.520000,-15,48,-15.295605,48.082806,-15.295605,48.082806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.073391,24.263770,72.421809,75.362848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539499,1.395882,0.138094,0.013039,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.639460,mpc-p,0,-126.340000,54.885000,-11.534459,3.669241,-11.560000,4.025000,0.025541,-0.355759,-15.765812,-14.728989,0.579401,-14.728989,-15.765812,-0.180000,0.480000,-18,56,-17.529607,56.252838,-17.529607,56.252838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.732220,25.269773,72.480573,75.888466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560422,1.406686,0.173715,0.014399,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.649453,mpc-p,0,-126.340000,54.885000,-11.669744,3.543863,-11.710000,3.885000,0.040256,-0.341137,-14.911958,-15.155916,0.274453,-15.155916,-14.911958,-0.190000,0.510000,-14,58,-14.089259,58.257583,-14.089259,58.257583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.234889,25.806264,70.399566,73.920511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558464,1.416403,0.174970,0.016053,0.503837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.659463,mpc-p,0,-126.340000,54.885000,-11.795997,3.418089,-11.850000,3.745000,0.054003,-0.326911,-13.692166,-15.704823,0.396432,-15.704823,-13.692166,-0.180000,0.530000,-16,62,-15.725430,61.510026,-15.725430,61.510026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.590242,27.124497,72.356865,76.559493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557413,1.408053,0.163429,0.014225,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.669366,mpc-p,0,-126.340000,54.885000,-11.911789,3.293640,-11.970000,3.605000,0.058211,-0.311360,-11.862478,-15.033937,0.518412,-15.033937,-11.862478,-0.170000,0.570000,-23,53,-23.471125,53.347364,-23.471125,53.347364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.720623,28.025732,72.482216,76.747550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557789,1.404968,0.163006,0.014422,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.679454,mpc-p,0,-126.340000,54.885000,-12.020498,3.166967,-12.090000,3.465000,0.069502,-0.298033,-11.252582,-14.119093,0.030495,-14.119093,-11.252582,-0.190000,0.550000,-17,49,-16.740357,48.798889,-16.740357,48.798889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.933431,27.623238,72.746068,75.925020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557827,1.437654,0.174136,0.015100,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.689459,mpc-p,0,-126.340000,54.885000,-12.119162,3.041575,-12.190000,3.325000,0.070838,-0.283425,-10.337738,-13.875134,0.030495,-13.875134,-10.337738,-0.200000,0.510000,-14,52,-13.688990,51.728331,-13.688990,51.728331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.504992,27.726333,76.229219,79.442955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556628,1.407168,0.176977,0.014691,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.699459,mpc-p,0,-126.340000,54.885000,-12.208756,2.916621,-12.290000,3.185000,0.081244,-0.268379,-9.605862,-14.911958,-0.213464,-14.911958,-9.605862,-0.180000,0.510000,-13,62,-12.578725,61.759886,-12.578725,61.759886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.163560,28.362647,77.663753,81.458163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558179,1.410895,0.175870,0.015491,0.503319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.709451,mpc-p,0,-126.340000,54.885000,-12.289372,2.792278,-12.370000,3.035000,0.080628,-0.242722,-8.020133,-15.643833,0.091484,-15.643833,-8.020133,-0.160000,0.560000,-20,66,-19.801722,65.876973,-19.801722,65.876973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.195805,29.291640,76.608820,81.346542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558717,1.427322,0.165070,0.017105,0.504771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.719298,mpc-p,0,-126.340000,54.885000,-12.360254,2.670323,-12.450000,2.895000,0.089746,-0.224677,-6.556382,-15.399875,0.030495,-15.399875,-6.556382,-0.170000,0.600000,-22,62,-21.890943,62.273770,-21.890943,62.273770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.953615,29.597779,74.623240,79.617312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539547,1.396957,0.127543,0.013834,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007582,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.729452,mpc-p,0,-126.340000,54.885000,-12.424580,2.545301,-12.510000,2.745000,0.085420,-0.199699,-5.580549,-14.180083,-0.457422,-14.180083,-5.580549,-0.200000,0.600000,-18,55,-17.622653,54.894756,-17.622653,54.894756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.651381,29.675007,75.563708,80.406058,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559033,1.405092,0.178094,0.015782,0.500480,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.739450,mpc-p,0,-126.340000,54.885000,-12.479387,2.423031,-12.560000,2.605000,0.080613,-0.181969,-5.031642,-13.509197,-0.274453,-13.509197,-5.031642,-0.200000,0.570000,-13,54,-13.177072,53.836526,-13.177072,53.836526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.036655,30.108039,78.017996,83.298222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556210,1.403849,0.164251,0.014709,0.500324,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.749405,mpc-p,0,-126.340000,54.885000,-12.525720,2.302220,-12.600000,2.465000,0.074280,-0.162780,-4.055809,-13.997114,-0.396432,-13.997114,-4.055809,-0.180000,0.540000,-15,63,-15.376230,62.562428,-15.376230,62.562428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.443055,30.879818,79.222757,85.253259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560954,1.403291,0.165146,0.014223,0.500335,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.759407,mpc-p,0,-126.340000,54.885000,-12.564199,2.181840,-12.630000,2.335000,0.065801,-0.153160,-2.531068,-14.789979,-0.274453,-14.789979,-2.531068,-0.160000,0.570000,-23,68,-23.316979,67.923936,-23.316979,67.923936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.110377,31.474002,76.624664,83.494221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558415,1.404366,0.175550,0.015305,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.769451,mpc-p,0,-126.340000,54.885000,-12.594901,2.062059,-12.650000,2.185000,0.055099,-0.122941,-1.250287,-14.607010,-0.701380,-14.607010,-1.250287,-0.190000,0.620000,-24,66,-23.582992,65.598712,-23.582992,65.598712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.912687,31.431694,72.642080,80.381539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557922,1.403235,0.176541,0.014472,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.779453,mpc-p,0,-126.340000,54.885000,-12.617794,1.943953,-12.650000,2.055000,0.032206,-0.111047,-0.457422,-13.265238,-0.457422,-13.265238,-0.457422,-0.220000,0.610000,-20,57,-19.850957,57.194528,-19.850957,57.194528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.171527,31.547019,71.350863,80.421912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558246,1.405667,0.176652,0.015689,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.789451,mpc-p,0,-126.340000,54.885000,-12.633253,1.827135,-12.650000,1.925000,0.016747,-0.097865,-0.335443,-12.289405,-0.335443,-12.289405,-0.335443,-0.230000,0.580000,-12,54,-11.879630,53.596819,-11.879630,53.596819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.044418,31.963571,70.983929,82.666988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556845,1.402652,0.165099,0.014132,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.799451,mpc-p,0,-126.340000,54.885000,-12.641536,1.711590,-12.650000,1.815000,0.008464,-0.103410,0.640391,-11.862478,-0.396432,-11.862478,0.640391,-0.190000,0.580000,-17,50,-16.692556,50.095627,-16.692556,50.095627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.785472,32.655837,71.063966,84.817080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556310,1.402778,0.177834,0.015217,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.809449,mpc-p,0,-126.340000,54.885000,-12.642898,1.597414,-12.630000,1.685000,-0.012898,-0.087586,1.494245,-12.411384,-0.518412,-12.411384,1.494245,-0.170000,0.590000,-21,56,-20.939714,56.006866,-20.939714,56.006866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.131578,32.456612,69.031018,80.290468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556770,1.403898,0.177402,0.015022,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.819299,mpc-p,0,-126.340000,54.885000,-12.637732,1.486305,-12.620000,1.565000,-0.017732,-0.078695,1.982162,-13.204249,-0.274453,-13.204249,1.982162,-0.190000,0.520000,-16,71,-15.935474,71.191670,-15.935474,71.191670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.469421,31.999747,65.527693,76.438267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539293,1.391852,0.138875,0.014691,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.829405,mpc-p,0,-126.340000,54.885000,-12.625994,1.373742,-12.590000,1.445000,-0.035994,-0.071258,1.860183,-13.082270,-0.213464,-13.082270,1.860183,-0.190000,0.590000,-9,66,-8.606637,66.150738,-8.606637,66.150738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.822134,32.202319,63.529442,77.283475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560574,1.402671,0.175629,0.014459,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.839449,mpc-p,0,-126.340000,54.885000,-12.608154,1.263344,-12.570000,1.325000,-0.038154,-0.061656,2.226120,-11.252582,-0.335443,-11.252582,2.226120,-0.170000,0.640000,-6,48,-5.806736,47.840701,-5.806736,47.840701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.427866,33.300326,64.034945,80.884560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555263,1.404473,0.176175,0.014678,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.849332,mpc-p,0,-126.340000,54.885000,-12.584878,1.156182,-12.530000,1.225000,-0.054878,-0.068818,2.409089,-9.361904,-0.457422,-9.361904,2.409089,-0.120000,0.570000,-7,38,-7.066831,38.283279,-7.066831,38.283279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.900309,33.629282,64.165966,81.563131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538264,1.394200,0.122336,0.013885,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007573,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.859454,mpc-p,0,-126.340000,54.885000,-12.555453,1.047944,-12.510000,1.125000,-0.045453,-0.077056,3.079975,-9.544873,-0.152474,-9.544873,3.079975,-0.100000,0.460000,-8,50,-7.732901,50.142585,-7.732901,50.142585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.317569,32.908536,63.201267,79.029973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557112,1.403730,0.164844,0.014392,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.869449,mpc-p,0,-126.340000,54.885000,-12.521145,0.942565,-12.470000,1.025000,-0.051145,-0.082435,3.567892,-11.252582,-0.152474,-11.252582,3.567892,-0.110000,0.460000,-5,66,-5.469340,65.617896,-5.469340,65.617896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.062582,32.042151,59.890981,74.217909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557659,1.402056,0.177850,0.013818,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.879414,mpc-p,0,-126.340000,54.885000,-12.482045,0.838990,-12.420000,0.915000,-0.062045,-0.076010,4.299767,-12.594353,-0.518412,-12.594353,4.299767,-0.090000,0.520000,-10,73,-9.646833,73.311062,-9.646833,73.311062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.999094,31.928102,60.025885,73.672099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558341,1.402896,0.174871,0.014269,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.889450,mpc-p,0,-126.340000,54.885000,-12.438031,0.736173,-12.380000,0.795000,-0.058031,-0.058827,4.055809,-10.215758,-0.396432,-10.215758,4.055809,-0.070000,0.630000,-4,47,-4.139221,46.948148,-4.139221,46.948148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.481982,31.236195,57.073965,68.599175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556894,1.402179,0.175865,0.014107,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.899298,mpc-p,0,-126.340000,54.885000,-12.390615,0.636727,-12.340000,0.715000,-0.050615,-0.078273,4.055809,-8.934977,-0.274453,-8.934977,4.055809,-0.090000,0.540000,5,43,5.305295,42.711946,5.305295,42.711946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.085222,31.272918,61.808666,74.471788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.933533,1.454532,0.187663,0.024726,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.909299,mpc-p,0,-126.340000,54.885000,-12.338472,0.537169,-12.290000,0.625000,-0.048472,-0.087831,3.994819,-8.508050,-0.152474,-8.508050,3.994819,-0.070000,0.490000,9,44,9.127027,43.864734,9.127027,43.864734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.367802,31.306547,62.790915,75.922045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549990,1.461805,0.211942,0.018476,0.503504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.919881,mpc-p,0,-126.340000,54.885000,-12.279255,0.433369,-12.240000,0.525000,-0.039255,-0.091631,4.848673,-9.361904,-0.335443,-9.361904,4.848673,-0.010000,0.430000,-1,57,-0.656986,57.017503,-0.656986,57.017503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.708987,31.141554,61.170965,73.646120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570733,1.603355,0.208642,0.018703,0.500415,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.929297,mpc-p,0,-126.340000,54.885000,-12.223350,0.342310,-12.180000,0.425000,-0.043350,-0.082690,5.519559,-11.374561,-0.579401,-11.374561,5.519559,-0.030000,0.430000,-2,76,-2.445719,75.951409,-2.445719,75.951409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.488412,30.223780,54.796898,65.013847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.533639,1.707312,0.244736,0.032796,0.501108,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.939311,mpc-p,0,-126.340000,54.885000,-12.160855,0.246763,-12.130000,0.325000,-0.030855,-0.078237,5.336590,-11.923467,0.152474,-11.923467,5.336590,-0.020000,0.580000,1,69,1.458699,69.009826,1.458699,69.009826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.583642,29.277221,55.542836,63.860514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569099,1.556870,0.214227,0.020837,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.949301,mpc-p,0,-126.340000,54.885000,-12.095676,0.152732,-12.080000,0.225000,-0.015676,-0.072268,5.458569,-8.995966,-0.274453,-8.995966,5.458569,-0.040000,0.630000,9,42,8.500326,41.561950,8.500326,41.561950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.571822,28.734095,57.253705,64.891190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554018,1.606648,0.188236,0.013551,0.500555,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.959333,mpc-p,0,-126.340000,54.885000,-12.027662,0.059546,-12.010000,0.145000,-0.017662,-0.085454,5.580549,-7.166278,0.152474,-7.166278,5.580549,-0.010000,0.550000,7,32,7.364264,32.236888,7.364264,32.236888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.838368,28.515582,60.698563,70.421385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539552,1.431520,0.152221,0.013254,0.500520,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.969334,mpc-p,0,-126.340000,54.885000,-11.957581,-0.032178,-11.950000,0.065000,-0.007581,-0.097178,6.190445,-8.325081,-0.152474,-8.325081,6.190445,0.010000,0.420000,2,53,2.360075,52.906699,2.360075,52.906699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.834067,28.121420,58.305611,68.711208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538861,1.431646,0.145674,0.013271,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.979340,mpc-p,0,-126.340000,54.885000,-11.885456,-0.122847,-11.880000,-0.035000,-0.005456,-0.087847,6.739351,-10.703675,-0.518412,-10.703675,6.739351,0.010000,0.430000,-2,74,-1.700370,74.154387,-1.700370,74.154387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.667344,27.082055,54.485128,62.841391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538313,1.393078,0.134479,0.012792,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007583,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.989336,mpc-p,0,-126.340000,54.885000,-11.811670,-0.212386,-11.810000,-0.145000,-0.001670,-0.067386,7.776174,-12.228415,-0.335443,-12.228415,7.776174,0.000000,0.550000,-8,79,-8.479884,79.176968,-8.479884,79.176968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.798472,25.840196,55.725392,62.004843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538416,1.395781,0.146352,0.012682,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.999487,mpc-p,0,-126.340000,54.885000,-11.735222,-0.302334,-11.730000,-0.265000,-0.005222,-0.037334,8.325081,-11.130602,0.030495,-11.130602,8.325081,-0.010000,0.680000,-11,62,-11.350656,61.982054,-11.350656,61.982054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.651827,24.397025,55.020902,59.275123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570190,1.400926,0.171894,0.014130,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.009449,mpc-p,0,-126.340000,54.885000,-11.658952,-0.389732,-11.640000,-0.355000,-0.018952,-0.034732,7.471226,-8.081122,0.152474,-8.081122,7.471226,-0.030000,0.650000,-1,40,-0.674779,40.083413,-0.674779,40.083413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.879797,23.186516,53.294925,56.712485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558635,1.402692,0.171807,0.014560,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.019458,mpc-p,0,-126.340000,54.885000,-11.581328,-0.476739,-11.560000,-0.435000,-0.021328,-0.041739,7.776174,-7.532216,-0.030495,-7.532216,7.776174,-0.040000,0.520000,0,46,0.082931,46.124278,0.082931,46.124278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.474488,23.380073,59.577631,65.516525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558455,1.405135,0.158894,0.015566,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.029457,mpc-p,0,-126.340000,54.885000,-11.502990,-0.562962,-11.480000,-0.515000,-0.022990,-0.047962,8.081122,-8.508050,-0.274453,-8.508050,8.081122,-0.040000,0.430000,-2,62,-2.000660,62.354354,-2.000660,62.354354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.985956,23.249131,55.919171,61.103910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559053,1.401491,0.164357,0.013800,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.039456,mpc-p,0,-126.340000,54.885000,-11.424092,-0.648558,-11.400000,-0.615000,-0.024092,-0.033558,8.325081,-11.069613,-0.457422,-11.069613,8.325081,-0.030000,0.460000,-6,83,-6.149070,82.887974,-6.149070,82.887974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.647922,22.619730,54.433234,58.216717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559226,1.402882,0.175711,0.013398,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.049328,mpc-p,0,-126.340000,54.885000,-11.345834,-0.732548,-11.310000,-0.715000,-0.035834,-0.017548,8.203101,-11.130602,0.091484,-11.130602,8.203101,-0.050000,0.630000,-4,71,-4.206533,70.850227,-4.206533,70.850227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.505509,20.734675,54.488847,56.446166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539908,1.395749,0.145888,0.015479,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.059325,mpc-p,0,-126.340000,54.885000,-11.266396,-0.817181,-11.240000,-0.825000,-0.026396,0.007819,7.776174,-9.178935,-0.335443,-9.178935,7.776174,-0.060000,0.690000,2,52,2.413824,51.568732,2.413824,51.568732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.539039,19.408764,54.753982,56.280374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538921,1.397364,0.138073,0.015343,0.500455,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.069280,mpc-p,0,-126.340000,54.885000,-11.187286,-0.901117,-11.150000,-0.895000,-0.037286,-0.006117,7.044299,-7.410237,0.213464,-7.410237,7.044299,-0.050000,0.610000,8,42,7.687147,42.420079,7.687147,42.420079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.806123,18.792569,55.387362,57.940127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537477,1.393478,0.136145,0.013246,0.500492,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.079453,mpc-p,0,-126.340000,54.885000,-11.106598,-0.986646,-11.080000,-0.975000,-0.026598,-0.011646,6.922320,-7.959143,-0.030495,-7.959143,6.922320,-0.040000,0.470000,9,59,8.589276,58.755621,8.589276,58.755621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.569691,18.515195,55.218017,59.020650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558243,1.402613,0.175407,0.015115,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.089341,mpc-p,0,-126.340000,54.885000,-11.028468,-1.069638,-11.000000,-1.055000,-0.028468,-0.014638,6.861330,-10.093779,-0.213464,-10.093779,6.861330,-0.020000,0.510000,5,73,5.161118,73.140005,5.161118,73.140005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.580990,17.272840,52.340950,54.885645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549656,1.403029,0.175482,0.013996,0.500418,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.099298,mpc-p,0,-126.340000,54.885000,-10.950223,-1.153163,-10.920000,-1.155000,-0.030223,0.001837,7.105289,-10.581696,0.030495,-10.581696,7.105289,0.010000,0.600000,-2,71,-2.384103,71.394240,-2.384103,71.394240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.762204,14.907978,49.711691,50.846912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530223,1.394343,0.141805,0.013326,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.109298,mpc-p,0,-126.340000,54.885000,-10.872184,-1.237109,-10.840000,-1.265000,-0.032184,0.027891,7.349247,-10.154769,0.213464,-10.154769,7.349247,0.000000,0.650000,-5,66,-5.011336,66.135791,-5.011336,66.135791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.236950,11.937816,46.036438,47.633484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529370,1.397070,0.138144,0.014693,0.500439,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.119301,mpc-p,0,-126.340000,54.885000,-10.794783,-1.321227,-10.760000,-1.345000,-0.034783,0.023773,7.410237,-9.178935,-0.152474,-9.178935,7.410237,-0.020000,0.670000,-4,56,-4.099601,56.095192,-4.099601,56.095192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.334911,9.152363,45.132269,45.556858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535874,1.403861,0.174551,0.013050,0.500375,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.129450,mpc-p,0,-126.340000,54.885000,-10.717020,-1.406826,-10.690000,-1.435000,-0.027020,0.028174,7.593205,-8.142112,-0.396432,-8.142112,7.593205,-0.060000,0.600000,0,54,-0.089121,54.144499,-0.089121,54.144499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.321358,7.066090,46.079216,44.683196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562974,1.403023,0.161621,0.014912,0.502244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.139453,mpc-p,0,-126.340000,54.885000,-10.641209,-1.491540,-10.610000,-1.515000,-0.031209,0.023460,7.349247,-9.056956,-0.274453,-9.056956,7.349247,-0.050000,0.560000,0,65,-0.274135,64.540179,-0.274135,64.540179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.726099,5.837433,47.971413,46.953979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556722,1.402686,0.172769,0.014156,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.149363,mpc-p,0,-126.340000,54.885000,-10.566984,-1.575894,-10.540000,-1.605000,-0.026984,0.029106,6.678361,-9.971800,0.213464,-9.971800,6.678361,-0.030000,0.580000,2,71,2.061770,71.039005,2.061770,71.039005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.325257,4.267127,47.098023,47.554512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557048,1.401812,0.170706,0.015564,0.500306,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.159455,mpc-p,0,-126.340000,54.885000,-10.492342,-1.662333,-10.470000,-1.695000,-0.022342,0.032667,6.312424,-10.398727,-0.030495,-10.398727,6.312424,-0.040000,0.640000,6,69,5.992617,69.442171,5.992617,69.442171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.197484,2.425304,48.588896,50.158308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557316,1.401353,0.174632,0.015017,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.169452,mpc-p,0,-126.340000,54.885000,-10.419380,-1.748579,-10.400000,-1.795000,-0.019380,0.046421,5.885497,-9.361904,0.213464,-9.361904,5.885497,-0.030000,0.640000,8,62,8.447135,61.849252,8.447135,61.849252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.249262,0.743929,49.478059,50.792828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557863,1.402361,0.173967,0.013895,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.179333,mpc-p,0,-126.340000,54.885000,-10.348243,-1.834513,-10.340000,-1.885000,-0.008243,0.050487,6.373413,-9.117946,-0.396432,-9.117946,6.373413,-0.010000,0.620000,2,61,2.117547,61.106032,2.117547,61.106032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.204281,-0.688527,49.238005,50.215898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539103,1.393666,0.142276,0.014589,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.189460,mpc-p,0,-126.340000,54.885000,-10.276354,-1.923378,-10.270000,-1.965000,-0.006354,0.041622,6.068465,-8.386070,-0.030495,-8.386070,6.068465,0.010000,0.600000,1,56,0.834475,55.883766,0.834475,55.883766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.289211,-3.084572,44.009010,48.753731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568169,1.400197,0.160363,0.014461,0.500238,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.199453,mpc-p,0,-126.340000,54.885000,-10.206417,-2.011938,-10.210000,-2.055000,0.003583,0.043062,6.251434,-8.995966,0.274453,-8.995966,6.251434,0.010000,0.560000,-1,64,-1.243570,64.021675,-1.243570,64.021675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.889568,-5.094161,44.021162,48.433062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556690,1.400259,0.160143,0.013872,0.500249,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.209454,mpc-p,0,-126.340000,54.885000,-10.137411,-2.101499,-10.140000,-2.155000,0.002589,0.053501,5.824507,-9.849821,0.213464,-9.849821,5.824507,-0.020000,0.560000,5,72,4.656277,72.017286,4.656277,72.017286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.252289,-7.200284,44.301713,50.918049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557599,1.402117,0.173889,0.016102,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.219451,mpc-p,0,-126.340000,54.885000,-10.069388,-2.192024,-10.080000,-2.245000,0.010612,0.052976,5.275601,-10.093779,-0.091484,-10.093779,5.275601,-0.010000,0.650000,8,65,8.269732,65.456245,8.269732,65.456245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.840532,-8.870669,48.475467,54.927714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556434,1.401254,0.174675,0.014459,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.229364,mpc-p,0,-126.340000,54.885000,-10.002835,-2.282845,-10.020000,-2.335000,0.017165,0.052155,6.129455,-8.995966,0.213464,-8.995966,6.129455,0.010000,0.630000,-1,57,-0.912991,56.859878,-0.912991,56.859878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.919272,-9.977559,49.797088,55.114697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557910,1.401885,0.162082,0.014326,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.239454,mpc-p,0,-126.340000,54.885000,-9.935961,-2.376428,-9.950000,-2.415000,0.014039,0.038572,5.702528,-7.654195,0.030495,-7.654195,5.702528,0.010000,0.600000,1,47,1.173182,46.598535,1.173182,46.598535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.398702,-12.429808,43.580142,52.544797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556360,1.401415,0.160856,0.015040,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.249457,mpc-p,0,-126.340000,54.885000,-9.870470,-2.470385,-9.890000,-2.495000,0.019530,0.024615,6.068465,-7.349247,-0.213464,-7.349247,6.068465,-0.020000,0.520000,2,49,2.028227,48.916790,2.028227,48.916790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.225711,-13.835570,45.559692,52.549887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563851,1.707136,0.202616,0.032906,0.500983,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.259302,mpc-p,0,-126.340000,54.885000,-9.806725,-2.564054,-9.820000,-2.575000,0.013275,0.010946,6.495393,-8.873987,0.030495,-8.873987,6.495393,0.000000,0.480000,-6,63,-5.631419,62.705373,-5.631419,62.705373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.332140,-14.437934,46.710286,54.023304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551745,1.448069,0.182887,0.018264,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.269303,mpc-p,0,-126.340000,54.885000,-9.742615,-2.660460,-9.750000,-2.675000,0.007385,0.014540,6.495393,-10.093779,-0.396432,-10.093779,6.495393,0.050000,0.550000,-15,66,-14.546858,66.329657,-14.546858,66.329657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.629088,-16.166298,44.191812,55.813305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.159700,1.619832,0.225465,0.019321,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008534,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.279300,mpc-p,0,-126.340000,54.885000,-9.679093,-2.758123,-9.680000,-2.755000,0.000907,-0.003123,6.434403,-9.971800,0.152474,-9.971800,6.434403,-0.020000,0.590000,-7,60,-7.288247,59.568418,-7.288247,59.568418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.933731,-18.514432,42.660254,55.757039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547010,1.481283,0.198449,0.019795,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.289309,mpc-p,0,-126.340000,54.885000,-9.615954,-2.857237,-9.610000,-2.845000,-0.005954,-0.012237,6.251434,-8.264091,0.213464,-8.264091,6.251434,-0.060000,0.580000,0,44,-0.121461,44.272546,-0.121461,44.272546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.467860,-19.227325,47.507693,55.536195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577073,1.580706,0.188053,0.019130,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.299329,mpc-p,0,-126.340000,54.885000,-9.553106,-2.957813,-9.540000,-2.935000,-0.013106,-0.022813,6.312424,-7.654195,0.091484,-7.654195,6.312424,-0.060000,0.520000,0,41,-0.079333,41.407689,-0.079333,41.407689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.110130,-18.255070,51.037135,55.596229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544650,1.664686,0.211320,0.021175,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.309328,mpc-p,0,-126.340000,54.885000,-9.490638,-3.059542,-9.480000,-3.005000,-0.010638,-0.054542,5.702528,-8.386070,-0.152474,-8.386070,5.702528,-0.050000,0.440000,4,50,4.161574,49.994990,4.161574,49.994990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.259076,-17.242878,49.903869,56.104601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542382,1.434438,0.140817,0.014295,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.319298,mpc-p,0,-126.340000,54.885000,-9.428491,-3.162328,-9.420000,-3.085000,-0.008491,-0.077328,5.641538,-9.483883,-0.396432,-9.483883,5.641538,-0.050000,0.440000,5,55,4.867635,55.420094,4.867635,55.420094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.927684,-16.142045,50.728203,57.717745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539764,1.410918,0.134431,0.013843,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.329337,mpc-p,0,-126.340000,54.885000,-9.365927,-3.267201,-9.360000,-3.175000,-0.005927,-0.092201,5.885497,-9.666852,0.579401,-9.666852,5.885497,-0.020000,0.480000,-1,50,-0.987857,50.333585,-0.987857,50.333585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.937229,-15.555035,49.261888,57.541348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539328,1.402973,0.127554,0.013782,0.500237,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.339334,mpc-p,0,-126.340000,54.885000,-9.303519,-3.372991,-9.290000,-3.265000,-0.013519,-0.107991,6.007476,-9.605862,-0.030495,-9.605862,6.007476,-0.020000,0.480000,-3,47,-3.465702,46.764615,-3.465702,46.764615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.528730,-15.922761,45.632445,55.642123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539065,1.398335,0.122504,0.012991,0.500473,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007577,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.349466,mpc-p,0,-126.340000,54.885000,-9.240033,-3.481571,-9.220000,-3.355000,-0.020033,-0.126571,6.068465,-9.178935,0.030495,-9.178935,6.068465,-0.040000,0.500000,-2,38,-2.234761,38.346794,-2.234761,38.346794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.345156,-16.444065,44.076916,53.779700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569927,1.401025,0.174102,0.013402,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.359325,mpc-p,0,-126.340000,54.885000,-9.177906,-3.588518,-9.150000,-3.455000,-0.027906,-0.133518,6.373413,-9.178935,0.518412,-9.178935,6.373413,-0.020000,0.420000,-8,43,-7.662035,43.146242,-7.662035,43.146242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.290144,-15.902604,46.153705,53.939569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539281,1.393303,0.136122,0.014734,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.369464,mpc-p,0,-126.340000,54.885000,-9.113518,-3.699801,-9.080000,-3.555000,-0.033518,-0.144801,7.105289,-10.459717,0.213464,-10.459717,7.105289,-0.040000,0.370000,-12,56,-12.429088,55.779840,-12.429088,55.779840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.077105,-15.422770,46.505846,57.195696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557895,1.401588,0.175774,0.014157,0.500462,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.379298,mpc-p,0,-126.340000,54.885000,-9.050460,-3.808963,-9.010000,-3.655000,-0.040460,-0.153963,7.654195,-11.435550,-0.274453,-11.435550,7.654195,-0.060000,0.450000,-16,55,-15.736552,54.820499,-15.736552,54.820499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.733610,-15.606584,47.500678,60.659041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538705,1.394152,0.133329,0.013769,0.500470,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.389374,mpc-p,0,-126.340000,54.885000,-8.985110,-3.921999,-8.930000,-3.765000,-0.055110,-0.156999,7.349247,-10.337738,0.518412,-10.337738,7.349247,-0.080000,0.500000,-11,40,-11.149287,39.904748,-11.149287,39.904748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.162856,-16.039281,47.897525,60.484763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569282,1.400381,0.172435,0.015344,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.399454,mpc-p,0,-126.340000,54.885000,-8.918856,-4.036229,-8.860000,-3.865000,-0.058856,-0.171229,6.617372,-10.215758,0.030495,-10.215758,6.617372,-0.100000,0.440000,-1,41,-0.717422,41.027591,-0.717422,41.027591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.845735,-14.736856,51.755454,58.805625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557084,1.401467,0.173019,0.014974,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.409299,mpc-p,0,-126.340000,54.885000,-8.853175,-4.148851,-8.790000,-3.965000,-0.063175,-0.183851,6.068465,-10.886644,-0.152474,-10.886644,6.068465,-0.090000,0.410000,5,46,4.708386,46.372980,4.708386,46.372980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.680854,-12.129330,55.470083,60.474086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538613,1.393656,0.138932,0.015970,0.500325,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.419298,mpc-p,0,-126.340000,54.885000,-8.785359,-4.264238,-8.730000,-4.075000,-0.055359,-0.189238,6.129455,-12.106436,0.030495,-12.106436,6.129455,-0.090000,0.420000,6,53,6.362602,53.273599,6.362602,53.273599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.272802,-9.492691,56.164926,62.493245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539035,1.393002,0.141002,0.014128,0.500280,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.429453,mpc-p,0,-126.340000,54.885000,-8.715243,-4.382353,-8.670000,-4.195000,-0.045243,-0.187353,5.214611,-13.021280,0.030495,-13.021280,5.214611,-0.090000,0.510000,16,51,15.799268,51.477631,15.799268,51.477631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.979974,-7.618949,54.918305,62.460596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557399,1.400046,0.174416,0.014047,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.439299,mpc-p,0,-126.340000,54.885000,-8.645946,-4.497699,-8.610000,-4.315000,-0.035946,-0.182699,5.214611,-11.984457,0.091484,-11.984457,5.214611,-0.040000,0.480000,12,45,12.295880,44.500705,12.295880,44.500705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.303650,-5.527813,57.796599,66.817906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538826,1.391045,0.136421,0.013447,0.500801,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.449342,mpc-p,0,-126.340000,54.885000,-8.573820,-4.616104,-8.550000,-4.435000,-0.023820,-0.181104,5.580549,-12.899301,0.518412,-12.899301,5.580549,-0.020000,0.450000,7,53,7.472205,53.242535,7.472205,53.242535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.936222,-4.203281,60.182485,66.728073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539027,1.395101,0.145644,0.015357,0.500429,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.459450,mpc-p,0,-126.340000,54.885000,-8.499677,-4.735907,-8.480000,-4.565000,-0.019677,-0.170907,6.922320,-12.289405,-0.091484,-12.289405,6.922320,0.020000,0.470000,-9,47,-9.143624,46.883690,-9.143624,46.883690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.046817,-4.330683,61.109942,67.155120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557318,1.400276,0.173202,0.013587,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.469299,mpc-p,0,-126.340000,54.885000,-8.425831,-4.853174,-8.410000,-4.685000,-0.015831,-0.168174,7.898153,-13.143259,0.213464,-13.143259,7.898153,0.000000,0.460000,-17,54,-16.863985,54.333412,-16.863985,54.333412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.632285,-5.289396,61.473854,67.590063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537119,1.391598,0.147117,0.018159,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.479450,mpc-p,0,-126.340000,54.885000,-8.347989,-4.974458,-8.330000,-4.815000,-0.017989,-0.159458,7.532216,-13.021280,0.579401,-13.021280,7.532216,-0.050000,0.470000,-8,54,-7.890006,53.521558,-7.890006,53.521558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.236462,-6.059225,60.402254,68.994354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558083,1.399632,0.160261,0.015495,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.489451,mpc-p,0,-126.340000,54.885000,-8.269507,-5.094245,-8.250000,-4.945000,-0.019507,-0.149245,7.044299,-12.899301,0.823360,-12.899301,7.044299,-0.100000,0.510000,5,49,5.219200,49.268029,5.219200,49.268029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.642427,-4.943522,59.563358,68.137683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556374,1.398507,0.173332,0.013741,0.500307,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.499300,mpc-p,0,-126.340000,54.885000,-8.190418,-5.212375,-8.180000,-5.065000,-0.010418,-0.147375,7.044299,-12.472374,0.213464,-12.472374,7.044299,-0.080000,0.560000,8,40,7.542322,40.199109,7.542322,40.199109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.477293,-2.344431,61.091578,71.885555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557077,1.397278,0.172332,0.013800,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.509451,mpc-p,0,-126.340000,54.885000,-8.106979,-5.334161,-8.110000,-5.185000,0.003021,-0.149161,6.556382,-11.984457,-0.091484,-11.984457,6.556382,0.040000,0.430000,1,47,0.627172,46.760458,0.627172,46.760458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.446355,0.137566,66.043203,75.406674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556693,1.402032,0.172063,0.016320,0.500177,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.519454,mpc-p,0,-126.340000,54.885000,-8.022797,-5.454073,-8.040000,-5.315000,0.017203,-0.139073,6.495393,-13.326228,0.335443,-13.326228,6.495393,-0.040000,0.450000,13,57,12.868475,57.004569,12.868475,57.004569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.998095,1.289890,67.434875,72.343188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555505,1.398141,0.170207,0.014230,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.529299,mpc-p,0,-126.340000,54.885000,-7.938022,-5.571844,-7.970000,-5.455000,0.031978,-0.116844,6.678361,-13.814145,0.152474,-13.814145,6.678361,-0.040000,0.490000,15,59,15.132949,59.364596,15.132949,59.364596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.566477,3.540394,69.163733,78.343579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556250,1.396223,0.174363,0.014553,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.539299,mpc-p,0,-126.340000,54.885000,-7.849932,-5.691080,-7.890000,-5.595000,0.040068,-0.096080,7.349247,-14.180083,0.823360,-14.180083,7.349247,0.020000,0.590000,4,55,3.826750,54.570055,3.826750,54.570055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.178968,5.848852,73.137991,80.937128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540213,1.432166,0.164399,0.015605,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.549362,mpc-p,0,-126.340000,54.885000,-7.759274,-5.810505,-7.810000,-5.735000,0.050726,-0.075505,8.508050,-13.631176,0.335443,-13.631176,8.508050,0.050000,0.540000,-9,56,-9.201243,56.233115,-9.201243,56.233115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.023286,6.990968,74.358220,78.028786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553427,1.400921,0.158909,0.015870,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.559299,mpc-p,0,-126.340000,54.885000,-7.667764,-5.927732,-7.720000,-5.855000,0.052236,-0.072732,8.873987,-12.777322,0.762370,-12.777322,8.873987,-0.040000,0.550000,-1,50,-1.173759,49.522720,-1.173759,49.522720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.846142,6.896219,70.201232,74.181388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552344,1.397030,0.158670,0.014925,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.569452,mpc-p,0,-126.340000,54.885000,-7.572234,-6.046633,-7.620000,-5.985000,0.047766,-0.061633,9.300914,-12.960290,0.884349,-12.960290,9.300914,-0.030000,0.520000,-4,55,-4.126957,54.768233,-4.126957,54.768233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.315836,8.577149,69.957956,77.873077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554435,1.399376,0.161017,0.014541,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.579333,mpc-p,0,-126.340000,54.885000,-7.477335,-6.161317,-7.520000,-6.115000,0.042665,-0.046317,9.971800,-12.350394,0.518412,-12.350394,9.971800,-0.030000,0.520000,-9,52,-8.579648,52.060776,-8.579648,52.060776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.429485,9.596504,70.513877,77.361372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539554,1.396973,0.129439,0.014219,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.589299,mpc-p,0,-126.340000,54.885000,-7.379727,-6.275802,-7.410000,-6.235000,0.030273,-0.040802,10.032790,-13.204249,0.701380,-13.204249,10.032790,-0.050000,0.520000,-6,60,-6.497591,60.222895,-6.497591,60.222895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.440265,10.809843,69.532362,77.185809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556184,1.396858,0.160290,0.013438,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.599448,mpc-p,0,-126.340000,54.885000,-7.278425,-6.390992,-7.310000,-6.365000,0.031575,-0.025992,9.788831,-13.143259,0.579401,-13.143259,9.788831,-0.060000,0.550000,-1,60,-0.663200,59.794287,-0.663200,59.794287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.095216,12.065011,68.655030,78.434042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555739,1.647047,0.217455,0.034942,0.831350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008295,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.609303,mpc-p,0,-126.340000,54.885000,-7.178289,-6.501326,-7.220000,-6.495000,0.041711,-0.006326,9.727842,-13.204249,0.457422,-13.204249,9.727842,-0.070000,0.570000,5,61,5.056781,61.222955,5.056781,61.222955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.643850,14.003167,69.168741,82.468102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559871,1.453912,0.199411,0.019808,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.619297,mpc-p,0,-126.340000,54.885000,-7.075027,-6.611529,-7.110000,-6.615000,0.034973,0.003471,9.422894,-11.557530,0.640391,-11.557530,9.422894,-0.060000,0.590000,9,48,9.164427,48.326182,9.164427,48.326182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.096144,15.359915,70.522277,84.087516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548997,1.767158,0.258988,0.043013,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.629306,mpc-p,0,-126.340000,54.885000,-6.970001,-6.719991,-7.010000,-6.725000,0.039999,0.005009,9.422894,-10.398727,1.189297,-10.398727,9.422894,-0.020000,0.540000,7,45,7.192239,44.516525,7.192239,44.516525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.828561,16.912114,73.766542,87.622585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559123,1.548213,0.198614,0.019302,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.639329,mpc-p,0,-126.340000,54.885000,-6.863292,-6.826548,-6.910000,-6.825000,0.046708,-0.001548,9.788831,-10.825654,1.189297,-10.825654,9.788831,0.000000,0.490000,3,54,2.854308,53.539028,2.854308,53.539028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.012024,18.137862,76.503012,87.792666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573893,1.666391,0.215388,0.028422,0.500512,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.649302,mpc-p,0,-126.340000,54.885000,-6.755709,-6.930352,-6.800000,-6.925000,0.044291,-0.005352,10.703675,-11.008623,0.701380,-11.008623,10.703675,0.000000,0.500000,-5,56,-5.396897,56.251018,-5.396897,56.251018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.340331,18.374631,75.090377,83.304077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555216,1.472559,0.179434,0.019186,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.659304,mpc-p,0,-126.340000,54.885000,-6.646555,-7.032038,-6.680000,-7.035000,0.033445,0.002962,11.496540,-10.215758,1.067318,-10.215758,11.496540,-0.020000,0.520000,-11,51,-11.102293,51.353713,-11.102293,51.353713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.930761,17.958657,71.998038,79.174513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548890,1.448780,0.166516,0.014141,0.500290,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.669332,mpc-p,0,-126.340000,54.885000,-6.535975,-7.131402,-6.570000,-7.125000,0.034025,-0.006402,10.337738,-9.117946,1.311276,-9.117946,10.337738,-0.050000,0.520000,3,44,2.821148,44.357908,2.821148,44.357908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.395722,17.391361,69.062399,76.159244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536893,1.426870,0.137742,0.012760,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.679325,mpc-p,0,-126.340000,54.885000,-6.424792,-7.227673,-6.450000,-7.215000,0.025208,-0.012673,10.642686,-8.812998,1.738204,-8.812998,10.642686,-0.060000,0.490000,4,46,3.787601,46.250232,3.787601,46.250232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.408822,18.678820,64.359599,78.382674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539806,1.390630,0.141754,0.012881,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.689457,mpc-p,0,-126.340000,54.885000,-6.311242,-7.322296,-6.340000,-7.295000,0.028758,-0.027296,10.459717,-8.569039,1.189297,-8.569039,10.459717,-0.040000,0.460000,5,49,4.819592,48.673041,4.819592,48.673041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.158700,19.354005,65.214481,77.462577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559214,1.406841,0.179584,0.016079,0.508114,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.699451,mpc-p,0,-126.340000,54.885000,-6.198587,-7.412530,-6.220000,-7.375000,0.021413,-0.037530,10.703675,-8.203101,1.250287,-8.203101,10.703675,-0.030000,0.470000,2,47,1.858358,47.037618,1.858358,47.037618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.958253,19.566106,64.022765,75.026035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557712,1.405198,0.178597,0.013627,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.709362,mpc-p,0,-126.340000,54.885000,-6.086421,-7.498805,-6.120000,-7.455000,0.033579,-0.043805,10.215758,-7.044299,1.860183,-7.044299,10.215758,-0.040000,0.480000,9,40,8.717064,39.589832,8.717064,39.589832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.087370,19.141222,63.036011,72.063102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564781,1.417059,0.182999,0.016240,0.501042,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.719326,mpc-p,0,-126.340000,54.885000,-5.973391,-7.582167,-6.000000,-7.515000,0.026609,-0.067167,10.337738,-6.556382,1.677214,-6.556382,10.337738,0.000000,0.440000,3,40,3.265279,40.087862,3.265279,40.087862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.733524,19.683480,60.869101,72.184283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539783,1.390410,0.141944,0.014879,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.729452,mpc-p,0,-126.340000,54.885000,-5.858469,-7.663251,-5.890000,-7.585000,0.031531,-0.078251,11.191592,-6.861330,1.494245,-6.861330,11.191592,0.010000,0.420000,-6,47,-5.700084,46.944425,-5.700084,46.944425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.865835,19.694979,61.374358,69.915173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557099,1.404204,0.177814,0.016091,0.500170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.739328,mpc-p,0,-126.340000,54.885000,-5.746525,-7.738669,-5.790000,-7.645000,0.043475,-0.093669,10.886644,-6.739351,1.311276,-6.739351,10.886644,-0.010000,0.420000,-1,49,-1.036914,48.813954,-1.036914,48.813954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.198471,18.862009,58.883334,64.732408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539361,1.389849,0.138137,0.014773,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007586,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.749451,mpc-p,0,-126.340000,54.885000,-5.632166,-7.812054,-5.670000,-7.705000,0.037834,-0.107054,10.764665,-5.580549,1.189297,-5.580549,10.764665,-0.050000,0.470000,5,38,5.249355,37.692464,5.249355,37.692464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.408709,18.482146,53.383071,62.348488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555774,1.401441,0.177707,0.014527,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.759449,mpc-p,0,-126.340000,54.885000,-5.519806,-7.880512,-5.560000,-7.755000,0.040194,-0.125512,9.788831,-4.787684,1.677214,-4.787684,9.788831,-0.040000,0.440000,14,36,13.787196,35.728705,13.787196,35.728705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.804766,19.178331,53.229665,64.003747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554665,1.402293,0.176297,0.014092,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.769328,mpc-p,0,-126.340000,54.885000,-5.409611,-7.944082,-5.460000,-7.805000,0.050389,-0.139082,9.605862,-4.909663,1.067318,-4.909663,9.605862,0.030000,0.390000,8,44,8.249216,43.756575,8.249216,43.756575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.775944,20.200709,54.384710,65.088728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538698,1.389069,0.146954,0.016499,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.779453,mpc-p,0,-126.340000,54.885000,-5.297740,-8.004918,-5.360000,-7.855000,0.062260,-0.149918,9.178935,-5.214611,1.067318,-5.214611,9.178935,0.030000,0.410000,11,48,11.296161,48.236900,11.296161,48.236900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.770377,19.772779,54.353649,61.371318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557999,1.405760,0.175360,0.014333,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.789363,mpc-p,0,-126.340000,54.885000,-5.189541,-8.060103,-5.250000,-7.905000,0.060459,-0.155103,9.544873,-4.604715,1.250287,-4.604715,9.544873,0.060000,0.440000,3,44,3.336609,44.432714,3.336609,44.432714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.817211,19.522190,52.673928,59.353160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555846,1.400996,0.175136,0.014089,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.799331,mpc-p,0,-126.340000,54.885000,-5.082239,-8.111150,-5.150000,-7.945000,0.067761,-0.166150,10.520706,-3.994819,1.433256,-3.994819,10.520706,0.020000,0.450000,-2,42,-1.734422,41.543607,-1.734422,41.543607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.539719,19.195159,53.025485,58.666534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540332,1.389225,0.140661,0.015292,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.809334,mpc-p,0,-126.340000,54.885000,-4.976357,-8.157769,-5.040000,-7.975000,0.063643,-0.182769,10.032790,-2.957996,1.433256,-2.957996,10.032790,-0.010000,0.430000,4,38,3.719066,37.692120,3.719066,37.692120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.382837,19.076581,50.759026,57.352084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538873,1.389019,0.133333,0.013722,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007579,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.819389,mpc-p,0,-126.340000,54.885000,-4.871976,-8.199884,-4.930000,-8.005000,0.058024,-0.194884,9.727842,-1.982162,1.799193,-1.982162,9.727842,0.000000,0.410000,4,35,3.792429,34.641439,3.792429,34.641439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.467826,19.668132,49.022409,57.469366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557164,1.408138,0.175998,0.014759,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.829327,mpc-p,0,-126.340000,54.885000,-4.771091,-8.236737,-4.830000,-8.035000,0.058909,-0.201737,9.239925,-2.836017,1.250287,-2.836017,9.239925,-0.010000,0.380000,7,48,7.435937,47.918385,7.435937,47.918385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.344085,20.563612,50.590179,59.336508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538726,1.389186,0.138216,0.013901,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.839330,mpc-p,0,-126.340000,54.885000,-4.672063,-8.268967,-4.730000,-8.065000,0.057937,-0.203967,8.934977,-3.384923,1.433256,-3.384923,8.934977,0.110000,0.430000,-7,53,-7.219904,52.542860,-7.219904,52.542860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.933083,20.957296,51.077070,57.946921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539298,1.394312,0.148050,0.015934,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.849451,mpc-p,0,-126.340000,54.885000,-4.574718,-8.296525,-4.630000,-8.085000,0.055282,-0.211525,8.447060,-2.653048,1.189297,-2.653048,8.447060,0.000000,0.470000,7,47,6.959985,47.244072,6.959985,47.244072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.636039,20.415032,50.796785,56.728224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556672,1.400681,0.177073,0.014565,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.859298,mpc-p,0,-126.340000,54.885000,-4.482972,-8.318407,-4.550000,-8.095000,0.067028,-0.223407,8.020133,-0.762370,1.128308,-0.762370,8.020133,-0.020000,0.480000,14,34,14.262549,34.178436,14.262549,34.178436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.018058,20.648893,55.585093,60.901753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539827,1.389788,0.133205,0.013641,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007581,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.869371,mpc-p,0,-126.340000,54.885000,-4.392406,-8.335699,-4.470000,-8.105000,0.077594,-0.230699,6.373413,0.274453,0.823360,0.274453,6.373413,0.040000,0.420000,20,35,20.466259,34.747391,20.466259,34.747391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.771086,21.315088,58.989804,65.883572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566008,1.399351,0.175588,0.014775,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.879450,mpc-p,0,-126.340000,54.885000,-4.305338,-8.347806,-4.400000,-8.105000,0.094662,-0.242806,6.007476,-0.518412,1.006328,-0.518412,6.007476,0.100000,0.380000,15,48,14.909343,48.412611,14.909343,48.412611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.541846,21.959152,60.472761,68.389408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556172,1.399684,0.176943,0.014925,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.889457,mpc-p,0,-126.340000,54.885000,-4.222648,-8.354648,-4.330000,-8.105000,0.107352,-0.249648,6.739351,-0.701380,0.884349,-0.701380,6.739351,0.120000,0.410000,3,52,3.110432,51.720510,3.110432,51.720510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.096177,21.799106,57.578881,65.405662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557132,1.400536,0.176472,0.014414,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.899451,mpc-p,0,-126.340000,54.885000,-4.144016,-8.356308,-4.260000,-8.115000,0.115984,-0.241308,7.105289,-0.640391,1.067318,-0.640391,7.105289,0.090000,0.470000,-1,51,-0.763637,51.108293,-0.763637,51.108293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.503715,21.816661,55.249592,62.981255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557450,1.402691,0.177309,0.015102,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.909334,mpc-p,0,-126.340000,54.885000,-4.070362,-8.352852,-4.190000,-8.105000,0.119638,-0.247852,6.007476,0.762370,0.762370,0.762370,6.007476,0.030000,0.490000,13,42,12.695744,41.809543,12.695744,41.809543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.968079,21.976316,54.799043,61.026108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540111,1.389257,0.134015,0.013336,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007581,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.919457,mpc-p,0,-126.340000,54.885000,-3.999348,-8.344054,-4.130000,-8.085000,0.130652,-0.259054,4.238777,2.043152,1.128308,2.043152,4.238777,0.040000,0.460000,25,38,25.264117,37.512146,25.264117,37.512146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.276593,22.531200,59.423191,65.083538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566588,1.399187,0.173071,0.014929,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.929331,mpc-p,0,-126.340000,54.885000,-3.934600,-8.330353,-4.080000,-8.065000,0.145400,-0.265353,4.604715,2.226120,0.823360,2.226120,4.604715,0.120000,0.420000,10,43,10.269504,43.327382,10.269504,43.327382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.819716,23.051478,62.637607,68.956087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546600,1.401263,0.178011,0.016045,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.939450,mpc-p,0,-126.340000,54.885000,-3.873072,-8.311086,-4.020000,-8.045000,0.146928,-0.266086,4.665705,1.799193,0.945339,1.799193,4.665705,0.120000,0.420000,3,52,3.369768,51.598775,3.369768,51.598775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.988636,22.993367,58.956051,67.693459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554786,1.400364,0.176144,0.013923,0.500432,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.949329,mpc-p,0,-126.340000,54.885000,-3.817877,-8.287200,-3.970000,-8.025000,0.152123,-0.262200,4.665705,1.738204,1.006328,1.738204,4.665705,0.080000,0.460000,3,54,3.019067,53.616905,3.019067,53.616905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.048648,22.811321,57.463046,64.401971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538966,1.389660,0.135698,0.013826,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007583,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.959331,mpc-p,0,-126.340000,54.885000,-3.767066,-8.257945,-3.930000,-8.015000,0.162934,-0.242945,3.689871,1.128308,0.884349,1.128308,3.689871,0.040000,0.510000,12,60,12.177300,60.294742,12.177300,60.294742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.740139,23.219041,58.377384,63.877478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550297,1.526220,0.195939,0.019454,0.500362,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.969327,mpc-p,0,-126.340000,54.885000,-3.721540,-8.223664,-3.890000,-7.995000,0.168460,-0.228664,3.201954,2.531068,0.213464,2.531068,3.201954,0.060000,0.550000,11,51,10.862409,51.222088,10.862409,51.222088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.783802,23.190937,61.501784,65.331842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546230,1.452082,0.192392,0.015784,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.979328,mpc-p,0,-126.340000,54.885000,-3.681382,-8.184381,-3.850000,-7.955000,0.168618,-0.229381,2.409089,3.506902,0.213464,3.506902,2.409089,0.080000,0.540000,10,48,10.200131,47.808244,10.200131,47.808244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.969913,23.671205,61.298842,66.568181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539815,1.421953,0.142575,0.014078,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.989335,mpc-p,0,-126.340000,54.885000,-3.646715,-8.140153,-3.830000,-7.915000,0.183285,-0.225153,2.165131,4.421746,0.152474,4.421746,2.165131,0.080000,0.510000,8,47,8.278274,47.350705,8.278274,47.350705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.241408,24.234670,60.435343,66.375549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538335,1.403309,0.143385,0.013570,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.999334,mpc-p,0,-126.340000,54.885000,-3.617693,-8.091125,-3.810000,-7.865000,0.192307,-0.226125,1.067318,4.177788,0.518412,4.177788,1.067318,0.070000,0.490000,14,55,13.537358,55.147633,13.537358,55.147633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.298996,24.754052,59.244188,65.521300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538147,1.388456,0.134015,0.012500,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007577,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.009330,mpc-p,0,-126.340000,54.885000,-3.594387,-8.037382,-3.790000,-7.825000,0.195613,-0.212382,0.091484,2.775027,-0.030495,2.775027,0.091484,0.090000,0.510000,13,70,13.449843,70.358438,13.449843,70.358438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.885547,25.219285,59.996763,65.786559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539325,1.390228,0.138487,0.013152,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007586,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.019455,mpc-p,0,-126.340000,54.885000,-3.576667,-7.978220,-3.780000,-7.785000,0.203333,-0.193220,-0.091484,3.872840,0.335443,3.872840,-0.091484,0.100000,0.600000,8,60,8.236626,59.906256,8.236626,59.906256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.736557,23.994475,58.989743,62.929350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558760,1.402231,0.174033,0.014487,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.029361,mpc-p,0,-126.340000,54.885000,-3.565123,-7.915857,-3.770000,-7.735000,0.204877,-0.180857,0.213464,5.519559,0.396432,5.519559,0.213464,0.120000,0.620000,-3,49,-3.464009,49.042566,-3.464009,49.042566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.257942,23.283514,57.932260,63.378919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557974,1.403539,0.176717,0.014531,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.039331,mpc-p,0,-126.340000,54.885000,-3.559325,-7.848739,-3.770000,-7.675000,0.210675,-0.173739,-0.396432,6.129455,0.274453,6.129455,-0.396432,0.040000,0.550000,4,55,4.205973,54.556941,4.205973,54.556941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.410457,22.710524,56.148120,62.782155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540534,1.462849,0.142687,0.016807,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.049333,mpc-p,0,-126.340000,54.885000,-3.559397,-7.777141,-3.780000,-7.605000,0.220603,-0.172141,-1.128308,6.007476,0.396432,6.007476,-1.128308,0.010000,0.540000,9,61,8.816896,60.948162,8.816896,60.948162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.811509,21.839816,58.487971,63.365765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542874,1.403351,0.165166,0.014485,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.059463,mpc-p,0,-126.340000,54.885000,-3.565482,-7.700431,-3.790000,-7.545000,0.224518,-0.155431,-2.043152,5.763517,-0.335443,5.763517,-2.043152,0.010000,0.570000,10,66,10.299412,66.282645,10.299412,66.282645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.374126,20.176865,57.390281,61.022307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567148,1.410061,0.175443,0.016042,0.500434,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.069455,mpc-p,0,-126.340000,54.885000,-3.577392,-7.620782,-3.800000,-7.485000,0.222608,-0.135782,-2.226120,5.336590,-0.030495,5.336590,-2.226120,0.020000,0.610000,3,72,3.345838,72.067756,3.345838,72.067756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.406520,18.311648,56.687996,60.308229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557721,1.442635,0.188147,0.015104,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.079453,mpc-p,0,-126.340000,54.885000,-3.595145,-7.537287,-3.830000,-7.425000,0.234855,-0.112287,-1.860183,5.092632,-0.396432,5.092632,-1.860183,0.010000,0.670000,-6,75,-5.596511,74.637357,-5.596511,74.637357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.331260,16.131041,55.291676,59.990238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556954,1.404507,0.174233,0.014915,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.089449,mpc-p,0,-126.340000,54.885000,-3.618671,-7.450181,-3.840000,-7.355000,0.221329,-0.095181,-2.653048,6.678361,-0.091484,6.678361,-2.653048,-0.020000,0.700000,-4,65,-4.126961,64.605930,-4.126961,64.605930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.762335,13.052611,54.411686,63.226366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557205,1.403313,0.177154,0.014428,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.099335,mpc-p,0,-126.340000,54.885000,-3.647545,-7.360636,-3.870000,-7.275000,0.222455,-0.085636,-3.079975,8.203101,-0.213464,8.203101,-3.079975,-0.050000,0.690000,-3,57,-3.164712,57.420329,-3.164712,57.420329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.901069,10.048313,56.780442,64.315298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541190,1.391062,0.136595,0.013652,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.109375,mpc-p,0,-126.340000,54.885000,-3.682477,-7.266435,-3.890000,-7.185000,0.207523,-0.081435,-4.116798,8.752008,0.091484,8.752008,-4.116798,-0.040000,0.630000,-4,62,-3.892944,62.398820,-3.892944,62.398820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.745001,7.232867,56.589355,64.795739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567607,1.410032,0.173881,0.015105,0.502718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.119452,mpc-p,0,-126.340000,54.885000,-3.723104,-7.168767,-3.920000,-7.095000,0.196896,-0.073767,-3.750861,7.776174,-0.457422,7.776174,-3.750861,-0.010000,0.600000,-20,77,-19.547865,77.450307,-19.547865,77.450307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.099941,4.444788,55.304939,66.067273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556748,1.402555,0.174719,0.015235,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.129330,mpc-p,0,-126.340000,54.885000,-3.768203,-7.070202,-3.950000,-7.025000,0.181797,-0.045202,-3.750861,6.556382,-0.640391,6.556382,-3.750861,-0.080000,0.680000,-21,87,-21.171451,86.802928,-21.171451,86.802928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.802048,0.900394,53.594362,72.161747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539353,1.391080,0.153424,0.013737,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.139449,mpc-p,0,-126.340000,54.885000,-3.819658,-6.966541,-3.990000,-6.945000,0.170342,-0.021541,-4.299767,7.471226,-0.518412,7.471226,-4.299767,-0.080000,0.770000,-24,77,-24.047431,77.318655,-24.047431,77.318655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.512339,-3.703197,58.888707,80.916534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559880,1.403176,0.187829,0.015407,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.149461,mpc-p,0,-126.340000,54.885000,-3.875623,-6.861514,-4.020000,-6.855000,0.144377,-0.006514,-4.299767,9.239925,0.213464,9.239925,-4.299767,-0.120000,0.780000,-27,66,-26.958882,66.115997,-26.958882,66.115997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.042354,-7.679367,63.640553,86.364999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557906,1.402825,0.177795,0.014418,0.500520,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.159458,mpc-p,0,-126.340000,54.885000,-3.936331,-6.754410,-4.070000,-6.755000,0.133669,0.000590,-5.092632,10.032790,-0.701380,10.032790,-5.092632,-0.160000,0.720000,-22,68,-21.853231,68.366379,-21.853231,68.366379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.927175,-11.032039,66.603467,90.143821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556999,1.403057,0.173124,0.013661,0.500522,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.169451,mpc-p,0,-126.340000,54.885000,-4.001610,-6.645360,-4.120000,-6.665000,0.118390,0.019640,-6.129455,10.215758,0.152474,10.215758,-6.129455,-0.210000,0.690000,-13,75,-13.106153,74.679243,-13.106153,74.679243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.268038,-14.654034,70.534449,96.251238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556568,1.403768,0.175590,0.015001,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.179449,mpc-p,0,-126.340000,54.885000,-4.071283,-6.534499,-4.180000,-6.565000,0.108717,0.030501,-7.288257,8.934977,-0.945339,8.934977,-7.288257,-0.210000,0.700000,-9,88,-9.021668,88.211809,-9.021668,88.211809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.791884,-17.828970,73.007564,100.146502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556557,1.402956,0.187755,0.013760,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.189368,mpc-p,0,-126.340000,54.885000,-4.144479,-6.422988,-4.250000,-6.465000,0.105521,0.042012,-7.654195,8.203101,-0.030495,8.203101,-7.654195,-0.170000,0.770000,-16,92,-16.170437,91.669128,-16.170437,91.669128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.358604,-21.291956,73.270547,105.017792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557375,1.402301,0.186690,0.013862,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.199450,mpc-p,0,-126.340000,54.885000,-4.222757,-6.308339,-4.320000,-6.375000,0.097243,0.066661,-8.325081,9.361904,-0.091484,9.361904,-8.325081,-0.160000,0.840000,-18,80,-17.671914,80.478198,-17.671914,80.478198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.744845,-25.493857,78.622925,110.044500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557072,1.404194,0.190567,0.015559,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.209452,mpc-p,0,-126.340000,54.885000,-4.303995,-6.193533,-4.400000,-6.255000,0.096005,0.061467,-8.447060,11.801488,-0.457422,11.801488,-8.447060,-0.160000,0.840000,-21,62,-20.774767,61.998992,-20.774767,61.998992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.951802,-30.583695,83.453770,115.172381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555098,1.403714,0.175428,0.015000,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.219453,mpc-p,0,-126.340000,54.885000,-4.388470,-6.077944,-4.470000,-6.135000,0.081530,0.057056,-7.837164,12.716332,-0.518412,12.716332,-7.837164,-0.200000,0.730000,-26,66,-26.425935,65.797108,-26.425935,65.797108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.440264,-35.724225,87.128302,119.844918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558469,1.404935,0.172243,0.014073,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.229454,mpc-p,0,-126.340000,54.885000,-4.475883,-5.961789,-4.550000,-6.015000,0.074117,0.053211,-9.117946,11.191592,-1.494245,11.191592,-9.117946,-0.230000,0.660000,-17,87,-17.157961,87.153686,-17.157961,87.153686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.604075,-41.368185,87.304692,123.699717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556805,1.406185,0.175674,0.015243,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.239340,mpc-p,0,-126.340000,54.885000,-4.564846,-5.846660,-4.640000,-5.895000,0.075154,0.048340,-9.483883,9.849821,-0.640391,9.849821,-9.483883,-0.240000,0.740000,-15,93,-15.443363,93.413629,-15.443363,93.413629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.963722,-46.928126,89.316150,127.782886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540567,1.394741,0.150100,0.013751,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.249332,mpc-p,0,-126.340000,54.885000,-4.657004,-5.730222,-4.730000,-5.785000,0.072996,0.054778,-10.459717,10.886644,-0.701380,10.886644,-10.459717,-0.210000,0.830000,-13,79,-13.038503,79.227208,-13.038503,79.227208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.813309,-52.117203,91.831732,129.821587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539389,1.396514,0.164787,0.014375,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.259336,mpc-p,0,-126.340000,54.885000,-4.751157,-5.613834,-4.830000,-5.645000,0.078843,0.031166,-11.069613,13.143259,-0.579401,13.143259,-11.069613,-0.180000,0.830000,-12,59,-12.031261,59.067911,-12.031261,59.067911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.447509,-56.470557,94.119445,130.409959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547210,1.406994,0.178360,0.014794,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.269361,mpc-p,0,-126.340000,54.885000,-4.847030,-5.497629,-4.930000,-5.505000,0.082970,0.007371,-10.947634,14.789979,-0.579401,14.789979,-10.947634,-0.180000,0.730000,-13,52,-13.327336,52.376808,-13.327336,52.376808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.058411,-60.052019,95.180210,130.851666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557809,1.406100,0.174822,0.013803,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.279451,mpc-p,0,-126.340000,54.885000,-4.944666,-5.381360,-5.040000,-5.355000,0.095334,-0.026360,-10.032790,13.631176,-0.884349,13.631176,-10.032790,-0.170000,0.590000,-23,72,-22.672472,71.595849,-22.672472,71.595849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.119113,-63.514675,96.360929,132.797478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558966,1.406221,0.176272,0.015171,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.289448,mpc-p,0,-126.340000,54.885000,-5.042128,-5.267096,-5.130000,-5.225000,0.087872,-0.042096,-9.849821,10.947634,-0.640391,10.947634,-9.849821,-0.200000,0.610000,-23,91,-23.147008,91.244951,-23.147008,91.244951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.680337,-67.273014,94.175388,132.917091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557131,1.407648,0.189837,0.015393,0.504278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.299460,mpc-p,0,-126.340000,54.885000,-5.140056,-5.153832,-5.220000,-5.115000,0.079944,-0.038832,-10.032790,10.276748,-0.457422,10.276748,-10.032790,-0.230000,0.720000,-18,88,-18.298593,87.558776,-18.298593,87.558776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.343760,-70.827893,92.282796,132.440952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558175,1.408854,0.189100,0.015602,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.309333,mpc-p,0,-126.340000,54.885000,-5.236537,-5.043516,-5.320000,-4.995000,0.083463,-0.048516,-10.581696,12.289405,-0.396432,12.289405,-10.581696,-0.230000,0.820000,-11,60,-11.109837,60.170002,-11.109837,60.170002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.710901,-73.693484,89.358714,129.651888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538924,1.396906,0.149515,0.014542,0.500183,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.319451,mpc-p,0,-126.340000,54.885000,-5.334872,-4.932151,-5.410000,-4.855000,0.075128,-0.077151,-10.581696,14.302062,-0.823360,14.302062,-10.581696,-0.200000,0.700000,-12,49,-12.407832,49.311526,-12.407832,49.311526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.269494,-74.686425,87.294336,123.832130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555262,1.408255,0.171923,0.014823,0.500538,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.329447,mpc-p,0,-126.340000,54.885000,-5.431073,-4.824019,-5.500000,-4.705000,0.068927,-0.119019,-9.544873,13.753155,-0.701380,13.753155,-9.544873,-0.180000,0.560000,-23,60,-22.554605,60.315710,-22.554605,60.315710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.271559,-75.315154,82.342395,117.352386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556955,1.407935,0.177285,0.015104,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.339326,mpc-p,0,-126.340000,54.885000,-5.524795,-4.719226,-5.580000,-4.585000,0.055205,-0.134226,-8.508050,11.862478,-0.213464,11.862478,-8.508050,-0.190000,0.570000,-31,72,-30.692936,71.632500,-30.692936,71.632500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.479366,-75.921145,76.190539,112.011139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539864,1.405639,0.140724,0.014211,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.349368,mpc-p,0,-126.340000,54.885000,-5.618247,-4.615044,-5.660000,-4.475000,0.041753,-0.140044,-8.752008,9.422894,-0.213464,9.422894,-8.752008,-0.250000,0.620000,-21,84,-20.839779,84.384547,-20.839779,84.384547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.570991,-76.238605,71.350176,107.597598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566777,1.407098,0.173166,0.014629,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.359450,mpc-p,0,-126.340000,54.885000,-5.709777,-4.513050,-5.740000,-4.385000,0.030223,-0.128050,-8.630029,7.837164,-0.091484,7.837164,-8.630029,-0.270000,0.780000,-17,81,-17.016521,81.393484,-17.016521,81.393484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.031508,-76.284568,68.279304,103.464207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555822,1.406898,0.175793,0.014868,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.369450,mpc-p,0,-126.340000,54.885000,-5.797844,-4.414683,-5.820000,-4.295000,0.022156,-0.119683,-8.812998,9.361904,-0.030495,9.361904,-8.812998,-0.250000,0.840000,-14,61,-14.165713,60.608896,-14.165713,60.608896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.407504,-75.515446,60.730126,93.416691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557461,1.407298,0.177241,0.013966,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.379447,mpc-p,0,-126.340000,54.885000,-5.882758,-4.319315,-5.900000,-4.185000,0.017242,-0.134315,-8.934977,11.618519,-0.396432,11.618519,-8.934977,-0.220000,0.730000,-12,46,-11.983350,46.006103,-11.983350,46.006103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.834570,-73.581348,55.653985,84.428843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557236,1.408288,0.174932,0.014894,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.389448,mpc-p,0,-126.340000,54.885000,-5.964116,-4.227105,-5.970000,-4.075000,0.005884,-0.152105,-8.020133,10.581696,-0.152474,10.581696,-8.020133,-0.210000,0.570000,-17,62,-17.463538,62.395425,-17.463538,62.395425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.478051,-70.726518,52.791143,77.413594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556173,1.407236,0.175218,0.013993,0.500247,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.399335,mpc-p,0,-126.340000,54.885000,-6.040602,-4.139266,-6.040000,-3.975000,-0.000602,-0.164266,-6.800341,7.715185,-0.396432,7.715185,-6.800341,-0.230000,0.570000,-22,81,-22.272304,81.047524,-22.272304,81.047524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.558789,-68.916356,46.671463,72.563972,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540086,1.397777,0.137507,0.014816,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.409338,mpc-p,0,-126.340000,54.885000,-6.113560,-4.053945,-6.100000,-3.905000,-0.013560,-0.148945,-5.641538,5.763517,-0.274453,5.763517,-5.641538,-0.220000,0.660000,-30,87,-29.908617,86.585498,-29.908617,86.585498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.597995,-67.828307,42.845065,70.680142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539140,1.403028,0.143245,0.016584,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.419399,mpc-p,0,-126.340000,54.885000,-6.182028,-3.971903,-6.150000,-3.835000,-0.032028,-0.136903,-5.580549,7.044299,0.030495,7.044299,-5.580549,-0.250000,0.770000,-22,63,-22.103906,63.139579,-22.103906,63.139579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.782464,-67.268077,40.492277,70.010958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556294,1.406638,0.171347,0.013691,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.429326,mpc-p,0,-126.340000,54.885000,-6.244334,-3.894833,-6.210000,-3.745000,-0.034334,-0.149833,-4.970653,7.837164,-0.274453,7.837164,-4.970653,-0.300000,0.710000,-13,55,-13.427951,55.129264,-13.427951,55.129264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.977412,-65.206406,38.925301,64.313692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539351,1.397740,0.139794,0.014780,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.439359,mpc-p,0,-126.340000,54.885000,-6.301591,-3.821021,-6.250000,-3.665000,-0.051591,-0.156021,-5.824507,7.837164,0.396432,7.837164,-5.824507,-0.230000,0.600000,-8,59,-8.428660,59.282670,-8.428660,59.282670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.499961,-62.080145,36.045283,56.356148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556114,1.408655,0.172948,0.015499,0.500480,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.449454,mpc-p,0,-126.340000,54.885000,-6.353001,-3.751034,-6.300000,-3.585000,-0.053001,-0.166034,-5.092632,6.617372,-0.274453,6.617372,-5.092632,-0.170000,0.580000,-15,65,-14.794034,64.898034,-14.794034,64.898034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.146239,-58.990476,34.305511,50.944239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555038,1.407323,0.174665,0.013996,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.459341,mpc-p,0,-126.340000,54.885000,-6.396931,-3.686800,-6.340000,-3.525000,-0.056931,-0.161800,-3.079975,4.604715,-0.030495,4.604715,-3.079975,-0.160000,0.590000,-27,76,-27.037601,75.615575,-27.037601,75.615575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.681378,-56.672342,32.199995,49.745158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548014,1.407054,0.175794,0.013983,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.469451,mpc-p,0,-126.340000,54.885000,-6.434902,-3.625647,-6.360000,-3.475000,-0.074902,-0.150647,-2.165131,3.445913,0.396432,3.445913,-2.165131,-0.180000,0.660000,-27,75,-26.732864,75.127173,-26.732864,75.127173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.177180,-55.384860,30.455941,52.323405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557108,1.602297,0.213930,0.027162,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.479309,mpc-p,0,-126.340000,54.885000,-6.464792,-3.570561,-6.380000,-3.445000,-0.084792,-0.125561,-1.860183,3.262944,0.457422,3.262944,-1.860183,-0.260000,0.710000,-12,70,-11.568483,69.524770,-11.568483,69.524770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.761689,-54.370798,31.562393,52.457877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558917,1.473093,0.196079,0.018058,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.489328,mpc-p,0,-126.340000,54.885000,-6.487604,-3.519270,-6.390000,-3.405000,-0.097604,-0.114270,-1.738204,3.445913,-0.213464,3.445913,-1.738204,-0.230000,0.690000,-7,65,-6.916230,65.071211,-6.916230,65.071211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.758873,-51.562318,31.020413,45.795081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546584,1.715010,0.248101,0.032934,1.048317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.499305,mpc-p,0,-126.340000,54.885000,-6.502406,-3.472996,-6.390000,-3.365000,-0.112406,-0.107996,-0.396432,3.994819,0.213464,3.994819,-0.396432,-0.140000,0.660000,-21,58,-21.155326,57.859393,-21.155326,57.859393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.255647,-48.747831,30.586657,42.812204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560716,1.558153,0.196308,0.019670,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.509300,mpc-p,0,-126.340000,54.885000,-6.508994,-3.431529,-6.380000,-3.325000,-0.128994,-0.106529,0.518412,2.592058,0.030495,2.592058,0.518412,-0.210000,0.620000,-14,67,-13.896649,67.442939,-13.896649,67.442939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.383868,-47.048744,32.020807,47.089656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555212,1.764938,0.243948,0.035176,0.503398,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.519302,mpc-p,0,-126.340000,54.885000,-6.507027,-3.395004,-6.370000,-3.305000,-0.137027,-0.090004,1.250287,0.579401,-0.030495,0.579401,1.250287,-0.110000,0.600000,-24,82,-24.243980,82.190498,-24.243980,82.190498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.361449,-45.171248,34.243406,46.636838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549865,1.554781,0.191801,0.018892,0.506218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.529304,mpc-p,0,-126.340000,54.885000,-6.496209,-3.363518,-6.350000,-3.305000,-0.146209,-0.058518,2.043152,0.396432,0.091484,0.396432,2.043152,-0.190000,0.690000,-13,74,-12.607149,74.376305,-12.607149,74.376305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.304191,-45.096094,34.869972,53.422535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568761,1.686423,0.222016,0.027116,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.539299,mpc-p,0,-126.340000,54.885000,-6.476292,-3.337137,-6.330000,-3.295000,-0.146292,-0.042137,2.226120,0.457422,-0.274453,0.457422,2.226120,-0.180000,0.720000,-4,67,-4.207670,66.972220,-4.207670,66.972220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.173839,-43.566320,35.798983,48.946312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547711,1.548877,0.228545,0.023116,0.500972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.549305,mpc-p,0,-126.340000,54.885000,-6.446987,-3.315856,-6.300000,-3.285000,-0.146987,-0.030856,1.677214,1.006328,0.457422,1.006328,1.677214,-0.160000,0.700000,9,60,9.331302,59.613239,9.331302,59.613239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.121131,-41.162385,36.572153,46.090656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546609,1.452740,0.160510,0.014779,0.500244,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.559329,mpc-p,0,-126.340000,54.885000,-6.408007,-3.299710,-6.280000,-3.285000,-0.128007,-0.014710,1.433256,0.213464,0.152474,0.213464,1.433256,-0.140000,0.640000,22,67,21.938379,67.067456,21.938379,67.067456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.250963,-37.793039,41.813412,46.679034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539626,1.433248,0.139134,0.012201,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.569463,mpc-p,0,-126.340000,54.885000,-6.358597,-3.288665,-6.250000,-3.285000,-0.108597,-0.003665,2.775027,-1.189297,-0.335443,-1.189297,2.775027,-0.100000,0.580000,18,80,17.726478,79.619376,17.726478,79.619376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.910126,-35.075287,48.159066,51.690099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570493,1.413593,0.183011,0.014419,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.579452,mpc-p,0,-126.340000,54.885000,-6.299877,-3.282974,-6.220000,-3.285000,-0.079877,0.002026,3.384923,-1.555235,0.274453,-1.555235,3.384923,-0.050000,0.660000,17,71,17.377492,71.483897,17.377492,71.483897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.745875,-34.552775,49.392713,56.405608,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558797,1.412492,0.182082,0.014743,0.501853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.589366,mpc-p,0,-126.340000,54.885000,-6.231601,-3.282417,-6.180000,-3.295000,-0.051601,0.012583,5.153621,-1.006328,0.152474,-1.006328,5.153621,-0.010000,0.710000,9,58,8.761785,57.960449,8.761785,57.960449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.803643,-34.019195,50.638290,56.910429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557584,1.411958,0.179724,0.014591,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.599404,mpc-p,0,-126.340000,54.885000,-6.152197,-3.287000,-6.110000,-3.305000,-0.042197,0.018000,6.739351,-0.213464,0.274453,-0.213464,6.739351,0.070000,0.650000,-5,52,-5.365552,51.995393,-5.365552,51.995393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.684223,-33.883912,50.053320,57.089483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557399,1.412011,0.166987,0.015718,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.609327,mpc-p,0,-126.340000,54.885000,-6.063436,-3.296585,-6.030000,-3.315000,-0.033436,0.018415,7.715185,-1.799193,0.640391,-1.799193,7.715185,0.010000,0.570000,3,68,2.734064,67.658846,2.734064,67.658846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.635004,-33.964748,48.059664,57.521443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540455,1.397193,0.135808,0.014335,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.619453,mpc-p,0,-126.340000,54.885000,-5.962237,-3.311504,-5.950000,-3.335000,-0.012237,0.023496,9.422894,-2.957996,0.701380,-2.957996,9.422894,0.000000,0.550000,1,76,1.300727,75.609682,1.300727,75.609682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.005402,-33.879435,51.525516,59.483086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558453,1.411882,0.178207,0.015592,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.629361,mpc-p,0,-126.340000,54.885000,-5.852779,-3.331066,-5.850000,-3.365000,-0.002779,0.033934,9.300914,-3.262944,0.091484,-3.262944,9.300914,-0.030000,0.670000,17,64,16.615836,64.378280,16.615836,64.378280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.962735,-34.147766,51.421755,60.998022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557255,1.408499,0.181420,0.014454,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.639333,mpc-p,0,-126.340000,54.885000,-5.732161,-3.355645,-5.760000,-3.395000,0.027839,0.039355,10.154769,-2.653048,0.701380,-2.653048,10.154769,0.030000,0.620000,16,59,15.914809,58.900106,15.914809,58.900106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.107050,-32.474933,58.859334,60.349988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539219,1.397328,0.137518,0.013400,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.649450,mpc-p,0,-126.340000,54.885000,-5.599047,-3.385516,-5.650000,-3.415000,0.050953,0.029484,10.520706,-2.531068,0.579401,-2.531068,10.520706,0.070000,0.590000,20,55,19.551410,54.752780,19.551410,54.752780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.345410,-31.156040,62.861108,63.721781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558058,1.411088,0.178823,0.015423,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.659462,mpc-p,0,-126.340000,54.885000,-5.456712,-3.419870,-5.530000,-3.445000,0.073288,0.025130,12.167426,-3.018985,0.091484,-3.018985,12.167426,0.080000,0.580000,16,54,15.559755,54.231733,15.559755,54.231733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.008017,-29.550544,66.081897,64.897681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559672,1.409984,0.180116,0.013812,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.669361,mpc-p,0,-126.340000,54.885000,-5.305617,-3.458434,-5.400000,-3.465000,0.094383,0.006566,14.180083,-3.262944,0.823360,-3.262944,14.180083,0.150000,0.530000,0,54,-0.163930,54.473694,-0.163930,54.473694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.462389,-28.380026,68.450193,67.746831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558438,1.411285,0.175589,0.014269,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.679326,mpc-p,0,-126.340000,54.885000,-5.143198,-3.501753,-5.240000,-3.505000,0.096802,0.003247,15.765812,-3.933829,0.518412,-3.933829,15.765812,0.070000,0.500000,5,58,4.842445,58.384792,4.842445,58.384792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.527085,-27.897245,64.137209,67.650416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540398,1.399755,0.144158,0.015585,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.689460,mpc-p,0,-126.340000,54.885000,-4.967503,-3.550310,-5.080000,-3.555000,0.112497,0.004690,15.399875,-5.458569,1.006328,-5.458569,15.399875,0.000000,0.530000,28,65,27.760972,64.566991,27.760972,64.566991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.664289,-26.912347,66.975781,67.550087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567965,1.411488,0.176810,0.015353,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.699454,mpc-p,0,-126.340000,54.885000,-4.783969,-3.602508,-4.910000,-3.605000,0.126031,0.002492,16.375708,-4.726694,1.128308,-4.726694,16.375708,0.070000,0.590000,23,49,23.376225,48.577223,23.376225,48.577223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.404994,-24.598616,70.733391,65.586840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558684,1.409769,0.191728,0.014187,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.709330,mpc-p,0,-126.340000,54.885000,-4.592709,-3.658161,-4.730000,-3.645000,0.137291,-0.013161,18.083417,-4.116798,0.335443,-4.116798,18.083417,0.150000,0.640000,8,32,8.158384,32.430198,8.158384,32.430198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.975704,-22.810925,75.176711,69.561143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539857,1.399212,0.135030,0.014393,0.500500,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.719451,mpc-p,0,-126.340000,54.885000,-4.386695,-3.719233,-4.540000,-3.705000,0.153305,-0.014233,19.364199,-5.031642,1.128308,-5.031642,19.364199,0.130000,0.420000,9,55,8.893803,55.400176,8.893803,55.400176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.053008,-21.525863,77.471533,73.528560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557779,1.412010,0.174725,0.016812,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.729452,mpc-p,0,-126.340000,54.885000,-4.173359,-3.783437,-4.340000,-3.775000,0.166641,-0.008437,19.364199,-7.959143,1.555235,-7.959143,19.364199,0.090000,0.460000,23,74,23.069870,73.883457,23.069870,73.883457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.701642,-20.056986,77.253426,74.101877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558941,1.410203,0.178019,0.015425,0.500319,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.739404,mpc-p,0,-126.340000,54.885000,-3.951648,-3.850962,-4.140000,-3.865000,0.188352,0.014038,19.608157,-8.812998,1.006328,-8.812998,19.608157,0.110000,0.540000,30,73,30.104051,72.856508,30.104051,72.856508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.870798,-18.044653,80.815432,76.034495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557714,1.413313,0.178221,0.015591,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.749368,mpc-p,0,-126.340000,54.885000,-3.720509,-3.922022,-3.930000,-3.935000,0.209491,0.012978,19.791126,-7.044299,1.433256,-7.044299,19.791126,0.200000,0.660000,29,44,28.715662,43.500049,28.715662,43.500049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.836688,-15.811770,87.320865,80.115240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558257,1.411609,0.190298,0.014271,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.759449,mpc-p,0,-126.340000,54.885000,-3.477590,-3.997248,-3.720000,-3.995000,0.242410,-0.002248,21.315866,-4.848673,1.433256,-4.848673,21.315866,0.290000,0.560000,16,28,15.958382,28.077105,15.958382,28.077105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.399831,-13.450545,94.812988,85.892158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557487,1.412466,0.177215,0.015092,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.769455,mpc-p,0,-126.340000,54.885000,-3.227756,-4.075031,-3.500000,-4.055000,0.272244,-0.020031,21.620814,-5.458569,1.677214,-5.458569,21.620814,0.200000,0.410000,34,42,34.319496,41.598843,34.319496,41.598843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.567495,-11.824482,94.121493,86.353318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557596,1.424653,0.178009,0.015337,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.779454,mpc-p,0,-126.340000,54.885000,-2.969706,-4.155667,-3.270000,-4.125000,0.300294,-0.030667,23.023575,-7.471226,1.311276,-7.471226,23.023575,0.230000,0.380000,29,57,29.137508,57.278131,29.137508,57.278131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.395762,-9.393079,94.657323,86.055297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558010,1.413572,0.189475,0.015146,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.789454,mpc-p,0,-126.340000,54.885000,-2.703617,-4.239000,-3.030000,-4.215000,0.326383,-0.024000,25.341180,-9.788831,1.677214,-9.788831,25.341180,0.260000,0.450000,14,68,13.746834,68.174859,13.746834,68.174859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.770375,-7.405574,94.454657,87.053157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557321,1.411155,0.180587,0.014293,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.799448,mpc-p,0,-126.340000,54.885000,-2.429988,-4.324770,-2.770000,-4.305000,0.340012,-0.019770,27.048889,-10.825654,2.043152,-10.825654,27.048889,0.210000,0.550000,13,66,12.813968,65.912019,12.813968,65.912019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.963609,-5.971187,88.043621,82.501924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555692,1.424443,0.175858,0.014348,0.504511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.809329,mpc-p,0,-126.340000,54.885000,-2.152261,-4.411798,-2.500000,-4.415000,0.347739,0.003202,27.658785,-9.727842,2.531068,-9.727842,27.658785,0.160000,0.590000,23,53,22.517127,53.113746,22.517127,53.113746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.777013,-4.426254,87.517727,81.463685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540032,1.400052,0.136435,0.014219,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.819453,mpc-p,0,-126.340000,54.885000,-1.860709,-4.503032,-2.200000,-4.505000,0.339291,0.001968,29.366493,-7.776174,2.104141,-7.776174,29.366493,0.180000,0.560000,14,37,13.582014,36.530045,13.582014,36.530045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.785352,-2.066668,88.519784,82.997089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557925,1.413944,0.175660,0.014284,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.829367,mpc-p,0,-126.340000,54.885000,-1.568709,-4.594186,-1.900000,-4.575000,0.331291,-0.019186,30.464306,-7.715185,1.921172,-7.715185,30.464306,0.180000,0.440000,10,42,9.522467,42.070961,9.522467,42.070961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.310803,0.150785,89.665559,84.601302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557056,1.418930,0.185106,0.015441,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.839452,mpc-p,0,-126.340000,54.885000,-1.265512,-4.688519,-1.590000,-4.665000,0.324488,-0.023519,30.891234,-8.934977,2.653048,-8.934977,30.891234,0.150000,0.420000,15,52,14.589002,51.986075,14.589002,51.986075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.849083,2.278200,85.099935,81.176443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558123,1.414929,0.165896,0.015575,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.849309,mpc-p,0,-126.340000,54.885000,-0.963604,-4.782054,-1.270000,-4.775000,0.306396,-0.007054,31.562119,-10.459717,2.836017,-10.459717,31.562119,0.140000,0.440000,14,63,14.338108,62.871304,14.338108,62.871304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.683313,4.735596,83.408423,81.136855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.770682,1.459666,0.200172,0.015561,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.859301,mpc-p,0,-126.340000,54.885000,-0.652389,-4.877986,-0.940000,-4.885000,0.287611,0.007014,32.964880,-11.435550,2.531068,-11.435550,32.964880,0.150000,0.520000,5,64,4.712808,63.748354,4.712808,63.748354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.953756,6.864622,81.994820,80.877379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547346,1.748129,0.248586,0.032311,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.869309,mpc-p,0,-126.340000,54.885000,-0.335939,-4.974954,-0.600000,-4.995000,0.264061,0.020046,33.818734,-11.008623,2.957996,-11.008623,33.818734,0.130000,0.570000,3,56,2.601082,55.780822,2.601082,55.780822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.810716,8.644703,79.434309,78.900132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571462,1.479770,0.197052,0.018858,0.500317,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.879301,mpc-p,0,-126.340000,54.885000,-0.015689,-5.072427,-0.260000,-5.095000,0.244311,0.022573,33.818734,-11.008623,3.140965,-9.361904,33.879724,0.090000,0.570000,11,55,10.978858,54.515201,10.978858,54.515201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.876094,11.144031,77.283261,78.670510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556172,1.752923,0.197331,0.033988,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.889301,mpc-p,0,-126.340000,54.885000,0.308599,-5.170388,0.080000,-5.195000,0.228599,0.024612,33.452797,-8.752008,3.140965,-8.752008,33.452797,0.090000,0.550000,19,37,18.959928,37.430651,18.959928,37.430651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.783608,13.015183,77.018851,78.341643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549739,1.466202,0.191709,0.016812,0.500585,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.899304,mpc-p,0,-126.340000,54.885000,0.636321,-5.268562,0.420000,-5.275000,0.216321,0.006438,33.452797,-8.447060,3.140965,-8.447060,33.452797,0.140000,0.480000,16,38,16.181496,38.089257,16.181496,38.089257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.409355,15.490097,81.370006,82.896036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551030,1.453050,0.180771,0.013019,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.909298,mpc-p,0,-126.340000,54.885000,0.966534,-5.366580,0.760000,-5.365000,0.206534,-0.001580,32.659932,-9.849821,2.957996,-9.849821,32.659932,0.170000,0.400000,20,56,20.206699,56.111383,20.206699,56.111383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.216327,17.465560,83.341671,84.735090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541182,1.439992,0.143671,0.013303,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.919297,mpc-p,0,-126.340000,54.885000,1.299208,-5.464347,1.100000,-5.485000,0.199208,0.020653,32.964880,-11.862478,2.897006,-11.862478,32.964880,0.180000,0.450000,17,71,17.225279,71.174659,17.225279,71.174659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.392056,18.885683,81.585084,83.537521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538354,1.432912,0.144129,0.014183,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.929450,mpc-p,0,-126.340000,54.885000,1.638801,-5.563062,1.440000,-5.615000,0.198801,0.051938,33.269828,-12.838311,3.628881,-12.838311,33.269828,0.180000,0.560000,16,73,15.599285,73.303439,15.599285,73.303439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.408158,19.946787,82.204859,84.583758,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560707,1.415979,0.189226,0.015519,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.939453,mpc-p,0,-126.340000,54.885000,1.974707,-5.659557,1.790000,-5.735000,0.184707,0.075443,34.123682,-11.130602,3.384923,-11.130602,34.123682,0.190000,0.640000,8,55,7.533251,54.899655,7.533251,54.899655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.599525,21.022916,82.643472,85.618041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559810,1.419109,0.177014,0.015955,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.949451,mpc-p,0,-126.340000,54.885000,2.311165,-5.754993,2.140000,-5.835000,0.171165,0.080007,34.611599,-8.934977,3.750861,-8.934977,34.611599,0.160000,0.590000,7,42,6.964069,41.682485,6.964069,41.682485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.912240,22.739697,83.373265,87.062521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557878,1.412335,0.165389,0.013861,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.959460,mpc-p,0,-126.340000,54.885000,2.648227,-5.849303,2.490000,-5.925000,0.158227,0.075697,34.306651,-7.837164,3.994819,-7.837164,34.306651,0.130000,0.560000,13,35,12.947232,35.342939,12.947232,35.342939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.840056,24.568863,80.367238,84.894916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558737,1.412054,0.175230,0.014063,0.502494,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.969340,mpc-p,0,-126.340000,54.885000,2.980680,-5.940975,2.810000,-6.015000,0.170680,0.074025,34.428630,-9.300914,3.384923,-9.300914,34.428630,0.170000,0.450000,8,58,8.057865,57.734039,8.057865,57.734039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.697960,26.895818,79.995906,85.775468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550026,1.614846,0.198501,0.033564,0.500877,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.979337,mpc-p,0,-126.340000,54.885000,3.316280,-6.032072,3.160000,-6.125000,0.156280,0.092928,34.428630,-9.300914,3.201954,-11.557530,33.635766,0.160000,0.490000,7,59,6.864970,59.032573,6.864970,59.032573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.950657,26.797566,77.446093,82.152267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555384,1.664875,0.216712,0.026889,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.989302,mpc-p,0,-126.340000,54.885000,3.649524,-6.121008,3.500000,-6.245000,0.149524,0.123992,33.147849,-12.655342,3.689871,-12.655342,33.147849,0.120000,0.530000,20,87,20.382293,87.482164,20.382293,87.482164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.069037,28.360742,79.064273,86.363121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555255,1.774836,0.268116,0.037777,0.500804,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.999300,mpc-p,0,-126.340000,54.885000,3.982072,-6.208151,3.830000,-6.375000,0.152072,0.166849,31.806078,-13.204249,3.506902,-13.204249,31.806078,0.140000,0.640000,30,90,29.742571,89.796600,29.742571,89.796600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.311527,28.294990,77.988744,84.924406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562271,1.557426,0.233318,0.023326,0.503777,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.009304,mpc-p,0,-126.340000,54.885000,4.312493,-6.293044,4.150000,-6.485000,0.162493,0.191956,30.708265,-10.032790,3.445913,-10.032790,30.708265,0.220000,0.780000,30,56,30.448031,55.941904,30.448031,55.941904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.366577,28.341661,84.003597,90.312394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558220,1.710020,0.226695,0.031429,0.502837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.019303,mpc-p,0,-126.340000,54.885000,4.639994,-6.375412,4.470000,-6.555000,0.169994,0.179588,30.830244,-4.482736,3.201954,-4.482736,30.830244,0.290000,0.700000,21,17,20.742054,17.306333,20.742054,17.306333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.200094,28.985783,93.727774,98.562232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563438,1.614517,0.229716,0.022884,0.500543,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.029309,mpc-p,0,-126.340000,54.885000,4.964401,-6.455143,4.780000,-6.585000,0.184401,0.129857,30.525296,-2.531068,3.811850,-2.531068,30.525296,0.330000,0.460000,16,20,15.512796,19.747985,15.512796,19.747985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.617552,28.955636,101.545729,103.916746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592736,1.733138,0.206588,0.028805,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.039322,mpc-p,0,-126.340000,54.885000,5.285319,-6.532067,5.100000,-6.645000,0.185319,0.112933,30.159358,-6.007476,3.811850,-6.007476,30.159358,0.280000,0.290000,19,65,19.020122,65.628173,19.020122,65.628173,0.000000,-0.880189,0.000000,64.000000,0.000000,0.000000,20.539598,28.831989,99.114786,102.187430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.885007,1.611469,0.202460,0.032159,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008240,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.049307,mpc-p,0,-126.340000,54.885000,5.601109,-6.605733,5.430000,-6.735000,0.171109,0.129267,30.098369,-10.337738,3.872840,-10.337738,30.098369,0.260000,0.250000,16,110,15.578984,112.228389,15.578984,112.228389,0.000000,-2.480404,0.000000,64.000000,0.000000,0.000000,19.251447,27.543266,93.700529,97.642883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569250,1.545136,0.287046,0.036637,0.501117,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.059310,mpc-p,0,-126.340000,54.885000,5.912844,-6.676331,5.700000,-6.825000,0.212844,0.148669,29.976389,-10.459717,3.628881,-10.459717,29.976389,0.250000,0.720000,17,79,16.897966,78.627898,16.897966,78.627898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.823753,24.552692,92.680210,97.097461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572199,1.691947,0.363604,0.023683,0.501007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.069303,mpc-p,0,-126.340000,54.885000,6.219138,-6.743483,6.030000,-6.895000,0.189138,0.151517,28.451649,-4.970653,4.177788,-4.970653,28.451649,0.240000,0.900000,28,34,27.622997,19.168265,27.622997,19.168265,0.000000,14.459633,0.000000,64.000000,0.000000,0.000000,10.150560,24.891085,97.113230,103.770323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537067,1.456329,0.192706,0.016835,0.500221,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.079298,mpc-p,0,-126.340000,54.885000,6.520011,-6.807137,6.320000,-6.915000,0.200011,0.107863,27.841753,-0.091484,4.055809,-0.091484,27.841753,0.230000,0.800000,35,-11,34.535224,-14.382122,34.535224,-14.382122,0.000000,3.010020,0.000000,64.000000,0.000000,0.000000,2.790749,25.362167,95.287928,103.864555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529989,1.416909,0.157454,0.012908,0.500377,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.089334,mpc-p,0,-126.340000,54.885000,6.816168,-6.867370,6.620000,-6.925000,0.196168,0.057630,28.756597,0.701380,3.811850,0.701380,28.756597,0.300000,0.490000,14,4,14.429267,4.409462,14.429267,4.409462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.388647,25.649779,96.414948,107.235377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529184,1.409025,0.146075,0.012687,0.500262,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.099332,mpc-p,0,-126.340000,54.885000,7.104888,-6.923572,6.920000,-6.965000,0.184888,0.041428,30.464306,-4.970653,2.409089,-4.970653,30.464306,0.270000,0.110000,-6,49,-6.099400,88.975463,-6.099400,88.975463,0.000000,-39.566001,0.000000,64.000000,0.000000,0.000000,-3.687483,24.640909,104.661526,112.277106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529795,1.400433,0.151487,0.011809,0.500344,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.109454,mpc-p,0,-126.340000,54.885000,7.390416,-6.976483,7.230000,-7.055000,0.160416,0.078517,31.501130,-12.533363,3.201954,-12.533363,31.501130,0.170000,0.100000,-14,94,-13.926608,112.450000,-13.926608,112.450000,0.000000,-18.040538,0.000000,64.000000,0.000000,0.000000,-4.293462,25.446054,98.107708,111.346929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567050,1.414997,0.213058,0.013265,0.500443,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.119315,mpc-p,0,-126.340000,54.885000,7.661628,-7.024049,7.520000,-7.185000,0.141628,0.160951,30.342327,-15.643833,4.421746,-15.643833,30.342327,0.110000,0.570000,-5,112,-5.216531,112.450000,-5.216531,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.251382,27.259350,94.512770,115.023606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562617,1.401961,0.192600,0.013353,0.500254,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.129449,mpc-p,0,-126.340000,54.885000,7.932891,-7.068736,7.840000,-7.315000,0.092891,0.246264,29.366493,-10.886644,4.238777,-10.886644,29.366493,0.090000,0.730000,0,112,-0.384748,112.450000,-0.384748,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.735392,29.601268,103.454042,121.657652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548808,1.417274,0.294188,0.015083,0.500491,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.139297,mpc-p,0,-126.340000,54.885000,8.188938,-7.107993,8.100000,-7.365000,0.088938,0.257007,27.597795,-1.982162,3.628881,-1.982162,27.597795,0.090000,1.010000,14,67,13.947007,20.875733,13.947007,20.875733,0.000000,46.574267,0.000000,64.000000,0.000000,0.000000,-30.221621,29.852494,107.891343,123.438167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542005,1.402143,0.291736,0.012850,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.149364,mpc-p,0,-126.340000,54.885000,8.442708,-7.143795,8.370000,-7.325000,0.072708,0.181205,25.585138,9.544873,3.140965,9.544873,25.585138,0.060000,0.870000,35,22,34.513851,-63.697113,34.513851,-63.697113,0.000000,86.147113,0.000000,64.000000,0.000000,0.000000,-40.116920,26.216628,113.107684,130.646794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561156,1.414080,0.188754,0.014204,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.159452,mpc-p,0,-126.340000,54.885000,8.688622,-7.175202,8.630000,-7.205000,0.058622,0.029798,24.182377,14.485031,3.079975,14.485031,24.182377,0.100000,0.550000,38,-23,37.826771,-82.686978,37.826771,-82.686978,0.000000,60.136978,0.000000,64.000000,0.000000,0.000000,-47.091320,18.057339,106.923783,129.074088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558513,1.414997,0.190091,0.015732,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.169451,mpc-p,0,-126.340000,54.885000,8.923841,-7.201852,8.870000,-7.085000,0.053841,-0.116852,22.596648,12.106436,3.384923,12.106436,22.596648,0.190000,0.170000,32,-36,31.772815,-35.823988,31.772815,-35.823988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.243399,9.935833,105.743269,135.356786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556931,1.414779,0.189731,0.014037,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.179450,mpc-p,0,-126.340000,54.885000,9.150367,-7.223990,9.100000,-7.025000,0.050367,-0.198990,22.535658,3.628881,3.079975,3.628881,22.535658,0.290000,-0.010000,7,9,6.773381,47.976066,6.773381,47.976066,0.000000,-38.800054,0.000000,64.000000,0.000000,0.000000,-47.245244,5.958634,114.931981,141.403517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557948,1.413417,0.187587,0.014416,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.189454,mpc-p,0,-126.340000,54.885000,9.368054,-7.241576,9.340000,-7.045000,0.028054,-0.196576,23.267533,-6.983309,2.531068,-6.983309,23.267533,0.220000,-0.010000,-8,54,-7.734516,112.450000,-7.734516,112.450000,0.000000,-58.273988,0.000000,64.000000,0.000000,0.000000,-41.725859,7.692986,109.651539,134.069526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558496,1.413458,0.214094,0.013724,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.199328,mpc-p,0,-126.340000,54.885000,9.573996,-7.254428,9.570000,-7.175000,0.003996,-0.079428,22.108731,-17.473521,2.287110,-17.473521,22.108731,0.120000,0.100000,7,99,6.987947,112.450000,6.987947,112.450000,0.000000,-13.273988,0.000000,64.000000,0.000000,0.000000,-39.869379,16.417209,107.303601,136.486202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.798993,1.464961,0.226346,0.017419,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.209301,mpc-p,0,-126.340000,54.885000,9.772837,-7.262841,9.780000,-7.365000,-0.007163,0.102159,20.035084,-21.742793,2.287110,-21.742793,20.035084,0.090000,0.530000,17,112,17.473277,112.450000,17.473277,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.226870,27.954303,117.926451,145.113056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547225,1.588282,0.557725,0.025239,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.219309,mpc-p,0,-126.340000,54.885000,9.962977,-7.266656,9.980000,-7.555000,-0.017023,0.288344,17.839459,-16.985604,2.226120,-16.985604,17.839459,0.100000,0.850000,26,112,25.589396,112.450000,25.589396,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.230195,39.555394,123.178689,150.558080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576029,1.583836,0.287600,0.019998,0.500252,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.229301,mpc-p,0,-126.340000,54.885000,10.143319,-7.265836,10.150000,-7.665000,-0.006681,0.399164,16.009771,-7.166278,2.409089,-7.166278,16.009771,0.150000,1.010000,32,109,32.036429,108.666548,32.036429,108.666548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.893569,47.364627,125.518218,151.788015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548359,1.750790,0.389000,0.037355,0.500934,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.239307,mpc-p,0,-126.340000,54.885000,10.314326,-7.260388,10.310000,-7.665000,0.004326,0.404612,14.058103,4.482736,2.043152,4.482736,14.058103,0.220000,1.050000,38,64,38.382493,13.671692,38.382493,13.671692,0.000000,49.994856,0.000000,64.000000,0.000000,0.000000,-64.737505,48.218665,125.889418,148.412768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565659,1.613093,0.311490,0.017549,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.249298,mpc-p,0,-126.340000,54.885000,10.475409,-7.250346,10.460000,-7.565000,0.015409,0.314654,13.875134,16.131750,2.165131,16.131750,13.875134,0.300000,0.890000,28,19,28.117350,-70.457450,28.117350,-70.457450,0.000000,89.123998,0.000000,64.000000,0.000000,0.000000,-70.088188,41.315738,127.119334,148.429363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548931,1.561808,0.194043,0.013597,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.259300,mpc-p,0,-126.340000,54.885000,10.626986,-7.235710,10.600000,-7.375000,0.026986,0.139290,14.424041,21.498835,2.348100,21.498835,14.424041,0.310000,0.540000,17,-26,16.796549,-90.773812,16.796549,-90.773812,0.000000,64.440360,0.000000,64.000000,0.000000,0.000000,-72.498163,27.897651,121.163175,156.099061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541575,1.446918,0.175537,0.013321,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.269332,mpc-p,0,-126.340000,54.885000,10.769246,-7.216464,10.750000,-7.185000,0.019246,-0.031464,14.789979,17.900448,2.592058,17.900448,14.789979,0.260000,0.140000,9,-33,9.215139,-33.260497,9.215139,-33.260497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.429571,15.879427,118.883833,159.285898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540130,1.411693,0.151819,0.013289,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.279455,mpc-p,0,-126.340000,54.885000,10.902890,-7.192453,10.910000,-7.065000,-0.007110,-0.127453,14.667999,8.203101,2.592058,8.203101,14.667999,0.200000,0.010000,3,12,3.230340,56.612452,3.230340,56.612452,0.000000,-44.872950,0.000000,64.000000,0.000000,0.000000,-72.560353,7.734280,117.466790,155.178014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561943,1.418544,0.188450,0.015063,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.289299,mpc-p,0,-126.340000,54.885000,11.023330,-7.164734,11.050000,-7.065000,-0.026670,-0.099734,13.692166,-4.116798,1.677214,-4.116798,13.692166,0.120000,-0.020000,8,57,8.349092,112.450000,8.349092,112.450000,0.000000,-55.710497,0.000000,64.000000,0.000000,0.000000,-72.451147,6.038957,112.861554,139.886760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538900,1.406661,0.173678,0.014505,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.299453,mpc-p,0,-126.340000,54.885000,11.137786,-7.131691,11.190000,-7.145000,-0.052214,0.013309,12.228415,-15.033937,1.372266,-15.033937,12.228415,0.120000,0.140000,33,102,33.115951,112.450000,33.115951,112.450000,0.000000,-10.710497,0.000000,64.000000,0.000000,0.000000,-72.953346,13.609120,112.657328,130.715364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558609,1.418796,0.214223,0.014659,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.309297,mpc-p,0,-126.340000,54.885000,11.239322,-7.095416,11.310000,-7.315000,-0.070678,0.219584,10.947634,-19.364199,1.250287,-19.364199,10.947634,0.160000,0.560000,22,112,21.693609,112.450000,21.693609,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.972267,24.248903,115.291962,134.404088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540523,1.408371,0.223758,0.013518,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.319298,mpc-p,0,-126.340000,54.885000,11.333080,-7.054363,11.430000,-7.485000,-0.096920,0.430637,10.581696,-15.399875,1.372266,-15.399875,10.581696,0.220000,0.880000,-13,112,-12.633477,112.450000,-12.633477,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.105814,35.710263,117.694022,140.682882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539003,1.408570,0.239196,0.016269,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.329451,mpc-p,0,-126.340000,54.885000,11.418684,-7.008447,11.540000,-7.585000,-0.121316,0.576553,10.154769,-5.519559,1.616224,-5.519559,10.154769,0.120000,1.020000,-11,112,-10.737431,112.450000,-10.737431,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.091843,42.912289,114.743301,136.865647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559268,1.433979,0.288640,0.015449,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.339455,mpc-p,0,-126.340000,54.885000,11.493724,-6.959126,11.640000,-7.575000,-0.146276,0.615874,8.630029,6.312424,1.372266,6.312424,8.630029,0.060000,1.060000,2,67,1.678532,58.892427,1.678532,58.892427,0.000000,8.557573,0.000000,64.000000,0.000000,0.000000,-61.689511,43.783353,118.115435,134.920675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557301,1.420222,0.342069,0.014068,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.349298,mpc-p,0,-126.340000,54.885000,11.558696,-6.906741,11.710000,-7.455000,-0.151304,0.548259,6.617372,17.168573,1.372266,17.168573,6.617372,0.030000,0.900000,17,22,17.376445,-17.367256,17.376445,-17.367256,0.000000,39.817256,0.000000,64.000000,0.000000,0.000000,-57.605929,37.720262,120.350963,137.111394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539111,1.416645,0.147094,0.015607,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.359448,mpc-p,0,-126.340000,54.885000,11.616654,-6.848832,11.780000,-7.245000,-0.163346,0.396168,4.604715,21.986752,1.433256,21.986752,4.604715,0.050000,0.560000,24,-23,23.893523,-33.104314,23.893523,-33.104314,0.000000,10.554314,0.000000,64.000000,0.000000,0.000000,-52.281079,26.263034,113.944555,140.092642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556629,1.423500,0.175970,0.013855,0.503429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.369358,mpc-p,0,-126.340000,54.885000,11.664573,-6.788596,11.820000,-7.055000,-0.155427,0.266404,2.957996,19.242219,0.762370,19.242219,2.957996,0.090000,0.170000,23,19,22.760793,18.948235,22.760793,18.948235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.988118,15.939198,112.802687,147.639104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557105,1.423739,0.174719,0.015233,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.379298,mpc-p,0,-126.340000,54.885000,11.704234,-6.724632,11.860000,-6.935000,-0.155766,0.210368,2.531068,8.569039,0.884349,8.569039,2.531068,0.160000,0.090000,2,64,1.863554,112.449985,1.863554,112.449985,0.000000,-48.501749,0.000000,64.000000,0.000000,0.000000,-32.456204,6.113745,104.458156,145.456239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537893,1.413418,0.160917,0.014113,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.389409,mpc-p,0,-126.340000,54.885000,11.736174,-6.656040,11.900000,-6.895000,-0.163826,0.238960,3.384923,-0.884349,0.274453,-0.884349,3.384923,0.130000,0.350000,-19,109,-18.688500,112.450000,-18.688500,112.450000,0.000000,-3.501765,0.000000,64.000000,0.000000,0.000000,-18.435874,3.135024,95.450787,132.457406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562503,1.424133,0.213612,0.015094,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.399328,mpc-p,0,-126.340000,54.885000,11.759498,-6.585440,11.930000,-6.925000,-0.170502,0.339560,2.531068,-5.336590,0.457422,-5.336590,2.531068,0.050000,0.700000,-15,112,-14.938330,112.450000,-14.938330,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.389342,5.493618,93.768882,123.067841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539604,1.413645,0.314690,0.014289,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.409296,mpc-p,0,-126.340000,54.885000,11.775196,-6.511310,11.960000,-6.945000,-0.184804,0.433690,0.274453,-2.653048,0.335443,-2.653048,0.274453,0.010000,0.950000,0,112,-0.159146,112.450000,-0.159146,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.787210,11.467667,100.195966,123.341818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539340,1.412791,0.230943,0.014041,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.419298,mpc-p,0,-126.340000,54.885000,11.783407,-6.433877,11.960000,-6.925000,-0.176593,0.491123,-1.738204,4.238777,0.213464,4.238777,-1.738204,0.000000,1.030000,15,103,14.588380,103.206322,14.588380,103.206322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.074928,15.870052,99.778476,120.724592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551772,1.427658,0.267703,0.014188,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.429450,mpc-p,0,-126.340000,54.885000,11.784299,-6.352290,11.940000,-6.845000,-0.155701,0.492710,-3.384923,12.167426,-0.701380,12.167426,-3.384923,0.010000,1.040000,25,58,25.319788,39.769727,25.319788,39.769727,0.000000,18.436595,0.000000,64.000000,0.000000,0.000000,2.406138,15.238635,95.561180,114.960506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558069,1.433198,0.220617,0.016099,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.439300,mpc-p,0,-126.340000,54.885000,11.778280,-6.270412,11.910000,-6.685000,-0.131720,0.414588,-4.177788,17.961438,-0.457422,17.961438,-4.177788,0.050000,0.840000,24,13,24.134448,5.275225,24.134448,5.275225,0.000000,7.931098,0.000000,64.000000,0.000000,0.000000,7.654824,11.379647,94.068629,119.852305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557560,1.427822,0.179526,0.015068,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.449451,mpc-p,0,-126.340000,54.885000,11.765281,-6.183363,11.870000,-6.505000,-0.104719,0.321637,-5.153621,17.534511,-0.030495,17.534511,-5.153621,0.110000,0.480000,19,35,19.118726,35.131074,19.118726,35.131074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.000004,7.414732,94.433487,121.248719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557598,1.429865,0.179790,0.014137,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.459327,mpc-p,0,-126.340000,54.885000,11.746314,-6.096243,11.830000,-6.355000,-0.083686,0.258757,-3.323933,12.167426,0.274453,12.167426,-3.323933,0.160000,0.360000,-11,80,-11.393459,89.200809,-11.393459,89.200809,0.000000,-9.069735,0.000000,64.000000,0.000000,0.000000,23.009284,2.203703,85.505967,115.076492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539567,1.412884,0.146783,0.013406,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.469299,mpc-p,0,-126.340000,54.885000,11.721146,-6.005995,11.810000,-6.275000,-0.088854,0.269005,-1.799193,5.153621,-0.213464,5.153621,-1.799193,0.090000,0.530000,-28,112,-27.718870,112.450000,-27.718870,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.469366,-0.925725,77.851214,106.991382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558127,1.428416,0.242024,0.016442,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.479451,mpc-p,0,-126.340000,54.885000,11.689636,-5.911913,11.800000,-6.225000,-0.110364,0.313087,-1.982162,3.567892,-0.640391,3.567892,-1.982162,0.020000,0.820000,-27,112,-26.792997,112.450000,-26.792997,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.222060,-2.955700,73.211096,104.805288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557011,1.427135,0.242152,0.015269,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.489450,mpc-p,0,-126.340000,54.885000,11.653117,-5.817230,11.770000,-6.155000,-0.116883,0.337770,-2.653048,6.007476,-0.396432,6.007476,-2.653048,-0.040000,0.990000,-18,99,-17.682792,99.307823,-17.682792,99.307823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.159620,-3.957958,74.039409,101.056057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557606,1.427750,0.284027,0.013855,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.499300,mpc-p,0,-126.340000,54.885000,11.612147,-5.722170,11.750000,-6.065000,-0.137853,0.342830,-3.689871,11.008623,0.518412,11.008623,-3.689871,-0.090000,1.010000,-6,58,-5.941056,58.386023,-5.941056,58.386023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.579472,-5.567006,71.293517,94.197578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561571,1.427550,0.252753,0.014567,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.509330,mpc-p,0,-126.340000,54.885000,11.565656,-5.623693,11.710000,-5.915000,-0.144344,0.291307,-5.275601,16.436698,-0.457422,16.436698,-5.275601,-0.090000,0.810000,6,28,5.927914,27.894711,5.927914,27.894711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.633572,-7.120933,71.417120,92.517109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540158,1.414503,0.138264,0.014139,0.500186,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.519330,mpc-p,0,-126.340000,54.885000,11.514847,-5.523991,11.660000,-5.755000,-0.145153,0.231009,-5.275601,16.436698,-0.457422,16.436698,-5.275601,-0.050000,0.530000,-2,49,-1.893591,48.526547,-1.893591,48.526547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.493596,-8.228008,69.023009,88.787569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536335,1.414291,0.145797,0.007599,0.500517,1,1,0,5,0,1,0,0,0,0,1,1,1,1,0,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.529318,mpc-p,0,-126.340000,54.885000,11.459978,-5.423031,11.600000,-5.615000,-0.140022,0.191969,-6.800341,11.252582,-0.396432,11.252582,-6.800341,-0.040000,0.460000,4,94,3.804914,96.525280,3.804914,96.525280,0.000000,-2.998732,0.000000,64.000000,0.000000,0.000000,41.955625,-9.323916,59.683734,81.535538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538989,1.421803,0.165668,0.016144,0.500207,1,1,0,8,1,1,0,0,0,0,1,1,1,1,2,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.539401,mpc-p,0,-126.340000,54.885000,11.400753,-5.319885,11.540000,-5.525000,-0.139247,0.205115,-6.861330,7.532216,-0.457422,7.532216,-6.861330,-0.020000,0.650000,-3,112,-3.415212,112.450000,-3.415212,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.484620,-11.410989,52.701383,76.712710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557148,1.422462,0.222984,0.014156,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.549401,mpc-p,0,-126.340000,54.885000,11.338534,-5.216508,11.490000,-5.435000,-0.151466,0.218492,-6.251434,7.166278,-0.030495,7.166278,-6.251434,-0.010000,0.890000,-16,98,-15.692390,98.467631,-15.692390,98.467631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.044234,-13.019421,52.123116,77.219232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561582,1.727126,0.289707,0.032876,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.559303,mpc-p,0,-126.340000,54.885000,11.273843,-5.113254,11.430000,-5.315000,-0.156157,0.201746,-6.312424,12.899301,-0.640391,12.899301,-6.312424,-0.040000,0.950000,-14,53,-14.089033,44.255503,-14.089033,44.255503,0.000000,9.212128,0.000000,64.000000,0.000000,0.000000,53.104432,-13.631304,51.325218,75.280189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551685,1.474859,0.233177,0.019425,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.569302,mpc-p,0,-126.340000,54.885000,11.205721,-5.008222,11.370000,-5.165000,-0.164279,0.156778,-6.800341,16.680656,-0.152474,16.680656,-6.800341,-0.080000,0.760000,-7,25,-6.849204,24.723352,-6.849204,24.723352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.573998,-13.108071,54.228733,74.295785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569862,1.704596,0.219317,0.026921,0.500415,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.579299,mpc-p,0,-126.340000,54.885000,11.135120,-4.902584,11.310000,-5.015000,-0.174880,0.112416,-7.227268,16.192739,-0.152474,16.192739,-7.227268,-0.070000,0.500000,-7,48,-7.010147,47.571481,-7.010147,47.571481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.603195,-12.539762,54.061279,73.122882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548285,1.470515,0.193359,0.015406,0.500541,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.589306,mpc-p,0,-126.340000,54.885000,11.062272,-4.796363,11.240000,-4.875000,-0.177728,0.078637,-7.776174,11.008623,-1.006328,11.008623,-7.776174,-0.080000,0.430000,-5,93,-4.852347,94.883896,-4.852347,94.883896,0.000000,-2.312415,0.000000,64.000000,0.000000,0.000000,61.041904,-12.679687,48.128635,69.878942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571609,1.693572,0.233360,0.021032,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.599300,mpc-p,0,-126.340000,54.885000,10.987641,-4.689922,11.170000,-4.775000,-0.182359,0.085078,-7.349247,7.532216,-0.030495,7.532216,-7.349247,-0.060000,0.620000,-15,109,-14.514635,109.207816,-14.514635,109.207816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.026538,-14.156137,44.859395,69.426463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546346,1.690561,0.278999,0.024863,0.500778,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.609300,mpc-p,0,-126.340000,54.885000,10.911387,-4.583191,11.100000,-4.685000,-0.188613,0.101809,-8.142112,7.410237,0.091484,7.410237,-8.142112,-0.080000,0.850000,-8,92,-8.176274,91.795195,-8.176274,91.795195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.557643,-15.413524,46.357634,71.450563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541205,1.449178,0.231906,0.014667,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.619326,mpc-p,0,-126.340000,54.885000,10.833651,-4.476094,11.030000,-4.575000,-0.196349,0.098906,-8.752008,11.557530,0.152474,11.557530,-8.752008,-0.080000,0.890000,-3,53,-2.988197,52.869244,-2.988197,52.869244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.143036,-15.488667,47.657590,68.035407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538603,1.424723,0.153131,0.013521,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.629339,mpc-p,0,-126.340000,54.885000,10.755016,-4.369173,10.940000,-4.445000,-0.184984,0.075827,-9.666852,15.582843,-0.640391,15.582843,-9.666852,-0.040000,0.820000,2,22,1.661007,22.123983,1.661007,22.123983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.600942,-14.987456,52.100701,66.639873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538106,1.448003,0.139132,0.014782,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.639333,mpc-p,0,-126.340000,54.885000,10.675790,-4.262583,10.850000,-4.295000,-0.174210,0.032417,-9.849821,14.789979,-0.884349,14.789979,-9.849821,-0.020000,0.560000,2,47,1.565733,46.654078,1.565733,46.654078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.800709,-14.147174,54.780582,67.294798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539676,1.415031,0.136323,0.013905,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.649459,mpc-p,0,-126.340000,54.885000,10.595044,-4.154850,10.760000,-4.175000,-0.164956,0.020150,-10.032790,9.361904,-0.762370,9.361904,-10.032790,-0.030000,0.420000,3,92,3.052935,103.839549,3.052935,103.839549,0.000000,-12.185470,0.000000,64.000000,0.000000,0.000000,72.327116,-14.318163,49.768806,66.577767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560007,1.420842,0.200366,0.014370,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.659456,mpc-p,0,-126.340000,54.885000,10.515115,-4.048858,10.660000,-4.105000,-0.144885,0.056142,-9.849821,4.970653,0.457422,4.970653,-9.849821,-0.030000,0.630000,1,112,0.682817,112.450000,0.682817,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.869631,-15.639912,49.962631,68.340872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558812,1.420239,0.213471,0.016048,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.669453,mpc-p,0,-126.340000,54.885000,10.435192,-3.943304,10.570000,-4.035000,-0.134808,0.091696,-9.361904,6.129455,0.335443,6.129455,-9.361904,-0.020000,0.880000,-5,98,-4.784760,97.591421,-4.784760,97.591421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.934391,-17.146173,52.958779,71.206739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558133,1.421284,0.237079,0.013787,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.679328,mpc-p,0,-126.340000,54.885000,10.356493,-3.839590,10.480000,-3.945000,-0.123507,0.105410,-9.788831,9.971800,-0.823360,9.971800,-9.788831,0.000000,0.950000,-2,60,-2.066428,59.556769,-2.066428,59.556769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.428472,-17.389680,57.764794,73.207984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540741,1.413341,0.167563,0.015000,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.689453,mpc-p,0,-126.340000,54.885000,10.276249,-3.733870,10.390000,-3.805000,-0.113751,0.071130,-10.093779,15.521854,-0.457422,15.521854,-10.093779,0.010000,0.770000,3,25,2.712399,25.042081,2.712399,25.042081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.022784,-17.221091,61.539217,73.764681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557863,1.421163,0.174727,0.015652,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.699450,mpc-p,0,-126.340000,54.885000,10.197679,-3.630206,10.300000,-3.655000,-0.102321,0.024794,-9.666852,15.216906,-0.945339,15.216906,-9.666852,0.020000,0.510000,0,45,0.196116,44.787560,0.196116,44.787560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.376754,-16.548087,63.918448,74.835890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557849,1.420506,0.174936,0.014624,0.508074,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.709328,mpc-p,0,-126.340000,54.885000,10.120869,-3.528545,10.210000,-3.525000,-0.089131,-0.003545,-9.178935,10.886644,-0.701380,10.886644,-9.178935,-0.020000,0.440000,2,85,1.617459,84.582543,1.617459,84.582543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.657326,-16.850226,56.697549,72.422705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542029,1.411640,0.141385,0.015070,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.719453,mpc-p,0,-126.340000,54.885000,10.043144,-3.425179,10.130000,-3.435000,-0.086856,0.009821,-8.386070,6.434403,-0.030495,6.434403,-8.386070,0.020000,0.600000,-11,109,-11.123009,108.999199,-11.123009,108.999199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.195496,-17.974501,53.974846,71.092897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559016,1.433099,0.211593,0.017065,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.729450,mpc-p,0,-126.340000,54.885000,9.967565,-3.324020,10.050000,-3.355000,-0.082435,0.030980,-8.142112,5.763517,-0.030495,5.763517,-8.142112,0.010000,0.830000,-12,96,-12.177229,96.037816,-12.177229,96.037816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.139982,-19.314178,56.279661,74.912526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557773,1.420672,0.256032,0.017042,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.739327,mpc-p,0,-126.340000,54.885000,9.894165,-3.225000,9.970000,-3.275000,-0.075835,0.050000,-8.081122,8.691018,-0.030495,8.691018,-8.081122,-0.030000,0.910000,-5,65,-5.150116,64.942849,-5.150116,64.942849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.299447,-19.499868,56.935461,72.984136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540101,1.411870,0.156019,0.014480,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.749456,mpc-p,0,-126.340000,54.885000,9.820339,-3.124458,9.900000,-3.145000,-0.079661,0.020542,-8.325081,13.448207,-0.274453,13.448207,-8.325081,-0.040000,0.790000,1,32,1.469662,32.021052,1.469662,32.021052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.655920,-19.351435,59.065729,72.611053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556576,1.426875,0.173793,0.014742,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.759326,mpc-p,0,-126.340000,54.885000,9.749900,-3.027477,9.820000,-3.015000,-0.070100,-0.012477,-8.691018,13.692166,-0.701380,13.692166,-8.691018,-0.030000,0.550000,7,47,6.566628,46.759953,6.566628,46.759953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.577825,-18.703807,62.773651,74.098093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539449,1.413660,0.145732,0.013949,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.769326,mpc-p,0,-126.340000,54.885000,9.680149,-2.930257,9.740000,-2.905000,-0.059851,-0.025257,-8.812998,8.142112,-0.396432,8.142112,-8.812998,0.010000,0.460000,3,92,3.236588,99.293130,3.236588,99.293130,0.000000,-7.533177,0.000000,64.000000,0.000000,0.000000,90.454790,-18.485152,58.723091,70.975942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540398,1.410068,0.155881,0.013632,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.779298,mpc-p,0,-126.340000,54.885000,9.612289,-2.834365,9.660000,-2.835000,-0.047711,0.000635,-8.142112,3.872840,0.335443,3.872840,-8.142112,0.010000,0.650000,-3,112,-2.509563,112.450000,-2.509563,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.497328,-19.330317,58.561306,73.028637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538589,1.415385,0.182151,0.013970,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.789414,mpc-p,0,-126.340000,54.885000,9.545239,-2.738169,9.590000,-2.785000,-0.044761,0.046831,-7.349247,3.506902,-0.274453,3.506902,-7.349247,0.020000,0.880000,-10,107,-10.047608,107.223885,-10.047608,107.223885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.598290,-20.160607,58.197786,74.556182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571889,1.416141,0.224325,0.014261,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.799326,mpc-p,0,-126.340000,54.885000,9.481341,-2.644975,9.520000,-2.715000,-0.038659,0.070025,-7.349247,7.227268,0.091484,7.227268,-7.349247,0.010000,0.980000,-6,69,-6.158968,68.655700,-6.158968,68.655700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.197047,-20.391439,59.550641,75.465546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539856,1.409081,0.216218,0.015973,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.809460,mpc-p,0,-126.340000,54.885000,9.417886,-2.550772,9.450000,-2.615000,-0.032114,0.064228,-7.654195,11.313571,-0.091484,11.313571,-7.654195,-0.020000,0.810000,4,47,4.309614,47.278480,4.309614,47.278480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.429645,-19.328376,66.202325,77.302505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567659,1.414133,0.174871,0.015069,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.819326,mpc-p,0,-126.340000,54.885000,9.357956,-2.460105,9.380000,-2.505000,-0.022044,0.044895,-7.471226,11.191592,-0.823360,11.191592,-7.471226,-0.010000,0.640000,5,60,5.036892,60.284198,5.036892,60.284198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.372731,-18.422674,63.931108,74.105151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539643,1.408086,0.141023,0.014068,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.829453,mpc-p,0,-126.340000,54.885000,9.298341,-2.368094,9.320000,-2.405000,-0.021659,0.036906,-6.800341,8.020133,0.030495,8.020133,-6.800341,0.020000,0.560000,-4,93,-3.832245,92.739087,-3.832245,92.739087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.151371,-18.224143,58.930813,70.631911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558410,1.413988,0.184803,0.014988,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.839448,mpc-p,0,-126.340000,54.885000,9.241374,-2.278287,9.260000,-2.345000,-0.018626,0.066713,-6.251434,4.055809,0.152474,4.055809,-6.251434,0.020000,0.710000,-9,112,-8.934288,112.449926,-8.934288,112.449926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.433980,-18.533918,57.734580,72.389278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554753,1.412007,0.206293,0.014873,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.849448,mpc-p,0,-126.340000,54.885000,9.186226,-2.189420,9.200000,-2.295000,-0.013774,0.105580,-5.885497,3.445913,0.335443,3.445913,-5.885497,0.010000,0.890000,-9,108,-9.438914,107.556087,-9.438914,107.556087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.742228,-18.798545,57.461482,74.663516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556159,1.411583,0.222803,0.014506,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.859454,mpc-p,0,-126.340000,54.885000,9.132854,-2.101431,9.150000,-2.235000,-0.017146,0.133569,-5.763517,6.983309,0.152474,6.983309,-5.763517,-0.020000,0.970000,-4,73,-4.136022,73.020364,-4.136022,73.020364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.659616,-18.922360,57.885295,74.793184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557051,1.413193,0.238409,0.015064,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.869364,mpc-p,0,-126.340000,54.885000,9.081734,-2.015166,9.090000,-2.145000,-0.008266,0.129834,-6.007476,10.032790,0.152474,10.032790,-6.007476,-0.020000,0.880000,2,53,1.738137,53.486649,1.738137,53.486649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.796436,-17.999882,63.960432,76.375483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556213,1.412291,0.170758,0.015102,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.879451,mpc-p,0,-126.340000,54.885000,9.031426,-1.928214,9.040000,-2.045000,-0.008574,0.116786,-6.007476,9.483883,-0.579401,9.483883,-6.007476,0.000000,0.660000,1,75,1.181887,75.313009,1.181887,75.313009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.625485,-16.593238,65.044400,76.664450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556201,1.411523,0.174500,0.015625,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.889452,mpc-p,0,-126.340000,54.885000,8.983191,-1.842790,8.990000,-1.965000,-0.006809,0.122210,-5.397580,6.251434,-0.152474,6.251434,-5.397580,0.010000,0.640000,-5,105,-4.972403,104.708618,-4.972403,104.708618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.994217,-16.299708,58.868006,73.404905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559049,1.412840,0.198909,0.014757,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.899453,mpc-p,0,-126.340000,54.885000,8.936515,-1.758086,8.940000,-1.905000,-0.003485,0.146914,-4.482736,4.055809,0.030495,4.055809,-4.482736,0.020000,0.800000,-14,111,-13.685928,111.461251,-13.685928,111.461251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.649799,-16.740485,57.319883,75.429947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556578,1.429233,0.265378,0.015500,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.909312,mpc-p,0,-126.340000,54.885000,8.891940,-1.675224,8.900000,-1.845000,-0.008060,0.169776,-4.421746,5.580549,0.274453,5.580549,-4.421746,-0.020000,0.940000,-8,88,-8.056819,88.337842,-8.056819,88.337842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.859506,-16.784117,57.682158,77.037173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.766372,1.468730,0.279489,0.016634,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.919301,mpc-p,0,-126.340000,54.885000,8.848140,-1.591848,8.860000,-1.775000,-0.011860,0.183152,-5.031642,8.203101,0.274453,8.203101,-5.031642,-0.070000,0.940000,6,67,5.988261,66.552967,5.988261,66.552967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.912140,-15.902011,59.909953,75.773370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548539,2.566798,0.277913,0.038370,0.500981,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.929306,mpc-p,0,-126.340000,54.885000,8.805536,-1.508839,8.830000,-1.685000,-0.024464,0.176161,-4.299767,10.032790,-0.274453,10.032790,-4.299767,-0.020000,0.830000,-5,60,-4.572953,59.951953,-4.572953,59.951953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.456642,-15.583838,59.944894,74.322431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551013,1.556367,0.193032,0.016920,0.500446,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.939300,mpc-p,0,-126.340000,54.885000,8.764136,-1.426352,8.790000,-1.595000,-0.025864,0.168648,-3.445913,8.873987,-0.335443,8.873987,-3.445913,0.010000,0.690000,-16,81,-16.036570,81.156738,-16.036570,81.156738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.924125,-15.102728,60.884348,77.393463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556247,1.746602,0.223708,0.034455,0.500501,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.949304,mpc-p,0,-126.340000,54.885000,8.723727,-1.344114,8.760000,-1.515000,-0.036273,0.170886,-2.897006,5.458569,-0.091484,5.458569,-2.897006,-0.040000,0.660000,-16,112,-16.356001,112.449450,-16.356001,112.449450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.631623,-14.321662,57.742848,78.546910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552837,1.482117,0.241368,0.018946,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.959300,mpc-p,0,-126.340000,54.885000,8.684260,-1.262193,8.740000,-1.465000,-0.055740,0.202807,-3.018985,3.994819,0.701380,3.994819,-3.018985,-0.090000,0.830000,-10,112,-10.251875,112.449999,-10.251875,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.597073,-14.646992,58.174657,83.238842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552474,1.553243,0.260494,0.016222,0.500277,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.969298,mpc-p,0,-126.340000,54.885000,8.645570,-1.180423,8.710000,-1.405000,-0.064430,0.224577,-3.628881,7.105289,0.030495,7.105289,-3.628881,-0.090000,0.960000,-3,79,-3.313980,79.252283,-3.313980,79.252283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.510925,-15.099447,60.837595,85.294388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540693,1.448675,0.198536,0.014676,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.979298,mpc-p,0,-126.340000,54.885000,8.607513,-1.098692,8.680000,-1.325000,-0.072487,0.226308,-3.750861,9.666852,-0.213464,9.666852,-3.750861,-0.060000,0.870000,-4,65,-4.401560,65.072179,-4.401560,65.072179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.334468,-13.805288,66.125131,86.106728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540870,1.405742,0.139816,0.013904,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.989460,mpc-p,0,-126.340000,54.885000,8.569364,-1.015612,8.650000,-1.215000,-0.080636,0.199388,-3.567892,11.008623,-0.640391,11.008623,-3.567892,-0.030000,0.760000,-9,61,-9.471976,61.418231,-9.471976,61.418231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.230173,-12.994356,63.252780,83.522953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568456,1.414694,0.174705,0.014901,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.999327,mpc-p,0,-126.340000,54.885000,8.532684,-0.934810,8.630000,-1.115000,-0.097316,0.180190,-2.409089,9.117946,-0.274453,9.117946,-2.409089,-0.030000,0.650000,-22,85,-21.680632,85.031688,-21.680632,85.031688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.312250,-11.420719,60.645534,81.302902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539505,1.403299,0.135885,0.014516,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial2_mpc.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,mpc,0,-126.340000,54.885000,0.000000,0.000000,-0.320000,-0.235000,0.320000,0.235000,-1.677214,-37.905038,-1.250287,-37.905038,-1.677214,-0.010000,-0.080000,45,109,70.000000,112.450000,70.000000,112.450000,-25.000000,-3.450000,0.000000,64.000000,0.000000,0.000000,-63.396136,66.503842,143.614860,183.034346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556003,1.414093,0.440258,0.017326,0.500371,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010214,mpc,0,-126.340000,54.885000,0.000048,0.000098,-0.320000,-0.705000,0.320048,0.705098,0.335443,-49.554052,-1.067318,-49.554052,0.335443,0.050000,0.320000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.758275,73.871600,138.320997,178.264127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558127,1.385828,0.249763,0.014238,0.501418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020217,mpc,0,-126.340000,54.885000,0.000209,0.000394,-0.290000,-1.225000,0.290209,1.225394,3.567892,-52.664521,-0.884349,-52.664521,3.567892,0.310000,0.770000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.354522,82.105326,136.113029,179.653023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558577,1.387508,0.518611,0.014662,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030210,mpc,0,-126.340000,54.885000,0.000516,0.000903,-0.220000,-1.695000,0.220516,1.695903,10.154769,-49.005145,-0.823360,-49.005145,10.154769,0.540000,0.960000,41,112,41.045013,112.450000,41.045013,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.855310,89.193160,138.127437,184.855055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557336,1.415011,0.571504,0.019871,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040086,mpc,0,-126.340000,54.885000,0.000991,0.001631,-0.100000,-2.125000,0.100991,2.126631,16.619667,-42.784206,-0.640391,-42.784206,16.619667,0.550000,1.020000,-4,112,-70.000000,112.450000,-70.000000,112.450000,66.045013,0.000000,0.000000,64.000000,0.000000,0.000000,-52.587845,93.691663,142.189208,190.854438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538162,1.375911,0.220900,0.013946,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050215,mpc,0,-126.340000,54.885000,0.001687,0.002623,0.100000,-2.505000,-0.098313,2.507623,21.010918,-34.001703,-0.091484,-34.001703,21.010918,0.310000,1.070000,-49,112,-70.000000,112.450000,-70.000000,112.450000,21.045013,0.000000,0.000000,64.000000,0.000000,0.000000,-44.949425,95.900160,146.334572,195.048318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563874,1.384203,0.245956,0.015665,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060209,mpc,0,-126.340000,54.885000,0.002609,0.003859,0.310000,-2.715000,-0.307391,2.718859,21.132897,-24.792273,0.335443,-24.792273,21.132897,0.030000,1.040000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.919574,96.652790,149.158469,196.583938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557391,1.385255,0.306647,0.015209,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070092,mpc,0,-126.340000,54.885000,0.003778,0.005344,0.520000,-2.835000,-0.516222,2.840344,20.462012,-14.728989,0.884349,-14.728989,20.462012,-0.130000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.146736,96.063549,155.794424,201.150913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539841,1.387115,0.479144,0.015346,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080092,mpc,0,-126.340000,54.885000,0.005247,0.007124,0.700000,-2.905000,-0.694753,2.912124,15.460864,-5.092632,1.128308,-5.092632,15.460864,-0.410000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.213304,91.592067,160.882351,203.052355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538849,1.379029,0.385200,0.014052,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090213,mpc,0,-126.340000,54.885000,0.007052,0.009220,0.820000,-2.885000,-0.812948,2.894220,8.447060,5.580549,0.884349,5.580549,8.447060,-0.570000,1.030000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.002517,82.230988,160.078950,197.677560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558879,1.401204,0.452511,0.016731,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100208,mpc,0,-126.340000,54.885000,0.009170,0.011589,0.740000,-2.775000,-0.730830,2.786589,1.128308,14.667999,0.213464,14.667999,1.128308,-0.610000,1.030000,-25,112,0.622132,112.450000,0.622132,112.450000,-25.622132,0.000000,0.000000,64.000000,0.000000,0.000000,-26.704464,68.010246,154.323968,191.179205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557274,1.390292,0.496885,0.015178,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110215,mpc,0,-126.340000,54.885000,0.011648,0.014267,0.630000,-2.565000,-0.618352,2.579267,-5.946486,22.169720,0.274453,22.169720,-5.946486,-0.530000,1.030000,20,89,67.251941,88.708117,67.251941,88.708117,-47.251941,0.000000,0.000000,64.000000,0.000000,0.000000,-25.400845,50.046402,145.435747,187.153485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556085,1.392550,0.312295,0.014652,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120090,mpc,0,-126.340000,54.885000,0.014460,0.017217,0.550000,-2.295000,-0.535540,2.312217,-11.191592,29.488473,0.640391,29.488473,-11.191592,-0.210000,0.940000,65,44,70.000000,11.576497,70.000000,11.576497,-5.000000,32.131620,0.000000,64.000000,0.000000,0.000000,-21.078630,31.168941,136.896703,186.662678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539138,1.398474,0.213962,0.018900,0.500661,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130162,mpc,0,-126.340000,54.885000,0.017722,0.020546,0.450000,-1.975000,-0.432278,1.995546,-12.289405,31.867067,0.518412,31.867067,-12.289405,0.010000,0.720000,70,-1,70.000000,-19.643651,70.000000,-19.643651,0.000000,18.351769,0.000000,64.000000,0.000000,0.000000,-13.985535,14.082355,131.974114,188.836711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555620,1.403006,0.272548,0.014351,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140211,mpc,0,-126.340000,54.885000,0.021386,0.024195,0.350000,-1.685000,-0.328614,1.709195,-10.581696,28.207691,0.457422,28.207691,-10.581696,0.280000,0.350000,40,15,40.331610,14.657111,40.331610,14.657111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.941676,-0.239313,156.023286,208.628186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556404,1.394713,0.595888,0.013938,0.500408,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150093,mpc,0,-126.340000,54.885000,0.025402,0.028106,0.290000,-1.475000,-0.264598,1.503106,-5.153621,18.083417,0.213464,18.083417,-5.153621,0.420000,0.180000,-5,60,-22.974070,93.903491,-22.974070,93.903491,18.305680,-34.246380,0.000000,64.000000,0.000000,0.000000,17.589234,-12.203038,170.769626,217.306995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540095,1.387973,0.169179,0.015782,0.500502,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160120,mpc,0,-126.340000,54.885000,0.029904,0.032406,0.280000,-1.375000,-0.250096,1.407406,0.152474,6.312424,0.335443,6.312424,0.152474,0.250000,0.340000,-50,105,-51.420205,112.450000,-51.420205,112.450000,1.751815,-7.792889,0.000000,64.000000,0.000000,0.000000,30.573398,-18.661835,179.984708,222.021947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552052,1.396055,0.198118,0.015152,0.500395,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170090,mpc,0,-126.340000,54.885000,0.034816,0.037012,0.300000,-1.345000,-0.265184,1.382012,3.018985,-1.372266,0.335443,-1.372266,3.018985,0.040000,0.650000,-55,112,-55.090094,112.450000,-55.090094,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.543394,-16.932819,180.962502,217.784715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539573,1.390184,0.202209,0.013893,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180094,mpc,0,-126.340000,54.885000,0.040184,0.041968,0.340000,-1.355000,-0.299816,1.396968,3.750861,-2.409089,0.579401,-2.409089,3.750861,-0.110000,0.920000,-46,112,-46.224923,112.450000,-46.224923,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.534965,-9.584538,186.182093,226.261833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548571,1.410766,0.286831,0.015592,0.500407,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190086,mpc,0,-126.340000,54.885000,0.045990,0.047253,0.360000,-1.355000,-0.314010,1.402253,1.433256,0.335443,0.762370,0.335443,1.433256,-0.310000,0.990000,-1,112,-0.234531,112.450000,-0.234531,112.450000,-0.990392,0.000000,0.000000,64.000000,0.000000,0.000000,35.408311,-1.297306,179.450598,224.802399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539063,1.392617,0.291067,0.014993,0.500412,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200089,mpc,0,-126.340000,54.885000,0.052246,0.052877,0.360000,-1.325000,-0.307754,1.377877,-2.165131,4.482736,-0.274453,4.482736,-2.165131,-0.230000,1.170000,25,110,24.974410,109.632165,24.974410,109.632165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.294234,4.426979,167.213828,217.004363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539199,1.395238,0.292643,0.014470,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210209,mpc,0,-126.340000,54.885000,0.059024,0.058905,0.340000,-1.235000,-0.280976,1.293905,-3.689871,9.849821,-0.762370,9.849821,-3.689871,-0.050000,1.050000,21,69,21.414249,69.111994,21.414249,69.111994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.080593,6.533679,164.585515,214.729293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555813,1.403311,0.278480,0.014045,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220090,mpc,0,-126.340000,54.885000,0.066073,0.065117,0.300000,-1.105000,-0.233927,1.170117,-2.897006,15.521854,-0.213464,15.521854,-2.897006,0.000000,0.890000,15,24,14.918335,23.798139,14.918335,23.798139,0.000000,0.313856,0.000000,64.000000,0.000000,0.000000,18.714484,3.562967,160.100912,214.386690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540031,1.396677,0.138608,0.013911,0.500189,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230210,mpc,0,-126.340000,54.885000,0.073726,0.071810,0.280000,-0.945000,-0.206274,1.016810,-3.323933,15.521854,0.823360,15.521854,-3.323933,0.040000,0.560000,17,38,16.830822,37.579806,16.830822,37.579806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.251966,-2.155046,166.835360,218.809539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557430,1.404610,0.173500,0.015207,0.500316,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240213,mpc,0,-126.340000,54.885000,0.081711,0.078752,0.270000,-0.835000,-0.188289,0.913752,-1.677214,8.812998,0.274453,8.812998,-1.677214,0.060000,0.410000,0,83,0.298881,97.240501,0.298881,97.240501,0.000000,-14.660694,0.000000,64.000000,0.000000,0.000000,30.093369,-9.672031,171.248279,222.444152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554923,1.407105,0.181164,0.014675,0.500319,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250208,mpc,0,-126.340000,54.885000,0.090096,0.086007,0.270000,-0.785000,-0.179904,0.871007,1.006328,2.104141,0.335443,2.104141,1.006328,0.070000,0.580000,-27,112,-26.501262,112.450000,-26.501262,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.176867,-14.486762,173.378725,219.502970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557824,1.407843,0.205264,0.014987,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260213,mpc,0,-126.340000,54.885000,0.098878,0.093585,0.290000,-0.765000,-0.191122,0.858585,2.287110,-0.335443,-0.274453,-0.335443,2.287110,0.020000,0.830000,-35,112,-34.678591,112.450000,-34.678591,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.371429,-14.088500,174.394018,215.331656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555916,1.416201,0.301771,0.016472,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270209,mpc,0,-126.340000,54.885000,0.108025,0.101464,0.330000,-0.745000,-0.221975,0.846464,1.738204,1.128308,0.030495,1.128308,1.738204,-0.040000,0.990000,-25,105,-25.007874,105.089194,-25.007874,105.089194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.569950,-10.733651,177.148373,219.260592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558934,1.533516,0.314205,0.022451,0.500808,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280062,mpc,0,-126.340000,54.885000,0.117385,0.109528,0.350000,-0.715000,-0.232615,0.824528,0.640391,5.397580,1.006328,5.397580,0.640391,-0.140000,1.020000,-1,66,-1.313271,65.533000,-1.313271,65.533000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.148841,-9.004979,172.149152,221.082896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562715,1.473468,0.284551,0.018342,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290088,mpc,0,-126.340000,54.885000,0.127239,0.118029,0.350000,-0.625000,-0.222761,0.743029,-0.701380,9.849821,0.579401,9.849821,-0.701380,-0.120000,0.860000,12,34,12.128720,34.468467,12.128720,34.468467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.449674,-10.085649,160.401864,213.494060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545951,1.480450,0.208285,0.020874,0.500715,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300066,mpc,0,-126.340000,54.885000,0.137353,0.126782,0.350000,-0.525000,-0.212647,0.651782,-0.762370,10.154769,-0.640391,10.154769,-0.762370,-0.040000,0.590000,5,47,4.962808,46.672132,4.962808,46.672132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.730956,-12.944078,157.828098,211.595474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571026,1.558614,0.200072,0.019131,0.503569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310059,mpc,0,-126.340000,54.885000,0.147759,0.135830,0.350000,-0.455000,-0.202241,0.590830,-1.250287,5.153621,-0.335443,5.153621,-1.250287,-0.010000,0.500000,5,91,4.578297,91.043875,4.578297,91.043875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.455752,-16.942708,164.659285,218.094260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552348,1.777069,0.279349,0.037746,0.501103,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320062,mpc,0,-126.340000,54.885000,0.158429,0.145165,0.340000,-0.435000,-0.181571,0.580165,-1.372266,-0.030495,0.396432,-0.030495,-1.372266,0.000000,0.630000,4,112,4.360726,112.450000,4.360726,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.417810,-17.836172,166.366406,213.934958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554511,1.464722,0.229487,0.017340,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330059,mpc,0,-126.340000,54.885000,0.169315,0.154765,0.340000,-0.445000,-0.170685,0.599765,-1.067318,-1.738204,0.335443,-1.738204,-1.067318,0.000000,0.880000,2,112,1.655703,112.450000,1.655703,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.889024,-13.246237,172.833085,212.697361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561311,1.797119,0.349843,0.034125,0.504256,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008258,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340060,mpc,0,-126.340000,54.885000,0.180396,0.164633,0.340000,-0.435000,-0.159604,0.599633,0.030495,0.152474,0.030495,0.152474,0.030495,0.010000,1.010000,-8,90,-7.897529,90.119706,-7.897529,90.119706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.718855,-6.371133,170.993204,206.578840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558494,1.464904,0.293549,0.018395,0.500345,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350063,mpc,0,-126.340000,54.885000,0.191636,0.174758,0.340000,-0.385000,-0.148364,0.559758,-1.433256,5.336590,0.518412,5.336590,-1.433256,0.000000,0.960000,8,48,8.418337,47.895895,8.418337,47.895895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.283294,-2.298386,165.559244,202.489137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552895,1.471443,0.197173,0.014000,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360127,mpc,0,-126.340000,54.885000,0.203070,0.185196,0.340000,-0.315000,-0.136930,0.500196,-1.128308,9.300914,0.396432,9.300914,-1.128308,0.010000,0.700000,8,32,8.355365,31.644561,8.355365,31.644561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.305817,-2.469143,155.243145,196.712791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.532193,1.421870,0.173590,0.013045,0.500377,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370088,mpc,0,-126.340000,54.885000,0.214476,0.195769,0.340000,-0.245000,-0.125524,0.440769,0.152474,6.068465,0.213464,6.068465,0.152474,0.020000,0.500000,-4,70,-3.669462,69.964997,-3.669462,69.964997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.338067,-4.910114,156.770380,201.154733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542875,1.415904,0.145982,0.014039,0.500243,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380058,mpc,0,-126.340000,54.885000,0.225946,0.206586,0.350000,-0.215000,-0.124054,0.421586,0.396432,0.091484,0.030495,0.091484,0.396432,0.030000,0.530000,-10,112,-9.765460,112.450000,-9.765460,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.382562,-7.790533,153.666025,199.794438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539748,1.411539,0.175669,0.013324,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390167,mpc,0,-126.340000,54.885000,0.237593,0.217785,0.360000,-0.225000,-0.122407,0.442785,0.823360,-3.079975,0.152474,-3.079975,0.823360,0.020000,0.800000,-14,112,-14.128221,112.449997,-14.128221,112.449997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.349611,-7.762910,146.662739,191.746980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538988,1.410697,0.225185,0.013542,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400211,mpc,0,-126.340000,54.885000,0.249144,0.229137,0.380000,-0.235000,-0.130856,0.464137,0.701380,-1.677214,0.030495,-1.677214,0.701380,-0.010000,0.970000,-10,97,-10.326112,97.376856,-10.326112,97.376856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.315564,-4.305818,144.073090,188.861994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560852,1.420240,0.278622,0.015560,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410056,mpc,0,-126.340000,54.885000,0.260411,0.240475,0.380000,-0.205000,-0.119589,0.445475,-0.091484,3.506902,-0.274453,3.506902,-0.091484,-0.040000,0.980000,3,52,3.172064,51.910024,3.172064,51.910024,0.000000,0.466831,0.000000,64.000000,0.000000,0.000000,-16.360797,-2.563157,138.536168,181.666615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538935,1.411919,0.196841,0.015706,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420222,mpc,0,-126.340000,54.885000,0.271950,0.252397,0.380000,-0.155000,-0.108050,0.407397,-0.884349,7.044299,-0.152474,7.044299,-0.884349,-0.040000,0.740000,13,39,13.305729,39.334274,13.305729,39.334274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.965988,-3.324566,133.522275,172.689167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559159,1.422498,0.175771,0.015965,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430208,mpc,0,-126.340000,54.885000,0.283153,0.264314,0.370000,-0.085000,-0.086847,0.349314,-1.738204,6.190445,0.457422,6.190445,-1.738204,-0.010000,0.510000,19,62,19.273319,61.550512,19.273319,61.550512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.010381,-7.757123,127.514637,171.404006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558293,1.422199,0.175253,0.015136,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440056,mpc,0,-126.340000,54.885000,0.294039,0.276260,0.360000,-0.055000,-0.065961,0.331260,-1.189297,1.372266,-0.030495,1.372266,-1.189297,0.040000,0.540000,8,98,8.317065,97.748966,8.317065,97.748966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.615802,-13.716919,115.689008,163.768678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539700,1.412860,0.158322,0.015314,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450220,mpc,0,-126.340000,54.885000,0.305067,0.288788,0.360000,-0.065000,-0.054933,0.353788,-0.091484,-2.287110,0.762370,-2.287110,-0.091484,0.060000,0.820000,-6,106,-5.586636,106.093624,-5.586636,106.093624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.825617,-19.419828,93.349224,136.833492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557826,1.422358,0.217349,0.016528,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460212,mpc,0,-126.340000,54.885000,0.315673,0.301296,0.360000,-0.075000,-0.044327,0.376296,-0.396432,-2.043152,1.006328,-2.043152,-0.396432,0.040000,0.880000,-1,101,-0.670588,101.470370,-0.670588,101.470370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.568514,-24.368053,69.171375,103.412005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557678,1.428887,0.252452,0.015115,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470056,mpc,0,-126.340000,54.885000,0.325857,0.313802,0.370000,-0.065000,-0.044143,0.378802,-0.335443,1.006328,-0.091484,1.006328,-0.335443,0.010000,0.950000,3,70,3.456732,70.345149,3.456732,70.345149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.425080,-28.161745,63.895383,95.564163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539133,1.411931,0.180491,0.014254,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480232,mpc,0,-126.340000,54.885000,0.336080,0.326917,0.380000,-0.035000,-0.043920,0.361917,0.091484,5.092632,-0.457422,5.092632,0.091484,0.030000,0.840000,-1,44,-1.399689,43.900633,-1.399689,43.900633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.794694,-30.590469,66.749744,93.566414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568661,1.421241,0.175340,0.014875,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490213,mpc,0,-126.340000,54.885000,0.345772,0.339962,0.390000,0.015000,-0.044228,0.324962,0.152474,5.275601,-0.762370,5.275601,0.152474,0.020000,0.630000,-1,57,-0.868483,56.970928,-0.868483,56.970928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.857896,-31.852013,68.873067,94.475834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559041,1.418800,0.158804,0.014887,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500059,mpc,0,-126.340000,54.885000,0.354982,0.353005,0.390000,0.045000,-0.035018,0.308005,0.762370,2.104141,-0.335443,2.104141,0.762370,0.020000,0.520000,-7,92,-6.574404,92.205267,-6.574404,92.205267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.644464,-33.078060,65.363836,90.949105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557474,1.419668,0.186001,0.015697,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510211,mpc,0,-126.340000,54.885000,0.364088,0.366633,0.400000,0.055000,-0.035912,0.311633,0.335443,-1.982162,-0.091484,-1.982162,0.335443,0.010000,0.700000,-4,112,-4.221271,111.623542,-4.221271,111.623542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.118886,-34.844717,61.763970,91.881543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558524,1.418832,0.236394,0.014759,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520084,mpc,0,-126.340000,54.885000,0.372540,0.380061,0.410000,0.045000,-0.037460,0.335061,0.579401,-2.287110,0.274453,-2.287110,0.579401,0.000000,0.920000,-6,97,-6.108379,97.370545,-6.108379,97.370545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.205275,-36.958625,63.691968,95.467564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539352,1.410477,0.235636,0.015333,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530059,mpc,0,-126.340000,54.885000,0.380652,0.393801,0.410000,0.055000,-0.029348,0.338801,-0.701380,1.433256,-0.091484,1.433256,-0.701380,0.000000,0.920000,6,67,6.325350,66.971866,6.325350,66.971866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.425623,-38.214130,63.442936,92.697148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556702,1.418113,0.202532,0.016077,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540210,mpc,0,-126.340000,54.885000,0.388448,0.407961,0.400000,0.105000,-0.011552,0.302961,-1.555235,5.458569,0.091484,5.458569,-1.555235,0.000000,0.810000,17,40,17.131324,39.501312,17.131324,39.501312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.376684,-38.897255,65.631595,90.715690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557241,1.417959,0.177730,0.014732,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550207,mpc,0,-126.340000,54.885000,0.395660,0.422084,0.400000,0.155000,-0.004340,0.267084,-1.616224,5.458569,-0.274453,5.458569,-1.616224,0.020000,0.600000,16,54,16.299284,54.092217,16.299284,54.092217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.741211,-37.922438,66.772647,89.197713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558937,1.415532,0.175005,0.015242,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560059,mpc,0,-126.340000,54.885000,0.402299,0.436172,0.390000,0.185000,0.012299,0.251172,-1.189297,2.226120,-0.396432,2.226120,-1.189297,0.060000,0.530000,7,86,7.451706,86.341032,7.451706,86.341032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.262165,-37.867064,62.535299,85.596780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557635,1.414900,0.186267,0.014220,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570211,mpc,0,-126.340000,54.885000,0.408645,0.450869,0.390000,0.185000,0.018645,0.265869,-0.396432,-2.165131,0.152474,-2.165131,-0.396432,0.060000,0.670000,-2,112,-1.636224,112.449612,-1.636224,112.449612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.960840,-38.343439,60.757753,85.641137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558952,1.414800,0.234909,0.014532,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580217,mpc,0,-126.340000,54.885000,0.414403,0.465533,0.400000,0.165000,0.014403,0.300533,1.067318,-2.775027,0.274453,-2.775027,1.067318,0.060000,0.870000,-16,104,-16.364987,103.961466,-16.364987,103.961466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.409331,-39.663719,59.407373,89.603460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560043,1.414615,0.279934,0.015978,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590060,mpc,0,-126.340000,54.885000,0.419583,0.480133,0.400000,0.165000,0.019583,0.315133,0.335443,0.762370,0.091484,0.762370,0.335443,0.030000,0.980000,-6,66,-6.073027,66.276899,-6.073027,66.276899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.338310,-40.424943,55.323401,86.321660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558506,1.417639,0.241280,0.015626,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600085,mpc,0,-126.340000,54.885000,0.424366,0.495184,0.410000,0.185000,0.014366,0.310184,-0.518412,4.787684,-0.457422,4.787684,-0.518412,0.010000,0.840000,5,44,5.193119,44.086847,5.193119,44.086847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.691515,-40.212300,63.378881,88.562472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540001,1.403737,0.137837,0.014191,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610211,mpc,0,-126.340000,54.885000,0.428697,0.510574,0.410000,0.235000,0.018697,0.275574,-0.762370,5.702528,0.579401,5.702528,-0.762370,0.020000,0.610000,7,54,7.415470,53.503293,7.415470,53.503293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.861002,-38.881725,63.945522,83.914392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559123,1.413742,0.176252,0.015484,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620214,mpc,0,-126.340000,54.885000,0.432490,0.525963,0.410000,0.265000,0.022490,0.260963,-0.579401,1.616224,0.030495,1.616224,-0.579401,0.020000,0.560000,5,91,4.638002,90.814534,4.638002,90.814534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.458224,-36.942498,58.533827,77.403837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558491,1.410804,0.185870,0.014222,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630160,mpc,0,-126.340000,54.885000,0.435795,0.541451,0.410000,0.265000,0.025795,0.276451,-0.884349,-1.738204,0.274453,-1.738204,-0.884349,0.020000,0.670000,6,112,5.664761,111.904473,5.664761,111.904473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.515951,-36.543841,52.904474,77.300520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558423,1.416086,0.236619,0.015402,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640208,mpc,0,-126.340000,54.885000,0.438678,0.557288,0.410000,0.255000,0.028678,0.302288,-0.762370,-2.287110,0.152474,-2.287110,-0.762370,0.040000,0.870000,1,102,1.369192,101.826335,1.369192,101.826335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.258724,-37.362293,54.347418,81.944625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558438,1.411295,0.262957,0.014805,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650086,mpc,0,-126.340000,54.885000,0.441086,0.573048,0.410000,0.265000,0.031086,0.308048,-0.884349,1.372266,0.762370,1.372266,-0.884349,0.040000,0.980000,3,62,3.079040,62.107574,3.079040,62.107574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.517768,-38.478170,55.056602,82.571038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571634,1.472820,0.239667,0.017334,0.500705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660059,mpc,0,-126.340000,54.885000,0.443110,0.589150,0.410000,0.305000,0.033110,0.284150,-0.945339,5.519559,0.274453,5.519559,-0.945339,0.030000,0.830000,7,38,6.627613,37.847726,6.627613,37.847726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.389135,-38.108907,58.837756,80.963469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544969,1.685845,0.233583,0.027598,0.504213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670068,mpc,0,-126.340000,54.885000,0.444759,0.605510,0.400000,0.365000,0.044759,0.240510,-0.518412,5.397580,-0.213464,5.397580,-0.518412,0.050000,0.580000,2,57,1.889537,56.520090,1.889537,56.520090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.931462,-36.179728,61.116641,79.523716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576854,1.483124,0.200851,0.017201,0.500330,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680093,mpc,0,-126.340000,54.885000,0.446058,0.622093,0.400000,0.395000,0.046058,0.227093,-0.213464,1.738204,-0.274453,1.738204,-0.213464,0.020000,0.520000,2,92,1.708417,91.912004,1.708417,91.912004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.820703,-34.753196,54.749277,74.988292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551222,1.773039,0.264487,0.039600,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690065,mpc,0,-126.340000,54.885000,0.447035,0.638789,0.410000,0.395000,0.037035,0.243789,-0.213464,-1.677214,-0.030495,-1.677214,-0.213464,0.040000,0.680000,-3,109,-3.306718,108.853539,-3.306718,108.853539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.847732,-34.540667,52.181865,76.238248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559762,1.595334,0.231057,0.019650,0.500619,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700061,mpc,0,-126.340000,54.885000,0.447739,0.655725,0.410000,0.385000,0.037739,0.270725,-0.396432,-1.616224,0.701380,-1.616224,-0.396432,0.040000,0.860000,-2,96,-2.393506,95.584104,-2.393506,95.584104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.856686,-35.591816,53.276512,80.756474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556387,1.478556,0.268492,0.014324,0.500538,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710090,mpc,0,-126.340000,54.885000,0.448209,0.672922,0.420000,0.395000,0.028209,0.277922,-0.518412,2.470079,0.701380,2.470079,-0.518412,0.000000,0.930000,4,56,4.242297,56.041359,4.242297,56.041359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.719828,-36.702877,54.786680,80.335709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540404,1.408344,0.169612,0.013935,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720096,mpc,0,-126.340000,54.885000,0.448491,0.690281,0.420000,0.435000,0.028491,0.255281,-0.518412,5.153621,-0.274453,5.153621,-0.518412,0.020000,0.770000,3,45,3.369689,44.733044,3.369689,44.733044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.495089,-35.743970,60.124513,79.593738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539331,1.403748,0.129039,0.013362,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730217,mpc,0,-126.340000,54.885000,0.448635,0.708047,0.410000,0.475000,0.038635,0.233047,-1.250287,4.787684,0.152474,4.787684,-1.250287,0.030000,0.550000,10,66,9.740434,65.551276,9.740434,65.551276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.067399,-34.373683,57.278982,76.303795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558561,1.414545,0.179925,0.015126,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740085,mpc,0,-126.340000,54.885000,0.448693,0.725566,0.410000,0.505000,0.038693,0.220566,-0.579401,0.884349,-0.213464,0.884349,-0.579401,0.030000,0.580000,3,95,3.152851,94.769325,3.152851,94.769325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.993814,-32.732227,51.256597,69.424818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539964,1.397753,0.151162,0.014618,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750214,mpc,0,-126.340000,54.885000,0.448723,0.743749,0.410000,0.495000,0.038723,0.248749,-0.579401,-1.799193,0.030495,-1.799193,-0.579401,0.040000,0.720000,1,108,0.529702,108.325316,0.529702,108.325316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.658663,-32.784332,47.449906,71.082540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558592,1.410360,0.230164,0.014078,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760089,mpc,0,-126.340000,54.885000,0.448783,0.761671,0.410000,0.495000,0.038783,0.266671,-0.274453,-1.372266,-0.213464,-1.372266,-0.274453,0.040000,0.900000,-2,91,-2.163072,90.935338,-2.163072,90.935338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.695474,-33.942003,48.545389,74.015539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538700,1.399977,0.226235,0.015298,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770215,mpc,0,-126.340000,54.885000,0.448938,0.780243,0.410000,0.515000,0.038938,0.265243,-0.884349,3.384923,0.274453,3.384923,-0.884349,0.030000,0.940000,6,48,6.197885,47.660452,6.197885,47.660452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.172311,-35.131560,49.273059,73.519926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561350,1.410007,0.204621,0.015586,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780209,mpc,0,-126.340000,54.885000,0.449249,0.798763,0.410000,0.565000,0.039249,0.233763,-0.701380,6.434403,-0.518412,6.434403,-0.701380,0.030000,0.700000,7,40,7.157288,39.624806,7.157288,39.624806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.495589,-34.106778,59.904099,78.433208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557401,1.408183,0.178777,0.014568,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790213,mpc,0,-126.340000,54.885000,0.449785,0.817486,0.410000,0.615000,0.039785,0.202486,-0.579401,4.543725,-0.274453,4.543725,-0.579401,0.040000,0.600000,5,61,5.093344,61.034563,5.093344,61.034563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.378676,-32.882980,57.086145,75.713205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558449,1.413657,0.180054,0.015798,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800088,mpc,0,-126.340000,54.885000,0.450602,0.836138,0.410000,0.645000,0.040602,0.191138,-0.274453,0.274453,0.701380,0.274453,-0.274453,0.050000,0.490000,1,106,0.558894,106.234766,0.558894,106.234766,0.000000,-0.200203,0.000000,64.000000,0.000000,0.000000,-40.219662,-30.945228,52.900768,72.829971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539350,1.395671,0.172176,0.015113,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810215,mpc,0,-126.340000,54.885000,0.451807,0.855436,0.420000,0.625000,0.031807,0.230436,-0.762370,-3.445913,0.152474,-3.445913,-0.762370,0.050000,0.760000,3,112,2.650203,112.450000,2.650203,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.621479,-31.371910,54.614058,80.242800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556661,1.409562,0.266381,0.015057,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820210,mpc,0,-126.340000,54.885000,0.453435,0.874644,0.430000,0.615000,0.023435,0.259644,-0.213464,-1.799193,0.335443,-1.799193,-0.213464,0.040000,0.940000,0,91,-0.498749,91.481348,-0.498749,91.481348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.552405,-32.311010,58.141536,84.842022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557405,1.407878,0.319442,0.014566,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830057,mpc,0,-126.340000,54.885000,0.455537,0.893711,0.430000,0.625000,0.025537,0.268711,-0.396432,3.262944,-0.091484,3.262944,-0.396432,0.040000,0.950000,4,49,3.626171,49.113545,3.626171,49.113545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.675172,-33.085612,58.382515,83.370527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540299,1.395850,0.167468,0.014854,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840093,mpc,0,-126.340000,54.885000,0.458260,0.913283,0.430000,0.675000,0.028260,0.238283,-0.762370,6.373413,0.396432,6.373413,-0.762370,0.040000,0.720000,10,40,9.791174,39.822811,9.791174,39.822811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.570847,-32.349867,64.609441,84.872823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539158,1.394255,0.138290,0.014006,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850284,mpc,0,-126.340000,54.885000,0.461705,0.933284,0.430000,0.735000,0.031705,0.198284,-0.701380,5.153621,-0.335443,5.153621,-0.701380,0.040000,0.530000,11,63,11.029945,63.052142,11.029945,63.052142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.931964,-31.430468,63.080417,82.975642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566158,1.408157,0.178698,0.013412,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860213,mpc,0,-126.340000,54.885000,0.465795,0.952880,0.430000,0.755000,0.035795,0.197880,0.030495,0.213464,-0.152474,0.213464,0.030495,0.060000,0.540000,2,104,2.001611,103.681017,2.001611,103.681017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.240586,-30.106892,56.562899,76.927851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558551,1.407740,0.202054,0.014643,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870217,mpc,0,-126.340000,54.885000,0.470725,0.972719,0.430000,0.755000,0.040725,0.217719,-0.335443,-3.018985,0.152474,-3.018985,-0.335443,0.060000,0.750000,5,112,4.783778,112.450000,4.783778,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.491624,-30.814708,55.530520,80.862661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558449,1.406240,0.267813,0.014458,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880218,mpc,0,-126.340000,54.885000,0.476539,0.992627,0.440000,0.735000,0.036539,0.257627,0.274453,-0.884349,0.762370,-0.884349,0.274453,0.050000,0.950000,2,83,2.121196,83.468667,2.121196,83.468667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.155083,-32.268068,57.678777,83.935784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557062,1.407031,0.317240,0.014860,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890088,mpc,0,-126.340000,54.885000,0.483219,1.012329,0.440000,0.765000,0.043219,0.247329,-0.152474,3.567892,0.335443,3.567892,-0.152474,0.050000,0.910000,9,48,9.190713,48.330069,9.190713,48.330069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.628597,-32.750638,58.995454,81.506285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540674,1.394156,0.165193,0.016516,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900213,mpc,0,-126.340000,54.885000,0.491119,1.032579,0.440000,0.815000,0.051119,0.217579,-0.335443,6.312424,-0.518412,6.312424,-0.335443,0.060000,0.710000,13,40,13.412600,39.566340,13.412600,39.566340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.952524,-32.019019,61.627971,79.743263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559900,1.406141,0.176811,0.014857,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910125,mpc,0,-126.340000,54.885000,0.499954,1.052421,0.450000,0.855000,0.049954,0.197421,-0.396432,4.299767,-0.030495,4.299767,-0.396432,0.070000,0.530000,14,70,13.993218,70.112858,13.993218,70.112858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.183375,-30.600610,61.703024,79.281223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556325,1.404972,0.173750,0.014939,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920086,mpc,0,-126.340000,54.885000,0.509998,1.072350,0.460000,0.865000,0.049998,0.207350,0.213464,-1.189297,-0.030495,-1.189297,0.213464,0.100000,0.560000,5,112,4.538643,112.449993,4.538643,112.449993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.369442,-29.312878,56.144983,75.271606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539862,1.393838,0.175078,0.014750,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930212,mpc,0,-126.340000,54.885000,0.521478,1.092579,0.470000,0.845000,0.051478,0.247579,1.189297,-3.018985,0.274453,-3.018985,1.189297,0.100000,0.810000,-4,112,-3.835413,112.446566,-3.835413,112.446566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.001115,-30.710520,57.354290,82.821537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556743,1.403308,0.300470,0.015336,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940208,mpc,0,-126.340000,54.885000,0.534135,1.112488,0.490000,0.845000,0.044135,0.267488,1.555235,0.152474,0.274453,0.152474,1.555235,0.070000,0.980000,-2,73,-1.871648,72.766103,-1.871648,72.766103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.447299,-32.598020,57.101928,84.521438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556913,1.403394,0.381833,0.015659,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950090,mpc,0,-126.340000,54.885000,0.548003,1.132085,0.500000,0.885000,0.048003,0.247085,0.640391,5.275601,0.335443,5.275601,0.640391,0.050000,0.880000,13,36,12.776140,36.032095,12.776140,36.032095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.455956,-33.223882,60.483781,83.971286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539191,1.394226,0.141543,0.013836,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960099,mpc,0,-126.340000,54.885000,0.563485,1.151818,0.500000,0.935000,0.063485,0.216818,0.701380,5.946486,-0.335443,5.946486,0.701380,0.060000,0.620000,16,49,15.795826,49.346793,15.795826,49.346793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.309714,-31.294160,65.855085,82.386094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547170,1.406658,0.175508,0.016157,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970214,mpc,0,-126.340000,54.885000,0.580661,1.171614,0.510000,0.975000,0.070661,0.196614,0.274453,2.836017,-0.823360,2.836017,0.274453,0.090000,0.500000,18,84,17.544295,84.409589,17.544295,84.409589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.477448,-30.140696,59.702758,78.353176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556631,1.405926,0.188673,0.014182,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980092,mpc,0,-126.340000,54.885000,0.598974,1.190771,0.520000,0.985000,0.078974,0.205771,0.518412,-1.616224,-0.152474,-1.616224,0.518412,0.140000,0.630000,10,111,9.944091,111.297670,9.944091,111.297670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.134738,-29.472967,56.029794,76.270881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539644,1.394296,0.194566,0.014610,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990215,mpc,0,-126.340000,54.885000,0.619369,1.210188,0.530000,0.965000,0.089369,0.245188,1.189297,-2.348100,0.396432,-2.348100,1.189297,0.100000,0.860000,11,101,11.023190,101.024909,11.023190,101.024909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.082326,-30.842247,57.063982,80.540836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556773,1.403896,0.303272,0.015206,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000085,mpc,0,-126.340000,54.885000,0.640893,1.228880,0.550000,0.975000,0.090893,0.253880,0.884349,0.884349,0.396432,0.884349,0.884349,0.140000,0.950000,12,66,11.542327,66.317203,11.542327,66.317203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.553589,-32.008474,58.217469,79.048462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547368,1.779431,0.276658,0.036117,0.500890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010059,mpc,0,-126.340000,54.885000,0.664328,1.247492,0.560000,1.005000,0.104328,0.242492,1.250287,5.336590,0.152474,5.336590,1.250287,0.130000,0.850000,15,36,14.624700,35.771774,14.624700,35.771774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.510948,-32.321418,60.258534,76.600896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544686,1.503400,0.193850,0.019502,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020062,mpc,0,-126.340000,54.885000,0.689576,1.265845,0.580000,1.065000,0.109576,0.200845,1.311276,5.763517,-0.396432,5.763517,1.311276,0.150000,0.580000,15,51,14.945856,51.041470,14.945856,51.041470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.052829,-30.907547,65.162412,78.805093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572184,1.664184,0.220958,0.025715,0.500809,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030062,mpc,0,-126.340000,54.885000,0.716590,1.283836,0.600000,1.095000,0.116590,0.188836,1.677214,1.860183,-0.274453,1.860183,1.677214,0.170000,0.510000,11,89,10.759248,88.539949,10.759248,88.539949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.429782,-29.929672,59.897248,77.419134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549157,1.659326,0.227055,0.029424,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040069,mpc,0,-126.340000,54.885000,0.745439,1.301451,0.620000,1.095000,0.125439,0.206451,1.494245,-2.470079,0.213464,-2.470079,1.494245,0.110000,0.650000,21,112,20.997274,112.449898,20.997274,112.449898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.461954,-30.111981,55.919530,77.053364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578095,1.589565,0.251716,0.018184,0.501512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050060,mpc,0,-126.340000,54.885000,0.776073,1.318608,0.640000,1.075000,0.136073,0.243608,1.616224,-3.079975,0.396432,-3.079975,1.616224,0.170000,0.870000,15,103,15.121917,103.391766,15.121917,103.391766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.381577,-30.831998,60.394088,82.004407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548318,1.657892,0.333883,0.020470,0.500529,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060056,mpc,0,-126.340000,54.885000,0.808574,1.335304,0.670000,1.075000,0.138574,0.260304,2.104141,1.250287,0.213464,1.250287,2.104141,0.190000,0.970000,12,59,11.518360,59.291162,11.518360,59.291162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.896773,-32.166827,62.527921,82.789457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539916,1.439885,0.193342,0.012444,0.500582,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070062,mpc,0,-126.340000,54.885000,0.842982,1.351509,0.690000,1.115000,0.152982,0.236509,2.287110,5.336590,0.152474,5.336590,2.287110,0.170000,0.810000,17,35,17.424052,35.359248,17.424052,35.359248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.633659,-32.081904,65.224300,80.459915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541079,1.408422,0.139405,0.013261,0.500387,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080057,mpc,0,-126.340000,54.885000,0.879236,1.367147,0.720000,1.155000,0.159236,0.212147,1.860183,5.275601,0.152474,5.275601,1.860183,0.160000,0.560000,26,55,25.914730,54.622896,25.914730,54.622896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.891874,-31.156355,66.585294,82.432664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541146,1.413319,0.145892,0.015282,0.500447,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090091,mpc,0,-126.340000,54.885000,0.917522,1.382253,0.740000,1.175000,0.177522,0.207253,1.921172,-0.152474,-0.701380,-0.152474,1.921172,0.200000,0.480000,23,100,22.783250,106.153125,22.783250,106.153125,0.000000,-6.530229,0.000000,64.000000,0.000000,0.000000,-68.339084,-29.436935,64.433995,82.214019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.534750,1.397437,0.173303,0.014535,0.500446,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100093,mpc,0,-126.340000,54.885000,0.957580,1.396680,0.770000,1.155000,0.187580,0.241680,2.470079,-3.933829,-0.274453,-3.933829,2.470079,0.230000,0.670000,15,112,15.285309,112.450000,15.285309,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.550955,-29.724724,62.245196,83.337986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540942,1.397715,0.197163,0.013092,0.500257,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110218,mpc,0,-126.340000,54.885000,1.000040,1.410599,0.800000,1.135000,0.200040,0.275599,2.531068,-2.836017,0.335443,-2.836017,2.531068,0.210000,0.930000,20,95,19.849517,94.819376,19.849517,94.819376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.950239,-31.145309,63.266195,85.310227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569327,1.408373,0.274531,0.016407,0.500501,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120209,mpc,0,-126.340000,54.885000,1.043819,1.423619,0.830000,1.145000,0.213819,0.278619,2.775027,1.128308,-0.396432,1.128308,2.775027,0.200000,1.030000,24,52,23.661474,51.772245,23.661474,51.772245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.034299,-32.148951,63.169026,82.671250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557035,1.406240,0.200795,0.015399,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130085,mpc,0,-126.340000,54.885000,1.088906,1.435751,0.860000,1.165000,0.228906,0.270751,2.653048,5.031642,-0.274453,5.031642,2.653048,0.220000,0.730000,28,43,27.558783,43.499399,27.558783,43.499399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.769240,-31.402212,69.516781,83.930553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540176,1.396847,0.137320,0.015740,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140160,mpc,0,-126.340000,54.885000,1.136736,1.447333,0.900000,1.215000,0.236736,0.232333,3.079975,3.689871,-0.213464,3.689871,3.079975,0.230000,0.570000,25,64,25.366457,64.116774,25.366457,64.116774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.186451,-31.294095,67.313553,84.454885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556574,1.405719,0.185109,0.015801,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150058,mpc,0,-126.340000,54.885000,1.185504,1.457890,0.940000,1.225000,0.245504,0.232890,4.116798,-0.640391,-0.945339,-0.640391,4.116798,0.260000,0.550000,14,101,13.624909,101.417728,13.624909,101.417728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.196518,-31.285794,61.918759,82.198158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538358,1.398410,0.162122,0.014527,0.504233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160134,mpc,0,-126.340000,54.885000,1.236925,1.467763,1.000000,1.215000,0.236925,0.252763,5.824507,-3.140965,-0.152474,-3.140965,5.824507,0.230000,0.770000,2,104,1.814669,104.400850,1.814669,104.400850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.063875,-33.121285,57.901997,83.141148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539907,1.398651,0.207140,0.014664,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170086,mpc,0,-126.340000,54.885000,1.289430,1.476611,1.060000,1.205000,0.229430,0.271611,5.885497,-1.067318,0.823360,-1.067318,5.885497,0.150000,0.990000,12,68,12.271302,68.330292,12.271302,68.330292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.248090,-35.373961,55.828251,80.246039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538301,1.402591,0.200806,0.015134,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180209,mpc,0,-126.340000,54.885000,1.344540,1.484654,1.120000,1.215000,0.224540,0.269654,5.580549,1.799193,0.701380,1.799193,5.580549,0.130000,0.820000,21,57,20.690548,57.384190,20.690548,57.384190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.973029,-35.440880,61.834092,78.663304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557258,1.406585,0.172607,0.015347,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190102,mpc,0,-126.340000,54.885000,1.400012,1.491546,1.180000,1.235000,0.220012,0.256546,5.092632,2.653048,-0.884349,2.653048,5.092632,0.150000,0.670000,25,61,24.633260,61.350797,24.633260,61.350797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.458226,-34.997028,59.824587,72.929227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553581,1.405882,0.173192,0.016892,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200213,mpc,0,-126.340000,54.885000,1.458299,1.497569,1.240000,1.245000,0.218299,0.252569,5.519559,0.945339,-0.579401,0.945339,5.519559,0.200000,0.620000,16,79,15.668008,78.525842,15.668008,78.525842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.256163,-34.249731,57.768547,70.659149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557806,1.405808,0.173417,0.014620,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210167,mpc,0,-126.340000,54.885000,1.517187,1.502458,1.310000,1.235000,0.207187,0.267458,6.983309,-1.921172,-0.518412,-1.921172,6.983309,0.200000,0.650000,2,100,1.928725,100.218152,1.928725,100.218152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.569363,-34.087082,53.612768,68.660707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560892,1.440258,0.224064,0.028794,0.502461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220099,mpc,0,-126.340000,54.885000,1.577379,1.506276,1.400000,1.225000,0.177379,0.281276,8.081122,-1.982162,0.579401,-1.982162,8.081122,0.160000,0.810000,-5,87,-4.825044,87.290103,-4.825044,87.290103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.508709,-35.355498,51.461830,69.830883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568525,1.421769,0.228406,0.016386,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230092,mpc,0,-126.340000,54.885000,1.639317,1.509024,1.490000,1.225000,0.149317,0.284024,8.691018,0.152474,0.274453,0.152474,8.691018,0.090000,0.850000,-2,65,-1.999029,64.570443,-1.999029,64.570443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.455774,-36.004628,50.129226,64.242556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538507,1.400654,0.149883,0.013937,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240124,mpc,0,-126.340000,54.885000,1.702803,1.510650,1.580000,1.235000,0.122803,0.275650,8.812998,2.531068,-0.152474,2.531068,8.812998,0.070000,0.760000,0,50,-0.450394,50.190159,-0.450394,50.190159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.702054,-35.668131,51.896945,60.869886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563816,1.418243,0.186016,0.015030,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250218,mpc,0,-126.340000,54.885000,1.767931,1.511119,1.670000,1.265000,0.097931,0.246119,8.508050,1.433256,-0.823360,1.433256,8.508050,0.080000,0.620000,0,67,-0.127228,67.265151,-0.127228,67.265151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.495910,-33.761945,53.506947,58.906990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559721,1.433824,0.182704,0.016203,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260211,mpc,0,-126.340000,54.885000,1.833562,1.510407,1.770000,1.265000,0.063562,0.245407,8.812998,-0.884349,-0.457422,-0.884349,8.812998,0.070000,0.610000,-4,87,-4.234422,86.729562,-4.234422,86.729562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.484639,-32.332749,52.544803,59.198752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559246,1.416851,0.197207,0.014099,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270216,mpc,0,-126.340000,54.885000,1.900333,1.508504,1.860000,1.245000,0.040333,0.263504,9.300914,-2.897006,-0.274453,-2.897006,9.300914,0.050000,0.710000,-8,95,-8.121948,95.495807,-8.121948,95.495807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.830448,-31.469881,53.067180,62.048648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560606,1.422863,0.209425,0.015081,0.507537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280210,mpc,0,-126.340000,54.885000,1.968007,1.505398,1.960000,1.225000,0.008007,0.280398,8.142112,-1.616224,0.640391,-1.616224,8.142112,0.040000,0.840000,1,74,1.092856,74.140595,1.092856,74.140595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.270468,-31.500650,52.818469,63.499948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558593,1.417613,0.212340,0.016625,0.508479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290211,mpc,0,-126.340000,54.885000,2.036608,1.501072,2.050000,1.225000,-0.013392,0.276072,7.593205,0.152474,0.152474,0.152474,7.593205,0.040000,0.810000,6,60,5.889386,59.718073,5.889386,59.718073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.770372,-31.008385,55.161504,63.145762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559301,1.453049,0.174794,0.017277,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300097,mpc,0,-126.340000,54.885000,2.105203,1.495587,2.120000,1.225000,-0.014797,0.270587,6.617372,0.945339,-0.274453,0.945339,6.617372,0.040000,0.700000,16,61,15.651444,60.970420,15.651444,60.970420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.535600,-29.886306,53.529274,59.553957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540397,1.402626,0.142301,0.014352,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310211,mpc,0,-126.340000,54.885000,2.176087,1.488725,2.190000,1.225000,-0.013913,0.263725,6.373413,0.152474,-0.884349,0.152474,6.373413,0.050000,0.620000,18,73,17.604226,72.998888,17.604226,72.998888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.709038,-28.785091,52.204250,58.409647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557394,1.413534,0.179599,0.014928,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320088,mpc,0,-126.340000,54.885000,2.245911,1.480799,2.250000,1.225000,-0.004089,0.255799,5.702528,-1.616224,0.396432,-1.616224,5.702528,0.090000,0.650000,19,83,19.071381,83.479978,19.071381,83.479978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.161475,-28.273580,49.756043,58.921617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538020,1.398031,0.153033,0.012717,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330092,mpc,0,-126.340000,54.885000,2.317129,1.471538,2.320000,1.205000,-0.002871,0.266538,5.641538,-2.409089,0.152474,-2.409089,5.641538,0.100000,0.730000,18,83,18.441948,83.002347,18.441948,83.002347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.371440,-28.343045,48.993302,60.144668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539511,1.399984,0.156122,0.016004,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340213,mpc,0,-126.340000,54.885000,2.389589,1.460909,2.380000,1.195000,0.009589,0.265909,5.275601,-1.433256,0.213464,-1.433256,5.275601,0.150000,0.770000,17,70,16.758310,70.098031,16.758310,70.098031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.633483,-28.757663,47.557682,59.341847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557248,1.410868,0.187427,0.014288,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350216,mpc,0,-126.340000,54.885000,2.461516,1.449165,2.440000,1.185000,0.021516,0.264165,5.702528,0.152474,-0.030495,0.152474,5.702528,0.170000,0.740000,12,58,12.222166,57.792517,12.222166,57.792517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.267856,-28.739383,45.654002,55.992715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557789,1.796583,0.265327,0.036911,0.620781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008287,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360062,mpc,0,-126.340000,54.885000,2.532512,1.436413,2.500000,1.185000,0.032512,0.251413,6.190445,0.518412,-0.152474,0.518412,6.190445,0.170000,0.650000,9,60,9.123729,60.002135,9.123729,60.002135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.114309,-27.964583,45.100381,53.945188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560194,1.552103,0.212937,0.020403,0.500574,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370088,mpc,0,-126.340000,54.885000,2.604919,1.422223,2.570000,1.185000,0.034919,0.237223,5.885497,-0.457422,-0.396432,-0.457422,5.885497,0.160000,0.590000,13,71,12.890554,71.199848,12.890554,71.199848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.068341,-27.110509,44.637808,53.084366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557731,1.759302,0.219617,0.033836,0.503401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380061,mpc,0,-126.340000,54.885000,2.676943,1.406923,2.630000,1.175000,0.046943,0.231923,6.373413,-1.860183,0.152474,-1.860183,6.373413,0.160000,0.630000,9,78,9.312934,77.939983,9.312934,77.939983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.944761,-26.609152,46.851397,55.715166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548483,1.450987,0.191970,0.019436,0.500494,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390065,mpc,0,-126.340000,54.885000,2.749104,1.390408,2.700000,1.155000,0.049104,0.235408,6.922320,-2.409089,0.335443,-2.409089,6.922320,0.060000,0.690000,17,77,16.969201,76.576311,16.969201,76.576311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.427604,-26.539350,48.506702,57.597162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568206,1.680388,0.235211,0.024626,0.500652,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400061,mpc,0,-126.340000,54.885000,2.821012,1.372763,2.770000,1.125000,0.051012,0.247763,6.800341,-2.531068,-0.579401,-2.531068,6.800341,0.060000,0.730000,18,74,18.199781,73.971014,18.199781,73.971014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.613092,-26.233925,49.718507,56.728439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547806,1.725002,0.230720,0.028004,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410087,mpc,0,-126.340000,54.885000,2.892859,1.353945,2.840000,1.115000,0.052859,0.238945,6.373413,-0.945339,-0.457422,-0.945339,6.373413,0.170000,0.700000,8,62,8.113452,61.763847,8.113452,61.763847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.330329,-26.084889,48.209440,55.474285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541113,1.471146,0.148584,0.015160,0.500328,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420059,mpc,0,-126.340000,54.885000,2.963933,1.334151,2.900000,1.115000,0.063933,0.219151,6.312424,0.152474,-0.091484,0.152474,6.312424,0.170000,0.660000,9,53,9.055868,53.026606,9.055868,53.026606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.644053,-25.518718,46.941129,53.926827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546436,1.430124,0.137058,0.013670,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430096,mpc,0,-126.340000,54.885000,3.035005,1.313176,2.970000,1.105000,0.065005,0.208176,6.434403,-0.335443,0.152474,-0.335443,6.434403,0.140000,0.570000,11,63,11.498304,62.864273,11.498304,62.864273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.123394,-23.842473,49.090093,53.340147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539217,1.401867,0.136587,0.013557,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440226,mpc,0,-126.340000,54.885000,3.106152,1.290983,3.050000,1.095000,0.056152,0.195983,6.373413,-1.738204,0.274453,-1.738204,6.373413,0.150000,0.580000,9,72,8.954603,71.921583,8.954603,71.921583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.922459,-22.269998,50.853261,55.243353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568525,1.409199,0.176871,0.014605,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450091,mpc,0,-126.340000,54.885000,3.174804,1.268422,3.120000,1.075000,0.054804,0.193422,6.617372,-3.689871,-0.091484,-3.689871,6.617372,0.130000,0.710000,8,75,7.547331,75.386145,7.547331,75.386145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.991468,-21.063626,50.977814,55.455066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548456,1.410097,0.178223,0.015402,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460086,mpc,0,-126.340000,54.885000,3.243639,1.244655,3.190000,1.045000,0.053639,0.199655,7.105289,-3.445913,-0.335443,-3.445913,7.105289,0.140000,0.660000,1,78,1.220947,77.932201,1.220947,77.932201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.721061,-20.014314,50.788507,54.420628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540050,1.398081,0.149967,0.014202,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470126,mpc,0,-126.340000,54.885000,3.311955,1.219919,3.270000,1.025000,0.041955,0.194919,6.922320,-2.287110,-0.335443,-2.287110,6.922320,0.150000,0.720000,0,62,-0.493976,61.991325,-0.493976,61.991325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.330139,-19.625350,48.331136,51.818192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558152,1.407937,0.175661,0.014418,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480203,mpc,0,-126.340000,54.885000,3.379632,1.194271,3.340000,1.015000,0.039632,0.179271,6.922320,0.457422,0.640391,0.457422,6.922320,0.100000,0.680000,6,40,5.753046,40.332822,5.753046,40.332822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.471138,-18.909618,49.539788,51.038616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561087,1.411810,0.178562,0.016059,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490212,mpc,0,-126.340000,54.885000,3.445878,1.168048,3.410000,1.015000,0.035878,0.153048,5.946486,0.091484,0.152474,0.091484,5.946486,0.090000,0.540000,15,52,14.723638,52.105882,14.723638,52.105882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.477142,-16.373298,55.225230,54.352573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558120,1.407125,0.176945,0.015439,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500214,mpc,0,-126.340000,54.885000,3.511045,1.141158,3.470000,1.005000,0.041045,0.136158,5.458569,-2.592058,-0.030495,-2.592058,5.458569,0.110000,0.490000,16,77,15.527071,77.223594,15.527071,77.223594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.893613,-13.777123,56.519478,56.290437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558677,1.408495,0.174785,0.014444,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510212,mpc,0,-126.340000,54.885000,3.575094,1.113659,3.530000,0.965000,0.045094,0.148659,5.336590,-4.726694,-0.335443,-4.726694,5.336590,0.120000,0.610000,14,86,13.637866,85.792782,13.637866,85.792782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.225247,-12.621754,56.027709,59.373230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559815,1.421498,0.188366,0.015665,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520209,mpc,0,-126.340000,54.885000,3.637978,1.085613,3.590000,0.925000,0.047978,0.160613,4.970653,-4.055809,-0.213464,-4.055809,4.970653,0.150000,0.730000,12,71,11.906869,70.588252,11.906869,70.588252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.999162,-12.503830,54.908507,59.722016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556446,1.407927,0.189823,0.014319,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530215,mpc,0,-126.340000,54.885000,3.699707,1.057062,3.640000,0.905000,0.059707,0.152062,4.726694,-1.860183,-0.274453,-1.860183,4.726694,0.150000,0.730000,15,51,14.542174,50.808575,14.542174,50.808575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.017268,-11.897667,53.594254,55.874834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557710,1.406604,0.176414,0.016055,0.500207,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540063,mpc,0,-126.340000,54.885000,3.759227,1.028568,3.690000,0.895000,0.069227,0.133568,4.055809,-0.091484,0.518412,-0.091484,4.055809,0.150000,0.640000,21,42,20.959179,41.724920,20.959179,41.724920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.392576,-10.611767,54.641236,55.215628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558530,1.696704,0.225335,0.029996,0.501033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550061,mpc,0,-126.340000,54.885000,3.818356,0.999315,3.740000,0.895000,0.078356,0.104315,4.116798,0.457422,-0.640391,0.457422,4.116798,0.170000,0.510000,18,46,18.272155,45.788371,18.272155,45.788371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.347247,-9.066987,57.815541,58.635022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554218,1.752671,0.243150,0.033889,0.500627,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560064,mpc,0,-126.340000,54.885000,3.876161,0.969801,3.790000,0.885000,0.086161,0.084801,4.482736,-2.775027,-0.579401,-2.775027,4.482736,0.190000,0.480000,11,73,10.798058,73.240058,10.798058,73.240058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.752181,-6.764733,59.312476,60.240126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555123,1.625921,0.212036,0.030283,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570062,mpc,0,-126.340000,54.885000,3.932552,0.940136,3.830000,0.845000,0.102552,0.095136,4.726694,-5.275601,-0.213464,-5.275601,4.726694,0.190000,0.540000,7,91,7.464697,90.678678,7.464697,90.678678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.849966,-5.750860,57.860147,61.649861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554342,1.773259,0.258512,0.039902,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580093,mpc,0,-126.340000,54.885000,3.987712,0.910289,3.880000,0.795000,0.107712,0.115289,4.360757,-5.824507,0.091484,-5.824507,4.360757,0.200000,0.720000,8,82,7.725953,81.699330,7.725953,81.699330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.894487,-6.307982,56.978987,62.534397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562981,1.780310,0.250569,0.044955,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590068,mpc,0,-126.340000,54.885000,4.041115,0.880620,3.930000,0.775000,0.111115,0.105620,3.384923,-1.921172,0.457422,-1.921172,3.384923,0.150000,0.790000,23,42,22.825363,42.437064,22.825363,42.437064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.551516,-7.290474,55.633593,59.448299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585950,1.515214,0.245783,0.033163,0.502408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600069,mpc,0,-126.340000,54.885000,4.093201,0.850963,3.970000,0.775000,0.123201,0.075963,3.079975,1.372266,-0.030495,1.372266,3.079975,0.180000,0.640000,24,25,23.651908,24.699527,23.651908,24.699527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.342944,-6.719591,62.699434,64.563837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592326,1.603298,0.230751,0.037900,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610068,mpc,0,-126.340000,54.885000,4.143797,0.821495,4.000000,0.785000,0.143797,0.036495,2.287110,0.213464,-0.152474,0.213464,2.287110,0.220000,0.420000,26,50,26.013656,50.173241,26.013656,50.173241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.029072,-4.276240,69.084557,75.216723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584234,1.651752,0.211385,0.037958,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620108,mpc,0,-126.340000,54.885000,4.193098,0.792183,4.040000,0.755000,0.153098,0.037183,3.628881,-3.872840,-0.274453,-3.872840,3.628881,0.240000,0.390000,10,88,10.131206,88.042177,10.131206,88.042177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.607490,-2.050883,66.767890,69.790401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573001,1.688402,0.253028,0.029149,0.501017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630058,mpc,0,-126.340000,54.885000,4.240464,0.763499,4.080000,0.705000,0.160464,0.058499,4.299767,-6.861330,-0.213464,-6.861330,4.299767,0.220000,0.590000,4,99,3.907019,98.709487,3.907019,98.709487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.143636,-1.755787,64.983042,72.954236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544269,1.423179,0.178050,0.014716,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640088,mpc,0,-126.340000,54.885000,4.286709,0.735042,4.130000,0.655000,0.156709,0.080042,4.299767,-5.275601,-0.152474,-5.275601,4.299767,0.180000,0.800000,7,70,7.141692,69.831643,7.141692,69.831643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.090358,-2.791877,64.161818,72.427945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539975,1.402521,0.181444,0.014040,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650090,mpc,0,-126.340000,54.885000,4.331321,0.707218,4.170000,0.645000,0.161321,0.062218,2.714037,-1.006328,0.152474,-1.006328,2.714037,0.130000,0.770000,28,36,28.144785,35.523940,28.144785,35.523940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.308183,-2.715623,63.727228,66.265280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538792,1.427140,0.144193,0.014902,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660095,mpc,0,-126.340000,54.885000,4.374451,0.680032,4.190000,0.645000,0.184451,0.035032,1.738204,1.738204,-0.152474,1.738204,1.738204,0.120000,0.570000,41,28,41.237022,28.033921,41.237022,28.033921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.309228,-1.655439,69.105711,73.688603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542844,1.432091,0.155980,0.014116,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670093,mpc,0,-126.340000,54.885000,4.416071,0.653600,4.220000,0.655000,0.196071,-0.001400,1.433256,0.091484,-0.091484,0.091484,1.433256,0.270000,0.390000,25,55,24.852698,54.993746,24.852698,54.993746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.321887,0.220748,72.097848,80.469306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539571,1.396248,0.154403,0.012240,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680211,mpc,0,-126.340000,54.885000,4.456694,0.627697,4.250000,0.625000,0.206694,0.002697,3.262944,-3.750861,-0.579401,-3.750861,3.262944,0.320000,0.430000,0,85,-0.088384,85.312544,-0.088384,85.312544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.785568,1.682420,68.733682,75.661942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556500,1.406713,0.187618,0.014750,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690209,mpc,0,-126.340000,54.885000,4.495375,0.603031,4.290000,0.585000,0.205375,0.018031,3.628881,-6.495393,-0.152474,-6.495393,3.628881,0.200000,0.620000,8,95,8.163248,94.609232,8.163248,94.609232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.617725,1.975690,65.959848,76.156593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557988,1.404266,0.185443,0.015011,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700206,mpc,0,-126.340000,54.885000,4.532626,0.579378,4.330000,0.545000,0.202626,0.034378,2.531068,-4.604715,0.335443,-4.604715,2.531068,0.160000,0.750000,22,71,22.212537,70.677564,22.212537,70.677564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.177716,0.722019,66.028280,74.925458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559331,1.405555,0.187607,0.015271,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710073,mpc,0,-126.340000,54.885000,4.568011,0.557116,4.350000,0.515000,0.218011,0.042116,1.677214,-0.396432,0.335443,-0.396432,1.677214,0.160000,0.720000,32,40,32.087473,39.865660,32.087473,39.865660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.914570,0.267968,68.200613,72.965730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576520,1.529657,0.211915,0.018282,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720060,mpc,0,-126.340000,54.885000,4.602459,0.535762,4.370000,0.535000,0.232459,0.000762,0.823360,1.799193,-0.762370,1.799193,0.823360,0.220000,0.580000,34,31,33.507260,30.628593,33.507260,30.628593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.009794,1.458323,71.189107,77.563043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550064,1.772278,0.264280,0.039556,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730062,mpc,0,-126.340000,54.885000,4.635606,0.515652,4.380000,0.545000,0.255606,-0.029348,0.701380,0.884349,-0.579401,0.884349,0.701380,0.300000,0.420000,25,51,25.307480,50.829121,25.307480,50.829121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.871394,3.729326,73.371673,83.388302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556090,1.458127,0.207694,0.017107,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740060,mpc,0,-126.340000,54.885000,4.667420,0.496910,4.400000,0.535000,0.267420,-0.038090,1.738204,-2.653048,-0.335443,-2.653048,1.738204,0.290000,0.420000,16,81,15.947306,81.378899,15.947306,81.378899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.163082,5.728853,69.491214,75.713974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555574,1.731033,0.226263,0.036052,0.501128,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750062,mpc,0,-126.340000,54.885000,4.697953,0.479603,4.430000,0.495000,0.267953,-0.015397,2.226120,-5.641538,0.152474,-5.641538,2.226120,0.260000,0.560000,13,98,12.732729,98.287401,12.732729,98.287401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.211143,6.128618,66.274325,72.995064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551776,1.460435,0.205855,0.018720,0.500444,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760064,mpc,0,-126.340000,54.885000,4.727230,0.463814,4.460000,0.455000,0.267230,0.008814,2.775027,-4.726694,0.152474,-4.726694,2.775027,0.210000,0.760000,13,77,13.032026,77.277850,13.032026,77.277850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.073257,4.620698,66.489792,74.474662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553771,1.489957,0.226610,0.014790,0.500501,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770057,mpc,0,-126.340000,54.885000,4.755262,0.449633,4.480000,0.435000,0.275262,0.014633,1.250287,-0.701380,0.091484,-0.701380,1.250287,0.190000,0.800000,30,42,29.808930,42.087113,29.808930,42.087113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.229002,3.860915,66.655624,70.162559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540134,1.410977,0.144258,0.011753,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780058,mpc,0,-126.340000,54.885000,4.782124,0.437107,4.500000,0.455000,0.282124,-0.017893,0.213464,2.836017,-0.152474,2.836017,0.213464,0.220000,0.610000,37,28,37.108972,27.515705,37.108972,27.515705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.785747,4.148638,71.896524,76.370266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543623,1.409906,0.156863,0.013246,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790094,mpc,0,-126.340000,54.885000,4.807919,0.426283,4.510000,0.475000,0.297919,-0.048717,0.213464,2.775027,-0.335443,2.775027,0.213464,0.310000,0.500000,27,36,26.586445,36.140629,26.586445,36.140629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.573137,5.195043,73.992109,82.295711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539649,1.399079,0.151332,0.014574,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800058,mpc,0,-126.340000,54.885000,4.832414,0.417329,4.520000,0.475000,0.312414,-0.057671,1.128308,-1.860183,-0.213464,-1.860183,1.128308,0.320000,0.350000,16,81,15.894300,89.117623,15.894300,89.117623,0.000000,-7.976993,0.000000,64.000000,0.000000,0.000000,-94.333271,7.625824,74.274053,82.513718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540226,1.397226,0.149758,0.013135,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810087,mpc,0,-126.340000,54.885000,4.855978,0.410180,4.530000,0.435000,0.325978,-0.024820,1.677214,-6.434403,0.152474,-6.434403,1.677214,0.260000,0.580000,17,112,16.557980,112.450000,16.557980,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.021668,7.965553,70.253631,77.979434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540169,1.402949,0.201259,0.014040,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820218,mpc,0,-126.340000,54.885000,4.878703,0.404914,4.560000,0.385000,0.318703,0.019914,1.250287,-5.702528,0.335443,-5.702528,1.250287,0.230000,0.810000,22,94,22.327546,93.725030,22.327546,93.725030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.372365,5.920061,72.296270,83.972564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568054,1.408765,0.263321,0.015436,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830208,mpc,0,-126.340000,54.885000,4.900079,0.401697,4.570000,0.375000,0.330079,0.026697,0.640391,-0.091484,0.274453,-0.091484,0.640391,0.240000,0.910000,28,49,28.456562,40.396651,28.456562,40.396651,0.000000,8.328379,0.000000,64.000000,0.000000,0.000000,-90.474845,4.404154,74.714909,83.477477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559011,1.409178,0.203108,0.014545,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840212,mpc,0,-126.340000,54.885000,4.920487,0.400487,4.580000,0.405000,0.340487,-0.004513,-0.030495,5.458569,-0.030495,5.458569,-0.030495,0.250000,0.730000,36,8,35.645787,8.288203,35.645787,8.288203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.537228,4.079316,79.139355,85.437689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559143,1.408159,0.187227,0.013183,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850092,mpc,0,-126.340000,54.885000,4.939688,0.401308,4.590000,0.455000,0.349688,-0.053692,-0.396432,5.519559,-0.091484,5.519559,-0.396432,0.310000,0.410000,32,32,32.163089,32.309494,32.163089,32.309494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.308498,6.109581,84.745215,99.551569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540007,1.398635,0.154374,0.014334,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860090,mpc,0,-126.340000,54.885000,4.958173,0.404213,4.600000,0.485000,0.358173,-0.080787,1.006328,0.152474,-0.213464,0.152474,1.006328,0.350000,0.300000,13,77,13.003216,86.802406,13.003216,86.802406,0.000000,-9.492912,0.000000,64.000000,0.000000,0.000000,-92.856227,8.093345,81.924161,92.455216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540058,1.399073,0.153981,0.014784,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870094,mpc,0,-126.340000,54.885000,4.975738,0.409235,4.620000,0.455000,0.355738,-0.045765,1.860183,-5.763517,-0.274453,-5.763517,1.860183,0.290000,0.490000,9,112,8.834921,112.450000,8.834921,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.539131,9.023902,77.804204,88.520104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539419,1.398282,0.169745,0.013564,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880085,mpc,0,-126.340000,54.885000,4.992364,0.416388,4.640000,0.405000,0.352364,0.011388,1.311276,-6.251434,-0.091484,-6.251434,1.311276,0.210000,0.790000,22,111,21.622331,111.426666,21.622331,111.426666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.957350,7.885977,80.158772,94.362316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539557,1.399912,0.217834,0.013958,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890211,mpc,0,-126.340000,54.885000,5.008296,0.425834,4.650000,0.385000,0.358296,0.040834,0.213464,-1.494245,0.030495,-1.494245,0.213464,0.230000,0.970000,30,66,30.106314,60.987999,30.106314,60.987999,0.000000,5.438668,0.000000,64.000000,0.000000,0.000000,-86.151133,6.299737,82.726974,96.298657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558590,1.409523,0.254020,0.016423,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900212,mpc,0,-126.340000,54.885000,5.023128,0.437344,4.650000,0.425000,0.373128,0.012344,-1.006328,6.190445,0.396432,6.190445,-1.006328,0.270000,0.840000,39,21,39.285600,7.210319,39.285600,7.210319,0.000000,14.216348,0.000000,64.000000,0.000000,0.000000,-86.703611,5.413179,87.705488,99.620056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558289,1.409750,0.187667,0.014525,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910216,mpc,0,-126.340000,54.885000,5.037071,0.451032,4.640000,0.495000,0.397071,-0.043968,-0.884349,8.691018,-0.213464,8.691018,-0.884349,0.340000,0.530000,32,9,32.466495,9.428698,32.466495,9.428698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.887051,5.374476,90.476345,105.439553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557668,1.412855,0.189300,0.015723,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920207,mpc,0,-126.340000,54.885000,5.050102,0.466869,4.650000,0.565000,0.400102,-0.098131,-0.335443,4.482736,-0.518412,4.482736,-0.335443,0.370000,0.280000,22,54,21.928318,62.895524,21.928318,62.895524,0.000000,-8.466827,0.000000,64.000000,0.000000,0.000000,-88.381709,7.036179,96.210673,115.655020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556829,1.411917,0.189417,0.014951,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930096,mpc,0,-126.340000,54.885000,5.062112,0.484670,4.660000,0.565000,0.402112,-0.080330,0.823360,-3.140965,0.030495,-3.140965,0.823360,0.340000,0.330000,12,99,11.769860,112.450000,11.769860,112.450000,0.000000,-13.021302,0.000000,64.000000,0.000000,0.000000,-87.127819,9.028948,88.690806,102.429790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539459,1.400620,0.174984,0.014326,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940231,mpc,0,-126.340000,54.885000,5.073491,0.505090,4.680000,0.515000,0.393491,-0.009910,1.372266,-7.227268,0.213464,-7.227268,1.372266,0.230000,0.610000,17,112,17.011915,112.450000,17.011915,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.755417,9.947479,89.103932,105.180313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567754,1.411810,0.236614,0.014730,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950057,mpc,0,-126.340000,54.885000,5.083609,0.526975,4.690000,0.475000,0.393609,0.051975,0.274453,-5.702528,0.579401,-5.702528,0.274453,0.220000,0.890000,27,112,26.678404,112.450000,26.678404,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.347284,10.285918,92.857644,108.335037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538573,1.402378,0.219122,0.013970,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960091,mpc,0,-126.340000,54.885000,5.092986,0.551409,4.690000,0.455000,0.402986,0.096409,-0.274453,0.579401,-0.091484,0.579401,-0.274453,0.260000,0.990000,28,67,28.348666,61.367216,28.348666,61.367216,0.000000,6.082784,0.000000,64.000000,0.000000,0.000000,-84.492319,9.402620,92.948067,108.452909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541305,1.402807,0.270145,0.015860,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970202,mpc,0,-126.340000,54.885000,5.101429,0.578126,4.690000,0.515000,0.411429,0.063126,-1.433256,8.081122,0.091484,8.081122,-1.433256,0.260000,0.860000,41,22,40.854688,8.451698,40.854688,8.451698,0.000000,13.998302,0.000000,64.000000,0.000000,0.000000,-85.473239,8.316494,96.444350,110.975063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573348,1.412813,0.188621,0.015556,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980212,mpc,0,-126.340000,54.885000,5.108757,0.606613,4.690000,0.605000,0.418757,0.001613,-1.311276,10.825654,-0.152474,10.825654,-1.311276,0.340000,0.550000,31,8,31.195269,7.879203,31.195269,7.879203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.549169,6.962499,97.052341,112.359360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556425,1.413233,0.189897,0.014768,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990213,mpc,0,-126.340000,54.885000,5.115011,0.637040,4.690000,0.685000,0.425011,-0.047960,0.823360,6.800341,-0.091484,6.800341,0.823360,0.350000,0.280000,9,53,9.360449,61.438130,9.360449,61.438130,0.000000,-8.558928,0.000000,64.000000,0.000000,0.000000,-89.271289,6.607993,102.653431,120.887689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558551,1.414032,0.188407,0.016847,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000208,mpc,0,-126.340000,54.885000,5.120146,0.669359,4.700000,0.705000,0.420146,-0.035641,0.823360,-1.616224,0.152474,-1.616224,0.823360,0.270000,0.340000,14,98,13.757982,112.450000,13.757982,112.450000,0.000000,-14.570797,0.000000,64.000000,0.000000,0.000000,-87.254893,6.627865,93.067257,111.457675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556522,1.416964,0.213835,0.015274,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010108,mpc,0,-126.340000,54.885000,5.124081,0.703190,4.710000,0.665000,0.414081,0.038190,1.006328,-6.678361,0.274453,-6.678361,1.006328,0.210000,0.590000,16,112,16.283999,112.450000,16.283999,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.627417,6.813177,94.412388,112.268216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552919,1.413232,0.236488,0.015135,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020216,mpc,0,-126.340000,54.885000,5.126853,0.739529,4.720000,0.615000,0.406853,0.124529,-0.152474,-5.641538,0.213464,-5.641538,-0.152474,0.190000,0.850000,26,112,26.134838,112.450000,26.134838,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.681643,7.525341,98.310622,114.833089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558615,1.414261,0.249410,0.015764,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030209,mpc,0,-126.340000,54.885000,5.128289,0.777167,4.720000,0.605000,0.408289,0.172167,-1.311276,-0.274453,-0.213464,-0.274453,-1.311276,0.230000,0.980000,31,88,31.338184,87.798707,31.338184,87.798707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.685020,7.533945,97.267846,112.772085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557936,1.412917,0.279309,0.015909,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040093,mpc,0,-126.340000,54.885000,5.128361,0.815981,4.700000,0.645000,0.428361,0.170981,-2.104141,6.678361,-0.091484,6.678361,-2.104141,0.270000,0.940000,36,43,35.784417,34.561885,35.784417,34.561885,0.000000,8.236822,0.000000,64.000000,0.000000,0.000000,-87.169989,6.181018,97.024587,112.755290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538695,1.403801,0.159143,0.014586,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050092,mpc,0,-126.340000,54.885000,5.126991,0.856766,4.700000,0.745000,0.426991,0.111766,-1.494245,11.557530,0.152474,11.557530,-1.494245,0.330000,0.680000,23,12,23.222489,11.541461,23.222489,11.541461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.816377,3.804635,98.840186,116.011521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538458,1.414249,0.153324,0.015829,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060215,mpc,0,-126.340000,54.885000,5.124038,0.899514,4.690000,0.845000,0.434038,0.054514,-0.823360,10.642686,0.091484,10.642686,-0.823360,0.330000,0.480000,15,31,15.478943,31.251429,15.478943,31.251429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.458646,1.485512,102.074017,122.799442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566679,1.523453,0.201678,0.019886,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070090,mpc,0,-126.340000,54.885000,5.119549,0.942526,4.690000,0.905000,0.429549,0.037526,0.213464,2.836017,0.091484,2.836017,0.213464,0.250000,0.250000,12,76,11.793927,112.450000,11.793927,112.450000,0.000000,-36.198571,0.000000,64.000000,0.000000,0.000000,-90.329869,0.253666,97.441480,116.268037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547187,1.471435,0.220367,0.018173,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080098,mpc,0,-126.340000,54.885000,5.113283,0.987334,4.700000,0.895000,0.413283,0.092334,0.396432,-5.336590,-0.213464,-5.336590,0.396432,0.210000,0.460000,9,112,9.066872,112.450000,9.066872,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.779579,0.653550,92.898001,109.837173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538555,1.426528,0.183665,0.014529,0.500276,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090100,mpc,0,-126.340000,54.885000,5.105193,1.033223,4.710000,0.845000,0.395193,0.188223,-0.457422,-6.617372,-0.152474,-6.617372,-0.457422,0.170000,0.860000,16,112,15.685959,112.450000,15.685959,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.582892,0.572089,95.308527,114.339819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540860,1.434947,0.216503,0.014414,0.500167,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100085,mpc,0,-126.340000,54.885000,5.095186,1.080022,4.700000,0.805000,0.395186,0.275022,-1.311276,-3.018985,-0.030495,-3.018985,-1.311276,0.170000,0.940000,22,112,21.550318,112.450000,21.550318,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.928265,1.257003,97.948003,114.389027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539616,1.406174,0.236592,0.013988,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110095,mpc,0,-126.340000,54.885000,5.083107,1.127802,4.690000,0.815000,0.393107,0.312802,-2.836017,2.531068,-0.091484,2.531068,-2.836017,0.190000,1.090000,31,75,31.118602,75.194766,31.118602,75.194766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.404334,0.124492,94.706116,112.253877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540015,1.406909,0.264108,0.013516,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120093,mpc,0,-126.340000,54.885000,5.068882,1.176255,4.670000,0.885000,0.398882,0.291255,-2.897006,9.361904,0.152474,9.361904,-2.897006,0.250000,0.940000,25,30,24.808889,29.349500,24.808889,29.349500,0.000000,0.845267,0.000000,64.000000,0.000000,0.000000,-86.160024,-2.531976,96.790983,115.931796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539388,1.405165,0.151340,0.012907,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130226,mpc,0,-126.340000,54.885000,5.052137,1.225975,4.650000,0.995000,0.402137,0.230975,-2.775027,12.716332,0.274453,12.716332,-2.775027,0.280000,0.610000,19,24,18.729079,24.223375,18.729079,24.223375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.021919,-5.987515,99.841572,122.761481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567538,1.418730,0.188264,0.015425,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140210,mpc,0,-126.340000,54.885000,5.033224,1.275425,4.640000,1.095000,0.393224,0.180425,-1.006328,8.081122,-0.152474,8.081122,-1.006328,0.260000,0.380000,1,69,0.796303,77.867341,0.796303,77.867341,0.000000,-8.643966,0.000000,64.000000,0.000000,0.000000,-86.533778,-9.023318,99.346418,123.069541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558085,1.417036,0.177154,0.014323,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150211,mpc,0,-126.340000,54.885000,5.011748,1.325274,4.640000,1.135000,0.371748,0.190274,-0.152474,0.884349,-0.274453,0.884349,-0.152474,0.190000,0.470000,-6,112,-6.187757,112.450000,-6.187757,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.370647,-11.237404,87.376598,111.029685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558387,1.420189,0.213551,0.014700,0.502587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160215,mpc,0,-126.340000,54.885000,4.987607,1.375302,4.640000,1.135000,0.347607,0.240302,-0.457422,-2.531068,-0.091484,-2.531068,-0.457422,0.130000,0.770000,-3,112,-3.441151,112.450000,-3.441151,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.206157,-13.335891,86.519327,111.974083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558149,1.417928,0.252582,0.014511,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170212,mpc,0,-126.340000,54.885000,4.960696,1.425309,4.640000,1.145000,0.320696,0.280309,-1.433256,-0.091484,0.213464,-0.091484,-1.433256,0.110000,0.970000,2,104,2.086970,104.060669,2.086970,104.060669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.501319,-14.095487,90.948920,113.855074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559984,1.423428,0.277261,0.015948,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180096,mpc,0,-126.340000,54.885000,4.931215,1.474624,4.620000,1.175000,0.311215,0.299624,-2.226120,5.153621,-0.213464,5.153621,-2.226120,0.100000,1.020000,8,59,7.780818,57.540814,7.780818,57.540814,0.000000,1.519855,0.000000,64.000000,0.000000,0.000000,-76.432108,-15.439240,87.370268,108.198475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538687,1.407404,0.207217,0.015912,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190217,mpc,0,-126.340000,54.885000,4.897942,1.524818,4.590000,1.255000,0.307942,0.269818,-3.567892,9.788831,0.213464,9.788831,-3.567892,0.110000,0.820000,16,32,16.348839,32.206250,16.348839,32.206250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.704482,-16.469512,89.644039,108.981796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559502,1.417778,0.175719,0.016445,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200086,mpc,0,-126.340000,54.885000,4.862356,1.573319,4.560000,1.345000,0.302356,0.228319,-3.384923,10.398727,0.274453,10.398727,-3.384923,0.080000,0.570000,16,44,15.576489,43.894942,15.576489,43.894942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.804926,-17.769115,88.913449,108.506371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539492,1.406798,0.144147,0.015079,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210219,mpc,0,-126.340000,54.885000,4.822455,1.622498,4.530000,1.405000,0.292455,0.217498,-3.384923,4.970653,0.030495,4.970653,-3.384923,0.120000,0.440000,4,89,3.865564,98.660262,3.865564,98.660262,0.000000,-9.765320,0.000000,64.000000,0.000000,0.000000,-72.499138,-18.383735,82.952800,102.540107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559898,1.417909,0.188256,0.016501,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220212,mpc,0,-126.340000,54.885000,4.779641,1.670216,4.500000,1.435000,0.279641,0.235216,-3.994819,-0.762370,0.457422,-0.762370,-3.994819,0.150000,0.630000,-3,112,-2.927413,112.450000,-2.927413,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.879279,-19.135918,74.894373,97.853002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557021,1.416613,0.211560,0.014494,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230211,mpc,0,-126.340000,54.885000,4.733222,1.717027,4.460000,1.425000,0.273222,0.292027,-3.628881,-1.677214,-0.213464,-1.677214,-3.628881,0.130000,0.870000,-10,112,-9.654483,112.450000,-9.654483,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.892242,-20.034117,74.588385,98.720486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558139,1.416763,0.259759,0.015235,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240207,mpc,0,-126.340000,54.885000,4.683118,1.762720,4.430000,1.435000,0.253118,0.327720,-4.055809,1.189297,0.152474,1.189297,-4.055809,0.110000,0.990000,-9,89,-9.313259,89.243620,-9.313259,89.243620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.390551,-20.750186,73.922710,96.353178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557289,1.416863,0.277660,0.014454,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250219,mpc,0,-126.340000,54.885000,4.629100,1.807216,4.400000,1.485000,0.229100,0.322216,-4.055809,6.129455,0.152474,6.129455,-4.055809,0.000000,0.960000,0,48,-0.007022,48.288454,-0.007022,48.288454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.009855,-21.634395,75.235584,95.185887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556454,1.436250,0.189370,0.015730,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260090,mpc,0,-126.340000,54.885000,4.571968,1.849682,4.370000,1.555000,0.201968,0.294682,-3.750861,9.239925,0.030495,9.239925,-3.750861,0.060000,0.740000,-15,36,-15.345949,36.298404,-15.345949,36.298404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.856924,-22.038793,80.214662,98.551500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539633,1.407456,0.138522,0.014679,0.501236,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270093,mpc,0,-126.340000,54.885000,4.510038,1.891127,4.340000,1.635000,0.170038,0.256127,-3.872840,7.227268,-0.152474,7.227268,-3.872840,0.030000,0.520000,-19,67,-19.056501,66.703431,-19.056501,66.703431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.268591,-21.737031,80.978714,100.746243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540401,1.425007,0.144071,0.016110,0.500759,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280088,mpc,0,-126.340000,54.885000,4.443991,1.930782,4.300000,1.675000,0.143991,0.255782,-3.384923,1.128308,-0.335443,1.128308,-3.384923,-0.020000,0.530000,-26,112,-26.219101,112.450000,-26.219101,112.450000,0.000000,-0.746568,0.000000,64.000000,0.000000,0.000000,-56.662774,-21.149192,74.553807,93.154550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538943,1.420866,0.178467,0.015611,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290107,mpc,0,-126.340000,54.885000,4.373493,1.968612,4.260000,1.675000,0.113493,0.293612,-4.970653,-1.799193,0.518412,-1.799193,-4.970653,-0.140000,0.810000,-7,112,-6.600382,112.450000,-6.600382,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.986188,-21.443848,72.469423,94.641050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548009,1.432259,0.277666,0.018388,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300095,mpc,0,-126.340000,54.885000,4.298843,2.004247,4.220000,1.685000,0.078843,0.319247,-6.312424,0.274453,0.579401,0.274453,-6.312424,-0.140000,0.980000,-2,85,-1.628021,85.039041,-1.628021,85.039041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.272658,-22.204289,77.429552,100.802272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540047,1.410321,0.267542,0.015339,0.500482,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310090,mpc,0,-126.340000,54.885000,4.219686,2.037673,4.160000,1.715000,0.059686,0.322673,-7.349247,4.055809,0.274453,4.055809,-7.349247,-0.070000,0.940000,-7,54,-6.836032,54.158738,-6.836032,54.158738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.304680,-22.687673,77.806815,99.870252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539654,1.409372,0.149102,0.014346,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320218,mpc,0,-126.340000,54.885000,4.134829,2.069112,4.090000,1.765000,0.044829,0.304112,-7.227268,6.800341,0.091484,6.800341,-7.227268,-0.040000,0.700000,-17,48,-17.149351,47.542834,-17.149351,47.542834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.458674,-22.958111,76.245955,97.320718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568623,1.418503,0.173552,0.014894,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330210,mpc,0,-126.340000,54.885000,4.046475,2.097568,4.020000,1.815000,0.026475,0.282568,-7.288257,4.848673,-0.335443,4.848673,-7.288257,-0.080000,0.590000,-19,68,-19.231504,68.403949,-19.231504,68.403949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.284359,-22.831384,70.993291,91.441125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556371,1.416955,0.174245,0.014116,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340210,mpc,0,-126.340000,54.885000,3.953363,2.123357,3.960000,1.835000,-0.006637,0.288357,-6.678361,-1.006328,0.396432,-1.006328,-6.678361,-0.120000,0.550000,-29,112,-29.480043,112.449972,-29.480043,112.449972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.543511,-22.093975,65.326364,84.242716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557336,1.416337,0.199687,0.015046,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350210,mpc,0,-126.340000,54.885000,3.855501,2.146313,3.890000,1.825000,-0.034499,0.321313,-7.593205,-3.262944,0.335443,-3.262944,-7.593205,-0.190000,0.800000,-22,112,-22.108344,112.449993,-22.108344,112.449993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.228070,-22.562884,63.351520,86.649487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558459,1.416905,0.292889,0.015097,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360095,mpc,0,-126.340000,54.885000,3.754061,2.166080,3.810000,1.815000,-0.055939,0.351080,-9.056956,-1.372266,0.579401,-1.372266,-9.056956,-0.210000,0.960000,-13,86,-13.247397,86.398792,-13.247397,86.398792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.721899,-23.218499,65.876078,89.073262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540203,1.414233,0.273750,0.015344,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370212,mpc,0,-126.340000,54.885000,3.645358,2.183166,3.720000,1.835000,-0.074642,0.348166,-10.459717,3.018985,0.030495,3.018985,-10.459717,-0.170000,0.930000,-11,48,-11.189482,48.384185,-11.189482,48.384185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.846644,-23.936417,67.955692,90.511751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555085,1.417826,0.189204,0.015526,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380092,mpc,0,-126.340000,54.885000,3.534401,2.196655,3.620000,1.875000,-0.085599,0.321655,-10.947634,5.153621,-0.152474,5.153621,-10.947634,-0.120000,0.700000,-18,44,-18.229697,44.105503,-18.229697,44.105503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.450452,-23.939960,70.122377,92.299958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539718,1.410310,0.126322,0.015074,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390217,mpc,0,-126.340000,54.885000,3.415780,2.207072,3.520000,1.915000,-0.104220,0.292072,-11.130602,2.470079,0.823360,2.470079,-11.130602,-0.130000,0.610000,-23,68,-23.346365,67.724515,-23.346365,67.724515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.040664,-23.971537,65.084083,87.760420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557949,1.419091,0.172795,0.017309,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400187,mpc,0,-126.340000,54.885000,3.294114,2.213844,3.410000,1.905000,-0.115886,0.308844,-11.069613,-2.531068,0.335443,-2.531068,-11.069613,-0.150000,0.550000,-29,112,-29.326102,112.450000,-29.326102,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.548026,-23.785079,58.395954,80.807776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557171,1.415626,0.222888,0.014259,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410093,mpc,0,-126.340000,54.885000,3.168454,2.217036,3.310000,1.875000,-0.141546,0.342036,-11.496540,-5.580549,0.579401,-5.580549,-11.496540,-0.210000,0.780000,-27,112,-27.057073,112.450000,-27.057073,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.954666,-24.718998,56.591806,83.087522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540019,1.415599,0.263035,0.016476,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420089,mpc,0,-126.340000,54.885000,3.036854,2.216581,3.200000,1.845000,-0.163146,0.371581,-11.984457,-3.201954,1.433256,-3.201954,-11.984457,-0.230000,0.970000,-27,81,-26.714090,81.370282,-26.714090,81.370282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.310364,-25.574818,58.088539,83.966272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539549,1.409374,0.285107,0.015462,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430057,mpc,0,-126.340000,54.885000,2.900867,2.212352,3.070000,1.845000,-0.169133,0.367352,-13.265238,0.579401,0.701380,0.579401,-13.265238,-0.250000,0.910000,-17,50,-17.079556,50.255070,-17.079556,50.255070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.456965,-25.440691,60.945428,84.508605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537859,1.408162,0.143483,0.013327,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440094,mpc,0,-126.340000,54.885000,2.759201,2.204193,2.940000,1.865000,-0.180799,0.339193,-14.363051,3.262944,0.030495,3.262944,-14.363051,-0.200000,0.720000,-18,38,-18.068547,37.570485,-18.068547,37.570485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.155141,-25.324745,61.630947,83.852165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539740,1.408253,0.137827,0.013579,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450220,mpc,0,-126.340000,54.885000,2.611529,2.191910,2.790000,1.885000,-0.178471,0.306910,-15.033937,-0.091484,0.091484,-0.091484,-15.033937,-0.180000,0.530000,-20,75,-20.168767,74.704205,-20.168767,74.704205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.009643,-24.469113,60.143662,82.891580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566101,1.418068,0.173534,0.015579,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460084,mpc,0,-126.340000,54.885000,2.463167,2.175956,2.660000,1.865000,-0.196833,0.310956,-14.485031,-4.604715,0.091484,-4.604715,-14.485031,-0.180000,0.600000,-33,103,-32.875546,103.477834,-32.875546,103.477834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.069746,-25.091937,51.681894,77.126115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539390,1.408460,0.165111,0.014579,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470213,mpc,0,-126.340000,54.885000,2.306289,2.155410,2.510000,1.815000,-0.203711,0.340410,-15.521854,-6.434403,0.762370,-6.434403,-15.521854,-0.220000,0.790000,-26,101,-25.617654,101.409304,-25.617654,101.409304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.893314,-25.938788,46.836518,73.900964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559626,1.414660,0.276835,0.014793,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480166,mpc,0,-126.340000,54.885000,2.147769,2.131050,2.360000,1.775000,-0.212231,0.356050,-15.704823,-4.665705,0.457422,-4.665705,-15.704823,-0.250000,0.880000,-24,76,-24.379909,76.013509,-24.379909,76.013509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.662336,-26.530654,46.635327,71.792937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557186,1.416623,0.225732,0.015802,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490211,mpc,0,-126.340000,54.885000,1.983547,2.102227,2.200000,1.765000,-0.216453,0.337227,-17.351542,-0.945339,0.823360,-0.945339,-17.351542,-0.230000,0.870000,-16,39,-15.866023,39.454749,-15.866023,39.454749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.160559,-26.673009,46.846464,70.774018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555581,1.416141,0.173960,0.015940,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500215,mpc,0,-126.340000,54.885000,1.815859,2.069237,2.030000,1.765000,-0.214141,0.304237,-17.412531,1.006328,0.030495,1.006328,-17.412531,-0.190000,0.640000,-23,35,-22.590552,35.310750,-22.590552,35.310750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.973315,-25.899054,52.580929,76.095807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555704,1.413214,0.171833,0.015113,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510083,mpc,0,-126.340000,54.885000,1.646614,2.032486,1.860000,1.765000,-0.213386,0.267486,-18.022427,-2.653048,-0.152474,-2.653048,-18.022427,-0.180000,0.470000,-23,73,-23.446889,73.081334,-23.446889,73.081334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.183751,-24.802957,52.452422,76.359881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538401,1.406735,0.134570,0.014839,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520093,mpc,0,-126.340000,54.885000,1.471172,1.990902,1.690000,1.715000,-0.218828,0.275902,-17.412531,-7.410237,0.457422,-7.410237,-17.412531,-0.200000,0.550000,-32,103,-31.968702,103.200137,-31.968702,103.200137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.760400,-24.566974,43.714223,70.594621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539381,1.406370,0.163661,0.016079,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530215,mpc,0,-126.340000,54.885000,1.290091,1.944425,1.520000,1.655000,-0.229909,0.289425,-17.656490,-9.178935,0.701380,-9.178935,-17.656490,-0.210000,0.770000,-34,96,-34.438368,96.218797,-34.438368,96.218797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.353968,-25.091304,40.799846,70.057176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557220,1.413954,0.282904,0.018119,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540091,mpc,0,-126.340000,54.885000,1.110092,1.894792,1.350000,1.605000,-0.239908,0.289792,-17.961438,-5.336590,0.518412,-5.336590,-17.961438,-0.280000,0.880000,-26,51,-25.740078,50.423837,-25.740078,50.423837,0.000000,0.794959,0.000000,64.000000,0.000000,0.000000,24.371989,-25.444757,40.268121,67.737147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540525,1.410539,0.183375,0.015072,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550207,mpc,0,-126.340000,54.885000,0.922500,1.839558,1.170000,1.575000,-0.247500,0.264558,-19.852116,-1.006328,0.030495,-1.006328,-19.852116,-0.260000,0.730000,-13,20,-13.195807,20.066835,-13.195807,20.066835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.178699,-24.674636,53.702204,76.961541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557436,1.413435,0.171904,0.016012,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560211,mpc,0,-126.340000,54.885000,0.734000,1.780568,0.970000,1.555000,-0.236000,0.225568,-20.583991,-1.616224,-0.030495,-1.616224,-20.583991,-0.200000,0.470000,-15,39,-15.031263,39.478248,-15.031263,39.478248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.406861,-23.021438,63.992691,82.996720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557310,1.410782,0.174115,0.014048,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570088,mpc,0,-126.340000,54.885000,0.545241,1.718095,0.770000,1.515000,-0.224759,0.203095,-20.340032,-6.800341,0.274453,-6.800341,-20.340032,-0.170000,0.360000,-24,84,-23.839676,86.798183,-23.839676,86.798183,0.000000,-2.319935,0.000000,64.000000,0.000000,0.000000,30.365715,-21.522066,60.765936,81.231095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539512,1.455464,0.160791,0.020660,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580063,mpc,0,-126.340000,54.885000,0.352191,1.650768,0.570000,1.435000,-0.217809,0.215768,-20.096074,-11.130602,0.213464,-11.130602,-20.096074,-0.190000,0.550000,-27,104,-27.069905,104.395148,-27.069905,104.395148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.147754,-20.950333,53.215315,77.199362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570912,1.580094,0.225093,0.016412,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590091,mpc,0,-126.340000,54.885000,0.155885,1.578815,0.360000,1.345000,-0.204115,0.233815,-21.132897,-10.947634,0.823360,-10.947634,-21.132897,-0.220000,0.790000,-15,80,-15.301436,79.917969,-15.301436,79.917969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.862286,-20.930769,48.546635,73.176856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549218,1.513085,0.258251,0.018791,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600072,mpc,0,-126.340000,54.885000,-0.041406,1.503014,0.160000,1.275000,-0.201406,0.228014,-22.535658,-6.617372,0.152474,-6.617372,-22.535658,-0.210000,0.840000,-4,35,-3.542460,34.407729,-3.542460,34.407729,0.000000,0.510241,0.000000,64.000000,0.000000,0.000000,39.981915,-21.069995,57.582506,78.714300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571899,1.640656,0.211120,0.019636,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.610059,mpc,0,-126.340000,54.885000,-0.240461,1.423032,-0.060000,1.235000,-0.180461,0.188032,-22.657637,-2.775027,0.030495,-2.775027,-22.657637,-0.140000,0.620000,-8,13,-8.254892,13.150177,-8.254892,13.150177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.188186,-20.549487,70.675633,85.373386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548328,1.728851,0.255139,0.036358,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620068,mpc,0,-126.340000,54.885000,-0.441266,1.338808,-0.270000,1.205000,-0.171266,0.133808,-21.986752,-4.055809,-0.884349,-4.055809,-21.986752,-0.090000,0.360000,-21,37,-20.549585,37.317954,-20.549585,37.317954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.554564,-19.723773,76.035426,90.045098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565964,1.481738,0.193709,0.018897,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630090,mpc,0,-126.340000,54.885000,-0.643397,1.250444,-0.470000,1.145000,-0.173397,0.105444,-19.791126,-9.239925,-0.945339,-9.239925,-19.791126,-0.130000,0.310000,-37,79,-37.287589,78.985238,-37.287589,78.985238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.899547,-19.129766,67.837137,86.076606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553032,1.774095,0.230126,0.036666,0.501007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640062,mpc,0,-126.340000,54.885000,-0.845232,1.158615,-0.660000,1.035000,-0.185232,0.123615,-18.327375,-13.326228,0.030495,-13.326228,-18.327375,-0.230000,0.500000,-41,95,-40.902234,95.281970,-40.902234,95.281970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.481018,-18.764071,58.655014,80.776028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550651,1.563882,0.219962,0.020401,0.502656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650064,mpc,0,-126.340000,54.885000,-1.048047,1.062694,-0.840000,0.905000,-0.208047,0.157694,-18.510344,-14.302062,0.640391,-14.302062,-18.510344,-0.330000,0.720000,-29,84,-29.189177,83.848668,-29.189177,83.848668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.241616,-17.813833,52.533919,77.195024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554173,1.493074,0.228985,0.015508,0.502321,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660058,mpc,0,-126.340000,54.885000,-1.250791,0.963108,-1.030000,0.795000,-0.220791,0.168108,-20.096074,-11.008623,0.030495,-11.008623,-20.096074,-0.350000,0.810000,-12,46,-11.818036,45.968318,-11.818036,45.968318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.693978,-17.210981,55.690040,81.209687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541706,1.423470,0.157845,0.013734,0.500277,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.670091,mpc,0,-126.340000,54.885000,-1.454040,0.859496,-1.230000,0.725000,-0.224040,0.134496,-20.766960,-7.044299,-0.945339,-7.044299,-20.766960,-0.260000,0.650000,-14,20,-14.267147,19.822132,-14.267147,19.822132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.127052,-16.398520,65.224949,85.312454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539353,1.409774,0.145522,0.013719,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.680205,mpc,0,-126.340000,54.885000,-1.658288,0.751478,-1.440000,0.665000,-0.218288,0.086478,-20.279043,-5.641538,-0.274453,-5.641538,-20.279043,-0.190000,0.380000,-25,24,-24.757300,23.952577,-24.757300,23.952577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.387250,-16.244768,72.322319,90.312840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560902,1.448800,0.178622,0.016764,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.690088,mpc,0,-126.340000,54.885000,-1.856929,0.642572,-1.630000,0.585000,-0.226929,0.057572,-19.791126,-10.093779,-0.457422,-10.093779,-19.791126,-0.220000,0.250000,-26,67,-26.021191,66.801717,-26.021191,66.801717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.999632,-15.287315,70.098739,88.900183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541488,1.424723,0.146264,0.016224,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.700213,mpc,0,-126.340000,54.885000,-2.059101,0.527694,-1.830000,0.455000,-0.229101,0.072694,-19.303209,-15.277895,0.274453,-15.277895,-19.303209,-0.230000,0.390000,-29,97,-29.195304,97.142089,-29.195304,97.142089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.781442,-13.635232,63.193001,82.770348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557450,1.417835,0.189118,0.014013,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.710224,mpc,0,-126.340000,54.885000,-2.257317,0.410956,-2.020000,0.315000,-0.237317,0.095956,-19.608157,-17.046594,-0.091484,-17.046594,-19.608157,-0.270000,0.680000,-21,86,-21.115800,86.228068,-21.115800,86.228068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.209987,-12.158693,59.957153,81.507644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558952,1.417613,0.203262,0.014467,0.503431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.720221,mpc,0,-126.340000,54.885000,-2.453227,0.291396,-2.220000,0.175000,-0.233227,0.116396,-19.852116,-13.814145,-0.457422,-13.814145,-19.852116,-0.260000,0.780000,-16,49,-15.868227,49.473379,-15.868227,49.473379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.572441,-10.568657,62.384119,82.681370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558504,1.416456,0.186854,0.014862,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.730220,mpc,0,-126.340000,54.885000,-2.646788,0.168978,-2.430000,0.065000,-0.216788,0.103978,-20.705970,-10.276748,-0.640391,-10.276748,-20.705970,-0.230000,0.640000,-6,28,-6.013153,27.987396,-6.013153,27.987396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.650327,-9.232718,69.165928,83.241627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557830,1.416328,0.175710,0.014660,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.740211,mpc,0,-126.340000,54.885000,-2.837472,0.043967,-2.620000,-0.025000,-0.217472,0.068967,-20.340032,-9.117946,-0.701380,-9.117946,-20.340032,-0.170000,0.460000,-12,28,-12.199807,28.227805,-12.199807,28.227805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.939465,-8.374999,71.574966,83.694898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556706,1.414767,0.176291,0.014568,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.750221,mpc,0,-126.340000,54.885000,-3.025409,-0.083802,-2.820000,-0.135000,-0.205409,0.051198,-19.608157,-12.838311,-0.640391,-12.838311,-19.608157,-0.160000,0.340000,-16,66,-16.310701,65.796416,-16.310701,65.796416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.554495,-6.889659,71.770718,81.691032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557443,1.414525,0.175308,0.014853,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.760205,mpc,0,-126.340000,54.885000,-3.209442,-0.213614,-3.000000,-0.285000,-0.209442,0.071386,-17.961438,-18.022427,-0.945339,-18.022427,-17.961438,-0.150000,0.430000,-30,102,-30.298368,101.663428,-30.298368,101.663428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.284118,-5.179780,67.452913,75.864558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558712,1.415679,0.199048,0.014308,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.770217,mpc,0,-126.340000,54.885000,-3.390203,-0.345994,-3.170000,-0.465000,-0.220203,0.119006,-17.717479,-20.157064,-0.762370,-20.157064,-17.717479,-0.190000,0.690000,-26,100,-25.885344,99.934582,-25.885344,99.934582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.174043,-4.282111,62.916245,77.929146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556725,1.414954,0.251443,0.015435,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.780222,mpc,0,-126.340000,54.885000,-3.566702,-0.480313,-3.340000,-0.635000,-0.226702,0.154687,-18.388365,-16.863625,-0.762370,-16.863625,-18.388365,-0.230000,0.860000,-10,59,-9.772665,59.243919,-9.772665,59.243919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.227999,-3.286336,65.375821,81.553951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558764,1.416384,0.204668,0.016384,0.504007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.790218,mpc,0,-126.340000,54.885000,-3.738599,-0.616380,-3.520000,-0.765000,-0.218599,0.148620,-18.571334,-11.862478,-1.311276,-11.862478,-18.571334,-0.210000,0.750000,-2,24,-2.154076,24.288871,-2.154076,24.288871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.458275,-1.222285,75.283660,87.524473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556771,1.419491,0.176644,0.017250,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.800221,mpc,0,-126.340000,54.885000,-3.905836,-0.754231,-3.710000,-0.875000,-0.195836,0.120769,-19.181230,-9.849821,-0.640391,-9.849821,-19.181230,-0.160000,0.480000,6,27,5.746542,26.912335,5.746542,26.912335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.064761,-0.126665,83.196088,94.310114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556352,1.415878,0.175471,0.014467,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.810209,mpc,0,-126.340000,54.885000,-4.067714,-0.893367,-3.890000,-0.995000,-0.177714,0.101633,-18.510344,-13.814145,-1.250287,-13.814145,-18.510344,-0.110000,0.330000,0,70,0.195335,70.180520,0.195335,70.180520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.463947,1.999512,84.609469,93.191740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559431,1.420423,0.177686,0.015076,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.820210,mpc,0,-126.340000,54.885000,-4.224403,-1.034016,-4.070000,-1.155000,-0.154403,0.120984,-16.802635,-19.608157,-1.494245,-19.608157,-16.802635,-0.100000,0.460000,-10,109,-10.417726,108.596812,-10.417726,108.596812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.487297,4.547998,78.960085,85.455734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553236,1.418460,0.214793,0.016273,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.830210,mpc,0,-126.340000,54.885000,-4.375366,-1.175792,-4.230000,-1.345000,-0.145366,0.169208,-15.582843,-21.193887,-0.762370,-21.193887,-15.582843,-0.090000,0.750000,-17,101,-17.080671,100.642096,-17.080671,100.642096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.295345,6.232750,77.219875,85.551032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556917,1.413847,0.252209,0.014563,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.840058,mpc,0,-126.340000,54.885000,-4.518189,-1.316364,-4.380000,-1.515000,-0.138189,0.198636,-15.338885,-18.083417,-0.945339,-18.083417,-15.338885,-0.100000,0.960000,-11,58,-10.748438,57.722674,-10.748438,57.722674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.430117,7.488706,77.240229,85.869682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540112,1.404498,0.166851,0.014365,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.850247,mpc,0,-126.340000,54.885000,-4.659559,-1.462595,-4.530000,-1.665000,-0.129559,0.202405,-14.241072,-13.204249,-0.884349,-13.204249,-14.241072,-0.120000,0.760000,-8,34,-7.730157,33.698300,-7.730157,33.698300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.622250,8.526522,85.577863,91.627127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565426,1.424209,0.175728,0.016580,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.860212,mpc,0,-126.340000,54.885000,-4.791272,-1.606212,-4.660000,-1.785000,-0.131272,0.178788,-13.143259,-11.557530,-1.006328,-11.557530,-13.143259,-0.160000,0.540000,-4,37,-4.183285,36.552676,-4.183285,36.552676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.283581,8.145799,83.303336,89.456296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556836,1.415217,0.176735,0.014646,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.870209,mpc,0,-126.340000,54.885000,-4.916658,-1.750706,-4.780000,-1.915000,-0.136658,0.164294,-11.618519,-14.302062,-1.677214,-14.302062,-11.618519,-0.140000,0.410000,-14,69,-13.827680,69.370755,-13.827680,69.370755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.811302,7.937567,76.711722,81.272982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557931,1.415029,0.175045,0.015738,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.880221,mpc,0,-126.340000,54.885000,-5.035232,-1.895659,-4.890000,-2.085000,-0.145232,0.189341,-10.215758,-18.754303,-1.311276,-18.754303,-10.215758,-0.090000,0.490000,-28,102,-28.211387,102.373595,-28.211387,102.373595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.605685,7.715405,67.701258,72.453215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557121,1.424488,0.200764,0.015732,0.501330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.890157,mpc,0,-126.340000,54.885000,-5.145754,-2.039550,-4.990000,-2.275000,-0.155754,0.235450,-9.239925,-20.644980,-0.457422,-20.644980,-9.239925,-0.160000,0.730000,-23,102,-23.228872,102.100382,-23.228872,102.100382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.400162,7.351671,66.640533,76.572525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557007,1.415911,0.252965,0.016120,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.900212,mpc,0,-126.340000,54.885000,-5.250164,-2.185042,-5.060000,-2.445000,-0.190164,0.259958,-8.447060,-16.375708,-0.579401,-16.375708,-8.447060,-0.190000,0.880000,-20,57,-20.344649,56.030687,-20.344649,56.030687,0.000000,1.069695,0.000000,64.000000,0.000000,0.000000,99.481416,7.372345,69.735973,82.040749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557493,1.413740,0.215829,0.013803,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.910210,mpc,0,-126.340000,54.885000,-5.346395,-2.329419,-5.140000,-2.575000,-0.206395,0.245581,-7.349247,-11.252582,-1.189297,-11.252582,-7.349247,-0.170000,0.760000,-24,22,-24.102208,21.770644,-24.102208,21.770644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.036670,7.909333,76.425722,85.897902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555925,1.415534,0.175488,0.013948,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.920086,mpc,0,-126.340000,54.885000,-5.433866,-2.471573,-5.220000,-2.675000,-0.213866,0.203427,-7.654195,-8.691018,-1.006328,-8.691018,-7.654195,-0.260000,0.490000,-2,21,-1.624324,20.587632,-1.624324,20.587632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.992903,7.348055,80.353767,91.437441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538902,1.405020,0.147753,0.015813,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.930211,mpc,0,-126.340000,54.885000,-5.515568,-2.616649,-5.280000,-2.785000,-0.235568,0.168351,-7.288257,-11.557530,-1.189297,-11.557530,-7.288257,-0.190000,0.310000,-7,58,-7.106105,57.861198,-7.106105,57.861198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.150881,8.769385,72.929993,87.964567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556998,1.415043,0.176033,0.015455,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.940210,mpc,0,-126.340000,54.885000,-5.588224,-2.759115,-5.350000,-2.925000,-0.238224,0.165885,-5.946486,-16.924615,-0.762370,-16.924615,-5.946486,-0.150000,0.390000,-19,97,-18.522758,96.907395,-18.522758,96.907395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.932252,10.104453,70.348493,77.684603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556103,1.413621,0.187536,0.014519,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.950211,mpc,0,-126.340000,54.885000,-5.652809,-2.900628,-5.390000,-3.095000,-0.262809,0.194372,-3.994819,-17.839459,-0.823360,-17.839459,-3.994819,-0.150000,0.650000,-31,86,-31.237626,86.132687,-31.237626,86.132687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.190793,11.088636,68.023241,78.245021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.866204,1.678423,0.278729,0.036879,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008371,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.960060,mpc,0,-126.340000,54.885000,-5.708448,-3.038901,-5.430000,-3.235000,-0.278448,0.196099,-3.323933,-13.875134,-0.579401,-13.875134,-3.323933,-0.220000,0.790000,-21,42,-21.296835,41.683065,-21.296835,41.683065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.674827,11.475260,69.068535,78.526684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551043,1.487228,0.218956,0.019204,0.500401,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.970065,mpc,0,-126.340000,54.885000,-5.756816,-3.178086,-5.460000,-3.345000,-0.296816,0.166914,-2.897006,-9.422894,-0.335443,-9.422894,-2.897006,-0.190000,0.630000,-20,16,-20.178841,16.115621,-20.178841,16.115621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.118288,13.025968,69.043764,83.448211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576762,1.686618,0.221052,0.019743,0.500929,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.980061,mpc,0,-126.340000,54.885000,-5.796910,-3.315726,-5.480000,-3.435000,-0.316910,0.119274,-2.897006,-7.837164,-1.250287,-7.837164,-2.897006,-0.260000,0.390000,-4,21,-3.926943,20.882083,-3.926943,20.882083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.502725,13.833511,69.922370,85.836191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548247,1.729074,0.233015,0.030818,0.501223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.990566,mpc,0,-126.340000,54.885000,-5.830173,-3.458698,-5.500000,-3.525000,-0.330173,0.066302,-1.738204,-11.130602,-1.616224,-11.130602,-1.738204,-0.190000,0.240000,-16,58,-15.759941,58.253758,-15.759941,58.253758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.794824,16.141673,66.106825,83.766498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577765,1.686094,0.226195,0.019486,0.500573,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.000065,mpc,0,-126.340000,54.885000,-5.852433,-3.586342,-5.510000,-3.645000,-0.342433,0.058658,-0.945339,-15.765812,-1.189297,-15.765812,-0.945339,-0.080000,0.360000,-33,88,-33.068725,87.815014,-33.068725,87.815014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.817404,17.315241,67.310855,77.566304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551172,1.671477,0.226930,0.019283,0.501554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.010056,mpc,0,-126.340000,54.885000,-5.867878,-3.718822,-5.510000,-3.805000,-0.357878,0.086178,0.457422,-17.351542,-0.274453,-17.351542,0.457422,-0.230000,0.580000,-22,87,-21.597090,86.525706,-21.597090,86.525706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.836669,17.658735,67.783810,79.491514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540134,1.443135,0.153072,0.011965,0.500278,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.020057,mpc,0,-126.340000,54.885000,-5.875217,-3.849482,-5.510000,-3.945000,-0.365217,0.095518,-0.213464,-13.631176,-0.030495,-13.631176,-0.213464,-0.160000,0.750000,-16,43,-16.432566,43.242285,-16.432566,43.242285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.681271,20.066486,67.739141,84.547235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539217,1.414441,0.150150,0.013794,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.030092,mpc,0,-126.340000,54.885000,-5.874499,-3.978495,-5.500000,-4.035000,-0.374499,0.056505,-0.335443,-7.959143,0.152474,-7.959143,-0.335443,-0.230000,0.590000,3,8,2.790053,7.656317,2.790053,7.656317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.547176,22.849789,69.051189,89.071028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542539,1.462389,0.149306,0.015489,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.040097,mpc,0,-126.340000,54.885000,-5.865834,-4.104948,-5.500000,-4.115000,-0.365834,0.010052,0.213464,-6.739351,-0.213464,-6.739351,0.213464,-0.160000,0.350000,-1,15,-0.969896,15.343136,-0.969896,15.343136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.075289,24.866848,68.631286,91.177185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539281,1.408625,0.137280,0.013651,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.050120,mpc,0,-126.340000,54.885000,-5.849326,-4.229346,-5.490000,-4.215000,-0.359326,-0.014346,1.311276,-11.740498,-0.457422,-11.740498,1.311276,-0.140000,0.210000,-7,60,-7.046805,69.163385,-7.046805,69.163385,0.000000,-8.820249,0.000000,64.000000,0.000000,0.000000,64.821018,26.706542,77.805660,94.742033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559052,1.409855,0.168748,0.015276,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.060208,mpc,0,-126.340000,54.885000,-5.824960,-4.352132,-5.460000,-4.345000,-0.364960,-0.007132,2.043152,-16.680656,0.274453,-16.680656,2.043152,-0.110000,0.370000,-13,100,-13.266099,100.033359,-13.266099,100.033359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.041260,27.989764,77.489924,89.607322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557734,1.411067,0.187236,0.015439,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.070089,mpc,0,-126.340000,54.885000,-5.793730,-4.469966,-5.440000,-4.515000,-0.353730,0.045034,3.750861,-18.205396,0.518412,-18.205396,3.750861,-0.120000,0.690000,-21,92,-20.865011,92.166754,-20.865011,92.166754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.592236,28.723102,81.981881,96.195989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536747,1.434213,0.187560,0.015460,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.080059,mpc,0,-126.340000,54.885000,-5.755028,-4.586356,-5.400000,-4.655000,-0.355028,0.068644,3.079975,-14.058103,0.335443,-14.058103,3.079975,-0.140000,0.790000,-6,53,-5.620567,53.328624,-5.620567,53.328624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.376203,30.702907,85.995265,102.572581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541039,1.407023,0.168390,0.016117,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.090212,mpc,0,-126.340000,54.885000,-5.708418,-4.702217,-5.360000,-4.765000,-0.348418,0.062783,3.384923,-7.837164,-0.335443,-7.837164,3.384923,-0.140000,0.680000,2,12,1.629748,12.283181,1.629748,12.283181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.878233,33.416230,84.641037,104.549694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558350,1.426381,0.171742,0.016696,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.100215,mpc,0,-126.340000,54.885000,-5.655636,-4.813684,-5.330000,-4.835000,-0.325636,0.021316,2.531068,-5.458569,-0.152474,-5.458569,2.531068,-0.140000,0.410000,19,14,18.584194,14.054644,18.584194,14.054644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.108276,34.071574,85.139429,105.384527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557474,1.409542,0.170656,0.015013,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.110097,mpc,0,-126.340000,54.885000,-5.597079,-4.921104,-5.290000,-4.905000,-0.307079,-0.016104,2.957996,-8.630029,-0.396432,-8.630029,2.957996,-0.100000,0.240000,17,54,17.040762,54.426654,17.040762,54.426654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.087760,34.018641,82.969368,101.080343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539137,1.405763,0.138311,0.014736,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.120214,mpc,0,-126.340000,54.885000,-5.530796,-5.028285,-5.250000,-5.025000,-0.280796,-0.003285,3.567892,-14.302062,0.091484,-14.302062,3.567892,-0.040000,0.340000,9,97,9.286939,97.306278,9.286939,97.306278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.779563,32.452310,84.005925,92.123779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556428,1.413296,0.183493,0.015367,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.130211,mpc,0,-126.340000,54.885000,-5.459314,-5.131372,-5.210000,-5.165000,-0.249314,0.033628,4.360757,-15.765812,0.762370,-15.765812,4.360757,0.010000,0.620000,2,92,1.953609,91.635351,1.953609,91.635351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.460584,29.704529,83.008482,90.153828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556743,1.410878,0.210278,0.014795,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.140208,mpc,0,-126.340000,54.885000,-5.382203,-5.231623,-5.160000,-5.295000,-0.222203,0.063377,5.275601,-11.984457,0.091484,-11.984457,5.275601,0.000000,0.800000,3,49,2.555710,49.047834,2.555710,49.047834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.140972,28.240112,81.861045,90.103868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556127,1.412974,0.185376,0.015552,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.150214,mpc,0,-126.340000,54.885000,-5.299730,-5.329099,-5.100000,-5.385000,-0.199730,0.055901,5.641538,-6.861330,0.335443,-6.861330,5.641538,0.000000,0.690000,7,17,7.364791,16.700343,7.364791,16.700343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.173603,28.208107,81.303617,89.041257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556871,1.411974,0.172393,0.014834,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.160203,mpc,0,-126.340000,54.885000,-5.212470,-5.423535,-5.040000,-5.445000,-0.172470,0.021465,6.007476,-4.665705,0.152474,-4.665705,6.007476,0.010000,0.420000,11,21,10.536561,20.949690,10.536561,20.949690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.135158,27.644881,82.161860,90.159988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558913,1.411277,0.172787,0.014575,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.170213,mpc,0,-126.340000,54.885000,-5.120463,-5.515283,-4.970000,-5.515000,-0.150463,-0.000283,5.885497,-8.264091,0.274453,-8.264091,5.885497,0.010000,0.270000,16,65,16.066716,64.763270,16.066716,64.763270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.620454,26.595499,81.647019,86.815493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556452,1.411511,0.172281,0.015457,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.180210,mpc,0,-126.340000,54.885000,-5.024386,-5.604046,-4.890000,-5.625000,-0.134386,0.020954,6.739351,-12.838311,0.457422,-12.838311,6.739351,0.050000,0.410000,6,96,6.210054,95.866173,6.210054,95.866173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.825439,25.055798,76.760156,81.194927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556829,1.410634,0.185518,0.015768,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.190209,mpc,0,-126.340000,54.885000,-4.924513,-5.689958,-4.820000,-5.745000,-0.104513,0.055042,7.959143,-14.180083,0.701380,-14.180083,7.959143,0.060000,0.680000,-2,89,-2.212528,89.113455,-2.212528,89.113455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.492383,22.424652,75.926566,80.053645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556808,1.458401,0.242042,0.016847,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.200215,mpc,0,-126.340000,54.885000,-4.821202,-5.773076,-4.720000,-5.855000,-0.101202,0.081924,8.873987,-10.032790,0.457422,-10.032790,8.873987,0.010000,0.810000,-1,48,-0.846763,47.694982,-0.846763,47.694982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.648788,20.289172,73.107849,77.982948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556668,1.409891,0.187860,0.013310,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.210214,mpc,0,-126.340000,54.885000,-4.715021,-5.853309,-4.630000,-5.915000,-0.085021,0.061691,7.410237,-5.519559,0.945339,-5.519559,7.410237,-0.020000,0.670000,21,22,20.523408,22.076807,20.523408,22.076807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.919787,19.481469,72.226768,76.293664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555930,1.410514,0.171524,0.015076,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.220086,mpc,0,-126.340000,54.885000,-4.607722,-5.929787,-4.550000,-5.965000,-0.057722,0.035213,8.020133,-3.506902,0.457422,-3.506902,8.020133,0.010000,0.450000,17,24,17.238757,24.033783,17.238757,24.033783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.826161,19.677821,69.920537,80.184330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539682,1.405655,0.142346,0.014789,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.230215,mpc,0,-126.340000,54.885000,-4.495529,-6.005469,-4.460000,-6.015000,-0.035529,0.009531,8.812998,-6.312424,0.335443,-6.312424,8.812998,0.190000,0.310000,-11,59,-11.122616,59.430878,-11.122616,59.430878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.201363,18.360227,78.139761,81.155860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552696,1.411318,0.173632,0.015380,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.240093,mpc,0,-126.340000,54.885000,-4.384510,-6.076601,-4.360000,-6.095000,-0.024510,0.018399,9.422894,-11.252582,1.250287,-11.252582,9.422894,0.070000,0.410000,-3,96,-3.282330,95.519925,-3.282330,95.519925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.356544,15.128489,72.944300,75.590837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539075,1.404506,0.150551,0.014535,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.250224,mpc,0,-126.340000,54.885000,-4.269477,-6.146857,-4.270000,-6.215000,0.000523,0.068143,8.203101,-12.472374,1.128308,-12.472374,8.203101,-0.030000,0.640000,22,93,21.644821,93.352098,21.644821,93.352098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.093862,12.549076,73.288817,81.368943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565442,1.409834,0.210362,0.016360,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.260213,mpc,0,-126.340000,54.885000,-4.155332,-6.213527,-4.180000,-6.305000,0.024668,0.091473,7.776174,-8.995966,1.067318,-8.995966,7.776174,0.030000,0.820000,21,52,21.201793,52.449811,21.201793,52.449811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.968762,13.205879,81.074543,87.409190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556723,1.409116,0.200444,0.014944,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.270211,mpc,0,-126.340000,54.885000,-4.040847,-6.277725,-4.090000,-6.365000,0.049153,0.087275,7.776174,-3.445913,0.335443,-3.445913,7.776174,0.120000,0.690000,13,18,12.623169,18.277130,12.623169,18.277130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.108101,15.228704,89.542169,95.754616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557329,1.471582,0.184680,0.022806,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.280096,mpc,0,-126.340000,54.885000,-3.927878,-6.338773,-4.000000,-6.395000,0.072122,0.056227,8.508050,-2.348100,0.701380,-2.348100,8.508050,0.150000,0.450000,3,28,3.196536,28.295703,3.196536,28.295703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.991768,16.001338,96.403246,100.347065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538536,1.427097,0.158561,0.015709,0.501105,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.290100,mpc,0,-126.340000,54.885000,-3.814231,-6.398179,-3.910000,-6.445000,0.095769,0.046821,9.239925,-5.092632,1.067318,-5.092632,9.239925,0.110000,0.320000,1,64,0.830552,64.031562,0.830552,64.031562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.885936,15.735679,94.875008,96.337369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539571,1.407362,0.143168,0.014620,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.300214,mpc,0,-126.340000,54.885000,-3.700505,-6.455887,-3.820000,-6.515000,0.119495,0.059113,8.569039,-9.361904,1.006328,-9.361904,8.569039,0.030000,0.430000,15,94,14.703755,93.782253,14.703755,93.782253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.698710,15.601852,86.200157,90.596040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556525,1.838115,0.260199,0.042852,0.501178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.310064,mpc,0,-126.340000,54.885000,-3.591334,-6.509898,-3.730000,-6.595000,0.138666,0.085102,8.569039,-10.032790,0.762370,-10.032790,8.569039,0.060000,0.670000,10,83,9.655329,82.780353,9.655329,82.780353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.415916,15.293682,88.220170,94.594538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557616,1.547994,0.225273,0.017665,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.320093,mpc,0,-126.340000,54.885000,-3.482248,-6.562755,-3.640000,-6.675000,0.157752,0.112245,7.898153,-6.251434,0.884349,-6.251434,7.898153,0.080000,0.780000,12,45,11.852518,45.338457,11.852518,45.338457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.510618,15.761699,89.228254,95.367180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.220185,1.576931,0.245265,0.024452,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008577,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.330059,mpc,0,-126.340000,54.885000,-3.376353,-6.613240,-3.560000,-6.715000,0.183647,0.101760,7.349247,-2.043152,1.189297,-2.043152,7.349247,0.150000,0.660000,8,20,7.818812,20.402726,7.818812,20.402726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.185367,16.764772,90.191317,96.971638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546323,1.497853,0.187544,0.019402,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.340065,mpc,0,-126.340000,54.885000,-3.273009,-6.661968,-3.480000,-6.735000,0.206991,0.073032,7.654195,-0.640391,0.457422,-0.640391,7.654195,0.090000,0.430000,11,27,11.494493,27.372918,11.494493,27.372918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.197239,16.292034,91.175602,97.723034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569178,1.619718,0.218362,0.018795,0.500227,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.350060,mpc,0,-126.340000,54.885000,-3.173187,-6.708780,-3.390000,-6.755000,0.216813,0.046220,7.837164,-3.811850,1.067318,-3.811850,7.837164,0.080000,0.320000,7,62,6.834393,62.453134,6.834393,62.453134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.068228,15.628071,87.845018,94.782734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545389,1.660725,0.222806,0.028189,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.360097,mpc,0,-126.340000,54.885000,-3.076808,-6.754015,-3.300000,-6.815000,0.223192,0.060985,8.203101,-7.471226,0.945339,-7.471226,8.203101,0.080000,0.430000,-3,87,-2.564479,86.619236,-2.564479,86.619236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.868609,13.414421,82.146284,90.431432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542326,1.439260,0.167869,0.014087,0.500343,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.370096,mpc,0,-126.340000,54.885000,-2.985068,-6.797407,-3.220000,-6.895000,0.234932,0.097593,7.776174,-8.569039,1.006328,-8.569039,7.776174,0.020000,0.650000,3,81,3.114891,81.314130,3.114891,81.314130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.909503,10.563155,77.132013,90.803187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537988,1.444310,0.151290,0.013735,0.500285,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.380093,mpc,0,-126.340000,54.885000,-2.898009,-6.839230,-3.150000,-6.955000,0.251991,0.115770,7.654195,-5.153621,0.823360,-5.153621,7.654195,0.020000,0.770000,1,45,1.135251,44.769319,1.135251,44.769319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.619464,8.577111,76.512787,89.954624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540261,1.431045,0.149204,0.014191,0.500556,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.390091,mpc,0,-126.340000,54.885000,-2.816002,-6.879595,-3.070000,-6.985000,0.253998,0.105405,6.800341,-0.945339,0.884349,-0.945339,6.800341,-0.010000,0.650000,8,19,8.009008,19.483752,8.009008,19.483752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.355045,7.891688,75.024688,84.460005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537870,1.406822,0.144763,0.013592,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.400206,mpc,0,-126.340000,54.885000,-2.738577,-6.919046,-3.000000,-6.985000,0.261423,0.065954,5.763517,-0.335443,0.579401,-0.335443,5.763517,0.020000,0.410000,8,32,8.387835,32.370421,8.387835,32.370421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.056356,7.887177,75.597226,87.391536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559351,1.414528,0.170639,0.015147,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.410211,mpc,0,-126.340000,54.885000,-2.667843,-6.956802,-2.940000,-7.005000,0.272157,0.048198,5.946486,-2.653048,0.701380,-2.653048,5.946486,0.040000,0.330000,-2,58,-2.139032,58.313215,-2.139032,58.313215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.891254,6.479124,72.834025,82.571576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558795,1.425336,0.175129,0.015592,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.420090,mpc,0,-126.340000,54.885000,-2.604049,-6.992945,-2.880000,-7.055000,0.275951,0.062055,5.824507,-6.190445,0.762370,-6.190445,5.824507,0.030000,0.420000,-8,82,-8.393069,82.290416,-8.393069,82.290416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.528744,4.163983,69.026738,84.156593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537904,1.404399,0.135041,0.013500,0.500188,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.430085,mpc,0,-126.340000,54.885000,-2.545956,-7.028457,-2.810000,-7.095000,0.264044,0.066543,5.885497,-6.861330,0.823360,-6.861330,5.885497,-0.020000,0.620000,-12,72,-11.803799,71.648784,-11.803799,71.648784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.314255,1.015690,70.360566,87.788782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540261,1.405198,0.148063,0.014392,0.500376,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.440144,mpc,0,-126.340000,54.885000,-2.494341,-7.063231,-2.760000,-7.135000,0.265659,0.071769,4.848673,-3.201954,0.701380,-3.201954,4.848673,-0.030000,0.690000,-8,36,-8.098517,35.827443,-8.098517,35.827443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.053475,-1.862020,69.921127,82.926330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557810,1.414653,0.173617,0.015834,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.450218,mpc,0,-126.340000,54.885000,-2.449845,-7.097179,-2.710000,-7.145000,0.260155,0.047821,3.323933,0.640391,0.396432,0.640391,3.323933,-0.050000,0.550000,1,14,1.180601,13.702235,1.180601,13.702235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.238012,-2.941200,69.145151,74.867731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559241,1.413006,0.173786,0.014298,0.500137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.460209,mpc,0,-126.340000,54.885000,-2.413095,-7.130075,-2.670000,-7.145000,0.256905,0.014925,3.018985,0.884349,0.518412,0.884349,3.018985,-0.050000,0.350000,-3,26,-3.361369,26.109715,-3.361369,26.109715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.191971,-2.675919,69.018827,75.013031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557222,1.413803,0.174408,0.015146,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.470169,mpc,0,-126.340000,54.885000,-2.384023,-7.162194,-2.640000,-7.165000,0.255977,0.002806,2.226120,-3.018985,0.091484,-3.018985,2.226120,-0.040000,0.280000,-7,64,-7.398936,64.296817,-7.398936,64.296817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.631699,-3.039500,67.812179,77.253718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557720,1.413790,0.176675,0.015498,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.480208,mpc,0,-126.340000,54.885000,-2.362589,-7.193978,-2.620000,-7.215000,0.257411,0.021022,1.006328,-7.105289,0.030495,-7.105289,1.006328,-0.050000,0.430000,-6,88,-5.673769,88.024512,-5.673769,88.024512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.242977,-4.423276,67.149804,82.932290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560689,1.412713,0.188777,0.015196,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.490213,mpc,0,-126.340000,54.885000,-2.349295,-7.225143,-2.610000,-7.275000,0.260705,0.049857,0.152474,-6.983309,-0.213464,-6.983309,0.152474,-0.070000,0.640000,-4,72,-4.145431,71.950846,-4.145431,71.950846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.002920,-6.902378,70.842494,88.769914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556506,1.410634,0.185985,0.015514,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.500210,mpc,0,-126.340000,54.885000,-2.344235,-7.255857,-2.610000,-7.315000,0.265765,0.059143,-1.067318,-2.592058,0.030495,-2.592058,-1.067318,-0.080000,0.710000,1,30,1.038688,29.860957,1.038688,29.860957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.897868,-8.437339,71.429268,85.361901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557423,1.410691,0.173391,0.013630,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.510058,mpc,0,-126.340000,54.885000,-2.347439,-7.285766,-2.620000,-7.305000,0.272561,0.019234,-1.982162,1.738204,-0.030495,1.738204,-1.982162,-0.050000,0.540000,-1,4,-0.643117,4.149859,-0.643117,4.149859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.559716,-8.182544,70.046035,78.500545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539576,1.414632,0.137677,0.014420,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.520218,mpc,0,-126.340000,54.885000,-2.359397,-7.316343,-2.640000,-7.295000,0.280603,-0.021343,-2.957996,1.494245,-0.579401,1.494245,-2.957996,0.020000,0.280000,-9,25,-8.939186,24.850832,-8.939186,24.850832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.616845,-7.591149,71.004926,82.447669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558139,1.415780,0.176855,0.014779,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530214,mpc,0,-126.340000,54.885000,-2.379845,-7.346208,-2.660000,-7.305000,0.280155,-0.041208,-2.836017,-3.201954,-0.701380,-3.201954,-2.836017,-0.060000,0.220000,-10,68,-10.290633,67.953257,-10.290633,67.953257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.085889,-7.657961,72.428665,89.356002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557612,1.409630,0.170753,0.015046,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.540222,mpc,0,-126.340000,54.885000,-2.409026,-7.375954,-2.680000,-7.355000,0.270974,-0.020954,-2.775027,-7.227268,-0.335443,-7.227268,-2.775027,-0.050000,0.410000,-23,87,-23.475535,87.452353,-23.475535,87.452353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.589545,-8.411533,69.621664,92.383536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556691,1.410242,0.188192,0.014800,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.550212,mpc,0,-126.340000,54.885000,-2.446903,-7.405549,-2.710000,-7.415000,0.263097,0.009451,-2.775027,-6.678361,-0.457422,-6.678361,-2.775027,-0.030000,0.650000,-37,65,-36.550379,64.649112,-36.550379,64.649112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.028704,-9.918186,65.728751,90.241004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558214,1.410013,0.185806,0.014848,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.560202,mpc,0,-126.340000,54.885000,-2.493556,-7.435097,-2.730000,-7.455000,0.236444,0.019903,-4.299767,-1.799193,-0.579401,-1.799193,-4.299767,-0.160000,0.690000,-17,21,-16.802103,21.026672,-16.802103,21.026672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.044547,-11.438397,59.663579,79.284474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558520,1.410198,0.174967,0.015065,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.570211,mpc,0,-126.340000,54.885000,-2.549091,-7.464691,-2.780000,-7.455000,0.230909,-0.009691,-5.275601,1.311276,-0.579401,1.311276,-5.275601,-0.200000,0.480000,-10,10,-9.614218,9.734851,-9.614218,9.734851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.941659,-9.761248,67.528164,73.647655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556954,1.410262,0.175326,0.015574,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.580090,mpc,0,-126.340000,54.885000,-2.612528,-7.493931,-2.830000,-7.445000,0.217472,-0.048931,-6.190445,0.274453,-1.067318,0.274453,-6.190445,-0.130000,0.270000,-20,33,-19.794636,33.039506,-19.794636,33.039506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.064676,-7.428288,67.625531,76.184737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539943,1.403877,0.136659,0.014469,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.590217,mpc,0,-126.340000,54.885000,-2.686405,-7.523968,-2.890000,-7.455000,0.203595,-0.068968,-6.068465,-3.628881,-1.372266,-3.628881,-6.068465,-0.170000,0.260000,-27,65,-27.254563,65.029443,-27.254563,65.029443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.142185,-6.401167,63.704283,77.176215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558116,1.415516,0.172362,0.015214,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.600211,mpc,0,-126.340000,54.885000,-2.768009,-7.553691,-2.950000,-7.505000,0.181991,-0.048691,-7.227268,-6.800341,-0.701380,-6.800341,-7.227268,-0.210000,0.440000,-24,78,-24.107876,78.043812,-24.107876,78.043812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.575772,-6.508436,59.533845,76.286335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556733,1.410157,0.171653,0.014222,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.610215,mpc,0,-126.340000,54.885000,-2.858261,-7.583544,-3.010000,-7.545000,0.151739,-0.038544,-7.715185,-5.824507,-0.762370,-5.824507,-7.715185,-0.230000,0.610000,-28,56,-27.933300,55.966794,-27.933300,55.966794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.382076,-7.117415,59.637083,73.846236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557042,1.409175,0.173771,0.015407,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.620210,mpc,0,-126.340000,54.885000,-2.956864,-7.613477,-3.090000,-7.575000,0.133136,-0.038477,-9.239925,-1.860183,-0.823360,-1.860183,-9.239925,-0.250000,0.620000,-21,22,-20.631447,21.533034,-20.631447,21.533034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.585112,-6.917884,54.687487,64.250076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556828,1.415876,0.174508,0.015571,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.630209,mpc,0,-126.340000,54.885000,-3.063800,-7.643533,-3.180000,-7.575000,0.116200,-0.068533,-10.398727,0.579401,-2.104141,0.579401,-10.398727,-0.250000,0.430000,-18,14,-18.152438,14.378743,-18.152438,14.378743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.974197,-4.572599,56.710398,62.940374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557033,1.412416,0.171947,0.014210,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.640214,mpc,0,-126.340000,54.885000,-3.178948,-7.673717,-3.280000,-7.575000,0.101052,-0.098717,-11.313571,-0.457422,-1.982162,-0.457422,-11.313571,-0.230000,0.280000,-22,33,-21.515217,33.391505,-21.515217,33.391505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.184401,-2.165212,58.065125,67.164775,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559125,1.436616,0.176260,0.016254,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.650099,mpc,0,-126.340000,54.885000,-3.300508,-7.703628,-3.390000,-7.595000,0.089492,-0.108628,-12.106436,-4.482736,-1.982162,-4.482736,-12.106436,-0.220000,0.260000,-26,68,-25.617240,68.244801,-25.617240,68.244801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.275783,-0.454432,56.591639,66.680453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539198,1.415570,0.146555,0.016459,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.660071,mpc,0,-126.340000,54.885000,-3.430783,-7.733875,-3.510000,-7.645000,0.079217,-0.088875,-13.143259,-7.288257,-1.860183,-7.288257,-13.143259,-0.240000,0.440000,-23,79,-23.491203,78.502252,-23.491203,78.502252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.072506,-0.331127,54.621194,69.900729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574921,1.478714,0.202486,0.017730,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670093,mpc,0,-126.340000,54.885000,-3.569227,-7.764324,-3.640000,-7.695000,0.070773,-0.069324,-13.997114,-5.641538,-2.348100,-5.641538,-13.997114,-0.250000,0.640000,-22,49,-22.015811,49.197560,-22.015811,49.197560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.250030,-0.898253,54.507327,68.753996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548188,1.732045,0.266960,0.041273,1.084056,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.680061,mpc,0,-126.340000,54.885000,-3.714135,-7.794623,-3.780000,-7.725000,0.065865,-0.069623,-15.033937,-1.494245,-2.226120,-1.494245,-15.033937,-0.260000,0.610000,-17,17,-17.027467,16.695743,-17.027467,16.695743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.035622,-0.117831,53.020360,60.848589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564873,1.561929,0.191266,0.017775,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.690060,mpc,0,-126.340000,54.885000,-3.866454,-7.824993,-3.940000,-7.715000,0.073546,-0.109993,-16.619667,0.396432,-2.653048,0.396432,-16.619667,-0.240000,0.410000,-10,14,-9.900878,14.427141,-9.900878,14.427141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.154750,1.723473,55.440206,66.899265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576133,1.810534,0.242946,0.041188,0.501192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.700063,mpc,0,-126.340000,54.885000,-4.025492,-7.855300,-4.110000,-7.715000,0.084508,-0.140300,-17.473521,-1.189297,-2.592058,-1.189297,-17.473521,-0.190000,0.250000,-13,39,-13.496635,39.392565,-13.496635,39.392565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.027724,3.534626,58.955452,71.920550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551472,1.535218,0.195115,0.018256,0.500366,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.710106,mpc,0,-126.340000,54.885000,-4.191577,-7.885601,-4.280000,-7.745000,0.088423,-0.140601,-16.924615,-5.397580,-2.470079,-5.397580,-16.924615,-0.170000,0.290000,-28,72,-27.606049,71.616779,-27.606049,71.616779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.263424,4.273025,59.853685,70.178585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553915,1.546276,0.188045,0.015663,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.720087,mpc,0,-126.340000,54.885000,-4.362674,-7.915530,-4.440000,-7.795000,0.077326,-0.120530,-17.168573,-7.471226,-2.409089,-7.471226,-17.168573,-0.200000,0.500000,-30,73,-29.619197,73.323539,-29.619197,73.323539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.893675,3.139079,58.157705,72.918910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540881,1.418003,0.144197,0.013265,0.501715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.730099,mpc,0,-126.340000,54.885000,-4.539976,-7.945293,-4.620000,-7.855000,0.080024,-0.090293,-17.412531,-5.397580,-2.531068,-5.397580,-17.412531,-0.280000,0.630000,-21,48,-21.341011,47.944008,-21.341011,47.944008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.092642,2.426544,53.083550,68.142655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538392,1.420319,0.145778,0.014729,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.740100,mpc,0,-126.340000,54.885000,-4.722427,-7.974697,-4.790000,-7.875000,0.067573,-0.099697,-19.059251,-1.433256,-2.897006,-1.433256,-19.059251,-0.280000,0.590000,-11,18,-10.617242,17.734445,-10.617242,17.734445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.363394,3.388460,52.353744,61.093069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539831,1.433674,0.134496,0.013502,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.750100,mpc,0,-126.340000,54.885000,-4.909810,-8.003689,-4.980000,-7.875000,0.070190,-0.128689,-19.181230,0.579401,-3.079975,0.579401,-19.181230,-0.230000,0.390000,-18,16,-17.975514,15.903864,-17.975514,15.903864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.720423,5.255134,55.079515,68.428905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538898,1.404182,0.134007,0.012954,0.500281,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.760215,mpc,0,-126.340000,54.885000,-5.103982,-8.032510,-5.170000,-7.875000,0.066018,-0.157510,-18.266386,-1.738204,-3.262944,-1.738204,-18.266386,-0.210000,0.260000,-33,45,-33.326834,44.573763,-33.326834,44.573763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.790026,6.575236,59.755830,70.218136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558030,1.417933,0.180818,0.014460,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.770220,mpc,0,-126.340000,54.885000,-5.300268,-8.060434,-5.350000,-7.905000,0.049732,-0.155434,-18.144407,-5.153621,-2.957996,-5.153621,-18.144407,-0.270000,0.320000,-33,70,-33.381052,69.594988,-33.381052,69.594988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.228416,6.289863,59.742550,73.302827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559592,1.418555,0.177880,0.016532,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.780218,mpc,0,-126.340000,54.885000,-5.500173,-8.087657,-5.530000,-7.965000,0.029827,-0.122657,-18.205396,-6.678361,-2.836017,-6.678361,-18.205396,-0.340000,0.500000,-29,71,-29.228823,70.963196,-29.228823,70.963196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.142926,6.108710,56.606408,74.353487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558329,1.417748,0.177233,0.014887,0.500396,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.790212,mpc,0,-126.340000,54.885000,-5.703348,-8.114089,-5.710000,-8.005000,0.006652,-0.109089,-19.120240,-4.604715,-2.409089,-4.604715,-19.120240,-0.320000,0.630000,-28,45,-27.630644,44.565769,-27.630644,44.565769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.853962,7.296756,56.412885,69.661065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556898,1.416131,0.172893,0.014728,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.800216,mpc,0,-126.340000,54.885000,-5.909674,-8.139664,-5.900000,-8.025000,-0.009674,-0.114664,-19.913105,-0.823360,-3.018985,-0.823360,-19.913105,-0.340000,0.560000,-20,19,-20.050429,19.445008,-20.050429,19.445008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.070857,9.185418,53.896744,66.206280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559654,1.415740,0.174430,0.013687,0.500522,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.810215,mpc,0,-126.340000,54.885000,-6.118409,-8.164232,-6.090000,-8.015000,-0.028409,-0.149232,-19.852116,1.128308,-3.018985,1.128308,-19.852116,-0.310000,0.390000,-26,16,-26.146087,15.723224,-26.146087,15.723224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.561629,10.968823,54.706716,69.924247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558445,1.422748,0.180304,0.016083,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.820213,mpc,0,-126.340000,54.885000,-6.329193,-8.187691,-6.290000,-8.015000,-0.039193,-0.172691,-19.730136,-1.494245,-3.079975,-1.494245,-19.730136,-0.310000,0.260000,-30,48,-30.205643,48.075797,-30.205643,48.075797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.470254,12.522268,57.356143,72.594163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558359,1.415553,0.178524,0.015180,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.830217,mpc,0,-126.340000,54.885000,-6.541765,-8.209944,-6.480000,-8.045000,-0.061765,-0.164944,-19.425188,-4.970653,-2.836017,-4.970653,-19.425188,-0.320000,0.340000,-36,73,-35.837596,73.056732,-35.837596,73.056732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.358994,12.745097,57.525721,71.672063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559275,1.424675,0.177214,0.016324,0.500178,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.840210,mpc,0,-126.340000,54.885000,-6.755320,-8.230833,-6.670000,-8.095000,-0.085320,-0.135833,-19.425188,-6.190445,-3.140965,-6.190445,-19.425188,-0.350000,0.530000,-36,71,-35.522194,71.286014,-35.522194,71.286014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.854235,12.441742,57.823355,74.933902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557279,1.415360,0.177854,0.013483,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.850096,mpc,0,-126.340000,54.885000,-6.967346,-8.250064,-6.860000,-8.135000,-0.107346,-0.115064,-19.608157,-3.323933,-2.897006,-3.323933,-19.608157,-0.390000,0.640000,-30,41,-29.917487,41.366302,-29.917487,41.366302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.282050,13.125465,55.429537,69.514483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538398,1.403982,0.146784,0.016194,0.500592,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.860212,mpc,0,-126.340000,54.885000,-7.184676,-8.268144,-7.060000,-8.135000,-0.124676,-0.133144,-20.218053,0.274453,-2.836017,0.274453,-20.218053,-0.270000,0.550000,-39,19,-39.478671,18.729786,-39.478671,18.729786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.500032,15.030980,54.002828,70.214735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558838,1.413254,0.190854,0.015848,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.870218,mpc,0,-126.340000,54.885000,-7.399559,-8.284309,-7.270000,-8.125000,-0.129559,-0.159309,-20.766960,1.250287,-3.140965,1.250287,-20.766960,-0.360000,0.380000,-23,25,-22.529689,24.834537,-22.529689,24.834537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.045711,16.001929,56.000156,71.790009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556787,1.413425,0.173888,0.014162,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.880202,mpc,0,-126.340000,54.885000,-7.613467,-8.298613,-7.470000,-8.125000,-0.143467,-0.173613,-20.705970,-0.640391,-3.018985,-0.640391,-20.705970,-0.340000,0.280000,-25,50,-25.067530,50.454664,-25.067530,50.454664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.398268,17.793707,57.661905,76.552716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559604,1.413720,0.175360,0.015646,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.890219,mpc,0,-126.340000,54.885000,-7.827159,-8.311005,-7.680000,-8.145000,-0.147159,-0.166005,-21.071908,-3.994819,-3.262944,-3.994819,-21.071908,-0.300000,0.370000,-27,74,-27.261235,73.885057,-27.261235,73.885057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.418280,18.450168,57.635182,70.930479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557587,1.420833,0.171106,0.015898,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.900220,mpc,0,-126.340000,54.885000,-8.039162,-8.321295,-7.890000,-8.175000,-0.149162,-0.146295,-20.157064,-4.787684,-2.897006,-4.787684,-20.157064,-0.290000,0.550000,-35,69,-35.473140,69.063538,-35.473140,69.063538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.214444,18.553204,58.856961,70.017928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557996,1.412634,0.174201,0.014156,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.910100,mpc,0,-126.340000,54.885000,-8.246877,-8.329295,-8.080000,-8.195000,-0.166877,-0.134295,-20.279043,-2.226120,-2.775027,-2.226120,-20.279043,-0.320000,0.640000,-30,43,-29.692558,43.117576,-29.692558,43.117576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.129725,19.023937,58.646657,68.988941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549402,1.482821,0.177175,0.015769,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.920220,mpc,0,-126.340000,54.885000,-8.457491,-8.335136,-8.280000,-8.195000,-0.177491,-0.140136,-20.949928,1.189297,-3.079975,1.189297,-20.949928,-0.330000,0.570000,-19,22,-19.280191,22.290096,-19.280191,22.290096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.992223,20.113471,56.935723,71.439596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558185,1.421016,0.175831,0.014831,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.930215,mpc,0,-126.340000,54.885000,-8.662944,-8.338442,-8.490000,-8.155000,-0.172944,-0.183442,-20.644980,3.323933,-2.897006,3.323933,-20.644980,-0.310000,0.400000,-19,18,-19.452084,17.734899,-19.452084,17.734899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.227766,20.576128,57.573239,73.520759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556205,1.413699,0.175024,0.014229,0.500148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.940211,mpc,0,-126.340000,54.885000,-8.865519,-8.339183,-8.690000,-8.145000,-0.175519,-0.194183,-20.766960,-0.396432,-3.201954,-0.396432,-20.766960,-0.260000,0.270000,-23,61,-22.869944,61.468141,-22.869944,61.468141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.546774,21.570117,64.646035,77.788256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558384,1.414111,0.175817,0.015579,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.950212,mpc,0,-126.340000,54.885000,-9.064921,-8.337239,-8.880000,-8.145000,-0.184921,-0.192239,-19.791126,-2.775027,-2.592058,-2.775027,-19.791126,-0.250000,0.390000,-31,75,-31.202242,74.951824,-31.202242,74.951824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.895651,20.105924,64.181414,72.295315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557033,1.413227,0.174849,0.014394,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.960216,mpc,0,-126.340000,54.885000,-9.260758,-8.332493,-9.070000,-8.175000,-0.190758,-0.157493,-18.510344,-3.262944,-2.592058,-3.262944,-18.510344,-0.270000,0.590000,-38,67,-37.584269,67.202988,-37.584269,67.202988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.425044,19.148532,63.986527,73.481926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557066,1.413146,0.187047,0.015006,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.970216,mpc,0,-126.340000,54.885000,-9.452547,-8.324839,-9.240000,-8.185000,-0.212547,-0.139839,-18.510344,-0.030495,-2.348100,-0.030495,-18.510344,-0.330000,0.640000,-27,40,-27.235554,40.347034,-27.235554,40.347034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.933180,18.870854,61.516700,70.400377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557800,1.413629,0.189561,0.016651,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.980209,mpc,0,-126.340000,54.885000,-9.639928,-8.314179,-9.430000,-8.155000,-0.209928,-0.159179,-18.632323,1.860183,-2.409089,1.860183,-18.632323,-0.340000,0.550000,-19,33,-19.023671,32.842312,-19.023671,32.842312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.086037,20.172060,59.160318,72.958724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557907,1.412748,0.176778,0.014891,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.990217,mpc,0,-126.340000,54.885000,-9.822986,-8.300383,-9.620000,-8.125000,-0.202986,-0.175383,-18.998261,3.445913,-3.140965,3.445913,-18.998261,-0.280000,0.430000,-17,32,-17.334152,31.930481,-17.334152,31.930481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.016072,20.546232,56.828820,69.167615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557402,1.412886,0.175670,0.014468,0.502067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.000216,mpc,0,-126.340000,54.885000,-10.000986,-8.283386,-9.800000,-8.095000,-0.200986,-0.188386,-18.022427,2.104141,-2.287110,2.104141,-18.022427,-0.220000,0.360000,-29,51,-28.982137,50.871482,-28.982137,50.871482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.421402,20.524617,58.426925,67.285552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556766,1.416250,0.173658,0.015293,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.010085,mpc,0,-126.340000,54.885000,-10.171805,-8.263529,-9.970000,-8.085000,-0.201805,-0.178529,-17.961438,-0.335443,-2.409089,-0.335443,-17.961438,-0.250000,0.420000,-23,70,-22.669375,70.317596,-22.669375,70.317596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.162948,19.062193,57.693351,62.681938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.920754,1.723443,0.230997,0.031005,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008417,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.020058,mpc,0,-126.340000,54.885000,-10.339452,-8.240419,-10.140000,-8.085000,-0.199452,-0.155419,-17.229563,-1.982162,-2.043152,-1.982162,-17.229563,-0.270000,0.540000,-22,79,-21.752432,79.012904,-21.752432,79.012904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.344411,19.107881,57.614515,65.885057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544358,1.451608,0.188089,0.019338,0.500460,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.030060,mpc,0,-126.340000,54.885000,-10.502368,-8.214084,-10.310000,-8.095000,-0.192368,-0.119084,-16.802635,-1.189297,-2.470079,-1.189297,-16.802635,-0.250000,0.680000,-22,67,-22.331669,66.684761,-22.331669,66.684761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.236933,19.845178,57.194365,67.041485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567325,1.676987,0.220133,0.021492,0.500543,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.040061,mpc,0,-126.340000,54.885000,-10.659819,-8.184519,-10.480000,-8.065000,-0.179819,-0.119519,-16.680656,3.811850,-2.348100,3.811850,-16.680656,-0.250000,0.700000,-15,26,-15.444341,26.489627,-15.444341,26.489627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.058560,19.863178,57.836132,65.752853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549683,1.591430,0.208724,0.020702,0.500719,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.050717,mpc,0,-126.340000,54.885000,-10.821385,-8.149384,-10.670000,-8.005000,-0.151385,-0.144384,-16.680656,6.434403,-2.470079,6.434403,-16.680656,-0.220000,0.500000,-9,22,-9.360318,22.435324,-9.360318,22.435324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.920519,19.925685,64.416660,74.297866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577204,1.694451,0.221336,0.019147,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.060062,mpc,0,-126.340000,54.885000,-10.957662,-8.115428,-10.820000,-7.955000,-0.137662,-0.160428,-16.863625,5.336590,-1.677214,5.336590,-16.863625,-0.180000,0.340000,-6,47,-6.286111,47.486886,-6.286111,47.486886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.316909,19.418971,68.412117,75.271672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548678,1.707470,0.236553,0.028915,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.070087,mpc,0,-126.340000,54.885000,-11.098097,-8.075680,-10.970000,-7.925000,-0.128097,-0.150680,-15.033937,1.067318,-1.494245,1.067318,-15.033937,-0.150000,0.370000,-21,85,-20.882632,84.969397,-20.882632,84.969397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.367374,18.588570,66.111183,69.180705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543170,1.429629,0.151344,0.013323,0.500577,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.080096,mpc,0,-126.340000,54.885000,-11.232205,-8.032527,-11.110000,-7.925000,-0.122205,-0.107527,-13.143259,-2.287110,-2.470079,-2.287110,-13.143259,-0.150000,0.590000,-34,101,-33.553558,101.391062,-33.553558,101.391062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.840504,16.323020,64.861682,72.733430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539164,1.442950,0.171381,0.014263,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.090093,mpc,0,-126.340000,54.885000,-11.359974,-7.985922,-11.230000,-7.915000,-0.129974,-0.070922,-11.984457,-0.457422,-1.616224,-0.457422,-11.984457,-0.230000,0.810000,-29,74,-28.866734,73.865734,-28.866734,73.865734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.511860,14.308431,68.007073,80.138111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538745,1.504457,0.188967,0.014321,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.100215,mpc,0,-126.340000,54.885000,-11.482962,-7.935131,-11.340000,-7.875000,-0.142962,-0.060131,-11.740498,5.763517,-1.189297,5.763517,-11.740498,-0.290000,0.810000,-16,29,-16.236900,26.012823,-16.236900,26.012823,0.000000,2.852912,0.000000,64.000000,0.000000,0.000000,39.075905,13.701827,69.921864,76.468961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560342,1.410248,0.169940,0.013057,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.110209,mpc,0,-126.340000,54.885000,-11.598004,-7.881407,-11.450000,-7.785000,-0.148004,-0.096407,-12.106436,9.483883,-1.433256,9.483883,-12.106436,-0.250000,0.570000,-10,15,-10.414154,15.225098,-10.414154,15.225098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.921079,13.982258,68.529640,80.296575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558686,1.411086,0.172207,0.015029,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.120084,mpc,0,-126.340000,54.885000,-11.705387,-7.824816,-11.550000,-7.695000,-0.155387,-0.129816,-11.069613,8.691018,-1.372266,8.691018,-11.069613,-0.190000,0.350000,-22,41,-21.526995,41.168323,-21.526995,41.168323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.929719,14.367499,69.119575,79.825011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537337,1.403268,0.137051,0.014555,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.130214,mpc,0,-126.340000,54.885000,-11.809002,-7.763138,-11.650000,-7.635000,-0.159002,-0.128138,-10.093779,3.323933,-1.189297,3.323933,-10.093779,-0.200000,0.340000,-26,86,-25.582415,90.819617,-25.582415,90.819617,0.000000,-4.651293,0.000000,64.000000,0.000000,0.000000,30.376982,13.685294,65.482229,69.611932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557486,1.415826,0.186883,0.013596,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.140215,mpc,0,-126.340000,54.885000,-11.904780,-7.698645,-11.730000,-7.615000,-0.174780,-0.083645,-8.325081,-1.311276,-1.189297,-1.311276,-8.325081,-0.250000,0.560000,-32,112,-32.337887,112.450000,-32.337887,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.793133,12.673870,65.020965,77.574805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558871,1.410437,0.212904,0.013861,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.150212,mpc,0,-126.340000,54.885000,-11.994055,-7.630602,-11.800000,-7.615000,-0.194055,-0.015602,-7.776174,0.091484,-1.372266,0.091484,-7.776174,-0.290000,0.850000,-29,91,-28.540938,91.246265,-28.540938,91.246265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.138282,11.489368,70.150617,87.642555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559372,1.411612,0.265342,0.014875,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.160217,mpc,0,-126.340000,54.885000,-12.076921,-7.558960,-11.880000,-7.565000,-0.196921,0.006040,-7.898153,5.458569,-0.396432,5.458569,-7.898153,-0.290000,0.920000,-20,46,-20.210800,45.143666,-20.210800,45.143666,0.000000,1.102599,0.000000,64.000000,0.000000,0.000000,22.675971,12.730196,71.629033,83.149908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556967,1.412868,0.188636,0.014886,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.170215,mpc,0,-126.340000,54.885000,-12.153289,-7.483847,-11.960000,-7.465000,-0.193289,-0.018847,-7.898153,11.374561,-1.189297,11.374561,-7.898153,-0.250000,0.710000,-17,14,-16.513303,14.497783,-16.513303,14.497783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.658820,13.937969,68.703830,83.640317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558985,1.411407,0.170003,0.014798,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.180106,mpc,0,-126.340000,54.885000,-12.222540,-7.406117,-12.030000,-7.355000,-0.192540,-0.051117,-7.776174,11.801488,-0.884349,11.801488,-7.776174,-0.190000,0.430000,-19,35,-18.805440,35.049537,-18.805440,35.049537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.949776,14.689084,70.779173,86.173901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538923,1.404900,0.136142,0.014402,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.190236,mpc,0,-126.340000,54.885000,-12.287039,-7.323018,-12.090000,-7.265000,-0.197039,-0.058018,-6.800341,6.556382,-0.274453,6.556382,-6.800341,-0.220000,0.340000,-20,80,-19.933442,89.681030,-19.933442,89.681030,0.000000,-9.631493,0.000000,64.000000,0.000000,0.000000,13.640591,14.865101,67.206844,75.647604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557827,1.409663,0.183097,0.015018,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.200089,mpc,0,-126.340000,54.885000,-12.343600,-7.238863,-12.150000,-7.235000,-0.193600,-0.003863,-6.434403,0.335443,-0.274453,0.335443,-6.434403,-0.200000,0.530000,-23,112,-22.570405,112.450000,-22.570405,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.905853,14.416969,65.161008,74.867507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537690,1.404331,0.177963,0.015027,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.210214,mpc,0,-126.340000,54.885000,-12.395463,-7.149039,-12.200000,-7.225000,-0.195463,0.075961,-5.519559,-0.213464,-0.823360,-0.213464,-5.519559,-0.230000,0.820000,-23,112,-22.544738,112.450000,-22.544738,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.633338,13.677157,71.671419,86.678086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557658,1.411584,0.249089,0.016113,0.501000,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.220099,mpc,0,-126.340000,54.885000,-12.440079,-7.058131,-12.250000,-7.195000,-0.190079,0.136869,-4.665705,4.116798,-0.274453,4.116798,-4.665705,-0.240000,1.000000,-22,80,-22.097827,80.060082,-22.097827,80.060082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.605857,14.062638,75.087757,89.120937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538635,1.406381,0.289669,0.015696,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.230214,mpc,0,-126.340000,54.885000,-12.479689,-6.961912,-12.290000,-7.115000,-0.189689,0.153088,-4.665705,10.642686,-0.091484,10.642686,-4.665705,-0.230000,0.930000,-16,36,-15.948076,35.717245,-15.948076,35.717245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.014570,14.139402,74.420449,86.459047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558948,1.414746,0.172210,0.014560,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.240211,mpc,0,-126.340000,54.885000,-12.512950,-6.863737,-12.320000,-6.985000,-0.192950,0.121263,-3.811850,13.936124,-0.518412,13.936124,-3.811850,-0.210000,0.650000,-19,32,-19.248977,31.630164,-19.248977,31.630164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.206979,13.160548,73.495915,88.954420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559262,1.428402,0.172769,0.015542,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.250218,mpc,0,-126.340000,54.885000,-12.540519,-6.762495,-12.360000,-6.865000,-0.180519,0.102505,-3.872840,11.618519,0.030495,11.618519,-3.872840,-0.190000,0.440000,-16,70,-15.964538,70.418223,-15.964538,70.418223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.858561,10.816362,71.082373,80.687307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556874,1.416060,0.170229,0.014866,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.260214,mpc,0,-126.340000,54.885000,-12.562482,-6.658500,-12.380000,-6.775000,-0.182482,0.116500,-2.470079,5.519559,0.274453,5.519559,-2.470079,-0.190000,0.530000,-26,112,-25.684374,112.450000,-25.684374,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.491334,8.539550,65.179343,75.414842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556779,1.410783,0.213251,0.016331,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.270218,mpc,0,-126.340000,54.885000,-12.579034,-6.551692,-12.390000,-6.725000,-0.189034,0.173308,-1.128308,3.811850,-0.091484,3.811850,-1.128308,-0.210000,0.790000,-33,112,-32.571273,112.449999,-32.571273,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.739156,4.754070,68.711820,87.767326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557352,1.412629,0.272765,0.015004,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.280088,mpc,0,-126.340000,54.885000,-12.590199,-6.443742,-12.390000,-6.665000,-0.200199,0.221258,-0.762370,5.824507,-0.152474,5.824507,-0.762370,-0.260000,0.970000,-26,91,-26.202851,91.074140,-26.202851,91.074140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.975694,2.490913,70.460363,89.957890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540513,1.404805,0.260439,0.014277,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.290223,mpc,0,-126.340000,54.885000,-12.596494,-6.330382,-12.400000,-6.575000,-0.196494,0.244618,-1.738204,10.947634,-0.274453,10.947634,-1.738204,-0.280000,0.990000,-9,51,-8.633224,50.611049,-8.633224,50.611049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.131354,1.385265,67.631357,83.373008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559886,1.426138,0.187729,0.016318,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.300210,mpc,0,-126.340000,54.885000,-12.597748,-6.216329,-12.400000,-6.445000,-0.197748,0.228671,-1.311276,14.058103,0.274453,14.058103,-1.311276,-0.220000,0.750000,-14,45,-13.638314,45.265055,-13.638314,45.265055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.423415,1.890022,66.352543,82.174205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557813,1.410554,0.158738,0.015046,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.310212,mpc,0,-126.340000,54.885000,-12.594258,-6.099916,-12.400000,-6.305000,-0.194258,0.205084,0.152474,12.899301,0.274453,12.899301,0.152474,-0.170000,0.590000,-29,68,-28.959067,68.362180,-28.959067,68.362180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.689661,0.616458,61.761446,70.740655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558193,1.410339,0.172581,0.015500,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.320208,mpc,0,-126.340000,54.885000,-12.586209,-5.981535,-12.390000,-6.195000,-0.196209,0.213465,0.518412,8.995966,0.274453,8.995966,0.518412,-0.210000,0.600000,-26,103,-25.722260,102.928489,-25.722260,102.928489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.706553,-2.136431,57.959643,71.509054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557375,1.411320,0.199023,0.015691,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330217,mpc,0,-126.340000,54.885000,-12.573766,-5.861126,-12.370000,-6.115000,-0.203766,0.253874,0.884349,6.007476,0.762370,6.007476,0.884349,-0.240000,0.790000,-23,112,-23.422154,112.450000,-23.422154,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.517682,-4.827270,63.089570,81.831034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556304,1.410030,0.261945,0.014134,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.340093,mpc,0,-126.340000,54.885000,-12.557376,-5.740646,-12.360000,-6.035000,-0.197376,0.294354,-0.152474,8.020133,0.396432,8.020133,-0.152474,-0.240000,0.980000,-10,89,-10.246108,88.699437,-10.246108,88.699437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.646783,-6.667805,64.919785,83.661439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539579,1.405013,0.242454,0.015431,0.500506,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350219,mpc,0,-126.340000,54.885000,-12.536522,-5.615578,-12.350000,-5.925000,-0.186522,0.309422,0.457422,11.374561,0.213464,11.374561,0.457422,-0.200000,0.940000,-15,66,-14.561367,66.009473,-14.561367,66.009473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.454807,-5.909505,63.309983,75.257199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557788,1.411121,0.185781,0.014329,0.500330,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.360203,mpc,0,-126.340000,54.885000,-12.512135,-5.490898,-12.340000,-5.785000,-0.172135,0.294102,0.091484,15.033937,0.457422,15.033937,0.091484,-0.170000,0.820000,-10,45,-9.766682,45.343392,-9.766682,45.343392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.938882,-7.358348,57.489446,69.347613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558887,1.409953,0.173460,0.014087,0.500420,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.370064,mpc,0,-126.340000,54.885000,-12.484513,-5.366635,-12.330000,-5.635000,-0.154513,0.268365,0.396432,14.607010,0.457422,14.607010,0.396432,-0.150000,0.600000,-10,66,-9.996825,66.103826,-9.996825,66.103826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.484606,-8.489547,59.423099,67.924764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555821,1.529218,0.207011,0.021537,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.380094,mpc,0,-126.340000,54.885000,-12.452992,-5.239259,-12.310000,-5.495000,-0.142992,0.255741,1.250287,12.960290,0.396432,12.960290,1.250287,-0.130000,0.600000,-17,80,-16.781102,79.833248,-16.781102,79.833248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.647425,-11.540002,54.577144,65.828144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553231,1.439125,0.172276,0.015007,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.390093,mpc,0,-126.340000,54.885000,-12.418326,-5.111514,-12.290000,-5.375000,-0.128326,0.263486,2.165131,11.008623,0.884349,11.008623,2.165131,-0.150000,0.690000,-19,89,-19.496611,89.192613,-19.496611,89.192613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.622192,-15.163904,52.545886,66.203350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540354,1.424860,0.160561,0.013824,0.500271,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.400092,mpc,0,-126.340000,54.885000,-12.380599,-4.983186,-12.270000,-5.265000,-0.110599,0.281814,2.226120,10.398727,0.640391,10.398727,2.226120,-0.170000,0.770000,-14,89,-14.006029,89.200717,-14.006029,89.200717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.146484,-18.616287,51.559574,67.082346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538980,1.418769,0.179966,0.013343,0.500384,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.410219,mpc,0,-126.340000,54.885000,-12.339462,-4.852851,-12.250000,-5.145000,-0.089462,0.292149,1.372266,11.252582,0.579401,11.252582,1.372266,-0.170000,0.830000,-2,78,-1.967275,77.737256,-1.967275,77.737256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.947724,-20.995600,49.954466,64.279976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558463,1.419618,0.201214,0.014287,0.500205,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.420150,mpc,0,-126.340000,54.885000,-12.296425,-4.724860,-12.230000,-5.015000,-0.066425,0.290140,1.189297,14.424041,0.396432,14.424041,1.189297,-0.120000,0.770000,-1,56,-0.778052,56.217034,-0.778052,56.217034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.000949,-21.861015,48.741992,59.675289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558519,1.418445,0.177333,0.015125,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.430217,mpc,0,-126.340000,54.885000,-12.250259,-4.595182,-12.200000,-4.855000,-0.050259,0.259818,1.616224,15.582843,0.701380,15.582843,1.616224,-0.090000,0.680000,-4,50,-4.198250,50.430628,-4.198250,50.430628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.896637,-22.275159,47.881181,55.649209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558764,1.417647,0.176618,0.014880,0.500162,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.440090,mpc,0,-126.340000,54.885000,-12.202649,-4.468246,-12.180000,-4.705000,-0.022649,0.236754,2.348100,15.033937,0.701380,15.033937,2.348100,-0.080000,0.570000,-8,62,-7.613716,61.773950,-7.613716,61.773950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.214923,-23.129536,46.962513,54.259293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540205,1.405968,0.135699,0.015202,0.500417,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.450223,mpc,0,-126.340000,54.885000,-12.151543,-4.338437,-12.150000,-4.585000,-0.001543,0.246563,2.714037,11.801488,0.457422,11.801488,2.714037,-0.070000,0.570000,-10,89,-9.668164,88.810618,-9.668164,88.810618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.990097,-24.235434,46.013689,54.116627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556506,1.418675,0.192147,0.015105,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.460213,mpc,0,-126.340000,54.885000,-12.099088,-4.211152,-12.120000,-4.475000,0.020912,0.263848,3.140965,10.215758,0.762370,10.215758,3.140965,-0.090000,0.700000,-8,92,-8.010248,91.835736,-8.010248,91.835736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.121219,-26.451924,47.206810,60.217975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557982,1.415975,0.200992,0.015784,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.470212,mpc,0,-126.340000,54.885000,-12.044665,-4.084640,-12.090000,-4.365000,0.045335,0.280360,2.897006,11.069613,0.213464,11.069613,2.897006,-0.100000,0.820000,-1,74,-0.696013,74.369074,-0.696013,74.369074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.893134,-28.391836,45.654325,58.696763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558965,1.417610,0.204595,0.015310,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.480211,mpc,0,-126.340000,54.885000,-11.988458,-3.959249,-12.060000,-4.245000,0.071542,0.285751,2.226120,12.472374,-0.030495,12.472374,2.226120,-0.090000,0.780000,9,65,8.657067,64.801100,8.657067,64.801100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.823859,-28.439042,43.461618,52.553896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557452,1.415248,0.178782,0.014740,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.490220,mpc,0,-126.340000,54.885000,-11.930530,-3.835063,-12.030000,-4.105000,0.099470,0.269937,2.348100,14.058103,0.701380,14.058103,2.348100,-0.030000,0.710000,5,55,5.055057,54.552487,5.055057,54.552487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.786034,-27.752484,43.959940,50.591624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559905,1.414637,0.174087,0.014748,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.500222,mpc,0,-126.340000,54.885000,-11.871084,-3.712489,-11.990000,-3.955000,0.118916,0.242511,2.775027,14.972947,0.762370,14.972947,2.775027,-0.040000,0.610000,6,51,6.134126,51.258374,6.134126,51.258374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.344751,-27.994388,42.207703,49.122475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557095,1.414341,0.175484,0.015681,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510092,mpc,0,-126.340000,54.885000,-11.811004,-3.593254,-11.960000,-3.825000,0.148996,0.231746,2.897006,12.838311,0.457422,12.838311,2.897006,-0.030000,0.550000,7,71,7.307846,71.032086,7.307846,71.032086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.487941,-27.843576,42.563668,47.917729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541274,1.403248,0.137767,0.014643,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.520086,mpc,0,-126.340000,54.885000,-11.748815,-3.474449,-11.930000,-3.705000,0.181185,0.230551,2.836017,9.788831,0.518412,9.788831,2.836017,-0.010000,0.590000,8,91,8.432252,91.060172,8.432252,91.060172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.272418,-28.333172,43.511839,50.213383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541261,1.404183,0.153212,0.015498,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530219,mpc,0,-126.340000,54.885000,-11.684458,-3.356194,-11.880000,-3.605000,0.195542,0.248806,3.567892,9.117946,0.274453,9.117946,3.567892,0.010000,0.730000,2,84,1.667407,83.975232,1.667407,83.975232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.416076,-29.692252,43.657959,53.654371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561025,1.415732,0.202952,0.015223,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540166,mpc,0,-126.340000,54.885000,-11.620074,-3.242466,-11.840000,-3.495000,0.219926,0.252534,4.299767,11.313571,0.823360,11.313571,4.299767,0.010000,0.800000,-1,57,-0.998466,56.968578,-0.998466,56.968578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.861254,-31.104281,38.875210,49.266057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558058,1.413584,0.189427,0.014297,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550212,mpc,0,-126.340000,54.885000,-11.553900,-3.130187,-11.790000,-3.375000,0.236100,0.244813,4.970653,12.533363,0.701380,12.533363,4.970653,0.010000,0.680000,-4,53,-3.551357,53.030117,-3.551357,53.030117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.977157,-31.445225,36.703863,44.649309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558298,1.414533,0.174542,0.015359,0.501794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560209,mpc,0,-126.340000,54.885000,-11.486931,-3.021197,-11.730000,-3.255000,0.243069,0.233803,4.787684,11.740498,1.128308,11.740498,4.787684,0.000000,0.580000,1,65,1.052294,64.616930,1.052294,64.616930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.637182,-31.646427,36.447871,44.085895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556797,1.412480,0.176111,0.014306,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570216,mpc,0,-126.340000,54.885000,-11.418824,-2.915044,-11.670000,-3.155000,0.251176,0.239956,5.580549,8.691018,0.762370,8.691018,5.580549,-0.010000,0.540000,-3,91,-3.130870,91.278530,-3.130870,91.278530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.007351,-31.782362,38.676480,46.452921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557436,1.412113,0.187509,0.013969,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.580220,mpc,0,-126.340000,54.885000,-11.349691,-2.812058,-11.610000,-3.065000,0.260309,0.252942,5.580549,7.349247,0.823360,7.349247,5.580549,-0.020000,0.670000,-1,90,-0.625700,89.818586,-0.625700,89.818586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.496701,-33.170017,38.876653,51.534046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556939,1.413344,0.204886,0.015907,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.590216,mpc,0,-126.340000,54.885000,-11.279570,-2.712447,-11.550000,-2.985000,0.270430,0.272553,5.458569,7.715185,0.945339,7.715185,5.458569,-0.020000,0.780000,3,75,2.770410,75.206047,2.770410,75.206047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.090319,-34.065939,38.553840,50.055758,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557889,1.413103,0.203522,0.014784,0.501859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.600094,mpc,0,-126.340000,54.885000,-11.209251,-2.617414,-11.490000,-2.895000,0.280749,0.277586,5.641538,9.666852,0.884349,9.666852,5.641538,-0.020000,0.750000,4,58,4.465367,58.259773,4.465367,58.259773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.298276,-34.066408,36.747676,46.189212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539377,1.411467,0.166563,0.019326,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.610091,mpc,0,-126.340000,54.885000,-11.137045,-2.524856,-11.430000,-2.805000,0.292955,0.280144,6.434403,9.544873,0.396432,9.544873,6.434403,-0.010000,0.640000,-1,65,-0.786788,64.974931,-0.786788,64.974931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.328106,-33.300838,35.532782,42.795157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539385,1.402210,0.147603,0.015293,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.620085,mpc,0,-126.340000,54.885000,-11.063773,-2.436100,-11.360000,-2.715000,0.296227,0.278900,7.288257,7.471226,-0.030495,7.471226,7.288257,-0.010000,0.590000,-7,83,-7.173133,82.932023,-7.173133,82.932023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.492336,-33.209482,33.469605,42.160664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539880,1.400515,0.143699,0.013363,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.630143,mpc,0,-126.340000,54.885000,-10.988917,-2.350759,-11.280000,-2.655000,0.291083,0.304241,7.715185,5.641538,0.518412,5.641538,7.715185,-0.050000,0.710000,-6,86,-5.714907,86.366772,-5.714907,86.366772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.031599,-34.045495,32.626376,45.001241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551865,1.400096,0.147746,0.013263,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.640220,mpc,0,-126.340000,54.885000,-10.912730,-2.269384,-11.200000,-2.595000,0.287270,0.325616,7.959143,4.726694,0.640391,4.726694,7.959143,-0.050000,0.790000,-7,85,-6.771767,84.702281,-6.771767,84.702281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.858359,-34.674110,33.913550,45.491236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563917,1.410729,0.195953,0.015207,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.650213,mpc,0,-126.340000,54.885000,-10.835960,-2.192916,-11.120000,-2.545000,0.284040,0.352084,7.837164,4.787684,0.213464,4.787684,7.837164,-0.060000,0.810000,-3,81,-2.944104,80.780575,-2.944104,80.780575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.804715,-35.047018,33.851341,44.214793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555304,1.405839,0.182596,0.014285,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.660211,mpc,0,-126.340000,54.885000,-10.757861,-2.120739,-11.040000,-2.495000,0.282139,0.374261,6.983309,5.214611,0.579401,5.214611,6.983309,-0.060000,0.800000,7,76,6.626974,76.100151,6.626974,76.100151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.450104,-35.005559,34.885858,43.564806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555749,1.406321,0.184565,0.014862,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.670058,mpc,0,-126.340000,54.885000,-10.679603,-2.053995,-10.960000,-2.435000,0.280397,0.381005,7.654195,5.641538,-0.396432,5.641538,7.654195,-0.040000,0.760000,1,72,0.950238,72.407735,0.950238,72.407735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.680391,-34.440252,36.845572,43.765208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539678,1.400703,0.157256,0.015915,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.680090,mpc,0,-126.340000,54.885000,-10.598429,-1.990536,-10.880000,-2.385000,0.281571,0.394464,7.044299,4.665705,0.640391,4.665705,7.044299,-0.030000,0.830000,6,71,6.471228,70.845233,6.471228,70.845233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.654617,-34.344343,32.166582,40.310770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540258,1.399425,0.148944,0.013729,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.690211,mpc,0,-126.340000,54.885000,-10.514958,-1.931252,-10.800000,-2.345000,0.285042,0.413748,6.617372,2.348100,0.640391,2.348100,6.617372,-0.020000,0.700000,11,99,11.365068,99.128044,11.365068,99.128044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.427458,-33.677551,33.964687,41.010549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556353,1.405323,0.196720,0.015730,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.700117,mpc,0,-126.340000,54.885000,-10.431620,-1.877917,-10.730000,-2.325000,0.298380,0.447083,7.288257,1.494245,0.396432,1.494245,7.288257,-0.020000,0.800000,9,97,9.004755,97.175959,9.004755,97.175959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.911814,-34.384682,36.359608,48.247197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555593,1.403062,0.221996,0.013395,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.710100,mpc,0,-126.340000,54.885000,-10.345881,-1.828930,-10.640000,-2.305000,0.294119,0.476070,7.349247,2.836017,0.457422,2.836017,7.349247,0.020000,0.890000,6,76,5.665667,76.133515,5.665667,76.133515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.976256,-35.233772,35.581573,47.840232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539666,1.400268,0.175768,0.014483,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.720093,mpc,0,-126.340000,54.885000,-10.258182,-1.784750,-10.560000,-2.275000,0.301818,0.490250,7.898153,3.933829,0.213464,3.933829,7.898153,0.020000,0.840000,5,67,4.654179,67.451388,4.654179,67.451388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.230806,-35.532500,33.834162,44.416989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540188,1.398239,0.150440,0.013869,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.730212,mpc,0,-126.340000,54.885000,-10.167331,-1.745009,-10.480000,-2.235000,0.312669,0.489991,7.654195,3.811850,0.396432,3.811850,7.654195,0.030000,0.750000,10,72,9.504876,71.747508,9.504876,71.747508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.554975,-35.588912,32.796881,42.863393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554899,1.403557,0.183597,0.015628,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.740211,mpc,0,-126.340000,54.885000,-10.075417,-1.710725,-10.390000,-2.215000,0.314583,0.504275,8.325081,1.189297,0.518412,1.189297,8.325081,0.030000,0.680000,7,97,6.500838,96.617008,6.500838,96.617008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.190315,-35.218614,35.093588,44.087327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556505,1.402830,0.197488,0.015056,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.750217,mpc,0,-126.340000,54.885000,-9.981164,-1.681402,-10.290000,-2.195000,0.308836,0.513598,9.300914,-0.213464,0.518412,-0.213464,9.300914,0.020000,0.800000,1,95,1.199370,94.695337,1.199370,94.695337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.835768,-35.835474,34.598689,47.499735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554834,1.418465,0.201264,0.015490,0.500720,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.760088,mpc,0,-126.340000,54.885000,-9.885821,-1.657378,-10.190000,-2.195000,0.304179,0.537622,10.215758,0.396432,0.213464,0.396432,10.215758,0.030000,0.880000,-5,80,-5.362914,80.003692,-5.362914,80.003692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.537350,-36.433904,32.896637,45.774985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538339,1.398954,0.198309,0.016081,0.500413,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.770211,mpc,0,-126.340000,54.885000,-9.785463,-1.637805,-10.080000,-2.185000,0.294537,0.547195,10.032790,1.677214,0.762370,1.677214,10.032790,-0.020000,0.850000,6,68,5.504890,68.009975,5.504890,68.009975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.263471,-36.788275,30.652827,42.633663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558051,1.403058,0.186544,0.015826,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.780211,mpc,0,-126.340000,54.885000,-9.683625,-1.623499,-9.970000,-2.175000,0.286375,0.551501,10.032790,1.555235,0.579401,1.555235,10.032790,-0.030000,0.750000,11,74,10.564545,73.552422,10.564545,73.552422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.423109,-35.835251,34.077313,42.660962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555825,1.401535,0.197459,0.015178,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.790069,mpc,0,-126.340000,54.885000,-9.580463,-1.614271,-9.860000,-2.165000,0.279537,0.550729,10.581696,0.030495,0.213464,0.030495,10.581696,0.010000,0.710000,4,86,3.704221,85.502104,3.704221,85.502104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.047201,-35.118035,34.699258,43.432025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564412,2.734304,0.276033,0.040430,0.501054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.800066,mpc,0,-126.340000,54.885000,-9.472888,-1.609824,-9.750000,-2.175000,0.277112,0.565176,11.313571,-1.494245,0.091484,-1.494245,11.313571,0.020000,0.750000,-1,92,-1.150841,91.906451,-1.150841,91.906451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.930228,-35.185008,31.180308,42.225044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577482,1.679442,0.255667,0.023959,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.810064,mpc,0,-126.340000,54.885000,-9.362177,-1.610284,-9.630000,-2.185000,0.267823,0.574716,11.313571,-1.494245,0.396432,-1.982162,11.801488,0.010000,0.830000,3,82,2.993273,81.607033,2.993273,81.607033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.664414,-35.426396,29.668670,41.057787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586463,1.745194,0.264911,0.032767,0.500815,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.820062,mpc,0,-126.340000,54.885000,-9.248221,-1.615598,-9.510000,-2.205000,0.261779,0.589402,11.679509,-0.945339,0.823360,-0.945339,11.679509,-0.020000,0.830000,8,74,7.847721,73.781357,7.847721,73.781357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.676238,-34.915784,30.969824,39.738093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569183,2.647572,0.237979,0.033484,0.516491,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.830063,mpc,0,-126.340000,54.885000,-9.130824,-1.625705,-9.370000,-2.215000,0.239176,0.589295,12.655342,-0.762370,0.335443,-0.762370,12.655342,-0.010000,0.780000,1,72,0.947030,72.216116,0.947030,72.216116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.290938,-33.943328,31.585824,38.907256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566822,1.838083,0.266965,0.039940,0.511301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.840118,mpc,0,-126.340000,54.885000,-9.009219,-1.640623,-9.240000,-2.215000,0.230781,0.574377,13.204249,-1.067318,0.274453,-1.067318,13.204249,0.010000,0.710000,-3,76,-2.925980,75.570951,-2.925980,75.570951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.368502,-33.622068,29.056214,37.665504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582972,1.680877,0.271998,0.046709,0.523894,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.850064,mpc,0,-126.340000,54.885000,-8.885292,-1.659981,-9.100000,-2.235000,0.214708,0.575019,13.936124,-2.104141,0.518412,-2.104141,13.936124,-0.030000,0.720000,-1,79,-1.493768,79.468474,-1.493768,79.468474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.403679,-33.449453,28.007864,37.415036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592496,1.859913,0.247412,0.032522,0.500737,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008244,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.860062,mpc,0,-126.340000,54.885000,-8.756941,-1.683955,-8.950000,-2.255000,0.193059,0.571045,14.424041,-2.592058,0.396432,-2.592058,14.424041,-0.060000,0.740000,1,78,0.871756,77.669382,0.871756,77.669382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.004439,-33.251496,29.052714,38.427490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573346,1.770819,0.225991,0.034268,0.501148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.870069,mpc,0,-126.340000,54.885000,-8.624543,-1.712377,-8.800000,-2.275000,0.175457,0.562623,14.302062,-2.775027,0.579401,-2.775027,14.302062,0.000000,0.740000,-2,75,-2.451985,74.612383,-2.451985,74.612383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.176380,-32.705357,29.966688,37.939815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.660065,1.851228,0.272592,0.038477,0.501153,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008337,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.880062,mpc,0,-126.340000,54.885000,-8.488314,-1.745053,-8.660000,-2.305000,0.171686,0.559947,14.850968,-2.531068,0.701380,-2.531068,14.850968,-0.050000,0.730000,4,70,3.781478,69.626148,3.781478,69.626148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.606131,-32.350827,28.491181,36.769206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585757,1.906078,0.261864,0.034656,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008302,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.890946,mpc,0,-126.340000,54.885000,-8.335236,-1.785376,-8.480000,-2.335000,0.144764,0.549624,14.485031,-2.470079,0.640391,-2.470079,14.485031,-0.040000,0.700000,9,67,9.179986,67.048566,9.179986,67.048566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.077587,-31.230392,30.328990,36.312674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574700,1.715273,0.249478,0.033730,0.503844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.900062,mpc,0,-126.340000,54.885000,-8.203152,-1.822820,-8.350000,-2.355000,0.146848,0.532180,14.667999,-2.957996,1.006328,-2.957996,14.667999,0.060000,0.670000,0,69,-0.253816,68.988911,-0.253816,68.988911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.650440,-29.696025,33.091233,36.736235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.613404,1.605939,0.227416,0.022238,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.910061,mpc,0,-126.340000,54.885000,-8.054158,-1.867587,-8.200000,-2.385000,0.145842,0.517413,15.399875,-3.811850,0.457422,-3.811850,15.399875,0.070000,0.660000,-4,72,-3.612537,72.479967,-3.612537,72.479967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.818374,-29.153304,30.046438,35.448900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572420,2.073795,0.250667,0.034277,0.501030,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008444,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.920117,mpc,0,-126.340000,54.885000,-7.899883,-1.916356,-8.040000,-2.435000,0.140117,0.518644,15.582843,-4.604715,0.579401,-4.604715,15.582843,-0.020000,0.670000,11,76,10.666784,75.552113,10.666784,75.552113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.975698,-28.692639,29.771919,35.599519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577650,1.613171,0.219841,0.023434,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.930064,mpc,0,-126.340000,54.885000,-7.742818,-1.968130,-7.880000,-2.475000,0.137182,0.506870,14.850968,-4.665705,0.640391,-4.665705,14.850968,0.000000,0.690000,20,71,20.144196,70.687816,20.144196,70.687816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.946200,-27.117924,36.847494,39.272956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.730282,1.837470,0.263808,0.045158,0.501078,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008389,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.940060,mpc,0,-126.340000,54.885000,-7.580493,-2.023511,-7.720000,-2.515000,0.139507,0.491489,15.948781,-3.506902,1.250287,-3.506902,15.948781,0.050000,0.690000,11,57,10.601245,56.799836,10.601245,56.799836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.732421,-25.082366,41.885259,42.059480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569374,1.643454,0.226443,0.022691,0.500697,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.950066,mpc,0,-126.340000,54.885000,-7.413437,-2.082131,-7.550000,-2.555000,0.136563,0.472869,16.497687,-2.897006,0.884349,-2.897006,16.497687,0.080000,0.590000,7,56,6.826627,56.095044,6.826627,56.095044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.771411,-24.165062,42.637347,42.048543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575554,1.805205,0.258962,0.041434,0.500925,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.960064,mpc,0,-126.340000,54.885000,-7.241917,-2.143691,-7.370000,-2.585000,0.128083,0.441309,17.900448,-4.360757,0.945339,-4.360757,17.900448,0.070000,0.530000,0,68,-0.088529,68.251877,-0.088529,68.251877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.879964,-22.889044,41.798753,40.271393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570613,1.609872,0.227212,0.024059,0.501210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.970060,mpc,0,-126.340000,54.885000,-7.065812,-2.208025,-7.180000,-2.635000,0.114188,0.426975,18.937271,-5.397580,0.762370,-5.397580,18.937271,0.020000,0.600000,0,68,0.494638,67.599780,0.494638,67.599780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.437046,-22.254822,38.673151,40.090527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571799,1.683522,0.245711,0.024104,0.509145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.980062,mpc,0,-126.340000,54.885000,-6.885017,-2.274961,-6.970000,-2.695000,0.084983,0.420039,20.583991,-5.702528,0.945339,-5.702528,20.583991,0.000000,0.600000,-9,67,-8.679052,67.463587,-8.679052,67.463587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.061534,-21.170079,39.757088,40.159353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557421,1.495019,0.208460,0.017058,0.503606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.990062,mpc,0,-126.340000,54.885000,-6.699621,-2.344254,-6.770000,-2.745000,0.070379,0.400746,19.974095,-6.190445,0.945339,-6.190445,19.974095,-0.040000,0.610000,5,67,4.866981,67.358955,4.866981,67.358955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.967030,-20.645407,38.370373,40.647606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553785,1.436662,0.207223,0.014931,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.000096,mpc,0,-126.340000,54.885000,-6.509020,-2.415918,-6.560000,-2.805000,0.050980,0.389082,19.608157,-4.665705,1.128308,-4.665705,19.608157,-0.040000,0.650000,13,49,12.576703,48.875219,12.576703,48.875219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.684334,-19.021347,41.440485,40.012421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567176,1.593021,0.212612,0.018486,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.010061,mpc,0,-126.340000,54.885000,-6.315215,-2.488988,-6.360000,-2.845000,0.044785,0.356012,19.913105,-4.177788,0.579401,-4.177788,19.913105,0.010000,0.530000,9,51,8.734692,50.638259,8.734692,50.638259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.770345,-16.059627,47.142360,45.498358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548406,1.488267,0.176403,0.016826,0.503531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.020067,mpc,0,-126.340000,54.885000,-6.116140,-2.564031,-6.160000,-2.895000,0.043860,0.330969,20.096074,-4.848673,0.945339,-4.848673,20.096074,0.040000,0.580000,8,48,7.507394,48.386067,7.507394,48.386067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.222402,-14.468566,46.769316,42.071804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562423,1.503493,0.213072,0.021639,0.505567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.030062,mpc,0,-126.340000,54.885000,-5.912874,-2.640428,-5.950000,-2.955000,0.037126,0.314572,20.462012,-6.922320,0.823360,-6.922320,20.462012,0.040000,0.460000,8,74,7.929144,74.022724,7.929144,74.022724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.049022,-11.905932,48.822473,44.619055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560000,1.479274,0.202726,0.015991,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.040060,mpc,0,-126.340000,54.885000,-5.705239,-2.718039,-5.740000,-3.025000,0.034761,0.306961,20.644980,-8.264091,1.189297,-8.264091,20.644980,0.060000,0.540000,8,78,7.534393,77.880437,7.534393,77.880437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.993243,-10.225426,47.768494,45.362590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548293,1.431127,0.214507,0.016331,0.503793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.050061,mpc,0,-126.340000,54.885000,-5.493331,-2.796623,-5.530000,-3.105000,0.036669,0.308377,20.766960,-7.288257,1.006328,-7.288257,20.766960,0.060000,0.680000,11,57,11.076129,57.232614,11.076129,57.232614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.239437,-9.041254,48.812967,46.176452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552237,1.458451,0.202489,0.018100,0.504933,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.060059,mpc,0,-126.340000,54.885000,-5.277409,-2.875880,-5.320000,-3.165000,0.042591,0.289120,20.766960,-3.384923,0.945339,-3.384923,20.766960,0.060000,0.740000,17,17,17.256253,16.983528,17.256253,16.983528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.799015,-7.830413,50.855217,45.663534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554110,1.460062,0.195235,0.020279,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.070062,mpc,0,-126.340000,54.885000,-5.057439,-2.955622,-5.100000,-3.205000,0.042561,0.249378,21.071908,-3.689871,1.128308,-3.689871,21.071908,0.090000,0.420000,16,43,15.721731,43.173044,15.721731,43.173044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.320818,-4.704969,61.118345,60.383325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553793,1.765905,0.284028,0.027304,0.500778,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.080067,mpc,0,-126.340000,54.885000,-4.833615,-3.035582,-4.870000,-3.275000,0.036385,0.239418,21.742793,-7.166278,1.494245,-7.166278,21.742793,0.130000,0.350000,7,79,6.921955,78.878321,6.921955,78.878321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.636672,-2.651793,62.108019,58.580813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.876068,1.858765,0.280638,0.034317,0.506554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008572,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.090062,mpc,0,-126.340000,54.885000,-4.606400,-3.115403,-4.650000,-3.355000,0.043600,0.239597,22.657637,-10.215758,0.762370,-10.215758,22.657637,0.100000,0.510000,5,92,5.289637,91.728347,5.289637,91.728347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.086700,-2.156573,58.849242,57.322747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580127,1.789639,0.283339,0.046726,0.504440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008217,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.100069,mpc,0,-126.340000,54.885000,-4.375456,-3.195015,-4.410000,-3.445000,0.034544,0.249985,22.413679,-9.239925,1.128308,-9.239925,22.413679,0.060000,0.720000,15,67,14.935188,67.217566,14.935188,67.217566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.987268,-1.991866,57.893082,57.320073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590148,1.701894,0.233995,0.043243,0.511862,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.110073,mpc,0,-126.340000,54.885000,-4.141365,-3.274031,-4.180000,-3.515000,0.038635,0.240969,21.620814,-4.299767,1.921172,-4.299767,21.620814,0.050000,0.730000,29,25,28.784384,25.106273,28.784384,25.106273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.081120,-0.343170,62.092553,58.995378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609012,1.703711,0.218109,0.023787,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.120059,mpc,0,-126.340000,54.885000,-3.904679,-3.352090,-3.970000,-3.545000,0.065321,0.192910,21.193887,-1.616224,1.372266,-1.616224,21.193887,0.150000,0.510000,27,18,27.004052,17.993807,27.004052,17.993807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.126855,2.448782,69.735071,69.567978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.619792,1.721389,0.225102,0.022560,0.501434,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.130065,mpc,0,-126.340000,54.885000,-3.664738,-3.429235,-3.750000,-3.575000,0.085262,0.145765,21.315866,-3.323933,1.250287,-3.323933,21.315866,0.200000,0.320000,24,46,23.619415,46.187448,23.619415,46.187448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.754953,4.078392,79.199079,74.891285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566632,1.732977,0.272864,0.035174,0.501076,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.140077,mpc,0,-126.340000,54.885000,-3.422110,-3.505105,-3.520000,-3.635000,0.097890,0.129895,22.352689,-7.837164,1.189297,-7.837164,22.352689,0.180000,0.320000,19,85,18.969353,84.861888,18.969353,84.861888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.768732,5.814602,75.875944,72.643588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587051,1.724691,0.291240,0.036582,0.500819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.150071,mpc,0,-126.340000,54.885000,-3.177655,-3.579269,-3.290000,-3.725000,0.112345,0.145731,23.328523,-10.215758,1.738204,-10.215758,23.328523,0.180000,0.540000,12,90,12.275219,89.647344,12.275219,89.647344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.190170,6.509403,71.268917,68.828554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578094,1.627777,0.245529,0.021017,0.501234,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.160066,mpc,0,-126.340000,54.885000,-2.931174,-3.651633,-3.060000,-3.815000,0.128826,0.163367,24.243367,-9.178935,2.043152,-9.178935,24.243367,0.140000,0.740000,12,67,12.207933,66.971437,12.207933,66.971437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.437039,7.704162,68.894558,67.434858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581130,1.798000,0.303874,0.037395,0.501265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.170092,mpc,0,-126.340000,54.885000,-2.682187,-3.722168,-2.820000,-3.865000,0.137813,0.142832,24.060398,-3.933829,1.616224,-3.933829,24.060398,0.130000,0.690000,19,28,19.107490,28.111854,19.107490,28.111854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.687740,9.959480,67.698740,66.621957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603503,1.842561,0.269808,0.033517,0.516336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008277,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.180063,mpc,0,-126.340000,54.885000,-2.433187,-3.790027,-2.580000,-3.885000,0.146813,0.094973,24.304356,0.091484,1.311276,0.091484,24.304356,0.110000,0.520000,24,7,23.539225,6.917606,23.539225,6.917606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.128706,12.524984,69.324035,67.944614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.456247,1.728413,0.250225,0.047684,0.501166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.190062,mpc,0,-126.340000,54.885000,-2.182385,-3.855561,-2.330000,-3.895000,0.147615,0.039439,24.609304,-1.250287,1.555235,-1.250287,24.609304,0.160000,0.300000,15,35,15.482344,34.522995,15.482344,34.522995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.574228,15.164686,74.051444,75.049504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561832,1.641618,0.217356,0.024653,0.501050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.200064,mpc,0,-126.340000,54.885000,-1.930732,-3.918367,-2.060000,-3.945000,0.129268,0.026633,26.073055,-5.885497,1.616224,-5.885497,26.073055,0.170000,0.240000,-2,80,-1.713709,81.062727,-1.713709,81.062727,0.000000,-1.539732,0.000000,64.000000,0.000000,0.000000,4.862117,16.864385,73.011860,73.892869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557677,1.466339,0.211707,0.020348,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.210044,mpc,0,-126.340000,54.885000,-1.679173,-3.978080,-1.780000,-4.025000,0.100827,0.046920,27.841753,-10.154769,1.860183,-10.154769,27.841753,0.090000,0.480000,-12,101,-12.227781,101.347346,-12.227781,101.347346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.896640,16.893868,68.408809,71.106671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557997,1.468067,0.220724,0.016769,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.220062,mpc,0,-126.340000,54.885000,-1.426577,-4.034826,-1.490000,-4.115000,0.063423,0.080174,27.902743,-9.361904,1.921172,-9.361904,27.902743,0.030000,0.730000,-10,80,-9.683084,79.726311,-9.683084,79.726311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.981986,16.046731,67.072860,72.111149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561470,1.737378,0.283411,0.030219,0.501010,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.230062,mpc,0,-126.340000,54.885000,-1.174679,-4.088080,-1.220000,-4.175000,0.045321,0.086920,26.560972,-2.226120,2.165131,-2.226120,26.560972,0.010000,0.790000,4,35,4.483597,19.203831,4.483597,19.203831,0.000000,15.522479,0.000000,64.000000,0.000000,0.000000,-5.742924,17.112253,64.546229,70.615589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.430304,1.758171,0.242766,0.034575,0.514704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.240080,mpc,0,-126.340000,54.885000,-0.922918,-4.137832,-0.950000,-4.185000,0.027082,0.047168,25.646128,2.287110,2.226120,2.287110,25.646128,0.000000,0.590000,14,-2,13.649605,-1.571166,13.649605,-1.571166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.925691,19.139430,59.061050,71.680734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586250,1.804698,0.259316,0.037085,0.501239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.250066,mpc,0,-126.340000,54.885000,-0.672948,-4.183642,-0.690000,-4.175000,0.017052,-0.008642,24.975242,2.775027,2.226120,2.775027,24.975242,0.030000,0.280000,14,20,14.495494,19.679070,14.495494,19.679070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.535193,21.097858,65.980992,83.490473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.885326,1.506308,0.226208,0.029501,0.500952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.260058,mpc,0,-126.340000,54.885000,-0.424144,-4.225524,-0.430000,-4.185000,0.005856,-0.040524,24.975242,-3.140965,1.555235,-3.140965,24.975242,0.060000,0.160000,6,65,6.010931,81.224058,6.010931,81.224058,0.000000,-16.544987,0.000000,64.000000,0.000000,0.000000,-29.877290,23.547428,72.613779,88.965829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555695,1.597908,0.213466,0.040895,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.270064,mpc,0,-126.340000,54.885000,-0.176742,-4.263312,-0.180000,-4.245000,0.003258,-0.018312,24.609304,-9.361904,1.982162,-9.361904,24.609304,0.080000,0.340000,1,110,1.103765,112.450000,1.103765,112.450000,0.000000,-2.770930,0.000000,64.000000,0.000000,0.000000,-31.337026,25.293255,75.701053,89.330461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554334,2.448784,0.320949,0.036191,0.506341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.280058,mpc,0,-126.340000,54.885000,0.068311,-4.296751,0.060000,-4.345000,0.008311,0.048249,23.694460,-11.069613,2.226120,-11.069613,23.694460,0.070000,0.670000,6,112,6.427423,112.450000,6.427423,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.490518,24.809262,81.875653,92.958256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553965,1.609205,0.326693,0.019579,0.500562,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.290061,mpc,0,-126.340000,54.885000,0.311102,-4.325750,0.300000,-4.415000,0.011102,0.089250,23.206544,-6.312424,1.799193,-6.312424,23.206544,0.070000,0.930000,9,67,9.091631,66.957867,9.091631,66.957867,0.000000,0.492133,0.000000,64.000000,0.000000,0.000000,-39.898610,25.968753,86.903603,101.097001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.106572,2.118027,0.371850,0.034704,0.503055,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.300058,mpc,0,-126.340000,54.885000,0.550906,-4.350116,0.530000,-4.425000,0.020906,0.074884,21.803783,2.592058,1.982162,2.592058,21.803783,0.080000,0.850000,21,22,20.652416,2.521783,20.652416,2.521783,0.000000,19.928217,0.000000,64.000000,0.000000,0.000000,-47.039056,29.525146,85.276882,104.770041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554322,1.645563,0.210273,0.023371,0.504209,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.310063,mpc,0,-126.340000,54.885000,0.787662,-4.369743,0.750000,-4.375000,0.037662,0.005257,20.096074,7.898153,2.043152,7.898153,20.096074,0.120000,0.600000,31,-22,30.950236,-21.999679,30.950236,-21.999679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.961576,31.368192,81.887377,102.017238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.308453,1.756504,0.253368,0.037470,0.516763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.320059,mpc,0,-126.340000,54.885000,1.020624,-4.384474,0.960000,-4.315000,0.060624,-0.069474,19.913105,6.922320,1.555235,6.922320,19.913105,0.210000,0.160000,20,22,19.980344,21.629231,19.980344,21.629231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.532845,33.175109,87.284634,112.972601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558226,1.639331,0.220976,0.022947,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.330066,mpc,0,-126.340000,54.885000,1.249839,-4.394217,1.180000,-4.305000,0.069839,-0.089217,21.437845,-1.616224,1.921172,-1.616224,21.437845,0.240000,0.090000,-4,67,-4.189529,102.917024,-4.189529,102.917024,0.000000,-36.287794,0.000000,64.000000,0.000000,0.000000,-59.596185,34.155328,93.102238,112.037591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580402,1.698984,0.249014,0.025868,0.501183,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.340060,mpc,0,-126.340000,54.885000,1.474418,-4.398845,1.400000,-4.355000,0.074418,-0.043845,21.986752,-8.995966,1.738204,-8.995966,21.986752,0.150000,0.310000,-6,112,-5.734982,112.450000,-5.734982,112.450000,0.000000,-0.820769,0.000000,64.000000,0.000000,0.000000,-56.421527,35.566175,95.810611,112.466242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558234,1.509089,0.259780,0.018258,0.502129,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.350060,mpc,0,-126.340000,54.885000,1.694421,-4.398276,1.630000,-4.455000,0.064421,0.056724,22.230710,-10.825654,1.555235,-10.825654,22.230710,0.090000,0.690000,-8,112,-8.017719,112.450000,-8.017719,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.451073,36.151709,103.982912,123.855614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550305,1.484678,0.308386,0.017079,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.360060,mpc,0,-126.340000,54.885000,1.909357,-4.392422,1.850000,-4.515000,0.059357,0.122578,21.071908,-5.397580,1.982162,-5.397580,21.071908,0.060000,0.910000,1,98,0.611975,98.499123,0.611975,98.499123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.752030,38.829027,110.464294,133.739605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547045,1.513409,0.274325,0.019589,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.370059,mpc,0,-126.340000,54.885000,2.118821,-4.381213,2.060000,-4.515000,0.058821,0.133787,19.913105,3.750861,1.799193,3.750861,19.913105,0.050000,0.930000,9,53,9.425928,27.395470,9.425928,27.395470,0.000000,26.103652,0.000000,64.000000,0.000000,0.000000,-73.615064,40.777517,114.534011,136.574342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545998,1.428555,0.214847,0.017278,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.380090,mpc,0,-126.340000,54.885000,2.323161,-4.364524,2.280000,-4.425000,0.043161,0.060476,18.510344,11.557530,1.311276,11.557530,18.510344,0.060000,0.720000,16,8,16.211735,-21.215968,16.211735,-21.215968,0.000000,29.715090,0.000000,64.000000,0.000000,0.000000,-83.300143,40.989709,114.553907,137.780970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542618,1.444721,0.196537,0.020736,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.390064,mpc,0,-126.340000,54.885000,2.520248,-4.342474,2.450000,-4.305000,0.070248,-0.037474,17.595500,14.485031,1.616224,14.485031,17.595500,0.080000,0.440000,19,-26,19.487721,-25.908889,19.487721,-25.908889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.700903,39.047745,110.238912,133.829994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557191,1.434509,0.197901,0.017146,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.400095,mpc,0,-126.340000,54.885000,2.712007,-4.314775,2.620000,-4.205000,0.092007,-0.109775,17.412531,9.239925,1.494245,9.239925,17.412531,0.150000,0.060000,6,19,6.373146,48.241132,6.373146,48.241132,0.000000,-29.150020,0.000000,64.000000,0.000000,0.000000,-97.779440,39.054037,112.224109,140.615810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573012,1.482990,0.197552,0.017227,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.410063,mpc,0,-126.340000,54.885000,2.895825,-4.281737,2.800000,-4.185000,0.095825,-0.096737,16.558677,-1.494245,1.311276,-1.494245,16.558677,0.130000,0.070000,6,64,5.511880,112.450000,5.511880,112.450000,0.000000,-48.358889,0.000000,64.000000,0.000000,0.000000,-100.298026,40.414080,109.005119,132.639919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554863,1.495590,0.227445,0.016497,0.505465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.420062,mpc,0,-126.340000,54.885000,3.073196,-4.243058,2.970000,-4.245000,0.103196,0.001942,16.497687,-10.947634,1.006328,-10.947634,16.497687,0.120000,0.300000,1,109,1.089601,112.450000,1.089601,112.450000,0.000000,-3.358889,0.000000,64.000000,0.000000,0.000000,-101.933503,44.803778,114.674328,138.337190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560452,1.465704,0.222424,0.015022,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.430061,mpc,0,-126.340000,54.885000,3.243238,-4.198830,3.140000,-4.355000,0.103238,0.156170,16.192739,-13.692166,0.945339,-13.692166,16.192739,0.110000,0.670000,-5,112,-5.190203,112.450000,-5.190203,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.985879,48.310563,119.746334,143.061232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550484,1.440534,0.260394,0.020199,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.440060,mpc,0,-126.340000,54.885000,3.405688,-4.149062,3.320000,-4.465000,0.085688,0.315938,15.338885,-8.630029,1.128308,-8.630029,15.338885,0.080000,0.840000,-6,112,-5.602844,112.450000,-5.602844,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.766203,52.468731,125.520325,149.925819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570583,1.504711,0.338753,0.020582,0.500733,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.450064,mpc,0,-126.340000,54.885000,3.560342,-4.093752,3.450000,-4.495000,0.110342,0.401248,13.448207,-0.518412,1.555235,-0.518412,13.448207,0.070000,1.020000,7,112,7.213787,112.450000,7.213787,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.418307,54.315320,127.665948,151.144106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556811,1.458161,0.306277,0.020270,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.460060,mpc,0,-126.340000,54.885000,3.706809,-4.032991,3.590000,-4.445000,0.116809,0.412009,11.984457,9.605862,1.738204,9.605862,11.984457,0.070000,1.060000,16,67,16.209415,40.983332,16.209415,40.983332,0.000000,26.466668,0.000000,64.000000,0.000000,0.000000,-107.648594,51.818265,126.433483,147.402476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555358,1.532623,0.324257,0.022444,0.502161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.470062,mpc,0,-126.340000,54.885000,3.845031,-3.966758,3.710000,-4.285000,0.135031,0.318242,11.191592,19.364199,0.884349,19.364199,11.191592,0.080000,0.880000,19,22,19.277218,-28.587118,19.277218,-28.587118,0.000000,51.037118,0.000000,64.000000,0.000000,0.000000,-108.568831,45.447613,124.410247,145.192500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555423,1.469613,0.207351,0.022412,0.501157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.480062,mpc,0,-126.340000,54.885000,3.974718,-3.895146,3.820000,-4.075000,0.154718,0.179854,9.666852,23.694460,1.372266,23.694460,9.666852,0.150000,0.550000,19,-23,19.114946,-44.247188,19.114946,-44.247188,0.000000,21.697188,0.000000,64.000000,0.000000,0.000000,-108.837519,35.845311,117.553932,140.118200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555440,1.468674,0.216494,0.015713,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.490059,mpc,0,-126.340000,54.885000,4.095686,-3.818227,3.920000,-3.865000,0.175686,0.046773,8.447060,20.218053,1.616224,20.218053,8.447060,0.150000,0.170000,23,9,22.656174,8.929771,22.656174,8.929771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.246585,28.499777,117.548320,142.771414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552689,1.459055,0.199548,0.015212,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.500060,mpc,0,-126.340000,54.885000,4.207840,-3.736034,4.010000,-3.735000,0.197840,-0.001034,7.837164,9.727842,0.884349,9.727842,7.837164,0.210000,0.050000,10,54,10.379585,107.474984,10.379585,107.474984,0.000000,-53.545213,0.000000,64.000000,0.000000,0.000000,-110.235010,24.441711,119.094115,145.500863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549842,1.435223,0.213070,0.016651,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.510059,mpc,0,-126.340000,54.885000,4.310982,-3.648693,4.090000,-3.695000,0.220982,0.046307,8.081122,-0.945339,0.396432,-0.945339,8.081122,0.210000,0.250000,-2,99,-1.531767,112.450000,-1.531767,112.450000,0.000000,-13.520229,0.000000,64.000000,0.000000,0.000000,-109.749420,26.332189,117.914216,142.128093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546565,1.432301,0.218377,0.018137,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.520060,mpc,0,-126.340000,54.885000,4.405034,-3.556266,4.180000,-3.735000,0.225034,0.178734,7.532216,-6.556382,0.152474,-6.556382,7.532216,0.160000,0.590000,0,112,-0.209937,112.450000,-0.209937,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.035077,30.400947,118.554480,141.672158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562348,1.882066,0.385827,0.061497,0.505030,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008412,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.530061,mpc,0,-126.340000,54.885000,4.489867,-3.458886,4.250000,-3.785000,0.239867,0.326114,5.336590,-5.214611,0.884349,-5.214611,5.336590,0.140000,0.860000,12,112,11.554508,112.450000,11.554508,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.052143,35.606484,123.100328,146.675363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552605,1.448730,0.278413,0.016411,0.500353,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.540062,mpc,0,-126.340000,54.885000,4.565419,-3.356656,4.300000,-3.795000,0.265419,0.438344,3.750861,1.372266,1.067318,1.372266,3.750861,0.120000,0.990000,22,112,22.114254,112.450000,22.114254,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.132288,39.591248,125.128329,149.381847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558053,1.611814,0.279953,0.026187,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.550078,mpc,0,-126.340000,54.885000,4.631723,-3.249551,4.340000,-3.725000,0.291723,0.475449,2.165131,9.178935,-0.091484,9.178935,2.165131,0.130000,1.030000,31,95,30.713762,94.676423,30.713762,94.676423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.014599,40.487380,121.440737,144.156706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.051424,1.438857,0.310875,0.016584,0.500434,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008327,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.560067,mpc,0,-126.340000,54.885000,4.688495,-3.138153,4.360000,-3.575000,0.328495,0.436847,1.189297,18.144407,0.030495,18.144407,1.189297,0.180000,0.980000,31,50,30.750127,25.346285,30.750127,25.346285,0.000000,24.330138,0.000000,64.000000,0.000000,0.000000,-105.855732,37.824193,118.392028,139.857441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544052,1.456156,0.224390,0.017256,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.570094,mpc,0,-126.340000,54.885000,4.736079,-3.021885,4.380000,-3.365000,0.356079,0.343115,0.091484,23.511492,0.518412,23.511492,0.091484,0.280000,0.740000,23,5,23.337237,-3.959147,23.337237,-3.959147,0.000000,8.635570,0.000000,64.000000,0.000000,0.000000,-104.426202,32.646357,114.041788,136.433527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546618,1.511784,0.209395,0.019473,0.501002,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.580062,mpc,0,-126.340000,54.885000,4.774072,-2.902020,4.390000,-3.125000,0.384072,0.222980,0.274453,23.938419,1.372266,23.938419,0.274453,0.290000,0.410000,15,13,14.788149,12.611978,14.788149,12.611978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.314702,27.021074,112.655645,138.138697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557099,1.524313,0.210881,0.018340,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.590062,mpc,0,-126.340000,54.885000,4.802896,-2.777649,4.400000,-2.935000,0.402896,0.157351,0.579401,16.680656,-0.030495,16.680656,0.579401,0.240000,0.220000,9,58,9.203683,87.020175,9.203683,87.020175,0.000000,-29.408198,0.000000,64.000000,0.000000,0.000000,-101.850969,22.512239,113.395357,140.866783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551988,1.473866,0.205819,0.015406,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.600060,mpc,0,-126.340000,54.885000,4.822483,-2.649328,4.420000,-2.825000,0.402483,0.175672,0.945339,6.983309,0.030495,6.983309,0.945339,0.190000,0.310000,1,103,0.884138,112.450000,0.884138,112.450000,0.000000,-9.838022,0.000000,64.000000,0.000000,0.000000,-100.578199,21.745892,109.029533,132.846308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551707,1.458937,0.276156,0.019676,0.500640,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.610060,mpc,0,-126.340000,54.885000,4.832927,-2.517211,4.430000,-2.775000,0.402927,0.257789,0.152474,0.579401,0.274453,0.579401,0.152474,0.160000,0.650000,1,112,0.984254,112.450000,0.984254,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.218627,23.123516,109.100460,130.081103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550665,1.452175,0.249389,0.017855,0.500967,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.620061,mpc,0,-126.340000,54.885000,4.834342,-2.381460,4.430000,-2.755000,0.404342,0.373540,-1.616224,1.616224,0.579401,1.616224,-1.616224,0.110000,0.890000,14,112,13.570242,112.450000,13.570242,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.051339,26.454781,111.934179,130.521539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554673,1.495651,0.323144,0.024797,0.507368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.630060,mpc,0,-126.340000,54.885000,4.826868,-2.242316,4.410000,-2.715000,0.416868,0.472684,-3.445913,5.092632,0.884349,5.092632,-3.445913,0.120000,1.020000,22,112,22.071008,112.450000,22.071008,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.648919,29.363785,111.657779,130.672440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553119,1.857670,0.335312,0.033574,0.501137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008295,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.640074,mpc,0,-126.340000,54.885000,4.810637,-2.099709,4.380000,-2.625000,0.430637,0.525291,-3.994819,10.703675,0.152474,10.703675,-3.994819,0.140000,1.060000,20,112,19.570646,112.450000,19.570646,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.081919,29.839720,108.261779,126.100075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592039,1.735443,0.631658,0.029236,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008500,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.650059,mpc,0,-126.340000,54.885000,4.785928,-1.954491,4.350000,-2.475000,0.435928,0.520509,-4.787684,16.497687,-0.640391,16.497687,-4.787684,0.190000,1.020000,15,72,14.800276,72.397807,14.800276,72.397807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.148895,27.033735,101.319588,118.119957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558952,1.776054,0.397339,0.030269,0.503977,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008277,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.660504,mpc,0,-126.340000,54.885000,4.751193,-1.799538,4.310000,-2.265000,0.441193,0.465462,-4.055809,21.925762,0.091484,21.925762,-4.055809,0.190000,0.860000,3,38,3.298868,37.546834,3.298868,37.546834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.720928,23.630960,99.059278,115.396460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583689,1.743649,0.234354,0.034718,0.501009,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.670059,mpc,0,-126.340000,54.885000,4.711683,-1.655277,4.280000,-2.055000,0.431683,0.399723,-4.055809,22.901596,1.128308,22.901596,-4.055809,0.180000,0.600000,-3,47,-2.647393,47.272692,-2.647393,47.272692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.065824,20.253454,94.946344,111.176861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551391,1.598729,0.200293,0.017364,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.680064,mpc,0,-126.340000,54.885000,4.662639,-1.501843,4.250000,-1.835000,0.412639,0.333157,-3.628881,18.449355,0.579401,18.449355,-3.628881,0.120000,0.510000,-9,88,-8.523443,87.967544,-8.523443,87.967544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.699438,16.350260,88.025772,104.334692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.969548,2.039312,0.260261,0.039009,0.501904,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.690060,mpc,0,-126.340000,54.885000,4.606073,-1.346330,4.230000,-1.685000,0.376073,0.338670,-2.775027,12.228415,-0.396432,12.228415,-2.775027,0.100000,0.700000,-26,112,-25.720516,112.450000,-25.720516,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.604902,11.650539,83.366511,103.718865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561757,1.612577,0.278690,0.018592,0.500723,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.700064,mpc,0,-126.340000,54.885000,4.542182,-1.188668,4.210000,-1.565000,0.332182,0.376332,-2.592058,10.520706,-0.335443,10.520706,-2.592058,0.050000,0.860000,-33,112,-32.694453,112.450000,-32.694453,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.967046,7.938550,82.997295,105.786449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553595,1.493821,0.248524,0.013693,0.500465,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.710057,mpc,0,-126.340000,54.885000,4.471411,-1.029390,4.190000,-1.455000,0.281411,0.425610,-3.384923,11.679509,0.457422,11.679509,-3.384923,-0.060000,1.020000,-22,112,-22.297807,112.450000,-22.297807,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.784740,5.483285,85.402266,106.505006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535957,1.502034,0.314313,0.015566,0.500579,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.720066,mpc,0,-126.340000,54.885000,4.393896,-0.868267,4.150000,-1.315000,0.243896,0.446733,-5.519559,15.765812,0.884349,15.765812,-5.519559,-0.150000,1.050000,1,80,1.049107,80.423106,1.049107,80.423106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.798057,2.559491,86.278340,106.465029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571238,1.619516,0.319585,0.024029,0.501304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.730063,mpc,0,-126.340000,54.885000,4.310208,-0.705969,4.100000,-1.125000,0.210208,0.419031,-7.654195,20.644980,0.335443,20.644980,-7.654195,-0.080000,0.940000,6,47,5.805796,47.382526,5.805796,47.382526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.480309,0.480562,88.790362,106.838555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553688,1.634410,0.206312,0.020782,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.740060,mpc,0,-126.340000,54.885000,4.220619,-0.542504,4.030000,-0.905000,0.190619,0.362496,-7.776174,22.474668,-0.396432,22.474668,-7.776174,-0.010000,0.720000,-7,46,-7.019658,46.126823,-7.019658,46.126823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.502014,-0.712997,85.047252,101.261300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554128,1.462416,0.190034,0.015780,0.504661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.750061,mpc,0,-126.340000,54.885000,4.125494,-0.378047,3.960000,-0.695000,0.165494,0.316953,-8.081122,19.364199,-0.091484,19.364199,-8.081122,0.010000,0.540000,-15,84,-14.637170,84.238037,-14.637170,84.238037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.734652,-1.083333,80.817144,99.106339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558084,1.462940,0.203634,0.022312,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.760064,mpc,0,-126.340000,54.885000,4.025231,-0.212811,3.890000,-0.525000,0.135231,0.312189,-7.349247,14.667999,0.518412,14.667999,-7.349247,-0.030000,0.640000,-24,112,-24.335666,112.449995,-24.335666,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.749188,-2.235859,74.977719,97.005706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554297,1.484778,0.249868,0.022113,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.771955,mpc,0,-126.340000,54.885000,3.899977,-0.015732,3.810000,-0.355000,0.089977,0.339268,-7.227268,13.692166,0.762370,13.692166,-7.227268,-0.130000,0.900000,-22,104,-21.709088,103.756687,-21.709088,103.756687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.275555,-4.022123,71.589405,95.799343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604218,1.476863,0.294291,0.017112,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.780057,mpc,0,-126.340000,54.885000,3.811202,0.118799,3.760000,-0.215000,0.051202,0.333799,-7.715185,16.009771,0.823360,16.009771,-7.715185,-0.170000,1.000000,-17,75,-17.238184,74.725840,-17.238184,74.725840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.134032,-4.539559,71.614974,91.844589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552624,1.631205,0.275221,0.030870,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.790090,mpc,0,-126.340000,54.885000,3.697833,0.285463,3.680000,-0.015000,0.017833,0.300463,-8.812998,20.888939,0.396432,20.888939,-8.812998,-0.230000,0.860000,-3,43,-3.034377,43.012477,-3.034377,43.012477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.582111,-4.078977,70.294543,85.796367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551287,1.622250,0.205905,0.022233,0.504577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.800062,mpc,0,-126.340000,54.885000,3.581792,0.451027,3.600000,0.185000,-0.018208,0.266027,-9.910810,22.108731,0.640391,22.108731,-9.910810,-0.080000,0.680000,-16,44,-16.338753,44.214355,-16.338753,44.214355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.997068,-2.567740,68.501717,83.117426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560654,1.513294,0.210454,0.027499,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.810104,mpc,0,-126.340000,54.885000,3.462038,0.617437,3.520000,0.395000,-0.057962,0.222437,-8.934977,19.486178,0.213464,19.486178,-8.934977,-0.100000,0.470000,-28,80,-28.278808,80.221147,-28.278808,80.221147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.018839,-0.817668,67.246257,82.482072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568883,1.591228,0.207669,0.031352,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.820098,mpc,0,-126.340000,54.885000,3.340421,0.782567,3.440000,0.565000,-0.099579,0.217567,-8.691018,14.850968,0.457422,14.850968,-8.691018,-0.150000,0.600000,-31,107,-31.007831,107.005281,-31.007831,107.005281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.034209,-0.389439,65.029056,84.629233,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564768,1.466597,0.233893,0.021956,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.830062,mpc,0,-126.340000,54.885000,3.217241,0.946515,3.350000,0.725000,-0.132759,0.221515,-8.995966,13.387218,0.579401,13.387218,-8.995966,-0.200000,0.820000,-26,100,-26.342183,99.884515,-26.342183,99.884515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.724948,-0.802334,62.983923,83.748849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558271,1.468644,0.295099,0.020416,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.840094,mpc,0,-126.340000,54.885000,3.091748,1.110719,3.260000,0.875000,-0.168252,0.235719,-10.947634,16.009771,1.006328,16.009771,-10.947634,-0.250000,0.910000,-5,71,-5.113327,70.506769,-5.113327,70.506769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.766737,-0.144683,62.252662,79.280695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555068,1.472845,0.241891,0.021547,0.500621,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.850095,mpc,0,-126.340000,54.885000,2.965677,1.273356,3.160000,1.065000,-0.194323,0.208356,-12.167426,19.669147,0.640391,19.669147,-12.167426,-0.170000,0.820000,-4,44,-3.983004,43.652192,-3.983004,43.652192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.455208,0.862234,62.071348,77.405330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554183,1.460568,0.205333,0.021754,0.500481,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.860091,mpc,0,-126.340000,54.885000,2.839194,1.434684,3.040000,1.265000,-0.200806,0.169684,-12.167426,20.888939,0.335443,20.888939,-12.167426,-0.080000,0.610000,-14,47,-14.186379,46.516377,-14.186379,46.516377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.036159,1.910495,60.283379,80.093511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563165,1.458890,0.199664,0.020496,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.870092,mpc,0,-126.340000,54.885000,2.712661,1.594703,2.930000,1.445000,-0.217339,0.149703,-12.167426,20.888939,-0.152474,16.070760,-10.886644,-0.090000,0.500000,-13,54,-13.168929,53.539554,-13.168929,53.539554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.581712,2.061628,57.016221,76.734729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589000,1.630868,0.219283,0.027775,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.880064,mpc,0,-126.340000,54.885000,2.587018,1.752694,2.830000,1.595000,-0.242982,0.157694,-10.764665,11.801488,0.884349,11.801488,-10.764665,-0.110000,0.500000,-26,99,-25.931126,112.450000,-25.931126,112.450000,0.000000,-13.910446,0.000000,64.000000,0.000000,0.000000,20.504658,4.493231,57.130604,78.050159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561475,1.508789,0.236159,0.021049,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.890061,mpc,0,-126.340000,54.885000,2.462060,1.909377,2.740000,1.685000,-0.277940,0.224377,-9.727842,7.593205,0.701380,7.593205,-9.727842,-0.150000,0.690000,-33,112,-32.751855,112.450000,-32.751855,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.926737,5.354129,58.881938,81.011192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555009,1.505434,0.270095,0.019605,0.501504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.900060,mpc,0,-126.340000,54.885000,2.338579,2.064225,2.640000,1.765000,-0.301421,0.299225,-10.398727,6.312424,0.335443,6.312424,-10.398727,-0.220000,0.920000,-19,112,-18.507975,112.450000,-18.507975,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.038480,7.058748,60.589431,81.040176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553482,1.453301,0.271086,0.020574,0.502233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.910089,mpc,0,-126.340000,54.885000,2.216709,2.217546,2.550000,1.865000,-0.333291,0.352546,-11.069613,10.093779,0.579401,10.093779,-11.069613,-0.220000,1.010000,-11,111,-10.536269,110.877566,-10.536269,110.877566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.852278,8.194355,63.872548,82.035682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552652,1.478053,0.304532,0.025098,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.920063,mpc,0,-126.340000,54.885000,2.097990,2.367871,2.440000,1.995000,-0.342010,0.372871,-12.472374,15.094927,0.762370,15.094927,-12.472374,-0.170000,1.060000,0,66,0.222190,65.532770,0.222190,65.532770,0.000000,0.344797,0.000000,64.000000,0.000000,0.000000,37.539004,7.172221,62.119602,81.769244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556699,1.475848,0.350555,0.020403,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.930061,mpc,0,-126.340000,54.885000,1.981914,2.516317,2.330000,2.175000,-0.348086,0.341317,-11.496540,19.425188,0.518412,19.425188,-11.496540,-0.100000,0.890000,-11,38,-11.059574,38.105702,-11.059574,38.105702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.554772,6.573850,66.840734,89.996891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551789,1.470454,0.198571,0.019151,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.940095,mpc,0,-126.340000,54.885000,1.868859,2.662900,2.230000,2.385000,-0.361141,0.277900,-11.435550,19.486178,0.945339,19.486178,-11.435550,-0.070000,0.640000,-12,51,-11.929208,50.944403,-11.929208,50.944403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.193918,5.553664,69.826353,93.129221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552895,1.460368,0.202332,0.020782,0.500690,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.950062,mpc,0,-126.340000,54.885000,1.760421,2.806024,2.130000,2.555000,-0.369579,0.251024,-9.971800,14.911958,0.945339,14.911958,-9.971800,-0.090000,0.510000,-19,96,-18.915286,96.063419,-18.915286,96.063419,0.000000,-0.119016,0.000000,64.000000,0.000000,0.000000,52.088402,4.644404,65.998170,87.366763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554618,1.492543,0.217027,0.029677,0.500707,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.960105,mpc,0,-126.340000,54.885000,1.655496,2.947648,2.050000,2.685000,-0.394504,0.262648,-8.508050,10.093779,0.823360,10.093779,-8.508050,-0.110000,0.700000,-28,112,-28.042162,112.449984,-28.042162,112.449984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.480989,2.318564,60.986445,83.160777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554823,1.483754,0.244732,0.022255,0.501546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.970060,mpc,0,-126.340000,54.885000,1.556238,3.085354,1.970000,2.795000,-0.413762,0.290354,-7.898153,9.544873,0.030495,9.544873,-7.898153,-0.180000,0.880000,-21,108,-21.213545,108.354536,-21.213545,108.354536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.114613,0.368797,58.979612,82.218997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554908,1.723873,0.469174,0.071964,0.501738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008333,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.980081,mpc,0,-126.340000,54.885000,1.461515,3.221206,1.900000,2.925000,-0.438485,0.296206,-8.142112,13.326228,0.884349,13.326228,-8.142112,-0.210000,1.010000,-10,64,-9.720263,63.621795,-9.720263,63.621795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.981177,-1.678633,58.148497,81.246083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599836,1.506659,0.281054,0.022917,0.504191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.990062,mpc,0,-126.340000,54.885000,1.372752,3.353690,1.820000,3.085000,-0.447248,0.268690,-8.508050,17.900448,1.128308,17.900448,-8.508050,-0.170000,0.870000,-3,32,-3.341267,31.720300,-3.341267,31.720300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.916427,-2.796735,66.407258,86.019661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558535,1.635525,0.203007,0.026087,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.000062,mpc,0,-126.340000,54.885000,1.289808,3.483524,1.740000,3.275000,-0.450192,0.208524,-7.715185,17.656490,0.945339,17.656490,-7.715185,-0.100000,0.630000,-12,46,-11.660718,45.734875,-11.660718,45.734875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.176210,-3.638787,70.048482,90.785584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.082517,1.609853,0.237891,0.033869,0.500975,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008475,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.010064,mpc,0,-126.340000,54.885000,1.213215,3.610433,1.680000,3.425000,-0.466785,0.185433,-6.373413,12.960290,-0.213464,12.960290,-6.373413,-0.090000,0.490000,-20,91,-20.473191,92.905513,-20.473191,92.905513,0.000000,-2.170638,0.000000,64.000000,0.000000,0.000000,75.003847,-4.111947,67.724446,85.636203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.921023,1.876035,0.265173,0.039603,0.500996,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.020059,mpc,0,-126.340000,54.885000,1.143407,3.734243,1.630000,3.535000,-0.486593,0.199243,-5.336590,8.020133,0.091484,8.020133,-5.336590,-0.110000,0.630000,-23,112,-23.446159,112.450000,-23.446159,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.444124,-5.092517,61.503796,80.057210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563186,1.782161,0.314152,0.037985,0.894324,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.008603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.030061,mpc,0,-126.340000,54.885000,1.080622,3.855104,1.590000,3.615000,-0.509378,0.240104,-4.604715,7.044299,0.762370,7.044299,-4.604715,-0.160000,0.870000,-19,110,-18.521917,110.125839,-18.521917,110.125839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.089379,-6.095104,57.309135,77.114996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573884,1.664998,0.573030,0.032388,0.501237,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008357,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.040063,mpc,0,-126.340000,54.885000,1.025243,3.972881,1.550000,3.715000,-0.524757,0.257881,-3.994819,11.374561,0.945339,11.374561,-3.994819,-0.170000,1.000000,-14,65,-14.276043,61.874905,-14.276043,61.874905,0.000000,3.250933,0.000000,64.000000,0.000000,0.000000,79.727330,-7.777951,54.738213,75.040567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.690423,1.927990,0.470143,0.040942,0.501530,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.050072,mpc,0,-126.340000,54.885000,0.977537,4.087646,1.510000,3.855000,-0.532463,0.232646,-4.482736,16.070760,0.884349,16.070760,-4.482736,-0.140000,0.900000,-4,25,-4.165956,25.460668,-4.165956,25.460668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.175995,-8.159777,62.054737,77.483656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.619156,1.728690,0.233888,0.027304,0.500912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.060065,mpc,0,-126.340000,54.885000,0.937885,4.199129,1.480000,4.025000,-0.542115,0.174129,-4.421746,17.473521,0.152474,17.473521,-4.421746,-0.110000,0.580000,1,33,0.940693,33.197791,0.940693,33.197791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.123994,-7.682808,65.014568,84.065662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564836,1.739348,0.249605,0.034748,0.500938,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.070066,mpc,0,-126.340000,54.885000,0.906445,4.307592,1.450000,4.165000,-0.543555,0.142592,-2.775027,13.204249,-0.091484,13.204249,-2.775027,-0.050000,0.420000,-13,77,-13.164820,77.479935,-13.164820,77.479935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.866678,-6.925904,65.117839,81.998425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573692,1.655071,0.213736,0.028173,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.080064,mpc,0,-126.340000,54.885000,0.883498,4.412914,1.450000,4.265000,-0.566502,0.147914,-1.311276,6.983309,-0.030495,6.983309,-1.311276,-0.050000,0.550000,-22,112,-22.074229,112.450000,-22.074229,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.933152,-6.788992,61.928876,74.337612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602242,1.799286,0.319186,0.051775,0.500991,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008287,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.090066,mpc,0,-126.340000,54.885000,0.869241,4.515191,1.450000,4.335000,-0.580759,0.180191,0.701380,5.214611,0.640391,5.214611,0.701380,-0.100000,0.820000,-27,109,-26.895887,108.779685,-26.895887,108.779685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.891312,-7.852283,60.654236,76.993565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579544,1.603118,0.283096,0.029212,0.500716,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.100096,mpc,0,-126.340000,54.885000,0.863874,4.614665,1.460000,4.425000,-0.596126,0.189665,0.579401,9.544873,0.884349,9.544873,0.579401,-0.210000,0.990000,-3,64,-2.911251,56.364595,-2.911251,56.364595,0.000000,7.415089,0.000000,64.000000,0.000000,0.000000,70.516006,-9.066464,59.118305,77.565910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562726,1.960585,0.438087,0.047249,0.501136,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008528,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.110070,mpc,0,-126.340000,54.885000,0.867573,4.710557,1.470000,4.555000,-0.602427,0.155557,0.030495,14.972947,0.274453,14.972947,0.030495,-0.200000,0.890000,13,19,12.741588,13.332256,12.741588,13.332256,0.000000,5.447429,0.000000,64.000000,0.000000,0.000000,65.254625,-9.209383,61.917607,76.597493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609034,1.577172,0.210969,0.026394,0.500541,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.120068,mpc,0,-126.340000,54.885000,0.880467,4.803688,1.490000,4.705000,-0.609533,0.098688,0.945339,17.290552,-0.640391,17.290552,0.945339,-0.030000,0.560000,-6,14,-5.985089,14.312807,-5.985089,14.312807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.360932,-8.373080,65.512375,83.451463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563619,1.884642,0.307899,0.055351,0.501338,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008327,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.130083,mpc,0,-126.340000,54.885000,0.902717,4.894000,1.500000,4.845000,-0.597283,0.049000,2.165131,12.472374,-0.518412,12.472374,2.165131,-0.020000,0.330000,-9,59,-9.438121,67.512857,-9.438121,67.512857,0.000000,-8.200050,0.000000,64.000000,0.000000,0.000000,60.250778,-6.134539,77.747232,94.073000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.880722,1.738969,0.242951,0.042415,0.500921,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009418,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.140067,mpc,0,-126.340000,54.885000,0.934295,4.981137,1.530000,4.935000,-0.595705,0.046137,3.018985,3.567892,0.152474,3.567892,3.018985,-0.020000,0.360000,-10,104,-10.280400,112.450000,-10.280400,112.450000,0.000000,-8.137193,0.000000,64.000000,0.000000,0.000000,61.165060,-1.985717,74.833951,86.910466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.415035,1.743127,0.276175,0.037317,0.501125,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.150084,mpc,0,-126.340000,54.885000,0.975471,5.065707,1.570000,4.965000,-0.594529,0.100707,3.750861,-0.274453,0.152474,-0.274453,3.750861,-0.040000,0.620000,-6,112,-6.203017,112.450000,-6.203017,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.131525,0.863932,72.734008,82.435121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.398373,1.670601,0.287967,0.036833,0.500825,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.160143,mpc,0,-126.340000,54.885000,1.026429,5.147816,1.620000,4.975000,-0.593571,0.172816,3.445913,1.372266,-0.274453,1.372266,3.445913,-0.070000,0.900000,10,112,9.693910,112.450000,9.693910,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.055671,3.322522,74.341053,85.108378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556535,1.622492,0.325663,0.040175,0.500901,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.170152,mpc,0,-126.340000,54.885000,1.086713,5.226794,1.660000,5.045000,-0.573287,0.181794,2.714037,6.861330,0.152474,6.861330,2.714037,-0.010000,1.030000,22,67,21.958288,59.025850,21.958288,59.025850,0.000000,8.424150,0.000000,64.000000,0.000000,0.000000,49.014281,3.763710,76.645987,85.412417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.216616,1.847659,0.441392,0.044724,0.508595,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.180156,mpc,0,-126.340000,54.885000,1.156501,5.303090,1.690000,5.135000,-0.533499,0.168090,2.531068,13.387218,-0.579401,13.387218,2.531068,0.040000,0.940000,33,22,33.058820,8.438611,33.058820,8.438611,0.000000,14.011389,0.000000,64.000000,0.000000,0.000000,42.277873,3.790493,81.856495,92.249465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574077,1.455849,0.212997,0.021244,0.501252,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.190181,mpc,0,-126.340000,54.885000,1.235966,5.376981,1.740000,5.305000,-0.504034,0.071981,3.933829,17.534511,0.091484,17.534511,3.933829,0.080000,0.600000,30,-8,30.471368,-7.692463,30.471368,-7.692463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.585730,2.309042,84.684071,96.857157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555390,1.447828,0.193515,0.018751,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.200182,mpc,0,-126.340000,54.885000,1.324679,5.448216,1.790000,5.455000,-0.465321,-0.006784,5.336590,13.326228,-0.091484,13.326228,5.336590,0.140000,0.270000,22,37,22.352952,45.982093,22.352952,45.982093,0.000000,-8.674556,0.000000,64.000000,0.000000,0.000000,37.176949,3.083435,101.787386,114.392180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553408,1.490934,0.201704,0.022641,0.503044,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.210181,mpc,0,-126.340000,54.885000,1.422721,5.517059,1.860000,5.525000,-0.437279,-0.007941,7.227268,3.323933,-0.457422,3.323933,7.227268,0.150000,0.250000,12,82,12.486747,112.450000,12.486747,112.450000,0.000000,-30.142463,0.000000,64.000000,0.000000,0.000000,40.186578,5.697434,104.429674,109.077489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555045,1.500038,0.260530,0.021829,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.220178,mpc,0,-126.340000,54.885000,1.529976,5.583606,1.950000,5.525000,-0.420024,0.058606,9.483883,-3.689871,-0.518412,-3.689871,9.483883,0.150000,0.500000,1,112,0.569038,112.450000,0.569038,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.482029,9.574713,99.151478,105.661590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552016,1.666580,0.257666,0.033503,0.500807,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.230177,mpc,0,-126.340000,54.885000,1.646361,5.647985,2.060000,5.495000,-0.413639,0.152985,10.337738,-4.604715,-1.433256,-4.604715,10.337738,0.140000,0.800000,1,112,1.490594,112.450000,1.490594,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.950890,12.244975,97.086294,104.591439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554400,1.461713,0.298579,0.023004,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.240174,mpc,0,-126.340000,54.885000,1.771654,5.710262,2.170000,5.465000,-0.398346,0.245262,11.374561,-1.433256,-1.128308,-1.433256,11.374561,0.090000,0.990000,9,112,8.863537,112.450000,8.863537,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.115219,14.864016,97.320614,107.115600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555107,1.474017,0.265059,0.021014,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.250183,mpc,0,-126.340000,54.885000,1.905870,5.770632,2.280000,5.495000,-0.374130,0.275632,11.130602,5.275601,-1.189297,5.275601,11.130602,0.100000,1.070000,22,67,22.422521,64.026766,22.422521,64.026766,0.000000,3.423234,0.000000,64.000000,0.000000,0.000000,24.868667,14.641842,94.190390,101.911328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556439,1.476160,0.289182,0.021600,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.260182,mpc,0,-126.340000,54.885000,2.048529,5.829073,2.400000,5.595000,-0.351471,0.234073,11.618519,12.960290,-0.457422,12.960290,11.618519,0.120000,0.910000,29,22,29.261812,8.435869,29.261812,8.435869,0.000000,14.014131,0.000000,64.000000,0.000000,0.000000,16.068162,13.104373,93.596854,103.952772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553690,1.454170,0.190750,0.020649,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.270181,mpc,0,-126.340000,54.885000,2.199523,5.885751,2.530000,5.735000,-0.330477,0.150751,12.594353,14.789979,-1.372266,14.789979,12.594353,0.190000,0.590000,23,11,23.022149,11.353825,23.022149,11.353825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.619519,11.044104,93.965663,107.010245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555999,1.630935,0.198427,0.025772,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.280144,mpc,0,-126.340000,54.885000,2.358017,5.940580,2.660000,5.865000,-0.301983,0.075580,12.777322,11.130602,-1.250287,11.130602,12.777322,0.230000,0.340000,25,56,25.147223,55.566844,25.147223,55.566844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.702712,9.699864,103.487209,115.495875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550082,1.517378,0.188652,0.025616,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.290176,mpc,0,-126.340000,54.885000,2.525475,5.994248,2.800000,5.915000,-0.274525,0.079248,15.155916,3.323933,-1.311276,3.323933,15.155916,0.250000,0.400000,9,101,8.877379,112.450000,8.877379,112.450000,0.000000,-11.883155,0.000000,64.000000,0.000000,0.000000,4.588894,10.603453,99.890135,106.755016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559605,1.633706,0.278526,0.043101,0.501311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.300191,mpc,0,-126.340000,54.885000,2.700201,6.046384,2.970000,5.925000,-0.269799,0.121384,16.985604,-2.470079,-2.104141,-2.470079,16.985604,0.210000,0.670000,2,112,2.098630,112.450000,2.098630,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.758760,11.091969,93.577062,99.694184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576182,1.477081,0.241852,0.019949,0.503169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.310176,mpc,0,-126.340000,54.885000,2.881642,6.097054,3.150000,5.915000,-0.268358,0.182054,17.900448,-1.006328,-1.860183,-1.006328,17.900448,0.150000,0.950000,8,112,7.628319,111.619057,7.628319,111.619057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.905078,11.589274,91.433724,99.283160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553706,1.465269,0.268333,0.020718,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.320183,mpc,0,-126.340000,54.885000,3.070418,6.146634,3.330000,5.935000,-0.259582,0.211634,17.595500,3.628881,-1.250287,3.628881,17.595500,0.140000,1.050000,20,67,19.984472,66.920968,19.984472,66.920968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.323899,11.192307,88.129408,96.915485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553415,1.570887,0.298126,0.024098,0.506926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.330182,mpc,0,-126.340000,54.885000,3.265617,6.195078,3.510000,5.995000,-0.244383,0.200078,17.168573,10.032790,-1.555235,10.032790,17.168573,0.160000,0.930000,31,22,31.205756,21.730557,31.205756,21.730557,0.000000,0.190411,0.000000,64.000000,0.000000,0.000000,-12.752433,11.123351,88.242801,102.475983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555149,1.468155,0.201540,0.020593,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.340154,mpc,0,-126.340000,54.885000,3.466500,6.242415,3.690000,6.105000,-0.223500,0.137415,17.229563,11.435550,-2.226120,11.435550,17.229563,0.210000,0.590000,33,33,33.217817,32.698329,33.217817,32.698329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.249541,11.926384,89.532650,108.706687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606730,1.469001,0.209566,0.021845,0.502867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.350176,mpc,0,-126.340000,54.885000,3.674253,6.289110,3.880000,6.185000,-0.205747,0.104110,18.571334,6.739351,-2.043152,6.739351,18.571334,0.300000,0.420000,15,78,15.372495,83.570560,15.372495,83.570560,0.000000,-5.872231,0.000000,64.000000,0.000000,0.000000,-21.573729,12.512719,93.882328,110.445171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551563,1.458740,0.192496,0.019390,0.502063,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.360183,mpc,0,-126.340000,54.885000,3.887192,6.334965,4.080000,6.205000,-0.192808,0.129965,19.669147,0.579401,-2.470079,0.579401,19.669147,0.270000,0.560000,12,112,12.054227,112.450000,12.054227,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.099454,12.347345,87.801966,95.620471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553009,1.449214,0.230524,0.019363,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.370147,mpc,0,-126.340000,54.885000,4.104287,6.379964,4.290000,6.205000,-0.185713,0.174964,19.791126,-1.616224,-1.311276,-1.616224,19.791126,0.210000,0.850000,22,112,21.874394,112.450000,21.874394,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.913256,11.663250,86.931084,96.162698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.994820,1.630151,0.316887,0.028366,0.501126,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008481,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.380149,mpc,0,-126.340000,54.885000,4.326901,6.424572,4.500000,6.215000,-0.173099,0.209572,19.852116,1.982162,-0.762370,1.982162,19.852116,0.210000,1.020000,27,81,27.487608,81.443219,27.487608,81.443219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.904484,11.440599,87.787617,96.087491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562968,1.633245,0.295328,0.029954,0.504501,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.390151,mpc,0,-126.340000,54.885000,4.553804,6.468715,4.690000,6.255000,-0.136196,0.213715,18.449355,7.105289,-1.616224,7.105289,18.449355,0.240000,0.920000,45,48,44.551194,47.742328,44.551194,47.742328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.495574,11.566328,87.147628,97.149143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584358,1.736657,0.235905,0.029389,0.503869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.400148,mpc,0,-126.340000,54.885000,4.784428,6.512459,4.890000,6.335000,-0.105572,0.177459,18.022427,10.459717,-1.799193,10.459717,18.022427,0.330000,0.760000,45,30,44.658536,29.877824,44.658536,29.877824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.411221,11.173917,85.434430,97.577805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563179,1.621656,0.224756,0.019681,0.500705,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.410147,mpc,0,-126.340000,54.885000,5.018540,6.555931,5.090000,6.415000,-0.071460,0.140931,19.364199,8.630029,-2.470079,8.630029,19.364199,0.400000,0.490000,29,65,29.438831,65.092554,29.438831,65.092554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.727271,11.454142,96.989533,108.392211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573717,1.797656,0.256732,0.032653,0.501223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.420148,mpc,0,-126.340000,54.885000,5.255713,6.599217,5.300000,6.465000,-0.044287,0.134217,21.132897,3.384923,-2.775027,3.384923,21.132897,0.400000,0.530000,16,106,15.850224,105.597856,15.850224,105.597856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.084677,10.365208,91.854437,95.626108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568129,1.707637,0.244513,0.028257,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.430146,mpc,0,-126.340000,54.885000,5.495357,6.642370,5.510000,6.475000,-0.014643,0.167370,22.535658,-0.213464,-1.677214,-0.213464,22.535658,0.300000,0.780000,18,112,18.353678,112.450000,18.353678,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.643299,8.771256,86.560367,94.443025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566843,1.696842,0.324509,0.018277,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.440143,mpc,0,-126.340000,54.885000,5.737100,6.685477,5.740000,6.485000,-0.002900,0.200477,22.413679,0.884349,-2.165131,0.884349,22.413679,0.250000,0.990000,28,93,28.084840,93.360535,28.084840,93.360535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.188966,7.878735,84.511986,92.745193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544883,1.472829,0.225547,0.015517,0.501528,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.450146,mpc,0,-126.340000,54.885000,5.980655,6.728638,5.970000,6.525000,0.010655,0.203638,21.925762,6.312424,-2.409089,6.312424,21.925762,0.260000,0.980000,35,50,35.318018,49.680912,35.318018,49.680912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.418609,7.154002,81.319328,88.847620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550371,1.487264,0.193974,0.020420,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.460184,mpc,0,-126.340000,54.885000,6.226314,6.772045,6.200000,6.605000,0.026314,0.167045,22.108731,9.483883,-2.836017,9.483883,22.108731,0.350000,0.770000,26,38,25.714441,37.505552,25.714441,37.505552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.719384,7.606952,82.105067,92.999687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.808180,1.783974,0.237601,0.043137,0.501158,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009388,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.470143,mpc,0,-126.340000,54.885000,6.470848,6.815265,6.440000,6.685000,0.030848,0.130265,23.450502,8.812998,-2.957996,8.812998,23.450502,0.340000,0.580000,15,57,15.305110,56.558031,15.305110,56.558031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.885316,7.111161,83.705867,94.761853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559051,1.458678,0.203506,0.020802,0.500657,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.480183,mpc,0,-126.340000,54.885000,6.717703,6.859039,6.690000,6.735000,0.027703,0.124039,25.097221,4.482736,-3.323933,4.482736,25.097221,0.300000,0.540000,3,96,3.415936,96.328868,3.415936,96.328868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.036831,6.716930,79.128781,90.954230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561103,1.510972,0.233910,0.024178,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.490179,mpc,0,-126.340000,54.885000,6.963393,6.902872,6.960000,6.755000,0.003393,0.147872,26.317013,1.433256,-2.409089,1.433256,26.317013,0.230000,0.740000,-3,108,-3.383594,107.722795,-3.383594,107.722795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.077635,5.093209,72.835243,90.125574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554074,1.472334,0.225850,0.016386,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.500169,mpc,0,-126.340000,54.885000,7.208400,6.946966,7.230000,6.775000,-0.021600,0.171966,26.378003,1.311276,-2.470079,1.311276,26.378003,0.160000,0.930000,1,95,0.683634,94.759586,0.683634,94.759586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.607744,3.999310,71.505878,87.868786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543714,1.432288,0.242237,0.018043,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.510175,mpc,0,-126.340000,54.885000,7.452860,6.991454,7.490000,6.805000,-0.037140,0.186454,25.524149,4.787684,-2.897006,4.787684,25.524149,0.140000,0.970000,9,64,8.797446,64.009811,8.797446,64.009811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.860099,3.304884,71.935834,82.295643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548128,1.451770,0.213362,0.020603,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.520167,mpc,0,-126.340000,54.885000,7.695616,7.036230,7.750000,6.865000,-0.054384,0.171230,24.670294,8.386070,-2.775027,8.386070,24.670294,0.140000,0.830000,14,45,14.462094,44.956015,14.462094,44.956015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.614986,3.388324,73.942493,82.442525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557204,1.659288,0.213994,0.030395,0.504239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.530145,mpc,0,-126.340000,54.885000,7.936261,7.081310,8.000000,6.945000,-0.063739,0.136310,24.670294,8.386070,-2.957996,8.995966,23.328523,0.110000,0.660000,16,57,15.705005,56.719861,15.705005,56.719861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.354562,4.018907,76.535093,86.772187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560102,1.926163,0.291159,0.081238,0.501288,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008381,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.540153,mpc,0,-126.340000,54.885000,8.175430,7.126901,8.240000,7.015000,-0.064570,0.111901,22.474668,6.190445,-3.262944,6.190445,22.474668,0.130000,0.600000,29,79,28.680517,79.300606,28.680517,79.300606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.054524,4.132715,74.705496,83.712543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566835,1.447101,0.196305,0.017959,0.502473,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.550179,mpc,0,-126.340000,54.885000,8.412427,7.172958,8.470000,7.055000,-0.057573,0.117958,21.864772,2.592058,-2.165131,2.592058,21.864772,0.150000,0.680000,28,104,28.150151,103.678039,28.150151,103.678039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.516742,5.225242,74.769529,83.070279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556099,1.487681,0.237471,0.020193,0.503363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.560179,mpc,0,-126.340000,54.885000,8.645853,7.219278,8.690000,7.065000,-0.044147,0.154278,21.925762,1.128308,-2.226120,1.128308,21.925762,0.240000,0.860000,13,104,12.704495,104.230920,12.704495,104.230920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.804166,5.358033,68.464918,76.039931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554008,1.500642,0.275254,0.021995,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.570174,mpc,0,-126.340000,54.885000,8.875808,7.265942,8.920000,7.105000,-0.044192,0.160942,22.169720,3.994819,-2.287110,3.994819,22.169720,0.220000,0.980000,9,71,9.140460,70.908673,9.140460,70.908673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.554333,4.807763,61.039167,68.761638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553363,1.475555,0.287157,0.022132,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.580146,mpc,0,-126.340000,54.885000,9.101578,7.312855,9.130000,7.165000,-0.028422,0.147855,19.974095,8.081122,-2.714037,8.081122,19.974095,0.200000,0.890000,29,43,29.375202,43.452049,29.375202,43.452049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.614631,5.698670,60.581130,67.252976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558951,1.481635,0.200601,0.020964,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.590147,mpc,0,-126.340000,54.885000,9.323948,7.360228,9.340000,7.245000,-0.016052,0.115228,18.876282,8.386070,-2.470079,8.386070,18.876282,0.200000,0.690000,37,55,37.237743,55.155109,37.237743,55.155109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.068111,7.379851,67.384739,77.459290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561438,1.535042,0.209131,0.021248,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.600177,mpc,0,-126.340000,54.885000,9.542569,7.408035,9.530000,7.305000,0.012569,0.103035,17.839459,6.800341,-2.165131,6.800341,17.839459,0.260000,0.600000,36,76,36.402442,76.215480,36.402442,76.215480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.459784,7.013119,68.253509,79.205235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556717,1.463612,0.210119,0.020329,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.610144,mpc,0,-126.340000,54.885000,9.755153,7.455801,9.710000,7.355000,0.045153,0.100801,18.022427,2.897006,-2.531068,2.897006,18.022427,0.310000,0.670000,25,103,24.827436,102.752314,24.827436,102.752314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.735055,7.510190,69.089787,81.956202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549384,1.477343,0.212121,0.019343,0.501064,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.620583,mpc,0,-126.340000,54.885000,9.972483,7.506053,9.920000,7.385000,0.052483,0.121053,18.327375,1.860183,-2.226120,1.860183,18.327375,0.340000,0.860000,12,97,12.089710,97.257338,12.089710,97.257338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.634788,6.565889,62.413254,75.610025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593401,1.467298,0.247146,0.018798,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.630144,mpc,0,-126.340000,54.885000,10.166494,7.552230,10.100000,7.405000,0.066494,0.147230,18.388365,3.201954,-1.738204,3.201954,18.388365,0.240000,0.960000,20,79,20.044021,79.456607,20.044021,79.456607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.307799,6.295491,57.713474,66.243313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556434,1.481782,0.220261,0.022010,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.640172,mpc,0,-126.340000,54.885000,10.364535,7.600758,10.290000,7.465000,0.074535,0.135758,17.229563,6.861330,-2.165131,6.861330,17.229563,0.210000,0.910000,31,52,30.813404,52.292696,30.813404,52.292696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.557239,5.246371,58.345588,62.751418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554524,1.500995,0.211321,0.026682,0.504800,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.650179,mpc,0,-126.340000,54.885000,10.556349,7.649214,10.460000,7.545000,0.096349,0.104214,16.680656,8.812998,-2.165131,8.812998,16.680656,0.250000,0.710000,28,50,28.223227,50.162894,28.223227,50.162894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.147499,4.717547,61.372722,68.658260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567311,1.567048,0.199519,0.024294,0.500310,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.660177,mpc,0,-126.340000,54.885000,10.741975,7.697587,10.630000,7.615000,0.111975,0.082587,15.582843,7.349247,-2.409089,7.349247,15.582843,0.280000,0.620000,29,68,28.831398,68.162329,28.831398,68.162329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.618733,2.666042,58.377168,67.039290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555760,1.591049,0.194833,0.028044,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.670178,mpc,0,-126.340000,54.885000,10.921436,7.745858,10.790000,7.665000,0.131436,0.080858,15.887791,2.836017,-2.287110,2.836017,15.887791,0.280000,0.630000,20,105,20.297871,104.587008,20.297871,104.587008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.629365,0.635361,54.630943,62.125861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575734,1.650232,0.268739,0.036032,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.680153,mpc,0,-126.340000,54.885000,11.094035,7.793803,10.960000,7.685000,0.134035,0.108803,15.826802,1.128308,-2.226120,1.128308,15.826802,0.260000,0.820000,16,105,15.904623,105.422802,15.904623,105.422802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.747288,-3.136317,52.063633,65.800585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.411073,1.658008,0.344293,0.042094,0.500996,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.690153,mpc,0,-126.340000,54.885000,11.260455,7.841567,11.110000,7.715000,0.150455,0.126567,15.216906,2.714037,-1.921172,2.714037,15.216906,0.230000,0.990000,20,78,20.078533,78.267888,20.078533,78.267888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.324877,-5.341905,53.731692,63.422003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578436,1.589489,0.323735,0.027030,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.700148,mpc,0,-126.340000,54.885000,11.420068,7.888925,11.270000,7.765000,0.150068,0.123925,15.094927,6.922320,-1.616224,6.922320,15.094927,0.210000,0.940000,19,46,18.945590,46.190748,18.945590,46.190748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.174493,-6.414171,59.129499,63.460672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587961,1.680698,0.241689,0.025066,0.500992,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.710151,mpc,0,-126.340000,54.885000,11.572912,7.935829,11.420000,7.835000,0.152912,0.100829,13.875134,8.752008,-1.921172,8.752008,13.875134,0.200000,0.690000,26,50,25.574189,49.707909,25.574189,49.707909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.889484,-5.989254,65.779547,72.674983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572848,1.729213,0.242627,0.037462,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.720150,mpc,0,-126.340000,54.885000,11.718693,7.982120,11.560000,7.895000,0.158693,0.087120,13.204249,5.885497,-2.043152,5.885497,13.204249,0.210000,0.580000,24,81,23.646656,81.353776,23.646656,81.353776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.827668,-6.498714,61.954708,66.603082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579499,1.758205,0.245254,0.042010,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.730149,mpc,0,-126.340000,54.885000,11.857376,8.027706,11.710000,7.935000,0.147376,0.092706,13.753155,2.287110,-1.677214,2.287110,13.753155,0.240000,0.670000,6,104,5.819901,103.709019,5.819901,103.709019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.223774,-8.964614,47.314477,52.758974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574426,1.760258,0.297230,0.039838,0.501208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.740149,mpc,0,-126.340000,54.885000,11.988882,8.072474,11.850000,7.955000,0.138882,0.117474,13.692166,0.457422,-1.738204,0.457422,13.692166,0.180000,0.820000,5,107,4.710118,107.497434,4.710118,107.497434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.855535,-12.120341,42.067263,51.346943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566482,1.699722,0.311889,0.031455,0.501083,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.750152,mpc,0,-126.340000,54.885000,12.113192,8.116320,11.990000,7.975000,0.123192,0.141320,13.692166,0.457422,-1.189297,2.592058,12.899301,0.110000,1.000000,5,92,5.209710,92.332410,5.209710,92.332410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.726061,-13.953004,43.796429,46.710620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571989,1.636065,0.288083,0.034377,0.501151,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.760144,mpc,0,-126.340000,54.885000,12.230104,8.159065,12.130000,8.015000,0.100104,0.144065,11.618519,6.190445,-1.372266,6.190445,11.618519,0.080000,0.930000,20,50,20.384280,50.424375,20.384280,50.424375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.063151,-15.173705,48.399405,48.745727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555404,1.714217,0.238859,0.036583,0.500746,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.770174,mpc,0,-126.340000,54.885000,12.340121,8.200783,12.250000,8.105000,0.090121,0.095783,10.825654,10.093779,-1.799193,10.093779,10.825654,0.100000,0.790000,20,23,19.611709,23.195740,19.611709,23.195740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.964638,-14.467874,61.245900,61.735147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561121,1.788505,0.247869,0.040845,2.121404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.780149,mpc,0,-126.340000,54.885000,12.442243,8.240966,12.350000,8.185000,0.092243,0.055966,9.483883,7.654195,-1.616224,7.654195,9.483883,0.160000,0.520000,17,61,16.817916,61.184397,16.817916,61.184397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.603394,-11.420525,68.169110,80.138590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586227,1.620882,0.221563,0.028301,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.790145,mpc,0,-126.340000,54.885000,12.537313,8.279805,12.460000,8.235000,0.077313,0.044805,8.630029,2.348100,-1.555235,2.348100,8.630029,0.160000,0.510000,14,105,14.434937,104.928695,14.434937,104.928695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.801056,-10.899652,53.282502,60.713381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562382,1.639769,0.255444,0.034429,0.500973,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.800181,mpc,0,-126.340000,54.885000,12.625467,8.317226,12.550000,8.225000,0.075467,0.092226,9.178935,-2.775027,-0.945339,-2.775027,9.178935,0.150000,0.770000,2,112,1.960331,112.450000,1.960331,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.516001,-11.006629,46.939905,55.135922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569134,1.622076,0.275479,0.032671,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.810150,mpc,0,-126.340000,54.885000,12.705835,8.352702,12.650000,8.205000,0.055835,0.147702,8.020133,-2.592058,-1.372266,-2.592058,8.020133,0.110000,0.980000,8,111,7.839471,111.084766,7.839471,111.084766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.815928,-10.763101,45.769188,52.152821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566821,1.549523,0.294000,0.021092,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.820178,mpc,0,-126.340000,54.885000,12.779526,8.386560,12.730000,8.225000,0.049526,0.161560,7.654195,2.348100,-1.189297,2.348100,7.654195,0.070000,1.070000,11,66,11.116423,61.798453,11.116423,61.798453,0.000000,4.286314,0.000000,64.000000,0.000000,0.000000,-53.951863,-11.432796,47.183299,49.206205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554548,1.619405,0.336723,0.034289,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.830147,mpc,0,-126.340000,54.885000,12.845733,8.418262,12.800000,8.275000,0.045733,0.143262,5.641538,7.105289,-0.701380,7.105289,5.641538,0.070000,0.910000,24,32,24.204131,31.552178,24.204131,31.552178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.514416,-10.653626,58.794350,60.933473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559027,1.461949,0.194630,0.019884,0.500638,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.840187,mpc,0,-126.340000,54.885000,12.905417,8.448092,12.850000,8.345000,0.055417,0.103092,3.140965,8.386070,-0.701380,8.386070,3.140965,0.130000,0.630000,35,39,34.717645,39.069579,34.717645,39.069579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.604531,-8.368999,67.041475,79.397817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552493,1.617274,0.222979,0.021784,0.500754,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.850179,mpc,0,-126.340000,54.885000,12.957943,8.475553,12.890000,8.395000,0.067943,0.080553,3.384923,4.299767,-0.274453,4.299767,3.384923,0.240000,0.500000,13,80,13.131904,80.064333,13.131904,80.064333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.271504,-7.424300,59.591848,72.510626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550862,1.476574,0.191093,0.020945,0.505369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.860178,mpc,0,-126.340000,54.885000,13.003772,8.500682,12.930000,8.395000,0.073772,0.105682,3.628881,-2.287110,-1.006328,-2.287110,3.628881,0.240000,0.620000,2,112,2.161539,112.450000,2.161539,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.950702,-8.761575,46.611043,64.101145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552384,1.465574,0.246214,0.022818,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.870178,mpc,0,-126.340000,54.885000,13.043006,8.523336,12.970000,8.365000,0.073006,0.158336,3.811850,-4.970653,-0.030495,-4.970653,3.811850,0.130000,0.880000,7,112,7.068208,112.450000,7.068208,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.161027,-9.891880,44.247977,61.183960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558572,1.454907,0.269790,0.019314,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.880174,mpc,0,-126.340000,54.885000,13.075774,8.543376,13.010000,8.345000,0.065774,0.198376,2.409089,-2.104141,-0.640391,-2.104141,2.409089,0.100000,1.040000,18,90,17.842889,90.347574,17.842889,90.347574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.357730,-10.472226,44.834368,53.929827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549582,1.450205,0.249903,0.018737,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.890182,mpc,0,-126.340000,54.885000,13.102273,8.560706,13.030000,8.355000,0.072273,0.205706,0.518412,3.262944,-0.091484,3.262944,0.518412,0.100000,1.010000,32,46,32.025005,46.171743,32.025005,46.171743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.118516,-11.415344,48.026288,54.027272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551454,1.472433,0.208892,0.020385,0.501966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.900192,mpc,0,-126.340000,54.885000,13.122638,8.575185,13.040000,8.405000,0.082638,0.170185,-0.518412,6.007476,-0.213464,6.007476,-0.518412,0.180000,0.810000,29,33,28.695039,33.398101,28.695039,33.398101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.741701,-10.838758,57.969581,68.702620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565666,1.520994,0.219799,0.024676,0.501399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.910181,mpc,0,-126.340000,54.885000,13.137015,8.586670,13.040000,8.445000,0.097015,0.141670,-0.579401,4.177788,0.335443,4.177788,-0.579401,0.240000,0.560000,18,65,17.623574,64.743036,17.623574,64.743036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.956152,-10.656745,61.128400,78.964414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554396,1.455180,0.191080,0.019988,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.920182,mpc,0,-126.340000,54.885000,13.145644,8.595090,13.040000,8.455000,0.105644,0.140090,0.213464,-1.372266,-0.091484,-1.372266,0.213464,0.240000,0.590000,4,106,4.308123,105.613582,4.308123,105.613582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.542713,-11.987022,50.669247,66.037105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552890,1.446014,0.220213,0.020072,0.503044,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.930179,mpc,0,-126.340000,54.885000,13.148697,8.600318,13.050000,8.425000,0.098697,0.175318,0.518412,-4.848673,-0.091484,-4.848673,0.518412,0.150000,0.820000,6,112,5.785300,112.450000,5.785300,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.235492,-13.996290,44.738225,62.754493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547185,1.870935,0.398190,0.050573,0.501400,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008384,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.940147,mpc,0,-126.340000,54.885000,13.146392,8.602255,13.050000,8.395000,0.096392,0.207255,-0.518412,-4.116798,0.335443,-4.116798,-0.518412,0.100000,1.010000,17,92,16.648909,92.146700,16.648909,92.146700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.283227,-15.466874,40.074323,56.157146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552365,1.472300,0.336877,0.023860,0.500642,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.950177,mpc,0,-126.340000,54.885000,13.138887,8.600802,13.050000,8.395000,0.088887,0.205802,-2.653048,0.579401,0.518412,0.579401,-2.653048,0.100000,1.020000,33,49,32.526179,48.519873,32.526179,48.519873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.138710,-16.436737,41.785305,52.462777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561006,1.481175,0.211148,0.024108,0.500769,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.960184,mpc,0,-126.340000,54.885000,13.126422,8.595859,13.030000,8.425000,0.096422,0.170859,-2.836017,3.750861,0.030495,3.750861,-2.836017,0.180000,0.800000,23,34,22.978883,33.527996,22.978883,33.527996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.664108,-15.723117,51.847934,63.729439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556150,1.627253,0.219705,0.028064,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.970174,mpc,0,-126.340000,54.885000,13.109233,8.587357,13.010000,8.455000,0.099233,0.132357,-1.616224,2.470079,-0.518412,2.470079,-1.616224,0.230000,0.580000,2,56,2.013676,55.918682,2.013676,55.918682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.381785,-15.342690,64.525628,77.128785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555196,1.468467,0.198991,0.021372,0.504077,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.980174,mpc,0,-126.340000,54.885000,13.087491,8.575195,13.000000,8.445000,0.087491,0.130195,-1.311276,-2.226120,-0.030495,-2.226120,-1.311276,0.160000,0.560000,1,94,1.152216,93.536885,1.152216,93.536885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.734160,-15.188964,53.973226,68.778990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552871,1.466152,0.217863,0.020122,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.990173,mpc,0,-126.340000,54.885000,13.061433,8.559309,12.990000,8.405000,0.071433,0.154309,-1.189297,-7.105289,0.152474,-7.105289,-1.189297,0.090000,0.730000,2,112,2.363054,112.450000,2.363054,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.975602,-14.767862,42.258791,58.484217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547913,1.574315,0.228154,0.020704,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.000178,mpc,0,-126.340000,54.885000,13.031250,8.539616,12.980000,8.345000,0.051250,0.194616,-1.799193,-6.007476,0.762370,-6.007476,-1.799193,0.050000,0.870000,8,98,7.955591,97.934586,7.955591,97.934586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.900768,-14.907636,37.787808,53.614955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554240,1.480703,0.274865,0.020313,0.502501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.010146,mpc,0,-126.340000,54.885000,12.997304,8.516159,12.970000,8.315000,0.027304,0.201159,-1.799193,-6.007476,0.274453,-2.165131,-2.287110,0.050000,1.020000,3,80,2.878089,80.211637,2.878089,80.211637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.834504,-14.037112,37.805084,47.046776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.811711,1.823031,0.258699,0.039461,0.500595,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008445,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.020150,mpc,0,-126.340000,54.885000,12.959564,8.488718,12.940000,8.335000,0.019564,0.153718,-3.445913,2.653048,0.274453,2.653048,-3.445913,0.050000,0.950000,17,35,16.518603,7.025115,16.518603,7.025115,0.000000,28.186521,0.000000,64.000000,0.000000,0.000000,19.258228,-14.927456,39.064624,53.286309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572486,1.565935,0.217306,0.026827,0.500517,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.030142,mpc,0,-126.340000,54.885000,12.918407,8.457363,12.920000,8.365000,-0.001593,0.092363,-3.994819,5.214611,0.579401,5.214611,-3.994819,0.080000,0.710000,15,-4,15.104525,-3.924961,15.104525,-3.924961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.590133,-14.074890,53.065311,69.742666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546926,1.439378,0.183360,0.019445,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.040181,mpc,0,-126.340000,54.885000,12.873780,8.421854,12.890000,8.395000,-0.016220,0.026854,-3.567892,1.372266,0.274453,1.372266,-3.567892,0.110000,0.340000,3,41,3.256438,49.052554,3.256438,49.052554,0.000000,-7.977515,0.000000,64.000000,0.000000,0.000000,29.266865,-8.950642,81.097009,101.707780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554041,1.436785,0.191396,0.016095,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.050179,mpc,0,-126.340000,54.885000,12.826282,8.382473,12.860000,8.345000,-0.033718,0.037473,-2.714037,-8.508050,0.457422,-8.508050,-2.714037,0.090000,0.300000,-9,86,-9.163481,112.450000,-9.163481,112.450000,0.000000,-26.374961,0.000000,64.000000,0.000000,0.000000,37.181298,-4.178723,69.284378,82.794800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546170,1.440166,0.244557,0.018164,0.503569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.060177,mpc,0,-126.340000,54.885000,12.775926,8.339059,12.850000,8.225000,-0.074074,0.114059,-1.738204,-14.850968,0.091484,-14.850968,-1.738204,0.050000,0.570000,-21,112,-21.149516,112.450000,-21.149516,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.289868,0.105075,64.513999,74.680787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551574,1.491778,0.238392,0.022472,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.070177,mpc,0,-126.340000,54.885000,12.722905,8.291601,12.830000,8.085000,-0.107095,0.206601,-1.860183,-15.460864,0.091484,-15.460864,-1.860183,0.010000,0.860000,-22,112,-21.750953,112.450000,-21.750953,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.421779,3.501769,60.408672,72.807203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.305857,1.673640,0.297063,0.030215,1.460117,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010778,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.080991,mpc,0,-126.340000,54.885000,12.662789,8.235731,12.810000,7.955000,-0.147211,0.280731,-2.836017,-10.703675,0.640391,-10.703675,-2.836017,-0.040000,1.060000,-12,96,-11.606800,96.254404,-11.606800,96.254404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.579305,6.554865,56.195254,71.138470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566973,1.509000,0.321444,0.016291,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.091065,mpc,0,-126.340000,54.885000,12.604379,8.179439,12.780000,7.885000,-0.175621,0.294439,-3.872840,-2.531068,0.396432,-2.531068,-3.872840,-0.060000,1.010000,-1,51,-0.874746,30.901545,-0.874746,30.901545,0.000000,20.352858,0.000000,64.000000,0.000000,0.000000,40.411800,7.599692,60.201313,73.153440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.312756,1.489198,0.279314,0.020722,0.504060,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.101047,mpc,0,-126.340000,54.885000,12.544399,8.119651,12.740000,7.895000,-0.195601,0.224651,-5.031642,2.957996,0.335443,2.957996,-5.031642,-0.070000,0.800000,10,6,10.099444,-7.236435,10.099444,-7.236435,0.000000,13.490839,0.000000,64.000000,0.000000,0.000000,38.242852,7.692966,68.822795,89.780003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539005,1.617596,0.208293,0.021291,0.502848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.111049,mpc,0,-126.340000,54.885000,12.482345,8.055754,12.700000,7.925000,-0.217655,0.130754,-5.275601,3.872840,0.579401,3.872840,-5.275601,-0.050000,0.460000,8,1,7.958002,1.463349,7.958002,1.463349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.010865,8.836076,79.039180,109.637554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550864,1.438604,0.201277,0.019584,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.121083,mpc,0,-126.340000,54.885000,12.418297,7.987693,12.650000,7.925000,-0.231703,0.062693,-5.763517,-2.348100,0.152474,-2.348100,-5.763517,-0.010000,0.240000,3,46,2.757706,62.124072,2.757706,62.124072,0.000000,-15.660723,0.000000,64.000000,0.000000,0.000000,44.778321,10.781432,88.738186,114.909815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555767,1.597975,0.197971,0.020816,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.131078,mpc,0,-126.340000,54.885000,12.352845,7.915992,12.600000,7.855000,-0.247155,0.060992,-4.970653,-11.374561,0.030495,-11.374561,-4.970653,0.000000,0.290000,-11,91,-11.347340,112.450000,-11.347340,112.450000,0.000000,-20.986651,0.000000,64.000000,0.000000,0.000000,50.947675,12.847763,80.516187,98.882559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559398,1.474975,0.248692,0.023948,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.141080,mpc,0,-126.340000,54.885000,12.285827,7.840396,12.550000,7.725000,-0.264173,0.115396,-4.055809,-16.863625,0.152474,-16.863625,-4.055809,-0.010000,0.580000,-24,112,-23.716322,112.450000,-23.716322,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.421967,14.540751,78.564017,91.718703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553477,1.464970,0.276348,0.019371,0.500254,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.151083,mpc,0,-126.340000,54.885000,12.217411,7.761021,12.520000,7.565000,-0.302589,0.196021,-3.628881,-16.619667,0.396432,-16.619667,-3.628881,-0.050000,0.880000,-28,112,-28.404464,112.450000,-28.404464,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.993095,16.422188,72.460595,87.242266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551375,1.436388,0.327889,0.019071,0.504854,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.161086,mpc,0,-126.340000,54.885000,12.147709,7.677943,12.480000,7.455000,-0.332291,0.222943,-4.543725,-10.520706,0.701380,-10.520706,-4.543725,-0.120000,1.060000,-14,67,-13.807890,60.982515,-13.807890,60.982515,0.000000,6.467485,0.000000,64.000000,0.000000,0.000000,56.073847,17.919168,62.123905,81.380928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557370,1.699641,0.360120,0.040695,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.171058,mpc,0,-126.340000,54.885000,12.077040,7.591520,12.430000,7.395000,-0.352960,0.196520,-4.543725,-10.520706,1.067318,-1.677214,-6.373413,-0.160000,0.910000,-10,67,-10.317466,66.539441,-10.317466,66.539441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.479573,22.316212,67.082038,90.059550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568660,1.613482,0.227476,0.026075,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.181086,mpc,0,-126.340000,54.885000,12.004874,7.501083,12.370000,7.395000,-0.365126,0.106083,-7.227268,2.104141,0.945339,2.104141,-7.227268,-0.130000,0.800000,12,22,11.765922,-37.625008,11.765922,-37.625008,0.000000,59.164449,0.000000,64.000000,0.000000,0.000000,49.975124,19.206329,59.609680,77.866980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563280,1.568943,0.232101,0.023780,0.503718,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.192191,mpc,0,-126.340000,54.885000,11.923759,7.396925,12.290000,7.445000,-0.366241,-0.048075,-7.288257,4.116798,0.457422,4.116798,-7.288257,-0.050000,0.520000,4,-23,3.508136,-48.731694,3.508136,-48.731694,0.000000,25.271135,0.000000,64.000000,0.000000,0.000000,47.359131,15.624596,68.609408,93.609947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585692,1.681575,0.238865,0.029750,0.501077,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.201049,mpc,0,-126.340000,54.885000,11.858216,7.310931,12.240000,7.455000,-0.381784,-0.144069,-7.044299,0.518412,0.884349,0.518412,-7.044299,-0.030000,0.230000,-4,-7,-4.377304,-6.890234,-4.377304,-6.890234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.087582,14.625994,98.968511,121.353093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556328,1.592584,0.215502,0.024689,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.211080,mpc,0,-126.340000,54.885000,11.783138,7.210540,12.160000,7.405000,-0.376862,-0.194460,-6.617372,-8.812998,0.884349,-8.812998,-6.617372,-0.020000,0.110000,-13,38,-13.119140,73.633523,-13.119140,73.633523,0.000000,-35.523757,0.000000,64.000000,0.000000,0.000000,58.157055,15.563113,96.742790,115.186640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558671,1.568695,0.208444,0.019686,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.221078,mpc,0,-126.340000,54.885000,11.707431,7.107415,12.110000,7.265000,-0.402569,-0.157585,-5.519559,-18.876282,-0.152474,-18.876282,-5.519559,-0.040000,0.160000,-27,83,-26.830249,112.450000,-26.830249,112.450000,0.000000,-29.340234,0.000000,64.000000,0.000000,0.000000,62.156437,19.205871,88.365605,103.733456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546648,1.456914,0.243934,0.019032,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.231074,mpc,0,-126.340000,54.885000,11.630907,7.001407,12.050000,7.045000,-0.419093,-0.043593,-5.336590,-26.317013,-0.701380,-26.317013,-5.336590,-0.090000,0.440000,-27,112,-26.928943,112.450000,-26.928943,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.968452,24.064992,85.550963,100.937171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.640579,1.644075,0.273725,0.031004,0.500937,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.241058,mpc,0,-126.340000,54.885000,11.553659,6.892776,12.000000,6.795000,-0.446341,0.097776,-5.702528,-26.987899,0.396432,-26.987899,-5.702528,-0.180000,0.810000,-18,112,-17.718766,112.450000,-17.718766,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.598873,30.608887,84.656721,106.435244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574231,1.584751,0.277096,0.024759,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.251092,mpc,0,-126.340000,54.885000,11.475190,6.780965,11.940000,6.565000,-0.464810,0.215965,-7.532216,-21.559824,0.579401,-21.559824,-7.532216,-0.190000,0.990000,-2,112,-2.461208,112.450000,-2.461208,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.796886,38.975831,86.180626,117.263361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575408,1.792519,0.334262,0.039937,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008253,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.261059,mpc,0,-126.340000,54.885000,11.396427,6.667469,11.860000,6.405000,-0.463573,0.262469,-9.300914,-13.265238,1.250287,-13.265238,-9.300914,-0.130000,1.050000,7,67,7.436450,62.170578,7.436450,62.170578,0.000000,5.279422,0.000000,64.000000,0.000000,0.000000,47.169528,44.644766,93.573283,125.144614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571656,1.632213,0.350908,0.025589,0.500978,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.271049,mpc,0,-126.340000,54.885000,11.316629,6.551430,11.770000,6.335000,-0.453371,0.216430,-9.361904,-3.750861,0.152474,-3.750861,-9.361904,-0.060000,0.940000,3,22,2.653367,-14.062474,2.653367,-14.062474,0.000000,36.512474,0.000000,64.000000,0.000000,0.000000,42.605679,46.427305,97.511588,134.599387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554103,1.814875,0.268796,0.032658,2.219219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.281054,mpc,0,-126.340000,54.885000,11.235835,6.433117,11.680000,6.325000,-0.444165,0.108117,-9.605862,1.311276,0.579401,1.311276,-9.605862,-0.030000,0.600000,3,-23,2.688327,-38.455450,2.688327,-38.455450,0.000000,15.905450,0.000000,64.000000,0.000000,0.000000,42.382565,43.357998,102.661616,136.167097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582968,1.738922,0.216108,0.027470,0.501178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.291055,mpc,0,-126.340000,54.885000,11.154152,6.312930,11.580000,6.325000,-0.425848,-0.012070,-10.581696,-1.067318,1.067318,-1.067318,-10.581696,-0.010000,0.200000,9,3,9.019093,2.544113,9.019093,2.544113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.473874,40.611512,110.557000,141.206553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570744,1.816534,0.237234,0.033311,0.501272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.301246,mpc,0,-126.340000,54.885000,11.069912,6.188674,11.480000,6.265000,-0.410088,-0.076326,-9.056956,-8.934977,0.884349,-8.934977,-9.056956,0.010000,0.110000,-9,48,-8.852641,68.831514,-8.852641,68.831514,0.000000,-21.287402,0.000000,64.000000,0.000000,0.000000,49.175274,37.809989,101.562396,125.734400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593073,1.682831,0.218517,0.028512,0.503846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.311060,mpc,0,-126.340000,54.885000,10.987771,6.067506,11.400000,6.135000,-0.412229,-0.067494,-8.995966,-17.778469,-0.030495,-17.778469,-8.995966,0.010000,0.190000,-15,93,-15.096663,112.450000,-15.096663,112.450000,0.000000,-19.905887,0.000000,64.000000,0.000000,0.000000,54.080438,35.853275,95.227453,111.216512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572194,1.652654,0.268868,0.031498,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.321138,mpc,0,-126.340000,54.885000,10.902313,5.941742,11.320000,5.895000,-0.417687,0.046742,-7.898153,-22.718627,0.213464,-22.718627,-7.898153,-0.020000,0.560000,-26,112,-25.594973,112.450000,-25.594973,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.605130,35.792828,96.186263,111.802359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.846113,1.735708,0.320242,0.032459,0.500600,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010446,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.331659,mpc,0,-126.340000,54.885000,10.811813,5.809234,11.240000,5.725000,-0.428187,0.084234,-8.995966,-20.218053,0.457422,-20.218053,-8.995966,-0.080000,0.840000,-12,112,-11.943531,112.449546,-11.943531,112.449546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.155493,37.478357,94.841852,114.467968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560249,1.753547,0.352391,0.030843,0.501007,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.341723,mpc,0,-126.340000,54.885000,10.723915,5.681527,11.150000,5.565000,-0.426085,0.116527,-9.544873,-12.350394,0.884349,-12.350394,-9.544873,-0.100000,1.010000,-3,67,-3.337478,35.409799,-3.337478,35.409799,0.000000,32.039747,0.000000,64.000000,0.000000,0.000000,48.840240,39.075680,93.278269,119.942605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570651,1.757963,0.389542,0.031846,0.500656,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.351725,mpc,0,-126.340000,54.885000,10.635173,5.553905,11.050000,5.505000,-0.414827,0.048905,-10.581696,-2.226120,0.518412,-2.226120,-10.581696,-0.090000,0.910000,7,22,7.477583,-47.000326,7.477583,-47.000326,0.000000,69.449871,0.000000,64.000000,0.000000,0.000000,43.583056,38.383592,95.898862,125.231266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562494,1.533035,0.236945,0.025975,0.500749,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.361720,mpc,0,-126.340000,54.885000,10.545013,5.425891,10.950000,5.515000,-0.404987,-0.089109,-11.984457,3.689871,1.128308,3.689871,-11.984457,-0.040000,0.580000,15,-23,15.304542,-80.363459,15.304542,-80.363459,0.000000,57.813005,0.000000,64.000000,0.000000,0.000000,39.404484,33.868187,95.294721,122.157757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556910,1.535086,0.237227,0.020659,0.500798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.371722,mpc,0,-126.340000,54.885000,10.453204,5.297534,10.830000,5.545000,-0.376796,-0.247466,-12.106436,2.470079,0.945339,2.470079,-12.106436,-0.030000,0.190000,16,-52,16.327888,-51.837216,16.327888,-51.837216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.296840,30.394185,105.673147,131.531104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557009,1.464680,0.218759,0.021459,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.381735,mpc,0,-126.340000,54.885000,10.359574,5.168982,10.710000,5.525000,-0.350426,-0.356018,-12.045446,-5.763517,0.945339,-5.763517,-12.045446,0.040000,0.030000,4,-7,4.433131,18.497222,4.433131,18.497222,0.000000,-25.334438,0.000000,64.000000,0.000000,0.000000,43.287355,30.231553,121.328424,144.822960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583514,1.499359,0.255107,0.027386,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.391723,mpc,0,-126.340000,54.885000,10.264363,5.040944,10.600000,5.425000,-0.335637,-0.384056,-11.252582,-15.460864,0.396432,-15.460864,-11.252582,0.070000,-0.030000,-11,38,-11.355269,103.425842,-11.355269,103.425842,0.000000,-65.263058,0.000000,64.000000,0.000000,0.000000,48.179911,31.591623,117.373527,135.671243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564468,1.534242,0.225200,0.018961,0.500989,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.401733,mpc,0,-126.340000,54.885000,10.166979,4.913017,10.500000,5.225000,-0.333021,-0.311983,-10.764665,-25.768107,0.335443,-25.768107,-10.764665,0.040000,0.010000,-16,83,-15.540014,112.450000,-15.540014,112.450000,0.000000,-29.287216,0.000000,64.000000,0.000000,0.000000,51.500643,36.341650,113.235996,131.811330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580169,1.507938,0.267285,0.029862,0.503342,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.411756,mpc,0,-126.340000,54.885000,10.067393,4.785569,10.400000,4.925000,-0.332607,-0.139431,-10.398727,-32.903890,0.335443,-32.903890,-10.398727,0.010000,0.250000,1,112,1.173095,112.450000,1.173095,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.401607,44.796743,111.417841,136.287099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583382,1.441252,0.253016,0.017080,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.421746,mpc,0,-126.340000,54.885000,9.965929,4.659395,10.300000,4.605000,-0.334071,0.054395,-10.459717,-34.367641,-0.335443,-34.367641,-10.459717,-0.020000,0.760000,-18,112,-18.052057,112.450000,-18.052057,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.465129,55.150768,116.891073,151.529382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535968,1.427970,0.288893,0.015587,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.431717,mpc,0,-126.340000,54.885000,9.862335,4.534538,10.200000,4.305000,-0.337665,0.229538,-10.276748,-27.597795,-0.091484,-27.597795,-10.276748,-0.030000,0.940000,-26,112,-26.162005,112.450000,-26.162005,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.787393,64.697113,118.994555,157.443150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544026,1.433935,0.256058,0.017368,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.441717,mpc,0,-126.340000,54.885000,9.755976,4.410616,10.090000,4.105000,-0.334024,0.305616,-11.313571,-18.144407,0.213464,-18.144407,-11.313571,-0.100000,1.030000,-10,105,-9.636140,105.396005,-9.636140,105.396005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.015951,71.371381,120.882873,161.578038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543614,1.446952,0.251699,0.018978,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.451717,mpc,0,-126.340000,54.885000,9.647035,4.288234,9.970000,3.975000,-0.322965,0.313234,-13.448207,-8.264091,1.189297,-8.264091,-13.448207,-0.120000,1.040000,13,60,13.218104,26.252221,13.218104,26.252221,0.000000,34.143784,0.000000,64.000000,0.000000,0.000000,16.055071,71.823790,129.030754,168.280667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556252,1.487063,0.279525,0.032809,0.505634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.461724,mpc,0,-126.340000,54.885000,9.535281,4.167503,9.840000,3.955000,-0.304719,0.212503,-14.546020,1.494245,0.701380,1.494245,-14.546020,-0.040000,0.850000,16,15,15.547877,-45.877892,15.547877,-45.877892,0.000000,61.273897,0.000000,64.000000,0.000000,0.000000,6.383309,64.868700,127.570040,165.607373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565981,1.448384,0.208492,0.021459,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.471748,mpc,0,-126.340000,54.885000,9.420478,4.048537,9.700000,3.995000,-0.279522,0.053537,-14.667999,6.068465,0.579401,6.068465,-14.667999,0.030000,0.520000,9,-30,8.679042,-68.227151,8.679042,-68.227151,0.000000,38.623156,0.000000,64.000000,0.000000,0.000000,1.549795,53.364054,126.138848,163.237770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552611,1.513880,0.240693,0.024501,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.481723,mpc,0,-126.340000,54.885000,9.303269,3.932323,9.560000,4.025000,-0.256731,-0.092677,-14.241072,2.287110,1.006328,2.287110,-14.241072,0.040000,0.130000,1,-16,1.287695,-15.521318,1.287695,-15.521318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.457671,43.659491,137.740370,170.636359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562661,1.464493,0.225734,0.019294,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.491720,mpc,0,-126.340000,54.885000,9.182727,3.818245,9.420000,4.005000,-0.237273,-0.186755,-13.814145,-7.349247,0.823360,-7.349247,-13.814145,0.060000,0.010000,-10,29,-10.415506,68.544638,-10.415506,68.544638,0.000000,-39.065956,0.000000,64.000000,0.000000,0.000000,11.448667,36.462058,135.338602,162.998194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551840,1.593162,0.222031,0.022380,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.501720,mpc,0,-126.340000,54.885000,9.058943,3.706724,9.290000,3.885000,-0.231057,-0.178276,-12.594353,-17.473521,0.335443,-17.473521,-12.594353,0.040000,0.040000,-25,74,-25.309001,112.450000,-25.309001,112.450000,0.000000,-37.971318,0.000000,64.000000,0.000000,0.000000,18.397744,34.746830,127.462502,151.918010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554658,1.452198,0.245595,0.016331,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.511753,mpc,0,-126.340000,54.885000,8.931422,3.597643,9.170000,3.675000,-0.238578,-0.077357,-11.740498,-26.256024,0.152474,-26.256024,-11.740498,-0.020000,0.310000,-28,112,-28.316913,112.450000,-28.316913,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.677835,39.390332,124.077596,152.471556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559074,1.648417,0.255449,0.031738,0.501166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.521721,mpc,0,-126.340000,54.885000,8.801315,3.492241,9.050000,3.415000,-0.248685,0.077241,-12.655342,-27.658785,0.030495,-27.658785,-12.655342,-0.130000,0.710000,-17,112,-16.559313,112.450000,-16.559313,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.455338,47.931088,126.688277,164.515712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558273,1.467980,0.310622,0.019977,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.531748,mpc,0,-126.340000,54.885000,8.666940,3.389417,8.910000,3.175000,-0.243060,0.214417,-14.728989,-22.535658,0.335443,-22.535658,-14.728989,-0.160000,0.940000,1,112,0.891632,112.450000,0.891632,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.172848,59.015144,130.374544,175.521434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550999,1.498468,0.348406,0.024092,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.541759,mpc,0,-126.340000,54.885000,8.529166,3.290124,8.760000,2.995000,-0.230834,0.295124,-15.643833,-14.363051,0.091484,-14.363051,-15.643833,-0.060000,1.020000,-4,101,-4.438047,100.950244,-4.438047,100.950244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.161906,67.431462,133.503045,178.505785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574101,1.454077,0.293604,0.025022,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.551759,mpc,0,-126.340000,54.885000,8.387875,3.194485,8.610000,2.905000,-0.222125,0.289485,-16.253729,-5.153621,0.030495,-5.153621,-16.253729,-0.010000,1.020000,-6,56,-6.423844,28.145741,-6.423844,28.145741,0.000000,27.804503,0.000000,64.000000,0.000000,0.000000,-1.627189,70.557698,130.849423,174.817725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556415,1.452830,0.241370,0.019392,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.561750,mpc,0,-126.340000,54.885000,8.242982,3.102637,8.460000,2.905000,-0.217018,0.197637,-16.192739,3.079975,0.396432,3.079975,-16.192739,-0.010000,0.810000,-8,11,-7.697129,-27.292905,-7.697129,-27.292905,0.000000,38.243148,0.000000,64.000000,0.000000,0.000000,-5.591362,66.491899,125.740889,166.563611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554630,1.473660,0.205984,0.020488,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.571750,mpc,0,-126.340000,54.885000,8.094156,3.014569,8.300000,2.955000,-0.205844,0.059569,-15.582843,5.580549,0.579401,5.580549,-15.582843,-0.010000,0.470000,-15,-28,-14.755272,-28.294567,-14.755272,-28.294567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.918849,58.743974,120.958012,161.327782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553919,1.471929,0.199050,0.023974,0.502738,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.581749,mpc,0,-126.340000,54.885000,7.941526,2.930545,8.160000,2.985000,-0.218474,-0.054455,-14.728989,0.945339,0.884349,0.945339,-14.728989,-0.040000,0.120000,-25,17,-24.937086,32.546482,-24.937086,32.546482,0.000000,-15.841049,0.000000,64.000000,0.000000,0.000000,-6.190156,52.675208,125.299296,166.369512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551697,1.458885,0.243188,0.022936,0.503469,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.591757,mpc,0,-126.340000,54.885000,7.784874,2.850613,8.020000,2.935000,-0.235126,-0.084387,-14.119093,-10.276748,-0.030495,-10.276748,-14.119093,-0.120000,0.080000,-30,62,-29.870727,112.450000,-29.870727,112.450000,0.000000,-50.744567,0.000000,64.000000,0.000000,0.000000,-2.165920,48.627169,112.063935,149.724240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561248,1.731041,0.254630,0.032629,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.601751,mpc,0,-126.340000,54.885000,7.624547,2.775094,7.880000,2.785000,-0.255453,-0.009906,-14.119093,-19.547167,-0.457422,-19.547167,-14.119093,-0.190000,0.270000,-27,107,-26.844555,112.450000,-26.844555,112.450000,0.000000,-5.744567,0.000000,64.000000,0.000000,0.000000,0.073963,50.403252,111.559148,150.327139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560731,1.456100,0.234185,0.017660,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.611757,mpc,0,-126.340000,54.885000,7.460127,2.703919,7.740000,2.585000,-0.279873,0.118919,-15.277895,-23.145554,0.396432,-23.145554,-15.277895,-0.310000,0.650000,-10,112,-9.755936,112.450000,-9.755936,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.025014,56.694668,119.887375,158.460269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569752,1.597561,0.275265,0.024646,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.621753,mpc,0,-126.340000,54.885000,7.291983,2.637363,7.590000,2.385000,-0.298017,0.252363,-16.314719,-19.730136,0.701380,-19.730136,-16.314719,-0.240000,0.910000,-18,112,-17.656325,112.450000,-17.656325,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.008981,65.836899,129.188494,169.913757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560104,1.587397,0.345271,0.024007,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.631752,mpc,0,-126.340000,54.885000,7.119914,2.575439,7.430000,2.235000,-0.310086,0.340439,-16.680656,-12.472374,0.213464,-12.472374,-16.680656,-0.150000,1.010000,-31,112,-30.906951,112.450000,-30.906951,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.479450,73.207191,130.310201,172.388857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555553,1.535403,0.306555,0.022333,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.641752,mpc,0,-126.340000,54.885000,6.943979,2.518256,7.270000,2.165000,-0.326021,0.353256,-16.924615,-3.262944,0.091484,-3.262944,-16.924615,-0.190000,1.050000,-27,67,-27.096758,53.238148,-27.096758,53.238148,0.000000,14.211852,0.000000,64.000000,0.000000,0.000000,-10.223093,74.919574,125.077012,163.607618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562225,1.774402,0.394487,0.039314,0.872885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.652000,mpc,0,-126.340000,54.885000,6.759748,2.464673,7.090000,2.185000,-0.330252,0.279673,-18.937271,4.909663,0.701380,4.909663,-18.937271,-0.240000,0.890000,-4,22,-4.416775,-3.295109,-4.416775,-3.295109,0.000000,25.745109,0.000000,64.000000,0.000000,0.000000,-11.943234,69.878250,125.944396,162.711267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580630,1.633736,0.226143,0.026417,0.500804,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.661723,mpc,0,-126.340000,54.885000,6.581318,2.418599,6.910000,2.255000,-0.328682,0.163599,-19.974095,8.508050,1.067318,8.508050,-19.974095,-0.130000,0.570000,-10,-12,-10.114663,-12.319575,-10.114663,-12.319575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.901158,61.009921,119.629880,155.865055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593670,1.790447,0.265838,0.041728,0.508204,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.671728,mpc,0,-126.340000,54.885000,6.394118,2.376099,6.710000,2.325000,-0.315882,0.051099,-20.279043,4.299767,0.884349,4.299767,-20.279043,-0.120000,0.230000,-12,33,-12.397664,45.316140,-12.397664,45.316140,0.000000,-12.635715,0.000000,64.000000,0.000000,0.000000,-7.712554,53.830733,120.072835,164.649717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573341,1.642995,0.222425,0.027964,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.681758,mpc,0,-126.340000,54.885000,6.202866,2.338540,6.520000,2.325000,-0.317134,0.013540,-19.059251,-4.726694,0.274453,-4.726694,-19.059251,-0.100000,0.170000,-32,78,-32.305146,112.450000,-32.305146,112.450000,0.000000,-34.769575,0.000000,64.000000,0.000000,0.000000,-0.580358,48.542600,112.052933,150.524566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568403,2.766368,0.320315,0.043690,0.501153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.692133,mpc,0,-126.340000,54.885000,6.001379,2.305051,6.330000,2.245000,-0.328621,0.060051,-18.998261,-11.801488,-0.213464,-11.801488,-18.998261,-0.120000,0.400000,-38,112,-37.813740,112.450000,-37.813740,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.342934,47.673276,111.532144,144.930837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576596,1.697924,0.280862,0.026898,0.504309,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.701722,mpc,0,-126.340000,54.885000,5.811967,2.278974,6.140000,2.145000,-0.328033,0.133974,-19.730136,-13.509197,0.518412,-13.509197,-19.730136,-0.260000,0.740000,-19,112,-18.661874,112.450000,-18.661874,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.929597,52.046974,113.606074,151.824249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564233,1.787988,0.325090,0.031519,0.500853,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.711746,mpc,0,-126.340000,54.885000,5.610816,2.256736,5.940000,2.055000,-0.329184,0.201736,-21.986752,-8.873987,0.884349,-8.873987,-21.986752,-0.240000,0.960000,-4,112,-3.849099,112.450000,-3.849099,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.151661,60.323942,119.113401,164.576909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.617038,1.714593,0.315788,0.027728,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.721721,mpc,0,-126.340000,54.885000,5.407624,2.239711,5.720000,2.015000,-0.312376,0.224711,-23.755450,-0.335443,0.884349,-0.335443,-23.755450,-0.160000,1.040000,3,67,3.047578,55.263366,3.047578,55.263366,0.000000,12.186634,0.000000,64.000000,0.000000,0.000000,6.684563,65.481467,118.166006,163.291844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559616,1.518775,0.351199,0.021457,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.731751,mpc,0,-126.340000,54.885000,5.200419,2.227716,5.480000,2.055000,-0.279581,0.172716,-23.755450,-0.335443,0.518412,6.922320,-24.182377,-0.050000,0.870000,-10,68,-10.268624,67.899362,-10.268624,67.899362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.718109,68.697363,113.242801,159.300002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557168,1.962914,0.292120,0.052803,1.805989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.741723,mpc,0,-126.340000,54.885000,4.991737,2.220867,5.260000,2.155000,-0.268263,0.065867,-24.243367,10.825654,0.945339,10.825654,-24.243367,-0.020000,0.730000,-8,23,-8.119302,-15.894156,-8.119302,-15.894156,0.000000,38.793518,0.000000,64.000000,0.000000,0.000000,7.629803,63.167388,101.132875,136.763406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575452,1.522381,0.243625,0.026393,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.751750,mpc,0,-126.340000,54.885000,4.779396,2.219052,5.030000,2.265000,-0.250604,-0.045948,-23.877429,10.398727,0.884349,10.398727,-23.877429,-0.050000,0.560000,-8,-5,-7.715892,-5.406782,-7.715892,-5.406782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.232287,56.984764,105.904005,138.533454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557451,1.480428,0.225599,0.022454,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.761753,mpc,0,-126.340000,54.885000,4.565264,2.222267,4.760000,2.355000,-0.194736,-0.132733,-24.243367,5.336590,1.311276,5.336590,-24.243367,-0.050000,0.240000,-3,40,-2.551712,59.979728,-2.551712,59.979728,0.000000,-20.386509,0.000000,64.000000,0.000000,0.000000,13.628897,53.821693,112.519786,145.059676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581942,1.827781,0.217301,0.041146,0.501736,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.771726,mpc,0,-126.340000,54.885000,4.349750,2.230415,4.560000,2.365000,-0.210250,-0.134585,-23.755450,-4.238777,0.701380,-4.238777,-23.755450,-0.040000,0.200000,-14,85,-13.627075,112.450000,-13.627075,112.450000,0.000000,-27.856782,0.000000,64.000000,0.000000,0.000000,15.545153,53.918871,108.019288,137.475024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567765,1.518487,0.250037,0.023379,0.500574,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.781754,mpc,0,-126.340000,54.885000,4.131193,2.243520,4.320000,2.285000,-0.188807,-0.041480,-23.572481,-11.496540,0.030495,-11.496540,-23.572481,-0.040000,0.500000,-16,112,-16.348922,112.450000,-16.348922,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.216329,57.128314,108.346249,136.821707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568122,1.715787,0.280058,0.033147,0.501099,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.791757,mpc,0,-126.340000,54.885000,3.911648,2.261417,4.090000,2.185000,-0.178352,0.076417,-22.657637,-11.984457,0.396432,-11.984457,-22.657637,-0.100000,0.810000,-19,112,-19.235381,112.450000,-19.235381,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.312935,63.115326,110.329676,143.766730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.619569,1.843622,0.334648,0.040973,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008352,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.801723,mpc,0,-126.340000,54.885000,3.691593,2.283956,3.860000,2.105000,-0.168407,0.178956,-23.511492,-6.861330,0.579401,-6.861330,-23.511492,-0.130000,0.970000,-8,112,-8.363265,112.450000,-8.363265,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.706026,69.742995,109.954389,147.905538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563727,1.476188,0.291480,0.024976,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.811753,mpc,0,-126.340000,54.885000,3.469083,2.311284,3.620000,2.085000,-0.150917,0.226284,-23.511492,0.579401,1.311276,0.579401,-23.511492,-0.120000,1.040000,-6,86,-6.133678,85.915678,-6.133678,85.915678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.211384,73.350718,110.370159,151.089378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585450,1.906420,0.317569,0.042771,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008364,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.821727,mpc,0,-126.340000,54.885000,3.247102,2.342963,3.400000,2.145000,-0.152898,0.197963,-22.779616,8.386070,0.884349,8.386070,-22.779616,-0.090000,1.010000,-14,41,-14.080012,24.384313,-14.080012,24.384313,0.000000,16.531365,0.000000,64.000000,0.000000,0.000000,6.897459,71.587149,110.491229,150.998439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564408,1.547291,0.247191,0.024579,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.831755,mpc,0,-126.340000,54.885000,3.023447,2.379225,3.150000,2.265000,-0.126553,0.114225,-22.230710,13.265238,1.067318,13.265238,-22.230710,-0.080000,0.710000,-16,5,-15.935223,5.266530,-15.935223,5.266530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.770580,65.469394,110.251815,149.392459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590203,1.806836,0.249849,0.040091,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.841721,mpc,0,-126.340000,54.885000,2.801053,2.419508,2.970000,2.385000,-0.168947,0.034508,-21.071908,11.374561,0.579401,11.374561,-21.071908,-0.110000,0.450000,-26,38,-25.750531,38.366555,-25.750531,38.366555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.005652,59.667361,110.259265,150.684938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561449,1.490249,0.225787,0.021726,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.851751,mpc,0,-126.340000,54.885000,2.577387,2.464184,2.770000,2.465000,-0.192613,-0.000816,-20.644980,4.116798,1.128308,4.116798,-20.644980,-0.140000,0.320000,-30,83,-29.787157,111.324326,-29.787157,111.324326,0.000000,-27.957771,0.000000,64.000000,0.000000,0.000000,11.956072,54.385168,97.775047,133.363924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555324,1.454560,0.255613,0.021088,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.861749,mpc,0,-126.340000,54.885000,2.354953,2.512686,2.570000,2.465000,-0.215047,0.047686,-20.705970,-2.775027,0.823360,-2.775027,-20.705970,-0.220000,0.540000,-22,112,-22.441826,112.450000,-22.441826,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.485031,51.910181,93.851834,126.262063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546625,1.467659,0.249301,0.024064,0.502853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.871755,mpc,0,-126.340000,54.885000,2.133131,2.565042,2.350000,2.455000,-0.216869,0.110042,-19.852116,-4.848673,0.640391,-4.848673,-19.852116,-0.210000,0.830000,-31,112,-31.020342,112.450000,-31.020342,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.421051,53.243378,102.164897,135.059565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550769,1.476316,0.307324,0.024103,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.881752,mpc,0,-126.340000,54.885000,1.912697,2.620977,2.180000,2.445000,-0.267303,0.175977,-20.827949,-1.616224,1.067318,-1.616224,-20.827949,-0.210000,0.990000,-26,112,-25.788613,112.450000,-25.788613,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.865979,56.534511,108.278415,144.207827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553423,1.477836,0.285050,0.022210,0.500962,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.891754,mpc,0,-126.340000,54.885000,1.693642,2.680395,1.960000,2.465000,-0.266358,0.215395,-21.986752,4.482736,1.433256,4.482736,-21.986752,-0.210000,1.060000,-12,77,-11.610883,76.617940,-11.610883,76.617940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.113613,56.796863,107.258936,141.917852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555743,1.629309,0.317582,0.032661,0.501577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.901745,mpc,0,-126.340000,54.885000,1.476648,2.743013,1.740000,2.555000,-0.263352,0.188013,-22.291700,11.191592,0.945339,11.191592,-22.291700,-0.190000,0.950000,-6,32,-5.641799,29.837319,-5.641799,29.837319,0.000000,1.780620,0.000000,64.000000,0.000000,0.000000,17.169858,52.835823,102.996504,137.840046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599154,1.554111,0.232567,0.019475,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.911755,mpc,0,-126.340000,54.885000,1.261452,2.808814,1.530000,2.695000,-0.268548,0.113814,-21.559824,14.119093,0.701380,14.119093,-21.559824,-0.110000,0.650000,-18,26,-18.085809,26.051873,-18.085809,26.051873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.711905,47.811064,99.438578,138.306254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559092,1.573983,0.220457,0.026820,0.500538,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.921754,mpc,0,-126.340000,54.885000,1.049001,2.877416,1.330000,2.825000,-0.280999,0.052416,-21.254876,10.520706,1.250287,10.520706,-21.254876,-0.140000,0.430000,-16,71,-16.342502,71.574653,-16.342502,71.574653,0.000000,-0.522780,0.000000,64.000000,0.000000,0.000000,29.522043,42.977040,97.916096,133.617981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559107,1.562674,0.214585,0.023150,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.931753,mpc,0,-126.340000,54.885000,0.839444,2.948664,1.120000,2.895000,-0.280556,0.053664,-20.401022,4.177788,1.555235,4.177788,-20.401022,-0.190000,0.500000,-16,112,-15.986476,112.450000,-15.986476,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.027001,40.136628,83.863351,114.961754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557550,1.473272,0.263683,0.019179,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.941752,mpc,0,-126.340000,54.885000,0.633120,3.022345,0.930000,2.935000,-0.296880,0.087345,-19.364199,1.006328,0.762370,1.006328,-19.364199,-0.190000,0.790000,-24,112,-24.341298,112.450000,-24.341298,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.187690,38.304643,80.717364,106.876183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551861,1.591988,0.299711,0.021149,0.502192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.951757,mpc,0,-126.340000,54.885000,0.430240,3.098285,0.740000,2.985000,-0.309760,0.113285,-18.876282,4.421746,0.518412,4.421746,-18.876282,-0.170000,0.970000,-28,87,-28.069820,86.899393,-28.069820,86.899393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.912013,37.221026,81.944941,108.050636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557581,1.537249,0.273348,0.019175,0.501826,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.961751,mpc,0,-126.340000,54.885000,0.231491,3.176123,0.550000,3.065000,-0.318509,0.111123,-18.998261,10.032790,1.555235,10.032790,-18.998261,-0.220000,0.950000,-15,43,-15.256886,42.595292,-15.256886,42.595292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.237825,34.867763,84.970347,113.735732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553456,1.444091,0.214650,0.017368,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.971750,mpc,0,-126.340000,54.885000,0.036886,3.255752,0.350000,3.185000,-0.313114,0.070752,-20.949928,13.021280,1.799193,13.021280,-20.949928,-0.220000,0.720000,9,34,9.081396,34.326103,9.081396,34.326103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.372778,31.375564,90.300537,120.742824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556724,1.522953,0.232706,0.025774,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.981752,mpc,0,-126.340000,54.885000,-0.153166,3.336905,0.160000,3.315000,-0.313166,0.021905,-20.523001,11.862478,1.372266,11.862478,-20.523001,-0.100000,0.500000,-4,59,-3.580883,59.473636,-3.580883,59.473636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.575209,26.839330,90.820583,117.434882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548636,1.525570,0.185073,0.016809,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.991750,mpc,0,-126.340000,54.885000,-0.338237,3.419296,-0.030000,3.415000,-0.308237,0.004296,-18.876282,7.044299,1.006328,7.044299,-18.876282,-0.060000,0.490000,-20,100,-19.538057,99.741814,-19.538057,99.741814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.916013,22.667030,90.265055,107.158788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556918,1.632173,0.233295,0.026093,0.501078,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.001754,mpc,0,-126.340000,54.885000,-0.518183,3.502759,-0.210000,3.485000,-0.308183,0.017759,-17.046594,3.994819,0.823360,3.994819,-17.046594,-0.100000,0.710000,-27,108,-26.971192,108.063358,-26.971192,108.063358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.175397,19.751693,79.047874,91.736578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559456,1.485143,0.316827,0.029206,0.501179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.012950,mpc,0,-126.340000,54.885000,-0.712983,3.597078,-0.390000,3.555000,-0.322983,0.042078,-16.497687,6.190445,1.799193,6.190445,-16.497687,-0.180000,0.920000,-16,74,-16.219684,73.718167,-16.219684,73.718167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.463141,17.316137,71.016649,83.725512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604731,1.789637,0.364688,0.035879,0.501455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008308,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.021721,mpc,0,-126.340000,54.885000,-0.860451,3.671414,-0.520000,3.625000,-0.340451,0.046414,-15.826802,10.032790,1.372266,10.032790,-15.826802,-0.200000,0.910000,-14,42,-13.647353,41.544463,-13.647353,41.544463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.322977,16.344002,73.799503,90.356052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560512,1.631787,0.232785,0.024971,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.032055,mpc,0,-126.340000,54.885000,-1.028114,3.759247,-0.670000,3.765000,-0.358114,-0.005753,-14.789979,12.228415,1.006328,12.228415,-14.789979,-0.170000,0.670000,-20,38,-19.988912,38.382911,-19.988912,38.382911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.794268,15.092394,76.141695,95.646041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600646,2.151571,0.355654,0.035142,0.501044,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.041969,mpc,0,-126.340000,54.885000,-1.182516,3.843525,-0.810000,3.885000,-0.372516,-0.041475,-13.753155,11.679509,0.579401,11.679509,-13.753155,-0.170000,0.500000,-24,54,-23.782393,54.186818,-23.782393,54.186818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.651431,12.667463,73.375169,90.765737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585713,1.730142,0.239677,0.026807,1.492441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.051721,mpc,0,-126.340000,54.885000,-1.327986,3.926200,-0.940000,3.965000,-0.387986,-0.038800,-13.753155,11.679509,0.823360,6.739351,-12.838311,-0.210000,0.480000,-13,56,-13.436201,56.393605,-13.436201,56.393605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.719371,8.998301,65.945062,79.930148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.231147,1.809461,0.285314,0.044900,0.500958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.061719,mpc,0,-126.340000,54.885000,-1.470271,4.010478,-1.050000,4.015000,-0.420271,-0.004522,-12.838311,6.739351,1.433256,2.653048,-11.984457,-0.210000,0.520000,-18,95,-18.298582,95.173218,-18.298582,95.173218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.155547,6.951700,67.295971,79.870712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.749513,1.778540,0.274614,0.040210,0.501275,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009356,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.071728,mpc,0,-126.340000,54.885000,-1.605535,4.094114,-1.170000,4.045000,-0.435535,0.049114,-10.825654,0.030495,1.311276,0.030495,-10.825654,-0.190000,0.670000,-35,112,-35.021533,112.450000,-35.021533,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.271599,5.730200,63.783747,74.478578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580124,1.734989,0.278748,0.026895,1.576552,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009207,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.081723,mpc,0,-126.340000,54.885000,-1.733192,4.176632,-1.270000,4.065000,-0.463192,0.111632,-10.642686,1.067318,0.762370,1.067318,-10.642686,-0.240000,0.920000,-27,112,-26.535537,112.449995,-26.535537,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.500335,4.392701,61.948060,76.135871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570351,1.612349,0.358966,0.032840,0.501135,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.091729,mpc,0,-126.340000,54.885000,-1.853387,4.258008,-1.370000,4.105000,-0.483387,0.153008,-10.703675,6.861330,0.701380,6.861330,-10.703675,-0.280000,1.020000,-13,67,-12.813597,61.514160,-12.813597,61.514160,0.000000,5.935835,0.000000,64.000000,0.000000,0.000000,97.442420,2.715842,58.723327,76.434752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575934,1.807493,0.401367,0.040442,0.515875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008353,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.101726,mpc,0,-126.340000,54.885000,-1.965687,4.337832,-1.480000,4.215000,-0.485687,0.122832,-11.313571,13.265238,1.067318,13.265238,-11.313571,-0.240000,0.920000,-2,22,-1.918204,11.220979,-1.918204,11.220979,0.000000,11.229016,0.000000,64.000000,0.000000,0.000000,94.767795,0.510839,67.891627,83.473788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583988,1.742377,0.233677,0.037038,2.026870,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.009636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.111722,mpc,0,-126.340000,54.885000,-2.070003,4.415915,-1.590000,4.365000,-0.480003,0.050915,-11.191592,16.192739,1.799193,16.192739,-11.191592,-0.160000,0.600000,-3,5,-2.521361,5.209620,-2.521361,5.209620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.567213,-2.003174,76.386502,93.446653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.224908,1.716561,0.204481,0.039027,1.025796,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.009223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.121725,mpc,0,-126.340000,54.885000,-2.166279,4.492091,-1.680000,4.505000,-0.486279,-0.012909,-9.727842,12.472374,1.433256,12.472374,-9.727842,-0.100000,0.320000,-16,50,-16.098579,51.702729,-16.098579,51.702729,0.000000,-1.493109,0.000000,64.000000,0.000000,0.000000,91.202179,-2.008801,87.079166,103.208924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.232365,1.693804,0.238326,1.071154,0.501549,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.009749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.132951,mpc,0,-126.340000,54.885000,-2.264487,4.574945,-1.780000,4.595000,-0.484487,-0.020055,-8.325081,3.506902,0.396432,3.506902,-8.325081,-0.110000,0.320000,-21,95,-21.395312,112.450000,-21.395312,112.450000,0.000000,-17.240380,0.000000,64.000000,0.000000,0.000000,94.140587,-0.287533,81.214975,91.396666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.462960,1.822633,0.299959,0.038583,0.501661,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.009138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.142133,mpc,0,-126.340000,54.885000,-2.336973,4.640424,-1.840000,4.615000,-0.496973,0.025424,-6.373413,-1.555235,-0.030495,-1.555235,-6.373413,-0.140000,0.550000,-30,112,-30.288725,112.450000,-30.288725,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.664263,1.690308,72.844279,80.034262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566787,1.668436,0.298266,0.028121,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.152201,mpc,0,-126.340000,54.885000,-2.408266,4.709642,-1.890000,4.605000,-0.518266,0.104642,-5.153621,-1.494245,0.823360,-1.494245,-5.153621,-0.220000,0.860000,-26,112,-25.617736,112.450000,-25.617736,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.176846,2.998118,70.502708,81.523839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.704307,1.604273,0.316236,0.021447,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.162192,mpc,0,-126.340000,54.885000,-2.470470,4.775441,-1.950000,4.635000,-0.520470,0.140441,-6.007476,3.750861,0.701380,3.750861,-6.007476,-0.240000,1.020000,-6,67,-6.005458,67.264197,-6.005458,67.264197,0.000000,0.185803,0.000000,64.000000,0.000000,0.000000,91.761502,2.471397,70.326488,84.795678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549922,1.585846,0.317849,0.023482,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.172195,mpc,0,-126.340000,54.885000,-2.524172,4.838218,-2.000000,4.715000,-0.524172,0.123218,-6.312424,11.313571,1.250287,11.313571,-6.312424,-0.190000,0.890000,2,22,2.012006,10.053462,2.012006,10.053462,0.000000,12.396538,0.000000,64.000000,0.000000,0.000000,84.856557,0.732819,76.581247,90.626960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559746,1.575594,0.197296,0.024949,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.182195,mpc,0,-126.340000,54.885000,-2.569269,4.897682,-2.060000,4.845000,-0.509269,0.052682,-5.946486,14.119093,0.091484,14.119093,-5.946486,-0.120000,0.590000,1,2,1.425949,1.995300,1.425949,1.995300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.679121,-1.908882,79.254157,93.057102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557211,1.460913,0.189526,0.021388,0.501379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.192195,mpc,0,-126.340000,54.885000,-2.605770,4.953651,-2.100000,4.975000,-0.505770,-0.021349,-3.811850,11.374561,0.274453,11.374561,-3.811850,-0.070000,0.290000,-15,40,-15.308177,39.862137,-15.308177,39.862137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.002895,-3.350955,87.972772,100.597159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555431,1.497838,0.207107,0.023121,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.202195,mpc,0,-126.340000,54.885000,-2.633698,5.005934,-2.120000,5.045000,-0.513698,-0.039066,-2.226120,3.567892,0.030495,3.567892,-2.226120,-0.090000,0.300000,-23,85,-22.674741,99.150899,-22.674741,99.150899,0.000000,-14.288762,0.000000,64.000000,0.000000,0.000000,74.675398,-3.653046,81.411419,88.039961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555282,1.482299,0.208012,0.023074,0.501458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.212194,mpc,0,-126.340000,54.885000,-2.653097,5.054349,-2.130000,5.045000,-0.523097,0.009349,-0.030495,-2.287110,0.274453,-2.287110,-0.030495,-0.120000,0.540000,-34,112,-33.543625,112.450000,-33.543625,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.758656,-2.791085,70.957252,78.179845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556896,1.455749,0.231000,0.021047,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.222194,mpc,0,-126.340000,54.885000,-2.664035,5.098723,-2.120000,5.035000,-0.544035,0.063723,1.189297,-2.104141,0.335443,-2.104141,1.189297,-0.220000,0.840000,-27,101,-26.528020,101.299009,-26.528020,101.299009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.770327,-2.937947,64.884840,78.327899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555439,1.579900,0.307488,0.024784,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.232194,mpc,0,-126.340000,54.885000,-2.666603,5.138898,-2.110000,5.045000,-0.556603,0.093898,-0.091484,2.409089,0.152474,2.409089,-0.091484,-0.270000,0.950000,-1,56,-0.763911,52.658811,-0.763911,52.658811,0.000000,3.640198,0.000000,64.000000,0.000000,0.000000,67.447125,-3.827613,64.970932,80.202310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556799,1.473176,0.239752,0.023129,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.242195,mpc,0,-126.340000,54.885000,-2.660914,5.174715,-2.110000,5.115000,-0.550914,0.059715,-1.067318,8.264091,0.030495,8.264091,-1.067318,-0.190000,0.810000,9,11,9.154715,7.770161,9.154715,7.770161,0.000000,3.528848,0.000000,64.000000,0.000000,0.000000,58.138162,-4.741185,68.661597,83.742085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559783,1.485999,0.204266,0.020415,0.500486,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.252195,mpc,0,-126.340000,54.885000,-2.647106,5.206027,-2.110000,5.205000,-0.537106,0.001027,-0.335443,10.398727,0.030495,10.398727,-0.335443,-0.100000,0.470000,2,9,1.805074,8.932624,1.805074,8.932624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.108606,-6.065121,79.332070,94.615253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555126,1.674987,0.235909,0.042589,0.500895,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.262196,mpc,0,-126.340000,54.885000,-2.625337,5.232704,-2.100000,5.275000,-0.525337,-0.042296,0.762370,5.519559,-0.518412,5.519559,0.762370,-0.070000,0.270000,-5,54,-4.996736,58.229831,-4.996736,58.229831,0.000000,-4.297207,0.000000,64.000000,0.000000,0.000000,48.473221,-7.308295,88.408748,98.211651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552862,1.480397,0.206628,0.023210,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.272194,mpc,0,-126.340000,54.885000,-2.595799,5.254613,-2.080000,5.285000,-0.515799,-0.030387,2.226120,-2.592058,-0.274453,-2.592058,2.226120,-0.060000,0.350000,-14,99,-14.486138,112.450000,-14.486138,112.450000,0.000000,-13.517376,0.000000,64.000000,0.000000,0.000000,48.667952,-6.358209,81.020645,83.378379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561446,1.677814,0.263470,0.033228,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.282198,mpc,0,-126.340000,54.885000,-2.558667,5.271657,-2.040000,5.235000,-0.518667,0.036657,3.262944,-7.288257,-0.274453,-7.288257,3.262944,-0.060000,0.650000,-20,112,-19.825001,112.450000,-19.825001,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.659604,-5.497761,70.245819,76.143897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567289,1.492546,0.270228,0.025621,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.292197,mpc,0,-126.340000,54.885000,-2.514212,5.283712,-2.000000,5.185000,-0.514212,0.098712,4.299767,-4.970653,-0.335443,-4.970653,4.299767,-0.090000,0.900000,-18,91,-18.371363,90.601017,-18.371363,90.601017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.037750,-5.761440,66.063890,75.610059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555961,1.432829,0.293535,0.017764,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.302191,mpc,0,-126.340000,54.885000,-2.462687,5.290694,-1.950000,5.185000,-0.512687,0.105694,3.628881,1.311276,-0.518412,1.311276,3.628881,-0.130000,0.950000,1,46,0.875822,29.546852,0.875822,29.546852,0.000000,16.054165,0.000000,64.000000,0.000000,0.000000,38.247226,-6.884654,68.629063,77.225541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548529,1.515191,0.204692,0.023259,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.312196,mpc,0,-126.340000,54.885000,-2.404277,5.292528,-1.910000,5.225000,-0.494277,0.067528,2.897006,7.044299,-0.518412,7.044299,2.897006,-0.110000,0.740000,16,1,15.535338,-8.826920,15.535338,-8.826920,0.000000,9.427938,0.000000,64.000000,0.000000,0.000000,29.264320,-8.062050,71.981987,82.553716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567345,1.535156,0.195269,0.021262,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.322196,mpc,0,-126.340000,54.885000,-2.339356,5.289136,-1.880000,5.295000,-0.459356,-0.005864,2.165131,7.044299,-0.152474,7.044299,2.165131,-0.060000,0.400000,26,8,25.591556,8.146048,25.591556,8.146048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.042940,-8.055025,84.926510,99.684687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556251,1.543462,0.206637,0.019954,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.332194,mpc,0,-126.340000,54.885000,-2.268220,5.280465,-1.850000,5.335000,-0.418220,-0.054535,3.018985,1.067318,-0.213464,1.067318,3.018985,-0.010000,0.200000,20,53,19.554740,66.037550,19.554740,66.037550,0.000000,-12.891501,0.000000,64.000000,0.000000,0.000000,18.904407,-7.577337,96.033023,105.806558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547128,1.430686,0.180436,0.018097,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.342225,mpc,0,-126.340000,54.885000,-2.190919,5.266410,-1.810000,5.295000,-0.380919,-0.028590,3.994819,-7.654195,-0.579401,-7.654195,3.994819,0.070000,0.320000,5,98,5.344619,112.450000,5.344619,112.450000,0.000000,-14.303952,0.000000,64.000000,0.000000,0.000000,19.598972,-5.945827,97.668659,95.453886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552553,1.440265,0.255238,0.020732,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.352190,mpc,0,-126.340000,54.885000,-2.108594,5.247101,-1.760000,5.195000,-0.348594,0.052101,5.092632,-12.045446,-0.823360,-12.045446,5.092632,0.070000,0.630000,0,112,0.115001,112.450000,0.115001,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.668296,-4.912900,85.583806,85.866175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542990,1.454078,0.241727,0.019886,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.362195,mpc,0,-126.340000,54.885000,-2.020756,5.222331,-1.700000,5.105000,-0.320756,0.117331,6.068465,-8.508050,-1.006328,-8.508050,6.068465,0.040000,0.890000,2,88,2.100907,87.573599,2.100907,87.573599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.754816,-5.334255,83.124420,86.733353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560573,1.477867,0.310743,0.022595,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.372195,mpc,0,-126.340000,54.885000,-1.928144,5.192166,-1.640000,5.065000,-0.288144,0.127166,5.763517,-2.043152,-0.518412,-2.043152,5.763517,0.020000,0.940000,16,43,15.935538,24.921565,15.935538,24.921565,0.000000,17.652034,0.000000,64.000000,0.000000,0.000000,10.526499,-6.635574,87.030362,88.544164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555774,1.476251,0.214162,0.022116,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.382196,mpc,0,-126.340000,54.885000,-1.831109,5.156593,-1.570000,5.075000,-0.261109,0.081593,6.007476,5.214611,-0.701380,5.214611,6.007476,0.050000,0.710000,19,-2,19.221998,-24.969990,19.221998,-24.969990,0.000000,22.543588,0.000000,64.000000,0.000000,0.000000,1.837188,-9.502040,87.332500,91.030118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.965462,1.786976,0.231175,0.032734,0.500629,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008528,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.392194,mpc,0,-126.340000,54.885000,-1.730098,5.115637,-1.500000,5.125000,-0.230098,-0.009363,6.373413,5.946486,-0.701380,5.946486,6.373413,0.090000,0.400000,18,-19,17.516685,-18.507720,17.516685,-18.507720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.016009,-12.603400,95.278980,99.491147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556373,1.606790,0.210622,0.019421,0.500762,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.402196,mpc,0,-126.340000,54.885000,-1.625456,5.069286,-1.430000,5.155000,-0.195456,-0.085714,8.020133,-0.640391,-0.884349,-0.640391,8.020133,0.160000,0.110000,-2,26,-2.064484,48.641134,-2.064484,48.641134,0.000000,-22.148855,0.000000,64.000000,0.000000,0.000000,-4.993026,-13.288376,111.373235,113.813773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.356662,1.788355,0.225426,0.035030,0.500671,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.412195,mpc,0,-126.340000,54.885000,-1.517691,5.017603,-1.330000,5.085000,-0.187691,-0.067397,9.483883,-9.483883,-1.006328,-9.483883,9.483883,0.110000,0.080000,-10,71,-9.825321,112.450000,-9.825321,112.450000,0.000000,-40.957720,0.000000,64.000000,0.000000,0.000000,-2.844259,-11.516202,114.935772,115.458710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561480,1.680160,0.271273,0.023923,0.503311,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.422194,mpc,0,-126.340000,54.885000,-1.407227,4.960624,-1.220000,4.955000,-0.187227,0.005624,10.642686,-17.839459,-0.945339,-17.839459,10.642686,0.040000,0.340000,-13,112,-12.643617,112.450000,-12.643617,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.898955,-5.704825,112.343591,116.330923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564311,1.790608,0.283468,0.036255,0.503632,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.432197,mpc,0,-126.340000,54.885000,-1.294459,4.898368,-1.110000,4.785000,-0.184459,0.113368,11.496540,-18.998261,-1.250287,-18.998261,11.496540,0.000000,0.720000,-16,112,-15.630111,112.450000,-15.630111,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.811089,-1.252361,109.342654,120.507226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566035,1.671765,0.314799,0.031464,0.500767,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.442199,mpc,0,-126.340000,54.885000,-1.179923,4.830937,-1.000000,4.625000,-0.179923,0.205937,11.313571,-13.509197,-1.067318,-13.509197,11.313571,-0.030000,0.950000,-9,92,-8.626943,92.152635,-8.626943,92.152635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.584995,2.432032,110.020178,126.406263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567474,1.701611,0.374235,0.022894,0.500524,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.452194,mpc,0,-126.340000,54.885000,-1.064138,4.758439,-0.880000,4.555000,-0.184138,0.203439,10.520706,-4.055809,-1.128308,-4.055809,10.520706,-0.030000,0.980000,1,47,1.266273,6.483533,1.266273,6.483533,0.000000,40.669102,0.000000,64.000000,0.000000,0.000000,-28.983407,2.583152,107.305727,131.663050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555251,1.524261,0.229494,0.023946,0.500798,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.462194,mpc,0,-126.340000,54.885000,-0.947469,4.680888,-0.770000,4.555000,-0.177469,0.125888,10.398727,4.299767,-0.579401,4.299767,10.398727,-0.040000,0.750000,8,2,7.576240,-54.783153,7.576240,-54.783153,0.000000,56.935789,0.000000,64.000000,0.000000,0.000000,-41.645039,-2.748773,98.420708,128.622808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552602,1.461693,0.187243,0.018996,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.472192,mpc,0,-126.340000,54.885000,-0.830459,4.598420,-0.670000,4.595000,-0.160459,0.003420,9.910810,6.251434,-1.006328,6.251434,9.910810,-0.030000,0.400000,13,-43,12.875887,-56.848013,12.875887,-56.848013,0.000000,14.000648,0.000000,64.000000,0.000000,0.000000,-51.085448,-10.590071,96.323690,129.277355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551989,1.443151,0.215155,0.020272,0.503676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.482194,mpc,0,-126.340000,54.885000,-0.713523,4.511086,-0.560000,4.625000,-0.153523,-0.113914,10.032790,0.945339,-1.189297,0.945339,10.032790,0.010000,0.050000,5,1,5.144086,0.775407,5.144086,0.775407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.566240,-14.258105,109.263988,135.892496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550415,1.451372,0.205847,0.017830,0.510120,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.492192,mpc,0,-126.340000,54.885000,-0.597248,4.419073,-0.460000,4.565000,-0.137248,-0.145927,10.398727,-9.544873,-1.250287,-9.544873,10.398727,0.030000,0.010000,-5,46,-4.980605,85.315685,-4.980605,85.315685,0.000000,-39.540278,0.000000,64.000000,0.000000,0.000000,-53.332978,-16.086461,118.214367,144.461433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550662,1.623666,0.230648,0.024952,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.502196,mpc,0,-126.340000,54.885000,-0.482006,4.322412,-0.350000,4.415000,-0.132006,-0.092588,10.276748,-18.937271,-1.311276,-18.937271,10.276748,0.030000,0.070000,-9,91,-9.344162,112.450000,-9.344162,112.450000,0.000000,-21.674593,0.000000,64.000000,0.000000,0.000000,-50.701860,-11.470041,129.014706,151.690185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597975,1.479683,0.235052,0.020776,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.512208,mpc,0,-126.340000,54.885000,-0.368260,4.221200,-0.250000,4.195000,-0.118260,0.026200,10.459717,-25.951076,-0.884349,-25.951076,10.459717,0.000000,0.460000,-12,112,-11.631967,112.450000,-11.631967,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.809710,-1.551036,130.801687,158.278426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611113,1.491066,0.224423,0.023924,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.522228,mpc,0,-126.340000,54.885000,-0.256501,4.115565,-0.150000,3.955000,-0.106501,0.160565,10.215758,-25.280190,-1.311276,-25.280190,10.215758,-0.020000,0.810000,-11,112,-10.861184,112.450000,-10.861184,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.454916,9.617784,132.587467,167.648277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561070,1.512317,0.310930,0.025986,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.532225,mpc,0,-126.340000,54.885000,-0.147559,4.005998,-0.060000,3.745000,-0.087559,0.260998,8.569039,-19.303209,-1.189297,-19.303209,8.569039,-0.030000,0.970000,4,107,3.666633,106.512754,3.666633,106.512754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.864210,19.157699,137.688494,173.914875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566520,1.612422,0.363688,0.032999,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.543477,mpc,0,-126.340000,54.885000,-0.028569,3.877855,0.040000,3.595000,-0.068569,0.282855,6.556382,-9.056956,-0.640391,-9.056956,6.556382,-0.020000,1.020000,21,62,20.749774,16.456542,20.749774,16.456542,0.000000,45.056212,0.000000,64.000000,0.000000,0.000000,-72.108044,22.584787,140.489999,174.742438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598931,2.241147,0.306920,0.040163,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.552207,mpc,0,-126.340000,54.885000,0.060684,3.775065,0.090000,3.565000,-0.029316,0.210065,5.580549,-0.945339,-0.640391,-0.945339,5.580549,0.000000,0.930000,30,17,29.958740,-53.528230,29.958740,-53.528230,0.000000,70.040984,0.000000,64.000000,0.000000,0.000000,-77.609328,18.727037,130.269984,161.392836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558220,1.825316,0.246907,0.040504,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.562270,mpc,0,-126.340000,54.885000,0.159800,3.653090,0.140000,3.595000,0.019800,0.058090,4.909663,4.909663,-0.579401,4.909663,4.909663,0.060000,0.550000,31,-28,30.681963,-86.280662,30.681963,-86.280662,0.000000,57.793416,0.000000,64.000000,0.000000,0.000000,-81.387749,7.405236,117.673362,159.420153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566542,1.491936,0.221853,0.021111,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.572303,mpc,0,-126.340000,54.885000,0.254183,3.527907,0.190000,3.615000,0.064183,-0.087093,4.116798,1.738204,-0.579401,1.738204,4.116798,0.170000,0.150000,22,-43,21.687396,-42.740397,21.687396,-42.740397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.662697,-4.500492,126.981713,165.425703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556039,1.480568,0.224812,0.024465,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.582306,mpc,0,-126.340000,54.885000,0.343412,3.399744,0.240000,3.575000,0.103412,-0.175256,4.787684,-7.166278,-0.518412,-7.166278,4.787684,0.220000,-0.010000,4,2,3.897215,32.656691,3.897215,32.656691,0.000000,-30.397088,0.000000,64.000000,0.000000,0.000000,-75.776273,-14.286087,141.163179,174.441827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564749,1.479139,0.214674,0.023187,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.592309,mpc,0,-126.340000,54.885000,0.427350,3.268410,0.300000,3.435000,0.127350,-0.166590,7.105289,-18.266386,-1.006328,-18.266386,7.105289,0.170000,-0.040000,-19,47,-18.556725,112.450000,-18.556725,112.450000,0.000000,-65.190397,0.000000,64.000000,0.000000,0.000000,-71.235354,-19.716063,148.718266,180.189811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564481,1.626963,0.268187,0.033556,0.501152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.602274,mpc,0,-126.340000,54.885000,0.505298,3.134596,0.380000,3.185000,0.125298,-0.050404,6.983309,-30.403317,-1.189297,-30.403317,6.983309,0.060000,0.020000,-12,92,-11.886842,112.450000,-11.886842,112.450000,0.000000,-20.190397,0.000000,64.000000,0.000000,0.000000,-69.377650,-15.965077,154.111320,185.023243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589573,1.758905,0.252248,0.032873,0.500593,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.614956,mpc,0,-126.340000,54.885000,0.595683,2.960294,0.460000,2.715000,0.135683,0.245294,5.946486,-40.649570,-1.128308,-40.649570,5.946486,0.020000,0.490000,8,112,7.964328,112.450000,7.964328,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.487084,-3.350189,149.610257,182.558861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594301,1.675970,0.266256,0.037063,0.501098,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.623097,mpc,0,-126.340000,54.885000,0.648159,2.846216,0.500000,2.395000,0.148159,0.451216,5.031642,-41.198476,-1.677214,-41.198476,5.031642,0.010000,0.760000,3,112,2.666390,112.450000,2.666390,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.572396,11.009036,149.906372,188.875823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558501,1.542458,0.298340,0.018891,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.633188,mpc,0,-126.340000,54.885000,0.706841,2.702615,0.540000,2.015000,0.166841,0.687615,3.384923,-34.977537,-1.250287,-34.977537,3.384923,0.020000,0.960000,1,112,0.579061,112.450000,0.579061,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.747114,23.725438,151.943672,192.507770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552607,1.474462,0.295620,0.019745,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.643157,mpc,0,-126.340000,54.885000,0.757558,2.558561,0.570000,1.725000,0.187558,0.833561,1.982162,-26.865920,-0.640391,-26.865920,1.982162,0.030000,1.030000,5,112,5.418410,112.450000,5.418410,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.639388,32.439766,153.525828,193.801982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551863,1.459678,0.273856,0.019537,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.653157,mpc,0,-126.340000,54.885000,0.800855,2.412065,0.580000,1.515000,0.220855,0.897065,0.091484,-17.351542,-0.701380,-17.351542,0.091484,0.010000,1.120000,21,108,21.467644,107.536511,21.467644,107.536511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.549338,35.082275,155.172716,194.050306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550740,1.476662,0.445991,0.046690,0.501108,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.663161,mpc,0,-126.340000,54.885000,0.836262,2.263711,0.580000,1.395000,0.256262,0.868711,-0.823360,-6.800341,-0.213464,-6.800341,-0.823360,0.050000,1.060000,23,63,23.390704,22.674019,23.390704,22.674019,0.000000,39.862493,0.000000,64.000000,0.000000,0.000000,-91.924706,29.891367,154.434507,197.920736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561282,1.456026,0.300530,0.023831,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.673198,mpc,0,-126.340000,54.885000,0.863540,2.113244,0.570000,1.395000,0.293540,0.718244,-1.494245,2.714037,-0.274453,2.714037,-1.494245,0.110000,0.870000,20,18,19.797579,-55.328205,19.797579,-55.328205,0.000000,72.864717,0.000000,64.000000,0.000000,0.000000,-94.356520,15.817762,147.909752,202.454918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558356,1.557879,0.208379,0.019526,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.683155,mpc,0,-126.340000,54.885000,0.882163,1.962599,0.560000,1.445000,0.322163,0.517599,-1.677214,6.800341,-0.091484,6.800341,-1.677214,0.160000,0.520000,11,-27,10.614457,-78.922709,10.614457,-78.922709,0.000000,51.459221,0.000000,64.000000,0.000000,0.000000,-96.229051,-3.325165,138.002646,196.846896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547397,1.458689,0.211968,0.019295,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.693158,mpc,0,-126.340000,54.885000,0.892160,1.810071,0.560000,1.485000,0.332160,0.325071,-1.128308,3.689871,0.213464,3.689871,-1.128308,0.160000,0.130000,-3,-39,-3.003919,-39.219860,-3.003919,-39.219860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.427766,-20.485694,137.567260,193.890653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550759,1.518985,0.214968,0.024047,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.703186,mpc,0,-126.340000,54.885000,0.893186,1.656155,0.560000,1.455000,0.333186,0.201155,-0.335443,-6.861330,-0.274453,-6.861330,-0.335443,0.100000,-0.020000,-15,6,-15.291047,47.683422,-15.291047,47.683422,0.000000,-41.903282,0.000000,64.000000,0.000000,0.000000,-91.886937,-33.400001,140.192794,193.934581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560561,1.553595,0.232205,0.037101,0.500801,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.713195,mpc,0,-126.340000,54.885000,0.885022,1.501730,0.570000,1.335000,0.315022,0.166730,0.518412,-18.693313,-0.762370,-18.693313,0.518412,0.030000,-0.060000,-29,51,-29.104444,112.450000,-29.104444,112.450000,0.000000,-61.669860,0.000000,64.000000,0.000000,0.000000,-87.968368,-39.356830,142.144967,194.134955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572010,1.450974,0.215320,0.020364,0.500249,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.723208,mpc,0,-126.340000,54.885000,0.867485,1.346635,0.570000,1.105000,0.297485,0.241635,-0.396432,-29.671441,-0.579401,-29.671441,-0.396432,-0.010000,0.010000,-28,96,-28.018321,112.450000,-28.018321,112.450000,0.000000,-16.669860,0.000000,64.000000,0.000000,0.000000,-86.071553,-34.738487,145.690875,193.633865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596675,1.450834,0.253368,0.022991,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.733183,mpc,0,-126.340000,54.885000,0.840538,1.191717,0.560000,0.765000,0.280538,0.426717,-1.616224,-36.929204,-0.152474,-36.929204,-1.616224,-0.100000,0.490000,-17,112,-17.419582,112.450000,-17.419582,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.482105,-20.093596,151.395500,185.748393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540589,1.447981,0.198264,0.018027,0.504245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.743186,mpc,0,-126.340000,54.885000,0.803885,1.036147,0.540000,0.425000,0.263885,0.611147,-3.811850,-34.367641,-0.518412,-34.367641,-3.811850,-0.150000,0.800000,-7,112,-7.461763,112.450000,-7.461763,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.451552,-2.839021,158.141372,194.285575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553144,1.780610,0.389734,0.393510,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.753160,mpc,0,-126.340000,54.885000,0.757626,0.880991,0.500000,0.125000,0.257626,0.755991,-5.702528,-27.597795,-0.823360,-27.597795,-5.702528,-0.110000,0.970000,-6,112,-6.449257,112.450000,-6.449257,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.125336,12.160584,162.110500,201.662517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559920,1.663168,0.318712,0.031275,0.503475,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.763159,mpc,0,-126.340000,54.885000,0.701438,0.725603,0.440000,-0.085000,0.261438,0.810603,-7.532216,-17.961438,-0.274453,-17.961438,-7.532216,-0.070000,1.030000,-3,108,-2.981441,108.103562,-2.981441,108.103562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.503324,21.260892,163.837910,204.219764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584283,1.818521,0.439572,0.036223,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008391,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.773162,mpc,0,-126.340000,54.885000,0.635336,0.570480,0.360000,-0.215000,0.275336,0.785480,-8.264091,-8.386070,-0.030495,-8.386070,-8.264091,-0.060000,1.030000,-3,63,-3.143731,27.826922,-3.143731,27.826922,0.000000,35.276641,0.000000,64.000000,0.000000,0.000000,-93.295710,22.216475,162.066458,201.969659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562638,1.749463,0.334373,0.029476,0.501055,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008187,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.783159,mpc,0,-126.340000,54.885000,0.559352,0.415941,0.280000,-0.235000,0.279352,0.650941,-8.508050,1.250287,0.213464,1.250287,-8.508050,-0.050000,0.870000,-8,18,-8.086183,-50.705649,-8.086183,-50.705649,0.000000,68.809212,0.000000,64.000000,0.000000,0.000000,-91.660948,13.829240,153.133535,203.407012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.962274,1.858099,0.241815,0.034259,0.501023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.793161,mpc,0,-126.340000,54.885000,0.473413,0.262013,0.210000,-0.185000,0.263413,0.447013,-8.386070,5.458569,-0.640391,5.458569,-8.386070,-0.050000,0.530000,-18,-27,-18.275279,-74.830629,-18.275279,-74.830629,0.000000,47.934191,0.000000,64.000000,0.000000,0.000000,-89.554596,-1.625926,137.876729,198.269791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560928,1.660671,0.238748,0.024300,0.500623,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.803159,mpc,0,-126.340000,54.885000,0.377599,0.108970,0.120000,-0.155000,0.257599,0.263970,-8.508050,2.348100,-0.396432,2.348100,-8.508050,-0.090000,0.130000,-23,-31,-22.850019,-31.488743,-22.850019,-31.488743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.292466,-15.967863,136.861521,198.557375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569806,1.660267,0.217487,0.026884,0.500989,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.813155,mpc,0,-126.340000,54.885000,0.271958,-0.043046,0.050000,-0.195000,0.221958,0.151954,-8.142112,-8.386070,-0.518412,-8.386070,-8.142112,-0.120000,-0.060000,-38,14,-38.258491,63.745458,-38.258491,63.745458,0.000000,-50.234201,0.000000,64.000000,0.000000,0.000000,-84.249306,-25.125559,142.829489,202.881179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553347,1.504193,0.193389,0.017596,0.504601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.823165,mpc,0,-126.340000,54.885000,0.156353,-0.194151,-0.020000,-0.345000,0.176353,0.150849,-7.471226,-20.218053,-0.823360,-20.218053,-7.471226,-0.220000,-0.050000,-49,59,-49.031933,112.450000,-49.031933,112.450000,0.000000,-53.938743,0.000000,64.000000,0.000000,0.000000,-81.014095,-26.722222,146.901957,203.163542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585971,1.520049,0.258681,0.020389,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.833159,mpc,0,-126.340000,54.885000,0.031266,-0.343701,-0.100000,-0.605000,0.131266,0.261299,-8.325081,-31.684098,-1.128308,-31.684098,-8.325081,-0.350000,0.140000,-37,104,-37.188208,112.450000,-37.188208,112.450000,0.000000,-8.938743,0.000000,64.000000,0.000000,0.000000,-79.489102,-16.649582,152.187618,194.910380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564136,1.604061,0.226326,0.025238,0.500826,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.843190,mpc,0,-126.340000,54.885000,-0.103913,-0.492396,-0.190000,-0.945000,0.086087,0.452604,-10.947634,-37.905038,-0.701380,-37.905038,-10.947634,-0.390000,0.530000,-16,112,-16.142999,112.450000,-16.142999,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.691354,0.211615,158.048941,197.092991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558563,1.459481,0.250595,0.024514,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.853190,mpc,0,-126.340000,54.885000,-0.248102,-0.639063,-0.310000,-1.295000,0.061898,0.655937,-12.838311,-35.709412,-0.823360,-35.709412,-12.838311,-0.300000,0.830000,-32,112,-32.490252,112.450000,-32.490252,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.827754,17.972048,163.609987,207.636681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554246,1.575148,0.312268,0.025642,0.500826,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.863190,mpc,0,-126.340000,54.885000,-0.401543,-0.784051,-0.430000,-1.595000,0.028457,0.810949,-13.997114,-29.549462,-1.494245,-29.549462,-13.997114,-0.270000,0.960000,-40,112,-40.345269,112.450000,-40.345269,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.963475,32.931740,163.517135,210.159622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556089,1.487669,0.275929,0.023785,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.873189,mpc,0,-126.340000,54.885000,-0.564033,-0.927238,-0.570000,-1.835000,0.005967,0.907762,-14.911958,-21.071908,-1.372266,-21.071908,-14.911958,-0.330000,1.020000,-34,112,-34.413332,112.450000,-34.413332,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.322956,42.018514,167.160186,213.070988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556147,1.516430,0.334158,0.023495,0.504261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.883192,mpc,0,-126.340000,54.885000,-0.735434,-1.068580,-0.730000,-1.985000,-0.005434,0.916420,-17.107583,-12.045446,-0.701380,-12.045446,-17.107583,-0.360000,1.150000,-18,73,-17.948837,73.437505,-17.948837,73.437505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.260418,42.519283,169.858967,212.053282,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555970,1.480353,0.310559,0.024745,0.502314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.893157,mpc,0,-126.340000,54.885000,-0.914738,-1.207389,-0.900000,-2.055000,-0.014738,0.847611,-18.022427,-3.140965,-0.457422,-3.140965,-18.022427,-0.300000,0.880000,-22,28,-21.979510,18.629902,-21.979510,18.629902,0.000000,9.807603,0.000000,64.000000,0.000000,0.000000,-73.484496,35.561143,165.394052,210.006261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558981,1.466576,0.205935,0.024613,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.903190,mpc,0,-126.340000,54.885000,-1.103636,-1.345049,-1.080000,-2.055000,-0.023636,0.709951,-18.571334,1.372266,-0.579401,1.372266,-18.571334,-0.250000,0.590000,-30,-5,-30.119206,-5.219359,-30.119206,-5.219359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.097714,23.409820,160.508550,216.019440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558759,1.552066,0.193931,0.029803,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.913194,mpc,0,-126.340000,54.885000,-1.300072,-1.480133,-1.270000,-2.055000,-0.030072,0.574867,-18.571334,-1.067318,-1.006328,-1.067318,-18.571334,-0.280000,0.260000,-35,32,-34.593293,32.319564,-34.593293,32.319564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.572147,10.947583,155.178856,216.781866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556790,1.527090,0.205432,0.032741,0.502104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.923194,mpc,0,-126.340000,54.885000,-1.504195,-1.612915,-1.450000,-2.115000,-0.054195,0.502085,-19.608157,-9.239925,-1.372266,-9.239925,-19.608157,-0.310000,0.200000,-34,77,-33.679677,101.813971,-33.679677,101.813971,0.000000,-24.494408,0.000000,64.000000,0.000000,0.000000,-63.703060,-0.298990,148.990555,213.901937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558364,1.577971,0.226505,0.021519,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.933193,mpc,0,-126.340000,54.885000,-1.715722,-1.743359,-1.650000,-2.235000,-0.065722,0.491641,-19.974095,-15.765812,-1.616224,-15.765812,-19.974095,-0.330000,0.450000,-38,112,-38.110850,112.450000,-38.110850,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.635652,-4.783173,147.677802,206.291732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554477,1.450234,0.225418,0.021090,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.943177,mpc,0,-126.340000,54.885000,-1.934040,-1.871252,-1.850000,-2.375000,-0.084040,0.503748,-21.498835,-16.497687,-0.945339,-16.497687,-21.498835,-0.350000,0.760000,-31,112,-31.483682,112.450000,-31.483682,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.504299,-3.126532,147.362600,198.415505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595399,1.494348,0.322103,0.019967,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.953159,mpc,0,-126.340000,54.885000,-2.159016,-1.996692,-2.070000,-2.495000,-0.089016,0.498308,-23.694460,-11.679509,-1.372266,-11.679509,-23.694460,-0.340000,1.040000,-19,67,-18.697471,55.018530,-18.697471,55.018530,0.000000,12.431469,0.000000,64.000000,0.000000,0.000000,-47.410898,0.478985,149.550793,194.807288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559702,1.474495,0.366219,0.019118,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.963185,mpc,0,-126.340000,54.885000,-2.391388,-2.120219,-2.310000,-2.565000,-0.081388,0.444781,-24.243367,-3.506902,-1.433256,-3.506902,-24.243367,-0.290000,0.860000,-21,22,-21.356261,-0.705742,-21.356261,-0.705742,0.000000,23.155742,0.000000,64.000000,0.000000,0.000000,-46.980410,0.407886,144.805132,186.414770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551477,1.654962,0.207445,0.024899,0.501246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.973158,mpc,0,-126.340000,54.885000,-2.628508,-2.240603,-2.550000,-2.565000,-0.078508,0.324397,-25.463159,0.945339,-1.616224,0.945339,-25.463159,-0.250000,0.570000,-19,-22,-18.744303,-22.109492,-18.744303,-22.109492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.274090,-4.126304,138.949599,186.922717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558418,1.582263,0.199251,0.024728,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.983161,mpc,0,-126.340000,54.885000,-2.871908,-2.358823,-2.820000,-2.575000,-0.051908,0.216177,-25.341180,-2.043152,-2.165131,-2.043152,-25.341180,-0.230000,0.160000,-25,23,-24.593953,29.310353,-24.593953,29.310353,0.000000,-6.419845,0.000000,64.000000,0.000000,0.000000,-45.169417,-7.385133,141.725990,192.467826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551888,1.564002,0.201166,0.018826,0.500611,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.993156,mpc,0,-126.340000,54.885000,-3.120309,-2.474423,-3.050000,-2.635000,-0.070309,0.160577,-24.975242,-11.313571,-1.494245,-11.313571,-24.975242,-0.240000,0.160000,-36,68,-35.777802,104.175533,-35.777802,104.175533,0.000000,-36.285025,0.000000,64.000000,0.000000,0.000000,-41.774237,-9.700629,151.863676,205.508542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545588,1.549693,0.215647,0.017109,0.500442,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.003155,mpc,0,-126.340000,54.885000,-3.373571,-2.587529,-3.290000,-2.795000,-0.083571,0.207471,-25.646128,-19.425188,-1.311276,-19.425188,-25.646128,-0.300000,0.330000,-31,112,-30.541061,112.450000,-30.541061,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.118683,-3.937083,152.989908,198.099373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543771,1.548031,0.218440,0.018755,0.500245,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.013158,mpc,0,-126.340000,54.885000,-3.631232,-2.698125,-3.550000,-2.975000,-0.081232,0.276875,-26.621961,-20.705970,-1.799193,-20.705970,-26.621961,-0.320000,0.670000,-24,112,-23.853441,112.450000,-23.853441,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.275575,7.435528,149.867294,193.870897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553482,1.660326,0.301143,0.036455,0.500734,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.023158,mpc,0,-126.340000,54.885000,-3.892724,-2.806166,-3.820000,-3.135000,-0.072724,0.328834,-28.085712,-14.972947,-2.226120,-14.972947,-28.085712,-0.310000,0.930000,-13,90,-13.318288,90.447492,-13.318288,90.447492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.554361,21.070092,155.371670,204.852354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549535,1.645168,0.345562,0.029838,0.500553,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.033160,mpc,0,-126.340000,54.885000,-4.157693,-2.911707,-4.110000,-3.225000,-0.047693,0.313293,-30.342327,-6.312424,-2.043152,-6.312424,-30.342327,-0.250000,0.940000,2,45,1.642860,18.277151,1.642860,18.277151,0.000000,27.170342,0.000000,64.000000,0.000000,0.000000,-25.075221,30.403386,156.285053,204.927209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559381,1.646471,0.231324,0.023119,0.500952,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.043159,mpc,0,-126.340000,54.885000,-4.425559,-3.014722,-4.410000,-3.235000,-0.015559,0.220278,-30.464306,1.677214,-1.860183,1.677214,-30.464306,-0.180000,0.710000,-1,0,-1.447353,-35.288386,-1.447353,-35.288386,0.000000,35.735878,0.000000,64.000000,0.000000,0.000000,-22.500773,30.553130,145.808899,186.877464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561412,1.543855,0.196361,0.029328,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.053160,mpc,0,-126.340000,54.885000,-4.695984,-3.115293,-4.710000,-3.195000,0.014016,0.079707,-29.427483,3.872840,-1.677214,3.872840,-29.427483,-0.140000,0.340000,-13,-33,-13.117103,-33.301032,-13.117103,-33.301032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.386026,23.789395,144.030554,175.328760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559946,1.516029,0.208368,0.025256,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.063161,mpc,0,-126.340000,54.885000,-4.968464,-3.213441,-4.990000,-3.185000,0.021536,-0.028441,-28.268681,-1.006328,-1.189297,-1.006328,-28.268681,-0.140000,0.020000,-25,12,-25.221242,25.544939,-25.221242,25.544939,0.000000,-13.845971,0.000000,64.000000,0.000000,0.000000,-9.970665,16.912766,144.065309,172.073481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564825,1.519382,0.205975,0.028900,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.073200,mpc,0,-126.340000,54.885000,-5.243580,-3.309573,-5.270000,-3.255000,0.026420,-0.054573,-26.987899,-11.923467,-1.982162,-11.923467,-26.987899,-0.150000,-0.020000,-40,57,-39.577324,112.450000,-39.577324,112.450000,0.000000,-55.751032,0.000000,64.000000,0.000000,0.000000,-3.412467,12.771103,149.515821,180.637336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562839,1.558486,0.234328,0.016429,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.083155,mpc,0,-126.340000,54.885000,-5.517476,-3.402575,-5.520000,-3.415000,0.002524,0.012425,-25.524149,-20.827949,-2.226120,-20.827949,-25.524149,-0.260000,0.220000,-44,102,-43.913470,112.450000,-43.913470,112.450000,0.000000,-10.751032,0.000000,64.000000,0.000000,0.000000,-1.213528,14.631585,148.467805,179.599205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537733,1.564114,0.209000,0.014996,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.093153,mpc,0,-126.340000,54.885000,-5.793242,-3.493730,-5.770000,-3.625000,-0.023242,0.131270,-25.646128,-24.304356,-2.531068,-24.304356,-25.646128,-0.410000,0.600000,-28,112,-27.953639,112.450000,-27.953639,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.860105,21.675060,142.539758,175.883950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539953,1.423147,0.216742,0.013977,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.103189,mpc,0,-126.340000,54.885000,-6.070216,-3.583006,-6.030000,-3.825000,-0.040216,0.241994,-27.475816,-19.852116,-2.165131,-19.852116,-27.475816,-0.370000,0.870000,-18,112,-17.508048,112.450000,-17.508048,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.296125,32.327188,153.402079,199.513257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545288,1.488322,0.399064,0.019371,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.113156,mpc,0,-126.340000,54.885000,-6.345003,-3.669539,-6.300000,-3.955000,-0.045003,0.285461,-28.024722,-10.276748,-2.165131,-10.276748,-28.024722,-0.320000,1.000000,-15,67,-15.364100,56.747711,-15.364100,56.747711,0.000000,10.702289,0.000000,64.000000,0.000000,0.000000,-15.796178,39.173637,160.880101,209.458043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547907,1.563523,0.325291,0.014684,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.123183,mpc,0,-126.340000,54.885000,-6.620723,-3.754532,-6.580000,-3.995000,-0.040723,0.240468,-27.414826,0.152474,-2.409089,0.152474,-27.414826,-0.230000,0.860000,-27,22,-26.554661,-21.111323,-26.554661,-21.111323,0.000000,43.561323,0.000000,64.000000,0.000000,0.000000,-19.433971,37.863057,156.419816,202.786222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540473,1.430918,0.145667,0.012011,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.133190,mpc,0,-126.340000,54.885000,-6.894684,-3.837366,-6.850000,-3.955000,-0.044684,0.117634,-26.743941,5.458569,-2.653048,5.458569,-26.743941,-0.240000,0.540000,-28,-23,-27.698323,-47.895813,-27.698323,-47.895813,0.000000,25.345813,0.000000,64.000000,0.000000,0.000000,-19.243958,28.458928,151.080383,197.859229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538831,1.419632,0.143850,0.013592,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.143192,mpc,0,-126.340000,54.885000,-7.166873,-3.918261,-7.110000,-3.895000,-0.056873,-0.023261,-26.012065,4.299767,-1.799193,4.299767,-26.012065,-0.280000,0.160000,-27,-18,-27.249013,-18.116370,-27.249013,-18.116370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.134061,19.936031,143.159225,186.086078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539467,1.425977,0.138741,0.013305,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.153316,mpc,0,-126.340000,54.885000,-7.440260,-3.998297,-7.360000,-3.905000,-0.080260,-0.093297,-25.707117,-4.421746,-1.372266,-4.421746,-25.707117,-0.300000,-0.060000,-29,27,-29.127166,68.083258,-29.127166,68.083258,0.000000,-41.199629,0.000000,64.000000,0.000000,0.000000,-7.718107,14.815439,141.881268,180.857488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558913,1.425277,0.177099,0.013677,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.163259,mpc,0,-126.340000,54.885000,-7.706264,-4.075192,-7.610000,-4.005000,-0.096264,-0.070192,-24.243367,-15.582843,-2.409089,-15.582843,-24.243367,-0.250000,0.030000,-50,72,-50.330343,112.450000,-50.330343,112.450000,0.000000,-40.566370,0.000000,64.000000,0.000000,0.000000,0.099988,15.985753,143.229490,175.420709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558509,1.425540,0.202220,0.014615,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.173257,mpc,0,-126.340000,54.885000,-7.970793,-4.150887,-7.850000,-4.185000,-0.120793,0.034113,-23.938419,-22.657637,-2.287110,-22.657637,-23.938419,-0.290000,0.330000,-50,112,-49.922595,112.450000,-49.922595,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.544042,20.947553,138.121427,167.259923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559094,1.426889,0.202405,0.015282,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.183314,mpc,0,-126.340000,54.885000,-8.233555,-4.225501,-8.100000,-4.395000,-0.133555,0.169499,-25.585138,-23.328523,-2.653048,-23.328523,-25.585138,-0.470000,0.770000,-12,112,-11.891028,112.450000,-11.891028,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.481159,27.936954,132.227662,169.431739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558733,1.427179,0.291819,0.012938,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.193308,mpc,0,-126.340000,54.885000,-8.490909,-4.298213,-8.360000,-4.575000,-0.130909,0.276787,-27.231857,-16.497687,-2.409089,-16.497687,-27.231857,-0.380000,1.010000,-2,112,-1.882957,112.449996,-1.882957,112.449996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.331146,38.579306,143.006010,190.426805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557595,1.425623,0.306963,0.013843,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.203308,mpc,0,-126.340000,54.885000,-8.744285,-4.369641,-8.630000,-4.685000,-0.114285,0.315359,-27.353837,-7.837164,-2.775027,-7.837164,-27.353837,-0.230000,1.050000,-11,67,-11.015962,44.012017,-11.015962,44.012017,0.000000,23.437979,0.000000,64.000000,0.000000,0.000000,1.524868,44.981185,143.122252,190.063775,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558629,1.426311,0.331525,0.014923,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.213313,mpc,0,-126.340000,54.885000,-8.993328,-4.439891,-8.890000,-4.695000,-0.103328,0.255109,-25.768107,2.775027,-2.409089,2.775027,-25.768107,-0.180000,0.880000,-22,22,-22.087788,-34.908328,-22.087788,-34.908328,0.000000,57.358324,0.000000,64.000000,0.000000,0.000000,3.511798,40.080227,140.956515,174.947934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557235,1.422085,0.190880,0.012651,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.223188,mpc,0,-126.340000,54.885000,-9.234345,-4.508121,-9.130000,-4.635000,-0.104345,0.126879,-24.609304,8.081122,-1.860183,8.081122,-24.609304,-0.170000,0.580000,-27,-23,-26.667382,-64.932253,-26.667382,-64.932253,0.000000,42.382249,0.000000,64.000000,0.000000,0.000000,6.369790,25.638254,127.959788,164.720420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540125,1.414523,0.159108,0.015522,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.233312,mpc,0,-126.340000,54.885000,-9.476233,-4.577056,-9.370000,-4.565000,-0.106233,-0.012056,-23.267533,5.824507,-1.616224,5.824507,-23.267533,-0.240000,0.170000,-24,-24,-24.069660,-24.080707,-24.069660,-24.080707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.418942,13.806465,120.921245,154.785327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559322,1.421931,0.177337,0.014634,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.243188,mpc,0,-126.340000,54.885000,-9.706737,-4.643397,-9.590000,-4.565000,-0.116737,-0.078397,-21.681804,-3.506902,-2.104141,-3.506902,-21.681804,-0.260000,-0.020000,-33,21,-33.171252,63.381249,-33.171252,63.381249,0.000000,-42.461955,0.000000,64.000000,0.000000,0.000000,18.004200,7.939798,120.194019,148.628078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548881,1.422876,0.177873,0.014324,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.253307,mpc,0,-126.340000,54.885000,-9.937053,-4.710559,-9.800000,-4.645000,-0.137053,-0.065559,-20.583991,-14.058103,-2.409089,-14.058103,-20.583991,-0.290000,0.000000,-39,66,-38.544254,112.450000,-38.544254,112.450000,0.000000,-46.530707,0.000000,64.000000,0.000000,0.000000,28.952267,7.236850,123.319708,147.662205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558264,1.423889,0.213277,0.014618,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.263317,mpc,0,-126.340000,54.885000,-10.158735,-4.776288,-10.010000,-4.835000,-0.148735,0.058712,-20.766960,-22.962585,-2.531068,-22.962585,-20.766960,-0.350000,0.270000,-27,111,-26.552647,112.450000,-26.552647,112.450000,0.000000,-1.530707,0.000000,64.000000,0.000000,0.000000,37.207677,12.037320,120.300279,142.448849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557975,1.424652,0.216955,0.013116,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.273306,mpc,0,-126.340000,54.885000,-10.373615,-4.841287,-10.230000,-5.065000,-0.143615,0.223713,-21.925762,-25.890086,-2.836017,-25.890086,-21.925762,-0.330000,0.670000,-14,112,-13.919867,112.450000,-13.919867,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.944573,20.695891,122.810048,151.659726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559140,1.424407,0.379676,0.014740,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.283307,mpc,0,-126.340000,54.885000,-10.582139,-4.905864,-10.450000,-5.285000,-0.132139,0.379136,-22.779616,-21.193887,-2.592058,-21.193887,-22.779616,-0.270000,0.920000,-7,112,-6.666164,112.450000,-6.666164,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.371796,31.592163,127.466303,160.500876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558374,1.425668,0.266824,0.015430,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.293314,mpc,0,-126.340000,54.885000,-10.783918,-4.970074,-10.670000,-5.425000,-0.113918,0.454926,-22.535658,-12.228415,-2.470079,-12.228415,-22.535658,-0.210000,1.030000,-6,96,-5.735587,96.282234,-5.735587,96.282234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.984030,38.842338,125.942714,155.649039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558194,1.478394,0.307498,0.014610,0.503045,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.303183,mpc,0,-126.340000,54.885000,-10.976008,-5.033103,-10.890000,-5.475000,-0.086008,0.441897,-22.047741,-2.957996,-2.348100,-2.957996,-22.047741,-0.150000,0.990000,-5,51,-5.319062,21.787278,-5.319062,21.787278,0.000000,29.494956,0.000000,64.000000,0.000000,0.000000,45.571048,38.726646,125.443628,146.142815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537078,1.413264,0.212846,0.016038,0.500164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.313306,mpc,0,-126.340000,54.885000,-11.165713,-5.097540,-11.100000,-5.445000,-0.065713,0.347460,-20.401022,5.702528,-2.043152,5.702528,-20.401022,-0.130000,0.760000,-10,6,-9.862667,-39.711959,-9.862667,-39.711959,0.000000,45.994193,0.000000,64.000000,0.000000,0.000000,47.683796,27.979297,122.539734,139.144321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552646,1.419363,0.171966,0.013270,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.323260,mpc,0,-126.340000,54.885000,-11.344834,-5.160777,-11.290000,-5.365000,-0.054834,0.204223,-18.754303,8.752008,-1.555235,8.752008,-18.754303,-0.110000,0.490000,-17,-39,-17.265387,-56.335023,-17.265387,-56.335023,0.000000,17.617257,0.000000,64.000000,0.000000,0.000000,48.610952,13.473625,115.635636,136.402951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552205,1.422361,0.173985,0.014392,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.333160,mpc,0,-126.340000,54.885000,-11.515558,-5.223638,-11.450000,-5.315000,-0.065558,0.091362,-16.070760,3.689871,-1.250287,3.689871,-16.070760,-0.120000,0.040000,-34,6,-34.207692,12.563522,-34.207692,12.563522,0.000000,-6.281288,0.000000,64.000000,0.000000,0.000000,51.450750,4.302320,113.371377,129.169052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547702,1.420808,0.181966,0.015251,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.343185,mpc,0,-126.340000,54.885000,-11.680732,-5.287330,-11.590000,-5.345000,-0.090732,0.057670,-14.546020,-6.739351,-1.555235,-6.739351,-14.546020,-0.220000,-0.010000,-34,51,-33.895259,101.085997,-33.895259,101.085997,0.000000,-49.803763,0.000000,64.000000,0.000000,0.000000,55.582736,-2.808861,114.877648,137.323875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539946,1.412188,0.163852,0.014003,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.353314,mpc,0,-126.340000,54.885000,-11.839663,-5.351811,-11.730000,-5.475000,-0.109663,0.123189,-13.509197,-16.985604,-1.677214,-16.985604,-13.509197,-0.230000,0.160000,-39,96,-39.038255,112.450000,-39.038255,112.450000,0.000000,-16.167766,0.000000,64.000000,0.000000,0.000000,57.740438,-4.539095,112.109934,133.535598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559363,1.420520,0.212809,0.013166,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.363307,mpc,0,-126.340000,54.885000,-11.988527,-5.415624,-11.860000,-5.665000,-0.128527,0.249376,-13.265238,-23.206544,-1.921172,-23.206544,-13.265238,-0.290000,0.530000,-30,112,-30.451427,112.450000,-30.451427,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.674944,-1.045441,109.715498,130.595432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556134,1.418579,0.212127,0.013170,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.373306,mpc,0,-126.340000,54.885000,-12.129507,-5.479733,-11.990000,-5.875000,-0.139507,0.395267,-13.936124,-21.437845,-1.982162,-21.437845,-13.936124,-0.300000,0.850000,-18,112,-17.693328,112.450000,-17.693328,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.056229,6.909225,114.919711,136.139121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557415,1.426375,0.262365,0.014247,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.383195,mpc,0,-126.340000,54.885000,-12.261062,-5.543458,-12.130000,-6.035000,-0.131062,0.491542,-15.094927,-14.424041,-1.372266,-14.424041,-15.094927,-0.260000,1.010000,-3,112,-2.855281,112.450000,-2.855281,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.160393,15.428636,114.784221,139.391203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539894,1.411808,0.265947,0.015328,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.393306,mpc,0,-126.340000,54.885000,-12.387440,-5.608998,-12.290000,-6.115000,-0.097440,0.506002,-14.363051,-5.519559,-2.165131,-5.519559,-14.363051,-0.180000,1.050000,-5,67,-5.435079,38.872081,-5.435079,38.872081,0.000000,28.577919,0.000000,64.000000,0.000000,0.000000,52.345467,19.226820,109.192208,129.993756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554725,1.423344,0.407424,0.013988,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.403189,mpc,0,-126.340000,54.885000,-12.503011,-5.673486,-12.420000,-6.105000,-0.083011,0.431514,-13.448207,3.567892,-1.433256,3.567892,-13.448207,-0.110000,0.900000,-11,22,-10.670283,-31.924466,-10.670283,-31.924466,0.000000,54.374466,0.000000,64.000000,0.000000,0.000000,52.867941,14.800205,108.138314,120.251518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540304,1.418897,0.152929,0.016639,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.413307,mpc,0,-126.340000,54.885000,-12.613189,-5.739985,-12.550000,-6.025000,-0.063189,0.285015,-12.228415,8.873987,-0.640391,8.873987,-12.228415,-0.100000,0.560000,-11,-23,-11.123617,-61.170470,-11.123617,-61.170470,0.000000,38.620470,0.000000,64.000000,0.000000,0.000000,52.228845,4.589836,102.617586,118.159311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555876,1.419135,0.186594,0.014525,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.423303,mpc,0,-126.340000,54.885000,-12.713985,-5.806199,-12.650000,-5.965000,-0.063985,0.158801,-10.703675,5.885497,-0.762370,5.885497,-10.703675,-0.120000,0.160000,-15,-15,-14.737717,-15.204920,-14.737717,-15.204920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.700685,-2.770207,102.752361,116.013680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557364,1.419654,0.176628,0.012740,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.433307,mpc,0,-126.340000,54.885000,-12.806881,-5.873003,-12.740000,-5.965000,-0.066881,0.091997,-8.325081,-3.872840,-0.701380,-3.872840,-8.325081,-0.130000,0.000000,-30,30,-30.304617,72.329822,-30.304617,72.329822,0.000000,-42.534743,0.000000,64.000000,0.000000,0.000000,52.559356,-6.208975,112.993090,121.715548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556482,1.418888,0.173343,0.013131,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.443313,mpc,0,-126.340000,54.885000,-12.891895,-5.940397,-12.810000,-6.065000,-0.081895,0.124603,-6.434403,-14.302062,-1.128308,-14.302062,-6.434403,-0.190000,0.040000,-37,75,-37.454060,112.450000,-37.454060,112.450000,0.000000,-37.654920,0.000000,64.000000,0.000000,0.000000,55.538555,-7.155558,115.692865,128.582065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557441,1.419066,0.224995,0.013927,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.453305,mpc,0,-126.340000,54.885000,-12.968970,-6.008276,-12.860000,-6.255000,-0.108970,0.246724,-5.458569,-23.511492,-1.189297,-23.511492,-5.458569,-0.280000,0.350000,-33,112,-32.675707,112.450000,-32.675707,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.445133,-3.746901,112.224546,127.471061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557365,1.419354,0.199843,0.013174,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.463186,mpc,0,-126.340000,54.885000,-13.037607,-6.075986,-12.910000,-6.485000,-0.127607,0.409014,-5.153621,-24.914252,-1.250287,-24.914252,-5.153621,-0.320000,0.730000,-27,112,-26.875384,112.450000,-26.875384,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.158735,2.553900,115.075867,132.859896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539321,1.427095,0.226045,0.015077,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.473313,mpc,0,-126.340000,54.885000,-13.100239,-6.145983,-12.970000,-6.695000,-0.130239,0.549017,-5.763517,-20.523001,-1.250287,-20.523001,-5.763517,-0.300000,0.960000,-18,112,-17.645558,112.450000,-17.645558,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.792176,11.218594,117.533900,140.229142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557363,1.420620,0.278348,0.014554,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.483302,mpc,0,-126.340000,54.885000,-13.154505,-6.215628,-13.020000,-6.835000,-0.134505,0.619372,-6.007476,-11.252582,-1.250287,-11.252582,-6.007476,-0.250000,1.040000,-13,90,-12.993841,90.275343,-12.993841,90.275343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.657985,17.139958,113.999677,136.960899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556364,1.418892,0.316033,0.013530,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.493314,mpc,0,-126.340000,54.885000,-13.201546,-6.286013,-13.070000,-6.875000,-0.131546,0.588987,-5.275601,-1.738204,-0.640391,-1.738204,-5.275601,-0.200000,0.990000,-16,45,-15.662582,12.278404,-15.662582,12.278404,0.000000,32.996939,0.000000,64.000000,0.000000,0.000000,37.703519,17.532619,108.593607,126.601827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557774,1.418226,0.202053,0.014399,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.503183,mpc,0,-126.340000,54.885000,-13.240866,-6.355939,-13.120000,-6.845000,-0.120866,0.489061,-3.750861,6.495393,-0.213464,6.495393,-3.750861,-0.170000,0.720000,-22,0,-22.489828,-42.856055,-22.489828,-42.856055,0.000000,43.131398,0.000000,64.000000,0.000000,0.000000,35.748638,9.756822,101.897895,118.370855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539609,1.412181,0.144729,0.014363,0.504745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.513309,mpc,0,-126.340000,54.885000,-13.274112,-6.428233,-13.140000,-6.765000,-0.134112,0.336767,-2.470079,8.203101,-0.335443,8.203101,-2.470079,-0.180000,0.400000,-26,-45,-26.452058,-44.882029,-26.452058,-44.882029,0.000000,0.157372,0.000000,64.000000,0.000000,0.000000,33.752286,0.457604,98.270312,115.391213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555238,1.416878,0.170247,0.012733,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.523262,mpc,0,-126.340000,54.885000,-13.299960,-6.499790,-13.160000,-6.725000,-0.139960,0.225210,-1.555235,2.043152,-0.091484,2.043152,-1.555235,-0.220000,0.020000,-25,0,-25.407652,26.948367,-25.407652,26.948367,0.000000,-26.673024,0.000000,64.000000,0.000000,0.000000,33.694947,-4.147053,105.487147,117.941843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557549,1.419218,0.187061,0.016021,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.533153,mpc,0,-126.340000,54.885000,-13.319129,-6.571357,-13.160000,-6.775000,-0.159129,0.203643,-0.274453,-8.934977,-0.396432,-8.934977,-0.274453,-0.240000,-0.010000,-34,45,-33.646528,112.450000,-33.646528,112.450000,0.000000,-67.174657,0.000000,64.000000,0.000000,0.000000,34.143092,-5.983574,110.563642,124.491825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537336,1.411479,0.161986,0.014873,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.543182,mpc,0,-126.340000,54.885000,-13.332129,-6.644331,-13.160000,-6.925000,-0.172129,0.280669,0.457422,-19.730136,-0.823360,-19.730136,0.457422,-0.290000,0.070000,-32,90,-32.091407,112.450000,-32.091407,112.450000,0.000000,-22.174657,0.000000,64.000000,0.000000,0.000000,33.357872,-4.845247,106.853471,123.394020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538933,1.411292,0.180159,0.014016,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.553195,mpc,0,-126.340000,54.885000,-13.338853,-6.717552,-13.150000,-7.145000,-0.188853,0.427448,0.396432,-26.195034,-0.274453,-26.195034,0.396432,-0.310000,0.470000,-27,112,-27.389814,112.450000,-27.389814,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.818158,0.776101,107.717810,124.771521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539597,1.411823,0.172424,0.015113,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.563304,mpc,0,-126.340000,54.885000,-13.339523,-6.791770,-13.140000,-7.395000,-0.199523,0.603230,-0.152474,-24.243367,-0.640391,-24.243367,-0.152474,-0.300000,0.820000,-21,112,-21.408030,112.450000,-21.408030,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.135148,8.644486,114.992536,137.238282,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560045,1.417814,0.274283,0.012974,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.573306,mpc,0,-126.340000,54.885000,-13.334361,-6.865431,-13.140000,-7.575000,-0.194361,0.709569,-0.213464,-15.948781,-0.152474,-15.948781,-0.213464,-0.260000,1.000000,-19,112,-19.470065,112.450000,-19.470065,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.621018,16.286795,116.953378,142.735478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557707,1.421108,0.328358,0.013620,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.583306,mpc,0,-126.340000,54.885000,-13.323641,-6.939219,-13.140000,-7.655000,-0.183641,0.715781,-0.701380,-4.421746,-0.396432,-4.421746,-0.701380,-0.230000,1.060000,-10,67,-9.953137,37.825727,-9.953137,37.825727,0.000000,29.624273,0.000000,64.000000,0.000000,0.000000,11.896091,18.572158,112.896173,134.362704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553611,1.418528,0.291549,0.014222,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.593308,mpc,0,-126.340000,54.885000,-13.307591,-7.013088,-13.140000,-7.625000,-0.167591,0.611912,-0.335443,7.105289,-0.335443,7.105289,-0.335443,-0.180000,0.900000,-9,22,-9.002586,-53.931913,-9.002586,-53.931913,0.000000,76.381913,0.000000,64.000000,0.000000,0.000000,7.277694,13.757150,109.803438,129.828539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556238,1.418897,0.185136,0.012195,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.603182,mpc,0,-126.340000,54.885000,-13.286754,-7.085991,-13.130000,-7.515000,-0.156754,0.429009,0.884349,13.692166,0.030495,13.692166,0.884349,-0.140000,0.580000,-17,-23,-16.600677,-98.077846,-16.600677,-98.077846,0.000000,75.527846,0.000000,64.000000,0.000000,0.000000,2.775043,2.723160,103.156802,125.078147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538867,1.418410,0.168331,0.015284,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.613308,mpc,0,-126.340000,54.885000,-13.260477,-7.160630,-13.110000,-7.375000,-0.150477,0.214370,2.348100,12.777322,0.640391,12.777322,2.348100,-0.140000,0.160000,-24,-68,-24.436735,-74.561035,-24.436735,-74.561035,0.000000,7.011035,0.000000,64.000000,0.000000,0.000000,-1.005827,-6.956323,99.047840,119.899550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556613,1.456762,0.202111,0.015439,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.623191,mpc,0,-126.340000,54.885000,-13.230278,-7.233263,-13.080000,-7.305000,-0.150278,0.071737,3.018985,3.750861,0.152474,3.750861,3.018985,-0.180000,-0.030000,-24,-23,-24.388160,1.246200,-24.388160,1.246200,0.000000,-23.796200,0.000000,64.000000,0.000000,0.000000,-2.356408,-11.801007,105.111097,119.104112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565018,1.613463,0.239430,0.019556,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.633184,mpc,0,-126.340000,54.885000,-13.195413,-7.306375,-13.040000,-7.345000,-0.155413,0.038625,3.262944,-8.020133,0.396432,-8.020133,3.262944,-0.220000,-0.120000,-22,22,-22.120076,105.596329,-22.120076,105.596329,0.000000,-83.146329,0.000000,64.000000,0.000000,0.000000,-4.192052,-13.436565,111.719295,129.031849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545116,1.479948,0.211752,0.018030,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.643165,mpc,0,-126.340000,54.885000,-13.156480,-7.378968,-13.010000,-7.495000,-0.146480,0.116032,3.201954,-20.583991,0.213464,-20.583991,3.201954,-0.240000,-0.060000,-17,67,-17.268661,112.450000,-17.268661,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-6.669061,-8.488151,114.260817,130.610293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575200,1.510828,0.224846,0.017283,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.653157,mpc,0,-126.340000,54.885000,-13.113638,-7.451084,-12.980000,-7.755000,-0.133638,0.303916,2.043152,-30.281337,-0.335443,-30.281337,2.043152,-0.210000,0.070000,11,112,11.425454,112.450000,11.425454,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.942744,3.237162,117.230925,140.772674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546979,1.754714,0.288646,0.033978,0.501324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.663162,mpc,0,-126.340000,54.885000,-13.067098,-7.522622,-12.950000,-8.075000,-0.117098,0.552378,1.616224,-34.184672,-0.579401,-34.184672,1.616224,-0.110000,0.590000,-2,112,-2.214717,112.450000,-2.214717,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.840297,16.627089,127.325928,158.819414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570787,1.488273,0.329241,0.017305,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.673158,mpc,0,-126.340000,54.885000,-13.017200,-7.593292,-12.920000,-8.375000,-0.097200,0.781708,2.897006,-28.085712,-0.274453,-28.085712,2.897006,-0.050000,0.910000,-30,112,-30.052844,112.450000,-30.052844,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.516536,29.777004,136.844251,170.083713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552447,1.787336,0.335665,0.036300,0.504220,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.683159,mpc,0,-126.340000,54.885000,-12.964112,-7.663062,-12.900000,-8.595000,-0.064112,0.931938,3.323933,-17.900448,-0.091484,-17.900448,3.323933,-0.100000,1.030000,-23,112,-23.017504,112.450000,-23.017504,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.936092,37.867058,141.762407,173.836781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550796,1.486823,0.298077,0.020592,0.500301,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.693157,mpc,0,-126.340000,54.885000,-12.908095,-7.731753,-12.860000,-8.705000,-0.048095,0.973247,2.287110,-6.190445,0.579401,-6.190445,2.287110,-0.180000,1.080000,4,82,3.581431,82.190375,3.581431,82.190375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.548454,39.554993,156.821531,192.324303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552603,1.471272,0.299388,0.015680,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.703182,mpc,0,-126.340000,54.885000,-12.849194,-7.799430,-12.840000,-8.695000,-0.009194,0.895570,1.189297,6.129455,0.091484,6.129455,1.189297,-0.140000,0.970000,19,37,19.419361,-15.857819,19.419361,-15.857819,0.000000,53.048194,0.000000,64.000000,0.000000,0.000000,-43.877206,32.963781,156.048381,193.127394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541091,1.444290,0.174834,0.014132,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.713188,mpc,0,-126.340000,54.885000,-12.787898,-7.865634,-12.820000,-8.575000,0.032102,0.709366,1.006328,14.972947,0.762370,14.972947,1.006328,-0.020000,0.690000,16,-8,15.752439,-80.971494,15.752439,-80.971494,0.000000,73.161869,0.000000,64.000000,0.000000,0.000000,-48.924474,17.666477,147.131549,188.327871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538202,1.425879,0.155957,0.014868,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.723308,mpc,0,-126.340000,54.885000,-12.723565,-7.931086,-12.800000,-8.415000,0.076435,0.483914,1.677214,15.948781,0.579401,15.948781,1.677214,-0.010000,0.310000,16,-53,15.519874,-76.086904,15.519874,-76.086904,0.000000,23.277279,0.000000,64.000000,0.000000,0.000000,-50.787373,-0.715681,137.319009,176.944730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558773,1.422489,0.190224,0.012607,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.733207,mpc,0,-126.340000,54.885000,-12.658561,-7.993502,-12.770000,-8.295000,0.111439,0.301498,2.897006,10.215758,0.762370,10.215758,2.897006,0.020000,0.020000,5,-21,4.653376,-20.529661,4.653376,-20.529661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.426543,-14.387780,128.439382,162.463192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554697,1.434114,0.204230,0.015574,0.504885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.743309,mpc,0,-126.340000,54.885000,-12.590303,-8.055412,-12.730000,-8.255000,0.139697,0.199588,3.750861,-0.640391,0.518412,-0.640391,3.750861,0.050000,-0.040000,-7,24,-6.684082,67.730844,-6.684082,67.730844,0.000000,-43.260505,0.000000,64.000000,0.000000,0.000000,-50.440032,-25.297316,130.877245,162.575623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557164,1.423462,0.177712,0.012346,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.753182,mpc,0,-126.340000,54.885000,-12.521890,-8.114038,-12.680000,-8.315000,0.158110,0.200962,6.007476,-11.313571,0.091484,-11.313571,6.007476,0.030000,-0.020000,-25,69,-24.610203,112.450000,-24.610203,112.450000,0.000000,-42.979661,0.000000,64.000000,0.000000,0.000000,-49.614270,-28.793219,126.212804,154.614703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540409,1.412108,0.174151,0.014235,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.763308,mpc,0,-126.340000,54.885000,-12.450153,-8.172087,-12.610000,-8.485000,0.159847,0.312913,6.678361,-20.888939,0.640391,-20.888939,6.678361,-0.010000,0.150000,-26,112,-25.961003,112.450000,-25.961003,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.992270,-22.546773,114.265795,137.881213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558234,1.428580,0.213265,0.014319,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.773192,mpc,0,-126.340000,54.885000,-12.378763,-8.226567,-12.540000,-8.715000,0.161237,0.488433,6.434403,-24.365346,0.701380,-24.365346,6.434403,-0.060000,0.640000,-19,112,-19.169250,112.450000,-19.169250,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.816704,-11.515505,112.900341,136.540531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548937,1.425162,0.302243,0.014168,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.783203,mpc,0,-126.340000,54.885000,-12.305215,-8.279419,-12.470000,-8.915000,0.164785,0.635581,5.702528,-18.144407,0.335443,-18.144407,5.702528,-0.130000,0.910000,-3,112,-2.916119,112.450000,-2.916119,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.559391,1.784164,123.654819,151.068826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557197,1.436284,0.254972,0.017238,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.793202,mpc,0,-126.340000,54.885000,-12.230654,-8.329719,-12.420000,-9.025000,0.189346,0.695281,4.116798,-7.166278,0.640391,-7.166278,4.116798,-0.110000,1.010000,15,91,14.964907,90.720924,14.964907,90.720924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.859666,11.950117,125.361331,152.599332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552549,1.431576,0.330819,0.016563,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.803222,mpc,0,-126.340000,54.885000,-12.154959,-8.377490,-12.380000,-9.035000,0.225041,0.657510,3.079975,3.994819,0.884349,3.994819,3.079975,-0.050000,1.000000,25,46,25.009692,-1.502572,25.009692,-1.502572,0.000000,47.223496,0.000000,64.000000,0.000000,0.000000,-75.984839,16.350541,119.106854,143.951003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557721,1.424390,0.204827,0.015909,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.813310,mpc,0,-126.340000,54.885000,-12.077880,-8.422777,-12.340000,-8.935000,0.262120,0.512223,2.836017,12.350394,0.823360,12.350394,2.836017,0.000000,0.750000,29,1,28.795605,-60.085186,28.795605,-60.085186,0.000000,60.806110,0.000000,64.000000,0.000000,0.000000,-79.485841,12.803287,104.843862,126.377350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556292,1.424483,0.190481,0.014037,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.823310,mpc,0,-126.340000,54.885000,-12.000718,-8.464749,-12.300000,-8.795000,0.299282,0.330251,3.323933,15.765812,1.128308,15.765812,3.323933,0.050000,0.390000,24,-44,24.456530,-71.628720,24.456530,-71.628720,0.000000,27.349644,0.000000,64.000000,0.000000,0.000000,-79.446508,3.656762,100.718972,121.603440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556930,1.430020,0.190886,0.014132,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.833305,mpc,0,-126.340000,54.885000,-11.922933,-8.503662,-12.250000,-8.665000,0.327067,0.161338,5.153621,10.642686,1.250287,10.642686,5.153621,0.130000,0.050000,0,-14,0.368050,-14.032281,0.368050,-14.032281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.202573,-4.588228,103.695416,119.867330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556129,1.422892,0.190169,0.013088,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.843309,mpc,0,-126.340000,54.885000,-11.844485,-8.539439,-12.190000,-8.615000,0.345515,0.075561,7.044299,0.945339,1.250287,0.945339,7.044299,0.090000,-0.020000,-13,31,-12.955727,68.248410,-12.955727,68.248410,0.000000,-37.280690,0.000000,64.000000,0.000000,0.000000,-67.796775,-12.409929,110.024702,127.249518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552046,1.423237,0.177303,0.013037,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.853194,mpc,0,-126.340000,54.885000,-11.766470,-8.571545,-12.110000,-8.675000,0.343530,0.103455,8.020133,-9.117946,1.372266,-9.117946,8.020133,0.030000,0.010000,-17,76,-17.070934,112.450000,-17.070934,112.450000,0.000000,-36.482281,0.000000,64.000000,0.000000,0.000000,-62.574111,-14.180872,102.857907,121.193683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540420,1.414206,0.172769,0.015923,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.863261,mpc,0,-126.340000,54.885000,-11.686536,-8.600811,-12.020000,-8.815000,0.333464,0.214189,8.508050,-18.022427,1.189297,-18.022427,8.508050,-0.010000,0.300000,-18,112,-18.463475,112.450000,-18.463475,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.291407,-8.066327,93.705748,110.800371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559854,1.425004,0.224817,0.014688,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.873312,mpc,0,-126.340000,54.885000,-11.606307,-8.626451,-11.920000,-8.995000,0.313693,0.368549,8.691018,-18.876282,0.884349,-18.876282,8.691018,-0.050000,0.720000,-18,112,-18.347858,112.450000,-18.347858,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.863189,0.592910,99.042934,117.142232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555296,1.425447,0.272218,0.014124,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.883205,mpc,0,-126.340000,54.885000,-11.526938,-8.648088,-11.840000,-9.135000,0.313062,0.486912,8.325081,-11.679509,1.128308,-11.679509,8.325081,-0.080000,0.950000,-10,112,-10.293470,112.450000,-10.293470,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.442150,9.728119,105.412440,124.017086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555205,1.424350,0.279492,0.015942,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.893309,mpc,0,-126.340000,54.885000,-11.445487,-8.666390,-11.750000,-9.185000,0.304513,0.518610,7.044299,-1.006328,1.250287,-1.006328,7.044299,-0.100000,1.050000,7,67,6.915869,52.432095,6.915869,52.432095,0.000000,15.017905,0.000000,64.000000,0.000000,0.000000,-74.038743,14.770032,104.683237,120.977054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555645,1.425022,0.290705,0.013571,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.903311,mpc,0,-126.340000,54.885000,-11.364471,-8.680628,-11.680000,-9.135000,0.315529,0.454372,6.434403,10.032790,1.250287,10.032790,6.434403,-0.070000,0.900000,15,22,15.102929,-28.702206,15.102929,-28.702206,0.000000,51.152206,0.000000,64.000000,0.000000,0.000000,-78.745533,15.132423,100.788014,116.612443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558479,1.426718,0.189263,0.014430,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.913258,mpc,0,-126.340000,54.885000,-11.283515,-8.690865,-11.620000,-9.005000,0.336485,0.314135,5.153621,16.192739,1.555235,16.192739,5.153621,-0.040000,0.590000,28,-23,28.297186,-62.253458,28.297186,-62.253458,0.000000,39.703458,0.000000,64.000000,0.000000,0.000000,-80.993737,9.877169,91.327545,106.909672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558348,1.428526,0.187371,0.015105,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.923314,mpc,0,-126.340000,54.885000,-11.201265,-8.697150,-11.560000,-8.855000,0.358735,0.157850,5.641538,14.667999,1.555235,14.667999,5.641538,-0.010000,0.190000,24,-26,24.313665,-26.352920,24.313665,-26.352920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.359308,3.798301,86.805124,105.145334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556062,1.422421,0.187116,0.013780,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.933259,mpc,0,-126.340000,54.885000,-11.119477,-8.699267,-11.490000,-8.765000,0.370523,0.065733,6.251434,5.702528,1.433256,5.702528,6.251434,0.090000,0.040000,5,19,5.261751,55.631687,5.261751,55.631687,0.000000,-36.984607,0.000000,64.000000,0.000000,0.000000,-74.797902,-1.400583,96.325602,108.466589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557692,1.426285,0.189132,0.014958,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.943315,mpc,0,-126.340000,54.885000,-11.036290,-8.697190,-11.410000,-8.765000,0.373710,0.067810,8.447060,-4.543725,1.006328,-4.543725,8.447060,0.090000,0.040000,-17,64,-16.748713,112.450000,-16.748713,112.450000,0.000000,-48.802920,0.000000,64.000000,0.000000,0.000000,-66.232164,-2.801205,93.510711,104.889877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557683,1.427110,0.211150,0.013668,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.953309,mpc,0,-126.340000,54.885000,-10.953074,-8.690858,-11.320000,-8.855000,0.366926,0.164142,9.361904,-13.631176,1.616224,-13.631176,9.361904,0.000000,0.240000,-15,109,-15.138103,112.450000,-15.138103,112.450000,0.000000,-3.802920,0.000000,64.000000,0.000000,0.000000,-59.009927,1.461479,81.501385,91.926138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552791,1.423493,0.211666,0.014228,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.963314,mpc,0,-126.340000,54.885000,-10.869175,-8.680201,-11.220000,-9.005000,0.350825,0.324799,9.300914,-15.887791,1.433256,-15.887791,9.300914,-0.040000,0.660000,-12,112,-11.909701,112.450000,-11.909701,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.245105,7.535413,85.829892,102.316535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556117,1.422504,0.250795,0.014540,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.973308,mpc,0,-126.340000,54.885000,-10.784693,-8.665194,-11.120000,-9.135000,0.335307,0.469806,8.995966,-10.459717,1.250287,-10.459717,8.995966,-0.070000,0.930000,-6,112,-5.936074,112.450000,-5.936074,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.989117,15.033726,93.110404,110.067074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557640,1.425039,0.250211,0.014058,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.983305,mpc,0,-126.340000,54.885000,-10.699439,-8.645782,-11.030000,-9.175000,0.330561,0.529218,8.325081,-1.189297,1.311276,-1.189297,8.325081,-0.070000,1.040000,3,92,3.499629,91.671793,3.499629,91.671793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.303786,20.155561,93.764041,109.065311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556736,1.422147,0.305716,0.013266,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.993198,mpc,0,-126.340000,54.885000,-10.614251,-8.622209,-10.950000,-9.115000,0.335749,0.492791,7.166278,9.849821,1.616224,9.849821,7.166278,-0.060000,1.000000,19,47,18.549354,4.734327,18.549354,4.734327,0.000000,41.937466,0.000000,64.000000,0.000000,0.000000,-67.694983,21.135783,91.846023,105.795529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582490,1.575579,0.230604,0.021069,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.003156,mpc,0,-126.340000,54.885000,-10.527584,-8.594077,-10.860000,-8.965000,0.332416,0.370923,6.678361,18.693313,1.555235,18.693313,6.678361,-0.030000,0.770000,25,2,24.680591,-56.259332,24.680591,-56.259332,0.000000,57.931125,0.000000,64.000000,0.000000,0.000000,-70.458012,16.937291,88.394873,102.377777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546913,1.533958,0.226511,0.017614,0.502786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.013159,mpc,0,-126.340000,54.885000,-10.439499,-8.561357,-10.790000,-8.765000,0.350501,0.203643,6.617372,20.523001,1.860183,20.523001,6.617372,0.020000,0.410000,24,-43,24.035077,-52.283489,24.035077,-52.283489,0.000000,8.955282,0.000000,64.000000,0.000000,0.000000,-69.929503,9.550982,84.781972,103.245018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569752,1.498466,0.211541,0.017118,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.023162,mpc,0,-126.340000,54.885000,-10.350275,-8.524162,-10.720000,-8.595000,0.369725,0.070838,7.654195,15.582843,1.311276,15.582843,7.654195,0.100000,0.060000,8,2,7.509373,9.213793,7.509373,9.213793,0.000000,-7.542001,0.000000,64.000000,0.000000,0.000000,-64.792523,3.708268,95.057680,108.569351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546921,1.727004,0.241584,0.022949,0.500733,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.033250,mpc,0,-126.340000,54.885000,-10.259025,-8.482125,-10.620000,-8.505000,0.360975,0.022875,9.239925,3.994819,1.616224,3.994819,9.239925,0.120000,0.010000,-12,47,-12.249505,110.287260,-12.249505,110.287260,0.000000,-63.615468,0.000000,64.000000,0.000000,0.000000,-56.237317,0.418000,101.662339,114.899700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573373,1.731643,0.256652,0.019279,0.500348,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.043157,mpc,0,-126.340000,54.885000,-10.168071,-8.436440,-10.520000,-8.525000,0.351929,0.088560,10.642686,-6.007476,1.189297,-6.007476,10.642686,0.000000,0.090000,-11,92,-10.582472,112.450000,-10.582472,112.450000,0.000000,-20.778207,0.000000,64.000000,0.000000,0.000000,-47.884615,3.028758,94.139921,105.699860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551115,1.565121,0.218091,0.016731,0.500791,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.053154,mpc,0,-126.340000,54.885000,-10.074815,-8.385942,-10.410000,-8.625000,0.335185,0.239058,10.276748,-13.997114,1.128308,-13.997114,10.276748,-0.060000,0.490000,1,112,0.750075,112.450000,0.750075,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.121150,10.628178,91.921672,110.619754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539888,1.436105,0.186159,0.012811,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.063154,mpc,0,-126.340000,54.885000,-9.979931,-8.331044,-10.300000,-8.745000,0.320069,0.413956,9.666852,-12.045446,1.433256,-12.045446,9.666852,-0.060000,0.830000,4,112,4.463703,112.450000,4.463703,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.518724,19.343317,99.032555,121.754667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539104,1.421816,0.222597,0.011414,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.073154,mpc,0,-126.340000,54.885000,-9.883328,-8.271810,-10.200000,-8.825000,0.316672,0.553190,8.934977,-4.665705,1.921172,-4.665705,8.934977,-0.060000,0.990000,13,112,13.440469,112.450000,13.440469,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.118555,27.187325,102.559878,125.958317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537644,1.416730,0.210990,0.013511,0.500480,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.083190,mpc,0,-126.340000,54.885000,-9.784515,-8.208054,-10.100000,-8.805000,0.315485,0.596946,8.142112,5.275601,1.616224,5.275601,8.142112,0.000000,1.060000,18,83,18.331761,83.307482,18.331761,83.307482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.323586,30.629320,102.557971,124.370270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539457,1.416684,0.269882,0.013298,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.093308,mpc,0,-126.340000,54.885000,-9.682895,-8.139485,-10.000000,-8.695000,0.317105,0.555515,8.752008,15.216906,2.043152,15.216906,8.752008,0.080000,0.970000,9,38,9.492355,8.341337,9.492355,8.341337,0.000000,29.966145,0.000000,64.000000,0.000000,0.000000,-54.520161,29.081893,101.978696,124.024387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556911,1.426859,0.193425,0.013972,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.103308,mpc,0,-126.340000,54.885000,-9.580354,-8.067550,-9.900000,-8.495000,0.319646,0.427450,9.117946,22.535658,2.348100,22.535658,9.117946,0.090000,0.700000,11,-7,10.779928,-37.689133,10.779928,-37.689133,0.000000,30.996615,0.000000,64.000000,0.000000,0.000000,-52.255014,20.151192,102.188193,124.028070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558707,1.439430,0.175289,0.015341,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.113310,mpc,0,-126.340000,54.885000,-9.475585,-7.991551,-9.800000,-8.275000,0.324415,0.283449,9.971800,21.864772,2.592058,21.864772,9.971800,0.080000,0.320000,9,-10,8.911129,-9.933397,8.911129,-9.933397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.415804,9.712327,104.872472,128.071275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552848,1.429464,0.178488,0.013597,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.123307,mpc,0,-126.340000,54.885000,-9.368543,-7.911636,-9.680000,-8.095000,0.311457,0.183364,11.374561,15.155916,2.226120,15.155916,11.374561,0.080000,0.090000,-3,35,-3.047580,59.578934,-3.047580,59.578934,0.000000,-24.512331,0.000000,64.000000,0.000000,0.000000,-44.535938,1.111193,112.158731,134.395576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556105,1.425872,0.178216,0.012092,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.133305,mpc,0,-126.340000,54.885000,-9.259047,-7.827860,-9.550000,-8.005000,0.290953,0.177140,12.838311,4.238777,1.677214,4.238777,12.838311,0.020000,0.150000,-11,80,-10.781964,112.450000,-10.781964,112.450000,0.000000,-32.383397,0.000000,64.000000,0.000000,0.000000,-37.721145,-1.758665,112.502664,134.311963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558671,1.425212,0.214676,0.013720,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.143308,mpc,0,-126.340000,54.885000,-9.146963,-7.740317,-9.410000,-8.005000,0.263037,0.264683,13.326228,-2.836017,1.738204,-2.836017,13.326228,-0.030000,0.460000,-10,112,-10.405825,112.450000,-10.405825,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.537922,1.983814,103.071591,121.426148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548587,1.449505,0.202857,0.013545,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.153182,mpc,0,-126.340000,54.885000,-9.033714,-7.650352,-9.270000,-8.025000,0.236286,0.374648,13.692166,-3.323933,2.165131,-3.323933,13.692166,-0.060000,0.790000,-10,112,-10.184995,112.450000,-10.184995,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.719298,7.933936,98.973758,120.892551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539768,1.414525,0.227830,0.014408,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.163194,mpc,0,-126.340000,54.885000,-8.916160,-7.555673,-9.130000,-8.015000,0.213840,0.459327,13.082270,2.531068,2.409089,2.531068,13.082270,-0.080000,0.980000,0,112,-0.141838,112.450000,-0.141838,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.217387,14.178657,98.158838,120.105888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547706,1.427996,0.281477,0.016428,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.173160,mpc,0,-126.340000,54.885000,-8.796325,-7.458108,-9.000000,-7.935000,0.203675,0.476892,12.594353,11.069613,2.226120,11.069613,12.594353,-0.070000,1.050000,9,67,8.598724,53.844997,8.598724,53.844997,0.000000,13.605003,0.000000,64.000000,0.000000,0.000000,-39.566485,16.757081,96.460830,115.023365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546577,1.425399,0.341368,0.014188,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.183185,mpc,0,-126.340000,54.885000,-8.672868,-7.356778,-8.860000,-7.785000,0.187132,0.428222,12.655342,20.462012,2.165131,20.462012,12.655342,-0.060000,0.900000,13,22,12.889732,-13.679800,12.889732,-13.679800,0.000000,36.129800,0.000000,64.000000,0.000000,0.000000,-42.408701,15.288905,93.727849,112.189735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539869,1.413897,0.136703,0.014912,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.193271,mpc,0,-126.340000,54.885000,-8.545624,-7.251756,-8.730000,-7.555000,0.184376,0.303244,12.289405,23.084564,1.982162,23.084564,12.289405,-0.020000,0.560000,16,-16,16.263729,-15.705530,16.263729,-15.705530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.707202,10.470541,87.083779,106.619414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564942,1.424273,0.175866,0.015159,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.203304,mpc,0,-126.340000,54.885000,-8.415980,-7.144409,-8.600000,-7.345000,0.184020,0.200591,12.533363,19.242219,2.470079,19.242219,12.533363,0.020000,0.200000,12,29,12.382252,39.179292,12.382252,39.179292,0.000000,-9.884823,0.000000,64.000000,0.000000,0.000000,-40.321710,6.553711,85.965679,108.906570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557955,1.425530,0.177941,0.014430,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.213305,mpc,0,-126.340000,54.885000,-8.283633,-7.034709,-8.460000,-7.225000,0.176367,0.190291,14.302062,8.995966,2.348100,8.995966,14.302062,0.040000,0.170000,-6,74,-6.027732,112.450000,-6.027732,112.450000,0.000000,-38.155530,0.000000,64.000000,0.000000,0.000000,-35.354003,3.868831,86.718600,106.387727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556569,1.424172,0.213442,0.013761,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.223311,mpc,0,-126.340000,54.885000,-8.148083,-6.922459,-8.300000,-7.175000,0.151917,0.252541,15.521854,0.457422,1.860183,0.457422,15.521854,0.020000,0.420000,-16,112,-16.082639,112.450000,-16.082639,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.733112,4.205328,82.923338,100.596445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556613,1.426161,0.215265,0.013668,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.233305,mpc,0,-126.340000,54.885000,-8.009515,-6.808029,-8.140000,-7.185000,0.130485,0.376971,15.948781,-2.531068,1.799193,-2.531068,15.948781,-0.060000,0.770000,-10,112,-10.104561,112.450000,-10.104561,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.416615,5.832694,82.996087,102.134536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555512,1.422641,0.272478,0.013605,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.243314,mpc,0,-126.340000,54.885000,-7.867540,-6.691308,-7.980000,-7.185000,0.112460,0.493692,15.399875,1.250287,2.348100,1.250287,15.399875,-0.100000,0.970000,2,112,2.123961,112.450000,2.123961,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.181013,9.426682,85.600178,102.461828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556757,1.425848,0.265527,0.013763,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.253305,mpc,0,-126.340000,54.885000,-7.722631,-6.572890,-7.820000,-7.135000,0.097369,0.562110,14.667999,7.288257,2.592058,7.288257,14.667999,-0.080000,1.050000,10,108,10.311014,107.876122,10.311014,107.876122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.470698,12.061299,85.360223,100.784966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556094,1.423024,0.292107,0.013897,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.263181,mpc,0,-126.340000,54.885000,-7.576233,-6.454142,-7.670000,-7.025000,0.093767,0.570858,13.692166,14.546020,2.592058,14.546020,13.692166,-0.050000,1.070000,21,63,20.945127,48.432131,20.945127,48.432131,0.000000,14.443991,0.000000,64.000000,0.000000,0.000000,-32.119325,11.494959,80.962988,94.498144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539682,1.422002,0.217524,0.015038,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.273309,mpc,0,-126.340000,54.885000,-7.422900,-6.330862,-7.520000,-6.835000,0.097100,0.504138,14.302062,21.010918,1.982162,21.010918,14.302062,-0.020000,0.870000,19,18,18.945943,5.979070,18.945943,5.979070,0.000000,11.897052,0.000000,64.000000,0.000000,0.000000,-31.914261,8.349346,80.319771,96.051270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559680,1.432708,0.179346,0.014963,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.283190,mpc,0,-126.340000,54.885000,-7.270187,-6.209315,-7.370000,-6.625000,0.099813,0.415685,14.850968,21.437845,2.592058,21.437845,14.850968,0.050000,0.540000,10,23,9.617766,22.544067,9.617766,22.544067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.418176,3.037601,82.400679,100.223113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538871,1.414710,0.135168,0.014673,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.293204,mpc,0,-126.340000,54.885000,-7.112342,-6.085083,-7.200000,-6.455000,0.087658,0.369917,16.619667,15.765812,2.653048,15.765812,16.619667,0.090000,0.340000,-11,68,-10.546554,83.366732,-10.546554,83.366732,0.000000,-15.822665,0.000000,64.000000,0.000000,0.000000,-21.434530,-2.577693,85.942209,104.466210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562406,1.423732,0.189533,0.015581,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.303306,mpc,0,-126.340000,54.885000,-6.950013,-5.958903,-7.020000,-6.345000,0.069987,0.386097,18.388365,7.410237,2.104141,7.410237,18.388365,0.000000,0.450000,-17,112,-16.510483,112.450000,-16.510483,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.016868,-6.391695,84.113706,104.814434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557677,1.422942,0.222419,0.013888,0.500444,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.313312,mpc,0,-126.340000,54.885000,-6.786239,-5.833308,-6.830000,-6.285000,0.043761,0.451692,18.754303,3.628881,2.226120,3.628881,18.754303,0.010000,0.760000,-22,112,-22.371771,112.450000,-22.371771,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.551010,-8.717042,84.304392,107.448226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556127,1.422222,0.265405,0.014148,0.500491,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.323300,mpc,0,-126.340000,54.885000,-6.619880,-5.707557,-6.630000,-6.235000,0.010120,0.527443,18.266386,5.031642,2.470079,5.031642,18.266386,-0.060000,0.980000,-10,112,-9.758066,112.450000,-9.758066,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.700476,-8.291307,79.723135,101.998045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555816,1.421272,0.305498,0.013324,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.333259,mpc,0,-126.340000,54.885000,-6.451263,-5.582037,-6.450000,-6.165000,-0.001263,0.582963,16.070760,9.788831,2.957996,9.788831,16.070760,-0.100000,1.050000,18,92,18.295465,91.897989,18.295465,91.897989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.441908,-7.945888,77.798929,96.888123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556903,1.424561,0.300740,0.015123,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.343181,mpc,0,-126.340000,54.885000,-6.280632,-5.457057,-6.280000,-6.035000,-0.000632,0.577943,16.192739,15.033937,1.738204,15.033937,16.192739,-0.070000,0.990000,20,52,19.652164,52.263996,19.652164,52.263996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.968643,-7.240238,76.124711,87.008598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540012,1.875715,0.271408,0.041752,0.501041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008238,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.353161,mpc,0,-126.340000,54.885000,-6.106508,-5.331675,-6.120000,-5.855000,0.013492,0.523325,15.460864,18.815292,1.860183,18.815292,15.460864,-0.040000,0.770000,28,34,27.787909,33.541920,27.787909,33.541920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.301580,-9.049083,70.692575,85.304496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553807,1.574647,0.195059,0.020352,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.363188,mpc,0,-126.340000,54.885000,-5.929156,-5.206247,-5.950000,-5.675000,0.020844,0.468753,15.704823,18.510344,2.043152,18.510344,15.704823,0.080000,0.530000,14,51,14.137127,50.719641,14.137127,50.719641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.704851,-12.227576,70.569903,85.514253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555627,1.782661,0.220602,0.034457,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.373158,mpc,0,-126.340000,54.885000,-5.750611,-5.082329,-5.790000,-5.525000,0.039389,0.442671,16.924615,13.631176,2.348100,13.631176,16.924615,0.110000,0.480000,1,92,1.251293,92.234469,1.251293,92.234469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.957531,-17.214472,70.411770,86.422677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549704,1.487329,0.204581,0.018933,0.504328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.383160,mpc,0,-126.340000,54.885000,-5.569421,-4.959021,-5.610000,-5.415000,0.040579,0.455979,17.839459,9.300914,1.982162,9.300914,17.839459,0.130000,0.650000,-10,112,-9.721019,112.449947,-9.721019,112.449947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.108439,-22.080530,68.180917,85.729895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580963,1.759699,0.295387,0.033173,0.501900,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.393159,mpc,0,-126.340000,54.885000,-5.386436,-4.837016,-5.420000,-5.305000,0.033564,0.467984,18.693313,9.727842,2.226120,9.727842,18.693313,0.030000,0.880000,-4,90,-4.031817,89.845110,-4.031817,89.845110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.450898,-26.428783,63.423739,83.600622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555089,1.570262,0.322478,0.020582,0.500600,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.403155,mpc,0,-126.340000,54.885000,-5.201827,-4.716525,-5.230000,-5.185000,0.028173,0.468475,17.595500,13.631176,2.531068,13.631176,17.595500,0.040000,0.910000,7,52,6.785052,52.303880,6.785052,52.303880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.979577,-29.376768,58.339047,75.393352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554408,1.516877,0.217078,0.015183,0.502424,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.413155,mpc,0,-126.340000,54.885000,-5.015699,-4.597706,-5.060000,-5.025000,0.044301,0.427294,16.436698,17.351542,1.982162,17.351542,16.436698,0.060000,0.740000,19,30,19.219125,29.695037,19.219125,29.695037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.236729,-30.259192,52.988470,65.872713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540918,1.443761,0.146248,0.013657,0.500441,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.423188,mpc,0,-126.340000,54.885000,-4.827703,-4.480434,-4.880000,-4.865000,0.052297,0.384566,16.253729,16.070760,1.982162,16.070760,16.253729,0.060000,0.490000,23,56,23.397162,55.630619,23.397162,55.630619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.504133,-29.940613,53.108531,62.889881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540097,1.438187,0.146427,0.014140,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.433189,mpc,0,-126.340000,54.885000,-4.639299,-4.365696,-4.710000,-4.735000,0.070701,0.369304,16.192739,11.923467,1.799193,11.923467,16.192739,0.130000,0.450000,16,91,16.237689,90.657198,16.237689,90.657198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.841030,-31.107792,49.713938,60.794606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539137,1.420175,0.148906,0.013897,0.500147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.443157,mpc,0,-126.340000,54.885000,-4.450782,-4.253711,-4.530000,-4.635000,0.079218,0.381289,17.107583,8.508050,1.982162,8.508050,17.107583,0.150000,0.650000,5,100,5.008213,100.461935,5.008213,100.461935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.955907,-33.357196,47.932897,61.558748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566666,1.423934,0.205716,0.014857,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.453307,mpc,0,-126.340000,54.885000,-4.258317,-4.142328,-4.340000,-4.545000,0.081683,0.402672,16.985604,8.995966,1.982162,8.995966,16.985604,0.120000,0.920000,9,71,9.308299,71.443426,9.308299,71.443426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.253677,-35.528899,41.391522,57.241357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558555,1.421346,0.229264,0.014008,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.463305,mpc,0,-126.340000,54.885000,-4.068516,-4.035439,-4.160000,-4.445000,0.091484,0.409561,16.863625,11.557530,2.348100,11.557530,16.863625,0.080000,0.870000,18,51,17.516921,51.267446,17.516921,51.267446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.800877,-35.984393,38.834387,49.424181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553692,1.436273,0.178157,0.013458,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.473156,mpc,0,-126.340000,54.885000,-3.881540,-3.933049,-3.990000,-4.315000,0.108460,0.381951,16.924615,13.753155,1.372266,13.753155,16.924615,0.100000,0.610000,17,50,17.311237,50.371548,17.311237,50.371548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.331480,-35.436320,39.369367,47.654308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557036,1.423361,0.177120,0.014331,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.483311,mpc,0,-126.340000,54.885000,-3.689126,-3.830745,-3.810000,-4.195000,0.120874,0.364255,16.802635,11.923467,1.311276,11.923467,16.802635,0.120000,0.550000,16,66,15.716380,65.762817,15.716380,65.762817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.082141,-35.360530,38.569703,47.180615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557548,1.421376,0.177686,0.013888,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.493307,mpc,0,-126.340000,54.885000,-3.500357,-3.733457,-3.630000,-4.095000,0.129643,0.361543,16.680656,8.934977,1.555235,8.934977,16.680656,0.150000,0.580000,12,85,11.535438,84.538861,11.535438,84.538861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.903221,-35.689899,37.669727,46.516614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557477,1.420159,0.189939,0.012535,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.503153,mpc,0,-126.340000,54.885000,-3.315316,-3.641113,-3.460000,-4.015000,0.144684,0.373887,17.229563,7.471226,2.226120,7.471226,17.229563,0.120000,0.690000,10,85,9.762324,84.987926,9.762324,84.987926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.290791,-36.547595,35.244427,46.603494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540681,1.411944,0.172310,0.015368,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.513192,mpc,0,-126.340000,54.885000,-3.127873,-3.550697,-3.280000,-3.925000,0.152127,0.374303,16.924615,8.691018,1.982162,8.691018,16.924615,0.100000,0.780000,14,63,14.161097,63.131680,14.161097,63.131680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.572252,-37.345441,33.148616,44.280758,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540889,1.412194,0.155923,0.014638,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.523308,mpc,0,-126.340000,54.885000,-2.940536,-3.463564,-3.110000,-3.835000,0.169464,0.371436,17.046594,10.825654,1.555235,10.825654,17.046594,0.100000,0.710000,14,47,13.820464,46.732999,13.820464,46.732999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.654879,-37.122760,35.502211,42.416515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558613,1.417137,0.175862,0.012233,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.533156,mpc,0,-126.340000,54.885000,-2.759973,-3.382738,-2.930000,-3.735000,0.170027,0.352262,17.534511,9.849821,1.494245,9.849821,17.534511,0.110000,0.620000,6,56,6.004658,56.261561,6.004658,56.261561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.288534,-36.477880,36.848886,42.393937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558518,1.418621,0.174573,0.014754,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.543305,mpc,0,-126.340000,54.885000,-2.576065,-3.303713,-2.740000,-3.645000,0.163935,0.341287,18.205396,8.142112,1.372266,8.142112,18.205396,0.100000,0.540000,-3,73,-2.506487,72.784661,-2.506487,72.784661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.492016,-36.806403,34.286485,42.879965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558108,1.418382,0.177447,0.013999,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.553309,mpc,0,-126.340000,54.885000,-2.397272,-3.230206,-2.550000,-3.575000,0.152728,0.344794,18.876282,5.214611,1.799193,5.214611,18.876282,0.030000,0.600000,-5,88,-4.741985,88.181348,-4.741985,88.181348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.946854,-37.658896,30.525790,42.945137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555314,1.417603,0.185227,0.012411,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.563156,mpc,0,-126.340000,54.885000,-2.224003,-3.162232,-2.370000,-3.525000,0.145997,0.362768,18.266386,4.970653,1.494245,4.970653,18.266386,0.010000,0.720000,-1,78,-1.094236,77.553436,-1.094236,77.553436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.067227,-39.160556,30.178964,44.509367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556637,1.417953,0.189050,0.015170,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.573260,mpc,0,-126.340000,54.885000,-2.049325,-3.097119,-2.180000,-3.465000,0.130675,0.367881,17.290552,6.007476,1.616224,6.007476,17.290552,0.000000,0.820000,4,56,4.095212,55.518070,4.095212,55.518070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.201328,-40.011462,30.984482,42.960285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556859,1.418584,0.190053,0.015244,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.583186,mpc,0,-126.340000,54.885000,-1.881113,-3.037836,-2.010000,-3.405000,0.128887,0.367164,16.558677,7.105289,0.762370,7.105289,16.558677,0.000000,0.660000,7,56,7.486751,55.654706,7.486751,55.654706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.886068,-39.420344,34.385780,42.687872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539678,1.418020,0.138819,0.015015,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.593180,mpc,0,-126.340000,54.885000,-1.715448,-2.982931,-1.820000,-3.335000,0.104552,0.352069,15.704823,6.556382,1.250287,6.556382,15.704823,0.010000,0.640000,7,56,7.386260,56.135928,7.386260,56.135928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.183586,-39.228820,36.046722,45.370583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547947,1.418813,0.174659,0.013157,0.500447,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.603154,mpc,0,-126.340000,54.885000,-1.554112,-2.933007,-1.670000,-3.285000,0.115888,0.351993,15.460864,4.421746,0.945339,4.421746,15.460864,0.040000,0.550000,2,77,1.726117,77.312434,1.726117,77.312434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.538806,-39.001110,38.291114,48.558292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550743,1.410048,0.142479,0.013318,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.613152,mpc,0,-126.340000,54.885000,-1.396706,-2.887927,-1.510000,-3.255000,0.113294,0.367073,15.399875,1.677214,1.128308,1.677214,15.399875,0.040000,0.620000,-4,91,-4.045807,91.276720,-4.045807,91.276720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.035868,-39.845864,38.171499,51.791360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541596,1.456518,0.154068,0.012539,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.623317,mpc,0,-126.340000,54.885000,-1.241394,-2.847249,-1.350000,-3.245000,0.108606,0.397751,14.728989,0.701380,1.250287,0.701380,14.728989,0.030000,0.760000,-3,85,-3.368272,85.434299,-3.368272,85.434299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.210815,-41.171902,37.194285,52.699473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562593,1.417970,0.203510,0.013977,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.633310,mpc,0,-126.340000,54.885000,-1.093644,-2.812383,-1.210000,-3.215000,0.116356,0.402617,13.509197,3.201954,0.823360,3.201954,13.509197,0.010000,0.810000,6,56,6.045110,56.095051,6.045110,56.095051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.772806,-42.140969,37.348736,51.149123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559614,1.415257,0.189737,0.013554,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.643311,mpc,0,-126.340000,54.885000,-0.950969,-2.782618,-1.070000,-3.175000,0.119031,0.392382,13.631176,5.031642,0.457422,5.031642,13.631176,0.030000,0.680000,-1,46,-1.376557,45.805548,-1.376557,45.805548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.661763,-40.940906,42.394476,49.864357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559153,1.439448,0.175572,0.013997,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.653307,mpc,0,-126.340000,54.885000,-0.813811,-2.758022,-0.930000,-3.135000,0.116189,0.376978,12.777322,4.482736,0.884349,4.482736,12.777322,0.030000,0.560000,0,55,-0.285785,54.762128,-0.285785,54.762128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.856645,-40.577457,42.985589,53.703295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559825,1.414512,0.176045,0.013788,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.663154,mpc,0,-126.340000,54.885000,-0.684273,-2.738848,-0.810000,-3.115000,0.125727,0.376152,12.472374,1.433256,0.884349,1.433256,12.472374,0.010000,0.530000,-1,78,-0.923754,78.320298,-0.923754,78.320298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.053441,-40.279034,45.881616,57.698744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540404,1.406749,0.141636,0.014918,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.673373,mpc,0,-126.340000,54.885000,-0.555961,-2.724261,-0.670000,-3.115000,0.114039,0.390739,11.801488,-1.982162,1.006328,-1.982162,11.801488,0.010000,0.620000,-4,96,-3.809100,95.965704,-3.809100,95.965704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.484010,-40.770738,48.041688,62.976692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567067,1.408194,0.198828,0.013563,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.683154,mpc,0,-126.340000,54.885000,-0.439211,-2.715361,-0.550000,-3.135000,0.110789,0.419639,12.045446,-2.836017,0.579401,-2.836017,12.045446,0.010000,0.780000,-13,87,-13.212018,87.392389,-13.212018,87.392389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.078939,-42.168495,49.199484,65.996944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541725,1.444417,0.164532,0.013735,0.507182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.693311,mpc,0,-126.340000,54.885000,-0.324470,-2.711337,-0.430000,-3.145000,0.105530,0.433663,11.191592,-0.579401,0.579401,-0.579401,11.191592,-0.010000,0.810000,-10,63,-10.190063,62.584211,-10.190063,62.584211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.063489,-43.595944,46.653089,62.281127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559439,1.435657,0.188956,0.012959,0.500257,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.703153,mpc,0,-126.340000,54.885000,-0.219808,-2.712481,-0.320000,-3.135000,0.100192,0.422519,10.215758,2.714037,0.701380,2.714037,10.215758,-0.020000,0.710000,-6,38,-6.008142,38.180946,-6.008142,38.180946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.952620,-43.706787,49.298566,59.874909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.781681,1.462003,0.197344,0.023644,0.500639,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.713158,mpc,0,-126.340000,54.885000,-0.120184,-2.718690,-0.230000,-3.115000,0.109816,0.396310,8.812998,2.775027,0.396432,2.775027,8.812998,-0.030000,0.570000,2,43,2.046003,42.533396,2.046003,42.533396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.504932,-42.234553,53.995730,60.883737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547275,1.443974,0.200507,0.018405,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.723158,mpc,0,-126.340000,54.885000,-0.027599,-2.729924,-0.140000,-3.105000,0.112401,0.375076,7.166278,-0.457422,0.274453,-0.457422,7.166278,-0.030000,0.440000,9,75,9.252854,74.993776,9.252854,74.993776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.938265,-40.003195,59.289314,66.296434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571016,1.615436,0.208684,0.019676,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.733154,mpc,0,-126.340000,54.885000,0.057794,-2.746112,-0.070000,-3.135000,0.127794,0.388888,5.763517,-4.665705,0.274453,-4.665705,5.763517,-0.010000,0.550000,12,98,11.902739,98.257799,11.902739,98.257799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.471409,-38.724411,61.764283,73.698957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546013,1.700173,0.295408,0.034069,0.500938,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.743169,mpc,0,-126.340000,54.885000,0.136033,-2.767223,-0.010000,-3.175000,0.146033,0.407777,4.665705,-6.129455,0.335443,-6.129455,4.665705,0.020000,0.710000,11,95,11.317082,94.529191,11.317082,94.529191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.224306,-39.067777,62.822509,79.416949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571732,1.478549,0.253042,0.017589,0.500508,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.753153,mpc,0,-126.340000,54.885000,0.206625,-2.793056,0.030000,-3.215000,0.176625,0.421944,2.836017,-2.714037,0.030495,-2.714037,2.836017,0.040000,0.850000,21,51,20.909210,51.118559,20.909210,51.118559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.535989,-40.500774,61.108343,79.253829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551463,1.579038,0.225882,0.014150,0.502837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.763156,mpc,0,-126.340000,54.885000,0.269827,-2.823630,0.060000,-3.215000,0.209827,0.391370,2.531068,1.067318,0.274453,1.067318,2.531068,0.060000,0.710000,19,24,18.805896,23.941034,18.805896,23.941034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.940012,-39.414930,65.515588,77.166320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540663,1.420678,0.161805,0.011811,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.773183,mpc,0,-126.340000,54.885000,0.325534,-2.858879,0.080000,-3.195000,0.245534,0.336121,1.921172,1.738204,-0.091484,1.738204,1.921172,0.130000,0.440000,12,33,11.623414,32.792737,11.623414,32.792737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.050528,-38.496881,68.871050,84.309783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542262,1.414369,0.158802,0.012273,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.783191,mpc,0,-126.340000,54.885000,0.373434,-2.898526,0.110000,-3.215000,0.263434,0.316474,1.433256,-2.409089,-0.274453,-2.409089,1.433256,0.140000,0.340000,7,71,7.251468,70.888673,7.251468,70.888673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.800667,-37.784694,76.437693,93.381315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538984,1.410685,0.133032,0.011733,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.793311,mpc,0,-126.340000,54.885000,0.414008,-2.943026,0.130000,-3.275000,0.284008,0.331974,1.616224,-7.837164,-0.152474,-7.837164,1.616224,0.120000,0.480000,0,102,0.329665,102.340528,0.329665,102.340528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.538181,-37.065092,76.307290,97.042496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558007,1.437249,0.203129,0.013136,0.500478,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.803153,mpc,0,-126.340000,54.885000,0.445857,-2.990414,0.150000,-3.345000,0.295857,0.354586,1.189297,-8.691018,0.152474,-8.691018,1.189297,0.080000,0.780000,2,82,1.779427,82.391007,1.779427,82.391007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.591493,-38.904313,72.983259,100.685736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529873,1.402738,0.194009,0.013484,0.500713,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.813154,mpc,0,-126.340000,54.885000,0.470529,-3.042560,0.160000,-3.405000,0.310529,0.362440,-0.030495,-5.824507,0.274453,-5.824507,-0.030495,0.060000,0.790000,10,55,10.019149,54.704913,10.019149,54.704913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.507623,-39.000753,71.227647,92.293007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540528,1.402316,0.150859,0.012353,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.823197,mpc,0,-126.340000,54.885000,0.487527,-3.098827,0.160000,-3.425000,0.327527,0.326173,-1.189297,-1.189297,-0.091484,-1.189297,-1.189297,0.060000,0.690000,17,18,16.666834,18.204724,16.666834,18.204724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.411724,-37.364216,69.579501,81.693969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558883,1.411760,0.176657,0.013451,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.833248,mpc,0,-126.340000,54.885000,0.496772,-3.158862,0.150000,-3.425000,0.346772,0.266138,-1.799193,0.091484,-0.457422,0.091484,-1.799193,0.100000,0.430000,13,21,12.821787,21.151938,12.821787,21.151938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.404452,-34.150042,71.720962,80.429645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561058,1.411431,0.187991,0.014256,0.509049,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.843312,mpc,0,-126.340000,54.885000,0.498312,-3.222536,0.130000,-3.445000,0.368312,0.222464,-1.738204,-3.445913,-1.006328,-3.445913,-1.738204,0.130000,0.290000,2,56,2.297075,56.227246,2.297075,56.227246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.030024,-30.750228,74.333622,87.874719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559738,1.410084,0.174788,0.013120,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.853218,mpc,0,-126.340000,54.885000,0.492371,-3.288494,0.120000,-3.515000,0.372371,0.226506,-1.494245,-8.995966,-0.091484,-8.995966,-1.494245,0.080000,0.370000,-2,94,-2.355272,94.059940,-2.355272,94.059940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.505508,-27.880859,74.916190,93.797379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558898,1.410423,0.190058,0.013119,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.863307,mpc,0,-126.340000,54.885000,0.478824,-3.358836,0.110000,-3.615000,0.368824,0.256164,-1.433256,-11.191592,-0.091484,-11.191592,-1.433256,0.060000,0.630000,-9,91,-8.880621,90.651213,-8.880621,90.651213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.087076,-27.513687,76.043354,99.947092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559262,1.411694,0.201970,0.013227,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.873311,mpc,0,-126.340000,54.885000,0.458056,-3.431515,0.100000,-3.695000,0.358056,0.263485,-1.982162,-8.081122,0.457422,-8.081122,-1.982162,0.040000,0.790000,-9,49,-8.638646,49.048593,-8.638646,49.048593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.104780,-27.844407,73.556500,94.864113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559848,1.457521,0.189699,0.014662,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.883187,mpc,0,-126.340000,54.885000,0.430535,-3.505933,0.080000,-3.735000,0.350535,0.229067,-2.226120,-3.079975,-0.396432,-3.079975,-2.226120,0.020000,0.680000,-9,11,-8.841483,10.976110,-8.841483,10.976110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.473447,-26.169336,69.769297,80.942715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.531984,1.450862,0.151471,0.010396,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.893153,mpc,0,-126.340000,54.885000,0.395865,-3.583504,0.060000,-3.755000,0.335865,0.171496,-3.018985,-1.921172,-0.396432,-1.921172,-3.018985,-0.020000,0.400000,-3,18,-3.127112,18.209986,-3.127112,18.209986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.684035,-22.058004,71.549589,78.592186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541721,1.401761,0.139365,0.013698,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.903303,mpc,0,-126.340000,54.885000,0.353634,-3.664830,0.030000,-3.805000,0.323634,0.140170,-3.872840,-4.787684,-1.006328,-4.787684,-3.872840,-0.020000,0.230000,-3,53,-2.961485,53.298841,-2.961485,53.298841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.639189,-17.487784,74.270628,81.408560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563052,1.412073,0.175052,0.014193,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.913189,mpc,0,-126.340000,54.885000,0.306003,-3.746067,0.000000,-3.885000,0.306003,0.138933,-3.689871,-10.520706,-0.701380,-10.520706,-3.689871,-0.020000,0.330000,-14,91,-13.698950,91.463875,-13.698950,91.463875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.771951,-13.123990,74.762725,84.456008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585774,1.401848,0.156490,0.014621,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.923308,mpc,0,-126.340000,54.885000,0.250846,-3.831057,-0.030000,-3.995000,0.280846,0.163943,-3.567892,-13.631176,-0.030495,-13.631176,-3.567892,-0.040000,0.590000,-22,96,-21.953731,96.377341,-21.953731,96.377341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.640651,-10.648961,74.590885,91.729180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561911,1.410962,0.201137,0.013800,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.933309,mpc,0,-126.340000,54.885000,0.190231,-3.916639,-0.060000,-4.105000,0.250231,0.188361,-3.628881,-10.581696,-0.274453,-10.581696,-3.628881,-0.100000,0.790000,-21,55,-21.254320,54.912279,-21.254320,54.912279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.554647,-9.497898,75.863206,94.843787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561624,1.412384,0.226826,0.014343,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.943154,mpc,0,-126.340000,54.885000,0.124907,-4.002193,-0.100000,-4.175000,0.224907,0.172807,-4.543725,-4.909663,-0.030495,-4.909663,-4.543725,-0.110000,0.710000,-17,12,-16.758575,11.771767,-16.758575,11.771767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.722234,-7.000303,78.546850,90.226337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544380,1.416155,0.143949,0.015581,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.953325,mpc,0,-126.340000,54.885000,0.051827,-4.091697,-0.150000,-4.205000,0.201827,0.113303,-5.397580,-3.018985,-1.311276,-3.018985,-5.397580,-0.150000,0.390000,-9,18,-9.024870,17.568778,-9.024870,17.568778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.031901,-2.575679,81.745229,96.320388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560926,1.410602,0.174568,0.013773,0.508153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.963306,mpc,0,-126.340000,54.885000,-0.025089,-4.180375,-0.200000,-4.245000,0.174911,0.064625,-5.763517,-5.641538,-0.762370,-5.641538,-5.763517,-0.130000,0.240000,-15,48,-14.856576,48.380944,-14.856576,48.380944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.270065,1.655161,83.354405,99.573345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557468,1.412201,0.176180,0.015450,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.973185,mpc,0,-126.340000,54.885000,-0.105973,-4.268738,-0.250000,-4.335000,0.144027,0.066262,-5.641538,-10.459717,-0.823360,-10.459717,-5.641538,-0.130000,0.320000,-24,82,-24.335656,82.297019,-24.335656,82.297019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.726712,5.851238,81.030741,95.805244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540058,1.401709,0.137190,0.012290,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.983305,mpc,0,-126.340000,54.885000,-0.193378,-4.359611,-0.290000,-4.445000,0.096622,0.085389,-5.519559,-13.814145,-0.091484,-13.814145,-5.519559,-0.170000,0.550000,-30,93,-29.872863,92.559217,-29.872863,92.559217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.831957,9.266495,79.089070,95.150137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558031,1.412199,0.187503,0.013801,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.993308,mpc,0,-126.340000,54.885000,-0.283928,-4.449536,-0.350000,-4.565000,0.066072,0.115464,-6.251434,-12.594353,-0.579401,-12.594353,-6.251434,-0.230000,0.720000,-22,71,-21.626033,71.088818,-21.626033,71.088818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.471949,12.373711,82.802231,99.541006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555893,1.417447,0.192060,0.014148,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.003182,mpc,0,-126.340000,54.885000,-0.376981,-4.538149,-0.410000,-4.645000,0.033019,0.106851,-5.946486,-7.166278,-1.250287,-7.166278,-5.946486,-0.240000,0.740000,-26,26,-26.045102,23.634335,-26.045102,23.634335,0.000000,2.454483,0.000000,64.000000,0.000000,0.000000,-15.913148,15.870273,92.370830,107.762293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539914,1.403146,0.143473,0.015560,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.013317,mpc,0,-126.340000,54.885000,-0.475891,-4.628698,-0.480000,-4.695000,0.004109,0.066302,-8.081122,-3.018985,-0.579401,-3.018985,-8.081122,-0.250000,0.510000,-9,6,-9.245664,5.969312,-9.245664,5.969312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.728484,18.966715,88.100352,112.107992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568276,1.408772,0.176898,0.014850,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.023310,mpc,0,-126.340000,54.885000,-0.576367,-4.717322,-0.550000,-4.745000,-0.026367,0.027678,-7.959143,-5.153621,-1.189297,-5.153621,-7.959143,-0.190000,0.250000,-22,44,-21.522652,43.693836,-21.522652,43.693836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.479952,22.395262,86.566888,113.684550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555597,1.416907,0.174568,0.015062,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.033192,mpc,0,-126.340000,54.885000,-0.678213,-4.804090,-0.620000,-4.815000,-0.058213,0.010910,-7.593205,-10.459717,-1.433256,-10.459717,-7.593205,-0.180000,0.260000,-32,88,-32.442817,87.952527,-32.442817,87.952527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.788166,25.604502,81.028145,108.626760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549252,1.410266,0.186798,0.016930,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.043190,mpc,0,-126.340000,54.885000,-0.783318,-4.890731,-0.690000,-4.935000,-0.093318,0.044269,-6.190445,-13.692166,-1.250287,-13.692166,-6.190445,-0.240000,0.540000,-43,96,-42.984063,95.690302,-42.984063,95.690302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.099579,27.106688,78.401384,101.493755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538963,1.403736,0.162732,0.013537,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.053314,mpc,0,-126.340000,54.885000,-0.891442,-4.977069,-0.760000,-5.055000,-0.131442,0.077931,-8.081122,-11.252582,-1.189297,-11.252582,-8.081122,-0.320000,0.770000,-20,60,-20.243421,60.478954,-20.243421,60.478954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.970065,28.440570,81.505061,104.167906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569810,1.762054,0.285843,0.041825,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.063159,mpc,0,-126.340000,54.885000,-0.997754,-5.059427,-0.850000,-5.125000,-0.147754,0.065573,-9.910810,-6.556382,-1.128308,-6.556382,-9.910810,-0.310000,0.730000,-4,25,-3.961578,25.004193,-3.961578,25.004193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.908918,32.211393,95.881125,124.409107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550384,1.607742,0.242280,0.021473,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.073183,mpc,0,-126.340000,54.885000,-1.106745,-5.141439,-0.950000,-5.175000,-0.156745,0.033561,-11.252582,-3.079975,-1.494245,-3.079975,-11.252582,-0.200000,0.470000,-4,18,-4.039523,17.912639,-4.039523,17.912639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.973233,34.627307,85.595536,117.763154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553757,1.794803,0.249184,0.036673,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.083158,mpc,0,-126.340000,54.885000,-1.215472,-5.220963,-1.050000,-5.215000,-0.165472,-0.005963,-11.008623,-5.153621,-1.616224,-5.153621,-11.008623,-0.130000,0.300000,-15,49,-15.163098,48.742423,-15.163098,48.742423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.240820,36.964262,78.992554,117.414542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548579,1.480368,0.195530,0.020097,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.093157,mpc,0,-126.340000,54.885000,-1.324285,-5.298380,-1.150000,-5.285000,-0.174285,-0.013380,-8.386070,-9.300914,-1.250287,-9.300914,-8.386070,-0.120000,0.340000,-40,82,-40.455021,82.209246,-40.455021,82.209246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.581234,37.589824,78.877718,106.203943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.834472,1.632941,0.227271,0.020374,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008226,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.103157,mpc,0,-126.340000,54.885000,-1.432442,-5.373271,-1.230000,-5.385000,-0.202442,0.011729,-8.508050,-11.801488,-0.762370,-11.801488,-8.508050,-0.210000,0.530000,-31,92,-30.961979,92.352302,-30.961979,92.352302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.325669,35.994027,75.866619,93.239103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549739,1.678019,0.237305,0.021899,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.113157,mpc,0,-126.340000,54.885000,-1.539464,-5.445415,-1.320000,-5.485000,-0.219464,0.039585,-9.605862,-10.215758,-0.579401,-10.215758,-9.605862,-0.290000,0.720000,-9,68,-9.466083,68.381869,-9.466083,68.381869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.661445,36.713318,75.466331,101.586278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547057,1.439217,0.202510,0.013388,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.123182,mpc,0,-126.340000,54.885000,-1.645139,-5.514779,-1.420000,-5.555000,-0.225139,0.040221,-11.130602,-5.763517,-1.189297,-5.763517,-11.130602,-0.240000,0.770000,2,30,2.373984,29.552351,2.373984,29.552351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.890678,39.742413,76.075803,111.070848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539681,1.440776,0.146132,0.013417,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.133191,mpc,0,-126.340000,54.885000,-1.748559,-5.580873,-1.520000,-5.585000,-0.228559,0.004127,-11.191592,-1.616224,-0.884349,-1.616224,-11.191592,-0.130000,0.530000,-6,15,-5.598003,15.481911,-5.598003,15.481911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.300255,41.259537,78.073478,109.122204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539348,1.407350,0.139697,0.012943,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.143306,mpc,0,-126.340000,54.885000,-1.850472,-5.644262,-1.620000,-5.625000,-0.230472,-0.019262,-9.605862,-3.689871,-1.555235,-3.689871,-9.605862,-0.090000,0.330000,-21,51,-21.474434,51.164682,-21.474434,51.164682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.863946,41.585595,87.446302,110.817554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560474,1.417546,0.176371,0.013928,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.153306,mpc,0,-126.340000,54.885000,-1.948175,-5.703374,-1.710000,-5.685000,-0.238175,-0.018374,-9.239925,-8.386070,-1.250287,-8.386070,-9.239925,-0.120000,0.360000,-20,92,-19.692613,92.473898,-19.692613,92.473898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.567001,40.239556,85.292143,99.315245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560500,1.419971,0.188515,0.014056,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.163305,mpc,0,-126.340000,54.885000,-2.042375,-5.758773,-1.790000,-5.775000,-0.252375,0.016227,-7.959143,-11.130602,-1.250287,-11.130602,-7.959143,-0.170000,0.610000,-22,101,-22.191371,101.102052,-22.191371,101.102052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.367642,39.876832,81.068165,97.744959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559439,1.417570,0.201375,0.013204,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.173309,mpc,0,-126.340000,54.885000,-2.132660,-5.810316,-1.870000,-5.855000,-0.262660,0.044684,-7.532216,-8.264091,-0.518412,-8.264091,-7.532216,-0.200000,0.830000,-17,65,-17.412770,64.537933,-17.412770,64.537933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.058575,40.558935,86.277454,106.062046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559328,1.418543,0.213629,0.013479,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.183304,mpc,0,-126.340000,54.885000,-2.218456,-5.857774,-1.950000,-5.905000,-0.268456,0.047226,-8.508050,-3.018985,-0.640391,-3.018985,-8.508050,-0.200000,0.770000,-2,30,-1.752517,29.683804,-1.752517,29.683804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.172703,41.981071,92.807523,116.599616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558948,1.420752,0.178339,0.013266,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.193307,mpc,0,-126.340000,54.885000,-2.299470,-5.901080,-2.020000,-5.915000,-0.279470,0.013920,-8.934977,0.152474,-0.823360,0.152474,-8.934977,-0.150000,0.540000,3,24,2.961618,24.065472,2.961618,24.065472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.612672,42.100247,83.910100,111.124840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558546,1.418573,0.177063,0.013610,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.203197,mpc,0,-126.340000,54.885000,-2.374376,-5.939639,-2.100000,-5.915000,-0.274376,-0.024639,-7.288257,-0.335443,-0.823360,-0.335443,-7.288257,-0.100000,0.360000,-10,45,-10.457117,44.602297,-10.457117,44.602297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.767821,41.135074,80.872006,103.716017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548254,1.419574,0.177158,0.016290,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.213318,mpc,0,-126.340000,54.885000,-2.445256,-5.974583,-2.170000,-5.945000,-0.275256,-0.029583,-5.946486,-4.482736,-0.518412,-4.482736,-5.946486,-0.050000,0.360000,-24,83,-23.932612,83.357372,-23.932612,83.357372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.076830,39.273991,82.029246,94.484726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559053,1.418226,0.188344,0.014592,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.223184,mpc,0,-126.340000,54.885000,-2.508321,-6.004127,-2.220000,-6.005000,-0.288321,0.000873,-4.665705,-7.959143,-0.274453,-7.959143,-4.665705,-0.130000,0.570000,-21,102,-21.226014,101.757014,-21.226014,101.757014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.037004,37.224254,74.824848,86.991411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540129,1.406600,0.167288,0.014188,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.233303,mpc,0,-126.340000,54.885000,-2.566421,-6.029685,-2.260000,-6.065000,-0.306421,0.035315,-4.482736,-6.739351,-0.335443,-6.739351,-4.482736,-0.190000,0.800000,-9,80,-9.058352,79.523647,-9.058352,79.523647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.973931,36.427350,74.802616,91.863256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557959,1.422369,0.216816,0.013618,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.243305,mpc,0,-126.340000,54.885000,-2.616915,-6.050125,-2.300000,-6.085000,-0.316915,0.034875,-4.421746,-1.921172,-0.762370,-1.921172,-4.421746,-0.140000,0.830000,-7,41,-6.929694,40.693054,-6.929694,40.693054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.914971,37.889836,77.338978,97.745373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559101,1.415261,0.174115,0.012727,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.253311,mpc,0,-126.340000,54.885000,-2.660162,-6.065684,-2.330000,-6.075000,-0.330162,0.009316,-4.116798,3.384923,-0.701380,3.384923,-4.116798,-0.130000,0.630000,-2,16,-1.605506,15.811047,-1.605506,15.811047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.908083,38.071523,77.368280,99.131756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558161,1.415197,0.176656,0.013615,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.263307,mpc,0,-126.340000,54.885000,-2.695761,-6.076269,-2.360000,-6.035000,-0.335761,-0.041269,-3.018985,2.897006,-0.640391,2.897006,-3.018985,-0.110000,0.400000,-5,39,-5.118198,39.348101,-5.118198,39.348101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.479117,38.208352,73.783779,96.959384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559219,1.415749,0.175553,0.013533,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.273310,mpc,0,-126.340000,54.885000,-2.723444,-6.081830,-2.380000,-6.035000,-0.343444,-0.046830,-1.189297,-1.921172,-0.030495,-1.921172,-1.189297,-0.090000,0.340000,-17,84,-17.241820,89.446805,-17.241820,89.446805,0.000000,-5.098705,0.000000,64.000000,0.000000,0.000000,102.047153,38.316316,72.661150,90.437364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558154,1.417643,0.187312,0.013284,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.283309,mpc,0,-126.340000,54.885000,-2.742869,-6.082304,-2.380000,-6.075000,-0.362869,-0.007304,0.457422,-5.580549,0.030495,-5.580549,0.457422,-0.100000,0.540000,-25,112,-25.403280,111.678918,-25.403280,111.678918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.928970,37.200739,68.775045,84.922486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558130,1.551670,0.263988,0.028324,0.501062,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.293199,mpc,0,-126.340000,54.885000,-2.753683,-6.077727,-2.370000,-6.115000,-0.383683,0.037273,0.884349,-4.787684,0.274453,-4.787684,0.884349,-0.150000,0.830000,-16,89,-16.297010,88.956342,-16.297010,88.956342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.738281,35.786531,72.433477,92.447879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555419,1.701599,0.342317,0.027728,0.500964,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.303157,mpc,0,-126.340000,54.885000,-2.755865,-6.068013,-2.350000,-6.115000,-0.405865,0.046987,0.884349,0.823360,0.213464,0.823360,0.884349,-0.180000,0.900000,-3,44,-2.832212,41.143725,-2.832212,41.143725,0.000000,2.812617,0.000000,64.000000,0.000000,0.000000,93.947351,36.478000,72.895630,98.113711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552981,1.552347,0.210869,0.035399,0.501187,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.313160,mpc,0,-126.340000,54.885000,-2.749015,-6.053076,-2.340000,-6.065000,-0.409015,0.011924,-0.030495,6.983309,0.457422,6.983309,-0.030495,-0.110000,0.700000,9,8,8.591041,8.283000,8.591041,8.283000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.488637,36.719197,64.461870,92.746884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562306,1.596718,0.207792,0.023646,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.323189,mpc,0,-126.340000,54.885000,-2.732822,-6.032875,-2.330000,-6.005000,-0.402822,-0.027875,0.884349,6.617372,-0.152474,6.617372,0.884349,-0.090000,0.390000,10,39,9.596524,38.715155,9.596524,38.715155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.945225,37.035955,64.013729,93.349986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.383468,1.639686,0.212379,0.034232,0.500993,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.333156,mpc,0,-126.340000,54.885000,-2.707274,-6.007615,-2.320000,-5.965000,-0.387274,-0.042615,1.738204,1.128308,-0.091484,1.128308,1.738204,0.000000,0.300000,0,84,0.202923,96.621350,0.202923,96.621350,0.000000,-12.906196,0.000000,64.000000,0.000000,0.000000,80.572730,37.378544,66.110325,90.603325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553467,1.809238,0.253169,0.038761,0.501123,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.343193,mpc,0,-126.340000,54.885000,-2.671838,-5.976962,-2.290000,-5.975000,-0.381838,-0.001962,2.470079,-3.445913,0.579401,-3.445913,2.470079,-0.040000,0.530000,7,112,6.979136,112.450000,6.979136,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.245341,35.800204,68.800239,86.162084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578841,1.804184,0.315494,1.050966,0.501218,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.009263,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.353156,mpc,0,-126.340000,54.885000,-2.626878,-5.941382,-2.260000,-6.015000,-0.366878,0.073618,3.079975,-3.872840,0.335443,-3.872840,3.079975,-0.020000,0.800000,10,112,10.051016,112.450000,10.051016,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.708478,34.555269,74.192231,92.908842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566700,1.686428,0.331782,0.038850,0.501243,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.363156,mpc,0,-126.340000,54.885000,-2.571816,-5.900541,-2.210000,-6.015000,-0.361816,0.114459,3.811850,0.396432,0.823360,0.396432,3.811850,-0.010000,0.970000,14,74,14.196344,73.594207,14.196344,73.594207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.310062,34.041224,79.259526,98.522419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580794,1.494322,0.290546,0.023824,0.501149,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.373189,mpc,0,-126.340000,54.885000,-2.506452,-5.854432,-2.160000,-5.965000,-0.346452,0.110568,3.811850,0.396432,0.945339,8.325081,4.543725,0.030000,0.930000,21,79,20.925186,79.380843,20.925186,79.380843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.241162,37.070588,76.453556,97.366013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562963,1.695648,0.226674,0.020898,0.500621,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.383154,mpc,0,-126.340000,54.885000,-2.431434,-5.803611,-2.110000,-5.865000,-0.321434,0.061389,5.763517,11.862478,0.640391,11.862478,5.763517,0.080000,0.800000,15,34,14.515236,-2.631011,14.515236,-2.631011,0.000000,37.011854,0.000000,64.000000,0.000000,0.000000,67.780653,32.714604,68.109870,79.585793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540739,1.421967,0.155962,0.012238,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.393191,mpc,0,-126.340000,54.885000,-2.345631,-5.747412,-2.040000,-5.735000,-0.305631,-0.012412,6.556382,13.387218,0.762370,13.387218,6.556382,0.110000,0.580000,16,0,16.082003,0.041283,16.082003,0.041283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.460051,28.453791,75.924913,87.464404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539244,1.414461,0.140620,0.012612,0.500431,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.403182,mpc,0,-126.340000,54.885000,-2.249991,-5.686554,-1.960000,-5.605000,-0.289991,-0.081554,8.020133,11.008623,1.250287,11.008623,8.020133,0.120000,0.280000,14,43,13.641940,42.778736,13.641940,42.778736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.070075,26.395826,81.136556,96.451688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540435,1.405415,0.143557,0.013566,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.413186,mpc,0,-126.340000,54.885000,-2.144000,-5.620784,-1.870000,-5.545000,-0.274000,-0.075784,9.361904,2.714037,1.006328,2.714037,9.361904,0.130000,0.340000,9,88,9.205754,111.950262,9.205754,111.950262,0.000000,-24.171526,0.000000,64.000000,0.000000,0.000000,71.026276,25.097488,84.191256,94.783884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549164,1.482314,0.260530,0.019459,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.423184,mpc,0,-126.340000,54.885000,-2.027863,-5.550308,-1.760000,-5.555000,-0.267863,0.004692,10.764665,-3.018985,0.640391,-3.018985,10.764665,0.120000,0.620000,6,112,6.323533,112.450000,6.323533,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.981275,23.546181,85.630493,96.635901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547694,1.451498,0.229820,0.014957,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.433190,mpc,0,-126.340000,54.885000,-1.901469,-5.475128,-1.640000,-5.575000,-0.261469,0.099872,11.923467,-3.201954,0.823360,-3.201954,11.923467,0.090000,0.850000,10,112,9.707945,112.450000,9.707945,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.193269,22.876372,89.986497,102.688089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538050,1.428153,0.215830,0.013857,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.443190,mpc,0,-126.340000,54.885000,-1.765054,-5.395450,-1.510000,-5.575000,-0.255054,0.179550,12.777322,1.311276,1.494245,1.311276,12.777322,0.090000,1.000000,14,102,13.747795,102.271598,13.747795,102.271598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.867638,23.445181,92.362742,107.117305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538710,1.412892,0.238123,0.013109,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.453183,mpc,0,-126.340000,54.885000,-1.618771,-5.311415,-1.380000,-5.525000,-0.238771,0.213585,12.594353,8.508050,1.677214,8.508050,12.594353,0.110000,1.010000,26,57,26.356908,48.984024,26.356908,48.984024,0.000000,8.287574,0.000000,64.000000,0.000000,0.000000,53.922012,22.847899,91.468696,104.664952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539752,1.406026,0.197980,0.012761,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.463182,mpc,0,-126.340000,54.885000,-1.462550,-5.223036,-1.240000,-5.405000,-0.222550,0.181964,14.058103,14.363051,1.860183,14.363051,14.058103,0.160000,0.810000,21,17,21.218960,17.474631,21.218960,17.474631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.988455,21.340154,90.578593,103.975955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540079,1.406605,0.137446,0.012941,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.473321,mpc,0,-126.340000,54.885000,-1.294219,-5.129160,-1.090000,-5.255000,-0.204219,0.125840,15.277895,15.399875,1.677214,15.399875,15.277895,0.190000,0.490000,19,34,18.522641,34.331994,18.522641,34.331994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.090372,18.121539,92.780413,105.210417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560055,1.440328,0.178719,0.013795,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.483316,mpc,0,-126.340000,54.885000,-1.118694,-5.032568,-0.920000,-5.135000,-0.198694,0.102432,17.839459,10.093779,1.982162,10.093779,17.839459,0.200000,0.360000,3,79,2.884659,91.333360,2.884659,91.333360,0.000000,-12.001365,0.000000,64.000000,0.000000,0.000000,50.039486,14.934144,91.875313,101.969316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558660,1.419764,0.191202,0.013425,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.493307,mpc,0,-126.340000,54.885000,-0.933931,-4.932144,-0.720000,-5.075000,-0.213931,0.142856,19.425188,3.750861,2.043152,3.750861,19.425188,0.150000,0.520000,0,112,-0.285549,112.450000,-0.285549,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.473439,11.972322,88.318581,99.747860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559211,1.421838,0.251360,0.013615,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.503309,mpc,0,-126.340000,54.885000,-0.739865,-4.827883,-0.510000,-5.035000,-0.229865,0.207117,20.340032,3.201954,2.348100,3.201954,20.340032,0.090000,0.810000,5,112,5.446203,112.450000,5.446203,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.362804,9.263981,88.067109,103.931710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558302,1.420027,0.277983,0.014144,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.513308,mpc,0,-126.340000,54.885000,-0.536982,-4.720072,-0.310000,-4.975000,-0.226982,0.254928,20.462012,6.922320,2.531068,6.922320,20.462012,0.060000,0.990000,18,87,17.792362,87.013518,17.792362,87.013518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.909969,8.487893,87.873076,101.756377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559432,1.418833,0.282160,0.014314,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.523307,mpc,0,-126.340000,54.885000,-0.325499,-4.608846,-0.100000,-4.875000,-0.225499,0.266154,20.096074,13.570186,2.348100,13.570186,20.096074,0.100000,0.960000,27,42,26.755233,37.907389,26.755233,37.907389,0.000000,4.106129,0.000000,64.000000,0.000000,0.000000,37.608989,8.433022,85.229404,96.660712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558505,1.418905,0.190510,0.014159,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.533262,mpc,0,-126.340000,54.885000,-0.106711,-4.494894,0.110000,-4.725000,-0.216711,0.230106,20.218053,17.595500,2.043152,17.595500,20.218053,0.170000,0.710000,27,25,27.343104,24.663516,27.343104,24.663516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.278273,8.058784,80.295455,93.534634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556799,1.419846,0.178311,0.014812,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.543184,mpc,0,-126.340000,54.885000,0.119217,-4.378297,0.320000,-4.565000,-0.200783,0.186703,20.583991,16.558677,2.104141,16.558677,20.583991,0.250000,0.450000,23,54,22.654369,54.305881,22.654369,54.305881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.269392,6.323855,78.185564,89.477303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539709,1.407857,0.136295,0.014709,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.553308,mpc,0,-126.340000,54.885000,0.357557,-4.256366,0.540000,-4.425000,-0.182443,0.168634,22.108731,10.947634,2.165131,10.947634,22.108731,0.210000,0.430000,21,99,21.106158,104.058801,21.106158,104.058801,0.000000,-4.752920,0.000000,64.000000,0.000000,0.000000,33.896256,3.482496,74.710982,82.283676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558537,1.417763,0.203262,0.013901,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.563309,mpc,0,-126.340000,54.885000,0.600338,-4.133191,0.780000,-4.335000,-0.179662,0.201809,23.450502,8.142112,2.775027,8.142112,23.450502,0.230000,0.680000,12,112,12.027748,111.512144,12.027748,111.512144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.539523,-0.624396,74.517497,86.686641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556653,1.417950,0.226373,0.012370,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.573310,mpc,0,-126.340000,54.885000,0.850088,-4.007467,1.020000,-4.245000,-0.169912,0.237533,23.877429,9.422894,2.531068,9.422894,23.877429,0.200000,0.900000,19,87,18.558282,86.836257,18.558282,86.836257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.892512,-3.030525,76.118984,88.651881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558959,1.418586,0.257646,0.013776,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.583319,mpc,0,-126.340000,54.885000,1.106599,-3.879288,1.270000,-4.115000,-0.163401,0.235712,24.426336,15.460864,2.226120,15.460864,24.426336,0.190000,0.920000,24,42,23.698252,35.888234,23.698252,35.888234,0.000000,5.948023,0.000000,64.000000,0.000000,0.000000,29.189603,-3.823904,76.561805,83.743254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559366,1.420483,0.189136,0.013405,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.593307,mpc,0,-126.340000,54.885000,1.368734,-3.749206,1.530000,-3.945000,-0.161266,0.195794,25.280190,19.547167,2.165131,19.547167,25.280190,0.210000,0.700000,21,18,21.292673,17.991588,21.292673,17.991588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.382382,-4.185552,73.912657,80.092593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558239,1.421596,0.176280,0.013424,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.603192,mpc,0,-126.340000,54.885000,1.633828,-3.618510,1.790000,-3.755000,-0.156172,0.136490,26.073055,18.693313,2.409089,18.693313,26.073055,0.230000,0.420000,17,45,17.265983,45.128143,17.265983,45.128143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.134417,-5.232457,72.328024,78.883802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539853,1.407814,0.144595,0.014451,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.613304,mpc,0,-126.340000,54.885000,1.910414,-3.482984,2.060000,-3.615000,-0.149586,0.132016,27.170868,12.716332,2.531068,12.716332,27.170868,0.200000,0.380000,15,90,14.503918,99.897045,14.503918,99.897045,0.000000,-9.768902,0.000000,64.000000,0.000000,0.000000,24.617392,-6.853294,68.057584,76.653113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558187,1.418189,0.201239,0.014091,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.623184,mpc,0,-126.340000,54.885000,2.185458,-3.348986,2.350000,-3.515000,-0.164542,0.166014,28.207691,7.471226,2.409089,7.471226,28.207691,0.190000,0.590000,7,112,7.049657,112.450000,7.049657,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.779369,-9.403856,69.737028,83.247832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540356,1.416611,0.178640,0.015440,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.633189,mpc,0,-126.340000,54.885000,2.468424,-3.211862,2.630000,-3.435000,-0.161576,0.223138,29.000556,7.349247,2.714037,7.349247,29.000556,0.170000,0.860000,5,112,5.344030,112.450000,5.344030,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.395445,-10.954939,72.765164,88.273117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540239,1.406029,0.249455,0.016115,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.643313,mpc,0,-126.340000,54.885000,2.758817,-3.071839,2.930000,-3.325000,-0.171183,0.253161,28.634618,12.289405,2.348100,12.289405,28.634618,0.120000,0.970000,18,67,18.445715,67.124898,18.445715,67.124898,0.000000,0.325102,0.000000,64.000000,0.000000,0.000000,15.130104,-11.747091,72.588252,88.058293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558963,1.415732,0.339621,0.012983,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.653307,mpc,0,-126.340000,54.885000,3.049009,-2.932554,3.230000,-3.165000,-0.180991,0.232446,29.061545,19.242219,2.104141,19.242219,29.061545,0.150000,0.820000,16,22,15.929097,20.250804,15.929097,20.250804,0.000000,2.199196,0.000000,64.000000,0.000000,0.000000,9.544622,-11.179083,74.851696,84.765071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557361,1.415496,0.175768,0.013170,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.663304,mpc,0,-126.340000,54.885000,3.342356,-2.792338,3.520000,-2.975000,-0.177644,0.182662,29.183525,20.523001,1.921172,20.523001,29.183525,0.170000,0.510000,16,32,15.628642,31.603346,15.628642,31.603346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.785847,-10.778992,73.418162,82.256772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557622,1.419068,0.175636,0.013255,0.502584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.673305,mpc,0,-126.340000,54.885000,3.638365,-2.651380,3.810000,-2.805000,-0.171635,0.153620,28.756597,15.887791,1.799193,15.887791,28.756597,0.190000,0.340000,18,77,17.692164,83.259437,17.692164,83.259437,0.000000,-6.656091,0.000000,64.000000,0.000000,0.000000,2.343215,-11.156651,66.322781,77.610881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557315,1.415256,0.183738,0.013007,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.683309,mpc,0,-126.340000,54.885000,3.936570,-2.509846,4.110000,-2.695000,-0.173430,0.185154,28.268681,8.508050,1.738204,8.508050,28.268681,0.200000,0.500000,19,112,18.998490,112.450000,18.998490,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.659743,-12.758975,64.469950,79.620607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557487,1.415378,0.198866,0.012855,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.693184,mpc,0,-126.340000,54.885000,4.232465,-2.369812,4.400000,-2.625000,-0.167535,0.255188,28.268681,5.336590,1.555235,5.336590,28.268681,0.210000,0.750000,17,112,17.408544,112.450000,17.408544,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.939026,-14.312331,69.235544,85.358601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540103,1.405747,0.195992,0.014040,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.703183,mpc,0,-126.340000,54.885000,4.533205,-2.227832,4.680000,-2.555000,-0.146795,0.327168,27.719774,8.142112,1.982162,8.142112,27.719774,0.210000,0.930000,24,112,24.399044,112.450000,24.399044,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.436962,-13.757268,70.870076,84.077957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541559,1.411129,0.275928,0.014832,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.713310,mpc,0,-126.340000,54.885000,4.838434,-2.084020,4.960000,-2.445000,-0.121566,0.360980,26.073055,12.411384,1.921172,12.411384,26.073055,0.240000,1.050000,38,71,38.318938,70.846395,38.318938,70.846395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.519692,-13.937648,69.183591,81.506299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558929,1.416142,0.291711,0.014548,0.500329,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.723308,mpc,0,-126.340000,54.885000,5.139894,-1.942199,5.220000,-2.295000,-0.080106,0.352801,25.280190,17.473521,1.921172,17.473521,25.280190,0.290000,0.900000,45,40,44.523805,39.984947,44.523805,39.984947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.710996,-12.882362,72.612475,78.657759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557450,1.416860,0.189608,0.012987,0.500450,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.733289,mpc,0,-126.340000,54.885000,5.440502,-1.800920,5.480000,-2.125000,-0.039498,0.324080,25.890086,18.632323,1.128308,18.632323,25.890086,0.370000,0.620000,33,51,32.710046,51.238672,32.710046,51.238672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.051503,-12.470067,74.746381,78.565870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559438,1.416353,0.189196,0.013300,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.743308,mpc,0,-126.340000,54.885000,5.741442,-1.659554,5.750000,-1.965000,-0.008558,0.305446,27.109878,13.631176,1.128308,13.631176,27.109878,0.390000,0.520000,19,96,18.592070,99.401586,18.592070,99.401586,0.000000,-3.162914,0.000000,64.000000,0.000000,0.000000,-15.604627,-13.466362,69.289586,75.816336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556758,1.415710,0.190553,0.013008,0.500389,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.753307,mpc,0,-126.340000,54.885000,6.040434,-1.519092,6.030000,-1.865000,0.010434,0.345908,28.512639,8.873987,1.616224,8.873987,28.512639,0.320000,0.690000,12,112,12.406036,112.450000,12.406036,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.015896,-15.604342,63.563786,76.695579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556943,1.415714,0.263087,0.013168,0.500241,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.763306,mpc,0,-126.340000,54.885000,6.337679,-1.379360,6.340000,-1.785000,-0.002321,0.405640,29.061545,7.593205,1.738204,7.593205,29.061545,0.250000,0.900000,12,112,11.763119,112.450000,11.763119,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.067310,-16.608431,63.631981,77.887750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557091,1.416783,0.265036,0.013548,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.773304,mpc,0,-126.340000,54.885000,6.632654,-1.240519,6.640000,-1.685000,-0.007346,0.444481,29.427483,10.520706,1.494245,10.520706,29.427483,0.190000,1.010000,14,94,13.607008,93.808349,13.607008,93.808349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.279244,-17.346882,61.747390,76.822525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555939,1.416161,0.305844,0.012593,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.783307,mpc,0,-126.340000,54.885000,6.925063,-1.102624,6.950000,-1.565000,-0.024937,0.462376,28.817587,14.728989,0.884349,14.728989,28.817587,0.220000,0.990000,12,61,11.616316,61.007437,11.616316,61.007437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.200648,-17.833659,58.979964,73.431705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574776,1.416708,0.202007,0.014352,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.793257,mpc,0,-126.340000,54.885000,7.212823,-0.966568,7.240000,-1.415000,-0.027177,0.448432,29.122535,17.351542,1.128308,17.351542,29.122535,0.170000,0.770000,13,56,12.757098,55.623907,12.757098,55.623907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.666635,-17.778987,58.218222,70.759560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557929,1.419346,0.177676,0.015741,0.500465,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.803185,mpc,0,-126.340000,54.885000,7.496424,-0.832035,7.540000,-1.255000,-0.043576,0.422965,28.817587,17.046594,1.311276,17.046594,28.817587,0.180000,0.650000,9,65,8.788023,65.325734,8.788023,65.325734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.019219,-19.393722,56.774225,69.603001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540208,1.407809,0.137976,0.014468,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.813154,mpc,0,-126.340000,54.885000,7.777257,-0.698272,7.840000,-1.115000,-0.062743,0.416728,29.061545,14.058103,1.128308,14.058103,29.061545,0.160000,0.620000,2,91,1.918044,91.198229,1.918044,91.198229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.589244,-21.107345,54.495555,67.377529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539216,1.407619,0.153533,0.014021,0.500485,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.823303,mpc,0,-126.340000,54.885000,8.058677,-0.563562,8.130000,-0.995000,-0.071323,0.431438,28.634618,11.374561,1.555235,11.374561,28.634618,0.160000,0.730000,-2,105,-1.585544,104.588685,-1.585544,104.588685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.071732,-23.266532,53.572934,68.550684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557058,1.418671,0.213856,0.012874,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.833194,mpc,0,-126.340000,54.885000,8.328177,-0.433805,8.410000,-0.885000,-0.081823,0.451195,27.658785,11.252582,0.823360,11.252582,27.658785,0.100000,0.880000,8,93,8.011414,93.291254,8.011414,93.291254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.661579,-25.241947,54.193737,68.986532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556745,1.417241,0.236981,0.014605,0.504089,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.843316,mpc,0,-126.340000,54.885000,8.598769,-0.302638,8.680000,-0.765000,-0.081231,0.462362,25.890086,13.448207,0.152474,13.448207,25.890086,0.010000,0.910000,31,72,30.687903,71.975616,30.687903,71.975616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.257056,-26.099262,55.236685,66.028554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557699,1.417101,0.190319,0.012986,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.853304,mpc,0,-126.340000,54.885000,8.860187,-0.174922,8.940000,-0.605000,-0.079813,0.430078,24.182377,17.046594,1.128308,17.046594,24.182377,0.130000,0.820000,27,45,27.015545,45.315028,27.015545,45.315028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.001545,-26.454830,58.001581,67.235048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557867,1.417931,0.177414,0.014243,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.863304,mpc,0,-126.340000,54.885000,9.116073,-0.048794,9.180000,-0.445000,-0.063927,0.396206,22.474668,17.046594,0.762370,17.046594,22.474668,0.200000,0.630000,28,57,28.327993,56.837784,28.327993,56.837784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.956816,-25.909051,58.027356,68.515668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558734,1.418653,0.175722,0.013664,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.873306,mpc,0,-126.340000,54.885000,9.365797,0.075539,9.410000,-0.295000,-0.044203,0.370539,21.254876,13.631176,0.640391,13.631176,21.254876,0.170000,0.570000,37,87,37.307850,87.179968,37.307850,87.179968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.025065,-26.051928,53.810654,64.842727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558259,1.415574,0.187295,0.013763,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.883154,mpc,0,-126.340000,54.885000,9.605323,0.196143,9.620000,-0.175000,-0.014677,0.371143,20.949928,10.276748,0.152474,10.276748,20.949928,0.310000,0.680000,17,105,17.178643,104.616460,17.178643,104.616460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.233043,-26.732557,51.286549,63.910252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540130,1.408090,0.161418,0.013879,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.893313,mpc,0,-126.340000,54.885000,9.845480,0.318606,9.850000,-0.065000,-0.004520,0.383606,20.949928,10.398727,0.701380,10.398727,20.949928,0.280000,0.840000,14,90,13.620763,89.572101,13.620763,89.572101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.222481,-27.516558,47.120315,61.874528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567892,1.416596,0.240964,0.013622,0.501152,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.903304,mpc,0,-126.340000,54.885000,10.074566,0.437101,10.060000,0.055000,0.014566,0.382101,19.913105,13.814145,0.884349,13.814145,19.913105,0.220000,0.900000,26,54,25.902763,53.902193,25.902763,53.902193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.394075,-27.682197,44.436194,54.486246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556397,1.416940,0.184100,0.014459,0.500355,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.913305,mpc,0,-126.340000,54.885000,10.296523,0.553731,10.260000,0.205000,0.036523,0.348731,18.754303,16.436698,0.823360,16.436698,18.754303,0.220000,0.730000,33,42,32.676322,41.620324,32.676322,41.620324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.590475,-26.560605,48.763679,54.124679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558927,1.416620,0.189415,0.013722,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.923319,mpc,0,-126.340000,54.885000,10.511213,0.668533,10.460000,0.365000,0.051213,0.303533,18.266386,16.070760,0.152474,16.070760,18.266386,0.270000,0.530000,25,57,25.093742,56.520531,25.093742,56.520531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.415188,-25.411491,51.465667,57.885508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557000,1.638571,0.245743,0.029749,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.933161,mpc,0,-126.340000,54.885000,10.714619,0.779410,10.640000,0.495000,0.074619,0.284410,18.510344,12.228415,-0.030495,12.228415,18.510344,0.240000,0.520000,20,86,19.906217,86.356558,19.906217,86.356558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.667398,-24.214369,46.749485,53.969917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558331,1.473478,0.210436,0.018928,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.943157,mpc,0,-126.340000,54.885000,10.913307,0.890034,10.830000,0.595000,0.083307,0.295034,18.205396,8.995966,0.457422,8.995966,18.205396,0.260000,0.660000,11,101,11.429450,101.080070,11.429450,101.080070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.827153,-23.877839,42.890258,51.200534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547121,1.715652,0.273100,0.034621,0.992321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008573,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.953159,mpc,0,-126.340000,54.885000,11.103995,0.998734,11.020000,0.685000,0.083995,0.313734,18.205396,9.422894,0.762370,9.422894,18.205396,0.200000,0.820000,11,84,10.818528,84.075061,10.818528,84.075061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.631930,-24.131689,41.750447,50.020523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554636,1.503211,0.252465,0.017953,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.963157,mpc,0,-126.340000,54.885000,11.286331,1.105408,11.190000,0.795000,0.096331,0.310408,18.205396,9.422894,-0.091484,12.289405,16.436698,0.140000,0.850000,12,79,11.772729,78.702351,11.772729,78.702351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.968781,-22.911263,41.204260,43.028016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556348,1.786240,0.245600,0.037511,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.973158,mpc,0,-126.340000,54.885000,11.460323,1.210154,11.370000,0.935000,0.090323,0.275154,15.094927,15.033937,-0.091484,15.033937,15.094927,0.140000,0.810000,32,34,32.338755,31.997634,32.338755,31.997634,0.000000,1.704717,0.000000,64.000000,0.000000,0.000000,-53.545044,-22.854594,40.174765,41.757529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545528,1.459932,0.193552,0.019173,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.983160,mpc,0,-126.340000,54.885000,11.625830,1.312978,11.510000,1.075000,0.115830,0.237978,13.692166,15.521854,-0.335443,15.521854,13.692166,0.200000,0.600000,33,40,32.879382,40.089797,32.879382,40.089797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.297856,-20.097249,52.789307,52.648489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571326,1.720455,0.233152,0.019164,0.500425,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.993158,mpc,0,-126.340000,54.885000,11.782675,1.413854,11.660000,1.215000,0.122675,0.198854,14.119093,11.496540,-0.274453,11.496540,14.119093,0.270000,0.450000,12,82,11.799885,81.948816,11.799885,81.948816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.400334,-17.119530,53.735230,55.829788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546387,1.624762,0.248058,0.023954,0.500694,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.003160,mpc,0,-126.340000,54.885000,11.930951,1.512922,11.810000,1.295000,0.120951,0.217922,15.460864,6.983309,0.030495,6.983309,15.460864,0.230000,0.560000,-6,111,-5.740192,111.410322,-5.740192,111.410322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.844188,-15.198552,48.301248,54.681988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544431,1.453452,0.206858,0.012446,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.013154,mpc,0,-126.340000,54.885000,12.070406,1.610087,11.970000,1.365000,0.100406,0.245087,14.911958,5.702528,0.030495,5.702528,14.911958,0.110000,0.830000,3,100,2.736174,100.285626,2.736174,100.285626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.024030,-14.563462,48.868572,57.754953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539508,1.436782,0.228443,0.013128,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.023155,mpc,0,-126.340000,54.885000,12.201253,1.705561,12.110000,1.445000,0.091253,0.260561,13.814145,9.422894,-0.335443,9.422894,13.814145,0.070000,0.940000,10,60,10.148063,59.710909,10.148063,59.710909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.988548,-13.886681,49.968779,52.139521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540466,1.407762,0.188787,0.013281,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.033314,mpc,0,-126.340000,54.885000,12.325256,1.800806,12.250000,1.555000,0.075256,0.245806,12.045446,12.838311,0.457422,12.838311,12.045446,0.060000,0.780000,19,42,19.214709,42.052687,19.214709,42.052687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.579946,-11.314315,56.760398,54.226460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561190,1.423268,0.179830,0.014245,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.043309,mpc,0,-126.340000,54.885000,12.438519,1.892874,12.370000,1.665000,0.068519,0.227874,10.154769,12.106436,-0.030495,12.106436,10.154769,0.080000,0.600000,25,61,25.240752,61.134435,25.240752,61.134435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.826515,-7.920503,58.795335,60.173971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557095,1.422646,0.177611,0.012389,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.053184,mpc,0,-126.340000,54.885000,12.541925,1.982287,12.470000,1.765000,0.071925,0.217287,10.337738,8.142112,-0.152474,8.142112,10.337738,0.160000,0.580000,5,94,5.043904,94.371041,5.043904,94.371041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.289821,-5.396968,51.340681,49.342362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539744,1.408027,0.148813,0.014511,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.063312,mpc,0,-126.340000,54.885000,12.639296,2.072487,12.580000,1.835000,0.059296,0.237487,9.422894,5.031642,-0.335443,5.031642,9.422894,0.140000,0.720000,4,110,4.207385,109.977732,4.207385,109.977732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.318867,-4.045143,45.596522,47.527899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557621,1.419390,0.228216,0.013563,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.073308,mpc,0,-126.340000,54.885000,12.726849,2.160096,12.670000,1.885000,0.056849,0.275096,8.752008,4.848673,0.396432,4.848673,8.752008,0.090000,0.910000,8,98,8.230540,97.828095,8.230540,97.828095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.613767,-3.453651,43.023124,43.118057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558196,1.420079,0.270249,0.011974,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.083185,mpc,0,-126.340000,54.885000,12.805100,2.245345,12.760000,1.965000,0.045100,0.280345,7.044299,8.995966,0.091484,8.995966,7.044299,0.070000,0.960000,19,59,18.784233,58.802113,18.784233,58.802113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.933683,-2.768745,41.811004,38.193418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539884,1.412176,0.176686,0.015145,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.093256,mpc,0,-126.340000,54.885000,12.876567,2.331028,12.830000,2.065000,0.046567,0.266028,5.702528,12.228415,-0.213464,12.228415,5.702528,0.100000,0.770000,21,46,21.460452,45.909520,21.460452,45.909520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.819723,-0.746558,50.442946,50.334161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559545,1.420365,0.176884,0.014529,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.103308,mpc,0,-126.340000,54.885000,12.939646,2.415382,12.890000,2.175000,0.049646,0.240382,4.360757,10.154769,-0.579401,10.154769,4.360757,0.140000,0.610000,21,74,20.903218,74.052134,20.903218,74.052134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.161862,2.284333,52.488782,57.706988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559854,1.418681,0.179113,0.015574,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.113309,mpc,0,-126.340000,54.885000,12.994368,2.498238,12.950000,2.265000,0.044368,0.233238,4.482736,7.105289,-0.579401,7.105289,4.482736,0.170000,0.630000,8,98,7.514543,97.534546,7.514543,97.534546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.277096,3.498248,44.388097,44.884448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559305,1.419083,0.190063,0.015067,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.123198,mpc,0,-126.340000,54.885000,13.040760,2.579216,13.000000,2.325000,0.040760,0.254216,4.604715,4.604715,0.579401,4.604715,4.604715,0.140000,0.790000,1,106,1.446236,106.250544,1.446236,106.250544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.145855,4.191519,41.085069,43.042973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549113,1.418606,0.230257,0.014960,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.133192,mpc,0,-126.340000,54.885000,13.080025,2.660198,13.040000,2.395000,0.040025,0.265198,3.994819,6.800341,0.335443,6.800341,3.994819,0.070000,0.910000,9,79,9.362963,78.772236,9.362963,78.772236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.599210,4.393415,38.790164,39.188443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548137,1.420553,0.243624,0.015740,0.504799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.143187,mpc,0,-126.340000,54.885000,13.111813,2.740404,13.070000,2.485000,0.041813,0.255404,1.921172,9.178935,-0.152474,9.178935,1.921172,0.060000,0.880000,24,60,23.812846,59.842112,23.812846,59.842112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.477118,5.928440,41.160114,39.980331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540366,1.406599,0.136351,0.014560,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.153310,mpc,0,-126.340000,54.885000,13.136599,2.820958,13.090000,2.575000,0.046599,0.245958,-0.091484,10.703675,-0.091484,10.703675,-0.091484,0.110000,0.740000,31,58,30.673186,58.489149,30.673186,58.489149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.734495,6.850424,43.944666,47.651386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556965,1.418535,0.176303,0.013657,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.163307,mpc,0,-126.340000,54.885000,13.153970,2.899931,13.090000,2.675000,0.063970,0.224931,-0.762370,9.422894,-0.152474,9.422894,-0.762370,0.200000,0.640000,21,76,20.736964,76.122770,20.736964,76.122770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.341900,7.340781,43.176341,49.941404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556965,1.418349,0.178991,0.013076,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.173185,mpc,0,-126.340000,54.885000,13.164420,2.977496,13.100000,2.745000,0.064420,0.232496,0.213464,6.007476,0.213464,6.007476,0.213464,0.220000,0.670000,2,103,2.391292,102.913405,2.391292,102.913405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.081850,8.129428,39.526484,45.466041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540713,1.406783,0.161343,0.014084,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.183185,mpc,0,-126.340000,54.885000,13.168432,3.055650,13.110000,2.815000,0.058432,0.240650,0.030495,5.641538,0.579401,5.641538,0.030495,0.150000,0.830000,6,94,5.611731,93.809167,5.611731,93.809167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.036416,8.116374,40.360984,48.079455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541668,1.416857,0.205439,0.015105,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.193311,mpc,0,-126.340000,54.885000,13.166009,3.134505,13.110000,2.895000,0.056009,0.239505,-0.518412,7.593205,1.067318,7.593205,-0.518412,0.090000,0.900000,13,71,13.395001,71.290418,13.395001,71.290418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.514659,8.769811,38.072813,39.565478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556773,1.423670,0.190637,0.014117,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.203184,mpc,0,-126.340000,54.885000,13.157611,3.211209,13.100000,2.995000,0.057611,0.216209,-1.799193,10.276748,0.091484,10.276748,-1.799193,0.110000,0.840000,19,52,18.692619,51.999279,18.692619,51.999279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.768160,9.674878,40.033559,44.106766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540463,1.408497,0.141499,0.015814,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.213311,mpc,0,-126.340000,54.885000,13.143065,3.289808,13.080000,3.105000,0.063065,0.184808,-2.470079,11.252582,0.152474,11.252582,-2.470079,0.130000,0.670000,19,56,18.694546,56.159551,18.694546,56.159551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.692385,10.948656,45.016887,55.438071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557779,1.417444,0.177355,0.014442,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.223306,mpc,0,-126.340000,54.885000,13.123083,3.367388,13.060000,3.195000,0.063083,0.172388,-2.531068,9.239925,0.091484,9.239925,-2.531068,0.160000,0.590000,10,80,10.429429,79.511748,10.429429,79.511748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.753574,12.147719,44.357572,56.630176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558306,1.416025,0.177406,0.012670,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.233183,mpc,0,-126.340000,54.885000,13.098105,3.444162,13.040000,3.275000,0.058105,0.169162,-2.043152,5.946486,0.579401,5.946486,-2.043152,0.140000,0.660000,3,102,2.518703,101.529588,2.518703,101.529588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.176614,12.663412,41.327420,51.355836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540840,1.405642,0.162704,0.014953,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.243307,mpc,0,-126.340000,54.885000,13.067381,3.523041,13.030000,3.345000,0.037381,0.178041,-2.165131,5.580549,0.457422,5.580549,-2.165131,0.100000,0.830000,2,92,1.990945,91.729091,1.990945,91.729091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.636275,12.315729,40.924545,49.681553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557109,1.415546,0.217953,0.014022,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.253271,mpc,0,-126.340000,54.885000,13.032351,3.600949,13.010000,3.425000,0.022351,0.175949,-2.287110,8.264091,0.396432,8.264091,-2.287110,0.060000,0.890000,4,64,3.961078,64.382845,3.961078,64.382845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.652514,12.421871,40.397647,47.850287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570520,1.580926,0.220781,0.012438,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.263157,mpc,0,-126.340000,54.885000,12.993158,3.678606,12.990000,3.525000,0.003158,0.153606,-2.226120,11.740498,0.152474,11.740498,-2.226120,0.070000,0.790000,-1,42,-1.482967,42.336677,-1.482967,42.336677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.130088,13.162841,44.281092,56.423974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546877,1.435120,0.164921,0.014730,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.273189,mpc,0,-126.340000,54.885000,12.949150,3.757835,12.970000,3.635000,-0.020850,0.122835,-3.445913,12.106436,0.701380,12.106436,-3.445913,0.030000,0.620000,9,52,9.095454,51.917261,9.095454,51.917261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.513970,14.614359,50.705095,69.713959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538109,1.424487,0.153097,0.014825,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.283305,mpc,0,-126.340000,54.885000,12.900720,3.838251,12.940000,3.745000,-0.039280,0.093251,-3.506902,9.239925,0.457422,9.239925,-3.506902,0.040000,0.520000,4,83,3.561701,83.144685,3.561701,83.144685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.409396,15.405594,47.998951,65.411638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557322,1.506364,0.184185,0.022574,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.293154,mpc,0,-126.340000,54.885000,12.849928,3.917109,12.910000,3.815000,-0.060072,0.102109,-2.897006,5.824507,0.274453,5.824507,-2.897006,0.050000,0.650000,-9,103,-9.298738,102.508783,-9.298738,102.508783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.062667,14.867161,45.045693,59.184925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541461,1.423491,0.177081,0.014187,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.303179,mpc,0,-126.340000,54.885000,12.794804,3.998011,12.890000,3.875000,-0.095196,0.123011,-2.836017,5.153621,0.762370,5.153621,-2.836017,0.030000,0.840000,-14,95,-14.268109,94.612169,-14.268109,94.612169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.402507,14.232229,45.973791,58.911687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576243,1.577431,0.242509,0.017822,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.313155,mpc,0,-126.340000,54.885000,12.736785,4.079207,12.870000,3.955000,-0.133215,0.124207,-3.262944,7.837164,0.518412,7.837164,-3.262944,-0.010000,0.920000,-11,66,-10.632182,66.174686,-10.632182,66.174686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.304974,14.332582,44.465240,57.788617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546934,1.726351,0.288095,0.031573,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.323163,mpc,0,-126.340000,54.885000,12.675657,4.161418,12.830000,4.065000,-0.154343,0.096418,-4.055809,12.350394,0.274453,12.350394,-4.055809,-0.010000,0.820000,-6,35,-5.769271,35.499588,-5.769271,35.499588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.388652,14.928421,47.858169,64.874879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559090,1.494625,0.196463,0.019606,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.333155,mpc,0,-126.340000,54.885000,12.611960,4.244296,12.800000,4.185000,-0.188040,0.059296,-3.933829,14.180083,0.030495,14.180083,-3.933829,-0.040000,0.600000,-6,37,-6.456878,36.632993,-6.456878,36.632993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.737353,16.517600,55.686291,78.742040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.730380,1.784588,0.258238,0.034577,0.500872,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008319,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.343159,mpc,0,-126.340000,54.885000,12.545771,4.328101,12.760000,4.305000,-0.214229,0.023101,-4.360757,10.764665,-0.091484,10.764665,-4.360757,-0.040000,0.460000,-8,75,-7.623137,75.173134,-7.623137,75.173134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.930371,18.002509,57.531861,80.648187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554775,1.484191,0.195121,0.017351,0.500660,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.353162,mpc,0,-126.340000,54.885000,12.477399,4.412772,12.720000,4.395000,-0.242601,0.017772,-4.421746,6.495393,0.884349,6.495393,-4.421746,-0.050000,0.570000,-12,103,-11.528540,102.697270,-11.528540,102.697270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.750762,18.022276,52.484951,70.420945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554373,1.675337,0.242115,0.019771,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.363182,mpc,0,-126.340000,54.885000,12.406959,4.498478,12.690000,4.455000,-0.283041,0.043478,-5.092632,5.214611,0.640391,5.214611,-5.092632,-0.070000,0.790000,-9,98,-9.187692,98.144350,-9.187692,98.144350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.191926,17.548502,51.815032,66.913324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541514,1.439119,0.184945,0.012741,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.373185,mpc,0,-126.340000,54.885000,12.334908,4.584952,12.640000,4.535000,-0.305092,0.049952,-5.153621,8.325081,0.762370,8.325081,-5.153621,-0.070000,0.920000,-11,62,-10.856601,62.308857,-10.856601,62.308857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.543284,17.665446,50.277302,66.663885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538935,1.436444,0.174989,0.013343,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.383182,mpc,0,-126.340000,54.885000,12.261382,4.672301,12.590000,4.655000,-0.328618,0.017301,-5.397580,12.350394,0.640391,12.350394,-5.397580,-0.080000,0.810000,-9,36,-9.007763,35.637512,-9.007763,35.637512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.612648,18.841171,56.454805,76.075205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539722,1.427689,0.138161,0.014297,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.393306,mpc,0,-126.340000,54.885000,12.185575,4.761718,12.540000,4.785000,-0.354425,-0.023282,-6.373413,14.485031,0.823360,14.485031,-6.373413,-0.090000,0.580000,-1,35,-1.070624,35.263626,-1.070624,35.263626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.128052,20.109114,60.813446,83.950626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558414,1.417803,0.175704,0.013554,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.403304,mpc,0,-126.340000,54.885000,12.109587,4.850951,12.480000,4.915000,-0.370413,-0.064049,-5.824507,12.167426,0.640391,12.167426,-5.824507,-0.070000,0.450000,-11,63,-10.538307,63.201285,-10.538307,63.201285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.170636,20.776985,58.769079,81.703986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556757,1.421678,0.179123,0.014984,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.413186,mpc,0,-126.340000,54.885000,12.033554,4.940054,12.430000,5.005000,-0.396446,-0.064946,-5.885497,7.593205,0.579401,7.593205,-5.885497,-0.060000,0.510000,-16,98,-16.382369,97.521605,-16.382369,97.521605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.040555,20.140369,56.023830,72.332649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541422,1.411489,0.161001,0.014039,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.423183,mpc,0,-126.340000,54.885000,11.955869,5.031086,12.370000,5.085000,-0.414131,-0.053914,-6.434403,5.336590,1.067318,5.336590,-6.434403,-0.100000,0.730000,-10,100,-10.018760,99.833167,-10.018760,99.833167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.016376,18.815531,53.507071,66.656343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539208,1.404980,0.181973,0.012735,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.433185,mpc,0,-126.340000,54.885000,11.877521,5.123047,12.310000,5.165000,-0.432479,-0.041953,-6.495393,7.898153,1.067318,7.898153,-6.495393,-0.120000,0.880000,-8,67,-7.994404,67.393862,-7.994404,67.393862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.590843,18.034003,50.481667,64.889286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539627,1.405337,0.175439,0.014608,0.504080,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.443192,mpc,0,-126.340000,54.885000,11.798652,5.215907,12.250000,5.285000,-0.451348,-0.069093,-6.251434,12.899301,0.884349,12.899301,-6.251434,-0.100000,0.820000,-13,29,-12.707929,28.569287,-12.707929,28.569287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.704182,18.358444,55.706195,73.245243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540358,1.405003,0.135986,0.013803,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.453182,mpc,0,-126.340000,54.885000,11.719573,5.309414,12.190000,5.415000,-0.470427,-0.105586,-7.044299,14.728989,0.579401,14.728989,-7.044299,-0.110000,0.570000,-6,32,-5.550843,31.942146,-5.550843,31.942146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.093584,19.949790,65.812470,87.104786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539398,1.403789,0.136816,0.011395,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.463312,mpc,0,-126.340000,54.885000,11.639152,5.405008,12.110000,5.545000,-0.470848,-0.139992,-7.654195,11.435550,0.701380,11.435550,-7.654195,-0.100000,0.420000,-2,70,-2.062440,70.393139,-2.062440,70.393139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.638752,20.858776,60.447817,81.617279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567730,1.415181,0.176653,0.013113,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.473320,mpc,0,-126.340000,54.885000,11.559585,5.500149,12.050000,5.625000,-0.490415,-0.124851,-6.922320,6.190445,1.128308,6.190445,-6.922320,-0.060000,0.510000,-17,109,-17.178171,109.043316,-17.178171,109.043316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.833853,20.135932,54.913973,69.593837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557063,1.412996,0.210792,0.013113,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.483304,mpc,0,-126.340000,54.885000,11.480169,5.595714,11.980000,5.685000,-0.499831,-0.089286,-6.739351,3.567892,1.067318,3.567892,-6.739351,-0.080000,0.780000,-19,112,-19.379050,111.813039,-19.379050,111.813039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.165144,18.578780,56.165090,68.950163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556693,1.413753,0.277280,0.014594,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.493305,mpc,0,-126.340000,54.885000,11.400669,5.692010,11.920000,5.765000,-0.519331,-0.072990,-7.593205,7.105289,1.494245,7.105289,-7.593205,-0.130000,0.980000,-7,67,-6.640122,67.007426,-6.640122,67.007426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.613565,17.719903,53.512667,66.545566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556851,1.411750,0.264055,0.012482,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.503182,mpc,0,-126.340000,54.885000,11.322256,5.787607,11.850000,5.865000,-0.527744,-0.077393,-8.386070,11.801488,1.372266,11.801488,-8.386070,-0.110000,0.890000,-1,35,-0.637509,34.545980,-0.637509,34.545980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.304833,19.035592,57.865885,77.615366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540449,1.405261,0.143499,0.015437,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.513316,mpc,0,-126.340000,54.885000,11.241972,5.886106,11.760000,5.995000,-0.518028,-0.108894,-8.752008,13.997114,1.006328,13.997114,-8.752008,-0.070000,0.620000,0,37,-0.107497,36.990322,-0.107497,36.990322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.264547,20.677514,64.644355,87.451639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564698,1.412054,0.172222,0.015404,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.523305,mpc,0,-126.340000,54.885000,11.163042,5.983515,11.680000,6.115000,-0.516958,-0.131485,-8.203101,10.947634,0.274453,10.947634,-8.203101,-0.040000,0.470000,-9,74,-9.320452,73.778710,-9.320452,73.778710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.355544,21.261855,63.858667,83.749951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555410,1.414754,0.172295,0.012441,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.533189,mpc,0,-126.340000,54.885000,11.085156,6.080131,11.610000,6.195000,-0.524844,-0.114869,-8.264091,5.519559,0.884349,5.519559,-8.264091,-0.050000,0.570000,-11,112,-10.803887,112.449964,-10.803887,112.449964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.779176,19.883739,58.221249,70.318790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540174,1.405332,0.198621,0.014636,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.543311,mpc,0,-126.340000,54.885000,11.005641,6.179190,11.530000,6.245000,-0.524359,-0.065810,-8.142112,2.897006,1.494245,2.897006,-8.142112,-0.060000,0.860000,-12,112,-12.193162,112.449984,-12.193162,112.449984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.218038,17.849185,57.557606,70.015932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566771,1.411637,0.249267,0.013462,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.553310,mpc,0,-126.340000,54.885000,10.927337,6.277052,11.460000,6.305000,-0.532663,-0.027948,-8.142112,6.251434,1.372266,6.251434,-8.142112,-0.090000,1.020000,-9,76,-8.510264,75.711586,-8.510264,75.711586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.532491,16.754489,55.950608,68.021382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557403,1.411286,0.222692,0.013805,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.563311,mpc,0,-126.340000,54.885000,10.849233,6.374842,11.370000,6.405000,-0.520767,-0.030158,-9.239925,11.252582,1.189297,11.252582,-9.239925,-0.080000,0.940000,3,40,2.660530,39.920835,2.660530,39.920835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.529160,17.151720,59.149438,75.728830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558208,1.419234,0.174636,0.013670,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.573307,mpc,0,-126.340000,54.885000,10.771378,6.472350,11.290000,6.525000,-0.518622,-0.052650,-9.544873,13.631176,1.128308,13.631176,-9.544873,-0.060000,0.700000,5,38,4.615002,38.071008,4.615002,38.071008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.233472,17.779538,64.143138,84.525042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555383,1.414671,0.175335,0.012820,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.583307,mpc,0,-126.340000,54.885000,10.693659,6.569545,11.200000,6.635000,-0.506341,-0.065455,-9.483883,10.764665,0.884349,10.764665,-9.483883,-0.030000,0.530000,1,75,0.517551,75.224542,0.517551,75.224542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.564251,17.455801,64.978585,82.168478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558140,1.411878,0.175182,0.014129,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.593311,mpc,0,-126.340000,54.885000,10.616030,6.666299,11.100000,6.715000,-0.483970,-0.048701,-9.727842,5.458569,1.189297,5.458569,-9.727842,-0.010000,0.620000,-1,112,-0.526309,112.449998,-0.526309,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.056928,15.046243,58.639230,67.210875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557801,1.414245,0.225323,0.014329,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.603304,mpc,0,-126.340000,54.885000,10.538552,6.762329,11.030000,6.775000,-0.491448,-0.012671,-8.752008,3.018985,1.799193,3.018985,-8.752008,0.000000,0.870000,-13,112,-12.842813,112.450000,-12.842813,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.963551,11.805487,57.087794,68.744625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556509,1.432682,0.248347,0.015527,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.613304,mpc,0,-126.340000,54.885000,10.461024,6.857662,10.940000,6.835000,-0.478976,0.022662,-9.056956,5.763517,1.555235,5.763517,-9.056956,-0.020000,1.020000,-7,81,-7.191828,81.234214,-7.191828,81.234214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.857235,9.964525,55.887567,66.675931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557614,1.415534,0.236198,0.014907,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.623305,mpc,0,-126.340000,54.885000,10.383417,6.952100,10.860000,6.925000,-0.476583,0.027100,-9.422894,10.276748,1.128308,10.276748,-9.422894,-0.050000,0.970000,1,47,1.332990,46.703421,1.332990,46.703421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.600383,9.185898,57.497951,68.068886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556643,1.423941,0.177341,0.014162,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.633194,mpc,0,-126.340000,54.885000,10.306521,7.044453,10.770000,7.035000,-0.463479,0.009453,-10.093779,12.960290,0.518412,12.960290,-10.093779,-0.030000,0.760000,7,39,6.800283,39.376532,6.800283,39.376532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.361176,8.617714,63.955119,77.535572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540069,1.407259,0.138848,0.014830,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.643305,mpc,0,-126.340000,54.885000,10.227658,7.137658,10.670000,7.155000,-0.442342,-0.017342,-9.422894,11.618519,0.884349,11.618519,-9.422894,0.010000,0.530000,-3,67,-2.817379,67.002123,-2.817379,67.002123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.723096,7.304997,66.406734,77.921205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556961,1.415124,0.174733,0.014454,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.653183,mpc,0,-126.340000,54.885000,10.150269,7.227387,10.580000,7.245000,-0.429731,-0.017613,-9.788831,6.800341,1.372266,6.800341,-9.788831,0.010000,0.610000,-2,99,-1.809168,99.109756,-1.809168,99.109756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.798970,4.705054,58.643556,67.323153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.850696,1.588391,0.224823,0.025561,0.500884,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.663157,mpc,0,-126.340000,54.885000,10.071698,7.316483,10.490000,7.295000,-0.418302,0.021483,-9.300914,3.201954,1.616224,3.201954,-9.300914,0.010000,0.770000,-8,112,-7.618425,112.450000,-7.618425,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.480830,2.113716,54.103781,63.577668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547143,1.503785,0.295374,0.023822,0.500772,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.673166,mpc,0,-126.340000,54.885000,9.992294,7.404232,10.410000,7.345000,-0.417706,0.059232,-9.544873,3.994819,1.616224,3.994819,-9.544873,-0.020000,0.910000,-3,101,-3.221296,100.831945,-3.221296,100.831945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.043160,0.058646,51.377441,61.711218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.626330,1.633597,0.279407,0.017609,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.683158,mpc,0,-126.340000,54.885000,9.912361,7.490012,10.320000,7.415000,-0.407639,0.075012,-8.995966,8.020133,1.250287,8.020133,-8.995966,-0.010000,1.050000,-8,56,-8.419143,53.964506,-8.419143,53.964506,0.000000,1.867439,0.000000,64.000000,0.000000,0.000000,61.255833,-2.350117,52.176249,62.438837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546610,1.735578,0.371679,0.037730,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.693163,mpc,0,-126.340000,54.885000,9.831548,7.573917,10.230000,7.525000,-0.398452,0.048917,-9.788831,12.960290,1.433256,12.960290,-9.788831,-0.020000,0.780000,1,32,1.026233,31.501102,1.026233,31.501102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.202763,-2.745196,67.694549,75.728011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561879,1.574043,0.193470,0.017659,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.703157,mpc,0,-126.340000,54.885000,9.749920,7.655596,10.140000,7.645000,-0.390080,0.010596,-9.849821,11.801488,1.128308,11.801488,-9.849821,-0.010000,0.620000,0,48,-0.053180,48.421038,-0.053180,48.421038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.806580,-2.330638,71.013300,82.174702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550976,1.557953,0.192350,0.016543,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.713154,mpc,0,-126.340000,54.885000,9.667253,7.734995,10.040000,7.745000,-0.372747,-0.010005,-9.666852,6.373413,1.250287,6.373413,-9.666852,0.000000,0.530000,-5,93,-4.748966,97.561300,-4.748966,97.561300,0.000000,-4.140262,0.000000,64.000000,0.000000,0.000000,64.160830,-2.381629,64.643958,71.709786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539944,1.420397,0.162474,0.013976,0.500327,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.723189,mpc,0,-126.340000,54.885000,9.583127,7.812225,9.960000,7.785000,-0.376873,0.027225,-9.422894,1.860183,1.128308,1.860183,-9.422894,0.000000,0.690000,-11,112,-11.185105,112.450000,-11.185105,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.235798,-3.764160,55.705214,65.005942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539080,1.437878,0.202668,0.013875,0.500310,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.733189,mpc,0,-126.340000,54.885000,9.498032,7.886562,9.870000,7.815000,-0.371968,0.071562,-9.361904,0.701380,1.128308,0.701380,-9.361904,-0.020000,0.920000,-12,112,-11.937437,112.450000,-11.937437,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.325375,-4.741252,51.922882,61.897167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539194,1.408931,0.211013,0.012832,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.743308,mpc,0,-126.340000,54.885000,9.410514,7.958964,9.770000,7.855000,-0.359486,0.103964,-9.666852,4.055809,1.372266,4.055809,-9.666852,-0.040000,1.050000,-7,75,-6.895165,75.064890,-6.895165,75.064890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.175307,-6.107861,50.116371,61.063818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560520,1.417541,0.266517,0.013881,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.753310,mpc,0,-126.340000,54.885000,9.322487,8.027589,9.680000,7.935000,-0.357513,0.092589,-10.581696,9.361904,2.043152,9.361904,-10.581696,-0.040000,0.960000,1,34,1.300237,34.041856,1.300237,34.041856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.438519,-6.721337,58.406902,67.475341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558043,1.418231,0.176264,0.013905,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.763308,mpc,0,-126.340000,54.885000,9.232883,8.093102,9.580000,8.035000,-0.347117,0.058102,-11.557530,10.520706,1.433256,10.520706,-11.557530,0.000000,0.680000,5,42,4.712409,41.727244,4.712409,41.727244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.147178,-5.694492,71.994784,81.965749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557310,1.417848,0.176181,0.012052,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.773184,mpc,0,-126.340000,54.885000,9.142669,8.154653,9.470000,8.125000,-0.327331,0.029653,-11.008623,6.495393,1.372266,6.495393,-11.008623,0.030000,0.520000,-5,84,-5.260122,83.708796,-5.260122,83.708796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.066477,-5.372461,69.836266,76.717963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540772,1.408126,0.138271,0.014527,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.783307,mpc,0,-126.340000,54.885000,9.048327,8.214337,9.370000,8.155000,-0.321673,0.059337,-10.398727,0.823360,1.616224,0.823360,-10.398727,0.020000,0.650000,-14,112,-13.955724,112.450000,-13.955724,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.901249,-6.172983,58.259855,66.224495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558552,1.417918,0.214357,0.014368,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.793305,mpc,0,-126.340000,54.885000,8.953191,8.269755,9.270000,8.165000,-0.316809,0.104755,-9.788831,-1.189297,1.372266,-1.189297,-9.788831,-0.010000,0.910000,-19,112,-19.212393,112.450000,-19.212393,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.958338,-6.937703,52.381969,62.120711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557479,1.418656,0.261083,0.012941,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.803306,mpc,0,-126.340000,54.885000,8.855983,8.321542,9.170000,8.185000,-0.314017,0.136542,-10.581696,1.311276,1.860183,1.311276,-10.581696,-0.160000,1.040000,5,82,4.947037,82.031894,4.947037,82.031894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.624942,-7.153154,48.837750,58.820316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558559,1.418955,0.266545,0.015600,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.813308,mpc,0,-126.340000,54.885000,8.756626,8.369560,9.060000,8.235000,-0.303374,0.134560,-11.862478,6.434403,1.616224,6.434403,-11.862478,-0.070000,0.990000,6,39,5.889412,39.309191,5.889412,39.309191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.021205,-7.599188,54.010812,63.403535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557936,1.417937,0.178425,0.014167,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.823306,mpc,0,-126.340000,54.885000,8.655088,8.413659,8.950000,8.305000,-0.294912,0.108659,-11.923467,7.959143,1.372266,7.959143,-11.923467,0.010000,0.720000,-5,43,-4.747725,42.921362,-4.747725,42.921362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.468777,-6.787222,74.636248,82.807566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557564,1.417285,0.177421,0.013533,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.833313,mpc,0,-126.340000,54.885000,8.551154,8.453778,8.840000,8.365000,-0.288846,0.088778,-10.886644,4.543725,1.128308,4.543725,-10.886644,0.010000,0.570000,-17,79,-17.363301,78.829352,-17.363301,78.829352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.669434,-6.798383,71.235210,79.128223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557851,1.419641,0.174962,0.013764,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.843308,mpc,0,-126.340000,54.885000,8.444975,8.489721,8.740000,8.395000,-0.295025,0.094721,-10.032790,-0.762370,1.494245,-0.762370,-10.032790,-0.040000,0.650000,-24,112,-24.293014,112.449998,-24.293014,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.608258,-7.058257,56.561074,65.473223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557086,1.417074,0.225460,0.013025,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.853190,mpc,0,-126.340000,54.885000,8.337616,8.521097,8.650000,8.385000,-0.312384,0.136097,-10.337738,-2.897006,1.677214,-2.897006,-10.337738,-0.120000,0.890000,-17,111,-17.290767,110.570854,-17.290767,110.570854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.532985,-7.391106,48.806861,59.690993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540314,1.408749,0.226153,0.014553,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.863184,mpc,0,-126.340000,54.885000,8.226590,8.548523,8.540000,8.385000,-0.313410,0.163523,-10.459717,-0.579401,1.860183,-0.579401,-10.459717,-0.150000,1.050000,-14,75,-14.442408,75.352746,-14.442408,75.352746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.323077,-7.647036,45.173496,57.068941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539638,1.412100,0.285401,0.015147,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.873304,mpc,0,-126.340000,54.885000,8.111606,8.571792,8.440000,8.415000,-0.328394,0.156792,-11.923467,4.116798,1.555235,4.116798,-11.923467,-0.120000,0.950000,-8,40,-7.907349,39.507111,-7.907349,39.507111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.720887,-6.969800,53.929838,64.379254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556596,1.415781,0.174963,0.012974,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.883308,mpc,0,-126.340000,54.885000,7.995391,8.590255,8.330000,8.465000,-0.334609,0.125255,-12.533363,5.153621,1.433256,5.153621,-12.533363,-0.120000,0.690000,-5,46,-4.705521,45.705361,-4.705521,45.705361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.429205,-5.483638,65.668092,78.870017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557802,1.417541,0.173738,0.013771,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.893262,mpc,0,-126.340000,54.885000,7.877218,8.604072,8.220000,8.495000,-0.342782,0.109072,-11.557530,1.494245,1.006328,1.494245,-11.557530,-0.040000,0.560000,-28,82,-27.768653,81.748057,-27.768653,81.748057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.161913,-4.971749,63.472298,73.423162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558099,1.417917,0.175281,0.014592,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.903308,mpc,0,-126.340000,54.885000,7.755380,8.613346,8.120000,8.485000,-0.364620,0.128346,-10.337738,-3.262944,1.494245,-3.262944,-10.337738,-0.120000,0.700000,-36,107,-35.915228,107.063573,-35.915228,107.063573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.948489,-5.220316,52.332787,63.600516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557346,1.419273,0.200651,0.014761,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.913304,mpc,0,-126.340000,54.885000,7.631605,8.617856,8.020000,8.455000,-0.388395,0.162856,-10.764665,-5.092632,1.921172,-5.092632,-10.764665,-0.240000,0.920000,-23,102,-23.077064,102.242169,-23.077064,102.242169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.446939,-4.897878,43.545277,55.317181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556466,1.416942,0.288534,0.014667,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.923309,mpc,0,-126.340000,54.885000,7.505204,8.617611,7.910000,8.425000,-0.404796,0.192611,-12.167426,-3.079975,1.860183,-3.079975,-12.167426,-0.240000,1.020000,-14,75,-13.855065,74.909928,-13.855065,74.909928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.486447,-4.285363,39.594867,52.732435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555772,1.416663,0.212505,0.013117,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.933311,mpc,0,-126.340000,54.885000,7.376347,8.612566,7.790000,8.425000,-0.413653,0.187566,-13.570186,1.189297,1.860183,1.189297,-13.570186,-0.170000,0.910000,-12,44,-11.916446,43.823982,-11.916446,43.823982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.559754,-3.734868,47.503248,60.786202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558370,1.416861,0.174767,0.013800,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.943310,mpc,0,-126.340000,54.885000,7.245080,8.602695,7.670000,8.445000,-0.424920,0.157695,-13.326228,1.372266,1.128308,1.372266,-13.326228,-0.130000,0.640000,-22,58,-21.912141,57.980270,-21.912141,57.980270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.443205,-2.377816,62.167965,77.562460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556658,1.418590,0.175704,0.012513,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.953307,mpc,0,-126.340000,54.885000,7.111484,8.587984,7.530000,8.445000,-0.418516,0.142984,-13.265238,-1.189297,1.555235,-1.189297,-13.265238,-0.160000,0.560000,-22,81,-21.563679,81.203254,-21.563679,81.203254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.045146,-2.519892,55.826614,68.135678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556620,1.417561,0.189769,0.012932,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.963309,mpc,0,-126.340000,54.885000,6.975505,8.568405,7.410000,8.415000,-0.434495,0.153405,-12.594353,-4.177788,2.043152,-4.177788,-12.594353,-0.160000,0.690000,-32,91,-32.282851,91.377397,-32.282851,91.377397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.188803,-2.818265,45.187908,56.155275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557072,1.417575,0.189838,0.014420,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.973155,mpc,0,-126.340000,54.885000,6.839499,8.544388,7.280000,8.385000,-0.440501,0.159388,-13.509197,-4.787684,2.531068,-4.787684,-13.509197,-0.200000,0.820000,-23,81,-22.861016,81.393305,-22.861016,81.393305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.659946,-2.247719,38.360304,47.604997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538309,1.408907,0.149594,0.013693,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.983310,mpc,0,-126.340000,54.885000,6.697079,8.514694,7.140000,8.355000,-0.442921,0.159694,-14.546020,-3.750861,2.226120,-3.750861,-14.546020,-0.230000,0.850000,-11,65,-11.358547,65.354266,-11.358547,65.354266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.905620,-1.176653,36.181869,44.848947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557969,1.424009,0.175740,0.014195,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.993317,mpc,0,-126.340000,54.885000,6.554733,8.480565,6.990000,8.335000,-0.435267,0.145565,-16.131750,-2.226120,1.738204,-2.226120,-16.131750,-0.170000,0.780000,-5,53,-5.150487,52.912466,-5.150487,52.912466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.639394,-0.441440,43.015209,52.635984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558450,1.416269,0.178469,0.014065,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.003311,mpc,0,-126.340000,54.885000,6.410706,8.441687,6.840000,8.305000,-0.429294,0.136687,-16.375708,-2.653048,1.555235,-2.653048,-16.375708,-0.100000,0.650000,-13,62,-12.683166,62.430088,-12.683166,62.430088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.822423,0.078724,52.970064,60.906885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557074,1.827349,0.870512,0.037741,0.500976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.013155,mpc,0,-126.340000,54.885000,6.267157,8.398748,6.680000,8.275000,-0.412843,0.123748,-15.216906,-4.604715,1.921172,-4.604715,-15.216906,-0.060000,0.660000,-29,72,-28.905925,72.378503,-28.905925,72.378503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.510176,0.050861,50.117339,54.903378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545314,1.473350,0.184996,0.019054,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.023188,mpc,0,-126.340000,54.885000,6.119290,8.350294,6.530000,8.235000,-0.410710,0.115294,-15.216906,-4.604715,2.287110,-6.922320,-14.607010,-0.130000,0.690000,-22,65,-21.880904,65.294710,-21.880904,65.294710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.273209,0.267166,44.032637,48.473365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565531,1.685909,0.226101,0.031447,0.500621,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.033157,mpc,0,-126.340000,54.885000,5.970978,8.297525,6.370000,8.175000,-0.399022,0.122525,-15.460864,-7.593205,2.287110,-7.593205,-15.460864,-0.170000,0.670000,-15,88,-15.138799,87.759014,-15.138799,87.759014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.244485,2.700563,40.871912,46.787748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550417,1.480396,0.212500,0.018801,0.501437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.043162,mpc,0,-126.340000,54.885000,5.820914,8.239999,6.210000,8.105000,-0.389086,0.134999,-16.985604,-7.166278,1.372266,-7.166278,-16.985604,-0.130000,0.770000,-7,74,-6.727123,73.705244,-6.727123,73.705244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.943297,3.507656,36.454674,39.557045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.157208,1.619266,0.222039,0.019540,0.500486,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008528,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.053155,mpc,0,-126.340000,54.885000,5.669998,8.178058,6.040000,8.045000,-0.370002,0.133058,-17.534511,-5.641538,1.677214,-5.641538,-17.534511,-0.100000,0.770000,-4,56,-3.740297,56.432078,-3.740297,56.432078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.506659,4.652799,43.896599,47.994797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546228,1.730923,0.218390,0.024608,0.500353,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.063156,mpc,0,-126.340000,54.885000,5.518129,8.111670,5.870000,8.005000,-0.351871,0.106670,-17.473521,-4.177788,2.104141,-4.177788,-17.473521,-0.050000,0.630000,-8,50,-8.497710,50.020434,-8.497710,50.020434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.201837,5.924532,54.853158,59.872604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542592,1.446236,0.147749,0.015043,0.500316,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.073188,mpc,0,-126.340000,54.885000,5.365180,8.040768,5.690000,7.965000,-0.324820,0.075768,-17.107583,-4.787684,2.957996,-4.787684,-17.107583,-0.020000,0.610000,-14,50,-13.631953,49.807135,-13.631953,49.807135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.288560,7.016378,57.548952,62.284073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538272,1.415275,0.147484,0.015021,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.083310,mpc,0,-126.340000,54.885000,5.210460,7.964966,5.520000,7.915000,-0.309540,0.049966,-17.107583,-6.190445,2.348100,-6.190445,-17.107583,-0.050000,0.540000,-9,62,-8.841210,61.668541,-8.841210,61.668541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.180399,8.707539,57.003715,62.385357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559136,1.420535,0.178047,0.013201,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.093182,mpc,0,-126.340000,54.885000,5.059412,7.887036,5.360000,7.855000,-0.300588,0.032036,-17.595500,-8.934977,2.043152,-8.934977,-17.595500,-0.030000,0.580000,-7,76,-6.722188,76.029979,-6.722188,76.029979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.140289,11.283966,53.653676,58.312983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540022,1.433877,0.141096,0.016087,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.103307,mpc,0,-126.340000,54.885000,4.904587,7.803141,5.190000,7.765000,-0.285413,0.038141,-17.412531,-10.215758,1.372266,-10.215758,-17.412531,-0.110000,0.670000,4,76,3.559183,76.320746,3.559183,76.320746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.798337,13.540676,49.968977,53.566067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558343,1.445323,0.176525,0.014368,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.113309,mpc,0,-126.340000,54.885000,4.751973,7.716455,5.010000,7.675000,-0.258027,0.041455,-18.144407,-9.300914,2.226120,-9.300914,-18.144407,-0.070000,0.740000,9,60,8.844798,59.688664,8.844798,59.688664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.581550,15.588870,51.669200,55.158719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559001,1.429911,0.177079,0.015551,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.123188,mpc,0,-126.340000,54.885000,4.601824,7.627273,4.830000,7.615000,-0.228176,0.012273,-18.449355,-7.105289,2.348100,-7.105289,-18.449355,0.040000,0.700000,2,39,2.259371,38.771614,2.259371,38.771614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.737740,17.462279,61.078276,65.153705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551716,1.416833,0.177817,0.015005,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.133306,mpc,0,-126.340000,54.885000,4.448896,7.532414,4.650000,7.555000,-0.201104,-0.022586,-16.924615,-6.495393,2.043152,-6.495393,-16.924615,0.040000,0.550000,-7,40,-6.872837,40.045865,-6.872837,40.045865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.975495,19.629649,70.882354,77.241134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557329,1.416730,0.179311,0.013131,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.143188,mpc,0,-126.340000,54.885000,4.300658,7.436511,4.490000,7.475000,-0.189342,-0.038489,-16.009771,-8.569039,1.921172,-8.569039,-16.009771,0.040000,0.480000,-13,59,-13.096429,59.212496,-13.096429,59.212496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.916733,21.500120,68.961917,75.734224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547704,1.504095,0.176512,0.016092,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.153314,mpc,0,-126.340000,54.885000,4.150164,7.335065,4.330000,7.375000,-0.179836,-0.039935,-15.765812,-12.228415,1.372266,-12.228415,-15.765812,-0.010000,0.520000,-8,84,-7.524428,83.845370,-7.524428,83.845370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.201983,23.450577,61.826956,67.380533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557129,1.416718,0.175980,0.015095,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.163310,mpc,0,-126.340000,54.885000,4.003287,7.231961,4.180000,7.255000,-0.176713,-0.023039,-15.399875,-12.838311,2.226120,-12.838311,-15.399875,-0.050000,0.680000,-3,75,-3.189126,74.792646,-3.189126,74.792646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.601406,25.224461,55.888814,61.343139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556109,1.417013,0.179613,0.013188,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.173307,mpc,0,-126.340000,54.885000,3.858350,7.126097,4.030000,7.145000,-0.171650,-0.018903,-14.546020,-11.130602,1.921172,-11.130602,-14.546020,-0.040000,0.750000,-8,52,-8.193757,52.073954,-8.193757,52.073954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.926322,27.387293,59.406993,65.501884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557550,1.416845,0.176691,0.013994,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.183320,mpc,0,-126.340000,54.885000,3.715415,7.017502,3.890000,7.055000,-0.174585,-0.037498,-14.058103,-9.544873,1.616224,-9.544873,-14.058103,-0.030000,0.680000,-11,41,-10.740092,40.546795,-10.740092,40.546795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.271499,29.543525,66.624942,75.869756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556620,1.414452,0.175991,0.012886,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.193310,mpc,0,-126.340000,54.885000,3.575313,6.906801,3.750000,6.975000,-0.174687,-0.068199,-13.326228,-9.544873,0.579401,-9.544873,-13.326228,-0.040000,0.560000,-13,46,-12.561432,46.218400,-12.561432,46.218400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.682108,31.494837,68.281393,80.525464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556040,1.414551,0.175931,0.012868,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.203312,mpc,0,-126.340000,54.885000,3.437843,6.793830,3.630000,6.875000,-0.192157,-0.081170,-12.594353,-10.703675,0.579401,-10.703675,-12.594353,-0.100000,0.500000,-10,59,-9.696911,58.702610,-9.696911,58.702610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.980780,32.866722,64.590881,77.394321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555622,1.428534,0.178657,0.014373,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.213306,mpc,0,-126.340000,54.885000,3.303560,6.679028,3.520000,6.775000,-0.216440,-0.095972,-11.801488,-12.777322,0.884349,-12.777322,-11.801488,-0.080000,0.550000,-18,69,-18.309405,68.884171,-18.309405,68.884171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.353774,34.312325,60.594799,73.422901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567991,1.475926,0.201598,0.026483,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.223195,mpc,0,-126.340000,54.885000,3.173965,6.563742,3.410000,6.645000,-0.236035,-0.081258,-10.703675,-13.387218,1.189297,-13.387218,-10.703675,-0.110000,0.620000,-23,68,-22.713063,68.169623,-22.713063,68.169623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.400787,34.975441,57.538678,68.437627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564063,1.428543,0.202759,0.014707,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.233197,mpc,0,-126.340000,54.885000,3.046503,6.445673,3.310000,6.525000,-0.263497,-0.079327,-10.337738,-12.167426,1.006328,-12.167426,-10.337738,-0.150000,0.670000,-19,53,-18.986624,52.866937,-18.986624,52.866937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.999448,35.418286,55.001181,67.525553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548559,1.435650,0.202017,0.015931,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.243310,mpc,0,-126.340000,54.885000,2.921584,6.325019,3.210000,6.415000,-0.288416,-0.089981,-9.910810,-10.886644,0.274453,-10.886644,-9.910810,-0.180000,0.610000,-16,45,-15.830980,45.341814,-15.830980,45.341814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.759978,36.750984,58.272913,76.432913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561705,1.423103,0.189649,0.013350,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.253315,mpc,0,-126.340000,54.885000,2.802186,6.204634,3.110000,6.305000,-0.307814,-0.100366,-9.544873,-10.886644,0.213464,-10.886644,-9.544873,-0.150000,0.530000,-20,51,-19.643806,50.740067,-19.643806,50.740067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.778740,38.323051,62.163152,82.998094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558396,1.421135,0.190357,0.014234,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.263309,mpc,0,-126.340000,54.885000,2.687329,6.083600,3.020000,6.195000,-0.332671,-0.111400,-9.727842,-12.289405,0.518412,-12.289405,-9.727842,-0.160000,0.480000,-15,66,-14.730763,65.842345,-14.730763,65.842345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.186424,39.442517,63.462681,82.107446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557283,1.422879,0.189364,0.015540,0.502538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.273310,mpc,0,-126.340000,54.885000,2.577054,5.961938,2.920000,6.075000,-0.342946,-0.113062,-10.093779,-12.838311,1.128308,-12.838311,-10.093779,-0.150000,0.580000,-9,62,-8.808371,61.871744,-8.808371,61.871744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.978100,40.397947,60.518129,77.978857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557403,1.419438,0.186491,0.012538,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.283306,mpc,0,-126.340000,54.885000,2.471730,5.840031,2.830000,5.965000,-0.358270,-0.124969,-8.508050,-11.740498,0.823360,-11.740498,-8.508050,-0.120000,0.620000,-22,48,-21.878111,47.849801,-21.878111,47.849801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.495587,41.863973,62.877791,80.713587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558458,1.418843,0.187270,0.013649,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.293189,mpc,0,-126.340000,54.885000,2.372640,5.719444,2.750000,5.855000,-0.377360,-0.135556,-8.752008,-10.398727,0.274453,-10.398727,-8.752008,-0.130000,0.540000,-15,43,-14.927385,42.956508,-14.927385,42.956508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.417171,42.392203,72.121417,87.368387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539548,1.402721,0.151790,0.015791,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.303191,mpc,0,-126.340000,54.885000,2.277673,5.597578,2.670000,5.755000,-0.392327,-0.157422,-7.898153,-10.703675,0.396432,-10.703675,-7.898153,-0.150000,0.500000,-15,47,-15.025724,47.331119,-15.025724,47.331119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.541336,43.537922,71.283460,90.524555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548370,1.435539,0.182610,0.017962,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.313306,mpc,0,-126.340000,54.885000,2.187303,5.474782,2.590000,5.645000,-0.402697,-0.170218,-7.410237,-10.764665,0.274453,-10.764665,-7.410237,-0.150000,0.490000,-14,49,-14.298946,48.608998,-14.298946,48.608998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.151859,44.419972,72.826994,90.931186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557851,1.422173,0.181490,0.014697,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.323313,mpc,0,-126.340000,54.885000,2.103685,5.353959,2.520000,5.545000,-0.416315,-0.191041,-7.166278,-11.801488,-0.091484,-11.801488,-7.166278,-0.140000,0.490000,-13,56,-13.243116,56.242282,-13.243116,56.242282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.657975,45.875630,74.941388,92.176543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557349,1.418334,0.182615,0.013410,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.333309,mpc,0,-126.340000,54.885000,2.026096,5.234177,2.460000,5.435000,-0.433904,-0.200823,-6.434403,-11.618519,0.518412,-11.618519,-6.434403,-0.110000,0.520000,-19,53,-18.877990,52.677872,-18.877990,52.677872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.575267,47.338288,73.541901,88.949248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557539,1.416598,0.192504,0.013681,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.343191,mpc,0,-126.340000,54.885000,1.955385,5.116884,2.400000,5.325000,-0.444615,-0.208116,-6.007476,-10.520706,0.335443,-10.520706,-6.007476,-0.140000,0.540000,-14,42,-13.511737,42.491171,-13.511737,42.491171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.075970,48.273937,74.748034,88.580598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547562,1.417171,0.196693,0.016160,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.353308,mpc,0,-126.340000,54.885000,1.889330,4.998215,2.350000,5.225000,-0.460670,-0.226785,-5.153621,-10.276748,-0.152474,-10.276748,-5.153621,-0.130000,0.490000,-17,44,-16.742704,44.382643,-16.742704,44.382643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.133428,50.176187,75.933992,92.924985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557498,1.522963,0.207244,0.017462,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.363168,mpc,0,-126.340000,54.885000,1.831246,4.884149,2.300000,5.125000,-0.468754,-0.240851,-4.787684,-10.154769,-0.274453,-10.154769,-4.787684,-0.130000,0.460000,-14,47,-14.404825,46.797065,-14.404825,46.797065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.940472,51.516448,77.719285,93.727831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577839,1.495044,0.210413,0.017781,0.500497,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.373157,mpc,0,-126.340000,54.885000,1.778865,4.770440,2.250000,5.035000,-0.471135,-0.264560,-4.360757,-10.398727,0.518412,-10.398727,-4.360757,-0.130000,0.450000,-12,50,-11.760572,49.702103,-11.760572,49.702103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.039110,53.313332,78.912123,95.986815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552208,1.775868,0.256631,0.044772,0.501035,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.383157,mpc,0,-126.340000,54.885000,1.733031,4.658670,2.220000,4.935000,-0.486969,-0.276330,-3.750861,-11.069613,0.457422,-11.069613,-3.750861,-0.120000,0.480000,-13,54,-13.372526,53.721765,-13.372526,53.721765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.268389,56.080395,79.883098,97.452492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554114,1.473277,0.201851,0.017913,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.393156,mpc,0,-126.340000,54.885000,1.693903,4.549217,2.190000,4.835000,-0.496097,-0.285783,-2.897006,-10.886644,-0.091484,-10.886644,-2.897006,-0.110000,0.510000,-16,51,-16.432173,51.218509,-16.432173,51.218509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.215594,58.707324,78.494167,94.898631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564766,1.687151,0.221591,0.027905,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.403157,mpc,0,-126.340000,54.885000,1.661534,4.442271,2.170000,4.745000,-0.508466,-0.302729,-2.287110,-9.605862,-0.762370,-9.605862,-2.287110,-0.120000,0.520000,-15,41,-14.742933,40.769291,-14.742933,40.769291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.207022,60.708604,77.527363,94.203573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547890,1.481066,0.203480,0.017629,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.413166,mpc,0,-126.340000,54.885000,1.635960,4.337977,2.160000,4.655000,-0.524040,-0.317023,-0.884349,-8.873987,-0.457422,-8.873987,-0.884349,-0.100000,0.470000,-24,40,-23.888316,40.134519,-23.888316,40.134519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.268390,63.048708,78.311881,98.260359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553032,1.449951,0.198241,0.014261,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.423154,mpc,0,-126.340000,54.885000,1.617271,4.236847,2.160000,4.565000,-0.542729,-0.328153,-0.823360,-9.178935,-0.152474,-9.178935,-0.823360,-0.150000,0.430000,-14,48,-13.690614,48.335650,-13.690614,48.335650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.751007,64.235345,79.577879,99.193315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541200,1.431727,0.157948,0.012451,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.433154,mpc,0,-126.340000,54.885000,1.605399,4.138736,2.150000,4.455000,-0.544601,-0.316264,-0.457422,-11.191592,-0.091484,-11.191592,-0.457422,-0.150000,0.440000,-11,69,-10.717532,68.595256,-10.717532,68.595256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.469463,67.184945,75.955505,99.895026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539777,1.395680,0.151275,0.012560,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.443310,mpc,0,-126.340000,54.885000,1.600335,4.042510,2.160000,4.345000,-0.559665,-0.302490,0.335443,-11.679509,-0.213464,-11.679509,0.335443,-0.130000,0.540000,-15,69,-15.279862,69.132999,-15.279862,69.132999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.920564,69.987342,74.795224,98.397486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558289,1.408255,0.178709,0.013963,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.453306,mpc,0,-126.340000,54.885000,1.602197,3.951358,2.170000,4.235000,-0.567803,-0.283642,0.762370,-9.727842,-0.213464,-9.727842,0.762370,-0.130000,0.630000,-13,50,-13.270662,50.247881,-13.270662,50.247881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.246032,72.722498,76.299138,99.888311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558592,1.408448,0.189379,0.012712,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.463311,mpc,0,-126.340000,54.885000,1.610806,3.863833,2.170000,4.155000,-0.559194,-0.291167,1.006328,-8.325081,-0.518412,-8.325081,1.006328,-0.120000,0.580000,-9,45,-9.061716,45.299715,-9.061716,45.299715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.781198,76.169524,77.493124,105.677381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559510,1.407693,0.177058,0.013886,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.473307,mpc,0,-126.340000,54.885000,1.626070,3.780259,2.190000,4.085000,-0.563930,-0.304741,0.884349,-7.166278,-0.030495,-7.166278,0.884349,-0.100000,0.500000,-4,45,-4.208827,45.460411,-4.208827,45.460411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.084209,78.882789,75.733865,105.399686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558392,1.407043,0.179618,0.014976,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.483305,mpc,0,-126.340000,54.885000,1.647900,3.700714,2.200000,4.005000,-0.552100,-0.304286,1.555235,-7.654195,-0.457422,-7.654195,1.555235,-0.080000,0.460000,-5,57,-5.498732,57.008242,-5.498732,57.008242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.368894,81.376829,76.958856,106.850166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557673,1.405311,0.180784,0.012880,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.493155,mpc,0,-126.340000,54.885000,1.675711,3.626442,2.230000,3.925000,-0.554289,-0.298558,2.226120,-9.300914,-0.823360,-9.300914,2.226120,-0.040000,0.500000,-12,72,-11.805999,71.834868,-11.805999,71.834868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.326435,83.408511,77.084223,103.803170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538580,1.393999,0.136371,0.012803,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007586,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.503307,mpc,0,-126.340000,54.885000,1.710784,3.554287,2.250000,3.835000,-0.539216,-0.280713,2.226120,-9.971800,-0.640391,-9.971800,2.226120,-0.090000,0.600000,1,75,0.759534,74.953171,0.759534,74.953171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.389584,84.684699,73.603836,99.628008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557289,1.407373,0.176971,0.013948,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.513182,mpc,0,-126.340000,54.885000,1.750976,3.488526,2.280000,3.765000,-0.529024,-0.276474,2.348100,-7.776174,-0.762370,-7.776174,2.348100,-0.040000,0.670000,1,55,0.656260,55.332665,0.656260,55.332665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.189170,86.467415,74.747516,105.242641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539940,1.395670,0.139646,0.015945,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.523304,mpc,0,-126.340000,54.885000,1.798217,3.425759,2.310000,3.705000,-0.511783,-0.279241,2.165131,-4.543725,-0.152474,-4.543725,2.165131,-0.020000,0.610000,7,38,7.479103,37.548477,7.479103,37.548477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.808744,88.528522,80.278330,112.026848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559312,1.404515,0.179003,0.014213,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.533304,mpc,0,-126.340000,54.885000,1.850683,3.368486,2.350000,3.665000,-0.499317,-0.296514,2.714037,-3.384923,-0.579401,-3.384923,2.714037,0.000000,0.500000,7,40,7.045225,39.915810,7.045225,39.915810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.371042,89.849485,80.804792,113.936711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557233,1.405639,0.178895,0.014745,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.543312,mpc,0,-126.340000,54.885000,1.908745,3.315971,2.380000,3.625000,-0.471255,-0.309029,3.445913,-5.275601,-0.701380,-5.275601,3.445913,0.020000,0.420000,5,66,4.655098,66.045247,4.655098,66.045247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.604218,90.819108,84.421273,114.451987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558292,1.404719,0.176613,0.013383,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.553305,mpc,0,-126.340000,54.885000,1.972010,3.268431,2.420000,3.565000,-0.447990,-0.296569,3.994819,-6.556382,0.091484,-6.556382,3.994819,0.030000,0.510000,4,75,4.128772,75.345902,4.128772,75.345902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.585398,89.978029,79.721862,106.527786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557045,1.412897,0.178314,0.014285,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.563305,mpc,0,-126.340000,54.885000,2.040364,3.225825,2.460000,3.505000,-0.419636,-0.279175,4.360757,-6.190445,-0.579401,-6.190445,4.360757,0.040000,0.620000,6,69,5.950651,68.979141,5.950651,68.979141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.353190,89.464861,80.361944,107.931829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556270,1.402770,0.176126,0.012993,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.573307,mpc,0,-126.340000,54.885000,2.113488,3.188253,2.510000,3.455000,-0.396512,-0.266747,4.482736,-3.445913,0.213464,-3.445913,4.482736,0.060000,0.700000,9,45,8.792973,44.669705,8.792973,44.669705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.192830,88.738688,81.966543,109.621561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558029,1.402877,0.176943,0.013355,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.583305,mpc,0,-126.340000,54.885000,2.191044,3.155792,2.550000,3.435000,-0.358956,-0.279208,4.055809,-1.982162,-0.274453,-1.982162,4.055809,0.060000,0.610000,20,43,19.934789,43.209730,19.934789,43.209730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.716223,88.557900,81.621659,111.411732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557164,1.493944,0.193288,0.014960,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.593308,mpc,0,-126.340000,54.885000,2.272787,3.128455,2.600000,3.405000,-0.327213,-0.276545,3.750861,-2.226120,-0.457422,-2.226120,3.750861,0.090000,0.480000,25,62,25.225315,61.987410,25.225315,61.987410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.072081,87.778781,80.904526,109.817773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556585,1.402888,0.179355,0.013903,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.603307,mpc,0,-126.340000,54.885000,2.358306,3.106301,2.640000,3.375000,-0.281694,-0.268699,4.177788,-3.445913,-0.457422,-3.445913,4.177788,0.130000,0.520000,23,75,22.748474,74.640139,22.748474,74.640139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.984675,85.434286,82.485916,106.001303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557791,1.402247,0.176631,0.013550,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.613290,mpc,0,-126.340000,54.885000,2.447146,3.089360,2.700000,3.355000,-0.252854,-0.265640,5.702528,-3.079975,-0.396432,-3.079975,5.702528,0.170000,0.640000,9,66,8.812645,66.040415,8.812645,66.040415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.672319,82.063210,85.139067,106.739849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556800,1.403422,0.177665,0.014725,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.623192,mpc,0,-126.340000,54.885000,2.538329,3.077674,2.770000,3.335000,-0.231671,-0.257326,6.678361,-1.128308,0.091484,-1.128308,6.678361,0.160000,0.670000,5,52,5.040027,52.152468,5.040027,52.152468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.110052,78.959285,86.699919,107.787302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558216,1.429338,0.179311,0.016106,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.633309,mpc,0,-126.340000,54.885000,2.634241,3.070995,2.840000,3.335000,-0.205759,-0.264005,7.105289,0.518412,-0.335443,0.518412,7.105289,0.150000,0.590000,7,49,6.795724,49.279607,6.795724,49.279607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.765574,76.274575,82.596482,105.259345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557280,1.404297,0.177518,0.014225,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.643308,mpc,0,-126.340000,54.885000,2.731397,3.069601,2.920000,3.345000,-0.188603,-0.275399,7.776174,0.884349,-1.128308,0.884349,7.776174,0.130000,0.530000,6,55,6.370356,55.054730,6.370356,55.054730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.474011,73.552873,76.448047,102.249193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558057,1.403033,0.177313,0.014465,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.653307,mpc,0,-126.340000,54.885000,2.830475,3.073355,3.000000,3.345000,-0.169525,-0.271645,8.020133,0.579401,-0.640391,0.579401,8.020133,0.110000,0.520000,9,64,8.918458,63.632041,8.918458,63.632041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.618389,70.588553,73.680498,99.952741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556908,1.405882,0.177685,0.013214,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.663318,mpc,0,-126.340000,54.885000,2.931199,3.082229,3.090000,3.355000,-0.158801,-0.272771,8.264091,-0.213464,-0.030495,-0.213464,8.264091,0.140000,0.570000,4,70,3.712714,70.266043,3.712714,70.266043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.619221,67.417073,75.693823,98.720219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556976,1.402910,0.178001,0.012648,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.673308,mpc,0,-126.340000,54.885000,3.032802,3.096135,3.180000,3.355000,-0.147198,-0.258865,9.361904,0.396432,0.396432,0.396432,9.361904,0.140000,0.630000,-5,66,-5.383888,65.663611,-5.383888,65.663611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.139884,63.870695,77.463724,97.503613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556816,1.408914,0.178124,0.014160,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.683309,mpc,0,-126.340000,54.885000,3.135190,3.115048,3.270000,3.375000,-0.134810,-0.259952,9.422894,2.043152,-0.213464,2.043152,9.422894,0.110000,0.660000,-2,53,-1.790945,53.431425,-1.790945,53.431425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.768374,60.673125,78.820313,96.794706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557745,1.403783,0.175931,0.013563,0.502098,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.693260,mpc,0,-126.340000,54.885000,3.237283,3.138745,3.370000,3.395000,-0.132717,-0.256255,9.117946,1.921172,-1.128308,1.921172,9.117946,0.070000,0.620000,5,62,5.169280,62.004770,5.169280,62.004770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.612299,58.835900,81.732646,99.574214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556475,1.404994,0.177251,0.014323,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.703304,mpc,0,-126.340000,54.885000,3.340113,3.167512,3.460000,3.415000,-0.119887,-0.247488,8.934977,3.079975,-0.274453,3.079975,8.934977,0.090000,0.590000,4,61,4.408262,60.690318,4.408262,60.690318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.453054,55.417914,79.426818,93.690141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558664,1.405703,0.195641,0.015675,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.713187,mpc,0,-126.340000,54.885000,3.440621,3.200472,3.560000,3.445000,-0.119379,-0.244528,8.569039,2.897006,-0.335443,2.897006,8.569039,0.090000,0.590000,5,66,5.350923,66.353882,5.350923,66.353882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.713378,52.898635,79.146031,93.805766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551520,1.481512,0.195978,0.019891,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.723188,mpc,0,-126.340000,54.885000,3.541223,3.238424,3.640000,3.475000,-0.098777,-0.236576,7.776174,3.384923,0.274453,3.384923,7.776174,0.100000,0.630000,10,64,10.267709,63.716452,10.267709,63.716452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.905307,49.751908,76.694708,89.224531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547263,1.417949,0.179545,0.015065,0.500273,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.733191,mpc,0,-126.340000,54.885000,3.640262,3.280886,3.720000,3.505000,-0.079738,-0.224114,7.593205,2.897006,-0.762370,2.897006,7.593205,0.090000,0.630000,12,72,11.875776,72.464622,11.875776,72.464622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.694658,47.390257,78.095028,90.880142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538907,1.402430,0.141289,0.011916,0.500320,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.743188,mpc,0,-126.340000,54.885000,3.737192,3.327687,3.800000,3.535000,-0.062808,-0.207313,5.946486,2.836017,-0.640391,2.836017,5.946486,0.080000,0.660000,25,76,25.408714,76.091580,25.408714,76.091580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.047741,44.504272,74.832680,85.937073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539388,1.398247,0.143584,0.013528,0.500272,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.753193,mpc,0,-126.340000,54.885000,3.831707,3.378763,3.860000,3.575000,-0.028293,-0.196237,5.519559,4.726694,-0.579401,4.726694,5.519559,0.110000,0.710000,26,61,25.652286,60.759965,25.652286,60.759965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.783826,40.585120,75.394075,86.344628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540145,1.395275,0.147696,0.013045,0.500186,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.763310,mpc,0,-126.340000,54.885000,3.924264,3.434559,3.930000,3.625000,-0.005736,-0.190441,5.641538,5.214611,-0.091484,5.214611,5.641538,0.170000,0.660000,15,64,14.666398,64.276662,14.666398,64.276662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.017797,37.658503,78.590478,92.477932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558309,1.407996,0.181364,0.013212,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.773310,mpc,0,-126.340000,54.885000,4.012311,3.493649,3.990000,3.685000,0.022311,-0.191351,5.641538,5.397580,-0.152474,5.397580,5.641538,0.200000,0.640000,8,68,7.931831,67.809743,7.931831,67.809743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.385513,34.345118,75.116163,86.899327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557758,1.405745,0.180899,0.012919,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.783308,mpc,0,-126.340000,54.885000,4.096475,3.556478,4.060000,3.735000,0.036475,-0.178522,5.946486,5.458569,-0.091484,5.458569,5.946486,0.170000,0.660000,5,70,4.750925,69.785177,4.750925,69.785177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.191362,31.077605,74.876757,83.714526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558833,1.406204,0.178206,0.013841,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.793318,mpc,0,-126.340000,54.885000,4.176411,3.622950,4.120000,3.795000,0.056411,-0.172050,4.665705,5.458569,0.152474,5.458569,4.665705,0.150000,0.670000,14,73,14.319229,72.542664,14.319229,72.542664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.410844,28.217473,75.091776,81.800299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559494,1.418244,0.183621,0.013574,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.803307,mpc,0,-126.340000,54.885000,4.251439,3.692675,4.170000,3.855000,0.081439,-0.162325,4.726694,5.519559,-0.213464,5.519559,4.726694,0.140000,0.700000,12,73,11.752783,72.901001,11.752783,72.901001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.524684,25.230498,77.416285,82.904077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559086,1.409384,0.179914,0.012278,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.813313,mpc,0,-126.340000,54.885000,4.321399,3.765705,4.220000,3.925000,0.101399,-0.159295,3.323933,6.556382,0.213464,6.556382,3.323933,0.150000,0.710000,18,66,18.090299,66.392793,18.090299,66.392793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.032612,22.134792,76.974630,82.000626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558443,1.409189,0.177153,0.013646,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.823306,mpc,0,-126.340000,54.885000,4.385664,3.841629,4.260000,4.005000,0.125664,-0.163371,2.836017,7.349247,0.335443,7.349247,2.836017,0.160000,0.690000,17,63,17.024591,63.233617,17.024591,63.233617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.600354,19.289657,78.497809,83.861025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558351,1.408493,0.180662,0.012841,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.833314,mpc,0,-126.340000,54.885000,4.443997,3.920451,4.290000,4.085000,0.153997,-0.164549,2.592058,8.630029,-0.335443,8.630029,2.592058,0.170000,0.650000,14,58,13.607644,58.162304,13.607644,58.162304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.000215,16.197146,78.862417,85.485729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560593,1.407594,0.178454,0.013746,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.843290,mpc,0,-126.340000,54.885000,4.495743,4.001584,4.320000,4.165000,0.175743,-0.163416,1.799193,7.898153,-0.213464,7.898153,1.799193,0.190000,0.620000,12,69,11.898377,68.569021,11.898377,68.569021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.819642,13.895019,79.690293,86.533116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559961,1.407352,0.180047,0.014040,0.500251,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.853183,mpc,0,-126.340000,54.885000,4.540368,4.084349,4.340000,4.235000,0.200368,-0.150651,0.823360,6.495393,0.274453,6.495393,0.823360,0.160000,0.650000,18,81,17.972756,80.756511,17.972756,80.756511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.064204,11.611651,77.985990,85.731008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539934,1.393350,0.140232,0.013690,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.863304,mpc,0,-126.340000,54.885000,4.578755,4.171187,4.360000,4.305000,0.218755,-0.133813,0.457422,6.739351,0.640391,6.739351,0.457422,0.160000,0.720000,15,76,14.732372,76.001508,14.732372,76.001508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.107515,9.017355,78.218445,86.832684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559598,1.407553,0.176540,0.013191,0.500533,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.873310,mpc,0,-126.340000,54.885000,4.609111,4.258939,4.370000,4.385000,0.239111,-0.126061,0.274453,8.630029,0.457422,8.630029,0.274453,0.190000,0.760000,6,58,6.084437,58.489475,6.084437,58.489475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.779940,6.707983,80.203145,89.498750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558660,1.406343,0.176421,0.013568,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.883311,mpc,0,-126.340000,54.885000,4.631572,4.348321,4.370000,4.495000,0.261572,-0.146679,-0.640391,10.215758,0.213464,10.215758,-0.640391,0.160000,0.690000,11,50,11.294023,50.144577,11.294023,50.144577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.425975,5.582932,81.682509,89.517207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554218,1.406360,0.177404,0.013675,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.893308,mpc,0,-126.340000,54.885000,4.645823,4.439090,4.370000,4.595000,0.275823,-0.155910,-1.494245,10.520706,0.274453,10.520706,-1.494245,0.140000,0.590000,14,56,14.095615,56.315429,14.095615,56.315429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.273401,5.014184,82.896190,89.028808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557518,1.405475,0.177509,0.013164,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.903312,mpc,0,-126.340000,54.885000,4.651572,4.531119,4.360000,4.695000,0.291572,-0.163881,-1.616224,9.117946,0.091484,9.117946,-1.616224,0.150000,0.570000,6,70,5.696138,69.657248,5.696138,69.657248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.388972,4.507036,80.250157,86.838160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557018,1.416061,0.176717,0.012756,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.913310,mpc,0,-126.340000,54.885000,4.648523,4.624033,4.340000,4.785000,0.308523,-0.160967,-2.653048,8.203101,0.274453,8.203101,-2.653048,0.160000,0.630000,4,73,4.455659,73.033571,4.455659,73.033571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.178100,3.361805,75.293953,84.556414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557629,1.418088,0.172362,0.014957,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.923309,mpc,0,-126.340000,54.885000,4.636416,4.717655,4.320000,4.875000,0.316416,-0.157345,-2.653048,7.593205,0.274453,7.593205,-2.653048,0.140000,0.690000,-2,73,-2.381673,73.070195,-2.381673,73.070195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.954206,3.219087,74.462633,81.314176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556923,1.405448,0.177467,0.012422,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.933184,mpc,0,-126.340000,54.885000,4.615331,4.810573,4.300000,4.955000,0.315331,-0.144427,-2.897006,8.873987,0.274453,8.873987,-2.897006,0.120000,0.710000,-8,62,-7.594502,61.852175,-7.594502,61.852175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.974875,3.184487,72.596396,78.340342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540263,1.392610,0.135665,0.014398,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.943187,mpc,0,-126.340000,54.885000,4.584500,4.904913,4.270000,5.065000,0.314500,-0.160087,-3.445913,10.459717,0.213464,10.459717,-3.445913,0.080000,0.680000,-7,49,-7.497566,49.267885,-7.497566,49.267885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.537566,3.628497,73.381085,77.405725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549848,1.409959,0.178353,0.017905,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.953184,mpc,0,-126.340000,54.885000,4.543969,4.999163,4.240000,5.165000,0.303969,-0.165837,-3.933829,10.520706,-0.213464,10.520706,-3.933829,0.060000,0.590000,-12,55,-11.612816,55.216057,-11.612816,55.216057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.557879,5.005388,75.236073,81.430189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539896,1.400045,0.147285,0.015899,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.963306,mpc,0,-126.340000,54.885000,4.492850,5.094312,4.210000,5.275000,0.282850,-0.180688,-3.994819,9.117946,0.152474,9.117946,-3.994819,0.030000,0.560000,-20,68,-20.156079,67.504040,-20.156079,67.504040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.181254,5.938963,72.478267,77.386388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558708,1.412820,0.177016,0.017574,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.973263,mpc,0,-126.340000,54.885000,4.432515,5.187390,4.170000,5.365000,0.262515,-0.177610,-4.787684,8.508050,0.945339,8.508050,-4.787684,-0.020000,0.620000,-20,67,-19.809828,67.041043,-19.809828,67.041043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.256502,6.394506,67.487685,70.719221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558414,1.407458,0.176402,0.015729,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.983306,mpc,0,-126.340000,54.885000,4.361427,5.280514,4.130000,5.445000,0.231427,-0.164486,-5.458569,7.471226,0.213464,7.471226,-5.458569,-0.050000,0.650000,-24,73,-23.806940,72.760495,-23.806940,72.760495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.286443,7.924395,66.267219,68.958764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557633,1.407937,0.179375,0.013403,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.993305,mpc,0,-126.340000,54.885000,4.280349,5.372220,4.070000,5.525000,0.210349,-0.152780,-7.044299,6.983309,0.823360,6.983309,-7.044299,-0.120000,0.690000,-14,73,-13.875858,73.284636,-13.875858,73.284636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.597030,9.054499,60.814979,61.661807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556768,1.404165,0.174753,0.012346,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.003306,mpc,0,-126.340000,54.885000,4.188888,5.462710,4.000000,5.605000,0.188888,-0.142290,-8.142112,7.105289,0.579401,7.105289,-8.142112,-0.120000,0.710000,-16,70,-16.218365,69.894388,-16.218365,69.894388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.673429,10.034748,60.884288,61.981519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556483,1.407902,0.176053,0.013917,0.500491,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.013257,mpc,0,-126.340000,54.885000,4.087551,5.551282,3.920000,5.685000,0.167551,-0.133718,-9.117946,8.081122,1.311276,8.081122,-9.117946,-0.150000,0.690000,-16,63,-15.994340,62.645972,-15.994340,62.645972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.648187,10.752162,59.568265,60.751113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557846,1.409129,0.176026,0.016170,0.500538,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.023306,mpc,0,-126.340000,54.885000,3.974711,5.639027,3.830000,5.775000,0.144711,-0.135973,-10.154769,8.447060,1.067318,8.447060,-10.154769,-0.110000,0.680000,-25,58,-24.550596,57.946677,-24.550596,57.946677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.967120,11.572538,59.219304,61.765225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557018,1.406313,0.178198,0.014089,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.033306,mpc,0,-126.340000,54.885000,3.851958,5.724411,3.730000,5.865000,0.121958,-0.140589,-10.154769,7.715185,1.189297,7.715185,-10.154769,-0.170000,0.640000,-30,65,-29.829510,64.653811,-29.829510,64.653811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.028348,12.696365,57.104706,60.193917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559771,1.404980,0.167174,0.013594,0.500533,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.043186,mpc,0,-126.340000,54.885000,3.720450,5.806663,3.630000,5.935000,0.090450,-0.128337,-11.679509,6.495393,1.616224,6.495393,-11.679509,-0.250000,0.640000,-20,74,-19.971163,73.975766,-19.971163,73.975766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.964418,13.683156,52.319817,53.509453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555797,1.407330,0.177724,0.013397,0.501152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.053185,mpc,0,-126.340000,54.885000,3.577059,5.887561,3.510000,5.995000,0.067059,-0.107439,-12.899301,4.726694,1.494245,4.726694,-12.899301,-0.200000,0.690000,-28,84,-28.261999,83.749202,-28.261999,83.749202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.286229,14.498425,50.876035,50.387825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540616,1.398545,0.142406,0.014170,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.063189,mpc,0,-126.340000,54.885000,3.423296,5.965936,3.390000,6.055000,0.033296,-0.089064,-14.119093,4.726694,1.616224,4.726694,-14.119093,-0.300000,0.760000,-18,77,-18.440297,77.044308,-18.440297,77.044308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.900137,15.102291,48.015653,45.520896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537849,1.395808,0.138711,0.015062,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.073304,mpc,0,-126.340000,54.885000,3.257465,6.042363,3.240000,6.115000,0.017465,-0.072637,-14.728989,5.641538,2.226120,5.641538,-14.728989,-0.210000,0.790000,-35,65,-35.366689,64.944129,-35.366689,64.944129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.418874,15.709116,50.264151,48.872663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557444,1.414632,0.188858,0.013731,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.083305,mpc,0,-126.340000,54.885000,3.083386,6.114948,3.100000,6.185000,-0.016614,-0.070052,-15.643833,6.251434,2.165131,6.251434,-15.643833,-0.240000,0.740000,-37,61,-36.942232,61.134251,-36.942232,61.134251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.910071,16.796177,50.313760,51.350085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558443,1.412825,0.174843,0.014162,0.500576,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.093308,mpc,0,-126.340000,54.885000,2.899357,6.184396,2.950000,6.255000,-0.050643,-0.070604,-16.924615,6.434403,1.372266,6.434403,-16.924615,-0.310000,0.680000,-29,62,-29.189877,61.817146,-29.189877,61.817146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.950400,17.696260,49.189996,50.713464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556315,1.408618,0.175198,0.013253,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.103307,mpc,0,-126.340000,54.885000,2.705694,6.250479,2.780000,6.315000,-0.074306,-0.064521,-18.388365,4.665705,1.677214,4.665705,-18.388365,-0.300000,0.640000,-29,77,-29.189435,77.260889,-29.189435,77.260889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.641835,18.826182,49.878763,51.961590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558299,1.417311,0.177090,0.014076,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.113256,mpc,0,-126.340000,54.885000,2.503543,6.312757,2.600000,6.355000,-0.096457,-0.042243,-19.669147,2.165131,2.043152,2.165131,-19.669147,-0.260000,0.710000,-35,91,-35.152385,90.771515,-35.152385,90.771515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.989537,19.453872,46.574030,45.827211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557801,1.407882,0.183998,0.016611,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.123306,mpc,0,-126.340000,54.885000,2.290016,6.371978,2.400000,6.395000,-0.109984,-0.023022,-21.254876,1.555235,2.531068,1.555235,-21.254876,-0.290000,0.810000,-28,86,-28.224104,85.681424,-28.224104,85.681424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.538916,19.767224,43.645416,40.945220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555469,1.407721,0.189056,0.012941,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.133310,mpc,0,-126.340000,54.885000,2.068378,6.427098,2.190000,6.435000,-0.121622,-0.007902,-22.352689,3.811850,2.409089,3.811850,-22.352689,-0.280000,0.870000,-28,59,-28.394094,59.217007,-28.394094,59.217007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.890059,19.677728,47.380408,46.509215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558375,1.408733,0.176677,0.013567,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.143305,mpc,0,-126.340000,54.885000,1.838179,6.478201,1.970000,6.495000,-0.131821,-0.016799,-22.840606,6.007476,2.287110,6.007476,-22.840606,-0.260000,0.770000,-35,44,-34.762784,44.277487,-34.762784,44.277487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.604622,19.960600,53.309949,58.959119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555956,1.408650,0.178183,0.012279,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.153156,mpc,0,-126.340000,54.885000,1.603024,6.524554,1.740000,6.545000,-0.136976,-0.020446,-23.633471,4.116798,2.531068,4.116798,-23.633471,-0.290000,0.600000,-33,70,-32.722736,70.293438,-32.722736,70.293438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.056535,20.728303,55.220647,64.490820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555008,1.409960,0.177103,0.013445,0.500412,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.163303,mpc,0,-126.340000,54.885000,1.352509,6.568009,1.500000,6.575000,-0.147491,-0.006991,-24.304356,1.311276,2.531068,1.311276,-24.304356,-0.310000,0.630000,-34,89,-33.622422,89.078551,-33.622422,89.078551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.052187,20.580761,49.165684,53.556025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556857,1.409301,0.190455,0.013100,0.502423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.173308,mpc,0,-126.340000,54.885000,1.097618,6.606473,1.250000,6.595000,-0.152382,0.011473,-25.402169,-0.457422,2.775027,-0.457422,-25.402169,-0.320000,0.770000,-31,89,-31.185459,89.423551,-31.185459,89.423551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.346166,20.318251,45.365147,46.341382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557078,1.410217,0.187004,0.013121,0.500469,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.183309,mpc,0,-126.340000,54.885000,0.835376,6.640463,0.990000,6.615000,-0.154624,0.025463,-26.438993,-0.030495,3.201954,-0.030495,-26.438993,-0.310000,0.850000,-30,76,-30.183319,75.803599,-30.183319,75.803599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.969925,20.376529,46.388164,47.683942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557460,1.411007,0.189015,0.013571,0.500399,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.193304,mpc,0,-126.340000,54.885000,0.566176,6.669888,0.710000,6.635000,-0.143824,0.034888,-28.451649,1.555235,3.506902,1.555235,-28.451649,-0.310000,0.830000,-17,61,-17.359466,60.795028,-17.359466,60.795028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.705504,20.504315,49.064780,53.972114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555758,1.410855,0.176865,0.013878,0.500554,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.203188,mpc,0,-126.340000,54.885000,0.293406,6.694428,0.430000,6.665000,-0.136594,0.029428,-30.525296,3.018985,3.567892,3.018985,-30.525296,-0.250000,0.750000,-11,51,-10.826095,50.737396,-10.826095,50.737396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.194998,20.182358,52.748713,62.597316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538824,1.400894,0.134457,0.014917,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.213312,mpc,0,-126.340000,54.885000,0.007628,6.714792,0.120000,6.695000,-0.112372,0.019792,-30.830244,2.287110,3.079975,2.287110,-30.830244,-0.180000,0.630000,-20,62,-20.088429,61.740902,-20.088429,61.740902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.803985,19.655135,53.741300,67.630445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557742,1.411255,0.166319,0.014991,0.500330,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.223307,mpc,0,-126.340000,54.885000,-0.280433,6.730094,-0.180000,6.725000,-0.100433,0.005094,-30.159358,-0.945339,2.897006,-0.945339,-30.159358,-0.180000,0.610000,-31,85,-31.286591,84.643404,-31.286591,84.643404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.374822,18.513391,46.782349,58.693820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556330,1.582564,0.199733,0.025079,0.500851,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.233162,mpc,0,-126.340000,54.885000,-0.569745,6.740454,-0.460000,6.715000,-0.109745,0.025454,-30.403317,-2.592058,3.567892,-2.592058,-30.403317,-0.240000,0.730000,-28,86,-28.126031,85.947303,-28.126031,85.947303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.909037,17.265487,37.768384,44.987004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561497,1.529873,0.210415,0.019156,0.501298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.243155,mpc,0,-126.340000,54.885000,-0.868097,6.746126,-0.760000,6.695000,-0.108097,0.051126,-29.305504,-2.836017,3.506902,-2.836017,-29.305504,-0.270000,0.830000,-38,77,-37.743254,76.608322,-37.743254,76.608322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.531474,17.323167,39.961740,46.627624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548479,1.712809,0.263038,0.033060,0.792295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008361,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.253162,mpc,0,-126.340000,54.885000,-1.171374,6.746894,-1.050000,6.695000,-0.121374,0.051894,-29.549462,-0.701380,3.079975,-0.701380,-29.549462,-0.320000,0.810000,-34,56,-33.725786,56.156777,-33.725786,56.156777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.462134,17.387325,41.860616,49.824890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558599,1.469073,0.191763,0.019193,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.263156,mpc,0,-126.340000,54.885000,-1.478359,6.742733,-1.350000,6.695000,-0.128359,0.047733,-30.891234,0.091484,3.201954,0.091484,-30.891234,-0.340000,0.730000,-23,51,-22.576263,51.196854,-22.576263,51.196854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.185400,17.849138,48.228597,60.278841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563359,1.769741,0.227444,0.037051,0.501007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.273158,mpc,0,-126.340000,54.885000,-1.789141,6.733628,-1.670000,6.695000,-0.119141,0.038628,-31.867067,-1.433256,3.262944,-1.433256,-31.867067,-0.310000,0.620000,-19,68,-19.424012,68.204705,-19.424012,68.204705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.457867,18.859900,51.690549,66.156495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550630,1.560167,0.193110,0.020145,0.502638,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.283246,mpc,0,-126.340000,54.885000,-2.105727,6.719436,-2.000000,6.685000,-0.105727,0.034436,-32.111026,-3.079975,3.811850,-3.079975,-32.111026,-0.250000,0.630000,-26,77,-26.399736,76.755885,-26.399736,76.755885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.552985,19.137981,47.318069,59.406038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570074,1.752643,0.237363,0.036504,0.500894,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.293160,mpc,0,-126.340000,54.885000,-2.419460,6.700596,-2.320000,6.655000,-0.099460,0.045596,-32.476963,-4.787684,3.567892,-4.787684,-32.476963,-0.250000,0.710000,-25,81,-25.465774,80.547021,-25.465774,80.547021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.697804,19.161289,42.740906,53.177158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.688534,1.688091,0.245310,0.025541,0.500642,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.303160,mpc,0,-126.340000,54.885000,-2.737991,6.676701,-2.640000,6.625000,-0.097991,0.051701,-32.964880,-4.787684,3.689871,-4.787684,-32.964880,-0.260000,0.770000,-21,72,-21.070591,71.517478,-21.070591,71.517478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.717428,19.469126,43.068890,53.289921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568878,1.649892,0.209164,0.023292,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.313157,mpc,0,-126.340000,54.885000,-3.058030,6.647933,-2.960000,6.595000,-0.098030,0.052933,-33.086859,-3.018985,3.384923,-3.018985,-33.086859,-0.250000,0.770000,-21,52,-21.164072,52.355822,-21.164072,52.355822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.695178,19.575145,47.810252,60.666636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556492,1.572984,0.194186,0.018363,0.505736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.323155,mpc,0,-126.340000,54.885000,-3.379217,6.614319,-3.280000,6.585000,-0.099217,0.029319,-32.964880,-2.043152,3.201954,-2.043152,-32.964880,-0.240000,0.670000,-23,46,-23.286700,45.963736,-23.286700,45.963736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.862755,19.381602,54.331485,69.697556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556306,1.656423,0.201109,0.018243,0.500413,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.333159,mpc,0,-126.340000,54.885000,-3.701194,6.575888,-3.610000,6.565000,-0.091194,0.010888,-33.452797,-3.079975,3.506902,-3.079975,-33.452797,-0.240000,0.560000,-18,58,-18.318336,58.280205,-18.318336,58.280205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.694775,18.844823,57.469278,71.717028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556844,1.457858,0.180879,0.022521,0.500800,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.343161,mpc,0,-126.340000,54.885000,-4.023198,6.532729,-3.950000,6.545000,-0.073198,-0.012271,-33.818734,-5.092632,4.116798,-5.092632,-33.818734,-0.240000,0.570000,-13,68,-13.178648,68.214068,-13.178648,68.214068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.707962,18.670945,55.635531,68.694985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563558,1.432347,0.201066,0.018266,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.353154,mpc,0,-126.340000,54.885000,-4.344500,6.484946,-4.290000,6.495000,-0.054500,-0.010054,-34.245662,-7.715185,3.506902,-7.715185,-34.245662,-0.210000,0.630000,-11,81,-11.192968,80.845032,-11.192968,80.845032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.765572,19.665399,55.635722,68.175963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547128,1.423670,0.182246,0.015595,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.363156,mpc,0,-126.340000,54.885000,-4.665186,6.432532,-4.630000,6.435000,-0.035186,-0.002468,-33.879724,-6.800341,3.445913,-6.800341,-33.879724,-0.180000,0.720000,-15,62,-14.622533,62.490911,-14.622533,62.490911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.604893,19.900420,54.179131,64.056201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545744,1.466613,0.173799,0.016005,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.373156,mpc,0,-126.340000,54.885000,-4.984404,6.375626,-4.970000,6.395000,-0.014404,-0.019374,-33.696755,-5.336590,3.079975,-5.336590,-33.696755,-0.180000,0.700000,-12,46,-11.888130,45.882231,-11.888130,45.882231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.345787,19.596238,61.186413,71.447507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545611,1.422006,0.155459,0.016733,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.383154,mpc,0,-126.340000,54.885000,-5.301681,6.314322,-5.300000,6.355000,-0.001681,-0.040678,-32.659932,-4.726694,3.323933,-4.726694,-32.659932,-0.190000,0.580000,-15,45,-15.247602,45.063499,-15.247602,45.063499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.640313,19.194324,66.384439,78.428944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558221,1.507043,0.209672,0.029410,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.393161,mpc,0,-126.340000,54.885000,-5.616864,6.248655,-5.620000,6.305000,0.003136,-0.056345,-31.379150,-5.824507,3.262944,-5.824507,-31.379150,-0.210000,0.510000,-21,55,-20.733862,55.083569,-20.733862,55.083569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.881653,18.264793,65.470107,75.893278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556300,1.490496,0.187098,0.017567,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.403159,mpc,0,-126.340000,54.885000,-5.928901,6.178855,-5.910000,6.255000,-0.018901,-0.076145,-29.854410,-7.654195,2.775027,-7.654195,-29.854410,-0.200000,0.520000,-35,64,-34.717935,63.993558,-34.717935,63.993558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.136539,17.447481,59.557686,69.209295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560453,1.480309,0.194913,0.018925,0.500954,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.413181,mpc,0,-126.340000,54.885000,-6.238391,6.104792,-6.210000,6.185000,-0.028391,-0.080208,-29.061545,-8.630029,2.348100,-8.630029,-29.061545,-0.260000,0.580000,-32,63,-32.114561,63.075672,-32.114561,63.075672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.265990,16.706023,52.519236,61.762926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562193,1.484278,0.204598,0.015990,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.423189,mpc,0,-126.340000,54.885000,-6.543681,6.026869,-6.500000,6.105000,-0.043681,-0.078131,-28.878577,-8.508050,2.714037,-8.508050,-28.878577,-0.300000,0.620000,-26,55,-25.575353,55.234971,-25.575353,55.234971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.392246,17.037955,53.684891,66.092883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552756,1.505299,0.184110,0.018546,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.433158,mpc,0,-126.340000,54.885000,-6.843580,5.945449,-6.780000,6.025000,-0.063580,-0.079551,-28.329670,-8.142112,2.531068,-8.142112,-28.329670,-0.190000,0.610000,-41,49,-41.222635,49.201829,-41.222635,49.201829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.305503,18.101477,60.135203,75.299198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553369,1.449263,0.212108,0.019450,0.500373,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.443160,mpc,0,-126.340000,54.885000,-7.139845,5.860079,-7.070000,5.965000,-0.069845,-0.104921,-28.390660,-7.654195,2.409089,-7.654195,-28.390660,-0.350000,0.550000,-16,45,-16.219788,45.142326,-16.219788,45.142326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.605029,17.693616,61.467476,74.249851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572731,1.576905,0.194663,0.016863,0.500316,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.453190,mpc,0,-126.340000,54.885000,-7.431898,5.770904,-7.360000,5.895000,-0.071898,-0.124096,-28.756597,-7.776174,2.653048,-7.776174,-28.756597,-0.310000,0.500000,-12,46,-11.523815,45.752340,-11.523815,45.752340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.981495,19.986215,67.649045,87.656200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553736,1.512317,0.200811,0.020976,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.463157,mpc,0,-126.340000,54.885000,-7.716682,5.678907,-7.640000,5.825000,-0.076682,-0.146093,-27.414826,-9.727842,2.409089,-9.727842,-27.414826,-0.230000,0.470000,-29,59,-28.554283,59.342332,-28.554283,59.342332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.501407,22.403785,75.190579,92.020848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552810,1.446758,0.191797,0.018232,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.473164,mpc,0,-126.340000,54.885000,-7.996767,5.583308,-7.910000,5.735000,-0.086767,-0.151692,-26.743941,-9.910810,2.714037,-9.910810,-26.743941,-0.240000,0.530000,-29,53,-29.176706,52.856688,-29.176706,52.856688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.892556,22.218135,70.539525,80.279544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566760,1.458847,0.202811,0.016649,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.483188,mpc,0,-126.340000,54.885000,-8.271140,5.484437,-8.170000,5.655000,-0.101140,-0.170563,-25.951076,-9.666852,2.104141,-9.666852,-25.951076,-0.290000,0.550000,-25,44,-24.544512,44.333517,-24.544512,44.333517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.014631,22.116951,70.295921,82.107041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556294,1.717210,0.268996,0.045546,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.493155,mpc,0,-126.340000,54.885000,-8.537439,5.383212,-8.420000,5.565000,-0.117439,-0.181788,-25.829097,-9.361904,2.043152,-9.361904,-25.829097,-0.300000,0.520000,-19,41,-18.790587,40.712760,-18.790587,40.712760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.383483,22.438766,71.562110,85.514948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550592,1.677611,0.231924,0.023588,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.503160,mpc,0,-126.340000,54.885000,-8.797893,5.278840,-8.680000,5.485000,-0.117893,-0.206160,-25.768107,-9.605862,2.043152,-9.605862,-25.768107,-0.260000,0.460000,-17,43,-17.303117,43.471926,-17.303117,43.471926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.357534,22.930654,74.147275,87.577786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558924,1.436503,0.196782,0.016130,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.513189,mpc,0,-126.340000,54.885000,-9.051749,5.171611,-8.920000,5.395000,-0.131749,-0.223389,-24.365346,-10.642686,1.677214,-10.642686,-24.365346,-0.230000,0.440000,-28,50,-27.672391,50.008882,-27.672391,50.008882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.315538,23.580615,75.627500,86.947857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551876,1.579069,0.200494,0.016275,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.523155,mpc,0,-126.340000,54.885000,-9.296574,5.062633,-9.150000,5.295000,-0.146574,-0.232367,-22.901596,-10.947634,1.860183,-10.947634,-22.901596,-0.250000,0.460000,-33,48,-32.561618,48.109173,-32.561618,48.109173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.632059,23.272371,71.515253,80.114810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552674,1.444479,0.187876,0.016092,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.533158,mpc,0,-126.340000,54.885000,-9.534567,4.950999,-9.370000,5.195000,-0.164567,-0.244001,-22.901596,-11.496540,1.494245,-11.496540,-22.901596,-0.300000,0.490000,-21,47,-20.742140,46.949915,-20.742140,46.949915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.898021,22.880819,68.439665,77.334732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558757,1.701983,0.220185,0.033251,0.505673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.543189,mpc,0,-126.340000,54.885000,-9.765217,4.836945,-9.600000,5.085000,-0.165217,-0.248055,-22.901596,-11.496540,1.555235,-11.252582,-21.864772,-0.290000,0.480000,-14,46,-13.682392,45.806604,-13.682392,45.806604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.350726,24.236058,71.130548,82.313261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606314,2.514636,0.230508,0.039540,0.791150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.553157,mpc,0,-126.340000,54.885000,-9.986224,4.721700,-9.820000,4.965000,-0.166224,-0.243300,-21.864772,-11.313571,1.494245,-11.313571,-21.864772,-0.240000,0.470000,-21,44,-20.911301,43.967673,-20.911301,43.967673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.263506,25.469671,73.665617,83.881981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.091542,1.807368,0.243900,0.043285,0.507374,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.563159,mpc,0,-126.340000,54.885000,-10.199577,4.604317,-10.030000,4.965000,-0.169577,-0.360683,-21.864772,-11.313571,1.494245,-11.313571,-21.864772,-0.200000,0.460000,-19,32,-18.644209,32.466879,-18.644209,32.466879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.751302,25.492829,73.883662,80.474301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,8.322563,1.815547,0.231166,0.018904,0.501322,1,1,0,5,0,1,0,0,0,0,1,1,1,1,0,0.010901,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.574093,mpc,0,-126.340000,54.885000,-10.422960,4.474198,-10.260000,4.765000,-0.162960,-0.290802,-20.157064,-11.801488,1.372266,-11.801488,-20.157064,-0.220000,0.430000,-21,44,-21.465144,43.640324,-21.465144,43.640324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.436371,25.815656,76.492269,84.008349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551666,1.798367,0.238410,0.040986,0.501325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.584165,mpc,0,-126.340000,54.885000,-10.619450,4.352864,-10.460000,4.625000,-0.159450,-0.272136,-20.157064,-11.801488,0.945339,-14.241072,-19.852116,-0.230000,0.410000,-12,47,-11.765729,46.877096,-11.765729,46.877096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.667208,25.567159,73.933449,78.458088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.326065,1.803031,0.241612,0.040111,0.501248,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.594155,mpc,0,-126.340000,54.885000,-10.805414,4.231291,-10.660000,4.625000,-0.145414,-0.393709,-19.852116,-14.241072,0.945339,-14.241072,-19.852116,-0.200000,0.430000,-9,53,-8.859563,52.827976,-8.859563,52.827976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.817679,27.188440,76.908615,82.341013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.805368,1.802535,0.271648,0.031181,0.501533,1,1,0,5,0,1,0,0,0,0,1,1,1,1,0,0.009425,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.604157,mpc,0,-126.340000,54.885000,-10.982557,4.108532,-10.830000,4.335000,-0.152557,-0.226468,-17.412531,-16.558677,0.884349,-16.558677,-17.412531,-0.170000,0.460000,-27,84,-27.065279,83.899468,-27.065279,83.899468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.140009,29.898804,77.018695,83.217818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.865315,3.522434,0.231833,0.038053,1.118222,1,1,0,8,1,1,0,0,0,0,1,1,1,1,2,0.011788,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.615982,mpc,0,-126.340000,54.885000,-11.180217,3.962264,-11.060000,4.145000,-0.120217,-0.182736,-16.558677,-16.436698,0.945339,-16.436698,-16.558677,-0.170000,0.590000,-23,76,-23.032988,76.082729,-23.032988,76.082729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.471720,29.708691,67.632666,73.718956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.522525,1.711301,0.219919,0.034074,0.505340,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010003,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.626019,mpc,0,-126.340000,54.885000,-11.337886,3.837350,-11.230000,4.005000,-0.107886,-0.167650,-15.277895,-11.984457,1.006328,-11.984457,-15.277895,-0.230000,0.710000,-15,31,-15.385152,29.198195,-15.385152,29.198195,0.000000,1.884534,0.000000,64.000000,0.000000,0.000000,50.121691,29.698171,71.434257,76.907009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,9.298790,2.695601,0.231234,0.049824,0.501364,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.012790,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.638843,mpc,0,-126.340000,54.885000,-11.525794,3.676981,-11.370000,3.905000,-0.155794,-0.228019,-14.850968,-8.995966,0.945339,-8.995966,-14.850968,-0.220000,0.630000,-12,4,-12.243335,3.561949,-12.243335,3.561949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.098869,28.623922,81.341352,88.833785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.212835,3.777348,0.245155,0.035833,0.501000,1,1,0,7,1,0,0,0,0,0,2,1,1,1,1,0.010787,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.649660,mpc,0,-126.340000,54.885000,-11.672447,3.541265,-11.520000,3.805000,-0.152447,-0.263735,-13.570186,-9.666852,0.701380,-9.666852,-13.570186,-0.180000,0.340000,-19,30,-18.610539,30.421900,-18.610539,30.421900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.963467,26.754641,88.793794,95.526781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.841690,1.822427,0.256001,0.039372,1.949847,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010920,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.660619,mpc,0,-126.340000,54.885000,-11.809971,3.403569,-11.640000,3.685000,-0.169971,-0.281431,-12.289405,-13.753155,0.335443,-13.753155,-12.289405,-0.170000,0.260000,-25,71,-25.063910,70.760575,-25.063910,70.760575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.500798,25.547597,85.333411,88.487095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.353191,1.785923,1.284265,0.044196,0.501336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.670636,mpc,0,-126.340000,54.885000,-11.925994,3.277677,-11.760000,3.505000,-0.165994,-0.227323,-9.910810,-20.949928,0.152474,-20.949928,-9.910810,-0.200000,0.370000,-36,112,-36.228553,112.450000,-36.228553,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.457470,26.356566,80.223306,87.802888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.837655,4.528279,0.318615,0.043222,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.012242,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.683030,mpc,0,-126.340000,54.885000,-12.056810,3.122108,-11.900000,3.245000,-0.156810,-0.122892,-9.300914,-21.132897,0.091484,-21.132897,-9.300914,-0.290000,0.750000,-21,106,-20.757249,105.637544,-20.757249,105.637544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.231695,26.395210,83.761184,93.112143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.537453,1.807502,0.364948,0.037762,0.792715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009552,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.693090,mpc,0,-126.340000,54.885000,-12.152730,2.996155,-11.970000,3.075000,-0.182730,-0.078845,-9.971800,-17.534511,0.396432,-17.534511,-9.971800,-0.290000,0.890000,-8,68,-7.521444,67.625388,-7.521444,67.625388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.688988,29.778084,93.233474,108.314775,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.677528,1.635207,0.353332,0.024748,0.502246,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.703092,mpc,0,-126.340000,54.885000,-12.239091,2.871344,-12.060000,2.955000,-0.179091,-0.083656,-9.422894,-10.642686,0.274453,-10.642686,-9.422894,-0.210000,0.810000,-11,23,-11.230641,16.457775,-11.230641,16.457775,0.000000,6.167613,0.000000,64.000000,0.000000,0.000000,33.281829,31.866610,98.370361,115.904990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575141,1.843556,0.256443,0.043345,0.507261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008237,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.713096,mpc,0,-126.340000,54.885000,-12.316599,2.747053,-12.150000,2.875000,-0.166599,-0.127947,-8.569039,-6.373413,-0.152474,-6.373413,-8.569039,-0.160000,0.610000,-15,-6,-14.637860,-6.281773,-14.637860,-6.281773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.134405,28.539732,103.769071,113.836741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.689296,1.639326,0.209590,0.028337,0.500770,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.723093,mpc,0,-126.340000,54.885000,-12.385328,2.623506,-12.230000,2.795000,-0.155328,-0.171494,-7.044299,-8.325081,-0.030495,-8.325081,-7.044299,-0.140000,0.230000,-22,39,-21.955245,39.237864,-21.955245,39.237864,0.000000,-0.519637,0.000000,64.000000,0.000000,0.000000,28.902403,23.617310,108.055806,113.528140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566030,1.738281,0.219471,0.032837,0.503181,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.733091,mpc,0,-126.340000,54.885000,-12.445497,2.500701,-12.290000,2.675000,-0.155497,-0.174299,-5.580549,-15.887791,-0.030495,-15.887791,-5.580549,-0.170000,0.210000,-26,84,-26.360383,105.565880,-26.360383,105.565880,0.000000,-21.847653,0.000000,64.000000,0.000000,0.000000,29.469896,20.272903,103.308768,106.913028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556512,1.700243,0.280351,0.023600,0.503609,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.743112,mpc,0,-126.340000,54.885000,-12.497376,2.378478,-12.330000,2.485000,-0.167376,-0.106522,-4.360757,-21.132897,-0.396432,-21.132897,-4.360757,-0.220000,0.480000,-27,112,-26.908373,112.450000,-26.908373,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.361245,20.016527,98.692819,106.115393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570961,1.777537,0.284944,0.038764,0.503945,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.753097,mpc,0,-126.340000,54.885000,-12.540858,2.257655,-12.370000,2.285000,-0.170858,-0.027345,-3.933829,-21.193887,-0.213464,-21.193887,-3.933829,-0.250000,0.800000,-21,112,-21.044279,112.450000,-21.044279,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.914140,21.865881,97.033487,109.320435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584900,1.866241,0.465924,0.041313,0.501475,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008472,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.763099,mpc,0,-126.340000,54.885000,-12.576399,2.137670,-12.410000,2.115000,-0.166399,0.022670,-3.750861,-15.399875,-0.030495,-15.399875,-3.750861,-0.240000,0.970000,-15,67,-14.954122,56.749011,-14.954122,56.749011,0.000000,10.700989,0.000000,64.000000,0.000000,0.000000,20.892171,24.405009,97.682609,112.323321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590148,1.657791,0.363147,0.029925,0.505558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.773125,mpc,0,-126.340000,54.885000,-12.604189,2.018531,-12.440000,2.005000,-0.164189,0.013531,-3.750861,-7.410237,-0.030495,-7.410237,-3.750861,-0.220000,0.870000,-8,22,-7.611284,-1.704101,-7.611284,-1.704101,0.000000,24.154101,0.000000,64.000000,0.000000,0.000000,16.611792,25.181104,99.062322,115.560060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581538,1.570764,0.207910,0.024106,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.783106,mpc,0,-126.340000,54.885000,-12.624291,1.901118,-12.470000,1.955000,-0.154291,-0.053882,-2.957996,-3.384923,0.030495,-3.384923,-2.957996,-0.160000,0.560000,-13,-14,-12.616907,-14.117523,-12.616907,-14.117523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.902765,22.025072,101.357273,114.597537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562882,1.474568,0.191835,0.024544,0.500574,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.793090,mpc,0,-126.340000,54.885000,-12.637085,1.784935,-12.490000,1.905000,-0.147085,-0.120065,-1.616224,-5.702528,-0.091484,-5.702528,-1.616224,-0.140000,0.220000,-20,29,-20.473198,28.594238,-20.473198,28.594238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.095564,17.437791,109.138779,116.970698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545909,1.434062,0.183155,0.016899,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.803119,mpc,0,-126.340000,54.885000,-12.642826,1.669543,-12.490000,1.805000,-0.152826,-0.135457,-0.213464,-14.302062,-0.640391,-14.302062,-0.213464,-0.160000,0.170000,-28,74,-27.985971,105.168973,-27.985971,105.168973,0.000000,-31.574735,0.000000,64.000000,0.000000,0.000000,10.748566,14.281631,107.163597,112.871375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543596,1.429012,0.198788,0.017356,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.813119,mpc,0,-126.340000,54.885000,-12.641714,1.555856,-12.480000,1.625000,-0.161714,-0.069144,1.799193,-20.888939,-0.701380,-20.888939,1.799193,-0.220000,0.410000,-36,112,-35.884281,112.450000,-35.884281,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.038315,14.657759,102.020142,111.457026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546564,1.465632,0.222569,0.018026,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.823091,mpc,0,-126.340000,54.885000,-12.634076,1.443895,-12.460000,1.435000,-0.174076,0.008895,1.860183,-21.254876,-0.030495,-21.254876,1.860183,-0.290000,0.750000,-25,112,-24.842363,112.450000,-24.842363,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.511546,16.682927,97.947888,112.252804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565115,1.452110,0.299531,0.020387,0.500240,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.833123,mpc,0,-126.340000,54.885000,-12.620093,1.332707,-12.450000,1.275000,-0.170093,0.057707,0.518412,-15.399875,-0.213464,-15.399875,0.518412,-0.270000,0.960000,-8,68,-8.441790,67.657780,-8.441790,67.657780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.581300,20.884974,99.928202,119.755225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552979,1.552790,0.326745,0.018360,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.843120,mpc,0,-126.340000,54.885000,-12.600156,1.223369,-12.440000,1.175000,-0.160156,0.048369,-0.335443,-6.495393,-0.030495,-6.495393,-0.335443,-0.200000,0.850000,0,23,-0.351782,2.849617,-0.351782,2.849617,0.000000,19.808163,0.000000,64.000000,0.000000,0.000000,-3.643496,24.650015,101.178969,125.167061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548749,1.500934,0.191800,0.018806,0.500572,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.853119,mpc,0,-126.340000,54.885000,-12.574513,1.115501,-12.440000,1.135000,-0.134513,-0.019499,0.152474,-1.738204,0.152474,-1.738204,0.152474,-0.090000,0.550000,-9,-16,-9.313057,-16.399504,-9.313057,-16.399504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.819283,24.128649,104.233590,123.385168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543092,1.442615,0.196931,0.017781,0.500393,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.863120,mpc,0,-126.340000,54.885000,-12.543458,1.009115,-12.430000,1.115000,-0.113458,-0.105885,0.884349,-2.470079,-0.396432,-2.470079,0.884349,-0.100000,0.190000,-8,13,-8.254553,13.353010,-8.254553,13.353010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.475003,20.155717,111.064789,121.360714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546370,1.424392,0.172441,0.017452,0.501028,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.873122,mpc,0,-126.340000,54.885000,-12.507284,0.904210,-12.410000,1.045000,-0.097284,-0.140790,2.592058,-10.581696,-0.518412,-10.581696,2.592058,-0.100000,0.090000,-20,58,-20.097914,87.920978,-20.097914,87.920978,0.000000,-29.567967,0.000000,64.000000,0.000000,0.000000,-9.534281,17.315780,108.921323,113.281861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546802,1.441122,0.190496,0.017362,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.883124,mpc,0,-126.340000,54.885000,-12.466300,0.800807,-12.370000,0.895000,-0.096300,-0.094193,3.140965,-18.632323,-0.640391,-18.632323,3.140965,-0.130000,0.280000,-21,103,-20.864017,112.450000,-20.864017,112.450000,0.000000,-9.096990,0.000000,64.000000,0.000000,0.000000,-8.806322,16.662337,107.489110,114.223699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551428,1.504138,0.242413,0.022664,0.502737,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.893133,mpc,0,-126.340000,54.885000,-12.420771,0.698813,-12.340000,0.715000,-0.080771,-0.016187,3.567892,-20.705970,-0.518412,-20.705970,3.567892,-0.170000,0.640000,-16,112,-16.328620,112.450000,-16.328620,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.662424,18.838221,104.255096,116.773770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557167,1.437423,0.261514,0.020284,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.903119,mpc,0,-126.340000,54.885000,-12.371149,0.598516,-12.300000,0.535000,-0.071149,0.063516,3.506902,-16.436698,-0.701380,-16.436698,3.506902,-0.180000,0.890000,-10,90,-9.660503,89.900656,-9.660503,89.900656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.624444,23.269303,103.976352,121.780639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556641,1.517693,0.309237,0.022298,0.500436,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.913121,mpc,0,-126.340000,54.885000,-12.317546,0.499498,-12.270000,0.425000,-0.047546,0.074498,2.165131,-7.837164,-0.274453,-7.837164,2.165131,-0.150000,0.900000,6,45,6.205007,19.643445,6.205007,19.643445,0.000000,25.257211,0.000000,64.000000,0.000000,0.000000,-22.077845,27.496066,101.846643,122.175473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557202,1.577158,0.205464,0.018788,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.923089,mpc,0,-126.340000,54.885000,-12.260536,0.402212,-12.240000,0.385000,-0.020536,0.017212,1.860183,-0.762370,-0.213464,-0.762370,1.860183,-0.070000,0.700000,7,0,7.233808,-26.803078,7.233808,-26.803078,0.000000,26.703734,0.000000,64.000000,0.000000,0.000000,-28.482245,28.391048,103.289242,124.036208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549878,1.481031,0.187471,0.019754,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.933123,mpc,0,-126.340000,54.885000,-12.199825,0.305646,-12.210000,0.385000,0.010175,-0.079354,2.043152,1.006328,-0.396432,1.006328,2.043152,-0.040000,0.340000,8,-19,8.323265,-18.978537,8.323265,-18.978537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.910536,25.347579,108.057697,122.682951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549639,1.456496,0.200251,0.017899,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.943122,mpc,0,-126.340000,54.885000,-12.136310,0.210745,-12.190000,0.365000,0.053690,-0.154255,2.836017,-4.726694,-0.030495,-4.726694,2.836017,-0.030000,0.030000,5,26,4.979988,48.861409,4.979988,48.861409,0.000000,-22.839947,0.000000,64.000000,0.000000,0.000000,-35.297341,21.843784,113.476833,122.555326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.909425,1.651704,0.228509,0.047826,0.504758,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008362,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.953094,mpc,0,-126.340000,54.885000,-12.070251,0.117362,-12.150000,0.255000,0.079749,-0.137638,4.299767,-14.424041,-0.701380,-14.424041,4.299767,-0.020000,0.050000,-8,71,-8.244148,112.450000,-8.244148,112.450000,0.000000,-41.428537,0.000000,64.000000,0.000000,0.000000,-35.541034,19.826210,113.096127,117.165734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559274,1.477694,0.251689,0.018996,0.500683,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.963093,mpc,0,-126.340000,54.885000,-12.001567,0.024929,-12.100000,0.065000,0.098433,-0.040071,4.543725,-22.535658,-0.396432,-22.535658,4.543725,-0.030000,0.330000,-9,112,-9.023559,112.450000,-9.023559,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.148427,21.327839,111.353841,120.208086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554721,1.577074,0.212172,0.019925,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.973098,mpc,0,-126.340000,54.885000,-11.930669,-0.066413,-12.040000,-0.165000,0.109331,0.098587,5.336590,-24.243367,-0.579401,-24.243367,5.336590,-0.040000,0.710000,-14,112,-14.158107,112.450000,-14.158107,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.273559,25.261984,111.969753,128.918571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554842,1.469026,0.289016,0.019631,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.983120,mpc,0,-126.340000,54.885000,-11.857744,-0.156825,-11.990000,-0.365000,0.132256,0.208175,5.580549,-19.303209,-0.396432,-19.303209,5.580549,-0.060000,0.910000,-10,112,-10.426930,112.450000,-10.426930,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.331111,31.206320,110.592862,132.688741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559180,1.444263,0.329071,0.017974,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.993121,mpc,0,-126.340000,54.885000,-11.783333,-0.246033,-11.930000,-0.515000,0.146667,0.268967,5.275601,-10.947634,-0.091484,-10.947634,5.275601,-0.060000,0.990000,-3,67,-2.881365,60.997979,-2.881365,60.997979,0.000000,6.452021,0.000000,64.000000,0.000000,0.000000,-49.720780,34.909753,110.089191,134.047786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546986,1.538926,0.306677,0.016839,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.003119,mpc,0,-126.340000,54.885000,-11.707543,-0.334297,-11.870000,-0.575000,0.162457,0.240703,4.726694,-1.921172,-0.213464,-1.921172,4.726694,-0.060000,0.880000,8,22,7.731509,-7.351293,7.731509,-7.351293,0.000000,29.801293,0.000000,64.000000,0.000000,0.000000,-54.775551,35.415916,111.664078,136.897026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551341,1.442521,0.181715,0.017052,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.013118,mpc,0,-126.340000,54.885000,-11.630602,-0.421714,-11.820000,-0.565000,0.189398,0.143286,4.421746,1.921172,-0.030495,1.921172,4.421746,-0.060000,0.570000,16,-22,15.998835,-21.626435,15.998835,-21.626435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.821017,31.282890,111.780810,133.706903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548495,1.432466,0.186282,0.017029,0.500245,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.023119,mpc,0,-126.340000,54.885000,-11.552725,-0.508385,-11.770000,-0.565000,0.217275,0.056615,4.604715,-1.616224,0.152474,-1.616224,4.604715,-0.030000,0.260000,13,23,13.463082,25.254906,13.463082,25.254906,0.000000,-1.881342,0.000000,64.000000,0.000000,0.000000,-63.626903,26.197751,114.977345,133.286663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542739,1.653783,0.284087,0.040585,0.501044,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.033961,mpc,0,-126.340000,54.885000,-11.467507,-0.601591,-11.710000,-0.735000,0.242493,0.133409,6.007476,-17.534511,-0.091484,-17.534511,6.007476,0.000000,0.110000,-4,68,-4.469963,112.450000,-4.469963,112.450000,0.000000,-44.076435,0.000000,64.000000,0.000000,0.000000,-64.770285,23.114938,115.835479,126.566530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,11.991168,1.730846,0.309587,0.036365,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.014580,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.048576,mpc,0,-126.340000,54.885000,-11.351798,-0.726173,-11.620000,-0.905000,0.268202,0.178827,7.288257,-23.694460,-0.457422,-23.694460,7.288257,0.040000,0.280000,-20,112,-20.454828,112.450000,-20.454828,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.778986,22.874477,112.667614,126.684738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556807,1.767358,0.623332,0.033694,0.501205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008493,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.058637,mpc,0,-126.340000,54.885000,-11.271866,-0.811368,-11.540000,-1.165000,0.268134,0.353632,8.264091,-27.658785,-0.274453,-27.658785,8.264091,-0.030000,0.670000,-23,112,-23.015964,112.450000,-23.015964,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.654914,25.033576,108.532064,127.436573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594924,1.605620,0.353468,0.025259,0.500886,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.068639,mpc,0,-126.340000,54.885000,-11.192375,-0.895723,-11.460000,-1.415000,0.267625,0.519277,7.837164,-24.243367,-0.335443,-24.243367,7.837164,-0.060000,0.900000,-17,112,-16.928130,112.450000,-16.928130,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.615005,30.355086,112.181338,138.940371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.295210,3.719949,0.391437,0.039296,0.501281,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010961,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.079636,mpc,0,-126.340000,54.885000,-11.105145,-0.988187,-11.380000,-1.615000,0.274855,0.626813,6.861330,-16.131750,-0.152474,-16.131750,6.861330,-0.090000,1.030000,-3,112,-2.727784,112.450000,-2.727784,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.699684,34.007943,116.800036,143.831658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605856,1.708183,0.363062,0.028781,0.500767,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.089729,mpc,0,-126.340000,54.885000,-11.025409,-1.072894,-11.310000,-1.725000,0.284591,0.652106,6.373413,-6.983309,-0.274453,-6.983309,6.373413,-0.110000,1.050000,8,67,8.249995,58.480357,8.249995,58.480357,0.000000,8.969643,0.000000,64.000000,0.000000,0.000000,-74.308493,33.940200,116.008287,142.142378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563096,1.770207,0.424655,0.037314,0.501021,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.099702,mpc,0,-126.340000,54.885000,-10.947055,-1.156556,-11.250000,-1.755000,0.302945,0.598444,6.373413,-6.983309,0.030495,2.653048,5.153621,-0.080000,0.920000,6,62,6.495887,62.357359,6.495887,62.357359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.920760,33.397068,115.985115,144.819700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556432,1.687162,0.229093,0.015917,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.109728,mpc,0,-126.340000,54.885000,-10.868847,-1.240716,-11.190000,-1.725000,0.321153,0.484284,5.458569,5.031642,0.091484,5.031642,5.458569,-0.070000,0.720000,19,17,18.653327,-28.969407,18.653327,-28.969407,0.000000,46.326766,0.000000,64.000000,0.000000,0.000000,-77.188461,22.607165,108.511613,136.077552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553031,1.617803,0.331381,0.023881,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.119697,mpc,0,-126.340000,54.885000,-10.791735,-1.324561,-11.130000,-1.675000,0.338265,0.350439,4.482736,5.763517,0.640391,5.763517,4.482736,-0.030000,0.530000,24,-28,24.385367,-33.155173,24.385367,-33.155173,0.000000,5.512532,0.000000,64.000000,0.000000,0.000000,-76.562582,10.428088,105.396242,130.039032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553515,1.478914,0.223843,0.017543,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.129695,mpc,0,-126.340000,54.885000,-10.715151,-1.408898,-11.080000,-1.645000,0.364849,0.236102,5.458569,0.579401,-0.030495,0.579401,5.458569,0.030000,0.080000,10,17,9.593204,36.308292,9.593204,36.308292,0.000000,-18.950933,0.000000,64.000000,0.000000,0.000000,-74.255938,1.292249,113.545558,132.295676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556923,1.463378,0.217508,0.018417,0.500989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.139697,mpc,0,-126.340000,54.885000,-10.639373,-1.493609,-11.010000,-1.705000,0.370627,0.211391,6.739351,-11.008623,-0.396432,-11.008623,6.739351,0.080000,0.050000,-13,62,-12.642655,112.450000,-12.642655,112.450000,0.000000,-50.092641,0.000000,64.000000,0.000000,0.000000,-69.430955,-7.433599,117.767243,136.567170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559267,1.450151,0.229735,0.017880,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.149697,mpc,0,-126.340000,54.885000,-10.564498,-1.578746,-10.930000,-1.865000,0.365502,0.286254,8.264091,-20.949928,-0.579401,-20.949928,8.264091,0.020000,0.310000,-23,107,-23.306512,112.450000,-23.306512,112.450000,0.000000,-5.092641,0.000000,64.000000,0.000000,0.000000,-65.640916,-11.452901,111.733204,134.309474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564281,1.655169,0.270367,0.038941,0.501319,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.159722,mpc,0,-126.340000,54.885000,-10.490376,-1.664634,-10.850000,-2.105000,0.359624,0.440366,8.203101,-25.707117,-0.213464,-25.707117,8.203101,0.040000,0.640000,-29,112,-29.059929,112.450000,-29.059929,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.182518,-10.237108,106.287315,131.688242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593908,1.498609,0.293502,0.017118,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.169699,mpc,0,-126.340000,54.885000,-10.417586,-1.750723,-10.760000,-2.335000,0.342414,0.584277,7.837164,-22.901596,0.152474,-22.901596,7.837164,-0.080000,0.900000,-14,112,-13.804901,112.450000,-13.804901,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.302353,-4.973050,104.291568,129.775615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596600,1.455450,0.298365,0.023503,0.500607,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.179699,mpc,0,-126.340000,54.885000,-10.345626,-1.837711,-10.690000,-2.515000,0.344374,0.677289,6.556382,-15.521854,-0.030495,-15.521854,6.556382,-0.130000,1.020000,6,112,5.558690,112.450000,5.558690,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.586016,1.075984,112.500944,133.954357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559747,1.500191,0.326493,0.019456,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.189726,mpc,0,-126.340000,54.885000,-10.274476,-1.925728,-10.620000,-2.615000,0.345524,0.689272,5.092632,-5.519559,-0.396432,-5.519559,5.092632,-0.060000,1.050000,13,67,13.050338,41.219698,13.050338,41.219698,0.000000,26.230302,0.000000,64.000000,0.000000,0.000000,-78.099804,4.470759,110.040191,131.680755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549038,1.585543,0.359447,0.016113,0.500497,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.199696,mpc,0,-126.340000,54.885000,-10.204728,-2.014104,-10.570000,-2.625000,0.365272,0.610896,4.299767,3.079975,-0.213464,3.079975,4.299767,-0.070000,0.890000,26,22,26.191143,-25.308053,26.191143,-25.308053,0.000000,47.758053,0.000000,64.000000,0.000000,0.000000,-79.744168,2.597187,107.070228,131.266720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588191,1.442568,0.169771,0.015631,0.500547,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.209697,mpc,0,-126.340000,54.885000,-10.135745,-2.103689,-10.530000,-2.565000,0.394255,0.461311,3.567892,7.898153,0.518412,7.898153,3.567892,-0.050000,0.540000,35,-23,35.365062,-50.304637,35.365062,-50.304637,0.000000,27.754637,0.000000,64.000000,0.000000,0.000000,-80.476055,-4.499350,107.384326,132.245136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560432,1.640784,0.219255,0.016525,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.219693,mpc,0,-126.340000,54.885000,-10.067752,-2.194230,-10.490000,-2.505000,0.422248,0.310770,3.628881,4.604715,0.518412,4.604715,3.628881,0.100000,0.120000,18,-3,18.056133,-2.973557,18.056133,-2.973557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.098762,-11.607251,117.694497,139.065474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556963,1.415645,0.175524,0.012610,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.229694,mpc,0,-126.340000,54.885000,-10.000634,-2.285889,-10.430000,-2.525000,0.429366,0.239111,5.763517,-4.665705,0.152474,-4.665705,5.763517,0.140000,0.030000,-9,42,-9.087994,73.601509,-9.087994,73.601509,0.000000,-31.575066,0.000000,64.000000,0.000000,0.000000,-73.628282,-20.039026,125.484733,145.458009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565695,1.454667,0.232676,0.024843,0.501000,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.239702,mpc,0,-126.340000,54.885000,-9.934326,-2.378746,-10.360000,-2.635000,0.425674,0.256254,8.020133,-15.399875,-0.640391,-15.399875,8.020133,0.060000,0.160000,-24,87,-24.016488,112.450000,-24.016488,112.450000,0.000000,-25.423557,0.000000,64.000000,0.000000,0.000000,-66.234639,-25.501816,125.093100,147.906743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551935,1.630464,0.244027,0.021764,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.249729,mpc,0,-126.340000,54.885000,-9.868701,-2.472955,-10.280000,-2.825000,0.411299,0.352045,8.325081,-21.620814,-0.091484,-21.620814,8.325081,-0.020000,0.510000,-21,112,-21.121044,112.450000,-21.121044,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.802415,-24.154127,114.943798,139.208599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541288,1.485673,0.258128,0.015876,0.501161,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.259697,mpc,0,-126.340000,54.885000,-9.804180,-2.567838,-10.190000,-3.035000,0.385820,0.467162,7.532216,-20.827949,-0.274453,-20.827949,7.532216,-0.040000,0.800000,-15,112,-14.704847,112.450000,-14.704847,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.830825,-18.473424,112.048729,137.734643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564636,1.440461,0.321516,0.016570,0.500619,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.269699,mpc,0,-126.340000,54.885000,-9.740088,-2.664306,-10.120000,-3.195000,0.379912,0.530694,6.068465,-13.387218,0.457422,-13.387218,6.068465,-0.020000,0.980000,-3,86,-2.970945,85.584858,-2.970945,85.584858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.188567,-11.860220,111.346175,136.039704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570586,1.531175,0.332403,0.024333,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.279698,mpc,0,-126.340000,54.885000,-9.676569,-2.762046,-10.050000,-3.275000,0.373431,0.512954,5.702528,-3.689871,0.396432,-3.689871,5.702528,-0.040000,0.930000,6,41,6.441208,6.351468,6.441208,6.351468,0.000000,34.233390,0.000000,64.000000,0.000000,0.000000,-71.742918,-7.868518,107.780876,131.704567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566268,1.793515,0.241571,0.034668,0.500480,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.289730,mpc,0,-126.340000,54.885000,-9.613304,-2.861441,-10.000000,-3.255000,0.386696,0.393559,4.726694,5.275601,-0.152474,5.275601,4.726694,-0.080000,0.660000,26,-4,25.806167,-57.143788,25.806167,-57.143788,0.000000,52.728645,0.000000,64.000000,0.000000,0.000000,-76.933614,-9.777269,102.830865,128.562067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555233,1.740538,0.244930,0.027695,0.505608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.299726,mpc,0,-126.340000,54.885000,-9.550622,-2.961826,-9.950000,-3.205000,0.399378,0.243174,3.384923,6.251434,0.701380,6.251434,3.384923,-0.040000,0.280000,36,-48,36.243085,-48.196403,36.243085,-48.196403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.598696,-13.425682,104.739253,129.055019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557050,1.649941,0.232888,0.026125,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.309726,mpc,0,-126.340000,54.885000,-9.488156,-3.063618,-9.910000,-3.175000,0.421844,0.111382,4.238777,-0.457422,0.396432,-0.457422,4.238777,0.090000,-0.070000,14,-3,13.877333,22.231182,13.877333,22.231182,0.000000,-25.427585,0.000000,64.000000,0.000000,0.000000,-77.878492,-15.257291,120.411572,137.797151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551856,1.502405,0.225586,0.022249,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.319728,mpc,0,-126.340000,54.885000,-9.425811,-3.166793,-9.850000,-3.235000,0.424189,0.068207,6.617372,-11.435550,-0.152474,-11.435550,6.617372,0.160000,-0.120000,-20,42,-19.682831,112.449996,-19.682831,112.449996,0.000000,-70.646399,0.000000,64.000000,0.000000,0.000000,-69.970082,-18.000538,133.001751,150.027534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554444,1.487314,0.267917,0.025574,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.329732,mpc,0,-126.340000,54.885000,-9.363466,-3.271352,-9.780000,-3.395000,0.416534,0.123648,8.203101,-21.864772,-0.518412,-21.864772,8.203101,0.010000,0.080000,-19,87,-18.876447,112.450000,-18.876447,112.450000,0.000000,-25.646403,0.000000,64.000000,0.000000,0.000000,-60.141817,-17.162582,133.238596,153.885570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562703,1.664685,0.256706,0.028559,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.339730,mpc,0,-126.340000,54.885000,-9.301045,-3.377205,-9.690000,-3.635000,0.388955,0.257795,8.142112,-27.475816,-0.213464,-27.475816,8.142112,-0.050000,0.490000,-15,112,-14.527563,112.450000,-14.527563,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.371118,-9.520835,129.535743,152.576188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559704,1.529979,0.238985,0.023263,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.349729,mpc,0,-126.340000,54.885000,-9.238386,-3.484398,-9.610000,-3.905000,0.371614,0.420602,8.264091,-25.646128,0.091484,-25.646128,8.264091,-0.080000,0.860000,-13,112,-13.236280,112.450000,-13.236280,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.339370,-0.124641,130.918653,156.238188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556651,1.509304,0.359352,0.019066,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.359728,mpc,0,-126.340000,54.885000,-9.175356,-3.592917,-9.530000,-4.115000,0.354644,0.522083,7.471226,-17.168573,0.579401,-17.168573,7.471226,-0.080000,1.000000,-5,101,-4.752951,100.611920,-4.752951,100.611920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.570569,7.898999,134.354447,163.256483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548827,1.540040,0.376930,0.022777,0.500439,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.369728,mpc,0,-126.340000,54.885000,-9.111831,-3.702722,-9.450000,-4.225000,0.338169,0.522278,7.105289,-7.837164,0.640391,-7.837164,7.105289,-0.100000,1.030000,4,56,4.375226,19.755156,4.375226,19.755156,0.000000,35.856764,0.000000,64.000000,0.000000,0.000000,-73.393668,11.630368,137.382325,167.754611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551743,1.457940,0.287546,0.021672,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.379960,mpc,0,-126.340000,54.885000,-9.046197,-3.816343,-9.380000,-4.245000,0.333803,0.428657,5.397580,1.372266,0.762370,1.372266,5.397580,-0.100000,0.790000,24,11,24.431263,-45.717407,24.431263,-45.717407,0.000000,56.329327,0.000000,64.000000,0.000000,0.000000,-78.721088,8.945693,136.989348,172.709366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.675929,1.757643,0.233959,0.029423,0.500851,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.389729,mpc,0,-126.340000,54.885000,-8.982795,-3.925998,-9.320000,-4.215000,0.337205,0.289002,5.580549,6.434403,0.335443,6.434403,5.580549,-0.060000,0.470000,23,-34,23.194473,-74.497115,23.194473,-74.497115,0.000000,40.109035,0.000000,64.000000,0.000000,0.000000,-81.800394,1.382112,127.818207,165.464003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558727,1.585992,0.221987,0.016735,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.399706,mpc,0,-126.340000,54.885000,-8.917187,-4.039100,-9.250000,-4.165000,0.332813,0.125900,6.312424,3.750861,0.396432,3.750861,6.312424,0.000000,0.070000,10,-35,10.416380,-34.859293,10.416380,-34.859293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.217217,-7.454511,134.732827,167.477732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592384,1.666052,0.233274,0.025384,0.500858,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.409704,mpc,0,-126.340000,54.885000,-8.850445,-4.153514,-9.180000,-4.185000,0.329555,0.031486,8.203101,-6.068465,0.396432,-6.068465,8.203101,0.080000,0.000000,-19,10,-18.578880,41.577119,-18.578880,41.577119,0.000000,-31.436412,0.000000,64.000000,0.000000,0.000000,-71.974283,-14.191969,147.914545,174.667087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563198,1.705433,0.258688,0.036609,0.500852,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.420410,mpc,0,-126.340000,54.885000,-8.777744,-4.277129,-9.080000,-4.315000,0.302256,0.037871,9.300914,-17.046594,-0.213464,-17.046594,9.300914,-0.020000,-0.080000,-21,55,-20.684888,112.450000,-20.684888,112.450000,0.000000,-57.309293,0.000000,64.000000,0.000000,0.000000,-62.374438,-16.942765,152.405941,182.034066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602594,1.685017,0.293815,0.026831,0.500889,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.429696,mpc,0,-126.340000,54.885000,-8.713544,-4.385198,-8.990000,-4.525000,0.276456,0.139802,9.849821,-26.804930,-0.030495,-26.804930,9.849821,-0.060000,0.030000,-22,100,-22.423521,112.450000,-22.423521,112.450000,0.000000,-12.309293,0.000000,64.000000,0.000000,0.000000,-60.163333,-10.040102,145.577765,174.515095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597410,1.662363,0.262105,0.030908,0.500595,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.439704,mpc,0,-126.340000,54.885000,-8.643060,-4.502469,-8.890000,-4.835000,0.246940,0.332531,10.093779,-33.391807,0.213464,-33.391807,10.093779,-0.090000,0.490000,-24,112,-23.651669,112.450000,-23.651669,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.223576,1.949290,141.198300,173.949570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596214,3.754932,0.339045,0.033387,0.504837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010239,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.449980,mpc,0,-126.340000,54.885000,-8.569194,-4.623638,-8.790000,-5.155000,0.220806,0.531362,9.300914,-30.891234,0.152474,-30.891234,9.300914,-0.130000,0.850000,-14,112,-14.009992,112.450000,-14.009992,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.071544,14.862739,147.449923,185.109527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550596,1.645093,0.312946,0.029592,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.460072,mpc,0,-126.340000,54.885000,-8.495062,-4.743297,-8.700000,-5.415000,0.204938,0.671703,7.959143,-22.657637,0.274453,-22.657637,7.959143,-0.160000,0.990000,4,112,3.767401,112.450000,3.767401,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.524127,25.138353,156.110219,196.893515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567963,1.708783,0.362423,0.022953,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.470041,mpc,0,-126.340000,54.885000,-8.420198,-4.862032,-8.620000,-5.585000,0.199802,0.722968,6.861330,-13.204249,0.274453,-13.204249,6.861330,-0.140000,1.030000,16,75,16.260273,75.148623,16.260273,75.148623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.456660,30.280958,160.735725,201.443844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555963,1.510868,0.346660,0.021097,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.480040,mpc,0,-126.340000,54.885000,-8.343408,-4.981520,-8.550000,-5.655000,0.206592,0.673480,5.763517,-3.445913,0.640391,-3.445913,5.763517,-0.090000,0.910000,26,30,26.463212,-0.366627,26.463212,-0.366627,0.000000,30.515250,0.000000,64.000000,0.000000,0.000000,-74.451168,29.460856,160.851224,200.809888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553661,1.611578,0.228581,0.024613,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.490075,mpc,0,-126.340000,54.885000,-8.264551,-5.101724,-8.480000,-5.635000,0.215449,0.533276,5.519559,2.592058,0.396432,2.592058,5.519559,-0.060000,0.620000,31,-15,31.190232,-38.804964,31.190232,-38.804964,0.000000,23.953587,0.000000,64.000000,0.000000,0.000000,-74.907561,21.232333,155.663819,200.417128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558427,1.492091,0.212481,0.019336,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.500070,mpc,0,-126.340000,54.885000,-8.184156,-5.221615,-8.420000,-5.605000,0.235844,0.383385,6.312424,4.055809,0.457422,4.055809,6.312424,0.050000,0.240000,16,-33,15.996616,-32.577233,15.996616,-32.577233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.766591,8.761010,154.852361,198.723180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590816,1.535034,0.221596,0.032298,0.501075,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.510042,mpc,0,-126.340000,54.885000,-8.102059,-5.341250,-8.350000,-5.615000,0.247941,0.273750,7.471226,-2.957996,0.884349,-2.957996,7.471226,0.140000,0.020000,-5,12,-4.896943,33.650723,-4.896943,33.650723,0.000000,-21.227956,0.000000,64.000000,0.000000,0.000000,-66.131968,-4.391579,162.951519,202.526611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559209,1.588102,0.208002,0.036215,0.503273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.520070,mpc,0,-126.340000,54.885000,-8.017549,-5.461450,-8.250000,-5.715000,0.232451,0.253550,10.520706,-13.936124,0.457422,-13.936124,10.520706,0.020000,-0.020000,-20,57,-19.554818,112.450000,-19.554818,112.450000,0.000000,-55.027233,0.000000,64.000000,0.000000,0.000000,-58.635558,-12.852439,162.624348,200.345085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557895,1.522245,0.299745,0.022662,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.530072,mpc,0,-126.340000,54.885000,-7.931283,-5.581078,-8.140000,-5.905000,0.208717,0.323922,10.886644,-24.304356,0.091484,-24.304356,10.886644,-0.080000,0.160000,-13,102,-12.997004,112.450000,-12.997004,112.450000,0.000000,-10.027233,0.000000,64.000000,0.000000,0.000000,-55.082524,-10.977472,154.526176,188.346779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558185,1.579961,0.247157,0.022820,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.541968,mpc,0,-126.340000,54.885000,-7.826087,-5.722812,-8.010000,-6.225000,0.183913,0.502188,10.398727,-28.207691,0.396432,-28.207691,10.398727,-0.070000,0.630000,-12,112,-11.669240,112.450000,-11.669240,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.121038,-2.264524,149.530890,182.566619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.628992,1.657893,0.333835,0.024035,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.550161,mpc,0,-126.340000,54.885000,-7.751990,-5.819956,-7.920000,-6.435000,0.168010,0.615044,10.032790,-26.317013,0.152474,-26.317013,10.032790,-0.080000,0.910000,-8,112,-7.628760,112.450000,-7.628760,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.538102,9.480013,152.557293,191.646784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548894,1.562418,0.306519,0.025678,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.560251,mpc,0,-126.340000,54.885000,-7.658888,-5.938928,-7.830000,-6.645000,0.171112,0.706072,9.605862,-17.900448,1.067318,-17.900448,9.605862,-0.100000,1.000000,3,112,3.225811,112.450000,3.225811,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.210782,18.535818,157.947580,199.534194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581214,1.889542,0.456538,0.042522,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008485,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.570229,mpc,0,-126.340000,54.885000,-7.564839,-6.055691,-7.730000,-6.765000,0.165161,0.709309,9.117946,-7.959143,1.006328,-7.959143,9.117946,-0.080000,1.050000,10,67,10.296261,33.230501,10.296261,33.230501,0.000000,34.219499,0.000000,64.000000,0.000000,0.000000,-69.606388,21.471919,160.989001,200.867937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571265,1.554115,0.375849,0.026084,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.580251,mpc,0,-126.340000,54.885000,-7.468423,-6.171915,-7.630000,-6.785000,0.161577,0.613085,8.508050,1.677214,1.006328,1.677214,8.508050,-0.080000,0.900000,21,22,21.394351,-41.895432,21.394351,-41.895432,0.000000,64.345432,0.000000,64.000000,0.000000,0.000000,-72.165128,16.752666,156.441720,201.926038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562039,1.476241,0.216335,0.023808,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.590225,mpc,0,-126.340000,54.885000,-7.370557,-6.286378,-7.550000,-6.785000,0.179443,0.498622,8.508050,1.677214,0.945339,7.776174,8.264091,-0.030000,0.570000,20,-23,19.972817,-23.382014,19.972817,-23.382014,0.000000,0.832014,0.000000,64.000000,0.000000,0.000000,-74.413427,7.615197,152.884158,200.583939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592667,1.930125,0.312469,0.044830,0.501849,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008398,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.600228,mpc,0,-126.340000,54.885000,-7.270557,-6.399786,-7.460000,-6.675000,0.189443,0.275214,8.386070,5.885497,1.921172,5.885497,8.386070,0.050000,0.180000,16,-44,15.886074,-43.916905,15.886074,-43.916905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.318526,-4.779438,151.492412,196.400415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574380,1.686720,0.263283,0.033191,0.504937,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.610221,mpc,0,-126.340000,54.885000,-7.168873,-6.511524,-7.350000,-6.665000,0.181127,0.153476,10.642686,-2.287110,1.311276,-2.287110,10.642686,0.120000,-0.010000,-14,1,-14.085746,29.103822,-14.085746,29.103822,0.000000,-28.020728,0.000000,64.000000,0.000000,0.000000,-71.075147,-14.615901,154.846578,194.759095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556765,1.942989,2.409876,0.055584,0.501380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010480,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.620743,mpc,0,-126.340000,54.885000,-7.059959,-6.627312,-7.220000,-6.765000,0.160041,0.137688,12.655342,-14.607010,0.701380,-14.607010,12.655342,0.050000,-0.070000,-28,46,-28.219920,112.450000,-28.219920,112.450000,0.000000,-66.366905,0.000000,64.000000,0.000000,0.000000,-64.926608,-19.857529,157.559535,195.757879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566671,1.752976,0.276215,0.037871,0.500919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.630811,mpc,0,-126.340000,54.885000,-6.954065,-6.736136,-7.090000,-6.975000,0.135935,0.238864,13.814145,-26.134045,0.823360,-26.134045,13.814145,-0.050000,0.010000,-27,91,-27.449731,112.450000,-27.449731,112.450000,0.000000,-21.366905,0.000000,64.000000,0.000000,0.000000,-63.024157,-13.297541,148.325370,181.924439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579360,1.757042,0.308112,0.034483,2.442317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010132,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.640981,mpc,0,-126.340000,54.885000,-6.845563,-6.843902,-6.950000,-7.275000,0.104437,0.431098,13.082270,-32.903890,1.372266,-32.903890,13.082270,-0.090000,0.380000,-15,112,-15.214503,112.450000,-15.214503,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.160439,0.330936,146.330700,183.270896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576494,1.839961,0.383217,0.049468,2.105739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.650998,mpc,0,-126.340000,54.885000,-6.737289,-6.947767,-6.810000,-7.585000,0.072711,0.637233,13.082270,-31.318161,0.823360,-31.318161,13.082270,-0.140000,0.780000,-16,112,-16.089807,112.450000,-16.089807,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.774369,14.885950,155.946512,195.478690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594955,1.754873,0.357681,0.039768,0.500824,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008258,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.662945,mpc,0,-126.340000,54.885000,-6.606525,-7.068429,-6.660000,-7.875000,0.053475,0.806571,11.313571,-19.608157,1.311276,-19.608157,11.313571,-0.130000,1.000000,-3,112,-2.521710,112.450000,-2.521710,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.230481,25.955449,161.880863,204.638903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595625,1.790489,0.395032,0.036439,0.502178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008330,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.671310,mpc,0,-126.340000,54.885000,-6.514040,-7.150681,-6.560000,-7.995000,0.045960,0.844319,10.215758,-10.703675,1.494245,-10.703675,10.215758,-0.140000,1.060000,12,88,11.559247,87.973737,11.559247,87.973737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.614603,31.007847,166.373719,208.423338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564044,1.580697,0.376630,0.029529,0.500687,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.681816,mpc,0,-126.340000,54.885000,-6.396944,-7.251224,-6.460000,-8.015000,0.063056,0.763776,8.934977,4.726694,1.616224,4.726694,8.934977,-0.120000,0.990000,28,43,28.467843,-37.497817,28.467843,-37.497817,0.000000,80.471555,0.000000,64.000000,0.000000,0.000000,-77.825991,26.775856,163.037074,205.153568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.692231,1.892875,0.313794,0.041551,0.501315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009457,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.691383,mpc,0,-126.340000,54.885000,-6.289575,-7.339931,-6.380000,-7.925000,0.090425,0.585069,8.203101,13.143259,1.982162,13.143259,8.203101,-0.120000,0.790000,42,-2,42.111788,-104.211981,42.111788,-104.211981,0.000000,102.185718,0.000000,64.000000,0.000000,0.000000,-77.964062,13.714400,147.555587,199.784129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579921,1.535303,0.219773,0.017064,0.500490,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.701445,mpc,0,-126.340000,54.885000,-6.176053,-7.430148,-6.290000,-7.765000,0.113947,0.334852,7.837164,17.412531,1.250287,17.412531,7.837164,0.080000,0.380000,25,-47,25.078112,-106.049992,25.078112,-106.049992,0.000000,59.023729,0.000000,64.000000,0.000000,0.000000,-74.937181,-3.194730,139.737025,190.885659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553370,1.611398,0.245506,0.027754,0.500962,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.711446,mpc,0,-126.340000,54.885000,-6.062797,-7.516525,-6.190000,-7.625000,0.127203,0.108475,9.544873,12.411384,2.043152,12.411384,9.544873,0.210000,0.030000,-7,-72,-6.907207,-72.192063,-6.907207,-72.192063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.962948,-18.002609,151.072471,193.055173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555303,1.500729,0.246631,0.024591,0.500991,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.721445,mpc,0,-126.340000,54.885000,-5.949337,-7.599445,-6.080000,-7.565000,0.130663,-0.034445,12.289405,2.409089,1.860183,2.409089,12.289405,0.100000,-0.110000,-21,-27,-21.095455,10.857254,-21.095455,10.857254,0.000000,-38.049317,0.000000,64.000000,0.000000,0.000000,-56.510226,-26.582937,159.687711,194.799885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554651,1.506150,0.233071,0.019349,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.731481,mpc,0,-126.340000,54.885000,-5.835453,-7.679045,-5.950000,-7.625000,0.114547,-0.054045,12.899301,-11.313571,1.433256,-11.313571,12.899301,-0.070000,-0.270000,-11,18,-11.166797,112.450000,-11.166797,112.450000,0.000000,-94.642063,0.000000,64.000000,0.000000,0.000000,-50.273739,-26.956078,166.324856,201.371746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561416,1.449928,0.240229,0.017503,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.741475,mpc,0,-126.340000,54.885000,-5.722234,-7.754567,-5.820000,-7.825000,0.097766,0.070433,12.716332,-24.975242,1.494245,-24.975242,12.716332,-0.070000,-0.100000,-3,63,-3.323352,112.450000,-3.323352,112.450000,0.000000,-49.642063,0.000000,64.000000,0.000000,0.000000,-52.039157,-13.183009,164.998203,198.547854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553149,1.447499,0.263373,0.019128,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.751474,mpc,0,-126.340000,54.885000,-5.609369,-7.826237,-5.700000,-8.145000,0.090631,0.318763,11.862478,-35.160506,1.250287,-35.160506,11.862478,-0.080000,0.020000,42,108,70.000000,112.450000,70.000000,112.450000,-28.323352,-4.642063,0.000000,64.000000,0.000000,0.000000,-55.696679,6.454806,158.073132,202.579496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554645,1.476383,0.283713,0.020744,0.501775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.761479,mpc,0,-126.340000,54.885000,-5.497097,-7.893905,-5.580000,-8.525000,0.082903,0.631095,11.191592,-39.856705,0.518412,-39.856705,11.191592,-0.040000,0.520000,70,112,69.999998,112.450000,69.999998,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.808980,23.815482,154.185944,200.423678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.337790,1.744863,0.316292,0.068153,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.771443,mpc,0,-126.340000,54.885000,-5.386141,-7.957157,-5.460000,-8.895000,0.073859,0.937843,12.350394,-35.526443,1.067318,-35.526443,12.350394,0.290000,0.860000,25,112,-24.780469,112.450000,-24.780469,112.450000,49.780468,0.000000,0.000000,64.000000,0.000000,0.000000,-64.442022,38.466960,153.321445,200.000385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561124,1.612097,0.747520,0.028665,0.500826,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008459,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.781447,mpc,0,-126.340000,54.885000,-5.275857,-8.016373,-5.320000,-9.185000,0.044143,1.168627,16.131750,-26.195034,1.738204,-26.195034,16.131750,0.370000,1.000000,-20,112,-70.000000,112.450000,-70.000000,112.450000,49.999998,0.000000,0.000000,64.000000,0.000000,0.000000,-63.690485,48.174555,159.500538,198.150362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570557,1.800057,0.563915,0.040910,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008488,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.791449,mpc,0,-126.340000,54.885000,-5.166953,-8.071158,-5.130000,-9.375000,-0.036953,1.303842,18.510344,-14.911958,2.897006,-14.911958,18.510344,0.150000,1.070000,-65,112,-70.000000,112.450000,-70.000000,112.450000,4.999998,0.000000,0.000000,64.000000,0.000000,0.000000,-62.896319,52.664087,159.313069,196.262727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568729,1.621792,0.345853,0.024686,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.801449,mpc,0,-126.340000,54.885000,-5.059662,-8.121410,-4.940000,-9.455000,-0.119662,1.333590,18.815292,-2.592058,3.506902,-2.592058,18.815292,-0.090000,1.090000,-70,112,-70.000000,111.916484,-70.000000,111.916484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.958346,51.245463,152.605545,188.704341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575896,1.813826,2.112851,0.038381,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010055,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.811539,mpc,0,-126.340000,54.885000,-4.953282,-8.167415,-4.750000,-9.405000,-0.203282,1.237585,16.924615,9.788831,3.323933,9.788831,16.924615,-0.250000,1.110000,-65,67,-64.777855,4.591152,-64.777855,4.591152,0.000000,62.325332,0.000000,64.000000,0.000000,0.000000,-68.456616,39.733160,156.687090,204.380983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558543,1.789192,0.642728,0.032246,0.504721,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008539,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.821609,mpc,0,-126.340000,54.885000,-4.849231,-8.208532,-4.610000,-9.225000,-0.239231,1.016468,11.801488,21.315866,2.104141,21.315866,11.801488,-0.510000,0.950000,-20,22,12.011919,-92.819445,12.011919,-92.819445,-31.789774,114.735929,0.000000,64.000000,0.000000,0.000000,-71.888050,20.883505,146.525753,201.981208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.634143,1.706164,0.559645,0.025394,0.501932,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008438,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.831602,mpc,0,-126.340000,54.885000,-4.748335,-8.244500,-4.530000,-8.975000,-0.218335,0.730500,4.726694,27.353837,1.860183,27.353837,4.726694,-0.450000,0.610000,25,-23,69.999195,-106.050000,69.999195,-106.050000,-44.777050,82.966484,0.000000,64.000000,0.000000,0.000000,-70.043117,3.016712,133.772946,187.697123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556222,1.606250,0.310546,0.017825,0.500612,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.841629,mpc,0,-126.340000,54.885000,-4.649696,-8.275673,-4.510000,-8.715000,-0.139696,0.439327,-1.006328,25.463159,1.006328,25.463159,-1.006328,-0.180000,0.210000,70,-68,70.000000,-106.050000,70.000000,-106.050000,0.000000,37.966484,0.000000,64.000000,0.000000,0.000000,-64.207739,-11.010481,126.510198,180.635688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554282,1.550082,0.286471,0.021126,0.505621,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.851630,mpc,0,-126.340000,54.885000,-4.554149,-8.301790,-4.510000,-8.515000,-0.044149,0.213210,-2.531068,17.351542,0.518412,17.351542,-2.531068,-0.060000,-0.010000,70,-40,70.000000,-39.875889,70.000000,-39.875889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.173141,-19.022705,130.876548,175.019196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556527,1.467951,0.566345,0.020550,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.861631,mpc,0,-126.340000,54.885000,-4.461687,-8.322873,-4.520000,-8.415000,0.058313,0.092127,-1.616224,4.299767,-0.030495,4.299767,-1.616224,0.320000,-0.160000,40,5,39.963228,74.832012,39.963228,74.832012,0.000000,-69.707901,0.000000,64.000000,0.000000,0.000000,-40.495688,-24.550177,157.396499,191.140561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554420,1.447405,0.465798,0.017920,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.871600,mpc,0,-126.340000,54.885000,-4.372834,-8.338826,-4.500000,-8.465000,0.127166,0.126174,2.531068,-11.069613,0.213464,-11.069613,2.531068,0.440000,-0.120000,-5,50,-13.785283,112.450000,-13.785283,112.450000,8.748512,-62.325889,0.000000,64.000000,0.000000,0.000000,-24.036651,-21.840574,177.945734,198.974271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552726,1.490771,0.247097,0.016651,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.881630,mpc,0,-126.340000,54.885000,-4.286992,-8.349737,-4.450000,-8.655000,0.163008,0.305263,6.739351,-23.450502,0.579401,-23.450502,6.739351,0.240000,0.000000,29,95,28.712465,112.450000,28.712465,112.450000,0.000000,-17.325889,0.000000,64.000000,0.000000,0.000000,-13.681559,-8.985799,169.654536,184.608895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550164,1.459003,0.268350,0.045001,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.891616,mpc,0,-126.340000,54.885000,-4.205319,-8.355445,-4.380000,-8.945000,0.174681,0.589555,7.227268,-31.440140,0.457422,-31.440140,7.227268,0.170000,0.350000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.292021,9.333463,160.074222,191.312054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.649881,1.452984,0.316961,0.020449,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.901627,mpc,0,-126.340000,54.885000,-4.127439,-8.355982,-4.290000,-9.245000,0.162561,0.889018,8.812998,-31.745088,0.396432,-31.745088,8.812998,0.360000,0.770000,25,112,4.699006,112.450000,4.699006,112.450000,20.300993,0.000000,0.000000,64.000000,0.000000,0.000000,-26.236450,26.510751,153.342326,188.695754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549600,1.451591,0.664748,0.016456,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.911595,mpc,0,-126.340000,54.885000,-4.054100,-8.351348,-4.180000,-9.505000,0.125900,1.153652,11.862478,-24.426336,1.372266,-24.426336,11.862478,0.400000,0.970000,-20,112,-70.000000,112.450000,-70.000000,112.450000,50.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.162493,38.876513,160.469904,192.334688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542294,1.437399,0.325902,0.021722,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.921631,mpc,0,-126.340000,54.885000,-3.984705,-8.341471,-4.050000,-9.675000,0.065295,1.333529,13.753155,-13.509197,2.043152,-13.509197,13.753155,0.120000,1.040000,-65,112,-70.000000,112.450000,-70.000000,112.450000,5.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.284570,46.204525,159.003986,191.812148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545112,1.540528,0.313699,0.020003,0.502600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.931631,mpc,0,-126.340000,54.885000,-3.920184,-8.326438,-3.910000,-9.745000,-0.010184,1.418562,12.655342,-1.372266,2.592058,-1.372266,12.655342,-0.070000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.509391,47.821789,154.692824,187.491783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551440,1.502301,0.337001,0.018216,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.941656,mpc,0,-126.340000,54.885000,-3.860319,-8.306184,-3.790000,-9.675000,-0.070319,1.368816,10.459717,10.459717,1.616224,10.459717,10.459717,-0.280000,1.100000,-46,74,-45.815301,73.801202,-45.815301,73.801202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.104813,40.168290,158.291901,204.947222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605088,1.441255,0.565861,0.018691,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.951636,mpc,0,-126.340000,54.885000,-3.805700,-8.280904,-3.710000,-9.495000,-0.095700,1.214096,5.031642,21.376856,1.067318,21.376856,5.031642,-0.430000,0.960000,-1,29,18.528268,-13.948242,18.528268,-13.948242,-19.343570,42.749444,0.000000,64.000000,0.000000,0.000000,-53.180233,24.841727,149.523234,199.296269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544569,1.436618,0.187327,0.016904,0.503668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.961632,mpc,0,-126.340000,54.885000,-3.756119,-8.250500,-3.690000,-9.245000,-0.066119,0.994500,-1.433256,27.231857,0.640391,27.231857,-1.433256,-0.310000,0.660000,44,-16,61.674673,-52.223193,61.674673,-52.223193,-17.489975,36.024395,0.000000,64.000000,0.000000,0.000000,-55.994708,8.446941,135.136081,184.054534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549018,1.461253,0.219768,0.019030,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.971627,mpc,0,-126.340000,54.885000,-3.711826,-8.215072,-3.710000,-8.985000,-0.001826,0.769928,-4.543725,25.951076,-0.152474,25.951076,-4.543725,-0.110000,0.260000,66,-24,66.285571,-24.037419,66.285571,-24.037419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.406644,-4.762501,122.675963,170.020649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550041,1.472550,0.250253,0.026507,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.981629,mpc,0,-126.340000,54.885000,-3.672919,-8.174645,-3.760000,-8.785000,0.087081,0.610355,-5.824507,18.510344,-0.518412,18.510344,-5.824507,0.060000,0.050000,57,21,57.189477,44.920135,57.189477,44.920135,0.000000,-23.957554,0.000000,64.000000,0.000000,0.000000,-44.765513,-16.193451,126.915132,170.176588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551750,2.009394,0.472802,0.044517,0.501168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.991609,mpc,0,-126.340000,54.885000,-3.639618,-8.129425,-3.790000,-8.655000,0.150382,0.525575,-3.506902,7.044299,-0.640391,7.044299,-3.506902,0.350000,0.050000,12,66,-4.479446,112.450000,-4.479446,112.450000,16.668923,-46.487419,0.000000,64.000000,0.000000,0.000000,-31.455394,-24.638175,150.600977,185.811428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578435,1.554051,0.302565,0.023472,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.001638,mpc,0,-126.340000,54.885000,-3.611814,-8.079158,-3.800000,-8.645000,0.188186,0.565842,0.457422,-4.299767,-0.274453,-4.299767,0.457422,0.290000,0.270000,-33,111,-38.208091,112.450000,-38.208091,112.450000,5.397568,-1.487419,0.000000,64.000000,0.000000,0.000000,-18.415231,-23.048295,156.373121,176.993873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557134,1.475503,0.223376,0.014123,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.011625,mpc,0,-126.340000,54.885000,-3.589848,-8.024384,-3.780000,-8.715000,0.190152,0.690616,2.592058,-8.264091,0.579401,-8.264091,2.592058,0.060000,0.690000,-37,112,-37.362056,112.450000,-37.362056,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.867272,-15.268577,138.490117,157.333041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542626,1.436292,0.387210,0.018146,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.021628,mpc,0,-126.340000,54.885000,-3.573643,-7.964919,-3.760000,-8.765000,0.186357,0.800081,2.104141,-3.933829,0.640391,-3.933829,2.104141,-0.090000,0.950000,-21,112,-21.062495,112.450000,-21.062495,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.924975,-5.344887,139.822747,160.589495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549209,1.455712,0.300440,0.024748,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.031636,mpc,0,-126.340000,54.885000,-3.563285,-7.900924,-3.740000,-8.745000,0.176715,0.844076,0.274453,4.177788,0.274453,4.177788,0.274453,-0.120000,1.040000,-5,112,-5.330426,112.450000,-5.330426,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.810886,2.770669,136.311615,163.010711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555346,1.683311,0.349264,0.025823,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.041633,mpc,0,-126.340000,54.885000,-3.558819,-7.832631,-3.740000,-8.645000,0.181181,0.812369,-1.982162,12.716332,0.091484,12.716332,-1.982162,-0.110000,1.080000,11,67,11.239126,47.066948,11.239126,47.066948,0.000000,20.383052,0.000000,64.000000,0.000000,0.000000,-32.916726,5.200758,128.067079,161.139259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558179,1.450128,0.336998,0.023530,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.051627,mpc,0,-126.340000,54.885000,-3.560246,-7.760132,-3.770000,-8.455000,0.209754,0.694868,-3.994819,21.925762,-0.152474,21.925762,-3.994819,-0.110000,0.920000,30,22,30.024708,-23.357636,30.024708,-23.357636,0.000000,45.807636,0.000000,64.000000,0.000000,0.000000,-40.966599,1.425844,116.617308,149.062115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548097,1.467200,0.215216,0.024527,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.061602,mpc,0,-126.340000,54.885000,-3.567539,-7.683708,-3.810000,-8.195000,0.242461,0.511292,-4.848673,26.621961,-0.152474,26.621961,-4.848673,-0.060000,0.580000,32,-23,31.838968,-46.967135,31.838968,-46.967135,0.000000,24.417135,0.000000,64.000000,0.000000,0.000000,-45.660289,-6.937994,95.846407,127.347769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.674717,1.628401,0.241467,0.032275,0.501089,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.071633,mpc,0,-126.340000,54.885000,-3.580764,-7.602913,-3.850000,-7.935000,0.269236,0.332087,-4.726694,24.487325,0.335443,24.487325,-4.726694,0.100000,0.190000,7,-10,7.318797,-10.080112,7.318797,-10.080112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.059064,-14.465846,96.122947,121.986946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608170,1.478358,0.221984,0.023000,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.081633,mpc,0,-126.340000,54.885000,-3.599785,-7.518592,-3.880000,-7.755000,0.280215,0.236408,-3.018985,15.033937,-0.213464,15.033937,-3.018985,0.130000,0.030000,-20,35,-19.982244,76.223374,-19.982244,76.223374,0.000000,-41.303486,0.000000,64.000000,0.000000,0.000000,-39.618769,-21.557469,112.362071,142.500845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553410,1.524719,0.213957,0.025153,0.500916,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.091599,mpc,0,-126.340000,54.885000,-3.624480,-7.430983,-3.900000,-7.675000,0.275520,0.244017,-1.311276,3.018985,-0.030495,3.018985,-1.311276,-0.010000,0.100000,-27,80,-27.388522,112.450000,-27.388522,112.450000,0.000000,-32.530112,0.000000,64.000000,0.000000,0.000000,-33.310752,-23.560269,115.428078,148.766744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553664,1.450547,0.228635,0.018030,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.101633,mpc,0,-126.340000,54.885000,-3.655047,-7.339354,-3.900000,-7.685000,0.244953,0.345646,-0.457422,-5.641538,-0.274453,-5.641538,-0.457422,-0.060000,0.430000,-38,112,-38.317134,112.450000,-38.317134,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.645150,-18.994274,107.262471,140.312380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554757,1.471163,0.248915,0.022414,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.111634,mpc,0,-126.340000,54.885000,-3.691106,-7.244800,-3.910000,-7.745000,0.218894,0.500200,-1.555235,-7.288257,-0.213464,-7.288257,-1.555235,-0.100000,0.780000,-34,112,-33.715414,112.450000,-33.715414,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.930468,-11.086953,108.031672,136.909567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553758,1.442487,0.292917,0.017790,0.500996,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.121597,mpc,0,-126.340000,54.885000,-3.732458,-7.147594,-3.920000,-7.785000,0.187542,0.637406,-2.775027,-1.921172,0.091484,-1.921172,-2.775027,-0.210000,0.980000,-17,112,-16.877600,112.450000,-16.877600,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.555334,-1.667361,120.754386,141.264980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545337,1.675413,0.460111,0.026150,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008216,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.131635,mpc,0,-126.340000,54.885000,-3.779461,-7.046822,-3.950000,-7.745000,0.170539,0.698178,-4.665705,6.129455,-0.274453,6.129455,-4.665705,-0.230000,1.060000,-1,112,-1.422826,112.450000,-1.422826,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.514984,5.262279,125.871274,145.144985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.616041,1.648865,0.396316,0.029934,0.500883,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008202,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.141632,mpc,0,-126.340000,54.885000,-3.831439,-6.943840,-4.000000,-7.625000,0.168561,0.681160,-6.373413,15.155916,-0.640391,15.155916,-6.373413,-0.170000,1.080000,5,67,4.837948,41.762865,4.837948,41.762865,0.000000,25.687135,0.000000,64.000000,0.000000,0.000000,-52.444600,5.726191,119.402786,141.299451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564982,1.463483,0.349348,0.019793,0.501354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.151598,mpc,0,-126.340000,54.885000,-3.888205,-6.838794,-4.060000,-7.415000,0.171795,0.576206,-7.044299,23.389512,-0.152474,23.389512,-7.044299,-0.090000,0.910000,0,22,-0.015483,-20.687896,-0.015483,-20.687896,0.000000,43.137896,0.000000,64.000000,0.000000,0.000000,-50.554887,0.701521,106.798227,132.832916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553467,1.638111,0.244441,0.024824,0.501050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.161632,mpc,0,-126.340000,54.885000,-3.950146,-6.730853,-4.120000,-7.155000,0.169854,0.424147,-6.922320,26.621961,0.335443,26.621961,-6.922320,-0.110000,0.570000,-1,-23,-0.952443,-31.287145,-0.952443,-31.287145,0.000000,8.737145,0.000000,64.000000,0.000000,0.000000,-43.255151,-6.572277,90.216987,120.633623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560163,1.877157,0.266725,0.047492,0.501661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.171608,mpc,0,-126.340000,54.885000,-4.016280,-6.621585,-4.180000,-6.935000,0.163720,0.313415,-6.983309,22.169720,0.274453,22.169720,-6.983309,-0.070000,0.180000,-10,22,-10.451542,29.194751,-10.451542,29.194751,0.000000,-6.744751,0.000000,64.000000,0.000000,0.000000,-34.477560,-10.218733,88.970262,118.465060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576611,1.576554,0.216272,0.024501,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.181599,mpc,0,-126.340000,54.885000,-4.086819,-6.510440,-4.230000,-6.785000,0.143181,0.274560,-5.580549,11.008623,-0.335443,11.008623,-5.580549,-0.090000,0.110000,-29,67,-29.297636,112.450000,-29.297636,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-23.191849,-12.404663,90.494832,128.105223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570819,1.580199,0.265624,0.026888,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.191634,mpc,0,-126.340000,54.885000,-4.161747,-6.397318,-4.280000,-6.745000,0.118253,0.347682,-5.580549,11.008623,-1.128308,-0.945339,-4.299767,-0.110000,0.380000,-34,112,-33.871128,111.613385,-33.871128,111.613385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.740656,-15.526432,86.515607,126.845116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.897358,1.732015,0.302979,0.041703,0.502727,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008488,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.201607,mpc,0,-126.340000,54.885000,-4.239986,-6.283660,-4.320000,-6.775000,0.080014,0.491340,-4.116798,-6.861330,-0.518412,-6.861330,-4.116798,-0.180000,0.700000,-48,112,-47.566511,112.450000,-47.566511,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.255462,-12.316432,96.901491,133.110357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576651,1.759347,0.359284,0.037892,0.501038,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008244,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.211598,mpc,0,-126.340000,54.885000,-4.321858,-6.168790,-4.360000,-6.825000,0.038142,0.656210,-5.092632,-5.275601,-0.396432,-5.275601,-5.092632,-0.300000,0.950000,-32,112,-32.199141,112.450000,-32.199141,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.679629,-5.173990,103.967799,131.455723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561000,1.611334,0.347938,0.026303,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.221636,mpc,0,-126.340000,54.885000,-4.407310,-6.052632,-4.420000,-6.835000,0.012690,0.782368,-7.288257,0.213464,-0.579401,0.213464,-7.288257,-0.380000,1.050000,-6,112,-6.115701,112.450000,-6.115701,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.258265,1.918453,117.456306,139.160368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573191,1.657145,0.367088,0.034558,0.501069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.231607,mpc,0,-126.340000,54.885000,-4.495055,-5.936731,-4.500000,-6.785000,0.004945,0.848269,-8.630029,6.922320,-1.006328,6.922320,-8.630029,-0.280000,1.060000,-7,112,-6.781086,112.450000,-6.781086,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.820211,5.782544,117.180874,137.935796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.622008,1.768998,0.410116,0.043581,0.501043,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008356,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.241598,mpc,0,-126.340000,54.885000,-4.585491,-5.820340,-4.580000,-6.675000,-0.005491,0.854660,-9.422894,13.387218,-1.372266,13.387218,-9.422894,-0.170000,1.070000,-14,80,-14.417358,79.903218,-14.417358,79.903218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.427066,2.695200,104.384222,132.946133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570785,1.548490,0.352572,0.025769,0.503762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.251939,mpc,0,-126.340000,54.885000,-4.681370,-5.699868,-4.680000,-6.485000,-0.001370,0.785132,-10.093779,20.096074,-0.518412,20.096074,-10.093779,-0.160000,0.950000,-8,35,-8.390422,27.220933,-8.390422,27.220933,0.000000,7.682285,0.000000,64.000000,0.000000,0.000000,-4.204195,-4.768569,92.352555,127.789341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.940685,1.462022,0.213228,0.017723,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.261602,mpc,0,-126.340000,54.885000,-4.772708,-5.587522,-4.770000,-6.285000,-0.002708,0.697478,-9.910810,22.474668,0.091484,22.474668,-9.910810,-0.160000,0.680000,-9,21,-8.820601,21.036854,-8.820601,21.036854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.842246,-12.108581,87.102601,122.186186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.772828,1.484308,0.219458,0.031990,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.271608,mpc,0,-126.340000,54.885000,-4.868685,-5.471671,-4.860000,-6.075000,-0.008685,0.603329,-9.361904,19.181230,-0.152474,19.181230,-9.361904,-0.150000,0.430000,-16,60,-16.048201,60.132955,-16.048201,60.132955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.400829,-19.243338,85.535168,122.095738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576938,1.445108,0.200617,0.016947,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.281632,mpc,0,-126.340000,54.885000,-4.965879,-5.356346,-4.950000,-5.925000,-0.015879,0.568654,-8.934977,11.801488,-0.945339,11.801488,-8.934977,-0.160000,0.450000,-22,105,-21.701063,112.450000,-21.701063,112.450000,0.000000,-7.317045,0.000000,64.000000,0.000000,0.000000,21.273868,-26.813541,83.321774,126.389253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.322284,1.791010,0.313096,0.045020,0.500705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.291651,mpc,0,-126.340000,54.885000,-5.063664,-5.242063,-5.030000,-5.825000,-0.033664,0.582937,-8.142112,7.105289,-0.823360,7.105289,-8.142112,-0.190000,0.650000,-28,112,-27.802320,112.450000,-27.802320,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.800231,-33.294777,85.143834,130.426555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579503,1.835901,0.314829,0.049483,0.502827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008294,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.301713,mpc,0,-126.340000,54.885000,-5.162094,-5.128530,-5.100000,-5.745000,-0.062094,0.616470,-7.715185,6.861330,0.030495,6.861330,-7.715185,-0.240000,0.930000,-28,112,-27.609202,112.450000,-27.609202,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.754083,-37.716316,86.846540,131.946407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580897,1.469473,0.370030,0.022042,0.504380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.311743,mpc,0,-126.340000,54.885000,-5.260024,-5.016829,-5.180000,-5.645000,-0.080024,0.628171,-8.386070,10.764665,0.152474,10.764665,-8.386070,-0.270000,1.030000,-17,75,-16.893464,74.655187,-16.893464,74.655187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.841356,-41.946668,82.318394,127.634019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567757,1.487094,0.389726,0.027355,0.504256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.321722,mpc,0,-126.340000,54.885000,-5.356826,-4.907412,-5.270000,-5.505000,-0.086826,0.597588,-9.300914,16.253729,-0.152474,16.253729,-9.300914,-0.270000,0.920000,-5,33,-4.878803,32.993839,-4.878803,32.993839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.153345,-45.526206,78.624441,118.064572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576336,1.509216,0.234167,0.024121,0.502041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.331752,mpc,0,-126.340000,54.885000,-5.453078,-4.799374,-5.350000,-5.315000,-0.103078,0.515626,-9.666852,18.693313,-0.945339,18.693313,-9.666852,-0.220000,0.640000,-5,26,-5.002825,26.464065,-5.002825,26.464065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.886101,-47.073050,72.654489,104.174600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556914,1.458417,0.213375,0.021264,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.341739,mpc,0,-126.340000,54.885000,-5.547437,-4.693965,-5.440000,-5.145000,-0.107437,0.451035,-8.691018,15.887791,-0.823360,15.887791,-8.691018,-0.170000,0.410000,-18,61,-17.828627,61.384613,-17.828627,61.384613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.442381,-48.727785,70.927286,101.769154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554750,1.460313,0.206833,0.021412,0.500793,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.351741,mpc,0,-126.340000,54.885000,-5.640011,-4.590798,-5.510000,-5.025000,-0.130011,0.434202,-7.410237,9.361904,-0.030495,9.361904,-7.410237,-0.180000,0.450000,-29,106,-29.317986,108.486391,-29.317986,108.486391,0.000000,-2.101778,0.000000,64.000000,0.000000,0.000000,44.828987,-51.658533,70.032118,106.954861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556341,1.519468,0.261616,0.023493,0.501858,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.361838,mpc,0,-126.340000,54.885000,-5.731066,-4.489304,-5.580000,-4.945000,-0.151066,0.455696,-6.312424,5.031642,-0.213464,5.031642,-6.312424,-0.240000,0.720000,-32,112,-31.815830,112.450000,-31.815830,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.682230,-55.168856,70.539962,112.449127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.481354,1.613058,0.309334,0.023442,0.501067,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.371709,mpc,0,-126.340000,54.885000,-5.817324,-4.392863,-5.640000,-4.875000,-0.177324,0.482137,-6.251434,6.983309,-0.335443,6.983309,-6.251434,-0.280000,0.940000,-25,84,-25.390295,84.249117,-25.390295,84.249117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.602558,-58.229202,68.707996,111.860500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579391,1.455063,0.386732,0.022027,0.501358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.381740,mpc,0,-126.340000,54.885000,-5.901738,-4.297891,-5.700000,-4.765000,-0.201738,0.467109,-7.105289,12.411384,-0.030495,12.411384,-7.105289,-0.310000,0.920000,-9,39,-9.429629,35.720800,-9.429629,35.720800,0.000000,3.528317,0.000000,64.000000,0.000000,0.000000,48.592057,-59.732283,61.164656,100.288901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553854,1.460113,0.223287,0.020574,0.500846,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.391741,mpc,0,-126.340000,54.885000,-5.982220,-4.206431,-5.770000,-4.625000,-0.212220,0.418569,-7.410237,15.338885,-0.396432,15.338885,-7.410237,-0.270000,0.680000,-5,23,-5.395843,23.465768,-5.395843,23.465768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.388126,-57.878294,56.078871,84.652394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554376,1.505901,0.205533,0.019615,0.502718,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.401741,mpc,0,-126.340000,54.885000,-6.058575,-4.118409,-5.830000,-4.495000,-0.228575,0.376591,-6.861330,12.655342,-0.518412,12.655342,-6.861330,-0.160000,0.420000,-20,61,-20.452723,60.760437,-20.452723,60.760437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.938533,-55.088709,53.542797,76.365090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549018,1.529558,0.205164,0.018110,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.411740,mpc,0,-126.340000,54.885000,-6.130372,-4.034006,-5.890000,-4.385000,-0.240372,0.350994,-5.519559,7.044299,-0.213464,7.044299,-5.519559,-0.060000,0.450000,-43,100,-42.950104,99.530317,-42.950104,99.530317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.416685,-55.594546,50.675463,80.520103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550827,1.464281,0.223979,0.019283,0.504588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.421744,mpc,0,-126.340000,54.885000,-6.197227,-3.953349,-5.940000,-4.325000,-0.257227,0.371651,-5.275601,4.299767,0.091484,4.299767,-5.275601,-0.260000,0.690000,-17,100,-17.176508,100.371657,-17.176508,100.371657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.371864,-57.685440,53.327282,90.706215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563017,1.609437,0.282957,0.028154,0.505317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.431745,mpc,0,-126.340000,54.885000,-6.258678,-3.876658,-5.990000,-4.275000,-0.268678,0.398342,-6.007476,5.641538,0.701380,5.641538,-6.007476,-0.280000,0.860000,-1,73,-1.026375,72.557340,-1.026375,72.557340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.568127,-58.213783,47.965546,82.575327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555245,1.448130,0.262765,0.019177,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.441739,mpc,0,-126.340000,54.885000,-6.314289,-3.804125,-6.030000,-4.195000,-0.284289,0.390875,-5.946486,8.691018,-0.030495,8.691018,-5.946486,-0.190000,0.820000,-5,45,-5.481218,44.972973,-5.481218,44.972973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.026587,-55.330859,37.148051,59.639057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551849,1.461639,0.200387,0.021094,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.451742,mpc,0,-126.340000,54.885000,-6.363748,-3.735783,-6.080000,-4.105000,-0.283748,0.369217,-5.092632,10.764665,-0.152474,10.764665,-5.092632,-0.160000,0.630000,-8,38,-8.435215,37.680158,-8.435215,37.680158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.770678,-51.833443,33.470395,51.315267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548192,1.430657,0.191957,0.022349,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.462421,mpc,0,-126.340000,54.885000,-6.409261,-3.667678,-6.110000,-3.995000,-0.299261,0.327322,-3.201954,8.873987,0.030495,8.873987,-3.201954,-0.180000,0.470000,-16,59,-15.705948,58.713142,-15.705948,58.713142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.591174,-48.579878,32.916516,49.389285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604199,1.465764,0.205796,0.018869,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.471716,mpc,0,-126.340000,54.885000,-6.442406,-3.612589,-6.130000,-3.935000,-0.312406,0.322411,-1.738204,4.482736,-0.396432,4.482736,-1.738204,-0.070000,0.480000,-38,90,-38.120457,90.031044,-38.120457,90.031044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.119073,-47.629010,31.225960,51.230927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555853,1.453091,0.221090,0.022217,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.481743,mpc,0,-126.340000,54.885000,-6.471047,-3.557663,-6.130000,-3.905000,-0.341047,0.347337,-0.396432,1.433256,0.762370,1.433256,-0.396432,-0.210000,0.650000,-28,99,-28.443600,98.952274,-28.443600,98.952274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.657432,-49.411239,37.988055,67.768719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556918,1.569994,0.263513,0.024740,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.491753,mpc,0,-126.340000,54.885000,-6.491942,-3.507577,-6.130000,-3.875000,-0.361942,0.367423,0.152474,2.043152,0.152474,2.043152,0.152474,-0.270000,0.790000,-18,79,-18.087688,79.002203,-18.087688,79.002203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.423669,-51.184908,35.056692,67.224439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558253,1.442348,0.262509,0.020037,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.501745,mpc,0,-126.340000,54.885000,-6.504787,-3.462419,-6.130000,-3.835000,-0.374787,0.372581,-0.579401,5.519559,-0.030495,5.519559,-0.579401,-0.260000,0.800000,-3,45,-3.433365,44.680245,-3.433365,44.680245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.516306,-50.355581,27.762865,53.097228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553251,1.449576,0.224402,0.020853,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.511738,mpc,0,-126.340000,54.885000,-6.509315,-3.422164,-6.130000,-3.755000,-0.379315,0.332836,-0.579401,5.519559,0.518412,7.593205,-0.945339,-0.200000,0.650000,-1,48,-1.083912,48.248101,-1.083912,48.248101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.928982,-46.055100,29.577044,43.471397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546544,1.516516,0.216641,0.022491,0.500586,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.521741,mpc,0,-126.340000,54.885000,-6.505215,-3.386858,-6.120000,-3.695000,-0.385215,0.308142,0.274453,5.702528,0.396432,5.702528,0.274453,-0.150000,0.480000,-5,55,-5.338640,55.469445,-5.338640,55.469445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.253585,-43.278876,29.087896,43.942923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551842,1.455422,0.207194,0.018542,0.500757,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.531741,mpc,0,-126.340000,54.885000,-6.492201,-3.356614,-6.110000,-3.645000,-0.382201,0.288386,1.433256,2.775027,0.274453,2.775027,1.433256,-0.120000,0.490000,-10,72,-10.408672,72.218862,-10.408672,72.218862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.057956,-41.616510,31.008265,46.070797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554574,1.535290,0.230458,0.022188,0.500702,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.541745,mpc,0,-126.340000,54.885000,-6.470003,-3.331460,-6.090000,-3.635000,-0.380003,0.303540,1.982162,-1.128308,0.396432,-1.128308,1.982162,-0.130000,0.670000,-6,85,-5.655995,85.260786,-5.655995,85.260786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.013192,-41.360174,32.958778,49.342382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570823,1.467649,0.259682,0.024993,0.501049,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.551745,mpc,0,-126.340000,54.885000,-6.438392,-3.311448,-6.060000,-3.635000,-0.378392,0.323552,2.653048,-1.616224,0.335443,-1.616224,2.653048,-0.120000,0.700000,-2,84,-2.410525,84.365905,-2.410525,84.365905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.917651,-41.436909,37.008818,53.464699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592608,1.511037,0.243782,0.025041,0.503575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.561746,mpc,0,-126.340000,54.885000,-6.397144,-3.296594,-6.020000,-3.645000,-0.377144,0.348406,3.628881,-0.030495,-0.213464,-0.030495,3.628881,-0.110000,0.870000,-1,53,-1.350604,53.345382,-1.350604,53.345382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.816089,-41.505358,35.390467,51.581846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553624,1.503134,0.226336,0.019886,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.571740,mpc,0,-126.340000,54.885000,-6.346095,-3.286914,-5.980000,-3.635000,-0.366095,0.348086,3.750861,1.738204,0.213464,1.738204,3.750861,-0.110000,0.650000,10,53,10.136030,52.811756,10.136030,52.811756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.100587,-39.715327,37.547270,48.980181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545714,1.448273,0.206068,0.020038,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.581744,mpc,0,-126.340000,54.885000,-6.284985,-3.282395,-5.940000,-3.615000,-0.344985,0.332605,3.506902,0.762370,0.213464,0.762370,3.506902,-0.090000,0.610000,23,58,22.592515,58.445297,22.592515,58.445297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.243448,-37.453101,38.167272,46.596208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551852,1.445393,0.209868,0.021344,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.591747,mpc,0,-126.340000,54.885000,-6.213710,-3.283037,-5.890000,-3.625000,-0.323710,0.341963,4.421746,-1.433256,0.152474,-1.433256,4.421746,-0.050000,0.550000,22,78,22.193160,78.406261,22.193160,78.406261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.386451,-35.092847,43.177233,48.957139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556255,1.772957,0.268064,0.039492,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.601733,mpc,0,-126.340000,54.885000,-6.132288,-3.288799,-5.840000,-3.645000,-0.292288,0.356201,5.824507,-3.506902,0.274453,-3.506902,5.824507,0.060000,0.610000,9,88,8.523416,87.523429,8.523416,87.523429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.113847,-34.648558,47.027296,54.855466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567466,1.442489,0.219943,0.019673,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.611742,mpc,0,-126.340000,54.885000,-6.040270,-3.299675,-5.780000,-3.665000,-0.260270,0.365325,5.824507,-3.506902,0.518412,-2.592058,7.898153,0.090000,0.750000,17,72,17.217353,71.643550,17.217353,71.643550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.439229,-35.465476,43.938966,56.658026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559125,1.683382,0.230352,0.027272,0.500612,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.621743,mpc,0,-126.340000,54.885000,-5.937857,-3.315591,-5.690000,-3.685000,-0.247857,0.369409,8.569039,-0.701380,0.823360,-0.701380,8.569039,0.110000,0.750000,4,44,4.240817,43.504001,4.240817,43.504001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.618835,-35.099623,47.797020,55.227843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549234,1.544605,0.225309,0.028666,0.500396,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.631744,mpc,0,-126.340000,54.885000,-5.824905,-3.336497,-5.600000,-3.675000,-0.224905,0.338503,9.910810,1.006328,0.579401,1.006328,9.910810,0.080000,0.600000,10,35,9.510593,34.527587,9.510593,34.527587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.430584,-35.111020,53.947105,61.583947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556648,1.459777,0.214247,0.017793,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.641738,mpc,0,-126.340000,54.885000,-5.701494,-3.362299,-5.480000,-3.685000,-0.221494,0.322701,10.947634,-1.006328,0.945339,-1.006328,10.947634,0.040000,0.460000,17,58,16.695648,57.606610,16.695648,57.606610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.093381,-33.990514,59.790922,64.045862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551276,1.864065,0.263970,0.034204,0.501015,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008225,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.651721,mpc,0,-126.340000,54.885000,-5.567690,-3.392893,-5.360000,-3.715000,-0.207690,0.322107,12.716332,-4.848673,0.701380,-4.848673,12.716332,0.090000,0.460000,6,86,5.973659,85.852251,5.973659,85.852251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.507365,-33.118244,66.600225,70.131080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572089,1.593450,0.242693,0.022070,0.500564,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.661745,mpc,0,-126.340000,54.885000,-5.422778,-3.428362,-5.230000,-3.765000,-0.192778,0.336638,13.814145,-6.251434,0.640391,-6.251434,13.814145,0.050000,0.640000,12,80,12.137926,79.646679,12.137926,79.646679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.370399,-33.972369,62.846593,73.891887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567826,1.633528,0.275486,0.027785,0.500885,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.671875,mpc,0,-126.340000,54.885000,-5.265620,-3.468940,-5.070000,-3.815000,-0.195620,0.346060,14.424041,-4.543725,1.067318,-4.543725,14.424041,0.070000,0.720000,15,55,15.404102,54.930245,15.404102,54.930245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.067664,-33.837508,62.143945,69.897617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606783,1.708142,0.241846,0.027703,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.681742,mpc,0,-126.340000,54.885000,-5.102267,-3.512923,-4.930000,-3.845000,-0.172267,0.332077,15.155916,-1.860183,1.555235,-1.860183,15.155916,0.080000,0.660000,21,32,21.313983,32.132761,21.313983,32.132761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.996640,-32.690692,64.436610,66.959878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560456,1.976352,0.251119,0.037100,0.501129,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008337,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.691715,mpc,0,-126.340000,54.885000,-4.926971,-3.561720,-4.770000,-3.865000,-0.156971,0.303280,15.582843,-1.311276,1.372266,-1.311276,15.582843,0.100000,0.490000,27,36,27.473835,35.710319,27.473835,35.710319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.797718,-30.549015,68.536491,67.324579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576076,1.758521,0.220857,0.034306,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.701719,mpc,0,-126.340000,54.885000,-4.740963,-3.614920,-4.590000,-3.895000,-0.150963,0.280080,17.351542,-3.567892,0.823360,-3.567892,17.351542,0.140000,0.400000,17,57,17.360811,56.721461,17.360811,56.721461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.400774,-28.553282,74.821537,71.501040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572691,1.781081,0.237542,0.036516,0.501106,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.711746,mpc,0,-126.340000,54.885000,-4.544439,-3.672376,-4.380000,-3.955000,-0.164439,0.282624,18.693313,-7.715185,1.128308,-7.715185,18.693313,0.270000,0.430000,-4,86,-4.491057,85.658745,-4.491057,85.658745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.691099,-27.241400,77.271490,76.441131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542991,1.847674,0.242501,0.034934,0.698885,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008379,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.721792,mpc,0,-126.340000,54.885000,-4.337608,-3.733928,-4.200000,-4.035000,-0.137608,0.301072,19.608157,-9.300914,1.616224,-9.300914,19.608157,0.100000,0.600000,19,83,19.411798,83.293664,19.411798,83.293664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.522616,-27.020813,68.824075,75.574450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597697,1.753851,0.248610,0.030814,0.502505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.731715,mpc,0,-126.340000,54.885000,-4.123747,-3.798483,-4.000000,-4.115000,-0.123747,0.316517,18.937271,-6.434403,1.555235,-6.434403,18.937271,0.060000,0.730000,43,46,42.932191,46.492016,42.932191,46.492016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.277306,-25.651652,71.108205,71.219547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584499,1.735192,0.269830,0.036074,0.500912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.741728,mpc,0,-126.340000,54.885000,-3.898540,-3.867236,-3.800000,-4.165000,-0.098540,0.297764,18.998261,-3.567892,1.433256,-3.567892,18.998261,0.210000,0.630000,37,26,36.857520,25.595413,36.857520,25.595413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.649640,-21.876158,79.560834,74.723529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585699,1.688501,0.246495,0.027738,0.500559,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.751714,mpc,0,-126.340000,54.885000,-3.664787,-3.939235,-3.600000,-4.195000,-0.064787,0.255765,20.766960,-3.140965,1.189297,-3.140965,20.766960,0.270000,0.420000,26,33,25.795401,33.461615,25.795401,33.461615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.927530,-19.957191,92.457046,84.317465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596774,1.509447,0.221916,0.024513,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.761740,mpc,0,-126.340000,54.885000,-3.421151,-4.014788,-3.380000,-4.245000,-0.041151,0.230212,22.718627,-5.946486,1.250287,-5.946486,22.718627,0.290000,0.330000,15,60,15.493958,60.009364,15.493958,60.009364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.907883,-18.743899,93.093750,86.863615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546270,1.439336,0.206234,0.024291,0.500481,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.771739,mpc,0,-126.340000,54.885000,-3.169530,-4.093204,-3.140000,-4.315000,-0.029530,0.221796,24.304356,-9.361904,1.860183,-9.361904,24.304356,0.220000,0.430000,18,77,17.994648,77.045497,17.994648,77.045497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.479897,-17.391822,87.758021,85.213931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593778,1.758581,0.237774,0.032603,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.781710,mpc,0,-126.340000,54.885000,-2.910377,-4.174236,-2.890000,-4.415000,-0.020377,0.240764,26.317013,-10.276748,2.104141,-10.276748,26.317013,0.220000,0.570000,9,72,8.606200,72.092637,8.606200,72.092637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.066020,-15.671934,86.888893,84.558685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570176,1.470456,0.222050,0.022510,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.791712,mpc,0,-126.340000,54.885000,-2.642442,-4.258172,-2.620000,-4.505000,-0.022442,0.246828,26.743941,-8.569039,2.226120,-8.569039,26.743941,0.180000,0.640000,17,50,17.093066,50.214178,17.093066,50.214178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.332506,-13.930647,84.560550,82.166123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564866,1.542371,0.228273,0.031012,0.500761,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.801714,mpc,0,-126.340000,54.885000,-2.366914,-4.344540,-2.340000,-4.585000,-0.026914,0.240460,27.536805,-6.068465,1.921172,-6.068465,27.536805,0.140000,0.560000,23,34,23.419158,33.673995,23.419158,33.673995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.543328,-11.078833,84.146755,78.480825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549446,1.521643,0.186069,0.015469,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.811708,mpc,0,-126.340000,54.885000,-2.084381,-4.433054,-2.060000,-4.645000,-0.024381,0.211946,27.780764,-5.702528,2.104141,-5.702528,27.780764,0.210000,0.430000,20,38,19.774182,37.554539,19.774182,37.554539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.964479,-7.870604,85.975307,80.190089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565250,1.607362,0.216791,0.033001,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.821711,mpc,0,-126.340000,54.885000,-1.794744,-4.523647,-1.770000,-4.725000,-0.024744,0.201353,29.305504,-7.776174,2.348100,-7.776174,29.305504,0.200000,0.370000,13,58,13.149585,57.838699,13.149585,57.838699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.527958,-5.182945,85.271108,80.385920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543412,1.593947,0.229515,0.024933,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.831713,mpc,0,-126.340000,54.885000,-1.498706,-4.615998,-1.460000,-4.805000,-0.038706,0.189002,30.647275,-10.032790,2.470079,-10.032790,30.647275,0.170000,0.460000,9,67,8.505284,66.805086,8.505284,66.805086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.064644,-3.131349,80.165231,76.744480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549020,1.533985,0.225532,0.020796,0.501047,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.841712,mpc,0,-126.340000,54.885000,-1.196778,-4.709851,-1.140000,-4.915000,-0.056778,0.205149,31.806078,-11.191592,2.897006,-11.191592,31.806078,0.140000,0.630000,5,62,4.900883,61.773326,4.900883,61.773326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.972062,-0.916529,76.844685,75.286298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558449,1.467526,0.209965,0.022802,0.503994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.851714,mpc,0,-126.340000,54.885000,-0.889181,-4.805043,-0.810000,-5.025000,-0.079181,0.219957,32.659932,-10.215758,2.775027,-10.215758,32.659932,0.110000,0.610000,4,56,4.232213,56.119295,4.232213,56.119295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.730966,1.718917,75.733110,75.831050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560150,1.790350,0.211960,0.033576,0.501129,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.861715,mpc,0,-126.340000,54.885000,-0.576496,-4.901297,-0.500000,-5.125000,-0.076496,0.223703,32.903890,-8.569039,2.714037,-8.569039,32.903890,0.090000,0.570000,10,46,9.779414,46.047055,9.779414,46.047055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.928582,4.101057,74.535626,75.297534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565126,1.482254,0.213419,0.020018,0.503403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.871711,mpc,0,-126.340000,54.885000,-0.259324,-4.998336,-0.170000,-5.205000,-0.089324,0.206664,32.415974,-7.898153,2.897006,-7.898153,32.415974,0.090000,0.500000,17,45,17.319949,44.793053,17.319949,44.793053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.454150,6.610382,74.990187,76.079051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598772,1.593378,0.223658,0.034400,0.500725,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.881748,mpc,0,-126.340000,54.885000,0.063325,-5.096367,0.170000,-5.295000,-0.106675,0.198633,31.928057,-8.752008,3.506902,-8.752008,31.928057,0.130000,0.450000,18,56,18.353462,55.655893,18.353462,55.655893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.042236,9.032435,75.906025,77.280418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549086,1.529529,0.212424,0.018129,0.502228,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.891715,mpc,0,-126.340000,54.885000,0.387405,-5.194073,0.480000,-5.395000,-0.092595,0.200927,32.172015,-9.971800,3.079975,-9.971800,32.172015,0.160000,0.470000,16,65,16.001345,64.843531,16.001345,64.843531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.859202,10.781123,77.733740,78.805181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587652,1.450663,0.223284,0.029128,0.500680,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.901711,mpc,0,-126.340000,54.885000,0.715601,-5.292180,0.820000,-5.505000,-0.104399,0.212820,32.293994,-10.276748,3.018985,-10.276748,32.293994,0.180000,0.560000,13,61,13.137045,61.165960,13.137045,61.165960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.549064,12.173752,77.906255,79.250534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549032,1.436484,0.198061,0.027510,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.911718,mpc,0,-126.340000,54.885000,1.046848,-5.390275,1.160000,-5.605000,-0.113152,0.214725,32.354984,-9.483883,3.628881,-9.483883,32.354984,0.170000,0.590000,15,53,14.923769,52.646320,14.923769,52.646320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.360664,13.989872,78.540547,80.460705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561143,1.441786,0.201070,0.019644,0.500624,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.921716,mpc,0,-126.340000,54.885000,1.379969,-5.487925,1.470000,-5.695000,-0.090031,0.207075,33.208838,-8.325081,2.897006,-8.325081,33.208838,0.150000,0.630000,14,39,13.886444,39.169161,13.886444,39.169161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.446638,15.948173,76.763109,79.510830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567837,1.615240,0.249217,0.027741,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.931720,mpc,0,-126.340000,54.885000,1.714933,-5.585035,1.810000,-5.785000,-0.095067,0.199965,33.208838,-8.447060,3.689871,-8.447060,33.208838,0.180000,0.480000,11,54,10.513217,53.665925,10.513217,53.665925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.974441,18.516661,78.995825,82.417767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579063,1.482668,0.188191,0.018197,0.504163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.941711,mpc,0,-126.340000,54.885000,2.050633,-5.681202,2.160000,-5.875000,-0.109367,0.193798,33.696755,-9.422894,3.506902,-9.422894,33.696755,0.160000,0.470000,7,64,7.345968,64.030422,7.345968,64.030422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.832030,19.728450,76.069830,79.711861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551224,1.414308,0.173823,0.016132,0.500257,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.951710,mpc,0,-126.340000,54.885000,2.387233,-5.776393,2.510000,-5.985000,-0.122767,0.208607,33.330818,-10.764665,3.445913,-10.764665,33.330818,0.140000,0.570000,11,69,10.789055,69.373128,10.789055,69.373128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.122871,20.846126,75.935047,80.746288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551334,1.412392,0.163922,0.015674,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.961707,mpc,0,-126.340000,54.885000,2.723904,-5.870291,2.840000,-6.095000,-0.116096,0.224709,33.452797,-11.069613,2.836017,-11.069613,33.452797,0.140000,0.620000,10,71,9.550444,70.788762,9.550444,70.788762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.445638,22.202308,76.489015,82.665332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552725,1.550261,0.199903,0.014305,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.971710,mpc,0,-126.340000,54.885000,3.060343,-5.962734,3.180000,-6.195000,-0.119657,0.232266,33.269828,-8.752008,3.750861,-8.752008,33.269828,0.130000,0.660000,11,51,11.469353,50.901904,11.469353,50.901904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.010565,22.935563,77.991780,83.815000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571773,1.477544,0.207762,0.029734,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.981720,mpc,0,-126.340000,54.885000,3.396128,-6.053524,3.510000,-6.275000,-0.113872,0.221476,32.598942,-6.739351,4.116798,-6.739351,32.598942,0.130000,0.590000,17,41,16.993571,40.997016,16.993571,40.997016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.673836,24.441812,80.186641,86.206275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558731,1.497248,0.209586,0.024118,0.500671,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.991709,mpc,0,-126.340000,54.885000,3.729782,-6.142190,3.830000,-6.345000,-0.100218,0.202810,31.745088,-6.495393,3.750861,-6.495393,31.745088,0.160000,0.500000,20,47,20.118287,47.344049,20.118287,47.344049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.369239,25.851100,79.565578,85.664995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560594,1.501368,0.205835,0.028605,0.500716,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.001714,mpc,0,-126.340000,54.885000,4.062044,-6.228856,4.170000,-6.425000,-0.107956,0.196144,31.074202,-8.325081,3.079975,-8.325081,31.074202,0.180000,0.460000,20,68,19.599244,68.194268,19.599244,68.194268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.410719,26.828178,80.307845,86.164941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552189,1.453617,0.206235,0.023091,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.011713,mpc,0,-126.340000,54.885000,4.391659,-6.313121,4.480000,-6.525000,-0.088341,0.211879,30.525296,-9.605862,3.445913,-9.605862,30.525296,0.240000,0.540000,15,77,14.555126,76.546066,14.555126,76.546066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.965921,26.605173,80.291454,85.404916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561772,1.580217,0.231188,0.021830,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.021711,mpc,0,-126.340000,54.885000,4.718361,-6.394847,4.800000,-6.615000,-0.081639,0.220153,30.220348,-8.508050,3.445913,-8.508050,30.220348,0.210000,0.670000,18,60,17.878531,59.692481,17.878531,59.692481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.878528,26.174445,81.793863,86.954740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573292,1.503368,0.225012,0.022540,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.031714,mpc,0,-126.340000,54.885000,5.041834,-6.473886,5.100000,-6.685000,-0.058166,0.211114,29.000556,-6.495393,3.323933,-6.495393,29.000556,0.230000,0.640000,25,47,24.851651,47.320762,24.851651,47.320762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.726575,27.312135,84.332289,90.583037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558873,1.683854,0.235003,0.029660,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.041746,mpc,0,-126.340000,54.885000,5.362391,-6.550238,5.390000,-6.745000,-0.027609,0.194762,27.719774,-4.360757,3.445913,-4.360757,27.719774,0.230000,0.550000,36,39,35.518147,39.186743,35.518147,39.186743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.645954,28.168497,86.006213,91.229488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565242,2.440912,0.271461,0.040498,0.501212,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.051714,mpc,0,-126.340000,54.885000,5.676578,-6.623024,5.650000,-6.785000,0.026578,0.161976,26.743941,-4.116798,2.957996,-4.116798,26.743941,0.300000,0.470000,36,44,35.819760,44.274894,35.819760,44.274894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.654281,28.566196,87.477182,91.570977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567243,1.596162,0.259007,0.022032,0.505429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.061713,mpc,0,-126.340000,54.885000,5.986957,-6.692787,5.930000,-6.845000,0.056957,0.152213,27.963733,-5.336590,3.201954,-5.336590,27.963733,0.370000,0.440000,13,59,13.331742,59.421111,13.331742,59.421111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.823615,28.220639,90.257436,92.827380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568198,1.985578,0.233988,0.039467,1.312163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.071715,mpc,0,-126.340000,54.885000,6.292276,-6.759174,6.230000,-6.895000,0.062276,0.135826,29.427483,-6.434403,3.811850,-6.434403,29.427483,0.300000,0.500000,3,65,2.774997,65.442212,2.774997,65.442212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.331302,26.675740,86.759443,89.500631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586673,1.660331,0.218000,0.024662,0.506064,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.081714,mpc,0,-126.340000,54.885000,6.591868,-6.821980,6.520000,-6.965000,0.071868,0.143020,29.549462,-6.434403,4.299767,-6.434403,29.549462,0.150000,0.580000,15,63,15.190442,62.772930,15.190442,62.772930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.628905,25.983323,82.676039,88.761787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.674092,1.752737,0.251531,0.041192,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008231,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.091825,mpc,0,-126.340000,54.885000,6.888709,-6.881733,6.830000,-7.015000,0.058709,0.133267,28.817587,-4.543725,4.055809,-4.543725,28.817587,0.200000,0.610000,9,47,8.718192,47.192634,8.718192,47.192634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.962041,25.893379,80.764806,89.771350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582367,1.688165,0.209692,0.026220,0.504898,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.101712,mpc,0,-126.340000,54.885000,7.172671,-6.936382,7.120000,-7.055000,0.052671,0.118618,28.268681,-3.140965,3.140965,-3.140965,28.268681,0.050000,0.540000,26,44,25.968233,43.856095,25.968233,43.856095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.628320,26.860055,83.089959,95.068356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621651,1.772167,0.221393,0.035089,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.111713,mpc,0,-126.340000,54.885000,7.453140,-6.987726,7.410000,-7.075000,0.043140,0.087274,27.963733,-1.860183,3.567892,-1.860183,27.963733,0.170000,0.480000,7,39,6.785818,39.447400,6.785818,39.447400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.802025,26.925353,76.841111,93.146468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599330,1.454030,0.223153,0.019993,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.121712,mpc,0,-126.340000,54.885000,7.726465,-7.035003,7.700000,-7.095000,0.026465,0.059997,27.902743,-2.470079,3.872840,-2.470079,27.902743,0.180000,0.440000,-4,49,-3.960318,49.182948,-3.960318,49.182948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.625741,26.767095,84.627787,98.061291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611669,1.754319,0.206772,0.028503,0.501782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.131756,mpc,0,-126.340000,54.885000,7.993535,-7.078302,7.980000,-7.125000,0.013535,0.046698,27.719774,-3.079975,4.543725,-3.079975,27.719774,0.130000,0.440000,-5,57,-5.466453,57.466027,-5.466453,57.466027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.883220,26.299584,78.126517,94.584785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565970,1.579823,0.236203,0.031107,0.501049,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.141742,mpc,0,-126.340000,54.885000,8.251317,-7.117093,8.260000,-7.155000,-0.008683,0.037907,27.658785,-3.079975,3.445913,-3.079975,27.658785,0.090000,0.490000,-10,57,-9.737193,56.503616,-9.737193,56.503616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.245810,25.785701,80.393177,95.774511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551090,1.459366,0.224078,0.031280,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.151738,mpc,0,-126.340000,54.885000,8.501348,-7.151592,8.530000,-7.185000,-0.028652,0.033408,25.524149,-2.470079,3.384923,-2.470079,25.524149,0.080000,0.540000,0,51,0.086583,50.806900,0.086583,50.806900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.238913,25.964826,83.917289,98.432401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.762286,1.462904,0.212653,0.021529,0.501348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.161715,mpc,0,-126.340000,54.885000,8.742620,-7.181627,8.770000,-7.205000,-0.027380,0.023373,24.670294,-1.372266,3.140965,-1.372266,24.670294,0.050000,0.530000,4,46,4.229773,45.711229,4.229773,45.711229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.176150,26.173854,88.815034,100.858012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589419,1.444613,0.197225,0.020363,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.171748,mpc,0,-126.340000,54.885000,8.976672,-7.207340,9.010000,-7.215000,-0.033328,0.007660,21.315866,-0.457422,2.897006,-0.457422,21.315866,0.060000,0.520000,24,42,23.607868,41.993140,23.607868,41.993140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.449497,26.191781,89.550611,101.369065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557976,1.455925,0.208152,0.022865,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.181748,mpc,0,-126.340000,54.885000,9.201155,-7.228434,9.210000,-7.215000,-0.008845,-0.013434,18.144407,0.091484,2.592058,0.091484,18.144407,0.070000,0.450000,45,46,44.893524,46.321920,44.893524,46.321920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.897219,25.255827,88.337921,98.874942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558601,1.447573,0.223164,0.019385,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.191740,mpc,0,-126.340000,54.885000,9.416525,-7.244951,9.400000,-7.215000,0.016525,-0.029951,15.887791,0.213464,2.348100,0.213464,15.887791,0.130000,0.440000,52,49,51.576775,49.306941,51.576775,49.306941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.326087,23.318284,84.526679,95.119316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550679,1.429766,0.217652,0.017162,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.201740,mpc,0,-126.340000,54.885000,9.622942,-7.256885,9.550000,-7.225000,0.072942,-0.031885,15.216906,-0.884349,1.372266,-0.884349,15.216906,0.310000,0.470000,30,60,30.338876,59.591601,30.338876,59.591601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.369951,22.074179,82.524406,97.449348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551640,1.461560,0.221568,0.019324,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.211744,mpc,0,-126.340000,54.885000,9.820115,-7.264200,9.720000,-7.225000,0.100115,-0.039200,16.131750,0.030495,2.531068,0.030495,16.131750,0.360000,0.520000,9,51,8.514524,51.355682,8.514524,51.355682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.670677,19.729368,75.976158,90.058414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553815,1.514448,0.222543,0.018357,0.500577,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.221740,mpc,0,-126.340000,54.885000,10.007725,-7.266882,9.880000,-7.225000,0.127725,-0.041882,16.009771,0.640391,2.409089,0.640391,16.009771,0.270000,0.530000,14,49,13.714809,49.026347,13.714809,49.026347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.591480,17.995735,68.719657,82.087563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552210,1.494951,0.214237,0.023850,0.500355,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.231740,mpc,0,-126.340000,54.885000,10.185887,-7.264934,10.050000,-7.205000,0.135887,-0.059934,14.546020,1.860183,2.409089,1.860183,14.546020,0.190000,0.510000,29,43,29.265609,43.439135,29.265609,43.439135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.331172,15.389830,69.456832,77.589653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585699,1.655949,0.206420,0.032389,0.500749,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.241718,mpc,0,-126.340000,54.885000,10.354073,-7.258385,10.200000,-7.195000,0.154073,-0.063385,13.936124,1.067318,1.860183,1.067318,13.936124,0.220000,0.470000,24,57,24.017234,57.073138,24.017234,57.073138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.774433,13.563116,72.201940,79.178735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567079,1.498512,0.240552,0.021305,0.500688,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.251755,mpc,0,-126.340000,54.885000,10.513542,-7.247174,10.350000,-7.185000,0.163542,-0.062174,13.814145,1.189297,2.104141,1.189297,13.814145,0.270000,0.500000,10,58,10.095432,58.161129,10.095432,58.161129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.901804,11.066596,69.508918,77.220971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557555,1.463234,0.258363,0.038013,0.500767,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.261952,mpc,0,-126.340000,54.885000,10.665548,-7.231065,10.490000,-7.175000,0.175548,-0.056065,13.387218,0.884349,1.982162,0.884349,13.387218,0.210000,0.540000,13,62,12.504708,61.805794,12.504708,61.805794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.830604,9.543152,67.332203,75.588634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.983520,1.648430,0.223612,0.022655,0.500947,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008390,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.271744,mpc,0,-126.340000,54.885000,10.802000,-7.211158,10.620000,-7.155000,0.182000,-0.056158,11.984457,2.165131,1.860183,2.165131,11.984457,0.180000,0.570000,21,53,20.880741,52.821402,20.880741,52.821402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.516789,6.877992,67.378913,74.354794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561637,1.564492,0.212213,0.023550,0.500475,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.281745,mpc,0,-126.340000,54.885000,10.931747,-7.186386,10.740000,-7.125000,0.191747,-0.061386,11.984457,2.165131,1.433256,2.409089,10.398727,0.190000,0.560000,12,57,12.099053,56.595110,12.099053,56.595110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.888431,5.385165,69.278540,72.134520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561803,2.078861,0.322914,0.055501,0.501241,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008541,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.291747,mpc,0,-126.340000,54.885000,11.051829,-7.157179,10.850000,-7.095000,0.201829,-0.062179,9.422894,3.750861,1.616224,3.750861,9.422894,0.160000,0.550000,30,49,30.360273,48.867714,30.360273,48.867714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.405493,3.562050,66.333066,71.492572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580068,1.499190,0.221644,0.024815,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.301744,mpc,0,-126.340000,54.885000,11.162245,-7.123617,10.940000,-7.065000,0.222245,-0.058617,7.837164,2.653048,1.067318,2.653048,7.837164,0.200000,0.520000,33,64,32.817514,64.404910,32.817514,64.404910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.870912,2.820499,69.014837,70.298130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557602,1.603339,0.262546,0.027748,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.311718,mpc,0,-126.340000,54.885000,11.262883,-7.085863,11.030000,-7.035000,0.232883,-0.050863,7.959143,2.348100,1.006328,2.348100,7.959143,0.280000,0.560000,14,68,13.786663,68.279221,13.786663,68.279221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.302884,1.304109,66.536200,70.364411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573397,1.983056,0.312641,0.063484,0.501125,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008447,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.321727,mpc,0,-126.340000,54.885000,11.354438,-7.043761,11.110000,-7.015000,0.244438,-0.028761,8.264091,2.348100,1.128308,2.348100,8.264091,0.220000,0.620000,10,69,10.313384,68.627520,10.313384,68.627520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.478137,0.471080,64.929699,71.182130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591236,1.655996,0.218086,0.026339,0.502861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.331715,mpc,0,-126.340000,54.885000,11.436472,-6.997634,11.200000,-6.975000,0.236472,-0.022634,8.264091,3.445913,1.311276,3.445913,8.264091,0.200000,0.660000,4,60,4.033346,60.002491,4.033346,60.002491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.338792,-1.130714,64.263338,69.177459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.268160,1.981597,0.272238,0.055485,0.501248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010094,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.341848,mpc,0,-126.340000,54.885000,11.510323,-6.946738,11.280000,-6.935000,0.230323,-0.011738,7.227268,5.092632,1.128308,5.092632,7.227268,0.140000,0.650000,12,52,12.259764,51.602448,12.259764,51.602448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.486732,-2.501557,63.747914,68.048062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550931,1.463423,0.207713,0.024118,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.351942,mpc,0,-126.340000,54.885000,11.574667,-6.892034,11.350000,-6.885000,0.224667,-0.007034,5.458569,5.214611,0.701380,5.214611,5.458569,0.110000,0.570000,24,61,23.678635,61.464986,23.678635,61.464986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.279961,-3.453736,65.051122,67.329327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570138,1.881189,0.304524,0.047615,0.504082,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008321,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.361952,mpc,0,-126.340000,54.885000,11.629561,-6.833955,11.410000,-6.845000,0.219561,0.011045,4.848673,3.628881,0.701380,3.628881,4.848673,0.160000,0.580000,14,79,14.437710,78.862524,14.437710,78.862524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.580256,-4.763238,62.363745,64.348660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587336,1.592680,0.202642,0.023912,0.501378,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.371940,mpc,0,-126.340000,54.885000,11.675674,-6.772321,11.450000,-6.805000,0.225674,0.032679,3.445913,3.018985,0.030495,3.018985,3.445913,0.180000,0.670000,16,82,16.200924,81.727538,16.200924,81.727538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.597011,-6.457628,58.978941,65.287417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555839,1.476486,0.223398,0.022857,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.381946,mpc,0,-126.340000,54.885000,11.713411,-6.707002,11.490000,-6.765000,0.223411,0.057998,2.592058,3.628881,0.579401,3.628881,2.592058,0.170000,0.740000,18,76,17.622926,75.845461,17.622926,75.845461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.954731,-8.077111,57.452735,63.408152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548313,1.424763,0.215690,0.020133,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.391944,mpc,0,-126.340000,54.885000,11.742880,-6.638301,11.520000,-6.705000,0.222880,0.066699,2.287110,5.946486,0.152474,5.946486,2.287110,0.160000,0.750000,15,59,15.396790,59.265916,15.396790,59.265916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.934725,-9.780134,56.934743,63.412876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553635,1.635317,0.241014,0.029965,0.504929,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.401941,mpc,0,-126.340000,54.885000,11.764353,-6.566310,11.540000,-6.645000,0.224353,0.078690,1.311276,7.593205,0.762370,7.593205,1.311276,0.180000,0.690000,15,54,15.245017,54.294854,15.245017,54.294854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.379908,-10.709813,56.774570,63.847676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561016,1.606284,0.240465,0.026899,0.500819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.412363,mpc,0,-126.340000,54.885000,11.778504,-6.487884,11.570000,-6.575000,0.208504,0.087116,1.128308,6.495393,0.152474,6.495393,1.128308,0.160000,0.590000,11,76,11.119526,75.598662,11.119526,75.598662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.472412,-11.177729,56.361392,63.521257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620336,1.610157,0.227237,0.028436,0.500808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.421961,mpc,0,-126.340000,54.885000,11.784355,-6.412762,11.580000,-6.515000,0.204355,0.102238,0.457422,4.848673,0.152474,4.848673,0.457422,0.150000,0.630000,11,90,11.087724,90.307515,11.087724,90.307515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.412156,-12.805179,54.619267,65.348945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.543940,1.826159,0.279740,0.039932,0.501013,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.431917,mpc,0,-126.340000,54.885000,11.783417,-6.332029,11.590000,-6.465000,0.193417,0.132971,-0.396432,4.238777,0.701380,4.238777,-0.396432,0.140000,0.740000,13,91,12.504974,91.206251,12.504974,91.206251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.464432,-14.938866,54.331498,66.526130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.333045,1.706964,0.252704,0.030373,0.500858,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.441979,mpc,0,-126.340000,54.885000,11.775507,-6.247697,11.590000,-6.415000,0.185507,0.167303,-0.518412,5.336590,0.213464,5.336590,-0.518412,0.130000,0.830000,9,79,8.776340,79.362299,8.776340,79.362299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.372036,-16.892756,55.403906,67.751389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565101,1.754937,0.279218,0.035991,0.500988,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.451944,mpc,0,-126.340000,54.885000,11.761070,-6.161594,11.580000,-6.335000,0.181070,0.173406,-2.287110,8.934977,0.335443,8.934977,-2.287110,0.120000,0.860000,21,49,20.691488,49.334343,20.691488,49.334343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.098552,-18.958009,55.732522,70.270576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.008935,1.712408,0.222567,0.037215,0.500973,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009493,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.461909,mpc,0,-126.340000,54.885000,11.740365,-6.073089,11.560000,-6.235000,0.180365,0.161911,-2.714037,10.154769,0.213464,10.154769,-2.714037,0.150000,0.750000,17,49,16.834260,48.588988,16.834260,48.588988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.191459,-19.942511,60.335488,73.380987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555095,1.648201,0.225482,0.030290,0.500611,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.471942,mpc,0,-126.340000,54.885000,11.713500,-5.981705,11.540000,-6.135000,0.173500,0.153295,-2.592058,9.910810,0.213464,9.910810,-2.592058,0.170000,0.620000,8,63,7.881616,63.297838,7.881616,63.297838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.455878,-21.713884,58.502032,76.033761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.700203,1.677110,0.214207,0.023012,0.500443,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.481946,mpc,0,-126.340000,54.885000,11.681018,-5.888463,11.520000,-6.055000,0.161018,0.166537,-2.165131,6.556382,-0.518412,6.556382,-2.165131,0.150000,0.590000,0,97,-0.281019,97.002045,-0.281019,97.002045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.275338,-22.618137,56.125546,74.550112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563337,1.525948,0.207290,0.021405,0.500652,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.491950,mpc,0,-126.340000,54.885000,11.643176,-5.793268,11.500000,-6.005000,0.143176,0.211732,-2.226120,4.238777,-0.091484,4.238777,-2.226120,0.100000,0.750000,-1,109,-0.537121,108.775141,-0.537121,108.775141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.535483,-24.077077,56.363159,77.258463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557525,1.561024,0.265561,0.024598,0.503819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.501943,mpc,0,-126.340000,54.885000,11.600352,-5.696382,11.490000,-5.945000,0.110352,0.248618,-2.714037,5.763517,0.091484,5.763517,-2.714037,0.070000,0.910000,1,87,1.025185,87.064896,1.025185,87.064896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.166324,-25.800650,59.256062,80.391494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554833,1.457340,0.282103,0.022477,0.500529,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.511941,mpc,0,-126.340000,54.885000,11.552806,-5.597801,11.470000,-5.845000,0.082806,0.247199,-3.262944,10.154769,-0.030495,10.154769,-3.262944,0.060000,0.920000,3,50,2.729782,50.146898,2.729782,50.146898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.577249,-27.153690,63.014258,83.952729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559353,1.472694,0.204510,0.020097,0.500351,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.521937,mpc,0,-126.340000,54.885000,11.500906,-5.497760,11.440000,-5.725000,0.060906,0.227240,-3.994819,13.570186,0.396432,13.570186,-3.994819,0.050000,0.730000,7,37,6.942322,36.911690,6.942322,36.911690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.918511,-27.720869,66.617558,87.794456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542755,1.546466,0.172774,0.021970,0.500882,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.531946,mpc,0,-126.340000,54.885000,11.444895,-5.396253,11.410000,-5.595000,0.034895,0.198747,-4.055809,12.838311,-0.457422,12.838311,-4.055809,0.060000,0.510000,2,61,1.506681,60.541453,1.506681,60.541453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.612885,-28.185208,66.086106,88.173465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565420,1.480501,0.211099,0.023512,0.505002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.541945,mpc,0,-126.340000,54.885000,11.385236,-5.293675,11.370000,-5.485000,0.015236,0.191325,-3.872840,8.995966,-0.274453,8.995966,-3.872840,0.050000,0.500000,-5,94,-4.610709,94.151939,-4.610709,94.151939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.774430,-28.694154,59.079460,83.332363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564899,1.645075,0.230235,0.033582,0.506031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.551971,mpc,0,-126.340000,54.885000,11.322026,-5.189789,11.340000,-5.415000,-0.017974,0.225211,-3.506902,6.129455,-0.335443,6.129455,-3.506902,0.050000,0.680000,-15,107,-14.693474,106.607207,-14.693474,106.607207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.981541,-29.230184,55.593746,80.249419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604346,1.579699,0.246055,0.021635,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.561949,mpc,0,-126.340000,54.885000,11.256076,-5.085527,11.310000,-5.335000,-0.053924,0.249473,-3.872840,7.593205,0.579401,7.593205,-3.872840,0.020000,0.880000,-13,80,-13.298418,79.806281,-13.298418,79.806281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.456597,-29.639245,57.044534,82.407306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563735,1.453106,0.296355,0.021355,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.571940,mpc,0,-126.340000,54.885000,11.187322,-4.980404,11.270000,-5.235000,-0.082678,0.254596,-4.543725,11.679509,0.213464,11.679509,-4.543725,-0.010000,0.870000,-6,47,-6.357685,46.865156,-6.357685,46.865156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.152341,-29.091549,60.742028,83.314356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561776,1.452065,0.198437,0.020083,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.581945,mpc,0,-126.340000,54.885000,11.116061,-4.874544,11.220000,-5.105000,-0.103939,0.230456,-5.153621,13.753155,-0.396432,13.753155,-5.153621,-0.030000,0.680000,0,44,-0.249346,43.681480,-0.249346,43.681480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.771027,-27.735555,62.752143,83.350891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554539,1.468314,0.197334,0.022498,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.591946,mpc,0,-126.340000,54.885000,11.042725,-4.768272,11.180000,-4.975000,-0.137275,0.206728,-5.824507,12.777322,-0.457422,12.777322,-5.824507,-0.020000,0.520000,1,64,0.550454,64.167936,0.550454,64.167936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.240361,-26.968516,58.661200,80.349222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558046,1.585832,0.204098,0.023016,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.601943,mpc,0,-126.340000,54.885000,10.967631,-4.661733,11.120000,-4.865000,-0.152369,0.203267,-6.007476,8.752008,-0.457422,8.752008,-6.007476,-0.020000,0.540000,-1,96,-1.383571,96.093008,-1.383571,96.093008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.724967,-26.269407,52.833095,75.897790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554911,1.515060,0.212797,0.021490,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.611946,mpc,0,-126.340000,54.885000,10.890986,-4.554932,11.070000,-4.775000,-0.179014,0.220068,-6.434403,7.227268,0.030495,7.227268,-6.434403,0.000000,0.720000,-4,95,-4.255427,95.327792,-4.255427,95.327792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.889307,-26.575478,48.847468,74.618294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554560,1.454825,0.246891,0.021321,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.621944,mpc,0,-126.340000,54.885000,10.813180,-4.448135,11.020000,-4.685000,-0.206820,0.236865,-6.190445,8.934977,-0.213464,8.934977,-6.190445,0.000000,0.850000,-9,71,-9.092191,70.808147,-9.092191,70.808147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.793869,-26.144980,49.767261,74.870548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567251,1.519852,0.237863,0.024599,0.500739,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.631940,mpc,0,-126.340000,54.885000,10.734456,-4.341413,10.960000,-4.565000,-0.225544,0.223587,-6.556382,12.838311,0.030495,12.838311,-6.556382,-0.030000,0.830000,-3,38,-2.749767,38.045901,-2.749767,38.045901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.824597,-24.747823,51.699522,75.093420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562536,1.527428,0.218821,0.022579,0.500939,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.641944,mpc,0,-126.340000,54.885000,10.655010,-4.234781,10.900000,-4.435000,-0.244990,0.200219,-7.349247,14.058103,0.030495,14.058103,-7.349247,-0.030000,0.610000,4,44,3.702007,44.125112,3.702007,44.125112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.724424,-22.728950,55.897403,75.751606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560497,1.659002,0.212012,0.026817,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.651937,mpc,0,-126.340000,54.885000,10.575244,-4.128542,10.830000,-4.315000,-0.254756,0.186458,-7.776174,11.557530,-0.518412,11.557530,-7.776174,-0.010000,0.490000,4,74,4.017984,74.281522,4.017984,74.281522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.568396,-21.755966,51.762021,72.995886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564996,1.456776,0.202403,0.021042,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.661940,mpc,0,-126.340000,54.885000,10.495241,-4.022578,10.760000,-4.225000,-0.264759,0.202422,-7.227268,7.898153,-0.030495,7.898153,-7.227268,0.010000,0.570000,-5,99,-5.131399,99.440148,-5.131399,99.440148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.963282,-21.622489,48.281110,70.397313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566973,1.589664,0.237844,0.023509,0.505720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.671940,mpc,0,-126.340000,54.885000,10.415340,-3.917129,10.700000,-4.135000,-0.284660,0.217871,-6.922320,6.251434,0.274453,6.251434,-6.922320,0.010000,0.750000,-10,99,-10.359132,98.651173,-10.359132,98.651173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.558422,-21.787492,49.717074,72.229508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561667,1.446073,0.225474,0.022144,0.502780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.681949,mpc,0,-126.340000,54.885000,10.335668,-3.812157,10.630000,-4.055000,-0.294332,0.242843,-7.532216,9.666852,0.518412,9.666852,-7.532216,0.000000,0.870000,-3,62,-3.258952,61.593972,-3.258952,61.593972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.633588,-21.786610,50.993934,72.250526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557849,1.521585,0.229500,0.022941,0.504892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.691941,mpc,0,-126.340000,54.885000,10.256626,-3.708001,10.570000,-3.925000,-0.313374,0.216999,-7.715185,13.631176,0.091484,13.631176,-7.715185,-0.030000,0.740000,3,36,3.484508,36.143776,3.484508,36.143776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.392478,-20.609184,56.860520,73.381824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555784,1.552733,0.201515,0.021571,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.701950,mpc,0,-126.340000,54.885000,10.178155,-3.604401,10.490000,-3.795000,-0.311845,0.190599,-7.776174,14.119093,-0.762370,14.119093,-7.776174,0.000000,0.540000,2,46,2.352666,45.997118,2.352666,45.997118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.034160,-19.346865,59.071289,74.199950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557290,1.457941,0.200994,0.020867,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.711949,mpc,0,-126.340000,54.885000,10.100639,-3.501697,10.420000,-3.665000,-0.319361,0.163303,-7.837164,10.703675,-0.335443,10.703675,-7.837164,0.020000,0.470000,0,78,-0.195193,77.611294,-0.195193,77.611294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.702701,-18.490145,55.353102,72.103856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553925,1.471373,0.209802,0.021985,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.721941,mpc,0,-126.340000,54.885000,10.024217,-3.399913,10.360000,-3.575000,-0.335783,0.175087,-7.044299,7.471226,-0.091484,7.471226,-7.044299,0.020000,0.580000,-9,96,-8.689379,95.924003,-8.689379,95.924003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.943309,-18.435546,52.394899,70.703475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555171,1.573020,0.205267,0.021761,0.502447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.731946,mpc,0,-126.340000,54.885000,9.948890,-3.298906,10.290000,-3.495000,-0.341110,0.196094,-7.898153,6.556382,0.274453,6.556382,-7.898153,0.010000,0.750000,0,90,-0.222616,90.190981,-0.222616,90.190981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.437877,-18.404600,54.134678,72.131947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568138,1.450753,0.237098,0.019139,0.501011,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.741941,mpc,0,-126.340000,54.885000,9.874970,-3.198957,10.220000,-3.405000,-0.345030,0.206043,-7.288257,8.325081,0.091484,8.325081,-7.288257,0.010000,0.840000,-3,67,-3.494368,67.267565,-3.494368,67.267565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.350266,-17.834852,54.312968,69.445624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554565,1.787637,0.226612,0.036678,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.751945,mpc,0,-126.340000,54.885000,9.802430,-3.099906,10.150000,-3.305000,-0.347570,0.205094,-7.654195,11.557530,-0.396432,11.557530,-7.654195,0.000000,0.830000,3,40,3.204265,39.771155,3.204265,39.771155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.589978,-16.847251,57.012629,69.583765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552423,1.449091,0.200955,0.023410,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.761943,mpc,0,-126.340000,54.885000,9.731488,-3.001936,10.080000,-3.185000,-0.348512,0.183064,-7.898153,12.106436,-0.518412,12.106436,-7.898153,-0.050000,0.640000,14,49,14.268316,48.500899,14.268316,48.500899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.890311,-15.356899,58.678338,69.218688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572494,1.645566,0.227747,0.028855,0.502814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.771952,mpc,0,-126.340000,54.885000,9.662114,-2.904905,10.010000,-3.085000,-0.347886,0.180095,-7.471226,7.959143,-0.396432,7.959143,-7.471226,0.050000,0.490000,-1,94,-1.152526,95.434077,-1.152526,95.434077,0.000000,-1.933179,0.000000,64.000000,0.000000,0.000000,77.694431,-14.203630,54.784858,64.629023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567115,1.818484,0.265817,0.039903,0.821089,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008525,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.781966,mpc,0,-126.340000,54.885000,9.594423,-2.808881,9.940000,-3.025000,-0.345577,0.216119,-6.556382,3.872840,0.152474,3.872840,-6.556382,0.040000,0.640000,-9,112,-8.504182,112.450000,-8.504182,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.655496,-14.499202,56.982237,72.311429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581441,2.038503,0.288247,0.031542,0.503809,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008453,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.791946,mpc,0,-126.340000,54.885000,9.528744,-2.714261,9.890000,-2.975000,-0.361256,0.260739,-6.190445,3.933829,-0.030495,3.933829,-6.190445,0.030000,0.860000,-11,104,-11.085012,103.831824,-11.085012,103.831824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.291272,-14.591785,56.742900,74.223577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576396,1.828896,0.429035,0.043777,0.950491,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.801943,mpc,0,-126.340000,54.885000,9.464770,-2.620541,9.820000,-2.885000,-0.355230,0.264459,-5.946486,7.959143,-0.091484,7.959143,-5.946486,0.010000,0.960000,-7,61,-7.434352,60.949529,-7.434352,60.949529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.968147,-14.130924,57.640850,74.285903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.338899,1.798132,0.328730,0.037288,0.515634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010030,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.812007,mpc,0,-126.340000,54.885000,9.402245,-2.527275,9.820000,-2.885000,-0.417755,0.357725,-5.946486,7.959143,-0.091484,7.959143,-5.946486,-0.050000,1.010000,-4,62,-3.729313,62.187514,-3.729313,62.187514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.857620,-11.613407,59.382108,70.613142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537031,1.811612,0.265174,0.012008,0.500877,1,1,0,4,1,1,0,0,0,0,1,1,0,0,0,0.008140,0,0,0,0,0,1,1,1,1,0,0.010063,0.010063,0.000000,0.000000
17.822988,mpc,0,-126.340000,54.885000,9.336181,-2.426718,9.710000,-2.625000,-0.373819,0.198282,-6.556382,14.667999,-0.335443,14.667999,-6.556382,0.000000,0.720000,4,18,4.053183,18.405685,4.053183,18.405685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.908184,-12.534937,51.999134,68.988009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.624732,1.749813,0.256722,0.041033,1.278962,1,1,0,9,1,1,0,0,0,0,1,1,1,2,2,0.008964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.832067,mpc,0,-126.340000,54.885000,9.283265,-2.344513,9.660000,-2.475000,-0.376735,0.130487,-6.983309,12.899301,0.152474,12.899301,-6.983309,-0.010000,0.500000,11,44,10.559636,43.833410,10.559636,43.833410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.272761,-10.564901,64.467170,78.262898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.367501,1.739967,0.243129,0.034495,0.501261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.842064,mpc,0,-126.340000,54.885000,9.226771,-2.254948,9.600000,-2.405000,-0.373229,0.150052,-6.739351,6.983309,-0.762370,6.983309,-6.739351,0.010000,0.360000,6,89,6.280952,107.644946,6.280952,107.644946,0.000000,-18.811536,0.000000,64.000000,0.000000,0.000000,75.239437,-8.835365,58.450986,71.239179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561370,1.733897,0.255527,0.033094,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.852302,mpc,0,-126.340000,54.885000,9.170817,-2.164225,9.540000,-2.375000,-0.369183,0.210775,-5.763517,-1.128308,-0.274453,-1.128308,-5.763517,0.030000,0.590000,-6,112,-6.016187,112.450000,-6.016187,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.704030,-6.832143,64.298846,78.196668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568959,1.751793,0.284495,0.053629,0.501504,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.862077,mpc,0,-126.340000,54.885000,9.119156,-2.078514,9.490000,-2.395000,-0.370844,0.316486,-5.031642,-3.323933,-0.396432,-3.323933,-5.031642,0.050000,0.860000,-16,112,-15.918436,112.450000,-15.918436,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.413493,-3.956712,68.334178,84.097953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588366,1.765334,0.349124,0.039868,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.872080,mpc,0,-126.340000,54.885000,9.068021,-1.991674,9.450000,-2.405000,-0.381979,0.413326,-5.031642,-3.323933,-0.091484,-1.433256,-4.848673,0.010000,0.990000,-12,112,-11.563147,112.450000,-11.563147,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.843896,0.109926,67.878357,83.724046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.869878,1.772313,0.619062,0.044802,0.656050,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.882071,mpc,0,-126.340000,54.885000,9.018635,-1.905763,9.410000,-2.385000,-0.391365,0.479237,-5.275601,3.933829,0.152474,3.933829,-5.275601,-0.050000,1.030000,1,104,0.721898,104.085822,0.721898,104.085822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.816471,2.564159,67.222405,86.190225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.408652,1.702701,0.386489,0.030072,0.500873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010039,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.892145,mpc,0,-126.340000,54.885000,8.970473,-1.819913,9.360000,-2.325000,-0.389527,0.505087,-5.946486,8.569039,0.396432,8.569039,-5.946486,-0.030000,1.040000,7,67,7.344930,67.116174,7.344930,67.116174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.466918,2.548828,67.116845,87.260160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.810343,1.738746,0.531164,0.039692,0.504343,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.902220,mpc,0,-126.340000,54.885000,8.923863,-1.734767,9.310000,-2.215000,-0.386137,0.480233,-5.580549,13.082270,-0.396432,13.082270,-5.580549,0.000000,0.880000,4,40,3.767941,40.335016,3.767941,40.335016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.458649,1.629258,73.571035,91.817698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600458,1.730135,0.237800,0.042092,1.205840,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.912206,mpc,0,-126.340000,54.885000,8.879115,-1.651014,9.260000,-2.085000,-0.380885,0.433986,-5.580549,13.082270,-0.030495,12.167426,-5.031642,0.040000,0.610000,0,59,0.265451,59.198455,0.265451,59.198455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.559526,0.532185,77.738813,96.185397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588449,1.700442,0.211737,0.025095,0.500272,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.922206,mpc,0,-126.340000,54.885000,8.835645,-1.567699,9.210000,-1.985000,-0.374355,0.417301,-5.092632,8.081122,1.006328,8.081122,-5.092632,0.040000,0.570000,-4,103,-4.461935,103.121167,-4.461935,103.121167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.419233,-0.679559,69.675739,90.133681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550185,1.567655,0.215197,0.018394,0.500453,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.932233,mpc,0,-126.340000,54.885000,8.793295,-1.484638,9.180000,-1.935000,-0.386705,0.450362,-4.543725,3.018985,-0.091484,3.018985,-4.543725,0.050000,0.740000,-13,112,-13.321979,112.450000,-13.321979,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.815298,-2.500143,70.567763,93.033982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553903,1.467743,0.239381,0.019712,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.942232,mpc,0,-126.340000,54.885000,8.752188,-1.402213,9.140000,-1.895000,-0.387812,0.492787,-3.567892,2.531068,-0.274453,2.531068,-3.567892,0.020000,0.940000,-19,112,-18.762638,112.450000,-18.762638,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.764296,-2.413376,70.821648,92.444341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544220,1.447617,0.265376,0.017614,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.952240,mpc,0,-126.340000,54.885000,8.712046,-1.320030,9.110000,-1.835000,-0.397954,0.514970,-3.994819,5.336590,-0.274453,5.336590,-3.994819,-0.090000,1.010000,-1,98,-1.049284,97.748656,-1.049284,97.748656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.490609,-1.973462,67.964552,91.012798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551830,1.504970,0.319753,0.022397,0.500573,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.962237,mpc,0,-126.340000,54.885000,8.672821,-1.238161,9.070000,-1.765000,-0.397179,0.526839,-5.336590,9.788831,0.823360,9.788831,-5.336590,-0.040000,1.010000,7,62,6.799251,62.172815,6.799251,62.172815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.608760,-2.974166,68.304060,90.979268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557849,1.673634,0.300487,0.027246,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.972207,mpc,0,-126.340000,54.885000,8.634438,-1.156643,9.030000,-1.655000,-0.395562,0.498357,-4.543725,12.167426,-0.213464,12.167426,-4.543725,0.000000,0.830000,-3,55,-3.452579,54.917247,-3.452579,54.917247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.538501,-3.405479,72.756810,91.771185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559058,1.477177,0.200540,0.019530,0.500843,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.982207,mpc,0,-126.340000,54.885000,8.596545,-1.074916,8.990000,-1.525000,-0.393455,0.450084,-3.933829,11.130602,-0.701380,11.130602,-3.933829,0.050000,0.660000,-16,74,-15.674243,74.454907,-15.674243,74.454907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.370243,-3.967296,69.563177,90.418705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551347,1.486649,0.204080,0.020389,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.992234,mpc,0,-126.340000,54.885000,8.559021,-0.992912,8.960000,-1.445000,-0.400979,0.452088,-3.933829,11.130602,0.091484,6.861330,-3.811850,-0.080000,0.660000,-1,76,-0.504399,76.474830,-0.504399,76.474830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.927435,-5.469748,60.675969,85.840109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543963,1.570832,0.206896,0.020554,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial2_proposed.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,proposed,0,-126.340000,54.885000,0.000000,0.000000,0.090000,-0.655000,-0.090000,0.655000,8.203101,-32.598942,-0.579401,-32.598942,8.203101,-0.030000,-0.060000,45,103,62.023414,102.960705,62.023414,102.960705,-17.023414,0.000000,0.000000,64.000000,0.000000,0.000000,-68.888341,60.546201,142.439038,178.370211,0.000000,0.000000,0.000000,0.000000,8.662439,11.568814,5.580351,1.467047,0.529412,0.026633,0.504109,1,1,0,8,1,0,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010485,proposed,0,-126.340000,54.885000,0.000051,0.000103,0.170000,-1.075000,-0.169949,1.075103,7.105289,-45.223790,-0.640391,-45.223790,7.105289,0.060000,0.300000,62,103,62.165378,102.989432,62.165378,102.989432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.262956,68.653969,139.903968,177.830233,0.000000,0.000000,0.000000,0.000000,8.401531,11.586515,5.849467,1.644313,0.291628,0.027056,0.500838,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008323,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020061,proposed,0,-126.340000,54.885000,0.000206,0.000387,0.240000,-1.505000,-0.239794,1.505387,7.471226,-48.578218,-0.701380,-48.578218,7.471226,0.290000,0.710000,62,103,62.268623,102.810639,62.268623,102.810639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.960787,78.628211,138.060305,181.191000,0.000000,0.000000,0.000000,0.000000,8.136781,11.770230,5.557755,1.947920,1.128594,0.033328,0.501197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030068,proposed,0,-126.340000,54.885000,0.000510,0.000894,0.330000,-1.965000,-0.329490,1.965894,10.642686,-45.345769,-0.701380,-45.345769,10.642686,0.490000,0.880000,17,103,11.866664,102.653893,11.866664,102.653893,5.401959,0.000000,0.000000,64.000000,0.000000,0.000000,-62.779974,87.357035,138.204739,184.137348,0.000000,0.000000,0.000000,0.000000,8.031527,11.980072,6.289161,1.637318,0.543384,0.031652,0.501093,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040059,proposed,0,-126.340000,54.885000,0.000989,0.001629,0.450000,-2.375000,-0.449011,2.376629,14.302062,-39.795715,-0.823360,-39.795715,14.302062,0.440000,0.940000,-28,102,-58.292360,102.344382,-58.292360,102.344382,30.560983,0.000000,0.000000,64.000000,0.000000,0.000000,-54.461273,92.115575,141.795334,189.955218,0.000000,0.000000,0.000000,0.000000,8.728238,12.355918,5.635303,1.695182,0.380891,0.030290,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008252,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050060,proposed,0,-126.340000,54.885000,0.001674,0.002606,0.600000,-2.735000,-0.598326,2.737606,14.302062,-39.795715,-0.335443,-31.623109,16.253729,0.150000,0.990000,-19,102,-18.670201,102.317625,-18.670201,102.317625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.340669,95.799741,142.625459,190.458176,0.000000,0.000000,0.000000,0.000000,8.677979,12.408080,5.554880,1.665279,0.308519,0.030881,0.504044,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060062,proposed,0,-126.340000,54.885000,0.002594,0.003839,0.760000,-3.015000,-0.757406,3.018839,15.277895,-23.450502,0.701380,-23.450502,15.277895,0.030000,0.970000,-61,102,-61.488355,101.901074,-61.488355,101.901074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.725323,99.594127,151.993659,198.288078,0.000000,0.000000,0.000000,0.000000,9.184927,12.816429,5.553493,1.645694,0.519435,0.029802,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008257,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070061,proposed,0,-126.340000,54.885000,0.003774,0.005339,0.910000,-3.195000,-0.906226,3.200339,13.875134,-14.789979,0.762370,-14.789979,13.875134,-0.040000,0.980000,-62,102,-61.610953,102.057905,-61.610953,102.057905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.691146,99.504757,149.804410,195.340136,0.000000,0.000000,0.000000,0.000000,9.136944,12.582017,5.550879,1.446171,0.424125,0.016450,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080098,proposed,0,-126.340000,54.885000,0.005248,0.007126,1.040000,-3.285000,-1.034752,3.292126,11.008623,-5.336590,0.518412,-5.336590,11.008623,-0.300000,0.940000,-61,102,-61.124296,101.731620,-61.124296,101.731620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.947272,96.529204,158.494722,201.473308,0.000000,0.000000,0.000000,0.000000,10.150948,12.810209,5.548095,1.572846,0.552185,0.019410,0.500656,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090100,proposed,0,-126.340000,54.885000,0.007030,0.009195,1.120000,-3.285000,-1.112970,3.294195,4.421746,3.994819,0.640391,3.994819,4.421746,-0.520000,0.960000,-61,102,-61.110768,101.983936,-61.110768,101.983936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.263592,88.737489,157.926701,196.730532,0.000000,0.000000,0.000000,0.000000,10.598219,12.347131,5.557526,1.432785,0.492103,0.018360,0.504859,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100089,proposed,0,-126.340000,54.885000,0.009143,0.011559,1.140000,-3.195000,-1.130857,3.206559,-2.165131,12.838311,0.091484,12.838311,-2.165131,-0.540000,0.940000,-16,103,-3.252910,102.520402,-3.252910,102.520402,-12.857858,0.000000,0.000000,64.000000,0.000000,0.000000,-28.360598,75.755178,152.772598,186.646587,0.000000,0.000000,0.000000,0.000000,10.784791,11.564422,5.555876,1.423061,0.465071,0.018053,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110095,proposed,0,-126.340000,54.885000,0.011616,0.014233,1.100000,-3.025000,-1.088384,3.039233,-9.422894,20.340032,-0.030495,20.340032,-9.422894,-0.450000,0.940000,29,103,55.458207,102.647987,55.458207,102.647987,-26.568975,0.000000,0.000000,64.000000,0.000000,0.000000,-26.635822,58.310854,146.098375,184.248362,0.000000,0.000000,0.000000,0.000000,10.792348,11.485133,7.069475,3.588342,0.495848,0.043813,0.507159,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.011716,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.121850,proposed,0,-126.340000,54.885000,0.015001,0.017775,0.970000,-2.725000,-0.954999,2.742775,-13.631176,27.048889,0.152474,27.048889,-13.631176,-0.180000,1.090000,62,58,62.360362,56.568734,62.360362,56.568734,0.000000,1.079253,0.000000,64.000000,0.000000,0.000000,-22.028939,38.809357,136.422102,184.004088,0.000000,0.000000,0.000000,0.000000,10.414190,11.496393,5.617153,1.692475,2.595891,0.046074,0.500887,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010463,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.132353,proposed,0,-126.340000,54.885000,0.018485,0.021313,0.840000,-2.395000,-0.821515,2.416313,-13.326228,32.659932,-0.091484,32.659932,-13.326228,0.020000,0.880000,56,13,56.368549,5.458387,56.368549,5.458387,0.000000,7.189600,0.000000,64.000000,0.000000,0.000000,-13.930961,20.408093,130.955906,187.679145,0.000000,0.000000,0.000000,0.000000,9.981956,11.680433,5.570480,1.756603,0.615334,0.034707,0.587893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008576,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.142413,proposed,0,-126.340000,54.885000,0.022245,0.025039,0.720000,-2.075000,-0.697755,2.100039,-11.923467,31.928057,0.274453,31.928057,-11.923467,0.210000,0.490000,25,23,25.159280,22.781635,25.159280,22.781635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.385519,3.289640,149.857136,203.106095,0.000000,0.000000,0.000000,0.000000,9.562723,12.400328,5.586183,1.702333,0.375885,0.039237,0.502543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.152418,proposed,0,-126.340000,54.885000,0.026407,0.029074,0.630000,-1.795000,-0.603593,1.824074,-8.020133,24.060398,-0.396432,24.060398,-8.020133,0.320000,0.300000,-20,68,-24.356466,85.173355,-24.356466,85.173355,4.515745,-17.391720,0.000000,64.000000,0.000000,0.000000,17.695844,-11.325266,160.556106,207.792013,0.000000,0.000000,0.000000,0.000000,9.429588,12.427102,5.568077,1.703898,0.242393,0.030999,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.162420,proposed,0,-126.340000,54.885000,0.030999,0.033439,0.580000,-1.605000,-0.549001,1.638439,-4.055809,15.399875,0.335443,15.399875,-4.055809,0.160000,0.370000,-43,101,-42.808364,101.415085,-42.808364,101.415085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.658060,-21.514860,162.788413,207.423214,0.000000,0.000000,0.000000,0.000000,9.946666,12.155441,5.587777,1.734449,0.278235,0.031914,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.172421,proposed,0,-126.340000,54.885000,0.036027,0.038137,0.560000,-1.485000,-0.523973,1.523137,-1.494245,9.117946,0.396432,9.117946,-1.494245,0.030000,0.650000,-52,101,-52.245451,100.745426,-52.245451,100.745426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.504219,-26.606542,175.760520,220.010792,0.000000,0.000000,0.000000,0.000000,10.854037,12.761176,5.571710,1.561113,0.317023,0.028808,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.182414,proposed,0,-126.340000,54.885000,0.041493,0.043166,0.560000,-1.395000,-0.518507,1.438166,-1.311276,8.203101,0.640391,8.203101,-1.311276,-0.120000,0.860000,-37,100,-36.689293,100.256529,-36.689293,100.256529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.515215,-27.418282,183.205415,229.200586,0.000000,0.000000,0.000000,0.000000,11.176198,13.383263,5.558030,1.621248,0.677663,0.028816,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008396,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.192416,proposed,0,-126.340000,54.885000,0.047408,0.048533,0.540000,-1.305000,-0.492592,1.353533,-3.445913,9.422894,0.701380,9.422894,-3.445913,-0.270000,0.890000,5,100,5.393827,100.168141,5.393827,100.168141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.115226,-27.120482,178.285198,230.862017,0.000000,0.000000,0.000000,0.000000,10.501527,13.652536,5.557860,1.421685,0.363507,0.017383,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.202444,proposed,0,-126.340000,54.885000,0.053783,0.054249,0.510000,-1.195000,-0.456217,1.249249,-4.787684,12.350394,0.335443,12.350394,-4.787684,-0.190000,0.940000,16,80,15.777292,79.847620,15.777292,79.847620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.791254,-27.311881,160.899979,216.226722,0.000000,0.000000,0.000000,0.000000,10.403302,12.996667,5.569479,1.637908,0.343869,0.031859,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.212446,proposed,0,-126.340000,54.885000,0.060583,0.060283,0.470000,-1.055000,-0.409417,1.115283,-5.153621,14.911958,0.213464,14.911958,-5.153621,-0.050000,0.880000,7,52,7.331901,51.940205,7.331901,51.940205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.902771,-28.993492,156.158076,210.507663,0.000000,0.000000,0.000000,0.000000,10.186195,12.775206,5.557646,1.423995,0.203686,0.032004,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.222445,proposed,0,-126.340000,54.885000,0.067815,0.066645,0.430000,-0.885000,-0.362185,0.951645,-4.421746,15.765812,0.335443,15.765812,-4.421746,-0.010000,0.710000,-1,45,-1.130739,45.346534,-1.130739,45.346534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.229678,-31.873671,157.738369,207.842718,0.000000,0.000000,0.000000,0.000000,9.629421,12.615133,5.552346,1.444064,0.200944,0.021178,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.232412,proposed,0,-126.340000,54.885000,0.075449,0.073311,0.400000,-0.745000,-0.324551,0.818311,-4.421746,15.765812,0.579401,12.716332,-3.506902,0.000000,0.520000,-1,52,-1.314079,52.214577,-1.314079,52.214577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.696509,-36.091365,160.400483,207.932088,0.000000,0.000000,0.000000,0.000000,9.335823,12.520118,5.547662,1.714076,0.236328,0.031394,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.242454,proposed,0,-126.340000,54.885000,0.083556,0.080351,0.380000,-0.635000,-0.296444,0.715351,-1.860183,7.898153,0.396432,7.898153,-1.860183,0.000000,0.510000,-25,97,-25.479899,101.059576,-25.479899,101.059576,0.000000,-3.844999,0.000000,64.000000,0.000000,0.000000,54.788845,-37.560991,171.339563,214.105723,0.000000,0.000000,0.000000,0.000000,10.179787,12.774186,5.567230,1.782386,0.267113,0.035551,0.500946,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.252427,proposed,0,-126.340000,54.885000,0.092010,0.087660,0.380000,-0.575000,-0.287990,0.662660,-0.579401,2.714037,-0.274453,2.714037,-0.579401,-0.030000,0.660000,-37,101,-36.543357,101.423560,-36.543357,101.423560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.389131,-35.239536,169.625971,207.263914,0.000000,0.000000,0.000000,0.000000,10.457253,12.041888,5.589489,1.778935,0.382155,0.051246,0.500973,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008314,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.262421,proposed,0,-126.340000,54.885000,0.100867,0.095298,0.380000,-0.545000,-0.279133,0.640298,-0.396432,1.921172,-0.213464,1.921172,-0.396432,-0.140000,0.850000,-25,101,-24.819204,101.262703,-24.819204,101.262703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.947870,-28.900241,174.587238,210.287532,0.000000,0.000000,0.000000,0.000000,10.807621,12.478728,5.579824,1.503594,0.361187,0.023098,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.272416,proposed,0,-126.340000,54.885000,0.110093,0.103245,0.380000,-0.495000,-0.269907,0.598245,-1.738204,4.299767,0.579401,4.299767,-1.738204,-0.220000,0.920000,1,85,1.163977,85.349708,1.163977,85.349708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.634893,-22.550120,172.740339,213.196814,0.000000,0.000000,0.000000,0.000000,10.533113,12.853794,5.560144,1.462554,0.331951,0.023370,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.282421,proposed,0,-126.340000,54.885000,0.119674,0.111501,0.360000,-0.435000,-0.240326,0.546501,-1.860183,7.715185,0.762370,7.715185,-1.860183,-0.150000,0.880000,2,54,2.156359,53.891814,2.156359,53.891814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.397589,-18.230555,163.123009,206.860793,0.000000,0.000000,0.000000,0.000000,9.726491,12.457351,5.571104,1.431646,0.231675,0.020040,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.292441,proposed,0,-126.340000,54.885000,0.129598,0.120068,0.350000,-0.345000,-0.220402,0.465068,-2.104141,9.422894,-0.091484,9.422894,-2.104141,-0.060000,0.730000,-2,44,-2.299588,43.976998,-2.299588,43.976998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.997133,-16.031470,160.460125,202.984733,0.000000,0.000000,0.000000,0.000000,9.514743,12.358370,5.544128,1.423414,0.169993,0.019146,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.302442,proposed,0,-126.340000,54.885000,0.139802,0.128907,0.330000,-0.245000,-0.190198,0.373907,-1.677214,7.593205,-0.152474,7.593205,-1.677214,-0.050000,0.560000,-4,66,-3.985672,65.879121,-3.985672,65.879121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.793132,-15.829943,161.055985,203.840601,0.000000,0.000000,0.000000,0.000000,9.629313,12.361427,5.544544,1.414199,0.168711,0.017769,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.312440,proposed,0,-126.340000,54.885000,0.150278,0.138027,0.330000,-0.205000,-0.179722,0.343027,-0.823360,2.653048,0.213464,2.653048,-0.823360,-0.050000,0.560000,-12,102,-11.548526,101.646648,-11.548526,101.646648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.980327,-15.063960,161.153556,203.070504,0.000000,0.000000,0.000000,0.000000,9.774801,12.142186,5.542435,1.499725,0.231066,0.025642,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.322414,proposed,0,-126.340000,54.885000,0.160972,0.147400,0.330000,-0.185000,-0.169028,0.332400,0.457422,-0.457422,0.091484,-0.457422,0.457422,-0.050000,0.750000,-23,102,-22.877835,102.151405,-22.877835,102.151405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.554020,-12.033370,155.261345,193.582621,0.000000,0.000000,0.000000,0.000000,9.569383,11.798278,5.552713,1.512848,0.329261,0.022126,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.332443,proposed,0,-126.340000,54.885000,0.171940,0.157094,0.340000,-0.175000,-0.168060,0.332094,0.213464,0.335443,0.274453,0.335443,0.213464,-0.110000,0.900000,-13,89,-13.171912,88.951312,-13.171912,88.951312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.314557,-6.679449,150.344826,186.012048,0.000000,0.000000,0.000000,0.000000,9.253837,11.662564,5.555295,1.563043,0.342579,0.032397,0.503594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.342415,proposed,0,-126.340000,54.885000,0.183028,0.166993,0.350000,-0.145000,-0.166972,0.311993,0.152474,3.567892,0.030495,3.567892,0.152474,-0.130000,0.900000,-7,59,-6.638248,58.713453,-6.638248,58.713453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.311761,-3.161366,141.280414,180.822216,0.000000,0.000000,0.000000,0.000000,8.634168,11.229656,6.339963,1.769678,0.293263,0.040277,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.352420,proposed,0,-126.340000,54.885000,0.194304,0.177180,0.350000,-0.095000,-0.155696,0.272180,-0.640391,5.397580,0.396432,5.397580,-0.640391,-0.110000,0.770000,2,51,1.569567,50.576204,1.569567,50.576204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.703677,-1.992573,130.241490,168.889588,0.000000,0.000000,0.000000,0.000000,8.371413,10.489833,5.574349,1.635219,0.231087,0.025843,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.362444,proposed,0,-126.340000,54.885000,0.205718,0.187635,0.350000,-0.045000,-0.144282,0.232635,-0.579401,5.153621,-0.213464,5.153621,-0.579401,-0.060000,0.610000,-2,65,-2.149425,64.627123,-2.149425,64.627123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.192858,-3.922940,119.878595,159.608020,0.000000,0.000000,0.000000,0.000000,7.952839,10.007707,5.560894,2.155114,0.235485,0.036575,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008499,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.372972,proposed,0,-126.340000,54.885000,0.217790,0.198874,0.350000,-0.005000,-0.132210,0.203874,-0.030495,2.043152,-0.274453,2.043152,-0.030495,-0.070000,0.620000,-5,89,-5.215303,88.862547,-5.215303,88.862547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.412211,-7.042786,109.937165,149.366602,0.000000,0.000000,0.000000,0.000000,7.208625,9.257145,5.588575,1.611429,0.228136,0.022100,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.382413,proposed,0,-126.340000,54.885000,0.228660,0.209175,0.350000,0.015000,-0.121340,0.194175,-0.030495,-1.616224,1.189297,-1.616224,-0.030495,-0.040000,0.690000,-9,105,-9.108564,104.974398,-9.108564,104.974398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.116990,-8.997865,103.920714,140.518829,0.000000,0.000000,0.000000,0.000000,6.565322,8.556366,5.558443,1.806038,0.303907,0.033318,0.508645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.392426,proposed,0,-126.340000,54.885000,0.240194,0.220319,0.360000,0.005000,-0.119806,0.215319,0.640391,-0.335443,0.518412,-0.335443,0.640391,-0.050000,0.850000,-13,92,-12.997887,91.949327,-12.997887,91.949327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.401211,-11.467841,99.801059,137.717465,0.000000,0.000000,0.000000,0.000000,6.353978,8.324587,7.773055,1.757254,0.333278,0.035418,0.500609,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010410,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.402869,proposed,0,-126.340000,54.885000,0.252193,0.232178,0.370000,0.015000,-0.117807,0.217178,0.030495,2.226120,0.152474,2.226120,0.030495,-0.060000,0.960000,-5,62,-5.477072,61.560273,-5.477072,61.560273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.944745,-13.941611,95.907704,133.349954,0.000000,0.000000,0.000000,0.000000,6.293300,8.204800,5.557933,1.611154,0.241209,0.024980,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.412933,proposed,0,-126.340000,54.885000,0.263688,0.243827,0.380000,0.065000,-0.116312,0.178827,-0.152474,4.970653,0.030495,4.970653,-0.152474,-0.080000,0.790000,1,52,1.228506,51.504473,1.228506,51.504473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.954190,-17.214369,92.236492,128.692261,0.000000,0.000000,0.000000,0.000000,6.330992,8.180183,5.566954,1.520752,0.204405,0.022553,0.500844,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.422931,proposed,0,-126.340000,54.885000,0.275004,0.255610,0.380000,0.105000,-0.104996,0.150610,-0.762370,4.543725,0.152474,4.543725,-0.762370,-0.050000,0.630000,5,69,4.942908,69.183014,4.942908,69.183014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.776840,-21.725707,85.194337,121.086012,0.000000,0.000000,0.000000,0.000000,5.957563,7.790712,5.555492,1.567569,0.195548,0.020169,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.432931,proposed,0,-126.340000,54.885000,0.286181,0.267598,0.380000,0.145000,-0.093819,0.122598,-0.274453,1.555235,0.518412,1.555235,-0.274453,-0.020000,0.620000,-2,95,-2.148855,95.016065,-2.148855,95.016065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.979074,-26.319017,75.770309,110.230776,0.000000,0.000000,0.000000,0.000000,5.195925,6.997208,5.551242,1.510392,0.242332,0.020839,0.501130,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.442928,proposed,0,-126.340000,54.885000,0.297177,0.279779,0.380000,0.145000,-0.082823,0.134779,-0.213464,-0.640391,0.274453,-0.640391,-0.213464,0.000000,0.760000,-5,104,-5.233514,104.447813,-5.233514,104.447813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.336935,-31.105312,68.040170,102.124167,0.000000,0.000000,0.000000,0.000000,4.611624,6.283766,5.551782,1.460698,0.238287,0.017058,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.452929,proposed,0,-126.340000,54.885000,0.307968,0.292160,0.390000,0.155000,-0.082032,0.137160,0.152474,0.945339,-0.091484,0.945339,0.152474,-0.020000,0.880000,-5,83,-4.941132,82.903042,-4.941132,82.903042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.207633,-36.194288,53.650459,86.287354,0.000000,0.000000,0.000000,0.000000,3.871106,5.312224,5.548909,1.657726,0.463128,0.073563,0.500875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008257,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.462939,proposed,0,-126.340000,54.885000,0.318521,0.304742,0.400000,0.185000,-0.081479,0.119742,0.518412,4.421746,0.518412,4.421746,0.518412,-0.030000,0.860000,-4,55,-3.869634,54.634776,-3.869634,54.634776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.248333,-39.197014,44.519489,70.957991,0.000000,0.000000,0.000000,0.000000,3.429561,4.533189,5.572263,1.462908,0.226074,0.020688,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.472928,proposed,0,-126.340000,54.885000,0.328776,0.317484,0.410000,0.235000,-0.081224,0.082484,0.396432,5.702528,0.152474,5.702528,0.396432,-0.010000,0.720000,-2,53,-2.268092,52.805732,-2.268092,52.805732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.855454,-39.734207,50.236968,72.804740,0.000000,0.000000,0.000000,0.000000,3.660730,4.849234,5.552873,1.507591,0.216518,0.020545,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.482928,proposed,0,-126.340000,54.885000,0.338731,0.330423,0.410000,0.285000,-0.071269,0.045423,-0.335443,4.116798,-0.396432,4.116798,-0.335443,-0.020000,0.600000,8,74,8.026266,73.975447,8.026266,73.975447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.913759,-39.852531,47.052330,69.387765,0.000000,0.000000,0.000000,0.000000,3.439346,4.626278,5.555762,1.453768,0.198517,0.020120,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.492933,proposed,0,-126.340000,54.885000,0.348353,0.343548,0.420000,0.315000,-0.071647,0.028548,0.152474,0.884349,-0.335443,0.884349,0.152474,-0.010000,0.610000,4,99,4.330477,99.087987,4.330477,99.087987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.748900,-39.881977,44.597867,66.563402,0.000000,0.000000,0.000000,0.000000,3.374947,4.304102,5.561214,1.455823,0.213773,0.019240,0.503003,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.502926,proposed,0,-126.340000,54.885000,0.357596,0.356836,0.430000,0.325000,-0.072404,0.031836,-0.030495,-0.762370,0.091484,-0.762370,-0.030495,0.020000,0.750000,2,102,2.422063,101.581733,2.422063,101.581733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.066789,-41.394418,44.992627,70.429330,0.000000,0.000000,0.000000,0.000000,3.586448,4.326234,5.547451,1.424388,0.238868,0.016743,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.512929,proposed,0,-126.340000,54.885000,0.366456,0.370313,0.440000,0.335000,-0.073544,0.035313,0.274453,1.250287,0.030495,1.250287,0.274453,0.000000,0.880000,4,74,3.666593,74.116625,3.666593,74.116625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.614819,-43.417373,45.602510,72.166030,0.000000,0.000000,0.000000,0.000000,3.633000,4.455665,5.552192,1.427384,0.226054,0.017157,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.522929,proposed,0,-126.340000,54.885000,0.374898,0.383962,0.450000,0.365000,-0.075102,0.018962,0.762370,4.787684,-0.213464,4.787684,0.762370,0.000000,0.820000,2,48,1.976339,48.231232,1.976339,48.231232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.287753,-44.235982,49.698877,73.017899,0.000000,0.000000,0.000000,0.000000,3.819126,4.714447,5.548924,1.435451,0.186243,0.017067,0.503244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.532925,proposed,0,-126.340000,54.885000,0.382901,0.397781,0.460000,0.425000,-0.077099,-0.027219,-0.091484,5.885497,0.091484,5.885497,-0.091484,0.000000,0.610000,11,53,10.723073,53.408961,10.723073,53.408961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.019002,-43.449690,54.953143,75.179936,0.000000,0.000000,0.000000,0.000000,4.017094,4.989748,5.588379,1.426913,0.186093,0.019016,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.543369,proposed,0,-126.340000,54.885000,0.390778,0.412405,0.470000,0.465000,-0.079222,-0.052595,-0.091484,5.885497,-0.274453,2.653048,0.701380,0.040000,0.560000,7,56,7.332922,56.352689,7.332922,56.352689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.997666,-42.859300,51.087072,70.569225,0.000000,0.000000,0.000000,0.000000,3.777518,4.671494,5.582087,1.737054,0.254335,0.036484,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.552932,proposed,0,-126.340000,54.885000,0.397542,0.425962,0.490000,0.485000,-0.092458,-0.059038,0.823360,-0.701380,-0.335443,-0.701380,0.823360,0.040000,0.530000,-3,101,-3.143823,108.778820,-3.143823,108.778820,0.000000,-7.426130,0.000000,64.000000,0.000000,0.000000,-39.437162,-39.752117,52.495811,69.007136,0.000000,0.000000,0.000000,0.000000,4.017285,4.426384,5.551202,1.437189,0.230480,0.019328,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.562956,proposed,0,-126.340000,54.885000,0.404161,0.440346,0.500000,0.455000,-0.095839,-0.014654,1.494245,-3.933829,-0.091484,-3.933829,1.494245,0.040000,0.710000,-11,108,-11.182864,108.206896,-11.182864,108.206896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.773744,-39.091336,52.963323,79.757603,0.000000,0.000000,0.000000,0.000000,4.148998,4.738891,5.552125,1.658556,0.281807,0.022087,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.573150,proposed,0,-126.340000,54.885000,0.410388,0.455158,0.520000,0.445000,-0.109612,0.010158,1.250287,-1.555235,0.091484,-1.555235,1.250287,0.000000,0.890000,-6,93,-5.720206,93.324260,-5.720206,93.324260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.256033,-39.230206,54.365109,83.212033,0.000000,0.000000,0.000000,0.000000,4.010468,4.982697,5.571361,1.442240,0.254365,0.015896,0.501276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.582931,proposed,0,-126.340000,54.885000,0.415880,0.469541,0.540000,0.445000,-0.124120,0.024541,0.823360,2.165131,0.030495,2.165131,0.823360,0.000000,0.930000,-2,60,-1.660293,59.860079,-1.660293,59.860079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.916696,-39.467645,57.231091,82.442602,0.000000,0.000000,0.000000,0.000000,3.861078,5.111165,5.564388,1.472904,0.237432,0.020349,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.592959,proposed,0,-126.340000,54.885000,0.421017,0.484467,0.550000,0.495000,-0.128983,-0.010533,0.213464,6.129455,-0.091484,6.129455,0.213464,0.000000,0.790000,5,36,5.245417,35.784633,5.245417,35.784633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.317274,-38.896811,60.080971,80.635704,0.000000,0.000000,0.000000,0.000000,4.109909,5.313345,5.553236,1.577941,0.206145,0.026034,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.602961,proposed,0,-126.340000,54.885000,0.425647,0.499537,0.560000,0.545000,-0.134353,-0.045463,-0.396432,5.336590,-0.030495,5.336590,-0.396432,0.000000,0.560000,11,59,10.776466,58.994072,10.776466,58.994072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.659462,-36.366323,63.025752,79.848054,0.000000,0.000000,0.000000,0.000000,4.368817,5.437686,5.554178,1.609081,0.219156,0.022448,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.612961,proposed,0,-126.340000,54.885000,0.429788,0.514787,0.550000,0.575000,-0.120212,-0.060213,-0.579401,0.457422,-0.274453,0.457422,-0.579401,0.020000,0.520000,10,102,10.309026,101.790445,10.309026,101.790445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.012107,-33.749619,56.214199,73.269004,0.000000,0.000000,0.000000,0.000000,3.887492,4.778762,5.550922,1.452007,0.216997,0.017228,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.622955,proposed,0,-126.340000,54.885000,0.433447,0.530213,0.560000,0.575000,-0.126553,-0.044787,-1.067318,-2.714037,0.091484,-2.714037,-1.067318,0.040000,0.720000,10,108,9.816042,108.373279,9.816042,108.373279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.269976,-33.416069,52.470799,76.630033,0.000000,0.000000,0.000000,0.000000,3.905688,4.637442,5.545943,1.443324,0.256195,0.018693,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.632961,proposed,0,-126.340000,54.885000,0.436644,0.545846,0.550000,0.575000,-0.113356,-0.029154,-0.762370,-0.457422,0.701380,-0.457422,-0.762370,0.060000,0.910000,6,79,6.019240,78.598942,6.019240,78.598942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.674058,-34.343424,55.884248,81.364406,0.000000,0.000000,0.000000,0.000000,4.246960,4.910792,5.549995,1.453194,0.237605,0.018374,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.642958,proposed,0,-126.340000,54.885000,0.439390,0.561657,0.550000,0.595000,-0.110610,-0.033343,-0.457422,3.933829,0.335443,3.933829,-0.457422,0.060000,0.870000,5,45,4.866813,44.630166,4.866813,44.630166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.503956,-34.636938,57.668837,79.599182,0.000000,0.000000,0.000000,0.000000,4.344123,5.051549,5.548732,1.543286,0.236455,0.024888,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.652932,proposed,0,-126.340000,54.885000,0.441704,0.577623,0.550000,0.635000,-0.108296,-0.057377,-0.457422,3.933829,0.213464,5.763517,-0.640391,0.060000,0.670000,5,59,5.334257,58.901480,5.334257,58.901480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.613419,-32.741808,59.086911,76.228658,0.000000,0.000000,0.000000,0.000000,4.308047,5.092007,5.557081,1.836307,0.261742,0.083611,0.500924,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.662934,proposed,0,-126.340000,54.885000,0.443622,0.593829,0.550000,0.665000,-0.106378,-0.071171,-0.335443,2.470079,-0.152474,2.470079,-0.335443,0.050000,0.570000,6,80,5.721273,79.762761,5.721273,79.762761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.777505,-32.245163,50.333319,67.979059,0.000000,0.000000,0.000000,0.000000,3.572590,4.449615,5.555691,1.547443,0.225052,0.029672,0.504578,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.672958,proposed,0,-126.340000,54.885000,0.445169,0.610269,0.560000,0.685000,-0.114831,-0.074731,0.213464,0.579401,-0.213464,0.579401,0.213464,0.060000,0.670000,-2,87,-1.815382,86.990862,-1.815382,86.990862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.119880,-32.750221,45.407656,64.375752,0.000000,0.000000,0.000000,0.000000,3.234536,4.083494,5.553032,1.439473,0.205126,0.018824,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.682957,proposed,0,-126.340000,54.885000,0.446369,0.626867,0.560000,0.685000,-0.113631,-0.058133,0.640391,-0.823360,0.457422,-0.823360,0.640391,0.050000,0.770000,-6,91,-5.841236,91.336737,-5.841236,91.336737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.552063,-33.438987,43.928325,63.675361,0.000000,0.000000,0.000000,0.000000,3.080052,4.021415,5.553855,1.478481,0.219103,0.025320,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.692932,proposed,0,-126.340000,54.885000,0.447264,0.643626,0.570000,0.685000,-0.122736,-0.041374,-0.152474,0.030495,0.396432,0.030495,-0.152474,0.040000,0.830000,0,81,0.478560,81.100892,0.478560,81.100892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.189199,-34.483596,42.056135,61.459875,0.000000,0.000000,0.000000,0.000000,3.008005,3.928119,5.548235,1.445663,0.188660,0.016791,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.702955,proposed,0,-126.340000,54.885000,0.447897,0.660667,0.570000,0.705000,-0.122103,-0.044333,-0.457422,2.165131,-0.030495,2.165131,-0.457422,0.030000,0.810000,5,65,5.111208,65.234747,5.111208,65.234747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.398712,-35.168856,42.200181,58.182192,0.000000,0.000000,0.000000,0.000000,3.068142,3.859881,5.545601,1.429030,0.185155,0.015631,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.712929,proposed,0,-126.340000,54.885000,0.448306,0.677827,0.580000,0.735000,-0.131694,-0.057173,-0.762370,3.262944,-0.274453,3.262944,-0.762370,0.030000,0.730000,7,62,7.324897,61.987218,7.324897,61.987218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.061490,-34.755465,41.826058,54.781416,0.000000,0.000000,0.000000,0.000000,3.055750,3.806569,5.896437,1.658830,0.231145,0.027164,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008324,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.722930,proposed,0,-126.340000,54.885000,0.448543,0.695235,0.570000,0.765000,-0.121457,-0.069765,-1.311276,2.226120,-0.152474,2.226120,-1.311276,0.030000,0.660000,12,76,12.466060,75.766156,12.466060,75.766156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.148014,-33.804379,38.481705,50.810363,0.000000,0.000000,0.000000,0.000000,2.843824,3.554959,5.551919,1.571402,0.214896,0.020386,0.505003,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.732939,proposed,0,-126.340000,54.885000,0.448657,0.712860,0.570000,0.775000,-0.121343,-0.062140,-0.884349,0.579401,0.762370,0.579401,-0.884349,0.060000,0.660000,5,91,4.553514,90.558142,4.553514,90.558142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.659432,-33.233781,35.227985,48.900469,0.000000,0.000000,0.000000,0.000000,2.704048,3.294691,5.911574,1.806867,0.226881,0.035681,0.501049,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008494,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.742935,proposed,0,-126.340000,54.885000,0.448701,0.730662,0.570000,0.785000,-0.121299,-0.054338,-0.884349,-0.152474,0.091484,-0.152474,-0.884349,0.080000,0.760000,0,89,0.472577,89.151482,0.472577,89.151482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.293508,-34.216607,33.558790,51.671845,0.000000,0.000000,0.000000,0.000000,2.830781,3.338258,5.570435,1.724684,0.246100,0.032510,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.752933,proposed,0,-126.340000,54.885000,0.448734,0.748665,0.570000,0.795000,-0.121266,-0.046335,-0.274453,0.945339,-0.091484,0.945339,-0.274453,0.060000,0.830000,-3,75,-2.706468,74.732113,-2.706468,74.732113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.141463,-35.345331,32.938226,51.215581,0.000000,0.000000,0.000000,0.000000,2.753063,3.343468,5.570482,2.249454,0.260494,0.042968,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.762934,proposed,0,-126.340000,54.885000,0.448814,0.766870,0.570000,0.825000,-0.121186,-0.058130,-0.274453,3.140965,-0.030495,3.140965,-0.274453,0.050000,0.770000,-1,61,-1.090911,60.794644,-1.090911,60.794644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.348803,-35.773900,33.806206,50.156543,0.000000,0.000000,0.000000,0.000000,2.670597,3.359358,5.571209,1.683161,0.214044,0.025138,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.772931,proposed,0,-126.340000,54.885000,0.449004,0.785259,0.570000,0.855000,-0.120996,-0.069741,-1.128308,4.116798,0.457422,4.116798,-1.128308,0.040000,0.700000,8,58,8.085552,57.866842,8.085552,57.866842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.357947,-35.188703,35.143437,49.068360,0.000000,0.000000,0.000000,0.000000,2.646341,3.457427,5.563075,1.679665,0.227089,0.023332,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.782931,proposed,0,-126.340000,54.885000,0.449370,0.803840,0.570000,0.885000,-0.120630,-0.081160,-0.884349,2.226120,-0.152474,2.226120,-0.884349,0.040000,0.580000,7,83,6.843808,82.872603,6.843808,82.872603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.209629,-33.162402,37.706892,48.896850,0.000000,0.000000,0.000000,0.000000,2.818302,3.431855,5.555982,1.466422,0.205838,0.019688,0.506945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.792931,proposed,0,-126.340000,54.885000,0.449979,0.822602,0.570000,0.895000,-0.120021,-0.072398,-0.518412,-0.457422,0.335443,-0.457422,-0.518412,0.050000,0.650000,2,100,2.027339,100.287900,2.027339,100.287900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.168493,-32.758168,35.457503,51.018181,0.000000,0.000000,0.000000,0.000000,2.908213,3.290346,5.553703,1.912482,0.347363,0.054327,0.501194,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008383,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.802932,proposed,0,-126.340000,54.885000,0.450900,0.841541,0.570000,0.895000,-0.119100,-0.053459,-0.396432,-0.884349,-0.213464,-0.884349,-0.396432,0.040000,0.780000,2,95,2.207361,94.731320,2.207361,94.731320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.387170,-33.704118,36.136705,55.589519,0.000000,0.000000,0.000000,0.000000,2.948954,3.511785,5.561354,1.453771,0.248605,0.019433,0.500667,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.812963,proposed,0,-126.340000,54.885000,0.452208,0.860702,0.570000,0.905000,-0.117792,-0.044298,-0.396432,1.555235,0.152474,1.555235,-0.396432,0.030000,0.900000,5,65,4.878178,64.753040,4.878178,64.753040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.067078,-35.034117,37.256219,56.810543,0.000000,0.000000,0.000000,0.000000,3.041546,3.645340,5.556402,1.525489,0.236673,0.021469,0.501092,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.822962,proposed,0,-126.340000,54.885000,0.453970,0.879958,0.570000,0.935000,-0.116030,-0.055042,-0.396432,4.116798,0.091484,4.116798,-0.396432,0.040000,0.790000,6,52,6.125808,51.595953,6.125808,51.595953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.346264,-34.687267,43.654769,58.444232,0.000000,0.000000,0.000000,0.000000,3.348473,3.949615,5.554009,1.500491,0.206450,0.020926,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.832964,proposed,0,-126.340000,54.885000,0.456262,0.899367,0.570000,0.985000,-0.113738,-0.085633,-0.884349,4.970653,0.213464,4.970653,-0.884349,0.050000,0.640000,11,55,11.154241,55.285640,11.154241,55.285640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.559408,-33.981242,45.136812,59.243155,0.000000,0.000000,0.000000,0.000000,3.373364,4.060732,5.553029,1.479823,0.238375,0.027570,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.842969,proposed,0,-126.340000,54.885000,0.459160,0.918914,0.570000,1.005000,-0.110840,-0.086086,-0.640391,1.494245,0.091484,1.494245,-0.640391,0.060000,0.570000,9,90,8.832962,89.888177,8.832962,89.888177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.193686,-32.010505,45.917808,58.213589,0.000000,0.000000,0.000000,0.000000,3.459805,3.916295,5.559195,1.476328,0.213531,0.029549,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.852931,proposed,0,-126.340000,54.885000,0.462722,0.938498,0.570000,1.005000,-0.107278,-0.066502,-0.335443,-1.555235,0.274453,-1.555235,-0.335443,0.060000,0.730000,6,104,6.351177,103.583536,6.351177,103.583536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.346219,-32.191625,43.607394,61.127123,0.000000,0.000000,0.000000,0.000000,3.490304,3.800480,5.558575,1.476380,0.220554,0.020872,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.862961,proposed,0,-126.340000,54.885000,0.467065,0.958321,0.580000,1.005000,-0.112935,-0.046679,-0.091484,-1.982162,0.030495,-1.982162,-0.091484,0.070000,0.860000,3,98,3.303495,97.709777,3.303495,97.709777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.577826,-33.106507,43.774111,64.209809,0.000000,0.000000,0.000000,0.000000,3.534869,3.974129,5.556074,1.426975,0.318982,0.019951,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.872960,proposed,0,-126.340000,54.885000,0.472228,0.978172,0.590000,1.015000,-0.117772,-0.036828,0.518412,1.616224,-0.152474,1.616224,0.518412,0.060000,0.920000,1,64,1.047988,63.658920,1.047988,63.658920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.487177,-34.627762,44.039881,65.033352,0.000000,0.000000,0.000000,0.000000,3.509786,4.093163,5.554283,1.484249,0.316524,0.018928,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.882962,proposed,0,-126.340000,54.885000,0.478299,0.998100,0.600000,1.055000,-0.121701,-0.056900,0.152474,5.153621,0.396432,5.153621,0.152474,0.050000,0.830000,8,40,7.741860,39.807296,7.741860,39.807296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.983007,-34.934864,48.581400,66.182525,0.000000,0.000000,0.000000,0.000000,3.674880,4.392033,5.552930,1.509895,0.218899,0.024712,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.892966,proposed,0,-126.340000,54.885000,0.485353,1.018082,0.600000,1.105000,-0.114647,-0.086918,-0.274453,5.092632,0.274453,5.092632,-0.274453,0.050000,0.590000,15,59,14.701460,58.547413,14.701460,58.547413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.657093,-33.525400,54.387263,69.694440,0.000000,0.000000,0.000000,0.000000,3.855070,4.777343,5.557899,1.804430,0.458627,0.075741,0.507420,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008419,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.902938,proposed,0,-126.340000,54.885000,0.493437,1.038034,0.610000,1.125000,-0.116563,-0.086966,0.152474,0.823360,-0.457422,0.823360,0.152474,0.080000,0.540000,8,99,8.339992,98.558230,8.339992,98.558230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.880589,-32.006470,50.027025,66.318839,0.000000,0.000000,0.000000,0.000000,3.685788,4.360002,5.577479,1.438829,0.213364,0.019922,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.912962,proposed,0,-126.340000,54.885000,0.502692,1.058098,0.610000,1.125000,-0.107308,-0.066902,0.457422,-2.165131,0.274453,-2.165131,0.457422,0.100000,0.720000,4,109,3.836834,108.705591,3.836834,108.705591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.476657,-32.792548,48.918989,70.383623,0.000000,0.000000,0.000000,0.000000,3.814788,4.284103,5.554087,1.444438,0.273438,0.021597,0.500532,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.922962,proposed,0,-126.340000,54.885000,0.513125,1.078101,0.620000,1.125000,-0.106875,-0.046899,0.640391,-1.067318,0.213464,-1.067318,0.640391,0.080000,0.920000,6,85,6.143375,85.458291,6.143375,85.458291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.937163,-34.419836,49.361825,73.067799,0.000000,0.000000,0.000000,0.000000,3.862530,4.459332,5.553209,1.436261,0.247464,0.019129,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.932929,proposed,0,-126.340000,54.885000,0.524785,1.097996,0.630000,1.145000,-0.105215,-0.047004,0.274453,2.714037,0.640391,2.714037,0.274453,0.070000,0.910000,14,54,14.181133,54.452110,14.181133,54.452110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.963180,-35.351777,51.203509,71.397841,0.000000,0.000000,0.000000,0.000000,3.936571,4.551291,5.550925,1.446086,0.209361,0.019974,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.942961,proposed,0,-126.340000,54.885000,0.537859,1.117956,0.640000,1.175000,-0.102141,-0.057044,-0.091484,5.397580,0.152474,5.397580,-0.091484,0.090000,0.730000,19,47,19.275985,46.710477,19.275985,46.710477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.651034,-34.891466,55.895340,71.514135,0.000000,0.000000,0.000000,0.000000,4.069809,4.818051,5.553328,1.439179,0.198637,0.019787,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.952932,proposed,0,-126.340000,54.885000,0.552249,1.137701,0.650000,1.215000,-0.097751,-0.077299,0.701380,3.872840,-0.457422,3.872840,0.701380,0.130000,0.580000,11,71,10.529604,70.514601,10.529604,70.514601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.694595,-34.047228,56.686289,71.424564,0.000000,0.000000,0.000000,0.000000,4.117586,4.792101,5.554198,1.487107,0.199888,0.020256,0.504630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.962959,proposed,0,-126.340000,54.885000,0.568183,1.157432,0.670000,1.235000,-0.101817,-0.077568,1.616224,-0.579401,-0.335443,-0.579401,1.616224,0.140000,0.590000,1,107,1.212824,106.749464,1.212824,106.749464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.327127,-34.057191,50.621604,68.960957,0.000000,0.000000,0.000000,0.000000,3.971183,4.317228,5.551362,1.423874,0.230986,0.019707,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.972959,proposed,0,-126.340000,54.885000,0.585596,1.176956,0.680000,1.225000,-0.094404,-0.048044,1.860183,-3.079975,0.274453,-3.079975,1.860183,0.100000,0.800000,5,108,4.850634,108.479108,4.850634,108.479108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.111461,-35.556068,49.738480,74.640691,0.000000,0.000000,0.000000,0.000000,3.953568,4.504417,5.551429,1.459275,0.296109,0.020996,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.982961,proposed,0,-126.340000,54.885000,0.604585,1.196298,0.710000,1.225000,-0.105415,-0.028702,1.250287,-0.274453,0.518412,-0.274453,1.250287,0.080000,0.960000,15,77,14.697473,76.921306,14.697473,76.921306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.386868,-37.368340,50.956435,76.013763,0.000000,0.000000,0.000000,0.000000,3.991202,4.640031,5.557200,1.453188,0.253148,0.021834,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.992958,proposed,0,-126.340000,54.885000,0.625187,1.215408,0.720000,1.255000,-0.094813,-0.039592,0.579401,4.482736,0.396432,4.482736,0.579401,0.090000,0.880000,25,43,25.410887,42.952479,25.410887,42.952479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.270869,-38.103903,57.542904,78.131573,0.000000,0.000000,0.000000,0.000000,4.303741,5.052575,5.550261,1.461139,0.213966,0.019309,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.002958,proposed,0,-126.340000,54.885000,0.647470,1.234273,0.740000,1.295000,-0.092530,-0.060727,0.884349,5.580549,-0.579401,5.580549,0.884349,0.170000,0.650000,17,51,17.217277,50.885029,17.217277,50.885029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.934468,-36.588305,65.172458,80.290234,0.000000,0.000000,0.000000,0.000000,4.608366,5.375807,5.584884,1.470286,0.204905,0.023495,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.012961,proposed,0,-126.340000,54.885000,0.671473,1.252852,0.750000,1.335000,-0.078527,-0.082148,1.433256,3.506902,-0.396432,3.506902,1.433256,0.190000,0.540000,13,76,12.895159,76.337751,12.895159,76.337751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.594568,-37.048771,61.554724,80.364750,0.000000,0.000000,0.000000,0.000000,4.583588,5.132154,5.557608,1.469542,0.205481,0.021712,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.022957,proposed,0,-126.340000,54.885000,0.697213,1.271092,0.780000,1.345000,-0.082787,-0.073908,2.287110,-1.311276,-0.030495,-1.311276,2.287110,0.180000,0.600000,7,108,7.040527,108.312698,7.040527,108.312698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.440547,-36.932071,57.650305,77.768820,0.000000,0.000000,0.000000,0.000000,4.467012,4.741571,5.557085,1.458158,0.249480,0.021845,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.032959,proposed,0,-126.340000,54.885000,0.724756,1.288978,0.800000,1.335000,-0.075244,-0.046022,2.348100,-2.836017,0.152474,-2.836017,2.348100,0.150000,0.810000,12,108,11.965548,108.170449,11.965548,108.170449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.071654,-38.110413,55.664534,80.442552,0.000000,0.000000,0.000000,0.000000,4.382091,4.783946,5.557125,1.716874,0.461834,0.066182,0.501071,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008316,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.042953,proposed,0,-126.340000,54.885000,0.754091,1.306449,0.840000,1.325000,-0.085909,-0.018551,2.409089,-0.457422,0.640391,-0.457422,2.409089,0.120000,0.960000,18,77,17.760811,77.495789,17.760811,77.495789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.245445,-39.291738,56.954195,81.544403,0.000000,0.000000,0.000000,0.000000,4.422863,4.938238,5.605110,1.471892,0.278842,0.019120,0.502213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.052931,proposed,0,-126.340000,54.885000,0.785217,1.323453,0.860000,1.345000,-0.074783,-0.021547,1.860183,4.055809,-0.152474,4.055809,1.860183,0.150000,0.890000,25,45,24.782030,44.869773,24.782030,44.869773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.365077,-39.522336,60.808024,81.271442,0.000000,0.000000,0.000000,0.000000,4.581834,5.206266,5.563228,1.570361,0.230979,0.021623,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.062959,proposed,0,-126.340000,54.885000,0.818364,1.340060,0.880000,1.395000,-0.061636,-0.054940,1.738204,5.946486,-0.152474,5.946486,1.738204,0.160000,0.660000,31,45,30.506211,45.348304,30.506211,45.348304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.989649,-38.567178,65.967190,83.148955,0.000000,0.000000,0.000000,0.000000,4.708797,5.511815,5.598656,1.837875,0.258634,0.035874,0.501211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.072932,proposed,0,-126.340000,54.885000,0.853200,1.356057,0.910000,1.435000,-0.056800,-0.078943,1.738204,5.946486,-0.213464,2.592058,1.982162,0.250000,0.540000,23,54,23.185364,54.067840,23.185364,54.067840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.418619,-38.751480,65.948642,84.767341,0.000000,0.000000,0.000000,0.000000,4.701875,5.503546,5.601440,1.782473,0.286038,0.641064,0.500632,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.082932,proposed,0,-126.340000,54.885000,0.890012,1.371538,0.950000,1.435000,-0.059988,-0.063462,3.567892,-1.860183,0.457422,-1.860183,3.567892,0.270000,0.490000,5,99,4.692736,107.894174,4.692736,107.894174,0.000000,-8.826334,0.000000,64.000000,0.000000,0.000000,-74.568001,-36.320222,69.164820,85.635825,0.000000,0.000000,0.000000,0.000000,5.107701,5.315110,5.568292,1.608122,0.263194,0.025626,0.500741,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.092936,proposed,0,-126.340000,54.885000,0.928725,1.386423,0.990000,1.395000,-0.061275,-0.008577,4.482736,-6.190445,0.701380,-6.190445,4.482736,0.210000,0.700000,4,108,3.682156,107.774124,3.682156,107.774124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.092055,-35.534789,64.755795,87.892407,0.000000,0.000000,0.000000,0.000000,5.034638,5.151029,5.571931,1.809318,0.446554,0.074255,0.501429,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008419,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.103345,proposed,0,-126.340000,54.885000,0.971009,1.401228,1.050000,1.345000,-0.078991,0.056228,4.299767,-4.604715,0.213464,-4.604715,4.299767,0.130000,0.920000,16,108,16.182061,107.762939,16.182061,107.762939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.747316,-35.348863,63.084068,88.102644,0.000000,0.000000,0.000000,0.000000,4.818438,5.224284,6.559914,1.628771,0.356345,0.033998,0.501007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.113777,proposed,0,-126.340000,54.885000,1.015423,1.415321,1.100000,1.325000,-0.084577,0.090321,4.482736,-0.579401,-0.335443,-0.579401,4.482736,0.130000,1.000000,19,78,19.057769,78.422120,19.057769,78.422120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.226067,-35.538297,66.607186,88.994683,0.000000,0.000000,0.000000,0.000000,4.642521,5.437658,5.578770,1.796433,0.416195,0.038251,0.500952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008342,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.122929,proposed,0,-126.340000,54.885000,1.056058,1.427036,1.140000,1.345000,-0.083942,0.082036,3.811850,4.238777,0.030495,4.238777,3.811850,0.140000,0.920000,28,44,28.469709,43.625432,28.469709,43.625432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.347737,-35.746000,68.153956,88.271112,0.000000,0.000000,0.000000,0.000000,4.676905,5.630699,5.575251,1.748510,0.249987,0.038673,0.500882,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.134678,proposed,0,-126.340000,54.885000,1.110484,1.441133,1.200000,1.405000,-0.089516,0.036133,4.055809,6.251434,-0.274453,6.251434,4.055809,0.210000,0.650000,22,45,22.128868,45.136434,22.128868,45.136434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.218983,-35.206645,72.551902,90.899782,0.000000,0.000000,0.000000,0.000000,4.799716,5.980632,5.605981,1.766194,0.230350,0.031128,0.500726,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.142928,proposed,0,-126.340000,54.885000,1.150197,1.450368,1.260000,1.455000,-0.109803,-0.004632,5.519559,3.201954,0.091484,3.201954,5.519559,0.190000,0.510000,12,79,11.921150,78.867566,11.921150,78.867566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.299320,-35.748942,68.993879,90.279689,0.000000,0.000000,0.000000,0.000000,4.561683,5.799645,8.284479,1.851438,0.236563,0.036545,0.505392,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010926,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.153887,proposed,0,-126.340000,54.885000,1.204834,1.461747,1.320000,1.465000,-0.115166,-0.003253,6.922320,-1.860183,-0.396432,-1.860183,6.922320,0.210000,0.550000,-3,108,-3.133611,108.004219,-3.133611,108.004219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.759559,-36.159637,61.530646,83.567311,0.000000,0.000000,0.000000,0.000000,4.147731,5.135409,7.281315,1.724100,0.282231,0.033337,0.501297,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.163948,proposed,0,-126.340000,54.885000,1.256845,1.471261,1.400000,1.445000,-0.143155,0.026261,8.569039,-3.872840,-0.579401,-3.872840,8.569039,0.140000,0.770000,-12,108,-11.530115,107.913841,-11.530115,107.913841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.744055,-37.232998,60.961470,85.266143,0.000000,0.000000,0.000000,0.000000,3.996695,5.120723,5.565395,1.715636,0.307830,0.028531,0.501114,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.174665,proposed,0,-126.340000,54.885000,1.314147,1.480371,1.500000,1.425000,-0.185853,0.055371,8.569039,-3.872840,-0.335443,-1.372266,8.934977,0.060000,0.960000,-5,101,-4.521872,100.879252,-4.521872,100.879252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.092546,-37.762743,62.321989,83.630380,0.000000,0.000000,0.000000,0.000000,4.177252,5.116698,6.036858,1.750722,2.425909,0.042082,0.500979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010767,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.185467,proposed,0,-126.340000,54.885000,1.373829,1.488438,1.600000,1.445000,-0.226171,0.043438,8.081122,3.872840,0.091484,3.872840,8.081122,0.040000,1.000000,3,56,3.208705,32.129128,3.208705,32.129128,0.000000,23.750124,0.000000,64.000000,0.000000,0.000000,-82.715634,-39.615445,64.273079,84.896213,0.000000,0.000000,0.000000,0.000000,4.486610,5.379900,6.725948,1.588460,0.328457,0.040304,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.195529,proposed,0,-126.340000,54.885000,1.431099,1.494910,1.690000,1.505000,-0.258901,-0.010090,7.837164,8.081122,0.091484,8.081122,7.837164,-0.030000,0.840000,15,11,15.045003,5.089098,15.045003,5.089098,0.000000,5.790154,0.000000,64.000000,0.000000,0.000000,-82.951877,-40.785394,71.241420,90.985744,0.000000,0.000000,0.000000,0.000000,4.968804,6.013013,6.154795,1.836142,0.302357,0.049288,0.501076,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.205551,proposed,0,-126.340000,54.885000,1.489698,1.500321,1.770000,1.575000,-0.280302,-0.074679,7.349247,8.264091,-0.396432,8.264091,7.349247,0.060000,0.510000,8,25,8.228276,24.753411,8.228276,24.753411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.756510,-39.542721,78.641372,98.055393,0.000000,0.000000,0.000000,0.000000,5.523496,6.585031,5.591376,1.446926,0.232672,0.018225,0.502734,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.215559,proposed,0,-126.340000,54.885000,1.549693,1.504664,1.850000,1.615000,-0.300307,-0.110336,7.593205,1.250287,-0.335443,1.250287,7.593205,0.070000,0.320000,2,70,1.667590,95.371181,1.667590,95.371181,0.000000,-25.617770,0.000000,64.000000,0.000000,0.000000,-81.540838,-37.356894,79.772868,101.857579,0.000000,0.000000,0.000000,0.000000,5.631333,6.587735,5.556204,1.438877,0.211271,0.016984,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.225557,proposed,0,-126.340000,54.885000,1.611041,1.507915,1.920000,1.575000,-0.308959,-0.067085,7.349247,-7.166278,-0.762370,-7.166278,7.349247,0.070000,0.450000,1,107,1.279439,107.144825,1.279439,107.144825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.198829,-33.192421,77.835871,99.721343,0.000000,0.000000,0.000000,0.000000,5.314241,6.142625,5.551900,1.553850,0.274665,0.028347,0.502744,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.235557,proposed,0,-126.340000,54.885000,1.673739,1.510052,2.000000,1.485000,-0.326261,0.025052,7.349247,-11.191592,-0.274453,-11.191592,7.349247,0.060000,0.740000,0,107,0.358215,106.770878,0.358215,106.770878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.967804,-29.255251,83.174658,106.750409,0.000000,0.000000,0.000000,0.000000,5.469529,6.438684,5.555399,1.451164,0.312449,0.020828,0.504872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.245559,proposed,0,-126.340000,54.885000,1.737718,1.511049,2.070000,1.395000,-0.332282,0.116049,6.922320,-9.117946,-0.274453,-9.117946,6.922320,0.070000,0.920000,3,107,2.872629,106.553427,2.872629,106.553427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.348855,-25.170380,89.203665,110.837836,0.000000,0.000000,0.000000,0.000000,5.716693,6.749656,5.552573,1.446916,0.305515,0.022918,0.502662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.255559,proposed,0,-126.340000,54.885000,1.802874,1.510885,2.140000,1.345000,-0.337126,0.165885,5.763517,-3.323933,0.213464,-3.323933,5.763517,0.070000,1.000000,15,89,15.182551,88.951138,15.182551,88.951138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.434444,-23.288186,87.923713,109.636645,0.000000,0.000000,0.000000,0.000000,5.738525,6.777849,5.559145,1.533078,0.343587,0.021222,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.265556,proposed,0,-126.340000,54.885000,1.869102,1.509540,2.200000,1.345000,-0.330898,0.164540,4.970653,2.714037,-0.152474,2.714037,4.970653,0.080000,0.930000,25,44,25.291873,44.214873,25.291873,44.214873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.183687,-23.819142,87.235115,109.452637,0.000000,0.000000,0.000000,0.000000,5.786195,6.953144,5.551163,1.449085,0.228857,0.021705,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.275559,proposed,0,-126.340000,54.885000,1.936393,1.506995,2.270000,1.395000,-0.333607,0.111995,5.275601,7.227268,-0.579401,7.227268,5.275601,0.120000,0.710000,21,20,20.717207,20.089258,20.717207,20.089258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.024574,-25.212531,86.835834,109.940429,0.000000,0.000000,0.000000,0.000000,5.745305,7.157098,5.553892,1.451275,0.201811,0.023483,0.504224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.285557,proposed,0,-126.340000,54.885000,2.004579,1.503237,2.330000,1.465000,-0.325421,0.038237,5.580549,6.068465,0.091484,6.068465,5.580549,0.140000,0.440000,17,46,17.125237,46.492118,17.125237,46.492118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.782425,-27.516214,87.977992,116.690153,0.000000,0.000000,0.000000,0.000000,5.800102,7.525345,5.553801,1.453621,0.215486,0.019708,0.502066,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.295556,proposed,0,-126.340000,54.885000,2.073608,1.498255,2.390000,1.485000,-0.316392,0.013255,6.251434,-0.884349,0.335443,-0.884349,6.251434,0.160000,0.380000,8,91,8.484482,106.603865,8.484482,106.603865,0.000000,-15.111747,0.000000,64.000000,0.000000,0.000000,-81.992661,-29.526568,80.468998,109.889759,0.000000,0.000000,0.000000,0.000000,5.244032,6.853949,5.553948,1.465354,0.262852,0.019944,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.305561,proposed,0,-126.340000,54.885000,2.143417,1.492037,2.460000,1.445000,-0.316583,0.047037,7.105289,-6.068465,-0.091484,-6.068465,7.105289,0.080000,0.590000,10,107,9.987841,106.706805,9.987841,106.706805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.071231,-31.426896,76.590879,107.954790,0.000000,0.000000,0.000000,0.000000,5.091458,6.495739,5.553292,1.532462,0.236943,0.021980,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.315558,proposed,0,-126.340000,54.885000,2.213821,1.484584,2.530000,1.395000,-0.316179,0.089584,7.776174,-5.824507,-0.518412,-5.824507,7.776174,0.130000,0.810000,-1,107,-1.291156,106.565341,-1.291156,106.565341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.055907,-32.951859,80.367176,110.613895,0.000000,0.000000,0.000000,0.000000,5.150266,6.666851,5.555759,1.474964,0.283130,0.019901,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.325560,proposed,0,-126.340000,54.885000,2.284806,1.475888,2.610000,1.365000,-0.325194,0.110888,7.410237,-2.226120,-0.152474,-2.226120,7.410237,0.100000,0.940000,6,77,6.061116,76.689076,6.061116,76.689076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.789543,-34.415527,80.208633,108.909530,0.000000,0.000000,0.000000,0.000000,5.157925,6.622857,5.572318,1.497065,0.364287,0.030197,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.335565,proposed,0,-126.340000,54.885000,2.356268,1.465947,2.690000,1.375000,-0.333732,0.090947,7.166278,3.323933,0.335443,3.323933,7.166278,0.100000,0.870000,11,34,10.888973,33.985560,10.888973,33.985560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.915128,-36.042937,81.460938,106.738304,0.000000,0.000000,0.000000,0.000000,5.361818,6.775562,5.585944,1.783216,0.221831,0.036494,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.345566,proposed,0,-126.340000,54.885000,2.428052,1.454777,2.760000,1.425000,-0.331948,0.029777,6.617372,6.617372,-0.274453,6.617372,6.617372,0.110000,0.630000,17,21,16.984354,20.849884,16.984354,20.849884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.427112,-36.612150,81.268508,104.143377,0.000000,0.000000,0.000000,0.000000,5.424894,6.809968,5.561879,1.443512,0.212689,0.019834,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.355558,proposed,0,-126.340000,54.885000,2.500018,1.442392,2.830000,1.465000,-0.329982,-0.022608,6.495393,3.323933,-0.274453,3.323933,6.495393,0.120000,0.460000,17,57,17.356236,57.071769,17.356236,57.071769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.513394,-36.170015,80.463424,102.072490,0.000000,0.000000,0.000000,0.000000,5.449216,6.698479,5.555513,1.509793,0.217486,0.023066,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.365561,proposed,0,-126.340000,54.885000,2.572216,1.428780,2.900000,1.465000,-0.327784,-0.036220,6.678361,-3.201954,-0.091484,-3.201954,6.678361,0.150000,0.480000,11,102,10.716293,107.481590,10.716293,107.481590,0.000000,-5.409821,0.000000,64.000000,0.000000,0.000000,-92.176477,-35.536122,72.082205,93.391165,0.000000,0.000000,0.000000,0.000000,4.887645,5.920975,5.557984,1.433983,0.271471,0.019719,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.375559,proposed,0,-126.340000,54.885000,2.644434,1.413976,2.970000,1.405000,-0.325566,0.008976,6.495393,-7.715185,-0.030495,-7.715185,6.495393,0.150000,0.700000,11,107,10.557964,107.248134,10.557964,107.248134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.409130,-35.498847,72.395613,97.779434,0.000000,0.000000,0.000000,0.000000,4.798270,5.968339,5.557052,1.448327,0.288766,0.020886,0.503085,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.385557,proposed,0,-126.340000,54.885000,2.716603,1.397994,3.050000,1.355000,-0.333397,0.042994,7.166278,-6.007476,-0.396432,-6.007476,7.166278,0.140000,0.890000,6,100,5.785524,100.062149,5.785524,100.062149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.689921,-35.387810,76.360907,100.780131,0.000000,0.000000,0.000000,0.000000,4.988419,6.188870,5.552558,1.441900,0.269039,0.018767,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.395559,proposed,0,-126.340000,54.885000,2.788659,1.380849,3.120000,1.335000,-0.331341,0.045849,7.166278,-0.518412,0.152474,-0.518412,7.166278,0.150000,0.950000,6,55,6.040394,48.478089,6.040394,48.478089,0.000000,6.584059,0.000000,64.000000,0.000000,0.000000,-94.044188,-35.947999,73.818916,96.511349,0.000000,0.000000,0.000000,0.000000,4.898213,6.034492,5.550240,1.432481,0.264269,0.018331,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.405565,proposed,0,-126.340000,54.885000,2.860497,1.362569,3.200000,1.365000,-0.339503,-0.002431,6.922320,5.031642,-0.091484,5.031642,6.922320,0.130000,0.780000,12,11,11.958918,11.111243,11.958918,11.111243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.620444,-35.882945,76.576113,96.361470,0.000000,0.000000,0.000000,0.000000,5.063320,6.269222,5.553607,1.442309,0.225409,0.019415,0.502218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.415554,proposed,0,-126.340000,54.885000,2.931880,1.343223,3.280000,1.395000,-0.348120,-0.051777,7.044299,4.909663,-0.884349,4.909663,7.044299,0.130000,0.450000,11,34,10.652161,34.098177,10.652161,34.098177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.126459,-33.522819,82.938686,100.892864,0.000000,0.000000,0.000000,0.000000,5.498132,6.656188,5.549070,1.423871,0.208255,0.017636,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.425554,proposed,0,-126.340000,54.885000,3.002906,1.322796,3.360000,1.405000,-0.357094,-0.082204,7.593205,-0.945339,-0.640391,-0.945339,7.593205,0.120000,0.320000,5,79,4.659622,90.649186,4.659622,90.649186,0.000000,-11.551009,0.000000,64.000000,0.000000,0.000000,-96.217554,-31.418240,78.315009,96.025704,0.000000,0.000000,0.000000,0.000000,5.298594,6.164203,5.543950,1.430046,0.185262,0.017588,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.435554,proposed,0,-126.340000,54.885000,3.073415,1.301344,3.440000,1.375000,-0.366585,-0.073656,7.837164,-6.678361,-0.396432,-6.678361,7.837164,0.130000,0.510000,-3,107,-2.547166,107.401164,-2.547166,107.401164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.109140,-29.592616,75.494533,94.902933,0.000000,0.000000,0.000000,0.000000,5.102596,5.874342,5.547385,1.437579,0.246117,0.019975,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.445565,proposed,0,-126.340000,54.885000,3.143393,1.278885,3.520000,1.305000,-0.376607,-0.026115,7.105289,-8.630029,-0.152474,-8.630029,7.105289,0.110000,0.800000,3,107,2.991083,107.124689,2.991083,107.124689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.418628,-28.610654,78.251200,100.099832,0.000000,0.000000,0.000000,0.000000,5.284573,6.112925,5.551910,1.663785,0.358654,0.034400,0.503361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.456662,proposed,0,-126.340000,54.885000,3.220146,1.252896,3.600000,1.255000,-0.379854,-0.002104,6.129455,-3.079975,0.152474,-3.079975,6.129455,0.090000,0.950000,14,62,14.464806,57.315687,14.464806,57.315687,0.000000,4.809002,0.000000,64.000000,0.000000,0.000000,-94.743688,-28.730632,78.963297,100.672332,0.000000,0.000000,0.000000,0.000000,5.432528,6.271345,6.128992,1.685786,0.412241,0.034351,0.503638,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.465470,proposed,0,-126.340000,54.885000,3.280381,1.231494,3.660000,1.255000,-0.379619,-0.023506,5.458569,1.921172,-0.152474,1.921172,5.458569,0.090000,0.870000,21,19,21.433763,18.811847,21.433763,18.811847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.823127,-28.135817,80.839956,99.186970,0.000000,0.000000,0.000000,0.000000,5.443518,6.448537,5.545565,1.560271,0.203145,0.014930,0.500496,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.475561,proposed,0,-126.340000,54.885000,3.348575,1.206183,3.710000,1.285000,-0.361425,-0.078817,4.543725,4.543725,-0.579401,4.543725,4.543725,0.120000,0.520000,28,21,27.566798,21.414679,27.566798,21.414679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.918634,-26.672912,83.235517,101.347866,0.000000,0.000000,0.000000,0.000000,5.573053,6.678960,5.550778,1.451972,0.202883,0.019640,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.485561,proposed,0,-126.340000,54.885000,3.415216,1.180324,3.760000,1.305000,-0.344784,-0.124676,4.543725,0.213464,-1.006328,0.213464,4.543725,0.180000,0.320000,20,66,19.917481,70.050937,19.917481,70.050937,0.000000,-3.636258,0.000000,64.000000,0.000000,0.000000,-93.649453,-24.970519,83.389510,102.636063,0.000000,0.000000,0.000000,0.000000,5.534708,6.630525,5.549985,1.433878,0.208149,0.019179,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.495562,proposed,0,-126.340000,54.885000,3.480872,1.153744,3.810000,1.275000,-0.329128,-0.121256,4.848673,-5.519559,-0.030495,-5.519559,4.848673,0.210000,0.430000,11,107,11.314152,107.190356,11.314152,107.190356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.318282,-23.948213,76.707595,98.865489,0.000000,0.000000,0.000000,0.000000,4.948243,6.071260,5.554917,1.452194,0.270031,0.027594,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.505564,proposed,0,-126.340000,54.885000,3.545459,1.126515,3.870000,1.215000,-0.324541,-0.088485,5.702528,-7.959143,0.457422,-7.959143,5.702528,0.210000,0.710000,1,107,1.369074,106.759370,1.369074,106.759370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.621081,-24.188355,77.851768,103.894557,0.000000,0.000000,0.000000,0.000000,4.996488,6.218669,5.552437,1.667019,0.407196,0.069396,0.502726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.515555,proposed,0,-126.340000,54.885000,3.608848,1.098734,3.920000,1.165000,-0.311152,-0.066266,5.092632,-4.787684,-0.335443,-4.787684,5.092632,0.150000,0.920000,15,63,14.544960,63.138892,14.544960,63.138892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.089338,-24.759071,78.004118,102.394889,0.000000,0.000000,0.000000,0.000000,4.934939,6.191453,5.620394,1.469397,0.312116,0.025352,0.502228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.525535,proposed,0,-126.340000,54.885000,3.670989,1.070472,3.970000,1.155000,-0.299011,-0.084528,3.994819,1.067318,-0.335443,1.067318,3.994819,0.140000,0.810000,28,21,28.470779,21.299154,28.470779,21.299154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.121749,-24.547913,81.519418,101.045911,0.000000,0.000000,0.000000,0.000000,5.151800,6.433638,5.547624,1.486302,0.179087,0.015977,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.535557,proposed,0,-126.340000,54.885000,3.732148,1.041650,4.020000,1.175000,-0.287852,-0.133350,2.957996,3.933829,-0.152474,3.933829,2.957996,0.210000,0.510000,31,18,30.683114,18.332868,30.683114,18.332868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.046193,-22.928978,82.919570,99.923748,0.000000,0.000000,0.000000,0.000000,5.309665,6.515771,5.549317,1.423666,0.191276,0.016087,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.545565,proposed,0,-126.340000,54.885000,3.791929,1.012506,4.060000,1.175000,-0.268071,-0.162494,2.957996,-0.213464,-1.250287,-0.213464,2.957996,0.300000,0.310000,20,63,19.540257,66.748733,19.540257,66.748733,0.000000,-3.415865,0.000000,64.000000,0.000000,0.000000,-96.089270,-20.353005,84.218401,101.771351,0.000000,0.000000,0.000000,0.000000,5.269548,6.509031,5.552300,1.448387,0.201182,0.022264,0.501934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.555565,proposed,0,-126.340000,54.885000,3.850331,0.983101,4.100000,1.145000,-0.249669,-0.161899,4.360757,-6.312424,0.213464,-6.312424,4.360757,0.310000,0.390000,4,107,4.304424,107.209021,4.304424,107.209021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.922539,-18.525785,78.621208,98.514577,0.000000,0.000000,0.000000,0.000000,5.169066,6.165381,5.569714,1.485933,0.256960,0.020915,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.565563,proposed,0,-126.340000,54.885000,3.907352,0.953499,4.140000,1.075000,-0.232648,-0.121501,4.726694,-9.666852,0.152474,-9.666852,4.726694,0.220000,0.690000,10,107,10.455562,106.844499,10.455562,106.844499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.134604,-18.278205,80.993795,105.366561,0.000000,0.000000,0.000000,0.000000,5.265523,6.245845,5.558919,1.434043,0.271846,0.017654,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.575561,proposed,0,-126.340000,54.885000,3.962968,0.923779,4.190000,1.015000,-0.227032,-0.091221,3.994819,-5.641538,0.335443,-5.641538,3.994819,0.180000,0.910000,23,65,23.041842,65.487463,23.041842,65.487463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.540174,-18.654278,84.552870,107.140451,0.000000,0.000000,0.000000,0.000000,5.210451,6.462966,5.550509,1.638016,0.345522,0.023514,0.501333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.585532,proposed,0,-126.340000,54.885000,4.017012,0.894105,4.230000,1.005000,-0.212988,-0.110895,2.287110,0.579401,0.335443,0.579401,2.287110,0.180000,0.830000,41,20,41.222486,18.327810,41.222486,18.327810,0.000000,2.159653,0.000000,64.000000,0.000000,0.000000,-99.191861,-18.180449,86.784867,104.823818,0.000000,0.000000,0.000000,0.000000,5.336870,6.618725,5.554964,1.473273,0.201788,0.022076,0.503781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.595562,proposed,0,-126.340000,54.885000,4.069913,0.864309,4.250000,1.035000,-0.180087,-0.170691,2.226120,3.689871,-0.457422,3.689871,2.226120,0.210000,0.490000,42,16,42.457369,16.143187,42.457369,16.143187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.320133,-16.330489,87.034154,102.069650,0.000000,0.000000,0.000000,0.000000,5.452989,6.623132,5.554722,1.447019,0.230439,0.025131,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.605546,proposed,0,-126.340000,54.885000,4.121098,0.834794,4.290000,1.045000,-0.168902,-0.210206,3.018985,0.213464,-1.006328,0.213464,3.018985,0.370000,0.270000,15,60,14.839186,60.322942,14.839186,60.322942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.643470,-14.104227,88.882980,105.921455,0.000000,0.000000,0.000000,0.000000,5.597101,6.786087,5.601921,1.511447,0.232586,0.027183,0.504377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.615561,proposed,0,-126.340000,54.885000,4.170955,0.805420,4.330000,1.015000,-0.159045,-0.209580,4.848673,-5.641538,-0.396432,-5.641538,4.848673,0.330000,0.350000,0,103,-0.167708,102.788146,-0.167708,102.788146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.276397,-13.148109,82.759906,104.291769,0.000000,0.000000,0.000000,0.000000,5.510412,6.495521,5.561361,1.632934,0.244422,0.023594,0.500588,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.625563,proposed,0,-126.340000,54.885000,4.219247,0.776408,4.380000,0.955000,-0.160753,-0.178592,4.726694,-8.386070,0.213464,-8.386070,4.726694,0.220000,0.640000,11,104,10.838165,104.105818,10.838165,104.105818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.379747,-13.534491,82.888257,106.771899,0.000000,0.000000,0.000000,0.000000,5.235389,6.356691,5.550836,1.590193,0.281608,0.020430,0.500395,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.635559,proposed,0,-126.340000,54.885000,4.266014,0.747829,4.430000,0.905000,-0.163986,-0.157171,3.933829,-5.275601,0.579401,-5.275601,3.933829,0.160000,0.860000,26,61,25.540882,61.326671,25.540882,61.326671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.366178,-14.219381,87.017033,108.261980,0.000000,0.000000,0.000000,0.000000,5.435086,6.530474,5.545891,1.476439,0.289619,0.020285,0.501130,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.645560,proposed,0,-126.340000,54.885000,4.311302,0.719745,4.460000,0.895000,-0.148698,-0.175255,1.738204,0.579401,0.884349,0.579401,1.738204,0.190000,0.850000,44,16,43.634312,11.418631,43.634312,11.418631,0.000000,4.908040,0.000000,64.000000,0.000000,0.000000,-101.131490,-13.671142,88.729512,105.172701,0.000000,0.000000,0.000000,0.000000,5.515585,6.657237,5.553089,1.434184,0.206528,0.019076,0.501956,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.655559,proposed,0,-126.340000,54.885000,4.355082,0.692271,4.480000,0.905000,-0.124918,-0.212729,1.921172,2.531068,-0.396432,2.531068,1.921172,0.290000,0.490000,32,23,32.224267,22.676395,32.224267,22.676395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.537938,-10.936435,88.718536,102.963838,0.000000,0.000000,0.000000,0.000000,5.548540,6.574164,5.553922,1.663923,0.233585,0.027230,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.665565,proposed,0,-126.340000,54.885000,4.397403,0.665474,4.510000,0.905000,-0.112597,-0.239526,1.982162,-1.006328,-1.067318,-1.006328,1.982162,0.350000,0.300000,22,67,22.422343,66.852692,22.422343,66.852692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.678503,-8.498311,87.782485,103.342467,0.000000,0.000000,0.000000,0.000000,5.412409,6.805282,5.556087,1.621951,0.215034,0.027524,0.504958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.675563,proposed,0,-126.340000,54.885000,4.438216,0.639486,4.540000,0.875000,-0.101784,-0.235514,1.982162,-1.006328,-0.396432,-6.129455,3.445913,0.320000,0.430000,25,59,24.993325,58.679681,24.993325,58.679681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.632780,-9.010622,77.244133,96.039211,0.000000,0.000000,0.000000,0.000000,4.883868,5.990780,5.566975,1.626854,0.247332,0.033942,0.500699,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.685562,proposed,0,-126.340000,54.885000,4.477576,0.614375,4.580000,0.805000,-0.102424,-0.190625,3.689871,-8.203101,0.518412,-8.203101,3.689871,0.280000,0.530000,12,104,12.487847,107.484480,12.487847,107.484480,0.000000,-3.804799,0.000000,64.000000,0.000000,0.000000,-102.566242,-5.500129,83.030232,93.336850,0.000000,0.000000,0.000000,0.000000,5.075097,6.357590,5.560765,1.628490,0.270874,0.022493,0.500539,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.695562,proposed,0,-126.340000,54.885000,4.515496,0.590235,4.620000,0.725000,-0.104504,-0.134765,3.445913,-9.300914,0.762370,-9.300914,3.445913,0.240000,0.720000,17,107,16.914012,107.186637,16.914012,107.186637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.162255,-4.434728,83.705156,98.935393,0.000000,0.000000,0.000000,0.000000,5.018500,6.314201,5.557709,1.581035,0.321576,0.024946,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.705562,proposed,0,-126.340000,54.885000,4.552001,0.567156,4.650000,0.665000,-0.097999,-0.097844,2.531068,-4.238777,-0.335443,-4.238777,2.531068,0.210000,0.910000,30,62,29.798238,56.739155,29.798238,56.739155,0.000000,5.447482,0.000000,64.000000,0.000000,0.000000,-102.510991,-4.584007,85.540108,100.471761,0.000000,0.000000,0.000000,0.000000,5.282976,6.228350,5.576496,1.767148,0.409001,0.039087,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008304,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.715572,proposed,0,-126.340000,54.885000,4.587146,0.545206,4.680000,0.675000,-0.092854,-0.129794,2.531068,-4.238777,-1.067318,2.470079,1.677214,0.230000,0.810000,28,61,27.542032,60.905952,27.542032,60.905952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.144047,-2.242297,86.948849,94.613019,0.000000,0.000000,0.000000,0.000000,5.236439,6.222222,5.622087,1.793370,0.256269,0.048668,0.501000,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.725536,proposed,0,-126.340000,54.885000,4.620771,0.524590,4.700000,0.715000,-0.079229,-0.190410,0.701380,5.946486,-0.213464,5.946486,0.701380,0.330000,0.680000,34,16,34.324929,-13.371567,34.324929,-13.371567,0.000000,29.277520,0.000000,64.000000,0.000000,0.000000,-104.014726,-4.505915,78.575399,90.151781,0.000000,0.000000,0.000000,0.000000,5.035031,5.769925,5.576085,1.457426,0.240987,0.022860,0.503111,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.735562,proposed,0,-126.340000,54.885000,4.653269,0.505168,4.720000,0.775000,-0.066731,-0.269832,1.189297,5.885497,0.518412,5.885497,1.189297,0.320000,0.450000,32,0,32.053793,0.244112,32.053793,0.244112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.996855,-4.196875,84.084157,95.658491,0.000000,0.000000,0.000000,0.000000,5.243401,6.221932,5.568872,1.769766,0.260632,0.037340,0.501001,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.745566,proposed,0,-126.340000,54.885000,4.684385,0.487199,4.740000,0.805000,-0.055615,-0.317801,1.921172,1.616224,0.518412,1.616224,1.921172,0.350000,0.200000,21,45,20.878810,53.406802,20.878810,53.406802,0.000000,-8.162691,0.000000,64.000000,0.000000,0.000000,-104.358821,-1.345796,89.751862,106.009428,0.000000,0.000000,0.000000,0.000000,5.482109,6.931952,5.579404,1.777343,0.242367,0.038606,0.501009,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.756602,proposed,0,-126.340000,54.885000,4.717237,0.469102,4.760000,0.765000,-0.042763,-0.295898,2.592058,-8.020133,-0.396432,-8.020133,2.592058,0.310000,0.260000,16,90,16.485991,107.320907,16.485991,107.320907,0.000000,-17.076796,0.000000,64.000000,0.000000,0.000000,-103.459216,2.422273,85.990806,96.411513,0.000000,0.000000,0.000000,0.000000,5.267356,6.848518,5.596165,1.679130,0.305410,0.034730,0.500737,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.765530,proposed,0,-126.340000,54.885000,4.742713,0.455855,4.790000,0.665000,-0.047287,-0.209145,2.409089,-12.838311,-0.701380,-12.838311,2.409089,0.290000,0.500000,17,107,17.460121,107.102733,17.460121,107.102733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.283122,5.746138,89.263787,100.512540,0.000000,0.000000,0.000000,0.000000,5.330501,7.029678,5.556351,1.473206,0.255771,0.027202,0.500263,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.775534,proposed,0,-126.340000,54.885000,4.770117,0.442563,4.820000,0.545000,-0.049883,-0.102437,2.409089,-12.838311,-0.518412,-12.594353,1.982162,0.240000,0.800000,21,107,21.394330,106.810651,21.394330,106.810651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.867949,8.769115,95.339595,106.002805,0.000000,0.000000,0.000000,0.000000,5.616808,7.320145,5.581712,1.650954,0.318292,0.030089,0.508490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.785540,proposed,0,-126.340000,54.885000,4.796357,0.430974,4.840000,0.465000,-0.043643,-0.034026,0.762370,-7.288257,0.579401,-7.288257,0.762370,0.210000,0.930000,40,92,40.095197,92.043978,40.095197,92.043978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.799632,10.455696,96.493531,107.452066,0.000000,0.000000,0.000000,0.000000,5.812057,7.236107,5.571610,1.481172,0.270712,0.019349,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.795557,proposed,0,-126.340000,54.885000,4.821485,0.421148,4.840000,0.445000,-0.018515,-0.023852,-0.274453,0.457422,0.518412,0.457422,-0.274453,0.280000,0.940000,44,47,44.384783,30.285840,44.384783,30.285840,0.000000,16.758137,0.000000,64.000000,0.000000,0.000000,-99.916311,9.515953,95.456013,108.555805,0.000000,0.000000,0.000000,0.000000,5.875846,6.975085,5.554961,1.805637,0.289722,0.044300,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008207,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.805542,proposed,0,-126.340000,54.885000,4.845434,0.413184,4.850000,0.495000,-0.004566,-0.081816,0.457422,7.227268,-0.213464,7.227268,0.457422,0.400000,0.720000,26,2,25.500166,-9.805835,25.500166,-9.805835,0.000000,11.849813,0.000000,64.000000,0.000000,0.000000,-99.812078,7.503538,97.307758,112.739525,0.000000,0.000000,0.000000,0.000000,5.947898,7.188887,5.588025,1.688026,0.242366,0.035548,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.815563,proposed,0,-126.340000,54.885000,4.868393,0.407086,4.860000,0.565000,0.008393,-0.157914,1.128308,7.959143,-0.274453,7.959143,1.128308,0.400000,0.370000,19,10,19.149306,9.748622,19.149306,9.748622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.338997,6.046337,105.827313,127.338769,0.000000,0.000000,0.000000,0.000000,6.583904,8.045657,5.565804,1.733298,0.232531,0.034523,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.825562,proposed,0,-126.340000,54.885000,4.890264,0.402946,4.880000,0.605000,0.010264,-0.202054,1.738204,1.738204,-0.213464,1.738204,1.738204,0.360000,0.180000,17,55,16.523765,76.816744,16.523765,76.816744,0.000000,-22.068122,0.000000,64.000000,0.000000,0.000000,-98.685100,5.382454,104.704913,124.866482,0.000000,0.000000,0.000000,0.000000,6.311383,8.032992,5.575433,1.635742,0.225826,0.033384,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.835542,proposed,0,-126.340000,54.885000,4.911084,0.400799,4.910000,0.575000,0.001084,-0.174201,1.860183,-7.105289,0.091484,-7.105289,1.860183,0.280000,0.300000,21,100,21.445231,106.312407,21.445231,106.312407,0.000000,-6.563785,0.000000,64.000000,0.000000,0.000000,-98.313195,7.099275,99.597589,115.368289,0.000000,0.000000,0.000000,0.000000,5.986150,7.777940,5.579895,1.463859,0.256589,0.024516,0.503800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.845565,proposed,0,-126.340000,54.885000,4.931006,0.400681,4.920000,0.495000,0.011006,-0.094319,1.555235,-10.825654,-0.091484,-10.825654,1.555235,0.270000,0.620000,24,106,23.828358,106.251285,23.828358,106.251285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.640652,9.030700,101.070110,116.517207,0.000000,0.000000,0.000000,0.000000,6.102592,7.856009,5.554994,1.468160,0.320875,0.025590,0.505579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.855561,proposed,0,-126.340000,54.885000,4.949916,0.402637,4.940000,0.415000,0.009916,-0.012363,0.823360,-8.934977,-0.152474,-8.934977,0.823360,0.280000,0.850000,27,106,27.223574,106.196700,27.223574,106.196700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.877516,11.534325,103.942482,117.543235,0.000000,0.000000,0.000000,0.000000,6.224106,7.974396,5.554907,1.557817,0.336494,0.022454,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.865562,proposed,0,-126.340000,54.885000,4.967894,0.406696,4.950000,0.375000,0.017894,0.031696,-0.274453,-1.189297,0.396432,-1.189297,-0.274453,0.270000,0.970000,40,61,39.501650,59.962580,39.501650,59.962580,0.000000,1.234120,0.000000,64.000000,0.000000,0.000000,-95.192147,11.672691,100.534821,115.083320,0.000000,0.000000,0.000000,0.000000,6.172771,7.510862,5.557196,1.541819,0.415188,0.025326,0.501651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.875562,proposed,0,-126.340000,54.885000,4.984948,0.412884,4.950000,0.405000,0.034948,0.007884,-1.067318,6.190445,0.274453,6.190445,-1.067318,0.240000,0.800000,54,16,53.873262,13.695771,53.873262,13.695771,0.000000,2.500929,0.000000,64.000000,0.000000,0.000000,-94.521992,10.322329,102.587517,117.922063,0.000000,0.000000,0.000000,0.000000,6.342277,7.479423,5.550357,1.451621,0.235281,0.021319,0.505405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.885561,proposed,0,-126.340000,54.885000,5.001095,0.421221,4.950000,0.475000,0.051095,-0.053779,0.152474,8.752008,-0.274453,8.752008,0.152474,0.430000,0.450000,22,20,21.625126,19.609660,21.625126,19.609660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.031637,8.764758,102.783226,120.979842,0.000000,0.000000,0.000000,0.000000,6.401748,7.681881,5.551423,1.447978,0.272369,0.021175,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.895561,proposed,0,-126.340000,54.885000,5.016342,0.431721,4.960000,0.545000,0.056342,-0.113279,2.043152,4.482736,0.030495,4.482736,2.043152,0.410000,0.260000,4,65,3.756228,69.474990,3.756228,69.474990,0.000000,-4.865330,0.000000,64.000000,0.000000,0.000000,-92.689404,6.455897,106.564108,131.519084,0.000000,0.000000,0.000000,0.000000,6.481818,8.177286,5.553097,1.456744,0.225317,0.020623,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.905561,proposed,0,-126.340000,54.885000,5.030695,0.444392,4.990000,0.545000,0.040695,-0.100608,2.043152,-1.494245,0.213464,-1.494245,2.043152,0.250000,0.400000,18,106,17.657980,106.015641,17.657980,106.015641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.099283,4.374412,96.885378,120.946594,0.000000,0.000000,0.000000,0.000000,6.012407,7.473946,5.550968,1.435954,0.258832,0.018867,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.915558,proposed,0,-126.340000,54.885000,5.044150,0.459231,5.020000,0.515000,0.024150,-0.055769,2.226120,-4.177788,0.274453,-4.177788,2.226120,0.200000,0.690000,19,106,19.065873,106.034533,19.065873,106.034533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.008057,2.347814,97.575880,120.591484,0.000000,0.000000,0.000000,0.000000,6.199232,7.412923,5.551588,1.453446,0.273239,0.021232,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.925561,proposed,0,-126.340000,54.885000,5.056714,0.476244,5.030000,0.505000,0.026714,-0.028756,0.762370,-1.128308,0.030495,-1.128308,0.762370,0.220000,0.920000,28,75,28.424831,75.046376,28.424831,75.046376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.618731,1.612169,99.315664,119.863183,0.000000,0.000000,0.000000,0.000000,6.275074,7.429872,5.560108,1.685606,0.364502,0.031348,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.935567,proposed,0,-126.340000,54.885000,5.068372,0.495420,5.030000,0.545000,0.038372,-0.049580,-0.640391,5.031642,0.762370,5.031642,-0.640391,0.220000,0.940000,42,30,42.497017,22.072808,42.497017,22.072808,0.000000,7.973567,0.000000,64.000000,0.000000,0.000000,-85.448363,0.396157,96.331706,113.962619,0.000000,0.000000,0.000000,0.000000,6.133058,7.193830,5.561209,1.461028,0.229668,0.021511,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.945565,proposed,0,-126.340000,54.885000,5.079097,0.516717,5.030000,0.605000,0.049097,-0.088283,-1.433256,7.532216,0.274453,7.532216,-1.433256,0.330000,0.610000,37,28,37.014042,28.480070,37.014042,28.480070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.385639,0.050249,95.851166,111.842200,0.000000,0.000000,0.000000,0.000000,6.073011,7.228811,5.551188,1.444028,0.211397,0.019284,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.955559,proposed,0,-126.340000,54.885000,5.088872,0.540113,5.030000,0.665000,0.058872,-0.124887,-1.433256,7.532216,-0.396432,6.129455,-0.335443,0.370000,0.390000,32,48,31.958432,47.972139,31.958432,47.972139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.065621,-1.360676,94.282243,114.189588,0.000000,0.000000,0.000000,0.000000,5.949237,7.239175,5.558318,1.755889,0.214973,0.031573,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.965567,proposed,0,-126.340000,54.885000,5.097686,0.565620,5.040000,0.685000,0.057686,-0.119380,0.884349,-0.518412,-0.335443,-0.518412,0.884349,0.380000,0.400000,7,93,7.054596,106.632834,7.054596,106.632834,0.000000,-13.660696,0.000000,64.000000,0.000000,0.000000,-87.400664,-0.515601,91.829739,109.345217,0.000000,0.000000,0.000000,0.000000,5.625236,7.097203,5.563803,1.759301,0.279012,0.035589,0.500778,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.975568,proposed,0,-126.340000,54.885000,5.105488,0.593149,5.060000,0.665000,0.045488,-0.071851,1.738204,-4.604715,-0.091484,-4.604715,1.738204,0.290000,0.610000,5,107,5.393819,106.593577,5.393819,106.593577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.979901,-0.651921,88.617192,110.083142,0.000000,0.000000,0.000000,0.000000,5.521158,6.874189,5.568006,1.699874,0.296865,0.031167,0.501161,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.985568,proposed,0,-126.340000,54.885000,5.112242,0.622667,5.070000,0.635000,0.042242,-0.012333,0.579401,-3.262944,0.396432,-3.262944,0.579401,0.200000,0.860000,25,107,24.955099,106.593423,24.955099,106.593423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.545960,-1.119640,90.401740,110.086036,0.000000,0.000000,0.000000,0.000000,5.561501,6.794311,5.564441,3.083595,0.319490,0.040301,0.500756,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009521,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.996296,proposed,0,-126.340000,54.885000,5.118272,0.656486,5.080000,0.625000,0.038272,0.031486,-1.189297,1.982162,0.274453,1.982162,-1.189297,0.190000,0.960000,42,66,42.438536,66.394858,42.438536,66.394858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.006729,-2.412294,90.816999,109.415718,0.000000,0.000000,0.000000,0.000000,5.726672,6.720825,5.582020,1.690029,0.383418,0.031147,0.500437,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.005561,proposed,0,-126.340000,54.885000,5.122420,0.687430,5.070000,0.685000,0.052420,0.002430,-1.616224,7.349247,-0.335443,7.349247,-1.616224,0.310000,0.870000,34,28,33.741414,28.020020,33.741414,28.020020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.219756,-3.491978,93.749546,111.797758,0.000000,0.000000,0.000000,0.000000,5.786549,7.072873,5.558949,1.801637,0.281330,0.039613,1.080829,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.015540,proposed,0,-126.340000,54.885000,5.125731,0.722500,5.060000,0.775000,0.065731,-0.052500,-1.860183,10.032790,-0.213464,10.032790,-1.860183,0.350000,0.560000,32,30,31.812390,29.515243,31.812390,29.515243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.693872,-4.113843,98.432868,118.951493,0.000000,0.000000,0.000000,0.000000,6.053935,7.548316,5.621261,1.667279,0.235487,0.025582,0.504130,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.025533,proposed,0,-126.340000,54.885000,5.127783,0.759350,5.050000,0.845000,0.077783,-0.085650,-0.701380,6.678361,0.152474,6.678361,-0.701380,0.350000,0.400000,22,70,21.723476,70.407303,21.723476,70.407303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.113856,-4.770254,96.780356,116.855633,0.000000,0.000000,0.000000,0.000000,5.894388,7.319079,5.558706,3.917628,0.304829,0.053578,0.501296,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010349,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.035923,proposed,0,-126.340000,54.885000,5.128499,0.799418,5.050000,0.875000,0.078499,-0.075582,0.274453,-0.823360,-0.152474,-0.823360,0.274453,0.360000,0.430000,8,107,8.302615,106.639060,8.302615,106.639060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.801848,-5.175085,89.191902,109.228194,0.000000,0.000000,0.000000,0.000000,5.498797,6.768181,5.570107,1.710150,0.296016,0.026719,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.045983,proposed,0,-126.340000,54.885000,5.127735,0.839824,5.060000,0.865000,0.067735,-0.025176,0.518412,-3.140965,-0.030495,-3.140965,0.518412,0.250000,0.720000,15,107,15.487487,106.579277,15.487487,106.579277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.426898,-6.031661,88.652309,110.351928,0.000000,0.000000,0.000000,0.000000,5.384836,6.639229,5.565030,1.647766,0.355784,0.030061,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.055991,proposed,0,-126.340000,54.885000,5.125467,0.881503,5.070000,0.855000,0.055467,0.026503,-0.091484,-0.518412,0.335443,-0.518412,-0.091484,0.210000,0.920000,24,100,23.885447,99.732959,23.885447,99.732959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.331599,-6.865500,89.488696,107.999637,0.000000,0.000000,0.000000,0.000000,5.545230,6.550477,5.567370,1.558920,0.329626,0.022475,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.065981,proposed,0,-126.340000,54.885000,5.121616,0.924478,5.070000,0.875000,0.051616,0.049478,-1.616224,4.726694,0.030495,4.726694,-1.616224,0.220000,0.960000,36,57,35.622946,56.746761,35.622946,56.746761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.893555,-8.493092,87.070381,104.209637,0.000000,0.000000,0.000000,0.000000,5.524362,6.449834,5.554914,1.709800,0.277278,0.026210,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.075986,proposed,0,-126.340000,54.885000,5.116073,0.968783,5.060000,0.945000,0.056073,0.023783,-1.677214,9.239925,-0.274453,9.239925,-1.677214,0.270000,0.800000,31,31,30.578742,31.337824,30.578742,31.337824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.036613,-9.240713,90.491720,106.179336,0.000000,0.000000,0.000000,0.000000,5.653218,6.767297,5.552668,1.456277,0.214325,0.022124,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.086016,proposed,0,-126.340000,54.885000,5.108723,1.014361,5.050000,1.045000,0.058723,-0.030639,-1.433256,9.849821,-0.335443,9.849821,-1.433256,0.340000,0.520000,18,47,18.403223,46.949568,18.403223,46.949568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.826177,-9.848121,92.752988,110.042780,0.000000,0.000000,0.000000,0.000000,5.800117,7.013041,5.557887,1.440470,0.210617,0.016716,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.096013,proposed,0,-126.340000,54.885000,5.099506,1.060829,5.040000,1.115000,0.059506,-0.054171,-0.457422,4.238777,-0.152474,4.238777,-0.457422,0.290000,0.450000,12,92,12.145891,98.709553,12.145891,98.709553,0.000000,-6.759984,0.000000,64.000000,0.000000,0.000000,-97.846049,-10.350924,87.901009,105.056229,0.000000,0.000000,0.000000,0.000000,5.571055,6.530432,5.545568,1.455874,0.225995,0.018738,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.106014,proposed,0,-126.340000,54.885000,5.088286,1.108227,5.040000,1.145000,0.048286,-0.036773,0.213464,0.274453,0.274453,0.274453,0.213464,0.230000,0.640000,8,107,8.314178,107.127771,8.314178,107.127771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.955611,-12.004899,80.887713,100.041896,0.000000,0.000000,0.000000,0.000000,5.265257,6.081786,5.553128,1.442692,0.229511,0.017751,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.115984,proposed,0,-126.340000,54.885000,5.074997,1.156262,5.040000,1.155000,0.034997,0.001262,-0.701380,0.762370,0.335443,0.762370,-0.701380,0.170000,0.860000,19,100,18.995714,99.865663,18.995714,99.865663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.424442,-13.860431,78.497705,96.968757,0.000000,0.000000,0.000000,0.000000,5.182022,5.921106,5.556629,1.727501,0.527131,0.033864,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008356,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.126018,proposed,0,-126.340000,54.885000,5.059383,1.205264,5.040000,1.185000,0.019383,0.020264,-1.799193,4.726694,0.213464,4.726694,-1.799193,0.180000,0.900000,24,66,24.398497,66.177060,24.398497,66.177060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.675523,-15.589751,77.359923,93.408818,0.000000,0.000000,0.000000,0.000000,5.158707,5.842848,5.569103,1.469565,0.259324,0.018481,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.136013,proposed,0,-126.340000,54.885000,5.041475,1.254591,5.030000,1.255000,0.011475,-0.000409,-2.714037,8.386070,0.335443,8.386070,-2.714037,0.210000,0.820000,26,41,26.074081,40.535686,26.074081,40.535686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.291957,-16.176181,79.066477,92.634399,0.000000,0.000000,0.000000,0.000000,5.167006,5.955613,5.601807,1.563061,0.204994,0.018360,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.146013,proposed,0,-126.340000,54.885000,5.021080,1.304319,5.010000,1.325000,0.011080,-0.020681,-2.531068,8.569039,-0.030495,8.569039,-2.531068,0.290000,0.590000,12,57,11.630028,56.925183,11.630028,56.925183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.854683,-15.687517,80.670480,93.181431,0.000000,0.000000,0.000000,0.000000,5.242738,6.039142,5.547930,1.442621,0.206671,0.019802,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.155984,proposed,0,-126.340000,54.885000,4.998152,1.354129,5.000000,1.385000,-0.001848,-0.030871,-1.616224,4.726694,-0.335443,4.726694,-1.616224,0.240000,0.540000,3,93,3.296564,92.617403,3.296564,92.617403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.456243,-15.775932,74.111074,88.218108,0.000000,0.000000,0.000000,0.000000,4.938790,5.544924,5.554352,1.434287,0.209023,0.016766,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.166013,proposed,0,-126.340000,54.885000,4.972346,1.404314,4.980000,1.425000,-0.007654,-0.020686,-1.067318,1.555235,0.518412,1.555235,-1.067318,0.180000,0.670000,0,108,-0.305640,107.925788,-0.305640,107.925788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.782985,-16.794040,69.095670,85.041440,0.000000,0.000000,0.000000,0.000000,4.726876,5.235532,5.543964,1.489747,0.255515,0.027532,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.176032,proposed,0,-126.340000,54.885000,4.943691,1.454372,4.980000,1.445000,-0.036309,0.009372,-1.799193,1.677214,1.189297,1.677214,-1.799193,0.120000,0.880000,6,93,5.995991,92.586854,5.995991,92.586854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.900202,-18.124418,67.496097,83.241782,0.000000,0.000000,0.000000,0.000000,4.688690,5.157992,5.554450,1.577141,0.337054,0.022631,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.186014,proposed,0,-126.340000,54.885000,4.912147,1.504022,4.960000,1.485000,-0.047853,0.019022,-2.957996,4.543725,0.152474,4.543725,-2.957996,0.090000,0.900000,16,67,15.515427,67.254819,15.515427,67.254819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.697522,-19.058036,66.851966,79.783394,0.000000,0.000000,0.000000,0.000000,4.676481,5.083796,5.554876,1.446466,0.245532,0.017425,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.196014,proposed,0,-126.340000,54.885000,4.877422,1.553372,4.930000,1.555000,-0.052578,-0.001628,-3.262944,7.532216,0.640391,7.532216,-3.262944,0.120000,0.780000,11,50,11.085069,50.246902,11.085069,50.246902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.369498,-19.603829,68.258067,79.693975,0.000000,0.000000,0.000000,0.000000,4.765865,5.219280,5.550733,1.454122,0.193309,0.016403,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.206012,proposed,0,-126.340000,54.885000,4.839440,1.602170,4.900000,1.625000,-0.060560,-0.022830,-3.567892,7.593205,-0.091484,7.593205,-3.567892,0.130000,0.640000,7,59,6.842587,59.044484,6.842587,59.044484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.260965,-19.485756,67.194855,78.598866,0.000000,0.000000,0.000000,0.000000,4.744094,5.163981,5.544586,1.436121,0.195379,0.017305,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.215984,proposed,0,-126.340000,54.885000,4.798183,1.650132,4.870000,1.685000,-0.071817,-0.034868,-4.177788,3.872840,-0.213464,3.872840,-4.177788,0.150000,0.570000,2,94,2.037968,93.952948,2.037968,93.952948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.486454,-18.763171,62.160028,72.940783,0.000000,0.000000,0.000000,0.000000,4.448531,4.715201,5.588606,1.764870,0.252066,0.042108,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.226018,proposed,0,-126.340000,54.885000,4.753129,1.697524,4.840000,1.715000,-0.086871,-0.017476,-3.506902,0.823360,0.396432,0.823360,-3.506902,0.110000,0.710000,-7,108,-6.956972,108.070088,-6.956972,108.070088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.120876,-19.089249,58.907285,72.518751,0.000000,0.000000,0.000000,0.000000,4.241431,4.546293,5.560187,1.652303,0.289418,0.027821,0.505693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.235990,proposed,0,-126.340000,54.885000,4.704713,1.743590,4.810000,1.725000,-0.105287,0.018590,-3.933829,0.579401,0.579401,0.579401,-3.933829,0.060000,0.880000,-5,97,-5.146385,97.122480,-5.146385,97.122480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.255009,-19.534708,58.522580,72.733556,0.000000,0.000000,0.000000,0.000000,4.204021,4.536509,5.560446,1.482945,0.292362,0.019482,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.246018,proposed,0,-126.340000,54.885000,4.652240,1.788711,4.780000,1.765000,-0.127760,0.023711,-3.567892,3.689871,0.274453,3.689871,-3.567892,0.070000,0.950000,-16,64,-16.175885,63.615894,-16.175885,63.615894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.557526,-20.209532,59.703635,72.919821,0.000000,0.000000,0.000000,0.000000,4.304899,4.649788,5.566723,1.530324,0.254533,0.021482,0.500546,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.256014,proposed,0,-126.340000,54.885000,4.596033,1.832325,4.740000,1.815000,-0.143967,0.017325,-4.665705,5.946486,0.030495,5.946486,-4.665705,0.050000,0.800000,-11,55,-11.394036,54.592620,-11.394036,54.592620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.411499,-19.001613,62.635151,73.596252,0.000000,0.000000,0.000000,0.000000,4.459208,4.778933,5.559355,1.474282,0.225523,0.019304,0.500637,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.266018,proposed,0,-126.340000,54.885000,4.535767,1.874445,4.700000,1.875000,-0.164233,-0.000555,-5.214611,5.763517,0.091484,5.763517,-5.214611,0.000000,0.650000,-8,66,-7.656477,65.803898,-7.656477,65.803898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.844068,-17.907990,61.157832,70.661399,0.000000,0.000000,0.000000,0.000000,4.525221,4.674116,5.550599,2.000328,0.343275,0.060012,0.501223,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008468,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.275988,proposed,0,-126.340000,54.885000,4.471591,1.914740,4.650000,1.905000,-0.178409,0.009740,-4.970653,2.897006,0.091484,2.897006,-4.970653,-0.030000,0.640000,-14,90,-14.114706,89.586437,-14.114706,89.586437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.214728,-17.312879,55.772911,65.120731,0.000000,0.000000,0.000000,0.000000,4.255988,4.298524,5.557213,1.485133,0.242440,0.021459,0.500593,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.285988,proposed,0,-126.340000,54.885000,4.402997,1.953306,4.610000,1.925000,-0.207003,0.028306,-5.580549,-0.152474,0.091484,-0.152474,-5.580549,-0.040000,0.750000,-18,105,-18.284953,105.218228,-18.284953,105.218228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.698045,-17.400360,51.915410,63.548555,0.000000,0.000000,0.000000,0.000000,3.971415,4.096137,5.559448,1.578925,0.277903,0.032662,1.002298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008462,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.295984,proposed,0,-126.340000,54.885000,4.330102,1.989841,4.540000,1.935000,-0.209898,0.054841,-6.922320,-1.250287,0.213464,-1.250287,-6.922320,-0.100000,0.880000,-6,103,-6.466813,103.331758,-6.466813,103.331758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.705073,-17.642263,51.851519,64.531570,0.000000,0.000000,0.000000,0.000000,3.956056,4.117049,5.560446,1.736026,0.414035,0.032528,0.501222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.305986,proposed,0,-126.340000,54.885000,4.252735,2.024228,4.470000,1.945000,-0.217265,0.079228,-8.142112,1.433256,0.640391,1.433256,-8.142112,-0.120000,0.960000,1,74,1.497016,74.222107,1.497016,74.222107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.594315,-18.633325,55.460960,69.423023,0.000000,0.000000,0.000000,0.000000,4.244012,4.476669,5.559846,1.478500,0.262512,0.019141,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.315980,proposed,0,-126.340000,54.885000,4.170907,2.056266,4.390000,1.985000,-0.219093,0.071266,-9.239925,5.031642,0.152474,5.031642,-9.239925,-0.050000,0.890000,-3,47,-2.545077,46.972610,-2.545077,46.972610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.505460,-19.524148,59.391424,74.547071,0.000000,0.000000,0.000000,0.000000,4.428540,4.902598,5.558144,1.737398,0.199271,0.030269,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.325985,proposed,0,-126.340000,54.885000,4.084405,2.085854,4.300000,2.045000,-0.215595,0.040854,-9.239925,5.031642,0.274453,5.031642,-9.727842,-0.020000,0.690000,-13,59,-12.813297,58.616373,-12.813297,58.616373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.560825,-19.539211,60.764433,77.405613,0.000000,0.000000,0.000000,0.000000,4.453625,5.104705,5.553981,1.613533,0.202195,0.020971,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.336013,proposed,0,-126.340000,54.885000,3.993016,2.112871,4.210000,2.075000,-0.216984,0.037871,-9.727842,5.031642,0.579401,2.165131,-9.239925,-0.030000,0.610000,-15,64,-15.027858,64.188330,-15.027858,64.188330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.479465,-20.769258,52.565925,71.857540,0.000000,0.000000,0.000000,0.000000,3.999888,4.624848,5.559443,1.752210,0.223086,0.034007,0.501139,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.346373,proposed,0,-126.340000,54.885000,3.893616,2.137849,4.110000,2.075000,-0.216384,0.062849,-9.788831,-1.982162,0.762370,-1.982162,-9.788831,-0.080000,0.610000,-18,109,-17.646928,108.989405,-17.646928,108.989405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.653949,-20.093771,48.951540,65.048781,0.000000,0.000000,0.000000,0.000000,3.728246,4.174433,6.073566,1.745443,0.269277,0.032961,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.356646,proposed,0,-126.340000,54.885000,3.789983,2.159522,4.010000,2.045000,-0.220017,0.114522,-10.703675,-5.275601,0.335443,-5.275601,-10.703675,-0.120000,0.780000,-13,109,-13.070803,108.672417,-13.070803,108.672417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.698321,-21.126952,49.542053,71.007191,0.000000,0.000000,0.000000,0.000000,3.743737,4.363119,5.654501,1.774807,0.346419,0.039970,0.542087,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008371,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.366000,proposed,0,-126.340000,54.885000,3.691211,2.176449,3.920000,2.015000,-0.228789,0.161449,-10.703675,-3.933829,0.274453,-3.933829,-10.703675,-0.110000,0.960000,-21,109,-20.689124,108.536113,-20.689124,108.536113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.553247,-21.968125,52.918034,73.569302,0.000000,0.000000,0.000000,0.000000,3.940785,4.563126,5.590460,1.776192,0.341172,0.031228,0.500713,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008251,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.375990,proposed,0,-126.340000,54.885000,3.581041,2.191447,3.810000,1.995000,-0.228959,0.196447,-11.862478,-0.396432,0.579401,-0.396432,-11.862478,-0.140000,1.030000,-13,75,-12.539039,75.122289,-12.539039,75.122289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.635297,-23.232484,51.699875,72.733211,0.000000,0.000000,0.000000,0.000000,3.920150,4.561785,5.589071,2.824858,0.417654,0.042812,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009387,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.386640,proposed,0,-126.340000,54.885000,3.458264,2.203793,3.680000,2.035000,-0.221736,0.168793,-12.167426,4.360757,0.274453,4.360757,-12.167426,-0.130000,0.890000,-15,42,-14.814134,41.802828,-14.814134,41.802828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.384663,-24.416193,56.959106,78.011710,0.000000,0.000000,0.000000,0.000000,4.249841,5.054088,6.507020,1.854554,0.247260,0.036407,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.395982,proposed,0,-126.340000,54.885000,3.346016,2.211417,3.570000,2.095000,-0.223984,0.116417,-12.228415,6.312424,0.152474,6.312424,-12.228415,-0.130000,0.670000,-20,37,-19.938472,37.025924,-19.938472,37.025924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.868670,-25.366469,60.336187,83.796321,0.000000,0.000000,0.000000,0.000000,4.478634,5.475482,7.213686,2.709499,0.245855,0.036384,1.223982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011441,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.407457,proposed,0,-126.340000,54.885000,3.202353,2.216537,3.430000,2.145000,-0.227647,0.071537,-12.655342,2.043152,0.213464,2.043152,-12.655342,-0.140000,0.500000,-24,79,-24.256289,79.444186,-24.256289,79.444186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.576941,-25.466200,59.208099,83.540192,0.000000,0.000000,0.000000,0.000000,4.401067,5.381163,6.840852,1.827046,0.229655,0.034403,0.502064,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009445,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.417717,proposed,0,-126.340000,54.885000,3.068511,2.217029,3.320000,2.135000,-0.251489,0.082029,-12.350394,-3.384923,0.030495,-3.384923,-12.350394,-0.170000,0.540000,-34,108,-33.755142,108.288857,-33.755142,108.288857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.751359,-26.444569,51.728499,78.216976,0.000000,0.000000,0.000000,0.000000,3.962350,4.825910,5.575991,3.385619,0.308279,0.035745,0.500789,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.021794,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.439545,proposed,0,-126.340000,54.885000,2.767079,2.204742,3.060000,2.005000,-0.292921,0.199742,-13.265238,-8.386070,0.457422,-8.386070,-13.265238,-0.230000,0.890000,-37,108,-36.521331,108.249605,-36.521331,108.249605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.335664,-26.980095,51.709797,78.954793,0.000000,0.000000,0.000000,0.000000,3.912566,4.803776,5.569048,1.797657,0.380292,0.038551,0.503051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008300,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.449679,proposed,0,-126.340000,54.885000,2.619538,2.192670,2.910000,1.945000,-0.290462,0.247670,-14.424041,-5.580549,0.274453,-5.580549,-14.424041,-0.290000,0.960000,-24,104,-23.880493,103.600986,-23.880493,103.600986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.314730,-26.824218,52.190184,77.198063,0.000000,0.000000,0.000000,0.000000,4.014478,4.759267,5.587327,1.807285,0.447784,0.044930,1.086247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.459647,proposed,0,-126.340000,54.885000,2.469830,2.176747,2.770000,1.925000,-0.300170,0.251747,-16.253729,-0.884349,-0.091484,-0.884349,-16.253729,-0.280000,1.000000,-13,59,-13.476736,58.349803,-13.476736,58.349803,0.000000,0.251183,0.000000,64.000000,0.000000,0.000000,-0.235983,-28.076446,54.112738,80.123544,0.000000,0.000000,0.000000,0.000000,4.257244,5.025733,5.618887,1.841667,0.344057,0.068179,0.501036,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008387,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.469612,proposed,0,-126.340000,54.885000,2.315722,2.156748,2.610000,1.955000,-0.294278,0.201748,-17.778469,4.116798,0.274453,4.116798,-17.778469,-0.210000,0.810000,-12,25,-12.014934,24.904339,-12.014934,24.904339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.492288,-29.201883,60.275126,87.989313,0.000000,0.000000,0.000000,0.000000,4.601975,5.710379,5.623774,1.705162,0.211499,0.032527,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.479649,proposed,0,-126.340000,54.885000,2.156117,2.132420,2.440000,2.005000,-0.283883,0.127420,-18.022427,4.909663,0.579401,4.909663,-18.022427,-0.150000,0.550000,-22,31,-22.096565,30.575501,-22.096565,30.575501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.622411,-30.345664,66.746847,95.185658,0.000000,0.000000,0.000000,0.000000,4.751788,6.140205,5.606637,3.469294,0.225292,0.038167,0.502541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.489606,proposed,0,-126.340000,54.885000,1.993558,2.104085,2.270000,2.025000,-0.276442,0.079085,-17.717479,-0.152474,1.006328,-0.152474,-17.717479,-0.150000,0.360000,-32,76,-32.495929,81.729021,-32.495929,81.729021,0.000000,-6.153520,0.000000,64.000000,0.000000,0.000000,12.604118,-31.075024,67.260996,96.906324,0.000000,0.000000,0.000000,0.000000,4.503913,6.051153,5.761119,1.579688,0.184280,0.016808,0.501348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.499635,proposed,0,-126.340000,54.885000,1.825693,2.071268,2.110000,1.985000,-0.284307,0.086268,-16.924615,-7.166278,0.335443,-7.166278,-16.924615,-0.210000,0.520000,-42,108,-41.605924,107.641838,-41.605924,107.641838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.580501,-31.730518,58.270568,90.378993,0.000000,0.000000,0.000000,0.000000,3.941399,5.398254,5.552623,1.425550,0.275971,0.017170,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.509635,proposed,0,-126.340000,54.885000,1.654382,2.034247,1.940000,1.905000,-0.285618,0.129247,-16.985604,-9.971800,0.213464,-9.971800,-16.985604,-0.290000,0.850000,-38,108,-38.351303,107.798015,-38.351303,107.798015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.313908,-31.831059,53.243998,87.443336,0.000000,0.000000,0.000000,0.000000,3.738035,5.161747,5.614592,1.439417,0.239243,0.016513,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.519602,proposed,0,-126.340000,54.885000,1.479860,1.993043,1.760000,1.835000,-0.280140,0.158043,-18.327375,-7.105289,0.701380,-7.105289,-18.327375,-0.340000,0.950000,-24,83,-23.554809,82.705691,-23.554809,82.705691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.625522,-31.417639,51.955119,85.824783,0.000000,0.000000,0.000000,0.000000,3.892312,5.146772,5.550264,1.583292,0.467220,0.018005,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.529636,proposed,0,-126.340000,54.885000,1.300558,1.947208,1.570000,1.805000,-0.269442,0.142208,-20.401022,-2.165131,0.701380,-2.165131,-20.401022,-0.300000,0.930000,-12,38,-11.666269,37.619094,-11.666269,37.619094,0.000000,0.086596,0.000000,64.000000,0.000000,0.000000,28.915733,-31.569838,57.330221,88.174639,0.000000,0.000000,0.000000,0.000000,4.183357,5.501438,5.554506,1.559461,0.224683,0.038835,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.539610,proposed,0,-126.340000,54.885000,1.118932,1.897308,1.360000,1.805000,-0.241068,0.092308,-21.742793,1.433256,0.335443,1.433256,-21.742793,-0.220000,0.670000,-10,22,-9.787144,21.578084,-9.787144,21.578084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.225049,-31.564116,67.208012,91.433001,0.000000,0.000000,0.000000,0.000000,4.438578,5.862957,5.586204,1.459325,0.212484,0.025131,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.549637,proposed,0,-126.340000,54.885000,0.933155,1.842789,1.140000,1.815000,-0.206845,0.027789,-21.437845,-0.335443,0.030495,-0.335443,-21.437845,-0.160000,0.420000,-22,49,-21.584341,48.504954,-21.584341,48.504954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.880975,-31.711820,73.458444,96.065344,0.000000,0.000000,0.000000,0.000000,4.539840,6.048406,5.557700,1.501473,0.196423,0.028504,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.559642,proposed,0,-126.340000,54.885000,0.744800,1.784040,0.940000,1.775000,-0.195200,0.009040,-20.827949,-6.068465,0.152474,-6.068465,-20.827949,-0.160000,0.390000,-33,94,-32.994502,93.609307,-32.994502,93.609307,0.000000,-0.104352,0.000000,64.000000,0.000000,0.000000,40.146925,-31.636169,64.175602,88.351816,0.000000,0.000000,0.000000,0.000000,4.236258,5.380286,5.570562,1.480708,0.214975,0.022453,0.500309,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.569637,proposed,0,-126.340000,54.885000,0.553928,1.721044,0.730000,1.705000,-0.176072,0.016044,-20.644980,-10.642686,0.701380,-10.642686,-20.644980,-0.230000,0.620000,-30,108,-30.430710,108.069747,-30.430710,108.069747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.010532,-31.636774,56.183958,82.335545,0.000000,0.000000,0.000000,0.000000,3.899324,4.867794,5.555344,1.448834,0.298088,0.019378,0.502937,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.579637,proposed,0,-126.340000,54.885000,0.360477,1.653728,0.520000,1.615000,-0.159523,0.038728,-22.108731,-9.788831,0.701380,-9.788831,-22.108731,-0.270000,0.860000,-14,78,-14.407826,77.969732,-14.407826,77.969732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.665150,-31.792902,53.698103,79.668407,0.000000,0.000000,0.000000,0.000000,3.744635,4.699842,5.564408,1.656398,0.313022,0.024881,0.500750,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.589638,proposed,0,-126.340000,54.885000,0.164806,1.582161,0.290000,1.565000,-0.125194,0.017161,-23.389512,-4.360757,0.335443,-4.360757,-23.389512,-0.230000,0.860000,-5,33,-5.308303,26.267587,-5.308303,26.267587,0.000000,6.702145,0.000000,64.000000,0.000000,0.000000,50.774306,-31.881605,65.184199,86.494471,0.000000,0.000000,0.000000,0.000000,4.293042,5.254171,5.554751,1.614145,0.235084,0.024236,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.599611,proposed,0,-126.340000,54.885000,-0.032259,1.506605,0.060000,1.545000,-0.092259,-0.038395,-24.060398,-1.372266,0.091484,-1.372266,-24.060398,-0.160000,0.620000,-6,13,-5.859775,12.754466,-5.859775,12.754466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.273231,-31.436605,75.597818,91.049882,0.000000,0.000000,0.000000,0.000000,4.734070,5.731632,5.579970,1.475453,0.226991,0.018486,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.609643,proposed,0,-126.340000,54.885000,-0.232141,1.426446,-0.170000,1.515000,-0.062141,-0.088554,-23.633471,-3.201954,-0.152474,-3.201954,-23.633471,-0.120000,0.360000,-14,42,-14.329792,41.907637,-14.329792,41.907637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.429870,-30.344114,80.462440,94.472912,0.000000,0.000000,0.000000,0.000000,5.128544,5.888352,5.558472,1.451202,0.189249,0.018654,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.619588,proposed,0,-126.340000,54.885000,-0.431622,1.342934,-0.390000,1.455000,-0.041622,-0.112066,-21.986752,-8.691018,0.091484,-8.691018,-21.986752,-0.110000,0.320000,-32,85,-32.346121,85.235994,-32.346121,85.235994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.717044,-29.116152,72.436155,88.921713,0.000000,0.000000,0.000000,0.000000,4.926016,5.360764,5.550170,1.671517,0.209193,0.031665,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.629611,proposed,0,-126.340000,54.885000,-0.633714,1.254759,-0.590000,1.365000,-0.043714,-0.110241,-20.157064,-13.448207,-0.091484,-13.448207,-20.157064,-0.190000,0.540000,-43,102,-42.813464,101.551310,-42.813464,101.551310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.608564,-28.156997,63.878084,84.333843,0.000000,0.000000,0.000000,0.000000,4.547814,4.945668,5.565874,1.474229,0.249110,0.017579,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.639607,proposed,0,-126.340000,54.885000,-0.836000,1.162894,-0.790000,1.245000,-0.046000,-0.082106,-19.974095,-13.265238,0.335443,-13.265238,-19.974095,-0.300000,0.770000,-32,78,-32.424271,78.004159,-32.424271,78.004159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.740895,-27.222853,56.810331,80.331452,0.000000,0.000000,0.000000,0.000000,4.083409,4.715851,5.559837,1.448202,0.244254,0.019411,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.649606,proposed,0,-126.340000,54.885000,-1.038773,1.067160,-1.000000,1.155000,-0.038773,-0.087840,-20.888939,-9.300914,0.579401,-9.300914,-20.888939,-0.340000,0.820000,-17,36,-17.480986,35.631996,-17.480986,35.631996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.129733,-26.749084,61.730782,83.969689,0.000000,0.000000,0.000000,0.000000,4.156876,5.015194,5.559660,1.472502,0.207325,0.019878,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.659642,proposed,0,-126.340000,54.885000,-1.242355,0.967326,-1.210000,1.095000,-0.032355,-0.127674,-22.230710,-4.543725,-0.091484,-4.543725,-22.230710,-0.280000,0.600000,-10,8,-9.939318,8.191126,-9.939318,8.191126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.551895,-26.289573,70.743082,88.177579,0.000000,0.000000,0.000000,0.000000,4.348151,5.530367,5.558630,1.454819,0.203267,0.019021,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.669605,proposed,0,-126.340000,54.885000,-1.444211,0.864595,-1.430000,1.035000,-0.014211,-0.170405,-22.474668,-5.702528,-0.335443,-5.702528,-22.474668,-0.210000,0.340000,-14,33,-14.177967,32.822522,-14.177967,32.822522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.041140,-24.561630,76.216904,89.864514,0.000000,0.000000,0.000000,0.000000,4.656611,5.741085,5.546859,1.645209,0.227225,0.026940,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.679640,proposed,0,-126.340000,54.885000,-1.646904,0.757603,-1.640000,0.955000,-0.006904,-0.197397,-21.193887,-12.350394,-0.518412,-12.350394,-21.193887,-0.190000,0.280000,-29,78,-29.427519,87.032268,-29.427519,87.032268,0.000000,-9.209746,0.000000,64.000000,0.000000,0.000000,71.034893,-21.741089,72.332898,85.638165,0.000000,0.000000,0.000000,0.000000,4.640314,5.241846,6.845632,1.615331,0.226065,0.032188,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009231,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.689610,proposed,0,-126.340000,54.885000,-1.847351,0.647913,-1.850000,0.825000,0.002649,-0.177087,-20.462012,-16.741646,-0.091484,-16.741646,-20.462012,-0.210000,0.430000,-35,108,-34.671475,108.106618,-34.671475,108.106618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.058782,-19.130713,66.512688,81.640218,0.000000,0.000000,0.000000,0.000000,4.467246,4.939777,5.559123,1.437612,0.250243,0.020702,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.699646,proposed,0,-126.340000,54.885000,-2.047825,0.534212,-2.050000,0.665000,0.002175,-0.130788,-20.218053,-17.717479,-0.335443,-17.717479,-20.218053,-0.280000,0.740000,-27,90,-27.469333,89.804556,-27.469333,89.804556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.001111,-16.927420,62.543536,82.789335,0.000000,0.000000,0.000000,0.000000,4.378474,4.967523,5.570295,1.457924,0.262665,0.023033,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.709644,proposed,0,-126.340000,54.885000,-2.245879,0.417806,-2.260000,0.535000,0.014121,-0.117194,-21.559824,-12.167426,-0.091484,-12.167426,-21.559824,-0.290000,0.850000,-10,45,-10.103676,31.259534,-10.103676,31.259534,0.000000,13.545022,0.000000,64.000000,0.000000,0.000000,79.867394,-15.832406,69.284476,88.194111,0.000000,0.000000,0.000000,0.000000,4.667307,5.144656,5.562958,1.472617,0.232706,0.022397,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.719645,proposed,0,-126.340000,54.885000,-2.441990,0.298369,-2.460000,0.445000,0.018010,-0.146631,-21.986752,-6.312424,-0.457422,-6.312424,-21.986752,-0.240000,0.670000,-7,0,-6.858609,-7.285041,-6.858609,-7.285041,0.000000,7.089597,0.000000,64.000000,0.000000,0.000000,80.128139,-15.734578,78.578296,92.820281,0.000000,0.000000,0.000000,0.000000,4.861426,5.736331,5.556268,1.465317,0.193189,0.022985,0.505162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.729642,proposed,0,-126.340000,54.885000,-2.635677,0.176124,-2.680000,0.385000,0.044323,-0.208876,-21.681804,-6.373413,-0.640391,-6.373413,-21.681804,-0.140000,0.330000,-17,14,-16.934510,13.648598,-16.934510,13.648598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.399451,-14.035435,87.924031,98.371424,0.000000,0.000000,0.000000,0.000000,5.365571,6.009085,5.573646,1.588470,0.210997,0.018479,0.500974,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.739638,proposed,0,-126.340000,54.885000,-2.826612,0.051209,-2.890000,0.285000,0.063388,-0.233791,-21.010918,-12.228415,-0.884349,-12.228415,-21.010918,-0.110000,0.150000,-25,59,-25.417638,72.987501,-25.417638,72.987501,0.000000,-14.338903,0.000000,64.000000,0.000000,0.000000,85.653279,-11.206746,87.970970,97.138472,0.000000,0.000000,0.000000,0.000000,5.540868,6.016830,5.558162,1.438719,0.177241,0.017777,0.503775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.749641,proposed,0,-126.340000,54.885000,-3.014624,-0.076342,-3.080000,0.135000,0.065376,-0.211342,-19.608157,-19.059251,-0.518412,-19.059251,-19.608157,-0.200000,0.290000,-26,104,-26.306707,107.648782,-26.306707,107.648782,0.000000,-4.000183,0.000000,64.000000,0.000000,0.000000,89.450259,-7.568962,83.120348,90.248465,0.000000,0.000000,0.000000,0.000000,5.333270,5.997170,5.557341,1.627924,0.350775,0.037017,1.072243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.760656,proposed,0,-126.340000,54.885000,-3.217678,-0.219538,-3.290000,-0.095000,0.072322,-0.124538,-19.669147,-23.450502,-0.396432,-23.450502,-19.669147,-0.230000,0.670000,-19,107,-18.822609,107.459468,-18.822609,107.459468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.755826,-3.206287,81.124769,93.806993,0.000000,0.000000,0.000000,0.000000,5.553856,6.391557,5.594608,1.646662,0.297302,0.025506,0.501080,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.769604,proposed,0,-126.340000,54.885000,-3.379261,-0.337836,-3.460000,-0.275000,0.080739,-0.062836,-20.157064,-20.462012,-0.335443,-20.462012,-20.157064,-0.240000,0.840000,-7,85,-7.216684,84.785143,-7.216684,84.785143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.578261,2.185242,89.921642,102.552717,0.000000,0.000000,0.000000,0.000000,6.174021,7.035206,5.567187,1.744732,0.418042,0.030337,0.501123,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008271,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.780126,proposed,0,-126.340000,54.885000,-3.565041,-0.479024,-3.680000,-0.445000,0.114959,-0.034024,-20.766960,-13.631176,-0.945339,-13.631176,-20.766960,-0.130000,0.850000,-6,40,-5.793356,25.785424,-5.793356,25.785424,0.000000,13.999719,0.000000,64.000000,0.000000,0.000000,91.287241,6.271666,99.689803,110.726357,0.000000,0.000000,0.000000,0.000000,6.648690,7.156374,5.594437,1.760710,0.279525,0.041697,0.501252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.789645,proposed,0,-126.340000,54.885000,-3.728868,-0.608530,-3.880000,-0.545000,0.151132,-0.063530,-20.705970,-9.300914,-0.823360,-9.300914,-20.705970,-0.150000,0.650000,5,3,4.673424,2.610873,4.673424,2.610873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.527980,6.262220,101.729504,108.764409,0.000000,0.000000,0.000000,0.000000,6.466508,6.534972,5.601208,1.658195,0.223089,0.032384,0.500987,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.799616,proposed,0,-126.340000,54.885000,-3.895851,-0.745839,-4.080000,-0.635000,0.184149,-0.110839,-20.888939,-10.337738,-0.884349,-10.337738,-20.888939,-0.130000,0.410000,12,26,11.623694,26.197169,11.623694,26.197169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.288424,6.126850,102.225089,110.244766,0.000000,0.000000,0.000000,0.000000,6.303218,6.473788,6.443475,1.759630,0.220406,0.032932,0.502169,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.809607,proposed,0,-126.340000,54.885000,-4.058113,-0.884947,-4.280000,-0.765000,0.221887,-0.119947,-19.791126,-15.948781,-0.884349,-15.948781,-19.791126,-0.090000,0.240000,4,71,3.644051,85.995226,3.644051,85.995226,0.000000,-14.798058,0.000000,64.000000,0.000000,0.000000,98.836450,7.987671,99.727089,103.855891,0.000000,0.000000,0.000000,0.000000,6.409053,6.523493,5.594294,1.686755,0.233195,0.026282,0.501022,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.819648,proposed,0,-126.340000,54.885000,-4.215743,-1.026077,-4.460000,-0.965000,0.244257,-0.061077,-17.656490,-23.511492,-0.762370,-23.511492,-17.656490,-0.070000,0.400000,-13,107,-12.522585,107.138012,-12.522585,107.138012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.985310,11.451734,92.253402,99.849401,0.000000,0.000000,0.000000,0.000000,6.231947,6.639870,5.618318,1.791131,0.269144,0.033945,0.503249,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008230,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.829639,proposed,0,-126.340000,54.885000,-4.366913,-1.167677,-4.630000,-1.195000,0.263087,0.027323,-15.643833,-26.134045,-1.189297,-26.134045,-15.643833,-0.070000,0.710000,-23,107,-23.378481,107.230317,-23.378481,107.230317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.646213,14.212268,88.561640,98.114338,0.000000,0.000000,0.000000,0.000000,6.346452,6.693855,5.573961,1.538738,0.267249,0.022147,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.839642,proposed,0,-126.340000,54.885000,-4.512283,-1.310415,-4.790000,-1.425000,0.277717,0.114585,-14.850968,-23.145554,-0.823360,-23.145554,-14.850968,-0.090000,0.900000,-19,103,-18.859830,102.787624,-18.859830,102.787624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.000871,16.766491,88.707133,99.457957,0.000000,0.000000,0.000000,0.000000,6.439525,6.713662,5.568860,1.524949,0.430370,0.053870,0.500983,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.850657,proposed,0,-126.340000,54.885000,-4.665116,-1.468502,-4.940000,-1.625000,0.274884,0.156498,-13.143259,-16.619667,-0.762370,-16.619667,-13.143259,-0.130000,0.980000,-19,58,-18.635834,44.387911,-18.635834,44.387911,0.000000,13.399712,0.000000,64.000000,0.000000,0.000000,93.281607,17.609403,91.662372,102.575913,0.000000,0.000000,0.000000,0.000000,6.419088,6.770533,5.598607,1.638139,0.338134,0.031316,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.859606,proposed,0,-126.340000,54.885000,-4.783453,-1.597466,-5.050000,-1.735000,0.266547,0.137534,-12.167426,-10.337738,-0.579401,-10.337738,-12.167426,-0.180000,0.840000,-14,13,-14.118916,2.156504,-14.118916,2.156504,0.000000,10.631119,0.000000,64.000000,0.000000,0.000000,96.224231,15.753245,95.138400,102.294671,0.000000,0.000000,0.000000,0.000000,6.231067,6.267271,5.565626,1.632020,0.221298,0.028126,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.869643,proposed,0,-126.340000,54.885000,-4.909750,-1.742525,-5.160000,-1.825000,0.250250,0.082475,-10.764665,-8.752008,-0.762370,-8.752008,-10.764665,-0.140000,0.480000,-25,16,-25.422607,16.229808,-25.422607,16.229808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.161423,12.935553,95.900993,105.977618,0.000000,0.000000,0.000000,0.000000,5.861339,6.330155,5.569609,1.659441,0.247662,0.038520,0.501135,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.879648,proposed,0,-126.340000,54.885000,-5.028630,-1.887349,-5.270000,-1.935000,0.241370,0.047651,-10.032790,-12.960290,-0.640391,-12.960290,-10.032790,-0.200000,0.270000,-21,61,-21.328512,68.279483,-21.328512,68.279483,0.000000,-7.049675,0.000000,64.000000,0.000000,0.000000,103.297836,10.312225,91.200147,98.663292,0.000000,0.000000,0.000000,0.000000,5.396782,5.966790,5.617108,1.519251,0.207910,0.022756,0.503736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.889639,proposed,0,-126.340000,54.885000,-5.140177,-2.032058,-5.360000,-2.105000,0.219823,0.072942,-9.422894,-20.279043,-0.884349,-20.279043,-9.422894,-0.220000,0.380000,-22,106,-21.864020,107.594826,-21.864020,107.594826,0.000000,-1.365019,0.000000,64.000000,0.000000,0.000000,106.018386,10.207262,84.241585,91.262660,0.000000,0.000000,0.000000,0.000000,5.073571,6.000434,5.565618,1.505538,0.264325,0.028699,0.500921,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.899667,proposed,0,-126.340000,54.885000,-5.244706,-2.177172,-5.450000,-2.325000,0.205294,0.147828,-8.752008,-23.755450,-1.189297,-23.755450,-8.752008,-0.270000,0.680000,-16,107,-16.018288,107.456986,-16.018288,107.456986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.900406,11.116573,81.821283,93.853640,0.000000,0.000000,0.000000,0.000000,5.319265,6.308153,5.624678,1.532156,0.339281,0.026710,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.909641,proposed,0,-126.340000,54.885000,-5.341128,-2.321219,-5.520000,-2.525000,0.178872,0.203781,-8.081122,-19.852116,-0.945339,-19.852116,-8.081122,-0.230000,0.880000,-20,86,-19.561129,86.325331,-19.561129,86.325331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.493673,13.924978,86.175773,100.743930,0.000000,0.000000,0.000000,0.000000,5.686245,6.715277,5.564202,1.809602,0.687699,0.056198,0.505892,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.920656,proposed,0,-126.340000,54.885000,-5.438680,-2.479757,-5.610000,-2.685000,0.171320,0.205243,-8.203101,-13.448207,-0.152474,-13.448207,-8.203101,-0.260000,0.850000,-5,41,-4.855003,35.738067,-4.855003,35.738067,0.000000,5.587264,0.000000,64.000000,0.000000,0.000000,102.688620,15.310403,85.055895,96.715659,0.000000,0.000000,0.000000,0.000000,5.363203,6.195178,5.607966,1.515929,0.227834,0.025634,0.500830,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.929604,proposed,0,-126.340000,54.885000,-5.510901,-2.607977,-5.680000,-2.775000,0.169099,0.167023,-7.593205,-7.837164,-0.945339,-7.837164,-7.593205,-0.190000,0.700000,-9,-1,-9.106559,-1.489451,-9.106559,-1.489451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.237575,15.832379,85.180863,99.674959,0.000000,0.000000,0.000000,0.000000,5.140004,5.867785,5.556360,1.566471,0.199372,0.020763,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.939638,proposed,0,-126.340000,54.885000,-5.584282,-2.750984,-5.750000,-2.845000,0.165718,0.094016,-6.800341,-6.434403,-0.701380,-6.434403,-6.800341,-0.170000,0.340000,-11,13,-10.907084,12.924491,-10.907084,12.924491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.797754,14.961580,95.404320,105.562667,0.000000,0.000000,0.000000,0.000000,5.732656,6.132867,5.555651,1.428982,0.182758,0.017148,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.949637,proposed,0,-126.340000,54.885000,-5.649322,-2.892534,-5.800000,-2.935000,0.150678,0.042466,-4.848673,-11.435550,-0.823360,-11.435550,-4.848673,-0.170000,0.180000,-24,58,-23.617918,65.337705,-23.617918,65.337705,0.000000,-7.413214,0.000000,64.000000,0.000000,0.000000,105.176313,15.201874,94.597727,102.496973,0.000000,0.000000,0.000000,0.000000,5.908108,6.333784,5.557407,1.675274,0.239602,0.033782,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.959612,proposed,0,-126.340000,54.885000,-5.706090,-3.032639,-5.840000,-3.085000,0.133910,0.052361,-3.384923,-18.449355,-0.823360,-18.449355,-3.384923,-0.170000,0.280000,-33,103,-32.641817,107.361872,-32.641817,107.361872,0.000000,-4.437381,0.000000,64.000000,0.000000,0.000000,104.549240,15.999475,86.056561,95.641502,0.000000,0.000000,0.000000,0.000000,5.774496,6.329866,5.576043,1.463512,0.233011,0.021819,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.969608,proposed,0,-126.340000,54.885000,-5.754785,-3.171758,-5.860000,-3.285000,0.105215,0.113242,-2.592058,-21.193887,0.152474,-21.193887,-2.592058,-0.260000,0.630000,-23,107,-22.740591,107.286475,-22.740591,107.286475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.558693,16.997472,84.890679,97.058749,0.000000,0.000000,0.000000,0.000000,6.009657,6.633694,5.572668,1.490947,0.445062,0.025307,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.979648,proposed,0,-126.340000,54.885000,-5.795416,-3.310070,-5.890000,-3.465000,0.094584,0.154930,-2.104141,-16.253729,-0.335443,-16.253729,-2.104141,-0.310000,0.870000,-9,62,-9.414135,58.007658,-9.414135,58.007658,0.000000,4.278817,0.000000,64.000000,0.000000,0.000000,95.153387,19.260200,89.341456,105.082692,0.000000,0.000000,0.000000,0.000000,6.266575,7.054740,5.578267,1.689562,0.299015,0.031159,0.504017,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.989647,proposed,0,-126.340000,54.885000,-5.827627,-3.446265,-5.900000,-3.575000,0.072373,0.128735,-3.384923,-8.995966,-0.518412,-8.995966,-3.384923,-0.260000,0.790000,7,17,6.659545,1.595668,6.659545,1.595668,0.000000,15.690807,0.000000,64.000000,0.000000,0.000000,89.263698,22.340050,90.766821,108.478762,0.000000,0.000000,0.000000,0.000000,6.161464,6.806611,5.561522,1.470533,0.193790,0.023306,0.501382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.999639,proposed,0,-126.340000,54.885000,-5.851594,-3.580654,-5.920000,-3.635000,0.068406,0.054346,-2.043152,-3.689871,-0.762370,-3.689871,-2.043152,-0.170000,0.480000,-3,-21,-3.348277,-20.714639,-3.348277,-20.714639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.973381,22.685641,87.974711,104.950697,0.000000,0.000000,0.000000,0.000000,5.622969,6.252912,5.558258,1.571366,0.222734,0.025538,0.505289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.009638,proposed,0,-126.340000,54.885000,-5.867395,-3.713318,-5.940000,-3.685000,0.072605,-0.028318,-0.091484,-5.519559,-0.335443,-5.519559,-0.091484,-0.120000,0.130000,-19,19,-19.296818,18.774631,-19.296818,18.774631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.867232,22.663973,104.592330,117.540426,0.000000,0.000000,0.000000,0.000000,6.773097,7.090491,5.563780,1.456088,0.201766,0.021353,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.019638,proposed,0,-126.340000,54.885000,-5.875072,-3.844051,-5.930000,-3.795000,0.054928,-0.049051,1.921172,-13.570186,-0.274453,-13.570186,1.921172,-0.030000,0.080000,-46,64,-46.057070,90.194016,-46.057070,90.194016,0.000000,-26.419385,0.000000,64.000000,0.000000,0.000000,82.748960,23.733055,108.027000,118.115548,0.000000,0.000000,0.000000,0.000000,7.363819,7.719661,5.554940,1.462304,0.211286,0.022125,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.029638,proposed,0,-126.340000,54.885000,-5.874705,-3.972704,-5.910000,-3.955000,0.035295,-0.017704,2.714037,-20.705970,-0.701380,-20.705970,2.714037,-0.210000,0.290000,-27,106,-27.274009,106.442029,-27.274009,106.442029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.443171,24.210866,100.419767,112.931779,0.000000,0.000000,0.000000,0.000000,7.021213,7.600192,5.563004,1.559888,0.270905,0.024297,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.039639,proposed,0,-126.340000,54.885000,-5.866402,-4.099217,-5.880000,-4.165000,0.013598,0.065783,1.799193,-21.376856,-0.091484,-21.376856,1.799193,-0.280000,0.630000,-2,106,-2.249052,105.843587,-2.249052,105.843587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.380880,26.989669,104.762105,124.180689,0.000000,0.000000,0.000000,0.000000,7.316972,8.461047,5.562090,1.495538,0.396163,0.029092,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.049640,proposed,0,-126.340000,54.885000,-5.850293,-4.223440,-5.860000,-4.335000,0.009707,0.111560,0.884349,-17.351542,0.091484,-17.351542,0.884349,-0.230000,0.860000,12,70,12.001856,69.761848,12.001856,69.761848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.135484,34.058783,109.385431,135.687952,0.000000,0.000000,0.000000,0.000000,7.500763,9.014496,5.555534,1.479432,0.295195,0.027941,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.059642,proposed,0,-126.340000,54.885000,-5.826530,-4.345306,-5.850000,-4.455000,0.023470,0.109694,1.128308,-8.873987,-0.884349,-8.873987,1.128308,-0.120000,0.800000,11,25,10.784142,2.806012,10.784142,2.806012,0.000000,21.955835,0.000000,64.000000,0.000000,0.000000,57.616051,41.346973,110.421366,138.963702,0.000000,0.000000,0.000000,0.000000,7.438085,8.824086,5.565813,1.433495,0.206591,0.018076,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.069636,proposed,0,-126.340000,54.885000,-5.795317,-4.464622,-5.840000,-4.505000,0.044683,0.040378,1.250287,-3.018985,-0.213464,-3.018985,1.250287,-0.090000,0.520000,18,-20,17.511890,-26.296699,17.511890,-26.296699,0.000000,6.058547,0.000000,64.000000,0.000000,0.000000,55.008920,43.116337,116.737335,137.720760,0.000000,0.000000,0.000000,0.000000,7.696529,8.425999,5.544109,1.450236,0.198234,0.021499,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.079640,proposed,0,-126.340000,54.885000,-5.756794,-4.581523,-5.820000,-4.545000,0.063206,-0.036523,2.287110,-4.665705,-0.091484,-4.665705,2.287110,-0.060000,0.240000,13,6,13.238328,6.496527,13.238328,6.496527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.641689,42.301023,117.785015,136.609183,0.000000,0.000000,0.000000,0.000000,7.654585,8.240139,5.563829,1.636378,0.210898,0.026417,0.503239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.089651,proposed,0,-126.340000,54.885000,-5.711178,-4.695890,-5.790000,-4.635000,0.078822,-0.060890,3.384923,-11.923467,0.213464,-11.923467,3.384923,-0.010000,0.100000,1,51,1.130583,80.693600,1.130583,80.693600,0.000000,-29.197073,0.000000,64.000000,0.000000,0.000000,56.679708,40.677395,122.070550,130.469830,0.000000,0.000000,0.000000,0.000000,8.229119,8.407133,5.582074,1.690491,0.233537,0.032934,0.500951,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.099656,proposed,0,-126.340000,54.885000,-5.658764,-4.807518,-5.740000,-4.795000,0.081236,-0.012518,5.031642,-19.791126,-0.030495,-19.791126,5.031642,0.010000,0.220000,-13,96,-12.938083,105.835486,-12.938083,105.835486,0.000000,-9.338959,0.000000,64.000000,0.000000,0.000000,57.068206,40.636567,112.826691,124.332968,0.000000,0.000000,0.000000,0.000000,7.913291,8.300128,5.574733,1.485826,0.243339,0.020154,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.109640,proposed,0,-126.340000,54.885000,-5.599924,-4.916195,-5.670000,-5.015000,0.070076,0.098805,6.983309,-23.816440,0.152474,-23.816440,6.983309,-0.040000,0.560000,-20,106,-19.816124,105.883951,-19.816124,105.883951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.568258,41.808743,108.378004,123.421978,0.000000,0.000000,0.000000,0.000000,7.930025,8.391453,5.553905,1.518660,0.243889,0.019174,0.503776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.119635,proposed,0,-126.340000,54.885000,-5.534751,-5.022236,-5.600000,-5.235000,0.065249,0.212764,7.349247,-20.583991,0.274453,-20.583991,7.349247,-0.070000,0.810000,-12,106,-11.619633,105.558341,-11.619633,105.558341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.615150,44.804308,109.662038,129.542466,0.000000,0.000000,0.000000,0.000000,8.170716,8.762954,5.563502,2.299178,0.388653,0.039684,0.503395,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.129644,proposed,0,-126.340000,54.885000,-5.463518,-5.125605,-5.520000,-5.395000,0.056482,0.269395,6.617372,-14.424041,0.640391,-14.424041,6.617372,-0.080000,0.960000,6,63,6.041500,62.931902,6.041500,62.931902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.335523,48.423769,116.053097,139.896952,0.000000,0.000000,0.000000,0.000000,8.486218,9.333614,5.574290,1.639694,0.289565,0.027897,0.500551,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.139644,proposed,0,-126.340000,54.885000,-5.386699,-5.226041,-5.460000,-5.485000,0.073301,0.258959,6.190445,-5.092632,0.457422,-5.092632,6.190445,-0.080000,0.830000,24,18,24.309692,-3.170618,24.309692,-3.170618,0.000000,21.102520,0.000000,64.000000,0.000000,0.000000,26.198630,50.898763,118.837121,144.764072,0.000000,0.000000,0.000000,0.000000,8.352882,9.222606,5.912182,1.801550,0.866823,0.040298,0.500998,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.149670,proposed,0,-126.340000,54.885000,-5.304344,-5.323873,-5.390000,-5.515000,0.085656,0.191127,5.397580,-0.762370,0.152474,-0.762370,5.397580,-0.060000,0.540000,41,-17,40.558259,-16.635850,40.558259,-16.635850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.583380,49.025638,110.683299,135.421490,0.000000,0.000000,0.000000,0.000000,7.400065,8.287630,5.569193,1.707422,0.235732,0.031113,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.159643,proposed,0,-126.340000,54.885000,-5.217492,-5.418311,-5.330000,-5.525000,0.112508,0.106689,5.580549,-2.043152,0.701380,-2.043152,5.580549,0.120000,0.190000,25,21,25.139910,20.944831,25.139910,20.944831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.811777,45.231840,112.850330,133.710786,0.000000,0.000000,0.000000,0.000000,7.352194,8.115383,5.570260,2.541196,0.279505,0.038789,0.674842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.169616,proposed,0,-126.340000,54.885000,-5.126070,-5.509894,-5.250000,-5.605000,0.123930,0.095106,8.020133,-10.154769,0.701380,-10.154769,8.020133,0.230000,0.090000,-10,66,-10.232010,102.041221,-10.232010,102.041221,0.000000,-36.096390,0.000000,64.000000,0.000000,0.000000,10.879235,38.676066,120.798850,124.474765,0.000000,0.000000,0.000000,0.000000,8.317364,8.209666,5.620440,1.708188,0.272517,0.028134,0.501088,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.179603,proposed,0,-126.340000,54.885000,-5.030336,-5.598733,-5.140000,-5.745000,0.109664,0.146267,11.618519,-17.473521,0.396432,-17.473521,11.618519,0.110000,0.320000,-30,106,-29.698977,106.463481,-29.698977,106.463481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.584659,33.540407,105.583511,112.528558,0.000000,0.000000,0.000000,0.000000,7.610707,7.553621,5.649106,1.783078,0.269548,0.036384,0.500866,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008251,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.189604,proposed,0,-126.340000,54.885000,-4.930655,-5.684841,-5.010000,-5.935000,0.079345,0.250159,11.984457,-18.998261,1.189297,-18.998261,11.984457,-0.050000,0.560000,-14,107,-13.951238,106.502416,-13.951238,106.502416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.855504,30.752319,98.613070,111.796701,0.000000,0.000000,0.000000,0.000000,7.318384,7.579840,5.571745,1.468177,0.305016,0.018859,0.500195,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.199605,proposed,0,-126.340000,54.885000,-4.827591,-5.768088,-4.900000,-6.085000,0.072409,0.316912,11.069613,-15.094927,1.189297,-15.094927,11.069613,-0.090000,0.910000,5,101,5.049944,100.848623,5.049944,100.848623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.553989,32.124158,101.565935,120.174682,0.000000,0.000000,0.000000,0.000000,7.552961,8.265286,5.588305,1.495014,0.324817,0.021082,0.500914,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.209604,proposed,0,-126.340000,54.885000,-4.721571,-5.848498,-4.790000,-6.195000,0.068429,0.346502,10.459717,-7.837164,1.067318,-7.837164,10.459717,-0.070000,0.960000,16,56,16.462287,40.472875,16.462287,40.472875,0.000000,15.375749,0.000000,64.000000,0.000000,0.000000,-5.925614,34.256230,96.585443,119.261191,0.000000,0.000000,0.000000,0.000000,6.963122,7.987638,5.556510,1.466931,0.289868,0.018781,0.501007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.219607,proposed,0,-126.340000,54.885000,-4.612975,-5.926141,-4.690000,-6.235000,0.077025,0.308859,9.300914,0.396432,0.884349,0.396432,9.300914,-0.050000,0.820000,33,11,32.809922,-17.291499,32.809922,-17.291499,0.000000,28.140122,0.000000,64.000000,0.000000,0.000000,-15.307723,34.663793,90.271639,113.359928,0.000000,0.000000,0.000000,0.000000,6.290347,7.122719,5.560553,1.468011,0.205722,0.018776,0.507239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.229609,proposed,0,-126.340000,54.885000,-4.502295,-6.001018,-4.600000,-6.225000,0.097705,0.223982,8.752008,2.897006,1.372266,2.897006,8.752008,0.080000,0.450000,28,-10,28.120988,-10.130236,28.120988,-10.130236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.665607,32.563881,88.318252,109.534384,0.000000,0.000000,0.000000,0.000000,5.814198,6.583636,5.561285,1.460958,0.211823,0.018983,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.239608,proposed,0,-126.340000,54.885000,-4.389996,-6.073166,-4.500000,-6.225000,0.110004,0.151834,9.605862,-1.921172,0.823360,-1.921172,9.605862,0.190000,0.160000,6,35,6.363734,51.980406,6.363734,51.980406,0.000000,-17.110642,0.000000,64.000000,0.000000,0.000000,-23.306778,29.481300,105.379807,120.170778,0.000000,0.000000,0.000000,0.000000,7.066308,7.378613,5.563201,1.456025,0.208641,0.020625,0.502724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.249607,proposed,0,-126.340000,54.885000,-4.276504,-6.142658,-4.390000,-6.285000,0.113496,0.142342,11.374561,-9.300914,1.067318,-9.300914,11.374561,0.160000,0.180000,-10,80,-10.207611,106.398012,-10.207611,106.398012,0.000000,-26.528248,0.000000,64.000000,0.000000,0.000000,-19.147099,25.284528,108.611938,113.759182,0.000000,0.000000,0.000000,0.000000,7.663284,7.635297,5.562959,1.498875,0.234344,0.019998,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.259607,proposed,0,-126.340000,54.885000,-4.162265,-6.209557,-4.270000,-6.415000,0.107735,0.205443,11.801488,-15.216906,0.823360,-15.216906,11.801488,0.040000,0.450000,-3,107,-3.081209,106.603712,-3.081209,106.603712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.447724,23.557001,98.946620,109.892632,0.000000,0.000000,0.000000,0.000000,7.270485,7.506949,5.562812,1.487949,0.260490,0.019669,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.269608,proposed,0,-126.340000,54.885000,-4.047755,-6.273920,-4.150000,-6.555000,0.102245,0.281080,11.435550,-15.094927,0.579401,-15.094927,11.435550,-0.020000,0.760000,8,106,8.297720,106.216493,8.297720,106.216493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.097937,23.507560,102.152376,117.171187,0.000000,0.000000,0.000000,0.000000,7.578172,8.075068,5.564256,1.636151,0.425001,0.019922,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.279606,proposed,0,-126.340000,54.885000,-3.933463,-6.335804,-4.030000,-6.675000,0.096537,0.339196,9.971800,-9.483883,1.372266,-9.483883,9.971800,-0.020000,0.930000,25,75,24.783694,74.764066,24.783694,74.764066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.623922,24.933735,103.910133,120.549952,0.000000,0.000000,0.000000,0.000000,7.647719,8.249287,5.562983,1.471356,0.349922,0.018374,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.289611,proposed,0,-126.340000,54.885000,-3.819762,-6.395330,-3.930000,-6.715000,0.110238,0.319670,8.447060,-1.799193,1.799193,-1.799193,8.447060,0.050000,0.870000,36,30,35.917932,15.087603,35.917932,15.087603,0.000000,14.676463,0.000000,64.000000,0.000000,0.000000,-43.565635,26.891047,102.192674,122.495918,0.000000,0.000000,0.000000,0.000000,7.289934,7.983708,5.563629,1.492191,0.218800,0.019089,0.501073,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.299610,proposed,0,-126.340000,54.885000,-3.707254,-6.452506,-3.830000,-6.705000,0.122746,0.252494,9.422894,4.238777,1.311276,4.238777,9.422894,0.200000,0.600000,13,-15,13.028806,-15.919294,13.028806,-15.919294,0.000000,0.683360,0.000000,64.000000,0.000000,0.000000,-52.396902,26.307893,99.379903,119.072960,0.000000,0.000000,0.000000,0.000000,6.937652,7.440507,5.586774,1.483978,0.226547,0.021590,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.309601,proposed,0,-126.340000,54.885000,-3.596418,-6.507410,-3.730000,-6.675000,0.133582,0.167590,11.008623,2.897006,1.128308,2.897006,11.008623,0.200000,0.240000,-4,21,-3.707787,21.325379,-3.707787,21.325379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.044160,22.886639,116.329167,129.362815,0.000000,0.000000,0.000000,0.000000,8.062681,8.037765,5.545130,1.442551,0.192955,0.022909,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.319608,proposed,0,-126.340000,54.885000,-3.487470,-6.560247,-3.610000,-6.685000,0.122530,0.124753,11.252582,-4.299767,1.860183,-4.299767,11.252582,0.090000,0.140000,1,66,1.155185,90.473642,1.155185,90.473642,0.000000,-24.148264,0.000000,64.000000,0.000000,0.000000,-53.166881,18.821273,113.321992,129.208246,0.000000,0.000000,0.000000,0.000000,8.116859,8.398887,5.575311,1.636735,0.251675,0.029596,0.501090,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.329609,proposed,0,-126.340000,54.885000,-3.381077,-6.611002,-3.500000,-6.765000,0.118923,0.153998,11.008623,-11.191592,1.250287,-11.191592,11.008623,0.040000,0.350000,6,106,5.665120,105.582320,5.665120,105.582320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.344825,17.966614,106.640990,129.091725,0.000000,0.000000,0.000000,0.000000,7.623343,8.666492,5.566527,1.576808,0.268572,0.029092,0.500943,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.339608,proposed,0,-126.340000,54.885000,-3.277662,-6.659782,-3.380000,-6.875000,0.102338,0.215218,10.825654,-12.228415,0.945339,-12.228415,10.825654,0.040000,0.690000,4,105,3.717202,105.392328,3.717202,105.392328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.545258,17.888741,109.431852,132.663011,0.000000,0.000000,0.000000,0.000000,7.458752,8.845404,5.554687,1.436691,0.350036,0.015011,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.349606,proposed,0,-126.340000,54.885000,-3.177646,-6.706691,-3.280000,-6.965000,0.102354,0.258309,9.666852,-6.678361,1.250287,-6.678361,9.666852,0.020000,0.900000,16,60,16.458253,60.151043,16.458253,60.151043,0.000000,0.241285,0.000000,64.000000,0.000000,0.000000,-73.991754,18.879589,113.034976,132.096451,0.000000,0.000000,0.000000,0.000000,7.371201,8.888002,5.560281,1.656103,0.529990,0.027951,0.500972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008284,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.359608,proposed,0,-126.340000,54.885000,-3.081413,-6.751848,-3.170000,-6.985000,0.088587,0.233152,9.605862,0.213464,1.372266,0.213464,9.605862,0.060000,0.820000,12,15,12.485274,7.314920,12.485274,7.314920,0.000000,8.077408,0.000000,64.000000,0.000000,0.000000,-83.868025,20.187530,112.935280,130.318922,0.000000,0.000000,0.000000,0.000000,6.813736,8.446507,5.571818,1.486308,0.204872,0.019576,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.369607,proposed,0,-126.340000,54.885000,-2.989445,-6.795325,-3.080000,-6.965000,0.090555,0.169675,9.361904,5.153621,1.067318,5.153621,9.361904,0.090000,0.490000,10,-9,9.755995,-8.605149,9.755995,-8.605149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.175764,18.750532,105.223901,124.260148,0.000000,0.000000,0.000000,0.000000,6.449204,7.777849,5.561702,1.466289,0.197299,0.020793,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.379605,proposed,0,-126.340000,54.885000,-2.902143,-6.837224,-2.990000,-6.945000,0.087857,0.107776,9.727842,2.165131,0.640391,2.165131,9.727842,0.090000,0.190000,1,36,1.421173,38.970138,1.421173,38.970138,0.000000,-2.575287,0.000000,64.000000,0.000000,0.000000,-94.236584,16.669524,102.767429,123.204485,0.000000,0.000000,0.000000,0.000000,6.380117,7.779513,5.547130,1.437629,0.204264,0.017962,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.389608,proposed,0,-126.340000,54.885000,-2.819844,-6.877676,-2.880000,-6.955000,0.060156,0.077324,10.520706,-5.153621,0.701380,-5.153621,10.520706,0.060000,0.200000,-12,81,-11.776761,99.739586,-11.776761,99.739586,0.000000,-18.344735,0.000000,64.000000,0.000000,0.000000,-97.071313,13.035672,101.554247,122.511568,0.000000,0.000000,0.000000,0.000000,6.174503,7.852717,5.561312,1.436035,0.216808,0.014453,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.399603,proposed,0,-126.340000,54.885000,-2.743032,-6.916730,-2.780000,-7.035000,0.036968,0.118270,10.093779,-9.849821,1.311276,-9.849821,10.093779,0.000000,0.480000,-11,106,-11.301185,105.724527,-11.301185,105.724527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.388177,10.017006,102.987396,126.418662,0.000000,0.000000,0.000000,0.000000,6.359303,7.869914,5.552220,1.626492,0.261697,0.022780,0.500909,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.409608,proposed,0,-126.340000,54.885000,-2.671933,-6.954561,-2.670000,-7.105000,-0.001933,0.150439,9.605862,-8.325081,1.555235,-8.325081,9.605862,-0.030000,0.780000,-12,86,-12.247857,86.362716,-12.247857,86.362716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.362197,7.167501,110.962795,133.739022,0.000000,0.000000,0.000000,0.000000,7.037158,8.145198,5.563232,1.458477,0.294318,0.018659,0.509849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.419608,proposed,0,-126.340000,54.885000,-2.607019,-6.991205,-2.580000,-7.145000,-0.027019,0.153795,8.203101,-1.616224,1.433256,-1.616224,8.203101,-0.040000,0.860000,-5,41,-4.679813,25.080748,-4.679813,25.080748,0.000000,16.281968,0.000000,64.000000,0.000000,0.000000,-104.087099,5.091122,109.560692,125.987610,0.000000,0.000000,0.000000,0.000000,7.176056,7.816627,5.576319,1.500886,0.250356,0.025555,0.500591,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.429608,proposed,0,-126.340000,54.885000,-2.548574,-7.026786,-2.490000,-7.125000,-0.058574,0.098214,7.532216,4.970653,0.823360,4.970653,7.532216,-0.060000,0.660000,-3,-4,-2.816653,-15.929308,-2.816653,-15.929308,0.000000,12.292024,0.000000,64.000000,0.000000,0.000000,-106.470366,3.167410,101.817376,111.171300,0.000000,0.000000,0.000000,0.000000,6.976036,7.287167,5.561848,1.430086,0.181593,0.017434,0.500624,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.439603,proposed,0,-126.340000,54.885000,-2.496935,-7.061386,-2.430000,-7.075000,-0.066935,0.013614,6.312424,5.702528,0.274453,5.702528,6.312424,-0.050000,0.320000,-2,1,-2.008272,1.196862,-2.008272,1.196862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.503157,1.733694,92.914574,103.048719,0.000000,0.000000,0.000000,0.000000,6.475437,6.824301,5.547194,1.437693,0.204631,0.016443,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.449606,proposed,0,-126.340000,54.885000,-2.452335,-7.095141,-2.370000,-7.055000,-0.082335,-0.040141,4.909663,0.457422,0.640391,0.457422,4.909663,-0.050000,0.130000,-2,46,-1.956818,58.867720,-1.956818,58.867720,0.000000,-12.670858,0.000000,64.000000,0.000000,0.000000,-100.974155,-0.287842,90.773724,103.426246,0.000000,0.000000,0.000000,0.000000,6.340383,6.811805,5.559329,1.455839,0.190431,0.014534,0.501392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.459603,proposed,0,-126.340000,54.885000,-2.415108,-7.128101,-2.310000,-7.095000,-0.105108,-0.033101,4.360757,-7.044299,0.274453,-7.044299,4.360757,-0.050000,0.220000,-12,91,-11.520569,106.561027,-11.520569,106.561027,0.000000,-15.364164,0.000000,64.000000,0.000000,0.000000,-96.694206,-2.692439,91.687946,110.694990,0.000000,0.000000,0.000000,0.000000,6.337630,6.915856,5.550180,1.447101,0.262704,0.014466,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.469606,proposed,0,-126.340000,54.885000,-2.385460,-7.160397,-2.270000,-7.175000,-0.115460,0.014603,3.323933,-10.459717,0.823360,-10.459717,3.323933,-0.060000,0.560000,-15,106,-14.715064,106.069855,-14.715064,106.069855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.080651,-5.698975,93.179131,119.927532,0.000000,0.000000,0.000000,0.000000,6.302862,7.197869,5.558383,1.434217,0.236337,0.015112,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.479603,proposed,0,-126.340000,54.885000,-2.363654,-7.192077,-2.230000,-7.245000,-0.133654,0.052923,1.982162,-7.471226,0.152474,-7.471226,1.982162,-0.080000,0.830000,-11,77,-11.333131,77.449329,-11.333131,77.449329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.035977,-9.246119,96.814828,125.596137,0.000000,0.000000,0.000000,0.000000,6.503496,7.551691,5.556068,1.699594,0.399074,0.029081,0.501369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.489616,proposed,0,-126.340000,54.885000,-2.349860,-7.223294,-2.220000,-7.265000,-0.129860,0.041706,0.030495,0.152474,0.030495,0.152474,0.030495,-0.070000,0.850000,-2,32,-1.879266,12.089345,-1.879266,12.089345,0.000000,20.359984,0.000000,64.000000,0.000000,0.000000,-86.563165,-11.930653,91.200579,112.613176,0.000000,0.000000,0.000000,0.000000,6.257340,7.118716,5.597806,1.658643,0.236904,0.025493,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.499609,proposed,0,-126.340000,54.885000,-2.344304,-7.254020,-2.220000,-7.235000,-0.124304,-0.019020,-0.945339,6.678361,0.091484,6.678361,-0.945339,-0.050000,0.610000,-2,-13,-2.007296,-25.718627,-2.007296,-25.718627,0.000000,13.167956,0.000000,64.000000,0.000000,0.000000,-84.620245,-13.863591,80.380608,94.885777,0.000000,0.000000,0.000000,0.000000,5.696211,6.370644,5.568817,1.796815,0.281603,0.041843,0.500723,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.509647,proposed,0,-126.340000,54.885000,-2.347142,-7.284526,-2.230000,-7.165000,-0.117142,-0.119526,-2.348100,6.983309,-0.213464,6.983309,-2.348100,-0.070000,0.260000,3,-6,3.402729,-6.240267,3.402729,-6.240267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.062817,-15.247254,75.940448,92.132260,0.000000,0.000000,0.000000,0.000000,5.303064,6.214713,5.586018,1.732738,0.254834,0.029785,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.519604,proposed,0,-126.340000,54.885000,-2.358422,-7.314501,-2.260000,-7.145000,-0.098422,-0.169501,-3.262944,-0.274453,-0.396432,-0.274453,-3.262944,-0.040000,0.070000,-3,39,-2.936528,67.175886,-2.936528,67.175886,0.000000,-28.416152,0.000000,64.000000,0.000000,0.000000,-76.112314,-16.191395,78.917048,99.205098,0.000000,0.000000,0.000000,0.000000,5.277711,6.429731,5.574029,1.839190,0.261428,0.034111,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530133,proposed,0,-126.340000,54.885000,-2.379643,-7.345965,-2.280000,-7.195000,-0.099643,-0.150965,-3.079975,-9.788831,-0.823360,-9.788831,-3.079975,-0.040000,0.180000,-19,84,-18.994684,106.629006,-18.994684,106.629006,0.000000,-22.869272,0.000000,64.000000,0.000000,0.000000,-71.071334,-16.594327,82.296569,109.417184,0.000000,0.000000,0.000000,0.000000,5.336296,6.601527,5.578668,1.724078,0.280533,0.028467,0.500989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.539606,proposed,0,-126.340000,54.885000,-2.406978,-7.374128,-2.310000,-7.295000,-0.096978,-0.079128,-3.567892,-13.692166,-0.701380,-13.692166,-3.567892,-0.060000,0.450000,-25,107,-24.876465,106.534854,-24.876465,106.534854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.576925,-16.324667,80.697814,111.186960,0.000000,0.000000,0.000000,0.000000,5.482288,6.438984,5.571279,1.794543,0.267294,0.030897,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.549610,proposed,0,-126.340000,54.885000,-2.444375,-7.403769,-2.340000,-7.415000,-0.104375,0.011231,-3.933829,-12.167426,-1.006328,-12.167426,-3.933829,-0.120000,0.770000,-25,106,-24.748993,106.311050,-24.748993,106.311050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.569886,-16.336753,85.367049,115.393806,0.000000,0.000000,0.000000,0.000000,5.565487,6.664781,5.591614,1.682557,0.297070,0.019104,0.501119,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.559608,proposed,0,-126.340000,54.885000,-2.490533,-7.433339,-2.380000,-7.475000,-0.110533,0.041661,-4.787684,-3.933829,-0.152474,-3.933829,-4.787684,-0.160000,0.940000,-18,61,-18.358132,40.877705,-18.358132,40.877705,0.000000,20.433344,0.000000,64.000000,0.000000,0.000000,-63.751727,-18.160400,89.073328,119.100958,0.000000,0.000000,0.000000,0.000000,5.567150,7.029538,5.568743,1.705264,0.388258,0.031075,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.569609,proposed,0,-126.340000,54.885000,-2.545502,-7.462910,-2.420000,-7.465000,-0.125502,0.002090,-5.946486,5.031642,-0.518412,5.031642,-5.946486,-0.190000,0.820000,-10,16,-10.270455,-26.426237,-10.270455,-26.426237,0.000000,42.737286,0.000000,64.000000,0.000000,0.000000,-65.589368,-20.219895,84.762344,107.574618,0.000000,0.000000,0.000000,0.000000,5.563965,6.804738,5.569387,1.537608,0.250818,0.031204,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.579608,proposed,0,-126.340000,54.885000,-2.609239,-7.492505,-2.480000,-7.375000,-0.129239,-0.117505,-6.434403,9.849821,-0.823360,9.849821,-6.434403,-0.170000,0.510000,-15,-29,-15.198693,-49.417613,-15.198693,-49.417613,0.000000,20.728663,0.000000,64.000000,0.000000,0.000000,-65.359462,-22.118956,76.086483,94.550031,0.000000,0.000000,0.000000,0.000000,5.311573,6.295921,5.632352,1.814609,0.266736,0.035747,0.500787,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008263,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.589612,proposed,0,-126.340000,54.885000,-2.681735,-7.522169,-2.540000,-7.285000,-0.141735,-0.237169,-6.800341,8.569039,-1.006328,8.569039,-6.800341,-0.120000,0.140000,-30,-18,-30.020612,-17.824965,-30.020612,-17.824965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.733126,-22.243874,76.740422,98.147315,0.000000,0.000000,0.000000,0.000000,5.259501,6.442022,5.587307,1.537791,0.214106,0.027361,0.500770,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.599613,proposed,0,-126.340000,54.885000,-2.762884,-7.551910,-2.610000,-7.255000,-0.152884,-0.296910,-6.800341,0.091484,-1.189297,0.091484,-6.800341,-0.150000,0.000000,-41,27,-41.488703,59.312566,-41.488703,59.312566,0.000000,-32.137530,0.000000,64.000000,0.000000,0.000000,-53.667172,-21.898730,84.185353,113.739268,0.000000,0.000000,0.000000,0.000000,5.558979,7.029549,5.594067,1.476157,0.213328,0.020803,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.609603,proposed,0,-126.340000,54.885000,-2.852490,-7.581713,-2.670000,-7.315000,-0.182490,-0.266713,-6.800341,-9.666852,-1.128308,-9.666852,-6.800341,-0.290000,0.030000,-40,72,-40.140780,106.075804,-40.140780,106.075804,0.000000,-33.900769,0.000000,64.000000,0.000000,0.000000,-46.529802,-19.385808,88.414714,119.815713,0.000000,0.000000,0.000000,0.000000,5.738170,7.167121,5.560479,1.457999,0.229305,0.019310,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.619610,proposed,0,-126.340000,54.885000,-2.950710,-7.611677,-2.740000,-7.455000,-0.210710,-0.156677,-8.203101,-17.778469,-1.738204,-17.778469,-8.203101,-0.350000,0.310000,-33,106,-32.865056,105.994898,-32.865056,105.994898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.373317,-13.258184,95.585906,121.336497,0.000000,0.000000,0.000000,0.000000,5.973127,7.799171,5.567868,1.470997,0.303811,0.025224,0.500936,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.629610,proposed,0,-126.340000,54.885000,-3.057168,-7.641731,-2.830000,-7.625000,-0.227168,-0.016731,-10.398727,-18.266386,-1.860183,-18.266386,-10.398727,-0.360000,0.700000,-23,105,-23.089145,105.484096,-23.089145,105.484096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.129079,-5.055276,108.686153,130.938040,0.000000,0.000000,0.000000,0.000000,6.589740,8.782384,5.575741,1.523176,0.383818,0.036265,0.501125,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.639609,proposed,0,-126.340000,54.885000,-3.171750,-7.671887,-2.940000,-7.755000,-0.231750,0.083113,-12.472374,-11.557530,-1.738204,-11.557530,-12.472374,-0.320000,0.900000,-15,101,-15.405689,100.978699,-15.405689,100.978699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.024565,4.553186,122.453518,144.415305,0.000000,0.000000,0.000000,0.000000,7.400286,9.726681,5.582335,1.760164,0.394092,0.032021,0.504369,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008284,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.649612,proposed,0,-126.340000,54.885000,-3.294336,-7.702151,-3.070000,-7.805000,-0.224336,0.102849,-14.424041,-1.738204,-1.738204,-1.738204,-14.424041,-0.260000,0.970000,-8,56,-8.444871,13.650841,-8.444871,13.650841,0.000000,42.327858,0.000000,64.000000,0.000000,0.000000,-49.151363,9.121165,120.134469,141.389213,0.000000,0.000000,0.000000,0.000000,7.567783,9.279999,5.584849,1.825233,0.336548,0.036361,0.522102,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008316,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.659611,proposed,0,-126.340000,54.885000,-3.424614,-7.732480,-3.210000,-7.745000,-0.214614,0.012520,-15.277895,8.508050,-2.043152,8.508050,-15.277895,-0.190000,0.820000,-12,11,-12.316975,-65.153186,-12.316975,-65.153186,0.000000,76.131886,0.000000,64.000000,0.000000,0.000000,-49.630921,5.550352,104.136487,128.567785,0.000000,0.000000,0.000000,0.000000,6.890619,8.188697,5.578208,1.584563,0.220605,0.030675,0.500326,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.669637,proposed,0,-126.340000,54.885000,-3.562767,-7.762938,-3.370000,-7.625000,-0.192767,-0.137938,-15.826802,13.875134,-1.311276,13.875134,-15.826802,-0.170000,0.480000,-15,-34,-14.542780,-89.891720,-14.542780,-89.891720,0.000000,55.870419,0.000000,64.000000,0.000000,0.000000,-45.963375,-2.467635,84.995800,115.090350,0.000000,0.000000,0.000000,0.000000,5.898505,7.466153,5.558344,1.464656,0.221878,0.020586,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.679605,proposed,0,-126.340000,54.885000,-3.707357,-7.793238,-3.520000,-7.495000,-0.187357,-0.298238,-15.887791,11.435550,-1.860183,11.435550,-15.887791,-0.160000,0.100000,-24,-49,-24.025250,-49.295012,-24.025250,-49.295012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.990703,-7.721547,86.517017,112.169204,0.000000,0.000000,0.000000,0.000000,5.572260,7.235569,5.558840,1.450273,0.220796,0.019049,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.689605,proposed,0,-126.340000,54.885000,-3.859375,-7.823612,-3.670000,-7.445000,-0.189375,-0.378612,-15.704823,1.616224,-2.592058,1.616224,-15.704823,-0.200000,-0.030000,-34,-4,-33.779242,36.020854,-33.779242,36.020854,0.000000,-40.315866,0.000000,64.000000,0.000000,0.000000,-31.417854,-9.419856,95.851715,120.066758,0.000000,0.000000,0.000000,0.000000,6.131277,7.538713,5.550321,1.445380,0.236709,0.020623,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.699607,proposed,0,-126.340000,54.885000,-4.018107,-7.853921,-3.830000,-7.485000,-0.188107,-0.368921,-15.704823,-9.727842,-2.653048,-9.727842,-15.704823,-0.270000,-0.060000,-38,41,-37.719032,105.367542,-37.719032,105.367542,0.000000,-64.662554,0.000000,64.000000,0.000000,0.000000,-22.175240,-8.809012,102.640539,133.128908,0.000000,0.000000,0.000000,0.000000,6.670263,8.091433,5.566055,1.627615,0.242264,0.028933,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.709604,proposed,0,-126.340000,54.885000,-4.183137,-7.884092,-3.990000,-7.645000,-0.193137,-0.239092,-16.863625,-20.157064,-2.470079,-20.157064,-16.863625,-0.330000,-0.010000,-11,86,-10.754292,105.471310,-10.754292,105.471310,0.000000,-19.766322,0.000000,64.000000,0.000000,0.000000,-14.952654,-3.124755,103.283692,131.178378,0.000000,0.000000,0.000000,0.000000,6.815817,8.635828,5.558556,1.453157,0.245846,0.017539,0.500921,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.719607,proposed,0,-126.340000,54.885000,-4.354307,-7.914095,-4.170000,-7.895000,-0.184307,-0.019095,-19.242219,-27.963733,-2.836017,-27.963733,-19.242219,-0.290000,0.300000,25,105,25.449823,104.616876,25.449823,104.616876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.815294,8.898382,114.811046,147.239167,0.000000,0.000000,0.000000,0.000000,7.429729,9.950566,5.550740,1.533994,0.270887,0.015425,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.729607,proposed,0,-126.340000,54.885000,-4.531132,-7.943837,-4.360000,-8.175000,-0.171132,0.231163,-19.608157,-27.963733,-3.628881,-27.963733,-19.608157,-0.140000,0.710000,-20,104,-28.803209,103.704825,-28.803209,103.704825,9.253032,0.000000,0.000000,64.000000,0.000000,0.000000,-18.394978,24.152528,126.933722,164.382986,0.000000,0.000000,0.000000,0.000000,7.966196,10.807191,5.558506,1.435926,0.433807,0.019023,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.739608,proposed,0,-126.340000,54.885000,-4.713322,-7.973258,-4.560000,-8.385000,-0.153322,0.411742,-18.754303,-20.583991,-3.445913,-20.583991,-18.754303,-0.110000,0.910000,-55,104,-54.810851,103.743199,-54.810851,103.743199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.184639,34.712698,128.714519,163.661670,0.000000,0.000000,0.000000,0.000000,8.611342,10.849474,5.558645,1.630206,0.357700,0.039404,0.501046,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.749631,proposed,0,-126.340000,54.885000,-4.900907,-8.002338,-4.750000,-8.515000,-0.150907,0.512662,-19.242219,-10.215758,-2.957996,-10.215758,-19.242219,-0.200000,0.990000,-45,104,-45.054117,104.234494,-45.054117,104.234494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.716777,37.822179,123.291759,154.426712,0.000000,0.000000,0.000000,0.000000,8.141698,10.211828,5.592984,1.536619,0.370503,0.018312,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.759606,proposed,0,-126.340000,54.885000,-5.092173,-8.030792,-4.940000,-8.535000,-0.152173,0.504208,-19.425188,0.762370,-3.323933,0.762370,-19.425188,-0.410000,1.010000,-16,59,-16.286008,21.387847,-16.286008,21.387847,0.000000,37.846647,0.000000,64.000000,0.000000,0.000000,-6.765789,31.484636,133.526222,176.995277,0.000000,0.000000,0.000000,0.000000,8.415856,10.604825,5.589811,1.716673,0.417186,0.031117,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.769605,proposed,0,-126.340000,54.885000,-5.288089,-8.058736,-5.140000,-8.455000,-0.148089,0.396264,-21.742793,11.618519,-3.201954,11.618519,-21.742793,-0.370000,0.840000,1,14,1.454064,-56.184781,1.454064,-56.184781,0.000000,70.419275,0.000000,64.000000,0.000000,0.000000,-8.492970,17.100990,120.792443,165.572991,0.000000,0.000000,0.000000,0.000000,8.308150,10.311795,5.547734,1.465349,0.177749,0.017878,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.779603,proposed,0,-126.340000,54.885000,-5.487783,-8.086005,-5.360000,-8.295000,-0.127783,0.208995,-22.352689,17.107583,-2.957996,17.107583,-22.352689,-0.240000,0.500000,-9,-31,-8.729240,-81.290954,-8.729240,-81.290954,0.000000,50.525448,0.000000,64.000000,0.000000,0.000000,-6.907994,1.749474,104.697198,147.289698,0.000000,0.000000,0.000000,0.000000,7.399056,9.377929,5.549115,1.440425,0.192466,0.020427,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.789604,proposed,0,-126.340000,54.885000,-5.690901,-8.112505,-5.580000,-8.125000,-0.110901,0.012495,-21.620814,15.277895,-2.653048,15.277895,-21.620814,-0.170000,0.120000,-29,-45,-28.643351,-45.463963,-28.643351,-45.463963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.409378,-10.148701,113.920425,148.015741,0.000000,0.000000,0.000000,0.000000,6.784265,9.241023,5.550458,1.453021,0.248129,0.019885,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.799605,proposed,0,-126.340000,54.885000,-5.897004,-8.138130,-5.780000,-8.035000,-0.117004,-0.103130,-20.279043,5.580549,-2.775027,5.580549,-20.279043,-0.200000,-0.020000,-47,0,-47.417207,39.504999,-47.417207,39.504999,0.000000,-39.968962,0.000000,64.000000,0.000000,0.000000,11.290278,-17.169931,124.384582,155.539857,0.000000,0.000000,0.000000,0.000000,7.700403,9.478583,5.556475,1.595781,0.212148,0.016423,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.809604,proposed,0,-126.340000,54.885000,-6.105592,-8.162761,-5.970000,-8.045000,-0.135592,-0.117761,-18.754303,-5.458569,-3.079975,-5.458569,-18.754303,-0.320000,-0.050000,-56,45,-56.339679,103.926030,-56.339679,103.926030,0.000000,-59.389993,0.000000,64.000000,0.000000,0.000000,21.309840,-19.743198,125.727815,160.225000,0.000000,0.000000,0.000000,0.000000,7.975702,9.394087,5.558172,1.439713,0.217266,0.015159,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.819604,proposed,0,-126.340000,54.885000,-6.316306,-8.186296,-6.170000,-8.155000,-0.146306,-0.031296,-19.974095,-16.131750,-3.079975,-16.131750,-19.974095,-0.390000,0.020000,-19,90,-19.124653,104.395416,-19.124653,104.395416,0.000000,-14.859379,0.000000,64.000000,0.000000,0.000000,28.409058,-14.873710,121.222249,151.401946,0.000000,0.000000,0.000000,0.000000,7.795183,9.282902,5.557164,1.431545,0.280526,0.015194,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.829605,proposed,0,-126.340000,54.885000,-6.528717,-8.208619,-6.380000,-8.365000,-0.148717,0.156381,-21.681804,-23.572481,-3.933829,-23.572481,-21.681804,-0.320000,0.380000,2,104,1.524866,104.081001,1.524866,104.081001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.080437,-1.316351,123.343841,157.312006,0.000000,0.000000,0.000000,0.000000,7.819336,10.346970,5.550484,1.472559,0.258932,0.019265,0.500814,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.839607,proposed,0,-126.340000,54.885000,-6.742409,-8.229613,-6.590000,-8.585000,-0.152409,0.355387,-22.047741,-22.718627,-4.116798,-22.718627,-22.047741,-0.230000,0.740000,-43,104,-43.203700,103.582383,-43.203700,103.582383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.070210,16.552186,125.577704,166.684531,0.000000,0.000000,0.000000,0.000000,7.978497,10.862585,5.912839,1.581818,0.500874,0.054755,0.503971,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008570,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.849605,proposed,0,-126.340000,54.885000,-6.956798,-8.249144,-6.830000,-8.755000,-0.126798,0.505856,-20.827949,-15.582843,-3.933829,-15.582843,-20.827949,-0.220000,0.890000,-60,105,-59.556509,104.596796,-59.556509,104.596796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.372899,27.010424,117.780469,147.616617,0.000000,0.000000,0.000000,0.000000,7.764134,9.784346,5.572520,1.677585,0.390537,0.031679,0.501515,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.859605,proposed,0,-126.340000,54.885000,-7.171637,-8.267107,-7.020000,-8.825000,-0.151637,0.557893,-20.462012,-5.458569,-3.079975,-5.458569,-20.462012,-0.400000,0.980000,-41,94,-40.899406,93.528387,-40.899406,93.528387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.602948,31.016117,111.590854,142.588479,0.000000,0.000000,0.000000,0.000000,7.228030,9.338424,5.580335,1.687768,0.380969,0.035162,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.869642,proposed,0,-126.340000,54.885000,-7.387187,-8.283426,-7.230000,-8.815000,-0.157187,0.531574,-22.230710,4.909663,-3.506902,4.909663,-22.230710,-0.380000,0.980000,-23,49,-23.113746,9.678965,-23.113746,9.678965,0.000000,38.849422,0.000000,64.000000,0.000000,0.000000,31.701868,27.062758,108.457931,142.010428,0.000000,0.000000,0.000000,0.000000,7.008384,8.736062,5.566020,1.511561,0.263928,0.020521,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.879644,proposed,0,-126.340000,54.885000,-7.601530,-8.297863,-7.470000,-8.705000,-0.131530,0.407137,-23.816440,13.814145,-3.201954,13.814145,-23.816440,-0.300000,0.760000,-11,4,-11.397280,-49.388675,-11.397280,-49.388675,0.000000,52.917062,0.000000,64.000000,0.000000,0.000000,29.290035,16.623115,94.277912,127.275161,0.000000,0.000000,0.000000,0.000000,6.534962,8.114348,5.561693,1.638868,0.210668,0.022114,0.504447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.889639,proposed,0,-126.340000,54.885000,-7.814806,-8.310343,-7.700000,-8.535000,-0.114806,0.224657,-24.121388,17.351542,-3.506902,17.351542,-24.121388,-0.210000,0.430000,-15,-41,-15.165086,-59.996132,-15.165086,-59.996132,0.000000,18.524519,0.000000,64.000000,0.000000,0.000000,28.923996,6.510277,89.420983,115.795446,0.000000,0.000000,0.000000,0.000000,5.981904,7.523949,5.562597,1.494960,0.221398,0.025612,0.501306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.899638,proposed,0,-126.340000,54.885000,-8.026858,-8.320755,-7.940000,-8.385000,-0.086858,0.064245,-22.840606,13.021280,-3.689871,13.021280,-22.840606,-0.240000,0.060000,-21,-3,-21.043579,-2.757570,-21.043579,-2.757570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.692869,1.072038,99.946492,117.899927,0.000000,0.000000,0.000000,0.000000,5.985312,7.516310,5.558426,1.550513,0.229160,0.022387,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.909643,proposed,0,-126.340000,54.885000,-8.237328,-8.328975,-8.170000,-8.315000,-0.067328,-0.013975,-22.047741,3.323933,-3.506902,3.323933,-22.047741,-0.220000,0.020000,-33,42,-32.846108,78.439498,-32.846108,78.439498,0.000000,-36.197068,0.000000,64.000000,0.000000,0.000000,41.171539,-1.885575,108.495859,128.181656,0.000000,0.000000,0.000000,0.000000,6.775794,7.678652,5.553388,1.471364,0.194147,0.024673,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.919638,proposed,0,-126.340000,54.885000,-8.445455,-8.334867,-8.380000,-8.345000,-0.065455,0.010133,-20.949928,-7.471226,-3.140965,-7.471226,-20.949928,-0.280000,0.060000,-37,87,-37.384802,105.459189,-37.384802,105.459189,0.000000,-18.216759,0.000000,64.000000,0.000000,0.000000,48.406589,-1.131837,111.379219,131.406225,0.000000,0.000000,0.000000,0.000000,7.085222,8.085364,5.562657,1.480143,0.241690,0.025548,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.929648,proposed,0,-126.340000,54.885000,-8.651365,-8.338322,-8.580000,-8.455000,-0.071365,0.116678,-19.852116,-14.728989,-3.689871,-14.728989,-19.852116,-0.340000,0.460000,-40,106,-39.551889,105.621134,-39.551889,105.621134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.924132,4.361690,109.674807,128.362137,0.000000,0.000000,0.000000,0.000000,7.196986,8.535903,5.559919,1.611494,0.228815,0.030873,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.939638,proposed,0,-126.340000,54.885000,-8.853999,-8.339212,-8.790000,-8.585000,-0.063999,0.245788,-20.949928,-13.936124,-3.689871,-13.936124,-20.949928,-0.370000,0.780000,-25,105,-24.901559,105.421293,-24.901559,105.421293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.933401,12.988345,108.739167,132.118546,0.000000,0.000000,0.000000,0.000000,7.239049,8.831643,5.561088,1.525327,0.315061,0.035043,0.502548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.949645,proposed,0,-126.340000,54.885000,-9.053710,-8.337423,-9.000000,-8.675000,-0.053710,0.337577,-21.498835,-6.922320,-4.055809,-6.922320,-21.498835,-0.360000,0.920000,-15,105,-14.738825,105.301797,-14.738825,105.301797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.055149,22.152573,107.082240,134.364711,0.000000,0.000000,0.000000,0.000000,6.987557,8.779872,5.566631,3.484612,0.305705,0.043259,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.959592,proposed,0,-126.340000,54.885000,-9.248658,-8.332873,-9.220000,-8.675000,-0.028658,0.342127,-21.925762,2.409089,-3.750861,2.409089,-21.925762,-0.300000,1.000000,-9,60,-9.378781,32.913416,-9.378781,32.913416,0.000000,27.388381,0.000000,64.000000,0.000000,0.000000,52.148105,26.593996,99.620307,122.684077,0.000000,0.000000,0.000000,0.000000,6.358169,7.874102,5.558014,1.582380,0.341151,0.024016,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.969681,proposed,0,-126.340000,54.885000,-9.442404,-8.325324,-9.430000,-8.585000,-0.012404,0.259676,-21.132897,11.801488,-3.018985,11.801488,-21.132897,-0.190000,0.850000,-22,15,-21.830219,-36.103305,-21.830219,-36.103305,0.000000,51.405102,0.000000,64.000000,0.000000,0.000000,52.743357,24.136451,96.142903,112.680007,0.000000,0.000000,0.000000,0.000000,6.028863,6.710008,5.556304,1.550088,0.201153,0.023829,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.979637,proposed,0,-126.340000,54.885000,-9.629313,-8.314873,-9.640000,-8.425000,0.010687,0.110127,-20.766960,16.497687,-2.409089,16.497687,-20.766960,-0.190000,0.520000,-19,-30,-18.875209,-53.784039,-18.875209,-53.784039,0.000000,24.085836,0.000000,64.000000,0.000000,0.000000,56.087356,16.435498,96.545991,106.892569,0.000000,0.000000,0.000000,0.000000,6.115908,6.722981,5.564571,1.473709,0.217007,0.021269,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.989684,proposed,0,-126.340000,54.885000,-9.813351,-8.301198,-9.840000,-8.275000,0.026649,-0.026198,-19.181230,13.631176,-2.592058,13.631176,-19.181230,-0.200000,0.140000,-26,-5,-26.088403,-4.893221,-26.088403,-4.893221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.960071,11.458935,99.330037,111.636968,0.000000,0.000000,0.000000,0.000000,6.237887,6.889252,5.551566,1.594929,0.214272,0.024209,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.999664,proposed,0,-126.340000,54.885000,-9.991287,-8.284410,-10.020000,-8.195000,0.028713,-0.089410,-18.022427,3.872840,-2.470079,3.872840,-18.022427,-0.240000,0.030000,-31,40,-30.963167,84.493481,-30.963167,84.493481,0.000000,-44.386701,0.000000,64.000000,0.000000,0.000000,60.427635,8.873982,110.060808,120.453972,0.000000,0.000000,0.000000,0.000000,7.084879,7.478495,5.557225,1.606679,0.209255,0.025740,0.501157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.009684,proposed,0,-126.340000,54.885000,-10.164955,-8.264395,-10.200000,-8.205000,0.035045,-0.059395,-17.656490,-6.678361,-2.714037,-6.678361,-17.656490,-0.280000,0.110000,-27,85,-27.184673,105.919791,-27.184673,105.919791,0.000000,-20.813011,0.000000,64.000000,0.000000,0.000000,63.563386,9.372398,110.662181,122.748297,0.000000,0.000000,0.000000,0.000000,7.163732,7.882459,5.567043,1.450936,0.240596,0.015090,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.019685,proposed,0,-126.340000,54.885000,-10.333281,-8.241338,-10.370000,-8.305000,0.036719,0.063662,-17.351542,-13.753155,-3.384923,-13.753155,-17.351542,-0.290000,0.460000,-23,106,-23.288012,105.856069,-23.288012,105.856069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.023151,14.648017,107.406174,123.946071,0.000000,0.000000,0.000000,0.000000,7.116217,8.306419,5.547391,1.566190,0.242141,0.016670,0.500516,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.029682,proposed,0,-126.340000,54.885000,-10.496308,-8.215137,-10.550000,-8.425000,0.053692,0.209863,-17.656490,-12.716332,-2.897006,-12.716332,-17.656490,-0.270000,0.790000,-18,105,-18.130003,105.429683,-18.130003,105.429683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.452260,22.921456,109.302299,131.960853,0.000000,0.000000,0.000000,0.000000,7.324825,8.763173,5.542888,1.444220,0.314469,0.018270,0.500546,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.039686,proposed,0,-126.340000,54.885000,-10.654011,-8.185687,-10.730000,-8.505000,0.075989,0.319313,-18.083417,-5.641538,-2.775027,-5.641538,-18.083417,-0.240000,0.950000,-9,105,-9.085237,105.262519,-9.085237,105.262519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.301969,30.807950,111.045807,135.103035,0.000000,0.000000,0.000000,0.000000,7.388268,8.807227,5.559378,1.657843,0.326693,0.036099,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.049701,proposed,0,-126.340000,54.885000,-10.806271,-8.152896,-10.910000,-8.505000,0.103729,0.352104,-18.022427,3.201954,-2.775027,3.201954,-18.022427,-0.200000,1.000000,-3,60,-3.309798,50.878349,-3.309798,50.878349,0.000000,9.384170,0.000000,64.000000,0.000000,0.000000,57.420384,34.141909,110.666610,130.080098,0.000000,0.000000,0.000000,0.000000,7.223997,8.336550,5.547435,1.646917,0.341916,0.030845,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.059685,proposed,0,-126.340000,54.885000,-10.952277,-8.116852,-11.080000,-8.405000,0.127723,0.288148,-16.680656,12.228415,-2.409089,12.228415,-16.680656,-0.150000,0.850000,-10,15,-10.341447,-12.853884,-10.341447,-12.853884,0.000000,28.116402,0.000000,64.000000,0.000000,0.000000,57.184851,31.140575,112.807770,125.908907,0.000000,0.000000,0.000000,0.000000,7.232267,7.593675,5.562061,1.647809,0.204838,0.025259,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.069640,proposed,0,-126.340000,54.885000,-11.091960,-8.077527,-11.240000,-8.255000,0.148040,0.177473,-15.704823,16.375708,-1.921172,16.375708,-15.704823,-0.130000,0.520000,-13,-22,-13.411462,-21.691377,-13.411462,-21.691377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.915224,22.526074,114.003798,120.829096,0.000000,0.000000,0.000000,0.000000,7.302203,7.475941,5.559488,1.540504,0.201713,0.030147,0.502087,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.079630,proposed,0,-126.340000,54.885000,-11.226106,-8.034611,-11.370000,-8.105000,0.143894,0.070389,-13.631176,13.204249,-1.311276,13.204249,-13.631176,-0.130000,0.150000,-27,23,-27.328909,32.908321,-27.328909,32.908321,0.000000,-9.599697,0.000000,64.000000,0.000000,0.000000,60.217426,15.745152,116.871340,122.888656,0.000000,0.000000,0.000000,0.000000,7.520142,7.571079,5.574468,1.567222,0.200565,0.028018,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.089632,proposed,0,-126.340000,54.885000,-11.354221,-7.988148,-11.490000,-8.025000,0.135779,0.036852,-11.496540,3.933829,-0.884349,3.933829,-11.496540,-0.180000,0.120000,-39,68,-38.795999,105.633743,-38.795999,105.633743,0.000000,-37.325119,0.000000,64.000000,0.000000,0.000000,62.258125,10.113829,116.932172,128.125134,0.000000,0.000000,0.000000,0.000000,7.711667,7.586298,5.578501,1.588465,0.228451,0.027038,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.099633,proposed,0,-126.340000,54.885000,-11.476059,-7.938153,-11.590000,-8.025000,0.113941,0.086847,-10.337738,-4.421746,-1.372266,-4.421746,-10.337738,-0.260000,0.370000,-37,106,-37.109780,105.736363,-37.109780,105.736363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.163878,7.897515,110.770376,126.196179,0.000000,0.000000,0.000000,0.000000,7.414319,7.701495,5.567529,1.452441,0.269254,0.015292,0.500564,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.109659,proposed,0,-126.340000,54.885000,-11.591837,-7.884457,-11.690000,-8.075000,0.098163,0.190543,-10.398727,-6.800341,-1.799193,-6.800341,-10.398727,-0.340000,0.740000,-22,106,-21.966547,105.863905,-21.966547,105.863905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.787030,9.798077,107.082204,123.798787,0.000000,0.000000,0.000000,0.000000,7.215586,8.057206,5.552629,1.432345,0.266098,0.013044,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.119655,proposed,0,-126.340000,54.885000,-11.700846,-7.827350,-11.790000,-8.095000,0.089154,0.267650,-10.642686,-2.409089,-1.494245,-2.409089,-10.642686,-0.320000,0.930000,-14,106,-14.352726,105.751314,-14.352726,105.751314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.014931,15.872013,107.816392,125.915145,0.000000,0.000000,0.000000,0.000000,7.153105,8.307293,5.555014,1.419942,0.243068,0.014328,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.129656,proposed,0,-126.340000,54.885000,-11.803469,-7.766630,-11.900000,-8.075000,0.096531,0.308370,-11.252582,5.153621,-1.128308,5.153621,-11.252582,-0.250000,1.000000,-8,62,-7.707907,62.457968,-7.707907,62.457968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.899491,20.388690,101.581090,118.649460,0.000000,0.000000,0.000000,0.000000,6.647846,7.717254,5.553089,1.413995,0.235421,0.011385,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.139656,proposed,0,-126.340000,54.885000,-11.899603,-7.702340,-12.000000,-7.965000,0.100397,0.262660,-10.215758,12.594353,-1.433256,12.594353,-10.215758,-0.180000,0.830000,-16,17,-15.657763,13.693206,-15.657763,13.693206,0.000000,3.764762,0.000000,64.000000,0.000000,0.000000,48.393929,21.480003,101.639017,116.971871,0.000000,0.000000,0.000000,0.000000,6.555488,7.126700,5.553201,1.415091,0.135854,0.012431,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.149656,proposed,0,-126.340000,54.885000,-11.989259,-7.634481,-12.090000,-7.805000,0.100741,0.170519,-9.239925,16.924615,-0.884349,16.924615,-9.239925,-0.130000,0.490000,-24,4,-23.577515,3.864102,-23.577515,3.864102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.830381,17.878368,103.777008,113.321839,0.000000,0.000000,0.000000,0.000000,6.729047,6.738397,5.552664,1.419443,0.134081,0.012066,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.159657,proposed,0,-126.340000,54.885000,-12.072448,-7.563069,-12.180000,-7.655000,0.107552,0.091931,-8.203101,13.570186,-0.518412,13.570186,-8.203101,-0.190000,0.250000,-21,49,-20.597726,50.644574,-20.597726,50.644574,0.000000,-1.780472,0.000000,64.000000,0.000000,0.000000,51.096820,13.851033,108.705531,114.240364,0.000000,0.000000,0.000000,0.000000,7.128939,7.003965,5.554368,1.414368,0.134218,0.012151,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.169656,proposed,0,-126.340000,54.885000,-12.149185,-7.488142,-12.240000,-7.575000,0.090815,0.086858,-7.044299,5.824507,-0.640391,5.824507,-7.044299,-0.170000,0.310000,-31,94,-31.475448,106.702702,-31.475448,106.702702,0.000000,-12.838600,0.000000,64.000000,0.000000,0.000000,51.153401,10.695547,100.761245,108.031922,0.000000,0.000000,0.000000,0.000000,6.700365,6.751076,5.567110,1.420261,0.176884,0.015261,0.500455,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.179740,proposed,0,-126.340000,54.885000,-12.220092,-7.409050,-12.300000,-7.535000,0.079908,0.125950,-6.373413,0.701380,-0.579401,0.701380,-6.373413,-0.250000,0.610000,-24,107,-24.043525,106.757380,-24.043525,106.757380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.291430,8.425416,93.877251,107.004129,0.000000,0.000000,0.000000,0.000000,6.366707,6.644773,5.561706,1.422006,0.228559,0.015055,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.189727,proposed,0,-126.340000,54.885000,-12.283951,-7.327279,-12.360000,-7.505000,0.076049,0.177721,-5.946486,1.921172,-0.457422,1.921172,-5.946486,-0.270000,0.870000,-18,107,-17.983716,106.891729,-17.983716,106.891729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.701963,8.801244,93.153983,104.478774,0.000000,0.000000,0.000000,0.000000,6.317529,6.775931,5.541690,1.413079,0.202997,0.014719,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.199801,proposed,0,-126.340000,54.885000,-12.342031,-7.241371,-12.420000,-7.445000,0.077969,0.203629,-6.373413,6.861330,-0.030495,6.861330,-6.373413,-0.250000,0.970000,-8,68,-7.689716,68.046839,-7.689716,68.046839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.203538,9.774013,89.028130,97.623456,0.000000,0.000000,0.000000,0.000000,6.002935,6.447243,5.557757,1.461744,0.270479,0.016596,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.209801,proposed,0,-126.340000,54.885000,-12.393470,-7.152769,-12.470000,-7.335000,0.076530,0.182231,-5.946486,13.692166,-0.579401,13.692166,-5.946486,-0.190000,0.870000,-9,23,-9.495547,19.998775,-9.495547,19.998775,0.000000,3.048064,0.000000,64.000000,0.000000,0.000000,36.051172,10.740214,85.005184,94.179380,0.000000,0.000000,0.000000,0.000000,5.668895,5.818437,5.558196,1.420834,0.178347,0.014669,0.500524,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.219813,proposed,0,-126.340000,54.885000,-12.438871,-7.060807,-12.520000,-7.185000,0.081129,0.124193,-4.177788,16.314719,-0.213464,16.314719,-4.177788,-0.130000,0.550000,-24,24,-24.179596,23.699314,-24.179596,23.699314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.947629,9.998349,83.498936,92.127255,0.000000,0.000000,0.000000,0.000000,5.668082,5.510449,5.558645,1.421558,0.174106,0.015340,0.500418,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.229808,proposed,0,-126.340000,54.885000,-12.478214,-6.965840,-12.550000,-7.055000,0.071786,0.089160,-2.714037,12.411384,0.152474,12.411384,-2.714037,-0.140000,0.350000,-32,69,-32.391780,73.967884,-32.391780,73.967884,0.000000,-5.268570,0.000000,64.000000,0.000000,0.000000,30.395582,8.661486,81.429201,83.654737,0.000000,0.000000,0.000000,0.000000,5.775564,5.460922,5.558636,1.424896,0.177626,0.015412,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.239801,proposed,0,-126.340000,54.885000,-12.511699,-6.867824,-12.560000,-6.965000,0.048301,0.097176,-1.677214,5.336590,-0.213464,5.336590,-1.677214,-0.220000,0.460000,-30,108,-29.637031,107.932088,-29.637031,107.932088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.307624,6.957835,74.075179,84.923163,0.000000,0.000000,0.000000,0.000000,5.243312,5.461324,5.557845,1.418918,0.225690,0.014558,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.249799,proposed,0,-126.340000,54.885000,-12.539478,-6.766788,-12.570000,-6.925000,0.030522,0.158212,-1.738204,2.043152,0.396432,2.043152,-1.738204,-0.260000,0.750000,-20,107,-19.969937,107.426155,-19.969937,107.426155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.293417,5.950995,78.657409,94.433178,0.000000,0.000000,0.000000,0.000000,5.475558,5.997174,5.557029,1.418550,0.295148,0.017733,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.259729,proposed,0,-126.340000,54.885000,-12.561543,-6.663611,-12.580000,-6.885000,0.018457,0.221389,-1.738204,4.604715,-0.091484,4.604715,-1.738204,-0.260000,0.940000,-13,107,-13.245847,107.079079,-13.245847,107.079079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.364707,8.108220,78.450768,89.622976,0.000000,0.000000,0.000000,0.000000,5.416936,6.086460,5.539120,1.422086,0.356090,0.015535,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.269803,proposed,0,-126.340000,54.885000,-12.578453,-6.556175,-12.590000,-6.805000,0.011547,0.248825,-1.372266,8.752008,-0.030495,8.752008,-1.372266,-0.210000,1.030000,-15,69,-15.203039,68.602136,-15.203039,68.602136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.848013,9.825134,72.631863,84.018411,0.000000,0.000000,0.000000,0.000000,5.011246,5.632332,5.557928,1.419811,0.317937,0.015673,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.279803,proposed,0,-126.340000,54.885000,-12.589947,-6.446895,-12.590000,-6.695000,0.000053,0.248105,-0.945339,13.753155,0.091484,13.753155,-0.945339,-0.170000,0.920000,-17,38,-17.431122,37.897044,-17.431122,37.897044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.377895,9.981702,69.981928,80.848648,0.000000,0.000000,0.000000,0.000000,4.869432,5.073535,5.556797,1.417922,0.175579,0.015716,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.289803,proposed,0,-126.340000,54.885000,-12.596335,-6.335135,-12.580000,-6.545000,-0.016335,0.209865,0.579401,15.033937,-0.030495,15.033937,0.579401,-0.180000,0.620000,-24,53,-24.037851,53.013232,-24.037851,53.013232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.517318,7.916341,71.230548,81.267052,0.000000,0.000000,0.000000,0.000000,4.966581,5.105529,5.558617,1.418305,0.178099,0.015669,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.299721,proposed,0,-126.340000,54.885000,-12.597798,-6.221962,-12.570000,-6.405000,-0.027798,0.183038,1.189297,11.130602,-0.030495,11.130602,1.189297,-0.200000,0.530000,-24,95,-23.915445,95.133098,-23.915445,95.133098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.850289,3.455503,67.200165,79.168903,0.000000,0.000000,0.000000,0.000000,4.815900,4.845539,5.551899,1.412993,0.155325,0.016707,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.309806,proposed,0,-126.340000,54.885000,-12.594490,-6.104683,-12.550000,-6.315000,-0.044490,0.210317,1.006328,7.898153,0.762370,7.898153,1.006328,-0.220000,0.700000,-17,108,-17.364535,107.905288,-17.364535,107.905288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.174762,-2.093374,67.203135,85.426909,0.000000,0.000000,0.000000,0.000000,4.792690,5.068877,5.556014,1.417866,0.237726,0.015183,0.500932,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.319802,proposed,0,-126.340000,54.885000,-12.586622,-5.986373,-12.530000,-6.235000,-0.056622,0.248627,1.250287,7.715185,0.640391,7.715185,1.250287,-0.210000,0.900000,-17,104,-16.569949,104.401268,-16.569949,104.401268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.513201,-5.109648,65.002428,81.428658,0.000000,0.000000,0.000000,0.000000,4.665031,4.922304,5.558175,1.417532,0.290581,0.015446,0.502543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.329798,proposed,0,-126.340000,54.885000,-12.574373,-5.866202,-12.510000,-6.125000,-0.064373,0.258798,0.823360,10.825654,0.396432,10.825654,0.823360,-0.190000,0.980000,-10,75,-9.943548,74.638063,-9.943548,74.638063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.102690,-7.586979,59.070009,74.443074,0.000000,0.000000,0.000000,0.000000,4.318216,4.600694,5.557374,1.417018,0.305276,0.016720,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.339720,proposed,0,-126.340000,54.885000,-12.558066,-5.745220,-12.490000,-5.985000,-0.068066,0.239780,1.006328,14.850968,0.335443,14.850968,1.006328,-0.170000,0.890000,-7,49,-6.942799,48.864139,-6.942799,48.864139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.413110,-9.373159,54.729256,66.306480,0.000000,0.000000,0.000000,0.000000,3.986930,4.398890,5.539935,1.409138,0.141964,0.013820,0.500148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.349730,proposed,0,-126.340000,54.885000,-12.537620,-5.621649,-12.480000,-5.835000,-0.057620,0.213351,0.396432,16.497687,0.579401,16.497687,0.396432,-0.130000,0.680000,0,53,0.486921,53.276971,0.486921,53.276971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.264797,-11.086415,54.706467,63.460889,0.000000,0.000000,0.000000,0.000000,4.002897,4.307610,5.542625,1.408008,0.139979,0.014193,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.359723,proposed,0,-126.340000,54.885000,-12.513392,-5.496922,-12.460000,-5.675000,-0.053392,0.178078,1.738204,14.789979,0.213464,14.789979,1.738204,-0.080000,0.570000,-12,76,-11.827143,75.899466,-11.827143,75.899466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.218763,-12.764953,52.967570,61.092187,0.000000,0.000000,0.000000,0.000000,3.940294,4.017099,5.551375,1.407107,0.139695,0.014312,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.369644,proposed,0,-126.340000,54.885000,-12.485756,-5.371940,-12.430000,-5.555000,-0.055756,0.183060,2.531068,11.313571,0.701380,11.313571,2.531068,-0.080000,0.650000,-17,100,-16.998642,100.364172,-16.998642,100.364172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.704545,-15.888627,49.778414,61.839135,0.000000,0.000000,0.000000,0.000000,3.862446,3.802512,5.576178,1.698893,0.238539,0.027181,0.500882,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.379660,proposed,0,-126.340000,54.885000,-12.454426,-5.244790,-12.400000,-5.435000,-0.054426,0.190210,2.165131,10.154769,1.067318,10.154769,2.165131,-0.120000,0.800000,-5,100,-5.490956,100.022847,-5.490956,100.022847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.755733,-19.887246,51.910072,69.076009,0.000000,0.000000,0.000000,0.000000,3.968228,4.183656,5.552365,1.538004,0.292013,0.018402,0.500261,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.389679,proposed,0,-126.340000,54.885000,-12.419825,-5.116822,-12.370000,-5.315000,-0.049825,0.198178,2.653048,12.106436,0.579401,12.106436,2.653048,-0.130000,0.900000,-2,77,-2.249004,76.688953,-2.249004,76.688953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.083371,-22.209208,50.996454,66.619583,0.000000,0.000000,0.000000,0.000000,3.843236,4.207652,6.314201,1.692477,0.239343,0.022783,0.500835,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.399683,proposed,0,-126.340000,54.885000,-12.382200,-4.988444,-12.340000,-5.175000,-0.042200,0.186556,2.470079,15.765812,0.701380,15.765812,2.470079,-0.090000,0.860000,1,49,0.584237,48.916437,0.584237,48.916437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.011409,-23.371879,46.676936,58.296353,0.000000,0.000000,0.000000,0.000000,3.514249,3.912076,5.551105,1.519975,0.231136,0.025405,0.500708,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.409652,proposed,0,-126.340000,54.885000,-12.341841,-4.860158,-12.300000,-4.995000,-0.041841,0.134842,2.775027,18.144407,0.396432,18.144407,2.775027,-0.070000,0.680000,1,40,0.565159,40.326466,0.565159,40.326466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.313203,-23.969738,46.425444,55.654764,0.000000,0.000000,0.000000,0.000000,3.443771,3.879143,5.575676,1.528908,0.209609,0.021205,0.500559,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.419669,proposed,0,-126.340000,54.885000,-12.298571,-4.731067,-12.270000,-4.815000,-0.028571,0.083933,2.836017,17.168573,0.884349,17.168573,2.836017,-0.060000,0.530000,3,57,3.143999,57.228052,3.143999,57.228052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.163154,-24.522696,45.973121,54.473510,0.000000,0.000000,0.000000,0.000000,3.444962,3.705787,5.552261,1.727107,0.255919,0.031220,0.500828,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.429644,proposed,0,-126.340000,54.885000,-12.252950,-4.602552,-12.240000,-4.675000,-0.012950,0.072448,2.836017,13.448207,0.762370,13.448207,2.836017,-0.050000,0.510000,5,89,5.098753,89.169258,5.098753,89.169258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.351683,-25.132144,44.856882,53.669837,0.000000,0.000000,0.000000,0.000000,3.389341,3.499508,5.572003,1.517662,0.209037,0.018751,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.439664,proposed,0,-126.340000,54.885000,-12.204748,-4.473714,-12.190000,-4.565000,-0.014748,0.091286,3.811850,9.727842,0.518412,9.727842,3.811850,-0.030000,0.650000,-5,109,-4.771051,109.275203,-4.771051,109.275203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.212301,-26.845184,47.002879,59.676637,0.000000,0.000000,0.000000,0.000000,3.568733,3.730184,5.556025,1.659121,0.271667,0.018121,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.449686,proposed,0,-126.340000,54.885000,-12.154302,-4.345293,-12.150000,-4.465000,-0.004302,0.119707,3.567892,10.337738,0.579401,10.337738,3.567892,-0.010000,0.880000,-3,87,-3.152517,87.458653,-3.152517,87.458653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.484992,-29.709734,45.571239,62.170501,0.000000,0.000000,0.000000,0.000000,3.551574,3.844233,5.542399,1.425626,0.217317,0.011850,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.459690,proposed,0,-126.340000,54.885000,-12.101882,-4.217792,-12.110000,-4.335000,0.008118,0.117208,3.567892,14.058103,0.640391,14.058103,3.567892,0.010000,0.870000,-1,56,-0.754422,56.133241,-0.754422,56.133241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.622111,-31.297821,43.054616,56.507509,0.000000,0.000000,0.000000,0.000000,3.320122,3.741713,5.540625,1.423503,0.166728,0.012749,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.469725,proposed,0,-126.340000,54.885000,-12.047361,-4.090784,-12.070000,-4.185000,0.022639,0.094216,2.957996,17.534511,0.945339,17.534511,2.957996,-0.030000,0.710000,15,38,15.145344,38.028033,15.145344,38.028033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.251573,-31.633224,42.848345,53.138083,0.000000,0.000000,0.000000,0.000000,3.140508,3.712053,5.540219,1.408204,0.134143,0.013277,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.479803,proposed,0,-126.340000,54.885000,-11.990789,-3.964349,-12.020000,-4.005000,0.029211,0.040651,3.628881,17.351542,1.006328,17.351542,3.628881,-0.030000,0.530000,14,49,13.948378,48.537810,13.948378,48.537810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.763750,-30.231440,48.098994,55.692744,0.000000,0.000000,0.000000,0.000000,3.334968,3.919422,5.557978,1.416899,0.175738,0.015393,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.489804,proposed,0,-126.340000,54.885000,-11.932966,-3.840187,-11.980000,-3.855000,0.047034,0.014813,3.689871,13.997114,0.823360,13.997114,3.689871,0.000000,0.480000,12,77,11.871975,77.098445,11.871975,77.098445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.669814,-30.039931,45.054220,53.359149,0.000000,0.000000,0.000000,0.000000,3.291244,3.548351,5.557535,1.417405,0.179223,0.015936,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.499726,proposed,0,-126.340000,54.885000,-11.874069,-3.718532,-11.930000,-3.735000,0.055931,0.016468,4.421746,9.788831,0.945339,9.788831,4.421746,0.040000,0.590000,1,101,0.819315,101.369727,0.819315,101.369727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.457088,-31.181599,45.144056,55.508214,0.000000,0.000000,0.000000,0.000000,3.371889,3.529590,5.551824,1.404829,0.165181,0.015476,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.509738,proposed,0,-126.340000,54.885000,-11.813178,-3.597490,-11.870000,-3.635000,0.056822,0.037510,5.336590,9.788831,1.067318,9.788831,5.336590,0.040000,0.770000,-7,87,-7.140455,86.628474,-7.140455,86.628474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.915179,-33.622255,41.940614,57.245205,0.000000,0.000000,0.000000,0.000000,3.308083,3.563991,5.548110,1.416873,0.275251,0.015791,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.519813,proposed,0,-126.340000,54.885000,-11.750533,-3.477670,-11.810000,-3.525000,0.059467,0.047330,6.129455,11.923467,0.762370,11.923467,6.129455,0.010000,0.820000,-9,63,-8.781343,62.957383,-8.781343,62.957383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.766383,-35.397873,35.671515,50.242325,0.000000,0.000000,0.000000,0.000000,2.911582,3.285062,5.572380,1.421831,0.191271,0.017455,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.529721,proposed,0,-126.340000,54.885000,-11.687652,-3.361954,-11.740000,-3.385000,0.052348,0.023046,6.678361,15.094927,0.640391,15.094927,6.678361,-0.010000,0.730000,-9,40,-9.129603,39.774736,-9.129603,39.774736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.755484,-36.106992,34.657699,45.494844,0.000000,0.000000,0.000000,0.000000,2.594538,3.159432,5.550172,1.406345,0.134656,0.014373,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.539813,proposed,0,-126.340000,54.885000,-11.622382,-3.246465,-11.670000,-3.235000,0.047618,-0.011465,6.922320,14.911958,1.128308,14.911958,6.922320,-0.030000,0.620000,-7,45,-7.436346,44.523049,-7.436346,44.523049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.313159,-35.654928,36.053323,44.590077,0.000000,0.000000,0.000000,0.000000,2.652582,3.191281,5.566421,1.415989,0.176281,0.015183,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.549806,proposed,0,-126.340000,54.885000,-11.556596,-3.134671,-11.590000,-3.115000,0.033404,-0.019671,6.861330,10.886644,0.640391,10.886644,6.861330,-0.020000,0.460000,-9,89,-8.761825,88.749890,-8.761825,88.749890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.247834,-34.803370,37.426368,46.666769,0.000000,0.000000,0.000000,0.000000,2.770508,3.207605,5.557270,1.417329,0.190097,0.014866,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.559704,proposed,0,-126.340000,54.885000,-11.490338,-3.026632,-11.520000,-3.025000,0.029662,-0.001632,6.983309,6.556382,0.518412,6.556382,6.983309,-0.050000,0.640000,-7,109,-6.695489,109.078120,-6.695489,109.078120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.424555,-36.122289,42.778923,60.030716,0.000000,0.000000,0.000000,0.000000,3.136645,3.747459,5.539225,1.404628,0.201891,0.014436,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.569802,proposed,0,-126.340000,54.885000,-11.421665,-2.919380,-11.450000,-2.955000,0.028335,0.035620,7.593205,5.885497,0.701380,5.885497,7.593205,-0.050000,0.830000,-11,99,-10.873085,98.897503,-10.873085,98.897503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.226200,-37.820375,46.605591,64.674702,0.000000,0.000000,0.000000,0.000000,3.313667,4.030290,5.557269,1.414469,0.261678,0.015645,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.579669,proposed,0,-126.340000,54.885000,-11.353526,-2.817647,-11.370000,-2.875000,0.016474,0.057353,6.617372,8.934977,0.274453,8.934977,6.617372,-0.070000,0.940000,1,63,1.040584,62.746500,1.040584,62.746500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.376884,-39.147190,42.706660,57.764231,0.000000,0.000000,0.000000,0.000000,2.983273,3.747935,5.559095,1.417204,0.219632,0.015838,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.589707,proposed,0,-126.340000,54.885000,-11.283164,-2.717434,-11.300000,-2.755000,0.016836,0.037566,6.312424,12.533363,0.579401,12.533363,6.312424,-0.080000,0.800000,9,39,9.362249,39.131283,9.362249,39.131283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.722193,-38.199779,44.931380,52.545340,0.000000,0.000000,0.000000,0.000000,3.274125,3.743793,5.540026,1.405289,0.150500,0.013915,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.599800,proposed,0,-126.340000,54.885000,-11.211360,-2.620194,-11.240000,-2.635000,0.028640,0.014806,6.556382,12.167426,0.701380,12.167426,6.556382,-0.050000,0.640000,7,50,7.278661,49.626615,7.278661,49.626615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.911633,-36.269804,45.290982,51.188768,0.000000,0.000000,0.000000,0.000000,3.332391,3.726225,5.557710,1.420215,0.171689,0.015928,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.609802,proposed,0,-126.340000,54.885000,-11.139144,-2.527475,-11.170000,-2.545000,0.030856,0.017525,6.495393,7.410237,0.579401,7.410237,6.495393,-0.030000,0.500000,5,95,5.422761,98.314280,5.422761,98.314280,0.000000,-3.687665,0.000000,64.000000,0.000000,0.000000,-72.795903,-35.324381,40.645044,50.416676,0.000000,0.000000,0.000000,0.000000,2.977874,3.426503,5.555549,1.410187,0.197822,0.014621,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.619806,proposed,0,-126.340000,54.885000,-11.065833,-2.438524,-11.100000,-2.495000,0.034167,0.056476,6.373413,1.921172,0.396432,1.921172,6.373413,-0.020000,0.670000,4,109,4.327765,109.207606,4.327765,109.207606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.161833,-36.432429,43.988990,60.947259,0.000000,0.000000,0.000000,0.000000,3.268150,3.810689,5.557173,1.414510,0.224437,0.016797,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.629802,proposed,0,-126.340000,54.885000,-10.991467,-2.353578,-11.030000,-2.465000,0.038533,0.111422,6.678361,1.372266,0.884349,1.372266,6.678361,-0.010000,0.900000,1,109,1.291217,109.107902,1.291217,109.107902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.164687,-37.715016,45.437073,62.821368,0.000000,0.000000,0.000000,0.000000,3.396498,3.949224,5.557017,1.409853,0.234800,0.014738,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.639801,proposed,0,-126.340000,54.885000,-10.915921,-2.272681,-10.950000,-2.435000,0.034079,0.162319,6.251434,4.360757,0.640391,4.360757,6.251434,-0.010000,0.990000,6,84,6.438522,84.041737,6.438522,84.041737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.856165,-39.015125,43.392121,59.539018,0.000000,0.000000,0.000000,0.000000,3.224731,3.816961,5.556044,1.409259,0.275381,0.013860,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.649803,proposed,0,-126.340000,54.885000,-10.839129,-2.195964,-10.880000,-2.365000,0.040871,0.169036,6.739351,8.264091,0.579401,8.264091,6.739351,0.010000,0.940000,4,52,3.825320,52.057325,3.825320,52.057325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.072228,-39.255499,43.134565,54.481394,0.000000,0.000000,0.000000,0.000000,3.002702,3.720701,5.557094,1.409366,0.175976,0.016154,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.659804,proposed,0,-126.340000,54.885000,-10.761061,-2.123586,-10.810000,-2.285000,0.048939,0.161414,6.495393,9.300914,0.396432,9.300914,6.495393,0.010000,0.730000,9,57,9.084042,56.522636,9.084042,56.522636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.885042,-38.849362,40.971614,50.731786,0.000000,0.000000,0.000000,0.000000,2.890285,3.581660,5.555799,1.410099,0.158659,0.014767,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.669799,proposed,0,-126.340000,54.885000,-10.681681,-2.055697,-10.730000,-2.205000,0.048319,0.149303,7.471226,7.166278,0.640391,7.166278,7.471226,0.010000,0.590000,2,82,2.451938,81.692124,2.451938,81.692124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.712437,-38.666541,40.282138,51.524705,0.000000,0.000000,0.000000,0.000000,2.919692,3.528679,5.557037,1.412665,0.175704,0.015113,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.679804,proposed,0,-126.340000,54.885000,-10.600766,-1.992282,-10.650000,-2.165000,0.049234,0.172718,7.837164,2.287110,0.213464,2.287110,7.837164,0.020000,0.670000,-3,110,-2.804564,109.602897,-2.804564,109.602897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.173073,-39.582711,37.709025,53.516982,0.000000,0.000000,0.000000,0.000000,2.931395,3.438553,5.556683,1.408475,0.211364,0.016040,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.689809,proposed,0,-126.340000,54.885000,-10.518299,-1.933511,-10.570000,-2.135000,0.051701,0.201489,8.020133,0.579401,0.762370,0.579401,8.020133,0.010000,0.860000,-3,109,-2.856775,109.289759,-2.856775,109.289759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.219081,-41.287574,40.213322,59.399264,0.000000,0.000000,0.000000,0.000000,3.167846,3.697437,5.557914,1.409222,0.249227,0.016389,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.699804,proposed,0,-126.340000,54.885000,-10.434273,-1.879527,-10.480000,-2.115000,0.045727,0.235473,7.837164,2.531068,0.152474,2.531068,7.837164,-0.020000,0.990000,4,82,4.174924,81.594802,4.174924,81.594802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.231465,-42.671368,40.834894,58.511655,0.000000,0.000000,0.000000,0.000000,3.102491,3.726390,5.556761,1.454744,0.315606,0.017511,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.709808,proposed,0,-126.340000,54.885000,-10.348412,-1.830293,-10.400000,-2.065000,0.051588,0.234707,7.349247,6.068465,0.579401,6.068465,7.349247,-0.020000,0.930000,13,52,13.246842,52.338304,13.246842,52.338304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.393652,-42.428102,41.326255,53.078435,0.000000,0.000000,0.000000,0.000000,2.895162,3.633321,5.555973,1.409049,0.176031,0.014575,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.719806,proposed,0,-126.340000,54.885000,-10.260725,-1.785949,-10.320000,-2.005000,0.059275,0.219051,7.166278,6.861330,0.335443,6.861330,7.166278,0.010000,0.730000,16,57,15.884698,56.551389,15.884698,56.551389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.497209,-40.820259,42.591085,51.146338,0.000000,0.000000,0.000000,0.000000,3.099271,3.665335,5.575989,1.638701,0.193194,0.019675,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.729805,proposed,0,-126.340000,54.885000,-10.171030,-1.746511,-10.240000,-1.955000,0.068970,0.208489,7.532216,3.628881,-0.091484,3.628881,7.532216,0.060000,0.600000,9,89,9.124824,89.365032,9.124824,89.365032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.014431,-39.859046,39.137339,50.247813,0.000000,0.000000,0.000000,0.000000,2.864674,3.437380,5.556857,1.421573,0.194571,0.015715,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.739806,proposed,0,-126.340000,54.885000,-10.079184,-1.712018,-10.150000,-1.945000,0.070816,0.232982,8.691018,-0.762370,0.274453,-0.762370,8.691018,0.080000,0.710000,-3,110,-3.437564,109.640737,-3.437564,109.640737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.975740,-40.365515,38.326271,52.805691,0.000000,0.000000,0.000000,0.000000,2.979999,3.350820,5.556185,1.827100,0.326584,0.038543,0.893703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.749637,proposed,0,-126.340000,54.885000,-9.986690,-1.682965,-10.060000,-1.955000,0.073310,0.272035,9.361904,-1.799193,0.457422,-1.799193,9.361904,0.030000,0.880000,-2,108,-2.251602,107.812689,-2.251602,107.812689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.068754,-41.383523,35.536648,52.994916,0.000000,0.000000,0.000000,0.000000,2.918526,3.307181,5.559905,1.600686,0.329291,0.022545,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.759688,proposed,0,-126.340000,54.885000,-9.889730,-1.658257,-9.960000,-1.955000,0.070270,0.296743,9.544873,0.091484,0.884349,0.091484,9.544873,0.000000,0.940000,3,85,2.957925,84.633993,2.957925,84.633993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.962891,-42.065099,36.715424,52.612141,0.000000,0.000000,0.000000,0.000000,2.927163,3.368912,5.564931,1.760700,0.369596,0.033007,0.500557,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.769669,proposed,0,-126.340000,54.885000,-9.790909,-1.638724,-9.860000,-1.935000,0.069091,0.296276,9.910810,3.750861,0.396432,3.750861,9.910810,-0.030000,0.920000,8,51,8.436172,50.721842,8.436172,50.721842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.527415,-41.639647,36.614274,47.818549,0.000000,0.000000,0.000000,0.000000,2.654690,3.273170,5.551802,1.485008,0.201188,0.020814,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.779637,proposed,0,-126.340000,54.885000,-9.689552,-1.624186,-9.750000,-1.895000,0.060448,0.270814,9.666852,5.214611,0.579401,5.214611,9.666852,0.010000,0.740000,10,46,9.598215,46.449534,9.598215,46.449534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.242807,-39.954768,37.953757,45.922293,0.000000,0.000000,0.000000,0.000000,2.803815,3.372549,5.569280,1.659249,0.204633,0.027865,0.500702,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.789712,proposed,0,-126.340000,54.885000,-9.584241,-1.614520,-9.650000,-1.855000,0.065759,0.240480,10.154769,1.555235,0.396432,1.555235,10.154769,0.020000,0.530000,7,88,7.479580,87.782415,7.479580,87.782415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.879577,-38.447946,36.831635,46.012155,0.000000,0.000000,0.000000,0.000000,2.744207,3.218183,5.547494,1.448957,0.207126,0.015997,0.502026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.799681,proposed,0,-126.340000,54.885000,-9.477079,-1.609904,-9.530000,-1.875000,0.052921,0.265096,11.374561,-3.384923,0.335443,-3.384923,11.374561,0.030000,0.700000,-4,110,-4.493378,109.666492,-4.493378,109.666492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.611329,-38.809541,38.617191,52.320183,0.000000,0.000000,0.000000,0.000000,2.888355,3.325153,5.547111,1.487084,0.213059,0.013750,0.500471,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.809669,proposed,0,-126.340000,54.885000,-9.366612,-1.610174,-9.410000,-1.915000,0.043388,0.304826,12.472374,-5.031642,0.396432,-5.031642,12.472374,0.020000,0.950000,-12,104,-12.320426,103.659939,-12.320426,103.659939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.466173,-39.826313,35.900306,53.241782,0.000000,0.000000,0.000000,0.000000,2.890133,3.323486,5.540323,1.414800,0.296828,0.014456,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.819702,proposed,0,-126.340000,54.885000,-9.252380,-1.615323,-9.280000,-1.945000,0.027620,0.329677,12.167426,-3.262944,0.396432,-3.262944,12.167426,-0.040000,0.980000,0,84,0.102502,84.440900,0.102502,84.440900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.972650,-40.498148,34.055986,49.390015,0.000000,0.000000,0.000000,0.000000,2.713641,3.169150,5.540290,1.405297,0.203140,0.015464,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.829718,proposed,0,-126.340000,54.885000,-9.134927,-1.625278,-9.150000,-1.955000,0.015073,0.329722,12.655342,0.884349,0.884349,0.884349,12.655342,-0.060000,0.900000,4,52,4.136759,52.455627,4.136759,52.455627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.504156,-39.576940,36.422467,45.675655,0.000000,0.000000,0.000000,0.000000,2.706037,3.179495,5.554510,1.404259,0.154812,0.012335,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.839715,proposed,0,-126.340000,54.885000,-9.014168,-1.639934,-9.020000,-1.945000,0.005832,0.305066,12.655342,2.104141,0.152474,2.104141,12.655342,-0.030000,0.720000,5,51,5.100913,50.634437,5.100913,50.634437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.283951,-37.680172,36.950701,43.558716,0.000000,0.000000,0.000000,0.000000,2.878197,3.274671,5.568869,1.418359,0.173285,0.015583,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.849804,proposed,0,-126.340000,54.885000,-8.888583,-1.659417,-8.890000,-1.945000,0.001417,0.285583,13.204249,-0.030495,0.335443,-0.030495,13.204249,0.050000,0.550000,-6,77,-6.327799,77.365520,-6.327799,77.365520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.768842,-36.177735,34.531617,42.697522,0.000000,0.000000,0.000000,0.000000,2.782777,3.056513,5.558037,1.416831,0.177563,0.014514,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.859806,proposed,0,-126.340000,54.885000,-8.760268,-1.683287,-8.750000,-1.965000,-0.010268,0.281713,13.204249,-4.604715,0.274453,-4.604715,13.204249,0.000000,0.600000,0,107,0.165492,107.420238,0.165492,107.420238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.032047,-36.429591,32.378571,45.647636,0.000000,0.000000,0.000000,0.000000,2.448618,2.944790,5.558359,1.415219,0.213580,0.014943,0.502077,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.869703,proposed,0,-126.340000,54.885000,-8.629464,-1.711259,-8.620000,-2.015000,-0.009464,0.303741,13.387218,-5.946486,0.640391,-5.946486,13.387218,-0.050000,0.820000,8,98,8.423025,98.335053,8.423025,98.335053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.462421,-37.227323,38.802563,54.287755,0.000000,0.000000,0.000000,0.000000,2.847002,3.435452,5.538998,1.402169,0.255447,0.014819,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.879807,proposed,0,-126.340000,54.885000,-8.491834,-1.744169,-8.470000,-2.065000,-0.021834,0.320831,13.448207,-4.299767,0.457422,-4.299767,13.448207,-0.020000,0.950000,8,70,8.229013,70.245208,8.229013,70.245208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.558958,-36.851090,39.887082,52.651554,0.000000,0.000000,0.000000,0.000000,3.008377,3.501715,5.559990,1.416764,0.220875,0.014774,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.889812,proposed,0,-126.340000,54.885000,-8.351411,-1.780951,-8.340000,-2.085000,-0.011411,0.304049,13.143259,-0.579401,0.762370,-0.579401,13.143259,0.000000,0.820000,15,45,15.056907,45.186104,15.056907,45.186104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.187253,-35.950385,37.061408,47.021481,0.000000,0.000000,0.000000,0.000000,2.822424,3.302675,5.559147,1.417206,0.180269,0.015680,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.899802,proposed,0,-126.340000,54.885000,-8.206967,-1.821707,-8.200000,-2.085000,-0.006967,0.263293,13.753155,0.213464,0.640391,0.213464,13.753155,0.040000,0.740000,10,37,10.434238,37.233654,10.434238,37.233654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.404883,-34.086838,38.398258,44.575479,0.000000,0.000000,0.000000,0.000000,2.955253,3.380223,5.559852,1.418045,0.179032,0.014996,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.909805,proposed,0,-126.340000,54.885000,-8.058033,-1.866392,-8.050000,-2.105000,-0.008033,0.238608,14.485031,-3.262944,0.518412,-3.262944,14.485031,0.050000,0.470000,6,82,5.501441,84.232207,5.501441,84.232207,0.000000,-1.998553,0.000000,64.000000,0.000000,0.000000,-33.007132,-32.627769,42.749146,47.983126,0.000000,0.000000,0.000000,0.000000,2.919701,3.332479,5.558267,1.416443,0.190675,0.014219,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.919727,proposed,0,-126.340000,54.885000,-7.905945,-1.914398,-7.900000,-2.165000,-0.005945,0.250602,16.009771,-7.715185,0.823360,-7.715185,16.009771,0.040000,0.590000,-5,110,-4.746989,109.540543,-4.746989,109.540543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.506033,-32.910373,44.663463,54.689033,0.000000,0.000000,0.000000,0.000000,3.053285,3.426677,5.548250,1.423615,0.217094,0.019488,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.929801,proposed,0,-126.340000,54.885000,-7.747027,-1.966718,-7.730000,-2.245000,-0.017027,0.278282,16.253729,-9.117946,0.762370,-9.117946,16.253729,0.000000,0.820000,0,102,-0.318895,101.840786,-0.318895,101.840786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.573878,-34.060867,43.941253,58.543932,0.000000,0.000000,0.000000,0.000000,3.220556,3.608554,5.557788,1.416925,0.226453,0.016506,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.939803,proposed,0,-126.340000,54.885000,-7.584730,-2.022044,-7.560000,-2.305000,-0.024730,0.282956,16.558677,-5.275601,0.762370,-5.275601,16.558677,0.000000,0.940000,2,57,2.459115,56.895897,2.459115,56.895897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.284751,-34.661975,44.584965,56.941521,0.000000,0.000000,0.000000,0.000000,3.242828,3.625936,5.557642,1.415974,0.241029,0.014925,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.949802,proposed,0,-126.340000,54.885000,-7.417907,-2.080543,-7.390000,-2.335000,-0.027907,0.254457,16.497687,-0.335443,0.823360,-0.335443,16.497687,0.000000,0.790000,10,23,10.093244,22.765657,10.093244,22.765657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.638782,-33.699165,44.416606,52.231491,0.000000,0.000000,0.000000,0.000000,3.088898,3.611925,5.556626,1.416785,0.178282,0.014881,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.959802,proposed,0,-126.340000,54.885000,-7.246464,-2.142044,-7.210000,-2.335000,-0.036464,0.192956,16.680656,0.396432,0.762370,0.396432,16.680656,0.000000,0.500000,14,33,14.383955,33.495316,14.383955,33.495316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.514438,-31.643072,52.268828,56.915986,0.000000,0.000000,0.000000,0.000000,3.481041,4.122709,5.557265,1.417222,0.172975,0.015532,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.969801,proposed,0,-126.340000,54.885000,-7.070445,-2.206321,-7.030000,-2.365000,-0.040445,0.158679,17.412531,-4.421746,0.823360,-4.421746,17.412531,0.040000,0.370000,6,78,5.939425,79.691840,5.939425,79.691840,0.000000,-1.196524,0.000000,64.000000,0.000000,0.000000,-23.101574,-29.828366,56.513046,60.131535,0.000000,0.000000,0.000000,0.000000,3.531361,3.999414,5.556321,1.418032,0.176685,0.015525,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.979806,proposed,0,-126.340000,54.885000,-6.889696,-2.273219,-6.850000,-2.445000,-0.039696,0.171781,18.632323,-10.337738,0.762370,-10.337738,18.632323,0.040000,0.520000,-4,109,-3.653710,108.915770,-3.653710,108.915770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.788926,-29.596254,57.894960,66.432899,0.000000,0.000000,0.000000,0.000000,3.735191,4.047460,5.557243,1.417266,0.217070,0.013907,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.989705,proposed,0,-126.340000,54.885000,-6.706318,-2.341742,-6.650000,-2.545000,-0.056318,0.203258,19.181230,-10.703675,1.250287,-10.703675,19.181230,-0.010000,0.770000,-1,99,-0.612361,98.577150,-0.612361,98.577150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.539828,-30.245358,55.473897,68.438879,0.000000,0.000000,0.000000,0.000000,3.820411,4.142522,5.539495,1.406970,0.220867,0.016722,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.999808,proposed,0,-126.340000,54.885000,-6.514562,-2.413831,-6.450000,-2.625000,-0.064562,0.211169,19.486178,-6.434403,1.067318,-6.434403,19.486178,-0.020000,0.900000,4,54,3.655387,50.428563,3.655387,50.428563,0.000000,3.148587,0.000000,64.000000,0.000000,0.000000,-15.106965,-30.562236,53.791299,64.484823,0.000000,0.000000,0.000000,0.000000,3.739646,4.022744,5.559709,1.416342,0.232161,0.016395,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.009799,proposed,0,-126.340000,54.885000,-6.320357,-2.487049,-6.250000,-2.665000,-0.070357,0.177951,18.571334,-0.701380,1.311276,-0.701380,18.571334,0.000000,0.750000,16,11,16.259594,10.663982,16.259594,10.663982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.416597,-29.384621,51.878026,57.118651,0.000000,0.000000,0.000000,0.000000,3.453304,3.903700,5.557453,1.417292,0.175892,0.014511,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.019803,proposed,0,-126.340000,54.885000,-6.121448,-2.562032,-6.060000,-2.675000,-0.061448,0.112968,18.998261,-0.152474,0.640391,-0.152474,18.998261,0.030000,0.430000,17,26,16.544905,25.782233,16.544905,25.782233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.755033,-26.438418,59.608829,63.526977,0.000000,0.000000,0.000000,0.000000,3.798845,4.415291,5.557844,1.418496,0.177470,0.016661,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.029801,proposed,0,-126.340000,54.885000,-5.918226,-2.638421,-5.870000,-2.715000,-0.048226,0.076579,19.242219,-4.970653,0.884349,-4.970653,19.242219,0.070000,0.290000,13,71,12.994669,74.395472,12.994669,74.395472,0.000000,-3.613239,0.000000,64.000000,0.000000,0.000000,-16.888348,-24.861559,64.926003,66.760775,0.000000,0.000000,0.000000,0.000000,3.971393,4.348483,5.557821,1.417456,0.177992,0.015158,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.039803,proposed,0,-126.340000,54.885000,-5.710626,-2.716033,-5.670000,-2.795000,-0.040626,0.078967,20.523001,-10.764665,1.067318,-10.764665,20.523001,0.080000,0.450000,2,108,1.969082,108.298877,1.969082,108.298877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.774013,-23.796595,66.643079,71.734626,0.000000,0.000000,0.000000,0.000000,4.205968,4.346216,5.557137,1.417225,0.239234,0.014620,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.049801,proposed,0,-126.340000,54.885000,-5.498883,-2.794574,-5.460000,-2.905000,-0.038883,0.110426,21.559824,-12.655342,1.128308,-12.655342,21.559824,0.060000,0.740000,-3,101,-2.675911,101.367019,-2.675911,101.367019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.508243,-23.844946,63.962487,74.238416,0.000000,0.000000,0.000000,0.000000,4.321400,4.439117,5.557328,1.422347,0.252923,0.016204,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.059805,proposed,0,-126.340000,54.885000,-5.282945,-2.873859,-5.240000,-2.995000,-0.042945,0.121141,20.888939,-7.044299,1.494245,-7.044299,20.888939,0.010000,0.890000,15,56,14.607331,42.408413,14.607331,42.408413,0.000000,13.958605,0.000000,64.000000,0.000000,0.000000,-8.578899,-24.255041,60.797131,70.269104,0.000000,0.000000,0.000000,0.000000,4.271312,4.284967,5.556396,1.415253,0.240065,0.014108,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.069803,proposed,0,-126.340000,54.885000,-5.063162,-2.953561,-5.030000,-3.035000,-0.033162,0.081439,20.279043,-0.762370,1.128308,-0.762370,20.279043,0.030000,0.770000,27,11,26.714780,-4.220446,26.714780,-4.220446,0.000000,15.587464,0.000000,64.000000,0.000000,0.000000,-11.801229,-22.420095,61.198179,63.403005,0.000000,0.000000,0.000000,0.000000,4.023735,4.253220,5.558539,1.416854,0.177989,0.015339,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.079804,proposed,0,-126.340000,54.885000,-4.839533,-3.033484,-4.820000,-3.035000,-0.019533,0.001516,20.583991,1.555235,1.006328,1.555235,20.583991,0.130000,0.430000,19,-2,18.994178,-1.707278,18.994178,-1.707278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.028525,-20.132321,68.991240,71.810602,0.000000,0.000000,0.000000,0.000000,4.245550,4.684496,5.558517,1.417323,0.179460,0.015952,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.089803,proposed,0,-126.340000,54.885000,-4.612331,-3.113338,-4.610000,-3.055000,-0.002331,-0.058338,21.132897,-2.775027,1.006328,-2.775027,21.132897,0.180000,0.180000,10,43,9.713064,50.796917,9.713064,50.796917,0.000000,-7.504196,0.000000,64.000000,0.000000,0.000000,-9.715525,-18.593582,84.774169,83.692094,0.000000,0.000000,0.000000,0.000000,5.305863,5.232030,5.556406,1.418191,0.178704,0.014492,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.099687,proposed,0,-126.340000,54.885000,-4.384332,-3.191985,-4.380000,-3.125000,-0.004332,-0.066985,22.108731,-10.520706,1.189297,-10.520706,22.108731,0.130000,0.290000,5,88,5.428064,105.044855,5.428064,105.044855,0.000000,-16.752133,0.000000,64.000000,0.000000,0.000000,-3.592651,-15.947817,87.257730,86.698305,0.000000,0.000000,0.000000,0.000000,5.638243,5.607033,5.596937,1.464559,0.237347,0.019519,0.500238,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.109687,proposed,0,-126.340000,54.885000,-4.150453,-3.270996,-4.160000,-3.255000,0.009547,-0.015996,21.986752,-15.765812,1.433256,-15.765812,21.986752,0.090000,0.530000,13,108,13.115446,107.751337,13.115446,107.751337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.076616,-12.560155,84.386211,88.320732,0.000000,0.000000,0.000000,0.000000,5.671960,5.794703,5.548646,1.656062,0.283586,0.028144,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.119649,proposed,0,-126.340000,54.885000,-3.914456,-3.348903,-3.940000,-3.405000,0.025544,0.056097,21.315866,-13.692166,1.067318,-13.692166,21.315866,0.080000,0.810000,26,97,26.064742,97.065646,26.064742,97.065646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.360119,-8.762343,84.874464,88.815739,0.000000,0.000000,0.000000,0.000000,5.831004,5.909073,5.580772,1.498238,0.261676,0.017813,0.500593,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.129671,proposed,0,-126.340000,54.885000,-3.674239,-3.426220,-3.720000,-3.495000,0.045761,0.068780,20.583991,-7.105289,1.006328,-7.105289,20.583991,0.140000,0.920000,34,52,33.672020,33.125989,33.672020,33.125989,0.000000,18.939657,0.000000,64.000000,0.000000,0.000000,-7.829271,-4.159258,88.202876,90.630956,0.000000,0.000000,0.000000,0.000000,6.015862,5.989926,5.556267,1.787922,0.303268,0.031344,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.139648,proposed,0,-126.340000,54.885000,-3.432571,-3.501880,-3.510000,-3.525000,0.077429,0.023120,20.157064,0.640391,1.555235,0.640391,20.157064,0.220000,0.750000,37,7,36.537083,-20.937078,36.537083,-20.937078,0.000000,28.002724,0.000000,64.000000,0.000000,0.000000,-10.699401,-0.256144,92.919877,95.651321,0.000000,0.000000,0.000000,0.000000,6.142453,5.943242,5.560876,1.515231,0.209643,0.020486,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.149662,proposed,0,-126.340000,54.885000,-3.187704,-3.576267,-3.300000,-3.515000,0.112296,-0.061267,21.742793,3.079975,1.311276,3.079975,21.742793,0.270000,0.410000,23,-18,22.714996,-18.264790,22.714996,-18.264790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.211301,1.275187,98.483906,101.039476,0.000000,0.000000,0.000000,0.000000,6.328717,6.091085,5.554218,1.489089,0.203359,0.014619,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.159704,proposed,0,-126.340000,54.885000,-2.940116,-3.649051,-3.070000,-3.515000,0.129884,-0.134051,24.060398,-0.884349,1.616224,-0.884349,24.060398,0.280000,0.100000,1,27,0.687113,36.373571,0.687113,36.373571,0.000000,-9.638361,0.000000,64.000000,0.000000,0.000000,-4.066245,2.253933,112.229119,112.740823,0.000000,0.000000,0.000000,0.000000,7.296979,6.981035,5.545058,1.418509,0.151369,0.012472,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.169730,proposed,0,-126.340000,54.885000,-2.691220,-3.719655,-2.820000,-3.575000,0.128780,-0.144655,25.158211,-9.178935,1.677214,-9.178935,25.158211,0.160000,0.110000,2,72,1.754985,105.864048,1.754985,105.864048,0.000000,-34.128838,0.000000,64.000000,0.000000,0.000000,2.456048,4.676327,112.429118,113.469000,0.000000,0.000000,0.000000,0.000000,7.505334,7.563961,5.545170,1.424396,0.184920,0.013665,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.179725,proposed,0,-126.340000,54.885000,-2.441638,-3.787769,-2.560000,-3.715000,0.118362,-0.072769,26.499982,-16.192739,1.311276,-16.192739,26.499982,0.080000,0.380000,-1,106,-1.238098,106.184069,-1.238098,106.184069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.300933,9.839995,109.046266,117.780659,0.000000,0.000000,0.000000,0.000000,7.443313,8.012947,5.547324,1.420910,0.191187,0.013534,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.189803,proposed,0,-126.340000,54.885000,-2.188888,-3.853898,-2.280000,-3.885000,0.091112,0.031102,27.109878,-16.924615,1.677214,-16.924615,27.109878,0.040000,0.690000,-2,106,-2.241809,106.001274,-2.241809,106.001274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.002979,14.879544,108.631769,121.216662,0.000000,0.000000,0.000000,0.000000,7.566434,8.306615,5.560402,1.428701,0.261702,0.015061,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.199732,proposed,0,-126.340000,54.885000,-1.939086,-3.916330,-2.020000,-4.015000,0.080914,0.098670,26.378003,-12.167426,2.287110,-12.167426,26.378003,0.020000,0.910000,10,84,10.364256,84.224815,10.364256,84.224815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.603791,20.644075,110.353834,126.427075,0.000000,0.000000,0.000000,0.000000,7.781622,8.622833,5.545109,1.409116,0.223505,0.015300,0.500132,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.209719,proposed,0,-126.340000,54.885000,-1.687368,-3.976184,-1.760000,-4.085000,0.072632,0.108816,24.914252,-3.628881,1.738204,-3.628881,24.914252,0.040000,0.890000,28,39,27.694283,16.944195,27.694283,16.944195,0.000000,22.280621,0.000000,64.000000,0.000000,0.000000,-20.290764,26.113542,108.236284,128.772428,0.000000,0.000000,0.000000,0.000000,7.523362,8.566863,5.552968,1.409917,0.147938,0.014264,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.219813,proposed,0,-126.340000,54.885000,-1.432857,-4.033456,-1.500000,-4.075000,0.067143,0.041544,24.426336,3.811850,1.982162,3.811850,24.426336,0.110000,0.640000,30,-6,30.049409,-27.073855,30.049409,-27.073855,0.000000,21.298670,0.000000,64.000000,0.000000,0.000000,-31.017857,29.363491,102.673570,126.237865,0.000000,0.000000,0.000000,0.000000,6.839296,7.992219,5.569354,1.419212,0.176642,0.014701,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.229725,proposed,0,-126.340000,54.885000,-1.183140,-4.086346,-1.260000,-4.035000,0.076860,-0.051346,25.524149,4.726694,2.287110,4.726694,25.524149,0.220000,0.290000,10,-10,9.825410,-9.841401,9.825410,-9.841401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.310348,30.312886,107.421356,130.393188,0.000000,0.000000,0.000000,0.000000,6.985254,8.084949,5.549045,1.409014,0.144000,0.016729,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.239803,proposed,0,-126.340000,54.885000,-0.929876,-4.136505,-0.980000,-4.035000,0.050124,-0.101505,27.414826,-1.250287,2.226120,-1.250287,27.414826,0.200000,0.070000,-11,35,-10.740722,57.745577,-10.740722,57.745577,0.000000,-22.586977,0.000000,64.000000,0.000000,0.000000,-35.849186,31.234877,116.902235,136.909706,0.000000,0.000000,0.000000,0.000000,7.759394,8.873804,5.557537,1.417650,0.176878,0.015730,0.502179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.249802,proposed,0,-126.340000,54.885000,-0.679543,-4.182481,-0.700000,-4.125000,0.020457,-0.057481,28.573629,-10.276748,1.860183,-10.276748,28.573629,0.080000,0.140000,-14,80,-14.455306,105.380958,-14.455306,105.380958,0.000000,-25.222359,0.000000,64.000000,0.000000,0.000000,-32.661602,34.678520,110.182737,132.876722,0.000000,0.000000,0.000000,0.000000,7.412821,9.041175,5.557653,1.417175,0.226585,0.015373,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.259679,proposed,0,-126.340000,54.885000,-0.433572,-4.224006,-0.420000,-4.255000,-0.013572,0.030994,29.000556,-16.436698,1.799193,-16.436698,29.000556,0.030000,0.460000,-18,105,-17.724400,104.926537,-17.724400,104.926537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.601134,39.858758,111.282931,141.418469,0.000000,0.000000,0.000000,0.000000,7.537466,9.705025,5.539273,1.409691,0.192082,0.015893,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.269803,proposed,0,-126.340000,54.885000,-0.183164,-4.262381,-0.130000,-4.415000,-0.053164,0.152619,27.841753,-16.436698,1.860183,-16.436698,27.841753,0.000000,0.740000,-8,104,-8.410362,104.444253,-8.410362,104.444253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.045883,45.634286,119.370030,150.483969,0.000000,0.000000,0.000000,0.000000,7.787242,10.278354,5.559278,1.417656,0.334808,0.014431,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.279802,proposed,0,-126.340000,54.885000,0.062056,-4.295949,0.140000,-4.535000,-0.077944,0.239051,26.073055,-10.947634,1.982162,-10.947634,26.073055,-0.020000,0.910000,10,104,9.564511,103.988045,9.564511,103.988045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.479159,51.782686,128.307822,159.059300,0.000000,0.000000,0.000000,0.000000,7.825268,10.689394,5.557365,1.417030,0.285656,0.014274,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.289741,proposed,0,-126.340000,54.885000,0.303388,-4.324894,0.390000,-4.595000,-0.086612,0.270106,23.389512,-2.409089,2.104141,-2.409089,23.389512,-0.010000,0.950000,35,59,34.740279,37.385872,34.740279,37.385872,0.000000,21.602173,0.000000,64.000000,0.000000,0.000000,-56.849989,54.980858,129.217955,157.864744,0.000000,0.000000,0.000000,0.000000,7.509013,10.446219,5.548277,1.417045,0.327637,0.016465,0.501628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.299731,proposed,0,-126.340000,54.885000,0.543100,-4.349392,0.620000,-4.565000,-0.076900,0.215608,21.864772,6.129455,1.921172,6.129455,21.864772,0.060000,0.800000,43,14,43.317307,-20.721597,43.317307,-20.721597,0.000000,34.709642,0.000000,64.000000,0.000000,0.000000,-63.708897,54.456871,126.340846,155.674252,0.000000,0.000000,0.000000,0.000000,7.556659,9.860792,5.543193,1.408683,0.151994,0.015506,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.309693,proposed,0,-126.340000,54.885000,0.778975,-4.369104,0.840000,-4.475000,-0.061025,0.105896,20.340032,9.666852,2.043152,9.666852,20.340032,0.190000,0.470000,41,-25,40.554626,-24.768708,40.554626,-24.768708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.034072,50.451719,120.981837,153.137837,0.000000,0.000000,0.000000,0.000000,7.472165,9.430861,5.558372,1.418130,0.203445,0.015060,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.319741,proposed,0,-126.340000,54.885000,1.013264,-4.384082,1.060000,-4.405000,-0.046736,0.020918,21.254876,7.532216,1.921172,7.532216,21.254876,0.290000,0.080000,16,20,15.933148,25.667486,15.933148,25.667486,0.000000,-5.436194,0.000000,64.000000,0.000000,0.000000,-65.923476,46.046702,126.133149,161.568545,0.000000,0.000000,0.000000,0.000000,8.093471,10.007964,5.555821,1.418405,0.206395,0.015557,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.329802,proposed,0,-126.340000,54.885000,1.243848,-4.394025,1.300000,-4.405000,-0.056152,0.010975,23.999408,-2.409089,1.921172,-2.409089,23.999408,0.290000,0.070000,-20,65,-19.856357,104.345062,-19.856357,104.345062,0.000000,-39.113770,0.000000,64.000000,0.000000,0.000000,-60.512308,42.346228,126.627948,152.348463,0.000000,0.000000,0.000000,0.000000,8.524403,10.203455,5.557389,1.418420,0.215794,0.015247,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.339802,proposed,0,-126.340000,54.885000,1.468680,-4.398790,1.560000,-4.485000,-0.091320,0.086210,25.585138,-11.191592,1.494245,-11.191592,25.585138,0.120000,0.310000,-26,105,-26.016179,104.538656,-26.016179,104.538656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.639768,42.736704,123.578840,148.709471,0.000000,0.000000,0.000000,0.000000,8.431022,10.196676,5.557005,1.420618,0.214622,0.015506,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.349744,proposed,0,-126.340000,54.885000,1.687539,-4.398374,1.810000,-4.605000,-0.122461,0.206626,25.219201,-13.509197,1.494245,-13.509197,25.219201,0.040000,0.640000,-22,104,-21.639131,103.905572,-21.639131,103.905572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.699572,46.510975,126.669353,160.609555,0.000000,0.000000,0.000000,0.000000,8.729128,11.073995,5.548892,1.418498,0.335533,0.014837,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.359690,proposed,0,-126.340000,54.885000,1.901485,-4.392734,2.060000,-4.695000,-0.158515,0.302266,24.182377,-8.995966,2.165131,-8.995966,24.182377,-0.010000,0.850000,-12,103,-11.732947,103.361414,-11.732947,103.361414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.893179,52.643215,136.439681,170.838087,0.000000,0.000000,0.000000,0.000000,8.800596,11.647693,5.539351,1.409103,0.264351,0.015110,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.369807,proposed,0,-126.340000,54.885000,2.113601,-4.381562,2.290000,-4.735000,-0.176399,0.353438,21.254876,-1.067318,2.470079,-1.067318,21.254876,-0.040000,0.950000,16,73,16.304019,72.737419,16.304019,72.737419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.798543,56.346653,140.222548,172.109842,0.000000,0.000000,0.000000,0.000000,8.530039,11.589452,5.558492,1.419861,0.366961,0.015535,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.379743,proposed,0,-126.340000,54.885000,2.316202,-4.365192,2.500000,-4.695000,-0.183798,0.329808,19.242219,7.471226,1.372266,7.471226,19.242219,-0.010000,0.930000,31,28,30.730231,6.751629,30.730231,6.751629,0.000000,20.985789,0.000000,64.000000,0.000000,0.000000,-79.487656,55.790693,139.114970,169.355722,0.000000,0.000000,0.000000,0.000000,8.075918,11.020744,5.548987,1.427853,0.189929,0.016191,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.389804,proposed,0,-126.340000,54.885000,2.515189,-4.343119,2.670000,-4.585000,-0.154811,0.241881,17.107583,12.716332,1.799193,12.716332,17.107583,0.070000,0.570000,41,-6,40.875197,-5.956666,40.875197,-5.956666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.061005,51.730798,134.197217,163.343512,0.000000,0.000000,0.000000,0.000000,8.085886,10.383803,5.557245,1.429641,0.188077,0.016227,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.399703,proposed,0,-126.340000,54.885000,2.704633,-4.315962,2.840000,-4.485000,-0.135367,0.169038,15.399875,10.520706,1.311276,10.520706,15.399875,0.130000,0.260000,46,39,45.722804,39.433321,45.722804,39.433321,0.000000,-0.389987,0.000000,64.000000,0.000000,0.000000,-93.787411,47.969124,130.276341,160.869658,0.000000,0.000000,0.000000,0.000000,7.859992,10.216544,5.539800,1.410579,0.168499,0.016385,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.409806,proposed,0,-126.340000,54.885000,2.891175,-4.282657,3.010000,-4.425000,-0.118825,0.142343,16.070760,3.811850,1.982162,3.811850,16.070760,0.310000,0.250000,12,84,11.905459,101.745197,11.905459,101.745197,0.000000,-17.701863,0.000000,64.000000,0.000000,0.000000,-101.116068,43.936339,124.391646,148.929559,0.000000,0.000000,0.000000,0.000000,7.600702,10.067457,5.560395,1.423438,0.225770,0.017453,0.501809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.419728,proposed,0,-126.340000,54.885000,3.067387,-4.244440,3.180000,-4.425000,-0.112613,0.180560,18.083417,-2.104141,1.250287,-2.104141,18.083417,0.290000,0.510000,-14,105,-13.836689,105.266281,-13.836689,105.266281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.663578,41.855452,112.687402,135.032314,0.000000,0.000000,0.000000,0.000000,7.466486,9.451517,5.544786,1.412027,0.178944,0.014257,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.429806,proposed,0,-126.340000,54.885000,3.239002,-4.200025,3.370000,-4.435000,-0.130998,0.234975,19.059251,-2.043152,1.677214,-2.043152,19.059251,0.170000,0.770000,-18,105,-18.155309,105.302816,-18.155309,105.302816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.283885,41.601458,114.396838,134.345562,0.000000,0.000000,0.000000,0.000000,7.151356,9.462037,5.556976,1.419719,0.261534,0.015206,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.439805,proposed,0,-126.340000,54.885000,3.401633,-4.150403,3.570000,-4.415000,-0.168367,0.264597,18.144407,2.592058,2.043152,2.592058,18.144407,0.110000,0.930000,-11,79,-11.183232,78.828072,-11.183232,78.828072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.081549,41.837990,120.832229,138.117889,0.000000,0.000000,0.000000,0.000000,7.140503,9.599563,5.557477,1.420490,0.350187,0.016251,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.449804,proposed,0,-126.340000,54.885000,3.556428,-4.095258,3.750000,-4.355000,-0.193572,0.259742,17.046594,9.361904,2.287110,9.361904,17.046594,0.050000,0.870000,0,34,0.372477,32.763778,0.372477,32.763778,0.000000,1.064294,0.000000,64.000000,0.000000,0.000000,-109.083805,41.138598,122.086813,138.309204,0.000000,0.000000,0.000000,0.000000,7.492487,9.284869,5.561733,1.720660,0.235125,0.032124,2.283385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.459681,proposed,0,-126.340000,54.885000,3.701405,-4.035395,3.920000,-4.245000,-0.218595,0.209605,15.033937,14.302062,1.555235,14.302062,15.033937,0.040000,0.630000,12,14,12.499663,14.050721,12.499663,14.050721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.498446,39.058628,116.062824,133.303487,0.000000,0.000000,0.000000,0.000000,7.327466,8.585292,5.559361,1.530063,0.193854,0.020333,0.500298,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.469773,proposed,0,-126.340000,54.885000,3.841151,-3.968750,4.070000,-4.115000,-0.228849,0.146250,12.960290,12.716332,1.128308,12.716332,12.960290,0.060000,0.360000,20,52,20.367821,51.568556,20.367821,51.568556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.228963,37.189474,109.958657,126.482511,0.000000,0.000000,0.000000,0.000000,7.005648,8.146615,5.564525,1.770332,0.247803,0.043624,0.500621,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.479744,proposed,0,-126.340000,54.885000,3.970731,-3.897503,4.200000,-4.025000,-0.229269,0.127497,11.374561,6.251434,0.762370,6.251434,11.374561,0.080000,0.370000,23,97,22.984403,106.456546,22.984403,106.456546,0.000000,-9.887990,0.000000,64.000000,0.000000,0.000000,-120.817635,35.335466,102.698289,112.658910,0.000000,0.000000,0.000000,0.000000,6.553078,7.747591,5.550571,1.498896,0.238758,0.020302,0.500536,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.489745,proposed,0,-126.340000,54.885000,4.092014,-3.820727,4.300000,-3.985000,-0.207986,0.164273,9.056956,2.957996,1.616224,2.957996,9.056956,0.120000,0.610000,31,107,30.665331,106.637872,30.665331,106.637872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.157769,32.701097,100.535521,109.250521,0.000000,0.000000,0.000000,0.000000,6.310024,7.720190,5.565428,1.699513,0.291094,0.027941,0.501869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.499742,proposed,0,-126.340000,54.885000,4.204414,-3.738726,4.400000,-3.935000,-0.195586,0.196274,7.105289,4.360757,0.945339,4.360757,7.105289,0.170000,0.860000,34,100,34.233809,100.250173,34.233809,100.250173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.645171,31.669687,104.386459,116.349938,0.000000,0.000000,0.000000,0.000000,6.350747,8.079951,5.550508,1.456718,0.279416,0.018412,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.509745,proposed,0,-126.340000,54.885000,4.307878,-3.651517,4.470000,-3.845000,-0.162122,0.193483,6.373413,9.971800,1.006328,9.971800,6.373413,0.270000,0.940000,24,55,23.939540,51.002222,23.939540,51.002222,0.000000,4.247951,0.000000,64.000000,0.000000,0.000000,-125.456371,30.837097,102.574206,115.239219,0.000000,0.000000,0.000000,0.000000,6.141367,7.901878,5.546669,1.476940,0.243853,0.013509,0.500427,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.519777,proposed,0,-126.340000,54.885000,4.402497,-3.558952,4.540000,-3.715000,-0.137503,0.156048,6.068465,15.216906,0.823360,15.216906,6.068465,0.330000,0.770000,13,22,13.344153,22.355393,13.344153,22.355393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.111429,30.790829,97.873808,112.420137,0.000000,0.000000,0.000000,0.000000,5.746141,7.469601,5.539649,1.431868,0.142987,0.013469,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.529767,proposed,0,-126.340000,54.885000,4.487505,-3.461819,4.610000,-3.565000,-0.122495,0.103181,6.129455,17.107583,0.518412,17.107583,6.129455,0.240000,0.490000,17,31,16.832155,30.803741,16.832155,30.803741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.717162,30.498511,96.239251,112.176096,0.000000,0.000000,0.000000,0.000000,5.721429,7.366330,5.539133,1.418584,0.144482,0.013993,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.539900,proposed,0,-126.340000,54.885000,4.564271,-3.358349,4.680000,-3.415000,-0.115729,0.056651,5.824507,12.533363,0.701380,12.533363,5.824507,0.120000,0.310000,26,76,25.861934,85.605677,25.861934,85.605677,0.000000,-9.801936,0.000000,64.000000,0.000000,0.000000,-124.349483,30.199461,93.817809,105.933489,0.000000,0.000000,0.000000,0.000000,5.688207,7.231284,5.559863,1.425868,0.190819,0.014459,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.549767,proposed,0,-126.340000,54.885000,4.629806,-3.252945,4.740000,-3.325000,-0.110194,0.072055,5.763517,6.434403,0.701380,6.434403,5.763517,0.260000,0.480000,-1,107,-1.458274,107.282907,-1.458274,107.282907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.050646,28.049988,90.272960,97.125802,0.000000,0.000000,0.000000,0.000000,5.482037,6.929025,5.539979,1.412240,0.180949,0.014560,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.559766,proposed,0,-126.340000,54.885000,4.686919,-3.141580,4.800000,-3.265000,-0.113081,0.123420,5.153621,4.177788,0.579401,4.177788,5.153621,0.210000,0.750000,-3,107,-3.260450,107.023223,-3.260450,107.023223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.750088,25.793279,89.699229,102.007092,0.000000,0.000000,0.000000,0.000000,5.453754,6.930134,5.539592,1.468247,0.262507,0.015858,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.569889,proposed,0,-126.340000,54.885000,4.735203,-3.024300,4.840000,-3.195000,-0.104797,0.170700,3.506902,7.410237,0.945339,7.410237,3.506902,0.100000,0.890000,17,102,16.771367,102.117853,16.771367,102.117853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.891806,24.795233,93.230040,101.525460,0.000000,0.000000,0.000000,0.000000,5.863487,6.998941,5.557126,1.425407,0.252855,0.013940,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.579891,proposed,0,-126.340000,54.885000,4.773500,-2.904106,4.870000,-3.085000,-0.096500,0.180894,0.945339,12.777322,0.579401,12.777322,0.945339,0.050000,0.950000,39,58,39.311672,58.107785,39.311672,58.107785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.256638,23.020137,95.076888,102.687209,0.000000,0.000000,0.000000,0.000000,6.198973,6.937039,5.557782,1.423607,0.255745,0.014579,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.589767,proposed,0,-126.340000,54.885000,4.802180,-2.781370,4.880000,-2.925000,-0.077820,0.143630,-0.457422,17.839459,0.091484,17.839459,-0.457422,0.090000,0.770000,41,32,41.312083,31.988727,41.312083,31.988727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.751712,21.755635,95.360036,108.798658,0.000000,0.000000,0.000000,0.000000,6.141764,6.971169,5.552658,1.458591,0.203880,0.019685,0.500527,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.599743,proposed,0,-126.340000,54.885000,4.822002,-2.653464,4.880000,-2.735000,-0.057998,0.081536,-1.250287,18.327375,0.091484,18.327375,-1.250287,0.230000,0.540000,23,46,22.596406,46.112237,22.596406,46.112237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.766753,20.764158,89.689773,106.577570,0.000000,0.000000,0.000000,0.000000,5.705354,6.793348,5.557821,1.609560,0.218037,0.016741,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.609746,proposed,0,-126.340000,54.885000,4.832737,-2.521413,4.880000,-2.585000,-0.047263,0.063587,-0.701380,13.265238,0.274453,13.265238,-0.701380,0.280000,0.410000,0,91,-0.322580,101.777090,-0.322580,101.777090,0.000000,-10.664853,0.000000,64.000000,0.000000,0.000000,-107.084798,19.833232,83.262574,96.416189,0.000000,0.000000,0.000000,0.000000,5.140181,6.669004,5.573929,1.574709,0.232285,0.020477,0.500414,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.620544,proposed,0,-126.340000,54.885000,4.834184,-2.374809,4.890000,-2.475000,-0.055816,0.100191,0.640391,7.227268,-0.030495,7.227268,0.640391,0.210000,0.630000,-19,107,-18.609381,107.255870,-18.609381,107.255870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.729075,17.777935,80.003052,97.634023,0.000000,0.000000,0.000000,0.000000,5.047984,6.442571,5.574126,1.482524,0.253645,0.021575,0.500445,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.629743,proposed,0,-126.340000,54.885000,4.827239,-2.246773,4.890000,-2.405000,-0.062761,0.158227,-0.579401,6.434403,0.396432,6.434403,-0.579401,0.110000,0.790000,-7,107,-6.996487,107.463172,-6.996487,107.463172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.463678,17.141467,79.010496,93.737364,0.000000,0.000000,0.000000,0.000000,4.820262,6.288995,5.565996,1.501444,0.275975,0.028282,0.504114,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.639750,proposed,0,-126.340000,54.885000,4.811298,-2.104377,4.880000,-2.325000,-0.068702,0.220623,-2.714037,8.447060,0.457422,8.447060,-2.714037,0.080000,1.060000,7,107,6.552785,107.396735,6.552785,107.396735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.977086,17.024829,84.002911,94.986139,0.000000,0.000000,0.000000,0.000000,5.214651,6.447549,6.132315,1.573385,0.308191,0.026616,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008550,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.649747,proposed,0,-126.340000,54.885000,4.786825,-1.959062,4.850000,-2.325000,-0.063175,0.365938,-2.714037,8.447060,-0.091484,11.252582,-4.604715,0.070000,0.970000,1,107,0.917356,107.495959,0.917356,107.495959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.303456,17.460581,85.220651,93.121067,0.000000,0.000000,0.000000,0.000000,5.370643,6.392163,5.568996,1.747877,0.310987,0.037766,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.659748,proposed,0,-126.340000,54.885000,4.754007,-1.810853,4.810000,-2.075000,-0.055993,0.264147,-5.397580,15.277895,0.396432,15.277895,-5.397580,0.080000,1.020000,17,65,16.735754,64.912830,16.735754,64.912830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.129040,15.458330,78.708612,88.749991,0.000000,0.000000,0.000000,0.000000,5.100266,5.739663,5.583521,1.737642,0.310432,0.038223,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.669745,proposed,0,-126.340000,54.885000,4.713097,-1.660055,4.750000,-1.895000,-0.036903,0.234945,-6.678361,19.242219,0.213464,19.242219,-6.678361,0.080000,0.910000,23,41,23.443650,40.660654,23.443650,40.660654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.190940,14.607916,82.144593,92.103345,0.000000,0.000000,0.000000,0.000000,5.330257,5.907760,5.578679,1.514305,0.200754,0.030111,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.679780,proposed,0,-126.340000,54.885000,4.664140,-1.506240,4.690000,-1.665000,-0.025860,0.158760,-7.105289,18.571334,0.457422,18.571334,-7.105289,0.110000,0.620000,17,67,16.646763,66.935664,16.646763,66.935664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.815885,14.468363,79.358108,93.192720,0.000000,0.000000,0.000000,0.000000,5.225842,5.878041,7.179924,1.691149,0.205452,0.018680,0.501028,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.689738,proposed,0,-126.340000,54.885000,4.608012,-1.351376,4.620000,-1.545000,-0.011988,0.193624,-7.105289,14.302062,-0.030495,14.302062,-7.105289,0.130000,0.550000,5,108,5.496728,108.118314,5.496728,108.118314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.424709,12.574997,70.063839,81.422666,0.000000,0.000000,0.000000,0.000000,4.646260,5.388719,5.540187,1.427420,0.181726,0.012435,0.500402,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.699788,proposed,0,-126.340000,54.885000,4.544045,-1.193056,4.560000,-1.435000,-0.015955,0.241944,-6.129455,9.788831,-0.213464,9.788831,-6.129455,0.120000,0.780000,-12,108,-12.397433,107.877340,-12.397433,107.877340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.110588,8.978688,67.532873,85.952247,0.000000,0.000000,0.000000,0.000000,4.388854,5.225105,5.538113,1.419740,0.256517,0.012353,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.709763,proposed,0,-126.340000,54.885000,4.473593,-1.034107,4.510000,-1.315000,-0.036407,0.280893,-5.336590,11.191592,-0.091484,11.191592,-5.336590,0.110000,0.940000,-28,108,-28.372827,108.092087,-28.372827,108.092087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.050365,7.542777,66.594878,81.915661,0.000000,0.000000,0.000000,0.000000,4.216945,5.112884,5.539394,1.434506,0.218888,0.014396,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.719737,proposed,0,-126.340000,54.885000,4.396552,-0.873597,4.460000,-1.185000,-0.063448,0.311403,-5.031642,13.875134,0.579401,13.875134,-5.031642,0.050000,1.010000,-33,95,-32.758912,94.701630,-32.758912,94.701630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.640969,6.345328,67.880612,82.005212,0.000000,0.000000,0.000000,0.000000,4.431893,5.053959,5.538971,1.421428,0.199218,0.013377,0.500430,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.729737,proposed,0,-126.340000,54.885000,4.313034,-0.711285,4.410000,-1.025000,-0.096966,0.313715,-5.763517,17.534511,0.518412,17.534511,-5.763517,-0.050000,0.990000,-22,68,-21.628065,67.544508,-21.628065,67.544508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.526192,5.516876,70.627865,81.816740,0.000000,0.000000,0.000000,0.000000,4.816180,5.064891,5.539740,1.411094,0.173517,0.011523,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.739741,proposed,0,-126.340000,54.885000,4.223565,-0.547736,4.360000,-0.825000,-0.136435,0.277264,-6.800341,20.340032,0.152474,20.340032,-6.800341,-0.140000,0.820000,-9,57,-8.527668,56.758634,-8.527668,56.758634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.619192,5.721168,74.446551,81.357959,0.000000,0.000000,0.000000,0.000000,5.243148,5.289558,5.565995,1.419857,0.173309,0.015779,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.749904,proposed,0,-126.340000,54.885000,4.127027,-0.380633,4.290000,-0.615000,-0.162973,0.234367,-8.203101,20.462012,-0.518412,20.462012,-8.203101,-0.130000,0.680000,-5,66,-4.771497,65.525039,-4.771497,65.525039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.176793,5.592339,70.569417,78.024898,0.000000,0.000000,0.000000,0.000000,5.173371,5.106454,5.557566,1.419853,0.173751,0.014117,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.759773,proposed,0,-126.340000,54.885000,4.028213,-0.217622,4.210000,-0.415000,-0.181787,0.197378,-9.239925,18.022427,0.701380,18.022427,-9.239925,-0.050000,0.660000,-14,85,-13.962727,85.357405,-13.962727,85.357405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.521702,4.984143,62.474067,69.776376,0.000000,0.000000,0.000000,0.000000,4.697129,4.624104,5.539833,1.409987,0.140831,0.014026,0.500387,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.769889,proposed,0,-126.340000,54.885000,3.922180,-0.050005,4.120000,-0.235000,-0.197820,0.184995,-9.544873,15.460864,0.701380,15.460864,-9.544873,-0.090000,0.720000,-15,101,-14.933366,101.444830,-14.933366,101.444830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.774878,3.627774,56.852010,68.573926,0.000000,0.000000,0.000000,0.000000,4.298805,4.355486,5.556882,1.421415,0.200249,0.015888,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.779741,proposed,0,-126.340000,54.885000,3.814713,0.113550,4.040000,-0.075000,-0.225287,0.188550,-9.422894,15.277895,0.152474,15.277895,-9.422894,-0.110000,0.850000,-21,93,-21.235102,92.784301,-21.235102,92.784301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.836380,1.605023,53.466829,66.746206,0.000000,0.000000,0.000000,0.000000,4.075018,4.188538,5.545573,1.420794,0.225102,0.014225,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.789892,proposed,0,-126.340000,54.885000,3.700105,0.282173,3.950000,0.115000,-0.249895,0.167173,-9.910810,17.839459,-0.335443,17.839459,-9.910810,-0.130000,0.910000,-21,64,-21.095524,64.019879,-21.095524,64.019879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.417194,0.710580,52.062295,63.849620,0.000000,0.000000,0.000000,0.000000,3.985070,4.072768,5.558663,1.420988,0.202405,0.016501,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.799892,proposed,0,-126.340000,54.885000,3.583803,0.448196,3.850000,0.325000,-0.266197,0.123196,-11.130602,21.315866,0.518412,21.315866,-11.130602,-0.150000,0.770000,-12,42,-12.489875,42.393439,-12.489875,42.393439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.912294,2.122032,53.550860,62.472023,0.000000,0.000000,0.000000,0.000000,4.082968,4.063642,5.557170,1.417225,0.175350,0.015580,0.500377,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.809773,proposed,0,-126.340000,54.885000,3.466026,0.611960,3.740000,0.525000,-0.273974,0.086960,-11.679509,21.010918,1.311276,21.010918,-11.679509,-0.130000,0.590000,-14,56,-14.114932,56.150390,-14.114932,56.150390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.133007,4.233517,55.187480,69.170746,0.000000,0.000000,0.000000,0.000000,4.167203,4.308537,5.576022,1.480105,0.198528,0.016087,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.819742,proposed,0,-126.340000,54.885000,3.344786,0.776700,3.630000,0.725000,-0.285214,0.051700,-12.533363,17.412531,0.030495,17.412531,-12.533363,-0.110000,0.550000,-15,86,-14.886230,85.769427,-14.886230,85.769427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.897878,5.600400,52.335431,65.551079,0.000000,0.000000,0.000000,0.000000,4.008416,4.332982,5.547542,1.753138,0.246150,0.029007,0.501154,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.829747,proposed,0,-126.340000,54.885000,3.221155,0.941351,3.510000,0.885000,-0.288845,0.056351,-11.862478,14.119093,0.274453,14.119093,-11.862478,-0.080000,0.660000,-29,104,-28.827070,103.597786,-28.827070,103.597786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.196937,5.272232,49.297408,63.010556,0.000000,0.000000,0.000000,0.000000,3.800284,4.170284,5.573236,1.508650,0.232617,0.018384,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.839741,proposed,0,-126.340000,54.885000,3.096182,1.104959,3.400000,1.035000,-0.303818,0.069959,-11.923467,13.326228,0.640391,13.326228,-11.923467,-0.140000,0.830000,-26,96,-25.569810,95.813606,-25.569810,95.813606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.204524,4.297054,49.252874,66.394336,0.000000,0.000000,0.000000,0.000000,3.804212,4.186589,5.551969,1.787241,0.322210,0.035095,0.501145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.849745,proposed,0,-126.340000,54.885000,2.970096,1.267688,3.280000,1.185000,-0.309904,0.082688,-12.960290,16.131750,1.494245,16.131750,-12.960290,-0.190000,0.900000,-11,66,-11.466177,66.182634,-11.466177,66.182634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.038519,4.244913,47.738028,61.327960,0.000000,0.000000,0.000000,0.000000,3.770063,3.993011,5.558349,1.645685,0.231959,0.019970,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.859742,proposed,0,-126.340000,54.885000,2.843617,1.429068,3.160000,1.365000,-0.316383,0.064068,-13.692166,19.242219,0.823360,19.242219,-13.692166,-0.160000,0.800000,-9,45,-8.722943,45.424267,-8.722943,45.424267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.968471,5.136959,49.715540,64.760727,0.000000,0.000000,0.000000,0.000000,3.842176,4.045243,5.555111,1.460366,0.202237,0.015422,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.869774,proposed,0,-126.340000,54.885000,2.716684,1.589632,3.020000,1.545000,-0.303316,0.044632,-13.936124,19.181230,0.579401,19.181230,-13.936124,-0.150000,0.620000,-7,58,-7.144264,58.263884,-7.144264,58.263884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.485085,6.125891,49.791018,68.730959,0.000000,0.000000,0.000000,0.000000,3.844727,4.185061,5.540593,1.428237,0.140264,0.012982,0.500242,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.879776,proposed,0,-126.340000,54.885000,2.590630,1.748160,2.900000,1.715000,-0.309370,0.033160,-13.326228,14.850968,0.457422,14.850968,-13.326228,-0.110000,0.550000,-20,98,-19.828521,97.991479,-19.828521,97.991479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.504170,6.699616,47.215098,64.627177,0.000000,0.000000,0.000000,0.000000,3.660454,4.129847,5.537974,1.424220,0.161730,0.014001,0.500288,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.889817,proposed,0,-126.340000,54.885000,2.465098,1.905569,2.770000,1.845000,-0.304902,0.060569,-12.594353,10.642686,1.067318,10.642686,-12.594353,-0.110000,0.730000,-28,109,-28.146085,108.920738,-28.146085,108.920738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.939741,4.946126,47.584779,66.339507,0.000000,0.000000,0.000000,0.000000,3.602829,4.114073,5.568594,1.425697,0.256766,0.017079,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.899894,proposed,0,-126.340000,54.885000,2.340608,2.061679,2.660000,1.955000,-0.319392,0.106679,-11.801488,10.520706,1.006328,10.520706,-11.801488,-0.180000,0.890000,-27,109,-27.440140,108.634083,-27.440140,108.634083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.908110,3.837633,46.508702,66.206950,0.000000,0.000000,0.000000,0.000000,3.650522,4.097215,5.558196,1.424633,0.278013,0.014754,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.909901,proposed,0,-126.340000,54.885000,2.218971,2.214692,2.540000,2.095000,-0.321029,0.119692,-12.838311,13.265238,0.884349,13.265238,-12.838311,-0.220000,1.030000,-11,73,-11.363672,73.046949,-11.363672,73.046949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.976412,2.839138,47.064313,66.312466,0.000000,0.000000,0.000000,0.000000,3.809908,4.175026,5.557511,1.421926,0.254265,0.014487,0.500351,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.919893,proposed,0,-126.340000,54.885000,2.099993,2.365324,2.410000,2.265000,-0.310007,0.100324,-13.509197,17.290552,0.579401,17.290552,-13.509197,-0.190000,0.920000,-4,45,-3.897637,44.928527,-3.897637,44.928527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.719930,2.991504,53.708206,71.864035,0.000000,0.000000,0.000000,0.000000,4.093792,4.509167,5.557400,1.423276,0.180009,0.015096,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.929778,proposed,0,-126.340000,54.885000,1.985157,2.512144,2.290000,2.445000,-0.304843,0.067144,-14.119093,18.449355,0.640391,18.449355,-14.119093,-0.110000,0.670000,-5,52,-4.803468,52.449918,-4.803468,52.449918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.540868,2.921534,58.120504,76.967039,0.000000,0.000000,0.000000,0.000000,4.137147,4.697410,5.540853,1.408830,0.140320,0.015831,0.500458,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.939791,proposed,0,-126.340000,54.885000,1.872235,2.658488,2.170000,2.605000,-0.297765,0.053488,-13.265238,14.607010,0.640391,14.607010,-13.265238,-0.070000,0.560000,-16,91,-15.536327,91.266830,-15.536327,91.266830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.211756,2.554343,58.520702,73.582019,0.000000,0.000000,0.000000,0.000000,3.888583,4.519508,5.548646,1.422851,0.193398,0.015021,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.949893,proposed,0,-126.340000,54.885000,1.762228,2.803616,2.050000,2.735000,-0.287772,0.068616,-11.435550,10.215758,0.701380,10.215758,-11.435550,-0.080000,0.690000,-29,109,-28.743882,108.657062,-28.743882,108.657062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.602879,0.681627,56.563570,71.295819,0.000000,0.000000,0.000000,0.000000,3.693819,4.397936,5.557652,1.421831,0.231263,0.015261,0.502286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.959893,proposed,0,-126.340000,54.885000,1.657667,2.944681,1.950000,2.845000,-0.292333,0.099681,-10.093779,9.544873,0.945339,9.544873,-10.093779,-0.170000,0.880000,-27,107,-27.159665,106.663198,-27.159665,106.663198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.480868,-1.092666,54.928346,72.235479,0.000000,0.000000,0.000000,0.000000,3.736883,4.441051,5.558675,1.420571,0.266894,0.017073,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.969891,proposed,0,-126.340000,54.885000,1.557881,3.083040,1.850000,2.965000,-0.292119,0.118040,-10.398727,12.350394,1.128308,12.350394,-10.398727,-0.210000,0.990000,-14,73,-14.344988,73.456376,-14.344988,73.456376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.956220,-2.661539,53.353387,70.926145,0.000000,0.000000,0.000000,0.000000,3.838716,4.456904,5.557581,1.420473,0.270438,0.015506,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.979890,proposed,0,-126.340000,54.885000,1.463266,3.218647,1.740000,3.125000,-0.276734,0.093647,-11.496540,16.680656,0.823360,16.680656,-11.496540,-0.190000,0.900000,1,41,1.301081,40.812427,1.301081,40.812427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.689861,-3.666758,57.940548,71.692371,0.000000,0.000000,0.000000,0.000000,4.024478,4.713603,5.557748,1.421894,0.181602,0.015514,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.989889,proposed,0,-126.340000,54.885000,1.374237,3.351423,1.640000,3.315000,-0.265763,0.036423,-10.947634,17.900448,0.823360,17.900448,-10.947634,-0.110000,0.660000,-5,44,-4.871980,44.201806,-4.871980,44.201806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.183193,-4.425883,60.001901,74.980351,0.000000,0.000000,0.000000,0.000000,3.912127,4.733407,5.557254,1.420099,0.181159,0.016402,0.500491,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.999891,proposed,0,-126.340000,54.885000,1.291172,3.481331,1.550000,3.475000,-0.258828,0.006331,-9.788831,15.033937,0.762370,15.033937,-9.788831,-0.070000,0.510000,-15,77,-14.792361,76.823876,-14.792361,76.823876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.278703,-5.165802,62.236089,73.052766,0.000000,0.000000,0.000000,0.000000,3.649815,4.601205,5.556081,1.421857,0.179360,0.015189,0.500452,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.009889,proposed,0,-126.340000,54.885000,1.214497,3.608240,1.470000,3.605000,-0.255503,0.003240,-7.959143,10.886644,1.128308,10.886644,-7.959143,-0.090000,0.610000,-24,101,-24.052433,100.688711,-24.052433,100.688711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.380721,-6.461376,58.322221,67.655225,0.000000,0.000000,0.000000,0.000000,3.425378,4.208229,5.558267,1.420197,0.205952,0.015347,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.019892,proposed,0,-126.340000,54.885000,1.144519,3.732195,1.400000,3.715000,-0.255481,0.017195,-7.044299,8.873987,0.762370,8.873987,-7.044299,-0.140000,0.810000,-21,99,-20.571644,99.122099,-20.571644,99.122099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.656720,-8.050828,54.890920,67.025530,0.000000,0.000000,0.000000,0.000000,3.256847,4.147002,5.557902,1.420167,0.231568,0.014365,0.500417,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.029773,proposed,0,-126.340000,54.885000,1.082330,3.851663,1.340000,3.825000,-0.257670,0.026663,-6.922320,11.069613,0.457422,11.069613,-6.922320,-0.160000,0.920000,-11,70,-11.381084,69.778070,-11.381084,69.778070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.464894,-9.452064,52.925147,64.330071,0.000000,0.000000,0.000000,0.000000,3.230427,4.086268,5.548462,1.420855,0.292865,0.014709,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.039892,proposed,0,-126.340000,54.885000,1.026127,3.970890,1.270000,3.965000,-0.243873,0.005890,-6.800341,14.911958,0.762370,14.911958,-6.800341,-0.150000,0.840000,-2,40,-2.306532,40.132643,-2.306532,40.132643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.139549,-9.921921,55.898210,63.569880,0.000000,0.000000,0.000000,0.000000,3.391766,4.213727,5.557318,1.419012,0.177843,0.015135,0.500283,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.049893,proposed,0,-126.340000,54.885000,0.978321,4.085618,1.220000,4.115000,-0.241679,-0.029382,-6.251434,16.192739,0.701380,16.192739,-6.251434,-0.100000,0.630000,-3,42,-2.982423,41.922081,-2.982423,41.922081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.061775,-9.730913,58.996803,68.649293,0.000000,0.000000,0.000000,0.000000,3.529055,4.339046,5.556887,1.418619,0.180418,0.014626,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.059888,proposed,0,-126.340000,54.885000,0.938518,4.197177,1.170000,4.255000,-0.231482,-0.057823,-4.909663,12.960290,0.396432,12.960290,-4.909663,-0.050000,0.510000,-12,74,-12.142143,74.189986,-12.142143,74.189986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.212170,-9.182805,59.446503,65.821641,0.000000,0.000000,0.000000,0.000000,3.631218,4.043302,5.560457,1.419268,0.180589,0.015960,0.500164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.069890,proposed,0,-126.340000,54.885000,0.906926,4.305708,1.130000,4.375000,-0.223074,-0.069292,-3.384923,9.178935,0.335443,9.178935,-3.384923,-0.050000,0.590000,-17,96,-17.493469,95.679563,-17.493469,95.679563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.140988,-9.442562,53.363764,56.362221,0.000000,0.000000,0.000000,0.000000,3.411813,3.558355,5.557677,1.420225,0.192350,0.014847,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.079891,proposed,0,-126.340000,54.885000,0.883823,4.411113,1.100000,4.455000,-0.216177,-0.043887,-1.921172,8.325081,0.884349,8.325081,-1.921172,-0.100000,0.780000,-14,86,-14.291494,86.349987,-14.291494,86.349987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.624417,-10.414907,47.215261,53.799587,0.000000,0.000000,0.000000,0.000000,3.098839,3.423318,5.555812,1.420076,0.229738,0.014522,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.089767,proposed,0,-126.340000,54.885000,0.869539,4.512174,1.080000,4.555000,-0.210461,-0.042826,-2.104141,10.337738,0.396432,10.337738,-2.104141,-0.110000,0.850000,0,61,-0.281526,60.880329,-0.281526,60.880329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.436646,-11.046979,48.124037,51.779143,0.000000,0.000000,0.000000,0.000000,3.123988,3.403926,5.539167,1.406812,0.142655,0.017339,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.099749,proposed,0,-126.340000,54.885000,0.863909,4.611275,1.070000,4.685000,-0.206091,-0.073725,-1.189297,13.387218,0.274453,13.387218,-1.189297,-0.080000,0.750000,1,39,1.323988,38.636383,1.323988,38.636383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.547276,-10.988837,52.379893,55.388232,0.000000,0.000000,0.000000,0.000000,3.259576,3.643559,5.539738,1.407286,0.142117,0.012886,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.109767,proposed,0,-126.340000,54.885000,0.867327,4.707692,1.070000,4.815000,-0.202673,-0.107308,-1.189297,13.631176,-0.335443,13.631176,-1.189297,-0.020000,0.570000,5,46,5.050559,46.418163,5.050559,46.418163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.901828,-9.867565,59.390227,63.706081,0.000000,0.000000,0.000000,0.000000,3.663241,3.944174,5.540360,1.406958,0.134560,0.014304,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.119896,proposed,0,-126.340000,54.885000,0.880166,4.802111,1.070000,4.935000,-0.189834,-0.132889,1.067318,11.252582,-0.335443,11.252582,1.067318,0.000000,0.500000,-5,67,-5.494273,67.368812,-5.494273,67.368812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.525901,-8.629671,58.564183,60.437916,0.000000,0.000000,0.000000,0.000000,3.680020,3.623932,5.556915,1.416011,0.179878,0.015906,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.129890,proposed,0,-126.340000,54.885000,0.902200,4.892289,1.100000,5.035000,-0.197800,-0.142711,2.043152,7.166278,-0.091484,7.166278,2.043152,0.000000,0.570000,-6,92,-6.401676,91.591107,-6.401676,91.591107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.730578,-7.492669,53.538027,52.320635,0.000000,0.000000,0.000000,0.000000,3.509398,3.380950,5.556477,1.415954,0.191828,0.014497,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.139889,proposed,0,-126.340000,54.885000,0.933651,4.979612,1.130000,5.105000,-0.196349,-0.125388,3.079975,6.678361,0.457422,6.678361,3.079975,-0.010000,0.740000,-3,80,-3.247307,80.444944,-3.247307,80.444944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.704390,-7.560624,46.688266,46.747624,0.000000,0.000000,0.000000,0.000000,3.148757,3.066478,5.557658,1.414542,0.191361,0.015133,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.149894,proposed,0,-126.340000,54.885000,0.974602,5.064131,1.170000,5.185000,-0.195398,-0.120869,3.933829,8.630029,-0.274453,8.630029,3.933829,-0.010000,0.800000,1,56,1.241462,56.312859,1.241462,56.312859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.698478,-7.172133,50.434333,48.533618,0.000000,0.000000,0.000000,0.000000,3.299629,3.119196,5.555606,1.417139,0.177246,0.015044,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.159761,proposed,0,-126.340000,54.885000,1.024319,5.144749,1.220000,5.285000,-0.195681,-0.140251,4.116798,10.703675,-0.030495,10.703675,4.116798,0.000000,0.710000,10,42,10.184543,42.014243,10.184543,42.014243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.867127,-5.614090,55.409512,56.637246,0.000000,0.000000,0.000000,0.000000,3.474595,3.435319,5.548434,1.459549,0.188032,0.020223,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.169770,proposed,0,-126.340000,54.885000,1.084239,5.223831,1.270000,5.385000,-0.185761,-0.161169,3.933829,10.581696,-0.396432,10.581696,3.933829,-0.020000,0.560000,27,51,26.671549,51.395053,26.671549,51.395053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.314739,-2.950063,57.728649,62.507525,0.000000,0.000000,0.000000,0.000000,3.519718,3.751425,5.546860,1.463888,0.183194,0.018790,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.179767,proposed,0,-126.340000,54.885000,1.153608,5.300170,1.310000,5.475000,-0.156392,-0.174830,4.726694,7.715185,-0.152474,7.715185,4.726694,0.020000,0.530000,28,74,28.371367,73.667791,28.371367,73.667791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.758387,0.023625,59.003174,61.733027,0.000000,0.000000,0.000000,0.000000,3.645550,3.788027,5.539410,1.412154,0.152891,0.014099,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.189768,proposed,0,-126.340000,54.885000,1.232502,5.373984,1.380000,5.525000,-0.147498,-0.151016,5.641538,3.811850,-0.091484,3.811850,5.641538,0.120000,0.620000,18,98,17.734418,97.649537,17.734418,97.649537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.885355,2.238591,58.282182,57.595741,0.000000,0.000000,0.000000,0.000000,3.763334,3.704761,5.540837,1.408910,0.154266,0.014280,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.199903,proposed,0,-126.340000,54.885000,1.322074,5.446259,1.450000,5.575000,-0.127926,-0.128741,7.105289,3.201954,-0.396432,3.201954,7.105289,0.180000,0.780000,9,89,8.502026,89.233886,8.502026,89.233886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.879793,2.072230,54.604364,51.750639,0.000000,0.000000,0.000000,0.000000,3.668255,3.434576,5.569287,1.417977,0.227368,0.014993,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.209890,proposed,0,-126.340000,54.885000,1.419733,5.515086,1.530000,5.625000,-0.110267,-0.109914,8.447060,5.702528,-0.579401,5.702528,8.447060,0.130000,0.870000,15,60,14.626664,59.918838,14.626664,59.918838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.511429,2.262142,52.803138,50.304820,0.000000,0.000000,0.000000,0.000000,3.537634,3.164979,5.559243,1.418521,0.191991,0.015041,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.219766,proposed,0,-126.340000,54.885000,1.525372,5.580905,1.630000,5.695000,-0.104628,-0.114095,9.300914,9.422894,-0.945339,9.422894,9.300914,0.150000,0.780000,16,34,16.165711,33.761581,16.165711,33.761581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.773489,3.363925,58.480333,56.545884,0.000000,0.000000,0.000000,0.000000,3.763788,3.487506,5.540615,1.403770,0.148188,0.016033,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.229768,proposed,0,-126.340000,54.885000,1.641414,5.645388,1.740000,5.785000,-0.098586,-0.139612,10.520706,8.264091,-1.555235,8.264091,10.520706,0.160000,0.570000,14,56,13.674116,56.106407,13.674116,56.106407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.289868,6.195577,64.213577,66.462976,0.000000,0.000000,0.000000,0.000000,4.038248,3.979485,5.539644,1.406811,0.135083,0.013571,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.239893,proposed,0,-126.340000,54.885000,1.768009,5.708538,1.850000,5.845000,-0.081991,-0.136462,11.862478,4.665705,-1.494245,4.665705,11.862478,0.160000,0.510000,11,90,11.274522,90.070329,11.274522,90.070329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.529656,8.304452,58.887174,61.203040,0.000000,0.000000,0.000000,0.000000,3.813726,3.899688,5.557952,1.416405,0.187430,0.014832,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.249890,proposed,0,-126.340000,54.885000,1.901825,5.768894,1.990000,5.885000,-0.088175,-0.116106,13.143259,1.738204,-0.823360,1.738204,13.143259,0.150000,0.680000,9,100,9.177101,100.403576,9.177101,100.403576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.225742,8.576056,55.693223,57.372779,0.000000,0.000000,0.000000,0.000000,3.732089,3.879102,5.559202,1.417200,0.202895,0.015552,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.259788,proposed,0,-126.340000,54.885000,2.042744,5.826803,2.120000,5.905000,-0.077256,-0.078197,13.326228,2.043152,-1.372266,2.043152,13.326228,0.130000,0.860000,20,84,20.333865,84.270519,20.333865,84.270519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.224388,8.281830,56.494920,57.805221,0.000000,0.000000,0.000000,0.000000,3.811796,3.849285,5.539113,1.405152,0.207208,0.015266,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.269739,proposed,0,-126.340000,54.885000,2.192680,5.883283,2.270000,5.945000,-0.077320,-0.061717,14.363051,5.824507,-1.372266,5.824507,14.363051,0.160000,0.890000,19,50,18.925291,49.787523,18.925291,49.787523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.967550,8.651929,62.584373,64.239688,0.000000,0.000000,0.000000,0.000000,4.127353,4.069042,5.539724,1.407196,0.133612,0.015190,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.279891,proposed,0,-126.340000,54.885000,2.353902,5.939209,2.420000,6.005000,-0.066098,-0.065791,14.789979,7.654195,-1.250287,7.654195,14.789979,0.170000,0.720000,24,47,24.204672,46.565238,24.204672,46.565238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.281639,10.325184,69.297385,72.642586,0.000000,0.000000,0.000000,0.000000,4.454942,4.392235,5.559321,1.416335,0.176931,0.015529,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.289890,proposed,0,-126.340000,54.885000,2.520594,5.992738,2.580000,6.075000,-0.059406,-0.082262,15.887791,6.068465,-2.409089,6.068465,15.887791,0.200000,0.580000,19,69,19.414430,69.087538,19.414430,69.087538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.901819,11.856779,67.079973,72.217404,0.000000,0.000000,0.000000,0.000000,4.272325,4.469404,5.557067,1.414589,0.177312,0.015535,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.299895,proposed,0,-126.340000,54.885000,2.694943,6.044866,2.740000,6.115000,-0.045057,-0.070134,16.802635,2.775027,-2.104141,2.775027,16.802635,0.220000,0.610000,16,94,16.397659,94.283206,16.397659,94.283206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.989327,12.647218,62.656754,66.865772,0.000000,0.000000,0.000000,0.000000,4.109380,4.369428,5.558968,1.441003,0.191338,0.016238,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.309893,proposed,0,-126.340000,54.885000,2.876410,6.095637,2.920000,6.135000,-0.043590,-0.039363,18.327375,1.372266,-1.738204,1.372266,18.327375,0.220000,0.770000,10,94,10.237388,94.466981,10.237388,94.466981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.669288,12.152176,60.306002,63.708242,0.000000,0.000000,0.000000,0.000000,4.050840,4.282329,5.556787,1.415855,0.202724,0.015711,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.319894,proposed,0,-126.340000,54.885000,3.064871,6.145218,3.120000,6.155000,-0.055129,-0.009782,19.120240,2.348100,-1.799193,2.348100,19.120240,0.190000,0.870000,13,79,13.450575,79.365622,13.450575,79.365622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.353764,11.954523,59.702511,63.377349,0.000000,0.000000,0.000000,0.000000,4.045247,4.178555,5.558452,1.414785,0.200246,0.014902,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.329889,proposed,0,-126.340000,54.885000,3.259804,6.193673,3.320000,6.185000,-0.060196,0.008673,19.608157,5.336590,-2.165131,5.336590,19.608157,0.180000,0.860000,19,56,18.526526,56.133172,18.526526,56.133172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.243121,12.007270,60.390592,64.615063,0.000000,0.000000,0.000000,0.000000,4.030950,4.164796,5.556354,1.416996,0.177869,0.015784,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.339799,proposed,0,-126.340000,54.885000,3.459234,6.240743,3.520000,6.235000,-0.060766,0.005743,19.974095,6.068465,-2.287110,6.068465,19.974095,0.190000,0.730000,22,60,21.718980,59.713093,21.718980,59.713093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.781428,13.256117,63.356432,71.235980,0.000000,0.000000,0.000000,0.000000,4.132288,4.460721,5.556556,1.413620,0.177136,0.014104,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.349767,proposed,0,-126.340000,54.885000,3.665663,6.287220,3.730000,6.295000,-0.064337,-0.007780,20.279043,5.031642,-2.226120,5.031642,20.279043,0.230000,0.650000,20,74,20.094864,73.942077,20.094864,73.942077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.284394,13.689947,61.541801,69.410200,0.000000,0.000000,0.000000,0.000000,4.006509,4.475818,5.539216,1.416935,0.148232,0.016524,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.359766,proposed,0,-126.340000,54.885000,3.878210,6.333068,3.940000,6.335000,-0.061790,-0.001932,20.523001,3.384923,-1.738204,3.384923,20.523001,0.230000,0.690000,23,85,23.333976,84.641046,23.333976,84.641046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.403385,13.811958,59.815890,65.939842,0.000000,0.000000,0.000000,0.000000,3.948478,4.387689,5.539766,1.427269,0.138260,0.015938,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.369892,proposed,0,-126.340000,54.885000,4.098676,6.378820,4.160000,6.355000,-0.061324,0.023820,21.071908,2.165131,-1.982162,2.165131,21.071908,0.240000,0.780000,23,89,22.603237,88.879557,22.603237,88.879557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.123204,14.065136,58.965895,64.906279,0.000000,0.000000,0.000000,0.000000,3.924998,4.346777,5.560372,1.413628,0.188335,0.014811,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.379892,proposed,0,-126.340000,54.885000,4.321128,6.423432,4.370000,6.385000,-0.048872,0.038432,20.766960,3.018985,-1.982162,3.018985,20.766960,0.260000,0.840000,29,78,28.854023,77.916820,28.854023,77.916820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.223533,14.015093,57.601089,62.634449,0.000000,0.000000,0.000000,0.000000,3.869353,4.180264,5.557621,1.413417,0.190955,0.014930,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.389891,proposed,0,-126.340000,54.885000,4.547840,6.467569,4.590000,6.415000,-0.042160,0.052569,20.949928,4.848673,-2.409089,4.848673,20.949928,0.280000,0.840000,31,64,30.752040,63.518347,30.752040,63.518347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.510262,14.351914,59.536007,64.262421,0.000000,0.000000,0.000000,0.000000,3.969309,4.207026,5.556858,1.440705,0.175887,0.016577,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.399890,proposed,0,-126.340000,54.885000,4.778422,6.511332,4.810000,6.465000,-0.031578,0.046332,20.644980,5.885497,-2.775027,5.885497,20.644980,0.300000,0.760000,36,61,36.101310,60.964793,36.101310,60.964793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.886017,14.961268,63.081846,68.184579,0.000000,0.000000,0.000000,0.000000,4.180642,4.392004,5.557089,1.414071,0.175722,0.014590,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.409892,proposed,0,-126.340000,54.885000,5.012521,6.554823,5.020000,6.515000,-0.007479,0.039823,21.071908,4.787684,-2.104141,4.787684,21.071908,0.340000,0.670000,33,77,33.072915,77.278782,33.072915,77.278782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.779980,15.654423,65.823595,71.418918,0.000000,0.000000,0.000000,0.000000,4.355422,4.643201,5.557106,1.415243,0.177158,0.015377,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.419777,proposed,0,-126.340000,54.885000,5.246859,6.597612,5.290000,6.555000,-0.043141,0.042612,21.071908,4.787684,-1.982162,2.714037,21.803783,0.390000,0.660000,26,80,26.036573,79.698544,26.036573,79.698544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.607109,15.126533,63.249783,67.056928,0.000000,0.000000,0.000000,0.000000,4.277288,4.497917,5.524533,1.451246,0.176410,0.016508,0.500415,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.429770,proposed,0,-126.340000,54.885000,5.486292,6.640746,5.460000,6.575000,0.026292,0.065746,23.206544,2.653048,-2.287110,2.653048,23.206544,0.350000,0.770000,20,89,19.765450,89.212372,19.765450,89.212372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.719122,15.452288,62.000770,66.283044,0.000000,0.000000,0.000000,0.000000,4.263758,4.420595,5.536347,1.402531,0.162579,0.014620,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.439892,proposed,0,-126.340000,54.885000,5.731003,6.684394,5.700000,6.605000,0.031003,0.079394,23.084564,2.775027,-2.348100,2.775027,23.084564,0.330000,0.830000,25,85,25.097179,85.141868,25.097179,85.141868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.813029,14.740853,55.822972,59.571213,0.000000,0.000000,0.000000,0.000000,3.917496,4.033742,5.558601,1.412286,0.187637,0.015363,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.449892,proposed,0,-126.340000,54.885000,5.974469,6.727544,5.950000,6.635000,0.024469,0.092544,23.267533,4.482736,-2.897006,4.482736,23.267533,0.290000,0.860000,31,70,30.763208,70.092467,30.763208,70.092467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.706546,13.983397,54.908404,58.950915,0.000000,0.000000,0.000000,0.000000,3.827367,3.979175,5.555239,1.411305,0.174954,0.015474,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.459769,proposed,0,-126.340000,54.885000,6.216147,6.770249,6.190000,6.685000,0.026147,0.085249,24.548315,6.190445,-2.531068,6.190445,24.548315,0.180000,0.810000,37,60,36.849658,59.840957,36.849658,59.840957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.663490,13.414859,57.164576,63.446676,0.000000,0.000000,0.000000,0.000000,3.885676,4.200412,5.536000,1.407620,0.155250,0.018547,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.469847,proposed,0,-126.340000,54.885000,6.463560,6.813976,6.460000,6.735000,0.003560,0.078976,25.280190,6.251434,-2.531068,6.251434,25.280190,0.350000,0.700000,9,69,9.033508,68.686866,9.033508,68.686866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.043447,13.179762,60.827129,69.286509,0.000000,0.000000,0.000000,0.000000,4.102122,4.559465,5.558923,1.420458,0.175475,0.014948,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.479901,proposed,0,-126.340000,54.885000,6.710771,6.857807,6.730000,6.785000,-0.019229,0.072807,27.475816,4.604715,-2.714037,4.604715,27.475816,0.180000,0.700000,7,83,7.325217,82.812466,7.325217,82.812466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.468211,11.817118,57.966673,64.151198,0.000000,0.000000,0.000000,0.000000,4.051864,4.405867,5.558324,1.454413,0.173222,0.015540,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.489894,proposed,0,-126.340000,54.885000,6.956387,6.901618,7.010000,6.825000,-0.053613,0.076618,28.085712,3.628881,-2.957996,3.628881,28.085712,0.160000,0.780000,1,86,1.478320,85.629787,1.478320,85.629787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.749918,10.038397,53.955700,61.327546,0.000000,0.000000,0.000000,0.000000,3.596659,4.216159,5.558527,1.410641,0.186290,0.016558,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.499893,proposed,0,-126.340000,54.885000,7.201657,6.945746,7.300000,6.855000,-0.098343,0.090746,27.353837,3.506902,-3.140965,3.506902,27.353837,0.100000,0.830000,11,85,11.379631,84.626142,11.379631,84.626142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.613062,8.789514,53.482295,57.984695,0.000000,0.000000,0.000000,0.000000,3.601466,4.021145,5.556607,1.409694,0.188149,0.014515,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.509778,proposed,0,-126.340000,54.885000,7.443188,6.989683,7.580000,6.895000,-0.136812,0.094683,26.926909,4.665705,-3.201954,4.665705,26.926909,0.120000,0.860000,11,74,10.625057,73.913705,10.625057,73.913705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.824391,7.425596,55.765098,57.016071,0.000000,0.000000,0.000000,0.000000,3.817506,3.958948,5.549462,1.410699,0.176368,0.015605,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.519891,proposed,0,-126.340000,54.885000,7.688930,7.034988,7.860000,6.945000,-0.171070,0.089988,26.378003,6.617372,-2.714037,6.617372,26.378003,0.130000,0.830000,12,61,11.776466,60.829866,11.776466,60.829866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.560569,6.475301,56.668954,58.472264,0.000000,0.000000,0.000000,0.000000,3.915360,4.003263,5.557718,1.410971,0.177986,0.016570,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.529901,proposed,0,-126.340000,54.885000,7.930390,7.080201,8.120000,7.005000,-0.189610,0.075201,25.707117,6.678361,-3.201954,6.678361,25.707117,0.130000,0.660000,16,74,16.305438,74.415609,16.305438,74.415609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.738388,7.139152,61.509947,65.550453,0.000000,0.000000,0.000000,0.000000,4.248555,4.416209,5.556238,1.410691,0.179427,0.014335,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.539895,proposed,0,-126.340000,54.885000,8.169280,7.125718,8.380000,7.065000,-0.210720,0.060718,25.463159,5.641538,-3.323933,5.641538,25.463159,0.130000,0.680000,16,81,15.915867,81.320478,15.915867,81.320478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.579738,6.632701,59.711105,60.666599,0.000000,0.000000,0.000000,0.000000,4.269282,4.240451,5.558020,1.410646,0.176038,0.015728,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.549890,proposed,0,-126.340000,54.885000,8.405638,7.171625,8.630000,7.105000,-0.224362,0.066625,23.755450,5.214611,-2.836017,5.214611,23.755450,0.150000,0.760000,25,79,25.039744,79.166402,25.039744,79.166402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.679909,6.549255,56.424025,57.000467,0.000000,0.000000,0.000000,0.000000,4.040357,4.035337,5.556345,1.411482,0.174514,0.014558,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.559890,proposed,0,-126.340000,54.885000,8.639155,7.217935,8.870000,7.155000,-0.230845,0.062935,22.901596,4.909663,-2.775027,4.909663,22.901596,0.190000,0.730000,25,84,25.183487,84.199890,25.183487,84.199890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.706856,7.362639,55.654515,56.465279,0.000000,0.000000,0.000000,0.000000,3.925182,3.962468,5.557131,1.409318,0.172300,0.015036,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.569891,proposed,0,-126.340000,54.885000,8.869350,7.264617,9.100000,7.215000,-0.230650,0.049617,21.986752,5.092632,-2.409089,5.092632,21.986752,0.230000,0.820000,25,74,24.877965,74.072618,24.877965,74.072618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.911452,7.084349,50.672220,50.144999,0.000000,0.000000,0.000000,0.000000,3.636654,3.597111,5.557590,1.409974,0.178223,0.017039,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.579806,proposed,0,-126.340000,54.885000,9.093948,7.311250,9.310000,7.275000,-0.216052,0.036250,21.498835,6.495393,-2.470079,6.495393,21.498835,0.260000,0.800000,24,63,23.593008,63.025673,23.593008,63.025673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.650933,7.304938,50.698397,51.505158,0.000000,0.000000,0.000000,0.000000,3.568857,3.612349,5.557727,1.409378,0.176501,0.014463,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.589772,proposed,0,-126.340000,54.885000,9.315684,7.358445,9.530000,7.335000,-0.214316,0.023445,19.669147,7.654195,-2.226120,7.654195,19.669147,0.250000,0.730000,37,59,37.428693,58.604159,37.428693,58.604159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.967286,8.108882,52.117933,55.215664,0.000000,0.000000,0.000000,0.000000,3.666321,3.796407,5.538716,1.399585,0.152714,0.016443,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.599892,proposed,0,-126.340000,54.885000,9.536430,7.406675,9.740000,7.395000,-0.203570,0.011675,19.608157,5.763517,-2.470079,5.763517,19.608157,0.300000,0.660000,29,79,28.956427,79.070372,28.956427,79.070372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.629560,9.299240,56.442537,60.738141,0.000000,0.000000,0.000000,0.000000,3.878273,4.126193,5.555972,1.409226,0.172972,0.015248,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.609888,proposed,0,-126.340000,54.885000,9.749760,7.454573,9.940000,7.445000,-0.190240,0.009573,19.791126,3.262944,-2.531068,3.262944,19.791126,0.320000,0.720000,20,95,19.520183,95.081780,19.520183,95.081780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.174673,8.880136,50.541498,53.215345,0.000000,0.000000,0.000000,0.000000,3.545449,3.837137,5.558653,1.408866,0.189724,0.014643,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.619892,proposed,0,-126.340000,54.885000,9.958270,7.502720,10.150000,7.475000,-0.191730,0.027720,20.035084,3.018985,-2.592058,3.018985,20.035084,0.280000,0.840000,16,89,15.727548,89.172808,15.727548,89.172808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.279113,7.305620,46.241929,48.067829,0.000000,0.000000,0.000000,0.000000,3.248122,3.404976,5.557775,1.407670,0.201241,0.015122,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.629889,proposed,0,-126.340000,54.885000,10.161369,7.550993,10.350000,7.515000,-0.188631,0.035993,19.364199,4.543725,-2.226120,4.543725,19.364199,0.230000,0.900000,23,72,22.851504,72.362455,22.851504,72.362455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.794966,5.889294,45.572813,44.035083,0.000000,0.000000,0.000000,0.000000,3.197515,3.140533,5.556192,1.409129,0.176748,0.015213,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.639892,proposed,0,-126.340000,54.885000,10.359067,7.599398,10.540000,7.575000,-0.180933,0.024398,18.449355,6.678361,-1.921172,6.678361,18.449355,0.230000,0.840000,28,59,27.776044,59.194233,27.776044,59.194233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.877084,4.810509,50.193891,48.155778,0.000000,0.000000,0.000000,0.000000,3.531336,3.326967,5.557373,1.407033,0.174793,0.015129,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.649894,proposed,0,-126.340000,54.885000,10.550976,7.647836,10.730000,7.645000,-0.179024,0.002836,17.229563,7.349247,-1.982162,7.349247,17.229563,0.250000,0.720000,32,63,31.792190,62.703529,31.792190,62.703529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.554897,4.006892,54.554560,54.995034,0.000000,0.000000,0.000000,0.000000,3.879486,3.705134,5.555896,1.407823,0.176168,0.016059,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.659890,proposed,0,-126.340000,54.885000,10.736730,7.696199,10.910000,7.705000,-0.173270,-0.008801,16.924615,6.007476,-1.860183,6.007476,16.924615,0.280000,0.680000,26,77,25.903866,77.112430,25.903866,77.112430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.122444,2.496601,54.120599,53.827483,0.000000,0.000000,0.000000,0.000000,3.926736,3.713678,5.557912,1.406880,0.175121,0.016217,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.669890,proposed,0,-126.340000,54.885000,10.916361,7.744472,11.080000,7.745000,-0.163639,-0.000528,17.351542,3.079975,-2.165131,3.079975,17.351542,0.290000,0.720000,14,99,14.488207,99.279055,14.488207,99.279055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.566214,0.613466,48.999225,50.193016,0.000000,0.000000,0.000000,0.000000,3.581915,3.397503,5.558738,1.482440,0.194548,0.022089,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.679743,proposed,0,-126.340000,54.885000,11.087061,7.791835,11.250000,7.775000,-0.162939,0.016835,17.107583,2.592058,-2.165131,2.592058,17.107583,0.250000,0.850000,14,95,13.876998,95.082171,13.876998,95.082171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.523019,-2.737879,44.021553,48.408579,0.000000,0.000000,0.000000,0.000000,3.288810,3.209153,5.564111,1.457805,0.266601,0.019771,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.689769,proposed,0,-126.340000,54.885000,11.254197,7.839742,11.430000,7.815000,-0.175803,0.024742,16.558677,4.360757,-2.287110,4.360757,16.558677,0.200000,0.930000,18,75,17.829425,74.518484,17.829425,74.518484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.327521,-5.392815,44.649543,44.855085,0.000000,0.000000,0.000000,0.000000,3.328983,3.129357,5.545469,1.573277,0.253200,0.022850,0.500938,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.700357,proposed,0,-126.340000,54.885000,11.423332,7.889911,11.610000,7.885000,-0.186668,0.004911,16.009771,7.227268,-1.921172,7.227268,16.009771,0.180000,0.870000,19,54,19.250779,54.157276,19.250779,54.157276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.170009,-7.323055,49.280439,47.077712,0.000000,0.000000,0.000000,0.000000,3.649831,3.397099,5.572330,1.450965,0.199962,0.018675,0.500547,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.709738,proposed,0,-126.340000,54.885000,11.566733,7.933902,11.760000,7.955000,-0.193267,-0.021098,14.850968,8.203101,-2.226120,8.203101,14.850968,0.180000,0.730000,24,56,24.088204,55.888748,24.088204,55.888748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.596108,-8.400906,55.300598,53.859144,0.000000,0.000000,0.000000,0.000000,4.110376,3.851861,5.548266,1.769740,0.254447,0.038531,0.501122,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.719746,proposed,0,-126.340000,54.885000,11.712938,7.980262,11.920000,8.015000,-0.207062,-0.034738,14.607010,5.763517,-1.799193,5.763517,14.607010,0.200000,0.640000,16,83,16.386132,82.787303,16.386132,82.787303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.235825,-9.222564,53.959083,52.281604,0.000000,0.000000,0.000000,0.000000,4.139612,3.731215,5.559259,1.498647,0.192171,0.018370,0.500564,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.729737,proposed,0,-126.340000,54.885000,11.851799,8.025842,12.090000,8.055000,-0.238201,-0.029158,14.789979,2.897006,-2.043152,2.897006,14.789979,0.200000,0.630000,4,109,3.858753,108.878072,3.858753,108.878072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.681349,-11.023126,44.453024,45.862561,0.000000,0.000000,0.000000,0.000000,3.549875,3.186337,5.542190,1.756049,0.290908,0.034524,0.500487,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.739738,proposed,0,-126.340000,54.885000,11.983619,8.070651,12.240000,8.085000,-0.256381,-0.014349,13.936124,1.982162,-1.616224,1.982162,13.936124,0.140000,0.780000,8,105,8.154272,105.248952,8.154272,105.248952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.263614,-13.142540,40.165987,43.407359,0.000000,0.000000,0.000000,0.000000,3.261592,2.975135,5.543513,1.442235,0.279565,0.018946,0.500531,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.749742,proposed,0,-126.340000,54.885000,12.108238,8.114542,12.380000,8.125000,-0.271762,-0.010458,13.326228,4.299767,-1.311276,4.299767,13.326228,0.100000,1.000000,11,66,10.522225,65.767143,10.522225,65.767143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.894259,-14.451737,40.480954,38.175078,0.000000,0.000000,0.000000,0.000000,3.223808,2.828500,5.538764,1.453530,0.299506,0.014776,0.500252,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.759739,proposed,0,-126.340000,54.885000,12.225503,8.157353,12.520000,8.195000,-0.294497,-0.037647,12.228415,8.630029,-1.616224,8.630029,12.228415,0.100000,1.030000,13,22,12.536118,22.281578,12.536118,22.281578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.533829,-14.824461,50.236667,47.879021,0.000000,0.000000,0.000000,0.000000,3.822144,3.536328,5.528800,1.421500,0.159641,0.014016,0.500413,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.769737,proposed,0,-126.340000,54.885000,12.335475,8.198990,12.630000,8.285000,-0.294525,-0.086010,10.154769,9.361904,-1.494245,9.361904,10.154769,0.110000,0.610000,23,46,22.911686,45.884304,22.911686,45.884304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.795408,-11.058292,65.316346,72.611705,0.000000,0.000000,0.000000,0.000000,4.901436,4.526406,5.539375,1.411773,0.146916,0.013325,0.500316,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.779782,proposed,0,-126.340000,54.885000,12.438618,8.239514,12.740000,8.335000,-0.301382,-0.095486,9.361904,3.811850,-1.433256,3.811850,9.361904,0.140000,0.330000,17,91,17.365187,108.953809,17.365187,108.953809,0.000000,-18.069505,0.000000,64.000000,0.000000,0.000000,-84.269911,-8.338101,60.023959,65.717869,0.000000,0.000000,0.000000,0.000000,4.758149,4.346304,5.530122,1.400307,0.178306,0.012518,0.500397,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.789740,proposed,0,-126.340000,54.885000,12.533601,8.278260,12.850000,8.335000,-0.316399,-0.056740,9.361904,-2.348100,-1.433256,-2.348100,9.361904,0.180000,0.490000,1,109,1.320189,109.457205,1.320189,109.457205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.549178,-7.047108,51.315579,56.255552,0.000000,0.000000,0.000000,0.000000,4.009893,3.948234,5.534838,1.412933,0.200993,0.014801,0.500450,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.799737,proposed,0,-126.340000,54.885000,12.621717,8.315603,12.940000,8.305000,-0.318283,0.010603,8.873987,-3.872840,-1.128308,-3.872840,8.873987,0.120000,0.950000,2,109,1.506725,109.407522,1.506725,109.407522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.056345,-6.281910,50.320731,57.189429,0.000000,0.000000,0.000000,0.000000,3.823124,3.774634,5.528777,1.401160,0.223912,0.013235,0.500520,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.809889,proposed,0,-126.340000,54.885000,12.703827,8.351797,13.020000,8.295000,-0.316173,0.056797,7.227268,-0.396432,-0.091484,-0.396432,7.227268,0.060000,1.060000,17,93,16.753889,93.051954,16.753889,93.051954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.718194,-5.772638,50.216864,51.965144,0.000000,0.000000,0.000000,0.000000,3.905213,3.474228,5.560267,1.410034,0.254193,0.014313,0.505023,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.819738,proposed,0,-126.340000,54.885000,12.776441,8.385114,13.090000,8.305000,-0.313559,0.080114,5.275601,3.994819,-0.823360,3.994819,5.275601,0.080000,0.940000,27,68,27.220465,67.655257,27.220465,67.655257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.062012,-5.411179,53.962648,52.240654,0.000000,0.000000,0.000000,0.000000,4.148230,3.687591,5.539580,1.400479,0.166670,0.013258,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.829738,proposed,0,-126.340000,54.885000,12.843152,8.417000,13.140000,8.375000,-0.296848,0.042000,3.811850,7.715185,-1.006328,7.715185,3.811850,0.150000,0.990000,28,27,27.523483,26.769215,27.523483,26.769215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.648934,-7.066000,56.338702,59.546945,0.000000,0.000000,0.000000,0.000000,4.265882,4.206213,5.529163,1.401763,0.140540,0.012795,0.500546,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.839740,proposed,0,-126.340000,54.885000,12.902904,8.446809,13.180000,8.445000,-0.277096,0.001809,3.079975,8.142112,-0.579401,8.142112,3.079975,0.210000,0.700000,21,42,21.339275,42.016317,21.339275,42.016317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.035650,-6.668919,66.057332,79.843680,0.000000,0.000000,0.000000,0.000000,4.751662,5.122935,5.533213,1.412209,0.172032,0.015201,0.500562,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.849887,proposed,0,-126.340000,54.885000,12.956504,8.474783,13.220000,8.495000,-0.263496,-0.020217,3.018985,2.653048,-0.396432,2.653048,3.018985,0.220000,0.470000,12,87,11.841558,104.802473,11.841558,104.802473,0.000000,-17.786156,0.000000,64.000000,0.000000,0.000000,-62.174700,-7.589006,58.817306,74.071037,0.000000,0.000000,0.000000,0.000000,4.327787,4.817580,5.547846,1.409178,0.201314,0.013760,0.500348,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.859737,proposed,0,-126.340000,54.885000,13.001891,8.499625,13.250000,8.475000,-0.248109,0.024625,3.506902,-3.445913,-0.274453,-3.445913,3.506902,0.180000,0.630000,3,109,3.320492,108.811825,3.320492,108.811825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.673506,-9.371748,49.843961,68.386757,0.000000,0.000000,0.000000,0.000000,3.726613,4.210358,5.542763,1.399018,0.204456,0.014615,0.500234,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.869895,proposed,0,-126.340000,54.885000,13.041986,8.522730,13.300000,8.445000,-0.258014,0.077730,2.775027,-4.787684,-0.152474,-4.787684,2.775027,0.120000,0.890000,7,109,6.508037,108.996371,6.508037,108.996371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.730439,-10.500368,48.483686,64.917838,0.000000,0.000000,0.000000,0.000000,3.630645,4.012708,5.558743,1.411605,0.276416,0.015100,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.879887,proposed,0,-126.340000,54.885000,13.074922,8.542838,13.320000,8.415000,-0.245078,0.127838,2.043152,-2.775027,-0.823360,-2.775027,2.043152,0.100000,1.020000,10,109,9.832656,108.875363,9.832656,108.875363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.454954,-11.073835,48.880468,59.895301,0.000000,0.000000,0.000000,0.000000,3.725547,3.865434,5.559876,1.409933,0.263246,0.016329,0.502075,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.889892,proposed,0,-126.340000,54.885000,13.101592,8.560243,13.330000,8.425000,-0.228408,0.135243,-0.457422,2.348100,-0.579401,2.348100,-0.457422,0.080000,1.070000,30,64,30.363392,61.489498,30.363392,61.489498,0.000000,2.385865,0.000000,64.000000,0.000000,0.000000,-39.262210,-13.312419,47.450658,59.887244,0.000000,0.000000,0.000000,0.000000,3.839351,3.955675,5.557429,1.410352,0.271903,0.017115,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.899746,proposed,0,-126.340000,54.885000,13.121859,8.574602,13.320000,8.475000,-0.198141,0.099602,-1.921172,7.715185,0.457422,7.715185,-1.921172,0.140000,0.920000,35,24,35.154692,23.992258,35.154692,23.992258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.464440,-14.888582,58.092117,70.705135,0.000000,0.000000,0.000000,0.000000,4.394749,4.850453,5.547428,1.409292,0.188194,0.014480,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.909893,proposed,0,-126.340000,54.885000,13.136682,8.586382,13.310000,8.565000,-0.173318,0.021382,-2.287110,8.386070,0.030495,8.386070,-2.287110,0.250000,0.590000,20,37,20.219573,37.050025,20.219573,37.050025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.423208,-15.542211,73.269537,90.625332,0.000000,0.000000,0.000000,0.000000,4.932880,5.968190,5.558699,1.409795,0.178001,0.015919,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.919893,proposed,0,-126.340000,54.885000,13.145474,8.594890,13.300000,8.615000,-0.154526,-0.020110,-1.128308,3.018985,0.030495,3.018985,-1.128308,0.250000,0.470000,0,82,0.253681,86.432386,0.253681,86.432386,0.000000,-4.382361,0.000000,64.000000,0.000000,0.000000,-20.963485,-17.622092,74.596570,91.974654,0.000000,0.000000,0.000000,0.000000,4.652999,5.737108,5.557661,1.419799,0.177116,0.015519,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.929894,proposed,0,-126.340000,54.885000,13.148686,8.600214,13.300000,8.605000,-0.151314,-0.004786,-0.701380,-3.933829,-0.213464,-3.933829,-0.701380,0.160000,0.620000,-4,108,-3.908147,108.222836,-3.908147,108.222836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.422659,-19.006813,61.548928,79.457973,0.000000,0.000000,0.000000,0.000000,3.943374,4.744011,5.559244,1.412463,0.227733,0.015652,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.939888,proposed,0,-126.340000,54.885000,13.146518,8.602246,13.290000,8.555000,-0.143482,0.047246,-0.762370,-6.556382,-0.091484,-6.556382,-0.762370,0.050000,0.850000,3,109,2.645401,108.649546,2.645401,108.649546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.378667,-19.100779,52.686650,71.437110,0.000000,0.000000,0.000000,0.000000,3.525901,4.301899,5.557059,1.411183,0.251962,0.016256,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.949766,proposed,0,-126.340000,54.885000,13.139293,8.600930,13.280000,8.525000,-0.140707,0.075930,-1.494245,-3.567892,0.213464,-3.567892,-1.494245,0.040000,1.010000,6,93,5.561065,93.284142,5.561065,93.284142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.108724,-18.782232,44.677145,63.727607,0.000000,0.000000,0.000000,0.000000,3.499374,4.003383,5.540170,1.478235,0.211508,0.016438,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.959890,proposed,0,-126.340000,54.885000,13.126857,8.596055,13.260000,8.515000,-0.133143,0.081055,-3.140965,0.701380,0.518412,0.701380,-3.140965,0.040000,1.010000,16,55,16.388931,54.681398,16.388931,54.681398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.275773,-18.657614,43.639000,60.459427,0.000000,0.000000,0.000000,0.000000,3.541619,3.949890,5.557816,1.413668,0.202425,0.017155,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.969889,proposed,0,-126.340000,54.885000,13.109787,8.587650,13.230000,8.545000,-0.120213,0.042650,-3.933829,4.726694,0.518412,4.726694,-3.933829,0.080000,0.810000,16,31,16.218848,31.145001,16.218848,31.145001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.782869,-17.980168,52.229557,66.837012,0.000000,0.000000,0.000000,0.000000,3.965394,4.510178,5.555313,1.417647,0.177135,0.015857,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.979863,proposed,0,-126.340000,54.885000,13.088235,8.575630,13.190000,8.585000,-0.101765,-0.009370,-4.116798,3.567892,-0.091484,3.567892,-4.116798,0.100000,0.560000,10,54,10.394668,53.693269,10.394668,53.693269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.109818,-16.594009,65.894622,79.193440,0.000000,0.000000,0.000000,0.000000,4.182537,5.032066,5.557098,1.412531,0.177793,0.014471,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.989900,proposed,0,-126.340000,54.885000,13.062199,8.559792,13.160000,8.585000,-0.097801,-0.025208,-3.750861,-0.823360,0.213464,-0.823360,-3.750861,0.110000,0.520000,-2,89,-1.979028,89.368792,-1.979028,89.368792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.300847,-16.829743,56.690451,68.728548,0.000000,0.000000,0.000000,0.000000,3.491025,4.291448,5.558376,1.425779,0.191712,0.015401,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.999892,proposed,0,-126.340000,54.885000,13.032166,8.540231,13.130000,8.555000,-0.097834,-0.014769,-3.445913,-6.251434,0.518412,-6.251434,-3.445913,0.090000,0.700000,-10,109,-10.350917,109.169286,-10.350917,109.169286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.700823,-17.724051,49.166474,61.667551,0.000000,0.000000,0.000000,0.000000,3.094581,3.754796,5.556139,1.416935,0.236271,0.016490,0.504305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.009739,proposed,0,-126.340000,54.885000,12.998763,8.517193,13.100000,8.505000,-0.101237,0.012193,-2.470079,-6.678361,0.274453,-6.678361,-2.470079,0.030000,0.910000,-17,100,-16.719457,100.459072,-16.719457,100.459072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.709238,-18.715539,42.833152,57.232005,0.000000,0.000000,0.000000,0.000000,2.825656,3.521816,5.539384,1.402910,0.190660,0.015436,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.019889,proposed,0,-126.340000,54.885000,12.960593,8.489483,13.070000,8.465000,-0.109407,0.024483,-3.567892,-2.957996,0.396432,-2.957996,-3.567892,-0.010000,1.000000,-6,59,-6.060449,58.698725,-6.060449,58.698725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.959696,-18.843759,37.689861,51.891381,0.000000,0.000000,0.000000,0.000000,2.800912,3.300308,5.557012,1.412175,0.279187,0.014601,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.029893,proposed,0,-126.340000,54.885000,12.919471,8.458191,13.040000,8.465000,-0.120529,-0.006809,-4.055809,1.311276,0.213464,1.311276,-4.055809,-0.010000,0.850000,-4,28,-3.950891,28.242191,-3.950891,28.242191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.761303,-17.124529,43.400936,54.743735,0.000000,0.000000,0.000000,0.000000,3.300026,3.688866,5.556690,1.413087,0.177517,0.015070,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.039766,proposed,0,-126.340000,54.885000,12.875686,8.423400,13.000000,8.475000,-0.124314,-0.051600,-4.421746,1.921172,0.274453,1.921172,-4.421746,-0.010000,0.590000,-5,37,-4.554699,36.984240,-4.554699,36.984240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.176170,-14.639308,57.858301,72.131071,0.000000,0.000000,0.000000,0.000000,3.904119,4.461707,5.538446,1.404017,0.135331,0.014475,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.049891,proposed,0,-126.340000,54.885000,12.827688,8.383662,12.960000,8.465000,-0.132312,-0.081338,-4.848673,-3.140965,0.396432,-3.140965,-4.848673,-0.040000,0.470000,-4,82,-3.500570,82.426967,-3.500570,82.426967,0.000000,-0.442727,0.000000,64.000000,0.000000,0.000000,51.420039,-12.254197,55.786649,67.474778,0.000000,0.000000,0.000000,0.000000,3.621718,4.137113,5.849002,1.456606,0.204320,0.019246,0.500403,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.059742,proposed,0,-126.340000,54.885000,12.778176,8.341034,12.910000,8.415000,-0.131824,-0.073966,-4.848673,-8.081122,0.457422,-8.081122,-4.848673,-0.030000,0.630000,-10,107,-9.702795,106.972175,-9.702795,106.972175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.300731,-11.712665,47.873915,59.191967,0.000000,0.000000,0.000000,0.000000,3.115368,3.598157,5.547157,1.482503,0.244491,0.023968,0.500908,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.069751,proposed,0,-126.340000,54.885000,12.725217,8.293706,12.870000,8.335000,-0.144783,-0.041294,-5.153621,-9.300914,0.640391,-9.300914,-5.153621,-0.040000,0.880000,-11,94,-10.669038,94.398919,-10.669038,94.398919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.071469,-12.116543,44.299433,56.765366,0.000000,0.000000,0.000000,0.000000,2.884660,3.442869,5.576856,1.641074,0.279799,0.019575,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.079771,proposed,0,-126.340000,54.885000,12.669706,8.242268,12.820000,8.265000,-0.150294,-0.022732,-4.909663,-6.434403,0.884349,-6.434403,-4.909663,-0.050000,0.950000,-13,61,-13.420707,61.394512,-13.420707,61.394512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.256987,-11.770246,40.475295,52.308112,0.000000,0.000000,0.000000,0.000000,2.826039,3.302523,5.543559,1.746608,0.276549,0.035389,0.501123,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.089748,proposed,0,-126.340000,54.885000,12.612140,8.187029,12.770000,8.235000,-0.157860,-0.047971,-5.519559,-1.677214,0.579401,-1.677214,-5.519559,-0.070000,0.850000,-7,24,-7.071451,23.580734,-7.071451,23.580734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.285411,-10.665553,46.460454,55.753862,0.000000,0.000000,0.000000,0.000000,3.122110,3.604771,5.564254,1.498764,0.194689,0.022863,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.099742,proposed,0,-126.340000,54.885000,12.552354,8.127694,12.710000,8.225000,-0.157646,-0.097306,-6.739351,-0.762370,0.396432,-0.762370,-6.739351,-0.090000,0.570000,5,31,4.653536,30.816617,4.653536,30.816617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.890437,-7.813413,58.989119,71.935439,0.000000,0.000000,0.000000,0.000000,3.729356,4.225861,5.554209,1.568550,0.190724,0.015000,0.500415,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.109739,proposed,0,-126.340000,54.885000,12.490580,8.064350,12.650000,8.185000,-0.159420,-0.120650,-6.068465,-4.665705,0.457422,-4.665705,-6.068465,-0.050000,0.410000,-9,71,-8.889546,71.074874,-8.889546,71.074874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.417738,-5.548943,55.918354,66.983653,0.000000,0.000000,0.000000,0.000000,3.448442,4.074153,5.540051,1.431563,0.144273,0.013594,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.119780,proposed,0,-126.340000,54.885000,12.426714,7.996756,12.590000,8.115000,-0.163286,-0.118244,-5.946486,-10.093779,0.579401,-10.093779,-5.946486,-0.050000,0.530000,-15,103,-14.948930,102.758511,-14.948930,102.758511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.125012,-5.254865,50.666350,58.203528,0.000000,0.000000,0.000000,0.000000,3.118891,3.642897,5.540018,1.409657,0.163354,0.013355,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.129901,proposed,0,-126.340000,54.885000,12.360633,7.924635,12.540000,8.015000,-0.179367,-0.090365,-5.702528,-11.313571,0.640391,-11.313571,-5.702528,-0.070000,0.750000,-18,93,-18.209003,93.184094,-18.209003,93.184094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.180670,-6.032354,45.843039,56.196236,0.000000,0.000000,0.000000,0.000000,2.922877,3.404286,5.568113,1.421759,0.234261,0.015649,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.139901,proposed,0,-126.340000,54.885000,12.293803,7.849507,12.480000,7.935000,-0.186197,-0.085493,-5.885497,-9.056956,0.823360,-9.056956,-5.885497,-0.100000,0.910000,-14,56,-14.182609,56.290547,-14.182609,56.290547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.353858,-6.065643,42.066738,51.049363,0.000000,0.000000,0.000000,0.000000,2.669911,3.190130,5.557231,1.420171,0.194842,0.014395,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.149894,proposed,0,-126.340000,54.885000,12.225614,7.770652,12.420000,7.885000,-0.194386,-0.114348,-6.861330,-4.055809,0.579401,-4.055809,-6.861330,-0.130000,0.810000,-2,16,-1.716940,16.327493,-1.716940,16.327493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.679926,-4.887347,48.019333,55.287070,0.000000,0.000000,0.000000,0.000000,2.999118,3.446309,5.558418,1.420157,0.179689,0.015150,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.159893,proposed,0,-126.340000,54.885000,12.156085,7.688042,12.340000,7.845000,-0.183915,-0.156958,-7.227268,-2.531068,0.152474,-2.531068,-7.227268,-0.100000,0.520000,-1,20,-0.977485,20.055944,-0.977485,20.055944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.985098,-1.508039,60.548178,73.430331,0.000000,0.000000,0.000000,0.000000,3.607300,4.354756,5.557305,1.423819,0.178404,0.016861,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.169892,proposed,0,-126.340000,54.885000,12.085357,7.601803,12.270000,7.795000,-0.184643,-0.193197,-8.081122,-7.288257,0.335443,-7.288257,-8.081122,-0.070000,0.280000,0,65,-0.090548,73.422261,-0.090548,73.422261,0.000000,-8.366317,0.000000,64.000000,0.000000,0.000000,67.362932,1.746143,63.851368,74.783804,0.000000,0.000000,0.000000,0.000000,3.717540,4.622473,5.557458,1.421813,0.182420,0.014998,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.179893,proposed,0,-126.340000,54.885000,12.013511,7.512019,12.190000,7.685000,-0.176489,-0.172981,-7.349247,-12.960290,0.762370,-12.960290,-7.349247,-0.040000,0.390000,-12,109,-12.404015,109.071485,-12.404015,109.071485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.176560,3.758562,58.020047,63.498715,0.000000,0.000000,0.000000,0.000000,3.631413,4.318464,5.557521,1.447332,0.240227,0.018037,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.189888,proposed,0,-126.340000,54.885000,11.940680,7.418864,12.130000,7.555000,-0.189320,-0.136136,-7.044299,-15.704823,0.884349,-15.704823,-7.044299,-0.050000,0.680000,-17,108,-17.311008,107.570270,-17.311008,107.570270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.864850,4.318008,56.132366,63.871864,0.000000,0.000000,0.000000,0.000000,3.696432,4.328526,5.556724,1.419479,0.288022,0.014693,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.199894,proposed,0,-126.340000,54.885000,11.866807,7.322292,12.050000,7.445000,-0.183193,-0.122708,-6.495393,-11.679509,0.823360,-11.679509,-6.495393,-0.070000,0.960000,-19,63,-18.682171,46.734961,-18.682171,46.734961,0.000000,15.835310,0.000000,64.000000,0.000000,0.000000,64.696763,4.703936,51.729621,60.107647,0.000000,0.000000,0.000000,0.000000,3.426118,4.015117,5.557509,1.420033,0.255455,0.015344,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.209783,proposed,0,-126.340000,54.885000,11.792895,7.223696,11.980000,7.375000,-0.187105,-0.151304,-7.715185,-4.299767,0.823360,-4.299767,-7.715185,-0.130000,0.860000,1,18,0.734378,-12.451284,0.734378,-12.451284,0.000000,30.021554,0.000000,64.000000,0.000000,0.000000,65.292981,5.992592,58.906645,67.540443,0.000000,0.000000,0.000000,0.000000,3.606128,4.265746,5.540369,1.409201,0.150919,0.015242,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.219771,proposed,0,-126.340000,54.885000,11.717377,7.121066,11.910000,7.345000,-0.192623,-0.223934,-8.386070,-1.616224,0.640391,-1.616224,-8.386070,-0.100000,0.540000,4,-17,4.109820,-17.477888,4.109820,-17.477888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.166579,8.883319,66.654613,83.933241,0.000000,0.000000,0.000000,0.000000,4.009099,5.032929,5.539925,1.406558,0.133197,0.013767,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.229899,proposed,0,-126.340000,54.885000,11.639951,7.014023,11.820000,7.305000,-0.180049,-0.290977,-8.752008,-4.238777,0.274453,-4.238777,-8.752008,-0.050000,0.200000,0,23,0.355298,23.191130,0.355298,23.191130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.567353,13.012679,84.674526,103.174051,0.000000,0.000000,0.000000,0.000000,5.036185,6.254103,5.567893,1.419326,0.179963,0.015086,0.502669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.239894,proposed,0,-126.340000,54.885000,11.562702,6.905571,11.750000,7.215000,-0.187298,-0.309429,-8.142112,-13.448207,0.152474,-13.448207,-8.142112,-0.030000,0.160000,-13,68,-12.675403,98.430951,-12.675403,98.430951,0.000000,-30.239821,0.000000,64.000000,0.000000,0.000000,66.690726,16.637034,78.732643,91.832712,0.000000,0.000000,0.000000,0.000000,4.922067,6.053222,5.558179,1.421906,0.203134,0.015719,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.249895,proposed,0,-126.340000,54.885000,11.484591,6.794431,11.670000,7.035000,-0.185409,-0.240569,-6.739351,-20.827949,0.518412,-20.827949,-6.739351,-0.040000,0.390000,-28,108,-27.581776,107.705688,-27.581776,107.705688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.896419,20.161589,78.036986,89.178794,0.000000,0.000000,0.000000,0.000000,5.045273,6.183587,5.558082,1.421428,0.230237,0.016185,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.259892,proposed,0,-126.340000,54.885000,11.405692,6.680878,11.600000,6.835000,-0.194308,-0.154122,-7.105289,-23.572481,0.640391,-23.572481,-7.105289,-0.090000,0.730000,-22,108,-21.505699,107.630723,-21.505699,107.630723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.324871,23.611292,77.251468,90.587910,0.000000,0.000000,0.000000,0.000000,5.146562,6.436367,5.557200,1.421182,0.289091,0.015415,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.269892,proposed,0,-126.340000,54.885000,11.325912,6.564976,11.520000,6.635000,-0.194088,-0.070024,-8.447060,-20.401022,0.274453,-20.401022,-8.447060,-0.160000,0.950000,0,97,0.237468,96.941463,0.237468,96.941463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.952338,29.476497,75.336544,95.229259,0.000000,0.000000,0.000000,0.000000,4.974544,6.741334,5.556202,1.427397,0.302308,0.014821,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.279895,proposed,0,-126.340000,54.885000,11.245242,6.446927,11.430000,6.495000,-0.184758,-0.048073,-10.520706,-11.923467,0.335443,-11.923467,-10.520706,-0.120000,0.980000,19,52,18.647884,22.647316,18.647884,22.647316,0.000000,29.294147,0.000000,64.000000,0.000000,0.000000,56.821502,34.600094,75.421739,102.684828,0.000000,0.000000,0.000000,0.000000,4.854191,6.893359,5.556530,1.422238,0.244388,0.014652,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.289784,proposed,0,-126.340000,54.885000,11.164580,6.328297,11.330000,6.425000,-0.165420,-0.096703,-11.130602,-5.336590,0.152474,-5.336590,-11.130602,-0.020000,0.800000,17,7,16.503742,-24.208547,16.503742,-24.208547,0.000000,31.150010,0.000000,64.000000,0.000000,0.000000,52.629957,38.054660,86.615207,116.530649,0.000000,0.000000,0.000000,0.000000,5.383037,7.250094,5.556506,1.422149,0.181453,0.015992,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.299891,proposed,0,-126.340000,54.885000,11.081174,6.205294,11.220000,6.395000,-0.138826,-0.189706,-11.435550,-2.409089,0.945339,-2.409089,-11.435550,0.020000,0.450000,16,-28,16.118340,-28.320426,16.118340,-28.320426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.202127,39.132753,104.056742,131.470163,0.000000,0.000000,0.000000,0.000000,6.389497,8.033073,5.556309,1.431402,0.175946,0.016350,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.309741,proposed,0,-126.340000,54.885000,10.998871,6.083869,11.120000,6.345000,-0.121129,-0.261131,-10.276748,-6.495393,0.823360,-6.495393,-10.276748,0.040000,0.140000,2,17,1.601542,23.557561,1.601542,23.557561,0.000000,-6.877987,0.000000,64.000000,0.000000,0.000000,56.016803,40.440974,114.655903,140.775793,0.000000,0.000000,0.000000,0.000000,7.085725,8.651428,5.557594,1.445866,0.198575,0.015890,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.319774,proposed,0,-126.340000,54.885000,10.913954,5.958845,11.030000,6.225000,-0.116046,-0.266155,-9.666852,-15.460864,0.945339,-15.460864,-9.666852,0.030000,0.100000,-9,62,-8.964523,100.987768,-8.964523,100.987768,0.000000,-39.308194,0.000000,64.000000,0.000000,0.000000,60.538147,41.031605,103.748749,121.869942,0.000000,0.000000,0.000000,0.000000,6.719618,8.041154,5.538809,1.428570,0.165669,0.012821,0.500501,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.329771,proposed,0,-126.340000,54.885000,10.828151,5.833088,10.940000,6.025000,-0.111849,-0.191912,-8.691018,-23.694460,0.396432,-23.694460,-8.691018,0.050000,0.290000,-25,106,-24.977884,106.241081,-24.977884,106.241081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.578064,43.703381,99.521736,116.709008,0.000000,0.000000,0.000000,0.000000,6.586859,8.024638,5.538828,1.410030,0.170456,0.013021,0.500354,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.339899,proposed,0,-126.340000,54.885000,10.739945,5.704730,10.860000,5.775000,-0.120055,-0.070270,-8.447060,-27.048889,0.213464,-27.048889,-8.447060,0.020000,0.660000,-28,106,-27.884050,106.148657,-27.884050,106.148657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.200531,47.088635,98.137099,118.446302,0.000000,0.000000,0.000000,0.000000,6.655840,8.300544,5.570803,1.424248,0.292679,0.016130,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.349888,proposed,0,-126.340000,54.885000,10.651577,5.577382,10.780000,5.545000,-0.128423,0.032382,-8.752008,-22.718627,0.030495,-22.718627,-8.752008,-0.080000,0.900000,-13,106,-13.177497,105.815589,-13.177497,105.815589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.273115,53.370685,97.202758,124.706786,0.000000,0.000000,0.000000,0.000000,6.637895,8.726096,5.558762,1.433024,0.292981,0.014384,0.500520,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.359893,proposed,0,-126.340000,54.885000,10.561608,5.449316,10.690000,5.385000,-0.128392,0.064316,-10.215758,-13.753155,0.457422,-13.753155,-10.215758,-0.110000,0.990000,8,61,7.682513,30.524218,7.682513,30.524218,0.000000,30.291371,0.000000,64.000000,0.000000,0.000000,50.559366,58.179033,95.970787,131.063391,0.000000,0.000000,0.000000,0.000000,6.417592,8.923909,5.559659,1.424477,0.346163,0.015888,0.500533,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.369893,proposed,0,-126.340000,54.885000,10.470117,5.321015,10.580000,5.305000,-0.109883,0.016015,-11.618519,-4.177788,0.518412,-4.177788,-11.618519,-0.060000,0.840000,20,16,20.308094,-40.822962,20.308094,-40.822962,0.000000,56.638551,0.000000,64.000000,0.000000,0.000000,42.994322,59.607621,101.526624,141.738758,0.000000,0.000000,0.000000,0.000000,6.467376,8.973794,5.558149,1.425318,0.180615,0.015516,0.500304,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.379769,proposed,0,-126.340000,54.885000,10.378099,5.194215,10.460000,5.305000,-0.081901,-0.110785,-12.472374,1.616224,0.274453,1.616224,-12.472374,0.020000,0.520000,22,-29,22.491045,-70.498111,22.491045,-70.498111,0.000000,41.313700,0.000000,64.000000,0.000000,0.000000,38.044835,56.175512,107.816749,144.018176,0.000000,0.000000,0.000000,0.000000,6.610495,8.865623,5.540404,1.409997,0.154767,0.014802,0.500150,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.389770,proposed,0,-126.340000,54.885000,10.283131,5.065957,10.340000,5.325000,-0.056869,-0.259043,-12.289405,0.945339,1.433256,0.945339,-12.289405,0.050000,0.130000,17,-43,16.836048,-42.572312,16.836048,-42.572312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.036409,51.940736,123.586447,155.588799,0.000000,0.000000,0.000000,0.000000,7.541055,9.563164,5.539143,1.411743,0.177570,0.014667,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.399894,proposed,0,-126.340000,54.885000,10.185024,4.936481,10.230000,5.285000,-0.044976,-0.348519,-11.862478,-7.593205,0.762370,-7.593205,-11.862478,0.090000,0.010000,1,2,1.107511,30.990640,1.107511,30.990640,0.000000,-28.562952,0.000000,64.000000,0.000000,0.000000,44.586079,49.769312,133.731183,160.500903,0.000000,0.000000,0.000000,0.000000,8.381998,10.033263,5.565660,1.855927,0.266077,0.045092,0.500614,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.409741,proposed,0,-126.340000,54.885000,10.087592,4.811135,10.130000,5.165000,-0.042408,-0.353865,-10.154769,-16.680656,0.213464,-16.680656,-10.154769,0.090000,-0.030000,-22,47,-22.256480,104.680917,-22.256480,104.680917,0.000000,-57.253229,0.000000,64.000000,0.000000,0.000000,50.492522,49.640268,125.036404,146.035387,0.000000,0.000000,0.000000,0.000000,8.127830,9.637932,5.548894,1.468598,0.222553,0.020602,0.500346,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.419744,proposed,0,-126.340000,54.885000,9.986450,4.684607,10.030000,4.945000,-0.043550,-0.260393,-9.361904,-26.438993,0.396432,-26.438993,-9.361904,0.060000,0.030000,-29,92,-29.182138,105.071730,-29.182138,105.071730,0.000000,-12.644042,0.000000,64.000000,0.000000,0.000000,54.103243,52.374068,118.282125,138.689281,0.000000,0.000000,0.000000,0.000000,7.820352,9.448265,5.569841,1.633704,0.249815,0.025488,0.500687,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.429742,proposed,0,-126.340000,54.885000,9.883048,4.559176,9.930000,4.635000,-0.046952,-0.075824,-9.239925,-33.757745,-0.030495,-33.757745,-9.239925,0.000000,0.380000,-14,105,-13.528527,104.810576,-13.528527,104.810576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.417111,59.165496,115.378134,143.598192,0.000000,0.000000,0.000000,0.000000,7.778582,9.991576,5.546037,1.660717,0.255483,0.023173,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.440081,proposed,0,-126.340000,54.885000,9.773555,4.430796,9.850000,4.295000,-0.076445,0.135796,-9.971800,-33.574776,-0.518412,-33.574776,-9.971800,-0.080000,0.750000,-15,104,-15.384297,103.985927,-15.384297,103.985927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.026879,69.683553,118.226010,159.099118,0.000000,0.000000,0.000000,0.000000,7.983626,10.960640,5.579259,1.691437,0.479351,0.018343,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008280,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.449742,proposed,0,-126.340000,54.885000,9.668759,4.312269,9.750000,4.025000,-0.081241,0.287269,-10.398727,-27.780764,-0.518412,-27.780764,-10.398727,-0.090000,0.900000,-12,104,-11.788834,103.587803,-11.788834,103.587803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.326499,80.039002,121.869336,166.582647,0.000000,0.000000,0.000000,0.000000,8.084029,11.368320,5.548645,1.614222,0.386416,0.021218,0.500328,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.459740,proposed,0,-126.340000,54.885000,9.557663,4.191292,9.640000,3.825000,-0.082337,0.366292,-12.594353,-19.852116,0.274453,-19.852116,-12.594353,-0.080000,0.980000,8,103,7.671213,103.250505,7.671213,103.250505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.005846,87.811290,127.932649,172.922831,0.000000,0.000000,0.000000,0.000000,8.101778,11.638951,5.540283,1.431135,0.325136,0.013374,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.469738,proposed,0,-126.340000,54.885000,9.443728,4.072218,9.510000,3.685000,-0.066272,0.387218,-14.180083,-10.825654,0.274453,-10.825654,-14.180083,-0.030000,1.000000,20,58,20.347442,34.415082,20.347442,34.415082,0.000000,23.835423,0.000000,64.000000,0.000000,0.000000,17.098650,89.839981,132.962119,177.342838,0.000000,0.000000,0.000000,0.000000,7.981548,11.626370,5.540568,1.427853,0.334153,0.012425,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.479778,proposed,0,-126.340000,54.885000,9.326368,3.954810,9.370000,3.635000,-0.043632,0.319810,-14.363051,-1.860183,1.128308,-1.860183,-14.363051,0.030000,0.810000,19,13,19.161182,-25.615553,19.161182,-25.615553,0.000000,38.866059,0.000000,64.000000,0.000000,0.000000,9.876562,85.854312,134.661265,180.860078,0.000000,0.000000,0.000000,0.000000,8.145231,11.410814,5.537987,1.413550,0.137594,0.013926,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.489894,proposed,0,-126.340000,54.885000,9.204983,3.838898,9.230000,3.635000,-0.025017,0.203898,-13.204249,1.860183,-0.030495,1.860183,-13.204249,0.070000,0.480000,4,-32,4.250501,-32.626777,4.250501,-32.626777,0.000000,0.877283,0.000000,64.000000,0.000000,0.000000,7.409751,78.134215,135.476285,182.195010,0.000000,0.000000,0.000000,0.000000,8.431031,11.300291,5.559233,1.421402,0.178192,0.015287,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.499896,proposed,0,-126.340000,54.885000,9.081763,3.726861,9.100000,3.645000,-0.018237,0.081861,-13.265238,-1.555235,0.579401,-1.555235,-13.265238,0.080000,0.110000,-3,13,-3.136757,21.868124,-3.136757,21.868124,0.000000,-8.617618,0.000000,64.000000,0.000000,0.000000,11.998717,70.722964,145.226925,185.731121,0.000000,0.000000,0.000000,0.000000,9.104295,11.499131,5.558205,1.419863,0.189120,0.015509,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.509800,proposed,0,-126.340000,54.885000,8.956510,3.618645,8.980000,3.565000,-0.023490,0.053645,-12.289405,-10.703675,0.457422,-10.703675,-12.289405,0.090000,0.050000,-23,58,-22.994454,103.751922,-22.994454,103.751922,0.000000,-45.501417,0.000000,64.000000,0.000000,0.000000,17.733275,64.007881,130.539316,163.497705,0.000000,0.000000,0.000000,0.000000,8.502950,10.667886,5.557069,1.421645,0.212496,0.014227,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.519896,proposed,0,-126.340000,54.885000,8.825399,3.511312,8.870000,3.405000,-0.044601,0.106312,-10.703675,-19.608157,-0.518412,-19.608157,-10.703675,0.040000,0.220000,-41,103,-41.128744,104.205642,-41.128744,104.205642,0.000000,-0.955137,0.000000,64.000000,0.000000,0.000000,22.521308,61.852089,124.254429,154.969133,0.000000,0.000000,0.000000,0.000000,8.295316,10.417264,5.559707,1.420415,0.212929,0.015479,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.529900,proposed,0,-126.340000,54.885000,8.691970,3.408116,8.770000,3.205000,-0.078030,0.203116,-10.337738,-24.304356,-0.213464,-24.304356,-10.337738,-0.110000,0.620000,-35,104,-34.986909,104.091143,-34.986909,104.091143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.724191,63.726564,121.672804,157.121380,0.000000,0.000000,0.000000,0.000000,8.306050,10.761484,5.556931,1.422626,0.276403,0.015952,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.539773,proposed,0,-126.340000,54.885000,8.556790,3.309547,8.660000,2.985000,-0.103210,0.324547,-11.984457,-21.864772,-0.030495,-21.864772,-11.984457,-0.240000,0.850000,-8,103,-8.419210,103.420684,-8.419210,103.420684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.081058,70.939852,126.114102,169.723988,0.000000,0.000000,0.000000,0.000000,8.196957,11.561654,5.559079,1.421691,0.351176,0.014667,0.501596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.549889,proposed,0,-126.340000,54.885000,8.414576,3.212090,8.530000,2.815000,-0.115424,0.397090,-14.363051,-15.399875,-0.030495,-15.399875,-14.363051,-0.190000,0.950000,7,103,6.657287,103.174002,6.657287,103.174002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.221288,77.975999,131.428208,174.360871,0.000000,0.000000,0.000000,0.000000,7.699688,11.634177,5.558215,1.422602,0.353827,0.014897,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.559899,proposed,0,-126.340000,54.885000,8.270107,3.119365,8.390000,2.715000,-0.119893,0.404365,-15.033937,-7.532216,0.335443,-7.532216,-15.033937,-0.070000,0.980000,-1,58,-1.461460,42.338920,-1.461460,42.338920,0.000000,15.835082,0.000000,64.000000,0.000000,0.000000,0.614824,80.815989,132.380876,174.805037,0.000000,0.000000,0.000000,0.000000,7.746972,11.467339,5.557599,1.420715,0.316943,0.016862,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.569896,proposed,0,-126.340000,54.885000,8.122042,3.030600,8.250000,2.685000,-0.127958,0.345600,-14.546020,-0.091484,-0.640391,-0.091484,-14.546020,-0.010000,0.810000,-15,13,-15.140122,-6.118656,-15.140122,-6.118656,0.000000,19.292657,0.000000,64.000000,0.000000,0.000000,-2.529833,79.308540,130.780598,175.349989,0.000000,0.000000,0.000000,0.000000,7.746058,11.107146,5.558872,1.422733,0.177790,0.015721,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.579801,proposed,0,-126.340000,54.885000,7.971555,2.946587,8.120000,2.715000,-0.148445,0.231587,-14.180083,2.714037,0.823360,2.714037,-14.180083,-0.010000,0.470000,-24,-4,-23.895406,-4.100439,-23.895406,-4.100439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.443213,73.652172,126.311623,170.387601,0.000000,0.000000,0.000000,0.000000,7.646949,10.639558,5.544219,1.411889,0.148478,0.014354,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.589891,proposed,0,-126.340000,54.885000,7.814369,2.865189,7.990000,2.725000,-0.175631,0.140189,-13.021280,-1.006328,1.311276,-1.006328,-13.021280,-0.120000,0.200000,-28,41,-28.333072,48.998928,-28.333072,48.998928,0.000000,-8.099367,0.000000,64.000000,0.000000,0.000000,-1.441022,66.938208,120.665743,161.801767,0.000000,0.000000,0.000000,0.000000,7.413356,10.199531,5.556669,1.420713,0.187746,0.014968,0.500242,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.599740,proposed,0,-126.340000,54.885000,7.657128,2.789941,7.860000,2.665000,-0.202872,0.124941,-12.838311,-9.178935,0.091484,-9.178935,-12.838311,-0.180000,0.270000,-33,86,-32.512579,104.824753,-32.512579,104.824753,0.000000,-18.925192,0.000000,64.000000,0.000000,0.000000,-0.167116,61.834245,109.146373,143.331715,0.000000,0.000000,0.000000,0.000000,6.742224,9.455449,5.539232,1.411402,0.180749,0.015540,0.500278,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.609739,proposed,0,-126.340000,54.885000,7.493600,2.717909,7.740000,2.545000,-0.246400,0.172909,-13.570186,-14.911958,-0.579401,-14.911958,-13.570186,-0.230000,0.560000,-30,105,-30.060889,104.953236,-30.060889,104.953236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.538792,60.960431,108.165666,140.916618,0.000000,0.000000,0.000000,0.000000,6.537231,9.590294,5.538539,1.413235,0.191801,0.015566,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.619892,proposed,0,-126.340000,54.885000,7.323575,2.649402,7.590000,2.415000,-0.266425,0.234402,-14.972947,-14.424041,0.213464,-14.424041,-14.972947,-0.250000,0.800000,-21,105,-20.568771,104.522612,-20.568771,104.522612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.744621,64.349500,115.137284,149.011054,0.000000,0.000000,0.000000,0.000000,6.848271,10.167562,5.561423,1.420143,0.310181,0.014188,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.629890,proposed,0,-126.340000,54.885000,7.152242,2.586611,7.430000,2.305000,-0.277758,0.281611,-17.351542,-9.849821,1.067318,-9.849821,-17.351542,-0.230000,0.940000,-4,89,-4.413709,88.597681,-4.413709,88.597681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.265063,68.413029,121.271199,156.967439,0.000000,0.000000,0.000000,0.000000,7.279745,10.496993,5.557964,1.423827,0.337694,0.015223,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.639740,proposed,0,-126.340000,54.885000,6.979682,2.529375,7.260000,2.255000,-0.280318,0.274375,-18.144407,-3.140965,0.579401,-3.140965,-18.144407,-0.130000,0.920000,-10,44,-9.990259,38.570607,-9.990259,38.570607,0.000000,5.027075,0.000000,64.000000,0.000000,0.000000,-13.007488,68.358335,121.262983,156.580209,0.000000,0.000000,0.000000,0.000000,7.491529,10.139052,5.537326,1.410885,0.170279,0.016776,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.649894,proposed,0,-126.340000,54.885000,6.797935,2.475268,7.090000,2.265000,-0.292065,0.210268,-17.717479,2.714037,-0.213464,2.714037,-17.717479,-0.090000,0.690000,-22,10,-21.758473,9.533698,-21.758473,9.533698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.301816,65.409999,119.787844,158.087249,0.000000,0.000000,0.000000,0.000000,7.437825,9.921832,5.557055,1.419571,0.175925,0.015357,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.659783,proposed,0,-126.340000,54.885000,6.617198,2.427418,6.910000,2.305000,-0.292802,0.122418,-17.595500,3.262944,-0.274453,3.262944,-17.595500,-0.090000,0.390000,-28,29,-27.813351,29.165795,-27.813351,29.165795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.033849,61.436570,115.364634,155.561127,0.000000,0.000000,0.000000,0.000000,7.126520,9.727091,5.556567,1.420056,0.185139,0.015397,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.669739,proposed,0,-126.340000,54.885000,6.431624,2.384150,6.730000,2.295000,-0.298376,0.089150,-18.693313,-2.348100,0.640391,-2.348100,-18.693313,-0.180000,0.300000,-14,74,-14.453579,87.701309,-14.453579,87.701309,0.000000,-13.535513,0.000000,64.000000,0.000000,0.000000,-8.717843,57.942733,104.091328,138.961602,0.000000,0.000000,0.000000,0.000000,6.437019,8.993271,5.538132,1.411593,0.153555,0.014147,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.679890,proposed,0,-126.340000,54.885000,6.238755,2.345151,6.540000,2.245000,-0.301245,0.100151,-18.937271,-8.081122,0.640391,-8.081122,-18.937271,-0.160000,0.470000,-21,105,-20.579656,105.401385,-20.579656,105.401385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.057936,57.413332,100.968969,132.492764,0.000000,0.000000,0.000000,0.000000,6.215161,8.920741,5.556946,1.420116,0.212500,0.014600,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.689844,proposed,0,-126.340000,54.885000,6.046144,2.311969,6.360000,2.175000,-0.313856,0.136969,-19.547167,-9.178935,0.213464,-9.178935,-19.547167,-0.140000,0.750000,-24,105,-24.100951,105.389137,-24.100951,105.389137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.321660,59.223957,101.102677,132.722993,0.000000,0.000000,0.000000,0.000000,6.047229,9.125651,5.559173,1.421181,0.258918,0.015663,0.500479,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.699740,proposed,0,-126.340000,54.885000,5.851371,2.283980,6.160000,2.125000,-0.308629,0.158980,-20.401022,-4.970653,0.335443,-4.970653,-20.401022,-0.180000,0.910000,-14,75,-13.614674,75.320655,-13.614674,75.320655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.137273,61.096273,102.113397,134.124030,0.000000,0.000000,0.000000,0.000000,6.087484,9.090257,5.538925,1.411011,0.270839,0.013857,0.500408,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.709891,proposed,0,-126.340000,54.885000,5.648286,2.260465,5.950000,2.115000,-0.301714,0.145465,-22.230710,1.433256,1.006328,1.433256,-22.230710,-0.110000,0.860000,-6,30,-6.327696,30.128612,-6.327696,30.128612,0.000000,0.192043,0.000000,64.000000,0.000000,0.000000,-8.567874,60.080252,104.808872,138.597177,0.000000,0.000000,0.000000,0.000000,6.352873,8.923988,5.556522,1.430037,0.174478,0.015671,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.719774,proposed,0,-126.340000,54.885000,5.447516,2.242635,5.730000,2.155000,-0.282484,0.087635,-23.145554,4.482736,0.640391,4.482736,-23.145554,-0.120000,0.590000,3,28,3.370491,28.012686,3.370491,28.012686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.881507,58.372888,103.680990,140.933164,0.000000,0.000000,0.000000,0.000000,6.376782,8.794613,5.548095,1.420013,0.177843,0.015275,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.729739,proposed,0,-126.340000,54.885000,5.242206,2.229711,5.510000,2.195000,-0.267794,0.034711,-22.901596,3.567892,0.396432,3.567892,-22.901596,-0.020000,0.400000,-13,53,-12.901936,53.495761,-12.901936,53.495761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.576384,56.297305,99.805546,137.545367,0.000000,0.000000,0.000000,0.000000,6.244282,8.726403,5.538560,1.410883,0.133355,0.014125,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.739905,proposed,0,-126.340000,54.885000,5.029959,2.221739,5.290000,2.205000,-0.260041,0.016739,-22.352689,-1.860183,1.006328,-1.860183,-22.352689,-0.030000,0.420000,-23,98,-22.705529,100.284375,-22.705529,100.284375,0.000000,-1.788614,0.000000,64.000000,0.000000,0.000000,-4.392759,55.618325,94.682604,127.923069,0.000000,0.000000,0.000000,0.000000,6.350691,8.539258,5.566158,1.418501,0.199078,0.014733,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.749772,proposed,0,-126.340000,54.885000,4.821473,2.219009,5.070000,2.185000,-0.248527,0.034009,-22.596648,-4.360757,0.945339,-4.360757,-22.596648,-0.090000,0.660000,-17,106,-17.428430,106.271509,-17.428430,106.271509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.310985,55.623763,88.573136,116.136698,0.000000,0.000000,0.000000,0.000000,6.105455,8.130766,5.539962,1.762676,0.345767,0.036310,1.003822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.759746,proposed,0,-126.340000,54.885000,4.608399,2.221222,4.840000,2.165000,-0.231601,0.056222,-23.694460,-2.897006,1.311276,-2.897006,-23.694460,-0.130000,0.870000,-3,81,-3.464638,81.001846,-3.464638,81.001846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.170984,57.667603,88.632394,119.507447,0.000000,0.000000,0.000000,0.000000,6.067220,8.300191,5.562014,1.511600,0.271600,0.020170,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.769770,proposed,0,-126.340000,54.885000,4.392167,2.228431,4.610000,2.175000,-0.217833,0.053431,-25.036232,2.653048,0.884349,2.653048,-25.036232,-0.090000,0.870000,5,38,4.672807,37.821208,4.672807,37.821208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.513272,59.264550,90.804116,125.159064,0.000000,0.000000,0.000000,0.000000,6.066695,8.183873,5.553724,1.794679,0.250576,0.037381,0.500408,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.779745,proposed,0,-126.340000,54.885000,4.175128,2.240503,4.360000,2.235000,-0.184872,0.005503,-25.585138,5.763517,0.274453,5.763517,-25.585138,0.010000,0.650000,-1,30,-0.977747,30.378036,-0.977747,30.378036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.614660,59.292163,92.137477,125.225264,0.000000,0.000000,0.000000,0.000000,6.040472,7.835826,5.550012,1.472634,0.203455,0.021343,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.789742,proposed,0,-126.340000,54.885000,3.955971,2.257430,4.110000,2.285000,-0.154029,-0.027570,-24.548315,4.360757,0.884349,4.360757,-24.548315,0.030000,0.450000,-13,62,-12.747667,61.577418,-12.747667,61.577418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.389002,57.733399,96.125394,126.725206,0.000000,0.000000,0.000000,0.000000,6.454030,8.098174,5.572950,1.698680,0.222249,0.022854,0.500236,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.799741,proposed,0,-126.340000,54.885000,3.735446,2.279104,3.870000,2.305000,-0.134554,-0.025896,-23.633471,0.091484,0.823360,0.091484,-23.633471,0.000000,0.460000,-20,102,-19.617180,101.557834,-19.617180,101.557834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.232468,56.468834,91.280435,116.554140,0.000000,0.000000,0.000000,0.000000,6.335217,7.899980,5.548501,1.572608,0.261434,0.026173,0.502992,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.809746,proposed,0,-126.340000,54.885000,3.513681,2.305448,3.650000,2.305000,-0.136319,0.000448,-21.620814,-3.140965,1.067318,-3.140965,-21.620814,-0.080000,0.710000,-30,107,-30.282315,106.506590,-30.282315,106.506590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.659985,55.981434,88.161710,111.718224,0.000000,0.000000,0.000000,0.000000,6.176300,7.873758,5.545149,1.462555,0.228524,0.014596,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.819739,proposed,0,-126.340000,54.885000,3.291382,2.336297,3.440000,2.305000,-0.148618,0.031297,-21.559824,-0.884349,0.457422,-0.884349,-21.559824,-0.140000,0.910000,-26,82,-25.527276,82.104380,-25.527276,82.104380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.694051,56.971431,83.566428,109.760410,0.000000,0.000000,0.000000,0.000000,5.839666,7.708809,5.538967,1.432843,0.222534,0.012247,0.500419,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.829738,proposed,0,-126.340000,54.885000,3.068455,2.371582,3.220000,2.335000,-0.151545,0.036582,-22.840606,3.750861,1.372266,3.750861,-22.840606,-0.220000,0.880000,-3,49,-3.074730,49.393820,-3.074730,49.393820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.638664,58.658677,82.318687,113.525857,0.000000,0.000000,0.000000,0.000000,5.381818,7.525969,5.538688,1.426288,0.133104,0.013135,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.839775,proposed,0,-126.340000,54.885000,2.844483,2.411314,3.000000,2.395000,-0.155517,0.016314,-22.901596,6.983309,0.274453,6.983309,-22.901596,-0.130000,0.690000,-12,40,-11.508712,40.379929,-11.508712,40.379929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.503061,59.554174,82.817540,116.313505,0.000000,0.000000,0.000000,0.000000,5.045612,7.269073,5.539037,1.411560,0.135141,0.013035,0.500237,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.849739,proposed,0,-126.340000,54.885000,2.622237,2.454895,2.780000,2.465000,-0.157763,-0.010105,-22.413679,5.763517,0.640391,5.763517,-22.413679,-0.100000,0.520000,-21,67,-21.065810,66.665095,-21.065810,66.665095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.173635,59.470139,81.509638,116.733055,0.000000,0.000000,0.000000,0.000000,5.276447,7.421344,5.537545,1.412235,0.133989,0.012188,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.859900,proposed,0,-126.340000,54.885000,2.396035,2.503425,2.570000,2.515000,-0.173965,-0.011575,-21.498835,2.226120,0.701380,2.226120,-21.498835,-0.140000,0.560000,-28,97,-27.852083,96.792914,-27.852083,96.792914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.373367,58.140668,71.734001,100.508466,0.000000,0.000000,0.000000,0.000000,4.760449,6.801890,5.557656,1.425056,0.204236,0.014963,0.500476,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.869776,proposed,0,-126.340000,54.885000,2.176931,2.554391,2.360000,2.535000,-0.183069,0.019391,-20.766960,0.823360,1.433256,0.823360,-20.766960,-0.180000,0.750000,-31,99,-31.252992,99.008422,-31.252992,99.008422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.991056,55.448760,66.616301,89.595423,0.000000,0.000000,0.000000,0.000000,4.360773,6.324938,5.547641,1.435428,0.230769,0.015225,0.500442,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.879740,proposed,0,-126.340000,54.885000,1.956943,2.609439,2.160000,2.555000,-0.203057,0.054439,-21.071908,1.311276,1.311276,1.311276,-21.071908,-0.250000,0.910000,-21,87,-21.226987,87.124662,-21.226987,87.124662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.628589,53.680636,69.335191,92.041523,0.000000,0.000000,0.000000,0.000000,4.407421,6.370107,5.557527,1.423032,0.233721,0.013767,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.889892,proposed,0,-126.340000,54.885000,1.734285,2.669083,1.950000,2.595000,-0.215715,0.074083,-21.315866,4.726694,1.128308,4.726694,-21.315866,-0.230000,0.880000,-20,66,-19.664203,66.432133,-19.664203,66.432133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.456102,52.591320,75.851148,101.474093,0.000000,0.000000,0.000000,0.000000,4.933150,6.608469,5.558577,1.423178,0.203085,0.014440,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.899746,proposed,0,-126.340000,54.885000,1.519898,2.730234,1.730000,2.665000,-0.210102,0.065234,-21.742793,7.715185,0.335443,7.715185,-21.742793,-0.210000,0.780000,-15,53,-15.404950,52.832136,-15.404950,52.832136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.916478,50.987067,79.109175,108.607261,0.000000,0.000000,0.000000,0.000000,5.250477,6.761930,5.548371,1.422145,0.180688,0.015816,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.909741,proposed,0,-126.340000,54.885000,1.304551,2.795340,1.520000,2.745000,-0.215449,0.050340,-21.803783,7.776174,0.518412,7.776174,-21.803783,-0.170000,0.650000,-19,66,-18.820908,65.694315,-18.820908,65.694315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.691553,49.102229,74.381799,105.288270,0.000000,0.000000,0.000000,0.000000,4.983189,6.464459,5.556807,1.422056,0.180068,0.013607,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.919894,proposed,0,-126.340000,54.885000,1.088317,2.864446,1.310000,2.825000,-0.221683,0.039446,-21.376856,6.129455,0.823360,6.129455,-21.376856,-0.170000,0.620000,-23,85,-23.090436,85.126567,-23.090436,85.126567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.178708,45.917698,61.827206,89.022154,0.000000,0.000000,0.000000,0.000000,4.267215,5.686497,5.558329,1.423267,0.191579,0.014614,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.929895,proposed,0,-126.340000,54.885000,0.878151,2.935234,1.100000,2.885000,-0.221849,0.050234,-20.766960,4.177788,1.921172,4.177788,-20.766960,-0.180000,0.730000,-27,96,-27.213651,96.105855,-27.213651,96.105855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.861897,42.389092,54.190190,74.797490,0.000000,0.000000,0.000000,0.000000,3.767836,5.027775,5.557885,1.423113,0.217588,0.016478,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.939740,proposed,0,-126.340000,54.885000,0.674360,3.007334,0.890000,2.945000,-0.215640,0.062334,-21.315866,5.214611,0.945339,5.214611,-21.315866,-0.220000,0.820000,-15,84,-15.363904,84.046656,-15.363904,84.046656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.186842,38.820031,51.159641,67.611321,0.000000,0.000000,0.000000,0.000000,3.565740,4.629960,5.556964,1.423627,0.204957,0.013354,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.949899,proposed,0,-126.340000,54.885000,0.467632,3.084025,0.680000,3.015000,-0.212368,0.069025,-21.864772,7.349247,1.433256,7.349247,-21.864772,-0.210000,0.850000,-8,66,-8.024558,66.419263,-8.024558,66.419263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.092500,36.373245,54.820512,73.352378,0.000000,0.000000,0.000000,0.000000,3.712062,4.672814,5.558850,1.421315,0.182970,0.014700,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.959893,proposed,0,-126.340000,54.885000,0.268120,3.161517,0.460000,3.115000,-0.191880,0.046517,-22.108731,9.727842,1.311276,9.727842,-22.108731,-0.150000,0.770000,-8,54,-8.089117,53.847707,-8.089117,53.847707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.253238,33.840138,60.436796,79.031950,0.000000,0.000000,0.000000,0.000000,3.784931,4.767943,5.558431,1.422749,0.178449,0.016350,0.501836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.969734,proposed,0,-126.340000,54.885000,0.075772,3.239565,0.250000,3.225000,-0.174228,0.014565,-21.437845,10.459717,1.677214,10.459717,-21.437845,-0.110000,0.640000,-15,59,-14.860916,58.740193,-14.860916,58.740193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.790680,30.525188,66.061114,81.474606,0.000000,0.000000,0.000000,0.000000,3.833064,4.855522,5.536458,1.411711,0.145168,0.013440,0.500328,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.979739,proposed,0,-126.340000,54.885000,-0.115304,3.320464,0.020000,3.325000,-0.135304,-0.004536,-20.888939,8.508050,1.494245,8.508050,-20.888939,-0.120000,0.600000,-14,80,-13.759695,79.503108,-13.759695,79.503108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.938462,26.192126,66.433947,76.176023,0.000000,0.000000,0.000000,0.000000,3.879922,4.655821,5.532535,1.424844,0.161224,0.013862,0.500399,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.989894,proposed,0,-126.340000,54.885000,-0.304280,3.403923,-0.160000,3.405000,-0.144280,-0.001077,-20.218053,6.434403,1.372266,6.434403,-20.218053,-0.130000,0.660000,-17,94,-16.888520,94.378179,-16.888520,94.378179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.928883,22.005503,62.109910,66.869951,0.000000,0.000000,0.000000,0.000000,3.676742,4.289315,5.560201,1.420129,0.195740,0.012868,0.500453,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.999738,proposed,0,-126.340000,54.885000,-0.482368,3.485874,-0.360000,3.485000,-0.122368,0.000874,-18.998261,6.495393,1.250287,6.495393,-18.998261,-0.140000,0.730000,-21,90,-20.940834,89.982620,-20.940834,89.982620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.851849,18.067190,60.127528,65.087486,0.000000,0.000000,0.000000,0.000000,3.560219,4.155063,5.530524,1.408466,0.177303,0.013535,0.500479,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.009739,proposed,0,-126.340000,54.885000,-0.657849,3.569948,-0.540000,3.575000,-0.117849,-0.005052,-18.449355,8.630029,0.884349,8.630029,-18.449355,-0.170000,0.860000,-17,61,-17.135880,61.107886,-17.135880,61.107886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.358253,14.711881,62.346806,66.336605,0.000000,0.000000,0.000000,0.000000,3.576733,4.168537,5.529035,1.409753,0.168583,0.014483,0.500263,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.019738,proposed,0,-126.340000,54.885000,-0.827509,3.654579,-0.710000,3.685000,-0.117509,-0.030421,-17.778469,12.106436,1.616224,12.106436,-17.778469,-0.190000,0.910000,-14,25,-14.290383,25.282222,-14.290383,25.282222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.343021,12.337884,67.667032,75.027604,0.000000,0.000000,0.000000,0.000000,3.789354,4.470052,5.530667,1.408599,0.151059,0.012100,0.500502,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.029773,proposed,0,-126.340000,54.885000,-0.991666,3.739839,-0.880000,3.685000,-0.111666,0.054839,-16.436698,12.167426,1.555235,12.167426,-16.436698,-0.170000,0.720000,-22,49,-22.380203,48.805745,-22.380203,48.805745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.721596,11.100109,74.815724,85.877461,0.000000,0.000000,0.000000,0.000000,4.189681,4.927342,5.540604,1.418809,0.179308,0.014939,0.500319,1,1,0,5,1,1,0,0,0,0,1,0,1,0,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.010035,0.000000,0.000000
8.039739,proposed,0,-126.340000,54.885000,-1.148360,3.824585,-1.030000,3.915000,-0.118360,-0.090415,-15.033937,7.715185,0.457422,7.715185,-15.033937,-0.190000,0.410000,-28,94,-28.393948,101.335734,-28.393948,101.335734,0.000000,-7.529989,0.000000,64.000000,0.000000,0.000000,93.262266,9.352875,67.415060,75.598541,0.000000,0.000000,0.000000,0.000000,3.775243,4.635777,5.529644,1.424952,0.213080,0.015088,0.500349,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.049891,proposed,0,-126.340000,54.885000,-1.301191,3.910718,-1.170000,3.975000,-0.131191,-0.064282,-14.728989,3.323933,0.945339,3.323933,-14.728989,-0.230000,0.480000,-22,109,-22.188452,108.970703,-22.188452,108.970703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.927087,7.561903,58.160297,65.400317,0.000000,0.000000,0.000000,0.000000,3.268814,4.209492,5.549509,1.419278,0.228787,0.013287,0.500500,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.059738,proposed,0,-126.340000,54.885000,-1.442652,3.993836,-1.310000,4.025000,-0.132652,-0.031164,-14.119093,4.726694,1.067318,4.726694,-14.119093,-0.250000,0.810000,-18,97,-18.137163,96.615295,-18.137163,96.615295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.266633,5.952172,56.187825,63.929686,0.000000,0.000000,0.000000,0.000000,3.188168,4.068587,5.529819,1.408331,0.212316,0.016211,0.500534,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.069898,proposed,0,-126.340000,54.885000,-1.581344,4.078885,-1.450000,4.115000,-0.131344,-0.036115,-13.997114,8.934977,1.860183,8.934977,-13.997114,-0.220000,0.960000,-15,52,-14.718743,46.755437,-14.718743,46.755437,0.000000,4.859858,0.000000,64.000000,0.000000,0.000000,96.411149,3.941227,62.270787,70.263575,0.000000,0.000000,0.000000,0.000000,3.512936,4.309460,5.549791,1.416948,0.216195,0.012622,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.079739,proposed,0,-126.340000,54.885000,-1.708447,4.160341,-1.590000,4.235000,-0.118447,-0.074659,-14.241072,14.119093,2.043152,14.119093,-14.241072,-0.200000,0.750000,-5,18,-5.155373,17.506605,-5.155373,17.506605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.654173,2.149762,76.583927,86.036938,0.000000,0.000000,0.000000,0.000000,4.288700,5.327134,5.530545,1.406622,0.136942,0.013128,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.089739,proposed,0,-126.340000,54.885000,-1.830103,4.241938,-1.720000,4.375000,-0.110103,-0.133062,-14.180083,14.667999,1.189297,14.667999,-14.180083,-0.150000,0.440000,-3,34,-3.091064,33.562747,-3.091064,33.562747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.452305,1.252923,84.082876,95.984190,0.000000,0.000000,0.000000,0.000000,4.720732,5.687564,5.530873,1.407458,0.144487,0.015858,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.099889,proposed,0,-126.340000,54.885000,-1.945635,4.323280,-1.850000,4.495000,-0.095635,-0.171720,-12.838311,9.910810,0.884349,9.910810,-12.838311,-0.100000,0.350000,-14,76,-14.344137,76.109496,-14.344137,76.109496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.869143,1.291139,82.202079,89.158701,0.000000,0.000000,0.000000,0.000000,4.785368,5.212000,5.548683,1.416629,0.174959,0.013535,0.500554,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.109994,proposed,0,-126.340000,54.885000,-2.052540,4.402546,-1.950000,4.575000,-0.102540,-0.172454,-10.947634,4.360757,1.311276,4.360757,-10.947634,-0.110000,0.560000,-25,102,-25.412767,101.624806,-25.412767,101.624806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.385593,1.514248,69.363333,71.001071,0.000000,0.000000,0.000000,0.000000,4.148626,4.508143,5.569558,1.602067,0.224007,0.017701,0.500319,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.119742,proposed,0,-126.340000,54.885000,-2.147846,4.477158,-2.040000,4.615000,-0.107846,-0.137842,-9.239925,3.872840,0.823360,3.872840,-9.239925,-0.160000,0.770000,-27,89,-27.319060,88.546602,-27.319060,88.546602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.108236,0.589198,59.629846,62.313257,0.000000,0.000000,0.000000,0.000000,3.597778,3.984649,5.545664,1.749442,0.318044,0.038794,0.501093,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.129749,proposed,0,-126.340000,54.885000,-2.237543,4.551613,-2.120000,4.685000,-0.117543,-0.133387,-8.508050,7.105289,1.067318,7.105289,-8.508050,-0.210000,0.870000,-19,50,-19.250854,50.392604,-19.250854,50.392604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.551623,-0.619838,62.973532,65.171677,0.000000,0.000000,0.000000,0.000000,3.679423,4.020322,5.569571,1.605007,0.212569,0.018472,0.500380,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.139741,proposed,0,-126.340000,54.885000,-2.318778,4.623580,-2.210000,4.775000,-0.108778,-0.151420,-9.117946,10.642686,1.067318,10.642686,-9.117946,-0.240000,0.720000,1,30,0.947647,29.541726,0.947647,29.541726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.751069,-1.260061,69.940751,74.883083,0.000000,0.000000,0.000000,0.000000,4.022766,4.534296,5.556332,1.793416,0.249323,0.036547,0.500718,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.149744,proposed,0,-126.340000,54.885000,-2.391660,4.693010,-2.290000,4.885000,-0.101660,-0.191990,-8.386070,11.252582,0.640391,11.252582,-8.386070,-0.130000,0.520000,-7,36,-7.426027,35.774792,-7.426027,35.774792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.086463,-1.930153,67.303510,74.639513,0.000000,0.000000,0.000000,0.000000,3.985288,4.555443,5.552351,1.489008,0.194299,0.020767,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.159741,proposed,0,-126.340000,54.885000,-2.456000,4.759577,-2.370000,4.975000,-0.086000,-0.215423,-7.227268,8.081122,0.335443,8.081122,-7.227268,-0.110000,0.420000,-11,66,-10.985971,66.190579,-10.985971,66.190579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.018708,-2.446108,64.872224,68.072174,0.000000,0.000000,0.000000,0.000000,4.119767,3.992588,5.554783,1.441813,0.186121,0.013115,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.169723,proposed,0,-126.340000,54.885000,-2.511701,4.823005,-2.430000,5.025000,-0.081701,-0.201995,-5.824507,2.957996,0.213464,2.957996,-5.824507,-0.110000,0.510000,-15,99,-15.238101,98.684797,-15.238101,98.684797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.831304,-1.594905,51.832461,53.126625,0.000000,0.000000,0.000000,0.000000,3.545018,3.348253,5.550210,1.431757,0.170964,0.012567,0.501827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.179737,proposed,0,-126.340000,54.885000,-2.558984,4.883386,-2.480000,5.065000,-0.078984,-0.181614,-4.665705,1.921172,1.311276,1.921172,-4.665705,-0.120000,0.750000,-14,85,-14.189940,85.044290,-14.189940,85.044290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.379044,-1.884408,41.154390,41.688570,0.000000,0.000000,0.000000,0.000000,3.063301,2.910131,5.544437,1.451760,0.179471,0.012243,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.189739,proposed,0,-126.340000,54.885000,-2.597601,4.940239,-2.510000,5.105000,-0.087601,-0.164761,-2.897006,4.421746,0.518412,4.421746,-2.897006,-0.140000,0.830000,-17,54,-16.836273,54.433657,-16.836273,54.433657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.679919,-2.643435,46.652640,44.943674,0.000000,0.000000,0.000000,0.000000,3.285089,2.915805,5.539519,1.405805,0.139018,0.013263,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.199773,proposed,0,-126.340000,54.885000,-2.627720,4.993621,-2.530000,5.175000,-0.097720,-0.181379,-2.043152,8.081122,-0.091484,8.081122,-2.043152,-0.160000,0.710000,-12,29,-11.760292,29.099213,-11.760292,29.099213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.077430,-3.717361,56.831379,55.869939,0.000000,0.000000,0.000000,0.000000,3.680935,3.607372,5.540124,1.404321,0.136137,0.013868,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.209891,proposed,0,-126.340000,54.885000,-2.649382,5.043550,-2.550000,5.255000,-0.099382,-0.211450,-1.799193,8.630029,-0.579401,8.630029,-1.799193,-0.160000,0.490000,-3,37,-3.422429,37.434722,-3.422429,37.434722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.624909,-4.350335,61.199164,65.092467,0.000000,0.000000,0.000000,0.000000,3.787686,4.092683,5.560501,1.416985,0.175001,0.015709,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.219744,proposed,0,-126.340000,54.885000,-2.662133,5.088233,-2.550000,5.305000,-0.112133,-0.216767,-0.213464,4.482736,-0.213464,4.482736,-0.213464,-0.130000,0.400000,-13,75,-13.173319,75.358736,-13.173319,75.358736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.565455,-3.793114,58.357228,61.424195,0.000000,0.000000,0.000000,0.000000,3.717628,3.655644,5.538765,1.406048,0.145164,0.015009,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.229892,proposed,0,-126.340000,54.885000,-2.666748,5.130029,-2.540000,5.335000,-0.126748,-0.204971,1.250287,-0.274453,-0.091484,-0.274453,1.250287,-0.110000,0.560000,-22,98,-22.252659,97.961915,-22.252659,97.961915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.940848,-3.803364,43.827918,43.153681,0.000000,0.000000,0.000000,0.000000,3.148097,2.960595,5.559818,1.417709,0.190561,0.015559,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.239770,proposed,0,-126.340000,54.885000,-2.663045,5.166438,-2.520000,5.335000,-0.143045,-0.168562,2.104141,-0.457422,0.213464,-0.457422,2.104141,-0.140000,0.760000,-19,82,-18.666606,81.561463,-18.666606,81.561463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.479001,-5.047787,36.915790,40.718171,0.000000,0.000000,0.000000,0.000000,2.738798,2.670685,5.539858,1.404893,0.175350,0.014809,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.249906,proposed,0,-126.340000,54.885000,-2.650974,5.199266,-2.490000,5.355000,-0.160974,-0.155734,2.226120,2.470079,0.335443,2.470079,2.226120,-0.190000,0.820000,-4,48,-4.320616,48.216264,-4.320616,48.216264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.582123,-6.105822,42.103479,42.801669,0.000000,0.000000,0.000000,0.000000,2.849496,2.803742,5.568241,1.416977,0.175726,0.015428,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.259891,proposed,0,-126.340000,54.885000,-2.631050,5.226975,-2.470000,5.395000,-0.161050,-0.168025,1.189297,5.031642,0.091484,5.031642,1.189297,-0.160000,0.680000,13,33,12.543519,32.945231,12.543519,32.945231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.212808,-5.453247,51.434137,57.187991,0.000000,0.000000,0.000000,0.000000,3.148287,3.553100,5.558040,1.417259,0.175564,0.015251,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.269791,proposed,0,-126.340000,54.885000,-2.603597,5.249789,-2.450000,5.445000,-0.153597,-0.195211,2.226120,4.238777,-0.335443,4.238777,2.226120,-0.080000,0.500000,5,48,4.687834,47.815204,4.687834,47.815204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.357941,-4.212465,57.126202,65.055673,0.000000,0.000000,0.000000,0.000000,3.462354,3.957152,5.548199,1.446874,0.177307,0.018611,0.500369,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.279863,proposed,0,-126.340000,54.885000,-2.567999,5.268122,-2.410000,5.465000,-0.157999,-0.196878,2.287110,0.884349,-0.640391,0.884349,2.287110,-0.060000,0.470000,7,74,7.373614,74.097909,7.373614,74.097909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.014272,-4.572104,54.134978,52.425376,0.000000,0.000000,0.000000,0.000000,3.610445,3.269368,5.557613,1.421878,0.175751,0.016008,0.500367,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.289896,proposed,0,-126.340000,54.885000,-2.525078,5.281384,-2.380000,5.465000,-0.145078,-0.183616,3.872840,-2.653048,0.030495,-2.653048,3.872840,-0.050000,0.590000,0,89,0.298057,89.274801,0.298057,89.274801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.348129,-4.219947,46.768639,42.460747,0.000000,0.000000,0.000000,0.000000,3.325186,2.900756,5.556887,1.415539,0.189579,0.014194,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.299769,proposed,0,-126.340000,54.885000,-2.475812,5.289471,-2.340000,5.445000,-0.135812,-0.155529,4.055809,-3.018985,-0.152474,-3.018985,4.055809,-0.040000,0.740000,5,77,5.058930,77.122984,5.058930,77.122984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.760434,-4.705520,38.738290,34.207630,0.000000,0.000000,0.000000,0.000000,2.946565,2.414498,5.540916,1.413604,0.158730,0.016882,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.309892,proposed,0,-126.340000,54.885000,-2.418320,5.292566,-2.290000,5.425000,-0.128320,-0.132434,4.421746,-0.091484,-0.152474,-0.091484,4.421746,-0.030000,0.780000,10,46,10.065489,46.011791,10.065489,46.011791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.288266,-4.965963,43.337598,38.200207,0.000000,0.000000,0.000000,0.000000,3.089720,2.451806,5.557353,1.467268,0.176935,0.016070,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.319889,proposed,0,-126.340000,54.885000,-2.354892,5.290385,-2.230000,5.435000,-0.124892,-0.144615,5.031642,1.921172,-1.006328,1.921172,5.031642,0.000000,0.640000,9,35,9.332100,34.508340,9.332100,34.508340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.335910,-4.305397,54.043529,51.519613,0.000000,0.000000,0.000000,0.000000,3.554243,3.183436,5.558108,1.415915,0.178175,0.014815,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.329775,proposed,0,-126.340000,54.885000,-2.285978,5.283049,-2.180000,5.445000,-0.105978,-0.161951,5.275601,1.250287,-0.518412,1.250287,5.275601,0.020000,0.500000,12,46,11.985703,45.791860,11.985703,45.791860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.679006,-3.911900,58.336269,55.583789,0.000000,0.000000,0.000000,0.000000,3.868134,3.309054,5.547949,1.415477,0.177147,0.015892,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.339889,proposed,0,-126.340000,54.885000,-2.209435,5.270165,-2.110000,5.435000,-0.099435,-0.164835,6.190445,-2.409089,-0.701380,-2.409089,6.190445,0.040000,0.460000,7,74,6.542533,74.052825,6.542533,74.052825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.201881,-2.743293,57.883345,52.139031,0.000000,0.000000,0.000000,0.000000,3.955703,3.312667,5.555474,1.412891,0.178273,0.014894,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.349891,proposed,0,-126.340000,54.885000,-2.128055,5.252029,-2.050000,5.395000,-0.078055,-0.142971,6.678361,-4.604715,-0.274453,-4.604715,6.678361,0.050000,0.580000,7,79,7.451474,79.234932,7.451474,79.234932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.151840,-2.359035,45.509171,40.501466,0.000000,0.000000,0.000000,0.000000,3.455075,2.810826,5.557048,1.414408,0.174327,0.015508,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.359788,proposed,0,-126.340000,54.885000,-2.042341,5.228783,-1.970000,5.355000,-0.072341,-0.126217,7.776174,-4.787684,-0.762370,-4.787684,7.776174,0.060000,0.700000,3,66,2.746115,66.255387,2.746115,66.255387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.812109,-2.214345,44.014793,37.813422,0.000000,0.000000,0.000000,0.000000,3.341942,2.597009,5.548899,1.413746,0.179147,0.016605,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.369891,proposed,0,-126.340000,54.885000,-1.949887,5.199595,-1.890000,5.325000,-0.059887,-0.125405,8.020133,-1.799193,-0.640391,-1.799193,8.020133,0.050000,0.700000,9,36,8.769565,36.242380,8.769565,36.242380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.517436,-2.460152,43.493937,36.960252,0.000000,0.000000,0.000000,0.000000,3.254132,2.391195,5.555251,1.414605,0.177740,0.013753,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.379769,proposed,0,-126.340000,54.885000,-1.855042,5.165722,-1.810000,5.305000,-0.045042,-0.139278,7.654195,-1.006328,-0.945339,-1.006328,7.654195,0.040000,0.560000,20,35,19.753039,34.631468,19.753039,34.631468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.254061,-1.350043,53.709168,49.865584,0.000000,0.000000,0.000000,0.000000,3.636512,3.040644,5.539900,1.402569,0.145618,0.015676,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.389767,proposed,0,-126.340000,54.885000,-1.754964,5.126073,-1.720000,5.285000,-0.034964,-0.158927,8.203101,-1.921172,-1.067318,-1.921172,8.203101,0.070000,0.440000,17,46,16.976823,45.975521,16.976823,45.975521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.053568,-0.257216,56.222683,53.886050,0.000000,0.000000,0.000000,0.000000,3.773551,3.398001,5.539050,1.402879,0.132315,0.013422,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.399771,proposed,0,-126.340000,54.885000,-1.651126,5.081013,-1.630000,5.255000,-0.021126,-0.173987,8.812998,-4.665705,-0.945339,-4.665705,8.812998,0.140000,0.440000,6,62,6.151367,62.268088,6.151367,62.268088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.321143,0.419529,57.953942,50.609067,0.000000,0.000000,0.000000,0.000000,4.077013,3.379538,5.556970,1.422098,0.177434,0.015353,0.500403,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.409780,proposed,0,-126.340000,54.885000,-1.543980,5.030571,-1.520000,5.195000,-0.023980,-0.164429,10.703675,-6.312424,-0.945339,-6.312424,10.703675,0.110000,0.530000,-5,64,-5.028503,63.991954,-5.028503,63.991954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.436872,0.596917,48.248148,42.053865,0.000000,0.000000,0.000000,0.000000,3.638992,2.936247,5.540315,1.406925,0.155165,0.016509,0.500267,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.419734,proposed,0,-126.340000,54.885000,-1.434626,4.975129,-1.410000,5.135000,-0.024626,-0.159871,12.167426,-6.556382,-1.433256,-6.556382,12.167426,0.050000,0.600000,-9,55,-8.538586,55.157071,-8.538586,55.157071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.160509,0.372893,39.165004,33.600103,0.000000,0.000000,0.000000,0.000000,3.098357,2.383076,5.545774,1.402585,0.131833,0.014456,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.429889,proposed,0,-126.340000,54.885000,-1.320648,4.913192,-1.290000,5.065000,-0.030648,-0.151808,11.862478,-5.397580,-1.128308,-5.397580,11.862478,0.020000,0.570000,0,44,-0.133519,44.055489,-0.133519,44.055489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.830149,0.129350,36.860884,30.440084,0.000000,0.000000,0.000000,0.000000,2.842597,2.162611,5.557258,1.413030,0.173683,0.015208,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.439895,proposed,0,-126.340000,54.885000,-1.206441,4.846926,-1.160000,5.015000,-0.046441,-0.168074,11.862478,-5.031642,-1.250287,-5.031642,11.862478,0.000000,0.520000,4,39,4.408856,38.972333,4.408856,38.972333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.216585,0.065098,36.951275,34.971377,0.000000,0.000000,0.000000,0.000000,2.816780,2.424249,5.557657,1.410985,0.175093,0.016042,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.449780,proposed,0,-126.340000,54.885000,-1.092193,4.776408,-1.040000,4.965000,-0.052193,-0.188592,11.923467,-5.275601,-1.494245,-5.275601,11.923467,0.010000,0.450000,5,41,4.873088,40.830201,4.873088,40.830201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.303262,0.073854,38.788667,39.742247,0.000000,0.000000,0.000000,0.000000,2.937681,2.743519,5.547066,1.414832,0.175127,0.014670,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.459888,proposed,0,-126.340000,54.885000,-0.974418,4.699209,-0.910000,4.905000,-0.064418,-0.205791,12.167426,-6.556382,-0.823360,-6.556382,12.167426,0.030000,0.420000,0,48,0.497951,48.025649,0.497951,48.025649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.609177,0.151060,41.257775,42.031969,0.000000,0.000000,0.000000,0.000000,3.143854,2.986508,5.569127,1.451593,0.199195,0.021329,0.507430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.469770,proposed,0,-126.340000,54.885000,-0.858808,4.618842,-0.780000,4.835000,-0.078808,-0.216158,12.777322,-7.898153,-1.616224,-7.898153,12.777322,0.030000,0.450000,-6,51,-5.954478,51.326546,-5.954478,51.326546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.659426,-0.174977,40.243715,38.615094,0.000000,0.000000,0.000000,0.000000,3.093825,2.885510,5.547706,1.455041,0.182576,0.018418,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.479780,proposed,0,-126.340000,54.885000,-0.741715,4.532606,-0.650000,4.745000,-0.091715,-0.212394,13.021280,-9.178935,-1.372266,-9.178935,13.021280,0.010000,0.480000,-7,55,-7.419379,55.315798,-7.419379,55.315798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.895544,-0.529273,36.892041,34.775223,0.000000,0.000000,0.000000,0.000000,2.885262,2.692107,5.538797,1.417373,0.141044,0.014151,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.489765,proposed,0,-126.340000,54.885000,-0.625394,4.441838,-0.510000,4.645000,-0.115394,-0.203162,13.143259,-10.215758,-1.433256,-10.215758,13.143259,0.000000,0.520000,-10,57,-9.728263,57.084478,-9.728263,57.084478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.396293,-0.970630,31.646252,32.008374,0.000000,0.000000,0.000000,0.000000,2.578437,2.563250,5.538047,1.416856,0.137117,0.014538,0.500361,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.499773,proposed,0,-126.340000,54.885000,-0.509796,4.346243,-0.380000,4.545000,-0.129796,-0.198757,12.472374,-11.008623,-1.616224,-11.008623,12.472374,-0.020000,0.530000,-3,59,-3.202978,59.348611,-3.202978,59.348611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.497475,-1.513489,28.351924,30.838606,0.000000,0.000000,0.000000,0.000000,2.360035,2.496589,5.539310,1.402211,0.135675,0.013202,0.500395,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.509900,proposed,0,-126.340000,54.885000,-0.394319,4.244926,-0.260000,4.445000,-0.134319,-0.200074,11.496540,-9.239925,-1.006328,-9.239925,11.496540,-0.030000,0.560000,7,39,7.189709,38.856650,7.189709,38.856650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.888832,-2.678088,31.442101,33.907814,0.000000,0.000000,0.000000,0.000000,2.315685,2.647683,5.570986,1.469659,0.192774,0.026289,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.519777,proposed,0,-126.340000,54.885000,-0.283628,4.141805,-0.150000,4.365000,-0.133628,-0.223195,10.276748,-8.812998,-1.250287,-8.812998,10.276748,0.000000,0.500000,15,34,14.549373,34.279154,14.549373,34.279154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.621276,-2.587698,40.996877,45.700716,0.000000,0.000000,0.000000,0.000000,2.755580,3.212669,5.562239,1.630164,0.214553,0.031088,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.529763,proposed,0,-126.340000,54.885000,-0.174121,4.033356,-0.040000,4.275000,-0.134121,-0.241644,9.849821,-9.605862,-1.860183,-9.605862,9.849821,0.020000,0.410000,15,44,14.797979,43.580804,14.797979,43.580804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.171580,-2.224279,44.718493,52.478319,0.000000,0.000000,0.000000,0.000000,3.264152,3.691996,5.540442,1.408310,0.138411,0.013538,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.539775,proposed,0,-126.340000,54.885000,-0.067254,3.920564,0.060000,4.155000,-0.127254,-0.234436,9.788831,-12.533363,-0.701380,-12.533363,9.788831,0.050000,0.410000,9,65,8.856977,65.080369,8.856977,65.080369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.769846,-2.023363,44.702569,53.743933,0.000000,0.000000,0.000000,0.000000,3.768452,3.978015,5.549300,1.419019,0.181626,0.016250,0.500154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.549906,proposed,0,-126.340000,54.885000,0.037437,3.802439,0.150000,4.025000,-0.112563,-0.222561,9.056956,-14.363051,-1.067318,-14.363051,9.056956,0.080000,0.510000,8,70,8.141162,70.042692,8.141162,70.042692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.513842,-3.332471,46.703236,53.705457,0.000000,0.000000,0.000000,0.000000,3.980193,3.853244,5.569982,1.414974,0.184527,0.015086,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.559892,proposed,0,-126.340000,54.885000,0.136764,3.682244,0.240000,3.885000,-0.103236,-0.202756,8.203101,-14.728989,-1.311276,-14.728989,8.203101,0.090000,0.600000,11,64,11.347816,64.165478,11.347816,64.165478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.170786,-4.997539,45.782831,54.951787,0.000000,0.000000,0.000000,0.000000,3.978535,3.815064,5.559142,1.413527,0.185033,0.016120,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.569777,proposed,0,-126.340000,54.885000,0.230863,3.559750,0.320000,3.755000,-0.089137,-0.195250,7.959143,-12.411384,-0.213464,-12.411384,7.959143,0.090000,0.630000,12,41,12.429634,40.673742,12.429634,40.673742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.453234,-7.191939,44.521470,56.639873,0.000000,0.000000,0.000000,0.000000,3.881955,3.822288,5.539140,1.404442,0.138211,0.014851,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.579892,proposed,0,-126.340000,54.885000,0.322344,3.430975,0.400000,3.625000,-0.077656,-0.194025,6.739351,-10.764665,-0.823360,-10.764665,6.739351,0.110000,0.520000,18,34,18.401006,34.038524,18.401006,34.038524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.627296,-8.281401,49.361889,58.791656,0.000000,0.000000,0.000000,0.000000,4.099374,4.083467,5.557830,1.412559,0.179892,0.014572,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.589768,proposed,0,-126.340000,54.885000,0.406554,3.302059,0.470000,3.505000,-0.063446,-0.202941,6.983309,-12.899301,-1.189297,-12.899301,6.983309,0.130000,0.420000,11,57,10.820378,56.604962,10.820378,56.604962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.969598,-7.562671,54.947078,62.688730,0.000000,0.000000,0.000000,0.000000,4.360669,4.573927,5.539363,1.401494,0.135844,0.014629,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.599776,proposed,0,-126.340000,54.885000,0.486318,3.168398,0.550000,3.365000,-0.063682,-0.196602,6.983309,-14.911958,-0.518412,-14.911958,6.983309,0.140000,0.460000,3,69,3.213855,68.853918,3.213855,68.853918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.259160,-8.472001,51.739759,66.824539,0.000000,0.000000,0.000000,0.000000,4.547724,4.557613,5.539954,1.400506,0.140968,0.015716,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.609895,proposed,0,-126.340000,54.885000,0.560842,3.030368,0.620000,3.205000,-0.059158,-0.174632,7.105289,-16.314719,-0.579401,-16.314719,7.105289,0.120000,0.570000,-1,71,-1.493604,70.923021,-1.493604,70.923021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.671660,-9.979056,52.062923,67.822415,0.000000,0.000000,0.000000,0.000000,4.356965,4.386760,5.560871,1.410561,0.175577,0.014722,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.619891,proposed,0,-126.340000,54.885000,0.628031,2.891330,0.690000,3.055000,-0.061969,-0.163670,6.373413,-16.192739,-0.274453,-16.192739,6.373413,0.080000,0.640000,4,63,3.902898,63.130634,3.902898,63.130634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.007820,-11.648284,52.570955,65.526233,0.000000,0.000000,0.000000,0.000000,3.844346,4.108360,5.558433,1.408243,0.178990,0.015524,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.629892,proposed,0,-126.340000,54.885000,0.688470,2.749772,0.760000,2.905000,-0.071530,-0.155228,6.007476,-14.302062,-0.640391,-14.302062,6.007476,0.070000,0.630000,3,47,3.258520,47.458694,3.258520,47.458694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.303863,-12.495713,56.147426,62.763090,0.000000,0.000000,0.000000,0.000000,3.401015,4.061154,5.558298,1.413201,0.178025,0.016068,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.639892,proposed,0,-126.340000,54.885000,0.741758,2.605979,0.820000,2.765000,-0.078242,-0.159021,4.665705,-13.082270,-0.945339,-13.082270,4.665705,0.070000,0.550000,9,42,8.645060,42.166003,8.645060,42.166003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.133430,-12.244110,56.815712,59.452334,0.000000,0.000000,0.000000,0.000000,3.438720,3.989260,5.557531,1.406201,0.178066,0.014906,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.649891,proposed,0,-126.340000,54.885000,0.787570,2.460112,0.860000,2.625000,-0.072430,-0.164888,4.299767,-14.058103,-0.518412,-14.058103,4.299767,0.090000,0.470000,3,55,2.975095,54.644288,2.975095,54.644288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.821620,-10.600053,58.300852,57.531973,0.000000,0.000000,0.000000,0.000000,3.481196,4.124415,5.558513,1.407406,0.179504,0.015073,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.659777,proposed,0,-126.340000,54.885000,0.825190,2.314078,0.900000,2.475000,-0.074810,-0.160922,3.262944,-16.131750,-0.457422,-16.131750,3.262944,0.080000,0.480000,4,70,3.956137,69.959005,3.956137,69.959005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.783361,-9.357460,53.642278,55.486878,0.000000,0.000000,0.000000,0.000000,3.262092,3.922471,5.548816,1.409548,0.179104,0.016332,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.669895,proposed,0,-126.340000,54.885000,0.855492,2.162929,0.940000,2.305000,-0.084508,-0.142071,3.079975,-18.083417,-0.518412,-18.083417,3.079975,0.070000,0.560000,-3,79,-3.460030,79.341417,-3.460030,79.341417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.318797,-8.289510,52.640051,53.959776,0.000000,0.000000,0.000000,0.000000,3.265722,3.791479,5.558189,1.407396,0.178981,0.016449,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.679897,proposed,0,-126.340000,54.885000,0.877010,2.012033,0.960000,2.135000,-0.082990,-0.122967,1.799193,-17.778469,-0.213464,-17.778469,1.799193,0.020000,0.660000,4,69,4.000256,68.804068,4.000256,68.804068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.596568,-7.882136,47.619744,49.433643,0.000000,0.000000,0.000000,0.000000,3.050175,3.344662,5.557301,1.407346,0.178461,0.015739,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.689899,proposed,0,-126.340000,54.885000,0.889876,1.859883,0.980000,1.975000,-0.090124,-0.115117,1.067318,-15.582843,-0.884349,-15.582843,1.067318,0.050000,0.690000,-2,47,-2.494741,47.236520,-2.494741,47.236520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.426827,-7.356842,50.006667,48.560340,0.000000,0.000000,0.000000,0.000000,3.235469,3.341910,5.558866,1.410524,0.178090,0.015682,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.699894,proposed,0,-126.340000,54.885000,0.893855,1.706770,0.990000,1.835000,-0.096145,-0.128230,0.335443,-14.241072,-1.128308,-14.241072,0.335443,0.040000,0.570000,-6,44,-5.582378,43.732645,-5.582378,43.732645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.903845,-5.741151,49.831049,46.742693,0.000000,0.000000,0.000000,0.000000,3.121506,3.306333,5.558973,1.416383,0.178984,0.015936,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.709891,proposed,0,-126.340000,54.885000,0.888743,1.552778,0.990000,1.705000,-0.101257,-0.152222,-0.457422,-13.448207,-0.335443,-13.448207,-0.457422,0.030000,0.490000,-9,41,-8.696403,40.888600,-8.696403,40.888600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.177219,-3.364007,48.401000,44.861025,0.000000,0.000000,0.000000,0.000000,3.105913,3.364831,5.560460,1.406712,0.178934,0.014397,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.719894,proposed,0,-126.340000,54.885000,0.874337,1.398019,0.990000,1.565000,-0.115663,-0.166981,-1.250287,-14.850968,-0.396432,-14.850968,-1.250287,0.010000,0.430000,-13,55,-12.693012,54.783452,-12.693012,54.783452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.284611,0.002406,47.785752,44.792935,0.000000,0.000000,0.000000,0.000000,3.084375,3.454004,5.558973,1.404414,0.177142,0.016054,0.501256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.729892,proposed,0,-126.340000,54.885000,0.850481,1.242853,0.970000,1.405000,-0.119519,-0.162147,-1.921172,-17.046594,-0.030495,-17.046594,-1.921172,-0.020000,0.490000,-16,67,-16.291581,66.897368,-16.291581,66.897368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.853275,3.279460,44.645031,40.823311,0.000000,0.000000,0.000000,0.000000,2.942369,3.320564,5.558661,1.407233,0.180889,0.016198,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.739895,proposed,0,-126.340000,54.885000,0.817013,1.087332,0.950000,1.245000,-0.132987,-0.157668,-2.957996,-18.876282,-0.457422,-18.876282,-2.957996,-0.050000,0.570000,-17,74,-17.488870,74.248766,-17.488870,74.248766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.501786,6.265066,42.518363,37.457437,0.000000,0.000000,0.000000,0.000000,2.775562,3.151968,5.558551,1.404008,0.179374,0.014835,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.749779,proposed,0,-126.340000,54.885000,0.774397,0.933571,0.910000,1.075000,-0.135603,-0.141429,-4.238777,-16.680656,-0.396432,-16.680656,-4.238777,-0.090000,0.640000,-12,51,-12.432854,51.099365,-12.432854,51.099365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.038996,8.252396,41.687944,36.519872,0.000000,0.000000,0.000000,0.000000,2.736829,3.040379,5.548879,1.405069,0.179943,0.016231,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.759895,proposed,0,-126.340000,54.885000,0.720861,0.776293,0.860000,0.925000,-0.139139,-0.148707,-5.824507,-14.485031,-0.579401,-14.485031,-5.824507,-0.100000,0.600000,-8,34,-7.678004,34.444006,-7.678004,34.444006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.641753,10.875269,46.877029,44.433933,0.000000,0.000000,0.000000,0.000000,3.039325,3.369631,5.558382,1.406005,0.177194,0.017012,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.769893,proposed,0,-126.340000,54.885000,0.658027,0.621124,0.800000,0.795000,-0.141973,-0.173876,-6.373413,-14.058103,-0.030495,-14.058103,-6.373413,-0.100000,0.470000,-13,39,-13.357779,39.022256,-13.357779,39.022256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.532945,14.290502,54.873336,58.155325,0.000000,0.000000,0.000000,0.000000,3.500474,4.107708,5.558108,1.405544,0.180897,0.015509,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.779898,proposed,0,-126.340000,54.885000,0.585228,0.466286,0.730000,0.655000,-0.144772,-0.188714,-7.349247,-15.338885,-0.579401,-15.338885,-7.349247,-0.100000,0.410000,-17,53,-17.081487,53.382469,-17.081487,53.382469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.887482,17.369866,55.243678,60.038131,0.000000,0.000000,0.000000,0.000000,3.480194,4.378011,5.558798,1.465076,0.178623,0.015623,0.522362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.789894,proposed,0,-126.340000,54.885000,0.502576,0.312211,0.660000,0.495000,-0.157424,-0.182789,-7.715185,-17.046594,-0.030495,-17.046594,-7.715185,-0.110000,0.440000,-26,66,-25.856220,65.534998,-25.856220,65.534998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.960526,19.769262,53.606949,56.485396,0.000000,0.000000,0.000000,0.000000,3.343151,4.313763,5.556832,1.409733,0.178602,0.015197,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.799901,proposed,0,-126.340000,54.885000,0.409907,0.158741,0.580000,0.325000,-0.170093,-0.166259,-8.020133,-18.876282,-1.128308,-18.876282,-8.020133,-0.150000,0.520000,-32,75,-31.785431,75.000006,-31.785431,75.000006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.472400,21.993854,51.674870,52.701127,0.000000,0.000000,0.000000,0.000000,3.162308,4.177105,5.558931,1.402794,0.172205,0.015047,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.809892,proposed,0,-126.340000,54.885000,0.307522,0.006459,0.490000,0.155000,-0.182478,-0.148541,-9.544873,-18.144407,-0.579401,-18.144407,-9.544873,-0.220000,0.610000,-22,63,-21.867171,63.041699,-21.867171,63.041699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.674911,23.802308,51.184172,50.761697,0.000000,0.000000,0.000000,0.000000,3.139977,4.094943,5.557995,1.403997,0.177471,0.015926,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.819892,proposed,0,-126.340000,54.885000,0.195231,-0.144872,0.390000,-0.005000,-0.194769,-0.139872,-11.069613,-16.680656,-1.067318,-16.680656,-11.069613,-0.230000,0.640000,-17,49,-16.896040,48.639991,-16.896040,48.639991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.951997,26.484104,59.231222,61.347353,0.000000,0.000000,0.000000,0.000000,3.688995,4.557524,5.556873,1.403965,0.180150,0.014860,0.500297,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.829774,proposed,0,-126.340000,54.885000,0.074706,-0.293205,0.280000,-0.155000,-0.205294,-0.138205,-12.167426,-13.692166,-0.640391,-13.692166,-12.167426,-0.200000,0.540000,-20,33,-19.770196,33.344887,-19.770196,33.344887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.815524,28.814636,63.364686,69.021598,0.000000,0.000000,0.000000,0.000000,3.955721,4.884565,5.539476,1.404410,0.145625,0.016068,0.500263,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.839891,proposed,0,-126.340000,54.885000,-0.058405,-0.443664,0.140000,-0.285000,-0.198405,-0.158664,-13.021280,-13.997114,-0.823360,-13.997114,-13.021280,-0.190000,0.420000,-23,45,-22.775984,44.842675,-22.775984,44.842675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.994642,31.210995,65.850395,75.654034,0.000000,0.000000,0.000000,0.000000,4.014960,5.233786,5.573866,1.445182,0.192478,0.020160,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.849742,proposed,0,-126.340000,54.885000,-0.197330,-0.588674,0.010000,-0.445000,-0.207330,-0.143674,-13.448207,-17.290552,-0.274453,-17.290552,-13.448207,-0.200000,0.390000,-29,77,-29.257184,76.960705,-29.257184,76.960705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.400970,33.629097,66.582943,75.523238,0.000000,0.000000,0.000000,0.000000,4.013687,5.432885,5.556693,1.506756,0.205721,0.014929,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.859745,proposed,0,-126.340000,54.885000,-0.347650,-0.734300,-0.120000,-0.625000,-0.227650,-0.109300,-14.911958,-19.608157,-0.518412,-19.608157,-14.911958,-0.240000,0.540000,-24,88,-24.458678,87.844075,-24.458678,87.844075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.479499,34.908852,65.682989,71.854179,0.000000,0.000000,0.000000,0.000000,3.933052,5.459896,5.568392,1.606585,0.225735,0.023784,0.500632,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.869743,proposed,0,-126.340000,54.885000,-0.507026,-0.878102,-0.260000,-0.805000,-0.247026,-0.073102,-14.972947,-19.303209,-0.884349,-19.303209,-14.972947,-0.260000,0.710000,-32,74,-31.528385,74.233874,-31.528385,74.233874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.398797,36.428357,72.523207,78.351092,0.000000,0.000000,0.000000,0.000000,4.373821,5.846538,5.562431,1.568509,0.237719,0.020247,0.502605,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.879770,proposed,0,-126.340000,54.885000,-0.675824,-1.020453,-0.420000,-0.975000,-0.255824,-0.045453,-16.131750,-16.436698,-1.006328,-16.436698,-16.131750,-0.280000,0.720000,-28,53,-27.856852,52.590099,-27.856852,52.590099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.382027,38.184955,72.036512,79.140637,0.000000,0.000000,0.000000,0.000000,4.288088,5.742299,5.558946,1.521909,0.244350,0.027411,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.889743,proposed,0,-126.340000,54.885000,-0.852371,-1.160069,-0.580000,-1.115000,-0.272371,-0.045069,-16.802635,-13.814145,-0.579401,-13.814145,-16.802635,-0.290000,0.630000,-29,40,-28.888566,39.592245,-28.888566,39.592245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.920594,39.877870,76.059487,86.136949,0.000000,0.000000,0.000000,0.000000,4.633613,5.924523,5.558980,1.708032,0.232094,0.041077,0.501168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.899750,proposed,0,-126.340000,54.885000,-1.037938,-1.298091,-0.750000,-1.245000,-0.287938,-0.053091,-17.900448,-13.448207,-1.189297,-13.448207,-17.900448,-0.290000,0.510000,-28,48,-28.440690,47.948693,-28.440690,47.948693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.699028,41.074571,76.328657,87.872850,0.000000,0.000000,0.000000,0.000000,4.693622,5.959994,5.580178,1.730611,0.205898,0.036221,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.909757,proposed,0,-126.340000,54.885000,-1.231704,-1.433981,-0.930000,-1.385000,-0.301704,-0.048981,-18.144407,-15.338885,-1.250287,-15.338885,-18.144407,-0.290000,0.450000,-36,71,-35.802214,71.386500,-35.802214,71.386500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.999958,41.952945,75.181806,85.113279,0.000000,0.000000,0.000000,0.000000,4.683785,5.937299,5.592193,2.430204,0.220547,0.038122,0.502538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.919740,proposed,0,-126.340000,54.885000,-1.432830,-1.567308,-1.110000,-1.545000,-0.322830,-0.022308,-18.632323,-18.205396,-1.250287,-18.205396,-18.632323,-0.310000,0.530000,-41,93,-40.625165,92.791091,-40.625165,92.791091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.935920,42.230589,71.957296,79.528701,0.000000,0.000000,0.000000,0.000000,4.465391,5.829274,5.570357,1.563431,0.209358,0.026881,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.929740,proposed,0,-126.340000,54.885000,-1.641852,-1.698576,-1.300000,-1.715000,-0.341852,0.016424,-20.096074,-18.510344,-0.823360,-18.510344,-20.096074,-0.370000,0.730000,-31,84,-30.606070,83.590432,-30.606070,83.590432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.692787,41.754162,73.897045,80.648323,0.000000,0.000000,0.000000,0.000000,4.572280,5.986703,5.558822,1.704850,0.259786,0.023168,0.500628,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.939738,proposed,0,-126.340000,54.885000,-1.858052,-1.827463,-1.510000,-1.875000,-0.348052,0.047537,-22.596648,-15.399875,-0.457422,-15.399875,-22.596648,-0.360000,0.790000,-16,57,-15.746608,56.979981,-15.746608,56.979981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.923886,42.394413,81.673722,91.471191,0.000000,0.000000,0.000000,0.000000,5.078581,6.410735,5.540582,1.415488,0.156118,0.012411,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.949739,proposed,0,-126.340000,54.885000,-2.081200,-1.953988,-1.730000,-2.005000,-0.351200,0.051012,-22.962585,-11.862478,-1.616224,-11.862478,-22.962585,-0.290000,0.690000,-25,38,-25.337829,38.251309,-25.337829,38.251309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.786727,43.018076,87.630160,102.469500,0.000000,0.000000,0.000000,0.000000,5.470138,6.709637,5.538581,1.406721,0.137922,0.012271,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.959780,proposed,0,-126.340000,54.885000,-2.311785,-2.078552,-1.970000,-2.115000,-0.341785,0.036448,-24.060398,-11.496540,-1.677214,-11.496540,-24.060398,-0.260000,0.540000,-26,49,-25.705503,49.208730,-25.705503,49.208730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.711582,42.945223,82.783328,99.860273,0.000000,0.000000,0.000000,0.000000,5.029884,6.564481,5.539668,1.412939,0.140742,0.015024,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.969890,proposed,0,-126.340000,54.885000,-2.550182,-2.201434,-2.210000,-2.235000,-0.340182,0.033566,-24.243367,-12.838311,-1.738204,-12.838311,-24.243367,-0.260000,0.450000,-31,71,-30.660803,71.174660,-30.660803,71.174660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.116268,42.277364,79.973757,94.754321,0.000000,0.000000,0.000000,0.000000,4.894599,6.499293,5.558631,1.498803,0.179865,0.021525,0.503780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.979745,proposed,0,-126.340000,54.885000,-2.788200,-2.318744,-2.480000,-2.375000,-0.308200,0.056256,-24.731284,-15.094927,-1.494245,-15.094927,-24.731284,-0.270000,0.560000,-30,85,-29.938540,85.045399,-29.938540,85.045399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.784900,41.105009,75.935900,88.192517,0.000000,0.000000,0.000000,0.000000,4.592156,6.342977,5.550429,1.459007,0.211461,0.015813,0.500548,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.989738,proposed,0,-126.340000,54.885000,-3.034809,-2.435178,-2.720000,-2.515000,-0.314809,0.079822,-25.585138,-15.521854,-1.433256,-15.521854,-25.585138,-0.290000,0.590000,-26,91,-26.447732,90.631704,-26.447732,90.631704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.291737,40.591261,76.863789,88.458640,0.000000,0.000000,0.000000,0.000000,4.620723,6.410326,5.533058,1.444353,0.229728,0.016582,0.500744,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.999749,proposed,0,-126.340000,54.885000,-3.286803,-2.549291,-2.950000,-2.635000,-0.336803,0.085709,-26.438993,-12.289405,-1.494245,-12.289405,-26.438993,-0.310000,0.790000,-22,49,-22.385628,49.013906,-22.385628,49.013906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.213101,39.178395,78.561745,90.321436,0.000000,0.000000,0.000000,0.000000,4.746144,6.446762,5.576002,1.479410,0.231625,0.018292,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.009737,proposed,0,-126.340000,54.885000,-3.542670,-2.660595,-3.230000,-2.715000,-0.312670,0.054405,-27.048889,-6.922320,-1.433256,-6.922320,-27.048889,-0.280000,0.830000,-21,4,-21.102499,-0.279113,-21.102499,-0.279113,0.000000,4.293018,0.000000,64.000000,0.000000,0.000000,-44.359588,36.941310,79.859629,97.916956,0.000000,0.000000,0.000000,0.000000,4.798188,6.329978,5.537350,1.774713,0.260070,0.038891,0.501031,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.019742,proposed,0,-126.340000,54.885000,-3.803001,-2.769548,-3.480000,-2.775000,-0.323001,0.005452,-28.207691,-5.702528,-2.104141,-5.702528,-28.207691,-0.270000,0.360000,-16,29,-16.198551,29.380891,-16.198551,29.380891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.331435,35.708915,83.624318,109.044948,0.000000,0.000000,0.000000,0.000000,5.166697,6.800151,5.553030,1.500546,0.190313,0.017831,0.500424,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.029740,proposed,0,-126.340000,54.885000,-4.066721,-2.875896,-3.790000,-2.855000,-0.276721,-0.020896,-29.122535,-9.971800,-2.043152,-9.971800,-29.122535,-0.240000,0.230000,-13,74,-12.624668,77.817616,-12.624668,77.817616,0.000000,-3.436725,0.000000,64.000000,0.000000,0.000000,-39.860281,34.699465,87.331034,111.872628,0.000000,0.000000,0.000000,0.000000,5.581983,7.528332,5.547347,1.865477,0.246242,0.034449,0.500422,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.008205,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.039739,proposed,0,-126.340000,54.885000,-4.333632,-2.979766,-4.050000,-2.965000,-0.283632,-0.014766,-29.122535,-14.058103,-2.287110,-14.058103,-29.122535,-0.240000,0.440000,-18,97,-18.484019,96.615155,-18.484019,96.615155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.872264,33.835417,88.065026,110.796519,0.000000,0.000000,0.000000,0.000000,5.879354,7.853138,5.547388,1.446074,0.208319,0.017034,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.049772,proposed,0,-126.340000,54.885000,-4.604102,-3.081490,-4.360000,-3.105000,-0.244102,0.023510,-29.183525,-14.241072,-2.287110,-14.241072,-29.183525,-0.200000,0.570000,-24,92,-24.129157,92.291219,-24.129157,92.291219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.160715,33.094670,88.191349,113.919744,0.000000,0.000000,0.000000,0.000000,6.262093,7.892240,5.541813,1.440487,0.245600,0.013976,0.500431,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.059736,proposed,0,-126.340000,54.885000,-4.874956,-3.180102,-4.660000,-3.205000,-0.214956,0.024898,-29.000556,-9.788831,-1.921172,-9.788831,-29.000556,-0.250000,0.810000,-19,47,-19.396744,35.772389,-19.396744,35.772389,0.000000,11.518830,0.000000,64.000000,0.000000,0.000000,-24.612005,31.188280,85.531072,110.501681,0.000000,0.000000,0.000000,0.000000,6.169361,7.432096,5.527689,1.429915,0.219619,0.012417,0.500486,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.069736,proposed,0,-126.340000,54.885000,-5.148486,-3.276665,-4.950000,-3.255000,-0.198486,-0.021665,-29.488473,-2.653048,-1.860183,-2.653048,-29.488473,-0.270000,0.980000,-11,2,-11.110725,-40.880179,-11.110725,-40.880179,0.000000,43.171399,0.000000,64.000000,0.000000,0.000000,-21.896203,26.947195,84.401816,105.673846,0.000000,0.000000,0.000000,0.000000,5.907245,6.722536,5.527378,1.422324,0.130686,0.012022,0.500161,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.079738,proposed,0,-126.340000,54.885000,-5.423377,-3.370912,-5.240000,-3.275000,-0.183377,-0.095912,-29.366493,-1.128308,-1.860183,-1.128308,-29.366493,-0.220000,0.590000,-17,-23,-16.887866,-22.734908,-16.887866,-22.734908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.776033,23.105450,79.804452,103.567607,0.000000,0.000000,0.000000,0.000000,5.380769,6.330715,5.530141,1.403386,0.134813,0.012983,0.500397,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007586,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.089896,proposed,0,-126.340000,54.885000,-5.703353,-3.464276,-5.530000,-3.305000,-0.173353,-0.159276,-27.841753,-4.970653,-2.104141,-4.970653,-27.841753,-0.200000,0.320000,-35,22,-34.860272,29.107058,-34.860272,29.107058,0.000000,-6.841966,0.000000,64.000000,0.000000,0.000000,-16.456946,21.326293,84.262061,108.743468,0.000000,0.000000,0.000000,0.000000,5.736775,6.730768,5.615271,1.446750,0.178011,0.013293,0.506101,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.099739,proposed,0,-126.340000,54.885000,-5.974989,-3.552555,-5.770000,-3.405000,-0.204989,-0.147555,-27.719774,-15.033937,-2.775027,-15.033937,-27.719774,-0.210000,0.000000,-44,67,-43.621023,106.321162,-43.621023,106.321162,0.000000,-39.056070,0.000000,64.000000,0.000000,0.000000,-7.712978,21.215756,92.321264,115.203723,0.000000,0.000000,0.000000,0.000000,6.411908,7.789393,5.539571,1.404388,0.178448,0.014070,0.500270,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.109889,proposed,0,-126.340000,54.885000,-6.254993,-3.641405,-6.040000,-3.595000,-0.214993,-0.046405,-27.353837,-23.206544,-1.982162,-23.206544,-27.353837,-0.370000,0.320000,-31,106,-30.615177,106.011442,-30.615177,106.011442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.361173,24.015197,96.401675,121.025524,0.000000,0.000000,0.000000,0.000000,6.749086,8.452797,5.560483,1.414159,0.215291,0.013533,0.500510,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.119738,proposed,0,-126.340000,54.885000,-6.526101,-3.725558,-6.340000,-3.805000,-0.186101,0.079442,-28.573629,-23.877429,-2.226120,-23.877429,-28.573629,-0.340000,0.720000,-21,105,-21.124422,104.991296,-21.124422,104.991296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.584513,30.195222,108.493100,140.201208,0.000000,0.000000,0.000000,0.000000,7.569348,9.832126,5.528719,1.403807,0.374232,0.012844,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.129890,proposed,0,-126.340000,54.885000,-6.804500,-3.810264,-6.600000,-3.995000,-0.204500,0.184736,-28.939566,-18.144407,-2.409089,-18.144407,-28.939566,-0.300000,0.900000,-21,104,-20.752915,103.901159,-20.752915,103.901159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.013592,38.909352,122.611483,160.692494,0.000000,0.000000,0.000000,0.000000,8.343082,10.897382,5.556481,1.417847,0.328032,0.014574,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.139738,proposed,0,-126.340000,54.885000,-7.073092,-3.890535,-6.890000,-4.105000,-0.183092,0.214465,-29.000556,-9.910810,-3.262944,-9.910810,-29.000556,-0.280000,0.930000,-16,59,-15.875268,50.166386,-15.875268,50.166386,0.000000,8.734773,0.000000,64.000000,0.000000,0.000000,-4.645520,42.733318,119.869800,157.072733,0.000000,0.000000,0.000000,0.000000,8.215460,10.492713,5.541051,1.405881,0.282376,0.013139,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.149890,proposed,0,-126.340000,54.885000,-7.348008,-3.971414,-7.200000,-4.135000,-0.148008,0.163586,-27.963733,-0.274453,-2.104141,-0.274453,-27.963733,-0.240000,0.750000,-20,14,-20.341188,-15.770752,-20.341188,-15.770752,0.000000,29.671912,0.000000,64.000000,0.000000,0.000000,-6.016693,38.105844,116.501526,148.971031,0.000000,0.000000,0.000000,0.000000,7.702732,9.354859,5.549167,1.421042,0.178176,0.013607,0.500555,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.159766,proposed,0,-126.340000,54.885000,-7.613122,-4.048366,-7.450000,-4.105000,-0.163122,0.056634,-26.926909,4.360757,-2.165131,4.360757,-26.926909,-0.230000,0.480000,-28,-31,-27.807863,-34.841593,-27.807863,-34.841593,0.000000,3.742752,0.000000,64.000000,0.000000,0.000000,-5.961523,27.234548,106.271303,138.037930,0.000000,0.000000,0.000000,0.000000,6.945839,8.580059,5.549572,1.416767,0.181538,0.015876,0.500563,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.169739,proposed,0,-126.340000,54.885000,-7.878069,-4.124430,-7.740000,-4.065000,-0.138069,-0.059430,-25.951076,1.921172,-1.921172,1.921172,-25.951076,-0.240000,0.290000,-32,-5,-31.840071,-5.361168,-31.840071,-5.361168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.234279,18.895852,105.344917,132.579530,0.000000,0.000000,0.000000,0.000000,6.833975,8.278587,5.529763,1.407024,0.148523,0.014383,0.500311,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.179888,proposed,0,-126.340000,54.885000,-8.144434,-4.200246,-7.990000,-4.105000,-0.154434,-0.095246,-25.219201,-6.556382,-2.043152,-6.556382,-25.219201,-0.320000,-0.020000,-30,40,-30.376659,94.089664,-30.376659,94.089664,0.000000,-54.450832,0.000000,64.000000,0.000000,0.000000,2.146729,13.313418,103.797798,135.790197,0.000000,0.000000,0.000000,0.000000,6.800693,8.229849,5.548695,1.416795,0.189335,0.015159,0.500399,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.189737,proposed,0,-126.340000,54.885000,-8.399403,-4.272388,-8.240000,-4.235000,-0.159403,-0.037388,-25.280190,-16.680656,-2.531068,-16.680656,-25.280190,-0.320000,-0.040000,-30,85,-29.738293,105.228498,-29.738293,105.228498,0.000000,-20.589666,0.000000,64.000000,0.000000,0.000000,7.800637,12.796030,106.388672,135.742525,0.000000,0.000000,0.000000,0.000000,6.953511,8.746347,5.526862,1.407041,0.158876,0.013774,0.500461,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.199890,proposed,0,-126.340000,54.885000,-8.658162,-4.345368,-8.480000,-4.415000,-0.178162,0.069632,-24.792273,-23.450502,-3.018985,-23.450502,-24.792273,-0.340000,0.220000,-29,105,-28.633072,105.211342,-28.633072,105.211342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.987027,16.925261,108.872646,136.065009,0.000000,0.000000,0.000000,0.000000,7.285347,9.332907,5.549629,1.417488,0.215017,0.014102,0.500437,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.209739,proposed,0,-126.340000,54.885000,-8.904890,-4.414927,-8.700000,-4.625000,-0.204890,0.210073,-24.975242,-22.718627,-2.348100,-22.718627,-24.975242,-0.330000,0.750000,-32,105,-31.876229,104.515224,-31.876229,104.515224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.001904,24.665659,116.889294,149.149924,0.000000,0.000000,0.000000,0.000000,8.004297,10.251026,5.545146,1.406094,0.286412,0.017003,0.500552,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.219767,proposed,0,-126.340000,54.885000,-9.151397,-4.484599,-8.950000,-4.805000,-0.201397,0.320401,-25.585138,-16.070760,-2.043152,-16.070760,-25.585138,-0.330000,0.910000,-21,104,-21.459980,104.229475,-21.459980,104.229475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.970192,32.025538,119.329111,154.521147,0.000000,0.000000,0.000000,0.000000,8.155372,10.388912,5.538373,1.404172,0.245657,0.014422,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.229770,proposed,0,-126.340000,54.885000,-9.392229,-4.553049,-9.200000,-4.905000,-0.192229,0.351951,-25.890086,-7.837164,-2.714037,-7.837164,-25.890086,-0.290000,0.980000,-16,59,-15.646982,51.413968,-15.646982,51.413968,0.000000,7.815507,0.000000,64.000000,0.000000,0.000000,15.824622,35.182390,116.116944,151.286268,0.000000,0.000000,0.000000,0.000000,7.736527,9.933733,5.539370,1.404304,0.267358,0.013831,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.239736,proposed,0,-126.340000,54.885000,-9.626808,-4.620306,-9.460000,-4.925000,-0.166808,0.304694,-25.219201,1.128308,-2.592058,1.128308,-25.219201,-0.240000,0.810000,-18,14,-17.808555,-10.440349,-17.808555,-10.440349,0.000000,24.669824,0.000000,64.000000,0.000000,0.000000,17.842911,30.656956,110.405348,138.826448,0.000000,0.000000,0.000000,0.000000,7.118101,8.541330,5.535071,1.406438,0.137408,0.014706,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.249889,proposed,0,-126.340000,54.885000,-9.859948,-4.687961,-9.710000,-4.885000,-0.149948,0.197039,-24.731284,5.214611,-2.104141,5.214611,-24.731284,-0.220000,0.460000,-17,-19,-17.123716,-18.554968,-17.123716,-18.554968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.844066,19.999966,103.387061,129.585534,0.000000,0.000000,0.000000,0.000000,6.572975,8.099446,5.558520,1.415126,0.177078,0.014685,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.259803,proposed,0,-126.340000,54.885000,-10.081623,-4.753287,-9.950000,-4.845000,-0.131623,0.091713,-24.060398,2.226120,-2.104141,2.226120,-24.060398,-0.190000,0.120000,-22,26,-21.829501,30.012848,-21.829501,30.012848,0.000000,-3.567816,0.000000,64.000000,0.000000,0.000000,25.397676,11.624130,101.354799,122.390652,0.000000,0.000000,0.000000,0.000000,6.418087,7.652072,5.558119,1.417748,0.175530,0.016605,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.269744,proposed,0,-126.340000,54.885000,-10.297734,-4.818171,-10.170000,-4.875000,-0.127734,0.056829,-22.474668,-6.068465,-2.165131,-6.068465,-22.474668,-0.220000,0.120000,-31,71,-31.241002,99.780927,-31.241002,99.780927,0.000000,-28.335895,0.000000,64.000000,0.000000,0.000000,32.733234,4.719618,101.498756,125.619072,0.000000,0.000000,0.000000,0.000000,6.559528,7.379501,5.538821,1.408265,0.170125,0.015686,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.279889,proposed,0,-126.340000,54.885000,-10.511637,-4.883846,-10.400000,-4.965000,-0.111637,0.081154,-21.498835,-13.021280,-2.531068,-13.021280,-21.498835,-0.290000,0.370000,-28,106,-28.405557,105.957274,-28.405557,105.957274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.467495,0.293456,97.536187,122.043730,0.000000,0.000000,0.000000,0.000000,6.457123,7.045233,5.555861,1.415409,0.212432,0.014593,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.289889,proposed,0,-126.340000,54.885000,-10.715643,-4.948137,-10.610000,-5.085000,-0.105643,0.136863,-21.620814,-14.180083,-2.531068,-14.180083,-21.620814,-0.300000,0.710000,-22,106,-21.577112,106.120632,-21.577112,106.120632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.664251,-0.540097,95.559115,118.973080,0.000000,0.000000,0.000000,0.000000,6.483368,7.212323,5.557533,1.415472,0.305170,0.016534,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.299770,proposed,0,-126.340000,54.885000,-10.910375,-5.011336,-10.820000,-5.185000,-0.090375,0.173664,-22.291700,-8.508050,-1.189297,-8.508050,-22.291700,-0.290000,0.890000,-9,64,-8.788073,63.893951,-8.788073,63.893951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.588669,0.769584,93.364311,111.142672,0.000000,0.000000,0.000000,0.000000,6.320189,7.003258,5.544639,1.412961,0.270067,0.017716,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.309769,proposed,0,-126.340000,54.885000,-11.100291,-5.075047,-11.040000,-5.225000,-0.060291,0.149953,-22.230710,-0.823360,-1.738204,-0.823360,-22.230710,-0.230000,0.810000,-5,19,-5.378424,3.841465,-5.378424,3.841465,0.000000,15.052486,0.000000,64.000000,0.000000,0.000000,50.024777,1.094253,86.276556,98.032274,0.000000,0.000000,0.000000,0.000000,5.661318,6.040548,5.539985,1.407729,0.137593,0.014404,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.319894,proposed,0,-126.340000,54.885000,-11.285098,-5.139402,-11.260000,-5.195000,-0.025098,0.055598,-21.254876,3.445913,-2.226120,3.445913,-21.254876,-0.140000,0.480000,-14,-11,-14.369012,-10.648749,-14.369012,-10.648749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.543780,-1.633561,82.019437,88.557568,0.000000,0.000000,0.000000,0.000000,5.275220,5.623079,5.557544,1.452078,0.178045,0.015153,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.329890,proposed,0,-126.340000,54.885000,-11.459989,-5.202871,-11.460000,-5.175000,0.000011,-0.027871,-19.120240,1.128308,-2.409089,1.128308,-19.120240,-0.120000,0.170000,-29,28,-28.861910,28.121199,-28.861910,28.121199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.103720,-3.626823,83.861616,88.868078,0.000000,0.000000,0.000000,0.000000,5.497134,5.550394,5.556801,1.414293,0.175547,0.015602,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.339890,proposed,0,-126.340000,54.885000,-11.627306,-5.266387,-11.630000,-5.205000,0.002694,-0.061387,-17.900448,-6.434403,-1.372266,-6.434403,-17.900448,-0.180000,0.150000,-30,73,-29.693683,90.753453,-29.693683,90.753453,0.000000,-17.632254,0.000000,64.000000,0.000000,0.000000,62.437233,-5.652312,84.663919,94.434284,0.000000,0.000000,0.000000,0.000000,5.663213,5.630491,5.573246,1.447109,0.208336,0.017261,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.349808,proposed,0,-126.340000,54.885000,-11.785568,-5.329475,-11.800000,-5.305000,0.014432,-0.024475,-16.253729,-12.777322,-1.616224,-12.777322,-16.253729,-0.240000,0.400000,-32,107,-31.508213,107.365011,-31.508213,107.365011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.235550,-6.540943,81.540583,95.582506,0.000000,0.000000,0.000000,0.000000,5.494302,5.767752,5.989055,1.742895,0.288432,0.030525,0.500890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008562,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.359746,proposed,0,-126.340000,54.885000,-11.936393,-5.392860,-11.960000,-5.415000,0.023607,0.022140,-15.948781,-13.265238,-2.165131,-13.265238,-15.948781,-0.290000,0.690000,-21,107,-20.790274,107.103407,-20.790274,107.103407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.315759,-6.827314,83.377872,100.499872,0.000000,0.000000,0.000000,0.000000,5.703813,6.036238,5.561778,1.603366,0.348190,0.030129,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.369746,proposed,0,-126.340000,54.885000,-12.080228,-5.456873,-12.120000,-5.505000,0.039772,0.048127,-16.863625,-7.166278,-1.982162,-7.166278,-16.863625,-0.270000,0.880000,-5,62,-4.539497,41.562262,-4.539497,41.562262,0.000000,20.541145,0.000000,64.000000,0.000000,0.000000,66.624346,-6.443130,83.915209,97.333477,0.000000,0.000000,0.000000,0.000000,5.693614,5.907569,6.045845,1.762484,0.437416,0.033872,0.502185,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.379746,proposed,0,-126.340000,54.885000,-12.216070,-5.521192,-12.280000,-5.535000,0.063930,0.013808,-16.680656,-0.274453,-2.043152,-0.274453,-16.680656,-0.170000,0.800000,-6,17,-5.778868,-13.342684,-5.778868,-13.342684,0.000000,30.446091,0.000000,64.000000,0.000000,0.000000,64.862690,-6.683132,81.719095,87.357327,0.000000,0.000000,0.000000,0.000000,5.380341,5.435269,5.560647,1.664368,0.231123,0.025925,0.500965,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.389744,proposed,0,-126.340000,54.885000,-12.343866,-5.585866,-12.440000,-5.515000,0.096134,-0.070866,-15.460864,3.445913,-1.921172,3.445913,-15.460864,-0.090000,0.490000,-15,-25,-14.856661,-25.098483,-14.856661,-25.098483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.555692,-8.574128,80.799107,83.674300,0.000000,0.000000,0.000000,0.000000,5.356319,5.273623,5.564193,1.784530,0.277694,0.043119,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.399755,proposed,0,-126.340000,54.885000,-12.463741,-5.651026,-12.590000,-5.495000,0.126259,-0.156026,-13.753155,1.189297,-1.555235,1.189297,-13.753155,-0.140000,0.160000,-14,13,-14.416557,13.332169,-14.416557,13.332169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.532838,-8.914842,87.327110,90.507108,0.000000,0.000000,0.000000,0.000000,5.791545,5.562379,5.592836,1.769269,0.225266,0.038429,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.409743,proposed,0,-126.340000,54.885000,-12.575318,-5.716503,-12.710000,-5.535000,0.134682,-0.181503,-11.923467,-7.898153,-1.189297,-7.898153,-11.923467,-0.140000,0.070000,-25,58,-25.258985,94.396051,-25.258985,94.396051,0.000000,-36.063882,0.000000,64.000000,0.000000,0.000000,66.006916,-8.749622,93.268921,95.707626,0.000000,0.000000,0.000000,0.000000,6.247611,6.018189,5.565770,1.695905,0.231301,0.023626,0.500515,1,1,0,7,2,0,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.419742,proposed,0,-126.340000,54.885000,-12.678988,-5.782547,-12.820000,-5.665000,0.141012,-0.117547,-10.825654,-15.765812,-1.189297,-15.765812,-10.825654,-0.170000,0.230000,-26,103,-25.766122,107.162060,-25.766122,107.162060,0.000000,-3.829890,0.000000,64.000000,0.000000,0.000000,65.252148,-8.229281,90.535511,99.397377,0.000000,0.000000,0.000000,0.000000,6.184032,6.204266,5.547661,1.498058,0.241480,0.018927,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.429771,proposed,0,-126.340000,54.885000,-12.774952,-5.849326,-12.910000,-5.845000,0.135048,-0.004326,-8.691018,-20.340032,-1.555235,-20.340032,-8.691018,-0.220000,0.620000,-32,107,-31.938513,106.628775,-31.938513,106.628775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.483629,-5.737717,95.937880,109.421524,0.000000,0.000000,0.000000,0.000000,6.680891,6.988731,5.543467,1.428014,0.256791,0.017834,0.500364,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.439770,proposed,0,-126.340000,54.885000,-12.862690,-5.916465,-13.000000,-6.015000,0.137310,0.098535,-8.934977,-16.802635,-1.494245,-16.802635,-8.934977,-0.280000,0.890000,-14,107,-13.842656,106.626024,-13.842656,106.626024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.555087,-1.972158,96.351871,109.473227,0.000000,0.000000,0.000000,0.000000,6.808666,7.136678,5.545022,1.540540,0.267009,0.018578,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.449741,proposed,0,-126.340000,54.885000,-12.942371,-5.983999,-13.080000,-6.135000,0.137629,0.151001,-8.812998,-9.727842,-1.006328,-9.727842,-8.812998,-0.240000,1.020000,-8,62,-8.367586,49.080538,-8.367586,49.080538,0.000000,12.545486,0.000000,64.000000,0.000000,0.000000,55.392160,1.457151,96.064577,106.695537,0.000000,0.000000,0.000000,0.000000,6.571277,7.048891,5.558873,1.496140,0.350484,0.029800,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.459743,proposed,0,-126.340000,54.885000,-13.014540,-6.052326,-13.160000,-6.185000,0.145460,0.132674,-7.471226,-2.165131,-0.213464,-2.165131,-7.471226,-0.170000,0.840000,-17,17,-17.252476,-1.502400,-17.252476,-1.502400,0.000000,18.128425,0.000000,64.000000,0.000000,0.000000,52.036176,2.456571,92.702933,100.719744,0.000000,0.000000,0.000000,0.000000,6.244181,6.253453,5.558802,1.560680,0.196807,0.022629,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.469773,proposed,0,-126.340000,54.885000,-13.079227,-6.121448,-13.220000,-6.185000,0.140773,0.063552,-6.007476,2.104141,-0.518412,2.104141,-6.007476,-0.150000,0.520000,-25,-15,-24.626574,-14.608272,-24.626574,-14.608272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.084588,-1.298060,90.840831,96.166299,0.000000,0.000000,0.000000,0.000000,6.085348,5.991488,5.560037,1.568060,0.206480,0.018500,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.479739,proposed,0,-126.340000,54.885000,-13.135995,-6.190717,-13.270000,-6.175000,0.134005,-0.015717,-4.116798,-1.677214,-0.457422,-1.677214,-4.116798,-0.180000,0.190000,-32,30,-32.349218,38.509817,-32.349218,38.509817,0.000000,-8.118089,0.000000,64.000000,0.000000,0.000000,50.830382,-4.157736,95.261982,100.815732,0.000000,0.000000,0.000000,0.000000,6.312620,6.221420,5.550772,1.481676,0.212595,0.021956,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.489771,proposed,0,-126.340000,54.885000,-13.185727,-6.261034,-13.300000,-6.245000,0.114273,-0.016034,-2.653048,-9.849821,-0.884349,-9.849821,-2.653048,-0.250000,0.160000,-34,75,-34.151504,106.705965,-34.151504,106.705965,0.000000,-31.314236,0.000000,64.000000,0.000000,0.000000,50.318059,-6.992411,95.346716,107.970592,0.000000,0.000000,0.000000,0.000000,6.380633,6.317744,5.551856,1.444562,0.216237,0.018078,0.501672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.499776,proposed,0,-126.340000,54.885000,-13.228071,-6.331736,-13.320000,-6.375000,0.091929,0.043264,-1.982162,-15.948781,-0.640391,-15.948781,-1.982162,-0.300000,0.420000,-31,107,-30.519402,106.727791,-30.519402,106.727791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.904738,-8.153142,90.563987,107.560322,0.000000,0.000000,0.000000,0.000000,6.141648,6.379602,5.554631,1.463873,0.255222,0.020027,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.509740,proposed,0,-126.340000,54.885000,-13.263205,-6.402694,-13.340000,-6.535000,0.076795,0.132306,-1.677214,-17.168573,-0.762370,-17.168573,-1.677214,-0.300000,0.740000,-28,107,-27.683464,106.526472,-27.683464,106.526472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.657333,-7.294976,92.070197,111.344516,0.000000,0.000000,0.000000,0.000000,6.327763,6.802286,5.552590,1.497405,0.279786,0.019019,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.519773,proposed,0,-126.340000,54.885000,-13.291658,-6.474652,-13.350000,-6.665000,0.058342,0.190348,-2.348100,-12.289405,-0.579401,-12.289405,-2.348100,-0.300000,0.940000,-15,79,-15.052778,78.769217,-15.052778,78.769217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.240090,-5.300983,90.050258,106.927928,0.000000,0.000000,0.000000,0.000000,6.200055,6.664224,5.549536,1.486996,0.327477,0.021532,0.500964,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.529774,proposed,0,-126.340000,54.885000,-13.313300,-6.546862,-13.370000,-6.735000,0.056700,0.188138,-2.165131,-4.055809,-0.274453,-4.055809,-2.165131,-0.250000,0.890000,-13,34,-12.507194,13.357066,-12.507194,13.357066,0.000000,20.412151,0.000000,64.000000,0.000000,0.000000,35.886142,-3.861788,83.630601,95.543176,0.000000,0.000000,0.000000,0.000000,5.628760,6.014906,5.549574,1.472962,0.222186,0.017680,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.539744,proposed,0,-126.340000,54.885000,-13.328390,-6.619274,-13.380000,-6.745000,0.051610,0.125726,-1.250287,1.433256,0.030495,1.433256,-1.250287,-0.180000,0.630000,-21,-11,-20.651401,-15.103180,-20.651401,-15.103180,0.000000,3.872397,0.000000,64.000000,0.000000,0.000000,31.554726,-5.452095,79.701923,87.323479,0.000000,0.000000,0.000000,0.000000,5.298045,5.577810,5.572339,1.463392,0.199782,0.021556,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.549770,proposed,0,-126.340000,54.885000,-13.337243,-6.692468,-13.380000,-6.725000,0.042757,0.032532,0.396432,1.311276,0.274453,1.311276,0.396432,-0.180000,0.270000,-29,9,-29.357266,8.865207,-29.357266,8.865207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.745438,-7.157477,84.824933,89.910569,0.000000,0.000000,0.000000,0.000000,5.670133,5.721417,5.552197,1.623499,0.226318,0.030209,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.559744,proposed,0,-126.340000,54.885000,-13.339974,-6.765601,-13.370000,-6.755000,0.030026,-0.010601,1.189297,-5.580549,0.213464,-5.580549,1.189297,-0.230000,0.120000,-28,54,-27.563394,76.445534,-27.563394,76.445534,0.000000,-22.580327,0.000000,64.000000,0.000000,0.000000,26.842970,-8.443533,88.925585,97.288041,0.000000,0.000000,0.000000,0.000000,6.077656,5.965021,5.563331,1.605201,0.214160,0.021706,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.569741,proposed,0,-126.340000,54.885000,-13.336852,-6.839150,-13.360000,-6.855000,0.023148,0.015850,2.104141,-13.204249,0.091484,-13.204249,2.104141,-0.260000,0.280000,-28,99,-28.051379,107.301341,-28.051379,107.301341,0.000000,-8.436134,0.000000,64.000000,0.000000,0.000000,22.320295,-8.390131,83.273151,96.779301,0.000000,0.000000,0.000000,0.000000,5.760738,6.055852,5.557025,1.464805,0.238498,0.018623,0.500546,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.579771,proposed,0,-126.340000,54.885000,-13.328052,-6.913120,-13.330000,-6.995000,0.001948,0.081880,1.616224,-16.070760,0.030495,-16.070760,1.616224,-0.280000,0.610000,-18,107,-17.713468,106.910013,-17.713468,106.910013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.698279,-7.699052,85.801928,104.135094,0.000000,0.000000,0.000000,0.000000,6.056502,6.484663,5.552233,1.446851,0.257054,0.018444,0.500551,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.589770,proposed,0,-126.340000,54.885000,-13.313862,-6.986958,-13.310000,-7.115000,-0.003862,0.128042,1.372266,-12.045446,-0.396432,-12.045446,1.372266,-0.250000,0.880000,-11,75,-11.309266,74.989397,-11.309266,74.989397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.300363,-5.274385,88.208886,105.062618,0.000000,0.000000,0.000000,0.000000,6.228100,6.769062,5.553093,1.473310,0.379727,0.022862,0.500648,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.599739,proposed,0,-126.340000,54.885000,-13.294569,-7.060577,-13.300000,-7.185000,0.005431,0.124423,1.006328,-3.811850,0.030495,-3.811850,1.006328,-0.180000,0.850000,-6,30,-6.498310,7.308609,-6.498310,7.308609,0.000000,22.680788,0.000000,64.000000,0.000000,0.000000,2.565252,-2.295104,80.332164,92.110602,0.000000,0.000000,0.000000,0.000000,5.671098,6.039106,5.556947,1.471714,0.227049,0.023339,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.609772,proposed,0,-126.340000,54.885000,-13.270204,-7.134582,-13.280000,-7.195000,0.009796,0.060418,1.189297,1.982162,0.762370,1.982162,1.189297,-0.130000,0.590000,-5,-15,-5.194522,-23.801844,-5.194522,-23.801844,0.000000,8.791241,0.000000,64.000000,0.000000,0.000000,-4.009477,-2.048711,74.732551,84.613827,0.000000,0.000000,0.000000,0.000000,5.172435,5.250980,5.552500,1.838794,0.233986,0.033722,0.501154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.620428,proposed,0,-126.340000,54.885000,-13.239161,-7.212982,-13.250000,-7.175000,0.010839,-0.037982,1.860183,1.921172,0.823360,1.921172,1.860183,-0.090000,0.220000,-9,0,-9.295113,0.413038,-9.295113,0.413038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.826565,-2.391953,76.814940,86.538508,0.000000,0.000000,0.000000,0.000000,5.277797,5.287290,5.584308,1.834123,0.335871,0.050888,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008319,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.629740,proposed,0,-126.340000,54.885000,-13.207905,-7.281222,-13.230000,-7.185000,0.022095,-0.096222,3.506902,-4.543725,0.396432,-4.543725,3.506902,-0.090000,0.070000,-20,45,-19.659165,63.207052,-19.659165,63.207052,0.000000,-17.794014,0.000000,64.000000,0.000000,0.000000,-14.080109,-3.043488,79.269334,84.117859,0.000000,0.000000,0.000000,0.000000,5.606552,5.597377,5.572358,1.772389,0.240024,0.043867,0.501078,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.639749,proposed,0,-126.340000,54.885000,-13.170252,-7.354180,-13.180000,-7.265000,0.009748,-0.089180,4.177788,-12.167426,0.213464,-12.167426,4.177788,-0.120000,0.170000,-21,90,-21.076815,107.807196,-21.076815,107.807196,0.000000,-17.394157,0.000000,64.000000,0.000000,0.000000,-17.489141,-4.148590,75.195426,87.270759,0.000000,0.000000,0.000000,0.000000,5.443233,5.575848,5.591571,1.851110,0.321757,0.039578,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008316,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.649756,proposed,0,-126.340000,54.885000,-13.128643,-7.426603,-13.130000,-7.415000,0.001357,-0.011603,4.543725,-15.765812,0.396432,-15.765812,4.543725,-0.160000,0.510000,-16,107,-15.942428,107.366257,-15.942428,107.366257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.630278,-4.307804,77.592634,95.559082,0.000000,0.000000,0.000000,0.000000,5.743786,6.083400,5.591914,1.720317,0.278862,0.031998,0.500930,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.659745,proposed,0,-126.340000,54.885000,-13.083390,-7.498269,-13.080000,-7.565000,-0.003390,0.066731,3.811850,-10.520706,0.457422,-10.520706,3.811850,-0.180000,0.810000,0,66,0.185418,66.329452,0.185418,66.329452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.005458,-3.923431,80.915432,100.735059,0.000000,0.000000,0.000000,0.000000,5.977670,6.403682,7.449357,1.780413,0.377759,0.038986,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010159,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.669939,proposed,0,-126.340000,54.885000,-13.033629,-7.570624,-13.040000,-7.615000,0.006371,0.044376,3.201954,-2.531068,0.396432,-2.531068,3.201954,-0.140000,0.850000,11,21,11.219389,-6.869804,11.219389,-6.869804,0.000000,28.199256,0.000000,64.000000,0.000000,0.000000,-42.043253,-1.141561,77.442974,90.239328,0.000000,0.000000,0.000000,0.000000,5.381373,5.926859,7.251241,1.698699,0.231336,0.030938,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.680002,proposed,0,-126.340000,54.885000,-12.981198,-7.641146,-13.010000,-7.615000,0.028802,-0.026146,2.531068,3.750861,0.884349,3.750861,2.531068,-0.060000,0.600000,17,-24,17.266061,-42.793353,17.266061,-42.793353,0.000000,19.122805,0.000000,64.000000,0.000000,0.000000,-50.161588,-0.166481,71.743176,85.717421,0.000000,0.000000,0.000000,0.000000,4.940786,5.330271,5.569052,1.783141,0.258674,0.042098,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.690007,proposed,0,-126.340000,54.885000,-12.926047,-7.710234,-12.970000,-7.585000,0.043953,-0.125234,3.262944,3.689871,0.579401,3.689871,3.262944,-0.010000,0.170000,11,-12,10.808203,-12.435378,10.808203,-12.435378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.767607,-0.245039,73.845503,87.483631,0.000000,0.000000,0.000000,0.000000,5.077841,5.363010,5.586869,1.643136,0.231453,0.027293,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.700009,proposed,0,-126.340000,54.885000,-12.868117,-7.778150,-12.930000,-7.585000,0.061883,-0.193150,4.604715,-3.628881,0.030495,-3.628881,4.604715,0.000000,0.030000,0,33,-0.333811,56.484241,-0.333811,56.484241,0.000000,-23.919619,0.000000,64.000000,0.000000,0.000000,-56.333608,-1.381190,76.839358,81.991745,0.000000,0.000000,0.000000,0.000000,5.475437,5.469304,5.568279,1.702596,0.214641,0.021549,0.500820,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.710004,proposed,0,-126.340000,54.885000,-12.807665,-7.844718,-12.880000,-7.655000,0.072335,-0.189718,5.153621,-11.679509,0.579401,-11.679509,5.153621,0.010000,0.080000,-7,78,-6.621004,108.073953,-6.621004,108.073953,0.000000,-30.509332,0.000000,64.000000,0.000000,0.000000,-56.385937,-2.216774,73.105659,82.256510,0.000000,0.000000,0.000000,0.000000,5.347135,5.432445,5.557054,1.777524,0.986554,0.037927,0.501215,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.720007,proposed,0,-126.340000,54.885000,-12.744796,-7.909911,-12.820000,-7.795000,0.075204,-0.114911,6.190445,-17.107583,0.091484,-17.107583,6.190445,0.010000,0.360000,-15,108,-14.740709,107.824330,-14.740709,107.824330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.557148,-1.241987,73.900707,86.948680,0.000000,0.000000,0.000000,0.000000,5.590420,5.849048,5.586158,1.707771,0.297870,0.036861,0.501883,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.731312,proposed,0,-126.340000,54.885000,-12.671159,-7.981679,-12.740000,-7.965000,0.068841,-0.016679,6.495393,-14.119093,0.762370,-14.119093,6.495393,-0.020000,0.780000,-11,99,-11.322180,99.188058,-11.322180,99.188058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.174456,-0.193343,78.694811,96.335853,0.000000,0.000000,0.000000,0.000000,6.019927,6.328382,5.577550,1.780497,0.365356,0.037987,0.734890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008507,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.740003,proposed,0,-126.340000,54.885000,-12.612843,-8.035359,-12.680000,-8.045000,0.067157,0.009641,6.373413,-6.556382,0.762370,-6.556382,6.373413,-0.040000,0.910000,-1,54,-1.030980,27.802860,-1.030980,27.802860,0.000000,26.385198,0.000000,64.000000,0.000000,0.000000,-69.589827,1.853277,82.637757,95.031555,0.000000,0.000000,0.000000,0.000000,5.862200,6.411141,5.589546,1.617841,0.285067,0.024161,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.750005,proposed,0,-126.340000,54.885000,-12.544078,-8.095384,-12.610000,-8.065000,0.065922,-0.030384,5.763517,2.957996,0.762370,2.957996,5.763517,-0.060000,0.770000,15,9,14.757975,-41.375303,14.757975,-41.375303,0.000000,50.563360,0.000000,64.000000,0.000000,0.000000,-76.869026,3.246183,80.643627,90.039245,0.000000,0.000000,0.000000,0.000000,5.210725,5.856311,5.564510,1.642873,0.219812,0.025676,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.761645,proposed,0,-126.340000,54.885000,-12.462036,-8.162704,-12.530000,-7.995000,0.067964,-0.167704,5.397580,7.715185,1.128308,7.715185,5.397580,-0.030000,0.390000,21,-36,20.560642,-57.035759,20.560642,-57.035759,0.000000,21.223816,0.000000,64.000000,0.000000,0.000000,-81.949478,2.826705,78.713672,90.405692,0.000000,0.000000,0.000000,0.000000,4.825921,5.652866,5.603636,3.744073,0.258004,0.039321,0.501253,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010157,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.771836,proposed,0,-126.340000,54.885000,-12.388631,-8.219226,-12.470000,-7.935000,0.081369,-0.284226,5.885497,4.360757,1.250287,4.360757,5.885497,0.010000,0.110000,13,-14,13.281292,-13.805900,13.281292,-13.805900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.854492,2.431266,77.619764,95.397334,0.000000,0.000000,0.000000,0.000000,5.188560,5.822797,6.354114,2.824618,0.278000,0.043328,0.500859,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010013,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.781886,proposed,0,-126.340000,54.885000,-12.314951,-8.272609,-12.400000,-7.935000,0.085049,-0.337609,6.861330,-4.421746,0.213464,-4.421746,6.861330,0.050000,-0.020000,-3,31,-2.760213,68.900833,-2.760213,68.900833,0.000000,-37.706733,0.000000,64.000000,0.000000,0.000000,-81.214606,1.841331,81.747368,91.434311,0.000000,0.000000,0.000000,0.000000,5.698592,6.121759,5.799294,1.757832,0.277018,0.033290,0.500999,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008379,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.791958,proposed,0,-126.340000,54.885000,-12.239983,-8.323603,-12.310000,-8.005000,0.070017,-0.318603,8.386070,-11.008623,0.823360,-11.008623,8.386070,0.040000,0.020000,-19,76,-19.254674,107.606684,-19.254674,107.606684,0.000000,-31.412584,0.000000,64.000000,0.000000,0.000000,-77.761805,2.237575,78.101885,91.039775,0.000000,0.000000,0.000000,0.000000,5.579246,6.189743,5.618641,1.752365,0.306263,0.037486,0.501031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008226,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.801953,proposed,0,-126.340000,54.885000,-12.164593,-8.371593,-12.230000,-8.155000,0.065407,-0.216593,8.873987,-18.022427,0.884349,-18.022427,8.873987,0.010000,0.300000,-22,108,-22.469267,107.546209,-22.469267,107.546209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.669603,5.500888,76.694383,92.176524,0.000000,0.000000,0.000000,0.000000,5.700416,6.527580,5.629150,1.485664,0.245655,0.027939,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.811956,proposed,0,-126.340000,54.885000,-12.088273,-8.416867,-12.130000,-8.345000,0.041727,-0.071867,8.812998,-17.534511,1.067318,-17.534511,8.812998,-0.040000,0.700000,-17,107,-16.948440,106.841797,-16.948440,106.841797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.794703,9.947562,92.499586,105.417358,0.000000,0.000000,0.000000,0.000000,6.286200,7.482747,5.637509,1.454223,0.348603,0.020029,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.821975,proposed,0,-126.340000,54.885000,-12.011061,-8.459319,-12.040000,-8.475000,0.028939,0.015681,8.569039,-11.130602,0.823360,-11.130602,8.569039,-0.070000,0.910000,-7,81,-6.895460,80.943261,-6.895460,80.943261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.447975,15.723755,104.041000,117.253001,0.000000,0.000000,0.000000,0.000000,6.427800,8.091146,5.625834,1.436684,0.293828,0.018753,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.831973,proposed,0,-126.340000,54.885000,-11.933331,-8.498658,-11.960000,-8.515000,0.026669,0.016342,7.166278,-0.457422,1.006328,-0.457422,7.166278,-0.090000,0.890000,15,36,14.927876,-4.547078,14.927876,-4.547078,0.000000,40.490339,0.000000,64.000000,0.000000,0.000000,-91.921017,20.515256,104.343051,118.167160,0.000000,0.000000,0.000000,0.000000,6.043893,7.821908,5.543067,1.484961,0.195526,0.018076,0.500377,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.841975,proposed,0,-126.340000,54.885000,-11.854983,-8.534854,-11.880000,-8.465000,0.025017,-0.069854,6.068465,8.020133,1.372266,8.020133,6.068465,-0.060000,0.650000,27,-9,26.932601,-58.687159,26.932601,-58.687159,0.000000,49.630419,0.000000,64.000000,0.000000,0.000000,-96.310799,21.546511,99.656026,114.495874,0.000000,0.000000,0.000000,0.000000,6.245968,7.124696,5.543148,1.454829,0.212779,0.033387,0.500481,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.851984,proposed,0,-126.340000,54.885000,-11.776046,-8.567792,-11.810000,-8.375000,0.033954,-0.192792,6.678361,9.666852,0.701380,9.666852,6.678361,-0.010000,0.290000,18,-48,18.203125,-47.908380,18.203125,-47.908380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.559001,19.378813,92.202399,109.308088,0.000000,0.000000,0.000000,0.000000,6.011026,6.612677,5.599088,1.446261,0.216937,0.022189,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.861980,proposed,0,-126.340000,54.885000,-11.696730,-8.597285,-11.750000,-8.315000,0.053270,-0.282285,6.373413,4.360757,1.250287,4.360757,6.373413,0.040000,0.010000,12,-3,11.987265,16.344247,11.987265,16.344247,0.000000,-19.252626,0.000000,64.000000,0.000000,0.000000,-89.897273,16.267211,91.169409,112.528791,0.000000,0.000000,0.000000,0.000000,5.868307,6.812563,5.564176,1.628365,0.243758,0.035653,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.871944,proposed,0,-126.340000,54.885000,-11.617247,-8.623177,-11.670000,-8.315000,0.052753,-0.308177,7.471226,-4.421746,1.250287,-4.421746,7.471226,0.090000,-0.010000,-9,42,-9.484094,94.150510,-9.484094,94.150510,0.000000,-52.058890,0.000000,64.000000,0.000000,0.000000,-82.549108,13.876594,93.359229,107.537131,0.000000,0.000000,0.000000,0.000000,6.329142,7.207152,5.638994,1.492833,0.200967,0.024562,0.501782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.881974,proposed,0,-126.340000,54.885000,-11.536833,-8.645595,-11.580000,-8.415000,0.043167,-0.230595,9.117946,-13.936124,1.189297,-13.936124,9.117946,0.040000,0.020000,-23,87,-22.766633,106.836214,-22.766633,106.836214,0.000000,-19.744594,0.000000,64.000000,0.000000,0.000000,-74.305827,15.148242,91.045077,105.522291,0.000000,0.000000,0.000000,0.000000,6.385193,7.387121,5.611547,1.476141,0.233545,0.019342,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.891977,proposed,0,-126.340000,54.885000,-11.456240,-8.664202,-11.480000,-8.595000,0.023760,-0.069202,9.239925,-20.705970,0.884349,-20.705970,9.239925,-0.020000,0.410000,-19,107,-19.215470,106.528890,-19.215470,106.528890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.892146,20.634029,91.357555,111.299064,0.000000,0.000000,0.000000,0.000000,6.604085,7.906181,5.546368,1.582535,0.328941,0.021476,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.901977,proposed,0,-126.340000,54.885000,-11.375300,-8.678956,-11.390000,-8.785000,0.014700,0.106044,8.934977,-18.266386,1.311276,-18.266386,8.934977,-0.050000,0.760000,-16,106,-15.540650,105.555119,-15.540650,105.555119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.619133,27.915527,107.768138,129.603017,0.000000,0.000000,0.000000,0.000000,7.193835,8.939741,5.547452,1.430530,0.310769,0.017465,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.911975,proposed,0,-126.340000,54.885000,-11.293979,-8.689768,-11.290000,-8.915000,-0.003979,0.225232,8.203101,-10.581696,1.433256,-10.581696,8.203101,-0.100000,0.930000,-1,105,-0.972425,104.990062,-0.972425,104.990062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.071105,35.090575,116.643789,140.224396,0.000000,0.000000,0.000000,0.000000,7.305321,9.449902,5.615088,1.611356,0.334636,0.023610,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.921946,proposed,0,-126.340000,54.885000,-11.212474,-8.696538,-11.210000,-8.965000,-0.002474,0.268462,7.837164,-1.250287,1.372266,-1.250287,7.837164,-0.100000,1.000000,9,60,8.560091,40.871698,8.560091,40.871698,0.000000,19.118364,0.000000,64.000000,0.000000,0.000000,-79.407849,38.831323,119.319094,141.476627,0.000000,0.000000,0.000000,0.000000,6.955567,9.345950,5.653865,1.471897,0.361497,0.021081,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.931979,proposed,0,-126.340000,54.885000,-11.130031,-8.699226,-11.130000,-8.925000,-0.000031,0.225774,6.861330,8.995966,1.555235,8.995966,6.861330,-0.080000,0.830000,21,15,20.846612,-28.762762,20.846612,-28.762762,0.000000,43.752824,0.000000,64.000000,0.000000,0.000000,-82.867715,37.960683,116.353684,138.552356,0.000000,0.000000,0.000000,0.000000,7.079572,8.698781,5.553105,1.472883,0.216255,0.018387,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.941978,proposed,0,-126.340000,54.885000,-11.047374,-8.697713,-11.070000,-8.795000,0.022626,0.097287,5.824507,14.972947,2.287110,14.972947,5.824507,-0.030000,0.510000,30,-30,29.521097,-54.778835,29.521097,-54.778835,0.000000,24.768897,0.000000,64.000000,0.000000,0.000000,-83.771065,31.303253,105.418021,126.325209,0.000000,0.000000,0.000000,0.000000,6.856781,7.818160,5.599284,1.463734,0.209469,0.018792,0.500922,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.951946,proposed,0,-126.340000,54.885000,-10.964457,-8.691974,-11.000000,-8.665000,0.035543,-0.026974,5.885497,12.106436,1.372266,12.106436,5.885497,0.030000,0.140000,22,-3,22.030652,-3.144464,22.030652,-3.144464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.778137,23.651906,97.582155,121.919745,0.000000,0.000000,0.000000,0.000000,6.424869,7.681249,5.549313,1.475201,0.212777,0.020711,0.501346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.961978,proposed,0,-126.340000,54.885000,-10.880409,-8.681875,-10.930000,-8.595000,0.049591,-0.086875,6.983309,3.018985,1.372266,3.018985,6.983309,0.140000,0.040000,-6,42,-5.567159,83.529000,-5.567159,83.529000,0.000000,-41.673464,0.000000,64.000000,0.000000,0.000000,-73.561875,15.799867,102.847367,121.168408,0.000000,0.000000,0.000000,0.000000,6.738345,7.471689,5.608124,1.544432,0.203002,0.017841,0.500877,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.971978,proposed,0,-126.340000,54.885000,-10.795973,-8.667444,-10.840000,-8.625000,0.044027,-0.042444,9.483883,-6.373413,1.433256,-6.373413,9.483883,0.080000,0.130000,-26,87,-26.481415,106.313992,-26.481415,106.313992,0.000000,-19.458455,0.000000,64.000000,0.000000,0.000000,-63.080074,12.578516,98.295678,115.338505,0.000000,0.000000,0.000000,0.000000,6.700752,7.369565,5.549605,1.898942,0.315727,0.043860,0.501043,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008327,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.981950,proposed,0,-126.340000,54.885000,-10.711039,-8.648672,-10.740000,-8.705000,0.028961,0.056328,9.971800,-12.716332,0.823360,-12.716332,9.971800,-0.020000,0.470000,-23,107,-22.752497,106.805532,-22.752497,106.805532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.887695,14.763953,89.407662,106.099023,0.000000,0.000000,0.000000,0.000000,6.414168,7.372344,5.560562,1.473855,0.240235,0.020472,0.502468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.991979,proposed,0,-126.340000,54.885000,-10.624790,-8.625348,-10.640000,-8.815000,0.015210,0.189652,9.117946,-10.520706,1.067318,-10.520706,9.117946,-0.090000,0.800000,-7,106,-7.375457,106.319032,-7.375457,106.319032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.716643,19.635107,95.258652,115.243758,0.000000,0.000000,0.000000,0.000000,6.551409,7.992318,5.599960,1.563316,0.335679,0.021755,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.001978,proposed,0,-126.340000,54.885000,-10.537889,-8.597636,-10.550000,-8.865000,0.012111,0.267364,7.593205,-2.348100,1.494245,-2.348100,7.593205,-0.090000,0.940000,11,94,11.169959,94.054145,11.169959,94.054145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.171974,25.130150,99.594299,119.062127,0.000000,0.000000,0.000000,0.000000,6.177401,8.005242,5.549996,1.474860,0.292105,0.024670,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.011985,proposed,0,-126.340000,54.885000,-10.449895,-8.565429,-10.470000,-8.845000,0.020105,0.279571,6.434403,5.519559,0.884349,5.519559,6.434403,-0.080000,0.970000,27,49,27.279514,30.196284,27.279514,30.196284,0.000000,18.857861,0.000000,64.000000,0.000000,0.000000,-62.896389,28.616762,95.157443,112.606634,0.000000,0.000000,0.000000,0.000000,5.749758,7.338285,5.603508,1.526971,0.264553,0.019595,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.021946,proposed,0,-126.340000,54.885000,-10.361185,-8.528922,-10.410000,-8.725000,0.048815,0.196078,5.946486,14.058103,1.067318,14.058103,5.946486,-0.030000,0.760000,34,4,34.171403,-25.528547,34.171403,-25.528547,0.000000,29.582692,0.000000,64.000000,0.000000,0.000000,-65.228579,27.905957,89.229458,106.770831,0.000000,0.000000,0.000000,0.000000,5.660926,6.546529,5.545772,1.467315,0.187932,0.017058,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.031948,proposed,0,-126.340000,54.885000,-10.270879,-8.487806,-10.340000,-8.565000,0.069121,0.077194,5.458569,17.107583,1.738204,17.107583,5.458569,0.100000,0.420000,27,-26,26.568682,-25.765346,26.568682,-25.765346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.177424,23.058206,82.876409,102.857642,0.000000,0.000000,0.000000,0.000000,5.445568,6.260425,5.547899,1.438548,0.195611,0.017304,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.041946,proposed,0,-126.340000,54.885000,-10.179266,-8.442259,-10.270000,-8.415000,0.090734,-0.027259,7.105289,13.021280,1.677214,13.021280,7.105289,0.180000,0.100000,2,19,2.055743,32.623539,2.055743,32.623539,0.000000,-13.388885,0.000000,64.000000,0.000000,0.000000,-57.932686,17.133750,90.567583,105.176193,0.000000,0.000000,0.000000,0.000000,5.877463,6.505801,5.543958,1.449959,0.196627,0.017526,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.051972,proposed,0,-126.340000,54.885000,-10.085922,-8.392141,-10.180000,-8.355000,0.094078,-0.037141,9.422894,3.567892,1.494245,3.567892,9.422894,0.120000,0.070000,-16,64,-15.829768,106.925925,-15.829768,106.925925,0.000000,-42.691271,0.000000,64.000000,0.000000,0.000000,-48.184863,12.296899,92.326770,103.835995,0.000000,0.000000,0.000000,0.000000,6.316639,6.557509,5.544139,1.528645,0.262062,0.025252,0.503096,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.061951,proposed,0,-126.340000,54.885000,-9.991439,-8.337881,-10.070000,-8.365000,0.078561,0.027119,10.520706,-5.885497,1.128308,-5.885497,10.520706,-0.020000,0.300000,-11,107,-11.331513,107.285462,-11.331513,107.285462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.167057,12.060291,84.705960,97.077778,0.000000,0.000000,0.000000,0.000000,6.039827,6.553065,5.566690,1.762961,0.319633,0.048639,0.500976,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.071952,proposed,0,-126.340000,54.885000,-9.895033,-8.279157,-9.960000,-8.435000,0.064967,0.155843,10.581696,-8.934977,0.884349,-8.934977,10.581696,-0.060000,0.680000,-7,107,-6.906362,106.922543,-6.906362,106.922543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.961353,14.351415,88.677203,103.899568,0.000000,0.000000,0.000000,0.000000,6.352921,7.250663,5.558416,1.471666,0.312374,0.018954,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.081973,proposed,0,-126.340000,54.885000,-9.796605,-8.216016,-9.850000,-8.505000,0.053395,0.288984,10.093779,-4.543725,1.616224,-4.543725,10.093779,-0.020000,0.910000,-5,107,-5.054609,106.605445,-5.054609,106.605445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.392657,19.407055,91.223801,109.860053,0.000000,0.000000,0.000000,0.000000,6.353398,7.496217,6.144109,1.789014,0.408322,0.048437,0.501521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.091952,proposed,0,-126.340000,54.885000,-9.696631,-8.148919,-9.750000,-8.485000,0.053369,0.336081,9.056956,3.018985,1.921172,3.018985,9.056956,-0.080000,1.000000,18,87,17.860073,87.076301,17.860073,87.076301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.738014,22.509069,89.977879,106.415711,0.000000,0.000000,0.000000,0.000000,5.839332,7.158343,5.619811,1.753745,0.370092,0.034358,0.500335,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008289,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.101950,proposed,0,-126.340000,54.885000,-9.594408,-8.077560,-9.650000,-8.395000,0.055592,0.317440,8.264091,12.411384,2.287110,12.411384,8.264091,-0.050000,0.960000,30,42,29.996495,15.005178,29.996495,15.005178,0.000000,27.071122,0.000000,64.000000,0.000000,0.000000,-52.346966,22.521113,90.229284,105.707839,0.000000,0.000000,0.000000,0.000000,5.593010,6.727154,5.629535,1.792926,0.305592,0.043985,0.501030,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008286,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.111955,proposed,0,-126.340000,54.885000,-9.489914,-8.002082,-9.560000,-8.225000,0.070086,0.222918,8.264091,19.425188,1.433256,19.425188,8.264091,0.040000,0.760000,27,-3,26.500755,-29.425279,26.500755,-29.425279,0.000000,26.501580,0.000000,64.000000,0.000000,0.000000,-54.623266,18.681141,85.681661,102.380758,0.000000,0.000000,0.000000,0.000000,5.618542,6.365151,5.620624,1.649374,0.228348,0.030375,0.500346,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.121952,proposed,0,-126.340000,54.885000,-9.383190,-7.922694,-9.460000,-8.015000,0.076810,0.092306,9.727842,21.376856,2.104141,21.376856,9.727842,0.200000,0.370000,-3,-17,-3.397287,-17.331586,-3.397287,-17.331586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.037754,11.791978,87.958782,104.717264,0.000000,0.000000,0.000000,0.000000,5.511604,6.834463,5.622007,1.788807,0.248668,0.045979,0.500863,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008225,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.131956,proposed,0,-126.340000,54.885000,-9.273975,-7.839390,-9.330000,-7.845000,0.056025,0.005610,11.862478,15.216906,2.470079,15.216906,11.862478,0.120000,0.090000,-17,28,-17.310789,56.039196,-17.310789,56.039196,0.000000,-28.370782,0.000000,64.000000,0.000000,0.000000,-42.433471,5.298329,101.401888,117.851185,0.000000,0.000000,0.000000,0.000000,6.642057,7.342510,5.583765,1.635591,0.223910,0.027437,2.202815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.141948,proposed,0,-126.340000,54.885000,-9.162355,-7.752435,-9.190000,-7.755000,0.027645,0.002565,14.302062,4.665705,1.738204,4.665705,14.302062,-0.010000,0.100000,-27,73,-27.322377,105.904032,-27.322377,105.904032,0.000000,-33.235618,0.000000,64.000000,0.000000,0.000000,-34.911671,3.626113,103.216230,123.044517,0.000000,0.000000,0.000000,0.000000,6.886808,7.703604,5.650390,1.772030,0.316683,0.032112,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008283,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.151948,proposed,0,-126.340000,54.885000,-9.048021,-7.661791,-9.050000,-7.765000,0.001979,0.103209,14.485031,-3.628881,2.043152,-3.628881,14.485031,-0.070000,0.350000,-22,106,-21.832553,106.189561,-21.832553,106.189561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.246360,7.195826,97.507553,117.677420,0.000000,0.000000,0.000000,0.000000,6.648135,7.980913,5.554168,1.507487,0.220208,0.019212,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.161946,proposed,0,-126.340000,54.885000,-8.930969,-7.567663,-8.890000,-7.805000,-0.040969,0.237337,14.119093,-6.434403,1.677214,-6.434403,14.119093,-0.090000,0.720000,-18,106,-18.000988,105.823629,-18.000988,105.823629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.974113,13.209589,101.514016,124.555841,0.000000,0.000000,0.000000,0.000000,6.675108,8.488157,5.554262,1.555875,0.347205,0.019524,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.171978,proposed,0,-126.340000,54.885000,-8.810689,-7.469849,-8.750000,-7.845000,-0.060689,0.375151,13.021280,-2.226120,2.653048,-2.226120,13.021280,-0.120000,0.930000,-2,106,-2.132109,105.560639,-2.132109,105.560639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.695995,20.626700,106.320825,129.499273,0.000000,0.000000,0.000000,0.000000,6.481814,8.641789,5.604540,1.447304,0.304276,0.018275,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.181978,proposed,0,-126.340000,54.885000,-8.687893,-7.369145,-8.620000,-7.815000,-0.067893,0.445855,11.984457,4.970653,2.165131,4.970653,11.984457,-0.140000,1.000000,17,106,16.533754,105.665375,16.533754,105.665375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.218037,25.629346,106.461349,127.530541,0.000000,0.000000,0.000000,0.000000,6.597485,8.306700,5.610066,1.491699,0.360649,0.025295,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.191963,proposed,0,-126.340000,54.885000,-8.562299,-7.265543,-8.510000,-7.705000,-0.052299,0.439457,10.947634,13.753155,1.311276,13.753155,10.947634,-0.100000,1.020000,30,61,30.154486,35.981212,30.154486,35.981212,0.000000,24.684163,0.000000,64.000000,0.000000,0.000000,-44.066466,26.002501,100.417778,118.114371,0.000000,0.000000,0.000000,0.000000,6.630547,7.514345,5.616972,1.510756,0.369591,0.019316,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.201952,proposed,0,-126.340000,54.885000,-8.433631,-7.159035,-8.390000,-7.515000,-0.043631,0.355965,10.398727,21.498835,2.287110,21.498835,10.398727,-0.040000,0.860000,35,16,34.778609,-18.245831,34.778609,-18.245831,0.000000,33.911206,0.000000,64.000000,0.000000,0.000000,-44.161972,22.016798,96.628646,116.281300,0.000000,0.000000,0.000000,0.000000,6.656279,7.239564,5.554780,1.452310,0.226052,0.020029,0.500703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.211978,proposed,0,-126.340000,54.885000,-8.301377,-7.049415,-8.280000,-7.285000,-0.021377,0.235585,10.154769,24.243367,2.226120,24.243367,10.154769,0.090000,0.500000,25,-15,25.471140,-14.958233,25.471140,-14.958233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.100071,13.981520,92.935622,115.872412,0.000000,0.000000,0.000000,0.000000,6.488565,7.652605,5.551186,1.510560,0.204775,0.029481,0.500865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.221980,proposed,0,-126.340000,54.885000,-8.166296,-6.937528,-8.160000,-7.085000,-0.006296,0.147472,11.923467,19.852116,2.836017,19.852116,11.923467,0.180000,0.170000,-2,30,-1.753606,47.201471,-1.753606,47.201471,0.000000,-17.159705,0.000000,64.000000,0.000000,0.000000,-31.030471,5.580846,108.089315,126.803702,0.000000,0.000000,0.000000,0.000000,6.640076,8.111228,5.602587,1.450596,0.193480,0.018420,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.231943,proposed,0,-126.340000,54.885000,-8.028586,-6.823752,-8.010000,-6.975000,-0.018586,0.151248,15.094927,8.142112,2.287110,8.142112,15.094927,0.110000,0.160000,-27,75,-26.558680,105.095823,-26.558680,105.095823,0.000000,-30.054056,0.000000,64.000000,0.000000,0.000000,-20.098084,-0.219360,117.682862,138.236414,0.000000,0.000000,0.000000,0.000000,7.663933,8.193583,5.541910,1.552451,0.245702,0.020817,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.241976,proposed,0,-126.340000,54.885000,-7.886709,-6.707030,-7.850000,-6.955000,-0.036709,0.247970,16.436698,-0.762370,1.982162,-0.762370,16.436698,-0.030000,0.420000,-22,106,-21.807720,105.506022,-21.807720,105.506022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.210878,0.073338,111.714766,130.525910,0.000000,0.000000,0.000000,0.000000,7.596316,8.122690,5.604019,1.427056,0.186178,0.014772,0.501746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.251973,proposed,0,-126.340000,54.885000,-7.742132,-6.588779,-7.680000,-6.975000,-0.062132,0.386221,15.948781,-4.726694,2.226120,-4.726694,15.948781,-0.080000,0.750000,-10,105,-10.366084,105.475947,-10.366084,105.475947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.821446,4.951485,111.827350,131.091221,0.000000,0.000000,0.000000,0.000000,7.658472,8.781621,5.540947,1.562914,0.337861,0.020512,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.261947,proposed,0,-126.340000,54.885000,-7.594697,-6.469065,-7.520000,-7.015000,-0.074697,0.545935,14.911958,-2.531068,2.775027,-2.531068,14.911958,-0.110000,0.930000,6,105,5.930059,105.309082,5.930059,105.309082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.479036,12.726259,107.693987,134.227782,0.000000,0.000000,0.000000,0.000000,7.269131,8.898011,5.554418,1.639144,0.373078,0.029181,0.501041,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.271951,proposed,0,-126.340000,54.885000,-7.443656,-6.347480,-7.360000,-7.005000,-0.083656,0.657520,14.607010,2.592058,2.287110,2.592058,14.607010,-0.110000,0.990000,15,105,14.802824,105.485117,14.802824,105.485117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.286951,19.187522,106.223363,130.918852,0.000000,0.000000,0.000000,0.000000,6.520723,8.494270,5.554768,1.454043,0.307400,0.020628,0.500602,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.281978,proposed,0,-126.340000,54.885000,-7.289093,-6.224292,-7.220000,-6.945000,-0.069093,0.720708,13.997114,8.752008,2.104141,8.752008,13.997114,-0.050000,1.010000,20,106,20.182224,105.955977,20.182224,105.955977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.504398,21.974997,100.318241,122.068107,0.000000,0.000000,0.000000,0.000000,6.345681,7.806251,5.622254,1.452523,0.348096,0.019123,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.291977,proposed,0,-126.340000,54.885000,-7.131854,-6.100359,-7.070000,-6.815000,-0.061854,0.714641,14.424041,14.546020,1.677214,14.546020,14.424041,-0.010000,1.020000,17,71,17.315956,71.126030,17.315956,71.126030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.670951,19.720417,92.444503,110.572649,0.000000,0.000000,0.000000,0.000000,6.180190,6.951256,5.615203,1.508926,0.353104,0.022797,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.301979,proposed,0,-126.340000,54.885000,-6.971513,-5.975520,-6.910000,-6.635000,-0.061513,0.659480,14.241072,19.913105,1.921172,19.913105,14.241072,0.040000,0.890000,16,36,15.888338,35.548274,15.888338,35.548274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.431735,13.309412,87.058564,109.302512,0.000000,0.000000,0.000000,0.000000,6.072762,7.129262,5.559261,1.465314,0.194879,0.022882,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.311948,proposed,0,-126.340000,54.885000,-6.808737,-5.850457,-6.750000,-6.425000,-0.058737,0.574543,16.192739,21.681804,2.653048,21.681804,16.192739,0.090000,0.640000,-5,39,-5.216944,38.537065,-5.216944,38.537065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.180210,4.192012,89.164414,112.935637,0.000000,0.000000,0.000000,0.000000,5.948286,7.425769,5.587127,1.614756,0.211716,0.024616,0.500935,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.321949,proposed,0,-126.340000,54.885000,-6.642555,-5.724586,-6.580000,-6.235000,-0.062555,0.510414,17.229563,18.815292,2.287110,18.815292,17.229563,0.060000,0.480000,-13,76,-12.924351,75.749610,-12.924351,75.749610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.891418,-7.381858,89.145765,117.826703,0.000000,0.000000,0.000000,0.000000,5.602766,7.416478,5.628682,1.507126,0.199361,0.023415,0.501976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.331949,proposed,0,-126.340000,54.885000,-6.473589,-5.598543,-6.400000,-6.085000,-0.073589,0.486457,18.022427,13.265238,2.287110,13.265238,18.022427,-0.030000,0.560000,-11,106,-10.793611,106.124337,-10.793611,106.124337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.258852,-17.365141,87.093606,118.903444,0.000000,0.000000,0.000000,0.000000,5.618409,7.233638,5.564103,1.448666,0.235391,0.018208,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.341981,proposed,0,-126.340000,54.885000,-6.301404,-5.472161,-6.210000,-5.975000,-0.091404,0.502839,17.473521,9.605862,1.799193,9.605862,17.473521,-0.040000,0.780000,-5,106,-5.370727,106.281478,-5.370727,106.281478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.091707,-24.170237,84.263388,115.949670,0.000000,0.000000,0.000000,0.000000,5.540742,7.010932,5.603607,1.476042,0.332027,0.026256,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.351954,proposed,0,-126.340000,54.885000,-6.127693,-5.346812,-6.030000,-5.865000,-0.097693,0.518188,16.985604,11.801488,2.531068,11.801488,16.985604,-0.100000,0.960000,10,100,9.816170,99.602259,9.816170,99.602259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.740892,-27.859042,78.278276,107.692095,0.000000,0.000000,0.000000,0.000000,5.157011,6.670315,5.699639,1.638140,0.387670,0.041564,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008278,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.361983,proposed,0,-126.340000,54.885000,-5.950597,-5.221287,-5.860000,-5.715000,-0.090597,0.493713,15.338885,15.704823,2.653048,15.704823,15.338885,-0.060000,0.960000,25,65,25.102298,65.215008,25.102298,65.215008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.622625,-30.194357,70.571204,96.032962,0.000000,0.000000,0.000000,0.000000,4.910874,6.154202,5.587903,1.761253,0.393816,0.049734,0.501260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008305,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.372009,proposed,0,-126.340000,54.885000,-5.771299,-5.096566,-5.710000,-5.525000,-0.061299,0.428434,15.216906,20.705970,1.921172,20.705970,15.216906,0.010000,0.850000,25,26,25.489571,26.416199,25.489571,26.416199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.309562,-31.780865,66.936504,86.949270,0.000000,0.000000,0.000000,0.000000,4.827975,5.869310,5.623761,1.768581,0.289598,0.040333,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.382003,proposed,0,-126.340000,54.885000,-5.590483,-4.973227,-5.550000,-5.305000,-0.040483,0.331773,15.948781,21.010918,1.677214,21.010918,15.948781,0.140000,0.560000,7,39,6.665683,39.244754,6.665683,39.244754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.273095,-33.614442,72.841517,89.788871,0.000000,0.000000,0.000000,0.000000,4.733759,6.044474,5.634941,1.840827,0.306989,0.042030,0.548819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008388,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.391954,proposed,0,-126.340000,54.885000,-5.408572,-4.851640,-5.380000,-5.125000,-0.028572,0.273360,16.741646,17.473521,1.982162,17.473521,16.741646,0.120000,0.390000,2,79,1.556310,78.972048,1.556310,78.972048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.825801,-37.418176,71.800050,93.177311,0.000000,0.000000,0.000000,0.000000,4.756116,5.880220,5.626675,1.766893,0.244192,0.048145,0.500861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.401950,proposed,0,-126.340000,54.885000,-5.224160,-4.730962,-5.190000,-4.985000,-0.034160,0.254038,18.144407,12.411384,2.287110,12.411384,18.144407,0.060000,0.530000,-5,107,-4.943348,107.075092,-4.943348,107.075092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.067574,-41.275256,69.684182,92.812747,0.000000,0.000000,0.000000,0.000000,4.715312,5.644707,5.643559,1.750502,0.305861,0.035425,0.501127,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.411950,proposed,0,-126.340000,54.885000,-5.038184,-4.611916,-5.000000,-4.875000,-0.038184,0.263084,18.693313,10.276748,1.982162,10.276748,18.693313,0.060000,0.760000,-10,105,-10.220624,104.529543,-10.220624,104.529543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.640750,-44.679653,64.841392,89.624213,0.000000,0.000000,0.000000,0.000000,4.587428,5.387849,5.575581,1.800282,1.482292,0.036266,0.502615,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009409,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.421951,proposed,0,-126.340000,54.885000,-4.850928,-4.494772,-4.810000,-4.755000,-0.040928,0.260228,17.900448,12.350394,2.409089,12.350394,17.900448,0.000000,0.910000,6,72,6.035975,71.943480,6.035975,71.943480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.024085,-47.164785,57.225225,81.917849,0.000000,0.000000,0.000000,0.000000,4.227216,5.027165,5.580292,1.764903,0.343648,0.028092,0.501138,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.431949,proposed,0,-126.340000,54.885000,-4.662708,-4.379799,-4.610000,-4.565000,-0.052708,0.185201,15.765812,18.022427,1.799193,18.022427,15.765812,-0.040000,0.870000,34,27,34.319200,18.698508,34.319200,18.698508,0.000000,8.244971,0.000000,64.000000,0.000000,0.000000,-12.993203,-47.401782,50.854442,71.587358,0.000000,0.000000,0.000000,0.000000,3.668030,4.778479,7.371082,1.781983,0.254433,0.037478,0.500874,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.441942,proposed,0,-126.340000,54.885000,-4.473790,-4.267227,-4.470000,-4.415000,-0.003790,0.147773,14.728989,19.425188,1.921172,19.425188,14.728989,0.090000,0.630000,36,20,36.061088,20.405401,36.061088,20.405401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.885636,-44.391223,52.940007,65.083686,0.000000,0.000000,0.000000,0.000000,3.829718,4.837658,5.602237,1.758897,0.251110,0.034554,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.452137,proposed,0,-126.340000,54.885000,-4.280536,-4.155033,-4.300000,-4.235000,0.019464,0.079967,15.460864,17.229563,1.433256,17.229563,15.460864,0.190000,0.370000,20,53,19.676725,52.656169,19.676725,52.656169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.900522,-43.548236,59.769947,72.834886,0.000000,0.000000,0.000000,0.000000,3.977327,4.895639,6.056983,1.914390,0.297333,0.046447,0.501052,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.462011,proposed,0,-126.340000,54.885000,-4.093082,-4.049107,-4.140000,-4.115000,0.046918,0.065893,17.168573,9.666852,1.311276,9.666852,17.168573,0.230000,0.380000,-2,98,-2.093452,108.386809,-2.093452,108.386809,0.000000,-10.730640,0.000000,64.000000,0.000000,0.000000,-18.826063,-44.395891,61.384890,76.375708,0.000000,0.000000,0.000000,0.000000,4.296031,4.723925,5.647122,1.834433,0.341122,0.033761,0.504959,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008375,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.472002,proposed,0,-126.340000,54.885000,-3.903428,-3.944884,-3.960000,-4.035000,0.056572,0.090116,17.656490,5.275601,1.555235,5.275601,17.656490,0.150000,0.640000,1,108,0.820126,108.308256,0.820126,108.308256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.656772,-46.336497,56.636520,77.852336,0.000000,0.000000,0.000000,0.000000,4.238652,4.608552,5.869660,1.791664,0.306034,0.035485,0.501377,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008517,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.482006,proposed,0,-126.340000,54.885000,-3.713822,-3.843700,-3.780000,-3.975000,0.066178,0.131300,17.473521,5.885497,1.555235,5.885497,17.473521,0.050000,0.870000,17,100,16.566786,100.202820,16.566786,100.202820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.130239,-47.945828,51.764507,73.594704,0.000000,0.000000,0.000000,0.000000,4.038730,4.464391,5.566570,1.706976,0.460959,0.024009,0.501013,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008270,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.492038,proposed,0,-126.340000,54.885000,-3.524280,-3.745615,-3.600000,-3.895000,0.075720,0.149385,15.887791,10.764665,1.311276,10.764665,15.887791,0.060000,0.950000,33,55,33.075056,50.792925,33.075056,50.792925,0.000000,4.409895,0.000000,64.000000,0.000000,0.000000,-23.528211,-48.224544,51.037233,68.717420,0.000000,0.000000,0.000000,0.000000,3.853073,4.348428,5.571911,1.791555,1.109422,0.036779,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.502003,proposed,0,-126.340000,54.885000,-3.336873,-3.651714,-3.430000,-3.755000,0.093127,0.103286,15.460864,15.094927,1.921172,15.094927,15.460864,0.140000,0.810000,32,17,31.559135,17.353310,31.559135,17.353310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.210903,-45.975394,54.090329,65.025216,0.000000,0.000000,0.000000,0.000000,3.813350,4.425487,5.565633,1.629821,0.229644,0.023196,0.500993,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.512007,proposed,0,-126.340000,54.885000,-3.149924,-3.561167,-3.270000,-3.605000,0.120076,0.043833,16.375708,16.192739,1.433256,16.192739,16.375708,0.240000,0.480000,14,27,13.609042,27.060553,13.609042,27.060553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.359267,-44.440824,63.089340,73.578523,0.000000,0.000000,0.000000,0.000000,4.362689,4.912360,5.573685,1.735132,0.241980,0.019311,0.500787,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.522004,proposed,0,-126.340000,54.885000,-2.964581,-3.474564,-3.100000,-3.475000,0.135419,0.000436,17.717479,11.618519,1.799193,11.618519,17.717479,0.200000,0.310000,4,72,4.339123,72.818432,4.339123,72.818432,0.000000,-0.757879,0.000000,64.000000,0.000000,0.000000,-31.939156,-44.976089,66.050990,80.489878,0.000000,0.000000,0.000000,0.000000,4.739998,5.000530,5.564178,1.485869,0.201427,0.021839,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.532003,proposed,0,-126.340000,54.885000,-2.781003,-3.391989,-2.910000,-3.405000,0.128997,0.013011,18.632323,4.726694,1.372266,4.726694,18.632323,0.120000,0.440000,1,108,1.029507,107.963736,1.029507,107.963736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.697445,-46.410907,65.885139,84.328273,0.000000,0.000000,0.000000,0.000000,4.756589,5.015157,5.552243,1.614528,0.272478,0.023875,0.500442,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.542037,proposed,0,-126.340000,54.885000,-2.598915,-3.313346,-2.720000,-3.385000,0.121085,0.071654,18.632323,0.701380,1.860183,0.701380,18.632323,0.060000,0.700000,5,108,4.504178,107.866734,4.504178,107.866734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.507609,-47.963371,64.142112,86.151610,0.000000,0.000000,0.000000,0.000000,4.717265,5.097409,5.559461,1.464876,0.316922,0.013891,0.500619,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.552040,proposed,0,-126.340000,54.885000,-2.419812,-3.239288,-2.530000,-3.355000,0.110188,0.115712,18.571334,4.482736,1.738204,4.482736,18.571334,0.040000,0.890000,7,81,6.637581,81.207798,6.637581,81.207798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.885363,-48.958831,60.044366,81.536905,0.000000,0.000000,0.000000,0.000000,4.478043,4.939597,5.552722,1.569646,0.355933,0.018491,0.500607,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.562656,proposed,0,-126.340000,54.885000,-2.232740,-3.165581,-2.330000,-3.285000,0.097260,0.119419,17.839459,8.873987,1.555235,8.873987,17.839459,0.060000,0.890000,10,40,9.917173,39.659936,9.917173,39.659936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.907911,-48.893392,54.596888,73.406360,0.000000,0.000000,0.000000,0.000000,4.104092,4.676361,5.609159,1.670209,0.225598,0.024099,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.572004,proposed,0,-126.340000,54.885000,-2.070856,-3.104954,-2.160000,-3.195000,0.089144,0.090046,17.778469,11.740498,1.250287,11.740498,17.778469,0.050000,0.660000,12,28,12.153875,28.148400,12.153875,28.148400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.064277,-47.338024,54.496010,69.378895,0.000000,0.000000,0.000000,0.000000,3.897027,4.669324,5.610235,1.465002,0.207241,0.023338,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.582035,proposed,0,-126.340000,54.885000,-1.900444,-3.044472,-1.960000,-3.085000,0.059556,0.040528,17.961438,9.178935,0.579401,9.178935,17.961438,0.080000,0.540000,2,50,2.417251,50.232700,2.417251,50.232700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.830005,-45.962193,53.966231,68.661022,0.000000,0.000000,0.000000,0.000000,3.754543,4.635727,5.562043,1.485239,0.203901,0.018732,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.592040,proposed,0,-126.340000,54.885000,-1.734145,-2.988948,-1.780000,-3.085000,0.045855,0.096052,17.961438,9.178935,1.372266,3.567892,18.754303,0.070000,0.450000,0,61,-0.385446,60.908287,-0.385446,60.908287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.836418,-46.917936,49.897141,69.204523,0.000000,0.000000,0.000000,0.000000,3.478574,4.451534,5.594746,1.885350,0.280309,0.043944,0.500804,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008323,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.602007,proposed,0,-126.340000,54.885000,-1.572459,-2.938500,-1.600000,-3.015000,0.027541,0.076500,18.388365,-0.640391,1.128308,-0.640391,18.388365,0.070000,0.460000,-11,106,-11.253187,108.620351,-11.253187,108.620351,0.000000,-2.712064,0.000000,64.000000,0.000000,0.000000,-66.713375,-46.305104,54.467077,71.985885,0.000000,0.000000,0.000000,0.000000,3.762221,4.599732,5.578369,1.578837,0.244566,0.027894,0.500443,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.612034,proposed,0,-126.340000,54.885000,-1.414075,-2.892716,-1.400000,-3.055000,-0.014075,0.162284,18.510344,-4.543725,1.372266,-4.543725,18.510344,0.020000,0.730000,-15,108,-15.415532,107.995901,-15.415532,107.995901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.087777,-47.258601,59.630738,83.723673,0.000000,0.000000,0.000000,0.000000,3.962011,5.076972,5.559995,1.533878,0.464527,0.052780,0.501239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.622027,proposed,0,-126.340000,54.885000,-1.260832,-2.852122,-1.210000,-3.075000,-0.050832,0.222878,18.144407,-1.738204,1.250287,-1.738204,18.144407,-0.010000,0.930000,-15,107,-14.757299,107.044216,-14.757299,107.044216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.446595,-48.292090,62.058108,83.921736,0.000000,0.000000,0.000000,0.000000,4.041856,5.194879,5.625068,1.483203,0.360998,0.019384,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.632041,proposed,0,-126.340000,54.885000,-1.112134,-2.816529,-1.030000,-3.065000,-0.082134,0.248471,16.802635,3.018985,0.884349,3.018985,16.802635,-0.030000,1.000000,-5,62,-5.218629,59.960461,-5.218629,59.960461,0.000000,2.083755,0.000000,64.000000,0.000000,0.000000,-77.961141,-49.594741,62.982112,83.352770,0.000000,0.000000,0.000000,0.000000,4.131380,5.257612,5.558395,1.647546,0.328252,0.028714,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.642032,proposed,0,-126.340000,54.885000,-0.968917,-2.786138,-0.860000,-2.995000,-0.108917,0.208862,16.070760,9.178935,1.067318,9.178935,16.070760,-0.030000,0.840000,-1,17,-0.964882,14.059178,-0.964882,14.059178,0.000000,2.985038,0.000000,64.000000,0.000000,0.000000,-85.263413,-49.703142,67.382226,83.207283,0.000000,0.000000,0.000000,0.000000,4.547702,5.513865,5.560661,1.628616,0.229014,0.026190,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.652657,proposed,0,-126.340000,54.885000,-0.822559,-2.759464,-0.700000,-2.905000,-0.122559,0.145536,14.972947,9.605862,0.884349,9.605862,14.972947,-0.030000,0.480000,5,31,4.689653,30.800721,4.689653,30.800721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.523332,-48.277648,73.140716,88.272038,0.000000,0.000000,0.000000,0.000000,5.004122,5.954870,5.865182,1.655626,0.224244,0.035379,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008292,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.662007,proposed,0,-126.340000,54.885000,-0.699072,-2.740823,-0.560000,-2.855000,-0.139072,0.114177,13.997114,4.360757,1.555235,4.360757,13.997114,-0.020000,0.410000,6,74,6.067277,73.901697,6.067277,73.901697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.002937,-47.467892,76.955529,94.888584,0.000000,0.000000,0.000000,0.000000,5.296226,6.191361,5.565272,1.566510,0.251084,0.022899,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.672034,proposed,0,-126.340000,54.885000,-0.572413,-2.725865,-0.420000,-2.855000,-0.152413,0.129135,13.997114,4.360757,0.579401,-3.933829,13.936124,-0.010000,0.500000,-1,65,-1.162098,65.373011,-1.162098,65.373011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.545203,-49.081554,73.996374,98.485905,0.000000,0.000000,0.000000,0.000000,5.134027,6.164517,5.570564,1.886911,0.322123,0.058762,0.501317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008355,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.682036,proposed,0,-126.340000,54.885000,-0.452255,-2.716128,-0.280000,-2.895000,-0.172255,0.178872,12.960290,-6.678361,0.396432,-6.678361,12.960290,0.010000,0.600000,-5,107,-4.742240,107.291190,-4.742240,107.291190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.643821,-47.717499,77.805424,96.970107,0.000000,0.000000,0.000000,0.000000,5.178972,6.119225,5.564927,1.736749,0.275609,0.031867,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.692009,proposed,0,-126.340000,54.885000,-0.338795,-2.711557,-0.160000,-2.965000,-0.178795,0.253443,11.496540,-7.776174,0.579401,-7.776174,11.496540,0.000000,0.790000,2,107,1.999421,106.858452,1.999421,106.858452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.558454,-47.923784,79.972141,105.104279,0.000000,0.000000,0.000000,0.000000,5.245951,6.425918,7.646583,1.729983,0.336548,0.033716,0.504526,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010262,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.702312,proposed,0,-126.340000,54.885000,-0.228495,-2.712191,-0.040000,-3.025000,-0.188495,0.312809,10.093779,-4.238777,0.640391,-4.238777,10.093779,0.000000,0.930000,9,101,8.923880,100.807706,8.923880,100.807706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.330415,-48.251192,83.929850,107.781497,0.000000,0.000000,0.000000,0.000000,5.501632,6.682634,5.590747,1.772764,0.438476,0.037876,0.500683,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008353,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.712382,proposed,0,-126.340000,54.885000,-0.127661,-2.718027,0.060000,-3.025000,-0.187661,0.306973,8.325081,3.201954,0.579401,3.201954,8.325081,0.020000,0.990000,19,56,18.665920,29.935320,18.665920,29.935320,0.000000,25.872385,0.000000,64.000000,0.000000,0.000000,-115.079168,-49.844998,80.093004,103.883941,0.000000,0.000000,0.000000,0.000000,5.329739,6.552818,6.779790,1.741489,0.327215,0.035076,0.506242,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009401,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.722377,proposed,0,-126.340000,54.885000,-0.034572,-2.728868,0.140000,-2.955000,-0.174572,0.226132,6.861330,8.508050,0.213464,8.508050,6.861330,0.040000,0.840000,27,11,26.519286,-12.910081,26.519286,-12.910081,0.000000,23.717786,0.000000,64.000000,0.000000,0.000000,-117.675142,-50.879726,78.881664,100.476236,0.000000,0.000000,0.000000,0.000000,5.280095,6.585823,5.567371,1.766052,0.233940,0.037879,0.500940,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.732382,proposed,0,-126.340000,54.885000,0.051456,-2.744687,0.220000,-2.875000,-0.168544,0.130313,6.129455,9.056956,0.640391,9.056956,6.129455,0.110000,0.480000,19,1,18.864652,0.720290,18.864652,0.720290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.643078,-50.548957,80.639538,103.183124,0.000000,0.000000,0.000000,0.000000,5.362525,6.810571,5.578458,1.529237,1.952609,0.038579,0.523639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.742373,proposed,0,-126.340000,54.885000,0.130088,-2.765369,0.280000,-2.835000,-0.149912,0.069631,6.068465,1.677214,0.518412,1.677214,6.068465,0.180000,0.220000,3,46,2.602253,75.102651,2.602253,75.102651,0.000000,-29.382361,0.000000,64.000000,0.000000,0.000000,-119.012005,-50.759194,90.302823,121.046971,0.000000,0.000000,0.000000,0.000000,6.189225,7.604192,5.598572,3.467055,0.206117,0.039848,0.506361,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.752370,proposed,0,-126.340000,54.885000,0.201360,-2.790861,0.340000,-2.865000,-0.138640,0.074139,6.251434,-8.569039,-0.030495,-8.569039,6.251434,0.160000,0.200000,-6,91,-6.113818,105.409929,-6.113818,105.409929,0.000000,-14.689639,0.000000,64.000000,0.000000,0.000000,-117.875517,-49.855070,97.117606,132.332168,0.000000,0.000000,0.000000,0.000000,7.012675,7.793432,5.550046,1.435091,0.221701,0.016627,0.500500,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.762375,proposed,0,-126.340000,54.885000,0.265168,-2.821078,0.410000,-2.985000,-0.144832,0.163922,6.434403,-15.460864,-0.396432,-15.460864,6.434403,0.070000,0.540000,-6,105,-6.166159,105.031917,-6.166159,105.031917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.315294,-47.057603,101.552348,139.437642,0.000000,0.000000,0.000000,0.000000,7.222910,8.080186,5.556697,1.560920,0.279827,0.020637,0.504035,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.772373,proposed,0,-126.340000,54.885000,0.321318,-2.855861,0.470000,-3.135000,-0.148682,0.279139,4.909663,-14.667999,0.579401,-14.667999,4.909663,0.050000,0.820000,2,105,1.727267,104.868930,1.727267,104.868930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.120866,-42.878815,109.695673,142.501317,0.000000,0.000000,0.000000,0.000000,7.129450,8.346743,5.549439,1.453881,0.289076,0.017764,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.782374,proposed,0,-126.340000,54.885000,0.369814,-2.895126,0.510000,-3.245000,-0.140186,0.349874,3.018985,-9.056956,0.274453,-9.056956,3.018985,0.040000,0.940000,16,105,15.700928,104.985563,15.700928,104.985563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.645880,-38.861456,112.376028,140.308964,0.000000,0.000000,0.000000,0.000000,6.810530,8.392497,5.555225,1.516139,0.381915,0.042340,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.792377,proposed,0,-126.340000,54.885000,0.410596,-2.938739,0.530000,-3.305000,-0.119404,0.366261,0.945339,-2.714037,0.030495,-2.714037,0.945339,0.050000,0.970000,30,60,30.440905,49.452557,30.440905,49.452557,0.000000,10.533006,0.000000,64.000000,0.000000,0.000000,-125.576404,-36.802006,108.929716,135.012239,0.000000,0.000000,0.000000,0.000000,6.884795,8.229009,5.556624,1.595848,0.388868,0.019518,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.802373,proposed,0,-126.340000,54.885000,0.443607,-2.986515,0.550000,-3.285000,-0.106393,0.298485,-0.457422,5.946486,-0.335443,5.946486,-0.457422,0.120000,0.820000,31,15,31.485186,-18.928043,31.485186,-18.928043,0.000000,33.913606,0.000000,64.000000,0.000000,0.000000,-126.383253,-37.163737,104.117186,129.584149,0.000000,0.000000,0.000000,0.000000,6.721459,8.190510,5.553446,1.444118,0.210249,0.019362,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.812407,proposed,0,-126.340000,54.885000,0.468955,-3.038534,0.550000,-3.205000,-0.081045,0.166466,-0.396432,8.081122,-0.091484,8.081122,-0.396432,0.230000,0.490000,12,-22,12.347167,-22.466600,12.347167,-22.466600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.901111,-39.438316,97.088432,126.734299,0.000000,0.000000,0.000000,0.000000,6.309063,8.110584,5.559330,1.615189,0.274572,0.030278,0.500599,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.822373,proposed,0,-126.340000,54.885000,0.486425,-3.094066,0.550000,-3.145000,-0.063575,0.050934,-0.152474,3.079975,0.213464,3.079975,-0.152474,0.220000,0.090000,2,23,1.887413,40.527188,1.887413,40.527188,0.000000,-17.993788,0.000000,64.000000,0.000000,0.000000,-119.668491,-40.936899,109.610078,143.996622,0.000000,0.000000,0.000000,0.000000,7.298706,8.922832,5.548428,1.619534,0.236799,0.027865,0.501231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.832376,proposed,0,-126.340000,54.885000,0.496276,-3.153509,0.560000,-3.175000,-0.063724,0.021491,0.579401,-6.800341,-0.152474,-6.800341,0.579401,0.140000,0.090000,-7,68,-6.552563,104.365326,-6.552563,104.365326,0.000000,-36.831926,0.000000,64.000000,0.000000,0.000000,-115.050244,-41.592512,111.959213,151.967549,0.000000,0.000000,0.000000,0.000000,7.721209,8.951116,5.562954,1.549870,0.263181,0.016724,0.505466,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.842374,proposed,0,-126.340000,54.885000,0.498492,-3.216458,0.570000,-3.285000,-0.071508,0.068542,0.884349,-15.521854,-1.006328,-15.521854,0.884349,0.070000,0.350000,-12,104,-11.883086,104.259938,-11.883086,104.259938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.883333,-38.114069,112.910783,153.948528,0.000000,0.000000,0.000000,0.000000,7.754436,8.926235,5.552937,1.495709,0.253768,0.026050,0.504718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.852378,proposed,0,-126.340000,54.885000,0.493159,-3.282780,0.580000,-3.445000,-0.086841,0.162220,-1.250287,-17.351542,-0.518412,-17.351542,-1.250287,0.050000,0.670000,-2,104,-1.886042,104.161109,-1.886042,104.161109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.024966,-32.673731,118.493983,155.806224,0.000000,0.000000,0.000000,0.000000,7.675647,9.224769,5.566713,1.468208,0.308896,0.022802,0.501083,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.862376,proposed,0,-126.340000,54.885000,0.480387,-3.352217,0.560000,-3.575000,-0.079613,0.222783,-2.470079,-12.655342,-0.518412,-12.655342,-2.470079,0.020000,0.870000,8,102,7.937545,102.321378,7.937545,102.321378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.478262,-25.681921,126.451156,156.907220,0.000000,0.000000,0.000000,0.000000,7.666539,9.626477,5.575213,1.465248,0.362083,0.022261,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.872374,proposed,0,-126.340000,54.885000,0.460307,-3.424589,0.540000,-3.665000,-0.079693,0.240411,-4.421746,-4.970653,-0.030495,-4.970653,-4.421746,0.030000,0.940000,20,57,19.985085,30.636004,19.985085,30.636004,0.000000,26.685374,0.000000,64.000000,0.000000,0.000000,-108.372100,-21.210254,124.152217,152.924090,0.000000,0.000000,0.000000,0.000000,7.785164,9.195277,5.553381,1.476807,0.314793,0.018655,0.501054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.882372,proposed,0,-126.340000,54.885000,0.433066,-3.499697,0.500000,-3.665000,-0.066934,0.165303,-4.604715,3.811850,-0.396432,3.811850,-4.604715,0.050000,0.770000,17,12,17.358403,-36.585472,17.358403,-36.585472,0.000000,48.906850,0.000000,64.000000,0.000000,0.000000,-107.861432,-20.878794,118.159333,146.630946,0.000000,0.000000,0.000000,0.000000,7.620124,9.133098,5.551626,1.475912,0.189149,0.020112,0.500703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.892374,proposed,0,-126.340000,54.885000,0.398820,-3.577358,0.460000,-3.605000,-0.061180,0.027642,-4.787684,6.495393,-0.701380,6.495393,-4.787684,0.100000,0.450000,7,-33,7.026403,-44.189020,7.026403,-44.189020,0.000000,11.510398,0.000000,64.000000,0.000000,0.000000,-105.226239,-23.733865,107.875117,140.043770,0.000000,0.000000,0.000000,0.000000,7.082606,8.853772,5.560249,1.579925,0.214306,0.017895,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.902373,proposed,0,-126.340000,54.885000,0.357788,-3.657287,0.410000,-3.565000,-0.052212,-0.092287,-4.848673,2.165131,0.701380,2.165131,-4.848673,0.110000,-0.010000,-2,12,-2.257506,19.474032,-2.257506,19.474032,0.000000,-7.152654,0.000000,64.000000,0.000000,0.000000,-99.410003,-24.706194,114.495649,150.767199,0.000000,0.000000,0.000000,0.000000,7.311575,9.360759,5.542187,1.467561,0.207898,0.019170,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.912374,proposed,0,-126.340000,54.885000,0.310167,-3.739297,0.380000,-3.615000,-0.069833,-0.124297,-3.872840,-8.691018,-0.091484,-8.691018,-3.872840,0.080000,0.000000,-20,57,-20.109415,103.923246,-20.109415,103.923246,0.000000,-46.601869,0.000000,64.000000,0.000000,0.000000,-93.825614,-24.623471,118.326562,160.276919,0.000000,0.000000,0.000000,0.000000,7.833754,9.486297,5.553305,1.444588,0.232490,0.021971,0.503469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.922373,proposed,0,-126.340000,54.885000,0.256207,-3.823132,0.360000,-3.745000,-0.103793,-0.078132,-2.043152,-17.534511,-0.823360,-17.534511,-2.043152,0.040000,0.240000,-45,102,-45.115555,103.952962,-45.115555,103.952962,0.000000,-1.631585,0.000000,64.000000,0.000000,0.000000,-86.440104,-19.146820,120.138060,159.718756,0.000000,0.000000,0.000000,0.000000,7.983677,9.904088,5.550686,1.445059,0.240193,0.029639,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.932371,proposed,0,-126.340000,54.885000,0.196168,-3.908551,0.340000,-3.925000,-0.143832,0.016449,-2.714037,-21.437845,-0.579401,-21.437845,-2.714037,-0.040000,0.600000,-44,104,-43.511958,104.143773,-43.511958,104.143773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.976515,-11.234309,120.419212,156.132081,0.000000,0.000000,0.000000,0.000000,7.914906,10.099313,5.551939,1.797501,0.362628,0.037113,0.502752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008264,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.942372,proposed,0,-126.340000,54.885000,0.130291,-3.995361,0.300000,-4.095000,-0.169709,0.099639,-4.665705,-16.802635,0.030495,-16.802635,-4.665705,-0.210000,0.820000,-11,104,-11.336175,103.761157,-11.336175,103.761157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.851603,-1.155452,135.343767,163.324112,0.000000,0.000000,0.000000,0.000000,8.074226,11.040169,5.557184,1.439841,0.352174,0.018424,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.952370,proposed,0,-126.340000,54.885000,0.058921,-4.083253,0.250000,-4.225000,-0.191079,0.141747,-7.227268,-9.788831,-0.457422,-9.788831,-7.227268,-0.230000,0.910000,12,59,11.749074,42.820621,11.749074,42.820621,0.000000,15.940536,0.000000,64.000000,0.000000,0.000000,-79.297133,7.254138,145.421355,172.083128,0.000000,0.000000,0.000000,0.000000,9.031915,11.391585,5.544489,1.436906,0.455548,0.020193,0.502131,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.962370,proposed,0,-126.340000,54.885000,-0.017672,-4.172036,0.190000,-4.265000,-0.207672,0.092964,-8.264091,-1.372266,-0.884349,-1.372266,-8.264091,-0.120000,0.760000,5,14,5.457759,-20.553821,5.457759,-20.553821,0.000000,34.314978,0.000000,64.000000,0.000000,0.000000,-79.954412,11.234770,138.652754,164.583635,0.000000,0.000000,0.000000,0.000000,8.864210,10.406049,5.546312,1.508025,0.210559,0.020172,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.972373,proposed,0,-126.340000,54.885000,-0.099161,-4.261465,0.110000,-4.255000,-0.209161,-0.006465,-8.203101,2.348100,-1.128308,2.348100,-8.203101,-0.040000,0.460000,-9,-31,-8.931623,-34.169703,-8.931623,-34.169703,0.000000,2.930861,0.000000,64.000000,0.000000,0.000000,-77.585572,10.740790,130.070335,158.242404,0.000000,0.000000,0.000000,0.000000,8.524910,9.892107,5.554376,1.442994,0.193054,0.019946,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.982372,proposed,0,-126.340000,54.885000,-0.185139,-4.351227,0.030000,-4.245000,-0.215139,-0.106227,-8.142112,-0.396432,-0.396432,-0.396432,-8.142112,-0.040000,0.070000,-17,14,-17.335717,13.639617,-17.335717,13.639617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.135886,10.132536,126.170864,161.276933,0.000000,0.000000,0.000000,0.000000,8.155574,9.959310,5.549443,1.438278,0.196770,0.014016,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.992371,proposed,0,-126.340000,54.885000,-0.275274,-4.441108,-0.040000,-4.305000,-0.235274,-0.136108,-7.166278,-10.947634,-0.884349,-10.947634,-7.166278,-0.060000,0.010000,-35,59,-35.238831,103.854530,-35.238831,103.854530,0.000000,-45.214913,0.000000,64.000000,0.000000,0.000000,-60.931689,10.363457,125.074288,161.568057,0.000000,0.000000,0.000000,0.000000,8.040857,10.289455,5.548956,1.439869,0.212521,0.018111,0.503891,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.002371,proposed,0,-126.340000,54.885000,-0.369209,-4.530881,-0.090000,-4.455000,-0.279209,-0.075881,-5.580549,-18.815292,-1.006328,-18.815292,-5.580549,-0.140000,0.260000,-52,104,-52.234454,104.134668,-52.234454,104.134668,0.000000,-0.495051,0.000000,64.000000,0.000000,0.000000,-50.763459,14.700811,122.652061,156.303240,0.000000,0.000000,0.000000,0.000000,7.686298,10.476442,5.550606,1.439744,0.233090,0.016042,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.012372,proposed,0,-126.340000,54.885000,-0.466535,-4.620280,-0.150000,-4.645000,-0.316535,0.024720,-6.434403,-22.169720,-1.067318,-22.169720,-6.434403,-0.310000,0.710000,-34,104,-34.250464,104.052655,-34.250464,104.052655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.794757,20.932797,124.697455,157.844831,0.000000,0.000000,0.000000,0.000000,7.612438,10.776879,5.551345,1.449057,0.346542,0.019953,0.503474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.022373,proposed,0,-126.340000,54.885000,-0.566835,-4.709048,-0.220000,-4.835000,-0.346835,0.125952,-9.605862,-17.168573,-0.579401,-17.168573,-9.605862,-0.370000,0.870000,-2,100,-2.490567,100.322636,-2.490567,100.322636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.877105,30.000897,142.953863,180.201623,0.000000,0.000000,0.000000,0.000000,8.851845,11.957749,5.583559,1.859733,0.430682,0.039025,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008428,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.032377,proposed,0,-126.340000,54.885000,-0.669728,-4.796970,-0.320000,-4.965000,-0.349728,0.168030,-11.618519,-10.764665,-1.128308,-10.764665,-11.618519,-0.250000,0.950000,1,55,1.266794,42.719632,1.266794,42.719632,0.000000,12.603005,0.000000,64.000000,0.000000,0.000000,-38.937589,37.391822,147.862160,186.449885,0.000000,0.000000,0.000000,0.000000,9.383091,12.014325,5.567614,1.538503,0.338223,0.022965,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.042375,proposed,0,-126.340000,54.885000,-0.774682,-4.883717,-0.430000,-5.015000,-0.344682,0.131283,-11.740498,-2.348100,-1.128308,-2.348100,-11.740498,-0.120000,0.790000,-13,10,-13.194920,-16.580157,-13.194920,-16.580157,0.000000,26.902794,0.000000,64.000000,0.000000,0.000000,-35.285279,40.342103,139.438309,178.863712,0.000000,0.000000,0.000000,0.000000,9.068717,11.072457,5.546243,1.422517,0.170698,0.014802,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.052371,proposed,0,-126.340000,54.885000,-0.881310,-4.969092,-0.540000,-5.015000,-0.341310,0.045908,-10.825654,0.518412,-1.555235,0.518412,-10.825654,-0.100000,0.440000,-27,-15,-26.782397,-15.218822,-26.782397,-15.218822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.171891,38.629429,128.384691,170.574976,0.000000,0.000000,0.000000,0.000000,8.478877,10.366394,5.551549,1.430119,0.196493,0.017870,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.062374,proposed,0,-126.340000,54.885000,-0.989248,-5.052926,-0.640000,-5.025000,-0.349248,-0.027926,-10.276748,-3.506902,-0.823360,-3.506902,-10.276748,-0.160000,0.140000,-31,30,-30.676537,40.645203,-30.676537,40.645203,0.000000,-10.864025,0.000000,64.000000,0.000000,0.000000,-14.393784,36.062973,121.882803,166.054718,0.000000,0.000000,0.000000,0.000000,7.994551,10.182408,5.554368,1.459580,0.210974,0.026964,0.500792,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.072377,proposed,0,-126.340000,54.885000,-1.097957,-5.134913,-0.730000,-5.115000,-0.367957,-0.019913,-10.154769,-11.862478,-1.067318,-11.862478,-10.154769,-0.230000,0.130000,-32,75,-31.552420,104.249312,-31.552420,104.249312,0.000000,-29.468134,0.000000,64.000000,0.000000,0.000000,-1.988309,34.334706,114.228805,154.148275,0.000000,0.000000,0.000000,0.000000,7.598339,9.896504,5.564009,1.482026,0.262131,0.025649,0.500844,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.082376,proposed,0,-126.340000,54.885000,-1.206945,-5.214807,-0.820000,-5.255000,-0.386945,0.040193,-9.971800,-17.351542,-1.006328,-17.351542,-9.971800,-0.280000,0.400000,-33,104,-33.232242,104.343970,-33.232242,104.343970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.182305,36.258722,113.022670,152.368993,0.000000,0.000000,0.000000,0.000000,7.382516,10.058389,5.559065,1.435403,0.232492,0.020922,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.092405,proposed,0,-126.340000,54.885000,-1.316109,-5.292637,-0.920000,-5.415000,-0.396109,0.122363,-10.093779,-17.595500,-1.128308,-17.595500,-10.093779,-0.310000,0.720000,-32,104,-31.778232,103.973176,-31.778232,103.973176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.547773,40.478026,117.907864,159.338803,0.000000,0.000000,0.000000,0.000000,7.503159,10.578763,5.551832,1.475977,0.389073,0.035392,0.506242,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.102423,proposed,0,-126.340000,54.885000,-1.424535,-5.367864,-1.040000,-5.555000,-0.384535,0.187136,-12.411384,-12.106436,-1.250287,-12.106436,-12.411384,-0.320000,0.910000,-9,72,-9.107676,72.072702,-9.107676,72.072702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.539093,44.853355,122.568575,166.942139,0.000000,0.000000,0.000000,0.000000,7.846231,10.849106,5.638590,1.474254,0.379687,0.019482,0.501169,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.112375,proposed,0,-126.340000,54.885000,-1.531147,-5.439878,-1.160000,-5.635000,-0.371147,0.195122,-13.570186,-4.543725,-1.372266,-4.543725,-13.570186,-0.250000,0.850000,-3,27,-3.007700,17.525602,-3.007700,17.525602,0.000000,9.547100,0.000000,64.000000,0.000000,0.000000,29.833979,46.348939,120.016594,164.017187,0.000000,0.000000,0.000000,0.000000,7.933962,10.095623,5.555220,1.558383,0.210041,0.018755,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.122374,proposed,0,-126.340000,54.885000,-1.636699,-5.509307,-1.290000,-5.645000,-0.346699,0.135693,-13.509197,0.335443,-1.982162,0.335443,-13.509197,-0.140000,0.570000,-14,0,-14.065860,0.197681,-14.065860,0.197681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.366909,43.886092,106.745618,150.659890,0.000000,0.000000,0.000000,0.000000,7.280481,8.895978,5.556705,1.479638,0.202569,0.035842,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.132372,proposed,0,-126.340000,54.885000,-1.740193,-5.575592,-1.420000,-5.655000,-0.320193,0.079408,-12.594353,-1.738204,-1.433256,-1.738204,-12.594353,-0.130000,0.270000,-24,43,-23.672510,43.193748,-23.672510,43.193748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.109385,40.583913,111.132420,147.153083,0.000000,0.000000,0.000000,0.000000,6.691477,8.746652,5.553944,1.524073,0.212306,0.021904,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.142373,proposed,0,-126.340000,54.885000,-1.841197,-5.638565,-1.550000,-5.705000,-0.291197,0.066435,-12.228415,-7.776174,-1.616224,-7.776174,-12.228415,-0.170000,0.280000,-23,88,-23.224223,97.594055,-23.224223,97.594055,0.000000,-9.400307,0.000000,64.000000,0.000000,0.000000,64.858215,36.826926,101.568860,130.088831,0.000000,0.000000,0.000000,0.000000,6.076173,8.230407,5.553512,1.451846,0.220767,0.027703,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.152373,proposed,0,-126.340000,54.885000,-1.939196,-5.698011,-1.660000,-5.795000,-0.279196,0.096989,-12.106436,-11.496540,-1.433256,-11.496540,-12.106436,-0.210000,0.540000,-19,106,-19.402169,106.018290,-19.402169,106.018290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.194032,34.387494,97.298189,120.896801,0.000000,0.000000,0.000000,0.000000,5.776147,7.973501,5.551509,1.442835,0.239092,0.025553,0.505018,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.162372,proposed,0,-126.340000,54.885000,-2.033738,-5.753761,-1.780000,-5.895000,-0.253738,0.141239,-12.106436,-9.544873,-1.799193,-9.544873,-12.106436,-0.220000,0.810000,-14,81,-13.832507,81.187809,-13.832507,81.187809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.024025,33.560112,102.747325,127.020823,0.000000,0.000000,0.000000,0.000000,6.289811,8.358048,5.551619,1.446631,0.260952,0.018284,0.501195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.172372,proposed,0,-126.340000,54.885000,-2.124383,-5.805657,-1.890000,-5.945000,-0.234383,0.139343,-12.472374,-3.933829,-1.799193,-3.933829,-12.472374,-0.190000,0.850000,-9,36,-8.884672,33.780244,-8.884672,33.780244,0.000000,2.407565,0.000000,64.000000,0.000000,0.000000,90.991918,33.723322,104.496973,129.958843,0.000000,0.000000,0.000000,0.000000,6.116941,8.057807,5.552332,1.487279,0.198674,0.026677,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.182373,proposed,0,-126.340000,54.885000,-2.210662,-5.853528,-2.020000,-5.945000,-0.190662,0.091472,-12.533363,1.799193,-0.823360,1.799193,-12.533363,-0.160000,0.630000,-3,6,-3.273819,5.623816,-3.273819,5.623816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.942768,31.739322,99.007945,120.479915,0.000000,0.000000,0.000000,0.000000,5.544445,6.954785,5.557286,1.539432,0.231362,0.025136,0.506434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.192377,proposed,0,-126.340000,54.885000,-2.292157,-5.897236,-2.130000,-5.945000,-0.162157,0.047764,-11.679509,0.457422,-1.433256,0.457422,-11.679509,-0.130000,0.330000,-8,44,-7.956662,43.643842,-7.956662,43.643842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.212487,30.462543,94.582609,113.764367,0.000000,0.000000,0.000000,0.000000,5.296626,6.489398,5.564067,1.836547,0.328769,0.050002,0.505823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008298,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.202384,proposed,0,-126.340000,54.885000,-2.368427,-5.936634,-2.240000,-5.965000,-0.128427,0.028366,-10.154769,-3.933829,-1.372266,-3.933829,-10.154769,-0.100000,0.300000,-20,87,-19.965961,87.321655,-19.965961,87.321655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.242389,27.973721,86.826155,96.008811,0.000000,0.000000,0.000000,0.000000,4.862265,6.062219,5.589435,1.564324,0.232714,0.024706,0.501185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.212374,proposed,0,-126.340000,54.885000,-2.438900,-5.971519,-2.330000,-6.015000,-0.108900,0.043481,-9.178935,-8.386070,-1.372266,-8.386070,-9.178935,-0.140000,0.560000,-18,108,-18.304079,107.892511,-18.304079,107.892511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,113.137479,25.158394,76.751613,85.667090,0.000000,0.000000,0.000000,0.000000,4.482262,5.737712,5.566528,1.583115,0.268601,0.026711,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.222377,proposed,0,-126.340000,54.885000,-2.503395,-6.001881,-2.420000,-6.075000,-0.083395,0.073119,-8.569039,-6.373413,-0.640391,-6.373413,-8.569039,-0.130000,0.800000,-15,79,-15.364654,78.804863,-15.364654,78.804863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,113.999916,22.883219,75.997160,86.907218,0.000000,0.000000,0.000000,0.000000,4.653451,5.827438,5.576803,1.767941,0.339249,0.036374,0.504597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.232376,proposed,0,-126.340000,54.885000,-2.561387,-6.027547,-2.500000,-6.105000,-0.061387,0.077453,-8.203101,-1.128308,-0.640391,-1.128308,-8.203101,-0.140000,0.840000,-7,36,-6.777595,35.807079,-6.777595,35.807079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,115.707983,21.989572,79.667279,91.307198,0.000000,0.000000,0.000000,0.000000,4.639751,5.655342,5.585084,1.685514,0.225695,0.035201,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.242411,proposed,0,-126.340000,54.885000,-2.612693,-6.048495,-2.580000,-6.085000,-0.032693,0.036505,-7.654195,3.994819,-0.762370,3.994819,-7.654195,-0.140000,0.640000,1,12,1.392550,11.549947,1.392550,11.549947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,114.945940,21.268043,77.795670,92.108840,0.000000,0.000000,0.000000,0.000000,4.356557,5.291318,5.560652,1.631873,0.224920,0.031519,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.252379,proposed,0,-126.340000,54.885000,-2.656447,-6.064443,-2.650000,-6.055000,-0.006447,-0.009443,-6.800341,3.079975,-1.067318,3.079975,-6.800341,-0.110000,0.360000,2,44,1.852782,44.236028,1.852782,44.236028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,112.727973,21.550606,75.130321,91.142818,0.000000,0.000000,0.000000,0.000000,4.207298,5.206522,5.570359,1.641621,0.245144,0.029830,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.262423,proposed,0,-126.340000,54.885000,-2.692926,-6.075534,-2.710000,-6.045000,0.017074,-0.030534,-5.702528,-2.409089,-0.823360,-2.409089,-5.702528,-0.090000,0.340000,-2,89,-1.568944,95.055983,-1.568944,95.055983,0.000000,-5.819955,0.000000,64.000000,0.000000,0.000000,113.303347,21.640684,71.120995,79.683467,0.000000,0.000000,0.000000,0.000000,4.054471,5.017094,5.588197,1.764115,0.257538,0.042346,0.501045,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.272389,proposed,0,-126.340000,54.885000,-2.721237,-6.081530,-2.750000,-6.075000,0.028763,-0.006530,-3.079975,-6.129455,-0.152474,-6.129455,-3.079975,-0.080000,0.560000,-17,108,-16.676320,108.457649,-16.676320,108.457649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,111.385497,21.786335,65.735918,75.044197,0.000000,0.000000,0.000000,0.000000,4.077099,5.071307,5.580128,1.769284,0.273788,0.035350,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.282379,proposed,0,-126.340000,54.885000,-2.741418,-6.082476,-2.780000,-6.115000,0.038582,0.032524,-2.226120,-3.933829,0.152474,-3.933829,-2.226120,-0.090000,0.830000,-12,80,-12.329602,80.237411,-12.329602,80.237411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.717647,21.281386,68.147505,78.687074,0.000000,0.000000,0.000000,0.000000,4.596251,5.332118,5.565967,1.492925,0.368692,0.033415,0.500768,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.292405,proposed,0,-126.340000,54.885000,-2.753129,-6.078281,-2.790000,-6.115000,0.036871,0.036719,-1.128308,1.433256,0.152474,1.433256,-1.128308,-0.100000,0.860000,-8,37,-8.388634,36.691667,-8.388634,36.691667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.742097,22.025380,65.114045,77.965702,0.000000,0.000000,0.000000,0.000000,4.237020,4.844837,5.569557,1.613333,0.232649,0.029533,0.501070,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.302376,proposed,0,-126.340000,54.885000,-2.756016,-6.068962,-2.790000,-6.075000,0.033984,0.006038,-0.030495,5.641538,-0.213464,5.641538,-0.030495,-0.100000,0.660000,-5,20,-5.344310,20.149279,-5.344310,20.149279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.365627,22.758484,61.982670,74.829931,0.000000,0.000000,0.000000,0.000000,3.676613,4.414770,5.549436,1.590144,0.235290,0.023356,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.312379,proposed,0,-126.340000,54.885000,-2.749882,-6.054430,-2.780000,-6.025000,0.030118,-0.029430,1.006328,4.360757,-0.457422,4.360757,1.006328,-0.090000,0.400000,-5,55,-4.700724,55.070745,-4.700724,55.070745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.177307,23.644748,58.516768,74.628694,0.000000,0.000000,0.000000,0.000000,3.341061,4.335660,5.579511,1.771673,0.235360,0.036728,0.500759,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.322381,proposed,0,-126.340000,54.885000,-2.734478,-6.034697,-2.770000,-6.005000,0.035522,-0.029697,2.592058,-0.152474,-0.396432,-0.152474,2.592058,-0.090000,0.420000,-9,97,-8.810023,96.783846,-8.810023,96.783846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.119362,22.353424,50.349934,61.667379,0.000000,0.000000,0.000000,0.000000,3.006780,3.995432,5.598250,1.612055,0.243649,0.028422,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.332374,proposed,0,-126.340000,54.885000,-2.709623,-6.009782,-2.730000,-6.015000,0.020377,0.005218,3.018985,-2.653048,0.579401,-2.653048,3.018985,-0.080000,0.650000,-6,107,-5.573000,106.956292,-5.573000,106.956292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.395970,19.745588,48.645141,59.485132,0.000000,0.000000,0.000000,0.000000,3.136927,4.079088,5.572851,1.804397,0.326698,0.038306,0.501912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.342377,proposed,0,-126.340000,54.885000,-2.675086,-5.979648,-2.700000,-6.015000,0.024914,0.035352,3.323933,-0.152474,0.945339,-0.152474,3.323933,-0.090000,0.880000,6,74,5.645727,73.600423,5.645727,73.600423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.437360,18.487105,52.072950,65.049515,0.000000,0.000000,0.000000,0.000000,3.524839,4.305865,5.562707,1.747514,0.369800,0.036064,0.501015,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.352385,proposed,0,-126.340000,54.885000,-2.630709,-5.944319,-2.660000,-5.985000,0.029291,0.040681,3.201954,5.031642,0.640391,5.031642,3.201954,-0.080000,0.850000,20,37,19.823226,36.632965,19.823226,36.632965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.888115,20.227764,56.586177,70.625146,0.000000,0.000000,0.000000,0.000000,3.620083,4.214180,5.575806,1.701040,0.236810,0.027837,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.362384,proposed,0,-126.340000,54.885000,-2.576420,-5.903873,-2.620000,-5.915000,0.043580,0.011127,3.262944,7.715185,-0.152474,7.715185,3.262944,-0.050000,0.610000,31,36,30.842825,36.365141,30.842825,36.365141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.119960,22.237203,57.704411,74.509786,0.000000,0.000000,0.000000,0.000000,3.728807,4.646505,5.591742,1.682837,0.231271,0.026613,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.372377,proposed,0,-126.340000,54.885000,-2.512127,-5.858357,-2.580000,-5.845000,0.067873,-0.013357,3.872840,6.373413,0.030495,6.373413,3.872840,0.060000,0.450000,25,64,24.639154,64.234083,24.639154,64.234083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.060480,22.890330,60.410961,73.841376,0.000000,0.000000,0.000000,0.000000,3.809731,4.454338,5.566426,1.814572,0.257785,0.040271,0.500947,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.382426,proposed,0,-126.340000,54.885000,-2.437259,-5.807494,-2.520000,-5.805000,0.082741,-0.002494,6.129455,2.775027,0.884349,2.775027,6.129455,0.130000,0.480000,5,98,4.810924,98.059822,4.810924,98.059822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.970985,21.264759,61.895014,68.284690,0.000000,0.000000,0.000000,0.000000,3.561493,4.178191,5.591279,1.752289,0.261933,0.032916,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.392381,proposed,0,-126.340000,54.885000,-2.352937,-5.752132,-2.450000,-5.785000,0.097063,0.032868,7.776174,0.335443,1.738204,0.335443,7.776174,0.130000,0.700000,-1,108,-0.809183,108.071407,-0.809183,108.071407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.512400,18.342291,59.598161,64.332805,0.000000,0.000000,0.000000,0.000000,3.839341,4.175090,5.584015,1.852589,0.358557,0.046708,0.500921,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008357,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.402392,proposed,0,-126.340000,54.885000,-2.257927,-5.691544,-2.360000,-5.755000,0.102073,0.063456,9.361904,2.957996,1.372266,2.957996,9.361904,0.060000,0.890000,6,77,5.968336,77.433749,5.968336,77.433749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.213142,16.062440,58.171566,64.428648,0.000000,0.000000,0.000000,0.000000,3.956383,4.161026,5.609656,1.790620,0.379502,0.036496,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008329,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.412376,proposed,0,-126.340000,54.885000,-2.152966,-5.626290,-2.260000,-5.695000,0.107034,0.068710,9.178935,7.898153,1.311276,7.898153,9.178935,0.040000,0.880000,24,41,23.614618,41.017910,23.614618,41.017910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.535495,16.186814,57.246150,64.869038,0.000000,0.000000,0.000000,0.000000,3.738083,3.887824,5.564355,1.620737,0.238930,0.030166,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.422379,proposed,0,-126.340000,54.885000,-2.037585,-5.556153,-2.160000,-5.605000,0.122415,0.048847,9.666852,10.764665,1.006328,10.764665,9.666852,0.090000,0.650000,28,39,28.343740,38.989237,28.343740,38.989237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.510471,17.097900,58.258313,67.620467,0.000000,0.000000,0.000000,0.000000,3.698204,4.291204,5.563411,1.659900,0.222953,0.021326,0.503393,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.432371,proposed,0,-126.340000,54.885000,-1.912194,-5.481454,-2.060000,-5.515000,0.147806,0.033546,10.825654,9.361904,1.128308,9.361904,10.825654,0.160000,0.490000,21,68,21.472096,67.643080,21.472096,67.643080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.000655,17.084993,62.563412,69.455661,0.000000,0.000000,0.000000,0.000000,3.876724,4.195778,5.556106,1.677604,0.258003,0.026002,0.500634,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.442406,proposed,0,-126.340000,54.885000,-1.776111,-5.401858,-1.930000,-5.445000,0.153889,0.043142,13.021280,5.214611,1.189297,5.214611,13.021280,0.200000,0.540000,5,103,4.902726,103.451351,4.902726,103.451351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.223606,15.527133,61.666207,65.537223,0.000000,0.000000,0.000000,0.000000,3.597490,4.005839,5.556291,1.455379,0.227505,0.021180,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.452403,proposed,0,-126.340000,54.885000,-1.630537,-5.318126,-1.790000,-5.395000,0.159463,0.076874,14.789979,3.872840,2.043152,3.872840,14.789979,0.140000,0.760000,6,104,5.622985,103.857076,5.622985,103.857076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.800392,12.577620,60.944413,64.216690,0.000000,0.000000,0.000000,0.000000,3.899720,4.151753,5.551186,1.446942,0.248932,0.018696,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.462403,proposed,0,-126.340000,54.885000,-1.475057,-5.230065,-1.630000,-5.335000,0.154943,0.104935,14.789979,3.872840,2.104141,6.678361,15.338885,0.090000,0.910000,22,96,21.876108,96.299614,21.876108,96.299614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.515678,12.281092,61.495250,67.471143,0.000000,0.000000,0.000000,0.000000,4.022715,4.251704,5.547795,1.634719,1.403354,0.045629,0.501429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.472386,proposed,0,-126.340000,54.885000,-1.310163,-5.137997,-1.460000,-5.235000,0.149837,0.097003,16.009771,11.740498,1.860183,11.740498,16.009771,0.100000,0.940000,24,51,23.765618,31.693546,23.765618,31.693546,0.000000,19.606068,0.000000,64.000000,0.000000,0.000000,67.503556,11.139891,61.753718,65.667111,0.000000,0.000000,0.000000,0.000000,3.836271,4.031282,5.607727,1.593306,0.256492,0.025458,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.482376,proposed,0,-126.340000,54.885000,-1.135605,-5.041822,-1.290000,-5.095000,0.154395,0.053178,17.717479,16.680656,1.921172,16.680656,17.717479,0.170000,0.760000,12,6,11.891582,5.224399,11.891582,5.224399,0.000000,1.075215,0.000000,64.000000,0.000000,0.000000,65.699005,9.744367,68.860349,72.628015,0.000000,0.000000,0.000000,0.000000,4.162064,4.465317,5.564389,1.782387,0.268279,0.048495,0.524155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.492400,proposed,0,-126.340000,54.885000,-0.951092,-4.941421,-1.100000,-4.935000,0.148908,-0.006421,19.303209,15.887791,1.677214,15.887791,19.303209,0.180000,0.430000,4,38,4.239021,38.204062,4.239021,38.204062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.878475,8.214884,79.267916,85.559600,0.000000,0.000000,0.000000,0.000000,4.783569,5.053277,5.626516,1.795968,0.256061,0.051070,0.500914,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.502399,proposed,0,-126.340000,54.885000,-0.757879,-4.837512,-0.900000,-4.815000,0.142121,-0.022512,20.583991,9.727842,2.287110,9.727842,20.583991,0.120000,0.320000,5,83,5.488506,102.268744,5.488506,102.268744,0.000000,-19.064681,0.000000,64.000000,0.000000,0.000000,70.023818,6.808361,79.654958,83.696262,0.000000,0.000000,0.000000,0.000000,4.919583,5.220323,5.622894,1.791469,0.245837,0.037298,0.500697,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.512381,proposed,0,-126.340000,54.885000,-0.556149,-4.730209,-0.670000,-4.755000,0.113851,0.024791,22.413679,4.116798,2.348100,4.116798,22.413679,0.090000,0.490000,-2,108,-1.884180,107.970910,-1.884180,107.970910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.957431,6.002963,77.628716,84.193423,0.000000,0.000000,0.000000,0.000000,4.925547,5.382311,5.599715,1.790415,0.290734,0.033603,0.501135,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.522376,proposed,0,-126.340000,54.885000,-0.345551,-4.619346,-0.450000,-4.725000,0.104449,0.105654,22.413679,4.116798,1.494245,2.470079,22.474668,0.060000,0.790000,10,108,9.542167,107.733057,9.542167,107.733057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.212560,5.746487,79.130216,88.664336,0.000000,0.000000,0.000000,0.000000,5.189323,5.648565,5.569548,1.764783,0.572281,0.038063,0.500968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008457,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.532379,proposed,0,-126.340000,54.885000,-0.126463,-4.505138,-0.230000,-4.665000,0.103537,0.159862,21.803783,6.373413,2.348100,6.373413,21.803783,0.060000,0.940000,26,101,26.042458,100.538541,26.042458,100.538541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.644043,7.287395,81.140815,89.604680,0.000000,0.000000,0.000000,0.000000,5.287091,5.785262,5.590773,1.677204,0.340474,0.034123,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.542381,proposed,0,-126.340000,54.885000,0.100657,-4.387837,-0.010000,-4.575000,0.110657,0.187163,21.315866,12.167426,2.409089,12.167426,21.315866,0.120000,0.960000,36,56,35.615319,55.364851,35.615319,55.364851,0.000000,0.173690,0.000000,64.000000,0.000000,0.000000,52.355673,8.267211,81.902256,88.424559,0.000000,0.000000,0.000000,0.000000,5.193189,5.542099,5.568292,1.740239,0.340170,0.034814,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.552383,proposed,0,-126.340000,54.885000,0.335453,-4.267631,0.220000,-4.425000,0.115453,0.157369,21.132897,18.266386,2.287110,18.266386,21.132897,0.230000,0.800000,35,18,34.525865,17.548689,34.525865,17.548689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.152730,8.347540,84.899357,91.541977,0.000000,0.000000,0.000000,0.000000,5.254472,5.487580,5.598699,1.702070,0.261164,0.030801,0.501192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.562378,proposed,0,-126.340000,54.885000,0.577436,-4.144769,0.450000,-4.245000,0.127436,0.100231,22.657637,19.730136,2.470079,19.730136,22.657637,0.310000,0.480000,20,31,19.508464,31.020544,19.508464,31.020544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.599305,6.075388,89.382146,94.463257,0.000000,0.000000,0.000000,0.000000,5.471260,5.753165,5.571019,1.776225,0.243740,0.032788,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.572398,proposed,0,-126.340000,54.885000,0.827027,-4.019036,0.690000,-4.085000,0.137027,0.065964,24.548315,15.094927,2.226120,15.094927,24.548315,0.290000,0.370000,9,76,9.243433,79.652967,9.243433,79.652967,0.000000,-3.632423,0.000000,64.000000,0.000000,0.000000,50.899580,2.938410,90.836707,93.491704,0.000000,0.000000,0.000000,0.000000,5.674732,5.817343,5.627915,1.870623,0.259680,0.053003,0.501593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008327,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.582400,proposed,0,-126.340000,54.885000,1.082773,-3.891155,0.950000,-3.975000,0.132773,0.083845,26.012065,8.752008,2.226120,8.752008,26.012065,0.210000,0.490000,9,107,9.476128,107.421608,9.476128,107.421608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.427337,0.910229,87.107399,94.518638,0.000000,0.000000,0.000000,0.000000,5.568179,5.747319,5.590084,1.534172,0.344934,0.024214,0.500807,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.592403,proposed,0,-126.340000,54.885000,1.344784,-3.761055,1.230000,-3.895000,0.114784,0.133945,27.170868,7.166278,2.653048,7.166278,27.170868,0.160000,0.770000,10,107,10.303820,107.290879,10.303820,107.290879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.421355,-0.167258,86.966838,96.975960,0.000000,0.000000,0.000000,0.000000,5.675143,5.937550,5.549946,1.623456,0.329079,0.024743,0.500775,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.602376,proposed,0,-126.340000,54.885000,1.611749,-3.629365,1.510000,-3.805000,0.101749,0.175635,27.231857,10.642686,2.348100,10.642686,27.231857,0.130000,0.880000,21,88,20.695019,88.422807,20.695019,88.422807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.685999,0.426277,88.033237,96.964212,0.000000,0.000000,0.000000,0.000000,5.795449,6.102157,5.554759,1.775622,0.336898,0.032305,0.501036,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008211,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.612377,proposed,0,-126.340000,54.885000,1.884837,-3.495483,1.790000,-3.665000,0.094837,0.169517,26.804930,16.314719,2.836017,16.314719,26.804930,0.150000,0.940000,30,43,30.263170,36.114992,30.263170,36.114992,0.000000,7.307814,0.000000,64.000000,0.000000,0.000000,35.895213,0.477086,88.096145,93.979940,0.000000,0.000000,0.000000,0.000000,5.714054,5.835981,7.300560,1.656577,0.247570,0.041729,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.622370,proposed,0,-126.340000,54.885000,2.162632,-3.360079,2.070000,-3.495000,0.092632,0.134921,27.475816,21.010918,2.653048,21.010918,27.475816,0.200000,0.720000,26,14,26.305961,14.126586,26.305961,14.126586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.204408,-0.392732,85.782476,91.472882,0.000000,0.000000,0.000000,0.000000,5.425670,5.795510,5.542118,1.509211,0.209983,0.031087,0.500494,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.632389,proposed,0,-126.340000,54.885000,2.445641,-3.222876,2.380000,-3.285000,0.065641,0.062124,28.817587,20.705970,2.165131,20.705970,28.817587,0.250000,0.380000,11,42,10.771186,41.650275,10.771186,41.650275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.032200,-2.485591,86.833428,92.353627,0.000000,0.000000,0.000000,0.000000,5.475779,5.939608,5.547150,1.431432,0.194635,0.015035,0.500399,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.642372,proposed,0,-126.340000,54.885000,2.731672,-3.084900,2.660000,-3.125000,0.071672,0.040100,30.098369,14.363051,1.555235,14.363051,30.098369,0.230000,0.430000,3,87,3.326635,89.846254,3.326635,89.846254,0.000000,-3.195979,0.000000,64.000000,0.000000,0.000000,26.067385,-4.630512,79.544995,89.746720,0.000000,0.000000,0.000000,0.000000,5.119480,5.545445,5.549899,1.437146,0.211911,0.016677,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.652373,proposed,0,-126.340000,54.885000,3.021776,-2.945600,2.960000,-3.015000,0.061776,0.069400,30.586285,7.776174,2.531068,7.776174,30.586285,0.160000,0.550000,9,108,8.724047,107.585865,8.724047,107.585865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.150977,-6.065531,77.645505,91.431109,0.000000,0.000000,0.000000,0.000000,5.063570,5.497216,5.553155,1.469654,0.246628,0.020458,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.662374,proposed,0,-126.340000,54.885000,3.314941,-2.805419,3.280000,-2.945000,0.034941,0.139581,31.318161,6.861330,2.470079,6.861330,31.318161,0.140000,0.800000,7,107,6.686584,107.492923,6.686584,107.492923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.909130,-6.389893,78.672141,93.178142,0.000000,0.000000,0.000000,0.000000,5.177988,5.629340,5.559958,1.641991,0.386501,0.032340,0.501060,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.672375,proposed,0,-126.340000,54.885000,3.610736,-2.664516,3.590000,-2.855000,0.020736,0.190484,30.952223,9.239925,1.921172,9.239925,30.952223,0.130000,0.940000,14,103,14.466444,103.359690,14.466444,103.359690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.446599,-5.564065,77.209704,91.239618,0.000000,0.000000,0.000000,0.000000,5.136510,5.615590,5.562801,1.518067,0.270849,0.015689,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.682373,proposed,0,-126.340000,54.885000,3.908583,-2.523110,3.920000,-2.735000,-0.011417,0.211890,29.793421,14.363051,2.165131,14.363051,29.793421,0.150000,0.980000,25,60,24.893172,59.882453,24.893172,59.882453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.839591,-5.816489,73.674246,88.212214,0.000000,0.000000,0.000000,0.000000,4.856984,5.475509,5.867271,1.463181,0.271484,0.019139,0.506179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.692372,proposed,0,-126.340000,54.885000,4.208104,-2.381328,4.220000,-2.565000,-0.011896,0.183672,28.878577,19.242219,1.799193,19.242219,28.878577,0.170000,0.830000,36,29,35.636103,29.279862,35.636103,29.279862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.253425,-5.624449,75.181718,84.874877,0.000000,0.000000,0.000000,0.000000,4.877105,5.532128,5.550390,1.464208,0.198489,0.018272,0.502057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.702375,proposed,0,-126.340000,54.885000,4.508880,-2.239304,4.510000,-2.385000,-0.001120,0.145696,28.756597,18.754303,1.921172,18.754303,28.756597,0.260000,0.550000,29,54,29.141841,54.393859,29.141841,54.393859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.688883,-5.805323,74.075717,83.246215,0.000000,0.000000,0.000000,0.000000,4.705659,5.419068,5.554448,1.502899,0.222703,0.017725,0.500351,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.712372,proposed,0,-126.340000,54.885000,4.810141,-2.097340,4.800000,-2.235000,0.010141,0.137660,28.878577,12.838311,1.799193,12.838311,28.878577,0.300000,0.490000,22,99,22.489245,108.341505,22.489245,108.341505,0.000000,-8.947646,0.000000,64.000000,0.000000,0.000000,-10.292295,-7.667513,66.214531,77.227351,0.000000,0.000000,0.000000,0.000000,4.295403,4.933198,5.550625,1.571519,0.275564,0.027014,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.722373,proposed,0,-126.340000,54.885000,5.111710,-1.955451,5.090000,-2.135000,0.021710,0.179549,28.756597,7.593205,1.433256,7.593205,28.756597,0.300000,0.690000,22,108,22.320815,108.260853,22.320815,108.260853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.840123,-10.251867,64.587238,78.743363,0.000000,0.000000,0.000000,0.000000,4.251253,4.851305,5.948871,1.815590,0.361123,0.040378,0.506124,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.732381,proposed,0,-126.340000,54.885000,5.413178,-1.813758,5.370000,-2.065000,0.043178,0.251242,28.634618,6.617372,1.250287,6.617372,28.634618,0.260000,0.870000,30,108,29.748607,108.283552,29.748607,108.283552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.680807,-10.803002,65.937726,78.316699,0.000000,0.000000,0.000000,0.000000,4.419587,4.849317,5.573479,1.627502,0.308908,0.027124,0.505096,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.742376,proposed,0,-126.340000,54.885000,5.713504,-1.672677,5.670000,-1.995000,0.043504,0.322323,27.902743,8.630029,1.738204,8.630029,27.902743,0.290000,0.990000,33,108,32.513251,108.408149,32.513251,108.408149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.862667,-10.767593,65.376938,75.974651,0.000000,0.000000,0.000000,0.000000,4.401593,4.756100,5.569757,2.176410,0.357682,0.045470,0.501224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.752386,proposed,0,-126.340000,54.885000,6.012962,-1.532001,5.960000,-1.885000,0.052962,0.352999,28.390660,12.289405,1.372266,12.289405,28.390660,0.320000,1.010000,25,88,25.424699,88.055417,25.424699,88.055417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.244917,-11.511650,63.994799,74.917630,0.000000,0.000000,0.000000,0.000000,4.319411,4.712173,5.572455,1.608658,0.329830,0.020644,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.762376,proposed,0,-126.340000,54.885000,6.310129,-1.392317,6.250000,-1.735000,0.060129,0.342683,30.098369,16.375708,1.433256,16.375708,30.098369,0.330000,0.960000,9,56,9.035146,56.483120,9.035146,56.483120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.441817,-12.439970,62.328175,72.742264,0.000000,0.000000,0.000000,0.000000,4.246929,4.639651,5.569333,3.700969,0.284908,0.044462,0.501112,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010113,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.772528,proposed,0,-126.340000,54.885000,6.609838,-1.251267,6.570000,-1.555000,0.039838,0.303733,30.647275,19.486178,1.250287,19.486178,30.647275,0.260000,0.800000,9,40,8.888720,40.150877,8.888720,40.150877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.135133,-13.641038,58.731278,70.113779,0.000000,0.000000,0.000000,0.000000,4.024755,4.551381,5.650296,1.760594,0.240165,0.032707,0.504205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008199,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.782600,proposed,0,-126.340000,54.885000,6.904506,-1.112329,6.890000,-1.375000,0.014506,0.262671,30.464306,17.778469,1.921172,17.778469,30.464306,0.210000,0.580000,12,70,12.010497,69.698490,12.010497,69.698490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.272963,-15.184393,55.397948,68.890060,0.000000,0.000000,0.000000,0.000000,3.826808,4.567036,5.580494,1.755052,0.221715,0.030707,0.503343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.792591,proposed,0,-126.340000,54.885000,7.193660,-0.975641,7.200000,-1.235000,-0.006340,0.259359,30.830244,13.936124,1.189297,13.936124,30.830244,0.170000,0.570000,9,104,8.771403,103.799115,8.771403,103.799115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.737945,-18.679120,53.494639,68.990500,0.000000,0.000000,0.000000,0.000000,3.887942,4.447141,5.567883,1.806140,0.263629,0.038911,0.505587,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.802596,proposed,0,-126.340000,54.885000,7.479705,-0.839980,7.510000,-1.125000,-0.030295,0.285020,30.769254,10.276748,1.311276,10.276748,30.769254,0.150000,0.760000,5,109,5.048795,108.568509,5.048795,108.568509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.386167,-22.277545,54.472440,72.960365,0.000000,0.000000,0.000000,0.000000,3.907736,4.570690,5.582096,1.592038,0.345976,0.027744,0.501247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.812591,proposed,0,-126.340000,54.885000,7.761508,-0.705789,7.820000,-1.015000,-0.058492,0.309211,30.647275,10.642686,0.640391,10.642686,30.647275,0.140000,0.940000,1,103,1.156294,103.383318,1.156294,103.383318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.309405,-24.537027,56.269992,73.135690,0.000000,0.000000,0.000000,0.000000,3.913743,4.593919,5.561572,1.673277,0.286269,0.026478,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.822590,proposed,0,-126.340000,54.885000,8.039047,-0.572983,8.130000,-0.885000,-0.090953,0.312017,29.549462,14.850968,1.433256,14.850968,29.549462,0.130000,0.990000,7,64,6.680458,64.028946,6.680458,64.028946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.599830,-26.546993,56.247993,71.720637,0.000000,0.000000,0.000000,0.000000,3.907009,4.554177,5.552571,1.442738,0.296785,0.017853,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.832592,proposed,0,-126.340000,54.885000,8.311929,-0.441652,8.420000,-0.725000,-0.108071,0.283348,28.573629,18.876282,1.189297,18.876282,28.573629,0.120000,0.860000,14,38,13.646120,37.723431,13.646120,37.723431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.821800,-27.268954,60.164767,71.815523,0.000000,0.000000,0.000000,0.000000,4.104431,4.754894,5.584569,1.716373,0.250783,0.038285,0.501265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.842593,proposed,0,-126.340000,54.885000,8.579604,-0.311960,8.700000,-0.545000,-0.120396,0.233040,27.109878,19.120240,0.579401,19.120240,27.109878,0.100000,0.590000,26,54,25.652585,54.017087,25.652585,54.017087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.891724,-27.572679,63.417139,74.205154,0.000000,0.000000,0.000000,0.000000,4.442364,5.010640,5.573630,1.506876,0.217522,0.029071,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.852592,proposed,0,-126.340000,54.885000,8.841761,-0.183960,8.970000,-0.385000,-0.128239,0.201040,25.585138,14.850968,0.030495,14.850968,25.585138,0.130000,0.510000,30,94,30.320235,93.547347,30.320235,93.547347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.966381,-28.293255,59.426199,69.767407,0.000000,0.000000,0.000000,0.000000,4.362427,4.664862,5.569405,1.694468,0.239428,0.031738,0.502114,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.862594,proposed,0,-126.340000,54.885000,9.098125,-0.057681,9.230000,-0.255000,-0.131875,0.197319,24.304356,11.496540,1.372266,11.496540,24.304356,0.210000,0.670000,25,107,24.885635,107.267651,24.885635,107.267651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.234111,-29.886240,52.808283,65.843253,0.000000,0.000000,0.000000,0.000000,3.904888,4.259345,5.578841,1.452497,0.247985,0.017496,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.872589,proposed,0,-126.340000,54.885000,9.348108,0.066688,9.470000,-0.135000,-0.121892,0.201688,22.657637,11.130602,0.884349,11.130602,22.657637,0.270000,0.870000,26,92,25.736259,92.002510,25.736259,92.002510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.512572,-31.117225,49.950942,63.216840,0.000000,0.000000,0.000000,0.000000,3.580811,4.049802,5.552205,1.439028,0.301141,0.017389,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.882592,proposed,0,-126.340000,54.885000,9.591825,0.189307,9.700000,-0.005000,-0.108175,0.194307,22.352689,14.485031,0.579401,14.485031,22.352689,0.280000,0.910000,23,58,23.307494,57.871386,23.307494,57.871386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.659980,-31.321608,47.920818,57.579419,0.000000,0.000000,0.000000,0.000000,3.369510,3.793737,5.567379,1.475273,0.232824,0.024391,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.892590,proposed,0,-126.340000,54.885000,9.828637,0.309962,9.930000,0.155000,-0.101363,0.154962,21.498835,18.083417,0.274453,18.083417,21.498835,0.280000,0.770000,26,34,26.230217,34.199428,26.230217,34.199428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.676508,-30.441932,48.243046,55.380799,0.000000,0.000000,0.000000,0.000000,3.371305,3.779959,5.561804,1.487489,0.199457,0.017816,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.902591,proposed,0,-126.340000,54.885000,10.058453,0.428708,10.150000,0.325000,-0.091547,0.103708,20.401022,17.473521,0.396432,17.473521,20.401022,0.280000,0.530000,31,53,30.643011,53.455591,30.643011,53.455591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.264935,-28.627454,51.570600,57.593809,0.000000,0.000000,0.000000,0.000000,3.642001,3.971717,5.562408,1.489243,0.207267,0.018568,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.912591,proposed,0,-126.340000,54.885000,10.280935,0.545476,10.370000,0.475000,-0.089065,0.070476,20.827949,13.204249,0.213464,13.204249,20.827949,0.300000,0.490000,17,88,16.937732,88.047474,16.937732,88.047474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.681749,-27.718844,48.028482,54.761111,0.000000,0.000000,0.000000,0.000000,3.530404,3.675615,5.561666,1.808954,0.311779,0.059218,0.501887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008257,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.922596,proposed,0,-126.340000,54.885000,10.495967,0.660309,10.580000,0.575000,-0.084033,0.085309,20.340032,9.178935,0.274453,9.178935,20.340032,0.240000,0.620000,19,110,19.152637,109.635674,19.152637,109.635674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.960339,-27.703167,43.178807,52.900850,0.000000,0.000000,0.000000,0.000000,3.194830,3.394388,5.593787,1.656600,0.263231,0.031788,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.932632,proposed,0,-126.340000,54.885000,10.703889,0.773504,10.800000,0.685000,-0.096111,0.088504,20.644980,9.727842,0.457422,9.727842,20.644980,0.220000,0.870000,10,83,10.089643,83.227431,10.089643,83.227431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.152088,-28.840013,43.255988,53.765558,0.000000,0.000000,0.000000,0.000000,3.132898,3.443375,5.560575,1.504029,0.254916,0.020742,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.942592,proposed,0,-126.340000,54.885000,10.902296,0.883836,10.990000,0.805000,-0.087704,0.078836,18.937271,12.960290,0.213464,12.960290,18.937271,0.160000,0.860000,26,54,26.229738,53.769625,26.229738,53.769625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.526300,-28.146568,41.496978,46.979762,0.000000,0.000000,0.000000,0.000000,2.928425,3.140251,5.566923,1.457213,0.216935,0.021792,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.952635,proposed,0,-126.340000,54.885000,11.094209,0.993089,11.180000,0.955000,-0.085791,0.038089,17.534511,15.887791,0.274453,15.887791,17.534511,0.190000,0.720000,30,36,30.166501,35.853309,30.166501,35.853309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.554759,-26.854554,46.540319,48.046211,0.000000,0.000000,0.000000,0.000000,3.263098,3.401355,5.575843,1.462284,0.202387,0.023433,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.962634,proposed,0,-126.340000,54.885000,11.277001,1.099878,11.360000,1.095000,-0.082999,0.004878,17.534511,14.972947,-0.335443,14.972947,17.534511,0.250000,0.510000,16,57,16.321588,56.629602,16.321588,56.629602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.649990,-24.692784,52.109142,54.578074,0.000000,0.000000,0.000000,0.000000,3.674670,3.786835,5.561968,1.560133,0.222497,0.042994,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.972619,proposed,0,-126.340000,54.885000,11.451177,1.204567,11.550000,1.215000,-0.098823,-0.010433,17.656490,10.581696,-0.335443,10.581696,17.656490,0.250000,0.490000,4,92,3.796651,91.750984,3.796651,91.750984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.286938,-22.652006,48.029192,52.150032,0.000000,0.000000,0.000000,0.000000,3.486407,3.435214,5.573753,1.558095,0.218592,0.031949,0.501010,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.982637,proposed,0,-126.340000,54.885000,11.617394,1.307652,11.730000,1.295000,-0.112606,0.012652,17.717479,6.434403,0.091484,6.434403,17.717479,0.150000,0.660000,4,110,3.862555,109.663556,3.862555,109.663556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.843172,-21.482486,46.161336,52.375960,0.000000,0.000000,0.000000,0.000000,3.381101,3.335080,5.563866,1.524241,0.240646,0.034204,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.992644,proposed,0,-126.340000,54.885000,11.774828,1.408717,11.910000,1.365000,-0.135172,0.043717,16.558677,6.495393,0.579401,6.495393,16.558677,0.100000,0.870000,10,95,9.711075,94.608353,9.711075,94.608353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.909537,-21.264630,45.797283,50.799918,0.000000,0.000000,0.000000,0.000000,3.306311,3.286994,5.571148,1.719483,0.297015,0.040044,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.002621,proposed,0,-126.340000,54.885000,11.923180,1.507629,12.070000,1.455000,-0.146820,0.052629,14.911958,10.276748,-0.213464,10.276748,14.911958,0.080000,0.940000,19,56,19.294349,55.902515,19.294349,55.902515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.629714,-20.601565,45.970738,46.512114,0.000000,0.000000,0.000000,0.000000,3.271892,3.162512,5.561757,1.481522,0.215028,0.019155,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.012622,proposed,0,-126.340000,54.885000,12.063197,1.604956,12.220000,1.575000,-0.156803,0.029956,13.814145,14.180083,-0.396432,14.180083,13.814145,0.110000,0.780000,19,33,19.243287,33.058290,19.243287,33.058290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.554665,-18.813591,52.919525,51.001272,0.000000,0.000000,0.000000,0.000000,3.699764,3.592060,5.556736,1.422284,0.174300,0.018499,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.022619,proposed,0,-126.340000,54.885000,12.194460,1.700487,12.370000,1.705000,-0.175540,-0.004513,12.716332,13.143259,-0.335443,13.143259,12.716332,0.160000,0.530000,14,58,13.584604,58.014130,13.584604,58.014130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.641520,-15.203266,58.720805,58.298445,0.000000,0.000000,0.000000,0.000000,4.145973,3.946093,5.558587,1.420834,0.171490,0.018438,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.032619,proposed,0,-126.340000,54.885000,12.317060,1.794346,12.500000,1.805000,-0.182940,-0.010654,12.838311,7.959143,-0.274453,7.959143,12.838311,0.160000,0.520000,2,100,1.992936,99.668464,1.992936,99.668464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.316716,-12.009942,52.516745,50.666061,0.000000,0.000000,0.000000,0.000000,3.875233,3.567768,5.552166,1.429283,0.190431,0.017538,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.042636,proposed,0,-126.340000,54.885000,12.431165,1.886725,12.630000,1.865000,-0.198835,0.021725,12.228415,3.689871,-0.030495,3.689871,12.228415,0.110000,0.720000,1,110,0.780227,109.601574,0.780227,109.601574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.576751,-10.554189,50.095927,53.541836,0.000000,0.000000,0.000000,0.000000,3.737778,3.485612,5.579950,1.516758,0.287979,0.030355,0.505070,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.052634,proposed,0,-126.340000,54.885000,12.536385,1.977344,12.760000,1.915000,-0.223615,0.062344,10.947634,4.299767,0.091484,4.299767,10.947634,0.060000,0.910000,7,100,7.030547,100.065653,7.030547,100.065653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.677734,-9.348109,49.639627,50.903192,0.000000,0.000000,0.000000,0.000000,3.707897,3.308319,5.577937,1.440072,0.270639,0.018691,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.062619,proposed,0,-126.340000,54.885000,12.632919,2.066369,12.860000,1.985000,-0.227081,0.081369,9.422894,7.593205,-0.030495,7.593205,9.422894,0.050000,0.970000,14,68,14.128990,67.652061,14.128990,67.652061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.755784,-8.161039,48.006400,45.376168,0.000000,0.000000,0.000000,0.000000,3.615730,3.099082,5.563720,1.601856,0.309053,0.029264,0.500716,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.072638,proposed,0,-126.340000,54.885000,12.721239,2.154260,12.960000,2.085000,-0.238761,0.069260,6.800341,12.106436,0.152474,12.106436,6.800341,0.070000,0.870000,27,36,27.186049,36.229535,27.186049,36.229535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.640950,-6.514795,49.761594,45.000949,0.000000,0.000000,0.000000,0.000000,3.751630,3.221747,5.569220,1.511481,0.198599,0.019814,0.500638,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.082615,proposed,0,-126.340000,54.885000,12.800810,2.240464,13.030000,2.205000,-0.229190,0.035464,6.007476,12.472374,-0.213464,12.472374,6.007476,0.140000,0.620000,19,50,19.412106,50.190265,19.412106,50.190265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.111274,-3.749576,56.604001,60.078933,0.000000,0.000000,0.000000,0.000000,4.098146,3.841418,5.561246,1.487891,0.248232,0.024417,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.092620,proposed,0,-126.340000,54.885000,12.872300,2.325653,13.100000,2.315000,-0.227700,0.010653,5.336590,8.569039,-0.030495,8.569039,5.336590,0.170000,0.510000,11,89,11.233204,89.108390,11.233204,89.108390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.163745,-1.103914,51.329923,54.490334,0.000000,0.000000,0.000000,0.000000,3.871688,3.811320,5.959714,1.822811,0.266259,0.042267,0.515698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.102560,proposed,0,-126.340000,54.885000,12.935234,2.409145,13.150000,2.355000,-0.214766,0.054145,4.909663,3.201954,0.030495,3.201954,4.909663,0.170000,0.640000,4,110,4.354359,109.784588,4.354359,109.784588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.982001,0.122184,46.039358,50.101727,0.000000,0.000000,0.000000,0.000000,3.519748,3.532923,5.615075,1.915001,0.346409,0.032514,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008421,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.112592,proposed,0,-126.340000,54.885000,12.990708,2.492331,13.210000,2.395000,-0.219292,0.097331,4.299767,1.616224,0.152474,1.616224,4.299767,0.110000,0.860000,6,110,6.199965,109.727457,6.199965,109.727457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.368976,0.962077,45.973119,51.175624,0.000000,0.000000,0.000000,0.000000,3.485091,3.471447,5.868453,2.044244,0.377575,0.041202,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.122641,proposed,0,-126.340000,54.885000,13.038350,2.574683,13.250000,2.435000,-0.211650,0.139683,2.531068,5.275601,-0.152474,5.275601,2.531068,0.090000,0.990000,17,84,17.107616,84.198284,17.107616,84.198284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.439572,1.571009,45.362894,47.961342,0.000000,0.000000,0.000000,0.000000,3.452428,3.229571,8.537520,1.745462,0.293470,0.033764,0.500930,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.011122,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.133795,proposed,0,-126.340000,54.885000,13.082150,2.665052,13.280000,2.515000,-0.197850,0.150052,0.884349,9.666852,-0.396432,9.666852,0.884349,0.080000,0.990000,27,48,27.342970,47.687643,27.342970,47.687643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.392804,2.218703,47.420536,47.123554,0.000000,0.000000,0.000000,0.000000,3.526131,3.236846,5.561919,1.740971,0.231173,0.032156,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.143861,proposed,0,-126.340000,54.885000,13.113693,2.745787,13.290000,2.635000,-0.176307,0.110787,-0.335443,12.533363,0.213464,12.533363,-0.335443,0.140000,0.740000,27,42,26.631647,41.515986,26.631647,41.515986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.136936,3.613335,54.980694,63.110350,0.000000,0.000000,0.000000,0.000000,3.930296,3.977494,5.588662,1.788610,0.243096,0.034588,0.650182,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008317,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.153863,proposed,0,-126.340000,54.885000,13.137742,2.825340,13.300000,2.745000,-0.162258,0.080340,-0.823360,10.825654,0.091484,10.825654,-0.823360,0.210000,0.530000,15,71,14.885312,71.148853,14.885312,71.148853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.564876,5.447005,56.207921,69.657970,0.000000,0.000000,0.000000,0.000000,4.035408,4.477403,5.593424,1.845852,0.275257,0.052284,0.572091,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008353,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.163861,proposed,0,-126.340000,54.885000,13.154731,2.904293,13.300000,2.835000,-0.145269,0.069293,-0.091484,7.105289,0.884349,7.105289,-0.091484,0.190000,0.570000,2,98,2.115850,97.848591,2.115850,97.848591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.305015,6.365660,48.119149,57.232890,0.000000,0.000000,0.000000,0.000000,3.617417,4.060410,5.742529,1.645162,0.238145,0.039194,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.173859,proposed,0,-126.340000,54.885000,13.164895,2.982773,13.300000,2.895000,-0.135105,0.087773,-0.152474,3.994819,0.701380,3.994819,-0.152474,0.130000,0.750000,1,109,0.562987,109.455579,0.562987,109.455579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.172120,7.005557,45.268538,55.475398,0.000000,0.000000,0.000000,0.000000,3.456848,3.846316,5.587532,1.812067,0.383440,0.039319,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008335,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.184659,proposed,0,-126.340000,54.885000,13.168479,3.067138,13.300000,2.955000,-0.131521,0.112138,-1.311276,5.397580,0.762370,5.397580,-1.311276,0.050000,0.940000,13,84,12.855546,83.517389,12.855546,83.517389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.336037,7.182887,44.383826,53.266500,0.000000,0.000000,0.000000,0.000000,3.452544,3.621773,5.596940,1.806757,0.434184,0.035191,0.501533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008386,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.193907,proposed,0,-126.340000,54.885000,13.165669,3.139133,13.290000,3.025000,-0.124331,0.114133,-2.836017,8.873987,0.579401,8.873987,-2.836017,0.080000,0.940000,18,54,17.992958,53.990256,17.992958,53.990256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.186785,8.197409,46.465595,53.757638,0.000000,0.000000,0.000000,0.000000,3.465268,3.578218,5.588451,1.731966,0.236081,0.035751,0.500942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.204642,proposed,0,-126.340000,54.885000,13.155880,3.222532,13.260000,3.155000,-0.104120,0.067532,-3.567892,11.984457,0.030495,11.984457,-3.567892,0.110000,0.740000,17,41,16.642371,41.349089,16.642371,41.349089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.027867,9.484458,51.622680,65.664812,0.000000,0.000000,0.000000,0.000000,3.794229,4.111238,5.596115,1.744736,0.269077,0.045141,0.501454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.213838,proposed,0,-126.340000,54.885000,13.142148,3.293899,13.240000,3.255000,-0.097852,0.038899,-4.299767,11.679509,0.213464,11.679509,-4.299767,0.120000,0.580000,15,56,15.303531,55.529906,15.303531,55.529906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.814677,10.852035,52.956458,71.688196,0.000000,0.000000,0.000000,0.000000,3.919049,4.472623,5.571303,1.626309,0.225333,0.032223,0.500951,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.223887,proposed,0,-126.340000,54.885000,13.121756,3.371900,13.200000,3.345000,-0.078244,0.026900,-3.506902,7.715185,-0.274453,7.715185,-3.506902,0.150000,0.530000,-2,92,-2.163542,92.215178,-2.163542,92.215178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.831082,11.782814,48.300996,63.221773,0.000000,0.000000,0.000000,0.000000,3.570199,4.134546,5.577373,1.774800,0.272398,0.032775,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.233856,proposed,0,-126.340000,54.885000,13.096221,3.449396,13.180000,3.405000,-0.083779,0.044396,-2.409089,4.726694,0.457422,4.726694,-2.409089,0.110000,0.680000,-16,107,-15.991842,106.890773,-15.991842,106.890773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.785013,11.217051,46.904273,59.113034,0.000000,0.000000,0.000000,0.000000,3.439862,4.012725,5.556146,1.820174,0.305448,0.039537,0.501360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.243857,proposed,0,-126.340000,54.885000,13.065569,3.527333,13.160000,3.465000,-0.094431,0.062333,-2.531068,4.299767,0.396432,4.299767,-2.531068,0.030000,0.880000,-13,95,-12.737889,95.015888,-12.737889,95.015888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.225217,10.947135,44.623808,58.057744,0.000000,0.000000,0.000000,0.000000,3.439053,3.952864,5.562691,1.483291,0.286016,0.019442,0.500878,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.253858,proposed,0,-126.340000,54.885000,13.030144,3.605550,13.140000,3.545000,-0.109856,0.060550,-3.445913,8.873987,0.457422,8.873987,-3.445913,0.000000,0.930000,-6,53,-5.637296,52.972949,-5.637296,52.972949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.513488,11.044368,44.037078,54.730916,0.000000,0.000000,0.000000,0.000000,3.512578,3.747728,5.561926,1.469032,0.214833,0.020822,0.506734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.263888,proposed,0,-126.340000,54.885000,12.990093,3.684363,13.100000,3.655000,-0.109907,0.029363,-3.994819,12.228415,0.518412,12.228415,-3.994819,-0.010000,0.770000,-2,36,-2.428361,35.660252,-2.428361,35.660252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.380050,12.642057,50.610077,69.722580,0.000000,0.000000,0.000000,0.000000,3.961390,4.302849,5.557415,1.584762,0.194763,0.022645,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.273892,proposed,0,-126.340000,54.885000,12.945914,3.763404,13.060000,3.765000,-0.114086,-0.001596,-4.604715,11.740498,-0.152474,11.740498,-4.604715,-0.020000,0.560000,0,56,-0.469002,55.813383,-0.469002,55.813383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.987320,14.299999,55.211352,77.688981,0.000000,0.000000,0.000000,0.000000,4.219833,4.748490,5.559897,1.472999,0.207370,0.018555,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.283886,proposed,0,-126.340000,54.885000,12.897820,3.842888,13.020000,3.855000,-0.122180,-0.012112,-5.153621,7.776174,0.274453,7.776174,-5.153621,-0.010000,0.510000,-3,94,-3.121266,93.794923,-3.121266,93.794923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.470985,14.703990,50.103149,68.541594,0.000000,0.000000,0.000000,0.000000,3.929902,4.454635,5.551954,1.443923,0.193783,0.016248,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.293885,proposed,0,-126.340000,54.885000,12.846024,3.922983,12.980000,3.925000,-0.133976,-0.002017,-4.848673,5.092632,0.396432,5.092632,-4.848673,-0.010000,0.700000,-12,102,-12.042897,102.396869,-12.042897,102.396869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.501284,13.607017,48.390463,62.699379,0.000000,0.000000,0.000000,0.000000,3.697295,4.256806,5.550398,1.453283,0.225704,0.019089,0.501137,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.303887,proposed,0,-126.340000,54.885000,12.790791,4.003745,12.930000,3.985000,-0.139209,0.018745,-6.068465,5.031642,0.640391,5.031642,-6.068465,-0.040000,0.870000,-2,91,-2.477222,90.785460,-2.477222,90.785460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.469349,13.108004,48.499413,60.547580,0.000000,0.000000,0.000000,0.000000,3.569315,4.163029,5.555504,1.460852,0.302797,0.022264,0.500500,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.313884,proposed,0,-126.340000,54.885000,12.732426,4.085172,12.870000,4.075000,-0.137574,0.010172,-6.068465,9.239925,0.945339,9.239925,-6.068465,-0.040000,0.920000,-3,51,-3.290980,51.492039,-3.290980,51.492039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.785274,12.762241,46.158407,59.473984,0.000000,0.000000,0.000000,0.000000,3.579136,3.941611,5.554496,1.481572,0.220985,0.023772,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.323890,proposed,0,-126.340000,54.885000,12.671109,4.167421,12.820000,4.185000,-0.148891,-0.017579,-6.556382,13.021280,1.006328,13.021280,-6.556382,-0.040000,0.760000,-2,32,-1.864135,31.585590,-1.864135,31.585590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.737741,13.710558,58.835432,75.324012,0.000000,0.000000,0.000000,0.000000,3.987989,4.614433,5.611186,1.488014,0.224258,0.028841,0.500447,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.333856,proposed,0,-126.340000,54.885000,12.607397,4.250142,12.760000,4.315000,-0.152603,-0.064858,-6.617372,13.143259,0.213464,13.143259,-6.617372,-0.030000,0.550000,-6,45,-5.564013,45.376843,-5.564013,45.376843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.930936,14.877980,63.901655,83.172702,0.000000,0.000000,0.000000,0.000000,4.200032,5.052232,5.559262,1.494707,0.209437,0.023301,0.500609,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.343888,proposed,0,-126.340000,54.885000,12.540859,4.334241,12.710000,4.425000,-0.169141,-0.090759,-5.824507,9.239925,0.091484,9.239925,-5.824507,-0.030000,0.470000,-18,84,-17.971448,83.918661,-17.971448,83.918661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.791556,15.122329,59.541851,75.889841,0.000000,0.000000,0.000000,0.000000,3.959437,4.854554,5.558574,1.966390,0.337562,0.058394,0.500984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008438,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.353902,proposed,0,-126.340000,54.885000,12.472261,4.419070,12.650000,4.505000,-0.177739,-0.085930,-5.702528,5.214611,0.762370,5.214611,-5.702528,-0.060000,0.600000,-20,109,-20.332598,108.653126,-20.332598,108.653126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.944100,14.241253,55.687878,67.567644,0.000000,0.000000,0.000000,0.000000,3.687626,4.608767,5.603934,1.573709,0.275414,0.027975,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.363885,proposed,0,-126.340000,54.885000,12.401954,4.504520,12.600000,4.565000,-0.198046,-0.060480,-6.190445,5.214611,0.762370,5.214611,-6.190445,-0.100000,0.850000,-15,91,-14.783277,90.733188,-14.783277,90.733188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.606370,13.203770,53.003657,66.771468,0.000000,0.000000,0.000000,0.000000,3.634409,4.488983,5.562712,1.486894,0.316702,0.025720,0.501014,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.373887,proposed,0,-126.340000,54.885000,12.329794,4.591053,12.550000,4.655000,-0.220206,-0.063947,-6.739351,9.361904,0.945339,9.361904,-6.739351,-0.130000,0.920000,-8,50,-7.753920,50.170592,-7.753920,50.170592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.771995,13.362211,52.806335,66.915424,0.000000,0.000000,0.000000,0.000000,3.755628,4.449093,5.570733,1.781124,0.275135,0.043335,0.501180,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.383891,proposed,0,-126.340000,54.885000,12.256113,4.678534,12.480000,4.795000,-0.223887,-0.116466,-7.410237,14.119093,0.884349,14.119093,-7.410237,-0.130000,0.760000,-1,20,-1.249014,19.916594,-1.249014,19.916594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.374513,14.612632,61.009342,80.360529,0.000000,0.000000,0.000000,0.000000,4.168746,4.906875,5.568891,1.591950,0.232342,0.029802,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.393888,proposed,0,-126.340000,54.885000,12.181186,4.766881,12.410000,4.925000,-0.228814,-0.158119,-7.898153,13.997114,0.518412,13.997114,-7.898153,-0.080000,0.470000,-4,43,-4.427903,42.623844,-4.427903,42.623844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.612648,16.941893,70.050926,92.821928,0.000000,0.000000,0.000000,0.000000,4.432145,5.602906,5.562117,1.668549,0.264140,0.036303,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.403861,proposed,0,-126.340000,54.885000,12.105329,4.855945,12.340000,5.045000,-0.234671,-0.189055,-7.532216,10.520706,0.823360,10.520706,-7.532216,-0.060000,0.410000,-13,76,-13.177761,75.776367,-13.177761,75.776367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.298900,17.401889,64.642532,82.353795,0.000000,0.000000,0.000000,0.000000,4.081880,5.293105,5.577731,1.899380,0.330680,0.042387,0.505623,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008376,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.413861,proposed,0,-126.340000,54.885000,12.028332,4.946171,12.270000,5.125000,-0.241668,-0.178829,-6.922320,5.824507,0.640391,5.824507,-6.922320,-0.070000,0.550000,-21,105,-21.123592,105.025881,-21.123592,105.025881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.786414,16.733647,60.855184,72.784018,0.000000,0.000000,0.000000,0.000000,3.755211,4.939794,5.589397,1.472091,0.245309,0.027350,0.502397,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.423896,proposed,0,-126.340000,54.885000,11.950296,5.037620,12.210000,5.195000,-0.259704,-0.157380,-6.922320,5.153621,1.555235,5.153621,-6.922320,-0.110000,0.800000,-19,92,-19.178033,92.247362,-19.178033,92.247362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.194001,15.693287,57.803254,69.862619,0.000000,0.000000,0.000000,0.000000,3.644534,4.778133,6.785599,1.852759,0.333828,0.047228,0.501112,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009534,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.433862,proposed,0,-126.340000,54.885000,11.872197,5.129304,12.140000,5.275000,-0.267803,-0.145696,-8.203101,8.934977,1.372266,8.934977,-8.203101,-0.150000,0.910000,-3,53,-2.908743,52.658350,-2.908743,52.658350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.487221,15.661707,56.190812,68.726824,0.000000,0.000000,0.000000,0.000000,3.673853,4.616362,5.573617,1.506621,0.230550,0.025352,0.500784,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.443859,proposed,0,-126.340000,54.885000,11.793383,5.222124,12.060000,5.275000,-0.266617,-0.052876,-8.203101,8.934977,1.006328,13.326228,-8.995966,-0.120000,0.760000,-6,73,-5.639295,73.082186,-5.639295,73.082186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.519781,17.922901,59.450083,77.834216,0.000000,0.000000,0.000000,0.000000,3.894374,4.814401,5.584595,1.913343,0.300115,0.054469,0.501628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008369,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.453861,proposed,0,-126.340000,54.885000,11.714191,5.315794,11.970000,5.525000,-0.255809,-0.209206,-9.117946,13.814145,0.396432,13.814145,-9.117946,-0.080000,0.700000,-1,28,-0.556357,27.082651,-0.556357,27.082651,0.000000,0.999535,0.000000,64.000000,0.000000,0.000000,70.229934,15.915327,50.925867,64.832541,0.000000,0.000000,0.000000,0.000000,3.560673,4.215871,5.569033,1.506227,0.206780,0.019787,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.463859,proposed,0,-126.340000,54.885000,11.634807,5.410187,11.890000,5.675000,-0.255193,-0.264813,-8.934977,12.960290,0.640391,12.960290,-8.934977,-0.060000,0.540000,-5,42,-5.240939,41.616172,-5.240939,41.616172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.952735,17.220225,67.846263,84.035864,0.000000,0.000000,0.000000,0.000000,3.905959,5.057045,5.557124,1.474344,0.210504,0.025290,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.473884,proposed,0,-126.340000,54.885000,11.555098,5.505532,11.800000,5.795000,-0.244902,-0.289468,-8.447060,8.691018,1.250287,8.691018,-8.447060,-0.060000,0.450000,-11,84,-10.786072,83.767764,-10.786072,83.767764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.826738,17.460451,62.935568,75.465410,0.000000,0.000000,0.000000,0.000000,3.593637,4.825403,6.017036,1.597692,0.247761,0.026767,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008400,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.483860,proposed,0,-126.340000,54.885000,11.475744,5.601057,11.730000,5.865000,-0.254256,-0.263943,-7.959143,4.238777,1.250287,4.238777,-7.959143,-0.060000,0.590000,-18,109,-18.098469,108.970593,-18.098469,108.970593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.497904,16.324142,57.767977,65.402394,0.000000,0.000000,0.000000,0.000000,3.491089,4.507109,5.564772,1.711095,0.270676,0.030209,0.501065,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.493860,proposed,0,-126.340000,54.885000,11.396253,5.697377,11.650000,5.905000,-0.253747,-0.207623,-7.959143,3.445913,0.701380,3.445913,-7.959143,-0.090000,0.860000,-15,102,-15.154488,101.675099,-15.154488,101.675099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.085972,15.340139,55.875320,65.250007,0.000000,0.000000,0.000000,0.000000,3.478306,4.521412,5.590823,2.256629,0.362499,0.038539,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.503857,proposed,0,-126.340000,54.885000,11.316904,5.794154,11.580000,5.975000,-0.263096,-0.180846,-8.812998,6.556382,0.640391,6.556382,-8.812998,-0.120000,0.970000,-4,69,-3.586639,68.614222,-3.586639,68.614222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.723640,15.286831,56.235053,66.380421,0.000000,0.000000,0.000000,0.000000,3.437158,4.503589,5.561689,1.649195,0.262921,0.028978,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.513858,proposed,0,-126.340000,54.885000,11.237684,5.891384,11.490000,6.075000,-0.252316,-0.183616,-9.788831,11.557530,1.128308,11.557530,-9.788831,-0.090000,0.870000,5,35,4.504687,35.230688,4.504687,35.230688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.230507,16.011552,60.450734,75.060256,0.000000,0.000000,0.000000,0.000000,3.689632,4.642936,5.574991,2.810625,0.232837,0.037392,0.501016,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.523854,proposed,0,-126.340000,54.885000,11.158708,5.988879,11.390000,6.195000,-0.231292,-0.206121,-11.008623,12.411384,1.433256,12.411384,-11.008623,-0.050000,0.670000,12,43,12.414950,42.854041,12.414950,42.854041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.025285,17.560149,69.323464,86.279043,0.000000,0.000000,0.000000,0.000000,3.952386,5.140914,5.560703,1.859207,0.256644,0.040587,0.501130,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.534887,proposed,0,-126.340000,54.885000,11.071799,6.096744,11.290000,6.325000,-0.218201,-0.228256,-10.215758,10.276748,0.884349,10.276748,-10.215758,0.000000,0.510000,0,73,-0.262798,73.494806,-0.262798,73.494806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.169240,17.681737,67.892703,80.923943,0.000000,0.000000,0.000000,0.000000,4.070368,5.000164,5.592964,1.483400,0.206456,0.020464,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.543857,proposed,0,-126.340000,54.885000,11.001362,6.184531,11.210000,6.395000,-0.208638,-0.210469,-9.117946,4.604715,0.579401,4.604715,-9.117946,-0.020000,0.570000,-10,109,-9.611419,108.687065,-9.611419,108.687065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.767364,16.382664,64.135116,70.731854,0.000000,0.000000,0.000000,0.000000,3.987594,4.697186,5.553165,1.587913,0.237650,0.029483,0.501583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.553856,proposed,0,-126.340000,54.885000,10.923066,6.282396,11.130000,6.435000,-0.206934,-0.152604,-8.995966,2.348100,0.884349,2.348100,-8.995966,-0.020000,0.840000,-12,109,-12.084205,108.760881,-12.084205,108.760881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.132503,14.610921,60.659394,69.344337,0.000000,0.000000,0.000000,0.000000,3.960876,4.630960,5.559376,1.502008,0.313456,0.025191,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.563890,proposed,0,-126.340000,54.885000,10.844720,6.380496,11.040000,6.475000,-0.195280,-0.094504,-8.752008,4.665705,1.067318,4.665705,-8.752008,-0.030000,0.990000,-11,92,-11.325545,91.783598,-11.325545,91.783598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.149208,13.739002,59.359862,67.630344,0.000000,0.000000,0.000000,0.000000,3.878324,4.553209,5.555642,1.493855,0.292165,0.024223,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.573886,proposed,0,-126.340000,54.885000,10.766874,6.477988,10.960000,6.565000,-0.193126,-0.087012,-8.995966,9.422894,1.189297,9.422894,-8.995966,-0.050000,0.980000,-5,54,-5.009995,53.567853,-5.009995,53.567853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.015180,12.859347,59.889965,68.840139,0.000000,0.000000,0.000000,0.000000,3.786444,4.424759,5.557533,1.462830,0.220546,0.025662,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.583857,proposed,0,-126.340000,54.885000,10.689385,6.574884,10.870000,6.685000,-0.180615,-0.110116,-10.032790,13.021280,0.945339,13.021280,-10.032790,-0.050000,0.820000,6,35,6.422841,34.719440,6.422841,34.719440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.147948,12.694825,66.578017,80.061882,0.000000,0.000000,0.000000,0.000000,4.015268,4.790685,5.555124,1.657249,0.199299,0.019300,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.593888,proposed,0,-126.340000,54.885000,10.611554,6.671863,10.770000,6.805000,-0.158446,-0.133137,-10.154769,11.923467,1.128308,11.923467,-10.154769,-0.030000,0.580000,7,62,7.052776,62.297063,7.052776,62.297063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.141055,12.931977,70.229244,85.260854,0.000000,0.000000,0.000000,0.000000,4.227678,5.074075,5.555928,1.549726,0.192285,0.020417,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.603887,proposed,0,-126.340000,54.885000,10.534033,6.767907,10.680000,6.895000,-0.145967,-0.127093,-10.947634,6.434403,1.128308,6.434403,-10.947634,0.000000,0.560000,9,107,8.509278,108.609561,8.509278,108.609561,0.000000,-1.312498,0.000000,64.000000,0.000000,0.000000,76.196518,11.877999,65.091890,72.188467,0.000000,0.000000,0.000000,0.000000,4.092444,4.618776,5.555486,1.573334,0.271308,0.028242,0.500622,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.613858,proposed,0,-126.340000,54.885000,10.456730,6.862915,10.580000,6.955000,-0.123270,-0.092085,-10.276748,4.116798,1.006328,4.116798,-10.276748,0.020000,0.790000,1,109,1.236753,108.722278,1.236753,108.722278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.341526,8.712718,61.686250,70.069954,0.000000,0.000000,0.000000,0.000000,4.094449,4.360897,5.548812,1.455060,0.306854,0.018103,0.500460,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.623883,proposed,0,-126.340000,54.885000,10.378927,6.957527,10.490000,7.025000,-0.111073,-0.067473,-10.276748,4.116798,1.616224,5.153621,-9.056956,0.020000,0.970000,1,100,1.192244,99.825378,1.192244,99.825378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.638949,6.746821,62.551497,69.484390,0.000000,0.000000,0.000000,0.000000,4.179441,4.320833,5.545077,1.664881,0.309078,0.029730,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.633890,proposed,0,-126.340000,54.885000,10.301105,7.050907,10.410000,7.105000,-0.108895,-0.054093,-8.934977,9.056956,1.372266,9.056956,-8.934977,0.040000,1.020000,-12,55,-11.767500,55.394819,-11.767500,55.394819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.733482,3.670066,61.690484,69.639529,0.000000,0.000000,0.000000,0.000000,4.077772,4.287312,5.559451,1.517801,0.270400,0.027423,0.500628,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.643859,proposed,0,-126.340000,54.885000,10.223327,7.142728,10.320000,7.225000,-0.096673,-0.082272,-9.178935,14.241072,0.823360,14.241072,-9.178935,0.030000,0.880000,-8,21,-7.680637,20.581996,-7.680637,20.581996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.448179,1.864599,75.507920,82.231542,0.000000,0.000000,0.000000,0.000000,4.783976,5.114128,5.579127,1.739280,0.221435,0.034467,0.500641,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.653856,proposed,0,-126.340000,54.885000,10.144984,7.233445,10.240000,7.355000,-0.095016,-0.121555,-8.934977,13.448207,0.762370,13.448207,-8.934977,-0.020000,0.560000,-4,50,-4.223196,49.628202,-4.223196,49.628202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.653578,2.523120,80.483785,93.719221,0.000000,0.000000,0.000000,0.000000,4.894453,5.515131,5.558054,1.524857,0.200585,0.025085,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.663886,proposed,0,-126.340000,54.885000,10.065930,7.322937,10.150000,7.455000,-0.084070,-0.132063,-9.178935,7.349247,0.823360,7.349247,-9.178935,-0.020000,0.470000,-4,95,-4.118619,106.808951,-4.118619,106.808951,0.000000,-12.180749,0.000000,64.000000,0.000000,0.000000,76.220285,2.623770,68.170067,77.852610,0.000000,0.000000,0.000000,0.000000,4.228505,4.880619,5.555593,1.624094,0.225590,0.025062,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.673856,proposed,0,-126.340000,54.885000,9.986792,7.410222,10.080000,7.515000,-0.093208,-0.104778,-8.081122,2.714037,1.555235,2.714037,-8.081122,-0.020000,0.680000,-17,109,-16.814166,108.639641,-16.814166,108.639641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.842032,1.210733,61.719394,71.623298,0.000000,0.000000,0.000000,0.000000,4.026572,4.388879,5.557216,1.471479,0.275033,0.021618,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.683890,proposed,0,-126.340000,54.885000,9.906476,7.496220,9.990000,7.555000,-0.083524,-0.058780,-8.812998,1.860183,1.555235,1.860183,-8.812998,-0.040000,0.910000,-9,109,-9.416633,108.764079,-9.416633,108.764079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.779132,0.236871,58.841247,69.284235,0.000000,0.000000,0.000000,0.000000,3.907091,4.205996,5.555713,1.467479,0.318537,0.023305,0.503127,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.693856,proposed,0,-126.340000,54.885000,9.825918,7.579652,9.910000,7.605000,-0.084082,-0.025348,-9.544873,4.848673,1.677214,4.848673,-9.544873,-0.070000,1.020000,1,85,1.458013,85.025130,1.458013,85.025130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.200981,-1.277425,55.496917,66.822865,0.000000,0.000000,0.000000,0.000000,3.662062,4.076702,5.553999,1.469682,0.241266,0.022742,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.703853,proposed,0,-126.340000,54.885000,9.744198,7.661200,9.820000,7.685000,-0.075802,-0.023800,-10.093779,9.849821,0.945339,9.849821,-10.093779,-0.040000,0.990000,5,45,4.853581,44.635700,4.853581,44.635700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.100202,-3.474511,59.635974,70.272864,0.000000,0.000000,0.000000,0.000000,3.849048,4.427452,5.556222,1.497219,0.217214,0.023618,0.501760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.713891,proposed,0,-126.340000,54.885000,9.661118,7.740751,9.730000,7.795000,-0.068882,-0.054249,-10.093779,9.849821,0.579401,12.228415,-10.337738,0.010000,0.750000,-2,59,-2.061464,59.477898,-2.061464,59.477898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.585022,-3.322638,74.431776,83.014629,0.000000,0.000000,0.000000,0.000000,4.653864,5.132686,5.550637,1.503895,0.197638,0.021994,0.500927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.723892,proposed,0,-126.340000,54.885000,9.577191,7.817535,9.630000,7.905000,-0.052809,-0.087465,-9.666852,10.032790,0.701380,10.032790,-9.666852,0.020000,0.640000,-8,65,-7.780260,64.551154,-7.780260,64.551154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.115204,-6.023554,64.511491,75.301632,0.000000,0.000000,0.000000,0.000000,4.121192,4.642575,5.552377,1.463221,0.196061,0.025406,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.733855,proposed,0,-126.340000,54.885000,9.492319,7.891415,9.540000,7.995000,-0.047681,-0.103585,-9.300914,6.800341,1.616224,6.800341,-9.300914,-0.010000,0.650000,-10,87,-10.221250,86.886394,-10.221250,86.886394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.713889,-7.712151,60.335249,69.073876,0.000000,0.000000,0.000000,0.000000,3.911084,4.265431,5.555749,1.713332,0.266329,0.065530,0.501178,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.743860,proposed,0,-126.340000,54.885000,9.405695,7.962830,9.450000,8.055000,-0.044305,-0.092170,-9.361904,3.262944,1.738204,3.262944,-9.361904,-0.020000,0.760000,-11,106,-11.375134,105.758398,-11.375134,105.758398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.046534,-9.602413,52.348201,61.786189,0.000000,0.000000,0.000000,0.000000,3.519902,3.826570,5.554765,1.594754,0.243318,0.022670,0.500482,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.753893,proposed,0,-126.340000,54.885000,9.317310,8.031493,9.360000,8.095000,-0.042690,-0.063507,-10.032790,3.384923,1.494245,3.384923,-10.032790,-0.070000,0.930000,-1,91,-0.726487,90.880305,-0.726487,90.880305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.291088,-12.122503,47.971640,59.502636,0.000000,0.000000,0.000000,0.000000,3.270746,3.720986,5.558478,1.455386,0.266420,0.021795,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.763861,proposed,0,-126.340000,54.885000,9.227880,8.096632,9.260000,8.145000,-0.032120,-0.048368,-10.581696,5.153621,1.128308,5.153621,-10.581696,-0.040000,0.950000,1,73,0.881761,72.761343,0.881761,72.761343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.854025,-13.675814,50.796461,59.327045,0.000000,0.000000,0.000000,0.000000,3.420890,3.823235,5.558947,1.474807,0.205682,0.023131,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.773885,proposed,0,-126.340000,54.885000,9.136192,8.158903,9.160000,8.215000,-0.023808,-0.056097,-10.520706,7.593205,1.555235,7.593205,-10.520706,-0.080000,0.880000,5,55,5.351815,55.055307,5.351815,55.055307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.575752,-14.960498,54.929870,63.451578,0.000000,0.000000,0.000000,0.000000,3.578221,4.100738,5.556671,1.455849,0.200976,0.022540,0.503921,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.783885,proposed,0,-126.340000,54.885000,9.042882,8.217637,9.050000,8.295000,-0.007118,-0.077363,-10.215758,7.776174,1.555235,7.776174,-10.215758,-0.050000,0.740000,-1,61,-1.297096,60.524768,-1.297096,60.524768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.693773,-15.352998,59.620180,66.661135,0.000000,0.000000,0.000000,0.000000,3.793171,4.279960,5.553986,1.472385,0.188512,0.020334,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.793853,proposed,0,-126.340000,54.885000,8.947919,8.272688,8.960000,8.365000,-0.012081,-0.092312,-10.032790,5.092632,1.616224,5.092632,-10.032790,0.050000,0.670000,-20,84,-19.913107,84.443562,-19.913107,84.443562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.613961,-15.809555,56.737269,63.950089,0.000000,0.000000,0.000000,0.000000,3.731443,4.062609,5.553628,1.483765,0.198536,0.023016,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.803885,proposed,0,-126.340000,54.885000,8.850297,8.324423,8.870000,8.405000,-0.019703,-0.080577,-9.239925,1.860183,0.701380,1.860183,-9.239925,-0.030000,0.770000,-22,101,-21.969318,100.520063,-21.969318,100.520063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.694260,-16.513050,49.552053,59.340834,0.000000,0.000000,0.000000,0.000000,3.375134,3.721431,5.555884,1.464372,0.215683,0.022655,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.813886,proposed,0,-126.340000,54.885000,8.750819,8.372216,8.790000,8.425000,-0.039181,-0.052784,-9.483883,1.311276,1.067318,1.311276,-9.483883,-0.110000,0.890000,-14,94,-13.858506,94.060103,-13.858506,94.060103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.460619,-17.498832,43.923538,54.974587,0.000000,0.000000,0.000000,0.000000,3.012957,3.519385,5.555780,1.493892,0.230566,0.021232,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.823859,proposed,0,-126.340000,54.885000,8.649407,8.415982,8.690000,8.465000,-0.040593,-0.049018,-9.849821,3.018985,1.677214,3.018985,-9.849821,-0.100000,0.960000,-13,70,-12.814366,70.331531,-12.814366,70.331531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.764644,-18.557263,43.613798,54.591317,0.000000,0.000000,0.000000,0.000000,2.944327,3.597670,5.560086,1.511260,0.229719,0.022287,0.500553,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.833888,proposed,0,-126.340000,54.885000,8.545109,8.455959,8.590000,8.515000,-0.044891,-0.059041,-10.581696,5.641538,1.982162,5.641538,-10.581696,-0.110000,0.820000,-7,56,-6.559259,55.912205,-6.559259,55.912205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.182373,-18.428307,51.256128,61.262821,0.000000,0.000000,0.000000,0.000000,3.299009,3.984713,5.555235,1.935196,0.942933,0.042359,0.506896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.843856,proposed,0,-126.340000,54.885000,8.439084,8.491571,8.490000,8.565000,-0.050916,-0.073429,-10.581696,5.214611,1.433256,5.214611,-10.581696,-0.110000,0.740000,-9,61,-8.968027,60.605299,-8.968027,60.605299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.578517,-17.517815,53.862054,62.633556,0.000000,0.000000,0.000000,0.000000,3.367873,4.052823,5.575502,1.618381,0.207931,0.020901,0.500885,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.853857,proposed,0,-126.340000,54.885000,8.330290,8.523062,8.390000,8.605000,-0.059710,-0.081938,-10.947634,2.714037,1.921172,2.714037,-10.947634,-0.150000,0.690000,-5,81,-4.910543,80.944665,-4.910543,80.944665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.120018,-16.739119,51.056075,59.854055,0.000000,0.000000,0.000000,0.000000,3.247244,3.853111,5.576990,1.870679,0.263880,0.040446,0.501007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008263,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.863865,proposed,0,-126.340000,54.885000,8.218941,8.550231,8.290000,8.615000,-0.071059,-0.064769,-10.398727,-0.701380,1.738204,-0.701380,-10.398727,-0.070000,0.710000,-24,105,-24.031897,105.193043,-24.031897,105.193043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.282809,-16.497476,44.886782,53.163244,0.000000,0.000000,0.000000,0.000000,2.969428,3.458442,5.584447,1.636518,0.256922,0.031060,0.500885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.873861,proposed,0,-126.340000,54.885000,8.105200,8.572940,8.200000,8.615000,-0.094800,-0.042060,-9.727842,-1.860183,1.250287,-1.860183,-9.727842,-0.100000,0.810000,-32,105,-32.145038,104.549674,-32.145038,104.549674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.595583,-17.042510,42.857172,54.393836,0.000000,0.000000,0.000000,0.000000,2.924107,3.424555,5.572870,1.763977,0.309735,0.036600,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.883859,proposed,0,-126.340000,54.885000,7.988907,8.591140,8.110000,8.615000,-0.121093,-0.023860,-9.666852,0.030495,1.433256,0.030495,-9.666852,-0.200000,0.900000,-24,78,-24.412999,78.112406,-24.412999,78.112406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.714058,-17.016839,39.544280,51.494862,0.000000,0.000000,0.000000,0.000000,2.651694,3.308671,5.570352,1.758199,0.311723,0.038006,0.501044,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.894485,proposed,0,-126.340000,54.885000,7.862524,8.605453,8.010000,8.645000,-0.147476,-0.039547,-10.825654,3.628881,1.799193,3.628881,-10.825654,-0.220000,0.930000,-14,39,-14.482045,38.672176,-14.482045,38.672176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.996668,-16.592971,42.202550,54.077012,0.000000,0.000000,0.000000,0.000000,2.903956,3.574324,5.582691,1.681737,0.226198,0.029979,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.903858,proposed,0,-126.340000,54.885000,7.748642,8.613717,7.910000,8.695000,-0.161358,-0.081283,-11.923467,5.336590,1.494245,5.336590,-11.923467,-0.190000,0.670000,-10,38,-10.309275,38.070948,-10.309275,38.070948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.839250,-14.233522,56.099327,67.388217,0.000000,0.000000,0.000000,0.000000,3.649055,4.256191,5.566741,1.813314,0.247877,0.032321,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.913853,proposed,0,-126.340000,54.885000,7.624733,8.617967,7.800000,8.735000,-0.175267,-0.117033,-11.984457,1.555235,1.372266,1.555235,-11.984457,-0.120000,0.460000,-23,80,-23.146600,79.592926,-23.146600,79.592926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.264313,-11.529166,61.532146,71.883224,0.000000,0.000000,0.000000,0.000000,3.757103,4.403894,5.562867,1.507448,0.194491,0.021277,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.923857,proposed,0,-126.340000,54.885000,7.498207,8.617459,7.690000,8.725000,-0.191793,-0.107541,-11.313571,-4.116798,1.311276,-4.116798,-11.313571,-0.140000,0.540000,-33,109,-33.043994,109.187987,-33.043994,109.187987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.289546,-10.175023,51.764636,61.316037,0.000000,0.000000,0.000000,0.000000,3.422208,3.817296,5.553779,1.482143,0.274158,0.019120,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.933882,proposed,0,-126.340000,54.885000,7.368911,8.612132,7.580000,8.675000,-0.211089,-0.062868,-11.008623,-5.885497,0.884349,-5.885497,-11.008623,-0.210000,0.870000,-32,101,-32.142535,101.116193,-32.142535,101.116193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.363156,-9.213177,45.614104,55.807410,0.000000,0.000000,0.000000,0.000000,3.111200,3.415203,5.546468,1.515416,0.246690,0.025262,0.501010,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.943853,proposed,0,-126.340000,54.885000,7.237890,8.602021,7.470000,8.645000,-0.232110,-0.042979,-11.801488,-4.482736,1.738204,-4.482736,-11.801488,-0.260000,0.940000,-22,79,-21.750782,79.458072,-21.750782,79.458072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.242022,-7.639552,43.255936,54.294272,0.000000,0.000000,0.000000,0.000000,2.878774,3.361389,5.546277,1.432324,0.227492,0.019212,0.500493,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.953885,proposed,0,-126.340000,54.885000,7.103690,8.586985,7.340000,8.635000,-0.236310,-0.048015,-13.692166,-0.396432,1.921172,-0.396432,-13.692166,-0.230000,0.920000,-9,42,-8.522062,41.726355,-8.522062,41.726355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.412151,-6.544700,45.865849,58.157366,0.000000,0.000000,0.000000,0.000000,3.291331,3.690333,5.557928,1.469830,0.194359,0.021676,0.500313,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.963888,proposed,0,-126.340000,54.885000,6.967575,8.567125,7.190000,8.645000,-0.222425,-0.077875,-15.277895,1.128308,1.982162,1.128308,-15.277895,-0.180000,0.710000,0,39,0.323612,38.875896,0.323612,38.875896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.729520,-4.192629,58.833124,73.362886,0.000000,0.000000,0.000000,0.000000,3.859481,4.407530,5.556419,1.564529,0.229331,0.022766,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.973845,proposed,0,-126.340000,54.885000,6.829898,8.542530,7.050000,8.645000,-0.220102,-0.102470,-14.424041,-0.457422,0.823360,-0.457422,-14.424041,-0.100000,0.530000,-19,61,-18.687704,60.888862,-18.687704,60.888862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.843164,-2.409427,64.422770,76.532686,0.000000,0.000000,0.000000,0.000000,3.926441,4.682769,5.557996,1.749871,0.234471,0.032671,0.500630,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.983850,proposed,0,-126.340000,54.885000,6.689452,8.512976,6.910000,8.615000,-0.220548,-0.102024,-13.692166,-5.641538,1.494245,-5.641538,-13.692166,-0.080000,0.560000,-33,97,-33.182965,96.501344,-33.182965,96.501344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.982720,-1.095568,57.930278,64.301502,0.000000,0.000000,0.000000,0.000000,3.788554,4.227871,5.542249,1.533898,0.173108,0.016415,0.500770,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.993852,proposed,0,-126.340000,54.885000,6.547067,8.478604,6.770000,8.535000,-0.222933,-0.056396,-13.692166,-9.788831,1.921172,-9.788831,-13.692166,-0.180000,0.750000,-25,110,-25.255040,109.535146,-25.255040,109.535146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.609197,0.213724,48.685961,54.790478,0.000000,0.000000,0.000000,0.000000,3.319716,3.708535,5.549185,1.441709,0.238125,0.019019,0.503056,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.003857,proposed,0,-126.340000,54.885000,6.402782,8.439424,6.630000,8.465000,-0.227218,-0.025576,-13.997114,-8.386070,2.104141,-8.386070,-13.997114,-0.200000,0.950000,-21,83,-20.807429,82.718233,-20.807429,82.718233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.265921,1.082685,44.629145,52.849124,0.000000,0.000000,0.000000,0.000000,3.001219,3.494312,5.547424,1.424788,0.239852,0.015668,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.013855,proposed,0,-126.340000,54.885000,6.256892,8.395521,6.470000,8.425000,-0.213108,-0.029479,-16.131750,-3.933829,2.226120,-3.933829,-16.131750,-0.210000,0.940000,1,41,1.188889,40.862793,1.188889,40.862793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.694625,2.688835,50.690206,60.535609,0.000000,0.000000,0.000000,0.000000,3.257422,3.876875,5.550445,1.455174,0.202304,0.018839,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.023856,proposed,0,-126.340000,54.885000,6.109394,8.346902,6.310000,8.415000,-0.200606,-0.068098,-17.290552,-0.701380,1.555235,-0.701380,-17.290552,-0.100000,0.710000,0,25,0.457866,24.859338,0.457866,24.859338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.104844,5.342326,63.824338,79.156951,0.000000,0.000000,0.000000,0.000000,3.896270,4.769055,5.548111,1.465566,0.190347,0.020452,0.507775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.033855,proposed,0,-126.340000,54.885000,5.960538,8.293656,6.140000,8.405000,-0.179462,-0.111344,-17.412531,-1.860183,1.860183,-1.860183,-17.412531,-0.020000,0.480000,-9,46,-9.033626,45.838541,-9.033626,45.838541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.691405,7.461787,79.647273,91.696237,0.000000,0.000000,0.000000,0.000000,4.889940,5.579414,5.558194,1.454606,0.202105,0.017846,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.043855,proposed,0,-126.340000,54.885000,5.810468,8.235843,5.970000,8.355000,-0.159532,-0.119157,-16.802635,-7.044299,2.348100,-7.044299,-16.802635,-0.030000,0.440000,-16,87,-15.963670,87.275022,-15.963670,87.275022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.155037,9.441375,73.462786,81.809917,0.000000,0.000000,0.000000,0.000000,4.710943,5.254504,5.551662,1.455167,0.192145,0.016316,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.053886,proposed,0,-126.340000,54.885000,5.658917,8.173350,5.810000,8.275000,-0.151083,-0.101650,-15.704823,-11.252582,2.043152,-11.252582,-15.704823,-0.010000,0.650000,-31,101,-30.888949,101.047844,-30.888949,101.047844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.530171,11.197414,61.505447,66.741330,0.000000,0.000000,0.000000,0.000000,4.169915,4.579747,5.550952,1.573522,0.223396,0.018427,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.063855,proposed,0,-126.340000,54.885000,5.507488,8.106868,5.660000,8.165000,-0.152512,-0.058132,-15.704823,-11.557530,2.104141,-11.557530,-15.704823,-0.160000,0.850000,-14,85,-13.983091,85.368501,-13.983091,85.368501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.544860,12.717534,53.793509,59.093096,0.000000,0.000000,0.000000,0.000000,3.675447,4.134926,5.547875,1.484764,0.238579,0.016898,0.502857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.073857,proposed,0,-126.340000,54.885000,5.354970,8.035891,5.500000,8.085000,-0.145030,-0.049109,-16.924615,-8.447060,2.165131,-8.447060,-16.924615,-0.170000,0.890000,1,52,0.685072,51.771072,0.685072,51.771072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.832673,14.781646,57.353157,65.695149,0.000000,0.000000,0.000000,0.000000,3.766613,4.317965,5.556052,1.698175,0.239442,0.027107,0.501523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.083861,proposed,0,-126.340000,54.885000,5.202031,7.960719,5.330000,8.035000,-0.127969,-0.074281,-18.083417,-4.238777,1.860183,-4.238777,-18.083417,-0.060000,0.760000,1,21,1.329565,20.979894,1.329565,20.979894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.811339,16.985378,67.681052,79.644508,0.000000,0.000000,0.000000,0.000000,4.251477,4.901373,5.561788,1.912736,0.248394,0.047331,0.501072,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008282,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.093856,proposed,0,-126.340000,54.885000,5.049100,7.881574,5.150000,7.995000,-0.100900,-0.113426,-18.266386,-3.262944,1.677214,-3.262944,-18.266386,0.020000,0.510000,-4,27,-4.475823,26.551488,-4.475823,26.551488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.423041,19.244196,84.458335,96.231801,0.000000,0.000000,0.000000,0.000000,5.252266,5.847177,5.562927,1.453702,0.292960,0.030327,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.103858,proposed,0,-126.340000,54.885000,4.896172,7.798465,4.970000,7.945000,-0.073828,-0.146535,-18.205396,-7.654195,2.165131,-7.654195,-18.205396,0.020000,0.360000,-5,69,-4.916865,69.120957,-4.916865,69.120957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.241990,21.755747,85.285630,96.440974,0.000000,0.000000,0.000000,0.000000,5.411147,6.065301,5.557604,1.505140,0.223676,0.024733,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.113862,proposed,0,-126.340000,54.885000,4.743552,7.711556,4.800000,7.835000,-0.056448,-0.123444,-17.534511,-13.509197,2.104141,-13.509197,-17.534511,0.000000,0.510000,-9,103,-8.755612,102.732787,-8.755612,102.732787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.569873,24.962009,75.455377,83.786278,0.000000,0.000000,0.000000,0.000000,4.959632,5.672182,5.570705,1.820564,0.298204,0.033927,0.511142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008246,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.123866,proposed,0,-126.340000,54.885000,4.591546,7.621025,4.620000,7.705000,-0.028454,-0.083975,-17.046594,-15.094927,2.348100,-15.094927,-17.046594,-0.020000,0.780000,-8,92,-8.000537,92.059612,-8.000537,92.059612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.009918,27.300122,67.701297,75.548509,0.000000,0.000000,0.000000,0.000000,4.559918,5.276762,5.593678,1.484624,0.267419,0.029790,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.133857,proposed,0,-126.340000,54.885000,4.440611,7.527158,4.450000,7.585000,-0.009389,-0.057842,-17.412531,-12.167426,2.104141,-12.167426,-17.412531,0.000000,0.890000,-3,56,-3.432936,55.680515,-3.432936,55.680515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.240438,30.102008,71.010694,79.362274,0.000000,0.000000,0.000000,0.000000,4.778172,5.351299,5.597051,1.635162,0.246423,0.023800,0.500885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.143859,proposed,0,-126.340000,54.885000,4.290632,7.429882,4.280000,7.495000,0.010632,-0.065118,-17.595500,-7.410237,1.921172,-7.410237,-17.595500,-0.040000,0.780000,9,21,8.687056,20.503035,8.687056,20.503035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.767016,33.026837,79.771853,90.827200,0.000000,0.000000,0.000000,0.000000,5.162272,5.699353,5.560955,1.531294,0.199564,0.021854,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.153888,proposed,0,-126.340000,54.885000,4.141688,7.329226,4.100000,7.435000,0.041688,-0.105774,-17.290552,-5.885497,1.738204,-5.885497,-17.290552,-0.010000,0.440000,9,30,8.835422,29.704008,8.835422,29.704008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.575031,36.991010,88.650410,106.593931,0.000000,0.000000,0.000000,0.000000,5.496607,6.503983,5.556797,1.612825,0.205216,0.029025,0.500963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.163857,proposed,0,-126.340000,54.885000,3.995308,7.226241,3.940000,7.365000,0.055308,-0.138759,-15.521854,-8.569039,1.494245,-8.569039,-15.521854,-0.070000,0.390000,3,50,3.046792,50.329377,3.046792,50.329377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.073265,39.333318,88.012429,102.601616,0.000000,0.000000,0.000000,0.000000,5.460589,6.517271,5.558049,1.494038,0.205754,0.028526,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.173867,proposed,0,-126.340000,54.885000,3.850297,7.120092,3.790000,7.255000,0.060297,-0.134908,-13.265238,-13.570186,1.433256,-13.570186,-13.265238,0.040000,0.430000,-31,85,-30.926322,85.373902,-30.926322,85.373902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.172450,41.322110,84.450071,94.606143,0.000000,0.000000,0.000000,0.000000,5.161139,6.268383,5.592232,1.525698,0.224359,0.030319,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.183861,proposed,0,-126.340000,54.885000,3.707753,7.011559,3.670000,7.115000,0.037753,-0.103441,-11.557530,-16.558677,1.311276,-16.558677,-11.557530,-0.010000,0.560000,-43,100,-42.581685,100.483083,-42.581685,100.483083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.996260,40.788490,73.358088,82.077546,0.000000,0.000000,0.000000,0.000000,4.519719,5.657982,5.584059,1.761120,0.294594,0.034892,0.501062,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.193862,proposed,0,-126.340000,54.885000,3.567651,6.900620,3.560000,6.965000,0.007651,-0.064380,-10.886644,-15.399875,1.006328,-15.399875,-10.886644,-0.200000,0.820000,-25,70,-24.522676,69.760229,-24.522676,69.760229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.346175,40.488255,67.046831,77.067995,0.000000,0.000000,0.000000,0.000000,3.977311,5.420196,5.584677,1.695249,0.294648,0.037236,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.203861,proposed,0,-126.340000,54.885000,3.430381,6.787568,3.450000,6.855000,-0.019619,-0.067432,-11.862478,-10.520706,1.067318,-10.520706,-11.862478,-0.270000,0.820000,-3,26,-2.515652,25.515431,-2.515652,25.515431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.905289,43.392615,71.364979,96.935725,0.000000,0.000000,0.000000,0.000000,4.602343,6.255219,5.573721,1.583489,0.207820,0.024639,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.213862,proposed,0,-126.340000,54.885000,3.296178,6.672584,3.330000,6.785000,-0.033822,-0.112416,-12.716332,-6.983309,0.823360,-6.983309,-12.716332,-0.170000,0.580000,-2,10,-1.679724,9.518251,-1.679724,9.518251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.558190,47.596401,80.655299,115.113593,0.000000,0.000000,0.000000,0.000000,5.252728,6.982392,5.574873,1.625344,0.220786,0.027623,0.501079,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.223859,proposed,0,-126.340000,54.885000,3.165397,6.555956,3.200000,6.705000,-0.034603,-0.149044,-12.472374,-8.569039,0.823360,-8.569039,-12.472374,-0.080000,0.300000,-13,42,-12.584341,41.553802,-12.584341,41.553802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.998599,51.243354,99.344519,130.527782,0.000000,0.000000,0.000000,0.000000,5.704459,8.037497,5.564882,1.850920,0.237940,0.043513,0.501183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.233859,proposed,0,-126.340000,54.885000,3.038209,6.437819,3.090000,6.585000,-0.051791,-0.147181,-11.252582,-13.875134,0.884349,-13.875134,-11.252582,-0.080000,0.330000,-25,82,-24.792550,81.885972,-24.792550,81.885972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.887803,53.462732,95.684730,116.869254,0.000000,0.000000,0.000000,0.000000,5.415473,7.663091,5.574104,1.508543,0.215209,0.020199,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.243891,proposed,0,-126.340000,54.885000,2.914534,6.318054,2.980000,6.435000,-0.065466,-0.116946,-9.544873,-18.510344,0.457422,-18.510344,-9.544873,-0.140000,0.560000,-33,101,-32.601988,101.456285,-32.601988,101.456285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.680650,55.382056,88.996436,106.502522,0.000000,0.000000,0.000000,0.000000,4.983800,7.286964,5.550854,1.482076,0.251709,0.022695,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.253858,proposed,0,-126.340000,54.885000,2.795835,6.198081,2.900000,6.265000,-0.104165,-0.066919,-9.117946,-17.046594,0.518412,-17.046594,-9.117946,-0.210000,0.800000,-27,71,-27.110440,71.294408,-27.110440,71.294408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.596543,57.594725,86.073159,105.866621,0.000000,0.000000,0.000000,0.000000,4.862430,7.302411,5.556601,1.515016,0.280279,0.028722,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.263887,proposed,0,-126.340000,54.885000,2.680823,6.076577,2.800000,6.125000,-0.119177,-0.048423,-10.398727,-13.021280,1.067318,-13.021280,-10.398727,-0.240000,0.810000,-7,35,-7.050834,35.444139,-7.050834,35.444139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.766438,62.364573,91.810680,122.460470,0.000000,0.000000,0.000000,0.000000,5.623676,7.975703,5.553626,1.438140,0.191699,0.017950,0.500442,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.273884,proposed,0,-126.340000,54.885000,2.570867,5.954939,2.690000,6.025000,-0.119133,-0.070061,-11.252582,-8.630029,0.518412,-8.630029,-11.252582,-0.180000,0.600000,1,14,1.225164,13.591336,1.225164,13.591336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.837432,66.553743,92.607594,130.888155,0.000000,0.000000,0.000000,0.000000,5.966214,8.079407,5.556444,1.723792,0.209125,0.034186,0.505426,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.283858,proposed,0,-126.340000,54.885000,2.466055,5.833288,2.580000,5.945000,-0.113945,-0.111712,-11.252582,-8.812998,0.518412,-8.812998,-11.252582,-0.090000,0.380000,-5,29,-4.782874,29.481023,-4.782874,29.481023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.817117,69.586497,104.266754,138.440923,0.000000,0.000000,0.000000,0.000000,5.858522,8.499690,5.559264,1.504819,0.195781,0.022198,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.293895,proposed,0,-126.340000,54.885000,2.365755,5.710829,2.490000,5.835000,-0.124245,-0.124171,-9.544873,-11.679509,0.030495,-11.679509,-9.544873,-0.040000,0.310000,-25,59,-24.810108,58.682918,-24.810108,58.682918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.445973,70.654526,106.872830,130.467449,0.000000,0.000000,0.000000,0.000000,5.984878,8.366875,5.556768,1.659444,0.240326,0.047833,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.303863,proposed,0,-126.340000,54.885000,2.271490,5.589402,2.410000,5.695000,-0.138510,-0.105598,-7.898153,-17.107583,0.457422,-17.107583,-7.898153,-0.090000,0.430000,-33,95,-33.317136,95.420112,-33.317136,95.420112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.702352,70.503559,99.569191,115.725044,0.000000,0.000000,0.000000,0.000000,5.575875,7.753070,5.590430,1.509440,0.217675,0.020686,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.313855,proposed,0,-126.340000,54.885000,2.182560,5.468127,2.330000,5.535000,-0.147440,-0.066873,-7.410237,-17.107583,0.701380,-17.107583,-7.410237,-0.190000,0.670000,-21,79,-21.275509,79.421337,-21.275509,79.421337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.074734,70.524844,92.906405,110.816412,0.000000,0.000000,0.000000,0.000000,5.202759,7.623018,5.572028,1.558657,0.236651,0.034903,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.323889,proposed,0,-126.340000,54.885000,2.099051,5.347029,2.260000,5.405000,-0.160949,-0.057971,-8.386070,-12.228415,0.396432,-12.228415,-8.386070,-0.220000,0.780000,-2,34,-2.151253,29.040900,-2.151253,29.040900,0.000000,5.380437,0.000000,64.000000,0.000000,0.000000,81.349084,73.858264,101.425179,128.880243,0.000000,0.000000,0.000000,0.000000,5.679810,8.503442,5.543532,1.420477,0.190573,0.023369,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.333852,proposed,0,-126.340000,54.885000,2.022052,5.227698,2.180000,5.315000,-0.157948,-0.087302,-8.569039,-7.654195,-0.030495,-7.654195,-8.569039,-0.130000,0.600000,-2,3,-2.241600,2.981853,-2.241600,2.981853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.215051,77.669622,104.712151,139.144942,0.000000,0.000000,0.000000,0.000000,5.863880,8.662895,5.548071,1.439958,0.180662,0.023211,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.343854,proposed,0,-126.340000,54.885000,1.950863,5.109069,2.110000,5.245000,-0.159137,-0.135931,-7.959143,-6.617372,-0.030495,-6.617372,-7.959143,-0.070000,0.320000,-9,15,-9.237424,14.883466,-9.237424,14.883466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.366071,79.717965,116.828972,147.101735,0.000000,0.000000,0.000000,0.000000,6.542422,9.097900,5.546823,1.448977,0.189335,0.020472,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.353885,proposed,0,-126.340000,54.885000,1.885758,4.991493,2.050000,5.155000,-0.164242,-0.163507,-6.007476,-10.459717,-0.213464,-10.459717,-6.007476,-0.040000,0.200000,-27,56,-26.868950,56.284456,-26.868950,56.284456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.957133,80.887857,116.910814,140.737392,0.000000,0.000000,0.000000,0.000000,6.605900,9.093536,5.547992,1.446517,0.171691,0.018256,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.363855,proposed,0,-126.340000,54.885000,1.827437,4.876273,2.000000,5.025000,-0.172563,-0.148727,-3.994819,-15.277895,0.457422,-15.277895,-3.994819,-0.110000,0.340000,-33,88,-32.973401,87.708865,-32.973401,87.708865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.850633,81.013102,104.819760,124.180649,0.000000,0.000000,0.000000,0.000000,5.869907,8.426705,5.549408,1.431379,0.189106,0.018518,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.373853,proposed,0,-126.340000,54.885000,1.775455,4.762582,1.960000,4.875000,-0.184545,-0.112418,-3.628881,-16.985604,-0.030495,-16.985604,-3.628881,-0.210000,0.600000,-19,84,-18.837084,84.118213,-18.837084,84.118213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.412427,82.184865,100.257816,123.064697,0.000000,0.000000,0.000000,0.000000,5.614438,8.486308,5.546246,1.437960,0.184944,0.017699,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.383884,proposed,0,-126.340000,54.885000,1.729960,4.650633,1.930000,4.735000,-0.200040,-0.084367,-3.994819,-13.570186,0.213464,-13.570186,-3.994819,-0.190000,0.750000,-10,45,-10.053882,44.846262,-10.053882,44.846262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.007006,87.169892,106.966375,141.237764,0.000000,0.000000,0.000000,0.000000,5.990117,9.476077,5.544705,1.478431,0.199922,0.025259,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.393858,proposed,0,-126.340000,54.885000,1.691411,4.541632,1.890000,4.635000,-0.198589,-0.093368,-4.177788,-7.715185,-0.030495,-7.715185,-4.177788,-0.160000,0.630000,-2,6,-1.943049,5.584520,-1.943049,5.584520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.978678,92.443770,114.075017,154.443771,0.000000,0.000000,0.000000,0.000000,6.388201,9.833702,5.559096,1.494675,0.199763,0.022631,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.403857,proposed,0,-126.340000,54.885000,1.659524,4.434888,1.860000,4.565000,-0.200476,-0.130112,-3.262944,-5.824507,-0.701380,-5.824507,-3.262944,-0.080000,0.360000,-12,11,-11.652484,11.072299,-11.652484,11.072299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.101856,95.470719,113.915428,152.810679,0.000000,0.000000,0.000000,0.000000,6.379264,9.496275,5.558197,1.623588,0.224388,0.033895,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.413859,proposed,0,-126.340000,54.885000,1.634443,4.330862,1.840000,4.485000,-0.205557,-0.154138,-1.372266,-9.544873,-0.579401,-9.544873,-1.372266,-0.040000,0.210000,-29,55,-29.260828,55.431289,-29.260828,55.431289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.986442,96.692367,115.757733,147.016096,0.000000,0.000000,0.000000,0.000000,6.520618,9.531338,5.568718,1.529307,0.224118,0.027806,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.423888,proposed,0,-126.340000,54.885000,1.616167,4.229538,1.830000,4.355000,-0.213833,-0.125462,0.030495,-15.643833,-0.457422,-15.643833,0.030495,-0.140000,0.330000,-26,100,-26.200653,102.167405,-26.200653,102.167405,0.000000,-1.736116,0.000000,64.000000,0.000000,0.000000,81.127929,96.137132,104.279227,129.507516,0.000000,0.000000,0.000000,0.000000,5.839637,8.834507,5.558888,1.470779,0.237120,0.024734,0.505229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.433859,proposed,0,-126.340000,54.885000,1.604820,4.131940,1.840000,4.195000,-0.235180,-0.063060,0.152474,-18.022427,-0.030495,-18.022427,0.152474,-0.180000,0.630000,-18,105,-17.977194,104.784128,-17.977194,104.784128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.451209,96.838247,105.253253,135.603467,0.000000,0.000000,0.000000,0.000000,5.966523,9.367381,5.561291,1.464147,0.307425,0.024937,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.443891,proposed,0,-126.340000,54.885000,1.600258,4.037113,1.840000,4.065000,-0.239742,-0.027887,-0.091484,-13.936124,-0.518412,-13.936124,-0.091484,-0.200000,0.870000,-4,60,-4.208791,54.334602,-4.208791,54.334602,0.000000,5.449525,0.000000,64.000000,0.000000,0.000000,75.225006,100.757758,112.500354,153.605065,0.000000,0.000000,0.000000,0.000000,6.528012,10.385563,5.557549,1.459678,0.275160,0.022891,0.501244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.453888,proposed,0,-126.340000,54.885000,1.602513,3.946167,1.840000,3.965000,-0.237487,-0.018833,-0.274453,-7.044299,0.030495,-7.044299,-0.274453,-0.150000,0.790000,3,15,2.540238,5.688307,2.540238,5.688307,0.000000,9.095821,0.000000,64.000000,0.000000,0.000000,69.883303,105.202247,116.698723,167.397960,0.000000,0.000000,0.000000,0.000000,6.807990,10.651776,5.559650,1.614162,0.201349,0.029793,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.464257,proposed,0,-126.340000,54.885000,1.611966,3.855759,1.840000,3.925000,-0.228034,-0.069241,0.213464,-2.592058,-0.396432,-2.592058,0.213464,-0.040000,0.470000,-5,-5,-5.452409,-4.784357,-5.452409,-4.784357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.393504,106.608379,117.221589,165.506992,0.000000,0.000000,0.000000,0.000000,6.812055,10.196992,5.595956,1.524849,0.212085,0.023294,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.473892,proposed,0,-126.340000,54.885000,1.627167,3.775496,1.860000,3.875000,-0.232833,-0.099504,1.738204,-5.763517,-0.640391,-5.763517,1.738204,-0.040000,0.210000,-15,40,-15.328469,45.124247,-15.328469,45.124247,0.000000,-4.908603,0.000000,64.000000,0.000000,0.000000,69.835494,106.265325,123.429541,164.997601,0.000000,0.000000,0.000000,0.000000,7.301476,10.353515,5.556575,1.541006,0.220975,0.029058,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.483858,proposed,0,-126.340000,54.885000,1.649298,3.696433,1.890000,3.775000,-0.240702,-0.078567,2.714037,-12.350394,-0.640391,-12.350394,2.714037,-0.040000,0.220000,-22,85,-22.164767,104.709035,-22.164767,104.709035,0.000000,-19.493391,0.000000,64.000000,0.000000,0.000000,72.187002,105.494955,113.381091,145.506865,0.000000,0.000000,0.000000,0.000000,6.824222,9.790344,5.560178,1.474883,0.259791,0.031014,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.493857,proposed,0,-126.340000,54.885000,1.677929,3.621306,1.920000,3.635000,-0.242071,-0.013694,3.872840,-17.229563,-0.335443,-17.229563,3.872840,-0.130000,0.500000,-17,105,-16.986307,104.806729,-16.986307,104.806729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.603400,105.690455,110.495908,143.670511,0.000000,0.000000,0.000000,0.000000,6.775482,9.884409,5.556218,1.535437,0.253670,0.031428,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.503886,proposed,0,-126.340000,54.885000,1.712975,3.550313,1.960000,3.475000,-0.247025,0.075313,3.262944,-16.253729,-0.152474,-16.253729,3.262944,-0.150000,0.780000,-2,104,-2.257982,104.126281,-2.257982,104.126281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.112800,108.676879,116.017782,156.460873,0.000000,0.000000,0.000000,0.000000,7.307431,10.681174,5.559750,1.439239,0.316577,0.020902,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.513884,proposed,0,-126.340000,54.885000,1.754058,3.484020,1.990000,3.355000,-0.235942,0.129020,1.982162,-10.642686,-0.152474,-10.642686,1.982162,-0.100000,0.930000,14,59,14.210438,58.494369,14.210438,58.494369,0.000000,0.631911,0.000000,64.000000,0.000000,0.000000,59.092159,112.386801,121.463860,169.086484,0.000000,0.000000,0.000000,0.000000,7.745749,11.235017,5.556770,1.451983,0.289005,0.024812,0.502833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.523853,proposed,0,-126.340000,54.885000,1.800950,3.422492,2.010000,3.295000,-0.209050,0.127492,1.738204,-3.445913,-0.640391,-3.445913,1.738204,-0.010000,0.800000,19,14,19.004361,12.556404,19.004361,12.556404,0.000000,1.569876,0.000000,64.000000,0.000000,0.000000,50.356067,114.959594,122.890258,174.324365,0.000000,0.000000,0.000000,0.000000,7.871590,11.007059,5.561277,1.505480,0.201486,0.024781,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.533858,proposed,0,-126.340000,54.885000,1.853753,3.365453,2.050000,3.285000,-0.196247,0.080453,2.287110,0.823360,-0.274453,0.823360,2.287110,0.030000,0.500000,19,4,19.169171,3.518132,19.169171,3.518132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.100161,114.457986,125.076600,173.070243,0.000000,0.000000,0.000000,0.000000,7.927483,10.654798,5.553197,1.509972,0.205455,0.021362,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.543854,proposed,0,-126.340000,54.885000,1.912042,3.313267,2.070000,3.265000,-0.157958,0.048267,3.018985,-2.897006,-0.091484,-2.897006,3.018985,0.050000,0.280000,18,49,17.863573,55.343803,17.863573,55.343803,0.000000,-6.825671,0.000000,64.000000,0.000000,0.000000,43.807324,114.349455,133.734372,177.378434,0.000000,0.000000,0.000000,0.000000,8.602967,11.171822,5.555322,1.631724,0.200179,0.021524,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.553862,proposed,0,-126.340000,54.885000,1.975692,3.265924,2.120000,3.195000,-0.144308,0.070924,4.238777,-8.995966,-0.274453,-8.995966,4.238777,0.090000,0.300000,6,94,5.724492,103.800454,5.724492,103.800454,0.000000,-10.282322,0.000000,64.000000,0.000000,0.000000,43.617512,114.040976,128.090982,162.585258,0.000000,0.000000,0.000000,0.000000,8.516799,10.899603,5.555460,1.608406,0.214963,0.030214,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.563854,proposed,0,-126.340000,54.885000,2.044258,3.223631,2.170000,3.085000,-0.125742,0.138631,5.275601,-13.021280,-0.213464,-13.021280,5.275601,0.110000,0.600000,-2,104,-1.597851,104.033928,-1.597851,104.033928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.193418,112.420212,125.239577,158.196821,0.000000,0.000000,0.000000,0.000000,8.533469,10.739753,5.539527,1.435667,0.210004,0.020454,0.501244,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.573883,proposed,0,-126.340000,54.885000,2.117836,3.186245,2.230000,2.975000,-0.112164,0.211245,6.617372,-11.252582,-0.762370,-11.252582,6.617372,0.080000,0.820000,-2,104,-2.210631,103.600055,-2.210631,103.600055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.960551,112.537086,130.003729,166.352358,0.000000,0.000000,0.000000,0.000000,9.001574,11.233237,5.546575,1.527116,0.279955,0.018322,0.501549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.583851,proposed,0,-126.340000,54.885000,2.195401,3.154167,2.300000,2.905000,-0.104599,0.249167,6.739351,-5.641538,-0.701380,-5.641538,6.739351,0.080000,0.950000,6,59,6.292567,57.850401,6.292567,57.850401,0.000000,0.749654,0.000000,64.000000,0.000000,0.000000,25.277151,111.807643,133.045272,171.444243,0.000000,0.000000,0.000000,0.000000,9.264778,11.475192,5.543494,1.459581,0.342817,0.022302,0.502250,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.593855,proposed,0,-126.340000,54.885000,2.277364,3.127110,2.360000,2.885000,-0.082636,0.242110,5.702528,2.165131,-0.335443,2.165131,5.702528,0.060000,0.810000,31,14,31.356222,9.730781,31.356222,9.730781,0.000000,3.869273,0.000000,64.000000,0.000000,0.000000,11.964626,109.900752,129.161518,173.438984,0.000000,0.000000,0.000000,0.000000,8.963666,11.145592,5.558057,1.494097,0.225882,0.021852,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.603856,proposed,0,-126.340000,54.885000,2.363105,3.105235,2.430000,2.925000,-0.066895,0.180235,6.312424,4.665705,-0.335443,4.665705,6.312424,0.100000,0.490000,33,17,33.274232,17.341298,33.274232,17.341298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.678854,105.955394,117.308192,162.060370,0.000000,0.000000,0.000000,0.000000,7.856983,10.189257,5.551393,1.506612,0.211345,0.026699,0.503878,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.613856,proposed,0,-126.340000,54.885000,2.452284,3.088554,2.510000,2.955000,-0.057716,0.133554,6.922320,1.372266,-0.640391,1.372266,6.922320,0.180000,0.290000,25,62,24.543511,64.041616,24.543511,64.041616,0.000000,-1.700318,0.000000,64.000000,0.000000,0.000000,-13.988824,104.071066,132.030063,174.865714,0.000000,0.000000,0.000000,0.000000,8.933911,11.387096,5.564134,1.770335,0.211847,0.027380,0.500598,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.623855,proposed,0,-126.340000,54.885000,2.544533,3.077074,2.590000,2.935000,-0.045467,0.142074,8.386070,-4.299767,-0.518412,-4.299767,8.386070,0.220000,0.390000,10,104,10.119185,103.874939,10.119185,103.874939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.235581,101.755512,126.387531,161.185361,0.000000,0.000000,0.000000,0.000000,8.827710,11.008640,5.555262,1.587960,0.267076,0.028873,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.633859,proposed,0,-126.340000,54.885000,2.639534,3.070784,2.680000,2.875000,-0.040466,0.195784,10.825654,-6.617372,-0.579401,-6.617372,10.825654,0.230000,0.690000,-10,104,-10.064162,104.097433,-10.064162,104.097433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.299138,97.547240,125.374212,157.003132,0.000000,0.000000,0.000000,0.000000,8.842533,10.822035,5.566983,1.490792,0.341620,0.030276,0.500691,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.643856,proposed,0,-126.340000,54.885000,2.736773,3.069674,2.800000,2.835000,-0.063227,0.234674,11.435550,-3.079975,-0.152474,-3.079975,11.435550,0.140000,0.880000,-2,76,-2.356710,76.424038,-2.356710,76.424038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.968032,94.434159,123.221849,159.082311,0.000000,0.000000,0.000000,0.000000,8.784526,10.875693,5.563611,1.484889,0.405658,0.027617,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.653885,proposed,0,-126.340000,54.885000,2.836252,3.073728,2.920000,2.845000,-0.083748,0.228728,11.862478,2.957996,-0.518412,2.957996,11.862478,0.110000,0.850000,4,34,3.822177,34.070751,3.822177,34.070751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.142013,90.599612,127.542911,163.237420,0.000000,0.000000,0.000000,0.000000,8.298241,10.837174,5.559053,1.455445,0.209201,0.013951,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.663853,proposed,0,-126.340000,54.885000,2.936617,3.082847,3.050000,2.895000,-0.113383,0.187847,11.313571,7.105289,-0.701380,7.105289,11.313571,0.090000,0.620000,16,22,15.611153,22.333406,15.611153,22.333406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.829502,85.793882,123.382782,156.737141,0.000000,0.000000,0.000000,0.000000,7.499069,10.155397,5.540932,1.426353,0.154565,0.013938,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.673850,proposed,0,-126.340000,54.885000,3.038340,3.097033,3.170000,2.945000,-0.131660,0.152033,11.618519,5.824507,-0.884349,5.824507,11.618519,0.090000,0.390000,17,57,16.985073,56.774672,16.985073,56.774672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.636783,81.305140,119.103324,149.183656,0.000000,0.000000,0.000000,0.000000,6.890033,9.788670,5.539323,1.426310,0.144057,0.014631,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.683887,proposed,0,-126.340000,54.885000,3.141113,3.116291,3.290000,2.975000,-0.148887,0.141291,12.045446,0.701380,-0.762370,0.701380,12.045446,0.140000,0.440000,8,101,7.538247,100.727750,7.538247,100.727750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.561919,77.598220,113.065410,137.571005,0.000000,0.000000,0.000000,0.000000,6.591963,9.504726,5.539407,1.420232,0.172008,0.013390,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.693881,proposed,0,-126.340000,54.885000,3.243648,3.140382,3.420000,2.975000,-0.176352,0.165382,12.716332,-1.982162,-0.396432,-1.982162,12.716332,0.160000,0.690000,-3,105,-3.413718,105.494018,-3.413718,105.494018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.170074,72.898903,110.346461,130.751539,0.000000,0.000000,0.000000,0.000000,6.578194,9.226150,5.539154,1.408355,0.223493,0.014386,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.703853,proposed,0,-126.340000,54.885000,3.345717,3.169223,3.560000,2.985000,-0.214283,0.184223,12.655342,1.433256,-0.091484,1.433256,12.655342,0.110000,0.890000,1,71,1.003480,71.197975,1.003480,71.197975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.283908,69.512592,117.088556,138.436721,0.000000,0.000000,0.000000,0.000000,6.823172,9.597844,5.557463,1.419086,0.246657,0.015488,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.714005,proposed,0,-126.340000,54.885000,3.448899,3.203404,3.690000,3.025000,-0.241101,0.178404,11.679509,6.190445,-0.152474,6.190445,11.679509,0.100000,0.870000,10,38,10.177778,37.589009,10.177778,37.589009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.297311,66.220113,119.386019,142.218265,0.000000,0.000000,0.000000,0.000000,6.895218,9.448245,5.557988,1.420704,0.173152,0.014411,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.724005,proposed,0,-126.340000,54.885000,3.549379,3.241725,3.810000,3.105000,-0.260621,0.136725,11.008623,8.630029,-0.884349,8.630029,11.008623,0.090000,0.640000,17,39,16.671111,39.194548,16.671111,39.194548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.030037,62.318928,113.732393,135.663316,0.000000,0.000000,0.000000,0.000000,6.788380,8.832755,5.558880,1.515685,0.192698,0.023584,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.733857,proposed,0,-126.340000,54.885000,3.646783,3.283867,3.920000,3.175000,-0.273217,0.108867,10.093779,7.288257,-0.823360,7.288257,10.093779,0.140000,0.470000,17,69,16.984551,69.156540,16.984551,69.156540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.387148,58.230262,106.896145,125.125713,0.000000,0.000000,0.000000,0.000000,6.385469,8.386541,5.557627,1.464696,0.196698,0.018881,0.500427,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.743859,proposed,0,-126.340000,54.885000,3.743616,3.330983,4.030000,3.225000,-0.286384,0.105983,9.788831,3.384923,-0.762370,3.384923,9.788831,0.160000,0.540000,14,101,13.500022,101.286909,13.500022,101.286909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.840568,54.090222,100.245220,113.627041,0.000000,0.000000,0.000000,0.000000,5.783560,8.022891,5.547569,1.671953,0.284018,0.028895,1.038233,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008579,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.753858,proposed,0,-126.340000,54.885000,3.837888,3.382303,4.140000,3.265000,-0.302112,0.117303,9.239925,2.043152,0.091484,2.043152,9.239925,0.140000,0.740000,16,102,16.097065,101.970806,16.097065,101.970806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.988366,49.166531,98.990888,109.622887,0.000000,0.000000,0.000000,0.000000,5.735212,7.891217,5.561892,1.529890,0.262912,0.021147,0.500385,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.763851,proposed,0,-126.340000,54.885000,3.929119,3.437657,4.230000,3.305000,-0.300881,0.132657,8.325081,4.726694,0.274453,4.726694,8.325081,0.200000,0.900000,14,72,14.133956,71.737175,14.133956,71.737175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.827018,44.928111,105.037823,117.666513,0.000000,0.000000,0.000000,0.000000,6.211073,8.252196,5.554512,1.776698,0.320478,0.036175,0.500719,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.773857,proposed,0,-126.340000,54.885000,4.017017,3.496989,4.320000,3.385000,-0.302983,0.111989,7.776174,9.666852,-0.518412,9.666852,7.776174,0.180000,0.850000,19,37,19.384496,37.194710,19.384496,37.194710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.463417,41.422046,108.412865,123.576253,0.000000,0.000000,0.000000,0.000000,6.408271,8.349375,5.553199,1.510974,0.193541,0.019272,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.783854,proposed,0,-126.340000,54.885000,4.100949,3.560011,4.400000,3.485000,-0.299051,0.075011,6.983309,11.679509,-0.945339,11.679509,6.983309,0.170000,0.620000,25,41,25.420604,41.264822,25.420604,41.264822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.329778,38.395153,106.291159,122.483680,0.000000,0.000000,0.000000,0.000000,6.130042,8.126682,5.561403,1.721644,0.221240,0.033373,0.500387,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.793853,proposed,0,-126.340000,54.885000,4.180555,3.626602,4.470000,3.585000,-0.289445,0.041602,6.129455,9.178935,-0.945339,9.178935,6.129455,0.120000,0.490000,36,76,36.220788,75.528604,36.220788,75.528604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.393528,34.580321,99.738408,110.937189,0.000000,0.000000,0.000000,0.000000,5.740172,7.641779,5.549541,1.465478,0.191661,0.017274,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.803858,proposed,0,-126.340000,54.885000,4.255428,3.696613,4.550000,3.655000,-0.294572,0.041613,6.434403,5.824507,-0.213464,5.824507,6.434403,0.290000,0.570000,6,102,5.812236,101.683902,5.812236,101.683902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-147.959467,29.721372,94.581815,104.781435,0.000000,0.000000,0.000000,0.000000,5.826724,7.316225,5.548123,1.471649,0.204314,0.015870,0.500466,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.813852,proposed,0,-126.340000,54.885000,4.325008,3.769721,4.620000,3.715000,-0.294992,0.054721,7.166278,5.153621,-0.091484,5.153621,7.166278,0.140000,0.780000,10,94,10.233369,94.351222,10.233369,94.351222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-148.253752,25.537938,95.757175,111.073957,0.000000,0.000000,0.000000,0.000000,6.064301,7.439669,5.540964,1.420642,0.222146,0.013737,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.823853,proposed,0,-126.340000,54.885000,4.389009,3.845864,4.700000,3.785000,-0.310991,0.060864,6.190445,7.959143,-0.030495,7.959143,6.190445,0.180000,0.880000,7,66,7.383578,66.020713,7.383578,66.020713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-151.374517,22.134174,101.833570,114.492300,0.000000,0.000000,0.000000,0.000000,5.900720,7.608842,5.540268,1.419856,0.180378,0.012305,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.833900,proposed,0,-126.340000,54.885000,4.447217,3.925149,4.760000,3.895000,-0.312783,0.030149,4.726694,11.679509,0.030495,11.679509,4.726694,0.140000,0.790000,20,43,20.070504,43.093256,20.070504,43.093256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-154.212140,19.356341,104.777385,116.686428,0.000000,0.000000,0.000000,0.000000,6.170485,7.659786,5.540295,1.454203,0.140992,0.012602,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.844014,proposed,0,-126.340000,54.885000,4.499240,4.007567,4.810000,4.015000,-0.310760,-0.007433,2.957996,13.326228,-0.091484,13.326228,2.957996,0.160000,0.620000,28,44,27.646545,44.152974,27.646545,44.152974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-156.653158,16.561144,102.147326,112.543091,0.000000,0.000000,0.000000,0.000000,6.256877,7.399860,5.558699,1.418734,0.175779,0.013213,0.502032,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.853884,proposed,0,-126.340000,54.885000,4.543268,4.090296,4.840000,4.125000,-0.296732,-0.034704,2.470079,11.740498,-0.152474,11.740498,2.470079,0.220000,0.510000,19,68,18.501331,67.813345,18.501331,67.813345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-159.078792,13.663139,95.222507,104.895926,0.000000,0.000000,0.000000,0.000000,5.679107,6.985621,5.539728,1.409811,0.137365,0.014485,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.863886,proposed,0,-126.340000,54.885000,4.580731,4.176242,4.870000,4.225000,-0.289269,-0.048758,2.104141,7.776174,0.518412,7.776174,2.104141,0.230000,0.570000,11,97,11.365825,97.282731,11.365825,97.282731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-160.135601,10.443667,88.476719,100.818632,0.000000,0.000000,0.000000,0.000000,5.300148,6.639192,5.548524,1.420397,0.201108,0.016134,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.874019,proposed,0,-126.340000,54.885000,4.610969,4.265228,4.900000,4.305000,-0.289031,-0.039772,1.921172,6.678361,0.396432,6.678361,1.921172,0.240000,0.760000,2,93,1.813831,93.479525,1.813831,93.479525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-159.805220,7.120742,87.416272,102.432500,0.000000,0.000000,0.000000,0.000000,5.299327,6.518094,5.704520,1.419032,0.240832,0.015424,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.883888,proposed,0,-126.340000,54.885000,4.632621,4.353523,4.920000,4.395000,-0.287379,-0.041477,1.067318,9.727842,0.335443,9.727842,1.067318,0.160000,0.860000,11,61,11.398256,60.922340,11.398256,60.922340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-160.064979,4.770044,92.561507,106.799260,0.000000,0.000000,0.000000,0.000000,5.430677,6.713115,5.539763,1.409699,0.171888,0.015839,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.894003,proposed,0,-126.340000,54.885000,4.646501,4.445447,4.920000,4.515000,-0.273499,-0.069553,-1.311276,14.058103,0.213464,14.058103,-1.311276,0.050000,0.770000,41,32,40.620374,31.619965,40.620374,31.619965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-160.999210,3.026935,101.338349,114.927868,0.000000,0.000000,0.000000,0.000000,6.249520,7.167572,5.557102,1.418704,0.188426,0.013227,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.904011,proposed,0,-126.340000,54.885000,4.651648,4.537583,4.920000,4.665000,-0.268352,-0.127417,-2.287110,14.607010,0.274453,14.607010,-2.287110,0.160000,0.550000,28,42,27.508780,41.518655,27.508780,41.518655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-159.950536,2.572398,100.920350,113.218219,0.000000,0.000000,0.000000,0.000000,6.453070,7.311251,5.682927,1.417155,0.190900,0.021007,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.913881,proposed,0,-126.340000,54.885000,4.648078,4.629363,4.900000,4.785000,-0.251922,-0.155637,-1.799193,12.289405,0.274453,12.289405,-1.799193,0.300000,0.460000,-4,68,-4.367915,67.624851,-4.367915,67.624851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-159.378293,0.665732,93.673116,111.576698,0.000000,0.000000,0.000000,0.000000,5.692775,7.099417,5.540617,1.410758,0.157084,0.015303,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.924010,proposed,0,-126.340000,54.885000,4.635222,4.724238,4.900000,4.895000,-0.264778,-0.170762,-1.067318,8.752008,0.091484,8.752008,-1.067318,0.200000,0.550000,-14,89,-13.978352,88.762186,-13.978352,88.762186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-153.873064,-1.148223,84.201025,104.247418,0.000000,0.000000,0.000000,0.000000,5.441460,6.513218,5.555934,1.458478,0.188212,0.014459,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.934002,proposed,0,-126.340000,54.885000,4.613170,4.818285,4.890000,4.995000,-0.276830,-0.176715,-1.677214,7.898153,0.457422,7.898153,-1.677214,0.120000,0.720000,-12,81,-11.723605,80.957761,-11.723605,80.957761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-150.456146,-2.514556,82.655196,99.312520,0.000000,0.000000,0.000000,0.000000,4.969720,6.191763,5.555302,1.425038,0.187807,0.014072,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.943880,proposed,0,-126.340000,54.885000,4.582009,4.911445,4.870000,5.085000,-0.287991,-0.173555,-3.079975,10.276748,1.067318,10.276748,-3.079975,0.070000,0.790000,-4,55,-3.577447,55.078301,-3.577447,55.078301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-149.784917,-3.155656,87.184629,99.440672,0.000000,0.000000,0.000000,0.000000,5.387750,6.226844,5.540292,1.416676,0.159748,0.017454,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.954005,proposed,0,-126.340000,54.885000,4.540202,5.006897,4.840000,5.215000,-0.299798,-0.208103,-4.482736,12.899301,0.396432,12.899301,-4.482736,0.060000,0.690000,0,38,-0.207642,38.122581,-0.207642,38.122581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-149.647466,-3.155293,94.067739,104.904789,0.000000,0.000000,0.000000,0.000000,6.003051,6.606753,5.554951,1.416879,0.174853,0.012924,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.963887,proposed,0,-126.340000,54.885000,4.489604,5.099760,4.800000,5.345000,-0.310396,-0.245240,-5.336590,13.082270,0.640391,13.082270,-5.336590,0.050000,0.550000,-3,45,-2.724747,44.635523,-2.724747,44.635523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-148.550757,-2.676136,92.880439,102.442078,0.000000,0.000000,0.000000,0.000000,6.058542,6.572933,5.539924,1.410045,0.151629,0.014527,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.973886,proposed,0,-126.340000,54.885000,4.428403,5.193195,4.740000,5.455000,-0.311597,-0.261805,-6.434403,10.459717,1.189297,10.459717,-6.434403,0.070000,0.480000,-8,70,-8.207287,70.369175,-8.207287,70.369175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-146.139114,-2.005426,85.603007,94.075730,0.000000,0.000000,0.000000,0.000000,5.587379,6.175925,5.548519,1.417998,0.175730,0.016704,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.983888,proposed,0,-126.340000,54.885000,4.356990,5.285881,4.690000,5.545000,-0.333010,-0.259119,-6.922320,6.861330,1.189297,6.861330,-6.922320,0.070000,0.570000,-20,92,-19.604646,91.601748,-19.604646,91.601748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.113308,-1.462759,74.273572,81.576869,0.000000,0.000000,0.000000,0.000000,4.817232,5.439044,5.539290,1.409780,0.149485,0.013748,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.994006,proposed,0,-126.340000,54.885000,4.274280,5.378603,4.620000,5.615000,-0.345720,-0.236397,-7.410237,5.885497,1.433256,5.885497,-7.410237,-0.040000,0.730000,-16,86,-16.485084,86.363998,-16.485084,86.363998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.131064,-1.059093,65.475194,71.334902,0.000000,0.000000,0.000000,0.000000,4.262853,4.767299,5.555952,1.417248,0.189142,0.014019,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.003887,proposed,0,-126.340000,54.885000,4.183261,5.467918,4.540000,5.685000,-0.356739,-0.217082,-9.056956,7.105289,0.884349,7.105289,-9.056956,-0.160000,0.820000,1,68,0.544408,67.822560,0.544408,67.822560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.694790,-0.049405,65.455565,67.326213,0.000000,0.000000,0.000000,0.000000,4.292869,4.601281,5.547879,1.415233,0.177071,0.014968,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.014002,proposed,0,-126.340000,54.885000,4.079541,5.557854,4.450000,5.775000,-0.370459,-0.217146,-10.337738,9.239925,0.762370,9.239925,-10.337738,-0.050000,0.770000,-14,52,-14.341019,51.807905,-14.341019,51.807905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.979009,1.173067,69.264651,70.716876,0.000000,0.000000,0.000000,0.000000,4.540191,4.804361,5.555993,1.415502,0.174611,0.014527,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.024012,proposed,0,-126.340000,54.885000,3.966393,5.645117,4.350000,5.885000,-0.383607,-0.239883,-10.764665,10.398727,1.189297,10.398727,-10.764665,-0.050000,0.650000,-24,48,-24.165346,48.013360,-24.165346,48.013360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.825226,2.369114,70.286241,74.109301,0.000000,0.000000,0.000000,0.000000,4.496612,5.059184,5.555874,1.415965,0.175588,0.013968,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.034003,proposed,0,-126.340000,54.885000,3.843021,5.730279,4.240000,5.975000,-0.396979,-0.244721,-11.496540,8.691018,1.067318,8.691018,-11.496540,-0.120000,0.570000,-23,66,-23.147173,66.147519,-23.147173,66.147519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.087013,3.677230,66.303598,69.728518,0.000000,0.000000,0.000000,0.000000,4.226745,4.827268,5.555895,1.414248,0.189837,0.013566,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.043857,proposed,0,-126.340000,54.885000,3.711147,5.812170,4.130000,6.055000,-0.418853,-0.242830,-12.411384,5.214611,1.494245,5.214611,-12.411384,-0.140000,0.600000,-27,90,-27.217059,90.261939,-27.217059,90.261939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.527024,4.559070,60.158852,60.654126,0.000000,0.000000,0.000000,0.000000,3.892864,4.345396,5.547041,1.417188,0.188818,0.017484,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.053852,proposed,0,-126.340000,54.885000,3.567120,5.892872,4.010000,6.105000,-0.442880,-0.212128,-13.753155,3.201954,1.250287,3.201954,-13.753155,-0.180000,0.740000,-25,95,-25.282982,95.150385,-25.282982,95.150385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.831144,5.025863,54.591887,54.688085,0.000000,0.000000,0.000000,0.000000,3.581031,3.922289,5.538619,1.408140,0.152451,0.013544,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.064005,proposed,0,-126.340000,54.885000,3.410306,5.972208,3.860000,6.155000,-0.449694,-0.182792,-15.399875,4.177788,1.921172,4.177788,-15.399875,-0.220000,0.870000,-18,75,-17.872539,75.200918,-17.872539,75.200918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.198475,5.610775,52.317516,50.406206,0.000000,0.000000,0.000000,0.000000,3.470008,3.656617,5.557105,1.417073,0.225372,0.013956,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.074003,proposed,0,-126.340000,54.885000,3.245628,6.047533,3.700000,6.225000,-0.454372,-0.177467,-17.534511,7.166278,2.043152,7.166278,-17.534511,-0.190000,0.840000,-14,50,-13.646354,49.996316,-13.646354,49.996316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.530322,6.457505,56.202192,55.775763,0.000000,0.000000,0.000000,0.000000,3.698950,3.881630,5.555150,1.416338,0.172649,0.014643,0.500951,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.083879,proposed,0,-126.340000,54.885000,3.073084,6.119024,3.530000,6.305000,-0.456916,-0.185976,-17.900448,8.264091,2.165131,8.264091,-17.900448,-0.170000,0.700000,-24,48,-23.671030,48.319199,-23.671030,48.319199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.579015,7.924900,60.632123,65.639583,0.000000,0.000000,0.000000,0.000000,3.941700,4.326618,5.539498,1.408229,0.143890,0.014359,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.094004,proposed,0,-126.340000,54.885000,2.886198,6.189103,3.360000,6.385000,-0.473802,-0.195897,-17.595500,6.190445,2.165131,6.190445,-17.595500,-0.170000,0.570000,-40,73,-39.997730,72.502000,-39.997730,72.502000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.428423,8.924889,58.317760,63.066868,0.000000,0.000000,0.000000,0.000000,3.723742,4.336140,5.556345,1.418327,0.187538,0.013944,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.103884,proposed,0,-126.340000,54.885000,2.694230,6.254186,3.190000,6.435000,-0.495770,-0.180814,-18.266386,2.714037,1.799193,2.714037,-18.266386,-0.260000,0.580000,-38,99,-37.782519,99.094312,-37.782519,99.094312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.772518,9.415589,49.825970,51.220680,0.000000,0.000000,0.000000,0.000000,3.206982,3.817579,5.568753,1.491842,0.237508,0.021217,0.500301,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.113854,proposed,0,-126.340000,54.885000,2.491098,6.316386,3.000000,6.455000,-0.508902,-0.138614,-19.730136,0.884349,2.165131,0.884349,-19.730136,-0.390000,0.810000,-21,95,-20.771943,94.686557,-20.771943,94.686557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.834468,9.654199,47.068644,46.816454,0.000000,0.000000,0.000000,0.000000,3.149710,3.506253,5.546864,1.768785,0.293572,0.029840,0.500674,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.123863,proposed,0,-126.340000,54.885000,2.277900,6.375152,2.800000,6.495000,-0.522100,-0.119848,-21.620814,2.653048,2.470079,2.653048,-21.620814,-0.280000,0.900000,-28,70,-27.927613,69.689002,-27.927613,69.689002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.974196,10.073733,52.570478,52.076993,0.000000,0.000000,0.000000,0.000000,3.552378,3.751817,5.577508,1.495265,0.237595,0.017079,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.133854,proposed,0,-126.340000,54.885000,2.056084,6.429980,2.580000,6.545000,-0.523916,-0.115020,-22.901596,5.824507,2.287110,5.824507,-22.901596,-0.240000,0.850000,-31,44,-31.339621,43.706283,-31.339621,43.706283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.368476,10.636646,55.813991,60.193474,0.000000,0.000000,0.000000,0.000000,3.692715,4.060896,5.549740,1.799998,0.250077,0.034376,0.518577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.143858,proposed,0,-126.340000,54.885000,1.825208,6.480907,2.360000,6.615000,-0.534792,-0.134093,-23.633471,6.312424,2.043152,6.312424,-23.633471,-0.260000,0.650000,-33,51,-32.819288,50.942929,-32.819288,50.942929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.231567,11.689785,59.266969,68.553542,0.000000,0.000000,0.000000,0.000000,3.874309,4.450381,5.558681,1.543602,0.208143,0.017260,0.500418,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.153850,proposed,0,-126.340000,54.885000,1.586156,6.527666,2.120000,6.665000,-0.533844,-0.137334,-24.975242,3.384923,2.348100,3.384923,-24.975242,-0.280000,0.590000,-28,77,-28.255205,76.625624,-28.255205,76.625624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.470687,12.186977,55.576186,62.907431,0.000000,0.000000,0.000000,0.000000,3.641409,4.269495,5.549811,1.465799,0.191612,0.013264,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.163853,proposed,0,-126.340000,54.885000,1.338713,6.570235,1.850000,6.685000,-0.511287,-0.114765,-25.524149,-0.030495,2.897006,-0.030495,-25.524149,-0.290000,0.560000,-29,106,-28.983390,106.492155,-28.983390,106.492155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.690833,12.657975,50.278995,53.605145,0.000000,0.000000,0.000000,0.000000,3.312459,3.899666,5.528626,1.427468,0.182267,0.011537,0.505413,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.173889,proposed,0,-126.340000,54.885000,1.082589,6.608570,1.620000,6.695000,-0.537411,-0.086430,-26.073055,-1.616224,2.957996,-1.616224,-26.073055,-0.270000,0.850000,-38,93,-38.121117,92.777130,-38.121117,92.777130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.390258,12.135414,46.030764,47.944811,0.000000,0.000000,0.000000,0.000000,3.081792,3.525726,5.541404,1.423337,0.204783,0.012526,0.507219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.183889,proposed,0,-126.340000,54.885000,0.819954,6.642295,1.350000,6.715000,-0.530046,-0.072705,-26.987899,1.128308,3.384923,1.128308,-26.987899,-0.310000,0.940000,-32,58,-32.191589,58.229970,-32.191589,58.229970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.680020,12.478506,46.936720,48.436313,0.000000,0.000000,0.000000,0.000000,3.149765,3.532169,5.540582,1.409121,0.163164,0.012200,0.500536,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.194008,proposed,0,-126.340000,54.885000,0.546964,6.671786,1.050000,6.755000,-0.503036,-0.083214,-28.756597,4.604715,3.201954,4.604715,-28.756597,-0.370000,0.940000,-13,23,-13.266096,23.122638,-13.266096,23.122638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.642920,12.668532,54.393821,63.083113,0.000000,0.000000,0.000000,0.000000,3.698693,4.037924,5.550354,1.421851,0.191072,0.013279,0.500238,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.203851,proposed,0,-126.340000,54.885000,0.274871,6.695911,0.780000,6.795000,-0.505129,-0.099089,-30.220348,3.628881,3.079975,3.628881,-30.220348,-0.250000,0.480000,-22,65,-22.264416,65.151854,-22.264416,65.151854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.420795,14.939234,63.172469,81.428081,0.000000,0.000000,0.000000,0.000000,4.256938,5.027852,5.540425,1.409560,0.145912,0.013669,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.213897,proposed,0,-126.340000,54.885000,-0.009089,6.715821,0.480000,6.825000,-0.489089,-0.109179,-30.647275,-0.762370,3.201954,-0.762370,-30.647275,-0.210000,0.540000,-32,92,-31.995197,92.461024,-31.995197,92.461024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.490219,14.601087,50.389409,63.165254,0.000000,0.000000,0.000000,0.000000,3.401155,4.463251,5.549366,1.421673,0.190939,0.014970,0.503209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.224009,proposed,0,-126.340000,54.885000,-0.300869,6.730988,0.180000,6.805000,-0.480869,-0.074012,-30.708265,-4.604715,3.140965,-4.604715,-30.708265,-0.250000,0.740000,-35,105,-35.174670,105.419612,-35.174670,105.419612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.943206,14.502898,41.726531,50.480277,0.000000,0.000000,0.000000,0.000000,3.001214,3.807863,5.559662,1.422415,0.217729,0.013730,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.233852,proposed,0,-126.340000,54.885000,-0.590200,6.741003,-0.130000,6.785000,-0.460200,-0.043997,-31.928057,-3.018985,3.994819,-3.018985,-31.928057,-0.300000,0.890000,-23,78,-22.621155,77.619008,-22.621155,77.619008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.632220,14.572967,39.581820,46.119954,0.000000,0.000000,0.000000,0.000000,2.661358,3.503236,5.541560,1.410399,0.222110,0.015427,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.243888,proposed,0,-126.340000,54.885000,-0.890168,6.746349,-0.440000,6.785000,-0.450168,-0.038651,-32.842901,-0.091484,3.750861,-0.091484,-32.842901,-0.290000,0.880000,-19,49,-18.654272,49.038633,-18.654272,49.038633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.861652,15.263286,49.957612,62.427498,0.000000,0.000000,0.000000,0.000000,3.297109,4.108424,5.549647,1.420249,0.178896,0.013779,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.253851,proposed,0,-126.340000,54.885000,-1.192420,6.746765,-0.770000,6.805000,-0.422420,-0.058235,-33.147849,2.104141,3.506902,2.104141,-33.147849,-0.260000,0.710000,-21,39,-20.907517,39.201654,-20.907517,39.201654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.158701,15.278897,55.558556,72.444892,0.000000,0.000000,0.000000,0.000000,3.661027,4.556913,5.540162,1.409307,0.137513,0.013234,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.264005,proposed,0,-126.340000,54.885000,-1.504582,6.742153,-1.110000,6.825000,-0.394582,-0.082847,-32.476963,0.152474,2.897006,0.152474,-32.476963,-0.240000,0.560000,-32,62,-31.603910,61.935066,-31.603910,61.935066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.287950,14.672149,59.493773,75.042435,0.000000,0.000000,0.000000,0.000000,4.018878,4.806778,5.558671,1.420089,0.178642,0.013836,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.273852,proposed,0,-126.340000,54.885000,-1.810810,6.732813,-1.420000,6.815000,-0.390810,-0.082187,-32.293994,-3.994819,3.262944,-3.994819,-32.293994,-0.270000,0.560000,-35,93,-35.058376,92.989594,-35.058376,92.989594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.099538,13.713232,50.649222,61.937358,0.000000,0.000000,0.000000,0.000000,3.680057,4.314370,5.541027,1.409541,0.150737,0.014120,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.284004,proposed,0,-126.340000,54.885000,-2.129625,6.718166,-1.760000,6.775000,-0.369625,-0.056834,-33.391807,-6.251434,4.299767,-6.251434,-33.391807,-0.320000,0.720000,-22,96,-22.039755,96.224000,-22.039755,96.224000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.050935,13.451938,41.596615,52.311382,0.000000,0.000000,0.000000,0.000000,3.131793,3.817976,5.558145,1.419516,0.214189,0.014236,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.293852,proposed,0,-126.340000,54.885000,-2.441440,6.699100,-2.080000,6.735000,-0.361440,-0.035900,-33.452797,-4.909663,4.238777,-4.909663,-33.452797,-0.290000,0.870000,-26,69,-25.622711,68.769362,-25.622711,68.769362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.414956,14.151141,46.946646,57.664223,0.000000,0.000000,0.000000,0.000000,3.113697,4.044874,5.540863,1.409392,0.180066,0.013755,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.304006,proposed,0,-126.340000,54.885000,-2.765020,6.674455,-2.430000,6.725000,-0.335020,-0.050545,-34.428630,-1.982162,3.872840,-1.982162,-34.428630,-0.270000,0.820000,-19,42,-18.644967,42.368653,-18.644967,42.368653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.353676,14.275900,54.012385,68.641407,0.000000,0.000000,0.000000,0.000000,3.582345,4.422857,5.558921,1.426149,0.176990,0.014780,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.313852,proposed,0,-126.340000,54.885000,-3.080338,6.645752,-2.760000,6.725000,-0.320338,-0.079248,-34.916547,-0.274453,3.384923,-0.274453,-34.916547,-0.250000,0.640000,-16,37,-15.816288,37.120445,-15.816288,37.120445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.905491,13.983565,62.468539,78.852267,0.000000,0.000000,0.000000,0.000000,3.991364,4.886046,5.540330,1.408440,0.144541,0.014826,0.500712,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.323852,proposed,0,-126.340000,54.885000,-3.401634,6.611797,-3.130000,6.715000,-0.271634,-0.103203,-34.855558,-1.799193,3.506902,-1.799193,-34.855558,-0.210000,0.480000,-18,58,-18.350030,58.128188,-18.350030,58.128188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.735167,13.070503,67.453040,81.619025,0.000000,0.000000,0.000000,0.000000,4.387543,5.167819,5.530323,1.410350,0.133776,0.012664,0.500389,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.333884,proposed,0,-126.340000,54.885000,-3.724532,6.572919,-3.440000,6.685000,-0.284532,-0.112081,-34.672589,-6.007476,3.201954,-6.007476,-34.672589,-0.180000,0.520000,-28,85,-27.575159,85.157123,-27.575159,85.157123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.430856,12.134183,62.984625,72.516110,0.000000,0.000000,0.000000,0.000000,4.332883,4.887432,5.548376,1.421879,0.192428,0.016008,0.504398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.344007,proposed,0,-126.340000,54.885000,-4.050433,6.528861,-3.790000,6.625000,-0.260433,-0.096139,-34.428630,-8.081122,4.238777,-8.081122,-34.428630,-0.230000,0.680000,-24,86,-23.607505,86.023026,-23.607505,86.023026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.642922,11.553839,52.796130,60.834038,0.000000,0.000000,0.000000,0.000000,3.802358,4.253656,5.557658,1.418954,0.186686,0.014193,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.353852,proposed,0,-126.340000,54.885000,-4.366938,6.481433,-4.130000,6.565000,-0.236938,-0.083567,-35.404464,-7.044299,3.750861,-7.044299,-35.404464,-0.270000,0.800000,-8,64,-7.661664,63.600157,-7.661664,63.600157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.235440,11.910016,52.954623,61.570829,0.000000,0.000000,0.000000,0.000000,3.639906,4.239941,5.540464,1.408943,0.156586,0.013672,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.363851,proposed,0,-126.340000,54.885000,-4.687444,6.428718,-4.490000,6.525000,-0.197444,-0.096282,-36.075350,-4.543725,3.323933,-4.543725,-36.075350,-0.220000,0.750000,-2,41,-1.815732,41.177496,-1.815732,41.177496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.305915,13.034450,63.019981,76.362649,0.000000,0.000000,0.000000,0.000000,4.028445,4.808428,5.540535,1.409493,0.134396,0.013623,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.374006,proposed,0,-126.340000,54.885000,-5.011484,6.370579,-4.860000,6.495000,-0.151484,-0.124421,-35.648422,-3.750861,3.506902,-3.750861,-35.648422,-0.160000,0.590000,-7,42,-7.112031,41.731079,-7.112031,41.731079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.173586,13.213909,73.093108,84.661677,0.000000,0.000000,0.000000,0.000000,4.652552,5.236828,5.556968,1.421963,0.177258,0.014643,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.383851,proposed,0,-126.340000,54.885000,-5.323729,6.309884,-5.190000,6.465000,-0.133729,-0.155116,-34.306651,-4.665705,3.140965,-4.665705,-34.306651,-0.190000,0.500000,-13,52,-13.055396,51.612026,-13.055396,51.612026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.414173,11.427859,73.189493,80.535493,0.000000,0.000000,0.000000,0.000000,4.835539,5.134020,5.539501,1.408783,0.136231,0.012120,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.394012,proposed,0,-126.340000,54.885000,-5.643539,6.242876,-5.530000,6.415000,-0.113539,-0.172124,-32.720922,-7.410237,3.506902,-7.410237,-32.720922,-0.140000,0.510000,-32,69,-31.680025,68.618084,-31.680025,68.618084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.463075,9.793675,67.514291,72.821587,0.000000,0.000000,0.000000,0.000000,4.600475,4.787699,5.598345,1.415585,0.176251,0.014361,0.500273,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.403852,proposed,0,-126.340000,54.885000,-5.950434,6.173859,-5.860000,6.335000,-0.090434,-0.161141,-31.196182,-9.727842,3.323933,-9.727842,-31.196182,-0.220000,0.520000,-34,85,-33.597186,84.874797,-33.597186,84.874797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.324879,8.979326,57.783860,62.870516,0.000000,0.000000,0.000000,0.000000,4.085225,4.279179,5.527753,1.407297,0.139352,0.013033,0.501453,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.413886,proposed,0,-126.340000,54.885000,-6.260044,6.099426,-6.140000,6.255000,-0.120044,-0.155574,-30.342327,-9.422894,3.018985,-9.422894,-30.342327,-0.260000,0.690000,-36,64,-36.419789,64.152472,-36.419789,64.152472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.462923,9.122064,52.702098,59.146291,0.000000,0.000000,0.000000,0.000000,3.705912,4.130342,5.548727,1.451304,0.192187,0.018011,0.500737,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.423851,proposed,0,-126.340000,54.885000,-6.563729,6.021579,-6.440000,6.195000,-0.123729,-0.173421,-30.037379,-6.983309,2.531068,-6.983309,-30.037379,-0.330000,0.710000,-26,36,-26.459253,36.413478,-26.459253,36.413478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.007173,9.081652,59.534561,69.067835,0.000000,0.000000,0.000000,0.000000,3.905914,4.491629,5.552471,1.410651,0.154588,0.013821,0.503195,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.433852,proposed,0,-126.340000,54.885000,-6.864281,5.939646,-6.740000,6.155000,-0.124281,-0.215354,-30.159358,-4.238777,2.897006,-4.238777,-30.159358,-0.230000,0.570000,-32,19,-31.868200,18.674612,-31.868200,18.674612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.465853,8.915390,69.578536,82.716055,0.000000,0.000000,0.000000,0.000000,4.324433,5.125478,5.540960,1.408321,0.131980,0.013099,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.443851,proposed,0,-126.340000,54.885000,-7.160159,5.854041,-7.040000,6.105000,-0.120159,-0.250959,-30.464306,-6.007476,3.079975,-6.007476,-30.464306,-0.250000,0.400000,-22,42,-22.396517,41.886524,-22.396517,41.886524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.698502,8.752525,77.923060,90.076800,0.000000,0.000000,0.000000,0.000000,4.945178,5.627601,5.540497,1.408849,0.134200,0.013109,0.500612,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.454007,proposed,0,-126.340000,54.885000,-7.455454,5.763486,-7.340000,6.025000,-0.115454,-0.261514,-29.610452,-9.788831,2.775027,-9.788831,-29.610452,-0.330000,0.380000,-14,71,-14.313995,71.243728,-14.313995,71.243728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.018600,10.365903,76.447111,89.140410,0.000000,0.000000,0.000000,0.000000,4.930929,5.858061,5.568845,1.719753,0.211404,0.032576,0.502193,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.463851,proposed,0,-126.340000,54.885000,-7.736305,5.672378,-7.630000,5.925000,-0.106305,-0.252622,-29.183525,-13.509197,1.921172,-13.509197,-29.183525,-0.260000,0.520000,-22,86,-21.601171,86.452616,-21.601171,86.452616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.294274,13.970151,76.328482,87.740301,0.000000,0.000000,0.000000,0.000000,5.037320,6.014085,5.545477,1.446084,0.190428,0.016782,0.500299,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.473964,proposed,0,-126.340000,54.885000,-8.018919,5.575521,-7.940000,5.805000,-0.078919,-0.229479,-27.902743,-12.777322,2.226120,-12.777322,-27.902743,-0.230000,0.610000,-29,71,-29.316813,70.889633,-29.316813,70.889633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.082877,16.236329,73.560813,82.204555,0.000000,0.000000,0.000000,0.000000,4.914907,5.699269,5.587367,1.695891,0.231935,0.024459,0.500758,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.483854,proposed,0,-126.340000,54.885000,-8.289132,5.477765,-8.220000,5.715000,-0.069132,-0.237235,-27.353837,-9.605862,2.470079,-9.605862,-27.353837,-0.270000,0.790000,-23,26,-23.078152,24.273829,-23.078152,24.273829,0.000000,1.615804,0.000000,64.000000,0.000000,0.000000,28.079086,16.279312,72.043076,81.441401,0.000000,0.000000,0.000000,0.000000,4.672452,5.330724,5.537043,1.730303,0.235233,0.025530,0.500783,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.493861,proposed,0,-126.340000,54.885000,-8.556034,5.375941,-8.460000,5.655000,-0.096034,-0.279059,-26.865920,-5.214611,2.470079,-5.214611,-26.865920,-0.290000,0.540000,-19,4,-19.206698,3.526395,-19.206698,3.526395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.957746,15.193671,79.608427,93.873962,0.000000,0.000000,0.000000,0.000000,4.810106,5.700971,5.576114,1.459787,0.201406,0.016973,0.502971,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.503855,proposed,0,-126.340000,54.885000,-8.815709,5.271496,-8.720000,5.605000,-0.095709,-0.333504,-26.134045,-6.007476,2.104141,-6.007476,-26.134045,-0.260000,0.290000,-23,25,-23.404430,25.338863,-23.404430,25.338863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.775463,13.972808,84.343390,98.138567,0.000000,0.000000,0.000000,0.000000,5.114620,5.995431,5.554219,1.581280,0.202561,0.015699,0.500321,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.513853,proposed,0,-126.340000,54.885000,-9.068277,5.164431,-8.960000,5.515000,-0.108277,-0.350569,-25.280190,-11.069613,1.799193,-11.069613,-25.280190,-0.250000,0.220000,-30,70,-30.114005,70.458571,-30.114005,70.458571,0.000000,-0.119707,0.000000,64.000000,0.000000,0.000000,38.184375,14.010083,81.814594,92.437312,0.000000,0.000000,0.000000,0.000000,5.183060,5.985495,5.540699,1.425380,0.151969,0.012638,0.500572,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.523888,proposed,0,-126.340000,54.885000,-9.314272,5.054531,-9.200000,5.395000,-0.114272,-0.340469,-23.999408,-15.338885,1.311276,-15.338885,-23.999408,-0.290000,0.440000,-33,85,-33.292256,85.304953,-33.292256,85.304953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.259160,15.250420,75.510875,82.885652,0.000000,0.000000,0.000000,0.000000,5.027587,5.767730,5.540385,1.416747,0.160946,0.012512,0.504502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.533887,proposed,0,-126.340000,54.885000,-9.551596,4.942783,-9.440000,5.245000,-0.111596,-0.302217,-23.084564,-15.582843,1.738204,-15.582843,-23.084564,-0.310000,0.660000,-33,68,-32.656942,68.203776,-32.656942,68.203776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.464921,17.246609,73.936054,82.046509,0.000000,0.000000,0.000000,0.000000,4.941923,5.726198,5.540348,1.408729,0.147132,0.011935,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.544002,proposed,0,-126.340000,54.885000,-9.783561,4.827610,-9.680000,5.135000,-0.103561,-0.307390,-23.755450,-11.984457,1.677214,-11.984457,-23.755450,-0.340000,0.700000,-14,31,-14.267280,31.449841,-14.267280,31.449841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.056207,18.759465,76.019581,85.765071,0.000000,0.000000,0.000000,0.000000,4.879064,5.643687,5.558707,1.417098,0.175694,0.013719,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.553852,proposed,0,-126.340000,54.885000,-10.001317,4.713601,-9.910000,5.055000,-0.091317,-0.341399,-24.060398,-7.227268,1.616224,-7.227268,-24.060398,-0.270000,0.540000,-9,1,-8.689364,0.833904,-8.689364,0.833904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.035103,19.375465,81.949975,96.087124,0.000000,0.000000,0.000000,0.000000,4.937231,5.907303,5.539624,1.448759,0.138841,0.015907,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.563850,proposed,0,-126.340000,54.885000,-10.214009,4.596143,-10.150000,4.985000,-0.064009,-0.388857,-23.755450,-7.166278,1.555235,-7.166278,-23.755450,-0.190000,0.290000,-11,17,-11.143112,16.589177,-11.143112,16.589177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.364645,18.584419,92.347775,102.375119,0.000000,0.000000,0.000000,0.000000,5.665843,6.273482,5.539326,1.410425,0.138014,0.014222,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.573886,proposed,0,-126.340000,54.885000,-10.418829,4.476677,-10.380000,4.895000,-0.038829,-0.418323,-22.352689,-11.557530,1.128308,-11.557530,-22.352689,-0.170000,0.190000,-19,58,-18.509368,58.275781,-18.509368,58.275781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.212787,18.628432,93.544578,98.897259,0.000000,0.000000,0.000000,0.000000,6.004910,6.367145,5.540689,1.411586,0.141272,0.013386,0.503829,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.584005,proposed,0,-126.340000,54.885000,-10.616396,4.354803,-10.600000,4.745000,-0.016396,-0.390197,-20.523001,-17.290552,1.494245,-17.290552,-20.523001,-0.160000,0.350000,-29,93,-29.032448,92.780932,-29.032448,92.780932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.112355,20.558730,87.803391,93.862027,0.000000,0.000000,0.000000,0.000000,5.921026,6.353111,5.630142,1.426088,0.189533,0.014030,0.500292,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.593852,proposed,0,-126.340000,54.885000,-10.799898,4.235000,-10.810000,4.575000,0.010102,-0.340000,-19.669147,-18.510344,1.311276,-18.510344,-19.669147,-0.220000,0.450000,-20,98,-19.662621,98.110459,-19.662621,98.110459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.282365,22.087847,81.777950,88.513426,0.000000,0.000000,0.000000,0.000000,5.635468,6.138782,5.528782,1.408859,0.184701,0.014965,0.500268,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.604007,proposed,0,-126.340000,54.885000,-10.979957,4.110388,-11.000000,4.425000,0.020043,-0.314612,-19.120240,-15.460864,1.433256,-15.460864,-19.120240,-0.230000,0.760000,-12,53,-12.196730,45.057482,-12.196730,45.057482,0.000000,8.052976,0.000000,64.000000,0.000000,0.000000,56.314569,24.758762,85.164259,92.905270,0.000000,0.000000,0.000000,0.000000,5.743152,6.375236,5.579079,1.441681,0.229210,0.014852,0.500510,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.614003,proposed,0,-126.340000,54.885000,-11.148024,3.986823,-11.180000,4.325000,0.031976,-0.338177,-18.937271,-8.386070,1.067318,-8.386070,-18.937271,-0.200000,0.730000,-5,8,-5.067766,-15.388111,-5.067766,-15.388111,0.000000,23.498569,0.000000,64.000000,0.000000,0.000000,55.482935,25.235373,96.004862,102.444671,0.000000,0.000000,0.000000,0.000000,6.185957,6.478225,5.556127,1.415803,0.177251,0.014056,0.500527,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.624007,proposed,0,-126.340000,54.885000,-11.307024,3.862439,-11.360000,4.265000,0.052976,-0.402561,-18.693313,-5.641538,1.189297,-5.641538,-18.693313,-0.150000,0.410000,-1,-16,-1.089211,-16.038546,-1.089211,-16.038546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.251096,22.979753,102.364280,107.417222,0.000000,0.000000,0.000000,0.000000,6.495706,6.618234,5.556579,1.415646,0.172589,0.013321,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.633887,proposed,0,-126.340000,54.885000,-11.454982,3.739039,-11.510000,4.185000,0.055018,-0.445961,-16.070760,-9.117946,0.457422,-9.117946,-16.070760,-0.120000,0.130000,-19,29,-19.496984,32.985589,-19.496984,32.985589,0.000000,-4.024135,0.000000,64.000000,0.000000,0.000000,53.636386,21.336382,108.359223,113.070413,0.000000,0.000000,0.000000,0.000000,6.969769,7.054391,5.539131,1.409503,0.142924,0.017402,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.644004,proposed,0,-126.340000,54.885000,-11.597122,3.612261,-11.650000,4.055000,0.052878,-0.442739,-13.509197,-16.863625,0.701380,-16.863625,-13.509197,-0.120000,0.140000,-38,74,-37.672849,97.274116,-37.672849,97.274116,0.000000,-23.312662,0.000000,64.000000,0.000000,0.000000,55.354172,21.170138,105.742490,109.067345,0.000000,0.000000,0.000000,0.000000,7.158958,7.252611,5.555124,1.414201,0.201427,0.013277,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.653879,proposed,0,-126.340000,54.885000,-11.726708,3.488267,-11.780000,3.865000,0.053292,-0.376733,-11.252582,-23.450502,-0.030495,-23.450502,-11.252582,-0.210000,0.390000,-41,107,-40.559080,106.732819,-40.559080,106.732819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.425186,22.502101,99.466274,107.465802,0.000000,0.000000,0.000000,0.000000,6.909657,7.309830,5.539327,1.406026,0.173361,0.014097,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.664008,proposed,0,-126.340000,54.885000,-11.850264,3.360965,-11.890000,3.635000,0.039736,-0.274035,-10.764665,-24.853263,0.152474,-24.853263,-10.764665,-0.330000,0.730000,-22,106,-22.088501,106.491121,-22.088501,106.491121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.458457,25.781255,99.946983,112.009010,0.000000,0.000000,0.000000,0.000000,6.933859,7.746780,5.661440,1.426912,0.288348,0.018173,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.673896,proposed,0,-126.340000,54.885000,-11.961758,3.236733,-12.000000,3.435000,0.038242,-0.198267,-11.923467,-19.791126,0.213464,-19.791126,-11.923467,-0.320000,0.930000,-1,70,-0.509828,69.906370,-0.509828,69.906370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.254712,31.602861,105.308724,124.047162,0.000000,0.000000,0.000000,0.000000,6.989557,8.363890,5.554546,1.433689,0.274502,0.017505,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.683858,proposed,0,-126.340000,54.885000,-12.065045,3.111736,-12.120000,3.285000,0.054955,-0.173264,-11.679509,-12.350394,-0.091484,-12.350394,-11.679509,-0.210000,0.840000,-1,25,-0.629479,15.944095,-0.629479,15.944095,0.000000,8.962276,0.000000,64.000000,0.000000,0.000000,39.041363,36.343600,109.318381,132.224618,0.000000,0.000000,0.000000,0.000000,7.035450,8.450293,5.546622,1.416552,0.172241,0.013705,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.694001,proposed,0,-126.340000,54.885000,-12.160967,2.984767,-12.230000,3.205000,0.069033,-0.220233,-11.313571,-6.922320,0.274453,-6.922320,-11.313571,-0.110000,0.550000,-4,-7,-4.076741,-7.305391,-4.076741,-7.305391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.112075,34.798232,116.816205,130.438828,0.000000,0.000000,0.000000,0.000000,7.540580,8.100779,5.556784,1.416201,0.175004,0.012998,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.704001,proposed,0,-126.340000,54.885000,-12.246494,2.860033,-12.320000,3.125000,0.073506,-0.264967,-8.812998,-8.325081,0.274453,-8.325081,-8.812998,-0.090000,0.240000,-20,29,-20.407955,29.196879,-20.407955,29.196879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.278994,30.118655,120.013860,125.714334,0.000000,0.000000,0.000000,0.000000,7.808812,7.854479,5.680937,1.414998,0.175070,0.014654,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.714005,proposed,0,-126.340000,54.885000,-12.323206,2.735791,-12.390000,2.995000,0.066794,-0.259209,-6.373413,-14.972947,-0.274453,-14.972947,-6.373413,-0.100000,0.240000,-37,74,-37.300263,87.785196,-37.300263,87.785196,0.000000,-13.588316,0.000000,64.000000,0.000000,0.000000,38.694082,25.955615,113.216082,114.284243,0.000000,0.000000,0.000000,0.000000,7.701494,7.585536,5.556104,1.415160,0.189202,0.015063,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.724001,proposed,0,-126.340000,54.885000,-12.391148,2.612311,-12.440000,2.815000,0.048852,-0.202689,-4.909663,-21.010918,-0.457422,-21.010918,-4.909663,-0.210000,0.480000,-34,107,-33.709319,106.610505,-33.709319,106.610505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.279969,23.975531,103.300556,109.764938,0.000000,0.000000,0.000000,0.000000,7.156017,7.435811,5.556817,1.415759,0.213309,0.013560,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.734004,proposed,0,-126.340000,54.885000,-12.450569,2.489531,-12.480000,2.595000,0.029431,-0.105469,-3.750861,-22.901596,-0.579401,-22.901596,-3.750861,-0.300000,0.750000,-27,106,-26.638678,106.458172,-26.638678,106.458172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.625436,25.423594,100.017101,112.628346,0.000000,0.000000,0.000000,0.000000,6.855036,7.742996,5.555796,1.415522,0.261036,0.014006,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.744001,proposed,0,-126.340000,54.885000,-12.501577,2.367681,-12.520000,2.405000,0.018423,-0.037319,-4.604715,-18.205396,-0.762370,-18.205396,-4.604715,-0.300000,0.910000,-10,77,-10.300460,77.309508,-10.300460,77.309508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.651799,28.659711,99.739712,116.123427,0.000000,0.000000,0.000000,0.000000,6.678108,7.837749,5.651381,1.414676,0.248730,0.015691,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.754004,proposed,0,-126.340000,54.885000,-12.544407,2.246735,-12.570000,2.265000,0.025593,-0.018265,-4.787684,-11.252582,-0.091484,-11.252582,-4.787684,-0.220000,0.870000,-6,32,-6.388389,24.030545,-6.388389,24.030545,0.000000,8.278963,0.000000,64.000000,0.000000,0.000000,30.892563,31.627101,100.936631,121.196920,0.000000,0.000000,0.000000,0.000000,6.593974,7.817842,5.556669,1.416243,0.188233,0.013294,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.764001,proposed,0,-126.340000,54.885000,-12.579216,2.126908,-12.610000,2.185000,0.030784,-0.058092,-4.116798,-6.434403,-0.457422,-6.434403,-4.116798,-0.150000,0.610000,-11,4,-10.617983,4.238986,-10.617983,4.238986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.447510,30.169617,104.651139,119.720786,0.000000,0.000000,0.000000,0.000000,6.810652,7.452983,5.555877,1.417694,0.175243,0.013339,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.774003,proposed,0,-126.340000,54.885000,-12.606258,2.008148,-12.640000,2.115000,0.033742,-0.106852,-2.348100,-7.105289,-0.152474,-7.105289,-2.348100,-0.130000,0.310000,-22,34,-21.518663,34.376402,-21.518663,34.376402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.624866,25.453045,107.966837,114.642215,0.000000,0.000000,0.000000,0.000000,7.138137,7.203915,5.675262,1.415990,0.175198,0.016218,0.500430,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.784002,proposed,0,-126.340000,54.885000,-12.625734,1.890643,-12.650000,2.005000,0.024266,-0.114357,-0.701380,-12.960290,-0.335443,-12.960290,-0.701380,-0.150000,0.260000,-31,79,-30.715382,90.296522,-30.715382,90.296522,0.000000,-10.920120,0.000000,64.000000,0.000000,0.000000,27.748077,20.947798,102.510032,104.734804,0.000000,0.000000,0.000000,0.000000,7.060850,6.888921,5.555625,1.417368,0.187864,0.013294,0.500503,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.794005,proposed,0,-126.340000,54.885000,-12.637901,1.774342,-12.640000,1.845000,0.002099,-0.070658,0.640391,-18.754303,-0.457422,-18.754303,0.640391,-0.230000,0.490000,-30,107,-30.479152,106.977992,-30.479152,106.977992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.446382,18.921727,95.218190,102.857293,0.000000,0.000000,0.000000,0.000000,6.713244,6.942501,5.555327,1.415373,0.211194,0.013215,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.803859,proposed,0,-126.340000,54.885000,-12.642974,1.661081,-12.630000,1.675000,-0.012974,-0.013919,1.433256,-18.754303,-0.823360,-18.754303,1.433256,-0.270000,0.770000,-27,106,-27.180642,105.954837,-27.180642,105.954837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.599894,19.334761,92.251296,102.792933,0.000000,0.000000,0.000000,0.000000,6.496502,7.145776,5.546019,2.359032,0.363185,0.037404,0.503293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.813856,proposed,0,-126.340000,54.885000,-12.641369,1.547531,-12.620000,1.525000,-0.021369,0.022531,0.213464,-13.265238,-0.335443,-13.265238,0.213464,-0.280000,0.930000,-7,61,-7.489434,50.111462,-7.489434,50.111462,0.000000,10.843375,0.000000,64.000000,0.000000,0.000000,21.220444,20.675173,90.782908,103.179884,0.000000,0.000000,0.000000,0.000000,6.290884,7.049149,5.551642,1.476215,0.332900,0.020895,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.823881,proposed,0,-126.340000,54.885000,-12.633200,1.435080,-12.620000,1.445000,-0.013200,-0.009920,-0.091484,-5.336590,0.274453,-5.336590,-0.091484,-0.210000,0.810000,-1,16,-1.424096,-8.175337,-1.424096,-8.175337,0.000000,24.130174,0.000000,64.000000,0.000000,0.000000,14.519740,21.884280,93.191854,111.078750,0.000000,0.000000,0.000000,0.000000,6.209425,7.098640,5.561694,1.725712,0.224148,0.033437,0.500598,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.833855,proposed,0,-126.340000,54.885000,-12.618832,1.324644,-12.610000,1.415000,-0.008832,-0.090356,0.213464,-1.982162,-0.335443,-1.982162,0.213464,-0.130000,0.500000,-5,-15,-4.873132,-14.583707,-4.873132,-14.583707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.590758,19.904388,98.203787,111.687179,0.000000,0.000000,0.000000,0.000000,6.515186,6.973767,5.547636,1.457669,0.189118,0.020629,0.500409,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.843854,proposed,0,-126.340000,54.885000,-12.598464,1.215401,-12.600000,1.385000,0.001536,-0.169599,1.616224,-3.933829,-0.640391,-3.933829,1.616224,-0.090000,0.180000,-16,25,-15.769693,24.700054,-15.769693,24.700054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.605066,16.264612,105.486504,112.592113,0.000000,0.000000,0.000000,0.000000,7.087213,7.120580,5.571997,1.644537,0.212495,0.019186,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.853854,proposed,0,-126.340000,54.885000,-12.572412,1.107632,-12.570000,1.295000,-0.002412,-0.187368,3.079975,-11.740498,-0.335443,-11.740498,3.079975,-0.100000,0.120000,-26,70,-26.029995,96.452126,-26.029995,96.452126,0.000000,-26.752072,0.000000,64.000000,0.000000,0.000000,5.424890,13.332502,103.412282,106.244755,0.000000,0.000000,0.000000,0.000000,7.230118,7.071393,5.545585,1.718761,0.244141,0.027619,0.500796,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.863881,proposed,0,-126.340000,54.885000,-12.540880,1.001076,-12.530000,1.145000,-0.010880,-0.143924,3.872840,-19.059251,-0.518412,-19.059251,3.872840,-0.160000,0.350000,-24,107,-24.074423,106.759261,-24.074423,106.759261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.161587,13.267618,99.409578,106.968774,0.000000,0.000000,0.000000,0.000000,7.120041,7.342005,5.536385,1.437062,0.188595,0.014034,0.500330,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.873937,proposed,0,-126.340000,54.885000,-12.504122,0.895734,-12.490000,0.955000,-0.014122,-0.059266,3.994819,-20.096074,-0.579401,-20.096074,3.994819,-0.210000,0.680000,-14,107,-14.015134,106.562074,-14.015134,106.562074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.681241,16.131122,97.991934,110.675309,0.000000,0.000000,0.000000,0.000000,7.073199,7.815192,5.538303,1.425409,0.433605,0.014792,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.883889,proposed,0,-126.340000,54.885000,-12.462975,0.792959,-12.450000,0.795000,-0.012975,-0.002041,2.531068,-14.546020,-0.335443,-14.546020,2.531068,-0.200000,0.900000,6,68,5.777076,68.064181,5.777076,68.064181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.615374,21.305573,98.871073,117.100637,0.000000,0.000000,0.000000,0.000000,7.018673,8.050144,5.537598,1.422733,0.208461,0.013972,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.893883,proposed,0,-126.340000,54.885000,-12.417188,0.691233,-12.430000,0.705000,0.012812,-0.013767,1.738204,-6.495393,-0.274453,-6.495393,1.738204,-0.110000,0.830000,14,23,13.956356,4.555853,13.956356,4.555853,0.000000,18.508328,0.000000,64.000000,0.000000,0.000000,-16.312784,26.589510,101.085897,124.733225,0.000000,0.000000,0.000000,0.000000,6.953079,8.107446,5.539451,1.409572,0.150711,0.013639,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.904007,proposed,0,-126.340000,54.885000,-12.366545,0.589671,-12.400000,0.665000,0.033455,-0.075329,1.799193,-1.494245,0.030495,-1.494245,1.799193,-0.050000,0.530000,16,-16,16.077460,-16.046869,16.077460,-16.046869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.726223,28.024157,105.830104,125.922138,0.000000,0.000000,0.000000,0.000000,7.182576,7.971040,5.557186,1.523534,0.172889,0.013896,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.914005,proposed,0,-126.340000,54.885000,-12.312631,0.490815,-12.370000,0.645000,0.057369,-0.154185,3.140965,-3.567892,0.152474,-3.567892,3.140965,-0.030000,0.190000,9,24,8.741100,24.451561,8.741100,24.451561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.789491,26.888966,113.434732,128.456020,0.000000,0.000000,0.000000,0.000000,7.689630,8.148585,5.557854,1.416852,0.174292,0.013897,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.924007,proposed,0,-126.340000,54.885000,-12.255113,0.393317,-12.340000,0.565000,0.084887,-0.171683,3.994819,-11.496540,-0.518412,-11.496540,3.994819,0.000000,0.120000,0,69,-0.009184,98.034383,-0.009184,98.034383,0.000000,-28.582821,0.000000,64.000000,0.000000,0.000000,-29.780396,24.056447,109.865375,113.058192,0.000000,0.000000,0.000000,0.000000,7.797578,7.763406,5.557925,1.417863,0.198847,0.014205,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.934006,proposed,0,-126.340000,54.885000,-12.194331,0.297210,-12.280000,0.425000,0.085669,-0.127790,5.458569,-17.595500,-0.518412,-17.595500,5.458569,0.000000,0.350000,-12,107,-12.295298,106.545554,-12.295298,106.545554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.275565,23.372472,105.305047,110.985835,0.000000,0.000000,0.000000,0.000000,7.641720,7.870892,5.557351,1.415753,0.204505,0.014326,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.943890,proposed,0,-126.340000,54.885000,-12.131313,0.203506,-12.220000,0.255000,0.088687,-0.051494,6.861330,-18.449355,-0.396432,-18.449355,6.861330,-0.010000,0.690000,-21,107,-21.450211,106.536072,-21.450211,106.536072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.715781,24.075248,99.645648,111.164057,0.000000,0.000000,0.000000,0.000000,7.400719,7.911371,5.540272,1.411008,0.259844,0.013784,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.954010,proposed,0,-126.340000,54.885000,-12.064051,0.108837,-12.150000,0.105000,0.085949,0.003837,6.556382,-13.021280,-0.335443,-13.021280,6.556382,-0.040000,0.850000,-11,64,-10.968414,63.889604,-10.968414,63.889604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.915189,25.961889,95.271136,110.116373,0.000000,0.000000,0.000000,0.000000,7.106954,7.743916,5.558641,1.416253,0.313397,0.013689,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.963896,proposed,0,-126.340000,54.885000,-11.995951,0.017553,-12.080000,0.015000,0.084049,0.002553,6.129455,-6.007476,0.274453,-6.007476,6.129455,-0.060000,0.770000,3,19,2.856946,11.301663,2.856946,11.301663,0.000000,7.587941,0.000000,64.000000,0.000000,0.000000,-44.817975,28.601415,96.118801,119.110234,0.000000,0.000000,0.000000,0.000000,6.903694,7.872158,5.548113,1.418032,0.175636,0.014904,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.973882,proposed,0,-126.340000,54.885000,-11.925028,-0.073526,-12.010000,-0.015000,0.084972,-0.058526,5.946486,-1.982162,0.030495,-1.982162,5.946486,-0.060000,0.500000,12,-4,11.703072,-3.791408,11.703072,-3.791408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.436904,28.994438,94.742551,119.348169,0.000000,0.000000,0.000000,0.000000,6.546460,7.612572,5.539988,1.411287,0.142409,0.016146,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.984008,proposed,0,-126.340000,54.885000,-11.851203,-0.164780,-11.950000,-0.055000,0.098797,-0.109780,6.068465,-4.848673,-0.152474,-4.848673,6.068465,-0.040000,0.210000,13,41,13.210527,41.843143,13.210527,41.843143,0.000000,-0.634550,0.000000,64.000000,0.000000,0.000000,-60.727344,27.938416,94.734162,116.430500,0.000000,0.000000,0.000000,0.000000,6.573175,7.528484,5.556752,1.423904,0.172122,0.014837,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.994012,proposed,0,-126.340000,54.885000,-11.776626,-0.253942,-11.870000,-0.145000,0.093374,-0.108942,6.800341,-12.472374,-0.396432,-12.472374,6.800341,-0.010000,0.210000,3,86,2.919621,107.025545,2.919621,107.025545,0.000000,-20.816952,0.000000,64.000000,0.000000,0.000000,-65.605941,26.163589,88.636172,101.960946,0.000000,0.000000,0.000000,0.000000,6.379914,7.172236,5.557746,1.416371,0.224153,0.013850,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.004009,proposed,0,-126.340000,54.885000,-11.700740,-0.342108,-11.800000,-0.285000,0.099260,-0.057108,7.227268,-16.558677,0.152474,-16.558677,7.227268,0.000000,0.510000,-2,107,-2.127752,107.198723,-2.127752,107.198723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.224746,24.112594,85.403405,98.708222,0.000000,0.000000,0.000000,0.000000,6.339251,7.040857,5.556909,1.426373,0.222511,0.014030,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.014009,proposed,0,-126.340000,54.885000,-11.623696,-0.429468,-11.720000,-0.445000,0.096304,0.015532,8.020133,-15.826802,-0.274453,-15.826802,8.020133,0.000000,0.890000,-8,88,-8.227800,88.424729,-8.227800,88.424729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.347577,23.011529,81.314053,97.493720,0.000000,0.000000,0.000000,0.000000,6.157296,6.914707,5.557369,1.426196,0.302013,0.014109,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.024005,proposed,0,-126.340000,54.885000,-11.545786,-0.516033,-11.640000,-0.565000,0.094214,0.048967,7.959143,-9.910810,0.030495,-9.910810,7.959143,-0.010000,0.850000,-3,46,-3.164432,45.747332,-3.164432,45.747332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.772054,23.072691,77.030125,90.576351,0.000000,0.000000,0.000000,0.000000,5.575334,6.348094,5.555799,1.417935,0.198094,0.012789,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.034002,proposed,0,-126.340000,54.885000,-11.467185,-0.601941,-11.560000,-0.645000,0.092815,0.043059,8.020133,-5.275601,0.335443,-5.275601,8.020133,-0.030000,0.770000,3,13,2.720859,12.827351,2.720859,12.827351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.764710,23.157275,76.726151,91.748600,0.000000,0.000000,0.000000,0.000000,5.135332,6.022551,5.557065,1.415876,0.175243,0.013501,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.043962,proposed,0,-126.340000,54.885000,-11.388406,-0.686952,-11.470000,-0.695000,0.081594,0.008048,8.325081,-4.604715,-0.396432,-4.604715,8.325081,-0.040000,0.390000,3,38,3.491407,38.002641,3.491407,38.002641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.835446,22.700331,79.093581,96.592008,0.000000,0.000000,0.000000,0.000000,5.223360,6.253829,5.556509,1.416660,0.174232,0.014990,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.053894,proposed,0,-126.340000,54.885000,-11.309560,-0.771256,-11.390000,-0.765000,0.080440,-0.006256,8.995966,-9.178935,-0.396432,-9.178935,8.995966,-0.020000,0.320000,-5,82,-4.685570,82.311499,-4.685570,82.311499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.231343,21.283616,71.878363,84.615002,0.000000,0.000000,0.000000,0.000000,4.973118,5.984660,5.539873,1.407964,0.152982,0.015156,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.063881,proposed,0,-126.340000,54.885000,-11.230181,-0.855632,-11.290000,-0.875000,0.059819,0.019368,8.934977,-12.960290,0.274453,-12.960290,8.934977,-0.020000,0.600000,-8,93,-7.579812,93.202328,-7.579812,93.202328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.258565,17.755278,70.640674,84.231860,0.000000,0.000000,0.000000,0.000000,4.972604,5.806843,5.537827,1.417136,0.165959,0.017188,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.074038,proposed,0,-126.340000,54.885000,-11.149518,-0.941145,-11.200000,-1.005000,0.050482,0.063855,9.361904,-13.326228,-0.030495,-13.326228,9.361904,-0.040000,0.720000,-9,90,-9.187819,90.299695,-9.187819,90.299695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.147680,15.221345,72.994834,83.277535,0.000000,0.000000,0.000000,0.000000,4.766225,5.679605,5.557550,1.420202,0.247066,0.014438,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.083853,proposed,0,-126.340000,54.885000,-11.071790,-1.023584,-11.110000,-1.105000,0.038210,0.081416,8.691018,-9.056956,0.152474,-9.056956,8.691018,-0.050000,0.780000,-2,52,-1.985596,51.853101,-1.985596,51.853101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.262530,12.984121,67.746884,74.570581,0.000000,0.000000,0.000000,0.000000,4.205473,5.078520,5.539220,1.409676,0.164721,0.014511,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.094002,proposed,0,-126.340000,54.885000,-10.991777,-1.108739,-11.020000,-1.165000,0.028223,0.056261,8.203101,-4.848673,-0.152474,-4.848673,8.203101,-0.060000,0.670000,5,23,4.742443,23.435391,4.742443,23.435391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.336994,12.310423,67.056562,73.196988,0.000000,0.000000,0.000000,0.000000,4.167720,4.859821,5.556209,1.416052,0.175944,0.012230,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.104005,proposed,0,-126.340000,54.885000,-10.913416,-1.192661,-10.920000,-1.205000,0.006584,0.012339,8.020133,-4.360757,-0.396432,-4.360757,8.020133,-0.050000,0.450000,4,34,3.893120,34.133198,3.893120,34.133198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.942644,12.196071,67.423857,77.068440,0.000000,0.000000,0.000000,0.000000,4.213939,5.018504,5.556667,1.417066,0.173332,0.013220,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.114000,proposed,0,-126.340000,54.885000,-10.835711,-1.276626,-10.840000,-1.265000,0.004289,-0.011626,7.715185,-8.691018,0.091484,-8.691018,7.715185,-0.040000,0.350000,3,77,3.216291,76.885178,3.216291,76.885178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.324515,11.567314,61.272194,68.904184,0.000000,0.000000,0.000000,0.000000,3.864384,4.854614,5.556042,1.423436,0.173557,0.014561,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.123852,proposed,0,-126.340000,54.885000,-10.759812,-1.359573,-10.760000,-1.365000,0.000188,0.005427,7.715185,-11.862478,0.030495,-11.862478,7.715185,-0.030000,0.470000,0,96,-0.334782,95.783579,-0.334782,95.783579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.380597,8.871094,62.011761,71.278761,0.000000,0.000000,0.000000,0.000000,4.035532,4.901635,5.538848,1.411954,0.167672,0.013964,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.133880,proposed,0,-126.340000,54.885000,-10.683341,-1.444294,-10.680000,-1.475000,-0.003341,0.030706,7.776174,-11.923467,-0.274453,-11.923467,7.776174,-0.030000,0.740000,-2,75,-2.409736,75.386236,-2.409736,75.386236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.809064,4.760992,63.486322,75.423716,0.000000,0.000000,0.000000,0.000000,4.146391,4.732525,5.539667,1.411151,0.175201,0.014338,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.144038,proposed,0,-126.340000,54.885000,-10.606759,-1.530505,-10.600000,-1.575000,-0.006759,0.044495,7.105289,-9.117946,0.152474,-9.117946,7.105289,-0.030000,0.800000,3,48,3.452857,47.545925,3.452857,47.545925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.006781,1.738616,58.931459,65.180109,0.000000,0.000000,0.000000,0.000000,3.663696,4.254704,5.556621,1.435904,0.174514,0.013603,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.154005,proposed,0,-126.340000,54.885000,-10.532529,-1.615582,-10.530000,-1.645000,-0.002529,0.029418,6.495393,-6.739351,0.152474,-6.739351,6.495393,-0.030000,0.620000,10,42,10.048259,41.554910,10.048259,41.554910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.898036,0.772612,57.392158,59.116048,0.000000,0.000000,0.000000,0.000000,3.625414,4.004558,5.557075,1.422028,0.172239,0.013340,0.500650,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.163868,proposed,0,-126.340000,54.885000,-10.460014,-1.700322,-10.460000,-1.715000,-0.000014,0.014678,6.800341,-6.922320,0.213464,-6.922320,6.800341,-0.010000,0.500000,5,52,4.707733,51.580513,4.707733,51.580513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.716536,0.626111,55.386994,58.442572,0.000000,0.000000,0.000000,0.000000,3.515443,4.039975,5.576865,1.514674,0.196195,0.019260,0.500494,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.173854,proposed,0,-126.340000,54.885000,-10.387565,-1.786776,-10.390000,-1.795000,0.002435,0.008224,7.410237,-9.422894,-0.091484,-9.422894,7.410237,0.020000,0.490000,-7,72,-6.729678,72.115752,-6.729678,72.115752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.911984,-0.582522,49.537170,53.770684,0.000000,0.000000,0.000000,0.000000,3.287835,3.766305,5.550791,2.365011,0.246131,0.038512,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.183852,proposed,0,-126.340000,54.885000,-10.316032,-1.874068,-10.310000,-1.895000,-0.006032,0.020932,7.654195,-11.801488,0.030495,-11.801488,7.654195,-0.010000,0.560000,-9,87,-9.358391,87.242982,-9.358391,87.242982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.116411,-3.715476,47.053694,56.878059,0.000000,0.000000,0.000000,0.000000,3.252045,3.558157,5.551129,1.457781,0.201841,0.017027,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.193854,proposed,0,-126.340000,54.885000,-10.245478,-1.962210,-10.230000,-2.005000,-0.015478,0.042790,6.739351,-11.252582,0.579401,-11.252582,6.739351,-0.020000,0.700000,-3,73,-2.646244,72.963400,-2.646244,72.963400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.990873,-7.554499,50.044268,61.247286,0.000000,0.000000,0.000000,0.000000,3.303006,3.839587,6.136872,1.646722,0.232004,0.026392,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008552,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.203855,proposed,0,-126.340000,54.885000,-10.175923,-2.051240,-10.170000,-2.105000,-0.005923,0.053760,6.312424,-8.873987,-0.152474,-8.873987,6.312424,-0.050000,0.730000,7,51,6.597844,50.964902,6.597844,50.964902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.972272,-10.115035,53.023628,59.030415,0.000000,0.000000,0.000000,0.000000,3.567417,3.933549,5.548614,1.489341,0.189056,0.018271,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.213860,proposed,0,-126.340000,54.885000,-10.107317,-2.141267,-10.100000,-2.175000,-0.007317,0.033733,6.251434,-6.617372,0.091484,-6.617372,6.251434,-0.050000,0.620000,8,39,8.322375,38.802374,8.322375,38.802374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.290891,-10.651607,54.696112,56.614462,0.000000,0.000000,0.000000,0.000000,3.768970,3.929616,5.551549,1.446405,0.182874,0.014071,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.223851,proposed,0,-126.340000,54.885000,-10.039738,-2.232205,-10.030000,-2.245000,-0.009738,0.012795,5.519559,-7.410237,0.091484,-7.410237,5.519559,-0.020000,0.490000,10,54,9.935280,53.665022,9.935280,53.665022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.941683,-10.728466,52.332602,55.323336,0.000000,0.000000,0.000000,0.000000,3.615844,3.807994,5.538322,1.426943,0.144441,0.012780,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.233880,proposed,0,-126.340000,54.885000,-9.972798,-2.324587,-9.970000,-2.335000,-0.002798,0.010413,5.885497,-8.691018,0.274453,-8.691018,5.885497,0.000000,0.470000,3,65,3.375607,65.310397,3.375607,65.310397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.974785,-11.325068,49.027510,55.566455,0.000000,0.000000,0.000000,0.000000,3.396671,3.651238,5.539577,1.420552,0.141992,0.012493,0.500375,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.243887,proposed,0,-126.340000,54.885000,-9.906846,-2.417914,-9.900000,-2.435000,-0.006846,0.017086,6.373413,-11.130602,0.518412,-11.130602,6.373413,-0.010000,0.550000,-3,78,-2.907201,78.225952,-2.907201,78.225952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.261883,-13.193053,45.236733,55.337908,0.000000,0.000000,0.000000,0.000000,3.149253,3.536766,5.539037,1.407748,0.143206,0.012946,0.500458,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.253922,proposed,0,-126.340000,54.885000,-9.841475,-2.512719,-9.830000,-2.535000,-0.011475,0.022281,6.739351,-11.069613,-0.213464,-11.069613,6.739351,0.000000,0.640000,-10,70,-9.943067,70.203172,-9.943067,70.203172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.223928,-16.567610,44.054055,57.411803,0.000000,0.000000,0.000000,0.000000,3.115631,3.615786,5.561883,1.430301,0.182240,0.015480,0.500257,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.264007,proposed,0,-126.340000,54.885000,-9.776490,-2.609247,-9.760000,-2.625000,-0.016490,0.015753,7.105289,-8.630029,0.091484,-8.630029,7.105289,0.050000,0.630000,-21,50,-20.890750,49.985191,-20.890750,49.985191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.933965,-20.319889,41.164193,54.152425,0.000000,0.000000,0.000000,0.000000,2.899978,3.507984,5.558616,1.419521,0.177905,0.013656,0.500489,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.273881,proposed,0,-126.340000,54.885000,-9.713459,-2.705026,-9.690000,-2.695000,-0.023459,-0.010026,7.105289,-6.373413,-0.091484,-6.373413,7.105289,-0.090000,0.590000,-5,32,-4.834179,31.963625,-4.834179,31.963625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.624278,-23.820816,38.622440,51.424698,0.000000,0.000000,0.000000,0.000000,2.866085,3.429190,5.539962,1.407339,0.142776,0.016412,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.284012,proposed,0,-126.340000,54.885000,-9.649317,-2.804616,-9.620000,-2.755000,-0.029317,-0.049616,6.007476,-5.580549,-0.213464,-5.580549,6.007476,-0.080000,0.430000,4,35,4.170979,34.668520,4.170979,34.668520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.178525,-23.762168,49.729756,56.685836,0.000000,0.000000,0.000000,0.000000,3.762733,3.977278,5.558817,1.417385,0.175996,0.013847,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.293857,proposed,0,-126.340000,54.885000,-9.587389,-2.902720,-9.550000,-2.825000,-0.037389,-0.077720,5.885497,-7.898153,0.030495,-7.898153,5.885497,-0.110000,0.360000,8,56,8.169666,55.916143,8.169666,55.916143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.501513,-22.336713,52.960832,60.292050,0.000000,0.000000,0.000000,0.000000,3.970167,4.067590,5.540085,1.409887,0.140197,0.016513,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.304022,proposed,0,-126.340000,54.885000,-9.523765,-3.005385,-9.490000,-2.925000,-0.033765,-0.080385,6.068465,-11.618519,-0.091484,-11.618519,6.068465,-0.070000,0.420000,0,80,0.336234,79.554726,0.336234,79.554726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.657095,-21.129620,53.070291,63.479574,0.000000,0.000000,0.000000,0.000000,3.867157,4.075779,5.567538,1.526067,0.179027,0.015873,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.314002,proposed,0,-126.340000,54.885000,-9.461493,-3.107560,-9.420000,-3.025000,-0.041493,-0.082560,6.190445,-11.435550,0.213464,-11.435550,6.190445,-0.040000,0.560000,-7,65,-7.071977,64.844037,-7.071977,64.844037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.995449,-22.388808,48.500745,65.704436,0.000000,0.000000,0.000000,0.000000,3.429064,4.027457,5.557973,1.417399,0.179170,0.015209,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.324004,proposed,0,-126.340000,54.885000,-9.399168,-3.211319,-9.360000,-3.125000,-0.039168,-0.086319,6.190445,-11.435550,0.518412,-8.020133,6.861330,-0.050000,0.620000,-7,57,-6.960666,57.288037,-6.960666,57.288037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.994360,-24.101890,44.194285,59.212878,0.000000,0.000000,0.000000,0.000000,3.126869,3.779773,5.556959,1.422212,0.179472,0.014132,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.334005,proposed,0,-126.340000,54.885000,-9.336811,-3.316424,-9.290000,-3.195000,-0.046811,-0.121424,6.861330,-8.020133,0.091484,-5.885497,6.007476,-0.050000,0.660000,-12,21,-12.317119,21.008139,-12.317119,21.008139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.005501,-25.456893,41.714704,53.568127,0.000000,0.000000,0.000000,0.000000,3.061341,3.565968,5.557630,1.488181,0.227419,0.019741,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.343896,proposed,0,-126.340000,54.885000,-9.274972,-3.421711,-9.230000,-3.245000,-0.044972,-0.176711,5.946486,-3.445913,0.335443,-3.445913,5.946486,-0.080000,0.420000,1,-2,1.211879,-1.831978,1.211879,-1.831978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.543499,-26.226932,44.685396,57.417161,0.000000,0.000000,0.000000,0.000000,3.350336,4.012036,5.559195,1.746136,0.226300,0.028729,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.353855,proposed,0,-126.340000,54.885000,-9.212429,-3.529021,-9.170000,-3.295000,-0.042429,-0.234021,6.007476,-6.556382,0.152474,-6.556382,6.007476,-0.080000,0.160000,2,39,2.159069,39.166279,2.159069,39.166279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.758691,-23.667342,61.068583,72.777765,0.000000,0.000000,0.000000,0.000000,4.337903,4.850245,5.555106,1.680224,0.251652,0.051674,0.501303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.363861,proposed,0,-126.340000,54.885000,-9.149171,-3.638140,-9.100000,-3.395000,-0.049171,-0.243140,5.885497,-12.838311,-0.274453,-12.838311,5.885497,-0.070000,0.200000,0,84,0.219180,86.071414,0.219180,86.071414,0.000000,-1.905135,0.000000,64.000000,0.000000,0.000000,-61.804746,-21.971685,66.538526,83.191587,0.000000,0.000000,0.000000,0.000000,4.401128,5.194601,5.567472,1.716632,0.250783,0.033667,0.501419,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.373858,proposed,0,-126.340000,54.885000,-9.085425,-3.748429,-9.030000,-3.535000,-0.055425,-0.213429,6.495393,-15.826802,-0.701380,-15.826802,6.495393,-0.070000,0.450000,-6,91,-6.351152,90.629567,-6.351152,90.629567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.812146,-21.549739,73.128717,95.424863,0.000000,0.000000,0.000000,0.000000,5.009910,5.655509,5.555995,1.657857,0.258580,0.037079,0.500721,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.383862,proposed,0,-126.340000,54.885000,-9.020965,-3.860008,-8.970000,-3.675000,-0.050965,-0.185008,6.007476,-14.546020,0.335443,-14.546020,6.007476,-0.050000,0.730000,-4,56,-3.652394,55.717346,-3.652394,55.717346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.426005,-21.509981,73.718265,96.295235,0.000000,0.000000,0.000000,0.000000,5.262608,5.708191,5.569200,1.564115,0.229979,0.022292,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.393897,proposed,0,-126.340000,54.885000,-8.955501,-3.973111,-8.910000,-3.785000,-0.045501,-0.188111,6.251434,-8.995966,0.518412,-8.995966,6.251434,-0.070000,0.670000,2,12,1.554246,12.245581,1.554246,12.245581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.989119,-20.545633,67.625622,84.570318,0.000000,0.000000,0.000000,0.000000,4.627176,5.399429,5.590115,1.617578,0.218026,0.029181,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.403862,proposed,0,-126.340000,54.885000,-8.889569,-4.086537,-8.840000,-3.845000,-0.049569,-0.241537,6.190445,-4.909663,0.152474,-4.909663,6.190445,-0.070000,0.410000,6,-6,6.061309,-5.720496,6.061309,-5.720496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.888693,-18.696112,67.671830,80.479841,0.000000,0.000000,0.000000,0.000000,4.519606,5.368522,5.583977,1.713443,0.223350,0.032236,0.505240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.413857,proposed,0,-126.340000,54.885000,-8.822404,-4.201333,-8.780000,-3.915000,-0.042404,-0.286333,6.678361,-7.532216,-0.274453,-7.532216,6.678361,-0.020000,0.140000,-2,34,-2.129116,33.867604,-2.129116,33.867604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.658171,-16.147567,76.175681,89.678255,0.000000,0.000000,0.000000,0.000000,4.927800,5.648394,5.578193,1.581317,0.192046,0.033298,0.501072,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.423857,proposed,0,-126.340000,54.885000,-8.754046,-4.317149,-8.720000,-4.035000,-0.034046,-0.282149,6.556382,-14.058103,-0.152474,-14.058103,6.556382,-0.030000,0.180000,0,79,-0.491899,84.621941,-0.491899,84.621941,0.000000,-5.754337,0.000000,64.000000,0.000000,0.000000,-60.515890,-15.169513,81.085524,97.189977,0.000000,0.000000,0.000000,0.000000,5.488055,6.126749,5.574184,1.487157,0.212265,0.033718,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.433897,proposed,0,-126.340000,54.885000,-8.684128,-4.434326,-8.640000,-4.195000,-0.044128,-0.239326,6.739351,-18.815292,-0.030495,-18.815292,6.739351,-0.030000,0.430000,-3,105,-2.901334,104.928427,-2.901334,104.928427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.894612,-13.640842,86.362330,107.504567,0.000000,0.000000,0.000000,0.000000,5.976314,6.741166,5.567951,1.574840,0.244946,0.018386,0.503209,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.443880,proposed,0,-126.340000,54.885000,-8.613229,-4.551626,-8.570000,-4.355000,-0.043229,-0.196626,7.227268,-17.961438,0.335443,-17.961438,7.227268,-0.030000,0.750000,-5,72,-5.039491,71.936000,-5.039491,71.936000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.199185,-12.315779,91.861620,116.439720,0.000000,0.000000,0.000000,0.000000,6.462451,7.157246,5.539884,1.425967,0.254881,0.013930,0.500473,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.453887,proposed,0,-126.340000,54.885000,-8.540682,-4.669897,-8.500000,-4.495000,-0.040682,-0.174897,6.861330,-11.496540,0.701380,-11.496540,6.861330,-0.050000,0.760000,6,27,5.992230,16.811067,5.992230,16.811067,0.000000,10.124933,0.000000,64.000000,0.000000,0.000000,-62.453165,-10.017054,88.247990,109.460710,0.000000,0.000000,0.000000,0.000000,6.132681,6.853686,5.539727,1.405164,0.158441,0.013488,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.463889,proposed,0,-126.340000,54.885000,-8.466592,-4.788706,-8.430000,-4.575000,-0.036592,-0.213706,6.983309,-6.251434,0.762370,-6.251434,6.983309,-0.040000,0.530000,10,-12,10.159393,-11.845709,10.159393,-11.845709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.043619,-7.625903,84.809820,101.243400,0.000000,0.000000,0.000000,0.000000,5.374513,6.387061,5.537371,1.422998,0.139859,0.013980,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.473887,proposed,0,-126.340000,54.885000,-8.390868,-4.907950,-8.360000,-4.645000,-0.030868,-0.262950,6.739351,-7.227268,0.518412,-7.227268,6.739351,-0.020000,0.200000,13,19,13.113915,19.318470,13.113915,19.318470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.126726,-5.267266,87.972661,107.855779,0.000000,0.000000,0.000000,0.000000,5.596351,6.606155,5.538432,1.427439,0.137212,0.013705,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.483879,proposed,0,-126.340000,54.885000,-8.313455,-5.027480,-8.290000,-4.755000,-0.023455,-0.272480,7.471226,-13.204249,0.091484,-13.204249,7.471226,0.020000,0.130000,3,64,2.710097,74.724619,2.710097,74.724619,0.000000,-10.406150,0.000000,64.000000,0.000000,0.000000,-66.660164,-4.198537,90.992584,105.469972,0.000000,0.000000,0.000000,0.000000,5.988824,7.002638,5.539083,1.409234,0.143445,0.013225,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.494019,proposed,0,-126.340000,54.885000,-8.233052,-5.149019,-8.200000,-4.935000,-0.033052,-0.214019,8.020133,-20.523001,0.579401,-20.523001,8.020133,0.000000,0.330000,-2,106,-2.426238,106.477330,-2.426238,106.477330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.151424,-2.783232,93.867870,112.268232,0.000000,0.000000,0.000000,0.000000,6.378278,7.319851,5.559421,1.421677,0.213032,0.013391,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.504004,proposed,0,-126.340000,54.885000,-8.151991,-5.268825,-8.110000,-5.135000,-0.041991,-0.133825,9.178935,-20.583991,0.579401,-20.583991,9.178935,-0.020000,0.670000,-10,101,-9.973662,100.701908,-9.973662,100.701908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.932012,-1.892968,98.029095,122.112978,0.000000,0.000000,0.000000,0.000000,6.827615,7.739930,5.558710,1.419858,0.250621,0.013414,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.513884,proposed,0,-126.340000,54.885000,-8.069912,-5.387326,-8.010000,-5.295000,-0.059912,-0.092326,9.483883,-15.704823,0.518412,-15.704823,9.483883,-0.050000,0.870000,-7,56,-7.034928,44.921985,-7.034928,44.921985,0.000000,10.779922,0.000000,64.000000,0.000000,0.000000,-60.804807,-0.209043,97.819980,122.866992,0.000000,0.000000,0.000000,0.000000,6.894871,7.815965,5.549870,1.605679,0.260408,0.021085,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.523882,proposed,0,-126.340000,54.885000,-7.984903,-5.507085,-7.920000,-5.415000,-0.064903,-0.092085,8.873987,-7.349247,0.762370,-7.349247,8.873987,-0.060000,0.760000,5,11,5.465469,-15.408033,5.465469,-15.408033,0.000000,26.109941,0.000000,64.000000,0.000000,0.000000,-63.430571,0.847755,93.628982,111.399520,0.000000,0.000000,0.000000,0.000000,6.063578,7.095314,5.545647,1.439064,0.179866,0.016388,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.533879,proposed,0,-126.340000,54.885000,-7.897927,-5.626509,-7.830000,-5.475000,-0.067927,-0.151509,8.812998,-4.177788,0.457422,-4.177788,8.812998,-0.050000,0.440000,10,-19,10.127886,-18.641513,10.127886,-18.641513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.903410,1.161491,88.535978,106.523438,0.000000,0.000000,0.000000,0.000000,5.712510,6.673400,5.539337,1.421555,0.143440,0.014472,0.500259,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.543886,proposed,0,-126.340000,54.885000,-7.808858,-5.745598,-7.740000,-5.535000,-0.068858,-0.210598,9.361904,-7.410237,0.945339,-7.410237,9.361904,-0.050000,0.120000,7,26,7.322053,31.443993,7.322053,31.443993,0.000000,-5.085505,0.000000,64.000000,0.000000,0.000000,-67.512178,1.539771,89.248658,112.849573,0.000000,0.000000,0.000000,0.000000,5.802993,6.910026,5.539325,1.418035,0.141672,0.014398,0.500559,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.554047,proposed,0,-126.340000,54.885000,-7.716378,-5.865867,-7.640000,-5.665000,-0.076378,-0.200867,9.666852,-16.802635,0.579401,-16.802635,9.666852,0.000000,0.110000,-4,71,-4.137691,106.300985,-4.137691,106.300985,0.000000,-34.942498,0.000000,64.000000,0.000000,0.000000,-65.433924,1.679057,95.504145,115.582981,0.000000,0.000000,0.000000,0.000000,6.272135,7.625927,5.561267,1.425894,0.213959,0.013589,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.564004,proposed,0,-126.340000,54.885000,-7.623743,-5.982959,-7.530000,-5.855000,-0.093743,-0.127959,10.703675,-22.779616,0.640391,-22.779616,10.703675,-0.030000,0.350000,-13,106,-12.543862,106.053871,-12.543862,106.053871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.466629,3.518784,97.781914,120.227984,0.000000,0.000000,0.000000,0.000000,6.646664,7.964986,5.558161,1.417163,0.227261,0.013675,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.574005,proposed,0,-126.340000,54.885000,-7.528745,-6.099608,-7.420000,-6.085000,-0.108745,-0.014608,11.069613,-22.901596,0.762370,-22.901596,11.069613,0.030000,0.720000,-25,106,-24.645069,105.658926,-24.645069,105.658926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.760808,6.051835,102.095549,127.651769,0.000000,0.000000,0.000000,0.000000,7.144731,8.438564,5.557460,1.441445,0.279134,0.014831,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.583882,proposed,0,-126.340000,54.885000,-7.433020,-6.213726,-7.310000,-6.275000,-0.123020,0.061274,10.459717,-18.510344,0.640391,-18.510344,10.459717,-0.110000,0.920000,0,80,-0.232564,80.028244,-0.232564,80.028244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.218502,8.960832,104.711961,129.512709,0.000000,0.000000,0.000000,0.000000,7.164048,8.549058,5.540679,1.419846,0.257715,0.014744,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.593971,proposed,0,-126.340000,54.885000,-7.333324,-6.329018,-7.200000,-6.415000,-0.133324,0.085982,9.849821,-10.825654,0.884349,-10.825654,9.849821,-0.120000,0.880000,13,35,13.154609,22.046964,13.154609,22.046964,0.000000,12.981280,0.000000,64.000000,0.000000,0.000000,-64.021307,12.414264,112.413730,132.869870,0.000000,0.000000,0.000000,0.000000,6.738303,8.548667,5.694408,1.415382,0.189601,0.017977,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.603862,proposed,0,-126.340000,54.885000,-7.233779,-6.440611,-7.100000,-6.495000,-0.133779,0.054389,9.849821,-5.031642,0.579401,-5.031642,9.849821,-0.070000,0.640000,12,-7,12.446894,-7.228397,12.446894,-7.228397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.183333,14.460694,105.939312,127.656932,0.000000,0.000000,0.000000,0.000000,6.716083,7.810696,5.556800,1.416111,0.176415,0.014392,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.613882,proposed,0,-126.340000,54.885000,-7.131187,-6.552038,-7.000000,-6.545000,-0.131187,-0.007038,9.605862,-3.994819,0.701380,-3.994819,9.605862,0.040000,0.280000,2,12,2.153855,12.168662,2.153855,12.168662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.439608,14.133079,100.631044,129.119791,0.000000,0.000000,0.000000,0.000000,6.510755,7.754256,5.538773,1.403927,0.141349,0.016196,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.624004,proposed,0,-126.340000,54.885000,-7.025828,-6.662787,-6.890000,-6.635000,-0.135828,-0.027787,10.581696,-11.252582,1.311276,-11.252582,10.581696,-0.010000,0.150000,-4,57,-3.744982,85.341096,-3.744982,85.341096,0.000000,-28.172434,0.000000,64.000000,0.000000,0.000000,-59.604546,12.542667,106.138581,129.663376,0.000000,0.000000,0.000000,0.000000,6.860908,8.361363,5.556132,1.414370,0.189533,0.014110,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.633889,proposed,0,-126.340000,54.885000,-6.921385,-6.768988,-6.780000,-6.775000,-0.141385,0.006012,10.520706,-17.656490,1.067318,-17.656490,10.520706,-0.020000,0.290000,-6,102,-5.700990,105.699621,-5.700990,105.699621,0.000000,-3.530958,0.000000,64.000000,0.000000,0.000000,-53.571642,12.907124,104.862238,126.886827,0.000000,0.000000,0.000000,0.000000,6.996872,8.496739,5.539804,1.407235,0.178801,0.014962,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.644009,proposed,0,-126.340000,54.885000,-6.812979,-6.875542,-6.670000,-6.965000,-0.142979,0.089458,10.825654,-19.364199,0.823360,-19.364199,10.825654,-0.050000,0.670000,-6,105,-5.804380,105.491008,-5.804380,105.491008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.394663,13.970700,105.905586,130.808117,0.000000,0.000000,0.000000,0.000000,7.255190,8.720478,5.560421,1.422788,0.284485,0.015183,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.654006,proposed,0,-126.340000,54.885000,-6.704529,-6.978482,-6.550000,-7.115000,-0.154529,0.136518,10.703675,-13.875134,1.433256,-13.875134,10.703675,-0.050000,0.890000,-3,63,-3.037487,62.782029,-3.037487,62.782029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.647311,16.163520,109.436627,134.394687,0.000000,0.000000,0.000000,0.000000,7.553226,9.045774,5.555811,1.414100,0.328470,0.013787,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.664000,proposed,0,-126.340000,54.885000,-6.594897,-7.078910,-6.440000,-7.195000,-0.154897,0.116090,10.215758,-6.007476,1.311276,-6.007476,10.215758,-0.060000,0.810000,7,18,7.236561,3.377625,7.236561,3.377625,0.000000,14.404403,0.000000,64.000000,0.000000,0.000000,-53.152970,18.500387,106.271214,131.896469,0.000000,0.000000,0.000000,0.000000,6.993214,8.433174,5.556290,1.415121,0.175856,0.012841,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.674009,proposed,0,-126.340000,54.885000,-6.484051,-7.176812,-6.340000,-7.235000,-0.144051,0.058188,9.788831,-0.274453,1.250287,-0.274453,9.788831,-0.040000,0.510000,14,-20,14.238913,-19.912552,14.238913,-19.912552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.810880,17.935019,97.591734,121.646479,0.000000,0.000000,0.000000,0.000000,6.091594,7.435836,5.556453,1.444728,0.177132,0.014899,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.683953,proposed,0,-126.340000,54.885000,-6.373020,-7.271276,-6.230000,-7.255000,-0.143020,-0.016276,9.666852,-1.799193,0.701380,-1.799193,9.666852,-0.030000,0.170000,15,20,15.441638,19.521925,15.441638,19.521925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.318791,15.986496,92.609529,118.688822,0.000000,0.000000,0.000000,0.000000,5.943968,7.187802,5.557728,1.415628,0.176245,0.016012,0.502723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.693852,proposed,0,-126.340000,54.885000,-6.261768,-7.362368,-6.130000,-7.305000,-0.131768,-0.057368,10.032790,-8.264091,1.067318,-8.264091,10.032790,0.070000,0.110000,-1,65,-1.345573,80.957540,-1.345573,80.957540,0.000000,-16.435615,0.000000,64.000000,0.000000,0.000000,-58.117951,11.856406,92.627349,112.092449,0.000000,0.000000,0.000000,0.000000,6.181320,7.295951,5.539469,1.409257,0.152618,0.014406,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.703883,proposed,0,-126.340000,54.885000,-6.148474,-7.451514,-6.020000,-7.425000,-0.128474,-0.026514,11.008623,-13.936124,1.738204,-13.936124,11.008623,0.030000,0.340000,-9,107,-8.729173,106.543295,-8.729173,106.543295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.262917,8.303469,88.960693,111.028290,0.000000,0.000000,0.000000,0.000000,6.136204,7.005798,5.539356,1.407024,0.191803,0.015858,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.714008,proposed,0,-126.340000,54.885000,-6.033738,-7.538106,-5.900000,-7.565000,-0.133738,0.026894,11.435550,-13.631176,1.677214,-13.631176,11.435550,-0.010000,0.710000,-9,91,-9.084449,90.507882,-9.084449,90.507882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.982382,4.985692,87.545780,114.546758,0.000000,0.000000,0.000000,0.000000,6.237912,7.038683,5.560052,1.416347,0.275372,0.013971,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.723852,proposed,0,-126.340000,54.885000,-5.922019,-7.618871,-5.780000,-7.645000,-0.142019,0.026129,11.008623,-6.739351,1.494245,-6.739351,11.008623,-0.060000,0.850000,4,46,3.555547,24.096961,3.555547,24.096961,0.000000,21.410922,0.000000,64.000000,0.000000,0.000000,-56.440782,3.586650,86.823488,108.247043,0.000000,0.000000,0.000000,0.000000,5.936783,6.811320,5.537559,1.408790,0.164302,0.014207,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.734008,proposed,0,-126.340000,54.885000,-5.806798,-7.698501,-5.670000,-7.665000,-0.136798,-0.033501,10.215758,0.823360,1.311276,0.823360,10.215758,-0.040000,0.690000,13,1,13.262894,-26.835998,13.262894,-26.835998,0.000000,27.343880,0.000000,64.000000,0.000000,0.000000,-61.938235,3.669308,80.565201,92.716421,0.000000,0.000000,0.000000,0.000000,4.937410,5.901255,5.558145,1.415252,0.175764,0.013279,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.744005,proposed,0,-126.340000,54.885000,-5.693633,-7.773072,-5.570000,-7.635000,-0.123633,-0.138072,9.422894,5.458569,1.067318,5.458569,9.422894,0.000000,0.360000,19,-41,18.869045,-41.441479,18.869045,-41.441479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.791963,2.682603,73.091168,87.577938,0.000000,0.000000,0.000000,0.000000,4.761356,5.531211,5.554916,1.414906,0.174843,0.013531,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.753852,proposed,0,-126.340000,54.885000,-5.582622,-7.842688,-5.480000,-7.605000,-0.102622,-0.237688,9.300914,2.348100,1.677214,2.348100,9.300914,0.060000,0.040000,12,4,12.374432,6.701402,12.374432,6.701402,0.000000,-3.142881,0.000000,64.000000,0.000000,0.000000,-64.031004,2.256431,75.974244,95.814979,0.000000,0.000000,0.000000,0.000000,4.946107,5.826747,5.538990,1.408957,0.164464,0.015175,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.763851,proposed,0,-126.340000,54.885000,-5.470597,-7.909341,-5.380000,-7.635000,-0.090597,-0.274341,10.032790,-5.763517,1.067318,-5.763517,10.032790,0.090000,0.000000,-2,49,-1.578831,80.251361,-1.578831,80.251361,0.000000,-31.692840,0.000000,64.000000,0.000000,0.000000,-62.222539,0.532335,81.436544,97.819350,0.000000,0.000000,0.000000,0.000000,5.604735,6.430230,5.537608,1.405956,0.136388,0.013772,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.774004,proposed,0,-126.340000,54.885000,-5.357791,-7.972732,-5.260000,-7.735000,-0.097791,-0.237732,11.252582,-13.753155,1.433256,-13.753155,11.252582,0.040000,0.110000,-12,94,-11.796826,107.052610,-11.796826,107.052610,0.000000,-13.494089,0.000000,64.000000,0.000000,0.000000,-59.280624,0.903335,82.218316,101.454696,0.000000,0.000000,0.000000,0.000000,5.789336,6.703280,5.557317,1.425267,0.229259,0.015535,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.783852,proposed,0,-126.340000,54.885000,-5.249539,-8.029953,-5.140000,-7.895000,-0.109539,-0.134953,11.435550,-17.656490,1.006328,-17.656490,11.435550,-0.030000,0.510000,-9,107,-9.464356,106.713563,-9.464356,106.713563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.765662,3.078153,85.492287,107.827756,0.000000,0.000000,0.000000,0.000000,6.146706,7.218821,5.538184,1.444038,0.201561,0.016333,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.794006,proposed,0,-126.340000,54.885000,-5.139357,-8.084443,-5.030000,-8.045000,-0.109357,-0.039443,10.459717,-14.363051,1.189297,-14.363051,10.459717,-0.070000,0.830000,5,106,4.501342,106.197193,4.501342,106.197193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.042561,7.011913,99.868392,117.532701,0.000000,0.000000,0.000000,0.000000,6.672179,8.069768,5.555739,1.417439,0.262815,0.013186,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.804010,proposed,0,-126.340000,54.885000,-5.032472,-8.133538,-4.930000,-8.115000,-0.102472,-0.018538,8.995966,-4.421746,1.677214,-4.421746,8.995966,-0.060000,0.960000,21,61,21.230882,21.057780,21.230882,21.057780,0.000000,40.139413,0.000000,64.000000,0.000000,0.000000,-71.667827,10.608822,107.408640,123.207256,0.000000,0.000000,0.000000,0.000000,6.731314,8.384227,5.557695,1.419370,0.303811,0.014276,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.813857,proposed,0,-126.340000,54.885000,-4.929135,-8.177308,-4.830000,-8.085000,-0.099135,-0.092308,8.142112,6.434403,1.311276,6.434403,8.142112,0.020000,0.830000,23,16,23.272935,-61.261569,23.272935,-61.261569,0.000000,77.458762,0.000000,64.000000,0.000000,0.000000,-78.022575,12.598240,103.330951,121.460042,0.000000,0.000000,0.000000,0.000000,6.305232,7.730266,5.538412,1.409704,0.162359,0.016998,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.824064,proposed,0,-126.340000,54.885000,-4.824221,-8.217816,-4.740000,-7.975000,-0.084221,-0.242816,7.410237,13.692166,1.555235,13.692166,7.410237,0.110000,0.490000,20,-29,20.289266,-99.124775,20.289266,-99.124775,0.000000,70.321968,0.000000,64.000000,0.000000,0.000000,-80.316084,9.294569,90.927436,110.215200,0.000000,0.000000,0.000000,0.000000,5.946657,7.003911,5.555748,1.414019,0.224269,0.013240,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.834007,proposed,0,-126.340000,54.885000,-4.724426,-8.252430,-4.660000,-7.855000,-0.064426,-0.397430,8.569039,12.350394,1.433256,12.350394,8.569039,0.120000,0.120000,7,-64,7.126274,-63.826602,7.126274,-63.826602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.055019,4.455120,92.946486,109.421720,0.000000,0.000000,0.000000,0.000000,6.222644,7.094076,5.557151,1.417106,0.224452,0.014264,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.843852,proposed,0,-126.340000,54.885000,-4.628205,-8.281910,-4.560000,-7.795000,-0.068205,-0.486910,9.239925,4.299767,1.311276,4.299767,9.239925,0.100000,-0.030000,-5,-19,-4.622644,11.441760,-4.622644,11.441760,0.000000,-30.268361,0.000000,64.000000,0.000000,0.000000,-74.660617,2.459420,106.597967,122.928299,0.000000,0.000000,0.000000,0.000000,7.215758,7.642848,5.537653,1.410412,0.219080,0.015010,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.854008,proposed,0,-126.340000,54.885000,-4.531880,-8.307260,-4.450000,-7.815000,-0.081880,-0.492260,10.642686,-6.861330,1.006328,-6.861330,10.642686,0.010000,-0.110000,-15,26,-14.855627,105.179702,-14.855627,105.179702,0.000000,-79.006304,0.000000,64.000000,0.000000,0.000000,-71.726219,3.710389,114.210120,136.659734,0.000000,0.000000,0.000000,0.000000,7.878195,9.071280,5.557558,1.418571,0.214565,0.013630,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.864002,proposed,0,-126.340000,54.885000,-4.440251,-8.327126,-4.350000,-7.955000,-0.090251,-0.372126,9.910810,-17.290552,1.006328,-17.290552,9.910810,-0.060000,-0.050000,17,71,16.520109,104.830180,16.520109,104.830180,0.000000,-33.656782,0.000000,64.000000,0.000000,0.000000,-69.653639,11.778098,114.138103,143.229701,0.000000,0.000000,0.000000,0.000000,7.818541,9.838957,5.692503,1.423143,0.240639,0.016350,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.873855,proposed,0,-126.340000,54.885000,-4.353216,-8.341730,-4.260000,-8.185000,-0.093216,-0.156730,8.142112,-26.134045,0.457422,-26.134045,8.142112,-0.030000,0.080000,62,104,62.755723,103.976515,62.755723,103.976515,-1.235614,0.000000,0.000000,64.000000,0.000000,0.000000,-74.406739,24.175740,129.362082,159.276027,0.000000,0.000000,0.000000,0.000000,7.909700,10.736734,5.537339,1.418298,0.228684,0.015548,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.884005,proposed,0,-126.340000,54.885000,-4.267219,-8.351562,-4.170000,-8.475000,-0.097219,0.123438,7.898153,-29.366493,0.518412,-29.366493,7.898153,0.270000,0.590000,21,104,20.626230,103.708513,20.626230,103.708513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.264159,36.226304,131.867768,164.313672,0.000000,0.000000,0.000000,0.000000,7.975896,10.846063,5.559853,1.418944,0.333057,0.014230,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.894005,proposed,0,-126.340000,54.885000,-4.186363,-8.356045,-4.080000,-8.745000,-0.106363,0.388955,9.971800,-25.036232,0.945339,-25.036232,9.971800,0.370000,0.860000,-24,103,-62.561968,103.342167,-62.561968,103.342167,38.188197,0.000000,0.000000,64.000000,0.000000,0.000000,-76.775227,46.868331,132.822009,171.199866,0.000000,0.000000,0.000000,0.000000,8.950620,11.418353,5.555147,1.419628,0.396165,0.013224,0.501068,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.903850,proposed,0,-126.340000,54.885000,-4.110715,-8.355396,-3.970000,-8.925000,-0.140715,0.569604,10.398727,-15.460864,1.799193,-15.460864,10.398727,0.070000,0.950000,-51,103,-50.675581,103.166519,-50.675581,103.166519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.148429,53.632208,136.034218,174.501522,0.000000,0.000000,0.000000,0.000000,8.996307,11.650965,5.537715,1.413118,0.295475,0.014084,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.914003,proposed,0,-126.340000,54.885000,-4.037040,-8.349456,-3.870000,-9.015000,-0.167040,0.665544,9.056956,-5.214611,1.494245,-5.214611,9.056956,-0.070000,1.000000,-29,103,-28.792086,102.851738,-28.792086,102.851738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.754889,56.356678,143.704015,180.418459,0.000000,0.000000,0.000000,0.000000,8.881904,11.947128,5.556585,1.424405,0.341745,0.015373,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.924000,proposed,0,-126.340000,54.885000,-3.968993,-8.338377,-3.780000,-8.995000,-0.188993,0.656623,7.166278,5.214611,0.762370,5.214611,7.166278,-0.130000,1.020000,-6,58,-6.034877,37.903291,-6.034877,37.903291,0.000000,19.948447,0.000000,64.000000,0.000000,0.000000,-71.469958,51.738870,156.722640,187.994195,0.000000,0.000000,0.000000,0.000000,9.817301,12.083602,5.555984,1.447981,0.364481,0.013892,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.933852,proposed,0,-126.340000,54.885000,-3.906498,-8.322397,-3.720000,-8.865000,-0.186498,0.542603,4.055809,15.582843,1.006328,15.582843,4.055809,-0.170000,0.840000,26,13,26.217226,-32.663943,26.217226,-32.663943,0.000000,45.515681,0.000000,64.000000,0.000000,0.000000,-72.346553,39.924988,145.118041,178.344589,0.000000,0.000000,0.000000,0.000000,9.733558,11.130511,5.540472,1.416032,0.149844,0.015966,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.944003,proposed,0,-126.340000,54.885000,-3.847025,-8.300698,-3.690000,-8.675000,-0.157025,0.374302,0.640391,20.888939,0.518412,20.888939,0.640391,-0.090000,0.500000,45,-32,45.260517,-50.456611,45.260517,-50.456611,0.000000,18.308349,0.000000,64.000000,0.000000,0.000000,-69.552584,24.564934,126.097818,162.854355,0.000000,0.000000,0.000000,0.000000,8.996286,10.369461,5.689512,1.419900,0.199571,0.015810,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.954003,proposed,0,-126.340000,54.885000,-3.793487,-8.274160,-3.690000,-8.485000,-0.103487,0.210840,-1.372266,17.534511,0.640391,17.534511,-1.372266,-0.010000,0.130000,49,5,48.924473,4.827765,48.924473,4.827765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.229310,10.645524,115.703127,158.768750,0.000000,0.000000,0.000000,0.000000,8.241248,10.123576,5.552818,1.419821,0.381207,0.014571,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.963852,proposed,0,-126.340000,54.885000,-3.745819,-8.243063,-3.690000,-8.365000,-0.055819,0.121937,-1.128308,8.569039,-0.030495,8.569039,-1.128308,0.320000,0.050000,4,50,-4.576795,89.457099,-4.576795,89.457099,8.501268,-39.629333,0.000000,64.000000,0.000000,0.000000,-50.675569,-3.427111,130.794652,169.327744,0.000000,0.000000,0.000000,0.000000,8.116945,10.362384,5.556821,1.420941,0.229428,0.015549,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.974009,proposed,0,-126.340000,54.885000,-3.702063,-8.205892,-3.680000,-8.335000,-0.022063,0.129108,2.531068,-1.555235,0.091484,-1.555235,2.531068,0.220000,0.190000,-36,95,-36.101614,103.225715,-36.101614,103.225715,0.000000,-8.397950,0.000000,64.000000,0.000000,0.000000,-35.594321,-10.649577,142.323264,173.388816,0.000000,0.000000,0.000000,0.000000,9.314608,10.059512,5.555809,1.421431,0.213776,0.012250,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.984002,proposed,0,-126.340000,54.885000,-3.664495,-8.164330,-3.650000,-8.375000,-0.014495,0.210670,1.860183,-7.288257,0.091484,-7.288257,1.860183,-0.010000,0.550000,-13,104,-12.666668,104.121618,-12.666668,104.121618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.131249,-9.119356,132.098746,156.548529,0.000000,0.000000,0.000000,0.000000,8.991931,9.423766,5.554688,1.421359,0.233716,0.013585,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.993852,proposed,0,-126.340000,54.885000,-3.632904,-8.118599,-3.630000,-8.425000,-0.002904,0.306401,0.518412,-4.604715,0.396432,-4.604715,0.518412,-0.070000,0.830000,3,104,3.008927,103.960318,3.008927,103.960318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.071844,-2.261822,134.011283,159.580496,0.000000,0.000000,0.000000,0.000000,9.214627,10.544123,5.555382,1.421973,0.276150,0.015370,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.004001,proposed,0,-126.340000,54.885000,-3.606097,-8.066616,-3.630000,-8.425000,0.023903,0.358384,-1.006328,2.287110,-0.396432,2.287110,-1.006328,-0.060000,0.950000,17,96,17.288509,96.281225,17.288509,96.281225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.373311,5.585482,124.359221,152.816216,0.000000,0.000000,0.000000,0.000000,8.487532,10.216664,5.555496,1.421178,0.304404,0.012667,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.014005,proposed,0,-126.340000,54.885000,-3.585465,-8.010651,-3.650000,-8.355000,0.064535,0.344349,-2.470079,9.727842,-0.823360,9.727842,-2.470079,-0.040000,0.970000,32,51,32.054010,34.194763,32.054010,34.194763,0.000000,17.086462,0.000000,64.000000,0.000000,0.000000,-46.269171,9.308670,117.018318,143.002809,0.000000,0.000000,0.000000,0.000000,7.738982,9.383067,5.557370,1.429269,0.230444,0.015287,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.023877,proposed,0,-126.340000,54.885000,-3.570804,-7.950926,-3.680000,-8.355000,0.109196,0.404074,-3.750861,17.778469,-0.640391,17.778469,-3.750861,0.080000,0.730000,32,6,32.417057,-1.112114,32.417057,-1.112114,0.000000,7.393339,0.000000,64.000000,0.000000,0.000000,-53.899914,7.679376,104.787212,127.842067,0.000000,0.000000,0.000000,0.000000,6.928288,8.048132,5.547197,1.549560,0.219985,0.024951,0.500827,1,1,0,6,1,1,0,0,0,0,1,1,1,0,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.009872,0.000000,0.000000
16.033857,proposed,0,-126.340000,54.885000,-3.561784,-7.886121,-3.700000,-8.005000,0.138216,0.118879,-3.384923,19.730136,0.274453,19.730136,-3.384923,0.200000,0.430000,13,-12,13.250298,-12.161543,13.250298,-12.161543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.677795,2.326344,99.396366,118.572577,0.000000,0.000000,0.000000,0.000000,6.635347,7.653990,5.562543,1.480557,0.205359,0.016485,0.503359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.043852,proposed,0,-126.340000,54.885000,-3.558627,-7.816898,-3.710000,-7.835000,0.151373,0.018102,-0.945339,15.155916,0.213464,15.155916,-0.945339,0.180000,0.140000,-12,33,-12.284435,47.983541,-12.284435,47.983541,0.000000,-15.145084,0.000000,64.000000,0.000000,0.000000,-56.925638,-4.250332,107.208984,129.405226,0.000000,0.000000,0.000000,0.000000,7.404863,8.033293,5.543868,1.641645,0.245882,0.028155,0.968281,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008442,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.053859,proposed,0,-126.340000,54.885000,-3.561369,-7.743379,-3.710000,-7.745000,0.148631,0.001621,1.250287,6.312424,0.579401,6.312424,1.250287,0.060000,0.150000,-27,78,-26.979435,105.178897,-26.979435,105.178897,0.000000,-27.340441,0.000000,64.000000,0.000000,0.000000,-53.662596,-9.137536,103.874859,136.674864,0.000000,0.000000,0.000000,0.000000,7.208675,7.951174,5.562067,1.512928,0.228943,0.018855,0.500700,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.063853,proposed,0,-126.340000,54.885000,-3.569994,-7.665915,-3.690000,-7.725000,0.120006,0.059085,1.006328,-1.555235,-0.030495,-1.555235,1.006328,-0.050000,0.230000,-19,106,-18.981745,105.601801,-18.981745,105.601801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.274056,-9.926001,93.003768,128.725545,0.000000,0.000000,0.000000,0.000000,6.438130,7.574601,5.544155,1.796925,0.275780,0.036009,0.502605,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.073851,proposed,0,-126.340000,54.885000,-3.584482,-7.584526,-3.680000,-7.745000,0.095518,0.160474,-0.640391,-3.262944,0.152474,-3.262944,-0.640391,-0.080000,0.760000,-10,105,-10.267109,105.398775,-10.267109,105.398775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.271422,-8.308061,103.772114,132.541832,0.000000,0.000000,0.000000,0.000000,6.404582,8.116759,5.548270,1.553971,0.288417,0.018259,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.083858,proposed,0,-126.340000,54.885000,-3.604804,-7.499339,-3.680000,-7.745000,0.075196,0.245661,-2.104141,1.250287,-0.396432,1.250287,-2.104141,-0.090000,0.900000,0,106,-0.245955,105.562403,-0.245955,105.562403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.724987,-4.225929,109.887480,129.466113,0.000000,0.000000,0.000000,0.000000,6.800199,8.295464,5.557894,1.737738,0.401198,0.034812,0.503319,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.008245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.093852,proposed,0,-126.340000,54.885000,-3.630849,-7.410700,-3.710000,-7.685000,0.079151,0.274300,-2.653048,8.812998,-0.213464,8.812998,-2.653048,-0.090000,0.990000,4,65,3.935506,65.024227,3.935506,65.024227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.201146,-2.435884,107.406446,124.814955,0.000000,0.000000,0.000000,0.000000,7.050785,7.779543,5.546319,1.709696,0.328700,0.023077,0.500414,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.103855,proposed,0,-126.340000,54.885000,-3.662579,-7.318621,-3.740000,-7.555000,0.077421,0.236379,-4.177788,15.582843,-0.396432,15.582843,-4.177788,-0.070000,0.860000,12,20,11.761294,19.235482,11.761294,19.235482,0.000000,0.788744,0.000000,64.000000,0.000000,0.000000,-68.867486,-2.689917,98.499375,112.531476,0.000000,0.000000,0.000000,0.000000,6.806207,7.316178,5.541897,1.438325,0.151287,0.014975,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.113852,proposed,0,-126.340000,54.885000,-3.699846,-7.223416,-3.780000,-7.375000,0.080154,0.151584,-4.543725,18.998261,-0.274453,18.998261,-4.543725,-0.060000,0.540000,9,14,9.259357,14.335593,9.259357,14.335593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.725982,-3.927333,85.399755,98.074751,0.000000,0.000000,0.000000,0.000000,6.179552,6.591367,5.539621,1.433846,0.136006,0.013670,0.500491,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.123886,proposed,0,-126.340000,54.885000,-3.742709,-7.124859,-3.820000,-7.215000,0.077291,0.090141,-5.092632,15.094927,-0.396432,15.094927,-5.092632,-0.030000,0.300000,1,59,0.610316,66.164914,0.610316,66.164914,0.000000,-6.829320,0.000000,64.000000,0.000000,0.000000,-58.051125,-6.225650,75.217117,90.204755,0.000000,0.000000,0.000000,0.000000,5.587078,6.116390,5.539223,1.424732,0.137112,0.013942,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.133893,proposed,0,-126.340000,54.885000,-3.790759,-7.023778,-3.860000,-7.115000,0.069241,0.091222,-4.726694,7.349247,-0.640391,7.349247,-4.726694,-0.010000,0.390000,-18,104,-17.562417,107.615979,-17.562417,107.615979,0.000000,-3.280386,0.000000,64.000000,0.000000,0.000000,-48.152556,-9.384822,68.256412,90.865056,0.000000,0.000000,0.000000,0.000000,5.143114,5.722402,5.538720,1.416039,0.183884,0.013151,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.143852,proposed,0,-126.340000,54.885000,-3.843660,-6.920645,-3.890000,-7.065000,0.046340,0.144355,-3.262944,3.323933,-0.701380,3.323933,-3.262944,-0.050000,0.700000,-38,107,-37.660959,107.393490,-37.660959,107.393490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.169127,-13.122337,65.591339,95.047171,0.000000,0.000000,0.000000,0.000000,4.765427,5.670515,5.538996,1.415857,0.231357,0.012997,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.154005,proposed,0,-126.340000,54.885000,-3.902631,-6.813096,-3.910000,-7.005000,0.007369,0.191904,-3.750861,4.848673,0.213464,4.848673,-3.750861,-0.120000,0.910000,-36,108,-36.007068,107.546548,-36.007068,107.546548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.139710,-15.399223,64.611866,92.170156,0.000000,0.000000,0.000000,0.000000,4.563000,5.540857,5.559256,1.420399,0.249775,0.013482,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.163853,proposed,0,-126.340000,54.885000,-3.964482,-6.706692,-3.940000,-6.935000,-0.024482,0.228308,-3.689871,8.508050,0.091484,8.508050,-3.689871,-0.160000,1.010000,-38,82,-38.365206,82.169126,-38.365206,82.169126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.638491,-18.430042,70.571427,97.718473,0.000000,0.000000,0.000000,0.000000,5.130141,6.005887,5.537948,1.416128,0.370305,0.015850,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.173852,proposed,0,-126.340000,54.885000,-4.031753,-6.596768,-3.980000,-6.815000,-0.051753,0.218232,-5.031642,14.424041,-0.274453,14.424041,-5.031642,-0.270000,0.940000,-19,41,-18.837114,40.527731,-18.837114,40.527731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.627868,-21.211117,69.103369,93.737267,0.000000,0.000000,0.000000,0.000000,5.229334,5.986558,5.539189,1.416508,0.147198,0.014213,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.184003,proposed,0,-126.340000,54.885000,-4.104403,-6.483472,-4.040000,-6.645000,-0.064403,0.161528,-6.861330,16.619667,-0.823360,16.619667,-6.861330,-0.300000,0.680000,-3,41,-3.378518,41.239333,-3.378518,41.239333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.754413,-21.519340,70.511383,85.453212,0.000000,0.000000,0.000000,0.000000,5.435720,5.951185,5.557725,1.418969,0.172598,0.014386,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.194006,proposed,0,-126.340000,54.885000,-4.180021,-6.370395,-4.100000,-6.485000,-0.080021,0.114605,-7.959143,14.789979,-0.701380,14.789979,-7.959143,-0.130000,0.500000,-22,70,-21.860026,70.058855,-21.860026,70.058855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.370598,-22.047715,62.022563,75.702345,0.000000,0.000000,0.000000,0.000000,5.026835,5.376152,5.557416,1.418642,0.173105,0.012898,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.203852,proposed,0,-126.340000,54.885000,-4.258094,-6.257921,-4.180000,-6.365000,-0.078094,0.107079,-8.264091,9.971800,-0.579401,9.971800,-8.264091,-0.170000,0.560000,-23,106,-22.777713,106.088176,-22.777713,106.088176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.564973,-24.281715,55.594280,81.520179,0.000000,0.000000,0.000000,0.000000,4.591762,5.184455,5.540181,1.415365,0.181657,0.015893,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.214010,proposed,0,-126.340000,54.885000,-4.342112,-6.140936,-4.260000,-6.285000,-0.082112,0.144064,-8.508050,6.556382,-1.311276,6.556382,-8.508050,-0.220000,0.780000,-21,107,-20.571067,107.446105,-20.571067,107.446105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.081555,-27.403575,61.384437,94.058169,0.000000,0.000000,0.000000,0.000000,4.810411,5.716639,5.557560,1.429243,0.278296,0.013933,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.224007,proposed,0,-126.340000,54.885000,-4.427928,-6.025110,-4.340000,-6.195000,-0.087928,0.169890,-8.995966,8.203101,-1.006328,8.203101,-8.995966,-0.220000,0.930000,-20,96,-20.140570,95.837536,-20.140570,95.837536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.850642,-29.538949,65.166450,97.119577,0.000000,0.000000,0.000000,0.000000,4.979920,5.975524,5.556998,1.417011,0.246610,0.012859,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.233852,proposed,0,-126.340000,54.885000,-4.515173,-5.910587,-4.430000,-6.075000,-0.085173,0.164413,-10.032790,11.923467,-0.762370,11.923467,-10.032790,-0.230000,0.960000,-12,62,-12.107202,62.264280,-12.107202,62.264280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.602461,-31.944492,61.296880,92.230247,0.000000,0.000000,0.000000,0.000000,4.819178,5.844676,5.539870,1.415839,0.202128,0.015888,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.244011,proposed,0,-126.340000,54.885000,-4.607668,-5.792223,-4.540000,-5.925000,-0.067668,0.132777,-11.191592,16.253729,-0.091484,16.253729,-11.191592,-0.200000,0.800000,-6,38,-5.766629,37.690131,-5.766629,37.690131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.375611,-33.552237,58.518147,84.857417,0.000000,0.000000,0.000000,0.000000,4.708254,5.707653,5.560926,1.417235,0.174699,0.013519,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.254013,proposed,0,-126.340000,54.885000,-4.700851,-5.675719,-4.640000,-5.775000,-0.060851,0.099281,-11.313571,15.826802,-0.884349,15.826802,-11.313571,-0.160000,0.640000,-12,52,-11.743555,51.763113,-11.743555,51.763113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.815021,-34.217631,57.508601,79.939988,0.000000,0.000000,0.000000,0.000000,4.470088,5.575987,5.558772,1.418097,0.175868,0.013655,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.263858,proposed,0,-126.340000,54.885000,-4.794239,-5.561346,-4.740000,-5.625000,-0.054239,0.063654,-10.825654,12.350394,-0.274453,12.350394,-10.825654,-0.100000,0.490000,-28,91,-27.719701,91.337588,-27.719701,91.337588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.998440,-36.352298,57.254157,82.700087,0.000000,0.000000,0.000000,0.000000,4.051888,5.301250,5.558448,1.419057,0.187491,0.015668,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.274005,proposed,0,-126.340000,54.885000,-4.891850,-5.444014,-4.850000,-5.515000,-0.041850,0.070986,-10.825654,8.386070,-1.006328,8.386070,-10.825654,-0.180000,0.710000,-21,106,-21.339754,106.263355,-21.339754,106.263355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.571407,-40.103191,60.471831,93.017478,0.000000,0.000000,0.000000,0.000000,3.944833,5.584169,5.557341,1.419804,0.226268,0.014002,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.283959,proposed,0,-126.340000,54.885000,-4.988549,-5.329705,-4.950000,-5.425000,-0.038549,0.095295,-11.069613,7.959143,-0.701380,7.959143,-11.069613,-0.250000,0.860000,-11,99,-11.086065,98.797748,-11.086065,98.797748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.537313,-43.789211,65.424319,99.792143,0.000000,0.000000,0.000000,0.000000,4.320646,6.013641,5.557485,1.415534,0.298662,0.015615,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.293853,proposed,0,-126.340000,54.885000,-5.085202,-5.217100,-5.060000,-5.315000,-0.025202,0.097900,-11.252582,11.618519,-1.189297,11.618519,-11.252582,-0.210000,0.920000,-12,63,-12.350994,62.647254,-12.350994,62.647254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.581769,-46.579534,64.387395,95.625698,0.000000,0.000000,0.000000,0.000000,4.386340,5.930991,5.557887,1.420798,0.277898,0.014972,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.304009,proposed,0,-126.340000,54.885000,-5.184543,-5.102822,-5.170000,-5.155000,-0.014543,0.052178,-11.191592,15.887791,-0.945339,15.887791,-11.191592,-0.180000,0.800000,-15,32,-14.851158,31.667943,-14.851158,31.667943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.795416,-47.955520,63.167281,89.669825,0.000000,0.000000,0.000000,0.000000,4.257435,5.810008,5.557248,1.415238,0.187767,0.014970,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.314006,proposed,0,-126.340000,54.885000,-5.282043,-4.991861,-5.270000,-4.985000,-0.012043,-0.006861,-10.825654,17.046594,-0.823360,17.046594,-10.825654,-0.180000,0.550000,-17,37,-17.324598,36.772102,-17.324598,36.772102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.227275,-48.288011,66.031220,90.382996,0.000000,0.000000,0.000000,0.000000,4.270790,5.904934,5.558138,1.412803,0.170273,0.013675,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.323853,proposed,0,-126.340000,54.885000,-5.377380,-4.884286,-5.360000,-4.845000,-0.017380,-0.039286,-10.154769,13.570186,-0.396432,13.570186,-10.154769,-0.190000,0.420000,-23,73,-23.448725,72.981878,-23.448725,72.981878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.515313,-49.440672,66.401534,93.053720,0.000000,0.000000,0.000000,0.000000,4.150602,5.890768,5.556592,1.415540,0.171893,0.014336,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.334007,proposed,0,-126.340000,54.885000,-5.474534,-4.775371,-5.450000,-4.735000,-0.024534,-0.040371,-9.361904,8.630029,-1.189297,8.630029,-9.361904,-0.200000,0.530000,-31,104,-30.883250,103.555788,-30.883250,103.555788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.942856,-52.546508,66.489138,99.243081,0.000000,0.000000,0.000000,0.000000,4.123445,5.930215,5.558412,1.413767,0.209101,0.014182,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.344005,proposed,0,-126.340000,54.885000,-5.568596,-4.670373,-5.540000,-4.655000,-0.028596,-0.015373,-8.873987,5.885497,-1.128308,5.885497,-8.873987,-0.260000,0.770000,-27,106,-27.194642,106.301288,-27.194642,106.301288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.160004,-56.210821,67.012005,104.040137,0.000000,0.000000,0.000000,0.000000,4.250985,6.138945,5.558175,1.412506,0.277787,0.014058,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.353853,proposed,0,-126.340000,54.885000,-5.659274,-4.569337,-5.620000,-4.575000,-0.039274,0.005663,-9.605862,7.837164,-0.762370,7.837164,-9.605862,-0.290000,0.930000,-14,76,-14.239707,76.103371,-14.239707,76.103371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.874037,-59.301942,65.286924,102.864236,0.000000,0.000000,0.000000,0.000000,4.220254,6.190339,5.558316,1.412850,0.300003,0.015715,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.364005,proposed,0,-126.340000,54.885000,-5.750252,-4.467888,-5.720000,-4.455000,-0.030252,-0.012888,-10.154769,13.448207,-0.030495,13.448207,-10.154769,-0.250000,0.870000,-7,31,-7.228844,30.197478,-7.228844,30.197478,0.000000,0.905893,0.000000,64.000000,0.000000,0.000000,58.591102,-60.341644,60.313986,92.862190,0.000000,0.000000,0.000000,0.000000,4.172323,5.905340,5.557177,1.411650,0.187338,0.014127,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.374010,proposed,0,-126.340000,54.885000,-5.836995,-4.370797,-5.810000,-4.315000,-0.026995,-0.055797,-10.398727,15.033937,-0.579401,15.033937,-10.398727,-0.200000,0.600000,-5,33,-5.449761,32.608498,-5.449761,32.608498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.827077,-58.667117,62.209837,86.422482,0.000000,0.000000,0.000000,0.000000,4.075231,5.791813,5.605053,1.428505,0.175527,0.012763,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.384003,proposed,0,-126.340000,54.885000,-5.920287,-4.276906,-5.900000,-4.175000,-0.020287,-0.101906,-8.873987,12.655342,-0.335443,12.655342,-8.873987,-0.160000,0.460000,-19,57,-19.356930,57.213544,-19.356930,57.213544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.828670,-57.703394,57.307212,80.568407,0.000000,0.000000,0.000000,0.000000,3.582041,5.230955,5.549590,1.413237,0.177316,0.013026,0.500297,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.393851,proposed,0,-126.340000,54.885000,-5.998689,-4.187566,-5.970000,-4.085000,-0.028689,-0.102566,-8.203101,7.776174,-0.396432,7.776174,-8.203101,-0.140000,0.560000,-27,86,-27.248104,85.635657,-27.248104,85.635657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.218467,-58.166594,52.547340,78.982288,0.000000,0.000000,0.000000,0.000000,3.473043,4.881126,5.539264,1.408849,0.142830,0.015092,0.504672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.404372,proposed,0,-126.340000,54.885000,-6.077919,-4.095850,-6.030000,-4.015000,-0.047919,-0.080850,-6.068465,4.116798,0.457422,4.116798,-6.068465,-0.210000,0.660000,-35,106,-35.108108,105.928910,-35.108108,105.928910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.611669,-59.446300,51.626307,81.601176,0.000000,0.000000,0.000000,0.000000,3.402864,4.920782,5.559659,1.638243,0.266538,0.018166,0.501846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.413852,proposed,0,-126.340000,54.885000,-6.144913,-4.016659,-6.090000,-3.975000,-0.054913,-0.041659,-5.702528,3.933829,-0.640391,3.933829,-5.702528,-0.270000,0.830000,-27,93,-26.645649,93.283561,-26.645649,93.283561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.961885,-61.267485,50.860181,84.433301,0.000000,0.000000,0.000000,0.000000,3.259497,5.041820,5.546948,1.823820,0.374239,0.045366,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008302,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.423859,proposed,0,-126.340000,54.885000,-6.210691,-3.936790,-6.140000,-3.905000,-0.070691,-0.031790,-6.007476,7.837164,0.030495,7.837164,-6.007476,-0.310000,0.910000,-12,51,-12.289124,50.618233,-12.289124,50.618233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.162537,-61.926677,45.545290,77.823419,0.000000,0.000000,0.000000,0.000000,3.335003,4.851833,5.554163,1.478994,0.221045,0.017649,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.433855,proposed,0,-126.340000,54.885000,-6.270914,-3.861000,-6.210000,-3.795000,-0.060914,-0.066000,-6.617372,11.496540,-0.701380,11.496540,-6.617372,-0.250000,0.730000,-4,27,-3.996193,27.458234,-3.996193,27.458234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.862165,-59.582762,44.729286,68.710304,0.000000,0.000000,0.000000,0.000000,3.369124,4.713951,5.558128,1.884998,0.221469,0.032738,0.501249,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.443854,proposed,0,-126.340000,54.885000,-6.325274,-3.789319,-6.270000,-3.675000,-0.055274,-0.114319,-6.495393,11.923467,-0.213464,11.923467,-6.495393,-0.190000,0.480000,-3,36,-3.284630,36.388767,-3.284630,36.388767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.495947,-56.243397,45.193113,63.193999,0.000000,0.000000,0.000000,0.000000,3.152704,4.512781,5.547655,1.451024,0.179523,0.016503,0.505383,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.453860,proposed,0,-126.340000,54.885000,-6.373386,-3.721873,-6.320000,-3.585000,-0.053386,-0.136873,-4.970653,6.739351,-0.091484,6.739351,-4.970653,-0.160000,0.370000,-14,81,-14.241684,81.973512,-14.241684,81.973512,0.000000,-0.584745,0.000000,64.000000,0.000000,0.000000,61.617374,-53.491624,45.426535,60.956900,0.000000,0.000000,0.000000,0.000000,2.961355,4.083148,5.547890,1.472291,0.181810,0.012987,0.500371,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.463849,proposed,0,-126.340000,54.885000,-6.414755,-3.658956,-6.350000,-3.535000,-0.064755,-0.123956,-3.506902,1.250287,-0.091484,1.250287,-3.506902,-0.150000,0.360000,-23,109,-23.446721,108.847318,-23.446721,108.847318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.544614,-53.555071,44.899925,67.719580,0.000000,0.000000,0.000000,0.000000,3.171110,4.132216,5.533490,1.438249,0.186480,0.012415,0.500330,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.473849,proposed,0,-126.340000,54.885000,-6.449127,-3.600513,-6.360000,-3.525000,-0.089127,-0.075513,-1.799193,0.030495,0.518412,0.030495,-1.799193,-0.160000,0.800000,-32,98,-31.889946,97.664805,-31.889946,97.664805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.813079,-55.177978,44.614228,73.805574,0.000000,0.000000,0.000000,0.000000,3.323625,4.384255,5.537264,1.403948,0.226942,0.012168,0.500259,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.483851,proposed,0,-126.340000,54.885000,-6.476099,-3.546717,-6.370000,-3.495000,-0.106099,-0.051717,-0.762370,3.933829,0.335443,3.933829,-0.762370,-0.240000,0.910000,-23,53,-22.603011,53.053150,-22.603011,53.053150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.491816,-56.816718,41.308861,71.067652,0.000000,0.000000,0.000000,0.000000,2.970871,4.340228,5.539276,1.439499,0.173167,0.011381,0.505233,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.493887,proposed,0,-126.340000,54.885000,-6.495368,-3.497524,-6.370000,-3.435000,-0.125368,-0.062524,-0.335443,7.776174,-0.274453,7.776174,-0.335443,-0.240000,0.740000,-16,29,-15.971760,29.066008,-15.971760,29.066008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.511346,-55.332223,38.891902,61.633675,0.000000,0.000000,0.000000,0.000000,2.859040,4.212587,5.549927,1.421184,0.177093,0.014328,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.503892,proposed,0,-126.340000,54.885000,-6.506473,-3.453352,-6.370000,-3.355000,-0.136473,-0.098352,-0.518412,8.325081,0.396432,8.325081,-0.518412,-0.170000,0.500000,-13,37,-13.251340,36.835974,-13.251340,36.835974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.361027,-52.226045,39.524658,56.475169,0.000000,0.000000,0.000000,0.000000,3.010457,4.163291,5.550987,1.425644,0.176941,0.014684,0.503415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.513852,proposed,0,-126.340000,54.885000,-6.509178,-3.414284,-6.360000,-3.305000,-0.149178,-0.109284,-0.030495,2.897006,-0.091484,2.897006,-0.030495,-0.200000,0.390000,-7,82,-6.893406,85.189586,-6.893406,85.189586,0.000000,-3.353612,0.000000,64.000000,0.000000,0.000000,53.088486,-49.100528,42.281460,56.625293,0.000000,0.000000,0.000000,0.000000,2.988077,3.903457,5.539176,1.413209,0.153552,0.013612,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.523852,proposed,0,-126.340000,54.885000,-6.503219,-3.380051,-6.350000,-3.295000,-0.153219,-0.085051,1.311276,-2.226120,0.091484,-2.226120,1.311276,-0.180000,0.550000,-13,109,-13.254603,108.998554,-13.254603,108.998554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.539999,-48.043618,47.515447,64.876594,0.000000,0.000000,0.000000,0.000000,3.061491,4.036970,5.541963,1.409042,0.182907,0.014030,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.533884,proposed,0,-126.340000,54.885000,-6.488228,-3.350795,-6.330000,-3.325000,-0.158228,-0.025795,2.104141,-3.628881,0.091484,-3.628881,2.104141,-0.070000,0.640000,-25,109,-25.414809,108.658771,-25.414809,108.658771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.502473,-48.709994,49.246318,71.263703,0.000000,0.000000,0.000000,0.000000,3.298992,4.277412,5.531115,1.409409,0.315629,0.012943,0.500288,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.543852,proposed,0,-126.340000,54.885000,-6.464134,-3.326816,-6.300000,-3.335000,-0.164134,0.008184,1.921172,0.030495,0.152474,0.030495,1.921172,-0.190000,0.960000,1,64,1.319752,56.165138,1.319752,56.165138,0.000000,7.493633,0.000000,64.000000,0.000000,0.000000,51.043338,-50.067570,43.149090,68.442326,0.000000,0.000000,0.000000,0.000000,3.035019,4.182223,5.541116,1.406706,0.260504,0.013169,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.554009,proposed,0,-126.340000,54.885000,-6.429907,-3.307633,-6.280000,-3.295000,-0.149907,-0.012633,2.348100,5.763517,-0.030495,5.763517,2.348100,-0.180000,0.810000,14,19,13.872181,13.394597,13.872181,13.394597,0.000000,5.264174,0.000000,64.000000,0.000000,0.000000,45.129974,-47.649364,42.758171,58.876309,0.000000,0.000000,0.000000,0.000000,3.224266,4.242399,5.608667,1.428626,0.174040,0.014026,0.500379,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.563851,proposed,0,-126.340000,54.885000,-6.387211,-3.294125,-6.250000,-3.225000,-0.137211,-0.069125,2.104141,7.471226,-0.091484,7.471226,2.104141,-0.160000,0.500000,28,15,28.000488,15.072025,28.000488,15.072025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.860544,-43.940016,52.907587,63.207679,0.000000,0.000000,0.000000,0.000000,3.784415,4.798931,5.539818,1.408571,0.134843,0.014401,0.500247,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.574005,proposed,0,-126.340000,54.885000,-6.333141,-3.285438,-6.220000,-3.185000,-0.113141,-0.100438,2.836017,2.104141,-0.091484,2.104141,2.836017,-0.080000,0.400000,23,59,23.217703,59.395340,23.217703,59.395340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.398967,-40.358710,61.208634,67.509343,0.000000,0.000000,0.000000,0.000000,3.961948,4.831657,5.560122,1.423646,0.189481,0.020628,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.583888,proposed,0,-126.340000,54.885000,-6.270567,-3.282099,-6.180000,-3.215000,-0.090567,-0.067099,4.116798,-5.641538,0.213464,-5.641538,4.116798,0.020000,0.350000,7,104,7.050421,108.308652,7.050421,108.308652,0.000000,-3.913312,0.000000,64.000000,0.000000,0.000000,45.229778,-39.548838,68.954409,77.844890,0.000000,0.000000,0.000000,0.000000,4.137769,4.804501,5.541111,1.439616,0.206718,0.015357,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.593884,proposed,0,-126.340000,54.885000,-6.197148,-3.283841,-6.120000,-3.285000,-0.077148,0.001159,6.617372,-9.178935,0.884349,-9.178935,6.617372,0.070000,0.710000,-13,108,-12.997714,107.866091,-12.997714,107.866091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.255769,-40.825536,69.714863,86.163695,0.000000,0.000000,0.000000,0.000000,4.688798,5.073255,5.548921,1.414397,0.251147,0.015289,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.603852,proposed,0,-126.340000,54.885000,-6.113679,-3.290677,-6.050000,-3.355000,-0.063679,0.064323,7.959143,-7.288257,0.579401,-7.288257,7.959143,-0.040000,0.890000,0,97,0.381183,97.102145,0.381183,97.102145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.293242,-42.226043,60.162781,80.088810,0.000000,0.000000,0.000000,0.000000,4.370043,4.769694,5.540525,1.405076,0.229867,0.013383,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.614002,proposed,0,-126.340000,54.885000,-6.018050,-3.302831,-5.960000,-3.395000,-0.058050,0.092169,8.142112,-1.677214,0.518412,-1.677214,8.142112,-0.040000,0.950000,14,52,13.546482,43.225398,13.546482,43.225398,0.000000,8.876747,0.000000,64.000000,0.000000,0.000000,47.439591,-42.988191,52.438807,69.732912,0.000000,0.000000,0.000000,0.000000,3.733031,4.376314,5.556668,1.413919,0.228979,0.013947,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.623852,proposed,0,-126.340000,54.885000,-5.914916,-3.319587,-5.880000,-3.375000,-0.034916,0.055413,8.325081,4.604715,0.274453,4.604715,8.325081,0.090000,0.740000,12,7,12.367956,0.387840,12.367956,0.387840,0.000000,6.714306,0.000000,64.000000,0.000000,0.000000,43.857006,-40.957035,51.047217,59.921758,0.000000,0.000000,0.000000,0.000000,3.300187,4.229348,5.541970,1.406001,0.139895,0.013075,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.634002,proposed,0,-126.340000,54.885000,-5.797941,-3.341901,-5.790000,-3.325000,-0.007941,-0.016901,8.812998,5.458569,0.518412,5.458569,8.812998,0.040000,0.410000,29,10,28.578525,9.936089,28.578525,9.936089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.945064,-38.570529,64.723619,70.856435,0.000000,0.000000,0.000000,0.000000,3.949349,4.962204,5.557476,1.413232,0.173771,0.013906,0.503453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.643852,proposed,0,-126.340000,54.885000,-5.674041,-3.368378,-5.690000,-3.305000,0.015959,-0.063378,10.398727,-0.457422,0.152474,-0.457422,10.398727,0.120000,0.180000,16,55,15.855489,70.180846,15.855489,70.180846,0.000000,-15.244758,0.000000,64.000000,0.000000,0.000000,45.403456,-35.715345,76.000378,78.172817,0.000000,0.000000,0.000000,0.000000,4.505504,5.144322,5.539418,1.405708,0.140879,0.013422,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.653851,proposed,0,-126.340000,54.885000,-5.537774,-3.400037,-5.570000,-3.355000,0.032226,-0.045037,12.716332,-8.081122,1.006328,-8.081122,12.716332,0.160000,0.280000,-3,100,-3.125013,107.530543,-3.125013,107.530543,0.000000,-7.594454,0.000000,64.000000,0.000000,0.000000,51.901681,-35.347212,86.678781,92.471001,0.000000,0.000000,0.000000,0.000000,5.348224,5.520221,5.540981,1.410764,0.173313,0.014074,0.500217,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.664004,proposed,0,-126.340000,54.885000,-5.388652,-3.437006,-5.420000,-3.465000,0.031348,0.027994,14.728989,-12.716332,0.884349,-12.716332,14.728989,0.080000,0.410000,-3,107,-2.884567,107.280101,-2.884567,107.280101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.847472,-35.510887,84.321740,97.178557,0.000000,0.000000,0.000000,0.000000,5.560417,5.702521,5.547127,1.415609,0.249723,0.013678,0.500281,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.673852,proposed,0,-126.340000,54.885000,-5.233701,-3.477403,-5.280000,-3.565000,0.046299,0.087597,15.155916,-9.666852,0.518412,-9.666852,15.155916,0.000000,0.840000,15,91,15.441140,91.018177,15.441140,91.018177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.449865,-36.228733,80.072622,94.805644,0.000000,0.000000,0.000000,0.000000,5.434817,5.622229,5.539802,1.407041,0.257918,0.014040,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.684004,proposed,0,-126.340000,54.885000,-5.063410,-3.523610,-5.120000,-3.615000,0.056590,0.091390,14.728989,-2.592058,1.128308,-2.592058,14.728989,0.030000,0.910000,31,46,30.928225,22.121218,30.928225,22.121218,0.000000,23.896958,0.000000,64.000000,0.000000,0.000000,51.863828,-35.790000,76.289163,85.233768,0.000000,0.000000,0.000000,0.000000,4.963217,5.320183,5.557538,1.412365,0.201906,0.014151,0.502563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.694003,proposed,0,-126.340000,54.885000,-4.885327,-3.573516,-4.970000,-3.615000,0.084673,0.041484,15.155916,3.201954,1.006328,3.201954,15.155916,0.120000,0.690000,33,1,32.591768,-16.285478,32.591768,-16.285478,0.000000,17.303655,0.000000,64.000000,0.000000,0.000000,48.566173,-33.661387,75.015559,77.855456,0.000000,0.000000,0.000000,0.000000,4.528359,5.166003,5.555502,1.412897,0.185691,0.013665,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.703852,proposed,0,-126.340000,54.885000,-4.700001,-3.626800,-4.800000,-3.575000,0.099999,-0.051800,16.985604,4.970653,1.311276,4.970653,16.985604,0.240000,0.460000,13,-25,13.320099,-24.687681,13.320099,-24.687681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.713063,-31.775258,81.798448,82.510028,0.000000,0.000000,0.000000,0.000000,4.910109,5.468518,5.540445,1.416353,0.150235,0.015634,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.714001,proposed,0,-126.340000,54.885000,-4.498876,-3.685849,-4.610000,-3.565000,0.111124,-0.120849,19.364199,-1.250287,1.433256,-1.250287,19.364199,0.200000,0.040000,4,20,4.276480,52.939052,4.276480,52.939052,0.000000,-32.626734,0.000000,64.000000,0.000000,0.000000,54.236078,-29.971225,103.896834,104.128402,0.000000,0.000000,0.000000,0.000000,6.487539,6.471578,5.555371,1.413244,0.172951,0.014599,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.723853,proposed,0,-126.340000,54.885000,-4.293981,-3.747029,-4.410000,-3.645000,0.116019,-0.102029,20.705970,-12.350394,0.884349,-12.350394,20.705970,0.100000,0.030000,10,65,9.894252,106.072828,9.894252,106.072828,0.000000,-40.760509,0.000000,64.000000,0.000000,0.000000,59.359748,-26.741573,118.101049,119.871657,0.000000,0.000000,0.000000,0.000000,7.481022,7.162013,5.538809,1.408416,0.186460,0.013871,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.734006,proposed,0,-126.340000,54.885000,-4.073050,-3.813899,-4.190000,-3.825000,0.116950,0.011101,21.315866,-21.010918,0.945339,-21.010918,21.315866,0.060000,0.310000,18,106,18.069254,105.961321,18.069254,105.961321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.580586,-19.859151,119.085455,121.967657,0.000000,0.000000,0.000000,0.000000,7.687841,7.833540,5.558504,1.414961,0.212363,0.014020,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.743886,proposed,0,-126.340000,54.885000,-3.848796,-3.882510,-3.970000,-4.035000,0.121204,0.152490,20.705970,-23.206544,1.311276,-23.206544,20.705970,0.100000,0.670000,28,106,27.755803,105.712842,27.755803,105.712842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.239965,-12.325950,120.745573,126.638316,0.000000,0.000000,0.000000,0.000000,7.910660,8.261438,5.539105,1.410411,0.280909,0.017014,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.753881,proposed,0,-126.340000,54.885000,-3.612867,-3.955298,-3.760000,-4.225000,0.147133,0.269702,20.705970,-18.449355,1.311276,-18.449355,20.705970,0.160000,0.890000,34,105,34.378143,105.190388,34.378143,105.190388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.499714,-3.517840,127.686589,136.458876,0.000000,0.000000,0.000000,0.000000,8.429221,8.795994,5.571602,1.464366,0.313981,0.017689,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.763856,proposed,0,-126.340000,54.885000,-3.368602,-4.031137,-3.540000,-4.355000,0.171398,0.323863,21.254876,-10.276748,1.921172,-10.276748,21.254876,0.230000,0.960000,36,61,36.110861,61.307490,36.110861,61.307490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.267022,2.082881,131.223264,137.480458,0.000000,0.000000,0.000000,0.000000,8.633372,8.788114,5.547179,1.615971,0.349611,0.026690,0.500707,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.774293,proposed,0,-126.340000,54.885000,-3.103934,-4.113694,-3.300000,-4.415000,0.196066,0.301306,23.511492,-0.518412,1.860183,-0.518412,23.511492,0.280000,0.820000,25,16,24.880977,-13.785856,24.880977,-13.785856,0.000000,30.093346,0.000000,64.000000,0.000000,0.000000,41.651199,4.404655,138.724962,141.244140,0.000000,0.000000,0.000000,0.000000,8.993151,8.727970,5.578702,1.512856,0.211632,0.024209,0.500492,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.783852,proposed,0,-126.340000,54.885000,-2.853637,-4.192001,-3.070000,-4.405000,0.216363,0.212999,24.548315,2.836017,1.860183,2.836017,24.548315,0.280000,0.500000,25,-23,24.633237,-22.939615,24.633237,-22.939615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.957051,1.440878,137.219378,137.310686,0.000000,0.000000,0.000000,0.000000,8.801900,8.301207,5.545701,1.745820,0.254691,0.038072,0.501228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.793861,proposed,0,-126.340000,54.885000,-2.583872,-4.276531,-2.810000,-4.405000,0.226128,0.128469,27.292847,0.030495,2.287110,0.030495,27.292847,0.250000,0.130000,12,22,11.575319,23.496033,11.575319,23.496033,0.000000,-1.435648,0.000000,64.000000,0.000000,0.000000,47.331254,-1.171127,135.157059,135.131268,0.000000,0.000000,0.000000,0.000000,8.553084,8.237512,5.560304,1.478440,0.190991,0.018592,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.803853,proposed,0,-126.340000,54.885000,-2.307029,-4.363309,-2.520000,-4.455000,0.212971,0.091691,29.244514,-8.386070,2.287110,-8.386070,29.244514,0.190000,0.090000,4,67,3.957565,93.905727,3.957565,93.905727,0.000000,-26.845342,0.000000,64.000000,0.000000,0.000000,49.625094,-3.175772,133.152225,137.445957,0.000000,0.000000,0.000000,0.000000,8.624653,8.276064,5.552827,1.462997,0.213969,0.014285,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.813884,proposed,0,-126.340000,54.885000,-2.021952,-4.452597,-2.220000,-4.585000,0.198048,0.132403,30.342327,-15.765812,2.287110,-15.765812,30.342327,0.100000,0.320000,9,105,8.829694,105.241503,8.829694,105.241503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.501065,-2.937485,127.179251,135.498057,0.000000,0.000000,0.000000,0.000000,8.322742,8.348591,5.541078,1.424373,0.180184,0.013310,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.823886,proposed,0,-126.340000,54.885000,-1.730894,-4.543589,-1.910000,-4.745000,0.179106,0.201411,31.074202,-17.412531,2.287110,-17.412531,31.074202,0.080000,0.670000,11,105,10.934684,105.341336,10.934684,105.341336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.497918,-1.213114,121.673015,133.621512,0.000000,0.000000,0.000000,0.000000,8.003964,8.392168,5.539720,1.427212,0.269404,0.014070,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.833889,proposed,0,-126.340000,54.885000,-1.433485,-4.636303,-1.600000,-4.875000,0.166515,0.238697,30.830244,-12.167426,3.018985,-12.167426,30.830244,0.120000,0.880000,17,64,17.000795,63.554284,17.000795,63.554284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.701370,2.038970,121.361589,132.626385,0.000000,0.000000,0.000000,0.000000,8.030912,8.548550,5.538811,1.413683,0.256562,0.013287,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.844015,proposed,0,-126.340000,54.885000,-1.126404,-4.731670,-1.280000,-4.965000,0.153596,0.233330,31.440140,-4.787684,3.018985,-4.787684,31.440140,0.130000,0.840000,21,19,20.611928,1.567562,20.611928,1.567562,0.000000,16.986722,0.000000,64.000000,0.000000,0.000000,26.460899,6.262084,118.454747,131.710022,0.000000,0.000000,0.000000,0.000000,7.740490,8.381118,5.569476,1.420512,0.175960,0.013698,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.854005,proposed,0,-126.340000,54.885000,-0.817983,-4.827007,-0.950000,-4.995000,0.132017,0.167993,31.806078,-0.823360,2.775027,-0.823360,31.806078,0.170000,0.480000,20,-8,19.528831,-7.516856,19.528831,-7.516856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.132883,8.822311,111.610853,125.553529,0.000000,0.000000,0.000000,0.000000,7.076241,7.728990,5.557345,1.420751,0.175202,0.013411,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.863887,proposed,0,-126.340000,54.885000,-0.507955,-4.922320,-0.630000,-5.025000,0.122045,0.102680,33.086859,-2.409089,3.079975,-2.409089,33.086859,0.190000,0.180000,10,25,9.770370,25.027963,9.770370,25.027963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.932480,10.071668,109.430560,122.184594,0.000000,0.000000,0.000000,0.000000,6.830277,7.526934,5.539512,1.411962,0.135833,0.014173,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.874004,proposed,0,-126.340000,54.885000,-0.185970,-5.020686,-0.280000,-5.095000,0.094030,0.074314,34.550610,-9.361904,3.689871,-9.361904,34.550610,0.170000,0.120000,-2,70,-2.393095,85.704839,-2.393095,85.704839,0.000000,-15.676875,0.000000,64.000000,0.000000,0.000000,19.567137,11.249192,106.320723,116.527230,0.000000,0.000000,0.000000,0.000000,6.668051,7.570092,5.557494,1.420790,0.189730,0.014017,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.883854,proposed,0,-126.340000,54.885000,0.131529,-5.116995,0.060000,-5.235000,0.071529,0.118005,35.709412,-15.826802,3.445913,-15.826802,35.709412,0.110000,0.380000,-7,106,-7.031165,106.398473,-7.031165,106.398473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.502774,12.739323,102.576270,113.750504,0.000000,0.000000,0.000000,0.000000,6.514109,7.568507,5.553358,1.423012,0.249171,0.014922,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.893895,proposed,0,-126.340000,54.885000,0.458725,-5.215467,0.420000,-5.395000,0.038725,0.179533,35.038526,-16.314719,3.140965,-16.314719,35.038526,0.060000,0.730000,5,100,4.959278,99.647827,4.959278,99.647827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.100159,13.539223,101.480079,115.867267,0.000000,0.000000,0.000000,0.000000,6.519263,7.677112,5.549552,1.423440,0.240188,0.015181,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.904009,proposed,0,-126.340000,54.885000,0.791448,-5.314725,0.770000,-5.525000,0.021448,0.210275,33.574776,-10.764665,3.018985,-10.764665,33.574776,0.050000,0.870000,25,55,24.571821,43.448195,24.571821,43.448195,0.000000,11.199632,0.000000,64.000000,0.000000,0.000000,11.374047,16.101063,103.350250,122.681923,0.000000,0.000000,0.000000,0.000000,6.624999,8.023269,5.556393,1.421703,0.246734,0.013577,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.914005,proposed,0,-126.340000,54.885000,1.122884,-5.412655,1.110000,-5.605000,0.012884,0.192345,32.111026,-4.848673,3.140965,-4.848673,32.111026,0.110000,0.770000,36,10,36.445981,-0.051884,36.445981,-0.051884,0.000000,9.699711,0.000000,64.000000,0.000000,0.000000,3.904821,19.493211,100.273711,123.245101,0.000000,0.000000,0.000000,0.000000,6.294089,7.693732,5.612881,1.437379,0.189512,0.014367,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.923881,proposed,0,-126.340000,54.885000,1.452335,-5.508999,1.430000,-5.645000,0.022335,0.136001,32.598942,-1.006328,3.567892,-1.006328,32.598942,0.220000,0.420000,24,-6,23.954092,-6.051876,23.954092,-6.051876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.287521,20.594528,97.407128,118.580177,0.000000,0.000000,0.000000,0.000000,5.931560,7.163444,5.539477,1.423379,0.151152,0.015340,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.934003,proposed,0,-126.340000,54.885000,1.791563,-5.607091,1.770000,-5.685000,0.021563,0.077909,32.842901,-5.153621,3.140965,-5.153621,32.842901,0.250000,0.170000,15,39,14.825152,46.074086,14.825152,46.074086,0.000000,-7.125962,0.000000,64.000000,0.000000,0.000000,4.682560,20.550187,107.817099,123.856245,0.000000,0.000000,0.000000,0.000000,6.658713,7.625550,5.557762,1.421636,0.176291,0.015123,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.944006,proposed,0,-126.340000,54.885000,2.127852,-5.703152,2.120000,-5.785000,0.007852,0.081848,35.160506,-12.106436,3.140965,-12.106436,35.160506,0.230000,0.200000,-9,84,-8.856549,103.629483,-8.856549,103.629483,0.000000,-19.681359,0.000000,64.000000,0.000000,0.000000,10.638027,21.014388,104.172093,117.434013,0.000000,0.000000,0.000000,0.000000,6.510213,7.635548,5.557343,1.430583,0.212647,0.014229,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.953898,proposed,0,-126.340000,54.885000,2.460938,-5.797064,2.470000,-5.935000,-0.009062,0.137936,35.648422,-17.534511,3.872840,-17.534511,35.648422,0.140000,0.490000,-8,106,-8.323074,106.276913,-8.323074,106.276913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.877014,22.013681,103.092179,116.035465,0.000000,0.000000,0.000000,0.000000,6.666302,7.739493,5.546978,1.426317,0.214506,0.015955,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.963880,proposed,0,-126.340000,54.885000,2.797032,-5.890506,2.820000,-6.095000,-0.022968,0.204494,34.977537,-16.436698,3.994819,-16.436698,34.977537,0.090000,0.780000,3,102,2.839705,102.239403,2.839705,102.239403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.230157,23.951665,103.712845,122.511201,0.000000,0.000000,0.000000,0.000000,6.787438,8.162765,5.540124,1.411444,0.247363,0.014277,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.974007,proposed,0,-126.340000,54.885000,3.137480,-5.983723,3.180000,-6.235000,-0.042520,0.251277,34.123682,-10.215758,3.750861,-10.215758,34.123682,0.060000,0.920000,16,57,16.417102,43.541318,16.417102,43.541318,0.000000,13.698085,0.000000,64.000000,0.000000,0.000000,4.954518,26.324366,103.141227,126.896224,0.000000,0.000000,0.000000,0.000000,6.752049,8.330286,5.558002,1.436439,0.281452,0.015790,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.983855,proposed,0,-126.340000,54.885000,3.467550,-6.072637,3.510000,-6.295000,-0.042450,0.222363,33.025870,-3.201954,3.933829,-3.201954,33.025870,0.080000,0.820000,28,12,27.855645,-8.231801,27.855645,-8.231801,0.000000,20.471204,0.000000,64.000000,0.000000,0.000000,-2.872236,28.541721,100.022420,126.877034,0.000000,0.000000,0.000000,0.000000,6.430743,7.997178,5.553855,1.420661,0.176686,0.015709,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.994011,proposed,0,-126.340000,54.885000,3.806406,-6.162324,3.850000,-6.315000,-0.043594,0.152676,32.172015,-0.396432,3.872840,-0.396432,32.172015,0.130000,0.450000,31,-3,30.706103,-3.175428,30.706103,-3.175428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.769170,28.772196,94.269944,120.785782,0.000000,0.000000,0.000000,0.000000,5.890022,7.357071,5.556529,1.421885,0.176704,0.012758,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.004006,proposed,0,-126.340000,54.885000,4.137822,-6.248383,4.180000,-6.345000,-0.042178,0.096617,31.074202,-3.872840,3.628881,-3.872840,31.074202,0.230000,0.200000,24,42,23.855465,45.284408,23.855465,45.284408,0.000000,-3.459836,0.000000,64.000000,0.000000,0.000000,-8.698164,28.629675,99.887795,123.414315,0.000000,0.000000,0.000000,0.000000,6.198405,7.572630,5.557677,1.422142,0.178146,0.014097,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.014003,proposed,0,-126.340000,54.885000,4.466777,-6.332074,4.510000,-6.425000,-0.043223,0.092926,31.867067,-10.337738,3.262944,-10.337738,31.867067,0.280000,0.240000,3,87,2.659307,99.380885,2.659307,99.380885,0.000000,-12.556313,0.000000,64.000000,0.000000,0.000000,-3.781444,27.472206,98.832179,115.625722,0.000000,0.000000,0.000000,0.000000,6.192814,7.515613,5.586531,1.442522,0.203274,0.014151,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.024001,proposed,0,-126.340000,54.885000,4.792750,-6.413194,4.830000,-6.565000,-0.037250,0.151806,32.293994,-15.460864,3.018985,-15.460864,32.293994,0.200000,0.520000,1,106,1.039639,106.411202,1.039639,106.411202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.105159,27.109300,99.055027,113.511234,0.000000,0.000000,0.000000,0.000000,6.400325,7.585851,5.558604,1.421040,0.214111,0.013627,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.034004,proposed,0,-126.340000,54.885000,5.115371,-6.491580,5.140000,-6.705000,-0.024629,0.213420,29.976389,-13.631176,3.628881,-13.631176,29.976389,0.140000,0.800000,26,95,26.345622,94.585280,26.345622,94.585280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.066072,28.176942,100.942863,119.885238,0.000000,0.000000,0.000000,0.000000,6.646462,8.005397,5.557406,1.421553,0.264479,0.014493,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.043856,proposed,0,-126.340000,54.885000,5.429246,-6.565900,5.430000,-6.805000,-0.000754,0.239100,27.841753,-7.044299,3.933829,-7.044299,27.841753,0.150000,0.910000,48,50,47.655425,34.747760,47.655425,34.747760,0.000000,14.837520,0.000000,64.000000,0.000000,0.000000,-7.534389,30.131509,100.957724,125.277989,0.000000,0.000000,0.000000,0.000000,6.645432,8.144236,5.547955,1.420962,0.228399,0.014769,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.054002,proposed,0,-126.340000,54.885000,5.748033,-6.639279,5.720000,-6.835000,0.028033,0.195721,27.231857,-0.091484,2.897006,-0.091484,27.231857,0.280000,0.750000,40,5,40.380705,-10.952929,40.380705,-10.952929,0.000000,15.538209,0.000000,64.000000,0.000000,0.000000,-15.126424,31.500927,103.347856,129.246807,0.000000,0.000000,0.000000,0.000000,6.681240,8.063723,5.557239,1.424952,0.204099,0.014488,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.064007,proposed,0,-126.340000,54.885000,6.057473,-6.708323,6.000000,-6.835000,0.057473,0.126677,28.024722,2.470079,3.384923,2.470079,28.024722,0.380000,0.390000,19,-4,18.683804,-3.877861,18.683804,-3.877861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.782780,30.963583,114.139070,135.538920,0.000000,0.000000,0.000000,0.000000,7.380462,8.287205,5.556854,1.420879,0.190590,0.013407,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.074012,proposed,0,-126.340000,54.885000,6.361604,-6.773920,6.300000,-6.845000,0.061604,0.071080,29.854410,-1.555235,3.689871,-1.555235,29.854410,0.360000,0.150000,-4,41,-4.456665,49.508873,-4.456665,49.508873,0.000000,-8.386734,0.000000,64.000000,0.000000,0.000000,-8.546611,29.303353,114.496799,131.085875,0.000000,0.000000,0.000000,0.000000,7.545072,8.289330,5.557399,1.420210,0.178384,0.013777,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.083951,proposed,0,-126.340000,54.885000,6.658087,-6.835530,6.600000,-6.905000,0.058087,0.069470,30.159358,-9.117946,3.323933,-9.117946,30.159358,0.190000,0.210000,3,86,2.956839,105.946503,2.956839,105.946503,0.000000,-19.824365,0.000000,64.000000,0.000000,0.000000,-3.583861,28.917553,105.251486,122.246178,0.000000,0.000000,0.000000,0.000000,7.001612,8.160183,5.556514,1.422172,0.215716,0.015037,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.094003,proposed,0,-126.340000,54.885000,6.951819,-6.894098,6.920000,-7.025000,0.031819,0.130902,30.159358,-13.204249,4.360757,-13.204249,30.159358,0.170000,0.510000,-3,106,-3.204954,105.712349,-3.204954,105.712349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.717262,30.297426,102.867972,126.647584,0.000000,0.000000,0.000000,0.000000,6.911847,8.556794,5.558656,1.421079,0.215255,0.013218,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.104003,proposed,0,-126.340000,54.885000,7.237534,-6.948498,7.230000,-7.125000,0.007534,0.176502,29.549462,-11.008623,3.262944,-11.008623,29.549462,0.130000,0.800000,0,91,0.486002,91.381412,0.486002,91.381412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.235991,32.848207,106.010770,132.404120,0.000000,0.000000,0.000000,0.000000,7.037169,8.947214,5.560692,1.811380,0.361247,0.035931,0.500771,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008282,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.113854,proposed,0,-126.340000,54.885000,7.512272,-6.998194,7.520000,-7.185000,-0.007728,0.186806,28.573629,-4.299767,3.445913,-4.299767,28.573629,0.110000,0.890000,9,46,9.226697,31.008403,9.226697,31.008403,0.000000,15.373009,0.000000,64.000000,0.000000,0.000000,-21.275253,35.543780,113.077896,137.177696,0.000000,0.000000,0.000000,0.000000,6.785238,9.113391,5.548140,1.487264,0.241030,0.020307,0.500439,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.123966,proposed,0,-126.340000,54.885000,7.787068,-7.045090,7.810000,-7.175000,-0.022932,0.129910,26.865920,5.458569,3.750861,5.458569,26.865920,0.090000,0.700000,26,1,25.767723,-33.860491,25.767723,-33.860491,0.000000,35.241903,0.000000,64.000000,0.000000,0.000000,-31.213253,34.266639,116.488149,140.049968,0.000000,0.000000,0.000000,0.000000,7.147793,8.890057,5.973025,1.618111,0.236675,0.023311,0.500439,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008361,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.133853,proposed,0,-126.340000,54.885000,8.048333,-7.086805,8.080000,-7.125000,-0.031667,0.038195,26.378003,7.288257,3.689871,7.288257,26.378003,0.090000,0.390000,27,-25,26.787953,-24.549684,26.787953,-24.549684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.451119,29.743852,108.381472,129.513794,0.000000,0.000000,0.000000,0.000000,7.023484,7.971831,5.548067,1.549724,0.212380,0.020457,0.501062,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.143863,proposed,0,-126.340000,54.885000,8.305051,-7.124778,8.340000,-7.085000,-0.034949,-0.039778,25.951076,4.177788,3.689871,4.177788,25.951076,0.180000,0.080000,11,20,11.309931,27.264678,11.309931,27.264678,0.000000,-6.814361,0.000000,64.000000,0.000000,0.000000,-42.557764,25.566648,106.858588,133.970071,0.000000,0.000000,0.000000,0.000000,6.922178,8.255698,5.572566,1.719280,0.230386,0.022318,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.153854,proposed,0,-126.340000,54.885000,8.553204,-7.158329,8.600000,-7.115000,-0.046796,-0.043329,25.219201,-4.177788,3.323933,-4.177788,25.219201,0.170000,0.050000,5,65,4.936989,105.534713,4.936989,105.534713,0.000000,-40.084396,0.000000,64.000000,0.000000,0.000000,-39.039173,23.369091,99.627923,125.811326,0.000000,0.000000,0.000000,0.000000,6.418987,8.315787,5.545947,1.740197,0.297266,0.022923,0.500479,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.163853,proposed,0,-126.340000,54.885000,8.793226,-7.187486,8.860000,-7.205000,-0.066774,0.017514,25.097221,-12.716332,3.018985,-12.716332,25.097221,0.160000,0.280000,-6,106,-6.096295,105.781659,-6.096295,105.781659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.028422,26.417521,100.359328,125.344761,0.000000,0.000000,0.000000,0.000000,6.201995,8.484064,5.541985,1.438242,0.186112,0.013329,0.504852,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.173849,proposed,0,-126.340000,54.885000,9.024571,-7.212149,9.100000,-7.345000,-0.075429,0.132851,22.962585,-14.485031,2.897006,-14.485031,22.962585,0.120000,0.670000,6,106,6.452997,105.572030,6.452997,105.572030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.445971,31.151028,105.438114,129.285154,0.000000,0.000000,0.000000,0.000000,6.286271,8.838311,5.537368,1.424737,0.260764,0.011263,0.505825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.183851,proposed,0,-126.340000,54.885000,9.247245,-7.232291,9.330000,-7.435000,-0.082755,0.202709,20.523001,-7.593205,2.897006,-7.593205,20.523001,0.110000,0.910000,24,88,24.396463,88.401236,24.396463,88.401236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.111555,36.246384,113.549434,134.725257,0.000000,0.000000,0.000000,0.000000,6.716829,9.074545,5.540471,1.435582,0.282119,0.013607,0.512466,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.193851,proposed,0,-126.340000,54.885000,9.460878,-7.247855,9.530000,-7.455000,-0.069122,0.207145,18.266386,1.128308,3.079975,1.128308,18.266386,0.120000,0.920000,42,43,42.425707,19.104102,42.425707,19.104102,0.000000,24.297135,0.000000,64.000000,0.000000,0.000000,-52.568871,38.366235,115.200272,134.582526,0.000000,0.000000,0.000000,0.000000,6.918472,8.867710,5.540895,1.413859,0.163524,0.014508,0.505531,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.203852,proposed,0,-126.340000,54.885000,9.665335,-7.258814,9.710000,-7.395000,-0.044665,0.136186,16.558677,9.849821,2.470079,9.849821,16.558677,0.230000,0.700000,43,-2,43.335809,-35.253404,43.335809,-35.253404,0.000000,33.654641,0.000000,64.000000,0.000000,0.000000,-59.657011,35.851398,113.438350,133.609968,0.000000,0.000000,0.000000,0.000000,6.943759,8.418889,5.541187,1.414469,0.158097,0.012896,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.213885,proposed,0,-126.340000,54.885000,9.861103,-7.265164,9.880000,-7.285000,-0.018897,0.019836,16.070760,11.984457,2.470079,11.984457,16.070760,0.330000,0.340000,31,-26,30.535146,-26.096572,30.535146,-26.096572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.782887,30.964106,110.563340,134.762498,0.000000,0.000000,0.000000,0.000000,6.750628,8.355081,5.550151,1.422243,0.203403,0.014771,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.223852,proposed,0,-126.340000,54.885000,10.046151,-7.266856,10.050000,-7.195000,-0.003849,-0.071856,16.375708,7.532216,2.714037,7.532216,16.375708,0.370000,0.060000,13,19,12.581053,32.518723,12.581053,32.518723,0.000000,-13.615295,0.000000,64.000000,0.000000,0.000000,-60.611632,26.548543,110.406239,140.133037,0.000000,0.000000,0.000000,0.000000,7.403088,8.825302,5.540443,1.411516,0.152896,0.014281,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.233852,proposed,0,-126.340000,54.885000,10.222299,-7.263931,10.220000,-7.185000,0.002299,-0.078931,17.412531,-1.982162,1.921172,-1.982162,17.412531,0.260000,0.040000,4,64,4.246985,105.697852,4.246985,105.697852,0.000000,-41.794424,0.000000,64.000000,0.000000,0.000000,-57.323349,24.021670,101.337720,126.920070,0.000000,0.000000,0.000000,0.000000,6.822621,8.502516,5.540624,1.414141,0.163282,0.015734,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.244004,proposed,0,-126.340000,54.885000,10.391253,-7.256239,10.410000,-7.255000,-0.018747,-0.001239,16.497687,-10.642686,2.043152,-10.642686,16.497687,0.170000,0.280000,10,106,9.982859,105.848257,9.982859,105.848257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.567009,27.124161,101.639818,124.092916,0.000000,0.000000,0.000000,0.000000,6.375269,8.569267,5.629513,1.436256,0.212683,0.014461,0.500487,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.253852,proposed,0,-126.340000,54.885000,10.545627,-7.244249,10.590000,-7.365000,-0.044373,0.120751,15.582843,-12.228415,2.043152,-12.228415,15.582843,0.120000,0.710000,13,106,12.697994,105.642220,12.697994,105.642220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.374631,31.774610,107.988626,127.965789,0.000000,0.000000,0.000000,0.000000,6.288629,8.841598,5.529092,1.410675,0.263430,0.013061,0.500550,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.263852,proposed,0,-126.340000,54.885000,10.692753,-7.227541,10.730000,-7.445000,-0.037247,0.217459,13.936124,-6.678361,1.677214,-6.678361,13.936124,0.130000,0.890000,20,105,20.025535,105.405931,20.025535,105.405931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.709563,37.677859,112.588971,132.407317,0.000000,0.000000,0.000000,0.000000,6.546171,9.011705,5.540413,1.413412,0.378193,0.013756,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.274018,proposed,0,-126.340000,54.885000,10.832353,-7.205918,10.860000,-7.455000,-0.027647,0.249082,12.167426,2.957996,1.738204,2.957996,12.167426,0.170000,0.980000,27,60,27.029622,36.169291,27.029622,36.169291,0.000000,24.236640,0.000000,64.000000,0.000000,0.000000,-66.960259,39.131860,109.980795,125.012185,0.000000,0.000000,0.000000,0.000000,6.709018,8.411154,5.602032,1.436856,0.289529,0.014308,0.500380,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.283887,proposed,0,-126.340000,54.885000,10.958281,-7.180501,10.980000,-7.365000,-0.021719,0.184499,11.008623,12.289405,2.104141,12.289405,11.008623,0.210000,0.840000,29,15,28.580113,-30.195634,28.580113,-30.195634,0.000000,45.601565,0.000000,64.000000,0.000000,0.000000,-70.269935,36.093564,110.894942,126.766684,0.000000,0.000000,0.000000,0.000000,6.928762,8.099196,5.549697,1.421840,0.175408,0.015142,0.500359,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.293886,proposed,0,-126.340000,54.885000,11.076263,-7.150362,11.090000,-7.215000,-0.013737,0.064638,10.459717,16.985604,1.921172,16.985604,10.459717,0.240000,0.500000,24,-30,23.757848,-43.375307,23.757848,-43.375307,0.000000,13.781238,0.000000,64.000000,0.000000,0.000000,-71.039251,28.813065,105.193224,121.980459,0.000000,0.000000,0.000000,0.000000,6.740874,7.905073,5.539485,1.413454,0.136996,0.013810,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.304011,proposed,0,-126.340000,54.885000,11.185944,-7.115410,11.200000,-7.075000,-0.014056,-0.040410,10.398727,13.570186,1.494245,13.570186,10.398727,0.260000,0.110000,11,15,11.153809,14.833845,11.153809,14.833845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.716035,23.470223,105.949998,129.189906,0.000000,0.000000,0.000000,0.000000,6.650966,8.158058,5.558020,1.418540,0.186872,0.013895,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.314005,proposed,0,-126.340000,54.885000,11.284636,-7.076611,11.320000,-7.015000,-0.035364,-0.061611,10.703675,3.506902,1.311276,3.506902,10.703675,0.210000,0.050000,-1,60,-0.659233,106.014237,-0.659233,106.014237,0.000000,-46.180392,0.000000,64.000000,0.000000,0.000000,-65.398136,18.829321,99.164135,120.972993,0.000000,0.000000,0.000000,0.000000,6.365169,7.644220,5.557802,1.418994,0.208468,0.013284,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.323892,proposed,0,-126.340000,54.885000,11.373000,-7.034111,11.430000,-7.035000,-0.057000,0.000889,10.337738,-6.068465,1.555235,-6.068465,10.337738,0.120000,0.260000,0,105,-0.430499,106.556120,-0.430499,106.556120,0.000000,-1.722276,0.000000,64.000000,0.000000,0.000000,-60.839029,18.951450,95.131715,110.787210,0.000000,0.000000,0.000000,0.000000,6.178461,7.478077,5.551982,1.420910,0.238224,0.015052,0.503305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.334007,proposed,0,-126.340000,54.885000,11.453993,-6.986482,11.530000,-7.115000,-0.076007,0.128518,9.422894,-10.459717,0.884349,-10.459717,9.422894,0.080000,0.660000,0,107,-0.148457,106.535669,-0.148457,106.535669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.537400,21.672478,98.180236,111.171636,0.000000,0.000000,0.000000,0.000000,6.304052,7.681283,5.557941,1.418267,0.261869,0.013787,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.344002,proposed,0,-126.340000,54.885000,11.524823,-6.935394,11.620000,-7.185000,-0.095177,0.249606,7.532216,-7.105289,0.945339,-7.105289,7.532216,0.050000,0.890000,9,106,8.791249,106.360290,8.791249,106.360290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.584150,27.199487,100.369304,114.468225,0.000000,0.000000,0.000000,0.000000,6.379867,7.762127,5.556989,1.417648,0.259822,0.012920,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.354006,proposed,0,-126.340000,54.885000,11.586707,-6.880367,11.690000,-7.205000,-0.103293,0.324633,5.397580,0.457422,0.945339,0.457422,5.397580,0.050000,0.990000,20,96,20.058606,96.449596,20.058606,96.449596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.528904,30.568350,99.033055,111.350327,0.000000,0.000000,0.000000,0.000000,6.525137,7.396994,5.556252,1.420069,0.301404,0.014716,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.363954,proposed,0,-126.340000,54.885000,11.639489,-6.821894,11.740000,-7.145000,-0.100511,0.323106,3.079975,9.422894,1.067318,9.422894,3.079975,0.080000,0.970000,31,51,31.091851,28.382303,31.091851,28.382303,0.000000,23.067294,0.000000,64.000000,0.000000,0.000000,-51.443009,28.903517,95.228203,105.311810,0.000000,0.000000,0.000000,0.000000,6.579734,6.784063,5.558057,1.421040,0.237847,0.015495,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.374010,proposed,0,-126.340000,54.885000,11.684170,-6.759095,11.780000,-7.015000,-0.095830,0.255905,3.079975,16.375708,0.579401,16.375708,3.079975,0.170000,0.770000,14,6,13.579377,-13.219191,13.579377,-13.219191,0.000000,19.668788,0.000000,64.000000,0.000000,0.000000,-47.018340,23.860187,96.891873,112.188329,0.000000,0.000000,0.000000,0.000000,6.667798,7.252748,5.557406,1.418329,0.173078,0.013837,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.383879,proposed,0,-126.340000,54.885000,11.719744,-6.693983,11.820000,-6.845000,-0.100256,0.151017,3.201954,17.534511,0.884349,17.534511,3.201954,0.200000,0.430000,-3,2,-2.938647,2.030313,-2.938647,2.030313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.126881,18.238920,94.854072,118.580272,0.000000,0.000000,0.000000,0.000000,6.460747,7.645654,5.539051,1.413832,0.150052,0.017678,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.394011,proposed,0,-126.340000,54.885000,11.747966,-6.623687,11.860000,-6.715000,-0.112034,0.091313,2.592058,11.252582,1.067318,11.252582,2.592058,0.100000,0.180000,0,47,-0.034579,75.649249,-0.034579,75.649249,0.000000,-28.618936,0.000000,64.000000,0.000000,0.000000,-25.462352,13.991312,92.641411,118.585110,0.000000,0.000000,0.000000,0.000000,6.397481,7.501731,5.557654,1.419672,0.176571,0.013786,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.404003,proposed,0,-126.340000,54.885000,11.767812,-6.551059,11.880000,-6.675000,-0.112188,0.123941,2.531068,1.738204,0.213464,1.738204,2.531068,0.070000,0.270000,-9,92,-8.820214,106.820421,-8.820214,106.820421,0.000000,-14.790108,0.000000,64.000000,0.000000,0.000000,-15.584113,12.016371,85.226971,105.819157,0.000000,0.000000,0.000000,0.000000,6.092379,6.610593,5.556966,1.419852,0.212965,0.014544,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.414003,proposed,0,-126.340000,54.885000,11.779985,-6.475240,11.910000,-6.695000,-0.130015,0.219760,1.799193,-4.848673,-0.274453,-4.848673,1.799193,0.050000,0.570000,-13,107,-13.044692,107.069060,-13.044692,107.069060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.255763,12.984909,82.716317,101.145497,0.000000,0.000000,0.000000,0.000000,5.759448,6.630882,5.556528,1.418203,0.225832,0.013210,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.423892,proposed,0,-126.340000,54.885000,11.784722,-6.397321,11.920000,-6.735000,-0.135278,0.337679,-0.518412,-5.153621,0.030495,-5.153621,-0.518412,0.010000,0.830000,2,107,1.968177,107.039356,1.968177,107.039356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.675498,16.783915,84.755742,101.703830,0.000000,0.000000,0.000000,0.000000,5.683823,6.787958,5.540085,1.413696,0.290407,0.015384,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.434005,proposed,0,-126.340000,54.885000,11.782342,-6.314755,11.910000,-6.755000,-0.127658,0.440245,-2.714037,-1.250287,-0.152474,-1.250287,-2.714037,0.010000,0.970000,16,107,15.908679,106.941326,15.908679,106.941326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.269655,20.456822,87.260124,103.546496,0.000000,0.000000,0.000000,0.000000,5.792841,6.767107,5.557543,1.419366,0.260220,0.014105,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.444004,proposed,0,-126.340000,54.885000,11.773096,-6.230402,11.890000,-6.725000,-0.116904,0.494598,-3.994819,4.360757,0.640391,4.360757,-3.994819,0.010000,1.010000,24,107,23.692502,107.071405,23.692502,107.071405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.383801,21.541655,85.539511,101.098843,0.000000,0.000000,0.000000,0.000000,5.803493,6.477409,5.556766,1.417283,0.350809,0.012966,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.453891,proposed,0,-126.340000,54.885000,11.757508,-6.144488,11.850000,-6.625000,-0.092492,0.480512,-3.811850,11.862478,-0.762370,11.862478,-3.811850,0.060000,1.030000,14,62,13.813151,46.101193,13.813151,46.101193,0.000000,15.970212,0.000000,64.000000,0.000000,0.000000,6.271181,17.566759,80.876682,98.287646,0.000000,0.000000,0.000000,0.000000,5.741440,6.257026,5.549170,1.421718,0.318136,0.015675,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.463866,proposed,0,-126.340000,54.885000,11.735590,-6.055445,11.810000,-6.465000,-0.074410,0.409555,-5.092632,18.083417,-0.030495,18.083417,-5.092632,0.110000,0.860000,13,17,13.370423,6.144470,13.370423,6.144470,0.000000,10.926935,0.000000,64.000000,0.000000,0.000000,14.778861,12.438991,80.063006,105.314231,0.000000,0.000000,0.000000,0.000000,5.603652,6.753167,5.583082,1.543620,0.198677,0.017761,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.473855,proposed,0,-126.340000,54.885000,11.707719,-5.964035,11.770000,-6.285000,-0.062281,0.320965,-4.482736,18.998261,0.701380,18.998261,-4.482736,0.120000,0.520000,1,24,1.115462,23.793573,1.115462,23.793573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.877582,6.809811,82.528767,108.488319,0.000000,0.000000,0.000000,0.000000,5.637940,7.006545,5.548348,1.779762,0.249624,0.038346,0.500643,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.483860,proposed,0,-126.340000,54.885000,11.674184,-5.870398,11.740000,-6.125000,-0.065816,0.254602,-3.811850,13.570186,0.213464,13.570186,-3.811850,0.090000,0.340000,-11,69,-11.001657,83.083650,-11.001657,83.083650,0.000000,-14.290077,0.000000,64.000000,0.000000,0.000000,30.304250,0.980918,76.153219,106.858060,0.000000,0.000000,0.000000,0.000000,5.488831,6.761830,5.560081,1.482211,0.212078,0.017563,0.507544,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.493853,proposed,0,-126.340000,54.885000,11.635399,-5.774953,11.710000,-6.035000,-0.074601,0.260047,-2.714037,5.519559,-0.762370,5.519559,-2.714037,0.060000,0.460000,-27,107,-27.361195,107.277205,-27.361195,107.277205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.396177,-3.361294,66.551334,97.232995,0.000000,0.000000,0.000000,0.000000,5.050929,5.978574,5.555192,1.779723,0.266693,0.034530,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.503856,proposed,0,-126.340000,54.885000,11.591607,-5.677640,11.690000,-5.985000,-0.098393,0.307360,-1.982162,2.043152,-0.274453,2.043152,-1.982162,0.020000,0.740000,-38,107,-37.792749,107.213899,-37.792749,107.213899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.432872,-6.051077,68.288870,98.422959,0.000000,0.000000,0.000000,0.000000,5.027044,5.918342,5.549655,1.479019,0.292319,0.020592,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.513857,proposed,0,-126.340000,54.885000,11.543186,-5.578736,11.660000,-5.945000,-0.116814,0.366264,-3.201954,3.933829,0.152474,3.933829,-3.201954,-0.070000,0.930000,-21,107,-21.431122,107.285911,-21.431122,107.285911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.124513,-6.037492,71.936824,97.069348,0.000000,0.000000,0.000000,0.000000,5.164412,5.889929,5.554411,1.497676,0.244827,0.015953,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.523882,proposed,0,-126.340000,54.885000,11.490331,-5.478140,11.630000,-5.875000,-0.139669,0.396860,-5.092632,7.715185,0.396432,7.715185,-5.092632,-0.160000,0.980000,4,97,3.543787,97.311454,3.543787,97.311454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.773215,-6.885244,71.590437,92.593775,0.000000,0.000000,0.000000,0.000000,5.359840,5.807724,5.539962,1.420181,0.249791,0.013724,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.533888,proposed,0,-126.340000,54.885000,11.433588,-5.376418,11.580000,-5.755000,-0.146412,0.378582,-5.946486,13.204249,-0.274453,13.204249,-5.946486,-0.110000,0.970000,4,53,3.971072,53.296170,3.971072,53.296170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.243467,-9.598949,67.117267,88.324200,0.000000,0.000000,0.000000,0.000000,5.168149,5.732787,5.539613,1.421719,0.203574,0.013665,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.544007,proposed,0,-126.340000,54.885000,11.372507,-5.272396,11.520000,-5.585000,-0.147493,0.312604,-6.861330,18.083417,-0.457422,18.083417,-6.861330,-0.040000,0.770000,0,26,0.454586,25.508000,0.454586,25.508000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.252548,-11.991801,68.281706,94.252840,0.000000,0.000000,0.000000,0.000000,5.234321,6.187152,5.556721,1.422782,0.177537,0.014634,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.554009,proposed,0,-126.340000,54.885000,11.308794,-5.168564,11.450000,-5.405000,-0.141206,0.236436,-8.020133,18.022427,-0.335443,18.022427,-8.020133,-0.030000,0.510000,6,43,5.636224,43.399080,5.636224,43.399080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.502488,-13.924548,69.300783,96.209538,0.000000,0.000000,0.000000,0.000000,5.261368,6.295914,5.558538,1.422922,0.176428,0.013860,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.564006,proposed,0,-126.340000,54.885000,11.242136,-5.063944,11.380000,-5.255000,-0.137864,0.191056,-7.776174,13.082270,0.579401,13.082270,-7.776174,-0.010000,0.420000,-4,88,-3.827729,90.158915,-3.827729,90.158915,0.000000,-1.759835,0.000000,64.000000,0.000000,0.000000,55.439715,-15.704246,62.162306,89.047083,0.000000,0.000000,0.000000,0.000000,4.929034,5.774494,5.557929,1.422920,0.189569,0.014368,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.574008,proposed,0,-126.340000,54.885000,11.172777,-4.958562,11.310000,-5.145000,-0.137223,0.186438,-7.532216,7.959143,-0.457422,7.959143,-7.532216,0.000000,0.600000,-13,108,-13.423032,107.933733,-13.423032,107.933733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.144219,-17.940038,57.097801,84.892239,0.000000,0.000000,0.000000,0.000000,4.463590,5.261332,5.557768,1.424158,0.239783,0.014060,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.584004,proposed,0,-126.340000,54.885000,11.101121,-4.852694,11.250000,-5.055000,-0.148879,0.202306,-7.044299,7.715185,-1.067318,7.715185,-7.044299,-0.020000,0.840000,-20,101,-19.964345,101.254838,-19.964345,101.254838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.114816,-19.402826,57.195858,84.411978,0.000000,0.000000,0.000000,0.000000,4.319390,5.156922,5.558916,1.423016,0.226037,0.014061,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.594009,proposed,0,-126.340000,54.885000,11.027367,-4.746310,11.190000,-4.945000,-0.162633,0.198690,-7.227268,11.191592,-0.457422,11.191592,-7.227268,-0.070000,0.950000,-15,62,-14.689127,62.095674,-14.689127,62.095674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.126377,-19.880943,56.356971,82.015554,0.000000,0.000000,0.000000,0.000000,4.279535,5.068179,5.558185,1.422547,0.240915,0.014528,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.604010,proposed,0,-126.340000,54.885000,10.951906,-4.639675,11.110000,-4.805000,-0.158094,0.165325,-7.837164,15.948781,0.457422,15.948781,-7.837164,-0.100000,0.820000,-5,30,-4.691182,30.079003,-4.691182,30.079003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.342705,-19.461035,58.836878,80.330115,0.000000,0.000000,0.000000,0.000000,4.380695,5.186442,5.596941,1.441235,0.178030,0.013157,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.614009,proposed,0,-126.340000,54.885000,10.875021,-4.532896,11.030000,-4.645000,-0.154979,0.112104,-9.910810,16.314719,-0.579401,16.314719,-9.910810,-0.090000,0.540000,12,47,12.288133,46.652278,12.288133,46.652278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.712243,-18.949703,60.310730,79.114474,0.000000,0.000000,0.000000,0.000000,4.430320,5.237598,5.558936,1.423732,0.177952,0.014437,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.623888,proposed,0,-126.340000,54.885000,10.797930,-4.427366,10.950000,-4.505000,-0.152070,0.077634,-9.727842,13.692166,-1.494245,13.692166,-9.727842,-0.040000,0.450000,4,75,3.912641,74.634207,3.912641,74.634207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.882425,-20.210827,53.954920,74.450323,0.000000,0.000000,0.000000,0.000000,4.072049,4.895734,5.538970,1.412110,0.138289,0.015673,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.634006,proposed,0,-126.340000,54.885000,10.718091,-4.319369,10.860000,-4.385000,-0.141909,0.065631,-10.032790,8.873987,-0.945339,8.873987,-10.032790,0.000000,0.570000,-1,103,-1.337562,103.490811,-1.337562,103.490811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.295029,-21.550082,53.671946,74.040842,0.000000,0.000000,0.000000,0.000000,3.817179,4.638836,5.558426,1.420587,0.200791,0.013383,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.644004,proposed,0,-126.340000,54.885000,10.638592,-4.212855,10.770000,-4.295000,-0.131408,0.082145,-9.971800,7.593205,-0.091484,7.593205,-9.971800,0.010000,0.780000,-4,98,-4.237808,97.655188,-4.237808,97.655188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.213888,-23.151402,53.471759,73.512298,0.000000,0.000000,0.000000,0.000000,3.600451,4.518586,5.557656,1.419840,0.241145,0.014054,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.654007,proposed,0,-126.340000,54.885000,10.558698,-4.106585,10.680000,-4.205000,-0.121302,0.098415,-9.361904,10.337738,0.030495,10.337738,-9.361904,0.000000,0.890000,-7,66,-7.027402,65.639873,-7.027402,65.639873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.800595,-23.434409,54.451372,71.600890,0.000000,0.000000,0.000000,0.000000,3.562357,4.449142,5.556890,1.418540,0.239740,0.013513,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.664011,proposed,0,-126.340000,54.885000,10.478685,-4.000704,10.590000,-4.065000,-0.111315,0.064296,-8.873987,14.607010,-0.518412,14.607010,-8.873987,-0.010000,0.800000,-8,33,-7.546015,33.253066,-7.546015,33.253066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.985185,-22.659395,56.412213,70.524685,0.000000,0.000000,0.000000,0.000000,3.651255,4.486826,5.557702,1.420142,0.177460,0.014339,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.674005,proposed,0,-126.340000,54.885000,10.398876,-3.895428,10.510000,-3.915000,-0.111124,0.019572,-9.666852,16.009771,-0.823360,16.009771,-9.666852,-0.030000,0.560000,3,37,3.269331,37.417555,3.269331,37.417555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.569615,-21.523505,58.626318,71.714332,0.000000,0.000000,0.000000,0.000000,3.847113,4.662869,5.557070,1.419804,0.176678,0.014183,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.683884,proposed,0,-126.340000,54.885000,10.320317,-3.791936,10.420000,-3.785000,-0.099683,-0.006936,-9.849821,13.204249,-0.274453,13.204249,-9.849821,-0.010000,0.430000,4,70,4.050072,69.667368,4.050072,69.667368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.603463,-21.214520,53.115136,67.697124,0.000000,0.000000,0.000000,0.000000,3.634033,4.404611,5.540071,1.411480,0.140145,0.014678,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.694003,proposed,0,-126.340000,54.885000,10.240402,-3.686603,10.320000,-3.685000,-0.079598,-0.001603,-9.361904,7.898153,-0.396432,7.898153,-9.361904,0.010000,0.510000,-2,107,-2.293901,107.290353,-2.293901,107.290353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.083778,-21.788945,50.531673,66.824942,0.000000,0.000000,0.000000,0.000000,3.399691,4.184492,5.558194,1.418436,0.211340,0.014067,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.704014,proposed,0,-126.340000,54.885000,10.162081,-3.583139,10.240000,-3.605000,-0.077919,0.021861,-9.178935,5.641538,-0.518412,5.641538,-9.178935,0.020000,0.760000,-6,106,-6.286874,106.462467,-6.286874,106.462467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.420032,-23.301644,53.061585,71.245751,0.000000,0.000000,0.000000,0.000000,3.401276,4.352429,5.557517,1.419228,0.367193,0.013896,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.713996,proposed,0,-126.340000,54.885000,10.084892,-3.480772,10.160000,-3.515000,-0.075108,0.034228,-8.508050,8.264091,-0.213464,8.264091,-8.508050,0.020000,0.920000,-11,71,-10.901945,70.542206,-10.901945,70.542206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.155576,-23.971639,55.814921,72.620084,0.000000,0.000000,0.000000,0.000000,3.517445,4.467989,5.558223,1.418678,0.254194,0.013376,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.723880,proposed,0,-126.340000,54.885000,10.009524,-3.380269,10.080000,-3.405000,-0.070476,0.024731,-8.630029,13.387218,0.030495,13.387218,-8.630029,-0.020000,0.840000,-2,32,-1.947894,32.227764,-1.947894,32.227764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.645338,-23.256341,60.898625,74.397946,0.000000,0.000000,0.000000,0.000000,3.779460,4.643257,5.540632,1.411688,0.143547,0.015934,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.734009,proposed,0,-126.340000,54.885000,9.933522,-3.278199,9.990000,-3.265000,-0.056478,-0.013199,-8.995966,14.607010,-0.335443,14.607010,-8.995966,-0.020000,0.580000,5,40,5.391727,39.709720,5.391727,39.709720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.202056,-21.750673,62.528175,73.650975,0.000000,0.000000,0.000000,0.000000,3.953147,4.788821,5.558097,1.418628,0.175486,0.014183,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.744011,proposed,0,-126.340000,54.885000,9.859837,-3.178379,9.910000,-3.135000,-0.050163,-0.043379,-8.630029,11.557530,-0.884349,11.557530,-8.630029,-0.080000,0.420000,12,76,11.869020,76.284803,11.869020,76.284803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.900402,-21.253023,56.405146,71.267019,0.000000,0.000000,0.000000,0.000000,3.828708,4.593451,5.557383,1.416480,0.172870,0.012711,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.753854,proposed,0,-126.340000,54.885000,9.788758,-3.081115,9.830000,-3.055000,-0.041242,-0.026115,-8.508050,5.519559,-0.274453,5.519559,-8.508050,0.030000,0.550000,-3,109,-3.152022,108.835792,-3.152022,108.835792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.502450,-21.522938,53.658808,67.936247,0.000000,0.000000,0.000000,0.000000,3.439793,4.220524,5.557660,1.418907,0.228055,0.015948,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.763854,proposed,0,-126.340000,54.885000,9.718112,-2.983327,9.750000,-2.995000,-0.031888,0.011673,-8.081122,3.079975,0.396432,3.079975,-8.081122,0.050000,0.790000,-10,109,-9.673703,108.542254,-9.673703,108.542254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.195028,-22.166432,57.336173,73.453874,0.000000,0.000000,0.000000,0.000000,3.558305,4.447684,5.556870,1.420327,0.425979,0.015177,0.500958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.774009,proposed,0,-126.340000,54.885000,9.648064,-2.885090,9.680000,-2.935000,-0.031936,0.049910,-7.715185,6.007476,0.457422,6.007476,-7.715185,0.010000,0.920000,-6,85,-5.932192,85.125911,-5.932192,85.125911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.931752,-22.090060,56.829256,72.468371,0.000000,0.000000,0.000000,0.000000,3.602864,4.424929,5.558924,1.416707,0.239608,0.014120,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.783892,proposed,0,-126.340000,54.885000,9.581608,-2.790538,9.620000,-2.835000,-0.038392,0.044462,-7.227268,10.276748,-0.396432,10.276748,-7.227268,-0.010000,0.900000,-5,49,-5.033287,49.153148,-5.033287,49.153148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.333589,-21.632437,58.898380,71.935401,0.000000,0.000000,0.000000,0.000000,3.645224,4.466716,5.539477,1.408213,0.155865,0.016566,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.794009,proposed,0,-126.340000,54.885000,9.515394,-2.694836,9.540000,-2.715000,-0.024606,0.020164,-7.532216,13.509197,-0.579401,13.509197,-7.532216,-0.020000,0.670000,3,39,3.211100,38.929545,3.211100,38.929545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.503958,-20.740698,63.416723,74.908948,0.000000,0.000000,0.000000,0.000000,3.920939,4.767982,5.559150,1.416222,0.176368,0.013168,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.804003,proposed,0,-126.340000,54.885000,9.451818,-2.601363,9.480000,-2.595000,-0.028182,-0.006363,-7.776174,10.703675,-0.335443,10.703675,-7.776174,-0.010000,0.470000,5,76,5.292446,76.497917,5.292446,76.497917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.175782,-19.652921,61.892869,73.252341,0.000000,0.000000,0.000000,0.000000,3.915263,4.721481,5.556973,1.415302,0.173228,0.013568,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.813880,proposed,0,-126.340000,54.885000,9.390814,-2.510030,9.410000,-2.515000,-0.019186,0.004970,-6.861330,6.556382,0.274453,6.556382,-6.861330,0.010000,0.550000,-4,105,-4.378870,105.288425,-4.378870,105.288425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.689665,-19.878069,56.352071,70.639459,0.000000,0.000000,0.000000,0.000000,3.580310,4.357338,5.549363,1.455794,0.229868,0.020415,0.501317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.823887,proposed,0,-126.340000,54.885000,9.330873,-2.418540,9.350000,-2.465000,-0.019127,0.046460,-6.129455,3.140965,0.396432,3.140965,-6.129455,0.010000,0.760000,-11,108,-11.407459,108.498997,-11.407459,108.498997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.467478,-20.058527,58.313937,74.266973,0.000000,0.000000,0.000000,0.000000,3.657915,4.485385,5.548332,1.459140,0.294662,0.018566,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.833887,proposed,0,-126.340000,54.885000,9.272839,-2.328129,9.300000,-2.415000,-0.027161,0.086871,-5.824507,4.116798,0.030495,4.116798,-5.824507,-0.010000,0.910000,-11,99,-10.922238,99.375289,-10.922238,99.375289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.297752,-19.446328,58.293400,74.430598,0.000000,0.000000,0.000000,0.000000,3.744988,4.510501,5.540507,1.419482,0.209606,0.015834,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.843888,proposed,0,-126.340000,54.885000,9.216664,-2.238714,9.240000,-2.355000,-0.023336,0.116286,-5.885497,6.922320,0.030495,6.922320,-5.885497,-0.070000,0.940000,0,75,0.355440,74.907012,0.355440,74.907012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.625954,-18.653833,57.862236,73.358790,0.000000,0.000000,0.000000,0.000000,3.794047,4.495161,5.538331,1.414295,0.193132,0.014875,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.853881,proposed,0,-126.340000,54.885000,9.162357,-2.150321,9.180000,-2.275000,-0.017643,0.124679,-7.349247,9.849821,-0.396432,9.849821,-7.349247,-0.030000,0.840000,12,59,11.862996,59.142902,11.862996,59.142902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.490093,-17.960123,59.790541,71.463153,0.000000,0.000000,0.000000,0.000000,3.716794,4.497382,5.539799,1.406837,0.135705,0.013258,0.500403,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.864021,proposed,0,-126.340000,54.885000,9.109082,-2.061568,9.120000,-2.165000,-0.010918,0.103432,-6.922320,10.337738,0.091484,10.337738,-6.922320,0.020000,0.710000,5,64,5.176501,63.876929,5.176501,63.876929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.796282,-17.581322,59.432238,68.590868,0.000000,0.000000,0.000000,0.000000,3.527333,4.436991,5.704223,1.418030,0.176126,0.016113,0.500505,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.874002,proposed,0,-126.340000,54.885000,9.058395,-1.975089,9.070000,-2.075000,-0.011605,0.099911,-5.275601,7.776174,0.335443,7.776174,-5.275601,0.040000,0.650000,-12,90,-11.725577,89.561193,-11.725577,89.561193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.960733,-17.373545,59.847897,70.296408,0.000000,0.000000,0.000000,0.000000,3.533277,4.398926,5.557425,1.423295,0.189065,0.013732,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.884007,proposed,0,-126.340000,54.885000,9.009256,-1.889208,9.020000,-2.015000,-0.010744,0.125792,-4.909663,4.116798,0.213464,4.116798,-4.909663,0.010000,0.730000,-12,109,-12.145349,108.548974,-12.145349,108.548974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.428873,-16.990724,58.318922,73.327558,0.000000,0.000000,0.000000,0.000000,3.650631,4.451476,5.558927,1.418433,0.212726,0.014160,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.893852,proposed,0,-126.340000,54.885000,8.962469,-1.805440,8.980000,-1.975000,-0.017531,0.169560,-4.360757,2.409089,-0.274453,2.409089,-4.360757,-0.020000,0.860000,-13,108,-12.855605,108.428676,-12.855605,108.428676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.194754,-16.355154,57.496499,75.588805,0.000000,0.000000,0.000000,0.000000,3.759573,4.574207,5.537704,1.406508,0.226409,0.015396,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.904007,proposed,0,-126.340000,54.885000,8.915755,-1.719740,8.940000,-1.915000,-0.024245,0.195260,-4.299767,4.970653,-0.335443,4.970653,-4.299767,-0.070000,0.980000,-5,91,-5.294669,91.239142,-5.294669,91.239142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.355484,-15.445522,59.406348,78.274081,0.000000,0.000000,0.000000,0.000000,3.926897,4.764632,5.556351,1.418388,0.274707,0.012951,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.914012,proposed,0,-126.340000,54.885000,8.871168,-1.635928,8.900000,-1.845000,-0.028832,0.209072,-4.238777,7.715185,0.030495,7.715185,-4.238777,-0.060000,0.950000,-5,71,-4.527783,71.438475,-4.527783,71.438475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.074219,-14.718397,59.655057,76.580767,0.000000,0.000000,0.000000,0.000000,3.917192,4.745997,5.556843,1.418389,0.200528,0.013422,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.923890,proposed,0,-126.340000,54.885000,8.828446,-1.553713,8.860000,-1.745000,-0.031554,0.191287,-4.726694,10.459717,0.701380,10.459717,-4.726694,-0.050000,0.840000,1,57,0.505100,56.507083,0.505100,56.507083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.513438,-14.456137,59.400688,75.620484,0.000000,0.000000,0.000000,0.000000,3.939487,4.778131,5.539392,1.405661,0.130424,0.015141,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.934009,proposed,0,-126.340000,54.885000,8.785917,-1.469974,8.820000,-1.655000,-0.034083,0.185026,-4.970653,9.361904,0.152474,9.361904,-4.970653,-0.020000,0.680000,0,79,-0.211664,78.965385,-0.211664,78.965385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.863708,-13.769098,59.443116,73.647916,0.000000,0.000000,0.000000,0.000000,3.879474,4.743245,5.558458,1.417783,0.174199,0.014383,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.944007,proposed,0,-126.340000,54.885000,8.745000,-1.387619,8.790000,-1.565000,-0.045000,0.177381,-3.445913,6.617372,0.030495,6.617372,-3.445913,0.000000,0.670000,-17,103,-16.829173,102.820084,-16.829173,102.820084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.264099,-14.057467,54.776828,72.115700,0.000000,0.000000,0.000000,0.000000,3.645021,4.474546,5.556840,1.417813,0.204158,0.014084,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.953988,proposed,0,-126.340000,54.885000,8.705130,-1.305706,8.760000,-1.515000,-0.054870,0.209294,-3.079975,3.811850,-0.457422,3.811850,-3.079975,-0.020000,0.830000,-20,108,-19.566022,108.327133,-19.566022,108.327133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.116753,-13.991610,56.545554,77.497504,0.000000,0.000000,0.000000,0.000000,3.795436,4.688253,5.560168,1.418180,0.253473,0.013149,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.964010,proposed,0,-126.340000,54.885000,8.665945,-1.223659,8.740000,-1.465000,-0.074055,0.241341,-2.897006,5.092632,0.396432,5.092632,-2.897006,-0.100000,0.950000,-12,97,-11.511806,97.060096,-11.511806,97.060096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.229550,-13.604291,56.170631,78.714712,0.000000,0.000000,0.000000,0.000000,3.960781,4.778619,5.559051,1.418457,0.250333,0.014480,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.974009,proposed,0,-126.340000,54.885000,8.627569,-1.141918,8.710000,-1.395000,-0.082431,0.253082,-3.994819,7.227268,0.396432,7.227268,-3.994819,-0.110000,0.980000,1,78,0.578493,77.653059,0.578493,77.653059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.784904,-13.081528,56.746922,78.124444,0.000000,0.000000,0.000000,0.000000,4.051167,4.829772,5.555886,1.415441,0.275706,0.014071,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.984009,proposed,0,-126.340000,54.885000,8.589770,-1.060185,8.680000,-1.295000,-0.090230,0.234815,-3.994819,10.337738,-0.152474,10.337738,-3.994819,-0.060000,0.870000,-4,60,-3.562017,60.361180,-3.562017,60.361180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.248846,-13.147009,59.388295,79.109785,0.000000,0.000000,0.000000,0.000000,4.128345,5.031000,5.557616,1.416191,0.174131,0.013862,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.994003,proposed,0,-126.340000,54.885000,8.552439,-0.978430,8.640000,-1.185000,-0.087561,0.206570,-3.750861,11.557530,-0.030495,11.557530,-3.750861,-0.020000,0.710000,-10,62,-9.679297,62.313093,-9.679297,62.313093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.162134,-12.834946,63.775163,83.522780,0.000000,0.000000,0.000000,0.000000,4.289289,5.305648,5.557011,1.455466,0.176564,0.015354,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial2_tube-mpc.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,tube-mpc,0,-126.340000,54.885000,0.000000,0.000000,-0.330000,-1.245000,0.330000,1.245000,0.213464,-51.871657,-1.982162,-51.871657,0.213464,-0.010000,-0.050000,45,107,62.400000,106.750000,62.400000,106.750000,-17.400000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.099423,81.827619,138.140348,176.459746,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547107,1.416982,0.425254,0.015867,0.500479,1,1,0,8,1,0,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010081,tube-mpc,0,-126.340000,54.885000,0.000047,0.000095,-0.320000,-1.845000,0.320047,1.845095,2.165131,-65.045411,-1.311276,-65.045411,2.165131,0.040000,0.330000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.305229,86.934305,132.966493,171.804037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549268,1.379527,0.229203,0.015108,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020081,tube-mpc,0,-126.340000,54.885000,0.000206,0.000388,-0.280000,-2.515000,0.280206,2.515388,5.397580,-68.338849,-1.067318,-68.338849,5.397580,0.300000,0.780000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.223094,92.747373,132.485579,174.438609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549427,1.369986,0.527110,0.013301,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030087,tube-mpc,0,-126.340000,54.885000,0.000511,0.000895,-0.210000,-3.155000,0.210511,3.155895,10.276748,-63.215723,-0.884349,-63.215723,10.276748,0.490000,0.920000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.697114,97.464527,133.889784,177.838147,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565298,1.379344,0.593526,0.013334,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040081,tube-mpc,0,-126.340000,54.885000,0.000991,0.001630,-0.080000,-3.715000,0.080991,3.716630,16.009771,-53.884314,-0.396432,-53.884314,16.009771,0.560000,1.020000,17,107,-62.400000,106.750000,-62.400000,106.750000,79.800000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.444023,100.880046,137.767582,182.850108,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545818,1.372588,0.591834,0.013192,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050082,tube-mpc,0,-126.340000,54.885000,0.001676,0.002608,0.100000,-4.175000,-0.098324,4.177608,21.254876,-43.150144,0.335443,-43.150144,21.254876,0.450000,1.020000,-28,107,-62.400000,106.750000,-62.400000,106.750000,34.800000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.771775,101.093389,142.356644,188.104753,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546102,1.374687,0.228146,0.011644,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060081,tube-mpc,0,-126.340000,54.885000,0.002596,0.003842,0.320000,-4.525000,-0.317404,4.528842,23.389512,-32.598942,1.128308,-32.598942,23.389512,0.140000,1.010000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.755510,100.450410,146.322509,191.594034,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560606,1.374383,0.205997,0.013295,0.500395,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070214,tube-mpc,0,-126.340000,54.885000,0.003794,0.005365,0.560000,-4.795000,-0.556206,4.800365,23.389512,-32.598942,1.677214,-21.254876,23.267533,-0.010000,0.980000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.689152,100.540156,148.352888,192.273694,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558483,1.394703,0.287867,0.016662,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080215,tube-mpc,0,-126.340000,54.885000,0.005267,0.007148,0.780000,-4.955000,-0.774733,4.962148,20.340032,-10.581696,1.616224,-10.581696,20.340032,-0.250000,1.000000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.913128,97.752412,159.961714,202.569547,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557993,1.385984,0.425040,0.016857,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090139,tube-mpc,0,-126.340000,54.885000,0.007037,0.009203,0.960000,-5.005000,-0.952963,5.014203,14.546020,-1.433256,1.372266,-1.433256,14.546020,-0.460000,1.030000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.559361,91.614177,160.405937,200.123955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555607,1.386142,0.447424,0.016589,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100220,tube-mpc,0,-126.340000,54.885000,0.009173,0.011592,1.080000,-4.965000,-1.070827,4.976592,7.166278,9.056956,0.518412,9.056956,7.166278,-0.530000,1.010000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.436305,81.541862,158.988614,195.090632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558534,1.390288,0.613641,0.015870,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110217,tube-mpc,0,-126.340000,54.885000,0.011648,0.014268,1.110000,-4.825000,-1.098352,4.839268,7.166278,9.056956,0.762370,18.327375,0.152474,-0.550000,1.010000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.681099,70.491004,154.714629,187.703788,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555801,1.398166,0.520219,0.015439,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120163,tube-mpc,0,-126.340000,54.885000,0.014482,0.017240,1.070000,-4.595000,-1.055518,4.612240,-6.922320,26.804930,0.579401,26.804930,-6.922320,-0.590000,1.040000,-17,107,41.936955,106.750000,41.936955,106.750000,-59.336955,0.000000,0.000000,64.000000,0.000000,0.000000,-27.635132,54.758560,147.797382,189.672549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553389,1.390110,0.577479,0.015339,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130224,tube-mpc,0,-126.340000,54.885000,0.017743,0.020568,0.980000,-4.285000,-0.962257,4.305568,-13.814145,34.550610,0.091484,34.550610,-13.814145,-0.430000,1.040000,28,107,62.400000,106.750000,62.400000,106.750000,-34.800000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.986428,36.122425,139.642051,187.315373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559649,1.392820,0.492482,0.016977,0.500268,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140214,tube-mpc,0,-126.340000,54.885000,0.021388,0.024196,0.840000,-3.895000,-0.818612,3.919196,-16.741646,41.869362,-0.152474,41.869362,-16.741646,-0.130000,1.120000,62,62,62.400000,47.681389,62.400000,47.681389,0.000000,14.068611,0.000000,64.000000,0.000000,0.000000,-18.394292,17.491284,130.048883,184.072792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555107,1.393694,0.319653,0.015080,0.500187,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150223,tube-mpc,0,-126.340000,54.885000,0.025458,0.028160,0.680000,-3.405000,-0.654542,3.433160,-16.741646,41.869362,0.274453,50.224937,-16.863625,0.030000,0.850000,62,24,62.400000,24.442990,62.400000,24.442990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.253833,1.216354,129.749385,189.048613,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556832,1.393061,0.364060,0.015149,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160142,tube-mpc,0,-126.340000,54.885000,0.029915,0.032415,0.540000,-2.905000,-0.510085,2.937415,-14.911958,50.346917,0.213464,50.346917,-14.911958,0.270000,0.530000,62,-21,62.400000,-64.410900,62.400000,-64.410900,0.000000,43.853890,0.000000,64.000000,0.000000,0.000000,0.225715,-14.710292,139.148938,194.888935,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554189,1.386433,0.428945,0.015539,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170215,tube-mpc,0,-126.340000,54.885000,0.034880,0.037072,0.440000,-2.435000,-0.405120,2.472072,-10.276748,44.247956,0.640391,44.247956,-10.276748,0.440000,0.170000,17,-28,15.665740,-28.279523,15.665740,-28.279523,1.734260,0.000000,0.000000,64.000000,0.000000,0.000000,12.224804,-26.724601,155.379250,204.512663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564986,1.395039,0.502283,0.015919,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180220,tube-mpc,0,-126.340000,54.885000,0.040255,0.042033,0.400000,-2.085000,-0.359745,2.127033,-2.836017,29.122535,0.518412,29.122535,-2.836017,0.400000,-0.040000,-28,17,-45.734348,81.005618,-45.734348,81.005618,18.134348,-64.285141,0.000000,64.000000,0.000000,0.000000,23.255226,-34.944111,169.084461,213.425428,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556933,1.405119,0.185144,0.016179,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190217,tube-mpc,0,-126.340000,54.885000,0.046069,0.047324,0.400000,-1.885000,-0.353931,1.932324,-2.836017,29.122535,0.213464,12.289405,1.921172,0.130000,-0.030000,-12,62,-12.166658,64.874868,-12.166658,64.874868,0.000000,-3.154391,0.000000,64.000000,0.000000,0.000000,29.959920,-42.451523,165.079362,212.661538,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557611,1.405336,0.182691,0.014996,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200218,tube-mpc,0,-126.340000,54.885000,0.052330,0.052951,0.430000,-1.845000,-0.377670,1.897951,3.628881,-2.104141,0.030495,-2.104141,3.628881,0.040000,0.230000,-57,107,-59.063729,106.750000,-59.063729,106.750000,1.897072,-0.029523,0.000000,64.000000,0.000000,0.000000,30.355161,-38.896625,189.499096,234.637759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555830,1.398322,0.222005,0.015029,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210220,tube-mpc,0,-126.340000,54.885000,0.059032,0.058912,0.470000,-1.915000,-0.410968,1.973912,3.628881,-2.104141,0.274453,-12.289405,4.055809,-0.040000,0.650000,-61,107,-60.500990,106.750000,-60.500990,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.428275,-28.346740,180.924120,218.432180,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556844,1.399950,0.437361,0.014564,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220217,tube-mpc,0,-126.340000,54.885000,0.066166,0.065199,0.510000,-2.025000,-0.443834,2.090199,2.592058,-12.228415,0.823360,-12.228415,2.592058,-0.290000,0.880000,-16,107,-8.683378,106.750000,-8.683378,106.750000,-6.817612,0.000000,0.000000,64.000000,0.000000,0.000000,29.315776,-10.333608,175.396094,222.940243,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556844,1.400395,0.308955,0.014664,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230219,tube-mpc,0,-126.340000,54.885000,0.073733,0.071816,0.510000,-2.125000,-0.436267,2.196816,-1.006328,-9.239925,-0.091484,-9.239925,-1.006328,-0.320000,0.980000,17,107,17.351208,106.750000,17.351208,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.961717,7.318185,170.349748,227.030532,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555636,1.402911,0.335709,0.015901,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240220,tube-mpc,0,-126.340000,54.885000,0.081717,0.078757,0.490000,-2.175000,-0.408283,2.253757,-3.872840,-4.055809,-0.640391,-4.055809,-3.872840,-0.120000,1.020000,19,107,18.557749,106.750000,18.557749,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.830470,21.427330,171.883187,228.079498,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556397,1.402564,0.299513,0.015169,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250166,tube-mpc,0,-126.340000,54.885000,0.090060,0.085976,0.460000,-2.185000,-0.369940,2.270976,-3.933829,1.799193,-0.030495,1.799193,-3.933829,-0.020000,0.990000,10,107,10.310666,106.750000,10.310666,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.060432,30.203647,173.652009,230.791751,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550726,1.404981,0.272723,0.015773,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260218,tube-mpc,0,-126.340000,54.885000,0.098882,0.093588,0.420000,-2.125000,-0.321118,2.218588,-3.567892,8.386070,0.091484,8.386070,-3.567892,0.010000,1.030000,9,107,8.503562,106.750000,8.503562,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.242707,31.958575,173.304546,224.757363,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557065,1.717167,0.305680,0.032278,0.501040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270069,tube-mpc,0,-126.340000,54.885000,0.107894,0.101351,0.390000,-2.015000,-0.282106,2.116351,-2.653048,12.594353,0.396432,12.594353,-2.653048,0.030000,1.020000,3,107,2.934943,106.750000,2.934943,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.511730,26.143973,169.125195,221.481794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568168,1.469575,0.469400,0.021451,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280087,tube-mpc,0,-126.340000,54.885000,0.117409,0.109549,0.380000,-1.865000,-0.262591,1.974549,-1.555235,16.924615,0.579401,16.924615,-1.555235,0.040000,1.030000,-5,79,-4.603110,78.885075,-4.603110,78.885075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.205305,13.137441,161.256995,219.463870,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557583,1.756460,0.396280,0.031989,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290091,tube-mpc,0,-126.340000,54.885000,0.127243,0.118032,0.380000,-1.675000,-0.252757,1.793032,0.396432,20.827949,0.213464,20.827949,0.396432,0.020000,0.910000,-16,39,-16.416342,39.436419,-16.416342,39.436419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.759391,-2.526940,154.593641,213.335428,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549511,1.442751,0.225355,0.019274,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300062,tube-mpc,0,-126.340000,54.885000,0.137349,0.126778,0.390000,-1.465000,-0.252651,1.591778,0.640391,20.827949,0.579401,20.827949,0.640391,0.000000,0.660000,-16,42,-15.625553,41.563571,-15.625553,41.563571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.605500,-16.713401,154.374940,211.237402,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569169,1.604590,0.209284,0.025100,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310057,tube-mpc,0,-126.340000,54.885000,0.147758,0.135828,0.400000,-1.295000,-0.252242,1.430828,1.311276,16.680656,0.762370,16.680656,1.311276,-0.030000,0.500000,-18,75,-18.138930,75.291912,-18.138930,75.291912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.225070,-29.386034,151.997554,209.736661,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546205,1.562221,0.257571,0.024206,0.500661,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320142,tube-mpc,0,-126.340000,54.885000,0.158515,0.145241,0.430000,-1.165000,-0.271485,1.310241,1.738204,10.154769,-0.213464,10.154769,1.738204,-0.060000,0.550000,-22,107,-21.777014,106.750000,-21.777014,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.685016,-39.002844,148.667761,206.215147,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546469,1.428123,0.212073,0.012314,0.500467,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330080,tube-mpc,0,-126.340000,54.885000,0.169338,0.154786,0.450000,-1.075000,-0.280662,1.229786,1.128308,6.800341,0.274453,6.800341,1.128308,-0.120000,0.780000,-11,107,-11.140800,106.750000,-11.140800,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.248700,-44.327592,145.306609,201.249794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559555,1.409591,0.232482,0.024441,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340126,tube-mpc,0,-126.340000,54.885000,0.180469,0.164698,0.460000,-0.995000,-0.279531,1.159698,-0.213464,7.471226,0.579401,7.471226,-0.213464,-0.110000,0.920000,0,91,-0.032659,91.078675,-0.032659,91.078675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.864629,-45.478993,147.798624,200.840720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554740,1.405163,0.238989,0.014435,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350148,tube-mpc,0,-126.340000,54.885000,0.191732,0.174844,0.450000,-0.895000,-0.258268,1.069844,-1.311276,10.947634,0.579401,10.947634,-1.311276,-0.120000,0.950000,15,51,14.565939,51.044210,14.565939,51.044210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.983762,-45.862832,141.853720,191.603148,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556614,1.409040,0.200801,0.013272,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360137,tube-mpc,0,-126.340000,54.885000,0.203082,0.185207,0.450000,-0.785000,-0.246918,0.970207,-2.104141,13.143259,0.152474,13.143259,-2.104141,-0.020000,0.750000,12,40,11.610094,40.155382,11.610094,40.155382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.327005,-45.550394,138.044590,181.115063,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553338,1.415665,0.143520,0.013151,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370147,tube-mpc,0,-126.340000,54.885000,0.214545,0.195833,0.440000,-0.665000,-0.225455,0.860833,-1.799193,10.398727,0.030495,10.398727,-1.799193,0.000000,0.540000,8,71,7.732876,71.149656,7.732876,71.149656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.692626,-45.681662,142.046435,181.274480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561261,1.420213,0.178422,0.015480,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380224,tube-mpc,0,-126.340000,54.885000,0.226138,0.206768,0.430000,-0.595000,-0.203862,0.801768,-0.579401,4.421746,-0.152474,4.421746,-0.579401,0.020000,0.550000,-6,107,-5.704463,106.749998,-5.704463,106.749998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.933611,-43.967492,145.823902,180.835667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558156,1.421890,0.199507,0.014922,0.500155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390139,tube-mpc,0,-126.340000,54.885000,0.237561,0.217754,0.430000,-0.555000,-0.192439,0.772754,-0.091484,1.555235,-0.213464,1.555235,-0.091484,0.020000,0.770000,-11,107,-11.166228,106.750000,-11.166228,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.054304,-39.376063,146.884354,176.813049,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553354,1.408760,0.225680,0.015896,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400219,tube-mpc,0,-126.340000,54.885000,0.249153,0.229146,0.440000,-0.515000,-0.190847,0.744146,0.945339,3.933829,0.396432,3.933829,0.945339,0.000000,0.920000,-17,82,-17.411333,82.072918,-17.411333,82.072918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.933052,-33.626870,148.580178,178.371389,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557804,1.418435,0.226088,0.016256,0.500496,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410141,tube-mpc,0,-126.340000,54.885000,0.260508,0.240574,0.450000,-0.455000,-0.189492,0.695574,0.457422,7.105289,0.579401,7.105289,0.457422,-0.010000,0.920000,-11,51,-11.222093,50.566972,-11.222093,50.566972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.018858,-29.223180,141.778387,173.817611,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552113,1.427810,0.165765,0.015544,0.500160,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420137,tube-mpc,0,-126.340000,54.885000,0.271854,0.252297,0.460000,-0.385000,-0.188146,0.637297,-0.335443,8.203101,-0.152474,8.203101,-0.335443,-0.070000,0.710000,4,54,4.491628,54.058574,4.491628,54.058574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.037949,-26.940970,133.077630,169.538891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553899,1.409752,0.137391,0.013256,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430219,tube-mpc,0,-126.340000,54.885000,0.283165,0.264327,0.470000,-0.325000,-0.186835,0.589327,-0.640391,5.702528,-0.152474,5.702528,-0.640391,-0.040000,0.670000,3,74,3.301652,74.043122,3.301652,74.043122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.193026,-26.613468,120.391422,160.683427,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558115,1.424351,0.174637,0.014730,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440215,tube-mpc,0,-126.340000,54.885000,0.294213,0.276455,0.470000,-0.285000,-0.175787,0.561455,-0.579401,2.043152,-0.030495,2.043152,-0.579401,-0.010000,0.720000,-2,98,-1.787079,97.995517,-1.787079,97.995517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.109114,-26.809767,99.164746,137.445573,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558256,1.419951,0.200637,0.015407,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450136,tube-mpc,0,-126.340000,54.885000,0.304978,0.288684,0.470000,-0.265000,-0.165022,0.553684,-0.335443,-0.396432,0.457422,-0.396432,-0.335443,-0.010000,0.770000,-4,107,-4.455995,106.750000,-4.455995,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.147856,-29.092724,70.454551,103.955515,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554397,1.412971,0.234944,0.014028,0.500374,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460223,tube-mpc,0,-126.340000,54.885000,0.315684,0.301310,0.470000,-0.265000,-0.154316,0.566310,-0.274453,0.518412,0.091484,0.518412,-0.274453,-0.010000,0.930000,-5,94,-4.619152,93.822788,-4.619152,93.822788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.032715,-32.924258,51.757124,81.185574,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556795,1.437309,0.235975,0.015380,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470145,tube-mpc,0,-126.340000,54.885000,0.325948,0.313915,0.470000,-0.225000,-0.144052,0.538915,-1.250287,3.872840,0.030495,3.872840,-1.250287,-0.020000,0.930000,7,64,6.788991,63.514167,6.788991,63.514167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.384111,-34.988093,48.185902,74.900762,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551055,1.411996,0.174133,0.014883,0.500181,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480137,tube-mpc,0,-126.340000,54.885000,0.335986,0.326793,0.460000,-0.175000,-0.124014,0.501793,-1.128308,7.166278,-0.030495,7.166278,-1.128308,-0.010000,0.800000,8,44,7.883161,43.577162,7.883161,43.577162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.320189,-35.744430,54.468600,76.779920,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554355,1.410655,0.142753,0.013326,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490148,tube-mpc,0,-126.340000,54.885000,0.345710,0.339876,0.460000,-0.105000,-0.114290,0.444876,-0.518412,6.007476,-0.457422,6.007476,-0.518412,0.010000,0.610000,1,64,0.572612,64.136206,0.572612,64.136206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.364242,-35.658673,61.114775,81.988273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551386,1.422456,0.149833,0.016194,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500221,tube-mpc,0,-126.340000,54.885000,0.355131,0.353221,0.460000,-0.055000,-0.104869,0.408221,-0.701380,2.104141,0.274453,2.104141,-0.701380,0.020000,0.580000,0,97,-0.383133,96.688158,-0.383133,96.688158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.928055,-36.251273,56.625557,82.002988,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558505,1.422006,0.199484,0.016056,0.500274,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510073,tube-mpc,0,-126.340000,54.885000,0.363968,0.366447,0.470000,-0.055000,-0.106032,0.421447,0.335443,-0.640391,0.091484,-0.640391,0.335443,0.030000,0.720000,-12,107,-12.497935,106.749934,-12.497935,106.749934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.783100,-37.622832,55.991630,85.463510,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562453,1.409626,0.217972,0.014915,0.500346,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520218,tube-mpc,0,-126.340000,54.885000,0.372651,0.380244,0.470000,-0.045000,-0.097349,0.425244,0.640391,-0.335443,0.213464,-0.335443,0.640391,0.010000,0.900000,-13,91,-13.249343,91.433791,-13.249343,91.433791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.792156,-38.956016,55.910010,88.833930,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557491,1.417447,0.226464,0.015606,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530219,tube-mpc,0,-126.340000,54.885000,0.380779,0.394023,0.480000,-0.025000,-0.099221,0.419023,0.396432,3.018985,-0.091484,3.018985,0.396432,-0.020000,0.910000,-7,62,-6.869176,61.978424,-6.869176,61.978424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.102486,-39.733284,57.085833,86.585458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556704,1.427598,0.213315,0.014773,0.500259,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540074,tube-mpc,0,-126.340000,54.885000,0.388348,0.407770,0.490000,0.025000,-0.101652,0.382770,-0.762370,5.702528,0.091484,5.702528,-0.762370,-0.050000,0.790000,8,46,7.873035,46.459707,7.873035,46.459707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.183624,-39.478417,59.528107,84.061179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564657,1.407613,0.141407,0.018250,0.500424,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550221,tube-mpc,0,-126.340000,54.885000,0.395669,0.422104,0.490000,0.075000,-0.094331,0.347104,-1.250287,5.092632,0.152474,5.092632,-1.250287,-0.020000,0.590000,9,66,9.449010,65.838393,9.449010,65.838393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.545329,-37.803183,59.226084,79.274649,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557012,1.413293,0.177641,0.015119,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560223,tube-mpc,0,-126.340000,54.885000,0.402405,0.436407,0.480000,0.105000,-0.077595,0.331407,-0.579401,0.945339,-0.396432,0.945339,-0.579401,0.000000,0.600000,1,98,0.754299,98.484475,0.754299,98.484475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.287689,-36.482678,51.148946,72.707178,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557220,1.413321,0.200247,0.015403,0.501687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570074,tube-mpc,0,-126.340000,54.885000,0.408563,0.450669,0.480000,0.105000,-0.071437,0.345669,-0.091484,-1.738204,0.030495,-1.738204,-0.091484,0.020000,0.750000,-8,107,-7.711389,106.750000,-7.711389,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.608137,-36.840939,50.684233,76.966382,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562567,1.415970,0.246983,0.017993,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580223,tube-mpc,0,-126.340000,54.885000,0.414407,0.465542,0.480000,0.105000,-0.065593,0.360542,-0.396432,-0.335443,0.091484,-0.335443,-0.396432,0.010000,0.920000,-4,85,-4.150660,85.002278,-4.150660,85.002278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.075267,-37.770927,49.610786,77.977675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558417,1.411560,0.279598,0.016900,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590219,tube-mpc,0,-126.340000,54.885000,0.419663,0.480371,0.480000,0.125000,-0.060337,0.355371,-0.091484,2.836017,-0.030495,2.836017,-0.091484,-0.010000,0.900000,-3,59,-2.900645,59.464706,-2.900645,59.464706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.638818,-37.789897,50.180696,74.451587,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556035,1.411436,0.185723,0.014275,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600082,tube-mpc,0,-126.340000,54.885000,0.424365,0.495180,0.480000,0.165000,-0.055635,0.330180,-0.518412,5.458569,-0.518412,5.458569,-0.518412,-0.010000,0.750000,2,48,2.039800,48.339500,2.039800,48.339500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.073967,-36.646909,49.861392,68.678398,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581543,1.412422,0.177951,0.014782,0.501507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610221,tube-mpc,0,-126.340000,54.885000,0.428701,0.510589,0.480000,0.215000,-0.051299,0.295589,-0.152474,3.933829,-0.640391,3.933829,-0.152474,-0.010000,0.600000,-1,71,-1.063247,70.874085,-1.063247,70.874085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.364785,-34.044719,49.707720,64.017194,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557355,1.409424,0.174251,0.014134,0.500325,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620674,tube-mpc,0,-126.340000,54.885000,0.432653,0.526675,0.480000,0.225000,-0.047347,0.301675,-0.274453,0.274453,-0.091484,0.274453,-0.274453,0.000000,0.600000,-3,103,-2.795703,102.827998,-2.795703,102.827998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.102583,-32.270617,43.886298,60.961122,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576829,1.582466,0.254842,0.018099,0.500317,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630058,tube-mpc,0,-126.340000,54.885000,0.435764,0.541291,0.480000,0.225000,-0.044236,0.316291,-0.030495,-2.226120,-0.030495,-2.226120,-0.030495,0.000000,0.780000,-6,107,-6.292675,106.750000,-6.292675,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.838814,-32.668267,45.241464,68.803433,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544596,1.703284,0.383586,0.028775,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640068,tube-mpc,0,-126.340000,54.885000,0.438641,0.557066,0.480000,0.225000,-0.041359,0.332066,-0.091484,-0.335443,0.213464,-0.335443,-0.091484,-0.010000,0.930000,-4,83,-4.469017,82.813658,-4.469017,82.813658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.135259,-33.806074,47.599797,72.730549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564152,1.493997,0.311811,0.016883,0.500360,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650088,tube-mpc,0,-126.340000,54.885000,0.441086,0.573051,0.480000,0.255000,-0.038914,0.318051,-0.945339,3.506902,0.457422,3.506902,-0.945339,-0.020000,0.890000,6,53,5.609045,52.861367,5.609045,52.861367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.350674,-34.166916,49.903097,71.485054,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550858,1.787435,0.269759,0.041194,0.500654,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660062,tube-mpc,0,-126.340000,54.885000,0.443111,0.589155,0.480000,0.305000,-0.036889,0.284155,-1.555235,5.885497,0.091484,5.885497,-1.555235,-0.010000,0.710000,11,45,11.290219,45.442539,11.290219,45.442539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.374299,-33.214908,53.987216,71.135212,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555160,1.434622,0.217397,0.025947,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670086,tube-mpc,0,-126.340000,54.885000,0.444762,0.605538,0.470000,0.355000,-0.025238,0.250538,-1.128308,4.787684,0.152474,4.787684,-1.128308,0.010000,0.550000,6,66,6.156951,65.687562,6.156951,65.687562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.536408,-31.771709,53.873590,70.141402,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553591,1.424036,0.209539,0.014808,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680137,tube-mpc,0,-126.340000,54.885000,0.446063,0.622166,0.470000,0.375000,-0.023937,0.247166,0.091484,0.884349,-0.518412,0.884349,0.091484,0.000000,0.560000,-5,98,-4.786322,97.524286,-4.786322,97.524286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.930722,-30.999158,48.676450,68.154633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557013,1.399668,0.181602,0.013316,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690056,tube-mpc,0,-126.340000,54.885000,0.447035,0.638773,0.480000,0.375000,-0.032965,0.263773,0.457422,-2.470079,-0.396432,-2.470079,0.457422,0.030000,0.740000,-15,107,-14.886718,106.750000,-14.886718,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.886051,-31.760749,48.595036,74.367452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540718,1.395546,0.235628,0.013141,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700143,tube-mpc,0,-126.340000,54.885000,0.447744,0.655865,0.490000,0.365000,-0.042256,0.290865,0.640391,-1.555235,0.152474,-1.555235,0.640391,0.000000,0.920000,-14,91,-14.187946,91.205906,-14.187946,91.205906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.009276,-32.748462,49.358945,76.835164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554753,1.393137,0.189496,0.013570,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710218,tube-mpc,0,-126.340000,54.885000,0.448214,0.673143,0.500000,0.385000,-0.051786,0.288143,-0.335443,2.653048,0.213464,2.653048,-0.335443,-0.030000,0.890000,-1,59,-1.214865,58.903891,-1.214865,58.903891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.276077,-33.551894,51.037528,75.920899,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557987,1.405832,0.208260,0.014980,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720060,tube-mpc,0,-126.340000,54.885000,0.448490,0.690218,0.500000,0.435000,-0.051510,0.255218,-0.701380,6.068465,-0.213464,6.068465,-0.701380,-0.030000,0.750000,4,39,4.253965,39.274772,4.253965,39.274772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.732031,-33.229324,57.511027,77.006131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557661,1.403750,0.183167,0.014666,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730219,tube-mpc,0,-126.340000,54.885000,0.448635,0.708050,0.490000,0.485000,-0.041365,0.223050,-0.945339,5.580549,-0.274453,5.580549,-0.945339,0.000000,0.600000,4,53,4.021322,53.177363,4.021322,53.177363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.147718,-31.527067,57.140583,74.191057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557886,1.403180,0.180283,0.015406,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740124,tube-mpc,0,-126.340000,54.885000,0.448693,0.725635,0.490000,0.515000,-0.041307,0.210635,-1.372266,1.311276,0.396432,1.311276,-1.372266,0.000000,0.500000,7,97,6.685808,97.112403,6.685808,97.112403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.414926,-28.807060,52.761364,70.427102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539030,1.391525,0.179950,0.015623,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750217,tube-mpc,0,-126.340000,54.885000,0.448723,0.743755,0.480000,0.505000,-0.031277,0.238755,-0.640391,-2.714037,0.030495,-2.714037,-0.640391,0.020000,0.700000,-3,107,-2.660035,106.750000,-2.660035,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.717953,-28.162480,52.438143,74.738947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563903,1.401192,0.251702,0.014234,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760225,tube-mpc,0,-126.340000,54.885000,0.448784,0.761920,0.490000,0.485000,-0.041216,0.276920,0.030495,-2.531068,-0.457422,-2.531068,0.030495,0.010000,0.890000,-9,102,-8.679364,102.128895,-8.679364,102.128895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.867809,-28.498042,54.411270,80.452151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556618,1.402382,0.253230,0.016480,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770224,tube-mpc,0,-126.340000,54.885000,0.448938,0.780260,0.480000,0.495000,-0.031062,0.285260,-0.457422,0.945339,0.213464,0.945339,-0.457422,0.000000,0.970000,-1,67,-1.194861,67.250867,-1.194861,67.250867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.251133,-29.485800,53.298539,79.566922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556147,1.400892,0.255013,0.014220,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780134,tube-mpc,0,-126.340000,54.885000,0.449246,0.798624,0.480000,0.535000,-0.030754,0.263624,0.152474,5.153621,-0.274453,5.153621,0.152474,-0.010000,0.850000,-3,40,-2.556522,40.072956,-2.556522,40.072956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.515968,-29.682972,59.243852,80.595667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553066,1.389840,0.146570,0.014206,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790220,tube-mpc,0,-126.340000,54.885000,0.449786,0.817499,0.480000,0.595000,-0.030214,0.222499,-0.762370,6.739351,0.152474,6.739351,-0.762370,-0.030000,0.620000,10,43,9.536134,43.236761,9.536134,43.236761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.524105,-29.433993,60.463741,81.380263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558371,1.401894,0.179582,0.015349,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800161,tube-mpc,0,-126.340000,54.885000,0.450609,0.836276,0.490000,0.635000,-0.039391,0.201276,0.030495,3.445913,0.030495,3.445913,0.030495,0.000000,0.470000,-1,82,-1.459523,82.092563,-1.459523,82.092563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.247922,-27.742877,60.093007,78.098309,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558683,1.406013,0.194194,0.015143,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810135,tube-mpc,0,-126.340000,54.885000,0.451796,0.855283,0.490000,0.645000,-0.038204,0.210283,-0.091484,-2.409089,0.213464,-2.409089,-0.091484,0.000000,0.610000,-2,107,-2.402241,106.750000,-2.402241,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.687158,-27.187681,53.467676,78.262737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552415,1.389616,0.200642,0.015423,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820134,tube-mpc,0,-126.340000,54.885000,0.453421,0.874497,0.490000,0.615000,-0.036579,0.259497,0.030495,-3.811850,0.213464,-3.811850,0.030495,0.000000,0.820000,-4,107,-3.527205,106.750000,-3.527205,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.832361,-27.557667,54.942954,82.015051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551772,1.472913,0.225419,0.016118,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830144,tube-mpc,0,-126.340000,54.885000,0.455558,0.893881,0.500000,0.605000,-0.044442,0.288881,-0.030495,-0.518412,0.213464,-0.518412,-0.030495,0.000000,0.950000,-2,83,-2.123319,82.665948,-2.123319,82.665948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.578957,-28.559271,56.569620,83.609226,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551493,1.388683,0.240134,0.013253,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840133,tube-mpc,0,-126.340000,54.885000,0.458272,0.913361,0.500000,0.635000,-0.041728,0.278361,-0.213464,3.994819,-0.213464,3.994819,-0.213464,0.000000,0.900000,2,48,2.379289,48.253849,2.379289,48.253849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.386121,-29.267731,57.756149,81.177875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555339,1.390449,0.158156,0.013258,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850226,tube-mpc,0,-126.340000,54.885000,0.461683,0.933169,0.500000,0.695000,-0.038317,0.238169,-0.396432,6.800341,0.274453,6.800341,-0.396432,0.000000,0.710000,7,37,6.966289,37.256355,6.966289,37.256355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.959699,-29.158399,60.212403,80.205521,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574668,1.472539,0.193511,0.017195,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860135,tube-mpc,0,-126.340000,54.885000,0.465760,0.952727,0.500000,0.745000,-0.034240,0.207727,-0.579401,5.092632,0.335443,5.092632,-0.579401,0.010000,0.500000,9,67,8.899443,67.116118,8.899443,67.116118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.257023,-27.997728,60.209621,79.224796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557542,1.398193,0.157207,0.018845,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870135,tube-mpc,0,-126.340000,54.885000,0.470681,0.972554,0.500000,0.765000,-0.029319,0.207554,-0.396432,-0.030495,-0.152474,-0.030495,-0.396432,0.030000,0.530000,5,107,4.725486,106.750000,4.725486,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.940016,-26.882322,53.128809,72.872754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552741,1.392018,0.201127,0.014925,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880221,tube-mpc,0,-126.340000,54.885000,0.476541,0.992632,0.500000,0.755000,-0.023459,0.237632,0.152474,-3.201954,-0.152474,-3.201954,0.152474,0.040000,0.780000,-1,107,-1.305382,106.750000,-1.305382,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.358382,-27.951198,54.924032,79.319256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.606946,1.423449,0.239096,0.015081,0.501990,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890217,tube-mpc,0,-126.340000,54.885000,0.483313,1.012586,0.510000,0.745000,-0.026687,0.267586,0.518412,-1.006328,0.213464,-1.006328,0.518412,0.030000,0.940000,-2,86,-2.115863,85.985399,-2.115863,85.985399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.741660,-29.267609,55.757941,81.380579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559642,1.402205,0.242186,0.016099,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900139,tube-mpc,0,-126.340000,54.885000,0.491058,1.032432,0.520000,0.765000,-0.028942,0.267432,-0.030495,3.079975,0.030495,3.079975,-0.030495,0.030000,0.880000,5,57,5.294635,57.057690,5.294635,57.057690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.040688,-30.155301,54.091572,77.564888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552597,1.391576,0.164581,0.015527,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910222,tube-mpc,0,-126.340000,54.885000,0.500045,1.052613,0.520000,0.815000,-0.019955,0.237613,-0.030495,6.495393,0.213464,6.495393,-0.030495,0.020000,0.720000,11,39,10.848225,39.445253,10.848225,39.445253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.315869,-30.526975,56.273450,76.126217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558420,1.402182,0.176399,0.015193,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920219,tube-mpc,0,-126.340000,54.885000,0.510140,1.072617,0.530000,0.865000,-0.019860,0.207617,0.030495,5.458569,-0.335443,5.458569,0.030495,0.040000,0.550000,10,60,9.673734,59.638755,9.673734,59.638755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.522168,-29.426310,58.604401,74.885758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556643,1.401156,0.179384,0.015100,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930135,tube-mpc,0,-126.340000,54.885000,0.521385,1.092424,0.530000,0.895000,-0.008615,0.197424,0.457422,1.494245,0.335443,1.494245,0.457422,0.060000,0.510000,5,96,4.729873,95.677873,4.729873,95.677873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.697639,-28.359294,52.431176,69.792554,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554232,1.391301,0.175821,0.014401,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940222,tube-mpc,0,-126.340000,54.885000,0.534153,1.112515,0.550000,0.885000,-0.015847,0.227515,0.823360,-2.470079,-0.091484,-2.470079,0.823360,0.070000,0.710000,-1,107,-0.688667,106.750000,-0.688667,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.463386,-28.895200,51.023380,72.383495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565896,1.400122,0.230239,0.014980,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950221,tube-mpc,0,-126.340000,54.885000,0.548196,1.132343,0.560000,0.875000,-0.011804,0.257343,0.640391,-2.104141,0.152474,-2.104141,0.640391,0.050000,0.880000,5,99,5.006446,99.074628,5.006446,99.074628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.254850,-30.103220,50.366813,74.379194,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556407,1.399457,0.252229,0.015900,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960134,tube-mpc,0,-126.340000,54.885000,0.563543,1.151888,0.580000,0.885000,-0.016457,0.266888,0.884349,1.555235,0.213464,1.555235,0.884349,0.060000,1.020000,4,57,4.246608,56.594915,4.246608,56.594915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.482758,-31.782641,52.410443,75.469788,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558574,1.391103,0.237695,0.015284,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970151,tube-mpc,0,-126.340000,54.885000,0.580549,1.171491,0.590000,0.935000,-0.009451,0.236491,1.006328,6.129455,0.030495,6.129455,1.006328,0.030000,0.790000,12,35,11.553617,34.967605,11.553617,34.967605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.545098,-31.825680,60.303837,78.741395,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.167667,1.479650,0.199891,0.024492,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008382,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980091,tube-mpc,0,-126.340000,54.885000,0.598972,1.190769,0.610000,0.985000,-0.011028,0.205769,0.335443,5.336590,-0.152474,5.336590,0.335443,0.060000,0.540000,16,60,15.935501,60.120617,15.935501,60.120617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.212987,-30.221021,63.504105,79.481006,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545433,1.422727,0.204559,0.020814,0.500230,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990066,tube-mpc,0,-126.340000,54.885000,0.619058,1.209905,0.620000,1.015000,-0.000942,0.194905,0.945339,1.372266,-0.213464,1.372266,0.945339,0.100000,0.520000,7,94,7.321330,94.274979,7.321330,94.274979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.493861,-29.104808,56.423451,74.214782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576153,1.643547,0.226495,0.020884,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000092,tube-mpc,0,-126.340000,54.885000,0.640910,1.228894,0.630000,1.005000,0.010910,0.223894,1.677214,-1.921172,0.274453,-1.921172,1.677214,0.100000,0.690000,2,107,2.077026,106.750000,2.077026,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.034401,-29.644615,53.973033,75.015258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547923,1.613465,0.281979,0.023462,0.500903,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010285,tube-mpc,0,-126.340000,54.885000,0.664880,1.247911,0.660000,1.005000,0.004880,0.242911,1.616224,-1.799193,0.152474,-1.799193,1.616224,0.090000,0.870000,5,94,4.757938,94.380840,4.757938,94.380840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.696169,-30.939877,52.098158,75.444608,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577290,1.543792,0.272984,0.016397,0.502666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020062,tube-mpc,0,-126.340000,54.885000,0.689574,1.265844,0.670000,1.005000,0.019574,0.260844,1.433256,1.494245,0.091484,1.494245,1.433256,0.070000,0.930000,13,63,13.362258,62.657692,13.362258,62.657692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.752224,-32.122991,52.209338,73.684665,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547753,1.658441,0.246462,0.022019,0.500671,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030084,tube-mpc,0,-126.340000,54.885000,0.716653,1.283876,0.690000,1.045000,0.026653,0.238876,0.884349,5.519559,-0.213464,5.519559,0.884349,0.080000,0.770000,22,40,21.721885,40.292542,21.721885,40.292542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.969297,-32.219428,57.816998,74.848944,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561693,1.401440,0.147437,0.023834,0.500330,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040142,tube-mpc,0,-126.340000,54.885000,0.745654,1.301577,0.710000,1.095000,0.035654,0.206577,0.579401,5.336590,-0.274453,5.336590,0.579401,0.130000,0.570000,22,55,21.665800,55.385177,21.665800,55.385177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.156891,-30.756520,63.878602,76.682858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550885,1.398091,0.143731,0.014224,0.500382,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050141,tube-mpc,0,-126.340000,54.885000,0.776327,1.318745,0.730000,1.125000,0.046327,0.193745,1.433256,1.616224,-0.274453,1.616224,1.433256,0.180000,0.530000,10,88,9.712180,88.369369,9.712180,88.369369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.193127,-29.519284,61.054058,74.002198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551449,1.401820,0.151049,0.013230,0.500451,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060218,tube-mpc,0,-126.340000,54.885000,0.809117,1.335571,0.750000,1.125000,0.059117,0.210571,2.287110,-2.043152,0.091484,-2.043152,2.287110,0.180000,0.730000,3,103,3.249896,102.629506,3.249896,102.629506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.602076,-29.987235,56.336583,73.606493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559441,1.451104,0.217904,0.018744,0.501679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070135,tube-mpc,0,-126.340000,54.885000,0.843240,1.351625,0.790000,1.105000,0.053240,0.246625,2.714037,-3.445913,0.030495,-3.445913,2.714037,0.120000,0.850000,8,107,7.730167,106.652594,7.730167,106.652594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.435100,-30.792610,52.491105,73.112858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552345,1.391739,0.281236,0.014805,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080220,tube-mpc,0,-126.340000,54.885000,0.879841,1.367397,0.820000,1.105000,0.059841,0.262397,2.592058,0.762370,-0.152474,0.762370,2.592058,0.090000,0.950000,17,64,16.812006,64.222030,16.812006,64.222030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.366008,-32.861383,52.421155,74.946980,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558558,1.402334,0.264452,0.015938,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090219,tube-mpc,0,-126.340000,54.885000,0.918025,1.382442,0.840000,1.135000,0.078025,0.247442,1.738204,4.970653,-0.091484,4.970653,1.738204,0.120000,0.840000,26,36,26.207549,35.638373,26.207549,35.638373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.978694,-32.883558,62.757612,79.155585,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557978,1.407978,0.177863,0.014617,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100226,tube-mpc,0,-126.340000,54.885000,0.958124,1.396867,0.860000,1.185000,0.098124,0.211867,1.311276,5.275601,-0.030495,5.275601,1.311276,0.180000,0.580000,27,51,27.221811,51.374937,27.221811,51.374937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.760499,-31.211174,69.554051,82.085948,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557220,1.401833,0.187438,0.014212,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110141,tube-mpc,0,-126.340000,54.885000,0.999709,1.410495,0.890000,1.205000,0.109709,0.205495,2.104141,1.311276,-0.030495,1.311276,2.104141,0.230000,0.510000,16,90,15.830221,89.517523,15.830221,89.517523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.570711,-29.883579,67.510505,80.903382,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553735,1.392944,0.163384,0.017105,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120146,tube-mpc,0,-126.340000,54.885000,1.043537,1.423539,0.920000,1.195000,0.123537,0.228539,3.445913,-3.201954,-0.274453,-3.201954,3.445913,0.230000,0.650000,5,107,5.020431,106.750000,5.020431,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.305098,-30.032670,61.997332,79.346984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550569,1.393081,0.190999,0.014875,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130215,tube-mpc,0,-126.340000,54.885000,1.089508,1.435905,0.960000,1.175000,0.129508,0.260905,3.689871,-3.689871,0.152474,-3.689871,3.689871,0.150000,0.880000,14,103,14.446604,102.903391,14.446604,102.903391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.669375,-31.138494,57.746173,79.414658,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558646,1.402575,0.266075,0.015381,0.500245,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140142,tube-mpc,0,-126.340000,54.885000,1.136650,1.447313,1.000000,1.165000,0.136650,0.282313,3.140965,-0.335443,0.457422,-0.335443,3.140965,0.130000,0.950000,26,70,25.836490,70.119298,25.836490,70.119298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.588629,-32.468168,59.670997,81.107247,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551081,1.393393,0.230223,0.015379,0.500284,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150220,tube-mpc,0,-126.340000,54.885000,1.186314,1.458055,1.040000,1.185000,0.146314,0.273055,2.957996,4.116798,0.030495,4.116798,2.957996,0.180000,0.850000,26,39,26.076436,39.323027,26.076436,39.323027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.941780,-32.427435,66.500014,83.673823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559475,1.403474,0.190622,0.014401,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160219,tube-mpc,0,-126.340000,54.885000,1.237363,1.467841,1.080000,1.235000,0.157363,0.232841,3.689871,4.787684,-0.396432,4.787684,3.689871,0.220000,0.620000,18,48,18.141965,48.390625,18.141965,48.390625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.611069,-31.434223,71.076473,85.235834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558366,1.404002,0.179438,0.016777,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170086,tube-mpc,0,-126.340000,54.885000,1.289430,1.476611,1.120000,1.265000,0.169430,0.211611,4.604715,2.287110,0.152474,2.287110,4.604715,0.230000,0.510000,11,76,10.715943,76.310522,10.715943,76.310522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.708047,-31.357567,64.210092,82.519827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539823,1.392603,0.140424,0.013448,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180221,tube-mpc,0,-126.340000,54.885000,1.344605,1.484662,1.180000,1.255000,0.164605,0.229662,5.824507,-2.836017,0.091484,-2.836017,5.824507,0.180000,0.590000,6,107,5.617459,106.750000,5.617459,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.110175,-30.899290,57.723910,78.136489,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556836,1.401856,0.214172,0.015373,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190221,tube-mpc,0,-126.340000,54.885000,1.400691,1.491624,1.250000,1.225000,0.150691,0.266624,6.434403,-4.177788,0.030495,-4.177788,6.434403,0.140000,0.820000,5,107,4.627877,106.749567,4.627877,106.749567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.527021,-32.113798,57.916408,80.939397,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556733,1.403523,0.301279,0.015383,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200143,tube-mpc,0,-126.340000,54.885000,1.457891,1.497531,1.310000,1.205000,0.147891,0.292531,6.251434,-1.921172,0.335443,-1.921172,6.251434,0.110000,0.930000,12,80,11.840987,79.703973,11.840987,79.703973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.363681,-33.514709,60.472587,81.930041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556852,1.394436,0.208198,0.014298,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210219,tube-mpc,0,-126.340000,54.885000,1.517500,1.502481,1.380000,1.215000,0.137500,0.287481,6.495393,3.384923,0.152474,3.384923,6.495393,0.100000,0.910000,14,35,13.835341,35.109074,13.835341,35.109074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.569619,-34.577353,65.514709,83.660474,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557346,1.403497,0.191876,0.015115,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220220,tube-mpc,0,-126.340000,54.885000,1.578122,1.506316,1.450000,1.255000,0.128122,0.251316,6.434403,5.458569,-0.274453,5.458569,6.434403,0.130000,0.640000,12,36,12.453074,35.954536,12.453074,35.954536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.648653,-33.538249,71.776069,87.244336,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557670,1.403506,0.180921,0.016392,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230144,tube-mpc,0,-126.340000,54.885000,1.639642,1.509035,1.520000,1.285000,0.119642,0.224035,6.739351,2.531068,0.152474,2.531068,6.739351,0.150000,0.440000,7,74,7.164729,74.489010,7.164729,74.489010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.297411,-32.063832,70.447022,85.900549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554178,1.395522,0.150734,0.014248,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240216,tube-mpc,0,-126.340000,54.885000,1.703390,1.510660,1.610000,1.265000,0.093390,0.245660,7.532216,-3.628881,-0.030495,-3.628881,7.532216,0.130000,0.550000,-1,107,-0.791602,106.750000,-0.791602,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.377218,-30.406191,64.584029,80.929801,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557573,1.403437,0.215170,0.015345,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250224,tube-mpc,0,-126.340000,54.885000,1.767973,1.511118,1.700000,1.225000,0.067973,0.286118,8.691018,-6.007476,-0.091484,-6.007476,8.691018,0.090000,0.780000,-9,107,-8.535673,106.750000,-8.535673,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.783762,-30.145030,65.295635,85.377989,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555994,1.404177,0.276956,0.013677,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260141,tube-mpc,0,-126.340000,54.885000,1.833095,1.510416,1.790000,1.195000,0.043095,0.315416,8.020133,-2.957996,0.152474,-2.957996,8.020133,0.070000,0.960000,-1,80,-1.195664,80.420037,-1.195664,80.420037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.379194,-30.585381,66.678239,86.567907,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552214,1.395595,0.195655,0.015550,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270220,tube-mpc,0,-126.340000,54.885000,1.900356,1.508503,1.880000,1.185000,0.020356,0.323503,7.471226,1.555235,0.335443,1.555235,7.471226,0.060000,0.890000,6,48,5.844269,48.164606,5.844269,48.164606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.253923,-30.724729,70.563123,86.655189,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567180,1.405356,0.189766,0.015084,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280217,tube-mpc,0,-126.340000,54.885000,1.968053,1.505396,1.960000,1.215000,0.008053,0.290396,7.532216,4.726694,-0.213464,4.726694,7.532216,0.050000,0.670000,8,36,8.331453,36.348670,8.331453,36.348670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.952575,-30.464915,74.044772,88.473073,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556115,1.404937,0.178183,0.014823,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290144,tube-mpc,0,-126.340000,54.885000,2.036145,1.501105,2.030000,1.255000,0.006145,0.246105,6.739351,2.714037,-0.579401,2.714037,6.739351,0.000000,0.500000,22,63,22.139145,62.532091,22.139145,62.532091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.189212,-29.341804,73.106713,86.753639,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553976,1.396379,0.153977,0.014939,0.500175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300143,tube-mpc,0,-126.340000,54.885000,2.105527,1.495558,2.100000,1.245000,0.005527,0.250558,6.861330,-2.043152,-0.213464,-2.043152,6.861330,0.010000,0.500000,20,102,19.616114,101.972848,19.616114,101.972848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.437153,-27.496435,67.818421,80.190007,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550493,1.395515,0.162326,0.013751,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310145,tube-mpc,0,-126.340000,54.885000,2.175627,1.488773,2.170000,1.215000,0.005627,0.273773,6.556382,-4.909663,0.213464,-4.909663,6.556382,0.110000,0.730000,8,107,8.320525,106.750000,8.320525,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.550741,-27.544724,62.993692,81.164486,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548581,1.396048,0.246777,0.013993,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320141,tube-mpc,0,-126.340000,54.885000,2.246285,1.480753,2.240000,1.185000,0.006285,0.295753,7.044299,-3.201954,0.213464,-3.201954,7.044299,0.150000,0.920000,-1,77,-1.028809,77.015462,-1.028809,77.015462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.897768,-28.675467,61.815121,82.130776,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551623,1.552229,0.257220,0.027669,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330072,tube-mpc,0,-126.340000,54.885000,2.316981,1.471559,2.310000,1.185000,0.006981,0.286559,6.922320,1.677214,0.457422,1.677214,6.922320,0.110000,0.870000,7,38,6.845809,38.153803,6.845809,38.153803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.090800,-29.114944,61.149333,77.310386,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567446,1.496966,0.224157,0.021139,0.500212,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340059,tube-mpc,0,-126.340000,54.885000,2.388487,1.461080,2.390000,1.215000,-0.001513,0.246080,6.495393,4.421746,0.030495,4.421746,6.495393,0.090000,0.660000,14,28,14.492524,27.962424,14.492524,27.962424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.397382,-28.310649,67.766591,80.724148,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550352,1.790737,0.242652,0.035233,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350091,tube-mpc,0,-126.340000,54.885000,2.460613,1.449320,2.460000,1.225000,0.000613,0.224320,6.373413,1.372266,-0.274453,1.372266,6.373413,0.100000,0.400000,15,73,14.593547,72.941803,14.593547,72.941803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.925663,-25.867799,71.583624,83.323818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554152,1.480788,0.222893,0.020405,0.500520,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360063,tube-mpc,0,-126.340000,54.885000,2.532521,1.436411,2.530000,1.215000,0.002521,0.221411,6.861330,-3.994819,-0.335443,-3.994819,6.861330,0.130000,0.510000,5,107,4.742282,106.749999,4.742282,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.005426,-24.588405,63.310777,77.604373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568842,1.627643,0.276643,0.029513,0.500505,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370062,tube-mpc,0,-126.340000,54.885000,2.604726,1.422263,2.600000,1.165000,0.004726,0.257263,7.288257,-6.190445,-0.152474,-6.190445,7.288257,0.120000,0.770000,1,106,0.647800,105.762902,0.647800,105.762902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.271317,-25.295812,63.680255,83.459418,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548719,1.607736,0.335814,0.026956,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380133,tube-mpc,0,-126.340000,54.885000,2.677462,1.406809,2.670000,1.135000,0.007462,0.271809,6.800341,-3.506902,0.274453,-3.506902,6.800341,0.100000,0.930000,8,69,7.914071,69.483286,7.914071,69.483286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.288934,-26.796656,64.349968,83.780933,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555752,1.421878,0.252662,0.016262,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390147,tube-mpc,0,-126.340000,54.885000,2.749696,1.390267,2.740000,1.135000,0.009696,0.255267,6.007476,1.372266,0.396432,1.372266,6.007476,0.090000,0.840000,18,33,18.316889,33.412890,18.316889,33.412890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.188269,-27.326935,68.800435,84.029230,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551820,1.448004,0.158290,0.014100,0.500280,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400145,tube-mpc,0,-126.340000,54.885000,2.821618,1.372610,2.810000,1.155000,0.011618,0.217610,5.397580,3.689871,-0.396432,3.689871,5.397580,0.110000,0.580000,23,32,22.825783,31.856531,22.825783,31.856531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.264829,-26.322870,74.176835,87.627268,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555108,1.404033,0.156657,0.013251,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410149,tube-mpc,0,-126.340000,54.885000,2.893300,1.353826,2.870000,1.175000,0.023300,0.178826,5.641538,0.701380,-1.067318,0.701380,5.641538,0.150000,0.420000,16,66,15.834177,66.143807,15.834177,66.143807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.741370,-24.720864,74.101049,87.951328,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550928,1.398145,0.152657,0.013200,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420222,tube-mpc,0,-126.340000,54.885000,2.965090,1.333819,2.940000,1.145000,0.025090,0.188819,6.068465,-4.116798,-0.335443,-4.116798,6.068465,0.160000,0.500000,8,100,8.334989,99.949471,8.334989,99.949471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.172390,-23.546652,66.263483,81.688865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557455,1.409583,0.201208,0.013985,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430218,tube-mpc,0,-126.340000,54.885000,3.035861,1.312916,3.010000,1.095000,0.025861,0.217916,7.349247,-7.166278,-0.030495,-7.166278,7.349247,0.160000,0.710000,-5,107,-5.149252,106.750000,-5.149252,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.624621,-23.814396,65.149845,83.634955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557766,1.407947,0.268233,0.015169,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440174,tube-mpc,0,-126.340000,54.885000,3.105791,1.291099,3.080000,1.055000,0.025791,0.236099,6.983309,-4.787684,0.457422,-4.787684,6.983309,0.110000,0.890000,3,75,3.466689,74.510182,3.466689,74.510182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.347735,-25.208105,64.457794,83.556296,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561867,1.407237,0.229873,0.014513,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450072,tube-mpc,0,-126.340000,54.885000,3.174672,1.268466,3.160000,1.045000,0.014672,0.223466,6.007476,0.701380,0.091484,0.701380,6.007476,0.110000,0.890000,13,30,12.553968,26.071118,12.553968,26.071118,0.000000,3.439064,0.000000,64.000000,0.000000,0.000000,-93.940436,-26.435675,68.156997,83.264344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552855,1.399216,0.136681,0.014440,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460221,tube-mpc,0,-126.340000,54.885000,3.244561,1.244328,3.220000,1.075000,0.024561,0.169328,5.885497,3.933829,-0.213464,3.933829,5.885497,0.090000,0.580000,19,20,18.581233,19.843509,18.581233,19.843509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.283328,-25.289019,75.461584,88.056624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558570,1.408988,0.178691,0.018052,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470222,tube-mpc,0,-126.340000,54.885000,3.312604,1.219678,3.290000,1.095000,0.022604,0.124678,6.068465,1.189297,-0.762370,1.189297,6.068465,0.120000,0.360000,12,57,12.008755,56.962732,12.008755,56.962732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.255999,-22.746023,78.268804,90.103923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557649,1.408093,0.177302,0.014297,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480220,tube-mpc,0,-126.340000,54.885000,3.379747,1.194227,3.350000,1.065000,0.029747,0.129227,6.434403,-4.909663,-0.274453,-4.909663,6.434403,0.140000,0.410000,3,102,3.445118,103.958967,3.445118,103.958967,0.000000,-1.996235,0.000000,64.000000,0.000000,0.000000,-97.203266,-20.164829,71.282966,83.758749,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559470,1.409656,0.214843,0.015891,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490217,tube-mpc,0,-126.340000,54.885000,3.445913,1.168034,3.420000,1.005000,0.025913,0.163034,6.251434,-7.959143,0.396432,-7.959143,6.251434,0.110000,0.690000,5,107,5.467177,106.750000,5.467177,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.423521,-19.609868,70.232048,87.843717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.610360,1.442435,0.267158,0.015791,0.500322,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500217,tube-mpc,0,-126.340000,54.885000,3.511069,1.141148,3.500000,0.955000,0.011069,0.186148,6.251434,-5.702528,-0.030495,-5.702528,6.251434,0.120000,0.900000,2,73,2.211221,72.559974,2.211221,72.559974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.205562,-20.098843,72.360297,89.833411,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558962,1.408292,0.225634,0.014776,0.500390,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510217,tube-mpc,0,-126.340000,54.885000,3.575126,1.113645,3.560000,0.935000,0.015126,0.178645,5.702528,0.030495,-0.030495,0.030495,5.702528,0.110000,0.840000,9,28,9.388665,28.359498,9.388665,28.359498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.160077,-19.394448,73.338970,85.450035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556255,1.412909,0.178498,0.016113,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520225,tube-mpc,0,-126.340000,54.885000,3.638075,1.085569,3.620000,0.955000,0.018075,0.130569,5.153621,2.714037,-0.518412,2.714037,5.153621,0.090000,0.570000,18,24,17.770537,24.035232,17.770537,24.035232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.219880,-16.822874,78.447405,86.922119,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556243,1.409168,0.177182,0.014208,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530221,tube-mpc,0,-126.340000,54.885000,3.699745,1.057045,3.670000,0.955000,0.029745,0.102045,4.726694,0.945339,-0.518412,0.945339,4.726694,0.110000,0.360000,19,55,19.098478,54.605658,19.098478,54.605658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.229742,-14.247759,78.462821,87.436904,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557703,1.409398,0.178368,0.014023,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540218,tube-mpc,0,-126.340000,54.885000,3.760150,1.028119,3.710000,0.935000,0.050150,0.093119,4.543725,-4.299767,-0.030495,-4.299767,4.543725,0.150000,0.400000,14,94,14.386403,94.419172,14.386403,94.419172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.295754,-11.983013,72.207009,81.728508,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557740,1.409000,0.204960,0.016367,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550135,tube-mpc,0,-126.340000,54.885000,3.818783,0.999100,3.760000,0.885000,0.058783,0.114100,3.628881,-7.776174,0.518412,-7.776174,3.628881,0.190000,0.620000,15,107,14.772806,106.748537,14.772806,106.748537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.119075,-11.512291,69.226682,83.143185,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556322,1.402013,0.221476,0.014873,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560216,tube-mpc,0,-126.340000,54.885000,3.877026,0.969352,3.800000,0.835000,0.077026,0.134352,3.872840,-5.702528,0.701380,-5.702528,3.872840,0.170000,0.860000,16,70,15.818540,70.384686,15.818540,70.384686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.786065,-12.708039,69.704940,85.570242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558683,1.414143,0.227094,0.016852,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570219,tube-mpc,0,-126.340000,54.885000,3.933426,0.939670,3.840000,0.815000,0.093426,0.124670,3.506902,-0.152474,0.091484,-0.152474,3.506902,0.170000,0.820000,21,26,21.177621,25.964325,21.177621,25.964325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.872369,-12.770988,72.654651,84.142105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557072,1.411697,0.173813,0.015057,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580218,tube-mpc,0,-126.340000,54.885000,3.988385,0.909920,3.880000,0.825000,0.108385,0.084920,2.957996,2.470079,-0.701380,2.470079,2.957996,0.210000,0.540000,23,24,22.587576,24.268403,22.587576,24.268403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.952745,-10.376951,78.245685,87.765298,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555614,1.408777,0.192843,0.015697,0.500139,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590221,tube-mpc,0,-126.340000,54.885000,4.041926,0.880163,3.920000,0.835000,0.121926,0.045163,3.384923,0.579401,-0.823360,0.579401,3.384923,0.230000,0.360000,16,53,16.060736,52.555295,16.060736,52.555295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.734081,-7.968643,78.851308,88.592333,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556581,1.409718,0.191111,0.015091,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600135,tube-mpc,0,-126.340000,54.885000,4.093541,0.850767,3.960000,0.805000,0.133541,0.045767,3.384923,-4.482736,-0.274453,-4.482736,3.384923,0.250000,0.390000,11,93,11.068043,93.066764,11.068043,93.066764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.718899,-5.825087,73.493297,83.066348,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553914,1.399859,0.160271,0.016318,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610220,tube-mpc,0,-126.340000,54.885000,4.144555,0.821049,4.000000,0.755000,0.144555,0.066049,4.055809,-7.654195,0.091484,-7.654195,4.055809,0.190000,0.610000,11,103,10.852412,103.297738,10.852412,103.297738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.716735,-5.871067,72.114251,85.330507,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558891,1.419692,0.239494,0.015531,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620222,tube-mpc,0,-126.340000,54.885000,4.193650,0.791852,4.050000,0.695000,0.143650,0.096852,3.140965,-5.885497,0.335443,-5.885497,3.140965,0.180000,0.790000,19,76,18.826301,76.446165,18.826301,76.446165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.617872,-7.038242,72.769657,86.246269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557355,1.406615,0.257213,0.016544,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630169,tube-mpc,0,-126.340000,54.885000,4.240981,0.763183,4.080000,0.675000,0.160981,0.088183,2.409089,0.091484,0.274453,0.091484,2.409089,0.190000,0.830000,26,31,26.499138,22.375509,26.499138,22.375509,0.000000,9.070656,0.000000,64.000000,0.000000,0.000000,-98.912062,-7.944567,74.781666,85.215891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556555,1.407311,0.191806,0.015618,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640215,tube-mpc,0,-126.340000,54.885000,4.287282,0.734687,4.120000,0.685000,0.167282,0.049687,2.287110,2.957996,-0.213464,2.957996,2.287110,0.210000,0.560000,26,18,26.197039,18.339072,26.197039,18.339072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.073240,-6.668146,80.299864,88.501015,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557503,1.408703,0.190274,0.014463,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650138,tube-mpc,0,-126.340000,54.885000,4.331532,0.707085,4.140000,0.705000,0.191532,0.002085,2.653048,1.799193,-0.518412,1.799193,2.653048,0.240000,0.350000,20,43,20.111517,42.576824,20.111517,42.576824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.196569,-4.570896,82.870556,94.058978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553449,1.401846,0.165799,0.018861,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660220,tube-mpc,0,-126.340000,54.885000,4.374980,0.679697,4.180000,0.685000,0.194980,-0.005303,2.592058,-3.567892,-0.396432,-3.567892,2.592058,0.300000,0.400000,10,83,9.648203,83.277007,9.648203,83.277007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.795803,-2.229714,77.148050,85.806682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564836,1.416717,0.186827,0.016303,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670217,tube-mpc,0,-126.340000,54.885000,4.416578,0.653277,4.210000,0.625000,0.206578,0.028277,3.384923,-8.569039,-0.030495,-8.569039,3.384923,0.240000,0.540000,8,107,7.748750,106.750000,7.748750,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.371250,-1.076123,73.903723,84.668499,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556624,1.406109,0.249373,0.014903,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680097,tube-mpc,0,-126.340000,54.885000,4.456244,0.627985,4.240000,0.565000,0.216244,0.062985,2.714037,-7.654195,0.213464,-7.654195,2.714037,0.190000,0.800000,19,92,19.246948,91.968728,19.246948,91.968728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.636352,-1.894199,75.391078,88.529255,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562061,1.474429,0.282403,0.021216,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690092,tube-mpc,0,-126.340000,54.885000,4.494932,0.603313,4.270000,0.535000,0.224932,0.068313,1.189297,-3.079975,0.396432,-3.079975,1.189297,0.180000,0.870000,35,49,35.337001,49.229295,35.337001,49.229295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.570908,-2.704809,77.143911,87.743091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548707,1.423927,0.223419,0.015183,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700095,tube-mpc,0,-126.340000,54.885000,4.532219,0.579635,4.290000,0.545000,0.242219,0.034635,0.274453,3.323933,-0.030495,3.323933,0.274453,0.260000,0.690000,37,9,36.729027,9.191597,36.729027,9.191597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.280365,-2.816477,82.434655,92.490969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538199,1.413438,0.181115,0.015439,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710140,tube-mpc,0,-126.340000,54.885000,4.568246,0.556969,4.300000,0.575000,0.268246,-0.018031,0.640391,4.055809,-0.152474,4.055809,0.640391,0.320000,0.380000,28,26,27.969949,25.704573,27.969949,25.704573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.522748,-0.907194,89.288795,106.102132,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551661,1.400722,0.154381,0.013347,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720151,tube-mpc,0,-126.340000,54.885000,4.602764,0.535575,4.320000,0.575000,0.282764,-0.039425,2.470079,-1.006328,-0.030495,-1.006328,2.470079,0.320000,0.270000,10,71,10.329733,77.136272,10.329733,77.136272,0.000000,-6.431699,0.000000,64.000000,0.000000,0.000000,-97.299028,1.145387,87.453135,101.258978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555369,1.399215,0.152208,0.013881,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730230,tube-mpc,0,-126.340000,54.885000,4.636153,0.515325,4.350000,0.535000,0.286153,-0.019675,2.897006,-8.325081,-0.091484,-8.325081,2.897006,0.260000,0.460000,10,107,9.802582,106.750000,9.802582,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.749753,2.994433,81.779816,95.883114,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568998,1.415503,0.230645,0.014219,0.500346,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740220,tube-mpc,0,-126.340000,54.885000,4.667917,0.496622,4.390000,0.455000,0.277917,0.041622,2.470079,-8.691018,0.457422,-8.691018,2.470079,0.190000,0.740000,20,107,19.831061,106.750000,19.831061,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.436149,2.916129,84.066339,100.497520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558331,1.413501,0.269388,0.014624,0.500242,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750217,tube-mpc,0,-126.340000,54.885000,4.698418,0.479345,4.410000,0.405000,0.288418,0.074345,1.433256,-3.933829,-0.213464,-3.933829,1.433256,0.200000,0.910000,29,62,29.156343,62.264625,29.156343,62.264625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.876454,2.272460,86.670580,101.828974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556816,1.414104,0.232849,0.015500,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760219,tube-mpc,0,-126.340000,54.885000,4.727677,0.463581,4.420000,0.405000,0.307677,0.058581,0.152474,2.104141,0.518412,2.104141,0.152474,0.240000,0.800000,39,21,38.562559,20.928273,38.562559,20.928273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.452912,2.627685,90.394020,102.179908,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556046,1.414107,0.194621,0.015940,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770226,tube-mpc,0,-126.340000,54.885000,4.755724,0.449408,4.440000,0.445000,0.315724,0.004408,0.030495,4.848673,-0.030495,4.848673,0.030495,0.310000,0.500000,32,20,32.406483,20.331238,32.406483,20.331238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.528681,3.719507,92.191738,107.669868,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557203,1.418385,0.209805,0.017413,0.500234,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780057,tube-mpc,0,-126.340000,54.885000,4.782121,0.437109,4.450000,0.475000,0.332121,-0.037891,1.006328,1.372266,-0.091484,1.372266,1.006328,0.340000,0.310000,20,64,19.504522,63.717299,19.504522,63.717299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.386327,5.193708,93.320030,109.156434,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.528576,1.422760,0.158985,0.047690,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790079,tube-mpc,0,-126.340000,54.885000,4.807883,0.426298,4.470000,0.455000,0.337883,-0.028702,2.104141,-3.872840,-0.213464,-3.872840,2.104141,0.310000,0.410000,11,102,10.726602,102.315801,10.726602,102.315801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.719785,5.681568,83.767752,97.683941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559857,1.401893,0.179589,0.012338,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800071,tube-mpc,0,-126.340000,54.885000,4.832446,0.417318,4.500000,0.405000,0.332446,0.012318,2.714037,-6.434403,0.396432,-6.434403,2.714037,0.130000,0.720000,25,103,25.270589,102.715625,25.270589,102.715625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.300252,4.572308,84.065398,100.931738,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542360,1.398631,0.221940,0.012485,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810082,tube-mpc,0,-126.340000,54.885000,4.855965,0.410183,4.530000,0.375000,0.325965,0.035183,1.982162,-3.262944,0.274453,-3.262944,1.982162,0.230000,0.870000,19,67,18.733888,67.114486,18.733888,67.114486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.396071,3.281259,86.938011,102.252594,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559852,1.400622,0.217250,0.013426,0.500391,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820216,tube-mpc,0,-126.340000,54.885000,4.878699,0.404914,4.540000,0.385000,0.338699,0.019914,1.128308,2.714037,0.579401,2.714037,1.128308,0.230000,0.810000,28,23,28.126579,22.541410,28.126579,22.541410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.065511,3.454249,87.672253,98.668658,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555727,1.414448,0.193105,0.014574,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830220,tube-mpc,0,-126.340000,54.885000,4.900104,0.401694,4.560000,0.435000,0.340104,-0.033306,0.579401,5.580549,-0.152474,5.580549,0.579401,0.250000,0.530000,32,19,31.664519,19.409649,31.664519,19.409649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.695452,4.872972,90.354384,103.661677,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557283,1.412539,0.190345,0.015033,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840220,tube-mpc,0,-126.340000,54.885000,4.920504,0.400487,4.570000,0.455000,0.350504,-0.054513,0.884349,1.494245,-1.006328,1.494245,0.884349,0.310000,0.310000,21,64,20.625739,72.701787,20.625739,72.701787,0.000000,-8.292138,0.000000,64.000000,0.000000,0.000000,-91.263995,7.048611,90.606989,104.698661,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556967,1.410932,0.190061,0.014857,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850219,tube-mpc,0,-126.340000,54.885000,4.939928,0.401332,4.580000,0.445000,0.359928,-0.043668,1.006328,-3.506902,-0.518412,-3.506902,1.006328,0.280000,0.410000,21,107,20.921492,106.750000,20.921492,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.993344,7.888963,81.971099,92.613692,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557022,1.412071,0.217434,0.015828,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860218,tube-mpc,0,-126.340000,54.885000,4.958403,0.404263,4.590000,0.405000,0.368403,-0.000737,1.067318,-6.190445,-0.213464,-6.190445,1.067318,0.250000,0.700000,23,107,22.669590,106.750000,22.669590,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.757869,6.624071,81.798561,96.665593,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558243,1.411123,0.278971,0.016990,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870221,tube-mpc,0,-126.340000,54.885000,4.975953,0.409312,4.610000,0.385000,0.365953,0.024312,0.823360,-1.860183,0.701380,-1.860183,0.823360,0.260000,0.910000,23,63,23.472952,63.439652,23.472952,63.439652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.646415,4.983390,84.824854,99.867891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554643,1.410384,0.230104,0.014956,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880224,tube-mpc,0,-126.340000,54.885000,4.992589,0.416502,4.610000,0.405000,0.382589,0.011502,-0.213464,4.360757,0.152474,4.360757,-0.213464,0.260000,0.820000,35,20,35.400307,19.547657,35.400307,19.547657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.306608,4.745175,87.578506,98.217188,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556070,1.411374,0.193379,0.015638,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890217,tube-mpc,0,-126.340000,54.885000,5.008304,0.425839,4.610000,0.455000,0.398304,-0.029161,0.091484,6.678361,-0.213464,6.678361,0.091484,0.310000,0.500000,29,26,28.976341,25.712675,28.976341,25.712675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.787573,5.761576,90.912251,104.915241,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556381,1.411966,0.193473,0.015585,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900221,tube-mpc,0,-126.340000,54.885000,5.023141,0.437355,4.610000,0.495000,0.413141,-0.057645,0.030495,3.811850,-0.152474,3.811850,0.030495,0.310000,0.310000,29,66,29.027421,66.291986,29.027421,66.291986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.956473,6.399370,90.492347,102.789738,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555059,1.411216,0.192379,0.014370,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910219,tube-mpc,0,-126.340000,54.885000,5.037075,0.451036,4.620000,0.495000,0.417075,-0.043964,0.762370,-2.287110,-0.152474,-2.287110,0.762370,0.320000,0.420000,19,107,18.568435,106.750000,18.568435,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.130563,6.539170,83.117740,94.629840,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556717,1.410596,0.217556,0.015448,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920219,tube-mpc,0,-126.340000,54.885000,5.050117,0.466890,4.630000,0.465000,0.420117,0.001890,0.823360,-4.848673,0.884349,-4.848673,0.823360,0.290000,0.720000,19,107,19.130004,106.750000,19.130004,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.591944,4.995010,82.664488,99.051570,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554555,1.412106,0.277533,0.015315,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930143,tube-mpc,0,-126.340000,54.885000,5.062166,0.484759,4.640000,0.445000,0.422166,0.039759,0.579401,-1.311276,0.640391,-1.311276,0.579401,0.220000,0.910000,30,73,30.262936,72.721292,30.262936,72.721292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.433221,3.189867,84.193817,99.125018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550826,1.399973,0.200349,0.014617,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940216,tube-mpc,0,-126.340000,54.885000,5.073475,0.505060,4.650000,0.485000,0.423475,0.020060,-1.006328,4.909663,-0.030495,4.909663,-1.006328,0.270000,0.800000,40,30,39.574438,30.437740,39.574438,30.437740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.980991,2.265265,87.804811,99.510476,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556233,1.412050,0.206345,0.015588,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950221,tube-mpc,0,-126.340000,54.885000,5.083770,0.527356,4.650000,0.545000,0.433770,-0.017644,-0.884349,7.166278,-1.006328,7.166278,-0.884349,0.350000,0.550000,30,31,29.860388,30.898745,29.860388,30.898745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.876176,3.076045,91.169133,103.725654,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584109,1.484445,0.217302,0.014448,0.500413,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960112,tube-mpc,0,-126.340000,54.885000,5.093005,0.551462,4.660000,0.595000,0.433005,-0.043538,0.640391,4.543725,-0.274453,4.543725,0.640391,0.360000,0.400000,13,65,13.077454,65.288856,13.077454,65.288856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.508106,3.753213,91.857071,103.971298,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543758,1.402444,0.177970,0.018035,0.500312,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970167,tube-mpc,0,-126.340000,54.885000,5.101402,0.578031,4.680000,0.615000,0.421402,-0.036969,0.945339,0.396432,0.213464,0.396432,0.945339,0.270000,0.470000,17,97,17.339927,97.117397,17.339927,97.117397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.901317,3.379862,82.927736,96.288038,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555629,1.410861,0.200557,0.013722,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980220,tube-mpc,0,-126.340000,54.885000,5.108763,0.606636,4.690000,0.615000,0.418763,-0.008364,0.884349,-2.714037,0.396432,-2.714037,0.884349,0.260000,0.720000,16,106,16.332504,105.787360,16.332504,105.787360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.257803,1.699494,80.516553,94.423493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555545,1.408901,0.292266,0.015599,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990220,tube-mpc,0,-126.340000,54.885000,5.115015,0.637063,4.700000,0.615000,0.415015,0.022063,-0.396432,-0.762370,0.701380,-0.762370,-0.396432,0.240000,0.980000,28,71,28.382986,71.226763,28.382986,71.226763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.415257,-0.382549,81.273664,95.695105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556370,1.415843,0.303360,0.016515,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000217,tube-mpc,0,-126.340000,54.885000,5.120150,0.669389,4.700000,0.645000,0.420150,0.024389,-1.555235,4.238777,0.457422,4.238777,-1.555235,0.280000,0.920000,35,36,34.781042,35.951183,34.781042,35.951183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.002242,-1.125609,84.807264,95.650803,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554702,1.409229,0.188941,0.014330,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010222,tube-mpc,0,-126.340000,54.885000,5.124119,0.703589,4.690000,0.685000,0.434119,0.018589,-1.189297,5.580549,-1.067318,5.580549,-1.189297,0.320000,0.600000,28,53,27.661122,53.316678,27.661122,53.316678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.532515,0.010437,88.406418,98.002193,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555907,1.426337,0.188468,0.015644,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020224,tube-mpc,0,-126.340000,54.885000,5.126854,0.739558,4.690000,0.735000,0.436854,0.004558,-0.823360,3.567892,-0.274453,3.567892,-0.823360,0.310000,0.500000,24,80,23.586518,79.975082,23.586518,79.975082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.443421,-0.362156,82.554321,93.047946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555660,1.409559,0.190384,0.015559,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030140,tube-mpc,0,-126.340000,54.885000,5.128283,0.776900,4.690000,0.755000,0.438283,0.021900,-0.457422,0.152474,-0.030495,0.152474,-0.457422,0.290000,0.620000,20,101,19.832179,101.265928,19.832179,101.265928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.140505,-1.520011,76.098227,87.388783,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553773,1.401280,0.175383,0.014935,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040217,tube-mpc,0,-126.340000,54.885000,5.128353,0.816474,4.690000,0.765000,0.438353,0.051474,-0.274453,-0.213464,0.152474,-0.213464,-0.274453,0.260000,0.800000,20,93,19.605072,92.965300,19.605072,92.965300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.189807,-3.955899,72.354942,85.097394,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557135,1.410770,0.291702,0.015956,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050137,tube-mpc,0,-126.340000,54.885000,5.126981,0.856952,4.700000,0.795000,0.426981,0.061952,-0.396432,3.079975,0.640391,3.079975,-0.396432,0.260000,0.880000,19,60,18.680385,60.421356,18.680385,60.421356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.234172,-6.163965,72.046509,82.695692,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554218,1.405752,0.195653,0.015057,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060274,tube-mpc,0,-126.340000,54.885000,5.124016,0.899768,4.700000,0.845000,0.424016,0.054768,-0.579401,6.129455,-0.213464,6.129455,-0.579401,0.240000,0.750000,22,46,21.792594,46.098828,21.792594,46.098828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.127911,-6.590326,74.965988,81.446186,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556417,1.413260,0.187128,0.017175,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070221,tube-mpc,0,-126.340000,54.885000,5.119478,0.943104,4.690000,0.905000,0.429478,0.038104,-1.677214,5.824507,-0.701380,5.824507,-1.677214,0.260000,0.590000,28,62,27.515361,61.991066,27.515361,61.991066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.604284,-6.249238,74.863828,79.397399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555157,1.410399,0.188939,0.015129,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080094,tube-mpc,0,-126.340000,54.885000,5.113286,0.987317,4.690000,0.945000,0.423286,0.042317,-1.494245,3.262944,-0.335443,3.262944,-1.494245,0.260000,0.560000,23,88,22.688592,87.696572,22.688592,87.696572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.989524,-6.578822,69.802218,75.011018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552935,1.413870,0.194246,0.015508,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090213,tube-mpc,0,-126.340000,54.885000,5.105090,1.033751,4.680000,0.975000,0.425090,0.058751,-1.311276,0.884349,0.274453,0.884349,-1.311276,0.270000,0.690000,16,99,16.227009,98.821706,16.227009,98.821706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.525601,-8.197700,65.314040,74.119330,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556287,1.410979,0.215904,0.015625,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100217,tube-mpc,0,-126.340000,54.885000,5.095039,1.080650,4.680000,0.995000,0.415039,0.085650,-0.335443,1.433256,0.579401,1.433256,-0.335443,0.230000,0.830000,9,85,9.047218,85.096943,9.047218,85.096943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.331171,-10.492106,63.380786,73.269390,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556688,1.411153,0.230874,0.016303,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110221,tube-mpc,0,-126.340000,54.885000,5.082941,1.128408,4.670000,1.035000,0.412941,0.093408,-1.189297,4.238777,0.518412,4.238777,-1.189297,0.210000,0.860000,17,60,16.666655,60.003349,16.666655,60.003349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.092203,-12.077944,61.566863,68.431660,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555766,1.411494,0.189866,0.014605,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120145,tube-mpc,0,-126.340000,54.885000,5.068802,1.176511,4.670000,1.085000,0.398802,0.091511,-1.799193,6.495393,-0.518412,6.495393,-1.799193,0.190000,0.700000,22,55,22.032468,55.088219,22.032468,55.088219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.816679,-12.407406,65.068852,68.472524,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560171,1.402875,0.165389,0.016266,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130223,tube-mpc,0,-126.340000,54.885000,5.052142,1.225963,4.650000,1.145000,0.402142,0.080963,-2.043152,5.824507,-0.091484,5.824507,-2.043152,0.210000,0.630000,19,66,19.176214,65.899639,19.176214,65.899639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.896569,-12.297155,64.236378,67.004938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557601,1.411987,0.188462,0.014839,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140223,tube-mpc,0,-126.340000,54.885000,5.033198,1.275488,4.640000,1.185000,0.393198,0.090488,-1.616224,3.262944,0.335443,3.262944,-1.616224,0.210000,0.620000,11,89,10.620175,89.171885,10.620175,89.171885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.765383,-12.089126,61.579948,65.264393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555374,1.411992,0.188335,0.015360,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150222,tube-mpc,0,-126.340000,54.885000,5.011724,1.325326,4.630000,1.215000,0.381724,0.110326,-1.860183,1.006328,0.457422,1.006328,-1.860183,0.190000,0.700000,10,103,9.673563,103.331254,9.673563,103.331254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.263160,-12.691596,57.962646,64.386390,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554196,1.413910,0.226105,0.015424,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160220,tube-mpc,0,-126.340000,54.885000,4.987595,1.375325,4.620000,1.235000,0.367595,0.140325,-1.555235,1.189297,0.518412,1.189297,-1.555235,0.180000,0.870000,3,90,3.362830,89.515711,3.362830,89.515711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.654291,-14.244334,56.290849,63.962156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557131,1.413129,0.255478,0.016064,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170218,tube-mpc,0,-126.340000,54.885000,4.960679,1.425339,4.610000,1.275000,0.350679,0.150339,-1.860183,4.482736,-0.152474,4.482736,-1.860183,0.140000,0.910000,7,59,6.841170,58.790681,6.841170,58.790681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.807535,-15.245629,55.883069,61.485790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556285,1.541268,0.203674,0.020553,0.500502,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180117,tube-mpc,0,-126.340000,54.885000,4.931150,1.474727,4.590000,1.325000,0.341150,0.149727,-2.470079,6.007476,-0.091484,6.007476,-2.470079,0.120000,0.750000,11,59,11.317273,58.799259,11.317273,58.799259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.540315,-14.750061,60.342038,62.720483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557183,1.415667,0.156308,0.021712,0.500590,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190230,tube-mpc,0,-126.340000,54.885000,4.897897,1.524882,4.570000,1.395000,0.327897,0.129882,-3.262944,6.007476,-0.640391,6.007476,-3.262944,0.140000,0.630000,11,67,11.147924,67.283225,11.147924,67.283225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.446073,-14.446992,58.240892,60.539903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590531,1.720389,0.224528,0.031706,0.500665,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200095,tube-mpc,0,-126.340000,54.885000,4.862320,1.573365,4.540000,1.445000,0.322320,0.128365,-3.201954,4.238777,0.579401,4.238777,-3.201954,0.120000,0.620000,8,82,8.307428,82.095271,8.307428,82.095271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.374773,-14.140620,55.748266,59.298292,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551193,1.448416,0.242290,0.026329,0.500439,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210089,tube-mpc,0,-126.340000,54.885000,4.822987,1.621873,4.520000,1.475000,0.302987,0.146873,-2.957996,1.738204,0.213464,1.738204,-2.957996,0.100000,0.710000,2,96,1.835554,95.738917,1.835554,95.738917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.230192,-14.170679,53.067614,58.103275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548534,1.772411,0.271439,0.036599,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220061,tube-mpc,0,-126.340000,54.885000,4.780310,1.669506,4.500000,1.495000,0.280310,0.174506,-3.262944,0.945339,0.457422,0.945339,-3.262944,0.110000,0.820000,-4,94,-3.878367,94.298254,-3.878367,94.298254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.060399,-14.844255,50.346211,57.155349,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549881,1.439135,0.267494,0.019658,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230065,tube-mpc,0,-126.340000,54.885000,4.733925,1.716352,4.480000,1.515000,0.253925,0.201352,-3.262944,2.653048,0.457422,2.653048,-3.262944,0.100000,0.890000,-9,75,-9.157766,75.017972,-9.157766,75.017972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.128786,-15.595932,48.931629,55.133466,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570292,1.669785,0.260520,0.031363,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240061,tube-mpc,0,-126.340000,54.885000,4.683878,1.762060,4.450000,1.555000,0.233878,0.207060,-2.775027,5.153621,0.030495,5.153621,-2.775027,0.070000,0.830000,-15,58,-15.041908,58.019789,-15.041908,58.019789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.887239,-15.468352,51.439252,55.661785,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550212,1.566146,0.229235,0.025855,0.500851,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250072,tube-mpc,0,-126.340000,54.885000,4.629922,1.806572,4.430000,1.615000,0.199922,0.191572,-2.592058,5.519559,0.457422,5.519559,-2.592058,0.060000,0.680000,-23,65,-22.787666,64.699505,-22.787666,64.699505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.588055,-14.065139,55.578661,58.751451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577379,1.677521,0.203882,0.017808,0.500519,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260060,tube-mpc,0,-126.340000,54.885000,4.572148,1.849554,4.400000,1.665000,0.172148,0.184554,-3.506902,3.872840,0.518412,3.872840,-3.506902,-0.010000,0.650000,-14,79,-13.836974,78.983509,-13.836974,78.983509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.085058,-12.446583,54.990669,59.043593,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549870,1.678714,0.221333,0.024842,0.500707,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270073,tube-mpc,0,-126.340000,54.885000,4.510168,1.891045,4.360000,1.685000,0.150168,0.206045,-4.787684,0.091484,-0.640391,0.091484,-4.787684,-0.060000,0.690000,-4,107,-3.827290,106.750000,-3.827290,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.890443,-11.235502,56.141899,60.823652,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545134,1.416001,0.215325,0.016121,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280081,tube-mpc,0,-126.340000,54.885000,4.444035,1.930757,4.320000,1.695000,0.124035,0.235757,-5.641538,-0.091484,0.274453,-0.091484,-5.641538,-0.050000,0.850000,-5,96,-4.732148,96.324382,-4.732148,96.324382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.098976,-12.296218,56.295824,66.187894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549668,1.411578,0.233201,0.013424,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290082,tube-mpc,0,-126.340000,54.885000,4.373675,1.968520,4.260000,1.715000,0.113675,0.253520,-7.044299,1.921172,0.030495,1.921172,-7.044299,-0.050000,0.910000,2,73,2.070218,73.415747,2.070218,73.415747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.247169,-13.332946,57.965634,68.891632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546791,1.410309,0.197972,0.012459,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300152,tube-mpc,0,-126.340000,54.885000,4.298407,2.004443,4.190000,1.755000,0.108407,0.249443,-7.227268,4.238777,0.213464,4.238777,-7.227268,-0.010000,0.920000,-6,49,-5.838245,49.475213,-5.838245,49.475213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.422960,-14.591554,59.753151,71.232476,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539720,1.401973,0.140730,0.011870,0.500333,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310081,tube-mpc,0,-126.340000,54.885000,4.219752,2.037647,4.140000,1.805000,0.079752,0.232647,-6.556382,5.214611,1.067318,5.214611,-6.556382,0.020000,0.630000,-23,63,-22.639780,62.536003,-22.639780,62.536003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.307908,-14.762354,64.207867,77.574783,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549076,1.400775,0.136900,0.012493,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320090,tube-mpc,0,-126.340000,54.885000,4.135935,2.068729,4.070000,1.835000,0.065935,0.233729,-6.312424,2.104141,0.152474,2.104141,-6.312424,-0.040000,0.600000,-25,89,-25.281042,88.844072,-25.281042,88.844072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.282377,-14.841400,59.799705,75.284403,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550987,1.408943,0.175612,0.012360,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330086,tube-mpc,0,-126.340000,54.885000,4.047602,2.097231,4.010000,1.845000,0.037602,0.252231,-6.739351,-1.494245,-0.823360,-1.494245,-6.739351,-0.250000,0.700000,-4,107,-3.675131,106.750000,-3.675131,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.463348,-15.027745,57.367409,73.351604,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574030,1.425423,0.208819,0.013574,0.500513,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340216,tube-mpc,0,-126.340000,54.885000,3.953304,2.123372,3.940000,1.835000,0.013304,0.288372,-8.203101,-1.616224,0.396432,-1.616224,-8.203101,-0.100000,0.880000,-17,96,-17.050436,95.556176,-17.050436,95.556176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.596284,-16.716349,59.986463,78.608454,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558989,1.411831,0.242412,0.016566,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350222,tube-mpc,0,-126.340000,54.885000,3.855381,2.146338,3.860000,1.835000,-0.004619,0.311338,-8.752008,0.152474,0.945339,0.152474,-8.752008,-0.120000,0.950000,-17,73,-16.880419,73.259744,-16.880419,73.259744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.025133,-17.854869,60.268002,79.162924,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559675,1.412679,0.227196,0.014577,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360216,tube-mpc,0,-126.340000,54.885000,3.752790,2.166303,3.780000,1.875000,-0.027210,0.291303,-8.995966,3.201954,0.152474,3.201954,-8.995966,-0.240000,0.840000,-5,52,-5.210316,52.286859,-5.210316,52.286859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.167361,-18.612356,60.960231,77.678521,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557501,1.411424,0.175761,0.014520,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370219,tube-mpc,0,-126.340000,54.885000,3.645275,2.183178,3.690000,1.905000,-0.044725,0.278178,-9.544873,3.811850,0.274453,3.811850,-9.544873,-0.090000,0.680000,-25,56,-25.439321,56.185327,-25.439321,56.185327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.751396,-19.549209,62.363883,79.364325,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556561,1.410612,0.175920,0.015120,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380219,tube-mpc,0,-126.340000,54.885000,3.532950,2.196807,3.600000,1.935000,-0.067050,0.261807,-9.300914,1.128308,-0.579401,1.128308,-9.300914,-0.120000,0.600000,-33,81,-32.762754,80.693863,-32.762754,80.693863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.091048,-20.327732,57.384771,77.820276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558089,1.416774,0.190549,0.015924,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390219,tube-mpc,0,-126.340000,54.885000,3.415758,2.207074,3.510000,1.925000,-0.094242,0.282074,-9.788831,-3.567892,0.274453,-3.567892,-9.788831,-0.210000,0.670000,-27,107,-26.657861,106.750000,-26.657861,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.639767,-20.519876,51.510409,71.150287,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556886,1.411020,0.215772,0.015162,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400163,tube-mpc,0,-126.340000,54.885000,3.294405,2.213832,3.410000,1.885000,-0.115595,0.328832,-10.764665,-4.665705,0.335443,-4.665705,-10.764665,-0.250000,0.840000,-20,107,-20.496456,106.750000,-20.496456,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.722946,-21.351560,51.595094,72.006362,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548799,1.411221,0.267270,0.015169,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410216,tube-mpc,0,-126.340000,54.885000,3.166855,2.217053,3.300000,1.875000,-0.133145,0.342053,-11.862478,-2.226120,0.213464,-2.226120,-11.862478,-0.220000,0.970000,-21,74,-20.666264,74.040159,-20.666264,74.040159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.924529,-22.760991,53.869212,74.819730,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557602,1.410708,0.263447,0.014951,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420219,tube-mpc,0,-126.340000,54.885000,3.035110,2.216550,3.180000,1.875000,-0.144890,0.341550,-13.387218,1.860183,0.701380,1.860183,-13.387218,-0.190000,0.880000,-16,43,-15.879353,43.489553,-15.879353,43.489553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.979058,-23.719040,58.240738,79.351646,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557441,1.410503,0.183646,0.016641,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430218,tube-mpc,0,-126.340000,54.885000,2.898636,2.212252,3.050000,1.905000,-0.151364,0.307252,-13.570186,2.957996,0.091484,2.957996,-13.570186,-0.180000,0.660000,-20,46,-19.966489,45.951896,-19.966489,45.951896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.855966,-24.174045,62.135407,83.774107,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555835,1.409556,0.177691,0.015791,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440149,tube-mpc,0,-126.340000,54.885000,2.758414,2.204137,2.920000,1.905000,-0.161586,0.299137,-14.180083,-0.823360,0.762370,-0.823360,-14.180083,-0.170000,0.510000,-23,86,-22.888664,86.136016,-22.888664,86.136016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.125699,-24.449242,57.449998,80.697359,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558159,1.400335,0.162576,0.016635,0.500369,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450248,tube-mpc,0,-126.340000,54.885000,2.611113,2.191870,2.790000,1.885000,-0.178887,0.306870,-13.875134,-5.519559,-0.640391,-5.519559,-13.875134,-0.190000,0.640000,-31,107,-31.251869,106.749999,-31.251869,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.988388,-26.072156,49.405111,76.305134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557512,1.411624,0.215786,0.014272,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460222,tube-mpc,0,-126.340000,54.885000,2.461060,2.175705,2.650000,1.835000,-0.188940,0.340705,-14.728989,-6.312424,0.518412,-6.312424,-14.728989,-0.220000,0.840000,-27,100,-26.672717,100.000685,-26.672717,100.000685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.773901,-27.465229,45.152207,72.285307,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558013,1.410653,0.251233,0.014764,0.500191,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470221,tube-mpc,0,-126.340000,54.885000,2.306158,2.155392,2.510000,1.805000,-0.203842,0.350392,-15.399875,-3.872840,0.701380,-3.872840,-15.399875,-0.250000,0.930000,-22,68,-21.882956,68.399045,-21.882956,68.399045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.437767,-28.426565,44.594607,69.562675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555374,1.409284,0.277166,0.014862,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480221,tube-mpc,0,-126.340000,54.885000,2.146885,2.130905,2.360000,1.795000,-0.213115,0.335905,-16.314719,0.701380,0.091484,0.701380,-16.314719,-0.220000,0.820000,-21,34,-20.923074,34.025242,-20.923074,34.025242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.449526,-28.959472,49.407693,73.787339,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555434,1.410549,0.183666,0.015126,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490142,tube-mpc,0,-126.340000,54.885000,1.984682,2.102438,2.190000,1.815000,-0.205318,0.287438,-17.229563,1.189297,0.091484,1.189297,-17.229563,-0.180000,0.650000,-21,35,-20.935454,35.189056,-20.935454,35.189056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.595206,-28.710563,54.154943,79.819633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556427,1.416151,0.148464,0.016201,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500216,tube-mpc,0,-126.340000,54.885000,1.815858,2.069237,2.030000,1.815000,-0.214142,0.254237,-17.473521,-1.982162,0.396432,-1.982162,-17.473521,-0.180000,0.420000,-24,75,-24.140363,74.967146,-24.140363,74.967146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.316507,-28.310962,53.840753,80.361329,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556113,1.410195,0.175934,0.015736,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510218,tube-mpc,0,-126.340000,54.885000,1.644270,2.031954,1.860000,1.765000,-0.215730,0.266954,-16.985604,-7.593205,-0.030495,-7.593205,-16.985604,-0.200000,0.530000,-32,107,-31.943087,106.749999,-31.943087,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.582551,-28.654736,46.229237,75.360225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556136,1.408859,0.213908,0.013862,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520223,tube-mpc,0,-126.340000,54.885000,1.468868,1.990333,1.690000,1.685000,-0.221132,0.305333,-17.290552,-9.300914,0.762370,-9.300914,-17.290552,-0.240000,0.780000,-30,102,-29.725796,102.127443,-29.725796,102.127443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.960517,-29.347217,41.935723,73.145832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557391,1.407734,0.264668,0.015847,0.500210,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530077,tube-mpc,0,-126.340000,54.885000,1.292584,1.945089,1.520000,1.625000,-0.227416,0.320089,-17.717479,-6.312424,0.335443,-6.312424,-17.717479,-0.260000,0.920000,-26,62,-26.428396,61.990397,-26.428396,61.990397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.216170,-29.863482,41.607239,71.401256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561117,1.400056,0.234464,0.013694,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540234,tube-mpc,0,-126.340000,54.885000,1.107456,1.894041,1.340000,1.595000,-0.232544,0.299041,-18.754303,-1.860183,0.274453,-1.860183,-18.754303,-0.260000,0.780000,-19,30,-19.032972,30.238904,-19.032972,30.238904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.808669,-29.378853,51.628004,78.051890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554845,1.407127,0.172163,0.014216,0.500413,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550218,tube-mpc,0,-126.340000,54.885000,0.922290,1.839494,1.140000,1.595000,-0.217710,0.244494,-19.852116,-0.335443,0.091484,-0.335443,-19.852116,-0.230000,0.550000,-13,28,-13.400441,28.043869,-13.400441,28.043869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.242647,-28.773431,59.614599,83.202547,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559246,1.410120,0.177303,0.016375,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560214,tube-mpc,0,-126.340000,54.885000,0.733943,1.780550,0.940000,1.575000,-0.206057,0.205550,-20.279043,-3.140965,-0.457422,-3.140965,-20.279043,-0.180000,0.380000,-18,59,-17.879795,58.695141,-17.879795,58.695141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.970905,-28.148498,62.726810,85.190433,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555614,1.478249,0.214419,0.023949,0.500549,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570230,tube-mpc,0,-126.340000,54.885000,0.542526,1.717172,0.740000,1.515000,-0.197474,0.202172,-20.096074,-8.386070,-0.030495,-8.386070,-20.096074,-0.160000,0.430000,-26,94,-25.653470,94.210330,-25.653470,94.210330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.166579,-27.526911,55.074791,78.357525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594666,1.542907,0.212609,0.021312,0.500489,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580089,tube-mpc,0,-126.340000,54.885000,0.351679,1.650585,0.550000,1.425000,-0.198321,0.225585,-20.035084,-11.740498,0.518412,-11.740498,-20.035084,-0.200000,0.640000,-25,103,-25.058589,102.580657,-25.058589,102.580657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.037637,-27.236600,48.757263,73.641836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554284,1.790747,0.319949,0.036602,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008214,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590089,tube-mpc,0,-126.340000,54.885000,0.155933,1.578833,0.340000,1.335000,-0.184067,0.243833,-21.010918,-10.276748,0.274453,-10.276748,-21.010918,-0.230000,0.820000,-13,73,-12.993955,72.533938,-12.993955,72.533938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.561943,-27.305486,45.962018,70.706174,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555150,1.446608,0.290737,0.020300,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600062,tube-mpc,0,-126.340000,54.885000,-0.041201,1.503095,0.130000,1.275000,-0.171201,0.228095,-21.620814,-5.153621,0.274453,-5.153621,-21.620814,-0.200000,0.800000,-9,28,-9.334532,25.603866,-9.334532,25.603866,0.000000,1.930073,0.000000,64.000000,0.000000,0.000000,45.160216,-27.422182,57.582095,78.536535,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563596,1.714185,0.216771,0.031140,0.500891,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.610090,tube-mpc,0,-126.340000,54.885000,-0.241073,1.422781,-0.090000,1.255000,-0.151073,0.167781,-22.352689,-1.006328,-0.091484,-1.006328,-22.352689,-0.150000,0.540000,-7,4,-6.520226,3.721384,-6.520226,3.721384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.849408,-27.111890,70.865232,87.108601,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549011,1.481044,0.251224,0.023329,0.500739,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620095,tube-mpc,0,-126.340000,54.885000,-0.441809,1.338575,-0.290000,1.235000,-0.151809,0.103575,-21.803783,-3.994819,0.213464,-3.994819,-21.803783,-0.120000,0.320000,-16,37,-16.259348,37.137114,-16.259348,37.137114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.412312,-25.513499,79.390145,94.000943,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561923,1.432321,0.192339,0.015206,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630056,tube-mpc,0,-126.340000,54.885000,-0.642706,1.250752,-0.490000,1.165000,-0.152706,0.085752,-19.730136,-9.544873,0.335443,-9.544873,-19.730136,-0.130000,0.250000,-36,82,-35.658867,85.131175,-35.658867,85.131175,0.000000,-2.994061,0.000000,64.000000,0.000000,0.000000,48.684516,-23.896129,72.826718,91.556961,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537741,1.408791,0.161909,0.014798,0.500496,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640139,tube-mpc,0,-126.340000,54.885000,-0.846785,1.157894,-0.680000,1.035000,-0.166785,0.122894,-18.571334,-16.497687,-0.274453,-16.497687,-18.571334,-0.210000,0.520000,-41,107,-40.676210,106.750000,-40.676210,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.313587,-22.064307,66.946858,89.124356,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553440,1.406240,0.195860,0.013946,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650138,tube-mpc,0,-126.340000,54.885000,-1.049563,1.061963,-0.850000,0.895000,-0.199563,0.166963,-18.327375,-15.094927,0.152474,-15.094927,-18.327375,-0.330000,0.780000,-30,86,-30.391219,86.268302,-30.391219,86.268302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.629466,-20.734372,63.623111,91.156469,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558931,1.416008,0.216646,0.013462,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660086,tube-mpc,0,-126.340000,54.885000,-1.251365,0.962821,-1.040000,0.785000,-0.211365,0.177821,-19.181230,-10.520706,0.030495,-10.520706,-19.181230,-0.340000,0.830000,-20,41,-20.140029,41.045846,-20.140029,41.045846,0.000000,0.222456,0.000000,64.000000,0.000000,0.000000,55.649965,-19.989865,69.622650,99.195683,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540468,1.400635,0.155084,0.013707,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.670224,tube-mpc,0,-126.340000,54.885000,-1.456734,0.858098,-1.240000,0.715000,-0.216734,0.143098,-20.827949,-5.031642,-0.030495,-5.031642,-20.827949,-0.290000,0.650000,-9,4,-9.014729,3.951596,-9.014729,3.951596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.056267,-19.969548,75.409079,100.056418,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557071,1.414595,0.173200,0.014227,0.500142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.680226,tube-mpc,0,-126.340000,54.885000,-1.658716,0.751248,-1.440000,0.665000,-0.218716,0.086248,-21.254876,-5.458569,0.091484,-5.458569,-21.254876,-0.200000,0.340000,-15,25,-14.607940,25.383755,-14.607940,25.383755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.287274,-18.771967,80.683120,99.793319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557637,1.419114,0.179757,0.015346,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.690224,tube-mpc,0,-126.340000,54.885000,-1.859655,0.641051,-1.650000,0.595000,-0.209655,0.046051,-20.157064,-10.032790,-0.518412,-10.032790,-20.157064,-0.170000,0.240000,-27,66,-27.092833,66.179768,-27.092833,66.179768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.122364,-17.384561,77.018248,97.087390,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565509,1.416752,0.176791,0.014722,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.700226,tube-mpc,0,-126.340000,54.885000,-2.059367,0.527541,-1.840000,0.455000,-0.219367,0.072541,-19.303209,-16.619667,-0.518412,-16.619667,-19.303209,-0.200000,0.400000,-33,107,-32.726466,106.750000,-32.726466,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.787675,-14.937837,70.441832,90.868848,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556629,1.417456,0.238886,0.014065,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.710224,tube-mpc,0,-126.340000,54.885000,-2.257315,0.410957,-2.020000,0.285000,-0.237315,0.125957,-18.998261,-18.815292,-0.579401,-18.815292,-18.998261,-0.270000,0.700000,-27,102,-27.276191,102.096146,-27.276191,102.096146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.168739,-13.008217,69.502657,93.976885,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557154,1.633068,0.309078,0.047898,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.720076,tube-mpc,0,-126.340000,54.885000,-2.450393,0.293156,-2.210000,0.145000,-0.240393,0.148156,-19.669147,-14.546020,0.091484,-14.546020,-19.669147,-0.290000,0.870000,-15,57,-15.088853,51.083794,-15.088853,51.083794,0.000000,6.012352,0.000000,64.000000,0.000000,0.000000,68.205574,-11.434800,74.440085,100.297919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575422,1.435381,0.278319,0.020559,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.730100,tube-mpc,0,-126.340000,54.885000,-2.644476,0.170466,-2.410000,0.045000,-0.234476,0.125466,-20.644980,-8.812998,-0.823360,-8.812998,-20.644980,-0.240000,0.770000,-7,12,-6.628856,6.553631,-6.628856,6.553631,0.000000,5.542514,0.000000,64.000000,0.000000,0.000000,69.095095,-10.295707,81.612484,102.682062,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597914,1.656401,0.210492,0.045479,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.740120,tube-mpc,0,-126.340000,54.885000,-2.835736,0.045126,-2.610000,-0.025000,-0.225736,0.070126,-20.644980,-6.495393,-0.762370,-6.495393,-20.644980,-0.180000,0.400000,-8,12,-8.086375,11.628672,-8.086375,11.628672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.873332,-9.496750,87.056791,103.188828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.627667,1.719378,0.238500,0.047713,0.501199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.750129,tube-mpc,0,-126.340000,54.885000,-3.023702,-0.082620,-2.800000,-0.115000,-0.223702,0.032380,-19.486178,-11.069613,-1.189297,-11.069613,-19.486178,-0.150000,0.190000,-19,57,-19.181992,62.413149,-19.181992,62.413149,0.000000,-5.784476,0.000000,64.000000,0.000000,0.000000,73.695348,-7.606395,89.564774,104.515191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598706,1.621536,0.210678,0.031590,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.760089,tube-mpc,0,-126.340000,54.885000,-3.207325,-0.212093,-2.990000,-0.265000,-0.217325,0.052907,-18.510344,-16.741646,-0.457422,-16.741646,-18.510344,-0.160000,0.320000,-25,99,-24.508948,99.170696,-24.508948,99.170696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.121278,-4.874001,84.087918,96.415888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555089,1.696823,0.241238,0.023476,0.500304,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.770241,tube-mpc,0,-126.340000,54.885000,-3.390633,-0.346315,-3.160000,-0.455000,-0.230633,0.108685,-17.778469,-21.620814,-0.701380,-21.620814,-17.778469,-0.200000,0.640000,-25,107,-24.994846,106.750000,-24.994846,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.875438,-1.698111,79.791402,96.023632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581596,1.658377,0.298919,0.018312,0.500486,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.780092,tube-mpc,0,-126.340000,54.885000,-3.564450,-0.478565,-3.330000,-0.635000,-0.234450,0.156435,-17.839459,-19.852116,-0.518412,-19.852116,-17.839459,-0.220000,0.850000,-18,85,-17.503207,85.028368,-17.503207,85.028368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.763266,1.750326,83.012205,100.815018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558314,1.775726,0.315436,0.044661,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008207,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.790061,tube-mpc,0,-126.340000,54.885000,-3.735929,-0.614224,-3.510000,-0.795000,-0.225929,0.180776,-18.571334,-14.667999,-0.213464,-14.667999,-18.571334,-0.220000,0.890000,-3,40,-3.316235,38.817579,-3.316235,38.817579,0.000000,1.210789,0.000000,64.000000,0.000000,0.000000,86.245190,4.838347,86.665242,101.813460,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559983,1.689199,0.239639,0.018240,0.500844,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.800063,tube-mpc,0,-126.340000,54.885000,-3.903221,-0.752031,-3.690000,-0.905000,-0.213221,0.152969,-18.510344,-10.215758,-0.884349,-10.215758,-18.510344,-0.180000,0.670000,0,16,0.267825,16.275897,0.267825,16.275897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.316369,6.575335,88.810072,106.599780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574275,1.816747,0.250200,0.048416,0.502456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.810084,tube-mpc,0,-126.340000,54.885000,-4.065721,-0.891618,-3.870000,-1.005000,-0.195721,0.113382,-18.388365,-10.154769,-1.189297,-10.154769,-18.388365,-0.140000,0.370000,2,37,2.136563,37.164903,2.136563,37.164903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.946878,6.504163,91.994733,104.641847,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.636908,1.439084,0.208301,0.022189,0.500460,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.820087,tube-mpc,0,-126.340000,54.885000,-4.222502,-1.032271,-4.050000,-1.135000,-0.172502,0.102729,-17.351542,-15.643833,-1.067318,-15.643833,-17.351542,-0.120000,0.330000,-3,82,-3.058826,84.734167,-3.058826,84.734167,0.000000,-2.569265,0.000000,64.000000,0.000000,0.000000,93.189155,7.524121,85.881776,93.417283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562644,1.409083,0.165360,0.015617,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.830222,tube-mpc,0,-126.340000,54.885000,-4.375552,-1.175971,-4.220000,-1.305000,-0.155552,0.129029,-16.558677,-19.913105,-0.579401,-19.913105,-16.558677,-0.100000,0.520000,-7,106,-6.878442,106.214579,-6.878442,106.214579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.919918,8.826224,77.169288,84.332838,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560717,1.420232,0.240430,0.014340,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.840150,tube-mpc,0,-126.340000,54.885000,-4.519492,-1.317678,-4.380000,-1.505000,-0.139492,0.187322,-15.460864,-21.559824,-0.640391,-21.559824,-15.460864,-0.030000,0.770000,-19,103,-18.974596,102.727846,-18.974596,102.727846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.578412,10.539282,77.519814,86.161552,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553939,1.402078,0.271478,0.014406,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.850141,tube-mpc,0,-126.340000,54.885000,-4.658120,-1.461068,-4.520000,-1.675000,-0.138120,0.213932,-13.997114,-17.595500,-0.884349,-17.595500,-13.997114,-0.070000,0.920000,-19,58,-19.428015,58.324265,-19.428015,58.324265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.998212,10.976548,77.810666,86.361359,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552417,1.403199,0.243830,0.016024,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.860225,tube-mpc,0,-126.340000,54.885000,-4.791437,-1.606396,-4.660000,-1.825000,-0.131437,0.218604,-13.265238,-12.167426,-0.945339,-12.167426,-13.265238,-0.130000,0.740000,-8,28,-8.356853,28.260393,-8.356853,28.260393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.291396,10.418392,86.920359,92.209280,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559299,1.417853,0.177949,0.014404,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.870225,tube-mpc,0,-126.340000,54.885000,-4.916853,-1.750938,-4.790000,-1.935000,-0.126853,0.184062,-12.411384,-11.374561,-1.189297,-11.374561,-12.411384,-0.130000,0.480000,-7,41,-6.804523,40.562905,-6.804523,40.562905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.349650,9.959304,85.202648,94.696869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558322,1.418414,0.181246,0.016670,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.880221,tube-mpc,0,-126.340000,54.885000,-5.035232,-1.895658,-4.900000,-2.055000,-0.135232,0.159342,-11.435550,-13.753155,-0.945339,-13.753155,-11.435550,-0.130000,0.380000,-9,67,-9.244418,67.448247,-9.244418,67.448247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.913379,9.249887,76.558587,81.543500,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557642,1.419380,0.181858,0.015013,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.890224,tube-mpc,0,-126.340000,54.885000,-5.146481,-2.040529,-5.010000,-2.215000,-0.136481,0.174471,-9.605862,-17.839459,-0.640391,-17.839459,-9.605862,-0.160000,0.480000,-16,95,-15.648329,94.543009,-15.648329,94.543009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.295841,9.205243,66.271242,71.240638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557348,1.417398,0.203907,0.016821,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.900145,tube-mpc,0,-126.340000,54.885000,-5.249501,-2.184084,-5.100000,-2.385000,-0.149501,0.200916,-8.386070,-18.693313,-0.701380,-18.693313,-8.386070,-0.140000,0.700000,-24,85,-23.625025,85.476955,-23.625025,85.476955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.137215,9.193991,63.953951,70.374232,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551628,1.402797,0.189949,0.016199,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.910145,tube-mpc,0,-126.340000,54.885000,-5.345793,-2.328479,-5.170000,-2.555000,-0.175793,0.226521,-7.654195,-15.399875,-0.030495,-15.399875,-7.654195,-0.140000,0.800000,-24,52,-24.276702,51.753665,-24.276702,51.753665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.994172,8.723238,65.660149,71.277537,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554999,1.403226,0.166586,0.014952,0.500189,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.920743,tube-mpc,0,-126.340000,54.885000,-5.439413,-2.481008,-5.240000,-2.685000,-0.199413,0.203992,-6.556382,-11.130602,-0.396432,-11.130602,-6.556382,-0.140000,0.660000,-26,26,-25.988434,26.358904,-25.988434,26.358904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.448954,7.968350,70.949004,74.749303,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575128,1.459892,0.212331,0.017119,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.930089,tube-mpc,0,-126.340000,54.885000,-5.514629,-2.614900,-5.290000,-2.785000,-0.224629,0.170100,-5.946486,-10.093779,-0.823360,-10.093779,-5.946486,-0.230000,0.430000,-14,35,-13.834864,35.226517,-13.834864,35.226517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.557703,7.486095,72.471278,80.621259,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546408,1.683528,0.271484,0.035806,0.501092,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.940072,tube-mpc,0,-126.340000,54.885000,-5.587275,-2.757152,-5.350000,-2.905000,-0.237275,0.147848,-6.312424,-13.082270,-1.372266,-13.082270,-6.312424,-0.250000,0.320000,-1,69,-1.397305,69.167054,-1.397305,69.167054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.175241,8.517463,65.551341,75.790385,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566030,1.455842,0.214413,0.021376,0.500348,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.950060,tube-mpc,0,-126.340000,54.885000,-5.651898,-2.898507,-5.400000,-3.055000,-0.251898,0.156493,-5.458569,-17.229563,-0.091484,-17.229563,-5.458569,-0.180000,0.480000,-12,92,-12.236015,91.911937,-12.236015,91.911937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.535406,11.371491,59.274992,67.671026,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553323,1.782275,0.259146,0.036294,0.511736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.960062,tube-mpc,0,-126.340000,54.885000,-5.708458,-3.038928,-5.440000,-3.205000,-0.268458,0.166072,-3.811850,-14.972947,-0.579401,-14.972947,-3.811850,-0.140000,0.680000,-26,58,-25.511823,58.205629,-25.511823,58.205629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.805854,12.794211,59.866830,68.238292,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551044,1.445808,0.262291,0.021046,0.500418,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.970061,tube-mpc,0,-126.340000,54.885000,-5.756800,-3.178037,-5.470000,-3.325000,-0.286800,0.146963,-3.079975,-11.557530,-0.640391,-11.557530,-3.079975,-0.180000,0.640000,-20,32,-19.943602,31.675641,-19.943602,31.675641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.847839,13.300464,67.168221,73.115203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556029,1.433694,0.233797,0.016490,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.980075,tube-mpc,0,-126.340000,54.885000,-5.796961,-3.315921,-5.500000,-3.425000,-0.296961,0.109079,-2.836017,-8.386070,-0.030495,-8.386070,-2.836017,-0.250000,0.580000,-4,8,-4.473699,7.793087,-4.473699,7.793087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.922661,13.738354,64.202842,73.593936,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559336,1.422031,0.165796,0.015329,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.990083,tube-mpc,0,-126.340000,54.885000,-5.828842,-3.452158,-5.500000,-3.525000,-0.328842,0.072842,-1.128308,-9.178935,-0.152474,-9.178935,-1.128308,-0.180000,0.290000,-22,37,-22.072144,37.448150,-22.072144,37.448150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.435897,15.903199,65.049933,81.612142,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562985,1.404621,0.144616,0.017156,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.000164,tube-mpc,0,-126.340000,54.885000,-5.852627,-3.587671,-5.510000,-3.645000,-0.342627,0.057329,0.213464,-14.972947,-1.067318,-14.972947,0.213464,-0.180000,0.240000,-30,82,-29.972673,91.066683,-29.972673,91.066683,0.000000,-8.618533,0.000000,64.000000,0.000000,0.000000,86.385191,16.841728,70.148613,80.661676,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562793,1.410164,0.190286,0.015462,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.010146,tube-mpc,0,-126.340000,54.885000,-5.867980,-3.720006,-5.500000,-3.795000,-0.367980,0.074994,0.701380,-17.656490,-1.067318,-17.656490,0.701380,-0.230000,0.510000,-24,94,-24.311156,94.072330,-24.311156,94.072330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.409210,17.426267,70.189986,82.971196,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556330,1.404429,0.163407,0.014696,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.020223,tube-mpc,0,-126.340000,54.885000,-5.875270,-3.851631,-5.490000,-3.955000,-0.385270,0.103369,0.884349,-15.399875,-0.091484,-15.399875,0.884349,-0.250000,0.730000,-17,61,-16.692542,60.627912,-16.692542,60.627912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.650619,19.589831,74.175114,91.763126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558781,1.410947,0.216500,0.015001,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.030087,tube-mpc,0,-126.340000,54.885000,-5.874501,-3.978437,-5.490000,-4.075000,-0.384501,0.096563,0.396432,-10.459717,-0.091484,-10.459717,0.396432,-0.210000,0.700000,-8,23,-8.156376,22.568665,-8.156376,22.568665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.359861,23.282968,73.307475,94.637988,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540461,1.402307,0.142492,0.016125,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.040059,tube-mpc,0,-126.340000,54.885000,-5.865882,-4.104472,-5.480000,-4.145000,-0.385882,0.040528,-0.030495,-6.861330,-0.518412,-6.861330,-0.030495,-0.220000,0.470000,6,9,6.107019,9.084078,6.107019,9.084078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.611752,25.390236,72.187617,94.542922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555811,1.409568,0.177183,0.014342,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.050128,tube-mpc,0,-126.340000,54.885000,-5.849310,-4.229442,-5.470000,-4.235000,-0.379310,0.005558,0.396432,-7.776174,-1.128308,-7.776174,0.396432,-0.140000,0.250000,1,35,0.711302,34.745160,0.711302,34.745160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.014698,26.723084,74.094615,94.950774,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555582,1.406593,0.149065,0.015007,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.060219,tube-mpc,0,-126.340000,54.885000,-5.824931,-4.352257,-5.460000,-4.345000,-0.364931,-0.007257,1.616224,-13.204249,-0.274453,-13.204249,1.616224,-0.110000,0.240000,-8,80,-7.690722,82.230623,-7.690722,82.230623,0.000000,-2.485463,0.000000,64.000000,0.000000,0.000000,62.616838,27.530610,79.381083,91.827742,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557244,1.408854,0.190267,0.016103,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.070223,tube-mpc,0,-126.340000,54.885000,-5.793256,-4.471553,-5.440000,-4.495000,-0.353256,0.023447,2.836017,-18.022427,0.030495,-18.022427,2.836017,-0.110000,0.480000,-13,107,-13.280862,106.749647,-13.280862,106.749647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.412593,28.081672,79.539273,91.488799,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559019,1.408442,0.234740,0.014864,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.080225,tube-mpc,0,-126.340000,54.885000,-5.754323,-4.588273,-5.400000,-4.645000,-0.354323,0.056727,3.445913,-16.619667,0.884349,-16.619667,3.445913,-0.120000,0.760000,-12,77,-11.541751,76.629627,-11.541751,76.629627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.593440,28.891389,86.268098,100.601917,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558200,1.410661,0.214015,0.015261,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.090217,tube-mpc,0,-126.340000,54.885000,-5.708391,-4.702279,-5.370000,-4.765000,-0.338391,0.062721,3.384923,-9.971800,0.213464,-9.971800,3.384923,-0.120000,0.800000,-1,32,-1.349808,19.945039,-1.349808,19.945039,0.000000,11.684588,0.000000,64.000000,0.000000,0.000000,52.624238,31.232296,88.656638,105.256131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556089,1.411154,0.188056,0.015618,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.100220,tube-mpc,0,-126.340000,54.885000,-5.655608,-4.813738,-5.330000,-4.835000,-0.325608,0.021262,3.567892,-4.238777,0.030495,-4.238777,3.567892,-0.120000,0.560000,7,-9,6.973402,-8.837340,6.973402,-8.837340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.492834,31.670445,84.941388,101.673414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557216,1.409200,0.175145,0.014255,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.110223,tube-mpc,0,-126.340000,54.885000,-5.596288,-4.922462,-5.290000,-4.885000,-0.306288,-0.037462,3.323933,-4.482736,-0.640391,-4.482736,3.323933,-0.110000,0.250000,16,16,16.025797,16.368228,16.025797,16.368228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.136654,31.112131,87.987589,106.435759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556313,1.410612,0.176922,0.015651,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.120218,tube-mpc,0,-126.340000,54.885000,-5.530764,-5.028334,-5.250000,-4.965000,-0.280764,-0.063334,3.750861,-10.764665,0.457422,-10.764665,3.750861,-0.070000,0.120000,13,61,13.236616,80.895559,13.236616,80.895559,0.000000,-19.527331,0.000000,64.000000,0.000000,0.000000,35.930239,30.768300,91.215593,104.586063,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557649,1.409709,0.190335,0.015524,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.130223,tube-mpc,0,-126.340000,54.885000,-5.459220,-5.131500,-5.210000,-5.115000,-0.249220,-0.016500,3.994819,-17.168573,0.274453,-17.168573,3.994819,-0.010000,0.330000,8,106,8.206498,106.750000,8.206498,106.750000,0.000000,-0.381772,0.000000,64.000000,0.000000,0.000000,34.946149,30.513800,91.884526,100.588578,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557638,1.409919,0.214823,0.014532,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.140217,tube-mpc,0,-126.340000,54.885000,-5.382133,-5.231709,-5.160000,-5.285000,-0.222133,0.053291,5.031642,-19.181230,0.579401,-19.181230,5.031642,0.030000,0.660000,-1,107,-0.903712,106.750000,-0.903712,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.467570,30.224047,95.844570,106.615812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557251,1.414096,0.293880,0.017654,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.150145,tube-mpc,0,-126.340000,54.885000,-5.300315,-5.328437,-5.100000,-5.445000,-0.200315,0.116563,5.153621,-13.875134,0.518412,-13.875134,5.153621,0.110000,0.900000,-6,64,-5.770089,63.506048,-5.770089,63.506048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.713400,31.000887,99.632078,111.523527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552896,1.619893,0.286326,0.029558,0.503962,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.160094,tube-mpc,0,-126.340000,54.885000,-5.213454,-5.422514,-5.040000,-5.535000,-0.173454,0.112486,5.153621,-7.349247,0.396432,-7.349247,5.153621,-0.020000,0.810000,19,19,19.103334,18.310001,19.103334,18.310001,0.000000,0.196047,0.000000,64.000000,0.000000,0.000000,22.097965,32.101462,98.109908,109.583794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560772,1.691849,0.230787,0.029054,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.170102,tube-mpc,0,-126.340000,54.885000,-5.121508,-5.514281,-4.970000,-5.585000,-0.151508,0.070719,5.763517,-1.860183,0.335443,-1.860183,5.763517,0.010000,0.520000,19,-4,19.038128,-3.995390,19.038128,-3.995390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.527725,31.849475,91.030892,106.209285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555087,1.876982,0.224713,0.036488,0.501233,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.180062,tube-mpc,0,-126.340000,54.885000,-5.025837,-5.602752,-4.910000,-5.615000,-0.115837,0.012248,6.129455,-3.933829,0.030495,-3.933829,6.129455,0.090000,0.220000,11,36,11.479846,36.060667,11.479846,36.060667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.988647,29.738983,100.270413,111.460278,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556157,1.663525,0.203104,0.033464,0.504401,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.190059,tube-mpc,0,-126.340000,54.885000,-4.926037,-5.688690,-4.840000,-5.695000,-0.086037,0.006310,7.532216,-10.642686,0.640391,-10.642686,7.532216,0.120000,0.220000,-2,81,-2.181356,94.630512,-2.181356,94.630512,0.000000,-13.569845,0.000000,64.000000,0.000000,0.000000,7.387533,26.256971,99.803580,101.647842,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564962,1.835824,0.251962,0.035743,0.501223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008202,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.200062,tube-mpc,0,-126.340000,54.885000,-4.822806,-5.771825,-4.750000,-5.835000,-0.072806,0.063175,8.752008,-15.338885,1.189297,-15.338885,8.752008,0.070000,0.470000,-6,107,-6.057003,106.750000,-6.057003,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.313314,23.345510,91.658435,98.062216,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557040,1.838662,0.298565,0.045390,0.504989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008258,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.210078,tube-mpc,0,-126.340000,54.885000,-4.716484,-5.852236,-4.660000,-5.975000,-0.056484,0.122764,8.752008,-15.338885,0.823360,-14.850968,8.752008,-0.010000,0.760000,6,103,6.304251,102.792499,6.304251,102.792499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.849190,21.783832,91.466870,102.222203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603458,1.715482,0.294085,0.038022,0.500885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.220063,tube-mpc,0,-126.340000,54.885000,-4.607972,-5.929614,-4.570000,-6.085000,-0.037972,0.155386,8.203101,-9.666852,0.823360,-9.666852,8.203101,-0.020000,0.920000,17,58,17.303334,46.906295,17.303334,46.906295,0.000000,10.886204,0.000000,64.000000,0.000000,0.000000,-6.248995,21.914629,94.867024,106.844957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578026,1.638643,0.368254,0.041140,0.500692,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.230086,tube-mpc,0,-126.340000,54.885000,-4.496968,-6.004523,-4.490000,-6.135000,-0.006968,0.130477,7.105289,-1.555235,1.433256,-1.555235,7.105289,0.010000,0.820000,30,13,29.889512,-12.656803,29.889512,-12.656803,0.000000,25.449303,0.000000,64.000000,0.000000,0.000000,-14.191984,22.317278,93.378349,106.707523,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594205,1.478719,0.233886,0.034412,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.240103,tube-mpc,0,-126.340000,54.885000,-4.384405,-6.076667,-4.400000,-6.135000,0.015595,0.058333,7.898153,1.067318,0.457422,1.067318,7.898153,0.120000,0.480000,13,-10,13.363400,-10.191526,13.363400,-10.191526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.988663,21.675264,94.700371,108.601740,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569050,1.730102,0.250776,0.027831,0.500339,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.250076,tube-mpc,0,-126.340000,54.885000,-4.271157,-6.145854,-4.310000,-6.145000,0.038843,-0.000854,9.239925,-2.409089,0.823360,-2.409089,9.239925,0.130000,0.170000,1,35,0.803634,41.764814,0.803634,41.764814,0.000000,-6.956340,0.000000,64.000000,0.000000,0.000000,-19.861254,18.929847,112.708000,120.753115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561014,1.418395,0.155696,0.015081,0.500477,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.260144,tube-mpc,0,-126.340000,54.885000,-4.156127,-6.213072,-4.210000,-6.225000,0.053873,0.011928,10.398727,-9.117946,1.372266,-9.117946,10.398727,0.100000,0.190000,-8,80,-7.810370,100.259640,-7.810370,100.259640,0.000000,-20.451167,0.000000,64.000000,0.000000,0.000000,-17.592894,16.602854,112.747353,118.203213,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556108,1.403124,0.174622,0.013488,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.270154,tube-mpc,0,-126.340000,54.885000,-4.041497,-6.277367,-4.100000,-6.355000,0.058503,0.077633,10.947634,-16.314719,0.518412,-16.314719,10.947634,0.020000,0.470000,-6,107,-6.311297,106.750000,-6.311297,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.403334,17.345156,105.922856,117.412645,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.180023,1.492777,0.238538,0.021039,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008442,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.280057,tube-mpc,0,-126.340000,54.885000,-3.928323,-6.338536,-3.990000,-6.495000,0.061677,0.156464,9.605862,-14.789979,1.311276,-14.789979,9.605862,-0.030000,0.760000,10,107,10.041455,106.750000,10.041455,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.723292,19.197096,108.873375,123.988604,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545705,1.540277,0.370574,0.025675,0.500706,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.290195,tube-mpc,0,-126.340000,54.885000,-3.813157,-6.398731,-3.890000,-6.615000,0.076843,0.216269,7.898153,-9.849821,0.823360,-9.849821,7.898153,-0.030000,0.940000,26,67,26.148988,66.501438,26.148988,66.501438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.249196,22.432887,113.894058,132.977936,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.625865,1.595894,0.296175,0.018452,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.300057,tube-mpc,0,-126.340000,54.885000,-3.702257,-6.455010,-3.810000,-6.665000,0.107743,0.209990,7.105289,-1.189297,0.823360,-1.189297,7.105289,0.070000,0.850000,24,22,24.339909,2.884829,24.339909,2.884829,0.000000,18.616609,0.000000,64.000000,0.000000,0.000000,-43.266554,25.696976,114.139981,136.751448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544212,1.710415,0.284541,0.035639,0.500642,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.310064,tube-mpc,0,-126.340000,54.885000,-3.591335,-6.509898,-3.730000,-6.665000,0.138665,0.155102,7.654195,2.470079,0.701380,2.470079,7.654195,0.140000,0.590000,12,-9,12.020565,-9.275398,12.020565,-9.275398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.472180,25.622465,116.666196,135.118511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566906,1.454984,0.228907,0.020277,0.500517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.320090,tube-mpc,0,-126.340000,54.885000,-3.482277,-6.562742,-3.650000,-6.645000,0.167723,0.082258,8.752008,0.762370,0.335443,0.762370,8.752008,0.190000,0.220000,-5,31,-5.232351,31.477017,-5.232351,31.477017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.569469,22.939508,122.884009,137.172919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549102,1.484182,0.270231,0.017306,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.330072,tube-mpc,0,-126.340000,54.885000,-3.376214,-6.613306,-3.550000,-6.685000,0.173786,0.071694,8.569039,-5.702528,1.006328,-5.702528,8.569039,0.050000,0.200000,8,76,8.031129,88.937622,8.031129,88.937622,0.000000,-12.460605,0.000000,64.000000,0.000000,0.000000,-51.345051,18.264295,116.863304,133.737291,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545468,1.417301,0.157191,0.015514,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.340055,tube-mpc,0,-126.340000,54.885000,-3.273114,-6.661919,-3.450000,-6.775000,0.176886,0.113081,8.752008,-12.350394,0.884349,-12.350394,8.752008,0.050000,0.460000,1,107,0.541298,106.750000,0.541298,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.422184,16.737488,112.723386,135.505225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.527511,1.408111,0.168840,0.011513,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.350069,tube-mpc,0,-126.340000,54.885000,-3.173098,-6.708822,-3.370000,-6.885000,0.196902,0.176178,8.081122,-12.045446,0.884349,-12.045446,8.081122,0.030000,0.790000,5,103,4.878185,103.123710,4.878185,103.123710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.277109,16.112835,109.863486,134.950763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541467,1.414770,0.214990,0.020344,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.360081,tube-mpc,0,-126.340000,54.885000,-3.076960,-6.753944,-3.280000,-6.965000,0.203040,0.211056,7.288257,-5.702528,1.128308,-5.702528,7.288257,0.030000,0.930000,9,58,9.278737,42.747295,9.278737,42.747295,0.000000,15.376415,0.000000,64.000000,0.000000,0.000000,-69.849532,16.287382,113.030262,135.780553,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551001,1.404979,0.251907,0.013099,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.370057,tube-mpc,0,-126.340000,54.885000,-2.985416,-6.797242,-3.200000,-6.975000,0.214584,0.177758,6.861330,2.287110,0.945339,2.287110,6.861330,0.020000,0.780000,13,13,13.169216,-13.230239,13.169216,-13.230239,0.000000,26.353949,0.000000,64.000000,0.000000,0.000000,-77.242485,15.641926,110.437952,129.538496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.530163,1.404981,0.150547,0.011858,0.500321,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.380137,tube-mpc,0,-126.340000,54.885000,-2.897634,-6.839412,-3.130000,-6.925000,0.232366,0.085588,6.495393,5.885497,0.396432,5.885497,6.495393,0.060000,0.470000,9,-24,9.116715,-24.304360,9.116715,-24.304360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.945339,12.536494,102.028760,122.050918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552683,1.405506,0.152623,0.012366,0.500221,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.390081,tube-mpc,0,-126.340000,54.885000,-2.816083,-6.879554,-3.060000,-6.895000,0.243917,0.015446,7.105289,3.140965,1.128308,3.140965,7.105289,0.080000,0.100000,-4,21,-4.113942,24.267414,-4.113942,24.267414,0.000000,-3.571774,0.000000,64.000000,0.000000,0.000000,-82.415306,9.172394,102.942217,125.753736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550298,1.404470,0.134211,0.011065,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.400057,tube-mpc,0,-126.340000,54.885000,-2.739675,-6.918475,-2.980000,-6.915000,0.240325,-0.003475,6.861330,-5.336590,0.640391,-5.336590,6.861330,0.060000,0.100000,-10,66,-9.744559,95.025752,-9.744559,95.025752,0.000000,-29.330111,0.000000,64.000000,0.000000,0.000000,-80.794159,4.897753,104.547489,134.158477,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.528778,1.405580,0.160364,0.011295,0.500487,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.410112,tube-mpc,0,-126.340000,54.885000,-2.668512,-6.956435,-2.910000,-7.015000,0.241488,0.058565,7.105289,-12.533363,0.945339,-12.533363,7.105289,-0.020000,0.330000,-11,107,-11.216755,106.750000,-11.216755,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.131771,4.308774,106.260095,135.783805,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556092,1.416195,0.204273,0.013469,0.500258,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.420082,tube-mpc,0,-126.340000,54.885000,-2.604101,-6.992914,-2.840000,-7.145000,0.235899,0.152086,6.007476,-13.936124,0.640391,-13.936124,6.007476,-0.040000,0.690000,-8,107,-8.176560,106.750000,-8.176560,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.285478,4.974270,114.300700,142.375121,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562402,1.405485,0.220547,0.013888,0.500309,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.430056,tube-mpc,0,-126.340000,54.885000,-2.546114,-7.028356,-2.780000,-7.245000,0.233886,0.216644,5.275601,-8.752008,1.128308,-8.752008,5.275601,-0.050000,0.920000,-7,75,-6.775977,75.148488,-6.775977,75.148488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.004154,7.469581,123.896622,147.163758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538609,1.406095,0.208182,0.015316,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.440214,tube-mpc,0,-126.340000,54.885000,-2.494007,-7.063470,-2.720000,-7.265000,0.225993,0.201530,3.933829,0.518412,0.152474,0.518412,3.933829,-0.050000,0.870000,0,30,-0.228973,1.453807,-0.228973,1.453807,0.000000,28.694681,0.000000,64.000000,0.000000,0.000000,-87.887064,8.845354,121.286904,139.810770,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556749,1.415271,0.189903,0.015250,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.450221,tube-mpc,0,-126.340000,54.885000,-2.449832,-7.097189,-2.680000,-7.235000,0.230168,0.137811,2.897006,6.617372,0.762370,6.617372,2.897006,-0.050000,0.600000,4,-15,4.399898,-31.526417,4.399898,-31.526417,0.000000,16.674905,0.000000,64.000000,0.000000,0.000000,-88.691260,6.583561,110.984457,128.286845,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556870,1.415037,0.178756,0.014560,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.460056,tube-mpc,0,-126.340000,54.885000,-2.413600,-7.129578,-2.660000,-7.165000,0.246400,0.035422,1.921172,6.068465,0.091484,6.068465,1.921172,-0.040000,0.240000,6,-6,6.130285,-5.614986,6.130285,-5.614986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.633489,3.283839,100.327996,119.736499,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539639,1.406444,0.144160,0.014542,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.470220,tube-mpc,0,-126.340000,54.885000,-2.383892,-7.162360,-2.640000,-7.135000,0.256108,-0.027360,1.006328,-0.091484,0.579401,-0.091484,1.006328,-0.030000,0.060000,4,39,3.843573,56.193092,3.843573,56.193092,0.000000,-16.808078,0.000000,64.000000,0.000000,0.000000,-80.695914,-1.335336,97.138552,124.436737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558668,1.414076,0.178209,0.015105,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.480142,tube-mpc,0,-126.340000,54.885000,-2.362705,-7.193768,-2.620000,-7.185000,0.257295,-0.008768,1.067318,-8.752008,-0.213464,-8.752008,1.067318,-0.010000,0.160000,-11,84,-10.579211,106.750000,-10.579211,106.750000,0.000000,-22.364986,0.000000,64.000000,0.000000,0.000000,-75.392952,-4.348353,98.741590,131.705284,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557535,1.407182,0.191093,0.016388,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.490148,tube-mpc,0,-126.340000,54.885000,-2.349356,-7.224941,-2.610000,-7.295000,0.260644,0.070059,0.579401,-13.509197,-0.884349,-13.509197,0.579401,-0.020000,0.470000,-16,107,-16.170033,106.750000,-16.170033,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.140410,-4.791399,99.068432,133.503053,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554948,1.414960,0.183849,0.014951,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.500230,tube-mpc,0,-126.340000,54.885000,-2.344234,-7.255915,-2.610000,-7.405000,0.265766,0.149085,-0.518412,-10.825654,0.091484,-10.825654,-0.518412,-0.050000,0.780000,-11,101,-11.341058,101.024603,-11.341058,101.024603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.553416,-4.323522,104.831019,138.242779,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555679,1.417516,0.234083,0.014473,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.510218,tube-mpc,0,-126.340000,54.885000,-2.347559,-7.286251,-2.610000,-7.465000,0.262441,0.178749,-1.494245,-2.897006,0.091484,-2.897006,-1.494245,-0.060000,0.920000,-8,56,-7.887506,25.947654,-7.887506,25.947654,0.000000,30.076950,0.000000,64.000000,0.000000,0.000000,-67.634703,-4.628327,108.511364,138.927246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556524,1.416297,0.307175,0.014939,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.520137,tube-mpc,0,-126.340000,54.885000,-2.359266,-7.316099,-2.630000,-7.445000,0.270734,0.128901,-3.262944,5.946486,0.030495,5.946486,-3.262944,-0.070000,0.780000,4,11,4.372739,-40.401002,4.372739,-40.401002,0.000000,51.425606,0.000000,64.000000,0.000000,0.000000,-68.646432,-7.479711,99.582672,125.802175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553513,1.406692,0.156137,0.016331,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530149,tube-mpc,0,-126.340000,54.885000,-2.379682,-7.346013,-2.660000,-7.355000,0.280318,0.008987,-3.750861,10.276748,-0.396432,10.276748,-3.750861,-0.070000,0.450000,4,-34,3.747916,-59.265789,3.747916,-59.265789,0.000000,25.290392,0.000000,64.000000,0.000000,0.000000,-68.491450,-11.977439,86.384567,109.129041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559927,1.404403,0.155258,0.013998,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.540222,tube-mpc,0,-126.340000,54.885000,-2.409026,-7.375954,-2.690000,-7.275000,0.280974,-0.100954,-3.872840,6.617372,-0.396432,6.617372,-3.872840,-0.050000,0.080000,-7,-8,-6.853870,-8.265319,-6.853870,-8.265319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.636758,-14.830926,88.061255,111.363860,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556425,1.415011,0.190116,0.016110,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.550217,tube-mpc,0,-126.340000,54.885000,-2.446924,-7.405564,-2.720000,-7.265000,0.273076,-0.140564,-3.201954,-2.470079,0.152474,-2.470079,-3.201954,-0.050000,-0.010000,-25,37,-25.470417,71.680225,-25.470417,71.680225,0.000000,-34.945543,0.000000,64.000000,0.000000,0.000000,-58.642742,-17.073288,97.792092,127.467505,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556724,1.414425,0.175056,0.014475,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.560144,tube-mpc,0,-126.340000,54.885000,-2.493261,-7.434926,-2.740000,-7.345000,0.246739,-0.089926,-2.348100,-11.801488,-0.518412,-11.801488,-2.348100,-0.070000,0.070000,-45,82,-45.277635,106.750000,-45.277635,106.750000,0.000000,-25.015319,0.000000,64.000000,0.000000,0.000000,-50.956879,-15.775930,97.693131,128.492684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555456,1.405439,0.187324,0.015201,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.570221,tube-mpc,0,-126.340000,54.885000,-2.549154,-7.464722,-2.770000,-7.485000,0.220846,0.020278,-3.323933,-17.900448,-0.396432,-17.900448,-3.323933,-0.180000,0.410000,-37,107,-36.990338,106.750000,-36.990338,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.574878,-11.506686,92.080797,122.765421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558011,1.414511,0.212719,0.014674,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.580081,tube-mpc,0,-126.340000,54.885000,-2.612471,-7.493906,-2.800000,-7.645000,0.187529,0.151094,-4.848673,-16.131750,-0.762370,-16.131750,-4.848673,-0.290000,0.760000,-21,107,-21.487833,106.750000,-21.487833,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.885926,-5.621624,106.688006,131.844457,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557573,1.406445,0.232402,0.014110,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.590217,tube-mpc,0,-126.340000,54.885000,-2.686402,-7.523967,-2.850000,-7.755000,0.163598,0.231033,-7.044299,-7.532216,-0.640391,-7.532216,-7.044299,-0.270000,0.940000,-13,67,-12.677702,66.991690,-12.677702,66.991690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.445079,0.582972,118.205999,138.241394,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556128,1.415334,0.320046,0.015536,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.600222,tube-mpc,0,-126.340000,54.885000,-2.768101,-7.553723,-2.920000,-7.775000,0.151899,0.221277,-9.056956,2.043152,-1.250287,2.043152,-9.056956,-0.220000,0.840000,-7,22,-7.088183,-5.132141,-7.088183,-5.132141,0.000000,27.123832,0.000000,64.000000,0.000000,0.000000,-58.499328,4.392503,113.814573,129.393416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555497,1.414997,0.186932,0.014404,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.610138,tube-mpc,0,-126.340000,54.885000,-2.857533,-7.583313,-3.000000,-7.705000,0.142467,0.121687,-8.995966,8.752008,-1.250287,8.752008,-8.995966,-0.170000,0.560000,-20,-23,-19.659979,-46.346615,-19.659979,-46.346615,0.000000,23.338305,0.000000,64.000000,0.000000,0.000000,-60.284293,2.815325,97.817150,113.253726,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554504,1.424981,0.157404,0.016590,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.620219,tube-mpc,0,-126.340000,54.885000,-2.956961,-7.613506,-3.080000,-7.625000,0.123039,0.011494,-9.422894,8.325081,-0.884349,8.325081,-9.422894,-0.170000,0.160000,-26,-19,-25.590709,-19.019643,-25.590709,-19.019643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.251575,0.196793,88.873802,111.654579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556092,2.436275,0.256632,0.036400,0.501069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.630093,tube-mpc,0,-126.340000,54.885000,-3.062517,-7.643185,-3.170000,-7.585000,0.107483,-0.058185,-8.995966,-0.091484,-1.494245,-0.091484,-8.995966,-0.200000,0.020000,-37,26,-37.175963,56.115262,-37.175963,56.115262,0.000000,-30.134905,0.000000,64.000000,0.000000,0.000000,-46.295365,-1.060350,90.995364,118.199603,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551068,1.459786,0.215687,0.020957,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.640092,tube-mpc,0,-126.340000,54.885000,-3.177492,-7.673347,-3.260000,-7.635000,0.082508,-0.038347,-9.605862,-8.873987,-1.616224,-8.873987,-9.605862,-0.250000,0.050000,-39,71,-38.721015,106.750000,-38.721015,106.750000,0.000000,-35.769643,0.000000,64.000000,0.000000,0.000000,-37.467457,-1.018478,89.578765,120.608177,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553290,1.787382,0.289979,0.037311,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.650059,tube-mpc,0,-126.340000,54.885000,-3.299994,-7.703505,-3.350000,-7.745000,0.050006,0.041495,-11.008623,-15.338885,-1.799193,-15.338885,-11.008623,-0.370000,0.300000,-23,107,-23.396905,106.750000,-23.396905,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.770846,1.644430,91.857693,119.175691,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546021,1.462782,0.245274,0.021016,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.660064,tube-mpc,0,-126.340000,54.885000,-3.430696,-7.733855,-3.480000,-7.895000,0.049304,0.161145,-13.509197,-15.216906,-2.043152,-15.216906,-13.509197,-0.340000,0.690000,-13,107,-13.200111,106.750000,-13.200111,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.230227,6.389727,103.309907,126.567357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570055,1.814850,0.301378,0.024641,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670058,tube-mpc,0,-126.340000,54.885000,-3.568728,-7.764217,-3.620000,-7.985000,0.051272,0.220783,-15.643833,-7.593205,-1.677214,-7.593205,-15.643833,-0.290000,0.920000,-5,69,-5.376150,68.653409,-5.376150,68.653409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.159225,12.020244,111.241415,133.479520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544698,1.495891,0.317806,0.019819,0.509765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.680063,tube-mpc,0,-126.340000,54.885000,-3.714169,-7.794630,-3.770000,-8.005000,0.055831,0.210370,-16.375708,2.287110,-2.775027,2.287110,-16.375708,-0.190000,0.850000,-14,24,-14.039248,-8.646426,-14.039248,-8.646426,0.000000,32.299835,0.000000,64.000000,0.000000,0.000000,-33.028715,14.263676,103.623567,126.988985,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546972,1.437018,0.190134,0.014298,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.690057,tube-mpc,0,-126.340000,54.885000,-3.866411,-7.824985,-3.940000,-7.935000,0.073589,0.110015,-17.046594,8.325081,-2.470079,8.325081,-17.046594,-0.170000,0.560000,-13,-21,-13.062643,-43.020848,-13.062643,-43.020848,0.000000,21.674257,0.000000,64.000000,0.000000,0.000000,-29.191190,9.832649,89.357806,110.653744,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540431,1.426453,0.143983,0.012149,0.500252,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.700147,tube-mpc,0,-126.340000,54.885000,-4.026864,-7.855555,-4.130000,-7.855000,0.103136,-0.000555,-17.046594,8.264091,-2.348100,8.264091,-17.046594,-0.160000,0.410000,-17,-41,-16.998415,-41.357207,-16.998415,-41.357207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.704327,5.325674,82.418450,98.787055,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537637,1.418878,0.164373,0.012039,0.500546,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.710081,tube-mpc,0,-126.340000,54.885000,-4.191163,-7.885527,-4.280000,-7.805000,0.088837,-0.080527,-17.229563,1.494245,-2.104141,1.494245,-17.229563,-0.160000,-0.010000,-24,4,-23.615609,44.281785,-23.615609,44.281785,0.000000,-40.638992,0.000000,64.000000,0.000000,0.000000,-18.646532,3.552684,86.845561,104.042866,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548066,1.408359,0.148826,0.015414,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.720085,tube-mpc,0,-126.340000,54.885000,-4.362631,-7.915522,-4.450000,-7.845000,0.087369,-0.070522,-16.375708,-8.264091,-2.775027,-8.264091,-16.375708,-0.200000,-0.030000,-35,49,-34.506066,106.750000,-34.506066,106.750000,0.000000,-58.107207,0.000000,64.000000,0.000000,0.000000,-11.763652,2.755143,92.382922,114.766633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555717,1.420641,0.218329,0.012508,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.730093,tube-mpc,0,-126.340000,54.885000,-4.539863,-7.945274,-4.620000,-7.975000,0.080137,0.029726,-16.985604,-17.046594,-2.836017,-17.046594,-16.985604,-0.280000,0.070000,-26,94,-25.929209,106.750000,-25.929209,106.750000,0.000000,-13.107207,0.000000,64.000000,0.000000,0.000000,-6.019913,4.625132,90.957780,114.085906,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552345,1.420484,0.194964,0.013102,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.740081,tube-mpc,0,-126.340000,54.885000,-4.722072,-7.974641,-4.790000,-8.175000,0.067928,0.200359,-17.717479,-22.535658,-3.262944,-22.535658,-17.717479,-0.310000,0.510000,-23,107,-22.720872,106.750000,-22.720872,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.182580,10.238170,95.324909,119.421207,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548193,1.407635,0.192876,0.012179,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.750081,tube-mpc,0,-126.340000,54.885000,-4.909439,-8.003633,-4.960000,-8.365000,0.050561,0.361367,-18.998261,-19.059251,-3.506902,-19.059251,-18.998261,-0.280000,0.810000,-23,107,-22.647405,106.750000,-22.647405,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.474544,19.030647,106.219128,132.975744,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560488,1.407460,0.264030,0.014685,0.500333,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.760218,tube-mpc,0,-126.340000,54.885000,-5.104051,-8.032520,-5.160000,-8.495000,0.055949,0.462480,-19.669147,-10.276748,-3.384923,-10.276748,-19.669147,-0.270000,0.970000,-20,107,-19.808556,106.750000,-19.808556,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.163300,26.328959,111.015641,140.191872,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559976,1.481494,0.239336,0.015893,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.770218,tube-mpc,0,-126.340000,54.885000,-5.300226,-8.060428,-5.350000,-8.525000,0.049774,0.464572,-19.791126,0.884349,-2.592058,0.884349,-19.791126,-0.260000,1.010000,-20,62,-19.931747,19.020280,-19.931747,19.020280,0.000000,42.729720,0.000000,64.000000,0.000000,0.000000,-10.891245,25.846455,109.765241,139.513987,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557830,1.423357,0.331337,0.016935,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.780223,tube-mpc,0,-126.340000,54.885000,-5.500283,-8.087671,-5.550000,-8.455000,0.049717,0.367329,-20.401022,11.313571,-2.653048,11.313571,-20.401022,-0.250000,0.850000,-15,17,-14.731268,-62.141458,-14.731268,-62.141458,0.000000,78.891458,0.000000,64.000000,0.000000,0.000000,-10.837064,16.213613,106.496256,138.481072,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557874,1.422065,0.190999,0.015013,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.790167,tube-mpc,0,-126.340000,54.885000,-5.702431,-8.113972,-5.770000,-8.295000,0.067569,0.181028,-19.730136,16.802635,-2.897006,16.802635,-19.730136,-0.230000,0.730000,-21,-28,-21.206199,-100.350000,-21.206199,-100.350000,0.000000,72.100000,0.000000,64.000000,0.000000,0.000000,-10.867553,2.870880,93.064161,124.412717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560156,1.420175,0.206982,0.013367,0.500375,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.800082,tube-mpc,0,-126.340000,54.885000,-5.906899,-8.139328,-5.940000,-8.135000,0.033101,-0.004328,-18.998261,14.911958,-2.714037,14.911958,-18.998261,-0.220000,0.110000,-33,-62,-33.268173,-61.564756,-33.268173,-61.564756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.615545,-6.659885,96.944127,125.413902,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548598,1.410291,0.162930,0.014037,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.810081,tube-mpc,0,-126.340000,54.885000,-6.115596,-8.163909,-6.120000,-8.035000,0.004404,-0.128909,-19.059251,5.641538,-2.531068,5.641538,-19.059251,-0.270000,-0.020000,-34,-17,-33.711486,13.998302,-33.711486,13.998302,0.000000,-30.563058,0.000000,64.000000,0.000000,0.000000,-3.506397,-10.089991,106.210992,129.712986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562016,1.601887,0.250913,0.044389,0.500855,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.820119,tube-mpc,0,-126.340000,54.885000,-6.327215,-8.187477,-6.300000,-8.045000,-0.027215,-0.142477,-18.449355,-6.007476,-2.957996,-6.007476,-18.449355,-0.210000,-0.100000,-54,28,-54.367164,106.750000,-54.367164,106.750000,0.000000,-78.314756,0.000000,64.000000,0.000000,0.000000,1.658395,-9.717167,114.285077,142.546955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576619,1.441624,0.222579,0.019394,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.830094,tube-mpc,0,-126.340000,54.885000,-6.539149,-8.209678,-6.480000,-8.165000,-0.059149,-0.044678,-18.693313,-17.534511,-2.836017,-17.534511,-18.693313,-0.410000,-0.040000,-30,73,-30.004377,106.750000,-30.004377,106.750000,0.000000,-33.314756,0.000000,64.000000,0.000000,0.000000,7.498929,-4.786751,113.956620,141.068242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588715,1.593801,0.316790,0.050995,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.840075,tube-mpc,0,-126.340000,54.885000,-6.752431,-8.230561,-6.670000,-8.385000,-0.082431,0.154439,-20.035084,-26.378003,-3.445913,-26.378003,-20.035084,-0.430000,0.110000,15,107,30.001947,106.750000,30.001947,106.750000,-15.006323,0.000000,0.000000,64.000000,0.000000,0.000000,6.791062,8.056229,117.704739,153.040100,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601119,1.613256,0.295365,0.051046,0.504400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.850076,tube-mpc,0,-126.340000,54.885000,-6.966911,-8.250026,-6.880000,-8.675000,-0.086911,0.424974,-20.705970,-30.098369,-3.933829,-30.098369,-20.705970,-0.250000,0.610000,2,107,2.348431,106.750000,2.348431,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.183821,24.848661,125.875325,166.991658,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.604308,1.492544,0.309954,0.034256,0.501062,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.860097,tube-mpc,0,-126.340000,54.885000,-7.182194,-8.267947,-7.070000,-8.925000,-0.112194,0.657053,-18.083417,-24.853263,-3.811850,-24.853263,-18.083417,-0.170000,0.870000,-43,107,-62.400000,106.750000,-62.400000,106.750000,19.748431,0.000000,0.000000,64.000000,0.000000,0.000000,1.213020,40.771845,128.073295,172.569182,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558870,1.702659,0.396538,0.025207,0.500593,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.870067,tube-mpc,0,-126.340000,54.885000,-7.396307,-8.284078,-7.250000,-9.105000,-0.146307,0.820922,-16.924615,-16.253729,-2.714037,-16.253729,-16.924615,-0.160000,0.990000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.122702,48.519721,124.036758,161.938068,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567957,1.510337,0.327360,0.022295,0.500580,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.880090,tube-mpc,0,-126.340000,54.885000,-7.611067,-8.298463,-7.410000,-9.195000,-0.201067,0.896537,-15.948781,-5.946486,-2.531068,-5.946486,-15.948781,-0.390000,1.030000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.087864,49.435259,125.937917,162.975983,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549746,1.778924,0.582166,0.047476,0.500522,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008471,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.890065,tube-mpc,0,-126.340000,54.885000,-7.823883,-8.310830,-7.580000,-9.175000,-0.243883,0.864170,-17.656490,5.763517,-2.531068,5.763517,-17.656490,-0.530000,1.060000,-38,62,-37.662574,30.886866,-37.662574,30.886866,0.000000,30.863134,0.000000,64.000000,0.000000,0.000000,5.463616,39.441439,128.486387,170.355235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559526,1.622392,0.589875,0.024147,0.501307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.900063,tube-mpc,0,-126.340000,54.885000,-8.035851,-8.321150,-7.770000,-9.045000,-0.265851,0.723850,-19.608157,16.070760,-2.836017,16.070760,-19.608157,-0.540000,0.880000,-14,17,-14.035419,-50.029800,-14.035419,-50.029800,0.000000,66.779800,0.000000,64.000000,0.000000,0.000000,2.605238,22.741097,120.889313,165.822876,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572478,1.810815,0.265882,0.048283,0.505520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008216,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.910090,tube-mpc,0,-126.340000,54.885000,-8.246668,-8.329288,-7.970000,-8.845000,-0.276668,0.515712,-22.169720,21.437845,-2.165131,21.437845,-22.169720,-0.390000,0.560000,-6,-28,-5.810365,-84.044919,-5.810365,-84.044919,0.000000,55.794919,0.000000,64.000000,0.000000,0.000000,2.735248,6.697388,105.330629,150.366721,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.621904,1.479730,0.224651,0.026876,0.500406,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.920138,tube-mpc,0,-126.340000,54.885000,-8.455794,-8.335098,-8.190000,-8.645000,-0.265794,0.309902,-22.108731,18.998261,-3.079975,18.998261,-22.108731,-0.240000,0.170000,-21,-48,-21.378492,-47.798330,-21.378492,-47.798330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.674119,-4.987052,109.734971,148.776995,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557517,1.426167,0.180371,0.015796,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.930138,tube-mpc,0,-126.340000,54.885000,-8.661383,-8.338427,-8.400000,-8.515000,-0.261383,0.176573,-21.132897,10.093779,-3.201954,10.093779,-21.132897,-0.220000,0.000000,-32,-3,-32.449258,29.426613,-32.449258,29.426613,0.000000,-32.224942,0.000000,64.000000,0.000000,0.000000,19.513953,-11.493173,123.844400,155.962012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551602,1.428470,0.174045,0.014499,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.940087,tube-mpc,0,-126.340000,54.885000,-8.863032,-8.339190,-8.590000,-8.475000,-0.273032,0.135810,-19.486178,-1.799193,-2.836017,-1.799193,-19.486178,-0.290000,-0.040000,-40,42,-39.820691,106.750000,-39.820691,106.750000,0.000000,-64.548330,0.000000,64.000000,0.000000,0.000000,31.404136,-12.885246,127.695049,158.872482,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538200,1.413752,0.192017,0.013644,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.950103,tube-mpc,0,-126.340000,54.885000,-9.062778,-8.337275,-8.780000,-8.565000,-0.282778,0.227725,-18.876282,-14.180083,-3.689871,-14.180083,-18.876282,-0.360000,0.020000,-27,87,-26.516903,106.750000,-26.516903,106.750000,0.000000,-19.548330,0.000000,64.000000,0.000000,0.000000,40.179833,-6.741121,123.876079,148.463155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554405,1.423343,0.214814,0.015277,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.960217,tube-mpc,0,-126.340000,54.885000,-9.260777,-8.332492,-8.970000,-8.755000,-0.290777,0.422508,-18.693313,-22.535658,-3.567892,-22.535658,-18.693313,-0.340000,0.370000,2,107,2.331998,106.750000,2.331998,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.165149,6.356501,121.361103,152.474366,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555920,1.422412,0.237349,0.014468,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.970174,tube-mpc,0,-126.340000,54.885000,-9.451764,-8.324877,-9.150000,-8.975000,-0.301764,0.650123,-19.059251,-23.023575,-3.567892,-23.023575,-19.059251,-0.250000,0.760000,-23,107,-22.820150,106.750000,-22.820150,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.205979,22.843719,122.788120,160.517947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552988,1.422362,0.291201,0.016754,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.980094,tube-mpc,0,-126.340000,54.885000,-9.637796,-8.314319,-9.340000,-9.155000,-0.297796,0.840681,-17.656490,-16.375708,-3.994819,-16.375708,-17.656490,-0.170000,0.930000,-62,107,-62.094839,106.750000,-62.094839,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.788717,35.727830,119.285838,152.435127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555084,1.455515,0.357440,0.020369,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.990095,tube-mpc,0,-126.340000,54.885000,-9.820784,-8.300570,-9.510000,-9.245000,-0.310784,0.944430,-16.619667,-6.922320,-2.714037,-6.922320,-16.619667,-0.340000,1.010000,-48,107,-48.162109,106.750000,-48.162109,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.731491,41.106925,112.807047,141.525628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545526,1.435477,0.406655,0.015860,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.000149,tube-mpc,0,-126.340000,54.885000,-9.999808,-8.283511,-9.680000,-9.245000,-0.319808,0.961489,-18.083417,3.628881,-3.018985,3.628881,-18.083417,-0.480000,1.050000,-10,88,-9.981272,88.090808,-9.981272,88.090808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.104343,41.169882,112.584601,147.935087,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556640,1.414540,0.264418,0.013513,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.010134,tube-mpc,0,-126.340000,54.885000,-10.172639,-8.263424,-9.880000,-9.135000,-0.292639,0.871576,-20.340032,14.485031,-3.140965,14.485031,-20.340032,-0.350000,0.980000,6,43,6.056883,-0.548265,6.056883,-0.548265,0.000000,43.639073,0.000000,64.000000,0.000000,0.000000,40.784440,33.974559,98.614918,128.729382,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552011,1.416200,0.175574,0.014201,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.020145,tube-mpc,0,-126.340000,54.885000,-10.340892,-8.240203,-10.080000,-8.925000,-0.260892,0.684797,-19.852116,21.925762,-2.470079,21.925762,-19.852116,-0.180000,0.730000,-8,-2,-8.154464,-55.612854,-8.154464,-55.612854,0.000000,53.703662,0.000000,64.000000,0.000000,0.000000,38.078542,21.739936,92.405881,117.855532,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550561,1.416252,0.142920,0.013378,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.030226,tube-mpc,0,-126.340000,54.885000,-10.505026,-8.213619,-10.280000,-8.685000,-0.225026,0.471381,-19.730136,23.145554,-2.165131,23.145554,-19.730136,-0.130000,0.380000,-7,-47,-6.756929,-52.821500,-6.756929,-52.821500,0.000000,5.912308,0.000000,64.000000,0.000000,0.000000,41.101026,9.333507,104.446572,125.809590,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560477,1.426445,0.190639,0.014306,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.040216,tube-mpc,0,-126.340000,54.885000,-10.662220,-8.184034,-10.460000,-8.505000,-0.202220,0.320966,-17.778469,17.046594,-1.921172,17.046594,-17.778469,-0.120000,0.040000,-19,-2,-18.724120,14.650513,-18.724120,14.650513,0.000000,-16.559705,0.000000,64.000000,0.000000,0.000000,44.431236,2.664709,111.428442,125.255294,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558852,1.427481,0.193704,0.015554,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.050220,tube-mpc,0,-126.340000,54.885000,-10.814004,-8.151105,-10.620000,-8.395000,-0.194004,0.243895,-15.948781,6.373413,-1.860183,6.373413,-15.948781,-0.130000,0.000000,-31,43,-31.246688,103.760639,-31.246688,103.760639,0.000000,-60.669832,0.000000,64.000000,0.000000,0.000000,50.283510,-1.464163,122.393542,138.096419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556917,1.426579,0.213338,0.015146,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.060224,tube-mpc,0,-126.340000,54.885000,-10.959989,-8.114811,-10.770000,-8.405000,-0.189989,0.290189,-13.814145,-5.641538,-2.409089,-5.641538,-13.814145,-0.190000,0.050000,-38,88,-38.041421,106.750000,-38.041421,106.750000,0.000000,-18.659192,0.000000,64.000000,0.000000,0.000000,55.762523,0.080537,123.594292,138.913195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557928,1.427632,0.214182,0.014179,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.070223,tube-mpc,0,-126.340000,54.885000,-11.099962,-8.075116,-10.900000,-8.505000,-0.199962,0.429884,-13.509197,-13.753155,-2.226120,-13.753155,-13.509197,-0.280000,0.430000,-17,107,-17.199789,106.750000,-17.199789,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.553160,7.952989,118.085717,136.817239,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557500,1.427150,0.227271,0.016586,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.080226,tube-mpc,0,-126.340000,54.885000,-11.233907,-8.031944,-11.030000,-8.645000,-0.203907,0.613056,-13.631176,-14.241072,-2.104141,-14.241072,-13.631176,-0.280000,0.780000,-19,107,-19.388210,106.750000,-19.388210,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.224263,20.983442,121.469817,149.927900,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557426,1.431243,0.300618,0.015845,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.090143,tube-mpc,0,-126.340000,54.885000,-11.360602,-7.985679,-11.160000,-8.745000,-0.200602,0.759321,-12.838311,-8.630029,-2.287110,-8.630029,-12.838311,-0.180000,0.940000,-36,107,-36.038433,106.750000,-36.038433,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.958853,33.087884,118.474986,149.182445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555779,1.412719,0.234603,0.014254,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.100226,tube-mpc,0,-126.340000,54.885000,-11.483085,-7.935077,-11.290000,-8.765000,-0.193085,0.829923,-12.472374,-0.335443,-2.470079,-0.335443,-12.472374,-0.270000,1.020000,-21,107,-21.041157,106.750000,-21.041157,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.220440,39.248001,114.023449,141.597167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566525,1.429924,0.253590,0.017191,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.110221,tube-mpc,0,-126.340000,54.885000,-11.598138,-7.881340,-11.410000,-8.695000,-0.188138,0.813660,-13.021280,10.154769,-1.677214,10.154769,-13.021280,-0.280000,1.060000,-5,62,-4.653544,55.162826,-4.653544,55.162826,0.000000,6.587174,0.000000,64.000000,0.000000,0.000000,47.797332,38.044791,114.063588,139.285737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555558,1.426274,0.304615,0.015218,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.120226,tube-mpc,0,-126.340000,54.885000,-11.706880,-7.823979,-11.530000,-8.535000,-0.176880,0.711021,-12.777322,18.815292,-1.494245,18.815292,-12.777322,-0.200000,0.880000,-6,17,-5.935317,-7.966708,-5.935317,-7.966708,0.000000,24.716708,0.000000,64.000000,0.000000,0.000000,43.099051,29.656581,109.560884,129.208044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557980,1.425530,0.177507,0.014902,0.501307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.130219,tube-mpc,0,-126.340000,54.885000,-11.809048,-7.763109,-11.650000,-8.305000,-0.159048,0.541891,-11.618519,22.962585,-0.945339,22.962585,-11.618519,-0.140000,0.530000,-14,-25,-14.082219,-24.968749,-14.082219,-24.968749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.516066,16.766555,110.657820,131.355833,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557204,1.425874,0.177980,0.015052,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.140149,tube-mpc,0,-126.340000,54.885000,-11.904174,-7.699079,-11.750000,-8.095000,-0.154174,0.395921,-10.398727,19.181230,-0.701380,19.181230,-10.398727,-0.130000,0.160000,-21,20,-20.561975,27.082126,-20.561975,27.082126,0.000000,-7.050875,0.000000,64.000000,0.000000,0.000000,41.754208,7.808266,116.636509,131.960273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551234,1.412812,0.149466,0.015062,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.150228,tube-mpc,0,-126.340000,54.885000,-11.994190,-7.630493,-11.840000,-7.955000,-0.154190,0.324507,-8.508050,10.337738,-0.457422,10.337738,-8.508050,-0.180000,0.100000,-28,65,-27.791133,103.670374,-27.791133,103.670374,0.000000,-38.639123,0.000000,64.000000,0.000000,0.000000,45.236229,1.630262,120.136531,137.571869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568519,1.425066,0.215200,0.019331,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.160219,tube-mpc,0,-126.340000,54.885000,-12.076933,-7.558949,-11.900000,-7.915000,-0.176933,0.356051,-6.861330,1.311276,-0.884349,1.311276,-6.861330,-0.230000,0.330000,-35,107,-35.138467,106.750000,-35.138467,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.280351,0.204607,116.690796,133.915057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558134,1.424321,0.201218,0.015589,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.170221,tube-mpc,0,-126.340000,54.885000,-12.153329,-7.483804,-11.960000,-7.915000,-0.193329,0.431196,-6.068465,-2.287110,-0.701380,-2.287110,-6.068465,-0.290000,0.700000,-32,107,-32.479024,106.750000,-32.479024,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.952475,2.324403,111.142361,130.409669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557831,1.424664,0.239846,0.015389,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.180143,tube-mpc,0,-126.340000,54.885000,-12.222791,-7.405816,-12.020000,-7.905000,-0.202791,0.499184,-6.434403,0.884349,-0.762370,0.884349,-6.434403,-0.310000,0.920000,-22,107,-22.048406,106.750000,-22.048406,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.775604,7.948998,109.064980,126.165878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552779,1.416966,0.211116,0.017029,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.190218,tube-mpc,0,-126.340000,54.885000,-12.286929,-7.323170,-12.080000,-7.855000,-0.206929,0.531830,-6.678361,7.227268,-0.213464,7.227268,-6.678361,-0.290000,1.010000,-15,82,-15.036853,82.317675,-15.036853,82.317675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.796777,12.594183,100.028008,118.561409,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562495,1.426085,0.226306,0.017790,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.200223,tube-mpc,0,-126.340000,54.885000,-12.344329,-7.237695,-12.150000,-7.735000,-0.194329,0.497305,-7.166278,14.789979,-0.701380,14.789979,-7.166278,-0.210000,0.930000,-12,37,-11.500458,26.274028,-11.500458,26.274028,0.000000,11.043647,0.000000,64.000000,0.000000,0.000000,37.970335,13.695004,92.961578,109.068107,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557700,1.425024,0.191278,0.014828,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.210218,tube-mpc,0,-126.340000,54.885000,-12.395484,-7.149000,-12.200000,-7.545000,-0.195484,0.396000,-6.373413,20.827949,-0.274453,20.827949,-6.373413,-0.190000,0.670000,-13,-8,-12.884173,-8.395984,-12.884173,-8.395984,0.000000,0.713659,0.000000,64.000000,0.000000,0.000000,33.324080,10.319525,87.927351,101.296020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556931,1.427195,0.177841,0.014903,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.220219,tube-mpc,0,-126.340000,54.885000,-12.440584,-7.057010,-12.260000,-7.345000,-0.180584,0.287990,-5.397580,18.937271,0.091484,18.937271,-5.397580,-0.130000,0.300000,-22,31,-22.411129,31.108696,-22.411129,31.108696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.798087,7.809706,93.608377,106.833795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556148,1.425190,0.175761,0.015851,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.230220,tube-mpc,0,-126.340000,54.885000,-12.479710,-6.961857,-12.300000,-7.215000,-0.179710,0.253143,-4.055809,10.093779,0.335443,10.093779,-4.055809,-0.180000,0.230000,-26,76,-25.758452,106.750000,-25.758452,106.750000,0.000000,-30.641304,0.000000,64.000000,0.000000,0.000000,29.004064,5.773527,93.978961,102.859420,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555797,1.424967,0.214168,0.015245,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.240217,tube-mpc,0,-126.340000,54.885000,-12.512967,-6.863682,-12.320000,-7.155000,-0.192967,0.291318,-2.409089,2.226120,-0.091484,2.226120,-2.409089,-0.220000,0.460000,-34,107,-33.792185,106.750000,-33.792185,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.488352,5.814678,90.783890,103.859778,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556632,1.422862,0.215671,0.015086,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.250165,tube-mpc,0,-126.340000,54.885000,-12.540389,-6.763034,-12.350000,-7.145000,-0.190389,0.381966,-1.616224,-0.640391,-0.396432,-0.640391,-1.616224,-0.280000,0.760000,-30,107,-29.984321,106.750000,-29.984321,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.410546,7.881248,91.654656,108.202151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550643,1.438909,0.252312,0.017822,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.260220,tube-mpc,0,-126.340000,54.885000,-12.562492,-6.658445,-12.360000,-7.125000,-0.202492,0.466555,-2.775027,2.043152,-0.701380,2.043152,-2.775027,-0.300000,0.950000,-14,107,-13.770058,106.750000,-13.770058,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.521958,12.455548,90.578820,107.762263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556280,1.433897,0.258496,0.016904,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.270219,tube-mpc,0,-126.340000,54.885000,-12.579036,-6.551675,-12.380000,-7.075000,-0.199036,0.523325,-3.262944,6.922320,0.274453,6.922320,-3.262944,-0.250000,1.010000,-9,105,-9.087698,104.912010,-9.087698,104.912010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.434919,17.302675,85.469023,106.122688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557690,1.423675,0.249717,0.016432,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.280145,tube-mpc,0,-126.340000,54.885000,-12.590249,-6.443115,-12.400000,-6.965000,-0.190249,0.521885,-2.592058,13.570186,0.213464,13.570186,-2.592058,-0.180000,1.020000,-16,60,-16.393856,51.354891,-16.393856,51.354891,0.000000,8.557120,0.000000,64.000000,0.000000,0.000000,11.062358,17.780853,80.013156,95.296611,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552135,1.412119,0.266768,0.015204,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.290214,tube-mpc,0,-126.340000,54.885000,-12.596491,-6.330482,-12.410000,-6.785000,-0.186491,0.454518,-1.006328,18.937271,-0.152474,18.937271,-1.006328,-0.150000,0.840000,-28,17,-27.651253,16.998504,-27.651253,16.998504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.009340,14.130485,82.870964,95.725539,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557021,1.421972,0.178818,0.014832,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.300229,tube-mpc,0,-126.340000,54.885000,-12.597746,-6.216112,-12.410000,-6.595000,-0.187746,0.378888,0.091484,19.425188,0.152474,19.425188,0.091484,-0.190000,0.510000,-28,36,-27.836749,35.629483,-27.836749,35.629483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.245429,8.296802,90.457159,104.647044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555580,1.421983,0.186999,0.014224,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.310217,tube-mpc,0,-126.340000,54.885000,-12.594255,-6.099855,-12.410000,-6.455000,-0.184255,0.355145,-0.335443,12.777322,0.823360,12.777322,-0.335443,-0.250000,0.380000,-14,81,-14.208351,102.500430,-14.208351,102.500430,0.000000,-21.870947,0.000000,64.000000,0.000000,0.000000,7.120253,2.171012,90.169660,107.880801,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556105,1.422457,0.214674,0.015067,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.320166,tube-mpc,0,-126.340000,54.885000,-12.586252,-5.982032,-12.400000,-6.365000,-0.186252,0.382968,0.396432,5.458569,0.030495,5.458569,0.396432,-0.230000,0.520000,-21,107,-21.143762,106.750000,-21.143762,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.177114,-1.608341,83.728632,102.342835,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547885,1.420149,0.201864,0.015001,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330222,tube-mpc,0,-126.340000,54.885000,-12.573760,-5.861071,-12.380000,-6.305000,-0.193760,0.443929,1.067318,3.262944,0.274453,3.262944,1.067318,-0.210000,0.810000,-29,107,-28.561540,106.750000,-28.561540,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.380352,-3.164077,81.536565,99.230661,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555525,1.421154,0.250417,0.014465,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.340218,tube-mpc,0,-126.340000,54.885000,-12.557143,-5.739111,-12.370000,-6.255000,-0.187143,0.515889,0.335443,5.031642,0.213464,5.031642,0.335443,-0.240000,0.970000,-15,107,-14.991509,106.750000,-14.991509,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.079385,-2.906121,75.220913,91.417567,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556377,1.455647,0.255972,0.016537,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350220,tube-mpc,0,-126.340000,54.885000,-12.536518,-5.615558,-12.360000,-6.185000,-0.176518,0.569442,-0.335443,8.812998,0.762370,8.812998,-0.335443,-0.220000,1.020000,-6,105,-5.924539,105.298154,-5.924539,105.298154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.066523,-2.262155,71.448423,85.307793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555899,1.418584,0.251373,0.014463,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.360220,tube-mpc,0,-126.340000,54.885000,-12.512090,-5.490683,-12.350000,-6.075000,-0.162090,0.584317,0.152474,13.814145,0.701380,13.814145,0.152474,-0.170000,1.030000,-10,66,-10.150231,65.543965,-10.150231,65.543965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.798381,-3.532859,65.865837,79.669072,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556541,1.418125,0.267665,0.014984,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.370220,tube-mpc,0,-126.340000,54.885000,-12.484047,-5.364654,-12.340000,-5.895000,-0.144047,0.530346,1.006328,18.327375,0.091484,18.327375,1.006328,-0.130000,0.860000,-17,38,-16.571052,37.551433,-16.571052,37.551433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.236069,-7.051721,66.021826,78.982680,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555923,1.418185,0.178443,0.016279,0.500157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.380220,tube-mpc,0,-126.340000,54.885000,-12.452577,-5.237660,-12.320000,-5.695000,-0.132577,0.457340,1.006328,19.120240,0.396432,19.120240,1.006328,-0.140000,0.610000,-11,46,-11.076821,46.142134,-11.076821,46.142134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.537659,-12.087457,70.652360,84.958965,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556517,1.417670,0.163259,0.014245,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.390221,tube-mpc,0,-126.340000,54.885000,-12.417861,-5.109873,-12.300000,-5.535000,-0.117861,0.425127,0.152474,15.521854,0.884349,15.521854,0.152474,-0.150000,0.500000,1,84,0.841136,83.513899,0.841136,83.513899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.498976,-16.594512,69.208550,82.419039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556963,1.418058,0.188825,0.015375,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.400221,tube-mpc,0,-126.340000,54.885000,-12.380095,-4.981532,-12.280000,-5.405000,-0.100095,0.423468,1.982162,11.374561,0.762370,11.374561,1.982162,-0.110000,0.620000,-17,107,-17.072948,106.749998,-17.072948,106.749998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.653181,-20.297782,66.270461,81.178665,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555832,1.527303,0.275502,0.032873,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.410162,tube-mpc,0,-126.340000,54.885000,-12.339699,-4.853579,-12.250000,-5.285000,-0.089699,0.431421,3.262944,10.825654,0.213464,10.825654,3.262944,-0.110000,0.830000,-27,95,-26.643640,94.982900,-26.643640,94.982900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.866989,-25.051445,62.164498,82.008311,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548026,1.603957,0.278854,0.029158,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.420062,tube-mpc,0,-126.340000,54.885000,-12.296819,-4.725998,-12.220000,-5.145000,-0.076819,0.419002,2.653048,13.631176,0.518412,13.631176,2.653048,-0.150000,0.920000,-13,62,-12.724628,61.858138,-12.724628,61.858138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.797765,-29.918034,56.867707,77.369437,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558650,1.492883,0.260473,0.026779,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.430099,tube-mpc,0,-126.340000,54.885000,-12.250815,-4.596701,-12.190000,-4.995000,-0.060815,0.398299,0.823360,16.436698,1.006328,16.436698,0.823360,-0.190000,0.780000,14,48,13.781154,47.881831,13.781154,47.881831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.318239,-31.610054,52.668633,67.515494,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562999,1.478159,0.205332,0.021594,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.440068,tube-mpc,0,-126.340000,54.885000,-12.202753,-4.468517,-12.170000,-4.835000,-0.032753,0.366483,0.640391,17.351542,1.250287,17.351542,0.640391,-0.090000,0.610000,9,52,9.095044,51.504729,9.095044,51.504729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.923252,-30.310684,55.267788,63.781032,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553110,1.532475,0.221856,0.020836,0.500626,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.450062,tube-mpc,0,-126.340000,54.885000,-12.152373,-4.340499,-12.150000,-4.665000,-0.002373,0.324501,1.433256,15.216906,-0.091484,15.216906,1.433256,-0.040000,0.550000,-1,70,-0.524977,69.689756,-0.524977,69.689756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.321770,-30.473531,50.570197,58.431598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556913,1.438417,0.209676,0.024224,0.500632,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.460099,tube-mpc,0,-126.340000,54.885000,-12.099694,-4.212591,-12.130000,-4.525000,0.030306,0.312409,2.043152,11.862478,0.213464,11.862478,2.043152,-0.040000,0.580000,-3,93,-2.906697,93.072104,-2.906697,93.072104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.833721,-31.168169,46.170169,54.831225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561248,1.462087,0.236524,0.018765,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.470093,tube-mpc,0,-126.340000,54.885000,-12.045323,-4.086138,-12.090000,-4.415000,0.044677,0.328862,2.348100,10.398727,1.006328,10.398727,2.348100,-0.040000,0.700000,-4,96,-3.544475,95.544914,-3.544475,95.544914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.039655,-32.534150,44.593245,56.439645,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545298,1.431446,0.222406,0.017566,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.480094,tube-mpc,0,-126.340000,54.885000,-11.989129,-3.960717,-12.060000,-4.305000,0.070871,0.344283,3.262944,12.106436,0.640391,12.106436,3.262944,-0.040000,0.830000,-7,70,-7.327604,69.679207,-7.327604,69.679207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.659532,-33.766965,41.736462,53.832955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544974,1.424584,0.228684,0.017054,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.490094,tube-mpc,0,-126.340000,54.885000,-11.931266,-3.836609,-12.020000,-4.165000,0.088734,0.328391,3.750861,15.521854,0.457422,15.521854,3.750861,-0.040000,0.770000,-7,43,-7.424635,42.693720,-7.424635,42.693720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.923566,-34.158118,37.243455,47.154098,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543917,1.752225,0.224347,0.031173,0.500784,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.500070,tube-mpc,0,-126.340000,54.885000,-11.871999,-3.714340,-11.980000,-3.995000,0.108001,0.280660,3.079975,16.680656,0.640391,16.680656,3.079975,-0.050000,0.580000,4,43,3.624688,43.018804,3.624688,43.018804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.664030,-33.374686,38.341147,45.829014,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575075,1.754136,0.232407,0.037617,0.501031,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510102,tube-mpc,0,-126.340000,54.885000,-11.810943,-3.593135,-11.940000,-3.845000,0.129057,0.251865,2.957996,14.485031,0.701380,14.485031,2.957996,-0.010000,0.500000,3,64,2.881689,63.576075,2.881689,63.576075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.453733,-31.728444,42.249696,46.659591,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577833,1.613830,0.217016,0.024399,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.520761,tube-mpc,0,-126.340000,54.885000,-11.744567,-3.466499,-11.900000,-3.715000,0.155433,0.248501,3.201954,10.398727,0.762370,10.398727,3.201954,-0.040000,0.520000,7,94,6.981352,93.602546,6.981352,93.602546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.108272,-31.211511,42.732746,49.108934,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590247,1.660365,0.311190,0.036215,0.500796,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530064,tube-mpc,0,-126.340000,54.885000,-11.685454,-3.357988,-11.860000,-3.625000,0.174546,0.267012,3.506902,7.837164,0.335443,7.837164,3.506902,-0.030000,0.650000,5,104,5.079947,103.715423,5.079947,103.715423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.935976,-32.112537,44.754281,55.387246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558257,1.774776,0.315935,0.038966,0.500960,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008199,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540226,tube-mpc,0,-126.340000,54.885000,-11.619689,-3.241798,-11.820000,-3.525000,0.200311,0.283202,3.628881,9.117946,0.396432,9.117946,3.628881,-0.010000,0.860000,5,73,4.941962,73.446608,4.941962,73.446608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.007027,-33.395887,41.626640,53.884260,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.626887,1.703637,0.346232,0.029286,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008216,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550099,tube-mpc,0,-126.340000,54.885000,-11.554646,-3.131428,-11.780000,-3.415000,0.225354,0.283572,3.689871,12.716332,1.006328,12.716332,3.689871,0.000000,0.830000,8,43,7.897085,42.526167,7.897085,42.526167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.235114,-33.500047,37.967726,46.484804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564905,1.793628,0.229718,0.033986,0.500937,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560071,tube-mpc,0,-126.340000,54.885000,-11.487862,-3.022682,-11.730000,-3.275000,0.242138,0.252318,4.177788,15.460864,1.006328,15.460864,4.177788,0.000000,0.620000,8,32,8.037663,31.837463,8.037663,31.837463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.584597,-32.669681,39.587892,45.961251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592250,1.631375,0.227963,0.027670,0.501966,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570065,tube-mpc,0,-126.340000,54.885000,-11.419860,-2.916625,-11.680000,-3.145000,0.260140,0.228375,4.726694,11.801488,0.396432,11.801488,4.726694,0.010000,0.450000,4,71,4.096766,71.412125,4.096766,71.412125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.882762,-31.356908,42.089584,46.432251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562694,1.763565,0.249426,0.046233,0.501087,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.580062,tube-mpc,0,-126.340000,54.885000,-11.350790,-2.813658,-11.630000,-3.055000,0.279210,0.241342,5.641538,6.495393,0.518412,6.495393,5.641538,0.020000,0.580000,-4,103,-4.316236,102.897850,-4.316236,102.897850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.309657,-31.845601,42.268707,50.981899,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566821,1.692177,0.260483,0.019833,0.500911,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.590062,tube-mpc,0,-126.340000,54.885000,-11.280658,-2.713955,-11.560000,-3.005000,0.279342,0.291045,6.556382,3.201954,0.457422,3.201954,6.556382,-0.010000,0.780000,-9,107,-8.966632,106.750000,-8.966632,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.736344,-33.466826,41.910518,56.402150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555241,1.441060,0.324339,0.021201,0.500577,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.600100,tube-mpc,0,-126.340000,54.885000,-11.209210,-2.617359,-11.490000,-2.955000,0.280790,0.337641,6.800341,4.482736,0.335443,4.482736,6.800341,-0.010000,0.910000,-10,93,-9.675635,93.130016,-9.675635,93.130016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.885587,-34.773927,40.441594,55.320492,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547989,1.754298,0.325788,0.037186,0.504813,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.610092,tube-mpc,0,-126.340000,54.885000,-11.137035,-2.524843,-11.420000,-2.875000,0.282965,0.350157,6.312424,8.934977,0.640391,8.934977,6.312424,-0.020000,0.940000,-1,51,-1.070040,50.943395,-1.070040,50.943395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.393575,-35.779051,38.149568,51.962747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557493,1.488090,0.221443,0.017748,0.500569,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.620094,tube-mpc,0,-126.340000,54.885000,-11.063710,-2.436026,-11.350000,-2.765000,0.286290,0.328974,6.556382,11.801488,0.823360,11.801488,6.556382,-0.030000,0.750000,2,37,1.892164,36.943732,1.892164,36.943732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.581643,-34.818521,42.575330,50.638260,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553128,1.539593,0.225680,0.028368,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.630094,tube-mpc,0,-126.340000,54.885000,-10.989282,-2.351162,-11.280000,-2.655000,0.290718,0.303838,6.495393,10.276748,0.701380,10.276748,6.495393,-0.040000,0.520000,6,64,5.957765,63.586857,5.957765,63.586857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.760118,-33.605070,42.072321,50.555397,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559097,1.626522,0.204526,0.024187,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.640096,tube-mpc,0,-126.340000,54.885000,-10.913674,-2.270359,-11.200000,-2.585000,0.286326,0.314641,7.349247,5.153621,0.335443,5.153621,7.349247,-0.020000,0.530000,-4,103,-4.123451,102.906878,-4.123451,102.906878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.581603,-32.962412,41.823738,51.922780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551130,1.481518,0.223432,0.016909,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.650089,tube-mpc,0,-126.340000,54.885000,-10.836915,-2.193834,-11.120000,-2.555000,0.283085,0.361166,7.166278,1.250287,0.701380,1.250287,7.166278,-0.030000,0.740000,-2,107,-1.992362,106.750000,-1.992362,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.793001,-34.343338,41.900426,57.230527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553413,1.460648,0.284210,0.020131,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.660093,tube-mpc,0,-126.340000,54.885000,-10.758785,-2.121561,-11.040000,-2.525000,0.281215,0.403439,8.142112,1.738204,0.579401,1.738204,8.142112,-0.040000,0.910000,-7,98,-7.451939,98.415854,-7.451939,98.415854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.607663,-35.192840,40.912290,55.532344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554067,1.634968,0.287672,0.022027,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.670092,tube-mpc,0,-126.340000,54.885000,-10.679334,-2.053775,-10.960000,-2.495000,0.280666,0.441225,7.776174,3.994819,0.518412,3.994819,7.776174,-0.040000,0.960000,-2,74,-1.940348,74.373642,-1.940348,74.373642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.667632,-35.731081,36.908736,49.178266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555155,1.587933,0.266775,0.019532,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.680091,tube-mpc,0,-126.340000,54.885000,-10.598422,-1.990531,-10.870000,-2.435000,0.271578,0.444469,7.532216,7.654195,0.518412,7.654195,7.532216,-0.040000,0.840000,3,50,3.381108,50.260419,3.381108,50.260419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.496324,-35.314723,37.461248,45.297195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.979868,1.730359,0.276382,0.043627,0.501075,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008543,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.690076,tube-mpc,0,-126.340000,54.885000,-10.516081,-1.932011,-10.800000,-2.355000,0.283919,0.422989,7.166278,7.715185,0.213464,7.715185,7.166278,-0.040000,0.670000,11,58,10.726052,57.785650,10.726052,57.785650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.626477,-34.034682,38.151761,43.995020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593453,1.844916,0.287392,0.049176,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008290,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.700071,tube-mpc,0,-126.340000,54.885000,-10.432011,-1.878154,-10.720000,-2.285000,0.287989,0.406846,6.922320,5.031642,0.518412,5.031642,6.922320,-0.030000,0.580000,14,83,14.158410,82.516522,14.158410,82.516522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.955096,-32.936216,38.049855,45.357608,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583559,3.779810,0.223029,0.038986,0.506257,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010142,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.710249,tube-mpc,0,-126.340000,54.885000,-10.344583,-1.828233,-10.640000,-2.275000,0.295417,0.446767,6.922320,-0.335443,0.579401,-0.335443,6.922320,0.010000,0.600000,11,107,10.731413,106.750000,10.731413,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.670015,-32.637581,38.368547,48.547096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.996463,1.553741,0.275208,0.031639,0.500640,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009367,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.720310,tube-mpc,0,-126.340000,54.885000,-10.256251,-1.783842,-10.570000,-2.275000,0.313749,0.491158,7.776174,-2.226120,0.457422,-2.226120,7.776174,0.030000,0.810000,4,107,3.899663,106.750000,3.899663,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.023804,-33.397672,37.699811,50.243045,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559515,1.622962,0.282150,0.031242,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.730343,tube-mpc,0,-126.340000,54.885000,-10.166139,-1.744527,-10.480000,-2.285000,0.313861,0.540473,8.447060,-0.579401,-0.274453,-0.579401,8.447060,0.030000,0.960000,1,95,0.792523,95.058375,0.792523,95.058375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.037006,-34.136797,34.105640,45.833976,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564867,1.765713,0.291901,0.032087,0.501073,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.740312,tube-mpc,0,-126.340000,54.885000,-10.074475,-1.710404,-10.400000,-2.275000,0.325525,0.564596,8.630029,3.079975,0.701380,3.079975,8.630029,0.030000,0.960000,4,62,4.350814,62.342149,4.350814,62.342149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.445633,-34.737550,32.457486,43.166543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559861,1.746364,0.290199,0.031947,0.501106,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.750339,tube-mpc,0,-126.340000,54.885000,-9.979995,-1.681074,-10.300000,-2.235000,0.320005,0.553926,8.264091,4.970653,0.640391,4.970653,8.264091,0.010000,0.790000,14,55,14.062726,55.323895,14.062726,55.323895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.629151,-34.070442,33.815885,41.056521,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565592,1.775945,0.265265,0.035717,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.760318,tube-mpc,0,-126.340000,54.885000,-9.883565,-1.656875,-10.220000,-2.195000,0.336435,0.538125,8.569039,4.543725,0.701380,4.543725,8.569039,0.030000,0.640000,14,66,14.460876,66.213978,14.460876,66.213978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.284949,-32.994840,35.870463,42.706705,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.918932,1.776758,0.274290,0.042176,0.503872,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009529,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.770315,tube-mpc,0,-126.340000,54.885000,-9.784420,-1.637631,-10.120000,-2.175000,0.335580,0.537369,9.788831,-0.213464,0.274453,-0.213464,9.788831,0.070000,0.590000,1,106,0.756719,105.552954,0.756719,105.552954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.417379,-32.468121,37.108705,44.293672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569418,1.760289,0.303794,0.039874,1.268003,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.780307,tube-mpc,0,-126.340000,54.885000,-9.682631,-1.623386,-10.010000,-2.195000,0.327369,0.571614,9.788831,-0.213464,0.396432,-3.323933,10.276748,0.060000,0.770000,4,90,3.805870,90.030998,3.805870,90.030998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.669304,-33.866617,33.716438,48.005498,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576429,1.593756,0.319552,0.019463,0.500922,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.790311,tube-mpc,0,-126.340000,54.885000,-9.577893,-1.614105,-9.900000,-2.225000,0.322107,0.610895,11.008623,-2.409089,0.579401,-2.409089,11.008623,0.020000,0.870000,1,97,1.006390,97.170842,1.006390,97.170842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.422371,-33.849100,33.888431,43.430184,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561145,1.483307,0.227312,0.017790,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.800310,tube-mpc,0,-126.340000,54.885000,-9.470223,-1.609777,-9.780000,-2.235000,0.309777,0.625223,11.801488,-1.433256,0.396432,-1.433256,11.801488,0.010000,0.890000,-2,85,-1.559021,84.706968,-1.559021,84.706968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.714942,-34.004358,31.327934,41.724959,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577159,1.487831,0.261714,0.019975,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.810307,tube-mpc,0,-126.340000,54.885000,-9.359445,-1.610356,-9.660000,-2.235000,0.300555,0.624644,11.801488,1.433256,0.457422,1.433256,11.801488,-0.020000,0.870000,6,58,6.484304,58.210705,6.484304,58.210705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.877735,-34.160571,29.478207,39.206258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545644,1.524397,0.254346,0.019409,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.820340,tube-mpc,0,-126.340000,54.885000,-9.245001,-1.615815,-9.530000,-2.215000,0.284999,0.599185,11.862478,2.531068,0.640391,2.531068,11.862478,-0.040000,0.680000,13,59,12.698123,58.692406,12.698123,58.692406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.092445,-32.863002,32.797869,38.988207,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556098,1.779506,0.266741,0.043639,0.501570,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.830315,tube-mpc,0,-126.340000,54.885000,-9.127818,-1.626022,-9.410000,-2.195000,0.282182,0.568978,12.594353,0.579401,0.640391,0.579401,12.594353,0.000000,0.600000,5,75,5.265173,74.966265,5.265173,74.966265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.797799,-31.567464,33.677045,39.246798,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571932,1.780898,0.288991,0.034941,0.501143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.840317,tube-mpc,0,-126.340000,54.885000,-9.006781,-1.640965,-9.270000,-2.215000,0.263219,0.574035,13.143259,-2.775027,1.006328,-2.775027,13.143259,0.010000,0.640000,0,96,0.419488,96.014268,0.419488,96.014268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.283315,-31.420779,31.678312,39.508788,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.630112,1.709698,0.271217,0.037818,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.850349,tube-mpc,0,-126.340000,54.885000,-8.881691,-1.660602,-9.120000,-2.245000,0.238309,0.584398,14.850968,-4.848673,0.213464,-4.848673,14.850968,0.010000,0.780000,-13,98,-13.180834,98.101604,-13.180834,98.101604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.109629,-31.980957,30.953399,42.371018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585450,1.702237,0.300172,0.027287,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.860310,tube-mpc,0,-126.340000,54.885000,-8.753699,-1.684608,-8.970000,-2.285000,0.216301,0.600392,15.460864,-3.384923,0.396432,-3.384923,15.460864,-0.030000,0.850000,-11,78,-10.985717,77.577998,-10.985717,77.577998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.370412,-32.859839,28.584431,40.735100,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557499,1.513151,0.268875,0.039942,0.507864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.870341,tube-mpc,0,-126.340000,54.885000,-8.620893,-1.713209,-8.810000,-2.295000,0.189107,0.581791,14.485031,-0.396432,0.701380,-0.396432,14.485031,0.050000,0.840000,-9,48,-9.269874,47.651396,-9.269874,47.651396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.088619,-32.626129,27.152027,34.934117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549112,1.439947,0.206064,0.017899,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.880307,tube-mpc,0,-126.340000,54.885000,-8.484923,-1.745907,-8.650000,-2.305000,0.165077,0.559093,14.241072,-0.030495,0.945339,-0.030495,14.241072,-0.070000,0.650000,12,55,11.765370,55.034100,11.765370,55.034100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.725044,-30.894717,28.695147,32.802668,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.002190,1.696570,0.229490,0.021066,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009461,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.890307,tube-mpc,0,-126.340000,54.885000,-8.344364,-1.782874,-8.510000,-2.325000,0.165636,0.542126,15.033937,-2.043152,0.579401,-2.043152,15.033937,-0.070000,0.520000,11,79,10.833600,78.746787,10.833600,78.746787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.372631,-27.724385,36.032162,37.540826,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.620643,1.927414,0.283294,0.032892,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008375,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.900321,tube-mpc,0,-126.340000,54.885000,-8.199348,-1.823931,-8.360000,-2.365000,0.160652,0.541069,14.424041,-5.580549,0.945339,-5.580549,14.424041,0.040000,0.620000,5,96,5.115772,96.460090,5.115772,96.460090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.845426,-26.909514,34.810020,41.224814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.078701,1.853054,0.259875,0.035433,0.502517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.910309,tube-mpc,0,-126.340000,54.885000,-8.050408,-1.868745,-8.210000,-2.415000,0.159592,0.546255,14.119093,-6.434403,0.701380,-6.434403,14.119093,-0.060000,0.850000,25,81,24.651517,80.921259,24.651517,80.921259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.477243,-27.667471,34.182082,43.308950,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564168,1.761694,0.317109,0.034454,0.500903,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008189,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.920319,tube-mpc,0,-126.340000,54.885000,-7.896730,-1.917375,-8.050000,-2.465000,0.153270,0.547625,14.728989,-3.811850,0.640391,-3.811850,14.728989,0.050000,0.810000,12,59,11.893624,59.383176,11.893624,59.383176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.146626,-25.746954,42.298008,45.694392,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.973862,1.711944,0.252526,0.022233,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008471,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.930312,tube-mpc,0,-126.340000,54.885000,-7.738846,-1.969464,-7.900000,-2.495000,0.161154,0.525536,16.131750,-1.616224,0.762370,-1.616224,16.131750,0.110000,0.710000,-2,44,-1.851329,44.471359,-1.851329,44.471359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.474740,-25.511812,39.831971,42.398198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561960,1.748572,0.257777,0.039087,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.940311,tube-mpc,0,-126.340000,54.885000,-7.576357,-2.024944,-7.730000,-2.515000,0.153643,0.490056,17.168573,-2.104141,0.640391,-2.104141,17.168573,0.170000,0.570000,-15,54,-14.647798,54.480640,-14.647798,54.480640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.670297,-24.980229,35.153940,36.701571,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554039,1.657001,0.201440,0.019008,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.950310,tube-mpc,0,-126.340000,54.885000,-7.409305,-2.083599,-7.540000,-2.555000,0.130695,0.471401,17.717479,-4.116798,0.884349,-4.116798,17.717479,0.080000,0.520000,-6,72,-5.872253,72.017602,-5.872253,72.017602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.221643,-24.687857,31.983542,35.960857,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553040,1.459017,0.183650,0.017808,0.500366,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.960547,tube-mpc,0,-126.340000,54.885000,-7.233504,-2.146741,-7.350000,-2.615000,0.116496,0.468259,18.266386,-6.861330,0.762370,-6.861330,18.266386,-0.100000,0.610000,16,85,16.156886,84.768369,16.156886,84.768369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.720842,-23.865628,36.700092,40.551145,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553837,1.433563,0.201885,0.014854,0.500479,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.970309,tube-mpc,0,-126.340000,54.885000,-7.061372,-2.209659,-7.170000,-2.685000,0.108628,0.475341,17.961438,-7.166278,0.884349,-7.166278,17.961438,-0.020000,0.690000,14,79,13.847059,79.356439,13.847059,79.356439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.300384,-21.243097,45.676501,47.933171,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546689,1.602418,0.227086,0.024447,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.980343,tube-mpc,0,-126.340000,54.885000,-6.879865,-2.276879,-6.980000,-2.745000,0.100135,0.468121,18.083417,-5.397580,0.823360,-5.397580,18.083417,0.020000,0.760000,12,56,12.364013,55.752657,12.364013,55.752657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.017323,-20.281135,48.832137,50.684670,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554714,1.631088,0.231085,0.033177,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.990348,tube-mpc,0,-126.340000,54.885000,-6.694267,-2.346262,-6.790000,-2.775000,0.095733,0.428738,18.998261,-2.714037,0.640391,-2.714037,18.998261,0.070000,0.660000,4,36,3.759463,36.356195,3.759463,36.356195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.808541,-19.248163,50.162084,48.777627,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549478,1.492896,0.220831,0.031318,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.000344,tube-mpc,0,-126.340000,54.885000,-6.504245,-2.417717,-6.590000,-2.805000,0.085755,0.387283,19.974095,-2.470079,0.884349,-2.470079,19.974095,0.040000,0.500000,3,43,3.277152,42.727319,3.277152,42.727319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.506178,-18.286547,51.907340,49.060261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560139,1.565143,0.188425,0.020230,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.010338,tube-mpc,0,-126.340000,54.885000,-6.309753,-2.491048,-6.380000,-2.845000,0.070247,0.353952,19.852116,-5.092632,1.555235,-5.092632,19.852116,0.020000,0.430000,10,67,9.736747,66.772281,9.736747,66.772281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.129989,-16.274735,52.401741,48.342688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550488,1.472568,0.191841,0.018925,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.020341,tube-mpc,0,-126.340000,54.885000,-6.110615,-2.566111,-6.170000,-2.915000,0.059385,0.348889,20.766960,-7.532216,1.006328,-7.532216,20.766960,0.030000,0.520000,4,78,3.770796,78.280638,3.770796,78.280638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.206113,-13.865798,51.775799,49.752219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552319,1.462197,0.207829,0.017522,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.030336,tube-mpc,0,-126.340000,54.885000,-5.907231,-2.642544,-5.960000,-2.995000,0.052769,0.352456,21.132897,-7.715185,1.311276,-7.715185,21.132897,0.040000,0.650000,3,68,2.739904,68.141664,2.739904,68.141664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.334267,-12.622362,51.457929,51.786592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547772,1.877826,0.308427,0.053825,0.500935,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008301,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.040314,tube-mpc,0,-126.340000,54.885000,-5.699897,-2.720029,-5.740000,-3.065000,0.040103,0.344971,21.071908,-6.068465,0.823360,-6.068465,21.071908,0.030000,0.660000,8,52,8.449557,52.160511,8.449557,52.160511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.305392,-11.271746,51.267289,49.221909,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557421,1.466950,0.227000,0.020801,0.500668,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.050340,tube-mpc,0,-126.340000,54.885000,-5.487363,-2.798826,-5.530000,-3.115000,0.042637,0.316174,21.071908,-4.177788,1.128308,-4.177788,21.071908,0.040000,0.580000,13,40,12.957607,40.323716,12.957607,40.323716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.007941,-9.343247,53.383877,49.588689,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555387,1.485528,0.189456,0.019792,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.060344,tube-mpc,0,-126.340000,54.885000,-5.271197,-2.878146,-5.320000,-3.165000,0.048803,0.286854,20.462012,-3.994819,1.311276,-3.994819,20.462012,0.050000,0.490000,22,44,22.262326,43.859703,22.262326,43.859703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.291657,-6.907454,56.077722,53.449427,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554136,1.574473,0.203843,0.020098,0.501325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.070344,tube-mpc,0,-126.340000,54.885000,-5.051182,-2.957874,-5.100000,-3.215000,0.048818,0.257126,21.315866,-6.068465,1.189297,-6.068465,21.315866,0.110000,0.440000,11,63,11.142994,62.903237,11.142994,62.903237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.534120,-3.651792,58.368358,56.609752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557642,1.497302,0.220208,0.017746,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.080338,tube-mpc,0,-126.340000,54.885000,-4.827487,-3.037753,-4.880000,-3.285000,0.052513,0.247247,22.901596,-7.532216,1.494245,-7.532216,22.901596,0.120000,0.490000,-1,71,-0.939363,70.686217,-0.939363,70.686217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.028471,-2.269010,56.451500,53.069577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549614,1.433691,0.180435,0.017487,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.090337,tube-mpc,0,-126.340000,54.885000,-4.600094,-3.117598,-4.650000,-3.355000,0.049906,0.237402,22.718627,-7.471226,1.433256,-7.471226,22.718627,0.060000,0.600000,11,60,10.881537,60.459401,10.881537,60.459401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.207709,-1.558492,51.149811,47.581912,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548728,1.444842,0.196491,0.016381,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.100340,tube-mpc,0,-126.340000,54.885000,-4.369166,-3.197160,-4.410000,-3.435000,0.040834,0.237840,21.437845,-5.946486,1.555235,-5.946486,21.437845,0.040000,0.580000,28,51,28.337644,50.524395,28.337644,50.524395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.724133,0.746930,51.565418,48.900688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544876,1.558036,0.184755,0.016871,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.110336,tube-mpc,0,-126.340000,54.885000,-4.135169,-3.276098,-4.190000,-3.485000,0.054831,0.208902,20.827949,-4.787684,1.250287,-4.787684,20.827949,0.110000,0.530000,30,44,30.479289,43.622645,30.479289,43.622645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.187551,3.546694,57.156148,55.782711,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542866,1.677416,0.323480,0.049262,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.120315,tube-mpc,0,-126.340000,54.885000,-3.898573,-3.354078,-3.970000,-3.535000,0.071427,0.180922,21.498835,-4.665705,1.250287,-4.665705,21.498835,0.210000,0.450000,16,48,16.439939,48.223448,16.439939,48.223448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.983621,5.563653,65.170864,61.307680,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576523,1.726211,0.246305,0.032196,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.130314,tube-mpc,0,-126.340000,54.885000,-3.658738,-3.431138,-3.740000,-3.585000,0.081262,0.153862,22.901596,-5.214611,1.494245,-5.214611,22.901596,0.190000,0.450000,9,52,9.377250,51.918143,9.377250,51.918143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.164669,6.464696,62.886444,58.622425,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559541,1.441175,0.206507,0.018731,0.500223,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.140338,tube-mpc,0,-126.340000,54.885000,-3.415751,-3.507064,-3.510000,-3.645000,0.094249,0.137936,23.511492,-6.556382,1.799193,-6.556382,23.511492,0.110000,0.460000,17,63,17.034137,62.572173,17.034137,62.572173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.369131,8.323148,58.224676,55.622801,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554171,1.619949,0.217998,0.026107,0.527620,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.150314,tube-mpc,0,-126.340000,54.885000,-3.171688,-3.581050,-3.270000,-3.715000,0.098312,0.133950,23.938419,-6.800341,1.738204,-6.800341,23.938419,0.110000,0.500000,16,63,15.960406,63.124352,15.960406,63.124352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.318881,10.854027,55.437055,54.288121,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566452,1.440730,0.216906,0.016302,0.500484,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.160342,tube-mpc,0,-126.340000,54.885000,-2.924336,-3.653605,-3.030000,-3.775000,0.105664,0.121395,23.206544,-5.336590,1.311276,-5.336590,23.206544,0.110000,0.600000,25,43,24.859548,43.269366,24.859548,43.269366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.005919,12.642863,55.687378,54.109135,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555330,1.487136,0.193954,0.020602,0.500229,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.170342,tube-mpc,0,-126.340000,54.885000,-2.675974,-3.723894,-2.790000,-3.825000,0.114026,0.101106,24.365346,-4.116798,1.494245,-4.116798,24.365346,0.160000,0.510000,12,41,11.575668,40.883411,11.575668,40.883411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.511826,15.598101,60.255356,59.276817,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551262,1.455652,0.200227,0.020119,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.180339,tube-mpc,0,-126.340000,54.885000,-2.426287,-3.791868,-2.540000,-3.865000,0.113713,0.073132,25.524149,-5.031642,2.348100,-5.031642,25.524149,0.180000,0.450000,-1,54,-0.998886,53.653196,-0.998886,53.653196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.023070,17.143709,62.666577,61.482375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558678,1.557675,0.219044,0.018699,0.505049,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.190336,tube-mpc,0,-126.340000,54.885000,-2.175505,-3.857318,-2.280000,-3.925000,0.104495,0.067682,26.012065,-6.434403,1.860183,-6.434403,26.012065,0.100000,0.470000,4,66,3.703294,66.391101,3.703294,66.391101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.539935,18.424414,56.392159,56.878592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546527,1.476688,0.190248,0.017998,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.200342,tube-mpc,0,-126.340000,54.885000,-1.923733,-3.920070,-2.010000,-3.995000,0.086267,0.074930,26.560972,-6.495393,1.555235,-6.495393,26.560972,0.060000,0.540000,3,65,2.876431,64.880330,2.876431,64.880330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.479570,19.953273,52.484414,54.871222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548318,1.487869,0.196051,0.017440,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.210340,tube-mpc,0,-126.340000,54.885000,-1.671726,-3.979799,-1.740000,-4.035000,0.068274,0.055201,25.524149,-4.604715,1.799193,-4.604715,25.524149,0.050000,0.590000,12,46,11.963060,46.337905,11.963060,46.337905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.166806,21.472025,52.685541,55.328144,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549478,1.542171,0.208565,0.018997,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.220340,tube-mpc,0,-126.340000,54.885000,-1.419557,-4.036356,-1.480000,-4.085000,0.060443,0.048644,25.280190,-3.384923,1.860183,-3.384923,25.280190,0.070000,0.540000,11,43,11.380670,42.813793,11.380670,42.813793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.879160,24.135323,52.912969,57.834361,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576020,1.671749,0.228942,0.031069,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.230343,tube-mpc,0,-126.340000,54.885000,-1.167597,-4.089527,-1.220000,-4.115000,0.052403,0.025473,25.585138,-3.018985,2.043152,-3.018985,25.585138,0.090000,0.460000,5,48,4.891596,48.356908,4.891596,48.356908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.343093,26.528240,57.021975,61.305812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557082,1.486112,0.199499,0.016814,0.500786,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.240315,tube-mpc,0,-126.340000,54.885000,-0.917030,-4.138952,-0.960000,-4.155000,0.042970,0.016048,26.195034,-3.994819,1.860183,-3.994819,26.195034,0.090000,0.450000,-3,60,-3.099830,60.352273,-3.099830,60.352273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.832584,28.338377,56.144807,61.142682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571866,1.669990,0.232367,0.029134,0.500669,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.250313,tube-mpc,0,-126.340000,54.885000,-0.666769,-4.184728,-0.700000,-4.195000,0.033231,0.010272,26.134045,-4.543725,1.616224,-4.543725,26.134045,0.060000,0.500000,-2,64,-1.884359,64.332272,-1.884359,64.332272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.875187,29.256078,52.288656,58.297859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567551,1.612382,0.207908,0.019894,0.500560,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.260315,tube-mpc,0,-126.340000,54.885000,-0.417784,-4.226544,-0.430000,-4.245000,0.012216,0.018456,25.524149,-4.726694,1.982162,-4.726694,25.524149,0.030000,0.550000,3,66,3.319678,66.416353,3.319678,66.416353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.709846,30.833457,50.658777,58.398419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586026,2.988388,0.210476,0.039432,0.517963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009355,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.270307,tube-mpc,0,-126.340000,54.885000,-0.170741,-4.264179,-0.170000,-4.285000,-0.000741,0.020821,24.426336,-3.872840,2.104141,-3.872840,24.426336,0.030000,0.610000,10,59,9.776229,58.630024,9.776229,58.630024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.030424,32.174963,48.521301,58.298892,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542173,1.580523,0.212651,0.018188,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.280313,tube-mpc,0,-126.340000,54.885000,0.074543,-4.297548,0.110000,-4.305000,-0.035457,0.007452,24.060398,-1.067318,2.165131,-1.067318,24.060398,0.040000,0.590000,7,40,7.168022,40.216478,7.168022,40.216478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.458937,33.234600,48.981418,59.541911,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.527742,1.770637,0.232444,0.037603,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.290307,tube-mpc,0,-126.340000,54.885000,0.317048,-4.326406,0.320000,-4.305000,-0.002952,-0.021406,22.535658,0.518412,2.470079,0.518412,22.535658,0.080000,0.520000,16,35,15.564643,34.647067,15.564643,34.647067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.352542,34.812682,52.541019,64.335776,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549421,1.588067,0.209384,0.017117,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.300311,tube-mpc,0,-126.340000,54.885000,0.556937,-4.350672,0.520000,-4.305000,0.036937,-0.045672,21.132897,-0.335443,1.677214,-0.335443,21.132897,0.110000,0.410000,24,54,24.374017,53.905603,24.374017,53.905603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.449302,36.676747,51.953010,67.073286,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553363,1.597555,0.209814,0.015688,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.310309,tube-mpc,0,-126.340000,54.885000,0.793439,-4.370165,0.740000,-4.315000,0.053439,-0.055165,20.705970,-2.409089,1.616224,-2.409089,20.705970,0.160000,0.430000,19,74,19.011103,73.832689,19.011103,73.832689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.498150,37.411165,54.229122,67.036130,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553304,1.699744,0.240964,0.027066,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.320314,tube-mpc,0,-126.340000,54.885000,1.026519,-4.384785,0.950000,-4.355000,0.076519,-0.029785,20.766960,-3.323933,1.860183,-3.323933,20.766960,0.200000,0.550000,10,78,10.253320,78.484943,10.253320,78.484943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.270350,37.226450,59.137200,68.237299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564588,1.455854,0.196309,0.017708,0.506914,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.330310,tube-mpc,0,-126.340000,54.885000,1.255379,-4.394391,1.170000,-4.365000,0.085379,-0.029391,20.827949,-1.494245,1.738204,-1.494245,20.827949,0.180000,0.670000,8,58,8.378798,57.653102,8.378798,57.653102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.384310,36.802444,58.632324,67.173426,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568828,1.493034,0.218376,0.021980,0.500680,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.340310,tube-mpc,0,-126.340000,54.885000,1.479978,-4.398894,1.410000,-4.355000,0.069978,-0.043894,21.254876,1.982162,2.043152,1.982162,21.254876,0.140000,0.720000,4,27,4.492289,27.025722,4.492289,27.025722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.173092,37.071648,53.155146,65.392544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543529,1.459878,0.197289,0.019345,0.500635,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.350311,tube-mpc,0,-126.340000,54.885000,1.699885,-4.398194,1.600000,-4.335000,0.099885,-0.063194,20.766960,3.018985,1.982162,3.018985,20.766960,0.120000,0.460000,9,44,9.348792,44.032856,9.348792,44.032856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.032703,38.678381,56.980544,72.763756,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549983,1.451841,0.211320,0.021983,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.360309,tube-mpc,0,-126.340000,54.885000,1.914640,-4.392208,1.820000,-4.315000,0.094640,-0.077208,21.010918,1.860183,1.433256,1.860183,21.010918,0.100000,0.400000,4,64,3.739149,63.571618,3.739149,63.571618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.785948,39.546215,59.500590,72.466821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584255,1.513033,0.223000,0.019895,0.500950,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.370310,tube-mpc,0,-126.340000,54.885000,2.124008,-4.380862,2.030000,-4.305000,0.094008,-0.075862,20.279043,-0.457422,1.433256,-0.457422,20.279043,0.100000,0.490000,3,81,2.765706,80.575968,2.765706,80.575968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.327637,39.655226,62.647039,74.464400,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573797,1.438962,0.198046,0.018630,0.500666,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.380311,tube-mpc,0,-126.340000,54.885000,2.327594,-4.364095,2.240000,-4.305000,0.087594,-0.059095,20.462012,-0.091484,2.287110,-0.091484,20.462012,0.090000,0.640000,-5,71,-4.646330,71.343750,-4.646330,71.343750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.371179,38.396937,68.012749,77.530998,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552952,1.472085,0.222799,0.019447,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.390313,tube-mpc,0,-126.340000,54.885000,2.525077,-4.341855,2.470000,-4.295000,0.055077,-0.046855,19.669147,1.860183,1.860183,1.860183,19.669147,0.070000,0.700000,-5,56,-4.626752,55.741282,-4.626752,55.741282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.581250,38.235178,70.384079,79.217201,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545574,1.445768,0.219088,0.020305,0.500661,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.400343,tube-mpc,0,-126.340000,54.885000,2.716659,-4.314020,2.640000,-4.265000,0.076659,-0.049020,18.327375,4.665705,2.104141,4.665705,18.327375,0.070000,0.620000,3,44,3.130034,44.420748,3.130034,44.420748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.558195,38.683133,73.907753,81.958949,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557059,1.466728,0.207114,0.026134,0.500721,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.410313,tube-mpc,0,-126.340000,54.885000,2.900360,-4.280835,2.820000,-4.215000,0.080360,-0.065835,17.473521,6.312424,1.494245,6.312424,17.473521,0.070000,0.510000,5,44,4.962210,44.040030,4.962210,44.040030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.202085,39.092443,79.084186,87.082726,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564520,1.463238,0.210031,0.018360,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.420310,tube-mpc,0,-126.340000,54.885000,3.077514,-4.242025,3.000000,-4.175000,0.077514,-0.067025,15.826802,4.604715,0.945339,4.604715,15.826802,0.060000,0.450000,13,69,12.500460,68.677130,12.500460,68.677130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.116555,39.988439,81.551702,89.585826,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576812,1.475963,0.194470,0.022847,0.500528,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.430344,tube-mpc,0,-126.340000,54.885000,3.247939,-4.197499,3.170000,-4.135000,0.077939,-0.062499,14.667999,2.348100,1.677214,2.348100,14.667999,0.100000,0.440000,9,95,9.409459,94.954427,9.409459,94.954427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.119192,39.202158,82.854518,88.458622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542920,1.555525,0.235498,0.019196,0.504788,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.440313,tube-mpc,0,-126.340000,54.885000,3.409697,-4.147731,3.310000,-4.115000,0.099697,-0.032731,13.692166,1.677214,1.738204,1.677214,13.692166,0.090000,0.720000,12,84,12.260414,84.099569,12.260414,84.099569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.162718,36.432511,83.694728,88.244128,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581687,1.449968,0.228287,0.019624,0.500692,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.450311,tube-mpc,0,-126.340000,54.885000,3.564064,-4.092315,3.470000,-4.065000,0.094064,-0.027315,13.326228,5.702528,0.701380,5.702528,13.326228,0.100000,0.800000,7,49,6.895630,48.759398,6.895630,48.759398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.329675,34.418303,86.362437,90.781384,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572155,1.550111,0.235962,0.028241,0.504166,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.460311,tube-mpc,0,-126.340000,54.885000,3.710376,-4.031397,3.580000,-3.985000,0.130376,-0.046397,12.472374,9.056956,1.616224,9.056956,12.472374,0.110000,0.650000,9,36,9.138171,36.450743,9.138171,36.450743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.006401,33.986938,85.996410,92.457346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561872,1.458945,0.224198,0.018345,0.500609,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.470311,tube-mpc,0,-126.340000,54.885000,3.848362,-3.965041,3.710000,-3.895000,0.138362,-0.070041,11.496540,9.605862,0.762370,9.605862,11.496540,0.110000,0.440000,11,53,10.639437,53.317929,10.639437,53.317929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.999703,34.126489,86.803397,93.538064,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552069,1.438846,0.201226,0.018768,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.480311,tube-mpc,0,-126.340000,54.885000,3.977848,-3.893288,3.830000,-3.825000,0.147848,-0.068288,10.825654,6.922320,0.762370,6.922320,10.825654,0.130000,0.440000,5,81,5.326907,81.151587,5.326907,81.151587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.368414,33.598938,84.359727,88.055287,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575487,1.441852,0.197088,0.021167,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.490342,tube-mpc,0,-126.340000,54.885000,4.098979,-3.815975,3.940000,-3.755000,0.158979,-0.060975,9.239925,4.299767,0.945339,4.299767,9.239925,0.020000,0.580000,24,97,24.098382,96.955779,24.098382,96.955779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.788322,31.859667,82.798506,84.543396,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547526,1.519220,0.227205,0.016805,0.500968,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.500311,tube-mpc,0,-126.340000,54.885000,4.210539,-3.733905,4.030000,-3.695000,0.180539,-0.038905,8.995966,4.665705,1.006328,4.665705,8.995966,0.140000,0.750000,5,86,4.694166,85.748556,4.694166,85.748556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.499722,29.262641,88.134959,91.049047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554616,1.498744,0.247259,0.019423,0.500593,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.510312,tube-mpc,0,-126.340000,54.885000,4.313471,-3.646420,4.130000,-3.615000,0.183471,-0.031420,6.983309,8.569039,1.311276,8.569039,6.983309,0.160000,0.840000,11,50,10.922585,50.461616,10.922585,50.461616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.733773,27.590230,84.605798,87.701242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544332,1.442685,0.212606,0.018460,0.500446,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.520310,tube-mpc,0,-126.340000,54.885000,4.407267,-3.553891,4.200000,-3.515000,0.207267,-0.038891,5.824507,12.228415,1.067318,12.228415,5.824507,0.180000,0.640000,14,41,13.571470,40.826015,13.571470,40.826015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.227931,27.251226,87.455813,92.522273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553480,1.447299,0.194027,0.016850,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.530309,tube-mpc,0,-126.340000,54.885000,4.491856,-3.456405,4.250000,-3.385000,0.241856,-0.071405,4.482736,11.557530,0.335443,11.557530,4.482736,0.180000,0.590000,19,52,19.421446,51.770902,19.421446,51.770902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.063063,27.582148,83.367859,88.314458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539108,1.485672,0.217785,0.016417,0.500580,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.540342,tube-mpc,0,-126.340000,54.885000,4.567399,-3.353728,4.300000,-3.285000,0.267399,-0.068728,3.079975,8.752008,0.213464,8.752008,3.079975,0.160000,0.500000,27,88,27.026538,88.167778,27.026538,88.167778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.145366,27.981638,79.837212,83.321943,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543175,1.611262,0.230046,0.023273,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.550317,tube-mpc,0,-126.340000,54.885000,4.633188,-3.246942,4.330000,-3.215000,0.303188,-0.031942,2.165131,5.397580,0.335443,5.397580,2.165131,0.120000,0.620000,33,107,33.462928,106.750000,33.462928,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.318816,26.080358,77.212690,78.380676,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555603,1.465589,0.279705,0.030857,0.501396,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.560328,tube-mpc,0,-126.340000,54.885000,4.689852,-3.135184,4.360000,-3.135000,0.329852,-0.000184,1.677214,6.312424,0.640391,6.312424,1.677214,0.290000,0.730000,10,104,9.552294,104.340612,9.552294,104.340612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.287191,23.157655,78.365225,83.435194,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572556,1.511334,0.326576,0.018936,0.500983,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.570311,tube-mpc,0,-126.340000,54.885000,4.737006,-3.019317,4.390000,-3.045000,0.347006,0.025683,2.348100,10.520706,-0.030495,10.520706,2.348100,0.140000,0.960000,15,59,15.394052,54.932526,15.394052,54.932526,0.000000,4.408086,0.000000,64.000000,0.000000,0.000000,-122.829385,20.276347,76.573314,83.805761,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557938,1.525741,0.322157,0.021776,0.511687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.580312,tube-mpc,0,-126.340000,54.885000,4.774907,-2.898955,4.410000,-2.915000,0.364907,0.016045,1.311276,14.972947,0.030495,14.972947,1.311276,0.190000,0.810000,13,33,12.880779,32.635493,12.880779,32.635493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.946136,19.612437,80.551945,83.711591,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583474,1.519180,0.220250,0.027070,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.590307,tube-mpc,0,-126.340000,54.885000,4.803487,-2.774551,4.420000,-2.755000,0.383487,-0.019551,0.518412,15.338885,0.457422,15.338885,0.518412,0.120000,0.540000,22,53,22.383855,53.220322,22.383855,53.220322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.601181,21.109586,79.486847,86.484079,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547048,1.774379,0.299997,0.053023,0.501033,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.600315,tube-mpc,0,-126.340000,54.885000,4.822861,-2.646017,4.430000,-2.635000,0.392861,-0.011017,-0.518412,10.215758,-0.152474,10.215758,-0.518412,0.190000,0.470000,14,98,13.572644,106.729732,13.572644,106.729732,0.000000,-8.509410,0.000000,64.000000,0.000000,0.000000,-117.677683,22.517362,75.132116,79.330698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.600568,2.073445,0.325559,0.035231,0.500996,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008548,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.610310,tube-mpc,0,-126.340000,54.885000,4.833072,-2.513863,4.430000,-2.545000,0.403072,0.031137,-0.762370,7.105289,0.030495,7.105289,-0.762370,0.200000,0.670000,5,107,5.026235,106.750000,5.026235,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.192443,20.273983,71.617677,77.075313,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580236,1.626128,0.349957,0.034215,0.504790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.620342,tube-mpc,0,-126.340000,54.885000,4.834253,-2.377597,4.420000,-2.475000,0.414253,0.097403,-2.043152,5.275601,0.213464,5.275601,-2.043152,0.160000,0.880000,12,107,12.498191,106.750000,12.498191,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.503711,18.999840,71.678087,76.551121,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.599177,1.868443,1.309712,0.045902,0.501402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009339,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.630315,tube-mpc,0,-126.340000,54.885000,4.826562,-2.238723,4.410000,-2.395000,0.416562,0.156277,-3.262944,8.630029,0.640391,8.630029,-3.262944,0.140000,0.980000,19,101,19.024872,100.703466,19.024872,100.703466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.019213,17.679815,72.797678,76.303852,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.266940,1.633794,0.309331,0.029717,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.640312,tube-mpc,0,-126.340000,54.885000,4.810147,-2.096281,4.380000,-2.295000,0.430147,0.198719,-4.360757,11.923467,1.006328,11.923467,-4.360757,0.160000,0.990000,21,79,20.794099,79.232244,20.794099,79.232244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.491339,15.862763,71.488576,75.154164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561756,1.753894,0.308965,0.036542,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.651232,tube-mpc,0,-126.340000,54.885000,4.782475,-1.937237,4.350000,-2.135000,0.432475,0.197763,-4.055809,16.009771,-0.579401,16.009771,-4.055809,0.190000,0.850000,8,60,8.027046,59.930172,8.027046,59.930172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.862955,14.769807,68.920546,69.984032,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.638717,1.733295,0.248735,0.033026,0.508413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.660310,tube-mpc,0,-126.340000,54.885000,4.751918,-1.802440,4.320000,-1.985000,0.431918,0.182560,-3.201954,16.497687,-0.213464,16.497687,-3.201954,0.180000,0.730000,-5,66,-5.010981,66.345487,-5.010981,66.345487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.903964,14.142145,65.699892,67.560037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586679,1.815652,0.268103,0.042468,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.670313,tube-mpc,0,-126.340000,54.885000,4.710536,-1.651417,4.300000,-1.835000,0.410536,0.183583,-3.079975,14.363051,0.762370,14.363051,-3.079975,0.120000,0.650000,-9,94,-8.511981,93.609817,-8.511981,93.609817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.461578,12.748579,63.183510,66.453421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579305,1.740199,0.252847,0.038126,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.680313,tube-mpc,0,-126.340000,54.885000,4.661322,-1.497999,4.270000,-1.705000,0.391322,0.207001,-3.689871,11.008623,-0.030495,11.008623,-3.689871,0.100000,0.750000,-11,107,-10.555816,106.750000,-10.555816,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.842867,9.782421,62.780664,71.041273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571819,1.709496,0.295105,0.025514,0.501528,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.691094,tube-mpc,0,-126.340000,54.885000,4.599800,-1.330119,4.250000,-1.575000,0.349800,0.244881,-3.140965,11.069613,0.213464,11.069613,-3.140965,0.080000,0.870000,-24,107,-23.691970,106.750000,-23.691970,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.655387,6.456670,64.917019,75.487032,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.678181,1.871112,0.330673,0.038389,0.500939,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009433,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.700558,tube-mpc,0,-126.340000,54.885000,4.538847,-1.180844,4.220000,-1.455000,0.318847,0.274156,-3.140965,11.069613,0.213464,13.265238,-3.567892,0.060000,0.990000,-31,105,-30.604820,104.968398,-30.604820,104.968398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.170512,4.255851,66.238005,77.069680,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.908486,1.893412,0.340160,0.040485,0.508877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.710620,tube-mpc,0,-126.340000,54.885000,4.467226,-1.020373,4.180000,-1.305000,0.287226,0.284627,-5.214611,16.802635,0.762370,16.802635,-5.214611,-0.040000,1.060000,-7,60,-6.855785,54.249743,-6.855785,54.249743,0.000000,5.718655,0.000000,64.000000,0.000000,0.000000,-62.095931,1.227626,67.113253,79.762022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.118052,1.752355,0.379112,0.036536,0.503497,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.720625,tube-mpc,0,-126.340000,54.885000,4.389381,-0.859231,4.130000,-1.105000,0.259381,0.245769,-6.861330,20.827949,0.213464,20.827949,-6.861330,-0.120000,0.800000,13,40,13.283548,40.450501,13.283548,40.450501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.696141,-0.053904,80.309838,91.364844,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.688836,1.903234,0.271210,0.054160,0.500813,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010435,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.731101,tube-mpc,0,-126.340000,54.885000,4.301173,-0.689045,4.060000,-0.885000,0.241173,0.195955,-7.898153,21.132897,-0.030495,21.132897,-7.898153,-0.020000,0.730000,4,40,4.089235,39.554544,4.089235,39.554544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.898269,-1.755546,76.355272,87.468971,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576531,1.739036,0.227606,0.030654,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.742912,tube-mpc,0,-126.340000,54.885000,4.194041,-0.495701,3.980000,-0.655000,0.214041,0.159299,-7.471226,13.814145,0.518412,13.814145,-7.471226,0.010000,0.460000,-13,85,-13.432681,106.750000,-13.432681,106.750000,0.000000,-22.195456,0.000000,64.000000,0.000000,0.000000,-50.355614,-0.240295,78.953941,92.797774,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,8.443219,1.741952,0.936311,0.037096,0.504109,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011675,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.754636,tube-mpc,0,-126.340000,54.885000,4.080238,-0.302539,3.900000,-0.545000,0.180238,0.242461,-7.471226,13.814145,0.213464,7.410237,-6.129455,0.010000,0.540000,-22,107,-22.316160,106.750000,-22.316160,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.378127,-0.806053,72.156297,93.141100,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583821,1.772111,0.320286,0.049250,0.501181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008240,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.764712,tube-mpc,0,-126.340000,54.885000,3.977023,-0.135847,3.840000,-0.485000,0.137023,0.349153,-5.580549,3.323933,-0.274453,3.323933,-5.580549,-0.020000,0.800000,-45,107,-44.869969,106.750000,-44.869969,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.702883,1.513912,74.613295,92.402212,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.063911,1.807396,0.375716,0.041194,0.500836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.774695,tube-mpc,0,-126.340000,54.885000,3.870251,0.029748,3.780000,-0.415000,0.090251,0.444748,-6.190445,5.824507,0.335443,5.824507,-6.190445,-0.170000,0.910000,-29,107,-29.255799,106.750000,-29.255799,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.341410,5.191795,75.965783,90.886360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557053,1.569680,0.329035,0.015400,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.784699,tube-mpc,0,-126.340000,54.885000,3.759202,0.195905,3.720000,-0.335000,0.039202,0.530905,-6.190445,5.824507,0.579401,9.422894,-9.178935,-0.280000,0.970000,-21,107,-21.477378,106.750000,-21.477378,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.153909,9.327685,83.496484,92.257076,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576466,1.641479,0.315844,0.023807,0.500875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.794698,tube-mpc,0,-126.340000,54.885000,3.644605,0.361984,3.630000,-0.205000,0.014605,0.566984,-10.276748,14.972947,0.640391,14.972947,-10.276748,-0.200000,1.030000,2,103,1.612110,102.594933,1.612110,102.594933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.400116,9.916406,80.943309,92.284593,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566387,1.582295,0.280090,0.022228,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.804697,tube-mpc,0,-126.340000,54.885000,3.526858,0.527876,3.530000,-0.015000,-0.003142,0.542876,-11.496540,20.462012,0.274453,20.462012,-11.496540,-0.100000,0.990000,-1,59,-0.659656,58.564787,-0.659656,58.564787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.458952,7.389645,76.950312,90.997341,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558004,1.577905,0.292219,0.018794,0.501453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.814701,tube-mpc,0,-126.340000,54.885000,3.406367,0.693468,3.420000,0.225000,-0.013633,0.468468,-11.008623,25.402169,0.457422,25.402169,-11.008623,-0.120000,0.840000,-2,22,-2.418452,21.935225,-2.418452,21.935225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.953838,4.645201,76.788882,93.508138,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567311,1.466659,0.198542,0.018129,0.502674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.824696,tube-mpc,0,-126.340000,54.885000,3.283784,0.858326,3.320000,0.485000,-0.036216,0.373326,-10.642686,25.097221,1.067318,25.097221,-10.642686,0.020000,0.580000,-26,36,-25.904368,36.381126,-25.904368,36.381126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.941552,2.901622,77.324215,98.252089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550840,1.487401,0.207081,0.017707,0.500661,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.834698,tube-mpc,0,-126.340000,54.885000,3.159406,1.022511,3.230000,0.705000,-0.070594,0.317511,-9.361904,19.547167,0.579401,19.547167,-9.361904,-0.090000,0.420000,-29,81,-28.820237,90.972461,-28.820237,90.972461,0.000000,-9.591335,0.000000,64.000000,0.000000,0.000000,-8.170229,1.867688,77.157817,101.908120,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552903,1.444516,0.203734,0.017978,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.844697,tube-mpc,0,-126.340000,54.885000,3.033815,1.185713,3.140000,0.865000,-0.106185,0.320713,-9.239925,13.265238,0.030495,13.265238,-9.239925,-0.190000,0.540000,-22,107,-22.145967,106.750000,-22.145967,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.421888,1.460091,74.042031,99.972298,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554860,1.460533,0.227960,0.017701,0.501421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.854698,tube-mpc,0,-126.340000,54.885000,2.907468,1.347800,3.060000,1.005000,-0.152532,0.342800,-9.910810,11.191592,0.152474,11.191592,-9.910810,-0.290000,0.790000,-8,107,-7.640981,106.750000,-7.640981,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.766930,1.669451,72.757843,96.581448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554851,1.459739,0.284700,0.016445,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.864698,tube-mpc,0,-126.340000,54.885000,2.780872,1.508582,2.960000,1.135000,-0.179128,0.373582,-11.008623,13.448207,0.579401,13.448207,-11.008623,-0.160000,0.940000,-15,99,-14.922444,98.942618,-14.922444,98.942618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.416262,1.781193,70.691987,91.966613,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548077,1.483501,0.263067,0.018159,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.874698,tube-mpc,0,-126.340000,54.885000,2.654535,1.667879,2.860000,1.295000,-0.205465,0.372879,-11.252582,17.168573,1.006328,17.168573,-11.252582,-0.110000,0.970000,-19,64,-19.108967,63.877715,-19.108967,63.877715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.662938,0.676321,65.185683,87.639082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557189,1.484231,0.253117,0.018336,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.884699,tube-mpc,0,-126.340000,54.885000,2.528931,1.825556,2.750000,1.485000,-0.221069,0.340556,-10.947634,21.864772,0.213464,21.864772,-10.947634,-0.140000,0.810000,-15,34,-15.330381,33.685766,-15.330381,33.685766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.374509,0.174896,65.844298,86.480126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570313,1.454592,0.215251,0.018705,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.894696,tube-mpc,0,-126.340000,54.885000,2.404602,1.981400,2.660000,1.705000,-0.255398,0.276400,-10.459717,21.132897,-0.213464,21.132897,-10.459717,-0.140000,0.570000,-19,52,-19.381031,52.234492,-19.381031,52.234492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.307428,0.473383,66.308470,90.324069,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555433,1.454734,0.205632,0.018039,0.502373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.904698,tube-mpc,0,-126.340000,54.885000,2.281945,2.135384,2.560000,1.885000,-0.278055,0.250384,-10.581696,15.826802,0.762370,15.826802,-10.581696,-0.150000,0.490000,-18,97,-17.701485,99.737141,-17.701485,99.737141,0.000000,-2.502648,0.000000,64.000000,0.000000,0.000000,37.621200,0.805284,61.009956,83.484449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552796,1.451188,0.217906,0.016992,0.502406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.914699,tube-mpc,0,-126.340000,54.885000,2.161499,2.287303,2.470000,2.005000,-0.308501,0.282303,-10.642686,10.459717,1.067318,10.459717,-10.642686,-0.160000,0.690000,-17,107,-17.002442,106.750000,-17.002442,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.728495,-0.058035,56.616415,81.235638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556421,1.444483,0.252746,0.018782,0.501456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.924699,tube-mpc,0,-126.340000,54.885000,2.043775,2.436988,2.370000,2.125000,-0.326225,0.311988,-10.337738,10.093779,1.433256,10.093779,-10.337738,-0.160000,0.890000,-18,107,-17.772914,106.750000,-17.772914,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.947230,-0.611795,55.959206,79.010682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551621,1.515485,0.286585,0.018282,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.934696,tube-mpc,0,-126.340000,54.885000,1.929231,2.584338,2.280000,2.245000,-0.350769,0.339338,-10.093779,12.472374,0.518412,12.472374,-10.093779,-0.150000,0.980000,-18,88,-18.372877,87.599572,-18.372877,87.599572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.421792,-1.599776,54.190717,77.135430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550466,1.448247,0.272569,0.016409,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.944697,tube-mpc,0,-126.340000,54.885000,1.818282,2.729301,2.180000,2.395000,-0.361718,0.334301,-10.581696,15.216906,0.213464,15.216906,-10.581696,-0.150000,0.950000,-9,64,-9.249294,64.382851,-9.249294,64.382851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.146421,-2.086717,54.912012,75.196259,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549269,1.528402,0.238622,0.019657,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.954698,tube-mpc,0,-126.340000,54.885000,1.711416,2.871732,2.080000,2.565000,-0.368584,0.306732,-10.215758,17.046594,0.640391,17.046594,-10.215758,-0.130000,0.790000,-9,58,-8.779386,57.991546,-8.779386,57.991546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.701625,-2.790075,56.173158,74.983678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588810,1.560414,0.206073,0.021478,0.504729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.964697,tube-mpc,0,-126.340000,54.885000,1.609106,3.011495,1.990000,2.735000,-0.380894,0.276495,-9.605862,16.863625,0.701380,16.863625,-9.605862,-0.110000,0.670000,-12,65,-11.766483,64.953889,-11.766483,64.953889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.568163,-4.272274,55.294395,72.103519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547630,1.463937,0.213422,0.019463,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.974696,tube-mpc,0,-126.340000,54.885000,1.511744,3.148552,1.910000,2.905000,-0.398256,0.243552,-8.508050,14.241072,0.884349,14.241072,-8.508050,-0.100000,0.630000,-19,85,-18.926222,84.864706,-18.926222,84.864706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.808909,-5.662297,53.492634,69.479388,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.693138,2.251246,0.233545,0.034758,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.984695,tube-mpc,0,-126.340000,54.885000,1.419764,3.282807,1.840000,3.045000,-0.420236,0.237807,-7.410237,11.984457,0.884349,11.984457,-7.410237,-0.120000,0.710000,-23,94,-22.654866,94.041228,-22.654866,94.041228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.697849,-7.444201,48.916371,66.358593,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553589,1.667555,0.240011,0.021077,0.501898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.994853,tube-mpc,0,-126.340000,54.885000,1.332240,3.416262,1.770000,3.165000,-0.437760,0.251262,-6.678361,11.679509,0.701380,11.679509,-6.678361,-0.150000,0.810000,-20,87,-20.280264,86.648892,-20.280264,86.648892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.650806,-8.968527,47.112304,65.192923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.884606,1.852898,0.272505,0.034389,0.505945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008563,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.004695,tube-mpc,0,-126.340000,54.885000,1.253514,3.542681,1.710000,3.295000,-0.456486,0.247681,-7.044299,12.899301,0.640391,12.899301,-7.044299,-0.180000,0.860000,-7,69,-7.415414,69.081546,-7.415414,69.081546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.648585,-10.002086,47.190526,64.181024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559159,1.696801,0.241225,0.032295,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.014733,tube-mpc,0,-126.340000,54.885000,1.179748,3.668643,1.640000,3.455000,-0.460252,0.213643,-6.922320,14.728989,0.823360,14.728989,-6.922320,-0.130000,0.820000,-6,51,-6.290643,51.144003,-6.290643,51.144003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.395831,-10.797634,47.877808,60.801580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.681035,1.703360,0.233249,0.028839,0.500679,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.024695,tube-mpc,0,-126.340000,54.885000,1.113409,3.790637,1.590000,3.595000,-0.476591,0.195637,-6.800341,14.972947,0.945339,14.972947,-6.800341,-0.100000,0.670000,-4,58,-4.497205,57.751594,-4.497205,57.751594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.065658,-11.170811,52.205900,63.609974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553338,1.633973,0.223365,0.022571,0.505522,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.034811,tube-mpc,0,-126.340000,54.885000,1.053384,3.911414,1.540000,3.735000,-0.486616,0.176414,-4.482736,12.777322,0.091484,12.777322,-4.482736,-0.040000,0.590000,-26,79,-25.541085,78.700610,-25.541085,78.700610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.252701,-11.644096,49.849003,58.406900,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.730161,1.503982,0.233333,0.017899,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.044697,tube-mpc,0,-126.340000,54.885000,1.002178,4.026405,1.500000,3.855000,-0.497822,0.171405,-3.262944,10.215758,0.518412,10.215758,-3.262944,-0.100000,0.670000,-23,90,-23.389196,90.466518,-23.389196,90.466518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.954760,-12.387884,47.551944,60.389659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550952,1.521685,0.208494,0.017271,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.054697,tube-mpc,0,-126.340000,54.885000,0.958178,4.139625,1.480000,3.955000,-0.521822,0.184625,-2.714037,9.483883,0.396432,9.483883,-2.714037,-0.160000,0.780000,-14,86,-14.393430,85.788315,-14.393430,85.788315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.128426,-12.871074,42.831678,56.425830,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551704,1.603725,0.238410,0.019722,0.501069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.064726,tube-mpc,0,-126.340000,54.885000,0.922193,4.250059,1.460000,4.075000,-0.537807,0.175059,-2.592058,11.618519,0.762370,11.618519,-2.592058,-0.160000,0.850000,-7,58,-7.044167,58.342365,-7.044167,58.342365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.006769,-13.482950,41.522635,53.758116,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596303,1.697455,0.269301,0.041229,0.501275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.074702,tube-mpc,0,-126.340000,54.885000,0.894737,4.356813,1.440000,4.195000,-0.545263,0.161813,-2.409089,13.509197,0.701380,13.509197,-2.409089,-0.110000,0.750000,-6,47,-5.624772,46.849376,-5.624772,46.849376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.243165,-13.126057,48.387923,58.474430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569956,1.542007,0.221184,0.020660,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.084731,tube-mpc,0,-126.340000,54.885000,0.875750,4.461021,1.420000,4.335000,-0.544250,0.126021,-1.372266,13.021280,0.396432,13.021280,-1.372266,-0.120000,0.610000,-4,57,-3.896013,57.172591,-3.896013,57.172591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.981766,-12.519075,51.509238,62.393096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551269,1.522576,0.197820,0.013430,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.094726,tube-mpc,0,-126.340000,54.885000,0.865625,4.561786,1.420000,4.445000,-0.554375,0.116786,-0.945339,10.825654,-0.152474,10.825654,-0.945339,-0.090000,0.570000,-4,76,-3.753137,76.051916,-3.753137,76.051916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.330795,-11.934371,49.372572,57.495209,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547944,1.422940,0.189315,0.013928,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.104727,tube-mpc,0,-126.340000,54.885000,0.864462,4.659567,1.430000,4.545000,-0.565538,0.114567,0.884349,7.898153,-0.091484,7.898153,0.884349,-0.050000,0.660000,-18,90,-17.626855,89.939217,-17.626855,89.939217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.503465,-11.776719,45.642510,51.629822,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553180,1.500096,0.203288,0.017811,0.504987,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.114730,tube-mpc,0,-126.340000,54.885000,0.872430,4.754336,1.450000,4.635000,-0.577570,0.119336,2.287110,7.898153,-0.335443,7.898153,2.287110,-0.090000,0.780000,-17,78,-17.354032,77.774000,-17.354032,77.774000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.330004,-12.211002,41.873033,50.759853,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562347,1.459535,0.217108,0.017125,0.502357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.124730,tube-mpc,0,-126.340000,54.885000,0.889655,4.846091,1.470000,4.735000,-0.580345,0.111091,2.226120,10.520706,0.457422,10.520706,2.226120,-0.120000,0.810000,-3,50,-2.921727,50.040262,-2.921727,50.040262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.561345,-11.942735,41.000756,47.998297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556189,1.453870,0.209674,0.020403,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.134723,tube-mpc,0,-126.340000,54.885000,0.916223,4.934858,1.500000,4.845000,-0.583777,0.089858,1.555235,11.740498,-0.030495,11.740498,1.555235,-0.090000,0.670000,10,47,9.705332,47.326682,9.705332,47.326682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.875654,-9.631071,47.158463,57.763473,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553113,1.503456,0.204868,0.016388,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.144734,tube-mpc,0,-126.340000,54.885000,0.952292,5.020888,1.530000,4.975000,-0.577708,0.045888,1.128308,11.374561,-0.274453,11.374561,1.128308,-0.030000,0.560000,17,54,16.560566,54.069090,16.560566,54.069090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.683060,-7.407939,50.716911,60.361875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.652223,1.461590,0.199415,0.020206,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.154699,tube-mpc,0,-126.340000,54.885000,0.997652,5.103721,1.560000,5.075000,-0.562348,0.028721,2.714037,8.995966,-0.701380,8.995966,2.714037,-0.050000,0.540000,16,72,15.895698,71.892461,15.895698,71.892461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.231892,-5.077556,52.884511,59.670400,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556406,1.449412,0.202881,0.016852,0.500673,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.164697,tube-mpc,0,-126.340000,54.885000,1.052676,5.184086,1.610000,5.155000,-0.557324,0.029086,4.116798,6.678361,-0.152474,6.678361,4.116798,-0.020000,0.610000,9,83,8.790886,83.272915,8.790886,83.272915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.814229,-3.538132,50.227411,51.922057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552530,1.555426,0.207865,0.016656,0.500644,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.174731,tube-mpc,0,-126.340000,54.885000,1.117475,5.262040,1.660000,5.225000,-0.542525,0.037040,4.726694,6.434403,-0.152474,6.434403,4.726694,0.070000,0.730000,2,74,1.847550,73.645054,1.847550,73.645054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.907797,-2.864236,46.290175,46.509448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558509,1.519706,0.228026,0.021881,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.184730,tube-mpc,0,-126.340000,54.885000,1.191577,5.337117,1.710000,5.295000,-0.518423,0.042117,5.336590,7.471226,0.030495,7.471226,5.336590,0.060000,0.750000,9,61,9.195492,61.487779,9.195492,61.487779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.486307,-1.436004,45.708484,46.254508,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558697,1.438511,0.197706,0.017384,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.194726,tube-mpc,0,-126.340000,54.885000,1.275114,5.409652,1.780000,5.385000,-0.504886,0.024652,6.312424,9.544873,-0.518412,9.544873,6.312424,0.070000,0.690000,11,46,11.088742,45.935358,11.088742,45.935358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.145550,0.217575,48.528230,49.434265,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551849,1.543466,0.195361,0.016842,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.204726,tube-mpc,0,-126.340000,54.885000,1.368085,5.479793,1.850000,5.475000,-0.481915,0.004793,6.495393,8.386070,-0.701380,8.386070,6.495393,0.070000,0.590000,21,60,20.545213,60.239457,20.545213,60.239457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.629643,3.109131,53.823851,56.852527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546863,1.486055,0.200559,0.017886,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.214729,tube-mpc,0,-126.340000,54.885000,1.470383,5.547614,1.920000,5.545000,-0.449617,0.002614,7.044299,5.336590,0.030495,5.336590,7.044299,0.110000,0.580000,22,85,21.944444,85.031424,21.944444,85.031424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.464931,5.858812,53.716928,55.561850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550918,1.480073,0.195348,0.017587,0.503690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.224728,tube-mpc,0,-126.340000,54.885000,1.581810,5.613162,2.010000,5.585000,-0.428190,0.028162,8.264091,3.872840,-0.091484,3.872840,8.264091,0.160000,0.690000,15,89,14.866019,89.051272,14.866019,89.051272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.911148,6.889544,51.750362,52.281644,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548844,1.605148,0.228333,0.024535,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.234735,tube-mpc,0,-126.340000,54.885000,1.702386,5.676630,2.100000,5.635000,-0.397614,0.041630,9.361904,4.482736,-0.518412,4.482736,9.361904,0.160000,0.810000,16,73,16.144426,73.122871,16.144426,73.122871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.601643,7.308494,50.825752,50.566851,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565626,1.713277,0.283441,0.030878,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.244903,tube-mpc,0,-126.340000,54.885000,1.833983,5.739025,2.210000,5.695000,-0.376017,0.044025,10.215758,6.495393,-0.579401,6.495393,10.215758,0.170000,0.790000,19,57,18.585934,56.518017,18.585934,56.518017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.726836,8.647508,51.851282,51.877998,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.627233,1.507730,0.221385,0.025456,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.254736,tube-mpc,0,-126.340000,54.885000,1.969782,5.797469,2.320000,5.765000,-0.350218,0.032469,11.130602,7.776174,-0.762370,7.776174,11.130602,0.180000,0.700000,20,51,20.344652,51.084482,20.344652,51.084482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.368651,10.222822,55.043889,55.549555,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559360,1.574759,0.225636,0.025973,0.500825,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.264736,tube-mpc,0,-126.340000,54.885000,2.116279,5.855098,2.440000,5.835000,-0.323721,0.020098,12.533363,6.495393,-1.067318,6.495393,12.533363,0.210000,0.610000,14,67,14.335431,67.083114,14.335431,67.083114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.227083,12.131941,56.240912,57.637051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570928,1.732512,0.252707,0.029939,0.500574,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.274734,tube-mpc,0,-126.340000,54.885000,2.270974,5.911005,2.580000,5.885000,-0.309026,0.026005,13.448207,3.994819,-1.067318,3.994819,13.448207,0.180000,0.640000,18,85,17.847771,85.174268,17.847771,85.174268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.116708,13.286357,51.229059,53.239581,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576411,1.703040,0.274067,0.033092,0.501179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.284709,tube-mpc,0,-126.340000,54.885000,2.433250,5.965184,2.720000,5.915000,-0.286750,0.050184,15.094927,2.348100,-1.250287,2.348100,15.094927,0.180000,0.720000,12,93,12.220137,93.493242,12.220137,93.493242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.776823,13.756160,50.299069,52.427387,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582705,1.541104,0.230441,0.021405,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.294736,tube-mpc,0,-126.340000,54.885000,2.604117,6.018159,2.880000,5.935000,-0.275883,0.083159,15.216906,2.348100,-1.372266,2.348100,15.216906,0.180000,0.850000,18,84,18.401040,84.394366,18.401040,84.394366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.668772,13.375537,49.922142,51.538351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567015,1.743015,0.311887,0.036622,0.502212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.304703,tube-mpc,0,-126.340000,54.885000,2.781329,6.069440,3.040000,5.975000,-0.258671,0.094440,16.253729,5.458569,-1.616224,5.458569,16.253729,0.200000,0.860000,16,58,16.264630,57.844404,16.264630,57.844404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.471851,13.249149,53.120541,55.109370,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588361,1.751704,0.249448,0.032726,0.500884,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.314705,tube-mpc,0,-126.340000,54.885000,2.966242,6.119636,3.210000,6.045000,-0.243758,0.074636,16.680656,7.227268,-1.555235,7.227268,16.680656,0.200000,0.760000,21,49,20.805026,48.651613,20.805026,48.651613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.042175,14.266875,59.031331,61.788965,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579703,1.685663,0.237008,0.030034,0.500946,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.324734,tube-mpc,0,-126.340000,54.885000,3.158474,6.168814,3.390000,6.105000,-0.231526,0.063814,17.778469,6.739351,-1.982162,6.739351,17.778469,0.210000,0.580000,17,67,17.433041,66.982872,17.433041,66.982872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.562239,15.674271,60.441028,65.124411,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578822,1.703748,0.222378,0.031913,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.334695,tube-mpc,0,-126.340000,54.885000,3.355788,6.216617,3.570000,6.155000,-0.214212,0.061617,17.778469,6.739351,-1.189297,3.506902,17.717479,0.210000,0.620000,24,64,24.169217,63.794466,24.169217,63.794466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.471701,15.333572,54.421849,58.145192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568586,1.726500,0.249779,0.033256,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.344704,tube-mpc,0,-126.340000,54.885000,3.560098,6.263714,3.770000,6.175000,-0.209902,0.088714,19.425188,1.799193,-1.921172,1.799193,19.425188,0.230000,0.660000,11,102,11.422359,102.240005,11.422359,102.240005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.846824,17.661329,59.463284,65.211538,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.369187,1.715233,0.243631,0.032355,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.354695,tube-mpc,0,-126.340000,54.885000,3.769751,6.309906,3.970000,6.185000,-0.200249,0.124906,19.425188,1.799193,-2.165131,-0.030495,19.669147,0.220000,0.780000,17,97,17.251566,96.623261,17.251566,96.623261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.177468,15.696649,52.781060,55.851300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544855,1.582034,0.276122,0.020275,0.500883,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.367222,tube-mpc,0,-126.340000,54.885000,4.040071,6.366819,4.230000,6.185000,-0.189929,0.181819,19.303209,1.982162,-2.226120,1.982162,19.303209,0.190000,0.930000,28,86,28.453072,86.313333,28.453072,86.313333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.667284,15.323193,56.311877,60.814387,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.674206,1.583515,0.247358,0.040670,0.507064,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.375316,tube-mpc,0,-126.340000,54.885000,4.218786,6.403084,4.390000,6.225000,-0.171214,0.178084,18.388365,5.641538,-1.738204,5.641538,18.388365,0.230000,0.910000,38,57,37.891198,57.442455,37.891198,57.442455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.240535,14.759541,60.549305,64.045958,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.448407,1.648331,0.243394,0.035564,0.505797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.385380,tube-mpc,0,-126.340000,54.885000,4.445066,6.447711,4.590000,6.285000,-0.144934,0.162711,18.632323,8.386070,-2.104141,8.386070,18.632323,0.300000,0.800000,34,42,34.259721,42.023123,34.259721,42.023123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.508890,14.836729,67.896799,72.281500,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564249,1.644865,0.237897,0.030524,0.503517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.395381,tube-mpc,0,-126.340000,54.885000,4.673995,6.491639,4.780000,6.365000,-0.106005,0.126639,18.632323,8.386070,-1.860183,7.166278,18.937271,0.350000,0.610000,35,55,34.546196,55.295346,34.546196,55.295346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.066440,15.090918,73.309579,76.124399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571494,1.771397,0.234553,0.035525,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.406630,tube-mpc,0,-126.340000,54.885000,4.935834,6.540668,5.000000,6.415000,-0.064166,0.125668,19.425188,2.836017,-2.226120,2.836017,19.425188,0.360000,0.550000,31,100,31.337917,106.749982,31.337917,106.749982,0.000000,-6.454636,0.000000,64.000000,0.000000,0.000000,-8.731545,16.583157,71.734040,75.532873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589499,1.806983,0.366579,0.032833,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008310,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.415375,tube-mpc,0,-126.340000,54.885000,5.142174,6.578578,5.180000,6.425000,-0.037826,0.153578,20.340032,0.457422,-2.165131,0.457422,20.340032,0.350000,0.700000,28,107,27.689343,106.750000,27.689343,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.490160,15.252560,65.099675,66.823408,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566215,1.702259,0.330696,0.032849,0.500929,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.425383,tube-mpc,0,-126.340000,54.885000,5.380879,6.621818,5.390000,6.425000,-0.009121,0.196818,21.010918,0.213464,-2.104141,0.213464,21.010918,0.330000,0.910000,28,105,27.992793,105.102437,27.992793,105.102437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.277623,14.543080,67.462332,69.213987,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.852460,1.516328,0.318937,0.030478,0.500796,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.435375,tube-mpc,0,-126.340000,54.885000,5.621547,6.664915,5.600000,6.455000,0.021547,0.209915,21.803783,4.421746,-2.287110,4.421746,21.803783,0.330000,1.010000,26,63,26.419428,62.978697,26.419428,62.978697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.741718,12.689156,65.375462,66.320413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564280,1.759733,0.355563,0.031699,0.500994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.445379,tube-mpc,0,-126.340000,54.885000,5.864418,6.708064,5.830000,6.525000,0.034418,0.183064,22.047741,8.081122,-1.982162,8.081122,22.047741,0.310000,0.880000,30,41,30.383074,40.546295,30.383074,40.546295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.857602,12.355375,70.236207,71.518901,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.485741,1.804974,0.243820,0.041354,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010090,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.455506,tube-mpc,0,-126.340000,54.885000,6.111701,6.751800,6.070000,6.595000,0.041701,0.156800,22.840606,9.666852,-2.714037,9.666852,22.840606,0.340000,0.680000,22,43,21.956785,42.503384,21.956785,42.503384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.061532,11.661848,69.624496,74.758935,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586114,1.642475,0.223706,0.029532,0.504297,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.465569,tube-mpc,0,-126.340000,54.885000,6.358465,6.795392,6.320000,6.675000,0.038465,0.120392,25.219201,6.007476,-3.140965,6.007476,25.219201,0.310000,0.530000,4,83,3.636432,82.945281,3.636432,82.945281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.280364,11.473197,68.223594,73.977783,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.203343,1.568180,0.229440,0.029785,0.500460,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009542,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.475565,tube-mpc,0,-126.340000,54.885000,6.604140,6.838876,6.570000,6.705000,0.034140,0.133876,25.097221,1.372266,-2.775027,1.372266,25.097221,0.260000,0.600000,8,107,7.698430,106.750000,7.698430,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.049737,10.010294,58.340205,64.189319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.215245,1.751936,0.262710,0.027892,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.485566,tube-mpc,0,-126.340000,54.885000,6.850046,6.882610,6.840000,6.715000,0.010046,0.167610,26.134045,-0.274453,-2.531068,-0.274453,26.134045,0.180000,0.820000,5,107,5.291412,106.750000,5.291412,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.596077,8.165088,59.500424,69.306131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572254,1.771318,0.441320,0.040634,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008336,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.496943,tube-mpc,0,-126.340000,54.885000,7.129360,6.932692,7.130000,6.735000,-0.000640,0.197692,24.853263,2.714037,-2.836017,2.714037,24.853263,0.130000,0.990000,21,80,20.956440,80.263437,20.956440,80.263437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.899457,6.392161,58.536303,69.283632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.608549,2.641863,0.302177,0.034589,0.500772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.506126,tube-mpc,0,-126.340000,54.885000,7.354081,6.973411,7.360000,6.775000,-0.005919,0.198411,23.572481,7.471226,-2.653048,7.471226,23.572481,0.130000,0.970000,33,43,32.609380,42.511086,32.609380,42.511086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.143734,5.304206,64.137727,71.699894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573497,1.650501,0.230665,0.037587,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.516229,tube-mpc,0,-126.340000,54.885000,7.600143,7.018542,7.620000,6.855000,-0.019857,0.163542,24.426336,10.032790,-2.653048,10.032790,24.426336,0.200000,0.720000,15,39,14.952213,39.445871,14.952213,39.445871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.014629,5.629726,68.506509,80.793448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579321,1.832256,0.242819,0.033508,0.501604,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.526186,tube-mpc,0,-126.340000,54.885000,7.841010,7.063377,7.860000,6.935000,-0.018990,0.128377,24.548315,7.227268,-2.897006,7.227268,24.548315,0.240000,0.530000,5,77,4.924361,76.757338,4.924361,76.757338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.472920,6.380775,63.897015,78.830566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.653874,1.664907,0.216713,0.028572,0.500730,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.536219,tube-mpc,0,-126.340000,54.885000,8.081689,7.108931,8.120000,6.975000,-0.038311,0.133931,25.890086,3.140965,-3.140965,3.140965,25.890086,0.160000,0.630000,-3,104,-2.972488,103.915038,-2.972488,103.915038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.901405,5.838653,57.250246,66.890978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572974,1.478137,0.257874,0.019037,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.546229,tube-mpc,0,-126.340000,54.885000,8.319375,7.154764,8.370000,6.995000,-0.050625,0.159764,25.463159,1.189297,-2.957996,1.189297,25.463159,0.110000,0.840000,1,105,1.444058,105.118632,1.444058,105.118632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.384503,4.594800,57.960165,67.679388,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564411,1.472705,0.304755,0.019487,0.502025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.556230,tube-mpc,0,-126.340000,54.885000,8.554048,7.200941,8.620000,7.025000,-0.065952,0.175941,23.816440,3.384923,-2.287110,3.384923,23.816440,0.110000,0.970000,12,78,11.608216,77.550259,11.608216,77.550259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.695143,3.794515,61.320493,66.804874,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563962,1.459556,0.312435,0.018051,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.566214,tube-mpc,0,-126.340000,54.885000,8.785134,7.247413,8.860000,7.075000,-0.074866,0.172413,22.108731,7.593205,-2.531068,7.593205,22.108731,0.100000,0.920000,25,47,25.241054,46.586734,25.241054,46.586734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.896153,4.194932,66.453137,71.435210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566428,1.794571,0.267085,0.051538,0.504252,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.576225,tube-mpc,0,-126.340000,54.885000,9.013262,7.294368,9.070000,7.155000,-0.056738,0.139368,19.486178,9.300914,-2.348100,9.300914,19.486178,0.120000,0.730000,45,46,44.721967,45.982952,44.721967,45.982952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.219131,6.014124,70.478567,81.037873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565535,1.560198,0.246907,0.024519,0.500556,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.586225,tube-mpc,0,-126.340000,54.885000,9.237241,7.341612,9.260000,7.235000,-0.022759,0.106612,17.656490,6.861330,-2.348100,6.861330,17.656490,0.220000,0.570000,47,78,47.005940,77.948233,47.005940,77.948233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.022614,7.893472,69.330508,81.711039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.614899,1.470213,0.239461,0.020741,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.596224,tube-mpc,0,-126.340000,54.885000,9.456955,7.389161,9.450000,7.275000,0.006955,0.114161,17.595500,3.018985,-2.348100,3.018985,17.595500,0.380000,0.650000,24,105,23.554811,104.601874,23.554811,104.601874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.007767,7.863423,58.949707,69.408618,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561752,1.582259,0.278253,0.028027,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.606184,tube-mpc,0,-126.340000,54.885000,9.671276,7.436797,9.640000,7.305000,0.031276,0.131797,18.083417,0.823360,-2.226120,0.823360,18.083417,0.350000,0.850000,18,107,18.051351,106.749999,18.051351,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.144566,6.357607,56.431309,63.714344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565187,1.441483,0.301610,0.022782,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.616218,tube-mpc,0,-126.340000,54.885000,9.882299,7.485018,9.830000,7.345000,0.052299,0.140018,18.693313,4.482736,-1.616224,4.482736,18.693313,0.270000,0.990000,20,66,20.485670,65.928509,20.485670,65.928509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.071402,4.528688,49.951595,58.427043,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559517,1.471564,0.258343,0.017799,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.626214,tube-mpc,0,-126.340000,54.885000,10.087337,7.533233,10.020000,7.405000,0.067337,0.128233,18.022427,8.203101,-2.409089,8.203101,18.022427,0.240000,0.890000,28,42,27.774922,41.573278,27.774922,41.573278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.771611,5.049097,56.291394,64.618161,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559920,1.489936,0.206744,0.020001,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.636217,tube-mpc,0,-126.340000,54.885000,10.287103,7.581609,10.200000,7.495000,0.087103,0.086609,16.619667,9.422894,-2.165131,9.422894,16.619667,0.260000,0.690000,35,45,34.826702,44.894722,34.826702,44.894722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.024580,5.692106,62.588277,74.157344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560897,1.508983,0.249879,0.021987,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.646220,tube-mpc,0,-126.340000,54.885000,10.481164,7.630043,10.370000,7.565000,0.111164,0.065043,16.192739,6.312424,-2.348100,6.312424,16.192739,0.290000,0.570000,31,79,30.674601,79.401079,30.674601,79.401079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.343912,6.054766,62.960767,75.064346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555371,1.720325,0.261031,0.034149,0.501187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.656245,tube-mpc,0,-126.340000,54.885000,10.669700,7.678572,10.550000,7.595000,0.119700,0.083572,16.802635,2.470079,-2.470079,2.470079,16.802635,0.320000,0.650000,15,107,14.610775,106.749911,14.610775,106.749911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.639838,4.341420,53.505012,62.308988,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.662584,1.682036,0.292990,0.026421,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.666229,tube-mpc,0,-126.340000,54.885000,10.851330,7.726817,10.720000,7.605000,0.131330,0.121817,17.046594,-0.274453,-1.616224,-0.274453,17.046594,0.290000,0.880000,9,107,9.022505,106.750000,9.022505,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.203273,1.725479,49.840349,62.239226,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556293,1.486740,0.303883,0.022866,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.676220,tube-mpc,0,-126.340000,54.885000,11.026755,7.774928,10.900000,7.625000,0.126755,0.149928,16.314719,1.860183,-1.921172,1.860183,16.314719,0.200000,1.020000,20,85,20.423414,85.250707,20.423414,85.250707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.316289,-0.471625,50.451588,57.915047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557161,1.485656,0.276418,0.019510,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.686214,tube-mpc,0,-126.340000,54.885000,11.195698,7.822793,11.060000,7.675000,0.135698,0.147793,14.546020,6.190445,-2.226120,6.190445,14.546020,0.190000,0.990000,34,51,33.655037,51.090586,33.655037,51.090586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.411472,-2.100900,56.604943,58.995930,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545567,1.443052,0.210450,0.020624,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.696217,tube-mpc,0,-126.340000,54.885000,11.358114,7.870354,11.200000,7.745000,0.158114,0.125354,13.265238,8.934977,-1.921172,8.934977,13.265238,0.250000,0.800000,35,42,34.629170,41.675605,34.629170,41.675605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.307367,-2.693577,63.877329,69.206817,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551590,1.459137,0.217249,0.019933,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.706223,tube-mpc,0,-126.340000,54.885000,11.513721,7.917476,11.350000,7.835000,0.163721,0.082476,14.180083,8.447060,-1.921172,8.447060,14.180083,0.280000,0.580000,17,60,17.170647,60.455224,17.170647,60.455224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.254493,-4.423263,64.253888,71.757446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570745,1.773587,0.246891,0.039627,0.500747,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.716233,tube-mpc,0,-126.340000,54.885000,11.662423,7.964063,11.500000,7.875000,0.162423,0.089063,14.546020,3.445913,-1.921172,3.445913,14.546020,0.280000,0.580000,5,102,4.600675,102.114311,4.600675,102.114311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.047616,-6.932083,52.783665,65.067324,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567971,1.457856,0.220893,0.019563,0.500682,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.726215,tube-mpc,0,-126.340000,54.885000,11.803658,8.009859,11.660000,7.885000,0.143658,0.124859,15.155916,-0.091484,-1.433256,-0.091484,15.155916,0.180000,0.780000,2,107,1.623097,106.750000,1.623097,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.201424,-10.336504,47.789625,61.356074,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583885,1.466513,0.287162,0.019901,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.736224,tube-mpc,0,-126.340000,54.885000,11.938124,8.055007,11.810000,7.895000,0.128124,0.160007,13.692166,-0.274453,-2.226120,-0.274453,13.692166,0.100000,0.960000,16,105,15.896743,105.287185,15.896743,105.287185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.743180,-11.902100,50.387642,57.050219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555991,1.476112,0.308355,0.020628,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.746232,tube-mpc,0,-126.340000,54.885000,12.065352,8.099260,11.940000,7.925000,0.125352,0.174260,11.862478,3.811850,-1.250287,3.811850,11.862478,0.090000,1.040000,28,65,28.096316,65.015243,28.096316,65.015243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.976720,-13.202120,52.232437,54.109811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555537,1.443821,0.283218,0.017688,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.756222,tube-mpc,0,-126.340000,54.885000,12.185079,8.142419,12.070000,7.995000,0.115079,0.147419,11.130602,8.081122,-1.372266,8.081122,11.130602,0.170000,0.890000,19,38,18.932377,37.926651,18.932377,37.926651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.979398,-13.060490,61.281561,62.390484,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550628,1.548626,0.240144,0.031173,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.766225,tube-mpc,0,-126.340000,54.885000,12.297677,8.184505,12.190000,8.075000,0.107677,0.109505,11.069613,8.812998,-1.677214,8.812998,11.069613,0.200000,0.640000,9,48,8.524689,48.417563,8.524689,48.417563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.793888,-12.961875,65.360981,72.409022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553051,1.522000,0.205296,0.026964,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.776219,tube-mpc,0,-126.340000,54.885000,12.402872,8.225297,12.310000,8.135000,0.092872,0.090297,11.191592,5.153621,-1.860183,5.153621,11.191592,0.160000,0.540000,3,85,3.106181,84.757327,3.106181,84.757327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.831373,-13.681350,57.482563,66.469803,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562749,1.460086,0.219072,0.020069,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.786218,tube-mpc,0,-126.340000,54.885000,12.500828,8.264725,12.430000,8.155000,0.070828,0.109725,10.276748,0.335443,-1.433256,0.335443,10.276748,0.110000,0.680000,7,107,6.751949,106.750000,6.751949,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.312571,-14.408763,47.306670,54.913346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556046,1.514475,0.237264,0.021811,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.796184,tube-mpc,0,-126.340000,54.885000,12.591229,8.302519,12.530000,8.155000,0.061229,0.147519,9.117946,-1.372266,-1.433256,-1.372266,9.117946,0.070000,0.840000,14,107,13.904210,106.750000,13.904210,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.350402,-14.479938,45.771089,49.173235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553366,1.469017,0.326480,0.021400,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.806222,tube-mpc,0,-126.340000,54.885000,12.675025,8.338935,12.620000,8.165000,0.055025,0.173935,8.020133,1.372266,-1.006328,1.372266,8.020133,0.090000,1.010000,15,79,14.746549,78.905477,14.746549,78.905477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.028699,-14.611921,45.541939,45.784117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578351,1.598650,0.297442,0.026561,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.816221,tube-mpc,0,-126.340000,54.885000,12.751298,8.373426,12.700000,8.195000,0.051298,0.178426,5.885497,4.787684,-0.823360,4.787684,5.885497,0.110000,0.940000,25,55,25.333160,54.618103,25.333160,54.618103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.303628,-14.279232,48.571271,48.066978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568473,1.539403,0.197223,0.024630,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.826614,tube-mpc,0,-126.340000,54.885000,12.823070,8.407259,12.770000,8.265000,0.053070,0.142259,4.909663,7.349247,-0.823360,7.349247,4.909663,0.160000,0.800000,23,40,22.821863,39.686278,22.821863,39.686278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.664980,-14.278647,52.839758,54.047525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590728,1.555554,0.230251,0.021848,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.836226,tube-mpc,0,-126.340000,54.885000,12.882699,8.436582,12.820000,8.325000,0.062699,0.111582,4.848673,5.336590,-0.884349,5.336590,4.848673,0.190000,0.600000,14,69,14.127034,68.552848,14.127034,68.552848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.457070,-13.803671,54.591107,62.492347,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565679,1.578750,0.226716,0.028039,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.846227,tube-mpc,0,-126.340000,54.885000,12.937976,8.464964,12.880000,8.355000,0.057976,0.109964,4.787684,1.128308,-0.518412,1.128308,4.787684,0.190000,0.620000,6,100,6.349073,100.172059,6.349073,100.172059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.348792,-15.291345,41.096082,52.545396,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566345,1.643775,0.287828,0.040372,0.501080,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.856191,tube-mpc,0,-126.340000,54.885000,12.986300,8.490954,12.930000,8.355000,0.056300,0.135954,4.787684,1.128308,-0.579401,-2.592058,4.482736,0.130000,0.810000,7,85,7.333186,84.569036,7.333186,84.569036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.675521,-17.855789,35.298487,48.781255,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596246,1.693714,0.294701,0.019426,0.500497,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.866228,tube-mpc,0,-126.340000,54.885000,13.028289,8.514692,12.980000,8.335000,0.048289,0.179692,3.567892,-1.189297,-0.335443,-1.189297,3.567892,0.090000,0.880000,16,98,15.773490,97.869144,15.773490,97.869144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.274089,-17.182357,34.459510,37.496192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560254,1.944985,0.331248,0.048164,0.507893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008407,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.876239,tube-mpc,0,-126.340000,54.885000,13.063633,8.535805,13.020000,8.335000,0.043633,0.200805,1.555235,-0.457422,-0.091484,-0.457422,1.555235,0.090000,0.880000,28,92,27.997924,92.194230,27.997924,92.194230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.633181,-17.654461,30.457822,32.420597,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.986125,1.749654,0.321744,0.038555,0.500981,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.886189,tube-mpc,0,-126.340000,54.885000,13.092445,8.554127,13.040000,8.345000,0.052445,0.209127,0.945339,2.409089,-0.579401,2.409089,0.945339,0.160000,0.950000,21,60,21.233051,60.061262,21.233051,60.061262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.165724,-19.284924,31.849787,34.763564,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.595673,3.038520,0.278777,0.035768,0.505603,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010466,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.896687,tube-mpc,0,-126.340000,54.885000,13.116196,8.570448,13.040000,8.395000,0.076196,0.175448,0.030495,5.336590,-0.152474,5.336590,0.030495,0.210000,0.870000,20,36,20.261873,35.596333,20.261873,35.596333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.430938,-20.826984,38.611670,48.834589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.666419,1.768572,0.254474,0.038887,0.500914,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008240,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.907166,tube-mpc,0,-126.340000,54.885000,13.133291,8.583522,13.050000,8.455000,0.083291,0.128522,0.274453,4.848673,-0.152474,4.848673,0.274453,0.200000,0.610000,15,54,15.278417,54.435941,15.278417,54.435941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.359921,-20.227016,46.865184,59.302603,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.698519,1.632468,0.213071,0.026795,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.916752,tube-mpc,0,-126.340000,54.885000,13.143323,8.592556,13.050000,8.475000,0.093323,0.117556,-0.152474,0.396432,0.091484,0.396432,-0.152474,0.180000,0.540000,16,94,16.309909,94.290999,16.309909,94.290999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.925017,-19.939391,39.593764,52.756038,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583900,1.742545,0.348077,0.031311,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008217,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.926748,tube-mpc,0,-126.340000,54.885000,13.148265,8.598889,13.060000,8.455000,0.088265,0.143889,-0.518412,-4.421746,0.091484,-4.421746,-0.518412,0.150000,0.710000,16,107,16.474862,106.750000,16.474862,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.387139,-20.604927,33.932906,48.038558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.008661,1.638956,0.319308,0.032075,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009510,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.936749,tube-mpc,0,-126.340000,54.885000,13.147766,8.601968,13.060000,8.425000,0.087766,0.176968,-0.518412,-4.665705,-0.152474,-4.665705,-0.518412,0.150000,0.840000,12,107,11.645677,106.750000,11.645677,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.408644,-21.304556,30.922885,44.642994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562963,1.634690,0.350502,0.020733,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.946749,tube-mpc,0,-126.340000,54.885000,13.142024,8.601688,13.050000,8.405000,0.092024,0.196688,-0.945339,-1.372266,0.152474,-1.372266,-0.945339,0.130000,0.970000,15,70,14.683513,69.894347,14.683513,69.894347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.416573,-22.594761,30.462824,43.963363,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554775,1.564389,0.261577,0.019991,0.500862,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.956749,tube-mpc,0,-126.340000,54.885000,13.131248,8.597955,13.040000,8.425000,0.091248,0.172955,-2.470079,2.775027,1.006328,2.775027,-2.470079,0.160000,0.910000,22,34,21.690333,34.000801,21.690333,34.000801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.921164,-22.446270,36.481384,46.539656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563927,1.529598,0.218419,0.020425,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.967147,tube-mpc,0,-126.340000,54.885000,13.114929,8.590314,13.020000,8.455000,0.094929,0.135314,-2.775027,3.689871,-0.274453,3.689871,-2.775027,0.160000,0.650000,22,41,22.022966,41.185701,22.022966,41.185701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.058579,-19.844239,49.289802,61.659879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.618039,1.599856,0.207213,0.024982,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.976783,tube-mpc,0,-126.340000,54.885000,13.095360,8.579734,13.000000,8.475000,0.095360,0.104734,-2.470079,-0.213464,-0.213464,-0.213464,-2.470079,0.180000,0.500000,12,81,12.446799,80.776810,12.446799,80.776810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.984188,-17.781381,50.560409,59.966188,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555890,1.508915,0.213745,0.017790,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.986781,tube-mpc,0,-126.340000,54.885000,13.070743,8.565119,12.990000,8.445000,0.080743,0.120119,-1.250287,-5.824507,-0.640391,-5.824507,-1.250287,0.180000,0.630000,-5,107,-5.494913,106.750000,-5.494913,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.435593,-17.457105,45.012765,56.711605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559483,1.480823,0.242272,0.024141,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.996750,tube-mpc,0,-126.340000,54.885000,13.042039,8.546794,12.990000,8.385000,0.052039,0.161794,-0.762370,-6.861330,0.518412,-6.861330,-0.762370,0.100000,0.860000,-7,104,-7.044843,103.512006,-7.044843,103.512006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.736803,-17.959044,42.268452,57.636851,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564530,1.501704,0.282470,0.019847,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.006748,tube-mpc,0,-126.340000,54.885000,13.009296,8.524588,12.980000,8.335000,0.029296,0.189588,-1.738204,-3.872840,0.640391,-3.872840,-1.738204,0.050000,0.980000,3,67,3.466106,66.995453,3.466106,66.995453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.356890,-17.898225,35.837065,50.953820,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556622,1.488819,0.337072,0.018910,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.016782,tube-mpc,0,-126.340000,54.885000,12.972668,8.498396,12.960000,8.335000,0.012668,0.163396,-2.957996,0.091484,0.579401,0.091484,-2.957996,0.030000,0.880000,14,36,14.461547,35.711522,14.461547,35.711522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.926990,-16.064159,42.663326,51.736669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555625,1.509182,0.218320,0.033623,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.026788,tube-mpc,0,-126.340000,54.885000,12.932593,8.468328,12.930000,8.335000,0.002593,0.133328,-3.750861,1.433256,-0.335443,1.433256,-3.750861,0.030000,0.650000,19,38,19.361144,37.566986,19.361144,37.566986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.281356,-12.835362,50.701788,68.244679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564720,1.551603,0.241720,0.026990,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.036785,tube-mpc,0,-126.340000,54.885000,12.889233,8.434319,12.910000,8.335000,-0.020767,0.099319,-3.506902,-1.616224,-0.152474,-1.616224,-3.506902,0.080000,0.500000,6,69,5.809752,69.181809,5.809752,69.181809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.419027,-10.168882,53.942582,69.760770,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554368,1.553388,0.213976,0.028910,0.503413,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.046779,tube-mpc,0,-126.340000,54.885000,12.842763,8.396315,12.870000,8.285000,-0.027237,0.111315,-3.018985,-6.678361,0.457422,-6.678361,-3.018985,0.100000,0.570000,-6,103,-6.495361,103.047183,-6.495361,103.047183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.261224,-9.197330,50.881502,62.516574,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.652028,1.575050,0.294698,0.039907,0.500816,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.056748,tube-mpc,0,-126.340000,54.885000,12.793508,8.354405,12.850000,8.215000,-0.056492,0.139405,-2.165131,-8.812998,0.518412,-8.812998,-2.165131,0.050000,0.790000,-14,101,-14.078134,100.927256,-14.078134,100.927256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.369059,-9.644622,46.260834,61.276738,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553064,1.424728,0.264915,0.017344,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.066777,tube-mpc,0,-126.340000,54.885000,12.741221,8.308192,12.830000,8.165000,-0.088779,0.143192,-2.836017,-6.190445,0.274453,-6.190445,-2.836017,0.010000,0.940000,-8,62,-7.841469,62.322161,-7.841469,62.322161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.447454,-9.944151,40.336288,57.054212,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545461,1.475106,0.285555,0.016188,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.076775,tube-mpc,0,-126.340000,54.885000,12.686552,8.258071,12.810000,8.125000,-0.123448,0.133071,-3.079975,-1.738204,0.274453,-1.738204,-3.079975,0.000000,0.830000,-7,29,-7.326855,29.185400,-7.326855,29.185400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.124329,-8.572571,45.201787,57.141747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544090,1.520158,0.170487,0.015779,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.086775,tube-mpc,0,-126.340000,54.885000,12.629522,8.203908,12.780000,8.115000,-0.150478,0.088908,-3.384923,0.030495,-0.091484,0.030495,-3.384923,-0.020000,0.580000,-5,28,-5.056469,27.949989,-5.056469,27.949989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.645318,-5.802748,53.595186,73.034082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544348,1.513761,0.179916,0.017373,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.096786,tube-mpc,0,-126.340000,54.885000,12.570247,8.145659,12.750000,8.085000,-0.179753,0.060659,-3.994819,-3.628881,-0.091484,-3.628881,-3.994819,-0.030000,0.430000,-3,65,-3.455118,65.162643,-3.455118,65.162643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.538254,-2.842417,53.260304,72.240228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575062,1.546361,0.210223,0.026653,0.502415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.106781,tube-mpc,0,-126.340000,54.885000,12.509055,8.083508,12.710000,8.025000,-0.200945,0.058508,-3.933829,-9.300914,0.091484,-9.300914,-3.933829,-0.030000,0.520000,-9,101,-9.338853,101.341086,-9.338853,101.341086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.181279,-1.592200,47.117182,60.587745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558426,1.445675,0.225227,0.016721,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.116790,tube-mpc,0,-126.340000,54.885000,12.445909,8.017294,12.670000,7.935000,-0.224091,0.082294,-3.933829,-11.069613,0.701380,-11.069613,-3.933829,-0.040000,0.770000,-13,93,-12.947852,93.458942,-12.947852,93.458942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.841591,-2.283854,45.941136,62.570160,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559032,1.589437,0.301065,0.029220,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.126782,tube-mpc,0,-126.340000,54.885000,12.381173,7.947287,12.640000,7.845000,-0.258827,0.102287,-3.994819,-9.483883,0.335443,-9.483883,-3.994819,-0.050000,0.910000,-16,66,-15.506962,65.534811,-15.506962,65.534811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.238376,-2.128993,42.701117,58.118646,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557990,1.507541,0.236725,0.016241,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.136780,tube-mpc,0,-126.340000,54.885000,12.314820,7.873366,12.600000,7.795000,-0.285180,0.078366,-4.848673,-4.299767,0.152474,-4.299767,-4.848673,-0.080000,0.840000,-6,22,-6.022617,22.488955,-6.022617,22.488955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.350097,-1.352023,44.644055,57.786383,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548240,1.466645,0.213411,0.016537,0.503276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.146749,tube-mpc,0,-126.340000,54.885000,12.247217,7.795870,12.550000,7.765000,-0.302783,0.030870,-5.397580,-1.616224,-0.274453,-1.616224,-5.397580,-0.080000,0.560000,-2,16,-1.903203,16.035057,-1.903203,16.035057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.136943,1.239857,54.860124,75.167070,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558141,1.517582,0.225302,0.020308,0.500874,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.156748,tube-mpc,0,-126.340000,54.885000,12.178085,7.714418,12.500000,7.715000,-0.321915,-0.000582,-6.007476,-5.885497,-0.030495,-5.885497,-6.007476,-0.070000,0.360000,-1,61,-1.443684,62.593579,-1.443684,62.593579,0.000000,-1.558522,0.000000,64.000000,0.000000,0.000000,43.912949,4.318258,59.113707,78.488368,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558830,1.701142,0.252051,0.031131,0.500770,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.166779,tube-mpc,0,-126.340000,54.885000,12.107503,7.629039,12.440000,7.625000,-0.332497,0.004039,-5.519559,-11.740498,0.030495,-11.740498,-5.519559,-0.050000,0.450000,-12,102,-12.341501,101.688546,-12.341501,101.688546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.822188,5.293962,53.778741,65.983813,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560525,1.449042,0.229814,0.019047,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.176777,tube-mpc,0,-126.340000,54.885000,12.036012,7.540369,12.390000,7.515000,-0.353988,0.025369,-5.153621,-14.058103,0.579401,-14.058103,-5.153621,-0.060000,0.700000,-19,99,-19.048484,98.752455,-19.048484,98.752455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.188730,4.511531,53.972798,68.184711,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552570,1.619884,0.300439,0.027515,0.500837,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.186757,tube-mpc,0,-126.340000,54.885000,11.963603,7.448410,12.350000,7.405000,-0.386397,0.043410,-5.458569,-11.130602,0.762370,-11.130602,-5.458569,-0.100000,0.920000,-15,54,-14.963774,53.264810,-14.963774,53.264810,0.000000,0.487645,0.000000,64.000000,0.000000,0.000000,45.247759,4.251415,48.205047,63.229404,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568027,1.602634,0.274606,0.027741,0.500333,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.196781,tube-mpc,0,-126.340000,54.885000,11.889887,7.352682,12.290000,7.335000,-0.400113,0.017682,-6.068465,-5.214611,0.152474,-5.214611,-6.068465,-0.130000,0.790000,-5,9,-5.464311,9.173148,-5.464311,9.173148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.620545,5.863477,52.982708,70.297814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556209,1.467857,0.211034,0.018566,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.206780,tube-mpc,0,-126.340000,54.885000,11.815426,7.253953,12.230000,7.285000,-0.414574,-0.031047,-7.227268,-3.994819,0.274453,-3.994819,-7.227268,-0.110000,0.470000,1,19,1.399895,18.834957,1.399895,18.834957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.545365,9.545085,64.649699,87.036712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554272,1.468987,0.198303,0.020656,0.500942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.216787,tube-mpc,0,-126.340000,54.885000,11.740027,7.152040,12.160000,7.225000,-0.419973,-0.072960,-7.227268,-8.752008,-0.091484,-8.752008,-7.227268,-0.060000,0.310000,-7,64,-7.330170,66.200086,-7.330170,66.200086,0.000000,-2.365129,0.000000,64.000000,0.000000,0.000000,47.645833,12.360299,62.537086,81.728903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552847,1.530593,0.203471,0.020386,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.226777,tube-mpc,0,-126.340000,54.885000,11.663910,7.047333,12.090000,7.105000,-0.426090,-0.057667,-6.312424,-13.997114,0.396432,-13.997114,-6.312424,-0.060000,0.420000,-19,100,-19.270140,100.206344,-19.270140,100.206344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.712492,13.195283,58.405420,70.107887,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553163,1.440663,0.232920,0.018652,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.236783,tube-mpc,0,-126.340000,54.885000,11.586838,6.939622,12.030000,6.965000,-0.443162,-0.025378,-6.434403,-16.558677,0.884349,-16.558677,-6.434403,-0.090000,0.700000,-19,98,-19.013952,98.170968,-19.013952,98.170968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.969372,12.919735,56.921926,68.184733,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570176,1.779634,0.939557,0.037202,0.501150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.247292,tube-mpc,0,-126.340000,54.885000,11.505005,6.823609,11.970000,6.845000,-0.464995,-0.021391,-7.044299,-12.838311,1.067318,-12.838311,-7.044299,-0.130000,0.890000,-11,53,-10.752468,48.454908,-10.752468,48.454908,0.000000,4.716060,0.000000,64.000000,0.000000,0.000000,48.157709,13.278511,50.990821,63.390332,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590843,1.621038,0.262268,0.031790,0.500541,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.256741,tube-mpc,0,-126.340000,54.885000,11.430649,6.716924,11.890000,6.755000,-0.459351,-0.038076,-8.325081,-7.776174,0.884349,-7.776174,-8.325081,-0.130000,0.790000,2,10,2.195947,10.498559,2.195947,10.498559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.537141,15.662165,55.883914,74.693280,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565570,2.655174,0.312343,0.045520,0.501291,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.266762,tube-mpc,0,-126.340000,54.885000,11.350977,6.601492,11.810000,6.695000,-0.459023,-0.093508,-9.361904,-4.787684,0.518412,-4.787684,-9.361904,-0.090000,0.490000,7,4,7.267851,4.257120,7.267851,4.257120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.213627,18.911861,66.652278,88.705372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584049,1.620954,0.234643,0.025936,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.276753,tube-mpc,0,-126.340000,54.885000,11.270675,6.484222,11.720000,6.625000,-0.449325,-0.140778,-9.117946,-7.959143,-0.091484,-7.959143,-9.117946,-0.040000,0.250000,-2,46,-1.916398,45.561139,-1.916398,45.561139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.020676,21.574939,72.867316,92.351257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566921,1.596818,0.210980,0.025964,0.501154,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.286758,tube-mpc,0,-126.340000,54.885000,11.189358,6.364784,11.640000,6.505000,-0.450642,-0.140216,-9.056956,-15.704823,0.152474,-15.704823,-9.056956,-0.020000,0.300000,-10,91,-9.698973,104.974577,-9.698973,104.974577,0.000000,-14.413438,0.000000,64.000000,0.000000,0.000000,49.278796,23.396599,68.719218,81.540167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.599633,1.624813,0.274221,0.030467,0.501116,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.296748,tube-mpc,0,-126.340000,54.885000,11.107220,6.243723,11.550000,6.345000,-0.442780,-0.101277,-8.386070,-19.791126,0.640391,-19.791126,-8.386070,-0.030000,0.580000,-17,107,-17.310587,106.750000,-17.310587,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.290454,24.524753,67.865016,78.510103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565921,1.771059,0.330743,0.038181,0.501168,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.306757,tube-mpc,0,-126.340000,54.885000,11.023917,6.120809,11.470000,6.175000,-0.446083,-0.054191,-8.447060,-17.656490,0.579401,-17.656490,-8.447060,-0.060000,0.840000,-15,80,-15.073307,80.316128,-15.073307,80.316128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.322711,25.763643,64.969594,77.332290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570134,1.750410,0.315253,0.021211,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.316749,tube-mpc,0,-126.340000,54.885000,10.939678,5.996673,11.390000,6.055000,-0.450322,-0.058327,-9.666852,-11.069613,1.006328,-11.069613,-9.666852,-0.090000,0.880000,0,35,-0.382838,20.283956,-0.382838,20.283956,0.000000,15.032171,0.000000,64.000000,0.000000,0.000000,47.296867,27.773356,62.534105,79.223600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555307,1.550722,0.204184,0.017090,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.326778,tube-mpc,0,-126.340000,54.885000,10.853966,5.870845,11.290000,5.975000,-0.436034,-0.104155,-11.130602,-5.580549,0.457422,-5.580549,-11.130602,-0.080000,0.650000,14,-10,13.733184,-10.790370,13.733184,-10.790370,0.000000,1.106498,0.000000,64.000000,0.000000,0.000000,45.388679,29.986947,68.093652,90.239580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551680,1.460867,0.192357,0.018826,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.336781,tube-mpc,0,-126.340000,54.885000,10.767245,5.744338,11.190000,5.915000,-0.422755,-0.170662,-11.130602,-5.458569,-0.030495,-5.458569,-11.130602,-0.030000,0.300000,8,11,8.220849,10.932349,8.220849,10.932349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.997858,33.085587,80.095074,104.540381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555123,1.611178,0.191888,0.018254,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.346777,tube-mpc,0,-126.340000,54.885000,10.679256,5.617118,11.080000,5.825000,-0.400744,-0.207882,-10.764665,-11.435550,-0.152474,-11.435550,-10.764665,0.010000,0.170000,-2,56,-2.138782,68.832842,-2.138782,68.832842,0.000000,-12.900493,0.000000,64.000000,0.000000,0.000000,45.085522,34.876233,82.216899,101.059252,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552043,1.466907,0.212149,0.020247,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.356780,tube-mpc,0,-126.340000,54.885000,10.589765,5.489206,10.990000,5.675000,-0.400235,-0.185794,-10.154769,-18.205396,0.274453,-18.205396,-10.154769,0.010000,0.320000,-13,101,-12.664120,106.750000,-12.664120,106.750000,0.000000,-5.817651,0.000000,64.000000,0.000000,0.000000,46.059146,36.159426,77.968246,91.616725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.618418,1.531144,0.257076,0.032549,0.500819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.366746,tube-mpc,0,-126.340000,54.885000,10.499080,5.361404,10.890000,5.505000,-0.390920,-0.143596,-10.154769,-19.974095,0.762370,-19.974095,-10.154769,0.000000,0.640000,-15,106,-14.705417,106.247911,-14.705417,106.247911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.668767,36.818030,76.849545,90.468222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556660,1.561737,0.276112,0.020301,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.376779,tube-mpc,0,-126.340000,54.885000,10.406140,5.232603,10.790000,5.345000,-0.383860,-0.112397,-10.032790,-15.826802,0.579401,-15.826802,-10.032790,-0.030000,0.880000,-13,61,-12.904950,53.874097,-12.904950,53.874097,0.000000,7.373814,0.000000,64.000000,0.000000,0.000000,44.120500,38.279217,74.315189,90.695508,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554330,1.463514,0.304800,0.026940,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.386775,tube-mpc,0,-126.340000,54.885000,10.311765,5.104335,10.680000,5.245000,-0.368235,-0.140665,-11.557530,-7.227268,0.518412,-7.227268,-11.557530,-0.050000,0.800000,5,16,4.941810,-13.410661,4.941810,-13.410661,0.000000,29.658572,0.000000,64.000000,0.000000,0.000000,42.911476,40.162766,77.850887,99.611144,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.625470,1.649847,0.246290,0.021759,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.396748,tube-mpc,0,-126.340000,54.885000,10.215730,4.976661,10.570000,5.205000,-0.354270,-0.228339,-12.655342,-2.348100,0.579401,-2.348100,-12.655342,-0.040000,0.520000,15,-29,15.075501,-37.477529,15.075501,-37.477529,0.000000,8.725440,0.000000,64.000000,0.000000,0.000000,39.756261,40.601748,79.012871,104.726856,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557250,1.639278,0.239683,0.026238,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.406778,tube-mpc,0,-126.340000,54.885000,10.117123,4.848774,10.440000,5.175000,-0.322877,-0.326226,-13.021280,-3.872840,0.457422,-3.872840,-13.021280,0.010000,0.140000,13,-1,12.742521,-0.992899,12.742521,-0.992899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.837994,42.027829,91.970473,118.212756,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552588,1.999601,0.348645,0.047949,0.501151,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008464,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.416784,tube-mpc,0,-126.340000,54.885000,10.016615,4.721952,10.320000,5.095000,-0.303385,-0.373048,-12.594353,-11.435550,0.335443,-11.435550,-12.594353,0.040000,0.050000,2,44,1.538816,67.109428,1.538816,67.109428,0.000000,-23.102327,0.000000,64.000000,0.000000,0.000000,40.139386,43.257356,94.000499,114.359959,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.607341,1.619058,0.237766,0.033688,0.500844,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.426779,tube-mpc,0,-126.340000,54.885000,9.913944,4.596232,10.200000,4.945000,-0.286056,-0.348768,-11.801488,-19.242219,0.762370,-19.242219,-11.801488,0.050000,0.120000,-11,89,-11.315144,106.750000,-11.315144,106.750000,0.000000,-17.742899,0.000000,64.000000,0.000000,0.000000,41.765008,45.075349,90.225957,106.438509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560769,1.631423,0.320853,0.025808,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.436811,tube-mpc,0,-126.340000,54.885000,9.808475,4.471238,10.090000,4.735000,-0.281525,-0.263762,-10.947634,-24.243367,0.457422,-24.243367,-10.947634,0.040000,0.470000,-23,107,-23.054538,106.750000,-23.054538,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.685792,47.786633,89.692121,107.288521,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572718,1.659355,0.368600,0.042695,0.500996,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.446762,tube-mpc,0,-126.340000,54.885000,9.701352,4.348675,9.980000,4.505000,-0.278648,-0.156325,-11.252582,-22.352689,0.457422,-22.352689,-11.252582,0.000000,0.790000,-20,107,-19.818275,106.750000,-19.818275,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.230376,51.820945,90.020489,112.400303,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603451,1.466189,0.311138,0.025141,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.456750,tube-mpc,0,-126.340000,54.885000,9.591168,4.227271,9.870000,4.335000,-0.278832,-0.107729,-12.594353,-15.521854,0.396432,-15.521854,-12.594353,-0.080000,0.940000,1,62,0.684447,56.105080,0.684447,56.105080,0.000000,5.644920,0.000000,64.000000,0.000000,0.000000,34.762748,56.246080,90.680566,118.791113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563687,1.495396,0.283210,0.022473,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.466761,tube-mpc,0,-126.340000,54.885000,9.477954,4.107458,9.740000,4.225000,-0.262046,-0.117542,-13.021280,-5.824507,0.640391,-5.824507,-13.021280,-0.070000,0.830000,6,17,5.616101,-14.270477,5.616101,-14.270477,0.000000,31.020477,0.000000,64.000000,0.000000,0.000000,27.860606,59.162062,95.025691,131.251628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.026621,1.491585,0.217450,0.026874,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009273,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.476747,tube-mpc,0,-126.340000,54.885000,9.362113,3.990010,9.610000,4.195000,-0.247887,-0.204990,-14.180083,-1.921172,0.762370,-1.921172,-14.180083,-0.010000,0.550000,8,-28,7.698952,-28.785840,7.698952,-28.785840,0.000000,0.535840,0.000000,64.000000,0.000000,0.000000,23.318428,59.432434,95.944860,133.499089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545173,1.482000,0.219944,0.021345,0.501246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.488237,tube-mpc,0,-126.340000,54.885000,9.225080,3.857704,9.450000,4.165000,-0.224920,-0.307296,-14.363051,-4.787684,0.335443,-4.787684,-14.363051,0.050000,0.110000,-1,17,-0.664942,25.657127,-0.664942,25.657127,0.000000,-8.907127,0.000000,64.000000,0.000000,0.000000,22.458886,60.538342,105.399058,142.472842,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.679475,1.538086,0.228480,0.025986,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.496744,tube-mpc,0,-126.340000,54.885000,9.120942,3.761877,9.340000,4.095000,-0.219058,-0.333123,-13.814145,-12.411384,0.579401,-12.411384,-13.814145,0.040000,0.060000,-10,62,-9.864875,94.701786,-9.864875,94.701786,0.000000,-32.951786,0.000000,64.000000,0.000000,0.000000,24.276016,60.841167,98.328299,128.177331,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551595,1.469100,0.206851,0.017693,0.504380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.506750,tube-mpc,0,-126.340000,54.885000,8.995426,3.651665,9.200000,3.935000,-0.204574,-0.283335,-13.204249,-20.279043,-0.213464,-20.279043,-13.204249,0.030000,0.240000,-19,107,-19.236983,106.750000,-19.236983,106.750000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,25.967520,62.474344,95.795373,123.245680,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553566,1.437430,0.242688,0.015914,0.501154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.516747,tube-mpc,0,-126.340000,54.885000,8.866671,3.544455,9.080000,3.725000,-0.213329,-0.180545,-12.655342,-23.694460,-0.030495,-23.694460,-12.655342,-0.020000,0.640000,-25,107,-25.105325,106.750000,-25.105325,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.264224,65.272849,98.917880,128.515367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544291,1.541713,0.281266,0.021419,0.500777,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.528620,tube-mpc,0,-126.340000,54.885000,8.709238,3.421136,8.920000,3.505000,-0.210762,-0.083864,-14.302062,-18.205396,0.640391,-18.205396,-14.302062,-0.100000,0.940000,-5,99,-5.444066,99.317089,-5.444066,99.317089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.381693,70.216717,99.047879,135.265681,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580049,1.452596,0.314393,0.019576,0.503681,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.536744,tube-mpc,0,-126.340000,54.885000,8.598631,3.339427,8.800000,3.385000,-0.201369,-0.045573,-15.765812,-11.435550,0.701380,-11.435550,-15.765812,-0.130000,0.950000,12,54,11.786036,49.212558,11.786036,49.212558,0.000000,5.104532,0.000000,64.000000,0.000000,0.000000,16.159617,74.224513,106.106093,143.338580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547739,1.505351,0.240055,0.023642,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.546751,tube-mpc,0,-126.340000,54.885000,8.459095,3.241926,8.650000,3.315000,-0.190905,-0.073074,-16.192739,-4.543725,0.396432,-4.543725,-16.192739,0.010000,0.780000,-2,9,-2.367606,6.803398,-2.367606,6.803398,0.000000,2.513691,0.000000,64.000000,0.000000,0.000000,10.393738,75.408963,105.961160,145.943582,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559247,1.520738,0.225589,0.020588,0.500583,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.557240,tube-mpc,0,-126.340000,54.885000,8.308853,3.143629,8.490000,3.285000,-0.181147,-0.141371,-15.521854,-1.372266,-0.091484,-1.372266,-15.521854,0.020000,0.430000,-12,8,-12.149651,7.766818,-12.149651,7.766818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.860849,74.364517,108.328996,152.289928,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.738833,1.528330,0.203765,0.019916,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.566751,tube-mpc,0,-126.340000,54.885000,8.169033,3.058102,8.350000,3.255000,-0.180967,-0.196898,-14.850968,-5.641538,0.762370,-5.641538,-14.850968,0.010000,0.250000,-22,53,-22.401282,57.256292,-22.401282,57.256292,0.000000,-4.489474,0.000000,64.000000,0.000000,0.000000,11.157460,71.499688,99.942638,140.658475,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558412,1.545850,0.216274,0.022669,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.576751,tube-mpc,0,-126.340000,54.885000,8.018298,2.972031,8.220000,3.165000,-0.201702,-0.192969,-13.753155,-12.533363,0.701380,-12.533363,-13.753155,-0.130000,0.310000,-23,98,-23.077899,106.750000,-23.077899,106.750000,0.000000,-8.983182,0.000000,64.000000,0.000000,0.000000,13.227657,68.839614,90.006009,123.940242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560439,1.518360,0.260187,0.022032,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.586751,tube-mpc,0,-126.340000,54.885000,7.863710,2.890060,8.090000,3.035000,-0.226290,-0.144940,-13.204249,-15.460864,0.274453,-15.460864,-13.204249,-0.240000,0.620000,-22,107,-21.916791,106.750000,-21.916791,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.810993,67.712266,92.393595,123.303959,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555044,1.461985,0.273976,0.017732,0.500472,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.596749,tube-mpc,0,-126.340000,54.885000,7.705271,2.812342,7.960000,2.915000,-0.254729,-0.102658,-13.753155,-12.411384,0.457422,-12.411384,-13.753155,-0.240000,0.860000,-24,83,-23.693101,82.670402,-23.693101,82.670402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.084002,68.878631,97.418702,128.022900,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555754,1.456557,0.268597,0.021705,0.500640,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.606750,tube-mpc,0,-126.340000,54.885000,7.542892,2.738973,7.820000,2.835000,-0.277108,-0.096027,-14.972947,-6.434403,0.335443,-6.434403,-14.972947,-0.200000,0.870000,-23,38,-22.864592,36.509550,-22.864592,36.509550,0.000000,1.160852,0.000000,64.000000,0.000000,0.000000,7.405721,70.201782,97.764419,129.575911,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603813,1.647005,0.267269,0.032122,0.500945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.616752,tube-mpc,0,-126.340000,54.885000,7.376596,2.670088,7.680000,2.805000,-0.303404,-0.134912,-15.521854,-1.372266,0.213464,-1.372266,-15.521854,-0.200000,0.660000,-23,13,-22.639790,12.592746,-22.639790,12.592746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.868832,69.635922,95.648887,128.389816,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568893,1.642132,0.224511,0.052013,0.501128,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.626757,tube-mpc,0,-126.340000,54.885000,7.206352,2.605785,7.520000,2.785000,-0.313648,-0.179215,-16.497687,-1.250287,0.335443,-1.250287,-16.497687,-0.210000,0.400000,-18,34,-17.503330,34.344174,-17.503330,34.344174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.832321,67.575421,91.899109,123.835257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.797832,1.744528,0.250792,0.033442,0.500903,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.636754,tube-mpc,0,-126.340000,54.885000,7.032393,2.546238,7.360000,2.745000,-0.327607,-0.198762,-17.473521,-6.007476,0.213464,-6.007476,-17.473521,-0.170000,0.310000,-21,79,-20.823940,85.242690,-20.823940,85.242690,0.000000,-5.898516,0.000000,64.000000,0.000000,0.000000,0.781263,65.414977,86.751044,114.336134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565556,1.755357,0.243373,0.026881,0.500808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.646750,tube-mpc,0,-126.340000,54.885000,6.854627,2.491485,7.190000,2.675000,-0.335373,-0.183515,-17.473521,-10.947634,0.579401,-10.947634,-17.473521,-0.160000,0.490000,-29,107,-29.143677,106.750000,-29.143677,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.216190,64.046351,81.945872,106.167580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575715,1.724669,0.285912,0.033938,0.501080,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.656749,tube-mpc,0,-126.340000,54.885000,6.673032,2.441585,7.010000,2.565000,-0.336968,-0.123415,-18.083417,-11.740498,0.762370,-11.740498,-18.083417,-0.210000,0.760000,-23,107,-23.014308,106.750000,-23.014308,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.111873,63.991149,81.328677,104.191524,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567054,1.748321,0.402358,0.036600,0.500749,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008266,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.666756,tube-mpc,0,-126.340000,54.885000,6.487604,2.396595,6.820000,2.495000,-0.332396,-0.098405,-19.486178,-6.800341,0.701380,-6.800341,-19.486178,-0.200000,0.940000,-14,62,-14.106617,61.053391,-14.106617,61.053391,0.000000,0.696609,0.000000,64.000000,0.000000,0.000000,-3.421420,64.669400,85.507792,109.693165,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574965,1.542091,0.268762,0.021071,0.501886,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.676750,tube-mpc,0,-126.340000,54.885000,6.298805,2.356660,6.630000,2.485000,-0.331195,-0.128340,-20.949928,0.274453,0.518412,0.274453,-20.949928,-0.160000,0.810000,-7,17,-7.139254,14.624883,-7.139254,14.624883,0.000000,2.125117,0.000000,64.000000,0.000000,0.000000,-4.801961,64.533946,89.008499,118.913407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562361,1.654542,0.297316,0.047660,0.501306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.686784,tube-mpc,0,-126.340000,54.885000,6.105715,2.321634,6.420000,2.505000,-0.314285,-0.183366,-22.291700,3.567892,0.518412,3.567892,-22.291700,-0.110000,0.500000,-2,13,-1.958993,13.240069,-1.958993,13.240069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.769670,62.852179,88.838211,122.814083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584731,1.555786,0.206382,0.018589,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.696780,tube-mpc,0,-126.340000,54.885000,5.909955,2.291826,6.200000,2.515000,-0.290045,-0.223174,-21.620814,-0.884349,0.640391,-0.884349,-21.620814,-0.040000,0.280000,-19,58,-18.854963,70.221036,-18.854963,70.221036,0.000000,-11.980967,0.000000,64.000000,0.000000,0.000000,-3.355355,61.729125,89.626409,126.106485,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556163,1.482184,0.192524,0.019404,0.502362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.706778,tube-mpc,0,-126.340000,54.885000,5.710894,2.267114,6.000000,2.475000,-0.289106,-0.207886,-20.766960,-7.776174,0.274453,-7.776174,-20.766960,-0.070000,0.360000,-29,103,-28.861795,106.750000,-28.861795,106.750000,0.000000,-3.509931,0.000000,64.000000,0.000000,0.000000,1.046266,61.554170,83.731503,115.826828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553808,1.514144,0.240930,0.019548,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.716781,tube-mpc,0,-126.340000,54.885000,5.508613,2.247506,5.790000,2.395000,-0.281387,-0.147494,-20.523001,-9.910810,0.762370,-9.910810,-20.523001,-0.150000,0.670000,-25,107,-25.100437,106.750000,-25.100437,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.460154,62.385630,82.462939,112.268828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553612,1.622687,0.310506,0.019094,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.726786,tube-mpc,0,-126.340000,54.885000,5.303332,2.233012,5.570000,2.335000,-0.266668,-0.101988,-22.352689,-7.227268,1.006328,-7.227268,-22.352689,-0.190000,0.870000,-5,98,-5.260001,98.294174,-5.260001,98.294174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.185337,65.741540,85.460765,116.737529,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554853,1.526663,0.317175,0.023337,0.501882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.736780,tube-mpc,0,-126.340000,54.885000,5.095501,2.223631,5.350000,2.305000,-0.254499,-0.081369,-24.304356,-1.250287,0.823360,-1.250287,-24.304356,-0.130000,0.940000,5,53,5.213533,49.219779,5.213533,49.219779,0.000000,4.074395,0.000000,64.000000,0.000000,0.000000,4.004848,68.068505,90.008129,123.764073,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555798,1.463261,0.222525,0.019212,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.746788,tube-mpc,0,-126.340000,54.885000,4.884775,2.219317,5.110000,2.335000,-0.225225,-0.115683,-25.097221,5.092632,0.579401,5.092632,-25.097221,-0.020000,0.760000,1,13,1.112805,12.678913,1.112805,12.678913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.058836,67.425836,89.525088,126.651146,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553378,1.598242,0.221125,0.023355,0.501904,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.756750,tube-mpc,0,-126.340000,54.885000,4.672643,2.220034,4.870000,2.395000,-0.197357,-0.174966,-25.341180,5.519559,0.579401,5.519559,-25.341180,0.000000,0.450000,2,34,1.505962,34.203958,1.505962,34.203958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.139515,65.832364,99.437293,135.288780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560434,1.516469,0.205166,0.019039,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.766784,tube-mpc,0,-126.340000,54.885000,4.456785,2.225765,4.620000,2.435000,-0.163215,-0.209235,-24.853263,1.250287,0.701380,1.250287,-24.853263,0.040000,0.340000,-8,79,-7.963122,81.326036,-7.963122,81.326036,0.000000,-2.122078,0.000000,64.000000,0.000000,0.000000,11.139630,64.276261,97.533866,128.663896,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551887,1.461419,0.199096,0.020147,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.776753,tube-mpc,0,-126.340000,54.885000,4.240392,2.236374,4.390000,2.425000,-0.149608,-0.188626,-23.572481,-4.116798,0.884349,-4.116798,-23.572481,0.010000,0.520000,-18,107,-18.342712,106.750000,-18.342712,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.904484,63.297179,92.062700,116.473075,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574414,1.583219,0.265395,0.026081,0.500317,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.786774,tube-mpc,0,-126.340000,54.885000,4.021184,2.251905,4.150000,2.395000,-0.128816,-0.143095,-22.657637,-4.787684,0.701380,-4.787684,-22.657637,-0.040000,0.750000,-21,107,-20.767371,106.749987,-20.767371,106.749987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.393172,63.494818,89.174055,112.853729,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551475,1.462761,0.294930,0.018678,0.500884,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.796781,tube-mpc,0,-126.340000,54.885000,3.800853,2.272199,3.930000,2.385000,-0.129147,-0.112801,-22.657637,-0.518412,0.884349,-0.518412,-22.657637,-0.100000,0.990000,-13,62,-13.445745,61.398587,-13.445745,61.398587,0.000000,0.351400,0.000000,64.000000,0.000000,0.000000,21.134187,64.114409,87.154783,113.486091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555189,1.488625,0.274929,0.020299,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.806778,tube-mpc,0,-126.340000,54.885000,3.579559,2.297154,3.700000,2.425000,-0.120441,-0.127846,-23.145554,5.153621,0.823360,5.153621,-23.145554,-0.130000,0.870000,-3,26,-2.837178,26.212602,-2.837178,26.212602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.286230,64.405896,87.385572,120.712993,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552924,1.495483,0.193832,0.018464,0.501890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.816782,tube-mpc,0,-126.340000,54.885000,3.357230,2.326703,3.470000,2.485000,-0.112770,-0.158297,-22.718627,6.739351,0.823360,6.739351,-22.718627,-0.130000,0.540000,-5,42,-4.553060,42.432525,-4.553060,42.432525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.157840,63.447604,86.099885,122.911559,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559379,1.537209,0.200734,0.019766,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.826778,tube-mpc,0,-126.340000,54.885000,3.134488,2.360683,3.260000,2.535000,-0.125512,-0.174317,-21.193887,3.201954,0.579401,3.201954,-21.193887,-0.110000,0.430000,-23,84,-22.760986,84.193135,-22.760986,84.193135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.331523,62.217324,82.832686,116.979102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553486,1.449748,0.193548,0.018027,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.836779,tube-mpc,0,-126.340000,54.885000,2.911330,2.399012,3.060000,2.555000,-0.148670,-0.155988,-19.608157,-1.616224,0.518412,-1.616224,-19.608157,-0.160000,0.590000,-35,107,-34.972015,106.750000,-34.972015,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.779435,60.230695,74.789162,102.566241,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552469,1.575672,0.225117,0.019196,0.500805,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.846789,tube-mpc,0,-126.340000,54.885000,2.688003,2.441572,2.870000,2.555000,-0.181997,-0.113428,-19.364199,-1.555235,1.372266,-1.555235,-19.364199,-0.220000,0.820000,-33,103,-33.149757,103.263213,-33.149757,103.263213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.747965,58.988633,71.844022,96.153665,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553310,1.464178,0.313442,0.019865,0.501617,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.856780,tube-mpc,0,-126.340000,54.885000,2.465408,2.488098,2.670000,2.575000,-0.204592,-0.086902,-20.157064,2.226120,1.250287,2.226120,-20.157064,-0.270000,0.950000,-20,66,-20.015336,66.138813,-20.015336,66.138813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.429182,58.781193,74.213644,98.749307,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556506,1.598832,0.328280,0.030110,0.500640,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.866752,tube-mpc,0,-126.340000,54.885000,2.243919,2.538398,2.480000,2.625000,-0.236081,-0.086602,-21.742793,7.349247,0.884349,7.349247,-21.742793,-0.230000,0.860000,-11,34,-10.542428,33.760354,-10.542428,33.760354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.415529,59.025209,80.072494,110.573806,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557188,1.518977,0.200103,0.018540,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.876780,tube-mpc,0,-126.340000,54.885000,2.022175,2.592712,2.270000,2.715000,-0.247825,-0.122288,-22.291700,8.081122,0.396432,8.081122,-22.291700,-0.180000,0.590000,-10,50,-10.478866,50.322939,-10.478866,50.322939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.203288,58.856829,79.773291,114.074167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.625746,1.462293,0.201767,0.020774,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.886746,tube-mpc,0,-126.340000,54.885000,1.803112,2.650225,2.060000,2.785000,-0.256888,-0.134775,-21.620814,4.421746,0.701380,4.421746,-21.620814,-0.110000,0.500000,-25,91,-25.385962,90.722173,-25.385962,90.722173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.332875,57.505307,73.386964,105.188227,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552829,1.604481,0.243342,0.026111,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.896788,tube-mpc,0,-126.340000,54.885000,1.584065,2.711548,1.850000,2.825000,-0.265935,-0.113452,-20.705970,1.128308,0.762370,1.128308,-20.705970,-0.140000,0.670000,-30,107,-30.407144,106.750000,-30.407144,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.288071,54.224797,65.011741,90.631634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566615,1.606322,0.268236,0.022813,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.906781,tube-mpc,0,-126.340000,54.885000,1.368085,2.775747,1.660000,2.855000,-0.291915,-0.079253,-19.730136,1.433256,1.128308,1.433256,-19.730136,-0.220000,0.860000,-29,95,-28.968184,95.145140,-28.968184,95.145140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.950390,52.095223,65.288548,89.422971,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562368,1.484922,0.281506,0.019380,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.916782,tube-mpc,0,-126.340000,54.885000,1.154310,2.842957,1.460000,2.905000,-0.305690,-0.062043,-19.852116,6.007476,1.189297,6.007476,-19.852116,-0.250000,0.930000,-21,55,-20.973452,54.545233,-20.973452,54.545233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.000858,50.676155,68.271747,94.859606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542613,1.481383,0.227615,0.018498,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.926778,tube-mpc,0,-126.340000,54.885000,0.943327,2.912897,1.250000,2.995000,-0.306673,-0.082103,-21.132897,9.300914,0.884349,9.300914,-21.132897,-0.240000,0.770000,-6,40,-6.162867,40.326294,-6.162867,40.326294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.505650,50.116371,71.137904,104.287358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553933,1.635414,0.222216,0.032217,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.936782,tube-mpc,0,-126.340000,54.885000,0.735237,2.985436,1.050000,3.095000,-0.314763,-0.109564,-21.254876,8.752008,1.189297,8.752008,-21.254876,-0.180000,0.570000,-9,61,-8.940522,61.461481,-8.940522,61.461481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.522448,49.175727,67.223481,101.289973,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559071,1.534614,0.224082,0.026141,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.946776,tube-mpc,0,-126.340000,54.885000,0.530766,3.060219,0.850000,3.165000,-0.319234,-0.104781,-20.340032,5.763517,0.762370,5.763517,-20.340032,-0.120000,0.550000,-22,91,-22.272284,90.643743,-22.272284,90.643743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.345793,46.431567,61.811166,86.798091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550715,1.441569,0.205215,0.015301,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.956776,tube-mpc,0,-126.340000,54.885000,0.329911,3.137145,0.650000,3.225000,-0.320089,-0.087855,-19.852116,3.384923,1.128308,3.384923,-19.852116,-0.130000,0.700000,-23,101,-22.956394,100.780513,-22.956394,100.780513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.184484,42.020479,57.234585,72.622264,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546884,1.615776,0.261869,0.026329,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.966778,tube-mpc,0,-126.340000,54.885000,0.133105,3.215951,0.450000,3.225000,-0.316895,-0.009049,-19.852116,3.384923,1.311276,4.787684,-19.852116,-0.180000,0.860000,-12,95,-12.134329,95.217165,-12.134329,95.217165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.160524,38.306469,57.735755,72.203989,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.661557,1.780950,0.301320,0.028980,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.976749,tube-mpc,0,-126.340000,54.885000,-0.058693,3.296137,0.260000,3.355000,-0.318693,-0.058863,-20.523001,7.837164,1.616224,7.837164,-20.523001,-0.180000,0.920000,0,50,0.434370,49.357302,0.434370,49.357302,0.000000,0.859862,0.000000,64.000000,0.000000,0.000000,64.845095,35.151826,62.179375,79.875479,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557140,1.656035,0.286480,0.028966,0.500609,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.986783,tube-mpc,0,-126.340000,54.885000,-0.246941,3.378227,0.060000,3.465000,-0.306941,-0.086773,-19.974095,12.045446,0.762370,12.045446,-19.974095,-0.110000,0.770000,-5,24,-4.642984,24.156448,-4.642984,24.156448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.209418,33.163112,76.464873,98.407384,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579698,1.819784,0.256391,0.042530,0.500983,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.997306,tube-mpc,0,-126.340000,54.885000,-0.438849,3.465542,-0.130000,3.595000,-0.308849,-0.129458,-19.303209,12.167426,0.701380,12.167426,-19.303209,-0.080000,0.520000,-8,41,-8.425940,40.966355,-8.425940,40.966355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.104985,30.803047,86.301890,105.739148,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581581,1.664883,0.216315,0.029808,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.006746,tube-mpc,0,-126.340000,54.885000,-0.605933,3.544719,-0.290000,3.675000,-0.315933,-0.130281,-17.595500,6.678361,1.067318,6.678361,-17.595500,-0.070000,0.410000,-22,86,-21.519398,96.636694,-21.519398,96.636694,0.000000,-10.670338,0.000000,64.000000,0.000000,0.000000,78.207004,29.303802,82.417145,97.173903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578075,2.507169,0.309490,0.042710,0.500990,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.016753,tube-mpc,0,-126.340000,54.885000,-0.777479,3.629267,-0.450000,3.715000,-0.327479,-0.085733,-15.460864,1.250287,1.250287,1.250287,-15.460864,-0.110000,0.560000,-33,107,-32.503237,106.750000,-32.503237,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.804404,27.002809,71.245927,79.060637,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559713,1.599543,0.271995,0.031822,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.026749,tube-mpc,0,-126.340000,54.885000,-0.942856,3.714125,-0.590000,3.735000,-0.352856,-0.020875,-14.180083,-0.152474,0.945339,-0.152474,-14.180083,-0.200000,0.830000,-30,107,-29.776252,106.750000,-29.776252,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.230274,25.385496,65.449894,74.253941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560905,1.690195,0.382726,0.020285,0.500567,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.036750,tube-mpc,0,-126.340000,54.885000,-1.102046,3.799177,-0.730000,3.775000,-0.372046,0.024177,-13.692166,3.628881,0.457422,3.628881,-13.692166,-0.280000,0.970000,-18,87,-17.851579,87.192538,-17.851579,87.192538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.462297,24.200529,66.145695,78.536459,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554782,1.531533,0.256432,0.014905,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.046777,tube-mpc,0,-126.340000,54.885000,-1.255053,3.884333,-0.860000,3.845000,-0.395053,0.039333,-14.058103,8.630029,0.884349,8.630029,-14.058103,-0.260000,0.930000,-10,50,-10.091721,49.683975,-10.091721,49.683975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.684577,22.684634,69.316548,89.465946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546074,1.433021,0.201885,0.014307,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.056781,tube-mpc,0,-126.340000,54.885000,-1.400884,3.968933,-0.990000,3.965000,-0.410884,0.003933,-13.997114,12.716332,0.518412,12.716332,-13.997114,-0.190000,0.730000,-12,28,-11.795570,28.249685,-11.795570,28.249685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.696697,19.686989,75.816165,97.832375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558809,1.438553,0.185842,0.015165,0.500567,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.066780,tube-mpc,0,-126.340000,54.885000,-1.539574,4.052873,-1.120000,4.095000,-0.419574,-0.042127,-12.716332,12.533363,1.311276,12.533363,-12.716332,-0.150000,0.500000,-21,44,-21.234666,43.944885,-21.234666,43.944885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.715032,16.183007,79.867134,99.363985,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552898,1.470734,0.212504,0.018471,0.501138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.076782,tube-mpc,0,-126.340000,54.885000,-1.671027,4.135982,-1.230000,4.195000,-0.441027,-0.059018,-11.069613,8.447060,0.823360,8.447060,-11.069613,-0.170000,0.440000,-29,80,-29.171061,80.489983,-29.171061,80.489983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.808904,13.269898,73.786973,88.600998,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554321,1.646623,0.255524,0.037470,0.501019,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.086756,tube-mpc,0,-126.340000,54.885000,-1.794618,4.217737,-1.340000,4.265000,-0.454618,-0.047263,-10.581696,4.299767,1.006328,4.299767,-10.581696,-0.230000,0.580000,-21,103,-21.422712,103.041620,-21.422712,103.041620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.720776,10.619388,64.252048,75.028798,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577904,1.672709,0.258721,0.027400,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.096748,tube-mpc,0,-126.340000,54.885000,-1.910752,4.298284,-1.440000,4.315000,-0.470752,-0.016716,-10.337738,3.262944,0.396432,3.262944,-10.337738,-0.240000,0.800000,-16,94,-16.323649,93.602148,-16.323649,93.602148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.093700,8.770799,58.796105,69.608097,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554303,1.507910,0.281950,0.015240,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.106776,tube-mpc,0,-126.340000,54.885000,-2.019385,4.377505,-1.540000,4.375000,-0.479385,0.002505,-10.581696,7.105289,0.762370,7.105289,-10.581696,-0.210000,0.900000,-10,52,-9.611670,52.331738,-9.611670,52.331738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.240573,7.014354,61.115877,71.772007,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545896,1.489769,0.271222,0.018741,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.116751,tube-mpc,0,-126.340000,54.885000,-2.119431,4.454474,-1.630000,4.485000,-0.489431,-0.030526,-9.910810,11.313571,0.518412,11.313571,-9.910810,-0.170000,0.750000,-11,24,-11.376638,23.986317,-11.376638,23.986317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.604077,5.186570,70.932800,83.954834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562671,1.641009,0.234618,0.039582,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.126747,tube-mpc,0,-126.340000,54.885000,-2.211507,4.529518,-1.720000,4.595000,-0.491507,-0.065482,-9.300914,12.167426,1.067318,12.167426,-9.300914,-0.150000,0.510000,-11,32,-10.640545,31.645484,-10.640545,31.645484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.888477,3.313386,77.357911,89.912419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570059,1.633320,0.212152,0.034082,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.136752,tube-mpc,0,-126.340000,54.885000,-2.295351,4.602310,-1.810000,4.695000,-0.485351,-0.092690,-8.081122,8.264091,0.884349,8.264091,-8.081122,-0.140000,0.390000,-15,70,-14.764563,69.573351,-14.764563,69.573351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.905608,2.653467,74.213465,84.295635,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556924,1.692327,0.240136,0.027596,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.146791,tube-mpc,0,-126.340000,54.885000,-2.371025,4.672796,-1.870000,4.755000,-0.501025,-0.082204,-6.739351,2.836017,0.518412,2.836017,-6.739351,-0.130000,0.510000,-23,103,-23.151320,102.926153,-23.151320,102.926153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.182555,2.826587,62.211442,66.311286,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564793,1.699249,0.281333,0.030267,0.500992,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.156749,tube-mpc,0,-126.340000,54.885000,-2.437637,4.739961,-1.930000,4.785000,-0.507637,-0.045039,-5.519559,1.128308,0.152474,1.128308,-5.519559,-0.180000,0.760000,-21,96,-21.252146,96.173840,-21.252146,96.173840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.711504,1.914567,53.575677,60.265138,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.039614,1.799022,0.338201,0.042314,0.501146,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.166753,tube-mpc,0,-126.340000,54.885000,-2.496019,4.804459,-1.980000,4.825000,-0.516019,-0.020541,-5.336590,4.543725,1.250287,4.543725,-5.336590,-0.200000,0.890000,-12,55,-11.810592,55.116401,-11.810592,55.116401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.317370,0.675310,55.585786,62.259625,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572115,1.454235,0.258985,0.020964,0.503422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.178236,tube-mpc,0,-126.340000,54.885000,-2.552446,4.874551,-2.030000,4.915000,-0.522446,-0.040449,-5.275601,9.544873,0.640391,9.544873,-5.275601,-0.160000,0.740000,-6,20,-6.115053,19.990812,-6.115053,19.990812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.160117,-0.623964,65.710507,73.669479,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.644184,1.527688,0.231875,0.028358,0.504865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.186745,tube-mpc,0,-126.340000,54.885000,-2.586943,4.923595,-2.070000,5.005000,-0.516943,-0.081405,-4.177788,10.764665,0.640391,10.764665,-4.177788,-0.150000,0.540000,-8,19,-8.269608,19.410171,-8.269608,19.410171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.756322,-1.608621,71.093008,81.733299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555966,1.463491,0.187905,0.019808,0.501041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.196783,tube-mpc,0,-126.340000,54.885000,-2.619646,4.978107,-2.100000,5.085000,-0.519646,-0.106893,-3.079975,6.983309,0.396432,6.983309,-3.079975,-0.120000,0.330000,-15,63,-14.694529,63.228146,-14.694529,63.228146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.552037,-1.441396,72.543063,81.757200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556969,1.548194,0.203078,0.021886,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.206789,tube-mpc,0,-126.340000,54.885000,-2.643666,5.028666,-2.120000,5.115000,-0.523666,-0.086334,-1.860183,1.067318,-0.213464,1.067318,-1.860183,-0.130000,0.430000,-19,103,-18.877758,102.717866,-18.877758,102.717866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.219483,-0.662196,59.954186,63.558233,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561000,1.780552,0.322511,0.041051,0.501486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.216756,tube-mpc,0,-126.340000,54.885000,-2.659131,5.075102,-2.120000,5.115000,-0.539131,-0.039898,0.030495,-2.226120,0.213464,-2.226120,0.030495,-0.160000,0.700000,-27,107,-26.813682,106.749994,-26.813682,106.749994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.941812,-0.969064,51.652029,58.245736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583117,1.501298,0.345635,0.035105,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.226757,tube-mpc,0,-126.340000,54.885000,-2.666239,5.117587,-2.120000,5.125000,-0.546239,-0.007413,-0.152474,1.433256,0.335443,1.433256,-0.152474,-0.200000,0.910000,-13,62,-12.628338,57.324454,-12.628338,57.324454,0.000000,4.425539,0.000000,64.000000,0.000000,0.000000,71.753986,-2.649927,50.457463,60.759444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.014219,1.758431,0.287889,0.034887,0.501017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.236749,tube-mpc,0,-126.340000,54.885000,-2.665028,5.155759,-2.120000,5.175000,-0.545028,-0.019241,-0.152474,6.556382,0.884349,6.556382,-0.152474,-0.220000,0.880000,0,17,0.293219,10.451867,0.293219,10.451867,0.000000,6.298127,0.000000,64.000000,0.000000,0.000000,65.455966,-3.448192,60.614801,69.816747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562142,1.746200,0.249725,0.032733,0.503694,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.246753,tube-mpc,0,-126.340000,54.885000,-2.655618,5.189554,-2.110000,5.255000,-0.545618,-0.065446,0.152474,9.605862,-0.213464,9.605862,0.152474,-0.130000,0.550000,-4,5,-4.103779,4.508262,-4.103779,4.508262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.697841,-3.932513,67.359428,81.646168,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575924,1.542837,0.217325,0.024167,0.500353,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.256779,tube-mpc,0,-126.340000,54.885000,-2.638105,5.218840,-2.110000,5.325000,-0.528105,-0.106160,1.006328,5.641538,-0.396432,5.641538,1.006328,-0.100000,0.280000,-8,50,-7.530585,52.530981,-7.530585,52.530981,0.000000,-3.022719,0.000000,64.000000,0.000000,0.000000,55.028735,-3.537223,77.763420,90.496682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552552,1.447903,0.197455,0.018871,0.502077,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.266782,tube-mpc,0,-126.340000,54.885000,-2.612741,5.243352,-2.090000,5.335000,-0.522741,-0.091648,1.006328,5.641538,-0.335443,-1.494245,2.531068,-0.100000,0.330000,0,47,-0.356414,47.293478,-0.356414,47.293478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.648348,-5.036561,64.982470,69.605897,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555571,1.798614,0.276595,0.036937,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.276751,tube-mpc,0,-126.340000,54.885000,-2.579812,5.262988,-2.050000,5.295000,-0.529812,-0.032012,3.323933,-6.983309,-0.518412,-6.983309,3.323933,-0.090000,0.430000,-19,92,-19.370466,106.750000,-19.370466,106.750000,0.000000,-14.456522,0.000000,64.000000,0.000000,0.000000,51.100873,-0.148117,64.252863,72.516531,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555301,1.466553,0.242516,0.016305,0.503434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.286776,tube-mpc,0,-126.340000,54.885000,-2.539209,5.277800,-2.020000,5.215000,-0.519209,0.062800,3.445913,-9.544873,-0.213464,-9.544873,3.445913,-0.090000,0.640000,-15,107,-15.370361,106.750000,-15.370361,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.814910,1.865231,57.537930,63.001095,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551756,1.469733,0.253184,0.020014,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.296783,tube-mpc,0,-126.340000,54.885000,-2.491433,5.287550,-1.980000,5.135000,-0.511433,0.152550,3.506902,-7.471226,-0.091484,-7.471226,3.506902,-0.110000,0.860000,-6,107,-6.397770,106.750000,-6.397770,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.629630,2.859621,56.903789,62.562282,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560111,1.502036,0.302087,0.026371,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.306747,tube-mpc,0,-126.340000,54.885000,-2.436919,5.292173,-1.940000,5.105000,-0.496919,0.187173,2.897006,-0.640391,-0.457422,-0.640391,2.897006,-0.110000,0.980000,9,62,8.559274,49.134393,8.559274,49.134393,0.000000,12.615607,0.000000,64.000000,0.000000,0.000000,37.642478,1.340774,60.965847,68.016946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552706,1.431402,0.254710,0.015547,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.316777,tube-mpc,0,-126.340000,54.885000,-2.375325,5.291626,-1.910000,5.155000,-0.465325,0.136626,2.653048,7.105289,-0.335443,7.105289,2.653048,-0.080000,0.850000,19,17,19.037050,-14.257090,19.037050,-14.257090,0.000000,31.007090,0.000000,64.000000,0.000000,0.000000,28.428766,-0.903745,72.504441,80.523600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554645,1.673379,0.237264,0.034988,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.326778,tube-mpc,0,-126.340000,54.885000,-2.307502,5.285820,-1.880000,5.235000,-0.427502,0.050820,2.165131,9.422894,0.213464,9.422894,2.165131,-0.040000,0.540000,29,-20,28.869037,-20.141525,28.869037,-20.141525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.412008,-4.238857,82.180477,91.296295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554010,1.794007,0.282921,0.035179,0.501064,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.336756,tube-mpc,0,-126.340000,54.885000,-2.233775,5.274739,-1.850000,5.315000,-0.383775,-0.040261,2.409089,5.946486,0.091484,5.946486,2.409089,0.030000,0.190000,27,25,26.765192,24.724547,26.765192,24.724547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.638221,-5.160325,100.550049,110.824747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575250,1.686785,0.306336,0.041038,0.500655,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.346798,tube-mpc,0,-126.340000,54.885000,-2.153807,5.258213,-1.820000,5.325000,-0.333807,-0.066787,4.482736,-3.201954,-0.701380,-3.201954,4.482736,0.110000,0.130000,4,70,4.490359,99.572485,4.490359,99.572485,0.000000,-29.847939,0.000000,64.000000,0.000000,0.000000,21.961891,-5.165428,109.053588,107.393778,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585679,1.744639,0.285164,0.034963,0.661943,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008325,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.356753,tube-mpc,0,-126.340000,54.885000,-2.069152,5.236474,-1.760000,5.245000,-0.309152,-0.008526,6.068465,-11.618519,-1.433256,-11.618519,6.068465,0.110000,0.370000,-7,107,-7.142340,106.750000,-7.142340,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.298924,-3.417978,98.702020,97.552693,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582463,1.757417,0.300671,0.036496,0.501173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.366750,tube-mpc,0,-126.340000,54.885000,-1.979141,5.209260,-1.680000,5.125000,-0.299141,0.084260,7.288257,-13.692166,-0.884349,-13.692166,7.288257,0.070000,0.720000,-10,107,-10.282962,106.750000,-10.282962,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.859364,-2.025443,91.863787,93.325345,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566755,1.731389,0.332861,0.026935,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.376758,tube-mpc,0,-126.340000,54.885000,-1.884399,5.176607,-1.600000,5.015000,-0.284399,0.161607,7.410237,-9.727842,0.091484,-9.727842,7.410237,0.010000,0.930000,1,90,1.459630,90.373126,1.459630,90.373126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.702768,-1.007089,92.242481,95.363747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579932,1.615004,0.301389,0.022847,0.505652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.386752,tube-mpc,0,-126.340000,54.885000,-1.785551,5.138598,-1.520000,4.965000,-0.265551,0.173598,7.166278,-1.006328,-0.396432,-1.006328,7.166278,0.000000,0.930000,13,45,13.033692,14.556713,13.033692,14.556713,0.000000,30.816414,0.000000,64.000000,0.000000,0.000000,7.947209,-2.854753,97.184599,102.772962,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558358,1.698835,0.279918,0.026570,0.500546,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.396744,tube-mpc,0,-126.340000,54.885000,-1.682907,5.095213,-1.450000,5.005000,-0.232907,0.090213,7.288257,5.946486,-0.823360,5.946486,7.288257,0.020000,0.740000,18,0,18.283605,-39.970520,18.283605,-39.970520,0.000000,40.343646,0.000000,64.000000,0.000000,0.000000,-4.272877,-7.445391,92.801985,102.309455,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558579,1.579571,0.209792,0.017323,0.500471,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.406748,tube-mpc,0,-126.340000,54.885000,-1.576761,5.046418,-1.380000,5.065000,-0.196761,-0.018582,6.739351,7.715185,-0.945339,7.715185,6.739351,0.070000,0.400000,24,-41,23.564335,-40.703884,23.564335,-40.703884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.643180,-12.883494,96.395780,107.987166,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547649,1.433869,0.175009,0.014766,0.500936,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.416777,tube-mpc,0,-126.340000,54.885000,-1.467380,4.992148,-1.290000,5.105000,-0.177380,-0.112852,8.142112,1.677214,-0.640391,1.677214,8.142112,0.120000,0.060000,7,4,7.370252,23.579577,7.370252,23.579577,0.000000,-19.283461,0.000000,64.000000,0.000000,0.000000,-17.592833,-13.957621,113.888944,122.016169,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547165,1.494141,0.193608,0.017188,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.426743,tube-mpc,0,-126.340000,54.885000,-1.356189,4.932956,-1.200000,5.055000,-0.156189,-0.122044,9.849821,-8.569039,-0.701380,-8.569039,9.849821,0.130000,0.020000,-10,49,-9.973167,106.750000,-9.973167,106.750000,0.000000,-57.453884,0.000000,64.000000,0.000000,0.000000,-15.834350,-13.146496,125.800780,130.387914,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545730,1.433296,0.226431,0.014983,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.436777,tube-mpc,0,-126.340000,54.885000,-1.242199,4.868126,-1.090000,4.915000,-0.152199,-0.046874,11.435550,-17.900448,-1.189297,-17.900448,11.435550,0.050000,0.100000,-15,94,-15.351259,106.750000,-15.351259,106.750000,0.000000,-12.453884,0.000000,64.000000,0.000000,0.000000,-12.888698,-7.046189,126.860004,131.556073,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547945,1.560684,0.217186,0.021856,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.446785,tube-mpc,0,-126.340000,54.885000,-1.126933,4.798302,-0.960000,4.695000,-0.166933,0.103302,12.289405,-24.609304,-1.311276,-24.609304,12.289405,0.020000,0.490000,-22,107,-22.481317,106.750000,-22.481317,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.161619,2.150013,122.139916,136.578093,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558235,1.471223,0.254366,0.025858,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.456747,tube-mpc,0,-126.340000,54.885000,-1.011090,4.723745,-0.840000,4.465000,-0.171090,0.258745,12.167426,-22.840606,-1.616224,-22.840606,12.167426,-0.020000,0.800000,-19,107,-19.193369,106.750000,-19.193369,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.509330,12.076449,121.532186,144.814252,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554673,1.637787,0.302988,0.032030,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.466782,tube-mpc,0,-126.340000,54.885000,-0.893791,4.643651,-0.710000,4.285000,-0.183791,0.358651,12.106436,-16.131750,-1.311276,-16.131750,12.106436,-0.060000,0.950000,-14,107,-14.337047,106.749997,-14.337047,106.749997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.716530,19.619636,121.316578,153.076651,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557301,1.481651,0.258723,0.024942,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.476783,tube-mpc,0,-126.340000,54.885000,-0.776742,4.558928,-0.600000,4.175000,-0.176742,0.383928,10.947634,-7.227268,-0.701380,-7.227268,10.947634,-0.090000,1.010000,2,62,1.996330,36.643802,1.996330,36.643802,0.000000,25.106195,0.000000,64.000000,0.000000,0.000000,-44.750937,21.019907,123.628029,150.827458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553954,1.512538,0.355284,0.019077,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.486747,tube-mpc,0,-126.340000,54.885000,-0.660476,4.469768,-0.490000,4.165000,-0.170476,0.304768,9.178935,1.311276,-0.701380,1.311276,9.178935,-0.070000,0.860000,18,17,17.756245,-33.121742,17.756245,-33.121742,0.000000,49.871739,0.000000,64.000000,0.000000,0.000000,-55.214513,16.295084,120.512509,148.237682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557960,1.483499,0.198030,0.019349,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.496780,tube-mpc,0,-126.340000,54.885000,-0.544235,4.375310,-0.400000,4.205000,-0.144235,0.170310,8.264091,6.434403,-0.396432,6.434403,8.264091,-0.040000,0.520000,25,-28,25.424105,-62.806642,25.424105,-62.806642,0.000000,34.556639,0.000000,64.000000,0.000000,0.000000,-62.921363,5.356460,108.815034,144.049748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556868,1.569525,0.209276,0.021165,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.506781,tube-mpc,0,-126.340000,54.885000,-0.429697,4.276616,-0.310000,4.245000,-0.119697,0.031616,7.593205,3.933829,-0.762370,3.933829,7.593205,0.020000,0.150000,24,-28,23.532705,-27.837498,23.532705,-27.837498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.848963,-5.253687,112.767210,149.913825,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556981,1.644307,0.368463,0.067760,0.501302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.516742,tube-mpc,0,-126.340000,54.885000,-0.317411,4.173937,-0.230000,4.225000,-0.087411,-0.051063,7.715185,-5.519559,-1.128308,-5.519559,7.715185,0.080000,0.020000,12,17,11.587106,49.680724,11.587106,49.680724,0.000000,-32.518223,0.000000,64.000000,0.000000,0.000000,-61.379744,-14.019611,127.185207,159.044501,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573888,1.509667,0.224646,0.019082,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.526750,tube-mpc,0,-126.340000,54.885000,-0.206882,4.066517,-0.150000,4.115000,-0.056882,-0.048483,9.117946,-15.826802,-1.128308,-15.826802,9.117946,0.120000,0.010000,-11,62,-10.524787,106.750000,-10.524787,106.750000,0.000000,-44.587498,0.000000,64.000000,0.000000,0.000000,-56.268223,-17.761479,138.962494,164.769300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556800,1.525626,0.218665,0.021686,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.536781,tube-mpc,0,-126.340000,54.885000,-0.098874,3.954707,-0.050000,3.905000,-0.048874,0.049707,9.849821,-26.256024,-1.006328,-26.256024,9.849821,0.070000,0.160000,-16,107,-16.130191,106.750000,-16.130191,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.184042,-13.560662,144.942058,166.597825,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558105,1.448892,0.227056,0.019899,0.501585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.546783,tube-mpc,0,-126.340000,54.885000,0.005568,3.839265,0.050000,3.625000,-0.044432,0.214265,9.483883,-30.769254,-0.945339,-30.769254,9.483883,0.020000,0.610000,-14,107,-13.735970,106.750000,-13.735970,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.807920,-4.610446,143.257414,167.499302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560107,1.458011,0.325899,0.022305,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.556751,tube-mpc,0,-126.340000,54.885000,0.105964,3.720441,0.140000,3.335000,-0.034036,0.385441,8.081122,-27.536805,-1.311276,-27.536805,8.081122,-0.010000,0.880000,-3,107,-3.187058,106.750000,-3.187058,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.386279,7.328610,145.619652,178.167591,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554417,1.467481,0.276030,0.018696,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.566781,tube-mpc,0,-126.340000,54.885000,0.202811,3.597238,0.210000,3.105000,-0.007189,0.492238,7.044299,-20.888939,-1.128308,-20.888939,7.044299,-0.020000,0.960000,6,107,5.746358,106.750000,5.746358,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.618700,16.810046,145.513347,182.064915,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551872,1.460827,0.276934,0.021538,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.576784,tube-mpc,0,-126.340000,54.885000,0.294778,3.470903,0.280000,2.945000,0.014778,0.525903,5.275601,-12.472374,-0.701380,-12.472374,5.275601,0.000000,1.010000,18,62,17.737317,58.068570,17.737317,58.068570,0.000000,3.681430,0.000000,64.000000,0.000000,0.000000,-80.274776,20.589883,144.054153,178.196328,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557925,1.484623,0.391068,0.028225,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.586779,tube-mpc,0,-126.340000,54.885000,0.381625,3.341398,0.320000,2.875000,0.061625,0.466398,2.957996,-3.567892,-0.091484,-3.567892,2.957996,0.020000,0.860000,37,17,37.312420,-11.293681,37.312420,-11.293681,0.000000,28.043681,0.000000,64.000000,0.000000,0.000000,-87.048398,17.612597,139.119502,174.776022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549685,1.472916,0.240511,0.021014,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.596778,tube-mpc,0,-126.340000,54.885000,0.463036,3.208746,0.350000,2.855000,0.113036,0.353746,2.714037,0.335443,-0.579401,0.335443,2.714037,0.090000,0.520000,32,-28,31.725156,-27.591622,31.725156,-27.591622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.619798,8.966513,131.131517,172.912906,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557700,1.650112,0.258673,0.020915,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.606777,tube-mpc,0,-126.340000,54.885000,0.538558,3.073200,0.390000,2.835000,0.148558,0.238200,2.897006,-3.201954,-0.213464,-3.201954,2.897006,0.220000,0.130000,9,17,9.047068,21.271874,9.047068,21.271874,0.000000,-3.863496,0.000000,64.000000,0.000000,0.000000,-97.028262,-1.296517,141.534014,183.151291,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558044,1.437735,0.207839,0.015846,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.616828,tube-mpc,0,-126.340000,54.885000,0.608142,2.934212,0.430000,2.735000,0.178142,0.199212,2.897006,-3.201954,-0.579401,-13.692166,3.994819,0.180000,0.080000,8,23,8.420839,22.552913,8.420839,22.552913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.223595,-16.672569,131.985203,177.857716,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552715,1.434568,0.180631,0.017904,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.626778,tube-mpc,0,-126.340000,54.885000,0.670397,2.794108,0.470000,2.555000,0.200397,0.239108,4.909663,-21.742793,-0.823360,-21.742793,4.909663,0.140000,0.140000,-15,68,-14.946433,106.750000,-14.946433,106.750000,0.000000,-39.197087,0.000000,64.000000,0.000000,0.000000,-100.471962,-21.472921,141.677981,183.052002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545107,1.434755,0.226599,0.014669,0.500462,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.636774,tube-mpc,0,-126.340000,54.885000,0.725929,2.651047,0.520000,2.295000,0.205929,0.356047,5.031642,-29.427483,-1.067318,-29.427483,5.031642,0.070000,0.350000,-17,107,-16.531729,106.750000,-16.531729,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.426491,-19.078922,134.088278,172.424423,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545641,1.520584,0.222205,0.020574,0.500835,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.646781,tube-mpc,0,-126.340000,54.885000,0.774140,2.505698,0.560000,1.995000,0.214140,0.510698,3.994819,-32.172015,-1.128308,-32.172015,3.994819,0.020000,0.690000,-11,107,-10.700400,106.750000,-10.700400,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.600329,-11.593057,135.785618,169.791776,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560753,1.516691,0.300744,0.015254,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.656776,tube-mpc,0,-126.340000,54.885000,0.814593,2.358593,0.600000,1.705000,0.214593,0.653593,2.592058,-28.085712,-0.701380,-28.085712,2.592058,-0.010000,0.900000,-4,107,-3.917337,106.750000,-3.917337,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.303204,-1.377192,144.126855,169.814755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551880,1.619559,0.331780,0.029572,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.666751,tube-mpc,0,-126.340000,54.885000,0.846982,2.210070,0.610000,1.465000,0.236982,0.745070,0.640391,-20.583991,-0.823360,-20.583991,0.640391,-0.020000,0.980000,9,107,9.251425,106.750000,9.251425,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.406986,6.613088,147.508743,174.783458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557681,1.714885,0.316336,0.032864,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.676749,tube-mpc,0,-126.340000,54.885000,0.871159,2.059668,0.610000,1.325000,0.261159,0.734668,-0.640391,-11.008623,-0.762370,-11.008623,-0.640391,-0.010000,1.010000,16,62,16.111238,47.443559,16.111238,47.443559,0.000000,14.306441,0.000000,64.000000,0.000000,0.000000,-118.597818,8.786616,147.475379,179.657628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557389,1.659206,0.381411,0.027016,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.686751,tube-mpc,0,-126.340000,54.885000,0.886775,1.907893,0.600000,1.275000,0.286775,0.632893,-2.287110,-2.104141,-0.091484,-2.104141,-2.287110,0.020000,0.840000,24,17,23.514517,-22.437003,23.514517,-22.437003,0.000000,39.187003,0.000000,64.000000,0.000000,0.000000,-118.472752,3.948260,142.613912,182.290686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562649,1.594116,0.265671,0.036602,0.500921,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.696757,tube-mpc,0,-126.340000,54.885000,0.893576,1.754931,0.570000,1.275000,0.323576,0.479931,-3.384923,2.287110,0.030495,2.287110,-3.384923,0.060000,0.470000,25,-28,24.689883,-41.839962,24.689883,-41.839962,0.000000,13.589962,0.000000,64.000000,0.000000,0.000000,-116.569185,-7.367254,130.574252,179.845085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575254,1.621559,0.258930,0.039507,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.706756,tube-mpc,0,-126.340000,54.885000,0.891337,1.601156,0.550000,1.285000,0.341337,0.316156,-3.384923,-0.396432,0.213464,-0.396432,-3.384923,0.140000,0.100000,7,-5,6.619480,-4.527707,6.619480,-4.527707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.939453,-18.566933,131.500533,182.576823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.846077,1.527481,0.243541,0.015900,0.502035,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.716762,tube-mpc,0,-126.340000,54.885000,0.879857,1.446529,0.520000,1.225000,0.359857,0.221529,-1.738204,-9.788831,-0.457422,-9.788831,-1.738204,0.150000,-0.030000,-21,40,-20.661972,75.822771,-20.661972,75.822771,0.000000,-35.350478,0.000000,64.000000,0.000000,0.000000,-102.319030,-29.435772,135.744592,187.225575,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553535,1.415503,0.151812,0.012526,0.500348,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.726834,tube-mpc,0,-126.340000,54.885000,0.858790,1.290351,0.510000,1.075000,0.348790,0.215351,-0.457422,-20.096074,-1.189297,-20.096074,-0.457422,0.050000,0.130000,-35,85,-34.569845,106.750000,-34.569845,106.750000,0.000000,-21.277707,0.000000,64.000000,0.000000,0.000000,-94.571012,-34.699736,137.427348,187.354300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555241,1.410073,0.176609,0.011568,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.736834,tube-mpc,0,-126.340000,54.885000,0.828282,1.134941,0.510000,0.845000,0.318282,0.289941,-0.640391,-26.073055,-0.884349,-26.073055,-0.640391,-0.010000,0.450000,-41,107,-40.762860,106.750000,-40.762860,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.052125,-31.484866,136.911563,185.951687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550891,1.410991,0.217723,0.011763,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.746825,tube-mpc,0,-126.340000,54.885000,0.788137,0.979536,0.510000,0.605000,0.278137,0.374536,-1.433256,-25.280190,-0.274453,-25.280190,-1.433256,-0.130000,0.770000,-33,107,-33.289498,106.750000,-33.289498,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.092877,-22.271274,142.787857,181.233427,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551563,1.410800,0.214047,0.011752,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.756897,tube-mpc,0,-126.340000,54.885000,0.737779,0.822886,0.480000,0.395000,0.257779,0.427886,-4.177788,-18.266386,-0.030495,-18.266386,-4.177788,-0.260000,0.930000,-2,83,-2.447005,82.994254,-2.447005,82.994254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.855229,-12.225077,152.828828,184.694960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558120,1.422926,0.226581,0.016084,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.766899,tube-mpc,0,-126.340000,54.885000,0.677886,0.667563,0.430000,0.265000,0.247886,0.402563,-6.434403,-9.727842,-0.518412,-9.727842,-6.434403,-0.180000,0.890000,1,38,0.712824,13.795459,0.712824,13.795459,0.000000,24.198795,0.000000,64.000000,0.000000,0.000000,-107.297317,-6.307105,154.027637,185.725120,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556563,1.421325,0.190743,0.014387,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.776899,tube-mpc,0,-126.340000,54.885000,0.608095,0.512648,0.360000,0.205000,0.248095,0.307648,-7.898153,-3.384923,-0.518412,-3.384923,-7.898153,-0.100000,0.650000,-4,-7,-3.905380,-26.751593,-3.905380,-26.751593,0.000000,19.745847,0.000000,64.000000,0.000000,0.000000,-108.063451,-5.827385,150.553515,187.924561,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559892,1.422285,0.178245,0.016201,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.786825,tube-mpc,0,-126.340000,54.885000,0.529007,0.359440,0.280000,0.165000,0.249007,0.194440,-8.020133,-3.506902,-0.091484,-3.506902,-8.020133,-0.060000,0.270000,-17,-3,-17.095390,-3.388400,-17.095390,-3.388400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.223813,-8.454320,145.826302,190.483888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554690,1.415537,0.137332,0.012411,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.796896,tube-mpc,0,-126.340000,54.885000,0.438777,0.204736,0.210000,0.095000,0.228777,0.109736,-8.325081,-10.215758,-0.030495,-10.215758,-8.325081,-0.090000,0.080000,-25,42,-24.743875,61.903175,-24.743875,61.903175,0.000000,-20.291574,0.000000,64.000000,0.000000,0.000000,-99.139164,-12.641327,142.069600,194.273958,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557613,1.427476,0.176405,0.014940,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.806830,tube-mpc,0,-126.340000,54.885000,0.339946,0.053022,0.130000,-0.055000,0.209946,0.108022,-8.264091,-19.181230,-0.213464,-19.181230,-8.264091,-0.130000,0.150000,-35,87,-34.823369,106.750000,-34.823369,106.750000,0.000000,-20.138400,0.000000,64.000000,0.000000,0.000000,-93.717944,-12.811791,140.378172,190.248938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552131,1.411822,0.179920,0.013307,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.816825,tube-mpc,0,-126.340000,54.885000,0.230702,-0.098594,0.060000,-0.275000,0.170702,0.176406,-7.898153,-25.036232,-0.640391,-25.036232,-7.898153,-0.230000,0.490000,-41,107,-41.086592,106.750000,-41.086592,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.587047,-6.510652,146.080175,185.913234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554595,1.410977,0.199960,0.015280,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.826835,tube-mpc,0,-126.340000,54.885000,0.111540,-0.249222,-0.030000,-0.505000,0.141540,0.255778,-9.422894,-23.694460,-0.762370,-23.694460,-9.422894,-0.320000,0.770000,-29,107,-29.313588,106.750000,-29.313588,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.519550,4.012862,153.921819,185.472246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550658,1.412327,0.205126,0.013216,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.836896,tube-mpc,0,-126.340000,54.885000,-0.017978,-0.399274,-0.130000,-0.715000,0.112022,0.315726,-11.679509,-18.876282,-0.457422,-18.876282,-11.679509,-0.330000,0.930000,-19,85,-18.711197,84.898175,-18.711197,84.898175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.715604,14.324187,162.716359,197.937869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557494,1.420724,0.226542,0.015829,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.846825,tube-mpc,0,-126.340000,54.885000,-0.155248,-0.545900,-0.250000,-0.845000,0.094752,0.299100,-13.631176,-11.557530,-0.152474,-11.557530,-13.631176,-0.270000,0.890000,-17,40,-16.983769,27.554496,-16.983769,27.554496,0.000000,12.343679,0.000000,64.000000,0.000000,0.000000,-94.096485,20.261372,164.115376,200.592366,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551832,1.410461,0.150926,0.013334,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.856896,tube-mpc,0,-126.340000,54.885000,-0.303905,-0.693004,-0.380000,-0.925000,0.076095,0.231996,-13.875134,-6.068465,-0.823360,-6.068465,-13.875134,-0.220000,0.650000,-29,-3,-29.444721,-2.613527,-29.444721,-2.613527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.505795,21.013015,156.619082,191.810745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557332,1.421831,0.174791,0.015107,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.866898,tube-mpc,0,-126.340000,54.885000,-0.460754,-0.837364,-0.510000,-0.985000,0.049246,0.147636,-14.363051,-5.702528,-0.579401,-5.702528,-14.363051,-0.240000,0.320000,-34,16,-33.523791,16.037769,-33.523791,16.037769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.094097,18.466692,148.325357,187.424817,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556358,1.420355,0.175858,0.014648,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.876822,tube-mpc,0,-126.340000,54.885000,-0.625275,-0.978798,-0.650000,-1.075000,0.024725,0.096202,-14.728989,-12.411384,-0.579401,-12.411384,-14.728989,-0.290000,0.140000,-36,61,-36.480998,85.200516,-36.480998,85.200516,0.000000,-24.162747,0.000000,64.000000,0.000000,0.000000,-78.431927,14.774434,142.121506,183.802001,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555426,1.411316,0.157227,0.014626,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.886909,tube-mpc,0,-126.340000,54.885000,-0.801330,-1.120594,-0.800000,-1.245000,-0.001330,0.124406,-15.155916,-20.035084,-1.067318,-20.035084,-15.155916,-0.330000,0.340000,-41,106,-41.109974,106.750000,-41.109974,106.750000,0.000000,-0.712231,0.000000,64.000000,0.000000,0.000000,-73.683534,14.584571,138.595546,177.194181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564752,1.420682,0.210621,0.014624,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.896816,tube-mpc,0,-126.340000,54.885000,-0.982678,-1.257848,-0.950000,-1.445000,-0.032678,0.187152,-16.619667,-23.755450,-1.189297,-23.755450,-16.619667,-0.370000,0.620000,-36,107,-35.834587,106.750000,-35.834587,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.521443,17.744184,140.150270,173.707371,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552199,1.411734,0.225895,0.013386,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.906820,tube-mpc,0,-126.340000,54.885000,-1.173996,-1.394320,-1.120000,-1.645000,-0.053996,0.250680,-17.656490,-20.218053,-0.762370,-20.218053,-17.656490,-0.390000,0.860000,-33,107,-33.204143,106.749995,-33.204143,106.749995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.198367,24.557480,152.329977,184.814938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557048,1.411169,0.241168,0.014894,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.916827,tube-mpc,0,-126.340000,54.885000,-1.373353,-1.528639,-1.310000,-1.805000,-0.063353,0.276361,-20.462012,-14.607010,-0.884349,-14.607010,-20.462012,-0.360000,1.030000,-19,62,-19.220411,51.205253,-19.220411,51.205253,0.000000,10.544742,0.000000,64.000000,0.000000,0.000000,-74.835256,29.013368,154.084662,187.864639,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551945,1.410435,0.201007,0.015753,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.926897,tube-mpc,0,-126.340000,54.885000,-1.581689,-1.661501,-1.510000,-1.905000,-0.071689,0.243499,-21.437845,-7.044299,-0.579401,-7.044299,-21.437845,-0.300000,0.820000,-22,17,-22.403056,5.121161,-22.403056,5.121161,0.000000,11.628834,0.000000,64.000000,0.000000,0.000000,-74.659477,29.346069,151.834249,186.364220,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557186,1.418449,0.176921,0.015515,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.936898,tube-mpc,0,-126.340000,54.885000,-1.795924,-1.791094,-1.730000,-1.955000,-0.065924,0.163906,-21.803783,-4.543725,-0.945339,-4.543725,-21.803783,-0.250000,0.500000,-30,6,-30.307080,6.065166,-30.307080,6.065166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.660800,26.178554,148.971562,186.286639,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557173,1.420869,0.174419,0.015097,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.946825,tube-mpc,0,-126.340000,54.885000,-2.015488,-1.917371,-1.940000,-2.015000,-0.075488,0.097629,-22.474668,-8.386070,-1.433256,-8.386070,-22.474668,-0.240000,0.250000,-34,51,-33.920867,55.610359,-33.920867,55.610359,0.000000,-4.545194,0.000000,64.000000,0.000000,0.000000,-64.896508,21.542486,144.639130,188.897793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553038,1.410281,0.134815,0.012424,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.956896,tube-mpc,0,-126.340000,54.885000,-2.244908,-2.043031,-2.170000,-2.135000,-0.074908,0.091969,-23.084564,-16.009771,-1.067318,-16.009771,-23.084564,-0.300000,0.310000,-29,96,-29.487143,106.750000,-29.487143,106.750000,0.000000,-10.684834,0.000000,64.000000,0.000000,0.000000,-55.597294,19.820376,135.523833,180.160105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557358,1.419486,0.211495,0.014354,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.966820,tube-mpc,0,-126.340000,54.885000,-2.477154,-2.164391,-2.400000,-2.315000,-0.077154,0.150609,-24.182377,-19.791126,-1.372266,-19.791126,-24.182377,-0.300000,0.610000,-27,107,-27.128257,106.750000,-27.128257,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.217146,23.753290,133.172493,170.832420,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552473,1.409994,0.190371,0.013810,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.976899,tube-mpc,0,-126.340000,54.885000,-2.718901,-2.285111,-2.640000,-2.475000,-0.078901,0.189889,-24.426336,-17.473521,-1.860183,-17.473521,-24.426336,-0.300000,0.800000,-30,100,-29.840461,99.790148,-29.840461,99.790148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.028132,31.230903,138.569985,179.289825,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556842,1.419685,0.249426,0.015519,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.986898,tube-mpc,0,-126.340000,54.885000,-2.964206,-2.402345,-2.880000,-2.605000,-0.084206,0.202655,-25.890086,-11.191592,-1.677214,-11.191592,-25.890086,-0.290000,0.900000,-22,55,-21.786016,42.297805,-21.786016,42.297805,0.000000,12.492344,0.000000,64.000000,0.000000,0.000000,-39.581556,35.587971,132.580663,170.415509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556525,1.417687,0.289581,0.014683,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.996822,tube-mpc,0,-126.340000,54.885000,-3.212643,-2.516191,-3.130000,-2.675000,-0.082643,0.158809,-27.719774,-3.994819,-1.311276,-3.994819,-27.719774,-0.290000,0.760000,-7,10,-6.709737,-7.988963,-6.709737,-7.988963,0.000000,17.779112,0.000000,64.000000,0.000000,0.000000,-40.348167,34.117762,124.327947,158.444986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553377,1.413418,0.142138,0.014105,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.006906,tube-mpc,0,-126.340000,54.885000,-3.469707,-2.629299,-3.400000,-2.695000,-0.069707,0.065701,-27.475816,-1.494245,-1.738204,-1.494245,-27.475816,-0.240000,0.500000,-15,-14,-15.498491,-13.874064,-15.498491,-13.874064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.262517,29.786343,115.098567,147.240948,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565136,1.418273,0.169216,0.014675,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.016896,tube-mpc,0,-126.340000,54.885000,-3.728549,-2.738808,-3.670000,-2.725000,-0.058549,-0.013808,-27.292847,-5.458569,-2.165131,-5.458569,-27.292847,-0.200000,0.090000,-25,31,-25.443994,49.277832,-25.443994,49.277832,0.000000,-18.151896,0.000000,64.000000,0.000000,0.000000,-38.420908,25.243539,121.768991,156.544454,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555980,1.418021,0.174987,0.015121,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.026904,tube-mpc,0,-126.340000,54.885000,-3.991578,-2.845985,-3.950000,-2.835000,-0.041578,-0.010985,-27.414826,-14.728989,-2.104141,-14.728989,-27.414826,-0.210000,0.210000,-28,76,-28.292296,106.750000,-28.292296,106.750000,0.000000,-30.624064,0.000000,64.000000,0.000000,0.000000,-31.043911,23.205213,130.255585,164.451899,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557304,1.418184,0.212707,0.014535,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.036893,tube-mpc,0,-126.340000,54.885000,-4.257364,-2.950453,-4.220000,-3.005000,-0.037364,0.054547,-27.353837,-20.888939,-1.921172,-20.888939,-27.353837,-0.290000,0.390000,-23,107,-22.510890,106.750000,-22.510890,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.930574,27.099717,131.479730,163.376314,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554910,1.416478,0.197646,0.014001,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.046895,tube-mpc,0,-126.340000,54.885000,-4.526291,-3.052571,-4.500000,-3.195000,-0.026291,0.142429,-28.512639,-20.096074,-2.348100,-20.096074,-28.512639,-0.310000,0.740000,-12,107,-11.623451,106.750000,-11.623451,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.639707,35.148866,136.600252,175.975883,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556534,1.416906,0.262132,0.015649,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.056897,tube-mpc,0,-126.340000,54.885000,-4.797587,-3.152250,-4.790000,-3.355000,-0.007587,0.202750,-29.305504,-13.936124,-2.287110,-13.936124,-29.305504,-0.240000,0.980000,-12,72,-11.693189,71.543061,-11.693189,71.543061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.940050,44.504364,145.494421,189.971591,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556641,1.417200,0.223655,0.013474,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.066908,tube-mpc,0,-126.340000,54.885000,-5.070977,-3.249596,-5.080000,-3.435000,0.009023,0.185404,-29.549462,-5.214611,-2.226120,-5.214611,-29.549462,-0.180000,0.860000,-14,27,-13.744026,9.484791,-13.744026,9.484791,0.000000,17.058269,0.000000,64.000000,0.000000,0.000000,-19.758903,48.575565,146.774280,188.065838,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556340,1.418281,0.186093,0.014824,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.076906,tube-mpc,0,-126.340000,54.885000,-5.345438,-3.344461,-5.370000,-3.445000,0.024562,0.100539,-28.451649,0.701380,-2.043152,0.701380,-28.451649,-0.180000,0.560000,-20,-18,-19.892443,-20.211594,-19.892443,-20.211594,0.000000,1.754655,0.000000,64.000000,0.000000,0.000000,-18.174472,43.446017,135.674934,168.967583,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555538,1.417033,0.176201,0.017416,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.086897,tube-mpc,0,-126.340000,54.885000,-5.620628,-3.436951,-5.640000,-3.445000,0.019372,0.008049,-27.780764,-0.579401,-2.043152,-0.579401,-27.780764,-0.190000,0.190000,-25,15,-24.971227,14.619139,-24.971227,14.619139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.827586,36.098006,125.686092,153.963053,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556804,1.416789,0.174819,0.013689,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.096900,tube-mpc,0,-126.340000,54.885000,-5.896653,-3.527317,-5.900000,-3.475000,0.003347,-0.052317,-26.804930,-7.227268,-1.860183,-7.227268,-26.804930,-0.230000,0.100000,-32,60,-31.676381,74.737230,-31.676381,74.737230,0.000000,-15.118092,0.000000,64.000000,0.000000,0.000000,-13.970019,29.533752,120.866247,152.761974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555642,1.416612,0.175323,0.014563,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.106899,tube-mpc,0,-126.340000,54.885000,-6.172548,-3.615457,-6.160000,-3.585000,-0.012548,-0.030457,-26.378003,-14.607010,-2.470079,-14.607010,-26.378003,-0.270000,0.310000,-34,105,-34.175027,106.750000,-34.175027,106.750000,0.000000,-2.130861,0.000000,64.000000,0.000000,0.000000,-12.159120,26.135491,117.414848,151.024363,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555575,1.416456,0.210576,0.013330,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.116830,tube-mpc,0,-126.340000,54.885000,-6.446140,-3.700917,-6.410000,-3.725000,-0.036140,0.024083,-25.707117,-15.094927,-2.043152,-15.094927,-25.707117,-0.310000,0.650000,-37,103,-36.953503,103.360975,-36.953503,103.360975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.739304,24.358142,116.459815,153.873335,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556605,1.407321,0.256209,0.013564,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.126897,tube-mpc,0,-126.340000,54.885000,-6.722559,-3.785501,-6.670000,-3.835000,-0.052559,0.049499,-26.134045,-10.337738,-2.653048,-10.337738,-26.134045,-0.350000,0.870000,-27,58,-27.067966,48.047929,-27.067966,48.047929,0.000000,10.313046,0.000000,64.000000,0.000000,0.000000,-13.660397,24.915313,120.238229,158.615238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554226,1.415686,0.292070,0.014334,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.136894,tube-mpc,0,-126.340000,54.885000,-6.995684,-3.867536,-6.940000,-3.885000,-0.055684,0.017464,-26.682951,-2.348100,-2.287110,-2.348100,-26.682951,-0.360000,0.760000,-16,13,-15.850791,-11.258642,-15.850791,-11.258642,0.000000,24.619617,0.000000,64.000000,0.000000,0.000000,-16.681819,24.623772,120.463713,155.037518,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556273,1.416398,0.175517,0.014305,0.500145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.146826,tube-mpc,0,-126.340000,54.885000,-7.265259,-3.947194,-7.200000,-3.885000,-0.065259,-0.062194,-26.743941,1.555235,-1.860183,1.555235,-26.743941,-0.300000,0.440000,-19,-23,-18.899217,-22.619274,-18.899217,-22.619274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.035359,22.032959,106.157337,138.586653,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553584,1.407202,0.145880,0.013862,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.156896,tube-mpc,0,-126.340000,54.885000,-7.536340,-4.026173,-7.470000,-3.885000,-0.066340,-0.141173,-25.951076,-1.433256,-2.226120,-1.433256,-25.951076,-0.240000,0.100000,-31,22,-31.252841,24.561049,-31.252841,24.561049,0.000000,-2.180323,0.000000,64.000000,0.000000,0.000000,-10.970097,21.587391,100.787222,135.842889,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555843,1.490836,0.188329,0.017508,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.166893,tube-mpc,0,-126.340000,54.885000,-7.802777,-4.102889,-7.720000,-3.935000,-0.082777,-0.167889,-24.487325,-10.459717,-1.982162,-10.459717,-24.487325,-0.270000,0.080000,-42,67,-42.069142,100.875860,-42.069142,100.875860,0.000000,-33.495135,0.000000,64.000000,0.000000,0.000000,0.632989,22.114660,100.855821,128.902065,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557070,1.416336,0.196205,0.013957,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.176895,tube-mpc,0,-126.340000,54.885000,-8.066250,-4.178049,-7.960000,-4.065000,-0.106250,-0.113049,-24.243367,-17.412531,-2.226120,-17.412531,-24.243367,-0.340000,0.330000,-37,107,-36.975086,106.750000,-36.975086,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.352773,23.716160,100.563982,126.405763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556503,1.419848,0.212097,0.016329,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.186898,tube-mpc,0,-126.340000,54.885000,-8.326287,-4.251732,-8.200000,-4.225000,-0.126287,-0.026732,-25.768107,-17.961438,-1.860183,-17.961438,-25.768107,-0.400000,0.670000,-15,107,-14.902572,106.750000,-14.902572,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.890398,26.789742,102.504482,130.147203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555746,1.413719,0.250151,0.014102,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.196898,tube-mpc,0,-126.340000,54.885000,-8.582355,-4.324000,-8.460000,-4.355000,-0.122355,0.031000,-26.073055,-12.472374,-2.348100,-12.472374,-26.073055,-0.310000,0.890000,-17,69,-16.876761,68.921905,-16.876761,68.921905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.342848,33.056562,109.133727,144.716634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556170,1.415830,0.248748,0.014406,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.206830,tube-mpc,0,-126.340000,54.885000,-8.832473,-4.394501,-8.700000,-4.415000,-0.132473,0.020499,-25.585138,-3.506902,-2.470079,-3.506902,-25.585138,-0.280000,0.820000,-18,24,-18.391763,-0.423767,-18.391763,-0.423767,0.000000,24.345672,0.000000,64.000000,0.000000,0.000000,15.172341,35.058747,105.856360,136.622353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556868,1.693805,0.253889,0.024601,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.216780,tube-mpc,0,-126.340000,54.885000,-9.078501,-4.463965,-8.950000,-4.425000,-0.128501,-0.038965,-24.914252,0.457422,-2.470079,0.457422,-24.914252,-0.230000,0.540000,-24,-15,-23.655891,-14.737392,-23.655891,-14.737392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.033938,30.638871,94.602558,117.998659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551683,1.456467,0.196768,0.016404,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.226778,tube-mpc,0,-126.340000,54.885000,-9.320739,-4.532678,-9.190000,-4.425000,-0.130739,-0.107678,-23.755450,-0.518412,-2.226120,-0.518412,-23.755450,-0.230000,0.200000,-29,16,-28.660430,16.196109,-28.660430,16.196109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.163502,25.878388,91.189123,111.467148,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547786,1.769677,0.249345,0.037402,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.236749,tube-mpc,0,-126.340000,54.885000,-9.557082,-4.600241,-9.420000,-4.465000,-0.137082,-0.135241,-22.962585,-7.959143,-1.677214,-7.959143,-22.962585,-0.260000,0.110000,-29,61,-29.430711,84.614144,-29.430711,84.614144,0.000000,-23.418035,0.000000,64.000000,0.000000,0.000000,25.463162,22.488033,91.842225,108.760712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550703,1.502375,0.217732,0.018036,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.246751,tube-mpc,0,-126.340000,54.885000,-9.788533,-4.667136,-9.640000,-4.575000,-0.148533,-0.092136,-21.803783,-15.338885,-2.165131,-15.338885,-21.803783,-0.280000,0.320000,-35,106,-35.106992,106.750000,-35.106992,106.750000,0.000000,-0.553891,0.000000,64.000000,0.000000,0.000000,31.915214,21.352890,92.009590,110.559759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.792380,1.585905,0.281005,0.023800,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.256748,tube-mpc,0,-126.340000,54.885000,-10.013975,-4.733232,-9.860000,-4.715000,-0.153975,-0.018232,-22.047741,-16.497687,-2.531068,-16.497687,-22.047741,-0.300000,0.650000,-27,107,-26.640581,106.750000,-26.640581,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.369220,20.429037,96.572961,118.640379,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547287,1.449125,0.321710,0.016417,0.500609,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.266753,tube-mpc,0,-126.340000,54.885000,-10.233379,-4.798709,-10.080000,-4.845000,-0.153379,0.046291,-22.657637,-12.045446,-2.592058,-12.045446,-22.657637,-0.320000,0.880000,-11,70,-11.263998,69.873819,-11.263998,69.873819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.532255,21.851517,100.837303,119.884029,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570675,1.660893,0.286552,0.021743,0.500561,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.276747,tube-mpc,0,-126.340000,54.885000,-10.446109,-4.863554,-10.310000,-4.915000,-0.136109,0.051446,-23.694460,-3.872840,-2.470079,-3.872840,-23.694460,-0.250000,0.830000,0,25,0.208191,6.280939,0.208191,6.280939,0.000000,18.592880,0.000000,64.000000,0.000000,0.000000,37.847444,22.160202,96.194197,116.673480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547280,1.708414,0.228227,0.022159,0.500664,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.286821,tube-mpc,0,-126.340000,54.885000,-10.653777,-4.928449,-10.540000,-4.915000,-0.113777,-0.013449,-22.535658,0.518412,-2.104141,0.518412,-22.535658,-0.150000,0.580000,-11,-16,-11.486663,-15.511312,-11.486663,-15.511312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.308071,18.694975,90.066983,105.074191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551265,1.418851,0.146258,0.013715,0.500225,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.296830,tube-mpc,0,-126.340000,54.885000,-10.853157,-4.992560,-10.760000,-4.915000,-0.093157,-0.077560,-21.437845,-0.640391,-2.043152,-0.640391,-21.437845,-0.130000,0.190000,-15,21,-15.296353,21.286617,-15.296353,21.286617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.760321,14.441424,96.684176,104.602726,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552720,1.415922,0.145146,0.013492,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.306823,tube-mpc,0,-126.340000,54.885000,-11.045098,-5.056297,-10.960000,-4.955000,-0.085098,-0.101297,-19.486178,-8.142112,-2.043152,-8.142112,-19.486178,-0.140000,0.130000,-26,66,-25.965003,87.373990,-25.965003,87.373990,0.000000,-21.087373,0.000000,64.000000,0.000000,0.000000,45.728974,11.021290,97.466904,106.207681,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554624,1.406575,0.155597,0.014350,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.316902,tube-mpc,0,-126.340000,54.885000,-11.231287,-5.120398,-11.140000,-5.065000,-0.091287,-0.055398,-18.083417,-14.241072,-2.226120,-14.241072,-18.083417,-0.200000,0.340000,-27,107,-27.002984,106.750000,-27.002984,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.023918,8.257735,92.657137,106.912030,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560280,1.418331,0.213867,0.016346,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.326905,tube-mpc,0,-126.340000,54.885000,-11.408562,-5.183921,-11.310000,-5.205000,-0.098562,0.021079,-16.863625,-15.460864,-1.799193,-15.460864,-16.863625,-0.250000,0.710000,-26,107,-26.113438,106.749987,-26.113438,106.749987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.229099,7.343558,96.804613,114.958059,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558906,1.417010,0.249083,0.014373,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.336896,tube-mpc,0,-126.340000,54.885000,-11.578029,-5.247367,-11.470000,-5.315000,-0.108029,0.067633,-16.680656,-11.008623,-1.921172,-11.008623,-16.680656,-0.270000,0.890000,-18,62,-17.754535,60.245183,-17.754535,60.245183,0.000000,1.504804,0.000000,64.000000,0.000000,0.000000,53.679574,8.227660,98.650724,114.544675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557648,1.415346,0.358687,0.015564,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.346901,tube-mpc,0,-126.340000,54.885000,-11.739975,-5.310968,-11.620000,-5.375000,-0.119975,0.064032,-16.436698,-3.445913,-1.982162,-3.445913,-16.436698,-0.250000,0.880000,-13,17,-13.293535,-3.921327,-13.293535,-3.921327,0.000000,20.671314,0.000000,64.000000,0.000000,0.000000,53.665209,7.469361,92.519228,102.803678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557549,1.417874,0.177083,0.015377,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.356897,tube-mpc,0,-126.340000,54.885000,-11.893951,-5.374666,-11.780000,-5.385000,-0.113951,0.010334,-15.704823,1.250287,-1.738204,1.250287,-15.704823,-0.220000,0.540000,-13,-19,-13.155930,-19.195729,-13.155930,-19.195729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.961793,3.241231,85.272361,94.392629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558327,1.414177,0.176578,0.014700,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.366896,tube-mpc,0,-126.340000,54.885000,-12.040048,-5.438601,-11.920000,-5.385000,-0.120048,-0.053601,-14.241072,-1.555235,-1.677214,-1.555235,-14.241072,-0.180000,0.210000,-24,25,-24.456701,25.292467,-24.456701,25.292467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.455119,0.460151,89.276426,96.150342,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556293,1.416139,0.177054,0.015271,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.376897,tube-mpc,0,-126.340000,54.885000,-12.178194,-5.502837,-12.060000,-5.445000,-0.118194,-0.057837,-13.265238,-9.605862,-1.555235,-9.605862,-13.265238,-0.170000,0.120000,-30,70,-29.930561,100.626067,-29.930561,100.626067,0.000000,-30.333601,0.000000,64.000000,0.000000,0.000000,53.034984,-2.148827,91.777209,103.532140,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557271,1.417969,0.201558,0.016097,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.386897,tube-mpc,0,-126.340000,54.885000,-12.308286,-5.567405,-12.180000,-5.575000,-0.128286,0.007595,-12.655342,-16.497687,-1.738204,-16.497687,-12.655342,-0.230000,0.350000,-24,107,-23.985461,106.750000,-23.985461,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.484892,-3.419145,89.953137,105.902029,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559856,1.414783,0.202244,0.014356,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.396899,tube-mpc,0,-126.340000,54.885000,-12.430362,-5.632390,-12.300000,-5.745000,-0.130362,0.112610,-12.167426,-17.534511,-1.677214,-17.534511,-12.167426,-0.260000,0.710000,-18,107,-18.300538,106.750000,-18.300538,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.217057,-2.100899,94.761609,113.252015,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556218,1.414625,0.249761,0.013831,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.406898,tube-mpc,0,-126.340000,54.885000,-12.544357,-5.697805,-12.420000,-5.885000,-0.124357,0.187195,-11.374561,-13.204249,-1.433256,-13.204249,-11.374561,-0.230000,0.920000,-20,82,-20.152587,81.920749,-20.152587,81.920749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.017712,1.518779,97.305725,112.005865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557344,1.414486,0.263091,0.015402,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.416772,tube-mpc,0,-126.340000,54.885000,-12.649034,-5.762878,-12.530000,-5.965000,-0.119034,0.202122,-11.557530,-5.763517,-1.921172,-5.763517,-11.557530,-0.210000,0.900000,-11,37,-11.227398,22.358159,-11.227398,22.358159,0.000000,14.562590,0.000000,64.000000,0.000000,0.000000,49.448737,2.697074,90.234411,100.821942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555104,1.406103,0.155905,0.013113,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.426897,tube-mpc,0,-126.340000,54.885000,-12.748269,-5.830132,-12.640000,-5.985000,-0.108269,0.154868,-10.947634,-0.579401,-1.250287,-0.579401,-10.947634,-0.180000,0.650000,-9,-5,-9.424249,-4.740357,-9.424249,-4.740357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.939955,0.448606,84.752208,93.004035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556532,1.416239,0.176720,0.014409,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.436899,tube-mpc,0,-126.340000,54.885000,-12.838311,-5.897133,-12.750000,-5.985000,-0.088311,0.087867,-9.605862,0.335443,-1.067318,0.335443,-9.605862,-0.140000,0.300000,-16,10,-16.215115,10.466491,-16.215115,10.466491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.341325,-2.743738,87.293384,93.265347,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557191,1.415205,0.174960,0.014355,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.446896,tube-mpc,0,-126.340000,54.885000,-12.920425,-5.964668,-12.830000,-6.025000,-0.090425,0.060332,-8.203101,-5.885497,-1.250287,-5.885497,-8.203101,-0.140000,0.160000,-24,55,-23.812848,71.513315,-23.812848,71.513315,0.000000,-16.046824,0.000000,64.000000,0.000000,0.000000,44.568646,-5.537408,91.207465,97.262331,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558142,1.415291,0.177340,0.015446,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.456896,tube-mpc,0,-126.340000,54.885000,-12.994781,-6.032815,-12.900000,-6.125000,-0.094781,0.092185,-6.190445,-14.241072,-0.823360,-14.241072,-6.190445,-0.180000,0.300000,-33,100,-33.095252,106.750000,-33.095252,106.750000,0.000000,-6.283509,0.000000,64.000000,0.000000,0.000000,44.097982,-7.116985,88.765960,100.365330,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556238,1.415618,0.215205,0.014725,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.466821,tube-mpc,0,-126.340000,54.885000,-13.060981,-6.101042,-12.950000,-6.285000,-0.110981,0.183958,-4.665705,-17.046594,-1.067318,-17.046594,-4.665705,-0.240000,0.620000,-36,107,-35.617261,106.750000,-35.617261,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.916790,-7.849209,90.384097,109.283688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555734,1.407229,0.209392,0.013558,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.476901,tube-mpc,0,-126.340000,54.885000,-13.120581,-6.170929,-12.990000,-6.425000,-0.130581,0.254071,-4.421746,-14.667999,-0.945339,-14.667999,-4.421746,-0.320000,0.870000,-23,99,-22.694338,99.208737,-22.694338,99.208737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.365582,-6.682603,91.394307,110.742261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560097,1.440162,0.250668,0.016156,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.486896,tube-mpc,0,-126.340000,54.885000,-13.172230,-6.240828,-13.040000,-6.525000,-0.132230,0.284172,-5.580549,-7.288257,-0.396432,-7.288257,-5.580549,-0.300000,0.950000,-6,54,-6.031089,33.499352,-6.031089,33.499352,0.000000,20.709385,0.000000,64.000000,0.000000,0.000000,36.408802,-4.977708,86.842090,102.391355,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555753,1.414479,0.214967,0.014476,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.496819,tube-mpc,0,-126.340000,54.885000,-13.216303,-6.310786,-13.080000,-6.555000,-0.136303,0.244214,-4.970653,-0.030495,-0.518412,-0.030495,-4.970653,-0.200000,0.780000,-15,9,-14.642592,-17.165170,-14.642592,-17.165170,0.000000,26.373908,0.000000,64.000000,0.000000,0.000000,30.322390,-4.888733,79.411018,89.585357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551886,1.405612,0.141896,0.013305,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.506892,tube-mpc,0,-126.340000,54.885000,-13.253870,-6.382361,-13.130000,-6.535000,-0.123870,0.152639,-3.445913,2.592058,-0.640391,2.592058,-3.445913,-0.150000,0.440000,-26,-19,-25.941435,-19.198718,-25.941435,-19.198718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.746334,-7.525217,81.317828,88.150930,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556572,1.413626,0.172548,0.014425,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.516899,tube-mpc,0,-126.340000,54.885000,-13.284206,-6.453988,-13.150000,-6.535000,-0.134206,0.081012,-2.165131,-1.738204,-0.213464,-1.738204,-2.165131,-0.200000,0.130000,-27,26,-27.041299,35.814526,-27.041299,35.814526,0.000000,-10.013244,0.000000,64.000000,0.000000,0.000000,27.381879,-8.862033,89.681592,95.593731,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555590,1.415235,0.175608,0.014132,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.526898,tube-mpc,0,-126.340000,54.885000,-13.307752,-6.526049,-13.160000,-6.615000,-0.147752,0.088951,-0.579401,-10.520706,-0.457422,-10.520706,-0.579401,-0.240000,0.110000,-34,71,-34.110226,106.750000,-34.110226,106.750000,0.000000,-35.948718,0.000000,64.000000,0.000000,0.000000,25.860885,-9.347833,90.602122,102.477551,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557062,1.415196,0.213836,0.014977,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.536904,tube-mpc,0,-126.340000,54.885000,-13.324739,-6.598605,-13.150000,-6.755000,-0.174739,0.156395,-0.030495,-18.144407,-0.152474,-18.144407,-0.030495,-0.280000,0.380000,-34,107,-33.796666,106.750000,-33.796666,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.904420,-8.139662,89.094888,105.572289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558310,1.415695,0.200327,0.014925,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.546821,tube-mpc,0,-126.340000,54.885000,-13.335285,-6.670908,-13.150000,-6.925000,-0.185285,0.254092,-0.030495,-19.608157,-0.213464,-19.608157,-0.030495,-0.320000,0.720000,-26,107,-25.836086,106.750000,-25.836086,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.811495,-5.116556,94.970379,115.334804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553291,1.406846,0.211051,0.013883,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.556899,tube-mpc,0,-126.340000,54.885000,-13.339800,-6.744716,-13.150000,-7.075000,-0.189800,0.330284,-0.457422,-13.631176,-0.396432,-13.631176,-0.457422,-0.300000,0.930000,-18,88,-18.425394,88.438096,-18.425394,88.438096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.560508,-0.298449,96.222520,114.323191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556728,1.415338,0.263698,0.015313,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.566899,tube-mpc,0,-126.340000,54.885000,-13.338323,-6.818222,-13.150000,-7.155000,-0.188323,0.336778,-0.701380,-4.909663,-0.396432,-4.909663,-0.701380,-0.250000,0.930000,-14,43,-14.481086,16.624148,-14.481086,16.624148,0.000000,26.813948,0.000000,64.000000,0.000000,0.000000,9.372986,2.816705,86.363295,102.403956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556952,1.415393,0.215616,0.014100,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.576900,tube-mpc,0,-126.340000,54.885000,-13.331137,-6.891934,-13.150000,-7.155000,-0.181137,0.263066,-0.274453,3.140965,0.518412,3.140965,-0.274453,-0.200000,0.690000,-16,-2,-15.876014,-36.658577,-15.876014,-36.658577,0.000000,35.096673,0.000000,64.000000,0.000000,0.000000,4.438746,1.136642,79.652101,91.721869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557384,1.483070,0.197871,0.022068,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.586756,tube-mpc,0,-126.340000,54.885000,-13.318694,-6.964698,-13.150000,-7.115000,-0.168694,0.150302,0.640391,5.763517,0.152474,5.763517,0.640391,-0.180000,0.350000,-19,-40,-19.296491,-39.997623,-19.296491,-39.997623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.451467,-2.950062,79.714290,90.484210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574137,1.503279,0.193555,0.018282,0.500544,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.596747,tube-mpc,0,-126.340000,54.885000,-13.300884,-7.038489,-13.130000,-7.095000,-0.170884,0.056511,1.433256,-0.091484,0.213464,-0.091484,1.433256,-0.180000,0.040000,-24,5,-23.587597,25.514231,-23.587597,25.514231,0.000000,-20.511854,0.000000,64.000000,0.000000,0.000000,-1.620830,-4.423773,87.855277,97.995762,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552162,1.765045,0.291586,0.033516,0.501036,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.606750,tube-mpc,0,-126.340000,54.885000,-13.278051,-7.112306,-13.100000,-7.145000,-0.178051,0.032694,2.104141,-9.544873,0.030495,-9.544873,2.104141,-0.200000,-0.010000,-27,50,-26.770496,106.750000,-26.770496,106.750000,0.000000,-56.747623,0.000000,64.000000,0.000000,0.000000,-3.644662,-5.133446,91.072568,103.384914,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553949,1.455730,0.240018,0.016670,0.500455,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.616748,tube-mpc,0,-126.340000,54.885000,-13.250463,-7.185943,-13.080000,-7.295000,-0.170463,0.109057,2.653048,-18.266386,-0.091484,-18.266386,2.653048,-0.240000,0.100000,-24,95,-24.310463,106.750000,-24.310463,106.750000,0.000000,-11.747623,0.000000,64.000000,0.000000,0.000000,-6.720787,-3.203780,91.159881,107.006348,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569187,1.664601,0.266756,0.023431,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.626744,tube-mpc,0,-126.340000,54.885000,-13.218367,-7.259302,-13.040000,-7.495000,-0.178367,0.235698,2.287110,-23.084564,-0.640391,-23.084564,2.287110,-0.240000,0.560000,-21,107,-20.747514,106.750000,-20.747514,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.831424,1.965706,98.690485,116.847882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548007,1.460581,0.270033,0.018765,0.501033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.636781,tube-mpc,0,-126.340000,54.885000,-13.181842,-7.332594,-13.030000,-7.705000,-0.151842,0.372406,1.250287,-20.218053,-0.335443,-20.218053,1.250287,-0.240000,0.830000,-7,107,-6.512629,106.750000,-6.512629,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.314653,9.397448,104.976499,127.528084,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558543,1.430639,0.244819,0.013417,0.500291,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.646769,tube-mpc,0,-126.340000,54.885000,-13.141464,-7.405045,-13.010000,-7.845000,-0.131464,0.439955,0.579401,-11.008623,-0.091484,-11.008623,0.579401,-0.180000,0.960000,0,77,-0.382126,76.946633,-0.382126,76.946633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.897469,16.252226,106.528921,132.148416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561309,1.412438,0.304217,0.012459,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.656746,tube-mpc,0,-126.340000,54.885000,-13.097350,-7.476830,-12.990000,-7.885000,-0.107350,0.408170,0.884349,0.152474,0.030495,0.152474,0.884349,-0.110000,0.900000,-3,32,-2.770282,-12.670815,-2.770282,-12.670815,0.000000,44.617447,0.000000,64.000000,0.000000,0.000000,-37.175398,19.049485,104.001425,126.419813,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559791,1.433987,0.203168,0.012884,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.666739,tube-mpc,0,-126.340000,54.885000,-13.049621,-7.548008,-12.980000,-7.835000,-0.069621,0.286992,1.189297,8.020133,0.457422,8.020133,1.189297,-0.070000,0.630000,-1,-13,-1.315850,-65.141777,-1.315850,-65.141777,0.000000,52.088410,0.000000,64.000000,0.000000,0.000000,-41.974776,14.199683,98.806596,112.383792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561269,1.637494,0.262108,0.017692,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.676760,tube-mpc,0,-126.340000,54.885000,-12.998436,-7.618531,-12.960000,-7.745000,-0.038436,0.126469,2.470079,9.117946,0.335443,9.117946,2.470079,-0.060000,0.260000,-7,-57,-6.974913,-56.770324,-6.974913,-56.770324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.952594,6.790695,93.253836,106.691762,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589139,1.591162,0.243557,0.023491,0.505070,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.686778,tube-mpc,0,-126.340000,54.885000,-12.944163,-7.688056,-12.930000,-7.695000,-0.014163,0.006944,3.323933,3.018985,0.640391,3.018985,3.323933,-0.050000,-0.010000,-13,-12,-12.839381,5.431039,-12.839381,5.431039,0.000000,-17.201363,0.000000,64.000000,0.000000,0.000000,-44.856706,1.837815,96.999743,106.076659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555405,1.590106,0.279878,0.027733,0.501083,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.696783,tube-mpc,0,-126.340000,54.885000,-12.887096,-7.756376,-12.890000,-7.725000,0.002904,-0.031376,3.994819,-6.678361,0.640391,-6.678361,3.994819,-0.070000,-0.060000,-16,33,-15.849822,89.397128,-15.849822,89.397128,0.000000,-56.167453,0.000000,64.000000,0.000000,0.000000,-44.750683,-1.834932,100.614428,114.469066,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568054,1.447478,0.306287,0.028258,0.500712,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.706762,tube-mpc,0,-126.340000,54.885000,-12.827544,-7.823274,-12.840000,-7.845000,0.012456,0.021726,4.299767,-16.009771,0.274453,-16.009771,4.299767,-0.090000,-0.010000,-16,78,-15.671637,106.750000,-15.671637,106.750000,0.000000,-28.520324,0.000000,64.000000,0.000000,0.000000,-46.284799,-1.050426,98.048333,114.341984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593833,1.464353,0.252931,0.036998,0.500895,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.716748,tube-mpc,0,-126.340000,54.885000,-12.765529,-7.888834,-12.800000,-8.045000,0.034471,0.156166,4.360757,-24.182377,0.091484,-24.182377,4.360757,-0.140000,0.230000,-6,107,-6.191879,106.750000,-6.191879,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.407740,5.402099,98.465336,116.762299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578392,1.759570,0.300086,0.052512,0.500976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.726749,tube-mpc,0,-126.340000,54.885000,-12.701196,-7.952966,-12.750000,-8.305000,0.048804,0.352034,3.140965,-25.219201,-0.091484,-25.219201,3.140965,-0.140000,0.670000,5,107,4.573921,106.750000,4.573921,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.440088,14.592311,109.555045,133.622428,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582350,1.522999,0.310028,0.042653,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.736793,tube-mpc,0,-126.340000,54.885000,-12.634542,-8.015694,-12.710000,-8.505000,0.075458,0.489306,3.323933,-18.022427,-0.152474,-18.022427,3.323933,-0.070000,0.910000,-2,107,-1.886981,106.750000,-1.886981,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.792053,24.246961,117.786049,145.428115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574023,1.479169,0.284921,0.025415,0.500864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.746749,tube-mpc,0,-126.340000,54.885000,-12.566648,-8.076057,-12.680000,-8.625000,0.113352,0.548943,2.714037,-7.959143,0.518412,-7.959143,2.714037,-0.070000,0.980000,10,75,10.496273,74.654346,10.496273,74.654346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.676026,29.981442,116.140593,143.625369,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556830,1.514735,0.367534,0.017519,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.756832,tube-mpc,0,-126.340000,54.885000,-12.496210,-8.135210,-12.650000,-8.635000,0.153790,0.499790,2.592058,2.470079,0.396432,2.470079,2.592058,-0.040000,0.900000,17,30,16.961258,-7.454831,16.961258,-7.454831,0.000000,37.109177,0.000000,64.000000,0.000000,0.000000,-73.576193,30.448713,119.273109,147.202011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551457,1.415353,0.162654,0.012598,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.766772,tube-mpc,0,-126.340000,54.885000,-12.425281,-8.191431,-12.620000,-8.565000,0.194719,0.373569,2.409089,10.032790,0.762370,10.032790,2.409089,-0.010000,0.630000,23,-15,23.049474,-56.516800,23.049474,-56.516800,0.000000,41.171146,0.000000,64.000000,0.000000,0.000000,-76.662873,23.525227,116.085359,137.309217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539285,1.409309,0.156873,0.011237,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.776830,tube-mpc,0,-126.340000,54.885000,-12.352168,-8.246055,-12.580000,-8.455000,0.227832,0.208945,3.384923,11.679509,1.128308,11.679509,3.384923,0.040000,0.240000,14,-50,14.037342,-49.833616,14.037342,-49.833616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.291148,12.673846,109.984578,131.090825,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556059,1.409150,0.152412,0.011806,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.786851,tube-mpc,0,-126.340000,54.885000,-12.278135,-8.298064,-12.540000,-8.375000,0.261865,0.076936,4.177788,4.543725,1.250287,4.543725,4.177788,0.080000,0.000000,4,-5,3.710607,18.736273,3.710607,18.736273,0.000000,-23.569889,0.000000,64.000000,0.000000,0.000000,-72.840484,3.355896,112.401171,127.235261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559099,1.418859,0.187227,0.014666,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.796898,tube-mpc,0,-126.340000,54.885000,-12.202840,-8.347655,-12.480000,-8.395000,0.277160,0.047345,6.007476,-5.336590,1.189297,-5.336590,6.007476,0.080000,-0.030000,-14,40,-13.734122,104.350627,-13.734122,104.350627,0.000000,-64.184243,0.000000,64.000000,0.000000,0.000000,-68.125949,-3.401434,113.489748,129.996693,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556390,1.426201,0.212678,0.015455,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.806765,tube-mpc,0,-126.340000,54.885000,-12.127982,-8.393724,-12.410000,-8.495000,0.282018,0.101276,7.166278,-14.728989,1.128308,-14.728989,7.166278,0.030000,0.010000,-19,85,-18.852317,106.750000,-18.852317,106.750000,0.000000,-21.583616,0.000000,64.000000,0.000000,0.000000,-63.747080,-3.471232,105.479755,122.406158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563834,1.408634,0.179509,0.012745,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.816897,tube-mpc,0,-126.340000,54.885000,-12.050285,-8.438173,-12.320000,-8.685000,0.269715,0.246827,7.349247,-22.108731,0.762370,-22.108731,7.349247,-0.010000,0.350000,-16,107,-16.124429,106.750000,-16.124429,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.089264,3.354479,98.637629,115.083501,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557335,1.418148,0.211593,0.014522,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.826900,tube-mpc,0,-126.340000,54.885000,-11.972851,-8.479082,-12.240000,-8.895000,0.267149,0.415918,7.898153,-21.254876,1.006328,-21.254876,7.898153,-0.050000,0.740000,-19,107,-18.621057,106.750000,-18.621057,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.855716,12.937241,107.548221,128.924321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556075,1.417818,0.262926,0.014810,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.836895,tube-mpc,0,-126.340000,54.885000,-11.894847,-8.516872,-12.160000,-9.065000,0.265153,0.548128,7.349247,-13.997114,0.701380,-13.997114,7.349247,-0.070000,0.930000,-11,107,-10.888211,106.750000,-10.888211,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.815253,22.026704,113.064564,135.150304,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558058,1.417810,0.248685,0.014722,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.846904,tube-mpc,0,-126.340000,54.885000,-11.816173,-8.551493,-12.090000,-9.135000,0.273827,0.583507,6.007476,-3.994819,1.006328,-3.994819,6.007476,-0.110000,1.010000,11,70,10.525082,70.016046,10.525082,70.016046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.892003,26.709524,114.839171,134.916622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555647,1.417461,0.237243,0.014780,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.856901,tube-mpc,0,-126.340000,54.885000,-11.737090,-8.582731,-12.030000,-9.105000,0.292910,0.522269,5.153621,6.495393,1.372266,6.495393,5.153621,-0.070000,0.890000,20,25,20.138993,-9.045605,20.138993,-9.045605,0.000000,34.061652,0.000000,64.000000,0.000000,0.000000,-83.666585,26.692014,112.981435,132.716397,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559171,1.418032,0.185833,0.015417,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.866892,tube-mpc,0,-126.340000,54.885000,-11.657602,-8.610492,-11.970000,-9.005000,0.312398,0.394508,4.543725,12.655342,1.250287,12.655342,4.543725,-0.030000,0.590000,26,-20,25.993815,-42.803338,25.993815,-42.803338,0.000000,22.819384,0.000000,64.000000,0.000000,0.000000,-85.384795,20.947764,103.614144,123.479588,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557655,1.418060,0.185188,0.015270,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.876904,tube-mpc,0,-126.340000,54.885000,-11.577532,-8.634727,-11.920000,-8.875000,0.342468,0.240273,4.482736,12.594353,1.189297,12.594353,4.482736,0.020000,0.220000,25,-22,24.649355,-21.723833,24.649355,-21.723833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.729634,12.544074,98.730231,118.640608,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557455,1.425045,0.188240,0.015596,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.886897,tube-mpc,0,-126.340000,54.885000,-11.497217,-8.655227,-11.860000,-8.795000,0.362783,0.139773,5.336590,4.848673,1.372266,4.848673,5.336590,0.110000,0.050000,6,23,5.905661,51.116737,5.905661,51.116737,0.000000,-27.840570,0.000000,64.000000,0.000000,0.000000,-76.041157,4.775864,103.869718,118.093813,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557304,1.417208,0.185928,0.014993,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.896897,tube-mpc,0,-126.340000,54.885000,-11.416465,-8.671948,-11.790000,-8.805000,0.373535,0.133052,7.227268,-5.031642,1.311276,-5.031642,7.227268,0.110000,0.050000,-13,68,-12.975676,106.750000,-12.975676,106.750000,0.000000,-38.473833,0.000000,64.000000,0.000000,0.000000,-66.653321,0.727928,100.315449,113.195063,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557288,1.418527,0.201636,0.015680,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.906746,tube-mpc,0,-126.340000,54.885000,-11.336564,-8.684610,-11.700000,-8.895000,0.363436,0.210390,9.666852,-13.204249,1.433256,-13.204249,9.666852,0.030000,0.290000,-27,107,-26.778071,106.750000,-26.778071,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.921145,2.759301,85.720230,97.486387,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553973,1.418696,0.197531,0.013701,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.916896,tube-mpc,0,-126.340000,54.885000,-11.253806,-8.693615,-11.600000,-9.035000,0.346194,0.341385,9.056956,-14.119093,1.494245,-14.119093,9.056956,-0.020000,0.690000,-19,107,-18.613769,106.750000,-18.613769,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.557460,6.741786,79.399206,94.235023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557353,1.418239,0.249912,0.012877,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.926828,tube-mpc,0,-126.340000,54.885000,-11.172416,-8.698368,-11.510000,-9.135000,0.337584,0.436632,8.995966,-7.776174,1.433256,-7.776174,8.995966,-0.060000,0.910000,-12,107,-11.872006,106.750000,-11.872006,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.415852,12.156305,86.427282,99.798500,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552520,1.409201,0.227771,0.013104,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.937469,tube-mpc,0,-126.340000,54.885000,-11.084714,-8.698917,-11.420000,-9.155000,0.335286,0.456083,7.715185,1.921172,1.067318,1.921172,7.715185,-0.090000,1.000000,7,62,7.220503,44.014696,7.220503,44.014696,0.000000,17.735304,0.000000,64.000000,0.000000,0.000000,-65.250592,15.400832,84.158526,94.996923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576995,1.480064,0.394159,0.016540,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.946747,tube-mpc,0,-126.340000,54.885000,-11.007774,-8.695498,-11.340000,-9.085000,0.332226,0.389502,6.739351,11.618519,1.433256,11.618519,6.739351,-0.080000,0.880000,20,17,19.737883,-29.105015,19.737883,-29.105015,0.000000,45.855015,0.000000,64.000000,0.000000,0.000000,-69.823332,16.195242,84.043154,96.705843,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546236,1.456445,0.201280,0.019068,0.500530,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.956748,tube-mpc,0,-126.340000,54.885000,-10.924308,-8.687685,-11.270000,-8.935000,0.345692,0.247315,6.434403,17.229563,1.372266,17.229563,6.434403,-0.060000,0.610000,25,-28,25.459305,-61.940786,25.459305,-61.940786,0.000000,33.690786,0.000000,64.000000,0.000000,0.000000,-72.310743,13.061897,78.116789,91.481546,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554498,1.648012,0.227008,0.024847,0.500742,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.966746,tube-mpc,0,-126.340000,54.885000,-10.840238,-8.675541,-11.200000,-8.765000,0.359762,0.089459,6.556382,15.826802,1.494245,15.826802,6.556382,0.000000,0.190000,20,-25,20.043218,-25.168538,20.043218,-25.168538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.785881,8.718151,75.593064,93.073731,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544208,1.581332,0.252263,0.022017,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.976754,tube-mpc,0,-126.340000,54.885000,-10.755391,-8.659001,-11.120000,-8.665000,0.364609,0.005999,7.227268,7.105289,1.860183,7.105289,7.227268,0.080000,0.030000,3,20,2.845768,57.093788,2.845768,57.093788,0.000000,-37.262326,0.000000,64.000000,0.000000,0.000000,-65.125440,5.702411,84.350716,94.738240,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581601,1.523980,0.214168,0.018824,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.986747,tube-mpc,0,-126.340000,54.885000,-10.669899,-8.638075,-11.040000,-8.655000,0.370101,0.016925,9.422894,-3.567892,1.433256,-3.567892,9.422894,0.080000,0.020000,-18,65,-18.232951,106.750000,-18.232951,106.750000,0.000000,-41.918538,0.000000,64.000000,0.000000,0.000000,-57.491031,6.093087,81.954466,89.810580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548438,1.631271,0.230667,0.017706,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.996770,tube-mpc,0,-126.340000,54.885000,-10.583271,-8.612626,-10.930000,-8.745000,0.346729,0.132374,10.032790,-13.631176,0.823360,-13.631176,10.032790,0.010000,0.230000,-13,107,-12.631979,106.750000,-12.631979,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.674226,10.983414,74.556458,87.448699,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560150,1.417938,0.212203,0.011922,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.006813,tube-mpc,0,-126.340000,54.885000,-10.495506,-8.582634,-10.840000,-8.895000,0.344494,0.312366,9.727842,-16.131750,1.433256,-16.131750,9.727842,-0.040000,0.650000,-7,107,-6.661895,106.750000,-6.661895,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.628863,17.332772,87.755363,105.362219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540121,1.417916,0.304992,0.012145,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.016895,tube-mpc,0,-126.340000,54.885000,-10.406313,-8.547988,-10.740000,-9.025000,0.333687,0.477012,8.995966,-10.886644,1.372266,-10.886644,8.995966,-0.050000,0.890000,-1,107,-0.736089,106.750000,-0.736089,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.651385,25.359149,97.958060,117.462127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558981,1.419607,0.247309,0.014797,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.026896,tube-mpc,0,-126.340000,54.885000,-10.316655,-8.509132,-10.640000,-9.075000,0.323345,0.565868,7.593205,-1.799193,1.311276,-1.799193,7.593205,-0.060000,1.000000,15,107,15.451205,106.750000,15.451205,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.362046,31.101189,100.227336,119.275658,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558306,1.418961,0.252405,0.014703,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.036898,tube-mpc,0,-126.340000,54.885000,-10.225701,-8.465812,-10.560000,-9.025000,0.334299,0.559188,6.617372,8.630029,1.616224,8.630029,6.617372,-0.030000,1.030000,27,62,27.365727,36.982110,27.365727,36.982110,0.000000,24.767890,0.000000,64.000000,0.000000,0.000000,-63.209269,31.809041,99.726874,117.066351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558234,1.418491,0.346501,0.016152,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.046901,tube-mpc,0,-126.340000,54.885000,-10.133326,-8.418044,-10.490000,-8.885000,0.356674,0.466956,6.495393,17.961438,1.250287,17.961438,6.495393,0.020000,0.860000,30,17,30.423404,-30.867223,30.423404,-30.867223,0.000000,47.617223,0.000000,64.000000,0.000000,0.000000,-64.330476,27.849070,99.612597,119.307172,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557914,1.419830,0.186186,0.014594,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.056822,tube-mpc,0,-126.340000,54.885000,-10.040208,-8.366315,-10.410000,-8.675000,0.369792,0.308685,7.105289,22.291700,1.982162,22.291700,7.105289,0.150000,0.540000,14,-28,14.294121,-50.548708,14.294121,-50.548708,0.000000,22.298708,0.000000,64.000000,0.000000,0.000000,-61.595109,18.838370,99.749349,119.337345,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552287,1.411185,0.163349,0.013878,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.066785,tube-mpc,0,-126.340000,54.885000,-9.945055,-8.310032,-10.330000,-8.465000,0.384945,0.154968,8.995966,19.181230,2.226120,19.181230,8.995966,0.160000,0.160000,-1,-4,-0.591596,-3.508381,-0.591596,-3.508381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.038176,8.944784,112.243961,129.253755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556179,1.419693,0.188872,0.013774,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.076898,tube-mpc,0,-126.340000,54.885000,-9.846692,-8.248528,-10.220000,-8.325000,0.373308,0.076472,10.398727,9.605862,1.982162,9.605862,10.398727,0.090000,0.040000,-6,41,-5.868876,83.447645,-5.868876,83.447645,0.000000,-41.956026,0.000000,64.000000,0.000000,0.000000,-43.954959,2.251708,123.071556,141.366925,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559453,1.418288,0.190108,0.015105,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.086897,tube-mpc,0,-126.340000,54.885000,-9.747527,-8.183430,-10.110000,-8.295000,0.362473,0.111570,11.862478,-1.189297,1.494245,-1.189297,11.862478,0.020000,0.130000,-11,86,-10.786343,106.750000,-10.786343,106.750000,0.000000,-20.258381,0.000000,64.000000,0.000000,0.000000,-37.839865,3.671322,116.752480,132.821096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557922,1.418781,0.209742,0.014521,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.096904,tube-mpc,0,-126.340000,54.885000,-9.646263,-8.114085,-9.980000,-8.345000,0.333737,0.230915,11.435550,-7.837164,1.494245,-7.837164,11.435550,-0.020000,0.490000,-3,107,-3.457369,106.750000,-3.457369,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.565193,11.096878,107.217414,127.190947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556355,1.418963,0.212294,0.014381,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.106823,tube-mpc,0,-126.340000,54.885000,-9.543796,-8.041301,-9.860000,-8.415000,0.316204,0.373699,11.069613,-7.349247,1.494245,-7.349247,11.069613,-0.050000,0.800000,3,107,3.427725,106.750000,3.427725,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.993722,20.493964,106.088432,133.256259,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555542,1.411570,0.217799,0.013679,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.116898,tube-mpc,0,-126.340000,54.885000,-9.437440,-7.963318,-9.750000,-8.455000,0.312560,0.491682,10.215758,-0.762370,2.104141,-0.762370,10.215758,-0.040000,0.970000,13,107,12.959693,106.750000,12.959693,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.923512,28.778845,108.686100,136.109709,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556614,1.419076,0.264244,0.015614,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.126894,tube-mpc,0,-126.340000,54.885000,-9.329542,-7.882014,-9.640000,-8.415000,0.310458,0.532986,10.459717,7.776174,1.677214,7.776174,10.459717,-0.010000,1.010000,13,76,12.958910,76.098868,12.958910,76.098868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.694148,32.526722,108.214714,133.106598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556574,1.417334,0.223813,0.014509,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.136896,tube-mpc,0,-126.340000,54.885000,-9.219108,-7.796857,-9.530000,-8.285000,0.310892,0.488143,10.520706,15.826802,1.860183,15.826802,10.520706,0.020000,0.920000,15,31,14.747657,15.818903,14.747657,15.818903,0.000000,15.279965,0.000000,64.000000,0.000000,0.000000,-47.342262,31.431256,106.019438,130.888329,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559125,1.557518,0.228755,0.028834,0.505751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.146777,tube-mpc,0,-126.340000,54.885000,-9.107473,-7.709104,-9.410000,-8.095000,0.302527,0.385896,11.862478,21.315866,1.982162,21.315866,11.862478,0.090000,0.640000,-1,-13,-0.737859,-12.653683,-0.737859,-12.653683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.075012,25.035104,100.314511,124.992732,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545032,1.425743,0.152271,0.013225,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.156805,tube-mpc,0,-126.340000,54.885000,-8.991503,-7.616491,-9.290000,-7.895000,0.298497,0.278509,12.167426,19.547167,2.409089,19.547167,12.167426,0.030000,0.250000,7,28,6.844136,28.138755,6.844136,28.138755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.461252,16.881189,106.160015,127.469094,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538517,1.418406,0.143258,0.012883,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.166909,tube-mpc,0,-126.340000,54.885000,-8.871831,-7.519690,-9.150000,-7.755000,0.278169,0.235310,13.387218,11.130602,2.348100,11.130602,13.387218,0.030000,0.190000,-4,73,-4.213626,103.174319,-4.213626,103.174319,0.000000,-30.035564,0.000000,64.000000,0.000000,0.000000,-37.736739,10.104711,104.965212,130.790520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565846,1.420863,0.211765,0.015142,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.176895,tube-mpc,0,-126.340000,54.885000,-8.750677,-7.420723,-9.010000,-7.685000,0.259323,0.264277,14.789979,3.201954,1.494245,3.201954,14.789979,-0.010000,0.420000,-13,107,-12.657880,106.750000,-12.657880,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.098176,7.896576,97.655504,121.815590,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555415,1.418956,0.207848,0.014515,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.186894,tube-mpc,0,-126.340000,54.885000,-8.626429,-7.318503,-8.850000,-7.645000,0.223571,0.326497,14.972947,2.226120,2.043152,2.226120,14.972947,-0.050000,0.750000,-11,107,-10.501873,106.750000,-10.501873,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.827786,8.412672,90.337174,113.107228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555808,1.417778,0.244867,0.014699,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.196900,tube-mpc,0,-126.340000,54.885000,-8.499086,-7.213249,-8.700000,-7.595000,0.200914,0.381751,14.972947,6.068465,2.348100,6.068465,14.972947,-0.070000,0.940000,-6,101,-5.617607,100.965605,-5.617607,100.965605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.750515,10.878148,88.251015,106.218105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554668,1.419496,0.235410,0.015689,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.206894,tube-mpc,0,-126.340000,54.885000,-8.368836,-7.105333,-8.550000,-7.495000,0.181164,0.389667,13.570186,13.204249,2.592058,13.204249,13.570186,-0.070000,0.980000,11,56,10.974858,41.701321,10.974858,41.701321,0.000000,14.264283,0.000000,64.000000,0.000000,0.000000,-33.176627,11.535175,83.560759,98.476386,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557334,1.418149,0.248779,0.015258,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.216899,tube-mpc,0,-126.340000,54.885000,-8.235308,-6.994667,-8.400000,-7.335000,0.164692,0.340333,13.265238,18.632323,2.470079,18.632323,13.265238,-0.070000,0.810000,19,11,19.008321,7.847688,19.008321,7.847688,0.000000,3.117917,0.000000,64.000000,0.000000,0.000000,-35.768570,10.883962,80.819514,95.903570,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554322,1.416659,0.169217,0.014768,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.226899,tube-mpc,0,-126.340000,54.885000,-8.098693,-6.881626,-8.260000,-7.145000,0.161307,0.263374,13.753155,19.791126,2.592058,19.791126,13.753155,0.000000,0.450000,11,23,10.795887,23.390994,10.795887,23.390994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.169742,8.991524,76.605056,94.420549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553806,1.418490,0.175254,0.014618,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.236822,tube-mpc,0,-126.340000,54.885000,-7.959985,-6.767240,-8.120000,-6.995000,0.160015,0.227760,13.692166,14.058103,2.165131,14.058103,13.692166,0.040000,0.300000,8,68,7.624211,82.899830,7.624211,82.899830,0.000000,-14.508836,0.000000,64.000000,0.000000,0.000000,-31.294518,6.051987,67.964897,85.042229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553144,1.409786,0.150410,0.012758,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.246895,tube-mpc,0,-126.340000,54.885000,-7.815964,-6.649069,-7.970000,-6.905000,0.154036,0.255931,14.789979,5.519559,2.470079,5.519559,14.789979,0.040000,0.430000,-2,107,-1.738668,106.750000,-1.738668,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.152094,4.448083,64.637247,78.462444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555322,1.417640,0.222872,0.014909,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.256895,tube-mpc,0,-126.340000,54.885000,-7.669780,-6.529911,-7.800000,-6.865000,0.130220,0.335089,16.131750,2.348100,2.043152,2.348100,16.131750,0.000000,0.730000,-9,107,-8.910838,106.750000,-8.910838,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.458839,2.692919,64.602801,79.775344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555235,1.420336,0.246907,0.014821,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.266898,tube-mpc,0,-126.340000,54.885000,-7.520345,-6.409071,-7.630000,-6.825000,0.109655,0.415929,15.948781,3.994819,2.409089,3.994819,15.948781,-0.060000,0.930000,1,107,1.453545,106.750000,1.453545,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.446235,2.634685,62.185824,75.252364,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555298,1.417719,0.247415,0.014670,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.276894,tube-mpc,0,-126.340000,54.885000,-7.367853,-6.286901,-7.470000,-6.765000,0.102147,0.478099,15.521854,8.325081,1.982162,8.325081,15.521854,-0.080000,1.000000,12,98,12.250267,97.815186,12.250267,97.815186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.919882,2.318775,64.030104,73.132882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555668,1.418248,0.234851,0.015858,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.286900,tube-mpc,0,-126.340000,54.885000,-7.212070,-6.163403,-7.300000,-6.665000,0.087930,0.501597,15.704823,13.143259,2.409089,13.143259,15.704823,-0.040000,1.030000,10,58,9.801424,57.903201,9.801424,57.903201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.013471,1.288676,62.936093,70.680242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554070,1.767384,0.314118,0.033885,0.500680,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.296754,tube-mpc,0,-126.340000,54.885000,-7.055644,-6.040824,-7.130000,-6.505000,0.074356,0.464176,16.436698,18.022427,2.409089,18.022427,16.436698,-0.010000,0.810000,4,33,3.642153,32.774906,3.642153,32.774906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.369823,-1.144019,61.885859,72.578516,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560447,1.492363,0.203696,0.018259,0.500285,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.306779,tube-mpc,0,-126.340000,54.885000,-6.893500,-5.915367,-6.950000,-6.315000,0.056500,0.399633,17.168573,17.656490,2.592058,17.656490,17.168573,0.060000,0.580000,-10,49,-10.029732,49.433869,-10.029732,49.433869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.333844,-4.451132,61.643069,75.110694,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553348,1.781338,0.253886,0.032008,0.504835,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.316749,tube-mpc,0,-126.340000,54.885000,-6.729315,-5.790069,-6.770000,-6.175000,0.040685,0.384931,17.778469,12.472374,2.592058,12.472374,17.778469,-0.010000,0.470000,-7,94,-6.866688,101.364348,-6.866688,101.364348,0.000000,-6.930479,0.000000,64.000000,0.000000,0.000000,-12.126440,-7.848930,58.815992,75.133069,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549178,1.575100,0.227916,0.019046,0.500577,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.326751,tube-mpc,0,-126.340000,54.885000,-6.561761,-5.664070,-6.580000,-6.085000,0.018239,0.420930,18.144407,7.654195,2.104141,7.654195,18.144407,-0.090000,0.640000,0,107,-0.416570,106.750000,-0.416570,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.855841,-11.459033,59.277320,79.288961,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.785439,1.694192,0.254803,0.021625,0.500360,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008266,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.336747,tube-mpc,0,-126.340000,54.885000,-6.391572,-5.538081,-6.400000,-6.005000,0.008428,0.466919,17.961438,7.715185,2.775027,7.715185,17.961438,-0.080000,0.850000,2,107,1.652881,106.750000,1.652881,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.683721,-13.316802,60.583819,79.030888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547168,1.463377,0.272651,0.016424,0.500709,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.346787,tube-mpc,0,-126.340000,54.885000,-6.218007,-5.411710,-6.210000,-5.905000,-0.008007,0.493290,16.924615,10.520706,2.714037,10.520706,16.924615,-0.030000,0.970000,6,83,6.118248,83.389103,6.118248,83.389103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.146399,-15.082735,59.733915,77.139263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555561,1.435545,0.241531,0.012201,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.356824,tube-mpc,0,-126.340000,54.885000,-6.041987,-5.285776,-6.040000,-5.775000,-0.001987,0.489224,15.521854,15.094927,2.470079,15.094927,15.521854,-0.030000,0.910000,23,49,23.213528,49.177225,23.213528,49.177225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.786472,-17.368587,58.507545,74.271630,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556146,1.417419,0.166388,0.014158,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.366903,tube-mpc,0,-126.340000,54.885000,-5.862884,-5.159974,-5.870000,-5.615000,0.007116,0.455026,16.070760,17.412531,2.409089,17.412531,16.070760,0.060000,0.710000,12,42,12.193094,42.229641,12.193094,42.229641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.120436,-18.573298,60.868773,73.084702,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558375,1.427673,0.184113,0.014235,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.376743,tube-mpc,0,-126.340000,54.885000,-5.685901,-5.038007,-5.710000,-5.455000,0.024099,0.416993,17.473521,16.009771,1.555235,16.009771,17.473521,0.080000,0.510000,0,67,0.404720,66.597354,0.404720,66.597354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.973096,-22.457442,63.937796,78.611831,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537337,1.407445,0.133461,0.012655,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.386902,tube-mpc,0,-126.340000,54.885000,-5.501149,-4.913203,-5.510000,-5.305000,0.008851,0.391797,17.900448,12.106436,1.677214,12.106436,17.900448,0.060000,0.570000,-2,90,-2.222219,90.332941,-2.222219,90.332941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.221272,-26.423694,59.897245,75.721933,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558642,1.422777,0.189609,0.016052,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.396902,tube-mpc,0,-126.340000,54.885000,-5.317493,-4.791712,-5.330000,-5.195000,0.012507,0.403288,18.083417,9.666852,2.348100,9.666852,18.083417,0.010000,0.710000,3,98,3.389718,98.074782,3.389718,98.074782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.975746,-29.738549,56.318925,72.544947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558319,1.421620,0.218625,0.015233,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.406758,tube-mpc,0,-126.340000,54.885000,-5.134925,-4.673507,-5.140000,-5.095000,0.005075,0.421493,17.412531,10.886644,2.531068,10.886644,17.412531,0.000000,0.850000,12,76,11.661675,75.576417,11.661675,75.576417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.523718,-32.233778,53.680198,68.935761,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553149,1.404666,0.187464,0.012649,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.416897,tube-mpc,0,-126.340000,54.885000,-4.945717,-4.553728,-4.960000,-4.965000,0.014283,0.411272,16.924615,14.180083,2.226120,14.180083,16.924615,0.040000,0.810000,14,48,14.414257,48.026832,14.414257,48.026832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.794062,-33.154444,51.758831,63.683882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558248,1.420305,0.191207,0.014161,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.426849,tube-mpc,0,-126.340000,54.885000,-4.758833,-4.438167,-4.790000,-4.815000,0.031167,0.376833,17.168573,15.521854,1.860183,15.521854,17.168573,0.060000,0.660000,13,44,13.107546,43.743616,13.107546,43.743616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.771870,-33.386790,50.996113,61.296375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548811,1.419872,0.179336,0.014492,0.500140,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.436747,tube-mpc,0,-126.340000,54.885000,-4.572095,-4.325449,-4.610000,-4.675000,0.037905,0.349551,16.802635,13.326228,2.165131,13.326228,16.802635,0.100000,0.540000,12,67,11.822164,67.440621,11.822164,67.440621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.265199,-33.808069,49.949818,59.918384,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538676,1.407490,0.147937,0.015612,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.446898,tube-mpc,0,-126.340000,54.885000,-4.379901,-4.212343,-4.430000,-4.565000,0.050099,0.352657,17.290552,10.154769,1.921172,10.154769,17.290552,0.090000,0.560000,9,90,9.191981,90.305570,9.191981,90.305570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.226589,-34.969463,46.913271,58.462981,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556517,1.418578,0.190333,0.014326,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.456837,tube-mpc,0,-126.340000,54.885000,-4.191323,-4.104263,-4.240000,-4.465000,0.048677,0.360737,17.229563,8.203101,1.677214,8.203101,17.229563,0.120000,0.800000,5,83,4.515347,83.340107,4.515347,83.340107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.281488,-36.496751,43.317526,57.502935,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553077,1.406830,0.173459,0.013562,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.466772,tube-mpc,0,-126.340000,54.885000,-4.002688,-3.999059,-4.070000,-4.385000,0.067312,0.385941,16.863625,9.117946,1.799193,9.117946,16.863625,0.070000,0.770000,16,78,15.675607,77.723609,15.675607,77.723609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.548224,-37.383278,40.124399,52.874054,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579268,1.418943,0.203906,0.013222,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.476898,tube-mpc,0,-126.340000,54.885000,-3.810577,-3.894954,-3.890000,-4.285000,0.079423,0.390046,15.887791,11.313571,1.677214,11.313571,15.887791,0.080000,0.770000,25,57,24.789993,56.744131,24.789993,56.744131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.933471,-37.596034,41.036563,50.756974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556811,1.417948,0.189633,0.014163,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.486899,tube-mpc,0,-126.340000,54.885000,-3.621280,-3.795424,-3.730000,-4.175000,0.108720,0.379576,15.948781,12.716332,1.250287,12.716332,15.948781,0.140000,0.680000,20,48,19.527201,47.998917,19.527201,47.998917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.363126,-36.714063,44.851880,51.348901,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557145,1.417196,0.193067,0.014249,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.496744,tube-mpc,0,-126.340000,54.885000,-3.435648,-3.700820,-3.560000,-4.055000,0.124352,0.354180,16.192739,11.496540,1.006328,11.496540,16.192739,0.170000,0.570000,13,62,13.392104,61.690280,13.392104,61.690280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.965768,-36.523403,46.587869,53.425254,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537173,1.405867,0.143245,0.013760,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.506825,tube-mpc,0,-126.340000,54.885000,-3.246593,-3.607593,-3.390000,-3.955000,0.143407,0.347407,16.070760,8.447060,1.860183,8.447060,16.070760,0.140000,0.560000,17,84,17.262591,84.010209,17.262591,84.010209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.810786,-36.708267,44.324664,52.500257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554790,1.407176,0.163044,0.012938,0.501831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.516902,tube-mpc,0,-126.340000,54.885000,-3.058971,-3.518269,-3.220000,-3.875000,0.161029,0.356731,16.497687,7.288257,1.860183,7.288257,16.497687,0.140000,0.670000,13,82,13.013813,81.581410,13.013813,81.581410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.607157,-37.177287,42.951405,52.908289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558798,1.418206,0.190746,0.015350,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.526772,tube-mpc,0,-126.340000,54.885000,-2.876799,-3.434674,-3.050000,-3.795000,0.173201,0.360326,17.351542,8.142112,1.677214,8.142112,17.351542,0.110000,0.740000,8,64,8.474633,64.431737,8.474633,64.431737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.765741,-37.732547,40.292108,50.735772,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581107,1.415842,0.191039,0.013305,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.536904,tube-mpc,0,-126.340000,54.885000,-2.691777,-3.353040,-2.870000,-3.705000,0.178223,0.351960,17.839459,9.361904,1.311276,9.361904,17.839459,0.100000,0.670000,4,55,3.899949,55.032328,3.899949,55.032328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.152065,-38.057473,38.603184,47.667276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556497,1.414910,0.176684,0.014458,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.546897,tube-mpc,0,-126.340000,54.885000,-2.511572,-3.276814,-2.680000,-3.615000,0.168428,0.338186,18.205396,9.544873,1.799193,9.544873,18.205396,0.070000,0.570000,1,57,1.071569,56.742077,1.071569,56.742077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.851770,-38.485965,37.345742,46.605322,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556817,1.414792,0.176771,0.014233,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.556746,tube-mpc,0,-126.340000,54.885000,-2.336467,-3.205979,-2.490000,-3.535000,0.153533,0.329021,18.205396,7.410237,1.555235,7.410237,18.205396,0.040000,0.560000,0,70,-0.172415,70.174609,-0.172415,70.174609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.279263,-38.855029,34.961957,44.880919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557523,1.416919,0.177257,0.013066,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.566900,tube-mpc,0,-126.340000,54.885000,-2.158889,-3.137550,-2.310000,-3.475000,0.151111,0.337450,18.693313,5.458569,1.372266,5.458569,18.693313,0.020000,0.570000,-6,82,-6.129890,82.269401,-6.129890,82.269401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.435233,-39.499395,33.367242,45.453059,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559123,1.414829,0.190315,0.014855,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.576809,tube-mpc,0,-126.340000,54.885000,-1.988785,-3.075387,-2.120000,-3.415000,0.131215,0.339613,17.839459,4.543725,1.494245,4.543725,17.839459,0.000000,0.710000,-2,74,-2.441884,73.515723,-2.441884,73.515723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.600933,-40.729570,31.199219,46.131974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557202,1.413078,0.200942,0.013050,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.586761,tube-mpc,0,-126.340000,54.885000,-1.821423,-3.017644,-1.940000,-3.365000,0.118577,0.347356,17.046594,5.031642,1.433256,5.031642,17.046594,-0.020000,0.710000,2,65,2.355245,65.450390,2.355245,65.450390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.628959,-41.185600,32.485320,44.622189,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542645,1.406258,0.155948,0.013564,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.596894,tube-mpc,0,-126.340000,54.885000,-1.654887,-2.963768,-1.760000,-3.325000,0.105113,0.361232,16.070760,6.007476,1.250287,6.007476,16.070760,-0.010000,0.660000,5,58,4.727541,58.456091,4.727541,58.456091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.761458,-41.001945,34.594653,45.023649,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556277,1.414510,0.175072,0.013501,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.606895,tube-mpc,0,-126.340000,54.885000,-1.494698,-2.915556,-1.600000,-3.275000,0.105302,0.359444,15.094927,5.031642,1.067318,5.031642,15.094927,0.010000,0.680000,6,60,5.893746,59.580696,5.893746,59.580696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.706543,-40.476774,36.502175,46.044149,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558255,1.412318,0.176693,0.014881,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.616828,tube-mpc,0,-126.340000,54.885000,-1.339977,-2.872614,-1.440000,-3.225000,0.100023,0.352386,15.460864,3.201954,0.823360,3.201954,15.460864,0.030000,0.590000,-5,78,-5.420205,77.511181,-5.420205,77.511181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.151354,-40.029228,38.956927,49.261356,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552785,1.401791,0.160946,0.014543,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.626893,tube-mpc,0,-126.340000,54.885000,-1.187938,-2.834185,-1.280000,-3.205000,0.092062,0.370815,14.850968,1.372266,1.067318,1.372266,14.850968,0.020000,0.670000,-6,83,-6.084165,83.246352,-6.084165,83.246352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.791501,-41.203894,37.207243,52.443954,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555223,1.412222,0.201530,0.013936,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.636800,tube-mpc,0,-126.340000,54.885000,-1.043261,-2.801413,-1.120000,-3.185000,0.076739,0.383587,14.424041,1.128308,1.067318,1.128308,14.424041,0.000000,0.730000,-7,77,-6.677469,76.690176,-6.677469,76.690176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.658143,-42.374773,38.718715,53.390314,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539801,1.407960,0.157116,0.013610,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.646776,tube-mpc,0,-126.340000,54.885000,-0.902794,-2.773507,-0.980000,-3.175000,0.077206,0.401493,14.180083,2.287110,0.762370,2.287110,14.180083,0.000000,0.750000,-10,62,-9.760407,62.090627,-9.760407,62.090627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.416279,-42.970504,39.381848,51.783399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576249,1.452201,0.216620,0.019357,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.656747,tube-mpc,0,-126.340000,54.885000,-0.767919,-2.750753,-0.840000,-3.135000,0.072081,0.384247,13.082270,3.567892,0.884349,3.567892,13.082270,-0.020000,0.650000,-3,54,-3.414524,53.917260,-3.414524,53.917260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.311904,-43.093768,40.329778,51.108624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544842,1.750120,0.239883,0.025535,0.500968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.666762,tube-mpc,0,-126.340000,54.885000,-0.638256,-2.733081,-0.710000,-3.115000,0.071744,0.381919,11.984457,2.775027,1.128308,2.775027,11.984457,-0.030000,0.620000,2,58,1.515519,57.994360,1.515519,57.994360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.225448,-42.301223,44.274508,52.300847,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572651,1.443067,0.197869,0.018183,0.500573,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.676746,tube-mpc,0,-126.340000,54.885000,-0.515017,-2.720633,-0.580000,-3.105000,0.064983,0.384367,11.557530,-0.030495,0.579401,-0.030495,11.557530,-0.020000,0.550000,-3,83,-3.398434,83.218871,-3.398434,83.218871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.994312,-41.030042,48.273670,56.002003,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554914,1.810411,0.425888,0.034139,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.686748,tube-mpc,0,-126.340000,54.885000,-0.397841,-2.713330,-0.460000,-3.115000,0.062159,0.401670,10.947634,-1.738204,0.640391,-1.738204,10.947634,-0.010000,0.630000,-7,88,-7.100866,88.314836,-7.100866,88.314836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.917240,-41.470668,47.821174,61.274579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549659,1.441422,0.220815,0.019442,0.500268,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.696750,tube-mpc,0,-126.340000,54.885000,-0.287156,-2.711175,-0.350000,-3.125000,0.062844,0.413825,9.788831,-2.409089,0.457422,-2.409089,9.788831,-0.020000,0.770000,-3,78,-3.019115,78.013983,-3.019115,78.013983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.382596,-42.482155,47.798163,62.098220,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554156,1.448313,0.211224,0.013822,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.706833,tube-mpc,0,-126.340000,54.885000,-0.182357,-2.714176,-0.260000,-3.135000,0.077643,0.420824,8.203101,-0.396432,0.518412,-0.396432,8.203101,-0.030000,0.770000,7,57,7.443916,57.407296,7.443916,57.407296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.446245,-42.864254,49.921863,61.485036,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555348,1.406148,0.159240,0.014078,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.716827,tube-mpc,0,-126.340000,54.885000,-0.085386,-2.722232,-0.180000,-3.135000,0.094614,0.412768,6.800341,0.762370,0.335443,0.762370,6.800341,0.000000,0.670000,12,51,11.567392,51.021025,11.567392,51.021025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.461568,-41.584295,54.565358,61.584248,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552496,1.397653,0.136581,0.013172,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.726901,tube-mpc,0,-126.340000,54.885000,0.005225,-2.735410,-0.110000,-3.125000,0.115225,0.389590,6.007476,0.457422,-0.579401,0.457422,6.007476,0.020000,0.570000,11,56,11.018209,55.912340,11.018209,55.912340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.415769,-40.315876,55.383135,63.073239,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556773,1.411108,0.180032,0.014571,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.736826,tube-mpc,0,-126.340000,54.885000,0.087339,-2.753289,-0.050000,-3.125000,0.137339,0.371711,5.031642,-2.104141,0.213464,-2.104141,5.031642,0.040000,0.490000,11,79,11.114018,78.705728,11.114018,78.705728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.699234,-39.251061,56.093504,66.998062,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551799,1.396638,0.167234,0.016540,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.746898,tube-mpc,0,-126.340000,54.885000,0.163270,-2.776318,0.000000,-3.155000,0.163270,0.378682,3.201954,-3.811850,0.518412,-3.811850,3.201954,0.050000,0.630000,20,78,19.898271,77.811426,19.898271,77.811426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.238521,-39.340020,53.822333,69.213270,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557616,1.408862,0.189645,0.014688,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.756895,tube-mpc,0,-126.340000,54.885000,0.231158,-2.803951,0.040000,-3.185000,0.191158,0.381049,3.201954,-3.994819,0.152474,-3.994819,3.201954,0.100000,0.690000,9,70,9.015669,69.911568,9.015669,69.911568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.476306,-38.605332,56.501162,68.559878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557193,1.408979,0.190699,0.015274,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.766857,tube-mpc,0,-126.340000,54.885000,0.291280,-2.836109,0.070000,-3.215000,0.221280,0.378891,2.775027,-1.677214,0.030495,-1.677214,2.775027,0.120000,0.710000,6,45,5.669732,44.701427,5.669732,44.701427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.204844,-39.057397,49.306990,63.807599,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547216,1.465257,0.190790,0.015475,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.776898,tube-mpc,0,-126.340000,54.885000,0.344214,-2.873081,0.100000,-3.225000,0.244214,0.351919,2.226120,-1.189297,0.213464,-1.189297,2.226120,0.100000,0.580000,8,45,7.982397,45.087993,7.982397,45.087993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.943078,-38.273893,48.860570,59.291410,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557091,1.418947,0.190319,0.016709,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.786896,tube-mpc,0,-126.340000,54.885000,0.389209,-2.914313,0.120000,-3.245000,0.269209,0.330687,1.860183,-2.714037,0.091484,-2.714037,1.860183,0.100000,0.490000,6,60,5.905227,60.269651,5.905227,60.269651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.724376,-36.899727,50.553062,59.679673,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555345,1.408032,0.174035,0.014647,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.796823,tube-mpc,0,-126.340000,54.885000,0.426236,-2.959481,0.140000,-3.285000,0.286236,0.325519,1.189297,-5.092632,-0.091484,-5.092632,1.189297,0.080000,0.520000,8,74,7.605642,73.961432,7.605642,73.961432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.918145,-35.840327,49.138310,60.158262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552049,1.396485,0.152271,0.013466,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.806914,tube-mpc,0,-126.340000,54.885000,0.456044,-3.009561,0.150000,-3.345000,0.306044,0.335439,0.152474,-6.678361,-0.396432,-6.678361,0.152474,0.080000,0.580000,10,80,10.459069,79.895487,10.459069,79.895487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.057323,-35.116039,48.661564,59.857844,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565888,1.408036,0.190501,0.015062,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.816900,tube-mpc,0,-126.340000,54.885000,0.477779,-3.063100,0.150000,-3.395000,0.327779,0.331900,-0.762370,-5.275601,0.030495,-5.275601,-0.762370,0.090000,0.690000,12,55,12.263124,55.300205,12.263124,55.300205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.366079,-35.130136,47.791731,59.269551,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556200,1.406849,0.188326,0.014350,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.826824,tube-mpc,0,-126.340000,54.885000,0.491755,-3.120067,0.140000,-3.415000,0.351755,0.294933,-1.921172,-2.531068,0.091484,-2.531068,-1.921172,0.100000,0.630000,17,31,17.280046,30.784016,17.280046,30.784016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.499683,-34.313792,48.528039,56.336549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552072,1.448573,0.161070,0.015479,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.836899,tube-mpc,0,-126.340000,54.885000,0.498219,-3.181559,0.130000,-3.445000,0.368219,0.263441,-1.738204,-1.799193,-0.213464,-1.799193,-1.738204,0.130000,0.460000,7,33,7.140135,33.241547,7.140135,33.241547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.948949,-31.978646,54.110024,59.177860,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555674,1.406947,0.188844,0.016346,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.846904,tube-mpc,0,-126.340000,54.885000,0.497007,-3.246086,0.120000,-3.475000,0.377007,0.228914,-1.860183,-4.238777,-0.640391,-4.238777,-1.860183,0.120000,0.320000,2,60,2.302119,60.332181,2.302119,60.332181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.579221,-29.305508,56.546916,66.924304,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556644,1.407044,0.176027,0.014637,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.856895,tube-mpc,0,-126.340000,54.885000,0.488303,-3.313774,0.110000,-3.535000,0.378303,0.221226,-1.250287,-8.386070,-0.518412,-8.386070,-1.250287,0.080000,0.420000,-6,83,-6.282567,83.304196,-6.282567,83.304196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.089261,-26.547094,57.827965,70.485618,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557143,1.407357,0.190785,0.015778,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.866893,tube-mpc,0,-126.340000,54.885000,0.472211,-3.384564,0.100000,-3.615000,0.372211,0.230436,-1.494245,-8.873987,-0.030495,-8.873987,-1.494245,0.040000,0.580000,-7,73,-7.115592,72.555420,-7.115592,72.555420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.024833,-26.050028,55.938578,72.103908,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556421,1.405696,0.201674,0.014646,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.876897,tube-mpc,0,-126.340000,54.885000,0.448858,-3.458247,0.090000,-3.685000,0.358858,0.226753,-1.921172,-7.105289,-0.274453,-7.105289,-1.921172,0.040000,0.660000,-11,48,-10.622076,47.859201,-10.622076,47.859201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.416633,-25.307926,53.729979,64.223891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556171,1.412003,0.188790,0.016125,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.886892,tube-mpc,0,-126.340000,54.885000,0.418445,-3.534493,0.070000,-3.735000,0.348445,0.200507,-2.470079,-3.079975,-0.396432,-3.079975,-2.470079,0.010000,0.560000,-8,19,-7.724388,18.632811,-7.724388,18.632811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.252050,-23.536262,51.469912,57.141166,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556979,1.425111,0.176988,0.013826,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.896897,tube-mpc,0,-126.340000,54.885000,0.381089,-3.613242,0.050000,-3.765000,0.331089,0.151758,-3.323933,-2.957996,-0.396432,-2.957996,-3.323933,0.000000,0.360000,-6,28,-5.876097,28.348719,-5.876097,28.348719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.512247,-19.034049,57.993002,60.013953,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557534,1.405574,0.179175,0.014610,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.906821,tube-mpc,0,-126.340000,54.885000,0.337406,-3.693523,0.020000,-3.815000,0.317406,0.121477,-3.140965,-6.434403,-0.274453,-6.434403,-3.140965,-0.020000,0.280000,-13,60,-12.611003,60.372404,-12.611003,60.372404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.266622,-13.781511,63.218133,65.956283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557912,1.397249,0.147987,0.013317,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.916899,tube-mpc,0,-126.340000,54.885000,0.286519,-3.777023,-0.010000,-3.905000,0.296519,0.127977,-3.689871,-10.886644,-0.457422,-10.886644,-3.689871,-0.040000,0.490000,-15,79,-14.926416,78.728189,-14.926416,78.728189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.907513,-9.552447,62.220447,68.968360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557676,1.445409,0.188269,0.015562,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.926902,tube-mpc,0,-126.340000,54.885000,0.229748,-3.861642,-0.050000,-4.005000,0.279748,0.143358,-4.116798,-11.862478,-0.579401,-11.862478,-4.116798,-0.090000,0.570000,-12,81,-12.056415,80.952294,-12.056415,80.952294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.077063,-6.400590,62.673141,70.403840,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555466,1.403447,0.187999,0.014234,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.936897,tube-mpc,0,-126.340000,54.885000,0.167059,-3.947683,-0.090000,-4.105000,0.257059,0.157317,-5.153621,-9.910810,-0.213464,-9.910810,-5.153621,-0.110000,0.700000,-7,54,-6.824108,53.935541,-6.824108,53.935541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.227641,-4.085963,65.306347,72.276585,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557057,1.401676,0.188416,0.014742,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.946896,tube-mpc,0,-126.340000,54.885000,0.098665,-4.035003,-0.140000,-4.175000,0.238665,0.139997,-5.031642,-6.068465,-0.335443,-6.068465,-5.031642,-0.090000,0.640000,-15,24,-14.894153,24.407786,-14.894153,24.407786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.189640,-0.829881,69.146581,72.315128,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556879,1.402490,0.173735,0.014883,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.956896,tube-mpc,0,-126.340000,54.885000,0.024881,-4.123343,-0.180000,-4.225000,0.204881,0.101657,-5.458569,-4.177788,-0.579401,-4.177788,-5.458569,-0.100000,0.430000,-16,23,-16.477706,22.834251,-16.477706,22.834251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.794957,3.140157,70.814400,83.067139,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554801,1.402851,0.172475,0.012811,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.966902,tube-mpc,0,-126.340000,54.885000,-0.054003,-4.212486,-0.230000,-4.285000,0.175997,0.072514,-5.092632,-6.983309,-0.396432,-6.983309,-5.092632,-0.110000,0.310000,-26,54,-25.512968,53.851822,-25.512968,53.851822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.744206,7.661729,74.356044,89.665807,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556689,1.403094,0.176036,0.014826,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.976745,tube-mpc,0,-126.340000,54.885000,-0.136214,-4.300677,-0.270000,-4.365000,0.133786,0.064323,-5.092632,-10.825654,-0.457422,-10.825654,-5.092632,-0.150000,0.350000,-29,83,-29.402956,82.681610,-29.402956,82.681610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.717560,11.419394,72.318530,85.303351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540465,1.396113,0.158846,0.012790,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.986774,tube-mpc,0,-126.340000,54.885000,-0.224328,-4.390795,-0.320000,-4.475000,0.095672,0.084205,-5.275601,-13.082270,-0.335443,-13.082270,-5.275601,-0.210000,0.570000,-28,85,-28.002275,84.829580,-28.002275,84.829580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.482828,13.928159,73.913579,87.657544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539311,1.395361,0.165860,0.012807,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.996762,tube-mpc,0,-126.340000,54.885000,-0.316077,-4.480558,-0.380000,-4.585000,0.063923,0.104442,-6.190445,-10.825654,-0.701380,-10.825654,-6.190445,-0.250000,0.720000,-20,55,-19.918044,55.433129,-19.918044,55.433129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.028797,16.579491,81.820160,94.490739,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571923,1.518314,0.209512,0.017168,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.006777,tube-mpc,0,-126.340000,54.885000,-0.411686,-4.570322,-0.440000,-4.665000,0.028314,0.094678,-7.837164,-6.678361,-0.762370,-6.678361,-7.837164,-0.250000,0.660000,-9,26,-9.137200,25.635029,-9.137200,25.635029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.991412,20.429636,89.723817,106.694776,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546147,1.427612,0.186276,0.015276,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.016825,tube-mpc,0,-126.340000,54.885000,-0.510851,-4.659897,-0.520000,-4.705000,0.009149,0.045103,-7.776174,-4.543725,-1.250287,-4.543725,-7.776174,-0.180000,0.450000,-20,22,-20.454948,22.193694,-20.454948,22.193694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.494001,23.646526,87.913203,110.815781,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554522,1.401950,0.145382,0.011879,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.026830,tube-mpc,0,-126.340000,54.885000,-0.612383,-4.748340,-0.590000,-4.765000,-0.022383,0.016660,-7.593205,-6.556382,-1.067318,-6.556382,-7.593205,-0.170000,0.300000,-29,51,-28.567066,50.826722,-28.567066,50.826722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.013703,26.767329,84.124684,113.473883,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552814,1.402865,0.142427,0.012954,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.036829,tube-mpc,0,-126.340000,54.885000,-0.716229,-4.835752,-0.660000,-4.845000,-0.056229,0.009248,-7.410237,-10.398727,-0.579401,-10.398727,-7.410237,-0.210000,0.340000,-31,81,-30.814089,80.928792,-30.814089,80.928792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.540070,28.769689,76.402270,102.567853,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551821,1.396661,0.148706,0.013805,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.046898,tube-mpc,0,-126.340000,54.885000,-0.822745,-4.922529,-0.730000,-4.955000,-0.092745,0.032471,-7.410237,-12.472374,-1.128308,-12.472374,-7.410237,-0.260000,0.570000,-29,82,-29.468825,82.351326,-29.468825,82.351326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.954307,30.259764,76.519604,98.867481,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559825,1.410076,0.189682,0.014236,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.056902,tube-mpc,0,-126.340000,54.885000,-0.930075,-5.007278,-0.810000,-5.065000,-0.120075,0.057722,-8.752008,-10.764665,-0.701380,-10.764665,-8.752008,-0.290000,0.700000,-16,61,-16.149903,61.089419,-16.149903,61.089419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.600766,33.017084,81.706907,106.447367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557822,1.408528,0.190981,0.014920,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.066824,tube-mpc,0,-126.340000,54.885000,-1.037540,-5.089640,-0.890000,-5.135000,-0.147540,0.045360,-9.483883,-6.312424,-1.067318,-6.312424,-9.483883,-0.260000,0.660000,-13,28,-13.422109,28.259870,-13.422109,28.259870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.549895,36.738578,87.802450,117.963443,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559148,1.396974,0.147349,0.014003,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.076900,tube-mpc,0,-126.340000,54.885000,-1.147251,-5.171326,-0.990000,-5.185000,-0.157251,0.013674,-10.154769,-3.994819,-1.433256,-3.994819,-10.154769,-0.190000,0.490000,-15,23,-15.377615,22.592589,-15.377615,22.592589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.219652,39.100921,79.344446,118.158888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559290,1.410830,0.178356,0.015959,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.086824,tube-mpc,0,-126.340000,54.885000,-1.255410,-5.249625,-1.090000,-5.245000,-0.165410,-0.004625,-10.093779,-5.946486,-1.372266,-5.946486,-10.093779,-0.180000,0.310000,-17,56,-17.026605,55.573368,-17.026605,55.573368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.584615,40.392185,81.304852,115.127269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554655,1.397031,0.141581,0.012897,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.096899,tube-mpc,0,-126.340000,54.885000,-1.364859,-5.326712,-1.180000,-5.315000,-0.184859,-0.011712,-9.666852,-9.849821,-1.128308,-9.849821,-9.666852,-0.170000,0.390000,-24,84,-23.535002,83.916897,-23.535002,83.916897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.667269,40.704747,77.771415,103.639106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558562,1.408605,0.189008,0.015928,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.106900,tube-mpc,0,-126.340000,54.885000,-1.472659,-5.400608,-1.270000,-5.415000,-0.202659,0.014392,-9.361904,-10.825654,-0.823360,-10.825654,-9.361904,-0.190000,0.600000,-24,79,-24.120912,79.495027,-24.120912,79.495027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.988639,40.082630,77.734834,96.968182,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558766,1.409545,0.191509,0.015123,0.500224,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.116900,tube-mpc,0,-126.340000,54.885000,-1.579141,-5.471676,-1.360000,-5.505000,-0.219141,0.033324,-9.666852,-8.691018,-0.945339,-8.691018,-9.666852,-0.230000,0.710000,-15,57,-14.671544,56.686538,-14.671544,56.686538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.153911,40.672123,80.932052,102.165368,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556517,1.408229,0.174566,0.013973,0.500396,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.126821,tube-mpc,0,-126.340000,54.885000,-1.683011,-5.539188,-1.450000,-5.565000,-0.233011,0.025812,-10.032790,-5.214611,-1.433256,-5.214611,-10.032790,-0.190000,0.720000,-13,29,-13.104263,28.674863,-13.104263,28.674863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.848341,42.154644,81.473746,108.430870,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551679,1.396851,0.142405,0.014478,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.136830,tube-mpc,0,-126.340000,54.885000,-1.785555,-5.604085,-1.550000,-5.605000,-0.235555,0.000915,-10.154769,-3.262944,-1.616224,-3.262944,-10.154769,-0.180000,0.480000,-9,34,-8.725465,34.370838,-8.725465,34.370838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.521797,42.410232,83.839971,109.173599,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552386,1.396812,0.135002,0.012280,0.500501,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.146834,tube-mpc,0,-126.340000,54.885000,-1.885313,-5.665530,-1.650000,-5.645000,-0.235313,-0.020530,-9.666852,-5.092632,-1.250287,-5.092632,-9.666852,-0.150000,0.370000,-13,61,-12.877496,61.201949,-12.877496,61.201949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.725533,42.169456,81.521668,103.672997,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555033,1.398749,0.142391,0.012344,0.500335,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.156903,tube-mpc,0,-126.340000,54.885000,-1.982487,-5.723739,-1.740000,-5.705000,-0.242487,-0.018739,-9.117946,-8.264091,-0.945339,-8.264091,-9.117946,-0.150000,0.440000,-15,86,-15.210012,85.990101,-15.210012,85.990101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.749601,40.907694,78.637798,92.819086,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557472,1.457007,0.188045,0.017141,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.166902,tube-mpc,0,-126.340000,54.885000,-2.075311,-5.777758,-1.830000,-5.785000,-0.245311,0.007242,-8.630029,-8.812998,-0.823360,-8.812998,-8.630029,-0.150000,0.630000,-16,81,-15.512578,80.612926,-15.512578,80.612926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.994758,39.723412,75.807928,89.332299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557312,1.408174,0.200234,0.014790,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.176901,tube-mpc,0,-126.340000,54.885000,-2.164024,-5.827844,-1.910000,-5.855000,-0.254024,0.027156,-8.264091,-5.702528,-0.945339,-5.702528,-8.264091,-0.160000,0.730000,-12,52,-12.044913,51.554529,-12.044913,51.554529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.245011,39.395488,80.206277,94.603444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557738,1.408322,0.173048,0.014802,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.186833,tube-mpc,0,-126.340000,54.885000,-2.247618,-5.873540,-1.990000,-5.885000,-0.257618,0.011460,-8.325081,-1.921172,-0.762370,-1.921172,-8.325081,-0.150000,0.650000,-6,29,-5.785914,29.051684,-5.785914,29.051684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.889853,39.240634,85.227169,100.999376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552423,1.415634,0.144419,0.013118,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.196830,tube-mpc,0,-126.340000,54.885000,-2.326769,-5.915309,-2.060000,-5.905000,-0.266769,-0.010309,-7.837164,-1.128308,-1.128308,-1.128308,-7.837164,-0.130000,0.470000,-6,40,-6.266056,39.978834,-6.266056,39.978834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.193730,39.088831,82.601209,100.783498,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554541,1.399476,0.136539,0.012828,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.206897,tube-mpc,0,-126.340000,54.885000,-2.400993,-5.952953,-2.130000,-5.925000,-0.270993,-0.027953,-6.983309,-3.262944,-1.006328,-3.262944,-6.983309,-0.120000,0.390000,-9,68,-9.319626,67.923402,-9.319626,67.923402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.148786,38.474501,80.363978,94.084373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557122,1.409989,0.174504,0.015334,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.216897,tube-mpc,0,-126.340000,54.885000,-2.468844,-5.985823,-2.180000,-5.965000,-0.288844,-0.020823,-5.336590,-6.251434,-0.640391,-6.251434,-5.336590,-0.100000,0.490000,-22,89,-22.249543,89.491674,-22.249543,89.491674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.659664,37.860854,73.081777,84.975840,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558391,1.408000,0.189756,0.015373,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.226822,tube-mpc,0,-126.340000,54.885000,-2.529999,-6.013876,-2.230000,-6.025000,-0.299999,0.011124,-4.848673,-6.251434,-0.701380,-6.251434,-4.848673,-0.130000,0.690000,-18,80,-17.596351,79.734867,-17.596351,79.734867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.197853,36.432161,72.207378,84.085319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551877,1.398896,0.160050,0.013694,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.236903,tube-mpc,0,-126.340000,54.885000,-2.585409,-6.037599,-2.270000,-6.055000,-0.315409,0.017401,-3.994819,-2.592058,-0.335443,-2.592058,-3.994819,-0.150000,0.770000,-15,47,-14.803024,47.038255,-14.803024,47.038255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.397573,36.350475,73.701816,89.380256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558424,1.407121,0.186272,0.015251,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.246899,tube-mpc,0,-126.340000,54.885000,-2.633302,-6.056280,-2.310000,-6.065000,-0.323302,0.008720,-3.933829,1.189297,-0.701380,1.189297,-3.933829,-0.120000,0.640000,-10,30,-10.313130,30.097637,-10.313130,30.097637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.679507,36.666527,76.292486,93.766666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557851,1.408224,0.175037,0.015480,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.256898,tube-mpc,0,-126.340000,54.885000,-2.673827,-6.070056,-2.340000,-6.055000,-0.333827,-0.015056,-3.628881,1.006328,-0.457422,1.006328,-3.628881,-0.140000,0.470000,-3,49,-2.523966,48.717505,-2.523966,48.717505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.475062,37.120106,72.292180,92.604159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556510,1.410820,0.177319,0.015626,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.266904,tube-mpc,0,-126.340000,54.885000,-2.706646,-6.078851,-2.370000,-6.055000,-0.336646,-0.023851,-2.348100,-2.287110,-0.579401,-2.287110,-2.348100,-0.130000,0.440000,-7,83,-7.221257,83.088159,-7.221257,83.088159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.132335,38.074446,65.759275,83.843579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557749,1.407828,0.186877,0.014600,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.276901,tube-mpc,0,-126.340000,54.885000,-2.731384,-6.082588,-2.380000,-6.075000,-0.351384,-0.007588,-1.494245,-3.018985,-0.091484,-3.018985,-1.494245,-0.110000,0.600000,-11,82,-10.614840,82.356881,-10.614840,82.356881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.597450,37.280887,61.524318,77.149175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557338,1.408411,0.199051,0.015105,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.286829,tube-mpc,0,-126.340000,54.885000,-2.747690,-6.081252,-2.390000,-6.085000,-0.357690,0.003748,-0.518412,-1.921172,-0.457422,-1.921172,-0.518412,-0.100000,0.730000,-12,67,-12.075790,67.074951,-12.075790,67.074951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.589638,37.642712,63.007104,79.975566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553609,1.398082,0.154350,0.013357,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.296762,tube-mpc,0,-126.340000,54.885000,-2.755480,-6.074842,-2.380000,-6.085000,-0.375480,0.010158,0.457422,0.762370,0.579401,0.762370,0.457422,-0.120000,0.720000,-10,50,-9.540994,50.477335,-9.540994,50.477335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.432903,38.349364,62.516216,79.648603,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559723,1.397894,0.151838,0.012605,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.306900,tube-mpc,0,-126.340000,54.885000,-2.754376,-6.063032,-2.370000,-6.065000,-0.384376,0.001968,0.579401,3.140965,0.152474,3.140965,0.579401,-0.120000,0.600000,-1,45,-0.641635,45.233521,-0.641635,45.233521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.605331,38.482730,59.968783,76.686570,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556789,1.407322,0.187858,0.016105,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.316902,tube-mpc,0,-126.340000,54.885000,-2.744077,-6.046150,-2.350000,-6.025000,-0.394077,-0.021150,1.311276,2.836017,0.091484,2.836017,1.311276,-0.080000,0.510000,-3,58,-2.776934,58.154457,-2.776934,58.154457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.987906,38.785497,54.817070,72.979857,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556135,1.406979,0.172703,0.016184,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.326897,tube-mpc,0,-126.340000,54.885000,-2.724429,-6.024082,-2.320000,-6.005000,-0.404429,-0.019082,2.653048,1.189297,0.640391,1.189297,2.653048,-0.090000,0.530000,-5,75,-4.983546,75.241985,-4.983546,75.241985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.212380,37.825473,53.916391,68.797964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556840,1.406768,0.173256,0.014489,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.336901,tube-mpc,0,-126.340000,54.885000,-2.695200,-5.996788,-2.290000,-6.005000,-0.405200,0.008212,2.897006,-0.091484,0.579401,-0.091484,2.897006,-0.070000,0.620000,-1,86,-0.628213,85.632374,-0.628213,85.632374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.429458,36.254346,51.929326,66.338163,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557320,1.404926,0.188988,0.016594,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.346897,tube-mpc,0,-126.340000,54.885000,-2.656269,-5.964332,-2.260000,-5.995000,-0.396269,0.030668,2.775027,0.762370,0.640391,0.762370,2.775027,-0.060000,0.740000,10,75,10.201216,75.021261,10.201216,75.021261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.707160,34.906360,52.016668,66.721101,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556171,1.405249,0.186874,0.014731,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.356898,tube-mpc,0,-126.340000,54.885000,-2.607444,-5.926699,-2.220000,-5.975000,-0.387444,0.048301,2.653048,3.567892,0.518412,3.567892,2.653048,-0.040000,0.750000,21,57,21.067306,56.917888,21.067306,56.917888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.991501,34.818926,54.861656,69.068966,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553655,1.405456,0.174758,0.014756,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.366830,tube-mpc,0,-126.340000,54.885000,-2.549059,-5.884248,-2.180000,-5.925000,-0.369059,0.040752,3.323933,5.641538,0.701380,5.641538,3.323933,-0.030000,0.640000,27,53,27.242816,52.850280,27.242816,52.850280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.319005,35.047492,59.743128,73.184248,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553999,1.415346,0.145616,0.014350,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.376895,tube-mpc,0,-126.340000,54.885000,-2.479734,-5.836115,-2.140000,-5.875000,-0.339734,0.038885,3.628881,4.848673,1.006328,4.848673,3.628881,0.090000,0.580000,22,69,22.169906,68.866930,22.169906,68.866930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.181213,35.075040,66.293726,76.303631,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554306,1.408241,0.173227,0.015174,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.386824,tube-mpc,0,-126.340000,54.885000,-2.401258,-5.783644,-2.090000,-5.825000,-0.311258,0.041356,5.641538,3.567892,1.189297,3.567892,5.641538,0.120000,0.590000,13,84,12.786471,83.637896,12.786471,83.637896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.974780,33.398535,67.468905,75.936839,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550599,1.396703,0.156471,0.014363,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.396899,tube-mpc,0,-126.340000,54.885000,-2.311330,-5.725396,-2.020000,-5.785000,-0.291330,0.059604,7.410237,3.872840,1.189297,3.872840,7.410237,0.140000,0.710000,6,77,6.209431,76.796405,6.209431,76.796405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.451089,30.190273,66.140293,73.106670,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558561,1.406779,0.186979,0.015919,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.406896,tube-mpc,0,-126.340000,54.885000,-2.211842,-5.662701,-1.930000,-5.735000,-0.281842,0.072299,8.752008,5.519559,1.433256,5.519559,8.752008,0.110000,0.740000,10,66,9.528707,65.551873,9.528707,65.551873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.948497,27.725909,64.238313,71.285270,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555910,1.406291,0.174656,0.015032,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.416897,tube-mpc,0,-126.340000,54.885000,-2.102080,-5.595173,-1.840000,-5.675000,-0.262080,0.079827,9.605862,6.495393,1.372266,6.495393,9.605862,0.090000,0.710000,17,65,17.113229,64.541352,17.113229,64.541352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.938411,26.416017,61.825405,68.727200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556482,1.406112,0.175278,0.014695,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.426894,tube-mpc,0,-126.340000,54.885000,-1.982175,-5.522966,-1.740000,-5.595000,-0.242175,0.072034,9.605862,8.142112,1.616224,8.142112,9.605862,0.110000,0.660000,27,59,27.363839,58.954990,27.363839,58.954990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.400064,24.782698,60.002098,65.234986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556965,1.404612,0.174938,0.014509,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.436897,tube-mpc,0,-126.340000,54.885000,-1.852071,-5.446115,-1.620000,-5.525000,-0.232071,0.078885,11.496540,7.227268,1.494245,7.227268,11.496540,0.170000,0.610000,14,75,14.362755,75.009323,14.362755,75.009323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.065836,24.284300,62.584874,67.554878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555069,1.403975,0.173447,0.013750,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.446898,tube-mpc,0,-126.340000,54.885000,-1.711928,-5.364775,-1.500000,-5.455000,-0.211928,0.090225,13.814145,5.824507,1.921172,5.824507,13.814145,0.180000,0.650000,3,88,3.191538,88.272073,3.191538,88.272073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.733995,21.585245,64.330613,68.732678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556004,1.403799,0.187859,0.014604,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.456905,tube-mpc,0,-126.340000,54.885000,-1.561762,-5.279011,-1.350000,-5.395000,-0.211762,0.115989,14.546020,5.885497,1.860183,5.885497,14.546020,0.110000,0.760000,15,85,14.569304,84.532344,14.569304,84.532344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.512293,18.308565,61.913697,66.445508,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557152,1.405179,0.213857,0.014910,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.466826,tube-mpc,0,-126.340000,54.885000,-1.403178,-5.189776,-1.190000,-5.315000,-0.213178,0.125224,15.948781,8.508050,1.677214,8.508050,15.948781,0.110000,0.800000,13,63,13.008196,63.447062,13.008196,63.447062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.471858,16.083471,60.600887,65.204863,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551711,1.396804,0.160720,0.013655,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.476899,tube-mpc,0,-126.340000,54.885000,-1.232473,-5.095039,-1.020000,-5.225000,-0.212473,0.129961,17.046594,10.947634,1.799193,10.947634,17.046594,0.120000,0.710000,12,54,12.359442,54.415050,12.359442,54.415050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.856688,15.152929,62.993017,68.056351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556968,1.405174,0.174965,0.015829,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.486827,tube-mpc,0,-126.340000,54.885000,-1.054825,-4.997716,-0.840000,-5.115000,-0.214825,0.117284,18.022427,11.252582,2.531068,11.252582,18.022427,0.140000,0.620000,10,62,10.199157,61.647989,10.199157,61.647989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.346151,14.157522,62.185616,66.783493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551736,1.396039,0.152436,0.013341,0.500543,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.496822,tube-mpc,0,-126.340000,54.885000,-0.866761,-4.895923,-0.650000,-5.015000,-0.216761,0.119077,18.632323,9.971800,2.287110,9.971800,18.632323,0.130000,0.610000,14,77,14.129893,76.700664,14.129893,76.700664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.294256,12.601128,59.615048,63.978931,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556721,1.395041,0.141645,0.013750,0.500515,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.506898,tube-mpc,0,-126.340000,54.885000,-0.668047,-4.789588,-0.450000,-4.915000,-0.218047,0.125412,19.669147,8.203101,1.860183,8.203101,19.669147,0.130000,0.640000,13,93,13.025274,92.710452,13.025274,92.710452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.651950,10.840331,58.987064,62.834670,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557983,1.497006,0.213244,0.026521,0.501085,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.516750,tube-mpc,0,-126.340000,54.885000,-0.465132,-4.682158,-0.240000,-4.835000,-0.225132,0.152842,20.766960,9.239925,2.226120,9.239925,20.766960,0.140000,0.780000,9,77,9.497583,77.495084,9.497583,77.495084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.023371,7.879586,60.943064,64.301980,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554149,1.435602,0.242421,0.015852,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.526746,tube-mpc,0,-126.340000,54.885000,-0.250844,-4.569842,-0.040000,-4.725000,-0.210844,0.155158,20.766960,11.740498,1.982162,11.740498,20.766960,0.130000,0.790000,20,58,20.425863,58.295637,20.425863,58.295637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.128557,6.620164,63.362901,66.602758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546033,1.508358,0.222160,0.017613,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.536755,tube-mpc,0,-126.340000,54.885000,-0.028070,-4.454190,0.170000,-4.605000,-0.198070,0.150810,21.315866,13.082270,2.043152,13.082270,21.315866,0.150000,0.650000,23,61,23.017362,61.209839,23.017362,61.209839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.440244,6.288264,65.506226,67.560731,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564004,1.453752,0.195577,0.016789,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.546781,tube-mpc,0,-126.340000,54.885000,0.203007,-4.335311,0.390000,-4.475000,-0.186993,0.139689,20.583991,12.899301,1.860183,12.899301,20.583991,0.210000,0.610000,30,68,29.849381,67.956509,29.849381,67.956509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.194503,4.969297,65.237807,65.645922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.614145,1.768061,0.249890,0.039082,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.556748,tube-mpc,0,-126.340000,54.885000,0.440257,-4.214297,0.600000,-4.355000,-0.159743,0.140703,20.705970,12.167426,2.043152,12.167426,20.705970,0.240000,0.620000,34,76,34.163365,75.683022,34.163365,75.683022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.722006,3.711930,66.456662,65.557375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551148,1.486922,0.207423,0.018766,0.500462,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.566775,tube-mpc,0,-126.340000,54.885000,0.686136,-4.089893,0.820000,-4.235000,-0.133864,0.145107,22.047741,11.862478,2.287110,11.862478,22.047741,0.280000,0.770000,26,67,25.876492,67.098584,25.876492,67.098584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.912027,2.199992,68.293276,66.460818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561327,1.582455,0.214349,0.029459,0.504024,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.576745,tube-mpc,0,-126.340000,54.885000,0.937401,-3.963732,1.060000,-4.125000,-0.122599,0.161268,23.511492,12.289405,2.714037,12.289405,23.511492,0.300000,0.660000,17,76,17.382814,76.466200,17.382814,76.466200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.653706,1.687822,72.367284,71.201810,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547515,1.465340,0.203293,0.018102,0.507140,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.586781,tube-mpc,0,-126.340000,54.885000,1.196797,-3.834429,1.320000,-4.005000,-0.123203,0.170571,25.280190,12.411384,2.653048,12.411384,25.280190,0.240000,0.700000,15,75,14.759847,74.746793,14.759847,74.746793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.301476,0.029816,70.040053,69.805198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563315,1.420625,0.196541,0.012540,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.596761,tube-mpc,0,-126.340000,54.885000,1.460745,-3.703750,1.590000,-3.875000,-0.129255,0.171250,26.743941,13.936124,2.226120,13.936124,26.743941,0.140000,0.720000,20,62,19.869760,61.887618,19.869760,61.887618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.143812,-1.780002,68.809798,70.225711,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555909,1.436704,0.137782,0.012032,0.500497,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.606834,tube-mpc,0,-126.340000,54.885000,1.732828,-3.569906,1.870000,-3.735000,-0.137172,0.165094,27.109878,14.911958,2.897006,14.911958,27.109878,0.210000,0.680000,12,58,12.327159,57.608253,12.327159,57.608253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.828851,-2.885012,69.794791,67.916168,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556181,1.393770,0.129446,0.012135,0.500218,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.616762,tube-mpc,0,-126.340000,54.885000,2.006142,-3.436263,2.170000,-3.585000,-0.163858,0.148737,28.146701,14.667999,2.592058,14.667999,28.146701,0.190000,0.600000,7,66,7.380220,66.279556,7.380220,66.279556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.325230,-4.099692,69.024386,69.676585,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552346,1.393640,0.138300,0.011543,0.500209,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.626899,tube-mpc,0,-126.340000,54.885000,2.290046,-3.298221,2.450000,-3.455000,-0.159954,0.156779,28.268681,13.204249,2.775027,13.204249,28.268681,0.150000,0.610000,15,80,14.852192,79.693536,14.852192,79.693536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.996067,-5.543048,65.907707,69.714710,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559145,1.404505,0.179497,0.015012,0.506824,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.636901,tube-mpc,0,-126.340000,54.885000,2.574444,-3.160662,2.740000,-3.335000,-0.165556,0.174338,28.573629,12.167426,2.104141,12.167426,28.573629,0.150000,0.670000,15,86,14.944854,85.914184,14.944854,85.914184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.120566,-7.397059,65.042640,70.494861,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558806,1.406036,0.188584,0.014367,0.500507,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.646897,tube-mpc,0,-126.340000,54.885000,2.862522,-3.021993,3.030000,-3.205000,-0.167478,0.183007,29.122535,12.960290,1.799193,12.960290,29.122535,0.160000,0.760000,12,73,11.642110,73.009208,11.642110,73.009208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.983133,-9.064122,65.614345,72.489277,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557911,1.405464,0.191683,0.012401,0.500299,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.656898,tube-mpc,0,-126.340000,54.885000,3.154069,-2.882273,3.340000,-3.075000,-0.185931,0.192727,29.122535,13.814145,2.348100,13.814145,29.122535,0.160000,0.750000,12,68,12.452682,67.781109,12.452682,67.781109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.589241,-9.207490,65.417649,69.669550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559124,1.405151,0.190803,0.013738,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.666746,tube-mpc,0,-126.340000,54.885000,3.443956,-2.743900,3.630000,-2.935000,-0.186044,0.191100,29.366493,14.911958,2.470079,14.911958,29.366493,0.170000,0.700000,11,63,11.428306,63.377284,11.428306,63.377284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.122361,-9.911472,62.664405,67.211720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558770,1.403465,0.179019,0.013126,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.676769,tube-mpc,0,-126.340000,54.885000,3.741422,-2.602416,3.940000,-2.795000,-0.198578,0.192584,28.878577,14.546020,2.043152,14.546020,28.878577,0.160000,0.650000,17,71,17.175892,71.254687,17.175892,71.254687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.069571,-10.532615,60.274140,64.806656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557995,1.391099,0.141366,0.012159,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.686898,tube-mpc,0,-126.340000,54.885000,4.043949,-2.458985,4.230000,-2.665000,-0.186051,0.206015,28.024722,12.838311,2.043152,12.838311,28.024722,0.170000,0.650000,25,87,25.120665,87.194692,25.120665,87.194692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.327122,-11.519836,58.395496,63.507673,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559267,1.404443,0.190158,0.014920,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.696896,tube-mpc,0,-126.340000,54.885000,4.344011,-2.317114,4.520000,-2.555000,-0.175989,0.237886,26.560972,10.947634,1.799193,10.947634,26.560972,0.200000,0.750000,35,98,34.892759,97.547256,34.892759,97.547256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.339735,-12.794536,58.699612,64.414742,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556745,1.402661,0.215982,0.014593,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.706896,tube-mpc,0,-126.340000,54.885000,4.645085,-2.175088,4.790000,-2.445000,-0.144915,0.269912,26.317013,10.276748,1.677214,10.276748,26.317013,0.280000,0.840000,30,98,29.592523,98.205092,29.592523,98.205092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.297789,-13.424393,61.328564,65.639701,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558265,1.401492,0.254709,0.014939,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.716908,tube-mpc,0,-126.340000,54.885000,4.946936,-2.032954,5.070000,-2.325000,-0.123064,0.292046,26.438993,12.716332,2.104141,12.716332,26.438993,0.310000,0.910000,27,74,26.529428,73.703183,26.529428,73.703183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.997802,-14.228726,62.915655,67.410070,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557164,1.404424,0.227934,0.015718,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.726776,tube-mpc,0,-126.340000,54.885000,5.244406,-1.893068,5.330000,-2.195000,-0.085594,0.301932,25.951076,15.155916,1.494245,15.155916,25.951076,0.300000,0.830000,35,60,35.331991,60.468987,35.331991,60.468987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.985251,-14.046653,62.623350,63.458373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555197,1.391557,0.156638,0.014650,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.736898,tube-mpc,0,-126.340000,54.885000,5.549045,-1.749929,5.600000,-2.045000,-0.050955,0.295071,26.195034,15.033937,1.616224,15.033937,26.195034,0.320000,0.700000,33,71,33.126512,71.494375,33.126512,71.494375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.486562,-14.360640,64.131630,63.247742,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559976,1.402825,0.188452,0.014337,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.746896,tube-mpc,0,-126.340000,54.885000,5.848912,-1.609072,5.870000,-1.915000,-0.021088,0.305928,27.292847,12.411384,1.799193,12.411384,27.292847,0.360000,0.670000,18,97,18.386664,96.510454,18.386664,96.510454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.319141,-15.513848,62.128875,64.928327,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555885,1.403264,0.202424,0.014558,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.756898,tube-mpc,0,-126.340000,54.885000,6.147423,-1.468812,6.160000,-1.815000,-0.012577,0.346188,28.695608,9.788831,1.555235,9.788831,28.695608,0.310000,0.780000,9,107,9.271110,106.750000,9.271110,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.066794,-17.130060,59.230872,67.241297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559174,1.403880,0.253305,0.015332,0.500292,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.766900,tube-mpc,0,-126.340000,54.885000,6.443995,-1.329343,6.460000,-1.715000,-0.016005,0.385657,30.037379,10.093779,1.738204,10.093779,30.037379,0.230000,0.900000,4,102,4.305938,101.983918,4.305938,101.983918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.320922,-18.382092,57.701529,68.449672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557404,1.405255,0.277159,0.014620,0.500489,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.776899,tube-mpc,0,-126.340000,54.885000,6.738071,-1.190842,6.760000,-1.595000,-0.021929,0.404158,29.061545,12.838311,1.921172,12.838311,29.061545,0.170000,0.950000,17,76,17.428914,75.750275,17.428914,75.750275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.388558,-19.687792,55.683088,67.945104,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555622,1.404189,0.252485,0.014934,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.786823,tube-mpc,0,-126.340000,54.885000,7.027137,-1.054407,7.060000,-1.455000,-0.032863,0.400593,28.268681,16.314719,1.555235,16.314719,28.268681,0.160000,0.890000,23,50,23.195753,50.198596,23.195753,50.198596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.520835,-20.795186,56.985865,67.278824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557991,1.394548,0.152200,0.014796,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.796898,tube-mpc,0,-126.340000,54.885000,7.317283,-0.917072,7.350000,-1.295000,-0.032717,0.377928,28.451649,16.680656,1.128308,16.680656,28.451649,0.220000,0.650000,11,65,10.926647,64.513834,10.926647,64.513834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.658057,-21.085316,58.980581,68.371728,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559733,1.404081,0.174216,0.015192,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.806896,tube-mpc,0,-126.340000,54.885000,7.601446,-0.782082,7.640000,-1.155000,-0.038554,0.372918,29.549462,13.265238,0.945339,13.265238,29.549462,0.210000,0.580000,-4,98,-3.752646,97.835823,-3.752646,97.835823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.818781,-22.472746,52.652569,68.121245,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559863,1.404182,0.201697,0.015422,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.816899,tube-mpc,0,-126.340000,54.885000,7.881641,-0.648390,7.930000,-1.045000,-0.048359,0.396610,29.122535,11.252582,1.128308,11.252582,29.122535,0.180000,0.730000,-4,103,-3.504624,103.426545,-3.504624,103.426545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.533816,-24.581471,51.757329,70.752641,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558059,1.404103,0.252952,0.014748,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.826898,tube-mpc,0,-126.340000,54.885000,8.157203,-0.516218,8.220000,-0.925000,-0.062797,0.408782,28.390660,11.496540,0.762370,11.496540,28.390660,0.140000,0.870000,2,89,1.558564,88.875795,1.558564,88.875795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.060926,-26.186392,54.051938,70.574110,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557820,1.405497,0.256548,0.014209,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.836895,tube-mpc,0,-126.340000,54.885000,8.427740,-0.385654,8.500000,-0.785000,-0.072260,0.399346,26.865920,14.485031,0.823360,14.485031,26.865920,0.130000,0.880000,11,61,11.208638,60.734285,11.208638,60.734285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.856487,-26.873770,55.064640,67.399486,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556840,1.404385,0.187658,0.014826,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.846898,tube-mpc,0,-126.340000,54.885000,8.693165,-0.256642,8.760000,-0.635000,-0.066835,0.378358,24.853263,16.558677,1.311276,16.558677,24.853263,0.110000,0.770000,28,49,27.615876,49.286194,27.615876,49.286194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.606405,-26.439518,57.211697,65.613493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557387,1.406619,0.178605,0.014530,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.856905,tube-mpc,0,-126.340000,54.885000,8.953025,-0.129299,9.010000,-0.485000,-0.056975,0.355701,22.535658,16.375708,0.701380,16.375708,22.535658,0.030000,0.610000,54,62,54.262295,61.669204,54.262295,61.669204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.502364,-25.976244,59.076574,66.441663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558720,1.408042,0.201739,0.014879,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.866827,tube-mpc,0,-126.340000,54.885000,9.204757,-0.004791,9.240000,-0.345000,-0.035243,0.340209,20.949928,12.533363,0.335443,12.533363,20.949928,0.240000,0.570000,37,94,36.989448,94.477427,36.989448,94.477427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.671094,-25.059624,59.077165,66.958893,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556575,1.396332,0.409343,0.018814,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.876895,tube-mpc,0,-126.340000,54.885000,9.453847,0.119709,9.460000,-0.225000,-0.006153,0.344709,21.193887,9.788831,1.311276,9.788831,21.193887,0.290000,0.730000,22,103,22.335043,102.870178,22.335043,102.870178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.358272,-26.435285,49.871039,64.820484,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559223,1.405575,0.216651,0.016682,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.886778,tube-mpc,0,-126.340000,54.885000,9.691824,0.240061,9.680000,-0.125000,0.011824,0.365061,21.925762,10.825654,0.579401,10.825654,21.925762,0.300000,0.870000,9,82,8.938500,82.335708,8.938500,82.335708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.405825,-27.114284,45.078874,57.809141,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573675,1.441137,0.281836,0.017254,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.896747,tube-mpc,0,-126.340000,54.885000,9.925033,0.359557,9.900000,0.005000,0.025033,0.354557,21.986752,14.241072,0.396432,14.241072,21.986752,0.260000,0.850000,8,53,8.350827,52.691460,8.350827,52.691460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.128234,-26.821663,40.460838,48.409041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548178,1.680076,0.261280,0.024009,0.500637,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.906757,tube-mpc,0,-126.340000,54.885000,10.152038,0.477592,10.120000,0.155000,0.032038,0.322592,20.157064,16.253729,0.274453,16.253729,20.157064,0.120000,0.710000,37,43,36.826967,43.346916,36.826967,43.346916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.770956,-25.493067,41.431492,43.706410,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574362,1.537978,0.214159,0.016700,0.500628,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.916748,tube-mpc,0,-126.340000,54.885000,10.371218,0.593435,10.320000,0.295000,0.051218,0.298435,18.205396,14.667999,-0.091484,14.667999,18.205396,0.230000,0.520000,35,70,35.461277,69.561238,35.461277,69.561238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.713359,-23.847961,49.138210,50.333984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551416,1.759614,0.519859,0.039496,0.502605,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008386,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.926750,tube-mpc,0,-126.340000,54.885000,10.582978,0.707401,10.520000,0.425000,0.062978,0.282401,18.693313,11.740498,0.152474,11.740498,18.693313,0.310000,0.570000,13,87,13.375618,87.134648,13.375618,87.134648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.333870,-24.063583,44.072391,50.491721,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551514,1.443736,0.208410,0.016269,0.500631,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.936785,tube-mpc,0,-126.340000,54.885000,10.787584,0.819748,10.710000,0.535000,0.077584,0.284748,18.632323,9.605862,0.518412,9.605862,18.632323,0.250000,0.720000,13,91,13.127787,90.577465,13.127787,90.577465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.624392,-24.114797,38.972580,47.241420,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556297,1.660071,0.248983,0.016665,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.946770,tube-mpc,0,-126.340000,54.885000,10.983141,0.929532,10.910000,0.635000,0.073141,0.294532,17.656490,10.093779,0.518412,10.093779,17.656490,0.200000,0.810000,20,78,19.931081,78.145746,19.931081,78.145746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.641419,-24.078427,36.736904,41.350155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557721,1.403976,0.172435,0.012177,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.956830,tube-mpc,0,-126.340000,54.885000,11.171924,1.038138,11.080000,0.755000,0.091924,0.283138,16.863625,12.350394,-0.335443,12.350394,16.863625,0.190000,0.810000,23,57,23.114786,56.622811,23.114786,56.622811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.361488,-23.450505,37.007167,37.788645,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554466,1.404419,0.144205,0.013847,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.966899,tube-mpc,0,-126.340000,54.885000,11.352431,1.144834,11.250000,0.875000,0.102431,0.269834,15.643833,13.875134,0.335443,13.875134,15.643833,0.210000,0.700000,25,51,25.050793,50.555706,25.050793,50.555706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.606251,-21.691562,39.535183,38.219763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558279,1.411748,0.179549,0.014506,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.976817,tube-mpc,0,-126.340000,54.885000,11.521869,1.247997,11.410000,1.005000,0.111869,0.242997,15.216906,12.045446,-0.518412,12.045446,15.216906,0.240000,0.570000,18,73,17.653239,73.224179,17.653239,73.224179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.389024,-19.248149,41.729684,40.070149,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550327,1.398901,0.148719,0.015132,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.986898,tube-mpc,0,-126.340000,54.885000,11.685479,1.350913,11.570000,1.115000,0.115479,0.235913,15.338885,9.727842,0.030495,9.727842,15.338885,0.220000,0.620000,10,87,10.201232,86.799721,10.201232,86.799721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.130954,-17.976465,38.440673,39.270395,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557507,1.410321,0.193075,0.015380,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.996823,tube-mpc,0,-126.340000,54.885000,11.838017,1.450371,11.730000,1.205000,0.108017,0.245371,15.033937,8.142112,0.091484,8.142112,15.033937,0.180000,0.680000,8,95,8.340130,94.684661,8.340130,94.684661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.096886,-16.913167,36.129513,36.389258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555349,1.397890,0.166424,0.012787,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.006770,tube-mpc,0,-126.340000,54.885000,11.982318,1.548220,11.880000,1.295000,0.102318,0.253220,14.485031,9.544873,-0.091484,9.544873,14.485031,0.130000,0.830000,11,70,11.173731,69.541172,11.173731,69.541172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.768424,-16.731045,34.962692,34.053860,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555598,1.401303,0.185915,0.013774,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.016773,tube-mpc,0,-126.340000,54.885000,12.118759,1.644835,12.030000,1.395000,0.088759,0.249835,13.387218,11.374561,0.213464,11.374561,13.387218,0.110000,0.780000,15,56,14.965642,56.481354,14.965642,56.481354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.486863,-15.053107,36.897548,30.745359,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554780,1.398710,0.132450,0.012850,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.026902,tube-mpc,0,-126.340000,54.885000,12.248039,1.740894,12.170000,1.505000,0.078039,0.235894,12.045446,11.008623,-0.701380,11.008623,12.045446,0.120000,0.650000,17,68,16.677655,68.418345,16.677655,68.418345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.505310,-12.586098,40.360491,32.676162,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556668,1.409637,0.174727,0.014934,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.036761,tube-mpc,0,-126.340000,54.885000,12.365300,1.832742,12.300000,1.605000,0.065300,0.227742,11.252582,9.483883,-0.213464,9.483883,11.252582,0.130000,0.620000,13,83,13.008559,82.580875,13.008559,82.580875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.503113,-10.798947,38.257903,31.759819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561904,1.400951,0.160730,0.014338,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.046900,tube-mpc,0,-126.340000,54.885000,12.477094,1.925561,12.420000,1.685000,0.057094,0.240561,11.435550,7.715185,0.091484,7.715185,11.435550,0.140000,0.700000,1,91,0.515000,90.647599,0.515000,90.647599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.182644,-9.577148,35.643905,30.174037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558535,1.409346,0.202048,0.014461,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.056822,tube-mpc,0,-126.340000,54.885000,12.577911,2.014859,12.530000,1.765000,0.047911,0.249859,9.849821,7.227268,0.213464,7.227268,9.849821,0.110000,0.860000,8,81,8.480854,80.666868,8.480854,80.666868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.535436,-8.499521,34.440911,30.220485,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551731,1.412185,0.170780,0.016253,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.066761,tube-mpc,0,-126.340000,54.885000,12.670460,2.102869,12.640000,1.845000,0.030460,0.257869,8.934977,8.142112,-0.152474,8.142112,8.934977,0.070000,0.810000,13,77,13.312381,77.334031,13.312381,77.334031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.966660,-6.781037,34.447282,24.809469,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561982,1.399151,0.144921,0.011715,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.076893,tube-mpc,0,-126.340000,54.885000,12.756196,2.191186,12.730000,1.945000,0.026196,0.246186,7.715185,9.239925,-0.213464,9.239925,7.715185,0.070000,0.780000,17,69,16.656295,69.277262,16.656295,69.277262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.672128,-5.561787,33.885838,24.213739,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556547,1.410118,0.186845,0.014011,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.086830,tube-mpc,0,-126.340000,54.885000,12.831936,2.276503,12.810000,2.035000,0.021936,0.241503,6.556382,9.605862,-0.213464,9.605862,6.556382,0.110000,0.730000,14,69,14.277752,69.479062,14.277752,69.479062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.263538,-4.194175,34.646407,26.772258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556408,1.399400,0.145276,0.015466,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.096761,tube-mpc,0,-126.340000,54.885000,12.899490,2.360568,12.880000,2.115000,0.019490,0.245568,5.397580,7.471226,-0.457422,7.471226,5.397580,0.130000,0.690000,14,91,13.616212,90.570108,13.616212,90.570108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.867754,-2.328563,34.698254,28.640998,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560908,1.399462,0.154421,0.012207,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.106823,tube-mpc,0,-126.340000,54.885000,12.959784,2.444619,12.940000,2.205000,0.019784,0.239619,4.665705,6.678361,0.518412,6.678361,4.665705,0.130000,0.790000,12,88,12.448924,88.115703,12.448924,88.115703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.718522,-2.099182,32.454455,28.425784,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550818,1.400013,0.180527,0.014435,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.116894,tube-mpc,0,-126.340000,54.885000,13.012068,2.527704,12.990000,2.275000,0.022068,0.252704,3.689871,7.776174,-0.335443,7.776174,3.689871,0.130000,0.810000,14,78,14.483820,78.181472,14.483820,78.181472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.433713,-1.498298,32.043540,27.273882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555267,1.409974,0.200803,0.016173,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.126766,tube-mpc,0,-126.340000,54.885000,13.055647,2.608221,13.030000,2.355000,0.025647,0.253221,3.262944,8.447060,-0.274453,8.447060,3.262944,0.120000,0.780000,14,75,13.652492,74.746680,13.652492,74.746680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.692923,-0.286235,33.035631,27.116622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562612,1.399356,0.149567,0.013201,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.136898,tube-mpc,0,-126.340000,54.885000,13.092673,2.690022,13.060000,2.445000,0.032673,0.245022,2.226120,8.569039,0.091484,8.569039,2.226120,0.120000,0.750000,17,76,16.821860,75.505506,16.821860,75.505506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.156640,0.955540,33.808050,29.470957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556750,1.408473,0.175321,0.014583,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.146903,tube-mpc,0,-126.340000,54.885000,13.121767,2.770048,13.080000,2.535000,0.041767,0.235048,0.945339,8.752008,-0.579401,8.752008,0.945339,0.130000,0.750000,21,73,21.481343,73.196347,21.481343,73.196347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.540093,1.683744,33.590131,30.300652,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555830,1.408409,0.175548,0.014285,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.156763,tube-mpc,0,-126.340000,54.885000,13.143387,2.848299,13.100000,2.615000,0.043387,0.233299,0.640391,7.044299,0.457422,7.044299,0.640391,0.160000,0.730000,14,89,14.198505,88.674320,14.198505,88.674320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.156310,2.742499,33.431062,31.553342,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563436,1.417157,0.161895,0.014496,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.166893,tube-mpc,0,-126.340000,54.885000,13.158523,2.928134,13.100000,2.705000,0.058523,0.223134,0.274453,7.654195,0.396432,7.654195,0.274453,0.160000,0.780000,13,79,12.593979,79.161992,12.593979,79.161992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.227028,2.359796,33.163964,34.460446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555429,1.408710,0.198385,0.014530,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.176897,tube-mpc,0,-126.340000,54.885000,13.166668,3.006546,13.110000,2.785000,0.056668,0.221546,-0.518412,8.264091,0.335443,8.264091,-0.518412,0.150000,0.850000,15,67,15.021362,67.381215,15.021362,67.381215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.565026,3.058290,33.770755,33.043792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556111,1.406777,0.171916,0.014442,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.186762,tube-mpc,0,-126.340000,54.885000,13.168309,3.083526,13.100000,2.875000,0.068309,0.208526,-1.677214,8.325081,0.274453,8.325081,-1.677214,0.150000,0.780000,21,72,21.195148,71.853483,21.195148,71.853483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.421342,4.463514,34.913247,36.874518,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563362,1.398729,0.152646,0.014568,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.196894,tube-mpc,0,-126.340000,54.885000,13.163638,3.162355,13.100000,2.965000,0.063638,0.197355,-1.555235,7.654195,0.091484,7.654195,-1.555235,0.180000,0.710000,11,83,10.971834,83.225675,10.971834,83.225675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.530954,5.161900,34.576883,36.082947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557501,1.405143,0.174147,0.015342,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.206897,tube-mpc,0,-126.340000,54.885000,13.152962,3.240030,13.090000,3.045000,0.062962,0.195030,-1.555235,7.410237,0.213464,7.410237,-1.555235,0.150000,0.760000,9,82,9.215107,81.502337,9.215107,81.502337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.338650,5.125101,35.925139,40.264213,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556030,1.405027,0.185852,0.014409,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.216746,tube-mpc,0,-126.340000,54.885000,13.136815,3.316462,13.080000,3.125000,0.056815,0.191462,-1.982162,8.873987,0.640391,8.873987,-1.982162,0.120000,0.780000,12,68,12.090381,67.868861,12.090381,67.868861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.324144,5.238681,35.777289,39.620514,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550294,1.404457,0.173259,0.012723,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.226912,tube-mpc,0,-126.340000,54.885000,13.114553,3.395400,13.060000,3.225000,0.054553,0.170400,-1.921172,8.812998,0.640391,8.812998,-1.921172,0.110000,0.740000,9,70,8.504382,69.878974,8.504382,69.878974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.341758,6.070972,37.468231,43.853350,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556044,1.404166,0.159563,0.014482,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.236895,tube-mpc,0,-126.340000,54.885000,13.087429,3.473051,13.040000,3.315000,0.047429,0.158051,-2.531068,8.508050,-0.213464,8.508050,-2.531068,0.110000,0.710000,9,75,8.847543,74.805214,8.847543,74.805214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.860909,6.619012,38.391243,46.199595,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574605,1.480503,0.207086,0.028819,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.246746,tube-mpc,0,-126.340000,54.885000,13.055814,3.549894,13.020000,3.395000,0.035814,0.154894,-2.531068,8.203101,-0.091484,8.203101,-2.531068,0.090000,0.710000,7,78,6.532628,77.982862,6.532628,77.982862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.639727,6.971506,38.403634,46.012800,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549499,1.429857,0.191488,0.015930,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.256751,tube-mpc,0,-126.340000,54.885000,13.019043,3.628244,13.000000,3.485000,0.019043,0.143244,-2.226120,8.325081,0.396432,8.325081,-2.226120,0.110000,0.740000,-4,74,-3.938031,74.020167,-3.938031,74.020167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.115990,7.114350,38.288167,46.102510,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570335,1.608504,0.211082,0.018854,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.266748,tube-mpc,0,-126.340000,54.885000,12.977885,3.706907,12.980000,3.575000,-0.002115,0.131907,-2.348100,8.569039,0.457422,8.569039,-2.348100,0.080000,0.770000,-5,69,-4.804399,68.877297,-4.804399,68.877297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.310266,7.439233,39.904421,49.911196,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547814,1.549597,0.233360,0.021984,0.501078,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.276752,tube-mpc,0,-126.340000,54.885000,12.932542,3.786096,12.960000,3.675000,-0.027458,0.111096,-3.384923,8.630029,0.579401,8.630029,-3.384923,0.030000,0.730000,5,71,5.341449,70.889348,5.341449,70.889348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.809582,7.969527,40.405680,52.449326,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573260,1.635102,0.211512,0.022496,0.501510,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.286748,tube-mpc,0,-126.340000,54.885000,12.883360,3.865751,12.930000,3.765000,-0.046640,0.100751,-4.177788,8.812998,0.091484,8.812998,-4.177788,0.020000,0.710000,10,71,9.598824,71.411769,9.598824,71.411769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.099475,8.127745,40.975287,52.488438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549650,1.659521,0.195840,0.019426,0.500448,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.296769,tube-mpc,0,-126.340000,54.885000,12.830439,3.946199,12.900000,3.855000,-0.069561,0.091199,-4.055809,9.178935,0.213464,9.178935,-4.055809,0.040000,0.700000,2,69,1.637711,69.400996,1.637711,69.400996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.643652,8.126712,41.923982,54.322083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558805,1.400323,0.162150,0.013533,0.500395,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.306743,tube-mpc,0,-126.340000,54.885000,12.774428,4.026933,12.870000,3.945000,-0.095572,0.081933,-3.140965,8.325081,0.213464,8.325081,-3.140965,0.040000,0.700000,-12,76,-11.766675,76.265214,-11.766675,76.265214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.143240,8.474090,46.772532,57.812623,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538595,1.406375,0.141728,0.011584,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.316831,tube-mpc,0,-126.340000,54.885000,12.714654,4.109320,12.840000,4.025000,-0.125346,0.084320,-3.140965,8.447060,0.518412,8.447060,-3.140965,0.010000,0.730000,-14,74,-13.563511,74.217146,-13.563511,74.217146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.547028,8.599621,47.072345,57.516202,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552245,1.398210,0.137158,0.013071,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.326827,tube-mpc,0,-126.340000,54.885000,12.652595,4.191715,12.810000,4.115000,-0.157405,0.076715,-3.445913,9.178935,0.701380,9.178935,-3.445913,0.000000,0.750000,-14,67,-14.384712,66.701592,-14.384712,66.701592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.721304,8.800476,45.407770,57.366317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561401,1.392848,0.154141,0.013472,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.336742,tube-mpc,0,-126.340000,54.885000,12.588492,4.274248,12.780000,4.215000,-0.191508,0.059248,-3.262944,8.934977,-0.030495,8.934977,-3.262944,-0.030000,0.700000,-17,72,-16.931598,72.296336,-16.931598,72.296336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.416676,9.427723,46.804218,60.612371,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538794,1.392168,0.148157,0.011026,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.346897,tube-mpc,0,-126.340000,54.885000,12.520463,4.359639,12.750000,4.305000,-0.229537,0.054639,-3.872840,10.032790,0.945339,10.032790,-3.872840,-0.070000,0.700000,-11,64,-11.279400,64.460057,-11.279400,64.460057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.951727,9.271056,44.888432,58.813662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559711,1.403716,0.188608,0.014798,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.356896,tube-mpc,0,-126.340000,54.885000,12.451366,4.444605,12.710000,4.405000,-0.258634,0.039605,-4.909663,9.971800,0.274453,9.971800,-4.909663,-0.080000,0.690000,-5,65,-4.677984,65.291887,-4.677984,65.291887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.803624,9.563929,46.049802,61.338864,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558701,1.425215,0.175743,0.015556,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.366810,tube-mpc,0,-126.340000,54.885000,12.381018,4.529731,12.670000,4.505000,-0.288982,0.024731,-5.275601,10.337738,0.335443,10.337738,-5.275601,-0.080000,0.660000,-5,65,-4.879218,64.849815,-4.879218,64.849815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.293266,9.545504,45.188215,60.342728,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538804,1.391265,0.145535,0.013401,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.376893,tube-mpc,0,-126.340000,54.885000,12.307798,4.617248,12.620000,4.605000,-0.312202,0.012248,-5.580549,9.361904,0.274453,9.361904,-5.580549,-0.060000,0.660000,-8,73,-8.303574,72.758005,-8.303574,72.758005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.443509,9.710640,47.808341,61.417750,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558057,1.401930,0.178607,0.015141,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.386829,tube-mpc,0,-126.340000,54.885000,12.234219,4.704402,12.570000,4.695000,-0.335781,0.009402,-5.641538,9.300914,0.701380,9.300914,-5.641538,-0.070000,0.700000,-10,71,-9.793007,70.870240,-9.793007,70.870240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.910925,9.420779,47.671722,59.515646,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554402,1.389987,0.149739,0.015941,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.396823,tube-mpc,0,-126.340000,54.885000,12.158961,4.793004,12.520000,4.795000,-0.361039,-0.001996,-6.312424,8.873987,0.518412,8.873987,-6.312424,-0.080000,0.710000,-6,73,-5.952005,73.446418,-5.952005,73.446418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.366086,9.529168,48.952684,60.452947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556192,1.388332,0.146299,0.013158,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.406899,tube-mpc,0,-126.340000,54.885000,12.082026,4.883261,12.460000,4.905000,-0.377974,-0.021739,-6.617372,10.520706,1.311276,10.520706,-6.617372,-0.080000,0.720000,-5,58,-4.690545,58.484315,-4.690545,58.484315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.198659,9.044961,46.675586,57.768545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556033,1.396724,0.177446,0.015876,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.416897,tube-mpc,0,-126.340000,54.885000,12.004796,4.973744,12.410000,5.025000,-0.405204,-0.051256,-6.495393,11.679509,0.945339,11.679509,-6.495393,-0.070000,0.680000,-9,50,-9.426179,50.074997,-9.426179,50.074997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.261341,9.262824,51.425238,63.284755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556940,1.396245,0.178233,0.015372,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.426821,tube-mpc,0,-126.340000,54.885000,11.927432,5.064438,12.350000,5.135000,-0.422568,-0.070562,-5.946486,11.069613,0.579401,11.069613,-5.946486,-0.060000,0.590000,-18,62,-17.708365,61.907266,-17.708365,61.907266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.582899,9.823663,54.035533,66.139058,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554650,1.388161,0.161109,0.013626,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.436898,tube-mpc,0,-126.340000,54.885000,11.848302,5.157410,12.280000,5.245000,-0.431698,-0.087590,-6.556382,9.666852,0.640391,9.666852,-6.556382,-0.100000,0.600000,-9,73,-9.308503,72.585338,-9.308503,72.585338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.693437,9.683977,50.756932,61.097013,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560140,1.396549,0.188936,0.015252,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.446900,tube-mpc,0,-126.340000,54.885000,11.769335,5.250521,12.230000,5.345000,-0.460665,-0.094479,-6.861330,8.812998,0.457422,8.812998,-6.861330,-0.110000,0.660000,-8,75,-8.131320,74.910555,-8.131320,74.910555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.431538,9.274606,47.025150,57.173859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556833,1.398070,0.189074,0.014990,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.456822,tube-mpc,0,-126.340000,54.885000,11.690695,5.343678,12.170000,5.435000,-0.479305,-0.091322,-7.166278,8.386070,0.884349,8.386070,-7.166278,-0.100000,0.710000,-9,75,-8.800480,75.072958,-8.800480,75.072958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.397566,9.065345,47.237722,56.498685,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554949,1.388549,0.162054,0.014080,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.466898,tube-mpc,0,-126.340000,54.885000,11.610648,5.439023,12.100000,5.525000,-0.489352,-0.085977,-7.532216,9.788831,1.067318,9.788831,-7.532216,-0.090000,0.730000,-8,63,-7.546678,63.102880,-7.546678,63.102880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.586680,8.655563,47.119929,55.743378,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559625,1.398550,0.189894,0.014638,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.476897,tube-mpc,0,-126.340000,54.885000,11.531128,5.534322,12.040000,5.635000,-0.508872,-0.100678,-7.471226,10.642686,0.640391,10.642686,-7.471226,-0.080000,0.680000,-11,59,-10.710685,59.319272,-10.710685,59.319272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.863452,8.773965,49.780426,59.274748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557679,1.397391,0.186512,0.014501,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.486813,tube-mpc,0,-126.340000,54.885000,11.452268,5.629437,11.970000,5.735000,-0.517732,-0.105563,-7.105289,9.666852,0.579401,9.666852,-7.105289,-0.090000,0.640000,-14,71,-13.829361,70.825989,-13.829361,70.825989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.228104,8.940784,49.815757,59.294462,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542348,1.388126,0.154886,0.013782,0.501763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.496855,tube-mpc,0,-126.340000,54.885000,11.372472,5.726316,11.900000,5.835000,-0.527528,-0.108684,-7.410237,8.508050,0.701380,8.508050,-7.410237,-0.100000,0.670000,-11,78,-11.400136,78.447867,-11.400136,78.447867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.271650,8.447096,46.526093,54.679566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556433,1.396988,0.184952,0.014050,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.506832,tube-mpc,0,-126.340000,54.885000,11.293322,5.823035,11.830000,5.915000,-0.536678,-0.091965,-7.959143,7.288257,1.189297,7.288257,-7.959143,-0.110000,0.730000,-7,85,-6.585947,85.389108,-6.585947,85.389108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.829431,7.965511,44.524808,52.107595,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552705,1.388483,0.157274,0.014742,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.516825,tube-mpc,0,-126.340000,54.885000,11.214223,5.920290,11.760000,6.005000,-0.545777,-0.084710,-8.447060,7.471226,1.067318,7.471226,-8.447060,-0.090000,0.790000,-6,80,-5.565641,79.820291,-5.565641,79.820291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.092305,7.322656,43.304421,50.789233,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552522,1.387640,0.150988,0.014297,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.526895,tube-mpc,0,-126.340000,54.885000,11.134724,6.018590,11.680000,6.105000,-0.545276,-0.086410,-8.264091,9.239925,0.518412,9.239925,-8.264091,-0.070000,0.810000,-9,63,-9.099311,63.250901,-9.099311,63.250901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.890563,6.821905,45.553452,52.874801,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559135,1.397151,0.177590,0.014387,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.536777,tube-mpc,0,-126.340000,54.885000,11.056942,6.115236,11.600000,6.205000,-0.543058,-0.089764,-8.873987,10.032790,0.518412,10.032790,-8.873987,-0.080000,0.740000,-2,62,-2.154448,62.165051,-2.154448,62.165051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.654274,7.055022,50.642671,59.022754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555314,1.387754,0.151011,0.013130,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.546827,tube-mpc,0,-126.340000,54.885000,10.978079,6.213607,11.520000,6.305000,-0.541921,-0.091393,-8.812998,9.971800,1.189297,9.971800,-8.812998,-0.060000,0.680000,-5,68,-4.757320,67.896455,-4.757320,67.896455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.467793,6.732206,48.349979,56.991787,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550858,1.388757,0.137169,0.014396,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.556896,tube-mpc,0,-126.340000,54.885000,10.899301,6.312141,11.430000,6.395000,-0.530699,-0.082859,-8.934977,7.837164,1.372266,7.837164,-8.934977,-0.050000,0.670000,-5,87,-4.966033,87.229369,-4.966033,87.229369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.771466,6.165797,47.946545,54.316643,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557242,1.398527,0.187189,0.014437,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.566900,tube-mpc,0,-126.340000,54.885000,10.821255,6.409887,11.350000,6.475000,-0.528745,-0.065113,-8.812998,6.373413,1.250287,6.373413,-8.812998,-0.040000,0.770000,-8,92,-8.055767,92.459245,-8.055767,92.459245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.377673,4.786064,45.239668,52.717179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557309,1.399107,0.188887,0.014529,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.576830,tube-mpc,0,-126.340000,54.885000,10.743979,6.506641,11.270000,6.555000,-0.526021,-0.048359,-8.995966,6.739351,1.311276,6.739351,-8.995966,-0.040000,0.860000,-7,83,-6.734053,82.729658,-6.734053,82.729658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.090617,3.660515,45.036164,52.464113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552718,1.389172,0.186697,0.012920,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.586821,tube-mpc,0,-126.340000,54.885000,10.666379,6.603595,11.180000,6.635000,-0.513621,-0.031405,-8.995966,8.508050,0.884349,8.508050,-8.995966,-0.050000,0.860000,-4,69,-4.008057,68.834393,-4.008057,68.834393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.913682,3.047186,46.375814,52.645764,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552053,1.678667,0.225789,0.032378,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.596783,tube-mpc,0,-126.340000,54.885000,10.589103,6.699745,11.090000,6.735000,-0.500897,-0.035255,-9.971800,10.337738,1.128308,10.337738,-9.971800,-0.050000,0.800000,6,58,6.076567,57.760613,6.076567,57.760613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.925685,2.505252,48.918548,55.075570,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566210,1.527489,0.200601,0.019300,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.606776,tube-mpc,0,-126.340000,54.885000,10.511635,6.795525,11.000000,6.845000,-0.488365,-0.049475,-10.093779,10.459717,1.372266,10.459717,-10.093779,-0.020000,0.690000,5,64,4.731736,64.077917,4.731736,64.077917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.252814,1.956256,51.980316,58.365142,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554351,1.736493,1.295157,0.032752,0.500645,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.616748,tube-mpc,0,-126.340000,54.885000,10.434309,6.890295,10.910000,6.935000,-0.475691,-0.044705,-9.666852,8.325081,1.372266,8.325081,-9.666852,0.000000,0.650000,-2,85,-1.728949,84.942825,-1.728949,84.942825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.151187,0.882361,51.785222,56.529854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549211,1.561478,0.199945,0.017460,0.500330,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.626753,tube-mpc,0,-126.340000,54.885000,10.356622,6.984431,10.820000,7.005000,-0.463378,-0.020569,-10.154769,6.068465,1.677214,6.068465,-10.154769,0.000000,0.750000,2,97,1.551209,96.614355,1.551209,96.614355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.753990,-0.899249,47.884242,54.508322,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567398,1.625277,0.240439,0.033084,0.500697,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.636746,tube-mpc,0,-126.340000,54.885000,10.278853,7.077341,10.720000,7.065000,-0.441147,0.012341,-9.483883,5.580549,1.677214,5.580549,-9.483883,0.010000,0.890000,-5,90,-4.660445,90.160067,-4.660445,90.160067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.344294,-2.865061,46.457520,53.634542,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.536806,1.587202,0.286906,0.019522,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.646797,tube-mpc,0,-126.340000,54.885000,10.200341,7.169539,10.630000,7.145000,-0.429659,0.024539,-9.361904,7.593205,1.494245,7.593205,-9.361904,0.020000,0.920000,-7,70,-6.660605,70.366012,-6.660605,70.366012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.275615,-4.136725,48.325043,54.704513,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537841,1.416565,0.184653,0.013031,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.656766,tube-mpc,0,-126.340000,54.885000,10.122096,7.259578,10.550000,7.245000,-0.427904,0.014578,-9.422894,9.849821,1.555235,9.849821,-9.422894,-0.010000,0.840000,-2,56,-2.313576,55.758748,-2.313576,55.758748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.797933,-4.583956,51.471249,57.064819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561596,1.472596,0.146987,0.012169,0.500484,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.666828,tube-mpc,0,-126.340000,54.885000,10.042641,7.348872,10.460000,7.355000,-0.417359,-0.006128,-9.666852,10.459717,1.372266,10.459717,-9.666852,-0.070000,0.640000,8,65,8.231181,64.757339,8.231181,64.757339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.002760,-4.635665,53.541340,59.496025,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555365,1.390546,0.138635,0.012077,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.676901,tube-mpc,0,-126.340000,54.885000,9.962494,7.436523,10.370000,7.445000,-0.407506,-0.008477,-8.995966,8.081122,1.006328,8.081122,-8.995966,0.010000,0.670000,-9,80,-8.584622,79.652469,-8.584622,79.652469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.485764,-5.842670,50.182016,56.485761,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558293,1.407873,0.179782,0.015041,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.686768,tube-mpc,0,-126.340000,54.885000,9.883293,7.520529,10.290000,7.525000,-0.406707,-0.004471,-9.056956,6.556382,1.189297,6.556382,-9.056956,0.010000,0.730000,-11,86,-10.957100,85.871590,-10.957100,85.871590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.421419,-7.441214,48.625323,56.612845,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562444,1.393270,0.158078,0.012904,0.500427,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.696897,tube-mpc,0,-126.340000,54.885000,9.801158,7.604696,10.200000,7.585000,-0.398842,0.019696,-8.934977,5.153621,1.189297,5.153621,-8.934977,-0.020000,0.810000,-10,90,-9.758109,90.442062,-9.758109,90.442062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.690492,-8.382024,44.246075,51.435851,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560522,1.405345,0.192303,0.014248,0.500195,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.706899,tube-mpc,0,-126.340000,54.885000,9.719102,7.685594,10.120000,7.655000,-0.400898,0.030594,-9.117946,5.519559,1.494245,5.519559,-9.117946,-0.040000,0.870000,-7,81,-7.356119,80.986805,-7.356119,80.986805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.545198,-9.502622,41.996673,49.971181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559184,1.404106,0.216767,0.013732,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.716903,tube-mpc,0,-126.340000,54.885000,9.635970,7.764142,10.030000,7.725000,-0.394030,0.039142,-9.666852,7.044299,1.250287,7.044299,-9.666852,-0.040000,0.890000,-3,65,-3.145576,64.628027,-3.145576,64.628027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.530922,-10.213435,43.397226,50.641822,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559790,1.405080,0.176214,0.014235,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.726898,tube-mpc,0,-126.340000,54.885000,9.551717,7.840112,9.940000,7.805000,-0.388283,0.035112,-9.788831,7.654195,1.128308,7.654195,-9.788831,-0.030000,0.800000,-4,64,-4.110985,64.026504,-4.110985,64.026504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.691114,-10.199744,47.610871,53.652628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559542,1.404320,0.179902,0.014089,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.736898,tube-mpc,0,-126.340000,54.885000,9.466119,7.913443,9.840000,7.895000,-0.373881,0.018443,-10.093779,7.166278,1.189297,7.166278,-10.093779,-0.010000,0.720000,-5,71,-4.780308,71.054647,-4.780308,71.054647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.186765,-10.595713,47.387609,54.090319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558562,1.403239,0.179006,0.015378,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.746897,tube-mpc,0,-126.340000,54.885000,9.379106,7.983934,9.740000,7.955000,-0.360894,0.028934,-10.337738,4.726694,1.738204,4.726694,-10.337738,-0.010000,0.740000,-4,88,-4.499338,87.673119,-4.499338,87.673119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.488097,-10.973152,44.763472,50.902494,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559883,1.404372,0.192711,0.015803,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.756905,tube-mpc,0,-126.340000,54.885000,9.290462,8.051506,9.640000,8.005000,-0.349538,0.046506,-10.642686,2.957996,1.555235,2.957996,-10.642686,0.000000,0.810000,-5,95,-5.069159,95.296388,-5.069159,95.296388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.134841,-11.838327,41.509464,48.229753,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558500,1.403174,0.204474,0.016428,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.766902,tube-mpc,0,-126.340000,54.885000,9.200249,8.115877,9.540000,8.045000,-0.339751,0.070877,-10.337738,3.811850,1.189297,3.811850,-10.337738,-0.020000,0.910000,-7,79,-6.519008,78.718680,-6.519008,78.718680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.738270,-13.091180,40.734455,48.346948,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557073,1.403222,0.220036,0.014379,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.776905,tube-mpc,0,-126.340000,54.885000,9.108217,8.177000,9.440000,8.095000,-0.331783,0.082000,-10.947634,5.153621,1.616224,5.153621,-10.947634,-0.050000,0.800000,2,75,1.541169,74.821757,1.541169,74.821757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.626568,-12.925095,45.056334,50.547199,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557889,1.404424,0.182712,0.015414,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.786899,tube-mpc,0,-126.340000,54.885000,9.014382,8.234655,9.340000,8.155000,-0.325618,0.079655,-11.069613,6.251434,1.433256,6.251434,-11.069613,0.010000,0.730000,-6,68,-6.117174,68.404486,-6.117174,68.404486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.253935,-13.370497,45.369363,51.137606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558388,1.405281,0.181981,0.015774,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.796885,tube-mpc,0,-126.340000,54.885000,8.918634,8.288719,9.230000,8.215000,-0.311366,0.073719,-10.886644,5.580549,1.189297,5.580549,-10.886644,0.000000,0.780000,-8,65,-8.420215,64.872416,-8.420215,64.872416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.139177,-13.622757,47.779170,53.393690,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557122,1.404673,0.177919,0.014297,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.806899,tube-mpc,0,-126.340000,54.885000,8.820543,8.339233,9.120000,8.275000,-0.299457,0.064233,-11.069613,3.811850,1.311276,3.811850,-11.069613,-0.050000,0.720000,-3,80,-2.502834,80.167286,-2.502834,80.167286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.085211,-13.105025,46.388825,51.087853,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557453,1.405695,0.178477,0.015282,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.816902,tube-mpc,0,-126.340000,54.885000,8.720392,8.385865,9.020000,8.305000,-0.299608,0.080865,-10.825654,1.860183,1.799193,1.860183,-10.825654,-0.020000,0.750000,-12,92,-11.592672,91.939527,-11.592672,91.939527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.380990,-13.369375,41.397068,46.787246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558857,1.403614,0.191606,0.015752,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.826894,tube-mpc,0,-126.340000,54.885000,8.618095,8.428511,8.910000,8.325000,-0.291905,0.103511,-11.130602,1.006328,1.555235,1.006328,-11.130602,-0.030000,0.840000,-11,90,-10.705325,89.674214,-10.705325,89.674214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.298663,-13.667006,38.935667,45.422506,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560711,1.405857,0.231327,0.015821,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.836896,tube-mpc,0,-126.340000,54.885000,8.513363,8.467144,8.810000,8.345000,-0.296637,0.122144,-11.313571,1.067318,0.823360,1.067318,-11.313571,-0.070000,0.890000,-7,82,-7.195862,82.336383,-7.195862,82.336383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.063964,-13.553563,38.049890,43.709734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557212,1.413740,0.215111,0.015969,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.846762,tube-mpc,0,-126.340000,54.885000,8.407725,8.501163,8.710000,8.385000,-0.302275,0.116163,-10.886644,3.628881,1.616224,3.628881,-10.886644,-0.070000,0.880000,-13,57,-13.077125,57.349653,-13.077125,57.349653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.144468,-14.005671,39.365284,46.323771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561234,1.393828,0.141081,0.013082,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.856772,tube-mpc,0,-126.340000,54.885000,8.298118,8.531428,8.600000,8.425000,-0.301882,0.106428,-11.374561,4.116798,1.921172,4.116798,-11.374561,-0.070000,0.750000,-12,59,-11.532498,58.940741,-11.532498,58.940741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.088136,-13.065297,49.337887,55.099470,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586701,1.405817,0.180070,0.015279,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.866894,tube-mpc,0,-126.340000,54.885000,8.184738,8.557584,8.500000,8.455000,-0.315262,0.102584,-11.252582,1.982162,1.433256,1.982162,-11.252582,-0.080000,0.680000,-16,78,-15.837720,78.246641,-15.837720,78.246641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.368664,-12.219624,46.048883,52.482028,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557753,1.406582,0.178983,0.015375,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.876902,tube-mpc,0,-126.340000,54.885000,8.070101,8.578956,8.400000,8.455000,-0.329899,0.123956,-10.825654,-1.860183,1.311276,-1.860183,-10.825654,-0.100000,0.720000,-23,105,-22.725268,104.706350,-22.725268,104.706350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.189496,-11.718755,39.739928,47.189114,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558777,1.406887,0.212880,0.015633,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.886894,tube-mpc,0,-126.340000,54.885000,7.953108,8.595760,8.300000,8.445000,-0.346892,0.150760,-10.093779,-2.531068,1.250287,-2.531068,-10.093779,-0.150000,0.880000,-28,95,-27.893952,95.151396,-27.893952,95.151396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.499724,-12.188917,35.551173,45.941094,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557560,1.406778,0.282018,0.013781,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.896749,tube-mpc,0,-126.340000,54.885000,7.835219,8.607826,8.200000,8.435000,-0.364781,0.172826,-10.642686,-0.823360,1.128308,-0.823360,-10.642686,-0.200000,0.950000,-21,72,-20.900338,72.171775,-20.900338,72.171775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.972783,-11.715454,34.851053,45.264091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547572,1.406806,0.217955,0.013266,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.906749,tube-mpc,0,-126.340000,54.885000,7.713062,8.615432,8.090000,8.455000,-0.376938,0.160432,-12.167426,2.348100,1.982162,2.348100,-12.167426,-0.200000,0.870000,-10,47,-9.869393,47.003955,-9.869393,47.003955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.375682,-11.060265,38.983070,49.702806,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563252,1.662087,0.286104,0.028447,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.916783,tube-mpc,0,-126.340000,54.885000,7.587942,8.618313,7.970000,8.475000,-0.382058,0.143313,-12.899301,1.616224,1.494245,1.616224,-12.899301,-0.170000,0.690000,-10,62,-9.772296,62.071063,-9.772296,62.071063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.961448,-9.281484,48.198799,59.256083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552388,1.757242,0.239001,0.035624,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.926751,tube-mpc,0,-126.340000,54.885000,7.461141,8.616418,7.850000,8.475000,-0.388859,0.141418,-12.899301,-1.250287,1.555235,-1.250287,-12.899301,-0.110000,0.630000,-22,87,-21.561172,87.120942,-21.561172,87.120942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.923676,-8.916992,46.009057,55.475108,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564039,1.641331,0.253219,0.037410,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.936777,tube-mpc,0,-126.340000,54.885000,7.331113,8.609692,7.730000,8.455000,-0.398887,0.154692,-12.899301,-1.250287,1.311276,-4.482736,-12.045446,-0.120000,0.740000,-25,75,-24.595573,75.238965,-24.595573,75.238965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.767583,-9.808053,39.947361,50.300517,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554520,1.761534,0.264777,0.031268,0.501023,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.946755,tube-mpc,0,-126.340000,54.885000,7.199305,8.598173,7.620000,8.415000,-0.420695,0.183173,-11.984457,-5.031642,1.982162,-5.031642,-11.984457,-0.160000,0.800000,-33,98,-33.308072,98.005356,-33.308072,98.005356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.632476,-8.188609,38.191986,44.630631,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.794661,1.597014,0.270405,0.027773,0.500471,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.956760,tube-mpc,0,-126.340000,54.885000,7.064791,8.581774,7.490000,8.375000,-0.425209,0.206774,-12.167426,-4.970653,2.043152,-4.970653,-12.167426,-0.230000,0.880000,-26,89,-26.042098,89.308042,-26.042098,89.308042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.414352,-7.438943,32.276427,42.663833,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584665,1.755327,0.288589,0.031282,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.966822,tube-mpc,0,-126.340000,54.885000,6.927228,8.560377,7.370000,8.355000,-0.442772,0.205377,-13.692166,-2.531068,1.799193,-2.531068,-13.692166,-0.210000,0.860000,-18,66,-17.919240,66.336081,-17.919240,66.336081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.543668,-6.502295,32.427438,42.257586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588020,1.760353,0.285363,0.036600,0.501129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.976759,tube-mpc,0,-126.340000,54.885000,6.789206,8.534423,7.230000,8.355000,-0.440794,0.179423,-15.094927,0.762370,1.616224,0.762370,-15.094927,-0.200000,0.820000,-7,35,-7.220843,35.218714,-7.220843,35.218714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.602231,-5.853348,40.269032,49.470451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565148,1.661194,0.216125,0.042177,0.501017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.986754,tube-mpc,0,-126.340000,54.885000,6.648308,8.503492,7.080000,8.355000,-0.431692,0.148492,-15.887791,0.274453,2.348100,0.274453,-15.887791,-0.140000,0.610000,-8,49,-8.267916,49.463089,-8.267916,49.463089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.825682,-3.839910,54.971485,66.535596,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.040419,1.773552,0.237355,0.038420,0.500950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.996758,tube-mpc,0,-126.340000,54.885000,6.505338,8.467715,6.920000,8.345000,-0.414662,0.122715,-15.399875,-3.384923,2.287110,-3.384923,-15.399875,-0.090000,0.520000,-20,81,-20.218863,81.491285,-20.218863,81.491285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.927255,-2.523738,55.592541,62.872405,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598262,1.695362,0.377347,0.037259,0.500845,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008224,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.006752,tube-mpc,0,-126.340000,54.885000,6.360708,8.427198,6.780000,8.295000,-0.419292,0.132198,-14.667999,-7.288257,1.860183,-7.288257,-14.667999,-0.100000,0.630000,-29,102,-29.453718,101.556823,-29.453718,101.556823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.432815,-1.724145,47.365776,52.627979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576232,1.606509,0.287880,0.028149,0.502674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.016755,tube-mpc,0,-126.340000,54.885000,6.214269,8.381902,6.630000,8.225000,-0.415731,0.156902,-14.424041,-8.508050,1.494245,-8.508050,-14.424041,-0.160000,0.840000,-26,92,-26.237523,91.503864,-26.237523,91.503864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.549386,-0.879325,41.003365,46.638992,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567202,1.589989,0.304145,0.021399,0.500378,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.026817,tube-mpc,0,-126.340000,54.885000,6.065449,8.331614,6.480000,8.165000,-0.414551,0.166614,-15.887791,-5.092632,2.714037,-5.092632,-15.887791,-0.210000,0.920000,-7,53,-7.007416,52.740475,-7.007416,52.740475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.605058,0.092032,39.974770,45.524314,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552889,1.406856,0.173386,0.012965,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.036831,tube-mpc,0,-126.340000,54.885000,5.915995,8.276924,6.310000,8.135000,-0.394005,0.141924,-16.924615,-2.104141,2.287110,-2.104141,-16.924615,-0.130000,0.760000,-5,35,-5.031552,34.524054,-5.031552,34.524054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.915380,2.655559,51.752781,62.184971,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555550,1.406054,0.141809,0.011669,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.046828,tube-mpc,0,-126.340000,54.885000,5.765654,8.217790,6.140000,8.125000,-0.374346,0.092790,-17.351542,-2.348100,1.677214,-2.348100,-17.351542,-0.080000,0.550000,-6,46,-6.255218,46.185295,-6.255218,46.185295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.145099,5.165893,64.781241,74.943812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549285,1.402894,0.138414,0.012860,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.056826,tube-mpc,0,-126.340000,54.885000,5.614340,8.154196,5.970000,8.085000,-0.355660,0.069196,-17.229563,-5.763517,1.677214,-5.763517,-17.229563,-0.060000,0.500000,-10,73,-9.811315,73.166970,-9.811315,73.166970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.350078,7.378545,62.965901,70.986160,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553680,1.402560,0.142057,0.012079,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.066894,tube-mpc,0,-126.340000,54.885000,5.461196,8.085749,5.800000,8.015000,-0.338804,0.070749,-16.497687,-9.666852,1.738204,-9.666852,-16.497687,-0.040000,0.640000,-19,90,-19.290171,89.919403,-19.290171,89.919403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.262785,9.206545,55.212327,59.505813,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558121,1.413551,0.190042,0.014193,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.076895,tube-mpc,0,-126.340000,54.885000,5.308551,8.013497,5.640000,7.925000,-0.331449,0.088497,-16.619667,-9.544873,2.226120,-9.544873,-16.619667,-0.060000,0.790000,-16,74,-15.851381,74.176922,-15.851381,74.176922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.785137,10.299949,47.337739,50.642675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557958,1.414339,0.193734,0.015339,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.086900,tube-mpc,0,-126.340000,54.885000,5.155537,7.937077,5.480000,7.855000,-0.324463,0.082077,-16.497687,-7.532216,2.165131,-7.532216,-16.497687,-0.070000,0.800000,-14,52,-13.912650,51.821773,-13.912650,51.821773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.689896,11.892299,49.245462,53.312049,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557843,1.412445,0.177456,0.014858,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.096858,tube-mpc,0,-126.340000,54.885000,5.003178,7.857035,5.310000,7.795000,-0.306822,0.062035,-17.961438,-5.153621,1.982162,-5.153621,-17.961438,-0.120000,0.680000,8,37,8.459254,37.191220,8.459254,37.191220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.800063,13.884769,55.148699,62.374137,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557770,1.413200,0.177584,0.015371,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.106771,tube-mpc,0,-126.340000,54.885000,4.851682,7.773540,5.130000,7.735000,-0.278318,0.038540,-18.815292,-6.739351,1.860183,-6.739351,-18.815292,-0.040000,0.500000,10,60,9.942174,60.418879,9.942174,60.418879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.841816,17.498156,63.163800,73.724375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559616,1.400730,0.144498,0.012285,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.116895,tube-mpc,0,-126.340000,54.885000,4.697397,7.684488,4.950000,7.665000,-0.252603,0.019488,-18.327375,-8.691018,2.287110,-8.691018,-18.327375,-0.030000,0.480000,7,74,7.247865,74.488530,7.247865,74.488530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.612565,20.072892,63.083564,69.238828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558622,1.412076,0.175342,0.013707,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.126897,tube-mpc,0,-126.340000,54.885000,4.545647,7.592903,4.770000,7.575000,-0.224353,0.017903,-17.717479,-10.154769,1.982162,-10.154769,-17.717479,0.000000,0.650000,1,68,0.921809,68.448515,0.921809,68.448515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.116517,21.949199,60.242461,64.324262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556129,1.413652,0.179207,0.017433,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.136892,tube-mpc,0,-126.340000,54.885000,4.394963,7.497977,4.610000,7.495000,-0.215037,0.002977,-16.497687,-9.544873,1.860183,-9.544873,-16.497687,0.010000,0.680000,-9,56,-8.751198,56.040851,-8.751198,56.040851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.502887,23.353753,60.334261,63.619081,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556379,1.412456,0.177152,0.014243,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.146896,tube-mpc,0,-126.340000,54.885000,4.245362,7.399721,4.440000,7.405000,-0.194638,-0.005279,-15.460864,-8.752008,1.982162,-8.752008,-15.460864,0.040000,0.640000,-18,49,-18.155298,49.014265,-18.155298,49.014265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.239927,24.086063,61.047874,64.089529,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557730,1.413901,0.178706,0.014541,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.156850,tube-mpc,0,-126.340000,54.885000,4.098006,7.298921,4.290000,7.325000,-0.191994,-0.026079,-15.033937,-8.934977,0.762370,-8.934977,-15.033937,-0.030000,0.590000,-11,50,-10.947571,50.363394,-10.947571,50.363394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.579049,24.472758,59.315373,63.679304,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559213,1.485566,0.176980,0.017150,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.166898,tube-mpc,0,-126.340000,54.885000,3.951027,7.194270,4.130000,7.235000,-0.178973,-0.040730,-14.546020,-10.032790,0.701380,-10.032790,-14.546020,-0.050000,0.540000,-9,60,-8.859193,60.307477,-8.859193,60.307477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.937598,25.756995,57.598734,64.311903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556274,1.412398,0.178795,0.014318,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.176895,tube-mpc,0,-126.340000,54.885000,3.806859,7.087468,3.990000,7.135000,-0.183141,-0.047532,-13.631176,-10.886644,1.677214,-10.886644,-13.631176,-0.090000,0.570000,-10,62,-9.547187,62.298035,-9.547187,62.298035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.644158,26.888094,55.128742,61.782363,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556161,1.412097,0.178709,0.014436,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.186894,tube-mpc,0,-126.340000,54.885000,3.664984,6.978152,3.850000,7.025000,-0.185016,-0.046848,-14.180083,-12.045446,1.860183,-12.045446,-14.180083,-0.070000,0.610000,-5,66,-5.134912,66.474735,-5.134912,66.474735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.581551,28.229731,55.678939,61.858445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557328,1.412343,0.177819,0.015373,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.196899,tube-mpc,0,-126.340000,54.885000,3.525644,6.866495,3.720000,6.915000,-0.194356,-0.048505,-13.448207,-12.350394,1.494245,-12.350394,-13.448207,-0.050000,0.650000,-12,64,-11.626865,63.585944,-11.626865,63.585944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.935754,29.795688,55.155670,62.059188,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556221,1.410341,0.175974,0.014167,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.206897,tube-mpc,0,-126.340000,54.885000,3.389310,6.752862,3.580000,6.805000,-0.190690,-0.052138,-12.167426,-11.557530,0.518412,-11.557530,-12.167426,-0.070000,0.650000,-16,55,-16.441285,55.018121,-16.441285,55.018121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.463655,30.790477,56.952068,64.330827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557139,1.411656,0.176923,0.013277,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.216848,tube-mpc,0,-126.340000,54.885000,3.256750,6.637915,3.470000,6.715000,-0.213250,-0.077085,-11.557530,-10.215758,0.945339,-10.215758,-11.557530,-0.090000,0.630000,-17,42,-17.211849,41.788457,-17.211849,41.788457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.238263,31.461655,57.849798,67.336956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554926,1.412050,0.186887,0.013154,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.226818,tube-mpc,0,-126.340000,54.885000,3.127369,6.521140,3.360000,6.615000,-0.232631,-0.093860,-10.947634,-10.703675,1.311276,-10.703675,-10.947634,-0.120000,0.540000,-16,51,-16.392211,50.622602,-16.392211,50.622602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.788292,32.784480,60.739837,73.976424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556080,1.401158,0.156823,0.013353,0.500517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.236897,tube-mpc,0,-126.340000,54.885000,3.000323,6.401666,3.250000,6.505000,-0.249677,-0.103334,-11.191592,-12.167426,0.945339,-12.167426,-11.191592,-0.150000,0.520000,-8,63,-8.057941,63.250222,-8.057941,63.250222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.155955,33.951301,57.858257,71.901229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558854,1.411094,0.174940,0.014839,0.500202,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.246896,tube-mpc,0,-126.340000,54.885000,2.878301,6.281980,3.150000,6.385000,-0.271699,-0.103020,-9.910810,-13.387218,0.335443,-13.387218,-9.910810,-0.120000,0.570000,-21,69,-20.561271,68.520989,-20.561271,68.520989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.417476,35.499585,56.037785,71.754124,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556215,1.412620,0.174970,0.013175,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.256826,tube-mpc,0,-126.340000,54.885000,2.761324,6.162194,3.060000,6.265000,-0.298676,-0.102806,-8.934977,-12.899301,0.457422,-12.899301,-8.934977,-0.100000,0.650000,-30,57,-30.070608,56.992094,-30.070608,56.992094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.004316,35.923384,57.976121,70.696910,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553411,1.400031,0.160313,0.014186,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.266907,tube-mpc,0,-126.340000,54.885000,2.647100,6.039874,2.970000,6.145000,-0.322900,-0.105126,-8.752008,-11.679509,0.579401,-11.679509,-8.752008,-0.190000,0.630000,-17,48,-17.323427,47.931209,-17.323427,47.931209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.043762,36.360213,59.759669,74.507864,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558864,1.410935,0.187892,0.013623,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.276900,tube-mpc,0,-126.340000,54.885000,2.538644,5.918169,2.890000,6.035000,-0.351356,-0.116831,-9.727842,-11.069613,0.945339,-11.069613,-9.727842,-0.210000,0.560000,-3,48,-2.615453,47.982788,-2.615453,47.982788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.849667,37.965899,59.295584,80.706158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554892,1.410914,0.176214,0.012620,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.286893,tube-mpc,0,-126.340000,54.885000,2.435173,5.796257,2.790000,5.935000,-0.354827,-0.138743,-8.995966,-10.764665,0.152474,-10.764665,-8.995966,-0.120000,0.520000,-15,47,-14.503550,47.194920,-14.503550,47.194920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.390239,39.986002,63.326074,86.609031,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556062,1.411167,0.175035,0.014444,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.296894,tube-mpc,0,-126.340000,54.885000,2.336828,5.674270,2.710000,5.835000,-0.373172,-0.160730,-8.203101,-11.313571,0.091484,-11.313571,-8.203101,-0.100000,0.500000,-21,52,-20.875347,51.796255,-20.875347,51.796255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.328725,40.991763,73.395806,90.878255,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556603,1.410393,0.190783,0.012790,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.306823,tube-mpc,0,-126.340000,54.885000,2.244559,5.553423,2.640000,5.725000,-0.395441,-0.171577,-7.471226,-11.679509,0.274453,-11.679509,-7.471226,-0.140000,0.500000,-19,55,-18.855021,54.688370,-18.855021,54.688370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.213624,41.542746,71.400792,86.762461,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553997,1.399971,0.155659,0.013898,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.316747,tube-mpc,0,-126.340000,54.885000,2.157891,5.433149,2.570000,5.605000,-0.412109,-0.171851,-7.166278,-11.618519,0.579401,-11.618519,-7.166278,-0.150000,0.540000,-16,52,-15.827901,51.566859,-15.827901,51.566859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.779882,42.407257,69.198159,85.079525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554633,1.459779,0.210552,0.017828,0.500281,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.326778,tube-mpc,0,-126.340000,54.885000,2.076106,5.312318,2.500000,5.495000,-0.423894,-0.182682,-6.739351,-11.069613,0.640391,-11.069613,-6.739351,-0.150000,0.530000,-14,48,-14.167273,47.928091,-14.167273,47.928091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.785247,43.745733,70.833225,87.415412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546401,1.422901,0.191839,0.013609,0.500373,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.336775,tube-mpc,0,-126.340000,54.885000,2.000604,5.192892,2.440000,5.395000,-0.439396,-0.202108,-6.312424,-10.398727,0.274453,-10.398727,-6.312424,-0.120000,0.520000,-17,43,-16.639126,42.640987,-16.639126,42.640987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.871057,45.263081,73.977024,90.454079,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541814,1.404215,0.161258,0.012524,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.346817,tube-mpc,0,-126.340000,54.885000,1.930968,5.074178,2.380000,5.295000,-0.449032,-0.220822,-6.129455,-9.971800,0.091484,-9.971800,-6.129455,-0.140000,0.480000,-10,42,-10.127143,42.387190,-10.127143,42.387190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.579007,46.637603,77.883331,93.805461,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551943,1.397758,0.154522,0.013362,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.356903,tube-mpc,0,-126.340000,54.885000,1.867423,4.956427,2.330000,5.185000,-0.462577,-0.228573,-5.214611,-10.581696,0.213464,-10.581696,-5.214611,-0.110000,0.460000,-17,50,-16.529032,50.111252,-16.529032,50.111252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.768428,48.877995,78.024444,95.212745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558668,1.410532,0.189593,0.015268,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.366833,tube-mpc,0,-126.340000,54.885000,1.811269,4.842207,2.280000,5.085000,-0.468731,-0.242793,-4.421746,-10.520706,0.152474,-10.520706,-4.421746,-0.130000,0.470000,-15,50,-15.339538,49.714032,-15.339538,49.714032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.675335,50.354307,77.655740,91.825773,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550774,1.397596,0.149855,0.014363,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.376898,tube-mpc,0,-126.340000,54.885000,1.760939,4.728371,2.240000,4.985000,-0.479061,-0.256629,-3.933829,-11.313571,0.213464,-11.313571,-3.933829,-0.120000,0.490000,-15,55,-15.486906,55.184199,-15.486906,55.184199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.286790,52.605507,76.575738,91.781770,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557483,1.408452,0.187810,0.015243,0.500420,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.386901,tube-mpc,0,-126.340000,54.885000,1.717594,4.617411,2.200000,4.885000,-0.482406,-0.267589,-3.506902,-10.642686,0.091484,-10.642686,-3.506902,-0.110000,0.520000,-14,49,-14.092285,48.585744,-14.092285,48.585744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.498115,54.663125,75.342947,90.467849,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559187,1.407201,0.189055,0.016334,0.500476,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.396828,tube-mpc,0,-126.340000,54.885000,1.681230,4.509647,2.180000,4.785000,-0.498770,-0.275353,-2.592058,-9.788831,-0.152474,-9.788831,-2.592058,-0.130000,0.510000,-14,44,-14.017854,43.907707,-14.017854,43.907707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.355291,57.098451,77.829035,95.719364,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559645,1.406216,0.189668,0.013760,0.500512,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.406901,tube-mpc,0,-126.340000,54.885000,1.651167,4.402926,2.160000,4.695000,-0.508833,-0.292074,-1.921172,-9.605862,0.152474,-9.605862,-1.921172,-0.130000,0.470000,-14,47,-13.985283,46.968885,-13.985283,46.968885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.972106,59.640163,78.751564,98.101912,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557332,1.404555,0.181560,0.014472,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.416895,tube-mpc,0,-126.340000,54.885000,1.628184,4.299866,2.150000,4.605000,-0.521816,-0.305134,-1.311276,-9.361904,0.030495,-9.361904,-1.311276,-0.130000,0.460000,-14,48,-13.807316,47.716647,-13.807316,47.716647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.184320,62.046941,77.161459,96.841702,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557374,1.403393,0.187456,0.014716,0.500268,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.426900,tube-mpc,0,-126.340000,54.885000,1.612022,4.199712,2.140000,4.505000,-0.527978,-0.305288,-0.152474,-10.337738,-0.152474,-10.337738,-0.152474,-0.160000,0.470000,-14,58,-14.378382,57.793671,-14.378382,57.793671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.941049,64.603341,76.407888,97.625525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557549,1.403106,0.189037,0.014484,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.436898,tube-mpc,0,-126.340000,54.885000,1.602713,4.102848,2.160000,4.405000,-0.557287,-0.302152,0.518412,-10.520706,0.091484,-10.520706,0.518412,-0.130000,0.510000,-20,60,-20.479455,59.632889,-20.479455,59.632889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.050998,66.860611,72.455721,93.274398,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558526,1.402286,0.190540,0.014207,0.500229,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.446788,tube-mpc,0,-126.340000,54.885000,1.600215,4.010387,2.170000,4.305000,-0.569785,-0.294613,1.189297,-9.849821,-0.518412,-9.849821,1.189297,-0.140000,0.550000,-20,55,-20.085322,54.637202,-20.085322,54.637202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.770509,68.452426,71.555420,92.354512,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564892,1.402153,0.189356,0.014001,0.500489,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.456896,tube-mpc,0,-126.340000,54.885000,1.604513,3.919518,2.180000,4.215000,-0.575487,-0.295482,0.884349,-9.300914,-0.457422,-9.300914,0.884349,-0.160000,0.550000,-9,54,-8.878049,53.515578,-8.878049,53.515578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.865875,70.474202,70.314821,94.474827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556973,1.402023,0.190111,0.015180,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.466847,tube-mpc,0,-126.340000,54.885000,1.615449,3.833817,2.190000,4.145000,-0.574551,-0.311183,0.396432,-7.959143,-0.274453,-7.959143,0.396432,-0.130000,0.540000,-1,46,-1.245530,45.713217,-1.245530,45.713217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.466505,72.984850,69.926720,98.667406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548812,1.400897,0.176594,0.015043,0.502139,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.476910,tube-mpc,0,-126.340000,54.885000,1.633186,3.751123,2.200000,4.065000,-0.566814,-0.313877,0.701380,-7.593205,-0.274453,-7.593205,0.701380,-0.080000,0.510000,-3,49,-3.042464,48.603155,-3.042464,48.603155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.252432,76.129997,75.718370,105.498434,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567136,1.403203,0.177569,0.016417,0.500430,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.486898,tube-mpc,0,-126.340000,54.885000,1.657327,3.673142,2.220000,3.985000,-0.562673,-0.311858,1.677214,-8.020133,-0.579401,-8.020133,1.677214,-0.040000,0.480000,-11,59,-10.704955,59.010696,-10.704955,59.010696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.617029,78.872106,79.164633,105.496720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556984,1.401590,0.177171,0.014837,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.496894,tube-mpc,0,-126.340000,54.885000,1.687882,3.599337,2.240000,3.905000,-0.552118,-0.305663,2.470079,-9.178935,-0.457422,-9.178935,2.470079,-0.040000,0.530000,-12,69,-11.960245,69.058180,-11.960245,69.058180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.346654,80.602773,75.502048,99.114988,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557239,1.399126,0.186919,0.014279,0.500408,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.506900,tube-mpc,0,-126.340000,54.885000,1.724723,3.529850,2.270000,3.815000,-0.545277,-0.285150,2.348100,-9.239925,-0.396432,-9.239925,2.348100,-0.080000,0.600000,0,70,0.019847,69.905786,0.019847,69.905786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.580448,82.256552,70.201977,95.301102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557304,1.398989,0.186152,0.014746,0.500225,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.516850,tube-mpc,0,-126.340000,54.885000,1.767399,3.465231,2.300000,3.745000,-0.532601,-0.279769,2.043152,-7.105289,-0.274453,-7.105289,2.043152,-0.020000,0.640000,3,54,2.501695,53.636629,2.501695,53.636629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.980418,84.356846,71.565207,100.146024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554814,1.399611,0.178768,0.012913,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.526900,tube-mpc,0,-126.340000,54.885000,1.816432,3.404616,2.330000,3.685000,-0.513568,-0.280384,2.653048,-4.970653,-0.152474,-4.970653,2.653048,-0.020000,0.620000,5,41,4.782504,41.428207,4.782504,41.428207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.701544,86.615422,77.627707,108.675167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558017,1.400748,0.176367,0.014648,0.500379,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.536896,tube-mpc,0,-126.340000,54.885000,1.870899,3.349076,2.350000,3.645000,-0.479101,-0.295924,2.775027,-4.177788,-0.518412,-4.177788,2.775027,0.000000,0.500000,10,48,9.558438,48.279094,9.558438,48.279094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.902907,88.349054,80.868562,112.431117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557221,1.401233,0.177710,0.014092,0.500283,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.546901,tube-mpc,0,-126.340000,54.885000,1.930874,3.298329,2.390000,3.595000,-0.459126,-0.296671,3.018985,-5.275601,-0.213464,-5.275601,3.018985,0.020000,0.470000,11,65,11.009206,64.782326,11.009206,64.782326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.810929,89.471740,80.749842,109.327051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558016,1.400378,0.175696,0.014944,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.556898,tube-mpc,0,-126.340000,54.885000,1.996008,3.252544,2.420000,3.545000,-0.423992,-0.292456,3.201954,-6.495393,-0.396432,-6.495393,3.201954,0.040000,0.540000,14,74,13.613111,74.180682,13.613111,74.180682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.214856,89.705401,77.782917,104.291999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557464,1.398820,0.176714,0.015427,0.500198,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.566895,tube-mpc,0,-126.340000,54.885000,2.066074,3.211758,2.460000,3.485000,-0.393926,-0.273242,3.994819,-5.885497,-0.579401,-5.885497,3.994819,0.070000,0.640000,9,67,9.468838,66.839755,9.468838,66.839755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.641825,89.177519,78.139098,104.060490,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556716,1.398358,0.177345,0.014717,0.500254,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.576822,tube-mpc,0,-126.340000,54.885000,2.140265,3.176256,2.500000,3.445000,-0.359735,-0.268744,4.665705,-3.628881,-0.274453,-3.628881,4.665705,0.100000,0.660000,7,51,6.739077,51.116176,6.739077,51.116176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.028850,88.377523,79.983238,105.318183,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554768,1.393262,0.144612,0.014094,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.586766,tube-mpc,0,-126.340000,54.885000,2.218877,3.145748,2.550000,3.415000,-0.331123,-0.269252,4.604715,-0.945339,-0.274453,-0.945339,4.604715,0.080000,0.600000,16,38,16.363775,38.490497,16.363775,38.490497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.388303,86.757405,81.889752,107.014409,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539891,1.389343,0.141547,0.013615,0.500530,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.596896,tube-mpc,0,-126.340000,54.885000,2.303052,3.119910,2.600000,3.405000,-0.296948,-0.285090,4.604715,-1.494245,-0.335443,-1.494245,4.604715,0.100000,0.480000,20,57,20.252328,56.515860,20.252328,56.515860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.328869,85.764718,81.746158,109.962974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556385,1.399281,0.173690,0.014544,0.500363,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.606906,tube-mpc,0,-126.340000,54.885000,2.389952,3.099597,2.660000,3.385000,-0.270048,-0.285403,5.275601,-3.201954,-0.335443,-3.201954,5.275601,0.140000,0.490000,14,75,13.681520,75.050061,13.681520,75.050061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.608931,83.751147,81.755179,105.491225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556997,1.399145,0.175616,0.015302,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.616847,tube-mpc,0,-126.340000,54.885000,2.479572,3.084575,2.720000,3.355000,-0.240428,-0.270425,6.251434,-3.323933,-0.274453,-3.323933,6.251434,0.160000,0.610000,7,72,6.589357,71.958576,6.589357,71.958576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.795815,80.368192,80.637239,102.465386,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557430,1.399919,0.176525,0.013206,0.500398,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.626898,tube-mpc,0,-126.340000,54.885000,2.573157,3.074611,2.790000,3.335000,-0.216843,-0.260389,7.166278,-1.921172,-0.213464,-1.921172,7.166278,0.150000,0.660000,4,61,3.609245,61.241919,3.609245,61.241919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.791392,77.679830,80.693696,103.339939,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558559,1.398773,0.175694,0.015526,0.500238,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.636893,tube-mpc,0,-126.340000,54.885000,2.668819,3.069902,2.860000,3.335000,-0.191181,-0.265098,6.861330,1.433256,-0.457422,1.433256,6.861330,0.120000,0.660000,15,38,14.555819,37.510659,14.555819,37.510659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.351699,74.552870,78.036710,101.496878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556359,1.399031,0.176350,0.015437,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.646898,tube-mpc,0,-126.340000,54.885000,2.766768,3.070358,2.940000,3.345000,-0.173232,-0.274642,7.715185,2.165131,-0.518412,2.165131,7.715185,0.130000,0.520000,9,47,9.394443,46.570160,9.394443,46.570160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.419848,72.478603,78.490051,108.246980,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560335,1.403626,0.174384,0.014927,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.656893,tube-mpc,0,-126.340000,54.885000,2.866407,3.075948,3.020000,3.355000,-0.153593,-0.279052,7.959143,0.579401,-0.762370,0.579401,7.959143,0.150000,0.470000,6,69,6.054107,68.628784,6.054107,68.628784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.715933,70.585908,78.630848,107.175768,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556353,1.399309,0.175669,0.015955,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.666899,tube-mpc,0,-126.340000,54.885000,2.967517,3.086637,3.110000,3.355000,-0.142483,-0.268363,9.056956,-0.945339,-0.274453,-0.945339,9.056956,0.130000,0.550000,-1,80,-0.859211,80.241739,-0.859211,80.241739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.464626,67.554543,76.851564,100.503990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557844,1.400539,0.176373,0.014283,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.676895,tube-mpc,0,-126.340000,54.885000,3.069478,3.102349,3.200000,3.355000,-0.130522,-0.252651,9.239925,-0.396432,-0.396432,-0.396432,9.239925,0.110000,0.660000,0,72,0.205662,72.129158,0.205662,72.129158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.828429,64.183719,79.038257,99.166358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556791,1.400226,0.175051,0.014628,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.686846,tube-mpc,0,-126.340000,54.885000,3.171478,3.122918,3.300000,3.375000,-0.128522,-0.252082,9.239925,2.104141,-0.396432,2.104141,9.239925,0.080000,0.710000,4,51,4.067237,50.987517,4.067237,50.987517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.906951,61.354974,82.717690,101.691847,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556705,1.399895,0.177650,0.013568,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.696894,tube-mpc,0,-126.340000,54.885000,3.274530,3.148594,3.400000,3.405000,-0.125470,-0.256406,8.812998,4.482736,-0.152474,4.482736,8.812998,0.100000,0.620000,5,42,5.195615,42.451595,5.195615,42.451595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.228137,59.213442,84.625549,105.314106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558528,1.399375,0.174051,0.014115,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.706899,tube-mpc,0,-126.340000,54.885000,3.376775,3.178973,3.500000,3.445000,-0.123225,-0.266027,8.812998,3.689871,-0.945339,3.689871,8.812998,0.100000,0.500000,4,63,3.546092,62.585900,3.546092,62.585900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.781602,57.834893,84.748594,105.946238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557887,1.399400,0.176998,0.014793,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.716847,tube-mpc,0,-126.340000,54.885000,3.477598,3.213833,3.580000,3.465000,-0.102402,-0.251167,8.691018,1.616224,-0.640391,1.616224,8.691018,0.080000,0.540000,6,82,5.835595,82.298184,5.835595,82.298184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.824766,55.331667,79.992672,96.105962,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559539,1.400367,0.176105,0.015676,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.726897,tube-mpc,0,-126.340000,54.885000,3.578158,3.253651,3.680000,3.485000,-0.101842,-0.231349,7.959143,1.494245,0.152474,1.494245,7.959143,0.100000,0.680000,7,77,6.604556,77.293801,6.604556,77.293801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.261969,51.554312,79.547897,92.330909,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556354,1.402050,0.175097,0.014391,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.736896,tube-mpc,0,-126.340000,54.885000,3.676443,3.297727,3.760000,3.515000,-0.083557,-0.217273,7.593205,2.409089,-0.457422,2.409089,7.593205,0.020000,0.770000,19,66,18.671115,66.408632,18.671115,66.408632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.385817,49.090043,81.940587,95.513762,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558075,1.400679,0.178215,0.014524,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.746902,tube-mpc,0,-126.340000,54.885000,3.772591,3.346160,3.840000,3.555000,-0.067409,-0.208840,6.495393,5.519559,-0.457422,5.519559,6.495393,0.090000,0.710000,19,50,18.715893,50.301852,18.715893,50.301852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.399086,46.034848,81.782952,96.333809,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556726,1.400947,0.176649,0.015138,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.756896,tube-mpc,0,-126.340000,54.885000,3.865956,3.398706,3.910000,3.615000,-0.044044,-0.216294,5.885497,5.641538,-0.884349,5.641538,5.885497,0.090000,0.610000,22,60,22.218061,60.337462,22.218061,60.337462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.308010,43.738200,81.422484,98.518709,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557602,1.402088,0.187014,0.015209,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.766832,tube-mpc,0,-126.340000,54.885000,3.955685,3.454930,3.980000,3.665000,-0.024315,-0.210070,5.824507,4.726694,-0.335443,4.726694,5.824507,0.190000,0.580000,7,75,6.988451,74.778467,6.988451,74.778467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.426345,40.095442,77.914834,91.557306,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553226,1.391935,0.139306,0.012556,0.501405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.776894,tube-mpc,0,-126.340000,54.885000,4.042950,3.515750,4.050000,3.715000,-0.007050,-0.199250,6.007476,3.994819,-0.213464,3.994819,6.007476,0.150000,0.650000,6,79,5.826502,79.230251,5.826502,79.230251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.625023,36.155745,76.035051,87.095745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556007,1.402180,0.174968,0.015515,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.786895,tube-mpc,0,-126.340000,54.885000,4.125641,3.579897,4.110000,3.755000,0.015641,-0.175103,5.397580,4.360757,-0.213464,4.360757,5.397580,0.150000,0.730000,8,74,7.590121,74.369049,7.590121,74.369049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.062678,32.587948,77.176014,85.602000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558044,1.402287,0.174901,0.014891,0.500164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.796899,tube-mpc,0,-126.340000,54.885000,4.203877,3.647569,4.170000,3.815000,0.033877,-0.167431,4.726694,5.946486,0.396432,5.946486,4.726694,0.130000,0.740000,12,64,12.394689,63.750953,12.394689,63.750953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.189981,29.256611,78.524895,85.720198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556120,1.401617,0.173041,0.015841,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.806899,tube-mpc,0,-126.340000,54.885000,4.277171,3.718532,4.210000,3.885000,0.067171,-0.166468,3.445913,7.044299,-0.518412,7.044299,3.445913,0.130000,0.700000,21,61,20.972164,60.640191,20.972164,60.640191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.337423,26.245101,79.613065,87.201592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556054,1.402769,0.187302,0.014662,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.816896,tube-mpc,0,-126.340000,54.885000,4.345105,3.792592,4.250000,3.955000,0.095105,-0.162408,2.897006,7.410237,-0.457422,7.410237,2.897006,0.150000,0.650000,20,65,19.743379,64.793771,19.743379,64.793771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.344844,22.898942,79.268991,86.711426,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557976,1.439072,0.207377,0.031241,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.826778,tube-mpc,0,-126.340000,54.885000,4.406602,3.868666,4.280000,4.025000,0.126602,-0.156334,2.104141,7.166278,0.152474,7.166278,2.104141,0.190000,0.640000,17,71,17.217499,70.660296,17.217499,70.660296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.776792,19.083074,77.854547,86.121599,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549335,1.495239,0.244165,0.020718,0.502761,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.836748,tube-mpc,0,-126.340000,54.885000,4.462551,3.948102,4.310000,4.105000,0.152551,-0.156898,2.348100,6.678361,0.274453,6.678361,2.348100,0.200000,0.680000,8,73,8.431954,73.096297,8.431954,73.096297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.949539,15.236177,78.472635,88.843815,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561291,1.437936,0.194444,0.018094,0.500580,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.846746,tube-mpc,0,-126.340000,54.885000,4.512108,4.030246,4.330000,4.165000,0.182108,-0.134754,1.555235,7.105289,0.213464,7.105289,1.555235,0.180000,0.690000,12,73,12.434364,72.750167,12.434364,72.750167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.490963,12.048484,78.988809,89.675589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544690,1.742220,0.837581,0.038642,0.501044,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.856747,tube-mpc,0,-126.340000,54.885000,4.554745,4.114695,4.350000,4.245000,0.204745,-0.130305,1.250287,8.081122,0.213464,8.081122,1.250287,0.180000,0.720000,10,64,9.576376,63.951250,9.576376,63.951250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.853637,9.055286,80.973955,90.224817,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548713,1.478970,0.202392,0.017058,0.500410,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.866746,tube-mpc,0,-126.340000,54.885000,4.590064,4.201165,4.360000,4.335000,0.230064,-0.133835,-0.030495,8.691018,-0.396432,8.691018,-0.030495,0.160000,0.690000,17,62,17.300248,62.386154,17.300248,62.386154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.517846,6.964648,81.698734,89.765727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568687,1.703809,0.250504,0.035540,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.876748,tube-mpc,0,-126.340000,54.885000,4.617739,4.289492,4.360000,4.415000,0.257739,-0.125508,-1.006328,9.422894,0.457422,9.422894,-1.006328,0.160000,0.650000,20,62,20.361870,61.961428,20.361870,61.961428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.098838,4.860614,81.323051,88.807701,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551056,1.454985,0.206943,0.016601,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.886750,tube-mpc,0,-126.340000,54.885000,4.637416,4.379399,4.360000,4.515000,0.277416,-0.135601,-1.860183,9.483883,1.006328,9.483883,-1.860183,0.190000,0.640000,17,62,16.967304,62.331645,16.967304,62.331645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.816511,2.773170,80.314601,89.206520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568583,1.561403,0.211277,0.018320,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.896747,tube-mpc,0,-126.340000,54.885000,4.648775,4.470603,4.350000,4.615000,0.298775,-0.144397,-1.433256,8.752008,0.274453,8.752008,-1.433256,0.210000,0.630000,3,69,3.039151,68.946512,3.039151,68.946512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.569452,1.251005,79.922424,89.761301,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547419,1.490666,0.246006,0.021779,0.500794,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.906751,tube-mpc,0,-126.340000,54.885000,4.651529,4.562976,4.340000,4.705000,0.311529,-0.142024,-1.372266,8.873987,0.274453,8.873987,-1.372266,0.160000,0.660000,0,66,-0.097961,66.233604,-0.097961,66.233604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.323602,-0.159966,77.096728,88.254955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564549,1.566816,0.197191,0.020226,0.500337,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.916751,tube-mpc,0,-126.340000,54.885000,4.645392,4.656179,4.330000,4.795000,0.315392,-0.138821,-2.165131,9.117946,0.274453,9.117946,-2.165131,0.110000,0.670000,4,64,3.849004,63.802175,3.849004,63.802175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.340262,-0.484960,77.410854,84.917648,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553533,1.454127,0.196471,0.021268,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.926745,tube-mpc,0,-126.340000,54.885000,4.630119,4.749951,4.310000,4.895000,0.320119,-0.145049,-2.409089,9.544873,0.518412,9.544873,-2.409089,0.130000,0.650000,-6,61,-5.577662,61.377470,-5.577662,61.377470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.534824,-0.185884,77.756379,82.560718,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550040,1.478448,0.189910,0.017003,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.936750,tube-mpc,0,-126.340000,54.885000,4.605445,4.844190,4.290000,4.995000,0.315445,-0.150810,-3.018985,10.276748,0.091484,10.276748,-3.018985,0.130000,0.640000,-11,55,-10.962355,55.457730,-10.962355,55.457730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.547232,0.029895,74.878353,80.193064,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556359,1.558820,0.209150,0.016471,0.500338,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.946779,tube-mpc,0,-126.340000,54.885000,4.571066,4.938792,4.260000,5.105000,0.311066,-0.166208,-3.384923,9.666852,0.823360,9.666852,-3.384923,0.110000,0.600000,-16,62,-16.156294,61.896332,-16.156294,61.896332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.343905,1.233520,74.006366,77.459689,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554965,1.438785,0.199346,0.021066,0.500403,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.956781,tube-mpc,0,-126.340000,54.885000,4.526973,5.033022,4.240000,5.195000,0.286973,-0.161978,-4.299767,8.325081,0.457422,8.325081,-4.299767,0.060000,0.600000,-15,73,-14.928582,73.048189,-14.928582,73.048189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.479671,2.633257,71.047531,73.538968,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557697,1.522063,0.214179,0.016457,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.966773,tube-mpc,0,-126.340000,54.885000,4.472978,5.126794,4.200000,5.285000,0.272978,-0.158206,-4.665705,8.447060,0.823360,8.447060,-4.665705,0.020000,0.660000,-18,67,-18.181270,66.666979,-18.181270,66.666979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.564190,3.513253,68.962128,70.698371,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542671,1.404786,0.161880,0.014593,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.976774,tube-mpc,0,-126.340000,54.885000,4.408833,5.220049,4.160000,5.385000,0.248833,-0.164951,-5.336590,8.630029,0.640391,8.630029,-5.336590,-0.070000,0.680000,-13,61,-13.463092,61.372838,-13.463092,61.372838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.503035,5.353413,69.238435,71.103472,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545134,1.406606,0.168556,0.014191,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.986773,tube-mpc,0,-126.340000,54.885000,4.334485,5.312435,4.110000,5.475000,0.224485,-0.162565,-6.434403,9.361904,0.884349,9.361904,-6.434403,-0.190000,0.650000,-1,57,-0.502257,56.972770,-0.502257,56.972770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.908623,7.152744,67.521008,70.793736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541176,1.433786,0.185473,0.017337,0.500760,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.996745,tube-mpc,0,-126.340000,54.885000,4.250068,5.403492,4.030000,5.565000,0.220068,-0.161508,-8.020133,8.325081,0.884349,8.325081,-8.020133,-0.050000,0.620000,-15,67,-15.264083,66.540453,-15.264083,66.540453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.359551,8.850489,65.446037,71.092886,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554624,1.489456,0.192514,0.023199,0.501249,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.006783,tube-mpc,0,-126.340000,54.885000,4.154658,5.493832,3.960000,5.645000,0.194658,-0.151168,-7.471226,7.166278,0.640391,7.166278,-7.471226,-0.050000,0.610000,-34,77,-34.049744,76.550836,-34.049744,76.550836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.577591,9.680658,59.923728,63.225464,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557011,1.420689,0.199197,0.018727,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.016776,tube-mpc,0,-126.340000,54.885000,4.049236,5.582217,3.890000,5.715000,0.159236,-0.132783,-7.959143,6.190445,0.335443,6.190445,-7.959143,-0.160000,0.700000,-31,77,-30.835157,76.752631,-30.835157,76.752631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.964119,10.698512,54.859141,56.168770,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556057,1.500662,0.204775,0.018206,0.500679,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.026779,tube-mpc,0,-126.340000,54.885000,3.933261,5.668911,3.810000,5.785000,0.123261,-0.116089,-9.117946,6.617372,1.311276,6.617372,-9.117946,-0.230000,0.750000,-25,68,-25.172574,68.303844,-25.172574,68.303844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.635925,11.946627,54.825772,54.619977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552207,1.452685,0.206831,0.015977,0.500778,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.036778,tube-mpc,0,-126.340000,54.885000,3.806899,5.753566,3.700000,5.865000,0.106899,-0.111434,-10.947634,7.532216,1.677214,7.532216,-10.947634,-0.240000,0.730000,-19,61,-19.153554,60.544350,-19.153554,60.544350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.210787,13.339460,55.834923,56.852168,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550182,1.581857,0.209908,0.019227,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.046775,tube-mpc,0,-126.340000,54.885000,3.670170,5.835982,3.580000,5.955000,0.090170,-0.119018,-12.960290,7.776174,1.555235,7.776174,-12.960290,-0.210000,0.680000,-17,60,-16.779033,59.706354,-16.779033,59.706354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.697400,14.657903,55.859931,59.037534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552067,1.684529,0.228238,0.032522,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.056778,tube-mpc,0,-126.340000,54.885000,3.523010,5.916018,3.460000,6.025000,0.063010,-0.108982,-13.143259,6.373413,1.067318,6.373413,-13.143259,-0.190000,0.650000,-31,72,-30.597083,72.062359,-30.597083,72.062359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.592300,15.892531,54.984191,58.546037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556166,1.429336,0.195911,0.020470,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.066779,tube-mpc,0,-126.340000,54.885000,3.365630,5.993394,3.330000,6.085000,0.035630,-0.091606,-14.363051,5.031642,1.311276,5.031642,-14.363051,-0.210000,0.670000,-31,81,-31.157154,80.811433,-31.157154,80.811433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.056708,16.531267,49.094052,49.855738,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551927,1.520221,0.195939,0.017803,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.076779,tube-mpc,0,-126.340000,54.885000,3.198115,6.067928,3.190000,6.135000,0.008115,-0.067072,-15.094927,3.933829,2.287110,3.933829,-15.094927,-0.260000,0.740000,-31,83,-31.157243,83.230993,-31.157243,83.230993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.325323,17.370969,46.813747,45.022985,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550803,1.505131,0.218002,0.017188,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.086752,tube-mpc,0,-126.340000,54.885000,3.021083,6.139244,3.030000,6.195000,-0.008917,-0.055756,-16.314719,4.726694,1.982162,4.726694,-16.314719,-0.270000,0.800000,-30,69,-30.236510,69.444276,-30.236510,69.444276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.092317,17.986241,46.262593,43.759922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568013,1.432709,0.202584,0.019558,0.500976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.096778,tube-mpc,0,-126.340000,54.885000,2.833246,6.207714,2.870000,6.255000,-0.036754,-0.047286,-18.083417,6.007476,2.104141,6.007476,-18.083417,-0.270000,0.760000,-26,60,-26.241122,59.569023,-26.241122,59.569023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.411193,18.981577,48.747901,49.400641,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549288,1.640922,0.254637,0.043762,0.500751,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.106778,tube-mpc,0,-126.340000,54.885000,2.636232,6.272608,2.690000,6.315000,-0.053768,-0.042392,-18.754303,5.458569,1.311276,5.458569,-18.754303,-0.250000,0.700000,-33,66,-33.482514,66.025882,-33.482514,66.025882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.867918,20.140208,50.904666,54.343128,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550435,1.518459,0.200187,0.020339,0.500845,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.116752,tube-mpc,0,-126.340000,54.885000,2.430330,6.333783,2.490000,6.375000,-0.059670,-0.041217,-19.547167,4.421746,1.677214,4.421746,-19.547167,-0.280000,0.670000,-33,74,-32.781960,74.249903,-32.781960,74.249903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.589458,20.613293,47.212337,48.957276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551812,1.528484,0.206041,0.015672,0.506166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.126744,tube-mpc,0,-126.340000,54.885000,2.214847,6.391362,2.300000,6.415000,-0.085153,-0.023638,-21.437845,3.628881,2.470079,3.628881,-21.437845,-0.280000,0.710000,-28,76,-27.574615,75.680044,-27.574615,75.680044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.434065,20.785629,44.879100,44.676685,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543637,1.428819,0.187816,0.015302,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.136750,tube-mpc,0,-126.340000,54.885000,1.990126,6.445140,2.090000,6.455000,-0.099874,-0.009860,-22.291700,2.531068,2.348100,2.531068,-22.291700,-0.270000,0.750000,-31,79,-31.207217,78.578382,-31.207217,78.578382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.981649,21.254185,45.730562,45.872323,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553890,1.465848,0.214148,0.019045,0.501047,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.146748,tube-mpc,0,-126.340000,54.885000,1.756916,6.494860,1.860000,6.495000,-0.103084,-0.000140,-23.084564,2.348100,2.714037,2.348100,-23.084564,-0.270000,0.780000,-33,75,-32.890256,74.551478,-32.890256,74.551478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.621198,21.495648,44.047404,43.684311,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555653,1.459645,0.210365,0.017525,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.156749,tube-mpc,0,-126.340000,54.885000,1.515271,6.540444,1.630000,6.525000,-0.114729,0.015444,-24.426336,2.409089,2.104141,2.409089,-24.426336,-0.280000,0.770000,-29,72,-28.683745,72.347724,-28.683745,72.347724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.674990,21.910707,44.157956,45.185023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553218,1.817900,0.249815,0.026509,0.501010,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.166756,tube-mpc,0,-126.340000,54.885000,1.265415,6.581780,1.380000,6.565000,-0.114585,0.016780,-25.097221,3.323933,2.531068,3.323933,-25.097221,-0.290000,0.750000,-28,63,-28.200375,62.673774,-28.200375,62.673774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.205027,21.798349,45.206824,47.076079,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.736472,1.709769,0.228081,0.029134,0.506568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.176747,tube-mpc,0,-126.340000,54.885000,1.008280,6.618667,1.130000,6.605000,-0.121720,0.013667,-26.195034,2.897006,2.714037,2.897006,-26.195034,-0.280000,0.710000,-27,65,-27.494791,64.916718,-27.494791,64.916718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.350550,21.882713,47.089078,51.561266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565075,1.745890,0.243637,0.031802,0.501303,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.186763,tube-mpc,0,-126.340000,54.885000,0.743122,6.651151,0.860000,6.635000,-0.116878,0.016151,-27.109878,1.494245,3.262944,1.494245,-27.109878,-0.270000,0.680000,-27,75,-27.264199,75.295754,-27.264199,75.295754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.700603,21.935954,46.034850,50.562761,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593861,3.892637,0.280771,0.043140,0.506289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010331,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.197132,tube-mpc,0,-126.340000,54.885000,0.461299,6.679933,0.580000,6.655000,-0.118701,0.024933,-28.390660,0.579401,3.201954,0.579401,-28.390660,-0.270000,0.690000,-23,79,-22.925670,78.920020,-22.925670,78.920020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.709563,21.718406,42.866180,46.052477,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559646,1.613297,0.240909,0.023543,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.207210,tube-mpc,0,-126.340000,54.885000,0.180614,6.703101,0.290000,6.665000,-0.109386,0.038101,-29.366493,-1.128308,2.592058,-1.128308,-29.366493,-0.270000,0.750000,-20,84,-19.749554,84.492797,-19.749554,84.492797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.823854,22.009929,42.924457,46.680048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.897730,1.760367,0.252285,0.033712,0.512517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008468,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.217191,tube-mpc,0,-126.340000,54.885000,-0.103506,6.721301,0.000000,6.675000,-0.103506,0.046301,-30.159358,-0.091484,3.201954,-0.091484,-30.159358,-0.230000,0.800000,-22,68,-22.279097,68.172256,-22.279097,68.172256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.733748,21.479176,42.207448,45.653540,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.631882,1.746109,0.262757,0.028718,0.500807,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.227423,tube-mpc,0,-126.340000,54.885000,-0.400640,6.734994,-0.290000,6.695000,-0.110640,0.039994,-30.525296,0.884349,3.079975,0.884349,-30.525296,-0.220000,0.780000,-26,56,-25.659821,56.005657,-25.659821,56.005657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.399467,21.019270,45.654190,53.254471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593249,1.810350,0.266447,0.038271,0.633121,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008354,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.237211,tube-mpc,0,-126.340000,54.885000,-0.690078,6.743341,-0.650000,6.715000,-0.040078,0.028341,-30.098369,0.701380,3.262944,0.701380,-30.098369,-0.240000,0.680000,-25,61,-24.661829,60.504041,-24.661829,60.504041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.583463,20.559010,47.524605,57.802777,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.603782,1.646376,0.220685,0.028772,0.505528,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010015,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.247261,tube-mpc,0,-126.340000,54.885000,-0.992026,6.747037,-0.880000,6.725000,-0.112026,0.022037,-29.793421,-1.067318,2.957996,-1.067318,-29.793421,-0.270000,0.620000,-34,75,-34.139141,75.498272,-34.139141,75.498272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.606201,20.292705,46.398103,55.934251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555447,1.720034,0.236529,0.030687,0.500885,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.257328,tube-mpc,0,-126.340000,54.885000,-1.298864,6.745759,-1.200000,6.715000,-0.098864,0.030759,-29.610452,-3.689871,3.079975,-3.689871,-29.610452,-0.280000,0.690000,-38,88,-38.210017,87.598878,-38.210017,87.598878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.221913,20.093168,39.943587,46.347519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.102669,1.679514,0.257883,0.024355,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008575,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.267380,tube-mpc,0,-126.340000,54.885000,-1.609173,6.739492,-1.480000,6.685000,-0.129173,0.054492,-30.342327,-3.567892,3.140965,-3.567892,-30.342327,-0.340000,0.780000,-30,77,-30.155138,76.882797,-30.155138,76.882797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.253254,20.085280,37.887839,42.481734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562900,1.726261,0.275580,0.027871,0.513828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.277324,tube-mpc,0,-126.340000,54.885000,-1.919514,6.728377,-1.790000,6.675000,-0.129514,0.053377,-31.562119,-2.592058,3.445913,-2.592058,-31.562119,-0.340000,0.800000,-21,62,-21.270812,62.098882,-21.270812,62.098882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.463856,20.720715,45.228764,53.330303,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571172,1.655344,0.206750,0.017539,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.287321,tube-mpc,0,-126.340000,54.885000,-2.234405,6.712278,-2.110000,6.675000,-0.124405,0.037278,-32.842901,-0.762370,3.811850,-0.762370,-32.842901,-0.290000,0.730000,-17,47,-16.838809,46.934000,-16.838809,46.934000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.198511,20.948766,51.213266,63.786687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553457,1.490693,0.198203,0.020221,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.297319,tube-mpc,0,-126.340000,54.885000,-2.551714,6.691253,-2.440000,6.665000,-0.111714,0.026253,-33.086859,-1.494245,3.384923,-1.494245,-33.086859,-0.240000,0.620000,-21,57,-21.262839,56.677413,-21.262839,56.677413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.133567,21.188739,55.176155,72.584050,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548435,1.516575,0.205061,0.022084,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.307321,tube-mpc,0,-126.340000,54.885000,-2.871056,6.665316,-2.760000,6.645000,-0.111056,0.020316,-32.903890,-3.140965,3.384923,-3.140965,-32.903890,-0.220000,0.580000,-27,69,-27.073963,69.349419,-27.073963,69.349419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.298388,20.453162,52.375268,66.622098,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561977,1.724149,0.266217,0.045792,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.317331,tube-mpc,0,-126.340000,54.885000,-3.192019,6.634486,-3.140000,6.605000,-0.052019,0.029486,-32.537953,-5.641538,3.750861,-5.641538,-32.537953,-0.240000,0.640000,-24,82,-24.162652,81.503005,-24.162652,81.503005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.544263,19.980733,47.202265,58.887909,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.476527,1.797426,0.264188,0.036991,0.501016,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010088,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.327463,tube-mpc,0,-126.340000,54.885000,-3.517841,6.598353,-3.410000,6.565000,-0.107841,0.033353,-33.269828,-6.800341,3.506902,-6.800341,-33.269828,-0.250000,0.710000,-22,81,-21.929247,81.338261,-21.929247,81.338261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.212860,20.652634,43.997461,56.845453,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572404,1.620907,0.213191,0.024116,0.503877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.337526,tube-mpc,0,-126.340000,54.885000,-3.841802,6.557623,-3.740000,6.515000,-0.101802,0.042623,-33.879724,-5.397580,3.750861,-5.397580,-33.879724,-0.270000,0.810000,-13,57,-12.674452,57.479248,-12.674452,57.479248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.666555,21.046005,46.054966,59.622507,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557613,1.525863,0.207763,0.023454,0.502486,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.347553,tube-mpc,0,-126.340000,54.885000,-4.164484,6.512299,-4.090000,6.495000,-0.074484,0.017299,-34.855558,-3.384923,3.689871,-3.384923,-34.855558,-0.230000,0.710000,-5,43,-4.569939,42.509754,-4.569939,42.509754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.809723,21.579889,58.119645,74.480950,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574870,1.494931,0.214456,0.031170,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.357522,tube-mpc,0,-126.340000,54.885000,-4.484696,6.462615,-4.430000,6.465000,-0.054696,-0.002385,-34.733578,-3.079975,3.384923,-3.079975,-34.733578,-0.200000,0.590000,-5,44,-5.497116,44.279664,-5.497116,44.279664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.210268,21.511149,66.997476,82.615823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545150,1.459505,0.179467,0.018634,0.500733,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.367552,tube-mpc,0,-126.340000,54.885000,-4.805736,6.408062,-4.780000,6.435000,-0.025736,-0.026938,-33.757745,-5.458569,3.384923,-5.458569,-33.757745,-0.120000,0.490000,-20,66,-20.445238,66.496657,-20.445238,66.496657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.086182,20.667897,71.255936,81.912516,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543624,1.414427,0.166814,0.017479,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.377550,tube-mpc,0,-126.340000,54.885000,-5.124109,6.349220,-5.110000,6.385000,-0.014109,-0.035780,-32.354984,-7.471226,3.872840,-7.471226,-32.354984,-0.160000,0.560000,-26,73,-25.746241,72.931477,-25.746241,72.931477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.651512,19.027806,60.551266,66.808082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542923,1.420813,0.166654,0.017103,0.504268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.387553,tube-mpc,0,-126.340000,54.885000,-5.440556,6.285980,-5.430000,6.325000,-0.010556,-0.039020,-31.623109,-8.386070,3.140965,-8.386070,-31.623109,-0.180000,0.660000,-27,67,-27.246401,67.466025,-27.246401,67.466025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.536696,18.468416,55.849261,63.117260,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551080,1.440702,0.196830,0.022405,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.397553,tube-mpc,0,-126.340000,54.885000,-5.754314,6.218503,-5.730000,6.255000,-0.024314,-0.036497,-30.830244,-7.227268,3.018985,-7.227268,-30.830244,-0.250000,0.680000,-23,52,-22.870635,52.427713,-22.870635,52.427713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.761164,18.289958,56.538571,66.523985,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548606,1.450090,0.217461,0.022269,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.407526,tube-mpc,0,-126.340000,54.885000,-6.064206,6.147076,-6.030000,6.205000,-0.034206,-0.057924,-30.647275,-6.373413,2.836017,-6.373413,-30.647275,-0.260000,0.620000,-20,45,-19.784210,44.586798,-19.784210,44.586798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.506532,18.466809,61.436623,75.250039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576652,1.451939,0.203963,0.017073,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.417524,tube-mpc,0,-126.340000,54.885000,-6.371351,6.071459,-6.330000,6.155000,-0.041351,-0.083541,-30.159358,-5.824507,2.714037,-5.824507,-30.159358,-0.250000,0.530000,-21,42,-21.374939,42.044295,-21.374939,42.044295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.548021,18.330778,65.171639,79.268364,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552453,1.449004,0.200262,0.015467,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.427525,tube-mpc,0,-126.340000,54.885000,-6.674653,5.991917,-6.630000,6.105000,-0.044653,-0.113083,-28.695608,-7.227268,2.287110,-7.227268,-28.695608,-0.230000,0.480000,-33,52,-32.961095,51.664392,-32.961095,51.664392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.258173,18.092588,67.482325,80.370255,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548523,1.434217,0.194768,0.015844,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.437525,tube-mpc,0,-126.340000,54.885000,-6.973521,5.908622,-6.910000,6.035000,-0.063521,-0.126378,-27.719774,-9.178935,2.714037,-9.178935,-27.719774,-0.250000,0.500000,-37,62,-37.110590,61.791857,-37.110590,61.791857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.733584,17.756514,62.421917,73.597925,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548612,1.533541,0.210885,0.018696,0.502255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.447522,tube-mpc,0,-126.340000,54.885000,-7.267499,5.821728,-7.190000,5.945000,-0.077499,-0.123272,-27.597795,-10.459717,2.470079,-10.459717,-27.597795,-0.340000,0.560000,-23,65,-23.469325,64.669246,-23.469325,64.669246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.701716,18.264829,58.434185,70.819763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546095,1.427756,0.189891,0.016738,0.502557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.457526,tube-mpc,0,-126.340000,54.885000,-7.556484,5.731285,-7.470000,5.855000,-0.086484,-0.123715,-28.024722,-9.361904,2.104141,-9.361904,-28.024722,-0.330000,0.620000,-15,48,-15.361696,47.500255,-15.361696,47.500255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.850697,20.270468,61.597653,79.104582,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555348,1.554690,0.220495,0.019717,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.467528,tube-mpc,0,-126.340000,54.885000,-7.839775,5.637535,-7.740000,5.785000,-0.099775,-0.147465,-27.231857,-8.691018,1.738204,-8.691018,-27.231857,-0.260000,0.570000,-26,41,-25.834060,40.506053,-25.834060,40.506053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.434740,22.337197,70.288594,89.456831,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554523,1.565020,0.221230,0.020737,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.477533,tube-mpc,0,-126.340000,54.885000,-8.117152,5.540582,-8.010000,5.715000,-0.107152,-0.174418,-26.499982,-7.837164,2.043152,-7.837164,-26.499982,-0.270000,0.490000,-26,35,-25.566996,35.299063,-25.566996,35.299063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.679274,21.256039,72.315315,84.995482,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566031,1.440820,0.201906,0.020981,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.487524,tube-mpc,0,-126.340000,54.885000,-8.387806,5.440749,-8.270000,5.635000,-0.117806,-0.194251,-26.195034,-8.934977,2.226120,-8.934977,-26.195034,-0.270000,0.430000,-23,45,-22.977849,45.136209,-22.977849,45.136209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.860190,20.553945,72.531659,85.212122,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552302,1.443022,0.197358,0.019673,0.500991,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.497523,tube-mpc,0,-126.340000,54.885000,-8.652013,5.337976,-8.520000,5.545000,-0.132013,-0.207024,-24.975242,-10.764665,1.860183,-10.764665,-24.975242,-0.280000,0.430000,-27,57,-27.283141,56.956146,-27.283141,56.956146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.634962,21.250227,71.522458,83.935918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552529,1.504089,0.196730,0.018375,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.507523,tube-mpc,0,-126.340000,54.885000,-8.909216,5.232510,-8.760000,5.445000,-0.149216,-0.212490,-24.975242,-11.374561,1.555235,-11.374561,-24.975242,-0.290000,0.500000,-21,54,-21.201561,53.539144,-21.201561,53.539144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.344239,21.849445,68.250614,78.742873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546177,1.461965,0.204978,0.017780,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.517524,tube-mpc,0,-126.340000,54.885000,-9.159165,5.124497,-9.010000,5.345000,-0.149165,-0.220503,-23.572481,-11.618519,1.677214,-11.618519,-23.572481,-0.280000,0.530000,-27,50,-27.235202,49.637082,-27.235202,49.637082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.365090,23.411565,70.515016,82.860856,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584245,1.483867,0.207798,0.019449,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.527526,tube-mpc,0,-126.340000,54.885000,-9.401540,5.014119,-9.240000,5.235000,-0.161540,-0.220881,-23.206544,-11.008623,1.738204,-11.008623,-23.206544,-0.290000,0.520000,-23,43,-22.978901,43.457902,-22.978901,43.457902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.761275,23.554248,69.618107,79.976741,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558817,1.514774,0.198614,0.019596,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.537524,tube-mpc,0,-126.340000,54.885000,-9.635969,4.901601,-9.470000,5.155000,-0.165969,-0.253399,-22.779616,-9.788831,1.555235,-9.788831,-22.779616,-0.260000,0.480000,-23,32,-22.597625,32.009942,-22.597625,32.009942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.880617,23.247093,70.732006,80.973901,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554232,1.458816,0.191034,0.018377,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.547527,tube-mpc,0,-126.340000,54.885000,-9.862404,4.787020,-9.690000,5.055000,-0.172404,-0.267980,-22.047741,-9.849821,1.494245,-9.849821,-22.047741,-0.260000,0.410000,-22,35,-21.603454,35.291189,-21.603454,35.291189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.168642,22.891493,74.248575,84.105153,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553779,1.485869,0.212212,0.031310,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.557527,tube-mpc,0,-126.340000,54.885000,-10.080487,4.670619,-9.910000,4.955000,-0.170487,-0.284381,-21.498835,-11.679509,0.945339,-11.679509,-21.498835,-0.260000,0.370000,-19,51,-18.739167,51.084875,-18.739167,51.084875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.781971,23.213186,74.512742,83.384443,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553980,1.598862,0.193948,0.018748,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.567522,tube-mpc,0,-126.340000,54.885000,-10.289964,4.552606,-10.120000,4.835000,-0.169964,-0.282394,-21.071908,-13.875134,1.128308,-13.875134,-21.071908,-0.240000,0.420000,-18,64,-17.619265,64.173176,-17.619265,64.173176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.134493,24.724906,73.528718,80.342092,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545564,1.567164,0.189194,0.020486,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.577522,tube-mpc,0,-126.340000,54.885000,-10.490872,4.433034,-10.330000,4.705000,-0.160872,-0.271966,-20.523001,-13.875134,1.494245,-13.875134,-20.523001,-0.210000,0.520000,-17,56,-17.446033,55.526062,-17.446033,55.526062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.933875,26.353741,72.223262,78.063758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551377,1.782860,0.248576,0.039306,0.503942,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.587524,tube-mpc,0,-126.340000,54.885000,-10.682980,4.312112,-10.520000,4.585000,-0.162980,-0.272888,-19.913105,-13.082270,1.250287,-13.082270,-19.913105,-0.210000,0.560000,-14,44,-14.490042,43.802587,-14.490042,43.802587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.067491,27.391740,74.711871,79.693242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564815,1.634867,0.215971,0.023144,0.500857,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.597524,tube-mpc,0,-126.340000,54.885000,-10.866090,4.190055,-10.720000,4.465000,-0.146090,-0.274945,-18.937271,-11.740498,1.006328,-11.740498,-18.937271,-0.190000,0.510000,-15,36,-14.989773,35.653344,-14.989773,35.653344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.580340,27.755398,76.869777,82.066515,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.827773,1.761642,0.261478,0.037269,0.501725,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008402,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.607534,tube-mpc,0,-126.340000,54.885000,-11.040314,4.066874,-10.900000,4.355000,-0.140314,-0.288126,-18.022427,-12.106436,0.762370,-12.106436,-18.022427,-0.200000,0.430000,-13,44,-12.722587,43.522903,-12.722587,43.522903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.335835,27.324966,77.494099,81.646872,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594620,2.496376,0.247699,0.039993,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.617527,tube-mpc,0,-126.340000,54.885000,-11.205082,3.943085,-11.070000,4.235000,-0.135082,-0.291915,-16.314719,-13.570186,0.884349,-13.570186,-16.314719,-0.190000,0.400000,-20,58,-20.248968,57.528226,-20.248968,57.528226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.322356,27.324560,75.559414,79.190282,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566828,1.708668,0.240339,0.031423,0.501054,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.628020,tube-mpc,0,-126.340000,54.885000,-11.368219,3.812368,-11.240000,4.095000,-0.128219,-0.282632,-15.155916,-15.094927,0.640391,-15.094927,-15.155916,-0.190000,0.480000,-22,64,-22.001003,63.732069,-22.001003,63.732069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.328247,27.110023,70.085590,74.412999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.849189,1.669054,0.225510,0.036434,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009292,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.637522,tube-mpc,0,-126.340000,54.885000,-11.507150,3.693523,-11.390000,3.955000,-0.117150,-0.261477,-14.180083,-16.070760,0.640391,-16.070760,-14.180083,-0.200000,0.540000,-21,68,-20.799120,68.164099,-20.799120,68.164099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.433880,27.579663,68.248120,73.299056,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.863623,1.687635,0.266288,0.035851,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008366,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.647679,tube-mpc,0,-126.340000,54.885000,-11.646397,3.566143,-11.500000,3.795000,-0.146397,-0.228857,-13.082270,-14.424041,0.457422,-14.424041,-13.082270,-0.210000,0.610000,-23,51,-22.733946,51.307801,-22.733946,51.307801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.944012,27.996993,68.014923,73.270665,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570813,1.643323,0.225607,0.020491,0.500970,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.657526,tube-mpc,0,-126.340000,54.885000,-11.772285,3.442438,-11.620000,3.675000,-0.152285,-0.232562,-12.289405,-13.509197,0.274453,-13.509197,-12.289405,-0.230000,0.570000,-19,46,-19.115880,46.130605,-19.115880,46.130605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.206300,27.695376,71.946906,75.853314,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555593,1.481979,0.211679,0.017602,0.500598,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.667524,tube-mpc,0,-126.340000,54.885000,-11.890938,3.316781,-11.740000,3.555000,-0.150938,-0.238219,-11.374561,-12.777322,0.091484,-12.777322,-11.374561,-0.220000,0.500000,-19,46,-19.399827,45.721823,-19.399827,45.721823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.462877,26.979473,73.587408,77.036060,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550574,1.469870,0.202775,0.018632,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.677556,tube-mpc,0,-126.340000,54.885000,-12.000755,3.190785,-11.850000,3.415000,-0.150755,-0.224215,-10.886644,-13.570186,0.030495,-13.570186,-10.886644,-0.220000,0.470000,-16,56,-15.715743,56.386273,-15.715743,56.386273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.454415,26.094334,73.742506,76.670203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559289,1.557536,0.203166,0.017722,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.687551,tube-mpc,0,-126.340000,54.885000,-12.101046,3.065463,-11.950000,3.285000,-0.151046,-0.219537,-10.032790,-14.972947,0.091484,-14.972947,-10.032790,-0.200000,0.500000,-18,66,-18.032051,66.284499,-18.032051,66.284499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.048732,26.175235,72.455750,76.575275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547583,1.437836,0.183238,0.016347,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.697551,tube-mpc,0,-126.340000,54.885000,-12.192350,2.940430,-12.040000,3.135000,-0.152350,-0.194570,-8.752008,-15.033937,-0.091484,-15.033937,-8.752008,-0.190000,0.570000,-23,63,-22.975053,63.473741,-22.975053,63.473741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.439522,26.309129,70.688378,75.500881,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548086,1.435708,0.198762,0.019243,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.707552,tube-mpc,0,-126.340000,54.885000,-12.274728,2.815867,-12.120000,2.995000,-0.154728,-0.179133,-7.471226,-14.119093,-0.030495,-14.119093,-7.471226,-0.210000,0.600000,-24,55,-24.013021,54.896979,-24.013021,54.896979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.386687,26.031176,70.294577,74.723797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550253,1.566847,0.191958,0.019580,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.717556,tube-mpc,0,-126.340000,54.885000,-12.348331,2.691846,-12.190000,2.855000,-0.158331,-0.163154,-6.800341,-13.814145,-0.091484,-13.814145,-6.800341,-0.230000,0.570000,-20,57,-19.895077,56.707081,-19.895077,56.707081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.310458,25.651200,71.637222,75.533822,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549176,1.450631,0.211196,0.024469,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.727525,tube-mpc,0,-126.340000,54.885000,-12.413050,2.568962,-12.260000,2.855000,-0.153050,-0.286038,-6.800341,-13.814145,-0.152474,-13.448207,-6.739351,-0.220000,0.560000,-13,47,-12.878638,46.856433,-12.878638,46.856433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.158623,25.574345,71.921904,76.345796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577437,1.628857,0.201103,0.026499,0.500911,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.737526,tube-mpc,0,-126.340000,54.885000,-12.469488,2.446495,-12.320000,2.595000,-0.149488,-0.148505,-5.824507,-13.570186,0.030495,-13.570186,-5.824507,-0.200000,0.520000,-16,61,-15.991828,61.479307,-15.991828,61.479307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.129439,26.288465,75.662411,81.578080,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558275,1.533754,0.203333,0.018214,0.503760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.747523,tube-mpc,0,-126.340000,54.885000,-12.517583,2.324982,-12.370000,2.445000,-0.147583,-0.120018,-4.970653,-15.094927,-0.030495,-15.094927,-4.970653,-0.180000,0.540000,-20,76,-19.540406,76.248226,-19.540406,76.248226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.915990,26.564029,73.068313,78.130024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551699,1.431712,0.196423,0.018047,0.503746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.757523,tube-mpc,0,-126.340000,54.885000,-12.557562,2.204427,-12.410000,2.295000,-0.147562,-0.090573,-4.970653,-15.094927,-0.213464,-15.338885,-3.750861,-0.190000,0.630000,-12,72,-11.859441,72.460311,-11.859441,72.460311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.800803,26.831929,70.059526,76.644282,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561064,1.596717,0.199741,0.020933,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.767521,tube-mpc,0,-126.340000,54.885000,-12.589610,2.084979,-12.440000,2.155000,-0.149610,-0.070021,-2.409089,-13.326228,-0.274453,-13.326228,-2.409089,-0.180000,0.680000,-28,56,-27.967934,55.680025,-27.967934,55.680025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.599191,28.401481,72.427439,81.631850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539512,1.515687,0.153898,0.016314,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.777522,tube-mpc,0,-126.340000,54.885000,-12.613961,1.966657,-12.460000,2.035000,-0.153961,-0.068343,-1.921172,-11.679509,-0.335443,-11.679509,-1.921172,-0.200000,0.620000,-24,48,-23.908560,47.917075,-23.908560,47.917075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.497031,27.358615,71.175099,76.569627,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550767,1.426850,0.180447,0.017212,0.503230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.787521,tube-mpc,0,-126.340000,54.885000,-12.630836,1.849581,-12.470000,1.915000,-0.160836,-0.065419,-1.250287,-11.618519,-0.030495,-11.618519,-1.250287,-0.240000,0.540000,-19,56,-18.609981,55.549260,-18.609981,55.549260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.849176,26.711670,69.806288,78.603748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540228,1.455401,0.165604,0.015630,0.503374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.797520,tube-mpc,0,-126.340000,54.885000,-12.640485,1.733791,-12.470000,1.795000,-0.170485,-0.061209,-0.518412,-12.045446,-0.457422,-12.045446,-0.518412,-0.230000,0.520000,-21,63,-21.004789,62.593639,-21.004789,62.593639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.258009,26.473948,67.935027,77.966084,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545629,1.459508,0.198020,0.021652,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.807529,tube-mpc,0,-126.340000,54.885000,-12.643161,1.619237,-12.470000,1.675000,-0.173161,-0.055763,0.274453,-12.838311,-0.640391,-12.838311,0.274453,-0.220000,0.570000,-24,66,-24.268071,66.319334,-24.268071,66.319334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.368765,26.113097,65.368690,74.454124,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565275,1.598647,0.195986,0.021509,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.817523,tube-mpc,0,-126.340000,54.885000,-12.639128,1.506233,-12.470000,1.555000,-0.169128,-0.048767,0.762370,-11.984457,-0.335443,-11.984457,0.762370,-0.230000,0.600000,-21,58,-21.441516,58.484321,-21.441516,58.484321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.327634,25.564610,61.949657,71.156523,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549410,1.444487,0.205708,0.018614,0.500451,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.827529,tube-mpc,0,-126.340000,54.885000,-12.628652,1.394521,-12.460000,1.445000,-0.168652,-0.050479,0.152474,-11.435550,-0.396432,-11.435550,0.152474,-0.230000,0.580000,-11,56,-10.620938,56.430218,-10.620938,56.430218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.313834,25.758740,61.080644,72.861252,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550582,1.490787,0.189533,0.018635,0.500565,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.837528,tube-mpc,0,-126.340000,54.885000,-12.612029,1.284342,-12.450000,1.345000,-0.162029,-0.060658,0.396432,-10.032790,-0.152474,-10.032790,0.396432,-0.200000,0.550000,-10,48,-9.990791,47.679631,-9.990791,47.679631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.754374,26.508847,62.316361,75.898642,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554160,1.505430,0.181124,0.024412,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.847524,tube-mpc,0,-126.340000,54.885000,-12.589549,1.175682,-12.430000,1.255000,-0.159549,-0.079318,1.738204,-9.605862,-0.335443,-9.605862,1.738204,-0.160000,0.520000,-22,46,-21.703823,45.566687,-21.703823,45.566687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.464558,26.536809,63.020086,74.486744,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552886,1.452184,0.198857,0.020602,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.857537,tube-mpc,0,-126.340000,54.885000,-12.561444,1.068322,-12.410000,1.155000,-0.151444,-0.086678,1.677214,-10.886644,-0.579401,-10.886644,1.677214,-0.170000,0.470000,-16,61,-15.867444,60.930125,-15.867444,60.930125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.609701,25.107912,60.499876,67.590061,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.626818,1.606420,0.220573,0.021042,0.503072,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.867525,tube-mpc,0,-126.340000,54.885000,-12.528137,0.962725,-12.390000,1.045000,-0.138137,-0.082275,2.226120,-11.557530,-0.213464,-11.557530,2.226120,-0.190000,0.510000,-13,65,-12.782656,64.995923,-12.782656,64.995923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.846559,24.995236,57.864837,68.204571,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555023,1.642438,0.203776,0.029671,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.877526,tube-mpc,0,-126.340000,54.885000,-12.489813,0.858497,-12.360000,0.945000,-0.129813,-0.086503,2.409089,-10.581696,-0.030495,-10.581696,2.409089,-0.170000,0.570000,-12,52,-12.055446,52.343224,-12.055446,52.343224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.717002,25.642166,56.526387,68.290765,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565198,1.538491,0.213305,0.027996,0.505368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.887526,tube-mpc,0,-126.340000,54.885000,-12.446814,0.755768,-12.340000,0.845000,-0.106814,-0.089232,2.043152,-9.483883,0.030495,-9.483883,2.043152,-0.150000,0.550000,-5,45,-5.484723,45.328255,-5.484723,45.328255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.573099,26.257659,55.550008,68.244988,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555185,1.514365,0.232896,0.025669,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.897525,tube-mpc,0,-126.340000,54.885000,-12.399445,0.654522,-12.310000,0.765000,-0.089445,-0.110478,2.165131,-8.934977,-0.396432,-8.934977,2.165131,-0.120000,0.490000,-5,45,-4.929094,44.902463,-4.929094,44.902463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.800440,26.725966,55.549993,70.465990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561543,1.449369,0.205410,0.024634,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.907526,tube-mpc,0,-126.340000,54.885000,-12.347996,0.554714,-12.290000,0.665000,-0.057996,-0.110286,2.531068,-10.032790,-0.091484,-10.032790,2.531068,-0.090000,0.430000,-6,60,-6.427792,60.239982,-6.427792,60.239982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.795857,26.861104,54.701735,68.250158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568021,1.441109,0.202639,0.019816,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.917524,tube-mpc,0,-126.340000,54.885000,-12.292785,0.456350,-12.250000,0.565000,-0.042785,-0.108650,3.201954,-10.398727,-0.152474,-10.398727,3.201954,-0.090000,0.500000,-9,59,-8.536050,58.597038,-8.536050,58.597038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.782698,26.516701,53.185794,63.529660,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555003,1.507615,0.217101,0.020927,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.927523,tube-mpc,0,-126.340000,54.885000,-12.234100,0.359370,-12.210000,0.465000,-0.024100,-0.105630,3.201954,-10.398727,-0.335443,-10.825654,3.750861,-0.090000,0.520000,-5,58,-4.606657,57.809261,-4.606657,57.809261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.479396,26.402690,49.359967,61.230780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553129,1.605902,0.215648,0.023725,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.937526,tube-mpc,0,-126.340000,54.885000,-12.172212,0.263700,-12.180000,0.365000,0.007788,-0.101300,3.872840,-10.093779,-0.335443,-10.093779,3.872840,-0.090000,0.520000,-5,56,-5.050453,56.380004,-5.050453,56.380004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.777291,26.900754,51.244906,62.874328,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553760,1.435137,0.193720,0.017568,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.947523,tube-mpc,0,-126.340000,54.885000,-12.107470,0.169375,-12.140000,0.265000,0.032530,-0.095625,3.384923,-9.727842,-0.274453,-9.727842,3.384923,-0.090000,0.510000,3,56,3.419869,55.573873,3.419869,55.573873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.089504,27.170322,49.650948,60.783178,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.922312,1.991095,0.235093,0.036208,0.500811,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.957525,tube-mpc,0,-126.340000,54.885000,-12.040099,0.076255,-12.100000,0.175000,0.059901,-0.098745,3.628881,-9.178935,-0.457422,-9.178935,3.628881,-0.060000,0.480000,2,54,2.325567,54.099914,2.325567,54.099914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.041310,27.816221,52.971550,64.700997,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563960,1.904496,0.274297,0.039533,0.501462,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008297,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.967533,tube-mpc,0,-126.340000,54.885000,-11.970356,-0.015744,-12.060000,0.085000,0.089644,-0.100744,3.628881,-9.178935,-0.091484,-8.873987,4.055809,-0.050000,0.530000,5,50,5.002744,49.839125,5.002744,49.839125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.521973,27.657189,49.240633,60.310695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596294,1.771871,0.251394,0.050364,0.501872,1,1,0,7,2,0,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.977527,tube-mpc,0,-126.340000,54.885000,-11.898660,-0.106500,-12.010000,-0.005000,0.111340,-0.101500,4.482736,-9.605862,-0.335443,-9.605862,4.482736,0.000000,0.560000,-6,51,-5.695723,50.613061,-5.695723,50.613061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.096881,27.598817,49.552538,60.606324,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571149,1.639789,0.221939,0.024665,0.500804,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.987525,tube-mpc,0,-126.340000,54.885000,-11.825158,-0.196234,-11.960000,-0.105000,0.134842,-0.091234,4.665705,-10.459717,-0.274453,-10.459717,4.665705,-0.040000,0.580000,0,57,0.059353,57.235418,0.059353,57.235418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.320665,26.643495,43.496421,53.195985,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567294,1.784679,0.248098,0.038410,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.997532,tube-mpc,0,-126.340000,54.885000,-11.750051,-0.285085,-11.910000,-0.215000,0.159949,-0.070085,5.153621,-11.862478,-0.091484,-11.862478,5.153621,-0.030000,0.500000,-2,79,-2.370424,78.663154,-2.370424,78.663154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.626705,26.868203,49.432785,59.152257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577253,1.650531,0.217993,0.025170,0.500893,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.007531,tube-mpc,0,-126.340000,54.885000,-11.673720,-0.372970,-11.850000,-0.325000,0.176280,-0.047970,5.031642,-11.679509,-0.579401,-11.679509,5.031642,-0.030000,0.610000,0,71,0.462441,70.621842,0.462441,70.621842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.193123,25.991186,49.953684,58.575640,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575174,1.511220,0.211406,0.018318,0.500630,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.017525,tube-mpc,0,-126.340000,54.885000,-11.596383,-0.459998,-11.800000,-0.435000,0.203617,-0.024998,5.336590,-9.910810,-0.213464,-9.910810,5.336590,-0.030000,0.670000,1,53,1.350290,52.548642,1.350290,52.548642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.632584,25.513651,51.857170,60.253636,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553315,1.479933,0.205716,0.018585,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.027526,tube-mpc,0,-126.340000,54.885000,-11.518170,-0.546361,-11.740000,-0.525000,0.221830,-0.021361,5.336590,-8.142112,0.335443,-8.142112,5.336590,-0.030000,0.610000,4,43,4.043767,43.078675,4.043767,43.078675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.938945,24.837917,51.094699,59.902548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553666,1.469374,0.198874,0.019930,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.037524,tube-mpc,0,-126.340000,54.885000,-11.439371,-0.632064,-11.680000,-0.605000,0.240629,-0.027064,5.702528,-8.325081,-0.213464,-8.325081,5.702528,-0.010000,0.500000,0,54,0.454220,53.562696,0.454220,53.562696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.348528,24.154433,52.087999,61.831273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551530,1.557588,0.205836,0.021948,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.047524,tube-mpc,0,-126.340000,54.885000,-11.360154,-0.717234,-11.620000,-0.685000,0.259846,-0.032234,6.190445,-9.971800,-0.335443,-9.971800,6.190445,-0.010000,0.480000,-3,69,-2.746750,68.798952,-2.746750,68.798952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.617229,22.791207,49.363093,58.131906,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551388,1.487947,0.199682,0.022418,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.057531,tube-mpc,0,-126.340000,54.885000,-11.280657,-0.802021,-11.550000,-0.795000,0.269343,-0.007021,6.495393,-10.703675,-0.396432,-10.703675,6.495393,-0.020000,0.560000,-4,70,-3.985342,70.442773,-3.985342,70.442773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.639452,20.905626,48.959782,56.142021,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553380,1.543424,0.234331,0.022134,0.502134,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.067523,tube-mpc,0,-126.340000,54.885000,-11.201246,-0.886319,-11.480000,-0.895000,0.278754,0.008681,6.739351,-10.764665,0.335443,-10.764665,6.739351,-0.020000,0.620000,-6,67,-5.716753,66.716828,-5.716753,66.716828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.334432,19.290904,49.658867,55.563449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549906,1.473402,0.210800,0.019774,0.500391,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.077524,tube-mpc,0,-126.340000,54.885000,-11.121880,-0.970441,-11.410000,-1.005000,0.288120,0.034559,7.105289,-10.032790,0.335443,-10.032790,7.105289,-0.030000,0.640000,-7,61,-7.017699,60.754314,-7.017699,60.754314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.227515,17.839712,49.279303,54.168493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577947,1.798006,0.244072,0.033148,0.500779,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.087527,tube-mpc,0,-126.340000,54.885000,-11.042776,-1.054415,-11.340000,-1.085000,0.297224,0.030585,6.861330,-8.569039,-0.091484,-8.569039,6.861330,-0.040000,0.620000,-3,50,-2.762463,49.553692,-2.762463,49.553692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.195361,16.247584,48.377640,52.560886,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558945,1.564190,0.211234,0.022044,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.097526,tube-mpc,0,-126.340000,54.885000,-10.964111,-1.138297,-11.260000,-1.175000,0.295889,0.036703,6.861330,-8.934977,-0.396432,-8.934977,6.861330,-0.060000,0.550000,-1,58,-0.533642,58.427255,-0.533642,58.427255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.988745,15.586826,51.016012,55.767820,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557969,1.456083,0.205849,0.021184,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.107524,tube-mpc,0,-126.340000,54.885000,-10.885983,-1.222208,-11.190000,-1.265000,0.304017,0.042792,6.678361,-9.544873,-0.518412,-9.544873,6.678361,-0.050000,0.530000,0,66,-0.114815,65.708885,-0.114815,65.708885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.237126,14.800304,50.736166,55.087679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554809,1.493175,0.260452,0.027407,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.117551,tube-mpc,0,-126.340000,54.885000,-10.808271,-1.306497,-11.130000,-1.355000,0.321729,0.048503,6.129455,-10.764665,0.091484,-10.764665,6.129455,-0.060000,0.650000,6,65,6.276675,65.000267,6.276675,65.000267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.802372,13.576294,49.864258,53.219210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.632823,1.469978,0.209998,0.019165,0.500690,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.127527,tube-mpc,0,-126.340000,54.885000,-10.731693,-1.390581,-11.060000,-1.455000,0.328307,0.064419,6.495393,-10.703675,-0.213464,-10.703675,6.495393,-0.030000,0.600000,0,70,-0.342740,69.687397,-0.342740,69.687397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.923726,13.080926,52.769192,56.487577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558436,1.454700,0.202978,0.020235,0.500577,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.137526,tube-mpc,0,-126.340000,54.885000,-10.655747,-1.475188,-10.990000,-1.555000,0.334253,0.079812,6.190445,-10.093779,-0.396432,-10.093779,6.190445,-0.030000,0.630000,2,63,1.894677,62.855545,1.894677,62.855545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.598264,10.981521,47.623469,51.284438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.605703,1.835777,0.379482,0.042827,0.501226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008381,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.147524,tube-mpc,0,-126.340000,54.885000,-10.580687,-1.560207,-10.920000,-1.645000,0.339313,0.084793,6.434403,-9.300914,-0.457422,-9.300914,6.434403,-0.020000,0.630000,-1,55,-1.336075,55.498249,-1.336075,55.498249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.255065,9.288894,48.470516,50.845102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561760,1.471782,0.209716,0.021274,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.157527,tube-mpc,0,-126.340000,54.885000,-10.506527,-1.645773,-10.850000,-1.735000,0.343473,0.089227,6.495393,-9.727842,-0.213464,-9.727842,6.495393,-0.020000,0.580000,-2,63,-2.401894,62.586241,-2.401894,62.586241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.302585,7.577154,46.687335,49.615193,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560218,1.610788,0.240632,0.024827,0.505393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.167527,tube-mpc,0,-126.340000,54.885000,-10.433351,-1.731921,-10.790000,-1.835000,0.356649,0.103079,5.641538,-10.215758,-0.030495,-10.215758,5.641538,-0.020000,0.550000,5,70,5.318245,70.074551,5.318245,70.074551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.739266,5.637853,46.687105,51.917968,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569672,1.895839,0.284742,0.048801,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008314,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.177529,tube-mpc,0,-126.340000,54.885000,-10.361158,-1.818768,-10.720000,-1.935000,0.358842,0.116232,6.190445,-10.093779,-0.152474,-10.093779,6.190445,-0.030000,0.620000,2,63,1.772121,63.072145,1.772121,63.072145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.495848,4.335518,51.193179,55.876611,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583498,1.644235,0.236607,0.026420,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.187528,tube-mpc,0,-126.340000,54.885000,-10.289984,-1.906365,-10.650000,-2.025000,0.360016,0.118635,6.190445,-9.483883,0.030495,-9.483883,6.190445,-0.020000,0.620000,0,57,-0.013957,56.728613,-0.013957,56.728613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.294203,2.457558,48.494533,54.715359,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563965,1.548343,0.238123,0.036133,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.197538,tube-mpc,0,-126.340000,54.885000,-10.219742,-1.994898,-10.590000,-2.125000,0.370258,0.130102,6.007476,-9.544873,-0.030495,-9.544873,6.007476,-0.030000,0.590000,3,60,3.151473,59.503541,3.151473,59.503541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.944104,0.628479,47.166574,53.667564,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.619715,1.718795,0.243274,0.033149,0.504249,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.207534,tube-mpc,0,-126.340000,54.885000,-10.150585,-2.084227,-10.530000,-2.225000,0.379415,0.140773,5.702528,-10.154769,-0.152474,-10.154769,5.702528,-0.030000,0.530000,6,70,6.209881,69.884762,6.209881,69.884762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.117244,-0.506942,49.192976,55.644394,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579177,1.712846,0.245917,0.035081,0.504444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.217536,tube-mpc,0,-126.340000,54.885000,-10.082345,-2.174604,-10.470000,-2.335000,0.387655,0.160396,6.190445,-10.581696,-0.030495,-10.581696,6.190445,-0.030000,0.610000,2,67,2.164523,67.007635,2.164523,67.007635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.268186,-1.839649,50.579248,58.617699,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.216351,1.614291,0.227432,0.034063,2.587105,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010691,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.228271,tube-mpc,0,-126.340000,54.885000,-10.010127,-2.272783,-10.400000,-2.425000,0.389873,0.152217,5.885497,-8.934977,0.213464,-8.934977,5.885497,-0.030000,0.600000,5,52,4.985249,52.091170,4.985249,52.091170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.192041,-4.129271,49.095372,58.033113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.610242,1.738014,0.233446,0.041900,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.240220,tube-mpc,0,-126.340000,54.885000,-9.930916,-2.383585,-10.330000,-2.515000,0.399084,0.131415,5.763517,-7.776174,0.030495,-7.776174,5.763517,0.010000,0.570000,2,41,2.057744,40.871609,2.057744,40.871609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.375267,-5.467739,50.228170,56.734043,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589640,1.732391,0.247198,0.036876,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.248377,tube-mpc,0,-126.340000,54.885000,-9.877508,-2.460177,-10.280000,-2.605000,0.402492,0.144823,6.129455,-7.959143,0.152474,-7.959143,6.129455,0.010000,0.490000,-1,49,-1.014583,49.124286,-1.014583,49.124286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.616839,-6.356286,51.281462,56.107191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.386499,1.487294,0.208723,0.027876,0.501077,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.258437,tube-mpc,0,-126.340000,54.885000,-9.812299,-2.555776,-10.220000,-2.675000,0.407701,0.119224,6.007476,-9.910810,0.152474,-9.910810,6.007476,0.000000,0.450000,1,65,1.033487,65.313282,1.033487,65.313282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.496995,-7.061989,51.604695,57.645834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573119,1.741321,0.298329,0.050522,0.501145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.271237,tube-mpc,0,-126.340000,54.885000,-9.730287,-2.679249,-10.130000,-2.805000,0.399713,0.125751,5.580549,-11.313571,-0.091484,-11.313571,5.580549,-0.020000,0.520000,6,70,6.192948,69.983700,6.192948,69.983700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.148192,-7.514030,52.518295,60.788255,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.607192,1.484023,0.216613,0.021370,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.279112,tube-mpc,0,-126.340000,54.885000,-9.680278,-2.756281,-10.080000,-2.895000,0.399722,0.138719,5.641538,-10.459717,0.457422,-10.459717,5.641538,-0.010000,0.590000,5,57,4.955065,56.834912,4.955065,56.834912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.021540,-7.382807,53.716375,61.846733,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549106,1.561141,0.219070,0.021381,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.289208,tube-mpc,0,-126.340000,54.885000,-9.616589,-2.856231,-10.010000,-2.985000,0.393411,0.128769,6.190445,-8.386070,0.335443,-8.386070,6.190445,0.000000,0.600000,-1,36,-0.735830,35.701517,-0.735830,35.701517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.436637,-7.505217,52.341089,58.906093,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569706,1.441215,0.205890,0.020901,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.299207,tube-mpc,0,-126.340000,54.885000,-9.553865,-2.956587,-9.950000,-3.065000,0.396135,0.108413,6.068465,-7.898153,-0.091484,-7.898153,6.068465,0.010000,0.460000,0,40,-0.180702,40.019966,-0.180702,40.019966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.369350,-7.519983,52.896600,57.256552,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556523,1.428884,0.204122,0.017483,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.309206,tube-mpc,0,-126.340000,54.885000,-9.491398,-3.058294,-9.870000,-3.145000,0.378602,0.086706,6.434403,-8.630029,-0.152474,-8.630029,6.434403,-0.020000,0.410000,-1,47,-0.579785,47.240336,-0.579785,47.240336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.570397,-7.034689,53.072388,58.736331,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.284461,1.636494,0.245447,0.034618,0.500763,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.319228,tube-mpc,0,-126.340000,54.885000,-9.428928,-3.161600,-9.810000,-3.235000,0.381072,0.073400,6.678361,-10.093779,0.457422,-10.093779,6.678361,-0.010000,0.410000,-4,57,-3.588384,56.809612,-3.588384,56.809612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.671771,-6.135526,54.105547,60.193429,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563585,1.609999,0.212372,0.024334,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.329178,tube-mpc,0,-126.340000,54.885000,-9.366918,-3.265529,-9.740000,-3.345000,0.373082,0.079471,6.861330,-11.252582,0.396432,-11.252582,6.861330,-0.010000,0.480000,-6,59,-5.812236,59.466265,-5.812236,59.466265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.395404,-5.448533,53.680191,60.802370,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596739,1.780431,0.252000,0.039068,0.501037,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.339211,tube-mpc,0,-126.340000,54.885000,-9.304291,-3.371677,-9.670000,-3.445000,0.365709,0.073323,6.617372,-10.276748,0.274453,-10.276748,6.617372,-0.040000,0.510000,1,47,0.579161,46.941098,0.579161,46.941098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.425824,-5.250892,51.908908,60.047776,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569385,1.624294,0.219409,0.032693,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.349209,tube-mpc,0,-126.340000,54.885000,-9.241652,-3.478792,-9.590000,-3.535000,0.348348,0.056208,6.617372,-8.934977,-0.091484,-8.934977,6.617372,-0.040000,0.510000,1,32,0.917724,32.293360,0.917724,32.293360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.718627,-3.935923,52.849364,58.967204,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574440,1.796027,0.250203,0.037717,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.359186,tube-mpc,0,-126.340000,54.885000,-9.178787,-3.586996,-9.520000,-3.625000,0.341213,0.038004,7.166278,-8.934977,0.213464,-8.934977,7.166278,-0.040000,0.400000,-3,38,-3.041397,38.479390,-3.041397,38.479390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.168800,-2.008202,54.394566,62.521865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596237,1.657999,0.224326,0.029670,0.507052,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.369208,tube-mpc,0,-126.340000,54.885000,-9.115148,-3.696981,-9.450000,-3.725000,0.334852,0.028019,7.532216,-10.093779,0.091484,-10.093779,7.532216,-0.040000,0.350000,-6,51,-5.993094,50.601802,-5.993094,50.601802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.625162,-0.649902,55.515692,61.860736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569995,1.594689,0.228367,0.024092,0.500405,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.379211,tube-mpc,0,-126.340000,54.885000,-9.051025,-3.807985,-9.370000,-3.835000,0.318975,0.027015,7.593205,-11.618519,0.518412,-11.618519,7.593205,-0.060000,0.400000,-5,58,-4.731284,57.822578,-4.731284,57.822578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.640472,0.421181,56.233339,63.442611,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569942,1.456893,0.224396,0.022444,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.389208,tube-mpc,0,-126.340000,54.885000,-8.986194,-3.920126,-9.290000,-3.955000,0.303806,0.034874,7.349247,-12.106436,0.213464,-12.106436,7.349247,-0.070000,0.460000,-1,56,-1.385930,56.326256,-1.385930,56.326256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.923291,1.650049,56.668609,64.698156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570974,1.609385,0.193944,0.022761,0.503867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.399225,tube-mpc,0,-126.340000,54.885000,-8.920368,-4.033629,-9.210000,-4.065000,0.289632,0.031371,7.593205,-11.435550,0.274453,-11.435550,7.593205,-0.050000,0.530000,-5,43,-5.427079,42.871727,-5.427079,42.871727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.541106,3.346646,57.115184,65.977022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595725,1.446692,0.230709,0.024175,0.500384,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.409200,tube-mpc,0,-126.340000,54.885000,-8.853836,-4.147721,-9.130000,-4.175000,0.276164,0.027279,7.410237,-10.520706,-0.030495,-10.520706,7.410237,-0.060000,0.470000,-2,39,-1.836000,38.857928,-1.836000,38.857928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.710781,4.749804,56.826286,65.519272,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561339,1.428198,0.202257,0.017621,0.501175,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.419205,tube-mpc,0,-126.340000,54.885000,-8.785999,-4.263154,-9.050000,-4.275000,0.264001,0.011846,7.898153,-11.069613,0.274453,-11.069613,7.898153,-0.080000,0.390000,-3,48,-2.517437,48.067556,-2.517437,48.067556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.807435,6.811196,57.851909,69.102948,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557946,1.450832,0.207922,0.020290,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.429209,tube-mpc,0,-126.340000,54.885000,-8.716945,-4.379501,-8.970000,-4.385000,0.253055,0.005499,7.715185,-11.862478,0.274453,-11.862478,7.715185,-0.080000,0.390000,0,54,-0.286735,53.672803,-0.286735,53.672803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.729009,8.163146,59.350678,69.114543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558322,1.468657,0.212705,0.022787,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.439200,tube-mpc,0,-126.340000,54.885000,-8.646649,-4.496537,-8.890000,-4.505000,0.243351,0.008463,8.020133,-12.533363,0.396432,-12.533363,8.020133,-0.090000,0.430000,-1,55,-0.671351,55.334146,-0.671351,55.334146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.984698,9.547771,61.004775,71.397872,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563049,1.420351,0.199780,0.017371,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.449207,tube-mpc,0,-126.340000,54.885000,-8.574805,-4.614500,-8.800000,-4.625000,0.225195,0.010500,8.081122,-12.838311,0.274453,-12.838311,8.081122,-0.050000,0.480000,-6,53,-6.138223,52.880849,-6.138223,52.880849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.016280,10.878149,62.569786,72.319674,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560536,1.423727,0.201911,0.017600,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.459205,tube-mpc,0,-126.340000,54.885000,-8.501489,-4.733003,-8.720000,-4.745000,0.218511,0.011997,8.447060,-12.228415,0.274453,-12.228415,8.447060,-0.070000,0.480000,-5,47,-5.289665,47.415263,-5.289665,47.415263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.676904,11.563412,63.068399,71.138120,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551252,1.491247,0.192978,0.020792,0.501646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.469206,tube-mpc,0,-126.340000,54.885000,-8.426533,-4.852068,-8.630000,-4.855000,0.203467,0.002932,8.447060,-10.947634,0.762370,-10.947634,8.447060,-0.070000,0.510000,-4,33,-3.999860,32.694222,-3.999860,32.694222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.943829,12.173635,62.069020,71.339682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587708,1.496057,0.195699,0.020186,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.479205,tube-mpc,0,-126.340000,54.885000,-8.349887,-4.971530,-8.550000,-4.965000,0.200113,-0.006530,8.020133,-11.374561,0.701380,-11.374561,8.020133,0.020000,0.430000,-10,42,-9.887421,41.614411,-9.887421,41.614411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.653331,13.725644,64.958360,75.492559,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562572,1.421190,0.198734,0.017413,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.489209,tube-mpc,0,-126.340000,54.885000,-8.271429,-5.091342,-8.470000,-5.085000,0.198571,-0.006342,7.410237,-12.960290,0.213464,-12.960290,7.410237,-0.050000,0.470000,6,51,5.628031,51.487993,5.628031,51.487993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.149611,14.500810,65.937571,73.884230,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544960,1.523332,0.189618,0.020620,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.499204,tube-mpc,0,-126.340000,54.885000,-8.191199,-5.211221,-8.390000,-5.235000,0.198801,0.023779,7.288257,-14.850968,0.701380,-14.850968,7.288257,-0.050000,0.500000,9,68,9.186940,67.619222,9.186940,67.619222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.266894,17.237256,68.478863,83.086259,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546379,1.585460,0.189749,0.025027,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.509206,tube-mpc,0,-126.340000,54.885000,-8.109015,-5.331223,-8.310000,-5.385000,0.200985,0.053777,6.983309,-15.582843,0.030495,-15.582843,6.983309,-0.030000,0.530000,12,75,11.615866,74.761995,11.615866,74.761995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.465053,19.161453,73.432422,86.542625,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557245,1.484703,0.205336,0.020341,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.519206,tube-mpc,0,-126.340000,54.885000,-8.024909,-5.451102,-8.240000,-5.515000,0.215091,0.063898,7.166278,-13.875134,0.518412,-13.875134,7.166278,0.000000,0.640000,10,52,10.224725,52.327163,10.224725,52.327163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.142311,20.020684,78.359299,89.556207,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550936,1.413684,0.212197,0.017847,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.529198,tube-mpc,0,-126.340000,54.885000,-7.938898,-5.570642,-8.160000,-5.635000,0.221102,0.064358,7.715185,-10.886644,0.579401,-10.886644,7.715185,0.030000,0.600000,5,31,5.443240,30.807281,5.443240,30.807281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.545540,20.821906,83.743375,94.502777,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546555,1.408667,0.185504,0.017279,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.539199,tube-mpc,0,-126.340000,54.885000,-7.850823,-5.689890,-8.070000,-5.745000,0.219177,0.055110,8.142112,-9.971800,0.579401,-9.971800,8.142112,0.030000,0.470000,4,34,4.160512,33.839225,4.160512,33.839225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.137906,21.198619,89.023219,97.959845,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556916,1.478614,0.191986,0.020467,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.549204,tube-mpc,0,-126.340000,54.885000,-7.760709,-5.808640,-7.980000,-5.845000,0.219291,0.036360,9.178935,-11.313571,0.701380,-11.313571,9.178935,0.030000,0.370000,-3,53,-2.843236,53.031733,-2.843236,53.031733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.871059,21.470636,90.854386,98.397051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550171,1.488898,0.211200,0.025361,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.559206,tube-mpc,0,-126.340000,54.885000,-7.668627,-5.926643,-7.880000,-5.975000,0.211373,0.048357,9.605862,-14.180083,0.579401,-14.180083,9.605862,0.000000,0.430000,-3,74,-2.671410,74.040666,-2.671410,74.040666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.414975,21.588397,87.722535,94.689553,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558181,1.943681,0.375137,0.074406,0.501274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008466,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.570230,tube-mpc,0,-126.340000,54.885000,-7.564832,-6.055700,-7.750000,-6.135000,0.185168,0.079300,10.215758,-15.521854,0.579401,-15.521854,10.215758,-0.030000,0.570000,-5,77,-4.822416,77.354988,-4.822416,77.354988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.931557,22.228583,86.226953,96.100144,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591344,1.474457,0.225290,0.027738,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.579200,tube-mpc,0,-126.340000,54.885000,-7.478624,-6.159782,-7.670000,-6.275000,0.191376,0.115218,10.581696,-13.997114,0.945339,-13.997114,10.581696,-0.030000,0.670000,-5,60,-5.450396,60.381983,-5.450396,60.381983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.183875,23.129017,87.098304,97.988627,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572485,1.412622,0.205237,0.018344,0.500152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.589205,tube-mpc,0,-126.340000,54.885000,-7.380658,-6.274725,-7.560000,-6.395000,0.179342,0.120275,9.910810,-11.618519,1.006328,-11.618519,9.910810,-0.050000,0.650000,5,44,4.628437,43.905185,4.628437,43.905185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.941590,24.581419,88.197054,100.614804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542986,1.471872,0.181302,0.022488,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.599200,tube-mpc,0,-126.340000,54.885000,-7.280917,-6.388201,-7.450000,-6.485000,0.169083,0.096799,10.459717,-9.422894,0.701380,-9.422894,10.459717,-0.040000,0.550000,1,34,1.104897,33.536493,1.104897,33.536493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.290134,26.225472,86.743363,103.794197,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552827,1.429118,0.198220,0.020948,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.609209,tube-mpc,0,-126.340000,54.885000,-7.179251,-6.500282,-7.340000,-6.585000,0.160749,0.084718,10.337738,-9.483883,0.823360,-9.483883,10.337738,-0.050000,0.450000,4,43,4.459527,43.327814,4.459527,43.327814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.550190,26.965545,88.779834,103.693960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562117,1.453538,0.203489,0.024698,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.619209,tube-mpc,0,-126.340000,54.885000,-7.075946,-6.610563,-7.230000,-6.695000,0.154054,0.084437,10.886644,-12.106436,0.518412,-12.106436,10.886644,-0.030000,0.410000,-2,71,-2.435513,70.762025,-2.435513,70.762025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.635570,27.947312,84.518609,100.220758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577348,1.473610,0.208188,0.029213,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.629205,tube-mpc,0,-126.340000,54.885000,-6.971062,-6.718913,-7.110000,-6.825000,0.138938,0.106087,10.886644,-13.814145,1.189297,-13.814145,10.886644,-0.030000,0.540000,-4,78,-3.553660,78.376113,-3.553660,78.376113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.623605,27.516526,81.161310,92.815918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550912,1.429886,0.219111,0.018897,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.639206,tube-mpc,0,-126.340000,54.885000,-6.864605,-6.825259,-6.990000,-6.945000,0.125395,0.119741,11.618519,-11.984457,1.555235,-11.984457,11.618519,-0.050000,0.660000,-7,56,-6.869050,56.242097,-6.869050,56.242097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.004269,27.098205,78.796324,92.238710,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589218,1.780750,0.259430,0.035290,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.649210,tube-mpc,0,-126.340000,54.885000,-6.756717,-6.929396,-6.880000,-7.045000,0.123283,0.115604,11.191592,-8.691018,1.311276,-8.691018,11.191592,-0.050000,0.640000,-1,32,-1.219236,32.069486,-1.219236,32.069486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.013375,27.320099,76.647968,92.412629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583539,1.468932,0.208450,0.022305,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.659206,tube-mpc,0,-126.340000,54.885000,-6.647631,-7.031054,-6.750000,-7.115000,0.102369,0.083946,11.313571,-6.190445,1.067318,-6.190445,11.313571,-0.060000,0.490000,0,24,-0.323422,23.670198,-0.323422,23.670198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.427244,27.771304,74.085240,93.476183,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559286,1.445030,0.213021,0.020475,0.503485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.669209,tube-mpc,0,-126.340000,54.885000,-6.537333,-7.130204,-6.640000,-7.175000,0.102667,0.044796,11.008623,-6.678361,1.128308,-6.678361,11.008623,-0.050000,0.360000,2,38,2.093569,38.220380,2.093569,38.220380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.439003,27.692272,74.187516,93.256796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574508,1.691892,0.224458,0.033839,0.500938,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.679208,tube-mpc,0,-126.340000,54.885000,-6.426107,-7.226556,-6.520000,-7.255000,0.093893,0.028444,11.008623,-9.178935,1.128308,-9.178935,11.008623,-0.040000,0.340000,0,63,0.032226,62.591639,0.032226,62.591639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.217674,27.389256,70.990434,88.309962,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569852,1.611900,0.223548,0.028886,0.503427,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.689209,tube-mpc,0,-126.340000,54.885000,-6.314024,-7.320022,-6.400000,-7.355000,0.085976,0.034978,10.886644,-11.130602,1.250287,-11.130602,10.886644,-0.040000,0.450000,0,73,-0.174869,73.399494,-0.174869,73.399494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.215495,26.536571,69.007279,83.232008,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573231,1.516655,0.212668,0.021673,0.500415,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.699205,tube-mpc,0,-126.340000,54.885000,-6.201361,-7.410352,-6.290000,-7.455000,0.088639,0.044648,10.947634,-9.666852,1.433256,-9.666852,10.947634,-0.040000,0.590000,0,53,-0.037934,53.218863,-0.037934,53.218863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.761214,25.730604,68.433127,82.243065,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567061,1.470279,0.200530,0.019200,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.709199,tube-mpc,0,-126.340000,54.885000,-6.088263,-7.497417,-6.180000,-7.525000,0.091737,0.027583,10.825654,-5.824507,1.311276,-5.824507,10.825654,-0.040000,0.590000,3,22,2.635724,22.449108,2.635724,22.449108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.320748,25.779060,66.968363,82.640263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561649,1.417749,0.184966,0.017211,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.719205,tube-mpc,0,-126.340000,54.885000,-5.974764,-7.581176,-6.070000,-7.565000,0.095236,-0.016176,10.093779,-3.384923,1.433256,-3.384923,10.093779,-0.030000,0.430000,9,15,9.138047,14.985662,9.138047,14.985662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.615415,26.195503,67.423817,84.896660,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561802,1.427962,0.182397,0.020588,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.729199,tube-mpc,0,-126.340000,54.885000,-5.861336,-7.661274,-5.970000,-7.605000,0.108664,-0.056274,9.361904,-3.567892,1.799193,-3.567892,9.361904,-0.040000,0.270000,18,31,18.226619,30.694663,18.226619,30.694663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.211873,25.977710,67.875031,84.888920,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562354,1.490979,0.206707,0.019674,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.739579,tube-mpc,0,-126.340000,54.885000,-5.743685,-7.740536,-5.860000,-7.675000,0.116315,-0.065536,10.093779,-7.532216,1.372266,-7.532216,10.093779,0.030000,0.260000,2,68,2.069583,67.658095,2.069583,67.658095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.888937,26.056317,67.582594,82.588164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570797,1.829598,0.289497,0.061647,0.507667,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008273,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.749181,tube-mpc,0,-126.340000,54.885000,-5.635202,-7.810154,-5.760000,-7.755000,0.124798,-0.055154,11.008623,-9.788831,1.311276,-9.788831,11.008623,0.060000,0.430000,-12,77,-11.896172,76.966001,-11.896172,76.966001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.242158,23.718746,68.081990,74.072008,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601158,1.536061,0.207896,0.025105,0.500702,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.759210,tube-mpc,0,-126.340000,54.885000,-5.522489,-7.878920,-5.640000,-7.835000,0.117511,-0.043920,11.496540,-8.264091,1.372266,-8.264091,11.496540,-0.010000,0.620000,-10,53,-9.581664,52.556265,-9.581664,52.556265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.754037,21.523569,63.027091,70.174020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568904,1.616995,0.216779,0.031803,0.503059,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.769176,tube-mpc,0,-126.340000,54.885000,-5.411300,-7.943135,-5.520000,-7.885000,0.108700,-0.058135,10.703675,-2.836017,1.616224,-2.836017,10.703675,-0.060000,0.610000,4,11,3.540948,10.639407,3.540948,10.639407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.676843,20.577447,56.325551,66.914491,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572650,1.739242,0.230277,0.033163,0.503486,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.779183,tube-mpc,0,-126.340000,54.885000,-5.300709,-8.003352,-5.420000,-7.905000,0.119291,-0.098352,9.605862,-0.152474,1.921172,-0.152474,9.605862,-0.080000,0.400000,17,6,17.054283,6.296140,17.054283,6.296140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.838265,20.870901,59.415295,71.265357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592931,1.709187,0.246074,0.036306,0.501119,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.789214,tube-mpc,0,-126.340000,54.885000,-5.191160,-8.059305,-5.320000,-7.915000,0.128840,-0.144305,8.691018,-1.921172,0.884349,-1.921172,8.691018,-0.010000,0.210000,16,38,15.500665,37.949413,15.500665,37.949413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.657972,21.112369,61.730401,74.763625,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589024,1.547637,0.245723,0.024858,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.799179,tube-mpc,0,-126.340000,54.885000,-5.083859,-8.110408,-5.230000,-7.965000,0.146141,-0.145408,9.239925,-6.190445,1.250287,-6.190445,9.239925,0.040000,0.250000,2,75,2.086389,74.950313,2.086389,74.950313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.998454,19.727932,57.924590,68.924361,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573193,1.646141,0.267061,0.036308,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.809184,tube-mpc,0,-126.340000,54.885000,-4.977929,-8.157105,-5.120000,-8.035000,0.142071,-0.122105,9.910810,-8.386070,1.189297,-8.386070,9.910810,0.030000,0.470000,-7,81,-7.193909,81.179296,-7.193909,81.179296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.580348,16.902392,58.435006,67.077551,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601960,1.738602,0.248640,0.037686,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.819214,tube-mpc,0,-126.340000,54.885000,-4.873769,-8.199194,-5.020000,-8.095000,0.146231,-0.104194,9.666852,-5.763517,1.677214,-5.763517,9.666852,0.010000,0.660000,-5,49,-4.864281,48.849315,-4.864281,48.849315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.905298,14.592086,55.555897,64.664949,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578298,1.643305,0.220448,0.033086,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.829215,tube-mpc,0,-126.340000,54.885000,-4.772205,-8.236352,-4.920000,-8.115000,0.147795,-0.121352,8.752008,-0.518412,1.433256,-0.518412,8.752008,-0.020000,0.620000,6,11,6.152885,10.989634,6.152885,10.989634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.226672,14.795008,54.801041,61.546695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575944,1.513694,0.198340,0.024063,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.839176,tube-mpc,0,-126.340000,54.885000,-4.673574,-8.268506,-4.830000,-8.095000,0.156426,-0.173506,7.471226,2.957996,1.433256,2.957996,7.471226,-0.050000,0.390000,21,2,21.083661,1.528646,21.083661,1.528646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.816396,15.690119,58.408868,67.413709,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577263,1.709018,0.257867,0.031048,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.849215,tube-mpc,0,-126.340000,54.885000,-4.576946,-8.295943,-4.750000,-8.085000,0.173054,-0.210943,7.105289,1.189297,0.884349,1.189297,7.105289,0.050000,0.190000,10,35,10.137221,34.915548,10.137221,34.915548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.903172,16.767546,61.958773,73.043153,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572044,1.464304,0.215339,0.017133,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.859207,tube-mpc,0,-126.340000,54.885000,-4.483804,-8.318227,-4.670000,-8.105000,0.186196,-0.213227,7.593205,-3.262944,0.884349,-3.262944,7.593205,0.080000,0.220000,-3,75,-2.593407,74.690369,-2.593407,74.690369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.960409,15.932157,58.303547,68.184319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566234,1.791577,0.238413,0.037461,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.871225,tube-mpc,0,-126.340000,54.885000,-4.376113,-8.338318,-4.570000,-8.165000,0.193887,-0.173318,7.532216,-6.800341,1.067318,-6.800341,7.532216,0.030000,0.500000,-2,89,-2.107065,89.480594,-2.107065,89.480594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.273590,14.181737,59.448401,69.744542,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587582,1.785985,0.244324,0.042984,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.879432,tube-mpc,0,-126.340000,54.885000,-4.305491,-8.347789,-4.510000,-8.195000,0.204509,-0.152789,6.678361,-3.811850,1.555235,-3.811850,6.678361,0.000000,0.660000,7,57,7.434161,57.071024,7.434161,57.071024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.142760,12.643202,63.257200,72.731647,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560043,1.469562,0.214856,0.021820,0.505302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.889496,tube-mpc,0,-126.340000,54.885000,-4.222330,-8.354665,-4.440000,-8.205000,0.217670,-0.149665,5.519559,1.860183,1.067318,1.860183,5.519559,0.010000,0.660000,15,14,15.486797,14.151421,15.486797,14.151421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.071186,13.754665,67.202252,73.671964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568873,1.497599,0.216640,0.025015,0.502193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.899498,tube-mpc,0,-126.340000,54.885000,-4.143653,-8.356303,-4.380000,-8.175000,0.236347,-0.181303,4.726694,5.153621,0.579401,5.153621,4.726694,0.060000,0.420000,15,9,15.164970,8.768776,15.164970,8.768776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.669244,15.795215,68.903433,79.739096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576417,1.481591,0.219513,0.025118,0.500891,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.909523,tube-mpc,0,-126.340000,54.885000,-4.068990,-8.352736,-4.330000,-8.125000,0.261010,-0.227736,4.177788,4.055809,0.457422,4.055809,4.177788,0.080000,0.240000,15,34,14.895131,34.370188,14.895131,34.370188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.092908,17.278485,67.833025,81.714636,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559076,1.485928,0.214565,0.020582,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.919524,tube-mpc,0,-126.340000,54.885000,-3.998891,-8.343978,-4.280000,-8.115000,0.281109,-0.228978,4.726694,-0.152474,0.884349,-0.152474,4.726694,0.090000,0.250000,4,74,4.364306,73.677677,4.364306,73.677677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.340239,18.464023,64.791422,76.493515,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556135,1.462175,0.213083,0.021671,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.929523,tube-mpc,0,-126.340000,54.885000,-3.933390,-8.330037,-4.230000,-8.125000,0.296610,-0.205037,4.421746,-3.628881,0.701380,-3.628881,4.421746,0.060000,0.470000,5,91,5.010507,90.953235,5.010507,90.953235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.064094,18.307491,62.223200,70.120158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554080,1.461713,0.225993,0.026345,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.939510,tube-mpc,0,-126.340000,54.885000,-3.872719,-8.310955,-4.180000,-8.145000,0.307281,-0.165955,4.055809,-0.701380,1.189297,-0.701380,4.055809,0.060000,0.700000,4,55,4.480256,55.109404,4.480256,55.109404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.185224,17.561219,65.705414,71.852219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.616483,1.577186,0.249980,0.018467,0.500723,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.949495,tube-mpc,0,-126.340000,54.885000,-3.816993,-8.286756,-4.130000,-8.125000,0.313007,-0.161756,3.140965,3.994819,0.701380,3.994819,3.140965,0.010000,0.680000,16,22,15.653035,21.741939,15.653035,21.741939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.034126,19.196113,66.193040,74.067438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550278,1.458061,0.220303,0.020363,0.500636,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.959520,tube-mpc,0,-126.340000,54.885000,-3.766158,-8.257345,-4.110000,-8.065000,0.343842,-0.192345,2.226120,7.227268,0.030495,7.227268,2.226120,0.090000,0.470000,13,14,12.747165,14.463110,12.747165,14.463110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.858255,21.105942,67.664615,78.135159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552188,1.479318,0.210270,0.019652,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.969494,tube-mpc,0,-126.340000,54.885000,-3.720826,-8.223050,-4.070000,-7.995000,0.349174,-0.228050,2.104141,5.031642,0.152474,5.031642,2.104141,0.080000,0.260000,10,52,9.619564,52.349178,9.619564,52.349178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.213810,22.867027,67.462747,81.466365,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540860,1.566175,0.224925,0.021323,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.979524,tube-mpc,0,-126.340000,54.885000,-3.680651,-8.183563,-4.050000,-7.965000,0.369349,-0.218563,1.738204,1.433256,0.579401,1.433256,1.738204,0.110000,0.340000,4,82,3.519627,81.674803,3.519627,81.674803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.935478,22.636963,62.401543,71.105692,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550107,1.433944,0.199163,0.017581,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.989521,tube-mpc,0,-126.340000,54.885000,-3.646123,-8.139284,-4.030000,-7.955000,0.383877,-0.184284,1.433256,-0.823360,0.640391,-0.823360,1.433256,0.080000,0.580000,4,87,4.010874,87.167509,4.010874,87.167509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.312640,21.345336,61.930185,67.995175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548322,1.519501,0.198820,0.022818,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.999521,tube-mpc,0,-126.340000,54.885000,-3.617206,-8.090166,-4.010000,-7.935000,0.392794,-0.155166,0.335443,2.226120,0.640391,2.226120,0.335443,0.040000,0.740000,14,55,14.419638,54.875457,14.419638,54.875457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.019285,20.102536,64.299755,68.524644,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555015,1.656290,0.231566,0.028930,0.502638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.009495,tube-mpc,0,-126.340000,54.885000,-3.594050,-8.036455,-4.010000,-7.885000,0.415950,-0.151455,-0.823360,6.861330,0.335443,6.861330,-0.823360,0.100000,0.690000,15,24,15.243182,24.292608,15.243182,24.292608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.883767,20.888923,68.190789,77.130876,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556429,1.456912,0.208781,0.020777,0.500541,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.019526,tube-mpc,0,-126.340000,54.885000,-3.576564,-7.977792,-4.010000,-7.805000,0.433436,-0.172792,-1.555235,8.995966,-0.152474,8.995966,-1.555235,0.100000,0.470000,19,27,18.544486,27.403606,18.544486,27.403606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.243378,21.713877,68.094357,81.776741,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551638,1.493317,0.220105,0.021285,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.029523,tube-mpc,0,-126.340000,54.885000,-3.564982,-7.914805,-4.010000,-7.735000,0.445018,-0.179805,-0.945339,6.495393,-0.030495,6.495393,-0.945339,0.140000,0.340000,3,63,2.949572,62.903669,2.949572,62.903669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.768238,22.349478,66.836010,80.887121,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550095,1.607445,0.219635,0.019428,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.039512,tube-mpc,0,-126.340000,54.885000,-3.559274,-7.847479,-4.010000,-7.685000,0.450726,-0.162479,-0.213464,2.409089,0.213464,2.409089,-0.213464,0.100000,0.450000,-6,93,-6.006202,93.283839,-6.006202,93.283839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.862109,21.348871,61.508248,70.681364,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595951,1.549981,0.214754,0.019727,0.500370,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.049529,tube-mpc,0,-126.340000,54.885000,-3.559457,-7.775699,-4.010000,-7.665000,0.450543,-0.110699,-0.457422,1.311276,0.091484,1.311276,-0.457422,0.020000,0.670000,-1,92,-0.735259,92.144416,-0.735259,92.144416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.174074,19.159172,64.148966,75.934341,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555164,1.465748,0.229946,0.022032,0.501682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.059530,tube-mpc,0,-126.340000,54.885000,-3.565543,-7.699908,-4.020000,-7.625000,0.454457,-0.074908,-1.555235,4.726694,0.152474,4.726694,-1.555235,-0.020000,0.820000,10,57,9.690113,57.255254,9.690113,57.255254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.854703,17.402350,70.519500,78.726669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558680,1.615426,0.249756,0.028053,0.500916,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.069527,tube-mpc,0,-126.340000,54.885000,-3.577499,-7.620197,-4.040000,-7.555000,0.462501,-0.065197,-2.957996,9.239925,-0.030495,9.239925,-2.957996,0.010000,0.730000,15,31,15.334162,30.991392,15.334162,30.991392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.954401,17.472168,74.621007,84.528854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562586,1.480875,0.210170,0.018754,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.079521,tube-mpc,0,-126.340000,54.885000,-3.595286,-7.536703,-4.060000,-7.455000,0.464714,-0.081703,-3.140965,10.825654,-0.335443,10.825654,-3.140965,0.060000,0.520000,6,37,6.430803,37.298511,6.430803,37.298511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.291010,17.495198,72.639923,86.247631,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552966,1.568099,0.211506,0.020136,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.089521,tube-mpc,0,-126.340000,54.885000,-3.618862,-7.449538,-4.080000,-7.365000,0.461138,-0.084538,-2.653048,7.532216,-0.335443,7.532216,-2.653048,0.080000,0.420000,-8,76,-7.523892,76.194781,-7.523892,76.194781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.487225,17.155213,65.920774,78.788745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547622,1.558300,0.217828,0.022282,0.500976,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.099525,tube-mpc,0,-126.340000,54.885000,-3.648156,-7.358878,-4.100000,-7.305000,0.451844,-0.053878,-1.738204,4.238777,0.030495,4.238777,-1.738204,0.000000,0.530000,-13,101,-13.381091,100.555223,-13.381091,100.555223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.254030,15.489446,61.425819,74.504963,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554078,1.470643,0.225146,0.019882,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.109521,tube-mpc,0,-126.340000,54.885000,-3.683026,-7.265042,-4.110000,-7.255000,0.426974,-0.010042,-2.287110,3.323933,0.091484,3.323933,-2.287110,-0.040000,0.770000,-12,94,-11.987435,93.966808,-11.987435,93.966808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.000515,12.916534,64.881942,80.654077,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552179,1.473718,0.270718,0.019266,0.500583,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.119526,tube-mpc,0,-126.340000,54.885000,-3.723423,-7.168036,-4.130000,-7.195000,0.406577,0.026964,-2.592058,6.800341,0.335443,6.800341,-2.592058,-0.070000,0.870000,-11,62,-11.245881,61.796171,-11.245881,61.796171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.634441,10.946147,70.432169,83.566455,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565664,1.874805,0.332166,0.052380,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008339,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.129500,tube-mpc,0,-126.340000,54.885000,-3.769022,-7.068486,-4.160000,-7.105000,0.390978,0.036514,-3.384923,11.130602,-0.396432,11.130602,-3.384923,-0.070000,0.780000,-9,36,-8.857232,35.984468,-8.857232,35.984468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.759909,9.645223,70.664733,79.540473,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568578,1.487011,0.219039,0.023152,0.500998,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.139521,tube-mpc,0,-126.340000,54.885000,-3.820044,-6.965790,-4.190000,-6.995000,0.369956,0.029210,-3.689871,12.106436,-0.579401,12.106436,-3.689871,-0.080000,0.560000,-10,48,-10.435651,48.025583,-10.435651,48.025583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.676108,8.771845,69.771449,80.994963,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563036,1.459564,0.196268,0.019282,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.149492,tube-mpc,0,-126.340000,54.885000,-3.875803,-6.861187,-4.220000,-6.895000,0.344197,0.033813,-3.628881,8.812998,-0.091484,8.812998,-3.628881,-0.090000,0.490000,-17,84,-17.321998,84.068373,-17.321998,84.068373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.400976,7.779436,64.478910,73.571979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545384,1.760262,0.283950,0.035083,0.501078,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.159497,tube-mpc,0,-126.340000,54.885000,-3.936575,-6.753992,-4.260000,-6.815000,0.323425,0.061008,-4.055809,4.787684,-0.091484,4.787684,-4.055809,-0.030000,0.570000,-29,107,-29.207406,106.750000,-29.207406,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.936344,5.534378,60.586554,76.753040,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571185,1.762696,0.290762,0.037457,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.169495,tube-mpc,0,-126.340000,54.885000,-4.001903,-6.644883,-4.290000,-6.765000,0.288097,0.120117,-4.970653,3.689871,-0.091484,3.689871,-4.970653,-0.120000,0.820000,-18,107,-18.259048,106.750000,-18.259048,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.857987,2.750792,63.590977,85.143894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563658,1.800228,0.320790,0.064974,0.500963,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008263,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.179499,tube-mpc,0,-126.340000,54.885000,-4.071647,-6.533932,-4.330000,-6.705000,0.258353,0.171068,-4.909663,6.617372,-0.091484,6.617372,-4.909663,-0.180000,0.950000,-16,80,-15.903924,79.710447,-15.903924,79.710447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.231249,0.444433,75.498520,95.419247,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588612,1.749491,0.284054,0.031647,1.228599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.189505,tube-mpc,0,-126.340000,54.885000,-4.145519,-6.421436,-4.380000,-6.615000,0.234481,0.193564,-4.909663,6.617372,-0.518412,11.984457,-5.519559,-0.190000,0.900000,-20,86,-19.729183,85.751874,-19.729183,85.751874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.932651,1.180642,78.928414,92.819129,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,8.260242,1.752116,0.253404,0.031364,1.402220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011711,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.201249,tube-mpc,0,-126.340000,54.885000,-4.237119,-6.287754,-4.450000,-6.435000,0.212881,0.147246,-6.434403,13.631176,-0.640391,13.631176,-6.434403,-0.180000,0.850000,-11,41,-10.799797,29.753529,-10.799797,29.753529,0.000000,10.998345,0.000000,64.000000,0.000000,0.000000,0.231451,-4.589863,72.762572,97.979427,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.512174,1.638696,0.228555,0.022410,0.502392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.211309,tube-mpc,0,-126.340000,54.885000,-4.319439,-6.172131,-4.500000,-6.305000,0.180561,0.132869,-6.800341,16.253729,-0.396432,16.253729,-6.800341,-0.200000,0.720000,-9,17,-8.745577,16.825636,-8.745577,16.825636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.035955,-9.266786,79.599790,103.322381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562572,2.683295,0.237594,0.044754,0.501596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.221349,tube-mpc,0,-126.340000,54.885000,-4.404830,-6.055954,-4.560000,-6.145000,0.155170,0.089046,-6.556382,13.509197,-0.518412,13.509197,-6.556382,-0.160000,0.440000,-21,60,-20.602688,59.527162,-20.602688,59.527162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.872553,-12.278679,83.377454,110.901849,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585766,1.716980,0.230354,0.028137,0.501343,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.231314,tube-mpc,0,-126.340000,54.885000,-4.492441,-5.940139,-4.620000,-6.055000,0.127559,0.114861,-6.861330,7.105289,-0.518412,7.105289,-6.861330,-0.170000,0.450000,-24,105,-23.752401,106.750000,-23.752401,106.750000,0.000000,-2.222838,0.000000,64.000000,0.000000,0.000000,13.092477,-15.787435,85.717686,121.958243,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.632664,1.799308,0.304713,0.035919,0.503591,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008288,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.241314,tube-mpc,0,-126.340000,54.885000,-4.582886,-5.823653,-4.680000,-6.015000,0.097114,0.191347,-6.068465,0.762370,-0.823360,0.762370,-6.068465,-0.210000,0.710000,-32,107,-32.103830,106.750000,-32.103830,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.248165,-16.925922,90.743882,128.356846,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.911057,1.767725,0.389370,0.037092,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.251314,tube-mpc,0,-126.340000,54.885000,-4.675516,-5.707145,-4.740000,-5.975000,0.064484,0.267855,-6.800341,2.714037,-0.701380,2.714037,-6.800341,-0.260000,0.920000,-24,107,-23.915399,106.750000,-23.915399,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.029348,-15.662570,93.086508,129.773894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.019118,1.777101,0.387213,0.034156,0.500836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.262245,tube-mpc,0,-126.340000,54.885000,-4.778839,-5.580057,-4.820000,-5.905000,0.041161,0.324943,-7.959143,6.739351,-0.213464,6.739351,-7.959143,-0.300000,1.020000,-10,87,-9.951489,86.927793,-9.951489,86.927793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.972246,-15.404314,96.592909,131.940859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.519690,3.155535,0.299686,0.036133,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010524,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.272803,tube-mpc,0,-126.340000,54.885000,-4.880234,-5.457869,-4.900000,-5.805000,0.019766,0.347131,-9.117946,12.472374,-0.640391,12.472374,-9.117946,-0.280000,0.980000,-2,44,-1.780728,43.756144,-1.780728,43.756144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.122227,-17.679977,94.330508,127.158087,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552554,1.832417,0.280304,0.033716,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.282873,tube-mpc,0,-126.340000,54.885000,-4.977969,-5.342127,-4.990000,-5.645000,0.012031,0.302873,-9.056956,16.863625,-1.067318,16.863625,-9.056956,-0.130000,0.720000,-20,24,-19.557941,23.764392,-19.557941,23.764392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.964230,-21.500833,85.999042,117.888448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.600684,2.252141,0.229991,0.038228,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.292870,tube-mpc,0,-126.340000,54.885000,-5.075588,-5.228234,-5.090000,-5.465000,0.014412,0.236766,-8.630029,14.485031,-0.396432,14.485031,-8.630029,-0.160000,0.460000,-20,58,-19.650955,58.256351,-19.650955,58.256351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.538892,-26.226480,89.606059,122.826379,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.899745,1.752098,0.220134,0.030433,0.500698,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009413,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.302867,tube-mpc,0,-126.340000,54.885000,-5.173381,-5.115596,-5.160000,-5.365000,-0.013381,0.249404,-8.934977,8.995966,-0.579401,8.995966,-8.934977,-0.180000,0.470000,-18,103,-17.637887,103.581596,-17.637887,103.581596,0.000000,-0.325245,0.000000,64.000000,0.000000,0.000000,29.989451,-30.832606,90.135223,128.462148,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.384419,1.879325,0.331029,0.038405,0.501088,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.312868,tube-mpc,0,-126.340000,54.885000,-5.270973,-5.004407,-5.240000,-5.305000,-0.030973,0.300593,-8.934977,8.995966,-0.640391,5.397580,-8.386070,-0.210000,0.660000,-14,91,-14.073640,91.469282,-14.073640,91.469282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.564209,-36.607611,86.770176,127.910509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579386,1.788145,0.375972,0.037704,0.500624,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008293,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.323224,tube-mpc,0,-126.340000,54.885000,-5.371319,-4.891102,-5.330000,-5.235000,-0.041319,0.343898,-7.715185,5.946486,-1.067318,5.946486,-7.715185,-0.190000,0.830000,-27,102,-27.231640,101.836676,-27.231640,101.836676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.966709,-39.292675,88.403068,124.726730,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.532209,1.800863,0.299419,0.036287,0.501166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.332872,tube-mpc,0,-126.340000,54.885000,-5.463740,-4.787443,-5.390000,-5.165000,-0.073740,0.377557,-8.325081,8.142112,-0.396432,8.142112,-8.325081,-0.210000,0.910000,-20,78,-20.128334,78.140763,-20.128334,78.140763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.867302,-42.920813,79.624940,116.682057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564781,1.632435,0.336457,0.020212,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.342868,tube-mpc,0,-126.340000,54.885000,-5.557993,-4.682193,-5.470000,-5.055000,-0.087993,0.372807,-8.386070,12.594353,-0.579401,12.594353,-8.386070,-0.230000,0.890000,-13,39,-13.423570,39.367647,-13.423570,39.367647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.916919,-46.354856,74.165989,108.984083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566169,1.645932,0.244853,0.022194,0.503971,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.352867,tube-mpc,0,-126.340000,54.885000,-5.650298,-4.579338,-5.550000,-4.915000,-0.100298,0.335662,-8.020133,14.728989,-0.640391,14.728989,-8.020133,-0.200000,0.660000,-17,35,-16.596096,34.659844,-16.596096,34.659844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.051536,-47.506812,69.372683,97.510067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559210,1.456015,0.211733,0.023220,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.362897,tube-mpc,0,-126.340000,54.885000,-5.740459,-4.478821,-5.620000,-4.775000,-0.120459,0.296179,-7.593205,12.838311,-0.457422,12.838311,-7.593205,-0.190000,0.470000,-20,61,-19.965651,60.617980,-19.965651,60.617980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.309871,-48.966060,65.272088,93.810183,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553715,1.462088,0.197550,0.019340,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.374091,tube-mpc,0,-126.340000,54.885000,-5.837684,-4.370023,-5.700000,-4.655000,-0.137684,0.284977,-7.715185,7.349247,0.213464,7.349247,-7.715185,-0.210000,0.520000,-15,98,-15.214545,97.845511,-15.214545,97.845511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.433049,-50.849321,63.977709,94.297681,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.618902,1.590536,0.243648,0.022240,0.500190,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.382864,tube-mpc,0,-126.340000,54.885000,-5.910979,-4.287442,-5.750000,-4.605000,-0.160979,0.317558,-6.556382,4.299767,-0.213464,4.299767,-6.556382,-0.210000,0.660000,-24,107,-24.259531,106.750000,-24.259531,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.828545,-53.309552,65.181667,98.189486,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556776,1.622450,0.314100,0.029941,0.500557,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.392903,tube-mpc,0,-126.340000,54.885000,-5.991310,-4.196027,-5.820000,-4.545000,-0.171310,0.348973,-6.190445,5.641538,-0.213464,5.641538,-6.190445,-0.210000,0.870000,-24,82,-23.801411,81.743267,-23.801411,81.743267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.208993,-55.980369,62.908365,97.449275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561410,1.651102,0.312973,0.031131,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.402867,tube-mpc,0,-126.340000,54.885000,-6.066895,-4.108721,-5.870000,-4.455000,-0.196895,0.346279,-6.739351,9.544873,-0.152474,9.544873,-6.739351,-0.270000,0.890000,-7,43,-6.801411,43.033522,-6.801411,43.033522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.553526,-57.416234,57.104489,89.667197,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554345,1.455702,0.211512,0.020709,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.412864,tube-mpc,0,-126.340000,54.885000,-6.138139,-4.024753,-5.930000,-4.345000,-0.208139,0.320247,-7.532216,12.777322,-0.213464,12.777322,-7.532216,-0.190000,0.660000,-3,30,-2.802883,29.555839,-2.802883,29.555839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.884353,-55.789762,53.960357,78.344042,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545090,1.869584,0.318310,0.057106,0.501049,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008302,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.422870,tube-mpc,0,-126.340000,54.885000,-6.204425,-3.944511,-5.990000,-4.235000,-0.214425,0.290489,-6.312424,10.947634,-0.213464,10.947634,-6.312424,-0.160000,0.470000,-11,54,-11.426669,54.417751,-11.426669,54.417751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.572537,-53.789578,52.357035,72.657687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565607,1.613695,0.221502,0.024712,0.500730,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.432900,tube-mpc,0,-126.340000,54.885000,-6.265405,-3.868067,-6.020000,-4.145000,-0.245405,0.276933,-4.421746,5.824507,-0.030495,5.824507,-4.421746,-0.130000,0.450000,-30,94,-29.861223,93.944052,-29.861223,93.944052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.089242,-53.926150,50.801521,74.524048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555783,1.610774,0.242326,0.023061,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.442897,tube-mpc,0,-126.340000,54.885000,-6.320337,-3.795996,-6.050000,-4.105000,-0.270337,0.309004,-2.287110,3.018985,-0.274453,3.018985,-2.287110,-0.180000,0.650000,-39,99,-39.466387,99.381897,-39.466387,99.381897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.373532,-56.578673,54.189078,87.150832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556094,1.499066,0.281273,0.025324,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.452899,tube-mpc,0,-126.340000,54.885000,-6.369051,-3.728159,-6.070000,-4.065000,-0.299051,0.336841,-1.982162,3.506902,0.213464,3.506902,-1.982162,-0.280000,0.830000,-25,78,-25.082659,77.711519,-25.082659,77.711519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.342331,-59.097846,51.887809,88.042012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559137,1.578962,0.271105,0.023014,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.462900,tube-mpc,0,-126.340000,54.885000,-6.411119,-3.664744,-6.100000,-4.005000,-0.311119,0.340256,-3.384923,6.861330,0.396432,6.861330,-3.384923,-0.310000,0.850000,0,44,-0.414180,43.613778,-0.414180,43.613778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.938668,-59.220772,43.070891,75.557471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555108,1.457327,0.209926,0.021907,0.503261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.472895,tube-mpc,0,-126.340000,54.885000,-6.446163,-3.605888,-6.120000,-3.915000,-0.326163,0.309112,-3.262944,9.361904,0.396432,9.361904,-3.262944,-0.210000,0.650000,-5,32,-4.870631,32.307755,-4.870631,32.307755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.571605,-55.203960,38.534791,58.036596,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553474,1.550490,0.232087,0.036556,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.482898,tube-mpc,0,-126.340000,54.885000,-6.473858,-3.551639,-6.140000,-3.835000,-0.333858,0.283361,-2.348100,7.471226,-0.640391,7.471226,-2.348100,-0.150000,0.470000,-13,57,-13.254563,56.675909,-13.254563,56.675909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.063770,-51.677045,39.282238,55.839991,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558044,1.546541,0.199719,0.032807,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.492896,tube-mpc,0,-126.340000,54.885000,-6.493821,-3.502169,-6.160000,-3.795000,-0.333821,0.292831,-0.762370,2.592058,-0.335443,2.592058,-0.762370,-0.150000,0.450000,-20,96,-20.290653,95.928230,-20.290653,95.928230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.025950,-50.182138,39.542326,58.595702,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558871,1.502382,0.230612,0.030953,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.502895,tube-mpc,0,-126.340000,54.885000,-6.505738,-3.457533,-6.140000,-3.785000,-0.365738,0.327467,0.457422,-1.067318,-0.152474,-1.067318,0.457422,-0.200000,0.680000,-20,105,-20.317138,105.459405,-20.317138,105.459405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.557432,-51.229030,45.163819,71.304293,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557117,1.447983,0.308403,0.022654,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.512917,tube-mpc,0,-126.340000,54.885000,-6.509287,-3.417743,-6.130000,-3.775000,-0.379287,0.357257,1.494245,0.335443,0.030495,0.335443,1.494245,-0.180000,0.860000,-24,76,-23.665987,76.061480,-23.665987,76.061480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.288749,-52.466505,45.105018,72.739628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580894,1.529503,0.313196,0.034124,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.522902,tube-mpc,0,-126.340000,54.885000,-6.504167,-3.383088,-6.110000,-3.735000,-0.394167,0.351912,1.494245,5.397580,-0.091484,5.397580,1.494245,-0.220000,0.870000,-9,31,-8.779369,27.160826,-8.779369,27.160826,0.000000,3.900654,0.000000,64.000000,0.000000,0.000000,51.281173,-52.347191,37.484826,62.405219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565932,1.535937,0.311013,0.052804,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.532900,tube-mpc,0,-126.340000,54.885000,-6.490104,-3.353437,-6.100000,-3.675000,-0.390104,0.321563,1.128308,7.410237,0.274453,7.410237,1.128308,-0.160000,0.690000,-1,17,-1.255483,17.346561,-1.255483,17.346561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.190118,-48.550705,38.848097,53.889672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565411,1.562013,0.270057,0.053763,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.542874,tube-mpc,0,-126.340000,54.885000,-6.466908,-3.328942,-6.080000,-3.625000,-0.386908,0.296058,1.311276,3.689871,0.335443,3.689871,1.311276,-0.180000,0.340000,10,62,9.939771,72.137716,9.939771,72.137716,0.000000,-9.791155,0.000000,64.000000,0.000000,0.000000,43.891370,-44.345644,50.897787,62.544986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567679,1.431050,0.193737,0.018204,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.552862,tube-mpc,0,-126.340000,54.885000,-6.434266,-3.309532,-6.060000,-3.625000,-0.374266,0.315468,1.555235,-2.531068,-0.152474,-2.531068,1.555235,-0.100000,0.390000,7,107,7.286584,106.750000,7.286584,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.049599,-42.100950,58.230640,71.712224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544555,1.419224,0.200962,0.017428,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.562891,tube-mpc,0,-126.340000,54.885000,-6.391795,-3.295222,-6.030000,-3.655000,-0.361795,0.359778,2.043152,-5.580549,-0.213464,-5.580549,2.043152,0.020000,0.690000,-3,107,-2.786149,106.750000,-2.786149,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.021246,-42.878800,66.053911,84.727778,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543044,1.422315,0.239847,0.018381,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.572889,tube-mpc,0,-126.340000,54.885000,-6.339586,-3.286132,-6.000000,-3.685000,-0.339586,0.398868,2.714037,-2.653048,0.945339,-2.653048,2.714037,-0.070000,0.900000,15,73,15.399391,73.018141,15.399391,73.018141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.285815,-44.294920,62.224251,83.089888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544101,1.426704,0.309528,0.017259,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.582895,tube-mpc,0,-126.340000,54.885000,-6.277304,-3.282207,-5.960000,-3.685000,-0.317304,0.402793,3.201954,2.775027,0.945339,2.775027,3.201954,-0.070000,0.950000,27,28,26.557429,18.006442,26.557429,18.006442,0.000000,10.011698,0.000000,64.000000,0.000000,0.000000,43.663316,-43.156178,57.579124,71.555929,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559961,1.520134,0.214234,0.042319,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.592899,tube-mpc,0,-126.340000,54.885000,-6.204838,-3.283441,-5.920000,-3.645000,-0.284838,0.361559,4.238777,4.421746,0.030495,4.421746,4.238777,0.030000,0.600000,20,26,20.216541,25.633039,20.216541,25.633039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.942304,-39.966086,63.983591,70.432346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562638,1.570201,0.216793,0.021914,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.602894,tube-mpc,0,-126.340000,54.885000,-6.122149,-3.289800,-5.860000,-3.625000,-0.262149,0.335200,6.251434,1.860183,0.274453,1.860183,6.251434,0.120000,0.390000,3,58,3.170028,58.429314,3.170028,58.429314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.386580,-38.742083,70.808499,77.944528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552629,1.612495,0.238918,0.030353,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.612903,tube-mpc,0,-126.340000,54.885000,-6.028917,-3.301265,-5.790000,-3.635000,-0.238917,0.333735,8.325081,-4.421746,0.518412,-4.421746,8.325081,0.090000,0.420000,-1,103,-1.168346,104.019096,-1.168346,104.019096,0.000000,-0.589782,0.000000,64.000000,0.000000,0.000000,50.360317,-39.415100,72.568266,84.959037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564542,1.528517,0.248874,0.019671,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.622894,tube-mpc,0,-126.340000,54.885000,-5.925396,-3.317744,-5.700000,-3.685000,-0.225396,0.367256,9.544873,-7.837164,0.213464,-7.837164,9.544873,0.020000,0.680000,7,107,7.377788,106.750000,7.377788,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.481009,-41.181768,73.958714,92.922899,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553022,1.543300,0.326543,0.023270,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.632899,tube-mpc,0,-126.340000,54.885000,-5.811188,-3.339228,-5.600000,-3.735000,-0.211188,0.395772,10.276748,-4.055809,1.128308,-4.055809,10.276748,0.010000,0.900000,16,62,15.681468,56.691257,15.681468,56.691257,0.000000,5.058743,0.000000,64.000000,0.000000,0.000000,51.857012,-42.382715,72.210399,90.148384,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598009,1.786731,0.430010,0.035874,0.501335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008362,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.642865,tube-mpc,0,-126.340000,54.885000,-5.686909,-3.365515,-5.490000,-3.735000,-0.196909,0.369485,10.947634,2.165131,0.396432,2.165131,10.947634,0.070000,0.820000,17,17,16.873361,4.027833,16.873361,4.027833,0.000000,12.722167,0.000000,64.000000,0.000000,0.000000,50.179333,-41.479378,68.560345,79.648229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.903302,1.733926,0.235860,0.031921,0.501111,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009416,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.652867,tube-mpc,0,-126.340000,54.885000,-5.551651,-3.396710,-5.370000,-3.715000,-0.181651,0.318290,11.313571,3.811850,0.457422,3.811850,11.313571,0.130000,0.530000,19,6,19.268606,5.823579,19.268606,5.823579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.401826,-39.369947,72.989335,79.186235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578286,3.013709,0.249816,0.040208,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009395,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.662868,tube-mpc,0,-126.340000,54.885000,-5.405884,-3.432629,-5.240000,-3.705000,-0.165884,0.272371,13.326228,1.128308,0.640391,1.128308,13.326228,0.140000,0.280000,12,42,12.371741,41.578931,12.371741,41.578931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.002625,-37.310782,82.080653,86.359383,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548773,1.658423,0.239818,0.029885,0.504170,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.672868,tube-mpc,0,-126.340000,54.885000,-5.249632,-3.473171,-5.100000,-3.735000,-0.149632,0.261829,14.789979,-6.617372,0.823360,-6.617372,14.789979,0.140000,0.280000,9,87,8.662458,101.823387,8.662458,101.823387,0.000000,-15.244456,0.000000,64.000000,0.000000,0.000000,56.392964,-36.386360,93.686609,98.931247,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567547,2.321639,0.273085,0.044608,0.501147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.684249,tube-mpc,0,-126.340000,54.885000,-5.059176,-3.524779,-4.900000,-3.845000,-0.159176,0.320221,16.253729,-12.167426,0.884349,-12.167426,16.253729,0.110000,0.570000,8,107,8.098211,106.750000,8.098211,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.922747,-35.404049,93.915245,103.935526,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585112,1.756887,0.307509,0.036272,0.504326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.692864,tube-mpc,0,-126.340000,54.885000,-4.906131,-3.567614,-4.770000,-3.945000,-0.136131,0.377386,16.436698,-11.191592,1.433256,-11.191592,16.436698,0.090000,0.780000,20,100,19.647112,100.347322,19.647112,100.347322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.212391,-34.145232,94.485829,106.198058,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554945,1.687346,0.341306,0.032845,0.501066,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.702867,tube-mpc,0,-126.340000,54.885000,-4.718976,-3.621290,-4.590000,-4.015000,-0.128976,0.393710,16.985604,-5.519559,1.860183,-5.519559,16.985604,0.110000,0.910000,25,55,25.225923,39.762786,25.225923,39.762786,0.000000,15.584537,0.000000,64.000000,0.000000,0.000000,55.482285,-32.629915,95.520974,103.791903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561583,1.448126,0.247706,0.018030,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.712900,tube-mpc,0,-126.340000,54.885000,-4.521187,-3.679245,-4.410000,-4.035000,-0.111187,0.355755,17.473521,1.433256,1.433256,1.433256,17.473521,0.160000,0.760000,29,10,28.936261,-12.630805,28.936261,-12.630805,0.000000,22.978127,0.000000,64.000000,0.000000,0.000000,53.570480,-31.278240,95.186254,98.374956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555677,1.461332,0.205114,0.017453,0.503556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.722900,tube-mpc,0,-126.340000,54.885000,-4.314194,-3.740955,-4.220000,-4.025000,-0.094194,0.284045,18.571334,2.957996,1.311276,2.957996,18.571334,0.210000,0.440000,25,-8,25.490514,-8.152141,25.490514,-8.152141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.489131,-29.832239,95.368796,96.306959,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555890,1.465075,0.202661,0.017363,0.501595,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.732862,tube-mpc,0,-126.340000,54.885000,-4.098440,-3.806173,-4.030000,-4.025000,-0.068440,0.218827,19.852116,-1.738204,2.104141,-1.738204,19.852116,0.240000,0.150000,21,37,20.970858,46.638092,20.970858,46.638092,0.000000,-9.790233,0.000000,64.000000,0.000000,0.000000,54.960111,-28.134674,108.487105,107.106701,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549640,1.607444,0.245941,0.026908,0.505181,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.742870,tube-mpc,0,-126.340000,54.885000,-3.872278,-3.875296,-3.820000,-4.085000,-0.052278,0.209704,21.620814,-10.764665,0.945339,-10.764665,21.620814,0.200000,0.170000,18,82,18.012312,106.749998,18.012312,106.749998,0.000000,-24.902139,0.000000,64.000000,0.000000,0.000000,59.315849,-25.963207,117.212253,117.435377,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568846,1.940122,0.270432,0.042417,0.506182,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008344,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.752872,tube-mpc,0,-126.340000,54.885000,-3.637097,-3.947799,-3.600000,-4.215000,-0.037097,0.267201,21.620814,-16.192739,1.494245,-16.192739,21.620814,0.180000,0.450000,28,107,28.180572,106.750000,28.180572,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.271606,-22.534066,116.122066,120.137002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568896,1.439946,0.261356,0.019269,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.762893,tube-mpc,0,-126.340000,54.885000,-3.392562,-4.023680,-3.370000,-4.355000,-0.022562,0.331320,23.572481,-15.521854,1.799193,-15.521854,23.572481,0.190000,0.760000,20,107,19.606824,106.749968,19.606824,106.749968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.047814,-17.838461,116.208035,120.916130,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557255,1.526639,0.321406,0.022114,0.500775,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.772893,tube-mpc,0,-126.340000,54.885000,-3.139941,-4.102444,-3.130000,-4.475000,-0.009941,0.372556,24.304356,-9.300914,1.616224,-9.300914,24.304356,0.210000,0.920000,21,62,21.017725,48.062165,21.017725,48.062165,0.000000,13.687803,0.000000,64.000000,0.000000,0.000000,52.603372,-14.828291,115.367886,121.338532,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555150,1.534743,0.385911,0.022969,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.782900,tube-mpc,0,-126.340000,54.885000,-2.878908,-4.184088,-2.890000,-4.525000,0.011092,0.340912,24.304356,-0.701380,3.384923,-0.701380,24.304356,0.190000,0.800000,36,17,36.389630,-18.534850,36.389630,-18.534850,0.000000,35.284817,0.000000,64.000000,0.000000,0.000000,49.797804,-13.588187,118.784208,120.190601,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556169,1.474326,0.212112,0.024851,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.792899,tube-mpc,0,-126.340000,54.885000,-2.610148,-4.268295,-2.630000,-4.525000,0.019852,0.256705,26.621961,3.384923,2.104141,3.384923,26.621961,0.230000,0.480000,22,-28,22.236302,-35.070234,22.236302,-35.070234,0.000000,6.820202,0.000000,64.000000,0.000000,0.000000,44.275819,-13.837605,106.971660,107.019276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553598,1.527449,0.220803,0.020844,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.802894,tube-mpc,0,-126.340000,54.885000,-2.333936,-4.354876,-2.350000,-4.525000,0.016064,0.170124,28.817587,-0.518412,2.165131,-0.518412,28.817587,0.240000,0.110000,7,17,7.202524,18.354012,7.202524,18.354012,0.000000,-1.604044,0.000000,64.000000,0.000000,0.000000,44.706915,-14.253604,118.724110,118.156492,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552802,1.438907,0.188308,0.017688,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.812898,tube-mpc,0,-126.340000,54.885000,-2.050259,-4.443737,-2.050000,-4.585000,-0.000259,0.141263,30.342327,-9.117946,1.433256,-9.117946,30.342327,0.170000,0.060000,4,62,4.445223,91.416101,4.445223,91.416101,0.000000,-29.666133,0.000000,64.000000,0.000000,0.000000,46.065939,-13.899483,120.149115,125.220012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549618,1.466178,0.209721,0.020797,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.822902,tube-mpc,0,-126.340000,54.885000,-1.759828,-4.534553,-1.740000,-4.735000,-0.019828,0.200447,31.257171,-18.144407,3.018985,-18.144407,31.257171,0.110000,0.250000,5,107,5.328282,106.750000,5.328282,106.750000,0.000000,-0.000032,0.000000,64.000000,0.000000,0.000000,43.492712,-10.448505,119.019132,126.714463,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554591,1.446082,0.233879,0.019185,0.503189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.832893,tube-mpc,0,-126.340000,54.885000,-1.463395,-4.626993,-1.420000,-4.915000,-0.043395,0.288007,31.623109,-20.523001,2.287110,-20.523001,31.623109,0.090000,0.620000,6,107,6.494784,106.750000,6.494784,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.939159,-6.780440,116.350304,128.962239,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551615,1.471832,0.274874,0.032854,0.502112,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.842899,tube-mpc,0,-126.340000,54.885000,-1.160530,-4.721093,-1.100000,-5.085000,-0.060530,0.363907,31.318161,-15.460864,3.079975,-15.460864,31.318161,0.080000,0.870000,15,92,14.868574,91.817659,14.868574,91.817659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.987991,-1.718552,118.082763,130.568125,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580700,1.844063,0.291114,0.040506,0.504713,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008275,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.852865,tube-mpc,0,-126.340000,54.885000,-0.853417,-4.816079,-0.780000,-5.205000,-0.073417,0.388921,31.562119,-8.020133,3.079975,-8.020133,31.562119,0.100000,0.920000,16,47,16.498973,27.378108,16.498973,27.378108,0.000000,19.439551,0.000000,64.000000,0.000000,0.000000,18.218380,2.767865,114.479090,127.894065,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561922,1.486307,0.246076,0.023973,0.500642,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.862865,tube-mpc,0,-126.340000,54.885000,-0.540235,-4.912423,-0.450000,-5.255000,-0.090235,0.342577,31.928057,-0.335443,3.384923,-0.335443,31.928057,0.150000,0.690000,13,2,12.731829,-21.515843,12.731829,-21.515843,0.000000,23.333503,0.000000,64.000000,0.000000,0.000000,11.445635,5.703353,110.380215,124.180703,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557414,1.536759,0.212865,0.024230,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.872871,tube-mpc,0,-126.340000,54.885000,-0.222229,-5.009643,-0.130000,-5.255000,-0.092229,0.245357,32.720922,1.189297,3.201954,1.189297,32.720922,0.150000,0.430000,10,-22,10.352520,-21.882519,10.352520,-21.882519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.600991,6.269304,102.535209,115.332441,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.626466,1.472223,0.208632,0.037688,0.501111,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.882893,tube-mpc,0,-126.340000,54.885000,0.100403,-5.107586,0.200000,-5.275000,-0.099597,0.167414,32.964880,-3.628881,3.506902,-3.628881,32.964880,0.150000,0.140000,10,23,9.740811,35.607682,9.740811,35.607682,0.000000,-12.490201,0.000000,64.000000,0.000000,0.000000,8.338508,7.400053,102.489883,116.749112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561391,1.466546,0.205138,0.019628,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.892895,tube-mpc,0,-126.340000,54.885000,0.426002,-5.205656,0.530000,-5.375000,-0.103998,0.169344,32.842901,-13.265238,3.384923,-13.265238,32.842901,0.130000,0.070000,13,68,12.655720,106.750000,12.655720,106.750000,0.000000,-38.632519,0.000000,64.000000,0.000000,0.000000,9.274775,9.754053,104.014512,118.185519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553758,1.933924,0.444536,0.060194,0.501358,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008509,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.903090,tube-mpc,0,-126.340000,54.885000,0.761095,-5.305709,0.870000,-5.555000,-0.108905,0.249291,32.842901,-20.523001,3.323933,-20.523001,32.842901,0.150000,0.290000,10,107,9.800118,106.750000,9.800118,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.962372,13.444096,107.845018,124.525140,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602326,1.658272,0.247850,0.028798,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.912865,tube-mpc,0,-126.340000,54.885000,1.084962,-5.401500,1.210000,-5.765000,-0.125038,0.363500,32.720922,-22.779616,3.079975,-22.779616,32.720922,0.130000,0.650000,12,107,11.721144,106.750000,11.721144,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.376632,17.135867,111.911218,129.778394,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557557,1.608736,0.331508,0.028176,0.500599,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.922874,tube-mpc,0,-126.340000,54.885000,1.418669,-5.499201,1.530000,-5.965000,-0.111331,0.465799,32.354984,-18.083417,3.567892,-18.083417,32.354984,0.130000,0.900000,18,107,17.733166,106.750000,17.733166,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.604713,22.334338,117.005693,138.780860,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574561,1.719074,0.401264,0.049334,0.501127,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008259,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.932882,tube-mpc,0,-126.340000,54.885000,1.753925,-5.596266,1.870000,-6.115000,-0.116075,0.518734,32.233005,-11.008623,3.872840,-11.008623,32.233005,0.150000,1.000000,19,62,18.853141,60.874468,18.853141,60.874468,0.000000,0.875532,0.000000,64.000000,0.000000,0.000000,-4.573946,25.239978,115.279793,136.528186,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.608088,1.473622,0.388411,0.021584,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.942867,tube-mpc,0,-126.340000,54.885000,2.089535,-5.692268,2.200000,-6.185000,-0.110465,0.492732,32.476963,-2.165131,4.238777,-2.165131,32.476963,0.170000,0.840000,18,17,18.227154,-0.278258,18.227154,-0.278258,0.000000,17.028258,0.000000,64.000000,0.000000,0.000000,-7.868514,26.726084,114.809037,136.561983,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560179,1.492599,0.219649,0.024756,0.503911,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.952893,tube-mpc,0,-126.340000,54.885000,2.427076,-5.787575,2.530000,-6.185000,-0.102924,0.397425,32.781911,1.555235,3.445913,1.555235,32.781911,0.180000,0.510000,17,-10,16.662749,-10.273431,16.662749,-10.273431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.224778,25.300474,108.841017,129.438353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.623895,1.458585,0.208556,0.032371,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.962867,tube-mpc,0,-126.340000,54.885000,2.762951,-5.881093,2.860000,-6.195000,-0.097049,0.313907,32.903890,-1.982162,3.811850,-1.982162,32.903890,0.190000,0.190000,14,35,13.514450,40.436737,13.514450,40.436737,0.000000,-5.710168,0.000000,64.000000,0.000000,0.000000,-8.435253,23.427219,107.933691,127.780380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555919,1.604869,0.351132,0.046048,0.501452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.972879,tube-mpc,0,-126.340000,54.885000,3.099627,-5.973433,3.200000,-6.275000,-0.100373,0.301567,33.940714,-9.605862,3.811850,-9.605862,33.940714,0.180000,0.190000,2,80,1.507038,105.789410,1.507038,105.789410,0.000000,-26.062841,0.000000,64.000000,0.000000,0.000000,-6.132897,21.246081,104.881709,121.157277,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.612541,1.473233,0.278559,0.026465,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.982866,tube-mpc,0,-126.340000,54.885000,3.434484,-6.063797,3.550000,-6.395000,-0.115516,0.331203,34.245662,-15.277895,3.506902,-15.277895,34.245662,0.160000,0.460000,-5,107,-4.716634,106.750000,-4.716634,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.954070,20.590977,105.132722,121.427022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558486,1.453767,0.230522,0.021157,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.992865,tube-mpc,0,-126.340000,54.885000,3.768262,-6.152312,3.910000,-6.535000,-0.141738,0.382688,34.062693,-14.058103,3.628881,-14.058103,34.062693,0.110000,0.790000,-2,103,-2.136304,103.020764,-2.136304,103.020764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.177669,21.011538,104.803138,124.380265,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542569,1.461429,0.298934,0.015363,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.002864,tube-mpc,0,-126.340000,54.885000,4.100067,-6.238666,4.270000,-6.645000,-0.169933,0.406334,32.415974,-7.715185,3.872840,-7.715185,32.415974,0.090000,0.930000,11,58,11.376699,43.027693,11.376699,43.027693,0.000000,14.993072,0.000000,64.000000,0.000000,0.000000,-9.882398,22.278881,103.608644,127.456824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.711228,1.737798,0.375036,0.028662,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008364,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.012864,tube-mpc,0,-126.340000,54.885000,4.429453,-6.322669,4.550000,-6.685000,-0.120547,0.362331,29.854410,-0.762370,3.323933,-0.762370,29.854410,0.100000,0.800000,37,13,36.925991,-5.424613,36.925991,-5.424613,0.000000,18.445377,0.000000,64.000000,0.000000,0.000000,-16.505073,23.731179,102.959344,128.535040,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575761,1.625928,0.327564,0.027506,0.500777,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.022871,tube-mpc,0,-126.340000,54.885000,4.756081,-6.404163,4.840000,-6.685000,-0.083919,0.280837,27.292847,2.653048,3.140965,2.653048,27.292847,0.130000,0.490000,58,-12,58.203537,-11.851091,58.203537,-11.851091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.986727,22.616400,94.445280,117.263992,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581927,1.868515,0.257987,0.032702,0.500605,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008253,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.032864,tube-mpc,0,-126.340000,54.885000,5.078792,-6.482792,5.120000,-6.675000,-0.041208,0.192208,26.499982,-0.396432,2.897006,-0.396432,26.499982,0.320000,0.180000,41,33,41.179773,34.709055,41.179773,34.709055,0.000000,-1.560147,0.000000,64.000000,0.000000,0.000000,-25.231077,21.131534,94.579702,117.939047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564526,1.649511,0.363157,0.027229,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.042869,tube-mpc,0,-126.340000,54.885000,5.397997,-6.558591,5.400000,-6.725000,-0.002003,0.166409,27.292847,-8.142112,3.140965,-8.142112,27.292847,0.430000,0.160000,16,78,15.594448,102.711469,15.594448,102.711469,0.000000,-24.562560,0.000000,64.000000,0.000000,0.000000,-17.323550,17.955301,105.938050,117.988839,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582427,2.303456,0.325963,0.049040,0.501343,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.052870,tube-mpc,0,-126.340000,54.885000,5.712713,-6.631258,5.690000,-6.835000,0.022713,0.203742,29.000556,-13.448207,3.079975,-13.448207,29.000556,0.350000,0.430000,5,107,4.743532,106.750000,4.743532,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.338019,17.463798,104.708194,114.524345,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.800038,1.680954,0.260120,0.027376,0.500651,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008280,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.062866,tube-mpc,0,-126.340000,54.885000,6.022423,-6.700616,5.990000,-6.965000,0.032423,0.264384,29.732431,-13.204249,3.140965,-13.204249,29.732431,0.240000,0.740000,7,107,6.826596,106.749998,6.826596,106.749998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.041182,18.901438,103.885515,118.070773,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562414,1.741314,0.322165,0.029686,0.500813,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.072867,tube-mpc,0,-126.340000,54.885000,6.327068,-6.766590,6.280000,-7.055000,0.047068,0.288410,29.061545,-6.556382,3.506902,-6.556382,29.061545,0.180000,0.940000,18,62,17.909674,43.532813,17.909674,43.532813,0.000000,18.217186,0.000000,64.000000,0.000000,0.000000,-11.160397,20.929438,102.416540,123.169023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562823,1.493662,0.367341,0.020576,0.500611,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.082870,tube-mpc,0,-126.340000,54.885000,6.626120,-6.829004,6.570000,-7.075000,0.056120,0.245996,27.536805,1.677214,3.445913,1.677214,27.536805,0.190000,0.820000,28,17,28.253365,-15.421287,28.253365,-15.421287,0.000000,32.171285,0.000000,64.000000,0.000000,0.000000,-18.886056,22.488739,102.395188,127.929199,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559973,1.470667,0.215824,0.019089,0.500868,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.092862,tube-mpc,0,-126.340000,54.885000,6.918802,-6.887645,6.860000,-7.035000,0.058802,0.147355,27.170868,6.861330,3.689871,6.861330,27.170868,0.230000,0.500000,23,-28,23.183846,-36.497361,23.183846,-36.497361,0.000000,8.247359,0.000000,64.000000,0.000000,0.000000,-25.517087,20.881777,97.236242,121.864018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555079,1.542561,0.215968,0.025926,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.102867,tube-mpc,0,-126.340000,54.885000,7.205414,-6.942516,7.140000,-6.995000,0.065414,0.052484,27.963733,4.543725,4.238777,4.543725,27.963733,0.290000,0.130000,2,9,2.212516,8.652213,2.212516,8.652213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.801771,19.235614,101.331399,124.389963,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556940,1.469737,0.197961,0.020042,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.112867,tube-mpc,0,-126.340000,54.885000,7.485059,-6.993393,7.430000,-7.005000,0.055059,0.011607,29.000556,-3.994819,3.445913,-3.994819,29.000556,0.220000,0.050000,-10,54,-9.524665,87.660742,-9.524665,87.660742,0.000000,-34.008528,0.000000,64.000000,0.000000,0.000000,-22.003915,18.626854,99.047953,119.497911,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555723,1.468032,0.203705,0.019589,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.122862,tube-mpc,0,-126.340000,54.885000,7.757453,-7.040179,7.730000,-7.085000,0.027453,0.044821,29.244514,-12.411384,3.323933,-12.411384,29.244514,0.120000,0.210000,-12,99,-11.887647,106.750000,-11.887647,106.750000,0.000000,-8.097787,0.000000,64.000000,0.000000,0.000000,-20.979938,21.627860,95.510476,122.312530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550354,1.458032,0.240666,0.018350,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.132865,tube-mpc,0,-126.340000,54.885000,8.022568,-7.082824,8.020000,-7.215000,0.002568,0.132176,28.207691,-13.814145,3.750861,-13.814145,28.207691,0.010000,0.580000,0,107,-0.173950,106.750000,-0.173950,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.918004,25.586125,106.383226,130.103518,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556715,1.435128,0.243114,0.014143,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.142864,tube-mpc,0,-126.340000,54.885000,8.279803,-7.121185,8.300000,-7.335000,-0.020197,0.213815,27.109878,-9.910810,3.262944,-9.910810,27.109878,0.000000,0.860000,2,98,1.748479,98.243455,1.748479,98.243455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.071861,31.094020,118.561598,140.798397,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546902,1.610419,0.358149,0.023887,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.152864,tube-mpc,0,-126.340000,54.885000,8.528995,-7.155202,8.550000,-7.365000,-0.021005,0.209798,25.402169,-1.494245,3.262944,-1.494245,25.402169,0.050000,0.960000,5,53,4.679210,23.636683,4.679210,23.636683,0.000000,29.606772,0.000000,64.000000,0.000000,0.000000,-42.102225,34.385060,119.741765,140.478038,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560695,1.498331,0.243623,0.021329,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.162866,tube-mpc,0,-126.340000,54.885000,8.769906,-7.184806,8.800000,-7.335000,-0.030094,0.150194,23.389512,8.203101,3.323933,8.203101,23.389512,0.060000,0.780000,16,8,15.605345,-42.794479,15.605345,-42.794479,0.000000,51.037934,0.000000,64.000000,0.000000,0.000000,-47.636967,33.050516,118.384093,140.147952,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583545,1.737632,0.235321,0.033228,0.500950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.172869,tube-mpc,0,-126.340000,54.885000,9.002279,-7.209931,9.020000,-7.235000,-0.017721,0.025069,20.218053,11.679509,2.470079,11.679509,20.218053,0.060000,0.460000,38,-37,38.376982,-51.471233,38.376982,-51.471233,0.000000,14.714688,0.000000,64.000000,0.000000,0.000000,-50.064372,27.466865,109.634578,131.094878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561528,1.492716,0.220020,0.020177,0.500819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.182871,tube-mpc,0,-126.340000,54.885000,9.225815,-7.230519,9.210000,-7.135000,0.015815,-0.095519,17.656490,9.117946,2.592058,9.117946,17.656490,0.100000,0.070000,51,-4,51.231929,-4.022853,51.231929,-4.022853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.980329,22.651604,101.626299,125.734460,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556260,1.478714,0.228666,0.019622,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.192866,tube-mpc,0,-126.340000,54.885000,9.440231,-7.246525,9.400000,-7.115000,0.040231,-0.131525,16.741646,-1.189297,2.104141,-1.189297,16.741646,0.250000,0.000000,31,41,30.716025,89.148751,30.716025,89.148751,0.000000,-48.171604,0.000000,64.000000,0.000000,0.000000,-46.802896,19.217424,101.027478,129.707431,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555366,1.470355,0.257907,0.020065,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.202867,tube-mpc,0,-126.340000,54.885000,9.645609,-7.257940,9.570000,-7.185000,0.075609,-0.072940,16.741646,-10.642686,1.799193,-10.642686,16.741646,0.340000,0.080000,10,86,10.090206,106.750000,10.090206,106.750000,0.000000,-20.772853,0.000000,64.000000,0.000000,0.000000,-38.362944,21.641436,104.869956,130.980255,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554877,1.458591,0.238243,0.022285,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.212865,tube-mpc,0,-126.340000,54.885000,9.841623,-7.264731,9.750000,-7.315000,0.091623,0.050269,17.839459,-16.741646,1.738204,-16.741646,17.839459,0.270000,0.440000,0,107,-0.366184,106.750000,-0.366184,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.144888,28.530152,103.267914,131.183398,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550192,1.471328,0.232453,0.021719,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.222867,tube-mpc,0,-126.340000,54.885000,10.028279,-7.266894,9.920000,-7.465000,0.108279,0.198106,16.009771,-14.058103,2.226120,-14.058103,16.009771,0.150000,0.770000,21,107,21.078937,106.750000,21.078937,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.717021,36.707149,106.945911,136.802513,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553162,1.462252,0.304026,0.031204,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.232866,tube-mpc,0,-126.340000,54.885000,10.205355,-7.264425,10.080000,-7.555000,0.125355,0.290575,14.667999,-6.495393,1.860183,-6.495393,14.667999,0.150000,0.950000,28,107,27.633003,106.749999,27.633003,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.230158,43.400997,113.436529,140.353503,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552222,1.543080,0.290046,0.034569,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.242865,tube-mpc,0,-126.340000,54.885000,10.372789,-7.257338,10.220000,-7.555000,0.152789,0.297662,12.838311,4.482736,1.921172,4.482736,12.838311,0.200000,1.020000,34,62,34.374607,16.776948,34.374607,16.776948,0.000000,44.973052,0.000000,64.000000,0.000000,0.000000,-46.950707,44.706228,115.905322,140.378110,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555304,1.501681,0.345272,0.020975,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.252896,tube-mpc,0,-126.340000,54.885000,10.531055,-7.245607,10.350000,-7.445000,0.181055,0.199393,12.106436,14.607010,1.982162,14.607010,12.106436,0.270000,0.850000,29,17,29.433199,-58.021392,29.433199,-58.021392,0.000000,74.771392,0.000000,64.000000,0.000000,0.000000,-52.618317,39.678533,120.846496,146.634220,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552547,1.499001,0.217228,0.023598,0.502331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.262870,tube-mpc,0,-126.340000,54.885000,10.678731,-7.229384,10.480000,-7.275000,0.198731,0.045616,12.045446,19.730136,3.079975,19.730136,12.045446,0.300000,0.510000,21,-28,21.061568,-81.678672,21.061568,-81.678672,0.000000,53.428671,0.000000,64.000000,0.000000,0.000000,-56.380932,28.406769,116.910752,151.768879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577860,1.448468,0.212457,0.015975,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.272860,tube-mpc,0,-126.340000,54.885000,10.816955,-7.208616,10.610000,-7.105000,0.206955,-0.103616,12.594353,16.436698,1.982162,16.436698,12.594353,0.280000,0.130000,10,-32,10.117019,-32.493971,10.117019,-32.493971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.956921,18.525321,117.306351,152.291116,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544987,1.467218,0.199289,0.017808,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.282896,tube-mpc,0,-126.340000,54.885000,10.946056,-7.183250,10.740000,-7.015000,0.206056,-0.168250,12.411384,6.556382,2.043152,6.556382,12.411384,0.200000,-0.010000,10,13,9.531132,58.796238,9.531132,58.796238,0.000000,-46.290209,0.000000,64.000000,0.000000,0.000000,-59.330367,12.768608,116.486114,150.735102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556724,1.459732,0.209391,0.022350,0.501935,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.292902,tube-mpc,0,-126.340000,54.885000,11.065076,-7.153523,10.860000,-7.025000,0.205076,-0.128523,11.313571,-5.702528,1.555235,-5.702528,11.313571,0.160000,-0.010000,12,58,12.437860,106.750000,12.437860,106.750000,0.000000,-49.243971,0.000000,64.000000,0.000000,0.000000,-61.807551,13.502387,111.067858,134.091496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551725,1.461458,0.260681,0.024615,0.501090,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.302861,tube-mpc,0,-126.340000,54.885000,11.173985,-7.119601,10.980000,-7.135000,0.193985,0.015399,10.215758,-16.131750,1.006328,-16.131750,10.215758,0.150000,0.130000,44,103,44.133058,106.750000,44.133058,106.750000,0.000000,-4.243971,0.000000,64.000000,0.000000,0.000000,-63.750176,22.113704,111.471750,133.565422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549208,1.509555,0.238104,0.018561,0.502429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.312898,tube-mpc,0,-126.340000,54.885000,11.274170,-7.081116,11.080000,-7.335000,0.194170,0.253884,9.422894,-22.169720,0.823360,-22.169720,9.422894,0.240000,0.570000,44,107,43.819017,106.750000,43.819017,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.169237,32.758054,114.653681,137.350236,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554200,1.462284,0.295766,0.027347,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.322895,tube-mpc,0,-126.340000,54.885000,11.364508,-7.038578,11.180000,-7.515000,0.184508,0.476422,9.422894,-17.168573,1.006328,-17.168573,9.422894,0.350000,0.870000,-1,107,-22.023630,106.750000,-22.023630,106.750000,20.842647,0.000000,0.000000,64.000000,0.000000,0.000000,-67.834964,43.967006,115.003525,140.742113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556014,1.470447,0.312966,0.017899,0.503372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.332863,tube-mpc,0,-126.340000,54.885000,11.445311,-6.992073,11.290000,-7.615000,0.155311,0.622927,10.825654,-7.349247,1.494245,-7.349247,10.825654,0.250000,0.970000,-38,107,-37.872744,106.750000,-37.872744,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.796677,50.040854,114.242055,138.520172,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549103,1.523439,0.274436,0.019048,0.505166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.342894,tube-mpc,0,-126.340000,54.885000,11.517420,-6.941249,11.390000,-7.625000,0.127420,0.683751,9.788831,3.445913,1.555235,3.445913,9.788831,0.050000,1.020000,-13,99,-13.166027,99.398381,-13.166027,99.398381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.017575,50.366028,111.028931,130.470347,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555138,1.453765,0.268587,0.029672,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.352898,tube-mpc,0,-126.340000,54.885000,11.580290,-6.886650,11.480000,-7.515000,0.100290,0.628350,7.776174,15.338885,1.311276,15.338885,7.776174,0.000000,1.010000,6,54,5.934980,0.905792,5.934980,0.905792,0.000000,53.492589,0.000000,64.000000,0.000000,0.000000,-52.181264,41.760404,120.312720,136.397935,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558257,1.485196,0.313973,0.023326,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.363921,tube-mpc,0,-126.340000,54.885000,11.639330,-6.822091,11.560000,-7.285000,0.079330,0.462909,4.482736,24.670294,1.372266,24.670294,4.482736,0.010000,0.760000,28,9,27.841088,-66.655243,27.841088,-66.655243,0.000000,76.053624,0.000000,64.000000,0.000000,0.000000,-48.896784,27.622234,117.325501,146.706155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582329,2.495746,0.290883,0.037564,0.501361,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.372875,tube-mpc,0,-126.340000,54.885000,11.679556,-6.766367,11.600000,-7.055000,0.079556,0.288633,2.287110,26.865920,1.006328,26.865920,2.287110,0.030000,0.490000,40,-36,40.458375,-75.756678,40.458375,-75.756678,0.000000,40.155060,0.000000,64.000000,0.000000,0.000000,-43.495077,12.592090,109.125851,146.841267,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537226,1.651139,0.263674,0.028195,0.504508,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.382971,tube-mpc,0,-126.340000,54.885000,11.716806,-6.700118,11.630000,-6.825000,0.086806,0.124882,0.884349,21.559824,0.945339,21.559824,0.884349,0.090000,0.090000,38,-11,38.248934,-10.500149,38.248934,-10.500149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.646323,0.438493,110.153905,155.530744,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572573,1.842557,0.299873,0.049048,0.500797,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008277,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.393237,tube-mpc,0,-126.340000,54.885000,11.746102,-6.629175,11.650000,-6.685000,0.096102,0.055825,1.250287,8.020133,0.091484,8.020133,1.250287,0.250000,-0.020000,4,34,3.779941,106.750000,3.779941,106.750000,0.000000,-72.250149,0.000000,64.000000,0.000000,0.000000,-23.659007,-7.971854,123.777234,164.586674,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.186895,1.694654,0.321707,0.036033,0.500783,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.402935,tube-mpc,0,-126.340000,54.885000,11.766060,-6.558979,11.670000,-6.675000,0.096060,0.116021,2.653048,-3.933829,-0.091484,-3.933829,2.653048,0.230000,0.030000,-14,79,-14.107343,106.750000,-14.107343,106.750000,0.000000,-27.250149,0.000000,64.000000,0.000000,0.000000,-7.676317,-6.564585,128.001881,158.526963,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562102,1.673780,0.289660,0.027123,0.500583,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.412944,tube-mpc,0,-126.340000,54.885000,11.779051,-6.483418,11.700000,-6.775000,0.079051,0.291582,2.653048,-14.607010,0.396432,-14.607010,2.653048,0.090000,0.340000,31,107,33.431640,106.750000,33.431640,106.750000,-2.538983,0.000000,0.000000,64.000000,0.000000,0.000000,2.517086,5.315552,120.993530,151.489062,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.658344,1.716034,0.278809,0.021288,0.500789,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.422937,tube-mpc,0,-126.340000,54.885000,11.784574,-6.404972,11.720000,-6.935000,0.064574,0.530028,1.250287,-18.937271,0.274453,-18.937271,1.250287,0.090000,0.720000,44,107,44.269021,106.750000,44.269021,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.301079,21.529498,120.500195,159.521660,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559542,1.668880,0.347246,0.024440,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.432942,tube-mpc,0,-126.340000,54.885000,11.782927,-6.323564,11.740000,-7.075000,0.042927,0.751436,0.213464,-13.570186,0.335443,-13.570186,0.213464,0.230000,0.940000,-1,107,-12.977190,106.750000,-12.977190,106.750000,12.246211,0.000000,0.000000,64.000000,0.000000,0.000000,-0.895003,38.198953,121.082285,160.990320,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576162,1.734190,0.350643,0.025436,0.500645,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.442939,tube-mpc,0,-126.340000,54.885000,11.774397,-6.239504,11.750000,-7.145000,0.024397,0.905496,1.494245,-4.848673,-0.091484,-4.848673,1.494245,0.220000,1.000000,-39,107,-39.186370,106.750000,-39.186370,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.251142,47.704535,117.305542,153.339128,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559554,1.558315,0.311412,0.023003,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.452934,tube-mpc,0,-126.340000,54.885000,11.759288,-6.152908,11.760000,-7.135000,-0.000712,0.982092,0.640391,4.543725,-0.274453,4.543725,0.640391,0.050000,1.030000,-18,107,-18.118308,106.750000,-18.118308,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.401237,50.520267,111.331962,140.628919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553047,1.462435,0.292375,0.023196,0.500538,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.462961,tube-mpc,0,-126.340000,54.885000,11.737826,-6.063614,11.770000,-7.045000,-0.032174,0.981386,-1.555235,13.631176,-0.030495,13.631176,-1.555235,-0.010000,1.050000,5,73,4.870486,73.222994,4.870486,73.222994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.340830,45.021107,122.822248,144.344797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546255,1.456320,0.394753,0.024080,0.501015,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.472970,tube-mpc,0,-126.340000,54.885000,11.710420,-5.972221,11.750000,-6.855000,-0.039580,0.882779,-3.384923,21.071908,0.213464,21.071908,-3.384923,-0.010000,0.900000,20,28,19.689354,16.929998,19.689354,16.929998,0.000000,11.292997,0.000000,64.000000,0.000000,0.000000,1.724870,32.686593,122.670403,154.967792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550080,1.435696,0.200351,0.017457,0.500559,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.482934,tube-mpc,0,-126.340000,54.885000,11.677515,-5.879147,11.710000,-6.625000,-0.032485,0.745853,-4.482736,24.426336,0.091484,24.426336,-4.482736,0.020000,0.610000,24,2,24.426832,2.415817,24.426832,2.415817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.189542,18.215283,116.159538,158.065201,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557851,1.502381,0.212870,0.024178,0.500635,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.492968,tube-mpc,0,-126.340000,54.885000,11.639041,-5.783484,11.670000,-6.405000,-0.030959,0.621516,-5.824507,20.523001,-0.579401,20.523001,-5.824507,0.050000,0.300000,28,47,28.074793,51.216401,28.074793,51.216401,0.000000,-3.800584,0.000000,64.000000,0.000000,0.000000,7.662712,5.572597,114.445427,160.370338,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556294,1.569612,0.213841,0.026355,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.502968,tube-mpc,0,-126.340000,54.885000,11.595688,-5.686349,11.620000,-6.255000,-0.024312,0.568651,-5.580549,11.374561,-0.640391,11.374561,-5.580549,0.110000,0.310000,12,92,12.396449,106.750000,12.396449,106.750000,0.000000,-14.334183,0.000000,64.000000,0.000000,0.000000,17.322061,-4.805810,107.609623,151.028631,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571270,1.569627,0.266570,0.025659,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.512934,tube-mpc,0,-126.340000,54.885000,11.547843,-5.587932,11.590000,-6.185000,-0.042157,0.597068,-3.567892,4.116798,-0.152474,4.116798,-3.567892,0.150000,0.580000,-19,107,-18.583215,106.750000,-18.583215,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.258451,-8.019858,100.932744,135.924914,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547799,1.466884,0.230183,0.021063,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.522963,tube-mpc,0,-126.340000,54.885000,11.495344,-5.487412,11.560000,-6.125000,-0.064656,0.637588,-2.897006,2.714037,0.457422,2.714037,-2.897006,0.070000,0.840000,-22,107,-22.113887,106.750000,-22.113887,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.913556,-5.880369,91.390943,122.115429,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543563,1.443155,0.289108,0.020986,0.500777,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.532964,tube-mpc,0,-126.340000,54.885000,11.438990,-5.385869,11.530000,-6.065000,-0.091010,0.679131,-3.201954,6.312424,0.579401,6.312424,-3.201954,0.030000,0.970000,-19,107,-19.099445,106.750000,-19.099445,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.085845,-2.745282,89.173299,116.006627,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552658,1.434587,0.270658,0.017245,0.500242,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.542931,tube-mpc,0,-126.340000,54.885000,11.379166,-5.283503,11.510000,-5.975000,-0.130834,0.691497,-2.836017,10.886644,-0.213464,10.886644,-2.836017,-0.020000,1.010000,-20,81,-20.292495,81.497495,-20.292495,81.497495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.864453,-2.344380,87.531798,113.011632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546182,1.439433,0.229135,0.016883,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.552967,tube-mpc,0,-126.340000,54.885000,11.315575,-5.179420,11.480000,-5.835000,-0.164425,0.655580,-4.116798,16.375708,-0.945339,16.375708,-4.116798,-0.070000,0.930000,-6,40,-5.943094,40.051014,-5.943094,40.051014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.556746,-3.990650,85.548652,112.470695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552906,1.437058,0.200888,0.018120,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.562964,tube-mpc,0,-126.340000,54.885000,11.249216,-5.074888,11.440000,-5.655000,-0.190784,0.580112,-5.031642,18.876282,-0.335443,18.876282,-5.031642,-0.080000,0.670000,1,35,1.306385,34.734473,1.306385,34.734473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.442522,-6.305024,84.237247,110.198212,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548896,1.484557,0.207604,0.022322,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.572935,tube-mpc,0,-126.340000,54.885000,11.180342,-4.969906,11.390000,-5.475000,-0.209658,0.505094,-6.800341,17.229563,0.579401,17.229563,-6.800341,-0.060000,0.490000,11,58,11.083755,57.947905,11.083755,57.947905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.121837,-9.402364,74.640145,103.175585,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555015,1.544960,0.202524,0.018208,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.582965,tube-mpc,0,-126.340000,54.885000,11.108668,-4.863717,11.330000,-5.335000,-0.221332,0.471283,-6.007476,11.496540,-0.396432,11.496540,-6.007476,-0.010000,0.470000,-6,103,-5.905769,104.775922,-5.905769,104.775922,0.000000,-1.828017,0.000000,64.000000,0.000000,0.000000,54.785097,-12.007711,64.831299,93.882556,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549409,1.440763,0.227764,0.022386,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.592963,tube-mpc,0,-126.340000,54.885000,11.035160,-4.757441,11.270000,-5.225000,-0.234840,0.467559,-6.007476,8.569039,-0.335443,8.569039,-6.007476,0.000000,0.710000,-12,107,-11.874056,106.749937,-11.874056,106.749937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.318778,-15.068348,57.796726,90.408403,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550929,1.478677,0.313802,0.016464,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.602932,tube-mpc,0,-126.340000,54.885000,10.960115,-4.651179,11.220000,-5.115000,-0.259885,0.463821,-6.373413,9.971800,-0.335443,9.971800,-6.373413,-0.020000,0.910000,-9,79,-9.433697,79.030710,-9.433697,79.030710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.242015,-16.581467,58.588695,87.958887,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546781,1.598379,0.272447,0.022948,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.612938,tube-mpc,0,-126.340000,54.885000,10.883319,-4.544342,11.160000,-4.975000,-0.276681,0.430658,-6.861330,14.789979,-0.152474,14.789979,-6.861330,-0.050000,0.880000,-2,38,-1.526543,37.833503,-1.526543,37.833503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.365794,-16.714176,58.766123,84.477590,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560432,3.195161,0.224496,0.039317,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009530,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.622938,tube-mpc,0,-126.340000,54.885000,10.805391,-4.437522,11.100000,-4.815000,-0.294609,0.377478,-7.227268,17.900448,0.335443,17.900448,-7.227268,-0.050000,0.650000,2,26,1.736433,26.201139,1.736433,26.201139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.705994,-16.441318,60.715064,82.906428,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549408,1.461512,0.236145,0.027375,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.632962,tube-mpc,0,-126.340000,54.885000,10.726362,-4.330506,11.040000,-4.645000,-0.313638,0.314494,-7.532216,16.070760,-0.335443,16.070760,-7.532216,-0.060000,0.410000,4,56,4.006223,56.447862,4.006223,56.447862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.189596,-16.366169,58.874053,81.470485,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556130,1.671671,0.253960,0.033149,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.642939,tube-mpc,0,-126.340000,54.885000,10.647083,-4.224190,10.970000,-4.515000,-0.322917,0.290810,-7.471226,10.703675,-0.701380,10.703675,-7.471226,-0.010000,0.410000,-5,99,-5.342294,99.346799,-5.342294,99.346799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.201206,-16.552612,50.426617,73.933017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567076,1.585222,0.263543,0.031859,0.504760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.652971,tube-mpc,0,-126.340000,54.885000,10.566980,-4.117572,10.910000,-4.425000,-0.343020,0.307428,-6.739351,6.678361,-0.518412,6.678361,-6.739351,0.000000,0.660000,-17,107,-16.848262,106.750000,-16.848262,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.564091,-17.643674,49.039004,74.131362,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571935,1.782995,0.369466,0.041085,0.510050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008287,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.662938,tube-mpc,0,-126.340000,54.885000,10.487262,-4.012035,10.850000,-4.355000,-0.362738,0.342965,-7.166278,7.593205,-0.213464,7.593205,-7.166278,-0.020000,0.860000,-13,90,-12.653978,90.249639,-12.653978,90.249639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.851123,-17.803797,50.405467,74.430537,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584735,1.485107,0.320961,0.030792,0.500688,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.674998,tube-mpc,0,-126.340000,54.885000,10.390959,-3.884997,10.760000,-4.215000,-0.369041,0.330003,-7.654195,12.838311,-0.091484,12.838311,-7.654195,-0.080000,0.900000,2,45,1.547050,41.119550,1.547050,41.119550,0.000000,4.130089,0.000000,64.000000,0.000000,0.000000,75.423199,-17.666271,49.479156,71.538541,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584531,1.480414,0.256788,0.021478,0.500900,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.682933,tube-mpc,0,-126.340000,54.885000,10.327857,-3.801868,10.700000,-4.095000,-0.372143,0.293132,-8.325081,16.741646,-0.457422,16.741646,-8.325081,-0.080000,0.730000,10,19,10.264164,18.569870,10.264164,18.569870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.504039,-16.915462,55.890732,72.769201,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551830,1.472310,0.191116,0.019427,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.692994,tube-mpc,0,-126.340000,54.885000,10.248338,-3.697071,10.620000,-3.925000,-0.371662,0.227929,-8.812998,16.436698,-0.518412,16.436698,-8.812998,-0.010000,0.450000,8,39,7.510622,38.573955,7.510622,38.573955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.942363,-16.300140,59.419661,75.170154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556521,1.745102,0.218563,0.023779,0.505041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.703027,tube-mpc,0,-126.340000,54.885000,10.169762,-3.593301,10.540000,-3.805000,-0.370238,0.211699,-8.873987,10.764665,-0.030495,10.764665,-8.873987,0.020000,0.360000,4,84,3.550391,92.085181,3.550391,92.085181,0.000000,-8.511226,0.000000,64.000000,0.000000,0.000000,75.813123,-15.599027,57.271465,74.707452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558885,1.883072,0.302253,0.049106,0.501330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008309,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.713002,tube-mpc,0,-126.340000,54.885000,10.092539,-3.490936,10.460000,-3.735000,-0.367461,0.244064,-8.081122,4.970653,-0.152474,4.970653,-8.081122,0.030000,0.520000,-6,107,-5.540921,106.750000,-5.540921,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.780916,-15.660324,55.727858,74.231457,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574632,1.515021,0.260996,0.028254,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.723234,tube-mpc,0,-126.340000,54.885000,10.014414,-3.386810,10.390000,-3.675000,-0.375586,0.288190,-7.044299,3.140965,0.152474,3.140965,-7.044299,0.020000,0.800000,-14,107,-14.405304,106.750000,-14.405304,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.460535,-15.490007,57.112299,75.990654,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.525567,3.751913,0.364393,0.042530,0.882560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011579,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.734850,tube-mpc,0,-126.340000,54.885000,9.927274,-3.269770,10.310000,-3.595000,-0.382726,0.325230,-7.349247,8.081122,0.213464,8.081122,-7.349247,0.010000,0.960000,-9,71,-8.743563,70.898547,-8.743563,70.898547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.550397,-15.199401,55.681307,74.400037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583901,3.806991,0.300864,0.040694,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010247,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.745135,tube-mpc,0,-126.340000,54.885000,9.851644,-3.167219,10.240000,-3.475000,-0.388356,0.307781,-7.776174,13.326228,-0.152474,13.326228,-7.776174,-0.040000,0.900000,5,29,4.690271,29.311652,4.690271,29.311652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.818899,-14.183265,56.795921,71.309603,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563260,1.673371,0.240039,0.034990,0.500741,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.755238,tube-mpc,0,-126.340000,54.885000,9.778889,-3.067526,10.160000,-3.325000,-0.381111,0.257474,-8.264091,16.619667,-0.579401,16.619667,-8.264091,-0.020000,0.600000,11,22,11.096783,22.239891,11.096783,22.239891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.480214,-13.264858,59.406812,71.451891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.491125,1.860525,0.238118,0.036720,0.501229,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.765209,tube-mpc,0,-126.340000,54.885000,9.708666,-2.970158,10.090000,-3.175000,-0.381334,0.204842,-7.837164,12.289405,-0.457422,12.289405,-7.837164,0.020000,0.390000,3,67,3.208565,70.705591,3.208565,70.705591,0.000000,-3.465700,0.000000,64.000000,0.000000,0.000000,78.523523,-12.435504,58.670467,71.665221,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.407386,1.741650,0.231246,0.037239,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.775196,tube-mpc,0,-126.340000,54.885000,9.639996,-2.873685,10.020000,-3.095000,-0.380004,0.221315,-7.349247,5.397580,-0.030495,5.397580,-7.349247,0.030000,0.410000,-3,107,-3.268814,106.750000,-3.268814,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.703292,-12.164240,56.257958,72.671178,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.626029,2.954522,0.307932,0.042913,0.501603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009445,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.785209,tube-mpc,0,-126.340000,54.885000,9.572887,-2.778022,9.960000,-3.055000,-0.387113,0.276978,-6.129455,0.884349,0.030495,0.884349,-6.129455,0.030000,0.680000,-15,107,-15.129851,106.750000,-15.129851,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.846604,-12.056679,60.302424,79.054410,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568185,1.641275,0.305482,0.028315,0.500400,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.795205,tube-mpc,0,-126.340000,54.885000,9.507686,-2.683590,9.910000,-3.025000,-0.402314,0.341410,-5.641538,2.348100,-0.091484,2.348100,-5.641538,0.020000,0.900000,-19,107,-18.785359,106.750000,-18.785359,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.822503,-10.789197,59.509934,77.398456,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566458,1.740298,0.308851,0.032181,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.805197,tube-mpc,0,-126.340000,54.885000,9.444347,-2.590267,9.850000,-2.975000,-0.405653,0.384733,-5.580549,6.129455,0.030495,6.129455,-5.580549,-0.060000,0.990000,-7,84,-6.869463,84.416105,-6.869463,84.416105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.239818,-10.206127,56.137156,76.329044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573534,1.559630,0.288062,0.032603,0.500777,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.815237,tube-mpc,0,-126.340000,54.885000,9.382575,-2.497561,9.790000,-2.885000,-0.407425,0.387439,-7.044299,10.459717,-0.213464,10.459717,-7.044299,-0.070000,0.920000,11,54,10.815808,54.068235,10.815808,54.068235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.845976,-9.526084,57.575489,75.283803,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563221,1.471827,0.208651,0.019812,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.825228,tube-mpc,0,-126.340000,54.885000,9.322980,-2.406354,9.730000,-2.755000,-0.407020,0.348646,-7.349247,14.180083,0.030495,14.180083,-7.349247,0.000000,0.720000,9,36,8.701794,36.071404,8.701794,36.071404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.864249,-9.339263,62.033413,76.348382,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546849,1.782265,0.248300,0.045844,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.835240,tube-mpc,0,-126.340000,54.885000,9.265134,-2.315979,9.660000,-2.625000,-0.394866,0.309021,-7.166278,12.228415,0.030495,12.228415,-7.166278,0.060000,0.500000,2,67,1.683929,66.860152,1.683929,66.860152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.113703,-8.904180,65.193740,78.102737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558701,1.513890,0.193295,0.022532,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.845229,tube-mpc,0,-126.340000,54.885000,9.209272,-2.226800,9.600000,-2.535000,-0.390728,0.308200,-6.617372,6.678361,0.030495,6.678361,-6.617372,0.040000,0.530000,-1,107,-0.961763,106.750000,-0.961763,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.664112,-8.879026,59.197798,74.062095,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552085,1.535185,0.245910,0.023777,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.855255,tube-mpc,0,-126.340000,54.885000,9.155034,-2.138246,9.540000,-2.485000,-0.384966,0.346754,-6.190445,2.957996,-0.030495,2.957996,-6.190445,0.030000,0.760000,-3,107,-3.303516,106.750000,-3.303516,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.590436,-9.781647,60.196165,78.072939,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602491,1.611276,0.297551,0.043924,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.865225,tube-mpc,0,-126.340000,54.885000,9.102880,-2.051096,9.490000,-2.445000,-0.387120,0.393904,-5.092632,3.811850,0.030495,3.811850,-5.092632,0.060000,0.930000,-16,106,-15.933893,106.308987,-15.933893,106.308987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.817821,-9.283225,60.119030,76.236748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554063,1.641644,0.303550,0.043548,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.875250,tube-mpc,0,-126.340000,54.885000,9.052172,-1.964328,9.440000,-2.375000,-0.387828,0.410672,-4.909663,6.617372,-0.091484,6.617372,-4.909663,-0.010000,0.990000,-7,79,-7.239081,79.149962,-7.239081,79.149962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.592422,-8.863195,57.573448,75.669810,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573579,1.457715,0.301954,0.020005,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.885221,tube-mpc,0,-126.340000,54.885000,9.003405,-1.878842,9.400000,-2.285000,-0.396595,0.406158,-4.970653,10.337738,-0.030495,10.337738,-4.970653,-0.020000,0.910000,-3,54,-3.199421,53.924778,-3.199421,53.924778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.495083,-8.094624,58.679364,74.165575,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543099,1.424842,0.190905,0.020067,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.895224,tube-mpc,0,-126.340000,54.885000,8.956070,-1.793824,9.350000,-2.175000,-0.393930,0.381176,-5.519559,10.947634,-0.213464,10.947634,-5.519559,-0.020000,0.680000,4,66,3.722719,66.203726,3.722719,66.203726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.222707,-6.732666,60.031008,73.896357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554608,1.430739,0.181196,0.018877,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.905237,tube-mpc,0,-126.340000,54.885000,8.910199,-1.709405,9.300000,-2.075000,-0.389801,0.365595,-5.031642,8.934977,-0.457422,8.934977,-5.031642,-0.020000,0.660000,1,83,0.540237,83.470833,0.540237,83.470833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.253786,-7.416786,51.055985,66.681663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556497,1.451249,0.208373,0.018159,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.915227,tube-mpc,0,-126.340000,54.885000,8.865847,-1.625791,9.260000,-2.005000,-0.394153,0.379209,-5.153621,5.275601,-0.030495,5.275601,-5.153621,0.030000,0.690000,-6,107,-5.967093,106.750000,-5.967093,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.357009,-8.421676,49.527929,64.613683,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547957,1.451200,0.226873,0.019230,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.925237,tube-mpc,0,-126.340000,54.885000,8.822717,-1.542544,9.210000,-1.955000,-0.387283,0.412456,-4.360757,3.750861,0.213464,3.750861,-4.360757,0.020000,0.880000,-12,107,-11.588937,106.749999,-11.588937,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.423124,-9.505770,51.203770,69.808435,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547229,1.455255,0.208809,0.017159,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.935227,tube-mpc,0,-126.340000,54.885000,8.780878,-1.459927,9.170000,-1.905000,-0.389122,0.445073,-4.848673,5.275601,0.213464,5.275601,-4.848673,-0.020000,1.040000,-2,88,-2.035816,88.263020,-2.035816,88.263020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.686417,-9.409260,54.023598,72.426392,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551216,1.437501,0.222054,0.016861,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.945229,tube-mpc,0,-126.340000,54.885000,8.740070,-1.377577,9.130000,-1.825000,-0.389930,0.447423,-4.177788,7.776174,-0.457422,7.776174,-4.177788,-0.010000,0.930000,-7,77,-7.243621,77.223155,-7.243621,77.223155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.186537,-8.740180,54.093931,69.374404,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559922,1.661579,0.237073,0.021183,0.649143,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.955236,tube-mpc,0,-126.340000,54.885000,8.700205,-1.295475,9.090000,-1.735000,-0.389795,0.439525,-4.665705,9.361904,-0.152474,9.361904,-4.665705,-0.050000,0.850000,3,71,2.816032,70.675515,2.816032,70.675515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.101585,-7.974260,51.545866,66.799930,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561454,1.523645,0.209392,0.023256,0.500560,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.965226,tube-mpc,0,-126.340000,54.885000,8.661243,-1.213716,9.050000,-1.645000,-0.388757,0.431284,-5.092632,8.812998,-0.091484,8.812998,-5.092632,-0.010000,0.760000,2,83,2.113851,82.676052,2.113851,82.676052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.188012,-7.455890,48.811017,61.945554,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558714,1.517501,0.206008,0.026452,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.975226,tube-mpc,0,-126.340000,54.885000,8.622939,-1.131968,9.010000,-1.555000,-0.387061,0.423032,-3.872840,7.227268,-0.152474,7.227268,-3.872840,0.020000,0.740000,-13,98,-12.738466,97.599285,-12.738466,97.599285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.967431,-8.020010,46.689444,61.431525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554139,1.463544,0.223924,0.023040,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.985227,tube-mpc,0,-126.340000,54.885000,8.585201,-1.050231,8.980000,-1.485000,-0.394799,0.434769,-3.506902,7.044299,0.213464,7.044299,-3.506902,0.000000,0.850000,-15,91,-15.338783,91.456299,-15.338783,91.456299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.768865,-8.856105,46.957116,65.298543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555434,1.494510,0.252642,0.026988,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.995234,tube-mpc,0,-126.340000,54.885000,8.547867,-0.968355,8.950000,-1.405000,-0.402133,0.436645,-3.567892,7.532216,0.152474,7.532216,-3.567892,-0.070000,0.870000,-7,86,-6.755161,86.209456,-6.755161,86.209456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.411112,-8.540548,45.917542,63.307484,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560104,1.505104,0.263636,0.024866,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial3_mpc-p.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,mpc-p,0,-126.340000,54.885000,0.000000,0.000000,-0.070000,-1.165000,0.070000,1.165000,8.630029,-53.396397,-1.433256,-53.396397,8.630029,0.000000,-0.050000,45,109,70.000000,112.450000,70.000000,112.450000,-25.000000,-3.450000,0.000000,64.000000,0.000000,0.000000,-68.654477,82.346636,136.993658,173.209326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559127,1.414530,0.462473,0.015600,0.500375,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010211,mpc-p,0,-126.340000,54.885000,0.000048,0.000098,0.010000,-1.785000,-0.009952,1.785098,8.081122,-65.655307,-1.128308,-65.655307,8.081122,0.050000,0.270000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.853957,87.087656,133.371292,170.478305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559678,1.387394,0.254746,0.012933,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,1,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020212,mpc-p,0,-126.340000,54.885000,0.000209,0.000393,0.100000,-2.455000,-0.099791,2.455393,9.117946,-68.643797,-1.067318,-68.643797,9.117946,0.330000,0.760000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.327465,92.430504,133.292333,173.467059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558818,1.387965,0.578922,0.013604,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030218,mpc-p,0,-126.340000,54.885000,0.000516,0.000904,0.210000,-3.095000,-0.209484,3.095904,13.143259,-62.300879,-0.335443,-62.300879,13.143259,0.540000,1.080000,47,112,47.272892,112.450000,47.272892,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.275735,96.480987,135.755559,178.499940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558969,1.386700,0.570203,0.013438,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040147,mpc-p,0,-126.340000,54.885000,0.000994,0.001636,0.350000,-3.645000,-0.349006,3.646636,17.717479,-51.810667,-0.091484,-51.810667,17.717479,0.560000,1.060000,2,112,-70.000000,112.450000,-70.000000,112.450000,72.272892,0.000000,0.000000,64.000000,0.000000,0.000000,-62.345303,98.592375,139.679457,183.844119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558250,1.372903,0.238202,0.013493,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050093,mpc-p,0,-126.340000,54.885000,0.001677,0.002610,0.550000,-4.085000,-0.548323,4.087610,21.376856,-40.466601,0.274453,-40.466601,21.376856,0.350000,1.140000,-43,112,-70.000000,112.450000,-70.000000,112.450000,27.272892,0.000000,0.000000,64.000000,0.000000,0.000000,-56.337400,98.475863,143.510401,188.120648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553657,1.376214,0.227626,0.013013,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060229,mpc-p,0,-126.340000,54.885000,0.002611,0.003862,0.770000,-4.425000,-0.767389,4.428862,21.864772,-28.817587,1.250287,-28.817587,21.864772,0.070000,1.060000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.366503,97.408830,148.146419,192.324596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568329,1.382906,0.282995,0.014170,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,1,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070139,mpc-p,0,-126.340000,54.885000,0.003784,0.005352,0.990000,-4.645000,-0.986216,4.650352,20.644980,-18.266386,1.555235,-18.266386,20.644980,-0.050000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.304581,95.723625,154.632084,197.915923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553380,1.376349,0.376579,0.013191,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080222,mpc-p,0,-126.340000,54.885000,0.005268,0.007149,1.190000,-4.755000,-1.184732,4.762149,17.412531,-6.983309,1.738204,-6.983309,17.412531,-0.390000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.588463,91.291736,160.990923,202.111807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561143,1.385731,0.468074,0.013383,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090145,mpc-p,0,-126.340000,54.885000,0.007038,0.009205,1.330000,-4.755000,-1.322962,4.764205,10.581696,4.665705,1.494245,4.665705,10.581696,-0.570000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.577746,82.973875,160.241697,197.445346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554769,1.389651,0.439254,0.013917,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100134,mpc-p,0,-126.340000,54.885000,0.009154,0.011570,1.400000,-4.655000,-1.390846,4.666570,3.140965,15.277895,0.396432,15.277895,3.140965,-0.630000,1.090000,-58,112,-57.932313,112.450000,-57.932313,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.031700,70.369456,156.736592,191.653826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551590,1.379951,0.448452,0.012389,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110140,mpc-p,0,-126.340000,54.885000,0.011628,0.014246,1.310000,-4.455000,-1.298372,4.469246,-4.787684,24.670294,0.457422,24.670294,-4.787684,-0.600000,1.080000,-13,112,16.120010,112.450000,16.120010,112.450000,-29.052322,0.000000,0.000000,64.000000,0.000000,0.000000,-33.494427,54.012799,149.662917,191.913759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554726,1.381922,0.276163,0.013364,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120137,mpc-p,0,-126.340000,54.885000,0.014474,0.017231,1.160000,-4.155000,-1.145526,4.172231,-10.825654,34.062693,-0.091484,34.062693,-10.825654,-0.440000,1.080000,32,112,65.462792,112.450000,65.462792,112.450000,-33.395105,0.000000,0.000000,64.000000,0.000000,0.000000,-30.645638,35.354397,140.321396,187.457659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551507,1.382454,0.274093,0.011754,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130094,mpc-p,0,-126.340000,54.885000,0.017698,0.020522,1.050000,-3.755000,-1.032302,3.775522,-13.143259,43.028164,0.396432,43.028164,-13.143259,-0.100000,1.100000,55,67,55.395013,32.736612,55.395013,32.736612,0.000000,34.713388,0.000000,64.000000,0.000000,0.000000,-25.272371,16.572366,130.478668,184.414774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539888,1.385039,0.296026,0.012683,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140215,mpc-p,0,-126.340000,54.885000,0.021388,0.024197,0.920000,-3.255000,-0.898612,3.279197,-13.265238,51.017802,0.823360,51.017802,-13.265238,0.040000,0.910000,52,22,52.163374,-56.069540,52.163374,-56.069540,0.000000,78.519540,0.000000,64.000000,0.000000,0.000000,-17.357287,-0.850277,125.775084,186.358281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558365,1.392501,0.208904,0.015276,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150209,mpc-p,0,-126.340000,54.885000,0.025452,0.028154,0.820000,-2.735000,-0.794548,2.763154,-11.069613,51.749677,1.067318,51.749677,-11.069613,0.220000,0.530000,16,-23,16.424533,-71.069847,16.424533,-71.069847,0.000000,48.519847,0.000000,64.000000,0.000000,0.000000,-6.451811,-16.913078,135.133324,191.582289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560026,1.683664,0.286514,0.030996,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160065,mpc-p,0,-126.340000,54.885000,0.029878,0.032381,0.740000,-2.255000,-0.710122,2.287381,-7.105289,45.162800,0.579401,45.162800,-7.105289,0.280000,0.160000,-25,-25,-25.476341,-25.286894,-25.476341,-25.286894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.588944,-29.247684,151.188419,201.877902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555484,1.452553,0.207751,0.019081,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170064,mpc-p,0,-126.340000,54.885000,0.034802,0.037000,0.700000,-1.905000,-0.665198,1.942000,-2.836017,31.379150,0.335443,31.379150,-2.836017,0.100000,-0.030000,-45,20,-44.942383,75.632640,-44.942383,75.632640,0.000000,-55.919534,0.000000,64.000000,0.000000,0.000000,16.071024,-37.539532,161.461181,211.426214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567209,1.664557,0.228415,0.026843,0.500832,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180059,mpc-p,0,-126.340000,54.885000,0.040165,0.041951,0.690000,-1.695000,-0.649835,1.736951,-0.579401,14.180083,-0.335443,14.180083,-0.579401,0.000000,-0.030000,-58,65,-57.549970,112.450000,-57.549970,112.450000,0.000000,-47.736894,0.000000,64.000000,0.000000,0.000000,23.297759,-41.408537,172.438299,224.233548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545055,1.574250,0.263317,0.021868,0.500760,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190068,mpc-p,0,-126.340000,54.885000,0.045979,0.047243,0.690000,-1.625000,-0.644021,1.672243,-0.396432,-1.372266,-0.030495,-1.372266,-0.396432,-0.170000,0.260000,-18,110,-18.070259,112.450000,-18.070259,112.450000,0.000000,-2.736894,0.000000,64.000000,0.000000,0.000000,28.535789,-36.488351,183.292465,232.040417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576927,1.688744,0.290279,0.018248,0.500345,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200061,mpc-p,0,-126.340000,54.885000,0.052228,0.052860,0.680000,-1.675000,-0.627772,1.727860,-1.982162,-10.215758,0.457422,-10.215758,-1.982162,-0.270000,0.650000,21,112,21.295895,112.450000,21.295895,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.153168,-20.346899,176.284334,223.287820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546736,1.659771,0.300882,0.021769,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210059,mpc-p,0,-126.340000,54.885000,0.058920,0.058813,0.660000,-1.765000,-0.601080,1.823813,-3.018985,-10.825654,-0.335443,-10.825654,-3.018985,-0.110000,0.930000,-11,112,-11.349924,112.450000,-11.349924,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.472116,-0.577527,173.481900,229.621309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539187,1.408843,0.259349,0.012429,0.500528,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220149,mpc-p,0,-126.340000,54.885000,0.066117,0.065155,0.630000,-1.845000,-0.563883,1.910155,-3.323933,-6.495393,-0.091484,-6.495393,-3.323933,-0.050000,1.080000,-21,112,-20.858916,112.450000,-20.858916,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.933493,15.143730,178.385958,228.891870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555214,1.412120,0.235407,0.012715,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230144,mpc-p,0,-126.340000,54.885000,0.073675,0.071765,0.610000,-1.875000,-0.536325,1.946765,-2.531068,-0.701380,-0.335443,-0.701380,-2.531068,-0.100000,1.060000,-18,112,-17.855417,112.450000,-17.855417,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.806531,25.513854,179.742629,232.010889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554724,1.398868,0.209593,0.011958,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240149,mpc-p,0,-126.340000,54.885000,0.081659,0.078706,0.580000,-1.845000,-0.498341,1.923706,-2.775027,5.702528,0.152474,5.702528,-2.775027,-0.130000,1.160000,-6,112,-5.783879,112.450000,-5.783879,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.301435,28.877401,177.963064,229.013981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550218,1.398974,0.253103,0.011918,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250140,mpc-p,0,-126.340000,54.885000,0.090037,0.085957,0.560000,-1.765000,-0.469963,1.850957,-2.957996,10.337738,0.762370,10.337738,-2.957996,-0.110000,1.090000,-1,112,-0.502645,112.450000,-0.502645,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.176860,25.140274,173.034742,226.815490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561115,1.397352,0.285941,0.011563,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260216,mpc-p,0,-126.340000,54.885000,0.098880,0.093586,0.540000,-1.625000,-0.441120,1.718586,-3.140965,15.521854,0.701380,15.521854,-3.140965,-0.070000,1.080000,1,69,1.009598,68.685668,1.009598,68.685668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.317011,14.295782,164.846255,225.354803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559967,1.416420,0.301774,0.013544,0.500359,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270210,mpc-p,0,-126.340000,54.885000,0.108026,0.101465,0.520000,-1.445000,-0.411974,1.546465,-2.957996,19.608157,0.701380,19.608157,-2.957996,-0.060000,0.910000,2,39,1.710872,38.779097,1.710872,38.779097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.392464,1.007678,160.840445,220.099759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556981,1.407498,0.181801,0.012804,0.500399,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280146,mpc-p,0,-126.340000,54.885000,0.117466,0.109598,0.500000,-1.245000,-0.382534,1.354598,-1.738204,20.888939,0.213464,20.888939,-1.738204,-0.030000,0.630000,-11,41,-10.726080,40.996453,-10.726080,40.996453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.635238,-13.153501,157.713981,216.438676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553238,1.404387,0.139346,0.013185,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290101,mpc-p,0,-126.340000,54.885000,0.127253,0.118041,0.500000,-1.075000,-0.372747,1.193041,-0.396432,16.253729,0.030495,16.253729,-0.396432,-0.030000,0.480000,-26,83,-26.235614,83.422566,-26.235614,83.422566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.997688,-25.840335,159.016920,215.880037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539416,1.409715,0.155903,0.015008,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300215,mpc-p,0,-126.340000,54.885000,0.137505,0.126914,0.510000,-0.955000,-0.372495,1.081914,-0.030495,9.666852,0.213464,9.666852,-0.030495,-0.100000,0.560000,-26,112,-26.472227,112.450000,-26.472227,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.019814,-35.323254,155.201727,211.190095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560414,1.411905,0.211715,0.013659,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310214,mpc-p,0,-126.340000,54.885000,0.147923,0.135972,0.510000,-0.865000,-0.362077,1.000972,0.396432,6.983309,0.518412,6.983309,0.396432,-0.150000,0.810000,-26,112,-26.479594,112.450000,-26.479594,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.358003,-40.727967,157.573601,213.379377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556176,1.413026,0.248594,0.012751,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320109,mpc-p,0,-126.340000,54.885000,0.158480,0.145210,0.520000,-0.775000,-0.361520,0.920210,-0.701380,8.934977,0.579401,8.934977,-0.701380,-0.200000,1.000000,-12,82,-12.075786,82.060607,-12.075786,82.060607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.403372,-43.532700,155.857118,210.907365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552784,1.415265,0.268833,0.013523,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330217,mpc-p,0,-126.340000,54.885000,0.169488,0.154919,0.510000,-0.655000,-0.340512,0.809919,-2.287110,13.021280,0.762370,13.021280,-2.287110,-0.180000,0.880000,2,49,2.443539,49.339404,2.443539,49.339404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.771222,-45.841983,151.148828,204.543299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557374,1.413379,0.174251,0.012751,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340211,mpc-p,0,-126.340000,54.885000,0.180564,0.164783,0.490000,-0.515000,-0.309436,0.679783,-2.714037,15.155916,0.030495,15.155916,-2.714037,-0.110000,0.660000,1,40,1.089152,40.067076,1.089152,40.067076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.512575,-49.065719,145.752556,196.457186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556973,1.415762,0.176123,0.014579,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350210,mpc-p,0,-126.340000,54.885000,0.191802,0.174908,0.470000,-0.375000,-0.278198,0.549908,-2.348100,12.777322,-0.091484,12.777322,-2.348100,-0.060000,0.500000,-8,63,-7.971340,63.332910,-7.971340,63.332910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.736320,-52.433977,148.800903,195.659174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557147,1.414553,0.174935,0.013110,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360208,mpc-p,0,-126.340000,54.885000,0.203163,0.185281,0.460000,-0.285000,-0.256837,0.470281,-1.250287,7.044299,0.030495,7.044299,-1.250287,-0.060000,0.510000,-20,104,-20.003898,103.704994,-20.003898,103.704994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.131439,-54.062495,153.184826,196.318109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557424,1.426775,0.199964,0.013433,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370203,mpc-p,0,-126.340000,54.885000,0.214609,0.195893,0.460000,-0.235000,-0.245391,0.430893,-0.213464,2.714037,0.762370,2.714037,-0.213464,-0.090000,0.720000,-28,112,-27.756908,112.450000,-27.756908,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.924701,-51.991827,154.547413,193.322235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557523,1.416796,0.250084,0.012681,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380207,mpc-p,0,-126.340000,54.885000,0.226118,0.206750,0.460000,-0.185000,-0.233882,0.391750,-0.335443,3.750861,1.006328,3.750861,-0.335443,-0.150000,0.970000,-19,80,-18.748527,80.040923,-18.748527,80.040923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.355893,-47.455176,156.796579,194.173193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557539,1.418943,0.237107,0.013322,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390147,mpc-p,0,-126.340000,54.885000,0.237569,0.217762,0.460000,-0.125000,-0.222431,0.342762,-1.128308,7.349247,0.213464,7.349247,-1.128308,-0.180000,0.900000,-4,49,-3.943750,49.195975,-3.943750,49.195975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.443268,-43.158278,153.820372,192.636384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557224,1.409650,0.148833,0.013547,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400219,mpc-p,0,-126.340000,54.885000,0.249154,0.229146,0.450000,-0.035000,-0.200846,0.264146,-1.677214,8.934977,-0.213464,8.934977,-1.677214,-0.130000,0.700000,0,45,0.119220,45.261253,0.119220,45.261253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.752649,-41.083082,145.594128,186.324386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557966,1.419996,0.174484,0.012693,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410215,mpc-p,0,-126.340000,54.885000,0.260592,0.240660,0.440000,0.045000,-0.179408,0.195660,-1.677214,7.288257,-0.518412,7.288257,-1.677214,-0.080000,0.540000,-3,67,-2.905432,67.213038,-2.905432,67.213038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.400765,-40.904542,143.498586,185.433725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556903,1.419955,0.174969,0.013007,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420210,mpc-p,0,-126.340000,54.885000,0.271936,0.252383,0.440000,0.085000,-0.168064,0.167383,-1.311276,2.104141,-0.091484,2.104141,-1.311276,-0.050000,0.570000,-10,105,-10.086850,104.813202,-10.086850,104.813202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.163726,-39.518893,143.614377,183.409328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556878,1.418575,0.197872,0.013295,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430208,mpc-p,0,-126.340000,54.885000,0.283153,0.264313,0.440000,0.095000,-0.156847,0.169313,0.152474,-0.762370,0.030495,-0.762370,0.152474,-0.060000,0.770000,-21,110,-21.140145,110.182489,-21.140145,110.182489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.681179,-36.414553,135.812086,173.104771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557000,1.419791,0.287828,0.013565,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440213,mpc-p,0,-126.340000,54.885000,0.294210,0.276452,0.450000,0.105000,-0.155790,0.171452,0.396432,-0.030495,0.152474,-0.030495,0.396432,-0.090000,0.950000,-19,86,-18.891397,86.479117,-18.891397,86.479117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.870399,-33.312042,119.417949,156.097649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555875,1.419853,0.316155,0.013701,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450206,mpc-p,0,-126.340000,54.885000,0.305053,0.288770,0.450000,0.145000,-0.144947,0.143770,-0.213464,4.665705,0.335443,4.665705,-0.213464,-0.130000,0.920000,-5,48,-4.513271,47.973128,-4.513271,47.973128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.001093,-35.068391,86.926307,124.044543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556542,1.423936,0.184709,0.012527,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460209,mpc-p,0,-126.340000,54.885000,0.315670,0.301293,0.460000,0.205000,-0.144330,0.096293,-0.823360,7.654195,-0.152474,7.654195,-0.823360,-0.110000,0.710000,2,38,1.949171,38.114639,1.949171,38.114639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.700636,-37.361550,70.469905,98.068759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557724,1.430082,0.174980,0.014818,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470212,mpc-p,0,-126.340000,54.885000,0.326017,0.314001,0.460000,0.265000,-0.133983,0.049001,-0.762370,5.458569,-0.213464,5.458569,-0.762370,-0.060000,0.530000,-2,69,-1.925372,68.820694,-1.925372,68.820694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.777997,-38.191413,67.472454,91.281941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557173,1.419585,0.175655,0.013019,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480205,mpc-p,0,-126.340000,54.885000,0.336053,0.326882,0.460000,0.285000,-0.123947,0.041882,0.152474,0.335443,-0.274453,0.335443,0.152474,-0.040000,0.560000,-12,109,-11.851671,109.299974,-11.851671,109.299974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.991968,-39.291090,61.555526,88.186330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556500,1.430122,0.211539,0.014003,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490215,mpc-p,0,-126.340000,54.885000,0.345774,0.339964,0.460000,0.275000,-0.114226,0.064964,0.335443,-2.348100,0.091484,-2.348100,0.335443,-0.080000,0.780000,-8,112,-8.211037,112.449998,-8.211037,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.151685,-41.324671,64.951703,98.556584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557143,1.418474,0.265512,0.013977,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500209,mpc-p,0,-126.340000,54.885000,0.355120,0.353205,0.470000,0.275000,-0.114880,0.078205,0.274453,-0.884349,0.335443,-0.884349,0.274453,-0.100000,0.960000,-3,89,-3.396264,88.784003,-3.396264,88.784003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.966870,-42.813968,67.392508,102.668722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556747,1.739269,0.933028,0.037639,0.501235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510061,mpc-p,0,-126.340000,54.885000,0.363957,0.366431,0.480000,0.295000,-0.116043,0.071431,0.213464,3.689871,0.091484,3.689871,0.213464,-0.060000,0.960000,-5,50,-4.973564,49.894397,-4.973564,49.894397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.239042,-43.739240,69.273049,101.849309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548632,1.583122,0.213578,0.018173,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520091,mpc-p,0,-126.340000,54.885000,0.372545,0.380070,0.490000,0.365000,-0.117455,0.015070,-0.640391,7.227268,-0.030495,7.227268,-0.640391,-0.080000,0.760000,7,33,7.090346,33.027746,7.090346,33.027746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.659938,-44.119248,72.437726,101.139370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554426,1.803722,0.412794,0.034389,0.501394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008318,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530067,mpc-p,0,-126.340000,54.885000,0.380658,0.393811,0.490000,0.425000,-0.109342,-0.031189,-0.335443,6.251434,-0.274453,6.251434,-0.335443,-0.030000,0.520000,1,58,0.798292,58.488093,0.798292,58.488093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.617581,-43.410023,72.089201,96.924640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566118,1.453644,0.192720,0.017883,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540065,mpc-p,0,-126.340000,54.885000,0.388341,0.407758,0.500000,0.465000,-0.111659,-0.057242,0.457422,1.067318,-0.396432,1.067318,0.457422,0.000000,0.500000,-11,102,-11.486881,101.666424,-11.486881,101.666424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.077041,-43.193749,64.602379,92.159593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565548,1.708838,0.235176,0.029098,0.500650,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550057,mpc-p,0,-126.340000,54.885000,0.395555,0.421870,0.500000,0.465000,-0.104445,-0.043130,0.457422,1.067318,0.396432,-2.714037,1.006328,-0.010000,0.710000,-11,86,-10.731736,86.373996,-10.731736,86.373996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.229917,-44.939341,61.813387,95.752184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.531876,1.589657,0.228134,0.014480,0.500567,1,1,0,6,1,1,0,0,0,0,1,1,0,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.009992,0.000000,0.000000,0.000000
0.560062,mpc-p,0,-126.340000,54.885000,0.402300,0.436176,0.520000,0.445000,-0.117700,-0.008824,0.945339,-2.043152,0.335443,-2.043152,0.945339,-0.040000,0.820000,-13,103,-13.144130,103.405176,-13.144130,103.405176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.975476,-43.962741,61.885281,92.894755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552237,1.534283,0.214833,0.013757,0.500369,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570140,mpc-p,0,-126.340000,54.885000,0.408603,0.450766,0.530000,0.445000,-0.121397,0.005766,0.518412,-0.030495,0.823360,-0.030495,0.518412,-0.050000,0.910000,-8,81,-7.978360,80.854059,-7.978360,80.854059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.171076,-44.309411,54.272305,87.837363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554855,1.419403,0.184192,0.011798,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580131,mpc-p,0,-126.340000,54.885000,0.414356,0.465406,0.530000,0.465000,-0.115644,0.000406,-0.762370,3.262944,-0.396432,3.262944,-0.762370,-0.060000,0.900000,6,53,6.388281,53.494948,6.388281,53.494948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.839081,-44.244694,54.110608,82.893546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551779,1.413489,0.139886,0.011873,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590143,mpc-p,0,-126.340000,54.885000,0.419625,0.480258,0.540000,0.515000,-0.120375,-0.034742,-1.006328,5.580549,-0.335443,5.580549,-1.006328,-0.040000,0.720000,8,47,8.259294,46.605509,8.259294,46.605509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.961999,-42.811152,54.134351,75.894389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551220,1.403926,0.142332,0.011753,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600213,mpc-p,0,-126.340000,54.885000,0.424424,0.495377,0.530000,0.565000,-0.105576,-0.069623,-1.250287,4.177788,0.396432,4.177788,-1.250287,-0.010000,0.560000,8,69,8.376210,69.324238,8.376210,69.324238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.159042,-41.253632,54.319879,73.195306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558322,1.414069,0.179162,0.012800,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610165,mpc-p,0,-126.340000,54.885000,0.428679,0.510504,0.530000,0.575000,-0.101321,-0.064496,-0.884349,-0.030495,0.274453,-0.030495,-0.884349,-0.020000,0.600000,6,101,6.060471,101.311779,6.060471,101.311779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.728820,-40.030934,49.116706,67.880578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557471,1.412290,0.189905,0.013022,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620217,mpc-p,0,-126.340000,54.885000,0.432491,0.525968,0.530000,0.565000,-0.097509,-0.039032,0.213464,-2.531068,-0.274453,-2.531068,0.213464,0.030000,0.730000,-10,112,-9.981872,112.450000,-9.981872,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.169333,-40.394592,49.066514,72.730911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557219,1.425095,0.251415,0.014459,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630214,mpc-p,0,-126.340000,54.885000,0.435812,0.541536,0.540000,0.565000,-0.104188,-0.023464,0.396432,-1.006328,-0.396432,-1.006328,0.396432,0.010000,0.900000,-11,88,-10.601119,87.573305,-10.601119,87.573305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.681481,-41.655018,48.890495,78.549162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555975,1.410645,0.227048,0.012523,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640212,mpc-p,0,-126.340000,54.885000,0.438680,0.557294,0.550000,0.595000,-0.111320,-0.037706,0.457422,3.994819,-0.091484,3.994819,0.457422,-0.010000,0.900000,-8,45,-7.677791,44.511782,-7.677791,44.511782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.058943,-42.884312,51.061442,79.786632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556669,1.410212,0.190598,0.014232,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650214,mpc-p,0,-126.340000,54.885000,0.441114,0.573252,0.560000,0.645000,-0.118886,-0.071748,0.274453,7.105289,0.274453,7.105289,0.274453,-0.030000,0.700000,-3,33,-2.589026,32.570267,-2.589026,32.570267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.501565,-41.943536,60.079023,84.506011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558375,1.410271,0.179916,0.012972,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660214,mpc-p,0,-126.340000,54.885000,0.443139,0.589402,0.560000,0.705000,-0.116861,-0.115598,-0.152474,5.458569,-0.091484,5.458569,-0.152474,-0.040000,0.470000,3,63,2.937158,62.816241,2.937158,62.816241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.109118,-39.883146,62.058740,85.374388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558427,1.409447,0.176975,0.013144,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670220,mpc-p,0,-126.340000,54.885000,0.444782,0.605758,0.570000,0.715000,-0.125218,-0.109242,0.030495,-0.518412,-0.335443,-0.518412,0.030495,-0.010000,0.540000,-4,107,-4.457452,106.666449,-4.457452,106.666449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.127286,-37.280458,55.533080,78.183583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557061,1.409914,0.202702,0.013253,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680222,mpc-p,0,-126.340000,54.885000,0.446073,0.622307,0.570000,0.705000,-0.123927,-0.082693,-0.152474,-3.628881,-0.579401,-3.628881,-0.152474,-0.010000,0.760000,-5,112,-4.750030,112.449968,-4.750030,112.449968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.537963,-36.994722,55.438461,86.529241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556932,1.408548,0.240191,0.013008,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690174,mpc-p,0,-126.340000,54.885000,0.447045,0.638972,0.580000,0.685000,-0.132955,-0.046028,-0.579401,-1.677214,0.091484,-1.677214,-0.579401,-0.020000,0.940000,0,87,-0.249752,87.226926,-0.249752,87.226926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.602385,-37.227351,58.920365,90.599002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556901,1.408399,0.229913,0.013501,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700097,mpc-p,0,-126.340000,54.885000,0.447741,0.655787,0.570000,0.695000,-0.122259,-0.039213,-0.701380,2.592058,0.396432,2.592058,-0.701380,-0.030000,0.950000,5,51,4.927088,50.672199,4.927088,50.672199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.552504,-36.892302,60.961598,88.402952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537926,1.407156,0.154529,0.013966,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710215,mpc-p,0,-126.340000,54.885000,0.448214,0.673138,0.570000,0.745000,-0.121786,-0.071862,-1.250287,5.397580,0.030495,5.397580,-1.250287,0.000000,0.730000,8,43,7.830048,43.280167,7.830048,43.280167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.199325,-35.631540,62.458134,84.147277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557393,1.407551,0.178274,0.013477,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720223,mpc-p,0,-126.340000,54.885000,0.448493,0.690504,0.570000,0.785000,-0.121507,-0.094496,-0.640391,4.421746,-0.335443,4.421746,-0.640391,0.010000,0.530000,2,67,1.987891,67.496071,1.987891,67.496071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.764552,-34.674111,58.520443,79.718263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557073,1.405352,0.178803,0.013484,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730216,mpc-p,0,-126.340000,54.885000,0.448635,0.708045,0.570000,0.815000,-0.121365,-0.106955,-0.091484,0.884349,-0.701380,0.884349,-0.091484,0.020000,0.570000,-6,93,-5.531300,93.015069,-5.531300,93.015069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.340069,-34.807881,49.104131,73.365623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556683,1.406256,0.191435,0.013912,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740215,mpc-p,0,-126.340000,54.885000,0.448693,0.725798,0.570000,0.805000,-0.121307,-0.079202,-0.030495,-2.043152,0.030495,-2.043152,-0.030495,0.020000,0.740000,-8,105,-8.102321,105.309446,-8.102321,105.309446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.444529,-35.613205,47.397159,74.524307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556667,1.405342,0.201934,0.013885,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750100,mpc-p,0,-126.340000,54.885000,0.448722,0.743544,0.580000,0.795000,-0.131278,-0.051456,0.030495,-1.433256,0.152474,-1.433256,0.030495,-0.010000,0.880000,-6,91,-6.040370,90.926549,-6.040370,90.926549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.862009,-36.986992,47.404270,76.482858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560243,1.451568,0.231657,0.020235,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760145,mpc-p,0,-126.340000,54.885000,0.448783,0.761773,0.580000,0.805000,-0.131217,-0.043227,-0.152474,1.616224,-0.152474,1.616224,-0.152474,-0.020000,0.900000,-2,65,-1.964390,64.544046,-1.964390,64.544046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.288992,-37.902671,49.065945,74.871050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552857,1.398550,0.153157,0.012709,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770164,mpc-p,0,-126.340000,54.885000,0.448937,0.780149,0.580000,0.845000,-0.131063,-0.064851,-0.579401,5.458569,0.396432,5.458569,-0.579401,-0.020000,0.750000,4,44,3.856094,44.298591,3.856094,44.298591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.598731,-38.274494,51.182561,73.963883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555527,1.408012,0.179943,0.014396,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780136,mpc-p,0,-126.340000,54.885000,0.449246,0.798629,0.580000,0.895000,-0.130754,-0.096371,-0.701380,5.214611,0.030495,5.214611,-0.701380,-0.010000,0.600000,5,57,4.664736,56.554508,4.664736,56.554508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.289477,-37.175090,52.308397,72.374115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553923,1.401980,0.143008,0.015107,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790208,mpc-p,0,-126.340000,54.885000,0.449785,0.817476,0.580000,0.925000,-0.130215,-0.107524,-1.067318,1.250287,0.091484,1.250287,-1.067318,0.010000,0.540000,5,94,4.641595,93.947917,4.641595,93.947917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.242687,-35.620624,47.279638,66.006214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555648,1.403564,0.174161,0.013220,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800214,mpc-p,0,-126.340000,54.885000,0.450614,0.836377,0.580000,0.925000,-0.129386,-0.088623,-0.213464,-1.799193,0.213464,-1.799193,-0.213464,-0.020000,0.710000,1,107,0.587263,106.735170,0.587263,106.735170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.970974,-35.797034,45.380712,67.944989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554867,1.410350,0.200864,0.014018,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810134,mpc-p,0,-126.340000,54.885000,0.451796,0.855281,0.590000,0.925000,-0.138204,-0.069719,-0.274453,-1.311276,-0.091484,-1.311276,-0.274453,0.020000,0.870000,-4,91,-4.476177,90.586834,-4.476177,90.586834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.604280,-37.014879,46.677729,71.820058,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555439,1.393222,0.198707,0.012055,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820208,mpc-p,0,-126.340000,54.885000,0.453435,0.874640,0.590000,0.935000,-0.136565,-0.060360,-0.030495,2.226120,0.030495,2.226120,-0.030495,-0.010000,0.920000,-1,57,-1.299510,57.321963,-1.299510,57.321963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.635498,-37.999303,46.869921,71.164337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555205,1.401617,0.188989,0.013267,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830208,mpc-p,0,-126.340000,54.885000,0.455573,0.894006,0.600000,0.975000,-0.144427,-0.080994,-0.396432,4.787684,-0.030495,4.787684,-0.396432,-0.010000,0.760000,3,48,3.457818,47.723674,3.457818,47.723674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.310738,-37.380498,50.885240,70.949850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554404,1.402792,0.175600,0.013579,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840213,mpc-p,0,-126.340000,54.885000,0.458297,0.913517,0.600000,1.015000,-0.141703,-0.101483,-0.579401,4.116798,-0.030495,4.116798,-0.579401,0.010000,0.580000,4,68,4.393067,67.579170,4.393067,67.579170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.601455,-36.198391,48.992835,67.406250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555546,1.401751,0.177211,0.014217,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850175,mpc-p,0,-126.340000,54.885000,0.461664,0.933069,0.600000,1.045000,-0.138336,-0.111931,0.030495,1.311276,-0.335443,1.311276,0.030495,0.030000,0.600000,-3,89,-2.654272,88.655929,-2.654272,88.655929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.414152,-35.784703,41.364601,60.994545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554139,1.401899,0.173952,0.012758,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860213,mpc-p,0,-126.340000,54.885000,0.465795,0.952881,0.610000,1.045000,-0.144205,-0.092119,-0.396432,-1.006328,0.213464,-1.006328,-0.396432,0.010000,0.720000,2,100,2.463781,99.515457,2.463781,99.515457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.029477,-36.250821,39.288832,61.126173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556393,1.522808,0.200165,0.022877,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870091,mpc-p,0,-126.340000,54.885000,0.470657,0.972468,0.610000,1.045000,-0.139343,-0.072532,-0.274453,-0.701380,0.640391,-0.701380,-0.274453,0.010000,0.860000,3,87,3.403558,86.609078,3.403558,86.609078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.399040,-37.269577,39.649907,61.789109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547339,1.509888,0.233543,0.017700,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880154,mpc-p,0,-126.340000,54.885000,0.476499,0.992498,0.610000,1.065000,-0.133501,-0.072502,0.091484,1.494245,0.457422,1.494245,0.091484,0.030000,0.880000,1,66,0.629402,66.159185,0.629402,66.159185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.522498,-37.883015,41.167374,60.926089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558375,1.410654,0.166066,0.013339,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890121,mpc-p,0,-126.340000,54.885000,0.483244,1.012396,0.620000,1.095000,-0.136756,-0.082604,-0.396432,4.299767,-0.396432,4.299767,-0.396432,0.030000,0.750000,7,53,7.083725,53.428414,7.083725,53.428414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.193463,-37.885058,42.141136,59.754982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559966,1.392827,0.140833,0.011737,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900141,mpc-p,0,-126.340000,54.885000,0.491060,1.032437,0.620000,1.135000,-0.128940,-0.102563,-0.152474,3.750861,-0.152474,3.750861,-0.152474,0.030000,0.640000,8,65,8.069063,65.466972,8.069063,65.466972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.058000,-36.726024,44.201130,58.451973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553377,1.392534,0.142635,0.011508,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910141,mpc-p,0,-126.340000,54.885000,0.499969,1.052453,0.620000,1.165000,-0.120031,-0.112547,-0.213464,1.250287,0.335443,1.250287,-0.213464,0.050000,0.610000,8,88,8.117194,88.078689,8.117194,88.078689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.339768,-35.843417,40.573841,54.515826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552503,1.392759,0.134132,0.011805,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920213,mpc-p,0,-126.340000,54.885000,0.510134,1.072604,0.630000,1.165000,-0.119866,-0.092396,0.091484,-1.189297,0.518412,-1.189297,0.091484,0.050000,0.720000,7,101,6.569508,100.620961,6.569508,100.620961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.342549,-35.911845,39.077257,54.991370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556964,1.399717,0.188242,0.013428,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930203,mpc-p,0,-126.340000,54.885000,0.521468,1.092561,0.640000,1.155000,-0.118532,-0.062439,1.067318,-1.006328,-0.030495,-1.006328,1.067318,0.050000,0.850000,0,91,0.201414,90.513171,0.201414,90.513171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.592179,-37.001361,38.988207,58.538363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557883,1.399468,0.222688,0.013045,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940215,mpc-p,0,-126.340000,54.885000,0.534144,1.112502,0.650000,1.175000,-0.115856,-0.062498,0.457422,1.677214,0.274453,1.677214,0.457422,0.050000,0.860000,8,67,8.101910,67.252120,8.101910,67.252120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.841733,-38.081234,38.952569,58.028422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557501,1.408228,0.189451,0.014722,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950212,mpc-p,0,-126.340000,54.885000,0.548182,1.132325,0.660000,1.205000,-0.111818,-0.072675,0.396432,4.421746,0.579401,4.421746,0.396432,0.060000,0.740000,12,54,12.058655,53.807763,12.058655,53.807763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.729451,-38.112679,44.508879,59.989239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556640,1.399558,0.175021,0.012524,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960208,mpc-p,0,-126.340000,54.885000,0.563663,1.152034,0.670000,1.245000,-0.106337,-0.092966,0.579401,4.238777,0.152474,4.238777,0.579401,0.070000,0.620000,13,64,12.977777,63.661955,12.977777,63.661955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.873177,-37.281797,48.057471,60.876741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559058,1.399704,0.176664,0.013629,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970222,mpc-p,0,-126.340000,54.885000,0.580675,1.171629,0.690000,1.275000,-0.109325,-0.103371,0.823360,1.250287,-0.213464,1.250287,0.823360,0.090000,0.660000,10,84,9.802849,83.505296,9.802849,83.505296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.261794,-36.547241,44.562658,56.737149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558189,1.400560,0.174944,0.013479,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980225,mpc-p,0,-126.340000,54.885000,0.599230,1.191026,0.710000,1.285000,-0.110770,-0.093974,1.921172,-1.250287,-0.030495,-1.250287,1.921172,0.110000,0.690000,-1,102,-0.847087,102.349704,-0.847087,102.349704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.721844,-36.432228,41.824359,56.711417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557057,1.396949,0.199539,0.012107,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990213,mpc-p,0,-126.340000,54.885000,0.619367,1.210186,0.730000,1.275000,-0.110633,-0.064814,2.043152,-1.555235,0.274453,-1.555235,2.043152,0.080000,0.880000,3,91,2.968751,90.982820,2.968751,90.982820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.522945,-37.625980,39.363755,60.859738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557859,1.399806,0.215461,0.014078,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000219,mpc-p,0,-126.340000,54.885000,0.641196,1.229132,0.760000,1.285000,-0.118804,-0.055868,2.226120,1.128308,-0.030495,1.128308,2.226120,0.070000,0.890000,6,68,5.630084,68.155608,5.630084,68.155608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.963136,-38.653492,40.704834,60.298446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555942,1.397827,0.187156,0.013470,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010208,mpc-p,0,-126.340000,54.885000,0.664693,1.247769,0.790000,1.315000,-0.125307,-0.067231,1.555235,3.811850,0.274453,3.811850,1.555235,0.070000,0.870000,15,46,14.798515,45.762057,14.798515,45.762057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.401016,-38.774045,42.578516,59.012339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557225,1.396993,0.175415,0.012034,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020209,mpc-p,0,-126.340000,54.885000,0.689959,1.266111,0.800000,1.345000,-0.110041,-0.078889,1.433256,3.811850,0.335443,3.811850,1.433256,0.080000,0.630000,20,65,20.144945,65.043811,20.144945,65.043811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.014632,-36.977528,50.329783,63.041483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556779,1.397542,0.178165,0.013687,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030214,mpc-p,0,-126.340000,54.885000,0.717015,1.284107,0.830000,1.365000,-0.112985,-0.080893,1.128308,0.091484,-0.030495,0.091484,1.128308,0.130000,0.580000,19,100,18.529807,99.964393,18.529807,99.964393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.209268,-35.563516,47.707010,60.748561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557897,1.404118,0.189704,0.013977,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040143,mpc-p,0,-126.340000,54.885000,0.745659,1.301580,0.850000,1.365000,-0.104341,-0.063420,2.409089,-2.104141,-0.030495,-2.104141,2.409089,0.170000,0.770000,5,103,4.643251,103.131489,4.643251,103.131489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.642745,-36.173994,47.628963,65.113779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555634,1.390220,0.193301,0.014054,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050211,mpc-p,0,-126.340000,54.885000,0.776550,1.318864,0.880000,1.355000,-0.103450,-0.036136,3.140965,-0.823360,0.213464,-0.823360,3.140965,0.140000,0.900000,4,83,3.825672,83.006084,3.825672,83.006084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.438749,-37.422055,45.879528,66.134363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555501,1.396582,0.212744,0.012008,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060215,mpc-p,0,-126.340000,54.885000,0.809105,1.335566,0.910000,1.365000,-0.100895,-0.029434,2.592058,2.165131,0.030495,2.165131,2.592058,0.110000,0.890000,16,59,16.222785,58.777233,16.222785,58.777233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.591333,-38.231431,44.519789,62.025108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558479,1.397177,0.182309,0.013310,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070212,mpc-p,0,-126.340000,54.885000,0.843512,1.351747,0.940000,1.395000,-0.096488,-0.043253,1.860183,4.055809,-0.030495,4.055809,1.860183,0.120000,0.740000,27,54,26.750914,54.152840,26.750914,54.152840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.493509,-37.474846,49.542079,63.670009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556872,1.396589,0.175993,0.013220,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080213,mpc-p,0,-126.340000,54.885000,0.879817,1.367387,0.970000,1.425000,-0.090183,-0.057613,2.409089,2.592058,-0.335443,2.592058,2.409089,0.190000,0.610000,18,76,17.693331,75.551864,17.693331,75.551864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.241590,-36.098227,53.535652,65.873734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556157,1.396390,0.175709,0.012344,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090205,mpc-p,0,-126.340000,54.885000,0.917968,1.382421,1.010000,1.435000,-0.092032,-0.052579,2.653048,-0.213464,-0.335443,-0.213464,2.653048,0.210000,0.650000,14,96,14.081030,95.671035,14.081030,95.671035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.715021,-36.451741,49.143533,64.128487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557182,1.397486,0.186788,0.014249,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100211,mpc-p,0,-126.340000,54.885000,0.958062,1.396846,1.050000,1.425000,-0.091938,-0.028154,3.567892,-1.860183,0.030495,-1.860183,3.567892,0.190000,0.800000,10,98,10.252227,97.862637,10.252227,97.862637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.535276,-37.287805,46.197305,63.837635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555937,1.396911,0.202211,0.013732,0.500549,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110212,mpc-p,0,-126.340000,54.885000,1.000016,1.410591,1.090000,1.425000,-0.089984,-0.014409,3.994819,-0.579401,0.640391,-0.579401,3.994819,0.150000,0.880000,14,81,14.424750,80.783121,14.424750,80.783121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.331279,-38.387443,44.114434,62.671794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559005,1.396284,0.225452,0.012560,0.500510,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120118,mpc-p,0,-126.340000,54.885000,1.043412,1.423504,1.140000,1.435000,-0.096588,-0.011496,4.177788,2.165131,0.030495,2.165131,4.177788,0.140000,0.840000,18,61,17.788135,60.725393,17.788135,60.725393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.023721,-38.800601,45.051368,61.183904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559886,1.400038,0.140687,0.013103,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130167,mpc-p,0,-126.340000,54.885000,1.089285,1.435848,1.180000,1.455000,-0.090715,-0.019152,4.604715,3.323933,-0.701380,3.323933,4.604715,0.160000,0.720000,16,60,16.129385,59.629339,16.129385,59.629339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.621961,-38.165269,47.984686,61.240891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556513,1.398116,0.175270,0.012905,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140142,mpc-p,0,-126.340000,54.885000,1.136649,1.447313,1.240000,1.485000,-0.103351,-0.037687,4.909663,2.226120,-0.396432,2.226120,4.909663,0.170000,0.610000,14,76,13.920594,75.983895,13.920594,75.983895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.606404,-37.585156,47.159477,60.836786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557104,1.391125,0.145049,0.013808,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150230,mpc-p,0,-126.340000,54.885000,1.186366,1.458065,1.290000,1.495000,-0.103634,-0.036935,5.214611,-0.274453,0.213464,-0.274453,5.214611,0.170000,0.670000,13,91,12.817745,90.700875,12.817745,90.700875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.214572,-37.243123,44.386094,58.839225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565941,1.403408,0.189095,0.014121,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160214,mpc-p,0,-126.340000,54.885000,1.237336,1.467837,1.350000,1.485000,-0.112664,-0.017163,6.251434,-2.043152,-0.274453,-2.043152,6.251434,0.160000,0.780000,6,96,5.675570,96.350490,5.675570,96.350490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.962851,-37.229507,43.670880,58.235688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557823,1.395233,0.187296,0.013071,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170207,mpc-p,0,-126.340000,54.885000,1.290075,1.476712,1.420000,1.485000,-0.129925,-0.008288,6.373413,0.030495,-0.091484,0.030495,6.373413,0.130000,0.870000,9,71,8.715156,71.455004,8.715156,71.455004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.433563,-38.233680,42.576634,58.207038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556521,1.394538,0.207391,0.012568,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180224,mpc-p,0,-126.340000,54.885000,1.344622,1.484665,1.500000,1.485000,-0.155378,-0.000335,6.495393,1.494245,-0.457422,1.494245,6.495393,0.120000,0.810000,10,63,9.713825,63.296882,9.713825,63.296882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.081050,-37.739994,45.658666,56.312752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555664,1.401746,0.176222,0.013106,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190094,mpc-p,0,-126.340000,54.885000,1.399966,1.491541,1.570000,1.505000,-0.170034,-0.013459,6.251434,1.067318,-0.762370,1.067318,6.251434,0.130000,0.700000,12,74,11.680368,74.017204,11.680368,74.017204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.030836,-36.704015,45.423179,53.970032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538592,1.393092,0.140432,0.012984,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200211,mpc-p,0,-126.340000,54.885000,1.458284,1.497568,1.650000,1.505000,-0.191716,-0.007432,7.227268,0.030495,-0.335443,0.030495,7.227268,0.120000,0.690000,5,83,4.605477,83.227069,4.605477,83.227069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.651041,-36.252344,44.450398,53.892423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557544,1.395871,0.173610,0.013239,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210210,mpc-p,0,-126.340000,54.885000,1.517446,1.502477,1.730000,1.515000,-0.212554,-0.012523,8.386070,-0.457422,0.091484,-0.457422,8.386070,0.120000,0.750000,-6,80,-6.398409,80.417599,-6.398409,80.417599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.595002,-36.358971,43.262959,54.324782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556143,1.427095,0.175081,0.012607,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220214,mpc-p,0,-126.340000,54.885000,1.578086,1.506315,1.810000,1.515000,-0.231914,-0.008685,8.203101,-0.396432,-0.030495,-0.396432,8.203101,0.070000,0.760000,0,78,0.119776,77.893370,0.119776,77.893370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.857319,-35.899901,41.589184,51.084360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556752,1.396145,0.175121,0.013798,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230220,mpc-p,0,-126.340000,54.885000,1.640119,1.509052,1.900000,1.505000,-0.259881,0.004052,7.593205,-0.640391,0.091484,-0.640391,7.593205,0.070000,0.750000,5,81,4.665375,80.608962,4.665375,80.608962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.289399,-35.285684,42.177004,48.867117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556268,1.394584,0.172613,0.012702,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240142,mpc-p,0,-126.340000,54.885000,1.702917,1.510652,1.990000,1.505000,-0.287083,0.005652,7.959143,-0.274453,-0.457422,-0.274453,7.959143,0.080000,0.790000,0,73,-0.424478,73.032705,-0.424478,73.032705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.097655,-35.159492,42.354910,49.386853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558391,1.389886,0.138500,0.012667,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250204,mpc-p,0,-126.340000,54.885000,1.767838,1.511119,2.060000,1.505000,-0.292162,0.006119,6.983309,0.274453,-0.091484,0.274453,6.983309,0.060000,0.750000,11,71,11.254630,70.759905,11.254630,70.759905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.054348,-34.732057,42.217047,49.458239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555634,1.395524,0.172762,0.013595,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260207,mpc-p,0,-126.340000,54.885000,1.833537,1.510407,2.130000,1.515000,-0.296463,-0.004593,6.739351,0.152474,-0.213464,0.152474,6.739351,0.060000,0.710000,15,73,15.266788,73.170265,15.266788,73.170265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.578935,-34.211909,44.714024,51.384071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556008,1.396022,0.174270,0.013092,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270207,mpc-p,0,-126.340000,54.885000,1.900274,1.508506,2.200000,1.505000,-0.299726,0.003506,6.251434,-0.884349,0.274453,-0.884349,6.251434,0.090000,0.690000,17,83,16.693513,83.114419,16.693513,83.114419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.957947,-33.648326,44.168744,52.129881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556185,1.439303,0.175517,0.013763,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280209,mpc-p,0,-126.340000,54.885000,1.967997,1.505399,2.270000,1.505000,-0.302003,0.000399,5.824507,-1.494245,-0.274453,-1.494245,5.824507,0.110000,0.730000,19,83,18.574675,83.459013,18.574675,83.459013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.640212,-33.682922,41.885020,51.973266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555366,1.400430,0.172426,0.014248,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290209,mpc-p,0,-126.340000,54.885000,2.036598,1.501072,2.330000,1.495000,-0.293402,0.006072,5.519559,-1.372266,-0.335443,-1.372266,5.519559,0.140000,0.760000,19,79,19.250566,79.010203,19.250566,79.010203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.317038,-33.760983,41.348721,52.109708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556162,1.396059,0.176190,0.012964,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300210,mpc-p,0,-126.340000,54.885000,2.105997,1.495516,2.390000,1.495000,-0.284003,0.000516,5.458569,-0.152474,-0.335443,-0.152474,5.458569,0.170000,0.790000,18,64,18.117576,64.432039,18.117576,64.432039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.089469,-34.151986,41.133831,52.850693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555192,1.394699,0.172818,0.012269,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310217,mpc-p,0,-126.340000,54.885000,2.176133,1.488720,2.450000,1.495000,-0.273867,-0.006280,5.946486,0.457422,-0.030495,0.457422,5.946486,0.180000,0.700000,15,65,14.989006,64.993404,14.989006,64.993404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.598068,-33.797739,43.594820,54.733966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556936,1.395690,0.176843,0.012579,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320214,mpc-p,0,-126.340000,54.885000,2.246799,1.480691,2.520000,1.495000,-0.273201,-0.014309,6.800341,-0.213464,0.091484,-0.213464,6.800341,0.180000,0.670000,9,71,8.535641,71.154243,8.535641,71.154243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.284656,-33.525611,44.089021,55.507113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556576,1.398889,0.173707,0.013621,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330210,mpc-p,0,-126.340000,54.885000,2.317970,1.471422,2.590000,1.485000,-0.272030,-0.013578,7.227268,-1.860183,-0.762370,-1.860183,7.227268,0.160000,0.680000,8,83,7.511615,82.680803,7.511615,82.680803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.276374,-33.232134,43.251516,54.287280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555929,1.403330,0.172262,0.013666,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340211,mpc-p,0,-126.340000,54.885000,2.389578,1.460911,2.670000,1.465000,-0.280422,-0.004089,6.922320,-3.262944,-0.335443,-3.262944,6.922320,0.150000,0.740000,11,89,10.802443,88.855688,10.802443,88.855688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.160335,-33.257174,42.944264,53.772101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555071,1.394408,0.186657,0.015079,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350208,mpc-p,0,-126.340000,54.885000,2.461460,1.449175,2.750000,1.445000,-0.288540,0.004175,7.410237,-1.982162,-0.091484,-1.982162,7.410237,0.140000,0.810000,8,72,8.351889,71.982200,8.351889,71.982200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.423527,-33.934967,44.388720,55.354702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555825,1.396002,0.185657,0.012862,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360215,mpc-p,0,-126.340000,54.885000,2.533615,1.436205,2.830000,1.435000,-0.296385,0.001205,8.264091,-0.518412,-0.152474,-0.518412,8.264091,0.150000,0.770000,0,61,0.175117,61.227359,0.175117,61.227359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.209081,-33.828304,46.775279,55.573119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557475,1.393848,0.172897,0.013982,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370216,mpc-p,0,-126.340000,54.885000,2.605839,1.422035,2.910000,1.435000,-0.304161,-0.012965,7.776174,0.335443,-0.213464,0.335443,7.776174,0.140000,0.680000,5,59,5.423726,59.430861,5.423726,59.430861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.242464,-33.110383,47.415773,54.678320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557935,1.394511,0.176012,0.013022,0.501318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380060,mpc-p,0,-126.340000,54.885000,2.676938,1.406925,3.000000,1.435000,-0.323062,-0.028075,8.020133,-1.006328,-0.701380,-1.006328,8.020133,0.100000,0.600000,8,75,7.563848,74.786093,7.563848,74.786093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.434690,-31.604943,49.860730,54.637234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560790,1.653222,0.208159,0.021035,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390096,mpc-p,0,-126.340000,54.885000,2.749324,1.390355,3.080000,1.425000,-0.330676,-0.034645,7.532216,-2.165131,-0.152474,-2.165131,7.532216,0.120000,0.660000,8,78,8.481167,77.651736,8.481167,77.651736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.706091,-30.722764,48.306602,54.500674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546682,1.558887,0.195035,0.017995,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400092,mpc-p,0,-126.340000,54.885000,2.821236,1.372707,3.170000,1.395000,-0.348764,-0.022293,7.471226,-3.079975,0.030495,-3.079975,7.471226,0.130000,0.710000,6,80,5.859697,80.387041,5.859697,80.387041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.732820,-29.729971,48.083456,53.989866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.707750,1.526607,0.202370,0.019601,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410095,mpc-p,0,-126.340000,54.885000,2.892913,1.353931,3.250000,1.385000,-0.357087,-0.031069,7.166278,-1.311276,0.274453,-1.311276,7.166278,0.110000,0.750000,10,60,10.430017,60.476325,10.430017,60.476325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.922534,-29.369688,46.622272,53.077664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546476,1.521462,0.232184,0.020019,0.504430,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420074,mpc-p,0,-126.340000,54.885000,2.964043,1.334120,3.330000,1.375000,-0.365957,-0.040880,7.471226,-0.518412,-0.152474,-0.518412,7.471226,0.130000,0.670000,5,58,5.089381,57.992579,5.089381,57.992579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.270323,-28.025793,49.690345,54.088580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576676,1.647837,0.213399,0.017321,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430057,mpc-p,0,-126.340000,54.885000,3.034730,1.313260,3.400000,1.365000,-0.365270,-0.051740,6.922320,-0.701380,-0.457422,-0.701380,6.922320,0.110000,0.650000,12,59,11.841620,58.951232,11.841620,58.951232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.773199,-26.594228,49.202653,53.736627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544033,1.756302,0.251967,0.035262,0.500990,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440066,mpc-p,0,-126.340000,54.885000,3.105040,1.291339,3.470000,1.345000,-0.364960,-0.053661,6.739351,-2.957996,-0.274453,-2.957996,6.739351,0.130000,0.580000,11,82,10.524657,82.061697,10.524657,82.061697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.083048,-24.340042,50.752438,53.621531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559419,1.463769,0.196088,0.017834,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450058,mpc-p,0,-126.340000,54.885000,3.174580,1.268497,3.550000,1.315000,-0.375420,-0.046503,6.068465,-3.933829,-0.335443,-3.933829,6.068465,0.120000,0.670000,16,83,15.571984,82.617729,15.571984,82.617729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.297318,-23.737648,49.300193,55.779327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554021,1.652514,0.211052,0.015188,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460147,mpc-p,0,-126.340000,54.885000,3.244051,1.244509,3.610000,1.285000,-0.365949,-0.040491,6.129455,-3.201954,-0.091484,-3.201954,6.129455,0.140000,0.740000,13,70,13.186654,69.816562,13.186654,69.816562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.961003,-23.491339,50.077949,56.621156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553936,1.410006,0.147913,0.012619,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470143,mpc-p,0,-126.340000,54.885000,3.312073,1.219875,3.670000,1.275000,-0.357927,-0.055125,5.641538,-0.396432,0.335443,-0.396432,5.641538,0.150000,0.720000,17,46,16.969321,45.925128,16.969321,45.925128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.339476,-23.129446,49.892442,55.973567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551607,1.399416,0.145273,0.011737,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480074,mpc-p,0,-126.340000,54.885000,3.378768,1.194606,3.730000,1.275000,-0.351232,-0.080394,5.336590,0.152474,-0.030495,0.152474,5.336590,0.140000,0.590000,22,49,21.551834,48.655376,21.551834,48.655376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.303219,-21.148885,54.306187,58.157963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561640,1.394884,0.134122,0.010805,0.500250,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490215,mpc-p,0,-126.340000,54.885000,3.445899,1.168039,3.790000,1.265000,-0.344101,-0.096961,5.153621,-1.311276,-0.274453,-1.311276,5.153621,0.180000,0.510000,18,65,18.122125,65.349072,18.122125,65.349072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.741174,-19.121227,55.050918,59.294002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559283,1.400151,0.174225,0.013892,0.500326,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500217,mpc-p,0,-126.340000,54.885000,3.511066,1.141149,3.840000,1.235000,-0.328934,-0.093851,5.275601,-3.933829,-0.152474,-3.933829,5.275601,0.210000,0.550000,13,83,12.815606,83.068212,12.815606,83.068212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.583039,-17.624619,54.510615,60.388649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557185,1.405796,0.173965,0.014584,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510079,mpc-p,0,-126.340000,54.885000,3.574248,1.114029,3.900000,1.205000,-0.325752,-0.090971,5.275601,-5.092632,-0.274453,-5.092632,5.275601,0.180000,0.680000,15,81,15.196871,81.026061,15.196871,81.026061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.775010,-17.258167,53.731505,61.066661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563568,1.392964,0.137060,0.011916,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520219,mpc-p,0,-126.340000,54.885000,3.638041,1.085585,3.960000,1.175000,-0.321959,-0.089415,4.848673,-3.750861,0.152474,-3.750861,4.848673,0.170000,0.730000,20,65,20.171350,65.001486,20.171350,65.001486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.409868,-17.120323,53.051249,58.907998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556373,1.398239,0.171784,0.014168,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530214,mpc-p,0,-126.340000,54.885000,3.699698,1.057067,4.020000,1.155000,-0.320302,-0.097933,5.092632,-0.823360,0.152474,-0.823360,5.092632,0.190000,0.710000,16,41,16.099764,40.849843,16.099764,40.849843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.432848,-16.739651,54.048066,58.336961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555532,1.397552,0.178634,0.013170,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540060,mpc-p,0,-126.340000,54.885000,3.759207,1.028578,4.070000,1.155000,-0.310793,-0.126422,4.604715,-0.030495,-0.396432,-0.030495,4.604715,0.190000,0.560000,21,43,20.507865,43.474944,20.507865,43.474944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.033511,-14.705074,58.623664,61.225242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554958,1.399494,0.175146,0.013273,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550213,mpc-p,0,-126.340000,54.885000,3.819243,0.998868,4.130000,1.145000,-0.310757,-0.146132,4.665705,-1.433256,-0.335443,-1.433256,4.665705,0.210000,0.470000,17,61,16.554402,60.621772,16.554402,60.621772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.130827,-12.457245,59.296756,61.080988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555859,1.397160,0.174026,0.013429,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560212,mpc-p,0,-126.340000,54.885000,3.877007,0.969362,4.180000,1.115000,-0.302993,-0.145638,4.665705,-4.482736,-0.274453,-4.482736,4.665705,0.220000,0.490000,14,84,13.641200,83.778088,13.641200,83.778088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.418595,-10.530377,58.228594,60.764308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555160,1.397593,0.175144,0.012511,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570059,mpc-p,0,-126.340000,54.885000,3.932538,0.940144,4.230000,1.065000,-0.297462,-0.124856,4.116798,-5.702528,0.274453,-5.702528,4.116798,0.220000,0.650000,17,82,16.642751,82.010051,16.642751,82.010051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.940014,-10.230772,56.500118,61.449754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557563,1.398624,0.179618,0.013725,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580221,mpc-p,0,-126.340000,54.885000,3.988405,0.909909,4.280000,1.025000,-0.291595,-0.115091,3.750861,-3.262944,0.030495,-3.262944,3.750861,0.190000,0.720000,24,57,23.720627,56.614184,23.720627,56.614184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.874208,-10.416226,55.912482,59.969487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555696,1.397505,0.177951,0.015966,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590212,mpc-p,0,-126.340000,54.885000,4.041880,0.880189,4.310000,1.005000,-0.268120,-0.124811,3.140965,-0.884349,0.213464,-0.884349,3.140965,0.230000,0.630000,26,43,26.059592,43.201468,26.059592,43.201468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.310451,-9.441511,58.854719,60.618517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555745,1.396791,0.178351,0.013497,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600157,mpc-p,0,-126.340000,54.885000,4.093653,0.850703,4.350000,0.995000,-0.256347,-0.144297,2.836017,-0.762370,-0.335443,-0.762370,2.836017,0.260000,0.530000,25,49,25.079409,48.686382,25.079409,48.686382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.844819,-7.766334,61.505748,62.630490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548586,1.397382,0.177918,0.013628,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610082,mpc-p,0,-126.340000,54.885000,4.143867,0.821454,4.390000,0.985000,-0.246133,-0.163546,3.384923,-1.677214,0.091484,-1.677214,3.384923,0.280000,0.460000,17,61,17.391477,60.802047,17.391477,60.802047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.390136,-6.185321,61.416538,63.178216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557242,1.389211,0.134588,0.012205,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620219,mpc-p,0,-126.340000,54.885000,4.193632,0.791862,4.420000,0.955000,-0.226368,-0.163138,3.140965,-3.811850,0.030495,-3.811850,3.140965,0.250000,0.530000,22,72,22.464053,72.420251,22.464053,72.420251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.943523,-4.808959,59.324567,61.225688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569733,1.396289,0.176676,0.012998,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630082,mpc-p,0,-126.340000,54.885000,4.240575,0.763431,4.460000,0.925000,-0.219425,-0.161569,2.714037,-4.482736,0.457422,-4.482736,2.714037,0.250000,0.710000,25,63,25.171222,62.557706,25.171222,62.557706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.802317,-4.595710,57.628373,59.815670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562561,1.387599,0.138249,0.013242,0.504784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640209,mpc-p,0,-126.340000,54.885000,4.287257,0.734702,4.480000,0.885000,-0.192743,-0.150298,2.470079,-3.750861,-0.030495,-3.750861,2.470079,0.260000,0.710000,27,58,27.339656,57.512018,27.339656,57.512018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.624309,-3.951898,57.851156,57.968606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557563,1.396803,0.176533,0.013994,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650214,mpc-p,0,-126.340000,54.885000,4.331864,0.706877,4.520000,0.845000,-0.188136,-0.138123,2.165131,-3.140965,-0.213464,-3.140965,2.165131,0.280000,0.600000,27,64,26.938416,63.941740,26.938416,63.941740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.474578,-3.132042,58.093091,57.389615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557739,1.395978,0.175357,0.013095,0.506254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660213,mpc-p,0,-126.340000,54.885000,4.374951,0.679715,4.540000,0.825000,-0.165049,-0.145285,2.165131,-3.506902,-0.335443,-3.506902,2.165131,0.310000,0.590000,24,68,23.726236,68.136040,23.726236,68.136040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.409372,-2.756409,57.733522,58.063457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557289,1.395861,0.175310,0.013686,0.507691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670213,mpc-p,0,-126.340000,54.885000,4.416561,0.653288,4.570000,0.795000,-0.153439,-0.141712,2.653048,-2.409089,-0.091484,-2.409089,2.653048,0.280000,0.630000,23,57,23.260663,56.923887,23.260663,56.923887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.338443,-2.860558,57.388370,58.509477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558255,1.394885,0.173522,0.013409,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680083,mpc-p,0,-126.340000,54.885000,4.456191,0.628019,4.600000,0.785000,-0.143809,-0.156981,2.287110,-1.494245,0.457422,-1.494245,2.287110,0.300000,0.610000,24,50,23.812430,50.178096,23.812430,50.178096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.361278,-2.475460,57.987654,57.551936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561292,1.388996,0.138104,0.013440,0.504471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690219,mpc-p,0,-126.340000,54.885000,4.495414,0.603006,4.630000,0.775000,-0.134586,-0.171994,1.677214,-1.189297,0.213464,-1.189297,1.677214,0.270000,0.550000,33,52,32.772103,52.431980,32.772103,52.431980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.258474,-1.657198,58.163136,56.541197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558028,1.396393,0.179262,0.013800,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700082,mpc-p,0,-126.340000,54.885000,4.532172,0.579666,4.650000,0.755000,-0.117828,-0.175334,1.555235,-2.348100,-0.152474,-2.348100,1.555235,0.330000,0.520000,27,65,26.597701,65.479438,26.597701,65.479438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.381427,-1.183277,58.693468,57.356435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557839,1.390541,0.141010,0.013055,0.506559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710216,mpc-p,0,-126.340000,54.885000,4.568515,0.556801,4.680000,0.725000,-0.111485,-0.168199,2.470079,-3.750861,-0.701380,-3.750861,2.470079,0.330000,0.570000,17,75,17.126504,74.701273,17.126504,74.701273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.216148,-1.010690,58.404984,58.898027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557336,1.398256,0.176688,0.013144,0.502349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720210,mpc-p,0,-126.340000,54.885000,4.602965,0.535452,4.700000,0.695000,-0.097035,-0.159548,1.799193,-3.567892,0.030495,-3.567892,1.799193,0.310000,0.630000,25,70,24.788861,70.403340,24.788861,70.403340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.301269,-1.253566,56.983774,58.365804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558117,1.396582,0.174710,0.013139,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730103,mpc-p,0,-126.340000,54.885000,4.635738,0.515573,4.730000,0.675000,-0.094262,-0.159427,1.860183,-2.226120,0.152474,-2.226120,1.860183,0.170000,0.670000,42,57,42.323178,57.220645,42.323178,57.220645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.414915,-1.608448,57.059092,56.484449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551281,1.389392,0.141538,0.012777,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740212,mpc-p,0,-126.340000,54.885000,4.667893,0.496636,4.750000,0.675000,-0.082107,-0.178364,1.189297,-0.213464,-0.152474,-0.213464,1.189297,0.310000,0.630000,32,44,31.928767,43.845394,31.928767,43.845394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.197063,-2.124073,61.408992,61.751375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557507,1.396418,0.187334,0.014920,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750209,mpc-p,0,-126.340000,54.885000,4.698392,0.479359,4.760000,0.675000,-0.061608,-0.195641,1.677214,0.640391,-0.396432,0.640391,1.677214,0.280000,0.520000,32,46,32.383703,45.999636,32.383703,45.999636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.567593,-1.410389,65.801702,67.409316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597972,1.776788,0.234042,0.031327,0.500787,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760056,mpc-p,0,-126.340000,54.885000,4.727209,0.463826,4.790000,0.665000,-0.062791,-0.201174,2.226120,-0.701380,-0.457422,-0.701380,2.226120,0.370000,0.460000,15,63,14.774006,63.193934,14.774006,63.193934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.053013,-0.498733,64.351610,64.610810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.534603,1.570656,0.193119,0.019108,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770061,mpc-p,0,-126.340000,54.885000,4.755271,0.449628,4.830000,0.645000,-0.074729,-0.195372,3.201954,-3.628881,0.091484,-3.628881,3.201954,0.330000,0.530000,7,83,6.826103,83.237402,6.826103,83.237402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.517525,0.302063,62.749412,64.412444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572986,1.667792,0.218614,0.019153,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780060,mpc-p,0,-126.340000,54.885000,4.782128,0.437106,4.850000,0.615000,-0.067872,-0.177894,2.104141,-3.750861,0.579401,-3.750861,2.104141,0.240000,0.660000,26,77,26.055440,76.947751,26.055440,76.947751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.226952,-0.097445,60.112431,62.463522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544822,1.562452,0.214420,0.020782,0.504102,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790072,mpc-p,0,-126.340000,54.885000,4.807865,0.426305,4.870000,0.595000,-0.062135,-0.168695,0.945339,-1.677214,0.091484,-1.677214,0.945339,0.210000,0.720000,41,57,40.939498,57.360906,40.939498,57.360906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.891169,-0.887723,61.584837,62.535715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581303,1.535967,0.199047,0.016920,0.508643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800057,mpc-p,0,-126.340000,54.885000,4.832413,0.417329,4.890000,0.595000,-0.057587,-0.177671,0.030495,0.945339,0.213464,0.945339,0.030495,0.330000,0.650000,35,43,34.574329,42.569894,34.574329,42.569894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.193000,-0.938425,65.064905,66.241212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546934,1.585924,0.206726,0.021579,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810056,mpc-p,0,-126.340000,54.885000,4.855907,0.410199,4.890000,0.605000,-0.034093,-0.194801,0.518412,1.616224,-0.091484,1.616224,0.518412,0.400000,0.530000,22,47,22.472141,47.155597,22.472141,47.155597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.109323,0.206404,68.382257,70.692532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539373,1.397960,0.149565,0.012067,0.500270,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820089,mpc-p,0,-126.340000,54.885000,4.878420,0.404968,4.910000,0.615000,-0.031580,-0.210032,0.945339,0.335443,-0.030495,0.335443,0.945339,0.330000,0.470000,26,63,25.665492,63.303609,25.665492,63.303609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.660344,1.610970,66.248287,68.464168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555824,1.400325,0.136117,0.012062,0.500570,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830168,mpc-p,0,-126.340000,54.885000,4.899995,0.401706,4.920000,0.615000,-0.020005,-0.213294,1.372266,-1.799193,-0.030495,-1.799193,1.372266,0.310000,0.530000,24,77,23.867363,77.412641,23.867363,77.412641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.001115,2.184469,62.677117,63.503069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549540,1.390167,0.144103,0.011795,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840218,mpc-p,0,-126.340000,54.885000,4.920500,0.400487,4.930000,0.595000,-0.009500,-0.194513,0.823360,-2.592058,0.518412,-2.592058,0.823360,0.290000,0.640000,30,78,30.341795,78.333631,30.341795,78.333631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.027163,1.950684,60.882081,62.251965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559521,1.403100,0.176930,0.014040,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850215,mpc-p,0,-126.340000,54.885000,4.939920,0.401331,4.950000,0.585000,-0.010080,-0.183669,0.335443,-0.579401,-0.030495,-0.579401,0.335443,0.310000,0.710000,32,59,31.828050,58.833812,31.828050,58.833812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.798401,1.118152,60.511638,61.929744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559520,1.400372,0.173579,0.012820,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860218,mpc-p,0,-126.340000,54.885000,4.958403,0.404263,4.960000,0.595000,-0.001597,-0.190737,0.274453,1.799193,0.823360,1.799193,0.274453,0.320000,0.620000,32,48,32.111866,47.962315,32.111866,47.962315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.218089,1.387952,63.745160,63.937145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557662,1.400387,0.173077,0.013398,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870208,mpc-p,0,-126.340000,54.885000,4.975933,0.409305,4.970000,0.615000,0.005933,-0.205695,0.579401,2.531068,-0.030495,2.531068,0.579401,0.330000,0.560000,29,47,28.618659,47.385776,28.618659,47.385776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.926969,2.042823,64.941031,64.548249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558531,1.398175,0.177353,0.013040,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880212,mpc-p,0,-126.340000,54.885000,4.992569,0.416492,4.980000,0.625000,0.012569,-0.208508,0.884349,1.128308,0.091484,1.128308,0.884349,0.330000,0.450000,25,70,25.482250,70.266541,25.482250,70.266541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.395746,3.199207,65.287460,64.533423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559033,1.399434,0.176254,0.013084,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890175,mpc-p,0,-126.340000,54.885000,5.008241,0.425796,4.990000,0.635000,0.018241,-0.209204,1.189297,-1.006328,-0.335443,-1.006328,1.189297,0.310000,0.560000,24,81,23.993502,80.784073,23.993502,80.784073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.238916,2.905369,62.146321,63.312230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557724,1.404206,0.179306,0.013994,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900217,mpc-p,0,-126.340000,54.885000,5.023135,0.437350,5.010000,0.625000,0.013135,-0.187650,0.762370,-1.311276,-0.213464,-1.311276,0.762370,0.290000,0.660000,28,79,28.451012,78.982744,28.451012,78.982744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.952668,2.057913,61.637873,63.223388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558821,1.398674,0.177798,0.014118,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910216,mpc-p,0,-126.340000,54.885000,5.037071,0.451031,5.020000,0.635000,0.017071,-0.183969,0.579401,0.579401,0.213464,0.579401,0.579401,0.290000,0.720000,30,61,30.298763,60.705252,30.298763,60.705252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.194737,0.950300,61.817004,63.103346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557503,1.398987,0.178027,0.013092,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920208,mpc-p,0,-126.340000,54.885000,5.050102,0.466870,5.030000,0.655000,0.020102,-0.188130,0.091484,3.140965,-0.091484,3.140965,0.091484,0.320000,0.640000,31,48,31.288221,47.961577,31.288221,47.961577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.933612,0.820452,64.414858,64.480354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559013,1.399934,0.177199,0.013080,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930213,mpc-p,0,-126.340000,54.885000,5.062248,0.484893,5.040000,0.685000,0.022248,-0.200107,0.457422,3.140965,-0.091484,3.140965,0.457422,0.330000,0.650000,26,47,26.264192,47.205895,26.264192,47.205895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.614685,1.147361,64.919204,64.247128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559068,1.398159,0.175207,0.013423,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940223,mpc-p,0,-126.340000,54.885000,5.073482,0.505073,5.050000,0.715000,0.023482,-0.209927,1.006328,2.104141,-0.274453,2.104141,1.006328,0.310000,0.510000,23,69,22.989525,69.241651,22.989525,69.241651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.962885,1.907197,65.157215,64.300647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557143,1.398527,0.173739,0.014506,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950210,mpc-p,0,-126.340000,54.885000,5.083759,0.527330,5.060000,0.725000,0.023759,-0.197670,1.128308,-0.701380,0.152474,-0.701380,1.128308,0.300000,0.600000,21,88,20.778760,88.196004,20.778760,88.196004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.542935,1.499738,62.243279,63.082767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558738,1.399012,0.179613,0.013106,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960223,mpc-p,0,-126.340000,54.885000,5.093102,0.551742,5.070000,0.715000,0.023102,-0.163258,0.335443,-1.372266,0.518412,-1.372266,0.335443,0.290000,0.700000,27,91,26.831853,91.069175,26.831853,91.069175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.545650,0.170273,61.181664,63.832500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559211,1.398466,0.189973,0.012797,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970206,mpc-p,0,-126.340000,54.885000,5.101432,0.578138,5.080000,0.725000,0.021432,-0.146862,-0.579401,0.396432,0.396432,0.396432,-0.579401,0.280000,0.810000,35,71,35.144275,70.696990,35.144275,70.696990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.944614,-1.523420,61.128678,64.053686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557894,1.398910,0.186889,0.013304,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980221,mpc-p,0,-126.340000,54.885000,5.108763,0.606638,5.080000,0.755000,0.028763,-0.148362,-0.579401,3.872840,-0.030495,3.872840,-0.579401,0.360000,0.780000,26,46,25.922187,45.972556,25.922187,45.972556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.384695,-2.517422,64.279198,66.729016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557492,1.398380,0.189573,0.013770,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990207,mpc-p,0,-126.340000,54.885000,5.115008,0.637022,5.080000,0.805000,0.035008,-0.167978,-1.128308,6.007476,0.396432,6.007476,-1.128308,0.320000,0.600000,35,44,35.496237,43.762665,35.496237,43.762665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.266356,-2.200651,69.315031,72.580670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558574,1.398777,0.179097,0.013537,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000139,mpc-p,0,-126.340000,54.885000,5.120115,0.669131,5.080000,0.845000,0.040115,-0.175869,-0.335443,3.811850,-0.091484,3.811850,-0.335443,0.330000,0.480000,27,73,26.934458,73.318172,26.934458,73.318172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.642532,-1.535234,69.268195,70.977832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557409,1.389275,0.156878,0.013135,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010215,mpc-p,0,-126.340000,54.885000,5.124117,0.703565,5.090000,0.875000,0.034117,-0.171435,0.457422,0.884349,-0.030495,0.884349,0.457422,0.360000,0.580000,13,92,12.519808,91.653965,12.519808,91.653965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.434198,-2.341595,65.006935,70.198632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558572,1.398144,0.189820,0.014120,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020217,mpc-p,0,-126.340000,54.885000,5.126853,0.739535,5.100000,0.885000,0.026853,-0.145465,0.274453,-0.213464,0.030495,-0.213464,0.274453,0.290000,0.740000,19,91,18.651828,91.143249,18.651828,91.143249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.167467,-3.628366,63.530395,70.369613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558018,1.399867,0.186215,0.013206,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030215,mpc-p,0,-126.340000,54.885000,5.128289,0.777189,5.110000,0.895000,0.018289,-0.117811,-0.640391,1.982162,0.335443,1.982162,-0.640391,0.270000,0.840000,27,69,27.190431,68.515935,27.190431,68.515935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.209386,-5.029193,62.801664,67.734265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558309,1.400235,0.188051,0.014052,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040212,mpc-p,0,-126.340000,54.885000,5.128353,0.816456,5.110000,0.935000,0.018353,-0.118544,-1.128308,4.848673,0.213464,4.848673,-1.128308,0.270000,0.760000,31,53,31.049005,52.724407,31.049005,52.724407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.093628,-5.313016,64.884435,67.290613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557812,1.400100,0.176410,0.013883,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050093,mpc-p,0,-126.340000,54.885000,5.126990,0.856769,5.100000,0.995000,0.026990,-0.138231,-1.250287,5.641538,0.091484,5.641538,-1.250287,0.210000,0.620000,39,58,39.490014,57.732134,39.490014,57.732134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.275102,-4.934994,65.720644,67.237015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556564,1.400756,0.188899,0.012742,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060083,mpc-p,0,-126.340000,54.885000,5.124087,0.898944,5.090000,1.035000,0.034087,-0.136056,-0.823360,4.238777,-0.884349,4.238777,-0.823360,0.310000,0.580000,22,74,21.853133,74.438997,21.853133,74.438997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.136038,-5.042387,63.126057,65.354320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556627,1.392793,0.157089,0.014241,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070212,mpc-p,0,-126.340000,54.885000,5.119483,0.943064,5.090000,1.065000,0.029483,-0.121936,-0.335443,2.226120,0.335443,2.226120,-0.335443,0.310000,0.630000,13,90,12.783384,89.616305,12.783384,89.616305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.584005,-5.960683,61.633983,68.132454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556706,1.399475,0.187918,0.012467,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080212,mpc-p,0,-126.340000,54.885000,5.113201,0.987853,5.100000,1.095000,0.013201,-0.107147,0.030495,0.701380,0.457422,0.701380,0.030495,0.250000,0.750000,12,94,11.701705,94.319618,11.701705,94.319618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.476526,-7.169271,59.186452,65.531945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557367,1.411202,0.190493,0.014930,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090090,mpc-p,0,-126.340000,54.885000,5.105202,1.033177,5.100000,1.115000,0.005202,-0.081823,-0.762370,2.653048,0.457422,2.653048,-0.762370,0.180000,0.920000,24,67,23.980566,66.798660,23.980566,66.798660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.335765,-8.903489,58.031842,63.874584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539239,1.397377,0.177043,0.014055,0.500267,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100082,mpc-p,0,-126.340000,54.885000,5.095189,1.080009,5.090000,1.155000,0.005189,-0.074991,-1.616224,5.336590,-0.396432,5.336590,-1.616224,0.210000,0.760000,27,60,26.543613,59.728079,26.543613,59.728079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.883810,-9.259423,62.104773,65.033344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560618,1.599586,0.207177,0.023284,0.500738,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110070,mpc-p,0,-126.340000,54.885000,5.083140,1.127681,5.080000,1.215000,0.003140,-0.087319,-2.226120,5.763517,-0.152474,5.763517,-2.226120,0.240000,0.680000,25,63,25.352763,62.874856,25.352763,62.874856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.590826,-9.562304,59.964470,62.911025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566948,1.487088,0.198864,0.018563,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120060,mpc-p,0,-126.340000,54.885000,5.068932,1.176095,5.070000,1.255000,-0.001068,-0.078905,-1.494245,3.384923,0.640391,3.384923,-1.494245,0.310000,0.630000,6,88,5.885396,88.003809,5.885396,88.003809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.243409,-9.495332,57.959603,61.078850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555429,1.756792,0.241076,0.033322,0.500675,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130057,mpc-p,0,-126.340000,54.885000,5.052435,1.225145,5.060000,1.285000,-0.007565,-0.059855,-1.616224,2.226120,0.152474,2.226120,-1.616224,0.260000,0.720000,7,93,6.870224,92.869667,6.870224,92.869667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.405580,-10.750013,55.485508,63.927988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536902,1.440452,0.198190,0.016544,0.500336,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140065,mpc-p,0,-126.340000,54.885000,5.033517,1.274703,5.050000,1.315000,-0.016483,-0.040297,-1.738204,1.982162,0.396432,1.982162,-1.738204,0.140000,0.810000,18,89,18.345392,89.133309,18.345392,89.133309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.634681,-11.869829,53.650203,59.750332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573782,1.587547,0.211146,0.017320,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150060,mpc-p,0,-126.340000,54.885000,5.012093,1.324517,5.040000,1.355000,-0.027907,-0.030483,-2.348100,3.811850,-0.030495,3.811850,-2.348100,0.070000,0.860000,29,71,28.875209,70.867976,28.875209,70.867976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.932301,-13.226238,53.995319,59.062509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544963,1.671306,0.228019,0.022626,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160085,mpc-p,0,-126.340000,54.885000,4.987940,1.374649,5.010000,1.405000,-0.022060,-0.030351,-2.531068,5.153621,0.030495,5.153621,-2.531068,0.190000,0.780000,13,66,13.033328,66.392010,13.033328,66.392010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.623727,-13.949688,55.906511,60.246869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561596,1.428849,0.153102,0.012673,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170147,mpc-p,0,-126.340000,54.885000,4.960879,1.424986,5.000000,1.465000,-0.039121,-0.040014,-2.287110,5.946486,-0.457422,5.946486,-2.287110,0.260000,0.710000,-5,65,-4.551716,65.019483,-4.551716,65.019483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.362415,-14.729000,56.088617,63.965329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555171,1.411066,0.146753,0.011842,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180074,mpc-p,0,-126.340000,54.885000,4.931287,1.474511,4.980000,1.515000,-0.048713,-0.040489,-2.226120,4.299767,-0.030495,4.299767,-2.226120,0.160000,0.660000,0,82,0.249404,82.247785,0.249404,82.247785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.764650,-14.220099,54.681308,61.802027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563399,1.404590,0.133474,0.011603,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190213,mpc-p,0,-126.340000,54.885000,4.897956,1.524798,4.960000,1.555000,-0.062044,-0.030202,-2.470079,2.653048,0.335443,2.653048,-2.470079,0.120000,0.690000,1,94,0.941299,94.215698,0.941299,94.215698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.459692,-14.410397,51.976184,58.336352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557956,1.404971,0.187761,0.014350,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200166,mpc-p,0,-126.340000,54.885000,4.862053,1.573712,4.930000,1.595000,-0.067947,-0.021288,-3.323933,1.921172,0.457422,1.921172,-3.323933,0.100000,0.820000,5,89,4.699321,89.241815,4.699321,89.241815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.967210,-15.272278,50.493957,57.841791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559393,1.403936,0.200360,0.012841,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210063,mpc-p,0,-126.340000,54.885000,4.823093,1.621749,4.910000,1.625000,-0.086907,-0.003251,-3.445913,3.628881,-0.030495,3.628881,-3.445913,0.100000,0.860000,0,72,-0.410772,72.329065,-0.410772,72.329065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.158756,-16.132955,50.543746,57.218203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556453,1.406902,0.188079,0.013740,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220215,mpc-p,0,-126.340000,54.885000,4.779624,1.670233,4.870000,1.675000,-0.090376,-0.004767,-4.360757,4.421746,-0.091484,4.421746,-4.360757,0.090000,0.790000,3,70,2.957135,70.045010,2.957135,70.045010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.673932,-15.709627,50.776475,55.867141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556963,1.404506,0.174150,0.013563,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230219,mpc-p,0,-126.340000,54.885000,4.733184,1.717063,4.840000,1.725000,-0.106816,-0.007937,-4.604715,4.665705,0.213464,4.665705,-4.604715,0.100000,0.790000,-3,66,-2.996991,66.453579,-2.996991,66.453579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.607138,-15.748594,48.428353,53.581822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558034,1.408730,0.174008,0.013787,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240085,mpc-p,0,-126.340000,54.885000,4.683755,1.762167,4.800000,1.765000,-0.116245,-0.002833,-4.360757,3.445913,0.091484,3.445913,-4.360757,0.080000,0.680000,-10,85,-9.913091,85.114283,-9.913091,85.114283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.390236,-15.070930,48.445307,54.278466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580055,1.405543,0.175301,0.014543,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250218,mpc-p,0,-126.340000,54.885000,4.629108,1.807209,4.750000,1.795000,-0.120892,0.012209,-4.726694,1.616224,0.030495,1.616224,-4.726694,0.070000,0.740000,-13,95,-13.493361,95.337158,-13.493361,95.337158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.312645,-15.249112,45.761524,54.444204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557647,1.402778,0.186627,0.012083,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260170,mpc-p,0,-126.340000,54.885000,4.571490,1.850019,4.700000,1.815000,-0.128510,0.035019,-5.214611,1.128308,-0.091484,1.128308,-5.214611,0.020000,0.830000,-10,92,-10.495008,92.152816,-10.495008,92.152816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.451981,-15.866144,44.832693,54.684390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547091,1.403673,0.212657,0.013464,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270064,mpc-p,0,-126.340000,54.885000,4.510224,1.891009,4.660000,1.835000,-0.149776,0.056009,-6.373413,2.531068,0.640391,2.531068,-6.373413,-0.020000,0.860000,-3,78,-2.745510,78.148796,-2.745510,78.148796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.856738,-16.436982,45.804431,55.157331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556671,1.407939,0.198599,0.013469,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280090,mpc-p,0,-126.340000,54.885000,4.443975,1.930791,4.600000,1.875000,-0.156025,0.055791,-6.922320,4.177788,0.335443,4.177788,-6.922320,-0.010000,0.840000,-5,64,-4.629712,64.053117,-4.629712,64.053117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.641332,-16.971652,48.341563,57.647562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565383,1.413578,0.181195,0.013159,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290104,mpc-p,0,-126.340000,54.885000,4.373510,1.968603,4.530000,1.925000,-0.156490,0.043603,-7.288257,3.994819,0.274453,3.994819,-7.288257,0.020000,0.730000,-11,72,-11.467180,71.657121,-11.467180,71.657121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.738256,-16.805733,48.948053,58.626805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541095,1.398938,0.148199,0.011932,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300056,mpc-p,0,-126.340000,54.885000,4.299142,2.004113,4.460000,1.965000,-0.160858,0.039113,-7.227268,3.079975,0.213464,3.079975,-7.227268,-0.030000,0.700000,-13,80,-13.021609,79.708018,-13.021609,79.708018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.780942,-17.047065,45.446549,56.908174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538677,1.398457,0.143665,0.012636,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310212,mpc-p,0,-126.340000,54.885000,4.218685,2.038069,4.390000,1.985000,-0.171315,0.053069,-8.203101,0.884349,0.457422,0.884349,-8.203101,-0.030000,0.750000,-13,92,-12.967087,92.408995,-12.967087,92.408995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.081390,-17.248804,42.269870,53.648086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556515,1.406262,0.188854,0.012073,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320218,mpc-p,0,-126.340000,54.885000,4.134833,2.069110,4.310000,1.995000,-0.175167,0.074110,-9.178935,0.335443,0.396432,0.335443,-9.178935,-0.050000,0.810000,-9,92,-8.994727,91.699449,-8.994727,91.699449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.644694,-18.018602,40.212932,52.679317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556411,1.406103,0.188614,0.012842,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330155,mpc-p,0,-126.340000,54.885000,4.046978,2.097418,4.220000,2.005000,-0.173022,0.092418,-9.605862,0.884349,0.152474,0.884349,-9.605862,-0.090000,0.860000,-6,82,-5.795476,81.862779,-5.795476,81.862779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.024489,-18.870629,40.651303,53.015708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547134,1.405486,0.200935,0.012810,0.500390,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340082,mpc-p,0,-126.340000,54.885000,3.954582,2.123046,4.130000,2.025000,-0.175418,0.098046,-10.215758,2.104141,0.274453,2.104141,-10.215758,-0.020000,0.850000,-15,70,-15.193787,70.293160,-15.193787,70.293160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.028463,-19.726832,41.022102,53.515802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557502,1.398367,0.142716,0.013016,0.500390,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350217,mpc-p,0,-126.340000,54.885000,3.855427,2.146328,4.020000,2.055000,-0.164573,0.091328,-10.459717,2.226120,0.152474,2.226120,-10.459717,-0.100000,0.780000,-9,72,-8.901301,71.571317,-8.901301,71.571317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.250886,-19.716887,40.720464,53.398497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557398,1.405505,0.176618,0.013334,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360217,mpc-p,0,-126.340000,54.885000,3.752781,2.166305,3.920000,2.075000,-0.167219,0.091305,-11.069613,1.433256,0.274453,1.433256,-11.069613,-0.200000,0.720000,3,81,2.790835,80.825141,2.790835,80.825141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.137503,-19.809670,38.975736,50.998364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559777,1.451294,0.217237,0.013563,0.500348,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370058,mpc-p,0,-126.340000,54.885000,3.647047,2.182931,3.820000,2.095000,-0.172953,0.087931,-11.130602,-0.091484,0.701380,-0.091484,-11.130602,-0.020000,0.800000,-26,83,-26.261616,83.337388,-26.261616,83.337388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.673202,-21.236157,36.177874,50.087564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539246,1.399702,0.155891,0.012316,0.500294,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380216,mpc-p,0,-126.340000,54.885000,3.532980,2.196804,3.720000,2.095000,-0.187020,0.101804,-10.154769,-1.128308,0.457422,-1.128308,-10.154769,-0.090000,0.780000,-36,92,-36.412960,91.727585,-36.412960,91.727585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.714505,-22.043117,37.485244,55.314636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557956,1.404733,0.186926,0.013427,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390209,mpc-p,0,-126.340000,54.885000,3.415884,2.207065,3.620000,2.095000,-0.204116,0.112065,-10.459717,-1.067318,-0.152474,-1.067318,-10.459717,-0.240000,0.830000,-24,85,-23.666532,84.568560,-23.666532,84.568560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.414314,-22.082376,33.986390,49.712990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558529,1.404123,0.200227,0.012790,0.504526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400216,mpc-p,0,-126.340000,54.885000,3.293751,2.213858,3.510000,2.095000,-0.216249,0.118858,-11.801488,0.396432,0.213464,0.396432,-11.801488,-0.250000,0.860000,-17,67,-16.762629,67.026301,-16.762629,67.026301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.150310,-22.690923,37.656086,52.694595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557521,1.407684,0.173969,0.013275,0.500393,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410220,mpc-p,0,-126.340000,54.885000,3.166805,2.217054,3.400000,2.105000,-0.233195,0.112054,-12.838311,0.335443,0.152474,0.335443,-12.838311,-0.210000,0.770000,-20,71,-19.615683,70.991314,-19.615683,70.991314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.947743,-22.866436,41.387647,56.228587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556529,1.404676,0.173939,0.012650,0.500548,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420210,mpc-p,0,-126.340000,54.885000,3.035236,2.216553,3.270000,2.105000,-0.234764,0.111553,-13.997114,-0.457422,0.457422,-0.457422,-13.997114,-0.200000,0.700000,-17,81,-17.184191,80.893306,-17.184191,80.893306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.792421,-23.486178,37.075508,53.200874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557772,1.404869,0.173358,0.012899,0.505767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430216,mpc-p,0,-126.340000,54.885000,2.898658,2.212253,3.140000,2.105000,-0.241342,0.107253,-13.875134,-1.982162,0.457422,-1.982162,-13.875134,-0.170000,0.740000,-29,86,-28.854856,86.369010,-28.854856,86.369010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.204824,-24.552878,32.469052,48.898239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557527,1.405291,0.189288,0.013600,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440212,mpc-p,0,-126.340000,54.885000,2.757506,2.204073,3.010000,2.085000,-0.252494,0.119073,-13.448207,-2.348100,0.213464,-2.348100,-13.448207,-0.210000,0.790000,-36,82,-35.615096,82.365147,-35.615096,82.365147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.270241,-25.158640,29.292137,45.725461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555805,1.407538,0.188316,0.014735,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450169,mpc-p,0,-126.340000,54.885000,2.612292,2.191982,2.880000,2.065000,-0.267708,0.126982,-14.363051,-2.043152,0.335443,-2.043152,-14.363051,-0.230000,0.810000,-33,75,-33.059699,74.589809,-33.059699,74.589809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.418844,-24.943421,27.816315,42.465959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558257,1.413593,0.190514,0.013143,0.502523,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460075,mpc-p,0,-126.340000,54.885000,2.463313,2.175974,2.730000,2.055000,-0.266687,0.120974,-15.582843,-1.494245,0.396432,-1.494245,-15.582843,-0.300000,0.770000,-19,69,-18.654928,68.936940,-18.654928,68.936940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.369393,-24.389975,29.982587,43.478555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579488,1.503008,0.197768,0.018211,0.501566,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470057,mpc-p,0,-126.340000,54.885000,2.308745,2.155760,2.580000,2.045000,-0.271255,0.110760,-17.717479,-1.311276,0.457422,-1.311276,-17.717479,-0.260000,0.720000,-10,67,-9.786284,67.311031,-9.786284,67.311031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.462949,-24.478593,32.555296,47.312224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548932,1.785770,0.243946,0.126278,0.500916,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008216,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480065,mpc-p,0,-126.340000,54.885000,2.149400,2.131319,2.410000,2.035000,-0.260600,0.096319,-18.083417,-2.470079,0.396432,-2.470079,-18.083417,-0.190000,0.680000,-19,75,-19.238719,75.361853,-19.238719,75.361853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.197696,-24.951394,32.499022,49.605754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555021,1.441295,0.197286,0.017945,0.500261,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490059,mpc-p,0,-126.340000,54.885000,1.986052,2.102693,2.240000,2.015000,-0.253948,0.087693,-18.144407,-3.323933,0.457422,-3.323933,-18.144407,-0.150000,0.700000,-30,76,-29.541855,76.412763,-29.541855,76.412763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.526217,-26.089557,26.835824,47.239242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557330,1.684273,0.212479,0.031068,0.500322,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500061,mpc-p,0,-126.340000,54.885000,1.818486,2.069781,2.060000,1.985000,-0.241514,0.084781,-17.900448,-4.299767,0.335443,-4.299767,-17.900448,-0.180000,0.730000,-33,77,-33.236791,77.194795,-33.236791,77.194795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.986037,-26.348590,23.836645,42.023408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551107,1.507822,0.193117,0.017704,0.500555,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510060,mpc-p,0,-126.340000,54.885000,1.646999,2.032574,1.890000,1.945000,-0.243001,0.087574,-18.632323,-4.360757,0.579401,-4.360757,-18.632323,-0.260000,0.740000,-22,73,-22.172691,72.786004,-22.172691,72.786004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.991910,-25.959544,23.231174,39.496083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552169,1.437968,0.185499,0.013910,0.500294,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520317,mpc-p,0,-126.340000,54.885000,1.467189,1.989918,1.690000,1.915000,-0.222811,0.074918,-18.937271,-3.506902,0.640391,-3.506902,-18.937271,-0.250000,0.720000,-22,62,-22.459473,62.092670,-22.459473,62.092670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.924749,-25.959291,25.720585,43.051590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544227,1.430432,0.195549,0.012734,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530068,mpc-p,0,-126.340000,54.885000,1.292760,1.945136,1.520000,1.895000,-0.227240,0.050136,-19.364199,-3.384923,-0.030495,-3.384923,-19.364199,-0.220000,0.680000,-27,58,-26.930544,57.979092,-26.930544,57.979092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.727098,-25.809861,28.943639,46.343443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571709,1.583319,0.222644,0.018769,0.500774,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540070,mpc-p,0,-126.340000,54.885000,1.110466,1.894899,1.330000,1.855000,-0.219534,0.039899,-19.181230,-4.604715,0.640391,-4.604715,-19.181230,-0.240000,0.610000,-30,69,-29.655566,69.006068,-29.655566,69.006068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.746102,-25.358048,29.995515,47.881389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587543,1.658194,0.224851,0.021216,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550315,mpc-p,0,-126.340000,54.885000,0.920466,1.838939,1.130000,1.815000,-0.209534,0.023939,-19.730136,-6.251434,0.457422,-6.251434,-19.730136,-0.260000,0.610000,-26,77,-25.810931,77.299402,-25.810931,77.299402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.955314,-25.141289,27.388496,45.228275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569035,1.516435,0.213789,0.022657,0.502534,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560062,mpc-p,0,-126.340000,54.885000,0.736825,1.781477,0.940000,1.765000,-0.203175,0.016477,-20.644980,-6.312424,0.030495,-6.312424,-20.644980,-0.260000,0.680000,-20,67,-20.437009,67.305405,-20.437009,67.305405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.800995,-25.493415,25.847359,44.402280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557957,1.738422,0.227326,0.032999,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570067,mpc-p,0,-126.340000,54.885000,0.545649,1.718234,0.690000,1.705000,-0.144351,0.013234,-22.047741,-5.824507,0.518412,-5.824507,-22.047741,-0.240000,0.680000,-8,59,-8.158761,58.715470,-8.158761,58.715470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.426509,-25.436629,31.072955,46.841104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.816030,1.622423,0.247369,0.032194,0.500898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580061,mpc-p,0,-126.340000,54.885000,0.352231,1.650782,0.500000,1.665000,-0.147769,-0.014218,-23.023575,-5.763517,0.396432,-5.763517,-23.023575,-0.190000,0.650000,-8,54,-8.026341,54.234654,-8.026341,54.234654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.776816,-25.293849,41.281636,54.136045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568127,1.683273,0.196500,0.030461,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590069,mpc-p,0,-126.340000,54.885000,0.156328,1.578982,0.280000,1.615000,-0.123672,-0.036018,-22.535658,-6.190445,0.518412,-6.190445,-22.535658,-0.130000,0.640000,-20,52,-20.179751,52.460657,-20.179751,52.460657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.666127,-25.314251,43.759470,55.884820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591135,1.686441,0.205115,0.033373,0.500927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600069,mpc-p,0,-126.340000,54.885000,-0.041355,1.503034,0.060000,1.555000,-0.101355,-0.051966,-21.864772,-7.837164,0.030495,-7.837164,-21.864772,-0.140000,0.540000,-26,69,-26.432973,69.375630,-26.432973,69.375630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.780119,-25.032616,41.860655,55.283418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588431,1.536507,0.214832,0.029783,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.610064,mpc-p,0,-126.340000,54.885000,-0.240541,1.423000,-0.160000,1.475000,-0.080541,-0.052000,-22.169720,-9.300914,0.152474,-9.300914,-22.169720,-0.190000,0.560000,-19,76,-18.841331,76.345346,-18.841331,76.345346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.506829,-24.998232,34.999568,49.957202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565740,1.536134,0.193457,0.017988,0.500591,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620067,mpc-p,0,-126.340000,54.885000,-0.441255,1.338813,-0.370000,1.395000,-0.071255,-0.056187,-21.254876,-9.117946,0.091484,-9.117946,-21.254876,-0.210000,0.740000,-25,54,-24.955442,54.445215,-24.955442,54.445215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.132249,-25.638387,34.771913,50.401303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555029,1.411213,0.142656,0.012834,0.500427,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630081,mpc-p,0,-126.340000,54.885000,-0.643208,1.250529,-0.570000,1.325000,-0.073208,-0.074471,-21.498835,-8.264091,-0.030495,-8.264091,-21.498835,-0.230000,0.620000,-22,52,-22.152645,51.921280,-22.152645,51.921280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.715902,-25.389266,40.973873,54.978414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562755,1.403491,0.139822,0.012252,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640081,mpc-p,0,-126.340000,54.885000,-0.845620,1.158435,-0.790000,1.255000,-0.055620,-0.096565,-21.315866,-8.020133,0.213464,-8.020133,-21.315866,-0.240000,0.550000,-22,51,-21.548114,50.809226,-21.548114,50.809226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.094552,-25.500585,41.685788,57.191657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565632,1.405683,0.142031,0.012600,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650078,mpc-p,0,-126.340000,54.885000,-1.048336,1.062554,-0.990000,1.175000,-0.058336,-0.112446,-21.071908,-9.178935,0.152474,-9.178935,-21.071908,-0.240000,0.510000,-25,59,-24.839138,59.019509,-24.839138,59.019509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.347216,-25.373139,42.074824,57.425111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566131,1.409577,0.136695,0.011589,0.502955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660150,mpc-p,0,-126.340000,54.885000,-1.252654,0.962175,-1.200000,1.085000,-0.052654,-0.122825,-20.949928,-10.398727,0.274453,-10.398727,-20.949928,-0.240000,0.530000,-26,63,-26.426360,63.131433,-26.426360,63.131433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.057249,-25.254259,38.757170,54.409520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548719,1.401886,0.168694,0.012724,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.670082,mpc-p,0,-126.340000,54.885000,-1.453855,0.859592,-1.400000,0.995000,-0.053855,-0.135408,-20.644980,-10.398727,-0.152474,-10.398727,-20.644980,-0.250000,0.570000,-28,55,-28.086639,55.157548,-28.086639,55.157548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.773541,-25.326377,36.915381,52.748737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557096,1.396715,0.142369,0.012596,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.680213,mpc-p,0,-126.340000,54.885000,-1.658464,0.751384,-1.610000,0.895000,-0.048464,-0.143616,-21.071908,-10.703675,-0.274453,-10.703675,-21.071908,-0.240000,0.570000,-25,53,-25.104204,53.187532,-25.104204,53.187532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.478857,-24.977642,38.861924,52.675186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558222,1.400439,0.174274,0.012927,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.690057,mpc-p,0,-126.340000,54.885000,-1.856323,0.642910,-1.810000,0.795000,-0.046323,-0.152090,-21.498835,-11.130602,0.030495,-11.130602,-21.498835,-0.270000,0.610000,-17,49,-16.649834,49.060758,-16.649834,49.060758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.792651,-24.424981,39.629655,52.353926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540960,1.393561,0.137287,0.013012,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.700214,mpc-p,0,-126.340000,54.885000,-2.059120,0.527683,-2.030000,0.685000,-0.029120,-0.157317,-22.352689,-11.801488,-0.030495,-11.801488,-22.352689,-0.230000,0.510000,-11,60,-11.265254,59.843286,-11.265254,59.843286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.825438,-23.179808,45.027685,54.509636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558726,1.398741,0.171606,0.013305,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.710221,mpc-p,0,-126.340000,54.885000,-2.257259,0.410991,-2.250000,0.575000,-0.007259,-0.164009,-21.681804,-12.777322,-0.274453,-12.777322,-21.681804,-0.190000,0.510000,-19,64,-18.840667,64.347508,-18.840667,64.347508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.087157,-21.974746,44.958933,53.279554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559971,1.397738,0.174940,0.012515,0.500315,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.720211,mpc-p,0,-126.340000,54.885000,-2.453026,0.291520,-2.460000,0.455000,0.006974,-0.163480,-21.498835,-13.509197,0.030495,-13.509197,-21.498835,-0.190000,0.570000,-18,62,-18.331535,61.955404,-18.331535,61.955404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.040267,-21.239687,43.046639,51.520156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557974,1.403495,0.172008,0.013538,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.730093,mpc-p,0,-126.340000,54.885000,-2.644354,0.170544,-2.660000,0.335000,0.015646,-0.164456,-20.644980,-12.655342,-0.091484,-12.655342,-20.644980,-0.190000,0.590000,-23,50,-22.619833,49.961219,-22.619833,49.961219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.641152,-20.664119,43.256235,51.047539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571457,1.400202,0.173616,0.012141,0.500387,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.740214,mpc-p,0,-126.340000,54.885000,-2.837522,0.043934,-2.860000,0.215000,0.022478,-0.171066,-20.218053,-12.411384,-0.701380,-12.411384,-20.218053,-0.210000,0.530000,-21,50,-20.824180,49.518690,-20.824180,49.518690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.499379,-20.064205,46.714580,53.248782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558570,1.398108,0.174871,0.014709,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.750056,mpc-p,0,-126.340000,54.885000,-3.022336,-0.081675,-3.050000,0.095000,0.027664,-0.176675,-20.096074,-13.143259,-0.823360,-13.143259,-20.096074,-0.240000,0.490000,-15,56,-14.847164,56.186447,-14.847164,56.186447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.934097,-19.376439,47.366295,53.624824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538723,1.388800,0.133377,0.012259,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007578,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.760212,mpc-p,0,-126.340000,54.885000,-3.209572,-0.213708,-3.240000,-0.045000,0.030428,-0.168708,-20.583991,-15.582843,-0.396432,-15.582843,-20.583991,-0.200000,0.510000,-13,73,-12.525515,72.828180,-12.525515,72.828180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.478409,-18.117546,47.245769,51.566050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557620,1.400321,0.172887,0.013271,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.770156,mpc-p,0,-126.340000,54.885000,-3.389120,-0.345186,-3.440000,-0.195000,0.050880,-0.150186,-19.974095,-16.314719,-0.396432,-16.314719,-19.974095,-0.210000,0.600000,-11,71,-10.844777,70.743119,-10.844777,70.743119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.252993,-17.036233,43.886002,49.470283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559484,1.456418,0.183415,0.016342,0.505482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.780083,mpc-p,0,-126.340000,54.885000,-3.564287,-0.478439,-3.630000,-0.345000,0.065713,-0.133439,-19.791126,-15.948781,-0.335443,-15.948781,-19.791126,-0.170000,0.640000,-12,63,-11.781230,63.248727,-11.781230,63.248727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.120821,-15.775500,45.775443,49.274518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562891,1.391329,0.141612,0.014094,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.790147,mpc-p,0,-126.340000,54.885000,-3.737401,-0.615412,-3.830000,-0.485000,0.092599,-0.130412,-19.730136,-14.485031,-1.006328,-14.485031,-19.730136,-0.180000,0.630000,-4,50,-3.608011,50.184987,-3.608011,50.184987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.389017,-14.757235,47.821202,50.242860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556526,1.389641,0.140130,0.012335,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.800058,mpc-p,0,-126.340000,54.885000,-3.903137,-0.751961,-4.020000,-0.625000,0.116863,-0.126961,-19.181230,-14.607010,-1.006328,-14.607010,-19.181230,-0.140000,0.540000,-6,57,-6.253705,56.933328,-6.253705,56.933328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.089621,-12.750591,55.373359,53.409358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551083,1.393709,0.139096,0.012440,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.810219,mpc-p,0,-126.340000,54.885000,-4.067871,-0.893505,-4.210000,-0.775000,0.142129,-0.118505,-18.632323,-15.155916,-0.518412,-15.155916,-18.632323,-0.120000,0.490000,-6,65,-6.358270,65.269128,-6.358270,65.269128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.242258,-11.026222,51.528996,50.493785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589049,1.565878,0.218609,0.019949,0.500503,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.820060,mpc-p,0,-126.340000,54.885000,-4.222098,-1.031901,-4.390000,-0.925000,0.167902,-0.106901,-17.839459,-16.924615,-0.640391,-16.924615,-17.839459,-0.110000,0.570000,-7,72,-7.282324,72.086865,-7.282324,72.086865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.569144,-9.191265,49.221165,48.309950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547414,1.543657,0.226039,0.021794,0.500654,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.830068,mpc-p,0,-126.340000,54.885000,-4.373270,-1.173778,-4.560000,-1.085000,0.186730,-0.088778,-16.131750,-17.595500,-0.884349,-17.595500,-16.131750,-0.120000,0.620000,-13,73,-13.309231,73.255615,-13.309231,73.255615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.684793,-7.477168,49.099854,48.138977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575855,1.542233,0.206534,0.019426,0.500533,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.840061,mpc-p,0,-126.340000,54.885000,-4.518238,-1.316413,-4.720000,-1.255000,0.201762,-0.061413,-15.338885,-17.778469,-1.067318,-17.778469,-15.338885,-0.120000,0.660000,-13,72,-12.973466,72.400953,-12.973466,72.400953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.928312,-6.235809,49.531414,48.519063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549587,1.770627,0.259813,0.068628,0.501050,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.850064,mpc-p,0,-126.340000,54.885000,-4.657077,-1.459960,-4.860000,-1.415000,0.202923,-0.044960,-14.119093,-15.887791,-0.823360,-15.887791,-14.119093,-0.120000,0.670000,-16,56,-16.274943,56.488987,-16.274943,56.488987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.303435,-5.374449,50.312969,49.076452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561647,1.437770,0.195730,0.018438,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.860060,mpc-p,0,-126.340000,54.885000,-4.789319,-1.604025,-5.000000,-1.555000,0.210681,-0.049025,-13.448207,-15.216906,-1.067318,-15.216906,-13.448207,-0.130000,0.610000,-14,55,-13.625372,54.571216,-13.625372,54.571216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.633045,-4.461037,55.519488,53.971092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553262,1.518001,0.190801,0.013975,0.500305,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.870106,mpc-p,0,-126.340000,54.885000,-4.915403,-1.749218,-5.120000,-1.715000,0.204597,-0.034218,-11.984457,-16.131750,-0.945339,-16.131750,-11.984457,-0.180000,0.560000,-14,67,-13.860246,67.159245,-13.860246,67.159245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.910611,-3.235319,57.192907,55.844307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557203,1.409994,0.144887,0.012112,0.500213,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.880073,mpc-p,0,-126.340000,54.885000,-5.033529,-1.893511,-5.230000,-1.875000,0.196471,-0.018511,-10.642686,-17.290552,-1.250287,-17.290552,-10.642686,-0.160000,0.550000,-22,79,-22.061671,78.939101,-22.061671,78.939101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.373379,-1.990810,54.294038,53.900100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565327,1.406287,0.138148,0.012126,0.500338,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.890214,mpc-p,0,-126.340000,54.885000,-5.146367,-2.040375,-5.330000,-2.045000,0.183633,0.004625,-9.544873,-17.900448,-0.579401,-17.900448,-9.544873,-0.180000,0.690000,-23,73,-23.441778,73.443259,-23.441778,73.443259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.374442,-1.112185,52.882142,53.205380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557729,1.402397,0.190790,0.013220,0.500325,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.900214,mpc-p,0,-126.340000,54.885000,-5.250192,-2.185083,-5.420000,-2.215000,0.169808,0.029917,-9.239925,-15.948781,-0.579401,-15.948781,-9.239925,-0.230000,0.700000,-13,59,-12.826170,58.610526,-12.826170,58.610526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.712331,-0.335844,55.455137,55.678975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557639,1.397556,0.169220,0.012428,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.910084,mpc-p,0,-126.340000,54.885000,-5.345233,-2.327607,-5.500000,-2.355000,0.154767,0.027393,-8.203101,-15.155916,-0.762370,-15.155916,-8.203101,-0.250000,0.640000,-12,56,-11.861900,56.065811,-11.861900,56.065811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.283052,1.882085,59.223713,60.867456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580478,1.399642,0.175700,0.013458,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.920212,mpc-p,0,-126.340000,54.885000,-5.434930,-2.473378,-5.580000,-2.505000,0.145070,0.031622,-7.410237,-14.667999,-1.006328,-14.667999,-7.410237,-0.180000,0.590000,-20,57,-20.483488,56.730853,-20.483488,56.730853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.285194,3.709263,58.485402,59.399715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556280,1.399747,0.177985,0.013035,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.930210,mpc-p,0,-126.340000,54.885000,-5.515558,-2.616631,-5.640000,-2.645000,0.124442,0.028369,-6.434403,-14.667999,-0.640391,-14.667999,-6.434403,-0.220000,0.560000,-18,60,-18.330242,59.649230,-18.330242,59.649230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.723484,4.460901,56.585316,57.567214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556994,1.398014,0.175722,0.013698,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.940082,mpc-p,0,-126.340000,54.885000,-5.587343,-2.757292,-5.710000,-2.785000,0.122657,0.027708,-5.397580,-14.363051,-0.518412,-14.363051,-5.397580,-0.090000,0.560000,-36,57,-35.876806,57.348740,-35.876806,57.348740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.892343,5.938183,55.309537,56.810861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580550,1.407599,0.183668,0.015003,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.950218,mpc-p,0,-126.340000,54.885000,-5.652854,-2.900731,-5.750000,-2.925000,0.097146,0.024269,-5.214611,-14.241072,-0.640391,-14.241072,-5.214611,-0.290000,0.550000,-7,58,-6.923612,58.137495,-6.923612,58.137495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.396252,5.850219,56.879196,58.557807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556315,1.396420,0.188032,0.013183,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.960167,mpc-p,0,-126.340000,54.885000,-5.709012,-3.040405,-5.800000,-3.065000,0.090988,0.024595,-5.824507,-13.814145,-0.396432,-13.814145,-5.824507,-0.240000,0.520000,2,57,2.384231,57.432439,2.384231,57.432439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.878114,9.050059,58.418021,64.187456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549019,1.405574,0.176923,0.013549,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.970058,mpc-p,0,-126.340000,54.885000,-5.756787,-3.177998,-5.840000,-3.185000,0.083213,0.007002,-4.482736,-13.082270,-0.640391,-13.082270,-4.482736,-0.150000,0.540000,-12,47,-11.778863,47.409443,-11.778863,47.409443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.683444,12.988513,60.575610,66.257677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556862,1.406597,0.178284,0.013048,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.980217,mpc-p,0,-126.340000,54.885000,-5.797472,-3.317870,-5.880000,-3.305000,0.082528,-0.012870,-3.018985,-10.947634,-0.884349,-10.947634,-3.018985,-0.040000,0.510000,-31,31,-30.952069,31.170396,-30.952069,31.170396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.150665,14.246198,63.026891,64.886429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556491,1.398135,0.175600,0.013241,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.990158,mpc-p,0,-126.340000,54.885000,-5.829049,-3.453169,-5.890000,-3.425000,0.060951,-0.028169,-1.433256,-11.923467,-0.213464,-11.923467,-1.433256,-0.170000,0.370000,-24,51,-23.824952,51.242027,-23.824952,51.242027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.865268,14.474553,67.903866,70.223142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558920,1.397577,0.175146,0.014344,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.000135,mpc-p,0,-126.340000,54.885000,-5.852570,-3.587279,-5.900000,-3.555000,0.047430,-0.032279,-1.250287,-13.997114,-0.213464,-13.997114,-1.250287,-0.240000,0.410000,-10,66,-9.658112,66.168531,-9.658112,66.168531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.870464,16.278663,64.403497,70.145773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556518,1.395962,0.175712,0.012441,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.010056,mpc-p,0,-126.340000,54.885000,-5.867878,-3.718819,-5.900000,-3.685000,0.032122,-0.033819,-0.274453,-14.302062,-0.396432,-14.302062,-0.274453,-0.230000,0.590000,-11,53,-11.006860,52.692810,-11.006860,52.692810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.614449,20.083085,61.201360,71.482012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538711,1.390244,0.137086,0.012725,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007583,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.020219,mpc-p,0,-126.340000,54.885000,-5.875269,-3.851581,-5.900000,-3.825000,0.024731,-0.026581,0.518412,-13.692166,-0.518412,-13.692166,0.518412,-0.170000,0.540000,-17,52,-17.033611,52.320812,-17.033611,52.320812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.237208,24.118696,66.184292,76.020909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557674,1.400438,0.181236,0.014150,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.030214,mpc-p,0,-126.340000,54.885000,-5.874441,-3.980048,-5.890000,-3.945000,0.015559,-0.035048,0.884349,-12.533363,0.274453,-12.533363,0.884349,-0.180000,0.500000,-11,47,-11.312058,46.680383,-11.312058,46.680383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.161367,26.440395,65.351989,73.499797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559804,1.397646,0.179195,0.012728,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.040144,mpc-p,0,-126.340000,54.885000,-5.865774,-4.105543,-5.880000,-4.065000,0.014226,-0.040543,1.677214,-11.923467,0.213464,-11.923467,1.677214,-0.170000,0.450000,-10,46,-10.406775,46.239887,-10.406775,46.239887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.667459,29.308893,65.052625,74.928870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555598,1.411234,0.138677,0.013612,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.050217,mpc-p,0,-126.340000,54.885000,-5.849129,-4.230533,-5.850000,-4.185000,0.000871,-0.045533,2.043152,-11.496540,-0.335443,-11.496540,2.043152,-0.150000,0.450000,-9,43,-8.869025,43.452234,-8.869025,43.452234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.594588,31.524973,64.751663,74.494895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565603,1.397207,0.173789,0.012932,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.060213,mpc-p,0,-126.340000,54.885000,-5.824945,-4.352195,-5.830000,-4.295000,0.005055,-0.057195,2.409089,-12.838311,0.274453,-12.838311,2.409089,-0.150000,0.420000,-4,57,-3.896097,57.129353,-3.896097,57.129353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.430016,33.923128,66.145545,76.291416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557455,1.396138,0.175117,0.013357,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.070220,mpc-p,0,-126.340000,54.885000,-5.793266,-4.471518,-5.800000,-4.425000,0.006734,-0.046518,2.775027,-13.631176,-0.091484,-13.631176,2.775027,-0.120000,0.470000,-3,62,-2.637740,61.819963,-2.637740,61.819963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.325679,36.407523,65.149814,77.142651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556850,1.400576,0.177608,0.013657,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.080216,mpc-p,0,-126.340000,54.885000,-5.754361,-4.588170,-5.770000,-4.555000,0.015639,-0.033170,2.836017,-13.570186,-0.030495,-13.570186,2.836017,-0.120000,0.520000,6,60,5.507867,59.595956,5.507867,59.595956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.406970,38.446303,66.618519,78.681405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557597,1.395972,0.177724,0.012783,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.090198,mpc-p,0,-126.340000,54.885000,-5.708483,-4.702070,-5.730000,-4.675000,0.021517,-0.027070,3.079975,-12.411384,-0.335443,-12.411384,3.079975,-0.100000,0.550000,10,49,10.023387,49.119920,10.023387,49.119920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.520476,40.657924,69.239827,81.961397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556562,1.396938,0.176452,0.013123,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.100059,mpc-p,0,-126.340000,54.885000,-5.656512,-4.811962,-5.700000,-4.795000,0.043488,-0.016962,3.445913,-11.069613,-0.213464,-11.069613,3.445913,-0.080000,0.520000,14,43,14.009104,42.936297,14.009104,42.936297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.708624,42.292669,73.966373,85.046760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555527,1.399572,0.181153,0.014265,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.110147,mpc-p,0,-126.340000,54.885000,-5.596766,-4.921641,-5.660000,-4.905000,0.063234,-0.016641,3.811850,-10.947634,-0.152474,-10.947634,3.811850,-0.080000,0.470000,19,48,19.289553,48.367122,19.289553,48.367122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.157041,43.083829,77.154157,86.506563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553989,1.388495,0.140693,0.012914,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.120149,mpc-p,0,-126.340000,54.885000,-5.531236,-5.027613,-5.610000,-5.015000,0.078764,-0.012613,4.909663,-11.801488,0.091484,-11.801488,4.909663,0.000000,0.450000,7,60,6.804798,59.923477,6.804798,59.923477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.818784,43.463408,78.440052,86.815228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555401,1.388095,0.142144,0.012664,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.130215,mpc-p,0,-126.340000,54.885000,-5.459280,-5.131417,-5.550000,-5.135000,0.090720,0.003583,6.739351,-13.021280,-0.091484,-13.021280,6.739351,0.060000,0.480000,-12,72,-12.060351,72.062815,-12.060351,72.062815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.880125,41.868638,76.129579,82.093118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557253,1.401899,0.175911,0.013928,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.140216,mpc-p,0,-126.340000,54.885000,-5.382143,-5.231698,-5.490000,-5.245000,0.107857,0.013302,7.044299,-12.045446,0.884349,-12.045446,7.044299,-0.010000,0.570000,-1,61,-0.573393,61.134523,-0.573393,61.134523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.028977,38.649850,69.348492,74.515434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557625,1.397603,0.176405,0.013376,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.150208,mpc-p,0,-126.340000,54.885000,-5.299785,-5.329036,-5.410000,-5.355000,0.110215,0.025964,7.227268,-9.544873,0.518412,-9.544873,7.227268,-0.030000,0.590000,8,42,7.816659,42.301045,7.816659,42.301045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.540784,37.677317,68.821489,75.738644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557229,1.398228,0.176082,0.013011,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.160222,mpc-p,0,-126.340000,54.885000,-5.212303,-5.423709,-5.330000,-5.445000,0.117697,0.021291,6.861330,-7.715185,0.518412,-7.715185,6.861330,-0.040000,0.540000,20,33,19.900590,33.175121,19.900590,33.175121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.563356,37.465943,71.560909,77.816530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563918,1.505753,0.196702,0.017799,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.170095,mpc-p,0,-126.340000,54.885000,-5.121572,-5.514220,-5.250000,-5.525000,0.128428,0.010780,7.776174,-8.569039,0.579401,-8.569039,7.776174,0.040000,0.400000,9,54,8.876526,53.687781,8.876526,53.687781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.828613,37.919436,76.413306,83.196164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547642,1.536907,0.195287,0.017816,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.180146,mpc-p,0,-126.340000,54.885000,-5.025012,-5.603488,-5.170000,-5.625000,0.144988,0.021512,8.995966,-10.825654,0.457422,-10.825654,8.995966,0.070000,0.440000,-2,73,-2.060581,73.441463,-2.060581,73.441463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.284058,36.178336,74.351017,78.657330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552484,1.420850,0.154615,0.013343,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.190143,mpc-p,0,-126.340000,54.885000,-4.925184,-5.689399,-5.070000,-5.745000,0.144816,0.055601,9.788831,-11.923467,0.945339,-11.923467,9.788831,0.030000,0.560000,-2,79,-2.018091,78.780210,-2.018091,78.780210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.178835,33.803045,69.177301,73.535074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553974,1.394137,0.152932,0.012183,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.200095,mpc-p,0,-126.340000,54.885000,-4.822467,-5.772089,-4.970000,-5.845000,0.147533,0.072911,9.910810,-9.727842,0.945339,-9.727842,9.910810,0.000000,0.680000,5,55,5.068473,54.648710,5.068473,54.648710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.426987,31.880631,67.472218,73.063738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560183,1.408373,0.191619,0.013336,0.500521,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.210209,mpc-p,0,-126.340000,54.885000,-4.715071,-5.853273,-4.860000,-5.925000,0.144929,0.071727,9.849821,-6.556382,1.006328,-6.556382,9.849821,0.010000,0.630000,10,34,9.528624,34.250130,9.528624,34.250130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.079658,31.731956,70.921526,76.918843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559301,1.405302,0.180074,0.012885,0.500442,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.220210,mpc-p,0,-126.340000,54.885000,-4.606365,-5.930727,-4.770000,-5.985000,0.163635,0.054273,9.849821,-5.336590,1.189297,-5.336590,9.849821,0.020000,0.490000,14,37,14.015328,36.683306,14.015328,36.683306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.201445,31.983319,76.093295,81.955068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557718,1.407183,0.175015,0.012936,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.230210,mpc-p,0,-126.340000,54.885000,-4.495587,-6.005431,-4.660000,-6.065000,0.164413,0.059569,9.849821,-7.044299,0.945339,-7.044299,9.849821,0.060000,0.410000,11,61,11.051724,60.658363,11.051724,60.658363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.550047,32.299076,77.848135,82.974255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559284,1.404975,0.178361,0.014636,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.240057,mpc-p,0,-126.340000,54.885000,-4.384920,-6.076345,-4.550000,-6.145000,0.165080,0.068655,10.886644,-10.337738,0.823360,-10.337738,10.886644,0.090000,0.470000,-2,86,-1.735550,86.110722,-1.735550,86.110722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.652951,31.870983,74.263728,80.146923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539750,1.395188,0.150962,0.012501,0.500307,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.250203,mpc-p,0,-126.340000,54.885000,-4.269708,-6.146719,-4.440000,-6.255000,0.170292,0.108281,11.313571,-10.703675,1.494245,-10.703675,11.313571,0.050000,0.650000,-1,80,-0.666760,80.374777,-0.666760,80.374777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.531463,29.708299,70.636418,75.841845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560076,1.402620,0.185026,0.012887,0.500523,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.260215,mpc-p,0,-126.340000,54.885000,-4.155312,-6.213539,-4.320000,-6.335000,0.164688,0.121461,10.520706,-7.837164,1.555235,-7.837164,10.520706,-0.030000,0.740000,18,52,17.899180,52.147568,17.899180,52.147568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.784549,28.292345,71.328985,77.861840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557724,1.404639,0.189526,0.013740,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.270175,mpc-p,0,-126.340000,54.885000,-4.041264,-6.277495,-4.220000,-6.395000,0.178736,0.117505,10.215758,-4.421746,1.555235,-4.421746,10.215758,0.040000,0.650000,17,33,17.107724,32.552237,17.107724,32.552237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.404933,28.529765,75.487944,86.029617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550158,1.404694,0.178989,0.013236,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.280142,mpc-p,0,-126.340000,54.885000,-3.927352,-6.339052,-4.120000,-6.425000,0.192648,0.085948,9.788831,-2.957996,0.945339,-2.957996,9.788831,0.100000,0.480000,15,34,15.316297,34.403760,15.316297,34.403760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.748430,28.247451,86.389482,93.946971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557971,1.392199,0.135573,0.012763,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.290215,mpc-p,0,-126.340000,54.885000,-3.812932,-6.398847,-4.010000,-6.475000,0.197068,0.076153,9.544873,-4.909663,1.006328,-4.909663,9.544873,0.170000,0.390000,7,60,7.021575,59.832958,7.021575,59.832958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.370517,27.646043,89.284165,92.734759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558719,1.404852,0.177718,0.013002,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.300210,mpc-p,0,-126.340000,54.885000,-3.700551,-6.455864,-3.900000,-6.535000,0.199449,0.079136,10.459717,-7.959143,1.311276,-7.959143,10.459717,0.130000,0.460000,1,82,0.840313,81.844544,0.840313,81.844544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.300310,26.489730,81.968945,85.772325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560756,1.404490,0.174734,0.013204,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.310211,mpc-p,0,-126.340000,54.885000,-3.589719,-6.510689,-3.790000,-6.615000,0.200281,0.104311,10.215758,-8.081122,1.494245,-8.081122,10.215758,0.130000,0.640000,0,72,0.280652,71.970342,0.280652,71.970342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.324428,24.655746,76.609350,80.839870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557083,1.404951,0.189871,0.012958,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.320214,mpc-p,0,-126.340000,54.885000,-3.480939,-6.563384,-3.690000,-6.685000,0.209061,0.121616,9.483883,-6.251434,1.433256,-6.251434,9.483883,0.020000,0.700000,21,54,20.667347,54.401453,20.667347,54.401453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.211399,23.988035,75.386497,81.117556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558021,1.405711,0.180079,0.012665,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.330098,mpc-p,0,-126.340000,54.885000,-3.375945,-6.613434,-3.600000,-6.725000,0.224055,0.111566,8.264091,-3.323933,1.555235,-3.323933,8.264091,0.050000,0.630000,30,37,30.492000,36.802119,30.492000,36.802119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.970996,23.866158,75.421421,88.648479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550813,1.395314,0.150924,0.012572,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.340208,mpc-p,0,-126.340000,54.885000,-3.271556,-6.662651,-3.500000,-6.745000,0.228444,0.082349,8.812998,-1.738204,1.067318,-1.738204,8.812998,0.160000,0.490000,12,35,11.796796,34.678013,11.796796,34.678013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.579853,23.450227,79.395435,94.676315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559135,1.409795,0.188989,0.013893,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.350210,mpc-p,0,-126.340000,54.885000,-3.171721,-6.709467,-3.400000,-6.765000,0.228279,0.055533,9.666852,-2.775027,1.189297,-2.775027,9.666852,0.170000,0.410000,-3,50,-2.511411,49.853390,-2.511411,49.853390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.375922,21.409292,90.676218,93.804809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557826,1.404189,0.175473,0.012209,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.360150,mpc-p,0,-126.340000,54.885000,-3.076317,-6.754246,-3.300000,-6.815000,0.223683,0.060754,10.337738,-5.336590,1.372266,-5.336590,10.337738,0.100000,0.470000,-7,68,-6.708686,68.178260,-6.708686,68.178260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.320940,19.706512,81.826708,86.125783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553180,1.410337,0.146159,0.013878,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.370209,mpc-p,0,-126.340000,54.885000,-2.984061,-6.797887,-3.190000,-6.865000,0.205939,0.067113,10.093779,-6.495393,1.311276,-6.495393,10.093779,0.020000,0.550000,-1,73,-1.021524,73.344379,-1.021524,73.344379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.376633,18.191289,75.311151,85.663158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557320,1.411301,0.175822,0.012612,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.380215,mpc-p,0,-126.340000,54.885000,-2.896972,-6.839733,-3.090000,-6.925000,0.193028,0.085267,9.117946,-5.092632,1.250287,-5.092632,9.117946,-0.010000,0.640000,8,57,7.839995,57.116941,7.839995,57.116941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.417582,16.945045,77.612932,86.289026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557748,1.415160,0.175051,0.013743,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.390212,mpc-p,0,-126.340000,54.885000,-2.815041,-6.880075,-3.000000,-6.965000,0.184959,0.084925,8.325081,-2.409089,1.128308,-2.409089,8.325081,0.010000,0.620000,10,37,10.228050,37.474428,10.228050,37.474428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.578992,16.675074,81.290072,88.251176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555233,1.405830,0.176896,0.014286,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.400162,mpc-p,0,-126.340000,54.885000,-2.738902,-6.918877,-2.910000,-6.975000,0.171098,0.056123,7.898153,-0.762370,1.006328,-0.762370,7.898153,0.020000,0.510000,9,32,8.701760,31.774565,8.701760,31.774565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.099423,16.398257,81.419392,89.870050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546802,1.410202,0.177459,0.013813,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.410201,mpc-p,0,-126.340000,54.885000,-2.667910,-6.956765,-2.830000,-6.985000,0.162090,0.028235,7.959143,-1.494245,1.372266,-1.494245,7.959143,0.060000,0.390000,-3,47,-2.536095,47.095309,-2.536095,47.095309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.671037,15.912175,80.529168,89.881586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558039,1.405001,0.174676,0.012506,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.420215,mpc-p,0,-126.340000,54.885000,-2.603282,-6.993395,-2.740000,-7.025000,0.136718,0.031605,7.776174,-3.811850,1.006328,-3.811850,7.776174,0.030000,0.390000,-7,68,-6.918624,68.418319,-6.918624,68.418319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.592652,14.508772,77.453209,86.792887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559466,1.405872,0.174916,0.013427,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.430172,mpc-p,0,-126.340000,54.885000,-2.545476,-7.028764,-2.660000,-7.065000,0.114524,0.036236,8.142112,-5.092632,0.701380,-5.092632,8.142112,0.010000,0.530000,-16,69,-16.447314,68.836944,-16.447314,68.836944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.267996,12.213009,79.260718,90.105163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547874,1.410656,0.177336,0.013623,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.440128,mpc-p,0,-126.340000,54.885000,-2.494419,-7.063176,-2.580000,-7.095000,0.085581,0.031824,7.593205,-3.872840,1.433256,-3.872840,7.593205,-0.040000,0.620000,-15,52,-14.558191,51.608974,-14.558191,51.608974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.594288,9.883082,79.767750,89.764975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553546,1.394514,0.141990,0.013045,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.450211,mpc-p,0,-126.340000,54.885000,-2.449872,-7.097156,-2.500000,-7.125000,0.050128,0.027844,5.824507,-1.311276,1.128308,-1.311276,5.824507,-0.060000,0.570000,-5,36,-4.910380,35.626384,-4.910380,35.626384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.142445,8.226878,81.868075,85.896901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556136,1.405827,0.160862,0.012680,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.460213,mpc-p,0,-126.340000,54.885000,-2.413080,-7.130089,-2.450000,-7.125000,0.036920,-0.005089,4.848673,-0.518412,0.457422,-0.518412,4.848673,-0.050000,0.470000,-4,36,-4.311295,35.654159,-4.311295,35.654159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.766181,7.778128,81.757592,81.903110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555889,1.405223,0.172774,0.013198,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.470211,mpc-p,0,-126.340000,54.885000,-2.383915,-7.162331,-2.400000,-7.125000,0.016085,-0.037331,3.201954,-0.457422,-0.030495,-0.457422,3.201954,-0.070000,0.390000,3,41,3.155974,41.065365,3.155974,41.065365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.306734,6.313416,78.114517,79.995762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558722,1.403924,0.176722,0.013209,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.480148,mpc-p,0,-126.340000,54.885000,-2.362694,-7.193789,-2.360000,-7.145000,-0.002694,-0.048789,2.287110,-2.775027,0.396432,-2.775027,2.287110,-0.050000,0.400000,-2,59,-1.734329,59.383317,-1.734329,59.383317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.973116,5.270429,77.003062,78.970103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553006,1.424282,0.139271,0.013608,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.490095,mpc-p,0,-126.340000,54.885000,-2.349405,-7.224777,-2.340000,-7.175000,-0.009405,-0.049777,1.189297,-4.055809,0.640391,-4.055809,1.189297,-0.050000,0.470000,-3,65,-3.029702,65.482905,-3.029702,65.482905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.556398,2.891935,73.615221,82.235225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547672,1.397115,0.137801,0.012700,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.500167,mpc-p,0,-126.340000,54.885000,-2.344239,-7.255723,-2.320000,-7.205000,-0.024239,-0.050723,0.518412,-3.567892,0.457422,-3.567892,0.518412,-0.040000,0.570000,-10,54,-9.503414,53.682600,-9.503414,53.682600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.185057,0.108231,71.367179,81.131402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547694,1.404042,0.175282,0.014044,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.510153,mpc-p,0,-126.340000,54.885000,-2.347510,-7.286053,-2.320000,-7.225000,-0.027510,-0.061053,-0.640391,-1.372266,-0.152474,-1.372266,-0.640391,-0.050000,0.560000,-8,36,-8.468888,36.264941,-8.468888,36.264941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.858749,-2.414368,65.505537,74.979991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556787,1.395377,0.143047,0.013035,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.520143,mpc-p,0,-126.340000,54.885000,-2.359276,-7.316117,-2.330000,-7.225000,-0.029276,-0.091117,-1.677214,0.030495,0.152474,0.030495,-1.677214,-0.060000,0.470000,-8,30,-8.157377,30.303598,-8.157377,30.303598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.579161,-3.801086,62.795789,69.461333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551429,1.396790,0.142343,0.012919,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530212,mpc-p,0,-126.340000,54.885000,-2.379839,-7.346201,-2.340000,-7.235000,-0.039839,-0.111201,-2.897006,-0.701380,-0.091484,-0.701380,-2.897006,-0.070000,0.380000,-8,43,-8.179631,43.084041,-8.179631,43.084041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.537434,-4.627716,61.009870,68.327301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556046,1.405980,0.174204,0.012331,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.540216,mpc-p,0,-126.340000,54.885000,-2.409006,-7.375936,-2.370000,-7.245000,-0.039006,-0.130936,-2.957996,-3.262944,-0.884349,-3.262944,-2.957996,-0.070000,0.380000,-19,63,-19.166998,63.103371,-19.166998,63.103371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.316848,-5.576955,59.588209,69.155658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557730,1.405425,0.172509,0.012459,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.550211,mpc-p,0,-126.340000,54.885000,-2.446901,-7.405547,-2.400000,-7.285000,-0.046901,-0.120547,-3.628881,-4.238777,-0.579401,-4.238777,-3.628881,-0.090000,0.490000,-24,64,-24.062772,63.525391,-24.062772,63.525391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.947816,-7.796277,55.012077,70.479963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556824,1.404979,0.162685,0.013537,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.560090,mpc-p,0,-126.340000,54.885000,-2.492983,-7.434765,-2.430000,-7.305000,-0.062983,-0.129765,-4.299767,-2.836017,-0.091484,-2.836017,-4.299767,-0.130000,0.570000,-25,45,-25.154275,44.601349,-25.154275,44.601349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.227406,-10.325193,51.207825,65.538239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566108,1.403017,0.156582,0.011896,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.570096,mpc-p,0,-126.340000,54.885000,-2.548405,-7.464352,-2.480000,-7.315000,-0.068405,-0.149352,-5.458569,-1.128308,-0.945339,-1.128308,-5.458569,-0.200000,0.540000,-16,31,-16.271765,31.135172,-16.271765,31.135172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.012002,-11.322659,50.560695,60.137147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553059,1.399210,0.135774,0.011771,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.580214,mpc-p,0,-126.340000,54.885000,-2.613379,-7.494299,-2.530000,-7.315000,-0.083379,-0.179299,-6.373413,0.335443,-0.762370,0.335443,-6.373413,-0.200000,0.430000,-18,26,-17.990689,25.901908,-17.990689,25.901908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.081976,-10.748527,54.230103,59.884415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554569,1.405619,0.174838,0.013580,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.590136,mpc-p,0,-126.340000,54.885000,-2.685780,-7.523728,-2.600000,-7.335000,-0.085780,-0.188728,-6.556382,-1.616224,-0.945339,-1.616224,-6.556382,-0.190000,0.330000,-28,49,-28.142332,49.431607,-28.142332,49.431607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.774984,-9.330230,56.601779,64.465994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557438,1.409384,0.174651,0.013468,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.600151,mpc-p,0,-126.340000,54.885000,-2.767489,-7.553511,-2.670000,-7.355000,-0.097489,-0.198511,-7.349247,-4.421746,-1.799193,-4.421746,-7.349247,-0.220000,0.380000,-30,68,-30.129752,67.708156,-30.129752,67.708156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.539806,-9.163135,55.078840,69.726290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555456,1.397588,0.142146,0.013142,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.610213,mpc-p,0,-126.340000,54.885000,-2.858244,-7.583538,-2.740000,-7.395000,-0.118244,-0.188538,-8.447060,-4.970653,-0.762370,-4.970653,-8.447060,-0.240000,0.520000,-30,61,-29.604281,61.116687,-29.604281,61.116687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.396789,-9.866253,54.231692,69.632589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554924,1.402904,0.177605,0.012077,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.620213,mpc-p,0,-126.340000,54.885000,-2.956900,-7.613488,-2.830000,-7.425000,-0.126900,-0.188488,-9.849821,-3.384923,-0.884349,-3.384923,-9.849821,-0.230000,0.590000,-27,41,-27.218590,41.303068,-27.218590,41.303068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.629961,-10.051190,53.377498,64.826800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556097,1.403132,0.173441,0.013668,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.630215,mpc-p,0,-126.340000,54.885000,-3.063878,-7.643554,-2.930000,-7.445000,-0.133878,-0.198554,-11.008623,-0.762370,-1.616224,-0.762370,-11.008623,-0.290000,0.520000,-17,24,-16.836793,24.157585,-16.836793,24.157585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.319306,-8.855499,54.869071,61.862691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556154,1.404430,0.176350,0.013353,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.640212,mpc-p,0,-126.340000,54.885000,-3.178914,-7.673709,-3.040000,-7.445000,-0.138914,-0.228709,-12.350394,-0.091484,-1.799193,-0.091484,-12.350394,-0.260000,0.380000,-16,27,-15.880508,27.387971,-15.880508,27.387971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.996901,-6.322037,59.778258,66.619699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554831,1.403352,0.174069,0.012181,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.650206,mpc-p,0,-126.340000,54.885000,-3.301867,-7.703952,-3.160000,-7.455000,-0.141867,-0.248952,-13.936124,-2.409089,-2.226120,-2.409089,-13.936124,-0.220000,0.310000,-16,50,-16.050504,50.496681,-16.050504,50.496681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.527881,-4.106170,60.682492,68.996992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556256,1.402494,0.167849,0.012882,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.660213,mpc-p,0,-126.340000,54.885000,-3.432695,-7.734307,-3.290000,-7.485000,-0.142695,-0.249307,-13.631176,-4.787684,-2.226120,-4.787684,-13.631176,-0.200000,0.380000,-30,64,-30.207312,64.009797,-30.207312,64.009797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.827338,-3.274791,58.535626,71.302682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555679,1.402061,0.174324,0.013956,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670210,mpc-p,0,-126.340000,54.885000,-3.570887,-7.764680,-3.420000,-7.535000,-0.150887,-0.229680,-14.241072,-5.763517,-1.799193,-5.763517,-14.241072,-0.220000,0.500000,-33,63,-33.143778,63.297615,-33.143778,63.297615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.181851,-3.644220,52.615547,69.987404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556067,1.402125,0.172586,0.012733,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.680104,mpc-p,0,-126.340000,54.885000,-3.714786,-7.794756,-3.560000,-7.575000,-0.154786,-0.219756,-15.033937,-4.421746,-1.677214,-4.421746,-15.033937,-0.280000,0.580000,-26,46,-26.374882,45.910430,-26.374882,45.910430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.573593,-3.978738,50.410906,64.516402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567386,1.458402,0.199020,0.015568,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.690061,mpc-p,0,-126.340000,54.885000,-3.866465,-7.824995,-3.720000,-7.595000,-0.146465,-0.229995,-17.290552,-0.945339,-2.592058,-0.945339,-17.290552,-0.320000,0.530000,-6,21,-5.932346,20.777310,-5.932346,20.777310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.459946,-3.586485,51.483751,59.766982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546765,1.476526,0.195338,0.016004,0.501220,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.700069,mpc-p,0,-126.340000,54.885000,-4.025602,-7.855320,-3.900000,-7.595000,-0.125602,-0.260320,-18.571334,0.213464,-2.775027,0.213464,-18.571334,-0.230000,0.380000,-8,21,-8.258681,20.957972,-8.258681,20.957972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.990675,-1.298755,58.314202,68.850335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575109,1.487440,0.200907,0.016565,0.500489,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.710060,mpc-p,0,-126.340000,54.885000,-4.190815,-7.885465,-4.080000,-7.615000,-0.110815,-0.270465,-19.059251,-2.409089,-2.348100,-2.409089,-19.059251,-0.080000,0.280000,-29,50,-29.341749,50.328600,-29.341749,50.328600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.720998,0.551550,61.526082,70.884869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557791,1.771765,0.264974,0.038011,0.500987,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.720066,mpc-p,0,-126.340000,54.885000,-4.362299,-7.915465,-4.270000,-7.645000,-0.092299,-0.270465,-18.815292,-5.641538,-2.592058,-5.641538,-18.815292,-0.190000,0.360000,-26,71,-25.567967,71.028973,-25.567967,71.028973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.650794,0.213952,63.121868,76.292118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562604,1.457344,0.199365,0.017607,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.730059,mpc-p,0,-126.340000,54.885000,-4.539262,-7.945176,-4.460000,-7.705000,-0.079262,-0.240176,-19.181230,-6.922320,-2.714037,-6.922320,-19.181230,-0.240000,0.530000,-21,70,-20.937867,69.877581,-20.937867,69.877581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.671558,-0.039453,60.933025,77.196500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559486,1.738186,0.222409,0.031514,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.740061,mpc-p,0,-126.340000,54.885000,-4.721694,-7.974581,-4.660000,-7.745000,-0.061694,-0.229581,-19.974095,-4.055809,-2.836017,-4.055809,-19.974095,-0.260000,0.630000,-13,38,-13.462420,38.426571,-13.462420,38.426571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.853183,0.039915,57.653978,71.989495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550002,1.474504,0.192205,0.015774,0.502260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.750063,mpc-p,0,-126.340000,54.885000,-4.909109,-8.003583,-4.860000,-7.755000,-0.049109,-0.248583,-20.279043,-0.457422,-2.714037,-0.457422,-20.279043,-0.220000,0.540000,-17,14,-17.155539,14.387444,-17.155539,14.387444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.116384,1.183440,57.767896,67.197284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551136,1.486205,0.185556,0.029852,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.760083,mpc-p,0,-126.340000,54.885000,-5.101437,-8.032140,-5.060000,-7.755000,-0.041437,-0.277140,-20.218053,0.152474,-2.897006,0.152474,-20.218053,-0.220000,0.340000,-21,25,-21.380688,24.646014,-21.380688,24.646014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.525984,2.199582,60.851064,70.627664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557203,1.420270,0.148564,0.012855,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.770081,mpc-p,0,-126.340000,54.885000,-5.297517,-8.060051,-5.260000,-7.765000,-0.037517,-0.295051,-19.547167,-3.079975,-3.079975,-3.079975,-19.547167,-0.220000,0.260000,-33,58,-32.628357,57.756785,-32.628357,57.756785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.536174,2.902320,62.886955,72.431338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557450,1.445708,0.157572,0.012558,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.780075,mpc-p,0,-126.340000,54.885000,-5.497286,-8.087272,-5.450000,-7.805000,-0.047286,-0.282272,-19.120240,-5.946486,-2.775027,-5.946486,-19.120240,-0.270000,0.390000,-37,73,-36.859658,72.917239,-36.859658,72.917239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.774282,2.107497,61.335646,77.878324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562097,1.400564,0.140123,0.011774,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.790231,mpc-p,0,-126.340000,54.885000,-5.703749,-8.114140,-5.650000,-7.855000,-0.053749,-0.259140,-19.242219,-5.336590,-3.018985,-5.336590,-19.242219,-0.340000,0.570000,-31,55,-30.926635,55.356887,-30.926635,55.356887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.105258,1.076922,57.613418,77.030533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567526,1.408815,0.178598,0.013120,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.800136,mpc-p,0,-126.340000,54.885000,-5.908007,-8.139462,-5.840000,-7.885000,-0.068007,-0.254462,-20.644980,-2.775027,-2.836017,-2.775027,-20.644980,-0.360000,0.580000,-18,34,-18.294437,34.021507,-18.294437,34.021507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.229314,1.979181,53.340165,65.989640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552570,1.400223,0.144584,0.013313,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.810272,mpc-p,0,-126.340000,54.885000,-6.119597,-8.164368,-6.050000,-7.895000,-0.069597,-0.269368,-21.803783,-0.640391,-2.897006,-0.640391,-21.803783,-0.290000,0.470000,-17,25,-16.957228,25.214599,-16.957228,25.214599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.545477,4.042053,53.233913,65.812574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557834,1.408942,0.173692,0.012714,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.820214,mpc-p,0,-126.340000,54.885000,-6.329222,-8.187694,-6.260000,-7.895000,-0.069222,-0.292694,-21.010918,-0.152474,-3.445913,-0.152474,-21.010918,-0.250000,0.360000,-30,30,-30.197821,29.723051,-30.197821,29.723051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.623583,5.426367,52.012991,64.201993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556378,1.408304,0.177353,0.013291,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.830211,mpc-p,0,-126.340000,54.885000,-6.541644,-8.209931,-6.460000,-7.895000,-0.081644,-0.314931,-20.583991,-2.470079,-3.201954,-2.470079,-20.583991,-0.250000,0.320000,-39,52,-39.260932,51.595916,-39.260932,51.595916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.208766,6.015430,54.950676,63.103507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556645,1.409158,0.176053,0.012771,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.840216,mpc-p,0,-126.340000,54.885000,-6.755449,-8.230846,-6.670000,-7.925000,-0.085449,-0.305846,-20.462012,-4.543725,-3.079975,-4.543725,-20.462012,-0.320000,0.400000,-35,64,-35.121501,64.470810,-35.121501,64.470810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.514609,5.920361,54.641913,67.772609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556739,1.407249,0.176160,0.013687,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.850215,mpc-p,0,-126.340000,54.885000,-6.969910,-8.250287,-6.870000,-7.965000,-0.099910,-0.285287,-20.096074,-5.214611,-3.201954,-5.214611,-20.096074,-0.360000,0.520000,-35,62,-35.232024,62.366121,-35.232024,62.366121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.727924,6.945617,51.644511,65.469505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555713,1.406496,0.170303,0.011773,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.860211,mpc-p,0,-126.340000,54.885000,-7.184658,-8.268142,-7.070000,-7.995000,-0.114658,-0.273142,-21.193887,-3.140965,-3.445913,-3.140965,-21.193887,-0.380000,0.580000,-24,42,-24.271692,42.103135,-24.271692,42.103135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.999399,8.232639,48.171810,59.566624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556105,1.407265,0.172808,0.012568,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.870214,mpc-p,0,-126.340000,54.885000,-7.399478,-8.284303,-7.280000,-7.995000,-0.119478,-0.289303,-21.071908,0.030495,-3.262944,0.030495,-21.071908,-0.380000,0.520000,-23,21,-23.334990,20.648062,-23.334990,20.648062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.018670,9.962448,47.682431,61.634302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556233,1.408382,0.178298,0.013629,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.880210,mpc-p,0,-126.340000,54.885000,-7.613645,-8.298624,-7.500000,-7.985000,-0.113645,-0.313624,-20.949928,1.128308,-3.384923,1.128308,-20.949928,-0.330000,0.380000,-29,23,-29.259376,23.084082,-29.259376,23.084082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.600205,11.253656,51.211481,65.327002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556453,1.407272,0.174573,0.011930,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.890171,mpc-p,0,-126.340000,54.885000,-7.826125,-8.310950,-7.700000,-7.985000,-0.126125,-0.325950,-20.462012,-1.555235,-3.201954,-1.555235,-20.462012,-0.300000,0.280000,-39,55,-39.389032,54.879623,-39.389032,54.879623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.342810,12.343167,57.378199,68.781356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556711,1.407697,0.172821,0.013075,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.900210,mpc-p,0,-126.340000,54.885000,-8.038944,-8.321285,-7.910000,-8.005000,-0.128944,-0.316285,-20.157064,-4.360757,-2.957996,-4.360757,-20.157064,-0.380000,0.380000,-33,73,-32.946422,73.344590,-32.946422,73.344590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.214495,11.661387,59.642994,72.661564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557542,1.407929,0.178231,0.014821,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.910215,mpc-p,0,-126.340000,54.885000,-8.249289,-8.329375,-8.110000,-8.045000,-0.139289,-0.284375,-20.949928,-4.848673,-3.628881,-4.848673,-20.949928,-0.390000,0.560000,-24,67,-23.862408,66.505419,-23.862408,66.505419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.370298,12.170064,59.490572,72.523009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557508,1.406343,0.175335,0.012053,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.920147,mpc-p,0,-126.340000,54.885000,-8.455984,-8.335103,-8.310000,-8.065000,-0.145984,-0.270103,-21.315866,-1.799193,-3.201954,-1.799193,-21.315866,-0.340000,0.640000,-24,37,-23.850153,36.589926,-23.850153,36.589926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.405047,14.132568,58.069835,70.216988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558657,1.414448,0.176024,0.014279,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.930218,mpc-p,0,-126.340000,54.885000,-8.663018,-8.338443,-8.530000,-8.055000,-0.133018,-0.283443,-21.803783,1.372266,-3.018985,1.372266,-21.803783,-0.290000,0.530000,-22,20,-21.794110,20.258323,-21.794110,20.258323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.466319,15.524153,59.216280,70.697981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556917,1.409565,0.176628,0.013087,0.501789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.940209,mpc-p,0,-126.340000,54.885000,-8.865482,-8.339183,-8.730000,-8.025000,-0.135482,-0.314183,-21.010918,2.165131,-2.592058,2.165131,-21.010918,-0.180000,0.370000,-40,27,-40.179943,27.214465,-40.179943,27.214465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.468641,16.273123,62.687817,72.940249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555148,1.407317,0.175312,0.012297,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.950214,mpc-p,0,-126.340000,54.885000,-9.064964,-8.337238,-8.940000,-8.015000,-0.124964,-0.322238,-20.583991,0.152474,-2.957996,0.152474,-20.583991,-0.320000,0.290000,-25,54,-25.037197,53.679437,-25.037197,53.679437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.001991,15.375785,65.663650,71.945365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556560,1.407946,0.172535,0.013779,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.960214,mpc-p,0,-126.340000,54.885000,-9.260723,-8.332494,-9.140000,-8.025000,-0.120723,-0.307494,-20.644980,-3.506902,-3.140965,-3.506902,-20.644980,-0.330000,0.380000,-20,80,-19.869290,80.330789,-19.869290,80.330789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.857986,16.134072,65.593800,75.262714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555816,1.407243,0.176190,0.013615,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.970210,mpc-p,0,-126.340000,54.885000,-9.452443,-8.324844,-9.350000,-8.045000,-0.102443,-0.279844,-20.888939,-3.567892,-3.201954,-3.567892,-20.888939,-0.280000,0.580000,-19,69,-18.653113,68.571212,-18.653113,68.571212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.992285,16.723742,64.480412,73.294340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556030,1.455490,0.184887,0.013314,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.980213,mpc-p,0,-126.340000,54.885000,-9.640005,-8.314174,-9.550000,-8.065000,-0.090005,-0.249174,-20.279043,-0.091484,-2.714037,-0.091484,-20.279043,-0.250000,0.670000,-22,36,-22.461962,36.283678,-22.461962,36.283678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.311375,17.779013,66.086167,74.021377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558318,1.418445,0.176584,0.014291,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.990216,mpc-p,0,-126.340000,54.885000,-9.822954,-8.300385,-9.740000,-8.035000,-0.082954,-0.265385,-19.669147,3.994819,-2.653048,3.994819,-19.669147,-0.240000,0.550000,-25,14,-24.614187,13.899757,-24.614187,13.899757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.731828,17.403914,68.286513,73.562082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556047,1.407004,0.172525,0.012934,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.000144,mpc-p,0,-126.340000,54.885000,-9.999724,-8.283520,-9.930000,-7.985000,-0.069724,-0.298520,-18.876282,3.994819,-2.592058,3.994819,-18.876282,-0.270000,0.350000,-23,32,-23.165978,31.642615,-23.165978,31.642615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.234992,16.621273,70.746827,77.196645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554672,1.412054,0.145008,0.014248,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.010213,mpc-p,0,-126.340000,54.885000,-10.173987,-8.263253,-10.120000,-7.965000,-0.053987,-0.298253,-18.144407,0.823360,-2.531068,0.823360,-18.144407,-0.250000,0.290000,-28,67,-27.594729,67.437613,-27.594729,67.437613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.406665,15.517725,70.093454,73.609486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555805,1.407693,0.174358,0.012870,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.020110,mpc-p,0,-126.340000,54.885000,-10.340312,-8.240290,-10.290000,-7.975000,-0.050312,-0.265290,-17.900448,-2.592058,-2.348100,-2.592058,-17.900448,-0.260000,0.460000,-25,88,-25.026939,88.274903,-25.026939,88.274903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.045260,13.725569,66.277396,74.005381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539359,1.401378,0.149514,0.012595,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.030214,mpc-p,0,-126.340000,54.885000,-10.504833,-8.213653,-10.470000,-7.995000,-0.034833,-0.218653,-18.144407,-2.226120,-2.957996,-2.226120,-18.144407,-0.260000,0.670000,-16,75,-16.170485,74.800999,-16.170485,74.800999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.432254,12.735250,67.466010,75.982609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557123,1.407503,0.188184,0.014542,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.040209,mpc-p,0,-126.340000,54.885000,-10.662108,-8.184056,-10.650000,-7.975000,-0.012108,-0.209056,-18.083417,1.860183,-2.470079,1.860183,-18.083417,-0.240000,0.740000,-10,38,-10.066939,37.834997,-10.066939,37.834997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.696607,13.648942,70.281634,76.170360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556441,1.406837,0.173586,0.012716,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.050089,mpc-p,0,-126.340000,54.885000,-10.812056,-8.151557,-10.830000,-7.925000,0.017944,-0.226557,-17.961438,6.556382,-2.531068,6.556382,-17.961438,-0.190000,0.590000,-7,13,-7.492445,13.024049,-7.492445,13.024049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.232680,13.908889,73.928153,77.798121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.696987,1.442269,0.200085,0.016433,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.060061,mpc-p,0,-126.340000,54.885000,-10.957655,-8.115430,-11.000000,-7.865000,0.042345,-0.250430,-16.436698,6.373413,-2.409089,6.373413,-16.436698,-0.140000,0.370000,-19,35,-19.107400,34.742282,-19.107400,34.742282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.993973,13.796612,77.219427,80.276193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545427,1.684107,0.232517,0.023597,0.500759,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.070249,mpc-p,0,-126.340000,54.885000,-11.100306,-8.075012,-11.150000,-7.815000,0.049694,-0.260012,-14.546020,1.860183,-2.409089,1.860183,-14.546020,-0.170000,0.310000,-28,80,-27.535338,80.853757,-27.535338,80.853757,0.000000,-1.111475,0.000000,64.000000,0.000000,0.000000,49.784328,12.999107,70.962014,73.110983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580928,1.491200,0.199683,0.017193,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.080060,mpc-p,0,-126.340000,54.885000,-11.231742,-8.032686,-11.290000,-7.815000,0.058258,-0.217686,-13.448207,-1.677214,-2.104141,-1.677214,-13.448207,-0.200000,0.510000,-28,101,-28.355005,101.376769,-28.355005,101.376769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.026896,11.183625,69.624222,78.296054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552594,1.780054,0.303512,0.038797,0.501079,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.090064,mpc-p,0,-126.340000,54.885000,-11.359614,-7.986062,-11.420000,-7.805000,0.060386,-0.181062,-13.326228,-1.006328,-1.372266,-1.006328,-13.326228,-0.240000,0.770000,-18,80,-17.637205,79.937374,-17.637205,79.937374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.991579,10.332109,73.346045,83.637814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555840,1.458244,0.218424,0.017064,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.100062,mpc-p,0,-126.340000,54.885000,-11.481145,-7.935929,-11.540000,-7.775000,0.058855,-0.160929,-13.082270,4.909663,-1.616224,4.909663,-13.082270,-0.240000,0.830000,-11,35,-10.591838,29.446024,-10.591838,29.446024,0.000000,5.491350,0.000000,64.000000,0.000000,0.000000,44.138003,11.651475,75.481868,81.516502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553402,1.454472,0.202600,0.013302,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.110084,mpc-p,0,-126.340000,54.885000,-11.596604,-7.882101,-11.650000,-7.695000,0.053396,-0.187101,-12.228415,9.178935,-1.616224,9.178935,-12.228415,-0.190000,0.620000,-16,12,-15.725658,12.118639,-15.725658,12.118639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.530204,12.889222,75.590976,82.504231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558383,1.416685,0.149942,0.012507,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.120151,mpc-p,0,-126.340000,54.885000,-11.706087,-7.824424,-11.770000,-7.605000,0.063913,-0.219424,-11.252582,8.264091,-1.494245,8.264091,-11.252582,-0.180000,0.360000,-19,43,-18.502970,42.656815,-18.502970,42.656815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.545372,13.485651,78.362194,83.348090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555938,1.407340,0.137041,0.011579,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.130092,mpc-p,0,-126.340000,54.885000,-11.807789,-7.763906,-11.860000,-7.545000,0.052211,-0.218906,-9.239925,3.689871,-1.494245,3.689871,-9.239925,-0.190000,0.340000,-31,87,-30.654837,86.564676,-30.654837,86.564676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.723176,13.288789,69.519898,72.837128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547404,1.403136,0.149196,0.011907,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.140218,mpc-p,0,-126.340000,54.885000,-11.904811,-7.698623,-11.950000,-7.535000,0.045189,-0.163623,-8.630029,-0.884349,-0.945339,-0.884349,-8.630029,-0.240000,0.570000,-26,112,-25.874758,112.450000,-25.874758,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.747056,11.874221,67.679992,78.406563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559552,1.410799,0.227961,0.014494,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.150219,mpc-p,0,-126.340000,54.885000,-11.994109,-7.630559,-12.030000,-7.515000,0.035891,-0.115559,-8.386070,0.396432,-0.823360,0.396432,-8.386070,-0.250000,0.860000,-20,86,-19.803130,85.818734,-19.803130,85.818734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.533990,11.092340,73.285744,86.553186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558224,1.412381,0.269799,0.012462,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.160127,mpc-p,0,-126.340000,54.885000,-12.076206,-7.559619,-12.100000,-7.475000,0.023794,-0.084619,-8.569039,6.373413,-0.945339,6.373413,-8.569039,-0.250000,0.900000,-10,41,-10.084765,36.974329,-10.084765,36.974329,0.000000,3.844406,0.000000,64.000000,0.000000,0.000000,28.039376,13.067242,74.211396,83.538461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560511,1.411157,0.190131,0.014397,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.170213,mpc-p,0,-126.340000,54.885000,-12.153275,-7.483861,-12.180000,-7.375000,0.026725,-0.108861,-7.898153,10.825654,-1.006328,10.825654,-7.898153,-0.200000,0.680000,-12,19,-12.253701,18.860676,-12.253701,18.860676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.101248,15.090967,73.559388,85.455220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557521,1.410764,0.173496,0.012434,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.180210,mpc-p,0,-126.340000,54.885000,-12.223238,-7.405279,-12.250000,-7.265000,0.026762,-0.140279,-6.800341,10.764665,-0.518412,10.764665,-6.800341,-0.170000,0.430000,-19,41,-18.627537,41.319071,-18.627537,41.319071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.967583,15.931646,75.358680,84.882424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556212,1.410394,0.174814,0.012683,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.190215,mpc-p,0,-126.340000,54.885000,-12.286914,-7.323192,-12.300000,-7.195000,0.013086,-0.128192,-5.214611,5.458569,-0.457422,5.458569,-5.214611,-0.170000,0.370000,-29,86,-29.192770,95.298631,-29.192770,95.298631,0.000000,-8.979561,0.000000,64.000000,0.000000,0.000000,17.989448,15.933606,68.336186,73.628867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558824,1.411066,0.190549,0.013054,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.200146,mpc-p,0,-126.340000,54.885000,-12.343906,-7.238374,-12.350000,-7.165000,0.006094,-0.073374,-3.506902,0.396432,-0.030495,0.396432,-3.506902,-0.210000,0.580000,-35,112,-35.357283,112.450000,-35.357283,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.252657,14.575517,66.788368,78.403907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555544,1.402491,0.186455,0.012874,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.210205,mpc-p,0,-126.340000,54.885000,-12.395422,-7.149117,-12.370000,-7.155000,-0.025422,0.005883,-3.750861,-0.274453,-0.274453,-0.274453,-3.750861,-0.290000,0.860000,-20,112,-20.176381,112.450000,-20.176381,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.116827,13.539824,72.125806,88.712598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559556,1.410093,0.274523,0.012398,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.220211,mpc-p,0,-126.340000,54.885000,-12.440550,-7.057086,-12.410000,-7.125000,-0.030550,0.067914,-3.872840,4.909663,-0.457422,4.909663,-3.872840,-0.280000,1.010000,-12,71,-11.586542,71.160044,-11.586542,71.160044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.407550,14.502108,74.578928,86.949403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558267,1.410913,0.304156,0.013746,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.230222,mpc-p,0,-126.340000,54.885000,-12.479718,-6.961834,-12.450000,-7.035000,-0.029718,0.073166,-3.750861,11.191592,-0.152474,11.191592,-3.750861,-0.210000,0.900000,-12,30,-12.069117,30.090292,-12.069117,30.090292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.518619,16.867863,71.806773,88.021220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557206,1.411919,0.175832,0.012745,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.240142,mpc-p,0,-126.340000,54.885000,-12.512741,-6.864422,-12.480000,-6.915000,-0.032741,0.050578,-2.957996,13.631176,0.213464,13.631176,-2.957996,-0.160000,0.620000,-18,34,-18.080084,34.422492,-18.080084,34.422492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.718931,17.563233,73.396753,89.254941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553802,1.400928,0.137839,0.012522,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.250120,mpc-p,0,-126.340000,54.885000,-12.540277,-6.763498,-12.490000,-6.795000,-0.050277,0.031502,-1.799193,10.520706,0.396432,10.520706,-1.799193,-0.170000,0.430000,-24,79,-23.883371,78.639512,-23.883371,78.639512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.612891,16.623237,69.811447,78.946241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554411,1.401035,0.138675,0.012937,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.260210,mpc-p,0,-126.340000,54.885000,-12.562475,-6.658542,-12.500000,-6.725000,-0.062475,0.066458,-0.579401,4.726694,0.396432,4.726694,-0.579401,-0.190000,0.570000,-30,112,-29.776383,112.450000,-29.776383,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.709678,13.898652,64.786604,77.307997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557368,1.412890,0.214716,0.013374,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.270058,mpc-p,0,-126.340000,54.885000,-12.578811,-6.553419,-12.490000,-6.685000,-0.088811,0.131581,-0.152474,2.165131,0.640391,2.165131,-0.152474,-0.250000,0.830000,-24,112,-24.186405,112.450000,-24.186405,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.226359,11.033163,69.624340,88.391616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556368,1.449799,0.266387,0.013079,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.280148,mpc-p,0,-126.340000,54.885000,-12.590252,-6.443076,-12.490000,-6.625000,-0.100252,0.181924,0.213464,5.946486,0.213464,5.946486,0.213464,-0.270000,1.010000,-19,89,-18.858765,89.247271,-18.858765,89.247271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.803175,9.931048,71.165947,88.313060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568366,1.689825,0.341348,0.022311,0.500409,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.290094,mpc-p,0,-126.340000,54.885000,-12.596446,-6.331838,-12.480000,-6.535000,-0.116446,0.203162,-0.091484,11.252582,0.335443,11.252582,-0.091484,-0.240000,0.970000,-14,52,-13.940687,52.355987,-13.940687,52.355987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.573641,9.773963,67.244627,79.253890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552039,1.468887,0.245068,0.019285,0.500880,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.300094,mpc-p,0,-126.340000,54.885000,-12.597761,-6.217660,-12.480000,-6.415000,-0.117761,0.197340,-0.091484,11.252582,0.457422,14.302062,0.030495,-0.190000,0.760000,-14,71,-14.411076,71.064282,-14.411076,71.064282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.949148,10.787652,65.145069,80.172071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552250,1.693777,0.225823,0.021078,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.310065,mpc-p,0,-126.340000,54.885000,-12.594343,-6.101633,-12.470000,-6.275000,-0.124343,0.173367,-0.213464,13.143259,0.213464,13.143259,-0.213464,-0.150000,0.680000,-14,65,-13.592760,64.997813,-13.592760,64.997813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.492142,6.894026,54.498595,66.934556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558587,1.460975,0.200353,0.018081,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.320065,mpc-p,0,-126.340000,54.885000,-12.586355,-5.983238,-12.460000,-6.145000,-0.126355,0.161762,0.274453,11.862478,0.945339,11.862478,0.274453,-0.140000,0.680000,-15,77,-15.082848,77.015918,-15.082848,77.015918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.125377,3.663362,53.005942,62.560689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559381,1.511553,0.231320,0.027060,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330094,mpc-p,0,-126.340000,54.885000,-12.573945,-5.862618,-12.430000,-6.035000,-0.143945,0.172382,1.128308,9.605862,1.006328,9.605862,1.128308,-0.150000,0.690000,-19,99,-19.143050,98.583141,-19.143050,98.583141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.576058,0.663153,51.145516,61.717330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546441,1.465469,0.199411,0.017493,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.340090,mpc-p,0,-126.340000,54.885000,-12.557382,-5.740687,-12.410000,-5.935000,-0.147382,0.194313,1.921172,9.605862,0.823360,9.605862,1.921172,-0.170000,0.820000,-20,93,-20.069785,92.542427,-20.069785,92.542427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.547673,-3.665479,51.957461,68.009725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544819,1.417688,0.197806,0.016131,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350058,mpc-p,0,-126.340000,54.885000,-12.536883,-5.617571,-12.390000,-5.825000,-0.146883,0.207429,1.860183,11.496540,0.701380,11.496540,1.860183,-0.170000,0.890000,-15,74,-15.062685,74.118013,-15.062685,74.118013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.832809,-7.568697,51.276673,67.154674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545419,1.421443,0.180413,0.015767,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.360092,mpc-p,0,-126.340000,54.885000,-12.512427,-5.492293,-12.360000,-5.695000,-0.152427,0.202707,1.189297,13.936124,0.579401,13.936124,1.189297,-0.180000,0.810000,-3,62,-2.943329,62.496747,-2.943329,62.496747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.499775,-10.356841,49.836738,62.234072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546607,1.591540,0.195733,0.021706,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.370099,mpc-p,0,-126.340000,54.885000,-12.484406,-5.366183,-12.350000,-5.545000,-0.134406,0.178817,1.250287,15.155916,0.579401,15.155916,1.250287,-0.140000,0.690000,-1,62,-1.093629,62.419210,-1.093629,62.419210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.449462,-11.872235,49.942736,58.911891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576324,1.562808,0.197677,0.023703,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.380092,mpc-p,0,-126.340000,54.885000,-12.452999,-5.239285,-12.320000,-5.395000,-0.132999,0.155715,1.372266,14.241072,0.457422,14.241072,1.372266,-0.090000,0.640000,-5,74,-4.565451,73.746173,-4.565451,73.746173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.015515,-13.708322,47.221660,56.761440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549957,1.471689,0.205410,0.022105,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.390092,mpc-p,0,-126.340000,54.885000,-12.418330,-5.111528,-12.300000,-5.255000,-0.118330,0.143472,1.677214,13.082270,0.396432,13.082270,1.677214,-0.070000,0.660000,-6,82,-5.867068,82.222836,-5.867068,82.222836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.703451,-16.512436,46.464086,57.007573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552509,1.448610,0.201416,0.018034,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.400097,mpc-p,0,-126.340000,54.885000,-12.380581,-4.983126,-12.280000,-5.125000,-0.100581,0.141874,2.348100,12.106436,1.067318,12.106436,2.348100,-0.070000,0.710000,-7,87,-7.424540,86.974948,-7.424540,86.974948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.523498,-19.258839,46.476551,57.758632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.742627,1.651369,0.253264,0.035069,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.410066,mpc-p,0,-126.340000,54.885000,-12.340104,-4.854822,-12.240000,-4.995000,-0.100104,0.140178,2.348100,13.265238,0.457422,13.265238,2.348100,-0.070000,0.790000,-4,71,-4.258109,71.357012,-4.258109,71.357012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.322298,-22.359134,45.142427,58.041167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566647,1.624040,0.232040,0.025894,0.500861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.420065,mpc-p,0,-126.340000,54.885000,-12.296808,-4.725966,-12.210000,-4.855000,-0.086808,0.129034,2.592058,14.911958,0.884349,14.911958,2.592058,-0.080000,0.760000,0,59,0.131934,59.465069,0.131934,59.465069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.254351,-24.243479,43.475562,54.493592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575102,1.787863,0.469017,0.037626,0.501456,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008383,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.430066,mpc-p,0,-126.340000,54.885000,-12.250969,-4.597124,-12.180000,-4.695000,-0.070969,0.097876,2.897006,15.460864,0.701380,15.460864,2.897006,-0.060000,0.670000,0,60,0.231080,59.820139,0.231080,59.820139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.620555,-25.080397,43.005728,52.133506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568360,1.626848,0.196218,0.022678,0.501083,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.440064,mpc-p,0,-126.340000,54.885000,-12.202777,-4.468578,-12.140000,-4.555000,-0.062777,0.086422,3.018985,14.363051,0.335443,14.363051,3.018985,-0.050000,0.610000,1,73,1.124426,73.123067,1.124426,73.123067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.832811,-25.993356,42.183105,51.385069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564588,2.956816,0.265080,0.041576,0.501142,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009342,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.450131,mpc-p,0,-126.340000,54.885000,-12.152018,-4.339617,-12.100000,-4.415000,-0.052018,0.075383,2.957996,12.594353,0.335443,12.594353,2.957996,-0.060000,0.630000,6,85,5.714688,85.161075,5.714688,85.161075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.220189,-27.463643,41.989852,52.790377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564443,1.642179,0.228029,0.025967,0.501310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.460062,mpc-p,0,-126.340000,54.885000,-12.099894,-4.213065,-12.060000,-4.295000,-0.039894,0.081935,3.262944,12.594353,0.884349,12.594353,3.262944,-0.040000,0.700000,4,79,4.038023,79.480008,4.038023,79.480008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.845818,-29.120128,43.072392,54.964784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558996,1.795195,0.227776,0.038129,0.504473,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.470063,mpc-p,0,-126.340000,54.885000,-12.045489,-4.086518,-12.020000,-4.165000,-0.025489,0.078482,3.323933,13.143259,0.762370,13.143259,3.323933,-0.020000,0.730000,4,71,4.301126,70.876798,4.301126,70.876798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.994352,-30.435025,41.139549,52.117756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556370,1.457152,0.197145,0.017563,0.500684,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.480063,mpc-p,0,-126.340000,54.885000,-11.989305,-3.961101,-11.980000,-4.015000,-0.009305,0.053899,3.750861,14.485031,0.457422,14.485031,3.750861,-0.020000,0.700000,5,59,4.572321,58.940799,4.572321,58.940799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.155188,-31.506786,39.417247,50.082702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554076,1.687809,0.211402,0.028642,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.490062,mpc-p,0,-126.340000,54.885000,-11.931457,-3.837010,-11.930000,-3.865000,-0.001457,0.027990,3.994819,15.521854,0.945339,15.521854,3.994819,-0.010000,0.620000,4,54,4.200089,53.543461,4.200089,53.543461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.057577,-32.101924,38.872041,48.683049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554344,1.699972,0.231651,0.024769,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.500061,mpc-p,0,-126.340000,54.885000,-11.872051,-3.714445,-11.890000,-3.715000,0.017949,0.000555,4.665705,14.972947,0.701380,14.972947,4.665705,0.000000,0.540000,0,61,0.348250,60.923827,0.348250,60.923827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.387645,-32.381127,38.716609,47.763661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550536,1.445526,0.200156,0.016301,0.500662,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510061,mpc-p,0,-126.340000,54.885000,-11.811190,-3.593616,-11.830000,-3.575000,0.018810,-0.018616,4.726694,12.472374,1.067318,12.472374,4.726694,0.010000,0.550000,-1,77,-1.253695,77.228727,-1.253695,77.228727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.854234,-32.847998,38.315195,47.661995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554378,1.487629,0.196958,0.018730,0.500589,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.520092,mpc-p,0,-126.340000,54.885000,-11.748777,-3.474377,-11.780000,-3.465000,0.031223,-0.009377,4.970653,9.910810,1.067318,9.910810,4.970653,-0.020000,0.640000,2,90,1.800115,89.717031,1.800115,89.717031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.622872,-33.878560,39.015954,50.385431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553878,1.499015,0.261957,0.019567,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530095,mpc-p,0,-126.340000,54.885000,-11.685254,-3.357627,-11.710000,-3.355000,0.024746,-0.002627,5.092632,10.520706,0.640391,10.520706,5.092632,-0.010000,0.750000,1,74,0.636183,73.909261,0.636183,73.909261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.261900,-35.267898,39.508576,53.025886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554562,1.428643,0.207924,0.017636,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540092,mpc-p,0,-126.340000,54.885000,-11.620558,-3.243303,-11.650000,-3.245000,0.029442,0.001697,5.153621,11.801488,0.396432,11.801488,5.153621,-0.020000,0.720000,4,63,3.834872,63.436404,3.834872,63.436404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.085561,-35.699923,36.584946,47.723072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551522,1.702119,0.232722,0.025808,0.500911,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550071,mpc-p,0,-126.340000,54.885000,-11.554836,-3.131743,-11.590000,-3.125000,0.035164,-0.006743,6.007476,12.045446,0.762370,12.045446,6.007476,-0.010000,0.690000,-2,60,-2.298620,60.033878,-2.298620,60.033878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.222227,-35.398954,36.064232,44.937490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589364,1.815521,0.950072,0.046302,0.507597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560061,mpc-p,0,-126.340000,54.885000,-11.487931,-3.022791,-11.520000,-3.005000,0.032069,-0.017791,6.739351,11.191592,0.457422,11.191592,6.739351,0.000000,0.620000,-10,69,-9.565890,69.274850,-9.565890,69.274850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.719615,-35.348923,33.204566,43.213950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.164295,1.664503,0.214162,0.028974,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009583,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570058,mpc-p,0,-126.340000,54.885000,-11.419910,-2.916700,-11.450000,-2.905000,0.030090,-0.011700,7.044299,8.630029,0.762370,8.630029,7.044299,-0.010000,0.590000,-11,91,-11.437747,91.085852,-11.437747,91.085852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.399802,-35.844525,32.707795,45.013079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574718,1.713743,0.242985,0.028951,0.500800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.580068,mpc-p,0,-126.340000,54.885000,-11.350750,-2.813599,-11.370000,-2.825000,0.019250,0.011401,7.044299,8.630029,0.579401,7.044299,7.593205,-0.040000,0.740000,-8,78,-7.875115,77.962545,-7.875115,77.962545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.492353,-37.550597,36.403206,52.272210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.633000,1.724958,0.256489,0.031363,0.500899,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.590068,mpc-p,0,-126.340000,54.885000,-11.280618,-2.713899,-11.290000,-2.745000,0.009382,0.031101,7.471226,7.959143,0.457422,7.959143,7.471226,-0.070000,0.780000,-7,78,-6.839476,77.714921,-6.839476,77.714921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.681848,-37.874874,37.693895,48.210491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585600,1.721954,0.266432,0.123605,0.501152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.600062,mpc-p,0,-126.340000,54.885000,-11.209481,-2.617716,-11.210000,-2.665000,0.000519,0.047284,7.349247,7.532216,0.701380,7.532216,7.349247,-0.070000,0.770000,-5,80,-4.800312,80.181164,-4.800312,80.181164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.736538,-37.863876,37.377391,47.015091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564297,1.573699,0.194404,0.025259,0.509274,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.610061,mpc-p,0,-126.340000,54.885000,-11.137260,-2.525124,-11.140000,-2.585000,0.002740,0.059876,7.288257,7.715185,0.274453,7.715185,7.288257,-0.080000,0.760000,-1,77,-0.820652,77.424238,-0.820652,77.424238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.418271,-38.066825,37.439675,47.278672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563071,1.440197,0.195801,0.016591,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.620062,mpc-p,0,-126.340000,54.885000,-11.063946,-2.436303,-11.060000,-2.515000,-0.003946,0.078697,6.617372,7.532216,0.823360,7.532216,6.617372,-0.090000,0.760000,8,77,7.643955,76.965274,7.643955,76.965274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.105129,-37.995548,37.470544,46.229498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565336,1.714000,0.215879,0.035652,0.500951,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.630061,mpc-p,0,-126.340000,54.885000,-10.989527,-2.351433,-10.990000,-2.445000,0.000473,0.093567,6.007476,6.556382,1.006328,6.556382,6.007476,-0.040000,0.740000,9,84,9.043375,84.224223,9.043375,84.224223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.118613,-37.449532,39.009294,46.916196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565516,1.764080,0.284820,0.035523,0.500898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.640072,mpc-p,0,-126.340000,54.885000,-10.913860,-2.270550,-10.920000,-2.385000,0.006140,0.114450,6.190445,5.641538,0.579401,5.641538,6.190445,-0.030000,0.770000,8,87,7.976549,87.338512,7.976549,87.338512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.765746,-37.613665,37.912957,48.054745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587280,1.588255,0.255132,0.026068,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.650066,mpc-p,0,-126.340000,54.885000,-10.837095,-2.194007,-10.850000,-2.325000,0.012905,0.130993,6.495393,6.129455,0.274453,6.129455,6.495393,-0.010000,0.810000,5,77,4.735039,77.493204,4.735039,77.493204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.505471,-38.296571,36.893571,48.394207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584118,1.735248,0.252248,0.046185,0.501112,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.660073,mpc-p,0,-126.340000,54.885000,-10.758942,-2.121701,-10.780000,-2.265000,0.021058,0.143299,6.800341,5.763517,0.823360,5.763517,6.800341,0.000000,0.780000,3,80,2.691904,79.836290,2.691904,79.836290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.097356,-38.672616,35.406187,46.068960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.180335,1.498328,0.207717,0.021485,0.501017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008418,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.670072,mpc-p,0,-126.340000,54.885000,-10.679491,-2.053904,-10.720000,-2.215000,0.040509,0.161096,6.190445,4.787684,0.579401,4.787684,6.190445,0.010000,0.780000,9,86,9.337502,85.621266,9.337502,85.621266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.247334,-39.144252,34.105687,45.688130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574001,1.474840,0.235678,0.018147,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.680060,mpc-p,0,-126.340000,54.885000,-10.598672,-1.990717,-10.640000,-2.175000,0.041328,0.184283,6.556382,3.750861,0.091484,3.750861,6.556382,0.020000,0.780000,7,92,6.748402,92.307152,6.748402,92.307152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.181055,-39.445341,36.534697,47.963883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550784,1.652763,0.248011,0.024590,0.501950,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.690061,mpc-p,0,-126.340000,54.885000,-10.516209,-1.932097,-10.570000,-2.135000,0.053791,0.202903,6.983309,3.628881,0.091484,3.628881,6.983309,0.030000,0.840000,4,86,4.031809,85.662471,4.031809,85.662471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.910545,-40.204097,35.153351,48.408277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.668444,1.752938,0.321510,0.040984,0.501141,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009297,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.700701,mpc-p,0,-126.340000,54.885000,-10.426651,-1.874917,-10.470000,-2.075000,0.043349,0.200083,7.410237,3.811850,0.091484,3.811850,7.410237,0.030000,0.840000,1,79,1.094487,78.971906,1.094487,78.971906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.655036,-40.796121,34.474627,47.349645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.567969,1.810419,0.291221,0.036126,0.502852,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010222,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.710957,mpc-p,0,-126.340000,54.885000,-10.338432,-1.824948,-10.410000,-2.045000,0.071568,0.220052,7.349247,4.299767,0.335443,4.299767,7.349247,0.020000,0.810000,7,75,7.314845,74.966944,7.314845,74.966944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.464991,-41.320611,33.997405,47.119346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584141,1.670308,0.238165,0.028712,1.211763,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.721021,mpc-p,0,-126.340000,54.885000,-10.249936,-1.780894,-10.310000,-1.995000,0.060064,0.214106,7.471226,3.750861,0.396432,3.750861,7.471226,0.010000,0.760000,9,79,9.228437,78.856008,9.228437,78.856008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.608710,-41.283700,36.487458,48.547967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.229129,1.492658,0.209560,0.024102,0.502547,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008467,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.731017,mpc-p,0,-126.340000,54.885000,-10.160009,-1.742064,-10.240000,-1.965000,0.079991,0.222936,8.447060,2.714037,0.274453,2.714037,8.447060,0.020000,0.760000,3,84,3.432549,83.795414,3.432549,83.795414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.290043,-41.341708,35.909310,48.887463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571120,1.489090,0.201506,0.019440,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.741015,mpc-p,0,-126.340000,54.885000,-10.067929,-1.708184,-10.150000,-1.945000,0.082071,0.236816,8.264091,1.677214,0.640391,1.677214,8.264091,0.020000,0.780000,7,88,6.519515,87.608000,6.519515,87.608000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.574459,-41.685880,33.073526,47.440375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544911,1.411408,0.185598,0.016782,0.509562,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.751015,mpc-p,0,-126.340000,54.885000,-9.973545,-1.679279,-10.040000,-1.935000,0.066455,0.255721,9.117946,1.067318,0.457422,1.067318,9.117946,0.020000,0.930000,0,76,-0.047022,76.176072,-0.047022,76.176072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.802728,-41.855493,34.103403,47.654681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536261,1.407201,0.176599,0.014667,0.500252,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.761015,mpc-p,0,-126.340000,54.885000,-9.876742,-1.655373,-9.960000,-1.925000,0.083258,0.269627,9.117946,0.823360,0.640391,0.823360,9.117946,0.040000,0.780000,1,88,1.214147,88.105723,1.214147,88.105723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.570029,-41.724998,32.076105,44.975067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542395,3.410786,0.274343,0.041921,0.501020,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.771016,mpc-p,0,-126.340000,54.885000,-9.777374,-1.636470,-9.850000,-1.915000,0.072626,0.278530,9.666852,-0.762370,0.335443,-0.762370,9.666852,0.020000,0.790000,1,97,0.543448,97.046434,0.543448,97.046434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.931363,-41.747741,33.759777,47.528665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563468,1.673869,0.249964,0.024550,0.504126,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.781020,mpc-p,0,-126.340000,54.885000,-9.675264,-1.622560,-9.750000,-1.925000,0.074736,0.302440,10.093779,-0.457422,-0.091484,-0.457422,10.093779,-0.020000,0.850000,5,87,5.058930,87.412216,5.058930,87.412216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.921682,-42.146650,34.582054,49.538589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563634,1.761626,0.334560,0.034116,0.501252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.791619,mpc-p,0,-126.340000,54.885000,-9.563979,-1.613258,-9.640000,-1.915000,0.076021,0.301742,10.032790,1.250287,0.274453,1.250287,10.032790,0.000000,0.860000,8,67,7.573308,67.319033,7.573308,67.319033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.920762,-41.995275,35.714031,48.919484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595946,1.725078,0.253929,0.028612,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.801021,mpc-p,0,-126.340000,54.885000,-9.462446,-1.609657,-9.530000,-1.915000,0.067554,0.305343,10.032790,1.250287,0.701380,1.250287,10.032790,0.000000,0.780000,11,70,10.601359,69.730985,10.601359,69.730985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.505586,-41.005062,35.573260,46.530715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.720428,1.760999,0.266546,0.035652,0.501175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008298,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.811349,mpc-p,0,-126.340000,54.885000,-9.347715,-1.610697,-9.410000,-1.905000,0.062285,0.294303,10.886644,-0.274453,0.396432,-0.274453,10.886644,0.020000,0.750000,4,79,3.766037,79.299347,3.766037,79.299347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.621021,-40.176229,34.735224,45.634575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562185,1.804265,0.229259,0.032834,0.503602,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.821016,mpc-p,0,-126.340000,54.885000,-9.237171,-1.616357,-9.290000,-1.925000,0.052829,0.308643,13.021280,-2.714037,0.518412,-2.714037,13.021280,0.030000,0.720000,-15,99,-14.738706,99.365383,-14.738706,99.365383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.307357,-39.982146,33.030713,45.565276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560589,1.681905,0.245134,0.027224,0.501003,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.831020,mpc-p,0,-126.340000,54.885000,-9.119404,-1.626922,-9.160000,-1.955000,0.040596,0.328078,13.265238,-3.445913,0.518412,-3.445913,13.265238,-0.020000,0.820000,-10,95,-9.939143,95.207695,-9.939143,95.207695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.528131,-40.649928,30.893575,47.394315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554660,1.444534,0.213018,0.016206,0.503982,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.841047,mpc-p,0,-126.340000,54.885000,-8.997802,-1.642238,-9.020000,-1.975000,0.022198,0.332762,13.814145,-2.043152,0.518412,-2.043152,13.814145,-0.040000,0.860000,-9,76,-8.895608,76.225647,-8.895608,76.225647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.505018,-40.860162,33.094545,47.519478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558535,1.438922,0.224732,0.020993,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.851024,mpc-p,0,-126.340000,54.885000,-8.873141,-1.662087,-8.880000,-1.985000,0.006859,0.322913,13.265238,-0.518412,0.518412,-0.518412,13.265238,-0.070000,0.820000,4,62,3.626916,61.579694,3.626916,61.579694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.539516,-40.116936,32.388016,43.089693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558162,1.410256,0.188558,0.015639,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.861022,mpc-p,0,-126.340000,54.885000,-8.744415,-1.686491,-8.740000,-1.985000,-0.004415,0.298509,13.631176,0.579401,0.457422,0.579401,13.631176,-0.070000,0.680000,6,58,6.054578,58.166715,6.054578,58.166715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.124368,-38.071546,35.695880,42.662796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565240,1.461573,0.192524,0.018473,0.501483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.871054,mpc-p,0,-126.340000,54.885000,-8.611297,-1.715409,-8.610000,-1.995000,-0.001297,0.279591,12.777322,-0.823360,0.823360,-0.823360,12.777322,-0.060000,0.730000,17,59,16.778798,59.240491,16.778798,59.240491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.170469,-36.500001,32.720214,40.604406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551490,1.431655,0.187137,0.016310,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.881052,mpc-p,0,-126.340000,54.885000,-8.474594,-1.748520,-8.470000,-2.025000,-0.004594,0.276480,13.204249,-3.994819,0.762370,-3.994819,13.204249,-0.020000,0.700000,12,83,12.029666,83.375060,12.029666,83.375060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.204040,-34.131920,35.776361,41.602615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556917,1.435128,0.196213,0.015422,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.891017,mpc-p,0,-126.340000,54.885000,-8.334212,-1.785657,-8.340000,-2.085000,0.005788,0.299343,14.119093,-7.166278,0.274453,-7.166278,14.119093,0.030000,0.670000,1,112,1.220549,111.633144,1.220549,111.633144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.487471,-33.723038,35.771247,44.678833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548491,1.536750,0.229118,0.019004,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.901051,mpc-p,0,-126.340000,54.885000,-8.188614,-1.827076,-8.190000,-2.155000,0.001386,0.327924,15.277895,-7.288257,0.579401,-7.288257,15.277895,0.020000,0.870000,-5,95,-5.105186,95.255854,-5.105186,95.255854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.056738,-34.619350,34.811978,48.917297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550253,1.435766,0.300381,0.017697,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.911053,mpc-p,0,-126.340000,54.885000,-8.039135,-1.872234,-8.040000,-2.205000,0.000865,0.332766,14.911958,-3.689871,0.640391,-3.689871,14.911958,-0.050000,0.920000,12,58,11.977192,58.055145,11.977192,58.055145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.425397,-35.258142,33.041320,45.815985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551976,1.558270,0.220844,0.017508,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.921019,mpc-p,0,-126.340000,54.885000,-7.885820,-1.920909,-7.890000,-2.225000,0.004180,0.304091,14.667999,0.030495,0.701380,0.030495,14.667999,0.000000,0.760000,16,34,16.034715,34.425896,16.034715,34.425896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.823559,-33.342888,39.838476,45.678128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551472,1.536805,0.191525,0.027685,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.931049,mpc-p,0,-126.340000,54.885000,-7.727023,-1.973441,-7.730000,-2.225000,0.002977,0.251559,14.363051,-0.030495,0.823360,-0.030495,14.363051,0.010000,0.530000,23,47,22.875123,46.976934,22.875123,46.976934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.532428,-31.385375,46.849364,50.657028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555414,1.533446,0.200803,0.021681,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.941050,mpc-p,0,-126.340000,54.885000,-7.564168,-2.029172,-7.560000,-2.245000,-0.004168,0.215828,16.253729,-3.933829,0.823360,-3.933829,16.253729,0.070000,0.460000,2,79,1.662516,79.270717,1.662516,79.270717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.466166,-29.553702,50.270568,52.350484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551835,1.418426,0.176252,0.016211,0.505539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.951050,mpc-p,0,-126.340000,54.885000,-7.396756,-2.088062,-7.370000,-2.305000,-0.026756,0.216938,18.388365,-7.776174,0.823360,-7.776174,18.388365,0.040000,0.570000,-15,100,-14.516623,99.856160,-14.516623,99.856160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.732870,-30.160900,45.723804,54.727016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568427,1.534005,0.258627,0.020446,0.500695,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.961048,mpc-p,0,-126.340000,54.885000,-7.224780,-2.149906,-7.180000,-2.385000,-0.044780,0.235094,19.669147,-9.117946,0.701380,-9.117946,19.669147,-0.040000,0.770000,-15,93,-14.792769,93.184827,-14.792769,93.184827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.566515,-31.089980,41.974797,54.880312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548792,1.467479,0.235369,0.017053,0.500342,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.971050,mpc-p,0,-126.340000,54.885000,-7.048137,-2.214534,-6.990000,-2.455000,-0.058137,0.240466,19.242219,-6.190445,0.579401,-6.190445,19.242219,-0.080000,0.860000,-1,59,-1.361602,59.399661,-1.361602,59.399661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.640504,-31.795732,38.898209,50.974859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545385,1.523474,0.192349,0.015065,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.981016,mpc-p,0,-126.340000,54.885000,-6.867519,-2.281477,-6.790000,-2.495000,-0.077519,0.213523,19.242219,-1.250287,1.006328,-1.250287,19.242219,-0.090000,0.810000,7,17,6.836210,17.254991,6.836210,17.254991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.351030,-30.343572,37.803173,44.404855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548769,1.701321,0.236552,0.030527,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.991021,mpc-p,0,-126.340000,54.885000,-6.681620,-2.351007,-6.600000,-2.515000,-0.081620,0.163993,17.900448,-1.372266,0.640391,-1.372266,17.900448,-0.110000,0.470000,28,41,27.517568,40.742645,27.517568,40.742645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.664482,-27.182115,49.333248,54.383562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553505,1.429753,0.198375,0.017919,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.001062,mpc-p,0,-126.340000,54.885000,-6.490440,-2.422918,-6.400000,-2.555000,-0.090440,0.132082,18.205396,-5.824507,0.945339,-5.824507,18.205396,0.010000,0.360000,14,83,13.972339,82.981887,13.972339,82.981887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.217912,-23.755549,52.113237,57.226093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550378,1.559634,0.237514,0.020219,0.505445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.011027,mpc-p,0,-126.340000,54.885000,-6.296189,-2.496164,-6.210000,-2.635000,-0.086189,0.138836,19.303209,-10.398727,0.762370,-10.398727,19.303209,0.220000,0.550000,-22,104,-21.656525,104.231278,-21.656525,104.231278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.890438,-24.239876,54.885021,61.107182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593304,1.708080,0.272976,0.026272,0.501048,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.021051,mpc-p,0,-126.340000,54.885000,-6.096308,-2.571497,-6.010000,-2.735000,-0.086308,0.163503,19.913105,-9.666852,1.250287,-9.666852,19.913105,0.000000,0.800000,2,78,1.913419,78.470610,1.913419,78.470610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.774144,-25.926464,47.299812,59.723565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559182,1.509560,0.284340,0.020222,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.031018,mpc-p,0,-126.340000,54.885000,-5.893196,-2.647805,-5.820000,-2.805000,-0.073196,0.157195,19.303209,-5.397580,0.945339,-5.397580,19.303209,-0.070000,0.810000,25,40,25.451137,39.899330,25.451137,39.899330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.338870,-25.142975,47.081464,52.666824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553990,1.451802,0.203805,0.022112,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.041019,mpc-p,0,-126.340000,54.885000,-5.685102,-2.725537,-5.630000,-2.845000,-0.055102,0.119463,18.022427,-1.921172,1.006328,-1.921172,18.022427,-0.010000,0.620000,39,22,38.950157,22.168265,38.950157,22.168265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.807970,-21.628381,52.308416,57.005157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550834,1.468521,0.212828,0.018655,0.503464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.051050,mpc-p,0,-126.340000,54.885000,-5.472148,-2.804438,-5.430000,-2.865000,-0.042148,0.060562,18.998261,-2.104141,1.006328,-2.104141,18.998261,0.180000,0.380000,12,38,12.363898,38.186563,12.363898,38.186563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.629518,-18.878124,63.250338,66.351105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563108,1.552488,0.202789,0.016527,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.061046,mpc-p,0,-126.340000,54.885000,-5.255869,-2.883735,-5.220000,-2.915000,-0.035869,0.031265,20.401022,-6.312424,0.701380,-6.312424,20.401022,0.190000,0.340000,-3,74,-2.833658,74.449911,-2.833658,74.449911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.153538,-19.580564,68.024327,68.142788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545643,1.444379,0.175223,0.015531,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.071015,mpc-p,0,-126.340000,54.885000,-5.036261,-2.963241,-5.000000,-3.005000,-0.036261,0.041759,22.535658,-10.947634,1.189297,-10.947634,22.535658,0.200000,0.500000,-24,100,-23.530298,100.179692,-23.530298,100.179692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.231266,-19.423232,62.271373,66.005416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550109,1.436500,0.208144,0.015865,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.081047,mpc-p,0,-126.340000,54.885000,-4.811481,-3.043420,-4.770000,-3.115000,-0.041481,0.071580,22.108731,-10.642686,1.738204,-10.642686,22.108731,-0.020000,0.740000,9,81,9.297424,80.517329,9.297424,80.517329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.081249,-19.915611,57.056574,65.741092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549956,1.446037,0.217570,0.016217,0.500768,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.091048,mpc-p,0,-126.340000,54.885000,-4.583778,-3.123271,-4.550000,-3.185000,-0.033778,0.061729,20.523001,-5.702528,1.738204,-5.702528,20.523001,-0.030000,0.790000,34,36,33.631272,33.479369,33.631272,33.479369,0.000000,2.037960,0.000000,64.000000,0.000000,0.000000,0.122711,-17.713457,61.241128,61.360695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549031,1.536783,0.194604,0.022759,0.500551,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.101017,mpc-p,0,-126.340000,54.885000,-4.353408,-3.202531,-4.340000,-3.215000,-0.013408,0.012469,18.266386,-0.213464,0.945339,-0.213464,18.266386,0.060000,0.610000,52,-2,51.915192,-1.757145,51.915192,-1.757145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.687831,-13.888998,65.940274,70.168338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549606,1.600946,0.233988,0.025347,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.111052,mpc-p,0,-126.340000,54.885000,-4.118284,-3.281725,-4.140000,-3.235000,0.021716,-0.046725,19.181230,-1.189297,0.640391,-1.189297,19.181230,0.280000,0.280000,23,29,23.189731,29.043880,23.189731,29.043880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.472193,-10.417498,80.653556,85.305744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554880,1.460932,0.231911,0.016771,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.121050,mpc-p,0,-126.340000,54.885000,-3.881043,-3.359780,-3.940000,-3.285000,0.058957,-0.074780,21.010918,-7.593205,1.006328,-7.593205,21.010918,0.300000,0.210000,4,74,3.847397,88.167533,3.847397,88.167533,0.000000,-14.123653,0.000000,64.000000,0.000000,0.000000,3.533648,-11.123193,94.241356,90.372992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553567,1.780752,0.262554,0.034837,0.501123,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.131694,mpc-p,0,-126.340000,54.885000,-3.625439,-3.441673,-3.690000,-3.405000,0.064561,-0.036673,23.328523,-12.777322,1.250287,-12.777322,23.328523,0.170000,0.430000,-1,112,-1.300803,112.450000,-1.300803,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.236411,-10.511913,85.715381,87.477998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.652039,1.694489,0.245080,0.018117,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.141017,mpc-p,0,-126.340000,54.885000,-3.399217,-3.512149,-3.480000,-3.515000,0.080783,0.002851,23.328523,-13.021280,1.677214,-13.021280,23.328523,0.090000,0.730000,12,99,11.953658,98.844730,11.953658,98.844730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.479697,-10.354217,81.637263,88.224710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550469,1.792927,1.013401,0.043432,0.501144,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.151026,mpc-p,0,-126.340000,54.885000,-3.154172,-3.586270,-3.240000,-3.595000,0.085828,0.008730,22.779616,-6.434403,1.799193,-6.434403,22.779616,0.060000,0.860000,28,54,28.150971,33.594241,28.150971,33.594241,0.000000,20.250489,0.000000,64.000000,0.000000,0.000000,3.958429,-7.718039,82.601400,83.912111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580355,1.599471,0.253629,0.016467,0.500394,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.161016,mpc-p,0,-126.340000,54.885000,-2.907641,-3.658411,-3.020000,-3.625000,0.112359,-0.033411,21.498835,0.274453,1.616224,0.274453,21.498835,0.130000,0.750000,40,9,40.239882,-16.754767,40.239882,-16.754767,0.000000,25.599497,0.000000,64.000000,0.000000,0.000000,-2.866743,-3.599020,84.562605,85.411337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546507,1.701068,0.243120,0.025991,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.171027,mpc-p,0,-126.340000,54.885000,-2.658897,-3.728630,-2.800000,-3.605000,0.141103,-0.123630,22.474668,3.750861,1.616224,3.750861,22.474668,0.250000,0.400000,24,-22,24.360016,-22.313358,24.360016,-22.313358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.534264,-0.748930,89.135744,92.093751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580605,1.622789,0.237696,0.023300,0.500632,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.181027,mpc-p,0,-126.340000,54.885000,-2.409037,-3.796462,-2.560000,-3.575000,0.150963,-0.221462,24.853263,1.006328,1.372266,1.006328,24.853263,0.270000,0.070000,0,22,0.397966,21.819429,0.397966,21.819429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.815344,0.477671,108.993833,108.753923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591863,1.829988,0.269745,0.040030,0.501044,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008246,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.191022,mpc-p,0,-126.340000,54.885000,-2.158246,-3.861715,-2.290000,-3.635000,0.131754,-0.226715,26.804930,-8.508050,1.372266,-8.508050,26.804930,0.170000,0.030000,-11,67,-10.724647,106.437124,-10.724647,106.437124,0.000000,-39.617695,0.000000,64.000000,0.000000,0.000000,1.258587,3.087756,111.838832,112.285049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570391,1.648963,0.232153,0.018600,0.502914,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.201020,mpc-p,0,-126.340000,54.885000,-1.906654,-3.924217,-2.010000,-3.755000,0.103346,-0.169217,27.353837,-15.643833,1.982162,-15.643833,27.353837,0.070000,0.270000,-8,112,-7.589722,112.450000,-7.589722,112.450000,0.000000,-0.630571,0.000000,64.000000,0.000000,0.000000,1.860529,8.612266,105.765238,114.038038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553233,1.470884,0.236841,0.018940,0.500326,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.211048,mpc-p,0,-126.340000,54.885000,-1.653872,-3.983911,-1.740000,-3.925000,0.086128,-0.058911,26.804930,-17.290552,1.982162,-17.290552,26.804930,-0.010000,0.710000,7,112,6.802845,112.450000,6.802845,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.199341,13.415980,107.344347,119.918870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551988,1.578746,0.317199,0.016997,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.221017,mpc-p,0,-126.340000,54.885000,-1.402490,-4.040065,-1.460000,-4.065000,0.057510,0.024935,26.256024,-11.496540,1.494245,-11.496540,26.256024,0.000000,0.890000,14,82,13.912080,81.524440,13.912080,81.524440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.550150,20.269078,111.243161,130.136124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554074,1.585807,0.324052,0.023655,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.231019,mpc-p,0,-126.340000,54.885000,-1.150585,-4.092993,-1.200000,-4.125000,0.049415,0.032007,24.975242,-3.323933,1.616224,-3.323933,24.975242,0.030000,0.870000,27,37,27.320408,15.780800,27.320408,15.780800,0.000000,20.743640,0.000000,64.000000,0.000000,0.000000,-24.588997,28.108331,110.691064,134.447197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554329,1.573909,0.216582,0.021517,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.241048,mpc-p,0,-126.340000,54.885000,-0.898646,-4.142439,-0.950000,-4.115000,0.051354,-0.027439,25.158211,3.567892,1.555235,3.567892,25.158211,0.120000,0.660000,21,-8,20.656757,-27.322380,20.656757,-27.322380,0.000000,18.846820,0.000000,64.000000,0.000000,0.000000,-35.164641,33.126561,103.301655,129.958018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552170,1.481033,0.209361,0.018860,0.500684,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.251020,mpc-p,0,-126.340000,54.885000,-0.649136,-4.187814,-0.680000,-4.085000,0.030864,-0.102814,26.256024,4.909663,2.348100,4.909663,26.256024,0.190000,0.250000,2,-7,1.508703,-6.718112,1.508703,-6.718112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.431314,35.426839,112.473272,137.946866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556591,1.455360,0.199181,0.018778,0.500515,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.261047,mpc-p,0,-126.340000,54.885000,-0.399620,-4.229444,-0.420000,-4.075000,0.020380,-0.154444,26.256024,4.909663,2.287110,-0.823360,27.658785,0.150000,0.080000,3,9,2.719461,8.822631,2.719461,8.822631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.431980,34.946644,111.104469,132.599945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.142764,1.721504,0.221064,0.050501,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.271022,mpc-p,0,-126.340000,54.885000,-0.153141,-4.266708,-0.140000,-4.145000,-0.013141,-0.121708,27.902743,-10.825654,2.287110,-10.825654,27.902743,0.100000,0.030000,-14,54,-14.205378,112.450000,-14.205378,112.450000,0.000000,-58.627369,0.000000,64.000000,0.000000,0.000000,-41.286111,42.432298,114.039779,146.543146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565789,1.625592,0.255516,0.024603,0.500779,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.281020,mpc-p,0,-126.340000,54.885000,0.091762,-4.299735,0.140000,-4.295000,-0.048238,-0.004735,27.780764,-18.693313,2.165131,-18.693313,27.780764,0.040000,0.240000,-14,99,-13.514101,112.450000,-13.514101,112.450000,0.000000,-13.627369,0.000000,64.000000,0.000000,0.000000,-40.559472,50.849525,111.576685,147.427221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565379,1.521771,0.275627,0.025537,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.291053,mpc-p,0,-126.340000,54.885000,0.335039,-4.328377,0.410000,-4.505000,-0.074961,0.176623,25.890086,-22.169720,1.433256,-22.169720,25.890086,0.010000,0.570000,1,112,1.338337,112.450000,1.338337,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.864411,58.320513,123.157642,159.301769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559917,1.586558,0.249308,0.020300,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.301049,mpc-p,0,-126.340000,54.885000,0.574506,-4.352274,0.670000,-4.705000,-0.095494,0.352726,24.304356,-19.486178,1.555235,-19.486178,24.304356,-0.020000,0.870000,16,112,15.892726,112.450000,15.892726,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.479575,65.396896,133.730953,169.979170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557697,1.458107,0.274660,0.018402,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.311017,mpc-p,0,-126.340000,54.885000,0.810062,-4.371362,0.910000,-4.845000,-0.099938,0.473638,22.596648,-11.130602,1.921172,-11.130602,22.596648,0.040000,0.990000,24,112,23.580129,112.450000,23.580129,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.932550,70.492173,137.538383,173.973180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557472,1.472949,0.303079,0.020253,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.321047,mpc-p,0,-126.340000,54.885000,1.043437,-4.385661,1.130000,-4.905000,-0.086563,0.519339,20.766960,-1.616224,1.677214,-1.616224,20.766960,0.070000,1.040000,38,67,37.778920,54.443725,37.778920,54.443725,0.000000,13.006275,0.000000,64.000000,0.000000,0.000000,-61.839061,71.555905,137.215656,172.211512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551611,1.568561,0.397892,0.022780,0.500675,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.331052,mpc-p,0,-126.340000,54.885000,1.272193,-4.394902,1.350000,-4.855000,-0.077807,0.460098,20.523001,8.325081,1.860183,8.325081,20.523001,0.200000,0.910000,25,22,25.153313,-16.365053,25.153313,-16.365053,0.000000,38.815053,0.000000,64.000000,0.000000,0.000000,-66.299728,68.288483,136.420219,171.599139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555904,1.455775,0.202450,0.017176,0.500627,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.341017,mpc-p,0,-126.340000,54.885000,1.495693,-4.399017,1.570000,-4.735000,-0.074307,0.335983,20.644980,14.363051,2.714037,14.363051,20.644980,0.280000,0.570000,11,-23,11.490917,-39.346975,11.490917,-39.346975,0.000000,16.796975,0.000000,64.000000,0.000000,0.000000,-67.943862,59.447893,131.235079,167.945076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552490,1.460107,0.195013,0.020927,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.351050,mpc-p,0,-126.340000,54.885000,1.715943,-4.397933,1.790000,-4.615000,-0.074057,0.217067,22.413679,12.655342,2.592058,12.655342,22.413679,0.200000,0.170000,1,8,0.750336,7.518493,0.750336,7.518493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.490986,49.633921,131.361553,164.810979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556026,1.490715,0.212289,0.017559,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.361050,mpc-p,0,-126.340000,54.885000,1.930331,-4.391553,2.020000,-4.565000,-0.089669,0.173447,22.657637,2.165131,1.982162,2.165131,22.657637,0.150000,0.070000,-5,53,-4.955457,107.992183,-4.955457,107.992183,0.000000,-55.473689,0.000000,64.000000,0.000000,0.000000,-70.353157,43.002648,127.852299,159.592710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553626,1.469965,0.217439,0.016682,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.371016,mpc-p,0,-126.340000,54.885000,2.138570,-4.379857,2.250000,-4.605000,-0.111430,0.225143,22.718627,-6.861330,1.067318,-6.861330,22.718627,0.090000,0.240000,-7,98,-6.824096,112.450000,-6.824096,112.450000,0.000000,-14.931507,0.000000,64.000000,0.000000,0.000000,-73.537147,43.273905,128.403669,160.257742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553158,1.575518,0.232568,0.020467,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.381715,mpc-p,0,-126.340000,54.885000,2.355698,-4.361303,2.500000,-4.695000,-0.144302,0.333697,22.047741,-11.496540,1.494245,-11.496540,22.047741,0.090000,0.590000,-11,112,-10.531402,112.450000,-10.531402,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.106655,47.194215,133.571376,164.290325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596551,1.475984,0.240977,0.021965,0.505570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.391050,mpc-p,0,-126.340000,54.885000,2.539378,-4.339999,2.700000,-4.785000,-0.160622,0.445001,20.523001,-9.239925,2.226120,-9.239925,20.523001,0.030000,0.850000,4,112,4.033813,112.450000,4.033813,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.168237,52.315956,138.940762,170.144504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558401,1.532879,0.258189,0.022062,0.500898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.401018,mpc-p,0,-126.340000,54.885000,2.729317,-4.311946,2.900000,-4.835000,-0.170683,0.523054,18.693313,-2.165131,2.226120,-2.165131,18.693313,0.050000,1.010000,14,110,13.830152,109.764482,13.830152,109.764482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.375838,55.516333,141.647785,172.492540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559754,1.452290,0.316808,0.017555,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.411016,mpc-p,0,-126.340000,54.885000,2.913036,-4.278290,3.090000,-4.795000,-0.176964,0.516710,16.863625,8.325081,1.555235,8.325081,16.863625,0.050000,1.040000,27,65,27.444144,26.273979,27.444144,26.273979,0.000000,38.490503,0.000000,64.000000,0.000000,0.000000,-92.447944,54.358504,138.506913,166.175760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550448,1.463810,0.328146,0.019414,0.500998,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.421020,mpc-p,0,-126.340000,54.885000,3.089821,-4.239058,3.270000,-4.665000,-0.180179,0.425942,16.375708,16.192739,1.799193,16.192739,16.375708,0.090000,0.870000,24,20,23.630645,-25.651549,23.630645,-25.651549,0.000000,45.416031,0.000000,64.000000,0.000000,0.000000,-95.881596,49.213094,135.141442,161.964158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556449,1.479845,0.204641,0.020397,0.505388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.431018,mpc-p,0,-126.340000,54.885000,3.259123,-4.194306,3.420000,-4.485000,-0.160877,0.290694,14.911958,20.644980,2.165131,20.644980,14.911958,0.140000,0.540000,27,-25,26.676953,-37.205161,26.676953,-37.205161,0.000000,11.969643,0.000000,64.000000,0.000000,0.000000,-98.565633,40.436964,129.499723,155.990498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552924,1.460519,0.198687,0.016749,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.441019,mpc-p,0,-126.340000,54.885000,3.420851,-4.144001,3.580000,-4.315000,-0.159149,0.170999,14.850968,16.375708,2.165131,16.375708,14.850968,0.200000,0.150000,12,20,12.136754,28.314491,12.136754,28.314491,0.000000,-8.550009,0.000000,64.000000,0.000000,0.000000,-101.190755,33.883721,128.380870,157.564806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553306,1.463355,0.199427,0.020487,0.501720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.451017,mpc-p,0,-126.340000,54.885000,3.574660,-4.088194,3.740000,-4.225000,-0.165340,0.136806,15.887791,6.312424,1.555235,6.312424,15.887791,0.200000,0.080000,-8,65,-8.412312,112.450000,-8.412312,112.450000,0.000000,-47.685518,0.000000,64.000000,0.000000,0.000000,-103.478510,28.706881,123.066619,151.805870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577069,1.936852,0.405553,0.041941,0.501026,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008477,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.461016,mpc-p,0,-126.340000,54.885000,3.720381,-4.026896,3.910000,-4.215000,-0.189619,0.188104,16.497687,-3.628881,0.457422,-3.628881,16.497687,0.140000,0.300000,-19,110,-19.440002,112.450000,-19.440002,112.450000,0.000000,-2.685518,0.000000,64.000000,0.000000,0.000000,-102.703359,29.506355,122.083570,145.216407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558927,1.522068,0.241879,0.019965,0.505437,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.471020,mpc-p,0,-126.340000,54.885000,3.857831,-3.960128,4.080000,-4.265000,-0.222169,0.304872,15.521854,-7.593205,1.128308,-7.593205,15.521854,0.090000,0.680000,-18,112,-18.285052,112.450000,-18.285052,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.515807,33.072072,126.555054,149.436059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558876,1.473296,0.289459,0.021743,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.481022,mpc-p,0,-126.340000,54.885000,3.986719,-3.887986,4.230000,-4.315000,-0.243281,0.427014,13.326228,-4.177788,1.555235,-4.177788,13.326228,0.050000,0.900000,-5,112,-4.795288,112.450000,-4.795288,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.844341,38.716599,132.200312,156.327108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.635235,1.535392,0.317197,0.033077,0.500745,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.491020,mpc-p,0,-126.340000,54.885000,4.106844,-3.810560,4.360000,-4.305000,-0.253156,0.494440,10.459717,3.628881,1.372266,3.628881,10.459717,0.000000,0.990000,19,112,19.497868,112.450000,19.497868,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.479549,42.453839,132.643816,156.593296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569998,1.655787,0.354528,0.032210,0.500896,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.501023,mpc-p,0,-126.340000,54.885000,4.218172,-3.727842,4.460000,-4.235000,-0.241828,0.507158,7.898153,13.143259,0.396432,13.143259,7.898153,0.050000,1.040000,31,67,31.466371,36.928459,31.466371,36.928459,0.000000,30.521541,0.000000,64.000000,0.000000,0.000000,-104.145795,41.930850,128.077434,150.377494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567168,1.869443,0.561062,0.058468,0.501289,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008573,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.511035,mpc-p,0,-126.340000,54.885000,4.320563,-3.639896,4.530000,-4.065000,-0.209437,0.425104,5.214611,20.279043,0.457422,20.279043,5.214611,0.080000,0.910000,47,22,47.317060,-12.857733,47.317060,-12.857733,0.000000,35.307733,0.000000,64.000000,0.000000,0.000000,-102.816536,38.535223,123.554628,147.502043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620719,1.686411,0.234093,0.024707,0.500821,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.521023,mpc-p,0,-126.340000,54.885000,4.413598,-3.547110,4.580000,-3.835000,-0.166402,0.287890,3.140965,24.304356,1.006328,24.304356,3.140965,0.190000,0.550000,48,-20,48.044513,-20.296329,48.044513,-20.296329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.290653,32.732706,116.755053,142.075053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569585,1.691904,0.253937,0.024441,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.531022,mpc-p,0,-126.340000,54.885000,4.497530,-3.449272,4.620000,-3.625000,-0.122470,0.175728,2.470079,20.644980,1.433256,20.644980,2.470079,0.350000,0.160000,27,25,26.893792,38.879473,26.893792,38.879473,0.000000,-14.175802,0.000000,64.000000,0.000000,0.000000,-99.440135,29.181513,120.434800,153.763657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571243,1.720244,0.252139,0.029260,0.503015,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.541052,mpc-p,0,-126.340000,54.885000,4.572386,-3.346285,4.670000,-3.465000,-0.097614,0.118715,4.238777,9.056956,0.152474,9.056956,4.238777,0.390000,0.120000,-5,70,-5.335102,112.450000,-5.335102,112.450000,0.000000,-42.746329,0.000000,64.000000,0.000000,0.000000,-98.060322,26.514876,125.853222,153.953594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.329525,1.611793,0.256418,0.025431,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.551020,mpc-p,0,-126.340000,54.885000,4.637474,-3.239242,4.720000,-3.425000,-0.082526,0.185758,5.763517,1.128308,0.152474,1.128308,5.763517,0.230000,0.310000,-10,112,-9.791523,112.450000,-9.791523,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.345262,26.810856,123.385917,150.196945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569936,1.755219,0.279156,0.033386,0.501190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.561028,mpc-p,0,-126.340000,54.885000,4.693461,-3.127207,4.770000,-3.435000,-0.076539,0.307793,4.421746,-3.445913,0.030495,-3.445913,4.421746,0.160000,0.710000,0,112,0.315338,112.450000,0.315338,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.774317,29.093366,124.551600,152.171538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588190,1.871068,0.460128,0.055205,0.501356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008489,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.571037,mpc-p,0,-126.340000,54.885000,4.740075,-3.010715,4.800000,-3.445000,-0.059925,0.434285,4.421746,-3.445913,1.006328,0.396432,1.128308,0.140000,0.930000,-4,112,-4.379373,112.450000,-4.379373,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.692210,34.472478,129.921728,157.580544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599002,1.764502,0.400907,0.032740,0.501391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008310,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.581022,mpc-p,0,-126.340000,54.885000,4.777244,-2.890249,4.810000,-3.405000,-0.032756,0.514751,-0.457422,5.763517,0.457422,5.763517,-0.457422,0.100000,1.020000,38,112,37.880679,112.450000,37.880679,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.019433,38.144579,127.453483,153.731917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587582,1.752941,0.353283,0.032970,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008238,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.591025,mpc-p,0,-126.340000,54.885000,4.805183,-2.765461,4.800000,-3.295000,0.005183,0.529539,-3.079975,13.875134,-0.091484,13.875134,-3.079975,0.120000,1.050000,58,71,57.778486,70.623454,57.778486,70.623454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.795018,37.541441,127.763799,154.078134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581575,1.875597,0.459305,0.056817,0.502372,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008491,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.601037,mpc-p,0,-126.340000,54.885000,4.823905,-2.636585,4.780000,-3.105000,0.043905,0.468415,-4.177788,21.193887,-0.213464,21.193887,-4.177788,0.230000,0.910000,52,26,51.925372,20.986319,51.925372,20.986319,0.000000,4.637135,0.000000,64.000000,0.000000,0.000000,-96.778149,33.721276,125.766890,153.514230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.668766,1.742620,0.322356,0.037439,0.501262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010285,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.611355,mpc-p,0,-126.340000,54.885000,4.833617,-2.499829,4.740000,-2.865000,0.093617,0.365171,-3.811850,24.121388,1.250287,24.121388,-3.811850,0.450000,0.620000,18,17,17.600045,17.372401,17.600045,17.372401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.885774,28.207314,125.173127,155.161384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552148,1.689623,0.269888,0.040676,0.500558,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.621464,mpc-p,0,-126.340000,54.885000,4.833826,-2.362131,4.730000,-2.645000,0.103826,0.282869,-0.701380,19.791126,1.006328,19.791126,-0.701380,0.380000,0.380000,-11,62,-10.678185,72.273964,-10.678185,72.273964,0.000000,-9.901563,0.000000,64.000000,0.000000,0.000000,-97.329592,21.494927,128.054230,163.882875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.265788,1.853325,0.284943,0.044321,0.501183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.631442,mpc-p,0,-126.340000,54.885000,4.825144,-2.222820,4.740000,-2.495000,0.085144,0.272180,0.457422,12.350394,1.128308,12.350394,0.457422,0.210000,0.370000,-13,107,-12.917706,112.450000,-12.917706,112.450000,0.000000,-5.077599,0.000000,64.000000,0.000000,0.000000,-95.000705,15.510554,112.715134,150.695095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581311,1.455377,0.246468,0.018394,0.505052,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.641446,mpc-p,0,-126.340000,54.885000,4.807742,-2.079925,4.750000,-2.405000,0.057742,0.325075,1.128308,5.580549,-0.091484,5.580549,1.128308,0.100000,0.700000,-17,112,-16.684298,112.450000,-16.684298,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.501228,12.284981,113.753395,146.179708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554599,1.569344,0.295911,0.020678,0.500567,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.651421,mpc-p,0,-126.340000,54.885000,4.781909,-1.934456,4.750000,-2.345000,0.031909,0.410544,-0.579401,5.702528,-0.701380,5.702528,-0.579401,0.070000,0.920000,-8,112,-8.392773,112.450000,-8.392773,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.464608,13.489642,113.824270,135.997690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562635,1.461749,0.290586,0.021428,0.501547,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.661417,mpc-p,0,-126.340000,54.885000,4.747733,-1.785854,4.740000,-2.255000,0.007733,0.469146,-2.836017,9.056956,0.762370,9.056956,-2.836017,0.040000,1.020000,7,112,6.683189,112.450000,6.683189,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.962546,15.913695,113.699146,129.823477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553989,1.450482,0.260019,0.018143,0.502182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.671449,mpc-p,0,-126.340000,54.885000,4.705333,-1.634102,4.710000,-2.135000,-0.004667,0.500898,-4.360757,13.143259,0.457422,13.143259,-4.360757,0.040000,1.060000,13,103,13.309959,103.214098,13.309959,103.214098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.278993,16.637551,110.851114,126.152252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554938,1.456248,0.286326,0.019870,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.681450,mpc-p,0,-126.340000,54.885000,4.655244,-1.480416,4.670000,-1.975000,-0.014756,0.494584,-5.458569,18.449355,-0.213464,18.449355,-5.458569,0.040000,1.020000,16,65,16.414057,65.175820,16.414057,65.175820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.328211,15.083929,105.754912,121.943696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551831,1.455310,0.283512,0.019973,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.691449,mpc-p,0,-126.340000,54.885000,4.597630,-1.324553,4.610000,-1.765000,-0.012370,0.440447,-6.190445,22.230710,0.213464,22.230710,-6.190445,0.080000,0.840000,12,47,11.630697,46.717968,11.630697,46.717968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.100748,13.045134,101.828346,117.257768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553706,1.483851,0.211515,0.021344,0.505492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.701450,mpc-p,0,-126.340000,54.885000,4.532779,-1.166692,4.550000,-1.545000,-0.017221,0.378308,-7.593205,21.498835,0.823360,21.498835,-7.593205,0.080000,0.610000,15,70,15.044343,70.219670,15.044343,70.219670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.095072,10.585718,92.640807,107.669209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555935,1.466197,0.203566,0.018912,0.502482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.711443,mpc-p,0,-126.340000,54.885000,4.461063,-1.007164,4.490000,-1.365000,-0.028937,0.357836,-6.678361,17.290552,0.579401,17.290552,-6.678361,0.100000,0.560000,-5,111,-5.261894,111.221092,-5.261894,111.221092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.350908,7.272463,82.124624,98.054326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555453,1.458318,0.252441,0.019274,0.503191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.721452,mpc-p,0,-126.340000,54.885000,4.382662,-0.845847,4.430000,-1.215000,-0.047338,0.369153,-5.397580,14.241072,0.030495,14.241072,-5.397580,0.110000,0.780000,-30,112,-29.651195,112.449993,-29.651195,112.449993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.651384,2.657453,74.969145,97.293776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554517,1.475066,0.300089,0.020841,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.731452,mpc-p,0,-126.340000,54.885000,4.298104,-0.683322,4.390000,-1.045000,-0.091896,0.361678,-4.665705,14.850968,-0.152474,14.850968,-4.665705,0.060000,0.960000,-42,101,-42.365293,100.832616,-42.365293,100.832616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.011507,0.465272,73.866004,94.078124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554175,1.493574,0.273003,0.021428,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.741446,mpc-p,0,-126.340000,54.885000,4.207758,-0.519767,4.340000,-0.855000,-0.132242,0.335233,-5.763517,19.120240,0.640391,19.120240,-5.763517,-0.070000,0.980000,-25,62,-25.331257,62.198112,-25.331257,62.198112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.928867,-0.466626,75.868689,92.805057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557070,1.541859,0.296014,0.031717,0.501121,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.751455,mpc-p,0,-126.340000,54.885000,4.111812,-0.355049,4.280000,-0.635000,-0.168188,0.279951,-7.837164,23.450502,1.189297,23.450502,-7.837164,-0.200000,0.830000,3,35,3.159066,34.588506,3.159066,34.588506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.066286,0.102000,81.999912,93.878259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.617783,1.483626,0.199924,0.020952,0.501919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.761448,mpc-p,0,-126.340000,54.885000,4.010973,-0.189894,4.190000,-0.405000,-0.179027,0.215106,-9.056956,23.328523,0.213464,23.328523,-9.056956,-0.120000,0.670000,-1,44,-0.856878,43.642327,-0.856878,43.642327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.916190,0.908436,80.531713,94.399059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554438,1.475358,0.206680,0.020086,0.502568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.771426,mpc-p,0,-126.340000,54.885000,3.905674,-0.024501,4.110000,-0.195000,-0.204326,0.170499,-9.483883,18.937271,0.152474,18.937271,-9.483883,-0.030000,0.570000,-18,85,-17.552803,85.106320,-17.552803,85.106320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.440179,1.883580,74.802605,88.051002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.636246,1.816317,0.251761,0.042282,0.502577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.781421,mpc-p,0,-126.340000,54.885000,3.796012,0.141445,4.020000,-0.045000,-0.223988,0.186445,-9.727842,12.899301,0.335443,12.899301,-9.727842,-0.050000,0.570000,-22,112,-22.477859,112.450000,-22.477859,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.885083,2.215895,70.046330,87.597781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570507,1.904866,0.289208,0.037877,0.501255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008315,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.791424,mpc-p,0,-126.340000,54.885000,3.682493,0.307621,3.940000,0.085000,-0.257507,0.222621,-9.483883,10.642686,0.518412,10.642686,-9.483883,-0.130000,0.940000,-23,112,-23.064674,112.450000,-23.064674,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.075677,1.852891,69.628087,89.080817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.635971,1.710410,0.305011,0.037811,0.500772,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.801426,mpc-p,0,-126.340000,54.885000,3.565694,0.473642,3.850000,0.215000,-0.284306,0.258642,-10.337738,13.204249,0.396432,13.204249,-10.337738,-0.150000,0.990000,-18,104,-18.204968,103.545843,-18.204968,103.545843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.786680,2.135008,68.184790,84.466923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579561,1.633324,0.328342,0.033137,0.500594,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.811451,mpc-p,0,-126.340000,54.885000,3.445781,0.639721,3.740000,0.395000,-0.294219,0.244721,-10.947634,19.486178,0.091484,19.486178,-10.947634,-0.130000,1.010000,-17,59,-17.177715,48.253170,-17.177715,48.253170,0.000000,10.292673,0.000000,64.000000,0.000000,0.000000,-31.296361,1.467624,65.205941,80.294910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580554,1.611737,0.278261,0.025548,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.821418,mpc-p,0,-126.340000,54.885000,3.324198,0.804336,3.630000,0.625000,-0.305802,0.179336,-12.045446,24.426336,0.457422,24.426336,-12.045446,-0.150000,0.870000,-7,14,-7.478202,11.929481,-7.478202,11.929481,0.000000,1.616362,0.000000,64.000000,0.000000,0.000000,-25.489019,1.947390,67.354651,81.152227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.308278,1.791429,0.236699,0.034855,0.500771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.831419,mpc-p,0,-126.340000,54.885000,3.200335,0.968790,3.510000,0.865000,-0.309665,0.103790,-12.655342,25.036232,0.762370,25.036232,-12.655342,-0.120000,0.540000,-8,27,-7.890761,27.167835,-7.890761,27.167835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.786270,3.364861,70.834176,91.943010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578738,1.784040,0.235245,0.035958,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.841428,mpc-p,0,-126.340000,54.885000,3.074974,1.132482,3.390000,1.075000,-0.315026,0.057482,-12.716332,19.059251,0.640391,19.059251,-12.716332,-0.030000,0.340000,-24,72,-23.644150,89.463986,-23.644150,89.463986,0.000000,-17.296151,0.000000,64.000000,0.000000,0.000000,-13.173136,4.996210,70.769078,93.327435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.752695,1.793372,0.293748,0.035090,0.505010,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008394,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.851432,mpc-p,0,-126.340000,54.885000,2.948779,1.295005,3.280000,1.225000,-0.331221,0.070005,-11.496540,11.008623,0.396432,11.008623,-11.496540,-0.100000,0.450000,-33,112,-32.619308,112.450000,-32.619308,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.603209,6.387466,68.831791,90.137884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.273629,1.758303,0.259382,0.037975,0.502308,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.861414,mpc-p,0,-126.340000,54.885000,2.822444,1.455935,3.170000,1.325000,-0.347556,0.130935,-11.801488,6.922320,0.579401,6.922320,-11.801488,-0.190000,0.730000,-23,112,-23.448843,112.450000,-23.448843,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.450748,7.779994,69.535119,92.789162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.644315,1.649632,0.312412,0.039902,0.504883,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.871419,mpc-p,0,-126.340000,54.885000,2.695904,1.615817,3.060000,1.395000,-0.364096,0.220817,-12.716332,7.532216,0.701380,7.532216,-12.716332,-0.210000,0.960000,-15,112,-14.786815,112.450000,-14.786815,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.054766,10.716535,73.320507,93.027420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580951,1.827318,0.317452,0.034586,0.500729,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008272,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.881414,mpc-p,0,-126.340000,54.885000,2.570071,1.773959,2.930000,1.505000,-0.359929,0.268959,-13.997114,11.618519,0.579401,11.618519,-13.997114,-0.160000,1.030000,-8,102,-8.043258,102.012531,-8.043258,102.012531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.497484,11.691368,70.605738,89.085962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557641,1.491001,0.304836,0.022334,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.891416,mpc-p,0,-126.340000,54.885000,2.445227,1.930475,2.800000,1.655000,-0.354773,0.275475,-14.302062,17.473521,0.579401,17.473521,-14.302062,-0.110000,1.040000,-9,57,-8.785233,52.293297,-8.785233,52.293297,0.000000,4.719234,0.000000,64.000000,0.000000,0.000000,16.514832,10.122485,64.451742,83.428370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551375,1.442060,0.280518,0.018579,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.901414,mpc-p,0,-126.340000,54.885000,2.321991,2.085054,2.670000,1.855000,-0.348009,0.230054,-13.753155,21.864772,0.396432,21.864772,-13.753155,-0.090000,0.820000,-14,29,-13.565724,29.275780,-13.565724,29.275780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.948395,8.476401,65.578751,88.831451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548193,1.439841,0.175002,0.018949,0.500805,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.911417,mpc-p,0,-126.340000,54.885000,2.200758,2.237675,2.550000,2.075000,-0.349242,0.162675,-13.387218,20.949928,1.067318,20.949928,-13.387218,-0.090000,0.550000,-17,53,-16.869612,53.126972,-16.869612,53.126972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.947508,6.906514,69.460474,93.429040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550108,1.446196,0.188598,0.016674,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.921447,mpc-p,0,-126.340000,54.885000,2.081736,2.388558,2.420000,2.245000,-0.338264,0.143558,-13.021280,14.424041,1.311276,14.424041,-13.021280,-0.120000,0.480000,-17,98,-17.474366,111.224161,-17.474366,111.224161,0.000000,-13.097189,0.000000,64.000000,0.000000,0.000000,40.785747,5.485483,65.203982,86.307870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551288,1.451383,0.262277,0.019620,0.504338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.931447,mpc-p,0,-126.340000,54.885000,1.966088,2.536703,2.300000,2.365000,-0.333912,0.171703,-11.862478,8.691018,0.579401,8.691018,-11.862478,-0.130000,0.690000,-27,112,-27.002686,112.450000,-27.002686,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.477450,3.632586,63.961899,85.753410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553528,1.709713,0.276518,0.036891,0.501205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.941429,mpc-p,0,-126.340000,54.885000,1.854109,2.682206,2.200000,2.455000,-0.345891,0.227206,-11.679509,8.264091,0.579401,8.264091,-11.679509,-0.180000,0.910000,-23,112,-22.915032,112.450000,-22.915032,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.706104,2.815233,64.814641,86.287997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.648548,1.545111,0.306609,0.028943,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.951415,mpc-p,0,-126.340000,54.885000,1.746017,2.825265,2.080000,2.565000,-0.333983,0.260265,-12.045446,10.886644,1.250287,10.886644,-12.045446,-0.210000,1.040000,-11,97,-11.359869,96.887262,-11.359869,96.887262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.923813,2.192038,63.699671,84.584263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558619,1.435640,0.240259,0.014136,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.961441,mpc-p,0,-126.340000,54.885000,1.641900,2.966274,1.970000,2.715000,-0.328100,0.251274,-12.533363,15.948781,1.067318,15.948781,-12.533363,-0.160000,1.020000,-7,54,-7.002456,54.227043,-7.002456,54.227043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.242628,0.519165,63.188381,82.019432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543773,1.430952,0.209628,0.017938,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.971412,mpc-p,0,-126.340000,54.885000,1.543147,3.103844,1.850000,2.895000,-0.306853,0.208844,-11.496540,19.730136,0.762370,19.730136,-11.496540,-0.120000,0.800000,-13,36,-12.919378,36.110776,-12.919378,36.110776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.435728,-1.387587,69.404076,86.970729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547447,1.545540,0.187937,0.017707,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.981455,mpc-p,0,-126.340000,54.885000,1.448959,3.239608,1.740000,3.095000,-0.291041,0.144608,-10.825654,17.839459,0.396432,17.839459,-10.825654,-0.100000,0.560000,-16,65,-16.016760,65.391239,-16.016760,65.391239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.103018,-3.154865,71.336878,87.559797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554792,1.619848,0.230774,0.026213,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.991448,mpc-p,0,-126.340000,54.885000,1.360891,3.371858,1.640000,3.245000,-0.279109,0.126858,-10.032790,13.631176,0.884349,13.631176,-10.032790,-0.120000,0.560000,-16,98,-16.196201,98.163359,-16.196201,98.163359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.488015,-5.213538,64.157806,79.229298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557350,1.458329,0.211229,0.020980,0.501485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.001443,mpc-p,0,-126.340000,54.885000,1.278840,3.501231,1.560000,3.375000,-0.281160,0.126231,-8.995966,9.910810,1.067318,9.910810,-8.995966,-0.130000,0.750000,-20,111,-20.152879,110.982664,-20.152879,110.982664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.625070,-7.622871,59.076693,73.821852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548754,1.601328,0.294287,0.027222,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.011421,mpc-p,0,-126.340000,54.885000,1.203336,3.627417,1.470000,3.495000,-0.266664,0.132417,-8.264091,10.947634,0.701380,10.947634,-8.264091,-0.150000,0.940000,-17,85,-16.544081,84.651320,-16.544081,84.651320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.511172,-10.412247,56.515151,72.317652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.177610,1.867548,0.387159,0.038803,0.500740,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.021417,mpc-p,0,-126.340000,54.885000,1.134461,3.750830,1.390000,3.645000,-0.255539,0.105830,-8.508050,15.338885,0.579401,15.338885,-8.508050,-0.150000,0.950000,-5,42,-4.830465,42.337395,-4.830465,42.337395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.114736,-12.199588,60.076807,72.933654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558768,1.626265,0.243112,0.023337,0.500925,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.031419,mpc-p,0,-126.340000,54.885000,1.072662,3.871276,1.310000,3.825000,-0.237338,0.046276,-8.386070,19.181230,0.762370,19.181230,-8.386070,-0.120000,0.710000,3,24,2.520686,23.621301,2.520686,23.621301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.798715,-13.259675,66.484062,76.647665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567266,1.783927,0.240814,0.045522,0.500919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.041539,mpc-p,0,-126.340000,54.885000,1.017714,3.990004,1.240000,4.005000,-0.222286,-0.014996,-7.593205,16.680656,1.067318,16.680656,-7.593205,-0.080000,0.460000,1,58,0.597062,58.090178,0.597062,58.090178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.442961,-13.079457,71.776790,81.654866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581468,1.711624,0.215797,0.027404,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.051421,mpc-p,0,-126.340000,54.885000,0.971711,4.102880,1.180000,4.135000,-0.208289,-0.032120,-6.495393,11.557530,0.701380,11.557530,-6.495393,-0.030000,0.460000,-7,98,-7.468103,97.528864,-7.468103,97.528864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.360549,-13.001303,68.191635,71.672821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574785,2.618309,0.279042,0.040117,0.501101,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.061424,mpc-p,0,-126.340000,54.885000,0.933125,4.214043,1.130000,4.235000,-0.196875,-0.020957,-3.323933,7.105289,0.396432,7.105289,-3.323933,-0.030000,0.670000,-27,112,-26.727260,112.450000,-26.727260,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.796256,-13.669040,62.032389,68.986752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.640782,1.717618,0.292207,0.030428,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.071417,mpc-p,0,-126.340000,54.885000,0.902844,4.322003,1.110000,4.315000,-0.207156,0.007003,-2.653048,7.898153,0.518412,7.898153,-2.653048,-0.100000,0.910000,-16,87,-16.426503,87.396041,-16.426503,87.396041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.276308,-14.769077,57.439694,68.843778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560905,2.445436,0.347227,0.044178,0.500989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.081434,mpc-p,0,-126.340000,54.885000,0.881026,4.427106,1.080000,4.435000,-0.198974,-0.007894,-2.653048,13.204249,0.945339,13.204249,-2.653048,-0.140000,0.950000,2,42,1.825026,35.609051,1.825026,35.609051,0.000000,6.786991,0.000000,64.000000,0.000000,0.000000,82.675622,-15.857366,59.090035,67.078682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.624218,1.725510,0.222957,0.024144,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.091418,mpc-p,0,-126.340000,54.885000,0.867992,4.528777,1.060000,4.585000,-0.192008,-0.056223,-2.348100,16.924615,0.579401,16.924615,-2.348100,-0.100000,0.730000,9,16,8.731962,16.373713,8.731962,16.373713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.460257,-15.573280,61.659470,68.637996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562037,1.657943,0.227209,0.026644,0.503534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.101413,mpc-p,0,-126.340000,54.885000,0.863843,4.627503,1.050000,4.755000,-0.186157,-0.127497,-1.555235,16.802635,-0.335443,16.802635,-1.555235,-0.040000,0.450000,7,33,6.747608,32.538395,6.747608,32.538395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.226048,-14.215838,68.879471,78.497473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555204,1.461584,0.186403,0.021393,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.111415,mpc-p,0,-126.340000,54.885000,0.868769,4.723262,1.060000,4.885000,-0.191231,-0.161738,0.579401,10.947634,0.030495,10.947634,0.579401,-0.010000,0.360000,-7,78,-7.430600,82.815454,-7.430600,82.815454,0.000000,-5.277059,0.000000,64.000000,0.000000,0.000000,68.540373,-11.724082,73.452243,79.875687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552372,1.606637,0.237957,0.024915,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.121418,mpc-p,0,-126.340000,54.885000,0.882918,4.816030,1.070000,4.955000,-0.187082,-0.138970,1.799193,4.543725,0.457422,4.543725,1.799193,0.000000,0.530000,-12,112,-11.674513,112.450000,-11.674513,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.739059,-9.812362,67.725226,70.119353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563161,1.730495,0.297790,0.037160,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.131453,mpc-p,0,-126.340000,54.885000,0.906494,4.906129,1.110000,5.005000,-0.203506,-0.098871,3.628881,3.384923,0.091484,3.384923,3.628881,-0.030000,0.820000,-15,106,-14.653998,106.141544,-14.653998,106.141544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.066254,-9.874653,63.824162,72.232135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610211,1.584271,0.323259,0.021571,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.141415,mpc-p,0,-126.340000,54.885000,0.939282,4.992685,1.150000,5.075000,-0.210718,-0.082315,3.506902,7.898153,-0.152474,7.898153,3.506902,-0.050000,0.970000,1,61,0.921870,54.443718,0.921870,54.443718,0.000000,6.697826,0.000000,64.000000,0.000000,0.000000,57.272449,-10.336602,64.546711,72.560622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555164,1.518581,0.278499,0.027150,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.151416,mpc-p,0,-126.340000,54.885000,0.981667,5.076744,1.190000,5.185000,-0.208333,-0.108256,3.262944,13.814145,0.274453,13.814145,3.262944,-0.050000,0.840000,18,16,18.389783,11.039397,18.389783,11.039397,0.000000,5.102148,0.000000,64.000000,0.000000,0.000000,50.430695,-9.493865,69.167452,74.970737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563217,1.640075,0.244058,0.036663,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.161452,mpc-p,0,-126.340000,54.885000,1.033772,5.158300,1.230000,5.325000,-0.196228,-0.166700,3.140965,15.155916,-0.274453,15.155916,3.140965,-0.010000,0.530000,29,18,29.252745,18.091998,29.252745,18.091998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.768915,-6.708599,72.198184,86.142573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580851,1.621190,0.249174,0.033804,0.500935,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.171424,mpc-p,0,-126.340000,54.885000,1.095058,5.236640,1.270000,5.445000,-0.174942,-0.208360,3.811850,10.581696,-0.274453,10.581696,3.811850,0.060000,0.330000,27,63,26.563038,66.791348,26.563038,66.791348,0.000000,-3.699350,0.000000,64.000000,0.000000,0.000000,39.989068,-2.922062,80.896859,94.239095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583312,1.564265,0.228751,0.033839,0.501755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.181449,mpc-p,0,-126.340000,54.885000,1.166213,5.312760,1.330000,5.515000,-0.163787,-0.202240,4.970653,3.018985,-0.518412,3.018985,4.970653,0.120000,0.430000,17,108,17.025053,112.450000,17.025053,112.450000,0.000000,-4.358002,0.000000,64.000000,0.000000,0.000000,38.631639,0.765849,80.427069,84.039928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569503,1.765260,0.325486,0.033826,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008205,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.191424,mpc-p,0,-126.340000,54.885000,1.246480,5.385967,1.390000,5.525000,-0.143520,-0.139033,6.922320,-0.945339,-0.579401,-0.945339,6.922320,0.180000,0.720000,2,112,2.389110,112.450000,2.389110,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.846308,1.705252,78.898283,80.040254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.647913,1.746221,0.335649,0.040428,0.503912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008286,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.201425,mpc-p,0,-126.340000,54.885000,1.336359,5.456901,1.470000,5.545000,-0.133641,-0.088099,8.325081,1.067318,-0.518412,1.067318,8.325081,0.140000,0.950000,6,95,5.858016,94.673805,5.858016,94.673805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.467045,2.262536,78.405564,79.718819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.705772,1.765090,0.331572,0.038450,0.506201,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008358,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.211447,mpc-p,0,-126.340000,54.885000,1.435794,5.525610,1.570000,5.595000,-0.134206,-0.069390,8.508050,7.471226,-0.579401,7.471226,8.508050,0.110000,0.990000,21,50,20.878333,37.703327,20.878333,37.703327,0.000000,11.970478,0.000000,64.000000,0.000000,0.000000,29.625357,2.177638,78.137785,79.445144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567682,1.609410,0.253548,0.028209,0.500980,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.221446,mpc-p,0,-126.340000,54.885000,1.544238,5.591891,1.670000,5.695000,-0.125762,-0.103109,9.361904,12.289405,-0.701380,12.289405,9.361904,0.120000,0.780000,27,10,26.823320,10.476008,26.823320,10.476008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.438964,2.737718,77.690032,84.724146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556084,1.675508,0.231001,0.025925,0.503895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.231450,mpc-p,0,-126.340000,54.885000,1.661817,5.656026,1.770000,5.805000,-0.108183,-0.148974,10.337738,12.167426,-1.067318,12.167426,10.337738,0.190000,0.470000,22,32,21.667844,31.637785,21.667844,31.637785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.657983,4.653102,85.244126,97.553078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566617,1.583412,0.226440,0.021739,0.502253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.241443,mpc-p,0,-126.340000,54.885000,1.788186,5.718023,1.890000,5.805000,-0.101814,-0.086977,10.337738,12.167426,-1.006328,6.190445,12.045446,0.210000,0.350000,28,49,27.904471,48.688387,27.904471,48.688387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.561968,4.234864,85.084582,91.475848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550828,1.640876,0.246357,0.029465,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.251461,mpc-p,0,-126.340000,54.885000,1.923632,5.778204,2.030000,5.905000,-0.106368,-0.126796,14.363051,-1.616224,-1.128308,-1.616224,14.363051,0.240000,0.420000,-6,94,-6.160581,112.450000,-6.160581,112.450000,0.000000,-18.761613,0.000000,64.000000,0.000000,0.000000,18.038924,10.081244,93.461654,102.301468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621788,1.700300,0.230081,0.038038,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.261453,mpc-p,0,-126.340000,54.885000,2.067268,5.836374,2.180000,5.855000,-0.112732,-0.018626,16.253729,-7.349247,-1.494245,-7.349247,16.253729,0.170000,0.640000,-9,112,-9.110283,112.450000,-9.110283,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.383473,13.131557,87.458935,95.997457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574340,1.637476,0.289110,0.029821,0.501062,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.271447,mpc-p,0,-126.340000,54.885000,2.219216,5.892804,2.350000,5.795000,-0.130784,0.097804,16.680656,-6.617372,-1.799193,-6.617372,16.680656,0.100000,0.890000,3,112,2.633838,112.450000,2.633838,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.530394,15.740527,86.939181,98.063138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.616638,1.632861,0.302852,0.034454,0.501141,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.281460,mpc-p,0,-126.340000,54.885000,2.379549,5.947708,2.520000,5.765000,-0.140451,0.182708,16.253729,-1.128308,-1.921172,-1.128308,16.253729,0.080000,1.030000,20,112,19.784832,112.202807,19.784832,112.202807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.590405,17.645474,87.803960,100.457565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618735,1.632370,0.322067,0.035873,0.501050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.291448,mpc-p,0,-126.340000,54.885000,2.547241,6.000943,2.680000,5.785000,-0.132759,0.215943,15.643833,5.824507,-1.250287,5.824507,15.643833,0.090000,1.080000,38,67,37.592799,53.314844,37.592799,53.314844,0.000000,13.887962,0.000000,64.000000,0.000000,0.000000,-0.038647,16.912272,85.392192,98.096597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562784,1.474940,0.293706,0.020796,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.301449,mpc-p,0,-126.340000,54.885000,2.722675,6.052840,2.840000,5.895000,-0.117325,0.157840,15.643833,13.326228,-1.372266,13.326228,15.643833,0.170000,0.920000,42,22,41.740018,-0.633182,41.740018,-0.633182,0.000000,22.835989,0.000000,64.000000,0.000000,0.000000,-7.256443,14.706646,89.306884,103.243182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551807,1.524574,0.252113,0.023066,0.500907,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.311449,mpc-p,0,-126.340000,54.885000,2.905283,6.103426,3.010000,6.025000,-0.104717,0.078426,16.558677,15.643833,-1.372266,15.643833,16.558677,0.300000,0.590000,28,2,27.539852,1.995842,27.539852,1.995842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.532862,11.372689,95.883876,110.174500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555532,1.601452,0.232716,0.020733,0.500643,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.321458,mpc-p,0,-126.340000,54.885000,3.094945,6.152868,3.190000,6.155000,-0.095055,-0.002132,19.669147,10.520706,-1.738204,10.520706,19.669147,0.350000,0.310000,-2,47,-1.926853,61.126869,-1.926853,61.126869,0.000000,-14.131027,0.000000,64.000000,0.000000,0.000000,-9.193745,9.394461,110.528343,123.339212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.624346,1.615045,0.206823,0.031371,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.331415,mpc-p,0,-126.340000,54.885000,3.290118,6.200980,3.400000,6.195000,-0.109882,0.005980,21.620814,1.372266,-2.836017,1.372266,21.620814,0.230000,0.320000,-5,92,-5.300622,112.450000,-5.300622,112.450000,0.000000,-20.454158,0.000000,64.000000,0.000000,0.000000,-3.942354,9.587247,102.788452,111.215748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556307,1.522777,0.254841,0.017112,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.341467,mpc-p,0,-126.340000,54.885000,3.493391,6.248580,3.630000,6.175000,-0.136609,0.073580,22.474668,-5.763517,-2.714037,-5.763517,22.474668,0.140000,0.560000,0,112,0.136562,112.450000,0.136562,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.503206,12.349870,100.680927,113.295818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551735,1.455524,0.241736,0.017889,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.351448,mpc-p,0,-126.340000,54.885000,3.701018,6.294978,3.860000,6.115000,-0.158982,0.179978,21.559824,-6.373413,-2.165131,-6.373413,21.559824,0.090000,0.890000,18,112,18.081371,112.450000,18.081371,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.318237,15.873045,100.834284,117.579550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554737,1.458914,0.298164,0.022048,0.505821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.361450,mpc-p,0,-126.340000,54.885000,3.914527,6.340722,4.080000,6.085000,-0.165473,0.255722,20.340032,-1.616224,-1.555235,-1.616224,20.340032,0.100000,1.040000,36,112,35.986352,112.450000,35.986352,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.987971,18.974442,98.123837,118.327291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555134,1.450711,0.277965,0.018049,0.502539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.371448,mpc-p,0,-126.340000,54.885000,4.132989,6.385796,4.280000,6.095000,-0.147011,0.290796,18.998261,3.872840,-1.250287,3.872840,18.998261,0.190000,1.100000,47,70,47.000868,69.566636,47.000868,69.566636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.874869,19.124009,94.824952,112.083803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548180,1.431411,0.251503,0.015464,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.381449,mpc-p,0,-126.340000,54.885000,4.356160,6.430334,4.480000,6.175000,-0.123840,0.255334,18.266386,11.191592,-2.104141,11.191592,18.266386,0.340000,0.930000,45,25,44.946141,20.626175,44.946141,20.626175,0.000000,3.940461,0.000000,64.000000,0.000000,0.000000,-28.233760,17.689907,99.107111,115.060850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551191,1.604658,0.240041,0.023907,0.501060,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.391451,mpc-p,0,-126.340000,54.885000,4.583571,6.474420,4.680000,6.305000,-0.096429,0.169420,18.998261,13.692166,-2.348100,13.692166,18.998261,0.430000,0.620000,35,19,34.818730,19.471485,34.818730,19.471485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.752354,15.481053,108.088036,123.183502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.616304,2.395478,0.390709,0.043061,0.501014,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.401425,mpc-p,0,-126.340000,54.885000,4.814138,6.518023,4.890000,6.405000,-0.075862,0.113023,20.766960,9.422894,-2.104141,9.422894,20.766960,0.430000,0.400000,22,64,22.110456,70.045914,22.110456,70.045914,0.000000,-5.574429,0.000000,64.000000,0.000000,0.000000,-29.489120,13.289697,116.610759,127.654828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568634,1.615488,0.220169,0.023259,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.411451,mpc-p,0,-126.340000,54.885000,5.049293,6.561582,5.110000,6.445000,-0.060707,0.116582,22.291700,1.494245,-2.104141,1.494245,22.291700,0.390000,0.460000,14,109,13.839116,112.450000,13.839116,112.450000,0.000000,-2.978515,0.000000,64.000000,0.000000,0.000000,-27.232223,12.608600,105.846382,111.654146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563689,1.773958,0.303425,0.036575,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.421423,mpc-p,0,-126.340000,54.885000,5.286124,6.604722,5.340000,6.435000,-0.053876,0.169722,22.718627,-2.409089,-2.653048,-2.409089,22.718627,0.270000,0.750000,26,112,26.236865,112.450000,26.236865,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.242348,11.958535,97.767863,107.022477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579369,1.714638,0.327903,0.023264,0.500682,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.431427,mpc-p,0,-126.340000,54.885000,5.526214,6.647893,5.570000,6.415000,-0.043786,0.232893,22.840606,-1.372266,-2.348100,-1.372266,22.840606,0.260000,0.980000,31,112,31.065615,112.450000,31.065615,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.706305,12.888547,97.319188,106.855641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.646470,1.748053,0.322037,0.031915,0.501100,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.441419,mpc-p,0,-126.340000,54.885000,5.768082,6.690980,5.800000,6.435000,-0.031918,0.255980,22.230710,3.262944,-1.860183,3.262944,22.230710,0.280000,1.040000,39,80,39.496949,80.331836,39.496949,80.331836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.569583,12.340478,92.063115,102.079070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585626,1.739519,0.286273,0.029928,0.501164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.451416,mpc-p,0,-126.340000,54.885000,6.011680,6.734124,6.040000,6.505000,-0.028320,0.229124,23.450502,9.361904,-2.043152,9.361904,23.450502,0.350000,0.980000,26,35,25.827542,32.708423,25.827542,32.708423,0.000000,2.623412,0.000000,64.000000,0.000000,0.000000,-42.793110,10.915499,90.907374,103.118902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561676,1.634269,0.238302,0.029513,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.461420,mpc-p,0,-126.340000,54.885000,6.256642,6.777402,6.290000,6.615000,-0.033358,0.162402,25.036232,13.082270,-2.592058,13.082270,25.036232,0.360000,0.700000,13,21,13.068536,20.544040,13.068536,20.544040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.524312,9.389159,94.862282,108.318072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573365,1.655827,0.252296,0.028911,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.471420,mpc-p,0,-126.340000,54.885000,6.502220,6.820818,6.560000,6.715000,-0.057780,0.105818,26.256024,10.398727,-3.323933,10.398727,26.256024,0.270000,0.440000,12,61,11.736288,61.467879,11.736288,61.467879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.969355,8.221535,90.554069,108.081481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561723,1.509060,0.212351,0.021675,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.481418,mpc-p,0,-126.340000,54.885000,6.748062,6.864439,6.840000,6.765000,-0.091938,0.099439,26.621961,3.506902,-2.775027,3.506902,26.621961,0.220000,0.460000,11,106,10.605137,112.450000,10.605137,112.450000,0.000000,-5.982121,0.000000,64.000000,0.000000,0.000000,-52.609167,7.504375,78.180442,97.256133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554228,1.532600,0.241228,0.021229,0.501529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.491443,mpc-p,0,-126.340000,54.885000,6.994418,6.908432,7.120000,6.755000,-0.125582,0.153432,27.048889,-1.311276,-2.592058,-1.311276,27.048889,0.170000,0.750000,9,112,8.747675,112.450000,8.747675,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.083871,6.711735,76.228044,94.048215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546013,1.583904,0.340698,0.023248,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.501445,mpc-p,0,-126.340000,54.885000,7.239651,6.952623,7.400000,6.765000,-0.160349,0.187623,27.353837,-0.030495,-2.714037,-0.030495,27.353837,0.080000,0.960000,15,112,14.704770,112.450000,14.704770,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.499825,6.664906,79.166037,93.387568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554592,1.456099,0.292751,0.017667,0.501091,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.511449,mpc-p,0,-126.340000,54.885000,7.483900,6.997144,7.680000,6.795000,-0.196100,0.202144,27.048889,4.238777,-2.836017,4.238777,27.048889,0.160000,1.070000,6,71,5.507032,70.540114,5.507032,70.540114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.709985,5.649717,79.108273,91.054212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553942,1.520037,0.304235,0.033895,0.501488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.521441,mpc-p,0,-126.340000,54.885000,7.726449,7.041965,7.950000,6.865000,-0.223551,0.176965,26.560972,10.764665,-2.836017,10.764665,26.560972,0.160000,0.940000,9,26,8.722953,25.417270,8.722953,25.417270,0.000000,0.122844,0.000000,64.000000,0.000000,0.000000,-70.217073,5.496980,83.525687,94.674932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589788,1.741863,0.224424,0.033444,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.531421,mpc-p,0,-126.340000,54.885000,7.966882,7.087101,8.210000,6.975000,-0.243118,0.112101,25.951076,13.082270,-3.811850,13.082270,25.951076,0.150000,0.640000,14,26,14.415874,26.237529,14.415874,26.237529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.198476,6.536240,87.672712,101.906274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552680,1.458368,0.204135,0.018876,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.541447,mpc-p,0,-126.340000,54.885000,8.206158,7.132821,8.470000,7.065000,-0.263842,0.067821,25.341180,9.117946,-3.506902,9.117946,25.341180,0.130000,0.430000,19,71,18.748013,74.343993,18.748013,74.343993,0.000000,-3.106464,0.000000,64.000000,0.000000,0.000000,-79.877820,7.884840,86.080856,99.570304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559772,1.502753,0.202872,0.017943,0.501431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.551447,mpc-p,0,-126.340000,54.885000,8.442186,7.178808,8.720000,7.105000,-0.277814,0.073808,24.609304,1.738204,-3.201954,1.738204,24.609304,0.130000,0.520000,19,112,19.327450,112.450000,19.327450,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.294805,9.355860,76.415825,85.562131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546614,1.446306,0.248108,0.015351,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.561445,mpc-p,0,-126.340000,54.885000,8.675176,7.225170,8.960000,7.105000,-0.284824,0.120170,22.718627,-1.738204,-2.287110,-1.738204,22.718627,0.180000,0.820000,24,112,23.628303,112.450000,23.628303,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.877987,9.760476,72.793810,80.472125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551110,1.585602,0.433453,0.020784,0.500961,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.571445,mpc-p,0,-126.340000,54.885000,8.904804,7.271904,9.190000,7.105000,-0.285196,0.166904,21.803783,-0.091484,-2.348100,-0.091484,21.803783,0.200000,1.020000,25,109,25.497879,109.358075,25.497879,109.358075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.692182,10.759206,74.193544,82.256136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550700,1.665015,0.288830,0.028110,0.501106,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.581449,mpc-p,0,-126.340000,54.885000,9.130776,7.319007,9.410000,7.135000,-0.279224,0.184007,20.949928,5.519559,-2.653048,5.519559,20.949928,0.240000,1.080000,26,64,25.840255,60.038353,25.840255,60.038353,0.000000,4.319723,0.000000,64.000000,0.000000,0.000000,-83.784307,10.102461,73.373223,80.572183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577337,1.595834,0.315498,0.030382,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.591418,mpc-p,0,-126.340000,54.885000,9.351892,7.366268,9.620000,7.225000,-0.268108,0.141268,19.669147,10.825654,-2.165131,10.825654,19.669147,0.270000,0.910000,32,26,31.740466,26.396442,31.740466,26.396442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.183592,10.457508,79.110160,91.675137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.715258,1.599303,0.211932,0.032624,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.601414,mpc-p,0,-126.340000,54.885000,9.569221,7.413952,9.810000,7.335000,-0.240779,0.078952,18.632323,12.411384,-2.287110,12.411384,18.632323,0.280000,0.630000,38,32,38.478252,31.641564,38.478252,31.641564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.379152,11.696832,83.028250,101.081750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545812,1.457468,0.194812,0.021758,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.611448,mpc-p,0,-126.340000,54.885000,9.782609,7.462068,10.010000,7.435000,-0.227391,0.027068,18.815292,9.300914,-2.409089,9.300914,18.815292,0.320000,0.450000,28,69,27.582942,69.371047,27.582942,69.371047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.461517,12.066319,78.743168,96.394884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552274,1.495968,0.239452,0.037800,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.621443,mpc-p,0,-126.340000,54.885000,9.990142,7.510203,10.210000,7.475000,-0.219858,0.035203,19.242219,2.592058,-2.409089,2.592058,19.242219,0.340000,0.530000,12,112,12.222746,112.450000,12.222746,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.229195,11.651077,65.956291,79.918974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545826,1.447066,0.260817,0.017074,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.631425,mpc-p,0,-126.340000,54.885000,10.192108,7.558425,10.410000,7.485000,-0.217892,0.073425,19.791126,-1.494245,-2.409089,-1.494245,19.791126,0.260000,0.830000,8,112,7.780079,112.450000,7.780079,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.686671,9.178920,61.936361,78.096804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564282,1.489651,0.289791,0.015571,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.641448,mpc-p,0,-126.340000,54.885000,10.389314,7.606934,10.610000,7.495000,-0.220686,0.111934,18.876282,0.762370,-2.165131,0.762370,18.876282,0.180000,1.030000,20,99,19.589530,99.234940,19.589530,99.234940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.220850,7.738433,66.757795,78.333317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557871,1.457006,0.315648,0.019263,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.651448,mpc-p,0,-126.340000,54.885000,10.580239,7.655355,10.800000,7.525000,-0.219761,0.130355,17.046594,5.885497,-2.165131,5.885497,17.046594,0.180000,1.050000,33,57,32.769444,57.452019,32.769444,57.452019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.486203,5.959953,72.078872,80.312521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549560,1.464894,0.221199,0.017441,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.661451,mpc-p,0,-126.340000,54.885000,10.765186,7.703744,10.960000,7.615000,-0.194814,0.088744,15.765812,10.886644,-1.982162,10.886644,15.765812,0.240000,0.880000,36,27,36.125352,26.885850,36.125352,26.885850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.696839,4.699498,77.720919,87.655189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547682,1.558252,0.220318,0.018703,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.671444,mpc-p,0,-126.340000,54.885000,10.943691,7.751954,11.120000,7.715000,-0.176309,0.036954,15.338885,10.520706,-2.043152,10.520706,15.338885,0.290000,0.590000,30,50,30.324405,50.282270,30.324405,50.282270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.142947,4.561492,81.524149,97.721092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621258,1.781334,0.296292,0.051602,0.500785,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008264,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.681423,mpc-p,0,-126.340000,54.885000,11.115530,7.799884,11.290000,7.785000,-0.174470,0.014884,16.009771,5.946486,-1.799193,5.946486,16.009771,0.330000,0.530000,12,93,11.747706,92.901873,11.747706,92.901873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.589769,2.297471,71.204055,85.466140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.634925,1.671088,0.251995,0.041781,0.500828,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.691448,mpc-p,0,-126.340000,54.885000,11.281525,7.847729,11.460000,7.795000,-0.178475,0.052729,16.619667,-0.213464,-2.592058,-0.213464,16.619667,0.250000,0.620000,5,112,5.478317,112.450000,5.478317,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.129109,-0.649697,59.634353,77.198904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581102,1.581140,0.271150,0.021850,0.502454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.701419,mpc-p,0,-126.340000,54.885000,11.439881,7.894917,11.630000,7.795000,-0.190119,0.099917,16.497687,-1.128308,-1.677214,-1.128308,16.497687,0.150000,0.930000,10,112,10.037434,112.450000,10.037434,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.853041,-3.309644,60.667450,74.442045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558278,1.626176,0.309348,0.036869,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.711450,mpc-p,0,-126.340000,54.885000,11.592246,7.941878,11.800000,7.815000,-0.207754,0.126878,15.216906,2.653048,-1.616224,2.653048,15.216906,0.120000,1.050000,19,87,18.699454,86.908700,18.699454,86.908700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.612716,-5.535378,63.771575,72.775513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564282,1.457605,0.265962,0.028292,0.504794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.721416,mpc-p,0,-126.340000,54.885000,11.736641,7.987931,11.960000,7.875000,-0.223359,0.112931,14.302062,7.776174,-2.043152,7.776174,14.302062,0.140000,1.030000,19,45,19.374721,44.654829,19.374721,44.654829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.872930,-7.829498,68.228472,75.428480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556074,1.444789,0.223565,0.018878,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.731415,mpc-p,0,-126.340000,54.885000,11.874415,8.033419,12.100000,7.965000,-0.225585,0.068419,13.265238,11.435550,-1.860183,11.435550,13.265238,0.160000,0.800000,22,30,21.675489,29.711506,21.675489,29.711506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.971596,-9.247413,75.643349,84.726543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546583,1.532264,0.232066,0.023766,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.741438,mpc-p,0,-126.340000,54.885000,12.005316,8.078181,12.240000,8.065000,-0.234684,0.013181,12.838311,9.605862,-2.043152,9.605862,12.838311,0.190000,0.530000,15,63,15.343268,63.323468,15.343268,63.323468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.454392,-9.970592,79.530603,89.780966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.657895,1.603492,0.226970,0.031431,0.505459,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.751425,mpc-p,0,-126.340000,54.885000,12.128497,8.121829,12.370000,8.115000,-0.241503,0.006829,13.021280,3.567892,-1.799193,3.567892,13.021280,0.180000,0.550000,6,108,5.719885,111.858676,5.719885,111.858676,0.000000,-3.535207,0.000000,64.000000,0.000000,0.000000,-88.080703,-12.170967,64.797934,77.091939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575732,1.592747,0.286201,0.026203,0.504145,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.761418,mpc-p,0,-126.340000,54.885000,12.244478,8.164429,12.510000,8.125000,-0.265522,0.039429,13.265238,-1.067318,-1.921172,-1.067318,13.265238,0.130000,0.740000,-2,112,-1.794831,112.450000,-1.794831,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.700916,-14.484425,58.065386,72.122588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581658,1.826269,0.332874,0.035782,0.501039,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008291,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.771422,mpc-p,0,-126.340000,54.885000,12.353290,8.205882,12.640000,8.125000,-0.286710,0.080882,11.618519,-0.030495,-1.372266,-0.030495,11.618519,0.090000,1.000000,7,108,7.121509,107.955169,7.121509,107.955169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.769933,-15.399184,55.557338,64.064909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571610,1.708061,0.302556,0.025394,0.505836,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.781424,mpc-p,0,-126.340000,54.885000,12.454772,8.246002,12.750000,8.165000,-0.295228,0.081002,9.605862,5.153621,-0.762370,5.153621,9.605862,0.060000,1.050000,22,63,22.301852,59.975357,22.301852,59.975357,0.000000,2.979812,0.000000,64.000000,0.000000,0.000000,-80.845212,-16.405914,53.165579,56.809063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.691607,1.785206,0.288159,0.030226,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.791419,mpc-p,0,-126.340000,54.885000,12.548907,8.284645,12.850000,8.235000,-0.301093,0.049645,7.837164,9.910810,-1.189297,9.910810,7.837164,0.090000,0.930000,29,26,28.654136,25.797390,28.654136,25.797390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.880146,-16.608611,63.449250,68.077355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565767,1.752295,0.225665,0.034410,0.500614,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.801422,mpc-p,0,-126.340000,54.885000,12.635863,8.321737,12.930000,8.335000,-0.294137,-0.013263,6.983309,9.849821,-1.189297,9.849821,6.983309,0.150000,0.630000,22,44,22.292335,44.336008,22.292335,44.336008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.769725,-15.523916,72.389575,84.050107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577394,1.789489,0.256093,0.039203,0.500922,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.811428,mpc-p,0,-126.340000,54.885000,12.715623,8.357121,13.000000,8.405000,-0.284377,-0.047879,6.739351,4.970653,-1.189297,4.970653,6.739351,0.220000,0.490000,6,89,6.210203,93.564995,6.210203,93.564995,0.000000,-4.228987,0.000000,64.000000,0.000000,0.000000,-72.795289,-16.714361,64.160180,81.976927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582179,1.639216,0.310863,0.027780,0.500920,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.821424,mpc-p,0,-126.340000,54.885000,12.788181,8.390630,13.080000,8.415000,-0.291819,-0.024370,6.556382,-0.945339,-1.189297,-0.945339,6.556382,0.160000,0.660000,2,112,2.324339,112.450000,2.324339,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.144848,-18.002935,54.788907,77.046345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574248,1.875525,0.358325,0.055070,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008377,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.831420,mpc-p,0,-126.340000,54.885000,12.853687,8.422164,13.150000,8.405000,-0.296313,0.017164,6.007476,-2.531068,-1.006328,-2.531068,6.007476,0.100000,0.900000,5,112,4.651682,112.450000,4.651682,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.912875,-17.974926,53.811839,70.969454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569991,1.547232,0.261143,0.018893,0.501214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.841419,mpc-p,0,-126.340000,54.885000,12.912259,8.451599,13.200000,8.405000,-0.287741,0.046599,4.238777,0.213464,-0.091484,0.213464,4.238777,0.060000,1.030000,19,89,18.940808,88.667268,18.940808,88.667268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.618789,-17.503657,51.736836,62.755102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559167,1.607800,0.276820,0.022141,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.851418,mpc-p,0,-126.340000,54.885000,12.963987,8.478798,13.240000,8.445000,-0.276013,0.033798,2.531068,4.787684,-0.335443,4.787684,2.531068,0.090000,1.000000,26,49,26.437767,49.353626,26.437767,49.353626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.652311,-17.160853,51.830067,58.028247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558337,1.471412,0.213623,0.027221,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.861452,mpc-p,0,-126.340000,54.885000,13.009137,8.503710,13.260000,8.515000,-0.250863,-0.011290,1.128308,8.691018,-0.518412,8.691018,1.128308,0.160000,0.800000,27,28,26.933175,27.570399,26.933175,27.570399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.237611,-17.178670,57.833707,68.495706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560123,1.432171,0.192238,0.018441,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.871447,mpc-p,0,-126.340000,54.885000,13.047522,8.526028,13.280000,8.585000,-0.232478,-0.058972,0.823360,6.861330,-0.396432,6.861330,0.823360,0.220000,0.550000,16,57,15.538032,57.458927,15.538032,57.458927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.902864,-16.791765,62.696790,82.033654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556623,1.539499,0.225735,0.022264,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.881447,mpc-p,0,-126.340000,54.885000,13.079491,8.545735,13.290000,8.615000,-0.210509,-0.069265,0.945339,0.823360,-0.213464,0.823360,0.945339,0.210000,0.530000,6,102,6.142763,107.047811,6.142763,107.047811,0.000000,-4.588884,0.000000,64.000000,0.000000,0.000000,-34.481345,-18.445483,56.980093,76.955775,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555019,1.552788,0.231613,0.020385,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.891465,mpc-p,0,-126.340000,54.885000,13.105224,8.562725,13.310000,8.595000,-0.204776,-0.032275,0.579401,-4.299767,-0.274453,-4.299767,0.579401,0.140000,0.770000,8,112,7.896357,112.450000,7.896357,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.027712,-20.037742,52.848593,73.721771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.623980,1.522547,0.282264,0.043976,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.901462,mpc-p,0,-126.340000,54.885000,13.124792,8.576812,13.310000,8.565000,-0.185208,0.011812,-0.213464,-4.482736,-0.091484,-4.482736,-0.213464,0.100000,1.000000,14,112,14.144814,112.079875,14.144814,112.079875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.875413,-20.220900,46.506563,66.663547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620402,1.677524,0.339785,0.039624,0.505930,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.911420,mpc-p,0,-126.340000,54.885000,13.138393,8.587883,13.310000,8.565000,-0.171607,0.022883,-0.945339,-0.396432,0.030495,-0.396432,-0.945339,0.110000,1.070000,16,70,15.900434,70.390242,15.900434,70.390242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.824859,-20.946521,44.754254,61.123073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560710,1.732857,0.386785,0.037861,0.501055,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.921423,mpc-p,0,-126.340000,54.885000,13.146322,8.595914,13.290000,8.595000,-0.143678,0.000914,-2.714037,5.824507,0.274453,5.824507,-2.714037,0.130000,0.970000,27,25,26.937760,21.962853,26.937760,21.962853,0.000000,3.427389,0.000000,64.000000,0.000000,0.000000,-13.586525,-21.429699,50.196778,67.506621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567678,1.429036,0.192281,0.018987,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.931444,mpc-p,0,-126.340000,54.885000,13.148696,8.600747,13.270000,8.665000,-0.121304,-0.064253,-2.897006,6.922320,0.457422,6.922320,-2.897006,0.180000,0.630000,19,32,19.124213,32.350323,19.124213,32.350323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.031859,-19.921656,65.857869,82.483325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545238,1.422957,0.173464,0.016669,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.941412,mpc-p,0,-126.340000,54.885000,13.145728,8.602261,13.240000,8.695000,-0.094272,-0.092739,-2.409089,2.226120,-0.152474,2.226120,-2.409089,0.190000,0.450000,6,77,5.998522,81.810651,5.998522,81.810651,0.000000,-4.460328,0.000000,64.000000,0.000000,0.000000,1.219587,-19.960326,70.296066,85.299669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542325,1.419229,0.158813,0.015391,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.951412,mpc-p,0,-126.340000,54.885000,13.137613,8.600383,13.230000,8.675000,-0.092387,-0.074617,-1.860183,-5.214611,0.152474,-5.214611,-1.860183,0.150000,0.570000,-4,112,-4.368603,112.450000,-4.368603,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.698340,-20.589359,60.435406,76.696357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544607,1.422502,0.208932,0.015279,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.961446,mpc-p,0,-126.340000,54.885000,13.124507,8.594983,13.220000,8.625000,-0.095493,-0.030017,-1.738204,-7.593205,0.579401,-7.593205,-1.738204,0.080000,0.890000,-5,112,-5.055988,112.450000,-5.055988,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.262810,-21.039737,54.321581,72.290173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562820,1.588963,0.317992,0.030837,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.971450,mpc-p,0,-126.340000,54.885000,13.106706,8.586009,13.200000,8.575000,-0.093294,0.011009,-1.982162,-5.031642,0.457422,-5.031642,-1.982162,0.030000,1.040000,-1,90,-0.938975,89.695335,-0.938975,89.695335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.090049,-20.591934,45.210627,63.935087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559888,1.447704,0.246995,0.023274,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.981444,mpc-p,0,-126.340000,54.885000,13.084417,8.573385,13.180000,8.565000,-0.095583,0.008385,-3.018985,0.579401,0.152474,0.579401,-3.018985,0.010000,1.030000,8,45,7.923744,39.662501,7.923744,39.662501,0.000000,5.032834,0.000000,64.000000,0.000000,0.000000,23.779001,-20.084295,42.885172,59.905887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550980,1.485043,0.237601,0.023406,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.991421,mpc-p,0,-126.340000,54.885000,13.057886,8.557059,13.150000,8.585000,-0.092114,-0.027941,-3.689871,4.299767,0.335443,4.299767,-3.689871,0.020000,0.770000,10,23,10.230761,23.492678,10.230761,23.492678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.871531,-18.363512,54.083502,69.875314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562758,1.465056,0.204423,0.022498,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.001416,mpc-p,0,-126.340000,54.885000,13.027240,8.536912,13.110000,8.615000,-0.082760,-0.078088,-4.238777,2.531068,0.152474,2.531068,-4.238777,0.040000,0.500000,7,53,7.472235,52.696517,7.472235,52.696517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.363037,-15.882833,66.636820,83.501632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552370,1.594561,0.211078,0.021201,0.504765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.011417,mpc-p,0,-126.340000,54.885000,12.992708,8.512890,13.080000,8.605000,-0.087292,-0.092110,-4.299767,-3.689871,0.030495,-3.689871,-4.299767,0.050000,0.480000,-2,98,-1.647088,101.474190,-1.647088,101.474190,0.000000,-3.777672,0.000000,64.000000,0.000000,0.000000,40.627264,-14.967359,59.075884,72.010711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555881,1.447931,0.206083,0.016942,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.021419,mpc-p,0,-126.340000,54.885000,12.954525,8.484956,13.040000,8.545000,-0.085475,-0.060044,-3.811850,-8.386070,0.701380,-8.386070,-3.811850,0.050000,0.750000,-13,112,-12.799882,112.450000,-12.799882,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.514090,-15.811798,54.953653,69.998158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558810,1.624218,0.288611,0.031113,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.031451,mpc-p,0,-126.340000,54.885000,12.912769,8.452961,13.020000,8.475000,-0.107231,-0.022039,-3.811850,-7.837164,0.884349,-7.837164,-3.811850,0.010000,0.940000,-14,95,-14.172052,95.022920,-14.172052,95.022920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.935258,-16.335980,48.729112,64.216501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558889,1.552744,0.288620,0.023595,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.041417,mpc-p,0,-126.340000,54.885000,12.868068,8.417202,12.980000,8.445000,-0.111932,-0.027798,-3.079975,-3.079975,0.640391,-3.079975,-3.079975,-0.010000,1.030000,-20,50,-19.950109,42.343388,-19.950109,42.343388,0.000000,7.679532,0.000000,64.000000,0.000000,0.000000,50.542928,-16.233784,42.031094,57.318402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551664,1.447547,0.210174,0.018563,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.051448,mpc-p,0,-126.340000,54.885000,12.820040,8.377183,12.950000,8.445000,-0.129960,-0.067817,-4.421746,1.372266,0.518412,1.372266,-4.421746,-0.050000,0.810000,-7,16,-6.845806,15.872323,-6.845806,15.872323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.038078,-14.359480,53.233900,65.879943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566433,1.488276,0.251824,0.027714,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.061418,mpc-p,0,-126.340000,54.885000,12.769486,8.333389,12.910000,8.455000,-0.140514,-0.121611,-4.665705,1.799193,-0.030495,1.799193,-4.665705,-0.060000,0.520000,-6,27,-6.176113,27.477226,-6.176113,27.477226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.605743,-10.939753,60.712682,79.967270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559045,1.453631,0.204432,0.016618,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.071417,mpc-p,0,-126.340000,54.885000,12.716154,8.285434,12.870000,8.425000,-0.153846,-0.139566,-5.092632,-3.994819,-0.030495,-3.994819,-5.092632,-0.070000,0.380000,-8,72,-7.528351,81.944930,-7.528351,81.944930,0.000000,-9.467704,0.000000,64.000000,0.000000,0.000000,60.716766,-8.261913,59.874075,74.845019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552819,1.459172,0.194931,0.020214,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.081420,mpc-p,0,-126.340000,54.885000,12.660345,8.233415,12.820000,8.345000,-0.159655,-0.111585,-5.092632,-11.374561,0.762370,-11.374561,-5.092632,-0.070000,0.440000,-13,112,-13.262892,112.450000,-13.262892,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.633491,-6.580534,55.387335,66.008584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553891,1.469504,0.290493,0.022597,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.091417,mpc-p,0,-126.340000,54.885000,12.602299,8.177398,12.770000,8.225000,-0.167701,-0.047602,-5.153621,-13.692166,0.762370,-13.692166,-5.153621,-0.080000,0.820000,-16,112,-16.025484,112.450000,-16.025484,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.686072,-6.287021,54.470136,68.355877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564608,1.461731,0.291173,0.019517,0.500829,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.101416,mpc-p,0,-126.340000,54.885000,12.542139,8.117360,12.720000,8.125000,-0.177861,-0.007640,-6.068465,-10.032790,1.006328,-10.032790,-6.068465,-0.110000,0.930000,-6,84,-5.959533,84.152465,-5.959533,84.152465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.297667,-5.252260,48.839371,62.214818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555708,1.649545,0.327440,0.027929,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.111420,mpc-p,0,-126.340000,54.885000,12.480013,8.053313,12.660000,8.075000,-0.179987,-0.021687,-6.617372,-3.140965,0.823360,-3.140965,-6.617372,-0.120000,0.960000,2,39,1.507693,18.300828,1.507693,18.300828,0.000000,20.851638,0.000000,64.000000,0.000000,0.000000,64.617131,-4.260295,47.620245,60.051953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562611,1.515866,0.221135,0.035455,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.121447,mpc-p,0,-126.340000,54.885000,12.415943,7.985151,12.590000,8.075000,-0.174057,-0.089849,-7.410237,1.677214,0.335443,1.677214,-7.410237,-0.060000,0.720000,2,-6,1.844187,-11.438002,1.844187,-11.438002,0.000000,5.590467,0.000000,64.000000,0.000000,0.000000,65.367324,-3.097525,63.537703,77.552262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549622,2.773105,0.325249,0.043167,0.501029,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009204,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.131422,mpc-p,0,-126.340000,54.885000,12.350565,7.913456,12.520000,8.085000,-0.169435,-0.171544,-7.654195,1.067318,0.335443,1.067318,-7.654195,-0.060000,0.380000,2,10,2.129776,10.419463,2.129776,10.419463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.908280,-0.122038,84.344720,101.227047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572025,1.708622,0.221320,0.030867,0.505241,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.141419,mpc-p,0,-126.340000,54.885000,12.283532,7.837769,12.450000,8.055000,-0.166468,-0.217231,-6.678361,-6.068465,0.579401,-6.068465,-6.678361,-0.040000,0.220000,-13,55,-13.299581,75.396694,-13.299581,75.396694,0.000000,-19.977231,0.000000,64.000000,0.000000,0.000000,72.762239,2.515480,80.349739,93.637336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568430,1.784799,0.236819,0.036544,1.168667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.151440,mpc-p,0,-126.340000,54.885000,12.214943,7.758117,12.390000,7.945000,-0.175057,-0.186883,-5.885497,-14.789979,0.152474,-14.789979,-5.885497,-0.040000,0.340000,-27,100,-26.823630,112.450000,-26.823630,112.450000,0.000000,-12.030537,0.000000,64.000000,0.000000,0.000000,75.712551,4.779484,73.606192,81.237656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597837,1.675118,0.271472,0.031329,0.501098,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.161422,mpc-p,0,-126.340000,54.885000,12.145341,7.675082,12.330000,7.775000,-0.184659,-0.099918,-6.678361,-19.364199,0.823360,-19.364199,-6.678361,-0.070000,0.670000,-21,112,-20.506038,112.450000,-20.506038,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.698903,7.176441,68.781730,77.235771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566946,1.790868,0.315246,0.035061,0.505143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.172696,mpc-p,0,-126.340000,54.885000,12.065322,7.576982,12.270000,7.575000,-0.204678,0.001982,-6.312424,-17.107583,0.884349,-17.107583,-6.312424,-0.160000,0.940000,-14,110,-13.706511,110.329458,-13.706511,110.329458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.599378,10.868185,64.837986,76.065090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597949,1.707959,0.613611,0.028929,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008459,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.181413,mpc-p,0,-126.340000,54.885000,12.002499,7.498070,12.210000,7.465000,-0.207501,0.033070,-7.410237,-11.618519,0.701380,-11.618519,-7.410237,-0.170000,1.030000,-1,65,-0.618276,55.596048,-0.618276,55.596048,0.000000,9.733411,0.000000,64.000000,0.000000,0.000000,70.624707,14.307136,59.157406,73.463026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555336,1.616377,0.363372,0.025588,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.191419,mpc-p,0,-126.340000,54.885000,11.929439,7.404301,12.130000,7.405000,-0.200561,-0.000699,-9.056956,-3.262944,0.640391,-3.262944,-9.056956,-0.100000,0.900000,9,20,8.990749,-10.366798,8.990749,-10.366798,0.000000,30.696256,0.000000,64.000000,0.000000,0.000000,68.075977,17.710653,67.806696,88.349497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568533,1.458540,0.197644,0.018273,0.500705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.201418,mpc-p,0,-126.340000,54.885000,11.855471,7.307295,12.040000,7.395000,-0.184529,-0.087705,-9.422894,0.579401,0.335443,0.579401,-9.422894,-0.040000,0.570000,8,-25,7.511063,-25.147286,7.511063,-25.147286,0.000000,0.476744,0.000000,64.000000,0.000000,0.000000,67.376792,19.672291,82.508820,105.057306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553039,1.480610,0.202052,0.032340,0.500572,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.211415,mpc-p,0,-126.340000,54.885000,11.780616,7.207135,11.950000,7.385000,-0.169384,-0.177865,-8.386070,-1.677214,0.701380,-1.677214,-8.386070,-0.020000,0.200000,-5,13,-4.774289,12.987801,-4.774289,12.987801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.879952,22.039480,102.124110,124.834147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552278,1.544113,0.215728,0.030649,0.501467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.221451,mpc-p,0,-126.340000,54.885000,11.704592,7.103512,11.870000,7.305000,-0.165408,-0.201488,-8.203101,-11.374561,0.518412,-11.374561,-8.203101,-0.010000,0.130000,-13,58,-13.432705,94.969870,-13.432705,94.969870,0.000000,-36.982069,0.000000,64.000000,0.000000,0.000000,73.807060,23.808862,93.058001,108.905496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554964,1.796872,0.303361,0.054101,0.512836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.231465,mpc-p,0,-126.340000,54.885000,11.627902,6.997210,11.800000,7.145000,-0.172098,-0.147790,-7.166278,-19.913105,0.274453,-19.913105,-7.166278,-0.030000,0.280000,-25,103,-24.977634,112.450000,-24.977634,112.450000,0.000000,-9.462199,0.000000,64.000000,0.000000,0.000000,75.346835,26.826021,88.437380,101.024770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589835,1.514382,0.292856,0.027541,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.241415,mpc-p,0,-126.340000,54.885000,11.550878,6.888838,11.730000,6.935000,-0.179122,-0.046162,-6.678361,-24.792273,-0.091484,-24.792273,-6.678361,-0.080000,0.630000,-26,112,-26.279256,112.450000,-26.279256,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.909572,30.589930,86.155921,101.514264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556726,1.527099,0.290245,0.022121,0.501521,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.251448,mpc-p,0,-126.340000,54.885000,11.472395,6.776958,11.660000,6.715000,-0.187605,0.061958,-7.654195,-21.986752,0.518412,-21.986752,-7.654195,-0.160000,0.910000,-8,112,-7.954425,112.450000,-7.954425,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.191568,36.385732,83.772616,104.766908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586267,1.866351,0.401210,0.037326,0.500752,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008406,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.261423,mpc-p,0,-126.340000,54.885000,11.393531,6.663277,11.580000,6.555000,-0.186469,0.108277,-8.752008,-15.155916,0.701380,-15.155916,-8.752008,-0.160000,1.050000,6,67,6.210760,57.675423,6.210760,57.675423,0.000000,9.774577,0.000000,64.000000,0.000000,0.000000,63.720016,41.739125,81.693714,110.496847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564233,1.457899,0.350260,0.021555,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.271415,mpc-p,0,-126.340000,54.885000,11.313688,6.547136,11.490000,6.455000,-0.176312,0.092136,-9.727842,-6.129455,0.945339,-6.129455,-9.727842,-0.080000,0.910000,10,22,10.168250,-10.383449,10.168250,-10.383449,0.000000,32.833449,0.000000,64.000000,0.000000,0.000000,58.361949,45.762162,92.107597,127.226023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556014,1.459650,0.207552,0.021758,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.281705,mpc-p,0,-126.340000,54.885000,11.230548,6.425352,11.380000,6.435000,-0.149452,-0.009648,-10.581696,-1.006328,1.067318,-1.006328,-10.581696,-0.020000,0.580000,14,-23,14.141338,-34.864083,14.141338,-34.864083,0.000000,12.314083,0.000000,64.000000,0.000000,0.000000,56.426850,45.721369,104.361737,137.712501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.773318,1.596734,0.223005,0.023161,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.291452,mpc-p,0,-126.340000,54.885000,11.150890,6.308123,11.290000,6.405000,-0.139110,-0.096877,-10.337738,-3.201954,1.250287,-3.201954,-10.337738,0.010000,0.200000,7,7,7.311654,6.516585,7.311654,6.516585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.774068,45.656583,116.380809,147.606492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562490,1.666531,0.219722,0.030647,0.504224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.301419,mpc-p,0,-126.340000,54.885000,11.068476,6.186556,11.190000,6.325000,-0.121524,-0.138444,-10.276748,-11.069613,1.067318,-11.069613,-10.276748,0.030000,0.120000,0,52,-0.311292,74.860955,-0.311292,74.860955,0.000000,-23.344370,0.000000,64.000000,0.000000,0.000000,62.500943,45.110829,110.051663,131.926216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576295,1.632132,0.256665,0.036592,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.311441,mpc-p,0,-126.340000,54.885000,10.984564,6.062779,11.100000,6.165000,-0.115436,-0.102221,-9.056956,-19.486178,0.152474,-19.486178,-9.056956,0.030000,0.240000,-16,97,-16.276618,112.450000,-16.276618,112.450000,0.000000,-15.933415,0.000000,64.000000,0.000000,0.000000,65.553271,46.261002,103.268707,119.926563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.627634,1.480615,0.302026,0.024468,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.321418,mpc-p,0,-126.340000,54.885000,10.899927,5.938238,11.020000,5.955000,-0.120073,-0.016762,-8.508050,-23.999408,0.701380,-23.999408,-8.508050,0.020000,0.580000,-24,112,-24.407638,112.450000,-24.407638,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.225514,48.128284,99.012029,117.017098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560694,1.469654,0.300556,0.030088,0.501074,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.331434,mpc-p,0,-126.340000,54.885000,10.813761,5.812075,10.940000,5.745000,-0.126239,0.067075,-8.081122,-21.132897,0.213464,-21.132897,-8.081122,-0.020000,0.880000,-24,105,-24.127257,105.313827,-24.127257,105.313827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.985425,51.422343,97.384660,120.140294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.683529,1.496773,0.362450,0.028041,0.500234,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.341415,mpc-p,0,-126.340000,54.885000,10.726623,5.685443,10.850000,5.585000,-0.123377,0.100443,-9.483883,-13.448207,0.701380,-13.448207,-9.483883,-0.110000,1.000000,2,60,2.428086,32.240169,2.428086,32.240169,0.000000,28.073658,0.000000,64.000000,0.000000,0.000000,57.368395,54.724214,95.639378,123.878316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561078,1.833590,0.332395,0.042494,0.501140,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.351449,mpc-p,0,-126.340000,54.885000,10.637641,5.557433,10.750000,5.515000,-0.112359,0.042433,-11.191592,-2.897006,1.006328,-2.897006,-11.191592,-0.110000,0.840000,25,15,24.873298,-46.627786,24.873298,-46.627786,0.000000,61.941613,0.000000,64.000000,0.000000,0.000000,48.613061,54.476669,100.531971,137.904699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.878072,1.502241,0.224206,0.022622,0.500970,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.361418,mpc-p,0,-126.340000,54.885000,10.547759,5.429763,10.640000,5.515000,-0.092241,-0.085237,-11.801488,2.165131,0.640391,2.165131,-11.801488,0.000000,0.540000,22,-30,21.749862,-72.260369,21.749862,-72.260369,0.000000,42.574196,0.000000,64.000000,0.000000,0.000000,41.257258,50.098157,103.936103,138.203176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558679,1.476574,0.220826,0.024386,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.371418,mpc-p,0,-126.340000,54.885000,10.456016,5.301432,10.530000,5.525000,-0.073984,-0.223568,-11.862478,0.396432,0.701380,0.396432,-11.862478,0.050000,0.150000,15,-35,14.588029,-35.250328,14.588029,-35.250328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.308189,46.809890,125.639283,155.835165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548541,1.505980,0.193165,0.019524,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.381417,mpc-p,0,-126.340000,54.885000,10.362574,5.173061,10.420000,5.475000,-0.057426,-0.301939,-11.069613,-7.898153,0.762370,-7.898153,-11.069613,0.080000,0.030000,-2,10,-2.078202,36.993279,-2.078202,36.993279,0.000000,-27.243607,0.000000,64.000000,0.000000,0.000000,47.347502,45.401929,132.912078,157.839835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556063,1.698546,0.252791,0.030147,0.504866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.391415,mpc-p,0,-126.340000,54.885000,10.267322,5.044881,10.310000,5.355000,-0.042678,-0.310119,-9.727842,-16.741646,0.274453,-16.741646,-9.727842,0.080000,0.000000,-21,55,-20.630529,112.450000,-20.630529,112.450000,0.000000,-57.700328,0.000000,64.000000,0.000000,0.000000,52.429910,46.113674,121.796618,141.736048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559380,1.593730,0.263450,0.018835,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.401417,mpc-p,0,-126.340000,54.885000,10.170085,4.917047,10.220000,5.135000,-0.049915,-0.217953,-8.934977,-26.804930,-0.091484,-26.804930,-8.934977,0.050000,0.060000,-30,100,-29.833824,112.450000,-29.833824,112.450000,0.000000,-12.700328,0.000000,64.000000,0.000000,0.000000,54.829438,49.915110,115.484335,135.930055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557024,1.469009,0.245228,0.019582,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.411418,mpc-p,0,-126.340000,54.885000,10.070794,4.789863,10.130000,4.845000,-0.059206,-0.055137,-8.812998,-31.806078,-0.091484,-31.806078,-8.812998,-0.020000,0.510000,-27,112,-27.149334,112.450000,-27.149334,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.793888,56.601702,115.390113,143.425234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585186,1.637749,0.270909,0.030633,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.421418,mpc-p,0,-126.340000,54.885000,9.969301,4.663526,10.040000,4.555000,-0.070699,0.108526,-9.178935,-29.671441,-0.152474,-29.671441,-9.178935,-0.130000,0.840000,-12,112,-12.058568,112.450000,-12.058568,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.241829,66.281403,118.293600,157.376854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561412,1.462006,0.279971,0.018758,0.501791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.431419,mpc-p,0,-126.340000,54.885000,9.865469,4.538254,9.940000,4.325000,-0.074531,0.213254,-11.069613,-20.279043,0.518412,-20.279043,-11.069613,-0.130000,0.990000,8,96,8.087937,95.822561,8.087937,95.822561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.774361,75.478681,124.007759,167.777354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560613,1.539310,0.358883,0.020403,0.501036,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.441419,mpc-p,0,-126.340000,54.885000,9.759183,4.414289,9.820000,4.185000,-0.060817,0.229289,-13.082270,-10.581696,0.457422,-10.581696,-13.082270,-0.040000,0.990000,20,51,20.363283,16.803286,20.363283,16.803286,0.000000,34.019275,0.000000,64.000000,0.000000,0.000000,23.414036,80.568094,128.839245,174.027765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556386,1.462190,0.233066,0.020526,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.451417,mpc-p,0,-126.340000,54.885000,9.650341,4.291880,9.680000,4.135000,-0.029659,0.156880,-13.631176,-2.104141,0.701380,-2.104141,-13.631176,0.030000,0.780000,22,6,22.355521,-39.763223,22.355521,-39.763223,0.000000,45.585784,0.000000,64.000000,0.000000,0.000000,15.554322,79.806182,127.002806,173.580507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557495,1.518578,0.215183,0.022975,0.506260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.461419,mpc-p,0,-126.340000,54.885000,9.538731,4.171157,9.550000,4.135000,-0.011269,0.036157,-13.448207,1.494245,0.945339,1.494245,-13.448207,0.080000,0.440000,15,-39,15.369068,-47.136928,15.369068,-47.136928,0.000000,7.959489,0.000000,64.000000,0.000000,0.000000,12.560283,75.313263,127.740445,173.699645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559271,1.451435,0.197320,0.021009,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.471417,mpc-p,0,-126.340000,54.885000,9.424312,4.052428,9.420000,4.135000,0.004312,-0.082572,-12.716332,-2.592058,0.518412,-2.592058,-12.716332,0.100000,0.070000,2,6,1.558501,11.072925,1.558501,11.072925,0.000000,-5.250364,0.000000,64.000000,0.000000,0.000000,16.175354,71.110448,139.015895,179.891429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562079,1.440166,0.209077,0.016805,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.481417,mpc-p,0,-126.340000,54.885000,9.306919,3.935862,9.300000,4.055000,0.006919,-0.119138,-11.740498,-12.350394,0.091484,-12.350394,-11.740498,0.100000,0.020000,-17,51,-16.869160,98.306469,-16.869160,98.306469,0.000000,-47.483908,0.000000,64.000000,0.000000,0.000000,22.634178,66.932285,127.357821,159.183309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552375,1.505234,0.221511,0.020011,0.501132,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.491419,mpc-p,0,-126.340000,54.885000,9.186405,3.821646,9.190000,3.885000,-0.003595,-0.063354,-10.764665,-22.291700,0.335443,-22.291700,-10.764665,-0.010000,0.140000,-21,96,-21.350816,112.450000,-21.350816,112.450000,0.000000,-16.627439,0.000000,64.000000,0.000000,0.000000,27.788027,66.824420,120.684971,151.598796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579577,1.653200,0.856035,0.031766,0.500940,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.501413,mpc-p,0,-126.340000,54.885000,9.062783,3.710100,9.090000,3.635000,-0.027217,0.075100,-10.154769,-27.719774,-0.091484,-27.719774,-10.154769,0.040000,0.500000,-41,112,-40.669538,112.450000,-40.669538,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.731921,70.988339,120.321020,156.336061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553068,1.677203,0.313248,0.031829,0.501179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.512040,mpc-p,0,-126.340000,54.885000,8.927720,3.594562,8.980000,3.375000,-0.052280,0.219562,-10.276748,-25.829097,0.457422,-25.829097,-10.276748,-0.140000,0.850000,-23,112,-23.459713,112.450000,-23.459713,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.603372,76.702634,119.239888,161.258680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598063,1.770981,0.331835,0.033392,0.665761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008411,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.521421,mpc-p,0,-126.340000,54.885000,8.805290,3.495375,8.880000,3.175000,-0.074710,0.320375,-11.984457,-20.340032,-0.335443,-20.340032,-11.984457,-0.220000,0.990000,1,112,1.369463,112.450000,1.369463,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.723153,83.682905,129.071378,171.314053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571410,1.637841,0.366287,0.026556,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.531416,mpc-p,0,-126.340000,54.885000,8.671436,3.392761,8.750000,3.025000,-0.078564,0.367761,-14.546020,-11.435550,0.152474,-11.435550,-14.546020,-0.140000,1.050000,16,67,16.423835,52.127482,16.423835,52.127482,0.000000,15.322518,0.000000,64.000000,0.000000,0.000000,4.596941,86.888931,132.756905,174.820868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588890,1.817447,0.428262,0.037358,0.505755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008389,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.541423,mpc-p,0,-126.340000,54.885000,8.533844,3.293396,8.620000,2.985000,-0.086156,0.308396,-14.546020,-1.494245,0.457422,-1.494245,-14.546020,0.000000,0.900000,1,22,0.530220,-18.691343,0.530220,-18.691343,0.000000,41.141343,0.000000,64.000000,0.000000,0.000000,-2.887274,84.576921,134.221801,177.553068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581513,1.667266,0.232101,0.024530,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.551420,mpc-p,0,-126.340000,54.885000,8.392722,3.197665,8.470000,3.005000,-0.077278,0.192665,-14.302062,3.994819,0.762370,3.994819,-14.302062,0.040000,0.570000,-8,-23,-8.364530,-39.643558,-8.364530,-39.643558,0.000000,17.093558,0.000000,64.000000,0.000000,0.000000,-4.273446,78.021002,134.218681,181.374994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573093,1.562202,0.214615,0.019248,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.561419,mpc-p,0,-126.340000,54.885000,8.247834,3.105613,8.350000,3.025000,-0.102166,0.080613,-13.082270,1.738204,0.701380,1.738204,-13.082270,0.010000,0.200000,-23,7,-23.281513,6.857948,-23.281513,6.857948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.072668,71.265193,133.039890,180.483094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557242,1.475243,0.199953,0.024441,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.571418,mpc-p,0,-126.340000,54.885000,8.099166,3.017434,8.230000,2.995000,-0.130834,0.022434,-12.167426,-7.593205,0.518412,-7.593205,-12.167426,-0.060000,0.070000,-35,52,-34.740383,97.482657,-34.740383,97.482657,0.000000,-45.624709,0.000000,64.000000,0.000000,0.000000,2.712480,65.645767,116.749319,159.703446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554136,1.490369,0.213023,0.031792,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.581420,mpc-p,0,-126.340000,54.885000,7.946609,2.933244,8.130000,2.875000,-0.183391,0.058244,-11.496540,-16.985604,-0.213464,-16.985604,-11.496540,-0.200000,0.220000,-36,97,-36.211093,112.450000,-36.211093,112.450000,0.000000,-15.592052,0.000000,64.000000,0.000000,0.000000,6.443139,64.857983,108.964211,148.624112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555350,1.449522,0.234662,0.024071,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.591417,mpc-p,0,-126.340000,54.885000,7.790257,2.853257,8.010000,2.675000,-0.219743,0.178257,-11.862478,-21.620814,-0.335443,-21.620814,-11.862478,-0.270000,0.620000,-33,112,-33.188050,112.450000,-33.188050,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.288276,68.127730,115.312939,153.749401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545222,1.452832,0.242284,0.021222,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.601424,mpc-p,0,-126.340000,54.885000,7.629861,2.777498,7.890000,2.485000,-0.260139,0.292498,-13.570186,-21.010918,0.762370,-21.010918,-13.570186,-0.280000,0.850000,-24,112,-23.661242,112.450000,-23.661242,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.411424,74.589361,124.384009,162.911392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553169,1.466811,0.278800,0.018855,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.611420,mpc-p,0,-126.340000,54.885000,7.465740,2.706247,7.740000,2.335000,-0.274260,0.371247,-15.887791,-13.631176,0.945339,-13.631176,-15.887791,-0.250000,1.000000,-9,109,-8.650050,108.927219,-8.650050,108.927219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.541785,80.479678,132.644614,173.107370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558248,1.545297,0.333551,0.020946,0.501150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.621417,mpc-p,0,-126.340000,54.885000,7.297701,2.639526,7.580000,2.245000,-0.282299,0.394526,-17.534511,-5.641538,0.274453,-5.641538,-17.534511,-0.170000,1.040000,-4,64,-4.311299,45.802952,-4.311299,45.802952,0.000000,18.124267,0.000000,64.000000,0.000000,0.000000,-10.994886,81.750311,134.484652,174.751654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550905,1.461892,0.327668,0.020342,0.502485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.631419,mpc-p,0,-126.340000,54.885000,7.125710,2.577426,7.410000,2.245000,-0.284290,0.332426,-17.473521,3.262944,-0.030495,3.262944,-17.473521,-0.080000,0.870000,-16,19,-16.429747,-13.204361,-16.429747,-13.204361,0.000000,32.131581,0.000000,64.000000,0.000000,0.000000,-14.153965,77.796239,131.893406,172.541435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583883,1.579255,0.231912,0.017439,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.641415,mpc-p,0,-126.340000,54.885000,6.949962,2.520102,7.240000,2.295000,-0.290038,0.225102,-17.046594,5.702528,0.335443,5.702528,-17.046594,-0.080000,0.530000,-25,-7,-24.826871,-6.695727,-24.826871,-6.695727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.825461,71.402277,128.334613,171.300518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550299,1.473842,0.195459,0.018547,0.500951,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.651418,mpc-p,0,-126.340000,54.885000,6.770311,2.467577,7.070000,2.345000,-0.299689,0.122577,-17.290552,2.897006,0.945339,2.897006,-17.290552,-0.130000,0.210000,-24,38,-23.843634,42.378943,-23.843634,42.378943,0.000000,-4.074670,0.000000,64.000000,0.000000,0.000000,-8.645002,65.242007,122.245021,166.332066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550890,1.535394,0.211892,0.027944,0.505998,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.661417,mpc-p,0,-126.340000,54.885000,6.587000,2.419981,6.900000,2.325000,-0.313000,0.094981,-17.229563,-5.580549,0.335443,-5.580549,-17.229563,-0.180000,0.200000,-28,83,-27.602680,112.450000,-27.602680,112.450000,0.000000,-29.145727,0.000000,64.000000,0.000000,0.000000,-4.213265,61.430584,109.659340,147.635710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555327,1.478600,0.245256,0.017820,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.671417,mpc-p,0,-126.340000,54.885000,6.399997,2.377346,6.720000,2.235000,-0.320003,0.142346,-18.022427,-12.594353,-0.396432,-12.594353,-18.022427,-0.190000,0.470000,-28,112,-27.692597,112.450000,-27.692597,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.840201,61.984867,106.488859,143.730945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556749,1.460794,0.224433,0.021040,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.681419,mpc-p,0,-126.340000,54.885000,6.209389,2.339727,6.530000,2.125000,-0.320611,0.214727,-19.303209,-12.350394,0.274453,-12.350394,-19.303209,-0.200000,0.780000,-20,112,-19.993464,112.450000,-19.993464,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.490886,65.253630,110.975479,148.465793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556139,1.468379,0.275323,0.018657,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.691417,mpc-p,0,-126.340000,54.885000,6.015410,2.307188,6.340000,2.045000,-0.324590,0.262188,-21.559824,-6.922320,0.884349,-6.922320,-21.559824,-0.220000,0.960000,1,89,0.758178,89.188804,0.758178,89.188804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.440360,69.387529,119.714207,160.407349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553633,1.546628,0.315160,0.020595,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.701418,mpc-p,0,-126.340000,54.885000,5.818010,2.279728,6.120000,2.025000,-0.301990,0.254728,-22.657637,0.823360,1.128308,0.823360,-22.657637,-0.110000,0.950000,0,44,-0.470510,29.097526,-0.470510,29.097526,0.000000,15.091278,0.000000,64.000000,0.000000,0.000000,-5.654699,70.496979,121.733984,164.011895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553419,1.493620,0.222583,0.020751,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.711418,mpc-p,0,-126.340000,54.885000,5.617452,2.257383,5.900000,2.065000,-0.282548,0.192383,-22.169720,6.556382,0.213464,6.556382,-22.169720,-0.020000,0.780000,-16,-1,-15.803942,-4.489828,-15.803942,-4.489828,0.000000,3.678632,0.000000,64.000000,0.000000,0.000000,-5.981122,67.896079,117.967156,161.818143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557608,1.532150,0.227819,0.023429,0.500987,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.721421,mpc-p,0,-126.340000,54.885000,5.413777,2.240149,5.670000,2.145000,-0.256223,0.095149,-22.108731,5.275601,-0.213464,5.275601,-22.108731,-0.020000,0.310000,-19,44,-19.187478,43.670090,-19.187478,43.670090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.783098,65.289062,123.615114,166.937133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549654,1.482629,0.204664,0.030264,0.500805,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.731418,mpc-p,0,-126.340000,54.885000,5.207339,2.228032,5.460000,2.165000,-0.252661,0.063032,-21.803783,-0.030495,0.396432,-0.030495,-21.803783,-0.090000,0.320000,-19,89,-18.914416,91.054189,-18.914416,91.054189,0.000000,-2.384098,0.000000,64.000000,0.000000,0.000000,2.551528,62.792616,108.782842,146.628261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569894,1.504742,0.229680,0.028878,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.741416,mpc-p,0,-126.340000,54.885000,4.998201,2.221002,5.250000,2.135000,-0.251799,0.086002,-22.047741,-5.397580,0.335443,-5.397580,-22.047741,-0.130000,0.570000,-17,112,-17.439204,112.450000,-17.439204,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.583464,63.004075,101.801125,138.056671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551175,1.559018,0.256400,0.021895,0.501068,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.751423,mpc-p,0,-126.340000,54.885000,4.786361,2.219031,5.030000,2.095000,-0.243639,0.124031,-23.145554,-5.397580,1.006328,-5.397580,-23.145554,-0.120000,0.830000,-11,105,-11.458251,104.721171,-11.458251,104.721171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.320860,64.985303,102.306489,139.444831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565824,1.578113,0.333952,0.025951,0.500852,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.761418,mpc-p,0,-126.340000,54.885000,4.572477,2.222079,4.790000,2.095000,-0.217523,0.127079,-24.792273,0.335443,0.701380,0.335443,-24.792273,-0.100000,0.960000,3,60,2.520891,49.322086,2.520891,49.322086,0.000000,10.399085,0.000000,64.000000,0.000000,0.000000,6.209222,66.824875,104.749207,144.096692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562844,1.483325,0.256486,0.021494,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.771415,mpc-p,0,-126.340000,54.885000,4.356489,2.230088,4.530000,2.125000,-0.173511,0.105088,-25.951076,5.336590,0.945339,5.336590,-25.951076,-0.010000,0.820000,6,22,5.957759,22.052475,5.957759,22.052475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.912269,65.613540,105.667524,144.536655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545449,1.625637,0.200684,0.020933,0.500380,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.781418,mpc-p,0,-126.340000,54.885000,4.138557,2.243001,4.280000,2.195000,-0.141443,0.048001,-26.012065,7.044299,1.250287,7.044299,-26.012065,0.020000,0.530000,5,33,4.839551,32.994274,4.839551,32.994274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.184425,63.376581,110.907676,148.146694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554360,1.653563,0.226764,0.027980,0.501633,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.791420,mpc-p,0,-126.340000,54.885000,3.919056,2.260738,4.030000,2.245000,-0.110944,0.015738,-24.182377,3.201954,0.152474,3.201954,-24.182377,-0.060000,0.380000,-1,78,-1.058299,80.664618,-1.058299,80.664618,0.000000,-2.670344,0.000000,64.000000,0.000000,0.000000,7.000135,61.458125,110.429115,144.901781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564853,1.462704,0.210128,0.027380,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.801417,mpc-p,0,-126.340000,54.885000,3.698363,2.283196,3.800000,2.255000,-0.101637,0.028196,-22.108731,-3.323933,0.030495,-3.323933,-22.108731,0.050000,0.530000,-37,112,-37.004626,112.450000,-37.004626,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.589116,61.284606,105.112032,133.193390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553170,1.434019,0.231912,0.014913,0.500631,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.811416,mpc-p,0,-126.340000,54.885000,3.476586,2.310290,3.590000,2.235000,-0.113414,0.075290,-21.193887,-4.421746,1.250287,-4.421746,-21.193887,-0.080000,0.820000,-35,112,-34.514646,112.449985,-34.514646,112.449985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.167281,60.659139,99.285639,123.900295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547607,1.474192,0.253191,0.020173,0.500811,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.821418,mpc-p,0,-126.340000,54.885000,3.253976,2.341917,3.380000,2.235000,-0.126024,0.106917,-21.132897,-0.396432,1.494245,-0.396432,-21.132897,-0.270000,0.980000,-11,77,-11.049842,77.159180,-11.049842,77.159180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.004506,62.591304,93.626062,127.833409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548148,1.428174,0.267255,0.018441,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.831417,mpc-p,0,-126.340000,54.885000,3.030986,2.377933,3.170000,2.275000,-0.139014,0.102933,-21.620814,6.007476,0.823360,6.007476,-21.620814,-0.210000,0.900000,-12,33,-11.597516,33.161684,-11.597516,33.161684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.949608,64.152424,99.436317,137.289640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554173,1.463074,0.206551,0.022140,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.841419,mpc-p,0,-126.340000,54.885000,2.807788,2.418227,2.960000,2.355000,-0.152212,0.063227,-21.681804,9.178935,0.152474,9.178935,-21.681804,-0.140000,0.640000,-20,29,-19.917352,29.239567,-19.917352,29.239567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.161686,63.725283,98.876922,139.316982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564067,1.505950,0.207841,0.023238,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.851417,mpc-p,0,-126.340000,54.885000,2.584827,2.462632,2.750000,2.425000,-0.165173,0.037632,-21.681804,5.519559,0.762370,5.519559,-21.681804,-0.130000,0.430000,-24,74,-24.285692,80.323831,-24.285692,80.323831,0.000000,-6.084265,0.000000,64.000000,0.000000,0.000000,15.825424,61.917145,95.118876,133.770242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557477,1.825453,0.260800,0.031855,0.501153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.861419,mpc-p,0,-126.340000,54.885000,2.362268,2.511027,2.550000,2.455000,-0.187732,0.056027,-20.949928,-0.396432,0.884349,-0.396432,-20.949928,-0.180000,0.510000,-29,112,-28.745069,112.450000,-28.745069,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.965959,60.267698,87.544665,119.908128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558736,1.634571,0.276563,0.019044,0.503097,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.871417,mpc-p,0,-126.340000,54.885000,2.140613,2.563212,2.350000,2.445000,-0.209387,0.118212,-20.888939,-2.104141,1.128308,-2.104141,-20.888939,-0.220000,0.790000,-27,112,-26.872962,112.450000,-26.872962,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.921296,59.353394,88.263126,117.843949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553563,1.520386,0.319929,0.018638,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.881417,mpc-p,0,-126.340000,54.885000,1.920059,2.619046,2.140000,2.455000,-0.219941,0.164046,-21.437845,0.457422,1.555235,0.457422,-21.437845,-0.240000,0.980000,-19,96,-18.668180,96.102354,-18.668180,96.102354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.673493,60.800313,96.492510,129.413805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556903,1.444129,0.270608,0.016120,0.500346,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.891423,mpc-p,0,-126.340000,54.885000,1.700862,2.678376,1.920000,2.505000,-0.219138,0.173376,-22.108731,5.336590,1.311276,5.336590,-22.108731,-0.220000,0.990000,-12,58,-11.999592,57.913532,-11.999592,57.913532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.837543,61.212808,96.690919,131.690691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580198,1.443215,0.208404,0.019480,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.901418,mpc-p,0,-126.340000,54.885000,1.483722,2.740913,1.710000,2.585000,-0.226278,0.155913,-22.718627,9.788831,1.372266,9.788831,-22.718627,-0.170000,0.800000,-11,39,-10.843251,39.036282,-10.843251,39.036282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.710791,59.472282,90.748423,127.754112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553873,1.516204,0.190948,0.015228,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.911417,mpc-p,0,-126.340000,54.885000,1.268670,2.806547,1.500000,2.685000,-0.231330,0.121547,-21.315866,10.215758,0.762370,10.215758,-21.315866,-0.130000,0.590000,-28,55,-27.721784,54.708263,-27.721784,54.708263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.796930,55.882509,83.477227,120.927022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552327,1.465279,0.200643,0.019073,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.921418,mpc-p,0,-126.340000,54.885000,1.056091,2.875068,1.290000,2.785000,-0.233909,0.090068,-20.157064,6.129455,0.762370,6.129455,-20.157064,-0.170000,0.530000,-36,95,-35.542953,95.429909,-35.542953,95.429909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.488150,51.426223,72.376392,102.747022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552843,1.449071,0.204143,0.020259,0.504988,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.931452,mpc-p,0,-126.340000,54.885000,0.845714,2.946481,1.090000,2.845000,-0.244286,0.101481,-20.827949,2.714037,1.311276,2.714037,-20.827949,-0.250000,0.680000,-22,112,-21.700043,112.450000,-21.700043,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.834869,46.864359,63.529550,86.492830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551357,1.529489,0.262223,0.019146,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.941447,mpc-p,0,-126.340000,54.885000,0.639361,3.020064,0.880000,2.895000,-0.240639,0.125064,-21.620814,4.238777,1.738204,4.238777,-21.620814,-0.260000,0.920000,-11,88,-10.532604,87.934849,-10.532604,87.934849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.208084,43.383526,63.692411,87.366234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553886,1.445422,0.262268,0.017638,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.951443,mpc-p,0,-126.340000,54.885000,0.436536,3.095875,0.670000,2.965000,-0.233464,0.130875,-22.779616,8.447060,1.372266,8.447060,-22.779616,-0.190000,0.930000,-5,55,-4.800507,54.736437,-4.800507,54.736437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.360609,40.364416,74.421542,101.091737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548687,1.614697,0.316040,0.024334,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.961449,mpc-p,0,-126.340000,54.885000,0.237431,3.173747,0.450000,3.085000,-0.212569,0.088747,-23.023575,12.289405,1.311276,12.289405,-23.023575,-0.130000,0.770000,-5,36,-4.501733,35.837711,-4.501733,35.837711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.943078,35.876278,84.256800,108.417660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563052,1.534231,0.240198,0.022342,0.500265,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.971450,mpc-p,0,-126.340000,54.885000,0.042665,3.253338,0.230000,3.205000,-0.187335,0.048338,-22.474668,11.801488,1.494245,11.801488,-22.474668,-0.080000,0.550000,-11,59,-11.431510,58.671990,-11.431510,58.671990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.502752,30.882915,93.892036,113.566790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581264,1.457224,0.220415,0.020902,0.502572,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.981453,mpc-p,0,-126.340000,54.885000,-0.147566,3.334464,0.020000,3.295000,-0.167566,0.039464,-22.474668,11.801488,1.250287,7.288257,-21.071908,-0.080000,0.520000,-8,65,-8.438019,65.381391,-8.438019,65.381391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.738123,24.606189,85.873584,96.154648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558717,1.565744,0.223811,0.022141,0.504169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.991456,mpc-p,0,-126.340000,54.885000,-0.332873,3.416860,-0.170000,3.375000,-0.162873,0.041860,-21.071908,7.288257,1.311276,4.299767,-19.242219,-0.080000,0.600000,-19,97,-19.265794,96.871453,-19.265794,96.871453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.797970,21.895464,83.763971,91.841043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559148,1.644568,0.235844,0.026748,0.502231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.001453,mpc-p,0,-126.340000,54.885000,-0.512859,3.500241,-0.350000,3.415000,-0.162859,0.085241,-18.388365,2.714037,1.494245,2.714037,-18.388365,-0.120000,0.750000,-36,112,-35.856676,112.450000,-35.856676,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.417158,19.722046,70.898941,76.731752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584182,1.762821,0.304844,0.040131,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008204,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.011423,mpc-p,0,-126.340000,54.885000,-0.686833,3.584167,-0.530000,3.465000,-0.156833,0.119167,-16.924615,3.994819,1.250287,3.994819,-16.924615,-0.210000,0.940000,-32,103,-32.480523,103.475118,-32.480523,103.475118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.498374,16.979789,62.563213,70.212821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569243,1.835493,0.341401,0.038818,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008298,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.021423,mpc-p,0,-126.340000,54.885000,-0.855518,3.668884,-0.690000,3.545000,-0.165518,0.123884,-17.107583,9.849821,1.189297,9.849821,-17.107583,-0.280000,1.010000,-16,58,-15.500672,50.050074,-15.500672,50.050074,0.000000,8.425044,0.000000,64.000000,0.000000,0.000000,92.220530,14.033875,65.067122,74.550936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571472,1.509541,0.271632,0.022220,0.502037,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.031449,mpc-p,0,-126.340000,54.885000,-1.018469,3.754093,-0.850000,3.685000,-0.168469,0.069093,-16.924615,15.399875,1.067318,15.399875,-16.924615,-0.260000,0.830000,-11,15,-10.530339,14.729314,-10.530339,14.729314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.083148,11.641514,72.713546,88.074026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559333,1.451068,0.198577,0.029306,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.041452,mpc-p,0,-126.340000,54.885000,-1.174626,3.839134,-1.030000,3.845000,-0.144626,-0.005866,-17.107583,15.399875,1.677214,15.399875,-17.107583,-0.180000,0.510000,-10,36,-10.327103,35.826153,-10.327103,35.826153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.245441,9.216116,85.713486,102.441455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561662,1.600844,0.300678,0.037376,0.503591,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.051417,mpc-p,0,-126.340000,54.885000,-1.323559,3.923634,-1.180000,3.985000,-0.143559,-0.061366,-15.704823,9.300914,1.128308,9.300914,-15.704823,-0.150000,0.380000,-23,81,-22.838737,93.548857,-22.838737,93.548857,0.000000,-12.722704,0.000000,64.000000,0.000000,0.000000,97.406027,7.435011,86.011516,98.806124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.903911,1.648456,0.211314,0.028501,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009303,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.061415,mpc-p,0,-126.340000,54.885000,-1.466052,4.007927,-1.330000,4.045000,-0.136052,-0.037073,-13.570186,3.994819,0.518412,3.994819,-13.570186,-0.160000,0.510000,-36,112,-36.405628,112.450000,-36.405628,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.660984,6.239263,78.377631,86.385123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.809699,1.755402,0.308065,0.042705,0.500938,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009428,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.071426,mpc-p,0,-126.340000,54.885000,-1.601552,4.091598,-1.460000,4.095000,-0.141552,-0.003402,-13.387218,2.897006,0.762370,2.897006,-13.387218,-0.240000,0.790000,-23,112,-23.036114,112.450000,-23.036114,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.388976,5.008941,69.120966,78.852452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573315,1.770059,0.331856,0.033196,0.501011,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.081425,mpc-p,0,-126.340000,54.885000,-1.729496,4.174189,-1.600000,4.155000,-0.129496,0.019189,-14.302062,6.556382,1.677214,6.556382,-14.302062,-0.240000,0.990000,-5,68,-4.799855,67.922265,-4.799855,67.922265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.145909,4.188208,67.727439,76.508274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578497,1.656324,0.339124,0.036578,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.091448,mpc-p,0,-126.340000,54.885000,-1.850123,4.255745,-1.740000,4.255000,-0.110123,0.000745,-14.972947,11.984457,1.799193,11.984457,-14.972947,-0.210000,0.890000,10,27,10.330511,27.409296,10.330511,27.409296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.624649,3.982121,74.233828,85.266815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562337,1.524999,0.206674,0.022428,0.502620,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.101448,mpc-p,0,-126.340000,54.885000,-1.962672,4.335635,-1.880000,4.395000,-0.082672,-0.059365,-14.546020,15.277895,1.311276,15.277895,-14.546020,-0.100000,0.600000,6,18,6.385994,18.483383,6.385994,18.483383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.797903,2.666195,79.819758,90.940338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553264,1.705651,0.263089,0.038155,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.111421,mpc-p,0,-126.340000,54.885000,-2.066984,4.413595,-2.000000,4.535000,-0.066984,-0.121405,-11.923467,12.777322,0.701380,12.777322,-11.923467,-0.060000,0.370000,-13,52,-12.766251,52.349222,-12.766251,52.349222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.441447,1.107649,87.446592,93.398950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577868,1.499164,0.207524,0.016724,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.121414,mpc-p,0,-126.340000,54.885000,-2.163404,4.489750,-2.100000,4.625000,-0.063404,-0.135250,-10.154769,6.556382,0.640391,6.556382,-10.154769,-0.070000,0.400000,-22,97,-22.314233,98.469046,-22.314233,98.469046,0.000000,-1.119824,0.000000,64.000000,0.000000,0.000000,98.335256,0.326157,78.869671,80.265916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548300,1.452501,0.211146,0.016523,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.131452,mpc-p,0,-126.340000,54.885000,-2.251983,4.564056,-2.180000,4.665000,-0.071983,-0.100944,-7.898153,2.470079,0.640391,2.470079,-7.898153,-0.100000,0.660000,-32,111,-32.352659,110.721692,-32.352659,110.721692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.268592,-0.416359,67.968330,72.864566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555532,1.466079,0.268968,0.022195,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.141455,mpc-p,0,-126.340000,54.885000,-2.331865,4.635665,-2.250000,4.715000,-0.081865,-0.079335,-6.556382,3.628881,1.372266,3.628881,-6.556382,-0.170000,0.890000,-27,80,-27.458941,80.303106,-27.458941,80.303106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.918061,-1.975632,63.985731,72.736469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561579,1.505028,0.302220,0.018170,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.151447,mpc-p,0,-126.340000,54.885000,-2.403223,4.704555,-2.320000,4.795000,-0.083223,-0.090445,-6.434403,9.117946,1.067318,9.117946,-6.434403,-0.240000,0.900000,-9,35,-8.757612,29.849047,-8.757612,29.849047,0.000000,5.454059,0.000000,64.000000,0.000000,0.000000,94.689300,-4.150892,72.650014,79.654641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548890,1.890671,0.288178,0.043139,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008287,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.161419,mpc-p,0,-126.340000,54.885000,-2.465959,4.770455,-2.380000,4.915000,-0.085959,-0.144545,-6.861330,13.204249,0.335443,13.204249,-6.861330,-0.210000,0.670000,4,8,3.989646,8.397116,3.989646,8.397116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.751019,-5.922042,70.556146,79.504861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556957,1.453887,0.195078,0.017402,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.171447,mpc-p,0,-126.340000,54.885000,-2.520457,4.833639,-2.430000,5.045000,-0.090457,-0.211361,-6.495393,12.472374,0.579401,12.472374,-6.495393,-0.120000,0.380000,0,31,0.224236,30.698478,0.224236,30.698478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.791957,-6.159080,74.876634,85.781076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552530,1.539102,0.224127,0.019891,0.500868,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.181474,mpc-p,0,-126.340000,54.885000,-2.566308,4.893514,-2.480000,5.135000,-0.086308,-0.241486,-4.360757,6.495393,-0.030495,6.495393,-4.360757,-0.100000,0.300000,-13,76,-13.421055,81.507386,-13.421055,81.507386,0.000000,-5.808908,0.000000,64.000000,0.000000,0.000000,80.723295,-5.750076,74.211087,78.743537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.646257,1.442747,0.194077,0.029830,0.501521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.191416,mpc-p,0,-126.340000,54.885000,-2.603237,4.949424,-2.510000,5.165000,-0.093237,-0.215576,-2.653048,-0.030495,0.701380,-0.030495,-2.653048,-0.090000,0.490000,-24,112,-24.235514,112.450000,-24.235514,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.606811,-4.767510,61.722837,63.157788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570060,1.550463,0.286614,0.032454,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.201447,mpc-p,0,-126.340000,54.885000,-2.631906,5.002157,-2.520000,5.165000,-0.111906,-0.162843,-0.701380,-1.311276,0.579401,-1.311276,-0.701380,-0.130000,0.800000,-29,102,-29.260611,102.378489,-29.260611,102.378489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.590180,-5.628237,58.055141,66.003155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544393,1.424798,0.273293,0.025068,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.211448,mpc-p,0,-126.340000,54.885000,-2.651943,5.050873,-2.510000,5.185000,-0.141943,-0.134127,0.030495,2.531068,0.030495,2.531068,0.030495,-0.200000,0.960000,-19,57,-18.920864,54.759377,-18.920864,54.759377,0.000000,2.619112,0.000000,64.000000,0.000000,0.000000,71.066227,-7.296676,60.489598,69.624604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546969,1.428200,0.231026,0.023330,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.221445,mpc-p,0,-126.340000,54.885000,-2.663507,5.095544,-2.510000,5.245000,-0.153507,-0.149456,0.518412,8.752008,-0.274453,8.752008,0.518412,-0.210000,0.810000,-10,12,-9.501116,10.427608,-9.501116,10.427608,0.000000,1.950881,0.000000,64.000000,0.000000,0.000000,64.249080,-8.359295,67.107862,73.868416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544583,1.432181,0.190776,0.017767,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.231416,mpc-p,0,-126.340000,54.885000,-2.666701,5.135925,-2.500000,5.345000,-0.166701,-0.209075,-0.091484,10.215758,-0.213464,10.215758,-0.091484,-0.180000,0.490000,3,16,2.618105,16.353278,2.618105,16.353278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.103552,-8.066273,71.199908,85.057691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547083,1.426794,0.179884,0.021547,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.241453,mpc-p,0,-126.340000,54.885000,-2.661616,5.172212,-2.500000,5.415000,-0.161616,-0.242788,0.701380,5.031642,-0.213464,5.031642,0.701380,-0.130000,0.300000,-1,61,-1.212620,68.494271,-1.212620,68.494271,0.000000,-7.140994,0.000000,64.000000,0.000000,0.000000,51.361121,-6.122240,72.057571,87.215768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549953,1.438998,0.186423,0.015375,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.251442,mpc-p,0,-126.340000,54.885000,-2.648424,5.203831,-2.480000,5.435000,-0.168424,-0.231169,1.860183,-1.799193,0.213464,-1.799193,1.860183,-0.100000,0.410000,-10,106,-9.876632,112.028401,-9.876632,112.028401,0.000000,-5.675123,0.000000,64.000000,0.000000,0.000000,48.856765,-4.154747,64.867165,69.712597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544120,1.436389,0.234868,0.019342,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.261452,mpc-p,0,-126.340000,54.885000,-2.627227,5.230882,-2.450000,5.395000,-0.177227,-0.164118,2.897006,-5.580549,-0.030495,-5.580549,2.897006,-0.090000,0.700000,-14,112,-14.495842,112.450000,-14.495842,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.621718,-4.388966,58.745071,64.761281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545125,1.463053,0.283187,0.021779,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.271451,mpc-p,0,-126.340000,54.885000,-2.598256,5.253152,-2.410000,5.375000,-0.188256,-0.121848,3.506902,-2.470079,-0.335443,-2.470079,3.506902,-0.100000,0.940000,-10,72,-10.316052,72.058273,-10.316052,72.058273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.227342,-5.678104,57.670437,66.106900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555232,1.492155,0.295381,0.022381,0.501388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.281456,mpc-p,0,-126.340000,54.885000,-2.561677,5.270563,-2.380000,5.385000,-0.181677,-0.114437,3.628881,3.140965,-0.701380,3.140965,3.628881,-0.110000,0.890000,2,27,1.585285,24.711670,1.585285,24.711670,0.000000,2.346603,0.000000,64.000000,0.000000,0.000000,35.457394,-5.966164,65.638842,69.434615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556374,1.626960,0.230162,0.025309,0.501203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.291450,mpc-p,0,-126.340000,54.885000,-2.517782,5.282985,-2.340000,5.445000,-0.177782,-0.162015,3.201954,7.410237,-0.396432,7.410237,3.201954,-0.110000,0.620000,17,4,17.186446,3.772787,17.186446,3.772787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.246711,-6.146046,69.402303,80.519549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559832,1.538048,0.225512,0.021511,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.301450,mpc-p,0,-126.340000,54.885000,-2.466746,5.290352,-2.310000,5.505000,-0.156746,-0.214648,3.262944,5.275601,-0.579401,5.275601,3.262944,-0.070000,0.330000,22,37,22.038087,37.063732,22.038087,37.063732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.925824,-5.038057,76.222449,91.208695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558047,1.475761,0.208712,0.021006,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.311419,mpc-p,0,-126.340000,54.885000,-2.409051,5.292572,-2.270000,5.505000,-0.139051,-0.212428,3.994819,-1.860183,-0.640391,-1.860183,3.994819,-0.020000,0.300000,15,82,15.144756,94.615985,15.144756,94.615985,0.000000,-12.552253,0.000000,64.000000,0.000000,0.000000,21.419536,-3.715001,78.066958,83.363432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556853,1.479523,0.206137,0.028871,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.321452,mpc-p,0,-126.340000,54.885000,-2.344404,5.289570,-2.220000,5.455000,-0.124404,-0.165430,4.848673,-7.532216,-0.396432,-7.532216,4.848673,0.050000,0.530000,3,112,3.150117,112.450000,3.150117,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.008349,-3.302045,71.929600,69.078358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557077,1.530963,0.268279,0.020561,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.331448,mpc-p,0,-126.340000,54.885000,-2.273735,5.281295,-2.160000,5.375000,-0.113735,-0.093705,5.702528,-8.447060,-0.274453,-8.447060,5.702528,0.040000,0.810000,2,106,2.429582,106.208908,2.429582,106.208908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.335460,-4.805495,66.513193,68.894679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556382,1.920115,0.378262,0.049381,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008423,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.341423,mpc-p,0,-126.340000,54.885000,-2.197307,5.267731,-2.100000,5.335000,-0.097307,-0.067269,5.885497,-3.018985,-0.213464,-3.018985,5.885497,0.040000,0.980000,10,61,10.204465,43.893011,10.204465,43.893011,0.000000,17.315897,0.000000,64.000000,0.000000,0.000000,15.361693,-6.845127,67.809163,70.126378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567912,1.474073,0.332630,0.020784,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.351448,mpc-p,0,-126.340000,54.885000,-2.114904,5.248723,-2.030000,5.345000,-0.084904,-0.096277,6.251434,3.384923,-0.640391,3.384923,6.251434,0.030000,0.840000,19,16,18.973468,-4.823183,18.973468,-4.823183,0.000000,21.032091,0.000000,64.000000,0.000000,0.000000,9.196195,-8.792672,76.999895,75.563335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555436,1.556720,0.223417,0.022321,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.361457,mpc-p,0,-126.340000,54.885000,-2.027402,5.224342,-1.960000,5.415000,-0.067402,-0.190658,6.373413,7.776174,-0.396432,7.776174,6.373413,0.080000,0.520000,22,-26,21.828994,-25.844468,21.828994,-25.844468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.058621,-11.462721,80.713489,83.346587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560436,1.483329,0.200616,0.024014,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.371450,mpc-p,0,-126.340000,54.885000,-1.935202,5.194600,-1.890000,5.455000,-0.045202,-0.260400,6.983309,3.811850,-0.640391,3.811850,6.983309,0.140000,0.160000,14,19,13.980583,26.375547,13.980583,26.375547,0.000000,-7.220015,0.000000,64.000000,0.000000,0.000000,2.288884,-11.565676,100.425713,105.573129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581455,1.767829,0.237499,0.033071,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.381453,mpc-p,0,-126.340000,54.885000,-1.838458,5.159421,-1.800000,5.435000,-0.038458,-0.275579,9.117946,-5.458569,-1.067318,-5.458569,9.117946,0.150000,0.090000,-6,64,-5.964247,103.478620,-5.964247,103.478620,0.000000,-39.323087,0.000000,64.000000,0.000000,0.000000,4.146925,-10.062081,108.324662,106.091928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571980,1.618131,0.260791,0.024137,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.391452,mpc-p,0,-126.340000,54.885000,-1.737720,5.118860,-1.700000,5.325000,-0.037720,-0.206140,10.764665,-14.789979,-1.006328,-14.789979,10.764665,0.080000,0.320000,-13,109,-12.731386,112.450000,-12.731386,112.450000,0.000000,-3.294468,0.000000,64.000000,0.000000,0.000000,5.822606,-5.780055,101.112289,102.106059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566458,2.701978,0.303796,0.044626,0.500700,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.401426,mpc-p,0,-126.340000,54.885000,-1.633620,5.073040,-1.590000,5.155000,-0.043620,-0.081960,10.398727,-18.205396,-1.128308,-18.205396,10.398727,0.020000,0.610000,-1,112,-0.596724,112.450000,-0.596724,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.152548,-2.527953,99.162532,105.403127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561732,1.661027,0.323657,0.026667,0.501161,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.411419,mpc-p,0,-126.340000,54.885000,-1.526151,5.021802,-1.480000,5.005000,-0.046151,0.016802,10.886644,-14.302062,-0.945339,-14.302062,10.886644,0.000000,0.910000,4,112,4.303577,111.520828,4.303577,111.520828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.732502,1.246753,106.441698,115.461746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567715,2.618259,0.383913,0.041166,0.500924,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.421704,mpc-p,0,-126.340000,54.885000,-1.412692,4.963537,-1.360000,4.905000,-0.052692,0.058537,10.276748,-5.214611,-1.128308,-5.214611,10.276748,0.000000,1.020000,18,67,18.166625,25.992219,18.166625,25.992219,0.000000,40.528609,0.000000,64.000000,0.000000,0.000000,-18.071480,0.682352,104.372204,120.062377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.672598,1.666293,0.372378,0.027037,0.503285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008253,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.431419,mpc-p,0,-126.340000,54.885000,-1.303300,4.903397,-1.260000,4.915000,-0.043300,-0.011603,10.154769,3.933829,-0.945339,3.933829,10.154769,0.050000,0.920000,23,22,23.467523,-51.032835,23.467523,-51.032835,0.000000,72.553663,0.000000,64.000000,0.000000,0.000000,-30.875217,-3.485850,101.160507,121.160123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568284,1.820482,0.370084,0.036371,0.500932,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008308,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.441419,mpc-p,0,-126.340000,54.885000,-1.188898,4.836374,-1.150000,4.995000,-0.038898,-0.158626,10.581696,10.337738,-0.396432,10.337738,10.581696,0.090000,0.590000,22,-23,22.401813,-89.152747,22.401813,-89.152747,0.000000,65.673575,0.000000,64.000000,0.000000,0.000000,-41.209762,-12.890048,95.510846,121.756974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.641764,1.740454,0.266340,0.035392,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.451420,mpc-p,0,-126.340000,54.885000,-1.073146,4.764236,-1.020000,5.085000,-0.053146,-0.320764,11.679509,9.483883,-0.701380,9.483883,11.679509,0.160000,0.220000,5,-66,4.937720,-66.094343,4.937720,-66.094343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.755548,-21.499438,104.635503,131.281442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567649,1.706645,0.236431,0.025742,0.500677,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.461415,mpc-p,0,-126.340000,54.885000,-0.956570,4.687103,-0.880000,5.125000,-0.076570,-0.437897,13.997114,1.311276,-1.372266,1.311276,13.997114,0.140000,0.010000,-20,-21,-19.714272,4.177899,-19.714272,4.177899,0.000000,-25.272242,0.000000,64.000000,0.000000,0.000000,-43.921669,-25.470227,124.597988,144.431587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548911,1.571380,0.235472,0.017006,0.500221,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.471412,mpc-p,0,-126.340000,54.885000,-0.839591,4.605030,-0.730000,5.065000,-0.109591,-0.459970,15.826802,-9.483883,-1.555235,-9.483883,15.826802,0.040000,-0.110000,-33,24,-33.100554,99.347781,-33.100554,99.347781,0.000000,-75.442124,0.000000,64.000000,0.000000,0.000000,-39.092212,-25.622535,130.768556,154.835477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544607,1.528254,0.224139,0.025132,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.481414,mpc-p,0,-126.340000,54.885000,-0.722633,4.518072,-0.570000,4.885000,-0.152633,-0.366928,16.009771,-22.413679,-2.470079,-22.413679,16.009771,-0.010000,-0.040000,-35,69,-34.933696,112.450000,-34.933696,112.450000,0.000000,-43.544343,0.000000,64.000000,0.000000,0.000000,-36.680101,-16.810891,136.683739,160.018926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554629,1.591253,0.291298,0.040898,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.491446,mpc-p,0,-126.340000,54.885000,-0.605900,4.426106,-0.410000,4.585000,-0.195900,-0.158894,15.277895,-33.513786,-2.043152,-33.513786,15.277895,-0.090000,0.070000,10,112,20.578891,112.450000,20.578891,112.450000,-10.512587,0.000000,0.000000,64.000000,0.000000,0.000000,-39.501978,-0.157403,132.459344,171.568391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551131,1.599395,0.281403,0.025691,0.500795,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.501415,mpc-p,0,-126.340000,54.885000,-0.490957,4.330125,-0.260000,4.225000,-0.230957,0.105125,14.302062,-39.490767,-1.860183,-39.490767,14.302062,-0.090000,0.580000,12,112,11.603507,112.450000,11.603507,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.293978,15.877464,138.660525,178.048206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561965,1.664170,0.371269,0.023131,0.500593,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.511417,mpc-p,0,-126.340000,54.885000,-0.377182,4.229360,-0.130000,3.865000,-0.247182,0.364360,12.838311,-36.075350,-1.982162,-36.075350,12.838311,-0.030000,0.880000,-17,112,-16.519770,112.450000,-16.519770,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.900787,31.307621,149.032056,191.331639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564681,1.463977,0.330510,0.027312,0.500482,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.521419,mpc-p,0,-126.340000,54.885000,-0.265439,4.124255,-0.010000,3.565000,-0.255439,0.559255,11.679509,-28.207691,-1.860183,-28.207691,11.679509,-0.030000,1.000000,-12,112,-12.216410,112.450000,-12.216410,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.958875,42.732498,149.732456,192.388539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557167,1.620796,0.328582,0.032166,0.503875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.531417,mpc-p,0,-126.340000,54.885000,-0.156252,4.014999,0.090000,3.335000,-0.246252,0.679999,8.812998,-19.486178,-0.701380,-19.486178,8.812998,-0.060000,1.060000,17,112,16.861002,112.450000,16.861002,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.422318,49.519718,156.463982,198.776522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564870,1.598291,0.354665,0.033076,0.500606,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.541414,mpc-p,0,-126.340000,54.885000,-0.050065,3.901718,0.180000,3.205000,-0.230065,0.696718,6.983309,-8.995966,-0.152474,-8.995966,6.983309,-0.030000,1.070000,32,67,32.171263,42.718077,32.171263,42.718077,0.000000,24.731923,0.000000,64.000000,0.000000,0.000000,-64.710519,49.015295,155.183891,194.058560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565185,1.708265,0.405252,0.023467,0.500442,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.551415,mpc-p,0,-126.340000,54.885000,0.052707,3.784508,0.240000,3.175000,-0.187293,0.609508,6.129455,0.945339,-0.945339,0.945339,6.129455,0.030000,0.920000,36,22,35.607139,-34.653361,35.607139,-34.653361,0.000000,57.103361,0.000000,64.000000,0.000000,0.000000,-66.148380,41.254651,145.705137,179.536452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545146,1.435092,0.177525,0.015316,0.500231,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.561427,mpc-p,0,-126.340000,54.885000,0.151668,3.663441,0.300000,3.225000,-0.148332,0.438441,5.397580,5.885497,-0.213464,5.885497,5.397580,0.140000,0.560000,28,-23,27.769540,-56.073344,27.769540,-56.073344,0.000000,33.523344,0.000000,64.000000,0.000000,0.000000,-65.129624,25.681522,133.826582,182.365741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565160,1.415811,0.158344,0.012485,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.571410,mpc-p,0,-126.340000,54.885000,0.245975,3.539188,0.360000,3.265000,-0.114025,0.274188,5.580549,4.055809,0.274453,4.055809,5.580549,0.240000,0.180000,8,-19,7.887130,-19.035234,7.887130,-19.035234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.494599,8.336251,141.595440,188.468878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540500,1.410710,0.147420,0.014528,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.581505,mpc-p,0,-126.340000,54.885000,0.336457,3.410125,0.430000,3.235000,-0.093543,0.175125,6.556382,-4.604715,-0.396432,-4.604715,6.556382,0.200000,0.030000,-7,26,-6.894033,60.743148,-6.894033,60.743148,0.000000,-34.778382,0.000000,64.000000,0.000000,0.000000,-50.823791,-7.808906,146.325889,189.807656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554545,1.408543,0.134959,0.012732,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.591416,mpc-p,0,-126.340000,54.885000,0.420085,3.280255,0.500000,3.125000,-0.079915,0.155255,7.471226,-15.277895,-1.494245,-15.277895,7.471226,0.100000,0.050000,-13,71,-13.013434,112.450000,-13.013434,112.450000,0.000000,-41.485234,0.000000,64.000000,0.000000,0.000000,-45.574140,-18.077517,153.143886,195.089861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569619,1.419552,0.200588,0.013879,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.601482,mpc-p,0,-126.340000,54.885000,0.499326,3.145324,0.570000,2.925000,-0.070674,0.220324,6.739351,-24.060398,-1.128308,-24.060398,6.739351,0.040000,0.300000,-6,112,-6.098556,112.450000,-6.098556,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.546569,-18.410331,161.101719,200.050577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559155,1.421256,0.218389,0.013891,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.611567,mpc-p,0,-126.340000,54.885000,0.572538,3.007286,0.640000,2.655000,-0.067462,0.352286,5.336590,-28.207691,-0.335443,-28.207691,5.336590,0.020000,0.710000,3,112,2.903884,112.450000,2.903884,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.684301,-10.542855,159.455120,194.786879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557437,1.419031,0.302587,0.014626,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.621532,mpc-p,0,-126.340000,54.885000,0.638421,2.868271,0.690000,2.395000,-0.051579,0.473271,4.055809,-24.060398,-0.518412,-24.060398,4.055809,0.020000,0.920000,12,112,12.153035,112.450000,12.153035,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.977448,0.536375,161.298422,196.135746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560090,1.421593,0.243686,0.014314,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.631495,mpc-p,0,-126.340000,54.885000,0.697499,2.726875,0.720000,2.215000,-0.022501,0.511875,2.592058,-16.619667,-1.250287,-16.619667,2.592058,0.030000,1.020000,24,87,24.440781,86.755795,24.440781,86.755795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.171373,8.166267,159.784912,195.326684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551345,1.410122,0.276825,0.012541,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.641490,mpc-p,0,-126.340000,54.885000,0.749593,2.582793,0.750000,2.105000,-0.000407,0.477793,1.677214,-7.959143,-0.945339,-7.959143,1.677214,0.060000,0.960000,29,42,29.198914,14.466328,29.198914,14.466328,0.000000,27.289466,0.000000,64.000000,0.000000,0.000000,-78.657501,10.055638,156.836351,196.356809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554314,1.410046,0.172000,0.013323,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.651570,mpc-p,0,-126.340000,54.885000,0.794506,2.435432,0.770000,2.065000,0.024506,0.370432,1.128308,-1.006328,-0.030495,-1.006328,1.128308,0.130000,0.700000,25,-3,24.731203,-29.827812,24.731203,-29.827812,0.000000,26.583606,0.000000,64.000000,0.000000,0.000000,-86.016284,4.693506,152.903324,200.526923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558078,1.467472,0.194164,0.016837,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.661569,mpc-p,0,-126.340000,54.885000,0.831170,2.287425,0.780000,2.055000,0.051170,0.232425,1.250287,-0.945339,0.213464,-0.945339,1.250287,0.190000,0.340000,13,-9,12.771071,-9.439709,12.771071,-9.439709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.609643,-4.901356,150.523821,200.971148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558243,1.420384,0.180454,0.014566,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.671568,mpc-p,0,-126.340000,54.885000,0.859684,2.137782,0.800000,2.015000,0.059684,0.122782,2.470079,-7.776174,-0.579401,-7.776174,2.470079,0.180000,0.120000,-5,36,-4.943388,59.445169,-4.943388,59.445169,0.000000,-23.884878,0.000000,64.000000,0.000000,0.000000,-97.920145,-15.314423,147.022782,198.343450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559421,1.422073,0.187566,0.015323,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.681566,mpc-p,0,-126.340000,54.885000,0.879764,1.986735,0.840000,1.885000,0.039764,0.101735,2.714037,-16.436698,-0.762370,-16.436698,2.714037,0.110000,0.160000,-11,81,-11.276888,112.450000,-11.276888,112.450000,0.000000,-31.889709,0.000000,64.000000,0.000000,0.000000,-101.250200,-22.902203,139.735502,190.509353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558355,1.419746,0.215420,0.013084,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.691571,mpc-p,0,-126.340000,54.885000,0.891167,1.834334,0.870000,1.685000,0.021167,0.149334,3.079975,-23.206544,-1.006328,-23.206544,3.079975,0.050000,0.460000,-18,112,-17.798280,112.450000,-17.798280,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.954434,-23.532496,132.718849,181.302895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558046,1.421536,0.214870,0.015600,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.701434,mpc-p,0,-126.340000,54.885000,0.893665,1.683102,0.900000,1.465000,-0.006335,0.218102,2.043152,-23.633471,-0.762370,-23.633471,2.043152,0.020000,0.780000,-16,112,-15.636729,112.450000,-15.636729,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.950088,-19.117832,136.184268,173.863521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560271,1.410275,0.215858,0.014882,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.711577,mpc-p,0,-126.340000,54.885000,0.886971,1.526737,0.910000,1.285000,-0.023029,0.241737,0.579401,-17.412531,0.091484,-17.412531,0.579401,-0.010000,0.960000,-6,74,-6.424737,73.903545,-6.424737,73.903545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.110751,-12.785861,143.516642,175.885325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557683,1.420065,0.270166,0.015188,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.721482,mpc-p,0,-126.340000,54.885000,0.871183,1.373397,0.910000,1.175000,-0.038817,0.198397,-1.433256,-8.630029,-0.213464,-8.630029,-1.433256,-0.050000,0.870000,10,29,10.061419,2.870597,10.061419,2.870597,0.000000,26.032948,0.000000,64.000000,0.000000,0.000000,-121.506083,-9.142147,148.767026,181.963782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552976,1.411673,0.150173,0.014266,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.731531,mpc-p,0,-126.340000,54.885000,0.845659,1.217389,0.900000,1.135000,-0.054341,0.082389,-2.957996,-1.982162,0.396432,-1.982162,-2.957996,0.000000,0.590000,10,-16,9.684853,-37.899681,9.684853,-37.899681,0.000000,21.803226,0.000000,64.000000,0.000000,0.000000,-123.086694,-10.554969,143.166286,179.872428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558611,1.421702,0.179852,0.015569,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.741534,mpc-p,0,-126.340000,54.885000,0.810607,1.061842,0.860000,1.105000,-0.049393,-0.043158,-3.811850,-2.836017,-0.152474,-2.836017,-3.811850,-0.020000,0.210000,10,-8,10.098839,-8.014904,10.098839,-8.014904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.167866,-13.827944,140.718827,182.925531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625199,1.443289,0.176817,0.013888,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.751567,mpc-p,0,-126.340000,54.885000,0.765670,0.905772,0.830000,1.035000,-0.064330,-0.129228,-3.506902,-11.069613,0.213464,-11.069613,-3.506902,0.020000,0.030000,-12,37,-12.454337,69.936904,-12.454337,69.936904,0.000000,-32.951808,0.000000,64.000000,0.000000,0.000000,-119.674616,-16.741186,140.139683,186.367386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557302,1.752765,0.248014,0.033447,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.761422,mpc-p,0,-126.340000,54.885000,0.711905,0.752573,0.800000,0.875000,-0.088095,-0.122427,-4.238777,-19.486178,0.030495,-19.486178,-4.238777,0.030000,0.120000,-26,82,-25.643389,112.450000,-25.643389,112.450000,0.000000,-30.464904,0.000000,64.000000,0.000000,0.000000,-113.788041,-16.762073,137.739764,186.626785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561290,1.457962,0.234233,0.025934,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.771444,mpc-p,0,-126.340000,54.885000,0.647393,0.597089,0.760000,0.655000,-0.112607,-0.057911,-3.628881,-26.438993,-0.213464,-26.438993,-3.628881,-0.030000,0.450000,-39,112,-39.162131,112.450000,-39.162131,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.065709,-9.527900,142.793576,181.048585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554266,1.772912,0.283552,0.036131,0.505229,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.781418,mpc-p,0,-126.340000,54.885000,0.573300,0.442816,0.730000,0.405000,-0.156700,0.037816,-4.177788,-26.012065,-0.457422,-26.012065,-4.177788,-0.130000,0.780000,-37,112,-36.547605,112.450000,-36.547605,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.702249,1.337111,147.803805,176.115936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549048,1.456848,0.275966,0.021386,0.500428,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.791416,mpc-p,0,-126.340000,54.885000,0.489121,0.288815,0.670000,0.185000,-0.180879,0.103815,-6.495393,-19.547167,-0.579401,-19.547167,-6.495393,-0.230000,0.960000,-13,71,-12.895346,70.968334,-12.895346,70.968334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.364925,11.377420,156.646653,187.108713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563901,1.747930,0.374178,0.034511,0.501400,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.801413,mpc-p,0,-126.340000,54.885000,0.395046,0.135634,0.600000,0.055000,-0.204954,0.080634,-8.569039,-11.008623,-0.518412,-11.008623,-8.569039,-0.240000,0.870000,-1,26,-1.410105,4.029345,-1.410105,4.029345,0.000000,21.938989,0.000000,64.000000,0.000000,0.000000,-113.172233,16.797910,157.898219,189.782699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548623,1.450824,0.181059,0.016871,0.500347,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.811421,mpc-p,0,-126.340000,54.885000,0.290984,-0.016758,0.510000,-0.015000,-0.219016,-0.001758,-10.398727,-5.458569,-0.091484,-5.458569,-10.398727,-0.130000,0.560000,-9,-19,-8.693898,-21.575218,-8.693898,-21.575218,0.000000,2.543553,0.000000,64.000000,0.000000,0.000000,-111.057832,17.254201,152.640134,183.840183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552426,1.447464,0.185635,0.014664,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.821438,mpc-p,0,-126.340000,54.885000,0.176995,-0.168168,0.400000,-0.075000,-0.223005,-0.093168,-11.130602,-6.556382,-0.701380,-6.556382,-11.130602,-0.090000,0.140000,-20,17,-20.009170,17.268085,-20.009170,17.268085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.984072,16.023016,150.796460,187.216503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555841,1.422491,0.140188,0.011568,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.831499,mpc-p,0,-126.340000,54.885000,0.052702,-0.318963,0.300000,-0.205000,-0.247298,-0.113963,-10.459717,-15.399875,-0.518412,-15.399875,-10.459717,-0.130000,0.090000,-39,62,-38.822676,96.349126,-38.822676,96.349126,0.000000,-34.081041,0.000000,64.000000,0.000000,0.000000,-97.216535,13.871191,147.587838,190.758707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552062,1.422528,0.153014,0.012192,0.500380,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.841430,mpc-p,0,-126.340000,54.885000,-0.079497,-0.466409,0.200000,-0.395000,-0.279497,-0.071409,-10.459717,-24.121388,-1.067318,-24.121388,-10.459717,-0.220000,0.260000,-46,107,-45.889819,112.450000,-45.889819,112.450000,0.000000,-5.181915,0.000000,64.000000,0.000000,0.000000,-89.272388,16.588220,142.804474,181.884487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563085,1.416209,0.175610,0.011566,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.851565,mpc-p,0,-126.340000,54.885000,-0.224036,-0.615339,0.080000,-0.645000,-0.304036,0.029661,-12.167426,-27.170868,-0.884349,-27.170868,-12.167426,-0.340000,0.640000,-30,112,-29.584680,112.450000,-29.584680,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.456895,23.551432,148.329712,182.293695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558272,1.425032,0.243613,0.013990,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.861567,mpc-p,0,-126.340000,54.885000,-0.376029,-0.760648,-0.040000,-0.875000,-0.336029,0.114352,-14.728989,-23.023575,-0.457422,-23.023575,-14.728989,-0.350000,0.880000,-16,108,-15.529193,108.112256,-15.529193,108.112256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.166605,32.527179,160.583977,198.389659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559703,1.426174,0.309315,0.015394,0.500361,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.871492,mpc-p,0,-126.340000,54.885000,-0.535820,-0.903062,-0.200000,-1.055000,-0.335820,0.151938,-17.229563,-15.887791,-0.640391,-15.887791,-17.229563,-0.280000,1.010000,-8,63,-8.179159,40.234798,-8.179159,40.234798,0.000000,22.877457,0.000000,64.000000,0.000000,0.000000,-89.931269,38.400114,165.447404,205.942982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552694,1.410467,0.226016,0.012778,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.881496,mpc-p,0,-126.340000,54.885000,-0.705752,-1.044747,-0.360000,-1.165000,-0.345752,0.120253,-18.144407,-7.715185,-0.945339,-7.715185,-18.144407,-0.180000,0.830000,-20,18,-19.595278,-13.977869,-19.595278,-13.977869,0.000000,32.090125,0.000000,64.000000,0.000000,0.000000,-88.615101,39.484627,161.533061,202.043261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553866,1.417751,0.153441,0.014004,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.891574,mpc-p,0,-126.340000,54.885000,-0.885691,-1.185473,-0.530000,-1.215000,-0.355691,0.029527,-16.924615,-4.787684,-0.701380,-4.787684,-16.924615,-0.180000,0.510000,-40,-16,-39.675758,-15.860200,-39.675758,-15.860200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.169332,35.842237,155.147768,195.059633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558806,1.448040,0.193378,0.016573,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.901564,mpc-p,0,-126.340000,54.885000,-1.072468,-1.322888,-0.700000,-1.275000,-0.372468,-0.047888,-16.924615,-8.325081,-1.189297,-8.325081,-16.924615,-0.260000,0.180000,-43,29,-43.430244,38.689662,-43.430244,38.689662,0.000000,-9.549862,0.000000,64.000000,0.000000,0.000000,-77.355374,31.050836,145.540799,187.755522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573015,1.424098,0.193399,0.015008,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.911565,mpc-p,0,-126.340000,54.885000,-1.267560,-1.458296,-0.870000,-1.415000,-0.397560,-0.043296,-17.656490,-16.985604,-0.762370,-16.985604,-17.656490,-0.360000,0.150000,-40,74,-39.848002,112.449977,-39.848002,112.449977,0.000000,-38.310178,0.000000,64.000000,0.000000,0.000000,-69.737236,28.066076,139.552438,179.969465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559035,1.421752,0.211950,0.015433,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.921420,mpc-p,0,-126.340000,54.885000,-1.467421,-1.589520,-1.040000,-1.615000,-0.427421,0.025480,-18.449355,-25.707117,-1.067318,-25.707117,-18.449355,-0.380000,0.360000,-44,112,-43.813367,112.450000,-43.813367,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.301311,32.085351,139.708149,175.487866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554459,1.422614,0.215852,0.012576,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.931567,mpc-p,0,-126.340000,54.885000,-1.680849,-1.722317,-1.230000,-1.865000,-0.450849,0.142683,-20.035084,-27.658785,-1.921172,-27.658785,-20.035084,-0.430000,0.750000,-35,112,-35.487047,112.450000,-35.487047,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.465035,38.660831,141.041127,176.035199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558130,1.423079,0.254388,0.014141,0.500278,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.941562,mpc-p,0,-126.340000,54.885000,-1.898255,-1.850724,-1.450000,-2.095000,-0.448255,0.244276,-22.657637,-22.962585,-1.128308,-22.962585,-22.657637,-0.410000,0.940000,-20,112,-20.090331,112.449992,-20.090331,112.449992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.056600,45.753145,147.557791,182.959277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593529,1.443420,0.285130,0.014918,0.500359,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.951565,mpc-p,0,-126.340000,54.885000,-2.122648,-1.976821,-1.680000,-2.275000,-0.442648,0.298179,-25.158211,-15.216906,-0.945339,-15.216906,-25.158211,-0.330000,1.030000,-10,67,-10.496466,57.663474,-10.496466,57.663474,0.000000,9.786517,0.000000,64.000000,0.000000,0.000000,-64.612625,49.454706,148.252572,183.031783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557774,1.423402,0.324121,0.015529,0.500286,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.961440,mpc-p,0,-126.340000,54.885000,-2.350502,-2.098900,-1.930000,-2.365000,-0.420502,0.266100,-26.134045,-6.251434,-1.372266,-6.251434,-26.134045,-0.220000,0.870000,-16,22,-15.946044,-3.049758,-15.946044,-3.049758,0.000000,25.499750,0.000000,64.000000,0.000000,0.000000,-65.473402,47.344097,142.123354,176.443935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556865,1.411426,0.140888,0.013073,0.500555,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.971505,mpc-p,0,-126.340000,54.885000,-2.588817,-2.220826,-2.200000,-2.395000,-0.388817,0.174174,-25.341180,-2.348100,-1.860183,-2.348100,-25.341180,-0.190000,0.510000,-28,-7,-27.947268,-7.137065,-27.947268,-7.137065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.795287,39.721832,135.209795,170.173615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562794,1.411403,0.141995,0.013774,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.981566,mpc-p,0,-126.340000,54.885000,-2.832738,-2.340142,-2.450000,-2.425000,-0.382738,0.084858,-25.768107,-4.970653,-1.372266,-4.970653,-25.768107,-0.170000,0.220000,-34,37,-33.919690,37.421415,-33.919690,37.421415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.744527,30.872821,133.547403,177.929023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559467,1.421786,0.183581,0.015131,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.991500,mpc-p,0,-126.340000,54.885000,-3.078833,-2.455454,-2.700000,-2.515000,-0.378833,0.059546,-25.829097,-12.716332,-1.433256,-12.716332,-25.829097,-0.260000,0.170000,-30,82,-30.454099,110.659488,-30.454099,110.659488,0.000000,-28.238073,0.000000,64.000000,0.000000,0.000000,-55.933688,23.270355,135.678534,184.641097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555797,1.409717,0.177235,0.014333,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.001568,mpc-p,0,-126.340000,54.885000,-3.333069,-2.569745,-2.950000,-2.665000,-0.383069,0.095255,-25.951076,-18.327375,-1.921172,-18.327375,-25.951076,-0.290000,0.480000,-33,112,-32.571504,112.450000,-32.571504,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.067157,22.596936,138.650095,182.021717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557595,1.420477,0.218830,0.014529,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.011567,mpc-p,0,-126.340000,54.885000,-3.589976,-2.680704,-3.210000,-2.825000,-0.379976,0.144296,-26.438993,-17.168573,-1.921172,-17.168573,-26.438993,-0.320000,0.780000,-29,105,-28.960065,104.655971,-28.960065,104.655971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.441608,26.177349,140.618024,178.563835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557876,1.420113,0.286867,0.014286,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.021417,mpc-p,0,-126.340000,54.885000,-3.846933,-2.787535,-3.470000,-2.945000,-0.376933,0.157465,-29.183525,-10.886644,-1.677214,-10.886644,-29.183525,-0.360000,0.940000,-3,60,-2.840537,39.560072,-2.840537,39.560072,0.000000,20.095899,0.000000,64.000000,0.000000,0.000000,-46.187776,30.443598,140.355515,181.684744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560564,1.765791,0.281278,0.026339,0.500560,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.031446,mpc-p,0,-126.340000,54.885000,-4.112062,-2.893798,-3.760000,-2.995000,-0.352062,0.101202,-30.830244,-2.775027,-1.433256,-2.775027,-30.830244,-0.230000,0.810000,-3,15,-2.973479,-20.385095,-2.973479,-20.385095,0.000000,35.041066,0.000000,64.000000,0.000000,0.000000,-43.016037,31.375672,131.583010,172.005528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554121,1.752923,0.280926,0.040840,0.500745,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.041419,mpc-p,0,-126.340000,54.885000,-4.378747,-2.996972,-4.070000,-2.995000,-0.308747,-0.001972,-30.891234,2.226120,-1.738204,2.226120,-30.891234,-0.100000,0.490000,-18,-30,-18.101490,-39.594945,-18.101490,-39.594945,0.000000,9.250916,0.000000,64.000000,0.000000,0.000000,-36.967647,27.025893,122.074319,158.048355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566783,1.600285,0.996702,0.032489,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.051415,mpc-p,0,-126.340000,54.885000,-4.648642,-3.097922,-4.360000,-2.985000,-0.288642,-0.112922,-30.403317,-0.823360,-2.409089,-0.823360,-30.403317,-0.180000,0.120000,-17,11,-17.335204,10.992966,-17.335204,10.992966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.896019,22.299297,123.160493,150.527469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552388,1.473919,0.250777,0.019709,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.061423,mpc-p,0,-126.340000,54.885000,-4.920973,-3.196553,-4.670000,-3.045000,-0.250973,-0.151553,-29.366493,-9.727842,-1.677214,-9.727842,-29.366493,-0.180000,0.030000,-30,56,-30.094512,93.637084,-30.094512,93.637084,0.000000,-37.644117,0.000000,64.000000,0.000000,0.000000,-18.844973,19.047480,122.734375,152.457618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569137,1.453112,0.218438,0.037134,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.071433,mpc-p,0,-126.340000,54.885000,-5.195060,-3.292824,-4.950000,-3.185000,-0.245060,-0.107824,-28.939566,-18.632323,-2.043152,-18.632323,-28.939566,-0.210000,0.230000,-36,101,-36.238406,112.450000,-36.238406,112.450000,0.000000,-11.457034,0.000000,64.000000,0.000000,0.000000,-12.096966,19.353549,124.382441,153.099697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598013,1.512120,0.239039,0.030656,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.081421,mpc-p,0,-126.340000,54.885000,-5.469709,-3.386539,-5.230000,-3.375000,-0.239709,-0.011539,-28.451649,-21.742793,-2.043152,-21.742793,-28.451649,-0.290000,0.590000,-33,112,-32.737336,112.450000,-32.737336,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.640901,23.192241,125.741560,155.260910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580631,1.566317,0.321105,0.045025,0.500915,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.091428,mpc-p,0,-126.340000,54.885000,-5.745637,-3.478161,-5.520000,-3.555000,-0.225637,0.076839,-28.451649,-21.742793,-2.165131,-17.412531,-28.390660,-0.340000,0.860000,-25,112,-24.684156,112.450000,-24.684156,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.977943,32.083870,132.305152,170.271663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589135,1.745774,0.394983,0.033057,0.500665,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008274,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.101424,mpc-p,0,-126.340000,54.885000,-6.021496,-3.567458,-5.810000,-3.655000,-0.211496,0.087542,-30.403317,-9.178935,-2.531068,-9.178935,-30.403317,-0.340000,1.000000,-1,67,-0.930537,23.692114,-0.930537,23.692114,0.000000,43.757886,0.000000,64.000000,0.000000,0.000000,-12.749999,37.713888,139.606019,180.275131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583980,1.489550,0.339032,0.030617,0.500744,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.111421,mpc-p,0,-126.340000,54.885000,-6.297201,-3.654622,-6.110000,-3.665000,-0.187201,0.010378,-30.403317,-9.178935,-1.738204,2.592058,-30.769254,-0.210000,0.860000,-12,26,-11.851584,26.245691,-11.851584,26.245691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.046574,43.157515,134.634074,180.526947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568438,1.683428,0.230167,0.024766,0.500835,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.121415,mpc-p,0,-126.340000,54.885000,-6.572179,-3.739692,-6.410000,-3.615000,-0.162179,-0.124692,-29.915400,8.264091,-1.494245,8.264091,-29.915400,-0.150000,0.580000,-16,-19,-15.991627,-99.919846,-15.991627,-99.919846,0.000000,81.165537,0.000000,64.000000,0.000000,0.000000,-13.280675,34.859309,128.614187,159.789339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550513,1.453951,0.219885,0.018943,0.500524,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.131413,mpc-p,0,-126.340000,54.885000,-6.846126,-3.822793,-6.690000,-3.525000,-0.156126,-0.297793,-27.963733,7.776174,-1.433256,7.776174,-27.963733,-0.160000,0.180000,-31,-64,-30.933047,-71.494590,-30.933047,-71.494590,0.000000,7.740281,0.000000,64.000000,0.000000,0.000000,-9.099997,24.553106,117.572547,147.621297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557848,1.750511,0.229722,0.032967,0.500458,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.141414,mpc-p,0,-126.340000,54.885000,-7.118622,-3.904014,-6.960000,-3.495000,-0.158622,-0.409014,-25.890086,-1.311276,-1.738204,-1.311276,-25.890086,-0.210000,-0.070000,-47,-19,-46.925861,16.648436,-46.925861,16.648436,0.000000,-35.402745,0.000000,64.000000,0.000000,0.000000,-2.039526,19.749261,119.735766,143.723560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551312,1.511036,0.226850,0.022380,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.151417,mpc-p,0,-126.340000,54.885000,-7.389162,-3.983421,-7.220000,-3.575000,-0.169162,-0.408421,-24.487325,-12.716332,-1.860183,-12.716332,-24.487325,-0.320000,-0.120000,-51,26,-50.778515,112.450000,-50.778515,112.450000,0.000000,-86.204309,0.000000,64.000000,0.000000,0.000000,5.615868,17.652949,120.964321,148.939642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571544,1.694158,0.326807,0.025145,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.161416,mpc-p,0,-126.340000,54.885000,-7.657144,-4.061057,-7.460000,-3.765000,-0.197144,-0.296057,-25.402169,-24.609304,-2.287110,-24.609304,-25.402169,-0.430000,-0.100000,-28,71,-28.043110,112.450000,-28.043110,112.450000,0.000000,-41.204309,0.000000,64.000000,0.000000,0.000000,9.201951,21.098395,121.075193,148.930029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548667,1.709799,0.291914,0.028913,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.171486,mpc-p,0,-126.340000,54.885000,-7.924166,-4.137592,-7.720000,-4.065000,-0.204166,-0.072592,-25.890086,-35.709412,-2.957996,-35.709412,-25.890086,-0.450000,0.120000,17,112,24.186206,112.450000,24.186206,112.450000,-7.229316,0.000000,0.000000,64.000000,0.000000,0.000000,5.843949,32.931299,124.121121,164.877753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551501,1.428766,0.199479,0.024414,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.181499,mpc-p,0,-126.340000,54.885000,-8.186393,-4.212142,-7.980000,-4.425000,-0.206393,0.212858,-26.438993,-39.734726,-3.201954,-39.734726,-26.438993,-0.230000,0.620000,-12,112,-12.426527,112.450000,-12.426527,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.260829,46.820580,132.548021,176.215473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550295,1.419185,0.243595,0.014522,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.191499,mpc-p,0,-126.340000,54.885000,-8.444607,-4.285149,-8.240000,-4.775000,-0.204607,0.489851,-24.731284,-34.916547,-3.323933,-34.916547,-24.731284,-0.120000,0.900000,-57,112,-64.401867,112.450000,-64.401867,112.450000,6.975340,0.000000,0.000000,64.000000,0.000000,0.000000,0.320006,58.462319,133.940846,179.731273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553037,1.415178,0.258421,0.017652,0.500376,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.201504,mpc-p,0,-126.340000,54.885000,-8.698896,-4.356848,-8.480000,-5.055000,-0.218896,0.698152,-23.389512,-25.646128,-3.018985,-25.646128,-23.389512,-0.260000,1.010000,-60,112,-59.810376,112.450000,-59.810376,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.604108,63.107067,128.551666,171.092912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554605,1.410269,0.260024,0.013461,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.211573,mpc-p,0,-126.340000,54.885000,-8.950357,-4.427758,-8.720000,-5.235000,-0.230357,0.807242,-24.121388,-15.521854,-2.470079,-15.521854,-24.121388,-0.500000,1.050000,-18,112,-18.155049,112.450000,-18.155049,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.813067,64.263642,139.534406,184.162145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559100,1.419294,0.308802,0.015205,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.221570,mpc-p,0,-126.340000,54.885000,-9.195189,-4.497011,-8.970000,-5.315000,-0.225189,0.817989,-26.438993,-3.140965,-2.714037,-3.140965,-26.438993,-0.440000,1.080000,6,67,5.985586,38.661599,5.985586,38.661599,0.000000,28.788401,0.000000,64.000000,0.000000,0.000000,6.655225,57.931661,143.140778,183.476850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560195,1.419405,0.295399,0.014887,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.231518,mpc-p,0,-126.340000,54.885000,-9.433769,-4.564911,-9.230000,-5.295000,-0.203769,0.730089,-26.682951,5.763517,-2.714037,5.763517,-26.682951,-0.200000,0.890000,-12,22,-12.088186,-20.237732,-12.088186,-20.237732,0.000000,42.687732,0.000000,64.000000,0.000000,0.000000,7.464867,43.664807,132.037276,176.899612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550073,1.419189,0.177926,0.017733,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.241572,mpc-p,0,-126.340000,54.885000,-9.669394,-4.632596,-9.490000,-5.185000,-0.179394,0.552404,-25.646128,11.496540,-2.104141,11.496540,-25.646128,-0.170000,0.550000,-19,-23,-19.285526,-45.060298,-19.285526,-45.060298,0.000000,22.510298,0.000000,64.000000,0.000000,0.000000,14.985534,22.695930,136.711591,185.558029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559490,1.418515,0.180880,0.014206,0.500164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.251568,mpc-p,0,-126.340000,54.885000,-9.897899,-4.699069,-9.730000,-5.085000,-0.167899,0.385931,-23.328523,8.447060,-1.616224,8.447060,-23.328523,-0.180000,0.170000,-36,4,-36.107481,4.287802,-36.107481,4.287802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.312515,6.520399,140.926886,182.905577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559644,1.418397,0.184587,0.014440,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.261443,mpc-p,0,-126.340000,54.885000,-10.117708,-4.764031,-9.950000,-5.055000,-0.167708,0.290969,-22.230710,0.396432,-1.433256,0.396432,-22.230710,-0.250000,0.040000,-39,49,-38.832222,80.268260,-38.832222,80.268260,0.000000,-30.980458,0.000000,64.000000,0.000000,0.000000,35.960826,-6.028210,138.423511,179.954128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539247,1.409875,0.155589,0.013073,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.271493,mpc-p,0,-126.340000,54.885000,-10.335103,-4.829531,-10.170000,-5.095000,-0.165103,0.265469,-21.315866,-9.483883,-2.775027,-9.483883,-21.315866,-0.310000,0.190000,-40,94,-40.237736,112.450000,-40.237736,112.450000,0.000000,-18.162198,0.000000,64.000000,0.000000,0.000000,46.750072,-11.485631,131.933857,167.327205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553122,1.411181,0.186998,0.012420,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.281568,mpc-p,0,-126.340000,54.885000,-10.546368,-4.894667,-10.390000,-5.205000,-0.156368,0.310333,-22.352689,-13.692166,-2.348100,-13.692166,-22.352689,-0.280000,0.540000,-34,112,-33.567886,112.450000,-33.567886,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.048848,-10.015076,124.306362,151.823090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559259,1.418899,0.239577,0.014839,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.291570,mpc-p,0,-126.340000,54.885000,-10.749257,-4.958909,-10.620000,-5.315000,-0.129257,0.356091,-24.914252,-11.618519,-2.592058,-11.618519,-24.914252,-0.360000,0.850000,5,112,5.295302,112.450000,5.295302,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.251251,-4.534424,119.354224,139.530459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557697,1.419397,0.307857,0.015415,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.301498,mpc-p,0,-126.340000,54.885000,-10.943718,-5.022362,-10.860000,-5.385000,-0.083718,0.362638,-25.341180,-4.360757,-2.531068,-4.360757,-25.341180,-0.230000,0.990000,7,67,6.871347,39.474239,6.871347,39.474239,0.000000,27.975761,0.000000,64.000000,0.000000,0.000000,64.328609,1.674955,112.238745,134.725187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553547,1.410452,0.387993,0.012974,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.311566,mpc-p,0,-126.340000,54.885000,-11.133641,-5.086476,-11.110000,-5.365000,-0.023641,0.278524,-23.694460,4.909663,-1.982162,4.909663,-23.694460,-0.110000,0.870000,-9,22,-9.386172,-36.166362,-9.386172,-36.166362,0.000000,58.616362,0.000000,64.000000,0.000000,0.000000,69.245856,2.134254,109.867593,120.873646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557470,1.418669,0.199567,0.021426,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.321499,mpc-p,0,-126.340000,54.885000,-11.313696,-5.149598,-11.320000,-5.275000,0.006304,0.125402,-21.986752,9.605862,-1.555235,9.605862,-21.986752,-0.090000,0.530000,-18,-23,-18.491063,-58.065955,-18.491063,-58.065955,0.000000,35.515954,0.000000,64.000000,0.000000,0.000000,75.442309,-3.102957,105.586808,114.655053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553974,1.411022,0.143226,0.012451,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.331436,mpc-p,0,-126.340000,54.885000,-11.486368,-5.212691,-11.520000,-5.195000,0.033632,-0.017691,-19.913105,6.983309,-1.555235,6.983309,-19.913105,-0.110000,0.160000,-27,-17,-26.757814,-16.975268,-26.757814,-16.975268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.365302,-6.927720,105.826720,115.081172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559821,1.411015,0.146712,0.013229,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.341522,mpc-p,0,-126.340000,54.885000,-11.653879,-5.276761,-11.700000,-5.175000,0.046121,-0.101761,-18.205396,-2.592058,-1.616224,-2.592058,-18.205396,-0.170000,0.010000,-31,28,-30.848185,67.493424,-30.848185,67.493424,0.000000,-39.468692,0.000000,64.000000,0.000000,0.000000,84.355630,-7.954520,110.493987,117.980437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618966,1.433067,0.177402,0.015429,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.351564,mpc-p,0,-126.340000,54.885000,-11.812789,-5.340662,-11.870000,-5.255000,0.057211,-0.085662,-16.619667,-12.594353,-2.287110,-12.594353,-16.619667,-0.250000,0.040000,-31,73,-30.960164,112.450000,-30.960164,112.450000,0.000000,-39.425268,0.000000,64.000000,0.000000,0.000000,88.872715,-6.869770,110.025707,119.157335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557361,1.418217,0.202060,0.014290,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.361476,mpc-p,0,-126.340000,54.885000,-11.961846,-5.403915,-12.030000,-5.415000,0.068154,0.011085,-15.948781,-20.888939,-1.921172,-20.888939,-15.948781,-0.280000,0.330000,-27,112,-27.357155,112.450000,-27.357155,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.844531,-2.230127,106.422884,115.434745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539614,1.411442,0.176246,0.013520,0.500447,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.371504,mpc-p,0,-126.340000,54.885000,-12.104690,-5.468157,-12.190000,-5.625000,0.085310,0.156843,-16.314719,-22.535658,-2.409089,-22.535658,-16.314719,-0.290000,0.760000,-15,112,-15.046999,112.450000,-15.046999,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.036717,4.247633,107.036131,121.708438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553006,1.411449,0.204286,0.018774,0.500542,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.381500,mpc-p,0,-126.340000,54.885000,-12.239081,-5.532515,-12.350000,-5.805000,0.110919,0.272485,-16.070760,-16.375708,-2.226120,-16.375708,-16.070760,-0.250000,0.950000,-10,112,-9.679042,112.450000,-9.679042,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.514530,12.049852,110.583624,128.501589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555183,1.418397,0.261624,0.012987,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.391563,mpc-p,0,-126.340000,54.885000,-12.366240,-5.597669,-12.520000,-5.915000,0.153760,0.317331,-16.558677,-8.203101,-1.738204,-8.203101,-16.558677,-0.180000,1.030000,1,67,0.502239,50.455117,0.502239,50.455117,0.000000,16.994883,0.000000,64.000000,0.000000,0.000000,83.030712,16.184855,108.034580,121.924361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618756,1.441292,0.316306,0.013215,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.401521,mpc-p,0,-126.340000,54.885000,-12.484057,-5.662571,-12.670000,-5.935000,0.185943,0.272429,-14.789979,1.128308,-1.982162,1.128308,-14.789979,-0.120000,0.890000,-8,22,-7.707013,-19.771891,-7.707013,-19.771891,0.000000,42.221891,0.000000,64.000000,0.000000,0.000000,80.536576,14.786232,110.799413,118.019267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547230,1.417258,0.174644,0.016817,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.411505,mpc-p,0,-126.340000,54.885000,-12.594166,-5.728103,-12.800000,-5.895000,0.205834,0.166897,-13.143259,5.397580,-1.189297,5.397580,-13.143259,-0.090000,0.560000,-15,-23,-15.397154,-34.107777,-15.397154,-34.107777,0.000000,11.557777,0.000000,64.000000,0.000000,0.000000,80.254223,7.733996,108.296844,113.105131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557240,1.410728,0.138862,0.012250,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.421570,mpc-p,0,-126.340000,54.885000,-12.697078,-5.794679,-12.920000,-5.845000,0.222922,0.050321,-10.215758,3.140965,-1.555235,3.140965,-10.215758,-0.100000,0.150000,-31,11,-31.080037,10.507638,-31.080037,10.507638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.725146,2.290112,109.231793,114.514308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603302,1.440932,0.176543,0.014138,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.431565,mpc-p,0,-126.340000,54.885000,-12.791274,-5.861329,-13.010000,-5.865000,0.218726,0.003671,-8.386070,-5.397580,-1.067318,-5.397580,-8.386070,-0.180000,0.060000,-34,56,-34.009715,86.776157,-34.009715,86.776157,0.000000,-31.268519,0.000000,64.000000,0.000000,0.000000,81.157660,-1.937757,112.946389,122.157427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606854,1.444750,0.191487,0.014590,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.441566,mpc-p,0,-126.340000,54.885000,-12.877617,-5.928587,-13.080000,-5.965000,0.202383,0.036413,-6.617372,-14.241072,-1.189297,-14.241072,-6.617372,-0.270000,0.250000,-35,101,-35.285822,112.450000,-35.285822,112.450000,0.000000,-11.942362,0.000000,64.000000,0.000000,0.000000,81.307268,-3.566043,109.435608,121.896094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605752,1.441859,0.202122,0.015432,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.451571,mpc-p,0,-126.340000,54.885000,-12.956149,-5.996452,-13.150000,-6.115000,0.193851,0.118548,-7.288257,-18.205396,-1.128308,-18.205396,-7.288257,-0.320000,0.600000,-18,112,-17.742541,112.450000,-17.742541,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.951270,-2.592723,106.018509,121.504852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556054,1.423965,0.229750,0.015810,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.461483,mpc-p,0,-126.340000,54.885000,-13.026311,-6.064274,-13.210000,-6.275000,0.183689,0.210726,-7.044299,-15.521854,-1.372266,-15.521854,-7.044299,-0.280000,0.880000,-16,112,-16.013259,112.449995,-16.013259,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.688052,1.445999,107.260788,119.858854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554254,1.411436,0.282861,0.014332,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.471719,mpc-p,0,-126.340000,54.885000,-13.090895,-6.134928,-13.280000,-6.375000,0.189105,0.240072,-6.434403,-6.495393,-0.823360,-6.495393,-6.434403,-0.220000,1.010000,-17,67,-17.280448,29.262782,-17.280448,29.262782,0.000000,38.187212,0.000000,64.000000,0.000000,0.000000,69.623800,3.260865,101.376625,113.013330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578848,1.607570,0.343093,0.017200,0.501268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.481451,mpc-p,0,-126.340000,54.885000,-13.145007,-6.202679,-13.340000,-6.395000,0.194993,0.192321,-4.970653,0.823360,-1.128308,0.823360,-4.970653,-0.180000,0.890000,-25,22,-24.941057,-26.101200,-24.941057,-26.101200,0.000000,48.551195,0.000000,64.000000,0.000000,0.000000,67.260324,0.968512,97.716443,107.171113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547516,1.785479,0.258403,0.032707,0.500977,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.491421,mpc-p,0,-126.340000,54.885000,-13.193208,-6.272660,-13.380000,-6.355000,0.186792,0.082340,-3.567892,5.885497,-0.701380,5.885497,-3.567892,-0.210000,0.570000,-25,-23,-25.061183,-48.416426,-25.061183,-48.416426,0.000000,25.866421,0.000000,64.000000,0.000000,0.000000,64.933437,-4.967662,92.064146,103.298033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562165,1.518031,0.206576,0.024227,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.501414,mpc-p,0,-126.340000,54.885000,-13.234327,-6.343368,-13.410000,-6.305000,0.175673,-0.038368,-2.836017,3.689871,-0.030495,3.689871,-2.836017,-0.240000,0.180000,-21,-7,-21.058503,-6.516816,-21.058503,-6.516816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.200835,-8.709439,96.874701,106.783475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555719,2.395794,0.238587,0.038918,0.500609,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.511414,mpc-p,0,-126.340000,54.885000,-13.268430,-6.414665,-13.430000,-6.335000,0.161570,-0.079665,-2.104141,-5.824507,-0.823360,-5.824507,-2.104141,-0.220000,0.030000,-27,38,-27.155109,81.995411,-27.155109,81.995411,0.000000,-43.512228,0.000000,64.000000,0.000000,0.000000,59.171577,-9.233319,106.907016,113.590009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549389,1.461260,0.196536,0.017480,0.500333,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.521415,mpc-p,0,-126.340000,54.885000,-13.295668,-6.486480,-13.440000,-6.435000,0.144332,-0.051480,-0.335443,-16.375708,-0.823360,-16.375708,-0.335443,-0.240000,0.120000,-38,83,-38.273433,112.450000,-38.273433,112.450000,0.000000,-28.966816,0.000000,64.000000,0.000000,0.000000,57.688963,-7.519120,107.302785,116.394826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555587,1.441235,0.228013,0.014414,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.531437,mpc-p,0,-126.340000,54.885000,-13.316262,-6.558914,-13.450000,-6.625000,0.133738,0.066086,0.030495,-22.352689,-0.884349,-22.352689,0.030495,-0.300000,0.450000,-30,112,-29.844872,112.450000,-29.844872,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.858324,-3.808665,103.447715,117.132559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558958,1.481419,0.173848,0.014880,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.541437,mpc-p,0,-126.340000,54.885000,-13.330324,-6.631606,-13.440000,-6.845000,0.109676,0.213394,0.152474,-22.169720,-0.701380,-22.169720,0.152474,-0.320000,0.790000,-23,112,-23.046334,112.450000,-23.046334,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.204185,2.041756,109.189250,124.776617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559576,1.423193,0.203888,0.014079,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.551501,mpc-p,0,-126.340000,54.885000,-13.338146,-6.705142,-13.440000,-7.025000,0.101854,0.319858,-0.701380,-15.521854,-0.091484,-15.521854,-0.701380,-0.290000,0.980000,-11,107,-10.621861,106.812599,-10.621861,106.812599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.533392,8.717974,108.878381,128.047661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550993,1.415549,0.271582,0.013807,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.561489,mpc-p,0,-126.340000,54.885000,-13.339845,-6.778428,-13.450000,-7.105000,0.110155,0.326572,-0.335443,-4.787684,0.213464,-4.787684,-0.335443,-0.210000,1.030000,-12,62,-11.722220,12.854264,-11.722220,12.854264,0.000000,48.958335,0.000000,64.000000,0.000000,0.000000,34.206108,11.913188,104.004918,121.685544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553270,1.410484,0.231474,0.012865,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.571568,mpc-p,0,-126.340000,54.885000,-13.335665,-6.852614,-13.440000,-7.095000,0.104335,0.242386,-0.030495,4.482736,-0.152474,4.482736,-0.030495,-0.160000,0.840000,-12,17,-11.723021,-54.170860,-11.723021,-54.170860,0.000000,70.983459,0.000000,64.000000,0.000000,0.000000,29.943639,8.625543,102.332750,115.195035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558982,1.421239,0.184566,0.014728,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.581576,mpc-p,0,-126.340000,54.885000,-13.325883,-6.926449,-13.420000,-7.025000,0.094117,0.098551,2.043152,9.178935,0.701380,9.178935,2.043152,-0.130000,0.520000,-26,-28,-26.057134,-75.241151,-26.057134,-75.241151,0.000000,47.053750,0.000000,64.000000,0.000000,0.000000,25.028834,0.853132,99.015694,113.262319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558757,1.425141,0.192275,0.014373,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.591567,mpc-p,0,-126.340000,54.885000,-13.310757,-7.000232,-13.400000,-6.955000,0.089243,-0.045232,2.470079,5.885497,0.518412,5.885497,2.470079,-0.180000,0.140000,-20,-26,-20.217715,-25.728268,-20.217715,-25.728268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.640019,-5.267880,106.929649,119.845579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598114,1.442828,0.190412,0.013163,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.601491,mpc-p,0,-126.340000,54.885000,-13.290664,-7.073512,-13.360000,-6.955000,0.069336,-0.118512,3.262944,-3.323933,0.335443,-3.323933,3.262944,-0.210000,-0.010000,-23,19,-22.560491,57.919668,-22.560491,57.919668,0.000000,-38.647936,0.000000,64.000000,0.000000,0.000000,21.429313,-6.846255,113.283192,123.633957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554014,1.411834,0.144648,0.012763,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.611568,mpc-p,0,-126.340000,54.885000,-13.265335,-7.147820,-13.320000,-7.035000,0.054665,-0.112820,4.116798,-12.533363,0.213464,-12.533363,4.116798,-0.210000,0.000000,-30,64,-29.922523,112.450000,-29.922523,112.450000,0.000000,-48.178268,0.000000,64.000000,0.000000,0.000000,20.596525,-5.522051,113.816935,126.351501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556208,1.422696,0.218467,0.013800,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.621565,mpc-p,0,-126.340000,54.885000,-13.235547,-7.221328,-13.280000,-7.215000,0.044453,-0.006328,2.897006,-22.169720,-0.213464,-22.169720,2.897006,-0.240000,0.210000,-14,109,-13.705763,112.450000,-13.705763,112.450000,0.000000,-3.178268,0.000000,64.000000,0.000000,0.000000,18.055058,-0.369017,111.856037,125.601565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604240,1.445320,0.206381,0.013942,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.631569,mpc-p,0,-126.340000,54.885000,-13.201334,-7.294582,-13.250000,-7.455000,0.048666,0.160418,2.287110,-25.402169,0.274453,-25.402169,2.287110,-0.220000,0.660000,-5,112,-5.244584,112.450000,-5.244584,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.923947,8.242107,120.343208,142.128516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556300,1.420060,0.278989,0.014257,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.641567,mpc-p,0,-126.340000,54.885000,-13.162979,-7.367381,-13.230000,-7.655000,0.067021,0.287619,1.799193,-18.998261,-0.091484,-18.998261,1.799193,-0.160000,0.930000,1,112,1.083934,112.450000,1.083934,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.299801,18.540572,128.906674,156.568043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598293,1.423437,0.296789,0.014675,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.651562,mpc-p,0,-126.340000,54.885000,-13.120726,-7.439615,-13.210000,-7.765000,0.089274,0.325385,1.616224,-8.873987,0.213464,-8.873987,1.616224,-0.090000,1.030000,6,67,6.250679,43.689449,6.250679,43.689449,0.000000,23.760551,0.000000,64.000000,0.000000,0.000000,-10.471505,24.919811,134.006162,160.253478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556436,1.420448,0.321340,0.014030,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.661492,mpc-p,0,-126.340000,54.885000,-13.075111,-7.510731,-13.180000,-7.785000,0.104889,0.274269,1.738204,2.592058,0.396432,2.592058,1.738204,-0.050000,0.890000,12,22,12.064081,-43.433688,12.064081,-43.433688,0.000000,65.883688,0.000000,64.000000,0.000000,0.000000,-19.554400,25.214287,135.437505,158.260029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552543,1.411549,0.155907,0.013710,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.671570,mpc-p,0,-126.340000,54.885000,-13.025346,-7.582121,-13.150000,-7.705000,0.124654,0.122879,2.836017,10.093779,0.579401,10.093779,2.836017,-0.010000,0.560000,8,-23,8.052545,-85.778578,8.052545,-85.778578,0.000000,63.228578,0.000000,64.000000,0.000000,0.000000,-27.313269,16.629957,125.420273,145.121366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557172,1.421328,0.189602,0.013664,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.681572,mpc-p,0,-126.340000,54.885000,-12.972736,-7.652061,-13.120000,-7.595000,0.147264,-0.057061,3.689871,10.642686,0.640391,10.642686,3.689871,0.010000,0.170000,5,-67,5.458984,-66.905784,5.458984,-66.905784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.468544,5.236770,112.550167,131.984968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556868,1.418397,0.190751,0.014627,0.501109,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.691563,mpc-p,0,-126.340000,54.885000,-12.917210,-7.720883,-13.060000,-7.545000,0.142790,-0.175883,5.092632,3.506902,1.372266,3.506902,5.092632,0.000000,-0.030000,-5,-22,-4.503850,1.261435,-4.503850,1.261435,0.000000,-23.167219,0.000000,64.000000,0.000000,0.000000,-37.023556,-1.766674,109.229870,122.001140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.617750,1.445537,0.209189,0.014277,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.701498,mpc-p,0,-126.340000,54.885000,-12.859271,-7.788150,-13.000000,-7.585000,0.140729,-0.203150,6.129455,-8.203101,0.701380,-8.203101,6.129455,-0.010000,-0.120000,-14,23,-13.831762,108.166048,-13.831762,108.166048,0.000000,-85.071833,0.000000,64.000000,0.000000,0.000000,-38.738193,-5.855968,116.988195,133.354936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601354,1.411229,0.180548,0.019336,0.500458,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.711496,mpc-p,0,-126.340000,54.885000,-12.798432,-7.854537,-12.920000,-7.735000,0.121568,-0.119537,7.166278,-19.303209,0.640391,-19.303209,7.166278,-0.020000,-0.060000,-22,68,-22.097730,112.450000,-22.097730,112.450000,0.000000,-44.355784,0.000000,64.000000,0.000000,0.000000,-40.692906,-2.389530,116.796022,134.107033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555649,1.410195,0.183248,0.012498,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.721497,mpc-p,0,-126.340000,54.885000,-12.735241,-7.919490,-12.850000,-7.985000,0.114759,0.065510,7.898153,-28.146701,0.945339,-28.146701,7.898153,-0.060000,0.080000,-1,112,-0.785055,112.450000,-0.785055,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.966583,8.164746,111.622045,135.920764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553677,1.408855,0.173146,0.012204,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.731563,mpc-p,0,-126.340000,54.885000,-12.669497,-7.983247,-12.760000,-8.295000,0.090503,0.311753,7.471226,-32.476963,0.335443,-32.476963,7.471226,-0.070000,0.610000,-7,112,-7.433894,112.450000,-7.433894,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.687597,19.834366,125.793888,154.808942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557333,1.417213,0.275640,0.013875,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.741495,mpc-p,0,-126.340000,54.885000,-12.602692,-8.044437,-12.680000,-8.585000,0.077308,0.540563,7.227268,-26.560972,0.274453,-26.560972,7.227268,-0.060000,0.920000,-12,112,-11.884407,112.450000,-11.884407,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.734717,31.496203,134.706001,167.807267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610313,1.418479,0.265236,0.016420,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.751504,mpc-p,0,-126.340000,54.885000,-12.533628,-8.104212,-12.600000,-8.775000,0.066372,0.670788,6.800341,-16.436698,0.640391,-16.436698,6.800341,-0.070000,1.030000,-3,112,-2.836315,112.450000,-2.836315,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.993280,39.027344,142.636627,177.427681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552764,1.409884,0.245694,0.012310,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.761501,mpc-p,0,-126.340000,54.885000,-12.463068,-8.161885,-12.530000,-8.865000,0.066932,0.703115,5.885497,-4.604715,1.311276,-4.604715,5.885497,-0.080000,1.070000,14,67,14.150925,51.006126,14.150925,51.006126,0.000000,16.443874,0.000000,64.000000,0.000000,0.000000,-75.068476,40.075140,151.127245,185.458949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552134,1.410246,0.276733,0.013414,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.771508,mpc-p,0,-126.340000,54.885000,-12.391013,-8.217445,-12.470000,-8.835000,0.078987,0.617555,5.092632,6.800341,0.945339,6.800341,5.092632,-0.050000,0.910000,26,22,26.224584,-32.521532,26.224584,-32.521532,0.000000,54.971532,0.000000,64.000000,0.000000,0.000000,-80.551369,34.223818,148.948095,182.702614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561152,1.484687,0.166019,0.019814,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.781570,mpc-p,0,-126.340000,54.885000,-12.317292,-8.270963,-12.410000,-8.705000,0.092708,0.434037,5.519559,14.058103,1.372266,14.058103,5.519559,-0.010000,0.590000,24,-23,24.199097,-73.131040,24.199097,-73.131040,0.000000,50.581040,0.000000,64.000000,0.000000,0.000000,-83.840631,20.790446,142.707125,185.132900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555206,1.415244,0.191465,0.012967,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.791568,mpc-p,0,-126.340000,54.885000,-12.242905,-8.321677,-12.350000,-8.565000,0.107095,0.243323,5.153621,13.936124,1.311276,13.936124,5.153621,0.040000,0.200000,23,-46,22.973630,-46.183988,22.973630,-46.183988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.093196,4.634522,138.220613,177.955885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556416,1.417121,0.192533,0.013990,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.801565,mpc-p,0,-126.340000,54.885000,-12.167537,-8.369780,-12.290000,-8.475000,0.122463,0.105220,6.983309,6.678361,1.494245,6.678361,6.983309,0.120000,0.010000,-5,-1,-4.530523,24.955378,-4.530523,24.955378,0.000000,-26.139366,0.000000,64.000000,0.000000,0.000000,-80.339509,-8.034111,133.391147,166.334382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604807,1.443516,0.191465,0.013601,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.811568,mpc-p,0,-126.340000,54.885000,-12.091246,-8.415166,-12.200000,-8.485000,0.108754,0.069834,8.630029,-3.567892,1.616224,-3.567892,8.630029,0.090000,-0.040000,-23,44,-22.545522,112.450000,-22.545522,112.450000,0.000000,-68.633988,0.000000,64.000000,0.000000,0.000000,-74.470847,-17.456429,134.432657,168.631094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555936,1.417500,0.216375,0.012808,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.821498,mpc-p,0,-126.340000,54.885000,-12.014755,-8.457364,-12.100000,-8.585000,0.085245,0.127636,9.727842,-14.119093,1.921172,-14.119093,9.727842,0.010000,0.030000,-25,89,-25.168418,112.450000,-25.168418,112.450000,0.000000,-23.633988,0.000000,64.000000,0.000000,0.000000,-72.228703,-16.904216,123.186686,155.255559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566707,1.726479,0.242628,0.030149,0.501179,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.831415,mpc-p,0,-126.340000,54.885000,-11.937685,-8.496544,-11.990000,-8.765000,0.052315,0.268456,10.093779,-21.376856,0.701380,-21.376856,10.093779,-0.050000,0.380000,-19,112,-19.242716,112.450000,-19.242716,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.582099,-7.583233,117.973242,142.412315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551816,1.440581,0.228136,0.017823,0.500408,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.841417,mpc-p,0,-126.340000,54.885000,-11.859365,-8.532922,-11.890000,-8.975000,0.030635,0.442078,9.544873,-20.949928,0.701380,-20.949928,9.544873,-0.090000,0.790000,-14,112,-14.401089,112.450000,-14.401089,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.690576,4.602018,129.457350,153.128193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561441,1.775159,0.326093,0.033801,0.500935,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.851422,mpc-p,0,-126.340000,54.885000,-11.780492,-8.566031,-11.800000,-9.135000,0.019508,0.568969,8.995966,-13.143259,1.006328,-13.143259,8.995966,-0.120000,0.980000,-3,112,-3.454751,112.450000,-3.454751,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.133163,16.086815,136.848672,163.330734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548423,1.466864,0.306034,0.018246,0.500422,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.861416,mpc-p,0,-126.340000,54.885000,-11.701220,-8.595712,-11.710000,-9.185000,0.008780,0.589288,7.044299,-2.836017,1.067318,-2.836017,7.044299,-0.100000,1.070000,16,67,15.845280,62.839283,15.845280,62.839283,0.000000,4.610717,0.000000,64.000000,0.000000,0.000000,-91.508348,22.638544,138.935457,164.659560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565410,1.689915,0.386280,0.026646,0.500601,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.871446,mpc-p,0,-126.340000,54.885000,-11.621234,-8.621966,-11.640000,-9.135000,0.018766,0.513034,6.129455,9.300914,1.982162,9.300914,6.129455,-0.080000,0.920000,29,22,29.005373,-27.944299,29.005373,-27.944299,0.000000,50.394299,0.000000,64.000000,0.000000,0.000000,-94.524699,22.478661,134.653438,159.372009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547050,1.454797,0.235207,0.021934,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.881451,mpc-p,0,-126.340000,54.885000,-11.541035,-8.644518,-11.580000,-9.005000,0.038965,0.360482,5.824507,15.765812,1.067318,15.765812,5.824507,0.000000,0.590000,27,-23,26.827488,-59.507962,26.827488,-59.507962,0.000000,36.957962,0.000000,64.000000,0.000000,0.000000,-94.565129,14.920556,120.747456,148.260806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558300,1.474942,0.191244,0.018250,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.891426,mpc-p,0,-126.340000,54.885000,-11.460691,-8.663276,-11.510000,-8.855000,0.049309,0.191724,6.129455,14.363051,0.457422,14.363051,6.129455,0.080000,0.210000,13,-22,13.299598,-22.314246,13.299598,-22.314246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.929812,4.206759,113.273447,143.266105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552065,1.420660,0.151808,0.013276,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.901436,mpc-p,0,-126.340000,54.885000,-11.379689,-8.678258,-11.430000,-8.755000,0.050311,0.076742,7.532216,7.410237,1.921172,7.410237,7.532216,0.170000,0.040000,-16,23,-15.766575,47.873564,-15.766575,47.873564,0.000000,-25.187809,0.000000,64.000000,0.000000,0.000000,-82.095951,-6.524063,114.820965,140.479838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562017,1.412376,0.145196,0.013195,0.500532,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.911436,mpc-p,0,-126.340000,54.885000,-11.298375,-8.689287,-11.350000,-8.755000,0.051625,0.065713,9.300914,-3.018985,1.738204,-3.018985,9.300914,0.030000,0.050000,-21,68,-20.537912,112.450000,-20.537912,112.450000,0.000000,-44.764246,0.000000,64.000000,0.000000,0.000000,-72.795369,-12.633450,112.303059,140.207111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558628,1.411834,0.193651,0.012355,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.921427,mpc-p,0,-126.340000,54.885000,-11.216729,-8.696286,-11.250000,-8.845000,0.033271,0.148714,10.032790,-11.923467,1.677214,-11.923467,10.032790,-0.050000,0.300000,-20,112,-19.672101,112.450000,-19.672101,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.156687,-10.180082,100.850572,127.929643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563729,1.411747,0.188627,0.012901,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.931569,mpc-p,0,-126.340000,54.885000,-11.133404,-8.699198,-11.140000,-8.975000,0.006596,0.275802,9.727842,-14.363051,1.250287,-14.363051,9.727842,-0.070000,0.720000,-18,112,-17.577158,112.450000,-17.577158,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.174703,-3.783059,104.764034,126.873696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559264,1.422359,0.266494,0.015274,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.941568,mpc-p,0,-126.340000,54.885000,-11.050779,-8.697858,-11.050000,-9.065000,-0.000779,0.367142,8.386070,-8.630029,1.189297,-8.630029,8.386070,-0.100000,0.950000,0,112,-0.071674,112.450000,-0.071674,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.498279,5.140674,112.471983,132.106557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557958,1.423572,0.255261,0.016720,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.951438,mpc-p,0,-126.340000,54.885000,-10.968696,-8.692369,-10.970000,-9.085000,0.001304,0.392631,7.105289,1.189297,0.945339,1.189297,7.105289,-0.100000,1.050000,18,67,17.730006,52.463439,17.730006,52.463439,0.000000,14.986561,0.000000,64.000000,0.000000,0.000000,-78.383183,11.430909,111.955434,130.403380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581238,1.422656,0.329278,0.015401,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.961501,mpc-p,0,-126.340000,54.885000,-10.884423,-8.682455,-10.890000,-9.005000,0.005577,0.322545,5.702528,12.106436,1.555235,12.106436,5.702528,-0.070000,0.900000,33,22,33.350956,-27.968992,33.350956,-27.968992,0.000000,50.418992,0.000000,64.000000,0.000000,0.000000,-81.323156,13.068004,102.745830,120.129728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551607,1.412473,0.153836,0.014480,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.971504,mpc-p,0,-126.340000,54.885000,-10.799993,-8.668227,-10.830000,-8.845000,0.030007,0.176773,5.092632,18.022427,1.616224,18.022427,5.092632,-0.010000,0.580000,38,-23,37.534456,-56.370005,37.534456,-56.370005,0.000000,33.820005,0.000000,64.000000,0.000000,0.000000,-81.754323,9.242440,89.046890,105.110388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554018,1.412020,0.148365,0.012463,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.981414,mpc-p,0,-126.340000,54.885000,-10.715625,-8.649793,-10.760000,-8.675000,0.044375,0.025207,5.824507,15.887791,1.555235,15.887791,5.824507,0.220000,0.200000,3,-14,2.743720,-13.650831,2.743720,-13.650831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.566729,3.786131,86.933337,103.221849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558313,1.421741,0.189053,0.013270,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.991565,mpc-p,0,-126.340000,54.885000,-10.628369,-8.626399,-10.680000,-8.575000,0.051631,-0.051399,7.471226,7.532216,1.860183,7.532216,7.471226,0.160000,0.050000,-10,31,-10.438568,68.622429,-10.438568,68.622429,0.000000,-37.273260,0.000000,64.000000,0.000000,0.000000,-67.662547,-2.864339,96.964599,112.539001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557513,1.421655,0.179372,0.013781,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.001566,mpc-p,0,-126.340000,54.885000,-10.541485,-8.598864,-10.580000,-8.565000,0.038515,-0.033864,9.117946,-3.567892,1.372266,-3.567892,9.117946,0.030000,0.080000,-14,76,-13.993996,112.450000,-13.993996,112.450000,0.000000,-36.100831,0.000000,64.000000,0.000000,0.000000,-59.698298,-3.795956,91.770204,107.816000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621067,1.444865,0.228637,0.013579,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.011415,mpc-p,0,-126.340000,54.885000,-10.454936,-8.567383,-10.480000,-8.645000,0.025064,0.077617,9.666852,-11.069613,1.250287,-11.069613,9.666852,-0.030000,0.380000,-12,112,-12.198135,112.450000,-12.198135,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.053773,0.879363,83.568774,99.029466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555753,1.422332,0.215469,0.014047,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.021562,mpc-p,0,-126.340000,54.885000,-10.364624,-8.530410,-10.380000,-8.755000,0.015376,0.224590,9.056956,-11.618519,1.311276,-11.618519,9.056956,-0.050000,0.760000,-5,112,-5.216421,112.450000,-5.216421,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.899801,6.817424,90.229532,106.324629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556688,1.420944,0.268670,0.013883,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.031567,mpc-p,0,-126.340000,54.885000,-10.274343,-8.489454,-10.290000,-8.835000,0.015657,0.345546,8.203101,-6.678361,1.067318,-6.678361,8.203101,-0.060000,0.970000,7,112,7.231039,112.450000,7.231039,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.301394,14.167365,96.627840,114.020823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621046,1.444906,0.241050,0.013512,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.041569,mpc-p,0,-126.340000,54.885000,-10.182742,-8.444055,-10.200000,-8.835000,0.017258,0.390945,7.288257,4.055809,1.860183,4.055809,7.288257,-0.050000,1.050000,21,67,21.078500,62.204231,21.078500,62.204231,0.000000,5.245769,0.000000,64.000000,0.000000,0.000000,-64.239658,18.448853,96.405740,113.076187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560576,1.422929,0.298079,0.016000,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.051568,mpc-p,0,-126.340000,54.885000,-10.089711,-8.394246,-10.130000,-8.735000,0.040289,0.340754,6.312424,13.570186,1.555235,13.570186,6.312424,-0.020000,0.910000,35,22,34.844991,-5.582768,34.844991,-5.582768,0.000000,28.032768,0.000000,64.000000,0.000000,0.000000,-66.744699,19.079317,92.853989,110.283303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556513,1.421304,0.191218,0.014331,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.061503,mpc-p,0,-126.340000,54.885000,-9.995712,-8.340408,-10.060000,-8.565000,0.064288,0.224592,6.190445,18.693313,1.860183,18.693313,6.190445,0.130000,0.590000,24,-23,23.892015,-25.177911,23.892015,-25.177911,0.000000,2.627911,0.000000,64.000000,0.000000,0.000000,-67.316206,15.472993,85.913075,104.145283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555057,1.411931,0.153595,0.013660,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.071567,mpc-p,0,-126.340000,54.885000,-9.898774,-8.281495,-9.980000,-8.395000,0.081226,0.113505,8.325081,16.924615,2.104141,16.924615,8.325081,0.180000,0.190000,0,20,0.274572,20.156786,0.274572,20.156786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.500540,9.532968,93.781944,108.483956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590086,1.446638,0.177921,0.013372,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.081570,mpc-p,0,-126.340000,54.885000,-9.800601,-8.218638,-9.870000,-8.285000,0.069399,0.066362,10.032790,7.776174,1.860183,7.776174,10.032790,0.100000,0.130000,-10,65,-9.665586,104.396783,-9.665586,104.396783,0.000000,-39.239997,0.000000,64.000000,0.000000,0.000000,-55.097630,3.234332,94.540905,113.107329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557767,1.420931,0.204531,0.014892,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.091568,mpc-p,0,-126.340000,54.885000,-9.700518,-8.151579,-9.750000,-8.255000,0.049482,0.103421,11.740498,-0.762370,1.738204,-0.762370,11.740498,0.000000,0.350000,-15,110,-15.026327,112.450000,-15.026327,112.450000,0.000000,-2.293214,0.000000,64.000000,0.000000,0.000000,-51.079695,1.570599,86.871853,106.788836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557751,1.426239,0.216343,0.015510,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.101566,mpc-p,0,-126.340000,54.885000,-9.598375,-8.080377,-9.630000,-8.275000,0.031625,0.194623,11.984457,-4.360757,1.921172,-4.360757,11.984457,-0.040000,0.720000,-13,112,-12.774762,112.450000,-12.774762,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.493837,2.411877,85.947599,108.303883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593559,1.443799,0.370378,0.013293,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.111432,mpc-p,0,-126.340000,54.885000,-9.495428,-8.006124,-9.500000,-8.275000,0.004572,0.268876,11.557530,0.640391,1.921172,0.640391,11.557530,-0.060000,0.960000,-4,112,-4.124496,112.450000,-4.124496,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.321416,5.512701,88.970578,103.985924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561108,1.412489,0.239665,0.013344,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.121439,mpc-p,0,-126.340000,54.885000,-9.388721,-7.926860,-9.380000,-8.225000,-0.008721,0.298140,11.130602,8.325081,2.165131,8.325081,11.130602,-0.090000,1.050000,9,67,9.473182,52.330741,9.473182,52.330741,0.000000,15.119259,0.000000,64.000000,0.000000,0.000000,-56.616030,7.265753,87.499034,98.683448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577993,1.422289,0.296637,0.012982,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.131485,mpc-p,0,-126.340000,54.885000,-9.279172,-7.843397,-9.260000,-8.075000,-0.019172,0.231603,11.069613,17.229563,2.165131,17.229563,11.069613,0.000000,0.890000,6,22,5.698056,-10.718296,5.698056,-10.718296,0.000000,33.168296,0.000000,64.000000,0.000000,0.000000,-59.944670,7.199830,85.026811,97.501356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558873,1.420856,0.175494,0.013907,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.141438,mpc-p,0,-126.340000,54.885000,-9.168111,-7.756958,-9.150000,-7.875000,-0.018111,0.118042,10.703675,22.169720,2.104141,22.169720,10.703675,-0.070000,0.570000,23,-23,22.639475,-28.988400,22.639475,-28.988400,0.000000,6.438400,0.000000,64.000000,0.000000,0.000000,-59.299358,3.392960,78.292024,93.258103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579819,1.421542,0.175220,0.016136,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.151573,mpc-p,0,-126.340000,54.885000,-9.052356,-7.665253,-9.030000,-7.675000,-0.022356,0.009747,10.581696,19.303209,2.470079,19.303209,10.581696,-0.020000,0.170000,20,22,20.214538,23.364646,20.214538,23.364646,0.000000,-0.914646,0.000000,64.000000,0.000000,0.000000,-58.185098,1.897215,79.265681,97.829281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557159,1.420857,0.180691,0.015893,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.161497,mpc-p,0,-126.340000,54.885000,-8.936288,-7.571965,-8.910000,-7.545000,-0.026288,-0.026965,11.557530,9.300914,2.104141,9.300914,11.557530,0.100000,0.120000,-6,67,-5.854264,112.180719,-5.854264,112.180719,0.000000,-44.730719,0.000000,64.000000,0.000000,0.000000,-53.777816,-0.054724,72.905919,91.241650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555253,1.411950,0.204325,0.012862,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.171573,mpc-p,0,-126.340000,54.885000,-8.815607,-7.473866,-8.770000,-7.515000,-0.045607,0.041134,14.607010,-0.396432,1.799193,-0.396432,14.607010,0.020000,0.350000,-27,112,-26.587784,112.450000,-26.587784,112.450000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,-46.633033,-0.460839,70.943787,89.830397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557340,1.420778,0.215915,0.015434,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.181445,mpc-p,0,-126.340000,54.885000,-8.694504,-7.374583,-8.630000,-7.525000,-0.064504,0.150417,14.911958,-3.567892,1.799193,-3.567892,14.911958,-0.070000,0.720000,-20,112,-20.276792,112.450000,-20.276792,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.068443,-0.066622,73.123870,96.002802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555251,1.462821,0.295761,0.018239,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.191453,mpc-p,0,-126.340000,54.885000,-8.568792,-7.270910,-8.480000,-7.535000,-0.088792,0.264090,13.875134,0.152474,2.287110,0.152474,13.875134,-0.110000,0.960000,-4,112,-3.817776,112.450000,-3.817776,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.860659,2.708288,82.426625,96.035336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547305,1.439141,0.249030,0.013873,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.201500,mpc-p,0,-126.340000,54.885000,-8.439520,-7.163915,-8.330000,-7.485000,-0.109520,0.321085,13.326228,6.983309,2.043152,6.983309,13.326228,-0.090000,1.040000,4,89,4.073231,89.383740,4.073231,89.383740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.847162,5.776862,82.936139,93.462293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561662,1.416810,0.259626,0.011608,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.211505,mpc-p,0,-126.340000,54.885000,-8.307687,-7.054645,-8.190000,-7.375000,-0.117687,0.320355,12.899301,15.582843,1.982162,15.582843,12.899301,-0.080000,0.980000,13,44,12.996954,24.995156,12.996954,24.995156,0.000000,19.388584,0.000000,64.000000,0.000000,0.000000,-47.906117,6.908753,76.896971,86.735709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550182,1.417192,0.160164,0.012626,0.500542,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.221496,mpc-p,0,-126.340000,54.885000,-8.172904,-6.942996,-8.060000,-7.185000,-0.112904,0.242004,12.228415,20.401022,1.982162,20.401022,12.228415,-0.060000,0.720000,22,3,22.365080,2.864685,22.365080,2.864685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.530477,5.863235,73.778435,86.171396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.622899,1.426692,0.146409,0.013557,0.500406,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.231570,mpc-p,0,-126.340000,54.885000,-8.033803,-6.828055,-7.940000,-6.985000,-0.093803,0.156945,11.740498,19.913105,2.104141,19.913105,11.740498,0.010000,0.380000,23,31,22.665069,31.334492,22.665069,31.334492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.263948,4.107632,73.445249,90.537658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605188,1.447967,0.178707,0.013683,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.241489,mpc-p,0,-126.340000,54.885000,-7.893660,-6.712734,-7.800000,-6.855000,-0.093660,0.142266,12.533363,12.228415,2.409089,12.228415,12.533363,0.080000,0.270000,6,76,5.522534,107.099090,5.522534,107.099090,0.000000,-30.764598,0.000000,64.000000,0.000000,0.000000,-39.342113,1.254511,66.293195,82.251261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553092,1.411259,0.175212,0.013928,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.251499,mpc-p,0,-126.340000,54.885000,-7.749056,-6.594423,-7.670000,-6.785000,-0.079056,0.190577,14.728989,3.811850,1.860183,3.811850,14.728989,0.070000,0.470000,-14,112,-13.855792,112.450000,-13.855792,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.283574,-1.499371,66.092147,81.962304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554487,1.410858,0.173818,0.012799,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.261568,mpc-p,0,-126.340000,54.885000,-7.600356,-6.473642,-7.500000,-6.755000,-0.100356,0.281358,16.253729,0.091484,1.555235,0.091484,16.253729,0.010000,0.800000,-22,112,-22.338958,112.450000,-22.338958,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.804544,-3.183070,65.020816,83.078462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556965,1.422197,0.257754,0.014204,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.271498,mpc-p,0,-126.340000,54.885000,-7.450552,-6.353006,-7.340000,-6.725000,-0.110552,0.371994,15.216906,2.592058,2.348100,2.592058,15.216906,-0.060000,0.970000,-3,112,-2.739333,112.450000,-2.739333,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.268461,-3.154573,63.710714,80.837147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554370,1.410551,0.198225,0.032095,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.281500,mpc-p,0,-126.340000,54.885000,-7.296529,-6.230188,-7.180000,-6.675000,-0.116529,0.444812,14.485031,8.325081,3.201954,8.325081,14.485031,-0.080000,1.060000,13,103,12.514903,102.849195,12.514903,102.849195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.639433,-2.958559,67.829526,78.774417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555022,1.410960,0.287648,0.013311,0.500728,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.291602,mpc-p,0,-126.340000,54.885000,-7.137797,-6.105017,-7.020000,-6.555000,-0.117797,0.449983,14.789979,14.728989,1.982162,14.728989,14.789979,-0.060000,1.030000,14,58,14.219322,53.873150,14.219322,53.873150,0.000000,3.976045,0.000000,64.000000,0.000000,0.000000,-28.585041,-3.556383,65.461160,73.703714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568368,1.422663,0.229530,0.014484,0.500355,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.301563,mpc-p,0,-126.340000,54.885000,-6.978237,-5.980723,-6.870000,-6.375000,-0.108237,0.394277,14.850968,19.425188,2.104141,19.425188,14.850968,-0.010000,0.830000,13,28,12.827452,27.796739,12.827452,27.796739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.023191,-5.600282,64.307544,74.728789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558623,1.439166,0.178726,0.015756,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.311508,mpc-p,0,-126.340000,54.885000,-6.815974,-5.855981,-6.720000,-6.185000,-0.095974,0.329019,15.155916,19.120240,2.348100,19.120240,15.155916,0.010000,0.550000,11,50,10.667333,50.370442,10.667333,50.370442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.955115,-8.922715,65.318723,80.309810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553775,1.410139,0.141641,0.013428,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.321527,mpc-p,0,-126.340000,54.885000,-6.649625,-5.729903,-6.550000,-6.025000,-0.099625,0.295097,15.765812,14.607010,2.348100,14.607010,15.765812,0.030000,0.480000,2,93,1.800893,93.476281,1.800893,93.476281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.631961,-13.444185,61.996019,79.019837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547974,1.421523,0.192030,0.013279,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.331572,mpc-p,0,-126.340000,54.885000,-6.480008,-5.603295,-6.380000,-5.915000,-0.100008,0.311705,17.168573,9.117946,2.348100,9.117946,17.168573,0.020000,0.660000,-11,112,-10.789826,112.450000,-10.789826,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.336989,-18.390737,61.213631,80.551722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605385,1.448216,0.239668,0.015464,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.341495,mpc-p,0,-126.340000,54.885000,-6.309814,-5.478284,-6.210000,-5.815000,-0.099814,0.336716,17.656490,8.691018,1.860183,8.691018,17.656490,-0.030000,0.900000,-8,112,-8.449530,112.363669,-8.449530,112.363669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.707877,-22.751027,59.442920,80.484566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553904,1.410743,0.441695,0.017065,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.351490,mpc-p,0,-126.340000,54.885000,-6.135829,-5.352634,-6.020000,-5.695000,-0.115829,0.342366,16.375708,11.740498,2.409089,11.740498,16.375708,-0.050000,1.050000,7,75,7.105963,74.806861,7.105963,74.806861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.273116,-26.525555,57.807773,78.673530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550433,1.410413,0.237998,0.012725,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.361431,mpc-p,0,-126.340000,54.885000,-5.960407,-5.228179,-5.860000,-5.545000,-0.100407,0.316821,15.582843,17.412531,2.775027,17.412531,15.582843,-0.050000,0.910000,22,37,21.597905,37.022898,21.597905,37.022898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.775653,-28.105483,55.076425,71.617905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561608,1.410513,0.141283,0.012630,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.371438,mpc-p,0,-126.340000,54.885000,-5.781562,-5.103640,-5.700000,-5.355000,-0.081562,0.251360,15.338885,20.157064,2.165131,20.157064,15.338885,0.030000,0.630000,20,32,20.444591,31.947596,20.444591,31.947596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.636148,-28.693090,56.635355,70.159744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580606,1.418669,0.174196,0.013769,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.381562,mpc-p,0,-126.340000,54.885000,-5.598499,-4.978643,-5.530000,-5.165000,-0.068499,0.186357,16.375708,17.900448,2.226120,17.900448,16.375708,0.110000,0.450000,4,60,3.552673,60.216601,3.552673,60.216601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.179062,-30.752393,58.631204,73.602128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556664,1.419022,0.180875,0.014077,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.391581,mpc-p,0,-126.340000,54.885000,-5.415435,-4.856181,-5.360000,-5.025000,-0.055435,0.168819,17.595500,11.862478,2.531068,11.862478,17.595500,0.080000,0.470000,-5,105,-4.624602,106.931749,-4.624602,106.931749,0.000000,-1.715148,0.000000,64.000000,0.000000,0.000000,-11.342548,-33.700239,57.644782,75.089020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557169,1.420070,0.203476,0.015168,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.401495,mpc-p,0,-126.340000,54.885000,-5.232590,-4.736421,-5.170000,-4.925000,-0.062590,0.188579,17.839459,7.898153,2.348100,7.898153,17.839459,0.090000,0.720000,-10,112,-9.808482,112.450000,-9.808482,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.668396,-37.186490,57.344383,78.350924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557456,1.412221,0.213682,0.013628,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.411574,mpc-p,0,-126.340000,54.885000,-5.045210,-4.616365,-4.990000,-4.835000,-0.055210,0.218635,18.022427,10.093779,2.043152,10.093779,18.022427,-0.050000,0.920000,9,86,9.023346,85.521629,9.023346,85.521629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.007061,-40.249136,53.365573,75.910287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560363,1.418598,0.272898,0.015643,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.421568,mpc-p,0,-126.340000,54.885000,-4.858119,-4.499220,-4.810000,-4.695000,-0.048119,0.195780,16.253729,15.399875,1.860183,15.399875,16.253729,-0.020000,0.920000,26,41,26.489131,36.879814,26.489131,36.879814,0.000000,3.641815,0.000000,64.000000,0.000000,0.000000,-13.809427,-40.904797,50.285832,67.880217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555922,1.418145,0.191705,0.012568,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.431502,mpc-p,0,-126.340000,54.885000,-4.671140,-4.384890,-4.650000,-4.515000,-0.021140,0.130110,15.460864,18.937271,1.311276,18.937271,15.460864,0.060000,0.690000,30,18,30.434401,18.148604,30.434401,18.148604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.187603,-39.236652,51.941738,63.632389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556269,1.409916,0.159307,0.013341,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.441568,mpc-p,0,-126.340000,54.885000,-4.480878,-4.271399,-4.480000,-4.355000,-0.000878,0.083601,14.911958,17.290552,1.433256,17.290552,14.911958,0.170000,0.500000,24,41,23.834954,41.128123,23.834954,41.128123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.843880,-38.345725,57.656531,68.480917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558660,1.423836,0.192547,0.016959,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.451562,mpc-p,0,-126.340000,54.885000,-4.291447,-4.161287,-4.300000,-4.235000,0.008553,0.073713,17.107583,10.215758,1.372266,10.215758,17.107583,0.210000,0.410000,-2,86,-2.327458,104.572568,-2.327458,104.572568,0.000000,-18.444445,0.000000,64.000000,0.000000,0.000000,-18.600104,-38.801999,59.458653,70.971793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558026,1.417481,0.201468,0.012599,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.461568,mpc-p,0,-126.340000,54.885000,-4.101498,-4.053801,-4.120000,-4.155000,0.018502,0.101199,18.144407,4.604715,1.494245,4.604715,18.144407,0.120000,0.560000,-3,112,-3.350882,112.450000,-3.350882,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.293897,-40.912295,56.219003,74.896749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606227,1.441001,0.215552,0.015519,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.471561,mpc-p,0,-126.340000,54.885000,-3.911794,-3.949419,-3.930000,-4.105000,0.018206,0.155581,17.961438,3.750861,1.250287,3.750861,17.961438,0.020000,0.850000,11,112,10.540017,112.450000,10.540017,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.738208,-43.447042,53.670400,76.200669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556612,1.417468,0.272353,0.014203,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.481489,mpc-p,0,-126.340000,54.885000,-3.723605,-3.848846,-3.760000,-4.035000,0.036395,0.186154,16.375708,7.959143,1.799193,7.959143,16.375708,0.040000,0.990000,26,76,26.256878,76.216095,26.256878,76.216095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.729859,-44.808118,54.234962,73.386036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555222,1.410147,0.241632,0.013553,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.491569,mpc-p,0,-126.340000,54.885000,-3.533125,-3.750123,-3.590000,-3.915000,0.056875,0.164877,15.155916,15.033937,1.372266,15.033937,15.155916,0.090000,0.910000,37,31,36.635298,18.341923,36.635298,18.341923,0.000000,12.874172,0.000000,64.000000,0.000000,0.000000,-25.846574,-44.198373,55.187078,69.174329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.619679,1.446159,0.191723,0.013517,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.501567,mpc-p,0,-126.340000,54.885000,-3.345051,-3.655747,-3.430000,-3.745000,0.084949,0.089253,15.460864,17.900448,1.189297,17.900448,15.460864,0.200000,0.610000,25,9,24.801423,9.249073,24.801423,9.249073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.230527,-42.718136,61.672353,72.566681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556499,1.418137,0.191587,0.014338,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.511411,mpc-p,0,-126.340000,54.885000,-3.161011,-3.566449,-3.270000,-3.595000,0.108989,0.028551,16.863625,14.972947,1.433256,14.972947,16.863625,0.230000,0.290000,8,52,8.292077,52.354225,8.292077,52.354225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.141425,-42.886713,74.748402,87.429814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538730,1.408777,0.142398,0.012720,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.521565,mpc-p,0,-126.340000,54.885000,-2.972695,-3.478288,-3.090000,-3.495000,0.117305,0.016712,18.693313,7.410237,1.555235,7.410237,18.693313,0.150000,0.360000,-2,97,-2.384834,105.377382,-2.384834,105.377382,0.000000,-8.023157,0.000000,64.000000,0.000000,0.000000,-28.581037,-44.699992,77.415608,94.386102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558469,1.416970,0.203727,0.014473,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.531569,mpc-p,0,-126.340000,54.885000,-2.788925,-3.395485,-2.890000,-3.455000,0.101075,0.059515,19.181230,2.043152,1.555235,2.043152,19.181230,0.100000,0.620000,-6,112,-6.247697,112.450000,-6.247697,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.805714,-46.970407,74.108630,96.608893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556223,1.416786,0.224317,0.013945,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.541563,mpc-p,0,-126.340000,54.885000,-2.607467,-3.316965,-2.700000,-3.425000,0.092533,0.108035,19.730136,2.653048,0.823360,2.653048,19.730136,0.010000,0.880000,-2,101,-1.692032,101.128158,-1.692032,101.128158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.041472,-49.224464,67.559096,93.446589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590541,1.442519,0.265602,0.014888,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.551505,mpc-p,0,-126.340000,54.885000,-2.429327,-3.243138,-2.500000,-3.365000,0.070673,0.121862,19.181230,7.654195,1.433256,7.654195,19.181230,0.000000,0.950000,4,56,4.039643,50.768683,4.039643,50.768683,0.000000,5.359475,0.000000,64.000000,0.000000,0.000000,-38.323319,-50.787046,61.535494,87.242475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551316,1.407693,0.193645,0.016697,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.561498,mpc-p,0,-126.340000,54.885000,-2.252972,-3.173367,-2.310000,-3.275000,0.057028,0.101633,18.022427,12.167426,1.067318,12.167426,18.022427,0.010000,0.750000,14,24,14.098782,24.001022,14.098782,24.001022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.037012,-50.378410,59.194177,79.938729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555576,1.407508,0.139302,0.012456,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.571575,mpc-p,0,-126.340000,54.885000,-2.078228,-3.107649,-2.120000,-3.155000,0.041772,0.047351,17.595500,12.960290,0.884349,12.960290,17.595500,0.040000,0.510000,14,28,13.698119,28.375017,13.698119,28.375017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.645771,-48.496652,61.026338,77.202134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618508,1.446620,0.178056,0.015545,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.581562,mpc-p,0,-126.340000,54.885000,-1.908403,-3.047218,-1.940000,-3.065000,0.031597,0.017782,17.900448,7.532216,1.250287,7.532216,17.900448,0.070000,0.340000,4,73,3.773373,81.295921,3.773373,81.295921,0.000000,-7.920904,0.000000,64.000000,0.000000,0.000000,-62.744031,-47.412278,63.468344,82.736752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556951,1.416242,0.180329,0.014561,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.591567,mpc-p,0,-126.340000,54.885000,-1.741930,-2.991467,-1.760000,-3.035000,0.018070,0.043533,17.534511,-0.152474,1.372266,-0.152474,17.534511,0.070000,0.480000,0,112,0.218611,112.450000,0.218611,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.991407,-47.355840,63.935946,88.852381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558396,1.415299,0.376337,0.015211,0.501140,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.601447,mpc-p,0,-126.340000,54.885000,-1.581431,-2.941204,-1.570000,-3.055000,-0.011431,0.113796,17.412531,-3.323933,0.945339,-3.323933,17.412531,0.050000,0.780000,-3,112,-3.319689,112.450000,-3.319689,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.616566,-48.597624,67.550874,96.134816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536277,1.411223,0.218992,0.014720,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.611511,mpc-p,0,-126.340000,54.885000,-1.422239,-2.894984,-1.390000,-3.055000,-0.032239,0.160016,17.595500,-0.335443,0.884349,-0.335443,17.595500,0.020000,0.960000,-5,93,-5.036152,92.830920,-5.036152,92.830920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.762934,-49.727417,68.722457,94.533215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560635,1.416953,0.271499,0.014363,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.621565,mpc-p,0,-126.340000,54.885000,-1.267813,-2.853887,-1.210000,-3.015000,-0.057813,0.161113,17.168573,5.519559,1.372266,5.519559,17.168573,0.020000,0.960000,-4,48,-4.249365,39.671855,-4.249365,39.671855,0.000000,8.159065,0.000000,64.000000,0.000000,0.000000,-81.750813,-50.654797,66.617926,88.364794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556284,1.416338,0.205661,0.015131,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.631565,mpc-p,0,-126.340000,54.885000,-1.119078,-2.818103,-1.040000,-2.945000,-0.079078,0.126897,16.314719,9.849821,1.128308,9.849821,16.314719,0.000000,0.740000,3,15,3.389067,14.696903,3.389067,14.696903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.967491,-50.355756,66.928032,83.613108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557311,1.416262,0.181285,0.012678,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.641569,mpc-p,0,-126.340000,54.885000,-0.975431,-2.787431,-0.870000,-2.855000,-0.105431,0.067569,16.436698,8.995966,0.945339,8.995966,16.436698,0.010000,0.430000,-3,38,-3.384261,38.001197,-3.384261,38.001197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.825118,-48.062894,71.988102,85.310625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557610,1.416809,0.176743,0.014994,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.651562,mpc-p,0,-126.340000,54.885000,-0.837344,-2.761942,-0.700000,-2.825000,-0.137344,0.063058,15.887791,1.311276,1.067318,1.311276,15.887791,0.010000,0.350000,-8,83,-7.548307,104.105393,-7.548307,104.105393,0.000000,-21.104196,0.000000,64.000000,0.000000,0.000000,-101.606908,-46.716514,75.922352,93.663650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561714,1.414466,0.199418,0.015508,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.661495,mpc-p,0,-126.340000,54.885000,-0.705701,-2.741726,-0.540000,-2.835000,-0.165701,0.093274,16.131750,-4.848673,1.189297,-4.848673,16.131750,0.000000,0.530000,-18,112,-17.777308,112.450000,-17.777308,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.783427,-46.134813,80.738346,103.930182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553055,1.408891,0.179247,0.013402,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.671570,mpc-p,0,-126.340000,54.885000,-0.578136,-2.726442,-0.380000,-2.895000,-0.198136,0.168558,14.667999,-7.105289,0.762370,-7.105289,14.667999,-0.020000,0.810000,-13,112,-12.960582,112.450000,-12.960582,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.826121,-46.717612,83.935372,111.575207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556975,1.414613,0.238274,0.014693,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.681501,mpc-p,0,-126.340000,54.885000,-0.458520,-2.716518,-0.250000,-2.935000,-0.208520,0.218482,12.899301,-2.897006,0.945339,-2.897006,12.899301,-0.040000,0.990000,0,84,0.054322,84.375173,0.054322,84.375173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.581458,-47.393089,87.845541,113.676204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552218,1.408023,0.249962,0.012699,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.691575,mpc-p,0,-126.340000,54.885000,-0.343603,-2.711649,-0.120000,-2.935000,-0.223603,0.223351,11.252582,2.775027,0.457422,2.775027,11.252582,-0.050000,0.890000,12,42,11.875080,41.710456,11.875080,41.710456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.298187,-46.847920,87.459999,106.885167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572522,1.626144,0.263897,0.032827,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.701421,mpc-p,0,-126.340000,54.885000,-0.237748,-2.711922,-0.010000,-2.885000,-0.227748,0.173078,9.178935,6.556382,-0.030495,6.556382,9.178935,-0.020000,0.690000,22,18,22.432664,18.178569,22.432664,18.178569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.658122,-45.748021,84.266964,99.942624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560120,1.511337,0.213571,0.018374,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.711444,mpc-p,0,-126.340000,54.885000,-0.136757,-2.717267,0.070000,-2.825000,-0.206757,0.107733,8.020133,4.604715,0.640391,4.604715,8.020133,0.030000,0.400000,22,49,22.305078,49.278771,22.305078,49.278771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.999764,-44.444243,84.437044,101.971648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545164,2.284015,0.259852,0.036710,0.501172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.721415,mpc-p,0,-126.340000,54.885000,-0.043225,-2.727607,0.150000,-2.825000,-0.193225,0.097393,6.617372,-2.287110,0.701380,-2.287110,6.617372,0.080000,0.370000,21,94,20.905091,105.403737,20.905091,105.403737,0.000000,-11.124966,0.000000,64.000000,0.000000,0.000000,-120.154404,-45.505454,84.233762,110.980946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551893,1.534103,0.248264,0.019875,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.731448,mpc-p,0,-126.340000,54.885000,0.043730,-2.743001,0.220000,-2.865000,-0.176270,0.121999,6.312424,-7.776174,0.213464,-7.776174,6.312424,0.150000,0.580000,7,112,6.991801,112.450000,6.991801,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.471117,-47.322700,84.515633,117.611557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555916,1.864047,0.298884,0.036485,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.741414,mpc-p,0,-126.340000,54.885000,0.122856,-2.763174,0.280000,-2.935000,-0.157144,0.171826,6.556382,-7.105289,-0.396432,-7.105289,6.556382,0.160000,0.860000,-3,103,-3.057325,102.529639,-3.057325,102.529639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.946917,-50.247098,81.786350,117.774267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546883,1.435958,0.259934,0.020171,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.751417,mpc-p,0,-126.340000,54.885000,0.194885,-2.788225,0.350000,-2.975000,-0.155115,0.186775,4.543725,-2.775027,0.518412,-2.775027,4.543725,0.090000,0.940000,17,58,17.281175,57.867659,17.281175,57.867659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.013203,-53.452696,76.373982,109.706426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570017,1.686146,0.284721,0.023680,0.500510,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.761414,mpc-p,0,-126.340000,54.885000,0.259365,-2.817973,0.400000,-2.965000,-0.140635,0.147027,4.177788,3.079975,0.518412,3.079975,4.177788,0.090000,0.820000,19,13,19.122839,11.584028,19.122839,11.584028,0.000000,1.283631,0.000000,64.000000,0.000000,0.000000,-123.482279,-53.794081,80.453619,104.247014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547415,1.548446,0.225560,0.023048,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.771449,mpc-p,0,-126.340000,54.885000,0.316452,-2.852459,0.440000,-2.935000,-0.123548,0.082541,2.775027,4.421746,0.396432,4.421746,2.775027,0.150000,0.460000,20,22,19.543000,21.701895,19.543000,21.701895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.248676,-52.394090,80.529236,102.446315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558317,1.504413,0.210395,0.014886,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.781436,mpc-p,0,-126.340000,54.885000,0.365596,-2.891260,0.470000,-2.925000,-0.104404,0.033740,2.653048,-0.945339,0.396432,-0.945339,2.653048,0.180000,0.400000,10,63,10.496283,63.480269,10.496283,63.480269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.744881,-52.025871,81.437699,107.615482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557667,1.416976,0.143596,0.013548,0.500318,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.791503,mpc-p,0,-126.340000,54.885000,0.407342,-2.934759,0.500000,-2.975000,-0.092658,0.040241,2.470079,-8.752008,-0.640391,-8.752008,2.470079,0.160000,0.410000,6,108,5.570736,112.450000,5.570736,112.450000,0.000000,-3.969731,0.000000,64.000000,0.000000,0.000000,-127.962374,-52.303823,80.235075,111.156313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551249,1.409853,0.175829,0.012972,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.801495,mpc-p,0,-126.340000,54.885000,0.441018,-2.982154,0.530000,-3.065000,-0.088982,0.082846,3.079975,-10.764665,0.091484,-10.764665,3.079975,0.120000,0.710000,-3,112,-3.430882,112.450000,-3.430882,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.556265,-53.957138,82.075594,117.389453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552841,1.407790,0.233368,0.011913,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.811567,mpc-p,0,-126.340000,54.885000,0.467132,-3.034026,0.560000,-3.135000,-0.092868,0.100974,1.738204,-6.251434,0.274453,-6.251434,1.738204,0.090000,0.950000,4,67,4.409538,57.972531,4.409538,57.972531,0.000000,9.477469,0.000000,64.000000,0.000000,0.000000,-124.919289,-56.266580,78.733990,112.609550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558967,1.435736,0.312147,0.016120,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.821571,mpc-p,0,-126.340000,54.885000,0.485301,-3.089455,0.570000,-3.165000,-0.084699,0.075545,0.213464,0.091484,-0.213464,0.091484,0.213464,0.060000,0.850000,18,22,17.863534,8.012202,17.863534,8.012202,0.000000,14.437798,0.000000,64.000000,0.000000,0.000000,-125.325042,-56.554862,78.154169,103.307761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590546,1.420523,0.183728,0.014160,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.831432,mpc-p,0,-126.340000,54.885000,0.495673,-3.147743,0.570000,-3.145000,-0.074327,-0.002743,-1.799193,2.836017,-0.213464,2.836017,-1.799193,0.080000,0.540000,29,1,28.510811,1.320516,28.510811,1.320516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.802176,-53.845801,77.145963,95.403705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560725,1.406431,0.138914,0.013556,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.841571,mpc-p,0,-126.340000,54.885000,0.498594,-3.211275,0.560000,-3.135000,-0.061406,-0.076275,-1.555235,0.823360,-0.518412,0.823360,-1.555235,0.140000,0.240000,12,34,12.483029,33.703894,12.483029,33.703894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.284379,-50.267525,78.968919,98.125504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559371,1.419793,0.181941,0.015003,0.500533,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.851443,mpc-p,0,-126.340000,54.885000,0.493975,-3.276445,0.550000,-3.175000,-0.056025,-0.101445,-1.311276,-7.044299,0.091484,-7.044299,-1.311276,0.190000,0.230000,-7,79,-6.767412,94.959442,-6.767412,94.959442,0.000000,-16.255548,0.000000,64.000000,0.000000,0.000000,-120.577210,-48.619914,83.045776,112.354426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581124,1.418122,0.186439,0.014610,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.861570,mpc-p,0,-126.340000,54.885000,0.481691,-3.346502,0.540000,-3.275000,-0.058309,-0.071502,-1.128308,-13.692166,-0.518412,-13.692166,-1.128308,0.090000,0.480000,-8,112,-8.161696,112.450000,-8.161696,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.495659,-46.946536,83.004653,117.036988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604327,1.437410,0.217698,0.014839,0.500471,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.871573,mpc-p,0,-126.340000,54.885000,0.462181,-3.418690,0.530000,-3.395000,-0.067819,-0.023690,-1.433256,-12.960290,0.396432,-12.960290,-1.433256,0.050000,0.780000,-9,98,-9.461363,97.947900,-9.461363,97.947900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.665560,-46.936400,87.617581,124.231383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557830,1.416921,0.257737,0.014674,0.500151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.881472,mpc-p,0,-126.340000,54.885000,0.435806,-3.492833,0.520000,-3.475000,-0.084194,-0.017833,-2.897006,-6.373413,-0.213464,-6.373413,-2.897006,0.020000,0.900000,1,53,0.779989,30.788883,0.779989,30.788883,0.000000,22.159017,0.000000,64.000000,0.000000,0.000000,-109.123781,-46.915880,85.114070,116.091392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550970,1.412353,0.172912,0.016104,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.891574,mpc-p,0,-126.340000,54.885000,0.401814,-3.571055,0.490000,-3.505000,-0.088186,-0.066055,-4.055809,0.701380,-0.884349,0.701380,-4.055809,0.020000,0.750000,7,8,6.952229,-21.951055,6.952229,-21.951055,0.000000,29.898954,0.000000,64.000000,0.000000,0.000000,-108.078062,-45.505264,82.408795,104.719584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559342,1.416079,0.181937,0.015712,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.901570,mpc-p,0,-126.340000,54.885000,0.361332,-3.650784,0.450000,-3.495000,-0.088668,-0.155784,-4.543725,2.470079,-0.152474,2.470079,-4.543725,0.020000,0.420000,5,-19,5.174448,-18.855830,5.174448,-18.855830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.416125,-42.254806,78.848776,97.055401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558149,1.418207,0.183459,0.016274,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.911502,mpc-p,0,-126.340000,54.885000,0.314577,-3.732069,0.410000,-3.495000,-0.095423,-0.237069,-4.299767,-1.860183,-0.579401,-1.860183,-4.299767,0.030000,0.080000,-8,26,-7.762012,35.959490,-7.762012,35.959490,0.000000,-9.815319,0.000000,64.000000,0.000000,0.000000,-98.357065,-37.015139,87.048028,108.101384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554595,1.407441,0.138431,0.012901,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.921569,mpc-p,0,-126.340000,54.885000,0.260775,-3.816329,0.370000,-3.565000,-0.109225,-0.251329,-4.543725,-11.069613,-0.945339,-11.069613,-4.543725,0.020000,0.080000,-17,71,-17.387711,108.797475,-17.387711,108.797475,0.000000,-37.653305,0.000000,64.000000,0.000000,0.000000,-90.925982,-31.418018,94.057645,121.352197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557385,1.416481,0.206938,0.015264,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.931565,mpc-p,0,-126.340000,54.885000,0.201227,-3.901611,0.330000,-3.715000,-0.128773,-0.186611,-4.299767,-18.205396,-0.701380,-18.205396,-4.299767,-0.010000,0.360000,-28,112,-28.315039,112.450000,-28.315039,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.892214,-23.827603,98.326158,125.717291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557326,1.417329,0.215559,0.014586,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.941566,mpc-p,0,-126.340000,54.885000,0.135813,-3.988314,0.290000,-3.885000,-0.154187,-0.103314,-4.238777,-19.669147,-1.006328,-19.669147,-4.238777,-0.080000,0.730000,-31,112,-31.227324,112.450000,-31.227324,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.760854,-16.961210,104.849935,135.059285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600806,1.442841,0.252674,0.014401,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.951438,mpc-p,0,-126.340000,54.885000,0.065797,-4.075022,0.250000,-4.025000,-0.184203,-0.050022,-5.824507,-13.509197,-0.884349,-13.509197,-5.824507,-0.140000,0.950000,-16,67,-16.446356,59.699095,-16.446356,59.699095,0.000000,7.750905,0.000000,64.000000,0.000000,0.000000,-72.222278,-10.381978,115.251141,143.796977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556167,1.406079,0.267083,0.017546,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.961496,mpc-p,0,-126.340000,54.885000,-0.010773,-4.164243,0.180000,-4.105000,-0.190773,-0.059243,-7.593205,-4.360757,-0.701380,-4.360757,-7.593205,-0.170000,0.850000,2,22,1.700168,-11.169257,1.700168,-11.169257,0.000000,33.619257,0.000000,64.000000,0.000000,0.000000,-71.278418,-4.968982,121.342354,142.911425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555745,1.407408,0.149245,0.015383,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.971573,mpc-p,0,-126.340000,54.885000,-0.092473,-4.254296,0.110000,-4.115000,-0.202473,-0.139296,-7.959143,0.457422,-0.762370,0.457422,-7.959143,-0.120000,0.510000,-4,-23,-3.901493,-29.183183,-3.901493,-29.183183,0.000000,6.633183,0.000000,64.000000,0.000000,0.000000,-70.001940,-2.963507,110.286641,129.282580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560166,1.418176,0.181359,0.015377,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.981507,mpc-p,0,-126.340000,54.885000,-0.177528,-4.343450,0.030000,-4.125000,-0.207528,-0.218450,-8.934977,-1.738204,-0.701380,-1.738204,-8.934977,-0.070000,0.160000,-9,11,-8.810740,11.091551,-8.810740,11.091551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.584273,0.071145,107.349669,136.519131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552187,1.407347,0.133279,0.011615,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.991502,mpc-p,0,-126.340000,54.885000,-0.267290,-4.433303,-0.050000,-4.185000,-0.217290,-0.248303,-8.325081,-9.727842,-1.006328,-9.727842,-8.325081,-0.070000,0.050000,-24,56,-24.035111,84.791340,-24.035111,84.791340,0.000000,-28.699789,0.000000,64.000000,0.000000,0.000000,-54.632401,3.304160,108.710078,137.156161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553840,1.407721,0.145680,0.012808,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.001568,mpc-p,0,-126.340000,54.885000,-0.361531,-4.523679,-0.110000,-4.315000,-0.251531,-0.208679,-7.166278,-18.022427,-1.128308,-18.022427,-7.166278,-0.120000,0.230000,-41,101,-41.257145,112.450000,-41.257145,112.450000,0.000000,-11.358449,0.000000,64.000000,0.000000,0.000000,-42.884922,9.243014,106.521308,135.541527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556832,1.423578,0.215320,0.013334,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.011569,mpc-p,0,-126.340000,54.885000,-0.458604,-4.613122,-0.180000,-4.505000,-0.278604,-0.108122,-7.898153,-21.132897,-0.884349,-21.132897,-7.898153,-0.220000,0.580000,-33,112,-32.937075,112.450000,-32.937075,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.430898,15.627432,106.470765,135.121921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557541,1.417926,0.229637,0.014438,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.021565,mpc-p,0,-126.340000,54.885000,-0.558630,-4.701905,-0.250000,-4.675000,-0.308630,-0.026905,-7.837164,-17.656490,-1.311276,-17.656490,-7.837164,-0.290000,0.850000,-30,95,-29.560681,94.713659,-29.560681,94.713659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.415256,23.598233,123.599793,154.644103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601151,1.440705,0.261910,0.014035,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.031562,mpc-p,0,-126.340000,54.885000,-0.661259,-4.789845,-0.340000,-4.795000,-0.321259,0.005155,-9.788831,-10.398727,-1.250287,-10.398727,-9.788831,-0.310000,0.920000,-12,50,-11.614209,29.140180,-11.614209,29.140180,0.000000,20.573479,0.000000,64.000000,0.000000,0.000000,-23.036429,31.180836,131.518081,166.022281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556710,1.414947,0.206864,0.014721,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.041491,mpc-p,0,-126.340000,54.885000,-0.765328,-4.876098,-0.440000,-4.835000,-0.325328,-0.041098,-11.740498,-2.287110,-1.372266,-2.287110,-11.740498,-0.250000,0.730000,-1,5,-0.850793,-24.931636,-0.850793,-24.931636,0.000000,29.645296,0.000000,64.000000,0.000000,0.000000,-20.575495,33.182160,124.695834,156.987026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551271,1.407587,0.138740,0.012713,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.051569,mpc-p,0,-126.340000,54.885000,-0.872706,-4.962300,-0.560000,-4.835000,-0.312706,-0.127300,-12.716332,0.335443,-1.616224,0.335443,-12.716332,-0.140000,0.380000,-6,-21,-5.987790,-21.287888,-5.987790,-21.287888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.947676,31.802552,110.543685,144.291202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556420,1.416841,0.178986,0.014975,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.061569,mpc-p,0,-126.340000,54.885000,-0.980524,-5.046242,-0.670000,-4.855000,-0.310524,-0.191242,-11.069613,-3.018985,-0.762370,-3.018985,-11.069613,-0.100000,0.170000,-31,21,-30.523937,21.014900,-30.523937,21.014900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.605626,30.782747,105.237601,147.098204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556410,1.417004,0.180941,0.015316,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.071450,mpc-p,0,-126.340000,54.885000,-1.087868,-5.127403,-0.770000,-4.945000,-0.317868,-0.182403,-10.276748,-12.167426,-1.799193,-12.167426,-10.276748,-0.150000,0.140000,-41,66,-41.374494,103.790850,-41.374494,103.790850,0.000000,-37.775950,0.000000,64.000000,0.000000,0.000000,9.777143,30.521356,98.034574,135.360195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569236,1.459231,0.237272,0.017290,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.081450,mpc-p,0,-126.340000,54.885000,-1.196855,-5.207503,-0.860000,-5.105000,-0.336855,-0.102503,-9.605862,-20.157064,-1.433256,-20.157064,-9.605862,-0.270000,0.310000,-40,111,-40.013737,112.450000,-40.013737,112.450000,0.000000,-1.435100,0.000000,64.000000,0.000000,0.000000,22.234729,33.131953,95.000458,129.592232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546123,1.720259,0.279692,0.030725,0.501164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.091426,mpc-p,0,-126.340000,54.885000,-1.305479,-5.285152,-0.960000,-5.305000,-0.345479,0.019848,-10.337738,-22.230710,-1.555235,-22.230710,-10.337738,-0.350000,0.630000,-27,112,-26.642172,112.450000,-26.642172,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.686469,37.379524,101.379292,137.959747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564997,1.529082,0.368665,0.017730,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.101413,mpc-p,0,-126.340000,54.885000,-1.413641,-5.360397,-1.070000,-5.505000,-0.343641,0.144603,-12.289405,-18.632323,-1.799193,-18.632323,-12.289405,-0.330000,0.920000,-11,112,-10.969836,112.450000,-10.969836,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.933473,45.180726,116.068591,158.085738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549139,1.770322,0.393671,0.034288,0.501016,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.111416,mpc-p,0,-126.340000,54.885000,-1.520936,-5.433063,-1.200000,-5.625000,-0.320936,0.191937,-14.546020,-10.459717,-1.250287,-10.459717,-14.546020,-0.260000,1.010000,6,67,5.683286,49.852066,5.683286,49.852066,0.000000,17.597934,0.000000,64.000000,0.000000,0.000000,38.087416,51.701965,121.509922,167.550036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553104,1.450985,0.370967,0.017555,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.121415,mpc-p,0,-126.340000,54.885000,-1.626652,-5.502778,-1.340000,-5.665000,-0.286652,0.162222,-14.363051,-0.335443,-1.250287,-0.335443,-14.363051,-0.130000,0.870000,-4,22,-4.353439,-22.134663,-4.353439,-22.134663,0.000000,44.584662,0.000000,64.000000,0.000000,0.000000,42.626347,52.334693,115.817130,162.696703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552352,1.499124,0.188790,0.018871,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.131503,mpc-p,0,-126.340000,54.885000,-1.731284,-5.569956,-1.480000,-5.625000,-0.251284,0.055044,-13.204249,4.604715,-0.701380,4.604715,-13.204249,-0.090000,0.550000,-16,-23,-16.085586,-38.915155,-16.085586,-38.915155,0.000000,16.365155,0.000000,64.000000,0.000000,0.000000,53.443506,45.685186,117.041509,148.883368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555678,1.420416,0.145404,0.013967,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.141498,mpc-p,0,-126.340000,54.885000,-1.832468,-5.633190,-1.600000,-5.595000,-0.232468,-0.038190,-12.289405,2.836017,-1.250287,2.836017,-12.289405,-0.100000,0.160000,-22,7,-22.446808,6.738520,-22.446808,6.738520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.558333,39.909146,119.849082,147.076489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551115,1.413272,0.147465,0.013170,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.151502,mpc-p,0,-126.340000,54.885000,-1.930794,-5.692980,-1.710000,-5.625000,-0.220794,-0.067980,-11.069613,-5.641538,-1.616224,-5.641538,-11.069613,-0.150000,0.050000,-29,52,-29.031137,90.067525,-29.031137,90.067525,0.000000,-38.329005,0.000000,64.000000,0.000000,0.000000,76.683757,36.359463,116.978196,143.869742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553141,1.408043,0.153235,0.011798,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.161574,mpc-p,0,-126.340000,54.885000,-2.026336,-5.749455,-1.820000,-5.735000,-0.206336,-0.014455,-10.459717,-14.607010,-1.616224,-14.607010,-10.459717,-0.220000,0.230000,-26,97,-26.030746,112.450000,-26.030746,112.450000,0.000000,-15.711480,0.000000,64.000000,0.000000,0.000000,86.030416,36.154321,111.076029,134.537024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558187,1.420035,0.219934,0.015189,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.171570,mpc-p,0,-126.340000,54.885000,-2.117266,-5.801640,-1.920000,-5.895000,-0.197266,0.093360,-10.947634,-19.181230,-1.189297,-19.181230,-10.947634,-0.240000,0.580000,-17,112,-16.643589,112.450000,-16.643589,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.590634,39.125645,110.069350,134.433578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558310,1.419260,0.217068,0.015953,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.181572,mpc-p,0,-126.340000,54.885000,-2.203922,-5.849845,-2.030000,-6.065000,-0.173922,0.215155,-11.313571,-17.168573,-1.738204,-17.168573,-11.313571,-0.230000,0.880000,-8,112,-7.701067,112.450000,-7.701067,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.116212,45.090913,115.544327,145.342848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600381,1.670070,0.326325,0.019993,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.191450,mpc-p,0,-126.340000,54.885000,-2.284820,-5.893366,-2.150000,-6.185000,-0.134820,0.291634,-12.045446,-9.910810,-1.494245,-9.910810,-12.045446,-0.190000,1.010000,4,84,4.460090,83.648509,4.460090,83.648509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.113641,50.634409,120.275116,151.742893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542399,1.666369,0.339202,0.015305,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.201457,mpc-p,0,-126.340000,54.885000,-2.361594,-5.933170,-2.260000,-6.225000,-0.101594,0.291830,-11.923467,-1.494245,-1.738204,-1.494245,-11.923467,-0.110000,0.950000,4,39,4.283562,21.939668,4.283562,21.939668,0.000000,16.708841,0.000000,64.000000,0.000000,0.000000,97.771564,53.120692,120.190303,151.347290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540068,1.416206,0.153851,0.012709,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.211442,mpc-p,0,-126.340000,54.885000,-2.432577,-5.968456,-2.370000,-6.185000,-0.062577,0.216544,-11.008623,5.702528,-1.311276,5.702528,-11.008623,-0.070000,0.680000,1,-6,1.280623,-15.086598,1.280623,-15.086598,0.000000,8.735107,0.000000,64.000000,0.000000,0.000000,104.400555,49.097963,116.479317,138.464093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538964,1.613030,0.186768,0.019441,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.221429,mpc-p,0,-126.340000,54.885000,-2.497552,-5.999202,-2.460000,-6.125000,-0.037552,0.125798,-9.544873,5.336590,-1.067318,5.336590,-9.544873,-0.050000,0.320000,-7,17,-6.817331,17.277336,-6.817331,17.277336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.048165,43.829411,114.266311,131.832966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556099,1.417844,0.143057,0.012418,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.231484,mpc-p,0,-126.340000,54.885000,-2.556484,-6.025449,-2.540000,-6.115000,-0.016484,0.089551,-7.837164,-0.884349,-1.189297,-0.884349,-7.837164,-0.080000,0.170000,-13,62,-13.474748,86.113743,-13.474748,86.113743,0.000000,-23.836408,0.000000,64.000000,0.000000,0.000000,117.371382,39.448467,111.186454,124.206704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554958,1.411983,0.149972,0.013151,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.241443,mpc-p,0,-126.340000,54.885000,-2.608053,-6.046686,-2.600000,-6.165000,-0.008053,0.118314,-5.702528,-7.715185,-1.067318,-7.715185,-5.702528,-0.080000,0.350000,-27,107,-27.212868,112.450000,-27.212868,112.450000,0.000000,-5.172664,0.000000,64.000000,0.000000,0.000000,120.058699,37.125541,99.695801,112.025787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536594,1.482082,0.193113,0.010694,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.251440,mpc-p,0,-126.340000,54.885000,-2.652644,-6.063150,-2.650000,-6.255000,-0.002644,0.191850,-4.299767,-10.947634,-0.945339,-10.947634,-4.299767,-0.110000,0.700000,-28,112,-28.261980,112.450000,-28.261980,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,117.928221,35.346194,93.781139,108.705362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529040,1.408181,0.212437,0.012320,0.502006,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.261580,mpc-p,0,-126.340000,54.885000,-2.690167,-6.074797,-2.680000,-6.325000,-0.010167,0.250203,-4.299767,-6.129455,-0.457422,-6.129455,-4.299767,-0.190000,0.920000,-8,95,-7.742627,94.763561,-7.742627,94.763561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,114.718633,34.731725,93.400272,112.542130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572861,1.421035,0.282398,0.016129,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.271494,mpc-p,0,-126.340000,54.885000,-2.719024,-6.081197,-2.710000,-6.345000,-0.009024,0.263803,-3.933829,0.152474,-0.213464,0.152474,-3.933829,-0.190000,0.960000,2,50,2.127436,44.304236,2.127436,44.304236,0.000000,5.459325,0.000000,64.000000,0.000000,0.000000,111.406373,35.047694,89.873117,112.432072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562001,1.419095,0.206101,0.015607,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.281520,mpc-p,0,-126.340000,54.885000,-2.740012,-6.082595,-2.740000,-6.295000,-0.000012,0.212405,-2.957996,7.044299,-0.640391,7.044299,-2.957996,-0.080000,0.750000,-7,5,-6.523940,5.447334,-6.523940,5.447334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.822605,34.273783,82.755692,104.689157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552659,1.418239,0.175707,0.017951,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.291577,mpc-p,0,-126.340000,54.885000,-2.752493,-6.078823,-2.770000,-6.205000,0.017507,0.126177,-1.616224,9.361904,-0.457422,9.361904,-1.616224,-0.100000,0.410000,-4,14,-3.709233,13.721025,-3.709233,13.721025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.691567,31.981662,84.895527,103.901141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560497,1.418765,0.179892,0.016024,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.301487,mpc-p,0,-126.340000,54.885000,-2.756119,-6.070001,-2.780000,-6.145000,0.023881,0.074999,-1.372266,3.994819,0.091484,3.994819,-1.372266,-0.100000,0.220000,3,59,2.630986,76.162014,2.630986,76.162014,0.000000,-17.440988,0.000000,64.000000,0.000000,0.000000,106.831723,31.217536,81.674538,100.641249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541141,1.408678,0.143100,0.013380,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.311567,mpc-p,0,-126.340000,54.885000,-2.750723,-6.055803,-2.770000,-6.165000,0.019277,0.109197,0.945339,-3.323933,0.335443,-3.323933,0.945339,-0.090000,0.360000,-11,104,-11.342669,112.450000,-11.342669,112.450000,0.000000,-8.728975,0.000000,64.000000,0.000000,0.000000,106.067635,31.235248,73.651492,87.393065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553443,1.417619,0.216964,0.013623,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.321575,mpc-p,0,-126.340000,54.885000,-2.736068,-6.036480,-2.750000,-6.205000,0.013932,0.168520,1.860183,-7.593205,0.091484,-7.593205,1.860183,-0.080000,0.660000,-12,112,-12.173625,112.450000,-12.173625,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.401320,30.127244,70.981388,85.570199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557262,1.418263,0.232392,0.013531,0.500149,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.331500,mpc-p,0,-126.340000,54.885000,-2.712178,-6.012168,-2.720000,-6.255000,0.007822,0.242832,3.079975,-4.665705,0.091484,-4.665705,3.079975,-0.080000,0.930000,-11,112,-10.690970,112.449999,-10.690970,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.939014,30.363789,71.446527,89.745278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557363,1.407443,0.256960,0.013033,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.341489,mpc-p,0,-126.340000,54.885000,-2.678549,-5.982534,-2.690000,-6.245000,0.011451,0.262466,3.079975,2.165131,0.213464,2.165131,3.079975,-0.100000,1.040000,7,67,6.750311,56.078199,6.750311,56.078199,0.000000,11.371800,0.000000,64.000000,0.000000,0.000000,89.979721,29.767678,70.919099,90.096264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554664,1.408439,0.320779,0.013724,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.351507,mpc-p,0,-126.340000,54.885000,-2.634997,-5.947624,-2.650000,-6.175000,0.015003,0.227376,3.262944,10.581696,0.823360,10.581696,3.262944,-0.090000,0.890000,21,22,20.773635,0.658333,20.773635,0.658333,0.000000,21.791666,0.000000,64.000000,0.000000,0.000000,83.072892,28.887546,71.064824,90.988130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554635,1.407264,0.136681,0.012515,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.361493,mpc-p,0,-126.340000,54.885000,-2.581667,-5.907687,-2.620000,-6.055000,0.038333,0.147313,3.079975,13.509197,0.762370,13.509197,3.079975,-0.050000,0.560000,34,4,33.768580,3.607855,33.768580,3.607855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.821667,26.658101,67.566022,87.969752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554417,1.408746,0.159615,0.014708,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.371571,mpc-p,0,-126.340000,54.885000,-2.517686,-5.862216,-2.580000,-5.945000,0.062314,0.082784,4.116798,9.971800,0.396432,9.971800,4.116798,0.060000,0.310000,24,49,23.755031,54.174680,23.755031,54.174680,0.000000,-5.566825,0.000000,64.000000,0.000000,0.000000,73.891636,25.376444,71.738107,92.111618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559941,1.416124,0.192233,0.015493,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.381569,mpc-p,0,-126.340000,54.885000,-2.444045,-5.812029,-2.520000,-5.895000,0.075955,0.082971,5.824507,1.860183,0.701380,1.860183,5.824507,0.150000,0.350000,4,94,3.545279,112.450000,3.545279,112.450000,0.000000,-18.842145,0.000000,64.000000,0.000000,0.000000,78.687856,23.398192,76.692847,86.435376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556451,1.421640,0.250493,0.021552,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.391504,mpc-p,0,-126.340000,54.885000,-2.360779,-5.757210,-2.450000,-5.915000,0.089221,0.157790,7.776174,-4.604715,0.945339,-4.604715,7.776174,0.120000,0.590000,-1,112,-1.404650,112.450000,-1.404650,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.628670,21.939962,74.409419,83.879457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554851,1.408633,0.177943,0.012969,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.401576,mpc-p,0,-126.340000,54.885000,-2.266058,-5.696667,-2.360000,-5.945000,0.093942,0.248333,8.569039,-3.994819,1.067318,-3.994819,8.569039,0.070000,0.860000,10,112,9.681621,112.450000,9.681621,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.573333,22.059324,74.361117,86.583030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555395,1.415479,0.242531,0.014104,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.411569,mpc-p,0,-126.340000,54.885000,-2.161828,-5.631741,-2.260000,-5.945000,0.098172,0.313259,9.300914,0.945339,1.555235,0.945339,9.300914,0.040000,1.000000,22,108,21.978421,108.222090,21.978421,108.222090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.138675,23.274238,74.383066,88.566575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556278,1.416643,0.263639,0.013601,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.421505,mpc-p,0,-126.340000,54.885000,-2.048077,-5.562471,-2.160000,-5.895000,0.111923,0.332529,9.361904,8.203101,1.372266,8.203101,9.361904,0.100000,1.040000,30,63,29.953378,50.560167,29.953378,50.560167,0.000000,12.661924,0.000000,64.000000,0.000000,0.000000,63.671544,23.254682,73.769966,85.742447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566449,1.775495,0.300170,0.033432,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.431412,mpc-p,0,-126.340000,54.885000,-1.924667,-5.488822,-2.050000,-5.765000,0.125333,0.276178,9.910810,15.094927,1.677214,15.094927,9.910810,0.180000,0.870000,30,18,29.868228,6.619990,29.868228,6.619990,0.000000,11.602100,0.000000,64.000000,0.000000,0.000000,60.533058,22.262536,79.076776,89.049041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545407,1.446621,0.191085,0.017186,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.441420,mpc-p,0,-126.340000,54.885000,-1.789925,-5.409875,-1.940000,-5.595000,0.150075,0.185125,13.021280,17.351542,1.067318,17.351542,13.021280,0.240000,0.510000,8,16,8.471319,15.722369,8.471319,15.722369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.045022,19.128540,83.042816,93.046637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568847,1.592173,0.232063,0.023698,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.451416,mpc-p,0,-126.340000,54.885000,-1.645363,-5.326593,-1.790000,-5.455000,0.144637,0.128407,14.789979,12.960290,1.860183,12.960290,14.789979,0.200000,0.280000,3,61,3.008757,72.625936,3.008757,72.625936,0.000000,-11.903568,0.000000,64.000000,0.000000,0.000000,65.580204,15.578969,89.419139,97.543106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548297,1.624245,0.234748,0.021651,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.461776,mpc-p,0,-126.340000,54.885000,-1.485096,-5.235712,-1.620000,-5.385000,0.134904,0.149288,16.436698,4.726694,2.043152,4.726694,16.436698,0.110000,0.410000,5,106,4.943837,112.450000,4.943837,112.450000,0.000000,-6.727631,0.000000,64.000000,0.000000,0.000000,69.232651,14.634676,88.819958,96.882075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577352,1.577936,0.248944,0.015998,0.501981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.471416,mpc-p,0,-126.340000,54.885000,-1.326594,-5.147115,-1.450000,-5.355000,0.123406,0.207885,18.022427,0.457422,2.043152,0.457422,18.022427,0.080000,0.700000,3,112,2.559536,112.450000,2.559536,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.905612,14.227556,87.769769,97.352264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547279,1.681936,0.288282,0.019723,0.500591,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.481440,mpc-p,0,-126.340000,54.885000,-1.152363,-5.051002,-1.260000,-5.325000,0.107637,0.273998,18.144407,2.470079,1.860183,2.470079,18.144407,0.060000,0.920000,14,112,13.643323,112.450000,13.643323,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.059996,16.197902,89.081765,102.172768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565410,1.418095,0.239433,0.017226,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.491431,mpc-p,0,-126.340000,54.885000,-0.969316,-4.951285,-1.070000,-5.255000,0.100684,0.303715,17.717479,8.020133,2.287110,8.020133,17.717479,0.090000,1.030000,26,77,26.262408,76.898423,26.262408,76.898423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.054247,17.404074,88.340005,100.813953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565465,1.419292,0.237607,0.013102,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.501496,mpc-p,0,-126.340000,54.885000,-0.775693,-4.847044,-0.880000,-5.145000,0.104307,0.297956,18.632323,14.728989,2.348100,14.728989,18.632323,0.150000,0.920000,24,32,24.414904,32.325345,24.414904,32.325345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.049648,18.319477,89.866823,102.434426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551750,1.418058,0.137872,0.013308,0.500402,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.511436,mpc-p,0,-126.340000,54.885000,-0.575618,-4.740516,-0.680000,-4.975000,0.104382,0.234484,20.340032,18.449355,2.043152,18.449355,20.340032,0.200000,0.630000,13,24,13.416147,24.073472,13.416147,24.073472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.319955,16.770932,87.930759,100.055473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559370,1.407540,0.138629,0.011400,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.521446,mpc-p,0,-126.340000,54.885000,-0.365507,-4.629803,-0.460000,-4.805000,0.094493,0.175197,22.535658,16.314719,1.982162,16.314719,22.535658,0.200000,0.410000,0,60,-0.432835,59.896652,-0.432835,59.896652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.489528,13.650916,84.716358,95.035160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539995,1.411083,0.143221,0.013890,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.531572,mpc-p,0,-126.340000,54.885000,-0.144442,-4.514470,-0.230000,-4.685000,0.085558,0.170530,23.023575,10.154769,3.445913,10.154769,23.023575,0.120000,0.450000,9,105,8.818367,111.697866,8.818367,111.697866,0.000000,-6.801214,0.000000,64.000000,0.000000,0.000000,54.097059,10.861260,80.408031,88.982772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560048,1.419235,0.229503,0.015081,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.541485,mpc-p,0,-126.340000,54.885000,0.079982,-4.398472,0.010000,-4.615000,0.069982,0.216528,23.084564,6.617372,2.775027,6.617372,23.084564,0.100000,0.680000,17,112,16.828540,112.450000,16.828540,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.455970,7.612550,78.995188,91.309624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556239,1.407775,0.185904,0.015131,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.551574,mpc-p,0,-126.340000,54.885000,0.316183,-4.277458,0.250000,-4.525000,0.066183,0.247542,23.267533,9.422894,2.409089,9.422894,23.267533,0.120000,0.930000,22,90,22.102697,89.637193,22.102697,89.637193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.508051,6.182445,81.944082,92.362791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580208,1.419449,0.277792,0.014430,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.561574,mpc-p,0,-126.340000,54.885000,0.557713,-4.154747,0.490000,-4.395000,0.067713,0.240253,22.962585,14.180083,2.348100,14.180083,22.962585,0.180000,0.940000,27,50,27.000045,49.853595,27.000045,49.853595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.531456,6.318031,82.882767,89.424518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559975,1.417532,0.192985,0.014787,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.571491,mpc-p,0,-126.340000,54.885000,0.804162,-4.030515,0.730000,-4.235000,0.074162,0.204485,22.962585,19.730136,2.531068,19.730136,22.962585,0.220000,0.720000,32,22,31.874900,21.907653,31.874900,21.907653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.727918,5.512564,81.098990,88.418760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553059,1.406874,0.137444,0.014665,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.581578,mpc-p,0,-126.340000,54.885000,1.061513,-3.901751,0.970000,-4.045000,0.091513,0.143249,23.572481,19.364199,2.348100,19.364199,23.572481,0.280000,0.440000,27,46,27.219080,46.463377,27.219080,46.463377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.168403,3.779548,80.190703,87.037431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570257,1.480387,0.198593,0.021678,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.591573,mpc-p,0,-126.340000,54.885000,1.322817,-3.771929,1.230000,-3.885000,0.092817,0.113071,25.951076,14.728989,1.616224,14.728989,25.951076,0.290000,0.390000,9,90,8.801872,90.010858,8.801872,90.010858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.810211,0.868330,76.514602,81.583559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556084,1.412892,0.187004,0.014411,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.601485,mpc-p,0,-126.340000,54.885000,1.587674,-3.641206,1.510000,-3.765000,0.077674,0.123794,27.719774,10.642686,2.226120,10.642686,27.719774,0.220000,0.670000,3,103,3.219238,103.467066,3.219238,103.467066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.015802,-2.498945,73.887889,85.165227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553284,1.406297,0.159732,0.013980,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.611578,mpc-p,0,-126.340000,54.885000,1.862817,-3.506249,1.800000,-3.655000,0.062817,0.148751,28.268681,10.825654,2.470079,10.825654,28.268681,0.150000,0.810000,12,94,11.505195,93.862997,11.505195,93.862997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.127586,-4.121751,73.406207,85.451731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567834,1.420181,0.218706,0.015397,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.621500,mpc-p,0,-126.340000,54.885000,2.138261,-3.371929,2.090000,-3.525000,0.048261,0.153071,28.817587,14.363051,2.836017,14.363051,28.817587,0.140000,0.900000,14,58,14.190576,57.735986,14.190576,57.735986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.226243,-4.895666,73.040209,82.591126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553574,1.405425,0.148397,0.013371,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.631502,mpc-p,0,-126.340000,54.885000,2.420430,-3.235070,2.380000,-3.355000,0.040430,0.119930,28.451649,18.571334,1.982162,18.571334,28.451649,0.070000,0.750000,33,33,32.726893,33.416917,32.726893,33.416917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.887356,-4.906712,69.762719,75.629931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552471,1.405766,0.141438,0.014600,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.641497,mpc-p,0,-126.340000,54.885000,2.706436,-3.097047,2.670000,-3.175000,0.036436,0.077953,28.817587,18.632323,1.921172,18.632323,28.817587,0.160000,0.520000,24,50,24.393863,50.312630,24.393863,50.312630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.652203,-5.338913,64.096879,71.375270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556009,1.404343,0.131564,0.012808,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.651502,mpc-p,0,-126.340000,54.885000,2.996364,-2.957778,2.970000,-3.015000,0.026364,0.057222,29.976389,14.424041,1.982162,14.424041,29.976389,0.250000,0.460000,4,90,3.863232,90.417105,3.863232,90.417105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.735963,-7.104654,60.227353,68.255045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557164,1.405023,0.150852,0.013433,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.661499,mpc-p,0,-126.340000,54.885000,3.289197,-2.817707,3.280000,-2.905000,0.009197,0.087293,30.708265,10.215758,2.409089,10.215758,30.708265,0.200000,0.640000,2,112,2.444286,112.450000,2.444286,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.427086,-9.402917,59.537275,73.145528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552855,1.406509,0.195770,0.018238,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.671576,mpc-p,0,-126.340000,54.885000,3.587023,-2.675793,3.600000,-2.795000,-0.012977,0.119207,31.379150,9.727842,1.982162,9.727842,31.379150,0.150000,0.870000,4,102,3.932344,102.354147,3.932344,102.354147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.301042,-11.697170,61.056619,77.539139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557653,1.413721,0.238898,0.013925,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.681493,mpc-p,0,-126.340000,54.885000,3.882286,-2.535578,3.920000,-2.675000,-0.037714,0.139422,30.891234,13.753155,1.982162,13.753155,30.891234,0.130000,0.960000,13,63,13.051159,62.975571,13.051159,62.975571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.274876,-12.591382,61.121778,75.993153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554519,1.405559,0.210010,0.021016,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.691566,mpc-p,0,-126.340000,54.885000,4.183911,-2.392766,4.230000,-2.525000,-0.046089,0.132234,29.000556,16.863625,1.616224,16.863625,29.000556,0.130000,0.800000,33,50,33.308954,49.583977,33.308954,49.583977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.872804,-11.483735,60.346160,68.541023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557975,1.412898,0.177261,0.015464,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.701571,mpc-p,0,-126.340000,54.885000,4.484668,-2.250725,4.520000,-2.365000,-0.035332,0.114275,27.841753,16.497687,1.067318,16.497687,27.841753,0.180000,0.680000,41,62,41.471256,61.611241,41.471256,61.611241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.041490,-11.147906,56.524147,62.767428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556136,1.414382,0.190471,0.015026,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.711571,mpc-p,0,-126.340000,54.885000,4.786011,-2.108702,4.800000,-2.225000,-0.013989,0.116298,26.865920,13.021280,1.067318,13.021280,26.865920,0.350000,0.590000,31,99,30.537821,99.160230,30.537821,99.160230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.969464,-11.404073,56.220930,61.184030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557631,1.413302,0.191224,0.014581,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.721497,mpc-p,0,-126.340000,54.885000,5.085313,-1.967864,5.080000,-2.115000,0.005313,0.147136,28.085712,10.032790,1.616224,10.032790,28.085712,0.350000,0.740000,20,112,19.691363,112.450000,19.691363,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.229721,-13.600292,55.023364,64.604537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560927,1.405702,0.200412,0.017243,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.731577,mpc-p,0,-126.340000,54.885000,5.388989,-1.825123,5.360000,-2.015000,0.028989,0.189877,27.597795,9.666852,1.677214,9.666852,27.597795,0.300000,0.930000,31,105,30.779729,105.182075,30.779729,105.182075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.320062,-14.780895,54.541702,64.444079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564800,1.412968,0.237759,0.014095,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.741571,mpc-p,0,-126.340000,54.885000,5.689328,-1.684033,5.640000,-1.905000,0.049328,0.220967,26.804930,12.289405,1.433256,12.289405,26.804930,0.320000,0.990000,38,80,37.556610,80.360987,37.556610,80.360987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.505490,-15.299990,55.584295,62.724427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556821,1.414268,0.281125,0.014771,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.751450,mpc-p,0,-126.340000,54.885000,5.985045,-1.545117,5.920000,-1.765000,0.065045,0.219883,28.024722,15.887791,1.494245,15.887791,28.024722,0.360000,0.920000,24,55,23.614091,55.011917,23.614091,55.011917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.304248,-15.230788,58.341608,62.382122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539302,1.405471,0.138562,0.012365,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.761516,mpc-p,0,-126.340000,54.885000,6.284618,-1.404314,6.230000,-1.605000,0.054618,0.200686,29.549462,17.107583,1.006328,17.107583,29.549462,0.340000,0.680000,9,63,9.407296,62.950487,9.407296,62.950487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.568763,-15.171669,58.399329,62.285108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560240,1.406674,0.156441,0.015010,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.771574,mpc-p,0,-126.340000,54.885000,6.581782,-1.264481,6.530000,-1.455000,0.051782,0.190519,30.220348,14.119093,1.799193,14.119093,30.220348,0.160000,0.650000,22,89,21.626855,89.271058,21.626855,89.271058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.266372,-16.362716,50.512364,60.762770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557490,1.764046,0.243245,0.030730,0.502513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.781429,mpc-p,0,-126.340000,54.885000,6.870405,-1.128424,6.850000,-1.335000,0.020405,0.206576,31.135192,11.862478,1.677214,11.862478,31.135192,0.250000,0.710000,-3,105,-3.118982,105.028415,-3.118982,105.028415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.777234,-19.226556,48.784131,64.208939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563144,1.566435,0.264487,0.018172,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.791445,mpc-p,0,-126.340000,54.885000,7.160664,-0.991260,7.170000,-1.225000,-0.009336,0.233740,31.867067,10.703675,1.555235,10.703675,31.867067,0.200000,0.850000,-11,105,-11.087502,104.547457,-11.087502,104.547457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.018166,-21.188434,50.000923,67.903213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550570,1.750449,0.333639,0.037781,0.501271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.801420,mpc-p,0,-126.340000,54.885000,7.446300,-0.855850,7.490000,-1.105000,-0.043700,0.249150,31.318161,12.594353,1.250287,12.594353,31.318161,0.110000,0.990000,-1,77,-0.848124,77.394715,-0.848124,77.394715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.278449,-23.332801,51.466361,68.785833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549049,1.521625,0.298297,0.018834,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.811448,mpc-p,0,-126.340000,54.885000,7.729508,-0.721058,7.810000,-0.955000,-0.080492,0.233942,30.403317,16.375708,0.762370,16.375708,30.403317,0.060000,0.880000,10,53,10.153130,53.411500,10.153130,53.411500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.080450,-24.668266,55.695635,67.769134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559650,1.827195,0.214034,0.032436,0.500471,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.821412,mpc-p,0,-126.340000,54.885000,8.006609,-0.588542,8.100000,-0.785000,-0.093391,0.196458,29.061545,18.754303,1.189297,18.754303,29.061545,0.090000,0.710000,16,45,16.472678,44.756854,16.472678,44.756854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.248348,-25.951796,58.118904,68.927409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547387,1.450029,0.188181,0.017149,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.831451,mpc-p,0,-126.340000,54.885000,8.281051,-0.456554,8.380000,-0.625000,-0.098949,0.168446,28.024722,16.436698,0.701380,16.436698,28.024722,0.090000,0.560000,22,74,22.495542,74.059761,22.495542,74.059761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.429813,-26.756692,58.280806,68.413318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564610,1.435729,0.183330,0.012831,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.841433,mpc-p,0,-126.340000,54.885000,8.548843,-0.326913,8.660000,-0.495000,-0.111157,0.168087,27.231857,11.862478,0.579401,11.862478,27.231857,0.110000,0.600000,21,109,21.365250,108.705340,21.365250,108.705340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.246576,-28.184692,53.869503,65.166012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565209,1.412760,0.183056,0.013916,0.500278,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.851439,mpc-p,0,-126.340000,54.885000,8.811806,-0.198640,8.920000,-0.385000,-0.108194,0.186360,25.585138,9.544873,0.091484,9.544873,25.585138,0.150000,0.800000,25,112,25.193628,112.197970,25.193628,112.197970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.594573,-29.969724,51.782335,65.716536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540567,1.417910,0.256903,0.014021,0.500460,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.861502,mpc-p,0,-126.340000,54.885000,9.070425,-0.071383,9.180000,-0.275000,-0.109575,0.203617,24.060398,11.801488,0.640391,11.801488,24.060398,0.190000,1.010000,29,75,28.708585,75.314324,28.708585,75.314324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.299035,-31.231371,51.767049,64.809420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552612,1.405804,0.244891,0.012998,0.500411,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.871504,mpc-p,0,-126.340000,54.885000,9.321281,0.053277,9.410000,-0.125000,-0.088719,0.178277,22.413679,17.290552,0.518412,17.290552,22.413679,0.240000,0.910000,35,34,35.286890,34.114307,35.286890,34.114307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.895220,-31.277787,53.459669,64.211564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550516,1.407349,0.141817,0.013658,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.881582,mpc-p,0,-126.340000,54.885000,9.567533,0.177019,9.640000,0.055000,-0.072467,0.122019,21.254876,19.303209,0.457422,19.303209,21.254876,0.310000,0.600000,34,37,33.862592,37.413340,33.862592,37.413340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.925526,-30.354280,59.040343,69.747652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571532,1.415749,0.190799,0.014222,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.891576,mpc-p,0,-126.340000,54.885000,9.804933,0.297811,9.860000,0.215000,-0.055067,0.082811,21.376856,15.948781,0.396432,15.948781,21.376856,0.330000,0.440000,25,75,25.027778,74.589204,25.027778,74.589204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.098606,-29.943805,55.662282,68.096013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559094,1.415518,0.180156,0.013833,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.901498,mpc-p,0,-126.340000,54.885000,10.033695,0.415829,10.090000,0.325000,-0.056305,0.090829,21.437845,9.727842,0.457422,9.727842,21.437845,0.330000,0.550000,15,112,14.812258,112.450000,14.812258,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.970231,-29.698022,47.796344,60.279611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551942,1.405421,0.174188,0.014485,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.911583,mpc-p,0,-126.340000,54.885000,10.258836,0.533789,10.320000,0.425000,-0.061164,0.108789,21.986752,8.203101,0.152474,8.203101,21.986752,0.250000,0.780000,11,110,10.945080,109.749750,10.945080,109.749750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.812436,-30.667626,46.503625,61.512282,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569892,1.417250,0.254311,0.014743,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.921567,mpc-p,0,-126.340000,54.885000,10.474203,0.648589,10.540000,0.535000,-0.065797,0.113589,21.315866,11.618519,1.006328,11.618519,21.315866,0.190000,0.980000,18,65,17.531810,62.448221,17.531810,62.448221,0.000000,2.301528,0.000000,64.000000,0.000000,0.000000,-56.040127,-31.518101,46.905795,59.300577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558995,1.415634,0.306985,0.014643,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.931504,mpc-p,0,-126.340000,54.885000,10.680905,0.760876,10.750000,0.675000,-0.069095,0.085876,19.791126,16.985604,0.518412,16.985604,19.791126,0.160000,0.870000,30,22,30.283752,22.375644,30.283752,22.375644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.765775,-30.903786,52.479385,59.911726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554665,1.406254,0.146927,0.016106,0.500517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.941572,mpc-p,0,-126.340000,54.885000,10.882343,0.872628,10.950000,0.845000,-0.067657,0.027628,18.022427,18.205396,-0.091484,18.205396,18.022427,0.220000,0.510000,33,36,33.310241,36.141821,33.310241,36.141821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.116489,-28.463523,62.810809,69.468873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560168,1.415622,0.179309,0.014547,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.951557,mpc-p,0,-126.340000,54.885000,11.074003,0.981456,11.140000,0.995000,-0.065997,-0.013544,18.388365,13.692166,-0.396432,13.692166,18.388365,0.290000,0.390000,14,79,13.729064,78.853997,13.729064,78.853997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.277378,-26.461661,59.298574,66.769862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560368,1.416478,0.181666,0.015081,0.500174,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.961505,mpc-p,0,-126.340000,54.885000,11.256792,1.087926,11.320000,1.085000,-0.063208,0.002926,19.120240,7.654195,-0.152474,7.654195,19.120240,0.250000,0.550000,1,112,1.320628,112.449997,1.320628,112.449997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.834818,-24.998330,51.265397,61.061268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551684,1.405924,0.175588,0.013227,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.971571,mpc-p,0,-126.340000,54.885000,11.433280,1.193663,11.520000,1.155000,-0.086720,0.038663,18.693313,6.190445,0.274453,6.190445,18.693313,0.140000,0.790000,7,108,7.018578,108.289002,7.018578,108.289002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.931144,-24.729651,48.829635,59.401370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558566,1.415760,0.240456,0.014115,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.981566,mpc-p,0,-126.340000,54.885000,11.600037,1.296725,11.700000,1.235000,-0.099963,0.061725,16.924615,8.934977,0.945339,8.934977,16.924615,0.100000,0.930000,20,73,19.801803,73.387388,19.801803,73.387388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.830722,-24.291702,47.426802,52.399948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.624558,1.437146,0.304724,0.014392,0.500302,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.991504,mpc-p,0,-126.340000,54.885000,11.757322,1.397294,11.870000,1.355000,-0.112678,0.042294,16.009771,13.448207,-0.274453,13.448207,16.009771,0.120000,0.880000,20,36,19.602481,35.829666,19.602481,35.829666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.033198,-23.058886,52.016062,52.918204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552159,1.406170,0.147676,0.014967,0.500468,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.001426,mpc-p,0,-126.340000,54.885000,11.905868,1.495879,12.030000,1.485000,-0.124132,0.010879,14.546020,15.216906,-0.518412,15.216906,14.546020,0.150000,0.590000,21,41,21.351047,41.182710,21.351047,41.182710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.198623,-19.885171,61.014024,62.116031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557009,1.406280,0.140885,0.014824,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.011571,mpc-p,0,-126.340000,54.885000,12.048890,1.594811,12.190000,1.605000,-0.141110,-0.010189,14.119093,11.374561,-1.250287,11.374561,14.119093,0.190000,0.530000,10,74,9.742586,74.215453,9.742586,74.215453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.549809,-16.706519,58.938367,58.977234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558156,1.427870,0.179180,0.015898,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.021583,mpc-p,0,-126.340000,54.885000,12.181262,1.690667,12.340000,1.685000,-0.158738,0.005667,14.180083,5.824507,0.030495,5.824507,14.180083,0.160000,0.570000,0,112,0.369009,112.450000,0.369009,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.458802,-13.969715,50.958927,51.963117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558178,1.414438,0.217794,0.013993,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.031426,mpc-p,0,-126.340000,54.885000,12.302893,1.783238,12.490000,1.735000,-0.187107,0.048238,14.180083,3.079975,0.274453,3.079975,14.180083,0.100000,0.760000,-5,112,-5.130315,112.450000,-5.130315,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.057651,-12.967079,49.081421,53.210685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551621,1.405910,0.204366,0.014238,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.041575,mpc-p,0,-126.340000,54.885000,12.419490,1.877015,12.630000,1.795000,-0.210510,0.082015,12.350394,5.763517,0.579401,5.763517,12.350394,0.050000,0.990000,6,85,6.285203,84.571756,6.285203,84.571756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.516997,-11.943472,47.231627,47.649123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558608,1.414436,0.230079,0.013802,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.051501,mpc-p,0,-126.340000,54.885000,12.524897,1.967154,12.750000,1.885000,-0.225103,0.082154,10.764665,10.337738,0.335443,10.337738,10.764665,0.040000,0.940000,14,49,14.200367,49.015346,14.200367,49.015346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.828874,-10.408626,48.160910,42.897770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556135,1.405640,0.140516,0.014802,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.061436,mpc-p,0,-126.340000,54.885000,12.621928,2.055898,12.850000,1.995000,-0.228072,0.060898,8.325081,13.204249,-0.335443,13.204249,8.325081,0.080000,0.720000,24,41,23.728669,40.901670,23.728669,40.901670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.315052,-8.078222,54.815683,53.027504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580584,1.415430,0.177804,0.014213,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.071498,mpc-p,0,-126.340000,54.885000,12.711621,2.144332,12.940000,2.105000,-0.228379,0.039332,7.410237,10.825654,0.030495,10.825654,7.410237,0.110000,0.540000,20,73,19.758870,73.179176,19.758870,73.179176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.415035,-5.443928,54.929904,56.878502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556234,1.407176,0.136650,0.013365,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.081494,mpc-p,0,-126.340000,54.885000,12.792283,2.230842,13.010000,2.185000,-0.217717,0.045842,5.885497,6.129455,-0.457422,6.129455,5.885497,0.150000,0.590000,18,108,18.009688,108.207748,18.009688,108.207748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.521015,-4.212380,44.976885,45.093084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553739,1.406812,0.184706,0.013653,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.091438,mpc-p,0,-126.340000,54.885000,12.864284,2.315652,13.080000,2.245000,-0.215716,0.070652,6.129455,2.957996,-0.030495,2.957996,6.129455,0.170000,0.810000,3,112,3.221681,112.450000,3.221681,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.492000,-4.802589,41.754130,46.089038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578751,1.415109,0.227254,0.017281,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.101568,mpc-p,0,-126.340000,54.885000,12.929307,2.400855,13.140000,2.295000,-0.210693,0.105855,5.580549,4.726694,-0.213464,4.726694,5.580549,0.160000,0.980000,0,90,-0.097035,89.855396,-0.097035,89.855396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.055355,-4.888433,40.520635,44.663647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557035,1.414890,0.217374,0.013878,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.111459,mpc-p,0,-126.340000,54.885000,12.984843,2.482989,13.200000,2.385000,-0.215157,0.097989,3.811850,10.215758,0.091484,10.215758,3.811850,0.050000,0.960000,22,45,21.895552,44.167989,21.895552,44.167989,0.000000,0.687408,0.000000,64.000000,0.000000,0.000000,-40.955772,-3.662666,39.368872,37.722278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554587,1.405276,0.154096,0.013384,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.121429,mpc-p,0,-126.340000,54.885000,13.033019,2.564799,13.230000,2.495000,-0.196981,0.069799,1.982162,12.289405,-0.274453,12.289405,1.982162,0.090000,0.740000,29,42,28.737070,41.726235,28.737070,41.726235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.837091,-0.985497,50.239589,53.909532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561343,1.405660,0.139030,0.011601,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.131450,mpc-p,0,-126.340000,54.885000,13.073723,2.646138,13.250000,2.595000,-0.176277,0.051138,0.518412,9.666852,-0.335443,9.666852,0.518412,0.180000,0.540000,24,79,23.694952,79.011279,23.694952,79.011279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.982933,1.273680,51.730680,60.214068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571916,1.516123,0.234809,0.019153,0.500567,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.141413,mpc-p,0,-126.340000,54.885000,13.106708,2.726221,13.270000,2.665000,-0.163292,0.061221,1.006328,4.970653,0.091484,4.970653,1.006328,0.210000,0.630000,6,111,6.495062,111.341511,6.495062,111.341511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.909251,1.815112,44.525504,50.858884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543943,1.657726,0.296883,0.031220,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.151422,mpc-p,0,-126.340000,54.885000,13.132533,2.805985,13.280000,2.725000,-0.147467,0.080985,1.311276,3.262944,0.335443,3.262944,1.311276,0.170000,0.830000,0,110,-0.166991,110.014280,-0.166991,110.014280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.901990,1.655971,44.311302,55.338980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580504,1.452559,0.329763,0.019267,0.500977,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.161416,mpc-p,0,-126.340000,54.885000,13.151215,2.885030,13.300000,2.785000,-0.148785,0.100030,0.701380,6.251434,0.762370,6.251434,0.701380,0.090000,0.990000,8,72,7.581076,72.158425,7.581076,72.158425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.101645,2.200859,42.542505,49.318935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555064,1.785931,0.400395,0.041872,0.501031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008297,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.171417,mpc-p,0,-126.340000,54.885000,13.163030,2.963641,13.300000,2.875000,-0.136970,0.088641,-1.494245,10.337738,0.213464,10.337738,-1.494245,0.080000,0.910000,23,43,23.430793,42.641218,23.430793,42.641218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.815307,4.491160,46.257349,51.077197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556655,1.540299,0.220747,0.016688,0.503234,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.181412,mpc-p,0,-126.340000,54.885000,13.168192,3.041814,13.280000,2.995000,-0.111808,0.046814,-2.836017,11.740498,0.213464,11.740498,-2.836017,0.100000,0.680000,30,47,29.707754,46.813893,29.707754,46.813893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.875780,6.790217,51.529933,62.921906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550613,1.430300,0.172665,0.012469,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.191441,mpc-p,0,-126.340000,54.885000,13.166936,3.119960,13.260000,3.095000,-0.093064,0.024960,-3.201954,9.422894,-0.152474,9.422894,-3.201954,0.190000,0.530000,16,78,15.698872,77.714664,15.698872,77.714664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.442496,8.181861,49.305580,63.383213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560408,1.439496,0.160292,0.014597,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.201494,mpc-p,0,-126.340000,54.885000,13.159460,3.198091,13.250000,3.175000,-0.090540,0.023091,-1.982162,5.641538,-0.152474,5.641538,-1.982162,0.190000,0.650000,-5,99,-4.649302,98.842350,-4.649302,98.842350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.833865,8.546123,45.598405,56.024732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555389,1.409062,0.154888,0.013679,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.211483,mpc-p,0,-126.340000,54.885000,13.146124,3.275618,13.240000,3.235000,-0.093876,0.040618,-1.860183,3.811850,0.640391,3.811850,-1.860183,0.110000,0.780000,-5,104,-5.175713,104.359904,-5.175713,104.359904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.481244,9.463368,44.672767,56.560426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556691,1.405316,0.169816,0.011628,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.221577,mpc-p,0,-126.340000,54.885000,13.126928,3.353962,13.220000,3.295000,-0.093072,0.058962,-2.409089,6.373413,0.579401,6.373413,-2.409089,0.050000,0.930000,1,72,1.415997,71.896988,1.415997,71.896988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.831614,9.780144,42.620506,51.168514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557752,1.417457,0.213123,0.014479,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.231497,mpc-p,0,-126.340000,54.885000,13.102727,3.431042,13.200000,3.395000,-0.097273,0.036042,-3.384923,9.788831,0.091484,9.788831,-3.384923,0.020000,0.870000,9,46,9.009605,45.860767,9.009605,45.860767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.211955,11.276541,45.155615,55.910782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551676,1.446941,0.133871,0.013021,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.241524,mpc-p,0,-126.340000,54.885000,13.073156,3.509132,13.170000,3.505000,-0.096844,0.004132,-3.994819,12.106436,-0.213464,12.106436,-3.994819,0.030000,0.670000,9,42,8.782028,41.511660,8.782028,41.511660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.522564,12.706163,50.379436,66.823674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548525,1.416812,0.185013,0.013556,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.251571,mpc-p,0,-126.340000,54.885000,13.038650,3.587637,13.140000,3.615000,-0.101350,-0.027363,-4.116798,9.300914,0.030495,9.300914,-4.116798,0.050000,0.510000,0,76,0.179237,76.356824,0.179237,76.356824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.230993,14.163863,50.684168,71.036524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559209,1.417542,0.183918,0.016170,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.261504,mpc-p,0,-126.340000,54.885000,13.000009,3.665591,13.100000,3.685000,-0.099991,-0.019409,-4.055809,5.885497,0.701380,5.885497,-4.055809,0.070000,0.590000,-10,100,-10.258279,100.339606,-10.258279,100.339606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.103816,13.678459,45.921154,59.651654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554129,1.405666,0.153543,0.013505,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.271418,mpc-p,0,-126.340000,54.885000,12.957219,3.743811,13.070000,3.745000,-0.112781,-0.001189,-3.689871,4.360757,0.701380,4.360757,-3.689871,0.030000,0.790000,-16,98,-15.840823,98.167579,-15.840823,98.167579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.846181,13.106613,45.893858,58.988700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562799,1.695858,0.293617,0.025938,0.501607,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.281413,mpc-p,0,-126.340000,54.885000,12.910078,3.823162,13.040000,3.815000,-0.129922,0.008162,-4.543725,6.861330,0.701380,6.861330,-4.543725,-0.010000,0.900000,-9,69,-8.770091,69.228764,-8.770091,69.228764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.253278,13.050299,43.437684,55.638297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549826,1.815934,0.247168,0.039152,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.291418,mpc-p,0,-126.340000,54.885000,12.859132,3.903163,12.990000,3.905000,-0.130868,-0.001837,-4.848673,10.520706,0.030495,10.520706,-4.848673,-0.030000,0.840000,-6,43,-5.545757,43.240271,-5.545757,43.240271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.338596,13.686208,45.183803,61.159134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560628,1.560405,0.224000,0.028386,0.500605,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.301452,mpc-p,0,-126.340000,54.885000,12.804535,3.984025,12.950000,4.015000,-0.145465,-0.030975,-5.336590,11.801488,0.701380,11.801488,-5.336590,-0.040000,0.640000,-4,48,-4.025747,47.965668,-4.025747,47.965668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.041651,14.826297,51.852129,70.907727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555569,1.822235,0.226614,0.039645,0.501299,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.311450,mpc-p,0,-126.340000,54.885000,12.746910,4.065283,12.900000,4.125000,-0.153090,-0.059717,-5.885497,10.215758,0.396432,10.215758,-5.885497,-0.040000,0.530000,-4,70,-3.744893,69.865622,-3.744893,69.865622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.244683,14.951757,50.940549,68.750989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555213,2.013319,0.210466,0.036017,0.501048,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008331,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.321826,mpc-p,0,-126.340000,54.885000,12.683981,4.150394,12.850000,4.205000,-0.166019,-0.054606,-5.580549,6.373413,0.518412,6.373413,-5.580549,-0.040000,0.590000,-12,99,-12.228386,98.671523,-12.228386,98.671523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.201435,14.257073,48.328490,61.801378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606619,1.782468,0.238787,0.043853,0.500926,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.331416,mpc-p,0,-126.340000,54.885000,12.623230,4.229808,12.800000,4.265000,-0.176770,-0.035192,-6.190445,4.848673,0.884349,4.848673,-6.190445,-0.050000,0.760000,-11,100,-10.714020,100.301584,-10.714020,100.301584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.908499,12.921814,47.784558,59.655019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570756,1.714987,0.282146,0.043095,0.500847,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.341467,mpc-p,0,-126.340000,54.885000,12.557126,4.313865,12.750000,4.345000,-0.192874,-0.031135,-6.617372,7.715185,0.945339,7.715185,-6.617372,-0.050000,0.900000,-10,66,-9.984206,65.883744,-9.984206,65.883744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.488598,11.840402,45.702531,56.495442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586085,1.569273,0.247073,0.037473,0.500569,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.351455,mpc-p,0,-126.340000,54.885000,12.489217,4.398253,12.690000,4.445000,-0.200783,-0.046747,-6.800341,11.679509,0.823360,11.679509,-6.800341,-0.080000,0.820000,-6,39,-6.005926,38.643997,-6.005926,38.643997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.358992,12.237870,52.483144,65.191867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576189,1.725915,0.245022,0.026460,0.500711,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.361491,mpc-p,0,-126.340000,54.885000,12.418977,4.483947,12.630000,4.575000,-0.211023,-0.091053,-6.556382,13.753155,-0.030495,13.753155,-6.556382,-0.080000,0.620000,-10,36,-9.891468,35.529558,-9.891468,35.529558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.316106,13.191596,58.507491,75.580564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553288,1.425291,0.152096,0.013935,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.371430,mpc-p,0,-126.340000,54.885000,12.347667,4.569710,12.570000,4.695000,-0.222333,-0.125290,-6.678361,11.862478,0.335443,11.862478,-6.678361,-0.080000,0.480000,-13,62,-12.551000,61.633520,-12.551000,61.633520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.880922,13.737447,60.104838,77.025781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555420,1.401736,0.135188,0.011995,0.500375,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.381498,mpc-p,0,-126.340000,54.885000,12.273865,4.657522,12.500000,4.795000,-0.226135,-0.137478,-7.105289,7.410237,0.274453,7.410237,-7.105289,-0.090000,0.520000,-11,96,-11.284447,95.905765,-11.284447,95.905765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.878167,13.324096,54.973263,67.546646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554858,1.408411,0.148638,0.012044,0.500477,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.391499,mpc-p,0,-126.340000,54.885000,12.199199,4.745684,12.440000,4.875000,-0.240801,-0.129316,-7.105289,5.092632,0.884349,5.092632,-7.105289,-0.100000,0.720000,-13,100,-13.459366,100.370677,-13.459366,100.370677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.688149,12.209749,51.895041,63.214541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554328,1.403358,0.159094,0.011863,0.500464,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.401493,mpc-p,0,-126.340000,54.885000,12.123427,4.834718,12.380000,4.955000,-0.256573,-0.120282,-7.166278,8.142112,1.067318,8.142112,-7.166278,-0.110000,0.890000,-13,62,-13.373048,62.173145,-13.373048,62.173145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.252803,11.245747,50.391229,61.067195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552931,1.404945,0.171563,0.012088,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.411505,mpc-p,0,-126.340000,54.885000,12.046546,4.924833,12.310000,5.065000,-0.263454,-0.140167,-8.386070,12.106436,0.945339,12.106436,-8.386070,-0.120000,0.800000,-2,35,-1.741925,35.145184,-1.741925,35.145184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.472906,12.037081,57.664925,70.287755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553667,1.403458,0.134370,0.012455,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.421586,mpc-p,0,-126.340000,54.885000,11.968319,5.016490,12.220000,5.205000,-0.251681,-0.188510,-8.630029,14.485031,1.494245,14.485031,-8.630029,-0.090000,0.580000,-1,31,-1.369667,30.893751,-1.369667,30.893751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.088338,13.232989,61.145779,78.265924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568786,1.416234,0.180634,0.014493,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.431568,mpc-p,0,-126.340000,54.885000,11.890223,5.108122,12.150000,5.325000,-0.259777,-0.216878,-8.386070,11.496540,0.640391,11.496540,-8.386070,-0.060000,0.430000,-10,67,-9.859647,66.894943,-9.859647,66.894943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.891921,14.339417,65.311366,80.973421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612262,1.438343,0.180639,0.013897,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.441574,mpc-p,0,-126.340000,54.885000,11.811428,5.200840,12.070000,5.415000,-0.258572,-0.214160,-7.654195,7.227268,1.433256,7.227268,-7.654195,-0.060000,0.510000,-19,97,-18.960410,97.491992,-18.960410,97.491992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.579120,13.780276,60.290366,69.519982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557356,1.414517,0.194756,0.016167,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.451574,mpc-p,0,-126.340000,54.885000,11.732318,5.294312,12.000000,5.485000,-0.267682,-0.190688,-7.654195,4.787684,1.006328,4.787684,-7.654195,-0.090000,0.740000,-18,101,-18.011920,101.075754,-18.011920,101.075754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.289856,12.916221,57.631380,66.445192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557624,1.412385,0.205623,0.014875,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.461575,mpc-p,0,-126.340000,54.885000,11.652955,5.388561,11.930000,5.555000,-0.277045,-0.166439,-7.654195,6.068465,1.311276,6.068465,-7.654195,-0.130000,0.890000,-13,80,-13.436817,79.942213,-13.436817,79.942213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.961854,12.632104,54.152475,62.669171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620351,1.434673,0.219917,0.015726,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.471428,mpc-p,0,-126.340000,54.885000,11.574629,5.482114,11.850000,5.645000,-0.275371,-0.162886,-8.873987,9.971800,0.762370,9.971800,-8.873987,-0.130000,0.870000,-1,50,-1.159032,49.798195,-1.159032,49.798195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.731886,12.975952,54.969222,66.075659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553618,1.403998,0.138471,0.014229,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.481483,mpc-p,0,-126.340000,54.885000,11.494649,5.578244,11.760000,5.775000,-0.265351,-0.196756,-9.666852,13.143259,0.884349,13.143259,-9.666852,-0.090000,0.720000,3,34,3.452141,33.525412,3.452141,33.525412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.365216,13.938051,59.620401,74.656009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561624,1.430482,0.189020,0.026348,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.491448,mpc-p,0,-126.340000,54.885000,11.415422,5.674092,11.680000,5.895000,-0.264578,-0.220908,-9.422894,12.655342,0.274453,12.655342,-9.422894,-0.040000,0.530000,-5,52,-5.058719,52.174908,-5.058719,52.174908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.267584,15.048138,66.156883,81.319086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546342,1.512936,0.190673,0.017503,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.501503,mpc-p,0,-126.340000,54.885000,11.335578,5.771322,11.590000,5.995000,-0.254422,-0.223678,-9.178935,7.715185,0.762370,7.715185,-9.178935,-0.040000,0.460000,-9,97,-8.898353,100.093132,-8.898353,100.093132,0.000000,-2.918223,0.000000,64.000000,0.000000,0.000000,75.104791,15.046306,64.077677,73.753992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555488,1.410161,0.156322,0.012326,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.511441,mpc-p,0,-126.340000,54.885000,11.256814,5.867851,11.500000,6.055000,-0.243186,-0.187149,-8.447060,4.055809,1.555235,4.055809,-8.447060,-0.050000,0.700000,-15,112,-14.703881,112.450000,-14.703881,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.058100,13.876951,59.611677,67.491346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541200,1.402774,0.192044,0.011915,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.521564,mpc-p,0,-126.340000,54.885000,11.176784,5.966518,11.420000,6.105000,-0.243216,-0.138482,-8.508050,3.994819,1.067318,3.994819,-8.508050,-0.080000,0.940000,-11,98,-10.750193,98.426303,-10.750193,98.426303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.262549,13.235305,57.714941,66.537527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558097,1.413121,0.243796,0.013909,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.531570,mpc-p,0,-126.340000,54.885000,11.097897,6.064296,11.330000,6.185000,-0.232103,-0.120704,-9.483883,8.752008,1.433256,8.752008,-9.483883,-0.080000,0.990000,0,56,0.486256,56.061116,0.486256,56.061116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.904739,13.049352,57.872425,66.810988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560017,1.413583,0.204632,0.014729,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.541567,mpc-p,0,-126.340000,54.885000,11.019330,6.162111,11.240000,6.295000,-0.220670,-0.132889,-10.093779,12.655342,1.372266,12.655342,-10.093779,-0.060000,0.820000,6,36,6.403451,36.222628,6.403451,36.222628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.432598,14.314976,65.262542,80.083354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588111,1.426036,0.182110,0.014929,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.551571,mpc-p,0,-126.340000,54.885000,10.940934,6.260042,11.150000,6.425000,-0.209066,-0.164958,-10.398727,12.899301,1.250287,12.899301,-10.398727,-0.020000,0.590000,5,51,5.181959,51.249484,5.181959,51.249484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.306270,15.196073,70.871320,86.571764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558170,1.413556,0.182407,0.015765,0.500271,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.561503,mpc-p,0,-126.340000,54.885000,10.863339,6.357174,11.050000,6.525000,-0.186661,-0.167826,-10.215758,8.020133,1.006328,8.020133,-10.215758,-0.020000,0.520000,3,96,3.059317,97.992057,3.059317,97.992057,0.000000,-1.742573,0.000000,64.000000,0.000000,0.000000,76.427005,15.026068,68.297538,78.339875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561030,1.479533,0.186897,0.016578,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.571570,mpc-p,0,-126.340000,54.885000,10.784896,6.455424,10.960000,6.585000,-0.175104,-0.129576,-10.093779,4.238777,1.189297,4.238777,-10.093779,0.010000,0.730000,-3,112,-2.755009,112.449976,-2.755009,112.449976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.357396,13.051129,62.181922,68.895219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558306,1.411399,0.220029,0.016567,0.500417,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.581568,mpc-p,0,-126.340000,54.885000,10.707160,6.552680,10.870000,6.645000,-0.162840,-0.092320,-9.788831,3.750861,1.433256,3.750861,-9.788831,0.010000,0.940000,-5,105,-5.149390,104.864338,-5.149390,104.864338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.638498,11.461310,60.848270,68.059738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569173,1.424173,0.232052,0.014271,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.591502,mpc-p,0,-126.340000,54.885000,10.630056,6.648851,10.790000,6.715000,-0.159944,-0.066149,-9.422894,7.471226,1.555235,7.471226,-9.422894,0.000000,1.020000,-6,69,-5.999378,68.922829,-5.999378,68.922829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.120171,10.099865,59.235167,65.980721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550543,1.403727,0.191481,0.019092,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.601537,mpc-p,0,-126.340000,54.885000,10.552252,6.745396,10.690000,6.825000,-0.137748,-0.079604,-9.605862,12.350394,0.884349,12.350394,-9.605862,-0.010000,0.900000,0,37,-0.205513,36.727025,-0.205513,36.727025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.912672,9.142351,66.324844,74.017099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559152,1.431416,0.183728,0.015167,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.611499,mpc-p,0,-126.340000,54.885000,10.475018,6.840521,10.600000,6.955000,-0.124982,-0.114479,-9.361904,13.753155,0.884349,13.753155,-9.361904,0.000000,0.660000,-2,42,-2.148266,42.001012,-2.148266,42.001012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.471571,8.741761,72.351334,84.440577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555805,1.403262,0.139497,0.012362,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.621571,mpc-p,0,-126.340000,54.885000,10.396881,6.935798,10.520000,7.075000,-0.123119,-0.139202,-9.849821,10.398727,1.189297,10.398727,-9.849821,-0.010000,0.510000,1,81,1.290418,80.897324,1.290418,80.897324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.023987,7.719302,69.352524,78.783492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567124,1.413259,0.179656,0.014933,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.631567,mpc-p,0,-126.340000,54.885000,10.319185,7.029337,10.430000,7.145000,-0.110815,-0.115663,-8.995966,5.519559,1.433256,5.519559,-8.995966,0.000000,0.650000,-9,112,-8.531700,111.609037,-8.531700,111.609037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.524601,5.635318,60.526980,67.503092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556603,1.412983,0.228798,0.013748,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.641490,mpc-p,0,-126.340000,54.885000,10.241837,7.121025,10.340000,7.195000,-0.098163,-0.073975,-8.812998,3.201954,1.128308,3.201954,-8.812998,-0.010000,0.880000,-9,112,-9.494947,112.450000,-9.494947,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.710107,3.253763,56.861951,66.858528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557244,1.403857,0.239098,0.013330,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.651577,mpc-p,0,-126.340000,54.885000,10.162876,7.212897,10.260000,7.265000,-0.097124,-0.052103,-9.056956,6.373413,1.128308,6.373413,-9.056956,0.000000,1.030000,-8,76,-7.964434,76.182490,-7.964434,76.182490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.522089,0.873378,55.661032,65.763610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557274,1.416324,0.259927,0.016769,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.661569,mpc-p,0,-126.340000,54.885000,10.084242,7.302403,10.170000,7.355000,-0.085758,-0.052597,-9.727842,11.374561,1.494245,11.374561,-9.727842,-0.020000,0.940000,2,41,2.402287,40.771916,2.402287,40.771916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.878936,-0.494043,64.117351,71.622560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556826,1.413007,0.182127,0.015751,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.671563,mpc-p,0,-126.340000,54.885000,10.005049,7.390302,10.080000,7.485000,-0.074951,-0.094698,-10.093779,12.716332,1.311276,12.716332,-10.093779,0.000000,0.690000,4,46,4.233780,45.652385,4.233780,45.652385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.428330,-0.537675,72.396979,82.412893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557519,1.411567,0.181796,0.014238,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.681562,mpc-p,0,-126.340000,54.885000,9.925174,7.476443,9.990000,7.595000,-0.064826,-0.118557,-10.215758,10.703675,1.067318,10.703675,-10.215758,0.010000,0.570000,3,70,2.766277,70.044627,2.766277,70.044627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.371289,-1.670232,70.589793,77.222568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556715,1.414547,0.181913,0.013059,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.691572,mpc-p,0,-126.340000,54.885000,9.844455,7.560715,9.900000,7.675000,-0.055545,-0.114285,-9.544873,5.336590,1.189297,5.336590,-9.544873,0.060000,0.610000,-12,110,-12.151754,109.988156,-12.151754,109.988156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.551589,-2.629409,63.711607,68.787008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558244,1.413140,0.214659,0.014472,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.701500,mpc-p,0,-126.340000,54.885000,9.763522,7.642206,9.810000,7.725000,-0.046478,-0.082794,-8.995966,2.714037,1.677214,2.714037,-8.995966,0.010000,0.850000,-12,112,-12.444374,112.450000,-12.444374,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.595685,-4.605126,56.436183,66.568231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550282,1.403481,0.262575,0.013536,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.711495,mpc-p,0,-126.340000,54.885000,9.681047,7.721986,9.720000,7.775000,-0.038953,-0.053014,-8.630029,4.604715,1.677214,4.604715,-8.630029,-0.030000,1.020000,-10,83,-10.122161,82.877845,-10.122161,82.877845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.175729,-6.433323,53.941099,63.954034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552607,1.403837,0.186459,0.011912,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.721499,mpc-p,0,-126.340000,54.885000,9.597381,7.799399,9.630000,7.855000,-0.032619,-0.055601,-9.849821,8.995966,1.555235,8.995966,-9.849821,-0.070000,0.970000,6,48,6.461754,47.934424,6.461754,47.934424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.014942,-7.491281,59.412934,67.778924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552568,1.403742,0.155276,0.012274,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.731495,mpc-p,0,-126.340000,54.885000,9.512539,7.874163,9.540000,7.965000,-0.027461,-0.090837,-10.581696,11.435550,1.250287,11.435550,-10.581696,-0.020000,0.770000,8,39,7.681442,39.084457,7.681442,39.084457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.758148,-7.655485,66.930075,74.393152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551427,1.403486,0.135803,0.012711,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.741426,mpc-p,0,-126.340000,54.885000,9.426900,7.945723,9.440000,8.065000,-0.013100,-0.119277,-10.337738,8.934977,1.311276,8.934977,-10.337738,0.040000,0.570000,-4,72,-3.645125,72.102081,-3.645125,72.102081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.392313,-7.407874,74.213387,79.982613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550540,1.399908,0.130294,0.013000,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.751571,mpc-p,0,-126.340000,54.885000,9.337906,8.015873,9.350000,8.125000,-0.012094,-0.109127,-9.910810,3.872840,1.433256,3.872840,-9.910810,0.010000,0.620000,-8,109,-8.104703,108.604509,-8.104703,108.604509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.925671,-7.889787,62.176417,68.702797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557339,1.414756,0.215917,0.017439,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.761577,mpc-p,0,-126.340000,54.885000,9.248515,8.081988,9.260000,8.145000,-0.011485,-0.063012,-9.239925,0.518412,1.799193,0.518412,-9.239925,0.010000,0.860000,-17,112,-16.784568,112.450000,-16.784568,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.380749,-8.781398,54.343682,63.180815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554820,1.418160,0.243574,0.016625,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.771565,mpc-p,0,-126.340000,54.885000,9.157574,8.144787,9.170000,8.175000,-0.012426,-0.030213,-8.934977,1.982162,1.372266,1.982162,-8.934977,-0.040000,1.030000,-15,90,-14.810967,89.703053,-14.810967,89.703053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.422498,-9.357378,52.140997,61.345516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558316,1.490611,0.237839,0.016377,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.781566,mpc-p,0,-126.340000,54.885000,9.064696,8.204322,9.080000,8.235000,-0.015304,-0.030678,-9.605862,6.373413,1.189297,6.373413,-9.605862,-0.080000,1.000000,-4,52,-4.178000,52.307839,-4.178000,52.307839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.658627,-9.903797,54.650319,63.695685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555244,1.412026,0.190231,0.014638,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.791566,mpc-p,0,-126.340000,54.885000,8.969882,8.260374,8.980000,8.315000,-0.010118,-0.054626,-10.215758,9.422894,1.677214,9.422894,-10.215758,-0.070000,0.790000,1,39,0.539339,39.332394,0.539339,39.332394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.334147,-9.640998,63.135136,72.085661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555723,1.411562,0.178806,0.012328,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.801499,mpc-p,0,-126.340000,54.885000,8.873703,8.312461,8.880000,8.395000,-0.006297,-0.082539,-10.764665,7.593205,1.433256,7.593205,-10.764665,-0.030000,0.620000,-2,63,-2.175289,63.323524,-2.175289,63.323524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.194143,-9.234966,69.142346,76.999659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553931,1.403587,0.135391,0.012917,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.811453,mpc-p,0,-126.340000,54.885000,8.775223,8.360944,8.790000,8.445000,-0.014777,-0.084056,-9.849821,2.592058,1.372266,2.592058,-9.849821,0.000000,0.610000,-19,102,-19.156076,102.389714,-19.156076,102.389714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.225194,-9.186192,59.867449,67.167834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560377,1.413978,0.201762,0.015277,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.821567,mpc-p,0,-126.340000,54.885000,8.672912,8.406274,8.700000,8.455000,-0.027088,-0.048726,-9.544873,-1.494245,1.250287,-1.494245,-9.544873,-0.050000,0.800000,-21,112,-21.256944,112.450000,-21.256944,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.208898,-9.758668,51.602987,61.481695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555310,1.413606,0.254705,0.012865,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.831506,mpc-p,0,-126.340000,54.885000,8.570100,8.446835,8.610000,8.455000,-0.039900,-0.008165,-9.849821,-1.372266,1.616224,-1.372266,-9.849821,-0.080000,0.980000,-18,103,-18.001802,102.655987,-18.001802,102.655987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.896740,-9.972893,46.627604,56.416092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557624,1.404706,0.190181,0.019594,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.841567,mpc-p,0,-126.340000,54.885000,8.463648,8.483760,8.510000,8.475000,-0.046352,0.008760,-9.544873,2.409089,1.372266,2.409089,-9.544873,-0.130000,1.040000,-15,63,-14.787151,63.470466,-14.787151,63.470466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.360036,-10.664453,45.437037,57.758692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556865,1.412537,0.220276,0.013443,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.851568,mpc-p,0,-126.340000,54.885000,8.355402,8.516235,8.410000,8.525000,-0.054598,-0.008765,-11.069613,7.227268,1.616224,7.227268,-11.069613,-0.130000,0.890000,-2,31,-2.215826,30.601073,-2.215826,30.601073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.893574,-10.640459,57.884493,69.768279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555897,1.412175,0.178528,0.014354,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.861567,mpc-p,0,-126.340000,54.885000,8.244721,8.544384,8.310000,8.595000,-0.065279,-0.050616,-11.130602,6.129455,1.067318,6.129455,-11.130602,-0.090000,0.620000,-9,54,-9.329828,54.188595,-9.329828,54.188595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.333996,-8.718767,69.133414,83.239562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.617297,1.434487,0.178020,0.014287,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.871498,mpc-p,0,-126.340000,54.885000,8.132322,8.567974,8.210000,8.625000,-0.077678,-0.057026,-10.886644,1.677214,1.372266,1.677214,-10.886644,-0.030000,0.550000,-25,93,-25.323265,93.349939,-25.323265,93.349939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.591164,-8.315824,62.283188,72.437049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553881,1.404551,0.151636,0.013076,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.881498,mpc-p,0,-126.340000,54.885000,8.016605,8.587252,8.120000,8.615000,-0.103395,-0.027748,-9.727842,-3.689871,1.006328,-3.689871,-9.727842,-0.190000,0.720000,-23,112,-22.880540,112.450000,-22.880540,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.367182,-7.992926,51.839925,62.719594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558971,1.403921,0.203928,0.017084,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.891568,mpc-p,0,-126.340000,54.885000,7.897505,8.602045,8.030000,8.585000,-0.132495,0.017045,-9.300914,-4.299767,1.189297,-4.299767,-9.300914,-0.160000,0.980000,-35,103,-35.418059,103.272716,-35.418059,103.272716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.061868,-8.002503,45.268141,57.782950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556339,1.416933,0.249143,0.013910,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.901575,mpc-p,0,-126.340000,54.885000,7.776585,8.612084,7.930000,8.575000,-0.153415,0.037084,-10.154769,-0.945339,1.738204,-0.945339,-10.154769,-0.230000,1.060000,-23,65,-22.740056,65.258860,-22.740056,65.258860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.841159,-7.363308,44.834017,58.860676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555801,1.412095,0.254369,0.014329,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.911562,mpc-p,0,-126.340000,54.885000,7.653358,8.617411,7.820000,8.595000,-0.166642,0.022411,-11.801488,2.592058,1.616224,2.592058,-11.801488,-0.240000,0.910000,-8,42,-7.839234,42.345347,-7.839234,42.345347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.853455,-6.159347,51.494073,66.619754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556217,1.412413,0.180012,0.013199,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.921563,mpc-p,0,-126.340000,54.885000,7.527435,8.617998,7.710000,8.625000,-0.182565,-0.007002,-12.716332,3.384923,1.677214,3.384923,-12.716332,-0.160000,0.700000,-12,47,-11.923569,47.070009,-11.923569,47.070009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.064623,-5.620872,57.922613,75.029061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556070,1.412175,0.179497,0.013211,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.931500,mpc-p,0,-126.340000,54.885000,7.399861,8.613837,7.590000,8.645000,-0.190139,-0.031163,-12.472374,-1.006328,1.494245,-1.006328,-12.472374,-0.120000,0.550000,-24,90,-24.245139,90.230929,-24.245139,90.230929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.096852,-5.102686,60.622159,72.534549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554434,1.404317,0.150091,0.012694,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.941565,mpc-p,0,-126.340000,54.885000,7.268170,8.604767,7.470000,8.615000,-0.201830,-0.010233,-12.411384,-5.092632,1.860183,-5.092632,-12.411384,-0.140000,0.740000,-28,106,-28.449220,105.962097,-28.449220,105.962097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.269928,-5.617687,49.113187,60.522287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556152,1.413192,0.205883,0.014110,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.951572,mpc-p,0,-126.340000,54.885000,7.134840,8.590885,7.360000,8.565000,-0.225160,0.025885,-12.533363,-6.129455,2.165131,-6.129455,-12.533363,-0.190000,0.840000,-26,104,-26.072497,104.498712,-26.072497,104.498712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.439890,-5.069758,42.823382,52.709512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556113,1.412579,0.255121,0.014203,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.961415,mpc-p,0,-126.340000,54.885000,7.001426,8.572486,7.240000,8.535000,-0.238574,0.037486,-12.838311,-3.201954,1.799193,-3.201954,-12.838311,-0.210000,1.000000,-23,62,-22.626192,62.392766,-22.626192,62.392766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.518612,-5.038403,39.648437,52.044510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560510,1.425473,0.254147,0.017839,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.971575,mpc-p,0,-126.340000,54.885000,6.861469,8.548560,7.100000,8.535000,-0.238531,0.013560,-14.180083,0.884349,1.677214,0.884349,-14.180083,-0.170000,0.850000,-16,34,-16.233572,33.683009,-16.233572,33.683009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.608503,-3.922419,54.949605,66.193150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555034,1.429095,0.191609,0.015797,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.981577,mpc-p,0,-126.340000,54.885000,6.721542,8.520116,6.950000,8.555000,-0.228458,-0.034884,-15.643833,1.555235,1.677214,1.555235,-15.643833,-0.160000,0.620000,-5,39,-5.285786,38.942725,-5.285786,38.942725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.290828,-2.656079,65.559961,79.237106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557522,1.421894,0.191187,0.013905,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.991568,mpc-p,0,-126.340000,54.885000,6.579755,8.486878,6.800000,8.545000,-0.220245,-0.058122,-15.582843,-2.531068,2.104141,-2.531068,-15.582843,-0.080000,0.480000,-18,78,-18.251334,78.460464,-18.251334,78.460464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.488092,-1.106418,67.564283,78.312413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557887,1.501113,0.232521,0.018511,0.500492,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.001456,mpc-p,0,-126.340000,54.885000,6.437562,8.449260,6.650000,8.495000,-0.212438,-0.045740,-15.399875,-8.081122,1.677214,-8.081122,-15.399875,-0.080000,0.580000,-24,112,-24.238794,112.450000,-24.238794,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.559968,0.092602,56.205562,60.697523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560127,1.507745,0.284336,0.016738,0.500763,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.011446,mpc-p,0,-126.340000,54.885000,6.292184,8.406529,6.500000,8.415000,-0.207816,-0.008471,-15.826802,-10.215758,2.165131,-10.215758,-15.826802,-0.110000,0.860000,-19,105,-19.155131,104.901159,-19.155131,104.901159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.606287,1.079823,47.914635,52.855368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544664,1.438193,0.233677,0.023555,0.500899,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.021427,mpc-p,0,-126.340000,54.885000,6.145350,8.359139,6.340000,8.345000,-0.194650,0.014139,-16.253729,-6.251434,2.714037,-6.251434,-16.253729,-0.120000,1.000000,-12,60,-12.470926,56.570231,-12.470926,56.570231,0.000000,3.330928,0.000000,64.000000,0.000000,0.000000,42.751875,1.980579,49.430807,53.242525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576604,1.605965,0.264062,0.017666,0.500320,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.031415,mpc-p,0,-126.340000,54.885000,5.996990,8.307076,6.170000,8.315000,-0.173010,-0.007924,-17.046594,-1.494245,1.921172,-1.494245,-17.046594,-0.110000,0.890000,-4,19,-3.663573,18.691228,-3.663573,18.691228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.044227,3.830444,63.579272,71.186355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550629,1.768531,0.253094,0.037840,0.500935,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.041421,mpc-p,0,-126.340000,54.885000,5.847097,8.250331,6.000000,8.315000,-0.152903,-0.064669,-17.900448,-0.274453,1.982162,-0.274453,-17.900448,-0.040000,0.560000,-3,27,-3.234165,26.753924,-3.234165,26.753924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.751633,6.592647,79.541700,92.124626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562240,1.510977,0.203738,0.018758,0.500344,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.051452,mpc-p,0,-126.340000,54.885000,5.695781,8.188927,5.820000,8.285000,-0.124219,-0.096073,-17.168573,-4.726694,1.799193,-4.726694,-17.168573,-0.090000,0.380000,-4,72,-3.565929,72.314811,-3.565929,72.314811,0.000000,-0.560887,0.000000,64.000000,0.000000,0.000000,45.991642,9.080701,80.790097,92.106224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.961857,1.719262,0.216558,0.034587,0.500591,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008444,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.061413,mpc-p,0,-126.340000,54.885000,5.544642,8.123550,5.660000,8.205000,-0.115358,-0.081450,-15.948781,-11.313571,1.982162,-11.313571,-15.948781,-0.030000,0.460000,-25,112,-24.753381,112.450000,-24.753381,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.555292,12.068836,70.592440,77.198152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548835,1.508004,0.236055,0.026538,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.071416,mpc-p,0,-126.340000,54.885000,5.392228,8.053599,5.500000,8.095000,-0.107772,-0.041401,-15.887791,-13.753155,2.409089,-13.753155,-15.887791,-0.040000,0.800000,-26,107,-26.411995,106.917678,-26.411995,106.917678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.584549,13.472538,59.563133,65.122428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554074,1.435270,0.259444,0.024160,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.081439,mpc-p,0,-126.340000,54.885000,5.239084,7.979297,5.340000,7.995000,-0.100916,-0.015703,-17.046594,-9.849821,2.470079,-9.849821,-17.046594,-0.160000,0.980000,1,62,0.721187,56.274469,0.721187,56.274469,0.000000,5.643209,0.000000,64.000000,0.000000,0.000000,49.866439,15.191269,56.287679,61.915087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563675,1.417355,0.209762,0.013280,0.500492,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.091502,mpc-p,0,-126.340000,54.885000,5.085124,7.900575,5.170000,7.945000,-0.084876,-0.044425,-18.998261,-3.811850,2.653048,-3.811850,-18.998261,-0.100000,0.880000,17,17,16.501756,6.786465,16.501756,6.786465,0.000000,10.131213,0.000000,64.000000,0.000000,0.000000,46.767871,17.896603,69.678171,82.775929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552074,1.416364,0.138646,0.013464,0.500274,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.101535,mpc-p,0,-126.340000,54.885000,4.931667,7.818108,4.980000,7.915000,-0.048333,-0.096892,-18.937271,-1.799193,1.860183,-1.799193,-18.937271,0.020000,0.540000,7,10,7.035083,10.000175,7.035083,10.000175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.133444,20.710297,88.580085,104.659867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552678,1.406077,0.140962,0.013826,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.111573,mpc-p,0,-126.340000,54.885000,4.778432,7.731768,4.800000,7.885000,-0.021568,-0.153232,-18.449355,-5.763517,1.555235,-5.763517,-18.449355,0.040000,0.310000,0,54,0.136330,53.935193,0.136330,53.935193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.021052,22.751766,102.275403,114.793619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557751,1.420061,0.182168,0.014113,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.121489,mpc-p,0,-126.340000,54.885000,4.627599,7.642859,4.620000,7.785000,0.007599,-0.142141,-17.290552,-12.716332,1.616224,-12.716332,-17.290552,0.060000,0.390000,-13,99,-13.360455,101.857117,-13.360455,101.857117,0.000000,-2.921924,0.000000,64.000000,0.000000,0.000000,54.693813,26.124974,90.546404,99.944693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557837,1.406358,0.167568,0.013496,0.500805,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.131580,mpc-p,0,-126.340000,54.885000,4.474917,7.548845,4.450000,7.645000,0.024917,-0.096155,-16.192739,-17.107583,2.287110,-17.107583,-16.192739,0.040000,0.680000,-21,112,-20.622191,112.450000,-20.622191,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.408924,28.980237,77.378508,86.861563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559707,1.418755,0.268968,0.015328,0.500373,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.141476,mpc-p,0,-126.340000,54.885000,4.326244,7.453346,4.290000,7.505000,0.036244,-0.051654,-15.460864,-14.728989,2.226120,-14.728989,-15.460864,-0.040000,0.940000,-14,71,-13.881789,70.834424,-13.881789,70.834424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.442158,31.362203,71.524043,81.216632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559155,1.420044,0.274866,0.013029,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.151569,mpc-p,0,-126.340000,54.885000,4.175990,7.352772,4.140000,7.405000,0.035990,-0.052228,-16.070760,-9.056956,1.616224,-9.056956,-16.070760,-0.110000,0.890000,5,26,4.879779,22.678792,4.879779,22.678792,0.000000,3.155632,0.000000,64.000000,0.000000,0.000000,56.385085,35.100971,82.320843,95.466053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558239,1.418834,0.181640,0.014966,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.161497,mpc-p,0,-126.340000,54.885000,4.029786,7.250868,3.980000,7.355000,0.049786,-0.104132,-16.375708,-4.787684,1.250287,-4.787684,-16.375708,-0.020000,0.610000,4,2,3.549526,2.428335,3.549526,2.428335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.189724,39.444798,87.697843,111.186076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554510,1.406587,0.140227,0.014233,0.500539,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.171569,mpc-p,0,-126.340000,54.885000,3.883389,7.144687,3.830000,7.295000,0.053389,-0.150313,-14.972947,-6.190445,0.762370,-6.190445,-14.972947,0.010000,0.320000,-10,32,-10.248438,31.551293,-10.248438,31.551293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.780844,42.686433,101.841984,124.607266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556780,1.417746,0.180608,0.015273,0.500464,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.181495,mpc-p,0,-126.340000,54.885000,3.741279,7.037470,3.680000,7.185000,0.061279,-0.147530,-13.143259,-13.570186,0.518412,-13.570186,-13.143259,0.030000,0.280000,-30,77,-29.891302,93.999436,-29.891302,93.999436,0.000000,-17.448142,0.000000,64.000000,0.000000,0.000000,58.928701,44.994158,95.232775,111.750801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550381,1.407073,0.147881,0.012174,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.191569,mpc-p,0,-126.340000,54.885000,3.599542,6.926258,3.560000,7.035000,0.039542,-0.108742,-11.557530,-19.364199,0.518412,-19.364199,-11.557530,-0.110000,0.500000,-29,112,-28.826761,112.450000,-28.826761,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.020988,46.729170,84.744790,98.487484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556208,1.417570,0.255424,0.012690,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.201489,mpc-p,0,-126.340000,54.885000,3.462678,6.814570,3.450000,6.855000,0.012678,-0.040430,-11.618519,-19.425188,1.494245,-19.425188,-11.618519,-0.190000,0.810000,-17,101,-17.349516,101.434422,-17.349516,101.434422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.622749,49.355661,80.563004,98.934928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555670,1.406402,0.214640,0.018571,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.211568,mpc-p,0,-126.340000,54.885000,3.326670,6.699113,3.330000,6.715000,-0.003330,-0.015887,-12.777322,-14.789979,1.006328,-14.789979,-12.777322,-0.210000,0.970000,1,56,0.793408,46.861930,0.793408,46.861930,0.000000,9.572492,0.000000,64.000000,0.000000,0.000000,58.129688,54.692862,86.286028,117.683140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555885,1.416298,0.245028,0.015058,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.221529,mpc-p,0,-126.340000,54.885000,3.195554,6.583269,3.200000,6.615000,-0.004446,-0.031731,-12.777322,-7.837164,1.494245,-7.837164,-12.777322,-0.110000,0.800000,-3,11,-3.091520,-1.102811,-3.091520,-1.102811,0.000000,12.537233,0.000000,64.000000,0.000000,0.000000,53.546273,59.319338,95.915351,136.935065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552801,1.417890,0.179621,0.012943,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.231574,mpc-p,0,-126.340000,54.885000,3.066931,6.464926,3.080000,6.555000,-0.013069,-0.090074,-11.679509,-5.336590,0.884349,-5.336590,-11.679509,-0.040000,0.500000,-18,-3,-18.193963,-3.372449,-18.193963,-3.372449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.830592,61.418162,111.318855,149.637517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556416,1.419881,0.179344,0.015611,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.241574,mpc-p,0,-126.340000,54.885000,2.942735,6.345814,2.980000,6.475000,-0.037265,-0.129186,-10.581696,-8.569039,0.579401,-8.569039,-10.581696,-0.070000,0.220000,-26,42,-26.110821,44.047529,-26.110821,44.047529,0.000000,-2.419977,0.000000,64.000000,0.000000,0.000000,63.391570,60.854261,112.554575,143.906736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555997,1.417833,0.180900,0.014086,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.251576,mpc-p,0,-126.340000,54.885000,2.822636,6.225629,2.890000,6.355000,-0.067364,-0.129371,-8.934977,-15.826802,0.579401,-15.826802,-8.934977,-0.150000,0.220000,-33,87,-33.418885,105.060318,-33.418885,105.060318,0.000000,-18.432766,0.000000,64.000000,0.000000,0.000000,69.758133,60.475561,97.883612,122.400214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557768,1.416421,0.205164,0.014667,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.261500,mpc-p,0,-126.340000,54.885000,2.707780,6.105554,2.800000,6.175000,-0.092220,-0.069446,-9.178935,-20.705970,0.823360,-20.705970,-9.178935,-0.230000,0.530000,-22,112,-22.434212,112.450000,-22.434212,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.656805,61.554609,94.020291,116.441460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560769,1.409471,0.190196,0.018110,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.271575,mpc-p,0,-126.340000,54.885000,2.595839,5.983072,2.700000,5.985000,-0.104161,-0.001928,-10.154769,-19.730136,0.457422,-19.730136,-10.154769,-0.200000,0.850000,-13,92,-13.499652,91.807089,-13.499652,91.807089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.616203,65.214586,99.121178,128.571991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556868,1.416738,0.272341,0.014100,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.281489,mpc-p,0,-126.340000,54.885000,2.490499,5.862200,2.610000,5.845000,-0.119501,0.017200,-10.581696,-12.777322,0.579401,-12.777322,-10.581696,-0.180000,0.920000,-6,47,-5.502013,26.706997,-5.502013,26.706997,0.000000,20.100092,0.000000,64.000000,0.000000,0.000000,72.631537,71.259428,111.802128,150.643921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554672,1.409330,0.153206,0.013349,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.291501,mpc-p,0,-126.340000,54.885000,2.389201,5.740036,2.510000,5.765000,-0.120799,-0.024964,-10.398727,-5.824507,0.640391,-5.824507,-10.398727,-0.110000,0.740000,-8,2,-7.773033,-20.772760,-7.773033,-20.772760,0.000000,22.579849,0.000000,64.000000,0.000000,0.000000,72.437566,74.701433,116.353964,157.731190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555397,1.411851,0.144716,0.014217,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.301565,mpc-p,0,-126.340000,54.885000,2.292746,5.617376,2.410000,5.725000,-0.117254,-0.107624,-9.971800,-2.836017,0.457422,-2.836017,-9.971800,-0.030000,0.390000,-16,-22,-16.099932,-22.198327,-16.099932,-22.198327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.642939,74.670142,123.714939,159.781389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556355,1.419185,0.181207,0.013985,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.311573,mpc-p,0,-126.340000,54.885000,2.202372,5.495776,2.330000,5.665000,-0.127628,-0.169224,-8.508050,-6.800341,0.640391,-6.800341,-8.508050,-0.090000,0.110000,-20,23,-20.026327,30.541509,-20.026327,30.541509,0.000000,-7.739836,0.000000,64.000000,0.000000,0.000000,83.162610,73.057007,125.668141,155.714650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556771,1.417102,0.180357,0.014252,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.321571,mpc-p,0,-126.340000,54.885000,2.117815,5.374928,2.250000,5.555000,-0.132185,-0.180072,-7.166278,-14.607010,0.335443,-14.607010,-7.166278,-0.110000,0.100000,-28,68,-28.204882,97.381008,-28.204882,97.381008,0.000000,-29.579335,0.000000,64.000000,0.000000,0.000000,88.325722,72.830582,116.797485,140.442630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557199,1.418511,0.191694,0.014766,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.331573,mpc-p,0,-126.340000,54.885000,2.039133,5.254898,2.190000,5.365000,-0.150867,-0.110102,-6.556382,-22.230710,-0.091484,-22.230710,-6.556382,-0.230000,0.340000,-17,112,-17.398393,112.450000,-17.398393,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.384108,74.933858,111.849879,134.516551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555438,1.417137,0.214122,0.014081,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.341566,mpc-p,0,-126.340000,54.885000,1.966595,5.136081,2.130000,5.155000,-0.163405,-0.018919,-6.800341,-22.657637,0.030495,-22.657637,-6.800341,-0.220000,0.720000,-11,112,-11.062798,112.450000,-11.062798,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.343572,79.202876,117.116318,147.308209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557204,1.420130,0.267502,0.013378,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.351504,mpc-p,0,-126.340000,54.885000,1.900630,5.019256,2.060000,4.965000,-0.159370,0.054256,-6.678361,-16.070760,0.274453,-16.070760,-6.678361,-0.150000,0.960000,-11,67,-10.751479,54.269526,-10.751479,54.269526,0.000000,13.180474,0.000000,64.000000,0.000000,0.000000,84.186678,86.240226,127.785875,166.513406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555446,1.407739,0.262315,0.013761,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.361495,mpc-p,0,-126.340000,54.885000,1.840657,4.903381,2.000000,4.875000,-0.159343,0.028381,-6.190445,-6.190445,0.152474,-6.190445,-6.190445,-0.120000,0.860000,-8,22,-7.671110,-22.526112,-7.671110,-22.526112,0.000000,44.976112,0.000000,64.000000,0.000000,0.000000,80.982582,91.663682,134.007619,178.252113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552925,1.408606,0.147360,0.015250,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.371499,mpc-p,0,-126.340000,54.885000,1.787102,4.789170,1.950000,4.845000,-0.162898,-0.055830,-5.214611,-0.274453,0.030495,-0.274453,-5.214611,-0.100000,0.560000,-9,-23,-9.215517,-51.269395,-9.215517,-51.269395,0.000000,28.719395,0.000000,64.000000,0.000000,0.000000,79.133482,92.045889,126.836782,171.469638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578299,1.581516,0.227342,0.021329,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.381417,mpc-p,0,-126.340000,54.885000,1.740528,4.677960,1.910000,4.835000,-0.169472,-0.157040,-4.116798,-0.152474,0.335443,-0.152474,-4.116798,-0.060000,0.190000,-18,-26,-18.213435,-26.407864,-18.213435,-26.407864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.026375,89.559364,127.105454,167.219509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548199,1.518797,0.269731,0.021097,0.500976,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.391840,mpc-p,0,-126.340000,54.885000,1.698670,4.563492,1.880000,4.785000,-0.181330,-0.221508,-2.775027,-8.752008,-0.152474,-8.752008,-2.775027,-0.110000,0.030000,-22,19,-22.387830,55.971251,-22.387830,55.971251,0.000000,-37.379115,0.000000,64.000000,0.000000,0.000000,85.434328,87.314552,129.050188,163.983166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578515,1.742993,0.220414,0.020247,0.500469,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.401416,mpc-p,0,-126.340000,54.885000,1.666680,4.460696,1.860000,4.665000,-0.193320,-0.204304,-0.945339,-17.229563,-0.518412,-17.229563,-0.945339,-0.130000,0.020000,-34,64,-34.101527,112.450000,-34.101527,112.450000,0.000000,-48.857864,0.000000,64.000000,0.000000,0.000000,87.699454,88.243163,125.100934,156.378160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548698,1.749680,0.296727,0.037554,0.501060,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.411428,mpc-p,0,-126.340000,54.885000,1.639911,4.355886,1.860000,4.455000,-0.220089,-0.099114,-0.640391,-25.463159,-0.579401,-25.463159,-0.640391,-0.210000,0.180000,-24,109,-23.893723,112.450000,-23.893723,112.450000,0.000000,-3.857864,0.000000,64.000000,0.000000,0.000000,86.767928,91.259729,120.261082,152.048887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568932,1.454621,0.251873,0.019382,0.500779,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.421415,mpc-p,0,-126.340000,54.885000,1.620034,4.254238,1.850000,4.185000,-0.229966,0.069238,-0.945339,-29.915400,-0.579401,-29.915400,-0.945339,-0.220000,0.620000,-14,112,-13.754494,112.450000,-13.754494,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.240582,97.084966,123.936826,165.045568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558020,1.573258,0.300459,0.014281,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.431509,mpc-p,0,-126.340000,54.885000,1.606882,4.154653,1.850000,3.935000,-0.243118,0.219653,-1.372266,-24.914252,-0.579401,-24.914252,-1.372266,-0.170000,0.910000,-8,112,-7.885851,112.450000,-7.885851,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.294459,105.050598,128.626138,178.134835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554736,1.418789,0.228193,0.014972,0.500449,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.441493,mpc-p,0,-126.340000,54.885000,1.600725,4.059463,1.840000,3.735000,-0.239275,0.324463,-1.250287,-16.863625,-0.701380,-16.863625,-1.250287,-0.130000,1.020000,-2,93,-2.025403,92.587345,-2.025403,92.587345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.882890,111.401866,131.647102,185.060889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554192,1.413430,0.278890,0.012510,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.451574,mpc-p,0,-126.340000,54.885000,1.601390,3.966894,1.830000,3.625000,-0.228610,0.341894,-0.945339,-7.044299,0.091484,-7.044299,-0.945339,-0.090000,0.980000,3,48,3.240623,18.679696,3.240623,18.679696,0.000000,28.907649,0.000000,64.000000,0.000000,0.000000,60.412450,114.760141,136.893054,193.511768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558085,1.421543,0.209125,0.016514,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.461567,mpc-p,0,-126.340000,54.885000,1.608823,3.878814,1.840000,3.605000,-0.231177,0.273814,0.762370,0.823360,-0.335443,0.823360,0.762370,-0.030000,0.750000,-9,3,-9.096011,-28.490996,-9.096011,-28.490996,0.000000,31.078342,0.000000,64.000000,0.000000,0.000000,57.645909,112.657932,134.567945,190.624662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558806,1.422412,0.182542,0.016172,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.471490,mpc-p,0,-126.340000,54.885000,1.622805,3.795154,1.860000,3.615000,-0.237195,0.180154,1.982162,3.201954,-0.518412,3.201954,1.982162,-0.020000,0.430000,-17,-23,-16.754302,-22.680200,-16.754302,-22.680200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.135421,106.014169,139.413237,187.757417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553152,1.408647,0.139552,0.013508,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.481575,mpc-p,0,-126.340000,54.885000,1.643657,3.714185,1.890000,3.615000,-0.246343,0.099185,2.714037,-1.982162,-0.640391,-1.982162,2.714037,-0.080000,0.090000,-15,22,-14.695552,49.022926,-14.695552,49.022926,0.000000,-26.703126,0.000000,64.000000,0.000000,0.000000,69.407407,99.742589,137.806537,182.765814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575747,1.421880,0.181633,0.013781,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.491567,mpc-p,0,-126.340000,54.885000,1.670810,3.638136,1.930000,3.545000,-0.259190,0.093136,3.750861,-11.557530,-0.030495,-11.557530,3.750861,-0.100000,0.080000,-21,67,-21.466947,112.450000,-21.466947,112.450000,0.000000,-45.130200,0.000000,64.000000,0.000000,0.000000,74.689262,97.842719,131.222480,171.633115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558584,1.418785,0.217690,0.012861,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.501491,mpc-p,0,-126.340000,54.885000,1.704039,3.566862,1.970000,3.385000,-0.265961,0.181862,3.750861,-20.035084,-0.579401,-20.035084,3.750861,-0.110000,0.310000,-18,112,-18.093385,112.450000,-18.093385,112.450000,0.000000,-0.130200,0.000000,64.000000,0.000000,0.000000,75.884471,99.869381,127.417605,165.183656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554285,1.408199,0.188809,0.013298,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.511487,mpc-p,0,-126.340000,54.885000,1.743659,3.499498,2.010000,3.175000,-0.266341,0.324498,2.836017,-21.986752,-0.640391,-21.986752,2.836017,-0.140000,0.700000,-1,112,-1.130219,112.450000,-1.130219,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.525777,103.459912,130.972408,172.631952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552248,1.408418,0.230873,0.013211,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.521494,mpc-p,0,-126.340000,54.885000,1.789330,3.436632,2.030000,2.995000,-0.240670,0.441632,1.799193,-17.534511,-0.396432,-17.534511,1.799193,-0.180000,0.940000,25,112,24.586518,112.450000,24.586518,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.842603,109.543900,135.776751,185.266114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555529,1.410525,0.246324,0.012311,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.531565,mpc-p,0,-126.340000,54.885000,1.841154,3.378104,2.050000,2.875000,-0.208846,0.503104,1.372266,-8.995966,-0.213464,-8.995966,1.372266,0.010000,1.010000,19,81,19.276643,80.924060,19.276643,80.924060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.063397,113.047662,139.500446,189.978644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556128,1.417878,0.310170,0.014639,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.541565,mpc-p,0,-126.340000,54.885000,1.898220,3.324788,2.070000,2.825000,-0.171780,0.499788,1.311276,-0.335443,0.030495,-0.335443,1.311276,0.050000,0.920000,27,36,27.335893,20.324432,27.335893,20.324432,0.000000,15.599628,0.000000,64.000000,0.000000,0.000000,49.932084,114.342570,151.969480,198.545701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556631,1.417107,0.190952,0.012337,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.551445,mpc-p,0,-126.340000,54.885000,1.959850,3.276903,2.100000,2.855000,-0.140150,0.421903,2.348100,5.702528,-0.396432,5.702528,2.348100,0.090000,0.660000,26,-9,25.579074,-8.685322,25.579074,-8.685322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.748328,111.052487,143.910672,188.370006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538964,1.409144,0.143182,0.012974,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.561526,mpc-p,0,-126.340000,54.885000,2.027845,3.233039,2.130000,2.915000,-0.102155,0.318039,3.750861,4.848673,-0.152474,4.848673,3.750861,0.170000,0.280000,12,28,11.854961,28.032391,11.854961,28.032391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.055137,106.144710,150.168153,189.175728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556620,1.418550,0.178355,0.014313,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.571556,mpc-p,0,-126.340000,54.885000,2.100354,3.194465,2.180000,2.915000,-0.079646,0.279465,5.214611,-2.287110,-0.091484,-2.287110,5.214611,0.180000,0.210000,0,73,0.348868,97.252349,0.348868,97.252349,0.000000,-24.219958,0.000000,64.000000,0.000000,0.000000,42.313077,101.657893,152.943740,181.797698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554699,1.416104,0.188968,0.013182,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.581567,mpc-p,0,-126.340000,54.885000,2.177257,3.161066,2.250000,2.845000,-0.072743,0.316066,7.105289,-9.300914,-0.579401,-9.300914,7.105289,0.140000,0.460000,-9,112,-8.953624,112.450000,-8.953624,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.993852,100.203459,146.024865,176.919961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594905,1.437648,0.213654,0.013599,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.591568,mpc-p,0,-126.340000,54.885000,2.258279,3.132840,2.330000,2.765000,-0.071721,0.367840,7.959143,-10.154769,-1.128308,-10.154769,7.959143,0.090000,0.800000,-5,112,-5.229918,112.450000,-5.229918,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.914128,99.193175,145.314860,179.675771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556868,1.417566,0.282399,0.014732,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.601569,mpc-p,0,-126.340000,54.885000,2.343180,3.109780,2.410000,2.705000,-0.066820,0.404780,7.593205,-4.604715,-0.030495,-4.604715,7.593205,0.090000,0.970000,8,76,7.909863,76.214693,7.909863,76.214693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.400647,99.087881,148.628893,188.612082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556452,1.417327,0.318709,0.014413,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.611568,mpc-p,0,-126.340000,54.885000,2.431589,3.091913,2.500000,2.685000,-0.068411,0.406913,6.617372,2.287110,0.274453,2.287110,6.617372,0.090000,0.900000,28,31,27.864191,30.079241,27.864191,30.079241,0.000000,1.135452,0.000000,64.000000,0.000000,0.000000,4.739958,97.713130,143.900087,188.248015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556937,1.416026,0.180835,0.013706,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.621570,mpc-p,0,-126.340000,54.885000,2.523200,3.079239,2.570000,2.735000,-0.046800,0.344239,6.800341,7.227268,-0.152474,7.227268,6.800341,0.110000,0.620000,37,14,36.875748,13.608569,36.875748,13.608569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.004095,94.497018,132.127748,176.687381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557613,1.415794,0.179780,0.014466,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.631503,mpc-p,0,-126.340000,54.885000,2.616930,3.071799,2.640000,2.795000,-0.023070,0.276799,7.532216,5.519559,-0.701380,5.519559,7.532216,0.190000,0.350000,30,51,29.674228,50.697612,29.674228,50.697612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.888286,92.665730,137.539321,181.848620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554903,1.416507,0.175785,0.014031,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.641570,mpc-p,0,-126.340000,54.885000,2.714355,3.069473,2.740000,2.825000,-0.025645,0.244473,8.995966,-0.579401,-0.762370,-0.579401,8.995966,0.260000,0.380000,11,96,10.551863,101.324218,10.551863,101.324218,0.000000,-5.626605,0.000000,64.000000,0.000000,0.000000,-35.115678,91.567088,136.397305,174.888573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555900,1.417622,0.207648,0.014361,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.651570,mpc-p,0,-126.340000,54.885000,2.813141,3.072335,2.850000,2.805000,-0.036859,0.267335,11.984457,-3.872840,-0.579401,-3.872840,11.984457,0.220000,0.640000,-10,112,-10.353468,112.450000,-10.353468,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.815029,89.161774,132.179313,167.770666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556061,1.416851,0.242412,0.014243,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.661572,mpc-p,0,-126.340000,54.885000,2.913545,3.080316,2.970000,2.785000,-0.056455,0.295316,12.899301,-2.043152,-0.457422,-2.043152,12.899301,0.080000,0.890000,0,84,-0.176507,84.363273,-0.176507,84.363273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.043100,86.850475,127.912665,166.200327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556142,1.415223,0.270950,0.016271,0.500276,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.671566,mpc-p,0,-126.340000,54.885000,3.015029,3.093351,3.110000,2.805000,-0.094971,0.288351,13.631176,4.238777,-0.518412,4.238777,13.631176,0.000000,0.900000,7,39,6.840005,35.804124,6.840005,35.804124,0.000000,3.559149,0.000000,64.000000,0.000000,0.000000,-58.499631,83.724669,134.461197,170.573764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595998,1.439236,0.189964,0.013088,0.500505,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.681565,mpc-p,0,-126.340000,54.885000,3.117305,3.111393,3.240000,2.875000,-0.122695,0.236393,12.533363,8.264091,-0.396432,8.264091,12.533363,0.040000,0.680000,14,23,13.883506,22.690298,13.883506,22.690298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.501778,79.252737,126.455407,159.572794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557145,1.417203,0.179448,0.014737,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.691573,mpc-p,0,-126.340000,54.885000,3.219973,3.134387,3.380000,2.935000,-0.160027,0.199387,12.472374,7.837164,-0.579401,7.837164,12.472374,0.110000,0.430000,6,51,5.769731,51.252430,5.769731,51.252430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.453762,75.101931,123.187829,154.033361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625078,1.439803,0.178582,0.015386,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.701527,mpc-p,0,-126.340000,54.885000,3.321950,3.162070,3.520000,2.965000,-0.198050,0.197070,13.631176,2.104141,-0.640391,2.104141,13.631176,0.120000,0.430000,-9,96,-8.930124,104.498346,-8.930124,104.498346,0.000000,-8.245916,0.000000,64.000000,0.000000,0.000000,-89.313975,72.427574,119.029293,144.689436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547609,1.416131,0.205193,0.013287,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.711576,mpc-p,0,-126.340000,54.885000,3.424303,3.194789,3.660000,2.975000,-0.235697,0.219789,12.899301,-1.982162,-0.579401,-1.982162,12.899301,0.090000,0.660000,-4,112,-4.395834,112.450000,-4.395834,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.992417,69.272117,115.755395,137.344581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556906,1.415566,0.251472,0.014562,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.721566,mpc-p,0,-126.340000,54.885000,3.525001,3.231959,3.790000,2.985000,-0.264999,0.246959,12.594353,-0.518412,-0.579401,-0.518412,12.594353,0.070000,0.900000,-2,101,-1.900943,100.646149,-1.900943,100.646149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.620598,66.933087,124.386447,147.865035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560640,1.761254,0.328718,0.033207,0.500600,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.731414,mpc-p,0,-126.340000,54.885000,3.622797,3.273016,3.910000,3.015000,-0.287203,0.258016,11.008623,5.092632,-0.091484,5.092632,11.008623,0.090000,0.980000,8,56,7.758647,53.013428,7.758647,53.013428,0.000000,2.632721,0.000000,64.000000,0.000000,0.000000,-105.041648,63.959778,127.582403,152.728298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547198,1.441196,0.247089,0.022530,0.500380,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.741420,mpc-p,0,-126.340000,54.885000,3.720217,3.319098,4.020000,3.095000,-0.299783,0.224098,9.300914,10.520706,-0.457422,10.520706,9.300914,-0.030000,0.800000,37,26,37.238249,25.846348,37.238249,25.846348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.451440,59.616520,122.385549,147.352777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563429,1.519170,0.218931,0.037224,0.500940,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.751411,mpc-p,0,-126.340000,54.885000,3.815076,3.369362,4.120000,3.205000,-0.304924,0.164362,7.837164,11.923467,-0.640391,11.923467,7.837164,0.130000,0.500000,28,41,28.419788,41.170817,28.419788,41.170817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.549446,54.186480,113.375366,137.506875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538279,1.580685,0.201130,0.016668,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.761417,mpc-p,0,-126.340000,54.885000,3.907199,3.423810,4.200000,3.285000,-0.292801,0.138810,7.105289,7.044299,-0.213464,7.044299,7.105289,0.170000,0.420000,26,86,26.190075,92.155637,26.190075,92.155637,0.000000,-5.984820,0.000000,64.000000,0.000000,0.000000,-116.148049,49.981342,112.140089,136.739389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558752,1.695433,0.219977,0.017681,0.500792,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.771419,mpc-p,0,-126.340000,54.885000,3.995947,3.482185,4.280000,3.335000,-0.284053,0.147185,7.105289,2.897006,0.274453,2.897006,7.105289,0.230000,0.570000,14,112,14.272066,112.450000,14.272066,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.794391,45.692785,104.731320,123.881803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562257,2.093404,0.281933,0.032333,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008483,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.781413,mpc-p,0,-126.340000,54.885000,4.080837,3.544286,4.360000,3.375000,-0.279163,0.169286,7.471226,1.738204,0.030495,1.738204,7.471226,0.220000,0.870000,7,109,7.004396,109.461287,7.004396,109.461287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.018629,41.827117,107.218057,126.781094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541115,1.629559,0.304905,0.020301,0.500532,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.791419,mpc-p,0,-126.340000,54.885000,4.161602,3.610076,4.440000,3.415000,-0.278398,0.195076,6.922320,5.763517,0.152474,5.763517,6.922320,0.180000,0.980000,13,72,13.430688,72.404358,13.430688,72.404358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.172777,39.237103,115.823087,135.250955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557024,1.518388,0.303739,0.018209,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.801416,mpc-p,0,-126.340000,54.885000,4.237617,3.679223,4.510000,3.525000,-0.272383,0.154223,6.007476,11.679509,-0.396432,11.679509,6.007476,0.160000,0.870000,23,33,22.593099,32.631056,22.593099,32.631056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.266212,36.010369,119.890618,140.296362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543885,1.655089,0.238720,0.022972,0.501008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.811415,mpc-p,0,-126.340000,54.885000,4.308544,3.751612,4.570000,3.655000,-0.261456,0.096612,4.665705,14.789979,-0.030495,14.789979,4.665705,0.200000,0.640000,27,26,27.241665,25.625177,27.241665,25.625177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.707737,31.768390,116.328108,136.818330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555914,1.550826,0.205935,0.036145,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.821421,mpc-p,0,-126.340000,54.885000,4.373985,3.827083,4.620000,3.785000,-0.246015,0.042083,4.238777,12.289405,0.213464,12.289405,4.238777,0.240000,0.420000,23,65,22.730239,65.311755,22.730239,65.311755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.079306,27.319658,109.562151,127.323092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565328,1.440242,0.205575,0.018081,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.831415,mpc-p,0,-126.340000,54.885000,4.433407,3.905285,4.660000,3.875000,-0.226593,0.030285,4.177788,6.861330,-0.030495,6.861330,4.177788,0.260000,0.480000,15,109,15.243000,109.221872,15.243000,109.221872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.112042,22.260007,101.118889,120.575849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545233,1.427124,0.201366,0.017829,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.841479,mpc-p,0,-126.340000,54.885000,4.486842,3.986676,4.710000,3.935000,-0.223158,0.051676,4.482736,4.482736,0.030495,4.482736,4.482736,0.260000,0.770000,5,110,4.554197,109.849886,4.554197,109.849886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-147.385741,17.443133,100.582911,122.872673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544179,1.426672,0.261408,0.018272,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.851443,mpc-p,0,-126.340000,54.885000,4.533021,4.069640,4.750000,3.995000,-0.216979,0.074640,3.628881,7.166278,-0.213464,7.166278,3.628881,0.190000,0.960000,14,75,14.387187,75.447724,14.387187,75.447724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-149.168678,14.398742,104.471154,124.744274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543241,1.507617,0.247235,0.017811,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.861449,mpc-p,0,-126.340000,54.885000,4.572285,4.155116,4.790000,4.105000,-0.217715,0.050116,2.043152,12.472374,0.335443,12.472374,2.043152,0.160000,0.900000,27,36,26.980231,36.455045,26.980231,36.455045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-151.575288,11.652996,111.358116,130.603575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550427,1.560956,0.246837,0.029090,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.871419,mpc-p,0,-126.340000,54.885000,4.603969,4.242222,4.810000,4.245000,-0.206031,-0.002778,0.884349,15.948781,0.213464,15.948781,0.884349,0.190000,0.650000,29,27,28.556440,27.324836,28.556440,27.324836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-153.350300,7.937705,114.721846,137.269271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563694,1.443557,0.198198,0.018641,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.881451,mpc-p,0,-126.340000,54.885000,4.628007,4.331582,4.820000,4.395000,-0.191993,-0.063418,0.030495,14.667999,0.152474,14.667999,0.030495,0.260000,0.440000,21,54,20.652222,54.315929,20.652222,54.315929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-156.575840,3.306618,114.902538,142.133712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552525,1.452805,0.223121,0.022823,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.891444,mpc-p,0,-126.340000,54.885000,4.643802,4.422067,4.830000,4.505000,-0.186198,-0.082933,0.335443,9.666852,-0.030495,9.666852,0.335443,0.270000,0.450000,8,96,7.673390,96.170532,7.673390,96.170532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-160.301607,-0.420474,111.704232,140.837329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550213,1.524272,0.241481,0.022995,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.901447,mpc-p,0,-126.340000,54.885000,4.651159,4.513883,4.840000,4.585000,-0.188841,-0.071117,-0.030495,6.190445,0.579401,6.190445,-0.030495,0.210000,0.680000,7,108,7.121867,108.376169,7.121867,108.376169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-160.964179,-3.339258,102.287137,129.005369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554148,1.437696,0.218195,0.020447,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.911417,mpc-p,0,-126.340000,54.885000,4.649787,4.606374,4.840000,4.675000,-0.190213,-0.068626,-0.579401,7.654195,0.518412,7.654195,-0.579401,0.180000,0.900000,6,78,6.325105,77.957454,6.325105,77.957454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-161.250740,-5.050586,102.678352,125.629747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550507,1.451363,0.294578,0.017655,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.921450,mpc-p,0,-126.340000,54.885000,4.639365,4.700203,4.830000,4.795000,-0.190635,-0.094797,-2.470079,13.082270,0.518412,13.082270,-2.470079,0.170000,0.900000,16,33,15.745279,30.509116,15.745279,30.509116,0.000000,2.448338,0.000000,64.000000,0.000000,0.000000,-160.998324,-6.245576,103.391728,122.878607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558338,1.523059,0.249478,0.017313,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.931446,mpc-p,0,-126.340000,54.885000,4.619708,4.794203,4.810000,4.955000,-0.190292,-0.160797,-3.384923,17.717479,0.335443,17.717479,-3.384923,0.190000,0.650000,13,8,12.537773,7.974374,12.537773,7.974374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.558698,-7.360324,102.760462,120.872340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552236,1.519423,0.230522,0.018460,0.502639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.941450,mpc-p,0,-126.340000,54.885000,4.590549,4.888521,4.780000,5.115000,-0.189451,-0.226479,-4.238777,16.009771,-0.091484,16.009771,-4.238777,0.190000,0.370000,8,41,8.054207,40.674251,8.054207,40.674251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-154.760798,-7.761949,103.982802,123.872343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551929,1.441321,0.203421,0.016930,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.951455,mpc-p,0,-126.340000,54.885000,4.551682,4.982875,4.750000,5.235000,-0.198318,-0.252125,-3.933829,9.544873,0.396432,9.544873,-3.933829,0.190000,0.340000,-9,86,-8.951471,95.333685,-8.951471,95.333685,0.000000,-9.659434,0.000000,64.000000,0.000000,0.000000,-152.077296,-8.316783,99.090747,120.771230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558833,1.538673,0.255459,0.020821,0.500769,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.961445,mpc-p,0,-126.340000,54.885000,4.503017,5.076850,4.720000,5.295000,-0.216983,-0.218150,-3.750861,4.238777,0.274453,4.238777,-3.750861,0.150000,0.570000,-21,112,-21.405342,112.450000,-21.405342,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-149.274375,-8.286735,96.971069,120.425293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547493,1.658402,0.262434,0.019414,0.500606,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.971417,mpc-p,0,-126.340000,54.885000,4.444458,5.170185,4.680000,5.355000,-0.235542,-0.184815,-3.933829,3.689871,0.823360,3.689871,-3.933829,0.090000,0.850000,-26,103,-26.051568,103.117606,-26.051568,103.117606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-147.600118,-6.358460,99.270254,118.729201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554266,1.453274,0.268878,0.017360,0.500511,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.981447,mpc-p,0,-126.340000,54.885000,4.375367,5.263342,4.640000,5.435000,-0.264633,-0.171658,-4.604715,8.325081,1.006328,8.325081,-4.604715,0.020000,0.970000,-23,58,-23.242451,52.688434,-23.242451,52.688434,0.000000,5.429171,0.000000,64.000000,0.000000,0.000000,-147.411405,-3.974866,102.504385,117.234996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553843,1.453710,0.256261,0.018681,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.991449,mpc-p,0,-126.340000,54.885000,4.296178,5.355286,4.590000,5.555000,-0.293822,-0.199714,-6.739351,13.936124,0.701380,13.936124,-6.739351,-0.190000,0.820000,10,14,10.224253,14.267145,10.224253,14.267145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.382965,-2.181606,101.028235,112.037523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545805,1.445248,0.183139,0.016040,0.501076,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.001447,mpc-p,0,-126.340000,54.885000,4.206676,5.445994,4.510000,5.705000,-0.303324,-0.259006,-8.812998,15.582843,1.006328,15.582843,-8.812998,-0.060000,0.500000,0,20,-0.205630,20.480415,-0.205630,20.480415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.108593,0.175758,98.695072,114.214044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549751,1.457323,0.195912,0.024137,0.500581,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.011449,mpc-p,0,-126.340000,54.885000,4.106732,5.535307,4.440000,5.825000,-0.333268,-0.289693,-9.117946,10.703675,0.762370,10.703675,-9.117946,0.020000,0.320000,-27,65,-27.029894,72.425219,-27.029894,72.425219,0.000000,-6.944804,0.000000,64.000000,0.000000,0.000000,-127.220969,1.263259,91.203887,108.029152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553469,1.533342,0.217665,0.019933,0.500919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.021447,mpc-p,0,-126.340000,54.885000,3.996386,5.622931,4.350000,5.885000,-0.353614,-0.262069,-8.873987,3.079975,1.006328,3.079975,-8.873987,-0.050000,0.430000,-41,110,-41.212347,112.450000,-41.212347,112.450000,0.000000,-1.969585,0.000000,64.000000,0.000000,0.000000,-115.061652,2.079102,76.930960,93.998828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554227,1.625239,0.276372,0.024285,0.501117,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.031454,mpc-p,0,-126.340000,54.885000,3.875479,5.708753,4.260000,5.905000,-0.384521,-0.196247,-9.666852,-1.006328,1.006328,-1.006328,-9.666852,-0.210000,0.740000,-33,112,-32.892083,112.450000,-32.892083,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.905068,3.662406,74.815101,90.532952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569024,1.776811,0.327601,0.033438,0.508537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008226,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.041422,mpc-p,0,-126.340000,54.885000,3.744678,5.792137,4.150000,5.915000,-0.405322,-0.122863,-11.984457,1.067318,1.677214,1.067318,-11.984457,-0.280000,0.960000,-16,103,-16.082262,103.411610,-16.082262,103.411610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.879230,6.994713,82.382030,91.261885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604318,1.803756,0.337053,0.040826,0.509901,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008308,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.053699,mpc-p,0,-126.340000,54.885000,3.569413,5.891650,3.990000,5.995000,-0.420587,-0.103350,-15.338885,7.593205,1.494245,7.593205,-15.338885,-0.210000,1.030000,-7,58,-7.448660,41.767254,-7.448660,41.767254,0.000000,16.644356,0.000000,64.000000,0.000000,0.000000,-102.929732,7.997903,87.163993,97.781525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592350,1.742028,0.238395,0.032798,2.388576,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.010004,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.063735,mpc-p,0,-126.340000,54.885000,3.414609,5.970136,3.840000,6.105000,-0.425391,-0.134864,-15.338885,7.593205,1.677214,13.143259,-16.924615,-0.140000,0.880000,-27,47,-27.436540,46.764488,-27.436540,46.764488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.385208,9.832158,89.541623,104.634122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582252,1.835261,0.237900,0.042816,0.501284,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008211,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.073805,mpc-p,0,-126.340000,54.885000,3.248979,6.046073,3.670000,6.245000,-0.421021,-0.198927,-17.534511,14.363051,1.677214,14.363051,-17.534511,-0.160000,0.660000,-16,4,-16.245452,3.774295,-16.245452,3.774295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.385412,7.596545,78.665628,93.873810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590589,1.866927,0.257608,0.044735,2.119831,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.083737,mpc-p,0,-126.340000,54.885000,3.075649,6.118011,3.500000,6.385000,-0.424351,-0.266989,-17.961438,10.398727,2.104141,10.398727,-17.961438,-0.170000,0.390000,-25,49,-24.671493,48.794335,-24.671493,48.794335,0.000000,-0.020040,0.000000,64.000000,0.000000,0.000000,-86.343660,9.698435,81.905428,104.572005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.494991,1.795982,0.221881,0.034284,0.500667,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.093802,mpc-p,0,-126.340000,54.885000,2.890017,6.187740,3.320000,6.455000,-0.429983,-0.267260,-17.961438,10.398727,2.104141,2.714037,-17.839459,-0.180000,0.350000,-37,52,-36.794187,52.402143,-36.794187,52.402143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.617449,8.075541,66.695219,82.552731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561736,1.778218,0.255223,0.033910,0.501239,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.103802,mpc-p,0,-126.340000,54.885000,2.695861,6.253660,3.140000,6.445000,-0.444139,-0.191340,-18.327375,-3.872840,2.043152,-3.872840,-18.327375,-0.250000,0.450000,-42,97,-42.278838,112.450000,-42.278838,112.450000,0.000000,-15.047857,0.000000,64.000000,0.000000,0.000000,-72.203517,11.567402,62.885507,75.736978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574418,3.113162,0.351536,0.047149,0.500785,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.114695,mpc-p,0,-126.340000,54.885000,2.473536,6.321469,2.950000,6.385000,-0.476464,-0.063531,-19.669147,-9.300914,1.677214,-9.300914,-19.669147,-0.320000,0.670000,-37,112,-36.958241,112.450000,-36.958241,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.225928,15.503064,61.117477,69.314695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574499,2.849464,0.291346,0.037176,0.501188,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009265,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.123994,mpc-p,0,-126.340000,54.885000,2.275054,6.375895,2.740000,6.305000,-0.464946,0.070895,-22.108731,-8.934977,2.226120,-8.934977,-22.108731,-0.360000,0.920000,-19,112,-18.935057,112.450000,-18.935057,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.729065,20.874878,64.540203,71.903430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.305695,1.763277,0.357260,0.036527,2.231383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010706,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.134737,mpc-p,0,-126.340000,54.885000,2.036047,6.434639,2.520000,6.255000,-0.483953,0.179639,-24.182377,-3.506902,2.714037,-3.506902,-24.182377,-0.260000,1.030000,-22,112,-22.418218,112.450000,-22.418218,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.003996,24.558263,72.484651,82.260211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.890360,1.746658,0.351247,0.037369,0.500950,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008537,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.144810,mpc-p,0,-126.340000,54.885000,1.802790,6.485541,2.290000,6.285000,-0.487210,0.200541,-25.463159,4.726694,2.897006,4.726694,-25.463159,-0.220000,1.110000,-23,67,-22.963008,50.293714,-22.963008,50.293714,0.000000,17.156286,0.000000,64.000000,0.000000,0.000000,-68.244465,23.301569,71.751698,80.694215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.409080,1.747421,0.366012,0.034369,1.322647,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.154739,mpc-p,0,-126.340000,54.885000,1.564481,6.531624,2.040000,6.365000,-0.475519,0.166624,-25.707117,10.764665,2.714037,10.764665,-25.707117,-0.200000,0.970000,-29,22,-29.160297,6.048744,-29.160297,6.048744,0.000000,16.401256,0.000000,64.000000,0.000000,0.000000,-65.516796,19.947079,76.707275,91.757188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581570,1.810951,0.232024,0.039622,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.164806,mpc-p,0,-126.340000,54.885000,1.314727,6.574065,1.780000,6.495000,-0.465273,0.079065,-25.768107,12.960290,2.957996,12.960290,-25.768107,-0.220000,0.630000,-34,7,-33.549049,7.045604,-33.549049,7.045604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.859416,15.573241,79.295307,99.104731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573838,1.490246,0.210288,0.021210,0.500591,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.174832,mpc-p,0,-126.340000,54.885000,1.058143,6.611941,1.520000,6.605000,-0.461857,0.006941,-25.951076,8.812998,3.079975,8.812998,-25.951076,-0.260000,0.350000,-37,52,-36.948917,57.058506,-36.948917,57.058506,0.000000,-5.012903,0.000000,64.000000,0.000000,0.000000,-55.145821,11.759868,80.881175,104.316570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556232,1.458511,0.208558,0.017982,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.184827,mpc-p,0,-126.340000,54.885000,0.794927,6.645229,1.270000,6.635000,-0.475073,0.010229,-25.951076,8.812998,2.531068,-1.372266,-26.865920,-0.320000,0.380000,-40,56,-39.596170,55.843664,-39.596170,55.843664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.228813,5.439246,66.041540,91.834872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545305,1.739784,0.260009,0.027270,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.194804,mpc-p,0,-126.340000,54.885000,0.525202,6.673905,0.990000,6.615000,-0.464798,0.058905,-28.207691,-7.349247,2.653048,-7.349247,-28.207691,-0.350000,0.500000,-28,101,-28.112346,112.450000,-28.112346,112.450000,0.000000,-11.606336,0.000000,64.000000,0.000000,0.000000,-43.903834,6.437292,63.477361,79.941866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.435703,1.756977,0.287264,0.037376,0.500901,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010030,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.204873,mpc-p,0,-126.340000,54.885000,0.246272,6.698155,0.700000,6.545000,-0.453728,0.153155,-29.793421,-10.886644,2.775027,-10.886644,-29.793421,-0.360000,0.670000,-19,112,-19.239290,112.450000,-19.239290,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.930554,10.518319,60.867409,73.976571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570945,1.778606,0.288396,0.048038,0.501103,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.214944,mpc-p,0,-126.340000,54.885000,-0.039036,6.717619,0.390000,6.455000,-0.429036,0.262619,-32.233005,-9.910810,3.079975,-9.910810,-32.233005,-0.310000,0.920000,-9,112,-8.811262,112.450000,-8.811262,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.013679,15.848862,61.939681,74.518675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570549,1.542267,0.321207,0.022809,0.501563,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.224943,mpc-p,0,-126.340000,54.885000,-0.328094,6.732139,0.070000,6.405000,-0.398094,0.327139,-32.903890,-4.604715,3.262944,-4.604715,-32.903890,-0.210000,1.050000,-17,112,-16.609557,112.449988,-16.609557,112.449988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.956727,18.165501,65.956429,79.610062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592486,1.590211,0.312922,0.022519,0.500482,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.234968,mpc-p,0,-126.340000,54.885000,-0.623320,6.741841,-0.260000,6.415000,-0.363320,0.326841,-32.598942,2.897006,3.323933,2.897006,-32.598942,-0.160000,1.080000,-26,67,-26.002588,45.962989,-26.002588,45.962989,0.000000,21.486999,0.000000,64.000000,0.000000,0.000000,-37.722382,14.925262,63.481321,80.614377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574532,1.476795,0.361850,0.019586,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.244960,mpc-p,0,-126.340000,54.885000,-0.922490,6.746629,-0.570000,6.505000,-0.352490,0.241629,-32.233005,9.849821,3.323933,9.849821,-32.233005,-0.200000,0.930000,-27,22,-26.754462,-9.283788,-26.754462,-9.283788,0.000000,31.733775,0.000000,64.000000,0.000000,0.000000,-33.589571,9.440221,72.175995,93.837912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543120,1.432630,0.175814,0.017605,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.254961,mpc-p,0,-126.340000,54.885000,-1.226360,6.746509,-0.880000,6.615000,-0.346360,0.131509,-31.684098,12.655342,3.994819,12.655342,-31.684098,-0.260000,0.600000,-27,-16,-27.420332,-15.916765,-27.420332,-15.916765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.470402,3.176206,78.288381,101.741274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545970,1.466330,0.168640,0.017510,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.264960,mpc-p,0,-126.340000,54.885000,-1.534157,6.741456,-1.200000,6.715000,-0.334157,0.026456,-31.562119,7.105289,3.567892,7.105289,-31.562119,-0.280000,0.240000,-32,29,-32.097190,47.839815,-32.097190,47.839815,0.000000,-18.756580,0.000000,64.000000,0.000000,0.000000,-21.059310,0.188097,89.808755,110.532416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541919,1.437976,0.184157,0.023631,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.274968,mpc-p,0,-126.340000,54.885000,-1.845736,6.731451,-1.510000,6.735000,-0.335736,-0.003549,-31.806078,-3.750861,3.323933,-3.750861,-31.806078,-0.300000,0.190000,-37,74,-37.413706,112.450000,-37.413706,112.450000,0.000000,-38.366765,0.000000,64.000000,0.000000,0.000000,-11.468734,-0.992472,80.678039,102.363440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559973,1.463604,0.272027,0.020529,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.284964,mpc-p,0,-126.340000,54.885000,-2.159940,6.716517,-1.830000,6.655000,-0.329940,0.061517,-31.867067,-13.326228,3.018985,-13.326228,-31.867067,-0.330000,0.440000,-40,112,-39.992832,112.450000,-39.992832,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.640220,2.142165,70.414294,86.915843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553548,1.478918,0.236540,0.018017,0.504463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.294963,mpc-p,0,-126.340000,54.885000,-2.476741,6.696651,-2.160000,6.525000,-0.316741,0.171651,-33.330818,-16.070760,3.384923,-16.070760,-33.330818,-0.360000,0.780000,-28,112,-27.692866,112.450000,-27.692866,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.879549,7.994626,65.367107,82.352609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549908,1.559765,0.281491,0.018412,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.304964,mpc-p,0,-126.340000,54.885000,-2.795650,6.671869,-2.490000,6.405000,-0.305650,0.266869,-35.160506,-12.655342,3.872840,-12.655342,-35.160506,-0.340000,0.980000,-13,112,-13.296660,112.450000,-13.296660,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.071591,15.726907,69.106585,92.342995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548752,1.505213,0.268784,0.016609,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.314962,mpc-p,0,-126.340000,54.885000,-3.115968,6.642220,-2.840000,6.335000,-0.275968,0.307220,-35.709412,-5.580549,3.628881,-5.580549,-35.709412,-0.270000,1.070000,-11,77,-11.221477,77.190068,-11.221477,77.190068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.677433,18.997434,76.372688,98.981257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545740,1.530226,0.287539,0.019226,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.324962,mpc-p,0,-126.340000,54.885000,-3.437341,6.607732,-3.190000,6.345000,-0.247341,0.262732,-36.502277,2.775027,3.628881,2.775027,-36.502277,-0.190000,0.960000,-9,32,-8.727134,10.177329,-8.727134,10.177329,0.000000,22.012739,0.000000,64.000000,0.000000,0.000000,-5.277935,16.277958,87.504985,104.235817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543470,1.444247,0.187858,0.016329,0.500526,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.334971,mpc-p,0,-126.340000,54.885000,-3.759548,6.568418,-3.550000,6.405000,-0.209548,0.163418,-36.624256,6.922320,3.933829,6.922320,-36.624256,-0.170000,0.650000,-5,-8,-4.999926,-8.011364,-4.999926,-8.011364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.512777,10.106449,94.032798,111.052914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552384,1.477001,0.198869,0.022759,0.500412,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.344966,mpc-p,0,-126.340000,54.885000,-4.081285,6.524440,-3.910000,6.475000,-0.171285,0.049440,-35.648422,5.275601,4.421746,5.275601,-35.648422,-0.160000,0.310000,-12,22,-11.983790,22.459577,-11.983790,22.459577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.577942,4.545989,103.207710,119.165502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556892,1.482978,0.216347,0.017919,0.500689,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.354967,mpc-p,0,-126.340000,54.885000,-4.402721,6.475782,-4.260000,6.475000,-0.142721,0.000782,-34.794568,-3.689871,4.055809,-3.689871,-34.794568,-0.140000,0.220000,-24,67,-24.170086,99.190774,-24.170086,99.190774,0.000000,-31.731197,0.000000,64.000000,0.000000,0.000000,6.344852,-0.604561,99.170554,116.297930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560741,1.464115,0.209089,0.019668,0.500661,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.364966,mpc-p,0,-126.340000,54.885000,-4.723108,6.422559,-4.610000,6.415000,-0.113108,0.007559,-34.062693,-11.313571,3.262944,-11.313571,-34.062693,-0.170000,0.400000,-28,112,-28.300855,112.450000,-28.300855,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.551936,-2.363078,88.804716,103.225367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551288,1.458798,0.225203,0.019075,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.374934,mpc-p,0,-126.340000,54.885000,-5.040992,6.365041,-4.940000,6.305000,-0.100992,0.060041,-33.391807,-13.936124,3.140965,-13.936124,-33.391807,-0.230000,0.750000,-27,112,-26.714140,112.450000,-26.714140,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.448638,-1.205384,82.383607,95.436339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554149,1.527688,0.291356,0.019705,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.384962,mpc-p,0,-126.340000,54.885000,-5.358805,6.302776,-5.270000,6.215000,-0.088805,0.087776,-33.391807,-9.605862,2.957996,-9.605862,-33.391807,-0.270000,0.980000,-18,77,-17.624134,76.880377,-17.624134,76.880377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.945318,0.805577,82.388048,96.106102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550076,1.443740,0.273554,0.016857,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.394967,mpc-p,0,-126.340000,54.885000,-5.673442,6.236356,-5.630000,6.165000,-0.043442,0.071356,-33.818734,-1.921172,3.811850,-1.921172,-33.818734,-0.270000,0.930000,-4,32,-3.816289,11.923156,-3.816289,11.923156,0.000000,19.957221,0.000000,64.000000,0.000000,0.000000,21.150462,0.725071,89.017846,103.840245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572555,1.677942,0.228413,0.022610,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.404935,mpc-p,0,-126.340000,54.885000,-5.984027,6.166019,-5.920000,6.185000,-0.064027,-0.018981,-33.391807,2.775027,3.384923,2.775027,-33.391807,-0.190000,0.670000,-13,-13,-13.296157,-15.337320,-13.296157,-15.337320,0.000000,2.217697,0.000000,64.000000,0.000000,0.000000,20.308996,-2.190581,93.226711,109.057947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555498,1.524344,0.207640,0.020425,0.500878,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.414966,mpc-p,0,-126.340000,54.885000,-6.293148,6.091176,-6.250000,6.215000,-0.043148,-0.123824,-32.172015,2.165131,2.714037,2.165131,-32.172015,-0.170000,0.300000,-23,10,-22.632518,9.638363,-22.632518,9.638363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.767283,-5.364267,105.672490,119.320773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551989,1.448748,0.186406,0.019548,0.501164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.424968,mpc-p,0,-126.340000,54.885000,-6.597515,6.012615,-6.560000,6.195000,-0.037515,-0.182385,-30.098369,-6.068465,2.897006,-6.068465,-30.098369,-0.180000,0.170000,-40,55,-40.015941,82.088615,-40.015941,82.088615,0.000000,-27.450253,0.000000,64.000000,0.000000,0.000000,30.970144,-7.554201,101.280993,117.114032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554304,1.493682,0.222541,0.025998,0.500946,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.434968,mpc-p,0,-126.340000,54.885000,-6.897552,5.930268,-6.850000,6.105000,-0.047552,-0.174732,-28.451649,-13.936124,2.897006,-13.936124,-28.451649,-0.290000,0.300000,-43,100,-42.665979,112.450000,-42.665979,112.450000,0.000000,-12.811637,0.000000,64.000000,0.000000,0.000000,38.109889,-6.611396,91.949140,106.052141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558549,1.507182,0.239512,0.019444,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.444961,mpc-p,0,-126.340000,54.885000,-7.192670,5.844326,-7.130000,5.955000,-0.062670,-0.110674,-27.719774,-17.412531,2.104141,-17.412531,-27.719774,-0.370000,0.640000,-38,112,-38.115575,112.450000,-38.115575,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.828477,-2.544287,86.611314,99.362005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546181,1.592172,0.285024,0.021111,0.503565,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.454931,mpc-p,0,-126.340000,54.885000,-7.482035,5.755076,-7.410000,5.825000,-0.072035,-0.069924,-28.329670,-13.936124,2.287110,-13.936124,-28.329670,-0.440000,0.900000,-18,80,-18.126687,80.308947,-18.126687,80.308947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.751919,2.595356,84.832162,99.978171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546834,1.792530,0.371414,0.746940,0.500849,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.008969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.464938,mpc-p,0,-126.340000,54.885000,-7.766953,5.662131,-7.700000,5.735000,-0.066953,-0.072869,-30.281337,-5.946486,3.018985,-5.946486,-30.281337,-0.390000,0.900000,3,35,3.447856,9.218626,3.447856,9.218626,0.000000,26.090321,0.000000,64.000000,0.000000,0.000000,38.650770,6.112960,90.007630,111.807309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563304,1.632114,0.228209,0.023330,0.500719,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.474967,mpc-p,0,-126.340000,54.885000,-8.046608,5.565741,-8.000000,5.715000,-0.046608,-0.149259,-29.610452,0.274453,2.775027,0.274453,-29.610452,-0.250000,0.660000,-8,-10,-7.769821,-30.891552,-7.769821,-30.891552,0.000000,21.200499,0.000000,64.000000,0.000000,0.000000,35.309609,4.948030,95.473993,114.265095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557685,1.900431,0.297871,0.046929,0.501252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008316,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.485117,mpc-p,0,-126.340000,54.885000,-8.323206,5.465065,-8.290000,5.735000,-0.033206,-0.269935,-28.329670,1.494245,2.348100,1.494245,-28.329670,-0.130000,0.310000,-28,-23,-28.284073,-22.971310,-28.284073,-22.971310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.875043,0.838036,110.466084,121.959921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599831,1.699546,0.256529,0.027433,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.494937,mpc-p,0,-126.340000,54.885000,-8.584345,5.364819,-8.550000,5.715000,-0.034345,-0.350181,-25.280190,-5.092632,2.470079,-5.092632,-25.280190,-0.160000,0.100000,-51,22,-50.790935,40.441678,-50.790935,40.441678,0.000000,-18.412988,0.000000,64.000000,0.000000,0.000000,48.190243,-1.628253,111.430425,121.487088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565952,1.624927,0.233413,0.025726,0.500661,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.504963,mpc-p,0,-126.340000,54.885000,-8.844064,5.259753,-8.780000,5.625000,-0.064064,-0.365247,-25.280190,-5.092632,1.860183,-13.387218,-23.938419,-0.210000,0.070000,-44,43,-44.346211,42.982878,-44.346211,42.982878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.746739,-4.126170,102.815917,116.137002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563440,1.779720,0.292377,0.039257,0.501068,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008187,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.514938,mpc-p,0,-126.340000,54.885000,-9.095241,5.152664,-9.020000,5.455000,-0.075241,-0.302336,-24.304356,-21.681804,1.677214,-21.681804,-24.304356,-0.410000,0.220000,-27,88,-26.726638,112.450000,-26.726638,112.450000,0.000000,-24.467122,0.000000,64.000000,0.000000,0.000000,59.976971,1.009767,103.378165,114.824506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.798700,1.628569,0.302191,0.041244,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010610,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.525582,mpc-p,0,-126.340000,54.885000,-9.355040,5.035748,-9.290000,5.215000,-0.065040,-0.179252,-25.707117,-25.585138,1.860183,-25.585138,-25.707117,-0.410000,0.440000,-5,112,-5.247683,112.450000,-5.247683,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.450483,11.469326,99.624897,115.106327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584977,1.746217,0.279535,0.032950,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.535640,mpc-p,0,-126.340000,54.885000,-9.592408,4.922961,-9.550000,4.965000,-0.042408,-0.042039,-26.378003,-23.389512,1.372266,-23.389512,-26.378003,-0.260000,0.800000,-7,112,-6.722392,112.450000,-6.722392,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.444203,23.046626,103.769173,124.868759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560079,1.508007,0.287072,0.017196,0.500506,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.545646,mpc-p,0,-126.340000,54.885000,-9.820452,4.808713,-9.800000,4.795000,-0.020452,0.013713,-25.280190,-15.094927,1.555235,-15.094927,-25.280190,-0.180000,0.980000,-14,67,-13.662540,57.543804,-13.662540,57.543804,0.000000,9.906196,0.000000,64.000000,0.000000,0.000000,50.116837,29.629892,109.457891,126.072803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564407,1.536189,0.353583,0.022857,0.500651,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.555677,mpc-p,0,-126.340000,54.885000,-10.040782,4.692282,-10.040000,4.705000,-0.000782,-0.012718,-24.304356,-5.397580,1.860183,-5.397580,-24.304356,-0.160000,0.880000,-13,22,-12.711443,-18.336020,-12.711443,-18.336020,0.000000,40.786020,0.000000,64.000000,0.000000,0.000000,51.594958,28.560194,112.964684,123.894461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562688,1.652399,0.196098,0.023855,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.565680,mpc-p,0,-126.340000,54.885000,-10.252005,4.574474,-10.280000,4.685000,0.027995,-0.110526,-22.474668,0.823360,1.799193,0.823360,-22.474668,-0.160000,0.560000,-16,-23,-15.812380,-49.090052,-15.812380,-49.090052,0.000000,26.540052,0.000000,64.000000,0.000000,0.000000,52.578301,20.998202,109.899585,118.244970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552131,1.603013,0.196177,0.017240,0.501984,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.575671,mpc-p,0,-126.340000,54.885000,-10.454348,4.455271,-10.500000,4.695000,0.045652,-0.239729,-21.681804,-0.091484,1.616224,-0.091484,-21.681804,-0.170000,0.180000,-13,-19,-12.562705,-18.652930,-12.562705,-18.652930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.936906,13.520905,110.469133,119.146767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553803,1.502479,0.194028,0.018412,0.500628,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.585672,mpc-p,0,-126.340000,54.885000,-10.648070,4.334602,-10.700000,4.655000,0.051930,-0.320398,-19.791126,-7.715185,0.701380,-7.715185,-19.791126,-0.160000,0.040000,-25,26,-25.212612,50.080943,-25.212612,50.080943,0.000000,-23.733874,0.000000,64.000000,0.000000,0.000000,58.801954,9.206483,115.021860,121.310724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557254,1.502969,0.191531,0.018396,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.595670,mpc-p,0,-126.340000,54.885000,-10.832820,4.212767,-10.900000,4.545000,0.067180,-0.332233,-18.144407,-16.558677,0.701380,-16.558677,-18.144407,-0.190000,0.070000,-32,71,-31.715992,112.450000,-31.715992,112.450000,0.000000,-41.102930,0.000000,64.000000,0.000000,0.000000,64.181890,8.829794,116.434907,120.304920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561530,1.798575,0.401398,0.047949,0.501023,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008322,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.605654,mpc-p,0,-126.340000,54.885000,-11.008286,4.090080,-11.070000,4.335000,0.061714,-0.244920,-17.717479,-25.219201,0.762370,-25.219201,-17.717479,-0.250000,0.250000,-23,112,-22.922390,112.450000,-22.922390,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.035676,12.832927,110.481981,119.205981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580705,1.572370,0.233574,0.019913,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.615679,mpc-p,0,-126.340000,54.885000,-11.175312,3.966026,-11.240000,4.095000,0.064688,-0.128974,-16.741646,-26.865920,0.823360,-26.865920,-16.741646,-0.280000,0.680000,-20,112,-19.527446,112.450000,-19.527446,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.100731,19.449159,106.785465,121.206709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554053,1.585465,0.273367,0.021339,0.500539,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.625670,mpc-p,0,-126.340000,54.885000,-11.332570,3.841696,-11.400000,3.875000,0.067430,-0.033304,-16.436698,-21.010918,0.213464,-21.010918,-16.436698,-0.250000,0.930000,-15,99,-14.948022,98.852404,-14.948022,98.852404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.899553,26.443996,107.415585,124.423383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557644,1.516940,0.291584,0.017826,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.635671,mpc-p,0,-126.340000,54.885000,-11.480740,3.716706,-11.560000,3.725000,0.079260,-0.008294,-15.643833,-12.472374,0.030495,-12.472374,-15.643833,-0.220000,0.980000,-13,54,-12.535844,23.723273,-12.535844,23.723273,0.000000,30.129131,0.000000,64.000000,0.000000,0.000000,60.291621,30.440940,106.332620,122.117077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566773,1.640828,0.272306,0.022704,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.645668,mpc-p,0,-126.340000,54.885000,-11.619588,3.591383,-11.710000,3.645000,0.090412,-0.053617,-15.521854,-4.299767,0.701380,-4.299767,-15.521854,-0.200000,0.790000,-4,9,-3.651162,-31.181229,-3.651162,-31.181229,0.000000,40.033633,0.000000,64.000000,0.000000,0.000000,59.941531,28.212676,107.420204,118.869930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546411,1.557481,0.163602,0.016788,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.655678,mpc-p,0,-126.340000,54.885000,-11.749348,3.465658,-11.860000,3.615000,0.110652,-0.149342,-14.302062,-1.372266,0.762370,-1.372266,-14.302062,-0.130000,0.450000,-11,-32,-10.816950,-32.344444,-10.816950,-32.344444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.901090,22.087685,108.012571,115.394841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552991,1.602803,0.183958,0.018644,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.665680,mpc-p,0,-126.340000,54.885000,-11.869744,3.339957,-11.990000,3.585000,0.120256,-0.245043,-12.350394,-5.519559,0.640391,-5.519559,-12.350394,-0.120000,0.090000,-22,13,-22.157977,25.916537,-22.157977,25.916537,0.000000,-13.260981,0.000000,64.000000,0.000000,0.000000,61.340775,16.890948,116.810584,121.259442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544128,1.513522,0.178139,0.014806,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.675667,mpc-p,0,-126.340000,54.885000,-11.980782,3.214496,-12.100000,3.485000,0.119218,-0.270504,-10.398727,-14.850968,0.091484,-14.850968,-10.398727,-0.160000,0.050000,-31,58,-30.873044,106.535356,-30.873044,106.535356,0.000000,-48.879800,0.000000,64.000000,0.000000,0.000000,64.811840,14.632861,118.583193,120.202065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549709,1.582529,0.218503,0.019495,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.685689,mpc-p,0,-126.340000,54.885000,-12.083049,3.088787,-12.200000,3.295000,0.116951,-0.206213,-9.056956,-24.365346,0.213464,-24.365346,-9.056956,-0.220000,0.220000,-30,103,-29.932214,112.450000,-29.932214,112.450000,0.000000,-9.794444,0.000000,64.000000,0.000000,0.000000,65.815091,16.468676,113.125502,120.395783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568197,1.630663,0.257109,0.026048,0.502952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.695672,mpc-p,0,-126.340000,54.885000,-12.175878,2.963893,-12.280000,3.035000,0.104122,-0.071107,-8.325081,-27.780764,-0.274453,-27.780764,-8.325081,-0.270000,0.600000,-24,112,-23.512169,112.450000,-23.512169,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.822740,21.310016,109.125842,122.696176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556059,1.473551,0.248212,0.022072,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.705682,mpc-p,0,-126.340000,54.885000,-12.260003,2.839110,-12.360000,2.785000,0.099997,0.054110,-8.691018,-24.914252,-0.030495,-24.914252,-8.691018,-0.270000,0.880000,-11,112,-10.637967,112.450000,-10.637967,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.132190,28.218542,109.132684,128.008298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560341,1.592206,0.303904,0.018472,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.715678,mpc-p,0,-126.340000,54.885000,-12.335179,2.715078,-12.450000,2.585000,0.114821,0.130078,-8.264091,-17.168573,-0.274453,-17.168573,-8.264091,-0.220000,1.000000,-7,73,-6.627136,72.761693,-6.627136,72.761693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.502313,34.054358,110.219219,130.446274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567290,1.560035,0.337422,0.025235,0.505612,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.725679,mpc-p,0,-126.340000,54.885000,-12.401711,2.591655,-12.520000,2.455000,0.118289,0.136655,-7.593205,-8.447060,-0.335443,-8.447060,-7.593205,-0.150000,0.900000,-9,28,-8.905537,8.749454,-8.905537,8.749454,0.000000,19.012238,0.000000,64.000000,0.000000,0.000000,47.543400,36.453513,112.738718,130.729160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553634,1.974874,0.287286,0.050544,0.500882,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008379,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.735686,mpc-p,0,-126.340000,54.885000,-12.459735,2.468961,-12.590000,2.395000,0.130265,0.073961,-5.946486,-4.360757,-0.091484,-4.360757,-5.946486,-0.120000,0.620000,-16,-5,-16.275476,-4.729907,-16.275476,-4.729907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.497595,32.733668,114.348509,125.090566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575202,1.622541,0.213031,0.022193,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.745673,mpc-p,0,-126.340000,54.885000,-12.509299,2.347401,-12.640000,2.345000,0.130701,0.002401,-4.238777,-5.763517,-0.396432,-5.763517,-4.238777,-0.140000,0.270000,-22,34,-21.997269,34.366686,-21.997269,34.366686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.153438,25.939408,116.863501,120.844485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564180,1.677344,0.227215,0.030408,0.505456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.755676,mpc-p,0,-126.340000,54.885000,-12.550782,2.226611,-12.680000,2.245000,0.129218,-0.018389,-1.982162,-12.777322,0.030495,-12.777322,-1.982162,-0.160000,0.230000,-35,79,-35.055046,98.200695,-35.055046,98.200695,0.000000,-18.834010,0.000000,64.000000,0.000000,0.000000,46.888706,20.600248,110.893261,114.884717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562444,1.496863,0.217343,0.022930,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.765672,mpc-p,0,-126.340000,54.885000,-12.584271,2.106983,-12.690000,2.095000,0.105729,0.011983,-0.945339,-18.022427,-0.640391,-18.022427,-0.945339,-0.240000,0.450000,-32,112,-31.773351,112.450000,-31.773351,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.730003,17.340763,103.183233,112.353390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561762,1.673351,0.256621,0.029324,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.775682,mpc-p,0,-126.340000,54.885000,-12.610049,1.988334,-12.700000,1.925000,0.089951,0.063334,-1.006328,-18.388365,-0.701380,-18.388365,-1.006328,-0.300000,0.780000,-18,108,-17.875426,108.207336,-17.875426,108.207336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.011225,16.769000,98.721808,110.199077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576556,1.497697,0.282739,0.026095,0.502714,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.785680,mpc-p,0,-126.340000,54.885000,-12.628279,1.871043,-12.710000,1.775000,0.081721,0.096043,-1.250287,-12.350394,-0.518412,-12.350394,-1.250287,-0.260000,0.950000,-11,63,-11.166803,46.108998,-11.166803,46.108998,0.000000,17.098337,0.000000,64.000000,0.000000,0.000000,39.513731,18.495139,98.042218,111.259585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568162,1.531395,0.283648,0.020652,0.500570,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.795678,mpc-p,0,-126.340000,54.885000,-12.639239,1.755019,-12.720000,1.695000,0.080761,0.060019,-1.677214,-4.604715,0.030495,-4.604715,-1.677214,-0.200000,0.830000,-4,18,-4.475376,-10.724013,-4.475376,-10.724013,0.000000,28.931349,0.000000,64.000000,0.000000,0.000000,34.910201,18.801853,99.030793,112.642950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562884,1.676725,0.217213,0.029592,0.506328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.805681,mpc-p,0,-126.340000,54.885000,-12.643181,1.640286,-12.730000,1.665000,0.086819,-0.024714,-0.640391,-1.311276,0.030495,-1.311276,-0.640391,-0.140000,0.530000,-11,-18,-11.082254,-17.827267,-11.082254,-17.827267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.845264,16.147405,100.923088,111.362629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560450,1.517388,0.199114,0.021694,0.501007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.815678,mpc-p,0,-126.340000,54.885000,-12.640365,1.526989,-12.710000,1.635000,0.069635,-0.108011,1.128308,-4.299767,-0.396432,-4.299767,1.128308,-0.120000,0.160000,-25,27,-25.094683,33.626290,-25.094683,33.626290,0.000000,-6.453557,0.000000,64.000000,0.000000,0.000000,27.941680,12.775023,110.475770,115.977180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555178,1.560239,0.185633,0.019439,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.825686,mpc-p,0,-126.340000,54.885000,-12.631054,1.414992,-12.690000,1.545000,0.058946,-0.130008,2.957996,-12.960290,-0.823360,-12.960290,2.957996,-0.150000,0.150000,-36,72,-36.344617,107.311849,-36.344617,107.311849,0.000000,-35.139116,0.000000,64.000000,0.000000,0.000000,27.901654,10.404572,108.068086,111.945272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610250,1.540278,0.238753,0.022759,0.501112,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.835683,mpc-p,0,-126.340000,54.885000,-12.615546,1.304560,-12.650000,1.395000,0.034454,-0.090440,2.836017,-20.218053,-0.518412,-20.218053,2.836017,-0.250000,0.450000,-22,112,-22.154552,112.450000,-22.154552,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.440344,10.958306,102.214840,110.885635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579407,1.641511,0.274134,0.027132,0.500610,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.845680,mpc-p,0,-126.340000,54.885000,-12.594122,1.195609,-12.630000,1.215000,0.035878,-0.019391,3.018985,-19.486178,-0.762370,-19.486178,3.018985,-0.270000,0.720000,-14,112,-13.622885,112.450000,-13.622885,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.779202,14.472395,102.070169,115.998951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575105,1.657342,0.287413,0.022963,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.855679,mpc-p,0,-126.340000,54.885000,-12.567069,1.088134,-12.600000,1.055000,0.032931,0.033134,1.189297,-13.814145,-0.701380,-13.814145,1.189297,-0.220000,0.930000,4,67,4.467659,60.781718,4.467659,60.781718,0.000000,6.668282,0.000000,64.000000,0.000000,0.000000,14.266358,19.840534,101.412129,119.252979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570053,1.515628,0.339219,0.022605,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.865672,mpc-p,0,-126.340000,54.885000,-12.534701,0.982203,-12.580000,0.965000,0.045299,0.017203,1.067318,-4.970653,-0.030495,-4.970653,1.067318,-0.130000,0.830000,7,22,6.516020,-6.987150,6.516020,-6.987150,0.000000,29.437150,0.000000,64.000000,0.000000,0.000000,5.852862,24.688398,104.028166,126.454844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565439,1.525171,0.195890,0.020262,0.500708,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.875680,mpc-p,0,-126.340000,54.885000,-12.497250,0.877629,-12.570000,0.945000,0.072750,-0.067371,1.494245,-0.091484,-0.091484,-0.091484,1.494245,-0.060000,0.530000,5,-23,4.762675,-28.140231,4.762675,-28.140231,0.000000,5.590231,0.000000,64.000000,0.000000,0.000000,-0.515701,24.699617,109.545140,125.922597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556561,1.630113,0.223258,0.023954,0.500576,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.885678,mpc-p,0,-126.340000,54.885000,-12.455098,0.774638,-12.540000,0.935000,0.084902,-0.160362,2.592058,-2.409089,-0.274453,-2.409089,2.592058,-0.040000,0.160000,-1,16,-1.369555,16.010217,-1.369555,16.010217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.576257,22.581558,117.855080,129.899501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566504,1.501643,0.205461,0.019053,0.500620,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.895679,mpc-p,0,-126.340000,54.885000,-12.408505,0.673103,-12.510000,0.865000,0.101495,-0.191897,4.299767,-10.215758,-0.030495,-10.215758,4.299767,-0.030000,0.120000,-15,61,-14.855150,84.505954,-14.855150,84.505954,0.000000,-23.495737,0.000000,64.000000,0.000000,0.000000,-6.081962,19.740923,114.896668,116.998808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558116,1.451111,0.189557,0.017993,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.905690,mpc-p,0,-126.340000,54.885000,-12.357730,0.572924,-12.460000,0.725000,0.102270,-0.152076,5.275601,-18.205396,-0.579401,-18.205396,5.275601,-0.050000,0.300000,-20,106,-20.429258,112.450000,-20.429258,112.450000,0.000000,-6.439783,0.000000,64.000000,0.000000,0.000000,-7.427264,19.149813,110.847608,116.476167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551911,1.468808,0.233707,0.019071,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.915672,mpc-p,0,-126.340000,54.885000,-12.303285,0.474469,-12.400000,0.545000,0.096715,-0.070531,5.031642,-20.035084,-0.152474,-20.035084,5.031642,-0.090000,0.650000,-11,112,-10.707923,112.450000,-10.707923,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.551377,20.767155,107.032444,118.912285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564442,1.656582,0.283739,0.028265,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.925682,mpc-p,0,-126.340000,54.885000,-12.245152,0.377124,-12.350000,0.375000,0.104848,0.002124,5.092632,-14.607010,-0.091484,-14.607010,5.092632,-0.120000,0.900000,1,71,0.760177,71.064691,0.760177,71.064691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.987385,25.040890,109.451865,128.157253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558582,1.461612,0.332388,0.021871,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.935682,mpc-p,0,-126.340000,54.885000,-12.183844,0.281233,-12.290000,0.275000,0.106156,0.006233,4.238777,-6.922320,0.030495,-6.922320,4.238777,-0.070000,0.830000,11,26,11.216660,11.724356,11.216660,11.724356,0.000000,14.340335,0.000000,64.000000,0.000000,0.000000,-28.690213,30.079607,109.126903,133.943402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600125,1.508757,0.203331,0.021883,0.502002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.945682,mpc-p,0,-126.340000,54.885000,-12.119595,0.186648,-12.240000,0.235000,0.120405,-0.048352,3.811850,-1.677214,0.091484,-1.677214,3.811850,-0.020000,0.560000,18,-13,18.025420,-13.272387,18.025420,-13.272387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.796865,31.841518,110.475787,134.555499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566980,1.538538,0.202635,0.021821,0.500779,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.955681,mpc-p,0,-126.340000,54.885000,-12.052699,0.093327,-12.200000,0.205000,0.147301,-0.111673,4.482736,-3.506902,-0.213464,-3.506902,4.482736,0.020000,0.190000,14,29,14.349250,28.925655,14.349250,28.925655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.949124,31.626620,115.788376,136.861921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561223,1.650489,0.205777,0.026209,0.501778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.965677,mpc-p,0,-126.340000,54.885000,-11.983452,0.001229,-12.140000,0.125000,0.156548,-0.123771,5.031642,-12.167426,-0.823360,-12.167426,5.031642,0.030000,0.160000,9,74,8.988880,104.909962,8.988880,104.909962,0.000000,-30.984307,0.000000,64.000000,0.000000,0.000000,-48.317688,29.592177,110.824406,121.149149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562956,1.583156,0.234234,0.023218,0.500852,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.977710,mpc-p,0,-126.340000,54.885000,-11.897334,-0.108146,-12.070000,-0.055000,0.172666,-0.053146,6.678361,-18.144407,-0.396432,-18.144407,6.678361,0.040000,0.430000,-5,112,-4.738973,112.450000,-4.738973,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.769452,29.234211,105.486789,116.592123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607842,1.521573,0.253967,0.022288,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.985660,mpc-p,0,-126.340000,54.885000,-11.838991,-0.179573,-12.010000,-0.185000,0.171009,0.005427,7.654195,-18.266386,-0.884349,-18.266386,7.654195,0.040000,0.670000,-13,112,-12.611403,112.450000,-12.611403,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.375329,28.867957,99.667855,113.167473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564819,1.634658,0.323025,0.025358,0.500667,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.995762,mpc-p,0,-126.340000,54.885000,-11.763435,-0.269438,-11.930000,-0.335000,0.166565,0.065562,7.654195,-18.266386,-0.396432,-13.326228,7.654195,-0.020000,1.030000,-4,96,-3.563937,95.894701,-3.563937,95.894701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.982174,30.926870,96.211224,115.608598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.954075,1.757967,0.421059,0.048705,0.500967,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.005694,mpc-p,0,-126.340000,54.885000,-11.687831,-0.356884,-11.840000,-0.425000,0.152169,0.068116,8.142112,-4.421746,-0.213464,-4.421746,8.142112,-0.020000,0.980000,-1,51,-0.514307,-13.116376,-0.514307,-13.116376,0.000000,64.011077,0.000000,64.000000,0.000000,0.000000,-65.692449,30.908331,99.927343,123.197991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558493,1.606898,0.259057,0.023649,0.500461,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.015718,mpc-p,0,-126.340000,54.885000,-11.610433,-0.444319,-11.760000,-0.435000,0.149567,-0.009319,8.081122,2.836017,-0.030495,2.836017,8.081122,-0.030000,0.750000,7,6,6.668075,-58.251762,6.668075,-58.251762,0.000000,64.146463,0.000000,64.000000,0.000000,0.000000,-71.424733,26.526469,98.469538,120.472703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565164,1.745498,0.247282,0.027834,0.502778,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.025751,mpc-p,0,-126.340000,54.885000,-11.532103,-0.531081,-11.680000,-0.405000,0.147897,-0.126081,8.569039,4.421746,0.335443,4.421746,8.569039,-0.020000,0.510000,4,-39,4.298887,-58.630344,4.298887,-58.630344,0.000000,19.525045,0.000000,64.000000,0.000000,0.000000,-76.063417,19.686986,96.307200,115.414732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560832,1.718831,0.368915,0.061160,0.501448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008224,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.035738,mpc-p,0,-126.340000,54.885000,-11.453483,-0.616796,-11.590000,-0.395000,0.136517,-0.221796,8.934977,-1.738204,-0.030495,-1.738204,8.934977,-0.030000,0.060000,1,6,0.751335,24.760834,0.751335,24.760834,0.000000,-18.866133,0.000000,64.000000,0.000000,0.000000,-77.945829,14.426641,103.615016,121.161538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612595,1.702356,0.264007,0.031741,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.045715,mpc-p,0,-126.340000,54.885000,-11.374503,-0.701866,-11.500000,-0.475000,0.125497,-0.226866,8.995966,-13.143259,-0.396432,-13.143259,8.995966,0.000000,-0.070000,-8,51,-8.227349,112.450000,-8.227349,112.450000,0.000000,-61.555299,0.000000,64.000000,0.000000,0.000000,-77.863189,11.227557,106.431848,123.848077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575032,1.509493,0.232234,0.024335,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.055753,mpc-p,0,-126.340000,54.885000,-11.294792,-0.786982,-11.410000,-0.665000,0.115208,-0.121982,9.788831,-23.938419,-0.640391,-23.938419,9.788831,-0.030000,0.130000,-14,96,-13.620361,112.450000,-13.620361,112.450000,0.000000,-16.555299,0.000000,64.000000,0.000000,0.000000,-78.431585,13.822060,108.054868,128.927937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601950,1.911314,0.319155,0.042061,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008390,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.065723,mpc-p,0,-126.340000,54.885000,-11.215540,-0.871162,-11.300000,-0.935000,0.084460,0.063838,10.032790,-30.098369,-0.762370,-30.098369,10.032790,-0.050000,0.530000,-17,112,-16.580104,112.450000,-16.580104,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.571359,20.367199,115.384423,141.349042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582653,1.757062,0.467583,0.039556,0.636747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008495,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.075695,mpc-p,0,-126.340000,54.885000,-11.136374,-0.955076,-11.200000,-1.225000,0.063626,0.269924,9.910810,-29.122535,-0.213464,-29.122535,9.910810,-0.070000,0.830000,-15,112,-15.325157,112.450000,-15.325157,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.973259,28.337205,126.812124,153.585346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.002210,1.740738,0.354169,0.035548,0.626232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.085692,mpc-p,0,-126.340000,54.885000,-11.057257,-1.039022,-11.090000,-1.485000,0.032743,0.445978,8.812998,-21.864772,-0.335443,-21.864772,8.812998,-0.100000,0.970000,-3,112,-2.564995,112.450000,-2.564995,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.016668,34.734397,134.991112,163.906346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.558109,1.864078,0.427456,0.064681,0.518482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009447,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.095704,mpc-p,0,-126.340000,54.885000,-10.978403,-1.123019,-11.020000,-1.655000,0.041597,0.531981,8.020133,-15.033937,-0.396432,-15.033937,8.020133,-0.100000,1.060000,8,107,8.125657,106.565741,8.125657,106.565741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.023872,38.656243,139.589688,170.806011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590281,1.760102,0.412710,0.036681,0.621450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008432,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.105692,mpc-p,0,-126.340000,54.885000,-10.900257,-1.206822,-10.920000,-1.755000,0.019743,0.548178,6.495393,-5.031642,-0.335443,-5.031642,6.495393,-0.080000,1.020000,20,62,20.484087,29.519710,20.484087,29.519710,0.000000,32.046031,0.000000,64.000000,0.000000,0.000000,-96.145044,38.183649,139.825522,171.419425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.556422,1.743008,0.336217,0.032174,0.510701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009189,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.115698,mpc-p,0,-126.340000,54.885000,-10.822583,-1.290902,-10.860000,-1.765000,0.037417,0.474098,6.129455,1.616224,0.091484,1.616224,6.129455,-0.040000,0.870000,22,17,22.309078,-18.006041,22.309078,-18.006041,0.000000,34.571781,0.000000,64.000000,0.000000,0.000000,-96.180827,32.443196,136.065861,168.142903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563777,1.812634,0.257413,0.039241,0.500723,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.125731,mpc-p,0,-126.340000,54.885000,-10.745418,-1.375425,-10.790000,-1.735000,0.044582,0.359575,6.251434,4.543725,0.274453,4.543725,6.251434,0.040000,0.560000,12,-22,11.669421,-21.731828,11.669421,-21.731828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.890058,20.928982,134.387555,169.975661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621863,1.841686,0.261392,0.048349,0.501072,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008287,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.135726,mpc-p,0,-126.340000,54.885000,-10.669358,-1.459926,-10.720000,-1.715000,0.050642,0.255074,7.288257,0.762370,0.274453,0.762370,7.288257,0.090000,0.170000,-7,23,-6.834739,38.457000,-6.834739,38.457000,0.000000,-15.188828,0.000000,64.000000,0.000000,0.000000,-91.057401,7.777404,134.686453,167.385383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583832,1.455103,0.199684,0.019048,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.145765,mpc-p,0,-126.340000,54.885000,-10.593830,-1.545210,-10.640000,-1.765000,0.046170,0.219790,7.715185,-9.971800,-0.274453,-9.971800,7.715185,0.030000,0.100000,-10,68,-10.267699,112.450000,-10.267699,112.450000,0.000000,-44.181828,0.000000,64.000000,0.000000,0.000000,-85.910365,-5.513755,129.109118,166.142888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555391,1.561404,0.294078,0.027089,0.501000,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.155688,mpc-p,0,-126.340000,54.885000,-10.520088,-1.630000,-10.560000,-1.895000,0.039912,0.265000,7.593205,-18.937271,-0.457422,-18.937271,7.593205,-0.020000,0.320000,-6,112,-6.092559,112.450000,-6.092559,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.817585,-11.281231,122.172555,161.139494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564103,1.475241,0.232316,0.020619,0.500721,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.165753,mpc-p,0,-126.340000,54.885000,-10.446260,-1.716591,-10.470000,-2.085000,0.023740,0.368409,7.593205,-21.437845,-0.579401,-21.437845,7.593205,-0.030000,0.710000,-7,112,-6.682235,112.450000,-6.682235,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.336333,-11.481186,118.851567,158.229025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554499,1.474915,0.277510,0.020634,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.175761,mpc-p,0,-126.340000,54.885000,-10.373846,-1.803363,-10.390000,-2.265000,0.016154,0.461637,7.044299,-16.375708,-0.091484,-16.375708,7.044299,-0.040000,0.940000,1,112,0.689429,112.450000,0.689429,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.250513,-8.531056,126.289190,159.442371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558214,1.501271,0.328940,0.020725,0.504177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.185750,mpc-p,0,-126.340000,54.885000,-10.302570,-1.890725,-10.320000,-2.395000,0.017430,0.504275,6.983309,-8.569039,0.152474,-8.569039,6.983309,-0.040000,1.030000,5,67,5.006708,65.846636,5.006708,65.846636,0.000000,1.603364,0.000000,64.000000,0.000000,0.000000,-100.244329,-6.993272,126.818798,159.622112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550655,1.503409,0.367445,0.019503,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.195755,mpc-p,0,-126.340000,54.885000,-10.232184,-1.979058,-10.250000,-2.435000,0.017816,0.455942,5.946486,0.152474,-0.152474,0.152474,5.946486,-0.030000,0.880000,16,22,15.959402,1.657866,15.959402,1.657866,0.000000,20.792134,0.000000,64.000000,0.000000,0.000000,-101.904626,-9.124812,123.349679,158.251108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550902,1.473382,0.203450,0.023483,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.205754,mpc-p,0,-126.340000,54.885000,-10.162825,-2.068255,-10.190000,-2.415000,0.027175,0.346745,5.702528,3.323933,0.091484,3.323933,5.702528,-0.020000,0.540000,19,-4,19.001020,-3.849076,19.001020,-3.849076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.774057,-14.386988,116.871941,153.378860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556470,1.500758,0.207700,0.021062,0.500862,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.215752,mpc-p,0,-126.340000,54.885000,-10.094449,-2.158407,-10.130000,-2.405000,0.035551,0.246593,5.519559,0.091484,0.640391,0.091484,5.519559,0.040000,0.230000,12,41,11.751100,42.629379,11.751100,42.629379,0.000000,-1.478455,0.000000,64.000000,0.000000,0.000000,-99.878719,-21.305308,118.514878,151.460956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552132,1.492550,0.193452,0.017461,0.500677,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.225752,mpc-p,0,-126.340000,54.885000,-10.026982,-2.249630,-10.060000,-2.445000,0.033018,0.195370,6.922320,-7.654195,-0.030495,-7.654195,6.922320,0.100000,0.230000,-13,86,-12.727668,105.619749,-12.727668,105.619749,0.000000,-19.468825,0.000000,64.000000,0.000000,0.000000,-97.295781,-30.309247,113.702180,149.732074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550978,1.468877,0.223434,0.020232,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.235757,mpc-p,0,-126.340000,54.885000,-9.960363,-2.342006,-9.980000,-2.545000,0.019637,0.202994,8.203101,-12.716332,0.457422,-12.716332,8.203101,0.020000,0.500000,-20,112,-20.086866,112.450000,-20.086866,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.773730,-37.397652,104.155794,143.876290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553448,1.504915,0.268815,0.020644,0.503489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.245727,mpc-p,0,-126.340000,54.885000,-9.894802,-2.435207,-9.900000,-2.655000,0.005198,0.219793,7.837164,-10.886644,-0.030495,-10.886644,7.837164,-0.040000,0.800000,-12,87,-11.586715,87.025287,-11.586715,87.025287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.993103,-42.625265,95.420359,140.086374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573257,1.523331,0.304947,0.024978,0.500935,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.255750,mpc-p,0,-126.340000,54.885000,-9.829650,-2.530115,-9.810000,-2.725000,-0.019650,0.194885,6.373413,-4.360757,0.701380,-4.360757,6.373413,-0.060000,0.880000,4,42,4.490176,22.696829,4.490176,22.696829,0.000000,19.328458,0.000000,64.000000,0.000000,0.000000,-92.782072,-45.690154,92.776741,132.987495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556106,1.478575,0.213561,0.019227,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.265750,mpc-p,0,-126.340000,54.885000,-9.765325,-2.626060,-9.740000,-2.745000,-0.025325,0.118940,6.495393,0.274453,0.335443,0.274453,6.495393,-0.070000,0.660000,7,-3,7.111131,-5.628293,7.111131,-5.628293,0.000000,2.653580,0.000000,64.000000,0.000000,0.000000,-93.568171,-45.016887,85.558259,112.081867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552673,1.578239,0.194659,0.021293,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.275749,mpc-p,0,-126.340000,54.885000,-9.701598,-2.723282,-9.670000,-2.735000,-0.031598,0.011718,6.190445,1.250287,0.457422,1.250287,6.190445,-0.040000,0.330000,5,3,5.343762,2.791477,5.343762,2.791477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.267731,-43.059419,81.790927,106.244338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556326,1.581461,0.207177,0.018045,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.285756,mpc-p,0,-126.340000,54.885000,-9.638318,-2.821903,-9.610000,-2.755000,-0.028318,-0.066903,6.739351,-5.214611,-0.091484,-5.214611,6.739351,-0.040000,0.090000,-2,48,-2.206636,68.679357,-2.206636,68.679357,0.000000,-20.887881,0.000000,64.000000,0.000000,0.000000,-87.524155,-41.311807,85.182162,107.733139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550313,1.494354,0.193551,0.020217,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.295750,mpc-p,0,-126.340000,54.885000,-9.575517,-2.921736,-9.530000,-2.845000,-0.045517,-0.076736,6.190445,-11.801488,0.457422,-11.801488,6.190445,-0.020000,0.190000,-5,93,-5.065590,112.449539,-5.065590,112.449539,0.000000,-19.658062,0.000000,64.000000,0.000000,0.000000,-84.438743,-41.129568,88.389224,117.348255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553314,1.502505,0.245435,0.019823,0.501569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.305751,mpc-p,0,-126.340000,54.885000,-9.512967,-3.022988,-9.460000,-2.985000,-0.052967,-0.037988,6.739351,-17.290552,0.152474,-17.290552,6.739351,-0.040000,0.510000,-10,112,-9.733234,112.450000,-9.733234,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.163132,-40.345060,89.587762,124.593794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549712,1.495401,0.233301,0.017065,0.500491,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.315687,mpc-p,0,-126.340000,54.885000,-9.450995,-3.124938,-9.390000,-3.125000,-0.060995,0.000062,6.556382,-13.387218,0.457422,-13.387218,6.556382,-0.050000,0.840000,-6,72,-6.005786,72.032885,-6.005786,72.032885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.264145,-40.070559,91.067777,128.262026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.925484,1.461371,0.316543,0.021660,0.505027,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008241,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.325747,mpc-p,0,-126.340000,54.885000,-9.388310,-3.229534,-9.310000,-3.195000,-0.078310,-0.034534,6.434403,-4.787684,0.152474,-4.787684,6.434403,-0.080000,0.810000,2,27,2.041269,-2.647831,2.041269,-2.647831,0.000000,29.680716,0.000000,64.000000,0.000000,0.000000,-87.440839,-39.194664,88.502149,116.090093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556110,1.471588,0.234329,0.022273,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.335750,mpc-p,0,-126.340000,54.885000,-9.325914,-3.334907,-9.250000,-3.225000,-0.075914,-0.109907,6.434403,0.640391,0.213464,0.640391,6.434403,-0.060000,0.610000,3,-18,3.122768,-39.434717,3.122768,-39.434717,0.000000,21.467602,0.000000,64.000000,0.000000,0.000000,-88.003418,-37.896577,78.281559,98.575730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547923,1.469153,0.179052,0.015000,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.345743,mpc-p,0,-126.340000,54.885000,-9.263400,-3.441511,-9.180000,-3.225000,-0.083400,-0.216511,5.763517,-0.884349,0.518412,-0.884349,5.763517,-0.060000,0.160000,8,0,8.311784,0.412357,8.311784,0.412357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.112369,-35.380378,80.882030,101.291158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546662,1.715802,0.246403,0.027842,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.355715,mpc-p,0,-126.340000,54.885000,-9.200706,-3.549206,-9.110000,-3.275000,-0.090706,-0.274206,7.105289,-6.861330,0.152474,-6.861330,7.105289,-0.020000,-0.010000,-10,45,-10.447006,58.213756,-10.447006,58.213756,0.000000,-12.801400,0.000000,64.000000,0.000000,0.000000,-82.344182,-33.125953,87.541209,108.449124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572478,1.651078,0.220995,0.022381,0.504919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.365688,mpc-p,0,-126.340000,54.885000,-9.137562,-3.658210,-9.030000,-3.385000,-0.107562,-0.273210,7.410237,-16.192739,0.274453,-16.192739,7.410237,-0.040000,0.160000,-17,90,-16.681053,112.450000,-16.681053,112.450000,0.000000,-22.037643,0.000000,64.000000,0.000000,0.000000,-77.880762,-32.360594,97.173614,126.883549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560300,1.634302,0.297958,0.025658,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.375699,mpc-p,0,-126.340000,54.885000,-9.073614,-3.768876,-8.960000,-3.565000,-0.113614,-0.203876,7.593205,-19.852116,0.030495,-19.852116,7.593205,-0.060000,0.460000,-17,112,-17.034865,112.450000,-17.034865,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.678484,-30.539082,99.216903,135.320169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584327,1.642792,0.264787,0.021589,0.500797,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.385687,mpc-p,0,-126.340000,54.885000,-9.009118,-3.880501,-8.880000,-3.735000,-0.129118,-0.145501,7.288257,-16.375708,0.396432,-16.375708,7.288257,-0.090000,0.800000,-9,72,-8.980752,72.018515,-8.980752,72.018515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.520086,-28.440941,105.448845,142.470528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565916,1.800231,0.359267,0.032752,0.500880,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.395699,mpc-p,0,-126.340000,54.885000,-8.943647,-3.993547,-8.800000,-3.855000,-0.143647,-0.138547,7.105289,-8.325081,0.396432,-8.325081,7.105289,-0.090000,0.810000,-2,27,-2.363163,1.126738,-2.363163,1.126738,0.000000,25.891776,0.000000,64.000000,0.000000,0.000000,-82.756393,-24.646416,108.198171,133.341555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.007851,1.700601,0.244902,0.027424,0.500757,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008492,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.405738,mpc-p,0,-126.340000,54.885000,-8.877049,-4.108001,-8.740000,-3.895000,-0.137049,-0.213001,5.580549,-2.531068,0.274453,-2.531068,5.580549,-0.130000,0.580000,22,-18,21.563953,-35.657963,21.563953,-35.657963,0.000000,17.676478,0.000000,64.000000,0.000000,0.000000,-84.806757,-22.093405,95.884708,114.362016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561100,1.690874,0.243631,0.031384,0.500688,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.415703,mpc-p,0,-126.340000,54.885000,-8.809878,-4.222639,-8.680000,-3.925000,-0.129878,-0.297639,5.702528,-2.409089,0.213464,-2.409089,5.702528,-0.080000,0.270000,18,-20,18.008846,-19.966957,18.008846,-19.966957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.520964,-18.934582,89.014127,108.313895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.144986,1.670925,0.242959,0.024483,0.504375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.425715,mpc-p,0,-126.340000,54.885000,-8.741210,-4.338764,-8.620000,-3.985000,-0.121210,-0.353764,5.763517,-9.300914,-0.335443,-9.300914,5.763517,-0.020000,0.050000,8,25,8.201004,50.417201,8.201004,50.417201,0.000000,-25.384158,0.000000,64.000000,0.000000,0.000000,-79.656388,-17.925368,95.045722,113.740087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,8.006972,1.769835,0.560003,0.051694,0.500888,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010904,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.436657,mpc-p,0,-126.340000,54.885000,-8.664670,-4.466678,-8.550000,-4.145000,-0.114670,-0.321678,7.288257,-19.486178,-0.152474,-19.486178,7.288257,0.050000,-0.030000,-17,70,-17.144471,112.450000,-17.144471,112.450000,0.000000,-42.416957,0.000000,64.000000,0.000000,0.000000,-73.057694,-16.688072,108.292415,130.637154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560215,1.668433,0.259593,0.026339,0.519565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.446685,mpc-p,0,-126.340000,54.885000,-8.593052,-4.584705,-8.470000,-4.385000,-0.123052,-0.199705,7.898153,-28.207691,-0.213464,-28.207691,7.898153,-0.030000,0.240000,-16,112,-16.362430,112.450000,-16.362430,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.512701,-12.814818,110.651717,134.605319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558668,1.605099,0.246353,0.017735,0.500265,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.456743,mpc-p,0,-126.340000,54.885000,-8.519689,-4.703771,-8.390000,-4.675000,-0.129689,-0.028771,7.776174,-30.769254,-0.152474,-30.769254,7.776174,-0.060000,0.680000,-12,112,-12.000857,112.450000,-12.000857,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.395464,-6.289050,120.341639,149.459179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541381,1.440453,0.270288,0.019302,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.466746,mpc-p,0,-126.340000,54.885000,-8.445128,-4.822734,-8.310000,-4.925000,-0.135128,0.102266,7.166278,-24.426336,0.030495,-24.426336,7.166278,-0.070000,0.920000,-1,112,-1.211694,112.450000,-1.211694,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.538182,2.638437,132.426524,162.154304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547056,1.605548,0.332155,0.022060,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.476748,mpc-p,0,-126.340000,54.885000,-8.368885,-4.942141,-8.240000,-5.115000,-0.128885,0.172859,7.166278,-15.155916,0.030495,-15.155916,7.166278,-0.080000,1.020000,8,67,8.043051,48.092329,8.043051,48.092329,0.000000,19.357671,0.000000,64.000000,0.000000,0.000000,-73.566780,9.201678,138.717798,170.056117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553649,1.609595,0.345101,0.026394,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.486767,mpc-p,0,-126.340000,54.885000,-8.290744,-5.062082,-8.170000,-5.195000,-0.120744,0.132918,5.946486,-4.116798,0.274453,-4.116798,5.946486,-0.060000,0.880000,25,22,24.569515,-35.846112,24.569515,-35.846112,0.000000,58.296112,0.000000,64.000000,0.000000,0.000000,-76.741755,10.835215,136.286340,167.576544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559268,1.655081,0.208727,0.025848,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.496743,mpc-p,0,-126.340000,54.885000,-8.211128,-5.181694,-8.110000,-5.205000,-0.101128,0.023306,5.275601,1.494245,0.335443,1.494245,5.275601,0.000000,0.560000,30,-23,30.309656,-62.136202,30.309656,-62.136202,0.000000,39.586202,0.000000,64.000000,0.000000,0.000000,-78.356317,6.169435,124.719235,157.742592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548598,1.516147,0.206586,0.020139,0.504096,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.506746,mpc-p,0,-126.340000,54.885000,-8.129406,-5.301713,-8.050000,-5.195000,-0.079406,-0.106713,6.800341,0.884349,0.335443,0.884349,6.800341,0.120000,0.170000,5,-32,5.352999,-32.085195,5.352999,-32.085195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.869003,-1.108690,126.203309,154.480584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605118,1.748829,0.240715,0.035843,0.505631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.516720,mpc-p,0,-126.340000,54.885000,-8.045999,-5.421320,-7.960000,-5.245000,-0.085999,-0.176320,8.447060,-7.959143,0.457422,-7.959143,8.447060,0.120000,-0.030000,-15,13,-14.899393,55.417640,-14.899393,55.417640,0.000000,-42.502835,0.000000,64.000000,0.000000,0.000000,-66.793297,-9.072147,141.076898,166.860181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572806,1.706530,0.250241,0.040385,0.501005,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.526687,mpc-p,0,-126.340000,54.885000,-7.960702,-5.540629,-7.870000,-5.375000,-0.090702,-0.165629,10.825654,-17.229563,0.640391,-17.229563,10.825654,-0.030000,-0.030000,-21,58,-21.499698,112.450000,-21.499698,112.450000,0.000000,-54.535195,0.000000,64.000000,0.000000,0.000000,-57.996665,-12.577974,145.560938,174.873263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588257,1.879680,0.268942,0.037512,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008286,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.536701,mpc-p,0,-126.340000,54.885000,-7.873013,-5.660146,-7.760000,-5.645000,-0.113013,-0.015146,10.337738,-28.207691,0.274453,-28.207691,10.337738,-0.060000,0.140000,-15,103,-14.699474,112.450000,-14.699474,112.450000,0.000000,-9.535195,0.000000,64.000000,0.000000,0.000000,-55.311299,-6.435921,140.411261,168.266555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.128841,1.856322,0.264624,0.033876,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.546698,mpc-p,0,-126.340000,54.885000,-7.783471,-5.778952,-7.660000,-5.905000,-0.123471,0.126048,10.276748,-32.111026,0.274453,-32.111026,10.276748,0.020000,0.510000,-23,112,-23.480728,112.450000,-23.480728,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.902837,4.499010,141.668522,174.423183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559640,1.766001,0.444145,0.038223,0.500875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008320,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.556691,mpc-p,0,-126.340000,54.885000,-7.691973,-5.897040,-7.550000,-6.205000,-0.141973,0.307960,10.398727,-29.549462,0.640391,-29.549462,10.398727,-0.040000,0.860000,-17,112,-16.764363,112.450000,-16.764363,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.008007,16.687339,146.970450,184.920022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573001,1.628314,0.290646,0.025444,0.678444,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.566713,mpc-p,0,-126.340000,54.885000,-7.598206,-6.014654,-7.450000,-6.465000,-0.148206,0.450346,9.056956,-22.413679,0.518412,-22.413679,9.056956,-0.120000,1.010000,10,112,10.328817,112.450000,10.328817,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.706827,26.129461,157.376281,197.896568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.379119,1.617988,0.412392,0.035722,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.576692,mpc-p,0,-126.340000,54.885000,-7.502891,-6.130765,-7.360000,-6.645000,-0.142891,0.514235,7.288257,-10.764665,0.640391,-10.764665,7.288257,-0.120000,1.060000,35,67,35.073872,36.807764,35.073872,36.807764,0.000000,30.642236,0.000000,64.000000,0.000000,0.000000,-72.121913,29.878684,163.057425,202.996722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.564124,1.761598,0.436023,0.041894,0.501188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010317,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.587042,mpc-p,0,-126.340000,54.885000,-7.401992,-6.249993,-7.280000,-6.685000,-0.121992,0.435007,7.288257,-10.764665,1.067318,-1.921172,6.739351,-0.080000,0.970000,36,36,36.177258,36.236822,36.177258,36.236822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.478277,31.689671,159.292667,199.318072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569048,1.761262,0.239342,0.033245,0.501341,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.597114,mpc-p,0,-126.340000,54.885000,-7.301889,-6.364634,-7.200000,-6.665000,-0.101889,0.300366,7.654195,4.482736,1.006328,4.482736,7.654195,0.060000,0.640000,24,-9,24.126047,-66.599318,24.126047,-66.599318,0.000000,57.836140,0.000000,64.000000,0.000000,0.000000,-74.601608,22.776293,158.995406,204.895773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.600899,1.790018,0.261474,0.039043,0.501232,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009204,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.607108,mpc-p,0,-126.340000,54.885000,-7.200733,-6.476896,-7.120000,-6.625000,-0.080733,0.148104,8.752008,4.665705,1.189297,4.665705,8.752008,0.170000,0.310000,3,-46,2.616415,-46.075415,2.616415,-46.075415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.708009,8.315681,158.508185,202.490875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593334,1.653980,0.199094,0.030004,0.500865,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.617113,mpc-p,0,-126.340000,54.885000,-7.097732,-6.587604,-7.010000,-6.625000,-0.087732,0.037396,11.740498,-3.018985,1.006328,-3.018985,11.740498,0.110000,0.010000,-20,-1,-19.776212,39.267710,-19.776212,39.267710,0.000000,-40.343125,0.000000,64.000000,0.000000,0.000000,-66.803005,-3.899170,157.785265,196.963004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.967739,1.696348,0.241199,0.038162,0.501034,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009455,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.627112,mpc-p,0,-126.340000,54.885000,-6.993151,-6.696393,-6.870000,-6.705000,-0.123151,0.008607,13.326228,-12.960290,0.701380,-12.960290,13.326228,0.000000,-0.040000,-27,44,-27.163544,112.450000,-27.163544,112.450000,0.000000,-68.525415,0.000000,64.000000,0.000000,0.000000,-61.788965,-11.947468,155.958106,197.971247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.151864,1.705159,0.267291,0.034705,0.501587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.637113,mpc-p,0,-126.340000,54.885000,-6.887005,-6.803182,-6.740000,-6.875000,-0.147005,0.071818,13.692166,-22.840606,1.311276,-22.840606,13.692166,-0.110000,0.020000,-17,89,-17.216483,112.450000,-17.216483,112.450000,0.000000,-23.525415,0.000000,64.000000,0.000000,0.000000,-61.645581,-9.388335,147.991267,188.793226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610574,1.639770,0.222870,0.018180,0.502059,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.647106,mpc-p,0,-126.340000,54.885000,-6.779516,-6.907691,-6.600000,-7.135000,-0.179516,0.227309,13.326228,-30.037379,1.006328,-30.037379,13.326228,-0.100000,0.390000,-14,112,-13.786800,112.450000,-13.786800,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.660744,1.724567,151.417144,187.085081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561209,1.603302,0.306243,0.024053,0.501006,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.657108,mpc-p,0,-126.340000,54.885000,-6.670620,-7.009930,-6.460000,-7.425000,-0.210620,0.415070,12.472374,-28.390660,1.128308,-28.390660,12.472374,-0.110000,0.780000,-10,112,-9.809783,112.450000,-9.809783,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.083302,14.516261,157.818946,196.231871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568546,1.742152,0.352286,0.029014,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.667111,mpc-p,0,-126.340000,54.885000,-6.560558,-7.109626,-6.340000,-7.655000,-0.220558,0.545374,11.435550,-20.096074,1.006328,-20.096074,11.435550,-0.120000,0.980000,2,112,2.434768,112.450000,2.434768,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.828536,24.809100,163.418390,204.962771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579369,1.713507,0.366451,0.030725,0.500932,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008202,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.677116,mpc-p,0,-126.340000,54.885000,-6.449452,-7.206632,-6.230000,-7.785000,-0.219452,0.578368,10.154769,-8.203101,0.884349,-8.203101,10.154769,-0.150000,1.060000,23,67,23.375719,43.992065,23.375719,43.992065,0.000000,23.457935,0.000000,64.000000,0.000000,0.000000,-76.147928,28.296520,165.413304,204.992054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583490,1.461244,0.343164,0.021813,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.687143,mpc-p,0,-126.340000,54.885000,-6.337243,-7.300956,-6.120000,-7.785000,-0.217243,0.484044,8.569039,5.336590,1.799193,5.336590,8.569039,-0.040000,0.900000,30,22,29.782469,-57.621391,29.782469,-57.621391,0.000000,80.071391,0.000000,64.000000,0.000000,0.000000,-77.408221,23.408674,158.125336,198.826467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.368837,1.797484,0.271848,0.031363,0.505847,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.697103,mpc-p,0,-126.340000,54.885000,-6.225104,-7.391615,-6.040000,-7.695000,-0.185104,0.303385,7.776174,12.472374,1.433256,12.472374,7.776174,0.000000,0.610000,37,-23,37.248670,-98.738944,37.248670,-98.738944,0.000000,76.188944,0.000000,64.000000,0.000000,0.000000,-76.741664,9.327015,145.353538,198.801234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.902917,1.790917,0.260192,0.036225,0.500943,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008503,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.707109,mpc-p,0,-126.340000,54.885000,-6.111942,-7.479486,-5.950000,-7.575000,-0.161942,0.095514,8.934977,12.716332,1.555235,12.716332,8.934977,0.140000,0.210000,11,-68,11.157256,-75.471641,11.157256,-75.471641,0.000000,7.921641,0.000000,64.000000,0.000000,0.000000,-74.143858,-6.396205,141.270654,189.713509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573423,1.673465,0.261901,0.030032,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.717105,mpc-p,0,-126.340000,54.885000,-5.998601,-7.563884,-5.850000,-7.495000,-0.148601,-0.068884,11.252582,5.519559,1.555235,5.519559,11.252582,0.150000,-0.020000,-16,-23,-15.768277,-4.743667,-15.768277,-4.743667,0.000000,-17.806333,0.000000,64.000000,0.000000,0.000000,-66.508299,-18.086407,153.689244,193.384659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565933,1.477964,0.247407,0.027821,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.727101,mpc-p,0,-126.340000,54.885000,-5.885147,-7.644758,-5.720000,-7.515000,-0.165147,-0.129758,12.777322,-5.641538,1.799193,-5.641538,12.777322,0.030000,-0.100000,-23,22,-23.333022,96.831194,-23.333022,96.831194,0.000000,-74.381194,0.000000,64.000000,0.000000,0.000000,-58.753570,-24.937209,158.677125,200.243367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556540,1.558403,0.209539,0.024937,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.737137,mpc-p,0,-126.340000,54.885000,-5.771332,-7.722260,-5.590000,-7.635000,-0.181332,-0.087260,13.326228,-16.375708,1.799193,-16.375708,13.326228,-0.070000,-0.060000,-19,67,-19.251044,112.450000,-19.251044,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-56.831058,-21.513319,156.210309,195.823992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584648,1.812386,0.288710,0.036280,0.502753,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.747107,mpc-p,0,-126.340000,54.885000,-5.658599,-7.795422,-5.460000,-7.855000,-0.198599,0.059578,13.326228,-16.375708,1.067318,-25.463159,11.923467,-0.120000,0.050000,-14,112,-13.521309,112.450000,-13.521309,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.894511,-11.598679,148.826010,188.252970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560975,1.731460,0.291357,0.027332,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.757690,mpc-p,0,-126.340000,54.885000,-5.539529,-7.868759,-5.330000,-8.205000,-0.209529,0.336241,11.923467,-25.463159,0.762370,-28.573629,10.154769,-0.110000,0.610000,-3,112,-3.311079,112.450000,-3.311079,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.428274,2.070404,152.137178,187.903430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.556014,1.787537,0.364720,0.038621,1.152769,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010911,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.768636,mpc-p,0,-126.340000,54.885000,-5.417297,-7.939764,-5.220000,-8.425000,-0.197297,0.485236,8.812998,-21.925762,0.823360,-21.925762,8.812998,-0.120000,0.930000,25,112,24.913370,112.450000,24.913370,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.119640,15.562461,157.897299,196.662873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.447803,1.764143,0.326628,0.036336,0.500837,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.778688,mpc-p,0,-126.340000,54.885000,-5.306153,-8.000475,-5.120000,-8.575000,-0.186153,0.574525,7.105289,-10.276748,1.189297,-10.276748,7.105289,-0.080000,1.040000,40,102,40.367446,101.791167,40.367446,101.791167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.168680,23.738913,159.777247,198.167222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553194,1.664444,0.388894,0.031684,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.788695,mpc-p,0,-126.340000,54.885000,-5.196787,-8.056522,-5.050000,-8.605000,-0.146787,0.548478,6.251434,1.616224,1.250287,1.616224,6.251434,0.040000,1.050000,40,57,40.304178,4.186731,40.304178,4.186731,0.000000,52.604435,0.000000,64.000000,0.000000,0.000000,-84.426083,25.254839,159.164385,196.798601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605298,2.633069,0.902900,0.042426,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.798691,mpc-p,0,-126.340000,54.885000,-5.089075,-8.108010,-4.970000,-8.515000,-0.119075,0.406990,7.471226,14.241072,1.494245,14.241072,7.471226,0.230000,0.860000,11,12,10.977770,-89.755915,10.977770,-89.755915,0.000000,101.547082,0.000000,64.000000,0.000000,0.000000,-87.062207,17.774193,154.696604,198.990239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.562390,1.750126,0.257962,0.029712,0.501018,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.808705,mpc-p,0,-126.340000,54.885000,-4.982957,-8.154976,-4.890000,-8.355000,-0.092957,0.200024,9.849821,19.913105,2.226120,19.913105,9.849821,0.200000,0.540000,-5,-33,-5.139217,-106.050000,-5.139217,-106.050000,0.000000,72.841167,0.000000,64.000000,0.000000,0.000000,-86.959886,2.101745,148.932159,194.994711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569499,1.746113,0.242998,0.030553,0.500984,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.818727,mpc-p,0,-126.340000,54.885000,-4.878776,-8.197261,-4.780000,-8.165000,-0.098776,-0.032261,11.008623,17.839459,1.921172,17.839459,11.008623,0.120000,0.130000,-9,-76,-9.304366,-75.595359,-9.304366,-75.595359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.762027,-12.641463,137.361860,182.634386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560246,1.696385,0.279084,0.028073,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.828717,mpc-p,0,-126.340000,54.885000,-4.777211,-8.234614,-4.660000,-8.045000,-0.117211,-0.189614,10.581696,8.630029,2.348100,8.630029,10.581696,0.010000,-0.050000,1,-31,0.844376,8.003185,0.844376,8.003185,0.000000,-38.598544,0.000000,64.000000,0.000000,0.000000,-85.340054,-20.720789,133.729542,174.778504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568708,1.506359,0.264864,0.022287,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.838725,mpc-p,0,-126.340000,54.885000,-4.677976,-8.267157,-4.550000,-8.035000,-0.127976,-0.232157,10.642686,-4.604715,1.616224,-4.604715,10.642686,-0.010000,-0.220000,-3,14,-3.005772,112.450000,-3.005772,112.450000,0.000000,-98.045359,0.000000,64.000000,0.000000,0.000000,-88.659916,-21.725886,128.016473,167.941613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556855,1.551031,0.265241,0.027972,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.848755,mpc-p,0,-126.340000,54.885000,-4.581309,-8.294796,-4.440000,-8.165000,-0.141309,-0.129796,9.361904,-18.205396,1.250287,-18.205396,9.361904,-0.030000,-0.100000,42,59,44.456834,112.450000,44.456834,112.450000,-2.462605,-53.045359,0.000000,64.000000,0.000000,0.000000,-92.064714,-11.869802,133.867683,162.308503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618601,1.609689,0.299753,0.019624,0.502109,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.858681,mpc-p,0,-126.340000,54.885000,-4.488632,-8.317179,-4.350000,-8.405000,-0.138632,0.087821,8.873987,-28.146701,1.067318,-28.146701,8.873987,0.050000,0.010000,70,104,70.000000,112.450000,70.000000,112.450000,0.000000,-8.045359,0.000000,64.000000,0.000000,0.000000,-96.946623,3.495346,141.571231,172.839579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553254,1.460403,0.317121,0.017031,0.500707,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.868714,mpc-p,0,-126.340000,54.885000,-4.398204,-8.334730,-4.260000,-8.715000,-0.138204,0.380270,9.422894,-34.123682,0.884349,-34.123682,9.422894,0.350000,0.470000,55,112,55.187967,112.450000,55.187967,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.234418,19.493382,140.161819,174.145709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558663,1.501671,0.567762,0.024355,0.502069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.878718,mpc-p,0,-126.340000,54.885000,-4.311534,-8.347103,-4.130000,-9.045000,-0.181534,0.697897,13.692166,-30.464306,1.189297,-30.464306,13.692166,0.500000,0.830000,10,112,-69.999997,112.450000,-69.999997,112.450000,80.187963,0.000000,0.000000,64.000000,0.000000,0.000000,-97.269007,33.965381,138.476328,176.570613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562806,1.458866,0.322361,0.016513,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.888732,mpc-p,0,-126.340000,54.885000,-4.228507,-8.354326,-3.980000,-9.285000,-0.248507,0.930674,16.070760,-21.132897,2.653048,-21.132897,16.070760,0.340000,0.990000,-35,112,-70.000000,112.450000,-70.000000,112.450000,35.187967,0.000000,0.000000,64.000000,0.000000,0.000000,-93.808988,43.272525,140.262976,179.379462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550871,1.494307,0.305312,0.017748,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.898728,mpc-p,0,-126.340000,54.885000,-4.149568,-8.356362,-3.800000,-9.435000,-0.349568,1.078638,17.717479,-9.178935,3.262944,-9.178935,17.717479,0.060000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.620942,47.815242,144.023547,181.228165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548295,1.598441,0.284875,0.020192,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.908732,mpc-p,0,-126.340000,54.885000,-4.074727,-8.353208,-3.630000,-9.475000,-0.444727,1.121792,15.826802,1.921172,2.957996,1.921172,15.826802,-0.090000,1.090000,-70,97,-70.000000,96.728194,-70.000000,96.728194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.563231,46.409970,147.695357,179.557163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557872,1.625976,0.588422,0.026674,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008309,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.918727,mpc-p,0,-126.340000,54.885000,-4.004311,-8.344866,-3.480000,-9.375000,-0.524311,1.030134,12.289405,14.180083,2.226120,14.180083,12.289405,-0.340000,1.050000,-43,52,-43.220169,1.246368,-43.220169,1.246368,0.000000,50.481826,0.000000,64.000000,0.000000,0.000000,-90.197793,35.212792,152.517375,192.498918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557030,1.473368,0.468021,0.019428,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.928731,mpc-p,0,-126.340000,54.885000,-3.938407,-8.331330,-3.380000,-9.185000,-0.558407,0.853670,6.129455,23.328523,2.043152,23.328523,6.129455,-0.480000,0.820000,2,7,24.668744,-58.086218,24.668744,-58.086218,-22.888913,64.814413,0.000000,64.000000,0.000000,0.000000,-90.236284,18.949557,141.695395,185.574505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557691,1.507550,0.221533,0.020632,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.938729,mpc-p,0,-126.340000,54.885000,-3.877291,-8.312634,-3.340000,-8.925000,-0.537291,0.612366,0.396432,26.134045,1.189297,26.134045,0.396432,-0.300000,0.460000,47,-38,49.279729,-60.677788,49.279729,-60.677788,-2.499898,22.405982,0.000000,64.000000,0.000000,0.000000,-84.852026,4.212843,127.855847,171.348474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554517,1.442685,0.203729,0.017321,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.948713,mpc-p,0,-126.340000,54.885000,-3.821172,-8.288834,-3.340000,-8.695000,-0.481172,0.406166,0.396432,26.134045,0.213464,20.523001,-3.079975,-0.090000,0.090000,21,-38,21.217703,-38.199640,21.217703,-38.199640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.215800,-7.868452,117.898745,162.673177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600708,1.557007,0.245384,0.021165,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.958730,mpc-p,0,-126.340000,54.885000,-3.769973,-8.259846,-3.370000,-8.545000,-0.399973,0.285154,-4.238777,11.252582,-0.579401,11.252582,-4.238777,-0.030000,-0.010000,42,7,41.553593,91.679814,41.553593,91.679814,0.000000,-84.879453,0.000000,64.000000,0.000000,0.000000,-58.005191,-19.017209,139.856335,186.588333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567163,1.520167,0.242298,0.023425,0.500699,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.968732,mpc-p,0,-126.340000,54.885000,-3.724104,-8.225847,-3.400000,-8.485000,-0.324104,0.259153,-2.897006,-1.616224,-0.884349,-1.616224,-2.897006,0.120000,-0.030000,8,52,8.091932,112.450000,8.091932,112.450000,0.000000,-60.649640,0.000000,64.000000,0.000000,0.000000,-44.758692,-20.299285,153.044894,187.035908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557457,1.672313,0.295836,0.027814,0.500729,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.978733,mpc-p,0,-126.340000,54.885000,-3.683618,-8.186856,-3.410000,-8.565000,-0.273618,0.378144,-1.189297,-13.204249,-0.457422,-13.204249,-1.189297,0.140000,0.030000,50,97,50.401401,112.450000,50.401401,112.450000,0.000000,-15.649640,0.000000,64.000000,0.000000,0.000000,-30.952218,-10.825067,162.245751,181.852130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569674,1.597491,0.285508,0.019790,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.988729,mpc-p,0,-126.340000,54.885000,-3.648654,-8.142968,-3.420000,-8.735000,-0.228654,0.592032,-0.457422,-20.279043,-0.335443,-20.279043,-0.457422,0.220000,0.470000,33,112,33.203433,112.450000,33.203433,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.759360,5.868278,152.664918,184.366922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555805,1.502495,0.273390,0.020897,0.501318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.998713,mpc-p,0,-126.340000,54.885000,-3.619333,-8.094314,-3.400000,-8.925000,-0.219333,0.830686,2.409089,-17.839459,-0.030495,-17.839459,2.409089,0.320000,0.820000,-12,112,-63.712232,112.450000,-63.712232,112.450000,51.915665,0.000000,0.000000,64.000000,0.000000,0.000000,-35.625299,21.473432,155.754811,186.224434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547513,1.587745,0.369575,0.019303,0.503349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.008729,mpc-p,0,-126.340000,54.885000,-3.595626,-8.040746,-3.360000,-9.045000,-0.235626,1.004254,4.970653,-9.422894,-0.091484,-9.422894,4.970653,0.170000,0.980000,-57,112,-70.000000,112.450000,-70.000000,112.450000,13.203433,0.000000,0.000000,64.000000,0.000000,0.000000,-38.029926,31.129965,156.511677,185.060045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556202,1.500291,0.326660,0.019972,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.018740,mpc-p,0,-126.340000,54.885000,-3.577723,-7.982553,-3.320000,-9.075000,-0.257723,1.092447,3.567892,1.494245,1.006328,1.494245,3.567892,-0.070000,1.070000,-57,112,-57.158769,112.450000,-57.158769,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.536617,34.569100,152.418484,180.086455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553594,1.460052,0.310607,0.019069,0.502794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.028718,mpc-p,0,-126.340000,54.885000,-3.565697,-7.920036,-3.280000,-9.015000,-0.285697,1.094964,1.616224,12.350394,0.579401,12.350394,1.616224,-0.160000,1.090000,-30,69,-29.923606,69.309858,-29.923606,69.309858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.480673,29.068626,158.722541,205.152960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564387,1.485338,0.330940,0.023347,0.502239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.039949,mpc-p,0,-126.340000,54.885000,-3.559159,-7.844432,-3.270000,-8.795000,-0.289159,0.950568,-1.982162,23.511492,0.518412,23.511492,-1.982162,-0.300000,0.910000,15,24,21.218938,-10.138705,21.218938,-10.138705,-6.142544,34.448563,0.000000,64.000000,0.000000,0.000000,-57.973220,15.415086,147.895216,200.023439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580221,1.503215,0.211614,0.021293,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.048683,mpc-p,0,-126.340000,54.885000,-3.559213,-7.781925,-3.290000,-8.555000,-0.269213,0.773075,-5.458569,27.597795,-0.091484,27.597795,-5.458569,-0.200000,0.640000,40,-21,40.372263,-27.286314,40.372263,-27.286314,0.000000,6.596172,0.000000,64.000000,0.000000,0.000000,-61.350852,0.981314,132.714311,181.913956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558754,1.471546,0.205574,0.018642,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.058730,mpc-p,0,-126.340000,54.885000,-3.564839,-7.706121,-3.350000,-8.285000,-0.214839,0.578879,-7.410237,26.438993,-0.030495,26.438993,-7.410237,-0.110000,0.230000,45,9,44.960316,9.245957,44.960316,9.245957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.572871,-11.896746,122.161188,172.101651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548962,1.443289,0.237511,0.018839,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.068724,mpc-p,0,-126.340000,54.885000,-3.576323,-7.626736,-3.410000,-8.075000,-0.166323,0.448264,-7.410237,16.680656,-0.396432,16.680656,-7.410237,0.040000,0.100000,18,54,17.545831,99.586479,17.545831,99.586479,0.000000,-45.340522,0.000000,64.000000,0.000000,0.000000,-49.578192,-25.277396,128.412647,175.109784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556345,1.494879,0.224497,0.021597,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.078727,mpc-p,0,-126.340000,54.885000,-3.593661,-7.543472,-3.460000,-7.945000,-0.133661,0.401528,-4.604715,7.776174,-0.823360,7.776174,-4.604715,0.160000,0.260000,-27,99,-34.129098,112.450000,-34.129098,112.450000,6.674929,-13.204043,0.000000,64.000000,0.000000,0.000000,-36.841592,-33.874750,135.866291,177.519650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561552,1.633721,0.273828,0.028304,0.500836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.088700,mpc-p,0,-126.340000,54.885000,-3.616709,-7.456829,-3.500000,-7.875000,-0.116709,0.418171,-2.165131,2.897006,-0.335443,2.897006,-2.165131,0.020000,0.610000,-50,112,-49.630268,112.450000,-49.630268,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.833414,-34.643348,125.952975,159.903382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577381,1.514485,0.256399,0.023346,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.098714,mpc-p,0,-126.340000,54.885000,-3.645569,-7.366356,-3.520000,-7.825000,-0.125569,0.458644,-2.287110,5.580549,0.640391,5.580549,-2.287110,-0.100000,0.880000,-42,112,-42.154179,112.450000,-42.154179,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.626075,-33.122013,118.586312,156.005027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548819,1.875694,0.343547,0.045213,0.501089,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008329,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.108681,mpc-p,0,-126.340000,54.885000,-3.679883,-7.273047,-3.540000,-7.735000,-0.139883,0.461953,-3.811850,12.838311,0.579401,12.838311,-3.811850,-0.170000,1.020000,-23,67,-22.501285,65.029366,-22.501285,65.029366,0.000000,2.420634,0.000000,64.000000,0.000000,0.000000,-24.528096,-33.685112,108.729431,155.435818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555306,1.679104,0.384659,0.027347,1.200257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.118698,mpc-p,0,-126.340000,54.885000,-3.719876,-7.176174,-3.570000,-7.565000,-0.149876,0.388826,-4.909663,19.852116,-0.152474,19.852116,-4.909663,-0.280000,0.890000,1,22,0.642024,13.974218,0.642024,13.974218,0.000000,8.475782,0.000000,64.000000,0.000000,0.000000,-29.068991,-34.991828,99.178037,135.390509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586195,1.780283,0.221637,0.029795,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.128721,mpc-p,0,-126.340000,54.885000,-3.765274,-7.076355,-3.620000,-7.345000,-0.145274,0.268645,-6.556382,22.962585,-0.701380,22.962585,-6.556382,-0.200000,0.570000,4,8,3.832937,7.515087,3.832937,7.515087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.712206,-35.026120,83.718380,107.665360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565764,2.637413,0.241382,0.039723,1.115391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.138687,mpc-p,0,-126.340000,54.885000,-3.815603,-6.974433,-3.680000,-7.135000,-0.135603,0.160567,-7.471226,19.059251,-0.030495,19.059251,-7.471226,-0.140000,0.300000,-1,53,-0.963713,55.721562,-0.963713,55.721562,0.000000,-3.206475,0.000000,64.000000,0.000000,0.000000,-30.600352,-34.204108,75.815264,98.697504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569840,1.696590,0.221180,0.034671,0.501157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.150691,mpc-p,0,-126.340000,54.885000,-3.882836,-6.848452,-3.750000,-6.985000,-0.132836,0.136548,-7.471226,19.059251,-0.213464,8.691018,-6.678361,-0.040000,0.380000,-21,51,-20.771612,51.138825,-20.771612,51.138825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.615134,-36.207211,65.116589,95.905656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.260100,1.850727,0.256361,0.042689,0.501209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.159651,mpc-p,0,-126.340000,54.885000,-3.937549,-6.752323,-3.800000,-6.915000,-0.137549,0.162677,-5.702528,3.689871,-0.274453,3.689871,-5.702528,-0.040000,0.450000,-48,96,-48.344922,112.450000,-48.344922,112.450000,0.000000,-16.311175,0.000000,64.000000,0.000000,0.000000,-19.096673,-32.534760,65.333274,90.916632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580111,1.637465,0.268994,0.027809,0.508118,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.169739,mpc-p,0,-126.340000,54.885000,-4.003553,-6.642198,-3.850000,-6.895000,-0.153553,0.252802,-5.702528,3.689871,-0.945339,-0.396432,-5.763517,-0.180000,0.660000,-40,112,-40.287287,112.450000,-40.287287,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.250961,-29.935411,62.829136,92.941764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565769,1.654842,0.244623,0.028498,0.502609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.179698,mpc-p,0,-126.340000,54.885000,-4.073072,-6.531716,-3.910000,-6.885000,-0.163072,0.353284,-7.227268,0.823360,-0.579401,0.823360,-7.227268,-0.270000,0.910000,-21,112,-20.892441,112.450000,-20.892441,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.232846,-26.576805,76.351921,103.506825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559306,1.608473,0.259205,0.015209,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.189718,mpc-p,0,-126.340000,54.885000,-4.147135,-6.419025,-3.980000,-6.855000,-0.167135,0.435975,-9.361904,5.275601,-0.762370,5.275601,-9.361904,-0.330000,1.020000,3,112,3.279287,112.450000,3.279287,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.062797,-21.994558,81.613569,101.455813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557562,2.174662,0.342781,0.032401,0.505232,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.199686,mpc-p,0,-126.340000,54.885000,-4.224639,-6.305634,-4.070000,-6.765000,-0.154639,0.459366,-10.154769,11.313571,-1.311276,11.313571,-10.154769,-0.190000,1.060000,-7,81,-7.094603,81.286647,-7.094603,81.286647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.334842,-19.641782,78.001597,96.026983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573486,1.510632,0.322891,0.018705,0.501151,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.209724,mpc-p,0,-126.340000,54.885000,-4.306250,-6.190400,-4.180000,-6.615000,-0.126250,0.424600,-11.130602,17.046594,-0.579401,17.046594,-11.130602,-0.140000,0.950000,-6,41,-6.081383,40.763674,-6.081383,40.763674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.945376,-20.976598,65.430519,88.574717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566026,1.498662,0.230786,0.018422,0.508103,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.219722,mpc-p,0,-126.340000,54.885000,-4.390784,-6.074826,-4.280000,-6.425000,-0.110784,0.350174,-11.862478,19.608157,-0.335443,19.608157,-11.862478,-0.130000,0.690000,-3,36,-3.124725,36.189227,-3.124725,36.189227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.826121,-22.520641,62.742138,85.064502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575667,1.684222,0.227470,0.032381,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.229731,mpc-p,0,-126.340000,54.885000,-4.478343,-5.958566,-4.390000,-6.245000,-0.088343,0.286434,-11.313571,16.131750,-0.518412,16.131750,-11.313571,-0.110000,0.480000,-14,79,-13.702476,78.996261,-13.702476,78.996261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.352069,-24.753684,60.781531,84.752985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566381,1.522995,0.205672,0.019317,0.500904,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.239748,mpc-p,0,-126.340000,54.885000,-4.568568,-5.841904,-4.490000,-6.115000,-0.078568,0.273096,-10.154769,10.947634,-0.823360,10.947634,-10.154769,-0.120000,0.570000,-28,112,-28.480896,112.450000,-28.480896,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.263976,-29.719776,60.283258,93.266009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560606,1.458743,0.234266,0.018737,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.249682,mpc-p,0,-126.340000,54.885000,-4.660266,-5.726149,-4.580000,-5.995000,-0.080266,0.268851,-9.666852,9.056956,-0.701380,9.056956,-9.666852,-0.140000,0.830000,-35,109,-35.242694,109.207733,-35.242694,109.207733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.960698,-35.171147,63.451744,100.177722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545693,1.447953,0.281938,0.019028,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.260984,mpc-p,0,-126.340000,54.885000,-4.766828,-5.594689,-4.680000,-5.855000,-0.086828,0.260311,-10.642686,12.838311,-0.091484,12.838311,-10.642686,-0.250000,1.000000,-15,64,-15.240164,62.722124,-15.240164,62.722124,0.000000,1.485609,0.000000,64.000000,0.000000,0.000000,26.088534,-40.356368,65.773561,103.508621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621643,1.671308,0.372293,0.036441,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.269716,mpc-p,0,-126.340000,54.885000,-4.850454,-5.493518,-4.770000,-5.725000,-0.080454,0.231482,-11.435550,17.107583,-0.579401,17.107583,-11.435550,-0.270000,0.890000,-4,33,-3.796583,33.430962,-3.796583,33.430962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.287400,-42.207135,68.340243,97.713365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566174,1.519549,0.226144,0.023679,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.279685,mpc-p,0,-126.340000,54.885000,-4.946942,-5.378672,-4.880000,-5.545000,-0.066942,0.166328,-11.557530,18.327375,-0.701380,18.327375,-11.557530,-0.200000,0.600000,-10,42,-9.807451,42.236629,-9.807451,42.236629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.148346,-42.839657,64.307460,88.598294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571824,1.655911,0.219010,0.019762,0.504488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.289744,mpc-p,0,-126.340000,54.885000,-5.045025,-5.263724,-4.990000,-5.385000,-0.055025,0.121276,-11.008623,14.180083,-1.189297,14.180083,-11.008623,-0.170000,0.500000,-21,81,-20.686026,80.929147,-20.686026,80.929147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.920409,-44.331068,61.487648,87.849566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551231,1.493961,0.196186,0.017894,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.299711,mpc-p,0,-126.340000,54.885000,-5.142518,-5.151002,-5.090000,-5.255000,-0.052518,0.103998,-10.276748,9.666852,-0.701380,9.666852,-10.276748,-0.170000,0.580000,-30,110,-30.166621,109.817316,-30.166621,109.817316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.808030,-47.036782,62.035200,94.049644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549558,1.685266,0.253345,0.031961,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.309742,mpc-p,0,-126.340000,54.885000,-5.240517,-5.038990,-5.180000,-5.155000,-0.060517,0.116010,-9.910810,8.569039,-0.335443,8.569039,-9.910810,-0.250000,0.880000,-25,93,-24.676411,92.931829,-24.676411,92.931829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.829486,-50.788546,64.356452,101.617514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555108,1.611962,0.280940,0.023102,0.500807,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.319748,mpc-p,0,-126.340000,54.885000,-5.337749,-4.928907,-5.280000,-5.035000,-0.057749,0.106093,-10.154769,11.984457,-0.396432,11.984457,-10.154769,-0.300000,0.910000,-13,59,-13.308459,59.466855,-13.308459,59.466855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.661147,-53.734783,62.614160,98.891291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554762,1.516633,0.226400,0.024451,0.500802,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.329718,mpc-p,0,-126.340000,54.885000,-5.433669,-4.821111,-5.380000,-4.895000,-0.053669,0.073889,-10.703675,15.582843,-0.945339,15.582843,-10.703675,-0.230000,0.770000,-13,36,-13.120352,36.479723,-13.120352,36.479723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.976240,-54.056124,56.153055,85.105277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557671,1.521211,0.211519,0.022719,0.500880,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.339743,mpc-p,0,-126.340000,54.885000,-5.528720,-4.714846,-5.470000,-4.735000,-0.058720,0.020154,-10.398727,15.948781,-1.006328,15.948781,-10.398727,-0.220000,0.570000,-15,43,-15.031488,43.413107,-15.031488,43.413107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.756211,-53.535391,53.299275,79.230686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582286,1.766364,0.211625,0.032574,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.349713,mpc-p,0,-126.340000,54.885000,-5.621414,-4.611515,-5.570000,-4.585000,-0.051414,-0.026515,-9.788831,12.655342,-0.457422,12.655342,-9.788831,-0.190000,0.450000,-23,75,-22.954727,74.653902,-22.954727,74.653902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.971391,-53.225432,51.011956,76.605199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559175,1.465428,0.199399,0.020415,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.359722,mpc-p,0,-126.340000,54.885000,-5.712206,-4.510342,-5.660000,-4.485000,-0.052206,-0.025342,-8.995966,8.325081,-0.213464,8.325081,-8.995966,-0.220000,0.570000,-26,98,-26.195929,98.015586,-26.195929,98.015586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.739766,-54.455564,50.039592,79.301427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558190,1.543433,0.216237,0.022562,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.369743,mpc-p,0,-126.340000,54.885000,-5.800386,-4.411838,-5.740000,-4.395000,-0.060386,-0.016838,-8.447060,6.983309,0.335443,6.983309,-8.447060,-0.160000,0.770000,-37,90,-37.419471,89.712733,-37.419471,89.712733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.936225,-56.431696,50.714227,81.845358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557775,1.494951,0.274544,0.024011,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.379685,mpc-p,0,-126.340000,54.885000,-5.884732,-4.317088,-5.820000,-4.315000,-0.064732,-0.002088,-9.178935,9.361904,-0.213464,9.361904,-9.178935,-0.310000,0.820000,-9,64,-9.031414,63.855117,-9.031414,63.855117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.999523,-57.612610,47.819183,79.541271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567702,1.536819,0.228746,0.022132,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.389717,mpc-p,0,-126.340000,54.885000,-5.966247,-4.224675,-5.900000,-4.205000,-0.066247,-0.019675,-9.544873,12.472374,-0.396432,12.472374,-9.544873,-0.280000,0.750000,-2,38,-1.668552,38.288499,-1.668552,38.288499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.515636,-55.930615,44.397294,69.372637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557265,1.532215,0.203377,0.033883,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.399741,mpc-p,0,-126.340000,54.885000,-6.043648,-4.135738,-5.990000,-4.085000,-0.053648,-0.050738,-9.544873,12.777322,-0.884349,12.777322,-9.544873,-0.180000,0.570000,-7,44,-6.877129,43.914630,-6.877129,43.914630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.288447,-53.096494,42.834736,61.235618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565137,1.631783,0.217300,0.032701,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.409748,mpc-p,0,-126.340000,54.885000,-6.116451,-4.050526,-6.070000,-3.975000,-0.046451,-0.075526,-7.898153,8.873987,-0.396432,8.873987,-7.898153,-0.140000,0.470000,-22,78,-21.946946,78.443383,-21.946946,78.443383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.131629,-51.317375,40.823158,58.517145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568659,1.590735,0.218891,0.027360,0.501781,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.419714,mpc-p,0,-126.340000,54.885000,-6.184086,-3.969399,-6.130000,-3.895000,-0.054086,-0.074399,-6.678361,5.031642,0.274453,5.031642,-6.678361,-0.120000,0.570000,-32,98,-32.340762,98.374843,-32.340762,98.374843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.755080,-51.735948,38.446698,62.861168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576891,1.550469,0.206518,0.024617,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.429749,mpc-p,0,-126.340000,54.885000,-6.246866,-3.891639,-6.190000,-3.845000,-0.056866,-0.046639,-5.092632,4.543725,0.030495,4.543725,-5.092632,-0.210000,0.770000,-29,84,-29.317815,83.890793,-29.317815,83.890793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.675780,-53.643748,40.299730,70.022898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547872,1.431266,0.200997,0.018396,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.439738,mpc-p,0,-126.340000,54.885000,-6.303636,-3.818314,-6.240000,-3.775000,-0.063636,-0.043314,-5.580549,6.983309,-0.335443,6.983309,-5.580549,-0.270000,0.810000,-10,56,-10.240521,56.108847,-10.240521,56.108847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.370257,-54.753367,38.312620,66.486555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545770,1.425166,0.163721,0.017334,0.500461,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.449713,mpc-p,0,-126.340000,54.885000,-6.354234,-3.749298,-6.290000,-3.685000,-0.064234,-0.064298,-5.458569,9.666852,-0.518412,9.666852,-5.458569,-0.130000,0.710000,-19,35,-18.699828,35.229891,-18.699828,35.229891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.901082,-52.701903,35.451331,55.006244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550586,1.428243,0.167610,0.016876,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.459740,mpc-p,0,-126.340000,54.885000,-6.398566,-3.684297,-6.330000,-3.605000,-0.068566,-0.079297,-4.238777,8.691018,0.091484,8.691018,-4.238777,-0.220000,0.510000,-11,54,-10.996102,54.266232,-10.996102,54.266232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.466768,-50.584340,37.747844,56.128260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546077,1.531026,0.209557,0.036085,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.469753,mpc-p,0,-126.340000,54.885000,-6.435924,-3.623894,-6.370000,-3.535000,-0.065924,-0.088894,-3.628881,3.994819,-0.213464,3.994819,-3.628881,-0.200000,0.470000,-12,91,-11.608982,91.185107,-11.608982,91.185107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.508002,-48.490759,35.580326,51.006949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575044,1.740594,0.368467,0.038465,0.844468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008579,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.479694,mpc-p,0,-126.340000,54.885000,-6.465810,-3.568505,-6.400000,-3.505000,-0.065810,-0.063505,-2.592058,0.823360,0.030495,0.823360,-2.592058,-0.180000,0.640000,-16,101,-15.693392,100.961806,-15.693392,100.961806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.445340,-48.487468,34.975090,54.791999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588449,1.659424,0.250292,0.024503,0.501587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.489748,mpc-p,0,-126.340000,54.885000,-6.488388,-3.517228,-6.410000,-3.485000,-0.078388,-0.032228,-2.592058,0.823360,0.274453,1.494245,-0.640391,-0.180000,0.810000,-8,84,-7.855390,84.188494,-7.855390,84.188494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.741375,-48.964389,31.866370,53.814245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569619,1.811347,0.310504,0.040911,0.501057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008246,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.499706,mpc-p,0,-126.340000,54.885000,-6.502832,-3.471236,-6.410000,-3.455000,-0.092832,-0.016236,0.213464,4.848673,-0.335443,4.848673,0.213464,-0.180000,0.850000,-22,43,-21.583691,42.857787,-21.583691,42.857787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.725849,-48.304525,28.503546,46.281580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591747,1.625440,0.233591,0.025233,0.503846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.509691,mpc-p,0,-126.340000,54.885000,-6.509080,-3.430006,-6.400000,-3.385000,-0.109080,-0.045006,1.006328,7.532216,-0.213464,7.532216,1.006328,-0.180000,0.660000,-20,28,-20.329904,28.476182,-20.329904,28.476182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.984228,-46.921334,34.187482,50.944567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567536,2.139517,0.289377,0.043078,0.503011,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008554,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.519696,mpc-p,0,-126.340000,54.885000,-6.506770,-3.393668,-6.380000,-3.325000,-0.126770,-0.068668,1.494245,5.397580,0.762370,5.397580,1.494245,-0.190000,0.440000,-16,58,-15.662495,58.112008,-15.662495,58.112008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.958061,-44.779295,38.969179,53.597650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.725802,1.693791,0.228014,0.026360,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.529694,mpc-p,0,-126.340000,54.885000,-6.495604,-3.362392,-6.350000,-3.305000,-0.145604,-0.057392,1.860183,-2.348100,0.518412,-2.348100,1.860183,-0.200000,0.440000,-12,103,-12.111450,112.450000,-12.111450,112.450000,0.000000,-9.337992,0.000000,64.000000,0.000000,0.000000,59.660619,-43.573456,43.856750,58.926712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,9.537868,1.769224,0.296661,0.036012,0.500920,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.012152,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.541879,mpc-p,0,-126.340000,54.885000,-6.469641,-3.331157,-6.320000,-3.325000,-0.149641,-0.006157,1.921172,-5.153621,0.030495,-5.153621,1.921172,-0.200000,0.660000,-2,112,-1.611305,112.450000,-1.611305,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.748193,-44.296999,51.780285,72.402187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557607,1.599528,0.280458,0.023619,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.551972,mpc-p,0,-126.340000,54.885000,-6.437566,-3.311054,-6.290000,-3.365000,-0.147566,0.053946,2.165131,-3.201954,0.335443,-3.201954,2.165131,-0.160000,0.920000,3,84,3.227956,84.493213,3.227956,84.493213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.101903,-44.670547,54.600245,74.169412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539951,1.612184,0.373761,0.017617,0.500804,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.561941,mpc-p,0,-126.340000,54.885000,-6.396239,-3.296355,-6.270000,-3.355000,-0.126239,0.058645,2.470079,2.287110,0.152474,2.287110,2.470079,-0.150000,0.900000,14,39,14.293357,35.554877,14.293357,35.554877,0.000000,3.938337,0.000000,64.000000,0.000000,0.000000,54.062570,-44.145496,50.891487,66.600981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553592,1.652698,0.269541,0.036199,0.500855,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.571942,mpc-p,0,-126.340000,54.885000,-6.344961,-3.286772,-6.240000,-3.325000,-0.104961,0.038228,2.409089,5.519559,0.274453,5.519559,2.409089,-0.100000,0.650000,24,23,23.835341,22.894432,23.835341,22.894432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.963457,-41.860225,56.732283,66.871373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563112,1.494242,0.206291,0.029861,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.581970,mpc-p,0,-126.340000,54.885000,-6.283486,-3.282353,-6.210000,-3.285000,-0.073486,0.002647,3.079975,3.018985,0.091484,3.018985,3.079975,-0.050000,0.400000,25,57,25.085152,57.204240,25.085152,57.204240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.526245,-39.722702,65.818228,73.479125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554616,1.489043,0.188607,0.018961,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.591970,mpc-p,0,-126.340000,54.885000,-6.212005,-3.283110,-6.170000,-3.275000,-0.042005,-0.008110,4.238777,-2.165131,0.274453,-2.165131,4.238777,0.040000,0.420000,14,94,13.651997,93.682787,13.651997,93.682787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.328030,-39.550914,70.210838,78.460843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553566,1.487950,0.208855,0.020365,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.601942,mpc-p,0,-126.340000,54.885000,-6.130473,-3.288974,-6.100000,-3.315000,-0.030473,0.026026,6.495393,-6.251434,0.030495,-6.251434,6.495393,0.090000,0.650000,-4,106,-4.078905,106.457979,-4.078905,106.457979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.228722,-40.649914,67.066930,81.547959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553711,1.479542,0.234594,0.018722,0.505359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.611972,mpc-p,0,-126.340000,54.885000,-6.038035,-3.299984,-6.020000,-3.355000,-0.018035,0.055016,8.691018,-4.360757,0.884349,-4.360757,8.691018,0.060000,0.830000,-8,73,-8.041243,73.491250,-8.041243,73.491250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.875357,-42.143353,59.515704,78.463082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551996,1.620303,0.330592,0.025408,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.621942,mpc-p,0,-126.340000,54.885000,-5.935711,-3.315959,-5.930000,-3.375000,-0.005711,0.059041,8.934977,0.213464,0.945339,0.213464,8.934977,0.000000,0.830000,11,31,10.849644,30.761247,10.849644,30.761247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.956634,-43.234004,53.913174,70.172381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563221,1.495393,0.221248,0.025339,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.631950,mpc-p,0,-126.340000,54.885000,-5.822475,-3.336978,-5.840000,-3.365000,0.017525,0.028022,8.995966,3.018985,0.823360,3.018985,8.995966,-0.020000,0.550000,30,24,29.872411,23.835832,29.872411,23.835832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.653358,-41.243810,55.807633,63.749597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564689,1.487907,0.221955,0.025843,0.500861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.641981,mpc-p,0,-126.340000,54.885000,-5.698366,-3.362986,-5.740000,-3.355000,0.041634,-0.007986,10.215758,0.152474,0.274453,0.152474,10.215758,0.060000,0.370000,24,55,23.517199,55.080911,23.517199,55.080911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.261744,-38.501429,59.869677,63.733916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586800,1.490763,0.221580,0.023339,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.651970,mpc-p,0,-126.340000,54.885000,-5.564215,-3.393717,-5.620000,-3.385000,0.055785,-0.008717,12.533363,-5.092632,0.274453,-5.092632,12.533363,0.160000,0.380000,-1,94,-0.735207,93.940876,-0.735207,93.940876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.931321,-38.266548,62.979127,69.733606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557896,1.491349,0.210027,0.021452,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.661942,mpc-p,0,-126.340000,54.885000,-5.419821,-3.429107,-5.490000,-3.445000,0.070179,0.015893,14.119093,-7.959143,1.067318,-7.959143,14.119093,0.120000,0.630000,-1,95,-0.610330,94.869824,-0.610330,94.869824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.381049,-39.484660,56.107006,71.607366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554635,1.480298,0.226269,0.022143,0.500571,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.671971,mpc-p,0,-126.340000,54.885000,-5.264085,-3.469345,-5.330000,-3.515000,0.065915,0.045655,15.094927,-6.190445,1.006328,-6.190445,15.094927,0.010000,0.910000,16,54,15.764321,53.840202,15.764321,53.840202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.782414,-40.600786,51.071359,66.745000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552283,1.510618,0.243764,0.022547,0.500552,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.681970,mpc-p,0,-126.340000,54.885000,-5.098381,-3.513988,-5.180000,-3.535000,0.081619,0.021012,15.704823,-1.128308,1.128308,-1.128308,15.704823,0.020000,0.810000,25,13,24.959001,12.696390,24.959001,12.696390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.543467,-38.678525,51.626962,58.100556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551269,1.490546,0.199846,0.019524,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.691939,mpc-p,0,-126.340000,54.885000,-4.922918,-3.562865,-5.010000,-3.555000,0.087082,-0.007865,16.253729,-0.518412,0.457422,-0.518412,16.253729,0.120000,0.400000,20,36,19.931932,35.895210,19.931932,35.895210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.657864,-35.287824,64.442821,65.119394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549768,1.595886,0.195595,0.019990,0.501128,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.701969,mpc-p,0,-126.340000,54.885000,-4.736174,-3.616306,-4.840000,-3.585000,0.103826,-0.031306,17.778469,-4.482736,0.823360,-4.482736,17.778469,0.150000,0.330000,11,70,11.277950,69.603351,11.277950,69.603351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.672866,-34.036667,71.944611,73.951285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556746,1.462535,0.199879,0.019605,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.711975,mpc-p,0,-126.340000,54.885000,-4.539837,-3.673734,-4.650000,-3.655000,0.110163,-0.018734,19.486178,-8.630029,0.884349,-8.630029,19.486178,0.130000,0.480000,6,89,5.677822,88.812763,5.677822,88.812763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.996967,-33.605568,71.850336,77.206948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550710,1.477048,0.226232,0.021783,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.721941,mpc-p,0,-126.340000,54.885000,-4.334477,-3.734867,-4.440000,-3.725000,0.105523,-0.009867,19.791126,-8.569039,1.921172,-8.569039,19.791126,0.090000,0.650000,16,71,15.951061,71.146746,15.951061,71.146746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.279002,-33.446859,68.793299,76.117808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553455,1.933403,0.282797,0.041905,0.501145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008337,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.731958,mpc-p,0,-126.340000,54.885000,-4.118400,-3.800107,-4.240000,-3.795000,0.121600,-0.005107,20.157064,-4.787684,1.921172,-4.787684,20.157064,0.090000,0.690000,25,32,25.146340,32.323579,25.146340,32.323579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.608072,-31.937217,69.477505,70.761119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606314,1.619536,0.214466,0.025915,0.500837,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.741939,mpc-p,0,-126.340000,54.885000,-3.893704,-3.868720,-4.030000,-3.835000,0.136296,-0.033720,19.669147,-1.921172,1.250287,-1.921172,19.669147,0.150000,0.590000,34,10,33.582224,9.578481,33.582224,9.578481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.206315,-28.861349,71.350902,66.689218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556910,1.483744,0.219141,0.021118,0.500552,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.751940,mpc-p,0,-126.340000,54.885000,-3.659386,-3.940905,-3.830000,-3.865000,0.170614,-0.075905,20.766960,-3.262944,1.067318,-3.262944,20.766960,0.200000,0.340000,29,35,29.439367,34.526460,29.439367,34.526460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.042844,-25.486803,79.603829,74.222237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557280,1.878503,0.263351,0.065041,0.501117,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008279,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.761962,mpc-p,0,-126.340000,54.885000,-3.415647,-4.016500,-3.610000,-3.925000,0.194353,-0.091500,22.413679,-8.569039,0.579401,-8.569039,22.413679,0.260000,0.260000,14,80,14.393053,81.511199,14.393053,81.511199,0.000000,-1.984738,0.000000,64.000000,0.000000,0.000000,64.527869,-23.481888,87.693459,81.153199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602383,1.647643,0.226273,0.026071,0.500868,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.771968,mpc-p,0,-126.340000,54.885000,-3.163662,-4.095036,-3.370000,-4.035000,0.206338,-0.060036,23.572481,-13.204249,1.860183,-13.204249,23.572481,0.200000,0.490000,18,101,17.611133,100.597498,17.611133,100.597498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.123078,-22.234937,83.444125,83.552619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557385,1.596784,0.230977,0.020605,0.501109,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.781936,mpc-p,0,-126.340000,54.885000,-2.904407,-4.176105,-3.130000,-4.155000,0.225593,-0.021105,24.304356,-11.618519,2.165131,-11.618519,24.304356,0.150000,0.750000,28,66,27.919146,65.894426,27.919146,65.894426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.199711,-21.455822,83.693500,84.918182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.819994,1.860440,0.355664,0.044811,0.501770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.791940,mpc-p,0,-126.340000,54.885000,-2.636249,-4.260113,-2.880000,-4.235000,0.243751,-0.025113,25.219201,-6.617372,1.799193,-6.617372,25.219201,0.160000,0.780000,31,21,30.767261,16.983900,30.767261,16.983900,0.000000,3.910526,0.000000,64.000000,0.000000,0.000000,63.936517,-19.129672,89.598339,83.815528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559506,1.545358,0.211015,0.020997,0.506165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.801941,mpc-p,0,-126.340000,54.885000,-2.360575,-4.346527,-2.620000,-4.285000,0.259425,-0.061527,26.317013,-2.714037,1.677214,-2.714037,26.317013,0.270000,0.510000,18,1,17.520300,1.275479,17.520300,1.275479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.286795,-16.685537,94.857373,85.521955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563209,1.642371,0.225962,0.024910,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.811944,mpc-p,0,-126.340000,54.885000,-2.077620,-4.435171,-2.340000,-4.325000,0.262380,-0.110171,28.634618,-4.482736,1.616224,-4.482736,28.634618,0.230000,0.240000,8,33,7.591595,32.704358,7.591595,32.704358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.997968,-15.199575,100.677871,91.976429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575240,2.097286,0.328298,0.051301,0.501533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008573,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.821949,mpc-p,0,-126.340000,54.885000,-1.787776,-4.525824,-2.040000,-4.415000,0.252224,-0.110824,30.464306,-10.398727,1.616224,-10.398727,30.464306,0.160000,0.210000,3,78,3.277792,83.116527,3.277792,83.116527,0.000000,-5.412170,0.000000,64.000000,0.000000,0.000000,67.303421,-13.231781,96.010291,92.087045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579843,1.489581,0.216396,0.020641,0.502651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.831943,mpc-p,0,-126.340000,54.885000,-1.491820,-4.618142,-1.720000,-4.555000,0.228180,-0.063142,31.013213,-16.314719,2.653048,-16.314719,31.013213,0.110000,0.450000,7,112,7.115912,112.450000,7.115912,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.884388,-11.047971,91.172141,91.986388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559937,1.736740,0.448996,0.042161,0.517303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008319,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.841959,mpc-p,0,-126.340000,54.885000,-1.189228,-4.712193,-1.400000,-4.705000,0.210772,-0.007193,31.013213,-16.314719,2.592058,-15.704823,31.562119,0.080000,0.760000,17,91,17.092687,90.946154,17.092687,90.946154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.484192,-9.389294,89.348088,93.872744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.633178,1.800042,1.330851,0.037691,0.501230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009320,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.851939,mpc-p,0,-126.340000,54.885000,-0.882193,-4.807200,-1.090000,-4.815000,0.207807,0.007800,31.623109,-9.544873,2.836017,-9.544873,31.623109,0.110000,0.910000,18,46,18.372498,19.807621,18.372498,19.807621,0.000000,26.138532,0.000000,64.000000,0.000000,0.000000,50.250269,-6.282526,94.508001,95.085442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564037,1.638069,0.244550,0.023868,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.861945,mpc-p,0,-126.340000,54.885000,-0.569225,-4.903529,-0.760000,-4.885000,0.190775,-0.018529,32.111026,-2.653048,2.348100,-2.653048,32.111026,0.150000,0.700000,17,1,16.586743,-23.661881,16.586743,-23.661881,0.000000,24.608035,0.000000,64.000000,0.000000,0.000000,44.874984,-3.771771,98.197982,96.051820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.243810,1.782620,0.259811,0.036472,0.501732,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.872157,mpc-p,0,-126.340000,54.885000,-0.245067,-5.002683,-0.430000,-4.905000,0.184933,-0.097683,32.659932,-0.091484,2.775027,-0.091484,32.659932,0.170000,0.420000,15,-29,14.821695,-28.839427,14.821695,-28.839427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.167150,-3.098095,96.746937,94.604593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579916,1.763238,0.231012,0.033757,0.501183,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.881942,mpc-p,0,-126.340000,54.885000,0.069620,-5.098272,-0.110000,-4.935000,0.179620,-0.163272,33.696755,-4.482736,3.140965,-4.482736,33.696755,0.170000,0.060000,8,16,8.075261,32.161376,8.075261,32.161376,0.000000,-16.000803,0.000000,64.000000,0.000000,0.000000,41.193335,-1.610640,102.478283,103.546807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570528,1.768909,0.248572,0.030530,0.501133,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.891952,mpc-p,0,-126.340000,54.885000,0.395142,-5.196396,0.240000,-5.035000,0.155142,-0.161396,33.879724,-13.814145,3.262944,-13.814145,33.879724,0.150000,0.010000,6,61,6.402635,112.449999,6.402635,112.449999,0.000000,-51.289427,0.000000,64.000000,0.000000,0.000000,41.603538,1.008887,104.158891,105.105474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597641,1.696039,0.257843,0.029079,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.901938,mpc-p,0,-126.340000,54.885000,0.723081,-5.294405,0.580000,-5.235000,0.143081,-0.059405,34.306651,-22.413679,3.140965,-22.413679,34.306651,0.120000,0.240000,6,106,6.411760,112.450000,6.411760,112.450000,0.000000,-6.289427,0.000000,64.000000,0.000000,0.000000,39.150760,5.668051,103.018114,108.878035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560316,1.937634,0.268116,0.032835,0.501133,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008310,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.911948,mpc-p,0,-126.340000,54.885000,1.054495,-5.392528,0.940000,-5.485000,0.114495,0.092472,34.245662,-25.402169,2.592058,-25.402169,34.245662,0.110000,0.610000,8,112,8.119929,112.450000,8.119929,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.584631,9.743037,103.564639,112.273407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.268577,1.602420,0.292013,0.023969,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.921939,mpc-p,0,-126.340000,54.885000,1.387402,-5.490092,1.280000,-5.705000,0.107402,0.214908,33.757745,-22.047741,2.592058,-22.047741,33.757745,0.110000,0.890000,16,112,16.295012,112.450000,16.295012,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.655737,14.851409,107.813505,119.809209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552098,1.501710,0.299881,0.018973,0.500685,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.931942,mpc-p,0,-126.340000,54.885000,1.722382,-5.587181,1.620000,-5.875000,0.102382,0.287819,32.781911,-13.570186,3.750861,-13.570186,32.781911,0.120000,1.030000,30,67,30.296522,61.162084,30.296522,61.162084,0.000000,6.287916,0.000000,64.000000,0.000000,0.000000,16.780715,18.025423,110.066325,122.138497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556537,1.492753,0.372930,0.029077,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.941952,mpc-p,0,-126.340000,54.885000,2.058741,-5.683510,1.960000,-5.965000,0.098741,0.281490,33.330818,-4.421746,3.811850,-4.421746,33.330818,0.190000,0.880000,24,22,23.961858,-2.709630,23.961858,-2.709630,0.000000,25.159630,0.000000,64.000000,0.000000,0.000000,8.047099,20.654856,110.888748,125.300391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604454,1.492911,0.197103,0.018197,0.504914,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.951943,mpc-p,0,-126.340000,54.885000,2.395097,-5.778601,2.290000,-5.985000,0.105097,0.206399,33.391807,1.006328,3.872840,1.006328,33.391807,0.230000,0.560000,21,-23,21.413054,-25.122923,21.413054,-25.122923,0.000000,2.572923,0.000000,64.000000,0.000000,0.000000,5.716122,20.218811,114.555231,124.495865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557157,1.459811,0.198584,0.023132,0.503596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.961942,mpc-p,0,-126.340000,54.885000,2.731785,-5.872473,2.630000,-5.995000,0.101785,0.122527,34.611599,-1.372266,3.567892,-1.372266,34.611599,0.230000,0.170000,9,22,9.236410,22.282127,9.236410,22.282127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.281862,19.650547,112.573450,124.043027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558540,1.501960,0.212512,0.023821,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.971972,mpc-p,0,-126.340000,54.885000,3.069148,-5.965133,2.980000,-6.075000,0.089148,0.109867,35.465454,-9.483883,3.628881,-9.483883,35.465454,0.200000,0.120000,-1,67,-0.864910,96.721495,-0.864910,96.721495,0.000000,-29.439368,0.000000,64.000000,0.000000,0.000000,8.949788,18.422029,106.603254,114.460215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554584,1.513067,0.209270,0.021896,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.981972,mpc-p,0,-126.340000,54.885000,3.404556,-6.055783,3.350000,-6.215000,0.054556,0.159217,35.831391,-16.680656,3.506902,-16.680656,35.831391,0.150000,0.390000,-6,112,-5.607964,112.450000,-5.607964,112.450000,0.000000,-0.167873,0.000000,64.000000,0.000000,0.000000,9.094750,18.854278,102.815742,113.613017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553590,1.471413,0.246532,0.021886,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.991938,mpc-p,0,-126.340000,54.885000,3.737402,-6.144196,3.720000,-6.395000,0.017402,0.250804,35.160506,-19.120240,3.933829,-19.120240,35.160506,0.130000,0.720000,-3,112,-2.758673,112.450000,-2.758673,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.182611,19.288480,101.448795,115.527676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555087,1.453291,0.301097,0.018944,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.001969,mpc-p,0,-126.340000,54.885000,4.070474,-6.231033,4.070000,-6.545000,0.000474,0.313967,34.245662,-13.814145,3.872840,-13.814145,34.245662,0.130000,0.950000,6,85,5.627285,84.679148,5.627285,84.679148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.921877,21.479283,102.200516,121.630444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553291,1.490947,0.367646,0.020019,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.011977,mpc-p,0,-126.340000,54.885000,4.400324,-6.315312,4.410000,-6.635000,-0.009676,0.319688,31.806078,-5.580549,4.482736,-5.580549,31.806078,0.120000,0.930000,31,40,30.834338,20.075008,30.834338,20.075008,0.000000,19.604140,0.000000,64.000000,0.000000,0.000000,-11.925816,24.085119,100.766030,123.787531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554778,1.547311,0.237996,0.027976,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.021938,mpc-p,0,-126.340000,54.885000,4.725758,-6.396676,4.730000,-6.655000,-0.004242,0.258324,29.854410,1.250287,2.957996,1.250287,29.854410,0.130000,0.670000,51,-5,50.634835,-16.784306,50.634835,-16.784306,0.000000,11.463454,0.000000,64.000000,0.000000,0.000000,-20.346409,24.793494,96.277715,118.325767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547332,1.442941,0.192713,0.016745,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.031964,mpc-p,0,-126.340000,54.885000,5.049897,-6.475831,5.020000,-6.645000,0.029897,0.169169,28.329670,2.409089,2.775027,2.409089,28.329670,0.290000,0.330000,45,-2,45.424288,-1.563245,45.424288,-1.563245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.162860,23.820887,90.878061,113.594381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553902,1.633038,0.260733,0.028861,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.041943,mpc-p,0,-126.340000,54.885000,5.368642,-6.551706,5.310000,-6.665000,0.058642,0.113294,28.207691,-3.323933,3.323933,-3.323933,28.207691,0.390000,0.150000,27,43,27.307781,61.007931,27.307781,61.007931,0.000000,-17.571176,0.000000,64.000000,0.000000,0.000000,-18.521277,21.880651,105.063010,119.628443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558353,1.467040,0.217461,0.022120,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.051949,mpc-p,0,-126.340000,54.885000,5.683919,-6.624699,5.610000,-6.745000,0.073919,0.120301,29.610452,-11.008623,3.872840,-11.008623,29.610452,0.390000,0.200000,5,88,4.865513,112.450000,4.865513,112.450000,0.000000,-24.013245,0.000000,64.000000,0.000000,0.000000,-10.408933,21.502003,102.908845,113.716864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577289,1.797726,0.287412,0.041243,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.061943,mpc-p,0,-126.340000,54.885000,5.994043,-6.694354,5.910000,-6.885000,0.084043,0.190646,30.891234,-16.375708,3.506902,-16.375708,30.891234,0.290000,0.510000,-3,112,-2.751225,112.450000,-2.751225,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.603915,22.982050,99.400032,111.766333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559821,1.511823,0.239571,0.020350,0.501296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.071973,mpc-p,0,-126.340000,54.885000,6.300064,-6.760837,6.230000,-7.025000,0.070064,0.264163,30.403317,-13.021280,3.872840,-13.021280,30.403317,0.170000,0.830000,10,105,10.366330,105.370821,10.366330,105.370821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.339356,25.054775,98.114133,115.521941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556657,1.457415,0.326084,0.022284,0.505632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.081969,mpc-p,0,-126.340000,54.885000,6.599443,-6.823536,6.540000,-7.115000,0.059443,0.291464,29.549462,-6.251434,3.933829,-6.251434,29.549462,0.140000,0.960000,20,60,20.368874,42.617297,20.368874,42.617297,0.000000,17.753525,0.000000,64.000000,0.000000,0.000000,-13.393686,27.421335,97.185687,119.156154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555270,1.458611,0.257165,0.019202,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.091972,mpc-p,0,-126.340000,54.885000,6.892998,-6.882577,6.840000,-7.125000,0.052998,0.242423,27.902743,3.079975,3.750861,3.079975,27.902743,0.140000,0.830000,34,15,34.438638,-25.202969,34.438638,-25.202969,0.000000,40.573790,0.000000,64.000000,0.000000,0.000000,-20.580021,28.634034,98.362653,121.811900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552494,1.468260,0.208117,0.021735,0.500748,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.101971,mpc-p,0,-126.340000,54.885000,7.180016,-6.937761,7.130000,-7.065000,0.050016,0.127239,27.475816,7.959143,3.628881,7.959143,27.475816,0.200000,0.490000,29,-30,28.595910,-41.706091,28.595910,-41.706091,0.000000,12.076912,0.000000,64.000000,0.000000,0.000000,-26.423843,26.391972,92.202072,114.365682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557775,1.510061,0.216532,0.022857,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.111972,mpc-p,0,-126.340000,54.885000,7.460329,-6.989006,7.420000,-7.015000,0.040329,0.025994,28.817587,5.397580,3.506902,5.397580,28.817587,0.280000,0.120000,-2,7,-1.922714,6.736738,-1.922714,6.736738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.353314,23.732878,99.022750,122.523558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555259,1.597602,0.211165,0.019698,0.502297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.121972,mpc-p,0,-126.340000,54.885000,7.733489,-7.036180,7.720000,-7.015000,0.013489,-0.021180,29.732431,-3.079975,3.750861,-3.079975,29.732431,0.210000,0.040000,-16,52,-16.206472,85.416306,-16.206472,85.416306,0.000000,-33.679568,0.000000,64.000000,0.000000,0.000000,-22.313973,22.046280,99.511308,121.448405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554378,1.476445,0.209075,0.021803,0.501553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.131974,mpc-p,0,-126.340000,54.885000,7.999244,-7.079194,8.020000,-7.095000,-0.020756,0.015806,29.915400,-11.496540,3.506902,-11.496540,29.915400,0.110000,0.200000,-19,97,-19.049980,112.450000,-19.049980,112.450000,0.000000,-15.713262,0.000000,64.000000,0.000000,0.000000,-21.568805,24.334733,96.652950,122.308078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553329,1.500544,0.271520,0.021587,0.502198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.141970,mpc-p,0,-126.340000,54.885000,8.257117,-7.117930,8.310000,-7.225000,-0.052883,0.107070,29.427483,-14.607010,3.506902,-14.607010,29.427483,0.060000,0.570000,-19,112,-19.166454,112.450000,-19.166454,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.309379,28.360168,105.724948,128.349712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554046,1.462529,0.245290,0.018717,0.501968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.151955,mpc-p,0,-126.340000,54.885000,8.506686,-7.152292,8.600000,-7.335000,-0.093314,0.182708,27.353837,-10.337738,3.506902,-10.337738,27.353837,0.040000,0.870000,-7,100,-7.094117,99.888635,-7.094117,99.888635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.462871,33.481525,114.847403,136.593721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589871,1.581980,0.326030,0.016722,0.500919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.161937,mpc-p,0,-126.340000,54.885000,8.747876,-7.182243,8.860000,-7.375000,-0.112124,0.192757,23.694460,-0.884349,3.201954,-0.884349,23.694460,-0.030000,0.970000,30,55,30.427304,16.773765,30.427304,16.773765,0.000000,38.114869,0.000000,64.000000,0.000000,0.000000,-38.919682,36.873712,119.725295,140.056485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548782,1.504417,0.245892,0.017653,0.500866,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.171974,mpc-p,0,-126.340000,54.885000,8.981837,-7.207866,9.080000,-7.335000,-0.098163,0.127134,20.462012,8.020133,2.775027,8.020133,20.462012,0.040000,0.790000,50,10,50.172825,-42.363455,50.172825,-42.363455,0.000000,52.252090,0.000000,64.000000,0.000000,0.000000,-45.931044,35.314060,119.460397,140.219634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553029,1.455190,0.203469,0.018060,0.500666,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.181975,mpc-p,0,-126.340000,54.885000,9.206152,-7.228860,9.280000,-7.235000,-0.073848,0.006140,18.022427,12.411384,2.531068,12.411384,18.022427,0.090000,0.450000,63,-35,62.558322,-53.101168,62.558322,-53.101168,0.000000,17.989803,0.000000,64.000000,0.000000,0.000000,-49.051899,29.569728,113.686963,135.825400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552676,1.450055,0.230092,0.020837,0.503944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.191973,mpc-p,0,-126.340000,54.885000,9.421451,-7.245282,9.460000,-7.135000,-0.038549,-0.110282,16.131750,8.508050,2.348100,8.508050,16.131750,0.300000,0.080000,45,6,45.131950,6.331489,45.131950,6.331489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.865987,25.212834,111.044392,142.849531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553350,1.495841,0.280056,0.022835,0.500738,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.201969,mpc-p,0,-126.340000,54.885000,9.627552,-7.257104,9.630000,-7.105000,-0.002448,-0.152104,17.595500,0.030495,2.470079,0.030495,17.595500,0.430000,0.020000,3,51,2.643713,84.920943,2.643713,84.920943,0.000000,-33.589454,0.000000,64.000000,0.000000,0.000000,-37.382039,21.123319,118.624014,141.692214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551056,1.510243,0.236686,0.021632,0.500703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.211980,mpc-p,0,-126.340000,54.885000,9.824652,-7.264317,9.820000,-7.155000,0.004652,-0.109317,19.242219,-9.422894,2.653048,-9.422894,19.242219,0.310000,0.160000,-14,96,-13.642204,112.450000,-13.642204,112.450000,0.000000,-16.118511,0.000000,64.000000,0.000000,0.000000,-26.358511,22.320913,115.817588,136.726926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574302,1.712048,0.257377,0.030420,0.500679,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.221973,mpc-p,0,-126.340000,54.885000,10.011992,-7.266889,10.010000,-7.275000,0.001992,0.008111,18.144407,-14.119093,2.226120,-14.119093,18.144407,0.130000,0.530000,6,112,6.327061,112.450000,6.327061,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.335090,28.488566,109.735381,138.663919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566450,1.607442,0.255237,0.022064,0.500806,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.231941,mpc-p,0,-126.340000,54.885000,10.189366,-7.264848,10.190000,-7.385000,-0.000634,0.120152,15.643833,-10.154769,2.043152,-10.154769,15.643833,0.100000,0.860000,27,112,26.840864,112.450000,26.840864,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.642973,36.361086,116.785490,145.059766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559643,1.564700,0.329333,0.025934,0.500942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.241942,mpc-p,0,-126.340000,54.885000,10.357744,-7.258185,10.350000,-7.425000,0.007744,0.166815,13.753155,-1.006328,2.165131,-1.006328,13.753155,0.110000,1.010000,42,67,41.603376,44.267443,41.603376,44.267443,0.000000,23.182557,0.000000,64.000000,0.000000,0.000000,-40.391017,41.501057,119.712224,145.176295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560273,1.512690,0.395871,0.023808,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.251974,mpc-p,0,-126.340000,54.885000,10.516926,-7.246877,10.480000,-7.375000,0.036926,0.128123,11.801488,9.666852,2.287110,9.666852,11.801488,0.230000,0.880000,45,22,44.834272,-32.948537,44.834272,-32.948537,0.000000,55.398537,0.000000,64.000000,0.000000,0.000000,-49.481075,41.928378,124.325452,152.089070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.880408,1.545965,0.215797,0.030209,0.500629,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.261939,mpc-p,0,-126.340000,54.885000,10.665362,-7.231089,10.600000,-7.255000,0.065362,0.023911,11.862478,15.033937,1.677214,15.033937,11.862478,0.350000,0.570000,27,-23,27.386031,-54.189170,27.386031,-54.189170,0.000000,31.639170,0.000000,64.000000,0.000000,0.000000,-55.840546,37.270612,120.889509,148.177125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554042,1.534037,0.234024,0.023335,0.500818,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.271972,mpc-p,0,-126.340000,54.885000,10.805065,-7.210643,10.740000,-7.115000,0.065065,-0.095643,12.899301,13.875134,1.799193,13.875134,12.899301,0.340000,0.220000,10,-19,10.452194,-19.183973,10.452194,-19.183973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.997923,31.144335,118.196071,148.281841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569476,1.664500,0.227804,0.028417,0.504114,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.281971,mpc-p,0,-126.340000,54.885000,10.934564,-7.185775,10.880000,-7.045000,0.054564,-0.140775,13.997114,4.116798,1.860183,4.116798,13.997114,0.250000,0.040000,0,26,-0.374553,79.002960,-0.374553,79.002960,0.000000,-53.186933,0.000000,64.000000,0.000000,0.000000,-58.559273,26.908328,115.979675,144.891201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563057,1.491554,0.204232,0.022817,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.291969,mpc-p,0,-126.340000,54.885000,11.054390,-7.156479,11.020000,-7.065000,0.034390,-0.091479,13.692166,-6.800341,1.921172,-6.800341,13.692166,0.160000,0.030000,1,71,1.080155,112.450000,1.080155,112.450000,0.000000,-41.633973,0.000000,64.000000,0.000000,0.000000,-60.015268,27.393243,110.100702,130.834849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543629,1.497430,0.227144,0.019232,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.301976,mpc-p,0,-126.340000,54.885000,11.164692,-7.122788,11.150000,-7.175000,0.014692,0.052212,12.106436,-15.155916,1.128308,-15.155916,12.106436,0.110000,0.320000,13,112,12.840287,112.450000,12.840287,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.449099,33.151492,110.782915,130.211917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554137,1.652081,0.242643,0.031274,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.311944,mpc-p,0,-126.340000,54.885000,11.265061,-7.084956,11.260000,-7.315000,0.005061,0.230044,9.910810,-15.826802,1.494245,-15.826802,9.910810,0.080000,0.690000,24,112,24.321265,112.450000,24.321265,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.273488,40.133395,115.553507,135.293676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560870,1.520207,0.299899,0.021912,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.321970,mpc-p,0,-126.340000,54.885000,11.356543,-7.042687,11.360000,-7.425000,-0.003457,0.382313,9.117946,-8.995966,0.884349,-8.995966,9.117946,0.140000,0.950000,14,112,14.469753,112.450000,14.469753,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.293974,47.781901,117.997852,139.886260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552349,1.501373,0.302701,0.020829,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.331968,mpc-p,0,-126.340000,54.885000,11.438426,-6.996416,11.450000,-7.455000,-0.011574,0.458584,7.715185,1.921172,1.250287,1.921172,7.715185,0.180000,1.040000,14,76,13.577962,75.960263,13.577962,75.960263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.210953,51.100322,114.874584,134.805930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542896,1.461970,0.309189,0.020906,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.341974,mpc-p,0,-126.340000,54.885000,11.511184,-6.946078,11.530000,-7.365000,-0.018816,0.418922,6.495393,13.753155,1.311276,13.753155,6.495393,0.160000,0.930000,20,31,20.005368,-11.080210,20.005368,-11.080210,0.000000,42.040472,0.000000,64.000000,0.000000,0.000000,-58.687423,47.517827,113.532407,131.115862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552091,1.438248,0.197867,0.017274,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.351966,mpc-p,0,-126.340000,54.885000,11.574814,-6.891896,11.600000,-7.205000,-0.025186,0.313104,5.824507,19.608157,1.494245,19.608157,5.824507,0.170000,0.630000,16,-14,16.139746,-35.338559,16.139746,-35.338559,0.000000,21.298821,0.000000,64.000000,0.000000,0.000000,-52.792338,37.289999,109.475025,129.107720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549800,1.479574,0.199053,0.025430,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.361970,mpc-p,0,-126.340000,54.885000,11.629654,-6.833844,11.660000,-7.025000,-0.030346,0.191156,5.946486,17.778469,1.372266,17.778469,5.946486,0.160000,0.250000,4,9,4.180555,8.752769,4.180555,8.752769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.787103,27.385874,106.222086,134.066151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558087,1.471460,0.193080,0.021477,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.371971,mpc-p,0,-126.340000,54.885000,11.675805,-6.772121,11.730000,-6.905000,-0.054195,0.132879,5.519559,9.544873,1.128308,9.544873,5.519559,0.130000,0.120000,-6,54,-5.783950,90.994534,-5.783950,90.994534,0.000000,-37.241765,0.000000,64.000000,0.000000,0.000000,-32.245660,18.444768,100.020528,131.414332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551663,1.526170,0.230190,0.021151,0.501386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.381952,mpc-p,0,-126.340000,54.885000,11.713430,-6.706965,11.780000,-6.865000,-0.066570,0.158035,4.726694,-0.518412,0.518412,-0.518412,4.726694,0.070000,0.270000,-8,99,-7.588169,112.450000,-7.588169,112.450000,0.000000,-13.697231,0.000000,64.000000,0.000000,0.000000,-20.533900,13.791415,92.610947,120.257077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581742,1.477788,0.239732,0.019123,0.500565,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.391937,mpc-p,0,-126.340000,54.885000,11.742862,-6.638353,11.830000,-6.895000,-0.087138,0.256647,3.323933,-5.519559,0.701380,-5.519559,3.323933,0.050000,0.640000,-7,112,-6.893014,112.450000,-6.893014,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.370911,13.136978,93.384793,116.409629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546030,1.518735,0.210034,0.016831,0.500203,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.401969,mpc-p,0,-126.340000,54.885000,11.764403,-6.566101,11.870000,-6.935000,-0.105597,0.368899,1.738204,-3.628881,0.396432,-3.628881,1.738204,0.020000,0.890000,-1,112,-0.577790,112.450000,-0.577790,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.691305,16.039022,98.173547,117.301733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554570,1.484088,0.268167,0.020043,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.411966,mpc-p,0,-126.340000,54.885000,11.778116,-6.490933,11.880000,-6.925000,-0.101884,0.434067,-0.335443,1.799193,0.274453,1.799193,-0.335443,0.020000,1.020000,11,112,10.574598,112.450000,10.574598,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.430842,19.109767,99.575866,119.128103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543935,1.431960,0.290375,0.018112,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.421967,mpc-p,0,-126.340000,54.885000,11.784356,-6.412708,11.880000,-6.865000,-0.095644,0.452292,-1.738204,9.727842,-0.518412,9.727842,-1.738204,0.020000,1.070000,18,67,17.939354,50.943698,17.939354,50.943698,0.000000,16.506302,0.000000,64.000000,0.000000,0.000000,3.987050,17.311427,95.981553,115.163723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549896,1.471129,0.318916,0.019972,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.431969,mpc-p,0,-126.340000,54.885000,11.783394,-6.331602,11.860000,-6.725000,-0.076606,0.393398,-3.628881,16.802635,-0.396432,16.802635,-3.628881,0.050000,0.900000,26,22,25.981292,5.668912,25.981292,5.668912,0.000000,16.781088,0.000000,64.000000,0.000000,0.000000,11.656806,12.419116,96.935375,124.306076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547066,1.467352,0.187050,0.020484,0.500951,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.441973,mpc-p,0,-126.340000,54.885000,11.775514,-6.247745,11.820000,-6.535000,-0.044486,0.287255,-4.055809,19.547167,0.030495,19.547167,-4.055809,0.100000,0.560000,19,8,19.086123,7.948381,19.086123,7.948381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.414730,5.171815,93.409200,127.127047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556050,1.507991,0.206669,0.019440,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.451968,mpc-p,0,-126.340000,54.885000,11.761028,-6.161386,11.780000,-6.375000,-0.018972,0.213614,-3.750861,14.363051,0.213464,14.363051,-3.750861,0.160000,0.300000,0,53,-0.024979,71.551354,-0.024979,71.551354,0.000000,-18.602973,0.000000,64.000000,0.000000,0.000000,29.204918,-1.146200,99.449692,130.554123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550010,1.495252,0.192765,0.018896,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.461968,mpc-p,0,-126.340000,54.885000,11.740225,-6.072564,11.760000,-6.285000,-0.019775,0.212436,-2.775027,6.007476,-0.274453,6.007476,-2.775027,0.120000,0.340000,-16,98,-16.052581,112.450000,-16.052581,112.450000,0.000000,-14.501619,0.000000,64.000000,0.000000,0.000000,39.511100,-5.772877,88.384798,120.307878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545371,1.470806,0.235347,0.016765,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.471967,mpc-p,0,-126.340000,54.885000,11.713426,-5.981474,11.740000,-6.245000,-0.026574,0.263526,-1.616224,-0.091484,-0.945339,-0.091484,-1.616224,0.050000,0.630000,-27,112,-27.295137,112.450000,-27.295137,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.543131,-6.883138,83.737478,114.058267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548009,1.520626,0.248712,0.023163,0.506444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.481978,mpc-p,0,-126.340000,54.885000,11.680905,-5.888161,11.720000,-6.235000,-0.039095,0.346839,-2.470079,0.030495,0.213464,0.030495,-2.470079,0.010000,0.890000,-22,112,-22.434039,112.450000,-22.434039,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.947786,-4.786927,80.641282,109.787117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559536,1.657492,0.315790,0.027833,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.491973,mpc-p,0,-126.340000,54.885000,11.643085,-5.793050,11.700000,-6.205000,-0.056915,0.411950,-2.470079,0.030495,0.518412,4.055809,-3.689871,-0.060000,1.010000,-19,112,-18.577689,112.450000,-18.577689,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.135580,-0.526737,82.026731,103.140654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560110,1.761905,0.304131,0.039476,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.501942,mpc-p,0,-126.340000,54.885000,11.600354,-5.696388,11.660000,-6.125000,-0.059646,0.428612,-5.214611,10.215758,0.030495,10.215758,-5.214611,-0.110000,1.070000,11,67,11.029473,66.211668,11.029473,66.211668,0.000000,1.238332,0.000000,64.000000,0.000000,0.000000,46.972606,-0.485501,78.328151,100.812806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559119,1.731092,0.363102,0.033777,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.511975,mpc-p,0,-126.340000,54.885000,11.552636,-5.597462,11.610000,-5.985000,-0.057364,0.387538,-6.312424,16.497687,-0.762370,16.497687,-6.312424,-0.080000,0.890000,18,28,17.751883,28.055666,17.751883,28.055666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.631948,-3.132388,83.192806,107.165504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564152,1.663114,0.220685,0.029974,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.521974,mpc-p,0,-126.340000,54.885000,11.500707,-5.497387,11.550000,-5.805000,-0.049293,0.307613,-6.739351,17.229563,-1.067318,17.229563,-6.739351,0.000000,0.570000,9,45,8.856503,44.949635,8.856503,44.949635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.557969,-6.281469,80.752141,109.155070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572041,1.810035,0.243910,0.039770,0.583420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.531943,mpc-p,0,-126.340000,54.885000,11.444915,-5.396288,11.490000,-5.645000,-0.045085,0.248712,-6.983309,14.302062,0.213464,14.302062,-6.983309,0.030000,0.460000,1,77,1.142168,77.218040,1.142168,77.218040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.006370,-10.322033,70.950671,102.808414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573932,1.532989,0.204395,0.025845,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.543710,mpc-p,0,-126.340000,54.885000,11.374350,-5.275465,11.420000,-5.515000,-0.045650,0.239535,-6.129455,9.117946,-0.030495,9.117946,-6.129455,0.030000,0.640000,-13,106,-13.435066,105.608345,-13.435066,105.608345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.462057,-12.995314,63.111479,92.972036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598103,1.486268,0.231742,0.024184,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.551936,mpc-p,0,-126.340000,54.885000,11.322254,-5.190156,11.380000,-5.425000,-0.057746,0.234844,-5.519559,8.508050,-0.457422,8.508050,-5.519559,0.010000,0.770000,-21,101,-20.970269,100.648068,-20.970269,100.648068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.697869,-15.154567,60.680932,91.179470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552411,1.484652,0.251541,0.024994,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.561974,mpc-p,0,-126.340000,54.885000,11.255912,-5.085273,11.320000,-5.315000,-0.064088,0.229727,-5.519559,10.642686,-0.579401,10.642686,-5.519559,-0.020000,0.870000,-20,74,-20.223264,73.909637,-20.223264,73.909637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.870788,-16.150689,58.076810,86.216161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557120,1.517016,0.258951,0.026754,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.571971,mpc-p,0,-126.340000,54.885000,11.187106,-4.980078,11.270000,-5.185000,-0.082894,0.204922,-6.617372,14.424041,0.213464,14.424041,-6.617372,-0.080000,0.840000,-6,43,-5.797248,42.700701,-5.797248,42.700701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.071805,-16.302996,55.028462,80.138934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559506,1.713235,0.263700,0.054036,2.133873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.581938,mpc-p,0,-126.340000,54.885000,11.116110,-4.874617,11.210000,-5.025000,-0.093890,0.150383,-7.288257,16.924615,-0.335443,16.924615,-7.288257,-0.080000,0.620000,-1,37,-0.698504,36.692619,-0.698504,36.692619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.819629,-16.583824,54.867274,76.828351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585365,1.592334,0.232911,0.025295,2.312248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.591943,mpc-p,0,-126.340000,54.885000,11.042748,-4.768305,11.150000,-4.865000,-0.107252,0.096695,-7.044299,14.972947,-0.884349,14.972947,-7.044299,-0.050000,0.440000,-10,65,-9.704079,64.701243,-9.704079,64.701243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.420702,-17.416067,53.336951,76.437699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591512,1.679006,0.219333,0.037084,0.501126,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.601945,mpc-p,0,-126.340000,54.885000,10.967616,-4.661712,11.080000,-4.725000,-0.112384,0.063288,-7.776174,9.666852,-0.091484,9.666852,-7.776174,-0.050000,0.500000,-8,101,-7.924597,101.266147,-7.924597,101.266147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.071837,-18.090060,48.668100,73.805421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.301198,1.500921,0.233828,0.025660,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009572,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.611938,mpc-p,0,-126.340000,54.885000,10.891051,-4.555022,11.010000,-4.645000,-0.118949,0.089978,-8.020133,7.105289,-0.274453,7.105289,-8.020133,-0.080000,0.680000,-5,110,-4.756684,110.352916,-4.756684,110.352916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.767266,-19.378147,46.445948,72.511660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553936,1.479025,0.239744,0.018417,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.621942,mpc-p,0,-126.340000,54.885000,10.813191,-4.448151,10.940000,-4.555000,-0.126809,0.106849,-8.812998,9.422894,0.091484,9.422894,-8.812998,-0.060000,0.880000,-1,75,-1.374173,75.250562,-1.374173,75.250562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.880365,-20.638688,47.853381,71.820619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554789,1.462253,0.310754,0.020902,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.631940,mpc-p,0,-126.340000,54.885000,10.734455,-4.341411,10.860000,-4.425000,-0.125545,0.083589,-9.422894,14.058103,-0.457422,14.058103,-9.422894,-0.040000,0.830000,3,38,2.559898,37.524927,2.559898,37.524927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.151095,-20.042453,54.630893,71.999576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566059,1.636184,0.230615,0.032555,0.500975,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.641942,mpc-p,0,-126.340000,54.885000,10.655023,-4.234799,10.770000,-4.275000,-0.114977,0.040201,-9.666852,16.619667,-0.579401,16.619667,-9.666852,-0.030000,0.620000,6,30,5.510023,29.503257,5.510023,29.503257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.815804,-18.970552,57.890811,71.716975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550551,1.530072,0.196729,0.019413,0.500405,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.651939,mpc-p,0,-126.340000,54.885000,10.575231,-4.128524,10.680000,-4.125000,-0.104769,-0.003524,-9.849821,13.997114,-0.457422,13.997114,-9.849821,0.020000,0.410000,1,65,1.046457,65.411491,1.046457,65.411491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.935510,-18.303535,56.237069,70.447453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548990,1.477545,0.200157,0.021724,0.502304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.661942,mpc-p,0,-126.340000,54.885000,10.495224,-4.022556,10.590000,-4.015000,-0.094776,-0.007556,-9.056956,8.264091,-0.579401,8.264091,-9.056956,0.020000,0.580000,-8,98,-7.839786,97.618433,-7.839786,97.618433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.563610,-18.683760,51.459586,68.993564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563999,1.466604,0.218691,0.022465,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.671940,mpc-p,0,-126.340000,54.885000,10.415345,-3.917135,10.510000,-3.935000,-0.094655,0.017865,-8.630029,6.373413,0.152474,6.373413,-8.630029,0.020000,0.700000,-13,106,-13.378324,105.573051,-13.378324,105.573051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.874240,-19.696439,52.420993,71.549123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549098,1.445840,0.227172,0.018426,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.681938,mpc-p,0,-126.340000,54.885000,10.335751,-3.812266,10.420000,-3.845000,-0.084249,0.032734,-8.873987,8.508050,0.030495,8.508050,-8.873987,-0.040000,0.870000,-3,74,-2.599486,73.849118,-2.599486,73.849118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.542093,-20.665237,52.292880,71.634860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564963,1.504117,0.259082,0.020352,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.691941,mpc-p,0,-126.340000,54.885000,10.256633,-3.708010,10.330000,-3.735000,-0.073367,0.026990,-9.361904,12.350394,-0.030495,12.350394,-9.361904,-0.020000,0.890000,2,38,2.361408,37.688534,2.361408,37.688534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.506920,-20.261288,56.833409,70.636903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551152,1.485752,0.201792,0.021248,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.701940,mpc-p,0,-126.340000,54.885000,10.178234,-3.604505,10.250000,-3.585000,-0.071766,-0.019505,-9.605862,15.033937,-0.579401,15.033937,-9.605862,-0.010000,0.630000,6,33,6.020443,32.698774,6.020443,32.698774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.361017,-19.168911,61.285553,72.436237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569779,1.540025,0.251812,0.038952,0.501971,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.711958,mpc-p,0,-126.340000,54.885000,10.100572,-3.501606,10.150000,-3.455000,-0.049428,-0.046606,-9.239925,11.923467,-1.067318,11.923467,-9.239925,0.010000,0.430000,3,73,2.967514,72.952816,2.967514,72.952816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.395842,-18.302688,58.890255,70.848662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579505,1.441875,0.237290,0.030484,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.721948,mpc-p,0,-126.340000,54.885000,10.024166,-3.399845,10.070000,-3.365000,-0.045834,-0.034845,-9.056956,7.105289,-0.335443,7.105289,-9.056956,0.020000,0.520000,-1,107,-0.605035,106.514713,-0.605035,106.514713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.640927,-18.617538,53.998330,69.113250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588203,1.730836,0.272624,0.032325,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.731944,mpc-p,0,-126.340000,54.885000,9.948910,-3.298932,9.990000,-3.295000,-0.041090,-0.003932,-8.386070,4.665705,0.030495,4.665705,-8.386070,-0.030000,0.760000,0,108,-0.092436,108.290901,-0.092436,108.290901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.206906,-19.597337,54.735564,71.611720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563507,1.618270,0.289804,0.020685,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.741944,mpc-p,0,-126.340000,54.885000,9.874950,-3.198929,9.910000,-3.225000,-0.035050,0.026071,-7.959143,7.959143,0.030495,7.959143,-7.959143,-0.040000,0.930000,0,68,-0.025624,67.840064,-0.025624,67.840064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.150537,-20.425366,55.233464,71.361943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559281,1.716471,0.350335,0.026096,0.500961,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.752030,mpc-p,0,-126.340000,54.885000,9.801818,-3.099065,9.830000,-3.115000,-0.028182,0.015935,-7.410237,12.106436,0.396432,12.106436,-7.410237,0.020000,0.840000,-9,38,-9.291404,37.966578,-9.291404,37.966578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.163055,-19.865389,61.970245,72.725433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585784,1.647363,0.208229,0.024641,0.504566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.761942,mpc-p,0,-126.340000,54.885000,9.731491,-3.001941,9.760000,-2.985000,-0.028509,-0.016941,-7.898153,12.960290,-0.579401,12.960290,-7.898153,0.000000,0.600000,-1,48,-1.319933,47.583058,-1.319933,47.583058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.646950,-18.974859,64.895804,76.378160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560097,1.822233,0.266153,0.032596,0.554203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.771949,mpc-p,0,-126.340000,54.885000,9.662134,-2.904934,9.690000,-2.885000,-0.027866,-0.019934,-7.654195,9.544873,-0.640391,9.544873,-7.654195,0.000000,0.480000,-2,86,-2.469906,86.050822,-2.469906,86.050822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.298277,-18.695955,58.472304,72.307825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579388,1.623176,0.215424,0.024009,0.504363,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.781941,mpc-p,0,-126.340000,54.885000,9.594589,-2.809120,9.630000,-2.805000,-0.035411,-0.004120,-6.861330,4.787684,0.091484,4.787684,-6.861330,0.010000,0.640000,-12,112,-12.061318,112.450000,-12.061318,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.648814,-19.328533,56.568154,72.605011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559731,1.756889,0.346978,0.038346,0.795385,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008509,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.791946,mpc-p,0,-126.340000,54.885000,9.528743,-2.714259,9.560000,-2.745000,-0.031257,0.030741,-7.044299,3.872840,-0.030495,3.872840,-7.044299,-0.020000,0.850000,-6,105,-6.122616,105.101297,-6.122616,105.101297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.654033,-20.089256,57.235601,75.455497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574940,1.678586,0.275369,0.020568,0.503080,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.801942,mpc-p,0,-126.340000,54.885000,9.464778,-2.620552,9.490000,-2.675000,-0.025222,0.054448,-6.922320,6.800341,0.884349,6.800341,-6.922320,-0.030000,0.970000,-3,71,-2.600611,71.102531,-2.600611,71.102531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.533169,-20.329227,57.044540,72.885778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558451,1.751375,0.270313,0.032835,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.811942,mpc-p,0,-126.340000,54.885000,9.402638,-2.527866,9.430000,-2.585000,-0.027362,0.057134,-7.959143,9.788831,-0.396432,9.788831,-7.959143,-0.030000,0.870000,9,53,9.154706,53.450817,9.154706,53.450817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.282531,-19.395837,61.887019,72.852157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560082,1.493297,0.200443,0.022118,0.502013,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.821943,mpc-p,0,-126.340000,54.885000,9.342367,-2.436227,9.360000,-2.475000,-0.017633,0.038773,-7.654195,11.313571,-0.945339,11.313571,-7.654195,0.020000,0.680000,4,55,4.452272,55.201092,4.452272,55.201092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.786345,-18.893590,59.700207,69.092233,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560978,1.697012,0.212086,0.028395,0.500587,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.831944,mpc-p,0,-126.340000,54.885000,9.283969,-2.345618,9.290000,-2.385000,-0.006031,0.039382,-6.922320,7.593205,-0.640391,7.593205,-6.922320,0.040000,0.580000,-3,94,-3.269886,94.099216,-3.269886,94.099216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.856340,-18.330958,59.466611,69.071642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564814,1.503844,0.218464,0.023675,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.841940,mpc-p,0,-126.340000,54.885000,9.227459,-2.256051,9.230000,-2.325000,-0.002541,0.068949,-6.800341,4.238777,0.091484,4.238777,-6.800341,0.020000,0.690000,-2,112,-1.743580,112.449974,-1.743580,112.449974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.232906,-18.664097,56.731802,71.246474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557020,1.483241,0.228618,0.020683,0.501662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.851941,mpc-p,0,-126.340000,54.885000,9.172758,-2.167408,9.170000,-2.275000,0.002758,0.107592,-5.702528,3.689871,0.030495,3.689871,-5.702528,0.020000,0.910000,-9,104,-9.394479,103.793434,-9.394479,103.793434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.043092,-19.056650,56.581269,72.809976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556376,1.502218,0.265062,0.022425,0.501401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.861941,mpc-p,0,-126.340000,54.885000,9.119863,-2.079699,9.120000,-2.215000,-0.000137,0.135301,-5.580549,6.373413,-0.091484,6.373413,-5.580549,0.000000,0.970000,-6,78,-6.083878,77.525198,-6.083878,77.525198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.179966,-18.327190,59.918820,75.337072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557501,1.519752,0.263007,0.022917,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.871941,mpc-p,0,-126.340000,54.885000,9.068722,-1.992879,9.070000,-2.125000,-0.001278,0.132121,-5.702528,9.971800,-0.457422,9.971800,-5.702528,-0.020000,0.890000,1,53,0.537059,53.049925,0.537059,53.049925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.238202,-17.480010,62.250581,75.099798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557041,1.547874,0.214266,0.027111,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.881946,mpc-p,0,-126.340000,54.885000,9.019244,-1.906835,9.020000,-2.035000,-0.000756,0.128165,-5.519559,9.361904,-0.335443,9.361904,-5.519559,0.000000,0.660000,-1,77,-1.351426,76.821179,-1.351426,76.821179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.637882,-15.911317,63.278575,74.125533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600338,1.599933,0.222685,0.025282,0.500672,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.891941,mpc-p,0,-126.340000,54.885000,8.971431,-1.821643,8.970000,-1.955000,0.001431,0.133357,-5.214611,6.068465,0.030495,6.068465,-5.214611,0.010000,0.670000,-5,104,-4.901264,104.138423,-4.901264,104.138423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.803638,-15.739671,56.284849,71.103517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555477,1.494377,0.223005,0.023280,0.500813,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.901943,mpc-p,0,-126.340000,54.885000,8.925128,-1.737105,8.920000,-1.895000,0.005128,0.157895,-4.726694,4.055809,0.457422,4.055809,-4.726694,-0.010000,0.810000,-6,111,-5.711430,111.219371,-5.711430,111.219371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.261376,-16.149052,54.411088,72.339753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558138,1.528975,0.280181,0.030637,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.911975,mpc-p,0,-126.340000,54.885000,8.880135,-1.652944,8.890000,-1.835000,-0.009865,0.182056,-4.055809,5.336590,0.213464,5.336590,-4.055809,0.010000,0.950000,-13,90,-13.435261,90.218890,-13.435261,90.218890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.601502,-16.447147,54.984340,73.427872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560959,1.496581,0.318319,0.031426,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.921973,mpc-p,0,-126.340000,54.885000,8.836644,-1.569636,8.850000,-1.745000,-0.013356,0.175364,-3.445913,8.264091,0.396432,8.264091,-3.445913,-0.020000,0.940000,-13,65,-13.255689,64.827831,-13.255689,64.827831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.091692,-15.475313,57.902651,74.149621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561267,1.509463,0.206857,0.020506,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.931974,mpc-p,0,-126.340000,54.885000,8.794378,-1.486785,8.820000,-1.665000,-0.025622,0.178215,-4.360757,9.666852,-0.030495,9.666852,-4.360757,-0.060000,0.800000,0,65,0.380017,64.942342,0.380017,64.942342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.098202,-14.004432,58.537402,73.802579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554286,1.483408,0.200656,0.020555,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.941973,mpc-p,0,-126.340000,54.885000,8.753242,-1.404348,8.790000,-1.565000,-0.036758,0.160652,-4.421746,8.386070,-0.335443,8.386070,-4.421746,-0.030000,0.690000,-2,84,-2.318894,84.121718,-2.318894,84.121718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.132108,-13.531067,53.960932,70.238134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559644,1.492971,0.200334,0.025095,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.951942,mpc-p,0,-126.340000,54.885000,8.713227,-1.322471,8.750000,-1.495000,-0.036773,0.172529,-3.567892,6.800341,0.091484,6.800341,-3.567892,-0.010000,0.680000,-12,100,-12.223507,100.498264,-12.223507,100.498264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.047848,-14.171423,52.717432,71.839555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553713,1.491750,0.226265,0.020485,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.961996,mpc-p,0,-126.340000,54.885000,8.673758,-1.240135,8.720000,-1.435000,-0.046242,0.194865,-3.689871,5.336590,0.457422,5.336590,-3.689871,-0.060000,0.860000,-6,99,-6.328926,99.209999,-6.328926,99.209999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.155737,-14.471815,54.130540,74.944204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567480,1.644240,0.251364,0.025875,0.500451,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.971939,mpc-p,0,-126.340000,54.885000,8.635461,-1.158834,8.690000,-1.375000,-0.054539,0.216166,-3.201954,6.312424,0.091484,6.312424,-3.201954,-0.050000,0.890000,-11,91,-10.931231,90.511713,-10.931231,90.511713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.543451,-14.320584,53.612610,73.178482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556429,1.741371,0.352089,0.034931,0.500579,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.981975,mpc-p,0,-126.340000,54.885000,8.597418,-1.076813,8.670000,-1.295000,-0.072582,0.218187,-2.836017,8.508050,-0.213464,8.508050,-2.836017,-0.130000,0.910000,-4,71,-4.245643,70.655719,-4.245643,70.655719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.544435,-13.675920,53.902306,74.244771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540452,1.465535,0.178511,0.020356,0.500531,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.991938,mpc-p,0,-126.340000,54.885000,8.560122,-0.995331,8.650000,-1.195000,-0.089878,0.199669,-2.836017,9.971800,0.091484,9.971800,-2.836017,-0.050000,0.770000,-14,69,-14.194541,69.052299,-14.194541,69.052299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.626232,-12.515725,54.932295,73.235702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547898,1.438597,0.183682,0.017808,0.500344,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial3_mpc.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,mpc,0,-126.340000,54.885000,0.000000,0.000000,0.220000,-0.185000,-0.220000,0.185000,-3.018985,-32.293994,-1.433256,-32.293994,-3.018985,0.010000,-0.030000,45,109,70.000000,112.450000,70.000000,112.450000,-25.000000,-3.450000,0.000000,64.000000,0.000000,0.000000,-62.601223,58.933646,143.371392,182.140907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576793,1.437971,0.505138,0.020608,0.500864,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010062,mpc,0,-126.340000,54.885000,0.000046,0.000095,0.180000,-0.595000,-0.179954,0.595095,-3.506902,-44.735873,-1.067318,-44.735873,-3.506902,0.040000,0.260000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.064226,67.561060,137.697982,177.320523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553060,1.440158,0.294015,0.016569,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020306,mpc,0,-126.340000,54.885000,0.000211,0.000397,0.160000,-1.065000,-0.159789,1.065397,-1.250287,-48.456239,-1.006328,-48.456239,-1.250287,0.330000,0.870000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.194990,77.058791,134.089542,177.897578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571881,1.411157,0.540431,0.019646,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030063,mpc,0,-126.340000,54.885000,0.000510,0.000894,0.180000,-1.495000,-0.179490,1.495894,3.323933,-44.735873,-1.250287,-44.735873,3.323933,0.540000,0.990000,53,112,52.984629,112.450000,52.984629,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.752278,85.360980,135.424433,183.072810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568665,2.020164,0.642499,0.035922,0.501831,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040059,mpc,0,-126.340000,54.885000,0.000989,0.001629,0.240000,-1.875000,-0.239011,1.876629,8.264091,-37.783059,-0.762370,-37.783059,8.264091,0.590000,0.990000,8,112,-29.625370,112.450000,-29.625370,112.450000,37.609999,0.000000,0.000000,64.000000,0.000000,0.000000,-50.576227,91.455582,138.571412,187.964201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593433,1.582750,0.399107,0.032147,0.503353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050064,mpc,0,-126.340000,54.885000,0.001675,0.002606,0.350000,-2.205000,-0.348325,2.207606,12.960290,-29.915400,-0.030495,-29.915400,12.960290,0.400000,1.070000,-37,112,-70.000000,112.450000,-70.000000,112.450000,32.984629,0.000000,0.000000,64.000000,0.000000,0.000000,-42.129939,94.250788,144.750619,193.481774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571027,1.741140,1.467616,0.037329,0.501017,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009330,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060059,mpc,0,-126.340000,54.885000,0.002593,0.003839,0.490000,-2.445000,-0.487407,2.448839,14.667999,-20.766960,-0.152474,-20.766960,14.667999,0.120000,1.150000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.588014,94.960037,146.571106,195.617938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560316,1.593593,0.426341,0.026264,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070064,mpc,0,-126.340000,54.885000,0.003774,0.005340,0.640000,-2.515000,-0.636226,2.520340,13.509197,-11.679509,0.457422,-11.679509,13.509197,-0.020000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.085735,93.935073,150.404308,197.291844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559493,1.722540,0.602896,0.037985,0.501500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008440,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080289,mpc,0,-126.340000,54.885000,0.005279,0.007162,0.770000,-2.525000,-0.764721,2.532162,10.520706,-1.189297,0.762370,-1.189297,10.520706,-0.340000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.576694,88.344240,160.298095,203.337499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585155,1.581138,0.596703,0.025959,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008299,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090064,mpc,0,-126.340000,54.885000,0.007023,0.009187,0.840000,-2.485000,-0.832977,2.494187,4.360757,6.373413,0.457422,6.373413,4.360757,-0.530000,1.070000,-49,112,-49.333500,112.450000,-49.333500,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.383960,77.628302,157.960380,195.043999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612528,1.615956,0.651589,0.027894,0.500793,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008419,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100111,mpc,0,-126.340000,54.885000,0.009148,0.011565,0.840000,-2.365000,-0.830852,2.376565,-3.567892,14.302062,0.274453,14.302062,-3.567892,-0.570000,1.080000,-4,112,28.481178,112.450000,28.481178,112.450000,-32.814678,0.000000,0.000000,64.000000,0.000000,0.000000,-20.918373,61.851463,151.741941,190.653778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583585,1.655007,0.396514,0.025738,0.500606,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110064,mpc,0,-126.340000,54.885000,0.011608,0.014224,0.780000,-2.165000,-0.768392,2.179224,-9.788831,21.620814,0.091484,21.620814,-9.788831,-0.360000,1.080000,41,67,66.556659,51.187613,66.556659,51.187613,-25.890159,16.262387,0.000000,64.000000,0.000000,0.000000,-19.064895,42.759096,141.426475,187.187697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578179,1.749359,0.434653,0.031462,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008306,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120065,mpc,0,-126.340000,54.885000,0.014452,0.017209,0.780000,-1.855000,-0.765548,1.872209,-13.326228,27.475816,0.335443,27.475816,-13.326228,-0.060000,0.890000,65,22,64.527389,-10.050954,64.527389,-10.050954,0.000000,32.500954,0.000000,64.000000,0.000000,0.000000,-13.871536,24.414501,135.704873,189.494882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543820,1.687136,0.261996,0.024656,0.501026,1,1,0,7,2,1,0,0,0,0,1,1,0,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.010001,0.000000,0.000000,0.000000
0.131631,mpc,0,-126.340000,54.885000,0.018231,0.021059,0.520000,-1.585000,-0.501769,1.606059,-13.387218,27.719774,0.579401,27.719774,-13.387218,0.090000,0.510000,70,-4,70.000000,-4.254313,70.000000,-4.254313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.615687,7.757354,142.674878,199.536938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600907,1.720669,0.365883,0.034548,0.502655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140057,mpc,0,-126.340000,54.885000,0.021327,0.024137,0.440000,-1.395000,-0.418673,1.419137,-11.313571,22.108731,0.396432,22.108731,-11.313571,0.370000,0.280000,25,41,25.466950,43.383016,25.466950,43.383016,0.000000,-2.637330,0.000000,64.000000,0.000000,0.000000,12.347472,-5.507844,165.202627,213.268663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610028,1.785491,0.789046,0.044510,1.783030,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.010025,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150123,mpc,0,-126.340000,54.885000,0.025415,0.028119,0.380000,-1.245000,-0.354585,1.273119,-4.665705,9.727842,-0.274453,9.727842,-4.665705,0.430000,0.200000,-20,86,-39.792067,112.450000,-39.792067,112.450000,20.259017,-26.704313,0.000000,64.000000,0.000000,0.000000,28.323388,-15.582645,174.024257,215.583792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.037180,1.717712,0.254347,0.030189,2.446953,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.010495,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160657,mpc,0,-126.340000,54.885000,0.030158,0.032645,0.360000,-1.205000,-0.329842,1.237645,0.396432,-0.335443,-0.152474,-0.335443,0.396432,0.180000,0.500000,-54,112,-54.297130,112.450000,-54.297130,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.996116,-17.668894,183.667589,217.971801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587247,1.772211,0.256379,0.032512,0.500929,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170727,mpc,0,-126.340000,54.885000,0.035144,0.037318,0.390000,-1.225000,-0.354856,1.262318,2.226120,-4.604715,0.335443,-4.604715,2.226120,0.010000,0.820000,-54,112,-53.872307,112.450000,-53.872307,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.805796,-12.378880,180.672209,211.236165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.478889,1.707679,0.338942,0.032845,0.501343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010071,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180836,mpc,0,-126.340000,54.885000,0.040600,0.042349,0.400000,-1.245000,-0.359400,1.287349,1.616224,-2.957996,0.518412,-2.957996,1.616224,-0.170000,0.960000,-25,112,-25.485907,112.450000,-25.485907,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.448177,-3.570477,183.085364,219.533032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574103,1.766899,0.396340,0.369786,0.500951,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.191621,mpc,0,-126.340000,54.885000,0.046921,0.048094,0.410000,-1.245000,-0.363079,1.293094,-1.494245,1.921172,-0.274453,1.921172,-1.494245,-0.270000,1.030000,17,112,17.211447,112.450000,17.211447,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.613402,3.889072,175.916742,221.973567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598036,1.849055,0.422289,0.040681,0.501050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008424,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.201287,mpc,0,-126.340000,54.885000,0.053025,0.053572,0.390000,-1.185000,-0.336975,1.238572,-3.445913,7.654195,-0.274453,7.654195,-3.445913,-0.130000,1.060000,23,81,23.112152,80.792059,23.112152,80.792059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.989645,7.562381,163.865418,212.469197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590091,1.764817,0.418129,0.039587,0.508157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008350,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210904,mpc,0,-126.340000,54.885000,0.059506,0.059332,0.360000,-1.085000,-0.300494,1.144332,-4.177788,12.350394,-0.152474,12.350394,-4.177788,-0.020000,0.980000,21,40,21.128242,39.516106,21.128242,39.516106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.597557,6.856193,160.393787,212.538928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.254562,1.758484,0.259704,0.039741,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220895,mpc,0,-126.340000,54.885000,0.066666,0.065637,0.340000,-0.945000,-0.273334,1.010637,-3.506902,14.667999,0.091484,14.667999,-3.506902,0.020000,0.740000,14,28,14.338730,27.986522,14.338730,27.986522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.664348,1.988106,159.883182,210.786079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569806,1.784825,0.236108,0.036005,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230899,mpc,0,-126.340000,54.885000,0.074263,0.072278,0.320000,-0.815000,-0.245737,0.887278,-2.104141,12.228415,0.396432,12.228415,-2.104141,0.050000,0.470000,1,61,0.699689,60.563496,0.699689,60.563496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.627909,-6.012829,164.785185,215.314079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568011,1.651163,0.212914,0.030318,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240979,mpc,0,-126.340000,54.885000,0.082340,0.079297,0.310000,-0.735000,-0.227660,0.814297,-0.396432,5.397580,0.152474,5.397580,-0.396432,0.050000,0.550000,-15,104,-15.206515,104.021511,-15.206515,104.021511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.033250,-13.714525,166.042770,214.037857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574767,1.810204,0.319805,0.036564,0.504697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008259,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250912,mpc,0,-126.340000,54.885000,0.090700,0.086530,0.320000,-0.705000,-0.229300,0.791530,1.311276,-0.030495,-0.213464,-0.030495,1.311276,0.040000,0.720000,-31,112,-31.460157,112.450000,-31.460157,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.701228,-16.719450,167.652186,210.724208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587245,1.782548,0.367594,0.032269,0.513129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008295,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.262617,mpc,0,-126.340000,54.885000,0.101045,0.095452,0.350000,-0.685000,-0.248955,0.780452,1.860183,0.762370,0.213464,0.762370,1.860183,-0.030000,0.950000,-30,105,-29.753288,105.257753,-29.753288,105.257753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.537026,-15.176282,170.498930,210.932586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595137,1.752044,0.367672,0.035685,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270910,mpc,0,-126.340000,54.885000,0.108679,0.102028,0.360000,-0.665000,-0.251321,0.767028,1.250287,3.262944,0.945339,3.262944,1.250287,-0.110000,1.000000,-13,79,-13.248622,79.006287,-13.248622,79.006287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.095166,-12.853738,168.015501,212.986618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554003,1.776983,0.313553,0.043938,0.500727,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.281003,mpc,0,-126.340000,54.885000,0.118297,0.110313,0.380000,-0.595000,-0.261703,0.705313,-0.030495,8.569039,0.396432,8.569039,-0.030495,-0.150000,0.920000,5,36,5.317291,36.267226,5.317291,36.267226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.190743,-13.707746,157.559883,209.000976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558197,1.550173,0.194157,0.017497,0.505759,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290972,mpc,0,-126.340000,54.885000,0.128124,0.118793,0.370000,-0.505000,-0.241876,0.623793,-1.311276,9.117946,-0.518412,9.117946,-1.311276,-0.090000,0.660000,13,46,12.544492,46.048225,12.544492,46.048225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.655106,-15.422156,150.419830,201.290325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551514,1.518497,0.195439,0.017250,0.500703,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300969,mpc,0,-126.340000,54.885000,0.138281,0.127587,0.360000,-0.435000,-0.221719,0.562587,-2.226120,6.190445,-0.396432,6.190445,-2.226120,-0.040000,0.520000,16,78,15.804677,77.951728,15.804677,77.951728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.793482,-19.142261,151.350998,203.444785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552508,1.722699,0.242274,0.027721,0.500921,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310972,mpc,0,-126.340000,54.885000,0.148724,0.136671,0.350000,-0.405000,-0.201276,0.541671,-1.372266,0.518412,-0.030495,0.518412,-1.372266,0.010000,0.590000,2,112,2.143644,112.450000,2.143644,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.705843,-20.226298,155.526212,201.983358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570714,1.761820,0.309363,0.032132,0.515711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320980,mpc,0,-126.340000,54.885000,0.159420,0.146036,0.350000,-0.405000,-0.190580,0.551036,-0.762370,-1.860183,0.030495,-1.860183,-0.762370,0.020000,0.820000,-5,112,-5.402329,112.450000,-5.402329,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.231264,-17.497517,157.909366,196.158676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594549,1.816769,0.447704,0.033569,0.501065,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008407,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330986,mpc,0,-126.340000,54.885000,0.170334,0.155668,0.350000,-0.405000,-0.179666,0.560668,-0.152474,-0.091484,0.274453,-0.091484,-0.152474,0.020000,0.970000,-10,92,-9.801721,91.897260,-9.801721,91.897260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.293907,-11.831952,159.555296,193.622977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593225,1.573981,0.309099,0.019261,0.503607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340973,mpc,0,-126.340000,54.885000,0.181415,0.165546,0.360000,-0.365000,-0.178585,0.530546,-0.152474,4.421746,0.640391,4.421746,-0.152474,0.000000,0.960000,-6,52,-5.758341,52.279475,-5.758341,52.279475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.052556,-7.921485,152.392805,188.349171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558361,1.550164,0.219347,0.019284,0.510613,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350987,mpc,0,-126.340000,54.885000,0.192681,0.175705,0.360000,-0.295000,-0.167319,0.470705,-0.396432,8.081122,0.091484,8.081122,-0.396432,0.000000,0.770000,-1,32,-0.708307,32.324256,-0.708307,32.324256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.189135,-7.483791,141.792527,180.525681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575959,1.457748,0.217735,0.017539,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.361003,mpc,0,-126.340000,54.885000,0.204070,0.186116,0.370000,-0.235000,-0.165930,0.421116,0.274453,6.312424,-0.335443,6.312424,0.274453,0.000000,0.510000,-6,65,-6.138127,65.011564,-6.138127,65.011564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.400337,-9.035042,134.723815,176.935271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546552,1.445109,0.169845,0.016865,0.501732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370996,mpc,0,-126.340000,54.885000,0.215519,0.196745,0.380000,-0.205000,-0.164481,0.401745,0.762370,1.006328,-0.274453,1.006328,0.762370,-0.010000,0.510000,-11,108,-11.074102,108.494707,-11.074102,108.494707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.836963,-11.377575,122.975843,169.314312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543678,1.429177,0.198421,0.014915,0.501315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.381001,mpc,0,-126.340000,54.885000,0.227033,0.207621,0.390000,-0.215000,-0.162967,0.422621,-0.396432,-3.140965,0.640391,-3.140965,-0.396432,-0.030000,0.760000,-1,112,-0.591625,112.450000,-0.591625,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.457078,-12.163184,114.480498,159.879528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542625,1.437554,0.280172,0.019662,0.501216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.391010,mpc,0,-126.340000,54.885000,0.238564,0.218729,0.390000,-0.225000,-0.151436,0.443729,-0.762370,-1.494245,0.640391,-1.494245,-0.762370,-0.030000,0.950000,4,96,4.170495,95.796409,4.170495,95.796409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.342670,-11.241289,116.233824,158.502362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561718,1.539620,0.304741,0.019133,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400968,mpc,0,-126.340000,54.885000,0.250013,0.230001,0.380000,-0.205000,-0.129987,0.435001,-1.250287,2.836017,0.335443,2.836017,-1.250287,-0.020000,0.970000,11,57,10.537809,57.160574,10.537809,57.160574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.881156,-10.996061,110.423301,147.636738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555954,1.763567,0.983455,0.041301,0.504795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.411312,mpc,0,-126.340000,54.885000,0.261842,0.241936,0.380000,-0.155000,-0.118158,0.396936,-1.311276,6.922320,-0.518412,6.922320,-1.311276,0.010000,0.800000,10,34,10.143250,33.904084,10.143250,33.904084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.822381,-12.389421,102.977519,136.496687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566962,1.746518,0.234516,0.025212,0.504561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.421002,mpc,0,-126.340000,54.885000,0.272830,0.253320,0.370000,-0.095000,-0.097170,0.348320,-1.250287,6.190445,-0.518412,6.190445,-1.250287,0.020000,0.570000,10,55,10.214139,55.350803,10.214139,55.350803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.045222,-15.267404,97.651941,133.908857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.081575,2.493375,0.270739,0.042272,0.501229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009401,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430970,mpc,0,-126.340000,54.885000,0.284001,0.265230,0.370000,-0.055000,-0.085999,0.320230,0.091484,1.677214,0.030495,1.677214,0.091484,0.050000,0.490000,-6,98,-5.874818,98.072629,-5.874818,98.072629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.286365,-19.099177,89.575279,128.693838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558009,1.618298,0.223413,0.019979,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440973,mpc,0,-126.340000,54.885000,0.295042,0.277382,0.380000,-0.065000,-0.084958,0.342382,0.579401,-3.628881,0.152474,-3.628881,0.579401,0.040000,0.680000,-12,112,-12.094599,112.450000,-12.094599,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.749326,-22.325887,87.364890,127.762935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562636,1.809505,0.985980,0.038708,0.501140,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450974,mpc,0,-126.340000,54.885000,0.305877,0.289726,0.390000,-0.095000,-0.084123,0.384726,0.640391,-3.811850,1.006328,-3.811850,0.640391,0.020000,0.860000,-11,112,-11.200059,112.450000,-11.200059,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.657531,-25.286786,80.779200,121.707030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561193,1.640250,0.344250,0.021980,0.500833,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460975,mpc,0,-126.340000,54.885000,0.316472,0.302260,0.400000,-0.105000,-0.083528,0.407260,0.335443,-0.152474,0.213464,-0.152474,0.335443,-0.030000,0.990000,-1,79,-1.464689,79.150764,-1.464689,79.150764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.013652,-29.004933,70.170137,106.551783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560500,1.897257,0.409027,0.040195,0.500612,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008420,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470974,mpc,0,-126.340000,54.885000,0.326793,0.314977,0.400000,-0.065000,-0.073207,0.379977,0.091484,4.970653,-0.396432,4.970653,0.091484,-0.030000,0.920000,4,40,3.619472,39.588268,3.619472,39.588268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.522360,-31.139908,75.076519,104.527792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564936,1.490363,0.197892,0.022709,0.500524,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480974,mpc,0,-126.340000,54.885000,0.336811,0.327880,0.400000,0.005000,-0.063189,0.322880,-0.579401,7.776174,-0.030495,7.776174,-0.579401,-0.020000,0.670000,10,32,10.409153,32.383029,10.409153,32.383029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.127163,-32.311800,75.482924,101.987358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560268,1.467104,0.193559,0.015803,0.501072,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.491008,mpc,0,-126.340000,54.885000,0.346529,0.341008,0.400000,0.065000,-0.053471,0.276008,-0.335443,4.360757,-0.640391,4.360757,-0.335443,0.010000,0.470000,5,74,4.549196,73.966732,4.549196,73.966732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.402977,-32.251011,75.540286,101.228913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563245,1.513618,0.192181,0.017680,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500971,mpc,0,-126.340000,54.885000,0.355817,0.354221,0.400000,0.075000,-0.044183,0.279221,-0.823360,-1.738204,0.091484,-1.738204,-0.823360,0.020000,0.530000,5,112,5.367558,112.449998,5.367558,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.888025,-32.460602,68.030342,99.038669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553998,1.462644,0.212828,0.020402,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510970,mpc,0,-126.340000,54.885000,0.364753,0.367659,0.410000,0.055000,-0.045247,0.312659,-0.091484,-4.421746,-0.213464,-4.421746,-0.091484,0.030000,0.790000,-4,112,-4.247618,112.450000,-4.247618,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.920822,-33.255328,71.363735,105.083771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553003,1.461757,0.284352,0.016359,0.504332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520970,mpc,0,-126.340000,54.885000,0.373278,0.381274,0.410000,0.035000,-0.036722,0.346274,0.030495,-2.165131,0.030495,-2.165131,0.030495,0.030000,0.960000,-5,94,-5.272751,93.874764,-5.272751,93.874764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.867215,-33.815707,74.337443,108.806701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546981,1.448717,0.292961,0.016660,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530971,mpc,0,-126.340000,54.885000,0.381372,0.395066,0.410000,0.055000,-0.028628,0.340066,-0.579401,3.689871,0.030495,3.689871,-0.579401,0.010000,0.940000,5,49,4.755646,46.625015,4.755646,46.625015,0.000000,2.249749,0.000000,64.000000,0.000000,0.000000,-38.563681,-35.167169,72.735873,106.104536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554388,1.447644,0.227622,0.015992,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540971,mpc,0,-126.340000,54.885000,0.389014,0.409030,0.410000,0.105000,-0.020986,0.304030,-1.006328,6.800341,0.274453,6.800341,-1.006328,0.010000,0.720000,11,36,10.732447,35.832678,10.732447,35.832678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.072153,-35.199218,76.363771,103.788679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550669,1.451304,0.207948,0.018232,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550970,mpc,0,-126.340000,54.885000,0.396190,0.423168,0.410000,0.165000,-0.013810,0.258168,-0.579401,5.275601,-0.152474,5.275601,-0.579401,0.030000,0.500000,5,64,4.918595,63.576077,4.918595,63.576077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.036364,-35.139562,74.694895,101.343636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552604,1.455495,0.196898,0.018685,0.501254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560971,mpc,0,-126.340000,54.885000,0.402889,0.437485,0.410000,0.185000,-0.007111,0.252485,0.030495,0.030495,-0.823360,0.030495,0.030495,0.040000,0.500000,-4,108,-3.649150,107.526292,-3.649150,107.526292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.980938,-35.311009,66.201407,95.618101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555750,1.472383,0.228109,0.017178,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570970,mpc,0,-126.340000,54.885000,0.409099,0.451975,0.410000,0.175000,-0.000901,0.276975,-0.152474,-3.567892,-0.274453,-3.567892,-0.152474,0.030000,0.740000,-3,112,-2.906126,112.449988,-2.906126,112.449988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.287222,-36.405169,64.766405,99.231502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548237,1.540796,0.256504,0.015925,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580969,mpc,0,-126.340000,54.885000,0.414816,0.466642,0.430000,0.175000,-0.015184,0.291642,0.335443,-1.128308,0.030495,-1.128308,0.335443,0.020000,0.930000,-7,84,-7.182109,84.318486,-7.182109,84.318486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.979041,-37.587455,66.219462,100.195093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549068,1.520178,0.325491,0.016700,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590971,mpc,0,-126.340000,54.885000,0.420039,0.481494,0.430000,0.195000,-0.009961,0.286494,-0.335443,3.689871,0.884349,3.689871,-0.335443,0.010000,1.000000,1,39,1.137418,36.875338,1.137418,36.875338,0.000000,2.443149,0.000000,64.000000,0.000000,0.000000,-42.347547,-37.913588,65.506513,94.952873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596137,1.482269,0.211574,0.021448,0.503401,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600970,mpc,0,-126.340000,54.885000,0.424765,0.496522,0.430000,0.245000,-0.005235,0.251522,-0.396432,5.885497,0.213464,5.885497,-0.396432,0.000000,0.760000,5,35,4.661864,35.460779,4.661864,35.460779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.420745,-36.203043,69.067574,90.530840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547701,1.427690,0.196562,0.016230,0.500268,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610970,mpc,0,-126.340000,54.885000,0.429001,0.511734,0.420000,0.275000,0.009001,0.236734,-0.762370,3.018985,-0.274453,3.018985,-0.762370,0.000000,0.480000,8,80,8.485276,83.254831,8.485276,83.254831,0.000000,-2.794052,0.000000,64.000000,0.000000,0.000000,-44.652722,-33.840266,67.490225,87.186290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555002,1.750040,0.240293,0.028438,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620972,mpc,0,-126.340000,54.885000,0.432758,0.527137,0.420000,0.275000,0.012758,0.252137,-0.396432,-2.043152,-0.457422,-2.043152,-0.396432,0.020000,0.560000,1,112,1.032208,112.449997,1.032208,112.449997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.846280,-32.781325,60.113652,84.095512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549675,1.440101,0.215906,0.017569,0.501073,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630969,mpc,0,-126.340000,54.885000,0.436044,0.542719,0.420000,0.255000,0.016044,0.287719,-0.579401,-4.482736,0.274453,-4.482736,-0.579401,0.040000,0.830000,-2,112,-1.892999,112.450000,-1.892999,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.097943,-33.419712,61.855585,92.732464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551404,1.509177,0.282740,0.019472,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640971,mpc,0,-126.340000,54.885000,0.438879,0.558499,0.420000,0.235000,0.018879,0.323499,0.213464,-1.067318,0.701380,-1.067318,0.213464,0.020000,0.990000,-6,83,-5.695800,82.774474,-5.695800,82.774474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.799018,-34.657146,64.712307,96.326606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557895,1.474077,0.318984,0.026130,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650971,mpc,0,-126.340000,54.885000,0.441282,0.574469,0.420000,0.255000,0.021282,0.319469,-1.189297,3.506902,0.579401,3.506902,-1.189297,0.020000,0.940000,8,48,7.762568,48.467499,7.762568,48.467499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.398821,-35.184759,63.857958,91.412921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577777,1.666320,0.285198,0.030574,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660971,mpc,0,-126.340000,54.885000,0.443276,0.590634,0.420000,0.305000,0.023276,0.285634,-0.823360,6.068465,-0.518412,6.068465,-0.823360,0.020000,0.720000,7,43,6.627737,42.852346,6.627737,42.852346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.805014,-34.747246,65.831467,87.006852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558719,1.475796,0.193035,0.019589,0.502615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.671000,mpc,0,-126.340000,54.885000,0.444894,0.607042,0.410000,0.365000,0.034894,0.242042,-0.518412,4.665705,-0.518412,4.665705,-0.518412,0.030000,0.550000,3,66,3.382145,65.703601,3.382145,65.703601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.316103,-34.668487,60.446588,82.453485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554848,1.464930,0.204588,0.019103,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680976,mpc,0,-126.340000,54.885000,0.446157,0.623563,0.410000,0.385000,0.036157,0.238563,-0.152474,-0.152474,-0.213464,-0.152474,-0.152474,0.040000,0.550000,-3,106,-2.931750,106.164678,-2.931750,106.164678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.699444,-34.171540,54.215661,77.303950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562050,1.465606,0.228454,0.015680,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690971,mpc,0,-126.340000,54.885000,0.447110,0.640315,0.420000,0.375000,0.027110,0.265315,-0.518412,-2.836017,0.518412,-2.836017,-0.518412,0.030000,0.770000,-1,112,-1.140266,112.449998,-1.140266,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.358471,-35.456716,53.809829,83.986791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547763,1.460260,0.324098,0.015512,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.701000,mpc,0,-126.340000,54.885000,0.447792,0.657328,0.420000,0.375000,0.027792,0.282328,-0.579401,-0.274453,0.579401,-0.274453,-0.579401,0.010000,0.950000,3,78,2.552067,77.727064,2.552067,77.727064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.184855,-37.459904,56.399172,87.593676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551780,1.433759,0.322964,0.016031,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.711001,mpc,0,-126.340000,54.885000,0.448242,0.674495,0.430000,0.395000,0.018242,0.279495,-0.335443,4.360757,0.030495,4.360757,-0.335443,-0.010000,0.890000,4,43,4.054116,43.434021,4.054116,43.434021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.878138,-38.112973,61.423102,88.203041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551263,1.444750,0.195385,0.016052,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.721005,mpc,0,-126.340000,54.885000,0.448509,0.691869,0.430000,0.455000,0.018509,0.236869,-0.518412,6.678361,-0.213464,6.678361,-0.518412,0.020000,0.670000,3,39,3.204098,39.050482,3.204098,39.050482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.822623,-37.476220,62.970760,85.939506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552308,1.577085,0.203935,0.023949,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.731007,mpc,0,-126.340000,54.885000,0.448642,0.709441,0.430000,0.495000,0.018642,0.214441,-0.579401,3.689871,0.335443,3.689871,-0.579401,0.030000,0.490000,2,78,1.918855,77.865941,1.918855,77.865941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.925546,-35.568950,61.922765,83.779526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549308,1.502366,0.224736,0.026352,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.741002,mpc,0,-126.340000,54.885000,0.448696,0.727204,0.430000,0.505000,0.018696,0.222204,0.030495,-1.738204,-0.335443,-1.738204,0.030495,0.030000,0.570000,-5,112,-5.197448,112.450000,-5.197448,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.091244,-34.196508,55.967967,80.599266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553764,1.447653,0.244767,0.017197,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.751000,mpc,0,-126.340000,54.885000,0.448726,0.745168,0.430000,0.495000,0.018726,0.250168,-0.152474,-2.714037,-0.030495,-2.714037,-0.152474,0.020000,0.820000,-3,108,-3.342788,107.693557,-3.342788,107.693557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.512738,-34.922798,56.971788,87.983991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548752,1.447015,0.315532,0.022420,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.761004,mpc,0,-126.340000,54.885000,0.448792,0.763341,0.430000,0.495000,0.018792,0.268341,-0.579401,0.335443,0.091484,0.335443,-0.579401,0.010000,0.940000,3,74,2.858044,73.529172,2.858044,73.529172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.364526,-35.756993,59.370122,89.142569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552065,1.753379,1.195294,0.036327,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770969,mpc,0,-126.340000,54.885000,0.448955,0.781635,0.430000,0.515000,0.018955,0.266635,-0.945339,5.763517,0.091484,5.763517,-0.945339,0.010000,0.910000,9,30,8.693775,30.191828,8.693775,30.191828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.110355,-36.138262,62.908902,88.845964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552036,1.608947,0.216019,0.023904,0.500979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780975,mpc,0,-126.340000,54.885000,0.449281,0.800191,0.430000,0.585000,0.019281,0.215191,-1.616224,7.593205,-0.274453,7.593205,-1.616224,0.020000,0.610000,15,36,15.352025,35.861917,15.352025,35.861917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.129191,-34.436218,69.717910,89.864564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564401,1.769792,0.257110,0.170483,0.500799,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008273,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790972,mpc,0,-126.340000,54.885000,0.449837,0.818913,0.420000,0.625000,0.029837,0.193913,-1.189297,3.689871,-0.335443,3.689871,-1.189297,0.040000,0.430000,10,81,10.061090,82.679804,10.061090,82.679804,0.000000,-1.817887,0.000000,64.000000,0.000000,0.000000,-38.672813,-32.168584,68.929565,89.181464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564952,1.591864,0.211880,0.018246,0.500698,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800972,mpc,0,-126.340000,54.885000,0.450691,0.837815,0.420000,0.625000,0.030691,0.212815,-0.396432,-2.714037,0.030495,-2.714037,-0.396432,0.060000,0.560000,-1,112,-1.330328,112.450000,-1.330328,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.417676,-30.552539,64.966503,87.432732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560987,2.630211,0.328840,0.040707,0.618991,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810979,mpc,0,-126.340000,54.885000,0.451916,0.856900,0.430000,0.605000,0.021916,0.251900,0.640391,-4.909663,0.335443,-4.909663,0.640391,0.060000,0.780000,-12,112,-12.227345,112.450000,-12.227345,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.966079,-30.238779,67.430041,94.878372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579044,1.792024,0.378591,0.030499,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008293,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820976,mpc,0,-126.340000,54.885000,0.453580,0.876121,0.440000,0.585000,0.013580,0.291121,0.396432,-2.165131,0.030495,-2.165131,0.396432,0.040000,0.950000,-8,96,-7.652320,96.445052,-7.652320,96.445052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.357297,-30.247435,65.330376,95.599337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566965,1.758370,0.376500,0.028322,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.832459,mpc,0,-126.340000,54.885000,0.456132,0.898383,0.450000,0.615000,0.006132,0.283383,-0.213464,5.397580,0.335443,5.397580,-0.213464,0.010000,0.980000,5,51,4.619749,30.612222,4.619749,30.612222,0.000000,20.832830,0.000000,64.000000,0.000000,0.000000,-35.906834,-32.215083,67.282603,98.061790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590723,1.450839,0.288323,0.017766,0.503185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840968,mpc,0,-126.340000,54.885000,0.458528,0.914995,0.450000,0.665000,0.008528,0.249995,-0.884349,7.776174,-0.762370,7.776174,-0.884349,0.010000,0.800000,13,22,13.392721,22.301131,13.392721,22.301131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.336044,-32.666275,71.542019,96.298347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548581,1.447806,0.166936,0.015358,0.500439,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.851007,mpc,0,-126.340000,54.885000,0.461978,0.934708,0.450000,0.745000,0.011978,0.189708,-1.189297,8.569039,-0.091484,8.569039,-1.189297,0.030000,0.490000,16,37,16.294475,37.137204,16.294475,37.137204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.279568,-32.022757,73.614357,96.875042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554131,1.504426,0.202908,0.020893,0.500640,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.861009,mpc,0,-126.340000,54.885000,0.466157,0.954454,0.450000,0.785000,0.016157,0.169454,-0.823360,0.884349,0.457422,0.884349,-0.823360,0.050000,0.380000,10,82,9.901399,108.913059,9.901399,108.913059,0.000000,-26.775856,0.000000,64.000000,0.000000,0.000000,-41.399555,-28.700355,76.562825,97.128833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552479,1.452246,0.236723,0.019442,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870999,mpc,0,-126.340000,54.885000,0.471147,0.974273,0.450000,0.775000,0.021147,0.199273,0.030495,-4.848673,0.457422,-4.848673,0.030495,0.070000,0.550000,-1,112,-0.841712,112.450000,-0.841712,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.769891,-25.416680,75.011090,96.088577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552273,1.444772,0.231783,0.017532,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.881007,mpc,0,-126.340000,54.885000,0.477038,0.994200,0.450000,0.725000,0.027038,0.269200,-0.396432,-6.861330,0.274453,-6.861330,-0.396432,0.060000,0.830000,4,112,3.977947,112.450000,3.977947,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.551404,-23.654587,77.539625,102.807945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558543,1.448690,0.276411,0.017359,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.891005,mpc,0,-126.340000,54.885000,0.483890,1.014162,0.460000,0.685000,0.023890,0.329162,0.640391,-2.287110,-0.152474,-2.287110,0.640391,0.060000,0.990000,-3,98,-2.707269,97.937904,-2.707269,97.937904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.054267,-22.893889,80.027518,107.600091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552784,1.591774,0.338814,0.020318,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.901002,mpc,0,-126.340000,54.885000,0.491782,1.034160,0.470000,0.685000,0.021782,0.349160,-0.030495,2.653048,-0.091484,2.653048,-0.030495,0.040000,0.990000,8,59,8.170980,58.814474,8.170980,58.814474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.890267,-23.135548,75.275649,104.179015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556167,1.478753,0.247474,0.027395,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.911006,mpc,0,-126.340000,54.885000,0.500794,1.054184,0.470000,0.755000,0.030794,0.299184,-0.457422,7.471226,-0.152474,7.471226,-0.457422,0.050000,0.810000,16,29,15.569792,29.165621,15.569792,29.165621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.421191,-24.146474,77.966180,102.649742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599169,1.564295,0.207325,0.028211,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920976,mpc,0,-126.340000,54.885000,0.510954,1.074130,0.470000,0.825000,0.040954,0.249130,-0.457422,8.203101,-0.030495,8.203101,-0.457422,0.070000,0.550000,17,41,16.735085,40.639899,16.735085,40.639899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.409278,-24.970823,76.048403,99.538348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566610,1.449318,0.199832,0.018690,0.500769,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.931008,mpc,0,-126.340000,54.885000,0.522437,1.094166,0.480000,0.875000,0.042437,0.219166,-0.213464,2.714037,0.213464,2.714037,-0.213464,0.110000,0.430000,10,86,9.748662,94.126839,9.748662,94.126839,0.000000,-8.486939,0.000000,64.000000,0.000000,0.000000,-50.337333,-25.010567,73.251859,96.898708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557345,1.529379,0.249377,0.021557,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.941000,mpc,0,-126.340000,54.885000,0.535196,1.114062,0.490000,0.865000,0.045196,0.249062,0.518412,-2.836017,0.213464,-2.836017,0.518412,0.130000,0.600000,0,112,0.209950,112.450000,0.209950,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.946404,-25.401570,68.366951,92.957521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555101,1.514469,0.241215,0.021021,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950972,mpc,0,-126.340000,54.885000,0.549309,1.133829,0.510000,0.835000,0.039309,0.298829,1.372266,-4.543725,-0.091484,-4.543725,1.372266,0.090000,0.850000,-2,112,-2.490510,112.450000,-2.490510,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.652554,-26.695502,69.609631,98.087159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553395,1.499547,0.400820,0.017923,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.961002,mpc,0,-126.340000,54.885000,0.564956,1.153593,0.520000,0.825000,0.044956,0.328593,1.799193,-1.311276,-0.274453,-1.311276,1.799193,0.080000,0.980000,-2,90,-1.985391,90.083916,-1.985391,90.083916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.713232,-28.154237,69.090821,99.700030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557190,1.483482,0.302532,0.018360,0.504398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.971001,mpc,0,-126.340000,54.885000,0.582063,1.173146,0.540000,0.845000,0.042063,0.328146,0.701380,4.970653,0.518412,4.970653,0.701380,0.060000,0.960000,14,45,13.881299,39.323604,13.881299,39.323604,0.000000,5.760312,0.000000,64.000000,0.000000,0.000000,-50.056810,-30.131340,70.998822,99.377505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552779,1.555313,0.203755,0.018018,0.501609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.981002,mpc,0,-126.340000,54.885000,0.600738,1.192525,0.550000,0.915000,0.050738,0.277525,0.518412,8.569039,0.152474,8.569039,0.518412,0.060000,0.720000,21,24,20.833834,24.499174,20.833834,24.499174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.768767,-30.767956,74.456690,97.575904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554661,1.445632,0.198796,0.019139,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.991002,mpc,0,-126.340000,54.885000,0.621027,1.211689,0.560000,0.985000,0.061027,0.226689,-0.518412,6.495393,-0.335443,6.495393,-0.518412,0.100000,0.460000,28,59,27.814891,59.206859,27.814891,59.206859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.408576,-30.095985,75.772050,98.007800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552547,1.517814,0.196940,0.018052,0.500393,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.001000,mpc,0,-126.340000,54.885000,0.642972,1.230600,0.570000,1.015000,0.072972,0.215600,0.396432,0.274453,-0.457422,0.274453,0.396432,0.180000,0.460000,11,104,10.956623,110.326570,10.956623,110.326570,0.000000,-6.119711,0.000000,64.000000,0.000000,0.000000,-55.485883,-28.802520,72.949449,93.687980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552852,1.445070,0.231232,0.017764,0.500484,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.011002,mpc,0,-126.340000,54.885000,0.666635,1.249238,0.580000,0.995000,0.086635,0.254238,1.860183,-4.299767,-0.091484,-4.299767,1.860183,0.160000,0.720000,1,112,1.118453,112.450000,1.118453,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.133829,-29.292238,72.998275,96.558183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552893,1.459683,0.288096,0.019193,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.021006,mpc,0,-126.340000,54.885000,0.692049,1.267559,0.610000,0.965000,0.082049,0.302559,2.653048,-3.872840,0.396432,-3.872840,2.653048,0.120000,0.930000,0,111,0.081234,111.171551,0.081234,111.171551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.980702,-29.811788,72.065544,98.073878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555786,1.455937,0.336802,0.016923,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.031001,mpc,0,-126.340000,54.885000,0.719221,1.285507,0.630000,0.975000,0.089221,0.310507,1.982162,1.555235,0.762370,1.555235,1.982162,0.060000,1.020000,18,66,17.926262,58.995327,17.926262,58.995327,0.000000,7.176224,0.000000,64.000000,0.000000,0.000000,-52.379459,-31.817390,68.867977,98.873403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551477,1.639215,0.488580,0.059803,0.502809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.041618,mpc,0,-126.340000,54.885000,0.750068,1.304140,0.660000,1.035000,0.090068,0.269140,0.762370,7.654195,0.152474,7.654195,0.762370,0.090000,0.850000,30,21,30.365413,18.054320,30.365413,18.054320,0.000000,3.117230,0.000000,64.000000,0.000000,0.000000,-56.086884,-32.839713,77.294514,103.003603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587958,1.573068,0.206973,0.020626,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.051001,mpc,0,-126.340000,54.885000,0.779053,1.320201,0.670000,1.105000,0.109053,0.215201,0.335443,9.178935,-0.457422,9.178935,0.335443,0.170000,0.570000,29,23,29.251172,23.246048,29.251172,23.246048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.968070,-31.934110,80.988495,100.375373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555416,1.530216,0.213319,0.024554,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.061005,mpc,0,-126.340000,54.885000,0.811759,1.336865,0.690000,1.165000,0.121759,0.171865,1.799193,4.238777,-0.274453,4.238777,1.799193,0.230000,0.320000,11,68,10.904320,81.731627,10.904320,81.731627,0.000000,-13.485579,0.000000,64.000000,0.000000,0.000000,-60.766664,-30.768157,89.433389,109.176799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556318,1.445786,0.213438,0.020251,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.071002,mpc,0,-126.340000,54.885000,0.846313,1.353004,0.720000,1.155000,0.126313,0.198004,2.714037,-3.628881,-0.152474,-3.628881,2.714037,0.210000,0.420000,4,112,4.331415,112.450000,4.331415,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.336294,-29.201554,86.111179,106.976860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554990,1.436682,0.231287,0.017069,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.081002,mpc,0,-126.340000,54.885000,0.882758,1.368595,0.750000,1.105000,0.132758,0.263595,3.018985,-7.593205,0.274453,-7.593205,3.018985,0.140000,0.730000,11,112,11.123158,112.450000,11.123158,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.722645,-28.571570,87.263471,113.255797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552250,1.492386,0.278807,0.019707,0.500455,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.091004,mpc,0,-126.340000,54.885000,0.921099,1.383596,0.790000,1.055000,0.131099,0.328596,2.714037,-5.092632,-0.274453,-5.092632,2.714037,0.120000,0.950000,19,112,18.681062,112.450000,18.681062,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.178644,-27.119987,91.692909,119.139916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553874,1.607836,0.495367,0.052047,0.501148,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.101629,mpc,0,-126.340000,54.885000,0.963894,1.398835,0.820000,1.045000,0.143894,0.353835,2.165131,0.579401,-0.030495,0.579401,2.165131,0.150000,1.050000,25,67,24.965176,63.997584,24.965176,63.997584,0.000000,3.452416,0.000000,64.000000,0.000000,0.000000,-65.887869,-26.990177,89.238973,117.528960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604504,1.456391,0.358943,0.017887,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.111007,mpc,0,-126.340000,54.885000,1.003428,1.411653,0.840000,1.075000,0.163428,0.336653,1.311276,6.190445,0.091484,6.190445,1.311276,0.190000,0.880000,33,29,33.444270,29.071761,33.444270,29.071761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.787026,-27.017577,90.708700,114.908831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552616,1.461934,0.219407,0.019428,0.505177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120972,mpc,0,-126.340000,54.885000,1.047237,1.424583,0.870000,1.155000,0.177237,0.269583,2.165131,8.752008,-0.091484,8.752008,2.165131,0.250000,0.590000,24,25,23.550285,25.364368,23.550285,25.364368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.811413,-27.905718,89.323650,112.933409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554675,1.587097,0.222469,0.021537,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.131648,mpc,0,-126.340000,54.885000,1.096204,1.437601,0.920000,1.215000,0.176204,0.222601,3.262944,2.104141,0.030495,2.104141,3.262944,0.280000,0.370000,10,70,9.879933,94.132628,9.879933,94.132628,0.000000,-23.768260,0.000000,64.000000,0.000000,0.000000,-79.389113,-28.537222,95.152365,120.802957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,8.081671,1.669247,0.250617,0.030882,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010545,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.142231,mpc,0,-126.340000,54.885000,1.146795,1.449610,0.950000,1.205000,0.196795,0.244610,4.909663,-4.848673,-0.335443,-4.848673,4.909663,0.230000,0.370000,3,112,3.189839,112.450000,3.189839,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.519551,-28.254119,87.389833,116.482415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552350,1.692538,0.262926,0.021133,0.500835,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.152289,mpc,0,-126.340000,54.885000,1.196736,1.460153,1.010000,1.135000,0.186736,0.325153,5.031642,-9.483883,-0.396432,-9.483883,5.031642,0.150000,0.730000,11,112,10.877298,112.450000,10.877298,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.366835,-28.005403,87.242579,120.994694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550339,1.508942,0.292162,0.022188,0.500394,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.162327,mpc,0,-126.340000,54.885000,1.248346,1.469790,1.070000,1.065000,0.178346,0.404790,4.787684,-6.861330,-0.518412,-6.861330,4.787684,0.130000,0.960000,17,112,16.918755,112.450000,16.918755,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.908115,-26.411397,94.805838,123.909780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568569,1.867436,0.583036,0.053279,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.172298,mpc,0,-126.340000,54.885000,1.301322,1.478451,1.120000,1.045000,0.181322,0.433451,4.970653,-0.945339,-0.396432,-0.945339,4.970653,0.130000,1.030000,19,79,19.421085,79.193729,19.421085,79.193729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.350857,-26.121830,92.235607,119.606503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571126,1.613143,0.406749,0.026947,0.504629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.182334,mpc,0,-126.340000,54.885000,1.356323,1.486216,1.180000,1.075000,0.176323,0.411216,4.970653,-0.945339,-0.457422,5.824507,4.604715,0.160000,0.910000,17,85,17.209188,85.234873,17.209188,85.234873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.147164,-24.495171,90.141941,110.707172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.820366,1.647488,0.231264,0.032262,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.192299,mpc,0,-126.340000,54.885000,1.412540,1.492944,1.240000,1.155000,0.172540,0.337944,5.580549,9.605862,0.030495,9.605862,5.580549,0.150000,0.840000,18,40,18.152502,-2.178957,18.152502,-2.178957,0.000000,42.413830,0.000000,64.000000,0.000000,0.000000,-92.017692,-30.099313,76.620128,102.519238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564499,1.537893,0.234552,0.019710,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.202624,mpc,0,-126.340000,54.885000,1.472428,1.498849,1.310000,1.265000,0.162428,0.233849,6.678361,10.459717,0.457422,10.459717,6.678361,0.190000,0.630000,5,-3,5.086461,-3.452773,5.086461,-3.452773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.065090,-34.076102,85.557133,113.190979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.812042,1.568120,0.205713,0.019417,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.212293,mpc,0,-126.340000,54.885000,1.529957,1.503365,1.380000,1.345000,0.149957,0.158365,7.349247,7.349247,0.335443,7.349247,7.349247,0.150000,0.350000,4,37,3.633535,37.027854,3.633535,37.027854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.863535,-34.847296,97.185431,127.687474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554587,1.467682,0.213447,0.019057,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.222323,mpc,0,-126.340000,54.885000,1.591044,1.506984,1.460000,1.355000,0.131044,0.151984,7.959143,-2.165131,-0.030495,-2.165131,7.959143,0.120000,0.240000,-1,82,-1.052552,112.450000,-1.052552,112.450000,0.000000,-30.422146,0.000000,64.000000,0.000000,0.000000,-93.947712,-32.871759,95.410384,122.929223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590733,1.870187,0.342551,0.046249,0.602401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008468,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.234627,mpc,0,-126.340000,54.885000,1.667855,1.509901,1.580000,1.265000,0.087855,0.244901,9.361904,-11.191592,-0.823360,-11.191592,9.361904,0.100000,0.570000,-16,112,-16.186958,112.450000,-16.186958,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.536781,-27.202226,96.911847,120.221220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589257,1.729262,0.255454,0.032931,0.501055,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.242779,mpc,0,-126.340000,54.885000,1.719816,1.510888,1.660000,1.175000,0.059816,0.335888,9.239925,-12.106436,-1.128308,-12.106436,9.239925,0.050000,0.770000,-12,112,-12.025147,112.450000,-12.025147,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.185718,-21.532693,101.556656,125.400170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.358734,1.731272,0.326062,0.032274,0.501048,1,1,0,8,2,0,0,0,0,0,2,1,1,1,1,0.009959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.252840,mpc,0,-126.340000,54.885000,1.785046,1.511046,1.750000,1.075000,0.035046,0.436046,8.203101,-8.630029,0.335443,-8.630029,8.203101,0.020000,0.960000,0,112,0.044430,112.450000,0.044430,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.941862,-16.293013,108.791333,130.050017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.298987,1.859163,0.530926,0.040010,2.045537,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.011790,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.264669,mpc,0,-126.340000,54.885000,1.863187,1.509707,1.850000,1.015000,0.013187,0.494707,6.800341,-0.945339,0.518412,-0.945339,6.800341,0.020000,1.050000,14,73,14.309421,72.545837,14.309421,72.545837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.508312,-14.041781,108.334852,130.616618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592370,1.779586,0.391532,0.035881,2.138912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.274731,mpc,0,-126.340000,54.885000,1.930787,1.507251,1.920000,1.055000,0.010787,0.452251,6.556382,6.312424,-0.579401,6.312424,6.556382,0.030000,0.940000,19,28,19.382029,15.993742,19.382029,15.993742,0.000000,11.552095,0.000000,64.000000,0.000000,0.000000,-85.538199,-14.487437,107.641436,130.556556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583554,1.688325,0.227706,0.029937,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.284734,mpc,0,-126.340000,54.885000,1.998931,1.503593,2.000000,1.145000,-0.001069,0.358593,5.702528,9.178935,-0.884349,9.178935,5.702528,0.070000,0.610000,23,10,23.411473,10.457679,23.411473,10.457679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.451941,-17.119374,103.236362,129.221638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585702,1.869025,0.287784,0.051988,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008312,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.296635,mpc,0,-126.340000,54.885000,2.081100,1.497644,2.060000,1.225000,0.021100,0.272644,4.787684,5.092632,-0.091484,5.092632,4.787684,0.110000,0.260000,29,55,28.703170,65.584936,28.703170,65.584936,0.000000,-10.127257,0.000000,64.000000,0.000000,0.000000,-83.249166,-19.651036,105.176624,136.451711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608219,1.513878,0.197694,0.023014,0.503957,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.304727,mpc,0,-126.340000,54.885000,2.137571,1.492602,2.110000,1.225000,0.027571,0.267602,5.580549,-1.921172,0.152474,-1.921172,5.580549,0.160000,0.320000,14,100,14.331633,112.450000,14.331633,112.450000,0.000000,-11.992321,0.000000,64.000000,0.000000,0.000000,-82.101530,-21.399994,97.320899,131.020666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551381,1.627859,0.264472,0.024077,0.504513,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.314762,mpc,0,-126.340000,54.885000,2.208192,1.485223,2.180000,1.175000,0.028192,0.310223,6.922320,-7.715185,-0.762370,-7.715185,6.922320,0.190000,0.620000,-4,112,-3.838392,112.450000,-3.838392,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.400126,-22.023013,94.327817,131.191056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556401,1.489680,0.295253,0.021156,0.500558,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.324759,mpc,0,-126.340000,54.885000,2.279104,1.476630,2.250000,1.115000,0.029104,0.361630,7.288257,-7.776174,0.030495,-7.776174,7.288257,0.120000,0.890000,1,112,0.746585,112.449998,0.746585,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.340024,-21.562185,97.827291,133.666059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552890,1.453896,0.301662,0.020180,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.334759,mpc,0,-126.340000,54.885000,2.350497,1.466794,2.320000,1.075000,0.030497,0.391794,5.885497,-1.799193,-0.091484,-1.799193,5.885497,0.080000,1.010000,20,67,20.465404,65.170311,20.465404,65.170311,0.000000,2.279687,0.000000,64.000000,0.000000,0.000000,-78.932309,-22.089944,103.071397,137.112613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557016,1.453539,0.346635,0.019269,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.344759,mpc,0,-126.340000,54.885000,2.422246,1.455724,2.390000,1.095000,0.032246,0.360724,5.397580,4.421746,0.396432,4.421746,5.397580,0.100000,0.870000,26,22,26.035601,20.684795,26.035601,20.684795,0.000000,1.765203,0.000000,64.000000,0.000000,0.000000,-82.166780,-22.660728,107.457750,137.941673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552796,1.471948,0.192762,0.024825,0.502246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.354760,mpc,0,-126.340000,54.885000,2.494261,1.443426,2.450000,1.155000,0.044261,0.288426,5.702528,8.081122,-0.274453,8.081122,5.702528,0.160000,0.550000,19,10,19.134844,9.639434,19.134844,9.639434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.734046,-24.398677,103.976559,134.330660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552933,1.522064,0.207694,0.024315,0.501647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.364760,mpc,0,-126.340000,54.885000,2.566436,1.429913,2.520000,1.195000,0.046436,0.234913,7.288257,3.079975,-0.030495,3.079975,7.288257,0.190000,0.260000,0,55,0.338544,69.958651,0.338544,69.958651,0.000000,-15.319218,0.000000,64.000000,0.000000,0.000000,-89.608020,-25.574572,105.298246,137.816474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555825,1.460220,0.195567,0.021182,0.501775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.374764,mpc,0,-126.340000,54.885000,2.638695,1.415195,2.600000,1.175000,0.038695,0.240195,7.654195,-5.519559,-0.030495,-5.519559,7.654195,0.160000,0.310000,-4,100,-3.635207,112.450000,-3.635207,112.450000,0.000000,-12.810566,0.000000,64.000000,0.000000,0.000000,-90.766391,-25.715737,95.525344,127.597188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553896,1.474967,0.232248,0.022368,0.500930,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.384761,mpc,0,-126.340000,54.885000,2.710860,1.399309,2.680000,1.095000,0.030860,0.304309,7.837164,-10.093779,0.518412,-10.093779,7.837164,0.110000,0.620000,-2,112,-1.907918,112.450000,-1.907918,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.314660,-25.350969,97.050410,128.915347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553839,1.511743,0.261442,0.024697,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.394767,mpc,0,-126.340000,54.885000,2.782959,1.382248,2.770000,1.015000,0.012959,0.367248,7.715185,-8.386070,-0.213464,-8.386070,7.715185,0.090000,0.870000,0,112,-0.326595,112.449999,-0.326595,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.368996,-24.465608,103.592663,133.115550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556255,1.486289,0.307292,0.024149,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.404761,mpc,0,-126.340000,54.885000,2.854735,1.364079,2.850000,0.965000,0.004735,0.399079,7.410237,-2.897006,-0.762370,-2.897006,7.410237,0.080000,1.010000,4,67,4.088594,66.864178,4.088594,66.864178,0.000000,0.585821,0.000000,64.000000,0.000000,0.000000,-97.457144,-23.722195,105.547227,132.433284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558484,1.576678,0.344319,0.039569,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.414735,mpc,0,-126.340000,54.885000,2.926038,1.344851,2.920000,0.995000,0.006038,0.349851,6.251434,5.092632,0.030495,5.092632,6.251434,0.070000,0.860000,18,22,18.397674,7.504044,18.397674,7.504044,0.000000,14.945955,0.000000,64.000000,0.000000,0.000000,-98.952481,-23.704890,107.493068,132.227902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560594,1.502562,0.202903,0.021473,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.424761,mpc,0,-126.340000,54.885000,2.997293,1.324454,2.980000,1.055000,0.017293,0.269454,5.275601,8.264091,0.213464,8.264091,5.275601,0.080000,0.620000,29,-7,28.528864,-7.198876,28.528864,-7.198876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.345845,-25.203054,101.639119,126.423332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553544,1.446286,0.191122,0.020749,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.434762,mpc,0,-126.340000,54.885000,3.067851,1.303080,3.050000,1.105000,0.017851,0.198080,5.397580,3.811850,-0.640391,3.811850,5.397580,0.140000,0.240000,19,38,19.114607,54.714976,19.114607,54.714976,0.000000,-16.913852,0.000000,64.000000,0.000000,0.000000,-99.628436,-24.595424,104.526119,129.708375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555854,1.591921,0.210723,0.022002,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.444763,mpc,0,-126.340000,54.885000,3.137814,1.280719,3.110000,1.095000,0.027814,0.185719,6.251434,-5.092632,-0.030495,-5.092632,6.251434,0.170000,0.230000,5,83,4.651110,112.450000,4.651110,112.450000,0.000000,-29.648876,0.000000,64.000000,0.000000,0.000000,-98.364336,-23.363710,97.179227,124.299887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553030,1.451370,0.236033,0.019722,0.501398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.454760,mpc,0,-126.340000,54.885000,3.207054,1.257430,3.180000,1.005000,0.027054,0.252430,6.373413,-12.411384,-0.518412,-12.411384,6.373413,0.150000,0.500000,2,112,2.038107,112.450000,2.038107,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.699568,-20.231911,97.244957,125.101347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553132,1.471006,0.234672,0.021736,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.464764,mpc,0,-126.340000,54.885000,3.275576,1.233234,3.250000,0.885000,0.025576,0.348234,6.922320,-13.143259,-0.091484,-13.143259,6.922320,0.130000,0.810000,-3,112,-2.539006,112.450000,-2.539006,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.471159,-17.224476,105.000747,133.213897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551462,1.452870,0.260062,0.018865,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.474762,mpc,0,-126.340000,54.885000,3.343205,1.208218,3.320000,0.795000,0.023205,0.413218,7.288257,-7.837164,-0.213464,-7.837164,7.288257,0.110000,0.980000,-4,106,-3.516907,105.546517,-3.516907,105.546517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.213640,-14.003393,111.557525,137.155751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550474,1.575450,0.319457,0.026357,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.484978,mpc,0,-126.340000,54.885000,3.411361,1.181850,3.390000,0.765000,0.021361,0.416850,5.763517,-0.091484,-0.152474,-0.091484,5.763517,0.090000,1.020000,14,61,13.577608,38.235227,13.577608,38.235227,0.000000,22.311290,0.000000,64.000000,0.000000,0.000000,-96.022618,-13.270113,108.865485,133.240216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604677,1.444713,0.243525,0.018499,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.494761,mpc,0,-126.340000,54.885000,3.475649,1.155899,3.450000,0.815000,0.025649,0.340899,5.397580,8.020133,0.030495,8.020133,5.397580,0.090000,0.840000,20,16,20.309482,-21.566644,20.309482,-21.566644,0.000000,37.113161,0.000000,64.000000,0.000000,0.000000,-95.721376,-15.818287,108.159456,134.732270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553326,1.455395,0.194687,0.018139,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.504756,mpc,0,-126.340000,54.885000,3.540284,1.128737,3.510000,0.905000,0.030284,0.223737,4.055809,10.276748,-0.335443,10.276748,4.055809,0.130000,0.500000,28,-23,28.095372,-22.572817,28.095372,-22.572817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.072853,-19.783232,103.523602,133.064485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546825,1.432187,0.172087,0.018220,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.514759,mpc,0,-126.340000,54.885000,3.603844,1.100966,3.550000,0.975000,0.053844,0.125966,4.482736,5.763517,0.396432,5.763517,4.482736,0.140000,0.130000,24,22,23.931153,36.502858,23.931153,36.502858,0.000000,-14.075675,0.000000,64.000000,0.000000,0.000000,-93.994590,-20.675180,108.131210,138.784668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550650,1.564336,0.213088,0.022209,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.524763,mpc,0,-126.340000,54.885000,3.666227,1.072673,3.610000,0.955000,0.056227,0.117673,4.726694,-5.946486,-0.762370,-5.946486,4.726694,0.220000,0.100000,7,67,6.584931,112.450000,6.584931,112.450000,0.000000,-45.022817,0.000000,64.000000,0.000000,0.000000,-92.990301,-19.147990,106.792604,138.670244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552449,1.444281,0.242139,0.020947,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.534763,mpc,0,-126.340000,54.885000,3.727347,1.043949,3.670000,0.845000,0.057347,0.198949,6.251434,-15.521854,-0.396432,-15.521854,6.251434,0.210000,0.340000,-10,112,-9.587409,112.450000,-9.587409,112.450000,0.000000,-0.022817,0.000000,64.000000,0.000000,0.000000,-90.884781,-12.790240,112.567305,141.825280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551081,1.443806,0.235260,0.029802,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.544757,mpc,0,-126.340000,54.885000,3.787151,1.014871,3.730000,0.685000,0.057151,0.329871,6.129455,-18.449355,-0.213464,-18.449355,6.129455,0.130000,0.720000,-2,112,-2.450206,112.450000,-2.450206,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.360095,-5.889709,120.170950,148.839908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548068,1.549488,0.282669,0.018755,0.500370,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.554758,mpc,0,-126.340000,54.885000,3.845668,0.985482,3.790000,0.535000,0.055668,0.450482,5.092632,-14.363051,0.213464,-14.363051,5.092632,0.100000,0.940000,9,112,8.968470,112.450000,8.968470,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.987235,1.946890,129.835046,153.410981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549481,1.556273,0.282718,0.021370,0.500375,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.564761,mpc,0,-126.340000,54.885000,3.902827,0.955880,3.840000,0.435000,0.062827,0.520880,3.933829,-6.373413,0.030495,-6.373413,3.933829,0.120000,1.020000,18,98,18.425941,97.888377,18.425941,97.888377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.438153,6.791113,127.880598,150.459670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559566,1.474668,0.346265,0.022548,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.574739,mpc,0,-126.340000,54.885000,3.958451,0.926224,3.870000,0.435000,0.088451,0.491224,2.226120,4.543725,-0.213464,4.543725,2.226120,0.110000,1.000000,40,53,39.790614,7.359712,39.790614,7.359712,0.000000,45.528665,0.000000,64.000000,0.000000,0.000000,-91.126864,6.089310,122.162058,147.947359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.119804,1.541423,0.289269,0.024003,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009486,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.584729,mpc,0,-126.340000,54.885000,4.012709,0.896495,3.900000,0.505000,0.112709,0.391495,1.067318,10.459717,-0.579401,10.459717,1.067318,0.150000,0.840000,49,8,49.193616,-37.793287,49.193616,-37.793287,0.000000,45.681663,0.000000,64.000000,0.000000,0.000000,-90.361674,0.972750,113.693817,142.893126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554156,1.463109,0.220058,0.023840,0.503852,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.594757,mpc,0,-126.340000,54.885000,4.065724,0.866696,3.930000,0.615000,0.135724,0.251696,1.982162,11.923467,0.457422,11.923467,1.982162,0.360000,0.450000,17,-30,16.857389,-29.632842,16.857389,-29.632842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.190061,-5.771691,111.486503,146.733234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542397,1.530386,0.192923,0.016527,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.604759,mpc,0,-126.340000,54.885000,4.117119,0.837113,3.960000,0.695000,0.157119,0.142113,3.628881,5.458569,0.518412,5.458569,3.628881,0.330000,0.080000,4,15,3.944792,44.964291,3.944792,44.964291,0.000000,-29.597133,0.000000,64.000000,0.000000,0.000000,-85.951029,-11.102096,131.193799,174.538533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549268,1.473794,0.194770,0.023902,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.614760,mpc,0,-126.340000,54.885000,4.167021,0.807759,4.010000,0.675000,0.157021,0.132759,5.031642,-6.129455,-0.152474,-6.129455,5.031642,0.170000,0.010000,7,60,7.006287,112.450000,7.006287,112.450000,0.000000,-52.082842,0.000000,64.000000,0.000000,0.000000,-84.290798,-13.806392,130.681073,176.431733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555326,1.480003,0.240506,0.025125,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.624766,mpc,0,-126.340000,54.885000,4.215458,0.778703,4.070000,0.555000,0.145458,0.223703,5.336590,-17.595500,-1.006328,-17.595500,5.336590,0.150000,0.240000,4,105,4.394757,112.450000,4.394757,112.450000,0.000000,-7.082842,0.000000,64.000000,0.000000,0.000000,-86.003001,-7.317110,134.641658,169.558586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557397,1.553069,0.248906,0.026257,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.634768,mpc,0,-126.340000,54.885000,4.262365,0.750074,4.120000,0.375000,0.142365,0.375074,3.933829,-22.047741,-0.762370,-22.047741,3.933829,0.130000,0.630000,16,112,15.632290,112.450000,15.632290,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.020835,3.047374,137.186760,166.524814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553131,1.467102,0.248821,0.016901,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.644760,mpc,0,-126.340000,54.885000,4.307732,0.721972,4.160000,0.175000,0.147732,0.546972,3.201954,-19.181230,-0.030495,-19.181230,3.201954,0.140000,0.900000,17,112,17.447288,112.450000,17.447288,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.249683,14.014158,140.455559,171.134851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554496,1.747247,0.374541,0.031786,2.157786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.654697,mpc,0,-126.340000,54.885000,4.351366,0.694614,4.190000,0.035000,0.161366,0.659614,1.616224,-11.252582,0.213464,-11.252582,1.616224,0.180000,1.010000,27,112,26.652483,112.450000,26.652483,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.590466,21.736124,138.983724,169.075128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621358,1.700495,0.293443,0.025025,0.500577,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.664762,mpc,0,-126.340000,54.885000,4.394061,0.667597,4.200000,-0.025000,0.194061,0.692597,1.189297,-3.079975,-0.823360,-3.079975,1.189297,0.200000,1.010000,32,93,32.331022,93.484751,32.331022,93.484751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.027342,24.637607,134.588310,162.050116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563475,1.637367,0.374172,0.029194,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.674789,mpc,0,-126.340000,54.885000,4.435110,0.641467,4.220000,0.005000,0.215110,0.636467,0.396432,6.617372,0.030495,6.617372,0.396432,0.280000,1.000000,33,48,33.144755,9.924944,33.144755,9.924944,0.000000,38.559807,0.000000,64.000000,0.000000,0.000000,-84.796451,21.250590,129.430304,157.903260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.022783,1.695571,0.290583,0.032989,0.500859,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008553,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.684758,mpc,0,-126.340000,54.885000,4.474463,0.616361,4.230000,0.105000,0.244463,0.511361,1.189297,12.411384,0.091484,12.411384,1.189297,0.320000,0.730000,25,3,25.213436,-25.911145,25.213436,-25.911145,0.000000,29.395896,0.000000,64.000000,0.000000,0.000000,-84.894638,12.855853,125.985065,161.979977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560503,1.647786,0.234191,0.030105,0.503312,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.694765,mpc,0,-126.340000,54.885000,4.512527,0.592121,4.250000,0.225000,0.262527,0.367121,1.921172,12.960290,0.762370,12.960290,1.921172,0.320000,0.470000,20,-21,19.740512,-21.488428,19.740512,-21.488428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.039920,2.535279,126.628410,170.545549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584079,1.808280,0.251065,0.037311,0.500794,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.704765,mpc,0,-126.340000,54.885000,4.549144,0.568953,4.280000,0.315000,0.269144,0.253953,3.018985,5.092632,-0.213464,5.092632,3.018985,0.280000,0.170000,13,24,12.627395,59.410113,12.627395,59.410113,0.000000,-35.898541,0.000000,64.000000,0.000000,0.000000,-88.505718,-5.212707,131.372175,177.674747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572796,1.644717,0.213680,0.034937,0.504578,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.714766,mpc,0,-126.340000,54.885000,4.584366,0.546929,4.320000,0.295000,0.264366,0.251929,2.957996,-6.373413,-0.701380,-6.373413,2.957996,0.220000,0.070000,16,69,15.943826,112.450000,15.943826,112.450000,0.000000,-43.938428,0.000000,64.000000,0.000000,0.000000,-91.225689,-8.864963,129.437895,173.035453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.839601,1.742769,0.269207,0.030491,0.500636,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008394,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.724762,mpc,0,-126.340000,54.885000,4.618208,0.526144,4.360000,0.185000,0.258208,0.341144,3.750861,-16.131750,0.030495,-16.131750,3.750861,0.190000,0.390000,10,112,10.250014,112.450000,10.250014,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.716304,-3.224546,134.183083,164.048676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561719,1.634739,0.251131,0.022172,0.501117,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.734765,mpc,0,-126.340000,54.885000,4.650732,0.506663,4.390000,0.005000,0.260732,0.501663,2.287110,-19.486178,0.274453,-19.486178,2.287110,0.190000,0.690000,21,112,20.645455,112.450000,20.645455,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.761979,5.511853,134.973653,160.477415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571814,1.655069,0.397709,0.019115,0.500979,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.744755,mpc,0,-126.340000,54.885000,4.681910,0.488601,4.410000,-0.155000,0.271910,0.643601,1.128308,-16.009771,0.274453,-16.009771,1.128308,0.160000,0.900000,33,112,32.960756,112.450000,32.960756,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.980209,14.859218,135.174200,161.898261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551065,1.491812,0.264863,0.018810,0.500423,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.754757,mpc,0,-126.340000,54.885000,4.711851,0.471997,4.420000,-0.265000,0.291851,0.736997,0.152474,-8.142112,0.152474,-8.142112,0.152474,0.260000,1.040000,31,112,30.588511,112.450000,30.588511,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.572149,20.598575,131.960714,158.380280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557430,1.607120,0.315497,0.024592,0.500486,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.764761,mpc,0,-126.340000,54.885000,4.740555,0.456946,4.440000,-0.295000,0.300555,0.751946,0.152474,2.531068,-0.213464,2.531068,0.152474,0.290000,1.060000,30,67,29.633767,62.236671,29.633767,62.236671,0.000000,5.213329,0.000000,64.000000,0.000000,0.000000,-91.643157,21.156487,126.112192,148.884788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.442524,1.656458,0.319944,0.029982,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.774758,mpc,0,-126.340000,54.885000,4.768033,0.443534,4.440000,-0.235000,0.328033,0.678534,0.335443,9.544873,0.213464,9.544873,0.335443,0.310000,0.970000,30,22,29.518495,5.554027,29.518495,5.554027,0.000000,16.895973,0.000000,64.000000,0.000000,0.000000,-89.411000,17.944192,125.536941,151.978312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547539,1.545461,0.226127,0.026230,0.504604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.784821,mpc,0,-126.340000,54.885000,4.794510,0.431748,4.460000,-0.115000,0.334510,0.546748,1.433256,13.448207,0.335443,13.448207,1.433256,0.320000,0.570000,21,-3,20.609459,-2.849196,20.609459,-2.849196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.975986,10.938248,123.032647,155.300569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565579,1.586224,0.235501,0.029968,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.794852,mpc,0,-126.340000,54.885000,4.819753,0.421781,4.470000,-0.005000,0.349753,0.426781,1.799193,9.971800,0.640391,9.971800,1.799193,0.300000,0.340000,19,36,19.410687,35.811390,19.410687,35.811390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.999324,3.273362,124.226454,161.923698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575894,1.769479,0.237568,0.037661,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.804855,mpc,0,-126.340000,54.885000,4.843819,0.413672,4.500000,0.035000,0.343819,0.378672,1.555235,0.579401,-0.396432,0.579401,1.555235,0.270000,0.250000,21,81,21.009044,112.449990,21.009044,112.449990,0.000000,-31.638600,0.000000,64.000000,0.000000,0.000000,-90.814337,-3.002317,119.318355,157.007244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573998,1.751615,0.251319,0.034132,0.505340,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.814858,mpc,0,-126.340000,54.885000,4.866813,0.407452,4.520000,-0.005000,0.346813,0.412452,1.799193,-6.983309,-0.884349,-6.983309,1.799193,0.250000,0.470000,19,112,18.529740,112.450000,18.529740,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.940815,-4.261755,114.182274,145.388881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575806,1.734029,0.279757,0.032663,0.505056,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.824823,mpc,0,-126.340000,54.885000,4.888682,0.403184,4.550000,-0.075000,0.338682,0.478184,1.738204,-8.995966,0.335443,-8.995966,1.738204,0.230000,0.740000,19,112,18.539928,112.450000,18.539928,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.482762,-2.856414,115.975828,143.794415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575684,1.697199,0.281719,0.030787,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.834858,mpc,0,-126.340000,54.885000,4.909688,0.400882,4.570000,-0.135000,0.339688,0.535882,0.457422,-4.116798,0.518412,-4.116798,0.457422,0.230000,0.970000,29,112,29.345664,112.449985,29.345664,112.449985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.727492,-0.148614,117.378097,140.925707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592497,1.777081,0.350728,0.045153,0.500906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008278,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.844826,mpc,0,-126.340000,54.885000,4.929572,0.400619,4.570000,-0.135000,0.359572,0.535619,-0.152474,2.226120,0.274453,2.226120,-0.152474,0.260000,1.100000,34,67,34.137043,55.964560,34.137043,55.964560,0.000000,11.485425,0.000000,64.000000,0.000000,0.000000,-92.697925,0.850012,115.214000,138.145022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578088,1.758005,0.459906,0.038006,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008346,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.854824,mpc,0,-126.340000,54.885000,4.948554,0.402421,4.580000,-0.065000,0.368554,0.467421,-0.152474,10.215758,0.030495,10.215758,-0.152474,0.310000,0.910000,31,22,31.038079,1.258870,31.038079,1.258870,0.000000,21.191115,0.000000,64.000000,0.000000,0.000000,-92.720655,0.014394,117.454458,142.109155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573199,1.527670,0.209219,0.020692,0.501270,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.864850,mpc,0,-126.340000,54.885000,4.966644,0.406336,4.580000,0.055000,0.386644,0.351336,0.396432,12.899301,0.091484,12.899301,0.396432,0.330000,0.570000,26,-1,26.027091,-0.867161,26.027091,-0.867161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.616327,-2.862504,115.617820,143.576528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559961,1.532149,0.215988,0.027785,0.505211,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.874824,mpc,0,-126.340000,54.885000,4.983722,0.412354,4.590000,0.155000,0.393722,0.257354,0.579401,8.630029,0.396432,8.630029,0.579401,0.330000,0.260000,23,44,23.252479,54.366475,23.252479,54.366475,0.000000,-10.233636,0.000000,64.000000,0.000000,0.000000,-92.728770,-4.931757,118.059834,148.511570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577168,1.462015,0.211620,0.018549,0.501528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.884845,mpc,0,-126.340000,54.885000,4.999968,0.420552,4.610000,0.175000,0.389968,0.245552,0.640391,-0.884349,-0.335443,-0.884349,0.640391,0.280000,0.260000,25,89,24.785176,112.450000,24.785176,112.450000,0.000000,-23.317161,0.000000,64.000000,0.000000,0.000000,-92.971660,-5.478383,109.167055,137.529470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553613,1.769513,0.296782,0.038351,0.502627,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.894825,mpc,0,-126.340000,54.885000,5.015249,0.430874,4.630000,0.135000,0.385249,0.295874,1.372266,-8.081122,-0.335443,-8.081122,1.372266,0.280000,0.540000,15,112,14.940285,112.450000,14.940285,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.272510,-2.825435,109.557941,134.090268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587155,1.755807,0.318925,0.053215,0.505669,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.904824,mpc,0,-126.340000,54.885000,5.029667,0.443384,4.640000,0.065000,0.389667,0.378384,1.799193,-8.386070,-0.335443,-8.386070,1.799193,0.260000,0.830000,12,112,11.563169,112.450000,11.563169,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.879220,0.813304,113.008297,135.700184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574450,1.484886,0.279215,0.024052,0.501741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.914850,mpc,0,-126.340000,54.885000,5.043226,0.458108,4.650000,0.015000,0.393226,0.443108,0.335443,-3.750861,0.152474,-3.750861,0.335443,0.210000,0.990000,31,112,30.557991,112.450000,30.557991,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.454780,4.711495,114.282128,132.928622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568095,1.524924,0.292714,0.025882,0.503067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.924823,mpc,0,-126.340000,54.885000,5.055818,0.474916,4.650000,0.015000,0.405818,0.459916,-1.372266,3.140965,0.091484,3.140965,-1.372266,0.230000,1.050000,46,67,46.149677,62.534346,46.149677,62.534346,0.000000,4.915654,0.000000,64.000000,0.000000,0.000000,-92.255791,5.629909,112.956318,133.013567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575540,1.499827,0.337147,0.027118,0.504664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.934849,mpc,0,-126.340000,54.885000,5.067567,0.493974,4.650000,0.095000,0.417567,0.398974,-1.616224,10.520706,0.030495,10.520706,-1.616224,0.350000,0.880000,37,22,36.580252,11.552823,36.580252,11.552823,0.000000,10.897177,0.000000,64.000000,0.000000,0.000000,-92.234401,4.354085,115.931919,139.679035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556063,1.631152,0.258499,0.028209,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.944853,mpc,0,-126.340000,54.885000,5.078364,0.515130,4.650000,0.215000,0.428364,0.300130,-0.335443,12.594353,0.030495,12.594353,-0.335443,0.430000,0.570000,16,13,15.967940,12.990432,15.967940,12.990432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.939305,1.313036,116.426981,145.370501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562417,1.477536,0.215701,0.023746,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.954853,mpc,0,-126.340000,54.885000,5.088213,0.538392,4.660000,0.315000,0.428213,0.223392,0.335443,8.325081,0.701380,8.325081,0.335443,0.350000,0.310000,17,58,17.411882,65.877549,17.411882,65.877549,0.000000,-7.887117,0.000000,64.000000,0.000000,0.000000,-91.068787,-2.454880,119.131626,153.654112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552735,1.834215,0.308821,0.071786,0.501112,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008283,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.964830,mpc,0,-126.340000,54.885000,5.097071,0.563670,4.670000,0.345000,0.427071,0.218670,0.884349,-0.030495,0.274453,-0.030495,0.884349,0.290000,0.340000,17,103,16.533336,112.450000,16.533336,112.450000,0.000000,-9.459568,0.000000,64.000000,0.000000,0.000000,-91.866515,-4.721387,109.804921,140.708778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602854,1.570106,0.270417,0.026313,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.974853,mpc,0,-126.340000,54.885000,5.104964,0.591113,4.690000,0.325000,0.414964,0.266113,0.762370,-5.397580,-0.640391,-5.397580,0.762370,0.260000,0.640000,17,112,16.990458,112.450000,16.990458,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.935801,-4.985531,106.913455,134.821537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552113,1.489811,0.258277,0.022250,0.502265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.984849,mpc,0,-126.340000,54.885000,5.111792,0.620479,4.700000,0.295000,0.411792,0.325479,0.091484,-4.482736,-0.457422,-4.482736,0.091484,0.260000,0.910000,21,112,20.586413,112.450000,20.586413,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.187823,-3.078708,109.657966,133.095671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554810,1.528938,0.274996,0.021019,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.994849,mpc,0,-126.340000,54.885000,5.117535,0.651797,4.700000,0.295000,0.417535,0.356797,-1.616224,1.555235,0.518412,1.555235,-1.616224,0.230000,1.020000,40,81,40.251585,81.407119,40.251585,81.407119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.115955,-1.380975,108.796014,129.524608,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556638,1.526619,0.348471,0.020803,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.004849,mpc,0,-126.340000,54.885000,5.122137,0.684998,4.690000,0.345000,0.432137,0.339998,-2.409089,7.837164,0.274453,7.837164,-2.409089,0.320000,0.930000,39,37,38.780556,36.674631,38.780556,36.674631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.183330,-1.059988,111.750133,132.880519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552527,1.445573,0.203727,0.017904,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.014848,mpc,0,-126.340000,54.885000,5.125541,0.720009,4.680000,0.445000,0.445541,0.275009,-0.762370,11.740498,-0.213464,11.740498,-0.762370,0.380000,0.640000,18,24,18.327680,24.046201,18.327680,24.046201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.721845,-1.596741,114.460224,137.750546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550941,1.534245,0.206913,0.018879,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.024848,mpc,0,-126.340000,54.885000,5.127684,0.756769,4.680000,0.555000,0.447684,0.201769,0.030495,9.178935,-0.091484,9.178935,0.030495,0.230000,0.420000,28,59,27.949918,59.040723,27.949918,59.040723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.920457,-3.167107,117.255132,145.126464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556996,1.657304,0.209444,0.028623,0.501130,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.034852,mpc,0,-126.340000,54.885000,5.128494,0.795206,4.690000,0.605000,0.438494,0.190206,0.396432,1.616224,1.067318,1.616224,0.396432,0.300000,0.440000,11,104,11.205817,112.450000,11.205817,112.450000,0.000000,-8.409277,0.000000,64.000000,0.000000,0.000000,-97.435023,-3.862801,109.082351,133.325364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.403924,1.675716,0.269996,0.026207,0.500987,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.044818,mpc,0,-126.340000,54.885000,5.127899,0.835067,4.700000,0.605000,0.427899,0.230067,0.518412,-1.311276,0.213464,-1.311276,0.518412,0.290000,0.680000,6,112,6.242196,112.450000,6.242196,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.498837,-5.023275,98.682996,123.834729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558776,1.654371,0.289347,0.030062,0.500958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.054824,mpc,0,-126.340000,54.885000,5.125812,0.876572,4.710000,0.615000,0.415812,0.261572,0.030495,-0.030495,0.213464,-0.030495,0.030495,0.100000,0.920000,32,103,31.560677,102.595910,31.560677,102.595910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.442281,-5.904833,96.554251,118.379458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.237209,1.772030,0.342232,0.030977,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.064821,mpc,0,-126.340000,54.885000,5.122147,0.919423,4.710000,0.655000,0.412147,0.264423,-1.616224,4.116798,-0.091484,4.116798,-1.616224,0.210000,0.980000,32,64,31.927080,64.048274,31.927080,64.048274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.642568,-7.260504,95.988479,116.083614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557274,1.626960,0.278009,0.027399,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.074836,mpc,0,-126.340000,54.885000,5.116799,0.963632,4.700000,0.725000,0.416799,0.238632,-2.287110,10.276748,0.335443,10.276748,-2.287110,0.270000,0.840000,31,23,30.613655,22.979800,30.613655,22.979800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.238965,-9.282070,96.064196,116.821488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615487,2.107558,0.277901,0.039158,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008553,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.084822,mpc,0,-126.340000,54.885000,5.109696,1.008876,4.690000,0.825000,0.419696,0.183876,-1.311276,11.191592,0.335443,11.191592,-1.311276,0.210000,0.550000,29,35,28.781264,35.395137,28.781264,35.395137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.253615,-9.595626,102.165029,122.213768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566911,1.641600,0.234225,0.025128,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.094823,mpc,0,-126.340000,54.885000,5.100706,1.055247,4.690000,0.905000,0.410706,0.150247,-0.335443,5.641538,-0.274453,5.641538,-0.335443,0.310000,0.380000,3,80,2.584185,94.217354,2.584185,94.217354,0.000000,-13.822216,0.000000,64.000000,0.000000,0.000000,-96.268859,-9.358708,99.407092,118.243760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569567,1.868745,0.232241,0.034952,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008217,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.104819,mpc,0,-126.340000,54.885000,5.089736,1.102518,4.690000,0.935000,0.399736,0.167518,0.152474,0.457422,0.152474,0.457422,0.152474,0.220000,0.530000,3,112,2.962780,112.450000,2.962780,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.882651,-9.121368,92.490958,114.586506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565183,1.611656,0.251320,0.025001,0.503186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.114819,mpc,0,-126.340000,54.885000,5.076662,1.150614,4.700000,0.935000,0.376662,0.215614,-0.274453,-2.409089,0.579401,-2.409089,-0.274453,0.150000,0.800000,9,112,9.442206,112.450000,9.442206,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.727638,-9.005462,93.522059,115.344250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556058,1.480777,0.269966,0.018524,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.124820,mpc,0,-126.340000,54.885000,5.061370,1.199382,4.690000,0.935000,0.371370,0.264382,-1.555235,0.701380,0.335443,0.701380,-1.555235,0.140000,0.960000,19,98,19.448664,97.765755,19.448664,97.765755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.879324,-8.429641,94.708446,113.631686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552037,1.460951,0.309365,0.019284,0.501117,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.134850,mpc,0,-126.340000,54.885000,5.043684,1.248828,4.680000,0.985000,0.363684,0.263828,-3.018985,6.800341,0.396432,6.800341,-3.018985,0.150000,0.960000,30,53,29.781488,47.389724,29.781488,47.389724,0.000000,5.376031,0.000000,64.000000,0.000000,0.000000,-90.993255,-9.088788,92.546284,110.363418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547625,1.478067,0.256698,0.020342,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.144848,mpc,0,-126.340000,54.885000,5.023588,1.298511,4.650000,1.075000,0.373588,0.223511,-3.933829,10.947634,-0.335443,10.947634,-3.933829,0.210000,0.840000,30,18,30.012202,18.295118,30.012202,18.295118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.048830,-10.291293,90.235716,107.327753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555087,1.466092,0.212527,0.018893,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.154849,mpc,0,-126.340000,54.885000,5.000897,1.348452,4.630000,1.175000,0.370897,0.173452,-3.262944,10.398727,-0.518412,10.398727,-3.262944,0.260000,0.470000,15,50,14.884277,49.772221,14.884277,49.772221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.408564,-10.473966,93.279288,112.100850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554152,1.687494,0.261570,0.031576,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.164830,mpc,0,-126.340000,54.885000,4.975537,1.398396,4.610000,1.235000,0.365537,0.163396,-1.494245,4.238777,0.335443,4.238777,-1.494245,0.260000,0.470000,-7,95,-7.205876,100.259488,-7.205876,100.259488,0.000000,-5.487267,0.000000,64.000000,0.000000,0.000000,-87.338345,-11.684477,85.580269,107.279925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599680,1.731103,0.256901,0.035072,0.500825,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.174820,mpc,0,-126.340000,54.885000,4.947315,1.448326,4.600000,1.245000,0.347315,0.203326,-1.128308,-1.860183,0.091484,-1.860183,-1.128308,0.150000,0.590000,-5,112,-4.686091,112.450000,-4.686091,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.259174,-12.442055,80.077942,103.451191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551773,1.585398,0.252311,0.017898,0.500652,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.184848,mpc,0,-126.340000,54.885000,4.915991,1.498238,4.590000,1.235000,0.325991,0.263238,-1.372266,-3.628881,-0.091484,-3.628881,-1.372266,0.100000,0.880000,-3,112,-2.891440,112.450000,-2.891440,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.892081,-12.444405,85.832778,107.295724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559344,1.474382,0.272294,0.019966,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.194846,mpc,0,-126.340000,54.885000,4.881644,1.547632,4.590000,1.235000,0.291644,0.312632,-2.287110,1.250287,0.274453,1.250287,-2.287110,0.090000,1.020000,1,90,0.673064,89.970312,0.673064,89.970312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.251423,-12.137457,89.404544,108.850557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545773,1.457316,0.305837,0.017775,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.204848,mpc,0,-126.340000,54.885000,4.844034,1.596522,4.570000,1.285000,0.274034,0.311522,-3.567892,6.373413,0.152474,6.373413,-3.567892,0.080000,0.960000,10,52,9.574370,51.526099,9.574370,51.526099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.688808,-12.340733,90.445595,107.987754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551719,1.464157,0.215188,0.020949,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.214848,mpc,0,-126.340000,54.885000,4.803059,1.644707,4.540000,1.365000,0.263059,0.279707,-3.750861,9.910810,-0.213464,9.910810,-3.750861,0.090000,0.750000,7,36,6.969983,35.684780,6.969983,35.684780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.011905,-13.300075,90.062759,107.068184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555019,1.632043,0.231627,0.033037,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.224850,mpc,0,-126.340000,54.885000,4.758560,1.692057,4.510000,1.455000,0.248560,0.237057,-4.177788,8.873987,0.030495,8.873987,-4.177788,0.080000,0.530000,6,58,6.462398,58.245628,6.462398,58.245628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.260552,-14.497051,87.555077,105.889711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.323661,1.475550,0.198954,0.018826,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008526,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.234818,mpc,0,-126.340000,54.885000,4.710596,1.738234,4.470000,1.515000,0.240596,0.223234,-3.872840,2.531068,0.640391,2.531068,-3.872840,0.090000,0.580000,-5,103,-4.717993,103.902677,-4.717993,103.902677,0.000000,-0.657048,0.000000,64.000000,0.000000,0.000000,-74.499463,-15.064333,76.150720,92.538861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.338810,1.586088,0.224756,0.025282,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.244815,mpc,0,-126.340000,54.885000,4.658741,1.783366,4.440000,1.535000,0.218741,0.248366,-3.201954,-1.189297,0.762370,-1.189297,-3.201954,0.100000,0.680000,-20,112,-20.285780,112.450000,-20.285780,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.697707,-16.239280,69.243139,89.040781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539195,1.451349,0.279853,0.019873,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.254819,mpc,0,-126.340000,54.885000,4.602963,1.827187,4.410000,1.525000,0.192963,0.302187,-4.116798,-1.372266,-0.213464,-1.372266,-4.116798,0.060000,0.910000,-16,112,-15.612945,112.449999,-15.612945,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.961803,-16.750379,67.744705,86.568349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562583,1.486405,0.384535,0.022642,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.264814,mpc,0,-126.340000,54.885000,4.543234,1.869463,4.370000,1.545000,0.173234,0.324463,-4.360757,2.287110,0.213464,2.287110,-4.360757,-0.010000,1.020000,-10,73,-9.630035,72.954942,-9.630035,72.954942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.587162,-18.126919,70.426028,89.385419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547576,1.448065,0.348208,0.026010,0.500878,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.274823,mpc,0,-126.340000,54.885000,4.479310,1.910121,4.330000,1.595000,0.149310,0.315121,-5.397580,6.983309,0.091484,6.983309,-5.397580,-0.030000,0.920000,-3,39,-2.847739,38.839912,-2.847739,38.839912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.839017,-18.975220,78.492447,96.731893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559354,1.507455,0.250970,0.024750,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.284819,mpc,0,-126.340000,54.885000,4.411238,1.948898,4.280000,1.675000,0.131238,0.273898,-6.373413,8.812998,0.518412,8.812998,-6.373413,-0.030000,0.650000,1,41,0.731478,40.851433,0.731478,40.851433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.750186,-19.378390,81.790089,99.991525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555785,1.487478,0.202909,0.019571,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.294816,mpc,0,-126.340000,54.885000,4.338850,1.985680,4.230000,1.735000,0.108850,0.250680,-6.251434,4.787684,0.274453,4.787684,-6.251434,-0.020000,0.500000,-9,83,-9.365547,83.017870,-9.365547,83.017870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.942185,-19.475247,78.478703,97.109906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551733,1.466387,0.232461,0.019915,0.502591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.304818,mpc,0,-126.340000,54.885000,4.262000,2.020330,4.170000,1.765000,0.092000,0.255330,-5.946486,-0.640391,0.579401,-0.640391,-5.946486,0.000000,0.610000,-24,112,-23.712786,112.450000,-23.712786,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.860548,-19.987958,69.004699,90.494199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550424,1.491675,0.233829,0.021402,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.314820,mpc,0,-126.340000,54.885000,4.180644,2.052670,4.120000,1.745000,0.060644,0.307670,-5.824507,-2.714037,0.396432,-2.714037,-5.824507,-0.050000,0.850000,-28,112,-28.264474,112.449990,-28.264474,112.449990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.199857,-20.291201,67.069939,89.994950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563532,1.759542,0.384126,0.037077,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008258,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.324818,mpc,0,-126.340000,54.885000,4.094734,2.082536,4.060000,1.735000,0.034734,0.347536,-6.190445,-0.701380,0.457422,-0.701380,-6.190445,-0.160000,1.000000,-18,87,-18.271747,87.258616,-18.271747,87.258616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.513274,-20.235496,67.620717,88.685496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558972,1.641241,0.324874,0.027586,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.334820,mpc,0,-126.340000,54.885000,4.004134,2.109801,3.990000,1.775000,0.014134,0.334801,-8.508050,3.811850,0.091484,3.811850,-8.508050,-0.170000,0.960000,-2,49,-1.740223,48.936684,-1.740223,48.936684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.593950,-20.629819,72.513654,93.068279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558491,1.861118,0.241730,0.040875,0.505305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.344821,mpc,0,-126.340000,54.885000,3.908830,2.134303,3.900000,1.825000,0.008830,0.309303,-9.483883,7.105289,0.152474,7.105289,-9.483883,-0.090000,0.730000,-7,36,-6.758237,35.666429,-6.758237,35.666429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.027033,-21.090407,75.250139,95.684801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567609,1.650817,0.246121,0.029766,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.354817,mpc,0,-126.340000,54.885000,3.808804,2.155896,3.810000,1.885000,-0.001196,0.270896,-9.727842,4.726694,-0.274453,4.726694,-9.727842,-0.020000,0.530000,-20,66,-20.441275,65.924518,-20.441275,65.924518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.160247,-21.151681,74.573111,97.233799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559469,1.477573,0.202539,0.020446,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.364821,mpc,0,-126.340000,54.885000,3.703891,2.174467,3.730000,1.895000,-0.026109,0.279467,-9.239925,-1.250287,0.030495,-1.250287,-9.239925,-0.070000,0.540000,-28,111,-28.476115,112.449937,-28.476115,112.449937,0.000000,-1.525419,0.000000,64.000000,0.000000,0.000000,-35.319368,-20.978235,65.802163,89.509302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559464,1.452883,0.253580,0.016475,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.374850,mpc,0,-126.340000,54.885000,3.593858,2.189900,3.630000,1.875000,-0.036142,0.314900,-9.239925,-5.092632,0.030495,-5.092632,-9.239925,-0.170000,0.780000,-24,112,-23.898148,112.450000,-23.898148,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.495555,-21.592672,63.450000,90.612148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548081,3.448913,0.341529,0.037726,0.504395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.384773,mpc,0,-126.340000,54.885000,3.480180,2.201907,3.540000,1.845000,-0.059820,0.356907,-10.459717,-3.201954,0.762370,-3.201954,-10.459717,-0.210000,0.960000,-15,94,-15.009426,93.724298,-15.009426,93.724298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.170744,-21.775436,65.847967,91.443589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557306,1.729281,0.355656,0.030305,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.394840,mpc,0,-126.340000,54.885000,3.359965,2.210649,3.430000,1.845000,-0.070035,0.365649,-11.984457,0.457422,0.091484,0.457422,-11.984457,-0.180000,0.960000,-10,60,-10.074371,60.226156,-10.074371,60.226156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.517774,-21.802546,67.130670,90.625636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565628,1.739913,0.288847,0.035921,0.500915,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.404842,mpc,0,-126.340000,54.885000,3.235656,2.215789,3.310000,1.875000,-0.074344,0.340789,-12.167426,3.933829,0.091484,3.933829,-12.167426,-0.130000,0.890000,-19,30,-18.830500,30.395185,-18.830500,30.395185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.622102,-22.152008,65.101900,87.147812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.847596,1.675644,0.246831,0.032142,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008314,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.414836,mpc,0,-126.340000,54.885000,3.106606,2.217287,3.200000,1.905000,-0.093394,0.312287,-11.740498,3.689871,-0.091484,3.689871,-11.740498,-0.130000,0.530000,-29,57,-29.122171,57.284154,-29.122171,57.284154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.833924,-21.673116,68.475002,92.449887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563237,1.750927,0.234454,0.032698,0.500672,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.424844,mpc,0,-126.340000,54.885000,2.972579,2.215040,3.080000,1.915000,-0.107421,0.300040,-12.350394,-1.982162,0.213464,-1.982162,-12.350394,-0.180000,0.490000,-26,102,-26.007970,103.910825,-26.007970,103.910825,0.000000,-1.626671,0.000000,64.000000,0.000000,0.000000,-11.559195,-21.444087,59.192912,83.444643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.786459,1.653959,0.251848,0.025373,0.501025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.436623,mpc,0,-126.340000,54.885000,2.808736,2.207463,2.950000,1.865000,-0.141264,0.342463,-12.716332,-7.288257,0.884349,-7.288257,-12.716332,-0.230000,0.750000,-27,112,-27.282835,112.450000,-27.282835,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.132896,-22.087980,56.971003,83.806469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581647,2.489488,0.346174,0.041067,0.500938,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.446669,mpc,0,-126.340000,54.885000,2.663852,2.196685,2.820000,1.815000,-0.156148,0.381685,-13.936124,-5.641538,0.640391,-5.641538,-13.936124,-0.280000,0.930000,-16,96,-16.358963,95.849010,-16.358963,95.849010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.572201,-22.694637,57.255457,84.043917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.640055,1.696189,0.363320,0.025487,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.456730,mpc,0,-126.340000,54.885000,2.514108,2.181827,2.680000,1.795000,-0.165892,0.386827,-14.789979,-1.372266,0.335443,-1.372266,-14.789979,-0.200000,0.970000,-23,53,-22.881905,52.874211,-22.881905,52.874211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.704167,-23.732873,58.871240,85.247866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594586,1.780495,0.277786,0.034900,0.501677,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.466730,mpc,0,-126.340000,54.885000,2.360739,2.162955,2.550000,1.805000,-0.189261,0.357955,-14.972947,2.775027,0.335443,2.775027,-14.972947,-0.180000,0.780000,-29,27,-29.059332,27.303313,-29.059332,27.303313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.750236,-24.338579,62.591956,90.253566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563993,1.729872,0.267171,0.042876,0.500711,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.476740,mpc,0,-126.340000,54.885000,2.202828,2.139907,2.400000,1.825000,-0.197172,0.314907,-15.948781,1.372266,0.091484,1.372266,-15.948781,-0.210000,0.520000,-22,53,-22.043267,53.230218,-22.043267,53.230218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.896996,-24.099541,63.313771,91.248214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582778,1.551547,0.203276,0.020050,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.486760,mpc,0,-126.340000,54.885000,2.040441,2.112613,2.250000,1.815000,-0.209559,0.297613,-16.253729,-3.811850,0.213464,-3.811850,-16.253729,-0.210000,0.470000,-26,96,-25.909395,95.828968,-25.909395,95.828968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.736081,-24.292266,56.214013,83.463240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558229,1.464560,0.211611,0.021400,0.503581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.496761,mpc,0,-126.340000,54.885000,1.874219,2.081114,2.090000,1.775000,-0.215781,0.306114,-16.192739,-7.776174,-0.030495,-7.776174,-16.192739,-0.190000,0.680000,-36,108,-35.560999,107.887408,-35.560999,107.887408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.420205,-25.761892,50.139597,81.239639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556276,1.517740,0.255152,0.024141,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.506733,mpc,0,-126.340000,54.885000,1.704491,2.045434,1.930000,1.715000,-0.225509,0.330434,-16.680656,-7.593205,0.701380,-7.593205,-16.680656,-0.250000,0.890000,-29,86,-29.196726,86.059853,-29.196726,86.059853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.564786,-26.634267,46.233410,76.426471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556867,1.494319,0.276492,0.022337,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.516730,mpc,0,-126.340000,54.885000,1.530510,2.005354,1.760000,1.675000,-0.229490,0.330354,-17.839459,-2.775027,0.762370,-2.775027,-17.839459,-0.270000,0.890000,-19,42,-18.554302,41.527173,-18.554302,41.527173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.538103,-27.188000,49.246062,77.703524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556235,1.484418,0.228872,0.019716,0.503458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.526732,mpc,0,-126.340000,54.885000,1.352811,1.960923,1.580000,1.675000,-0.227189,0.285923,-18.327375,0.274453,-0.091484,0.274453,-18.327375,-0.240000,0.690000,-19,24,-19.281151,24.223078,-19.281151,24.223078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.509114,-26.558765,57.882208,83.070306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569288,1.454200,0.197197,0.022850,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.536766,mpc,0,-126.340000,54.885000,1.171046,1.911975,1.390000,1.665000,-0.218954,0.246975,-19.242219,-1.433256,-0.030495,-1.433256,-19.242219,-0.220000,0.460000,-16,51,-16.461333,50.614245,-16.461333,50.614245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.388571,-25.670814,61.696146,85.481905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566556,1.445651,0.199083,0.022003,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.546731,mpc,0,-126.340000,54.885000,0.987308,1.859037,1.210000,1.625000,-0.222692,0.234037,-18.876282,-5.824507,-0.640391,-5.824507,-18.876282,-0.180000,0.420000,-29,86,-29.227732,86.152671,-29.227732,86.152671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.242397,-25.469550,54.721020,80.121917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564707,1.655727,0.248430,0.036434,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.556735,mpc,0,-126.340000,54.885000,0.799818,1.801556,1.020000,1.555000,-0.220182,0.246556,-19.059251,-10.398727,0.579401,-10.398727,-19.059251,-0.190000,0.610000,-31,105,-31.423820,105.150462,-31.423820,105.150462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.214171,-25.354475,47.563478,74.705190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580616,1.577192,0.228501,0.020626,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.566729,mpc,0,-126.340000,54.885000,0.609718,1.739812,0.830000,1.465000,-0.220282,0.274812,-20.096074,-10.520706,0.335443,-10.520706,-20.096074,-0.260000,0.810000,-16,88,-16.371271,87.662709,-16.371271,87.662709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.469205,-25.442393,44.279362,72.502232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546144,1.423535,0.247961,0.018085,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.576760,mpc,0,-126.340000,54.885000,0.416375,1.673533,0.630000,1.395000,-0.213625,0.278533,-20.888939,-5.885497,0.091484,-5.885497,-20.888939,-0.230000,0.860000,-13,43,-12.553540,40.664899,-12.553540,40.664899,0.000000,1.997809,0.000000,64.000000,0.000000,0.000000,38.733346,-25.856384,52.462414,78.144940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545649,1.420936,0.175957,0.016449,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.586728,mpc,0,-126.340000,54.885000,0.221941,1.603416,0.420000,1.375000,-0.198059,0.228416,-22.047741,-1.250287,-0.091484,-1.250287,-22.047741,-0.170000,0.670000,-8,9,-8.441005,9.246770,-8.441005,9.246770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.137902,-25.724884,66.044465,84.610233,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546247,1.467756,0.184152,0.016518,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.596758,mpc,0,-126.340000,54.885000,0.024298,1.528644,0.210000,1.365000,-0.185702,0.163644,-21.376856,-2.531068,-0.030495,-2.531068,-21.376856,-0.150000,0.380000,-17,34,-16.727168,34.369994,-16.727168,34.369994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.582554,-24.355092,76.326636,91.929915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545641,1.529998,0.213959,0.037004,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.606735,mpc,0,-126.340000,54.885000,-0.174043,1.450109,0.000000,1.315000,-0.174043,0.135109,-21.193887,-8.142112,-0.335443,-8.142112,-21.193887,-0.150000,0.290000,-21,79,-20.567296,83.314346,-20.567296,83.314346,0.000000,-3.944352,0.000000,64.000000,0.000000,0.000000,44.404695,-22.936291,69.327149,88.582484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574788,1.462372,0.233405,0.028175,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.616735,mpc,0,-126.340000,54.885000,-0.374264,1.367305,-0.200000,1.215000,-0.174264,0.152305,-20.523001,-13.265238,0.152474,-13.265238,-20.523001,-0.160000,0.490000,-28,107,-28.304996,107.047591,-28.304996,107.047591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.311768,-21.660391,62.780957,84.384866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553996,1.559754,0.236828,0.030996,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.626731,mpc,0,-126.340000,54.885000,-0.575553,1.280504,-0.400000,1.105000,-0.175553,0.175504,-19.425188,-13.631176,0.091484,-13.631176,-19.425188,-0.220000,0.760000,-32,85,-31.822188,85.206223,-31.822188,85.206223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.000536,-21.235938,60.115512,86.339184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563806,1.556812,0.255812,0.023168,0.500568,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.636731,mpc,0,-126.340000,54.885000,-0.777753,1.189717,-0.590000,1.015000,-0.187753,0.174717,-19.791126,-8.752008,0.030495,-8.752008,-19.791126,-0.270000,0.840000,-22,40,-22.200924,33.292677,-22.200924,33.292677,0.000000,6.913546,0.000000,64.000000,0.000000,0.000000,53.017303,-21.338213,62.627392,88.756979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552730,1.457467,0.203212,0.018331,0.503555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.646732,mpc,0,-126.340000,54.885000,-0.980470,1.095063,-0.790000,0.965000,-0.190470,0.130063,-20.888939,-4.177788,-0.579401,-4.177788,-20.888939,-0.270000,0.640000,-10,4,-10.237468,4.320396,-10.237468,4.320396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.867315,-21.494578,72.347087,94.206852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556769,1.583466,0.215914,0.022792,0.500920,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.656731,mpc,0,-126.340000,54.885000,-1.183307,0.996669,-0.990000,0.925000,-0.193307,0.071669,-20.340032,-3.445913,0.091484,-3.445913,-20.340032,-0.210000,0.330000,-21,16,-20.859317,15.822978,-20.859317,15.822978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.362202,-20.755849,76.646576,94.549103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556962,1.622752,0.216492,0.024493,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.666735,mpc,0,-126.340000,54.885000,-1.386098,0.894557,-1.180000,0.855000,-0.206098,0.039557,-19.120240,-9.605862,-0.701380,-9.605862,-19.120240,-0.190000,0.180000,-37,61,-36.635536,74.060826,-36.635536,74.060826,0.000000,-13.237849,0.000000,64.000000,0.000000,0.000000,56.122779,-18.830768,75.029272,94.408649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564495,1.578528,0.222210,0.020846,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.676731,mpc,0,-126.340000,54.885000,-1.588233,0.788975,-1.370000,0.725000,-0.218233,0.063975,-19.181230,-16.863625,-0.518412,-16.863625,-19.181230,-0.270000,0.320000,-29,106,-29.277114,112.449996,-29.277114,112.449996,0.000000,-6.627018,0.000000,64.000000,0.000000,0.000000,60.275364,-15.906022,68.406708,89.546880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555470,1.497149,0.221909,0.018699,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.686762,mpc,0,-126.340000,54.885000,-1.790214,0.679580,-1.560000,0.555000,-0.230214,0.124580,-18.693313,-19.669147,-0.152474,-19.669147,-18.693313,-0.300000,0.750000,-31,111,-30.617335,110.772913,-30.617335,110.772913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.074960,-13.387116,73.911960,99.851005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552897,1.666116,0.341769,0.037430,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.696733,mpc,0,-126.340000,54.885000,-1.989800,0.567540,-1.750000,0.395000,-0.239800,0.172540,-19.669147,-15.521854,0.518412,-15.521854,-19.669147,-0.300000,0.870000,-20,68,-20.132323,67.961122,-20.132323,67.961122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.631184,-11.312996,80.495369,109.998330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560850,1.515180,0.324269,0.021688,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.706731,mpc,0,-126.340000,54.885000,-2.188376,0.452031,-1.950000,0.285000,-0.238376,0.167031,-21.742793,-8.691018,0.457422,-8.691018,-21.742793,-0.270000,0.800000,-1,23,-0.635615,13.294801,-0.635615,13.294801,0.000000,9.666321,0.000000,64.000000,0.000000,0.000000,63.481057,-10.339992,88.651667,115.770972,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553931,1.495333,0.199559,0.019824,0.501190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.716758,mpc,0,-126.340000,54.885000,-2.385618,0.333138,-2.160000,0.225000,-0.225618,0.108138,-21.376856,-4.909663,-0.396432,-4.909663,-21.376856,-0.190000,0.540000,-7,-4,-7.372257,-4.454712,-7.372257,-4.454712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.197826,-10.911659,86.898539,108.597819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553530,1.456125,0.199361,0.021290,0.502525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.726731,mpc,0,-126.340000,54.885000,-2.579544,0.212004,-2.370000,0.165000,-0.209544,0.047004,-20.644980,-7.471226,-0.518412,-7.471226,-20.644980,-0.130000,0.210000,-18,37,-17.569613,36.933478,-17.569613,36.933478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.611542,-10.262621,97.813094,113.008447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552409,1.449382,0.197333,0.018633,0.504141,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.736759,mpc,0,-126.340000,54.885000,-2.771924,0.087450,-2.570000,0.045000,-0.201924,0.042450,-18.876282,-15.521854,-0.701380,-15.521854,-18.876282,-0.140000,0.240000,-31,82,-30.914775,99.238614,-30.914775,99.238614,0.000000,-17.305137,0.000000,64.000000,0.000000,0.000000,70.506812,-7.750376,92.404714,108.223221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553032,1.651627,0.245073,0.026872,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.746733,mpc,0,-126.340000,54.885000,-2.960293,-0.039001,-2.740000,-0.135000,-0.220293,0.095999,-18.510344,-21.803783,-0.518412,-21.803783,-18.510344,-0.200000,0.490000,-28,112,-27.687480,112.450000,-27.687480,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.425517,-4.141093,84.909438,101.564128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563490,1.589611,0.249824,0.025169,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.756737,mpc,0,-126.340000,54.885000,-3.145925,-0.168264,-2.920000,-0.345000,-0.225925,0.176736,-18.388365,-22.291700,-0.518412,-22.291700,-18.388365,-0.250000,0.780000,-20,112,-19.538761,112.449998,-19.538761,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.360459,-0.171478,88.349647,109.246761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564998,1.819850,0.410509,0.040311,0.716210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008565,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.766766,mpc,0,-126.340000,54.885000,-3.328352,-0.300129,-3.100000,-0.515000,-0.228352,0.214871,-18.510344,-16.619667,-0.640391,-16.619667,-18.510344,-0.250000,0.970000,-12,67,-12.448822,55.692703,-12.448822,55.692703,0.000000,11.757295,0.000000,64.000000,0.000000,0.000000,78.249436,3.216785,96.337105,119.761930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584991,1.704405,0.408874,0.032795,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.776733,mpc,0,-126.340000,54.885000,-3.505653,-0.433260,-3.280000,-0.645000,-0.225653,0.211740,-19.120240,-9.849821,-1.189297,-9.849821,-19.120240,-0.220000,0.870000,-3,22,-3.306260,5.257653,-3.306260,5.257653,0.000000,17.192345,0.000000,64.000000,0.000000,0.000000,79.176624,4.418000,100.946563,121.487514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563313,1.797910,0.239883,0.039563,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.786746,mpc,0,-126.340000,54.885000,-3.679414,-0.568915,-3.470000,-0.715000,-0.209414,0.146085,-19.181230,-6.373413,-1.250287,-6.373413,-19.181230,-0.170000,0.550000,0,-4,-0.403809,-3.907087,-0.403809,-3.907087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.754447,2.310145,98.766915,115.834898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.727840,1.866665,0.233195,0.038462,0.501050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008378,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.796733,mpc,0,-126.340000,54.885000,-3.848086,-0.705984,-3.650000,-0.795000,-0.198086,0.089016,-18.266386,-9.117946,-1.128308,-9.117946,-18.266386,-0.130000,0.250000,-7,38,-7.300696,37.769191,-7.300696,37.769191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.830120,1.236630,103.703661,118.291227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565023,1.780224,0.233303,0.038754,0.501606,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.806741,mpc,0,-126.340000,54.885000,-4.012098,-0.844893,-3.830000,-0.935000,-0.182098,0.090107,-18.022427,-17.961438,-1.006328,-17.961438,-18.022427,-0.120000,0.210000,-7,83,-7.001920,112.449995,-7.001920,112.449995,0.000000,-29.680805,0.000000,64.000000,0.000000,0.000000,88.603766,2.927613,101.547979,112.373140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.718301,1.735419,0.275194,0.029665,0.501077,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008271,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.816737,mpc,0,-126.340000,54.885000,-4.170617,-0.985030,-4.000000,-1.135000,-0.170617,0.149970,-16.375708,-23.755450,-0.823360,-23.755450,-16.375708,-0.130000,0.460000,-15,112,-15.413455,112.450000,-15.413455,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.230293,7.253590,95.829992,108.258472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570704,1.751831,0.288090,0.030459,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.826733,mpc,0,-126.340000,54.885000,-4.323544,-1.126380,-4.160000,-1.375000,-0.163544,0.248620,-15.338885,-25.829097,-0.823360,-25.829097,-15.338885,-0.110000,0.780000,-22,112,-22.263523,112.450000,-22.263523,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.993994,11.989524,98.052862,112.671140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564385,1.597594,0.288541,0.019155,0.500560,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.836730,mpc,0,-126.340000,54.885000,-4.470588,-1.268763,-4.310000,-1.585000,-0.160588,0.316237,-14.789979,-22.108731,-1.921172,-22.108731,-14.789979,-0.140000,0.970000,-16,102,-16.345093,101.527816,-16.345093,101.527816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.237086,16.247516,100.643556,117.301678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553899,1.508418,0.325322,0.020428,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.846729,mpc,0,-126.340000,54.885000,-4.611500,-1.412026,-4.450000,-1.755000,-0.161500,0.342974,-14.485031,-14.363051,-0.579401,-14.363051,-14.485031,-0.170000,0.990000,-6,57,-5.767649,37.852505,-5.767649,37.852505,0.000000,18.675312,0.000000,64.000000,0.000000,0.000000,90.799424,18.352932,101.426370,119.451882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555107,1.471017,0.251377,0.016946,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.856730,mpc,0,-126.340000,54.885000,-4.746002,-1.555975,-4.600000,-1.855000,-0.146002,0.299025,-14.241072,-8.325081,-1.067318,-8.325081,-14.241072,-0.160000,0.790000,2,12,2.101729,-0.032113,2.101729,-0.032113,0.000000,11.559929,0.000000,64.000000,0.000000,0.000000,91.490894,16.950674,102.858401,120.918786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552654,1.579091,0.204015,0.023012,0.506498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.866731,mpc,0,-126.340000,54.885000,-4.873815,-1.700398,-4.730000,-1.915000,-0.143815,0.214602,-13.387218,-6.251434,-1.006328,-6.251434,-13.387218,-0.140000,0.460000,1,3,1.242504,2.650574,1.242504,2.650574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.692200,13.317848,102.869085,117.572792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588937,1.775225,0.214029,0.038066,0.500631,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.876732,mpc,0,-126.340000,54.885000,-4.994724,-1.845134,-4.860000,-2.015000,-0.134724,0.169866,-12.167426,-12.411384,-1.250287,-12.411384,-12.167426,-0.150000,0.210000,-2,48,-1.583010,71.106708,-1.583010,71.106708,0.000000,-23.456134,0.000000,64.000000,0.000000,0.000000,97.069855,11.511231,105.767715,117.338186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565507,1.464519,0.212498,0.022252,0.500572,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.886760,mpc,0,-126.340000,54.885000,-5.108778,-1.990357,-4.970000,-2.175000,-0.138778,0.184643,-10.825654,-20.401022,-1.067318,-20.401022,-10.825654,-0.090000,0.260000,-17,93,-16.799050,112.450000,-16.799050,112.450000,0.000000,-19.799426,0.000000,64.000000,0.000000,0.000000,100.436542,13.557766,102.292631,112.795610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555634,1.555941,0.236349,0.023079,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.897638,mpc,0,-126.340000,54.885000,-5.224164,-2.147828,-5.070000,-2.425000,-0.154164,0.277172,-7.898153,-26.256024,-1.433256,-26.256024,-7.898153,-0.100000,0.680000,-38,112,-37.696337,112.450000,-37.696337,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.849503,16.843512,98.123261,112.455749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605525,1.635707,0.246853,0.024949,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.906732,mpc,0,-126.340000,54.885000,-5.313792,-2.279244,-5.130000,-2.635000,-0.183792,0.355756,-6.190445,-23.877429,-0.579401,-23.877429,-6.190445,-0.170000,0.840000,-40,112,-40.270269,112.450000,-40.270269,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.653341,19.269121,99.092751,113.917014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555663,1.602079,0.349426,0.023824,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.916731,mpc,0,-126.340000,54.885000,-5.405001,-2.423335,-5.190000,-2.835000,-0.215001,0.411665,-6.434403,-17.351542,-0.823360,-17.351542,-6.434403,-0.270000,0.980000,-19,70,-18.720179,70.475855,-18.720179,70.475855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.936928,20.566498,99.006743,118.192643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557197,1.933616,2.240293,0.046007,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010296,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.927063,mpc,0,-126.340000,54.885000,-5.491037,-2.571622,-5.260000,-2.965000,-0.231037,0.393378,-6.678361,-8.569039,-0.335443,-8.569039,-6.678361,-0.290000,0.920000,-3,25,-3.063657,1.087836,-3.063657,1.087836,0.000000,24.388019,0.000000,64.000000,0.000000,0.000000,89.309657,20.645708,95.604487,121.875170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557311,1.543708,0.191746,0.025448,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.937127,mpc,0,-126.340000,54.885000,-5.566676,-2.715278,-5.330000,-3.005000,-0.236676,0.289722,-6.922320,-1.799193,-0.945339,-1.799193,-6.922320,-0.210000,0.550000,0,-20,0.171956,-31.570020,0.171956,-31.570020,0.000000,12.045875,0.000000,64.000000,0.000000,0.000000,85.799030,16.731367,88.118064,110.954391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564717,1.698433,0.238019,0.027868,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.947129,mpc,0,-126.340000,54.885000,-5.633771,-2.857128,-5.390000,-3.025000,-0.243771,0.167872,-6.922320,-2.470079,-0.396432,-2.470079,-6.922320,-0.150000,0.190000,1,-6,0.536602,-5.923526,0.536602,-5.923526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.039747,14.428884,99.939218,119.473986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573816,1.927806,0.274560,0.045717,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008339,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.957139,mpc,0,-126.340000,54.885000,-5.692778,-2.998022,-5.440000,-3.115000,-0.252778,0.116978,-4.726694,-11.130602,-0.518412,-11.130602,-4.726694,-0.130000,0.020000,-16,39,-16.390745,77.259010,-16.390745,77.259010,0.000000,-38.182535,0.000000,64.000000,0.000000,0.000000,88.946796,15.166139,110.812472,126.633299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597551,1.500419,0.222030,0.026866,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.967126,mpc,0,-126.340000,54.885000,-5.743462,-3.137342,-5.470000,-3.275000,-0.273462,0.137658,-2.775027,-21.010918,-0.640391,-21.010918,-2.775027,-0.120000,0.090000,-33,84,-32.593058,112.450000,-32.593058,112.450000,0.000000,-28.373526,0.000000,64.000000,0.000000,0.000000,90.862444,18.343405,113.979886,127.457099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562375,1.694030,0.470590,0.059251,0.507502,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008309,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.977152,mpc,0,-126.340000,54.885000,-5.786095,-3.275839,-5.490000,-3.515000,-0.296095,0.239161,-0.457422,-26.804930,-0.823360,-26.804930,-0.457422,-0.180000,0.460000,-42,112,-42.318042,112.450000,-42.318042,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.908430,23.351851,110.015860,127.941719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.632084,1.552555,0.236673,0.026269,0.500551,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.987127,mpc,0,-126.340000,54.885000,-5.820284,-3.412090,-5.490000,-3.755000,-0.330284,0.342910,-0.274453,-26.073055,-0.396432,-26.073055,-0.274453,-0.270000,0.750000,-29,112,-29.038056,112.450000,-29.038056,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.059483,28.807235,112.309546,135.299285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557047,1.947956,0.468897,0.052717,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008542,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.997133,mpc,0,-126.340000,54.885000,-5.846353,-3.547118,-5.490000,-3.965000,-0.356353,0.417882,-0.762370,-17.900448,-0.335443,-17.900448,-0.762370,-0.350000,0.970000,-6,86,-6.495101,85.789960,-6.495101,85.789960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.716223,35.219151,117.366139,148.110754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.647820,1.549092,0.402394,0.027610,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.007154,mpc,0,-126.340000,54.885000,-5.864231,-3.680541,-5.500000,-4.085000,-0.364231,0.404459,-1.738204,-8.203101,-0.762370,-8.203101,-1.738204,-0.270000,0.930000,3,41,3.234756,9.334979,3.234756,9.334979,0.000000,31.454980,0.000000,64.000000,0.000000,0.000000,69.109823,40.604890,112.343833,151.318685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555308,1.508526,0.223969,0.024285,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.017160,mpc,0,-126.340000,54.885000,-5.873922,-3.811833,-5.510000,-4.115000,-0.363922,0.303167,-1.250287,-0.701380,-0.213464,-0.701380,-1.250287,-0.170000,0.670000,-3,-4,-2.598326,-38.373335,-2.598326,-38.373335,0.000000,34.163294,0.000000,64.000000,0.000000,0.000000,65.765472,39.218567,104.726047,136.450868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608927,1.429695,0.184286,0.017849,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.027159,mpc,0,-126.340000,54.885000,-5.875540,-3.941014,-5.510000,-4.105000,-0.365540,0.163986,-0.457422,1.189297,-0.091484,1.189297,-0.457422,-0.150000,0.330000,-4,-36,-3.618872,-36.309147,-3.618872,-36.309147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.852168,34.043072,109.309303,131.640381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551955,1.756118,0.242096,0.028879,0.500680,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.037167,mpc,0,-126.340000,54.885000,-5.869186,-4.068148,-5.500000,-4.125000,-0.369186,0.056852,0.701380,-3.567892,0.213464,-3.567892,0.701380,-0.170000,0.000000,-5,9,-4.984008,22.950946,-4.984008,22.950946,0.000000,-14.260093,0.000000,64.000000,0.000000,0.000000,70.344725,30.609307,117.317322,138.192997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564233,1.459522,0.208839,0.019144,0.500492,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.047163,mpc,0,-126.340000,54.885000,-5.855003,-4.192882,-5.470000,-4.225000,-0.385003,0.032118,2.775027,-13.570186,0.152474,-13.570186,2.775027,-0.140000,-0.030000,-25,54,-24.505570,109.313623,-24.505570,109.313623,0.000000,-55.622769,0.000000,64.000000,0.000000,0.000000,73.287264,30.397959,125.340532,142.276918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555566,1.468474,0.235800,0.019620,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.057156,mpc,0,-126.340000,54.885000,-5.833141,-4.315247,-5.440000,-4.405000,-0.393141,0.089753,3.872840,-23.694460,-0.457422,-23.694460,3.872840,-0.150000,0.170000,-31,99,-30.613218,112.450000,-30.613218,112.450000,0.000000,-13.759147,0.000000,64.000000,0.000000,0.000000,74.059103,33.576055,124.123440,142.033665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582348,1.902128,0.291928,0.036306,0.500817,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.067156,mpc,0,-126.340000,54.885000,-5.803748,-4.435249,-5.390000,-4.655000,-0.413748,0.219751,4.482736,-28.146701,-0.213464,-28.146701,4.482736,-0.210000,0.540000,-26,112,-25.737988,112.450000,-25.737988,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.801818,39.374075,121.339457,146.734138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562706,1.488214,0.248392,0.021357,0.502494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.077155,mpc,0,-126.340000,54.885000,-5.767031,-4.552726,-5.340000,-4.915000,-0.427031,0.362274,3.811850,-25.280190,-0.091484,-25.280190,3.811850,-0.270000,0.840000,-8,112,-7.526198,112.450000,-7.526198,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.279817,46.748525,126.141309,157.904082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556995,1.459055,0.290774,0.021168,0.500768,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.087155,mpc,0,-126.340000,54.885000,-5.723198,-4.667627,-5.320000,-5.115000,-0.403198,0.447373,1.677214,-17.717479,-0.030495,-17.717479,1.677214,-0.220000,0.990000,15,104,15.406309,103.641030,15.406309,103.641030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.994922,54.253335,131.068076,167.508771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558151,1.456619,0.319924,0.018434,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.097126,mpc,0,-126.340000,54.885000,-5.672645,-4.779554,-5.290000,-5.225000,-0.382645,0.445446,1.311276,-7.776174,0.335443,-7.776174,1.311276,-0.130000,1.010000,19,59,19.194829,22.201819,19.194829,22.201819,0.000000,36.439212,0.000000,64.000000,0.000000,0.000000,42.474886,59.092593,133.203799,171.210073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552003,1.528466,0.237636,0.018790,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.107127,mpc,0,-126.340000,54.885000,-5.615332,-4.889103,-5.280000,-5.245000,-0.335332,0.355897,1.189297,1.921172,-0.213464,1.921172,1.189297,-0.110000,0.830000,31,14,31.358843,-48.967217,31.358843,-48.967217,0.000000,62.608248,0.000000,64.000000,0.000000,0.000000,38.213330,56.614430,135.115066,164.600930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559151,1.471062,0.212219,0.019602,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.117158,mpc,0,-126.340000,54.885000,-5.551471,-4.996215,-5.260000,-5.195000,-0.291471,0.198785,1.067318,6.190445,0.579401,6.190445,1.067318,0.080000,0.490000,20,-31,20.019002,-67.605429,20.019002,-67.605429,0.000000,36.246459,0.000000,64.000000,0.000000,0.000000,35.683376,47.219589,129.217680,148.257666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553462,1.478681,0.215882,0.027567,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.127256,mpc,0,-126.340000,54.885000,-5.481042,-5.101197,-5.240000,-5.155000,-0.241042,0.053803,2.470079,2.653048,0.457422,2.653048,2.470079,0.080000,0.100000,16,-17,16.422228,-16.655951,16.422228,-16.655951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.354998,36.740983,138.177482,147.969010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593487,1.684786,0.258887,0.025395,0.502867,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.137130,mpc,0,-126.340000,54.885000,-5.406527,-5.201057,-5.190000,-5.185000,-0.216527,-0.016057,5.275601,-6.007476,0.457422,-6.007476,5.275601,0.090000,-0.010000,-5,28,-5.313576,60.444031,-5.313576,60.444031,0.000000,-32.099981,0.000000,64.000000,0.000000,0.000000,43.336898,29.506815,146.496733,152.496458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567145,1.819937,0.258163,0.033520,0.500825,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.147137,mpc,0,-126.340000,54.885000,-5.325637,-5.299427,-5.130000,-5.315000,-0.195637,0.015573,8.142112,-17.717479,-0.213464,-17.717479,8.142112,0.090000,0.010000,-29,73,-28.890530,112.450000,-28.890530,112.450000,0.000000,-39.105951,0.000000,64.000000,0.000000,0.000000,46.227433,26.979364,144.641800,151.570762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.876323,1.770582,0.255879,0.024514,0.501031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008440,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.157121,mpc,0,-126.340000,54.885000,-5.239896,-5.394705,-5.050000,-5.525000,-0.189896,0.130295,7.654195,-25.463159,0.396432,-25.463159,7.654195,-0.080000,0.290000,-2,112,-1.593664,112.450000,-1.593664,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.933536,29.468878,132.368588,146.912856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554198,1.790940,0.292658,0.031706,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.167622,mpc,0,-126.340000,54.885000,-5.144691,-5.491817,-4.960000,-5.835000,-0.184691,0.343183,7.532216,-27.414826,0.640391,-27.414826,7.532216,-0.070000,0.710000,2,112,1.560670,112.450000,1.560670,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.504158,36.785171,139.217219,165.030831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.543107,1.747744,0.341226,0.027800,0.500840,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.177124,mpc,0,-126.340000,54.885000,-5.054467,-5.576951,-4.900000,-6.045000,-0.154467,0.468049,6.800341,-23.084564,0.030495,-23.084564,6.800341,-0.090000,0.940000,16,112,15.703357,112.450000,15.703357,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.084229,46.014944,143.689850,174.289725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558480,1.665955,0.355304,0.033904,0.500612,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.187137,mpc,0,-126.340000,54.885000,-4.955580,-5.663863,-4.830000,-6.225000,-0.125580,0.561137,6.068465,-14.180083,-0.030495,-14.180083,6.068465,-0.040000,1.030000,24,105,23.588259,105.330527,23.588259,105.330527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.739107,52.688612,151.853953,184.228709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.054868,1.751396,0.389730,0.026170,0.500639,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.197121,mpc,0,-126.340000,54.885000,-4.853486,-5.747675,-4.770000,-6.315000,-0.083486,0.567325,5.397580,-5.641538,0.274453,-5.641538,5.397580,0.020000,1.040000,31,60,30.749104,37.190632,30.749104,37.190632,0.000000,23.139895,0.000000,64.000000,0.000000,0.000000,2.132176,54.969266,158.594503,188.934602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563141,1.525992,0.230416,0.019150,0.500340,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.207127,mpc,0,-126.340000,54.885000,-4.748096,-5.828834,-4.710000,-6.315000,-0.038096,0.486166,6.373413,3.628881,0.762370,3.628881,6.373413,0.230000,0.840000,5,15,4.884055,-28.344872,4.884055,-28.344872,0.000000,43.675398,0.000000,64.000000,0.000000,0.000000,-6.848573,50.481727,157.144129,181.524646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554657,1.480268,0.199330,0.018760,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.217126,mpc,0,-126.340000,54.885000,-4.640131,-5.907136,-4.630000,-6.255000,-0.010131,0.347864,7.776174,7.166278,0.945339,7.166278,7.776174,0.160000,0.500000,6,-30,6.033540,-39.346594,6.033540,-39.346594,0.000000,9.677121,0.000000,64.000000,0.000000,0.000000,-9.869660,36.889430,153.795643,171.936208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555954,1.463512,0.197914,0.019645,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.227161,mpc,0,-126.340000,54.885000,-4.529554,-5.982944,-4.540000,-6.205000,0.010446,0.222056,9.300914,3.506902,1.250287,3.506902,9.300914,0.080000,0.120000,6,13,5.544471,13.261742,5.544471,13.261742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.266616,23.945622,140.487248,162.114310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552215,1.483922,0.203694,0.020203,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.237159,mpc,0,-126.340000,54.885000,-4.417632,-6.055741,-4.450000,-6.235000,0.032368,0.179259,8.508050,-6.129455,0.579401,-6.129455,8.508050,0.060000,0.050000,14,58,14.179546,99.006622,14.179546,99.006622,0.000000,-40.744880,0.000000,64.000000,0.000000,0.000000,-22.075945,12.339636,133.566073,160.262551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553135,1.519687,0.243481,0.018236,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.247123,mpc,0,-126.340000,54.885000,-4.304789,-6.125637,-4.350000,-6.345000,0.045211,0.219363,9.971800,-15.704823,0.640391,-15.704823,9.971800,0.060000,0.250000,0,103,-0.131432,112.450000,-0.131432,112.450000,0.000000,-9.188258,0.000000,64.000000,0.000000,0.000000,-30.671531,9.217016,124.268928,152.261329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552091,1.501775,0.219127,0.019104,0.500754,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.257123,mpc,0,-126.340000,54.885000,-4.190689,-6.193176,-4.240000,-6.515000,0.049311,0.321824,10.154769,-19.608157,0.640391,-19.608157,10.154769,0.060000,0.620000,-5,112,-4.861650,112.450000,-4.861650,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.267521,10.718432,119.949474,148.034473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558682,1.524898,0.261181,0.020975,0.500649,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.267165,mpc,0,-126.340000,54.885000,-4.075722,-6.258431,-4.140000,-6.685000,0.064278,0.426569,9.910810,-16.070760,1.616224,-16.070760,9.910810,0.010000,0.900000,4,112,3.575676,112.450000,3.575676,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.033734,14.634452,121.488390,150.316505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551839,1.473898,0.310214,0.018817,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.277163,mpc,0,-126.340000,54.885000,-3.961348,-6.320906,-4.040000,-6.785000,0.078652,0.464094,8.386070,-7.837164,1.372266,-7.837164,8.386070,-0.020000,1.020000,23,67,23.239023,64.066153,23.239023,64.066153,0.000000,3.383847,0.000000,64.000000,0.000000,0.000000,-52.847504,16.277728,123.914890,151.664647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552052,1.785358,0.451917,0.035671,0.501067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.287155,mpc,0,-126.340000,54.885000,-3.847592,-6.380933,-3.960000,-6.805000,0.112408,0.424067,7.715185,1.189297,0.457422,1.189297,7.715185,0.060000,0.900000,24,22,24.201224,-3.102183,24.201224,-3.102183,0.000000,25.552183,0.000000,64.000000,0.000000,0.000000,-60.957768,15.815696,120.204847,146.263564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549197,1.432163,0.186747,0.016303,0.500466,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.297156,mpc,0,-126.340000,54.885000,-3.734742,-6.438681,-3.880000,-6.755000,0.145258,0.316319,7.959143,7.410237,1.128308,7.410237,7.959143,0.150000,0.570000,14,-23,13.912572,-34.650035,13.912572,-34.650035,0.000000,12.100035,0.000000,64.000000,0.000000,0.000000,-64.724891,10.052310,111.229476,137.776978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557779,1.530161,0.209799,0.018815,0.500792,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.307155,mpc,0,-126.340000,54.885000,-3.623385,-6.494168,-3.790000,-6.705000,0.166615,0.210832,8.081122,5.031642,1.311276,5.031642,8.081122,0.150000,0.180000,11,10,11.426705,9.882960,11.426705,9.882960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.446380,3.032062,116.805576,139.980896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559457,1.483097,0.194673,0.017642,0.505364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.317279,mpc,0,-126.340000,54.885000,-3.512620,-6.548137,-3.690000,-6.715000,0.177380,0.166863,8.386070,-4.177788,1.433256,-4.177788,8.386070,0.110000,0.080000,9,55,8.608895,93.484586,8.608895,93.484586,0.000000,-38.601626,0.000000,64.000000,0.000000,0.000000,-62.911276,-3.964877,117.023774,144.311879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.967435,1.500190,0.202234,0.022622,0.502440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.327153,mpc,0,-126.340000,54.885000,-3.406944,-6.598725,-3.600000,-6.795000,0.193056,0.196275,9.544873,-12.045446,0.762370,-12.045446,9.544873,0.100000,0.240000,-5,100,-5.304496,112.450000,-5.304496,112.450000,0.000000,-12.567040,0.000000,64.000000,0.000000,0.000000,-63.630438,-6.488157,111.657704,141.181850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555612,1.454524,0.230529,0.018365,0.505163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.337154,mpc,0,-126.340000,54.885000,-3.302741,-6.647989,-3.500000,-6.925000,0.197259,0.277011,9.727842,-15.948781,0.518412,-15.948781,9.727842,0.030000,0.610000,-4,112,-4.490659,112.450000,-4.490659,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.865870,-5.826844,108.080126,140.384684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588897,1.715629,0.332186,0.035131,0.500534,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.347129,mpc,0,-126.340000,54.885000,-3.202088,-6.695237,-3.410000,-7.055000,0.207912,0.359763,8.142112,-11.618519,0.823360,-11.618519,8.142112,-0.010000,0.880000,11,109,11.310050,108.731590,11.310050,108.731590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.614645,-4.221657,111.235863,142.398705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577173,1.751219,0.387620,0.027295,0.501088,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.357128,mpc,0,-126.340000,54.885000,-3.104896,-6.740810,-3.320000,-7.115000,0.215104,0.374190,7.044299,-3.262944,1.128308,-3.262944,7.044299,0.010000,1.010000,17,64,17.370256,30.909904,17.370256,30.909904,0.000000,32.821686,0.000000,64.000000,0.000000,0.000000,-75.421866,-3.567063,112.265757,138.875969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588379,1.995325,0.394665,0.035659,0.500919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008526,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.367124,mpc,0,-126.340000,54.885000,-3.011863,-6.784679,-3.240000,-7.095000,0.228137,0.310321,7.044299,8.447060,1.372266,8.447060,7.044299,0.070000,0.880000,10,19,10.095245,-60.331116,10.095245,-60.331116,0.000000,79.062706,0.000000,64.000000,0.000000,0.000000,-80.390559,-6.569743,104.062550,130.714970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.847991,3.738787,0.237967,0.033455,0.500962,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011371,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.378531,mpc,0,-126.340000,54.885000,-2.911288,-6.832794,-3.160000,-6.985000,0.248712,0.152206,7.166278,12.533363,1.250287,12.533363,7.166278,0.080000,0.590000,5,-26,4.850311,-83.347625,4.850311,-83.347625,0.000000,57.079214,0.000000,64.000000,0.000000,0.000000,-81.113677,-13.737006,96.265707,126.224074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563971,1.701637,0.281304,0.036941,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.388605,mpc,0,-126.340000,54.885000,-2.827858,-6.873683,-3.080000,-6.875000,0.252142,0.001317,7.471226,9.849821,0.701380,9.849821,7.471226,0.070000,0.170000,-2,-39,-2.444922,-38.626177,-2.444922,-38.626177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.605042,-19.488368,100.640565,128.359349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590086,1.627144,0.240094,0.029011,0.508584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.399066,mpc,0,-126.340000,54.885000,-2.747012,-6.914666,-3.000000,-6.845000,0.252988,-0.069666,7.471226,9.849821,0.884349,-1.738204,7.166278,0.030000,-0.020000,-4,-28,-3.836625,-27.676888,-3.836625,-27.676888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.246512,-25.037563,101.885531,131.736089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604299,2.084325,0.261390,0.040598,0.500849,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008503,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.408591,mpc,0,-126.340000,54.885000,-2.678885,-6.950771,-2.930000,-6.905000,0.251115,-0.045771,8.020133,-11.862478,1.006328,-11.862478,8.020133,0.030000,-0.070000,-22,17,-21.982077,112.450000,-21.982077,112.450000,0.000000,-95.126888,0.000000,64.000000,0.000000,0.000000,-75.375530,-21.229815,120.757071,146.642287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569327,1.725682,0.286082,0.042454,0.501180,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.419623,mpc,0,-126.340000,54.885000,-2.606924,-6.991261,-2.840000,-7.095000,0.233076,0.103739,6.739351,-24.792273,0.213464,-24.792273,6.739351,0.020000,-0.050000,-9,62,-8.861877,112.450000,-8.861877,112.450000,0.000000,-50.126888,0.000000,64.000000,0.000000,0.000000,-71.985849,-9.365640,123.447975,153.796095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.759655,1.800022,0.282763,0.041839,0.501003,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008397,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.428591,mpc,0,-126.340000,54.885000,-2.554214,-7.023213,-2.780000,-7.355000,0.225786,0.331787,6.739351,-24.792273,0.213464,-24.792273,6.739351,-0.050000,0.030000,-4,107,-3.930603,112.450000,-3.930603,112.450000,0.000000,-5.126888,0.000000,64.000000,0.000000,0.000000,-74.175603,5.395202,135.939404,168.278120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605201,1.820791,0.291622,0.036595,0.500802,1,1,0,6,1,1,0,0,0,0,1,1,1,1,0,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.438612,mpc,0,-126.340000,54.885000,-2.501747,-7.057993,-2.720000,-7.725000,0.218253,0.667007,4.909663,-38.027017,-0.274453,-38.027017,4.909663,-0.060000,0.520000,41,112,56.538027,112.450000,56.538027,112.450000,-15.468630,0.000000,0.000000,64.000000,0.000000,0.000000,-76.269276,20.889682,140.585467,173.907610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604367,1.749411,0.317762,0.036220,0.500830,1,1,0,8,1,1,0,0,0,0,1,1,1,1,2,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.448633,mpc,0,-126.340000,54.885000,-2.456357,-7.091892,-2.660000,-8.065000,0.203643,0.973108,4.604715,-32.720922,-0.091484,-32.720922,4.604715,-0.030000,0.880000,-4,112,-3.997582,112.450000,-3.997582,112.450000,0.066979,0.000000,0.000000,64.000000,0.000000,0.000000,-79.885515,34.678066,146.760288,183.444331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575305,1.693384,0.412385,0.030965,0.500958,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.458593,mpc,0,-126.340000,54.885000,-2.418529,-7.124804,-2.620000,-8.315000,0.201471,1.190196,4.543725,-21.681804,0.030495,-21.681804,4.543725,0.050000,1.020000,-41,112,-41.468427,112.450000,-41.468427,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.653093,44.084634,144.690811,185.087766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569428,1.553547,0.294194,0.021866,0.501005,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.468589,mpc,0,-126.340000,54.885000,-2.388120,-7.157142,-2.580000,-8.475000,0.191880,1.317858,3.018985,-9.971800,0.274453,-9.971800,3.018985,-0.040000,1.070000,-26,112,-26.433069,112.450000,-26.433069,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.214469,47.700640,144.735639,183.348743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572753,1.527018,0.314597,0.024122,0.500776,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.478575,mpc,0,-126.340000,54.885000,-2.365529,-7.188845,-2.540000,-8.505000,0.174471,1.316155,1.555235,3.384923,0.457422,3.384923,1.555235,-0.090000,1.090000,-12,67,-12.253218,66.654792,-12.253218,66.654792,0.000000,0.795208,0.000000,64.000000,0.000000,0.000000,-71.999736,42.443912,160.665312,198.960548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559566,1.505336,0.332707,0.020837,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.488627,mpc,0,-126.340000,54.885000,-2.350859,-7.220231,-2.520000,-8.395000,0.169141,1.174769,0.884349,15.338885,-0.152474,15.338885,0.884349,-0.130000,0.920000,-5,22,-4.818843,-31.053133,-4.818843,-31.053133,0.000000,53.503133,0.000000,64.000000,0.000000,0.000000,-71.695646,27.873021,147.978077,194.633721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555906,1.629752,0.230146,0.019257,0.503193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.498627,mpc,0,-126.340000,54.885000,-2.344482,-7.251017,-2.520000,-8.195000,0.175518,0.943983,-1.006328,22.108731,0.640391,22.108731,-1.006328,-0.110000,0.580000,5,-23,4.740392,-79.120605,4.740392,-79.120605,0.000000,56.570605,0.000000,64.000000,0.000000,0.000000,-67.109104,7.719025,127.886088,185.323039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562611,1.755791,0.248139,0.031405,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.508627,mpc,0,-126.340000,54.885000,-2.346464,-7.281440,-2.540000,-7.985000,0.193536,0.703560,-2.714037,19.974095,0.335443,19.974095,-2.714037,-0.090000,0.190000,11,-51,10.935414,-50.743035,10.935414,-50.743035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.973066,-9.743802,125.963929,177.807386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550601,1.592718,0.200106,0.020701,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.518628,mpc,0,-126.340000,54.885000,-2.356940,-7.311573,-2.570000,-7.845000,0.213060,0.533427,-3.689871,11.130602,-0.335443,11.130602,-3.689871,-0.060000,-0.020000,7,-6,6.676562,23.356276,6.676562,23.356276,0.000000,-29.099310,0.000000,64.000000,0.000000,0.000000,-52.991827,-22.477182,132.950832,178.527309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557697,1.522247,0.205737,0.023811,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.528629,mpc,0,-126.340000,54.885000,-2.376024,-7.341483,-2.590000,-7.795000,0.213976,0.453517,-2.897006,-1.128308,-1.189297,-1.128308,-2.897006,-0.040000,-0.050000,-16,39,-15.518003,112.450000,-15.518003,112.450000,0.000000,-73.193035,0.000000,64.000000,0.000000,0.000000,-45.739415,-31.289950,141.507061,187.481428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565086,1.611043,0.240696,0.028573,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.538592,mpc,0,-126.340000,54.885000,-2.403678,-7.371119,-2.620000,-7.845000,0.216322,0.473881,-2.775027,-12.533363,-0.762370,-12.533363,-2.775027,-0.040000,-0.010000,-29,84,-28.524543,112.450000,-28.524543,112.450000,0.000000,-28.193035,0.000000,64.000000,0.000000,0.000000,-38.862219,-30.740750,144.210784,184.789648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574384,1.624824,0.230102,0.024459,0.502214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.548623,mpc,0,-126.340000,54.885000,-2.440292,-7.400846,-2.640000,-8.015000,0.199708,0.614154,-3.018985,-20.766960,-0.457422,-20.766960,-3.018985,-0.090000,0.310000,-32,112,-31.897739,112.450000,-31.897739,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.308857,-20.531562,137.925311,171.499841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550516,1.501340,0.232923,0.017477,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.558617,mpc,0,-126.340000,54.885000,-2.485566,-7.430410,-2.660000,-8.215000,0.174434,0.784590,-3.201954,-20.705970,-1.006328,-20.705970,-3.201954,-0.150000,0.750000,-37,112,-36.823912,112.450000,-36.823912,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.155948,-6.719624,139.407802,174.660290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544144,1.460255,0.263064,0.022115,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.568626,mpc,0,-126.340000,54.885000,-2.539715,-7.460005,-2.690000,-8.355000,0.150285,0.894995,-3.506902,-12.289405,-0.823360,-12.289405,-3.506902,-0.250000,0.970000,-32,112,-32.089573,112.450000,-32.089573,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.111086,5.610077,146.924867,183.919924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553482,1.477442,0.325834,0.018954,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.578619,mpc,0,-126.340000,54.885000,-2.602544,-7.489575,-2.740000,-8.395000,0.137456,0.905425,-6.556382,-0.945339,-1.250287,-0.945339,-6.556382,-0.290000,1.050000,-7,67,-6.624509,67.354071,-6.624509,67.354071,0.000000,0.095929,0.000000,64.000000,0.000000,0.000000,-44.893548,10.437523,151.614782,189.246890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548550,1.545771,0.336650,0.019189,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.588624,mpc,0,-126.340000,54.885000,-2.674192,-7.519238,-2.810000,-8.335000,0.135808,0.815762,-8.508050,9.727842,-1.128308,9.727842,-8.508050,-0.230000,0.910000,-1,22,-0.566115,-17.959712,-0.566115,-17.959712,0.000000,40.409712,0.000000,64.000000,0.000000,0.000000,-49.313787,6.530930,144.024510,183.342987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554053,1.497272,0.179971,0.016990,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.598621,mpc,0,-126.340000,54.885000,-2.754451,-7.548956,-2.890000,-8.185000,0.135549,0.636044,-8.873987,16.924615,-1.494245,16.924615,-8.873987,-0.150000,0.580000,-12,-23,-12.333564,-66.138150,-12.333564,-66.138150,0.000000,43.588150,0.000000,64.000000,0.000000,0.000000,-49.518594,-5.721837,124.760266,174.636243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557479,1.497866,0.216391,0.022706,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.608636,mpc,0,-126.340000,54.885000,-2.843450,-7.578825,-2.980000,-8.015000,0.136550,0.436175,-8.569039,16.375708,-0.701380,16.375708,-8.569039,-0.140000,0.180000,-24,-46,-24.064779,-46.430003,-24.064779,-46.430003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.783232,-18.366980,124.183840,171.369714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556269,1.476922,0.198256,0.018282,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.618619,mpc,0,-126.340000,54.885000,-2.940614,-7.608706,-3.050000,-7.905000,0.109386,0.296294,-8.325081,7.349247,-1.311276,7.349247,-8.325081,-0.170000,0.000000,-36,-1,-35.779688,29.252695,-35.779688,29.252695,0.000000,-30.682698,0.000000,64.000000,0.000000,0.000000,-38.988802,-26.724928,130.676253,176.033663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552636,1.472151,0.212494,0.019006,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.628627,mpc,0,-126.340000,54.885000,-3.046342,-7.638773,-3.130000,-7.895000,0.083658,0.256227,-8.325081,-3.384923,-1.311276,-3.384923,-8.325081,-0.230000,-0.030000,-42,44,-42.196637,112.449998,-42.196637,112.449998,0.000000,-68.880001,0.000000,64.000000,0.000000,0.000000,-32.942830,-31.312796,130.671006,179.803446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555522,1.503526,0.217494,0.017830,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.638627,mpc,0,-126.340000,54.885000,-3.160147,-7.668922,-3.220000,-7.985000,0.059853,0.316078,-9.117946,-14.607010,-1.921172,-14.607010,-9.117946,-0.330000,0.020000,-35,89,-34.533616,112.450000,-34.533616,112.450000,0.000000,-23.880003,0.000000,64.000000,0.000000,0.000000,-29.289428,-27.569329,124.807383,169.912767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553646,1.592120,0.254218,0.024092,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.648625,mpc,0,-126.340000,54.885000,-3.281895,-7.699162,-3.310000,-8.175000,0.028105,0.475838,-11.557530,-21.620814,-1.982162,-21.620814,-11.557530,-0.390000,0.390000,-17,112,-16.890012,112.450000,-16.890012,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.585520,-15.828877,130.475622,164.862670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561325,1.945692,0.266762,0.040553,0.500976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.658633,mpc,0,-126.340000,54.885000,-3.411537,-7.729511,-3.440000,-8.365000,0.028463,0.635489,-13.326228,-20.340032,-2.957996,-20.340032,-13.326228,-0.330000,0.780000,-18,112,-17.783414,112.450000,-17.783414,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.891417,-0.482991,141.201521,177.581063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567270,1.625392,0.289256,0.023535,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.668620,mpc,0,-126.340000,54.885000,-3.548425,-7.759849,-3.570000,-8.515000,0.021575,0.755151,-15.826802,-11.557530,-2.470079,-11.557530,-15.826802,-0.260000,0.990000,-12,112,-11.802787,112.450000,-11.802787,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.255939,12.864901,144.164105,184.385932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556155,1.682073,0.314370,0.033131,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.678622,mpc,0,-126.340000,54.885000,-3.692791,-7.790252,-3.730000,-8.545000,0.037209,0.754748,-16.863625,-0.152474,-2.470079,-0.152474,-16.863625,-0.240000,1.050000,-7,67,-6.559112,46.900108,-6.559112,46.900108,0.000000,20.549892,0.000000,64.000000,0.000000,0.000000,-28.658568,17.247471,144.732206,182.724170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570453,1.636867,0.431229,0.033247,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.688594,mpc,0,-126.340000,54.885000,-3.843694,-7.820543,-3.900000,-8.475000,0.056306,0.654457,-17.534511,11.313571,-2.531068,11.313571,-17.534511,-0.170000,0.900000,-10,22,-9.602419,-44.813129,-9.602419,-44.813129,0.000000,67.263129,0.000000,64.000000,0.000000,0.000000,-26.968043,10.037046,133.747983,178.162629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575423,1.775878,0.255163,0.038363,0.500935,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.698606,mpc,0,-126.340000,54.885000,-4.001930,-7.850893,-4.080000,-8.305000,0.078070,0.454107,-17.961438,18.205396,-2.165131,18.205396,-17.961438,-0.080000,0.580000,-18,-23,-18.329034,-92.940530,-18.329034,-92.940530,0.000000,70.390530,0.000000,64.000000,0.000000,0.000000,-23.457183,-5.756435,122.764936,166.646879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580934,1.552182,0.345671,0.052806,0.500914,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.708620,mpc,0,-126.340000,54.885000,-4.166624,-7.881130,-4.250000,-8.125000,0.083376,0.243870,-18.022427,17.534511,-1.616224,17.534511,-18.022427,-0.110000,0.190000,-19,-68,-18.554729,-73.572596,-18.554729,-73.572596,0.000000,6.022596,0.000000,64.000000,0.000000,0.000000,-19.340296,-19.089398,122.386126,162.786105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588715,1.538009,0.222265,0.025794,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.718633,mpc,0,-126.340000,54.885000,-4.337376,-7.911182,-4.430000,-8.005000,0.092624,0.093818,-17.595500,9.056956,-2.348100,9.056956,-17.595500,-0.170000,-0.020000,-21,-23,-20.973275,-1.152820,-20.973275,-1.152820,0.000000,-21.397180,0.000000,64.000000,0.000000,0.000000,-15.741339,-26.076448,125.235316,158.797871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566168,1.574062,0.248064,0.024909,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.728630,mpc,0,-126.340000,54.885000,-4.513623,-7.940946,-4.590000,-7.985000,0.076377,0.044054,-16.680656,-3.323933,-2.775027,-3.323933,-16.680656,-0.210000,-0.120000,-34,22,-33.923201,107.300600,-33.923201,107.300600,0.000000,-84.850600,0.000000,64.000000,0.000000,0.000000,-10.921122,-29.509569,130.086845,169.039545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560996,1.487340,0.238922,0.024157,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.738595,mpc,0,-126.340000,54.885000,-4.694631,-7.970294,-4.760000,-8.085000,0.065369,0.114706,-16.253729,-15.704823,-3.140965,-15.704823,-16.253729,-0.260000,-0.060000,-39,67,-39.464983,112.450000,-39.464983,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-5.459829,-24.889069,128.649396,163.300436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588312,1.792872,0.234657,0.038739,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.748593,mpc,0,-126.340000,54.885000,-4.881263,-7.999348,-4.930000,-8.295000,0.048737,0.295652,-17.351542,-25.890086,-3.201954,-25.890086,-17.351542,-0.340000,0.060000,-1,112,-1.071145,112.450000,-1.071145,112.450000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,-2.432370,-12.185135,123.885424,152.877681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579762,1.760371,0.298221,0.035251,0.500974,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008187,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.758609,mpc,0,-126.340000,54.885000,-5.072869,-8.027973,-5.110000,-8.585000,0.037131,0.557027,-19.303209,-31.196182,-3.811850,-31.196182,-19.303209,-0.270000,0.570000,2,112,1.913308,112.450000,1.913308,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.259276,5.326090,132.590337,172.697785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579402,1.771432,0.361114,0.037360,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.768629,mpc,0,-126.340000,54.885000,-5.268785,-8.056036,-5.290000,-8.855000,0.021215,0.798964,-18.144407,-25.890086,-4.055809,-25.890086,-18.144407,-0.150000,0.900000,-43,112,-53.956046,112.450000,-53.956046,112.450000,10.869355,0.000000,0.000000,64.000000,0.000000,0.000000,-6.802846,23.885881,137.868348,183.497968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588819,1.655327,0.372665,0.029493,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.778625,mpc,0,-126.340000,54.885000,-5.468081,-8.083368,-5.470000,-9.035000,0.001919,0.951632,-17.656490,-16.070760,-3.262944,-16.070760,-17.656490,-0.180000,1.030000,-62,112,-62.247668,112.450000,-62.247668,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.776139,33.914712,132.668410,169.752630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580848,1.468743,0.312204,0.019440,0.502788,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.788620,mpc,0,-126.340000,54.885000,-5.670773,-8.109934,-5.640000,-9.115000,-0.030773,1.005066,-17.656490,-4.238777,-2.957996,-4.238777,-17.656490,-0.400000,1.080000,-37,108,-37.407335,107.666985,-37.407335,107.666985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.341808,35.225707,133.253703,170.617744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557363,1.721476,0.471539,0.050755,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008316,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.798592,mpc,0,-126.340000,54.885000,-5.875998,-8.135576,-5.830000,-9.085000,-0.045998,0.949424,-20.218053,7.227268,-3.506902,7.227268,-20.218053,-0.470000,1.090000,-4,63,-4.166735,8.977766,-4.166735,8.977766,0.000000,53.689220,0.000000,64.000000,0.000000,0.000000,-6.635697,24.842293,139.560217,186.872188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577044,1.586044,0.313356,0.019880,0.500406,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.808593,mpc,0,-126.340000,54.885000,-6.084385,-8.160317,-6.030000,-8.935000,-0.054385,0.774683,-22.047741,17.900448,-3.140965,17.900448,-22.047741,-0.330000,0.890000,-3,18,-2.561814,-77.535328,-2.561814,-77.535328,0.000000,95.202314,0.000000,64.000000,0.000000,0.000000,-10.326017,8.101476,121.178369,171.822532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557287,1.456003,0.222286,0.016753,0.507813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.818593,mpc,0,-126.340000,54.885000,-6.294908,-8.183969,-6.240000,-8.705000,-0.054908,0.521031,-21.925762,23.267533,-2.653048,23.267533,-21.925762,-0.190000,0.560000,-20,-27,-20.024419,-106.050000,-20.024419,-106.050000,0.000000,78.716985,0.000000,64.000000,0.000000,0.000000,-7.980025,-9.418139,118.260903,166.161018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554893,1.623417,0.231904,0.024660,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.828623,mpc,0,-126.340000,54.885000,-6.507797,-8.206484,-6.450000,-8.485000,-0.057797,0.278516,-20.340032,20.827949,-2.348100,20.827949,-20.340032,-0.160000,0.170000,-39,-72,-39.299553,-84.609880,-39.299553,-84.609880,0.000000,12.276865,0.000000,64.000000,0.000000,0.000000,-0.712813,-22.472264,126.996721,169.321526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560761,1.455620,0.215825,0.019508,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.838621,mpc,0,-126.340000,54.885000,-6.721282,-8.227604,-6.640000,-8.335000,-0.081282,0.107396,-18.632323,11.679509,-2.775027,11.679509,-18.632323,-0.260000,-0.030000,-47,-27,-47.139794,-8.518020,-47.139794,-8.518020,0.000000,-18.814994,0.000000,64.000000,0.000000,0.000000,9.498058,-28.161039,138.170443,173.933115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554598,1.578789,0.358588,0.041024,0.500951,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.848606,mpc,0,-126.340000,54.885000,-6.935364,-8.247262,-6.830000,-8.295000,-0.105364,0.047738,-18.144407,-1.738204,-3.079975,-1.738204,-18.144407,-0.370000,-0.170000,-44,18,-43.844807,112.449576,-43.844807,112.449576,0.000000,-94.782591,0.000000,64.000000,0.000000,0.000000,18.699335,-29.513220,139.153241,178.989610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578611,1.459574,0.289865,0.018575,0.501694,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.858592,mpc,0,-126.340000,54.885000,-7.149862,-8.265362,-7.010000,-8.395000,-0.139862,0.129638,-18.815292,-16.802635,-3.384923,-16.802635,-18.815292,-0.470000,-0.060000,-28,63,-28.188333,112.450000,-28.188333,112.450000,0.000000,-49.783015,0.000000,64.000000,0.000000,0.000000,25.395396,-21.217932,136.034433,168.449830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554425,1.514265,0.228834,0.019849,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.868594,mpc,0,-126.340000,54.885000,-7.364705,-8.281807,-7.200000,-8.615000,-0.164705,0.333193,-20.035084,-26.865920,-3.750861,-26.865920,-20.035084,-0.430000,0.040000,17,108,31.905123,112.450000,31.905123,112.450000,-15.093455,-4.783015,0.000000,64.000000,0.000000,0.000000,27.669852,-4.820066,133.738909,170.778844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579153,1.620554,0.296609,0.040393,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.878635,mpc,0,-126.340000,54.885000,-7.579932,-8.296493,-7.400000,-8.915000,-0.179932,0.618507,-20.096074,-33.696755,-3.567892,-33.696755,-20.096074,-0.220000,0.520000,22,112,21.605576,112.450000,21.605576,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.503292,14.648939,134.174330,177.737996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565677,1.624964,0.343457,0.054453,0.500989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.888640,mpc,0,-126.340000,54.885000,-7.793537,-8.309186,-7.590000,-9.215000,-0.203537,0.905814,-17.839459,-29.122535,-4.177788,-29.122535,-17.839459,-0.100000,0.860000,-23,112,-64.518948,112.450000,-64.518948,112.450000,41.124524,0.000000,0.000000,64.000000,0.000000,0.000000,19.347841,32.831705,138.741086,183.352362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586659,1.459396,0.311399,0.018089,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.898620,mpc,0,-126.340000,54.885000,-8.005339,-8.319793,-7.760000,-9.435000,-0.245339,1.115207,-15.582843,-20.218053,-3.018985,-20.218053,-15.582843,-0.110000,1.010000,-68,112,-70.000000,112.450000,-70.000000,112.450000,1.605576,0.000000,0.000000,64.000000,0.000000,0.000000,17.870172,43.928093,138.105928,176.993368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543008,1.428360,0.310385,0.019290,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.908620,mpc,0,-126.340000,54.885000,-8.215892,-8.328239,-7.910000,-9.575000,-0.305892,1.246761,-14.180083,-9.422894,-2.592058,-9.422894,-14.180083,-0.200000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.356769,47.555937,134.050196,169.811652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547983,1.439884,0.310556,0.019204,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.918628,mpc,0,-126.340000,54.885000,-8.424521,-8.334380,-8.050000,-9.595000,-0.374521,1.260620,-14.667999,2.043152,-2.348100,2.043152,-14.667999,-0.500000,1.100000,-70,102,-70.000000,101.723404,-70.000000,101.723404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.261538,42.410698,141.941606,185.591358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557977,1.444176,0.506349,0.017542,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.928623,mpc,0,-126.340000,54.885000,-8.630406,-8.338084,-8.200000,-9.495000,-0.430406,1.156916,-17.229563,13.631176,-2.775027,13.631176,-17.229563,-0.680000,1.060000,-28,57,-27.645297,3.278407,-27.645297,3.278407,0.000000,53.444997,0.000000,64.000000,0.000000,0.000000,9.053094,26.751453,134.430549,189.254420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549007,1.528497,0.501669,0.021279,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.938623,mpc,0,-126.340000,54.885000,-8.833551,-8.339242,-8.390000,-9.295000,-0.443551,0.955758,-21.315866,22.474668,-3.018985,22.474668,-21.315866,-0.590000,0.860000,4,12,4.208990,-69.033199,4.208990,-69.033199,0.000000,80.756604,0.000000,64.000000,0.000000,0.000000,4.662636,8.315991,121.957153,175.491759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551193,1.447237,0.180187,0.017675,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.948623,mpc,0,-126.340000,54.885000,-9.033472,-8.337732,-8.600000,-9.045000,-0.433472,0.707268,-23.145554,25.463159,-2.775027,25.463159,-23.145554,-0.330000,0.510000,-5,-33,-5.281102,-84.543100,-5.281102,-84.543100,0.000000,51.266505,0.000000,64.000000,0.000000,0.000000,4.081900,-7.274650,112.889511,164.640343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546702,1.446986,0.181050,0.018319,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.958622,mpc,0,-126.340000,54.885000,-9.229810,-8.333441,-8.810000,-8.815000,-0.419810,0.481559,-22.047741,21.498835,-3.018985,21.498835,-22.047741,-0.180000,0.120000,-30,-38,-30.016125,-37.538291,-30.016125,-37.538291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.223129,-19.131089,130.318718,173.751816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550490,1.514659,0.213869,0.022319,0.501694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.968623,mpc,0,-126.340000,54.885000,-9.422283,-8.326257,-9.020000,-8.655000,-0.402283,0.328743,-19.364199,11.191592,-2.897006,11.191592,-19.364199,-0.220000,0.000000,-47,7,-46.985518,45.642139,-46.985518,45.642139,0.000000,-38.180429,0.000000,64.000000,0.000000,0.000000,24.896655,-25.779325,141.859696,182.136856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555856,1.493236,0.207256,0.021286,0.501756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.978625,mpc,0,-126.340000,54.885000,-9.610517,-8.316074,-9.200000,-8.605000,-0.410517,0.288926,-17.595500,-1.616224,-3.384923,-1.616224,-17.595500,-0.300000,-0.010000,-53,52,-53.386997,112.450000,-53.386997,112.450000,0.000000,-59.988291,0.000000,64.000000,0.000000,0.000000,35.862361,-26.426971,143.341989,181.473419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558084,1.645348,0.245321,0.024432,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.988623,mpc,0,-126.340000,54.885000,-9.794146,-8.302793,-9.380000,-8.685000,-0.414146,0.382207,-18.388365,-13.204249,-3.140965,-13.204249,-18.388365,-0.350000,0.060000,-33,97,-33.296800,112.450000,-33.296800,112.450000,0.000000,-14.988291,0.000000,64.000000,0.000000,0.000000,43.272671,-18.374996,139.668972,169.736765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559149,1.483058,0.252251,0.022316,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.998625,mpc,0,-126.340000,54.885000,-9.972992,-8.286310,-9.570000,-8.855000,-0.402992,0.568690,-20.096074,-21.132897,-3.445913,-21.132897,-20.096074,-0.420000,0.490000,12,112,11.620107,112.450000,11.620107,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.681272,-2.925055,136.746656,171.049279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556748,1.494470,0.297168,0.023581,0.504072,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.008606,mpc,0,-126.340000,54.885000,-10.146515,-8.266694,-9.780000,-9.035000,-0.366515,0.768306,-20.827949,-19.486178,-4.116798,-19.486178,-20.827949,-0.240000,0.830000,-14,112,-14.177241,112.450000,-14.177241,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.449709,15.579560,133.986274,176.336364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585960,1.802931,0.369362,0.036960,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.018632,mpc,0,-126.340000,54.885000,-10.315808,-8.243912,-9.980000,-9.175000,-0.335808,0.931088,-19.425188,-11.679509,-3.872840,-11.679509,-19.425188,-0.140000,1.000000,-36,112,-36.250535,112.450000,-36.250535,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.526228,29.387849,132.986658,167.848735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569738,1.663921,0.336484,0.025664,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.028626,mpc,0,-126.340000,54.885000,-10.479343,-8.218056,-10.180000,-9.215000,-0.299343,0.996944,-18.998261,-1.311276,-2.714037,-1.311276,-18.998261,-0.200000,1.060000,-23,112,-23.392426,112.450000,-23.392426,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.235157,35.132868,129.998809,158.598959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.569818,1.826776,0.387100,0.039317,0.500806,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009336,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.038592,mpc,0,-126.340000,54.885000,-10.637038,-8.189067,-10.360000,-9.165000,-0.277038,0.975933,-18.876282,9.239925,-2.409089,9.239925,-18.876282,-0.270000,1.090000,-4,67,-4.075685,52.240987,-4.075685,52.240987,0.000000,15.209013,0.000000,64.000000,0.000000,0.000000,39.637440,31.856335,128.745818,154.871253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590187,1.741499,0.357630,0.031019,0.500885,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008231,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.048629,mpc,0,-126.340000,54.885000,-10.790249,-8.156565,-10.540000,-9.005000,-0.250249,0.848435,-18.388365,19.364199,-2.531068,19.364199,-18.388365,-0.210000,0.930000,-3,22,-3.260645,-27.170903,-3.260645,-27.170903,0.000000,49.620903,0.000000,64.000000,0.000000,0.000000,38.054703,20.531403,119.147885,148.444393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572155,2.748205,0.251377,0.043738,0.501531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.058595,mpc,0,-126.340000,54.885000,-10.936611,-8.120955,-10.720000,-8.765000,-0.216611,0.644045,-17.717479,24.365346,-2.043152,24.365346,-17.717479,-0.150000,0.620000,-6,-23,-5.734151,-58.156282,-5.734151,-58.156282,0.000000,35.606282,0.000000,64.000000,0.000000,0.000000,39.044389,5.767805,116.111497,145.545120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574996,1.770385,0.223468,0.028699,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.068602,mpc,0,-126.340000,54.885000,-11.077678,-8.081786,-10.890000,-8.525000,-0.187678,0.443214,-16.131750,22.230710,-2.104141,22.230710,-16.131750,-0.110000,0.220000,-16,-22,-16.245297,-22.231429,-16.245297,-22.231429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.454371,-4.570611,118.022532,141.392559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577804,1.870022,0.278852,0.052027,0.876331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.078635,mpc,0,-126.340000,54.885000,-11.213014,-8.039044,-11.030000,-8.365000,-0.183014,0.325956,-14.302062,12.594353,-1.616224,12.594353,-14.302062,-0.130000,0.040000,-27,23,-26.735411,65.201382,-26.735411,65.201382,0.000000,-42.432811,0.000000,64.000000,0.000000,0.000000,49.715564,-10.467111,128.852545,147.564540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582179,1.742406,0.244879,0.031191,0.500757,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.088631,mpc,0,-126.340000,54.885000,-11.341681,-7.992957,-11.160000,-8.295000,-0.181681,0.302043,-11.862478,1.433256,-1.799193,1.433256,-11.862478,-0.170000,0.050000,-41,68,-40.729304,112.450000,-40.729304,112.450000,0.000000,-44.681429,0.000000,64.000000,0.000000,0.000000,56.502389,-11.643428,133.164473,151.741591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573179,1.728251,0.252954,0.028000,0.535782,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.098626,mpc,0,-126.340000,54.885000,-11.464082,-7.943346,-11.270000,-8.325000,-0.194082,0.381654,-10.825654,-9.117946,-2.104141,-9.117946,-10.825654,-0.260000,0.280000,-35,112,-34.836435,112.450000,-34.836435,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.706917,-7.192504,128.741936,146.710438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560329,1.530789,0.223498,0.020536,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.108629,mpc,0,-126.340000,54.885000,-11.580241,-7.890137,-11.370000,-8.425000,-0.210241,0.534863,-10.825654,-12.899301,-1.860183,-12.899301,-10.825654,-0.320000,0.720000,-25,112,-24.985160,112.450000,-24.985160,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.421631,1.506616,126.577199,145.859716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564488,1.514453,0.350650,0.025162,0.503709,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.118623,mpc,0,-126.340000,54.885000,-11.689891,-7.833410,-11.480000,-8.525000,-0.209891,0.691590,-11.496540,-7.288257,-1.860183,-7.288257,-11.496540,-0.320000,0.950000,-14,112,-14.321350,112.450000,-14.321350,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.981168,12.922558,128.787753,154.994384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564878,1.521460,0.277530,0.019961,0.500363,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.128631,mpc,0,-126.340000,54.885000,-11.793245,-7.773020,-11.580000,-8.535000,-0.213245,0.761980,-11.862478,1.006328,-2.104141,1.006328,-11.862478,-0.240000,1.040000,-14,112,-13.922392,112.450000,-13.922392,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.538117,21.726029,125.527708,153.160967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553438,1.507152,0.335087,0.024357,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.138623,mpc,0,-126.340000,54.885000,-11.889967,-7.709151,-11.690000,-8.465000,-0.199967,0.755849,-10.581696,10.459717,-1.311276,10.459717,-10.581696,-0.190000,1.080000,-21,67,-21.472777,54.789062,-21.472777,54.789062,0.000000,12.660938,0.000000,64.000000,0.000000,0.000000,43.435559,23.152958,123.531670,144.541115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567827,1.643027,0.393797,0.026881,0.500726,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.148628,mpc,0,-126.340000,54.885000,-11.980339,-7.641622,-11.790000,-8.295000,-0.190339,0.653378,-10.520706,19.425188,-0.884349,19.425188,-10.520706,-0.200000,0.930000,-11,22,-11.106051,-13.497424,-11.106051,-13.497424,0.000000,35.947424,0.000000,64.000000,0.000000,0.000000,44.144021,15.606829,123.205079,144.894185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555269,1.687705,0.223766,0.019378,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.158634,mpc,0,-126.340000,54.885000,-12.064236,-7.570535,-11.890000,-8.075000,-0.174236,0.504465,-9.117946,24.060398,-0.518412,24.060398,-9.117946,-0.190000,0.590000,-14,-23,-14.332472,-33.584545,-14.332472,-33.584545,0.000000,11.034545,0.000000,64.000000,0.000000,0.000000,42.333064,3.674310,117.039773,143.258095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550525,1.501702,0.196603,0.014691,0.500284,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.168621,mpc,0,-126.340000,54.885000,-12.141543,-7.496057,-11.970000,-7.845000,-0.171543,0.348943,-8.447060,20.888939,-0.701380,20.888939,-8.447060,-0.160000,0.200000,-18,14,-18.389618,14.190044,-18.389618,14.190044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.366472,-4.831688,121.217639,142.169949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543662,1.466307,0.182221,0.017895,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.178593,mpc,0,-126.340000,54.885000,-12.212349,-7.418228,-12.030000,-7.685000,-0.182349,0.266772,-6.983309,11.069613,-0.640391,11.069613,-6.983309,-0.190000,0.100000,-26,59,-25.789814,100.836096,-25.789814,100.836096,0.000000,-41.646051,0.000000,64.000000,0.000000,0.000000,46.780630,-10.630768,127.889958,148.165222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575009,1.630391,0.257566,0.031536,0.508987,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.188677,mpc,0,-126.340000,54.885000,-12.277534,-7.336034,-12.090000,-7.625000,-0.187534,0.288966,-5.397580,1.006328,-0.762370,1.006328,-5.397580,-0.210000,0.320000,-35,104,-35.438804,112.450000,-35.438804,112.450000,0.000000,-8.259956,0.000000,64.000000,0.000000,0.000000,49.450974,-11.121715,123.759529,141.595908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593600,1.680669,0.250665,0.024185,0.500913,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.198642,mpc,0,-126.340000,54.885000,-12.335670,-7.251428,-12.130000,-7.625000,-0.205670,0.373572,-4.299767,-3.262944,-0.396432,-3.262944,-4.299767,-0.270000,0.640000,-36,112,-35.805841,112.450000,-35.805841,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.062078,-7.814518,117.807581,137.800273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560836,1.622946,0.304760,0.018907,0.500633,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.208593,mpc,0,-126.340000,54.885000,-12.387585,-7.163639,-12.180000,-7.635000,-0.207585,0.471361,-5.031642,-1.006328,-0.457422,-1.006328,-5.031642,-0.310000,0.910000,-20,112,-19.888646,112.450000,-19.888646,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.336570,-1.750111,114.309958,131.717041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574129,1.618503,0.273838,0.023178,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.218630,mpc,0,-126.340000,54.885000,-12.433820,-7.071841,-12.220000,-7.605000,-0.213820,0.533159,-5.458569,5.336590,-0.152474,5.336590,-5.458569,-0.300000,1.040000,-10,104,-10.493154,103.656668,-10.493154,103.656668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.532065,4.241725,107.706638,126.271439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561455,1.592617,0.331353,0.030586,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.228625,mpc,0,-126.340000,54.885000,-12.473865,-6.977243,-12.280000,-7.505000,-0.193865,0.527757,-5.458569,13.753155,-0.518412,13.753155,-5.458569,-0.230000,1.040000,-9,59,-9.329905,36.545285,-9.329905,36.545285,0.000000,22.111383,0.000000,64.000000,0.000000,0.000000,33.524057,5.989103,100.694162,115.891740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566876,1.481145,0.252894,0.030337,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.238592,mpc,0,-126.340000,54.885000,-12.507956,-6.879838,-12.320000,-7.315000,-0.187956,0.435162,-4.970653,20.096074,-0.030495,20.096074,-4.970653,-0.160000,0.840000,-14,14,-14.438454,-5.587966,-14.438454,-5.587966,0.000000,19.244633,0.000000,64.000000,0.000000,0.000000,30.574411,3.216031,99.381472,112.241539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584965,1.587007,0.216391,0.019485,0.502599,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.248590,mpc,0,-126.340000,54.885000,-12.536417,-6.779166,-12.350000,-7.115000,-0.186417,0.335834,-3.994819,21.742793,0.091484,21.742793,-3.994819,-0.140000,0.500000,-19,3,-19.475112,2.783553,-19.475112,2.783553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.018549,-0.793075,98.993708,110.152363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547958,1.446453,0.166420,0.014450,0.500322,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.258674,mpc,0,-126.340000,54.885000,-12.559456,-6.674701,-12.370000,-6.935000,-0.189456,0.260299,-2.409089,15.765812,0.640391,15.765812,-2.409089,-0.170000,0.240000,-27,48,-26.576274,70.068882,-26.576274,70.068882,0.000000,-22.285328,0.000000,64.000000,0.000000,0.000000,28.113271,-3.075528,103.785953,113.289537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548162,1.515366,0.205747,0.027321,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.268592,mpc,0,-126.340000,54.885000,-12.576706,-6.569237,-12.380000,-6.845000,-0.196706,0.275763,-0.762370,5.946486,0.030495,5.946486,-0.762370,-0.210000,0.280000,-35,93,-35.320036,112.450000,-35.320036,112.450000,0.000000,-19.666447,0.000000,64.000000,0.000000,0.000000,27.406959,-3.809090,99.067306,112.103454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571017,1.457011,0.251689,0.019769,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.278673,mpc,0,-126.340000,54.885000,-12.588907,-6.459374,-12.380000,-6.815000,-0.208907,0.355626,-0.518412,-1.799193,-0.701380,-1.799193,-0.518412,-0.250000,0.580000,-32,112,-31.682480,112.450000,-31.682480,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.882991,-1.713498,99.882407,117.048554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558778,1.417873,0.173946,0.013867,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.288742,mpc,0,-126.340000,54.885000,-12.595894,-6.347102,-12.380000,-6.825000,-0.215894,0.477898,-0.274453,-2.165131,0.335443,-2.165131,-0.274453,-0.310000,0.880000,-24,112,-23.630056,112.450000,-23.630056,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.398186,3.966644,104.045869,119.995665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560407,1.435046,0.257140,0.015245,0.500312,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.298643,mpc,0,-126.340000,54.885000,-12.597869,-6.234372,-12.380000,-6.825000,-0.217869,0.590628,-0.762370,1.860183,0.579401,1.860183,-0.762370,-0.300000,1.010000,-16,112,-16.178491,112.450000,-16.178491,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.981347,11.273795,101.275963,122.378116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559785,1.433950,0.271544,0.016028,0.500136,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.308744,mpc,0,-126.340000,54.885000,-12.595061,-6.117133,-12.390000,-6.775000,-0.205061,0.657867,-1.555235,7.593205,0.152474,7.593205,-1.555235,-0.240000,1.060000,-10,112,-10.205414,112.450000,-10.205414,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.786662,15.790933,95.162908,115.568603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558821,1.432312,0.309948,0.016778,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.318742,mpc,0,-126.340000,54.885000,-12.587667,-5.999013,-12.400000,-6.665000,-0.187667,0.665987,-0.518412,13.021280,0.274453,13.021280,-0.518412,-0.180000,1.090000,-20,70,-19.604232,70.037346,-19.604232,70.037346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.964906,15.279133,93.031172,108.556747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558620,1.429970,0.345347,0.015031,0.504069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.328590,mpc,0,-126.340000,54.885000,-12.576079,-5.880814,-12.390000,-6.485000,-0.186079,0.604186,0.152474,19.547167,0.457422,19.547167,0.152474,-0.170000,0.950000,-21,25,-21.099270,22.713103,-21.099270,22.713103,0.000000,2.324243,0.000000,64.000000,0.000000,0.000000,8.380737,8.247176,95.971179,115.347622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560777,1.426995,0.183631,0.013865,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.338745,mpc,0,-126.340000,54.885000,-12.559847,-5.757184,-12.380000,-6.285000,-0.179847,0.527816,0.091484,20.583991,0.518412,20.583991,0.091484,-0.200000,0.590000,-12,39,-11.655131,38.974379,-11.655131,38.974379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.104649,-1.413956,102.568743,124.567204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558082,1.449607,0.165174,0.016197,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.348663,mpc,0,-126.340000,54.885000,-12.539985,-5.634889,-12.370000,-6.115000,-0.169985,0.480111,1.067318,15.094927,0.457422,15.094927,1.067318,-0.170000,0.440000,-21,84,-20.838149,94.730452,-20.838149,94.730452,0.000000,-10.756073,0.000000,64.000000,0.000000,0.000000,0.637231,-11.658366,98.521886,121.799028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539662,1.415327,0.148295,0.014991,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.358590,mpc,0,-126.340000,54.885000,-12.516324,-5.511125,-12.350000,-5.985000,-0.166324,0.473875,1.738204,8.752008,0.152474,8.752008,1.738204,-0.190000,0.580000,-24,112,-23.537076,112.450000,-23.537076,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.342279,-20.025380,89.790722,113.156950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561510,1.426121,0.219379,0.014463,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.368741,mpc,0,-126.340000,54.885000,-12.488414,-5.383358,-12.320000,-5.895000,-0.168414,0.511642,1.860183,6.800341,-0.030495,6.800341,1.860183,-0.210000,0.850000,-21,112,-20.718243,112.450000,-20.718243,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.232055,-24.116948,82.572616,104.459328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557893,1.426237,0.293607,0.015433,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.378745,mpc,0,-126.340000,54.885000,-12.457427,-5.256446,-12.300000,-5.795000,-0.157427,0.538554,1.433256,10.764665,0.823360,10.764665,1.433256,-0.230000,1.000000,-10,90,-9.677277,90.272573,-9.677277,90.272573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.694448,-25.777288,74.835625,94.078142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556261,1.426253,0.314216,0.015974,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.388741,mpc,0,-126.340000,54.885000,-12.423197,-5.128830,-12.290000,-5.665000,-0.133197,0.536170,0.518412,16.131750,0.640391,16.131750,0.518412,-0.200000,0.970000,2,48,1.593095,48.171384,1.593095,48.171384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.571197,-26.204308,64.288471,78.969637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560568,1.425937,0.196074,0.014182,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.399094,mpc,0,-126.340000,54.885000,-12.384500,-4.996023,-12.270000,-5.475000,-0.114500,0.478977,0.457422,18.937271,0.457422,18.937271,0.457422,-0.120000,0.730000,-2,40,-1.881982,39.680188,-1.881982,39.680188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.790435,-24.917556,61.893483,70.341086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577652,1.606163,0.206114,0.019170,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.408621,mpc,0,-126.340000,54.885000,-12.346143,-4.873438,-12.260000,-5.295000,-0.086143,0.421562,1.555235,17.656490,0.152474,17.656490,1.555235,-0.090000,0.540000,-11,61,-10.717249,61.490939,-10.717249,61.490939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.694031,-25.219098,56.962311,64.973309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548172,1.730955,0.221640,0.029381,0.500859,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.418805,mpc,0,-126.340000,54.885000,-12.302407,-4.742206,-12.230000,-5.135000,-0.072407,0.392794,1.982162,14.546020,0.884349,14.546020,1.982162,-0.080000,0.530000,-14,86,-13.783577,85.978302,-13.783577,85.978302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.117086,-26.663268,52.580994,62.595747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583421,1.482409,0.212768,0.017089,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.428588,mpc,0,-126.340000,54.885000,-12.257894,-4.616146,-12.200000,-5.015000,-0.057894,0.398854,2.531068,10.947634,1.555235,10.947634,2.531068,-0.100000,0.670000,-14,104,-14.333756,103.939961,-14.333756,103.939961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.344471,-28.381710,51.686418,64.762717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558329,1.781499,0.292860,0.033467,0.500909,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.438589,mpc,0,-126.340000,54.885000,-12.210028,-4.487516,-12.170000,-4.895000,-0.040028,0.407484,2.592058,10.764665,0.945339,10.764665,2.592058,-0.130000,0.850000,-8,90,-7.934893,90.081086,-7.934893,90.081086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.107802,-30.316785,50.716532,66.720159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568676,1.519992,0.280294,0.016635,0.500295,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.448594,mpc,0,-126.340000,54.885000,-12.159906,-4.359264,-12.140000,-4.755000,-0.019906,0.395736,2.409089,14.302062,0.579401,14.302062,2.409089,-0.130000,0.890000,-1,55,-1.246634,54.838858,-1.246634,54.838858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.840012,-31.104135,45.752431,58.660983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560161,1.469702,0.219989,0.014628,0.500399,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.458624,mpc,0,-126.340000,54.885000,-12.107562,-4.231339,-12.100000,-4.585000,-0.007562,0.353661,2.043152,17.839459,1.372266,17.839459,2.043152,-0.090000,0.870000,1,21,1.246748,20.880566,1.246748,20.880566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.052313,-30.443436,42.890037,51.043115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550092,1.416533,0.163658,0.014519,0.500200,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.468677,mpc,0,-126.340000,54.885000,-12.053140,-4.103996,-12.080000,-4.425000,0.026860,0.321004,2.165131,17.168573,0.518412,17.168573,2.165131,-0.080000,0.640000,4,41,4.030905,41.337837,4.030905,41.337837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.641629,-28.879877,47.523556,52.939389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529956,1.463268,0.152160,0.012527,0.500440,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.478674,mpc,0,-126.340000,54.885000,-11.997211,-3.978446,-12.060000,-4.295000,0.062789,0.316554,2.714037,11.679509,0.457422,11.679509,2.714037,-0.060000,0.390000,0,86,0.279303,108.337590,0.279303,108.337590,0.000000,-21.999754,0.000000,64.000000,0.000000,0.000000,-50.955463,-27.930986,47.675219,53.856733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551081,1.417157,0.181665,0.012240,0.500467,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.488690,mpc,0,-126.340000,54.885000,-11.939486,-3.853946,-12.020000,-4.215000,0.080514,0.361054,2.226120,5.702528,0.640391,5.702528,2.226120,-0.040000,0.500000,3,112,2.746497,112.450000,2.746497,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.132038,-28.833714,50.238837,61.669176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535471,1.420428,0.182362,0.011823,0.500207,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.498744,mpc,0,-126.340000,54.885000,-11.879961,-3.730494,-11.990000,-4.145000,0.110039,0.414506,2.653048,5.336590,0.884349,5.336590,2.653048,-0.030000,0.820000,1,112,0.925172,112.450000,0.925172,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.227720,-30.373518,52.866786,67.273336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557723,1.420750,0.301388,0.013376,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.508623,mpc,0,-126.340000,54.885000,-11.820030,-3.610880,-11.950000,-4.065000,0.129970,0.454120,3.384923,10.032790,0.823360,10.032790,3.384923,-0.030000,0.990000,-1,78,-1.264960,78.066519,-1.264960,78.066519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.396992,-32.176536,49.227511,64.075817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559717,1.408282,0.298769,0.013816,0.506223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.518629,mpc,0,-126.340000,54.885000,-11.757965,-3.491643,-11.910000,-3.935000,0.152035,0.443357,3.201954,15.826802,0.213464,15.826802,3.201954,-0.040000,0.890000,7,35,6.938346,34.922158,6.938346,34.922158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.289083,-33.683705,43.912376,57.760914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549297,1.408173,0.138377,0.012209,0.500174,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.528621,mpc,0,-126.340000,54.885000,-11.694694,-3.374691,-11.870000,-3.745000,0.175306,0.370309,3.811850,19.730136,0.579401,19.730136,3.811850,-0.020000,0.850000,4,-5,4.453554,-4.961777,4.453554,-4.961777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.522028,-33.930503,46.812878,58.725315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543465,1.411439,0.140273,0.013340,0.500189,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.538621,mpc,0,-126.340000,54.885000,-11.630156,-3.259978,-11.840000,-3.585000,0.209844,0.325022,3.567892,16.009771,-0.091484,16.009771,3.567892,-0.020000,0.260000,11,40,10.787307,70.735366,10.787307,70.735366,0.000000,-30.697142,0.000000,64.000000,0.000000,0.000000,-58.995658,-33.001764,61.843271,71.869785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556205,1.407975,0.134598,0.013977,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.548743,mpc,0,-126.340000,54.885000,-11.563644,-3.146432,-11.800000,-3.475000,0.236356,0.328568,3.628881,7.471226,0.457422,7.471226,3.628881,0.010000,0.230000,8,85,7.818383,112.450000,7.818383,112.450000,0.000000,-27.411777,0.000000,64.000000,0.000000,0.000000,-59.156557,-31.858302,62.974287,72.943231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560753,1.419116,0.222746,0.013967,0.500508,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.558742,mpc,0,-126.340000,54.885000,-11.496829,-3.037015,-11.750000,-3.445000,0.253171,0.407985,4.360757,-0.579401,0.457422,-0.579401,4.360757,0.040000,0.470000,-2,112,-2.155288,112.450000,-2.155288,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.405061,-31.144635,64.109081,76.711242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557753,1.419511,0.211426,0.014751,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.568740,mpc,0,-126.340000,54.885000,-11.428940,-2.930516,-11.690000,-3.445000,0.261060,0.514484,5.885497,-1.799193,0.518412,-1.799193,5.885497,0.030000,0.780000,-14,112,-14.123256,112.450000,-14.123256,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.782375,-30.871950,60.934496,76.951058,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557261,1.418851,0.247168,0.014704,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.578738,mpc,0,-126.340000,54.885000,-11.359995,-2.827106,-11.630000,-3.435000,0.270005,0.607894,5.580549,2.104141,0.823360,2.104141,5.580549,-0.010000,1.050000,-5,112,-4.878238,112.450000,-4.878238,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.301694,-31.153029,53.523411,70.371921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558003,1.419939,0.304703,0.014812,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.588742,mpc,0,-126.340000,54.885000,-11.289974,-2.726919,-11.570000,-3.385000,0.280026,0.658081,5.763517,8.386070,0.518412,8.386070,5.763517,-0.030000,1.080000,1,80,0.861694,80.231231,0.861694,80.231231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.467655,-32.404080,54.472075,71.854505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556244,1.419793,0.313958,0.015729,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.598701,mpc,0,-126.340000,54.885000,-11.219232,-2.630607,-11.510000,-3.255000,0.290768,0.624393,5.885497,14.850968,0.762370,14.850968,5.885497,-0.030000,0.930000,5,35,5.067312,32.813578,5.067312,32.813578,0.000000,2.417653,0.000000,64.000000,0.000000,0.000000,-60.254702,-33.773082,52.648497,68.697264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547834,1.420436,0.188041,0.015006,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.608746,mpc,0,-126.340000,54.885000,-11.146819,-2.537089,-11.450000,-3.075000,0.303181,0.537911,5.885497,17.961438,0.518412,17.961438,5.885497,-0.020000,0.650000,8,19,8.387403,18.924281,8.387403,18.924281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.529255,-34.634730,57.257467,72.530416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557520,1.422071,0.174972,0.015671,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.618741,mpc,0,-126.340000,54.885000,-11.073694,-2.447814,-11.380000,-2.915000,0.306306,0.467186,6.068465,15.033937,0.579401,15.033937,6.068465,-0.010000,0.390000,7,55,7.226731,55.435074,7.226731,55.435074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.610765,-35.129153,60.346914,74.126170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555021,1.418824,0.178399,0.015350,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.628741,mpc,0,-126.340000,54.885000,-10.999415,-2.362405,-11.310000,-2.815000,0.310585,0.452595,6.800341,7.227268,1.067318,7.227268,6.800341,0.000000,0.390000,-1,100,-0.972689,112.450000,-0.972689,112.450000,0.000000,-12.014926,0.000000,64.000000,0.000000,0.000000,-60.234140,-35.864037,58.018358,71.546886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557633,1.418385,0.215028,0.014911,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.638742,mpc,0,-126.340000,54.885000,-10.923981,-2.281055,-11.230000,-2.775000,0.306019,0.493945,8.020133,1.860183,0.091484,1.860183,8.020133,0.000000,0.660000,-13,112,-12.927348,112.450000,-12.927348,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.029730,-37.769791,56.408724,74.510026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556754,1.419359,0.227940,0.015044,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.648742,mpc,0,-126.340000,54.885000,-10.847339,-2.203902,-11.150000,-2.745000,0.302661,0.541098,8.325081,0.945339,0.091484,0.945339,8.325081,-0.020000,0.880000,-13,112,-12.981977,112.450000,-12.981977,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.315635,-39.208869,49.730631,69.182949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555873,1.417032,0.290252,0.014378,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.658739,mpc,0,-126.340000,54.885000,-10.769440,-2.131087,-11.060000,-2.695000,0.290560,0.563913,8.569039,5.275601,0.701380,5.275601,8.569039,-0.060000,1.000000,-8,77,-7.891845,77.220507,-7.891845,77.220507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.759551,-40.414176,46.079429,65.354621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557917,1.418676,0.319840,0.014693,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.668743,mpc,0,-126.340000,54.885000,-10.690129,-2.062651,-10.970000,-2.625000,0.279871,0.562349,7.410237,10.032790,0.945339,10.032790,7.410237,-0.070000,0.920000,7,40,6.620526,39.631559,6.620526,39.631559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.042731,-39.915779,42.439583,54.645968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556553,1.418460,0.186145,0.016063,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.678592,mpc,0,-126.340000,54.885000,-10.610650,-1.999720,-10.890000,-2.515000,0.279350,0.515280,7.471226,11.740498,0.396432,11.740498,7.471226,-0.060000,0.660000,9,39,8.959473,38.853086,8.959473,38.853086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.762142,-37.487921,46.373083,53.728125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560474,1.417937,0.176853,0.014347,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.688705,mpc,0,-126.340000,54.885000,-10.527482,-1.939769,-10.800000,-2.415000,0.272518,0.475231,7.166278,7.105289,0.396432,7.105289,7.166278,-0.030000,0.520000,8,81,8.418164,81.411709,8.418164,81.411709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.603585,-35.493809,41.804477,50.515711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549669,1.417432,0.187771,0.013132,0.500494,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.698739,mpc,0,-126.340000,54.885000,-10.443310,-1.885053,-10.730000,-2.375000,0.286690,0.489947,7.288257,1.250287,0.274453,1.250287,7.288257,-0.030000,0.590000,9,112,9.021172,112.449980,9.021172,112.449980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.211694,-35.530296,42.019645,54.996879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558849,1.418437,0.203000,0.014338,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.708746,mpc,0,-126.340000,54.885000,-10.357619,-1.835293,-10.650000,-2.375000,0.292381,0.539707,7.715185,-1.189297,0.335443,-1.189297,7.715185,-0.010000,0.840000,5,112,4.540880,112.450000,4.540880,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.228500,-36.705690,43.663094,59.546534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558780,1.418242,0.289759,0.014318,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.718659,mpc,0,-126.340000,54.885000,-10.270883,-1.790787,-10.570000,-2.365000,0.299117,0.574213,7.715185,0.640391,0.884349,0.640391,7.715185,0.010000,1.010000,5,89,5.245430,89.305901,5.245430,89.305901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.208031,-37.579480,39.761224,54.988096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555782,1.418206,0.332116,0.013912,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.728679,mpc,0,-126.340000,54.885000,-10.181232,-1.750705,-10.480000,-2.335000,0.298768,0.584295,7.959143,4.299767,0.640391,4.299767,7.959143,0.020000,0.940000,6,61,6.132772,61.026256,6.132772,61.026256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.285336,-37.545398,37.099823,48.523348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555989,1.410543,0.170120,0.012374,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.738741,mpc,0,-126.340000,54.885000,-10.089071,-1.715455,-10.400000,-2.275000,0.310929,0.559545,7.593205,6.190445,0.396432,6.190445,7.593205,-0.010000,0.780000,18,52,18.398297,52.010964,18.398297,52.010964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.834883,-36.750223,35.312689,43.722973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558197,1.416217,0.176162,0.013159,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.748703,mpc,0,-126.340000,54.885000,-9.995578,-1.685518,-10.320000,-2.225000,0.324422,0.539482,8.081122,5.214611,0.335443,5.214611,8.081122,0.070000,0.630000,9,67,8.988314,66.775734,8.988314,66.775734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.004295,-35.126627,37.312268,44.367603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570607,1.575765,0.199578,0.021021,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.758588,mpc,0,-126.340000,54.885000,-9.900464,-1.660715,-10.230000,-2.185000,0.329536,0.524285,8.873987,0.884349,0.030495,0.884349,8.873987,0.080000,0.590000,3,101,2.739724,100.690351,2.739724,100.690351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.905475,-34.892620,33.703617,42.714170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574091,1.486130,0.219081,0.017868,0.504857,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.768861,mpc,0,-126.340000,54.885000,-9.799003,-1.640119,-10.120000,-2.195000,0.320997,0.554881,9.239925,-2.592058,0.518412,-2.592058,9.239925,0.120000,0.770000,-5,112,-4.658239,112.450000,-4.658239,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.770836,-35.577410,33.824950,46.994970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583121,1.621573,0.323084,0.017957,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.778588,mpc,0,-126.340000,54.885000,-9.700345,-1.625482,-10.010000,-2.215000,0.309655,0.589518,10.825654,-1.738204,0.335443,-1.738204,10.825654,0.000000,0.950000,-1,89,-0.848959,88.678303,-0.848959,88.678303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.623209,-36.621175,33.104378,47.623980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547683,1.767702,0.448828,0.036736,0.500966,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008314,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.788605,mpc,0,-126.340000,54.885000,-9.595959,-1.615336,-9.900000,-2.215000,0.304041,0.599664,10.520706,1.860183,0.945339,1.860183,10.520706,0.050000,0.940000,0,56,0.094151,55.502928,0.094151,55.502928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.461769,-36.542765,32.788344,43.501992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563243,1.463660,0.220994,0.017451,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.798588,mpc,0,-126.340000,54.885000,-9.488981,-1.610171,-9.780000,-2.185000,0.291019,0.574829,11.008623,3.384923,0.152474,3.384923,11.008623,-0.030000,0.780000,10,49,9.939651,49.314083,9.939651,49.314083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.133058,-35.359388,32.218410,39.236670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582934,1.493976,0.188619,0.013105,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.808612,mpc,0,-126.340000,54.885000,-9.378454,-1.609915,-9.670000,-2.175000,0.291546,0.565085,10.642686,0.640391,0.091484,0.640391,10.642686,0.010000,0.590000,12,84,12.163111,83.693908,12.163111,83.693908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.315324,-33.439706,34.533288,40.392647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553811,1.412101,0.170856,0.011484,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.818622,mpc,0,-126.340000,54.885000,-9.264841,-1.614536,-9.550000,-2.185000,0.285159,0.570464,11.496540,-3.079975,0.457422,-3.079975,11.496540,0.000000,0.640000,9,108,8.542895,107.591604,8.542895,107.591604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.473001,-33.354028,36.141623,46.223793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565781,1.420460,0.199846,0.012579,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.828683,mpc,0,-126.340000,54.885000,-9.147226,-1.624029,-9.420000,-2.225000,0.272774,0.600971,12.899301,-3.872840,0.457422,-3.872840,12.899301,0.020000,0.850000,-4,95,-3.802051,94.641182,-3.802051,94.641182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.751236,-34.319253,35.706010,49.109247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543857,1.412988,0.201849,0.011742,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.838741,mpc,0,-126.340000,54.885000,-9.026096,-1.638300,-9.280000,-2.245000,0.253904,0.606700,13.448207,-1.799193,0.579401,-1.799193,13.448207,0.020000,0.880000,-6,71,-5.797088,70.718369,-5.797088,70.718369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.420120,-35.032499,30.027319,42.710034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562172,1.421259,0.230917,0.013725,0.505547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.848701,mpc,0,-126.340000,54.885000,-8.902498,-1.657060,-9.140000,-2.245000,0.237502,0.587940,13.692166,0.701380,1.067318,0.701380,13.692166,0.060000,0.820000,-9,49,-9.063557,48.805318,-9.063557,48.805318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.786681,-34.730138,27.343174,36.073570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549741,1.428255,0.178170,0.014318,0.500326,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.858749,mpc,0,-126.340000,54.885000,-8.774017,-1.680552,-8.970000,-2.245000,0.195983,0.564448,14.119093,0.823360,0.579401,0.823360,14.119093,-0.040000,0.760000,1,46,1.222970,46.169878,1.222970,46.169878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.693380,-33.755366,25.385824,31.673343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560578,1.419927,0.178146,0.013750,0.500291,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.868741,mpc,0,-126.340000,54.885000,-8.642351,-1.708353,-8.840000,-2.255000,0.197649,0.546647,14.789979,-1.982162,0.335443,-1.982162,14.789979,-0.040000,0.500000,1,87,0.617505,87.409619,0.617505,87.409619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.134577,-31.676501,30.940516,35.486307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558321,1.419903,0.190885,0.013326,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.878741,mpc,0,-126.340000,54.885000,-8.506562,-1.740491,-8.690000,-2.305000,0.183438,0.564509,14.972947,-7.044299,0.457422,-7.044299,14.972947,-0.040000,0.620000,1,112,0.728942,112.450000,0.728942,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.425480,-31.655530,34.828654,46.171681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560237,1.421611,0.216021,0.013326,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.888750,mpc,0,-126.340000,54.885000,-8.366516,-1.776853,-8.540000,-2.365000,0.173484,0.588147,14.546020,-6.556382,0.396432,-6.556382,14.546020,-0.040000,0.860000,8,92,8.194317,92.420611,8.194317,92.420611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.301726,-32.784134,38.305126,52.529736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557625,1.418978,0.357167,0.012481,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.898619,mpc,0,-126.340000,54.885000,-8.224307,-1.816672,-8.390000,-2.415000,0.165693,0.598328,14.728989,-2.653048,0.823360,-2.653048,14.728989,-0.030000,0.930000,11,51,11.233251,50.778436,11.233251,50.778436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.915218,-32.573524,39.059149,49.480330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557800,1.407322,0.165655,0.012579,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.908743,mpc,0,-126.340000,54.885000,-8.074050,-1.861469,-8.240000,-2.415000,0.165950,0.553531,15.338885,0.396432,0.640391,0.396432,15.338885,-0.010000,0.720000,10,35,10.285202,35.484158,10.285202,35.484158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.718846,-30.984321,41.193126,46.794729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559920,1.419842,0.178709,0.014631,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.918649,mpc,0,-126.340000,54.885000,-7.922681,-1.909009,-8.080000,-2.425000,0.157319,0.515991,14.911958,-0.518412,0.579401,-0.518412,14.911958,0.020000,0.520000,15,54,14.556750,54.145440,14.556750,54.145440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.590626,-29.384836,42.734031,46.205860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539724,1.405439,0.142776,0.012501,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.928744,mpc,0,-126.340000,54.885000,-7.763926,-1.961061,-7.920000,-2.455000,0.156074,0.493939,15.643833,-4.604715,0.640391,-4.604715,15.643833,0.050000,0.480000,9,87,8.506057,87.273508,8.506057,87.273508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.454603,-27.784499,44.565964,47.202995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561694,1.419636,0.190446,0.013511,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.938740,mpc,0,-126.340000,54.885000,-7.602197,-2.016009,-7.750000,-2.515000,0.147803,0.498991,17.351542,-7.349247,0.579401,-7.349247,17.351542,0.060000,0.640000,-5,95,-4.655211,94.505763,-4.655211,94.505763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.341260,-27.773614,43.846629,50.971067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560585,1.418813,0.234392,0.015488,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.948746,mpc,0,-126.340000,54.885000,-7.435742,-2.074221,-7.570000,-2.575000,0.134258,0.500779,18.510344,-7.044299,0.823360,-7.044299,18.510344,0.030000,0.800000,-8,75,-7.753987,75.429618,-7.753987,75.429618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.488055,-28.454331,39.270194,49.013575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557730,1.417083,0.216482,0.013258,0.503093,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.958752,mpc,0,-126.340000,54.885000,-7.264675,-2.135454,-7.380000,-2.635000,0.115325,0.499546,18.693313,-3.872840,0.701380,-3.872840,18.693313,-0.040000,0.790000,4,47,4.152862,47.196010,4.152862,47.196010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.346046,-28.610906,35.310860,42.657859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558596,1.439688,0.179736,0.014985,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.968628,mpc,0,-126.340000,54.885000,-7.091338,-2.198641,-7.180000,-2.665000,0.088662,0.466359,18.693313,-1.372266,0.823360,-1.372266,18.693313,-0.020000,0.610000,6,37,6.259068,36.680384,6.259068,36.680384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.299408,-26.582794,38.286503,40.028419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568613,1.419879,0.165855,0.013464,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.978623,mpc,0,-126.340000,54.885000,-6.911311,-2.265181,-6.990000,-2.685000,0.078689,0.419819,19.120240,-2.226120,0.945339,-2.226120,19.120240,-0.030000,0.470000,8,50,8.313116,49.771117,8.313116,49.771117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.489910,-24.517455,41.481678,42.230688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558398,1.405271,0.125686,0.011701,0.500359,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.988626,mpc,0,-126.340000,54.885000,-6.726527,-2.334166,-6.770000,-2.725000,0.043473,0.390834,19.425188,-5.397580,0.762370,-5.397580,19.425188,-0.030000,0.450000,7,74,6.772734,73.910388,6.772734,73.910388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.209195,-22.451108,42.286787,43.638218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542431,1.414884,0.163865,0.013094,0.500397,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.998622,mpc,0,-126.340000,54.885000,-6.537308,-2.405264,-6.600000,-2.795000,0.062692,0.389736,19.852116,-8.934977,0.823360,-8.934977,19.852116,0.000000,0.560000,4,93,4.469873,92.540882,4.469873,92.540882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.055324,-20.957716,44.231514,47.484656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556210,1.406917,0.152610,0.014234,0.500453,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.008624,mpc,0,-126.340000,54.885000,-6.343433,-2.478345,-6.360000,-2.885000,0.016567,0.406655,20.462012,-7.959143,0.945339,-7.959143,20.462012,-0.010000,0.630000,1,80,1.325134,79.547755,1.325134,79.547755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.466569,-20.492129,45.594925,51.416561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544879,1.414710,0.185468,0.014582,0.500441,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.018678,mpc,0,-126.340000,54.885000,-6.144037,-2.553523,-6.160000,-2.945000,0.015963,0.391477,20.523001,-4.787684,0.579401,-4.787684,20.523001,-0.010000,0.800000,6,35,6.174680,35.028898,6.174680,35.028898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.514715,-20.809730,43.790480,48.330346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538323,1.413413,0.153123,0.015964,0.500366,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.028678,mpc,0,-126.340000,54.885000,-5.941276,-2.629774,-5.970000,-2.965000,0.028724,0.335226,20.340032,-0.884349,1.189297,-0.884349,20.340032,0.010000,0.580000,13,15,13.140783,15.007337,13.140783,15.007337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.639988,-19.190538,48.356052,47.087561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549441,1.407469,0.131181,0.012511,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.038628,mpc,0,-126.340000,54.885000,-5.735238,-2.706860,-5.780000,-2.995000,0.044762,0.288140,20.340032,-2.348100,1.006328,-2.348100,20.340032,0.080000,0.340000,11,43,10.546046,43.012564,10.546046,43.012564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.550926,-16.320730,55.623096,57.091753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561519,1.474591,0.177182,0.014078,0.500451,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.048620,mpc,0,-126.340000,54.885000,-5.524117,-2.785252,-5.570000,-3.045000,0.045883,0.259748,20.644980,-6.983309,1.311276,-6.983309,20.644980,0.160000,0.320000,0,81,0.465502,81.256305,0.465502,81.256305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.134276,-14.084195,58.639650,54.746392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558654,1.405876,0.143783,0.013750,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.058681,mpc,0,-126.340000,54.885000,-5.307416,-2.864920,-5.350000,-3.135000,0.042584,0.270080,21.315866,-10.642686,1.067318,-10.642686,21.315866,0.030000,0.530000,13,95,13.207955,95.006080,13.207955,95.006080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.574891,-13.138200,56.251346,58.997704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553218,1.547433,0.171680,0.016191,0.500470,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.068626,mpc,0,-126.340000,54.885000,-5.089237,-2.944163,-5.120000,-3.235000,0.030763,0.290837,21.193887,-9.727842,0.701380,-9.727842,21.193887,0.070000,0.780000,13,68,12.599813,67.507899,12.599813,67.507899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.377361,-11.548622,58.271832,59.603251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543041,1.412685,0.201039,0.013300,0.500289,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.078739,mpc,0,-126.340000,54.885000,-4.863539,-3.024965,-4.920000,-3.305000,0.056461,0.280035,21.132897,-5.519559,1.250287,-5.519559,21.132897,0.130000,0.720000,13,37,13.082708,36.614429,13.082708,36.614429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.667625,-8.864638,63.318324,60.471630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559136,1.414748,0.171733,0.013133,0.500196,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.088680,mpc,0,-126.340000,54.885000,-4.638026,-3.104379,-4.710000,-3.345000,0.071974,0.240621,20.401022,-2.226120,1.433256,-2.226120,20.401022,0.090000,0.550000,31,21,31.119273,20.827016,31.119273,20.827016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.389244,-6.234557,65.088878,62.326797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554695,1.407342,0.147690,0.014914,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.098744,mpc,0,-126.340000,54.885000,-4.406235,-3.184497,-4.490000,-3.385000,0.083765,0.200503,21.132897,-2.897006,0.762370,-2.897006,21.132897,0.160000,0.350000,22,41,21.503501,40.820945,21.503501,40.820945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.691119,-2.762927,65.597442,68.042618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571005,1.714924,0.206217,0.028803,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.108588,mpc,0,-126.340000,54.885000,-4.176320,-3.262343,-4.270000,-3.435000,0.093680,0.172657,21.925762,-6.556382,1.067318,-6.556382,21.925762,0.190000,0.320000,13,73,13.076492,72.977040,13.076492,72.977040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.776298,-1.339449,70.959042,66.763711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603360,1.441991,0.188051,0.015933,0.500729,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.118612,mpc,0,-126.340000,54.885000,-3.939160,-3.340837,-4.040000,-3.515000,0.100840,0.174163,23.084564,-9.483883,1.128308,-9.483883,23.084564,0.170000,0.500000,7,84,7.352521,83.530973,7.352521,83.530973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.192262,-0.212743,65.703229,62.797793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.628674,1.584084,0.211691,0.017571,0.500453,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.128589,mpc,0,-126.340000,54.885000,-3.700306,-3.417930,-3.800000,-3.605000,0.099694,0.187070,22.474668,-8.569039,1.494245,-8.569039,22.474668,0.100000,0.660000,24,65,23.825432,64.953935,23.825432,64.953935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.368253,0.833862,62.143757,59.372360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554891,1.726303,0.251455,0.027279,0.500778,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.138825,mpc,0,-126.340000,54.885000,-3.452576,-3.495700,-3.570000,-3.675000,0.117424,0.179300,22.291700,-5.092632,1.616224,-5.092632,22.291700,0.110000,0.680000,30,35,30.180150,34.890787,30.180150,34.890787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.447032,3.950559,64.164678,62.381358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579971,1.482907,0.198877,0.017347,0.528194,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.148623,mpc,0,-126.340000,54.885000,-3.213203,-3.568630,-3.340000,-3.715000,0.126797,0.146370,22.718627,-2.409089,1.555235,-2.409089,22.718627,0.200000,0.490000,19,28,19.358983,27.563217,19.358983,27.563217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.807187,7.404087,72.383761,70.416690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561423,1.640074,0.191081,0.016263,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.158614,mpc,0,-126.340000,54.885000,-2.967076,-3.641247,-3.110000,-3.745000,0.142924,0.103753,23.816440,-3.018985,1.799193,-3.018985,23.816440,0.200000,0.340000,13,44,12.538949,44.051651,12.538949,44.051651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.266784,9.271350,75.649475,72.434116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553390,1.458707,0.154686,0.013185,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.168660,mpc,0,-126.340000,54.885000,-2.717860,-3.712224,-2.870000,-3.795000,0.152140,0.082776,24.914252,-6.190445,1.555235,-6.190445,24.914252,0.170000,0.360000,8,69,7.668355,69.427239,7.668355,69.427239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.537980,11.492400,69.042595,68.336760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540582,1.431968,0.157669,0.015706,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.178673,mpc,0,-126.340000,54.885000,-2.467985,-3.780708,-2.610000,-3.865000,0.142015,0.084292,26.012065,-7.837164,1.921172,-7.837164,26.012065,0.130000,0.500000,2,74,2.364994,74.109124,2.364994,74.109124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.612896,13.353873,63.351973,64.318101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549982,1.409799,0.144445,0.013341,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.188590,mpc,0,-126.340000,54.885000,-2.219355,-3.846082,-2.340000,-3.935000,0.120645,0.088918,26.256024,-6.861330,2.104141,-6.861330,26.256024,0.080000,0.600000,5,61,5.307716,60.510724,5.307716,60.510724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.412720,15.408340,60.372720,62.421323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562400,1.415941,0.174163,0.014053,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.198745,mpc,0,-126.340000,54.885000,-1.963957,-3.910248,-2.070000,-3.995000,0.106043,0.084752,25.707117,-4.665705,1.494245,-4.665705,25.707117,0.050000,0.710000,14,35,13.671063,34.569772,13.671063,34.569772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.036864,18.387122,56.348258,59.843530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557178,1.417692,0.173498,0.015368,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.208745,mpc,0,-126.340000,54.885000,-1.711928,-3.970482,-1.810000,-4.035000,0.098072,0.064518,25.768107,-2.836017,1.494245,-2.836017,25.768107,0.070000,0.490000,11,40,11.381146,39.733366,11.381146,39.733366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.618361,21.895840,57.880844,63.379546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558991,1.420421,0.175238,0.016801,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.218657,mpc,0,-126.340000,54.885000,-1.462004,-4.027067,-1.550000,-4.075000,0.087996,0.047933,25.524149,-3.201954,1.860183,-3.201954,25.524149,0.090000,0.400000,10,53,9.563427,53.119314,9.563427,53.119314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.666476,24.384227,60.459567,64.753000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557604,1.416410,0.174474,0.013258,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.228746,mpc,0,-126.340000,54.885000,-1.207799,-4.081273,-1.280000,-4.115000,0.072201,0.033727,25.890086,-5.153621,2.104141,-5.153621,25.890086,0.110000,0.450000,1,67,0.789098,67.413237,0.789098,67.413237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.640651,26.208664,57.597687,62.781451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560693,1.416488,0.173920,0.016165,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.238697,mpc,0,-126.340000,54.885000,-0.957616,-4.131187,-1.020000,-4.175000,0.062384,0.043813,26.682951,-5.885497,2.165131,-5.885497,26.682951,0.080000,0.510000,-5,73,-5.096102,73.270375,-5.096102,73.270375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.009909,27.092875,55.181728,61.073698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548725,1.417288,0.173863,0.014352,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.248743,mpc,0,-126.340000,54.885000,-0.705991,-4.177798,-0.740000,-4.235000,0.034009,0.057202,26.378003,-4.665705,2.409089,-4.665705,26.378003,0.050000,0.640000,-3,57,-2.863047,56.943959,-2.863047,56.943959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.768383,27.719986,52.007141,58.521836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556716,1.417969,0.176522,0.014993,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.258745,mpc,0,-126.340000,54.885000,-0.456757,-4.220251,-0.480000,-4.265000,0.023243,0.044749,26.012065,-2.287110,2.043152,-2.287110,26.012065,0.030000,0.600000,1,43,1.042236,43.256214,1.042236,43.256214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.039099,29.687301,49.290061,58.354141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557045,1.415329,0.174960,0.016196,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.268739,mpc,0,-126.340000,54.885000,-0.209380,-4.258554,-0.220000,-4.285000,0.010620,0.026446,25.158211,-0.945339,1.982162,-0.945339,25.158211,0.030000,0.510000,6,42,5.891892,42.404761,5.891892,42.404761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.575134,31.785181,47.277085,58.887807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556522,1.415285,0.173816,0.014856,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.278740,mpc,0,-126.340000,54.885000,0.036137,-4.292595,0.020000,-4.295000,0.016137,0.002405,24.243367,-1.494245,1.799193,-1.494245,24.243367,0.040000,0.440000,11,55,10.613311,55.456780,10.613311,55.456780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.062888,33.784981,49.254756,61.184966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558020,1.413767,0.174642,0.014558,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.288744,mpc,0,-126.340000,54.885000,0.279284,-4.322192,0.270000,-4.315000,0.009284,-0.007192,23.023575,-2.653048,2.043152,-2.653048,23.023575,0.060000,0.470000,15,67,14.755256,66.565311,14.755256,66.565311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.879717,34.858053,50.128035,61.384540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556699,1.413977,0.176761,0.014471,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.298745,mpc,0,-126.340000,54.885000,0.519597,-4.347185,0.500000,-4.345000,0.019597,-0.002185,21.925762,-3.018985,2.165131,-3.018985,21.925762,0.100000,0.560000,17,67,16.510017,67.040502,16.510017,67.040502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.983169,35.346080,51.588016,62.548519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559129,1.413363,0.173131,0.015903,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.308741,mpc,0,-126.340000,54.885000,0.756580,-4.367428,0.720000,-4.365000,0.036580,-0.002428,20.766960,-1.738204,1.555235,-1.738204,20.766960,0.130000,0.610000,21,57,20.812169,56.785261,20.812169,56.785261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.200364,35.958831,52.336886,63.800029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557384,1.414095,0.175696,0.015981,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.318696,mpc,0,-126.340000,54.885000,0.989080,-4.382757,0.920000,-4.365000,0.069080,-0.017757,20.035084,0.457422,1.799193,0.457422,20.035084,0.180000,0.590000,20,43,20.489194,43.473198,20.489194,43.473198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.524050,36.863823,52.690025,65.332145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548152,1.414179,0.175070,0.014828,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.328754,mpc,0,-126.340000,54.885000,1.220032,-4.393229,1.140000,-4.365000,0.080032,-0.028229,20.644980,1.433256,1.616224,1.433256,20.644980,0.210000,0.500000,8,47,8.244383,46.791946,8.244383,46.791946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.456967,38.378650,54.675525,68.772610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557941,1.411715,0.172430,0.014943,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.338677,mpc,0,-126.340000,54.885000,1.443629,-4.398512,1.350000,-4.355000,0.093629,-0.043512,20.523001,0.640391,1.860183,0.640391,20.523001,0.160000,0.460000,11,61,11.254939,60.623201,11.254939,60.623201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.511665,39.994067,58.541063,69.879960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554871,1.550799,0.158040,0.017261,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.348740,mpc,0,-126.340000,54.885000,1.665673,-4.398652,1.570000,-4.355000,0.095673,-0.043652,21.010918,-0.457422,1.921172,-0.457422,21.010918,0.160000,0.500000,2,72,1.658444,71.550845,1.658444,71.550845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.116844,40.785693,56.506230,69.273505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557453,1.410673,0.168123,0.014751,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.358741,mpc,0,-126.340000,54.885000,1.881307,-4.393499,1.790000,-4.355000,0.091307,-0.038499,21.254876,-0.030495,1.555235,-0.030495,21.254876,0.130000,0.600000,-3,65,-3.175711,64.945914,-3.175711,64.945914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.630964,40.957774,57.739913,69.835777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557111,1.410285,0.163027,0.014219,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.368736,mpc,0,-126.340000,54.885000,2.091429,-4.383006,2.010000,-4.345000,0.081429,-0.038006,20.827949,1.738204,1.982162,1.738204,20.827949,0.100000,0.610000,-2,54,-2.115703,54.382104,-2.115703,54.382104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.751451,41.650506,58.584545,71.051969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558540,1.409488,0.159568,0.015225,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.378741,mpc,0,-126.340000,54.885000,2.296022,-4.367088,2.220000,-4.315000,0.076022,-0.052088,20.096074,3.384923,1.616224,3.384923,20.096074,0.070000,0.580000,2,47,2.063891,46.972099,2.063891,46.972099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.779683,42.488224,61.537084,72.634086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556868,1.409922,0.170462,0.014439,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.388743,mpc,0,-126.340000,54.885000,2.494499,-4.345710,2.420000,-4.285000,0.074499,-0.060710,19.364199,3.872840,1.860183,3.872840,19.364199,0.020000,0.510000,9,53,8.739086,53.424532,8.739086,53.424532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.941051,43.532143,66.951158,77.664945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556155,1.410095,0.175913,0.016526,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.398742,mpc,0,-126.340000,54.885000,2.686521,-4.318837,2.620000,-4.245000,0.066521,-0.073837,18.693313,2.957996,1.555235,2.957996,18.693313,0.060000,0.490000,2,67,1.957123,66.966273,1.957123,66.966273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.536570,43.909764,71.913625,81.121027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557459,1.408299,0.173540,0.014596,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.408736,mpc,0,-126.340000,54.885000,2.871750,-4.286453,2.800000,-4.225000,0.071750,-0.061453,17.473521,2.104141,1.189297,2.104141,17.473521,0.030000,0.550000,9,76,8.946661,75.624863,8.946661,75.624863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.582779,43.533285,73.524449,81.755037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557566,1.408128,0.172068,0.015824,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.418743,mpc,0,-126.340000,54.885000,3.050216,-4.248477,2.980000,-4.205000,0.070216,-0.043477,16.741646,2.470079,1.738204,2.470079,16.741646,0.080000,0.640000,2,72,1.619166,71.640192,1.619166,71.640192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.999447,42.099378,79.163216,85.971224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555921,1.409366,0.174859,0.015204,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.428701,mpc,0,-126.340000,54.885000,3.220556,-4.205170,3.140000,-4.165000,0.080556,-0.040170,15.582843,4.604715,1.372266,4.604715,15.582843,0.030000,0.680000,12,56,11.675349,55.868058,11.675349,55.868058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.166753,40.867408,79.516349,85.693210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547353,1.407857,0.175553,0.014700,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.438743,mpc,0,-126.340000,54.885000,3.384729,-4.155935,3.300000,-4.115000,0.084729,-0.040935,14.485031,5.824507,1.494245,5.824507,14.485031,0.080000,0.610000,8,57,8.340009,56.525730,8.340009,56.525730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.486932,40.151428,84.713854,91.762977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556605,1.409480,0.175554,0.014975,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.448751,mpc,0,-126.340000,54.885000,3.540499,-4.101326,3.450000,-4.055000,0.090499,-0.046326,13.692166,6.007476,1.067318,6.007476,13.692166,0.110000,0.540000,4,66,3.802311,66.033312,3.802311,66.033312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.747260,39.474043,83.258093,88.842707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556004,1.843193,0.254058,0.035981,1.247268,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.458591,mpc,0,-126.340000,54.885000,3.685789,-4.042268,3.590000,-3.995000,0.095789,-0.047268,12.289405,6.129455,1.372266,6.129455,12.289405,0.080000,0.580000,12,67,11.903079,66.851724,11.903079,66.851724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.646627,37.885579,81.166458,84.423323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568488,1.463942,0.191170,0.016277,0.500307,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.468623,mpc,0,-126.340000,54.885000,3.825671,-3.976617,3.720000,-3.925000,0.105671,-0.051617,11.191592,6.312424,1.006328,6.312424,11.191592,0.100000,0.590000,12,69,11.795474,69.058609,11.795474,69.058609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.664033,36.087568,83.832464,86.841091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565973,1.772109,0.220193,0.034049,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.478626,mpc,0,-126.340000,54.885000,3.956627,-3.905757,3.830000,-3.855000,0.126627,-0.050757,10.825654,6.556382,0.945339,6.556382,10.825654,0.110000,0.610000,7,70,7.040057,70.245863,7.040057,70.245863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.624835,34.358244,82.975689,85.057379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556412,1.600976,0.201541,0.020358,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.488595,mpc,0,-126.340000,54.885000,4.078520,-3.829822,3.940000,-3.785000,0.138520,-0.044822,9.544873,7.654195,1.311276,7.654195,9.544873,0.120000,0.670000,9,61,9.223835,61.244728,9.223835,61.244728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.374456,32.423963,81.013282,81.732412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577880,1.621431,0.216914,0.022195,0.500552,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.498626,mpc,0,-126.340000,54.885000,4.192313,-3.748135,4.030000,-3.715000,0.162313,-0.033135,8.630029,7.776174,0.762370,7.776174,8.630029,0.120000,0.630000,11,69,10.707445,69.285787,10.707445,69.285787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.833210,31.278012,81.546527,82.333575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554178,1.742888,0.231704,0.027103,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.508661,mpc,0,-126.340000,54.885000,4.297106,-3.661212,4.120000,-3.625000,0.177106,-0.036212,7.227268,8.447060,0.152474,8.447060,7.227268,0.130000,0.630000,14,69,14.312854,68.650193,14.312854,68.650193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.661404,29.484407,79.460657,78.591153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540115,1.476097,0.152193,0.016222,0.500486,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.518655,mpc,0,-126.340000,54.885000,4.392374,-3.569554,4.190000,-3.535000,0.202374,-0.034554,6.129455,8.081122,0.335443,8.081122,6.129455,0.140000,0.660000,16,74,15.907688,73.547134,15.907688,73.547134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.339104,28.137092,78.759270,78.176387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542180,1.407137,0.161107,0.013743,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.528663,mpc,0,-126.340000,54.885000,4.478564,-3.472794,4.250000,-3.455000,0.228564,-0.017794,4.665705,8.203101,0.518412,8.203101,4.665705,0.160000,0.680000,19,77,19.455731,77.034276,19.455731,77.034276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.091759,26.617329,76.813429,75.666609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538957,1.397941,0.145231,0.013144,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.538744,mpc,0,-126.340000,54.885000,4.555994,-3.370405,4.290000,-3.355000,0.265994,-0.015405,3.140965,9.178935,0.823360,9.178935,3.140965,0.170000,0.710000,26,71,26.160560,71.124360,26.160560,71.124360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.380579,24.713882,75.612334,74.202445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559174,1.406397,0.187350,0.015320,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.548743,mpc,0,-126.340000,54.885000,4.623424,-3.264102,4.340000,-3.255000,0.283424,-0.009102,2.592058,10.764665,0.457422,10.764665,2.592058,0.210000,0.690000,19,64,19.295985,64.322856,19.295985,64.322856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.301301,23.130552,75.166944,74.666850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558374,1.405696,0.186026,0.015476,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.558748,mpc,0,-126.340000,54.885000,4.681531,-3.153127,4.370000,-3.145000,0.311531,-0.008127,2.470079,11.130602,0.701380,11.130602,2.470079,0.240000,0.660000,10,68,9.857922,67.693494,9.857922,67.693494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.079490,22.217639,72.837095,72.439560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558240,1.404681,0.185207,0.015269,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.568742,mpc,0,-126.340000,54.885000,4.730214,-3.037812,4.400000,-3.045000,0.330214,0.007188,2.226120,9.971800,0.213464,9.971800,2.226120,0.200000,0.660000,9,83,9.011510,82.608678,9.011510,82.608678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.764979,21.667799,70.069561,67.946665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561984,1.404535,0.174571,0.015485,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.578739,mpc,0,-126.340000,54.885000,4.769565,-2.918160,4.420000,-2.945000,0.349565,0.026840,1.006328,8.995966,-0.030495,8.995966,1.006328,0.160000,0.720000,17,92,17.185378,91.539486,17.185378,91.539486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.421343,20.562237,68.859913,65.972768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559178,1.404663,0.189659,0.015044,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.588745,mpc,0,-126.340000,54.885000,4.799631,-2.794253,4.430000,-2.835000,0.369631,0.040747,0.213464,9.788831,0.640391,9.788831,0.213464,0.180000,0.810000,15,82,15.124069,82.110421,15.124069,82.110421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.611503,18.691492,69.456822,67.564529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558782,1.404176,0.187032,0.014574,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.598744,mpc,0,-126.340000,54.885000,4.820429,-2.666446,4.440000,-2.715000,0.380429,0.048554,-1.372266,11.557530,0.396432,11.557530,-1.372266,0.190000,0.810000,20,71,20.445515,71.373779,20.445515,71.373779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.632582,17.717067,66.616349,63.260654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557594,1.404548,0.187937,0.015289,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.608744,mpc,0,-126.340000,54.885000,4.832071,-2.534801,4.420000,-2.585000,0.412071,0.050199,-1.982162,12.899301,0.396432,12.899301,-1.982162,0.180000,0.760000,22,68,22.324330,67.777496,22.324330,67.777496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.588244,17.284675,64.687677,62.412948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557962,1.405399,0.187913,0.015431,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.618744,mpc,0,-126.340000,54.885000,4.834667,-2.399531,4.410000,-2.465000,0.424667,0.065469,-1.982162,12.106436,0.152474,12.106436,-1.982162,0.250000,0.700000,6,84,6.118330,83.860882,6.118330,83.860882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.905410,17.381163,61.507322,59.829581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560135,1.404808,0.190540,0.016048,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.628677,mpc,0,-126.340000,54.885000,4.828425,-2.261750,4.400000,-2.345000,0.428425,0.083250,-2.348100,10.520706,0.152474,10.520706,-2.348100,0.190000,0.740000,8,99,7.846490,98.559016,7.846490,98.559016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.462667,16.292755,57.994916,56.700353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550826,1.396731,0.164475,0.015079,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.638742,mpc,0,-126.340000,54.885000,4.813295,-2.118859,4.380000,-2.235000,0.433295,0.116141,-2.470079,10.032790,0.030495,10.032790,-2.470079,0.180000,0.850000,2,99,2.449404,98.960141,2.449404,98.960141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.477953,14.037166,59.239420,59.907892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558362,1.403698,0.213284,0.014790,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.648740,mpc,0,-126.340000,54.885000,4.789673,-1.973840,4.360000,-2.125000,0.429673,0.151160,-3.079975,10.947634,0.640391,10.947634,-3.079975,0.150000,0.910000,4,92,3.548112,91.813733,3.548112,91.813733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.232938,12.070219,58.952311,59.821561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558342,1.404347,0.214226,0.014917,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.658739,mpc,0,-126.340000,54.885000,4.757689,-1.825928,4.330000,-1.995000,0.427689,0.169072,-3.140965,12.960290,0.091484,12.960290,-3.140965,0.150000,0.920000,-3,78,-2.711666,77.964257,-2.711666,77.964257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.696921,10.416792,59.207113,58.633021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558291,1.402586,0.191567,0.017292,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.668741,mpc,0,-126.340000,54.885000,4.717566,-1.675318,4.300000,-1.845000,0.417566,0.169682,-4.238777,14.667999,-0.030495,14.667999,-4.238777,0.130000,0.840000,2,73,1.819529,72.868039,1.819529,72.868039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.036616,9.569077,57.560489,55.776570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557923,1.401454,0.172882,0.014447,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.678588,mpc,0,-126.340000,54.885000,4.670359,-1.524628,4.270000,-1.695000,0.400359,0.170372,-4.238777,14.789979,0.518412,14.789979,-4.238777,0.080000,0.750000,1,82,0.604027,81.761886,0.604027,81.761886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.992354,9.078458,57.331124,54.219045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542165,1.393912,0.158148,0.014852,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.688648,mpc,0,-126.340000,54.885000,4.614510,-1.368420,4.240000,-1.555000,0.374510,0.186580,-4.360757,13.631176,0.457422,13.631176,-4.360757,0.080000,0.760000,-8,94,-7.603278,93.986415,-7.603278,93.986415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.690534,7.968339,55.594198,55.039417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538398,1.392758,0.147558,0.013971,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.698746,mpc,0,-126.340000,54.885000,4.551005,-1.209550,4.200000,-1.415000,0.351005,0.205450,-4.177788,12.350394,0.396432,12.350394,-4.177788,0.050000,0.830000,-15,102,-14.602159,101.945382,-14.602159,101.945382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.665710,6.133182,55.606951,59.413412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558697,1.402041,0.212240,0.015633,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.708746,mpc,0,-126.340000,54.885000,4.481085,-1.050392,4.170000,-1.285000,0.311085,0.234608,-4.299767,13.875134,0.274453,13.875134,-4.299767,0.020000,0.920000,-19,86,-19.067890,85.717868,-19.067890,85.717868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.048279,3.706273,56.715766,63.548457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557571,1.403277,0.211270,0.017198,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.718745,mpc,0,-126.340000,54.885000,4.404494,-0.889614,4.130000,-1.125000,0.274494,0.235386,-3.933829,16.558677,0.274453,16.558677,-3.933829,-0.020000,0.890000,-25,67,-24.976519,66.797105,-24.976519,66.797105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.202838,2.496704,59.826416,65.224731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557168,1.402011,0.184998,0.015034,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.728742,mpc,0,-126.340000,54.885000,4.321612,-0.727485,4.090000,-0.955000,0.231612,0.227515,-5.763517,17.534511,0.152474,17.534511,-5.763517,-0.120000,0.760000,-5,70,-4.732865,70.241835,-4.732865,70.241835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.172396,2.926483,62.021863,65.726691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558375,1.404720,0.173507,0.014842,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.738739,mpc,0,-126.340000,54.885000,4.232785,-0.564169,4.030000,-0.795000,0.202785,0.230831,-6.983309,16.375708,0.335443,16.375708,-6.983309,-0.100000,0.710000,-3,86,-3.004207,85.634021,-3.004207,85.634021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.269799,2.839551,62.407155,65.555145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557896,1.402250,0.177615,0.015115,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.748742,mpc,0,-126.340000,54.885000,4.138342,-0.399785,3.970000,-0.625000,0.168342,0.225215,-7.105289,14.850968,0.030495,14.850968,-7.105289,-0.050000,0.740000,-16,96,-16.087413,96.131974,-16.087413,96.131974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.097727,1.337056,57.452976,64.776245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555868,1.403417,0.197562,0.014146,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.758682,mpc,0,-126.340000,54.885000,4.039368,-0.235669,3.910000,-0.475000,0.129368,0.239331,-7.471226,15.399875,0.213464,15.399875,-7.471226,-0.050000,0.840000,-21,85,-20.876609,84.782468,-20.876609,84.782468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.335466,-0.693541,55.343391,67.375180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549587,1.395032,0.170285,0.015876,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.768742,mpc,0,-126.340000,54.885000,3.934430,-0.069029,3.840000,-0.305000,0.094430,0.235971,-7.532216,17.046594,0.152474,17.046594,-7.532216,-0.120000,0.820000,-17,72,-17.378450,72.481546,-17.378450,72.481546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.717776,-0.807500,55.191107,63.938917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559455,1.402513,0.185362,0.014757,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.778740,mpc,0,-126.340000,54.885000,3.825809,0.096924,3.760000,-0.125000,0.065809,0.221924,-7.959143,18.144407,0.579401,18.144407,-7.959143,-0.150000,0.760000,-14,67,-14.456299,67.109272,-14.456299,67.109272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.630319,0.103852,54.868174,60.502853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556079,1.400971,0.172746,0.014544,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.788742,mpc,0,-126.340000,54.885000,3.713274,0.263068,3.690000,0.055000,0.023274,0.208068,-8.569039,18.449355,0.213464,18.449355,-8.569039,-0.120000,0.680000,-19,70,-18.767156,70.232513,-18.767156,70.232513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.583775,1.135684,53.039918,58.319274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557601,1.403609,0.174080,0.015604,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.798743,mpc,0,-126.340000,54.885000,3.597316,0.429140,3.610000,0.235000,-0.012684,0.194140,-8.386070,16.619667,-0.091484,16.619667,-8.386070,-0.150000,0.650000,-22,86,-22.351773,86.450280,-22.351773,86.450280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.663418,2.341097,51.677612,58.377737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556156,1.401689,0.186326,0.015403,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.808631,mpc,0,-126.340000,54.885000,3.479762,0.593062,3.520000,0.415000,-0.040238,0.178062,-9.300914,15.948781,0.579401,15.948781,-9.300914,-0.170000,0.790000,-16,78,-16.385504,78.128599,-16.385504,78.128599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.015830,2.014466,49.201952,59.655574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558824,1.545043,0.209409,0.020811,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.818631,mpc,0,-126.340000,54.885000,3.358405,0.758368,3.440000,0.585000,-0.081595,0.173368,-10.520706,16.558677,0.823360,16.558677,-10.520706,-0.150000,0.840000,-13,67,-12.597930,67.150233,-12.597930,67.150233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.966574,2.540659,48.328901,56.321518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549095,1.418094,0.183547,0.014954,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.828677,mpc,0,-126.340000,54.885000,3.234458,0.923778,3.340000,0.765000,-0.105542,0.158778,-10.215758,17.229563,0.518412,17.229563,-10.215758,-0.130000,0.710000,-20,71,-19.700880,70.741479,-19.700880,70.741479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.871329,3.969003,48.663463,57.803428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550500,1.401321,0.146143,0.013151,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.838679,mpc,0,-126.340000,54.885000,3.109520,1.087617,3.240000,0.935000,-0.130480,0.152617,-10.581696,16.924615,0.518412,16.924615,-10.581696,-0.150000,0.680000,-17,75,-16.591326,74.731409,-16.591326,74.731409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.532347,4.688346,47.227419,56.618255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554110,1.401292,0.140690,0.014066,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.848741,mpc,0,-126.340000,54.885000,2.982784,1.251405,3.140000,1.095000,-0.157216,0.156405,-11.008623,15.399875,0.884349,15.399875,-11.008623,-0.150000,0.710000,-15,84,-15.165443,83.959827,-15.165443,83.959827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.406021,5.317863,45.085090,54.671590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558085,1.411884,0.192877,0.014522,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.858742,mpc,0,-126.340000,54.885000,2.856271,1.412992,3.050000,1.255000,-0.193729,0.157992,-11.191592,14.850968,0.701380,14.850968,-11.191592,-0.140000,0.760000,-17,83,-17.352425,83.286904,-17.352425,83.286904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.912334,5.065856,43.143190,53.775639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559641,1.414078,0.194512,0.015137,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.868756,mpc,0,-126.340000,54.885000,2.729555,1.573402,2.940000,1.405000,-0.210445,0.168402,-11.130602,14.789979,0.579401,14.789979,-11.130602,-0.140000,0.790000,-18,81,-18.112902,80.610682,-18.112902,80.610682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.606849,4.951201,42.897300,53.880622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560102,1.412673,0.192066,0.016616,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.878707,mpc,0,-126.340000,54.885000,2.604070,1.731288,2.840000,1.565000,-0.235930,0.166288,-10.703675,15.582843,0.457422,15.582843,-10.703675,-0.150000,0.780000,-21,73,-20.607274,73.179161,-20.607274,73.179161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.029843,4.817727,42.981969,54.057029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547722,1.410263,0.182882,0.014066,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.888748,mpc,0,-126.340000,54.885000,2.478402,1.888894,2.740000,1.725000,-0.261598,0.163894,-11.069613,15.765812,0.396432,15.765812,-11.069613,-0.160000,0.750000,-16,72,-16.027148,72.264965,-16.027148,72.264965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.569883,4.905684,43.220279,55.722006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559676,1.411278,0.182340,0.015623,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.898746,mpc,0,-126.340000,54.885000,2.354701,2.043990,2.630000,1.875000,-0.275299,0.168990,-11.618519,15.094927,0.884349,15.094927,-11.618519,-0.150000,0.720000,-11,79,-10.804060,79.287840,-10.804060,79.287840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.423888,4.891618,42.127874,55.543899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557920,1.448799,0.180882,0.015808,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.908744,mpc,0,-126.340000,54.885000,2.232926,2.197097,2.530000,2.015000,-0.297074,0.182097,-11.008623,13.387218,1.006328,13.387218,-11.008623,-0.130000,0.750000,-18,90,-17.613711,90.170204,-17.613711,90.170204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.724448,4.356641,40.525221,53.192679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557879,1.410545,0.195223,0.015855,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.918741,mpc,0,-126.340000,54.885000,2.113568,2.348071,2.420000,2.155000,-0.306432,0.193071,-11.069613,12.350394,1.250287,12.350394,-11.069613,-0.140000,0.800000,-14,94,-13.676813,93.815262,-13.676813,93.815262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.601743,3.047140,40.373673,55.974954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557753,1.410399,0.206426,0.014420,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.928737,mpc,0,-126.340000,54.885000,1.997102,2.496789,2.330000,2.285000,-0.332898,0.211789,-10.703675,12.899301,0.884349,12.899301,-10.703675,-0.130000,0.860000,-16,84,-16.001448,83.727397,-16.001448,83.727397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.516390,1.622145,40.415670,55.504796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557524,1.410079,0.205076,0.014633,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.938631,mpc,0,-126.340000,54.885000,1.885118,2.641672,2.230000,2.435000,-0.344882,0.206672,-10.398727,14.485031,0.579401,14.485031,-10.398727,-0.160000,0.860000,-11,68,-10.802511,67.692263,-10.802511,67.692263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.590305,0.483544,43.202305,57.886030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566799,1.419429,0.208584,0.014544,0.500265,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.948744,mpc,0,-126.340000,54.885000,1.774522,2.787247,2.130000,2.575000,-0.355478,0.212247,-10.032790,14.850968,0.640391,14.850968,-10.032790,-0.100000,0.790000,-17,68,-16.973994,68.482514,-16.973994,68.482514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.902317,-0.058132,46.548933,60.129797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557928,1.409574,0.177728,0.015419,0.500193,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.958753,mpc,0,-126.340000,54.885000,1.669355,2.928733,2.050000,2.725000,-0.380645,0.203733,-9.300914,13.875134,0.823360,13.875134,-9.300914,-0.110000,0.710000,-19,81,-19.283017,80.729030,-19.283017,80.729030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.972832,-0.949057,46.979426,60.491298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557535,1.410297,0.192533,0.015259,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.968740,mpc,0,-126.340000,54.885000,1.569112,3.067252,1.960000,2.865000,-0.390888,0.202252,-8.752008,11.984457,1.006328,11.984457,-8.752008,-0.130000,0.740000,-17,92,-17.303864,91.640076,-17.303864,91.640076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.726839,-2.187616,45.197570,59.945628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558473,1.410090,0.193068,0.015245,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.978741,mpc,0,-126.340000,54.885000,1.473862,3.203207,1.880000,2.995000,-0.406138,0.208207,-8.691018,11.740498,1.311276,11.740498,-8.691018,-0.130000,0.820000,-13,85,-13.068008,85.139402,-13.068008,85.139402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.643622,-3.719171,43.498284,58.435099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557881,1.410538,0.209070,0.015876,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.988738,mpc,0,-126.340000,54.885000,1.384188,3.336286,1.810000,3.125000,-0.425812,0.211286,-8.325081,13.204249,0.579401,13.204249,-8.325081,-0.180000,0.840000,-4,69,-4.223248,68.926471,-4.223248,68.926471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.858241,-4.943934,44.681621,58.434270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556752,1.410566,0.194197,0.015073,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.998743,mpc,0,-126.340000,54.885000,1.300388,3.466572,1.740000,3.265000,-0.439612,0.201572,-7.837164,14.850968,1.006328,14.850968,-7.837164,-0.170000,0.790000,-3,56,-2.835625,55.785309,-2.835625,55.785309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.836154,-5.721949,46.691869,58.295271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557993,1.410560,0.182343,0.015358,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.008740,mpc,0,-126.340000,54.885000,1.222972,3.593810,1.680000,3.415000,-0.457028,0.178810,-6.190445,14.058103,0.579401,14.058103,-6.190445,-0.040000,0.680000,-28,67,-28.119087,66.694246,-28.119087,66.694246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.529500,-6.121001,49.793460,60.381696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557071,1.412188,0.192034,0.014902,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.018740,mpc,0,-126.340000,54.885000,1.152223,3.718075,1.630000,3.545000,-0.477777,0.173075,-5.214611,12.045446,0.335443,12.045446,-5.214611,-0.110000,0.640000,-24,84,-23.841423,84.388534,-23.841423,84.388534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.112867,-6.952666,51.362178,64.098383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558959,1.411990,0.193197,0.015366,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.028744,mpc,0,-126.340000,54.885000,1.088478,3.839355,1.590000,3.665000,-0.501522,0.174355,-4.177788,10.825654,0.457422,10.825654,-4.177788,-0.170000,0.730000,-20,85,-19.657240,84.651520,-19.657240,84.651520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.925097,-7.832812,45.527711,60.113514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557670,1.412174,0.193762,0.015379,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.038741,mpc,0,-126.340000,54.885000,1.032126,3.957494,1.550000,3.775000,-0.517874,0.182494,-4.116798,10.642686,0.640391,10.642686,-4.116798,-0.180000,0.800000,-12,78,-12.201511,78.061252,-12.201511,78.061252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.533286,-8.360424,43.750920,57.404430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557063,1.410177,0.195834,0.013964,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.048741,mpc,0,-126.340000,54.885000,0.983425,4.072565,1.520000,3.895000,-0.536575,0.177565,-4.482736,11.984457,0.701380,11.984457,-4.482736,-0.160000,0.790000,-4,65,-4.025142,64.788287,-4.025142,64.788287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.757507,-8.748065,42.766018,53.804078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559131,1.409740,0.182700,0.014885,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.058740,mpc,0,-126.340000,54.885000,0.942675,4.184522,1.490000,4.015000,-0.547325,0.169522,-3.506902,13.143259,0.152474,13.143259,-3.506902,-0.100000,0.730000,-12,57,-11.621294,56.705855,-11.621294,56.705855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.429693,-9.049890,44.297162,54.149986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557266,1.410493,0.213668,0.016442,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.068741,mpc,0,-126.340000,54.885000,0.910128,4.293399,1.460000,4.155000,-0.549872,0.138399,-2.836017,12.899301,0.640391,12.899301,-2.836017,-0.100000,0.650000,-9,60,-9.191565,60.181593,-9.191565,60.181593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.732233,-8.974477,47.148927,56.037832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559025,1.408907,0.194228,0.015252,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.078739,mpc,0,-126.340000,54.885000,0.886044,4.399132,1.440000,4.265000,-0.553956,0.134132,-1.006328,10.764665,0.396432,10.764665,-1.006328,-0.100000,0.630000,-17,77,-16.972812,76.583193,-16.972812,76.583193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.351652,-8.366762,45.169127,53.148507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557496,1.408999,0.195158,0.015471,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.088744,mpc,0,-126.340000,54.885000,0.870620,4.501842,1.440000,4.365000,-0.569380,0.136842,0.274453,9.056956,-0.030495,9.056956,0.274453,-0.120000,0.680000,-19,85,-18.881009,84.593647,-18.881009,84.593647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.501427,-8.291834,40.595294,47.773671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557071,1.409491,0.193694,0.015266,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.098742,mpc,0,-126.340000,54.885000,0.864070,4.601416,1.450000,4.465000,-0.585930,0.136416,0.945339,9.117946,0.152474,9.117946,0.945339,-0.140000,0.770000,-15,74,-14.635944,73.863955,-14.635944,73.863955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.953255,-8.547902,37.416551,45.749694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556522,1.410183,0.193661,0.014951,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.108740,mpc,0,-126.340000,54.885000,0.866554,4.697950,1.460000,4.565000,-0.593446,0.132950,0.457422,11.069613,0.030495,11.069613,0.457422,-0.140000,0.770000,-1,55,-0.865296,54.825144,-0.865296,54.825144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.442021,-8.413000,39.024360,46.525891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556998,1.409916,0.193035,0.016183,0.500128,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.118738,mpc,0,-126.340000,54.885000,0.878216,4.791470,1.470000,4.685000,-0.591784,0.106470,0.884349,12.167426,-0.152474,12.167426,0.884349,-0.100000,0.680000,1,48,1.190994,48.253502,1.190994,48.253502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.989860,-7.354352,43.501708,53.137458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555867,1.409019,0.179491,0.014298,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.128741,mpc,0,-126.340000,54.885000,0.899191,4.882073,1.490000,4.805000,-0.590809,0.077073,1.006328,11.130602,-0.274453,11.130602,1.006328,-0.040000,0.570000,2,61,1.943772,61.451190,1.943772,61.451190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.707072,-5.656689,47.855851,56.355095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558486,1.593009,0.183974,0.019399,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.138622,mpc,0,-126.340000,54.885000,0.929141,4.968702,1.510000,4.905000,-0.580859,0.063702,2.226120,9.300914,-0.091484,9.300914,2.226120,-0.020000,0.580000,-2,73,-1.517705,72.689863,-1.517705,72.689863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.933128,-4.242406,46.342582,50.986284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535048,1.395943,0.155716,0.016449,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.148746,mpc,0,-126.340000,54.885000,0.969417,5.054571,1.550000,4.995000,-0.580583,0.059571,2.897006,7.593205,-0.030495,7.593205,2.897006,-0.010000,0.650000,0,78,0.090909,78.295289,0.090909,78.295289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.918830,-2.962497,44.340417,46.497543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555905,1.409460,0.177706,0.014920,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.158739,mpc,0,-126.340000,54.885000,1.018740,5.136526,1.590000,5.075000,-0.571260,0.061526,3.933829,7.410237,-0.518412,7.410237,3.933829,0.000000,0.730000,0,71,-0.027797,70.840073,-0.027797,70.840073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.318152,-1.989760,42.435292,44.070172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557524,1.407899,0.177488,0.014943,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.168742,mpc,0,-126.340000,54.885000,1.077640,5.215827,1.630000,5.165000,-0.552360,0.050827,3.811850,8.752008,-0.518412,8.752008,3.811850,0.000000,0.730000,13,57,12.585150,56.630230,12.585150,56.630230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.484843,-0.677012,43.834443,45.509366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556048,1.410725,0.179717,0.016151,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.178742,mpc,0,-126.340000,54.885000,1.146061,5.292465,1.680000,5.265000,-0.533939,0.027465,4.543725,9.727842,0.213464,9.727842,4.543725,0.010000,0.660000,17,50,17.167407,50.184404,17.167407,50.184404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.274343,1.484395,48.270892,52.451602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555182,1.407380,0.175319,0.014157,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.188746,mpc,0,-126.340000,54.885000,1.224002,5.366553,1.740000,5.345000,-0.515998,0.021553,5.275601,8.447060,-0.213464,8.447060,5.275601,0.050000,0.580000,17,65,16.505487,65.197360,16.505487,65.197360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.081176,4.046737,52.542527,56.086473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557905,1.406928,0.179535,0.016175,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.198701,mpc,0,-126.340000,54.885000,1.310948,5.437818,1.800000,5.425000,-0.489052,0.012818,5.946486,6.495393,-0.152474,6.495393,5.946486,0.080000,0.600000,18,78,17.590443,77.575391,17.590443,77.575391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.354410,5.842484,50.002194,51.188725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542125,1.401248,0.145886,0.015822,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.208745,mpc,0,-126.340000,54.885000,1.408066,5.507312,1.860000,5.485000,-0.451934,0.022312,6.129455,4.848673,-0.518412,4.848673,6.129455,0.120000,0.680000,23,84,22.514773,83.665955,22.514773,83.665955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.118002,7.430332,48.885650,49.639730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556643,1.411193,0.185332,0.016193,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.218743,mpc,0,-126.340000,54.885000,1.514022,5.574193,1.940000,5.545000,-0.425978,0.029193,7.532216,4.970653,-0.640391,4.970653,7.532216,0.170000,0.760000,15,75,15.192447,74.621200,15.192447,74.621200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.066001,8.548499,50.042656,49.901704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555961,1.409005,0.178930,0.014782,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.228744,mpc,0,-126.340000,54.885000,1.629127,5.638888,2.020000,5.605000,-0.390873,0.033888,8.691018,6.983309,-1.006328,6.983309,8.691018,0.190000,0.780000,15,55,14.545535,54.783561,14.545535,54.783561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.123761,9.277759,50.675423,49.748596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554235,1.410764,0.178506,0.015888,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.238738,mpc,0,-126.340000,54.885000,1.753110,5.701439,2.120000,5.685000,-0.366890,0.016439,9.605862,7.837164,-1.128308,7.837164,9.605862,0.170000,0.680000,20,53,20.237564,52.880020,20.237564,52.880020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.124837,11.101330,53.601847,53.851851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557334,1.407290,0.179134,0.015061,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.248739,mpc,0,-126.340000,54.885000,1.885982,5.762044,2.230000,5.755000,-0.344018,0.007044,10.825654,7.044299,-1.006328,7.044299,10.825654,0.190000,0.600000,18,64,17.555308,64.332909,17.555308,64.332909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.987527,12.849018,54.293223,55.221164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556975,1.409586,0.179655,0.014213,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.258744,mpc,0,-126.340000,54.885000,2.027490,5.820778,2.350000,5.805000,-0.322510,0.015778,12.167426,3.933829,-1.677214,3.933829,12.167426,0.200000,0.610000,13,89,13.277530,88.985397,13.277530,88.985397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.513415,14.349767,52.770835,54.448268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558314,1.407235,0.190173,0.015223,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.268740,mpc,0,-126.340000,54.885000,2.177263,5.877689,2.480000,5.845000,-0.302737,0.032689,13.204249,2.653048,-1.555235,2.653048,13.204249,0.170000,0.740000,17,89,16.653187,89.396426,16.653187,89.396426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.794372,13.967033,49.106290,50.218362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557011,1.410065,0.191475,0.016553,0.500148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.278686,mpc,0,-126.340000,54.885000,2.334334,5.932655,2.620000,5.865000,-0.285666,0.067655,14.180083,3.811850,-1.128308,3.811850,14.180083,0.180000,0.830000,16,74,16.124720,73.962310,16.124720,73.962310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.849469,13.972777,51.478166,52.907540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544537,1.397773,0.155643,0.014457,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.288740,mpc,0,-126.340000,54.885000,2.501024,5.986654,2.770000,5.915000,-0.268976,0.071654,15.033937,5.641538,-1.616224,5.641538,15.033937,0.160000,0.810000,21,59,20.535761,59.494562,20.535761,59.494562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.852779,14.629813,53.375806,55.366251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555866,1.407505,0.178572,0.014602,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.298744,mpc,0,-126.340000,54.885000,2.674496,6.038935,2.920000,5.985000,-0.245504,0.053935,15.643833,6.312424,-1.799193,6.312424,15.643833,0.190000,0.710000,21,60,20.932587,59.919315,20.932587,59.919315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.019543,15.697577,55.932043,58.603359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555415,1.435719,0.180155,0.016272,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.308741,mpc,0,-126.340000,54.885000,2.855139,6.089850,3.090000,6.045000,-0.234861,0.044850,16.863625,5.275601,-1.860183,5.275601,16.863625,0.220000,0.640000,14,73,13.679284,73.166916,13.679284,73.166916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.515943,16.566087,55.883982,59.265862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556451,1.407884,0.181624,0.017501,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.318741,mpc,0,-126.340000,54.885000,3.042792,6.139557,3.280000,6.085000,-0.237208,0.054557,18.571334,3.811850,-1.921172,3.811850,18.571334,0.210000,0.680000,5,82,5.029364,82.350922,5.029364,82.350922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.273569,16.587836,52.506099,56.309833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569250,1.719550,0.224589,0.029316,0.501022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.328623,mpc,0,-126.340000,54.885000,3.234763,6.187593,3.470000,6.115000,-0.235237,0.072593,19.242219,2.957996,-1.494245,2.957996,19.242219,0.080000,0.740000,21,86,20.914034,85.653517,20.914034,85.653517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.285841,16.500861,49.163217,54.198415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554631,1.451183,0.201367,0.017162,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.338621,mpc,0,-126.340000,54.885000,3.435217,6.235194,3.660000,6.155000,-0.224783,0.080194,19.242219,3.079975,-1.738204,3.079975,19.242219,0.090000,0.820000,27,78,26.667193,77.869569,26.667193,77.869569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.079968,16.300198,52.217338,57.498398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552180,1.729496,0.226452,0.032880,0.504989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.348627,mpc,0,-126.340000,54.885000,3.641767,6.281945,3.860000,6.195000,-0.218233,0.086945,19.120240,5.092632,-1.982162,5.092632,19.120240,0.230000,0.820000,16,61,16.132430,61.278452,16.132430,61.278452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.088278,16.116171,57.483103,61.573786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555134,1.490923,0.203017,0.018426,0.500453,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.358596,mpc,0,-126.340000,54.885000,3.853074,6.327741,4.060000,6.245000,-0.206926,0.082741,19.364199,5.885497,-2.165131,5.885497,19.364199,0.260000,0.740000,16,61,15.508113,60.619118,15.508113,60.619118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.540211,16.770104,59.358997,63.586756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575658,1.610737,0.212664,0.024191,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.368589,mpc,0,-126.340000,54.885000,4.070034,6.372969,4.260000,6.295000,-0.189966,0.077969,18.937271,4.360757,-1.921172,4.360757,18.937271,0.240000,0.670000,27,79,27.056020,79.008307,27.056020,79.008307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.931876,17.914608,56.819287,62.471767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593449,1.681497,0.227365,0.027741,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.378705,mpc,0,-126.340000,54.885000,4.294499,6.418165,4.470000,6.335000,-0.175501,0.083165,18.937271,2.775027,-1.799193,2.775027,18.937271,0.240000,0.720000,32,89,32.154499,88.867154,32.154499,88.867154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.277200,17.931405,56.078933,61.156831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577325,1.653359,0.229944,0.018459,0.500325,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.388627,mpc,0,-126.340000,54.885000,4.518955,6.462012,4.670000,6.355000,-0.151045,0.107012,18.632323,2.226120,-1.860183,2.226120,18.632323,0.300000,0.820000,32,87,32.394304,87.023771,32.394304,87.023771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.483983,17.703108,58.981469,62.736574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563290,1.670580,0.227653,0.019385,0.500417,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.398664,mpc,0,-126.340000,54.885000,4.749961,6.505984,4.860000,6.395000,-0.110039,0.110984,18.510344,3.811850,-2.531068,3.811850,18.510344,0.330000,0.850000,37,72,36.642426,71.756849,36.642426,71.756849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.327656,17.425375,60.404605,63.004232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546205,1.466342,0.148005,0.012644,0.500257,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.408684,mpc,0,-126.340000,54.885000,4.984095,6.549586,5.060000,6.435000,-0.075905,0.114586,19.120240,5.458569,-2.104141,5.458569,19.120240,0.350000,0.820000,35,61,35.165941,60.658390,35.165941,60.658390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.836321,17.609506,63.462374,65.526284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545762,1.407035,0.139726,0.012858,0.500597,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.418676,mpc,0,-126.340000,54.885000,5.220614,6.592851,5.260000,6.485000,-0.039386,0.107851,20.157064,6.068465,-2.470079,6.068465,20.157064,0.400000,0.730000,25,63,25.350849,62.756862,25.350849,62.756862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.234099,17.675838,65.904516,67.637947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552250,1.399732,0.139723,0.013647,0.500392,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.428740,mpc,0,-126.340000,54.885000,5.461506,6.636303,5.460000,6.535000,0.001506,0.101303,20.705970,4.360757,-2.653048,4.360757,20.705970,0.340000,0.630000,33,86,32.739178,85.688638,32.739178,85.688638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.031948,17.866131,63.799646,66.592205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558512,1.411177,0.176718,0.016173,0.500176,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.438739,mpc,0,-126.340000,54.885000,5.703037,6.679423,5.680000,6.565000,0.023037,0.114423,21.681804,2.653048,-2.592058,2.653048,21.681804,0.340000,0.730000,27,93,27.042927,93.178194,27.042927,93.178194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.044080,16.670222,60.531964,63.200393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557613,1.410391,0.187144,0.014063,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.448674,mpc,0,-126.340000,54.885000,5.944733,6.722283,5.910000,6.595000,0.034733,0.127283,22.779616,2.897006,-2.409089,2.897006,22.779616,0.340000,0.860000,19,81,18.819276,81.138354,18.819276,81.138354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.781453,15.077735,60.739951,62.539192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553608,1.406483,0.167514,0.014903,0.500491,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.458744,mpc,0,-126.340000,54.885000,6.191019,6.765811,6.150000,6.635000,0.041019,0.130811,23.572481,4.726694,-2.348100,4.726694,23.572481,0.280000,0.860000,21,66,20.753026,66.258186,20.753026,66.258186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.013663,14.056830,58.207237,60.590983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558610,1.415436,0.175697,0.015875,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.468742,mpc,0,-126.340000,54.885000,6.436422,6.809175,6.410000,6.685000,0.026422,0.124175,24.670294,7.044299,-3.018985,7.044299,24.670294,0.250000,0.780000,15,54,14.773316,53.542618,14.773316,53.542618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.961605,12.824946,58.023393,61.573530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557483,1.407355,0.176002,0.014813,0.500132,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.478738,mpc,0,-126.340000,54.885000,6.682175,6.852725,6.670000,6.735000,0.012175,0.117725,25.280190,5.580549,-2.714037,5.580549,25.280190,0.230000,0.660000,10,76,9.705569,75.575716,9.705569,75.575716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.612767,12.914999,58.547524,65.735853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554271,1.408518,0.176105,0.015907,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.488741,mpc,0,-126.340000,54.885000,6.928050,6.896546,6.930000,6.785000,-0.001950,0.111546,25.463159,3.689871,-2.775027,3.689871,25.463159,0.190000,0.690000,10,89,10.138285,89.417580,10.138285,89.417580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.379146,11.171993,50.950706,58.223012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559009,1.408265,0.188382,0.015188,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.498591,mpc,0,-126.340000,54.885000,7.169750,6.939980,7.200000,6.805000,-0.030250,0.134980,25.524149,2.226120,-2.409089,2.226120,25.524149,0.160000,0.810000,9,94,8.911407,93.830971,8.911407,93.830971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.542837,9.586157,52.566314,58.782139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555459,1.494016,0.187436,0.014969,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.508677,mpc,0,-126.340000,54.885000,7.416346,6.984774,7.470000,6.845000,-0.053654,0.139774,25.707117,3.567892,-2.470079,3.567892,25.707117,0.160000,0.880000,4,78,3.731223,77.643099,3.731223,77.643099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.832250,7.843377,52.637675,57.571230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553225,1.404350,0.165037,0.015130,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.518688,mpc,0,-126.340000,54.885000,7.659797,7.029582,7.730000,6.895000,-0.070203,0.134582,25.097221,5.885497,-2.470079,5.885497,25.097221,0.130000,0.860000,10,60,9.841936,59.808146,9.841936,59.808146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.615708,7.197092,53.110311,56.724978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549311,1.408115,0.152749,0.013738,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.528744,mpc,0,-126.340000,54.885000,7.902581,7.074955,7.980000,6.955000,-0.077419,0.119955,24.487325,7.593205,-2.531068,7.593205,24.487325,0.150000,0.750000,11,54,10.570689,54.156626,10.570689,54.156626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.915698,7.258434,57.827525,62.734669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568312,1.409742,0.177471,0.014974,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.538741,mpc,0,-126.340000,54.885000,8.141830,7.120445,8.230000,7.005000,-0.088170,0.115445,23.450502,6.068465,-2.957996,6.068465,23.450502,0.130000,0.640000,18,77,18.105680,76.593482,18.105680,76.593482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.287155,8.357537,59.552516,66.204278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556939,1.410871,0.179511,0.014858,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.548742,mpc,0,-126.340000,54.885000,8.378642,7.166335,8.460000,7.055000,-0.081358,0.111335,23.328523,4.116798,-2.409089,4.116798,23.328523,0.160000,0.690000,12,89,12.408141,89.256631,12.408141,89.256631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.518444,8.043792,57.250356,60.005244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556901,1.411173,0.189530,0.014998,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.558745,mpc,0,-126.340000,54.885000,8.612560,7.212610,8.700000,7.075000,-0.087440,0.137610,22.352689,2.592058,-2.226120,2.592058,22.352689,0.100000,0.800000,23,95,23.482689,95.430050,23.482689,95.430050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.178264,7.982093,55.003698,57.459646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557922,1.409811,0.190919,0.014499,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.568740,mpc,0,-126.340000,54.885000,8.843039,7.259226,8.920000,7.115000,-0.076961,0.144226,21.254876,3.323933,-1.982162,3.323933,21.254876,0.100000,0.890000,31,83,30.802870,82.737272,30.802870,82.737272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.125326,7.689437,54.108973,54.729321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557552,1.413651,0.202768,0.015721,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.578740,mpc,0,-126.340000,54.885000,9.069971,7.306218,9.130000,7.165000,-0.060029,0.141218,19.181230,5.824507,-2.470079,5.824507,19.181230,0.220000,0.890000,32,62,31.890847,61.900744,31.890847,61.900744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.138336,7.759840,52.857113,55.420022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556115,1.411699,0.175872,0.014959,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.588592,mpc,0,-126.340000,54.885000,9.289659,7.352843,9.320000,7.225000,-0.030341,0.127843,19.120240,7.410237,-2.531068,7.410237,19.120240,0.290000,0.780000,23,57,22.514935,56.897022,22.514935,56.897022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.098406,8.410126,53.303922,59.692872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579828,1.714822,0.220491,0.028592,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.598593,mpc,0,-126.340000,54.885000,9.508350,7.400467,9.520000,7.295000,-0.011650,0.105467,18.327375,7.227268,-2.287110,7.227268,18.327375,0.300000,0.670000,25,66,24.741768,66.496481,24.741768,66.496481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.254155,8.780459,50.688507,59.400373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566569,1.728216,0.223807,0.027204,0.500929,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.608639,mpc,0,-126.340000,54.885000,9.723363,7.448574,9.710000,7.355000,0.013363,0.093574,18.022427,4.543725,-1.738204,4.543725,18.022427,0.260000,0.670000,29,88,29.093151,88.117612,29.093151,88.117612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.660104,9.213627,50.906867,57.836992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575834,1.683308,0.246496,0.028597,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.618629,mpc,0,-126.340000,54.885000,9.932233,7.496632,9.900000,7.395000,0.032233,0.101632,17.778469,2.775027,-1.982162,2.775027,17.778469,0.260000,0.760000,27,96,27.187094,96.445749,27.187094,96.445749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.463059,8.214591,48.997407,52.251373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556788,1.507502,0.307021,0.031537,0.500490,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.628631,mpc,0,-126.340000,54.885000,10.136113,7.544912,10.090000,7.425000,0.046113,0.119912,17.473521,3.384923,-2.714037,3.384923,17.473521,0.280000,0.870000,23,84,22.925182,83.670758,22.925182,83.670758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.565587,6.551483,47.412607,50.285951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573032,1.502556,0.244268,0.020948,0.500656,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.638633,mpc,0,-126.340000,54.885000,10.334510,7.593305,10.270000,7.465000,0.064510,0.128305,17.534511,5.092632,-2.531068,5.092632,17.534511,0.270000,0.910000,20,66,19.964521,66.150856,19.964521,66.150856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.678606,5.138423,46.600654,48.422818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594864,1.513877,0.195028,0.035985,0.500431,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.648629,mpc,0,-126.340000,54.885000,10.527021,7.641707,10.470000,7.535000,0.057021,0.106707,16.741646,7.471226,-1.860183,7.471226,16.741646,0.240000,0.800000,25,54,25.105635,53.881526,25.105635,53.881526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.729700,3.690336,48.451820,51.017418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.570606,1.758610,0.223232,0.031102,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.658595,mpc,0,-126.340000,54.885000,10.713014,7.689939,10.630000,7.605000,0.083014,0.084939,15.948781,7.349247,-1.860183,7.349247,15.948781,0.240000,0.680000,29,63,28.881934,63.098737,28.881934,63.098737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.523229,2.513170,53.688008,58.021291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579255,1.549170,0.224489,0.038449,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.668637,mpc,0,-126.340000,54.885000,10.894194,7.738431,10.790000,7.655000,0.104194,0.083431,16.009771,5.092632,-1.860183,5.092632,16.009771,0.260000,0.660000,21,83,21.018397,83.420829,21.018397,83.420829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.428710,0.472966,52.460413,55.288535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578249,1.469456,0.205057,0.028415,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.678593,mpc,0,-126.340000,54.885000,11.067467,7.786320,10.950000,7.685000,0.117467,0.101320,15.521854,1.921172,-1.799193,1.921172,15.521854,0.260000,0.740000,19,104,18.513527,104.496695,18.513527,104.496695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.363887,-2.089302,46.345670,52.432207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572170,1.598717,0.216844,0.016935,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.688634,mpc,0,-126.340000,54.885000,11.235608,7.834335,11.110000,7.705000,0.125608,0.129335,15.155916,1.372266,-1.921172,1.372266,15.155916,0.240000,0.910000,18,97,17.896130,96.808687,17.896130,96.808687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.210013,-5.404289,43.586518,49.917309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557123,1.712864,0.296616,0.033196,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.698605,mpc,0,-126.340000,54.885000,11.395867,7.881642,11.260000,7.745000,0.135867,0.136642,14.667999,4.848673,-1.433256,4.848673,14.667999,0.210000,0.970000,21,63,21.472242,62.741989,21.472242,62.741989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.319325,-8.214024,44.055569,47.332973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569001,1.583833,0.232646,0.017792,0.500741,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.708623,mpc,0,-126.340000,54.885000,11.550014,7.928700,11.410000,7.805000,0.140014,0.123700,13.326228,7.776174,-1.738204,7.776174,13.326228,0.200000,0.840000,30,47,29.657935,47.173310,29.657935,47.173310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.958569,-9.088861,51.838443,52.232617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555333,1.776262,0.239153,0.037261,0.948927,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008568,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.718619,mpc,0,-126.340000,54.885000,11.696832,7.975076,11.550000,7.885000,0.146832,0.090076,13.387218,7.715185,-1.677214,7.715185,13.387218,0.240000,0.690000,19,57,18.742727,56.543752,18.742727,56.543752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.685296,-10.056643,56.391496,57.951491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561517,1.580155,0.199778,0.019442,0.500445,1,1,0,7,0,2,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.728628,mpc,0,-126.340000,54.885000,11.836737,8.020820,11.690000,7.935000,0.146737,0.085820,13.631176,4.604715,-1.799193,4.604715,13.631176,0.240000,0.630000,8,87,8.422640,86.605359,8.422640,86.605359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.637621,-12.298517,49.622145,56.771420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585198,1.706405,0.218221,0.029783,0.500903,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.738627,mpc,0,-126.340000,54.885000,11.969337,8.065719,11.830000,7.955000,0.139337,0.110719,13.814145,0.762370,-1.921172,0.762370,13.814145,0.170000,0.740000,6,111,6.424436,110.903091,6.424436,110.903091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.508055,-14.595711,43.559734,51.978698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551946,1.576519,0.240670,0.019310,0.500509,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.748641,mpc,0,-126.340000,54.885000,12.094884,8.109762,11.980000,7.975000,0.114884,0.134762,12.960290,0.274453,-1.494245,0.274453,12.960290,0.120000,0.920000,11,101,10.718768,101.011421,10.718768,101.011421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.733695,-16.489936,42.142997,47.684076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547912,1.561529,0.285472,0.014292,0.500491,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.758658,mpc,0,-126.340000,54.885000,12.213177,8.152779,12.110000,8.005000,0.103177,0.147779,11.801488,3.933829,-1.311276,3.933829,11.801488,0.110000,1.010000,16,62,15.576882,62.469471,15.576882,62.469471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.017715,-17.326457,43.720577,43.718195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541396,1.410238,0.209224,0.012938,0.500321,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.768681,mpc,0,-126.340000,54.885000,12.324207,8.194652,12.220000,8.065000,0.104207,0.129652,10.642686,7.654195,-1.189297,7.654195,10.642686,0.120000,0.860000,20,41,19.596190,40.764137,19.596190,40.764137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.518467,-16.664206,53.023506,51.295270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550914,1.408897,0.150292,0.012607,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.778746,mpc,0,-126.340000,54.885000,12.428317,8.235397,12.330000,8.135000,0.098317,0.100397,9.422894,7.471226,-1.494245,7.471226,9.422894,0.160000,0.640000,18,57,18.452024,57.059555,18.452024,57.059555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.205504,-15.253086,57.773975,60.815322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560475,1.422864,0.178824,0.014873,0.500226,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.788616,mpc,0,-126.340000,54.885000,12.523247,8.273964,12.430000,8.175000,0.093247,0.098964,9.117946,3.262944,-1.311276,3.262944,9.117946,0.170000,0.600000,11,94,11.487557,94.236780,11.487557,94.236780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.560101,-15.154806,48.664500,51.375556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537334,1.400308,0.156970,0.014821,0.500271,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.798673,mpc,0,-126.340000,54.885000,12.612685,8.311708,12.530000,8.185000,0.082685,0.126708,9.178935,-0.396432,-1.250287,-0.396432,9.178935,0.170000,0.750000,2,112,1.539024,112.450000,1.539024,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.694635,-16.407062,40.824299,47.853554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554270,1.404089,0.203612,0.014541,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.808746,mpc,0,-126.340000,54.885000,12.694948,8.347813,12.630000,8.185000,0.064948,0.162813,8.081122,-0.213464,-0.640391,-0.213464,8.081122,0.080000,0.940000,14,97,13.735094,97.069697,13.735094,97.069697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.868665,-17.470845,40.065751,47.062211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560514,1.417463,0.241727,0.014520,0.500500,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.818743,mpc,0,-126.340000,54.885000,12.769421,8.381833,12.710000,8.215000,0.059421,0.166833,6.922320,3.140965,-0.396432,3.140965,6.922320,0.070000,0.990000,20,63,19.996423,62.775954,19.996423,62.775954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.170512,-16.970219,41.917282,39.872741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558227,1.414337,0.200708,0.014520,0.500360,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.828751,mpc,0,-126.340000,54.885000,12.836882,8.413945,12.780000,8.275000,0.056882,0.138945,5.275601,6.678361,-0.762370,6.678361,5.275601,0.130000,0.850000,22,40,21.951972,40.241939,21.951972,40.241939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.026658,-15.844770,48.195535,47.664320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558286,1.415374,0.179616,0.014665,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.838742,mpc,0,-126.340000,54.885000,12.897256,8.443934,12.830000,8.335000,0.067256,0.108934,4.543725,6.556382,-1.433256,6.556382,4.543725,0.160000,0.640000,20,54,19.841836,54.220546,19.841836,54.220546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.173850,-14.211011,53.747224,61.189175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559719,1.414000,0.177234,0.014638,0.500208,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.848677,mpc,0,-126.340000,54.885000,12.950477,8.471570,12.890000,8.365000,0.060477,0.106570,4.177788,2.653048,-1.311276,2.653048,4.177788,0.190000,0.560000,11,92,11.383895,91.598228,11.383895,91.598228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.786230,-13.913878,45.669938,52.782441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555392,1.403313,0.152342,0.014712,0.500338,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.858744,mpc,0,-126.340000,54.885000,12.997609,8.497228,12.930000,8.365000,0.067609,0.132228,4.177788,-1.799193,-0.396432,-1.799193,4.177788,0.170000,0.730000,6,112,6.485739,112.450000,6.485739,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.513809,-15.014561,37.435808,49.131470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556793,1.420235,0.227866,0.015710,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.868741,mpc,0,-126.340000,54.885000,13.037768,8.520237,12.980000,8.355000,0.057768,0.165237,3.201954,-2.409089,-0.274453,-2.409089,3.201954,0.120000,0.940000,14,102,13.972927,101.901430,13.972927,101.901430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.149558,-16.327596,35.695821,46.325112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557398,1.417094,0.250989,0.015686,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.878742,mpc,0,-126.340000,54.885000,13.071470,8.540670,13.020000,8.365000,0.051470,0.175670,2.104141,1.738204,0.335443,1.738204,2.104141,0.100000,1.030000,22,58,21.683928,57.639897,21.683928,57.639897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.107466,-17.116750,35.806386,39.887223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558320,1.414025,0.230406,0.014404,0.500314,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.888654,mpc,0,-126.340000,54.885000,13.098629,8.558242,13.030000,8.405000,0.068629,0.153242,0.396432,5.275601,-0.213464,5.275601,0.396432,0.140000,0.860000,30,37,29.628994,37.173068,29.628994,37.173068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.543421,-15.963839,46.091496,50.615738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557465,1.414277,0.177569,0.014217,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.898678,mpc,0,-126.340000,54.885000,13.119945,8.573183,13.040000,8.445000,0.079945,0.128183,-0.213464,5.092632,-0.396432,5.092632,-0.213464,0.220000,0.650000,21,51,21.321782,51.461524,21.321782,51.461524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.297904,-14.839373,50.555363,62.458043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551777,1.411126,0.138514,0.014998,0.500420,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.908740,mpc,0,-126.340000,54.885000,13.135301,8.585201,13.050000,8.465000,0.085301,0.120201,0.701380,0.518412,-0.457422,0.518412,0.701380,0.230000,0.550000,6,95,5.859303,94.784028,5.859303,94.784028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.192943,-15.047181,46.843491,60.597825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557203,1.414033,0.188132,0.015225,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.918745,mpc,0,-126.340000,54.885000,13.144752,8.594073,13.060000,8.445000,0.084752,0.149073,0.823360,-4.665705,-0.396432,-4.665705,0.823360,0.160000,0.720000,6,112,6.153583,112.450000,6.153583,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.534378,-16.033798,42.362081,58.394563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558570,1.413856,0.226816,0.014310,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.928639,mpc,0,-126.340000,54.885000,13.148582,8.599724,13.060000,8.405000,0.088582,0.194724,-0.030495,-4.726694,0.335443,-4.726694,-0.030495,0.120000,0.940000,14,106,14.059126,106.102648,14.059126,106.102648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.471746,-16.669830,36.689383,51.707198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539459,1.400060,0.229852,0.015617,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.938677,mpc,0,-126.340000,54.885000,13.147060,8.602178,13.060000,8.395000,0.087060,0.207178,-1.616224,-0.579401,0.396432,-0.579401,-1.616224,0.100000,0.960000,28,68,27.686447,68.157840,27.686447,68.157840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.422270,-17.015134,36.208464,45.334908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551107,1.401883,0.254322,0.015654,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.948745,mpc,0,-126.340000,54.885000,13.140268,8.601222,13.050000,8.415000,0.090268,0.186222,-2.836017,3.628881,0.213464,3.628881,-2.836017,0.160000,0.940000,29,28,28.874476,28.247271,28.874476,28.247271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.468343,-16.925220,43.079344,50.737337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557456,1.412826,0.173803,0.015039,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.958743,mpc,0,-126.340000,54.885000,13.128515,8.596789,13.030000,8.455000,0.098515,0.141789,-2.348100,4.848673,-0.213464,4.848673,-2.348100,0.240000,0.650000,12,35,12.221817,34.843278,12.221817,34.843278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.193354,-15.184174,62.237779,76.098799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557040,1.414535,0.175228,0.015907,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.968744,mpc,0,-126.340000,54.885000,13.111976,8.588796,13.020000,8.475000,0.091976,0.113796,-1.738204,-0.701380,-0.152474,-0.701380,-1.738204,0.200000,0.480000,5,80,5.372911,89.857863,5.372911,89.857863,0.000000,-10.014584,0.000000,64.000000,0.000000,0.000000,0.580696,-13.258127,65.411456,76.633681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556881,1.414774,0.189694,0.014979,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.978744,mpc,0,-126.340000,54.885000,13.090870,8.577160,13.000000,8.435000,0.090870,0.142160,-1.189297,-7.288257,-0.030495,-7.288257,-1.189297,0.120000,0.620000,5,112,4.533833,112.450000,4.533833,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.967371,-11.521424,52.063962,65.275617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556446,1.414550,0.212125,0.014347,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.988752,mpc,0,-126.340000,54.885000,13.065390,8.561795,13.000000,8.365000,0.065390,0.196795,-1.006328,-8.203101,0.640391,-8.203101,-1.006328,0.100000,0.890000,-1,112,-1.163327,112.449999,-1.163327,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.778845,-10.872936,45.397555,61.318828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556108,1.412363,0.249815,0.016742,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.998745,mpc,0,-126.340000,54.885000,13.035815,8.542671,13.000000,8.305000,0.035815,0.237671,-1.189297,-4.848673,0.640391,-4.848673,-1.189297,0.060000,1.000000,0,81,0.279095,81.020665,0.279095,81.020665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.664249,-10.429403,42.481598,56.756764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557140,1.414152,0.281218,0.015063,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.008621,mpc,0,-126.340000,54.885000,13.002737,8.519997,12.980000,8.295000,0.022737,0.224997,-2.775027,0.518412,-0.091484,0.518412,-2.775027,0.040000,1.000000,14,36,14.402828,30.836725,14.402828,30.836725,0.000000,5.183939,0.000000,64.000000,0.000000,0.000000,16.689489,-9.889629,46.136799,57.202151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563087,1.401419,0.146192,0.015019,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.018658,mpc,0,-126.340000,54.885000,12.965417,8.493060,12.960000,8.315000,0.005417,0.178060,-3.567892,3.323933,-0.579401,3.323933,-3.567892,0.050000,0.640000,18,30,18.145108,30.309021,18.145108,30.309021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.871824,-7.332921,59.710013,79.006856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540702,1.404793,0.137418,0.015448,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.028742,mpc,0,-126.340000,54.885000,12.924372,8.461994,12.930000,8.335000,-0.005628,0.126994,-3.445913,1.738204,0.335443,1.738204,-3.445913,0.100000,0.490000,7,48,7.052697,47.974812,7.052697,47.974812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.314103,-6.050890,63.048615,83.592351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558471,1.412302,0.173133,0.014246,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.038746,mpc,0,-126.340000,54.885000,12.880353,8.427177,12.900000,8.315000,-0.019647,0.112177,-2.957996,-4.482736,0.030495,-4.482736,-2.957996,0.100000,0.470000,-4,93,-3.512073,96.261857,-3.512073,96.261857,0.000000,-3.287045,0.000000,64.000000,0.000000,0.000000,29.470240,-4.682007,60.918594,74.377061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556790,1.414483,0.189214,0.014470,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.048632,mpc,0,-126.340000,54.885000,12.833823,8.388830,12.870000,8.245000,-0.036177,0.143830,-2.653048,-8.995966,0.762370,-8.995966,-2.653048,0.050000,0.490000,-5,112,-5.493665,112.450000,-5.493665,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.222089,-4.238176,53.417143,66.991200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.662176,1.494092,0.258650,0.018494,0.505932,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.058588,mpc,0,-126.340000,54.885000,12.784110,8.346227,12.860000,8.175000,-0.075890,0.171227,-2.470079,-9.178935,0.091484,-9.178935,-2.470079,0.040000,0.920000,-13,95,-12.641635,94.835660,-12.641635,94.835660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.983616,-4.650610,46.992086,62.948774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557881,1.649820,0.332217,0.023264,0.500582,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.068874,mpc,0,-126.340000,54.885000,12.729955,8.298011,12.830000,8.125000,-0.100045,0.173011,-3.079975,-4.299767,0.152474,-4.299767,-3.079975,0.010000,1.010000,-7,50,-6.612252,42.157560,-6.612252,42.157560,0.000000,7.678100,0.000000,64.000000,0.000000,0.000000,38.130969,-4.708344,43.322513,59.316102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567242,1.617765,0.240866,0.019416,0.500570,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.078622,mpc,0,-126.340000,54.885000,12.676192,8.248372,12.810000,8.125000,-0.133808,0.123372,-2.714037,1.677214,0.274453,1.677214,-2.714037,-0.010000,0.830000,-9,5,-9.238596,-1.032117,-9.238596,-1.032117,0.000000,5.867778,0.000000,64.000000,0.000000,0.000000,38.943212,-3.981955,52.788805,69.146526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553454,1.770066,0.267423,0.036644,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.088596,mpc,0,-126.340000,54.885000,12.618896,8.193610,12.780000,8.135000,-0.161104,0.058610,-3.079975,1.433256,0.030495,1.433256,-3.079975,-0.020000,0.450000,-8,23,-8.292597,23.487377,-8.292597,23.487377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.077463,-0.610329,72.097536,96.385734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621211,1.620909,0.192694,0.018544,0.500463,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.098588,mpc,0,-126.340000,54.885000,12.559359,8.134747,12.750000,8.105000,-0.190641,0.029747,-4.177788,-5.458569,0.335443,-5.458569,-4.177788,-0.030000,0.310000,-4,68,-3.636679,87.297024,-3.636679,87.297024,0.000000,-18.809647,0.000000,64.000000,0.000000,0.000000,47.381265,2.550634,63.643184,85.776361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558187,1.473246,0.224057,0.013932,0.500822,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.108590,mpc,0,-126.340000,54.885000,12.497772,8.071830,12.710000,8.015000,-0.212228,0.056830,-3.445913,-12.228415,0.152474,-12.228415,-3.445913,-0.030000,0.470000,-16,112,-15.647419,112.450000,-15.647419,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.305234,5.089663,57.249113,74.486342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549661,1.410820,0.202554,0.011270,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.118620,mpc,0,-126.340000,54.885000,12.434177,8.004764,12.680000,7.895000,-0.245823,0.109764,-3.933829,-15.094927,-0.274453,-15.094927,-3.933829,-0.050000,0.790000,-16,112,-15.586155,112.450000,-15.586155,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.149048,5.830352,57.472422,73.447298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564781,1.414130,0.260319,0.012172,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.128659,mpc,0,-126.340000,54.885000,12.368832,7.933702,12.640000,7.785000,-0.271168,0.148702,-5.214611,-10.276748,0.823360,-10.276748,-5.214611,-0.090000,0.990000,-2,70,-1.744074,69.625122,-1.744074,69.625122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.342553,6.678658,53.221719,69.966610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540316,1.417288,0.265906,0.012170,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.138655,mpc,0,-126.340000,54.885000,12.302210,7.859076,12.590000,7.725000,-0.287790,0.134076,-5.824507,-4.177788,0.823360,-4.177788,-5.824507,-0.090000,0.910000,4,25,3.877796,19.998978,3.877796,19.998978,0.000000,4.626144,0.000000,64.000000,0.000000,0.000000,47.168550,8.230912,61.205072,80.867982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541962,1.410076,0.147149,0.011785,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.148672,mpc,0,-126.340000,54.885000,12.234021,7.780492,12.540000,7.705000,-0.305979,0.075492,-6.251434,0.030495,0.030495,0.030495,-6.251434,-0.050000,0.610000,2,2,2.062282,1.741863,2.062282,1.741863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.870950,9.664007,73.746214,99.611628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549521,1.406504,0.136724,0.012420,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.158588,mpc,0,-126.340000,54.885000,12.165229,7.699030,12.470000,7.685000,-0.304771,0.014030,-5.946486,-2.957996,0.518412,-2.957996,-5.946486,-0.030000,0.310000,-5,43,-4.506827,43.213144,-4.506827,43.213144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.941616,11.855665,83.982086,108.507004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.840957,1.407181,0.140139,0.011743,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.168659,mpc,0,-126.340000,54.885000,12.094142,7.612632,12.430000,7.615000,-0.335858,-0.002368,-5.092632,-10.032790,0.091484,-10.032790,-5.092632,-0.030000,0.320000,-18,88,-18.455311,97.393070,-18.455311,97.393070,0.000000,-9.179926,0.000000,64.000000,0.000000,0.000000,55.818319,12.932065,69.217969,85.814140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541510,1.411371,0.156037,0.013063,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.178750,mpc,0,-126.340000,54.885000,12.021777,7.522458,12.380000,7.495000,-0.358223,0.027458,-4.909663,-15.155916,0.457422,-15.155916,-4.909663,-0.050000,0.590000,-24,112,-23.512334,112.450000,-23.512334,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.139101,12.949207,64.690377,76.154861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557161,1.416599,0.206146,0.014021,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.188677,mpc,0,-126.340000,54.885000,11.949561,7.430335,12.330000,7.375000,-0.380439,0.055335,-4.482736,-13.936124,0.823360,-13.936124,-4.482736,-0.110000,0.900000,-23,79,-22.936567,79.168295,-22.936567,79.168295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.832887,12.432057,59.463986,74.843121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558881,1.414944,0.265055,0.012990,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.198746,mpc,0,-126.340000,54.885000,11.875326,7.333532,12.280000,7.285000,-0.404674,0.048532,-5.458569,-7.898153,0.396432,-7.898153,-5.458569,-0.170000,0.890000,-8,34,-7.760937,25.601685,-7.760937,25.601685,0.000000,8.566610,0.000000,64.000000,0.000000,0.000000,57.426115,13.725025,58.749312,78.321816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559812,1.414637,0.186802,0.013898,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.208739,mpc,0,-126.340000,54.885000,11.800739,7.234250,12.220000,7.225000,-0.419261,0.009250,-7.776174,-3.445913,0.457422,-3.445913,-7.776174,-0.150000,0.650000,10,3,10.363488,2.616807,10.363488,2.616807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.141996,16.048366,65.588025,91.668961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557839,1.417522,0.173020,0.012568,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.218589,mpc,0,-126.340000,54.885000,11.726361,7.133371,12.160000,7.185000,-0.433639,-0.051629,-8.142112,-4.665705,0.213464,-4.665705,-8.142112,-0.070000,0.350000,2,30,2.247011,29.948320,2.247011,29.948320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.025609,19.366276,74.252274,100.934169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543462,1.405819,0.143495,0.012922,0.500414,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.228737,mpc,0,-126.340000,54.885000,11.648874,7.026448,12.080000,7.095000,-0.431126,-0.068552,-7.166278,-10.459717,-0.030495,-10.459717,-7.166278,-0.030000,0.230000,-14,75,-14.286050,85.456582,-14.286050,85.456582,0.000000,-10.508262,0.000000,64.000000,0.000000,0.000000,56.928969,21.443426,73.287555,90.967750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549013,1.421802,0.188613,0.014530,0.500465,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.238622,mpc,0,-126.340000,54.885000,11.572577,6.919521,12.020000,6.975000,-0.447423,-0.055479,-6.617372,-16.497687,0.213464,-16.497687,-6.617372,-0.050000,0.480000,-22,112,-22.395702,112.449985,-22.395702,112.449985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.106372,22.056954,68.520620,79.744541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556272,1.405926,0.190497,0.012384,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.248741,mpc,0,-126.340000,54.885000,11.493647,6.807386,11.960000,6.835000,-0.466353,-0.027614,-6.434403,-16.802635,0.762370,-16.802635,-6.434403,-0.090000,0.820000,-23,87,-22.866328,86.992700,-22.866328,86.992700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.129552,21.704898,66.183060,77.437522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560495,1.415446,0.265606,0.013236,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.258623,mpc,0,-126.340000,54.885000,11.415754,6.695424,11.890000,6.715000,-0.474246,-0.019576,-7.166278,-11.313571,0.640391,-11.313571,-7.166278,-0.150000,0.900000,-9,42,-8.935937,32.376887,-8.935937,32.376887,0.000000,9.615813,0.000000,64.000000,0.000000,0.000000,55.928104,23.429808,62.895605,80.510726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558385,1.407374,0.158506,0.015163,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.268739,mpc,0,-126.340000,54.885000,11.335155,6.578452,11.810000,6.635000,-0.474845,-0.056548,-8.569039,-5.519559,0.457422,-5.519559,-8.569039,-0.150000,0.710000,5,-3,5.125142,-5.129565,5.125142,-5.129565,0.000000,2.122265,0.000000,64.000000,0.000000,0.000000,53.489727,25.875531,66.451213,91.626244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557681,1.417482,0.171986,0.014733,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.278618,mpc,0,-126.340000,54.885000,11.255585,6.462101,11.720000,6.575000,-0.464415,-0.112899,-10.215758,-5.519559,-0.274453,-5.519559,-10.215758,-0.090000,0.360000,13,18,12.897755,17.685516,12.897755,17.685516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.906307,29.673522,77.608295,105.227090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558657,1.408528,0.145884,0.013149,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.288742,mpc,0,-126.340000,54.885000,11.173125,6.340883,11.640000,6.475000,-0.466875,-0.134117,-9.422894,-11.374561,0.640391,-11.374561,-9.422894,-0.020000,0.220000,-6,63,-5.833832,75.736319,-5.833832,75.736319,0.000000,-13.050803,0.000000,64.000000,0.000000,0.000000,51.057216,32.722936,77.515368,99.495239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560207,1.416832,0.174170,0.013847,0.501147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.298627,mpc,0,-126.340000,54.885000,11.091658,6.220763,11.550000,6.345000,-0.458342,-0.124237,-8.873987,-17.656490,0.396432,-17.656490,-8.873987,0.000000,0.380000,-17,108,-17.325632,112.449871,-17.325632,112.449871,0.000000,-4.764355,0.000000,64.000000,0.000000,0.000000,51.753593,33.891467,75.335762,88.867546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554368,1.407183,0.177918,0.012467,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.308623,mpc,0,-126.340000,54.885000,11.008271,6.097730,11.470000,6.175000,-0.461729,-0.077270,-8.325081,-18.815292,1.433256,-18.815292,-8.325081,-0.040000,0.720000,-21,98,-20.548865,98.418378,-20.548865,98.418378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.904719,33.900957,73.687069,86.747193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553339,1.407915,0.207687,0.014250,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.318664,mpc,0,-126.340000,54.885000,10.923402,5.972734,11.380000,6.015000,-0.456598,-0.042266,-9.361904,-14.058103,0.945339,-14.058103,-9.361904,-0.090000,0.870000,-5,53,-5.235332,47.888368,-5.235332,47.888368,0.000000,5.530011,0.000000,64.000000,0.000000,0.000000,49.722956,35.431046,69.651471,86.336761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540600,1.410079,0.177728,0.011688,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.328628,mpc,0,-126.340000,54.885000,10.838024,5.847519,11.290000,5.915000,-0.451976,-0.067481,-9.971800,-7.715185,0.701380,-7.715185,-9.971800,-0.100000,0.760000,3,8,3.238944,0.702631,3.238944,0.702631,0.000000,7.715748,0.000000,64.000000,0.000000,0.000000,46.774513,37.751812,71.116346,96.151030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569973,1.417707,0.175901,0.014073,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.338636,mpc,0,-126.340000,54.885000,10.751018,5.720781,11.190000,5.855000,-0.438982,-0.134219,-10.642686,-4.543725,0.152474,-4.543725,-10.642686,-0.050000,0.440000,4,-5,4.129777,-5.082214,4.129777,-5.082214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.969470,39.873386,79.422137,106.314033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564493,1.454141,0.175472,0.014561,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.348740,mpc,0,-126.340000,54.885000,10.661805,5.592048,11.080000,5.785000,-0.418195,-0.192952,-11.313571,-7.898153,0.213464,-7.898153,-11.313571,-0.030000,0.190000,7,39,6.697076,38.709312,6.697076,38.709312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.049658,41.417387,84.403114,108.798839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559426,1.416803,0.173674,0.013284,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.358623,mpc,0,-126.340000,54.885000,10.573116,5.465598,10.980000,5.665000,-0.406884,-0.199402,-11.008623,-15.643833,0.762370,-15.643833,-11.008623,0.000000,0.230000,-3,84,-3.453758,99.869836,-3.453758,99.869836,0.000000,-16.160524,0.000000,64.000000,0.000000,0.000000,45.016820,42.610274,80.092283,97.574218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556074,1.407970,0.159940,0.014390,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.368740,mpc,0,-126.340000,54.885000,10.480750,5.335818,10.870000,5.495000,-0.389250,-0.159182,-11.130602,-19.120240,0.884349,-19.120240,-11.130602,0.010000,0.520000,-7,108,-6.791920,108.021536,-6.791920,108.021536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.034465,43.197239,79.525686,93.872980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559355,1.419206,0.213165,0.013922,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.378623,mpc,0,-126.340000,54.885000,10.388865,5.208927,10.760000,5.345000,-0.371135,-0.136073,-10.459717,-16.863625,1.128308,-16.863625,-10.459717,0.010000,0.800000,-13,68,-13.394893,67.638078,-13.394893,67.638078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.534055,43.597260,79.354687,95.477581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565017,1.410046,0.250421,0.012314,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.388740,mpc,0,-126.340000,54.885000,10.292998,5.079153,10.650000,5.225000,-0.357002,-0.145847,-11.374561,-8.873987,1.067318,-8.873987,-11.374561,-0.010000,0.800000,-2,23,-1.893105,-0.052249,-1.893105,-0.052249,0.000000,22.690327,0.000000,64.000000,0.000000,0.000000,43.442898,44.914362,80.010932,99.529768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557322,1.417064,0.175746,0.013183,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.398623,mpc,0,-126.340000,54.885000,10.197458,4.952712,10.540000,5.165000,-0.342542,-0.212288,-12.533363,-3.872840,0.701380,-3.872840,-12.533363,-0.040000,0.540000,14,-22,13.596537,-24.867225,13.596537,-24.867225,0.000000,2.505302,0.000000,64.000000,0.000000,0.000000,41.561071,45.402770,78.748889,103.236017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571840,1.617542,0.221101,0.029879,0.500627,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.408588,mpc,0,-126.340000,54.885000,10.099104,4.825770,10.420000,5.115000,-0.320896,-0.289230,-12.838311,-5.031642,0.274453,-5.031642,-12.838311,0.000000,0.190000,11,8,11.477097,7.862293,11.477097,7.862293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.607521,46.828133,85.873905,112.122248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554282,1.448708,0.207103,0.017080,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.418594,mpc,0,-126.340000,54.885000,9.998195,4.699107,10.300000,5.015000,-0.301805,-0.315893,-11.923467,-12.228415,0.823360,-12.228415,-11.923467,0.030000,0.090000,-4,53,-3.892356,75.884593,-3.892356,75.884593,0.000000,-23.022300,0.000000,64.000000,0.000000,0.000000,39.740820,47.760892,86.944430,107.055722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576956,1.678201,0.209148,0.018909,0.507665,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.428591,mpc,0,-126.340000,54.885000,9.895074,4.573557,10.190000,4.875000,-0.294926,-0.301443,-11.862478,-19.059251,0.274453,-19.059251,-11.862478,0.040000,0.230000,-12,98,-11.620775,112.450000,-11.620775,112.450000,0.000000,-14.587707,0.000000,64.000000,0.000000,0.000000,40.853347,48.378194,84.588386,100.121064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552662,1.525436,0.280263,0.019107,0.500793,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.438923,mpc,0,-126.340000,54.885000,9.785953,4.445101,10.060000,4.675000,-0.274047,-0.229899,-11.008623,-21.803783,1.250287,-21.803783,-11.008623,0.020000,0.650000,-20,112,-20.257564,112.450000,-20.257564,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.046669,49.531358,86.564244,104.075988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566078,1.518693,0.254886,0.023641,0.500541,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.448623,mpc,0,-126.340000,54.885000,9.681027,4.325924,9.960000,4.495000,-0.278973,-0.169076,-10.886644,-18.266386,0.213464,-18.266386,-10.886644,-0.020000,0.870000,-20,78,-19.741730,77.648266,-19.741730,77.648266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.472629,51.894174,86.540954,108.548163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559999,1.694502,0.284873,0.020899,0.500743,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.458617,mpc,0,-126.340000,54.885000,9.570273,4.204782,9.850000,4.375000,-0.279727,-0.170218,-12.411384,-9.056956,0.640391,-9.056956,-12.411384,-0.090000,0.870000,2,33,2.044012,2.644863,2.044012,2.644863,0.000000,30.003403,0.000000,64.000000,0.000000,0.000000,34.435084,54.701011,85.473400,114.484172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555921,1.424146,0.179360,0.013183,0.500380,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.468675,mpc,0,-126.340000,54.885000,9.455979,4.084779,9.720000,4.325000,-0.264021,-0.240221,-13.509197,-2.531068,0.518412,-2.531068,-13.509197,-0.070000,0.620000,11,-12,10.736374,-34.517910,10.736374,-34.517910,0.000000,22.166176,0.000000,64.000000,0.000000,0.000000,28.802700,54.880540,83.606406,117.300645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548098,1.488235,0.155867,0.015279,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.478673,mpc,0,-126.340000,54.885000,9.339433,3.967619,9.580000,4.285000,-0.240567,-0.317381,-14.485031,-3.506902,0.152474,-3.506902,-14.485031,-0.010000,0.260000,11,-1,10.773396,-0.901309,10.773396,-0.901309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.154991,55.604484,92.656649,126.742696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551605,1.413057,0.132885,0.012569,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.488676,mpc,0,-126.340000,54.885000,9.219763,3.852714,9.440000,4.225000,-0.220237,-0.372286,-14.424041,-10.032790,0.762370,-10.032790,-14.424041,0.020000,0.100000,3,44,2.536732,64.952484,2.536732,64.952484,0.000000,-20.853793,0.000000,64.000000,0.000000,0.000000,26.279349,56.688385,97.006978,127.212461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551996,1.411714,0.137630,0.013000,0.500130,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.498756,mpc,0,-126.340000,54.885000,9.095966,3.739490,9.310000,4.095000,-0.214034,-0.355510,-13.265238,-18.205396,0.457422,-18.205396,-13.265238,0.040000,0.200000,-17,89,-16.841682,112.450000,-16.841682,112.450000,0.000000,-23.351309,0.000000,64.000000,0.000000,0.000000,27.443791,58.278679,93.632353,118.313631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569454,1.441209,0.221328,0.016271,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.508740,mpc,0,-126.340000,54.885000,8.970072,3.630091,9.180000,3.895000,-0.209928,-0.264909,-12.838311,-22.535658,0.701380,-22.535658,-12.838311,0.020000,0.520000,-25,112,-24.676408,112.450000,-24.676408,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.284675,60.294712,93.733044,117.224821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557000,1.419859,0.212453,0.014356,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.518739,mpc,0,-126.340000,54.885000,8.840600,3.523451,9.060000,3.695000,-0.219400,-0.171549,-12.716332,-21.132897,0.213464,-21.132897,-12.716332,-0.070000,0.810000,-20,112,-20.176092,112.450000,-20.176092,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.225574,63.966871,94.596844,123.356473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561153,1.420257,0.263785,0.015014,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.528677,mpc,0,-126.340000,54.885000,8.708479,3.420562,8.930000,3.545000,-0.221521,-0.124438,-13.814145,-12.960290,0.884349,-12.960290,-13.814145,-0.120000,0.970000,-6,67,-6.041034,50.212063,-6.041034,50.212063,0.000000,17.237937,0.000000,64.000000,0.000000,0.000000,21.558351,67.811030,96.275518,130.072118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552904,1.411999,0.246370,0.014388,0.500380,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.538739,mpc,0,-126.340000,54.885000,8.571108,3.319709,8.790000,3.455000,-0.218892,-0.135291,-15.338885,-5.031642,0.518412,-5.031642,-15.338885,-0.100000,0.860000,4,22,4.182655,-4.416854,4.182655,-4.416854,0.000000,26.866854,0.000000,64.000000,0.000000,0.000000,15.930787,69.917333,100.342953,136.993248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558947,1.420073,0.172232,0.014203,0.500414,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.548665,mpc,0,-126.340000,54.885000,8.431986,3.223687,8.640000,3.435000,-0.208014,-0.211313,-15.887791,-0.579401,0.762370,-0.579401,-15.887791,-0.040000,0.550000,1,-19,0.635140,-18.516616,0.635140,-18.516616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.311444,68.875393,97.080476,134.986493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541577,1.413131,0.139946,0.015287,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.558750,mpc,0,-126.340000,54.885000,8.286872,3.129810,8.490000,3.415000,-0.203128,-0.285190,-14.972947,-2.531068,0.091484,-2.531068,-14.972947,0.010000,0.180000,-18,26,-17.763255,25.582178,-17.763255,25.582178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.150946,68.037830,102.453333,144.018247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560602,1.420680,0.189288,0.014451,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.568674,mpc,0,-126.340000,54.885000,8.140342,3.041237,8.350000,3.345000,-0.209658,-0.303763,-13.814145,-10.825654,0.091484,-10.825654,-13.814145,-0.020000,0.150000,-33,71,-32.637285,100.285428,-32.637285,100.285428,0.000000,-29.703250,0.000000,64.000000,0.000000,0.000000,14.166368,66.569236,92.556871,127.655257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552451,1.413012,0.164606,0.016665,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.578746,mpc,0,-126.340000,54.885000,7.987761,2.955343,8.220000,3.205000,-0.232239,-0.249657,-13.265238,-18.205396,-0.091484,-18.205396,-13.265238,-0.140000,0.420000,-32,112,-31.864018,112.450000,-31.864018,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.824011,66.802675,88.657945,122.060255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559090,1.421243,0.213632,0.015672,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.588742,mpc,0,-126.340000,54.885000,7.832476,2.874245,8.090000,3.025000,-0.257524,-0.150755,-13.509197,-18.815292,-0.030495,-18.815292,-13.509197,-0.240000,0.760000,-25,112,-24.771870,112.450000,-24.771870,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.720011,68.647806,96.067354,129.090504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557316,1.430246,0.250750,0.015097,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.598741,mpc,0,-126.340000,54.885000,7.673248,2.797380,7.950000,2.885000,-0.276752,-0.087620,-15.887791,-13.936124,0.945339,-13.936124,-15.887791,-0.240000,0.960000,-9,89,-8.964347,88.791638,-8.964347,88.791638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.956460,73.005550,104.059405,138.475218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558671,1.420650,0.213001,0.014495,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.608744,mpc,0,-126.340000,54.885000,7.510045,2.724875,7.790000,2.795000,-0.279955,-0.070125,-17.412531,-6.739351,0.518412,-6.739351,-17.412531,-0.160000,0.950000,-7,44,-7.496439,35.564799,-7.496439,35.564799,0.000000,8.226839,0.000000,64.000000,0.000000,0.000000,7.387128,76.059232,106.749950,143.274065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558942,1.421095,0.185596,0.015524,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.618742,mpc,0,-126.340000,54.885000,7.343034,2.656924,7.620000,2.765000,-0.276966,-0.108076,-17.534511,-0.091484,0.091484,-0.091484,-17.534511,-0.100000,0.710000,-15,1,-15.455793,1.452691,-15.455793,1.452691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.986045,75.498766,103.434311,141.438699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558632,1.421870,0.174120,0.014856,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.628661,mpc,0,-126.340000,54.885000,7.173519,2.594079,7.460000,2.775000,-0.286481,-0.180921,-16.436698,0.457422,0.579401,0.457422,-16.436698,-0.100000,0.350000,-30,25,-29.544649,24.929532,-29.544649,24.929532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.554669,73.302733,102.279846,142.962765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538709,1.415064,0.136906,0.014810,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.638742,mpc,0,-126.340000,54.885000,6.997341,2.534964,7.290000,2.745000,-0.292659,-0.210036,-16.314719,-5.458569,0.640391,-5.458569,-16.314719,-0.150000,0.250000,-32,70,-31.502729,85.409262,-31.502729,85.409262,0.000000,-15.479730,0.000000,64.000000,0.000000,0.000000,8.341364,70.096208,91.988791,126.234076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557800,1.422253,0.187449,0.014551,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.648620,mpc,0,-126.340000,54.885000,6.820953,2.481781,7.130000,2.655000,-0.309047,-0.173219,-17.229563,-11.984457,0.579401,-11.984457,-17.229563,-0.230000,0.420000,-21,112,-21.316749,112.450000,-21.316749,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.212994,68.551127,86.797575,116.880097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539779,1.412496,0.183340,0.015330,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.658744,mpc,0,-126.340000,54.885000,6.636360,2.432219,6.950000,2.545000,-0.313640,-0.112781,-18.388365,-13.326228,0.945339,-13.326228,-18.388365,-0.180000,0.760000,-23,112,-22.991729,112.450000,-22.991729,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.626319,68.515455,92.967040,121.928957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559442,1.445558,0.237263,0.015824,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.668744,mpc,0,-126.340000,54.885000,6.450322,2.388249,6.760000,2.455000,-0.309678,-0.066751,-19.547167,-7.776174,0.640391,-7.776174,-19.547167,-0.180000,0.960000,-15,71,-15.301510,71.373884,-15.301510,71.373884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.087874,70.257468,96.948077,128.311575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551551,1.441437,0.228220,0.020197,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.678619,mpc,0,-126.340000,54.885000,6.263096,2.349748,6.560000,2.435000,-0.296904,-0.085252,-21.010918,-0.579401,1.128308,-0.579401,-21.010918,-0.160000,0.860000,-5,26,-4.736683,22.467339,-4.736683,22.467339,0.000000,3.906545,0.000000,64.000000,0.000000,0.000000,5.580912,70.841855,98.886783,134.243194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540660,1.414345,0.159241,0.014556,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.688648,mpc,0,-126.340000,54.885000,6.069472,2.315691,6.350000,2.445000,-0.280528,-0.129309,-21.864772,3.140965,0.701380,3.140965,-21.864772,-0.110000,0.580000,-4,16,-3.525576,15.796420,-3.525576,15.796420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.367909,68.923551,95.141847,131.687773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540327,1.418143,0.135267,0.013875,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.698741,mpc,0,-126.340000,54.885000,5.871175,2.286578,6.130000,2.455000,-0.258825,-0.168422,-21.498835,0.518412,0.091484,0.518412,-21.498835,-0.030000,0.330000,-19,60,-18.863884,60.351265,-18.863884,60.351265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.341672,66.634479,93.640944,132.244408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556355,1.420899,0.174206,0.014547,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.708638,mpc,0,-126.340000,54.885000,5.673527,2.263082,5.920000,2.435000,-0.246473,-0.171918,-21.254876,-5.397580,0.518412,-5.397580,-21.254876,-0.060000,0.400000,-22,105,-22.252786,108.871325,-22.252786,108.871325,0.000000,-3.520060,0.000000,64.000000,0.000000,0.000000,9.217292,64.646645,85.742313,118.681750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552432,1.421786,0.211969,0.015711,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.718745,mpc,0,-126.340000,54.885000,5.468561,2.244259,5.720000,2.385000,-0.251439,-0.140741,-21.132897,-8.142112,0.274453,-8.142112,-21.132897,-0.190000,0.700000,-12,112,-11.835468,112.450000,-11.835468,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.507995,63.998012,85.234786,116.490687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557193,1.419426,0.264702,0.014803,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.728679,mpc,0,-126.340000,54.885000,5.264177,2.230845,5.510000,2.335000,-0.245823,-0.104155,-22.474668,-4.238777,1.494245,-4.238777,-22.474668,-0.240000,0.920000,5,70,5.277507,70.333347,5.277507,70.333347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.302602,65.285759,89.188134,122.014526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554402,1.421543,0.200804,0.015608,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.738738,mpc,0,-126.340000,54.885000,5.054458,2.222387,5.290000,2.345000,-0.235542,-0.122613,-23.206544,2.470079,1.128308,2.470079,-23.206544,-0.050000,0.850000,-11,25,-11.350366,22.313725,-11.350366,22.313725,0.000000,3.019622,0.000000,64.000000,0.000000,0.000000,10.428562,66.179142,91.955920,129.954248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556173,1.420837,0.176410,0.014515,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.748624,mpc,0,-126.340000,54.885000,4.845853,2.219074,5.070000,2.385000,-0.224147,-0.165926,-23.328523,5.519559,0.762370,5.519559,-23.328523,-0.030000,0.570000,-14,21,-13.606198,20.937201,-13.606198,20.937201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.841752,64.770532,99.026029,135.019919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555902,1.500658,0.161386,0.023045,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.758607,mpc,0,-126.340000,54.885000,4.632849,2.220718,4.840000,2.425000,-0.207151,-0.204282,-23.023575,2.165131,0.518412,2.165131,-23.023575,-0.050000,0.360000,-15,66,-15.116270,68.064994,-15.116270,68.064994,0.000000,-2.127793,0.000000,64.000000,0.000000,0.000000,16.827223,62.549457,93.663232,127.734463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578182,1.521690,0.196280,0.017581,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.768626,mpc,0,-126.340000,54.885000,4.416949,2.227358,4.620000,2.415000,-0.203051,-0.187642,-23.267533,-3.445913,0.579401,-3.445913,-23.267533,-0.090000,0.440000,-12,111,-11.554989,112.449989,-11.554989,112.449989,0.000000,-1.512787,0.000000,64.000000,0.000000,0.000000,19.703185,61.323186,85.874506,115.330298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553811,1.799645,0.290891,0.036512,0.594169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.778642,mpc,0,-126.340000,54.885000,4.199198,2.238931,4.390000,2.385000,-0.190802,-0.146069,-23.145554,-5.275601,0.823360,-5.275601,-23.145554,-0.080000,0.730000,-16,112,-15.530666,112.449992,-15.530666,112.449992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.455981,60.926927,87.515916,115.101588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552583,1.518807,0.300195,0.019108,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.788592,mpc,0,-126.340000,54.885000,3.981266,2.255239,4.150000,2.375000,-0.168734,-0.119761,-23.877429,-2.287110,1.616224,-2.287110,-23.877429,-0.110000,0.950000,-4,76,-4.426440,76.043843,-4.426440,76.043843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.299915,62.324359,88.687888,118.390195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574328,1.693798,0.266410,0.026530,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.798626,mpc,0,-126.340000,54.885000,3.760094,2.276455,3.910000,2.395000,-0.149906,-0.118545,-24.731284,3.262944,0.701380,3.262944,-24.731284,-0.080000,0.910000,2,37,2.245158,36.617266,2.245158,36.617266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.107435,63.875690,89.879574,124.698369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553004,1.648033,0.228959,0.024698,0.500752,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.808660,mpc,0,-126.340000,54.885000,3.537793,2.302367,3.670000,2.465000,-0.132207,-0.162633,-24.182377,8.264091,0.823360,8.264091,-24.182377,-0.050000,0.650000,-3,17,-2.963000,17.113934,-2.963000,17.113934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.938157,62.614220,89.931406,124.274551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545608,1.494844,0.162667,0.014709,0.500458,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.818668,mpc,0,-126.340000,54.885000,3.315240,2.332777,3.440000,2.535000,-0.124760,-0.202223,-22.657637,6.800341,0.152474,6.800341,-22.657637,0.000000,0.390000,-23,52,-22.670351,51.619055,-22.670351,51.619055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.049441,60.417598,94.549830,127.109425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543828,1.429514,0.144388,0.013873,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.828672,mpc,0,-126.340000,54.885000,3.092240,2.367613,3.230000,2.565000,-0.137760,-0.197387,-19.913105,0.457422,0.640391,0.457422,-19.913105,-0.080000,0.380000,-41,97,-40.673083,109.997697,-40.673083,109.997697,0.000000,-13.378642,0.000000,64.000000,0.000000,0.000000,26.954583,57.994012,86.446351,114.975994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552399,1.451853,0.170557,0.013036,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.838678,mpc,0,-126.340000,54.885000,2.868948,2.406768,3.040000,2.555000,-0.171052,-0.148232,-19.730136,-4.604715,0.640391,-4.604715,-19.730136,-0.210000,0.630000,-31,112,-31.342326,112.450000,-31.342326,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.132320,56.791284,80.921009,106.978884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553186,1.413048,0.191001,0.013196,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.848753,mpc,0,-126.340000,54.885000,2.644203,2.450405,2.840000,2.535000,-0.195797,-0.084595,-20.462012,-3.384923,1.677214,-3.384923,-20.462012,-0.280000,0.910000,-18,112,-17.620917,112.449976,-17.620917,112.449976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.041272,58.441272,84.422836,113.830919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568547,1.422972,0.247416,0.014504,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.858743,mpc,0,-126.340000,54.885000,2.421763,2.497695,2.630000,2.545000,-0.208237,-0.047305,-22.047741,1.677214,1.189297,1.677214,-22.047741,-0.240000,1.030000,-7,68,-7.168358,68.347789,-7.168358,68.347789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.832156,60.013445,89.969426,120.975349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558135,1.421851,0.261910,0.014992,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.868743,mpc,0,-126.340000,54.885000,2.199801,2.548890,2.420000,2.615000,-0.220199,-0.066110,-22.718627,7.715185,0.396432,7.715185,-22.718627,-0.150000,0.940000,-10,26,-10.073566,26.129297,-10.073566,26.129297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.637156,60.827607,93.765819,131.118270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557632,1.423375,0.174081,0.015516,0.500157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.878677,mpc,0,-126.340000,54.885000,1.980360,2.603395,2.200000,2.715000,-0.219640,-0.111605,-21.925762,10.520706,0.579401,10.520706,-21.925762,-0.110000,0.610000,-19,30,-19.062800,29.577819,-19.062800,29.577819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.336745,59.149552,94.240213,135.187884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553698,1.411598,0.137986,0.013806,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.888703,mpc,0,-126.340000,54.885000,1.760279,2.661916,2.000000,2.795000,-0.239721,-0.133084,-20.583991,6.556382,0.884349,6.556382,-20.583991,-0.130000,0.400000,-29,75,-29.426643,81.879636,-29.426643,81.879636,0.000000,-7.301816,0.000000,64.000000,0.000000,0.000000,32.153650,55.763700,89.361637,127.552098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548160,1.422236,0.188854,0.016052,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.898748,mpc,0,-126.340000,54.885000,1.541520,2.723901,1.800000,2.835000,-0.258480,-0.111099,-19.913105,0.823360,1.250287,0.823360,-19.913105,-0.170000,0.520000,-32,112,-32.244606,112.450000,-32.244606,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.207604,52.826615,77.399602,109.618629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567152,1.438764,0.217004,0.015339,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.908740,mpc,0,-126.340000,54.885000,1.326017,2.788684,1.600000,2.845000,-0.273983,-0.056316,-19.486178,-0.640391,0.945339,-0.640391,-19.486178,-0.240000,0.800000,-27,112,-27.037433,112.450000,-27.037433,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.726753,51.009792,77.466362,106.503220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559613,1.421495,0.248097,0.014828,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.918700,mpc,0,-126.340000,54.885000,1.113612,2.856168,1.410000,2.865000,-0.296388,-0.008832,-19.730136,0.884349,1.067318,0.884349,-19.730136,-0.270000,0.990000,-20,97,-19.819101,97.206706,-19.819101,97.206706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.340942,51.369839,82.347961,112.497734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549845,1.421946,0.237992,0.014674,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.928760,mpc,0,-126.340000,54.885000,0.901860,2.927068,1.200000,2.925000,-0.298140,0.002068,-21.437845,7.227268,0.884349,7.227268,-21.437845,-0.230000,1.000000,-5,52,-4.583604,46.817087,-4.583604,46.817087,0.000000,5.389618,0.000000,64.000000,0.000000,0.000000,45.077273,50.737891,82.832768,115.083531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568351,1.421166,0.198794,0.014157,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.938742,mpc,0,-126.340000,54.885000,0.694862,2.999925,0.990000,3.035000,-0.295138,-0.035075,-21.498835,11.557530,1.311276,11.557530,-21.498835,-0.160000,0.780000,-6,27,-6.414993,27.292616,-6.414993,27.292616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.291189,48.791887,83.285947,119.685812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558879,1.421736,0.172963,0.013977,0.500143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.948745,mpc,0,-126.340000,54.885000,0.490906,3.075209,0.780000,3.165000,-0.289094,-0.089791,-21.193887,12.533363,1.067318,12.533363,-21.193887,-0.100000,0.520000,-12,38,-11.508893,38.052710,-11.508893,38.052710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.116045,44.635187,88.977918,120.639116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557849,1.422134,0.175895,0.015323,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.958742,mpc,0,-126.340000,54.885000,0.290885,3.152499,0.580000,3.265000,-0.289115,-0.112501,-20.218053,7.471226,1.555235,7.471226,-20.218053,-0.110000,0.400000,-16,83,-16.102802,89.989994,-16.102802,89.989994,0.000000,-6.937283,0.000000,64.000000,0.000000,0.000000,58.863499,40.438794,86.573685,112.543931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558489,1.419752,0.186002,0.014414,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.968741,mpc,0,-126.340000,54.885000,0.094981,3.231620,0.390000,3.315000,-0.295019,-0.083380,-19.486178,1.677214,1.189297,1.677214,-19.486178,-0.130000,0.600000,-18,112,-18.356038,112.450000,-18.356038,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.557469,37.027366,80.631801,98.873387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559144,1.426837,0.212099,0.015045,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.978661,mpc,0,-126.340000,54.885000,-0.094948,3.311681,0.210000,3.335000,-0.304948,-0.023319,-18.571334,0.823360,1.128308,0.823360,-18.571334,-0.140000,0.850000,-22,112,-22.034164,112.450000,-22.034164,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.537947,34.742636,80.597230,96.228309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539514,1.412508,0.233980,0.016906,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.988616,mpc,0,-126.340000,54.885000,-0.280769,3.393347,0.020000,3.385000,-0.300769,0.008347,-18.754303,5.397580,0.823360,5.397580,-18.754303,-0.170000,1.000000,-10,70,-10.033125,69.703157,-10.033125,69.703157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.438042,32.999508,81.991004,99.169122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537321,1.410461,0.229318,0.013339,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.998747,mpc,0,-126.340000,54.885000,-0.464662,3.477578,-0.160000,3.485000,-0.304662,-0.007422,-18.205396,10.215758,1.189297,10.215758,-18.205396,-0.170000,0.910000,-7,35,-7.015973,35.080006,-7.015973,35.080006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.947172,32.311624,85.956744,110.240805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558767,1.421665,0.175326,0.014207,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.008744,mpc,0,-126.340000,54.885000,-0.640642,3.561552,-0.330000,3.605000,-0.310642,-0.043448,-18.022427,13.021280,1.616224,13.021280,-18.022427,-0.120000,0.610000,-8,34,-8.021217,34.473898,-8.021217,34.473898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.175433,29.830961,87.553160,111.315345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557446,1.420421,0.174743,0.013947,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.018626,mpc,0,-126.340000,54.885000,-0.808946,3.645151,-0.490000,3.715000,-0.318946,-0.069849,-16.741646,10.215758,1.128308,10.215758,-16.741646,-0.090000,0.460000,-18,68,-18.362923,68.332015,-18.362923,68.332015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.338885,26.463820,84.742981,104.127508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539924,1.410355,0.142837,0.013815,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.028742,mpc,0,-126.340000,54.885000,-0.975097,3.731075,-0.640000,3.795000,-0.335097,-0.063925,-13.936124,5.763517,0.945339,5.763517,-13.936124,-0.130000,0.530000,-35,100,-34.719546,100.017928,-34.719546,100.017928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.470396,22.455261,73.142312,85.170814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559030,1.421284,0.186358,0.015003,0.500135,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.038739,mpc,0,-126.340000,54.885000,-1.132929,3.816085,-0.770000,3.855000,-0.362929,-0.038915,-13.082270,2.897006,1.006328,2.897006,-13.082270,-0.210000,0.750000,-30,107,-30.031591,106.783318,-30.031591,106.783318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.475125,18.180883,67.604638,81.132230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556674,1.420577,0.227480,0.015323,0.500471,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.048691,mpc,0,-126.340000,54.885000,-1.283486,3.900553,-0.890000,3.905000,-0.393486,-0.004447,-12.655342,5.702528,1.006328,5.702528,-12.655342,-0.280000,0.930000,-20,70,-19.797003,70.229046,-19.797003,70.229046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.958447,15.139261,66.530451,83.405290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558878,1.419502,0.288849,0.014605,0.500414,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.058741,mpc,0,-126.340000,54.885000,-1.428641,3.985448,-1.020000,3.995000,-0.408641,-0.009552,-12.838311,9.544873,1.372266,9.544873,-12.838311,-0.260000,0.850000,-13,43,-13.007695,42.711375,-13.007695,42.711375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.048176,13.638375,74.792205,94.554465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557855,1.421152,0.187912,0.015404,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.068618,mpc,0,-126.340000,54.885000,-1.564293,4.068223,-1.150000,4.115000,-0.414293,-0.046777,-13.204249,12.777322,0.701380,12.777322,-13.204249,-0.210000,0.660000,-8,28,-7.724225,27.554699,-7.724225,27.554699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.744904,10.859235,72.753128,92.498359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558800,1.418410,0.140374,0.014459,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.078654,mpc,0,-126.340000,54.885000,-1.694788,4.151411,-1.270000,4.225000,-0.424788,-0.073589,-11.984457,10.703675,0.579401,10.703675,-11.984457,-0.150000,0.460000,-19,58,-19.447593,57.792825,-19.447593,57.792825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.330326,9.160183,73.783408,91.748632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560154,1.419035,0.171784,0.014321,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.088742,mpc,0,-126.340000,54.885000,-1.818319,4.233863,-1.380000,4.305000,-0.438319,-0.071137,-10.154769,6.129455,1.250287,6.129455,-10.154769,-0.160000,0.480000,-30,93,-29.765690,93.303427,-29.765690,93.303427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.073122,7.191483,65.987719,76.551244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558222,1.419692,0.185945,0.015750,0.500119,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.098739,mpc,0,-126.340000,54.885000,-1.932961,4.314153,-1.480000,4.355000,-0.452961,-0.040847,-9.605862,2.104141,0.945339,2.104141,-9.605862,-0.220000,0.690000,-23,110,-22.706203,109.853641,-22.706203,109.853641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.644293,5.084545,59.386917,69.829792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556847,1.419348,0.222836,0.014272,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.108594,mpc,0,-126.340000,54.885000,-2.038228,4.391683,-1.560000,4.405000,-0.478228,-0.013317,-9.727842,4.604715,1.372266,4.604715,-9.727842,-0.240000,0.890000,-13,73,-12.735787,72.600300,-12.735787,72.600300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.376910,3.082547,57.361726,70.897995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565061,1.494028,0.326943,0.020082,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.118623,mpc,0,-126.340000,54.885000,-2.137295,4.468689,-1.680000,4.505000,-0.457295,-0.036311,-10.215758,10.154769,0.823360,10.154769,-10.215758,-0.220000,0.850000,1,28,1.362740,24.544725,1.362740,24.544725,0.000000,3.055576,0.000000,64.000000,0.000000,0.000000,97.166637,1.940713,68.842853,81.179916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.187118,1.437123,0.187541,0.013441,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009333,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.128614,mpc,0,-126.340000,54.885000,-2.227785,4.543282,-1.760000,4.605000,-0.467785,-0.061718,-9.605862,12.838311,0.579401,12.838311,-9.605862,-0.150000,0.650000,-4,13,-3.667485,13.459860,-3.667485,13.459860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.477782,0.860610,74.527725,89.181543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553745,1.416450,0.152785,0.013151,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.138659,mpc,0,-126.340000,54.885000,-2.310387,4.615909,-1.840000,4.725000,-0.470387,-0.109091,-8.447060,10.886644,0.579401,10.886644,-8.447060,-0.100000,0.360000,-12,48,-12.497701,47.868792,-12.497701,47.868792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.756226,0.397561,81.010368,92.424178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542670,1.411530,0.138153,0.013696,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.148746,mpc,0,-126.340000,54.885000,-2.384771,4.686207,-1.910000,4.795000,-0.474771,-0.108793,-6.495393,4.665705,-0.030495,4.665705,-6.495393,-0.110000,0.380000,-23,93,-22.843113,95.603622,-22.843113,95.603622,0.000000,-2.734830,0.000000,64.000000,0.000000,0.000000,93.505070,1.061931,71.076610,77.787282,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560273,1.429351,0.190788,0.015772,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.158741,mpc,0,-126.340000,54.885000,-2.449946,4.753049,-1.960000,4.825000,-0.489946,-0.071951,-4.970653,0.640391,0.640391,0.640391,-4.970653,-0.150000,0.630000,-27,108,-26.500701,108.276262,-26.500701,108.276262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.508181,1.210694,60.254887,66.511602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559040,1.424715,0.218164,0.016685,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.168619,mpc,0,-126.340000,54.885000,-2.505959,4.816142,-2.010000,4.845000,-0.495959,-0.028858,-4.299767,1.555235,1.006328,1.555235,-4.299767,-0.210000,0.870000,-17,80,-17.406205,80.497052,-17.406205,80.497052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.870710,0.331625,57.631330,67.690192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539701,1.413633,0.232786,0.014253,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.178740,mpc,0,-126.340000,54.885000,-2.554660,4.877522,-2.050000,4.895000,-0.504660,-0.017478,-4.177788,6.495393,0.518412,6.495393,-4.177788,-0.230000,0.880000,-6,35,-6.209110,35.356222,-6.209110,35.356222,0.000000,0.140829,0.000000,64.000000,0.000000,0.000000,87.522121,-1.059266,65.078555,74.055210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556843,1.421713,0.175160,0.014066,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.188631,mpc,0,-126.340000,54.885000,-2.593747,4.934119,-2.090000,4.975000,-0.503747,-0.040881,-4.238777,10.276748,0.884349,10.276748,-4.238777,-0.160000,0.650000,-4,17,-4.176695,17.315298,-4.176695,17.315298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.203008,-2.060663,70.369950,82.595523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555888,1.423550,0.179858,0.015796,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.198662,mpc,0,-126.340000,54.885000,-2.624810,4.987897,-2.120000,5.075000,-0.504810,-0.087103,-3.201954,8.630029,0.030495,8.630029,-3.201954,-0.110000,0.410000,-11,44,-11.484265,43.501021,-11.484265,43.501021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.307832,-2.338535,72.927814,84.885066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540014,1.409756,0.140401,0.014230,0.500169,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.208748,mpc,0,-126.340000,54.885000,-2.647370,5.038109,-2.130000,5.135000,-0.517370,-0.096891,-1.860183,3.262944,-0.274453,3.262944,-1.860183,-0.110000,0.370000,-18,87,-18.285016,87.430970,-18.285016,87.430970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.596845,-2.151291,65.048464,71.252929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567499,1.422468,0.193502,0.015379,0.500312,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.218749,mpc,0,-126.340000,54.885000,-2.661217,5.083904,-2.130000,5.145000,-0.531217,-0.061096,0.213464,-1.067318,0.518412,-1.067318,0.213464,-0.130000,0.600000,-29,103,-29.355430,103.204707,-29.355430,103.204707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.862047,-2.397681,54.116985,59.638658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559198,1.428319,0.207851,0.016258,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.228663,mpc,0,-126.340000,54.885000,-2.666646,5.125202,-2.130000,5.145000,-0.536646,-0.019798,0.518412,-0.640391,0.335443,-0.640391,0.518412,-0.190000,0.830000,-18,79,-18.065303,79.329301,-18.065303,79.329301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.898678,-3.573677,50.133259,60.362730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540319,1.410110,0.192142,0.014447,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.238744,mpc,0,-126.340000,54.885000,-2.663802,5.162857,-2.120000,5.175000,-0.543802,-0.012143,0.518412,3.750861,0.030495,3.750861,0.518412,-0.210000,0.840000,-6,38,-6.383453,37.699006,-6.383453,37.699006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.916558,-4.760916,54.919372,63.723267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555954,1.420448,0.190658,0.015076,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.248744,mpc,0,-126.340000,54.885000,-2.652779,5.195739,-2.110000,5.235000,-0.542779,-0.039261,0.579401,7.288257,-0.030495,7.288257,0.579401,-0.160000,0.640000,-4,18,-3.587286,17.890483,-3.587286,17.890483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.519990,-4.964873,60.817290,73.013796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556145,1.422932,0.178550,0.014408,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.258657,mpc,0,-126.340000,54.885000,-2.633939,5.223803,-2.100000,5.285000,-0.533939,-0.061197,0.579401,5.580549,-0.396432,5.580549,0.579401,-0.110000,0.410000,-2,45,-2.047580,45.292931,-2.047580,45.292931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.598425,-4.214946,67.080181,79.594693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544629,1.418861,0.147982,0.016256,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.268663,mpc,0,-126.340000,54.885000,-2.607106,5.247427,-2.090000,5.305000,-0.517106,-0.057573,1.372266,0.274453,-0.335443,0.274453,1.372266,-0.090000,0.380000,-5,89,-4.639078,88.528143,-4.639078,88.528143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.681605,-2.831780,62.081288,68.348995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539855,1.409753,0.147619,0.014951,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.278740,mpc,0,-126.340000,54.885000,-2.572345,5.266324,-2.060000,5.295000,-0.512345,-0.028676,2.348100,-3.567892,0.091484,-3.567892,2.348100,-0.090000,0.620000,-8,98,-7.833850,98.185457,-7.833850,98.185457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.168246,-2.879802,52.675237,54.110347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555630,1.419409,0.199549,0.013944,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.288664,mpc,0,-126.340000,54.885000,-2.530743,5.280027,-2.020000,5.265000,-0.510743,0.015027,2.714037,-3.567892,0.030495,-3.567892,2.714037,-0.090000,0.820000,-5,80,-5.097923,79.760039,-5.097923,79.760039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.262887,-3.728905,48.545285,51.501918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540774,1.412418,0.168872,0.015127,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.298740,mpc,0,-126.340000,54.885000,-2.481263,5.288861,-1.990000,5.265000,-0.491263,0.023861,3.201954,1.250287,-0.152474,1.250287,3.201954,-0.070000,0.850000,-2,35,-2.246735,32.605784,-2.246735,32.605784,0.000000,2.154255,0.000000,64.000000,0.000000,0.000000,37.963813,-5.282239,53.035387,53.693501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557756,1.419056,0.191339,0.015183,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.308741,mpc,0,-126.340000,54.885000,-2.425202,5.292482,-1.950000,5.285000,-0.475202,0.007482,3.323933,3.994819,-0.457422,3.994819,3.323933,-0.090000,0.640000,8,21,8.107526,20.608933,8.107526,20.608933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.323790,-5.098707,64.048583,69.586052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558620,1.419188,0.178234,0.015516,0.500159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.318675,mpc,0,-126.340000,54.885000,-2.362938,5.290930,-1.910000,5.325000,-0.452938,-0.034070,3.445913,2.470079,-0.701380,2.470079,3.445913,-0.070000,0.410000,13,45,12.572680,44.582397,12.572680,44.582397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.927388,-4.070450,67.901832,76.584098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553379,1.414551,0.145954,0.015909,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.328739,mpc,0,-126.340000,54.885000,-2.293482,5.284061,-1.880000,5.315000,-0.413482,-0.030939,4.116798,-2.775027,-0.884349,-2.775027,4.116798,-0.030000,0.390000,9,86,8.904629,85.786675,8.904629,85.786675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.323064,-2.789957,66.145751,67.660593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557621,1.417556,0.188348,0.014037,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.338741,mpc,0,-126.340000,54.885000,-2.218416,5.271901,-1.830000,5.275000,-0.388416,-0.003099,3.506902,-5.641538,-0.030495,-5.641538,3.506902,0.010000,0.600000,14,90,14.463972,89.966264,14.463972,89.966264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.352221,-3.206057,56.307603,52.885573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556506,1.427135,0.184602,0.015831,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.348676,mpc,0,-126.340000,54.885000,-2.138234,5.254521,-1.780000,5.225000,-0.358234,0.029521,4.787684,-4.970653,-0.335443,-4.970653,4.787684,0.030000,0.760000,8,68,8.115862,67.999523,8.115862,67.999523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.844039,-3.641196,57.828897,53.273506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552235,1.408876,0.150920,0.015147,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.358661,mpc,0,-126.340000,54.885000,-2.052354,5.231698,-1.730000,5.205000,-0.322354,0.026698,5.580549,-1.616224,-0.823360,-1.616224,5.580549,0.060000,0.760000,5,34,5.415131,34.085344,5.415131,34.085344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.488679,-4.703345,59.423585,53.381226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538970,1.407238,0.131934,0.013183,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.368744,mpc,0,-126.340000,54.885000,-1.960627,5.203188,-1.670000,5.195000,-0.290627,0.008188,5.763517,1.189297,-0.518412,1.189297,5.763517,0.050000,0.570000,13,20,12.849338,20.018019,12.849338,20.018019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.208738,-5.208514,66.713286,62.853121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557431,1.418809,0.174301,0.015155,0.500440,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.378677,mpc,0,-126.340000,54.885000,-1.865729,5.169725,-1.600000,5.195000,-0.265729,-0.025275,6.129455,-0.335443,-1.067318,-0.335443,6.129455,0.070000,0.370000,13,42,12.923284,41.918226,12.923284,41.918226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.113635,-4.642913,71.874187,70.437988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552235,1.407610,0.137305,0.014639,0.500230,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.388750,mpc,0,-126.340000,54.885000,-1.765315,5.130351,-1.530000,5.175000,-0.235315,-0.044649,6.983309,-4.421746,-1.189297,-4.421746,6.983309,0.090000,0.380000,7,69,7.164276,68.684373,7.164276,68.684373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.685755,-3.620875,67.607722,62.383997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567624,1.416116,0.173329,0.014365,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.398742,mpc,0,-126.340000,54.885000,-1.661969,5.085898,-1.450000,5.115000,-0.211969,-0.029102,7.654195,-7.898153,-0.457422,-7.898153,7.654195,0.070000,0.510000,7,83,6.638361,83.158406,6.638361,83.158406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.876857,-2.904270,57.506453,53.304332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557077,1.416822,0.189285,0.016149,0.500236,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.408676,mpc,0,-126.340000,54.885000,-1.555951,5.036400,-1.370000,5.035000,-0.185951,0.001400,8.386070,-7.715185,-0.640391,-7.715185,8.386070,0.080000,0.680000,3,65,2.913675,64.849083,2.913675,64.849083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.702074,-3.499865,53.458931,47.311287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551800,1.407613,0.143531,0.015402,0.500461,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.418743,mpc,0,-126.340000,54.885000,-1.445621,4.980881,-1.270000,4.975000,-0.175621,0.005881,9.605862,-4.665705,-1.372266,-4.665705,9.605862,0.060000,0.690000,-2,34,-1.870289,33.500960,-1.870289,33.500960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.058460,-4.282322,52.781499,45.472716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558093,1.415979,0.176540,0.014834,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.428747,mpc,0,-126.340000,54.885000,-1.333579,4.920430,-1.170000,4.945000,-0.163579,-0.024570,9.849821,-2.287110,-1.189297,-2.287110,9.849821,0.030000,0.540000,3,19,2.845522,18.554793,2.845522,18.554793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.965162,-4.497278,58.398684,52.776523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557410,1.416301,0.173541,0.015614,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.438676,mpc,0,-126.340000,54.885000,-1.220438,4.855274,-1.060000,4.915000,-0.160438,-0.059726,10.032790,-3.201954,-1.311276,-3.201954,10.032790,0.030000,0.370000,2,33,2.436380,32.853897,2.436380,32.853897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.828858,-3.505704,61.605231,61.727625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552178,1.406283,0.144600,0.014509,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.448739,mpc,0,-126.340000,54.885000,-1.104285,4.784074,-0.950000,4.855000,-0.154285,-0.070926,11.130602,-6.983309,-0.762370,-6.983309,11.130602,0.040000,0.320000,-9,63,-8.910296,63.291934,-8.910296,63.291934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.499659,-1.679900,61.457456,60.888014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558878,1.415136,0.178141,0.013581,0.500534,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.458744,mpc,0,-126.340000,54.885000,-0.987781,4.708202,-0.830000,4.775000,-0.157781,-0.066798,11.557530,-10.825654,-1.128308,-10.825654,11.557530,0.020000,0.450000,-13,80,-12.950314,80.308969,-12.950314,80.308969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.231358,-1.221621,53.658616,51.209080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556160,1.416138,0.176171,0.015287,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.468682,mpc,0,-126.340000,54.885000,-0.871541,4.627922,-0.710000,4.665000,-0.161541,-0.037078,11.557530,-11.313571,-0.823360,-11.313571,11.557530,-0.010000,0.630000,-11,67,-11.087815,67.210286,-11.087815,67.210286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.106507,-2.204129,47.358637,49.605173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551208,1.406464,0.135878,0.015505,0.500378,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.478744,mpc,0,-126.340000,54.885000,-0.753809,4.541746,-0.590000,4.575000,-0.163809,-0.033254,11.496540,-8.203101,-1.250287,-8.203101,11.496540,-0.020000,0.680000,-10,33,-9.800257,32.604455,-9.800257,32.604455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.894524,-3.315272,44.735177,46.877782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556206,1.416942,0.175470,0.014755,0.500217,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.488675,mpc,0,-126.340000,54.885000,-0.638050,4.451971,-0.480000,4.515000,-0.158050,-0.063029,11.496540,-5.031642,-1.555235,-5.031642,11.496540,-0.040000,0.520000,-7,13,-7.028918,12.592954,-7.028918,12.592954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.448130,-2.857800,50.302651,58.404514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555987,1.407056,0.139067,0.015593,0.500272,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.498678,mpc,0,-126.340000,54.885000,-0.522380,4.356924,-0.370000,4.445000,-0.152380,-0.088076,10.093779,-6.495393,-1.006328,-6.495393,10.093779,-0.050000,0.340000,5,34,4.665252,33.782732,4.665252,33.782732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.543223,-0.133736,59.254825,74.027837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552884,1.407271,0.132951,0.013290,0.500328,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.508739,mpc,0,-126.340000,54.885000,-0.407465,4.256770,-0.260000,4.345000,-0.147465,-0.088230,9.178935,-11.923467,-1.128308,-11.923467,9.178935,-0.040000,0.300000,8,79,7.873601,79.102097,7.873601,79.102097,0.000000,-0.319365,0.000000,64.000000,0.000000,0.000000,-47.203451,4.353034,62.233171,79.020302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555715,1.414956,0.175407,0.014626,0.500373,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.518740,mpc,0,-126.340000,54.885000,-0.295139,4.152821,-0.170000,4.215000,-0.125139,-0.062179,8.020133,-14.972947,-1.128308,-14.972947,8.020133,-0.030000,0.510000,14,86,14.078460,86.074591,14.078460,86.074591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.094910,6.154069,64.551595,74.724393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557614,1.416670,0.190265,0.015126,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.528669,mpc,0,-126.340000,54.885000,-0.185987,4.045440,-0.080000,4.085000,-0.105987,-0.039560,8.142112,-14.789979,-1.128308,-14.789979,8.142112,0.020000,0.720000,5,64,4.571579,64.184174,4.571579,64.184174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.521765,7.480339,69.221498,79.573149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553670,1.417261,0.191484,0.014220,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.538749,mpc,0,-126.340000,54.885000,-0.078060,3.932309,0.000000,3.955000,-0.078060,-0.022691,7.166278,-10.703675,-0.396432,-10.703675,7.166278,0.040000,0.700000,10,30,9.578588,29.689723,9.578588,29.689723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.275155,7.093060,65.920325,71.412554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556848,1.414972,0.176102,0.016006,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.548741,mpc,0,-126.340000,54.885000,0.025594,3.816217,0.070000,3.865000,-0.044406,-0.048783,6.373413,-8.691018,-0.884349,-8.691018,6.373413,0.050000,0.510000,15,23,14.954610,23.134407,14.954610,23.134407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.916379,7.854256,65.754014,78.676083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556209,1.415228,0.176160,0.014466,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.558747,mpc,0,-126.340000,54.885000,0.125591,3.696201,0.130000,3.765000,-0.004409,-0.068799,5.885497,-10.215758,-1.006328,-10.215758,5.885497,0.070000,0.350000,15,45,15.301431,44.911630,15.301431,44.911630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.159682,8.807379,69.383594,82.408493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556977,1.414712,0.176707,0.014342,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.568743,mpc,0,-126.340000,54.885000,0.221228,3.572725,0.190000,3.635000,0.031228,-0.062275,5.763517,-14.850968,-1.067318,-14.850968,5.763517,0.100000,0.370000,9,80,8.656279,79.724246,8.656279,79.724246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.654297,9.604637,71.484778,79.200718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556720,1.415569,0.175584,0.014660,0.500138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.578742,mpc,0,-126.340000,54.885000,0.312205,3.445781,0.260000,3.475000,0.052205,-0.029219,5.885497,-17.229563,-0.396432,-17.229563,5.885497,0.120000,0.560000,-1,84,-0.560054,83.867968,-0.560054,83.867968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.640772,8.101293,71.978616,77.043163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555359,1.415006,0.184034,0.014313,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.588663,mpc,0,-126.340000,54.885000,0.397392,3.316640,0.320000,3.315000,0.077392,0.001640,5.458569,-16.863625,-0.274453,-16.863625,5.458569,0.080000,0.720000,4,67,3.603800,66.799511,3.603800,66.799511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.602449,5.499445,67.158371,76.244399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539326,1.407087,0.147900,0.014780,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.598742,mpc,0,-126.340000,54.885000,0.478347,3.182346,0.380000,3.175000,0.098347,0.007346,4.604715,-13.143259,-0.762370,-13.143259,4.604715,0.060000,0.700000,10,35,10.306256,35.480212,10.306256,35.480212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.848806,2.687288,62.537741,75.722267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557027,1.413827,0.175999,0.014310,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.608741,mpc,0,-126.340000,54.885000,0.552665,3.046253,0.420000,3.055000,0.132665,-0.008747,3.567892,-10.703675,-0.518412,-10.703675,3.567892,0.070000,0.540000,16,25,15.633962,24.823421,15.633962,24.823421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.266982,1.148930,67.449952,78.252313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557417,1.413616,0.176507,0.015070,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.618743,mpc,0,-126.340000,54.885000,0.620653,2.907425,0.460000,2.935000,0.160653,-0.027575,3.506902,-13.082270,-0.762370,-13.082270,3.506902,0.110000,0.380000,6,54,6.033660,54.373563,6.033660,54.373563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.958256,1.515614,73.064454,86.547392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561192,1.670708,0.235534,0.030171,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.628602,mpc,0,-126.340000,54.885000,0.681064,2.768173,0.500000,2.785000,0.181064,-0.016827,3.018985,-16.619667,-0.762370,-16.619667,3.018985,0.110000,0.390000,3,83,2.773534,83.099915,2.773534,83.099915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.201082,1.060084,69.079562,84.667353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563017,1.497925,0.196483,0.018668,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.638622,mpc,0,-126.340000,54.885000,0.735403,2.624348,0.530000,2.605000,0.205403,0.019348,2.531068,-19.059251,0.335443,-19.059251,2.531068,0.080000,0.580000,4,89,3.660103,88.861942,3.660103,88.861942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.736607,0.153480,70.991682,89.063636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553641,1.751873,0.264432,0.041406,0.978092,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.648591,mpc,0,-126.340000,54.885000,0.782050,2.479183,0.560000,2.435000,0.222050,0.044183,2.470079,-17.534511,-0.091484,-17.534511,2.470079,0.070000,0.730000,-1,64,-1.008981,63.692768,-1.008981,63.692768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.130248,-1.511535,74.188475,90.254616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560950,1.585788,0.219987,0.019075,0.500217,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.658623,mpc,0,-126.340000,54.885000,0.821202,2.331208,0.580000,2.275000,0.241202,0.056208,2.470079,-17.534511,-0.945339,-14.302062,1.189297,0.060000,0.730000,-7,62,-6.814967,62.000379,-6.814967,62.000379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.149776,-1.518898,72.600988,80.131169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562853,1.736499,0.216099,0.032356,1.446981,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.668589,mpc,0,-126.340000,54.885000,0.852057,2.182531,0.590000,2.145000,0.262057,0.037531,0.152474,-11.923467,-0.701380,-11.923467,0.152474,0.040000,0.710000,11,17,10.591905,15.278585,10.591905,15.278585,0.000000,1.721794,0.000000,64.000000,0.000000,0.000000,-110.232216,-3.471211,62.781274,70.642309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597448,1.585450,0.210656,0.019863,0.500345,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.678587,mpc,0,-126.340000,54.885000,0.874679,2.031870,0.590000,2.025000,0.284679,0.006870,-0.640391,-10.947634,-0.823360,-10.947634,-0.640391,0.040000,0.430000,12,27,12.452803,26.647483,12.452803,26.647483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.996648,-1.301396,77.905307,88.899952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.640249,1.746158,0.219833,0.032394,0.500911,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.688591,mpc,0,-126.340000,54.885000,0.888694,1.879841,0.580000,1.885000,0.308694,-0.005159,-1.677214,-15.704823,-0.945339,-15.704823,-1.677214,0.050000,0.290000,12,72,11.929076,76.949203,11.929076,76.949203,0.000000,-5.301720,0.000000,64.000000,0.000000,0.000000,-107.858951,2.017809,77.843998,93.790083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565735,1.578330,0.202429,0.016930,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.698596,mpc,0,-126.340000,54.885000,0.893848,1.726718,0.570000,1.715000,0.323848,0.011718,-2.104141,-20.523001,-0.091484,-20.523001,-2.104141,0.080000,0.490000,2,101,1.694369,101.268194,1.694369,101.268194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.169106,4.654098,74.627717,87.347962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557552,1.442523,0.248049,0.016566,0.500453,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.708659,mpc,0,-126.340000,54.885000,0.889871,1.571791,0.550000,1.515000,0.339871,0.056791,-2.348100,-20.705970,-0.457422,-20.705970,-2.348100,0.090000,0.730000,-7,86,-6.804106,86.048382,-6.804106,86.048382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.450841,4.361811,73.373430,92.213539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542237,1.431595,0.205228,0.011911,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.718662,mpc,0,-126.340000,54.885000,0.876619,1.417108,0.540000,1.345000,0.336619,0.072108,-2.043152,-16.070760,-0.579401,-16.070760,-2.043152,0.050000,0.820000,-13,41,-13.337464,40.123638,-13.337464,40.123638,0.000000,0.924744,0.000000,64.000000,0.000000,0.000000,-95.741019,3.071369,70.060170,86.681441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540807,1.415001,0.167970,0.012546,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.728673,mpc,0,-126.340000,54.885000,0.853902,1.261799,0.520000,1.225000,0.333902,0.036799,-2.043152,-10.642686,0.030495,-10.642686,-2.043152,0.020000,0.650000,-18,5,-17.619881,5.392170,-17.619881,5.392170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.304258,2.206602,71.103607,84.897020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549444,1.406189,0.143104,0.012732,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.738741,mpc,0,-126.340000,54.885000,0.821370,1.105289,0.490000,1.115000,0.331370,-0.009711,-2.592058,-10.825654,-0.701380,-10.825654,-2.592058,-0.010000,0.330000,-19,30,-18.703472,29.940279,-18.703472,29.940279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.831968,3.901819,82.472618,102.098934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559735,1.420188,0.173219,0.014837,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.748741,mpc,0,-126.340000,54.885000,0.779321,0.949718,0.470000,0.985000,0.309321,-0.035282,-3.323933,-14.667999,-0.518412,-14.667999,-3.323933,-0.050000,0.250000,-20,68,-20.195259,67.784184,-20.195259,67.784184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.414375,5.611328,82.765307,99.568430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557228,1.416389,0.175661,0.014617,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.758698,mpc,0,-126.340000,54.885000,0.727723,0.794897,0.430000,0.825000,0.297723,-0.030103,-4.299767,-19.120240,-0.823360,-19.120240,-4.299767,-0.110000,0.400000,-17,93,-16.760962,93.338116,-16.760962,93.338116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.178131,8.017785,81.966127,97.783250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547653,1.415636,0.189969,0.014397,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.768683,mpc,0,-126.340000,54.885000,0.666161,0.639889,0.390000,0.645000,0.276161,-0.005111,-5.153621,-19.242219,-0.640391,-19.242219,-5.153621,-0.130000,0.650000,-19,76,-18.975718,75.620527,-18.975718,75.620527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.726919,10.057426,86.722592,102.805633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551274,1.411878,0.171183,0.015367,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.778644,mpc,0,-126.340000,54.885000,0.594901,0.485672,0.330000,0.485000,0.264901,0.000672,-6.861330,-15.643833,-0.335443,-15.643833,-6.861330,-0.140000,0.730000,-13,39,-12.842763,39.228523,-12.842763,39.228523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.668886,12.957046,89.879500,102.950568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553977,1.419796,0.179786,0.015664,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.788746,mpc,0,-126.340000,54.885000,0.512568,0.329861,0.270000,0.345000,0.242568,-0.015139,-7.776174,-11.557530,-0.274453,-11.557530,-7.776174,-0.130000,0.570000,-16,18,-16.094485,17.815742,-16.094485,17.815742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.548512,15.784912,94.355126,113.528354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556719,1.413443,0.173084,0.013923,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.798754,mpc,0,-126.340000,54.885000,0.421027,0.176279,0.190000,0.225000,0.231027,-0.048721,-7.959143,-11.679509,-0.945339,-11.679509,-7.959143,-0.140000,0.360000,-24,35,-23.786273,34.563333,-23.786273,34.563333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.291035,18.255347,94.629334,118.860773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557960,1.412418,0.176142,0.015193,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.808738,mpc,0,-126.340000,54.885000,0.319845,0.023988,0.110000,0.095000,0.209845,-0.071012,-8.020133,-16.070760,-0.518412,-16.070760,-8.020133,-0.170000,0.310000,-33,75,-32.713475,74.762067,-32.713475,74.762067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.104585,20.859489,90.076555,112.098126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555240,1.413843,0.176540,0.013890,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.818737,mpc,0,-126.340000,54.885000,0.208691,-0.127465,0.030000,-0.095000,0.178691,-0.032465,-9.178935,-19.852116,-0.457422,-19.852116,-9.178935,-0.240000,0.480000,-28,97,-28.153224,97.109728,-28.153224,97.109728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.826200,23.464525,84.901138,103.175650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557640,1.413451,0.186247,0.014641,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.828743,mpc,0,-126.340000,54.885000,0.087725,-0.277785,-0.060000,-0.285000,0.147725,0.007215,-10.215758,-20.218053,-0.091484,-20.218053,-10.215758,-0.270000,0.710000,-28,85,-27.859882,85.229816,-27.859882,85.229816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.813862,26.636917,92.346609,109.001507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559032,1.413714,0.214269,0.015491,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.838663,mpc,0,-126.340000,54.885000,-0.041722,-0.425475,-0.170000,-0.445000,0.128278,0.019525,-11.618519,-15.826802,-0.457422,-15.826802,-11.618519,-0.280000,0.770000,-24,46,-23.987944,45.803747,-23.987944,45.803747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.349605,30.430979,100.622078,119.372393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540339,1.403538,0.136394,0.014109,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.848673,mpc,0,-126.340000,54.885000,-0.181809,-0.573008,-0.280000,-0.565000,0.098191,-0.008008,-12.716332,-11.923467,-0.640391,-11.923467,-12.716332,-0.270000,0.660000,-26,21,-25.751650,20.755328,-25.751650,20.755328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.451176,33.517856,104.797023,128.410420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551558,1.403131,0.142065,0.014435,0.500140,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.858743,mpc,0,-126.340000,54.885000,-0.332184,-0.719795,-0.420000,-0.685000,0.087816,-0.034795,-13.570186,-11.801488,-0.701380,-11.801488,-13.570186,-0.250000,0.400000,-30,41,-30.290191,41.288027,-30.290191,41.288027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.385768,35.495045,103.085843,128.998115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557316,1.412606,0.176087,0.014521,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.868740,mpc,0,-126.340000,54.885000,-0.490629,-0.863756,-0.550000,-0.825000,0.059371,-0.038756,-14.302062,-15.399875,-0.823360,-15.399875,-14.302062,-0.280000,0.330000,-33,79,-32.559804,79.493524,-32.559804,79.493524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.473730,36.926068,97.360850,119.383163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557162,1.412775,0.177595,0.014426,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.878630,mpc,0,-126.340000,54.885000,-0.656176,-1.004356,-0.690000,-0.995000,0.033824,-0.009356,-14.667999,-19.425188,-0.701380,-19.425188,-14.667999,-0.300000,0.490000,-39,104,-39.202735,104.172800,-39.202735,104.172800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.668123,38.310320,94.485623,112.766805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563041,1.412502,0.201693,0.015292,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.888752,mpc,0,-126.340000,54.885000,-0.834437,-1.146278,-0.840000,-1.165000,0.005563,0.018722,-15.277895,-18.876282,-0.457422,-18.876282,-15.277895,-0.340000,0.750000,-40,82,-40.230541,81.618744,-40.230541,81.618744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.624820,38.998238,96.387646,113.219842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568682,1.413014,0.239269,0.015185,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.898738,mpc,0,-126.340000,54.885000,-1.018808,-1.284238,-1.000000,-1.315000,-0.018808,0.030762,-17.168573,-14.728989,-0.701380,-14.728989,-17.168573,-0.380000,0.800000,-27,45,-27.455413,45.105740,-27.455413,45.105740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.730175,41.063523,103.505195,123.387816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556627,1.413315,0.174178,0.015218,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.908740,mpc,0,-126.340000,54.885000,-1.211648,-1.420271,-1.180000,-1.435000,-0.031648,0.014729,-19.059251,-10.398727,-1.372266,-10.398727,-19.059251,-0.340000,0.610000,-22,26,-22.311941,25.695992,-22.311941,25.695992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.245242,42.207696,107.127431,130.698254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556663,1.414751,0.177715,0.014644,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.918741,mpc,0,-126.340000,54.885000,-1.412353,-1.554064,-1.380000,-1.535000,-0.032353,-0.019064,-20.523001,-10.825654,-1.616224,-10.825654,-20.523001,-0.290000,0.380000,-23,48,-22.669388,48.068993,-22.669388,48.068993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.446936,42.734457,103.723606,129.209400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558692,1.413765,0.175725,0.015388,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.928672,mpc,0,-126.340000,54.885000,-1.619187,-1.684673,-1.580000,-1.665000,-0.039187,-0.019673,-20.888939,-14.972947,-1.067318,-14.972947,-20.888939,-0.270000,0.410000,-31,82,-30.937830,82.254868,-30.937830,82.254868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.282243,43.762399,98.490198,121.640116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550784,1.404828,0.146631,0.015100,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.938741,mpc,0,-126.340000,54.885000,-1.836182,-1.814720,-1.790000,-1.815000,-0.046182,0.000280,-21.437845,-18.083417,-0.945339,-18.083417,-21.437845,-0.270000,0.550000,-35,101,-35.149482,100.565998,-35.149482,100.565998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.622310,44.333463,92.439348,112.846055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555898,1.518344,0.198251,0.015687,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.948619,mpc,0,-126.340000,54.885000,-2.055871,-1.939936,-2.000000,-1.975000,-0.055871,0.035064,-22.047741,-18.022427,-1.067318,-18.022427,-22.047741,-0.310000,0.890000,-33,75,-32.532315,75.179313,-32.532315,75.179313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.618487,44.820758,95.214693,115.813185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557403,1.401238,0.181480,0.014476,0.500148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.958756,mpc,0,-126.340000,54.885000,-2.287968,-2.065957,-2.240000,-2.115000,-0.047968,0.049043,-23.328523,-12.716332,-1.067318,-12.716332,-23.328523,-0.330000,0.780000,-22,44,-21.817426,44.078109,-21.817426,44.078109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.226582,46.849129,101.932059,126.895022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567736,1.413535,0.176580,0.014422,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.968744,mpc,0,-126.340000,54.885000,-2.522839,-2.187624,-2.470000,-2.225000,-0.052839,0.037376,-25.463159,-9.666852,-1.494245,-9.666852,-25.463159,-0.300000,0.630000,-11,32,-11.007774,32.403632,-11.007774,32.403632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.222632,47.563296,101.680490,128.621693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557477,1.413207,0.175672,0.014716,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.978654,mpc,0,-126.340000,54.885000,-2.761579,-2.305873,-2.710000,-2.325000,-0.051579,0.019127,-25.219201,-9.910810,-1.738204,-9.910810,-25.219201,-0.250000,0.450000,-23,50,-23.399614,50.437776,-23.399614,50.437776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.842000,47.303819,97.924563,124.406501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554740,1.414850,0.161207,0.014095,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.988740,mpc,0,-126.340000,54.885000,-3.009952,-2.423663,-2.960000,-2.435000,-0.049952,0.011337,-25.341180,-13.570186,-1.555235,-13.570186,-25.341180,-0.220000,0.420000,-32,85,-32.485810,85.335344,-32.485810,85.335344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.524432,46.544689,89.977792,114.461747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557473,1.415112,0.190038,0.015615,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.998676,mpc,0,-126.340000,54.885000,-3.259560,-2.537177,-3.200000,-2.575000,-0.059560,0.037823,-24.792273,-15.216906,-0.945339,-15.216906,-24.792273,-0.250000,0.590000,-40,89,-39.718920,89.473844,-39.718920,89.473844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.996524,44.638627,85.071654,106.209133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.051761,1.446942,0.218460,0.021860,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008249,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.008624,mpc,0,-126.340000,54.885000,-3.513953,-2.648318,-3.440000,-2.695000,-0.073953,0.046682,-26.378003,-13.143259,-1.250287,-13.143259,-26.378003,-0.330000,0.760000,-21,60,-20.648329,60.243980,-20.648329,60.243980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.183464,43.084099,84.590026,105.886396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550826,1.440028,0.220125,0.022023,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.019240,mpc,0,-126.340000,54.885000,-3.789831,-2.764134,-3.730000,-2.805000,-0.059831,0.040866,-28.451649,-8.142112,-1.494245,-8.142112,-28.451649,-0.310000,0.680000,-4,27,-4.459969,26.926414,-4.459969,26.926414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.155876,43.031937,95.100270,121.868035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584197,1.640782,0.225761,0.017711,0.500491,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.028627,mpc,0,-126.340000,54.885000,-4.037220,-2.864189,-4.000000,-2.865000,-0.037220,0.000811,-29.122535,-6.251434,-2.043152,-6.251434,-29.122535,-0.230000,0.500000,-8,24,-7.558457,24.234883,-7.558457,24.234883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.829514,42.700931,90.743298,119.580932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549416,1.731374,0.249439,0.036014,0.501088,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.038605,mpc,0,-126.340000,54.885000,-4.303207,-2.968106,-4.280000,-2.945000,-0.023207,-0.023106,-29.366493,-8.386070,-2.043152,-8.386070,-29.366493,-0.170000,0.340000,-15,56,-14.812887,55.822486,-14.812887,55.822486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.800185,42.519332,87.441178,117.269839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574300,1.495965,0.194812,0.018172,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.048625,mpc,0,-126.340000,54.885000,-4.573068,-3.069988,-4.570000,-3.035000,-0.003068,-0.034988,-28.451649,-11.740498,-1.738204,-11.740498,-28.451649,-0.170000,0.390000,-24,81,-24.432934,80.939967,-24.432934,80.939967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.026913,41.673431,88.813335,109.669144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555350,1.668409,0.203357,0.016876,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.058664,mpc,0,-126.340000,54.885000,-4.845726,-3.169608,-4.850000,-3.145000,0.004274,-0.024608,-28.207691,-12.777322,-1.311276,-12.777322,-28.207691,-0.200000,0.580000,-25,76,-24.747222,76.096696,-24.747222,76.096696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.962487,40.125216,90.757572,107.592096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539258,1.421947,0.165174,0.012685,0.500354,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.068620,mpc,0,-126.340000,54.885000,-5.117897,-3.266009,-5.130000,-3.245000,0.012103,-0.021009,-27.475816,-9.727842,-1.799193,-9.727842,-27.475816,-0.260000,0.690000,-23,43,-22.824455,42.832647,-22.824455,42.832647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.013734,39.621943,91.738754,111.995960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559608,1.409188,0.160060,0.013833,0.500411,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.078590,mpc,0,-126.340000,54.885000,-5.391755,-3.360205,-5.400000,-3.325000,0.008245,-0.035205,-27.902743,-6.434403,-2.043152,-6.434403,-27.902743,-0.270000,0.570000,-17,26,-17.259214,25.544744,-17.259214,25.544744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.241790,38.961906,88.875377,114.163166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560717,1.479298,0.196284,0.012795,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.088619,mpc,0,-126.340000,54.885000,-5.668124,-3.452666,-5.670000,-3.375000,0.001876,-0.077666,-27.902743,-5.946486,-2.165131,-5.946486,-27.902743,-0.260000,0.390000,-18,35,-18.322300,34.741258,-18.322300,34.741258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.510192,37.722741,81.715127,108.193187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556494,1.408787,0.167600,0.013024,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.098675,mpc,0,-126.340000,54.885000,-5.945625,-3.543115,-5.940000,-3.445000,-0.005625,-0.098115,-26.743941,-8.569039,-2.226120,-8.569039,-26.743941,-0.230000,0.300000,-33,64,-33.296540,64.344384,-33.296540,64.344384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.869414,36.884474,79.070769,101.747719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552217,1.405910,0.134317,0.013123,0.500482,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.108754,mpc,0,-126.340000,54.885000,-6.223714,-3.631581,-6.210000,-3.525000,-0.013714,-0.106581,-26.256024,-10.886644,-1.494245,-10.886644,-26.256024,-0.270000,0.460000,-34,71,-34.259258,70.847612,-34.259258,70.847612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.416100,34.281172,78.677815,96.455581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568237,1.413811,0.174632,0.014896,0.500212,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.118741,mpc,0,-126.340000,54.885000,-6.498691,-3.717128,-6.460000,-3.625000,-0.038691,-0.092128,-25.890086,-10.154769,-2.043152,-10.154769,-25.890086,-0.320000,0.580000,-32,57,-32.082680,56.933191,-32.082680,56.933191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.498010,33.436998,77.664293,96.804351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558767,1.412511,0.178193,0.015067,0.500136,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.128744,mpc,0,-126.340000,54.885000,-6.773136,-3.800802,-6.720000,-3.695000,-0.053136,-0.105802,-26.134045,-7.654195,-1.860183,-7.654195,-26.134045,-0.220000,0.580000,-42,36,-41.603255,35.700929,-41.603255,35.700929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.700309,34.137547,76.455536,99.441547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557314,1.412799,0.188747,0.013858,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.138680,mpc,0,-126.340000,54.885000,-7.044313,-3.881997,-6.970000,-3.755000,-0.074313,-0.126997,-26.560972,-5.946486,-2.104141,-5.946486,-26.560972,-0.390000,0.480000,-16,29,-15.595266,29.248946,-15.595266,29.248946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.478604,33.474068,70.888150,93.498562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554092,1.403912,0.144161,0.015391,0.500255,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.148684,mpc,0,-126.340000,54.885000,-7.315465,-3.961901,-7.240000,-3.825000,-0.075465,-0.136901,-26.682951,-6.983309,-2.348100,-6.983309,-26.682951,-0.340000,0.360000,-17,49,-17.260216,48.548498,-17.260216,48.548498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.631171,34.452607,72.838932,99.015911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550759,1.406222,0.143298,0.015379,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.158740,mpc,0,-126.340000,54.885000,-7.585698,-4.040448,-7.510000,-3.895000,-0.075698,-0.145448,-26.073055,-9.605862,-2.104141,-9.605862,-26.073055,-0.260000,0.380000,-31,69,-31.085605,69.278347,-31.085605,69.278347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.994956,35.246849,66.784277,88.663494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559150,1.414210,0.174319,0.014347,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.168675,mpc,0,-126.340000,54.885000,-7.849955,-4.116393,-7.760000,-3.985000,-0.089955,-0.131393,-24.914252,-10.520706,-2.104141,-10.520706,-24.914252,-0.290000,0.520000,-37,67,-36.772899,67.175725,-36.772899,67.175725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.152975,33.377160,66.038521,79.306178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554110,1.403835,0.143810,0.014909,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.178748,mpc,0,-126.340000,54.885000,-8.114709,-4.191812,-8.010000,-4.065000,-0.104709,-0.126812,-24.975242,-8.873987,-1.494245,-8.873987,-24.975242,-0.330000,0.610000,-29,47,-28.803041,46.716304,-28.803041,46.716304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.446472,32.081387,63.639663,78.243769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557500,1.411513,0.176039,0.015569,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.188746,mpc,0,-126.340000,54.885000,-8.373914,-4.265190,-8.260000,-4.135000,-0.113914,-0.130190,-25.707117,-6.922320,-2.409089,-6.922320,-25.707117,-0.340000,0.530000,-17,38,-16.833984,37.600264,-16.833984,37.600264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.657233,32.390762,60.914688,81.994382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557366,1.411561,0.174033,0.014725,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.198683,mpc,0,-126.340000,54.885000,-8.627636,-4.336764,-8.510000,-4.195000,-0.117636,-0.141764,-25.646128,-6.922320,-2.287110,-6.922320,-25.646128,-0.310000,0.450000,-16,44,-16.495801,44.015205,-16.495801,44.015205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.896523,32.963662,59.417777,80.402679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548394,1.406581,0.132124,0.015817,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.208745,mpc,0,-126.340000,54.885000,-8.880208,-4.407964,-8.760000,-4.255000,-0.120208,-0.152964,-24.670294,-7.410237,-2.226120,-7.410237,-24.670294,-0.230000,0.380000,-31,54,-30.923646,54.111341,-30.923646,54.111341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.893523,32.399759,59.956284,74.012126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559217,1.411743,0.175244,0.015313,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.218679,mpc,0,-126.340000,54.885000,-9.124893,-4.477093,-8.990000,-4.335000,-0.134893,-0.142093,-23.633471,-9.239925,-2.165131,-9.239925,-23.633471,-0.270000,0.460000,-33,64,-32.857382,63.707625,-32.857382,63.707625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.388606,29.468067,59.641196,67.067209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553610,1.403117,0.141732,0.014268,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.228745,mpc,0,-126.340000,54.885000,-9.367799,-4.546082,-9.230000,-4.405000,-0.137799,-0.141082,-23.328523,-9.300914,-2.104141,-9.300914,-23.328523,-0.320000,0.510000,-24,61,-24.355890,60.670452,-24.355890,60.670452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.441969,26.879700,58.916008,67.358119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557294,1.410660,0.173665,0.015556,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.238742,mpc,0,-126.340000,54.885000,-9.603646,-4.613633,-9.460000,-4.485000,-0.143646,-0.128633,-23.389512,-7.837164,-2.104141,-7.837164,-23.389512,-0.300000,0.540000,-21,47,-20.616294,47.287800,-20.616294,47.287800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.796009,25.760077,58.024915,68.531239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557858,1.409854,0.174279,0.014290,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.248664,mpc,0,-126.340000,54.885000,-9.832131,-4.679838,-9.690000,-4.555000,-0.142131,-0.124838,-22.840606,-6.617372,-2.287110,-6.617372,-22.840606,-0.280000,0.520000,-22,39,-21.531473,38.952991,-21.531473,38.952991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.989867,24.635636,57.740364,67.460581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540026,1.402407,0.137227,0.014307,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.258741,mpc,0,-126.340000,54.885000,-10.058180,-4.746324,-9.920000,-4.615000,-0.138180,-0.131324,-22.840606,-6.800341,-2.409089,-6.800341,-22.840606,-0.250000,0.420000,-19,49,-19.019749,48.726846,-19.019749,48.726846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.239044,23.149523,61.317318,68.445097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557595,1.425281,0.184092,0.015589,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.268725,mpc,0,-126.340000,54.885000,-10.275887,-4.811550,-10.140000,-4.675000,-0.135887,-0.136550,-22.169720,-8.325081,-1.860183,-8.325081,-22.169720,-0.230000,0.410000,-21,62,-21.426166,62.108855,-21.426166,62.108855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.275947,21.695747,63.516440,68.531268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560116,1.408537,0.174550,0.014037,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.278741,mpc,0,-126.340000,54.885000,-10.487774,-4.876437,-10.360000,-4.755000,-0.127774,-0.121437,-21.437845,-9.300914,-2.287110,-9.300914,-21.437845,-0.220000,0.550000,-23,59,-22.759546,59.273480,-22.759546,59.273480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.745110,19.462662,61.975478,66.647349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559295,1.408493,0.175522,0.014878,0.500148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.288742,mpc,0,-126.340000,54.885000,-10.692594,-4.940782,-10.580000,-4.835000,-0.112594,-0.105782,-21.071908,-8.142112,-2.226120,-8.142112,-21.071908,-0.230000,0.550000,-16,51,-16.489028,51.029797,-16.489028,51.029797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.270723,16.883414,62.212220,66.365565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557907,1.413081,0.175225,0.014912,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.298744,mpc,0,-126.340000,54.885000,-10.890472,-5.004784,-10.790000,-4.905000,-0.100472,-0.099784,-21.010918,-7.776174,-2.104141,-7.776174,-21.010918,-0.220000,0.530000,-10,50,-10.038585,49.843197,-10.038585,49.843197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.879506,15.102426,65.271454,67.428626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557921,1.406212,0.161549,0.014069,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.308670,mpc,0,-126.340000,54.885000,-11.079766,-5.068050,-11.000000,-4.975000,-0.079766,-0.093050,-20.766960,-7.532216,-1.677214,-7.532216,-20.766960,-0.160000,0.500000,-11,51,-10.785423,50.875996,-10.785423,50.875996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.901055,13.839612,66.281516,67.447610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551019,1.400190,0.124640,0.015130,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.318675,mpc,0,-126.340000,54.885000,-11.263253,-5.131659,-11.190000,-5.045000,-0.073253,-0.086659,-18.998261,-7.959143,-2.409089,-7.959143,-18.998261,-0.150000,0.490000,-20,55,-20.035980,55.395677,-20.035980,55.395677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.503131,12.484293,65.863446,67.015707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550323,1.399725,0.125691,0.014552,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.328748,mpc,0,-126.340000,54.885000,-11.440403,-5.195624,-11.360000,-5.115000,-0.080403,-0.080624,-17.290552,-8.447060,-1.494245,-8.447060,-17.290552,-0.170000,0.510000,-27,58,-26.533929,57.785782,-26.533929,57.785782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.920296,10.462558,64.483969,66.899950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557970,1.415129,0.175836,0.014855,0.500481,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.338593,mpc,0,-126.340000,54.885000,-11.606038,-5.258144,-11.520000,-5.195000,-0.086038,-0.063144,-16.009771,-8.447060,-1.067318,-8.447060,-16.009771,-0.210000,0.540000,-26,56,-26.408542,56.268291,-26.408542,56.268291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.151111,7.809995,63.243443,68.475183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576822,1.460960,0.201677,0.014626,0.500439,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.348682,mpc,0,-126.340000,54.885000,-11.767995,-5.322308,-11.680000,-5.265000,-0.087995,-0.057308,-15.399875,-7.532216,-1.860183,-7.532216,-15.399875,-0.240000,0.540000,-20,49,-20.429669,48.738347,-20.429669,48.738347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.576737,4.909707,62.635317,68.591439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561118,2.158486,0.301250,0.044637,0.500586,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008577,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.358624,mpc,0,-126.340000,54.885000,-11.919751,-5.385691,-11.820000,-5.335000,-0.099751,-0.050691,-15.033937,-6.983309,-2.165131,-6.983309,-15.033937,-0.260000,0.520000,-14,46,-14.307333,45.761568,-14.307333,45.761568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.993499,2.586959,63.230157,66.786013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575846,1.632110,0.203890,0.030150,0.500374,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.368623,mpc,0,-126.340000,54.885000,-12.064480,-5.449674,-11.970000,-5.405000,-0.094480,-0.044674,-14.424041,-7.532216,-1.616224,-7.532216,-14.424041,-0.220000,0.490000,-17,53,-16.792405,52.733100,-16.792405,52.733100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.366631,1.392483,63.293685,64.399652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573255,1.783972,0.234471,0.041582,0.975056,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.378632,mpc,0,-126.340000,54.885000,-12.201336,-5.514011,-12.110000,-5.485000,-0.091336,-0.029011,-13.753155,-8.630029,-1.311276,-8.630029,-13.753155,-0.200000,0.480000,-18,64,-18.141045,63.778053,-18.141045,63.778053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.743950,0.503844,61.833632,64.298815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576610,1.633093,0.225971,0.025310,0.506701,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.388694,mpc,0,-126.340000,54.885000,-12.330820,-5.579054,-12.240000,-5.565000,-0.090820,-0.014054,-12.655342,-9.300914,-1.250287,-9.300914,-12.655342,-0.190000,0.590000,-22,60,-22.115644,60.369187,-22.115644,60.369187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.849140,-0.468941,62.128942,66.638242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567205,1.795441,0.266346,0.038293,0.501040,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.399225,mpc,0,-126.340000,54.885000,-12.457601,-5.647567,-12.370000,-5.655000,-0.087601,0.007433,-12.167426,-7.715185,-1.799193,-7.715185,-12.167426,-0.200000,0.590000,-17,49,-16.873447,48.520119,-16.873447,48.520119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.638959,-2.210304,61.243874,66.476283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586630,1.688428,0.235223,0.029191,0.500610,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.408637,mpc,0,-126.340000,54.885000,-12.563362,-5.709231,-12.470000,-5.725000,-0.093362,0.015769,-11.191592,-7.288257,-1.738204,-7.288257,-11.191592,-0.200000,0.540000,-19,49,-18.517105,48.999795,-18.517105,48.999795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.882973,-3.419951,63.277955,65.417908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571254,1.597888,0.201404,0.020669,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.418620,mpc,0,-126.340000,54.885000,-12.667756,-5.775112,-12.580000,-5.805000,-0.087756,0.029888,-10.581696,-8.691018,-1.799193,-8.691018,-10.581696,-0.210000,0.510000,-15,64,-15.402318,63.834951,-15.402318,63.834951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.082074,-4.159137,61.779403,64.551584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551746,1.466999,0.198169,0.017848,0.500380,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.428623,mpc,0,-126.340000,54.885000,-12.764371,-5.841653,-12.680000,-5.895000,-0.084371,0.053347,-8.447060,-8.812998,-0.884349,-8.812998,-8.447060,-0.190000,0.550000,-29,63,-29.047710,63.138043,-29.047710,63.138043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.813522,-4.639703,61.097027,65.607620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551087,1.458954,0.181820,0.016876,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.438622,mpc,0,-126.340000,54.885000,-12.853024,-5.908733,-12.760000,-5.975000,-0.093024,0.066267,-8.142112,-8.934977,-1.250287,-8.934977,-8.142112,-0.220000,0.590000,-23,61,-22.556669,60.957968,-22.556669,60.957968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.120540,-5.973243,59.304555,66.630150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551788,1.411970,0.168964,0.016485,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.448619,mpc,0,-126.340000,54.885000,-12.933788,-5.976366,-12.840000,-6.055000,-0.093788,0.078634,-7.349247,-7.776174,-0.579401,-7.776174,-7.349247,-0.240000,0.600000,-19,51,-19.295925,50.831726,-19.295925,50.831726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.492212,-6.818667,61.246263,66.809623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555886,1.494434,0.210272,0.031457,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.458625,mpc,0,-126.340000,54.885000,-13.006852,-6.044656,-12.910000,-6.125000,-0.096852,0.080344,-7.227268,-7.288257,-0.884349,-7.288257,-7.227268,-0.220000,0.560000,-16,49,-16.022315,49.429873,-16.022315,49.429873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.497222,-7.151070,60.701527,63.535433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556814,1.456459,0.200458,0.020034,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.468628,mpc,0,-126.340000,54.885000,-13.072227,-6.113526,-12.970000,-6.195000,-0.102227,0.081474,-5.946486,-7.288257,-0.335443,-7.288257,-5.946486,-0.200000,0.510000,-23,53,-23.248853,53.187640,-23.248853,53.187640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.500801,-7.243011,59.365254,61.266146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555191,1.436249,0.202611,0.018201,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.478621,mpc,0,-126.340000,54.885000,-13.129993,-6.182915,-13.020000,-6.275000,-0.109993,0.092085,-3.933829,-8.325081,-0.274453,-8.325081,-3.933829,-0.210000,0.510000,-34,62,-34.371882,61.960813,-34.371882,61.960813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.049707,-7.816886,57.027264,61.829227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551471,1.637015,0.206914,0.026946,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.488625,mpc,0,-126.340000,54.885000,-13.180421,-6.252978,-13.060000,-6.355000,-0.120421,0.102022,-3.201954,-9.361904,-1.189297,-9.361904,-3.201954,-0.250000,0.540000,-31,68,-31.218013,68.436701,-31.218013,68.436701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.052126,-9.191281,56.016971,65.705335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564113,1.433394,0.211410,0.018635,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.498631,mpc,0,-126.340000,54.885000,-13.223589,-6.323620,-13.090000,-6.445000,-0.133589,0.121380,-3.628881,-8.995966,-0.152474,-8.995966,-3.628881,-0.300000,0.600000,-16,62,-15.921098,61.657371,-15.921098,61.657371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.337378,-9.853880,57.207463,67.338816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550889,1.546711,0.215392,0.021149,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.508626,mpc,0,-126.340000,54.885000,-13.259620,-6.394735,-13.130000,-6.515000,-0.129620,0.120265,-3.811850,-7.715185,-0.091484,-7.715185,-3.811850,-0.260000,0.620000,-12,48,-11.876758,48.349677,-11.876758,48.349677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.815996,-8.619902,57.414533,62.951735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558150,1.481995,0.204518,0.019003,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.518621,mpc,0,-126.340000,54.885000,-13.288739,-6.466368,-13.150000,-6.575000,-0.138739,0.108632,-2.287110,-6.434403,-1.189297,-6.434403,-2.287110,-0.190000,0.560000,-28,41,-28.321697,40.822103,-28.321697,40.822103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.551461,-7.800061,55.079357,57.845398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552822,1.436947,0.195093,0.018675,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.528628,mpc,0,-126.340000,54.885000,-13.311154,-6.538562,-13.170000,-6.645000,-0.141154,0.106438,-1.494245,-6.922320,-0.396432,-6.922320,-1.494245,-0.210000,0.460000,-28,53,-28.135702,52.920310,-28.135702,52.920310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.828579,-8.659444,54.412129,59.208777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556371,1.418972,0.195154,0.017297,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.538620,mpc,0,-126.340000,54.885000,-13.327007,-6.611094,-13.170000,-6.725000,-0.157007,0.113906,-0.213464,-7.959143,-0.213464,-7.959143,-0.213464,-0.250000,0.470000,-30,61,-30.419787,61.336906,-30.419787,61.336906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.351494,-9.325584,53.674028,61.442966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560187,1.607346,0.202217,0.019690,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.548619,mpc,0,-126.340000,54.885000,-13.336542,-6.684051,-13.170000,-6.805000,-0.166542,0.120949,0.579401,-9.239925,-0.213464,-9.239925,0.579401,-0.280000,0.540000,-30,66,-29.758181,66.144846,-29.758181,66.144846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.368248,-9.715488,52.212879,62.204398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555441,1.428622,0.186533,0.018315,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.558636,mpc,0,-126.340000,54.885000,-13.339963,-6.757465,-13.160000,-6.885000,-0.179963,0.127535,-0.213464,-8.630029,0.152474,-8.630029,-0.213464,-0.290000,0.600000,-18,56,-17.692226,56.461854,-17.692226,56.461854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.936767,-9.981250,51.362704,61.825781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564847,1.497753,0.230536,0.021560,0.500856,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.569378,mpc,0,-126.340000,54.885000,-13.337065,-6.836475,-13.160000,-6.965000,-0.177065,0.128525,-0.396432,-7.288257,-0.457422,-7.288257,-0.396432,-0.250000,0.630000,-15,42,-14.788650,42.190698,-14.788650,42.190698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.986523,-8.971667,49.776388,56.838022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562184,1.437525,0.206281,0.022740,0.502719,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.578620,mpc,0,-126.340000,54.885000,-13.329342,-6.904626,-13.150000,-7.025000,-0.179342,0.120374,0.640391,-5.519559,0.030495,-5.519559,0.640391,-0.210000,0.510000,-24,37,-23.901771,37.020438,-23.901771,37.020438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.808845,-8.174747,48.525580,52.939861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546058,1.524123,0.210767,0.018178,0.503758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.588619,mpc,0,-126.340000,54.885000,-13.315763,-6.978457,-13.140000,-7.075000,-0.175763,0.096543,1.067318,-6.434403,-0.335443,-6.434403,1.067318,-0.200000,0.430000,-25,49,-24.869251,49.351480,-24.869251,49.351480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.412199,-8.479877,47.944470,52.789874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553708,1.451786,0.200397,0.022136,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.598628,mpc,0,-126.340000,54.885000,-13.296966,-7.052377,-13.130000,-7.135000,-0.166966,0.082623,1.250287,-6.983309,0.091484,-6.983309,1.250287,-0.230000,0.440000,-18,52,-17.893707,52.452061,-17.893707,52.452061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.312025,-9.063450,47.100973,54.344231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560627,1.439762,0.198156,0.019796,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.608619,mpc,0,-126.340000,54.885000,-13.273247,-7.126090,-13.110000,-7.205000,-0.163247,0.078910,1.433256,-7.837164,0.091484,-7.837164,1.433256,-0.220000,0.500000,-17,54,-16.513126,53.983671,-16.513126,53.983671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.261199,-8.607900,46.200705,52.506830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553438,1.666857,0.224044,0.030042,0.503430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.618604,mpc,0,-126.340000,54.885000,-13.244839,-7.199583,-13.090000,-7.275000,-0.154839,0.075417,1.677214,-7.532216,-0.091484,-7.532216,1.677214,-0.200000,0.530000,-17,49,-16.639026,48.830580,-16.639026,48.830580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.828648,-8.243662,43.274528,49.319064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571937,1.803203,0.251936,0.052809,0.508321,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.630622,mpc,0,-126.340000,54.885000,-13.204752,-7.287670,-13.070000,-7.355000,-0.134752,0.067330,1.738204,-6.861330,-0.274453,-6.861330,1.738204,-0.180000,0.510000,-14,45,-13.535633,44.758941,-13.535633,44.758941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.029269,-7.977348,41.336925,46.283764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603248,1.743339,0.227781,0.033892,0.500648,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.638779,mpc,0,-126.340000,54.885000,-13.174078,-7.347131,-13.050000,-7.405000,-0.124078,0.057869,1.494245,-5.702528,-0.152474,-5.702528,1.494245,-0.180000,0.490000,-7,37,-7.205748,36.572153,-7.205748,36.572153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.516659,-7.823221,40.342986,44.568280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566398,1.924723,0.246713,0.045817,0.814244,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.648852,mpc,0,-126.340000,54.885000,-13.132558,-7.420084,-13.030000,-7.465000,-0.102558,0.044916,1.616224,-5.519559,0.335443,-5.519559,1.616224,-0.140000,0.430000,-8,40,-7.863415,39.637191,-7.863415,39.637191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.668278,-7.053701,40.972112,44.050133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583723,1.739131,0.221722,0.035100,0.500804,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.658849,mpc,0,-126.340000,54.885000,-13.087594,-7.491871,-13.010000,-7.465000,-0.077594,-0.026871,1.616224,-5.519559,0.091484,-5.824507,2.714037,-0.110000,0.400000,-7,37,-6.537701,36.623019,-6.537701,36.623019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.490356,-7.009386,40.421068,42.530723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570338,1.719629,0.254027,0.034436,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.668843,mpc,0,-126.340000,54.885000,-13.039145,-7.562888,-12.970000,-7.575000,-0.069145,0.012112,2.714037,-7.349247,0.091484,-7.349247,2.714037,-0.100000,0.390000,-15,57,-14.503969,56.873319,-14.503969,56.873319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.400958,-6.213441,40.713550,41.814286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576913,1.701616,0.226193,0.035032,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.678844,mpc,0,-126.340000,54.885000,-12.987389,-7.633084,-12.940000,-7.645000,-0.047389,0.011916,3.018985,-7.654195,0.579401,-7.654195,3.018985,-0.100000,0.460000,-13,55,-13.461997,55.096613,-13.461997,55.096613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.337281,-6.721036,39.924519,44.749160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573801,1.708110,0.206376,0.031958,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.688870,mpc,0,-126.340000,54.885000,-12.932460,-7.702438,-12.900000,-7.715000,-0.032460,0.012562,3.262944,-6.556382,0.884349,-6.556382,3.262944,-0.130000,0.510000,-8,43,-7.768265,42.761788,-7.768265,42.761788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.017134,-7.204637,39.905281,43.702089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561475,1.720210,0.254763,0.034272,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.698846,mpc,0,-126.340000,54.885000,-12.874994,-7.770312,-12.860000,-7.765000,-0.014994,-0.005312,3.567892,-4.055809,0.518412,-4.055809,3.567892,-0.120000,0.480000,-7,24,-6.805641,24.066124,-6.805641,24.066124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.158226,-6.844905,39.591606,41.514266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583193,1.740742,0.232759,0.041137,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.708848,mpc,0,-126.340000,54.885000,-12.814778,-7.837093,-12.830000,-7.805000,0.015222,-0.032093,3.384923,-3.933829,0.579401,-3.933829,3.384923,-0.100000,0.380000,-3,30,-2.867573,30.296552,-2.867573,30.296552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.542075,-5.679076,40.817899,44.444386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.783140,1.744862,0.500896,0.038320,0.501084,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008580,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.718849,mpc,0,-126.340000,54.885000,-12.752190,-7.902440,-12.800000,-7.855000,0.047810,-0.047440,2.775027,-4.970653,-0.030495,-4.970653,2.775027,-0.060000,0.320000,2,45,1.916809,44.900000,1.916809,44.900000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.425968,-4.562143,42.221628,44.872148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.830749,1.718585,0.252452,0.036915,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009351,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.728834,mpc,0,-126.340000,54.885000,-12.687518,-7.966134,-12.760000,-7.915000,0.072482,-0.051134,2.897006,-7.105289,0.396432,-7.105289,2.897006,-0.050000,0.350000,3,62,2.874119,61.806391,2.874119,61.806391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.003181,-3.491475,42.556875,44.204436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572250,1.696204,0.225206,0.034452,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.738845,mpc,0,-126.340000,54.885000,-12.620696,-8.028284,-12.730000,-7.985000,0.109304,-0.043284,3.018985,-7.776174,0.823360,-7.776174,3.018985,-0.050000,0.490000,6,58,6.099630,58.011219,6.099630,58.011219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.749438,-3.130504,43.068304,44.172774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.076362,1.918691,0.234037,0.035840,0.500896,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.748840,mpc,0,-126.340000,54.885000,-12.552175,-8.088492,-12.690000,-8.045000,0.137825,-0.043492,2.775027,-6.434403,0.213464,-6.434403,2.775027,-0.030000,0.550000,10,43,10.001974,43.409437,10.001974,43.409437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.545104,-2.642774,43.665015,43.755041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560062,1.607089,0.210110,0.022967,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.758858,mpc,0,-126.340000,54.885000,-12.481866,-8.146844,-12.650000,-8.085000,0.168134,-0.061844,3.079975,-3.811850,0.701380,-3.811850,3.079975,-0.010000,0.520000,10,24,9.870457,24.370671,9.870457,24.370671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.916324,-1.886453,44.091186,46.006374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570787,1.768186,0.251588,0.036454,0.500959,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.768843,mpc,0,-126.340000,54.885000,-12.410333,-8.202869,-12.610000,-8.115000,0.199667,-0.087869,3.811850,-2.470079,0.762370,-2.470079,3.811850,0.000000,0.390000,7,24,6.873926,24.114614,6.873926,24.114614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.126567,-1.006096,46.726599,49.166206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.596918,1.644470,0.227971,0.030249,3.107354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011616,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.780495,mpc,0,-126.340000,54.885000,-12.325221,-8.265364,-12.550000,-8.145000,0.224779,-0.120364,4.604715,-3.628881,0.640391,-3.628881,4.604715,0.010000,0.300000,2,42,1.752643,41.558591,1.752643,41.558591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.069149,-0.119079,49.119029,49.372448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601321,1.679904,0.226115,0.026961,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.790604,mpc,0,-126.340000,54.885000,-12.250125,-8.316897,-12.490000,-8.195000,0.239875,-0.121897,5.580549,-6.129455,0.518412,-6.129455,5.580549,0.060000,0.330000,-12,63,-12.119240,62.503315,-12.119240,62.503315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.615432,0.679864,47.850334,46.838265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593627,1.772161,0.265452,0.035802,0.501138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.800612,mpc,0,-126.340000,54.885000,-12.174766,-8.365307,-12.430000,-8.265000,0.255234,-0.100307,6.434403,-7.410237,0.823360,-7.410237,6.434403,0.000000,0.470000,-11,66,-11.142690,65.977967,-11.142690,65.977967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.368184,0.812137,44.682318,47.256056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591794,1.748702,0.231395,0.030267,0.501138,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.810585,mpc,0,-126.340000,54.885000,-12.098783,-8.410829,-12.360000,-8.325000,0.261217,-0.085829,5.763517,-5.580549,0.823360,-5.580549,5.763517,-0.020000,0.580000,-1,45,-1.068205,45.447984,-1.068205,45.447984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.288835,1.243096,45.201960,47.037885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583969,1.530354,0.196018,0.021125,0.505191,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.820586,mpc,0,-126.340000,54.885000,-12.021806,-8.453612,-12.290000,-8.355000,0.268194,-0.098612,6.251434,-2.653048,0.762370,-2.653048,6.251434,-0.030000,0.530000,-1,27,-1.004379,26.728970,-1.004379,26.728970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.951080,2.886426,48.049039,52.346113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.629110,1.439979,0.190950,0.020053,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.830591,mpc,0,-126.340000,54.885000,-11.944115,-8.493404,-12.230000,-8.375000,0.285885,-0.118404,5.885497,-0.213464,0.945339,-0.213464,5.885497,-0.030000,0.420000,5,17,5.442229,17.199299,5.442229,17.199299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.363179,4.418896,48.067295,53.986184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554406,1.557599,0.222184,0.020314,0.501663,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.840560,mpc,0,-126.340000,54.885000,-11.866101,-8.529929,-12.160000,-8.395000,0.293899,-0.134929,6.312424,-1.555235,0.579401,-1.555235,6.312424,-0.020000,0.300000,2,40,1.973116,40.271039,1.973116,40.271039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.781048,6.428913,50.920342,58.012034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.644722,1.782970,0.231810,0.032473,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.850558,mpc,0,-126.340000,54.885000,-11.787320,-8.563306,-12.090000,-8.425000,0.302680,-0.138306,6.312424,-4.482736,1.433256,-4.482736,6.312424,-0.020000,0.310000,2,68,2.150603,67.530793,2.150603,67.530793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.116573,7.881699,47.121135,53.012043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567056,1.799192,0.225759,0.039590,0.506387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.860591,mpc,0,-126.340000,54.885000,-11.707784,-8.593393,-12.020000,-8.475000,0.312216,-0.118393,6.434403,-6.739351,0.823360,-6.739351,6.434403,-0.010000,0.480000,0,77,0.137792,77.109685,0.137792,77.109685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.651061,8.738452,48.158347,52.821813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590163,2.559904,0.217799,0.046599,0.513227,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.870554,mpc,0,-126.340000,54.885000,-11.628363,-8.619778,-11.960000,-8.525000,0.331637,-0.094778,6.190445,-4.787684,0.518412,-4.787684,6.190445,-0.020000,0.630000,6,54,6.074227,53.677261,6.074227,53.677261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.278029,9.231906,50.324295,54.398629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595303,1.631331,0.211221,0.031978,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.880563,mpc,0,-126.340000,54.885000,-11.548167,-8.642667,-11.890000,-8.545000,0.341833,-0.097667,5.885497,-0.091484,1.189297,-0.091484,5.885497,0.030000,0.610000,6,19,5.743069,19.207690,5.743069,19.207690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.527323,10.521186,54.756872,60.722086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595711,1.705314,0.223422,0.027240,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.890561,mpc,0,-126.340000,54.885000,-11.467673,-8.661800,-11.820000,-8.525000,0.352327,-0.136800,5.885497,2.470079,1.250287,2.470079,5.885497,0.000000,0.430000,12,13,12.456574,13.011739,12.456574,13.011739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.493505,11.992651,58.118704,68.303054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.976836,1.803140,0.218947,0.051316,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008563,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.900616,mpc,0,-126.340000,54.885000,-11.386339,-8.677177,-11.740000,-8.515000,0.353661,-0.162177,6.617372,0.640391,1.067318,0.640391,6.617372,0.020000,0.270000,4,44,4.492066,43.613023,4.492066,43.613023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.464968,13.760822,60.248831,72.093712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611702,1.760393,0.232057,0.041212,0.848234,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008505,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.911069,mpc,0,-126.340000,54.885000,-11.301364,-8.688953,-11.660000,-8.525000,0.358636,-0.163953,7.654195,-2.287110,1.555235,-2.287110,7.654195,0.040000,0.310000,-7,69,-7.364315,69.189266,-7.364315,69.189266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.143333,14.145323,55.545345,62.247870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595035,1.703443,0.303586,0.042727,0.501095,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.920867,mpc,0,-126.340000,54.885000,-11.221320,-8.696001,-11.580000,-8.555000,0.358680,-0.141001,8.020133,-4.238777,1.433256,-4.238777,8.020133,0.000000,0.490000,-6,76,-6.309755,75.971383,-6.309755,75.971383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.362774,14.039043,51.153191,57.157671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.785814,1.714632,0.275346,0.052121,0.513447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008355,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.930558,mpc,0,-126.340000,54.885000,-11.141734,-8.699099,-11.490000,-8.585000,0.348266,-0.114099,8.325081,-2.714037,1.738204,-2.714037,8.325081,-0.010000,0.630000,-7,57,-7.484372,57.342502,-7.484372,57.342502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.149693,14.743563,53.885370,59.447470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618026,1.648665,0.222216,0.033266,0.501029,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.940559,mpc,0,-126.340000,54.885000,-11.059135,-8.698185,-11.410000,-8.585000,0.350865,-0.113185,8.508050,1.128308,1.189297,1.128308,8.508050,-0.020000,0.640000,-5,28,-5.395394,28.102667,-5.395394,28.102667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.182770,16.113892,55.063735,60.768377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604157,1.732578,0.216781,0.024362,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.950596,mpc,0,-126.340000,54.885000,-10.975723,-8.693001,-11.320000,-8.545000,0.344277,-0.148001,8.203101,4.543725,1.433256,4.543725,8.203101,-0.040000,0.470000,2,15,1.932448,15.077561,1.932448,15.077561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.510743,17.619505,57.673306,65.535818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574520,1.436343,0.212912,0.016629,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.960586,mpc,0,-126.340000,54.885000,-10.892114,-8.683538,-11.230000,-8.515000,0.337886,-0.168538,7.837164,4.116798,1.250287,4.116798,7.837164,-0.040000,0.320000,6,34,6.273435,33.848909,6.273435,33.848909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.639741,19.246784,59.817820,69.361138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561872,1.518312,0.205761,0.019341,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.970586,mpc,0,-126.340000,54.885000,-10.807773,-8.669716,-11.140000,-8.495000,0.332227,-0.174716,7.288257,-0.274453,1.006328,-0.274453,7.288257,-0.040000,0.280000,11,78,10.624487,78.035617,10.624487,78.035617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.008149,20.694412,56.702944,64.707138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568644,1.450720,0.191006,0.017848,0.501151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.980582,mpc,0,-126.340000,54.885000,-10.722738,-8.651507,-11.060000,-8.505000,0.337262,-0.146507,7.898153,-2.531068,1.555235,-2.531068,7.898153,-0.010000,0.500000,2,85,2.294126,85.282311,2.294126,85.282311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.193965,20.200306,56.196990,61.646101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554493,1.511085,0.205214,0.018376,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.990584,mpc,0,-126.340000,54.885000,-10.636840,-8.628860,-10.970000,-8.515000,0.333160,-0.113860,8.447060,-0.640391,1.494245,-0.640391,8.447060,0.010000,0.690000,-4,60,-4.229188,59.875642,-4.229188,59.875642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.981885,19.682857,55.502043,61.152359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555462,1.447972,0.210017,0.018066,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.000586,mpc,0,-126.340000,54.885000,-10.550045,-8.601761,-10.890000,-8.485000,0.339955,-0.116761,8.447060,-0.640391,1.616224,3.689871,7.776174,-0.020000,0.690000,1,62,1.452369,62.445963,1.452369,62.445963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.424411,21.432643,56.309108,63.932247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.398977,1.584974,0.236988,0.032449,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.010585,mpc,0,-126.340000,54.885000,-10.462270,-8.570204,-10.800000,-8.425000,0.337730,-0.145204,6.739351,7.471226,1.494245,7.471226,6.739351,-0.020000,0.630000,21,17,20.927341,3.405994,20.927341,3.405994,0.000000,14.039969,0.000000,64.000000,0.000000,0.000000,-51.635861,20.184917,55.076308,60.864257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620928,1.610363,0.221533,0.021438,0.500414,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.020585,mpc,0,-126.340000,54.885000,-10.373375,-8.534171,-10.720000,-8.345000,0.346625,-0.189171,7.471226,9.544873,1.250287,9.544873,7.471226,0.010000,0.450000,16,0,15.605081,0.395803,15.605081,0.395803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.799275,19.780472,65.110553,76.841152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565380,1.572104,0.200732,0.018790,0.504462,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.030591,mpc,0,-126.340000,54.885000,-10.283212,-8.493648,-10.640000,-8.265000,0.356788,-0.228648,8.203101,6.190445,1.738204,6.190445,8.203101,0.080000,0.230000,2,45,2.146022,47.322425,2.146022,47.322425,0.000000,-1.926622,0.000000,64.000000,0.000000,0.000000,-49.311820,19.674118,69.412119,85.177905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557803,1.441382,0.201189,0.018863,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.040590,mpc,0,-126.340000,54.885000,-10.191774,-8.448696,-10.540000,-8.235000,0.348226,-0.213696,8.752008,-0.030495,1.555235,-0.030495,8.752008,0.060000,0.270000,-2,90,-1.681426,102.306696,-1.681426,102.306696,0.000000,-11.910893,0.000000,64.000000,0.000000,0.000000,-42.511935,19.209405,65.331717,73.249503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562608,1.449469,0.223509,0.018175,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.050584,mpc,0,-126.340000,54.885000,-10.098938,-8.399344,-10.450000,-8.255000,0.351062,-0.144344,9.483883,-3.811850,1.494245,-3.811850,9.483883,0.010000,0.560000,-1,112,-1.229798,112.450000,-1.229798,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.281702,19.007504,65.708412,75.180811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556151,1.424166,0.215247,0.016529,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.060592,mpc,0,-126.340000,54.885000,-10.004399,-8.345524,-10.350000,-8.265000,0.345601,-0.080524,8.873987,-0.640391,1.555235,-0.640391,8.873987,-0.010000,0.860000,9,77,8.853146,77.211623,8.853146,77.211623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.169666,18.559449,70.845027,81.216886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557202,1.424502,0.274971,0.016676,0.503079,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.070583,mpc,0,-126.340000,54.885000,-9.908336,-8.287450,-10.250000,-8.225000,0.341664,-0.062450,8.691018,6.678361,1.860183,6.678361,8.691018,0.000000,0.880000,14,32,14.227375,19.227217,14.227375,19.227217,0.000000,12.984406,0.000000,64.000000,0.000000,0.000000,-42.614468,19.922137,75.837546,90.462937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548437,1.429487,0.218542,0.017892,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.080584,mpc,0,-126.340000,54.885000,-9.810359,-8.225020,-10.150000,-8.135000,0.339641,-0.090020,8.508050,11.557530,1.982162,11.557530,8.508050,0.030000,0.620000,17,2,16.841368,2.001532,16.841368,2.001532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.790481,20.497331,78.340059,96.289382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602829,1.813180,0.268453,0.039902,0.500903,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.091630,mpc,0,-126.340000,54.885000,-9.699890,-8.151150,-10.040000,-8.015000,0.340110,-0.136150,8.508050,11.557530,1.738204,10.825654,10.154769,0.100000,0.300000,12,29,11.690264,29.455198,11.690264,29.455198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.116947,20.053061,81.144010,99.943938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.950834,1.731245,0.244988,0.038361,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008478,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.100556,mpc,0,-126.340000,54.885000,-9.608785,-8.087752,-9.950000,-7.945000,0.341215,-0.142752,10.642686,5.580549,1.494245,5.580549,10.642686,0.090000,0.230000,-5,74,-5.002907,88.520569,-5.002907,88.520569,0.000000,-14.065372,0.000000,64.000000,0.000000,0.000000,-42.393212,19.367701,73.211360,86.758331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565126,1.804106,0.244725,0.035610,0.500932,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.110562,mpc,0,-126.340000,54.885000,-9.504593,-8.012827,-9.820000,-7.915000,0.315407,-0.097827,12.472374,-0.884349,1.677214,-0.884349,12.472374,0.030000,0.440000,-16,112,-15.957917,112.450000,-15.957917,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.893092,19.207215,66.289948,76.690895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.626669,1.697265,0.282915,0.026092,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.120609,mpc,0,-126.340000,54.885000,-9.397667,-7.933587,-9.690000,-7.925000,0.292333,-0.008587,12.472374,-1.250287,1.860183,-1.250287,12.472374,-0.020000,0.750000,-10,112,-10.087706,112.450000,-10.087706,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.194320,18.398234,67.968556,80.818350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566957,3.697320,0.393028,0.042593,0.500882,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010213,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.130858,mpc,0,-126.340000,54.885000,-9.286080,-7.848716,-9.560000,-7.905000,0.273920,0.056284,12.106436,3.933829,1.860183,3.933829,12.106436,-0.070000,0.970000,3,67,2.644152,67.466965,2.644152,67.466965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.701541,18.424130,73.573448,85.122879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569977,1.871604,0.403274,0.036462,0.501214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008393,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.140922,mpc,0,-126.340000,54.885000,-9.173939,-7.761535,-9.430000,-7.805000,0.256061,0.043465,12.045446,12.045446,1.738204,12.045446,12.045446,-0.070000,0.880000,9,22,8.505073,8.956379,8.505073,8.956379,0.000000,13.510586,0.000000,64.000000,0.000000,0.000000,-39.804054,19.070664,77.480287,90.706852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565749,1.628543,0.218268,0.024892,0.505687,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.150924,mpc,0,-126.340000,54.885000,-9.059853,-7.671236,-9.300000,-7.655000,0.240147,-0.016236,11.252582,16.680656,1.799193,16.680656,11.252582,-0.040000,0.570000,16,-5,15.995017,-5.414061,15.995017,-5.414061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.137125,17.786390,76.889272,92.874774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573624,1.527775,0.206110,0.022460,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.160917,mpc,0,-126.340000,54.885000,-8.943143,-7.577506,-9.180000,-7.515000,0.236857,-0.062506,11.740498,13.753155,2.104141,13.753155,11.740498,0.000000,0.250000,10,40,9.887397,44.825165,9.887397,44.825165,0.000000,-5.239226,0.000000,64.000000,0.000000,0.000000,-41.946273,16.738813,76.764941,96.668068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551923,1.711919,0.232934,0.024944,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.170920,mpc,0,-126.340000,54.885000,-8.823514,-7.480322,-9.050000,-7.425000,0.226486,-0.055322,13.082270,5.275601,2.592058,5.275601,13.082270,0.020000,0.240000,-5,85,-4.900806,112.450000,-4.900806,112.450000,0.000000,-27.864061,0.000000,64.000000,0.000000,0.000000,-37.404101,15.533673,68.547832,85.031003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546477,1.562000,0.231094,0.018180,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.180916,mpc,0,-126.340000,54.885000,-8.701071,-7.379985,-8.910000,-7.405000,0.208929,0.025015,14.058103,-0.701380,2.287110,-0.701380,14.058103,0.030000,0.510000,-16,112,-15.789681,112.450000,-15.789681,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.998463,14.748500,66.586036,78.253387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548980,1.439601,0.221750,0.018670,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.190919,mpc,0,-126.340000,54.885000,-8.575570,-7.276512,-8.760000,-7.395000,0.184430,0.118488,14.119093,-0.457422,2.165131,-0.457422,14.119093,-0.060000,0.820000,-5,112,-4.870308,112.450000,-4.870308,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.112260,14.107284,67.687254,81.864409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551911,1.558249,0.272716,0.020238,0.500529,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.200918,mpc,0,-126.340000,54.885000,-8.447088,-7.170185,-8.620000,-7.375000,0.172912,0.204815,13.936124,4.787684,2.714037,4.787684,13.936124,-0.070000,1.000000,2,90,2.365525,90.495129,2.365525,90.495129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.606000,14.367826,73.383815,84.861458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550770,1.472845,0.295083,0.019679,0.500534,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.213044,mpc,0,-126.340000,54.885000,-8.287131,-7.037608,-8.440000,-7.255000,0.152869,0.217392,13.082270,13.204249,2.348100,13.204249,13.082270,-0.040000,0.950000,12,45,11.833378,28.841663,11.833378,28.841663,0.000000,16.653466,0.000000,64.000000,0.000000,0.000000,-32.193213,14.054457,73.221541,84.750791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606579,1.544407,0.214461,0.017609,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.220971,mpc,0,-126.340000,54.885000,-8.180070,-6.948927,-8.330000,-7.135000,0.149930,0.186073,13.143259,17.046594,2.348100,17.046594,13.143259,-0.030000,0.800000,15,7,14.846061,7.298923,14.846061,7.298923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.388663,12.706961,73.178334,87.130444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544375,1.504057,0.225526,0.029241,0.500671,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.231032,mpc,0,-126.340000,54.885000,-8.041310,-6.834247,-8.190000,-6.965000,0.148690,0.130753,13.265238,17.656490,2.287110,17.656490,13.265238,0.020000,0.420000,12,32,12.123723,31.591780,12.123723,31.591780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.885216,10.282458,74.299558,93.330755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550097,1.459420,0.203609,0.016639,0.502677,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.241063,mpc,0,-126.340000,54.885000,-7.899749,-6.717732,-8.050000,-6.845000,0.150251,0.127268,13.814145,11.008623,2.470079,11.008623,13.814145,0.050000,0.310000,5,77,5.146398,98.428105,5.146398,98.428105,0.000000,-21.836325,0.000000,64.000000,0.000000,0.000000,-26.395534,7.680444,71.271045,85.331823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553116,1.468564,0.242727,0.025651,0.500438,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.251034,mpc,0,-126.340000,54.885000,-7.755846,-6.599961,-7.900000,-6.785000,0.144154,0.185039,15.155916,3.201954,1.921172,3.201954,15.155916,0.020000,0.490000,-3,112,-2.625690,112.450000,-2.625690,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.290326,6.082951,69.065751,81.284907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544668,1.552206,0.217285,0.014963,0.500274,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.261057,mpc,0,-126.340000,54.885000,-7.607980,-6.479810,-7.740000,-6.755000,0.132020,0.275190,15.887791,0.213464,1.982162,0.213464,15.887791,0.020000,0.790000,-9,112,-8.538914,112.450000,-8.538914,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.806023,5.207435,70.311806,83.408671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546683,1.546722,0.314659,0.018191,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.271061,mpc,0,-126.340000,54.885000,-7.457216,-6.358349,-7.570000,-6.735000,0.112784,0.376651,15.887791,2.836017,2.409089,2.836017,15.887791,-0.020000,0.980000,-2,112,-1.882423,112.450000,-1.882423,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.891380,5.924247,69.296972,81.393053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542337,1.415702,0.273506,0.013029,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.281058,mpc,0,-126.340000,54.885000,-7.303401,-6.235640,-7.400000,-6.675000,0.096599,0.439360,15.582843,8.995966,2.165131,8.995966,15.582843,-0.050000,1.060000,9,84,8.755539,83.688061,8.755539,83.688061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.812142,5.229981,68.830416,82.386801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542758,1.431486,0.306878,0.018431,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.291063,mpc,0,-126.340000,54.885000,-7.146349,-6.111722,-7.240000,-6.555000,0.093651,0.443278,15.643833,14.485031,1.921172,14.485031,15.643833,-0.020000,0.960000,10,47,10.128698,47.273853,10.128698,47.273853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.525871,4.037396,70.464218,82.062689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563746,1.667648,0.252968,0.032930,0.501010,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.301028,mpc,0,-126.340000,54.885000,-6.986889,-5.987422,-7.070000,-6.385000,0.083111,0.397578,15.887791,17.534511,2.043152,17.534511,15.887791,-0.030000,0.730000,13,37,13.272345,37.455078,13.272345,37.455078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.033304,0.991363,70.235877,84.678173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544666,1.468038,0.204969,0.025301,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.311062,mpc,0,-126.340000,54.885000,-6.823312,-5.861585,-6.900000,-6.225000,0.076688,0.363415,16.497687,16.192739,2.165131,16.192739,16.497687,0.040000,0.520000,2,64,1.767008,63.867366,1.767008,63.867366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.515623,-3.090008,71.061603,86.210122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553338,1.443531,0.205615,0.016631,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.321066,mpc,0,-126.340000,54.885000,-6.657341,-5.735710,-6.730000,-6.095000,0.072659,0.359290,16.802635,11.252582,2.592058,11.252582,16.802635,0.030000,0.520000,1,105,0.799157,105.120070,0.799157,105.120070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.634028,-7.700971,68.593896,84.873594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552313,1.612846,0.232485,0.024933,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.331067,mpc,0,-126.340000,54.885000,-6.488605,-5.609664,-6.530000,-6.005000,0.041395,0.395336,18.205396,7.898153,2.470079,7.898153,18.205396,0.010000,0.750000,-10,112,-10.304234,112.450000,-10.304234,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.269885,-11.699161,67.733775,84.951376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554226,1.842022,0.516190,0.050744,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008479,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.341040,mpc,0,-126.340000,54.885000,-6.317670,-5.484009,-6.340000,-5.905000,0.022330,0.420991,18.693313,9.422894,2.226120,9.422894,18.693313,-0.030000,0.920000,-9,91,-8.833398,90.619179,-8.833398,90.619179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.133010,-14.892902,65.544911,83.696011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575727,1.541080,0.329502,0.019423,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.351069,mpc,0,-126.340000,54.885000,-6.143215,-5.357924,-6.160000,-5.785000,0.016785,0.427076,17.412531,13.875134,2.836017,13.875134,17.412531,-0.060000,0.960000,10,49,9.720719,49.394249,9.720719,49.394249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.727780,-17.837683,61.356948,78.754387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555467,1.493087,0.248241,0.025202,0.500419,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.361070,mpc,0,-126.340000,54.885000,-5.966817,-5.232687,-5.970000,-5.625000,0.003183,0.392313,16.680656,18.144407,2.957996,18.144407,16.680656,-0.070000,0.840000,21,19,21.347670,19.122196,21.347670,19.122196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.756278,-19.433577,58.374856,71.372172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554837,1.538727,0.218862,0.024496,0.500731,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.371070,mpc,0,-126.340000,54.885000,-5.788168,-5.108198,-5.800000,-5.455000,0.011832,0.346802,16.741646,17.412531,1.982162,17.412531,16.741646,0.040000,0.490000,11,50,10.791205,50.000228,10.791205,50.000228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.300035,-20.444458,61.222164,72.984604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554937,1.460951,0.234964,0.023800,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.381067,mpc,0,-126.340000,54.885000,-5.607493,-4.984725,-5.630000,-5.305000,0.022507,0.320275,17.534511,11.679509,1.799193,11.679509,17.534511,0.080000,0.440000,-1,95,-0.662357,99.062577,-0.662357,99.062577,0.000000,-4.062349,0.000000,64.000000,0.000000,0.000000,-11.014327,-24.098808,58.409596,74.077721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560945,1.477726,0.213434,0.023550,0.503086,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.391076,mpc,0,-126.340000,54.885000,-5.424700,-4.862318,-5.450000,-5.225000,0.025300,0.362682,18.022427,6.800341,1.616224,6.800341,18.022427,0.030000,0.650000,1,112,0.893902,112.450000,0.893902,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.243868,-28.183607,57.342286,76.249017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565729,1.466776,0.243881,0.017576,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.401063,mpc,0,-126.340000,54.885000,-5.240589,-4.741607,-5.260000,-5.145000,0.019411,0.403393,18.022427,7.166278,2.531068,7.166278,18.022427,0.000000,0.890000,5,102,5.445871,102.422149,5.445871,102.422149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.653704,-31.329534,56.533307,75.134122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554710,1.539479,0.336478,0.018232,0.500893,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.411068,mpc,0,-126.340000,54.885000,-5.054654,-4.622351,-5.070000,-5.035000,0.015346,0.412649,17.534511,11.374561,2.104141,11.374561,17.534511,0.000000,0.960000,12,60,12.150160,59.978389,12.150160,59.978389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.408919,-33.335383,53.359216,70.111221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552668,1.626922,0.263731,0.023143,0.501308,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.421067,mpc,0,-126.340000,54.885000,-4.867524,-4.505043,-4.900000,-4.895000,0.032476,0.389957,17.046594,16.985604,1.799193,16.985604,17.046594,0.030000,0.810000,18,21,17.700363,21.303054,17.700363,21.303054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.939648,-33.857257,51.272267,64.414592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558778,1.473225,0.199049,0.020506,0.500490,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.431029,mpc,0,-126.340000,54.885000,-4.680067,-4.390285,-4.690000,-4.695000,0.009933,0.304715,16.863625,17.534511,1.555235,17.534511,16.863625,0.090000,0.500000,12,33,11.559584,32.708897,11.559584,32.708897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.773869,-33.341877,55.283869,66.012989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.186723,1.495330,0.203376,0.019970,0.501104,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009416,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.441028,mpc,0,-126.340000,54.885000,-4.491100,-4.277423,-4.540000,-4.585000,0.048900,0.307577,17.351542,12.594353,1.982162,12.594353,17.351542,0.120000,0.350000,6,78,5.773643,85.089590,5.773643,85.089590,0.000000,-7.380693,0.000000,64.000000,0.000000,0.000000,-19.310484,-34.064272,55.892551,68.056769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553362,1.467245,0.193198,0.016090,0.500495,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.451032,mpc,0,-126.340000,54.885000,-4.301487,-4.167051,-4.350000,-4.495000,0.048513,0.327949,17.534511,6.617372,1.677214,6.617372,17.534511,0.080000,0.600000,7,112,6.728982,112.449999,6.728982,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.918872,-35.963588,55.121550,70.690414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560801,1.619370,0.308465,0.027558,0.500840,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.461035,mpc,0,-126.340000,54.885000,-4.111616,-4.059452,-4.170000,-4.435000,0.058384,0.375548,17.778469,4.421746,1.860183,4.421746,17.778469,0.050000,0.790000,8,112,8.243522,112.450000,8.243522,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.461697,-38.027850,55.957186,73.750999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566896,1.693811,0.393743,0.028189,0.504161,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.471032,mpc,0,-126.340000,54.885000,-3.921832,-3.954867,-3.990000,-4.365000,0.068168,0.410133,16.497687,8.325081,1.921172,8.325081,16.497687,0.060000,0.980000,20,67,19.540451,67.482768,19.540451,67.482768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.415191,-39.627130,54.628895,71.710005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558562,1.488212,0.327543,0.017996,0.500553,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.481033,mpc,0,-126.340000,54.885000,-3.732237,-3.853393,-3.820000,-4.245000,0.087763,0.391607,15.521854,14.363051,1.921172,14.363051,15.521854,0.090000,0.860000,28,22,28.184171,21.825305,28.184171,21.825305,0.000000,0.657463,0.000000,64.000000,0.000000,0.000000,-24.490432,-39.156171,55.509329,67.285322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554915,1.456184,0.208625,0.017862,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.491034,mpc,0,-126.340000,54.885000,-3.543204,-3.755269,-3.660000,-4.115000,0.116796,0.359731,15.033937,16.192739,1.494245,16.192739,15.033937,0.160000,0.570000,27,25,26.768423,24.651263,26.768423,24.651263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.217035,-37.548316,60.887928,69.264286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557282,1.578537,0.216119,0.016980,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.501032,mpc,0,-126.340000,54.885000,-3.355090,-3.660706,-3.500000,-3.975000,0.144910,0.314294,16.070760,11.984457,1.250287,11.984457,16.070760,0.210000,0.360000,12,70,11.612365,70.393781,11.612365,70.393781,0.000000,-0.742518,0.000000,64.000000,0.000000,0.000000,-29.171684,-37.441621,65.953539,75.183574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554631,1.446344,0.196841,0.015904,0.501646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.511032,mpc,0,-126.340000,54.885000,-3.168077,-3.569820,-3.330000,-3.895000,0.161923,0.325180,16.985604,5.946486,1.494245,5.946486,16.985604,0.180000,0.480000,4,108,4.398703,108.380533,4.398703,108.380533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.536604,-39.217607,63.851850,78.040163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552170,1.447758,0.229060,0.016831,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.521032,mpc,0,-126.340000,54.885000,-2.982523,-3.482807,-3.150000,-3.855000,0.167477,0.372193,16.985604,2.897006,1.860183,2.897006,16.985604,0.110000,0.750000,10,111,10.043284,111.269544,10.043284,111.269544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.668303,-41.499576,60.003899,79.138081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553650,1.578033,0.313813,0.026287,0.503740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.531035,mpc,0,-126.340000,54.885000,-2.798697,-3.399806,-2.980000,-3.805000,0.181303,0.405194,16.985604,5.702528,1.860183,5.702528,16.985604,0.070000,0.930000,15,71,15.142674,71.153597,15.142674,71.153597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.609104,-43.039484,57.527276,75.486784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557733,1.473171,0.298748,0.019581,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.541625,mpc,0,-126.340000,54.885000,-2.606343,-3.316490,-2.800000,-3.705000,0.193657,0.388510,16.375708,11.130602,1.555235,11.130602,16.375708,0.090000,0.850000,19,26,18.590645,26.147718,18.590645,26.147718,0.000000,0.005880,0.000000,64.000000,0.000000,0.000000,-35.371535,-42.798174,55.835222,68.625437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.632212,1.520114,0.204796,0.019262,0.500906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.551028,mpc,0,-126.340000,54.885000,-2.437802,-3.246575,-2.640000,-3.585000,0.202198,0.338425,16.924615,14.302062,1.250287,14.302062,16.924615,0.120000,0.600000,10,12,9.912479,11.980727,9.912479,11.980727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.641565,-41.475778,57.551294,67.829288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550192,1.459472,0.195190,0.018525,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.561033,mpc,0,-126.340000,54.885000,-2.261113,-3.176513,-2.460000,-3.475000,0.198887,0.298487,17.473521,10.642686,1.250287,10.642686,17.473521,0.110000,0.320000,2,57,1.923052,58.710944,1.923052,58.710944,0.000000,-1.730216,0.000000,64.000000,0.000000,0.000000,-43.407493,-41.099110,64.362534,76.659135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555795,1.586715,0.224945,0.023456,0.501307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.571033,mpc,0,-126.340000,54.885000,-2.087541,-3.111063,-2.270000,-3.415000,0.182459,0.303937,18.571334,2.226120,1.128308,2.226120,18.571334,0.080000,0.360000,-12,102,-11.929112,112.450000,-11.929112,112.450000,0.000000,-10.469273,0.000000,64.000000,0.000000,0.000000,-45.309600,-41.428735,65.936710,83.928492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556816,1.474350,0.236295,0.019211,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.581630,mpc,0,-126.340000,54.885000,-1.907262,-3.046824,-2.060000,-3.415000,0.152738,0.368176,19.486178,-2.226120,1.677214,-2.226120,19.486178,0.010000,0.670000,-20,112,-20.377430,112.450000,-20.377430,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.263398,-42.879603,65.974730,91.757670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.643865,1.512239,0.295347,0.020802,0.500769,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.591029,mpc,0,-126.340000,54.885000,-1.750774,-2.994338,-1.890000,-3.425000,0.139226,0.430662,18.632323,-0.945339,1.677214,-0.945339,18.632323,-0.030000,0.900000,-14,105,-13.517921,104.684935,-13.517921,104.684935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.593953,-44.744163,62.367528,91.650123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555251,1.547683,0.357713,0.021358,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.601028,mpc,0,-126.340000,54.885000,-1.588161,-2.943240,-1.710000,-3.405000,0.121839,0.461760,16.924615,4.787684,1.189297,4.787684,16.924615,-0.050000,0.980000,0,60,0.079399,48.693101,0.079399,48.693101,0.000000,10.991834,0.000000,64.000000,0.000000,0.000000,-56.079931,-46.331524,63.928427,88.244600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582557,1.895355,0.417789,0.039781,0.513722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008463,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.611031,mpc,0,-126.340000,54.885000,-1.429719,-2.897071,-1.540000,-3.325000,0.110281,0.427929,15.521854,10.337738,1.555235,10.337738,15.521854,-0.030000,0.820000,7,15,7.005750,7.965465,7.005750,7.965465,0.000000,6.719470,0.000000,64.000000,0.000000,0.000000,-64.907507,-45.671231,66.290317,82.560444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564960,1.464337,0.198679,0.020630,0.501062,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.621032,mpc,0,-126.340000,54.885000,-1.275881,-2.855938,-1.380000,-3.215000,0.104119,0.359062,14.485031,11.679509,0.823360,11.679509,14.485031,-0.040000,0.500000,13,13,13.429509,12.967541,13.429509,12.967541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.192021,-43.854773,69.464042,83.958194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569059,1.476322,0.203310,0.019833,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.631035,mpc,0,-126.340000,54.885000,-1.126836,-2.819872,-1.230000,-3.215000,0.103164,0.395128,14.485031,11.679509,0.640391,5.519559,13.814145,0.000000,0.250000,4,35,3.836351,34.509097,3.836351,34.509097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.837765,-43.298323,71.551387,90.840438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596912,1.884622,0.295693,0.041585,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.641037,mpc,0,-126.340000,54.885000,-0.982936,-2.788933,-1.090000,-3.125000,0.107064,0.336067,12.960290,-3.079975,0.884349,-3.079975,12.960290,0.030000,0.250000,3,80,2.898077,112.450000,2.898077,112.450000,0.000000,-32.940903,0.000000,64.000000,0.000000,0.000000,-81.310671,-40.439446,83.669389,108.514073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581277,1.666255,0.267962,0.071239,0.500661,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.651033,mpc,0,-126.340000,54.885000,-0.844517,-2.763163,-0.950000,-3.195000,0.105483,0.431837,13.143259,-10.581696,0.579401,-10.581696,13.143259,0.040000,0.480000,-8,112,-8.182489,112.450000,-8.182489,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.106531,-35.682741,92.729386,118.437440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559804,2.911603,0.358181,0.053750,0.500995,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009406,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.661049,mpc,0,-126.340000,54.885000,-0.711495,-2.742525,-0.820000,-3.305000,0.108505,0.562475,12.899301,-11.374561,0.335443,-11.374561,12.899301,0.020000,0.730000,-11,112,-10.914805,112.450000,-10.914805,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.939028,-31.807636,95.976274,123.505948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.097966,1.744263,0.341103,0.033636,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.671033,mpc,0,-126.340000,54.885000,-0.584789,-2.727125,-0.690000,-3.395000,0.105211,0.667875,11.984457,-6.678361,1.067318,-6.678361,11.984457,0.010000,0.960000,-8,112,-7.909316,112.450000,-7.909316,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.443383,-28.685981,99.755584,124.276148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.102321,1.816128,0.385461,0.036507,0.506595,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.681037,mpc,0,-126.340000,54.885000,-0.463971,-2.716868,-0.560000,-3.415000,0.096029,0.698132,11.069613,2.409089,1.067318,2.409089,11.069613,-0.020000,1.020000,0,67,-0.245694,50.786353,-0.245694,50.786353,0.000000,16.663647,0.000000,64.000000,0.000000,0.000000,-94.395206,-28.786882,96.812211,121.556278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.124018,1.754466,0.504621,0.040423,0.501188,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.691011,mpc,0,-126.340000,54.885000,-0.349858,-2.711784,-0.450000,-3.365000,0.100142,0.653216,10.032790,9.361904,1.128308,9.361904,10.032790,-0.020000,0.930000,6,22,5.662450,-8.836540,5.662450,-8.836540,0.000000,31.286540,0.000000,64.000000,0.000000,0.000000,-99.482618,-30.542795,94.994296,116.928684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580458,1.738145,0.220507,0.043238,0.500878,1,1,0,8,2,0,0,0,0,0,2,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.701081,mpc,0,-126.340000,54.885000,-0.241295,-2.711830,-0.350000,-3.245000,0.108705,0.533170,8.264091,12.838311,1.067318,12.838311,8.264091,0.000000,0.570000,15,-22,14.866697,-22.245529,14.866697,-22.245529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.766217,-33.407528,90.160009,113.188759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.061155,1.736000,0.229803,0.032322,2.537787,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010608,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.711726,mpc,0,-126.340000,54.885000,-0.134018,-2.717491,-0.260000,-3.145000,0.125982,0.427509,7.959143,8.020133,0.152474,8.020133,7.959143,0.030000,0.150000,8,23,7.857944,38.595183,7.857944,38.595183,0.000000,-15.840712,0.000000,64.000000,0.000000,0.000000,-103.843191,-33.427164,95.178393,119.628840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582897,1.662624,0.208114,0.035215,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.721793,mpc,0,-126.340000,54.885000,-0.039816,-2.728097,-0.170000,-3.135000,0.130184,0.406903,7.410237,-4.604715,0.518412,-4.604715,7.410237,0.040000,0.110000,0,68,0.347835,112.450000,0.347835,112.450000,0.000000,-44.695529,0.000000,64.000000,0.000000,0.000000,-104.181522,-33.324560,104.083234,139.227256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.858049,1.868144,0.315645,0.049133,0.501253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.731794,mpc,0,-126.340000,54.885000,0.046602,-2.743621,-0.090000,-3.225000,0.136602,0.481379,7.776174,-13.570186,0.335443,-13.570186,7.776174,0.040000,0.300000,-12,112,-12.192288,112.450000,-12.192288,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.379808,-29.105902,114.368692,149.907119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586857,1.470133,0.241933,0.021331,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.741816,mpc,0,-126.340000,54.885000,0.125897,-2.764089,-0.020000,-3.375000,0.145897,0.610911,6.434403,-17.595500,-0.091484,-17.595500,6.434403,0.030000,0.700000,-9,112,-8.640919,112.450000,-8.640919,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.945033,-23.903124,119.354060,155.038265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555131,1.508347,0.271875,0.019465,0.500885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.751789,mpc,0,-126.340000,54.885000,0.197422,-2.789249,0.040000,-3.515000,0.157422,0.725751,4.970653,-12.289405,0.213464,-12.289405,4.970653,0.010000,0.930000,1,112,0.797264,112.450000,0.797264,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.728636,-17.767691,128.632147,159.393374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560465,1.476602,0.318210,0.019979,0.503378,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.761818,mpc,0,-126.340000,54.885000,0.261812,-2.819272,0.090000,-3.595000,0.171812,0.775728,2.531068,-4.604715,0.701380,-4.604715,2.531068,0.000000,1.030000,20,81,19.835738,81.045516,19.835738,81.045516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.356744,-13.999100,127.945731,157.148224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553634,1.492606,0.350539,0.019901,0.500531,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.771817,mpc,0,-126.340000,54.885000,0.318398,-2.853810,0.110000,-3.585000,0.208398,0.731190,1.189297,5.031642,0.152474,5.031642,1.189297,0.020000,0.930000,29,36,29.432524,1.928586,29.432524,1.928586,0.000000,34.116931,0.000000,64.000000,0.000000,0.000000,-110.127150,-13.994742,125.023291,153.504941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554746,1.444619,0.227461,0.019380,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.781785,mpc,0,-126.340000,54.885000,0.367172,-2.892693,0.130000,-3.505000,0.237172,0.612307,-0.213464,10.642686,-0.152474,10.642686,-0.213464,0.090000,0.650000,31,-9,30.971144,-35.395235,30.971144,-35.395235,0.000000,26.440751,0.000000,64.000000,0.000000,0.000000,-111.317643,-18.720222,114.377376,146.620669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551902,1.483353,0.208620,0.024024,0.503178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.791828,mpc,0,-126.340000,54.885000,0.408559,-2.936235,0.130000,-3.405000,0.278559,0.468765,0.030495,9.178935,0.640391,9.178935,0.030495,0.190000,0.270000,13,-8,12.864068,-8.186551,12.864068,-8.186551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.310085,-24.553110,112.211946,149.510884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552051,1.475532,0.208611,0.025013,0.505786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.801813,mpc,0,-126.340000,54.885000,0.441963,-2.983730,0.140000,-3.375000,0.301963,0.391270,1.128308,0.152474,0.213464,0.152474,1.128308,0.220000,0.070000,-9,37,-9.252648,73.122053,-9.252648,73.122053,0.000000,-36.308604,0.000000,64.000000,0.000000,0.000000,-106.663305,-30.875006,126.688538,165.350603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554597,1.466943,0.195538,0.020740,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.811818,mpc,0,-126.340000,54.885000,0.467682,-3.035369,0.150000,-3.435000,0.317682,0.399631,1.128308,-10.825654,-0.335443,-10.825654,1.128308,0.110000,0.150000,-6,82,-5.677196,112.450000,-5.677196,112.450000,0.000000,-30.636551,0.000000,64.000000,0.000000,0.000000,-101.037342,-33.158407,129.669712,169.246888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552578,1.473754,0.219300,0.021587,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.821815,mpc,0,-126.340000,54.885000,0.485648,-3.090855,0.170000,-3.565000,0.315648,0.474145,0.640391,-17.412531,-0.152474,-17.412531,0.640391,0.060000,0.460000,-5,112,-4.575589,112.450000,-4.575589,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.834542,-29.497676,129.581389,170.263011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551486,1.574038,0.263285,0.023279,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.831815,mpc,0,-126.340000,54.885000,0.495926,-3.150080,0.180000,-3.725000,0.315926,0.574920,-0.457422,-16.680656,-0.396432,-16.680656,-0.457422,0.030000,0.780000,1,112,0.796180,112.450000,0.796180,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.478230,-23.407817,132.225483,170.017763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555391,1.475399,0.318037,0.021951,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.841823,mpc,0,-126.340000,54.885000,0.498568,-3.212895,0.170000,-3.855000,0.328568,0.642105,-2.592058,-10.032790,0.030495,-10.032790,-2.592058,0.020000,0.960000,16,94,16.498296,93.651942,16.498296,93.651942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.993008,-16.970737,135.643109,168.588410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559691,1.629585,0.392960,0.037155,0.500935,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.851819,mpc,0,-126.340000,54.885000,0.493654,-3.278993,0.140000,-3.895000,0.353654,0.616007,-3.506902,-1.311276,0.091484,-1.311276,-3.506902,0.040000,0.960000,21,49,21.130139,16.486457,21.130139,16.486457,0.000000,32.165486,0.000000,64.000000,0.000000,0.000000,-103.448638,-13.343663,134.211311,164.861231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562790,1.469309,0.240069,0.021753,0.500650,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.861817,mpc,0,-126.340000,54.885000,0.481296,-3.348252,0.120000,-3.855000,0.361296,0.506748,-3.811850,6.556382,-0.701380,6.556382,-3.811850,0.070000,0.740000,17,4,17.411448,-42.656200,17.411448,-42.656200,0.000000,46.308143,0.000000,64.000000,0.000000,0.000000,-103.564319,-15.293919,124.978861,158.164118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553653,1.456268,0.203374,0.021998,0.500676,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.871817,mpc,0,-126.340000,54.885000,0.461616,-3.420483,0.080000,-3.785000,0.381616,0.364517,-3.567892,8.630029,-0.030495,8.630029,-3.567892,0.130000,0.400000,4,-41,4.243289,-46.428510,4.243289,-46.428510,0.000000,5.080452,0.000000,64.000000,0.000000,0.000000,-101.071153,-20.983012,116.157132,156.243563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556570,1.468983,0.190488,0.020550,0.500151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.881818,mpc,0,-126.340000,54.885000,0.434760,-3.495468,0.060000,-3.735000,0.374760,0.239532,-2.409089,2.348100,-0.091484,2.348100,-2.409089,0.100000,0.020000,-11,4,-10.737809,23.543116,-10.737809,23.543116,0.000000,-19.891174,0.000000,64.000000,0.000000,0.000000,-94.724944,-23.942582,126.780009,165.693062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555014,1.493766,0.197786,0.022972,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.891819,mpc,0,-126.340000,54.885000,0.400901,-3.572985,0.050000,-3.785000,0.350901,0.212015,-1.372266,-9.971800,-0.274453,-9.971800,-1.372266,0.050000,-0.060000,-26,49,-26.178107,112.450000,-26.178107,112.450000,0.000000,-63.798058,0.000000,64.000000,0.000000,0.000000,-87.422244,-24.177852,131.123096,174.816883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550490,1.484313,0.238162,0.020667,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.901817,mpc,0,-126.340000,54.885000,0.360247,-3.652782,0.040000,-3.925000,0.320247,0.272218,-0.823360,-19.730136,0.030495,-19.730136,-0.823360,0.010000,0.110000,-38,94,-37.635411,112.450000,-37.635411,112.450000,0.000000,-18.798058,0.000000,64.000000,0.000000,0.000000,-79.578806,-17.149209,133.063479,172.531645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550050,1.445580,0.204861,0.018045,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.911821,mpc,0,-126.340000,54.885000,0.312967,-3.734715,0.040000,-4.145000,0.272967,0.410285,-0.701380,-25.463159,-0.457422,-25.463159,-0.701380,-0.060000,0.490000,-42,112,-42.280838,112.450000,-42.280838,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.396019,-5.291284,137.058823,169.740641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587560,1.460524,0.257012,0.020866,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.921817,mpc,0,-126.340000,54.885000,0.259372,-3.818422,0.020000,-4.365000,0.239372,0.546578,-3.201954,-23.023575,-0.945339,-23.023575,-3.201954,-0.210000,0.820000,-11,112,-11.155865,112.450000,-11.155865,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.301353,8.093264,148.026818,181.939128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551275,1.611954,0.292857,0.022894,0.500890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.931821,mpc,0,-126.340000,54.885000,0.199626,-3.903811,-0.020000,-4.555000,0.219626,0.651189,-5.702528,-15.826802,-0.945339,-15.826802,-5.702528,-0.220000,0.940000,8,112,8.098173,112.450000,8.098173,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.154742,19.688248,159.410339,195.594587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545725,1.430028,0.297274,0.017397,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.941815,mpc,0,-126.340000,54.885000,0.134111,-3.990491,-0.080000,-4.645000,0.214111,0.654509,-7.166278,-5.885497,-0.823360,-5.885497,-7.166278,-0.110000,1.010000,6,67,5.612669,41.159497,5.612669,41.159497,0.000000,26.290503,0.000000,64.000000,0.000000,0.000000,-73.239722,25.402418,159.202664,193.944688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545878,1.461845,0.311195,0.017718,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.951820,mpc,0,-126.340000,54.885000,0.062987,-4.078391,-0.150000,-4.645000,0.212987,0.566609,-7.227268,4.177788,-0.579401,4.177788,-7.227268,-0.050000,0.870000,-2,22,-2.433646,-39.376918,-2.433646,-39.376918,0.000000,61.826918,0.000000,64.000000,0.000000,0.000000,-71.330544,23.395903,152.214352,187.817720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553648,1.597564,0.210644,0.019925,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.961820,mpc,0,-126.340000,54.885000,-0.013322,-4.167127,-0.220000,-4.575000,0.206678,0.407873,-7.105289,9.056956,-0.335443,9.056956,-7.105289,-0.040000,0.540000,-7,-23,-7.287562,-66.522925,-7.287562,-66.522925,0.000000,43.972925,0.000000,64.000000,0.000000,0.000000,-67.554278,13.145211,139.055903,186.400255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550036,1.466930,0.228255,0.024033,0.500581,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.971822,mpc,0,-126.340000,54.885000,-0.094546,-4.256522,-0.280000,-4.505000,0.185454,0.248478,-6.190445,7.105289,-0.030495,7.105289,-6.190445,-0.040000,0.170000,-21,-34,-20.707215,-34.115543,-20.707215,-34.115543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.325686,2.642916,132.701605,185.321225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570979,1.721468,0.221552,0.025115,0.501003,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.981788,mpc,0,-126.340000,54.885000,-0.179994,-4.345973,-0.320000,-4.485000,0.140006,0.139027,-4.787684,-1.677214,-0.823360,-1.677214,-4.787684,-0.060000,-0.060000,-41,11,-40.686993,47.946314,-40.686993,47.946314,0.000000,-37.061857,0.000000,64.000000,0.000000,0.000000,-55.175252,-3.959286,141.068176,191.835650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560218,1.685906,0.227033,0.022676,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.991789,mpc,0,-126.340000,54.885000,-0.269924,-4.435882,-0.370000,-4.585000,0.100076,0.149118,-3.506902,-15.582843,-1.433256,-15.582843,-3.506902,-0.170000,-0.070000,-49,56,-49.212691,112.450000,-49.212691,112.450000,0.000000,-56.565543,0.000000,64.000000,0.000000,0.000000,-46.605664,-4.039645,141.531113,188.450753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.044467,1.756962,0.278832,0.028519,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.001788,mpc,0,-126.340000,54.885000,-0.363637,-4.525657,-0.400000,-4.775000,0.036363,0.249343,-3.872840,-24.487325,-0.945339,-24.487325,-3.872840,-0.330000,0.080000,-34,101,-34.286452,112.450000,-34.286452,112.450000,0.000000,-11.565543,0.000000,64.000000,0.000000,0.000000,-40.967381,4.516623,140.087251,179.590573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562773,1.708462,0.282525,0.029350,0.502399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.011794,mpc,0,-126.340000,54.885000,-0.460825,-4.615128,-0.450000,-5.055000,-0.010825,0.439872,-6.434403,-30.281337,-1.128308,-30.281337,-6.434403,-0.380000,0.510000,-12,112,-12.177526,112.450000,-12.177526,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.279745,18.752978,151.114483,192.720680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.661354,4.036014,0.374957,0.083547,0.511821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010683,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.022516,mpc,0,-126.340000,54.885000,-0.568284,-4.710308,-0.530000,-5.345000,-0.038284,0.634692,-8.203101,-27.292847,-1.555235,-27.292847,-8.203101,-0.310000,0.840000,-12,112,-12.352046,112.450000,-12.352046,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.655434,34.095950,159.742072,205.272617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566870,1.716080,0.354054,0.027074,0.504859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.032575,mpc,0,-126.340000,54.885000,-0.671783,-4.798696,-0.610000,-5.565000,-0.061783,0.766304,-8.508050,-19.425188,-1.128308,-19.425188,-8.508050,-0.200000,1.010000,-27,112,-26.917965,112.450000,-26.917965,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.518304,45.942048,164.241627,212.663553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569132,1.777634,0.492785,0.035054,0.572502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008459,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.042584,mpc,0,-126.340000,54.885000,-0.776895,-4.885516,-0.700000,-5.705000,-0.076895,0.819484,-9.056956,-11.313571,-1.616224,-11.313571,-9.056956,-0.200000,1.050000,-23,104,-22.933354,104.247396,-22.933354,104.247396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.340915,51.484518,162.887396,210.081028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584239,1.648684,0.382505,0.023843,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.052576,mpc,0,-126.340000,54.885000,-0.883509,-4.970826,-0.790000,-5.745000,-0.093509,0.774174,-9.910810,-0.091484,-0.579401,-0.091484,-9.910810,-0.230000,1.040000,-9,59,-9.349057,10.708796,-9.349057,10.708796,0.000000,48.538600,0.000000,64.000000,0.000000,0.000000,-34.799961,47.534439,162.987373,203.551607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562219,1.877639,0.277898,0.029597,0.500541,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008258,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.062574,mpc,0,-126.340000,54.885000,-0.991416,-5.054584,-0.880000,-5.685000,-0.111416,0.630416,-9.849821,8.995966,-0.884349,8.995966,-9.849821,-0.190000,0.850000,-12,14,-12.045010,-60.114031,-12.045010,-60.114031,0.000000,74.361427,0.000000,64.000000,0.000000,0.000000,-32.676598,35.211361,149.627979,195.385579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570770,1.665557,0.204794,0.020581,0.500612,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.072622,mpc,0,-126.340000,54.885000,-1.100630,-5.136900,-0.980000,-5.575000,-0.120630,0.438100,-9.422894,12.899301,-0.396432,12.899301,-9.422894,-0.150000,0.480000,-19,-31,-18.919582,-76.422988,-18.919582,-76.422988,0.000000,45.670384,0.000000,64.000000,0.000000,0.000000,-26.165709,18.823462,137.673548,195.290479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569192,1.653203,0.225067,0.019492,0.505739,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.082612,mpc,0,-126.340000,54.885000,-1.209518,-5.216666,-1.060000,-5.475000,-0.149518,0.258334,-9.300914,8.752008,-0.579401,8.752008,-9.300914,-0.160000,0.120000,-21,-26,-20.975468,-26.372118,-20.975468,-26.372118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.622032,6.762022,144.897602,199.224485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564728,1.444187,0.234875,0.018248,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.092614,mpc,0,-126.340000,54.885000,-1.318385,-5.294237,-1.150000,-5.455000,-0.168385,0.160763,-8.691018,-2.165131,-1.189297,-2.165131,-8.691018,-0.190000,-0.030000,-26,19,-25.827992,70.282702,-25.827992,70.282702,0.000000,-51.654820,0.000000,64.000000,0.000000,0.000000,-3.116759,0.268027,151.296315,200.650797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556581,1.869278,0.423413,0.077344,0.501155,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008443,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.102623,mpc,0,-126.340000,54.885000,-1.426693,-5.369340,-1.230000,-5.555000,-0.196693,0.185660,-8.203101,-13.875134,-1.372266,-13.875134,-8.203101,-0.220000,-0.030000,-30,64,-30.099155,112.450000,-30.099155,112.450000,0.000000,-48.822118,0.000000,64.000000,0.000000,0.000000,9.050435,1.236849,153.804503,196.331201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602766,1.535511,0.263415,0.022605,0.500844,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.112608,mpc,0,-126.340000,54.885000,-1.533628,-5.441531,-1.310000,-5.745000,-0.223628,0.303469,-8.447060,-24.304356,-0.884349,-24.304356,-8.447060,-0.260000,0.160000,-19,109,-19.097639,112.450000,-19.097639,112.450000,0.000000,-3.822118,0.000000,64.000000,0.000000,0.000000,16.430137,12.984702,151.988979,195.966007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569392,1.491944,0.233993,0.021066,0.500300,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.122617,mpc,0,-126.340000,54.885000,-1.639235,-5.510953,-1.390000,-6.015000,-0.249235,0.504047,-9.361904,-29.366493,-1.189297,-29.366493,-9.361904,-0.240000,0.610000,-12,112,-12.372832,112.450000,-12.372832,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.673561,29.200929,150.382304,201.976964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554958,1.626658,0.289445,0.026492,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.132614,mpc,0,-126.340000,54.885000,-1.742666,-5.577154,-1.480000,-6.275000,-0.262666,0.697846,-9.727842,-25.097221,-1.799193,-25.097221,-9.727842,-0.200000,0.890000,-20,112,-20.120982,112.450000,-20.120982,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.983450,45.368314,153.805422,210.119115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560158,1.518275,0.288774,0.025219,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.142617,mpc,0,-126.340000,54.885000,-1.843618,-5.640053,-1.570000,-6.465000,-0.273618,0.824947,-9.361904,-17.168573,-1.799193,-17.168573,-9.361904,-0.180000,1.020000,-23,112,-23.472603,112.450000,-23.472603,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.587587,57.169870,155.901610,211.893405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558741,1.551521,0.276172,0.019991,0.500579,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.152606,mpc,0,-126.340000,54.885000,-1.941445,-5.699356,-1.670000,-6.575000,-0.271445,0.875644,-9.971800,-7.776174,-1.677214,-7.776174,-9.971800,-0.220000,1.060000,-6,111,-6.410569,110.906006,-6.410569,110.906006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.594083,62.860959,155.283641,211.562866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551293,1.495138,0.326286,0.018999,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.162607,mpc,0,-126.340000,54.885000,-2.035923,-5.755030,-1.770000,-6.585000,-0.265923,0.829970,-10.520706,2.592058,-0.945339,2.592058,-10.520706,-0.170000,1.070000,2,66,1.607552,24.643008,1.607552,24.643008,0.000000,41.262999,0.000000,64.000000,0.000000,0.000000,21.622610,60.402497,154.288743,206.400508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550786,1.448596,0.296678,0.018657,0.500885,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.172607,mpc,0,-126.340000,54.885000,-2.126457,-5.806825,-1.870000,-6.505000,-0.256457,0.698175,-10.337738,12.045446,-0.640391,12.045446,-10.337738,-0.110000,0.870000,2,21,2.491478,-45.271692,2.491478,-45.271692,0.000000,66.177698,0.000000,64.000000,0.000000,0.000000,27.044772,49.488375,143.883438,190.141324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552280,1.471644,0.182573,0.020908,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.182609,mpc,0,-126.340000,54.885000,-2.212641,-5.854607,-1.960000,-6.355000,-0.252641,0.500393,-9.178935,15.460864,-0.457422,15.460864,-9.178935,-0.080000,0.580000,-3,-24,-3.436283,-63.772037,-3.436283,-63.772037,0.000000,39.678043,0.000000,64.000000,0.000000,0.000000,36.354725,33.063372,139.925828,184.877656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566592,1.547960,0.232138,0.022196,0.500577,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.192784,mpc,0,-126.340000,54.885000,-2.295365,-5.898924,-2.040000,-6.225000,-0.255365,0.326076,-8.020133,11.618519,-0.884349,11.618519,-8.020133,-0.080000,0.170000,-8,-9,-8.187491,-9.465914,-8.187491,-9.465914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.252228,19.483000,149.927985,189.287662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569804,1.804400,0.315653,0.060064,0.505297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008270,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.202588,mpc,0,-126.340000,54.885000,-2.369920,-5.937390,-2.110000,-6.175000,-0.259920,0.237610,-6.495393,1.311276,-0.640391,1.311276,-6.495393,-0.070000,0.020000,-20,36,-20.139575,84.987761,-20.139575,84.987761,0.000000,-49.453675,0.000000,64.000000,0.000000,0.000000,55.556986,9.917880,155.070743,192.712714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590392,1.535403,0.216674,0.026400,0.500481,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.212580,mpc,0,-126.340000,54.885000,-2.440295,-5.972192,-2.160000,-6.235000,-0.280295,0.262808,-5.092632,-11.130602,-0.945339,-11.130602,-5.092632,-0.090000,0.080000,-28,81,-28.407451,112.450000,-28.407451,112.450000,0.000000,-31.915914,0.000000,64.000000,0.000000,0.000000,63.016177,9.615247,157.998828,188.166255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573553,1.616493,0.228417,0.028939,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.222612,mpc,0,-126.340000,54.885000,-2.504835,-6.002538,-2.190000,-6.385000,-0.314835,0.382462,-2.957996,-19.547167,-0.701380,-19.547167,-2.957996,-0.160000,0.410000,-34,112,-33.983830,112.450000,-33.983830,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.232159,20.054223,153.186200,188.498632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566556,1.721122,0.300461,0.036798,1.072427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.232614,mpc,0,-126.340000,54.885000,-2.562682,-6.028098,-2.220000,-6.575000,-0.342682,0.546902,-3.384923,-20.096074,-0.518412,-20.096074,-3.384923,-0.240000,0.770000,-19,112,-18.572164,112.450000,-18.572164,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.860973,33.366292,148.712906,192.326871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.400977,1.720442,0.305480,0.042696,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.242650,mpc,0,-126.340000,54.885000,-2.613827,-6.048935,-2.260000,-6.735000,-0.353827,0.686065,-4.543725,-13.997114,-0.579401,-13.997114,-4.543725,-0.230000,0.990000,-3,112,-3.160765,112.450000,-3.160765,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.428058,47.001433,145.398690,198.577009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559288,1.686185,0.317188,0.027851,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.252718,mpc,0,-126.340000,54.885000,-2.657808,-6.064900,-2.290000,-6.815000,-0.367808,0.750100,-4.726694,-4.543725,-0.945339,-4.543725,-4.726694,-0.180000,1.050000,2,112,1.869074,112.450000,1.869074,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.530952,56.251858,142.408807,197.745214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576198,1.722692,0.378537,0.038133,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.262723,mpc,0,-126.340000,54.885000,-2.693894,-6.075787,-2.340000,-6.795000,-0.353894,0.719213,-4.787684,5.153621,-0.396432,5.153621,-4.787684,-0.110000,1.070000,7,67,6.516520,36.370771,6.516520,36.370771,0.000000,31.079229,0.000000,64.000000,0.000000,0.000000,63.429056,57.433868,140.229916,190.741823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596767,1.707999,0.371282,0.035320,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.272717,mpc,0,-126.340000,54.885000,-2.722030,-6.081642,-2.370000,-6.675000,-0.352030,0.593358,-3.018985,14.972947,0.335443,14.972947,-3.018985,-0.080000,0.910000,0,22,0.219199,-39.065320,0.219199,-39.065320,0.000000,61.515319,0.000000,64.000000,0.000000,0.000000,67.603247,49.326644,132.270416,172.386875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578957,1.614506,0.217782,0.032928,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.282714,mpc,0,-126.340000,54.885000,-2.741950,-6.082419,-2.390000,-6.505000,-0.351950,0.422581,-2.226120,18.449355,0.701380,18.449355,-2.226120,-0.060000,0.580000,1,-23,1.396891,-51.069799,1.396891,-51.069799,0.000000,28.519799,0.000000,64.000000,0.000000,0.000000,72.580301,34.654737,127.799965,162.351350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567075,1.477202,0.209654,0.022936,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.292717,mpc,0,-126.340000,54.885000,-2.753353,-6.078067,-2.400000,-6.345000,-0.353353,0.266933,-0.335443,14.850968,0.152474,14.850968,-0.335443,-0.060000,0.180000,-6,2,-6.052158,2.496274,-6.052158,2.496274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.951774,22.693207,131.314619,161.453008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564373,1.690182,0.217427,0.033973,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.302743,mpc,0,-126.340000,54.885000,-2.755952,-6.068520,-2.380000,-6.265000,-0.375952,0.196480,1.799193,3.445913,-0.396432,3.445913,1.799193,-0.060000,0.050000,-21,47,-21.061234,106.855016,-21.061234,106.855016,0.000000,-59.358742,0.000000,64.000000,0.000000,0.000000,78.638607,14.997547,134.629185,165.307587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558374,1.594965,0.247457,0.021930,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.312742,mpc,0,-126.340000,54.885000,-2.749486,-6.053805,-2.350000,-6.295000,-0.399486,0.241195,3.201954,-8.569039,-0.335443,-8.569039,3.201954,-0.090000,0.180000,-25,92,-24.958901,112.450000,-24.958901,112.450000,0.000000,-19.953726,0.000000,64.000000,0.000000,0.000000,81.197547,17.378487,137.329141,163.714088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.418306,1.730713,0.259200,0.033363,0.500890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.324676,mpc,0,-126.340000,54.885000,-2.729613,-6.029434,-2.300000,-6.445000,-0.429613,0.415566,3.872840,-16.009771,0.457422,-16.009771,3.872840,-0.120000,0.570000,-17,112,-17.263291,112.450000,-17.263291,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.783848,27.569324,134.079525,168.196873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.502824,1.648887,0.281691,0.029668,0.501019,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.333694,mpc,0,-126.340000,54.885000,-2.705623,-6.006104,-2.260000,-6.585000,-0.445623,0.578896,3.567892,-13.997114,0.823360,-13.997114,3.567892,-0.180000,0.820000,-3,112,-2.728713,112.450000,-2.728713,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.052855,39.798605,131.091365,172.563892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.469852,1.712499,0.342054,0.036626,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010072,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.343853,mpc,0,-126.340000,54.885000,-2.669166,-5.974766,-2.230000,-6.675000,-0.439166,0.700234,2.714037,-8.508050,0.091484,-8.508050,2.714037,-0.160000,0.990000,13,112,12.934213,112.450000,12.934213,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.232870,50.915520,129.058405,175.743197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555913,1.690946,0.303721,0.035186,0.500935,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.353918,mpc,0,-126.340000,54.885000,-2.623037,-5.938453,-2.200000,-6.705000,-0.423037,0.766547,1.738204,0.518412,-0.030495,0.518412,1.738204,-0.090000,1.060000,27,112,26.688330,112.450000,26.688330,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.814553,57.285257,127.708132,174.015710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566028,2.667973,0.356365,0.043223,0.501140,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.364106,mpc,0,-126.340000,54.885000,-2.566061,-5.896393,-2.180000,-6.645000,-0.386061,0.748607,1.189297,9.300914,0.152474,9.300914,1.189297,-0.020000,1.070000,40,67,39.733510,52.354513,39.733510,52.354513,0.000000,15.095486,0.000000,64.000000,0.000000,0.000000,57.384279,55.971921,125.585118,165.008511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578742,1.658039,0.417574,0.025820,0.500823,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.373919,mpc,0,-126.340000,54.885000,-2.501299,-5.850878,-2.160000,-6.495000,-0.341299,0.644122,1.921172,17.412531,0.762370,17.412531,1.921172,0.060000,0.920000,41,22,40.979304,-8.172261,40.979304,-8.172261,0.000000,30.622261,0.000000,64.000000,0.000000,0.000000,54.456934,47.845967,120.554874,151.268348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567969,1.769390,0.260201,0.037291,0.504718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.383925,mpc,0,-126.340000,54.885000,-2.425208,-5.799471,-2.130000,-6.295000,-0.295208,0.495529,3.079975,21.254876,1.494245,21.254876,3.079975,0.210000,0.580000,28,-21,28.131938,-20.610636,28.131938,-20.610636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.390715,33.778025,121.702020,142.077781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591841,1.756668,0.217510,0.027056,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.393916,mpc,0,-126.340000,54.885000,-2.339041,-5.743165,-2.070000,-6.105000,-0.269041,0.361835,6.251434,16.924615,1.433256,16.924615,6.251434,0.280000,0.190000,3,24,2.918773,39.574836,2.918773,39.574836,0.000000,-15.185472,0.000000,64.000000,0.000000,0.000000,56.773233,21.623418,131.870828,147.957035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.406780,1.801749,0.239094,0.034366,0.501120,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.404075,mpc,0,-126.340000,54.885000,-2.240952,-5.680883,-1.990000,-6.015000,-0.250952,0.334117,6.251434,16.924615,1.067318,5.275601,9.971800,0.190000,0.110000,25,51,25.200510,51.224406,25.200510,51.224406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.963427,8.347846,128.754817,152.324359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573005,2.597828,0.255637,0.039024,0.503375,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.413913,mpc,0,-126.340000,54.885000,-2.135901,-5.615820,-1.870000,-6.015000,-0.265901,0.399180,11.557530,-5.153621,0.945339,-5.153621,11.557530,0.150000,0.270000,-10,96,-9.891729,112.450000,-9.891729,112.450000,0.000000,-16.225594,0.000000,64.000000,0.000000,0.000000,55.819525,11.745613,135.100652,152.185454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565013,1.698790,0.244937,0.028244,0.500640,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.423916,mpc,0,-126.340000,54.885000,-2.018956,-5.544962,-1.740000,-6.095000,-0.278956,0.550038,13.631176,-11.252582,1.311276,-11.252582,13.631176,0.100000,0.590000,-11,112,-11.315782,112.450000,-11.315782,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.274376,19.644102,125.463128,147.575299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566623,1.720400,0.308501,0.025787,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.433914,mpc,0,-126.340000,54.885000,-1.891921,-5.469506,-1.600000,-6.205000,-0.291921,0.735494,13.936124,-11.313571,1.555235,-11.313571,13.936124,0.020000,0.870000,0,112,-0.036972,112.450000,-0.036972,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.134397,30.302633,124.994719,156.250951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558404,1.502155,0.300761,0.023162,0.502560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.443915,mpc,0,-126.340000,54.885000,-1.754783,-5.389504,-1.460000,-6.285000,-0.294783,0.895496,13.448207,-5.946486,1.494245,-5.946486,13.448207,0.020000,1.000000,12,112,12.097906,112.450000,12.097906,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.929665,40.258893,124.902510,160.523066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553525,1.586736,0.301850,0.019871,0.501372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.453913,mpc,0,-126.340000,54.885000,-1.607698,-5.305107,-1.320000,-6.295000,-0.287698,0.989893,13.021280,1.921172,1.189297,1.921172,13.021280,0.030000,1.050000,26,112,26.203599,112.450000,26.203599,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.727505,46.624510,121.528807,158.689439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549110,1.489973,0.417056,0.020078,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.463914,mpc,0,-126.340000,54.885000,-1.450728,-5.216400,-1.180000,-6.225000,-0.270728,1.008600,13.265238,10.154769,1.921172,10.154769,13.265238,0.080000,1.080000,32,109,31.545378,108.573547,31.545378,108.573547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.586295,47.634317,115.539800,150.192280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554445,1.644753,0.351255,0.028302,0.500937,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.473918,mpc,0,-126.340000,54.885000,-1.284007,-5.123506,-1.040000,-6.075000,-0.244007,0.951494,14.302062,17.473521,2.409089,17.473521,14.302062,0.190000,1.070000,23,64,22.803589,47.307547,22.803589,47.307547,0.000000,16.266000,0.000000,64.000000,0.000000,0.000000,20.591922,42.598702,108.032720,136.474697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561471,1.480186,0.323254,0.022170,0.501540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.483915,mpc,0,-126.340000,54.885000,-1.107878,-5.026656,-0.880000,-5.855000,-0.227878,0.828344,16.436698,25.158211,2.897006,25.158211,16.436698,0.240000,0.880000,11,19,10.896175,-9.090646,10.896175,-9.090646,0.000000,27.664193,0.000000,64.000000,0.000000,0.000000,20.172211,32.494254,104.401087,127.244064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552874,1.514408,0.191345,0.020960,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.493913,mpc,0,-126.340000,54.885000,-0.922423,-4.925928,-0.690000,-5.595000,-0.232423,0.669072,18.083417,26.560972,3.201954,26.560972,18.083417,0.200000,0.530000,11,-3,10.828915,-2.839368,10.828915,-2.839368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.619924,20.242872,97.726006,121.404411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553199,1.446309,0.193837,0.017700,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.503914,mpc,0,-126.340000,54.885000,-0.727838,-4.821459,-0.490000,-5.365000,-0.237838,0.543541,19.974095,21.925762,2.836017,21.925762,19.974095,0.150000,0.230000,8,42,8.112660,52.440140,8.112660,52.440140,0.000000,-10.279508,0.000000,64.000000,0.000000,0.000000,23.492232,10.884920,91.790488,113.611033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582662,1.560242,0.204187,0.021642,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.513913,mpc,0,-126.340000,54.885000,-0.524422,-4.713435,-0.280000,-5.225000,-0.244422,0.511565,21.132897,12.045446,2.043152,12.045446,21.132897,0.130000,0.250000,5,87,4.877646,112.450000,4.877646,112.450000,0.000000,-25.289368,0.000000,64.000000,0.000000,0.000000,26.820146,5.150936,88.757665,112.664473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554787,1.503408,0.231440,0.024188,0.500602,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.523916,mpc,0,-126.340000,54.885000,-0.312355,-4.601970,-0.060000,-5.145000,-0.252355,0.543030,21.681804,4.726694,2.653048,4.726694,21.681804,0.100000,0.520000,9,112,8.545933,112.450000,8.545933,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.140848,3.577512,91.633543,113.216935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558478,1.496439,0.267675,0.024819,0.500927,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.533915,mpc,0,-126.340000,54.885000,-0.092084,-4.487314,0.160000,-5.095000,-0.252084,0.607686,21.620814,2.775027,2.531068,2.775027,21.620814,0.100000,0.820000,15,112,15.365879,112.450000,15.365879,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.844009,5.104794,97.151922,116.369115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561916,1.472136,0.276161,0.020471,0.502189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.543911,mpc,0,-126.340000,54.885000,0.136075,-4.369638,0.380000,-5.035000,-0.243925,0.665362,20.949928,7.166278,2.897006,7.166278,20.949928,0.110000,0.970000,29,112,28.707227,112.450000,28.707227,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.351835,8.614600,97.627444,117.626216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552958,1.505015,0.303153,0.020782,0.503377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.553914,mpc,0,-126.340000,54.885000,0.372054,-4.248983,0.600000,-4.925000,-0.227946,0.676017,20.279043,13.753155,2.592058,13.753155,20.279043,0.180000,1.020000,36,78,36.474237,78.374999,36.474237,78.374999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.267902,10.359063,93.610470,112.331914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548303,1.450561,0.346939,0.017988,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.563912,mpc,0,-126.340000,54.885000,0.615199,-4.125684,0.810000,-4.745000,-0.194801,0.619316,20.705970,21.132897,1.921172,21.132897,20.705970,0.280000,0.900000,32,33,32.485304,23.865628,32.485304,23.865628,0.000000,9.509372,0.000000,64.000000,0.000000,0.000000,17.747812,10.256062,91.842058,109.959133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554584,1.483753,0.205297,0.019644,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.573911,mpc,0,-126.340000,54.885000,0.865315,-3.999832,1.030000,-4.515000,-0.164685,0.515168,21.803783,25.341180,2.348100,25.341180,21.803783,0.310000,0.620000,30,5,29.727420,4.723937,29.727420,4.723937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.435223,6.428347,88.082517,103.136780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551921,1.469913,0.197296,0.021298,0.501478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.583915,mpc,0,-126.340000,54.885000,1.122085,-3.871578,1.280000,-4.295000,-0.157915,0.423422,23.877429,22.230710,3.018985,22.230710,23.877429,0.310000,0.310000,18,50,17.562072,49.906213,17.562072,49.906213,0.000000,-0.182277,0.000000,64.000000,0.000000,0.000000,19.706150,1.933010,86.741740,100.758229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565654,1.552108,0.211841,0.037033,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.594375,mpc,0,-126.340000,54.885000,1.397124,-3.735170,1.550000,-4.115000,-0.152876,0.379830,25.951076,13.753155,3.018985,13.753155,25.951076,0.260000,0.330000,8,95,8.471220,112.450000,8.471220,112.450000,0.000000,-17.726063,0.000000,64.000000,0.000000,0.000000,22.164230,-2.685955,82.102288,101.104052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581758,1.529988,0.261115,0.023235,0.500480,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.603915,mpc,0,-126.340000,54.885000,1.653436,-3.608875,1.820000,-4.015000,-0.166564,0.406125,27.658785,9.788831,2.287110,9.788831,27.658785,0.200000,0.690000,2,112,2.183807,112.450000,2.183807,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.936639,-6.389782,81.835323,102.468552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558254,1.475969,0.239298,0.018568,0.500442,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.613943,mpc,0,-126.340000,54.885000,1.928051,-3.474369,2.110000,-3.905000,-0.181949,0.430631,28.939566,9.544873,2.104141,9.544873,28.939566,0.140000,0.890000,1,111,0.908800,110.668723,0.908800,110.668723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.965101,-7.780174,82.326532,102.609149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547235,1.443619,0.308342,0.018638,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.623941,mpc,0,-126.340000,54.885000,2.206710,-3.338663,2.410000,-3.785000,-0.203290,0.446337,28.573629,15.033937,2.775027,15.033937,28.573629,0.110000,0.980000,11,66,11.484774,60.144363,11.484774,60.144363,0.000000,5.524360,0.000000,64.000000,0.000000,0.000000,17.412965,-8.195083,79.620997,99.602674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553616,1.555739,0.330961,0.021634,0.500594,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.633942,mpc,0,-126.340000,54.885000,2.489891,-3.201487,2.690000,-3.605000,-0.200109,0.403513,28.146701,22.047741,2.897006,22.047741,28.146701,0.100000,0.850000,23,21,23.472696,9.335939,23.472696,9.335939,0.000000,11.332785,0.000000,64.000000,0.000000,0.000000,12.676025,-8.237314,80.527363,96.581771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556150,1.728528,0.226378,0.030981,0.500580,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.643946,mpc,0,-126.340000,54.885000,2.777086,-3.063052,2.970000,-3.365000,-0.192914,0.301948,28.024722,24.121388,2.409089,24.121388,28.024722,0.150000,0.550000,24,9,23.813922,8.700609,23.813922,8.700609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.790369,-9.408783,73.987021,88.106776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575652,1.651653,0.199986,0.025418,0.501104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.653942,mpc,0,-126.340000,54.885000,3.067570,-2.923666,3.260000,-3.165000,-0.192430,0.241334,27.780764,19.547167,1.921172,19.547167,27.780764,0.200000,0.280000,21,54,21.123500,65.152493,21.123500,65.152493,0.000000,-11.451883,0.000000,64.000000,0.000000,0.000000,4.332934,-10.286318,73.415153,87.234195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552042,1.926328,0.295804,0.045968,0.501656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.663917,mpc,0,-126.340000,54.885000,3.360418,-2.783723,3.550000,-3.025000,-0.189582,0.241277,28.878577,10.032790,1.677214,10.032790,28.878577,0.250000,0.320000,4,99,4.224161,112.450000,4.224161,112.450000,0.000000,-13.749391,0.000000,64.000000,0.000000,0.000000,1.756611,-10.896212,69.947539,86.637464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557132,1.466808,0.239923,0.019862,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.673944,mpc,0,-126.340000,54.885000,3.657371,-2.642345,3.850000,-2.965000,-0.192629,0.322655,29.549462,3.811850,1.921172,3.811850,29.549462,0.210000,0.640000,2,112,1.580461,112.450000,1.580461,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.726704,-11.083423,75.101518,93.914549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555581,1.492364,0.249353,0.026741,0.520558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.683941,mpc,0,-126.340000,54.885000,3.955447,-2.500901,4.150000,-2.915000,-0.194553,0.414099,29.244514,3.750861,2.226120,3.750861,29.244514,0.160000,0.870000,11,112,10.580044,112.450000,10.580044,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.369442,-9.783075,78.484316,97.532540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550247,1.441169,0.265124,0.018352,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.693940,mpc,0,-126.340000,54.885000,4.255171,-2.359081,4.450000,-2.835000,-0.194829,0.475919,27.719774,8.508050,1.860183,8.508050,27.719774,0.150000,1.000000,27,112,27.043766,112.450000,27.043766,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.590013,-7.938168,77.499275,95.515109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557453,1.503209,0.315149,0.018519,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.703944,mpc,0,-126.340000,54.885000,4.556131,-2.217021,4.720000,-2.725000,-0.163869,0.507979,25.707117,14.302062,1.555235,14.302062,25.707117,0.190000,1.050000,45,70,44.965743,69.505695,44.965743,69.505695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.771426,-7.297420,75.343140,91.879364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553961,1.470563,0.360352,0.023881,0.504196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.713912,mpc,0,-126.340000,54.885000,4.856599,-2.075469,4.970000,-2.555000,-0.113401,0.479531,24.060398,20.340032,1.189297,20.340032,24.060398,0.180000,0.890000,68,30,68.178523,29.915724,68.178523,29.915724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.053290,-6.912327,79.646014,90.889109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549098,1.479534,0.245527,0.018226,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.723945,mpc,0,-126.340000,54.885000,5.159100,-1.933169,5.230000,-2.345000,-0.070900,0.411831,25.097221,21.254876,1.494245,21.254876,25.097221,0.350000,0.600000,43,40,42.586629,39.872562,42.586629,39.872562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.110600,-7.533239,80.278825,89.716974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550696,1.909306,0.414458,0.038994,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008425,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.733927,mpc,0,-126.340000,54.885000,5.459703,-1.791900,5.480000,-2.165000,-0.020297,0.373100,27.597795,15.582843,2.165131,15.582843,27.597795,0.510000,0.450000,1,85,0.573372,95.954466,0.573372,95.954466,0.000000,-11.081904,0.000000,64.000000,0.000000,0.000000,-16.708414,-10.375699,81.062835,90.481616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582797,1.665464,0.248898,0.029288,0.500795,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.743920,mpc,0,-126.340000,54.885000,5.759788,-1.650936,5.780000,-2.055000,-0.020212,0.404064,29.732431,9.300914,1.860183,9.300914,29.732431,0.350000,0.550000,-3,112,-3.433503,112.450000,-3.433503,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.411725,-12.271583,74.026057,88.947750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580513,1.805387,0.457479,0.036303,0.507007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008399,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.754080,mpc,0,-126.340000,54.885000,6.063504,-1.508251,6.140000,-1.975000,-0.076496,0.466749,30.891234,5.641538,1.433256,5.641538,30.891234,0.170000,0.820000,1,112,0.658407,112.450000,0.658407,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.216932,-13.747521,74.343556,94.153006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.118966,1.730941,0.286625,0.027982,0.500835,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.763916,mpc,0,-126.340000,54.885000,6.355756,-1.370857,6.400000,-1.915000,-0.044244,0.544143,29.854410,7.471226,0.945339,7.471226,29.854410,0.130000,0.980000,15,112,15.417507,112.450000,15.417507,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.256505,-13.283753,72.357556,92.303941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554378,1.819169,0.489930,0.041548,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008417,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.773923,mpc,0,-126.340000,54.885000,6.650813,-1.231965,6.710000,-1.825000,-0.059187,0.593035,29.183525,11.130602,1.250287,11.130602,29.183525,0.110000,1.040000,21,100,21.325041,100.079486,21.325041,100.079486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.633518,-12.823662,74.262811,91.797786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590641,1.815610,0.466795,0.042348,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008430,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.783922,mpc,0,-126.340000,54.885000,6.942955,-1.094175,6.990000,-1.685000,-0.047045,0.590825,27.841753,16.131750,1.860183,16.131750,27.841753,0.130000,1.010000,30,60,30.173766,60.294804,30.173766,60.294804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.297479,-13.268609,73.810827,91.138185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590971,1.646951,0.263946,0.026040,0.501112,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.793918,mpc,0,-126.340000,54.885000,7.231818,-0.957572,7.290000,-1.515000,-0.058182,0.557428,27.719774,19.730136,0.884349,19.730136,27.719774,0.200000,0.830000,20,41,19.534553,40.968863,19.534553,40.968863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.161438,-13.952794,76.132603,92.595759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569440,1.704457,0.225195,0.033374,0.501041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.803918,mpc,0,-126.340000,54.885000,7.517234,-0.822143,7.570000,-1.325000,-0.052766,0.502857,28.451649,18.998261,1.006328,18.998261,28.451649,0.240000,0.580000,4,62,4.100948,62.420226,4.100948,62.420226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.685996,-15.832681,70.153334,88.530541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560739,1.543130,0.200471,0.017770,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.813914,mpc,0,-126.340000,54.885000,7.798492,-0.688131,7.860000,-1.175000,-0.061508,0.486869,28.878577,14.302062,1.494245,14.302062,28.878577,0.190000,0.550000,-1,102,-0.778386,101.981768,-0.778386,101.981768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.770156,-18.115061,61.356916,78.985504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591167,1.623139,0.243287,0.031921,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.823918,mpc,0,-126.340000,54.885000,8.075582,-0.555446,8.150000,-1.055000,-0.074418,0.499554,29.244514,11.069613,1.067318,11.069613,29.244514,0.130000,0.740000,-4,112,-3.952693,112.450000,-3.952693,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.264147,-21.415053,61.239171,81.346246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570742,1.608457,0.325736,0.029353,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.833915,mpc,0,-126.340000,54.885000,8.347639,-0.424403,8.450000,-0.945000,-0.102361,0.520597,28.024722,11.923467,0.640391,11.923467,28.024722,0.120000,0.900000,0,93,-0.044226,92.751087,-0.044226,92.751087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.678566,-23.879906,61.960841,80.380705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561236,1.678029,0.382045,0.033905,0.504945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.843916,mpc,0,-126.340000,54.885000,8.614628,-0.294920,8.720000,-0.805000,-0.105372,0.510080,26.560972,15.460864,0.823360,15.460864,26.560972,0.090000,0.920000,12,59,12.123444,58.806843,12.123444,58.806843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.304565,-24.930850,60.946651,74.148300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562207,1.448664,0.210732,0.019360,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.853949,mpc,0,-126.340000,54.885000,8.876879,-0.166730,8.970000,-0.635000,-0.093121,0.468270,23.694460,18.449355,1.311276,18.449355,23.694460,0.090000,0.740000,34,44,34.347154,44.107282,34.347154,44.107282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.007372,-24.831536,63.393315,73.122203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546371,1.461871,0.200004,0.018675,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.863946,mpc,0,-126.340000,54.885000,9.132302,-0.040754,9.210000,-0.465000,-0.077698,0.424246,22.108731,17.961438,0.701380,17.961438,22.108731,0.120000,0.570000,41,57,41.006298,57.462667,41.006298,57.462667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.145297,-24.846855,65.146258,74.753284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557416,1.507775,0.214372,0.023995,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.873943,mpc,0,-126.340000,54.885000,9.381495,0.083401,9.430000,-0.325000,-0.048505,0.408401,20.401022,14.424041,-0.152474,14.424041,20.401022,0.210000,0.530000,40,88,39.731599,87.940730,39.731599,87.940730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.098034,-25.379163,60.850080,73.184344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557303,1.481374,0.212219,0.022991,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.883946,mpc,0,-126.340000,54.885000,9.624292,0.205756,9.640000,-0.205000,-0.015708,0.410756,20.340032,10.459717,0.579401,10.459717,20.340032,0.340000,0.710000,18,104,18.034113,104.072984,18.034113,104.072984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.923683,-26.068234,54.566365,68.932699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560945,1.516678,0.231715,0.020181,0.501609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.893944,mpc,0,-126.340000,54.885000,9.860161,0.326148,9.850000,-0.095000,0.010161,0.421148,19.730136,9.483883,1.555235,9.483883,19.730136,0.310000,0.950000,21,91,20.664916,90.516595,20.664916,90.516595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.676623,-26.094936,47.968456,61.975564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570380,1.735690,0.274716,0.031277,0.500601,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.903918,mpc,0,-126.340000,54.885000,10.088390,0.444310,10.050000,0.015000,0.038390,0.429310,19.974095,12.899301,0.762370,12.899301,19.974095,0.260000,0.900000,22,66,21.934043,65.727806,21.934043,65.727806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.139915,-25.667840,47.567910,56.776471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562456,1.482141,0.211927,0.023216,0.505142,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.913950,mpc,0,-126.340000,54.885000,10.310591,0.561191,10.250000,0.175000,0.060591,0.386191,18.937271,15.521854,0.091484,15.521854,18.937271,0.250000,0.790000,28,48,28.205202,47.621861,28.205202,47.621861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.508395,-24.689554,46.191711,51.831524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554962,1.494777,0.207982,0.027749,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.923915,mpc,0,-126.340000,54.885000,10.523744,0.675301,10.450000,0.325000,0.073744,0.350301,18.266386,16.558677,-0.030495,16.558677,18.266386,0.260000,0.620000,28,49,27.641803,48.945888,27.641803,48.945888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.249333,-23.607828,47.794718,52.602592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560913,1.447492,0.209942,0.021347,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.933952,mpc,0,-126.340000,54.885000,10.730642,0.788241,10.640000,0.475000,0.090642,0.313241,18.083417,13.814145,0.091484,13.814145,18.083417,0.280000,0.530000,20,75,19.886642,74.696092,19.886642,74.696092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.444283,-22.282828,45.399549,50.398302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558887,1.497792,0.202181,0.021698,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.943946,mpc,0,-126.340000,54.885000,10.928646,0.898680,10.820000,0.585000,0.108646,0.313680,18.144407,10.581696,0.518412,10.581696,18.144407,0.260000,0.610000,14,94,14.240571,93.740531,14.240571,93.740531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.364633,-21.803631,39.754551,45.755494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554920,1.505244,0.259765,0.034256,0.500771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.953947,mpc,0,-126.340000,54.885000,11.118674,1.007217,11.000000,0.685000,0.118674,0.322217,17.046594,9.056956,0.640391,9.056956,17.046594,0.220000,0.760000,21,93,20.934702,93.021236,20.934702,93.021236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.217896,-21.997428,36.830419,42.889755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566422,1.534162,0.243469,0.029993,0.500998,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.963959,mpc,0,-126.340000,54.885000,11.300604,1.113885,11.180000,0.785000,0.120604,0.328885,16.680656,11.313571,0.152474,11.313571,16.680656,0.210000,0.860000,19,65,18.643416,64.619785,18.643416,64.619785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.457055,-22.498524,36.827799,41.108916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561189,1.625913,0.216883,0.033029,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.973946,mpc,0,-126.340000,54.885000,11.473682,1.218330,11.340000,0.915000,0.133682,0.303330,16.680656,11.313571,0.030495,13.509197,15.643833,0.210000,0.770000,12,68,12.012411,67.525884,12.012411,67.525884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.928857,-20.761207,38.824766,38.574500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566660,1.704744,0.253016,0.035866,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.983921,mpc,0,-126.340000,54.885000,11.638078,1.320726,11.500000,1.045000,0.138078,0.275726,14.424041,14.180083,0.152474,14.180083,14.424041,0.190000,0.690000,27,48,27.402653,48.037482,27.402653,48.037482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.160628,-20.138503,38.232641,39.855651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562602,1.457767,0.209754,0.018740,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.993939,mpc,0,-126.340000,54.885000,11.794574,1.421661,11.660000,1.175000,0.134574,0.246661,14.546020,13.753155,-0.274453,13.753155,14.546020,0.180000,0.570000,20,57,20.339366,57.386104,20.339366,57.386104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.092384,-18.155676,45.824020,44.539203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543904,1.530743,0.180241,0.017006,0.500242,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.003940,mpc,0,-126.340000,54.885000,11.942148,1.520570,11.810000,1.295000,0.132148,0.225570,14.424041,10.093779,0.030495,10.093779,14.424041,0.210000,0.540000,8,87,7.777424,87.290955,7.777424,87.290955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.688179,-15.910002,43.934709,44.383292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544569,1.458128,0.185293,0.016693,0.500206,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.013939,mpc,0,-126.340000,54.885000,12.080996,1.617647,11.960000,1.375000,0.120996,0.242647,14.180083,7.044299,0.152474,7.044299,14.180083,0.160000,0.660000,5,103,5.396339,103.332552,5.396339,103.332552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.253242,-14.735572,40.924585,44.085717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542465,1.427061,0.193234,0.017115,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.023949,mpc,0,-126.340000,54.885000,12.211276,1.713073,12.110000,1.445000,0.101276,0.268073,13.692166,7.227268,0.274453,7.227268,13.692166,0.110000,0.850000,6,87,5.886504,86.661280,5.886504,86.661280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.088817,-14.606322,39.800793,41.950760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570809,1.553491,0.251694,0.031431,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.033950,mpc,0,-126.340000,54.885000,12.332722,1.806713,12.250000,1.525000,0.082722,0.281713,12.838311,9.788831,-0.335443,9.788831,12.838311,0.080000,0.860000,8,64,8.455869,64.275430,8.455869,64.275430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.566816,-13.503842,38.861591,35.068253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567639,1.450334,0.213505,0.017865,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.043943,mpc,0,-126.340000,54.885000,12.445402,1.898653,12.370000,1.635000,0.075402,0.263653,11.374561,12.106436,0.152474,12.106436,11.374561,0.070000,0.770000,15,50,15.096483,49.911632,15.096483,49.911632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.772229,-11.457766,41.039818,33.573122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554212,1.490082,0.190698,0.023633,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.053915,mpc,0,-126.340000,54.885000,12.549253,1.988853,12.490000,1.755000,0.059253,0.233853,10.154769,11.496540,0.030495,11.496540,10.154769,0.090000,0.610000,14,65,14.448750,65.208296,14.448750,65.208296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.034303,-8.752944,45.701368,40.775067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562290,1.461188,0.201255,0.019770,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.063911,mpc,0,-126.340000,54.885000,12.644787,2.077782,12.590000,1.835000,0.054787,0.242782,9.361904,8.447060,-0.457422,8.447060,9.361904,0.110000,0.590000,10,93,9.680385,92.883140,9.680385,92.883140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.539047,-6.592257,42.223322,37.119160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554194,1.485747,0.216427,0.018316,0.505278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.073945,mpc,0,-126.340000,54.885000,12.732136,2.165626,12.690000,1.905000,0.042136,0.260626,8.447060,5.275601,-0.457422,5.275601,8.447060,0.110000,0.710000,7,110,7.347001,110.348904,7.347001,110.348904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.956747,-5.629317,39.127796,37.279221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553559,1.506601,0.271194,0.020122,0.500409,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.083916,mpc,0,-126.340000,54.885000,12.810574,2.251612,12.770000,1.965000,0.040574,0.286612,7.105289,5.702528,0.091484,5.702528,7.105289,0.100000,0.900000,12,92,12.384263,92.385145,12.384263,92.385145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.574410,-5.760166,37.629252,37.235153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559814,1.686391,0.351816,0.029366,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.093946,mpc,0,-126.340000,54.885000,12.881157,2.336852,12.850000,2.045000,0.031157,0.291852,5.641538,9.117946,0.457422,9.117946,5.641538,0.100000,0.930000,18,61,18.343946,60.873813,18.343946,60.873813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.984905,-5.098642,37.314520,32.725972,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556905,1.455631,0.214063,0.017415,0.500619,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.103944,mpc,0,-126.340000,54.885000,12.943359,2.420677,12.910000,2.165000,0.033359,0.255677,3.994819,12.167426,0.274453,12.167426,3.994819,0.120000,0.780000,25,44,24.885225,44.329006,24.885225,44.329006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.380461,-3.277833,43.383936,40.512934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.015090,1.716230,0.230352,0.029859,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008504,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.113919,mpc,0,-126.340000,54.885000,12.997451,2.503260,12.950000,2.265000,0.047451,0.238260,4.177788,11.069613,-0.457422,11.069613,4.177788,0.160000,0.610000,13,66,12.900901,65.866380,12.900901,65.866380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.446421,-0.752728,49.635549,52.720113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570262,1.664035,0.219235,0.033183,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.123922,mpc,0,-126.340000,54.885000,13.043862,2.585116,13.000000,2.355000,0.043862,0.230116,3.750861,6.251434,-0.396432,6.251434,3.750861,0.170000,0.570000,6,109,6.091417,109.047393,6.091417,109.047393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.406313,1.903208,46.332311,49.622651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588638,2.118410,0.298680,0.037333,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008558,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.133918,mpc,0,-126.340000,54.885000,13.082583,2.666049,13.040000,2.405000,0.042583,0.261049,2.714037,3.994819,0.152474,3.994819,2.714037,0.120000,0.760000,13,112,13.393262,112.450000,13.393262,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.321429,2.178630,45.780438,53.354135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567290,1.642689,0.320082,0.027087,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.143917,mpc,0,-126.340000,54.885000,13.113849,2.746238,13.070000,2.465000,0.043849,0.281238,1.982162,5.763517,0.457422,5.763517,1.982162,0.110000,0.950000,15,86,15.449167,85.517526,15.449167,85.517526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.973745,2.351016,44.798475,48.758649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575567,1.817234,1.314844,0.036940,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009257,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.153913,mpc,0,-126.340000,54.885000,13.137845,2.825739,13.090000,2.555000,0.047845,0.270739,0.884349,10.032790,0.213464,10.032790,0.884349,0.120000,1.050000,19,41,19.327828,39.134309,19.327828,39.134309,0.000000,1.383217,0.000000,64.000000,0.000000,0.000000,-17.488943,2.959196,47.002939,48.929526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529114,1.755057,0.215466,0.026071,0.500950,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.163916,mpc,0,-126.340000,54.885000,13.154805,2.904724,13.100000,2.675000,0.054805,0.229724,-0.213464,13.265238,-0.213464,13.265238,-0.213464,0.150000,0.710000,22,38,21.773666,37.776343,21.773666,37.776343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.009374,5.874887,60.341058,73.480553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564801,1.772569,0.259941,0.033517,0.500982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.173921,mpc,0,-126.340000,54.885000,13.164938,2.983261,13.100000,2.785000,0.064938,0.198261,-0.884349,10.398727,-0.274453,10.398727,-0.884349,0.170000,0.550000,20,73,19.838950,72.966353,19.838950,72.966353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.983944,8.969747,60.295323,76.757444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571917,1.710454,0.223827,0.029827,0.501076,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.183919,mpc,0,-126.340000,54.885000,13.168473,3.061372,13.100000,2.865000,0.068473,0.196372,-0.701380,5.885497,0.213464,5.885497,-0.701380,0.180000,0.600000,10,107,10.182291,107.182220,10.182291,107.182220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.690742,10.549746,50.407544,61.305296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564280,1.610904,0.220058,0.029108,0.503695,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.193912,mpc,0,-126.340000,54.885000,13.165666,3.139173,13.100000,2.925000,0.065666,0.214173,0.213464,3.323933,-0.152474,3.323933,0.213464,0.160000,0.790000,-2,112,-2.346889,112.450000,-2.346889,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.950396,10.580853,48.014422,58.608643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549184,1.887888,0.395879,0.046411,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008394,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.203920,mpc,0,-126.340000,54.885000,13.156753,3.216927,13.090000,2.975000,0.066753,0.241927,-1.433256,4.970653,0.823360,4.970653,-1.433256,0.090000,0.970000,16,88,15.625313,88.104747,15.625313,88.104747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.525871,11.121117,47.107924,56.229874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562320,1.594055,0.262112,0.021876,0.500527,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.213946,mpc,0,-126.340000,54.885000,13.141959,3.294734,13.080000,3.065000,0.061959,0.229734,-2.714037,9.422894,0.701380,9.422894,-2.714037,0.090000,0.960000,24,51,24.173995,50.824556,24.173995,50.824556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.276694,11.366437,49.775962,56.231477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556984,1.519320,0.213349,0.022210,0.500594,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.223914,mpc,0,-126.340000,54.885000,13.121692,3.372114,13.050000,3.185000,0.071692,0.187114,-3.140965,13.753155,-0.274453,13.753155,-3.140965,0.140000,0.760000,20,28,20.285873,28.313776,20.285873,28.313776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.248268,11.870165,60.670521,76.777148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558455,1.549198,0.215064,0.024961,0.500553,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.233917,mpc,0,-126.340000,54.885000,13.096049,3.449873,13.040000,3.315000,0.056049,0.134873,-2.592058,11.923467,-0.213464,11.923467,-2.592058,0.180000,0.520000,5,60,4.500918,59.603670,4.500918,59.603670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.215670,14.475619,71.322691,95.552238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559216,1.466091,0.211713,0.019800,0.500517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.243943,mpc,0,-126.340000,54.885000,13.065283,3.528008,13.020000,3.395000,0.045283,0.133008,-2.043152,7.471226,-0.213464,7.471226,-2.043152,0.130000,0.500000,-1,100,-1.011631,100.012874,-1.011631,100.012874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.008970,16.689794,61.965038,82.561822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552686,1.480507,0.218273,0.020600,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.253941,mpc,0,-126.340000,54.885000,13.029829,3.606203,13.000000,3.455000,0.029829,0.151203,-2.104141,3.140965,0.823360,3.140965,-2.104141,0.060000,0.720000,1,112,1.331410,112.449998,1.331410,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.488996,17.853837,58.291751,74.558241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552204,1.478504,0.245310,0.020566,0.500503,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.263946,mpc,0,-126.340000,54.885000,12.989849,3.684820,12.990000,3.515000,-0.000151,0.169820,-1.860183,5.092632,1.067318,5.092632,-1.860183,0.050000,0.940000,-5,87,-5.318730,87.059476,-5.318730,87.059476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.907046,18.563474,57.266579,70.501470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553235,1.480478,0.247339,0.020131,0.500764,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.273941,mpc,0,-126.340000,54.885000,12.945687,3.763794,12.980000,3.595000,-0.034313,0.168794,-2.470079,9.300914,0.579401,9.300914,-2.470079,0.040000,0.940000,-4,52,-3.962847,52.168667,-3.962847,52.168667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.365657,20.221298,57.134969,73.157220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552657,1.522469,0.220544,0.024399,0.500501,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.283927,mpc,0,-126.340000,54.885000,12.897618,3.843212,12.950000,3.725000,-0.052382,0.118212,-3.201954,12.960290,0.030495,12.960290,-3.201954,0.010000,0.720000,4,37,3.515098,36.847068,3.515098,36.847068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.705829,22.037874,61.387442,83.410399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.248063,1.585750,0.222883,0.026078,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.293945,mpc,0,-126.340000,54.885000,12.845705,3.923462,12.920000,3.835000,-0.074295,0.088462,-4.055809,11.862478,0.091484,11.862478,-4.055809,0.030000,0.550000,4,59,4.077936,58.811033,4.077936,58.811033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.712073,23.536726,62.041438,86.709874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555782,1.463810,0.204339,0.023251,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.303915,mpc,0,-126.340000,54.885000,12.790630,4.003975,12.890000,3.935000,-0.099370,0.068975,-3.567892,8.630029,-0.030495,8.630029,-3.567892,0.020000,0.530000,-5,87,-4.568634,87.347075,-4.568634,87.347075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.009124,23.096669,55.472774,75.171610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556798,1.887762,0.396254,0.058601,0.501528,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008418,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.313946,mpc,0,-126.340000,54.885000,12.732052,4.085683,12.860000,4.015000,-0.127948,0.070683,-3.689871,5.885497,0.823360,5.885497,-3.689871,0.010000,0.670000,-9,100,-8.744515,99.724375,-8.744515,99.724375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.336333,21.684571,51.052414,67.550446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607379,1.675029,0.265142,0.025456,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.323943,mpc,0,-126.340000,54.885000,12.670773,4.167864,12.820000,4.085000,-0.149227,0.082864,-3.628881,5.763517,0.884349,5.763517,-3.628881,0.000000,0.840000,-13,88,-12.567914,88.028320,-12.567914,88.028320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.488316,20.431961,49.077433,63.505119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555585,1.494486,0.259742,0.024096,0.500560,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.333913,mpc,0,-126.340000,54.885000,12.607031,4.250610,12.790000,4.165000,-0.182969,0.085610,-3.628881,5.763517,0.518412,9.361904,-4.665705,-0.010000,0.880000,-16,85,-16.448023,85.054194,-16.448023,85.054194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.911463,20.387701,47.508215,63.534157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.740880,1.891045,0.322985,0.062630,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009536,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.343914,mpc,0,-126.340000,54.885000,12.540685,4.334459,12.750000,4.165000,-0.209315,0.169459,-4.665705,9.361904,0.396432,13.021280,-4.787684,-0.050000,0.870000,-5,66,-5.424058,65.595552,-5.424058,65.595552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.222979,19.663601,47.029682,62.218635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562897,1.656283,0.205979,0.029160,0.500927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.353944,mpc,0,-126.340000,54.885000,12.471972,4.419425,12.710000,4.425000,-0.238028,-0.005575,-5.031642,16.558677,0.335443,16.558677,-5.031642,-0.050000,0.790000,-3,21,-2.843268,-2.142030,-2.843268,-2.142030,0.000000,22.737582,0.000000,64.000000,0.000000,0.000000,51.613076,17.987618,51.436839,67.464060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555605,1.654043,0.232733,0.028957,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.363917,mpc,0,-126.340000,54.885000,12.401723,4.504798,12.660000,4.595000,-0.258277,-0.090202,-5.580549,17.534511,1.372266,17.534511,-5.580549,-0.050000,0.530000,0,4,-0.063776,4.491387,-0.063776,4.491387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.469820,18.557420,65.202324,90.603917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.426402,1.948706,0.347283,0.056527,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009295,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.373922,mpc,0,-126.340000,54.885000,12.329537,4.591359,12.610000,4.745000,-0.280463,-0.153641,-5.824507,12.960290,1.128308,12.960290,-5.824507,-0.040000,0.310000,-3,49,-3.189951,56.278778,-3.189951,56.278778,0.000000,-6.787391,0.000000,64.000000,0.000000,0.000000,55.348747,21.261867,74.031791,101.481078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565571,1.591836,0.201694,0.021616,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.383944,mpc,0,-126.340000,54.885000,12.255715,4.679005,12.560000,4.835000,-0.304285,-0.155995,-4.970653,5.092632,0.274453,5.092632,-4.970653,-0.040000,0.340000,-17,94,-16.510568,112.450000,-16.510568,112.450000,0.000000,-17.958613,0.000000,64.000000,0.000000,0.000000,56.658039,23.497504,67.907793,89.199863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559016,1.918471,0.355120,0.058551,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008406,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.393934,mpc,0,-126.340000,54.885000,12.180834,4.767295,12.520000,4.855000,-0.339166,-0.087705,-4.421746,-0.335443,-0.030495,-0.335443,-4.421746,-0.050000,0.610000,-27,112,-26.696805,112.450000,-26.696805,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.552141,25.214410,69.584550,87.201437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595566,1.487184,0.250476,0.021021,0.503302,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.403917,mpc,0,-126.340000,54.885000,12.104894,4.856454,12.480000,4.875000,-0.375106,-0.018546,-4.604715,0.762370,0.030495,0.762370,-4.604715,-0.110000,0.880000,-23,112,-22.516121,112.450000,-22.516121,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.019292,27.433665,68.738048,88.670017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557408,1.906038,0.418288,0.048262,0.500685,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008446,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.413940,mpc,0,-126.340000,54.885000,12.027724,4.946883,12.430000,4.915000,-0.402276,0.031883,-5.824507,5.824507,0.579401,5.824507,-5.824507,-0.180000,1.020000,-4,77,-4.362871,77.211905,-4.362871,77.211905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.866800,29.614184,68.681135,90.603285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608639,1.678914,0.274489,0.022671,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.423915,mpc,0,-126.340000,54.885000,11.950153,5.037788,12.370000,5.025000,-0.419847,0.012788,-7.288257,13.509197,1.677214,13.509197,-7.288257,-0.150000,0.950000,6,32,6.188363,18.319284,6.188363,18.319284,0.000000,13.892620,0.000000,64.000000,0.000000,0.000000,51.835610,31.066549,73.602238,98.561999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554991,1.446054,0.204039,0.022037,0.502485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.433913,mpc,0,-126.340000,54.885000,11.871790,5.129783,12.300000,5.185000,-0.428210,-0.055217,-8.508050,17.534511,0.579401,17.534511,-8.508050,-0.070000,0.660000,8,4,7.936633,4.217856,7.936633,4.217856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.518553,31.636314,76.711414,108.956431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551639,1.459555,0.200242,0.017930,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.443941,mpc,0,-126.340000,54.885000,11.792729,5.222895,12.220000,5.355000,-0.427271,-0.132105,-7.898153,15.643833,0.701380,15.643833,-7.898153,-0.030000,0.350000,-2,40,-2.491124,40.071655,-2.491124,40.071655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.081328,32.753519,86.157450,118.739456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550754,1.758863,0.229906,0.030205,0.500932,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.453919,mpc,0,-126.340000,54.885000,11.713730,5.316341,12.160000,5.465000,-0.446270,-0.148659,-7.044299,7.898153,0.762370,7.898153,-7.044299,-0.010000,0.310000,-17,85,-17.448479,108.083479,-17.448479,108.083479,0.000000,-23.011824,0.000000,64.000000,0.000000,0.000000,55.645713,33.126643,80.011698,105.458134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561769,1.446359,0.217446,0.021265,0.500563,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.463914,mpc,0,-126.340000,54.885000,11.634372,5.410706,12.100000,5.515000,-0.465628,-0.104294,-6.007476,2.043152,1.128308,2.043152,-6.007476,-0.050000,0.560000,-26,112,-26.210954,112.450000,-26.210954,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.457416,32.831882,76.623800,96.269145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554524,1.591128,0.234092,0.022143,0.503422,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.474582,mpc,0,-126.340000,54.885000,11.549542,5.512200,12.040000,5.545000,-0.490458,-0.032800,-5.214611,1.494245,0.945339,1.494245,-5.214611,-0.110000,0.840000,-29,112,-29.161897,112.450000,-29.161897,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.098867,32.997925,73.738376,94.275202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.098973,1.858045,0.399136,0.047122,0.500726,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.484535,mpc,0,-126.340000,54.885000,11.470375,5.607543,11.990000,5.595000,-0.519625,0.012543,-6.800341,6.800341,1.372266,6.800341,-6.800341,-0.180000,1.000000,-8,75,-7.885311,75.177916,-7.885311,75.177916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.651461,33.575978,68.238329,92.860695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555332,1.637164,0.498276,0.032199,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.494614,mpc,0,-126.340000,54.885000,11.390263,5.704660,11.910000,5.695000,-0.519737,0.009660,-8.630029,12.350394,0.945339,12.350394,-8.630029,-0.180000,0.930000,11,35,11.160803,34.739169,11.160803,34.739169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.422810,34.453615,71.566110,98.665933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.205472,1.725439,0.262684,0.028720,0.500823,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.504639,mpc,0,-126.340000,54.885000,11.310706,5.801740,11.830000,5.825000,-0.519294,-0.023260,-9.361904,15.277895,0.762370,15.277895,-9.361904,-0.080000,0.680000,7,29,7.204889,28.850208,7.204889,28.850208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.094167,34.558394,70.783247,102.307557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570002,1.664857,0.224391,0.027910,0.500643,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.514612,mpc,0,-126.340000,54.885000,11.231725,5.898722,11.750000,5.965000,-0.518275,-0.066278,-8.447060,12.960290,1.128308,12.960290,-8.447060,-0.020000,0.470000,-9,63,-8.916436,62.800288,-8.916436,62.800288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.941533,33.863458,75.931261,103.643101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602027,1.721508,0.229271,0.034035,0.505607,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.524595,mpc,0,-126.340000,54.885000,11.152864,5.996114,11.670000,6.075000,-0.517136,-0.078886,-7.776174,6.800341,1.189297,6.800341,-7.776174,-0.020000,0.500000,-18,108,-17.654596,111.184696,-17.654596,111.184696,0.000000,-3.384408,0.000000,64.000000,0.000000,0.000000,59.135165,31.493205,69.591933,88.757319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579720,1.654622,0.264304,0.023072,0.501836,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.534631,mpc,0,-126.340000,54.885000,11.073813,6.094239,11.600000,6.135000,-0.526187,-0.040761,-7.898153,3.445913,1.250287,3.445913,-7.898153,-0.050000,0.760000,-16,112,-15.728656,112.449998,-15.728656,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.403944,28.483596,67.344217,82.452204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579903,1.681718,0.274169,0.020436,0.501102,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.544634,mpc,0,-126.340000,54.885000,10.995271,6.192135,11.520000,6.195000,-0.524729,-0.002865,-8.020133,5.519559,1.006328,5.519559,-8.020133,-0.100000,0.990000,-8,87,-7.879148,86.869076,-7.879148,86.869076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.286545,26.944370,64.385234,81.778224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560257,1.515426,0.263155,0.016774,0.500529,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.554636,mpc,0,-126.340000,54.885000,10.916964,6.290031,11.440000,6.295000,-0.523036,-0.004969,-8.752008,11.069613,1.250287,11.069613,-8.752008,-0.100000,0.970000,1,42,0.841214,41.785439,0.841214,41.785439,0.000000,0.083637,0.000000,64.000000,0.000000,0.000000,59.899453,26.179131,62.457982,84.219561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558004,1.517987,0.218190,0.020122,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.564635,mpc,0,-126.340000,54.885000,10.838910,6.387773,11.360000,6.415000,-0.521090,-0.027227,-9.605862,13.997114,1.799193,13.997114,-9.605862,-0.060000,0.730000,5,35,5.045505,35.140544,5.045505,35.140544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.883382,26.389195,68.364914,93.124975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553345,1.480904,0.199932,0.021701,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.574601,mpc,0,-126.340000,54.885000,10.761313,6.484949,11.270000,6.545000,-0.508687,-0.060051,-9.300914,11.191592,0.945339,11.191592,-9.300914,-0.020000,0.530000,-2,72,-2.146929,72.466727,-2.146929,72.466727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.239849,25.838159,68.150036,90.338422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558619,1.435890,0.201303,0.017583,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.584621,mpc,0,-126.340000,54.885000,10.683454,6.582287,11.190000,6.625000,-0.506546,-0.042713,-9.483883,6.556382,0.884349,6.556382,-9.483883,-0.050000,0.590000,1,108,1.096893,108.069167,1.096893,108.069167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.250667,22.689061,60.046457,73.004188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552908,1.658346,0.263395,0.029035,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.594641,mpc,0,-126.340000,54.885000,10.605715,6.679119,11.100000,6.685000,-0.494285,-0.005881,-8.752008,4.360757,1.128308,4.360757,-8.752008,-0.010000,0.820000,-11,110,-10.770283,109.562543,-10.770283,109.562543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.937421,18.463996,58.983373,72.154796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562439,1.474285,0.287368,0.023074,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.604602,mpc,0,-126.340000,54.885000,10.528492,6.774747,11.030000,6.755000,-0.501508,0.019747,-9.056956,6.739351,1.921172,6.739351,-9.056956,-0.030000,0.990000,-7,76,-6.928247,76.366893,-6.928247,76.366893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.749128,15.588837,58.045587,70.319079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578013,1.728721,0.319166,0.028839,0.500704,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.614639,mpc,0,-126.340000,54.885000,10.450666,6.870329,10.940000,6.845000,-0.489334,0.025329,-9.056956,10.032790,1.494245,10.032790,-9.056956,-0.040000,0.950000,-4,51,-3.724103,50.922302,-3.724103,50.922302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.210178,14.620107,58.228249,71.353957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558382,1.535500,0.202044,0.022913,0.500344,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.624636,mpc,0,-126.340000,54.885000,10.373077,6.964594,10.850000,6.955000,-0.476923,0.009594,-10.032790,12.716332,0.945339,12.716332,-10.032790,-0.050000,0.770000,8,42,7.924329,41.731915,7.924329,41.731915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.966330,13.209553,59.681388,73.975443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558038,1.476943,0.203541,0.022361,0.501406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.634596,mpc,0,-126.340000,54.885000,10.295606,7.057451,10.760000,7.075000,-0.464394,-0.017549,-9.971800,11.069613,0.823360,11.069613,-9.971800,-0.030000,0.580000,6,68,5.682187,68.286004,5.682187,68.286004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.873582,11.643578,60.308966,73.354570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565863,1.601101,0.199481,0.021927,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.644673,mpc,0,-126.340000,54.885000,10.216958,7.150172,10.670000,7.155000,-0.453042,-0.004828,-9.483883,6.800341,0.518412,6.800341,-9.483883,0.020000,0.600000,-7,102,-6.512568,102.481580,-6.512568,102.481580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.093736,8.286521,55.709595,64.334439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556774,1.477160,0.236339,0.023562,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.654627,mpc,0,-126.340000,54.885000,10.138927,7.240379,10.580000,7.215000,-0.441073,0.025379,-9.056956,3.872840,1.982162,3.872840,-9.056956,0.010000,0.810000,-11,110,-10.979017,110.333940,-10.979017,110.333940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.336566,4.225891,53.110893,65.230955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556906,1.464953,0.266340,0.021104,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.664596,mpc,0,-126.340000,54.885000,10.060315,7.329208,10.490000,7.265000,-0.429685,0.064208,-9.239925,4.848673,1.799193,4.848673,-9.239925,-0.010000,0.980000,-7,89,-7.226413,89.276906,-7.226413,89.276906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.122477,1.108204,50.308974,62.341282,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567645,1.462094,0.306417,0.021841,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.674631,mpc,0,-126.340000,54.885000,9.980620,7.416926,10.410000,7.345000,-0.429380,0.071926,-9.727842,9.239925,1.433256,9.239925,-9.727842,-0.030000,0.980000,0,51,0.031234,51.272001,0.031234,51.272001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.142848,-0.858371,52.182681,61.945700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557578,1.489552,0.214766,0.022675,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.684642,mpc,0,-126.340000,54.885000,9.900421,7.502592,10.320000,7.455000,-0.419579,0.047592,-9.544873,11.740498,1.616224,11.740498,-9.544873,-0.040000,0.780000,1,43,0.933274,42.812853,0.933274,42.812853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.056750,-0.647687,60.217178,70.118633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564660,1.476868,0.194414,0.022167,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.694624,mpc,0,-126.340000,54.885000,9.819673,7.585995,10.220000,7.565000,-0.400327,0.020995,-9.544873,10.764665,1.189297,10.764665,-9.544873,-0.020000,0.620000,-1,60,-1.325277,60.361571,-1.325277,60.361571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.408001,-1.388987,62.573894,71.450623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555652,1.904960,0.215536,0.031793,0.500906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.704630,mpc,0,-126.340000,54.885000,9.737811,7.667438,10.140000,7.645000,-0.402189,0.022438,-9.361904,6.190445,1.616224,6.190445,-9.361904,0.010000,0.550000,-10,103,-10.099409,102.893272,-10.099409,102.893272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.893414,-2.863666,57.067681,65.956665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555373,1.438004,0.228143,0.020290,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.714627,mpc,0,-126.340000,54.885000,9.654985,7.746485,10.040000,7.695000,-0.385015,0.051485,-8.995966,2.409089,1.311276,2.409089,-8.995966,-0.010000,0.710000,-13,112,-12.952819,112.450000,-12.952819,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.909643,-5.647752,52.218373,64.918600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558822,1.462094,0.288519,0.021114,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.724634,mpc,0,-126.340000,54.885000,9.570914,7.823131,9.960000,7.735000,-0.389086,0.088131,-9.483883,3.079975,1.616224,3.079975,-9.483883,-0.040000,0.990000,-8,92,-7.640999,92.144901,-7.640999,92.144901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.305088,-7.726225,49.907861,62.160180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558540,1.487285,0.632630,0.022519,0.500654,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.734632,mpc,0,-126.340000,54.885000,9.485635,7.897070,9.870000,7.795000,-0.384365,0.102070,-9.727842,6.861330,1.616224,6.861330,-9.727842,-0.050000,1.000000,-4,58,-4.243307,57.893925,-4.243307,57.893925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.583392,-8.663883,51.066502,61.007416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554856,1.464638,0.215041,0.021140,0.500471,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.744631,mpc,0,-126.340000,54.885000,9.398952,7.968218,9.760000,7.895000,-0.361048,0.073218,-10.337738,10.703675,1.189297,10.703675,-10.337738,-0.050000,0.830000,3,35,2.932191,34.776619,2.932191,34.776619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.622539,-8.416953,59.170491,67.395747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554814,1.480297,0.189204,0.021008,0.500352,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.754632,mpc,0,-126.340000,54.885000,9.310739,8.036428,9.660000,7.995000,-0.349261,0.041428,-10.947634,9.910810,1.189297,9.910810,-10.947634,-0.010000,0.600000,3,55,2.571997,55.121615,2.571997,55.121615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.392473,-7.093063,67.020168,76.206753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554920,1.460371,0.186243,0.020022,0.501127,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.764626,mpc,0,-126.340000,54.885000,9.220938,8.101506,9.560000,8.055000,-0.339062,0.046506,-10.703675,3.811850,1.982162,3.811850,-10.703675,0.010000,0.550000,-5,100,-5.453761,107.909080,-5.453761,107.909080,0.000000,-7.787465,0.000000,64.000000,0.000000,0.000000,56.836628,-6.557956,61.447947,67.820667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560234,1.461966,0.225713,0.023504,0.500461,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.774633,mpc,0,-126.340000,54.885000,9.129283,8.163411,9.460000,8.075000,-0.330717,0.088411,-10.581696,-0.701380,1.555235,-0.701380,-10.581696,0.030000,0.750000,-13,112,-13.057730,112.450000,-13.057730,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.650349,-7.822771,55.591815,65.589045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558249,1.462117,0.259223,0.022016,0.501884,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.784633,mpc,0,-126.340000,54.885000,9.035827,8.221890,9.350000,8.085000,-0.314173,0.136890,-9.788831,-0.762370,1.555235,-0.762370,-9.788831,-0.010000,0.960000,-17,112,-16.739448,112.449873,-16.739448,112.449873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.144896,-8.377248,52.160703,62.140578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550387,1.563488,0.316199,0.018847,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.794634,mpc,0,-126.340000,54.885000,8.940397,8.276848,9.260000,8.115000,-0.319603,0.161848,-10.276748,3.079975,1.555235,3.079975,-10.276748,-0.070000,1.070000,-7,70,-6.956109,70.195702,-6.956109,70.195702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.605890,-9.264426,48.999734,60.224412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557129,1.816513,0.355588,0.044294,0.505854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008290,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.804640,mpc,0,-126.340000,54.885000,8.842862,8.328166,9.150000,8.185000,-0.307138,0.143166,-11.679509,7.593205,1.677214,7.593205,-11.679509,-0.050000,0.950000,3,37,3.458828,36.838920,3.458828,36.838920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.288099,-8.563959,56.932574,64.680063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551738,1.440454,0.181189,0.020706,0.500201,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.814630,mpc,0,-126.340000,54.885000,8.743335,8.375615,9.040000,8.275000,-0.296665,0.100615,-12.106436,9.544873,1.311276,9.544873,-12.106436,-0.010000,0.670000,2,37,2.125486,37.034668,2.125486,37.034668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.708142,-7.410201,67.855984,77.766270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564698,1.673341,0.231784,0.031410,0.500979,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.824639,mpc,0,-126.340000,54.885000,8.641380,8.419237,8.920000,8.345000,-0.278620,0.074237,-11.069613,5.275601,1.616224,5.275601,-11.069613,0.010000,0.530000,-12,78,-11.723471,78.248869,-11.723471,78.248869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.449554,-6.410324,70.124715,77.736922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564085,1.516312,0.196895,0.023041,0.502338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.834634,mpc,0,-126.340000,54.885000,8.537255,8.458769,8.810000,8.365000,-0.272745,0.093769,-10.703675,-1.006328,1.372266,-1.006328,-10.703675,0.000000,0.610000,-19,112,-18.872103,112.450000,-18.872103,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.958198,-6.580911,58.376014,66.776226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564536,1.597335,0.252973,0.021105,0.500643,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.844592,mpc,0,-126.340000,54.885000,8.431160,8.494034,8.710000,8.355000,-0.278840,0.139034,-10.459717,-3.567892,1.677214,-3.567892,-10.459717,-0.060000,0.860000,-18,112,-18.376876,112.450000,-18.376876,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.737761,-7.174065,53.149570,64.001440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571573,1.742765,0.303386,0.033730,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.854604,mpc,0,-126.340000,54.885000,8.322067,8.525241,8.610000,8.335000,-0.287933,0.190241,-10.825654,-1.982162,1.372266,-1.982162,-10.825654,-0.120000,1.030000,-11,95,-10.967797,94.838047,-10.967797,94.838047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.909795,-7.357900,51.728435,63.038659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560976,1.696428,0.305149,0.027811,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.864634,mpc,0,-126.340000,54.885000,8.210273,8.552138,8.500000,8.355000,-0.289727,0.197138,-11.435550,3.018985,1.677214,3.018985,-11.435550,-0.130000,1.030000,-5,50,-5.295265,49.619323,-5.295265,49.619323,0.000000,0.218724,0.000000,64.000000,0.000000,0.000000,43.470348,-8.007970,50.946086,63.991001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560406,1.452734,0.220083,0.020455,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.874631,mpc,0,-126.340000,54.885000,8.096336,8.574502,8.390000,8.405000,-0.293664,0.169502,-11.618519,6.373413,1.494245,6.373413,-11.618519,-0.080000,0.820000,-11,32,-11.447404,32.127337,-11.447404,32.127337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.173206,-7.069867,64.030501,74.685942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564973,1.535493,0.206551,0.017233,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.884592,mpc,0,-126.340000,54.885000,7.980288,8.592294,8.280000,8.455000,-0.299712,0.137294,-11.435550,5.153621,2.165131,5.153621,-11.435550,-0.070000,0.580000,-18,56,-17.897093,55.755944,-17.897093,55.755944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.213607,-6.016546,69.966336,81.741332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553178,1.495788,0.206092,0.022643,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.894628,mpc,0,-126.340000,54.885000,7.860797,8.605611,8.180000,8.475000,-0.319203,0.130611,-10.581696,-1.311276,1.677214,-1.311276,-10.581696,-0.100000,0.540000,-28,101,-28.390565,108.393506,-28.390565,108.393506,0.000000,-7.637563,0.000000,64.000000,0.000000,0.000000,43.420583,-4.868462,57.201687,67.239026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550290,1.503264,0.214476,0.017311,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.904635,mpc,0,-126.340000,54.885000,7.739093,8.614217,8.080000,8.445000,-0.340907,0.169217,-10.459717,-6.190445,1.311276,-6.190445,-10.459717,-0.170000,0.760000,-28,112,-27.721069,112.450000,-27.721069,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.402785,-4.640226,48.804984,60.963156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562660,1.494928,0.260252,0.025769,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.914596,mpc,0,-126.340000,54.885000,7.615423,8.618093,7.980000,8.405000,-0.364577,0.213093,-10.581696,-5.275601,1.555235,-5.275601,-10.581696,-0.180000,0.960000,-30,104,-30.365075,104.410477,-30.365075,104.410477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.109351,-4.293585,43.365766,57.114043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570887,1.444789,0.263179,0.020910,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.924639,mpc,0,-126.340000,54.885000,7.488206,8.617217,7.870000,8.385000,-0.381794,0.232217,-11.862478,-1.738204,1.128308,-1.738204,-11.862478,-0.240000,1.060000,-15,64,-14.870716,63.512966,-14.870716,63.512966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.310586,-4.250401,43.800436,59.864361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566827,1.605037,0.283700,0.025384,0.500709,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.934643,mpc,0,-126.340000,54.885000,7.358995,8.611530,7.750000,8.395000,-0.391005,0.216530,-13.021280,2.957996,1.616224,2.957996,-13.021280,-0.210000,0.920000,-9,30,-9.311711,29.928216,-9.311711,29.928216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.358658,-3.808626,53.783138,69.057163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551873,1.435767,0.191524,0.019532,0.500214,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.944592,mpc,0,-126.340000,54.885000,7.228085,8.601080,7.620000,8.425000,-0.391915,0.176080,-13.082270,2.836017,1.860183,2.836017,-13.082270,-0.120000,0.630000,-22,47,-22.014842,47.294854,-22.014842,47.294854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.155337,-2.693301,66.704100,84.896990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547540,1.440599,0.208015,0.023436,0.500367,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.954630,mpc,0,-126.340000,54.885000,7.093621,8.585672,7.490000,8.425000,-0.396379,0.160672,-12.899301,-1.982162,1.921172,-1.982162,-12.899301,-0.130000,0.550000,-27,89,-27.195034,88.976615,-27.195034,88.976615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.715012,-2.349535,60.681570,73.347378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556431,1.428752,0.206994,0.023370,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.964627,mpc,0,-126.340000,54.885000,6.957421,8.565463,7.360000,8.395000,-0.402579,0.170463,-13.143259,-6.373413,2.836017,-6.373413,-13.143259,-0.190000,0.700000,-22,110,-22.151580,109.956069,-22.151580,109.956069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.241619,-2.105472,48.399532,59.994566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545811,1.462032,0.226519,0.022160,0.500779,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.974596,mpc,0,-126.340000,54.885000,6.819424,8.540479,7.230000,8.335000,-0.410576,0.205479,-13.509197,-7.349247,1.982162,-7.349247,-13.509197,-0.200000,0.920000,-21,98,-20.991600,97.842577,-20.991600,97.842577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.199152,-1.734730,42.446617,54.840333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558030,1.428505,0.282708,0.017443,0.502648,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.984630,mpc,0,-126.340000,54.885000,6.678415,8.510468,7.090000,8.295000,-0.411585,0.215468,-14.241072,-3.933829,2.104141,-3.933829,-14.241072,-0.190000,1.010000,-17,58,-16.946975,57.675764,-16.946975,57.675764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.684082,-1.201224,43.751211,56.544100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555430,1.495931,0.262179,0.022716,0.500771,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.994635,mpc,0,-126.340000,54.885000,6.535840,8.475710,6.950000,8.285000,-0.414160,0.190710,-15.826802,-0.274453,1.799193,-0.274453,-15.826802,-0.170000,0.850000,-6,34,-5.984793,33.772325,-5.984793,33.772325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.231761,0.082964,57.270106,70.963454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552429,1.455222,0.192573,0.018868,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.004595,mpc,0,-126.340000,54.885000,6.392066,8.436344,6.790000,8.295000,-0.397934,0.141344,-15.643833,-0.274453,1.067318,-0.274453,-15.643833,-0.100000,0.600000,-16,46,-15.548061,46.335764,-15.548061,46.335764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.355441,1.415049,65.628656,80.663945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552086,1.567524,0.210349,0.022131,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.014593,mpc,0,-126.340000,54.885000,6.246049,8.392090,6.630000,8.275000,-0.383951,0.117090,-15.704823,-3.262944,2.043152,-3.262944,-15.704823,-0.100000,0.510000,-16,73,-16.499975,73.186308,-16.499975,73.186308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.563619,1.734524,62.211267,71.363098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553309,1.438831,0.194699,0.016836,0.500252,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.024628,mpc,0,-126.340000,54.885000,6.097953,8.342957,6.480000,8.225000,-0.382047,0.117957,-15.704823,-7.837164,2.226120,-7.837164,-15.704823,-0.110000,0.550000,-18,104,-17.915516,104.241920,-17.915516,104.241920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.668931,2.775429,52.382052,58.280748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554922,1.631654,0.252431,0.022727,0.505089,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.034603,mpc,0,-126.340000,54.885000,5.949357,8.289490,6.320000,8.145000,-0.370643,0.144490,-15.460864,-9.239925,2.653048,-9.239925,-15.460864,-0.120000,0.830000,-20,90,-19.854396,90.145451,-19.854396,90.145451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.030865,2.980878,45.096784,50.383081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572302,1.499705,0.351724,0.042580,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.044604,mpc,0,-126.340000,54.885000,5.799184,8.231331,6.170000,8.075000,-0.370816,0.156331,-16.314719,-6.617372,2.165131,-6.617372,-16.314719,-0.170000,0.850000,-6,63,-6.092859,63.411603,-6.092859,63.411603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.919688,4.239168,46.934078,50.847865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579294,1.508927,0.225588,0.025170,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.054632,mpc,0,-126.340000,54.885000,5.647614,8.168527,6.010000,8.045000,-0.362386,0.123527,-17.046594,-3.079975,2.348100,-3.079975,-17.046594,-0.090000,0.800000,-8,31,-7.794297,30.672134,-7.794297,30.672134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.766310,5.217457,54.781467,61.620150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573052,1.471184,0.201859,0.022626,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.064633,mpc,0,-126.340000,54.885000,5.495652,8.101504,5.840000,8.025000,-0.344348,0.076504,-17.168573,-1.555235,1.555235,-1.555235,-17.168573,-0.060000,0.580000,-8,28,-8.412806,28.368030,-8.412806,28.368030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.264250,6.997665,70.070995,78.725264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569578,1.709190,0.241013,0.035252,0.500864,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.074609,mpc,0,-126.340000,54.885000,5.343484,8.030384,5.670000,7.995000,-0.326516,0.035384,-16.924615,-4.909663,2.165131,-4.909663,-16.924615,-0.040000,0.420000,-12,63,-12.379983,62.700209,-12.379983,62.700209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.307289,9.353715,72.019889,81.641767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584930,1.629345,0.215682,0.033931,0.500953,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.084637,mpc,0,-126.340000,54.885000,5.190171,7.954723,5.510000,7.915000,-0.319829,0.039723,-16.253729,-10.581696,1.677214,-10.581696,-16.253729,-0.020000,0.490000,-22,101,-22.290304,101.201815,-22.290304,101.201815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.877338,12.049573,62.592495,68.951917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.006306,1.611097,0.246111,0.036577,1.147989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010064,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.094740,mpc,0,-126.340000,54.885000,5.035585,7.874390,5.340000,7.805000,-0.304415,0.069390,-16.985604,-13.204249,2.714037,-13.204249,-16.985604,-0.110000,0.700000,-4,105,-4.412705,105.044912,-4.412705,105.044912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.188719,13.801715,53.029208,58.516637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575214,1.762691,0.300127,0.038846,0.500861,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008189,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.104800,mpc,0,-126.340000,54.885000,4.881777,7.790437,5.170000,7.715000,-0.288223,0.075437,-17.351542,-11.069613,2.165131,-11.069613,-17.351542,-0.100000,0.930000,1,64,0.879930,64.063396,0.879930,64.063396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.198798,15.702582,57.047808,62.488198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572413,1.791250,0.408234,0.069439,0.501002,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008357,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.114804,mpc,0,-126.340000,54.885000,4.729218,7.703189,4.990000,7.635000,-0.260782,0.068189,-18.571334,-5.153621,2.043152,-5.153621,-18.571334,-0.040000,0.850000,10,19,9.543836,17.168103,9.543836,17.168103,0.000000,1.895293,0.000000,64.000000,0.000000,0.000000,42.134494,18.396804,72.628577,82.332250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575007,1.774709,0.225536,0.030673,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.125617,mpc,0,-126.340000,54.885000,4.565019,7.604817,4.780000,7.605000,-0.214981,-0.000183,-18.449355,-2.836017,1.677214,-2.836017,-18.449355,0.060000,0.530000,3,15,3.007030,15.372268,3.007030,15.372268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.923613,21.858733,88.231553,102.761273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,8.542997,1.752068,0.226273,0.034999,0.501031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011071,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.136722,mpc,0,-126.340000,54.885000,4.397523,7.499623,4.590000,7.555000,-0.192477,-0.055377,-18.449355,-2.836017,2.043152,-7.349247,-17.717479,0.020000,0.320000,12,26,12.017680,26.225463,12.017680,26.225463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.893317,23.284093,92.751659,105.202699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.901991,1.728788,0.233417,0.040437,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009427,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.146785,mpc,0,-126.340000,54.885000,4.247015,7.400829,4.420000,7.455000,-0.172985,-0.054171,-16.009771,-12.655342,1.433256,-12.655342,-16.009771,0.060000,0.280000,-13,71,-13.381966,107.683233,-13.381966,107.683233,0.000000,-36.457770,0.000000,64.000000,0.000000,0.000000,49.608777,28.591821,95.991612,110.516934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.849146,1.767167,0.279388,0.044980,0.500968,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010453,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.157274,mpc,0,-126.340000,54.885000,4.091763,7.294561,4.250000,7.275000,-0.158237,0.019561,-16.009771,-12.655342,2.104141,-20.462012,-15.094927,0.050000,0.410000,-10,103,-10.396355,102.706136,-10.396355,102.706136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.471366,31.375242,83.178455,93.139215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580995,1.803233,0.288085,0.052999,0.501018,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.167357,mpc,0,-126.340000,54.885000,3.944368,7.189429,4.110000,7.065000,-0.165632,0.124429,-13.570186,-23.206544,1.433256,-23.206544,-13.570186,0.030000,0.730000,-31,112,-30.696252,112.450000,-30.696252,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.542132,36.568299,80.277033,93.464009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.628535,1.773816,0.331622,0.040241,1.473159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.177341,mpc,0,-126.340000,54.885000,3.800471,7.082637,3.970000,6.865000,-0.169529,0.217637,-12.594353,-19.608157,0.518412,-19.608157,-12.594353,-0.110000,0.950000,-20,112,-19.863406,112.450000,-19.863406,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.105134,40.959091,76.161581,92.294794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556837,1.771212,0.356661,0.039178,0.501077,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.187645,mpc,0,-126.340000,54.885000,3.654437,6.969852,3.850000,6.725000,-0.195563,0.244852,-13.265238,-12.045446,0.884349,-12.045446,-13.265238,-0.170000,1.050000,-3,67,-2.745997,56.072285,-2.745997,56.072285,0.000000,11.377715,0.000000,64.000000,0.000000,0.000000,48.974495,44.212950,77.117772,101.935598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611575,1.777709,0.368568,0.039561,0.505518,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008315,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.197342,mpc,0,-126.340000,54.885000,3.519540,6.861502,3.730000,6.655000,-0.210460,0.206502,-13.448207,-3.994819,1.311276,-3.994819,-13.448207,-0.090000,0.940000,-6,22,-5.784242,-7.291606,-5.784242,-7.291606,0.000000,29.741606,0.000000,64.000000,0.000000,0.000000,42.861565,45.315669,86.265944,118.902489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582104,1.848374,0.264165,0.046629,1.094169,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.008850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.207347,mpc,0,-126.340000,54.885000,3.383233,6.747691,3.590000,6.645000,-0.206767,0.102691,-12.838311,1.799193,1.677214,1.799193,-12.838311,-0.030000,0.600000,-12,-23,-12.429701,-37.192083,-12.429701,-37.192083,0.000000,14.642083,0.000000,64.000000,0.000000,0.000000,41.722178,41.845954,96.046851,125.688296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.746322,1.639422,0.260624,0.021391,0.500942,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.009178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.217331,mpc,0,-126.340000,54.885000,3.250402,6.632294,3.470000,6.645000,-0.219598,-0.012706,-12.472374,-0.884349,1.067318,-0.884349,-12.472374,-0.070000,0.250000,-8,2,-8.262583,2.240980,-8.262583,2.240980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.078775,39.430852,108.449949,138.721070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544119,1.516685,0.196226,0.028567,0.501789,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.227336,mpc,0,-126.340000,54.885000,3.120736,6.515024,3.360000,6.595000,-0.239264,-0.079976,-11.069613,-9.544873,0.762370,-9.544873,-11.069613,-0.030000,0.110000,-26,47,-25.632116,79.541878,-25.632116,79.541878,0.000000,-32.300898,0.000000,64.000000,0.000000,0.000000,54.696008,39.387707,103.939481,134.497624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558270,1.504984,0.215654,0.022828,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.237335,mpc,0,-126.340000,54.885000,2.994893,6.396446,3.260000,6.455000,-0.265107,-0.058554,-9.300914,-18.205396,0.335443,-18.205396,-9.300914,-0.110000,0.210000,-33,92,-32.505960,112.450000,-32.505960,112.450000,0.000000,-20.209020,0.000000,64.000000,0.000000,0.000000,62.973944,40.967809,99.591547,123.183150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560063,1.531703,0.247248,0.020425,0.500482,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.247333,mpc,0,-126.340000,54.885000,2.873064,6.276726,3.170000,6.255000,-0.296936,0.021726,-9.056956,-23.084564,0.091484,-23.084564,-9.056956,-0.200000,0.540000,-24,112,-23.834021,112.450000,-23.834021,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.675289,44.918337,97.862523,121.285589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547171,1.656393,0.336564,0.043624,0.500783,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.257338,mpc,0,-126.340000,54.885000,2.755413,6.156000,3.070000,6.045000,-0.314587,0.111000,-10.459717,-21.803783,0.884349,-21.803783,-10.459717,-0.240000,0.850000,-4,112,-3.716598,112.450000,-3.716598,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.706143,52.090290,101.169609,132.477271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567720,1.637824,0.312674,0.020136,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.267333,mpc,0,-126.340000,54.885000,2.642385,6.034701,2.970000,5.865000,-0.327615,0.169701,-11.069613,-14.424041,0.884349,-14.424041,-11.069613,-0.130000,1.010000,-6,67,-5.791578,64.546538,-5.791578,64.546538,0.000000,2.903462,0.000000,64.000000,0.000000,0.000000,63.324183,59.550836,107.860082,148.192877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553867,1.469196,0.347614,0.023434,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.277354,mpc,0,-126.340000,54.885000,2.533837,5.912638,2.860000,5.785000,-0.326163,0.127638,-10.459717,-4.970653,0.884349,-4.970653,-10.459717,-0.100000,0.910000,-6,22,-6.359838,-9.883856,-6.359838,-9.883856,0.000000,32.333856,0.000000,64.000000,0.000000,0.000000,62.341464,64.202880,117.081413,158.354741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591972,1.497423,0.204690,0.028051,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.287334,mpc,0,-126.340000,54.885000,2.430728,5.790879,2.770000,5.765000,-0.339272,0.025879,-9.239925,0.518412,0.701380,0.518412,-9.239925,-0.110000,0.580000,-9,-23,-8.861033,-36.313515,-8.861033,-36.313515,0.000000,13.763515,0.000000,64.000000,0.000000,0.000000,63.198383,63.160418,113.806816,153.215573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573208,1.539672,0.249488,0.043783,0.501404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.297333,mpc,0,-126.340000,54.885000,2.332636,5.668922,2.680000,5.755000,-0.347364,-0.086078,-8.203101,-1.372266,0.884349,-1.372266,-8.203101,-0.100000,0.200000,-14,1,-14.179333,1.333232,-14.179333,1.333232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.090546,61.027644,119.789995,156.920595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541517,1.436174,0.172147,0.017602,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.307359,mpc,0,-126.340000,54.885000,2.239731,5.546907,2.610000,5.695000,-0.370269,-0.148093,-6.983309,-8.995966,0.152474,-8.995966,-6.983309,-0.090000,0.080000,-25,46,-24.894504,70.621898,-24.894504,70.621898,0.000000,-24.288666,0.000000,64.000000,0.000000,0.000000,75.591066,59.077786,114.436772,146.441430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546632,1.512208,0.205618,0.021435,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.317332,mpc,0,-126.340000,54.885000,2.152955,5.426074,2.550000,5.575000,-0.397045,-0.148926,-5.824507,-16.436698,0.030495,-16.436698,-5.824507,-0.170000,0.200000,-24,91,-24.421944,112.450000,-24.421944,112.450000,0.000000,-21.116768,0.000000,64.000000,0.000000,0.000000,81.355761,59.059026,109.061627,134.266879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543280,1.441373,0.227837,0.019906,0.500506,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.327332,mpc,0,-126.340000,54.885000,2.071766,5.305676,2.500000,5.395000,-0.428234,-0.089324,-5.885497,-20.035084,0.335443,-20.035084,-5.885497,-0.180000,0.580000,-21,112,-21.391231,112.450000,-21.391231,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.165647,61.919128,108.396431,134.801422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537386,1.714032,0.319436,0.046140,0.501033,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.337378,mpc,0,-126.340000,54.885000,1.996246,5.185726,2.450000,5.215000,-0.453754,-0.029274,-5.885497,-17.839459,0.091484,-17.839459,-5.885497,-0.190000,0.840000,-16,94,-15.998236,93.886857,-15.998236,93.886857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.592460,67.077129,111.512713,144.013059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572684,1.651106,0.304000,0.021556,0.501028,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.347388,mpc,0,-126.340000,54.885000,1.927198,5.067472,2.390000,5.085000,-0.462802,-0.017528,-5.885497,-17.839459,0.335443,-9.178935,-5.824507,-0.180000,0.930000,-12,87,-11.732032,87.309501,-11.732032,87.309501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.134574,75.385089,113.158514,154.978341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625445,1.936314,0.322832,0.040241,0.500836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008440,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.357368,mpc,0,-126.340000,54.885000,1.864651,4.951039,2.330000,5.045000,-0.465349,-0.093961,-6.312424,-0.518412,0.640391,-0.518412,-6.312424,-0.150000,0.900000,0,42,0.391569,-56.957233,0.391569,-56.957233,0.000000,99.266734,0.000000,64.000000,0.000000,0.000000,73.153518,76.674541,115.911353,161.050109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611560,1.815233,0.305176,0.039464,0.517424,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008301,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.367345,mpc,0,-126.340000,54.885000,1.808544,4.836359,2.280000,5.075000,-0.471456,-0.238641,-5.702528,7.471226,0.884349,7.471226,-5.702528,-0.090000,0.680000,-3,-3,-2.807399,-106.050000,-2.807399,-106.050000,0.000000,103.359501,0.000000,64.000000,0.000000,0.000000,68.134049,69.176138,111.870052,151.351208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592258,1.799804,0.280954,0.031369,0.519187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.377348,mpc,0,-126.340000,54.885000,1.758844,4.723327,2.240000,5.165000,-0.481156,-0.441673,-4.299767,9.300914,0.701380,9.300914,-4.299767,-0.040000,0.360000,-14,-48,-14.467250,-106.050000,-14.467250,-106.050000,0.000000,58.359501,0.000000,64.000000,0.000000,0.000000,68.530224,58.230174,117.348252,147.843453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597148,1.782737,0.297308,0.035335,0.770161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008494,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.387345,mpc,0,-126.340000,54.885000,1.715823,4.612532,2.210000,5.225000,-0.494177,-0.612468,-1.982162,3.872840,0.152474,3.872840,-1.982162,-0.060000,0.050000,-28,-65,-28.165572,-64.970543,-28.165572,-64.970543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.620981,51.385606,127.563505,155.891118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592540,1.838542,0.256837,0.034465,0.505813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.397334,mpc,0,-126.340000,54.885000,1.679556,4.504226,2.190000,5.205000,-0.510444,-0.700774,-1.189297,-6.495393,-0.152474,-6.495393,-1.189297,-0.130000,-0.080000,-25,-20,-24.780941,24.903933,-24.780941,24.903933,0.000000,-44.874476,0.000000,64.000000,0.000000,0.000000,80.029790,50.014375,132.559390,164.012010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573094,2.790093,0.303224,0.034845,2.574252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011286,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.408656,mpc,0,-126.340000,54.885000,1.646638,4.384623,2.190000,5.015000,-0.543362,-0.630377,-0.152474,-21.071908,0.274453,-21.071908,-0.152474,-0.200000,-0.230000,-21,25,-21.228459,112.450000,-21.228459,112.450000,0.000000,-87.420543,0.000000,64.000000,0.000000,0.000000,82.658844,56.270707,131.254356,165.114842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564653,2.454343,0.336095,0.039348,0.501805,1,1,0,7,2,1,0,0,0,0,1,1,0,1,1,0.008910,0,0,0,0,0,1,1,1,1,0,0.011322,0.000000,0.000000,0.000000
13.418729,mpc,0,-126.340000,54.885000,1.624708,4.281275,2.190000,4.745000,-0.565292,-0.463725,-0.091484,-35.282485,-0.579401,-35.282485,-0.091484,-0.200000,-0.090000,24,70,70.000000,112.450000,70.000000,112.450000,-46.228459,-42.420543,0.000000,64.000000,0.000000,0.000000,78.370989,68.535003,125.401136,163.034356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586219,1.792242,0.420839,0.037721,0.500951,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008351,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.428719,mpc,0,-126.340000,54.885000,1.609820,4.181851,2.190000,4.335000,-0.580180,-0.153149,0.213464,-45.772696,-1.372266,-45.772696,0.213464,-0.070000,0.040000,69,112,70.000000,112.450000,70.000000,112.450000,-1.228459,0.000000,0.000000,64.000000,0.000000,0.000000,66.414413,81.517181,126.309911,173.065797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577854,1.795023,0.448846,0.029651,0.501180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008364,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.438725,mpc,0,-126.340000,54.885000,1.601751,4.085516,2.200000,3.845000,-0.598249,0.240516,2.043152,-52.725511,-1.250287,-52.725511,2.043152,0.050000,0.500000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.961489,91.102262,132.004292,180.712057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606217,1.837490,0.701069,0.046366,0.503387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.448723,mpc,0,-126.340000,54.885000,1.600503,3.992701,2.240000,3.345000,-0.639497,0.647701,5.336590,-50.529885,-1.555235,-50.529885,5.336590,0.320000,0.860000,46,112,45.982439,112.450000,45.982439,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.453780,100.508858,146.614682,193.332186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611019,1.867189,0.757374,0.037629,0.501482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.458727,mpc,0,-126.340000,54.885000,1.606028,3.903466,2.310000,2.895000,-0.703972,1.008466,11.069613,-43.455092,-1.372266,-43.455092,11.069613,0.490000,1.000000,1,112,-70.000000,112.450000,-70.000000,112.450000,70.982439,0.000000,0.000000,64.000000,0.000000,0.000000,33.878662,105.967951,152.857246,196.829832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605165,1.703747,0.336103,0.030371,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008187,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.468715,mpc,0,-126.340000,54.885000,1.618236,3.818164,2.440000,2.515000,-0.821764,1.303164,15.521854,-34.733578,-1.250287,-34.733578,15.521854,0.340000,1.060000,-44,112,-70.000000,112.450000,-70.000000,112.450000,25.982439,0.000000,0.000000,64.000000,0.000000,0.000000,27.229629,108.107847,151.452618,195.364879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563458,1.934112,0.359653,0.073123,0.500663,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008448,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.478721,mpc,0,-126.340000,54.885000,1.637084,3.736672,2.600000,2.215000,-0.962916,1.521672,18.022427,-25.036232,-1.555235,-25.036232,18.022427,0.110000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.535239,108.578098,145.082394,192.509229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568052,1.513184,0.349435,0.020855,0.500922,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.488718,mpc,0,-126.340000,54.885000,1.662419,3.659382,2.780000,2.015000,-1.117581,1.644382,17.717479,-16.253729,-1.555235,-16.253729,17.717479,-0.030000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.710936,108.563072,146.900243,196.772558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557652,1.668708,0.593258,0.030321,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008360,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.498763,mpc,0,-126.340000,54.885000,1.694291,3.586023,2.940000,1.925000,-1.245709,1.661023,14.424041,-5.397580,-0.457422,-5.397580,14.424041,-0.400000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.269255,104.835375,161.123245,208.422827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562666,1.609565,0.596477,0.029241,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.508746,mpc,0,-126.340000,54.885000,1.732191,3.517520,3.050000,1.915000,-1.317809,1.602520,7.410237,3.323933,0.335443,3.323933,7.410237,-0.630000,1.080000,-44,103,-44.216776,102.963166,-44.216776,102.963166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.933130,95.464065,159.940616,200.609920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556700,1.469946,0.727448,0.025953,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008290,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.518748,mpc,0,-126.340000,54.885000,1.776210,3.453421,3.070000,2.005000,-1.293790,1.448421,-0.518412,13.143259,0.762370,13.143259,-0.518412,-0.560000,1.050000,1,58,27.719590,15.996770,27.719590,15.996770,-26.936366,41.966396,0.000000,64.000000,0.000000,0.000000,-6.923850,79.992475,150.262427,182.440248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556431,1.471287,0.240417,0.022173,0.501662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.528748,mpc,0,-126.340000,54.885000,1.826080,3.393988,3.050000,2.175000,-1.223920,1.218988,-5.946486,19.730136,0.701380,19.730136,-5.946486,-0.300000,0.840000,46,13,57.810779,-37.577205,57.810779,-37.577205,-12.027555,50.540371,0.000000,64.000000,0.000000,0.000000,-8.561726,61.327538,137.941076,175.800980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554072,1.558415,0.218777,0.025270,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.538757,mpc,0,-126.340000,54.885000,1.881647,3.339269,2.990000,2.375000,-1.108353,0.964269,-8.325081,20.340032,0.457422,20.340032,-8.325081,0.010000,0.490000,57,-32,57.203360,-32.291968,57.203360,-32.291968,0.000000,0.255134,0.000000,64.000000,0.000000,0.000000,-4.304615,42.895086,127.271277,173.827294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557926,1.524901,0.224081,0.021849,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.548748,mpc,0,-126.340000,54.885000,1.942522,3.289498,2.920000,2.545000,-0.977478,0.744498,-6.861330,13.570186,0.823360,13.570186,-6.861330,0.110000,0.110000,47,13,47.182811,39.010197,47.182811,39.010197,0.000000,-26.047031,0.000000,64.000000,0.000000,0.000000,9.768756,30.121471,150.560068,189.065660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552192,1.688835,0.292595,0.025531,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.558746,mpc,0,-126.340000,54.885000,2.008595,3.244627,2.880000,2.605000,-0.871405,0.639627,-4.055809,0.335443,-0.091484,0.335443,-4.055809,0.300000,0.040000,8,58,7.537747,112.450000,7.537747,112.450000,0.000000,-54.486834,0.000000,64.000000,0.000000,0.000000,28.563925,22.711418,166.141044,191.286905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559767,1.703413,0.249367,0.025368,0.502127,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.568722,mpc,0,-126.340000,54.885000,2.079398,3.204845,2.880000,2.545000,-0.800602,0.659845,1.311276,-11.679509,-0.823360,-11.679509,1.311276,0.220000,0.230000,-16,103,-15.644601,112.450000,-15.644601,112.450000,0.000000,-9.486834,0.000000,64.000000,0.000000,0.000000,45.520052,25.727907,169.222419,186.444987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558195,1.453667,0.241706,0.016808,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.578745,mpc,0,-126.340000,54.885000,2.155138,3.169962,2.910000,2.395000,-0.754862,0.774962,3.750861,-17.900448,-0.396432,-17.900448,3.750861,0.140000,0.610000,-10,112,-10.194676,112.450000,-10.194676,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.322031,35.768312,153.570456,179.667003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541582,1.582105,0.241481,0.019142,0.500461,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.588744,mpc,0,-126.340000,54.885000,2.234994,3.140288,2.960000,2.235000,-0.725006,0.905288,5.031642,-16.436698,-0.274453,-16.436698,5.031642,0.090000,0.880000,-26,112,-25.986165,112.450000,-25.986165,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.735990,49.920821,152.444942,187.758091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543934,1.473383,0.262166,0.016904,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.598742,mpc,0,-126.340000,54.885000,2.318807,3.115774,3.010000,2.105000,-0.691193,1.010774,4.177788,-10.825654,0.091484,-10.825654,4.177788,0.040000,1.010000,-10,112,-10.298513,112.450000,-10.298513,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.936930,61.874780,149.748615,187.004761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545474,1.517963,0.305329,0.023522,0.500810,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.608756,mpc,0,-126.340000,54.885000,2.406396,3.096412,3.060000,2.045000,-0.653604,1.051412,3.689871,-1.860183,-0.274453,-1.860183,3.689871,-0.010000,1.030000,8,112,8.416393,112.450000,8.416393,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.087025,69.971953,151.799977,192.836590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560441,1.565295,0.246734,0.018441,0.500480,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.618715,mpc,0,-126.340000,54.885000,2.496747,3.082327,3.090000,2.075000,-0.593253,1.007327,3.079975,6.800341,-0.274453,6.800341,3.079975,0.000000,1.070000,24,70,23.517074,70.349335,23.517074,70.349335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.345671,71.000569,149.120345,188.165118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552819,1.740297,0.373704,0.033522,0.503683,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.628751,mpc,0,-126.340000,54.885000,2.590712,3.073347,3.130000,2.195000,-0.539288,0.878347,1.860183,14.424041,0.152474,14.424041,1.860183,0.050000,0.910000,38,25,37.899438,13.144751,37.899438,13.144751,0.000000,12.204584,0.000000,64.000000,0.000000,0.000000,11.795274,66.588268,145.523880,183.121917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560216,1.744992,0.220422,0.036379,0.502670,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.638720,mpc,0,-126.340000,54.885000,2.686551,3.069600,3.150000,2.355000,-0.463449,0.714600,2.043152,17.473521,0.762370,17.473521,2.043152,0.090000,0.590000,42,4,41.778675,4.279248,41.778675,4.279248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.709190,58.384436,139.829198,172.817540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558260,1.525291,0.221857,0.029952,0.500376,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.648719,mpc,0,-126.340000,54.885000,2.784798,3.070996,3.180000,2.505000,-0.395202,0.565996,1.799193,13.814145,0.335443,13.814145,1.799193,0.200000,0.300000,36,49,36.268056,50.136106,36.268056,50.136106,0.000000,-0.856858,0.000000,64.000000,0.000000,0.000000,-5.713684,50.179575,148.860561,175.376923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565236,1.559031,0.220341,0.029688,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.658723,mpc,0,-126.340000,54.885000,2.884809,3.077524,3.220000,2.595000,-0.335191,0.482524,4.665705,4.543725,-0.457422,4.543725,4.665705,0.340000,0.310000,-4,94,-4.291215,112.450000,-4.291215,112.450000,0.000000,-18.170752,0.000000,64.000000,0.000000,0.000000,-9.014082,44.414173,152.589777,165.257495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563522,1.582619,0.294653,0.035001,0.500617,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.668722,mpc,0,-126.340000,54.885000,2.986057,3.089130,3.280000,2.605000,-0.293943,0.484130,7.288257,-2.836017,-0.945339,-2.836017,7.288257,0.220000,0.590000,-13,112,-12.735233,112.450000,-12.735233,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.367312,42.445053,138.210211,150.827495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562953,1.595847,0.235698,0.015050,1.086472,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.008504,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.678711,mpc,0,-126.340000,54.885000,3.088066,3.105738,3.360000,2.585000,-0.271934,0.520738,8.081122,-2.104141,0.030495,-2.104141,8.081122,0.110000,0.860000,-5,112,-5.284303,112.450000,-5.284303,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.614523,44.350673,134.091998,155.637917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539449,1.437470,0.222172,0.012068,0.500198,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.688714,mpc,0,-126.340000,54.885000,3.190644,3.127321,3.440000,2.585000,-0.249356,0.542321,7.593205,0.884349,0.518412,0.884349,7.593205,0.080000,1.000000,5,112,4.693542,112.058003,4.693542,112.058003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.257270,47.387520,129.521802,157.672769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540504,1.425474,0.227932,0.013761,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.698712,mpc,0,-126.340000,54.885000,3.293150,3.153760,3.520000,2.625000,-0.226850,0.528760,6.129455,7.471226,0.213464,7.471226,6.129455,0.080000,1.060000,21,67,20.539243,55.831332,20.539243,55.831332,0.000000,11.226672,0.000000,64.000000,0.000000,0.000000,-31.059836,46.804761,126.113428,155.618206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540686,1.418139,0.213372,0.013305,0.500143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.708716,mpc,0,-126.340000,54.885000,3.395264,3.184997,3.590000,2.735000,-0.194736,0.449997,6.190445,13.509197,-0.701380,13.509197,6.190445,0.070000,0.900000,26,22,25.580790,15.352455,25.580790,15.352455,0.000000,6.705548,0.000000,64.000000,0.000000,0.000000,-40.433407,43.851573,123.843334,156.535098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557757,1.424582,0.174064,0.014886,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.718870,mpc,0,-126.340000,54.885000,3.497958,3.221480,3.660000,2.885000,-0.162042,0.336480,5.946486,15.216906,-0.091484,15.216906,5.946486,0.130000,0.560000,22,23,22.105138,23.393424,22.105138,23.393424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.551681,39.898848,125.611831,157.677294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558627,1.423541,0.173991,0.015051,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.728742,mpc,0,-126.340000,54.885000,3.596435,3.261451,3.720000,2.995000,-0.123565,0.266451,5.824507,9.605862,-0.335443,9.605862,5.824507,0.190000,0.360000,14,68,14.438059,84.737777,14.438059,84.737777,0.000000,-16.344353,0.000000,64.000000,0.000000,0.000000,-59.076438,36.992213,131.438013,158.350588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538996,1.441653,0.163623,0.015354,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.738877,mpc,0,-126.340000,54.885000,3.695672,3.306978,3.790000,3.055000,-0.094328,0.251978,6.617372,2.348100,0.091484,2.348100,6.617372,0.210000,0.460000,1,112,1.400859,112.450000,1.400859,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.163554,35.318123,121.822759,139.905091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568177,1.423031,0.210815,0.015315,0.501351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.748866,mpc,0,-126.340000,54.885000,3.791163,3.356161,3.870000,3.075000,-0.078837,0.281161,7.349247,-0.884349,-0.335443,-0.884349,7.349247,0.190000,0.770000,-7,112,-7.159378,112.450000,-7.159378,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.727456,33.191401,112.424064,132.706385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559333,1.423782,0.249801,0.014120,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.758741,mpc,0,-126.340000,54.885000,3.882864,3.408851,3.950000,3.095000,-0.067136,0.313851,7.227268,2.531068,-0.152474,2.531068,7.227268,0.110000,0.980000,1,105,1.050768,105.357752,1.050768,105.357752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.430474,33.053232,110.996864,133.908241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539475,1.765692,0.307624,0.034984,0.752845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008409,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.768719,mpc,0,-126.340000,54.885000,3.972344,3.466046,4.020000,3.155000,-0.047656,0.311046,5.824507,6.983309,-0.213464,6.983309,5.824507,0.090000,1.020000,15,68,14.782946,68.072931,14.782946,68.072931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.728570,31.333380,114.051122,136.964916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557728,1.469027,0.236337,0.021028,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.778748,mpc,0,-126.340000,54.885000,4.058598,3.527369,4.080000,3.255000,-0.021402,0.272369,5.824507,6.983309,0.640391,13.204249,4.848673,0.130000,0.880000,8,78,8.006373,78.170488,8.006373,78.170488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.508166,30.382635,116.530521,141.583461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555665,1.787893,0.224999,0.033062,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.788720,mpc,0,-126.340000,54.885000,4.140256,3.591982,4.130000,3.405000,0.010256,0.186982,3.384923,16.009771,0.030495,16.009771,3.384923,0.120000,0.790000,31,33,30.724767,8.504707,30.724767,8.504707,0.000000,24.665780,0.000000,64.000000,0.000000,0.000000,-100.987351,22.366078,112.863600,144.438834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552741,1.516446,0.207081,0.019049,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.798744,mpc,0,-126.340000,54.885000,4.217783,3.660419,4.180000,3.565000,0.037783,0.095419,3.079975,16.375708,0.091484,16.375708,3.079975,0.160000,0.590000,27,15,26.715006,15.402868,26.715006,15.402868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.749214,16.866377,116.894874,147.333167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571365,1.627175,0.224847,0.026241,0.500503,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.808718,mpc,0,-126.340000,54.885000,4.289940,3.731780,4.220000,3.715000,0.069940,0.016780,2.409089,12.655342,1.006328,12.655342,2.409089,0.220000,0.380000,20,59,20.430015,59.161283,20.430015,59.161283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.105033,13.346965,121.726421,150.802876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548736,1.614445,0.243176,0.025526,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.818719,mpc,0,-126.340000,54.885000,4.356884,3.806417,4.250000,3.795000,0.106884,0.011417,2.714037,5.214611,0.213464,5.214611,2.714037,0.250000,0.420000,8,104,7.653391,112.450000,7.653391,112.450000,0.000000,-8.288717,0.000000,64.000000,0.000000,0.000000,-116.572334,11.796382,117.629479,141.524195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544693,1.483712,0.222222,0.015694,0.500378,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.828713,mpc,0,-126.340000,54.885000,4.417952,3.883879,4.290000,3.835000,0.127952,0.048879,3.994819,1.494245,-0.579401,1.494245,3.994819,0.210000,0.690000,-6,112,-5.885455,112.450000,-5.885455,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.434785,11.284759,111.620217,136.985700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555043,1.546665,0.218515,0.013694,0.500385,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.838740,mpc,0,-126.340000,54.885000,4.472960,3.964277,4.330000,3.875000,0.142960,0.089277,3.384923,3.750861,-0.152474,3.750861,3.384923,0.160000,0.940000,-1,99,-0.938880,98.804662,-0.938880,98.804662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.293216,12.184906,108.322972,133.722003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550356,1.418283,0.205867,0.013161,0.500544,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.848747,mpc,0,-126.340000,54.885000,4.521206,4.046968,4.350000,3.945000,0.171206,0.101968,1.006328,8.873987,0.701380,8.873987,1.006328,0.100000,0.990000,24,55,24.073229,54.901147,24.073229,54.901147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.941696,11.999143,112.455943,135.566055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538089,1.510490,0.188724,0.013722,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.858713,mpc,0,-126.340000,54.885000,4.562277,4.131540,4.370000,4.055000,0.192277,0.076540,-0.518412,14.302062,1.006328,14.302062,-0.518412,0.140000,0.800000,30,25,29.603954,24.783200,29.603954,24.783200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.972999,10.686291,113.076641,135.189343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554324,1.422309,0.148441,0.021228,0.500144,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.868743,mpc,0,-126.340000,54.885000,4.596214,4.218667,4.370000,4.185000,0.226214,0.033667,-1.372266,14.302062,0.396432,14.302062,-1.372266,0.170000,0.530000,29,45,28.664649,45.169192,28.664649,45.169192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.208922,8.779323,113.332564,138.184105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552728,1.425780,0.150874,0.012698,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.878744,mpc,0,-126.340000,54.885000,4.622314,4.307312,4.360000,4.315000,0.262314,-0.007688,-0.396432,10.032790,-0.823360,10.032790,-0.396432,0.240000,0.450000,4,85,4.458913,85.401314,4.458913,85.401314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.452799,6.310764,110.587481,140.092468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540420,1.416455,0.147219,0.012298,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.888713,mpc,0,-126.340000,54.885000,4.640311,4.397208,4.370000,4.395000,0.270311,0.002208,-0.518412,6.190445,-0.091484,6.190445,-0.518412,0.220000,0.610000,-3,106,-3.120902,106.097374,-3.120902,106.097374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.246991,3.944870,104.314229,134.742727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537243,1.416960,0.161505,0.013325,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.898740,mpc,0,-126.340000,54.885000,4.650020,4.488925,4.370000,4.465000,0.280020,0.023925,-0.579401,6.861330,0.884349,6.861330,-0.579401,0.130000,0.850000,0,82,-0.029787,82.471059,-0.029787,82.471059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.641638,2.737326,103.972874,131.318395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540048,1.417439,0.249084,0.013180,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.908864,mpc,0,-126.340000,54.885000,4.650981,4.582613,4.360000,4.565000,0.290981,0.017613,-1.921172,11.557530,0.884349,11.557530,-1.921172,0.100000,0.870000,9,41,8.614088,40.972511,8.614088,40.972511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.258042,1.837383,112.103761,136.347363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558930,1.426267,0.187574,0.015256,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.918713,mpc,0,-126.340000,54.885000,4.643122,4.674552,4.350000,4.695000,0.293122,-0.020448,-2.775027,14.607010,0.091484,14.607010,-2.775027,0.000000,0.680000,22,28,21.582102,27.953417,21.582102,27.953417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.267840,0.517422,113.243762,135.421772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539563,1.416568,0.143644,0.015580,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.928873,mpc,0,-126.340000,54.885000,4.625665,4.769971,4.320000,4.835000,0.305665,-0.065029,-3.201954,12.472374,-0.030495,12.472374,-3.201954,0.120000,0.460000,1,60,1.424615,60.456870,1.424615,60.456870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.547988,-0.241248,112.963098,134.042090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560110,1.425241,0.185985,0.014470,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.938870,mpc,0,-126.340000,54.885000,4.598989,4.864184,4.300000,4.945000,0.298989,-0.080816,-2.897006,9.544873,0.213464,9.544873,-2.897006,0.120000,0.500000,-14,81,-14.012569,80.651152,-14.012569,80.651152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.126883,-2.456335,103.586279,129.837785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558424,1.423277,0.168809,0.014960,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.948713,mpc,0,-126.340000,54.885000,4.563309,4.957031,4.280000,5.025000,0.283309,-0.067969,-2.897006,7.044299,0.945339,7.044299,-2.897006,0.090000,0.650000,-24,89,-23.566714,89.126012,-23.566714,89.126012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.989734,-2.000028,102.620475,124.923290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540110,1.415890,0.150264,0.014259,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.958866,mpc,0,-126.340000,54.885000,4.516534,5.052623,4.250000,5.115000,0.266534,-0.062377,-3.567892,7.898153,1.433256,7.898153,-3.567892,0.040000,0.780000,-24,71,-23.742984,70.603528,-23.742984,70.603528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.967320,0.048952,106.456506,123.856009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559825,1.423538,0.185119,0.014688,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.968869,mpc,0,-126.340000,54.885000,4.460380,5.146391,4.220000,5.225000,0.240380,-0.078609,-4.177788,10.398727,0.945339,10.398727,-4.177788,-0.020000,0.760000,-23,49,-22.516653,48.623068,-22.516653,48.623068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.761820,2.634641,111.302018,124.262890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558608,1.427299,0.173962,0.014385,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.978716,mpc,0,-126.340000,54.885000,4.395199,5.238062,4.170000,5.335000,0.225199,-0.096938,-5.336590,12.533363,0.152474,12.533363,-5.336590,-0.130000,0.660000,-9,37,-8.865384,36.519607,-8.865384,36.519607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-146.197243,3.803230,108.391769,119.257256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556762,1.422585,0.179376,0.015122,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.988867,mpc,0,-126.340000,54.885000,4.317610,5.331655,4.120000,5.455000,0.197610,-0.123345,-6.983309,11.252582,0.030495,11.252582,-6.983309,-0.120000,0.510000,-8,56,-8.304715,56.338509,-8.304715,56.338509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.803151,5.118595,102.934156,113.741560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558184,1.422944,0.174850,0.015699,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.998867,mpc,0,-126.340000,54.885000,4.230772,5.422708,4.050000,5.545000,0.180772,-0.122292,-7.898153,7.166278,0.640391,7.166278,-7.898153,-0.050000,0.510000,-23,89,-22.763656,89.320444,-22.763656,89.320444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.707758,6.036841,89.545564,96.793553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559239,1.423530,0.186887,0.014688,0.500345,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.008715,mpc,0,-126.340000,54.885000,4.135084,5.511052,3.970000,5.615000,0.165084,-0.103948,-8.630029,5.153621,1.738204,5.153621,-8.630029,-0.120000,0.680000,-21,92,-20.961746,92.115327,-20.961746,92.115327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.093926,5.771252,75.592359,84.119300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557624,1.423145,0.185028,0.015235,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.018865,mpc,0,-126.340000,54.885000,4.025884,5.600473,3.890000,5.675000,0.135884,-0.074527,-9.361904,5.763517,1.616224,5.763517,-9.361904,-0.170000,0.820000,-21,75,-21.386167,75.306237,-21.386167,75.306237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.745321,6.083940,74.402091,79.361365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558531,1.419692,0.187048,0.014519,0.500161,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.028873,mpc,0,-126.340000,54.885000,3.907659,5.686814,3.790000,5.755000,0.117659,-0.068186,-10.459717,7.715185,1.250287,7.715185,-10.459717,-0.190000,0.810000,-21,58,-20.678856,57.914891,-20.678856,57.914891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.824211,7.428133,77.395898,80.414122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557630,1.420631,0.174170,0.014883,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.038716,mpc,0,-126.340000,54.885000,3.781214,5.769717,3.690000,5.845000,0.091214,-0.075283,-11.923467,9.483883,0.335443,9.483883,-11.923467,-0.170000,0.680000,-22,52,-22.203742,51.588294,-22.203742,51.588294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.029106,8.562684,78.461679,83.769971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556433,1.425123,0.170984,0.014798,0.500291,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.048867,mpc,0,-126.340000,54.885000,3.640243,5.852931,3.570000,5.935000,0.070243,-0.082069,-12.289405,8.264091,0.396432,8.264091,-12.289405,-0.170000,0.620000,-32,63,-31.627654,63.479235,-31.627654,63.479235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.998648,9.404966,79.257125,85.291806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558377,1.423491,0.172648,0.014730,0.500148,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.058866,mpc,0,-126.340000,54.885000,3.491000,5.932395,3.460000,6.015000,0.031000,-0.082605,-12.777322,5.580549,1.494245,5.580549,-12.777322,-0.200000,0.610000,-39,84,-38.525514,84.242630,-38.525514,84.242630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.015781,10.234686,72.019089,75.260072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558484,1.420080,0.173063,0.015272,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.068712,mpc,0,-126.340000,54.885000,3.334038,6.008028,3.330000,6.075000,0.004038,-0.066972,-13.692166,4.604715,2.165131,4.604715,-13.692166,-0.290000,0.720000,-32,82,-32.098370,82.090475,-32.098370,82.090475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.394687,10.617014,63.479335,63.188482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540060,1.411683,0.160612,0.014674,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.078744,mpc,0,-126.340000,54.885000,3.164018,6.082223,3.180000,6.135000,-0.015982,-0.052777,-16.131750,4.421746,1.860183,4.421746,-16.131750,-0.300000,0.790000,-21,76,-21.081718,75.638772,-21.081718,75.638772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.745658,11.776554,62.658207,62.395805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540553,1.411442,0.139390,0.013855,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.088866,mpc,0,-126.340000,54.885000,2.982286,6.153959,3.010000,6.185000,-0.027714,-0.031041,-17.717479,5.763517,1.799193,5.763517,-17.717479,-0.230000,0.790000,-26,63,-26.039249,63.236496,-26.039249,63.236496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.624268,12.476729,61.288865,62.482160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556463,1.418870,0.167891,0.014473,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.098715,mpc,0,-126.340000,54.885000,2.795828,6.220556,2.840000,6.255000,-0.044172,-0.034444,-19.120240,6.068465,1.372266,6.068465,-19.120240,-0.220000,0.720000,-26,63,-25.858447,63.020747,-25.858447,63.020747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.525029,13.496058,58.602636,62.401176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556168,1.418245,0.158237,0.014224,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.108868,mpc,0,-126.340000,54.885000,2.593861,6.285724,2.650000,6.325000,-0.056139,-0.039276,-19.547167,4.848673,1.921172,4.848673,-19.547167,-0.260000,0.670000,-28,74,-27.533149,73.616885,-27.533149,73.616885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.868482,14.265434,55.491683,58.765493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557181,1.419243,0.173915,0.016184,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.119072,mpc,0,-126.340000,54.885000,2.381095,6.347492,2.450000,6.365000,-0.068905,-0.017508,-20.583991,3.140965,2.531068,3.140965,-20.583991,-0.240000,0.700000,-32,84,-31.998388,83.833960,-31.998388,83.833960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.205327,14.657028,50.938588,51.374637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581701,1.610380,0.201155,0.017854,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.128714,mpc,0,-126.340000,54.885000,2.171319,6.402257,2.260000,6.405000,-0.088681,-0.002743,-21.193887,2.957996,1.982162,2.957996,-21.193887,-0.260000,0.770000,-35,77,-34.566538,77.333677,-34.566538,77.333677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.282118,14.832572,48.444152,46.663863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546954,1.737016,0.246093,0.031691,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.138726,mpc,0,-126.340000,54.885000,1.944727,6.455286,2.050000,6.455000,-0.105273,0.000286,-22.474668,3.872840,2.165131,3.872840,-22.474668,-0.270000,0.810000,-32,62,-31.789976,62.432665,-31.789976,62.432665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.041303,15.322504,48.581694,48.241508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555272,1.626077,0.204860,0.018694,0.500680,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.148716,mpc,0,-126.340000,54.885000,1.710009,6.504163,1.830000,6.495000,-0.119991,0.009163,-22.474668,3.872840,2.470079,3.567892,-23.206544,-0.270000,0.730000,-41,66,-40.647943,65.768293,-40.647943,65.768293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.869236,16.570946,52.416671,56.200888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.616020,1.765759,0.236905,0.035071,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.158711,mpc,0,-126.340000,54.885000,1.466893,6.548892,1.600000,6.545000,-0.133107,0.003892,-24.426336,3.262944,2.592058,3.262944,-24.426336,-0.320000,0.690000,-27,70,-26.598275,70.373422,-26.598275,70.373422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.274720,17.428991,47.953201,51.104689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553411,1.584625,0.192819,0.021092,0.500484,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.168720,mpc,0,-126.340000,54.885000,1.215461,6.589381,1.350000,6.565000,-0.134539,0.024381,-25.585138,1.555235,3.018985,1.555235,-25.585138,-0.310000,0.690000,-25,82,-24.920919,82.454877,-24.920919,82.454877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.851394,18.444785,49.467003,53.097677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552634,1.469972,0.184888,0.015452,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.178737,mpc,0,-126.340000,54.885000,0.956179,6.625482,1.090000,6.585000,-0.133821,0.040482,-26.621961,0.518412,2.775027,0.518412,-26.621961,-0.310000,0.760000,-23,83,-23.065663,82.585666,-23.065663,82.585666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.195999,18.789029,46.375945,48.096385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539759,1.447715,0.156161,0.012806,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.188753,mpc,0,-126.340000,54.885000,0.689614,6.657059,0.820000,6.605000,-0.130386,0.052059,-27.658785,0.518412,2.592058,0.518412,-27.658785,-0.250000,0.810000,-28,75,-27.928243,74.873213,-27.928243,74.873213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.614472,18.791379,46.536730,48.831200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538634,1.411190,0.141585,0.012969,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.198745,mpc,0,-126.340000,54.885000,0.416813,6.683962,0.540000,6.635000,-0.123187,0.048962,-28.512639,2.287110,3.262944,2.287110,-28.512639,-0.250000,0.790000,-25,57,-25.494645,57.335157,-25.494645,57.335157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.307625,18.283951,47.063237,50.958611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539652,1.407371,0.131628,0.012883,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.208866,mpc,0,-126.340000,54.885000,0.133882,6.706449,0.250000,6.665000,-0.116118,0.041449,-29.610452,2.104141,3.323933,2.104141,-29.610452,-0.260000,0.710000,-19,60,-19.419783,60.186098,-19.419783,60.186098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.002503,18.373426,50.995767,59.624267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560619,1.419090,0.168139,0.014922,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.218873,mpc,0,-126.340000,54.885000,-0.151944,6.723898,-0.050000,6.685000,-0.101944,0.038898,-30.281337,0.396432,3.018985,0.396432,-30.281337,-0.240000,0.660000,-20,74,-20.147519,74.249758,-20.147519,74.249758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.072228,18.509795,49.983599,59.562820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558304,1.419018,0.179019,0.015568,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.228870,mpc,0,-126.340000,54.885000,-0.443125,6.736522,-0.340000,6.685000,-0.103125,0.051522,-30.281337,-1.677214,2.957996,-1.677214,-30.281337,-0.210000,0.710000,-30,84,-29.647147,84.043656,-29.647147,84.043656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.406630,18.239039,44.632636,51.852377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559088,1.417094,0.188447,0.014617,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.238747,mpc,0,-126.340000,54.885000,-0.735901,6.744226,-0.630000,6.675000,-0.105901,0.069226,-30.098369,-2.775027,3.262944,-2.775027,-30.098369,-0.260000,0.770000,-30,85,-30.242658,85.296078,-30.242658,85.296078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.954112,18.075560,39.671208,44.835853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539626,1.405878,0.155268,0.015016,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.248874,mpc,0,-126.340000,54.885000,-1.040887,6.747168,-0.930000,6.665000,-0.110887,0.082168,-29.671441,-2.043152,3.262944,-2.043152,-29.671441,-0.290000,0.830000,-34,71,-34.236302,70.506009,-34.236302,70.506009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.798289,18.022997,40.457191,45.234814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558767,1.417101,0.188800,0.014565,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.258866,mpc,0,-126.340000,54.885000,-1.346111,6.745123,-1.230000,6.675000,-0.116111,0.070123,-30.647275,0.091484,3.445913,0.091484,-30.647275,-0.320000,0.810000,-25,49,-25.128800,48.645503,-25.128800,48.645503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.857117,17.713748,44.750262,52.464632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557877,1.415486,0.176439,0.014605,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.268871,mpc,0,-126.340000,54.885000,-1.655521,6.738136,-1.540000,6.675000,-0.115521,0.063136,-31.135192,-0.030495,4.421746,-0.030495,-31.135192,-0.300000,0.630000,-25,60,-25.400602,59.804246,-25.400602,59.804246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.445565,18.309662,52.283477,65.345704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558498,1.416254,0.177064,0.014683,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.278868,mpc,0,-126.340000,54.885000,-1.967976,6.726212,-1.850000,6.675000,-0.117976,0.051212,-31.806078,-2.348100,3.201954,-2.348100,-31.806078,-0.290000,0.560000,-24,80,-24.084546,80.248344,-24.084546,80.248344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.169407,18.607131,50.184893,62.387681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559437,1.415008,0.176065,0.014324,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.288753,mpc,0,-126.340000,54.885000,-2.279720,6.709568,-2.160000,6.645000,-0.119720,0.064568,-32.415974,-3.994819,3.384923,-3.994819,-32.415974,-0.260000,0.660000,-25,83,-25.378703,82.566809,-25.378703,82.566809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.474099,18.621870,46.042084,55.311581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541413,1.404970,0.159160,0.014162,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.298872,mpc,0,-126.340000,54.885000,-2.601190,6.687547,-2.490000,6.625000,-0.111190,0.062547,-32.354984,-4.055809,3.567892,-4.055809,-32.354984,-0.260000,0.780000,-27,68,-26.872473,67.536461,-26.872473,67.536461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.293479,18.734400,45.696066,55.088824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558202,1.415679,0.176311,0.015292,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.308868,mpc,0,-126.340000,54.885000,-2.920565,6.660871,-2.810000,6.605000,-0.110565,0.055871,-33.086859,-2.592058,3.689871,-2.592058,-33.086859,-0.270000,0.750000,-20,53,-19.624513,52.635482,-19.624513,52.635482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.123977,18.892919,48.593222,61.690742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557619,1.412347,0.176538,0.014078,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.318869,mpc,0,-126.340000,54.885000,-3.241438,6.629318,-3.130000,6.585000,-0.111438,0.044318,-33.391807,-1.738204,3.628881,-1.738204,-33.391807,-0.250000,0.660000,-19,48,-19.171590,47.705394,-19.171590,47.705394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.472928,19.081700,52.821786,69.506451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558496,1.412780,0.161206,0.015107,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.328874,mpc,0,-126.340000,54.885000,-3.563256,6.592932,-3.450000,6.575000,-0.113256,0.017932,-33.574776,-2.531068,3.689871,-2.531068,-33.574776,-0.250000,0.560000,-18,56,-17.702624,56.366694,-17.702624,56.366694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.593356,18.724454,56.238778,71.372057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557728,1.410365,0.164504,0.013955,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.338864,mpc,0,-126.340000,54.885000,-3.884895,6.551845,-3.790000,6.535000,-0.094895,0.016845,-33.940714,-5.763517,3.384923,-5.763517,-33.940714,-0.230000,0.560000,-16,79,-15.944038,78.986753,-15.944038,78.986753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.398049,18.865135,56.139518,69.708000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557169,1.423917,0.176455,0.016433,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.348876,mpc,0,-126.340000,54.885000,-4.207023,6.505969,-4.130000,6.485000,-0.077023,0.020969,-34.123682,-7.776174,3.628881,-7.776174,-34.123682,-0.230000,0.670000,-13,83,-12.557704,82.900918,-12.557704,82.900918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.523076,19.413261,52.027752,62.984800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558504,1.411181,0.188660,0.015240,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.358867,mpc,0,-126.340000,54.885000,-4.527809,6.455566,-4.470000,6.425000,-0.057809,0.030566,-34.062693,-6.922320,3.689871,-6.922320,-34.062693,-0.190000,0.760000,-15,65,-14.788936,64.744808,-14.788936,64.744808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.340566,20.095940,53.220327,64.325907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558147,1.410595,0.177038,0.014543,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.368867,mpc,0,-126.340000,54.885000,-4.847704,6.400577,-4.810000,6.385000,-0.037704,0.015577,-33.635766,-4.177788,3.262944,-4.177788,-33.635766,-0.210000,0.730000,-11,39,-11.317569,38.734040,-11.317569,38.734040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.003361,19.792269,59.462424,70.763453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558762,1.409603,0.176090,0.014797,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.378861,mpc,0,-126.340000,54.885000,-5.165724,6.341176,-5.140000,6.355000,-0.025724,-0.013824,-32.964880,-2.957996,3.384923,-2.957996,-32.964880,-0.210000,0.590000,-13,33,-12.761519,33.490457,-12.761519,33.490457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.646081,19.080162,66.854416,79.870203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560386,1.409967,0.175652,0.015512,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.388867,mpc,0,-126.340000,54.885000,-5.481935,6.277355,-5.460000,6.325000,-0.021935,-0.047645,-31.745088,-5.214611,3.140965,-5.214611,-31.745088,-0.190000,0.450000,-23,57,-23.277353,57.354511,-23.277353,57.354511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.066521,18.159508,69.482955,81.274332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557827,1.411012,0.176124,0.014733,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.398755,mpc,0,-126.340000,54.885000,-5.791839,6.210109,-5.770000,6.265000,-0.021839,-0.054891,-30.403317,-8.508050,3.018985,-8.508050,-30.403317,-0.110000,0.490000,-44,77,-43.824174,77.372652,-43.824174,77.372652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.113529,17.376287,61.053040,69.765990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557821,1.408675,0.189215,0.014073,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.408869,mpc,0,-126.340000,54.885000,-6.105686,6.137148,-6.060000,6.185000,-0.045686,-0.047852,-29.793421,-10.337738,2.592058,-10.337738,-29.793421,-0.310000,0.630000,-24,78,-23.816890,77.828198,-23.816890,77.828198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.824767,16.736574,52.772280,60.689232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557913,1.409914,0.190413,0.014516,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.418864,mpc,0,-126.340000,54.885000,-6.412253,6.061018,-6.350000,6.105000,-0.062253,-0.043982,-30.098369,-9.056956,3.018985,-9.056956,-30.098369,-0.350000,0.720000,-12,56,-12.036363,56.191845,-12.036363,56.191845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.156412,18.877050,57.891749,74.534090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556340,1.410145,0.177897,0.012566,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.428757,mpc,0,-126.340000,54.885000,-6.711715,5.981856,-6.650000,6.045000,-0.061715,-0.063144,-30.220348,-6.495393,2.957996,-6.495393,-30.220348,-0.190000,0.670000,-26,34,-25.563409,33.507794,-25.563409,33.507794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.137173,20.614058,69.000814,87.274113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539352,1.399679,0.139236,0.014832,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.438715,mpc,0,-126.340000,54.885000,-7.008784,5.898464,-6.950000,5.995000,-0.058784,-0.096536,-28.695608,-5.031642,2.897006,-5.031642,-28.695608,-0.260000,0.510000,-25,29,-24.607118,28.605324,-24.607118,28.605324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.835941,19.483528,76.713251,89.549785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556480,1.408899,0.178884,0.015176,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.448872,mpc,0,-126.340000,54.885000,-7.306821,5.809720,-7.230000,5.945000,-0.076821,-0.135280,-27.475816,-6.373413,2.043152,-6.373413,-27.475816,-0.250000,0.410000,-33,42,-32.964726,41.588947,-32.964726,41.588947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.596089,18.215896,75.193144,89.134230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558098,1.408235,0.177357,0.015099,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.458863,mpc,0,-126.340000,54.885000,-7.594678,5.718945,-7.510000,5.875000,-0.084678,-0.156055,-27.231857,-9.666852,2.409089,-9.666852,-27.231857,-0.270000,0.400000,-29,65,-29.237939,65.309428,-29.237939,65.309428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.414916,17.586323,70.534085,82.970725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564432,1.581520,0.230904,0.045906,0.500959,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.468752,mpc,0,-126.340000,54.885000,-7.874037,5.625842,-7.770000,5.775000,-0.104037,-0.149158,-26.865920,-12.472374,2.348100,-12.472374,-26.865920,-0.310000,0.510000,-24,77,-24.149469,77.381645,-24.149469,77.381645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.448355,19.007859,68.356004,81.203633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.959369,1.613003,0.213235,0.032162,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.478796,mpc,0,-126.340000,54.885000,-8.151724,5.528125,-8.030000,5.665000,-0.121724,-0.136875,-26.195034,-12.594353,2.226120,-12.594353,-26.195034,-0.320000,0.640000,-24,66,-24.097560,65.606701,-24.097560,65.606701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.520659,21.562428,68.685549,83.813482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.619151,1.767829,0.260135,0.038851,0.501325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.488729,mpc,0,-126.340000,54.885000,-8.419998,5.428515,-8.290000,5.575000,-0.129998,-0.146485,-25.951076,-10.093779,1.189297,-10.093779,-25.951076,-0.280000,0.670000,-25,38,-24.943956,38.426422,-24.943956,38.426422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.802663,23.186781,72.033233,88.369080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594338,1.877205,0.287117,0.044796,1.144401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.498729,mpc,0,-126.340000,54.885000,-8.683392,5.325403,-8.550000,5.505000,-0.133392,-0.179597,-25.829097,-6.190445,1.982162,-6.190445,-25.829097,-0.280000,0.560000,-18,10,-18.087411,9.774134,-18.087411,9.774134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.120506,22.079754,76.270200,90.995078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611639,1.819526,0.272474,0.033946,0.501571,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.508728,mpc,0,-126.340000,54.885000,-8.939726,5.219626,-8.800000,5.455000,-0.139726,-0.235374,-25.585138,-6.068465,1.921172,-6.068465,-25.585138,-0.250000,0.360000,-17,18,-16.771153,18.113283,-16.771153,18.113283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.554306,20.858660,82.237438,97.684395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577383,1.637782,0.227464,0.029006,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.518721,mpc,0,-126.340000,54.885000,-9.188581,5.111406,-9.050000,5.375000,-0.138581,-0.263594,-24.365346,-9.483883,2.409089,-9.483883,-24.365346,-0.230000,0.250000,-23,52,-23.431371,51.730976,-23.431371,51.730976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.044243,20.136337,84.506057,96.239816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579412,1.707486,0.230425,0.028736,0.501219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.528718,mpc,0,-126.340000,54.885000,-9.429901,5.000818,-9.300000,5.265000,-0.129901,-0.264182,-23.023575,-13.692166,1.677214,-13.692166,-23.023575,-0.230000,0.340000,-29,78,-28.843714,77.642223,-28.843714,77.642223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.916366,20.668604,80.891915,88.809704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569727,1.627790,0.214367,0.022871,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.538723,mpc,0,-126.340000,54.885000,-9.663528,4.887976,-9.500000,5.125000,-0.163528,-0.237024,-21.437845,-16.375708,1.189297,-16.375708,-21.437845,-0.250000,0.550000,-37,82,-37.066020,82.381382,-37.066020,82.381382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.307003,22.325130,77.133261,85.470573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573266,1.706714,0.241962,0.032357,0.500556,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.548722,mpc,0,-126.340000,54.885000,-9.888921,4.773196,-9.720000,4.985000,-0.168921,-0.211804,-21.193887,-13.875134,1.616224,-13.875134,-21.193887,-0.300000,0.700000,-25,49,-25.425774,49.367589,-25.425774,49.367589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.534716,23.209119,75.055292,83.018832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571048,1.592323,0.228301,0.019875,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.558717,mpc,0,-126.340000,54.885000,-10.105886,4.656648,-9.930000,4.895000,-0.175886,-0.238352,-21.986752,-9.117946,1.311276,-9.117946,-21.986752,-0.320000,0.640000,-6,10,-6.271665,10.498469,-6.271665,10.498469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.446306,24.080186,78.618201,93.600085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562285,1.811857,0.250408,0.051687,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.568738,mpc,0,-126.340000,54.885000,-10.314865,4.538140,-10.150000,4.825000,-0.164865,-0.286860,-22.474668,-6.312424,1.372266,-6.312424,-22.474668,-0.230000,0.400000,-2,2,-2.032030,1.671086,-2.032030,1.671086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.462649,23.823006,85.321516,102.105971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614733,1.608689,0.185609,0.031475,0.500632,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.578756,mpc,0,-126.340000,54.885000,-10.515038,4.418193,-10.360000,4.745000,-0.155038,-0.326807,-21.437845,-9.300914,1.555235,-9.300914,-21.437845,-0.150000,0.200000,-13,39,-12.595265,38.875600,-12.595265,38.875600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.413058,23.055002,94.462949,104.390171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538902,1.416241,0.153895,0.014414,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.588746,mpc,0,-126.340000,54.885000,-10.705832,4.297260,-10.570000,4.615000,-0.135832,-0.317740,-19.425188,-15.887791,0.945339,-15.887791,-19.425188,-0.130000,0.230000,-26,84,-25.542545,91.589031,-25.542545,91.589031,0.000000,-7.713431,0.000000,64.000000,0.000000,0.000000,46.098159,23.648831,92.638868,97.745423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540312,1.408814,0.156277,0.014952,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.598745,mpc,0,-126.340000,54.885000,-10.887831,4.175079,-10.750000,4.445000,-0.137831,-0.269921,-17.839459,-19.852116,0.945339,-19.852116,-17.839459,-0.170000,0.510000,-29,104,-28.684183,104.292296,-28.684183,104.292296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.387408,24.745577,85.457977,93.455999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538497,1.401970,0.160134,0.013992,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.608742,mpc,0,-126.340000,54.885000,-11.060721,4.051948,-10.920000,4.275000,-0.140721,-0.223052,-16.924615,-17.900448,0.640391,-17.900448,-16.924615,-0.230000,0.770000,-21,69,-20.879529,69.341614,-20.879529,69.341614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.581997,26.210100,86.159972,95.435709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539556,1.403097,0.183999,0.013745,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.618867,mpc,0,-126.340000,54.885000,-11.226481,3.926430,-11.090000,4.155000,-0.136481,-0.228570,-16.436698,-11.191592,0.884349,-11.191592,-16.436698,-0.240000,0.790000,-12,24,-12.287467,9.736073,-12.287467,9.736073,0.000000,14.605541,0.000000,64.000000,0.000000,0.000000,47.553883,27.552250,92.600618,103.338416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559199,1.414956,0.176744,0.014652,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.628870,mpc,0,-126.340000,54.885000,-11.380978,3.801762,-11.250000,4.065000,-0.130978,-0.263238,-16.375708,-7.349247,1.067318,-7.349247,-16.375708,-0.210000,0.540000,-5,-5,-5.494383,-4.839181,-5.494383,-4.839181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.113257,25.868804,96.188336,107.152072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557648,1.415454,0.176996,0.015022,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.638747,mpc,0,-126.340000,54.885000,-11.524448,3.678179,-11.400000,3.985000,-0.124448,-0.306821,-14.972947,-8.691018,0.579401,-8.691018,-14.972947,-0.150000,0.240000,-16,27,-15.935911,27.423691,-15.935911,27.423691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.464519,23.418739,101.863019,110.270086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538540,1.403670,0.151066,0.015706,0.500515,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.648874,mpc,0,-126.340000,54.885000,-11.662160,3.551132,-11.530000,3.865000,-0.132160,-0.313868,-12.838311,-15.643833,-0.518412,-15.643833,-12.838311,-0.150000,0.190000,-29,72,-29.496104,89.460904,-29.496104,89.460904,0.000000,-17.037213,0.000000,64.000000,0.000000,0.000000,45.461783,21.888210,99.573291,102.137148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557394,1.415519,0.190153,0.014643,0.500411,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.658864,mpc,0,-126.340000,54.885000,-11.788698,3.425622,-11.640000,3.685000,-0.148698,-0.259378,-11.313571,-20.583991,0.640391,-20.583991,-11.313571,-0.200000,0.410000,-32,112,-32.400686,112.450000,-32.400686,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.385280,21.869820,91.443691,98.023969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557775,1.415787,0.213940,0.014591,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.668868,mpc,0,-126.340000,54.885000,-11.906184,3.299895,-11.750000,3.485000,-0.156184,-0.185105,-10.276748,-21.132897,0.213464,-21.132897,-10.276748,-0.260000,0.750000,-27,100,-27.247812,99.547336,-27.247812,99.547336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.980332,22.748942,92.102355,101.664076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558087,1.416116,0.441870,0.015275,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.678741,mpc,0,-126.340000,54.885000,-12.013119,3.175914,-11.850000,3.315000,-0.163119,-0.139086,-10.520706,-16.253729,0.213464,-16.253729,-10.520706,-0.280000,0.910000,-14,55,-13.634237,48.928392,-13.634237,48.928392,0.000000,5.618944,0.000000,64.000000,0.000000,0.000000,41.996814,25.610327,95.044117,108.377759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540270,1.404629,0.178027,0.014683,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.688741,mpc,0,-126.340000,54.885000,-12.112384,3.050561,-11.950000,3.205000,-0.162384,-0.154439,-10.398727,-9.178935,0.457422,-9.178935,-10.398727,-0.230000,0.760000,-10,10,-9.613041,1.267518,-9.613041,1.267518,0.000000,8.279818,0.000000,64.000000,0.000000,0.000000,37.317177,26.660172,97.485520,114.469649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539328,1.404741,0.140495,0.014457,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.698752,mpc,0,-126.340000,54.885000,-12.202710,2.925448,-12.050000,3.125000,-0.152710,-0.199552,-9.788831,-5.946486,0.091484,-5.946486,-9.788831,-0.200000,0.430000,-8,-1,-7.996583,-1.247689,-7.996583,-1.247689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.242925,23.701173,102.100583,114.191897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548710,1.416545,0.176941,0.015237,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.708771,mpc,0,-126.340000,54.885000,-12.284168,2.800718,-12.140000,3.035000,-0.144168,-0.234282,-8.264091,-10.398727,0.213464,-10.398727,-8.264091,-0.150000,0.200000,-20,44,-20.033633,52.591504,-20.033633,52.591504,0.000000,-8.839193,0.000000,64.000000,0.000000,0.000000,33.552743,20.249993,106.074422,111.679119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548589,1.416234,0.175439,0.015003,0.500131,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.718865,mpc,0,-126.340000,54.885000,-12.357318,2.675665,-12.210000,2.885000,-0.147318,-0.209335,-6.434403,-17.656490,-0.396432,-17.656490,-6.434403,-0.160000,0.240000,-30,89,-30.466426,112.449999,-30.466426,112.449999,0.000000,-23.697688,0.000000,64.000000,0.000000,0.000000,34.742935,18.284778,101.385305,103.750595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558173,1.415114,0.224087,0.015459,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.728867,mpc,0,-126.340000,54.885000,-12.421116,2.552475,-12.270000,2.685000,-0.151116,-0.132525,-4.970653,-22.901596,-0.945339,-22.901596,-4.970653,-0.230000,0.530000,-30,112,-29.900706,112.450000,-29.900706,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.325525,18.785009,96.655641,104.346311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557188,1.415622,0.213325,0.014068,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.738744,mpc,0,-126.340000,54.885000,-12.475788,2.431642,-12.320000,2.465000,-0.155788,-0.033358,-4.604715,-22.230710,-0.640391,-22.230710,-4.604715,-0.280000,0.830000,-21,112,-20.562816,112.450000,-20.562816,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.177954,21.684134,95.926000,109.737563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539977,1.406063,0.213128,0.014984,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.748866,mpc,0,-126.340000,54.885000,-12.523421,2.308730,-12.360000,2.285000,-0.163421,0.023730,-4.604715,-15.948781,-0.579401,-15.948781,-4.604715,-0.240000,0.990000,-17,67,-17.099402,58.349716,-17.099402,58.349716,0.000000,9.100284,0.000000,64.000000,0.000000,0.000000,27.188254,25.096367,97.236435,113.668432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557809,1.415676,0.290003,0.015620,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.758869,mpc,0,-126.340000,54.885000,-12.562332,2.188287,-12.410000,2.175000,-0.152332,0.013287,-5.153621,-7.776174,-0.274453,-7.776174,-5.153621,-0.220000,0.860000,-4,22,-3.947308,1.051545,-3.947308,1.051545,0.000000,21.398455,0.000000,64.000000,0.000000,0.000000,23.842783,26.111189,98.765209,115.469672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557755,1.416509,0.175642,0.015014,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.768863,mpc,0,-126.340000,54.885000,-12.593321,2.069029,-12.450000,2.125000,-0.143321,-0.055971,-3.506902,-4.482736,-0.701380,-4.482736,-3.506902,-0.150000,0.530000,-17,-4,-17.225739,-3.930842,-17.225739,-3.930842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.823541,23.745246,100.503972,115.771706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558055,1.463587,0.175689,0.014793,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.778867,mpc,0,-126.340000,54.885000,-12.616661,1.950833,-12.480000,2.075000,-0.136661,-0.124167,-2.043152,-6.190445,-0.457422,-6.190445,-2.043152,-0.150000,0.230000,-24,30,-23.607259,30.464276,-23.607259,30.464276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.647995,18.357884,108.519069,113.851939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556999,1.417045,0.175484,0.016214,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.788867,mpc,0,-126.340000,54.885000,-12.632550,1.833919,-12.490000,1.965000,-0.142550,-0.131081,-1.189297,-13.448207,-0.213464,-13.448207,-1.189297,-0.180000,0.190000,-24,75,-24.254524,95.552133,-24.254524,95.552133,0.000000,-20.087857,0.000000,64.000000,0.000000,0.000000,21.257795,14.807209,104.655328,109.710239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556547,1.416166,0.188824,0.014958,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.798866,mpc,0,-126.340000,54.885000,-12.641245,1.718307,-12.490000,1.805000,-0.151245,-0.086693,-0.030495,-19.669147,-0.884349,-19.669147,-0.030495,-0.220000,0.430000,-27,112,-26.581410,112.450000,-26.581410,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.597807,15.002661,99.197033,106.614328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557994,1.416891,0.200072,0.014781,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.808742,mpc,0,-126.340000,54.885000,-12.643023,1.605440,-12.480000,1.615000,-0.163023,-0.009560,0.518412,-20.279043,-0.518412,-20.279043,0.518412,-0.240000,0.760000,-25,112,-25.464266,112.450000,-25.464266,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.586141,16.992863,96.610447,108.673434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539194,1.409272,0.239838,0.014704,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.818867,mpc,0,-126.340000,54.885000,-12.638089,1.491141,-12.480000,1.455000,-0.158089,0.036141,0.579401,-14.363051,0.091484,-14.363051,0.579401,-0.250000,0.960000,-17,67,-17.287974,55.583844,-17.287974,55.583844,0.000000,11.866156,0.000000,64.000000,0.000000,0.000000,13.989818,19.902545,96.296084,110.742912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557153,1.417260,0.315289,0.014302,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.828867,mpc,0,-126.340000,54.885000,-12.626778,1.379693,-12.470000,1.365000,-0.156778,0.014693,0.030495,-5.946486,-0.091484,-5.946486,0.030495,-0.230000,0.860000,-6,22,-6.410878,-7.297561,-6.410878,-7.297561,0.000000,29.747561,0.000000,64.000000,0.000000,0.000000,8.693387,21.706687,96.413776,114.341999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555945,1.417244,0.176962,0.015214,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.838744,mpc,0,-126.340000,54.885000,-12.609602,1.271046,-12.470000,1.335000,-0.139602,-0.063954,-0.091484,-1.311276,-0.335443,-1.311276,-0.091484,-0.170000,0.550000,-4,-23,-3.904342,-25.519421,-3.904342,-25.519421,0.000000,2.969421,0.000000,64.000000,0.000000,0.000000,2.382995,19.830493,97.380856,113.185887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.976627,1.518078,0.204773,0.018064,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.848713,mpc,0,-126.340000,54.885000,-12.586497,1.162848,-12.460000,1.315000,-0.126497,-0.152152,0.884349,-2.104141,-0.030495,-2.104141,0.884349,-0.100000,0.170000,-15,6,-14.926338,5.946054,-14.926338,5.946054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.103260,16.536013,105.569159,118.127015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544205,1.523265,0.241511,0.021762,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.858726,mpc,0,-126.340000,54.885000,-12.557750,1.055675,-12.430000,1.235000,-0.127750,-0.179325,3.079975,-11.557530,-0.579401,-11.557530,3.079975,-0.120000,0.050000,-31,51,-30.700822,93.942038,-30.700822,93.942038,0.000000,-42.995984,0.000000,64.000000,0.000000,0.000000,-1.973757,13.779215,108.597784,113.175820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576060,1.535433,0.227245,0.018404,0.500250,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.868716,mpc,0,-126.340000,54.885000,-12.523829,0.950236,-12.400000,1.075000,-0.123829,-0.124764,3.018985,-20.035084,-0.396432,-20.035084,3.018985,-0.190000,0.210000,-20,96,-20.456178,112.450000,-20.456178,112.450000,0.000000,-16.503946,0.000000,64.000000,0.000000,0.000000,-0.666753,13.293406,107.032404,115.870238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550460,1.742540,0.325847,0.035697,0.500838,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.878723,mpc,0,-126.340000,54.885000,-12.484906,0.846120,-12.370000,0.855000,-0.114906,-0.008880,3.262944,-24.304356,-0.457422,-24.304356,3.262944,-0.220000,0.510000,-15,112,-15.325174,112.450000,-15.325174,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.358702,18.354189,106.852329,123.294346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567234,1.583984,0.253605,0.017571,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.888712,mpc,0,-126.340000,54.885000,-12.441417,0.743679,-12.340000,0.645000,-0.101417,0.098679,2.104141,-21.559824,-0.152474,-21.559824,2.104141,-0.190000,0.850000,-5,112,-4.938239,112.450000,-4.938239,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.427213,25.534458,108.157854,130.735438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549540,1.555145,0.268564,0.013748,0.500471,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.898715,mpc,0,-126.340000,54.885000,-12.393531,0.642572,-12.310000,0.475000,-0.083531,0.167572,1.738204,-13.265238,-0.579401,-13.265238,1.738204,-0.150000,0.980000,1,67,0.728310,65.320131,0.728310,65.320131,0.000000,2.129869,0.000000,64.000000,0.000000,0.000000,-18.766850,31.695596,107.262630,132.157653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537931,1.428585,0.277383,0.012172,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.908753,mpc,0,-126.340000,54.885000,-12.341416,0.542565,-12.300000,0.395000,-0.041416,0.147565,1.616224,-3.933829,-0.396432,-3.933829,1.616224,-0.100000,0.850000,6,22,5.752640,-2.369381,5.752640,-2.369381,0.000000,24.819381,0.000000,64.000000,0.000000,0.000000,-24.305303,34.818979,109.332736,133.193224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539193,1.426491,0.145394,0.015676,0.500161,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.918737,mpc,0,-126.340000,54.885000,-12.285847,0.444516,-12.280000,0.385000,-0.005847,0.059516,1.921172,1.616224,0.030495,1.616224,1.921172,-0.050000,0.510000,5,-23,5.438149,-26.427930,5.438149,-26.427930,0.000000,3.877930,0.000000,64.000000,0.000000,0.000000,-29.291959,32.033179,111.570526,129.607478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552337,1.409998,0.130284,0.013649,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.928749,mpc,0,-126.340000,54.885000,-12.226682,0.347577,-12.250000,0.385000,0.023318,-0.037423,3.140965,-0.884349,-0.518412,-0.884349,3.140965,-0.030000,0.150000,-3,16,-2.682756,16.107163,-2.682756,16.107163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.532393,27.053803,116.988730,130.071495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548016,1.422776,0.179209,0.015290,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.938866,mpc,0,-126.340000,54.885000,-12.163693,0.250978,-12.210000,0.325000,0.046307,-0.074022,3.506902,-9.727842,-0.579401,-9.727842,3.506902,-0.040000,0.080000,-4,61,-3.570866,94.185342,-3.570866,94.185342,0.000000,-33.078180,0.000000,64.000000,0.000000,0.000000,-32.316228,21.320489,114.665883,121.420488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558595,1.421988,0.188863,0.016580,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.948753,mpc,0,-126.340000,54.885000,-12.099321,0.157859,-12.170000,0.185000,0.070679,-0.027141,4.543725,-18.022427,-0.823360,-18.022427,4.543725,-0.040000,0.270000,-11,106,-11.394336,112.450000,-11.394336,112.450000,0.000000,-6.342837,0.000000,64.000000,0.000000,0.000000,-33.632167,20.233383,111.263663,119.156832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548954,1.422165,0.215110,0.016103,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.958755,mpc,0,-126.340000,54.885000,-12.031647,0.064885,-12.120000,-0.005000,0.088353,0.069885,4.970653,-20.888939,-0.457422,-20.888939,4.970653,-0.050000,0.650000,-13,112,-12.901300,112.450000,-12.901300,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.053554,21.561249,107.648742,119.967201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549565,1.423169,0.240774,0.015203,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.968866,mpc,0,-126.340000,54.885000,-11.960908,-0.027909,-12.070000,-0.185000,0.109092,0.157091,5.275601,-17.290552,-0.579401,-17.290552,5.275601,-0.070000,0.900000,-9,109,-9.466068,109.449732,-9.466068,109.449732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.366484,25.684568,106.025463,124.567168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556857,1.423366,0.306197,0.014694,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.978867,mpc,0,-126.340000,54.885000,-11.888909,-0.118582,-12.010000,-0.295000,0.121091,0.176418,4.421746,-9.483883,0.640391,-9.483883,4.421746,-0.080000,0.990000,4,64,4.106422,39.722051,4.106422,39.722051,0.000000,24.727681,0.000000,64.000000,0.000000,0.000000,-44.280412,28.712493,103.449359,123.623566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556025,1.421306,0.306135,0.015325,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.988867,mpc,0,-126.340000,54.885000,-11.815166,-0.208208,-11.960000,-0.335000,0.144834,0.126792,4.482736,0.762370,0.335443,0.762370,4.482736,-0.070000,0.840000,10,19,10.019088,-36.918256,10.019088,-36.918256,0.000000,56.367988,0.000000,64.000000,0.000000,0.000000,-49.491635,28.369211,104.401870,126.253069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557957,1.421975,0.190817,0.014688,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.998742,mpc,0,-126.340000,54.885000,-11.740881,-0.295761,-11.910000,-0.305000,0.169119,0.009239,4.055809,4.238777,0.091484,4.238777,4.055809,-0.040000,0.540000,15,-26,15.091396,-50.909458,15.091396,-50.909458,0.000000,25.359191,0.000000,64.000000,0.000000,0.000000,-53.648033,23.522330,104.865180,121.114052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540365,1.411526,0.141769,0.013795,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.008757,mpc,0,-126.340000,54.885000,-11.664288,-0.383684,-11.870000,-0.295000,0.205712,-0.088684,4.604715,0.274453,0.335443,0.274453,4.604715,-0.040000,0.130000,14,8,14.180423,7.630631,14.180423,7.630631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.206205,18.417618,111.039051,124.536442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539614,1.421914,0.150576,0.014803,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.018876,mpc,0,-126.340000,54.885000,-11.585866,-0.471699,-11.810000,-0.355000,0.224134,-0.116699,5.458569,-9.361904,-0.152474,-9.361904,5.458569,0.010000,0.030000,-1,53,-0.594863,94.698744,-0.594863,94.698744,0.000000,-42.068113,0.000000,64.000000,0.000000,0.000000,-56.267765,13.737619,110.879288,118.542159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559589,1.429417,0.188323,0.016152,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.028868,mpc,0,-126.340000,54.885000,-11.507625,-0.557898,-11.750000,-0.505000,0.242375,-0.052898,6.861330,-18.998261,-0.640391,-18.998261,6.861330,0.020000,0.210000,-16,98,-16.043059,112.450000,-16.043059,112.450000,0.000000,-14.819369,0.000000,64.000000,0.000000,0.000000,-55.205705,11.994132,108.881821,120.033046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555734,1.422241,0.223927,0.014214,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.038868,mpc,0,-126.340000,54.885000,-11.428748,-0.643535,-11.680000,-0.715000,0.251252,0.071465,7.410237,-24.243367,-0.335443,-24.243367,7.410237,-0.020000,0.570000,-18,112,-17.779131,112.450000,-17.779131,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.076110,13.633537,104.034422,119.777106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558018,1.422606,0.227554,0.015545,0.506813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.048869,mpc,0,-126.340000,54.885000,-11.349479,-0.728653,-11.600000,-0.945000,0.250521,0.216347,7.654195,-21.986752,-0.396432,-21.986752,7.654195,-0.030000,0.860000,-20,112,-19.537796,112.450000,-19.537796,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.229751,18.376890,105.706330,126.171629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555290,1.423249,0.377992,0.014805,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.058876,mpc,0,-126.340000,54.885000,-11.269968,-0.813385,-11.530000,-1.125000,0.260032,0.311615,6.617372,-16.070760,-0.091484,-16.070760,6.617372,-0.080000,0.970000,-2,109,-2.224692,109.051028,-2.224692,109.051028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.823368,22.943962,105.472169,129.941344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555702,1.421658,0.303579,0.014392,0.500156,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.068752,mpc,0,-126.340000,54.885000,-11.191479,-0.896673,-11.460000,-1.235000,0.268521,0.338327,6.617372,-8.081122,0.091484,-8.081122,6.617372,-0.050000,1.010000,-2,64,-2.009379,42.128953,-2.009379,42.128953,0.000000,21.922075,0.000000,64.000000,0.000000,0.000000,-68.916578,25.501116,110.144162,135.610979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539700,1.410695,0.258403,0.015815,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.078751,mpc,0,-126.340000,54.885000,-11.112156,-0.980752,-11.400000,-1.265000,0.287844,0.284248,5.946486,0.701380,0.274453,0.701380,5.946486,-0.070000,0.840000,11,19,11.128621,-21.768515,11.128621,-21.768515,0.000000,40.819543,0.000000,64.000000,0.000000,0.000000,-72.889624,23.224733,109.397462,133.163797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554955,1.422253,0.190812,0.015928,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.088745,mpc,0,-126.340000,54.885000,-11.033168,-1.064636,-11.340000,-1.235000,0.306832,0.170364,5.946486,4.299767,0.701380,4.299767,5.946486,0.000000,0.520000,6,-26,6.135025,-35.476637,6.135025,-35.476637,0.000000,9.527665,0.000000,64.000000,0.000000,0.000000,-76.155782,17.168725,108.061239,128.534033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540298,1.419246,0.141830,0.014441,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.098871,mpc,0,-126.340000,54.885000,-10.953563,-1.149585,-11.280000,-1.235000,0.326437,0.085415,5.641538,-0.701380,0.518412,-0.701380,5.641538,-0.040000,0.120000,14,19,14.138158,31.218557,14.138158,31.218557,0.000000,-12.167529,0.000000,64.000000,0.000000,0.000000,-75.550139,10.500232,114.356937,131.230258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557549,1.421850,0.175993,0.015148,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.108878,mpc,0,-126.340000,54.885000,-10.875453,-1.233577,-11.210000,-1.295000,0.334547,0.061423,6.129455,-11.130602,-0.152474,-11.130602,6.129455,-0.020000,0.050000,5,64,4.693265,112.450000,4.693265,112.450000,0.000000,-48.398972,0.000000,64.000000,0.000000,0.000000,-74.927274,5.566313,113.459985,130.125197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555637,1.421406,0.212271,0.014560,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.118714,mpc,0,-126.340000,54.885000,-10.799304,-1.316286,-11.150000,-1.455000,0.350696,0.138714,6.922320,-20.523001,-0.701380,-20.523001,6.922320,-0.010000,0.290000,-6,109,-5.952626,112.450000,-5.952626,112.450000,0.000000,-3.398972,0.000000,64.000000,0.000000,0.000000,-74.154078,4.527267,111.793958,130.947163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538975,1.411801,0.182019,0.015419,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.128870,mpc,0,-126.340000,54.885000,-10.721440,-1.401927,-11.080000,-1.665000,0.358560,0.263073,7.532216,-23.816440,0.213464,-23.816440,7.532216,0.000000,0.670000,-15,112,-15.139975,112.450000,-15.139975,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.952492,5.899486,107.537286,129.870849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556179,1.421538,0.251650,0.014341,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.138752,mpc,0,-126.340000,54.885000,-10.646495,-1.485588,-11.000000,-1.885000,0.353505,0.399412,7.349247,-20.949928,-0.213464,-20.949928,7.349247,-0.030000,0.920000,-12,112,-11.757139,112.450000,-11.757139,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.487971,9.891485,105.960130,128.149045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538298,1.413143,0.254457,0.015470,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.148864,mpc,0,-126.340000,54.885000,-10.570696,-1.571640,-10.930000,-2.055000,0.359304,0.483360,6.922320,-13.753155,0.030495,-13.753155,6.922320,-0.060000,1.010000,-2,97,-2.341220,97.090934,-2.341220,97.090934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.852280,13.116717,109.987926,132.317133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556175,1.422642,0.443737,0.015199,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.158713,mpc,0,-126.340000,54.885000,-10.497798,-1.655956,-10.860000,-2.135000,0.362202,0.479044,6.434403,-5.580549,-0.274453,-5.580549,6.434403,-0.070000,0.990000,6,52,6.105525,29.988398,6.105525,29.988398,0.000000,22.102537,0.000000,64.000000,0.000000,0.000000,-84.361461,14.161298,109.430950,131.514831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.635700,1.412120,0.182653,0.013708,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.168865,mpc,0,-126.340000,54.885000,-10.423635,-1.743498,-10.790000,-2.155000,0.366365,0.411502,5.763517,2.043152,-0.091484,2.043152,5.763517,-0.040000,0.730000,11,7,11.402174,-18.269063,11.402174,-18.269063,0.000000,25.359998,0.000000,64.000000,0.000000,0.000000,-86.418144,10.862518,107.676791,132.038532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557184,1.421107,0.174291,0.015884,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.178871,mpc,0,-126.340000,54.885000,-10.351547,-1.830479,-10.740000,-2.125000,0.388453,0.294521,4.848673,2.775027,-0.152474,2.775027,4.848673,-0.030000,0.380000,21,-7,20.799901,-6.590111,20.799901,-6.590111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.308387,4.302600,109.743575,133.182666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554921,1.422236,0.186483,0.015401,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.188867,mpc,0,-126.340000,54.885000,-10.280531,-1.918156,-10.680000,-2.135000,0.399469,0.216844,5.153621,-3.018985,0.457422,-3.018985,5.153621,0.020000,0.110000,11,38,11.371603,56.164985,11.371603,56.164985,0.000000,-17.755096,0.000000,64.000000,0.000000,0.000000,-87.910538,-2.228419,114.171700,134.626590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560167,1.581660,0.213178,0.021774,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.198747,mpc,0,-126.340000,54.885000,-10.211329,-2.005647,-10.620000,-2.215000,0.408671,0.209353,6.617372,-12.655342,-0.335443,-12.655342,6.617372,0.080000,0.130000,-12,83,-12.450785,112.450000,-12.450785,112.450000,0.000000,-29.040111,0.000000,64.000000,0.000000,0.000000,-86.489822,-9.088637,112.548563,135.991106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547105,1.570535,0.251786,0.020760,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.208746,mpc,0,-126.340000,54.885000,-10.142266,-2.095124,-10.550000,-2.365000,0.407734,0.269876,7.288257,-17.961438,-0.030495,-17.961438,7.288257,0.010000,0.420000,-13,112,-13.376101,112.450000,-13.376101,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.953325,-13.830651,103.542880,131.010030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540335,1.421859,0.176843,0.014173,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.218760,mpc,0,-126.340000,54.885000,-10.074060,-2.185733,-10.480000,-2.545000,0.405940,0.359267,6.556382,-18.876282,-0.396432,-18.876282,6.556382,-0.030000,0.820000,-4,112,-3.953966,112.450000,-3.953966,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.296067,-14.630677,97.649616,127.074968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537758,1.422122,0.256018,0.013320,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.228738,mpc,0,-126.340000,54.885000,-10.007010,-2.277080,-10.410000,-2.695000,0.402990,0.417920,5.580549,-11.923467,0.335443,-11.923467,5.580549,-0.050000,0.950000,9,72,8.910452,71.890803,8.910452,71.890803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.248248,-12.569603,95.246324,121.508139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538289,1.410669,0.281094,0.013591,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.238745,mpc,0,-126.340000,54.885000,-9.940634,-2.369812,-10.340000,-2.765000,0.399366,0.395188,5.519559,-3.628881,0.518412,-3.628881,5.519559,-0.030000,0.850000,10,27,10.050867,7.495688,10.050867,7.495688,0.000000,19.395116,0.000000,64.000000,0.000000,0.000000,-88.028138,-9.555884,94.502399,112.354519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539882,1.411163,0.150016,0.013479,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.248874,mpc,0,-126.340000,54.885000,-9.874264,-2.464878,-10.280000,-2.775000,0.405736,0.310122,5.519559,2.287110,0.518412,2.287110,5.519559,-0.010000,0.570000,11,-18,10.613767,-27.088386,10.613767,-27.088386,0.000000,8.979189,0.000000,64.000000,0.000000,0.000000,-88.600337,-10.022142,90.877293,108.730436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561414,1.419174,0.174053,0.014636,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.258875,mpc,0,-126.340000,54.885000,-9.809476,-2.559967,-10.230000,-2.765000,0.420524,0.205033,5.397580,0.823360,0.152474,0.823360,5.397580,0.010000,0.200000,11,5,10.795888,5.028579,10.795888,5.028579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.902312,-11.891371,97.651640,113.837201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557562,1.423382,0.185781,0.016105,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.268866,mpc,0,-126.340000,54.885000,-9.745405,-2.656219,-10.170000,-2.815000,0.424595,0.158781,6.129455,-7.715185,-0.091484,-7.715185,6.129455,0.060000,0.070000,-4,50,-4.086321,81.961561,-4.086321,81.961561,0.000000,-31.932982,0.000000,64.000000,0.000000,0.000000,-87.500784,-14.271792,102.974102,120.328069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558288,1.419616,0.184429,0.015840,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.278869,mpc,0,-126.340000,54.885000,-9.681817,-2.753893,-10.100000,-2.945000,0.418183,0.191107,6.861330,-16.375708,0.213464,-16.375708,6.861330,0.020000,0.210000,-10,95,-9.562203,112.450000,-9.562203,112.450000,0.000000,-17.421421,0.000000,64.000000,0.000000,0.000000,-85.309082,-15.958275,103.281710,126.698599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558379,1.429848,0.241761,0.020027,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.288753,mpc,0,-126.340000,54.885000,-9.619450,-2.851697,-10.020000,-3.115000,0.400550,0.263303,7.776174,-20.401022,-0.518412,-20.401022,7.776174,-0.020000,0.560000,-16,112,-15.990128,112.450000,-15.990128,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.279548,-14.873653,99.615500,127.725800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538978,1.417200,0.196160,0.015461,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.298742,mpc,0,-126.340000,54.885000,-9.556776,-2.951889,-9.950000,-3.295000,0.393224,0.343111,7.227268,-16.314719,-0.152474,-16.314719,7.227268,-0.060000,0.840000,-6,100,-6.259236,100.156353,-6.259236,100.156353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.596582,-12.737069,95.664714,124.577111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538967,1.412548,0.265429,0.014141,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.308867,mpc,0,-126.340000,54.885000,-9.493515,-3.054821,-9.870000,-3.405000,0.376485,0.350179,6.068465,-7.654195,0.091484,-7.654195,6.068465,-0.090000,0.950000,10,55,9.922806,17.946746,9.922806,17.946746,0.000000,37.209608,0.000000,64.000000,0.000000,0.000000,-84.646672,-10.184931,97.244138,119.482342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555974,1.416933,0.226241,0.014792,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.318871,mpc,0,-126.340000,54.885000,-9.431155,-3.157892,-9.810000,-3.435000,0.378845,0.277108,5.458569,1.067318,0.274453,1.067318,5.458569,-0.090000,0.760000,20,10,20.423455,-46.601076,20.423455,-46.601076,0.000000,56.757429,0.000000,64.000000,0.000000,0.000000,-85.660571,-9.311652,93.990910,111.578366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555335,1.420212,0.187287,0.015675,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.328704,mpc,0,-126.340000,54.885000,-9.369877,-3.260541,-9.750000,-3.395000,0.380123,0.134459,5.214611,4.726694,0.091484,4.726694,5.214611,-0.020000,0.410000,17,-35,17.120709,-61.719598,17.120709,-61.719598,0.000000,26.875951,0.000000,64.000000,0.000000,0.000000,-84.654192,-11.421692,89.271396,111.079380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544853,1.413702,0.154641,0.015502,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.338750,mpc,0,-126.340000,54.885000,-9.307172,-3.366770,-9.690000,-3.365000,0.382828,-0.001770,6.129455,1.494245,0.457422,1.494245,6.129455,0.020000,0.040000,5,-18,4.857373,-18.192476,4.857373,-18.192476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.819829,-14.277583,103.479138,120.634419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546066,1.423306,0.194580,0.017825,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.348866,mpc,0,-126.340000,54.885000,-9.243802,-3.475103,-9.620000,-3.415000,0.376198,-0.060103,7.166278,-8.264091,0.518412,-8.264091,7.166278,0.020000,-0.050000,-7,27,-7.372580,63.677574,-7.372580,63.677574,0.000000,-36.870050,0.000000,64.000000,0.000000,0.000000,-73.507033,-17.069203,121.294001,138.942930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555985,1.479266,0.174465,0.017074,0.502221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.358872,mpc,0,-126.340000,54.885000,-9.180770,-3.583576,-9.530000,-3.555000,0.349230,-0.028576,9.422894,-18.266386,-0.091484,-18.266386,9.422894,0.110000,-0.030000,-44,72,-43.669066,112.450000,-43.669066,112.450000,0.000000,-40.642476,0.000000,64.000000,0.000000,0.000000,-67.866075,-15.914162,131.827275,153.565019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557108,1.419686,0.197577,0.016063,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.368868,mpc,0,-126.340000,54.885000,-9.117321,-3.693222,-9.440000,-3.775000,0.322679,0.081778,9.788831,-26.682951,-0.335443,-26.682951,9.788831,0.000000,0.300000,-38,112,-38.491827,112.450000,-38.491827,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.642946,-10.675716,125.855516,150.018340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557225,1.418060,0.197515,0.014237,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.378871,mpc,0,-126.340000,54.885000,-9.053215,-3.804194,-9.340000,-4.035000,0.286785,0.230806,9.239925,-26.804930,0.457422,-26.804930,9.239925,-0.140000,0.700000,-19,112,-18.848049,112.450000,-18.848049,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.974742,-2.169799,130.074056,161.407717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556017,1.417741,0.269999,0.014759,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.388864,mpc,0,-126.340000,54.885000,-8.988441,-3.916245,-9.250000,-4.255000,0.261559,0.338755,7.654195,-20.523001,0.518412,-20.523001,7.654195,-0.190000,0.930000,3,112,2.615887,112.450000,2.615887,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.228995,8.715296,142.301337,175.541698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557245,1.417932,0.315101,0.015698,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.398877,mpc,0,-126.340000,54.885000,-8.922676,-4.029658,-9.180000,-4.395000,0.257324,0.365342,5.519559,-9.910810,0.579401,-9.910810,5.519559,-0.160000,1.000000,23,67,23.077315,22.201082,23.077315,22.201082,0.000000,45.248918,0.000000,64.000000,0.000000,0.000000,-68.635316,16.351048,142.110471,174.592695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555139,1.417842,0.301628,0.015363,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.408748,mpc,0,-126.340000,54.885000,-8.856875,-4.142526,-9.120000,-4.435000,0.263125,0.292474,4.726694,0.640391,0.457422,0.640391,4.726694,-0.090000,0.870000,28,22,28.215471,-62.332114,28.215471,-62.332114,0.000000,84.782114,0.000000,64.000000,0.000000,0.000000,-71.397573,17.225227,138.171557,168.924715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538596,1.534228,0.166969,0.016544,0.500156,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.418867,mpc,0,-126.340000,54.885000,-8.788309,-4.259240,-9.070000,-4.405000,0.281691,0.145760,4.543725,6.434403,0.335443,6.434403,4.543725,-0.040000,0.540000,30,-23,29.963109,-96.561488,29.963109,-96.561488,0.000000,74.011488,0.000000,64.000000,0.000000,0.000000,-70.713687,9.360648,130.014763,166.732862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555444,1.420351,0.197383,0.015542,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.428864,mpc,0,-126.340000,54.885000,-8.719348,-4.375474,-9.020000,-4.355000,0.300652,-0.020474,5.031642,4.360757,0.640391,4.360757,5.031642,0.100000,0.160000,12,-64,11.678886,-63.808691,11.678886,-63.808691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.061356,-1.188045,136.530367,168.449701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555328,1.418085,0.185848,0.014185,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.438744,mpc,0,-126.340000,54.885000,-8.649883,-4.491185,-8.950000,-4.355000,0.300117,-0.136185,7.776174,-4.177788,0.396432,-4.177788,7.776174,0.120000,-0.070000,-16,-19,-16.009418,12.897540,-16.009418,12.897540,0.000000,-31.706232,0.000000,64.000000,0.000000,0.000000,-55.317009,-8.370535,150.621342,172.346639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539022,1.413777,0.155533,0.014349,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.448748,mpc,0,-126.340000,54.885000,-8.578131,-4.609076,-8.860000,-4.455000,0.281869,-0.154076,9.605862,-15.521854,-0.396432,-15.521854,9.605862,0.020000,-0.120000,-24,26,-23.760769,110.206585,-23.760769,110.206585,0.000000,-84.015276,0.000000,64.000000,0.000000,0.000000,-43.627853,-12.145963,162.589094,186.916225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539540,1.415162,0.173581,0.014110,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.458929,mpc,0,-126.340000,54.885000,-8.503538,-4.729718,-8.750000,-4.675000,0.246462,-0.054718,10.581696,-27.353837,-0.030495,-27.353837,10.581696,-0.040000,-0.080000,-28,71,-27.835010,112.450000,-27.835010,112.450000,0.000000,-41.258691,0.000000,64.000000,0.000000,0.000000,-38.125592,-5.578223,161.173076,183.030958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555358,1.420044,0.208132,0.014511,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.468881,mpc,0,-126.340000,54.885000,-8.428999,-4.848187,-8.660000,-5.005000,0.231001,0.156813,10.215758,-37.844048,-0.030495,-37.844048,10.215758,-0.090000,0.070000,5,112,4.637215,112.450000,4.637215,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.297098,8.368918,152.945960,184.304618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556306,1.419304,0.209077,0.014913,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.478878,mpc,0,-126.340000,54.885000,-8.352422,-4.967618,-8.560000,-5.405000,0.207578,0.437382,9.300914,-42.174310,-0.274453,-42.174310,9.300914,-0.090000,0.600000,6,112,5.793971,112.450000,5.793971,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.242891,22.983247,154.868053,196.433306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557137,1.419292,0.260142,0.014507,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.488865,mpc,0,-126.340000,54.885000,-8.274153,-5.087226,-8.460000,-5.785000,0.185847,0.697774,9.544873,-37.173163,-0.335443,-37.173163,9.544873,-0.080000,0.880000,-15,112,-14.806389,112.450000,-14.806389,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.063557,35.891759,159.864056,202.692386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556454,1.419478,0.288000,0.014965,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.498876,mpc,0,-126.340000,54.885000,-8.193855,-5.207294,-8.370000,-6.095000,0.176145,0.887706,8.630029,-28.329670,0.518412,-28.329670,8.630029,-0.100000,1.020000,-5,112,-4.935965,112.450000,-4.935965,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.258380,44.214739,162.875835,202.036284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554942,1.427637,0.248579,0.015522,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.508864,mpc,0,-126.340000,54.885000,-8.111855,-5.327125,-8.290000,-6.335000,0.178145,1.007875,7.410237,-18.754303,0.396432,-18.754303,7.410237,-0.080000,1.040000,8,112,8.038647,112.450000,8.038647,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.704146,47.003605,172.692214,213.464863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555453,1.420179,0.287707,0.014996,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.518748,mpc,0,-126.340000,54.885000,-8.028801,-5.445619,-8.210000,-6.465000,0.181199,1.019381,7.227268,-8.873987,0.457422,-8.873987,7.227268,-0.080000,1.070000,16,67,16.027266,64.304024,16.027266,64.304024,0.000000,3.145976,0.000000,64.000000,0.000000,0.000000,-60.475862,43.743799,175.902236,214.736065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539683,1.416221,0.291995,0.014107,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.528866,mpc,0,-126.340000,54.885000,-7.941790,-5.566673,-8.130000,-6.495000,0.188210,0.928327,6.922320,1.860183,0.579401,1.860183,6.922320,-0.040000,0.900000,21,22,20.996377,-18.352911,20.996377,-18.352911,0.000000,40.802911,0.000000,64.000000,0.000000,0.000000,-65.016169,34.046806,172.846800,220.052907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564099,1.420299,0.185587,0.014234,0.500151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.538741,mpc,0,-126.340000,54.885000,-7.854905,-5.684434,-8.060000,-6.455000,0.205095,0.770566,6.312424,6.251434,1.006328,6.251434,6.312424,0.020000,0.570000,25,-23,24.941598,-40.579694,24.941598,-40.579694,0.000000,18.029694,0.000000,64.000000,0.000000,0.000000,-69.036948,18.953471,167.932137,220.060293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546760,1.421315,0.185103,0.015867,0.500250,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.548866,mpc,0,-126.340000,54.885000,-7.763793,-5.804630,-7.980000,-6.405000,0.216207,0.600370,7.410237,3.872840,1.311276,3.872840,7.410237,0.140000,0.190000,4,-4,3.658310,-4.176939,3.658310,-4.176939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.829142,4.451514,164.568660,214.483559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555079,1.419824,0.171310,0.014065,0.500409,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.558862,mpc,0,-126.340000,54.885000,-7.671824,-5.922600,-7.890000,-6.415000,0.218176,0.492400,10.093779,-4.604715,0.884349,-4.604715,10.093779,0.070000,0.050000,-12,41,-11.767590,69.424258,-11.767590,69.424258,0.000000,-28.601197,0.000000,64.000000,0.000000,0.000000,-70.745017,-9.856138,162.963509,212.782364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556176,1.420772,0.172650,0.014601,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.568866,mpc,0,-126.340000,54.885000,-7.577803,-6.039798,-7.780000,-6.515000,0.202197,0.475202,11.313571,-13.631176,0.701380,-13.631176,11.313571,0.000000,0.140000,-17,86,-16.515211,112.450000,-16.515211,112.450000,0.000000,-26.626939,0.000000,64.000000,0.000000,0.000000,-69.898419,-17.246998,154.604942,203.083719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557695,1.420775,0.198611,0.015448,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.578867,mpc,0,-126.340000,54.885000,-7.481854,-6.155932,-7.670000,-6.685000,0.188146,0.529068,11.862478,-20.096074,0.518412,-20.096074,11.862478,-0.070000,0.470000,-14,112,-14.248257,112.450000,-14.248257,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.601315,-15.777848,141.537341,189.082532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556486,1.420652,0.222648,0.014925,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.588872,mpc,0,-126.340000,54.885000,-7.383943,-6.270927,-7.550000,-6.865000,0.166057,0.594073,10.886644,-18.266386,1.555235,-18.266386,10.886644,-0.070000,0.810000,-6,112,-6.207794,112.450000,-6.207794,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.344462,-10.081878,144.661944,181.279779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555723,1.419895,0.289487,0.015321,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.598864,mpc,0,-126.340000,54.885000,-7.284308,-6.384401,-7.440000,-7.005000,0.155692,0.620599,10.764665,-10.703675,1.372266,-10.703675,10.764665,-0.100000,0.990000,2,67,2.217373,56.729997,2.217373,56.729997,0.000000,10.720003,0.000000,64.000000,0.000000,0.000000,-84.446048,-4.899069,145.798959,177.338586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557105,1.421874,0.325094,0.015129,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.608869,mpc,0,-126.340000,54.885000,-7.182726,-6.496510,-7.330000,-7.055000,0.147274,0.558490,10.764665,-1.372266,0.640391,-1.372266,10.764665,-0.090000,0.860000,6,22,5.908030,-14.155833,5.908030,-14.155833,0.000000,36.605833,0.000000,64.000000,0.000000,0.000000,-87.506736,-3.057331,143.539762,173.606385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554428,1.420804,0.175206,0.014809,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.618876,mpc,0,-126.340000,54.885000,-7.079412,-6.606921,-7.220000,-7.035000,0.140588,0.428079,9.666852,4.543725,1.433256,4.543725,9.666852,-0.110000,0.550000,22,-23,22.041282,-46.673701,22.041282,-46.673701,0.000000,24.123701,0.000000,64.000000,0.000000,0.000000,-87.399520,-6.997340,135.578775,173.276534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555759,1.420485,0.175392,0.014233,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.628869,mpc,0,-126.340000,54.885000,-6.974611,-6.715306,-7.120000,-7.005000,0.145389,0.289694,9.666852,2.775027,1.250287,2.775027,9.666852,-0.070000,0.170000,20,-11,20.123709,-10.739605,20.123709,-10.739605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.005686,-11.731644,127.638167,167.261576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555460,1.419850,0.186221,0.015202,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.638749,mpc,0,-126.340000,54.885000,-6.869501,-6.820447,-7.010000,-7.015000,0.140499,0.194553,11.191592,-4.787684,1.128308,-4.787684,11.191592,0.020000,0.040000,-6,34,-6.033772,56.580671,-6.033772,56.580671,0.000000,-22.320275,0.000000,64.000000,0.000000,0.000000,-77.743031,-17.549854,139.002315,182.007632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539447,1.415278,0.147648,0.015524,0.500231,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.648869,mpc,0,-126.340000,54.885000,-6.760410,-6.925891,-6.880000,-7.095000,0.119590,0.169109,12.716332,-13.265238,1.494245,-13.265238,12.716332,0.010000,0.090000,-23,79,-22.980552,112.450000,-22.980552,112.450000,0.000000,-33.189605,0.000000,64.000000,0.000000,0.000000,-66.299972,-19.560547,147.728198,186.805220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557865,1.420299,0.210008,0.014415,0.500333,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.658869,mpc,0,-126.340000,54.885000,-6.651331,-7.027665,-6.750000,-7.255000,0.098669,0.227335,13.265238,-18.815292,1.494245,-18.815292,13.265238,-0.060000,0.410000,-23,112,-22.878182,112.450000,-22.878182,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.841757,-14.434062,142.223187,177.643290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555972,1.420153,0.197721,0.015917,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.668869,mpc,0,-126.340000,54.885000,-6.541104,-7.126873,-6.610000,-7.445000,0.068896,0.318127,12.655342,-17.290552,1.799193,-17.290552,12.655342,-0.100000,0.780000,-15,112,-14.848012,112.449990,-14.848012,112.449990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.510778,-6.729213,138.070575,175.955908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557688,1.420162,0.290335,0.014045,0.500227,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.678740,mpc,0,-126.340000,54.885000,-6.431326,-7.222115,-6.490000,-7.565000,0.058674,0.342885,12.167426,-9.788831,1.555235,-9.788831,12.167426,-0.140000,0.980000,-3,67,-3.190315,42.245750,-3.190315,42.245750,0.000000,25.204240,0.000000,64.000000,0.000000,0.000000,-64.632525,0.317720,141.531599,174.117349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539285,1.416337,0.267663,0.014402,0.501488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.688823,mpc,0,-126.340000,54.885000,-6.318364,-7.316471,-6.360000,-7.585000,0.041636,0.268529,11.069613,0.945339,1.067318,0.945339,11.069613,-0.110000,0.860000,6,22,5.985690,-40.779524,5.985690,-40.779524,0.000000,63.229514,0.000000,64.000000,0.000000,0.000000,-69.982375,3.273155,138.648842,167.553015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554757,1.432892,0.185282,0.016738,0.500359,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.698870,mpc,0,-126.340000,54.885000,-6.205148,-7.407374,-6.260000,-7.525000,0.054852,0.117626,8.995966,8.264091,1.860183,8.264091,8.995966,-0.090000,0.550000,27,-23,26.598234,-85.344382,26.598234,-85.344382,0.000000,62.794372,0.000000,64.000000,0.000000,0.000000,-72.806986,-0.365463,127.779063,161.959306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556566,1.419416,0.185009,0.014678,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.708750,mpc,0,-126.340000,54.885000,-6.093359,-7.493571,-6.170000,-7.455000,0.076641,-0.038571,8.995966,8.386070,1.006328,8.386070,8.995966,-0.060000,0.180000,27,-66,26.921191,-66.277680,26.921191,-66.277680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.974994,-6.036522,114.935903,149.924249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563627,1.594430,0.209226,0.018282,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.718746,mpc,0,-126.340000,54.885000,-5.979970,-7.577413,-6.070000,-7.415000,0.090030,-0.162413,9.056956,1.128308,0.823360,1.128308,9.056956,0.070000,-0.030000,9,-21,8.790577,1.668393,8.790577,1.668393,0.000000,-22.946073,0.000000,64.000000,0.000000,0.000000,-66.540454,-9.205918,128.113749,152.800757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546400,1.445885,0.206603,0.017047,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.728752,mpc,0,-126.340000,54.885000,-5.866411,-7.657767,-5.970000,-7.465000,0.103589,-0.192767,10.276748,-9.422894,1.372266,-9.422894,10.276748,0.090000,-0.120000,-8,24,-7.925798,99.148017,-7.925798,99.148017,0.000000,-75.425697,0.000000,64.000000,0.000000,0.000000,-56.449570,-10.867558,142.914729,168.188981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562355,1.648500,0.210384,0.019316,0.500832,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.738715,mpc,0,-126.340000,54.885000,-5.753470,-7.734092,-5.860000,-7.625000,0.106530,-0.109092,11.313571,-20.157064,1.433256,-20.157064,11.313571,0.000000,-0.050000,-9,69,-8.764862,112.450000,-8.764862,112.450000,0.000000,-43.727680,0.000000,64.000000,0.000000,0.000000,-48.829340,-4.527944,142.782587,163.554135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547286,1.717401,0.269922,0.030744,0.500461,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.748723,mpc,0,-126.340000,54.885000,-5.640366,-7.806916,-5.750000,-7.875000,0.109634,0.068084,11.496540,-28.512639,1.311276,-28.512639,11.496540,-0.030000,0.070000,10,112,9.828487,112.450000,9.828487,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.531826,8.487472,135.416830,164.309173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571985,1.637554,0.252099,0.017576,0.500441,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.758713,mpc,0,-126.340000,54.885000,-5.528061,-7.875607,-5.630000,-8.195000,0.101939,0.319393,10.459717,-32.354984,0.518412,-32.354984,10.459717,-0.050000,0.600000,11,112,11.397487,112.450000,11.397487,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.109982,21.714018,135.313852,170.717161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549454,1.783171,0.369539,0.035612,0.500849,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008249,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.768721,mpc,0,-126.340000,54.885000,-5.416348,-7.940299,-5.520000,-8.475000,0.103652,0.534701,10.581696,-25.463159,1.006328,-25.463159,10.581696,0.010000,0.910000,-11,112,-10.650438,112.450000,-10.650438,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.977555,34.557832,145.844069,185.107619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559445,1.453063,0.277915,0.017585,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.778715,mpc,0,-126.340000,54.885000,-5.305851,-8.000635,-5.410000,-8.655000,0.104149,0.654365,10.581696,-15.460864,1.494245,-15.460864,10.581696,0.090000,1.030000,-23,112,-22.801780,112.450000,-22.801780,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.105807,42.760652,151.908752,188.760996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553162,1.585682,0.293988,0.015896,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.788747,mpc,0,-126.340000,54.885000,-5.196225,-8.056801,-5.300000,-8.745000,0.103775,0.688199,8.995966,-3.384923,1.921172,-3.384923,8.995966,-0.070000,1.070000,13,67,12.655373,55.198159,12.655373,55.198159,0.000000,12.251841,0.000000,64.000000,0.000000,0.000000,-67.519815,43.589553,156.654266,193.343242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539160,1.457527,0.275964,0.013443,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.798713,mpc,0,-126.340000,54.885000,-5.088840,-8.108119,-5.210000,-8.705000,0.121160,0.596881,8.081122,9.239925,1.555235,9.239925,8.081122,0.000000,0.900000,18,22,17.709840,-39.136522,17.709840,-39.136522,0.000000,61.586522,0.000000,64.000000,0.000000,0.000000,-73.946731,37.136703,153.367643,190.384349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538441,1.459571,0.151740,0.012745,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.808744,mpc,0,-126.340000,54.885000,-4.982544,-8.155151,-5.120000,-8.565000,0.137456,0.409849,7.593205,16.375708,1.494245,16.375708,7.593205,-0.010000,0.590000,26,-23,25.857296,-84.611032,25.857296,-84.611032,0.000000,62.061032,0.000000,64.000000,0.000000,0.000000,-77.864333,22.871544,140.372127,188.383405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540017,1.447713,0.147760,0.013562,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.818785,mpc,0,-126.340000,54.885000,-4.878180,-8.197492,-5.050000,-8.395000,0.171820,0.197508,7.288257,15.704823,1.555235,15.704823,7.288257,0.080000,0.190000,19,-60,18.644915,-60.397127,18.644915,-60.397127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.619603,7.245457,131.808062,177.038706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557118,1.426597,0.190591,0.015371,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.828869,mpc,0,-126.340000,54.885000,-4.775680,-8.235147,-4.950000,-8.295000,0.174320,0.059853,8.325081,7.715185,2.043152,7.715185,8.325081,0.140000,-0.010000,-3,-15,-3.272537,12.671256,-3.272537,12.671256,0.000000,-28.068384,0.000000,64.000000,0.000000,0.000000,-77.931121,-4.038499,136.595328,173.176735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556680,1.431339,0.202764,0.015172,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.838869,mpc,0,-126.340000,54.885000,-4.676568,-8.267590,-4.850000,-8.285000,0.173432,0.017410,10.154769,-3.079975,1.433256,-3.079975,10.154769,0.090000,-0.080000,-21,30,-20.556109,110.142967,-20.556109,110.142967,0.000000,-80.540094,0.000000,64.000000,0.000000,0.000000,-74.250895,-11.437721,138.271627,176.091506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560398,1.482070,0.216118,0.015881,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.848871,mpc,0,-126.340000,54.885000,-4.580209,-8.295086,-4.740000,-8.375000,0.159791,0.079914,10.825654,-14.728989,0.762370,-14.728989,10.825654,-0.020000,-0.020000,-19,75,-19.079670,112.450000,-19.079670,112.450000,0.000000,-37.847127,0.000000,64.000000,0.000000,0.000000,-72.908543,-7.723321,129.457740,164.188031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557104,1.428831,0.199243,0.013985,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.858877,mpc,0,-126.340000,54.885000,-4.486834,-8.317571,-4.640000,-8.575000,0.153166,0.257429,9.300914,-23.023575,0.884349,-23.023575,9.300914,-0.090000,0.150000,25,112,24.828594,112.450000,24.828594,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.768952,4.706079,134.357850,163.494037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555614,1.428403,0.213145,0.014598,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.868869,mpc,0,-126.340000,54.885000,-4.396835,-8.334960,-4.560000,-8.825000,0.163165,0.490040,6.861330,-25.707117,0.579401,-25.707117,6.861330,-0.050000,0.660000,24,112,24.499757,112.450000,24.499757,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.621808,18.292081,141.939830,172.402228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558325,1.426712,0.264407,0.015321,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.878865,mpc,0,-126.340000,54.885000,-4.310285,-8.347246,-4.480000,-9.035000,0.169715,0.687754,6.007476,-19.730136,0.579401,-19.730136,6.007476,0.060000,0.920000,0,112,-0.133151,112.450000,-0.133151,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.122686,32.096544,144.803493,181.063699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557645,1.426948,0.264944,0.014504,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.888862,mpc,0,-126.340000,54.885000,-4.227450,-8.354386,-4.410000,-9.155000,0.182550,0.800614,6.434403,-9.178935,0.945339,-9.178935,6.434403,0.060000,1.030000,-8,112,-7.764415,112.450000,-7.764415,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.655496,40.829060,141.134121,177.977403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557151,1.427466,0.264634,0.015266,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.898755,mpc,0,-126.340000,54.885000,-4.149356,-8.356360,-4.350000,-9.175000,0.200644,0.818640,4.848673,2.775027,1.433256,2.775027,4.848673,-0.020000,1.090000,17,67,16.555769,66.295994,16.555769,66.295994,0.000000,1.154006,0.000000,64.000000,0.000000,0.000000,-82.566943,41.036844,144.755858,177.564534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540147,1.481168,0.298662,0.015810,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.908873,mpc,0,-126.340000,54.885000,-4.073703,-8.353126,-4.290000,-9.075000,0.216297,0.721874,3.933829,14.180083,0.945339,14.180083,3.933829,0.020000,0.900000,22,22,21.750728,-16.279490,21.750728,-16.279490,0.000000,38.729490,0.000000,64.000000,0.000000,0.000000,-83.439249,33.034582,138.841906,170.176912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558521,1.425721,0.185666,0.013847,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.918741,mpc,0,-126.340000,54.885000,-4.004219,-8.344851,-4.260000,-8.895000,0.255781,0.550149,3.262944,20.523001,1.128308,20.523001,3.262944,0.100000,0.590000,19,-23,19.282207,-53.694609,19.282207,-53.694609,0.000000,31.144609,0.000000,64.000000,0.000000,0.000000,-81.158740,17.145757,120.624145,163.963323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539905,1.416443,0.157680,0.015441,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.928866,mpc,0,-126.340000,54.885000,-3.937547,-8.331111,-4.210000,-8.685000,0.272453,0.353889,3.628881,19.364199,1.555235,19.364199,3.628881,0.120000,0.190000,11,-24,10.519541,-23.812101,10.519541,-23.812101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.067012,0.890587,117.235760,157.710558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557004,1.427018,0.188782,0.015307,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.938873,mpc,0,-126.340000,54.885000,-3.876443,-8.312325,-4.170000,-8.535000,0.293557,0.222675,3.628881,10.947634,1.616224,10.947634,3.628881,0.100000,0.030000,7,21,7.029714,51.863681,7.029714,51.863681,0.000000,-30.675781,0.000000,64.000000,0.000000,0.000000,-69.486634,-12.729563,121.514255,159.361208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556936,1.424712,0.172752,0.015730,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.948762,mpc,0,-126.340000,54.885000,-3.820911,-8.288705,-4.120000,-8.505000,0.299089,0.216295,4.848673,0.335443,0.945339,0.335443,4.848673,0.080000,0.040000,-9,66,-9.204202,112.450000,-9.204202,112.450000,0.000000,-46.262101,0.000000,64.000000,0.000000,0.000000,-66.255273,-19.731634,121.816506,158.670856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538438,1.416076,0.163157,0.014156,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.958752,mpc,0,-126.340000,54.885000,-3.769866,-8.259777,-4.060000,-8.545000,0.290134,0.285223,4.116798,-9.117946,0.274453,-9.117946,4.116798,0.000000,0.270000,-1,111,-1.346141,112.450000,-1.346141,112.450000,0.000000,-1.262101,0.000000,64.000000,0.000000,0.000000,-63.723274,-16.681198,114.748924,146.986384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547399,1.425321,0.212302,0.014849,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.968741,mpc,0,-126.340000,54.885000,-3.724064,-8.225814,-4.020000,-8.655000,0.295936,0.429186,3.262944,-12.350394,-0.213464,-12.350394,3.262944,-0.030000,0.690000,3,112,3.195059,112.450000,3.195059,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.074630,-8.658795,117.357250,143.817312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538608,1.415704,0.211616,0.014378,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.978748,mpc,0,-126.340000,54.885000,-3.683561,-8.186793,-3.990000,-8.735000,0.306439,0.548207,1.128308,-7.593205,0.030495,-7.593205,1.128308,-0.030000,0.940000,17,112,16.532965,112.450000,16.532965,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.669596,1.999049,124.799940,149.132797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537962,1.416159,0.203302,0.015120,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.988754,mpc,0,-126.340000,54.885000,-3.648574,-8.142853,-3.970000,-8.745000,0.321426,0.602147,0.213464,2.348100,0.152474,2.348100,0.213464,0.070000,1.040000,10,95,10.383223,94.888187,10.383223,94.888187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.371207,9.643644,128.479415,154.084113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548329,1.432823,0.280002,0.016123,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.998867,mpc,0,-126.340000,54.885000,-3.618924,-8.093526,-3.970000,-8.655000,0.351076,0.561474,-0.884349,12.533363,0.091484,12.533363,-0.884349,0.150000,1.020000,10,50,9.536121,12.886352,9.536121,12.886352,0.000000,37.001835,0.000000,64.000000,0.000000,0.000000,-81.423599,11.410141,125.180578,151.362392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556085,1.424495,0.215169,0.014638,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.008741,mpc,0,-126.340000,54.885000,-3.595600,-8.040678,-3.980000,-8.475000,0.384400,0.434322,-1.372266,20.705970,-0.152474,20.705970,-1.372266,0.050000,0.800000,27,5,27.278064,-44.032934,27.278064,-44.032934,0.000000,48.921121,0.000000,64.000000,0.000000,0.000000,-82.717852,5.523625,112.842622,143.894162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540300,1.416218,0.155117,0.014285,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.018744,mpc,0,-126.340000,54.885000,-3.577716,-7.982527,-3.990000,-8.245000,0.412284,0.262473,-1.494245,23.023575,0.579401,23.023575,-1.494245,0.160000,0.430000,14,-40,13.610203,-43.870845,13.610203,-43.870845,0.000000,3.759033,0.000000,64.000000,0.000000,0.000000,-82.488555,-3.004455,97.896956,128.074592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539673,1.416323,0.150464,0.014024,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.028875,mpc,0,-126.340000,54.885000,-3.565555,-7.919017,-3.990000,-8.035000,0.424445,0.115983,-1.006328,17.961438,0.396432,17.961438,-1.006328,0.150000,0.050000,4,5,4.367910,19.951471,4.367910,19.951471,0.000000,-15.063284,0.000000,64.000000,0.000000,0.000000,-76.478307,-10.024675,106.155017,133.048086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556585,1.424359,0.189116,0.014617,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.038745,mpc,0,-126.340000,54.885000,-3.559504,-7.852797,-3.990000,-7.925000,0.430496,0.072203,0.457422,6.861330,-0.152474,6.861330,0.457422,0.110000,0.010000,-12,50,-12.394347,112.450000,-12.394347,112.450000,0.000000,-62.561813,0.000000,64.000000,0.000000,0.000000,-72.293749,-15.065622,106.138397,139.664499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539944,1.416251,0.186287,0.015670,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.048765,mpc,0,-126.340000,54.885000,-3.559235,-7.781321,-3.980000,-7.915000,0.420765,0.133679,0.701380,-4.909663,-0.579401,-4.909663,0.701380,0.010000,0.130000,-11,95,-10.852042,112.450000,-10.852042,112.450000,0.000000,-17.561813,0.000000,64.000000,0.000000,0.000000,-67.810016,-12.934515,99.537902,131.573872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548205,1.436020,0.223670,0.015516,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.058864,mpc,0,-126.340000,54.885000,-3.564954,-7.705084,-3.980000,-7.995000,0.415046,0.289916,-1.006328,-10.886644,-0.274453,-10.886644,-1.006328,-0.040000,0.540000,3,112,3.002485,112.450000,3.002485,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.389877,-6.366300,108.092561,132.062556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555017,1.528883,0.407368,0.015480,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.068746,mpc,0,-126.340000,54.885000,-3.576355,-7.626558,-3.990000,-8.075000,0.413645,0.448442,-2.043152,-8.142112,-0.457422,-8.142112,-2.043152,-0.040000,0.860000,4,112,4.356990,112.450000,4.356990,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.421028,2.515294,119.592011,138.016520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539788,1.415827,0.226040,0.014418,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.078756,mpc,0,-126.340000,54.885000,-3.593720,-7.543224,-4.010000,-8.115000,0.416280,0.571776,-3.384923,-0.762370,-0.396432,-0.762370,-3.384923,-0.040000,1.000000,11,112,11.326004,112.450000,11.326004,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.793761,10.705162,123.875948,144.930101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542820,1.754504,0.327723,0.032449,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.088718,mpc,0,-126.340000,54.885000,-3.616757,-7.456668,-4.050000,-8.065000,0.433243,0.608332,-4.421746,8.081122,-0.884349,8.081122,-4.421746,0.010000,1.060000,13,83,12.888337,82.568300,12.888337,82.568300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.347514,13.552768,121.819111,141.372974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551815,1.497913,0.327846,0.019877,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.098720,mpc,0,-126.340000,54.885000,-3.645588,-7.366303,-4.080000,-7.915000,0.434412,0.548697,-4.482736,18.266386,-0.335443,18.266386,-4.482736,0.060000,0.970000,6,38,5.544783,2.884231,5.544783,2.884231,0.000000,34.684070,0.000000,64.000000,0.000000,0.000000,-72.957991,9.348521,113.555713,139.768381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568939,1.602304,0.213708,0.022496,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.108721,mpc,0,-126.340000,54.885000,-3.680035,-7.272659,-4.120000,-7.705000,0.439965,0.432341,-3.872840,23.816440,0.213464,23.816440,-3.872840,0.060000,0.690000,-2,-7,-2.200077,-27.821411,-2.200077,-27.821411,0.000000,20.389711,0.000000,64.000000,0.000000,0.000000,-66.316879,-0.480554,99.859123,134.211737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547436,1.465112,0.214460,0.018311,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.119009,mpc,0,-126.340000,54.885000,-3.721201,-7.173126,-4.150000,-7.425000,0.428799,0.251874,-3.872840,23.816440,0.640391,23.084564,-3.262944,0.030000,0.560000,-4,-33,-4.326723,-33.002419,-4.326723,-33.002419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.904257,-9.999022,93.159352,129.148834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548888,1.695741,0.220535,0.024019,0.500895,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.128716,mpc,0,-126.340000,54.885000,-3.765248,-7.076411,-4.170000,-7.285000,0.404752,0.208589,-2.226120,14.911958,-0.091484,14.911958,-2.226120,-0.020000,0.040000,-21,12,-20.893871,83.908026,-20.893871,83.908026,0.000000,-71.910445,0.000000,64.000000,0.000000,0.000000,-48.245324,-14.671807,98.850440,133.814681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549170,1.626334,0.245532,0.021506,0.500409,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.138716,mpc,0,-126.340000,54.885000,-3.815756,-6.974135,-4.180000,-7.205000,0.364244,0.230865,-1.372266,2.470079,-0.579401,2.470079,-1.372266,-0.060000,0.010000,-35,57,-34.863911,112.450000,-34.863911,112.450000,0.000000,-55.452419,0.000000,64.000000,0.000000,0.000000,-38.063368,-15.075507,101.868053,141.726293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545089,1.473493,0.208845,0.013234,0.500266,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.148713,mpc,0,-126.340000,54.885000,-3.871272,-6.869442,-4.190000,-7.245000,0.318728,0.375558,-1.799193,-9.300914,-0.274453,-9.300914,-1.799193,-0.090000,0.180000,-15,102,-15.062651,112.450000,-15.062651,112.450000,0.000000,-10.452419,0.000000,64.000000,0.000000,0.000000,-30.221995,-8.231361,103.899035,135.054567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538161,1.424984,0.186876,0.012873,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.158713,mpc,0,-126.340000,54.885000,-3.931646,-6.762463,-4.200000,-7.365000,0.268354,0.602537,-1.982162,-15.826802,-0.518412,-15.826802,-1.982162,-0.120000,0.590000,-4,112,-4.096152,112.450000,-4.096152,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.041789,3.589974,120.212738,148.115930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541966,1.417338,0.193402,0.013612,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.168866,mpc,0,-126.340000,54.885000,-3.997665,-6.651797,-4.220000,-7.505000,0.222335,0.853203,-2.836017,-12.838311,-0.274453,-12.838311,-2.836017,-0.130000,0.900000,-34,112,-33.995345,112.450000,-33.995345,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.537516,17.424955,131.213695,163.501728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558924,1.432049,0.293727,0.014992,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.178866,mpc,0,-126.340000,54.885000,-4.067106,-6.541005,-4.240000,-7.575000,0.172894,1.033995,-3.262944,-4.970653,-0.640391,-4.970653,-3.262944,-0.150000,1.020000,-45,112,-45.196497,112.450000,-45.196497,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.570179,27.354659,127.822340,159.958315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557544,1.429161,0.267842,0.014217,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.188750,mpc,0,-126.340000,54.885000,-4.139807,-6.429972,-4.280000,-7.565000,0.140193,1.135028,-4.665705,4.848673,-0.701380,4.848673,-4.665705,-0.280000,1.090000,-22,112,-22.140087,112.450000,-22.140087,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.803458,30.801508,134.984672,165.358516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539298,1.418015,0.246323,0.015943,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.198748,mpc,0,-126.340000,54.885000,-4.217187,-6.316357,-4.330000,-7.455000,0.112813,1.138643,-6.861330,14.850968,-0.823360,14.850968,-6.861330,-0.290000,1.080000,-3,94,-2.922535,93.845213,-2.922535,93.845213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.044675,25.505482,140.669988,174.893645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539229,1.414326,0.287870,0.013698,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.208865,mpc,0,-126.340000,54.885000,-4.299129,-6.200303,-4.410000,-7.245000,0.110871,1.044697,-8.203101,23.267533,-0.335443,23.267533,-8.203101,-0.210000,1.010000,0,49,-0.182939,22.001425,-0.182939,22.001425,0.000000,26.843789,0.000000,64.000000,0.000000,0.000000,-25.106561,12.310712,129.379290,173.122571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557567,1.428330,0.217082,0.014708,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.218749,mpc,0,-126.340000,54.885000,-4.382424,-6.086102,-4.490000,-6.985000,0.107576,0.898898,-9.483883,29.000556,0.457422,29.000556,-9.483883,-0.140000,0.780000,2,4,2.135157,-19.711905,2.135157,-19.711905,0.000000,23.557119,0.000000,64.000000,0.000000,0.000000,-19.613530,-4.230184,115.661011,170.865609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539063,1.414919,0.148662,0.016847,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.228870,mpc,0,-126.340000,54.885000,-4.470703,-5.968583,-4.570000,-6.695000,0.099297,0.726417,-8.934977,28.207691,-0.274453,28.207691,-8.934977,-0.130000,0.390000,-6,4,-5.603384,3.670680,-5.603384,3.670680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.642833,-18.516467,120.522686,169.148212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558596,1.427000,0.177455,0.015126,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.238866,mpc,0,-126.340000,54.885000,-4.560534,-5.852174,-4.650000,-6.465000,0.089466,0.612826,-7.593205,19.669147,-0.640391,19.669147,-7.593205,-0.110000,0.180000,-25,49,-24.859500,81.474040,-24.859500,81.474040,0.000000,-32.803360,0.000000,64.000000,0.000000,0.000000,-3.089804,-30.673505,133.008776,182.223386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557481,1.426960,0.188660,0.014965,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.248747,mpc,0,-126.340000,54.885000,-4.651549,-5.737042,-4.720000,-6.335000,0.068451,0.597958,-6.373413,8.447060,-1.189297,8.447060,-6.373413,-0.130000,0.280000,-40,94,-40.393544,112.450000,-40.393544,112.450000,0.000000,-18.779320,0.000000,64.000000,0.000000,0.000000,6.583938,-37.597860,140.635568,189.357631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539498,1.468476,0.190624,0.016193,0.500132,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.258870,mpc,0,-126.340000,54.885000,-4.746738,-5.619244,-4.770000,-6.285000,0.023262,0.665756,-6.129455,0.396432,-0.518412,0.396432,-6.129455,-0.240000,0.590000,-36,112,-36.353552,112.450000,-36.353552,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.228066,-36.071227,143.254637,187.444183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557273,1.431465,0.215615,0.015483,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.268754,mpc,0,-126.340000,54.885000,-4.841191,-5.504645,-4.830000,-6.275000,-0.011191,0.770355,-6.373413,-0.823360,-0.213464,-0.823360,-6.373413,-0.340000,0.870000,-26,112,-25.864690,112.450000,-25.864690,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.721404,-27.997026,141.930842,185.196697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538869,1.415780,0.215798,0.015278,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.278871,mpc,0,-126.340000,54.885000,-4.939028,-5.388022,-4.900000,-6.255000,-0.039028,0.866978,-8.508050,2.592058,-0.335443,2.592058,-8.508050,-0.330000,1.020000,-10,112,-10.429932,112.450000,-10.429932,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.084158,-17.569014,136.950809,178.622942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556830,1.424588,0.277409,0.014243,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.288870,mpc,0,-126.340000,54.885000,-5.036480,-5.273673,-4.990000,-6.195000,-0.046480,0.921327,-9.361904,7.593205,-0.884349,7.593205,-9.361904,-0.260000,1.070000,-10,112,-10.169827,112.450000,-10.169827,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.505896,-9.972406,134.537340,172.256877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557966,1.426074,0.292638,0.016724,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.298867,mpc,0,-126.340000,54.885000,-5.134258,-5.160499,-5.080000,-6.075000,-0.054258,0.914501,-9.727842,14.058103,-1.433256,14.058103,-9.727842,-0.190000,1.080000,-14,73,-13.651666,72.718316,-13.651666,72.718316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.184686,-9.367555,124.036142,167.963481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554666,1.423862,0.291326,0.015392,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.308747,mpc,0,-126.340000,54.885000,-5.230818,-5.050024,-5.180000,-5.905000,-0.050818,0.854976,-10.154769,19.669147,-0.640391,19.669147,-10.154769,-0.210000,0.940000,-4,30,-3.619764,30.224987,-3.619764,30.224987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.045262,-14.148741,117.186754,165.108899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539564,1.414541,0.148237,0.014944,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.318867,mpc,0,-126.340000,54.885000,-5.329216,-4.938532,-5.270000,-5.685000,-0.059216,0.746468,-10.154769,22.047741,-0.030495,22.047741,-10.154769,-0.090000,0.610000,-16,26,-15.806063,26.350469,-15.806063,26.350469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.646339,-21.666429,111.579581,155.895585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556744,1.424522,0.176112,0.014503,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.328745,mpc,0,-126.340000,54.885000,-5.424363,-4.831540,-5.350000,-5.485000,-0.074363,0.653460,-8.812998,18.205396,-0.152474,18.205396,-8.812998,-0.090000,0.400000,-28,66,-27.945348,65.642989,-27.945348,65.642989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.920107,-30.989387,113.177215,159.157319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539434,1.413046,0.142065,0.014378,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.338717,mpc,0,-126.340000,54.885000,-5.519066,-4.725621,-5.430000,-5.345000,-0.089066,0.619379,-7.593205,11.313571,-0.579401,11.313571,-7.593205,-0.220000,0.480000,-23,111,-23.402721,111.050720,-23.402721,111.050720,0.000000,-0.407732,0.000000,64.000000,0.000000,0.000000,36.568403,-39.996004,111.121175,162.178485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560666,1.458956,0.262119,0.015316,0.500435,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.348719,mpc,0,-126.340000,54.885000,-5.612268,-4.621706,-5.500000,-5.235000,-0.112268,0.613294,-7.532216,8.508050,-0.945339,8.508050,-7.532216,-0.250000,0.760000,-20,107,-20.167951,107.488285,-20.167951,107.488285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.172796,-46.869346,110.043536,162.382966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566794,1.528464,0.348382,0.021845,0.504895,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.358731,mpc,0,-126.340000,54.885000,-5.703332,-4.520237,-5.570000,-5.125000,-0.133332,0.604763,-7.776174,10.337738,-0.274453,10.337738,-7.776174,-0.240000,0.940000,-17,72,-17.156734,72.234467,-17.156734,72.234467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.044126,-51.916986,112.280933,163.695746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585620,1.528445,0.266142,0.019485,0.500597,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.368715,mpc,0,-126.340000,54.885000,-5.791477,-4.421809,-5.640000,-4.985000,-0.151477,0.563191,-7.959143,15.399875,0.213464,15.399875,-7.959143,-0.230000,0.870000,-12,29,-12.375314,28.501101,-12.375314,28.501101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.483988,-56.147782,108.528161,155.050172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556557,1.570608,0.198846,0.018952,0.500531,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.378723,mpc,0,-126.340000,54.885000,-5.876719,-4.326121,-5.710000,-4.815000,-0.166719,0.488879,-7.715185,17.778469,-0.091484,17.778469,-7.715185,-0.190000,0.580000,-15,23,-14.772905,23.091048,-14.772905,23.091048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.100956,-58.246956,102.860422,142.043696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572379,1.590040,0.204916,0.019381,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.388722,mpc,0,-126.340000,54.885000,-5.958335,-4.233693,-5.780000,-4.665000,-0.178335,0.431307,-7.654195,14.119093,-0.701380,14.119093,-7.654195,-0.180000,0.370000,-14,63,-13.583531,63.237807,-13.583531,63.237807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.680978,-59.789637,98.612875,135.590840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586091,1.712490,0.219448,0.037856,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.398718,mpc,0,-126.340000,54.885000,-6.035952,-4.144647,-5.830000,-4.565000,-0.205952,0.420353,-6.068465,7.227268,-0.213464,7.227268,-6.068465,-0.190000,0.430000,-25,108,-25.484040,111.485618,-25.484040,111.485618,0.000000,-3.247811,0.000000,64.000000,0.000000,0.000000,58.426301,-61.676665,95.110138,134.238062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574120,1.623243,0.297146,0.033692,0.500671,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.408722,mpc,0,-126.340000,54.885000,-6.109206,-4.059090,-5.880000,-4.505000,-0.229206,0.445910,-5.214611,2.714037,0.091484,2.714037,-5.214611,-0.210000,0.710000,-29,112,-29.371233,112.450000,-29.371233,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.097616,-63.748427,93.826370,135.814790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584462,1.534237,0.304389,0.028836,0.500435,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.418719,mpc,0,-126.340000,54.885000,-6.177566,-3.977323,-5.920000,-4.455000,-0.257566,0.477677,-4.909663,5.153621,0.457422,5.153621,-4.909663,-0.250000,0.930000,-23,83,-23.158031,83.127504,-23.158031,83.127504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.163020,-65.272832,90.324179,133.572771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584301,1.496955,0.345320,0.029590,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.428753,mpc,0,-126.340000,54.885000,-6.240887,-3.899174,-5.970000,-4.355000,-0.270887,0.455826,-4.970653,10.947634,0.213464,10.947634,-4.970653,-0.260000,0.890000,-14,38,-13.539828,31.939704,-13.539828,31.939704,0.000000,6.187800,0.000000,64.000000,0.000000,0.000000,62.140287,-65.939950,78.010594,118.085402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571466,1.607086,0.230382,0.021086,0.500317,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.438722,mpc,0,-126.340000,54.885000,-6.298133,-3.825584,-6.010000,-4.235000,-0.288133,0.409416,-5.641538,14.972947,-0.274453,14.972947,-5.641538,-0.230000,0.660000,-4,9,-3.809321,9.447077,-3.809321,9.447077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.545188,-64.163962,65.733568,96.784491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.647055,1.499531,0.193445,0.017223,0.500229,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.448715,mpc,0,-126.340000,54.885000,-6.349456,-3.756010,-6.060000,-4.105000,-0.289456,0.348990,-4.238777,12.350394,-0.640391,12.350394,-4.238777,-0.170000,0.370000,-16,46,-16.154750,45.903998,-16.154750,45.903998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.654385,-60.182224,63.990517,85.990394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546686,1.760358,0.254081,0.037584,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.458724,mpc,0,-126.340000,54.885000,-6.394383,-3.690682,-6.090000,-4.025000,-0.304383,0.334318,-3.689871,4.970653,0.091484,4.970653,-3.689871,-0.180000,0.310000,-16,91,-16.324336,108.054372,-16.324336,108.054372,0.000000,-17.150374,0.000000,64.000000,0.000000,0.000000,58.184039,-59.267198,63.765985,92.051111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565877,1.530699,0.230878,0.019245,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.468712,mpc,0,-126.340000,54.885000,-6.432372,-3.629961,-6.110000,-4.005000,-0.322372,0.375039,-1.921172,-0.884349,0.396432,-0.884349,-1.921172,-0.150000,0.580000,-32,112,-31.592188,112.450000,-31.592188,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.734537,-59.628666,69.136705,101.489656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550398,1.777644,0.293962,0.033888,0.550424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.478717,mpc,0,-126.340000,54.885000,-6.463200,-3.573744,-6.120000,-4.005000,-0.343200,0.431256,-1.555235,-0.335443,0.457422,-0.335443,-1.555235,-0.220000,0.840000,-21,107,-20.617986,106.588655,-20.617986,106.588655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.959067,-60.774858,70.730319,107.621463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582524,1.499708,0.322508,0.018964,0.500231,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.488716,mpc,0,-126.340000,54.885000,-6.486436,-3.522266,-6.130000,-3.975000,-0.356436,0.452734,-1.311276,3.384923,0.457422,3.384923,-1.311276,-0.250000,0.940000,-10,64,-9.724155,64.268769,-9.724155,64.268769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.121081,-61.219218,63.582803,100.013274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560044,1.482139,0.243732,0.015410,0.500385,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.498714,mpc,0,-126.340000,54.885000,-6.501755,-3.475603,-6.130000,-3.905000,-0.371755,0.429397,-0.823360,9.239925,-0.152474,9.239925,-0.823360,-0.220000,0.840000,-7,19,-7.420852,16.522978,-7.420852,16.522978,0.000000,2.745790,0.000000,64.000000,0.000000,0.000000,52.236826,-58.904070,54.059064,81.284059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540833,1.429481,0.147412,0.013555,0.500339,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.508758,mpc,0,-126.340000,54.885000,-6.508854,-3.433650,-6.130000,-3.805000,-0.378854,0.371350,0.152474,10.642686,0.030495,10.642686,0.152474,-0.180000,0.520000,-11,22,-11.083305,21.809931,-11.083305,21.809931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.275958,-54.997265,56.884829,76.690365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540025,1.425668,0.144963,0.013105,0.500488,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.518751,mpc,0,-126.340000,54.885000,-6.507363,-3.396884,-6.130000,-3.725000,-0.377363,0.328116,0.823360,6.495393,-0.091484,6.495393,0.823360,-0.180000,0.320000,-8,65,-8.423071,65.476681,-8.423071,65.476681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.463299,-52.000423,55.765843,75.946722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539056,1.413636,0.140109,0.012738,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.528743,mpc,0,-126.340000,54.885000,-6.497054,-3.365147,-6.110000,-3.705000,-0.387054,0.339853,2.165131,-1.433256,0.457422,-1.433256,2.165131,-0.150000,0.440000,-18,110,-17.800459,112.450000,-17.800459,112.450000,0.000000,-1.973319,0.000000,64.000000,0.000000,0.000000,47.009275,-50.760752,58.726435,83.049407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539722,1.411772,0.173185,0.013879,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.538821,mpc,0,-126.340000,54.885000,-6.477455,-3.338282,-6.080000,-3.725000,-0.397455,0.386718,3.018985,-4.177788,0.152474,-4.177788,3.018985,-0.150000,0.710000,-18,112,-18.186970,112.450000,-18.186970,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.338680,-52.385961,64.545379,96.222250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559624,1.422771,0.280798,0.017077,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.548872,mpc,0,-126.340000,54.885000,-6.448451,-3.316670,-6.050000,-3.745000,-0.398451,0.428330,3.506902,-1.189297,-0.030495,-1.189297,3.506902,-0.220000,0.950000,-3,71,-2.852298,70.565626,-2.852298,70.565626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.944150,-54.104686,61.355440,94.231583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556812,1.421478,0.290713,0.014319,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.558872,mpc,0,-126.340000,54.885000,-6.409995,-3.300333,-6.020000,-3.725000,-0.389995,0.424667,2.470079,4.482736,0.274453,4.482736,2.470079,-0.180000,0.870000,15,26,14.951394,24.464984,14.951394,24.464984,0.000000,1.100642,0.000000,64.000000,0.000000,0.000000,40.735045,-52.282569,52.084827,75.761629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557508,1.420395,0.175353,0.015213,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.568871,mpc,0,-126.340000,54.885000,-6.361765,-3.289164,-5.990000,-3.675000,-0.371765,0.385836,2.531068,6.617372,0.213464,6.617372,2.531068,-0.150000,0.560000,25,25,25.039280,24.772447,25.039280,24.772447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.725952,-47.754439,53.754793,67.210895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557290,1.430002,0.172220,0.015003,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.578867,mpc,0,-126.340000,54.885000,-6.303591,-3.283165,-5.960000,-3.625000,-0.343591,0.341835,2.531068,3.140965,0.213464,3.140965,2.531068,-0.100000,0.360000,32,63,31.542043,62.760417,31.542043,62.760417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.220512,-44.137061,58.879219,69.832155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556004,1.420704,0.174998,0.014620,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.588873,mpc,0,-126.340000,54.885000,-6.235234,-3.282325,-5.920000,-3.625000,-0.315234,0.342675,4.177788,-2.836017,0.030495,-2.836017,4.177788,0.010000,0.440000,15,102,14.501383,101.525825,14.501383,101.525825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.548180,-42.479910,63.608073,74.829652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556359,1.421476,0.199868,0.015933,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.598870,mpc,0,-126.340000,54.885000,-6.156681,-3.286626,-5.860000,-3.665000,-0.296681,0.378374,6.190445,-5.763517,0.457422,-5.763517,6.190445,0.160000,0.700000,-12,102,-12.460290,102.154705,-12.460290,102.154705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.782396,-43.869347,64.619323,82.643519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556293,1.418748,0.275013,0.014590,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.608862,mpc,0,-126.340000,54.885000,-6.067823,-3.296024,-5.790000,-3.715000,-0.277823,0.418976,7.837164,-3.079975,0.884349,-3.079975,7.837164,0.010000,0.880000,4,63,4.042374,63.115782,4.042374,63.115782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.761456,-45.708175,55.053874,77.463233,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557741,1.419856,0.227451,0.014328,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.618871,mpc,0,-126.340000,54.885000,-5.968337,-3.310508,-5.710000,-3.715000,-0.258337,0.404492,8.752008,0.945339,0.579401,0.945339,8.752008,-0.010000,0.780000,14,31,13.798511,31.476406,13.798511,31.476406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.372765,-44.728630,47.902418,62.962336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556447,1.419684,0.175399,0.015824,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.628750,mpc,0,-126.340000,54.885000,-5.859825,-3.329719,-5.620000,-3.695000,-0.239825,0.365281,8.569039,2.957996,0.701380,2.957996,8.569039,0.080000,0.560000,18,26,17.802472,25.563913,17.802472,25.563913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.453513,-41.788842,47.730413,55.677400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538920,1.410797,0.134177,0.013836,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.638865,mpc,0,-126.340000,54.885000,-5.738054,-3.354383,-5.510000,-3.695000,-0.228054,0.340617,10.276748,-0.091484,0.335443,-0.091484,10.276748,0.090000,0.360000,13,62,13.323321,61.731863,13.323321,61.731863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.111438,-39.045494,52.756847,58.515911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557849,1.419605,0.174904,0.015581,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.648864,mpc,0,-126.340000,54.885000,-5.607058,-3.383650,-5.400000,-3.725000,-0.207058,0.341350,11.557530,-5.580549,-0.030495,-5.580549,11.557530,0.110000,0.430000,10,98,10.010279,97.924064,10.010279,97.924064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.649581,-38.593549,55.141209,64.592225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555953,1.418596,0.188954,0.013835,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.658764,mpc,0,-126.340000,54.885000,-5.466974,-3.417323,-5.280000,-3.785000,-0.186974,0.367677,12.838311,-7.715185,0.945339,-7.715185,12.838311,0.100000,0.670000,11,94,11.126621,93.682726,11.126621,93.682726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.396252,-39.417697,56.458958,70.941866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539603,1.409227,0.174470,0.014070,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.668882,mpc,0,-126.340000,54.885000,-5.313166,-3.456464,-5.130000,-3.845000,-0.183166,0.388536,14.180083,-4.238777,1.372266,-4.238777,14.180083,0.100000,0.810000,11,50,11.428431,50.074675,11.428431,50.074675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.724521,-39.951308,56.847136,70.312894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566650,1.419302,0.202413,0.016026,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.678744,mpc,0,-126.340000,54.885000,-5.152969,-3.499100,-4.990000,-3.855000,-0.162969,0.355900,14.972947,-0.823360,0.762370,-0.823360,14.972947,0.100000,0.710000,18,22,18.037602,22.161786,18.037602,22.161786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.957734,-38.411195,58.871352,65.594197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539684,1.410678,0.146797,0.014445,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.688877,mpc,0,-126.340000,54.885000,-4.977899,-3.547395,-4.830000,-3.865000,-0.147899,0.317605,15.460864,0.579401,0.518412,0.579401,15.460864,0.120000,0.450000,24,26,24.380752,25.744565,24.380752,25.744565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.495717,-35.860492,62.834084,65.890309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557404,1.420452,0.160457,0.016404,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.698867,mpc,0,-126.340000,54.885000,-4.795018,-3.599329,-4.660000,-3.885000,-0.135018,0.285671,16.314719,-3.445913,0.152474,-3.445913,16.314719,0.160000,0.320000,22,64,22.352891,64.164491,22.352891,64.164491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.298462,-33.404901,70.695792,71.060254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555640,1.417885,0.176092,0.015267,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.708870,mpc,0,-126.340000,54.885000,-4.601829,-3.655482,-4.490000,-3.945000,-0.111829,0.289518,18.022427,-8.020133,1.189297,-8.020133,18.022427,0.190000,0.420000,14,91,13.784102,91.243667,13.784102,91.243667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.855805,-32.488567,76.833810,79.610427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556852,1.418972,0.187572,0.014776,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.718783,mpc,0,-126.340000,54.885000,-4.400606,-3.715078,-4.290000,-4.025000,-0.110606,0.309922,19.120240,-9.605862,1.067318,-9.605862,19.120240,0.160000,0.650000,16,83,16.302171,83.245436,16.302171,83.245436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.454285,-32.470093,75.167681,82.792055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557615,1.418514,0.202142,0.015094,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.728864,mpc,0,-126.340000,54.885000,-4.186156,-3.779562,-4.090000,-4.095000,-0.096156,0.315438,19.486178,-6.678361,2.043152,-6.678361,19.486178,0.150000,0.720000,26,50,26.157209,49.962866,26.157209,49.962866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.043850,-31.716590,75.938077,80.457314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556849,1.418739,0.183918,0.014411,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.738870,mpc,0,-126.340000,54.885000,-3.963767,-3.847253,-3.890000,-4.135000,-0.073767,0.287747,19.547167,-2.226120,1.433256,-2.226120,19.547167,0.160000,0.620000,38,16,37.755288,15.556372,37.755288,15.556372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.305592,-29.518140,77.562085,75.455940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557396,1.420208,0.175568,0.015571,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.748868,mpc,0,-126.340000,54.885000,-3.732315,-3.918379,-3.680000,-4.155000,-0.052315,0.236621,20.583991,-1.311276,0.884349,-1.311276,20.583991,0.240000,0.390000,31,20,30.682004,19.689710,30.682004,19.689710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.038210,-26.408858,80.966244,76.527982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556871,1.419810,0.173396,0.016037,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.758715,mpc,0,-126.340000,54.885000,-3.495580,-3.991661,-3.460000,-4.195000,-0.035580,0.203339,22.291700,-6.312424,1.250287,-6.312424,22.291700,0.270000,0.260000,20,65,20.112151,66.933141,20.112151,66.933141,0.000000,-2.243431,0.000000,64.000000,0.000000,0.000000,64.149773,-24.332581,92.489298,85.852065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540057,1.410843,0.142253,0.015318,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.768876,mpc,0,-126.340000,54.885000,-3.242431,-4.070453,-3.230000,-4.285000,-0.012431,0.214547,23.938419,-11.618519,1.799193,-11.618519,23.938419,0.240000,0.460000,17,93,17.307576,92.947761,17.307576,92.947761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.288626,-22.633905,88.936332,87.733080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556614,1.418496,0.187895,0.014854,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.778870,mpc,0,-126.340000,54.885000,-2.985014,-4.150878,-2.980000,-4.395000,-0.005014,0.244122,26.195034,-11.557530,1.982162,-11.557530,26.195034,0.190000,0.720000,12,71,12.006086,70.558746,12.006086,70.558746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.867892,-21.677070,87.046950,89.656242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556558,1.418093,0.200609,0.014962,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.788867,mpc,0,-126.340000,54.885000,-2.719432,-4.234044,-2.720000,-4.485000,0.000568,0.250956,26.865920,-8.508050,2.348100,-8.508050,26.865920,0.150000,0.810000,20,35,19.821414,34.926199,19.821414,34.926199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.529857,-19.816655,87.299584,86.916968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.795822,1.570617,0.201971,0.032660,0.501888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.798716,mpc,0,-126.340000,54.885000,-2.450267,-4.318413,-2.440000,-4.555000,-0.010267,0.236587,27.231857,-4.543725,2.104141,-4.543725,27.231857,0.150000,0.570000,25,20,24.884522,19.607948,24.884522,19.607948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.428874,-17.247547,87.466946,80.659971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547653,1.449340,0.187289,0.019108,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.808718,mpc,0,-126.340000,54.885000,-2.169632,-4.406357,-2.130000,-4.615000,-0.039632,0.208643,28.817587,-6.190445,1.860183,-6.190445,28.817587,0.190000,0.350000,10,48,10.202333,48.069930,10.202333,48.069930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.726742,-14.165939,88.105884,83.294667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564517,1.721165,0.209917,0.019488,0.500927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.818718,mpc,0,-126.340000,54.885000,-1.882110,-4.496341,-1.860000,-4.705000,-0.022110,0.208659,29.915400,-9.483883,2.409089,-9.483883,29.915400,0.180000,0.320000,8,78,7.879968,77.911766,7.879968,77.911766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.309930,-12.664792,83.949284,81.667401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547581,1.759920,0.223961,0.028436,0.500758,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.828728,mpc,0,-126.340000,54.885000,-1.587709,-4.588263,-1.550000,-4.815000,-0.037709,0.226737,31.623109,-12.045446,2.226120,-12.045446,31.623109,0.130000,0.540000,2,81,2.491934,80.711949,2.491934,80.711949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.151747,-11.548789,79.693290,81.690293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584571,1.667059,0.224286,0.021341,0.500700,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.838715,mpc,0,-126.340000,54.885000,-1.287882,-4.681572,-1.230000,-4.925000,-0.057882,0.243428,31.562119,-10.398727,3.628881,-10.398727,31.562119,0.090000,0.650000,12,58,11.691068,58.105835,11.691068,58.105835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.789543,-10.165206,79.770178,82.047527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550547,1.675438,0.228344,0.019449,0.500294,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.848714,mpc,0,-126.340000,54.885000,-0.981985,-4.776372,-0.900000,-5.015000,-0.081985,0.238628,31.501130,-6.922320,3.140965,-6.922320,31.501130,0.090000,0.630000,17,29,16.656163,29.246116,16.656163,29.246116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.165450,-7.515114,79.046448,77.668496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547749,1.426064,0.147159,0.013240,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.858770,mpc,0,-126.340000,54.885000,-0.669067,-4.872858,-0.580000,-5.085000,-0.089067,0.212142,32.050036,-5.336590,2.348100,-5.336590,32.050036,0.120000,0.480000,13,26,12.954738,25.508030,12.954738,25.508030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.257252,-4.294108,77.681806,79.318045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541518,1.422880,0.149190,0.014097,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.868746,mpc,0,-126.340000,54.885000,-0.353849,-4.969483,-0.260000,-5.165000,-0.093849,0.195517,33.330818,-7.044299,3.079975,-7.044299,33.330818,0.150000,0.330000,1,51,0.990411,51.083382,0.990411,51.083382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.978538,-1.664027,79.120801,79.657526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539361,1.409675,0.134424,0.012675,0.500312,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.878881,mpc,0,-126.340000,54.885000,-0.029216,-5.068325,0.080000,-5.255000,-0.109216,0.186675,33.574776,-11.130602,2.348100,-11.130602,33.574776,0.120000,0.390000,3,80,2.674402,79.548786,2.674402,79.548786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.713636,0.408549,74.651858,75.539617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570667,1.420442,0.176986,0.014638,0.500260,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.888867,mpc,0,-126.340000,54.885000,0.294472,-5.166137,0.410000,-5.385000,-0.115528,0.218863,32.842901,-13.509197,3.384923,-13.509197,32.842901,0.090000,0.560000,14,88,14.152070,88.327325,14.152070,88.327325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.248470,2.105784,74.229965,76.562227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559939,1.420172,0.187884,0.015617,0.500419,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.898859,mpc,0,-126.340000,54.885000,0.621672,-5.264192,0.740000,-5.505000,-0.118328,0.240808,31.379150,-11.313571,3.079975,-11.313571,31.379150,0.110000,0.730000,27,58,27.428834,57.950902,27.428834,57.950902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.753675,3.846943,77.637687,80.083507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556616,1.419431,0.189119,0.014620,0.500170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.908868,mpc,0,-126.340000,54.885000,0.952252,-5.362360,1.070000,-5.585000,-0.117748,0.222640,30.830244,-7.532216,2.714037,-7.532216,30.830244,0.170000,0.690000,29,28,28.525765,28.058362,28.525765,28.058362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.606321,7.447478,82.143966,87.370428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556736,1.419583,0.179594,0.014726,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.918870,mpc,0,-126.340000,54.885000,1.284936,-5.460173,1.390000,-5.655000,-0.105064,0.194827,31.013213,-4.604715,3.201954,-4.604715,31.013213,0.200000,0.490000,27,19,27.088278,19.105640,27.088278,19.105640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.722333,10.170796,87.478867,91.255908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558934,1.421286,0.179079,0.015857,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.928821,mpc,0,-126.340000,54.885000,1.617728,-5.556969,1.720000,-5.725000,-0.102272,0.168031,32.720922,-6.800341,3.323933,-6.800341,32.720922,0.260000,0.310000,5,51,5.268714,51.348694,5.268714,51.348694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.792737,12.312439,89.102372,91.065515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558612,1.417098,0.173735,0.014402,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.938741,mpc,0,-126.340000,54.885000,1.950776,-5.652721,2.050000,-5.825000,-0.099224,0.172279,33.818734,-11.252582,2.714037,-11.252582,33.818734,0.210000,0.370000,0,86,0.028857,85.544738,0.028857,85.544738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.228439,13.144150,83.430111,85.810246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540141,1.408257,0.153029,0.015064,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.948866,mpc,0,-126.340000,54.885000,2.291469,-5.749441,2.400000,-5.955000,-0.108531,0.205559,34.123682,-14.058103,3.018985,-14.058103,34.123682,0.130000,0.590000,5,95,5.065685,94.772905,5.065685,94.772905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.505889,13.581982,82.363503,87.165416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559049,1.418193,0.205477,0.015180,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.958806,mpc,0,-126.340000,54.885000,2.626229,-5.843189,2.730000,-6.085000,-0.103771,0.241811,33.757745,-11.862478,3.445913,-11.862478,33.757745,0.120000,0.790000,10,64,9.923017,64.090626,9.923017,64.090626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.418631,14.373570,84.132907,90.396341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562999,1.416862,0.203596,0.014626,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.968871,mpc,0,-126.340000,54.885000,2.964933,-5.936664,3.070000,-6.175000,-0.105067,0.238336,32.903890,-7.288257,3.567892,-7.288257,32.903890,0.110000,0.740000,19,31,19.289868,31.327531,19.289868,31.327531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.374184,17.262071,86.417967,94.793715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556490,1.417714,0.176155,0.014556,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.978872,mpc,0,-126.340000,54.885000,3.300701,-6.027877,3.400000,-6.245000,-0.099299,0.217123,32.050036,-4.299767,3.323933,-4.299767,32.050036,0.130000,0.540000,25,24,24.975746,23.659924,24.975746,23.659924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.057520,20.271840,81.869767,93.153065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556606,1.417272,0.175243,0.014367,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.988756,mpc,0,-126.340000,54.885000,3.631316,-6.116189,3.720000,-6.305000,-0.088684,0.188811,31.318161,-6.434403,3.262944,-6.434403,31.318161,0.180000,0.370000,24,56,23.728970,55.897633,23.728970,55.897633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.309218,22.484793,82.272557,92.536436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538739,1.408470,0.146622,0.017915,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.998752,mpc,0,-126.340000,54.885000,3.963904,-6.203433,4.040000,-6.395000,-0.076096,0.191567,31.257171,-10.459717,3.384923,-10.459717,31.257171,0.230000,0.420000,15,89,14.842868,88.545329,14.842868,88.545329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.598397,22.199865,81.458741,86.715584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539378,1.408413,0.145190,0.014089,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.008744,mpc,0,-126.340000,54.885000,4.294067,-6.288356,4.360000,-6.505000,-0.065933,0.216644,31.013213,-12.045446,3.872840,-12.045446,31.013213,0.230000,0.630000,13,89,13.356491,88.928013,13.356491,88.928013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.439543,20.971135,83.017991,87.501056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539872,1.406748,0.164874,0.013764,0.500159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.018748,mpc,0,-126.340000,54.885000,4.621876,-6.370904,4.680000,-6.615000,-0.058124,0.244096,31.135192,-8.569039,3.567892,-8.569039,31.135192,0.200000,0.770000,14,53,14.164359,52.984943,14.164359,52.984943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.501773,20.771174,85.263492,91.257455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539429,1.413399,0.157443,0.015475,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.028876,mpc,0,-126.340000,54.885000,4.950451,-6.451754,5.000000,-6.675000,-0.049549,0.223246,29.976389,-3.933829,3.750861,-3.933829,29.976389,0.190000,0.680000,24,23,24.095465,22.558065,24.095465,22.558065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.405340,22.497385,85.916007,93.721839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557260,1.415669,0.174969,0.014697,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.038870,mpc,0,-126.340000,54.885000,5.270915,-6.528658,5.290000,-6.705000,-0.019085,0.176342,28.024722,-3.140965,2.531068,-3.140965,28.024722,0.210000,0.450000,38,34,38.156244,34.437139,38.156244,34.437139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.251752,24.851871,82.746838,93.845876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556750,1.415526,0.186808,0.014801,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.048751,mpc,0,-126.340000,54.885000,5.583649,-6.601715,5.570000,-6.755000,0.013649,0.153285,27.841753,-4.726694,3.079975,-4.726694,27.841753,0.270000,0.370000,31,56,30.676979,56.273113,30.676979,56.273113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.932015,24.739594,80.376139,88.415341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539014,1.407485,0.151653,0.014803,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.058833,mpc,0,-126.340000,54.885000,5.898091,-6.673040,5.860000,-6.815000,0.038091,0.141960,28.024722,-7.532216,3.750861,-7.532216,28.024722,0.300000,0.430000,21,77,20.729132,77.051355,20.729132,77.051355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.216532,23.336566,85.570296,88.534029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555116,1.415535,0.172514,0.015332,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.068759,mpc,0,-126.340000,54.885000,6.202609,-6.739918,6.150000,-6.895000,0.052609,0.155082,29.793421,-8.325081,3.689871,-8.325081,29.793421,0.290000,0.580000,1,75,1.344924,75.226091,1.344924,75.226091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.041259,22.122558,83.813967,87.937478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539536,1.406173,0.152105,0.014458,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.078741,mpc,0,-126.340000,54.885000,6.503395,-6.803684,6.460000,-6.955000,0.043395,0.151316,29.122535,-5.275601,4.238777,-5.275601,29.122535,0.210000,0.680000,10,44,10.482518,44.336704,10.482518,44.336704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.961189,21.470556,81.085272,86.797154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539397,1.406983,0.139917,0.014076,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.088750,mpc,0,-126.340000,54.885000,6.799124,-6.863972,6.760000,-6.995000,0.039124,0.131028,29.366493,-1.982162,3.384923,-1.982162,29.366493,0.170000,0.600000,9,25,8.688949,24.790640,8.688949,24.790640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.149562,22.532662,75.567393,88.764607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549084,1.418169,0.176462,0.016255,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.098871,mpc,0,-126.340000,54.885000,7.091744,-6.921071,7.060000,-7.015000,0.031744,0.093929,27.963733,-0.945339,3.262944,-0.945339,27.963733,0.160000,0.430000,15,31,15.410623,31.338658,15.410623,31.338658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.869874,23.844411,76.613056,92.126332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557470,1.414829,0.174450,0.015384,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.108872,mpc,0,-126.340000,54.885000,7.374186,-6.973551,7.350000,-7.045000,0.024186,0.071449,28.085712,-3.262944,3.323933,-3.262944,28.085712,0.170000,0.340000,5,61,5.268447,60.515802,5.268447,60.515802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.485590,24.757731,73.219111,91.282720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556557,1.413298,0.174428,0.014237,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.118746,mpc,0,-126.340000,54.885000,7.646166,-7.021412,7.630000,-7.085000,0.016166,0.063588,27.963733,-5.885497,3.567892,-5.885497,27.963733,0.130000,0.430000,2,78,2.029164,78.366648,2.029164,78.366648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.580407,24.192112,73.645008,90.076632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539887,1.405435,0.136140,0.015269,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.128871,mpc,0,-126.340000,54.885000,7.917607,-7.066300,7.910000,-7.145000,0.007607,0.078700,26.987899,-6.251434,3.872840,-6.251434,26.987899,0.130000,0.610000,1,71,1.442487,71.312714,1.442487,71.312714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.505282,23.637292,77.540890,91.479182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558093,1.413924,0.175464,0.014915,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.138745,mpc,0,-126.340000,54.885000,8.174795,-7.105904,8.180000,-7.185000,-0.005205,0.079096,26.195034,-2.714037,3.201954,-2.714037,26.195034,0.100000,0.690000,4,39,4.386424,38.767939,4.386424,38.767939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.707468,23.843832,81.212885,94.338128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541111,1.803260,0.234449,0.039647,0.788564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008415,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.148720,mpc,0,-126.340000,54.885000,8.426717,-7.141637,8.440000,-7.185000,-0.013283,0.043363,24.792273,1.982162,3.262944,1.982162,24.792273,0.090000,0.560000,11,11,11.206958,11.429059,11.206958,11.429059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.213372,24.620092,83.844061,99.513843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557248,1.464904,0.195676,0.020424,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.158749,mpc,0,-126.340000,54.885000,8.671766,-7.173160,8.680000,-7.175000,-0.008234,0.001840,23.267533,1.982162,2.775027,1.982162,23.267533,0.090000,0.330000,18,31,17.578634,31.485799,17.578634,31.485799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.293944,25.323440,85.178815,103.287937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564999,1.803642,0.222292,0.033192,0.504882,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.168718,mpc,0,-126.340000,54.885000,8.906906,-7.200052,8.910000,-7.175000,-0.003094,-0.025052,21.437845,-1.799193,2.957996,-1.799193,21.437845,0.110000,0.280000,22,70,22.208606,69.854471,22.208606,69.854471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.995922,24.671316,84.397996,99.482505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547618,1.490613,0.194906,0.018691,0.500425,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.178717,mpc,0,-126.340000,54.885000,9.134065,-7.222522,9.130000,-7.205000,0.004065,-0.017522,19.364199,-4.421746,3.018985,-4.421746,19.364199,0.140000,0.450000,27,83,27.457160,82.825625,27.457160,82.825625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.981290,22.507888,81.788042,92.606216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574408,1.649895,0.218356,0.020733,0.500245,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.188714,mpc,0,-126.340000,54.885000,9.352257,-7.240432,9.320000,-7.235000,0.032257,-0.005432,18.388365,-3.750861,2.714037,-3.750861,18.388365,0.170000,0.640000,26,66,26.050872,65.974922,26.050872,65.974922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.689559,21.505455,82.860892,93.612521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545195,1.727510,0.200821,0.021781,0.500958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.198716,mpc,0,-126.340000,54.885000,9.561494,-7.253762,9.510000,-7.245000,0.051494,-0.008762,16.863625,0.762370,2.043152,0.762370,16.863625,0.230000,0.690000,26,28,25.794779,27.584635,25.794779,27.584635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.618147,21.873175,81.561623,95.320472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542486,1.419871,0.161575,0.013672,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.208713,mpc,0,-126.340000,54.885000,9.761364,-7.262473,9.680000,-7.225000,0.081364,-0.037473,16.192739,3.384923,1.860183,3.384923,16.192739,0.250000,0.510000,24,22,24.115312,22.156880,24.115312,22.156880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.785600,22.736943,80.829442,99.615633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536931,1.426874,0.132872,0.011689,0.500481,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.218738,mpc,0,-126.340000,54.885000,9.952390,-7.266563,9.840000,-7.185000,0.112390,-0.081563,16.009771,3.811850,1.799193,3.811850,16.009771,0.270000,0.340000,17,34,17.404433,33.979354,17.404433,33.979354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.977782,21.208198,79.441361,97.300865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538437,1.414730,0.135500,0.013883,0.500406,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.228750,mpc,0,-126.340000,54.885000,10.133626,-7.266002,10.010000,-7.175000,0.123626,-0.091002,15.277895,0.030495,1.555235,0.030495,15.277895,0.240000,0.320000,18,71,18.054700,70.729669,18.054700,70.729669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.853482,19.723755,76.505587,90.757023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538854,1.405973,0.138507,0.014213,0.500344,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.238869,mpc,0,-126.340000,54.885000,10.307044,-7.260723,10.160000,-7.185000,0.147044,-0.075723,14.789979,-2.836017,2.043152,-2.836017,14.789979,0.170000,0.490000,23,86,23.059910,86.216604,23.059910,86.216604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.626804,17.069164,74.966336,85.900911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559556,1.417663,0.187220,0.015180,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.248869,mpc,0,-126.340000,54.885000,10.468698,-7.250871,10.310000,-7.205000,0.158698,-0.045871,13.875134,-1.982162,1.921172,-1.982162,13.875134,0.220000,0.680000,17,70,16.704233,69.535027,16.704233,69.535027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.353459,14.679761,76.420224,85.836304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559632,1.415919,0.187033,0.013995,0.500493,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.258752,mpc,0,-126.340000,54.885000,10.618933,-7.236630,10.450000,-7.195000,0.168933,-0.041630,13.448207,2.104141,1.372266,2.104141,13.448207,0.160000,0.710000,21,37,21.148438,36.947418,21.148438,36.947418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.432494,13.846863,76.910750,83.738869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539363,1.405434,0.135522,0.015362,0.500466,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.268865,mpc,0,-126.340000,54.885000,10.762851,-7.217459,10.590000,-7.145000,0.172851,-0.072459,11.862478,5.824507,1.921172,5.824507,11.862478,0.210000,0.560000,22,20,21.555326,19.807389,21.555326,19.807389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.854477,13.103368,80.000376,88.451959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559296,1.415827,0.173806,0.014889,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.278872,mpc,0,-126.340000,54.885000,10.895462,-7.193960,10.700000,-7.105000,0.195462,-0.088960,10.947634,5.580549,1.616224,5.580549,10.947634,0.230000,0.370000,20,41,20.380543,40.779193,20.380543,40.779193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.902146,12.384458,81.094223,90.914255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558812,1.414926,0.176501,0.014775,0.500445,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.288744,mpc,0,-126.340000,54.885000,11.016788,-7.166410,10.820000,-7.075000,0.196788,-0.091410,10.825654,1.860183,1.250287,1.860183,10.825654,0.210000,0.360000,14,77,14.158991,76.782645,14.158991,76.782645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.041570,11.147471,76.460139,81.765903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539530,1.404932,0.131922,0.013322,0.500353,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.298865,mpc,0,-126.340000,54.885000,11.131424,-7.133727,10.930000,-7.075000,0.201424,-0.058727,9.971800,-2.043152,1.311276,-2.043152,9.971800,0.200000,0.530000,12,102,12.412010,101.994396,12.412010,101.994396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.341126,9.285629,73.461141,80.875123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557268,1.416935,0.198584,0.014014,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.308876,mpc,0,-126.340000,54.885000,11.235170,-7.097051,11.030000,-7.075000,0.205170,-0.022051,9.117946,-0.640391,1.555235,-0.640391,9.117946,0.170000,0.770000,15,77,15.278413,77.075479,15.278413,77.075479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.254724,6.343973,75.007878,84.732245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557269,1.416874,0.217498,0.014451,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.318745,mpc,0,-126.340000,54.885000,11.328138,-7.056743,11.110000,-7.055000,0.218138,-0.001743,7.593205,4.482736,1.433256,4.482736,7.593205,0.160000,0.820000,24,35,24.370273,34.923104,24.370273,34.923104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.905443,4.889069,76.260699,81.784060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539876,1.406232,0.140017,0.014667,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.328870,mpc,0,-126.340000,54.885000,11.414046,-7.011186,11.190000,-6.985000,0.224046,-0.026186,6.556382,8.020133,1.006328,8.020133,6.556382,0.180000,0.600000,25,25,25.076254,25.270595,25.076254,25.270595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.798225,4.939496,80.091685,85.526824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557572,1.421649,0.190254,0.016258,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.338872,mpc,0,-126.340000,54.885000,11.489607,-6.962105,11.260000,-6.915000,0.229607,-0.047105,5.397580,7.105289,0.640391,7.105289,5.397580,0.230000,0.390000,21,53,21.210564,53.018332,21.210564,53.018332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.953950,5.028701,78.365853,85.178992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558477,1.435816,0.176881,0.016896,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.348873,mpc,0,-126.340000,54.885000,11.556068,-6.909082,11.320000,-6.865000,0.236068,-0.044082,5.153621,2.653048,0.884349,2.653048,5.153621,0.230000,0.420000,14,92,14.210787,91.711507,14.210787,91.711507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.390578,4.507763,70.181869,75.233759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558676,1.417173,0.188693,0.015090,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.358761,mpc,0,-126.340000,54.885000,11.613016,-6.852875,11.380000,-6.855000,0.233016,0.002125,5.519559,-0.457422,1.677214,-0.457422,5.519559,0.200000,0.660000,5,105,5.032116,104.599850,5.032116,104.599850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.779630,2.645413,67.910686,77.006586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555854,1.417605,0.209520,0.014607,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.368754,mpc,0,-126.340000,54.885000,11.661894,-6.792370,11.440000,-6.835000,0.221894,0.042630,4.421746,1.555235,1.189297,1.555235,4.421746,0.140000,0.850000,14,78,13.528987,78.440440,13.528987,78.440440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.520079,0.584955,67.854644,77.816421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540023,1.405378,0.183797,0.013880,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.378752,mpc,0,-126.340000,54.885000,11.702270,-6.728236,11.480000,-6.795000,0.222270,0.066764,3.140965,5.885497,1.067318,5.885497,3.140965,0.130000,0.830000,21,49,20.625378,48.842566,20.625378,48.842566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.207539,-0.256845,69.575304,74.891743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538365,1.405988,0.132145,0.012881,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.388745,mpc,0,-126.340000,54.885000,11.734332,-6.660650,11.520000,-6.705000,0.214332,0.044350,1.799193,8.569039,0.152474,8.569039,1.799193,0.160000,0.670000,22,41,22.284969,40.824363,22.284969,40.824363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.594109,-0.346575,69.731445,73.930567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539936,1.405529,0.131806,0.014415,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.398755,mpc,0,-126.340000,54.885000,11.758363,-6.589601,11.550000,-6.625000,0.208363,0.035399,1.982162,8.020133,-0.030495,8.020133,1.982162,0.190000,0.520000,10,60,9.723766,60.398218,9.723766,60.398218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.608061,-0.701649,66.274866,71.576418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558788,1.415765,0.172709,0.014242,0.500136,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.408747,mpc,0,-126.340000,54.885000,11.774529,-6.515475,11.570000,-6.565000,0.204529,0.049525,1.555235,4.909663,0.030495,4.909663,1.555235,0.170000,0.510000,7,92,7.418680,91.736177,7.418680,91.736177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.193234,-1.440157,59.923685,68.409536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539007,1.405931,0.154112,0.014912,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.418863,mpc,0,-126.340000,54.885000,11.783203,-6.437303,11.590000,-6.515000,0.193203,0.077697,0.457422,2.165131,0.518412,2.165131,0.457422,0.110000,0.720000,16,102,15.878299,101.849257,15.878299,101.849257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.536686,-3.816841,58.538378,70.545222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556939,1.415981,0.199860,0.015423,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.428875,mpc,0,-126.340000,54.885000,11.784444,-6.356990,11.600000,-6.475000,0.184444,0.118010,0.091484,3.994819,0.762370,3.994819,0.091484,0.130000,0.880000,10,79,10.444261,78.808969,10.444261,78.808969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.395573,-6.946923,59.042544,71.397386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556651,1.415306,0.213442,0.014803,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.438771,mpc,0,-126.340000,54.885000,11.778771,-6.274875,11.600000,-6.405000,0.178771,0.130125,-1.250287,6.922320,-0.640391,6.922320,-1.250287,0.140000,0.850000,15,60,15.394989,59.832042,15.394989,59.832042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.187211,-8.231151,59.776238,71.449401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549101,1.415108,0.176608,0.015128,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.448873,mpc,0,-126.340000,54.885000,11.766201,-6.188391,11.590000,-6.315000,0.176201,0.126609,-1.799193,9.239925,-0.457422,9.239925,-1.799193,0.150000,0.720000,15,54,14.544605,53.539976,14.544605,53.539976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.114502,-9.372517,59.140306,69.899373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555723,1.415118,0.178417,0.014726,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.458877,mpc,0,-126.340000,54.885000,11.747309,-6.100263,11.570000,-6.225000,0.177309,0.124737,-2.775027,9.666852,-0.335443,9.666852,-2.775027,0.150000,0.620000,18,61,18.354502,60.710329,18.354502,60.710329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.994493,-10.844089,55.868456,68.487440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554054,1.415296,0.175697,0.013973,0.500143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.468741,mpc,0,-126.340000,54.885000,11.722709,-6.011102,11.550000,-6.145000,0.172709,0.133898,-2.104141,7.532216,0.152474,7.532216,-2.104141,0.170000,0.620000,4,81,4.352683,80.965790,4.352683,80.965790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.890092,-12.444761,51.559600,64.131918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539551,1.405574,0.138390,0.013445,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.478758,mpc,0,-126.340000,54.885000,11.691967,-5.918395,11.540000,-6.075000,0.151967,0.156605,-3.018985,4.909663,0.030495,4.909663,-3.018985,0.140000,0.680000,8,102,8.026989,101.867626,8.026989,101.867626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.029174,-14.019441,49.998980,66.680295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548625,1.414442,0.201882,0.015448,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.488745,mpc,0,-126.340000,54.885000,11.655865,-5.823973,11.520000,-6.015000,0.135865,0.191027,-2.409089,5.153621,0.518412,5.153621,-2.409089,0.100000,0.840000,2,91,2.273827,90.911269,2.273827,90.911269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.521129,-16.732867,50.120081,67.462689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539361,1.403791,0.187878,0.013498,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.498753,mpc,0,-126.340000,54.885000,11.614546,-5.727492,11.500000,-5.945000,0.114546,0.217508,-2.775027,7.227268,-0.152474,7.227268,-2.775027,0.090000,0.890000,1,73,1.230456,72.642931,1.230456,72.642931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.200845,-18.390507,52.900939,70.367162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552971,1.552852,0.224698,0.020036,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.508744,mpc,0,-126.340000,54.885000,11.568503,-5.629498,11.480000,-5.845000,0.088503,0.215502,-3.994819,11.557530,0.274453,11.557530,-3.994819,0.070000,0.810000,10,45,10.092386,44.772085,10.092386,44.772085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.037570,-19.929974,52.247262,70.189945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546134,1.428976,0.165230,0.014797,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.518743,mpc,0,-126.340000,54.885000,11.517947,-5.529884,11.450000,-5.725000,0.067947,0.195116,-3.567892,12.716332,0.030495,12.716332,-3.567892,0.070000,0.640000,3,48,2.603125,48.442415,2.603125,48.442415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.830577,-20.624873,55.666193,72.104037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538400,1.414344,0.131248,0.013279,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.528741,mpc,0,-126.340000,54.885000,11.463252,-5.428896,11.420000,-5.605000,0.043252,0.176104,-3.506902,10.459717,0.274453,10.459717,-3.506902,0.080000,0.520000,-5,77,-5.250534,77.191660,-5.250534,77.191660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.602341,-21.136959,53.134673,72.545636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539406,1.410595,0.132161,0.013438,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.538805,mpc,0,-126.340000,54.885000,11.404350,-5.326005,11.390000,-5.515000,0.014350,0.188995,-3.933829,5.885497,-0.579401,5.885497,-3.933829,0.060000,0.620000,-6,109,-6.365898,109.020083,-6.365898,109.020083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.961575,-21.480062,49.802400,69.939406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538602,1.409358,0.179978,0.012725,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.548866,mpc,0,-126.340000,54.885000,11.341947,-5.222067,11.360000,-5.445000,-0.018053,0.222933,-3.750861,5.824507,-0.274453,5.824507,-3.750861,0.020000,0.830000,-9,96,-8.548040,95.794281,-8.548040,95.794281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.408835,-23.095704,49.950385,72.148178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557793,1.415605,0.267830,0.014534,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.558749,mpc,0,-126.340000,54.885000,11.277540,-5.119054,11.330000,-5.355000,-0.052460,0.235946,-3.689871,9.849821,-0.518412,9.849821,-3.689871,0.000000,0.910000,-11,57,-10.519086,56.584431,-10.519086,56.584431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.252545,-24.033414,54.544768,76.494320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542720,1.405067,0.166571,0.014288,0.500318,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.568872,mpc,0,-126.340000,54.885000,11.208705,-5.012754,11.290000,-5.225000,-0.081295,0.212246,-4.787684,13.509197,0.274453,13.509197,-4.787684,0.000000,0.770000,-4,36,-3.913532,35.764011,-3.913532,35.764011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.186750,-23.257497,57.772671,77.833505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559676,1.416749,0.179187,0.015263,0.500349,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.578864,mpc,0,-126.340000,54.885000,11.138245,-4.907200,11.250000,-5.085000,-0.111755,0.177800,-5.031642,14.180083,-0.701380,14.180083,-5.031642,-0.020000,0.550000,-2,46,-2.304051,46.449483,-2.304051,46.449483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.674196,-22.456473,58.461661,78.034932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559266,1.415655,0.177147,0.013516,0.500252,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.588745,mpc,0,-126.340000,54.885000,11.066404,-4.802322,11.200000,-4.965000,-0.133596,0.162678,-5.214611,10.642686,-0.579401,10.642686,-5.214611,-0.040000,0.460000,-2,83,-2.141953,83.006050,-2.141953,83.006050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.319799,-21.890135,54.660551,76.013570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540114,1.405655,0.155298,0.013946,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.598864,mpc,0,-126.340000,54.885000,10.990931,-4.694569,11.150000,-4.875000,-0.159069,0.180431,-5.702528,6.190445,-0.518412,6.190445,-5.702528,-0.020000,0.610000,-6,109,-5.519595,109.400353,-5.519595,109.400353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.990147,-22.084008,49.706770,73.141685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558872,1.414354,0.208611,0.015140,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.608874,mpc,0,-126.340000,54.885000,10.914668,-4.587747,11.100000,-4.795000,-0.185332,0.207253,-5.885497,6.068465,-0.030495,6.068465,-5.885497,-0.020000,0.840000,-8,93,-7.683077,93.241988,-7.683077,93.241988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.049565,-22.934725,49.171380,74.753002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557961,1.419410,0.255728,0.012880,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.618749,mpc,0,-126.340000,54.885000,10.838155,-4.482259,11.050000,-4.705000,-0.211845,0.222741,-6.190445,10.215758,0.030495,10.215758,-6.190445,-0.030000,0.910000,-5,53,-5.442887,53.462067,-5.442887,53.462067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.094123,-22.511349,51.571105,75.511833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539773,1.403940,0.150810,0.013972,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.628866,mpc,0,-126.340000,54.885000,10.758751,-4.374224,10.990000,-4.575000,-0.231249,0.200776,-7.105289,13.814145,-0.457422,13.814145,-7.105289,-0.040000,0.750000,4,34,3.523136,34.484815,3.523136,34.484815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.044147,-20.961742,55.103333,76.680801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556692,1.414551,0.175953,0.015658,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.638872,mpc,0,-126.340000,54.885000,10.679459,-4.267498,10.920000,-4.435000,-0.240541,0.167502,-7.837164,13.509197,-0.762370,13.509197,-7.837164,-0.020000,0.520000,7,54,7.384878,53.747722,7.384878,53.747722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.469437,-19.843366,56.017854,76.450411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558604,1.412875,0.175667,0.013371,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.648747,mpc,0,-126.340000,54.885000,10.600738,-4.162422,10.860000,-4.325000,-0.259262,0.162578,-7.654195,10.337738,-1.067318,10.337738,-7.654195,0.010000,0.480000,0,84,-0.295123,83.507218,-0.295123,83.507218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.637574,-19.841889,50.615946,72.955624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549136,1.414871,0.176822,0.015578,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.658871,mpc,0,-126.340000,54.885000,10.519792,-4.055046,10.790000,-4.235000,-0.270208,0.179954,-7.288257,6.678361,-0.518412,6.678361,-7.288257,0.030000,0.600000,-9,105,-8.531662,105.158595,-8.531662,105.158595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.432375,-20.104524,49.779286,72.254344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557083,1.414026,0.200177,0.015153,0.500371,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.668865,mpc,0,-126.340000,54.885000,10.439893,-3.949506,10.720000,-4.155000,-0.280107,0.205494,-7.166278,7.349247,0.091484,7.349247,-7.166278,0.000000,0.790000,-7,85,-6.646621,85.354175,-6.646621,85.354175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.502200,-20.749550,49.736093,72.844427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558231,1.413652,0.238758,0.012879,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.678746,mpc,0,-126.340000,54.885000,10.361117,-3.845681,10.660000,-4.055000,-0.298883,0.209319,-7.288257,10.886644,0.274453,10.886644,-7.288257,-0.020000,0.870000,-3,48,-2.803958,47.900204,-2.803958,47.900204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.601298,-20.280605,51.768754,71.002486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540410,1.403944,0.151752,0.014335,0.500255,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.688826,mpc,0,-126.340000,54.885000,10.281201,-3.740397,10.590000,-3.925000,-0.308799,0.184603,-8.142112,14.424041,-0.518412,14.424041,-8.142112,-0.020000,0.690000,6,31,6.426023,30.705396,6.426023,30.705396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.161289,-19.145162,57.452070,72.640511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557679,1.412660,0.173034,0.014134,0.500461,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.698750,mpc,0,-126.340000,54.885000,10.203158,-3.637443,10.520000,-3.795000,-0.316842,0.157557,-8.020133,12.899301,-1.067318,12.899301,-8.020133,0.000000,0.450000,4,61,3.635836,61.053486,3.635836,61.053486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.821127,-17.990575,57.684074,72.201205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539053,1.404848,0.143090,0.014890,0.500405,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.708750,mpc,0,-126.340000,54.885000,10.125331,-3.534462,10.440000,-3.685000,-0.314669,0.150538,-7.776174,8.995966,-0.457422,8.995966,-7.776174,0.020000,0.450000,-1,93,-1.141584,93.219282,-1.141584,93.219282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.795963,-17.872270,52.582876,70.519941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539223,1.405314,0.147964,0.013878,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.718749,mpc,0,-126.340000,54.885000,10.048510,-3.432335,10.370000,-3.605000,-0.321490,0.172665,-7.654195,5.702528,0.091484,5.702528,-7.654195,0.020000,0.650000,-3,105,-3.325607,104.891964,-3.325607,104.891964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.091253,-18.174421,52.938650,71.335505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539709,1.403618,0.168686,0.013592,0.500159,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.728747,mpc,0,-126.340000,54.885000,9.972839,-3.331104,10.310000,-3.525000,-0.337161,0.193896,-7.471226,6.922320,0.457422,6.922320,-7.471226,0.010000,0.840000,-4,79,-3.771020,79.376688,-3.771020,79.376688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.799038,-18.510145,53.688333,71.468993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540688,1.403939,0.200070,0.013618,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.738760,mpc,0,-126.340000,54.885000,9.898343,-3.230659,10.240000,-3.415000,-0.341657,0.184341,-7.776174,11.313571,-0.579401,11.313571,-7.776174,0.010000,0.870000,1,38,1.331136,37.774853,1.331136,37.774853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.050398,-17.752847,57.134901,70.881108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538801,1.404423,0.140129,0.016107,0.500425,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.748870,mpc,0,-126.340000,54.885000,9.824563,-3.130239,10.170000,-3.285000,-0.345437,0.154761,-7.471226,13.692166,-0.579401,13.692166,-7.471226,0.010000,0.610000,2,36,1.536663,36.370416,1.536663,36.370416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.229961,-16.017436,62.519626,72.946498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556502,1.412354,0.174842,0.014972,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.758872,mpc,0,-126.340000,54.885000,9.753109,-3.031920,10.100000,-3.175000,-0.346891,0.143080,-7.349247,10.886644,-0.762370,10.886644,-7.349247,0.010000,0.460000,1,71,1.312742,71.126765,1.312742,71.126765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.892856,-14.794478,59.091585,72.183678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556973,1.412270,0.175779,0.015874,0.500145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.768864,mpc,0,-126.340000,54.885000,9.683337,-2.934729,10.040000,-3.095000,-0.356663,0.160271,-6.800341,4.604715,-0.701380,4.604715,-6.800341,0.020000,0.540000,-6,112,-6.288098,112.450000,-6.288098,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.233592,-14.057244,55.694759,70.870619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557331,1.413154,0.211145,0.015149,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.778868,mpc,0,-126.340000,54.885000,9.615176,-2.838474,9.980000,-3.045000,-0.364824,0.206526,-6.068465,3.201954,0.274453,3.201954,-6.068465,0.020000,0.780000,-13,112,-13.194463,112.449999,-13.194463,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.532843,-14.413424,58.281341,77.360685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555856,1.412243,0.450166,0.015068,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.788868,mpc,0,-126.340000,54.885000,9.548809,-2.743330,9.920000,-2.985000,-0.371191,0.241670,-6.007476,6.312424,0.457422,6.312424,-6.007476,-0.010000,0.980000,-9,72,-8.573609,71.810109,-8.573609,71.810109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.048620,-14.019779,60.255545,79.112768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557913,1.413728,0.300008,0.015183,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.798744,mpc,0,-126.340000,54.885000,9.485041,-2.650415,9.860000,-2.895000,-0.374959,0.244585,-6.373413,10.764665,-0.091484,10.764665,-6.373413,-0.050000,0.890000,3,41,2.977987,41.170920,2.977987,41.170920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.879557,-12.188937,64.399473,78.892198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539515,1.404001,0.137093,0.013821,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.808744,mpc,0,-126.340000,54.885000,9.422311,-2.557398,9.800000,-2.775000,-0.377689,0.217602,-7.410237,12.106436,-0.152474,12.106436,-7.410237,-0.020000,0.640000,11,48,11.091796,48.395295,11.091796,48.395295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.728340,-10.628234,64.369555,77.179341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540204,1.404653,0.132140,0.014373,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.818748,mpc,0,-126.340000,54.885000,9.361421,-2.465395,9.740000,-2.675000,-0.378579,0.209605,-7.044299,8.325081,-0.762370,8.325081,-7.044299,0.030000,0.520000,2,89,2.404364,89.193930,2.404364,89.193930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.060456,-9.740650,59.316190,72.041576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540126,1.411308,0.146734,0.015876,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.828872,mpc,0,-126.340000,54.885000,9.301711,-2.373346,9.680000,-2.615000,-0.378289,0.241654,-6.007476,3.445913,-0.274453,3.445913,-6.007476,0.050000,0.660000,-10,112,-9.999399,112.450000,-9.999399,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.036910,-9.914009,59.765578,75.696062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557661,1.411438,0.211570,0.014271,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.838869,mpc,0,-126.340000,54.885000,9.244626,-2.283467,9.620000,-2.565000,-0.375374,0.281533,-6.129455,2.592058,0.274453,2.592058,-6.129455,0.040000,0.870000,-7,112,-7.389650,112.449988,-7.389650,112.449988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.117887,-9.616637,60.998814,78.819262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556713,1.412991,0.305662,0.016127,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.848864,mpc,0,-126.340000,54.885000,9.189393,-2.194578,9.560000,-2.505000,-0.370607,0.310422,-6.190445,5.702528,0.457422,5.702528,-6.190445,0.010000,0.990000,0,79,-0.214904,78.721994,-0.214904,78.721994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.463262,-9.175513,60.864001,78.575681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556339,1.412919,0.302338,0.015510,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.858736,mpc,0,-126.340000,54.885000,9.136622,-2.107711,9.510000,-2.415000,-0.373378,0.307289,-6.190445,10.703675,-0.274453,10.703675,-6.190445,0.010000,0.930000,3,41,3.074416,40.795528,3.074416,40.795528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.592466,-8.170962,64.219880,77.878438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539782,1.403963,0.135131,0.014977,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.868878,mpc,0,-126.340000,54.885000,9.084204,-2.019381,9.450000,-2.305000,-0.365796,0.285619,-6.190445,11.008623,-0.457422,11.008623,-6.190445,0.020000,0.650000,5,60,4.623324,59.509104,4.623324,59.509104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.815729,-6.035060,68.261080,81.038261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566038,1.413027,0.174743,0.015417,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.878871,mpc,0,-126.340000,54.885000,9.034276,-1.933197,9.400000,-2.225000,-0.365724,0.291803,-5.275601,7.593205,-0.274453,7.593205,-5.275601,0.030000,0.580000,-4,95,-4.347001,94.967313,-4.347001,94.967313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.799365,-5.542729,58.455080,73.219287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556682,1.418801,0.185989,0.015166,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.888867,mpc,0,-126.340000,54.885000,8.985969,-1.847766,9.350000,-2.165000,-0.364031,0.317234,-5.031642,2.653048,0.335443,2.653048,-5.031642,0.020000,0.710000,-6,112,-6.350734,112.450000,-6.350734,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.781889,-5.485863,59.424224,77.068941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558131,1.414220,0.236460,0.014297,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.898872,mpc,0,-126.340000,54.885000,8.939186,-1.762990,9.310000,-2.125000,-0.370814,0.362010,-4.482736,2.897006,0.030495,2.897006,-4.482736,0.020000,0.910000,-11,112,-11.308594,112.005330,-11.308594,112.005330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.208307,-5.624989,59.955107,79.242657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554802,1.412946,0.299323,0.015083,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.908872,mpc,0,-126.340000,54.885000,8.893900,-1.678908,9.270000,-2.065000,-0.376100,0.386092,-5.031642,5.885497,0.030495,5.885497,-5.031642,-0.020000,1.000000,-1,82,-0.508134,81.596489,-0.508134,81.596489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.523150,-5.555815,59.777948,79.265904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558063,1.413712,0.264145,0.014710,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.918757,mpc,0,-126.340000,54.885000,8.850493,-1.596377,9.230000,-1.995000,-0.379507,0.398623,-5.519559,9.544873,0.274453,9.544873,-5.519559,-0.020000,0.930000,6,58,6.083500,57.688978,6.083500,57.688978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.158238,-4.796379,62.514257,78.284649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539295,1.404409,0.148287,0.013881,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.928869,mpc,0,-126.340000,54.885000,8.807372,-1.512455,9.190000,-1.895000,-0.382628,0.382545,-5.275601,11.069613,-0.518412,11.069613,-5.275601,0.010000,0.750000,2,59,1.671503,58.922355,1.671503,58.922355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.751352,-4.398821,62.346059,76.613835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556508,1.413666,0.174807,0.014967,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.938871,mpc,0,-126.340000,54.885000,8.765888,-1.429879,9.140000,-1.805000,-0.374112,0.375121,-4.055809,8.325081,-0.518412,8.325081,-4.055809,0.030000,0.630000,-11,92,-11.175315,91.679381,-11.175315,91.679381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.669040,-3.983684,58.387566,73.942765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556708,1.413630,0.187324,0.015973,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.948756,mpc,0,-126.340000,54.885000,8.725914,-1.348608,9.110000,-1.735000,-0.384086,0.386392,-3.445913,4.238777,0.274453,4.238777,-3.445913,0.000000,0.720000,-15,112,-15.421443,112.450000,-15.421443,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.608006,-4.336182,56.627878,76.710237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538956,1.405554,0.177962,0.014384,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.958872,mpc,0,-126.340000,54.885000,8.685935,-1.265701,9.080000,-1.685000,-0.394065,0.419299,-3.323933,4.482736,0.274453,4.482736,-3.323933,-0.030000,0.880000,-14,108,-13.856617,107.705295,-13.856617,107.705295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.228664,-5.182325,56.681591,79.358396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557494,1.413404,0.482460,0.014487,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.968874,mpc,0,-126.340000,54.885000,8.647194,-1.183883,9.050000,-1.635000,-0.402806,0.451117,-3.384923,5.641538,-0.091484,5.641538,-3.384923,-0.090000,0.960000,-6,94,-6.029706,94.108330,-6.029706,94.108330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.403997,-5.136681,56.110128,78.236991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557321,1.425002,0.228332,0.016473,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.978872,mpc,0,-126.340000,54.885000,8.609125,-1.102178,9.020000,-1.555000,-0.410875,0.452822,-4.116798,9.117946,0.152474,9.117946,-4.116798,-0.070000,0.940000,-1,68,-1.447673,67.540360,-1.447673,67.540360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.213592,-5.170435,55.456825,75.850847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557002,1.414916,0.187672,0.015446,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.988869,mpc,0,-126.340000,54.885000,8.571571,-1.020448,8.980000,-1.445000,-0.408429,0.424552,-5.275601,12.960290,-0.152474,12.960290,-5.275601,-0.050000,0.810000,8,45,7.843551,44.718671,7.843551,44.718671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.680521,-5.038915,57.747169,75.362536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556666,1.446710,0.174696,0.014487,0.500369,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.998877,mpc,0,-126.340000,54.885000,8.534351,-0.938500,8.940000,-1.335000,-0.405649,0.396500,-4.665705,10.764665,0.152474,10.764665,-4.665705,0.010000,0.610000,-5,78,-5.085901,77.651713,-5.085901,77.651713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.430598,-3.685608,61.506623,77.283181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557963,1.414553,0.172376,0.015164,0.500342,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial3_proposed.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,proposed,0,-126.340000,54.885000,0.000000,0.000000,0.140000,-0.455000,-0.140000,0.455000,8.203101,-29.976389,-0.945339,-29.976389,8.203101,0.010000,-0.070000,45,103,62.001913,102.950137,62.001913,102.950137,-17.001913,0.000000,0.000000,64.000000,0.000000,0.000000,-68.531613,56.135292,142.822990,178.568852,0.000000,0.000000,0.000000,0.000000,8.732318,11.573795,5.555877,1.431826,0.433727,0.017078,0.500312,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010058,proposed,0,-126.340000,54.885000,0.000046,0.000095,0.220000,-0.835000,-0.219954,0.835095,7.593205,-42.662227,-1.006328,-42.662227,7.593205,0.050000,0.280000,62,103,62.131905,102.973649,62.131905,102.973649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.052848,64.670921,140.501704,178.126893,0.000000,0.000000,0.000000,0.000000,8.489948,11.603850,5.538634,1.374211,0.237188,0.014827,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020219,proposed,0,-126.340000,54.885000,0.000209,0.000394,0.290000,-1.295000,-0.289791,1.295394,6.983309,-47.053478,-0.518412,-47.053478,6.983309,0.290000,0.680000,62,103,62.258935,102.795880,62.258935,102.795880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.633656,75.476111,138.233297,181.468422,0.000000,0.000000,0.000000,0.000000,8.176856,11.788923,5.559177,1.379723,0.481971,0.012876,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030213,proposed,0,-126.340000,54.885000,0.000516,0.000903,0.380000,-1.735000,-0.379484,1.735903,10.764665,-43.760040,-1.128308,-43.760040,10.764665,0.460000,0.850000,17,103,2.269005,102.645927,2.269005,102.645927,14.989931,0.000000,0.000000,64.000000,0.000000,0.000000,-62.231991,84.975555,138.201519,184.287094,0.000000,0.000000,0.000000,0.000000,8.063596,11.990477,5.558135,1.474393,0.441158,0.013308,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040215,proposed,0,-126.340000,54.885000,0.000998,0.001642,0.500000,-2.125000,-0.499002,2.126642,14.363051,-38.880871,-0.701380,-38.880871,14.363051,0.410000,0.920000,-28,102,-62.055663,102.326738,-62.055663,102.326738,34.314598,0.000000,0.000000,64.000000,0.000000,0.000000,-53.686579,90.383377,141.863163,190.286887,0.000000,0.000000,0.000000,0.000000,8.701672,12.377963,5.559266,1.381674,0.328843,0.013352,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050211,proposed,0,-126.340000,54.885000,0.001687,0.002623,0.650000,-2.475000,-0.648313,2.477623,15.765812,-31.867067,-0.396432,-31.867067,15.765812,0.140000,0.960000,-62,102,-61.926205,102.219195,-61.926205,102.219195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.148292,94.087819,144.174911,192.308368,0.000000,0.000000,0.000000,0.000000,8.688531,12.511785,5.558872,1.381829,0.328829,0.013930,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060212,proposed,0,-126.340000,54.885000,0.002609,0.003860,0.800000,-2.755000,-0.797391,2.758860,14.850968,-24.426336,0.457422,-24.426336,14.850968,-0.010000,0.960000,-62,102,-61.790151,102.173134,-61.790151,102.173134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.731912,96.929197,146.604451,193.174172,0.000000,0.000000,0.000000,0.000000,8.771660,12.548724,5.558869,1.482526,0.418656,0.013289,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070211,proposed,0,-126.340000,54.885000,0.003794,0.005364,0.940000,-2.945000,-0.936206,2.950364,12.228415,-15.399875,0.152474,-15.399875,12.228415,-0.250000,0.960000,-61,102,-61.339526,101.830224,-61.339526,101.830224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.169419,98.482820,154.651318,199.619844,0.000000,0.000000,0.000000,0.000000,9.655033,12.807677,5.559413,1.384694,0.456319,0.013572,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080216,proposed,0,-126.340000,54.885000,0.005267,0.007148,1.050000,-3.045000,-1.044733,3.052148,6.922320,-6.983309,-0.030495,-6.983309,6.922320,-0.450000,1.070000,-61,102,-61.265394,101.897219,-61.265394,101.897219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.019518,96.261634,155.975116,198.360538,0.000000,0.000000,0.000000,0.000000,10.127629,12.580169,5.557058,1.385171,0.378133,0.012865,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090143,proposed,0,-126.340000,54.885000,0.007038,0.009204,1.080000,-3.065000,-1.072962,3.074204,0.274453,1.799193,0.091484,1.799193,0.274453,-0.520000,0.980000,-23,102,-22.738383,102.079299,-22.738383,102.079299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.885184,89.801058,155.465282,194.937981,0.000000,0.000000,0.000000,0.000000,10.531196,12.219115,5.557327,1.394880,0.446081,0.014365,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100139,proposed,0,-126.340000,54.885000,0.009155,0.011571,1.060000,-3.005000,-1.050845,3.016571,-6.434403,9.971800,0.030495,9.971800,-6.434403,-0.430000,0.990000,22,102,28.639818,102.408088,28.639818,102.408088,-6.378201,0.000000,0.000000,64.000000,0.000000,0.000000,-29.848053,78.539363,154.836390,188.757753,0.000000,0.000000,0.000000,0.000000,10.920401,11.620539,5.553706,1.380877,0.288391,0.012689,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110077,proposed,0,-126.340000,54.885000,0.011611,0.014228,0.990000,-2.855000,-0.978389,2.869228,-11.313571,17.290552,-0.213464,17.290552,-11.313571,-0.140000,0.930000,43,103,43.384937,102.780006,43.384937,102.780006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.467515,62.990330,146.995690,181.766803,0.000000,0.000000,0.000000,0.000000,10.774100,11.378046,5.563514,1.383462,0.287930,0.013249,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120209,proposed,0,-126.340000,54.885000,0.014496,0.017254,0.880000,-2.635000,-0.865504,2.652254,-11.374561,23.450502,0.152474,23.450502,-11.374561,0.010000,0.990000,34,84,34.121447,83.988769,34.121447,83.988769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.815228,43.678044,137.184043,187.367852,0.000000,0.000000,0.000000,0.000000,10.447399,11.664916,5.558634,1.389760,0.337531,0.013492,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130209,proposed,0,-126.340000,54.885000,0.017738,0.020562,0.780000,-2.365000,-0.762262,2.385562,-10.764665,27.902743,0.213464,27.902743,-10.764665,0.080000,0.920000,24,39,24.136727,37.441192,24.136727,37.441192,0.000000,1.547577,0.000000,64.000000,0.000000,0.000000,-3.486260,23.002516,133.764512,191.609369,0.000000,0.000000,0.000000,0.000000,9.708670,11.803912,5.557702,1.391332,0.198655,0.012782,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140212,proposed,0,-126.340000,54.885000,0.021387,0.024195,0.690000,-2.075000,-0.668613,2.099195,-9.300914,29.732431,0.640391,29.732431,-9.300914,0.180000,0.680000,1,23,1.337632,23.402591,1.337632,23.402591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.567347,4.690099,146.509152,198.210970,0.000000,0.000000,0.000000,0.000000,9.189775,12.087756,5.557354,1.390702,0.171967,0.013401,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150209,proposed,0,-126.340000,54.885000,0.025452,0.028154,0.620000,-1.805000,-0.594548,1.833154,-6.190445,24.609304,0.640391,24.609304,-6.190445,0.140000,0.420000,-22,68,-21.585414,69.670175,-21.585414,69.670175,0.000000,-1.267584,0.000000,64.000000,0.000000,0.000000,27.269761,-9.931693,156.278041,203.067391,0.000000,0.000000,0.000000,0.000000,9.057551,12.215734,5.558659,1.393870,0.184793,0.013611,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160211,proposed,0,-126.340000,54.885000,0.029947,0.032446,0.580000,-1.605000,-0.550053,1.637446,-3.628881,16.680656,0.213464,16.680656,-3.628881,0.040000,0.470000,-35,102,-34.793547,101.510716,-34.793547,101.510716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.025908,-21.509913,158.335063,205.625630,0.000000,0.000000,0.000000,0.000000,9.419023,12.162898,5.556407,1.396327,0.221550,0.012716,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170212,proposed,0,-126.340000,54.885000,0.034878,0.037071,0.550000,-1.465000,-0.515122,1.502071,-2.104141,12.228415,0.518412,12.228415,-2.104141,-0.010000,0.720000,-44,101,-43.861149,101.041069,-43.861149,101.041069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.861545,-29.106315,166.719062,214.453596,0.000000,0.000000,0.000000,0.000000,9.963614,12.582121,5.558890,1.395596,0.257644,0.012519,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180212,proposed,0,-126.340000,54.885000,0.040251,0.042029,0.540000,-1.345000,-0.499749,1.387029,-2.348100,10.764665,0.213464,10.764665,-2.348100,-0.150000,0.890000,-26,101,-25.554386,100.646753,-25.554386,100.646753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.328470,-32.603978,173.751064,221.865549,0.000000,0.000000,0.000000,0.000000,10.288511,13.070290,5.557848,1.448233,0.275711,0.013896,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190211,proposed,0,-126.340000,54.885000,0.046066,0.047321,0.510000,-1.225000,-0.463934,1.272321,-3.445913,13.265238,0.457422,13.265238,-3.445913,-0.220000,0.940000,-2,78,-2.039456,77.807870,-2.039456,77.807870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.744127,-35.594905,169.024423,221.762979,0.000000,0.000000,0.000000,0.000000,9.904908,13.209063,5.559417,1.398577,0.277039,0.013100,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200088,proposed,0,-126.340000,54.885000,0.052245,0.052876,0.480000,-1.085000,-0.427755,1.137876,-4.970653,16.253729,0.213464,16.253729,-4.970653,-0.160000,0.860000,10,49,10.002709,48.894008,10.002709,48.894008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.665667,-38.702827,158.847583,211.725872,0.000000,0.000000,0.000000,0.000000,9.840406,12.793436,5.539786,1.393222,0.157500,0.014222,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210078,proposed,0,-126.340000,54.885000,0.058933,0.058825,0.440000,-0.915000,-0.381067,0.973825,-4.909663,16.253729,0.213464,16.253729,-4.909663,-0.060000,0.680000,2,50,2.047813,50.128884,2.047813,50.128884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.050351,-41.497592,157.227442,206.730571,0.000000,0.000000,0.000000,0.000000,9.548001,12.566031,5.564897,1.435741,0.153734,0.016066,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220216,proposed,0,-126.340000,54.885000,0.066166,0.065198,0.390000,-0.775000,-0.323834,0.840198,-4.482736,12.777322,0.335443,12.777322,-4.482736,-0.030000,0.550000,-3,79,-2.933419,79.379546,-2.933419,79.379546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.336352,-43.944749,162.935411,208.841425,0.000000,0.000000,0.000000,0.000000,9.464312,12.552666,5.556014,1.399648,0.183802,0.011840,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230208,proposed,0,-126.340000,54.885000,0.073725,0.071809,0.350000,-0.665000,-0.276275,0.736809,-3.628881,8.569039,0.518412,8.569039,-3.628881,-0.020000,0.630000,-10,98,-10.450864,98.497185,-10.450864,98.497185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.127999,-44.553506,168.397276,209.989337,0.000000,0.000000,0.000000,0.000000,10.021083,12.417931,5.558524,1.401706,0.208222,0.013654,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240218,proposed,0,-126.340000,54.885000,0.081715,0.078755,0.330000,-0.595000,-0.248285,0.673755,-2.104141,5.885497,0.579401,5.885497,-2.104141,-0.040000,0.790000,-21,99,-20.973172,99.248600,-20.973172,99.248600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.915328,-41.685494,173.966609,210.586599,0.000000,0.000000,0.000000,0.000000,10.554839,12.344152,5.556904,1.444199,0.268111,0.013874,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250211,proposed,0,-126.340000,54.885000,0.090098,0.086009,0.320000,-0.515000,-0.229902,0.601009,-1.738204,7.105289,0.030495,7.105289,-1.738204,-0.080000,0.880000,-18,72,-17.679910,72.205681,-17.679910,72.205681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.804908,-37.342412,173.188343,207.784252,0.000000,0.000000,0.000000,0.000000,10.641211,12.176311,5.557736,1.402213,0.247892,0.012354,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260214,proposed,0,-126.340000,54.885000,0.098879,0.093585,0.300000,-0.425000,-0.201121,0.518585,-1.433256,9.422894,0.152474,9.422894,-1.433256,-0.110000,0.820000,-11,48,-11.243804,48.168342,-11.243804,48.168342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.421394,-33.480387,169.030596,205.141392,0.000000,0.000000,0.000000,0.000000,10.317205,12.218416,5.556262,1.416104,0.171933,0.013959,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270058,proposed,0,-126.340000,54.885000,0.107884,0.101343,0.290000,-0.335000,-0.182116,0.436343,-2.226120,9.788831,0.335443,9.788831,-2.226120,-0.120000,0.660000,2,50,1.833637,50.368822,1.833637,50.368822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.455479,-30.871579,164.810760,203.166972,0.000000,0.000000,0.000000,0.000000,9.978246,12.235776,5.549084,1.485635,0.187590,0.028991,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280087,proposed,0,-126.340000,54.885000,0.117410,0.109549,0.290000,-0.255000,-0.172590,0.364549,-2.043152,6.312424,-0.091484,6.312424,-2.043152,-0.090000,0.540000,0,82,0.276855,82.322537,0.276855,82.322537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.392494,-27.857569,164.327446,203.604589,0.000000,0.000000,0.000000,0.000000,9.948047,12.277973,5.546884,1.582472,0.214342,0.021146,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290058,proposed,0,-126.340000,54.885000,0.127210,0.118004,0.280000,-0.215000,-0.152790,0.333004,-0.762370,1.799193,-0.091484,1.799193,-0.762370,-0.050000,0.640000,-13,102,-13.380758,101.880649,-13.380758,101.880649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.301334,-22.641983,162.191769,198.672017,0.000000,0.000000,0.000000,0.000000,9.985076,12.156277,5.610228,1.436904,0.192622,0.015659,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300058,proposed,0,-126.340000,54.885000,0.137344,0.126774,0.280000,-0.205000,-0.142656,0.331774,0.457422,-0.152474,0.091484,-0.152474,0.457422,-0.060000,0.820000,-22,102,-21.703826,102.459529,-21.703826,102.459529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.304440,-14.368005,155.742726,187.774421,0.000000,0.000000,0.000000,0.000000,9.675649,12.005104,5.538506,1.401467,0.266619,0.013235,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310207,proposed,0,-126.340000,54.885000,0.147916,0.135967,0.290000,-0.185000,-0.142084,0.320967,0.274453,1.921172,-0.030495,1.921172,0.274453,-0.120000,0.910000,-10,73,-10.375451,73.022159,-10.375451,73.022159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.869615,-6.222148,145.843944,181.161978,0.000000,0.000000,0.000000,0.000000,8.971097,11.648209,5.558369,1.409212,0.309733,0.013595,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320063,proposed,0,-126.340000,54.885000,0.158430,0.145166,0.290000,-0.155000,-0.131570,0.300166,-0.030495,4.665705,-0.091484,4.665705,-0.030495,-0.110000,0.850000,-4,51,-3.711315,50.535002,-3.711315,50.535002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.460302,-0.226498,136.477703,178.449053,0.000000,0.000000,0.000000,0.000000,8.572938,11.112289,5.537694,1.402667,0.132637,0.014560,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330217,proposed,0,-126.340000,54.885000,0.169489,0.154919,0.300000,-0.095000,-0.130511,0.249919,-0.335443,6.190445,-0.213464,6.190445,-0.335443,-0.090000,0.650000,0,50,0.193507,50.210582,0.193507,50.210582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.206433,2.356545,126.652815,169.329557,0.000000,0.000000,0.000000,0.000000,8.451317,10.397075,5.556615,1.411859,0.173037,0.013206,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340215,proposed,0,-126.340000,54.885000,0.180568,0.164787,0.300000,-0.055000,-0.119432,0.219787,-0.152474,2.348100,0.579401,2.348100,-0.152474,-0.060000,0.530000,-3,90,-3.357697,89.677671,-3.357697,89.677671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.773189,4.069358,120.324782,162.020681,0.000000,0.000000,0.000000,0.000000,8.096941,10.034958,5.556761,1.411849,0.184965,0.012832,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350208,proposed,0,-126.340000,54.885000,0.191799,0.174906,0.310000,-0.045000,-0.118201,0.219906,0.030495,-1.677214,-0.091484,-1.677214,0.030495,-0.050000,0.650000,-7,105,-7.106566,104.684530,-7.106566,104.684530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.203705,4.816072,110.336451,145.967478,0.000000,0.000000,0.000000,0.000000,7.278486,9.328648,5.556269,1.414078,0.223459,0.013462,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360213,proposed,0,-126.340000,54.885000,0.203168,0.185286,0.320000,-0.055000,-0.116832,0.240286,0.152474,-1.860183,0.152474,-1.860183,0.152474,-0.050000,0.860000,-8,98,-8.354046,97.733100,-8.354046,97.733100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.372659,5.792287,108.995386,142.631339,0.000000,0.000000,0.000000,0.000000,7.060688,9.090502,5.557035,1.422925,0.302040,0.013910,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370208,proposed,0,-126.340000,54.885000,0.214615,0.195899,0.330000,-0.045000,-0.115385,0.240899,0.152474,1.250287,0.274453,1.250287,0.152474,-0.060000,0.940000,-6,65,-5.830619,64.727048,-5.830619,64.727048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.444399,5.651330,102.570635,135.754556,0.000000,0.000000,0.000000,0.000000,6.853825,8.479151,5.555884,1.413700,0.225908,0.014157,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380209,proposed,0,-126.340000,54.885000,0.226120,0.206751,0.330000,-0.015000,-0.103880,0.221751,0.396432,3.933829,-0.274453,3.933829,0.396432,-0.050000,0.830000,-7,50,-6.635782,50.261793,-6.635782,50.261793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.855922,4.475535,96.804204,127.038415,0.000000,0.000000,0.000000,0.000000,6.589474,8.086323,5.556561,1.413132,0.171358,0.013094,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390059,proposed,0,-126.340000,54.885000,0.237468,0.217664,0.340000,0.015000,-0.102532,0.202664,-0.518412,4.177788,-0.579401,4.177788,-0.518412,-0.060000,0.650000,3,64,3.023798,64.487449,3.023798,64.487449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.077285,0.990883,87.968470,119.986844,0.000000,0.000000,0.000000,0.000000,6.221357,7.713491,5.671103,1.424904,0.145835,0.015343,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400215,proposed,0,-126.340000,54.885000,0.249148,0.229141,0.340000,0.045000,-0.090852,0.184141,0.030495,0.396432,-0.335443,0.396432,0.030495,-0.050000,0.600000,-2,101,-2.089380,101.133915,-2.089380,101.133915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.058547,-3.230711,79.295637,111.886174,0.000000,0.000000,0.000000,0.000000,5.731624,7.160213,5.559104,1.415038,0.198015,0.014233,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410175,proposed,0,-126.340000,54.885000,0.260547,0.240614,0.350000,0.045000,-0.089453,0.195614,-0.274453,-2.104141,0.030495,-2.104141,-0.274453,-0.030000,0.760000,-3,107,-3.005862,106.566860,-3.005862,106.566860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.946448,-8.573301,75.941931,110.585342,0.000000,0.000000,0.000000,0.000000,5.181785,6.792346,5.556598,1.415928,0.244905,0.012373,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420214,proposed,0,-126.340000,54.885000,0.271941,0.252388,0.350000,0.045000,-0.078059,0.207388,0.274453,-0.396432,0.701380,-0.396432,0.274453,-0.020000,0.920000,-7,87,-7.320108,86.613760,-7.320108,86.613760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.141880,-13.610816,78.041810,112.758823,0.000000,0.000000,0.000000,0.000000,5.164652,6.918197,5.555054,1.413890,0.247102,0.013357,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430210,proposed,0,-126.340000,54.885000,0.283155,0.264316,0.360000,0.065000,-0.076845,0.199316,0.030495,3.018985,0.091484,3.018985,0.030495,-0.030000,0.920000,-3,59,-2.700568,58.880735,-2.700568,58.880735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.752765,-18.138704,75.217099,108.360838,0.000000,0.000000,0.000000,0.000000,5.041671,6.795380,5.556355,1.414800,0.184680,0.013052,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440220,proposed,0,-126.340000,54.885000,0.294218,0.276461,0.360000,0.105000,-0.065782,0.171461,-0.091484,5.641538,-0.274453,5.641538,-0.091484,-0.030000,0.750000,1,52,1.368222,51.522453,1.368222,51.522453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.048733,-22.802872,69.703500,99.666728,0.000000,0.000000,0.000000,0.000000,4.799557,6.496182,5.556343,1.414588,0.173921,0.013386,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450210,proposed,0,-126.340000,54.885000,0.305057,0.288776,0.360000,0.155000,-0.054943,0.133776,-0.030495,4.909663,-0.518412,4.909663,-0.030495,-0.020000,0.610000,2,69,1.817000,68.811587,1.817000,68.811587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.300906,-27.012444,54.353600,80.179209,0.000000,0.000000,0.000000,0.000000,3.882749,5.345835,5.556447,1.421528,0.172835,0.014134,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460211,proposed,0,-126.340000,54.885000,0.315672,0.301295,0.360000,0.185000,-0.044328,0.116295,-0.152474,1.250287,-0.030495,1.250287,-0.152474,-0.010000,0.630000,3,98,3.240679,97.549258,3.240679,97.549258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.827817,-30.037300,40.899269,62.745049,0.000000,0.000000,0.000000,0.000000,3.184607,4.077971,5.556322,1.423024,0.186619,0.013224,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470063,proposed,0,-126.340000,54.885000,0.325865,0.313811,0.370000,0.195000,-0.044135,0.118811,-0.335443,-1.067318,0.640391,-1.067318,-0.335443,0.000000,0.730000,5,109,5.230896,108.820569,5.230896,108.820569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.924946,-33.359254,43.384466,68.222388,0.000000,0.000000,0.000000,0.000000,3.469557,4.217613,5.547737,1.416119,0.248436,0.014595,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480236,proposed,0,-126.340000,54.885000,0.336083,0.326922,0.380000,0.205000,-0.043917,0.121922,0.945339,1.006328,0.518412,1.006328,0.945339,0.010000,0.920000,-4,78,-4.462656,77.694046,-4.462656,77.694046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.142983,-37.433782,46.979286,74.546134,0.000000,0.000000,0.000000,0.000000,3.712074,4.579452,5.566437,1.411515,0.237806,0.012974,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490058,proposed,0,-126.340000,54.885000,0.345624,0.339757,0.390000,0.225000,-0.044376,0.114757,0.274453,4.299767,0.396432,4.299767,0.274453,0.010000,0.900000,3,51,3.074996,51.429360,3.074996,51.429360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.174643,-39.875444,52.357721,77.424834,0.000000,0.000000,0.000000,0.000000,4.027814,4.888527,5.675151,1.405231,0.148201,0.014333,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500212,proposed,0,-126.340000,54.885000,0.355123,0.353209,0.390000,0.285000,-0.034877,0.068209,0.152474,5.824507,0.030495,5.824507,0.152474,0.010000,0.690000,8,54,8.202091,53.615216,8.202091,53.615216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.401723,-40.643672,55.357173,77.953635,0.000000,0.000000,0.000000,0.000000,4.041592,5.187327,5.556269,1.410220,0.173884,0.013255,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510081,proposed,0,-126.340000,54.885000,0.363975,0.366458,0.400000,0.325000,-0.036025,0.041458,0.335443,3.933829,-0.152474,3.933829,0.335443,0.010000,0.660000,8,70,8.223105,70.378157,8.223105,70.378157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.777638,-41.386180,49.532663,71.585680,0.000000,0.000000,0.000000,0.000000,3.685658,4.781627,5.538780,1.403480,0.142872,0.014448,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520210,proposed,0,-126.340000,54.885000,0.372644,0.380233,0.410000,0.345000,-0.037356,0.035233,1.311276,0.396432,-0.091484,0.396432,1.311276,0.040000,0.610000,-4,104,-3.547905,104.272722,-3.547905,104.272722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.131701,-41.656755,45.644190,67.841493,0.000000,0.000000,0.000000,0.000000,3.555724,4.353062,5.557868,1.407937,0.198158,0.013204,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530087,proposed,0,-126.340000,54.885000,0.380674,0.393839,0.430000,0.355000,-0.049326,0.038839,1.189297,-1.250287,0.030495,-1.250287,1.189297,0.030000,0.800000,-4,103,-3.635407,102.839436,-3.635407,102.839436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.123313,-43.598018,45.428556,75.003915,0.000000,0.000000,0.000000,0.000000,3.626917,4.564815,5.539875,1.401861,0.209112,0.016230,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540058,proposed,0,-126.340000,54.885000,0.388335,0.407748,0.450000,0.365000,-0.061665,0.042748,1.738204,0.457422,0.884349,0.457422,1.738204,0.010000,0.900000,-6,80,-6.182676,80.326272,-6.182676,80.326272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.832167,-45.341500,47.182532,75.246505,0.000000,0.000000,0.000000,0.000000,3.530630,4.649944,5.538446,1.399921,0.188215,0.014078,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550213,proposed,0,-126.340000,54.885000,0.395663,0.422091,0.460000,0.385000,-0.064337,0.037091,1.067318,4.726694,0.213464,4.726694,1.067318,0.010000,0.870000,1,47,0.871464,47.132606,0.871464,47.132606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.583370,-46.332319,48.410111,73.032198,0.000000,0.000000,0.000000,0.000000,3.386964,4.676560,5.556431,1.405819,0.184801,0.013064,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560213,proposed,0,-126.340000,54.885000,0.402398,0.436393,0.470000,0.445000,-0.067602,-0.008607,0.823360,5.580549,-0.457422,5.580549,0.823360,0.010000,0.670000,4,53,4.326562,52.693750,4.326562,52.693750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.890632,-44.575878,55.197623,73.480461,0.000000,0.000000,0.000000,0.000000,3.814272,5.023531,5.556110,1.405418,0.171130,0.012955,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570087,proposed,0,-126.340000,54.885000,0.408570,0.450687,0.490000,0.485000,-0.081430,-0.034313,-0.213464,3.689871,0.152474,3.689871,-0.213464,0.000000,0.570000,14,75,13.758140,75.387870,13.758140,75.387870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.017616,-42.838177,49.929749,67.180569,0.000000,0.000000,0.000000,0.000000,3.586541,4.541516,5.539955,1.399227,0.138319,0.013952,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580213,proposed,0,-126.340000,54.885000,0.414401,0.465527,0.490000,0.505000,-0.075599,-0.039473,0.213464,0.457422,0.335443,0.457422,0.213464,0.040000,0.630000,6,96,5.750122,96.267578,5.750122,96.267578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.669930,-40.788158,46.322853,62.894010,0.000000,0.000000,0.000000,0.000000,3.251102,4.093918,5.555829,1.404052,0.185257,0.012740,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590211,proposed,0,-126.340000,54.885000,0.419659,0.480358,0.500000,0.505000,-0.080341,-0.024642,0.274453,-0.884349,0.274453,-0.884349,0.274453,0.040000,0.780000,4,96,3.569521,95.642277,3.569521,95.642277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.342993,-40.712533,43.982589,66.260473,0.000000,0.000000,0.000000,0.000000,3.367210,4.106322,5.556751,1.407315,0.210552,0.013452,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600207,proposed,0,-126.340000,54.885000,0.424421,0.495369,0.500000,0.515000,-0.075579,-0.019631,-0.274453,0.335443,0.030495,0.335443,-0.274453,0.020000,0.860000,11,79,11.298017,78.730277,11.298017,78.730277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.800578,-40.951959,42.895145,64.226697,0.000000,0.000000,0.000000,0.000000,3.274006,4.034835,5.556140,1.404343,0.223724,0.013815,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610085,proposed,0,-126.340000,54.885000,0.428646,0.510382,0.510000,0.535000,-0.081354,-0.024618,-0.030495,3.384923,-0.274453,3.384923,-0.030495,0.050000,0.840000,7,54,6.803568,54.331968,6.803568,54.331968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.480407,-40.661456,45.040787,62.313987,0.000000,0.000000,0.000000,0.000000,3.330417,4.119570,5.549743,1.417818,0.153647,0.017508,0.500159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620209,proposed,0,-126.340000,54.885000,0.432488,0.525955,0.510000,0.575000,-0.077512,-0.049045,0.213464,3.689871,-0.640391,3.689871,0.213464,0.060000,0.660000,4,65,4.025995,64.586143,4.025995,64.586143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.089428,-38.885963,47.371503,62.814750,0.000000,0.000000,0.000000,0.000000,3.568547,4.256119,5.556764,1.400966,0.173467,0.013012,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630057,proposed,0,-126.340000,54.885000,0.435764,0.541290,0.520000,0.615000,-0.084236,-0.073710,0.274453,2.714037,-0.274453,2.714037,0.274453,0.070000,0.640000,1,73,1.162260,72.667136,1.162260,72.667136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.845492,-38.237037,41.943499,58.607254,0.000000,0.000000,0.000000,0.000000,3.130158,3.866122,5.540235,1.396351,0.156060,0.015902,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640090,proposed,0,-126.340000,54.885000,0.438647,0.557101,0.520000,0.625000,-0.081353,-0.067899,0.457422,1.006328,0.274453,1.006328,0.457422,0.060000,0.650000,0,86,0.038613,86.489657,0.038613,86.489657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.600443,-37.459264,39.712267,55.980702,0.000000,0.000000,0.000000,0.000000,2.907599,3.628794,5.556639,1.402504,0.173884,0.015027,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650208,proposed,0,-126.340000,54.885000,0.441113,0.573244,0.530000,0.635000,-0.088887,-0.061756,0.274453,-0.213464,0.152474,-0.213464,0.274453,0.040000,0.800000,2,84,2.241011,84.010709,2.241011,84.010709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.745547,-37.574606,38.271940,55.668499,0.000000,0.000000,0.000000,0.000000,2.746285,3.582578,5.555223,1.399677,0.175796,0.012289,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660216,proposed,0,-126.340000,54.885000,0.443139,0.589405,0.540000,0.645000,-0.096861,-0.055595,0.091484,0.274453,0.274453,0.274453,0.091484,0.040000,0.850000,3,76,2.913211,75.873493,2.913211,75.873493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.453774,-37.452125,38.233470,53.315870,0.000000,0.000000,0.000000,0.000000,2.704078,3.509692,5.555891,1.399384,0.172266,0.013323,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670208,proposed,0,-126.340000,54.885000,0.444780,0.605739,0.550000,0.645000,-0.105220,-0.039261,-0.030495,0.823360,-0.274453,0.823360,-0.030495,0.040000,0.790000,3,78,3.154642,77.859669,3.154642,77.859669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.259573,-36.615041,37.531925,49.568923,0.000000,0.000000,0.000000,0.000000,2.677267,3.365916,5.554636,1.396996,0.173375,0.012560,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680099,proposed,0,-126.340000,54.885000,0.446059,0.622102,0.550000,0.665000,-0.103941,-0.042898,-0.030495,1.677214,0.152474,1.677214,-0.030495,0.050000,0.720000,2,77,2.012967,77.165773,2.012967,77.165773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.783398,-36.325732,35.424556,47.737227,0.000000,0.000000,0.000000,0.000000,2.608716,3.241034,5.558415,1.398792,0.173684,0.013172,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690210,proposed,0,-126.340000,54.885000,0.447048,0.639034,0.550000,0.685000,-0.102952,-0.045966,-0.823360,1.982162,0.213464,1.982162,-0.823360,0.030000,0.760000,11,71,10.809269,71.069438,10.809269,71.069438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.432959,-36.343176,33.179182,46.033846,0.000000,0.000000,0.000000,0.000000,2.499508,3.146383,5.556398,1.410348,0.172341,0.014039,0.501821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700213,proposed,0,-126.340000,54.885000,0.447748,0.655986,0.550000,0.705000,-0.102252,-0.049014,-0.945339,1.860183,0.518412,1.860183,-0.945339,0.040000,0.720000,11,75,11.071231,75.189829,11.071231,75.189829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.712489,-35.412234,34.314645,44.763809,0.000000,0.000000,0.000000,0.000000,2.536822,3.161922,5.555092,1.396100,0.177078,0.012813,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710135,proposed,0,-126.340000,54.885000,0.448211,0.673000,0.550000,0.725000,-0.101789,-0.052000,-0.579401,1.738204,0.213464,1.738204,-0.579401,0.060000,0.720000,5,76,5.213573,76.209434,5.213573,76.209434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.528878,-35.145482,32.248588,44.829298,0.000000,0.000000,0.000000,0.000000,2.536009,3.068971,5.554968,1.392010,0.155915,0.014052,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720213,proposed,0,-126.340000,54.885000,0.448493,0.690486,0.550000,0.745000,-0.101507,-0.054514,-0.335443,0.640391,-0.274453,0.640391,-0.335443,0.070000,0.730000,1,84,0.601255,84.064616,0.601255,84.064616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.958036,-34.967774,30.719791,44.659084,0.000000,0.000000,0.000000,0.000000,2.596844,3.003282,5.556958,1.395279,0.173894,0.012573,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730206,proposed,0,-126.340000,54.885000,0.448635,0.708028,0.550000,0.755000,-0.101365,-0.046972,-0.152474,1.189297,-0.030495,1.189297,-0.152474,0.060000,0.770000,0,77,-0.420478,77.304530,-0.420478,77.304530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.908899,-35.629986,30.001326,45.619662,0.000000,0.000000,0.000000,0.000000,2.467113,3.034462,5.556856,1.394599,0.170426,0.013103,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740211,proposed,0,-126.340000,54.885000,0.448693,0.725790,0.550000,0.775000,-0.101307,-0.049210,-0.152474,1.494245,0.213464,1.494245,-0.152474,0.050000,0.760000,1,75,0.603602,75.332485,0.603602,75.332485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.493071,-35.671577,30.536065,44.293409,0.000000,0.000000,0.000000,0.000000,2.407107,3.001663,5.555341,1.392176,0.174632,0.012611,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750209,proposed,0,-126.340000,54.885000,0.448723,0.743740,0.550000,0.795000,-0.101277,-0.051260,-0.640391,1.677214,0.274453,1.677214,-0.640391,0.040000,0.750000,6,75,6.199582,74.706575,6.199582,74.706575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.706355,-35.479515,30.377832,42.848985,0.000000,0.000000,0.000000,0.000000,2.297379,2.940562,5.555343,1.392066,0.173631,0.012558,0.503897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760207,proposed,0,-126.340000,54.885000,0.448784,0.761887,0.550000,0.815000,-0.101216,-0.053113,-0.335443,2.043152,0.030495,2.043152,-0.335443,0.050000,0.740000,3,73,3.250662,72.592893,3.250662,72.592893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.322965,-35.206118,31.578964,43.147978,0.000000,0.000000,0.000000,0.000000,2.349040,2.990695,5.556116,1.392173,0.175165,0.013355,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770215,proposed,0,-126.340000,54.885000,0.448938,0.780243,0.550000,0.835000,-0.101062,-0.054757,-1.067318,1.982162,-0.152474,1.982162,-1.067318,0.050000,0.710000,10,76,9.577708,75.793701,9.577708,75.793701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.624066,-34.793246,30.511083,43.013341,0.000000,0.000000,0.000000,0.000000,2.429049,2.945474,5.555219,1.391228,0.171421,0.014632,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780212,proposed,0,-126.340000,54.885000,0.449249,0.798770,0.550000,0.855000,-0.100751,-0.056230,-0.762370,1.616224,0.091484,1.616224,-0.762370,0.050000,0.720000,8,78,7.840432,77.889436,7.840432,77.889436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.152237,-34.256960,31.067109,42.943601,0.000000,0.000000,0.000000,0.000000,2.515066,2.938157,5.556961,1.391684,0.173634,0.014098,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790086,proposed,0,-126.340000,54.885000,0.449777,0.817247,0.550000,0.875000,-0.100223,-0.057753,-0.640391,1.616224,0.457422,1.616224,-0.640391,0.060000,0.790000,6,72,5.783696,71.547684,5.783696,71.547684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.954314,-34.279086,31.768036,44.171867,0.000000,0.000000,0.000000,0.000000,2.641204,2.975596,5.563793,1.639418,0.209541,0.024832,0.500420,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800090,proposed,0,-126.340000,54.885000,0.450602,0.836141,0.550000,0.885000,-0.099398,-0.048859,-0.335443,0.701380,-0.030495,0.701380,-0.335443,0.070000,0.770000,2,81,2.055923,81.196105,2.055923,81.196105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.688026,-33.614594,32.399287,43.225891,0.000000,0.000000,0.000000,0.000000,2.692256,2.943808,5.546246,1.430657,0.180710,0.018295,0.500302,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810087,proposed,0,-126.340000,54.885000,0.451789,0.855191,0.550000,0.895000,-0.098211,-0.039809,-0.030495,0.274453,0.030495,0.274453,-0.030495,0.060000,0.750000,1,88,0.989859,87.972404,0.989859,87.972404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.884463,-33.849622,30.600526,44.703549,0.000000,0.000000,0.000000,0.000000,2.557883,2.991905,5.679038,1.437438,0.202989,0.017087,0.500374,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820059,proposed,0,-126.340000,54.885000,0.453407,0.874353,0.550000,0.905000,-0.096593,-0.030647,-0.518412,0.945339,-0.213464,0.945339,-0.518412,0.060000,0.770000,6,82,6.049760,82.308651,6.049760,82.308651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.096229,-34.778149,30.756068,46.048866,0.000000,0.000000,0.000000,0.000000,2.485839,3.056339,5.573365,1.661484,0.233191,0.029530,0.502863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830068,proposed,0,-126.340000,54.885000,0.455539,0.893734,0.550000,0.925000,-0.094461,-0.031266,-0.640391,2.165131,-0.152474,2.165131,-0.640391,0.050000,0.820000,10,68,10.196433,67.814799,10.196433,67.814799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.515464,-35.433766,32.259448,46.375670,0.000000,0.000000,0.000000,0.000000,2.583245,3.121270,5.576138,1.576276,0.211182,0.017645,0.500336,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840060,proposed,0,-126.340000,54.885000,0.458250,0.913218,0.550000,0.955000,-0.091750,-0.041782,-0.945339,3.506902,0.640391,3.506902,-0.945339,0.050000,0.730000,15,64,15.279639,63.659265,15.279639,63.659265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.798609,-35.021811,36.358216,48.183339,0.000000,0.000000,0.000000,0.000000,2.855717,3.358968,6.246692,1.809463,0.244618,0.038480,0.500899,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850056,proposed,0,-126.340000,54.885000,0.461620,0.932836,0.550000,0.985000,-0.088380,-0.052164,-0.335443,2.957996,0.274453,2.957996,-0.335443,0.060000,0.660000,11,73,10.960159,73.405962,10.960159,73.405962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.755741,-34.211832,39.923443,49.973118,0.000000,0.000000,0.000000,0.000000,3.063451,3.438501,5.547311,1.468408,0.195715,0.019517,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860060,proposed,0,-126.340000,54.885000,0.465727,0.952578,0.560000,1.005000,-0.094273,-0.052422,-0.274453,1.067318,-0.152474,1.067318,-0.274453,0.100000,0.750000,5,81,4.983732,81.164253,4.983732,81.164253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.110425,-34.376775,38.580275,50.311641,0.000000,0.000000,0.000000,0.000000,3.126763,3.305352,5.618760,1.432524,0.190744,0.015316,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870057,proposed,0,-126.340000,54.885000,0.470639,0.972400,0.560000,1.015000,-0.089361,-0.042600,0.762370,0.335443,-0.457422,0.335443,0.762370,0.090000,0.710000,-2,92,-1.603504,92.078833,-1.603504,92.078833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.674780,-34.768514,35.899945,50.796213,0.000000,0.000000,0.000000,0.000000,3.014744,3.292560,5.643553,1.403047,0.156704,0.013649,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880088,proposed,0,-126.340000,54.885000,0.476458,0.992367,0.570000,1.025000,-0.093542,-0.032633,0.884349,0.457422,0.213464,0.457422,0.884349,0.070000,0.810000,0,84,0.015482,83.721043,0.015482,83.721043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.521998,-35.968466,34.542111,52.851737,0.000000,0.000000,0.000000,0.000000,2.840345,3.401563,5.543051,1.384483,0.146716,0.011170,0.500229,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890088,proposed,0,-126.340000,54.885000,0.483219,1.012330,0.580000,1.045000,-0.096781,-0.032670,0.152474,2.531068,0.396432,2.531068,0.152474,0.060000,0.830000,9,65,9.393099,64.918556,9.393099,64.918556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.315567,-36.923639,34.716292,51.459353,0.000000,0.000000,0.000000,0.000000,2.798648,3.385542,5.544594,1.431771,0.204520,0.016727,0.500361,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900092,proposed,0,-126.340000,54.885000,0.491019,1.032338,0.590000,1.075000,-0.098981,-0.042662,0.091484,3.750861,0.457422,3.750861,0.091484,0.060000,0.750000,13,60,12.932947,60.478049,12.932947,60.478049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.458191,-36.268120,39.777204,52.706919,0.000000,0.000000,0.000000,0.000000,3.024675,3.652999,5.565951,1.633904,0.214606,0.019911,0.500781,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910058,proposed,0,-126.340000,54.885000,0.499890,1.052286,0.590000,1.105000,-0.090110,-0.052714,-0.335443,2.836017,-0.152474,2.836017,-0.335443,0.060000,0.650000,20,76,19.660017,75.933097,19.660017,75.933097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.433888,-35.171753,41.164040,52.578958,0.000000,0.000000,0.000000,0.000000,3.126415,3.618728,5.561062,1.681141,0.231545,0.034256,0.501141,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920064,proposed,0,-126.340000,54.885000,0.509974,1.072306,0.600000,1.125000,-0.090026,-0.052694,-0.518412,0.518412,-0.091484,0.518412,-0.518412,0.110000,0.670000,17,93,16.685633,93.419324,16.685633,93.419324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.380385,-34.281603,42.218809,53.186389,0.000000,0.000000,0.000000,0.000000,3.281371,3.497469,5.559097,1.564401,0.251061,0.022601,0.500407,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930060,proposed,0,-126.340000,54.885000,0.521295,1.092274,0.600000,1.125000,-0.078705,-0.032726,0.701380,-0.091484,-0.213464,-0.091484,0.701380,0.160000,0.790000,2,90,2.173984,89.935175,2.173984,89.935175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.364451,-34.983942,42.859340,57.350948,0.000000,0.000000,0.000000,0.000000,3.449864,3.613355,5.610473,1.506222,0.254947,0.034897,0.500875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940061,proposed,0,-126.340000,54.885000,0.533938,1.112195,0.620000,1.145000,-0.086062,-0.032805,0.945339,0.701380,0.213464,0.701380,0.945339,0.110000,0.860000,6,77,6.474401,76.861752,6.474401,76.861752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.044403,-35.819463,39.953402,56.627979,0.000000,0.000000,0.000000,0.000000,3.328660,3.608646,5.562280,1.649890,0.246036,0.033290,0.501070,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950076,proposed,0,-126.340000,54.885000,0.547982,1.132057,0.630000,1.165000,-0.082018,-0.032943,0.884349,2.957996,0.335443,2.957996,0.884349,0.090000,0.810000,13,62,13.086273,62.393471,13.086273,62.393471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.800443,-36.347179,39.894104,54.142995,0.000000,0.000000,0.000000,0.000000,3.209495,3.577401,6.704200,1.598712,0.233423,0.041944,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960063,proposed,0,-126.340000,54.885000,0.563427,1.151747,0.640000,1.205000,-0.076573,-0.053253,0.701380,3.750861,-0.274453,3.750861,0.701380,0.100000,0.720000,17,61,17.317107,61.430815,17.317107,61.430815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.143991,-35.729676,42.286881,53.821334,0.000000,0.000000,0.000000,0.000000,3.236706,3.697966,5.574180,1.747174,0.210156,0.034622,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970069,proposed,0,-126.340000,54.885000,0.580403,1.171331,0.660000,1.225000,-0.079597,-0.053669,1.006328,2.226120,-0.518412,2.226120,1.006328,0.130000,0.650000,13,80,13.137158,79.785384,13.137158,79.785384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.594281,-34.705539,43.529004,53.804842,0.000000,0.000000,0.000000,0.000000,3.306427,3.662410,5.584284,1.487349,0.209092,0.026051,0.501209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980066,proposed,0,-126.340000,54.885000,0.598924,1.190721,0.670000,1.235000,-0.071076,-0.044279,1.494245,0.274453,-0.030495,0.274453,1.494245,0.140000,0.700000,10,93,9.666069,92.618743,9.666069,92.618743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.248392,-34.958955,41.020576,54.819734,0.000000,0.000000,0.000000,0.000000,3.284772,3.519975,5.569398,1.557998,0.219032,0.019147,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990073,proposed,0,-126.340000,54.885000,0.619072,1.209918,0.690000,1.245000,-0.070928,-0.035082,1.250287,-0.396432,0.213464,-0.396432,1.250287,0.140000,0.790000,13,91,13.331861,91.205570,13.331861,91.205570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.390939,-35.780528,39.305305,55.439000,0.000000,0.000000,0.000000,0.000000,3.225791,3.515844,5.558986,1.406333,0.157234,0.012619,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000077,proposed,0,-126.340000,54.885000,0.640876,1.228866,0.700000,1.255000,-0.059124,-0.026134,1.372266,0.579401,0.030495,0.579401,1.372266,0.130000,0.850000,17,78,17.444125,78.228314,17.444125,78.228314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.359545,-36.481440,40.647729,55.537186,0.000000,0.000000,0.000000,0.000000,3.268548,3.573976,5.553582,1.381981,0.144573,0.011345,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010057,proposed,0,-126.340000,54.885000,0.664325,1.247490,0.720000,1.275000,-0.055675,-0.027510,0.945339,3.140965,-0.274453,3.140965,0.945339,0.150000,0.820000,23,59,22.620354,59.008207,22.620354,59.008207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.060380,-36.612791,43.245685,55.359335,0.000000,0.000000,0.000000,0.000000,3.360388,3.685021,5.674435,1.386637,0.142655,0.014630,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020140,proposed,0,-126.340000,54.885000,0.689780,1.265987,0.740000,1.305000,-0.050220,-0.039013,1.067318,3.262944,-0.640391,3.262944,1.067318,0.180000,0.720000,22,64,21.572446,64.450887,21.572446,64.450887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.490327,-35.333830,49.187836,57.295975,0.000000,0.000000,0.000000,0.000000,3.639794,3.911722,5.551980,1.484498,0.141105,0.012254,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030085,proposed,0,-126.340000,54.885000,0.716655,1.283877,0.750000,1.325000,-0.033345,-0.041123,1.494245,0.823360,0.030495,0.823360,1.494245,0.220000,0.650000,16,90,16.114108,90.126242,16.114108,90.126242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.031479,-34.537275,49.416989,58.092095,0.000000,0.000000,0.000000,0.000000,3.740810,3.816834,5.540344,1.383561,0.148526,0.013031,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040228,proposed,0,-126.340000,54.885000,0.745912,1.301728,0.780000,1.335000,-0.034088,-0.033272,2.470079,-0.640391,-0.213464,-0.640391,2.470079,0.210000,0.740000,10,95,10.196853,95.478223,10.196853,95.478223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.098075,-35.463258,45.076186,60.031779,0.000000,0.000000,0.000000,0.000000,3.605318,3.753701,5.568673,1.390030,0.185804,0.011829,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050214,proposed,0,-126.340000,54.885000,0.776557,1.318868,0.820000,1.345000,-0.043443,-0.026132,2.348100,0.152474,0.213464,0.152474,2.348100,0.160000,0.850000,19,80,18.681243,79.719061,18.681243,79.719061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.794108,-36.809852,42.535152,59.452558,0.000000,0.000000,0.000000,0.000000,3.467605,3.734319,5.558767,1.390174,0.219649,0.013215,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060087,proposed,0,-126.340000,54.885000,0.808678,1.335356,0.850000,1.365000,-0.041322,-0.029644,2.409089,2.165131,-0.030495,2.165131,2.409089,0.170000,0.810000,21,65,21.191322,65.319642,21.191322,65.319642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.014231,-37.055512,46.454055,59.887455,0.000000,0.000000,0.000000,0.000000,3.584634,3.923566,5.540203,1.384445,0.138686,0.014716,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007583,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070212,proposed,0,-126.340000,54.885000,0.843513,1.351748,0.880000,1.385000,-0.036487,-0.033252,2.165131,3.018985,0.457422,3.018985,2.165131,0.190000,0.730000,25,64,24.732915,63.983403,24.732915,63.983403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.499793,-36.470797,48.605328,59.227298,0.000000,0.000000,0.000000,0.000000,3.626114,3.967457,5.556738,1.389455,0.172695,0.012479,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080214,proposed,0,-126.340000,54.885000,0.879818,1.367387,0.910000,1.405000,-0.030182,-0.037613,2.836017,2.165131,0.030495,2.165131,2.836017,0.220000,0.670000,19,75,18.679678,75.066271,18.679678,75.066271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.057394,-35.611696,49.107935,59.101261,0.000000,0.000000,0.000000,0.000000,3.625864,3.931477,5.560207,1.389609,0.175024,0.013369,0.501775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090136,proposed,0,-126.340000,54.885000,0.917699,1.382320,0.950000,1.415000,-0.032301,-0.032680,3.384923,-0.335443,0.030495,-0.335443,3.384923,0.220000,0.670000,15,96,14.998736,95.554560,14.998736,95.554560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.819193,-35.298060,46.528383,58.652016,0.000000,0.000000,0.000000,0.000000,3.582268,3.759861,5.554743,1.384788,0.160695,0.015536,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100209,proposed,0,-126.340000,54.885000,0.958055,1.396843,1.000000,1.405000,-0.041945,-0.008157,4.299767,-1.250287,0.274453,-1.250287,4.299767,0.200000,0.790000,10,95,10.214194,94.638232,10.214194,94.638232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.745766,-36.139606,43.143513,59.925651,0.000000,0.000000,0.000000,0.000000,3.438666,3.749323,5.559352,1.390065,0.211664,0.012670,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110086,proposed,0,-126.340000,54.885000,0.999475,1.410422,1.040000,1.405000,-0.040525,0.005422,4.116798,0.091484,0.152474,0.091484,4.116798,0.170000,0.860000,18,78,17.857980,77.964179,17.857980,77.964179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.553160,-37.176742,41.367990,58.487656,0.000000,0.000000,0.000000,0.000000,3.303544,3.712300,5.539657,1.387236,0.200426,0.015592,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120136,proposed,0,-126.340000,54.885000,1.043490,1.423526,1.100000,1.435000,-0.056510,-0.011474,4.482736,3.018985,0.091484,3.018985,4.482736,0.160000,0.850000,19,52,18.783532,51.904540,18.783532,51.904540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.678618,-37.557407,44.763193,58.689689,0.000000,0.000000,0.000000,0.000000,3.280897,3.909755,5.553038,1.413784,0.134276,0.012785,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130216,proposed,0,-126.340000,54.885000,1.089514,1.435907,1.150000,1.455000,-0.060486,-0.019093,4.787684,3.140965,-0.030495,3.140965,4.787684,0.190000,0.670000,15,64,15.267356,64.271906,15.267356,64.271906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.441907,-36.173967,49.604878,61.105422,0.000000,0.000000,0.000000,0.000000,3.547049,4.174317,5.556531,1.389004,0.170307,0.012391,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140212,proposed,0,-126.340000,54.885000,1.136988,1.447390,1.210000,1.485000,-0.073012,-0.037610,5.885497,0.945339,-0.091484,0.945339,5.885497,0.180000,0.610000,8,85,7.851767,85.492476,7.851767,85.492476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.277574,-35.536435,46.412365,59.188885,0.000000,0.000000,0.000000,0.000000,3.199631,3.911331,5.556569,1.388904,0.172879,0.012860,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150143,proposed,0,-126.340000,54.885000,1.185930,1.457977,1.270000,1.475000,-0.084070,-0.017023,6.373413,-2.165131,-0.335443,-2.165131,6.373413,0.160000,0.700000,6,105,5.565536,104.535679,5.565536,104.535679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.155494,-35.468152,44.555269,59.009961,0.000000,0.000000,0.000000,0.000000,3.056214,3.752760,5.554122,1.385869,0.163413,0.013352,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160136,proposed,0,-126.340000,54.885000,1.236931,1.467764,1.340000,1.465000,-0.103069,0.002764,7.227268,-1.555235,0.152474,-1.555235,7.227268,0.130000,0.860000,2,87,1.866346,86.916743,1.866346,86.916743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.630710,-36.713975,45.967007,62.659582,0.000000,0.000000,0.000000,0.000000,3.177244,3.940758,5.568400,1.703982,0.298544,0.033806,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170062,proposed,0,-126.340000,54.885000,1.289301,1.476591,1.420000,1.465000,-0.130699,0.011591,6.983309,0.640391,-0.030495,0.640391,6.983309,0.100000,0.950000,8,60,7.536470,59.834542,7.536470,59.834542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.747374,-37.319144,46.869040,60.445356,0.000000,0.000000,0.000000,0.000000,3.212863,3.957394,5.552957,1.544888,0.207689,0.019694,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180064,proposed,0,-126.340000,54.885000,1.343737,1.484545,1.500000,1.495000,-0.156263,-0.010455,7.471226,3.018985,-0.274453,3.018985,7.471226,0.090000,0.750000,6,54,6.330884,54.299490,6.330884,54.299490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.110621,-36.711312,52.502363,62.213144,0.000000,0.000000,0.000000,0.000000,3.632948,4.273942,5.570876,1.538655,0.200825,0.016708,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190061,proposed,0,-126.340000,54.885000,1.399778,1.491520,1.580000,1.515000,-0.180222,-0.023480,7.776174,2.287110,-0.213464,2.287110,7.776174,0.090000,0.650000,4,67,3.837322,66.930707,3.837322,66.930707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.199519,-35.908413,51.834217,61.000357,0.000000,0.000000,0.000000,0.000000,3.730751,4.195310,5.557374,1.709443,0.233128,0.032239,0.502995,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200073,proposed,0,-126.340000,54.885000,1.457480,1.497493,1.670000,1.515000,-0.212520,-0.017507,8.142112,-0.579401,-0.579401,-0.579401,8.142112,0.090000,0.620000,-1,93,-1.237078,92.919721,-1.237078,92.919721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.182287,-34.843563,49.320205,58.387755,0.000000,0.000000,0.000000,0.000000,3.631045,3.924937,5.701031,1.488341,0.206370,0.017392,0.500440,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210059,proposed,0,-126.340000,54.885000,1.516540,1.502410,1.750000,1.505000,-0.233460,-0.002590,8.142112,-3.018985,-0.152474,-3.018985,8.142112,0.080000,0.740000,-2,103,-1.907637,103.302800,-1.907637,103.302800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.207492,-34.659623,48.043631,60.231887,0.000000,0.000000,0.000000,0.000000,3.523076,3.903073,5.560375,1.484446,0.233544,0.017174,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220055,proposed,0,-126.340000,54.885000,1.577108,1.506262,1.840000,1.485000,-0.262892,0.021262,7.837164,-2.592058,-0.030495,-2.592058,7.837164,0.050000,0.920000,3,85,2.721878,85.090909,2.721878,85.090909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.020662,-35.357625,49.546513,63.433701,0.000000,0.000000,0.000000,0.000000,3.612188,4.102625,5.537877,1.415890,0.194015,0.012737,0.500565,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230055,proposed,0,-126.340000,54.885000,1.639083,1.509015,1.920000,1.485000,-0.280917,0.024015,7.227268,1.067318,-0.640391,1.067318,7.227268,0.050000,1.030000,9,44,8.778032,43.700750,8.778032,43.700750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.744825,-36.253627,51.924653,64.956067,0.000000,0.000000,0.000000,0.000000,3.745144,4.346004,5.527982,1.409247,0.147207,0.012121,0.500375,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240055,proposed,0,-126.340000,54.885000,1.702359,1.510643,2.000000,1.505000,-0.297641,0.005643,6.861330,2.836017,-0.091484,2.836017,6.861330,0.060000,0.860000,12,40,11.518541,39.959108,11.518541,39.959108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.062338,-35.392644,57.428947,67.850307,0.000000,0.000000,0.000000,0.000000,3.999764,4.732543,5.532974,1.402426,0.125629,0.011187,0.500250,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007576,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250055,proposed,0,-126.340000,54.885000,1.766869,1.511120,2.070000,1.515000,-0.303131,-0.003880,6.922320,1.128308,-0.091484,1.128308,6.922320,0.080000,0.460000,10,85,10.024118,88.353191,10.024118,88.353191,0.000000,-3.394082,0.000000,64.000000,0.000000,0.000000,-81.777145,-34.110808,60.711094,72.672137,0.000000,0.000000,0.000000,0.000000,4.328390,4.956439,5.582104,1.415839,0.139903,0.011766,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260057,proposed,0,-126.340000,54.885000,1.832544,1.510427,2.150000,1.485000,-0.317456,0.025427,7.349247,-3.994819,-0.030495,-3.994819,7.349247,0.100000,0.620000,2,109,1.640705,108.612540,1.640705,108.612540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.827829,-34.132914,55.205680,72.132711,0.000000,0.000000,0.000000,0.000000,3.940148,4.606194,5.528880,1.392382,0.170697,0.011849,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270057,proposed,0,-126.340000,54.885000,1.899262,1.508544,2.230000,1.445000,-0.330738,0.063544,7.288257,-5.458569,-0.213464,-5.458569,7.288257,0.080000,0.720000,3,108,3.162832,108.401211,3.162832,108.401211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.657578,-34.779620,56.038716,76.105053,0.000000,0.000000,0.000000,0.000000,3.912318,4.707918,5.551671,1.416253,0.236211,0.012057,0.509063,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280208,proposed,0,-126.340000,54.885000,1.967991,1.505399,2.290000,1.425000,-0.322009,0.080399,6.739351,-1.372266,0.091484,-1.372266,6.739351,0.080000,0.970000,10,70,10.405200,70.120843,10.405200,70.120843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.334437,-36.417107,56.888152,77.399043,0.000000,0.000000,0.000000,0.000000,3.945623,4.868215,5.557658,1.403109,0.316920,0.013644,0.500344,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290058,proposed,0,-126.340000,54.885000,2.035553,1.501147,2.360000,1.435000,-0.324447,0.066147,5.946486,3.079975,-0.274453,3.079975,5.946486,0.080000,0.880000,20,38,20.175744,37.977956,20.175744,37.977956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.460047,-36.946812,61.386290,78.563087,0.000000,0.000000,0.000000,0.000000,4.110825,5.197292,5.604694,1.413887,0.137159,0.013655,0.500529,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300057,proposed,0,-126.340000,54.885000,2.104926,1.495611,2.440000,1.475000,-0.335074,0.020611,5.946486,5.153621,-0.335443,5.153621,5.946486,0.110000,0.640000,18,36,18.197692,36.362363,18.197692,36.362363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.177533,-36.660227,65.090122,81.647615,0.000000,0.000000,0.000000,0.000000,4.402299,5.512612,5.591958,1.420857,0.147112,0.013114,0.515147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310097,proposed,0,-126.340000,54.885000,2.175291,1.488808,2.500000,1.505000,-0.324709,-0.016192,6.556382,1.006328,-0.579401,1.006328,6.556382,0.110000,0.440000,14,81,14.180130,83.767118,14.180130,83.767118,0.000000,-2.404754,0.000000,64.000000,0.000000,0.000000,-85.288144,-35.559589,66.330564,84.272711,0.000000,0.000000,0.000000,0.000000,4.471807,5.539239,5.558476,1.404604,0.175120,0.013813,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320056,proposed,0,-126.340000,54.885000,2.245681,1.480827,2.570000,1.485000,-0.324319,-0.004173,6.434403,-3.140965,-0.457422,-3.140965,6.434403,0.160000,0.610000,8,104,7.789952,104.217949,7.789952,104.217949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.864053,-35.703359,58.802537,80.191128,0.000000,0.000000,0.000000,0.000000,3.926002,4.991493,5.536313,1.413284,0.178285,0.013519,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330058,proposed,0,-126.340000,54.885000,2.316881,1.471572,2.640000,1.445000,-0.323119,0.026572,6.922320,-5.946486,-0.457422,-5.946486,6.922320,0.140000,0.820000,5,108,5.230262,108.016014,5.230262,108.016014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.058088,-36.323139,60.322180,83.345602,0.000000,0.000000,0.000000,0.000000,3.994060,5.093003,5.553914,1.414706,0.217785,0.013519,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340057,proposed,0,-126.340000,54.885000,2.388473,1.461082,2.700000,1.405000,-0.311527,0.056082,7.349247,-3.506902,0.030495,-3.506902,7.349247,0.130000,0.930000,5,82,4.948064,82.238460,4.948064,82.238460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.638845,-37.360794,61.141195,83.136089,0.000000,0.000000,0.000000,0.000000,3.995925,5.135448,5.540175,1.392525,0.205617,0.011180,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350080,proposed,0,-126.340000,54.885000,2.460539,1.449333,2.780000,1.415000,-0.319461,0.034333,6.617372,2.592058,-0.213464,2.592058,6.617372,0.050000,0.900000,24,37,23.652841,31.161260,23.652841,31.161260,0.000000,6.077200,0.000000,64.000000,0.000000,0.000000,-87.861474,-38.384279,62.386552,81.512568,0.000000,0.000000,0.000000,0.000000,4.131976,5.250610,5.549669,1.400044,0.154797,0.012826,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360057,proposed,0,-126.340000,54.885000,2.532479,1.436419,2.860000,1.455000,-0.327521,-0.018581,6.617372,5.214611,-0.518412,5.214611,6.617372,0.140000,0.620000,14,27,14.269315,27.036034,14.269315,27.036034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.556322,-37.360210,70.620043,87.197560,0.000000,0.000000,0.000000,0.000000,4.676996,5.812092,5.654802,1.401484,0.155123,0.013795,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370057,proposed,0,-126.340000,54.885000,2.604692,1.422269,2.920000,1.475000,-0.315308,-0.052731,7.105289,1.921172,-0.579401,1.921172,7.105289,0.160000,0.430000,8,66,7.832712,66.402730,7.832712,66.402730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.004939,-36.085481,73.444033,93.422058,0.000000,0.000000,0.000000,0.000000,4.834894,6.069178,5.538712,1.395286,0.133072,0.012749,0.500326,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380209,proposed,0,-126.340000,54.885000,2.678009,1.406688,3.000000,1.455000,-0.321991,-0.048312,7.410237,-3.750861,0.152474,-3.750861,7.410237,0.120000,0.480000,8,108,7.726402,107.856053,7.726402,107.856053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.494062,-34.788945,66.457698,86.352389,0.000000,0.000000,0.000000,0.000000,4.394860,5.375005,5.557087,1.404305,0.225425,0.014248,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390201,proposed,0,-126.340000,54.885000,2.750083,1.390175,3.090000,1.415000,-0.339917,-0.024825,8.203101,-6.556382,0.152474,-6.556382,8.203101,0.130000,0.750000,-3,108,-3.421352,107.623777,-3.421352,107.623777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.696390,-34.744088,67.767854,90.718485,0.000000,0.000000,0.000000,0.000000,4.483855,5.518998,5.564595,1.402953,0.249408,0.014099,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400213,proposed,0,-126.340000,54.885000,2.822104,1.372486,3.170000,1.375000,-0.347896,-0.002514,7.837164,-4.055809,0.091484,-4.055809,7.837164,0.110000,0.930000,1,74,1.173497,73.747896,1.173497,73.747896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.357450,-34.964761,69.507761,91.720202,0.000000,0.000000,0.000000,0.000000,4.605148,5.621464,5.557960,1.403958,0.290774,0.014667,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410217,proposed,0,-126.340000,54.885000,2.893784,1.353695,3.250000,1.365000,-0.356216,-0.011305,7.288257,1.189297,-0.457422,1.189297,7.288257,0.080000,0.870000,11,33,11.062039,32.833097,11.062039,32.833097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.248227,-34.619355,71.501615,88.562929,0.000000,0.000000,0.000000,0.000000,4.785443,5.715722,5.557601,1.412193,0.188457,0.014844,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420213,proposed,0,-126.340000,54.885000,2.965028,1.333837,3.330000,1.385000,-0.364972,-0.051163,6.922320,3.445913,-0.030495,3.445913,6.922320,0.090000,0.600000,14,32,13.570281,32.192659,13.570281,32.192659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.977126,-32.787905,74.897513,89.075909,0.000000,0.000000,0.000000,0.000000,5.055525,5.943026,5.558773,1.445069,0.187907,0.014401,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430204,proposed,0,-126.340000,54.885000,3.035763,1.312946,3.400000,1.395000,-0.364237,-0.082054,7.044299,0.884349,-0.213464,0.884349,7.044299,0.120000,0.440000,8,64,8.315037,63.621943,8.315037,63.621943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.521284,-30.840740,72.810258,86.721512,0.000000,0.000000,0.000000,0.000000,5.002488,5.734114,5.556725,1.404697,0.171189,0.013941,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440209,proposed,0,-126.340000,54.885000,3.106039,1.291019,3.470000,1.375000,-0.363961,-0.083981,6.739351,-4.482736,-0.335443,-4.482736,6.739351,0.110000,0.480000,10,104,9.711869,103.644771,9.711869,103.644771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.705066,-28.797489,66.426188,80.515585,0.000000,0.000000,0.000000,0.000000,4.565703,5.130273,5.556446,1.405189,0.211398,0.012913,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450090,proposed,0,-126.340000,54.885000,3.174800,1.268423,3.540000,1.325000,-0.365200,-0.056577,6.068465,-6.983309,-0.335443,-6.983309,6.068465,0.120000,0.720000,12,106,12.229646,105.514872,12.229646,105.514872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.438276,-28.383790,66.139153,84.198862,0.000000,0.000000,0.000000,0.000000,4.506535,5.217920,5.555560,1.409374,0.238981,0.016034,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460209,proposed,0,-126.340000,54.885000,3.244479,1.244357,3.600000,1.275000,-0.355521,-0.030643,5.580549,-4.543725,0.396432,-4.543725,5.580549,0.130000,0.920000,16,69,15.881520,68.831030,15.881520,68.831030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.587245,-28.682125,68.114678,86.673797,0.000000,0.000000,0.000000,0.000000,4.558398,5.422277,5.555744,1.406473,0.254582,0.012874,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470210,proposed,0,-126.340000,54.885000,3.312524,1.219708,3.660000,1.265000,-0.347476,-0.045292,5.153621,1.067318,-0.213464,1.067318,5.153621,0.130000,0.830000,22,27,21.811199,27.164740,21.811199,27.164740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.219518,-28.188518,70.414711,85.515805,0.000000,0.000000,0.000000,0.000000,4.594481,5.567248,5.557643,1.411614,0.175691,0.013245,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480085,proposed,0,-126.340000,54.885000,3.378843,1.194577,3.720000,1.285000,-0.341157,-0.090423,4.543725,3.445913,-0.518412,3.445913,4.543725,0.150000,0.570000,26,24,25.802677,24.285468,25.802677,24.285468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.721404,-26.223176,74.653299,88.260961,0.000000,0.000000,0.000000,0.000000,4.823850,5.856417,5.540444,1.433763,0.144750,0.016452,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490141,proposed,0,-126.340000,54.885000,3.445413,1.168236,3.770000,1.285000,-0.324587,-0.116764,4.604715,-0.457422,-0.579401,-0.457422,4.604715,0.250000,0.360000,13,69,12.871128,71.399188,12.871128,71.399188,0.000000,-2.113721,0.000000,64.000000,0.000000,0.000000,-97.498147,-23.466048,76.060002,89.917052,0.000000,0.000000,0.000000,0.000000,4.846003,5.841249,5.552534,1.405891,0.145386,0.013871,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500102,proposed,0,-126.340000,54.885000,3.510324,1.141462,3.830000,1.255000,-0.319676,-0.113538,5.824507,-5.702528,-0.213464,-5.702528,5.824507,0.230000,0.470000,2,105,1.848208,105.453501,1.848208,105.453501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.420300,-22.189201,69.886824,87.360873,0.000000,0.000000,0.000000,0.000000,4.381100,5.355108,5.552085,1.411792,0.215862,0.011586,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510087,proposed,0,-126.340000,54.885000,3.574298,1.114007,3.890000,1.185000,-0.315702,-0.070993,5.885497,-8.081122,-0.091484,-8.081122,5.885497,0.170000,0.740000,6,105,6.264711,105.223152,6.264711,105.223152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.458383,-22.338786,71.618518,92.650002,0.000000,0.000000,0.000000,0.000000,4.541919,5.562049,5.544675,1.866259,1.266001,0.045272,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520058,proposed,0,-126.340000,54.885000,3.637039,1.086040,3.950000,1.145000,-0.312961,-0.058960,5.580549,-4.665705,0.457422,-4.665705,5.580549,0.140000,0.910000,13,62,13.224826,62.476707,13.224826,62.476707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.875527,-23.074045,73.400033,92.801512,0.000000,0.000000,0.000000,0.000000,4.746757,5.698172,5.606052,1.580162,0.305032,0.023263,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530089,proposed,0,-126.340000,54.885000,3.698934,1.057426,4.000000,1.145000,-0.301066,-0.087574,5.580549,-4.665705,-0.274453,1.555235,4.238777,0.130000,0.800000,15,66,15.349701,66.365036,15.349701,66.365036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.930124,-20.644610,75.570801,85.635365,0.000000,0.000000,0.000000,0.000000,4.771706,5.540029,5.557098,1.796858,0.233646,0.034885,0.501154,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540063,proposed,0,-126.340000,54.885000,3.759224,1.028569,4.040000,1.155000,-0.280776,-0.126431,2.775027,3.506902,-0.091484,3.506902,2.775027,0.140000,0.690000,42,21,42.169185,7.135549,42.169185,7.135549,0.000000,14.229487,0.000000,64.000000,0.000000,0.000000,-98.403614,-21.691633,65.225976,77.122136,0.000000,0.000000,0.000000,0.000000,4.464803,5.061140,5.597623,1.459452,0.207730,0.019783,0.500368,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550064,proposed,0,-126.340000,54.885000,3.818373,0.999306,4.070000,1.195000,-0.251627,-0.195694,2.470079,4.238777,-0.457422,4.238777,2.470079,0.230000,0.480000,36,11,36.197000,11.282375,36.197000,11.282375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.701954,-20.016736,74.103353,86.220715,0.000000,0.000000,0.000000,0.000000,4.849641,5.717190,5.580000,1.494390,0.215373,0.017562,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560057,proposed,0,-126.340000,54.885000,3.876123,0.969821,4.110000,1.205000,-0.233877,-0.235179,3.445913,-0.457422,0.152474,-0.457422,3.445913,0.340000,0.270000,12,56,12.256526,63.371261,12.256526,63.371261,0.000000,-7.088886,0.000000,64.000000,0.000000,0.000000,-97.412372,-16.675637,82.310963,99.240133,0.000000,0.000000,0.000000,0.000000,5.458761,6.462883,5.543803,1.687804,0.246914,0.023736,0.500878,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570071,proposed,0,-126.340000,54.885000,3.932601,0.940110,4.150000,1.155000,-0.217399,-0.214890,5.031642,-8.386070,0.091484,-8.386070,5.031642,0.270000,0.350000,3,101,3.026548,107.281143,3.026548,107.281143,0.000000,-5.998768,0.000000,64.000000,0.000000,0.000000,-94.735029,-13.524172,77.798196,97.158965,0.000000,0.000000,0.000000,0.000000,5.458814,6.353118,5.555280,1.418644,0.179155,0.012468,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580099,proposed,0,-126.340000,54.885000,3.987742,0.910273,4.210000,1.055000,-0.222258,-0.144727,4.726694,-12.167426,-0.213464,-12.167426,4.726694,0.190000,0.430000,13,107,12.565182,107.159638,12.565182,107.159638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.697899,-11.287775,79.304793,99.442900,0.000000,0.000000,0.000000,0.000000,5.286653,6.346921,5.530930,1.422024,0.224154,0.012607,0.500347,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590136,proposed,0,-126.340000,54.885000,4.041479,0.880415,4.250000,0.955000,-0.208521,-0.074585,4.177788,-9.727842,-0.945339,-9.727842,4.177788,0.160000,0.950000,21,93,21.163755,93.267743,21.163755,93.267743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.919459,-10.234935,85.107835,104.017070,0.000000,0.000000,0.000000,0.000000,5.327261,6.493022,5.555831,1.402549,0.184850,0.012117,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600213,proposed,0,-126.340000,54.885000,4.093943,0.850536,4.290000,0.905000,-0.196057,-0.054464,2.348100,-3.323933,-0.213464,-3.323933,2.348100,0.210000,0.910000,34,48,33.745520,45.734418,33.745520,45.734418,0.000000,2.533326,0.000000,64.000000,0.000000,0.000000,-95.828311,-9.479183,87.674216,104.380667,0.000000,0.000000,0.000000,0.000000,5.273572,6.443333,5.560522,1.409803,0.201383,0.013293,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610081,proposed,0,-126.340000,54.885000,4.143859,0.821459,4.320000,0.895000,-0.176141,-0.073541,1.616224,2.409089,0.457422,2.409089,1.616224,0.270000,0.710000,36,13,36.444006,13.441931,36.444006,13.441931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.007338,-8.468305,90.756078,105.457451,0.000000,0.000000,0.000000,0.000000,5.476895,6.716697,5.559415,1.404008,0.144249,0.013599,0.500391,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620081,proposed,0,-126.340000,54.885000,4.192965,0.792263,4.350000,0.925000,-0.157035,-0.132737,2.043152,3.628881,0.274453,3.628881,2.043152,0.360000,0.470000,23,18,23.238415,18.342471,23.238415,18.342471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.143218,-6.928436,92.107087,107.143673,0.000000,0.000000,0.000000,0.000000,5.687124,6.871221,5.552118,1.405852,0.163290,0.015013,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630057,proposed,0,-126.340000,54.885000,4.240460,0.763501,4.390000,0.925000,-0.149540,-0.161499,3.262944,-1.250287,-0.274453,-1.250287,3.262944,0.320000,0.280000,16,63,15.908892,73.130555,15.908892,73.130555,0.000000,-9.788084,0.000000,64.000000,0.000000,0.000000,-101.580100,-5.124834,91.746045,107.924149,0.000000,0.000000,0.000000,0.000000,5.744785,7.071589,5.668420,1.410011,0.134141,0.013377,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640057,proposed,0,-126.340000,54.885000,4.286567,0.735130,4.420000,0.875000,-0.133433,-0.139870,3.750861,-8.447060,-0.579401,-8.447060,3.750861,0.260000,0.430000,17,107,16.824122,107.136702,16.824122,107.136702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.635417,-3.526966,84.745031,99.874030,0.000000,0.000000,0.000000,0.000000,5.230958,6.577018,5.665069,1.420863,0.184757,0.013331,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650076,proposed,0,-126.340000,54.885000,4.331258,0.707257,4.460000,0.775000,-0.128742,-0.067743,3.506902,-10.459717,-0.213464,-10.459717,3.506902,0.260000,0.720000,17,107,16.935945,106.847884,16.935945,106.847884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.625335,-3.669202,86.960506,105.302940,0.000000,0.000000,0.000000,0.000000,5.280148,6.612239,5.562061,1.410536,0.235946,0.015102,0.500221,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660222,proposed,0,-126.340000,54.885000,4.374989,0.679691,4.500000,0.705000,-0.125011,-0.025309,2.714037,-7.044299,0.030495,-7.044299,2.714037,0.200000,0.920000,31,80,31.489809,80.037515,31.489809,80.037515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.153442,-3.601807,91.478003,108.624790,0.000000,0.000000,0.000000,0.000000,5.520249,6.749790,5.570000,1.409980,0.326645,0.013383,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670213,proposed,0,-126.340000,54.885000,4.416560,0.653289,4.530000,0.675000,-0.113440,-0.021711,1.738204,0.640391,0.640391,0.640391,1.738204,0.160000,0.860000,49,35,48.659012,23.212579,48.659012,23.212579,0.000000,11.824936,0.000000,64.000000,0.000000,0.000000,-103.344261,-4.394186,94.174046,110.198875,0.000000,0.000000,0.000000,0.000000,5.838724,6.907161,5.556981,1.410258,0.184984,0.013696,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680213,proposed,0,-126.340000,54.885000,4.456701,0.627693,4.550000,0.705000,-0.093299,-0.077307,1.677214,4.360757,0.152474,4.360757,1.677214,0.320000,0.610000,32,10,31.833215,9.705392,31.833215,9.705392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.220816,-4.828701,94.830605,110.674865,0.000000,0.000000,0.000000,0.000000,5.901585,7.097530,5.557034,1.410449,0.214540,0.012787,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690208,proposed,0,-126.340000,54.885000,4.495374,0.603032,4.580000,0.735000,-0.084626,-0.131968,3.140965,3.872840,0.030495,3.872840,3.140965,0.380000,0.320000,10,35,10.458304,35.152699,10.458304,35.152699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.436085,-4.957277,101.063827,122.308356,0.000000,0.000000,0.000000,0.000000,6.289448,7.702123,5.557949,1.409872,0.183160,0.013390,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700216,proposed,0,-126.340000,54.885000,4.532660,0.579356,4.620000,0.725000,-0.087340,-0.145644,3.628881,-2.043152,-0.762370,-2.043152,3.628881,0.300000,0.350000,11,80,11.428120,82.157097,11.428120,82.157097,0.000000,-2.004398,0.000000,64.000000,0.000000,0.000000,-102.746929,-5.264944,91.648093,111.957161,0.000000,0.000000,0.000000,0.000000,5.561586,6.972159,5.557605,1.408958,0.173311,0.013066,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710215,proposed,0,-126.340000,54.885000,4.568510,0.556804,4.660000,0.675000,-0.091490,-0.118196,3.018985,-8.020133,0.030495,-8.020133,3.018985,0.210000,0.530000,24,107,24.348720,106.809096,24.348720,106.809096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.765568,-5.574564,87.578923,106.032021,0.000000,0.000000,0.000000,0.000000,5.441178,6.579382,5.556909,1.410854,0.224183,0.014172,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720105,proposed,0,-126.340000,54.885000,4.602610,0.535669,4.700000,0.615000,-0.097390,-0.079331,2.348100,-7.532216,-0.030495,-7.532216,2.348100,0.210000,0.770000,29,101,28.818564,101.070758,28.818564,101.070758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.725591,-5.875323,90.122603,108.069050,0.000000,0.000000,0.000000,0.000000,5.655268,6.661381,5.579329,1.413344,0.236005,0.014673,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730210,proposed,0,-126.340000,54.885000,4.636087,0.515364,4.720000,0.575000,-0.083913,-0.059636,1.433256,-2.775027,0.640391,-2.775027,1.433256,0.260000,0.920000,32,56,31.699215,51.202606,31.699215,51.202606,0.000000,4.868152,0.000000,64.000000,0.000000,0.000000,-101.417780,-5.738801,92.066646,108.946708,0.000000,0.000000,0.000000,0.000000,5.731509,6.716309,5.557161,1.410797,0.235170,0.013840,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740217,proposed,0,-126.340000,54.885000,4.667909,0.496627,4.740000,0.595000,-0.072091,-0.098373,0.823360,4.055809,-0.030495,4.055809,0.823360,0.300000,0.770000,34,11,34.274208,4.681075,34.274208,4.681075,0.000000,6.389684,0.000000,64.000000,0.000000,0.000000,-101.256202,-5.199253,92.877390,107.181263,0.000000,0.000000,0.000000,0.000000,5.708532,6.819305,5.557311,1.410336,0.175884,0.012993,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750216,proposed,0,-126.340000,54.885000,4.698413,0.479347,4.760000,0.635000,-0.061587,-0.155653,1.128308,5.397580,-0.091484,5.397580,1.128308,0.330000,0.440000,29,18,28.652355,17.501715,28.652355,17.501715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.078183,-3.411305,95.123567,110.648066,0.000000,0.000000,0.000000,0.000000,5.845984,7.008046,5.558965,1.452514,0.186176,0.013490,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760210,proposed,0,-126.340000,54.885000,4.727651,0.463594,4.780000,0.665000,-0.052349,-0.201406,1.677214,0.762370,-0.640391,0.762370,1.677214,0.340000,0.260000,21,63,21.208736,69.104826,21.208736,69.104826,0.000000,-6.603111,0.000000,64.000000,0.000000,0.000000,-101.608110,-1.792256,93.239282,107.326271,0.000000,0.000000,0.000000,0.000000,5.706067,7.078815,5.556400,1.416494,0.175541,0.013942,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770210,proposed,0,-126.340000,54.885000,4.755679,0.449429,4.810000,0.635000,-0.054321,-0.185571,2.409089,-5.397580,0.213464,-5.397580,2.409089,0.300000,0.390000,16,107,16.037124,107.072625,16.037124,107.072625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.821985,-0.705403,86.581921,101.078483,0.000000,0.000000,0.000000,0.000000,5.287756,6.647691,5.556449,1.411896,0.234907,0.013395,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780213,proposed,0,-126.340000,54.885000,4.782530,0.436927,4.840000,0.575000,-0.057470,-0.138073,2.348100,-7.898153,-0.030495,-7.898153,2.348100,0.260000,0.710000,18,107,18.284547,106.786240,18.284547,106.786240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.397352,-1.085873,88.297444,106.461652,0.000000,0.000000,0.000000,0.000000,5.455890,6.691236,5.559239,1.410613,0.248557,0.013933,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790211,proposed,0,-126.340000,54.885000,4.808215,0.426167,4.860000,0.535000,-0.051785,-0.108833,1.494245,-4.421746,0.335443,-4.421746,1.494245,0.220000,0.910000,31,69,30.960010,69.363564,30.960010,69.363564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.552537,-0.968676,92.166063,108.674287,0.000000,0.000000,0.000000,0.000000,5.733959,6.823223,5.556409,1.410731,0.290219,0.012748,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800212,proposed,0,-126.340000,54.885000,4.832784,0.417205,4.870000,0.535000,-0.037216,-0.117795,0.640391,2.897006,-0.335443,2.897006,0.640391,0.260000,0.820000,37,24,36.551170,17.024688,36.551170,17.024688,0.000000,7.338876,0.000000,64.000000,0.000000,0.000000,-98.202858,-0.835465,94.105842,108.224527,0.000000,0.000000,0.000000,0.000000,5.850723,6.840314,5.558752,1.410460,0.187897,0.013543,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810211,proposed,0,-126.340000,54.885000,4.856262,0.410103,4.880000,0.575000,-0.023738,-0.164897,0.091484,6.373413,-0.396432,6.373413,0.091484,0.330000,0.540000,34,10,34.217210,9.598074,34.217210,9.598074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.849422,-0.138987,94.042307,108.449537,0.000000,0.000000,0.000000,0.000000,5.846732,6.926037,5.558129,1.410203,0.185210,0.015378,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820213,proposed,0,-126.340000,54.885000,4.878692,0.404916,4.890000,0.615000,-0.011308,-0.210084,0.274453,2.775027,-0.213464,2.775027,0.274453,0.370000,0.280000,27,55,26.961491,59.333384,26.961491,59.333384,0.000000,-4.735311,0.000000,64.000000,0.000000,0.000000,-98.132962,1.719881,96.100219,113.381665,0.000000,0.000000,0.000000,0.000000,5.871607,7.339305,5.556698,1.410838,0.187457,0.012672,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830219,proposed,0,-126.340000,54.885000,4.900101,0.401695,4.910000,0.605000,-0.009899,-0.203305,1.250287,-3.750861,0.518412,-3.750861,1.250287,0.350000,0.340000,18,100,17.710654,106.999501,17.710654,106.999501,0.000000,-7.401428,0.000000,64.000000,0.000000,0.000000,-97.752195,2.856168,87.934899,102.452982,0.000000,0.000000,0.000000,0.000000,5.299309,6.868971,5.557546,1.410133,0.223383,0.013220,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840209,proposed,0,-126.340000,54.885000,4.920482,0.400487,4.920000,0.565000,0.000482,-0.164513,1.433256,-6.800341,0.091484,-6.800341,1.433256,0.280000,0.650000,23,107,22.674785,106.796025,22.674785,106.796025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.148481,2.785330,88.435397,106.277718,0.000000,0.000000,0.000000,0.000000,5.342222,6.842772,5.556754,1.411083,0.338211,0.014265,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850208,proposed,0,-126.340000,54.885000,4.939908,0.401330,4.950000,0.515000,-0.010092,-0.113670,1.006328,-4.665705,0.152474,-4.665705,1.006328,0.260000,0.870000,28,85,27.557494,84.660654,27.557494,84.660654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.822056,2.969331,92.593775,109.059384,0.000000,0.000000,0.000000,0.000000,5.629959,7.000140,5.557224,1.410237,0.236509,0.013287,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860209,proposed,0,-126.340000,54.885000,4.958388,0.404260,4.960000,0.525000,-0.001612,-0.120740,0.152474,1.799193,0.152474,1.799193,0.152474,0.260000,0.880000,37,40,37.098912,31.097935,37.098912,31.097935,0.000000,8.562719,0.000000,64.000000,0.000000,0.000000,-95.603585,3.081315,92.686346,106.433145,0.000000,0.000000,0.000000,0.000000,5.676902,6.792834,5.556525,1.410369,0.187069,0.012428,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870072,proposed,0,-126.340000,54.885000,4.975700,0.409222,4.970000,0.565000,0.005700,-0.155778,0.030495,6.617372,-0.213464,6.617372,0.030495,0.330000,0.660000,31,9,31.357551,8.594321,31.357551,8.594321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.845950,3.084786,92.516464,104.878226,0.000000,0.000000,0.000000,0.000000,5.676828,6.734502,5.577609,1.519637,0.211375,0.017298,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880060,proposed,0,-126.340000,54.885000,4.992323,0.416367,4.970000,0.625000,0.022323,-0.208633,0.091484,6.373413,-0.335443,6.373413,0.091484,0.330000,0.370000,32,33,31.603938,32.711940,31.603938,32.711940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.985299,4.073081,96.558622,113.714868,0.000000,0.000000,0.000000,0.000000,5.894046,7.271843,5.574940,1.802572,0.259170,0.045752,0.500864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890065,proposed,0,-126.340000,54.885000,5.008072,0.425681,4.990000,0.655000,0.018072,-0.229319,1.128308,0.274453,0.030495,0.274453,1.128308,0.360000,0.280000,16,78,16.460656,91.773194,16.460656,91.773194,0.000000,-14.061253,0.000000,64.000000,0.000000,0.000000,-97.708868,4.929691,91.519296,104.202645,0.000000,0.000000,0.000000,0.000000,5.561307,7.008055,5.560720,1.455670,0.209354,0.020342,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900059,proposed,0,-126.340000,54.885000,5.022908,0.437152,5.010000,0.615000,0.012908,-0.177848,1.372266,-5.946486,-0.335443,-5.946486,1.372266,0.280000,0.490000,20,107,20.025247,106.978310,20.025247,106.978310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.667788,5.579302,88.287921,102.851310,0.000000,0.000000,0.000000,0.000000,5.326863,6.818071,5.561817,1.722734,0.265843,0.033733,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910063,proposed,0,-126.340000,54.885000,5.036864,0.450805,5.030000,0.565000,0.006864,-0.114195,1.433256,-6.739351,0.457422,-6.739351,1.433256,0.260000,0.760000,20,107,19.924506,106.749577,19.924506,106.749577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.648033,5.774927,92.048473,107.150804,0.000000,0.000000,0.000000,0.000000,5.628391,6.977438,5.612524,1.455959,0.302805,0.021112,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920064,proposed,0,-126.340000,54.885000,5.049921,0.466627,5.040000,0.535000,0.009921,-0.068373,0.762370,-2.957996,0.335443,-2.957996,0.762370,0.240000,0.940000,28,81,28.209806,81.385755,28.209806,81.385755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.089412,6.012974,93.844685,107.776355,0.000000,0.000000,0.000000,0.000000,5.776320,6.952851,5.651262,1.442283,0.290974,0.014591,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930057,proposed,0,-126.340000,54.885000,5.062066,0.484596,5.040000,0.555000,0.022066,-0.070404,-0.640391,4.421746,-0.396432,4.421746,-0.640391,0.260000,0.900000,41,36,40.587091,25.843514,40.587091,25.843514,0.000000,10.542241,0.000000,64.000000,0.000000,0.000000,-95.778721,5.009404,92.357311,105.039039,0.000000,0.000000,0.000000,0.000000,5.770551,6.615258,5.540270,1.417052,0.160524,0.012424,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940059,proposed,0,-126.340000,54.885000,5.073306,0.504727,5.040000,0.625000,0.033306,-0.120273,-0.823360,8.691018,-0.152474,8.691018,-0.823360,0.330000,0.640000,36,11,35.588136,10.674780,35.588136,10.674780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.061434,3.704057,92.872191,106.243643,0.000000,0.000000,0.000000,0.000000,5.810494,6.849282,5.538376,1.417508,0.155938,0.012218,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950057,proposed,0,-126.340000,54.885000,5.083609,0.526974,5.040000,0.705000,0.043609,-0.178026,-0.396432,7.532216,0.274453,7.532216,-0.396432,0.380000,0.350000,25,42,25.431585,42.443388,25.431585,42.443388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.879551,3.280370,97.575264,113.774073,0.000000,0.000000,0.000000,0.000000,6.016116,7.290031,5.538209,1.411674,0.149989,0.011904,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960057,proposed,0,-126.340000,54.885000,5.092956,0.551322,5.060000,0.735000,0.032956,-0.183678,0.823360,1.250287,0.274453,1.250287,0.823360,0.360000,0.320000,13,87,13.186563,99.512193,13.186563,99.512193,0.000000,-12.068805,0.000000,64.000000,0.000000,0.000000,-97.503515,2.959194,90.860173,106.776529,0.000000,0.000000,0.000000,0.000000,5.531676,6.928789,5.540068,1.405954,0.162837,0.012773,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970214,proposed,0,-126.340000,54.885000,5.101439,0.578161,5.070000,0.715000,0.031439,-0.136839,1.250287,-4.543725,0.396432,-4.543725,1.250287,0.230000,0.510000,22,107,21.929577,106.869804,21.929577,106.869804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.965008,2.782796,88.160037,104.890911,0.000000,0.000000,0.000000,0.000000,5.395477,6.722485,5.559231,1.418591,0.227054,0.013414,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980212,proposed,0,-126.340000,54.885000,5.108757,0.606613,5.080000,0.675000,0.028757,-0.068387,0.762370,-4.848673,-0.457422,-4.848673,0.762370,0.150000,0.790000,35,107,34.550172,106.753172,34.550172,106.753172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.846540,2.700283,91.619832,107.083231,0.000000,0.000000,0.000000,0.000000,5.694706,6.837952,5.559303,1.416742,0.275209,0.014060,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990058,proposed,0,-126.340000,54.885000,5.114922,0.636553,5.090000,0.665000,0.024922,-0.028447,-0.030495,-0.091484,0.091484,-0.091484,-0.030495,0.290000,0.950000,23,75,23.345747,75.420769,23.345747,75.420769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.592350,2.241566,91.901879,107.267945,0.000000,0.000000,0.000000,0.000000,5.691711,6.770567,5.539837,1.406736,0.268406,0.015095,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000216,proposed,0,-126.340000,54.885000,5.120150,0.669384,5.090000,0.705000,0.030150,-0.035616,-0.945339,6.617372,0.518412,6.617372,-0.945339,0.300000,0.900000,30,30,30.077571,24.901005,30.077571,24.901005,0.000000,5.519764,0.000000,64.000000,0.000000,0.000000,-94.260394,1.476136,90.222518,104.559841,0.000000,0.000000,0.000000,0.000000,5.559197,6.559674,5.557465,1.422730,0.187484,0.012430,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010212,proposed,0,-126.340000,54.885000,5.124116,0.703556,5.090000,0.785000,0.034116,-0.081444,-1.006328,9.727842,-0.091484,9.727842,-1.006328,0.310000,0.610000,30,22,30.108344,21.540522,30.108344,21.540522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.618287,1.222512,93.040215,105.578574,0.000000,0.000000,0.000000,0.000000,5.803789,6.808079,5.558893,1.416239,0.175684,0.014649,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020058,proposed,0,-126.340000,54.885000,5.126820,0.738950,5.090000,0.855000,0.036820,-0.116050,-0.701380,7.227268,0.030495,7.227268,-0.701380,0.310000,0.380000,26,61,26.416058,61.404187,26.416058,61.404187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.369899,0.800072,91.532405,104.263638,0.000000,0.000000,0.000000,0.000000,5.766121,6.688347,5.540232,1.407664,0.149666,0.015802,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030210,proposed,0,-126.340000,54.885000,5.128289,0.777171,5.100000,0.885000,0.028289,-0.107829,-0.579401,-0.579401,0.030495,-0.579401,-0.579401,0.310000,0.490000,20,106,20.256279,107.358903,20.256279,107.358903,0.000000,-0.954716,0.000000,64.000000,0.000000,0.000000,-96.887134,0.484379,83.101917,95.697311,0.000000,0.000000,0.000000,0.000000,5.189356,6.152538,5.556616,1.418524,0.213855,0.011875,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040214,proposed,0,-126.340000,54.885000,5.128353,0.816466,5.110000,0.875000,0.018353,-0.058534,0.579401,-3.933829,0.030495,-3.933829,0.579401,0.280000,0.710000,9,107,9.469598,107.118608,9.469598,107.118608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.975784,-0.889806,83.514850,100.214140,0.000000,0.000000,0.000000,0.000000,5.205184,6.168486,5.557607,1.416051,0.363210,0.012920,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050058,proposed,0,-126.340000,54.885000,5.126998,0.856623,5.110000,0.865000,0.016998,-0.008377,-0.396432,-1.555235,0.335443,-1.555235,-0.396432,0.250000,0.910000,19,103,18.931492,102.949068,18.931492,102.949068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.785263,-1.177354,86.205826,101.164408,0.000000,0.000000,0.000000,0.000000,5.358512,6.245703,5.539821,1.407018,0.234318,0.017224,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060208,proposed,0,-126.340000,54.885000,5.124040,0.899481,5.110000,0.885000,0.014040,0.014481,-1.982162,3.994819,0.274453,3.994819,-1.982162,0.210000,0.970000,37,58,37.463740,55.886708,37.463740,55.886708,0.000000,2.062361,0.000000,64.000000,0.000000,0.000000,-94.209048,-2.799645,85.363516,99.860901,0.000000,0.000000,0.000000,0.000000,5.504884,6.207182,5.559679,1.416310,0.253634,0.013227,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070211,proposed,0,-126.340000,54.885000,5.119484,0.943062,5.090000,0.945000,0.029484,-0.001938,-2.348100,9.544873,0.091484,9.544873,-2.348100,0.270000,0.810000,35,23,35.051777,23.283149,35.051777,23.283149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.239134,-4.443532,88.746291,103.873880,0.000000,0.000000,0.000000,0.000000,5.618598,6.656963,5.557613,1.414649,0.190189,0.013109,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080058,proposed,0,-126.340000,54.885000,5.113312,0.987153,5.080000,1.045000,0.033312,-0.057847,-2.226120,9.788831,-0.152474,9.788831,-2.226120,0.340000,0.480000,24,46,23.832605,46.019379,23.832605,46.019379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.028420,-5.190085,92.922793,110.320807,0.000000,0.000000,0.000000,0.000000,5.805040,7.074976,5.538310,1.406297,0.154246,0.016026,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090212,proposed,0,-126.340000,54.885000,5.105091,1.033745,5.070000,1.105000,0.035091,-0.071255,-1.128308,3.994819,-0.091484,3.994819,-1.128308,0.320000,0.420000,13,91,12.582309,99.930176,12.582309,99.930176,0.000000,-8.910797,0.000000,64.000000,0.000000,0.000000,-95.624172,-6.337180,86.355095,104.544721,0.000000,0.000000,0.000000,0.000000,5.391416,6.473261,5.557413,1.414352,0.201253,0.012600,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100215,proposed,0,-126.340000,54.885000,5.095042,1.080640,5.070000,1.125000,0.025042,-0.044360,0.335443,-0.518412,0.762370,-0.518412,0.335443,0.240000,0.620000,4,107,4.032260,107.066270,4.032260,107.066270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.127266,-8.038446,81.315190,101.197933,0.000000,0.000000,0.000000,0.000000,5.137564,6.090474,5.557569,1.414188,0.227712,0.012315,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110056,proposed,0,-126.340000,54.885000,5.083158,1.127615,5.080000,1.125000,0.003158,0.002615,-0.091484,-1.006328,0.152474,-1.006328,-0.091484,0.140000,0.830000,14,107,14.444598,107.117217,14.444598,107.117217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.535154,-8.992568,82.222814,100.240275,0.000000,0.000000,0.000000,0.000000,5.283853,6.047562,5.538860,1.406243,0.241808,0.016695,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120092,proposed,0,-126.340000,54.885000,5.068882,1.176255,5.070000,1.145000,-0.001118,0.031255,-1.250287,3.018985,0.335443,3.018985,-1.250287,0.160000,0.960000,20,73,19.999711,73.454534,19.999711,73.454534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.707206,-10.243940,82.407032,98.894005,0.000000,0.000000,0.000000,0.000000,5.424741,6.099084,5.567733,1.428305,0.265718,0.014196,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130207,proposed,0,-126.340000,54.885000,5.052170,1.225884,5.060000,1.205000,-0.007830,0.020884,-2.104141,7.776174,-0.091484,7.776174,-2.104141,0.190000,0.870000,21,41,21.472366,40.845100,21.472366,40.845100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.754212,-11.104166,82.733628,97.044363,0.000000,0.000000,0.000000,0.000000,5.408415,6.182768,5.557493,1.414981,0.175994,0.015791,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140083,proposed,0,-126.340000,54.885000,5.033479,1.274796,5.040000,1.285000,-0.006521,-0.010204,-2.592058,9.117946,0.335443,9.117946,-2.592058,0.210000,0.650000,21,46,20.636831,46.041439,20.636831,46.041439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.922505,-11.334468,82.029761,94.884744,0.000000,0.000000,0.000000,0.000000,5.412797,6.171966,5.579836,1.416464,0.174413,0.012424,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150214,proposed,0,-126.340000,54.885000,5.011742,1.325287,5.020000,1.355000,-0.008258,-0.029713,-1.799193,5.946486,0.091484,5.946486,-1.799193,0.230000,0.510000,7,83,6.731983,83.473687,6.731983,83.473687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.405600,-11.816070,75.100311,87.218730,0.000000,0.000000,0.000000,0.000000,5.069507,5.630722,5.557543,1.414412,0.176833,0.013595,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160216,proposed,0,-126.340000,54.885000,4.987606,1.375304,5.010000,1.385000,-0.022394,-0.009696,-1.616224,1.067318,-0.274453,1.067318,-1.616224,0.180000,0.620000,3,108,3.223905,108.027802,3.223905,108.027802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.001053,-13.139631,67.658317,83.124015,0.000000,0.000000,0.000000,0.000000,4.636435,5.149510,5.557203,1.415616,0.226547,0.013300,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170085,proposed,0,-126.340000,54.885000,4.961054,1.424678,5.000000,1.405000,-0.038946,0.019678,-2.348100,0.213464,0.152474,0.213464,-2.348100,0.150000,0.830000,7,108,6.568534,107.964956,6.568534,107.964956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.118584,-15.004047,67.165716,84.305331,0.000000,0.000000,0.000000,0.000000,4.633200,5.181619,5.579102,1.416227,0.248314,0.013149,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180211,proposed,0,-126.340000,54.885000,4.930857,1.475193,4.980000,1.435000,-0.049143,0.040193,-2.775027,3.140965,0.030495,3.140965,-2.775027,0.150000,0.960000,6,75,5.887251,75.205004,5.887251,75.205004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.335436,-16.736936,69.125162,85.650501,0.000000,0.000000,0.000000,0.000000,4.785960,5.337976,5.556884,1.422563,0.301524,0.013289,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190209,proposed,0,-126.340000,54.885000,4.897968,1.524781,4.950000,1.485000,-0.052032,0.039781,-3.140965,6.617372,-0.274453,6.617372,-3.140965,0.120000,0.890000,9,51,9.210612,51.025491,9.210612,51.025491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.234625,-17.117816,71.014979,84.422882,0.000000,0.000000,0.000000,0.000000,4.852165,5.432244,5.557946,1.414263,0.176559,0.013878,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200069,proposed,0,-126.340000,54.885000,4.862417,1.573239,4.920000,1.565000,-0.057583,0.008239,-3.872840,8.447060,-0.213464,8.447060,-3.872840,0.120000,0.700000,11,49,11.408152,49.008487,11.408152,49.008487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.179374,-17.378532,69.367976,81.255396,0.000000,0.000000,0.000000,0.000000,4.841864,5.356277,5.557493,1.416487,0.175667,0.014517,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210209,proposed,0,-126.340000,54.885000,4.822497,1.622448,4.890000,1.635000,-0.067503,-0.012552,-3.689871,5.885497,0.701380,5.885497,-3.689871,0.120000,0.560000,4,80,3.509515,79.973027,3.509515,79.973027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.100489,-17.358724,65.409918,76.883360,0.000000,0.000000,0.000000,0.000000,4.679841,5.056616,5.558494,1.414092,0.175402,0.014470,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220096,proposed,0,-126.340000,54.885000,4.780156,1.669669,4.860000,1.675000,-0.079844,-0.005331,-3.262944,1.372266,0.335443,1.372266,-3.262944,0.170000,0.630000,-15,109,-15.102356,108.539111,-15.102356,108.539111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.877666,-18.146905,59.136946,73.512955,0.000000,0.000000,0.000000,0.000000,4.281105,4.645750,5.583944,1.474187,0.240978,0.017470,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230058,proposed,0,-126.340000,54.885000,4.733958,1.716320,4.830000,1.685000,-0.096042,0.031320,-3.994819,0.030495,0.152474,0.030495,-3.994819,0.100000,0.850000,-9,106,-9.223470,106.305222,-9.223470,106.305222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.752109,-19.153035,58.082209,75.433877,0.000000,0.000000,0.000000,0.000000,4.154662,4.639208,5.547491,1.694529,0.317822,0.029293,0.500820,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240071,proposed,0,-126.340000,54.885000,4.683823,1.762108,4.800000,1.715000,-0.116177,0.047108,-4.299767,2.348100,0.091484,2.348100,-4.299767,0.080000,0.960000,-10,77,-10.205650,77.426271,-10.205650,77.426271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.380148,-20.381810,60.689321,77.288952,0.000000,0.000000,0.000000,0.000000,4.360324,4.837777,5.582659,1.502771,0.293738,0.017873,0.500466,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250059,proposed,0,-126.340000,54.885000,4.629996,1.806514,4.760000,1.755000,-0.130004,0.051514,-4.238777,6.495393,0.274453,6.495393,-4.238777,0.040000,0.900000,-11,46,-10.819639,46.496613,-10.819639,46.496613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.188022,-20.742375,64.782755,79.671650,0.000000,0.000000,0.000000,0.000000,4.630720,5.120519,5.710894,2.170241,0.270440,0.034465,0.520098,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260057,proposed,0,-126.340000,54.885000,4.572169,1.849540,4.720000,1.825000,-0.147831,0.024540,-4.787684,7.227268,-0.213464,7.227268,-4.787684,0.010000,0.690000,-9,54,-9.130167,53.852961,-9.130167,53.852961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.131473,-19.609302,67.790113,80.490365,0.000000,0.000000,0.000000,0.000000,4.863656,5.297437,5.551061,1.461029,0.192588,0.020014,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270060,proposed,0,-126.340000,54.885000,4.510249,1.890993,4.670000,1.875000,-0.159751,0.015993,-6.251434,4.299767,0.518412,4.299767,-6.251434,-0.020000,0.570000,0,87,-0.445358,86.532590,-0.445358,86.532590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.581906,-18.571162,61.789960,73.835329,0.000000,0.000000,0.000000,0.000000,4.652002,4.841297,5.637145,1.446749,0.201128,0.016043,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280058,proposed,0,-126.340000,54.885000,4.444196,1.930665,4.610000,1.905000,-0.165804,0.025665,-6.434403,0.945339,0.518412,0.945339,-6.434403,-0.010000,0.670000,-7,105,-7.450129,105.465999,-7.450129,105.465999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.673747,-19.012245,55.547026,69.630095,0.000000,0.000000,0.000000,0.000000,4.281671,4.479421,5.672924,1.418817,0.184142,0.013680,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290057,proposed,0,-126.340000,54.885000,4.373854,1.968429,4.550000,1.905000,-0.176146,0.063429,-6.983309,-0.823360,0.640391,-0.823360,-6.983309,0.000000,0.860000,-13,105,-12.555404,104.923516,-12.555404,104.923516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.052281,-19.906036,54.240367,70.651518,0.000000,0.000000,0.000000,0.000000,4.111335,4.450253,5.539931,1.408684,0.334807,0.014163,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300211,proposed,0,-126.340000,54.885000,4.297950,2.004648,4.480000,1.925000,-0.182050,0.079648,-6.922320,1.860183,0.335443,1.860183,-6.922320,-0.160000,0.940000,1,75,0.982310,74.901370,0.982310,74.901370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.170912,-20.599550,54.565212,70.572378,0.000000,0.000000,0.000000,0.000000,4.175642,4.484227,5.558455,1.417763,0.281427,0.012156,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310221,proposed,0,-126.340000,54.885000,4.218619,2.038096,4.410000,1.955000,-0.191381,0.083096,-8.264091,3.750861,0.030495,3.750861,-8.264091,-0.030000,0.890000,-10,61,-9.699217,60.569126,-9.699217,60.569126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.918260,-20.931189,59.186459,74.718791,0.000000,0.000000,0.000000,0.000000,4.375201,4.895717,5.558453,1.418802,0.179515,0.014638,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320212,proposed,0,-126.340000,54.885000,4.134885,2.069093,4.330000,2.005000,-0.195115,0.064093,-8.812998,4.787684,0.152474,4.787684,-8.812998,-0.020000,0.760000,-14,59,-13.512105,59.197783,-13.512105,59.197783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.480299,-21.277325,55.080678,71.913836,0.000000,0.000000,0.000000,0.000000,4.141727,4.699827,5.560819,1.417469,0.178484,0.012706,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330212,proposed,0,-126.340000,54.885000,4.046458,2.097573,4.250000,2.045000,-0.203542,0.052573,-8.934977,2.531068,0.335443,2.531068,-8.934977,-0.050000,0.690000,-17,80,-17.162047,80.203081,-17.162047,80.203081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.811039,-21.094323,49.731254,65.151707,0.000000,0.000000,0.000000,0.000000,3.818961,4.268355,5.557169,1.417022,0.178356,0.012252,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340212,proposed,0,-126.340000,54.885000,3.953341,2.123363,4.170000,2.065000,-0.216659,0.058363,-9.483883,-0.335443,0.945339,-0.335443,-9.483883,-0.110000,0.730000,-14,99,-13.890124,98.834772,-13.890124,98.834772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.392677,-21.421984,44.183506,60.251149,0.000000,0.000000,0.000000,0.000000,3.507859,3.862855,5.557326,1.418102,0.204598,0.013246,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350212,proposed,0,-126.340000,54.885000,3.855481,2.146317,4.070000,2.055000,-0.214519,0.091317,-9.483883,-1.433256,-0.030495,-1.433256,-9.483883,-0.110000,0.820000,-20,101,-20.447983,100.759193,-20.447983,100.759193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.239117,-22.486794,43.082622,60.006546,0.000000,0.000000,0.000000,0.000000,3.426720,3.828640,5.558792,1.418037,0.231626,0.013446,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360210,proposed,0,-126.340000,54.885000,3.752847,2.166293,3.970000,2.055000,-0.217153,0.111293,-10.764665,0.274453,0.335443,0.274453,-10.764665,-0.150000,0.910000,-11,78,-10.977989,77.730195,-10.977989,77.730195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.677402,-23.451050,42.267453,59.193544,0.000000,0.000000,0.000000,0.000000,3.378161,3.803364,5.558338,1.422711,0.232506,0.012926,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370216,proposed,0,-126.340000,54.885000,3.645304,2.183174,3.860000,2.075000,-0.214696,0.108174,-11.801488,1.799193,0.091484,1.799193,-11.801488,-0.130000,0.860000,-9,65,-9.466802,65.437378,-9.466802,65.437378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.406471,-23.853124,46.278718,62.314687,0.000000,0.000000,0.000000,0.000000,3.623597,4.104272,5.557369,1.415489,0.176832,0.013521,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380212,proposed,0,-126.340000,54.885000,3.533024,2.196799,3.750000,2.105000,-0.216976,0.091799,-11.862478,2.897006,0.396432,2.897006,-11.862478,-0.100000,0.750000,-19,61,-18.807491,61.448297,-18.807491,61.448297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.566772,-24.463650,44.490392,61.344604,0.000000,0.000000,0.000000,0.000000,3.538042,4.076882,5.559159,1.414690,0.178032,0.013810,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390213,proposed,0,-126.340000,54.885000,3.415826,2.207069,3.630000,2.125000,-0.214174,0.082069,-11.740498,0.762370,0.762370,0.762370,-11.740498,-0.110000,0.670000,-26,82,-26.350124,81.719823,-26.350124,81.719823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.098661,-24.412481,41.469675,58.893274,0.000000,0.000000,0.000000,0.000000,3.324406,3.851403,5.557816,1.415218,0.178559,0.013110,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400210,proposed,0,-126.340000,54.885000,3.293830,2.213855,3.520000,2.125000,-0.226170,0.088855,-12.289405,-1.372266,0.396432,-1.372266,-12.289405,-0.150000,0.710000,-25,94,-25.456351,93.744632,-25.456351,93.744632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.698543,-24.758352,35.365999,53.405848,0.000000,0.000000,0.000000,0.000000,2.945055,3.436920,5.558278,1.415167,0.189533,0.014238,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410215,proposed,0,-126.340000,54.885000,3.166875,2.217053,3.410000,2.115000,-0.243125,0.102053,-12.777322,-3.079975,0.579401,-3.079975,-12.777322,-0.210000,0.820000,-22,96,-22.049517,95.762863,-22.049517,95.762863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.296448,-24.952388,33.367884,50.115050,0.000000,0.000000,0.000000,0.000000,2.825034,3.245719,5.559445,1.413691,0.215250,0.013651,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420217,proposed,0,-126.340000,54.885000,3.035137,2.216551,3.280000,2.105000,-0.244863,0.111551,-13.143259,-0.945339,0.457422,-0.945339,-13.143259,-0.210000,0.890000,-24,69,-24.166837,69.364646,-24.166837,69.364646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.004505,-25.760898,34.531193,51.542094,0.000000,0.000000,0.000000,0.000000,2.923240,3.361099,5.557605,1.414891,0.244115,0.013358,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430217,proposed,0,-126.340000,54.885000,2.898649,2.212253,3.150000,2.105000,-0.251351,0.107253,-14.607010,-0.213464,-0.030495,-0.213464,-14.607010,-0.220000,0.800000,-17,66,-16.587219,66.177590,-16.587219,66.177590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.240577,-25.346137,39.131422,55.641224,0.000000,0.000000,0.000000,0.000000,3.206514,3.676280,5.557432,1.413497,0.179313,0.012816,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440211,proposed,0,-126.340000,54.885000,2.757521,2.204074,3.010000,2.105000,-0.252479,0.099074,-14.180083,-0.274453,0.335443,-0.274453,-14.180083,-0.190000,0.710000,-29,70,-29.286841,70.356972,-29.286841,70.356972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.487291,-25.571902,38.264890,55.065605,0.000000,0.000000,0.000000,0.000000,3.196724,3.726254,5.679106,1.415343,0.182007,0.014887,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450086,proposed,0,-126.340000,54.885000,2.613523,2.192100,2.870000,2.105000,-0.256477,0.087100,-14.972947,-1.921172,0.274453,-1.921172,-14.972947,-0.200000,0.700000,-29,80,-29.059465,80.187249,-29.059465,80.187249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.856073,-25.824594,33.121705,51.588623,0.000000,0.000000,0.000000,0.000000,2.838367,3.437360,5.547032,1.406004,0.157579,0.016109,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460219,proposed,0,-126.340000,54.885000,2.461102,2.175710,2.730000,2.085000,-0.268898,0.090710,-15.460864,-3.689871,0.213464,-3.689871,-15.460864,-0.230000,0.720000,-29,90,-28.760828,89.638777,-28.760828,89.638777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.645325,-25.892155,29.157377,46.346355,0.000000,0.000000,0.000000,0.000000,2.568437,3.154319,5.558869,1.413918,0.191369,0.012696,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470064,proposed,0,-126.340000,54.885000,2.308638,2.155745,2.570000,2.055000,-0.261362,0.100745,-16.680656,-3.872840,0.396432,-3.872840,-16.680656,-0.250000,0.790000,-21,82,-20.743648,82.283084,-20.743648,82.283084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.952947,-26.077936,27.114019,43.882428,0.000000,0.000000,0.000000,0.000000,2.420395,3.020961,5.539783,1.402779,0.171742,0.016381,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480211,proposed,0,-126.340000,54.885000,2.147047,2.130932,2.410000,2.035000,-0.262953,0.095932,-17.717479,-2.165131,0.579401,-2.165131,-17.717479,-0.230000,0.820000,-19,61,-18.622680,60.903373,-18.622680,60.903373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.686784,-26.521636,29.185860,46.239357,0.000000,0.000000,0.000000,0.000000,2.574727,3.201631,5.557783,1.454306,0.185283,0.014185,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490211,proposed,0,-126.340000,54.885000,1.983546,2.102227,2.240000,2.025000,-0.256454,0.077227,-18.205396,-1.006328,-0.335443,-1.006328,-18.205396,-0.200000,0.730000,-22,53,-21.942211,52.995793,-21.942211,52.995793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.378765,-26.473890,34.266449,53.075523,0.000000,0.000000,0.000000,0.000000,2.836845,3.652119,5.557537,1.413568,0.178554,0.013227,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500211,proposed,0,-126.340000,54.885000,1.815938,2.069254,2.060000,2.015000,-0.244062,0.054254,-17.839459,-2.714037,0.457422,-2.714037,-17.839459,-0.190000,0.610000,-31,71,-30.757985,71.366620,-30.757985,71.366620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.811120,-26.199643,36.079825,56.227823,0.000000,0.000000,0.000000,0.000000,2.848326,3.822492,5.558391,1.412026,0.180632,0.014448,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510057,proposed,0,-126.340000,54.885000,1.647066,2.032589,1.880000,1.985000,-0.232934,0.047589,-17.778469,-5.092632,-0.213464,-5.092632,-17.778469,-0.220000,0.620000,-33,86,-32.622601,86.218531,-32.622601,86.218531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.192978,-26.471314,30.145634,51.609644,0.000000,0.000000,0.000000,0.000000,2.508143,3.480027,5.540280,1.400904,0.159113,0.014717,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520092,proposed,0,-126.340000,54.885000,1.471176,1.990903,1.700000,1.935000,-0.228824,0.055903,-18.571334,-6.190445,0.518412,-6.190445,-18.571334,-0.260000,0.730000,-26,83,-25.653293,82.512771,-25.653293,82.512771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.587891,-26.771483,26.266837,46.927883,0.000000,0.000000,0.000000,0.000000,2.266077,3.218677,5.548259,1.413397,0.186730,0.014537,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530207,proposed,0,-126.340000,54.885000,1.290245,1.944467,1.510000,1.885000,-0.219755,0.059467,-19.547167,-4.360757,0.579401,-4.360757,-19.547167,-0.260000,0.780000,-20,59,-19.798987,59.141364,-19.798987,59.141364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.078120,-27.163015,27.252223,47.998869,0.000000,0.000000,0.000000,0.000000,2.346413,3.347876,5.559023,1.410013,0.178534,0.013786,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540212,proposed,0,-126.340000,54.885000,1.107867,1.894158,1.310000,1.855000,-0.202133,0.039158,-20.644980,-3.079975,0.091484,-3.079975,-20.644980,-0.240000,0.700000,-14,49,-14.347779,49.001380,-14.347779,49.001380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.961395,-26.759720,37.135772,54.682788,0.000000,0.000000,0.000000,0.000000,2.715436,3.788562,5.555843,1.412166,0.175733,0.012867,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550137,proposed,0,-126.340000,54.885000,0.923801,1.839953,1.100000,1.825000,-0.176199,0.014953,-21.376856,-4.482736,0.213464,-4.482736,-21.376856,-0.190000,0.590000,-15,64,-15.485494,63.832580,-15.485494,63.832580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.055820,-26.109612,43.728034,59.652906,0.000000,0.000000,0.000000,0.000000,2.906784,4.045445,5.553126,1.401082,0.147401,0.013985,0.502350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560209,proposed,0,-126.340000,54.885000,0.734052,1.780585,0.900000,1.775000,-0.165948,0.005585,-20.035084,-5.946486,0.274453,-5.946486,-20.035084,-0.150000,0.570000,-35,73,-34.913186,73.393250,-34.913186,73.393250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.168438,-26.508530,38.758705,56.992178,0.000000,0.000000,0.000000,0.000000,2.734467,3.828400,5.560952,1.408380,0.174690,0.013130,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570214,proposed,0,-126.340000,54.885000,0.542835,1.717277,0.690000,1.715000,-0.147165,0.002277,-20.401022,-7.105289,-0.030495,-7.105289,-20.401022,-0.210000,0.640000,-28,73,-27.790861,72.509482,-27.790861,72.509482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.377486,-26.705952,31.785478,51.662521,0.000000,0.000000,0.000000,0.000000,2.431992,3.525921,5.568810,1.443280,0.197520,0.017928,0.500899,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580090,proposed,0,-126.340000,54.885000,0.351658,1.650577,0.490000,1.655000,-0.138342,-0.004423,-21.559824,-7.776174,1.006328,-7.776174,-21.559824,-0.260000,0.680000,-14,70,-13.583199,69.659341,-13.583199,69.659341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.493475,-26.433462,30.939767,48.413442,0.000000,0.000000,0.000000,0.000000,2.282183,3.412431,5.546525,1.519104,0.179467,0.016094,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590105,proposed,0,-126.340000,54.885000,0.155614,1.578714,0.260000,1.595000,-0.104386,-0.016286,-23.755450,-6.129455,0.396432,-6.129455,-23.755450,-0.220000,0.680000,2,51,2.075749,51.425032,2.075749,51.425032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.368450,-26.532394,37.271854,51.925375,0.000000,0.000000,0.000000,0.000000,2.552597,3.668946,5.556502,1.414749,0.140927,0.012084,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600093,proposed,0,-126.340000,54.885000,-0.041820,1.502851,0.040000,1.535000,-0.081820,-0.032149,-23.389512,-5.885497,-0.030495,-5.885497,-23.389512,-0.130000,0.610000,-11,49,-11.478316,49.410379,-11.478316,49.410379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.921901,-25.741007,51.434958,60.984342,0.000000,0.000000,0.000000,0.000000,3.309014,4.218063,5.539478,1.402938,0.146357,0.013405,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.610222,proposed,0,-126.340000,54.885000,-0.243708,1.421699,-0.200000,1.485000,-0.043708,-0.063301,-22.474668,-6.739351,0.274453,-6.739351,-22.474668,-0.110000,0.510000,-22,58,-21.901849,58.383141,-21.901849,58.383141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.106287,-25.246260,48.994647,60.527018,0.000000,0.000000,0.000000,0.000000,3.441564,4.081611,5.569139,1.413541,0.182301,0.015237,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620220,proposed,0,-126.340000,54.885000,-0.444333,1.337494,-0.400000,1.405000,-0.044333,-0.067506,-21.315866,-8.752008,-0.152474,-8.752008,-21.315866,-0.140000,0.570000,-32,65,-31.685683,65.193097,-31.685683,65.193097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.750423,-25.021617,41.614453,54.983688,0.000000,0.000000,0.000000,0.000000,3.108811,3.756144,5.559695,1.412045,0.182408,0.013193,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630214,proposed,0,-126.340000,54.885000,-0.645904,1.249326,-0.610000,1.335000,-0.035904,-0.085674,-20.340032,-9.239925,0.884349,-9.239925,-20.340032,-0.220000,0.610000,-32,60,-31.602378,60.046926,-31.602378,60.046926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.537450,-24.852997,35.957531,50.789952,0.000000,0.000000,0.000000,0.000000,2.710788,3.515990,5.558965,1.410479,0.178981,0.012811,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640086,proposed,0,-126.340000,54.885000,-0.845704,1.158396,-0.800000,1.245000,-0.045704,-0.086604,-20.157064,-10.459717,0.457422,-10.459717,-20.157064,-0.290000,0.570000,-27,69,-26.640607,69.444525,-26.640607,69.444525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.879796,-24.246222,36.177925,50.501476,0.000000,0.000000,0.000000,0.000000,2.527311,3.506128,5.546544,1.397533,0.140526,0.015191,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650211,proposed,0,-126.340000,54.885000,-1.051045,1.061248,-1.000000,1.155000,-0.051045,-0.093752,-20.218053,-9.361904,0.030495,-9.361904,-20.218053,-0.290000,0.720000,-27,43,-26.790853,43.046590,-26.790853,43.046590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.233225,-24.574393,32.500915,49.291765,0.000000,0.000000,0.000000,0.000000,2.332691,3.465681,5.559563,1.410133,0.179342,0.013507,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660210,proposed,0,-126.340000,54.885000,-1.253869,0.961567,-1.210000,1.075000,-0.043869,-0.113433,-21.132897,-9.178935,0.335443,-9.178935,-21.132897,-0.280000,0.570000,-20,49,-19.625545,48.790519,-19.625545,48.790519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.785055,-23.818265,43.014232,55.750477,0.000000,0.000000,0.000000,0.000000,2.732175,3.863963,5.558501,1.410197,0.179611,0.012193,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.670210,proposed,0,-126.340000,54.885000,-1.456449,0.858246,-1.420000,0.985000,-0.036449,-0.126754,-20.888939,-10.703675,-0.396432,-10.703675,-20.888939,-0.260000,0.490000,-23,64,-23.404321,64.277596,-23.404321,64.277596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.636915,-23.064022,43.088649,56.629843,0.000000,0.000000,0.000000,0.000000,2.767752,3.849118,5.557931,1.409670,0.177764,0.012143,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.680211,proposed,0,-126.340000,54.885000,-1.658408,0.751414,-1.620000,0.885000,-0.038408,-0.133586,-21.132897,-11.862478,-0.030495,-11.862478,-21.132897,-0.240000,0.530000,-24,67,-24.335212,66.915512,-24.335212,66.915512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.164467,-22.764423,39.232452,53.834561,0.000000,0.000000,0.000000,0.000000,2.601437,3.627673,5.559102,1.410396,0.179081,0.013501,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.690215,proposed,0,-126.340000,54.885000,-1.859481,0.641148,-1.830000,0.775000,-0.029481,-0.133852,-21.437845,-11.496540,-0.335443,-11.496540,-21.437845,-0.240000,0.610000,-20,54,-20.280297,53.557729,-20.280297,53.557729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.794942,-22.738738,38.359528,52.238238,0.000000,0.000000,0.000000,0.000000,2.533810,3.563558,5.558602,1.408770,0.182469,0.014186,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.700209,proposed,0,-126.340000,54.885000,-2.059035,0.527733,-2.050000,0.675000,-0.009035,-0.147267,-21.498835,-10.154769,0.152474,-10.154769,-21.498835,-0.230000,0.570000,-17,41,-17.389492,41.347140,-17.389492,41.347140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.095495,-22.293285,43.450257,54.012840,0.000000,0.000000,0.000000,0.000000,2.709634,3.736283,5.557409,1.408502,0.181039,0.012115,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.710218,proposed,0,-126.340000,54.885000,-2.257198,0.411027,-2.260000,0.575000,0.002802,-0.163973,-22.169720,-10.398727,-0.091484,-10.398727,-22.169720,-0.220000,0.490000,-10,46,-10.230494,45.576603,-10.230494,45.576603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.411955,-21.139907,48.758590,55.852820,0.000000,0.000000,0.000000,0.000000,2.944910,3.833651,5.559080,1.414839,0.181235,0.014184,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.720216,proposed,0,-126.340000,54.885000,-2.453121,0.291461,-2.470000,0.455000,0.016879,-0.163539,-21.254876,-12.533363,-0.335443,-12.533363,-21.254876,-0.180000,0.450000,-20,64,-20.494114,63.608819,-20.494114,63.608819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.510528,-19.482476,50.355476,55.098448,0.000000,0.000000,0.000000,0.000000,3.071746,3.703128,5.558642,1.408942,0.178212,0.012800,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.730210,proposed,0,-126.340000,54.885000,-2.646590,0.169105,-2.680000,0.335000,0.033410,-0.165895,-20.279043,-14.728989,-0.274453,-14.728989,-20.279043,-0.170000,0.500000,-28,75,-27.962532,74.530128,-27.962532,74.530128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.903228,-18.651213,45.052196,52.504882,0.000000,0.000000,0.000000,0.000000,2.835658,3.439705,5.557494,1.407438,0.180587,0.012041,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.740209,proposed,0,-126.340000,54.885000,-2.837424,0.043999,-2.880000,0.185000,0.042576,-0.141001,-19.974095,-14.424041,-0.701380,-14.424041,-19.974095,-0.220000,0.610000,-21,62,-21.002162,62.271458,-21.002162,62.271458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.586255,-18.563842,40.473575,50.941159,0.000000,0.000000,0.000000,0.000000,2.590021,3.324254,5.558853,1.408583,0.205091,0.014958,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.750225,proposed,0,-126.340000,54.885000,-3.025487,-0.083856,-3.070000,0.055000,0.044513,-0.138856,-20.279043,-14.485031,-0.579401,-14.485031,-20.279043,-0.230000,0.630000,-14,58,-13.571183,57.924344,-13.571183,57.924344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.627965,-17.839090,46.515397,53.075740,0.000000,0.000000,0.000000,0.000000,2.802337,3.456961,5.557932,1.409987,0.182689,0.014286,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.760210,proposed,0,-126.340000,54.885000,-3.209545,-0.213688,-3.270000,-0.085000,0.060455,-0.128688,-19.913105,-13.265238,-0.823360,-13.265238,-19.913105,-0.220000,0.580000,-12,51,-12.378704,50.797862,-12.378704,50.797862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.547128,-16.942133,49.127664,53.533532,0.000000,0.000000,0.000000,0.000000,2.881686,3.492741,5.557184,1.409219,0.178711,0.012985,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.770209,proposed,0,-126.340000,54.885000,-3.390061,-0.345888,-3.460000,-0.215000,0.069939,-0.130888,-20.035084,-13.509197,-1.128308,-13.509197,-20.035084,-0.190000,0.530000,-11,55,-10.662154,54.559538,-10.662154,54.559538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.465494,-15.954578,50.664490,53.184938,0.000000,0.000000,0.000000,0.000000,2.941683,3.481724,5.557432,1.431584,0.181238,0.016385,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.780099,proposed,0,-126.340000,54.885000,-3.564559,-0.478650,-3.660000,-0.345000,0.095441,-0.133650,-19.791126,-14.911958,-0.335443,-14.911958,-19.791126,-0.170000,0.510000,-9,66,-9.210628,65.610360,-9.210628,65.610360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.652938,-14.722071,48.874016,50.405639,0.000000,0.000000,0.000000,0.000000,2.861387,3.263708,5.566363,1.408091,0.179150,0.013678,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.790215,proposed,0,-126.340000,54.885000,-3.738552,-0.616342,-3.860000,-0.495000,0.121448,-0.121342,-19.730136,-16.131750,0.213464,-16.131750,-19.730136,-0.150000,0.570000,-5,70,-5.463846,69.665752,-5.463846,69.665752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.996867,-13.287061,45.886152,46.751242,0.000000,0.000000,0.000000,0.000000,2.749330,3.082952,5.556220,1.406318,0.178661,0.013107,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.800211,proposed,0,-126.340000,54.885000,-3.905667,-0.754089,-4.060000,-0.655000,0.154333,-0.099089,-19.547167,-15.948781,-0.213464,-15.948781,-19.547167,-0.140000,0.620000,0,64,0.032659,63.844959,0.032659,63.844959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.166406,-11.648120,46.470537,45.451277,0.000000,0.000000,0.000000,0.000000,2.792445,3.059601,5.556561,1.406131,0.180456,0.013485,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.810209,proposed,0,-126.340000,54.885000,-4.067710,-0.893364,-4.240000,-0.805000,0.172290,-0.088364,-18.266386,-16.131750,-1.311276,-16.131750,-18.266386,-0.110000,0.630000,-8,63,-7.743708,62.881012,-7.743708,62.881012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.727868,-9.461508,50.613588,48.987569,0.000000,0.000000,0.000000,0.000000,3.010215,3.149100,5.558001,1.407018,0.178600,0.014358,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.820213,proposed,0,-126.340000,54.885000,-4.224446,-1.034056,-4.430000,-0.965000,0.205554,-0.069056,-17.290552,-15.521854,-0.884349,-15.521854,-17.290552,-0.110000,0.600000,-8,61,-7.850137,60.809782,-7.850137,60.809782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.543701,-8.184633,49.001146,47.943203,0.000000,0.000000,0.000000,0.000000,2.971086,3.111922,5.556935,1.406964,0.180379,0.012387,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.830064,proposed,0,-126.340000,54.885000,-4.373215,-1.173725,-4.600000,-1.115000,0.226785,-0.058725,-16.375708,-16.924615,-1.311276,-16.924615,-16.375708,-0.100000,0.590000,-10,73,-9.810693,72.561356,-9.810693,72.561356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.182827,-6.794411,49.955561,48.864234,0.000000,0.000000,0.000000,0.000000,3.010500,3.142996,5.548399,1.408273,0.179101,0.014754,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.840209,proposed,0,-126.340000,54.885000,-4.520332,-1.318526,-4.750000,-1.275000,0.229668,-0.043526,-15.155916,-16.558677,-1.006328,-16.558677,-15.155916,-0.130000,0.620000,-10,68,-9.867485,67.690792,-9.867485,67.690792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.513300,-5.975492,47.765883,46.946729,0.000000,0.000000,0.000000,0.000000,2.927032,3.130644,5.557059,1.404732,0.180292,0.013713,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.850208,proposed,0,-126.340000,54.885000,-4.659034,-1.462037,-4.900000,-1.435000,0.240966,-0.027037,-13.387218,-16.375708,-0.884349,-16.375708,-13.387218,-0.110000,0.650000,-20,64,-20.281067,63.554422,-20.281067,63.554422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.994592,-4.967433,50.003072,48.853870,0.000000,0.000000,0.000000,0.000000,3.018497,3.183294,5.557049,1.405428,0.178581,0.013748,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.860209,proposed,0,-126.340000,54.885000,-4.791241,-1.606177,-5.030000,-1.575000,0.238759,-0.031177,-12.960290,-15.765812,-1.128308,-15.765812,-12.960290,-0.140000,0.640000,-14,58,-14.101662,58.418573,-14.101662,58.418573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.880046,-4.693874,50.335124,49.548933,0.000000,0.000000,0.000000,0.000000,3.015715,3.227862,5.556895,1.405006,0.184609,0.012735,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.870216,proposed,0,-126.340000,54.885000,-4.916741,-1.750804,-5.150000,-1.735000,0.233259,-0.015804,-11.069613,-15.826802,-0.457422,-15.826802,-11.069613,-0.180000,0.590000,-19,64,-18.701525,63.937966,-18.701525,63.937966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.939725,-3.782950,54.707753,53.243608,0.000000,0.000000,0.000000,0.000000,3.154308,3.444918,5.555964,1.405503,0.182436,0.012820,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.880095,proposed,0,-126.340000,54.885000,-5.033780,-1.893828,-5.250000,-1.895000,0.216220,0.001172,-10.459717,-16.985604,-1.006328,-16.985604,-10.459717,-0.190000,0.580000,-18,76,-17.990288,75.796258,-17.990288,75.796258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.850090,-3.011350,53.607527,52.883892,0.000000,0.000000,0.000000,0.000000,3.123481,3.515639,5.547874,1.398512,0.143109,0.015196,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.890210,proposed,0,-126.340000,54.885000,-5.146325,-2.040319,-5.350000,-2.065000,0.203675,0.024681,-9.300914,-17.778469,-0.884349,-17.778469,-9.300914,-0.230000,0.640000,-17,79,-16.776558,79.114661,-16.776558,79.114661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.018305,-1.970894,52.569968,53.361968,0.000000,0.000000,0.000000,0.000000,3.099477,3.600360,5.558105,1.406134,0.193554,0.013973,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.900210,proposed,0,-126.340000,54.885000,-5.250152,-2.185024,-5.440000,-2.225000,0.189848,0.039976,-8.203101,-16.619667,-0.579401,-16.619667,-8.203101,-0.220000,0.680000,-21,67,-20.741279,67.147032,-20.741279,67.147032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.921455,-0.766671,53.471069,54.189098,0.000000,0.000000,0.000000,0.000000,3.164855,3.661188,5.555143,1.406359,0.193248,0.012411,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.910213,proposed,0,-126.340000,54.885000,-5.346424,-2.329463,-5.510000,-2.365000,0.163576,0.035537,-7.715185,-14.607010,-0.213464,-14.607010,-7.715185,-0.210000,0.650000,-21,52,-20.656432,52.408604,-20.656432,52.408604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.592200,0.161359,56.602081,56.621761,0.000000,0.000000,0.000000,0.000000,3.296192,3.713523,5.555954,1.406013,0.179261,0.014868,0.500973,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.920209,proposed,0,-126.340000,54.885000,-5.434902,-2.473330,-5.580000,-2.495000,0.145098,0.021670,-7.532216,-12.777322,-0.396432,-12.777322,-7.532216,-0.230000,0.570000,-13,43,-13.257100,43.132927,-13.257100,43.132927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.734636,0.933571,60.044107,59.705519,0.000000,0.000000,0.000000,0.000000,3.428640,3.786153,5.558593,1.405643,0.181298,0.013427,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.930210,proposed,0,-126.340000,54.885000,-5.515560,-2.616633,-5.650000,-2.625000,0.134440,0.008367,-6.312424,-12.777322,-1.006328,-12.777322,-6.312424,-0.130000,0.460000,-29,51,-29.350249,51.368556,-29.350249,51.368556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.878137,2.932799,62.976374,63.377623,0.000000,0.000000,0.000000,0.000000,3.658075,3.928225,5.555085,1.405099,0.182441,0.013779,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.940214,proposed,0,-126.340000,54.885000,-5.588253,-2.759174,-5.710000,-2.755000,0.121747,-0.004174,-6.007476,-13.692166,-0.457422,-13.692166,-6.007476,-0.230000,0.430000,-14,62,-13.772988,61.732783,-13.772988,61.732783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.786837,3.435230,60.310111,61.867891,0.000000,0.000000,0.000000,0.000000,3.633411,4.013172,5.555882,1.406055,0.179006,0.013521,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.950219,proposed,0,-126.340000,54.885000,-5.652862,-2.900751,-5.760000,-2.905000,0.107138,0.004249,-5.580549,-14.911958,-0.335443,-14.911958,-5.580549,-0.230000,0.560000,-10,61,-9.751656,60.995252,-9.751656,60.995252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.717034,6.225872,58.244407,61.949672,0.000000,0.000000,0.000000,0.000000,3.577640,4.069190,5.559494,1.406922,0.179841,0.014241,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.960208,proposed,0,-126.340000,54.885000,-5.709222,-3.040965,-5.810000,-3.055000,0.100778,0.014035,-5.336590,-14.241072,-0.152474,-14.241072,-5.336590,-0.190000,0.570000,-8,55,-8.148874,55.179544,-8.148874,55.179544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.002543,9.829461,59.316732,63.446128,0.000000,0.000000,0.000000,0.000000,3.730066,4.162656,5.556005,1.405407,0.178134,0.012180,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.970209,proposed,0,-126.340000,54.885000,-5.757453,-3.180084,-5.850000,-3.195000,0.092547,0.014916,-3.872840,-14.058103,-0.762370,-14.058103,-3.872840,-0.150000,0.650000,-18,46,-17.617844,45.727857,-17.617844,45.727857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.048924,13.596739,59.896736,64.644563,0.000000,0.000000,0.000000,0.000000,3.890131,4.186006,5.555981,1.404287,0.180184,0.011954,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.980087,proposed,0,-126.340000,54.885000,-5.797004,-3.316087,-5.880000,-3.335000,0.082996,0.018913,-2.287110,-13.265238,-0.701380,-13.265238,-2.287110,-0.150000,0.490000,-24,54,-23.865534,54.159772,-23.865534,54.159772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.835859,15.959894,63.238535,67.328372,0.000000,0.000000,0.000000,0.000000,4.143823,4.335135,5.540313,1.394244,0.149850,0.018086,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.990086,proposed,0,-126.340000,54.885000,-5.828850,-3.452197,-5.890000,-3.465000,0.061150,0.012803,-1.555235,-13.814145,-0.945339,-13.814145,-1.555235,-0.200000,0.490000,-18,59,-17.717062,59.422103,-17.717062,59.422103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.397577,17.426023,60.818836,66.207580,0.000000,0.000000,0.000000,0.000000,4.075287,4.400028,5.539406,1.392152,0.139106,0.013834,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.000208,proposed,0,-126.340000,54.885000,-5.852713,-3.588258,-5.900000,-3.595000,0.047287,0.006742,-0.701380,-12.594353,-0.213464,-12.594353,-0.701380,-0.200000,0.520000,-17,47,-16.585801,47.131691,-16.585801,47.131691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.570992,19.434850,58.858579,65.763316,0.000000,0.000000,0.000000,0.000000,3.989279,4.397382,5.557017,1.402223,0.175740,0.013625,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.010209,proposed,0,-126.340000,54.885000,-5.868051,-3.720833,-5.900000,-3.715000,0.031949,-0.005833,-0.274453,-11.679509,0.030495,-11.679509,-0.274453,-0.200000,0.500000,-13,40,-12.511169,40.485182,-12.511169,40.485182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.850502,21.764501,61.106592,68.280505,0.000000,0.000000,0.000000,0.000000,4.079066,4.437930,5.555946,1.403755,0.178489,0.014996,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.020209,proposed,0,-126.340000,54.885000,-5.875266,-3.851447,-5.900000,-3.825000,0.024734,-0.026447,0.274453,-11.740498,-0.213464,-11.740498,0.274453,-0.180000,0.440000,-11,45,-11.418745,44.930467,-11.418745,44.930467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.733536,24.531703,62.760147,70.976718,0.000000,0.000000,0.000000,0.000000,4.185553,4.583582,5.555473,1.401950,0.178585,0.012443,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.030092,proposed,0,-126.340000,54.885000,-5.874499,-3.978496,-5.890000,-3.945000,0.015501,-0.033496,0.762370,-12.289405,-0.213464,-12.289405,0.762370,-0.180000,0.420000,-8,52,-8.148972,51.780601,-8.148972,51.780601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.997754,26.875951,62.547068,71.076174,0.000000,0.000000,0.000000,0.000000,4.251655,4.694814,5.554885,1.402883,0.179833,0.014312,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.040213,proposed,0,-126.340000,54.885000,-5.865687,-4.106409,-5.880000,-4.075000,0.014313,-0.031409,1.921172,-13.875134,-0.396432,-13.875134,1.921172,-0.140000,0.460000,-15,62,-15.104262,62.311173,-15.104262,62.311173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.392765,29.686586,61.939327,72.256589,0.000000,0.000000,0.000000,0.000000,4.350631,4.842152,5.556303,1.401578,0.175967,0.013446,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.050135,proposed,0,-126.340000,54.885000,-5.849297,-4.229520,-5.850000,-4.205000,0.000703,-0.024520,2.653048,-14.180083,-0.274453,-14.180083,2.653048,-0.150000,0.530000,-14,61,-13.807326,60.864701,-13.807326,60.864701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.600361,31.207275,61.420918,71.497363,0.000000,0.000000,0.000000,0.000000,4.512842,4.896562,5.540116,1.388894,0.135751,0.011837,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007582,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.060220,proposed,0,-126.340000,54.885000,-5.824926,-4.352277,-5.830000,-4.325000,0.005074,-0.027277,2.957996,-12.350394,0.274453,-12.350394,2.957996,-0.150000,0.560000,-7,44,-7.094855,44.149233,-7.094855,44.149233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.014425,33.045543,60.570770,72.050772,0.000000,0.000000,0.000000,0.000000,4.499156,4.847092,5.556710,1.399621,0.180096,0.013540,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.070209,proposed,0,-126.340000,54.885000,-5.793304,-4.471391,-5.790000,-4.445000,-0.003304,-0.026391,2.836017,-11.740498,0.030495,-11.740498,2.836017,-0.140000,0.510000,1,44,0.883545,44.034523,0.883545,44.034523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.353274,35.949806,63.601760,76.367832,0.000000,0.000000,0.000000,0.000000,4.583726,4.918900,5.556028,1.401070,0.180250,0.013298,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.080148,proposed,0,-126.340000,54.885000,-5.754648,-4.587389,-5.770000,-4.555000,0.015352,-0.032389,2.957996,-11.984457,-0.457422,-11.984457,2.957996,-0.120000,0.410000,7,56,7.395359,55.763799,7.395359,55.763799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.931669,38.701123,66.813802,79.701189,0.000000,0.000000,0.000000,0.000000,4.690508,5.173310,5.561213,1.516447,0.199159,0.023522,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.090064,proposed,0,-126.340000,54.885000,-5.709147,-4.700552,-5.730000,-4.675000,0.020853,-0.025552,2.409089,-12.472374,-0.030495,-12.472374,2.409089,-0.110000,0.470000,19,57,18.676456,57.127647,18.676456,57.127647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.535741,40.456739,67.103353,79.239840,0.000000,0.000000,0.000000,0.000000,4.703108,5.219413,5.607730,1.446692,0.198024,0.019312,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.100092,proposed,0,-126.340000,54.885000,-5.656330,-4.812320,-5.700000,-4.795000,0.043670,-0.017320,3.384923,-12.411384,-0.274453,-12.411384,3.384923,-0.070000,0.510000,15,55,14.799439,55.247667,14.799439,55.247667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.735078,42.175686,71.510276,83.202695,0.000000,0.000000,0.000000,0.000000,4.936298,5.380547,5.614207,1.654394,0.262452,0.036361,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.110067,proposed,0,-126.340000,54.885000,-5.597262,-4.920788,-5.660000,-4.915000,0.062738,-0.005788,3.689871,-11.801488,-0.030495,-11.801488,3.689871,-0.030000,0.540000,14,51,14.084247,50.767402,14.084247,50.767402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.302944,42.374727,74.130615,83.012707,0.000000,0.000000,0.000000,0.000000,5.247016,5.335821,5.571810,1.545528,0.197853,0.020868,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.120060,proposed,0,-126.340000,54.885000,-5.531851,-5.026675,-5.610000,-5.025000,0.078149,-0.001675,4.970653,-11.862478,0.335443,-11.862478,4.970653,0.040000,0.520000,0,55,0.452008,55.459937,0.452008,55.459937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.956191,42.468538,75.233361,82.844099,0.000000,0.000000,0.000000,0.000000,5.422768,5.287890,5.552257,1.759895,0.269122,0.035522,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.130064,proposed,0,-126.340000,54.885000,-5.460403,-5.129881,-5.550000,-5.135000,0.089597,0.005119,6.556382,-11.618519,0.579401,-11.618519,6.556382,0.040000,0.520000,-9,57,-8.583271,57.307237,-8.583271,57.307237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.113451,40.797314,72.529386,78.010209,0.000000,0.000000,0.000000,0.000000,5.428010,5.088282,5.601548,1.471402,0.194059,0.019888,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.140058,proposed,0,-126.340000,54.885000,-5.383400,-5.230140,-5.480000,-5.255000,0.096600,0.024860,7.288257,-11.374561,0.457422,-11.374561,7.288257,-0.010000,0.530000,-4,60,-3.883586,59.505727,-3.883586,59.505727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.277445,39.003021,67.840832,73.474621,0.000000,0.000000,0.000000,0.000000,5.204645,4.832550,5.578054,1.649839,0.216774,0.022477,0.500560,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.150057,proposed,0,-126.340000,54.885000,-5.301069,-5.327585,-5.400000,-5.355000,0.098931,0.027415,7.593205,-10.520706,0.518412,-10.520706,7.593205,-0.040000,0.560000,3,53,3.299751,52.771490,3.299751,52.771490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.254293,38.377565,65.229548,72.852043,0.000000,0.000000,0.000000,0.000000,5.010089,4.780106,5.579143,1.534799,0.224794,0.023696,0.500997,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.160064,proposed,0,-126.340000,54.885000,-5.213720,-5.422237,-5.330000,-5.455000,0.116280,0.032763,7.532216,-10.459717,0.518412,-10.459717,7.532216,-0.050000,0.530000,13,57,12.760176,57.366788,12.760176,57.366788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.046547,38.945321,66.704764,75.571752,0.000000,0.000000,0.000000,0.000000,4.960086,4.881166,5.641223,1.417566,0.159105,0.014255,0.500300,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.170057,proposed,0,-126.340000,54.885000,-5.121924,-5.513882,-5.250000,-5.545000,0.128076,0.031118,6.434403,-9.300914,0.396432,-9.300914,6.434403,0.010000,0.550000,22,49,21.722203,48.534272,21.722203,48.534272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.483320,39.082720,69.234699,77.122867,0.000000,0.000000,0.000000,0.000000,4.986616,4.985417,5.537550,1.400697,0.140321,0.012280,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.180057,proposed,0,-126.340000,54.885000,-5.025882,-5.602712,-5.170000,-5.635000,0.144118,0.032288,8.020133,-8.325081,-0.030495,-8.325081,8.020133,0.090000,0.510000,5,46,4.558391,45.888881,4.558391,45.888881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.513696,39.215679,76.340701,82.722220,0.000000,0.000000,0.000000,0.000000,5.301474,5.234349,5.538999,1.402255,0.135578,0.011977,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.190057,proposed,0,-126.340000,54.885000,-4.926058,-5.688673,-5.080000,-5.725000,0.153942,0.036327,9.056956,-8.386070,1.189297,-8.386070,9.056956,0.080000,0.480000,-1,53,-1.428155,52.605582,-1.428155,52.605582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.996573,36.969628,78.321722,81.574397,0.000000,0.000000,0.000000,0.000000,5.634457,5.247121,5.632583,1.412768,0.140855,0.013659,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.200057,proposed,0,-126.340000,54.885000,-4.822859,-5.771784,-4.990000,-5.815000,0.167141,0.043216,9.544873,-9.971800,0.762370,-9.971800,9.544873,0.040000,0.490000,2,68,1.631650,68.496635,1.631650,68.496635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.540655,35.659679,72.893107,77.640795,0.000000,0.000000,0.000000,0.000000,5.397438,5.090000,5.537607,1.392851,0.134200,0.012560,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007581,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.210217,proposed,0,-126.340000,54.885000,-4.714990,-5.853332,-4.880000,-5.915000,0.165010,0.061668,10.398727,-10.581696,0.945339,-10.581696,10.398727,0.000000,0.550000,2,73,1.804217,72.835034,1.804217,72.835034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.801905,35.129564,70.832417,78.111605,0.000000,0.000000,0.000000,0.000000,5.306521,5.212039,5.560204,1.404917,0.190002,0.017189,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.220217,proposed,0,-126.340000,54.885000,-4.606287,-5.930782,-4.780000,-6.015000,0.173713,0.084218,10.337738,-8.934977,1.067318,-8.934977,10.337738,0.080000,0.640000,-4,56,-3.978994,55.697159,-3.978994,55.697159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.379179,34.537774,71.728347,78.577165,0.000000,0.000000,0.000000,0.000000,5.419153,5.226725,5.558039,1.404929,0.178906,0.013764,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.230208,proposed,0,-126.340000,54.885000,-4.495610,-6.005416,-4.670000,-6.085000,0.174390,0.079584,9.788831,-6.861330,1.067318,-6.861330,9.788831,-0.030000,0.600000,17,44,17.381264,43.655997,17.381264,43.655997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.127294,33.916877,73.934164,79.909784,0.000000,0.000000,0.000000,0.000000,5.520875,5.187405,5.556717,1.405007,0.178538,0.012803,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.240093,proposed,0,-126.340000,54.885000,-4.384519,-6.076596,-4.570000,-6.155000,0.185481,0.078404,8.995966,-6.312424,1.006328,-6.312424,8.995966,0.020000,0.500000,24,50,23.606951,49.531062,23.606951,49.531062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.756082,34.669982,77.630634,85.917367,0.000000,0.000000,0.000000,0.000000,5.429072,5.432746,5.551168,1.393199,0.152510,0.014138,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.250216,proposed,0,-126.340000,54.885000,-4.269562,-6.146806,-4.470000,-6.225000,0.200438,0.078194,9.849821,-7.410237,1.128308,-7.410237,9.849821,0.100000,0.520000,9,59,9.229782,58.707853,9.229782,58.707853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.396229,34.785443,83.421663,89.028176,0.000000,0.000000,0.000000,0.000000,5.778449,5.742099,5.558436,1.404674,0.174632,0.014133,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.260210,proposed,0,-126.340000,54.885000,-4.155365,-6.213508,-4.360000,-6.295000,0.204635,0.081492,9.910810,-8.264091,1.067318,-8.264091,9.910810,0.120000,0.510000,5,70,4.975427,70.091066,4.975427,70.091066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.660336,32.890823,80.997571,84.308041,0.000000,0.000000,0.000000,0.000000,5.836012,5.566322,5.556707,1.403350,0.181299,0.012038,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.270213,proposed,0,-126.340000,54.885000,-4.040824,-6.277737,-4.260000,-6.375000,0.219176,0.097263,10.520706,-8.873987,0.701380,-8.873987,10.520706,0.070000,0.640000,6,68,6.267201,67.741492,6.267201,67.741492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.059358,31.052257,75.695077,80.181016,0.000000,0.000000,0.000000,0.000000,5.578496,5.351438,5.557025,1.404862,0.190742,0.013133,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.280214,proposed,0,-126.340000,54.885000,-3.926527,-6.339490,-4.140000,-6.455000,0.213473,0.115510,10.337738,-6.739351,1.006328,-6.739351,10.337738,0.060000,0.660000,9,52,9.179850,52.388829,9.179850,52.388829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.674369,29.620869,75.785188,80.621304,0.000000,0.000000,0.000000,0.000000,5.576380,5.319747,5.558941,1.404031,0.179422,0.013052,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.290215,proposed,0,-126.340000,54.885000,-3.812933,-6.398847,-4.030000,-6.505000,0.217067,0.106153,9.910810,-4.970653,1.616224,-4.970653,9.910810,0.060000,0.590000,14,45,13.798540,44.743666,13.798540,44.743666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.508203,28.923085,79.758254,83.783044,0.000000,0.000000,0.000000,0.000000,5.725322,5.416201,5.557221,1.404756,0.179147,0.013310,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.300215,proposed,0,-126.340000,54.885000,-3.700497,-6.455892,-3.930000,-6.555000,0.229503,0.099108,10.459717,-4.177788,1.067318,-4.177788,10.459717,0.080000,0.510000,8,46,7.752893,46.455966,7.752893,46.455966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.982209,28.191190,81.738235,85.814361,0.000000,0.000000,0.000000,0.000000,5.762389,5.551425,5.557463,1.405115,0.180702,0.013166,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.310209,proposed,0,-126.340000,54.885000,-3.589739,-6.510679,-3.830000,-6.595000,0.240261,0.084321,9.788831,-5.519559,1.738204,-5.519559,9.788831,0.090000,0.470000,11,62,10.619585,61.962352,10.619585,61.962352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.722979,26.984789,82.528382,85.269065,0.000000,0.000000,0.000000,0.000000,5.889130,5.638602,5.558860,1.404359,0.178345,0.016042,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.320096,proposed,0,-126.340000,54.885000,-3.482207,-6.562775,-3.730000,-6.655000,0.247793,0.092225,8.995966,-6.922320,0.396432,-6.922320,8.995966,0.080000,0.530000,17,72,17.172312,71.532860,17.172312,71.532860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.501101,25.618851,79.220277,83.029017,0.000000,0.000000,0.000000,0.000000,5.670863,5.594148,5.548348,1.417615,0.180249,0.015743,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.330211,proposed,0,-126.340000,54.885000,-3.374761,-6.613995,-3.620000,-6.715000,0.245239,0.101005,9.666852,-5.885497,1.067318,-5.885497,9.666852,0.100000,0.620000,7,58,7.312590,57.853931,7.312590,57.853931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.828495,24.112273,80.195620,84.030008,0.000000,0.000000,0.000000,0.000000,5.672043,5.649270,5.555875,1.404638,0.178418,0.014131,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.340215,proposed,0,-126.340000,54.885000,-3.271487,-6.662683,-3.520000,-6.755000,0.248513,0.092317,9.300914,-3.994819,1.372266,-3.994819,9.300914,0.110000,0.620000,6,43,6.235624,42.755876,6.235624,42.755876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.212712,22.698912,81.624541,84.230580,0.000000,0.000000,0.000000,0.000000,5.854300,5.569438,5.557220,1.411021,0.176483,0.013383,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.350218,proposed,0,-126.340000,54.885000,-3.171646,-6.709502,-3.430000,-6.795000,0.258354,0.085498,10.215758,-2.775027,0.457422,-2.775027,10.215758,0.070000,0.520000,2,42,1.656398,42.161041,1.656398,42.161041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.862182,21.792134,80.457382,85.100804,0.000000,0.000000,0.000000,0.000000,5.701609,5.561198,5.558739,1.404413,0.179238,0.013656,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.360221,proposed,0,-126.340000,54.885000,-3.075646,-6.754562,-3.330000,-6.825000,0.254354,0.070438,9.300914,-3.201954,1.677214,-3.201954,9.300914,0.040000,0.460000,9,52,9.064988,51.629502,9.064988,51.629502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.042159,20.508738,79.333069,84.468665,0.000000,0.000000,0.000000,0.000000,5.646544,5.638499,5.556429,1.412947,0.177573,0.012987,0.500672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.370211,proposed,0,-126.340000,54.885000,-2.984042,-6.797896,-3.230000,-6.865000,0.245958,0.067104,8.995966,-4.787684,0.945339,-4.787684,8.995966,0.050000,0.470000,7,65,6.694011,65.379595,6.694011,65.379595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.478178,19.653933,76.868870,85.452101,0.000000,0.000000,0.000000,0.000000,5.398406,5.749605,5.557996,1.412080,0.176055,0.013480,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.380125,proposed,0,-126.340000,54.885000,-2.897737,-6.839362,-3.150000,-6.905000,0.252263,0.065638,8.752008,-5.275601,1.189297,-5.275601,8.752008,0.060000,0.550000,4,64,4.078673,64.181033,4.078673,64.181033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.732947,17.941362,76.049182,84.071852,0.000000,0.000000,0.000000,0.000000,5.398237,5.702711,5.548929,1.407232,0.178763,0.013452,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.390138,proposed,0,-126.340000,54.885000,-2.815631,-6.879780,-3.060000,-6.945000,0.244369,0.065220,8.630029,-4.543725,0.945339,-4.543725,8.630029,0.030000,0.590000,4,56,4.474752,55.891588,4.474752,55.891588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.313955,16.485999,74.290183,83.780193,0.000000,0.000000,0.000000,0.000000,5.281268,5.634386,5.562791,1.393452,0.142236,0.013964,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.400214,proposed,0,-126.340000,54.885000,-2.738520,-6.919076,-2.980000,-6.975000,0.241480,0.055924,7.898153,-2.470079,0.945339,-2.470079,7.898153,0.040000,0.590000,6,39,6.087659,39.242899,6.087659,39.242899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.918926,15.042797,75.478543,83.050493,0.000000,0.000000,0.000000,0.000000,5.125994,5.562769,5.558688,1.440425,0.180293,0.017280,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.410087,proposed,0,-126.340000,54.885000,-2.668685,-6.956340,-2.890000,-6.985000,0.221315,0.028660,7.715185,-1.006328,1.006328,-1.006328,7.715185,0.040000,0.500000,3,34,2.640778,33.650297,2.640778,33.650297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.868601,13.945827,77.370954,85.470568,0.000000,0.000000,0.000000,0.000000,5.025686,5.597499,5.532939,1.402850,0.164618,0.019227,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.420212,proposed,0,-126.340000,54.885000,-2.603302,-6.993384,-2.810000,-6.995000,0.206698,0.001616,7.837164,-1.921172,0.945339,-1.921172,7.837164,0.030000,0.410000,-4,48,-3.624777,47.880793,-3.624777,47.880793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.533378,13.048559,78.288656,86.652171,0.000000,0.000000,0.000000,0.000000,5.036363,5.757304,5.555986,1.403003,0.176127,0.012640,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.430210,proposed,0,-126.340000,54.885000,-2.545268,-7.028897,-2.730000,-7.025000,0.184732,-0.003897,7.593205,-4.238777,0.762370,-4.238777,7.593205,0.020000,0.420000,-9,67,-8.951381,67.251412,-8.951381,67.251412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.407855,11.853864,78.599083,88.027748,0.000000,0.000000,0.000000,0.000000,4.915052,5.841187,5.556824,1.402282,0.174568,0.013665,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.440221,proposed,0,-126.340000,54.885000,-2.493973,-7.063494,-2.650000,-7.065000,0.156027,0.001506,7.410237,-4.360757,0.762370,-4.360757,7.410237,-0.030000,0.530000,-10,61,-10.055513,61.085859,-10.055513,61.085859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.795571,9.391527,80.494670,92.624886,0.000000,0.000000,0.000000,0.000000,5.036209,5.824345,5.556314,1.402800,0.174160,0.012975,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.450210,proposed,0,-126.340000,54.885000,-2.449875,-7.097154,-2.580000,-7.095000,0.130125,-0.002154,5.885497,-3.201954,0.884349,-3.201954,5.885497,-0.040000,0.590000,-3,47,-3.390344,46.928901,-3.390344,46.928901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.874434,7.458911,82.972255,91.106900,0.000000,0.000000,0.000000,0.000000,5.319459,5.695159,5.552449,1.401916,0.161357,0.012759,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.460390,proposed,0,-126.340000,54.885000,-2.412496,-7.130667,-2.520000,-7.125000,0.107504,-0.005667,5.153621,-1.738204,0.579401,-1.738204,5.153621,-0.040000,0.540000,-4,40,-3.957990,39.589777,-3.957990,39.589777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.019222,6.780461,84.515771,86.853804,0.000000,0.000000,0.000000,0.000000,5.582858,5.649107,5.574518,1.451648,0.200948,0.019184,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.470087,proposed,0,-126.340000,54.885000,-2.384231,-7.161933,-2.470000,-7.135000,0.085769,-0.026933,3.933829,-1.433256,0.579401,-1.433256,3.933829,-0.040000,0.460000,-2,43,-1.811312,43.106358,-1.811312,43.106358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.426782,6.220669,82.237772,84.659927,0.000000,0.000000,0.000000,0.000000,5.534229,5.529598,5.545322,1.724845,0.257490,0.036694,0.500886,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.480066,proposed,0,-126.340000,54.885000,-2.362837,-7.193532,-2.430000,-7.145000,0.067163,-0.048532,3.750861,-1.860183,0.335443,-1.860183,3.750861,-0.050000,0.430000,-8,48,-8.283547,48.467438,-8.283547,48.467438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.097376,5.151060,80.341970,83.736728,0.000000,0.000000,0.000000,0.000000,5.531025,5.445596,5.590504,1.452575,0.199086,0.020607,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.490061,proposed,0,-126.340000,54.885000,-2.349437,-7.224671,-2.390000,-7.165000,0.040563,-0.059671,2.775027,-3.079975,-0.152474,-3.079975,2.775027,-0.030000,0.450000,-15,57,-14.820702,56.767350,-14.820702,56.767350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.184607,3.692006,76.224348,82.679910,0.000000,0.000000,0.000000,0.000000,5.297190,5.272200,5.556726,1.753198,0.234954,0.038458,0.584006,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.500060,proposed,0,-126.340000,54.885000,-2.344250,-7.255399,-2.370000,-7.195000,0.025750,-0.060399,1.616224,-2.897006,0.518412,-2.897006,1.616224,-0.050000,0.510000,-14,51,-14.056566,51.257373,-14.056566,51.257373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.173545,1.473872,71.980662,81.167151,0.000000,0.000000,0.000000,0.000000,5.089286,5.105589,5.618498,1.447345,0.194822,0.019489,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.510070,proposed,0,-126.340000,54.885000,-2.347448,-7.285803,-2.360000,-7.225000,0.012552,-0.060803,-0.152474,-2.348100,0.518412,-2.348100,-0.152474,-0.070000,0.510000,-7,48,-7.143630,47.558506,-7.143630,47.558506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.863128,-0.208816,69.329250,75.832011,0.000000,0.000000,0.000000,0.000000,4.969206,4.898290,5.707575,1.445954,0.189124,0.016913,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.520121,proposed,0,-126.340000,54.885000,-2.359240,-7.316050,-2.370000,-7.235000,0.010760,-0.081050,-1.372266,-2.409089,-0.274453,-2.409089,-1.372266,-0.070000,0.500000,-6,48,-6.114181,47.565342,-6.114181,47.565342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.605390,-1.004970,68.188737,71.761421,0.000000,0.000000,0.000000,0.000000,4.909407,4.747324,5.552383,1.413281,0.146980,0.012131,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530057,proposed,0,-126.340000,54.885000,-2.379457,-7.345740,-2.380000,-7.255000,0.000543,-0.090740,-2.348100,-1.311276,-0.335443,-1.311276,-2.348100,-0.090000,0.480000,-6,40,-5.853574,40.316977,-5.853574,40.316977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.742513,-2.394109,64.192972,70.029240,0.000000,0.000000,0.000000,0.000000,4.667638,4.602081,5.538651,1.406489,0.145239,0.012556,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.540218,proposed,0,-126.340000,54.885000,-2.409013,-7.375943,-2.400000,-7.255000,-0.009013,-0.120943,-3.750861,-1.738204,-0.274453,-1.738204,-3.750861,-0.040000,0.440000,-12,45,-12.091709,44.837028,-12.091709,44.837028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.605077,-3.300063,60.941403,67.485226,0.000000,0.000000,0.000000,0.000000,4.351399,4.441533,5.557142,1.415406,0.177853,0.015263,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.550088,proposed,0,-126.340000,54.885000,-2.446380,-7.405183,-2.440000,-7.275000,-0.006380,-0.130183,-3.994819,-1.738204,-0.457422,-1.738204,-3.994819,-0.100000,0.430000,-14,46,-13.766332,45.707072,-13.766332,45.707072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.350247,-4.923013,56.822406,67.967674,0.000000,0.000000,0.000000,0.000000,4.052877,4.310224,5.548048,1.431690,0.149909,0.015639,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.560091,proposed,0,-126.340000,54.885000,-2.492988,-7.434768,-2.480000,-7.295000,-0.012988,-0.139768,-4.604715,-2.104141,-0.579401,-2.104141,-4.604715,-0.070000,0.440000,-24,47,-24.373989,47.393114,-24.373989,47.393114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.913310,-6.450910,53.948923,65.299014,0.000000,0.000000,0.000000,0.000000,3.810110,4.127021,5.612309,1.416836,0.137413,0.013653,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.570086,proposed,0,-126.340000,54.885000,-2.548343,-7.464321,-2.520000,-7.315000,-0.028343,-0.149321,-4.604715,-3.018985,-0.823360,-3.018985,-4.604715,-0.130000,0.440000,-30,54,-30.341173,54.235061,-30.341173,54.235061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.317997,-7.640475,51.313405,64.803811,0.000000,0.000000,0.000000,0.000000,3.589947,3.981912,5.566657,1.478093,0.157430,0.017995,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.580093,proposed,0,-126.340000,54.885000,-2.612551,-7.493941,-2.570000,-7.345000,-0.042551,-0.148941,-6.007476,-3.018985,-0.701380,-3.018985,-6.007476,-0.150000,0.480000,-28,51,-28.092405,51.304434,-28.092405,51.304434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.110974,-8.976664,49.357670,63.311553,0.000000,0.000000,0.000000,0.000000,3.455289,3.846789,5.560577,1.513423,0.135010,0.014293,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.590088,proposed,0,-126.340000,54.885000,-2.685402,-7.523583,-2.630000,-7.365000,-0.055402,-0.158583,-6.983309,-2.531068,-0.579401,-2.531068,-6.983309,-0.200000,0.500000,-24,45,-23.585218,44.579244,-23.585218,44.579244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.068673,-9.473032,50.492629,60.733600,0.000000,0.000000,0.000000,0.000000,3.565109,3.807542,5.611732,1.427198,0.152057,0.018554,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.600084,proposed,0,-126.340000,54.885000,-2.766920,-7.553313,-2.710000,-7.375000,-0.056920,-0.178313,-8.934977,-1.555235,-1.189297,-1.555235,-8.934977,-0.190000,0.470000,-16,37,-16.289590,37.196144,-16.289590,37.196144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.724285,-8.986225,52.525436,60.074900,0.000000,0.000000,0.000000,0.000000,3.704425,3.869829,5.587516,1.419024,0.145302,0.014133,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.610084,proposed,0,-126.340000,54.885000,-2.857025,-7.583153,-2.790000,-7.375000,-0.067025,-0.208153,-9.178935,-1.616224,-1.433256,-1.616224,-9.178935,-0.210000,0.420000,-20,39,-20.258856,38.575739,-20.258856,38.575739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.517268,-7.308322,56.254482,61.454149,0.000000,0.000000,0.000000,0.000000,3.949456,4.030543,5.657034,1.419536,0.142098,0.016697,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.620208,proposed,0,-126.340000,54.885000,-2.956847,-7.613472,-2.880000,-7.395000,-0.076847,-0.218472,-9.849821,-2.287110,-1.372266,-2.287110,-9.849821,-0.200000,0.390000,-26,45,-26.052114,45.402666,-26.052114,45.402666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.853171,-6.071985,55.401112,64.542197,0.000000,0.000000,0.000000,0.000000,3.837819,4.066579,5.555235,1.402641,0.175250,0.012907,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.630212,proposed,0,-126.340000,54.885000,-3.063834,-7.643543,-2.980000,-7.415000,-0.083834,-0.228543,-10.520706,-3.018985,-0.762370,-3.018985,-10.520706,-0.220000,0.420000,-28,48,-28.075734,47.652077,-28.075734,47.652077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.849214,-5.473833,53.253185,65.192281,0.000000,0.000000,0.000000,0.000000,3.662343,3.989496,5.556043,1.403439,0.177090,0.012568,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.640088,proposed,0,-126.340000,54.885000,-3.177441,-7.673335,-3.080000,-7.445000,-0.097441,-0.228335,-11.069613,-4.177788,-1.982162,-4.177788,-11.069613,-0.250000,0.460000,-30,53,-29.709168,53.070108,-29.709168,53.070108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.836454,-4.544843,53.007518,63.516412,0.000000,0.000000,0.000000,0.000000,3.616044,3.900989,5.682063,1.393408,0.138976,0.016281,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.650270,proposed,0,-126.340000,54.885000,-3.302671,-7.704144,-3.190000,-7.475000,-0.112671,-0.229144,-12.472374,-3.994819,-1.494245,-3.994819,-12.472374,-0.290000,0.480000,-22,50,-22.072245,49.591872,-22.072245,49.591872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.325257,-3.705719,52.683577,62.981942,0.000000,0.000000,0.000000,0.000000,3.618247,3.856937,5.555289,1.402513,0.174517,0.013493,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.660212,proposed,0,-126.340000,54.885000,-3.432678,-7.734303,-3.320000,-7.505000,-0.112678,-0.229303,-14.119093,-3.445913,-2.165131,-3.445913,-14.119093,-0.280000,0.490000,-16,44,-15.557072,43.625282,-15.557072,43.625282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.179227,-2.161748,55.365872,61.588508,0.000000,0.000000,0.000000,0.000000,3.802555,3.939147,5.555592,1.401424,0.175508,0.012732,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670212,proposed,0,-126.340000,54.885000,-3.570917,-7.764686,-3.460000,-7.525000,-0.110917,-0.239686,-15.399875,-2.226120,-2.043152,-2.226120,-15.399875,-0.240000,0.470000,-15,34,-15.493102,33.952581,-15.493102,33.952581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.188901,-0.663724,55.508647,60.846721,0.000000,0.000000,0.000000,0.000000,3.808511,3.963820,5.557465,1.402000,0.175016,0.014272,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.680209,proposed,0,-126.340000,54.885000,-3.716347,-7.795075,-3.610000,-7.535000,-0.106347,-0.260075,-16.741646,-1.921172,-1.982162,-1.921172,-16.741646,-0.210000,0.410000,-15,35,-14.568796,34.527991,-14.568796,34.527991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.867058,0.532597,54.347286,62.516177,0.000000,0.000000,0.000000,0.000000,3.663730,4.037500,5.555742,1.401125,0.174920,0.012233,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.690212,proposed,0,-126.340000,54.885000,-3.868823,-7.825455,-3.780000,-7.555000,-0.088823,-0.270455,-16.680656,-3.018985,-2.226120,-3.018985,-16.680656,-0.200000,0.380000,-23,45,-22.500116,45.102936,-22.500116,45.102936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.594888,1.560895,55.779818,64.731403,0.000000,0.000000,0.000000,0.000000,3.646546,4.223472,5.556812,1.399956,0.174421,0.013636,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.700211,proposed,0,-126.340000,54.885000,-4.027897,-7.855748,-3.940000,-7.595000,-0.087897,-0.260748,-16.985604,-5.275601,-2.592058,-5.275601,-16.985604,-0.210000,0.400000,-28,63,-27.573235,62.980311,-27.573235,62.980311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.993717,2.035681,56.608946,67.228551,0.000000,0.000000,0.000000,0.000000,3.825646,4.264653,5.556521,1.401328,0.176325,0.014005,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.710210,proposed,0,-126.340000,54.885000,-4.193329,-7.885914,-4.110000,-7.635000,-0.083329,-0.250914,-17.656490,-5.153621,-2.165131,-5.153621,-17.656490,-0.240000,0.490000,-25,56,-25.082227,55.857984,-25.082227,55.857984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.982584,1.192481,54.076619,67.982561,0.000000,0.000000,0.000000,0.000000,3.745543,4.085546,5.557488,1.402182,0.163168,0.014331,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.720086,proposed,0,-126.340000,54.885000,-4.362654,-7.915526,-4.290000,-7.655000,-0.072654,-0.260526,-18.998261,-3.811850,-2.836017,-3.811850,-18.998261,-0.270000,0.550000,-14,39,-14.131853,38.662923,-14.131853,38.662923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.453457,0.861632,52.064257,63.710782,0.000000,0.000000,0.000000,0.000000,3.590702,3.876434,5.549634,1.400366,0.144586,0.014519,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.730093,proposed,0,-126.340000,54.885000,-4.539860,-7.945274,-4.490000,-7.675000,-0.049860,-0.270274,-19.913105,-1.128308,-2.531068,-1.128308,-19.913105,-0.250000,0.490000,-10,21,-9.914019,21.149935,-9.914019,21.149935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.790554,1.368075,54.630392,62.872626,0.000000,0.000000,0.000000,0.000000,3.588223,4.030013,5.547475,1.399088,0.140945,0.015095,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.740211,proposed,0,-126.340000,54.885000,-4.724478,-7.975021,-4.680000,-7.695000,-0.044478,-0.280021,-20.157064,-1.311276,-2.653048,-1.311276,-20.157064,-0.190000,0.350000,-19,34,-19.433818,34.145417,-19.433818,34.145417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.233126,2.647316,60.626684,69.168731,0.000000,0.000000,0.000000,0.000000,3.940749,4.293678,5.557574,1.400463,0.175045,0.013693,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.750212,proposed,0,-126.340000,54.885000,-4.911934,-8.004011,-4.880000,-7.715000,-0.031934,-0.289011,-19.303209,-3.506902,-2.957996,-3.506902,-19.303209,-0.190000,0.320000,-32,55,-32.390322,55.010333,-32.390322,55.010333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.969111,2.790500,63.509158,71.607668,0.000000,0.000000,0.000000,0.000000,4.298628,4.562863,5.556881,1.399891,0.174618,0.013258,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.760210,proposed,0,-126.340000,54.885000,-5.103892,-8.032497,-5.080000,-7.755000,-0.023892,-0.277497,-19.425188,-5.946486,-2.897006,-5.946486,-19.425188,-0.250000,0.420000,-30,68,-29.954316,68.476122,-29.954316,68.476122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.370748,2.268479,61.915555,74.214909,0.000000,0.000000,0.000000,0.000000,4.311475,4.544357,5.555637,1.400144,0.175989,0.013595,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.770210,proposed,0,-126.340000,54.885000,-5.300063,-8.060406,-5.270000,-7.805000,-0.030063,-0.255406,-19.974095,-5.519559,-2.836017,-5.519559,-19.974095,-0.320000,0.550000,-20,56,-20.418839,56.467395,-20.418839,56.467395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.468441,1.906389,58.142380,72.909738,0.000000,0.000000,0.000000,0.000000,4.069105,4.460015,5.556774,1.400734,0.174227,0.013971,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.780209,proposed,0,-126.340000,54.885000,-5.499986,-8.087632,-5.470000,-7.835000,-0.029986,-0.252632,-19.730136,-2.836017,-3.201954,-2.836017,-19.730136,-0.290000,0.580000,-27,32,-27.238975,31.832065,-27.238975,31.832065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.054370,2.954850,55.579383,66.201408,0.000000,0.000000,0.000000,0.000000,3.779727,4.294958,5.555472,1.399361,0.174079,0.012613,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.790059,proposed,0,-126.340000,54.885000,-5.700214,-8.113691,-5.670000,-7.845000,-0.030214,-0.268691,-20.218053,-1.311276,-3.079975,-1.311276,-20.218053,-0.270000,0.470000,-29,27,-28.520419,27.492948,-28.520419,27.492948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.144047,4.243198,56.600515,65.087351,0.000000,0.000000,0.000000,0.000000,3.821073,4.146476,5.538527,1.394491,0.142242,0.015381,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.800215,proposed,0,-126.340000,54.885000,-5.909652,-8.139661,-5.860000,-7.845000,-0.049652,-0.294661,-20.340032,-0.945339,-3.018985,-0.945339,-20.340032,-0.320000,0.360000,-25,33,-25.405022,33.022865,-25.405022,33.022865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.552366,5.224163,56.226562,66.481255,0.000000,0.000000,0.000000,0.000000,3.732606,4.313577,5.557572,1.400840,0.177324,0.013649,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.810104,proposed,0,-126.340000,54.885000,-6.116072,-8.163964,-6.070000,-7.855000,-0.046072,-0.308964,-20.766960,-2.957996,-3.384923,-2.957996,-20.766960,-0.290000,0.320000,-28,53,-27.935324,52.920542,-27.935324,52.920542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.539914,6.634603,57.463594,68.054717,0.000000,0.000000,0.000000,0.000000,3.793459,4.515151,5.700079,1.613195,0.217499,0.029061,0.500721,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.820058,proposed,0,-126.340000,54.885000,-6.325912,-8.187336,-6.270000,-7.895000,-0.055912,-0.292336,-20.949928,-4.726694,-2.653048,-4.726694,-20.949928,-0.280000,0.410000,-32,63,-31.543264,62.519849,-31.543264,62.519849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.475220,7.332490,56.743705,67.409086,0.000000,0.000000,0.000000,0.000000,3.832591,4.493947,5.547521,1.480231,0.196148,0.019106,0.500761,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.830065,proposed,0,-126.340000,54.885000,-6.538528,-8.209615,-6.470000,-7.925000,-0.068528,-0.284615,-20.218053,-4.787684,-2.653048,-4.787684,-20.218053,-0.310000,0.530000,-37,54,-37.348560,53.961478,-37.348560,53.961478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.611911,7.907777,54.953806,66.073442,0.000000,0.000000,0.000000,0.000000,3.771375,4.357720,5.577536,1.484347,0.216592,0.017503,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.840061,proposed,0,-126.340000,54.885000,-6.752123,-8.230532,-6.680000,-7.955000,-0.072123,-0.275532,-20.888939,-2.531068,-2.897006,-2.531068,-20.888939,-0.350000,0.550000,-28,35,-28.143077,35.409345,-28.143077,35.409345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.560109,8.427749,52.031395,61.282287,0.000000,0.000000,0.000000,0.000000,3.571697,4.040115,5.604278,1.609226,0.228567,0.026561,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.850502,proposed,0,-126.340000,54.885000,-6.976061,-8.250822,-6.900000,-7.965000,-0.076061,-0.285822,-21.254876,-0.640391,-3.567892,-0.640391,-21.254876,-0.350000,0.460000,-24,28,-24.325148,27.870576,-24.325148,27.870576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.130514,9.954168,51.065031,63.893894,0.000000,0.000000,0.000000,0.000000,3.358545,4.017417,5.571435,1.458786,0.198117,0.023891,0.500239,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.860059,proposed,0,-126.340000,54.885000,-7.181375,-8.267882,-7.110000,-7.965000,-0.071375,-0.302882,-21.376856,-0.762370,-3.201954,-0.762370,-21.376856,-0.320000,0.370000,-26,37,-26.373638,36.613073,-26.373638,36.613073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.944269,11.460431,53.573362,66.027515,0.000000,0.000000,0.000000,0.000000,3.507548,4.194362,5.571950,1.564011,0.196819,0.021864,0.500357,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.870056,proposed,0,-126.340000,54.885000,-7.396073,-8.284061,-7.310000,-7.975000,-0.086073,-0.309061,-20.827949,-1.372266,-2.775027,-1.372266,-20.827949,-0.280000,0.350000,-38,45,-37.952871,44.921622,-37.952871,44.921622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.349519,11.961787,55.303886,63.894124,0.000000,0.000000,0.000000,0.000000,3.695427,4.289251,5.539756,1.413232,0.142323,0.012397,0.500435,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.880055,proposed,0,-126.340000,54.885000,-7.610326,-8.298416,-7.550000,-8.005000,-0.060326,-0.293416,-20.644980,-4.116798,-2.714037,-4.116798,-20.644980,-0.330000,0.410000,-33,65,-32.886375,65.441172,-32.886375,65.441172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.912083,12.272299,57.677982,64.981364,0.000000,0.000000,0.000000,0.000000,3.945200,4.416398,5.528203,1.401304,0.132394,0.011898,0.500175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007578,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.890055,proposed,0,-126.340000,54.885000,-7.823671,-8.310819,-7.750000,-8.035000,-0.073671,-0.275819,-21.254876,-4.116798,-3.018985,-4.116798,-21.254876,-0.370000,0.530000,-23,59,-22.547882,58.775040,-22.547882,58.775040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.727513,12.756495,56.334877,66.303275,0.000000,0.000000,0.000000,0.000000,3.857831,4.550729,5.593344,1.458132,0.184382,0.014056,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.900059,proposed,0,-126.340000,54.885000,-8.035766,-8.321147,-7.940000,-8.065000,-0.095766,-0.256147,-21.132897,-2.104141,-3.018985,-2.104141,-21.132897,-0.370000,0.570000,-22,41,-22.472567,41.444312,-22.472567,41.444312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.559900,14.759610,55.356042,67.136933,0.000000,0.000000,0.000000,0.000000,3.707051,4.458104,5.553314,1.602935,0.213469,0.019490,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.910061,proposed,0,-126.340000,54.885000,-8.246062,-8.329268,-8.150000,-8.065000,-0.096062,-0.264268,-21.315866,-0.396432,-3.384923,-0.396432,-21.315866,-0.320000,0.520000,-25,32,-25.348230,32.259597,-25.348230,32.259597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.473728,16.242221,56.324764,66.722304,0.000000,0.000000,0.000000,0.000000,3.753072,4.236868,5.579235,1.506352,0.207198,0.023495,0.502258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.920060,proposed,0,-126.340000,54.885000,-8.454182,-8.335063,-8.350000,-8.045000,-0.104182,-0.290063,-20.888939,1.067318,-2.957996,1.067318,-20.888939,-0.320000,0.410000,-28,30,-28.085863,29.967476,-28.085863,29.967476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.933868,16.420859,58.546791,67.058661,0.000000,0.000000,0.000000,0.000000,3.874323,4.265760,5.577145,1.522431,0.234379,0.025081,0.500890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.930062,proposed,0,-126.340000,54.885000,-8.659838,-8.338411,-8.560000,-8.045000,-0.099838,-0.293411,-20.705970,-0.335443,-3.140965,-0.335443,-20.705970,-0.310000,0.360000,-30,48,-29.760828,48.174710,-29.760828,48.174710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.814171,16.479179,61.998065,69.400192,0.000000,0.000000,0.000000,0.000000,4.129244,4.481480,5.574495,1.470357,0.231681,0.026776,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.940063,proposed,0,-126.340000,54.885000,-8.862542,-8.339191,-8.750000,-8.055000,-0.112542,-0.284191,-20.401022,-2.348100,-2.775027,-2.348100,-20.401022,-0.280000,0.390000,-36,66,-36.190059,66.070579,-36.190059,66.070579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.004483,16.303869,62.566938,68.240219,0.000000,0.000000,0.000000,0.000000,4.278673,4.654477,5.558577,1.431599,0.207622,0.015784,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.950060,proposed,0,-126.340000,54.885000,-9.061930,-8.337289,-8.950000,-8.075000,-0.111930,-0.262289,-19.974095,-2.957996,-2.836017,-2.957996,-19.974095,-0.310000,0.520000,-34,65,-34.122581,64.759214,-34.122581,64.759214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.490875,15.615990,61.420097,69.539280,0.000000,0.000000,0.000000,0.000000,4.292808,4.705141,5.574297,1.409358,0.168346,0.015544,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.960057,proposed,0,-126.340000,54.885000,-9.257675,-8.332591,-9.150000,-8.085000,-0.107675,-0.247591,-20.279043,-1.494245,-2.714037,-1.494245,-20.279043,-0.330000,0.610000,-25,48,-25.027621,48.320774,-25.027621,48.320774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.257132,15.929892,61.141401,68.510864,0.000000,0.000000,0.000000,0.000000,4.265478,4.620306,5.577232,1.412106,0.160039,0.014570,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.970060,proposed,0,-126.340000,54.885000,-9.449584,-8.324982,-9.350000,-8.065000,-0.099584,-0.259982,-21.254876,1.433256,-2.897006,1.433256,-21.254876,-0.250000,0.550000,-21,31,-20.914459,30.502616,-20.914459,30.502616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.552349,16.846331,63.309414,70.462846,0.000000,0.000000,0.000000,0.000000,4.311707,4.483221,5.550431,1.540757,0.163164,0.014832,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.980059,proposed,0,-126.340000,54.885000,-9.637149,-8.314361,-9.560000,-8.035000,-0.077149,-0.279361,-20.583991,3.262944,-2.836017,3.262944,-20.583991,-0.270000,0.440000,-17,26,-17.244036,25.990728,-17.244036,25.990728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.934575,17.077230,65.128083,72.076978,0.000000,0.000000,0.000000,0.000000,4.368263,4.479812,5.587337,1.500305,0.202106,0.031496,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.990070,proposed,0,-126.340000,54.885000,-9.820335,-8.300608,-9.760000,-8.005000,-0.060335,-0.295608,-20.462012,1.311276,-2.836017,1.311276,-20.462012,-0.240000,0.340000,-17,52,-16.990278,52.330274,-16.990278,52.330274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.818275,17.546631,69.400668,74.803387,0.000000,0.000000,0.000000,0.000000,4.675475,4.756427,5.569727,1.437119,0.201940,0.018612,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.000060,proposed,0,-126.340000,54.885000,-9.998245,-8.283676,-9.960000,-7.995000,-0.038245,-0.288676,-19.486178,-0.396432,-2.287110,-0.396432,-19.486178,-0.210000,0.400000,-24,66,-23.699343,65.692645,-23.699343,65.692645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.673408,17.036747,66.487476,69.654668,0.000000,0.000000,0.000000,0.000000,4.595362,4.753494,5.590736,1.459902,0.200947,0.017268,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.010060,proposed,0,-126.340000,54.885000,-10.171381,-8.263583,-10.140000,-8.005000,-0.031381,-0.258583,-18.205396,-2.104141,-3.201954,-2.104141,-18.205396,-0.210000,0.530000,-31,74,-31.118660,74.054040,-31.118660,74.054040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.163022,16.669670,64.300533,68.698746,0.000000,0.000000,0.000000,0.000000,4.552955,4.705799,5.579922,1.576529,0.215130,0.024965,0.500528,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.020062,proposed,0,-126.340000,54.885000,-10.339527,-8.240407,-10.330000,-8.005000,-0.009527,-0.235407,-18.205396,-0.762370,-2.836017,-0.762370,-18.205396,-0.260000,0.630000,-19,60,-18.662438,59.735481,-18.662438,59.735481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.201821,16.027179,63.049855,67.989125,0.000000,0.000000,0.000000,0.000000,4.501938,4.635532,5.576797,1.440404,0.189384,0.015602,0.500911,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.030062,proposed,0,-126.340000,54.885000,-10.502396,-8.214079,-10.510000,-7.985000,0.007604,-0.229079,-18.571334,3.140965,-2.226120,3.140965,-18.571334,-0.250000,0.630000,-8,31,-8.374433,30.811218,-8.374433,30.811218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.370770,16.183585,66.689370,70.462562,0.000000,0.000000,0.000000,0.000000,4.621054,4.532156,5.558420,1.461445,0.200742,0.015830,0.501573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.040061,proposed,0,-126.340000,54.885000,-10.659822,-8.184518,-10.690000,-7.945000,0.030178,-0.239518,-17.900448,4.726694,-2.470079,4.726694,-17.900448,-0.200000,0.500000,-12,31,-11.680045,30.506736,-11.680045,30.506736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.827909,16.797617,69.674460,74.509072,0.000000,0.000000,0.000000,0.000000,4.730178,4.555263,5.579187,1.468344,0.205935,0.016061,0.500852,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.050061,proposed,0,-126.340000,54.885000,-10.811629,-8.151656,-10.860000,-7.895000,0.048371,-0.256656,-17.290552,3.994819,-2.104141,3.994819,-17.290552,-0.160000,0.370000,-16,50,-15.738115,50.245109,-15.738115,50.245109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.709320,16.411352,69.671315,70.579159,0.000000,0.000000,0.000000,0.000000,4.880105,4.557500,5.579168,1.547169,0.197288,0.017181,0.500352,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.060062,proposed,0,-126.340000,54.885000,-10.957672,-8.115425,-11.030000,-7.875000,0.072328,-0.240425,-15.887791,0.640391,-2.287110,0.640391,-15.887791,-0.160000,0.420000,-22,79,-21.754945,78.867623,-21.754945,78.867623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.988042,16.007474,64.758197,67.180702,0.000000,0.000000,0.000000,0.000000,4.645334,4.547339,5.583810,1.448843,0.195843,0.016482,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.070060,proposed,0,-126.340000,54.885000,-11.097721,-8.075793,-11.170000,-7.865000,0.072279,-0.210793,-14.667999,-0.884349,-1.982162,-0.884349,-14.667999,-0.190000,0.580000,-24,84,-23.720112,84.276794,-23.720112,84.276794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.666890,15.005929,64.279974,67.896145,0.000000,0.000000,0.000000,0.000000,4.650230,4.704655,5.580477,1.483529,0.213260,0.017563,0.500621,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.080062,proposed,0,-126.340000,54.885000,-11.231757,-8.032681,-11.310000,-7.855000,0.078243,-0.177681,-13.631176,0.762370,-1.982162,0.762370,-13.631176,-0.210000,0.720000,-23,64,-23.439956,64.461084,-23.439956,64.461084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.147528,14.679003,65.282318,69.614396,0.000000,0.000000,0.000000,0.000000,4.718079,4.759423,5.579091,1.493904,0.213002,0.017188,0.500932,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.090070,proposed,0,-126.340000,54.885000,-11.359689,-7.986033,-11.430000,-7.815000,0.070311,-0.171033,-13.082270,5.092632,-1.494245,5.092632,-13.082270,-0.230000,0.710000,-19,33,-19.351714,32.774829,-19.351714,32.774829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.537237,14.805500,65.568946,69.507399,0.000000,0.000000,0.000000,0.000000,4.661939,4.504721,5.569991,1.534746,0.201549,0.018241,0.500394,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.100091,proposed,0,-126.340000,54.885000,-11.481497,-7.935774,-11.560000,-7.745000,0.078503,-0.190774,-12.838311,7.837164,-1.494245,7.837164,-12.838311,-0.230000,0.540000,-14,26,-13.582400,26.194621,-13.582400,26.194621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.218628,14.529648,69.115188,71.818090,0.000000,0.000000,0.000000,0.000000,4.762617,4.413085,5.562954,1.467413,0.219691,0.018294,0.500640,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.110058,proposed,0,-126.340000,54.885000,-11.596311,-7.882246,-11.670000,-7.675000,0.073689,-0.207246,-11.313571,6.068465,-1.616224,6.068465,-11.313571,-0.200000,0.380000,-25,57,-24.588371,56.753152,-24.588371,56.753152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.278775,14.679134,70.058797,72.878592,0.000000,0.000000,0.000000,0.000000,4.875959,4.639092,5.628619,1.498950,0.195470,0.020324,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.120061,proposed,0,-126.340000,54.885000,-11.705141,-7.824953,-11.770000,-7.635000,0.064859,-0.189953,-10.337738,2.104141,-1.555235,2.104141,-10.337738,-0.200000,0.440000,-29,90,-29.336076,90.487785,-29.336076,90.487785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.813246,13.522040,63.016094,65.684850,0.000000,0.000000,0.000000,0.000000,4.572865,4.562198,5.569800,1.464507,0.210922,0.021422,0.500907,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.130091,proposed,0,-126.340000,54.885000,-11.807779,-7.763912,-11.870000,-7.615000,0.062221,-0.148912,-9.483883,-0.091484,-1.311276,-0.091484,-9.483883,-0.270000,0.650000,-22,98,-22.203604,98.381912,-22.203604,98.381912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.083493,12.028269,64.654525,74.112693,0.000000,0.000000,0.000000,0.000000,4.668058,4.904532,5.592464,1.565134,0.221612,0.020941,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.140096,proposed,0,-126.340000,54.885000,-11.903682,-7.699431,-11.960000,-7.585000,0.056318,-0.114431,-9.666852,2.836017,-0.823360,2.836017,-9.666852,-0.280000,0.830000,-11,65,-11.343582,64.565331,-11.343582,64.565331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.010865,12.029830,67.645308,75.395455,0.000000,0.000000,0.000000,0.000000,4.798987,5.126899,7.675368,1.791711,0.316486,0.035690,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010332,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.150462,proposed,0,-126.340000,54.885000,-11.996200,-7.628859,-12.050000,-7.525000,0.053800,-0.103859,-9.361904,8.325081,-1.372266,8.325081,-9.361904,-0.250000,0.820000,-8,23,-8.244778,22.545327,-8.244778,22.545327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.954861,13.538509,71.394319,77.978885,0.000000,0.000000,0.000000,0.000000,4.941901,4.954446,5.563877,2.308635,1.450187,0.039911,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.160524,proposed,0,-126.340000,54.885000,-12.079363,-7.556705,-12.140000,-7.415000,0.060637,-0.141705,-8.447060,10.886644,-0.884349,10.886644,-8.447060,-0.160000,0.600000,-18,19,-18.483556,19.229287,-18.483556,19.229287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.557049,14.572428,74.116378,82.240706,0.000000,0.000000,0.000000,0.000000,5.145540,4.972263,7.001733,1.840287,0.247253,0.040785,0.501313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.170535,proposed,0,-126.340000,54.885000,-12.155623,-7.481389,-12.210000,-7.315000,0.054377,-0.166389,-7.532216,8.691018,-0.396432,8.691018,-7.532216,-0.150000,0.360000,-23,60,-23.156159,59.909170,-23.156159,59.909170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.898669,14.656938,76.761250,79.505061,0.000000,0.000000,0.000000,0.000000,5.516023,5.190034,5.579978,1.720918,0.240605,0.034663,0.501105,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.181765,proposed,0,-126.340000,54.885000,-12.233551,-7.392743,-12.280000,-7.255000,0.046449,-0.137743,-5.275601,2.348100,-0.640391,2.348100,-5.275601,-0.180000,0.430000,-34,105,-34.343133,108.520847,-34.343133,108.520847,0.000000,-3.611676,0.000000,64.000000,0.000000,0.000000,27.945686,14.318977,68.679942,73.856267,0.000000,0.000000,0.000000,0.000000,5.007486,5.219116,5.592057,2.828051,0.271047,0.050276,0.501024,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.191056,proposed,0,-126.340000,54.885000,-12.291977,-7.316140,-12.320000,-7.245000,0.028023,-0.071140,-4.970653,-0.335443,-0.274453,-0.335443,-4.970653,-0.240000,0.710000,-26,108,-26.287913,107.764706,-26.287913,107.764706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.734429,12.636109,73.177623,88.069427,0.000000,0.000000,0.000000,0.000000,5.262950,5.721841,7.302904,1.767118,0.362009,0.038486,0.501001,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.201074,proposed,0,-126.340000,54.885000,-12.348919,-7.230279,-12.360000,-7.205000,0.011081,-0.025279,-4.787684,4.787684,-0.335443,4.787684,-4.787684,-0.290000,0.890000,-14,70,-13.806490,69.944241,-13.806490,69.944241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.997120,12.600634,76.249167,89.006117,0.000000,0.000000,0.000000,0.000000,5.332675,5.914159,12.301057,1.815882,0.347288,0.040372,0.612134,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.015129,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.216238,proposed,0,-126.340000,54.885000,-12.423356,-7.094007,-12.520000,-6.645000,0.096644,-0.449007,-1.738204,14.667999,0.518412,14.667999,-1.738204,-0.250000,0.930000,-23,25,-23.051868,-52.274037,-23.051868,-52.274037,0.000000,77.218278,0.000000,64.000000,0.000000,0.000000,14.126050,12.207653,73.607504,84.398148,0.000000,0.000000,0.000000,0.000000,4.975689,5.380744,41.265633,1.786183,0.261312,0.033292,0.652259,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.044012,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.260286,proposed,0,-126.340000,54.885000,-12.562621,-6.657742,-12.530000,-6.535000,-0.032621,-0.122742,-0.396432,12.594353,0.091484,12.594353,-0.396432,-0.180000,0.560000,-34,39,-33.700831,38.571524,-33.700831,38.571524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.493943,12.947764,75.785593,87.871817,0.000000,0.000000,0.000000,0.000000,5.252335,5.418598,5.574940,1.798170,0.256405,0.040046,0.540546,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.271561,proposed,0,-126.340000,54.885000,-12.580852,-6.537144,-12.520000,-6.425000,-0.060852,-0.112144,0.640391,7.044299,0.579401,7.044299,0.640391,-0.250000,0.410000,-32,84,-32.481507,101.418954,-32.481507,101.418954,0.000000,-17.847430,0.000000,64.000000,0.000000,0.000000,8.822274,13.778828,72.198505,80.979510,0.000000,0.000000,0.000000,0.000000,5.166965,5.526758,5.722320,1.840435,0.338542,0.045904,0.645019,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.280349,proposed,0,-126.340000,54.885000,-12.590427,-6.440850,-12.510000,-6.385000,-0.080427,-0.055850,0.152474,1.738204,-0.030495,1.738204,0.152474,-0.310000,0.540000,-18,108,-18.425223,107.946936,-18.425223,107.946936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.023555,13.486732,70.087438,84.644063,0.000000,0.000000,0.000000,0.000000,4.956523,5.735780,5.588920,1.824672,0.300538,0.039846,0.512675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008283,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.290352,proposed,0,-126.340000,54.885000,-12.596541,-6.328926,-12.500000,-6.375000,-0.096541,0.046074,0.274453,-0.701380,-0.213464,-0.701380,0.274453,-0.280000,0.810000,-18,108,-18.467433,107.644716,-18.467433,107.644716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.567687,15.277875,75.947724,90.324880,0.000000,0.000000,0.000000,0.000000,5.315038,6.283158,5.582523,1.922904,0.385598,0.037724,0.501607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008444,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.300349,proposed,0,-126.340000,54.885000,-12.597731,-6.214727,-12.490000,-6.365000,-0.107731,0.150273,0.274453,1.494245,0.457422,1.494245,0.274453,-0.230000,0.960000,-20,107,-19.570211,107.481034,-19.570211,107.481034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.196290,18.421508,76.866700,93.401624,0.000000,0.000000,0.000000,0.000000,5.401952,6.369135,5.578253,2.202847,0.354558,0.037442,0.501077,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.310347,proposed,0,-126.340000,54.885000,-12.594179,-6.098323,-12.490000,-6.315000,-0.104179,0.216677,-0.396432,5.824507,0.762370,5.824507,-0.396432,-0.220000,1.020000,-8,94,-8.222005,93.560763,-8.222005,93.560763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.203837,19.104852,76.790432,91.869366,0.000000,0.000000,0.000000,0.000000,5.387691,6.181529,5.561909,1.517425,0.244537,0.021203,0.501615,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.320346,proposed,0,-126.340000,54.885000,-12.586067,-5.979888,-12.490000,-6.235000,-0.096067,0.255112,-0.091484,11.313571,-0.274453,11.313571,-0.091484,-0.160000,0.980000,-10,57,-9.916008,57.420443,-9.916008,57.420443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.299238,17.502874,78.306794,92.718799,0.000000,0.000000,0.000000,0.000000,5.336789,5.987278,5.547544,1.583666,0.254813,0.025265,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330380,proposed,0,-126.340000,54.885000,-12.573529,-5.859153,-12.480000,-6.095000,-0.093529,0.235847,0.762370,14.850968,0.274453,14.850968,0.762370,-0.120000,0.780000,-16,47,-15.973792,46.717155,-15.973792,46.717155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.440919,13.243721,80.624974,93.173496,0.000000,0.000000,0.000000,0.000000,5.521043,5.999269,5.564498,1.540076,0.186956,0.018251,0.501291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.340347,proposed,0,-126.340000,54.885000,-12.556902,-5.737527,-12.470000,-5.955000,-0.086902,0.217473,1.250287,13.936124,0.701380,13.936124,1.250287,-0.140000,0.590000,-13,74,-13.376112,73.885867,-13.376112,73.885867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.550936,6.287751,79.215652,93.856508,0.000000,0.000000,0.000000,0.000000,5.542777,5.886279,5.551827,1.439857,0.192318,0.016469,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350347,proposed,0,-126.340000,54.885000,-12.536231,-5.613978,-12.450000,-5.835000,-0.086231,0.221022,1.250287,13.936124,0.823360,10.276748,1.738204,-0.150000,0.600000,-8,80,-8.127702,79.574258,-8.127702,79.574258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.333514,-2.638120,70.465726,88.683338,0.000000,0.000000,0.000000,0.000000,5.005693,5.352898,5.548033,1.668432,0.262384,0.028896,0.508465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.360354,proposed,0,-126.340000,54.885000,-12.511738,-5.489004,-12.420000,-5.735000,-0.091738,0.245996,1.738204,10.276748,0.518412,9.178935,2.409089,-0.130000,0.700000,-12,106,-12.231350,106.115144,-12.231350,106.115144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.933353,-8.353897,66.015825,80.875580,0.000000,0.000000,0.000000,0.000000,4.802263,4.955571,5.791393,3.825406,0.311347,0.043149,0.501158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010485,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.370935,proposed,0,-126.340000,54.885000,-12.481909,-5.355606,-12.390000,-5.625000,-0.091909,0.269394,2.836017,9.300914,0.518412,9.300914,2.836017,-0.120000,0.830000,-20,108,-19.743277,108.113843,-19.743277,108.113843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.634051,-13.669044,62.948895,81.498902,0.000000,0.000000,0.000000,0.000000,4.641864,4.883783,5.572417,1.772560,0.410440,0.037365,0.500928,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008305,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.381214,proposed,0,-126.340000,54.885000,-12.449267,-5.224986,-12.360000,-5.505000,-0.089267,0.280014,2.775027,12.899301,0.823360,12.899301,2.775027,-0.160000,0.940000,-10,73,-9.961668,72.611050,-9.961668,72.611050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.043163,-19.400734,60.514961,81.199764,0.000000,0.000000,0.000000,0.000000,4.431113,4.896719,5.607189,1.464161,0.325732,0.019347,0.505222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.390997,proposed,0,-126.340000,54.885000,-12.415039,-5.099938,-12.320000,-5.365000,-0.095039,0.265062,2.531068,16.619667,0.396432,16.619667,2.531068,-0.170000,0.880000,-1,47,-1.107605,46.683118,-1.107605,46.683118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.629435,-22.866018,58.271042,74.858727,0.000000,0.000000,0.000000,0.000000,4.139719,4.906391,5.555627,1.488356,0.204903,0.022865,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.401028,proposed,0,-126.340000,54.885000,-12.376920,-4.971158,-12.300000,-5.185000,-0.076920,0.213842,1.799193,18.449355,0.762370,18.449355,1.799193,-0.110000,0.680000,5,46,4.919222,45.558125,4.919222,45.558125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.044064,-24.649988,57.306015,69.975360,0.000000,0.000000,0.000000,0.000000,4.047605,4.714219,5.568585,1.596680,0.194202,0.020462,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.411022,proposed,0,-126.340000,54.885000,-12.336078,-4.842504,-12.270000,-5.005000,-0.066078,0.162496,2.226120,17.290552,0.884349,17.290552,2.226120,-0.070000,0.550000,1,63,1.096956,62.893247,1.096956,62.893247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.306102,-25.917902,55.599029,66.128353,0.000000,0.000000,0.000000,0.000000,4.007328,4.347972,5.543644,1.432016,0.177881,0.018373,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.421025,proposed,0,-126.340000,54.885000,-12.292515,-4.713593,-12.240000,-4.855000,-0.052515,0.141407,2.348100,13.265238,0.396432,13.265238,2.348100,-0.050000,0.550000,0,95,0.090903,95.000140,0.090903,95.000140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.348419,-27.313306,52.130939,62.492132,0.000000,0.000000,0.000000,0.000000,3.892401,3.925844,5.543259,1.419232,0.180625,0.017430,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.431026,proposed,0,-126.340000,54.885000,-12.246441,-4.584763,-12.200000,-4.735000,-0.046441,0.150237,3.323933,10.764665,0.091484,10.764665,3.323933,-0.040000,0.700000,-7,104,-7.330843,104.221868,-7.330843,104.221868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.476223,-29.646763,52.593875,67.130804,0.000000,0.000000,0.000000,0.000000,3.955834,4.094837,5.543789,1.416565,0.215451,0.016949,0.500249,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.441035,proposed,0,-126.340000,54.885000,-12.197976,-4.456115,-12.170000,-4.605000,-0.027976,0.148885,3.262944,12.411384,0.518412,12.411384,3.262944,-0.050000,0.890000,-2,74,-1.600848,73.850004,-1.600848,73.850004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.803397,-32.355329,48.983233,65.652231,0.000000,0.000000,0.000000,0.000000,3.770195,4.045446,5.553593,1.464419,0.277257,0.020739,0.500380,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.451026,proposed,0,-126.340000,54.885000,-12.147399,-4.328173,-12.130000,-4.455000,-0.017399,0.126827,3.201954,16.192739,0.579401,16.192739,3.201954,-0.050000,0.840000,5,43,4.664819,43.490407,4.664819,43.490407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.298464,-33.087330,45.907607,58.215193,0.000000,0.000000,0.000000,0.000000,3.449090,3.917389,5.549902,1.458405,0.200002,0.018488,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.461028,proposed,0,-126.340000,54.885000,-12.094721,-4.200800,-12.090000,-4.285000,-0.004721,0.084200,3.201954,18.388365,0.640391,18.388365,3.201954,-0.030000,0.650000,8,36,7.693374,36.457987,7.693374,36.457987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.923682,-32.133643,46.472749,54.958120,0.000000,0.000000,0.000000,0.000000,3.374928,3.847791,5.550582,1.432192,0.193224,0.018410,0.500195,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.471031,proposed,0,-126.340000,54.885000,-12.040128,-4.074327,-12.050000,-4.115000,0.009872,0.040673,3.323933,16.070760,0.213464,16.070760,3.323933,-0.020000,0.470000,9,66,8.937251,66.007356,8.937251,66.007356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.368230,-30.742787,46.816962,53.766447,0.000000,0.000000,0.000000,0.000000,3.416615,3.667138,5.548112,1.454653,0.198866,0.019514,0.500250,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.481001,proposed,0,-126.340000,54.885000,-11.983945,-3.949396,-12.010000,-3.975000,0.026055,0.025604,3.567892,11.923467,0.701380,11.923467,3.567892,-0.010000,0.510000,8,95,7.719764,94.785695,7.719764,94.785695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.708979,-30.726326,45.861746,55.322323,0.000000,0.000000,0.000000,0.000000,3.401817,3.537423,5.638770,1.450559,0.216006,0.021161,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.491026,proposed,0,-126.340000,54.885000,-11.925792,-3.825117,-11.960000,-3.855000,0.034208,0.029883,3.994819,9.361904,1.067318,9.361904,3.994819,0.010000,0.760000,3,93,2.674059,93.257439,2.674059,93.257439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.606947,-32.276248,47.684598,60.739164,0.000000,0.000000,0.000000,0.000000,3.593900,3.790090,5.545509,1.446590,0.238699,0.016729,0.500779,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.500992,proposed,0,-126.340000,54.885000,-11.866449,-3.703129,-11.910000,-3.745000,0.043551,0.041871,4.665705,10.947634,1.128308,10.947634,4.665705,0.010000,0.900000,-1,67,-0.612632,66.924711,-0.612632,66.924711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.291143,-33.803191,43.099160,56.433804,0.000000,0.000000,0.000000,0.000000,3.346299,3.635863,5.554551,1.523991,0.234741,0.028822,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510997,proposed,0,-126.340000,54.885000,-11.805424,-3.582406,-11.860000,-3.625000,0.054576,0.042594,4.543725,14.667999,1.067318,14.667999,4.543725,0.020000,0.770000,3,45,3.190562,45.489569,3.190562,45.489569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.372495,-34.458484,38.527132,50.191353,0.000000,0.000000,0.000000,0.000000,2.988531,3.444562,5.562054,1.463712,0.195229,0.015521,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.520998,proposed,0,-126.340000,54.885000,-11.743077,-3.463715,-11.800000,-3.475000,0.056923,0.011285,5.092632,15.155916,0.579401,15.155916,5.092632,0.010000,0.590000,3,52,2.576413,51.847529,2.576413,51.847529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.945943,-33.982648,39.355149,48.424400,0.000000,0.000000,0.000000,0.000000,2.906632,3.421536,5.562517,1.471510,0.204966,0.016985,0.505357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530996,proposed,0,-126.340000,54.885000,-11.679473,-3.347227,-11.740000,-3.345000,0.060527,-0.002227,5.763517,12.838311,0.335443,12.838311,5.763517,0.010000,0.520000,-2,74,-2.121821,73.895337,-2.121821,73.895337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.306255,-33.877355,38.109565,48.005464,0.000000,0.000000,0.000000,0.000000,2.858079,3.253843,5.551908,1.493745,0.191222,0.017702,0.500850,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540996,proposed,0,-126.340000,54.885000,-11.614654,-3.233095,-11.670000,-3.235000,0.055346,0.001905,6.373413,9.605862,1.006328,9.605862,6.373413,0.000000,0.600000,-7,92,-6.965372,92.116842,-6.965372,92.116842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.650920,-34.824339,38.139490,51.084474,0.000000,0.000000,0.000000,0.000000,2.934147,3.296397,5.550986,1.471473,0.212614,0.016942,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550995,proposed,0,-126.340000,54.885000,-11.548691,-3.121544,-11.600000,-3.145000,0.051309,0.023456,6.861330,7.349247,0.335443,7.349247,6.861330,-0.010000,0.730000,-10,99,-10.445663,99.203313,-10.445663,99.203313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.960668,-36.473913,38.331158,54.592442,0.000000,0.000000,0.000000,0.000000,3.001764,3.459767,5.549508,1.448976,0.217924,0.020464,0.500525,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560997,proposed,0,-126.340000,54.885000,-11.481609,-3.012733,-11.530000,-3.065000,0.048391,0.052267,6.617372,8.691018,0.884349,8.691018,6.617372,-0.020000,0.850000,-6,78,-6.108045,77.909993,-6.108045,77.909993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.570142,-38.229652,39.223701,55.537797,0.000000,0.000000,0.000000,0.000000,2.969416,3.546865,5.551611,1.463085,0.243771,0.017854,0.500459,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570994,proposed,0,-126.340000,54.885000,-11.413485,-2.906921,-11.460000,-2.955000,0.046515,0.048079,6.922320,11.435550,0.335443,11.435550,6.922320,-0.040000,0.840000,-3,52,-3.301747,52.057906,-3.301747,52.057906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.967882,-38.670754,39.751842,50.497714,0.000000,0.000000,0.000000,0.000000,2.865593,3.464681,5.552795,1.790663,0.263346,0.041838,0.512118,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.581000,proposed,0,-126.340000,54.885000,-11.344258,-2.804166,-11.390000,-2.825000,0.045742,0.020834,6.678361,13.387218,0.701380,13.387218,6.678361,-0.040000,0.680000,2,44,1.758726,43.804041,1.758726,43.804041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.489777,-37.977457,39.713783,47.655567,0.000000,0.000000,0.000000,0.000000,2.939674,3.409039,5.568886,1.608351,0.213894,0.023152,0.508644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.591000,proposed,0,-126.340000,54.885000,-11.274028,-2.704781,-11.310000,-2.715000,0.035972,0.010219,7.471226,11.801488,0.701380,11.801488,7.471226,-0.050000,0.530000,-3,66,-2.790658,65.517552,-2.790658,65.517552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.775089,-36.706706,39.982344,47.600171,0.000000,0.000000,0.000000,0.000000,3.003396,3.377987,5.962430,1.867334,0.279534,0.043450,0.501435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.601023,proposed,0,-126.340000,54.885000,-11.202587,-2.608658,-11.230000,-2.625000,0.027413,0.016342,6.739351,5.946486,0.945339,5.946486,6.739351,-0.070000,0.550000,4,110,4.355499,109.746907,4.355499,109.746907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.136181,-36.467042,38.211377,50.255698,0.000000,0.000000,0.000000,0.000000,2.793324,3.305189,5.973485,1.739266,0.331251,0.027370,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.612759,proposed,0,-126.340000,54.885000,-11.117591,-2.500785,-11.130000,-2.575000,0.012409,0.074215,7.166278,2.104141,0.701380,2.104141,7.166278,-0.040000,0.840000,-4,109,-4.222948,108.947293,-4.222948,108.947293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.951749,-37.898340,47.405207,65.840343,0.000000,0.000000,0.000000,0.000000,3.422889,4.095547,5.597859,2.161778,1.411106,0.035436,0.501164,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.622517,proposed,0,-126.340000,54.885000,-11.045783,-2.415100,-11.060000,-2.555000,0.014217,0.139900,7.410237,4.299767,0.457422,4.299767,7.410237,-0.040000,0.960000,-5,92,-5.080506,91.955337,-5.080506,91.955337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.852034,-39.399469,44.332750,61.786471,0.000000,0.000000,0.000000,0.000000,3.242146,3.907018,5.557708,2.322239,0.400711,0.037185,0.501008,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.632584,proposed,0,-126.340000,54.885000,-10.970573,-2.330662,-10.980000,-2.485000,0.009427,0.154338,7.227268,7.349247,0.701380,7.349247,7.227268,-0.040000,0.960000,-1,64,-1.288733,63.876010,-1.288733,63.876010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.808826,-40.230179,42.441628,55.963675,0.000000,0.000000,0.000000,0.000000,2.957187,3.723148,5.567242,2.087231,0.349870,0.027063,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008543,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.642575,proposed,0,-126.340000,54.885000,-10.894752,-2.250981,-10.910000,-2.395000,0.015248,0.144019,6.251434,9.788831,0.762370,9.788831,6.251434,-0.040000,0.820000,11,51,11.054719,50.648162,11.054719,50.648162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.749115,-39.861375,41.645337,50.860324,0.000000,0.000000,0.000000,0.000000,3.012272,3.592968,5.558478,1.804515,0.204083,0.017485,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.652574,proposed,0,-126.340000,54.885000,-10.817635,-2.175476,-10.840000,-2.295000,0.022365,0.119524,6.251434,9.788831,0.640391,9.483883,7.288257,-0.020000,0.650000,12,59,12.482202,59.106235,12.482202,59.106235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.152171,-38.612987,43.357449,51.150392,0.000000,0.000000,0.000000,0.000000,3.237216,3.652204,6.197201,1.655080,0.226789,0.033647,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.662612,proposed,0,-126.340000,54.885000,-10.738901,-2.104061,-10.760000,-2.225000,0.021099,0.120939,6.678361,5.702528,0.335443,5.702528,6.678361,-0.010000,0.560000,8,97,8.016272,97.020135,8.016272,97.020135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.575560,-38.068355,40.067339,50.891169,0.000000,0.000000,0.000000,0.000000,2.989055,3.469909,5.560408,1.470203,0.241498,0.018012,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.672575,proposed,0,-126.340000,54.885000,-10.659375,-2.037637,-10.690000,-2.195000,0.030625,0.157363,6.617372,1.250287,0.274453,1.250287,6.617372,0.020000,0.710000,5,109,4.572401,109.416450,4.572401,109.416450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.749127,-39.189828,40.557153,57.021608,0.000000,0.000000,0.000000,0.000000,3.071114,3.600018,5.545439,1.473089,0.306160,0.020457,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.682580,proposed,0,-126.340000,54.885000,-10.578044,-1.975507,-10.620000,-2.185000,0.041956,0.209493,6.678361,0.274453,-0.213464,0.274453,6.678361,0.030000,0.900000,4,109,4.069787,109.415314,4.069787,109.415314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.102235,-40.385072,39.944433,57.042961,0.000000,0.000000,0.000000,0.000000,3.099696,3.613742,5.579058,1.632073,0.380162,0.028687,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.692588,proposed,0,-126.340000,54.885000,-10.495110,-1.918027,-10.530000,-2.165000,0.034890,0.246973,7.776174,2.653048,0.457422,2.653048,7.776174,0.020000,1.000000,-3,83,-2.613042,83.423190,-2.613042,83.423190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.077057,-41.303134,39.997691,55.735257,0.000000,0.000000,0.000000,0.000000,3.051664,3.591381,5.559001,1.517527,0.363034,0.019543,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.702606,proposed,0,-126.340000,54.885000,-10.410407,-1.865250,-10.450000,-2.115000,0.039593,0.249750,7.593205,5.885497,0.335443,5.885497,7.593205,0.010000,0.940000,3,57,3.223974,57.141172,3.223974,57.141172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.032032,-41.682695,36.285907,49.139809,0.000000,0.000000,0.000000,0.000000,2.751742,3.320266,5.556306,1.463194,0.216944,0.019856,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.712609,proposed,0,-126.340000,54.885000,-10.324038,-1.817376,-10.370000,-2.045000,0.045962,0.227624,7.593205,6.800341,0.152474,6.800341,7.593205,-0.030000,0.740000,13,60,12.639358,60.187947,12.639358,60.187947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.117564,-40.927096,38.259917,47.727086,0.000000,0.000000,0.000000,0.000000,2.751807,3.391788,5.551592,1.446348,0.201236,0.020013,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.722608,proposed,0,-126.340000,54.885000,-10.235792,-1.774398,-10.290000,-1.975000,0.054208,0.200602,7.044299,4.848673,0.091484,4.848673,7.044299,0.000000,0.640000,17,78,17.077731,78.474572,17.077731,78.474572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.067915,-40.176021,38.694155,49.088083,0.000000,0.000000,0.000000,0.000000,2.876413,3.404425,5.558538,1.472843,0.223624,0.020355,0.500710,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.732606,proposed,0,-126.340000,54.885000,-10.145521,-1.736348,-10.210000,-1.945000,0.064479,0.208652,7.898153,1.433256,0.762370,1.433256,7.898153,0.050000,0.670000,6,101,5.615911,100.655368,5.615911,100.655368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.752101,-40.104612,39.124122,52.500732,0.000000,0.000000,0.000000,0.000000,2.875923,3.469403,5.546457,1.439109,0.212938,0.019468,0.500255,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.742606,proposed,0,-126.340000,54.885000,-10.053065,-1.703250,-10.120000,-1.945000,0.066935,0.241750,9.056956,-1.616224,0.396432,-1.616224,9.056956,0.060000,0.810000,-6,110,-5.671607,109.667965,-5.671607,109.667965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.128936,-40.990526,35.888563,52.292899,0.000000,0.000000,0.000000,0.000000,2.889076,3.304369,5.549035,1.439665,0.273345,0.017810,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.752605,proposed,0,-126.340000,54.885000,-9.958317,-1.675143,-10.010000,-1.945000,0.051683,0.269857,9.788831,-0.396432,0.640391,-0.396432,9.788831,0.000000,0.940000,-4,89,-4.243421,89.343076,-4.243421,89.343076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.361245,-42.068422,34.046876,50.849145,0.000000,0.000000,0.000000,0.000000,2.774955,3.210227,5.550105,1.438001,0.305188,0.017748,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.762608,proposed,0,-126.340000,54.885000,-9.861091,-1.652027,-9.910000,-1.935000,0.048909,0.282973,9.788831,2.653048,0.396432,2.653048,9.788831,0.020000,0.910000,-3,63,-3.116074,62.806912,-3.116074,62.806912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.767810,-42.182282,33.130308,45.886135,0.000000,0.000000,0.000000,0.000000,2.594434,3.077486,5.551655,1.472459,0.216743,0.025223,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.772577,proposed,0,-126.340000,54.885000,-9.761616,-1.633969,-9.810000,-1.895000,0.048384,0.261031,9.361904,4.665705,0.457422,4.665705,9.361904,-0.030000,0.780000,11,50,11.292084,50.380324,11.292084,50.380324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.204832,-41.240798,32.411617,41.515567,0.000000,0.000000,0.000000,0.000000,2.375469,2.963614,5.550475,1.617295,0.211343,0.027181,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.782578,proposed,0,-126.340000,54.885000,-9.659114,-1.620843,-9.700000,-1.865000,0.040886,0.244157,10.337738,2.409089,0.335443,2.409089,10.337738,-0.050000,0.610000,9,77,9.112562,77.171859,9.112562,77.171859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.126923,-38.945704,37.005908,43.315044,0.000000,0.000000,0.000000,0.000000,2.910521,3.236234,5.553895,1.445965,0.213805,0.017155,0.506828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.792579,proposed,0,-126.340000,54.885000,-9.553736,-1.612690,-9.600000,-1.875000,0.046264,0.262310,9.971800,-2.348100,0.152474,-2.348100,9.971800,-0.010000,0.640000,9,110,9.065319,109.983792,9.065319,109.983792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.579219,-38.572012,34.082106,46.355684,0.000000,0.000000,0.000000,0.000000,2.635333,3.075096,5.555141,1.555015,0.320721,0.022053,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.802577,proposed,0,-126.340000,54.885000,-9.445382,-1.609480,-9.480000,-1.905000,0.034618,0.295520,11.069613,-4.543725,0.274453,-4.543725,11.069613,0.010000,0.830000,-2,110,-2.067213,109.600994,-2.067213,109.600994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.151043,-39.390124,37.786076,53.552736,0.000000,0.000000,0.000000,0.000000,2.840888,3.380139,5.543074,1.426923,0.254393,0.015218,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.812574,proposed,0,-126.340000,54.885000,-9.333885,-1.611164,-9.360000,-1.935000,0.026115,0.323836,12.289405,-2.104141,0.274453,-2.104141,12.289405,-0.010000,0.970000,-8,78,-7.940184,78.480212,-7.940184,78.480212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.972284,-40.410811,34.258748,50.642663,0.000000,0.000000,0.000000,0.000000,2.734074,3.220803,5.546673,1.442144,0.335414,0.017430,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.822575,proposed,0,-126.340000,54.885000,-9.219044,-1.617690,-9.240000,-1.935000,0.020956,0.317310,11.984457,0.518412,0.701380,0.518412,11.984457,-0.070000,0.890000,6,58,6.204100,58.088523,6.204100,58.088523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.932300,-40.450852,30.876528,43.224243,0.000000,0.000000,0.000000,0.000000,2.442092,2.950541,5.542064,1.412793,0.163019,0.014326,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.832574,proposed,0,-126.340000,54.885000,-9.100800,-1.628987,-9.110000,-1.925000,0.009200,0.296013,12.472374,1.372266,0.152474,1.372266,12.472374,-0.040000,0.720000,3,59,3.267992,59.095349,3.267992,59.095349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.137858,-38.585356,34.818735,41.294057,0.000000,0.000000,0.000000,0.000000,2.734378,3.109725,5.544305,1.477271,0.189618,0.017058,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.842611,proposed,0,-126.340000,54.885000,-8.978509,-1.645048,-8.970000,-1.925000,-0.008509,0.279952,13.204249,-0.091484,0.152474,-0.091484,13.204249,-0.020000,0.630000,-4,74,-3.537929,73.632786,-3.537929,73.632786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.234832,-37.813281,31.245264,40.861043,0.000000,0.000000,0.000000,0.000000,2.509461,2.876735,5.588719,1.721292,0.221177,0.030496,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.852582,proposed,0,-126.340000,54.885000,-8.853336,-1.665595,-8.840000,-1.945000,-0.013336,0.279405,13.936124,-3.628881,0.457422,-3.628881,13.936124,-0.020000,0.630000,-8,99,-8.244553,99.212588,-8.244553,99.212588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.487896,-37.779534,29.343236,42.008771,0.000000,0.000000,0.000000,0.000000,2.327021,2.789073,5.555095,1.454996,0.237982,0.020555,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.862613,proposed,0,-126.340000,54.885000,-8.723570,-1.690784,-8.690000,-1.975000,-0.033570,0.284216,13.875134,-5.336590,0.762370,-5.336590,13.875134,-0.040000,0.780000,-4,98,-4.262992,97.591182,-4.262992,97.591182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.743323,-38.581673,32.034539,47.868051,0.000000,0.000000,0.000000,0.000000,2.468573,3.050747,5.550711,1.442034,0.258629,0.018232,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.872608,proposed,0,-126.340000,54.885000,-8.590322,-1.720276,-8.560000,-2.025000,-0.030322,0.304724,13.448207,-3.811850,0.152474,-3.811850,13.448207,-0.060000,0.880000,7,74,7.155338,74.261794,7.155338,74.261794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.358979,-38.868193,33.881545,47.586488,0.000000,0.000000,0.000000,0.000000,2.575412,3.136799,5.549835,1.446077,0.266155,0.019946,0.500592,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.882614,proposed,0,-126.340000,54.885000,-8.452869,-1.754070,-8.420000,-2.055000,-0.032869,0.300930,13.509197,-1.250287,0.335443,-1.250287,13.509197,-0.030000,0.840000,9,51,9.109822,51.477852,9.109822,51.477852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.841580,-37.247565,36.191003,43.895601,0.000000,0.000000,0.000000,0.000000,2.876415,3.159531,5.558586,1.510252,0.216145,0.019642,0.500506,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.892612,proposed,0,-126.340000,54.885000,-8.311363,-1.791973,-8.280000,-2.055000,-0.031363,0.263027,13.021280,-0.091484,0.274453,-0.091484,13.021280,-0.020000,0.670000,18,49,17.537529,49.249894,17.537529,49.249894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.976380,-35.426298,35.110882,42.868916,0.000000,0.000000,0.000000,0.000000,2.883383,3.225358,5.551706,1.517228,0.214237,0.019058,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.902611,proposed,0,-126.340000,54.885000,-8.165590,-1.833868,-8.140000,-2.075000,-0.025590,0.241132,13.631176,-2.653048,1.067318,-2.653048,13.631176,0.030000,0.550000,10,75,10.475192,75.133013,10.475192,75.133013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.410529,-33.103775,40.010640,44.508775,0.000000,0.000000,0.000000,0.000000,3.078344,3.241151,5.554502,1.632299,0.210508,0.026607,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.912607,proposed,0,-126.340000,54.885000,-8.015514,-1.879588,-8.000000,-2.125000,-0.015514,0.245412,14.546020,-6.495393,0.274453,-6.495393,14.546020,0.060000,0.610000,1,99,1.115948,99.374270,1.115948,99.374270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.802659,-32.849991,38.973327,46.613074,0.000000,0.000000,0.000000,0.000000,2.732778,3.025060,5.555662,1.544345,0.246637,0.021617,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.922608,proposed,0,-126.340000,54.885000,-7.860971,-1.928997,-7.830000,-2.195000,-0.030971,0.266003,15.643833,-7.776174,0.213464,-7.776174,15.643833,0.030000,0.780000,-4,95,-3.635023,94.561486,-3.635023,94.561486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.364227,-33.561606,37.023354,49.302574,0.000000,0.000000,0.000000,0.000000,2.702226,3.112728,5.573661,1.610320,0.243427,0.022646,0.503703,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.932611,proposed,0,-126.340000,54.885000,-7.701897,-1.981926,-7.680000,-2.255000,-0.021897,0.273074,16.497687,-5.275601,0.701380,-5.275601,16.497687,0.000000,0.870000,-2,64,-1.833480,63.585388,-1.833480,63.585388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.318175,-34.138786,35.693427,47.633475,0.000000,0.000000,0.000000,0.000000,2.701921,3.065195,5.560936,1.493240,0.265615,0.027093,0.500423,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.942579,proposed,0,-126.340000,54.885000,-7.538873,-2.037974,-7.510000,-2.295000,-0.028873,0.257026,16.497687,-1.921172,0.640391,-1.921172,16.497687,-0.020000,0.790000,6,38,6.234380,37.718158,6.234380,37.718158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.168403,-33.428785,35.129132,42.624758,0.000000,0.000000,0.000000,0.000000,2.539069,2.974919,5.569618,1.619029,0.221559,0.026632,0.500646,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.952612,proposed,0,-126.340000,54.885000,-7.370190,-2.097534,-7.350000,-2.315000,-0.020190,0.217466,16.192739,-2.104141,0.274453,-2.104141,16.192739,-0.040000,0.570000,18,52,18.232772,51.714753,18.232772,51.714753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.359017,-31.275140,40.642189,44.415753,0.000000,0.000000,0.000000,0.000000,2.991357,3.360107,5.565479,1.691468,0.245270,0.032563,0.500868,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.962613,proposed,0,-126.340000,54.885000,-7.197444,-2.159842,-7.180000,-2.345000,-0.017444,0.185158,16.741646,-4.116798,0.579401,-4.116798,16.741646,0.020000,0.490000,11,70,10.919682,70.496748,10.919682,70.496748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.552610,-29.387673,43.838137,46.931714,0.000000,0.000000,0.000000,0.000000,3.249324,3.267489,5.558765,1.679854,0.215098,0.024884,0.500784,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.972581,proposed,0,-126.340000,54.885000,-7.020686,-2.224659,-7.000000,-2.405000,-0.020686,0.180341,17.473521,-7.471226,0.884349,-7.471226,17.473521,0.060000,0.560000,1,90,0.807518,89.747024,0.807518,89.747024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.951122,-29.103489,45.299673,49.943324,0.000000,0.000000,0.000000,0.000000,3.037272,3.210116,5.559437,1.449457,0.229125,0.020818,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.982577,proposed,0,-126.340000,54.885000,-6.838815,-2.292177,-6.810000,-2.475000,-0.028815,0.182823,18.571334,-8.752008,0.945339,-8.752008,18.571334,0.040000,0.710000,-5,86,-4.551775,85.818357,-4.551775,85.818357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.644902,-29.405307,41.911345,49.956227,0.000000,0.000000,0.000000,0.000000,2.860812,3.157373,5.548407,1.461996,0.245267,0.020534,0.500477,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.992607,proposed,0,-126.340000,54.885000,-6.651711,-2.362236,-6.620000,-2.555000,-0.031711,0.192764,18.693313,-5.458569,1.372266,-5.458569,18.693313,0.000000,0.780000,4,52,4.020770,51.768646,4.020770,51.768646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.788830,-29.776927,39.251571,47.253094,0.000000,0.000000,0.000000,0.000000,2.795055,3.039386,5.553583,1.602727,0.226817,0.023668,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.002607,proposed,0,-126.340000,54.885000,-6.460617,-2.434157,-6.420000,-2.595000,-0.040617,0.160843,19.242219,-3.140965,0.945339,-3.140965,19.242219,-0.030000,0.680000,9,35,8.830406,35.447299,8.830406,35.447299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.034317,-28.115019,41.962830,43.934313,0.000000,0.000000,0.000000,0.000000,2.929459,3.171664,5.552630,1.447547,0.199677,0.020545,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.012608,proposed,0,-126.340000,54.885000,-6.264951,-2.507945,-6.230000,-2.625000,-0.034951,0.117055,19.181230,-2.653048,0.762370,-2.653048,19.181230,-0.010000,0.500000,13,42,12.719573,41.584124,12.719573,41.584124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.721268,-26.150338,46.278907,46.398209,0.000000,0.000000,0.000000,0.000000,3.206833,3.374847,5.553770,1.446751,0.204776,0.018047,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.022614,proposed,0,-126.340000,54.885000,-6.064756,-2.583372,-6.040000,-2.685000,-0.024756,0.101628,19.059251,-6.068465,0.945339,-6.068465,19.059251,0.010000,0.420000,15,74,15.114201,74.224319,15.114201,74.224319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.401943,-23.946197,50.564193,49.027754,0.000000,0.000000,0.000000,0.000000,3.361134,3.323782,5.553577,1.458340,0.213339,0.020412,0.501899,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.032609,proposed,0,-126.340000,54.885000,-5.860384,-2.660096,-5.840000,-2.755000,-0.020384,0.094904,19.730136,-9.544873,1.189297,-9.544873,19.730136,0.050000,0.520000,7,93,6.769382,92.912652,6.769382,92.912652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.086823,-22.288027,52.922747,53.365683,0.000000,0.000000,0.000000,0.000000,3.297207,3.371299,5.552042,1.685966,0.385942,0.078135,0.502258,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.042590,proposed,0,-126.340000,54.885000,-5.652016,-2.737843,-5.640000,-2.855000,-0.012016,0.117157,20.401022,-9.056956,1.128308,-9.056956,20.401022,0.050000,0.690000,4,76,4.316028,75.575212,4.316028,75.575212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.493193,-21.910830,51.453034,55.318603,0.000000,0.000000,0.000000,0.000000,3.336587,3.455522,5.571333,1.509961,0.234813,0.019589,0.500558,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.052609,proposed,0,-126.340000,54.885000,-5.438685,-2.816765,-5.440000,-2.925000,0.001315,0.108235,19.913105,-5.885497,1.250287,-5.885497,19.913105,0.030000,0.760000,17,41,16.642215,41.068319,16.642215,41.068319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.716008,-21.240356,50.394397,50.695658,0.000000,0.000000,0.000000,0.000000,3.348435,3.287983,5.554653,1.439564,0.200729,0.018883,0.502816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.062611,proposed,0,-126.340000,54.885000,-5.221666,-2.896189,-5.220000,-2.975000,-0.001666,0.078811,20.583991,-3.140965,0.884349,-3.140965,20.583991,0.050000,0.590000,14,29,14.344900,28.795589,14.344900,28.795589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.811904,-18.534822,54.578464,51.163892,0.000000,0.000000,0.000000,0.000000,3.413606,3.418243,5.551038,1.588103,0.230091,0.025289,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.072644,proposed,0,-126.340000,54.885000,-5.000021,-2.976253,-5.010000,-3.015000,0.009979,0.038747,20.705970,-2.592058,1.067318,-2.592058,20.705970,0.120000,0.410000,9,36,8.587885,36.262261,8.587885,36.262261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.346259,-16.839988,60.540750,55.303061,0.000000,0.000000,0.000000,0.000000,3.733810,3.604264,5.610415,1.667604,0.240155,0.029874,0.500769,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.082607,proposed,0,-126.340000,54.885000,-4.776192,-3.055888,-4.790000,-3.065000,0.013808,0.009112,20.644980,-6.373413,1.006328,-6.373413,20.644980,0.160000,0.330000,5,72,4.613805,71.776737,4.613805,71.776737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.609871,-14.629451,63.539991,56.686356,0.000000,0.000000,0.000000,0.000000,3.983391,3.660090,5.579706,1.801667,0.251505,0.049244,0.500999,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.092644,proposed,0,-126.340000,54.885000,-4.547127,-3.135987,-4.570000,-3.155000,0.022873,0.019013,21.376856,-10.215758,1.189297,-10.215758,21.376856,0.060000,0.490000,13,91,12.530655,90.974346,12.530655,90.974346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.429274,-12.299230,59.371423,56.378890,0.000000,0.000000,0.000000,0.000000,3.860000,3.775129,5.626987,1.774578,0.269385,0.048815,0.504805,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008238,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.102602,proposed,0,-126.340000,54.885000,-4.316482,-3.215085,-4.350000,-3.255000,0.033518,0.039915,20.949928,-10.337738,1.128308,-10.337738,20.949928,0.070000,0.680000,20,77,19.525103,77.302046,19.525103,77.302046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.165572,-9.786326,60.574507,57.617452,0.000000,0.000000,0.000000,0.000000,4.009068,3.899511,5.615922,1.766255,0.260973,0.040570,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.112589,proposed,0,-126.340000,54.885000,-4.081998,-3.293787,-4.130000,-3.335000,0.048002,0.041213,20.340032,-6.617372,1.372266,-6.617372,20.340032,0.120000,0.730000,25,41,24.991493,41.421376,24.991493,41.421376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.362234,-6.350868,66.458579,63.281719,0.000000,0.000000,0.000000,0.000000,4.380240,4.100844,5.585940,1.735074,0.238683,0.032903,0.501166,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.122617,proposed,0,-126.340000,54.885000,-3.843603,-3.371921,-3.930000,-3.385000,0.086397,0.013079,19.730136,-2.531068,1.067318,-2.531068,19.730136,0.170000,0.620000,32,14,31.928160,13.792222,31.928160,13.792222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.043430,-2.959065,73.915743,69.397855,0.000000,0.000000,0.000000,0.000000,4.725057,4.285588,6.714682,1.755121,0.349376,0.033788,0.500847,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009366,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.132578,proposed,0,-126.340000,54.885000,-3.604075,-3.448410,-3.720000,-3.395000,0.115925,-0.053410,19.974095,-1.250287,1.189297,-1.250287,19.974095,0.200000,0.380000,32,19,31.764611,18.644882,31.764611,18.644882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.217922,-0.481324,79.923917,76.596312,0.000000,0.000000,0.000000,0.000000,4.968547,4.631506,5.575445,1.759628,0.253108,0.039302,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.142583,proposed,0,-126.340000,54.885000,-3.361023,-3.523857,-3.500000,-3.445000,0.138977,-0.078857,19.974095,-1.250287,1.250287,-5.641538,21.925762,0.300000,0.230000,21,32,21.432657,31.895860,21.432657,31.895860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.063766,0.512604,84.223123,76.434083,0.000000,0.000000,0.000000,0.000000,5.282211,4.806642,5.562897,1.744657,0.251423,0.033806,0.500830,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.152585,proposed,0,-126.340000,54.885000,-3.115830,-3.597652,-3.280000,-3.525000,0.164170,-0.072652,22.962585,-10.154769,1.860183,-10.154769,22.962585,0.250000,0.360000,0,77,0.368592,94.424869,0.368592,94.424869,0.000000,-17.529008,0.000000,64.000000,0.000000,0.000000,24.648020,3.866368,85.157035,81.314268,0.000000,0.000000,0.000000,0.000000,5.520595,5.254816,5.589370,1.864595,0.314027,0.054822,0.501175,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008337,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.162631,proposed,0,-126.340000,54.885000,-2.867624,-3.669885,-3.040000,-3.665000,0.172376,-0.004885,25.158211,-14.911958,1.372266,-14.911958,25.158211,0.150000,0.450000,-7,108,-6.915950,108.355716,-6.915950,108.355716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.663790,6.822005,76.990925,76.960218,0.000000,0.000000,0.000000,0.000000,5.330663,5.224070,5.586763,1.778993,0.292886,0.037215,0.501034,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008207,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.172770,proposed,0,-126.340000,54.885000,-2.615446,-3.740624,-2.780000,-3.805000,0.164554,0.064376,25.280190,-14.607010,1.433256,-14.607010,25.280190,0.040000,0.760000,7,108,6.967430,108.319794,6.967430,108.319794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.651355,8.384745,76.074515,77.635437,0.000000,0.000000,0.000000,0.000000,5.467540,5.341292,5.590537,1.848589,0.349120,0.054999,0.501084,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008359,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.182593,proposed,0,-126.340000,54.885000,-2.369810,-3.806858,-2.540000,-3.915000,0.170190,0.108142,24.365346,-8.508050,1.921172,-8.508050,24.365346,0.010000,0.940000,26,63,26.045343,52.718414,26.045343,52.718414,0.000000,10.601380,0.000000,64.000000,0.000000,0.000000,17.733695,10.728624,79.476783,82.915280,0.000000,0.000000,0.000000,0.000000,5.725856,5.615565,5.609912,1.901956,0.337359,0.054739,0.501193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008419,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.192628,proposed,0,-126.340000,54.885000,-2.117873,-3.871948,-2.280000,-3.945000,0.162127,0.073052,24.121388,0.213464,1.738204,0.213464,24.121388,0.080000,0.820000,27,18,27.070157,-11.792781,27.070157,-11.792781,0.000000,30.112575,0.000000,64.000000,0.000000,0.000000,8.033791,13.891436,86.096194,89.880064,0.000000,0.000000,0.000000,0.000000,5.956500,5.758337,5.600608,1.680102,0.254524,0.031594,0.500857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.202605,proposed,0,-126.340000,54.885000,-1.866703,-3.933861,-2.040000,-3.915000,0.173297,-0.018861,24.060398,5.763517,2.165131,5.763517,24.060398,0.170000,0.520000,22,-27,21.849577,-37.263094,21.849577,-37.263094,0.000000,10.582888,0.000000,64.000000,0.000000,0.000000,2.200281,14.089985,95.336243,97.811086,0.000000,0.000000,0.000000,0.000000,6.347472,6.006782,5.559584,1.620938,0.231415,0.030006,0.500481,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.212610,proposed,0,-126.340000,54.885000,-1.614482,-3.992924,-1.780000,-3.885000,0.165518,-0.107924,25.402169,3.384923,1.860183,3.384923,25.402169,0.210000,0.150000,4,9,4.443042,9.122393,4.443042,9.122393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.504566,13.984978,107.493510,111.911636,0.000000,0.000000,0.000000,0.000000,7.070056,6.871983,5.573520,1.661969,0.275039,0.056785,0.501204,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.222613,proposed,0,-126.340000,54.885000,-1.362281,-4.048741,-1.520000,-3.905000,0.157719,-0.143741,26.682951,-5.885497,1.860183,-5.885497,26.682951,0.160000,0.020000,-5,54,-5.332610,98.029262,-5.332610,98.029262,0.000000,-43.906869,0.000000,64.000000,0.000000,0.000000,1.753852,15.228843,114.236411,117.755171,0.000000,0.000000,0.000000,0.000000,7.697896,7.876668,5.617899,1.505613,0.257519,0.025536,0.500878,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.232580,proposed,0,-126.340000,54.885000,-1.111323,-4.100932,-1.240000,-4.015000,0.128677,-0.085932,27.658785,-14.363051,2.043152,-14.363051,27.658785,0.080000,0.220000,-9,99,-8.764390,106.016445,-8.764390,106.016445,0.000000,-6.894052,0.000000,64.000000,0.000000,0.000000,0.154509,20.170763,109.706567,120.931490,0.000000,0.000000,0.000000,0.000000,7.543707,8.303345,5.579580,1.729934,0.281335,0.038169,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.242585,proposed,0,-126.340000,54.885000,-0.860108,-4.149685,-0.950000,-4.175000,0.089892,0.025315,28.146701,-18.510344,1.921172,-18.510344,28.146701,0.020000,0.570000,-9,106,-9.097112,105.649108,-9.097112,105.649108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.843523,25.457292,110.966356,127.836319,0.000000,0.000000,0.000000,0.000000,7.736666,8.838653,5.582907,1.860871,0.375449,0.063835,0.500920,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008404,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.252605,proposed,0,-126.340000,54.885000,-0.609583,-4.194667,-0.670000,-4.335000,0.060417,0.140333,27.292847,-15.521854,2.226120,-15.521854,27.292847,0.010000,0.830000,-1,105,-0.769503,105.110094,-0.769503,105.110094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.910580,32.479276,115.060372,137.968164,0.000000,0.000000,0.000000,0.000000,8.098502,9.473377,5.599716,1.747112,0.347645,0.040583,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.262587,proposed,0,-126.340000,54.885000,-0.361450,-4.235471,-0.400000,-4.445000,0.038550,0.209529,26.378003,-7.593205,2.165131,-7.593205,26.378003,-0.010000,0.940000,14,70,13.579797,69.876195,13.579797,69.876195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.249694,38.052068,114.882797,142.360866,0.000000,0.000000,0.000000,0.000000,7.953259,9.653369,5.589027,1.742456,0.442899,0.040831,0.500808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008327,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.272579,proposed,0,-126.340000,54.885000,-0.114847,-4.272141,-0.150000,-4.465000,0.035153,0.192859,25.707117,1.616224,1.616224,1.616224,25.707117,0.020000,0.850000,22,25,21.981836,2.080295,21.981836,2.080295,0.000000,22.795900,0.000000,64.000000,0.000000,0.000000,-41.098585,42.199050,116.439616,144.240829,0.000000,0.000000,0.000000,0.000000,7.605729,9.454060,5.566915,1.602343,0.243803,0.041071,0.500745,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.282593,proposed,0,-126.340000,54.885000,0.130100,-4.304530,0.110000,-4.435000,0.020100,0.130470,24.060398,6.495393,2.104141,6.495393,24.060398,0.070000,0.550000,32,-14,32.414144,-13.926560,32.414144,-13.926560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.955933,43.692326,112.479504,141.431486,0.000000,0.000000,0.000000,0.000000,7.129450,8.960983,5.620899,1.854465,0.271155,0.053963,0.500904,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008315,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.292584,proposed,0,-126.340000,54.885000,0.371915,-4.332341,0.340000,-4.385000,0.031915,0.052659,23.023575,5.092632,2.287110,5.092632,23.023575,0.180000,0.230000,29,23,28.821824,22.631867,28.821824,22.631867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.193084,44.438261,108.626059,139.837635,0.000000,0.000000,0.000000,0.000000,6.845127,8.760450,5.574150,1.488535,0.233069,0.026251,0.500622,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.302612,proposed,0,-126.340000,54.885000,0.611667,-4.355584,0.580000,-4.385000,0.031667,0.029416,23.572481,-2.165131,1.921172,-2.165131,23.572481,0.250000,0.150000,11,68,10.814361,93.544681,10.814361,93.544681,0.000000,-25.912814,0.000000,64.000000,0.000000,0.000000,-64.655711,44.706782,103.562176,132.434155,0.000000,0.000000,0.000000,0.000000,6.815971,8.890110,5.557109,1.444009,0.227493,0.018069,0.500677,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.312608,proposed,0,-126.340000,54.885000,0.847340,-4.373962,0.830000,-4.445000,0.017340,0.071038,24.426336,-8.812998,1.433256,-8.812998,24.426336,0.220000,0.350000,-1,106,-1.205660,105.760385,-1.205660,105.760385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.228781,45.713831,99.457756,125.744651,0.000000,0.000000,0.000000,0.000000,6.760564,8.728972,5.550049,1.454127,0.248821,0.019646,0.500286,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.322608,proposed,0,-126.340000,54.885000,1.079409,-4.387436,1.080000,-4.535000,-0.000591,0.147564,24.731284,-10.032790,1.860183,-10.032790,24.731284,0.140000,0.690000,-1,106,-0.702563,105.638351,-0.702563,105.638351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.171598,46.089683,104.384114,128.038517,0.000000,0.000000,0.000000,0.000000,6.957518,8.956760,5.555861,1.456523,0.341361,0.020301,0.500713,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.332611,proposed,0,-126.340000,54.885000,1.307459,-4.395883,1.340000,-4.595000,-0.032541,0.199117,24.060398,-5.153621,2.592058,-5.153621,24.060398,0.110000,0.880000,5,83,4.960610,82.883789,4.960610,82.883789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.780641,47.956280,112.305128,134.802412,0.000000,0.000000,0.000000,0.000000,7.063578,9.316878,5.553725,1.451058,0.307781,0.021331,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.342607,proposed,0,-126.340000,54.885000,1.530911,-4.399197,1.580000,-4.605000,-0.049089,0.205803,22.108731,3.262944,2.714037,3.262944,22.108731,0.100000,0.870000,23,38,22.748463,18.914087,22.748463,18.914087,0.000000,18.969703,0.000000,64.000000,0.000000,0.000000,-78.215735,49.420046,113.243534,134.785410,0.000000,0.000000,0.000000,0.000000,6.778927,9.097902,5.553770,1.457192,0.215406,0.021237,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.352607,proposed,0,-126.340000,54.885000,1.749669,-4.397289,1.810000,-4.545000,-0.060331,0.147711,22.596648,8.569039,1.738204,8.569039,22.596648,0.140000,0.650000,13,-7,13.073915,-6.534703,13.073915,-6.534703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.075479,49.088973,110.679224,132.725458,0.000000,0.000000,0.000000,0.000000,6.513935,8.538944,5.549743,1.461294,0.200636,0.021016,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.362607,proposed,0,-126.340000,54.885000,1.963234,-4.390078,2.050000,-4.455000,-0.086766,0.064922,22.596648,9.483883,1.860183,9.483883,22.596648,0.170000,0.290000,3,15,3.218339,15.223581,3.218339,15.223581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.585683,47.783666,110.952803,138.314146,0.000000,0.000000,0.000000,0.000000,6.673625,8.797823,5.551627,1.556615,0.206265,0.022111,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.372610,proposed,0,-126.340000,54.885000,2.171355,-4.377487,2.310000,-4.405000,-0.138645,0.027513,22.901596,2.470079,1.738204,2.470079,22.901596,0.140000,0.140000,-7,60,-7.092804,89.376414,-7.092804,89.376414,0.000000,-29.152832,0.000000,64.000000,0.000000,0.000000,-94.496048,47.403518,108.076066,130.651655,0.000000,0.000000,0.000000,0.000000,6.367515,8.888804,5.594415,1.462426,0.227202,0.022051,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.382610,proposed,0,-126.340000,54.885000,2.373542,-4.359468,2.520000,-4.425000,-0.146458,0.065532,23.023575,-4.665705,2.104141,-4.665705,23.023575,0.080000,0.290000,-9,105,-9.412683,105.732086,-9.412683,105.732086,0.000000,-0.508504,0.000000,64.000000,0.000000,0.000000,-96.126712,48.002761,107.482082,126.276581,0.000000,0.000000,0.000000,0.000000,6.284673,8.860607,5.554457,1.535030,0.254392,0.020586,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.392608,proposed,0,-126.340000,54.885000,2.569502,-4.335976,2.740000,-4.475000,-0.170498,0.139024,22.047741,-7.837164,1.921172,-7.837164,22.047741,0.040000,0.630000,-5,105,-5.238628,105.367370,-5.238628,105.367370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.560638,48.031396,115.158165,133.132145,0.000000,0.000000,0.000000,0.000000,6.785280,9.329977,5.554775,1.451530,0.313821,0.019811,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.402609,proposed,0,-126.340000,54.885000,2.759014,-4.306961,2.960000,-4.515000,-0.200986,0.208039,20.705970,-2.897006,2.165131,-2.897006,20.705970,-0.020000,0.840000,7,105,7.216013,104.717180,7.216013,104.717180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.071323,49.437561,123.469016,142.827637,0.000000,0.000000,0.000000,0.000000,7.309859,9.807822,5.553955,1.512076,0.357128,0.019314,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.412613,proposed,0,-126.340000,54.885000,2.941740,-4.272400,3.170000,-4.505000,-0.228260,0.232600,18.815292,4.604715,2.287110,4.604715,18.815292,0.060000,0.940000,8,60,8.107677,41.833264,8.107677,41.833264,0.000000,17.883916,0.000000,64.000000,0.000000,0.000000,-107.219381,48.987171,123.056605,141.388339,0.000000,0.000000,0.000000,0.000000,7.464322,9.544303,5.559552,1.497301,0.365389,0.019880,0.501008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.422580,proposed,0,-126.340000,54.885000,3.116726,-4.232441,3.360000,-4.425000,-0.243274,0.192559,18.144407,12.472374,1.921172,12.472374,18.144407,0.090000,0.820000,5,15,5.246591,-11.339476,5.246591,-11.339476,0.000000,26.056656,0.000000,64.000000,0.000000,0.000000,-110.467448,47.035908,118.687602,137.555138,0.000000,0.000000,0.000000,0.000000,7.230355,8.980998,5.572419,1.463967,0.221583,0.024014,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.432612,proposed,0,-126.340000,54.885000,3.285423,-4.186657,3.550000,-4.295000,-0.264577,0.108343,17.229563,15.033937,1.311276,15.033937,17.229563,0.070000,0.510000,8,-7,8.117094,-6.878464,8.117094,-6.878464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.687109,43.829487,113.034091,132.509262,0.000000,0.000000,0.000000,0.000000,6.955995,8.488223,5.555171,1.455850,0.202872,0.019949,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.442611,proposed,0,-126.340000,54.885000,3.445887,-4.135479,3.720000,-4.175000,-0.274113,0.039521,16.314719,11.130602,1.372266,11.130602,16.314719,0.070000,0.280000,8,38,7.635720,45.212957,7.635720,45.212957,0.000000,-7.091421,0.000000,64.000000,0.000000,0.000000,-115.566518,41.799580,110.992296,130.699089,0.000000,0.000000,0.000000,0.000000,6.778965,8.458862,5.551862,1.524597,0.213165,0.021770,0.505580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.452606,proposed,0,-126.340000,54.885000,3.598372,-4.078816,3.890000,-4.125000,-0.291628,0.046184,14.667999,1.433256,0.823360,1.433256,14.667999,0.080000,0.300000,9,83,9.229731,106.043350,9.229731,106.043350,0.000000,-22.921814,0.000000,64.000000,0.000000,0.000000,-118.898264,40.988009,107.043973,120.425757,0.000000,0.000000,0.000000,0.000000,6.473871,8.345100,5.556598,1.560734,0.257655,0.021701,0.500628,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.462610,proposed,0,-126.340000,54.885000,3.742844,-4.016622,4.030000,-4.135000,-0.287156,0.118378,13.753155,-4.726694,1.128308,-4.726694,13.753155,0.080000,0.490000,9,106,8.980603,105.956598,8.980603,105.956598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.854133,41.211730,109.098122,122.056431,0.000000,0.000000,0.000000,0.000000,6.549932,8.565534,5.574202,1.730806,0.276764,0.031668,0.500721,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.472611,proposed,0,-126.340000,54.885000,3.878907,-3.949012,4.170000,-4.175000,-0.291093,0.225988,11.740498,-4.970653,0.396432,-4.970653,11.740498,0.090000,0.750000,16,106,15.653466,105.691931,15.653466,105.691931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.050464,42.138216,112.851868,127.031366,0.000000,0.000000,0.000000,0.000000,6.722647,8.850353,5.562596,1.552948,0.412718,0.028124,0.500544,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.482611,proposed,0,-126.340000,54.885000,4.006397,-3.876034,4.290000,-4.185000,-0.283603,0.308966,11.740498,-4.970653,1.128308,0.274453,9.849821,0.110000,0.920000,5,106,5.057852,105.534588,5.057852,105.534588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.603867,44.109491,114.106904,129.988956,0.000000,0.000000,0.000000,0.000000,6.790047,8.898099,5.566190,1.811244,0.385198,0.044049,0.577601,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008396,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.494817,proposed,0,-126.340000,54.885000,4.150162,-3.779769,4.400000,-4.125000,-0.249838,0.345231,7.105289,8.934977,1.311276,8.934977,7.105289,0.110000,1.000000,40,61,39.851835,56.314717,39.851835,56.314717,0.000000,4.219870,0.000000,64.000000,0.000000,0.000000,-120.786042,43.058197,109.474532,123.203732,0.000000,0.000000,0.000000,0.000000,6.712150,8.396303,5.682010,1.729957,0.354478,0.026298,0.500954,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008304,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.503154,proposed,0,-126.340000,54.885000,4.240727,-3.709551,4.470000,-4.025000,-0.229273,0.315449,7.105289,8.934977,0.823360,15.216906,6.190445,0.140000,0.900000,32,65,31.671123,65.119175,31.671123,65.119175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.300369,41.453900,111.566381,131.178960,0.000000,0.000000,0.000000,0.000000,6.871758,8.422199,5.551078,1.785381,0.258504,0.030616,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.513560,proposed,0,-126.340000,54.885000,4.344950,-3.616907,4.530000,-3.835000,-0.185050,0.218093,5.214611,19.547167,1.067318,19.547167,5.214611,0.250000,0.780000,31,20,31.376607,-11.258192,31.376607,-11.258192,0.000000,31.377367,0.000000,64.000000,0.000000,0.000000,-118.487975,33.883370,99.574881,114.439965,0.000000,0.000000,0.000000,0.000000,6.365737,7.410567,5.586967,1.694154,0.235848,0.027726,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.523217,proposed,0,-126.340000,54.885000,4.432813,-3.526055,4.590000,-3.635000,-0.157187,0.108945,4.726694,20.401022,0.579401,20.401022,4.726694,0.290000,0.490000,24,3,24.027897,2.827194,24.027897,2.827194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.130539,28.587266,99.734797,119.452453,0.000000,0.000000,0.000000,0.000000,6.118685,7.627498,5.561949,1.845611,0.253315,0.033096,0.504540,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.533222,proposed,0,-126.340000,54.885000,4.514752,-3.427094,4.650000,-3.465000,-0.135248,0.037906,4.909663,14.911958,1.128308,14.911958,4.909663,0.280000,0.230000,15,48,14.527958,69.591290,14.527958,69.591290,0.000000,-21.764096,0.000000,64.000000,0.000000,0.000000,-114.820803,26.292693,102.769713,126.099832,0.000000,0.000000,0.000000,0.000000,6.706900,8.259629,5.625801,1.719990,0.229898,0.022595,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.543219,proposed,0,-126.340000,54.885000,4.587328,-3.323406,4.710000,-3.365000,-0.122672,0.041594,5.275601,6.312424,0.274453,6.312424,5.275601,0.240000,0.280000,6,93,5.610902,106.240646,5.610902,106.240646,0.000000,-13.413452,0.000000,64.000000,0.000000,0.000000,-114.004708,25.587302,99.494257,116.717190,0.000000,0.000000,0.000000,0.000000,6.686836,8.224778,5.558177,1.739247,0.283981,0.028186,0.500698,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.553218,proposed,0,-126.340000,54.885000,4.650577,-3.215019,4.760000,-3.325000,-0.109423,0.109981,4.726694,0.457422,-0.213464,0.457422,4.726694,0.210000,0.560000,4,106,4.147600,106.052480,4.147600,106.052480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.303206,25.628453,102.351644,120.254136,0.000000,0.000000,0.000000,0.000000,6.684681,8.362352,5.558398,1.541883,0.282144,0.018258,0.500663,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.563216,proposed,0,-126.340000,54.885000,4.704451,-3.102117,4.810000,-3.305000,-0.105549,0.202883,3.140965,0.823360,0.274453,0.823360,3.140965,0.150000,0.820000,16,106,15.665132,105.977556,15.665132,105.977556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.732635,27.301337,107.169714,121.662488,0.000000,0.000000,0.000000,0.000000,6.559383,8.590536,5.553807,1.475887,0.332059,0.017881,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.573215,proposed,0,-126.340000,54.885000,4.748975,-2.984797,4.850000,-3.275000,-0.101025,0.290203,1.250287,4.787684,0.762370,4.787684,1.250287,0.140000,0.930000,26,106,25.773480,105.863052,25.773480,105.863052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.326122,29.090544,108.758456,123.814816,0.000000,0.000000,0.000000,0.000000,6.443071,8.542927,5.546712,1.474367,0.264401,0.015876,0.500311,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.583214,proposed,0,-126.340000,54.885000,4.784160,-2.863253,4.860000,-3.185000,-0.075840,0.321747,-0.945339,10.459717,0.518412,10.459717,-0.945339,0.180000,0.980000,35,86,34.609200,86.070226,34.609200,86.070226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.855456,28.980995,104.620470,118.686937,0.000000,0.000000,0.000000,0.000000,6.356812,8.084157,5.567268,1.437927,0.284605,0.017758,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.593243,proposed,0,-126.340000,54.885000,4.810126,-2.737246,4.850000,-3.045000,-0.039874,0.307754,-0.945339,17.229563,-0.579401,17.229563,-0.945339,0.270000,0.930000,20,41,19.546436,37.127501,19.546436,37.127501,0.000000,3.942725,0.000000,64.000000,0.000000,0.000000,-108.327040,27.083550,101.327707,115.683396,0.000000,0.000000,0.000000,0.000000,6.261401,7.680694,5.549670,1.503922,0.215325,0.019868,0.500855,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.603248,proposed,0,-126.340000,54.885000,4.826800,-2.607614,4.850000,-2.845000,-0.023200,0.237386,-0.640391,20.157064,0.030495,20.157064,-0.640391,0.300000,0.680000,5,31,4.955092,31.378922,4.955092,31.378922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.539008,25.390814,98.402589,116.053882,0.000000,0.000000,0.000000,0.000000,6.062048,7.492287,5.555393,1.501756,0.210682,0.021170,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.615341,proposed,0,-126.340000,54.885000,4.834791,-2.445960,4.840000,-2.625000,-0.005209,0.179040,-2.043152,16.009771,0.640391,16.009771,-2.043152,0.190000,0.420000,19,76,19.234745,87.822994,19.234745,87.822994,0.000000,-11.444072,0.000000,64.000000,0.000000,0.000000,-99.625156,24.500132,93.759523,109.803002,0.000000,0.000000,0.000000,0.000000,5.836499,7.272598,5.587523,1.528337,0.232332,0.023684,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.623257,proposed,0,-126.340000,54.885000,4.832912,-2.337343,4.830000,-2.525000,0.002912,0.187657,-2.592058,10.398727,-0.030495,10.398727,-2.592058,0.190000,0.450000,17,107,16.525405,107.068335,16.525405,107.068335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.397961,22.286795,88.305778,101.159111,0.000000,0.000000,0.000000,0.000000,5.574390,6.851771,5.546709,1.429859,0.223287,0.013708,0.500368,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.633347,proposed,0,-126.340000,54.885000,4.822497,-2.195858,4.810000,-2.425000,0.012497,0.229142,-1.677214,6.312424,-0.152474,6.312424,-1.677214,0.190000,0.760000,-1,107,-1.358257,106.880047,-1.358257,106.880047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.060335,19.983244,88.900988,104.698367,0.000000,0.000000,0.000000,0.000000,5.475622,6.893368,5.544610,1.433850,0.285981,0.018905,0.500610,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.643344,proposed,0,-126.340000,54.885000,4.803472,-2.052470,4.800000,-2.335000,0.003472,0.282530,-2.531068,8.142112,-0.213464,8.142112,-2.531068,0.150000,0.940000,0,107,0.046691,107.063615,0.046691,107.063615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.150311,19.100246,87.114054,101.247842,0.000000,0.000000,0.000000,0.000000,5.309370,6.723472,5.548649,1.494547,0.251648,0.017915,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.653351,proposed,0,-126.340000,54.885000,4.775947,-1.905967,4.770000,-2.225000,0.005947,0.319033,-3.872840,11.557530,0.762370,11.557530,-3.872840,0.130000,0.970000,7,103,6.976663,102.830374,6.976663,102.830374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.612851,17.557975,87.259795,100.079331,0.000000,0.000000,0.000000,0.000000,5.526154,6.531996,5.553986,1.574267,0.375463,0.028150,0.500862,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.663349,proposed,0,-126.340000,54.885000,4.740190,-1.756824,4.740000,-2.105000,0.000190,0.348176,-4.970653,15.277895,0.945339,15.277895,-4.970653,0.110000,1.000000,12,76,11.677053,75.810539,11.677053,75.810539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.005074,14.310257,83.496844,96.578533,0.000000,0.000000,0.000000,0.000000,5.462960,6.023943,5.557416,1.454066,0.272475,0.019618,0.500376,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.673343,proposed,0,-126.340000,54.885000,4.696437,-1.605172,4.690000,-1.925000,0.006437,0.319828,-4.787684,18.876282,0.396432,18.876282,-4.787684,0.120000,0.880000,3,57,2.711463,56.701380,2.711463,56.701380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.019669,11.460980,80.723207,91.526832,0.000000,0.000000,0.000000,0.000000,5.358731,5.874527,5.547574,1.510600,0.208831,0.018396,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.683610,proposed,0,-126.340000,54.885000,4.643423,-1.446919,4.640000,-1.725000,0.003423,0.278081,-5.031642,18.876282,0.213464,18.876282,-5.031642,0.080000,0.700000,1,71,0.618461,71.374895,0.618461,71.374895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.945607,9.478130,75.766814,85.416822,0.000000,0.000000,0.000000,0.000000,5.158973,5.550535,5.587229,1.937636,0.288370,0.053015,0.500868,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008387,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.693325,proposed,0,-126.340000,54.885000,4.586004,-1.295080,4.600000,-1.555000,-0.013996,0.259920,-5.458569,16.192739,1.128308,16.192739,-5.458569,0.110000,0.650000,-10,100,-10.046445,99.520700,-10.046445,99.520700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.221789,7.480493,69.075659,78.647912,0.000000,0.000000,0.000000,0.000000,4.811829,5.033407,5.570315,1.478085,0.230985,0.018983,0.500707,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.703321,proposed,0,-126.340000,54.885000,4.519864,-1.136946,4.560000,-1.415000,-0.040136,0.278054,-5.458569,12.960290,0.701380,12.960290,-5.458569,0.080000,0.790000,-18,108,-18.305419,108.112317,-18.305419,108.112317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.056981,4.474307,66.765857,81.535392,0.000000,0.000000,0.000000,0.000000,4.635171,5.013094,5.557302,1.468286,0.286633,0.017998,0.504776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.713352,proposed,0,-126.340000,54.885000,4.446612,-0.976520,4.510000,-1.275000,-0.063388,0.298480,-4.543725,14.180083,-0.213464,14.180083,-4.543725,0.060000,0.900000,-33,103,-33.129839,102.968406,-33.129839,102.968406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.971218,1.767353,67.423900,82.914640,0.000000,0.000000,0.000000,0.000000,4.674869,5.064681,5.551879,1.608179,0.284402,0.021545,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.723350,proposed,0,-126.340000,54.885000,4.367078,-0.815092,4.460000,-1.115000,-0.092922,0.299908,-5.763517,16.863625,-0.030495,16.863625,-5.763517,-0.140000,0.960000,-7,77,-6.518657,77.357219,-6.518657,77.357219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.814095,-0.065033,67.445955,82.683276,0.000000,0.000000,0.000000,0.000000,4.762559,5.074153,5.552361,1.465085,0.270574,0.023928,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.733350,proposed,0,-126.340000,54.885000,4.281382,-0.652336,4.410000,-0.915000,-0.128618,0.262664,-7.593205,20.523001,0.640391,20.523001,-7.593205,-0.210000,0.850000,12,55,11.753664,54.840229,11.753664,54.840229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.376807,-1.302829,75.096077,88.124691,0.000000,0.000000,0.000000,0.000000,5.381335,5.684313,5.552882,1.464739,0.197938,0.019534,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.743348,proposed,0,-126.340000,54.885000,4.189931,-0.488525,4.340000,-0.715000,-0.150069,0.226475,-8.752008,21.071908,0.701380,21.071908,-8.752008,-0.070000,0.670000,-3,64,-2.716002,63.993011,-2.716002,63.993011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.925072,-2.093452,70.519382,82.042319,0.000000,0.000000,0.000000,0.000000,5.067053,5.443788,5.548313,1.459474,0.192458,0.018853,0.500594,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.753345,proposed,0,-126.340000,54.885000,4.093113,-0.323857,4.260000,-0.505000,-0.166887,0.181143,-7.776174,18.815292,-0.152474,18.815292,-7.776174,-0.010000,0.610000,-28,85,-28.143042,85.207443,-28.143042,85.207443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.985250,-3.508313,64.384639,80.928569,0.000000,0.000000,0.000000,0.000000,4.680063,5.149522,5.551424,1.443808,0.178276,0.016561,0.500644,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.763347,proposed,0,-126.340000,54.885000,3.991284,-0.158461,4.190000,-0.325000,-0.198716,0.166539,-7.349247,16.436698,0.457422,16.436698,-7.349247,-0.050000,0.690000,-38,98,-38.243612,97.698937,-38.243612,97.698937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.225052,-4.936285,62.551361,83.820762,0.000000,0.000000,0.000000,0.000000,4.488428,5.081181,5.551504,1.442225,0.212281,0.018407,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.773349,proposed,0,-126.340000,54.885000,3.884887,0.007413,4.120000,-0.155000,-0.235113,0.162413,-8.873987,16.741646,0.823360,16.741646,-8.873987,-0.200000,0.870000,-15,79,-14.933294,79.323599,-14.933294,79.323599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.192495,-5.358245,60.290557,79.247514,0.000000,0.000000,0.000000,0.000000,4.399037,4.800082,5.557275,1.611528,0.302334,0.029327,0.504447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.783351,proposed,0,-126.340000,54.885000,3.774381,0.173517,4.030000,0.035000,-0.255619,0.138517,-10.947634,18.449355,0.640391,18.449355,-10.947634,-0.210000,0.830000,0,66,0.278131,65.689784,0.278131,65.689784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.494279,-3.953998,63.636862,76.062959,0.000000,0.000000,0.000000,0.000000,4.608759,4.862135,5.559296,1.598717,0.220886,0.036113,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.794779,proposed,0,-126.340000,54.885000,3.643657,0.363337,3.910000,0.255000,-0.266343,0.108337,-11.862478,19.791126,0.457422,19.791126,-11.862478,-0.040000,0.700000,-17,63,-17.044032,62.587433,-17.044032,62.587433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.334549,-2.543381,59.839786,71.068954,0.000000,0.000000,0.000000,0.000000,4.363952,4.621181,5.592250,1.668880,0.212790,0.030378,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.803317,proposed,0,-126.340000,54.885000,3.543270,0.505013,3.810000,0.425000,-0.266730,0.080013,-11.923467,18.571334,0.091484,18.571334,-11.923467,-0.040000,0.680000,-22,71,-21.951268,70.755229,-21.951268,70.755229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.662804,-1.167088,56.654794,70.574426,0.000000,0.000000,0.000000,0.000000,4.162833,4.605739,5.550908,1.497818,0.191776,0.021131,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.813355,proposed,0,-126.340000,54.885000,3.422713,0.671225,3.690000,0.625000,-0.267287,0.046225,-11.984457,17.351542,0.457422,17.351542,-11.984457,-0.140000,0.680000,-13,77,-13.126060,76.983947,-13.126060,76.983947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.645653,0.133120,52.007165,65.279238,0.000000,0.000000,0.000000,0.000000,3.939559,4.310028,7.006242,1.650314,0.253250,0.040016,0.500912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009461,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.823321,proposed,0,-126.340000,54.885000,3.300767,0.835679,3.590000,0.775000,-0.289233,0.060679,-12.594353,16.009771,0.945339,16.009771,-12.594353,-0.150000,0.660000,-12,90,-11.639253,90.244754,-11.639253,90.244754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.511874,1.565403,47.529685,58.069813,0.000000,0.000000,0.000000,0.000000,3.669827,3.961841,5.563163,1.670814,0.240496,0.031790,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.833317,proposed,0,-126.340000,54.885000,3.176653,0.999907,3.470000,0.945000,-0.293347,0.054907,-12.533363,15.460864,0.945339,15.460864,-12.533363,-0.110000,0.750000,-21,86,-20.607250,85.515323,-20.607250,85.515323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.550115,1.614801,43.203449,55.466109,0.000000,0.000000,0.000000,0.000000,3.419108,3.629691,5.562382,1.724152,0.254474,0.026757,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.843327,proposed,0,-126.340000,54.885000,3.051072,1.163423,3.350000,1.115000,-0.298928,0.048423,-12.289405,17.046594,0.335443,17.046594,-12.289405,-0.130000,0.800000,-23,66,-23.310499,65.817046,-23.310499,65.817046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.751988,1.933505,42.668971,55.221719,0.000000,0.000000,0.000000,0.000000,3.404046,3.611782,5.578542,1.755699,0.245333,0.037082,0.500987,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.854402,proposed,0,-126.340000,54.885000,2.911210,1.343025,3.220000,1.325000,-0.308790,0.018025,-12.289405,17.046594,0.457422,18.083417,-12.594353,-0.180000,0.730000,-20,66,-19.792951,66.370760,-19.792951,66.370760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.934244,3.969322,43.895470,57.089028,0.000000,0.000000,0.000000,0.000000,3.481760,3.704516,5.695947,1.824125,1.959228,0.042004,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010035,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.864471,proposed,0,-126.340000,54.885000,2.783749,1.504943,3.100000,1.485000,-0.316251,0.019943,-13.448207,17.168573,0.335443,17.168573,-13.448207,-0.180000,0.670000,-11,70,-11.400748,69.609949,-11.400748,69.609949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.291762,5.208053,41.870302,55.363659,0.000000,0.000000,0.000000,0.000000,3.405927,3.584139,5.562565,1.976474,0.231874,0.037804,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008322,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.874647,proposed,0,-126.340000,54.885000,2.655186,1.667061,2.970000,1.655000,-0.314814,0.012061,-13.753155,15.094927,0.945339,15.094927,-13.753155,-0.130000,0.650000,-16,86,-15.771530,86.154514,-15.771530,86.154514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.823323,5.996397,39.473999,53.484577,0.000000,0.000000,0.000000,0.000000,3.207251,3.462325,5.597170,1.772130,0.226175,0.035647,0.500700,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.884533,proposed,0,-126.340000,54.885000,2.531001,1.822961,2.840000,1.805000,-0.308999,0.017961,-13.631176,13.082270,0.579401,13.082270,-13.631176,-0.170000,0.700000,-12,98,-12.399265,97.969416,-12.399265,97.969416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.086269,5.518091,38.677381,51.464560,0.000000,0.000000,0.000000,0.000000,3.129007,3.410920,5.567945,1.751784,0.257249,0.034092,0.504646,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.894761,proposed,0,-126.340000,54.885000,2.403798,1.982409,2.720000,1.945000,-0.316202,0.037409,-13.326228,12.716332,0.884349,12.716332,-13.326228,-0.110000,0.820000,-23,91,-22.953113,90.892947,-22.953113,90.892947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.346197,4.130828,38.374360,50.844678,0.000000,0.000000,0.000000,0.000000,2.960204,3.300505,5.588584,1.784746,0.299542,0.041677,0.500927,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.904539,proposed,0,-126.340000,54.885000,2.283880,2.132950,2.600000,2.075000,-0.316120,0.057950,-12.838311,13.997114,0.396432,13.997114,-12.838311,-0.150000,0.960000,-22,68,-21.740910,67.695435,-21.740910,67.695435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.288084,2.828218,41.433038,54.527124,0.000000,0.000000,0.000000,0.000000,3.139807,3.508644,5.571760,1.779620,0.275578,0.038749,0.504713,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.914542,proposed,0,-126.340000,54.885000,2.163376,2.284928,2.480000,2.235000,-0.316624,0.049928,-12.228415,15.582843,0.640391,15.582843,-12.228415,-0.180000,0.800000,-21,66,-20.805039,65.640148,-20.805039,65.640148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.439707,2.839357,45.856780,59.004608,0.000000,0.000000,0.000000,0.000000,3.466169,3.730593,5.578750,3.501113,0.260315,0.050379,0.507330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.924492,proposed,0,-126.340000,54.885000,2.046172,2.433925,2.350000,2.395000,-0.303828,0.038925,-13.631176,14.302062,1.006328,14.302062,-13.631176,-0.190000,0.700000,-4,83,-4.390148,82.644730,-4.390148,82.644730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.447158,2.693808,45.881171,59.779428,0.000000,0.000000,0.000000,0.000000,3.491446,3.751018,5.568274,1.807739,0.217608,0.038318,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.934585,proposed,0,-126.340000,54.885000,1.930484,2.582715,2.230000,2.535000,-0.299516,0.047715,-13.448207,12.472374,1.433256,12.472374,-13.448207,-0.130000,0.720000,-10,96,-10.136105,95.680038,-10.136105,95.680038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.205920,1.993626,44.388780,54.305623,0.000000,0.000000,0.000000,0.000000,3.158451,3.491095,5.570969,1.545536,0.243470,0.031313,0.500376,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.944591,proposed,0,-126.340000,54.885000,1.819436,2.727779,2.110000,2.665000,-0.290564,0.062779,-12.106436,11.984457,0.579401,11.984457,-12.106436,-0.090000,0.830000,-24,90,-23.759840,90.026285,-23.759840,90.026285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.769215,-0.088742,44.712730,56.069410,0.000000,0.000000,0.000000,0.000000,3.095168,3.611966,5.570896,1.467775,0.263387,0.024908,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.954589,proposed,0,-126.340000,54.885000,1.712556,2.870195,1.990000,2.815000,-0.277444,0.055195,-11.923467,14.058103,1.006328,14.058103,-11.923467,-0.130000,0.870000,-16,67,-15.758841,66.942699,-15.758841,66.942699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.733811,-2.065673,47.616173,60.111438,0.000000,0.000000,0.000000,0.000000,3.295525,3.861959,5.555970,1.581547,0.242751,0.021788,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.964584,proposed,0,-126.340000,54.885000,1.610232,3.009934,1.880000,2.955000,-0.269768,0.054934,-11.923467,15.277895,1.128308,15.277895,-11.923467,-0.150000,0.790000,-7,61,-7.255000,61.364269,-7.255000,61.364269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.158932,-2.694258,51.764663,61.750655,0.000000,0.000000,0.000000,0.000000,3.465874,3.989411,5.556170,1.472301,0.207103,0.022022,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.974583,proposed,0,-126.340000,54.885000,1.512820,3.147012,1.780000,3.115000,-0.267180,0.032012,-10.825654,14.485031,0.640391,14.485031,-10.825654,-0.120000,0.690000,-15,73,-14.995509,72.619203,-14.995509,72.619203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.620408,-3.204912,51.002621,60.509079,0.000000,0.000000,0.000000,0.000000,3.278851,3.849572,5.549715,1.660877,0.232319,0.030901,0.501922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.984584,proposed,0,-126.340000,54.885000,1.420752,3.281335,1.670000,3.265000,-0.249248,0.016335,-9.788831,12.594353,0.945339,12.594353,-9.788831,-0.100000,0.680000,-21,86,-20.819521,86.192653,-20.819521,86.192653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.031633,-4.540171,49.500133,57.984149,0.000000,0.000000,0.000000,0.000000,3.097787,3.740192,5.550139,1.452525,0.225991,0.020204,0.501063,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.994587,proposed,0,-126.340000,54.885000,1.334457,3.412799,1.580000,3.395000,-0.245543,0.017799,-9.178935,11.984457,1.067318,11.984457,-9.178935,-0.140000,0.770000,-16,82,-15.515460,81.942966,-15.515460,81.942966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.938309,-6.338880,46.905158,57.013410,0.000000,0.000000,0.000000,0.000000,2.963738,3.659312,5.550479,1.465240,0.237309,0.023143,0.501129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.004582,proposed,0,-126.340000,54.885000,1.254385,3.541242,1.500000,3.525000,-0.245615,0.016242,-9.117946,12.289405,0.640391,12.289405,-9.117946,-0.140000,0.800000,-9,74,-9.237642,74.330523,-9.237642,74.330523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.684036,-7.477748,46.696453,54.461696,0.000000,0.000000,0.000000,0.000000,2.873058,3.559427,5.552728,1.528536,0.205434,0.024883,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.014594,proposed,0,-126.340000,54.885000,1.180722,3.666921,1.410000,3.665000,-0.229278,0.001921,-8.264091,13.936124,1.006328,13.936124,-8.264091,-0.120000,0.770000,-10,60,-9.645866,59.819253,-9.645866,59.819253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.327843,-8.371135,46.616015,51.980684,0.000000,0.000000,0.000000,0.000000,2.801690,3.514749,5.580374,1.595803,0.222525,0.020889,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.024585,proposed,0,-126.340000,54.885000,1.114103,3.789307,1.340000,3.805000,-0.225897,-0.015693,-7.776174,13.143259,0.762370,13.143259,-7.776174,-0.100000,0.700000,-9,68,-8.999674,68.014395,-8.999674,68.014395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.158305,-8.417855,50.685934,54.675407,0.000000,0.000000,0.000000,0.000000,2.988430,3.566710,5.550475,1.475570,0.198073,0.018578,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.034580,proposed,0,-126.340000,54.885000,1.054667,3.908698,1.270000,3.945000,-0.215333,-0.036302,-6.617372,12.350394,0.274453,12.350394,-6.617372,-0.080000,0.670000,-13,73,-13.026129,73.385888,-13.026129,73.385888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.657326,-8.868950,47.333787,48.800765,0.000000,0.000000,0.000000,0.000000,2.887696,3.355881,5.550181,1.560148,0.237289,0.023538,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.044584,proposed,0,-126.340000,54.885000,1.002721,4.025104,1.220000,4.065000,-0.217279,-0.039896,-6.007476,11.984457,0.762370,11.984457,-6.007476,-0.080000,0.710000,-11,70,-10.659952,70.329038,-10.659952,70.329038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.770816,-9.373963,44.941618,46.544346,0.000000,0.000000,0.000000,0.000000,2.805884,3.232777,5.560915,1.474993,0.207861,0.022888,0.500581,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.054584,proposed,0,-126.340000,54.885000,0.958631,4.138364,1.170000,4.185000,-0.211369,-0.046636,-4.970653,11.313571,1.311276,11.313571,-4.970653,-0.100000,0.710000,-8,72,-7.767150,72.428832,-7.767150,72.428832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.886799,-9.265294,44.156621,43.973477,0.000000,0.000000,0.000000,0.000000,2.784727,3.085704,5.551194,1.433684,0.200727,0.017404,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.064583,proposed,0,-126.340000,54.885000,0.922646,4.248510,1.120000,4.305000,-0.197354,-0.056490,-4.116798,11.130602,0.457422,11.130602,-4.116798,-0.090000,0.700000,-6,71,-5.601484,71.423810,-5.601484,71.423810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.926066,-9.023592,41.140533,40.733439,0.000000,0.000000,0.000000,0.000000,2.681924,2.891551,5.550251,1.488751,0.200983,0.019584,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.074581,proposed,0,-126.340000,54.885000,0.895019,4.355536,1.090000,4.425000,-0.194981,-0.069464,-3.384923,11.435550,0.274453,11.435550,-3.384923,-0.080000,0.720000,-3,63,-2.950189,63.252153,-2.950189,63.252153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.318147,-8.723636,40.077250,39.320293,0.000000,0.000000,0.000000,0.000000,2.661395,2.794759,5.545626,1.434025,0.189148,0.017600,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.084583,proposed,0,-126.340000,54.885000,0.875966,4.459507,1.070000,4.545000,-0.194034,-0.085493,-2.348100,12.289405,0.884349,12.289405,-2.348100,-0.090000,0.670000,0,56,0.052830,56.271711,0.052830,56.271711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.537741,-8.033913,43.000446,42.478176,0.000000,0.000000,0.000000,0.000000,2.794707,2.849301,5.551852,1.550179,0.239163,0.026384,0.501065,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.094585,proposed,0,-126.340000,54.885000,0.865705,4.560388,1.060000,4.665000,-0.194295,-0.104612,-1.372266,11.740498,0.518412,11.740498,-1.372266,-0.040000,0.640000,-5,59,-4.561028,58.534646,-4.561028,58.534646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.541531,-6.899546,46.285448,45.656133,0.000000,0.000000,0.000000,0.000000,2.979671,2.919055,5.557423,1.858123,0.263975,0.047108,0.500888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008244,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.104560,proposed,0,-126.340000,54.885000,0.864407,4.657957,1.060000,4.775000,-0.195593,-0.117043,0.213464,10.032790,0.030495,10.032790,0.213464,-0.020000,0.610000,-12,71,-11.650800,71.188492,-11.650800,71.188492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.450069,-5.639652,46.135940,44.570880,0.000000,0.000000,0.000000,0.000000,3.010477,2.772132,5.570797,1.443898,0.217338,0.027550,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.114583,proposed,0,-126.340000,54.885000,0.872246,4.752964,1.080000,4.875000,-0.207754,-0.122036,1.555235,8.630029,-0.091484,8.630029,1.555235,-0.050000,0.650000,-11,76,-11.078097,76.390450,-11.078097,76.390450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.369941,-4.809257,40.256781,39.305573,0.000000,0.000000,0.000000,0.000000,2.691574,2.601028,5.555191,1.476648,0.211924,0.021080,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.124553,proposed,0,-126.340000,54.885000,0.889270,4.844500,1.110000,4.965000,-0.220730,-0.120500,1.982162,8.691018,0.396432,8.691018,1.982162,-0.050000,0.720000,-5,67,-5.382478,67.345787,-5.382478,67.345787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.423457,-4.233193,37.793296,36.786632,0.000000,0.000000,0.000000,0.000000,2.538426,2.465385,5.542084,1.430211,0.199202,0.020590,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.134548,proposed,0,-126.340000,54.885000,0.915677,4.933328,1.130000,5.055000,-0.214323,-0.121672,1.799193,9.605862,0.030495,9.605862,1.799193,-0.050000,0.700000,8,59,8.085594,58.507701,8.085594,58.507701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.284906,-3.003115,41.651747,40.557486,0.000000,0.000000,0.000000,0.000000,2.695834,2.566053,5.544850,1.484888,0.215559,0.023980,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.144555,proposed,0,-126.340000,54.885000,0.951565,5.019379,1.170000,5.155000,-0.218435,-0.135621,2.714037,9.788831,0.152474,9.788831,2.714037,-0.020000,0.660000,8,56,8.005608,56.045207,8.005608,56.045207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.596713,-1.175671,45.802150,46.016360,0.000000,0.000000,0.000000,0.000000,2.912823,2.857132,5.552614,1.512996,0.211083,0.021777,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.154554,proposed,0,-126.340000,54.885000,0.996926,5.102539,1.210000,5.255000,-0.213074,-0.152461,3.018985,8.691018,0.091484,8.691018,3.018985,-0.020000,0.620000,16,64,16.060492,64.177285,16.060492,64.177285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.801064,0.785726,48.256503,47.718249,0.000000,0.000000,0.000000,0.000000,3.027236,2.898818,5.556149,1.736451,0.250032,0.030795,0.501139,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.164555,proposed,0,-126.340000,54.885000,1.051828,5.182965,1.240000,5.345000,-0.188172,-0.162035,3.628881,7.349247,0.091484,7.349247,3.628881,0.010000,0.620000,20,72,19.913252,71.769997,19.913252,71.769997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.336728,2.865075,48.284026,47.368849,0.000000,0.000000,0.000000,0.000000,3.041124,2.953450,5.554939,1.429648,0.206616,0.020778,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.174554,proposed,0,-126.340000,54.885000,1.116247,5.260686,1.290000,5.415000,-0.173753,-0.154314,4.177788,5.824507,-0.213464,5.824507,4.177788,0.050000,0.670000,22,78,21.544239,77.960802,21.544239,77.960802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.009607,4.779465,47.888522,46.609348,0.000000,0.000000,0.000000,0.000000,3.058729,2.926193,5.555015,1.446704,0.207219,0.019532,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.184583,proposed,0,-126.340000,54.885000,1.190420,5.336033,1.350000,5.475000,-0.159580,-0.138967,5.397580,6.373413,-0.518412,6.373413,5.397580,0.120000,0.720000,14,68,13.824953,68.127028,13.824953,68.127028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.049994,5.878174,47.550728,45.208816,0.000000,0.000000,0.000000,0.000000,3.066498,2.837643,5.546263,1.761987,0.266314,0.046721,0.501141,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.194774,proposed,0,-126.340000,54.885000,1.275537,5.409994,1.420000,5.555000,-0.144463,-0.145006,6.312424,6.861330,-0.213464,6.861330,6.312424,0.160000,0.720000,11,61,11.360541,60.580053,11.360541,60.580053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.507341,7.294578,48.859400,46.579176,0.000000,0.000000,0.000000,0.000000,3.166712,2.826814,5.628356,1.705809,0.225607,0.026715,0.500774,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.204555,proposed,0,-126.340000,54.885000,1.366417,5.478614,1.500000,5.625000,-0.133583,-0.146386,8.020133,6.983309,-1.067318,6.983309,8.020133,0.140000,0.650000,9,63,8.932332,62.954127,8.932332,62.954127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.689364,9.137829,48.662396,47.527862,0.000000,0.000000,0.000000,0.000000,3.128130,2.877007,5.576323,1.742770,0.253457,0.047376,0.500883,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.214618,proposed,0,-126.340000,54.885000,1.469191,5.546870,1.590000,5.695000,-0.120809,-0.148130,9.178935,6.861330,-0.945339,6.861330,9.178935,0.150000,0.660000,8,61,7.621036,60.802034,7.621036,60.802034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.456830,10.400853,46.497305,45.703258,0.000000,0.000000,0.000000,0.000000,3.005941,2.800961,5.613716,2.036309,0.297935,0.052409,0.507570,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008524,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.224771,proposed,0,-126.340000,54.885000,1.582310,5.613440,1.700000,5.755000,-0.117690,-0.141560,10.154769,5.275601,-0.701380,5.275601,10.154769,0.120000,0.630000,12,75,11.829893,74.591365,11.829893,74.591365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.018667,12.444442,47.193903,47.820327,0.000000,0.000000,0.000000,0.000000,3.033714,2.939377,5.937566,1.876495,0.356485,0.047028,0.500885,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.234565,proposed,0,-126.340000,54.885000,1.700263,5.675569,1.810000,5.795000,-0.109737,-0.119431,10.520706,3.384923,-1.067318,3.384923,10.520706,0.130000,0.670000,17,87,16.909355,87.093140,16.909355,87.093140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.686426,13.939773,45.457929,46.580478,0.000000,0.000000,0.000000,0.000000,2.951983,2.970550,6.250320,1.753005,0.273483,0.038509,0.500818,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.244565,proposed,0,-126.340000,54.885000,1.829470,5.736986,1.920000,5.825000,-0.090530,-0.088014,11.313571,2.836017,-0.945339,2.836017,11.313571,0.130000,0.770000,21,84,21.492169,84.260627,21.492169,84.260627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.870623,14.511262,46.544486,47.344996,0.000000,0.000000,0.000000,0.000000,3.031628,3.062435,5.582580,3.238849,0.269872,0.039520,0.501172,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.254560,proposed,0,-126.340000,54.885000,1.967283,5.796440,2.070000,5.885000,-0.102717,-0.088560,12.228415,5.580549,-0.701380,5.580549,12.228415,0.160000,0.850000,19,53,19.182389,52.849214,19.182389,52.849214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.936766,14.519830,50.008190,50.081177,0.000000,0.000000,0.000000,0.000000,3.221048,3.161445,8.762603,1.839414,0.238514,0.038905,0.501383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011392,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.265984,proposed,0,-126.340000,54.885000,2.135143,5.862168,2.200000,5.935000,-0.064857,-0.072832,14.119093,6.556382,-0.945339,6.556382,14.119093,0.200000,0.760000,11,51,10.862861,50.812612,10.862861,50.812612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.141000,16.014927,58.373412,59.175662,0.000000,0.000000,0.000000,0.000000,3.709843,3.637371,5.562121,1.768856,0.247105,0.035631,0.500779,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.276126,proposed,0,-126.340000,54.885000,2.293145,5.918657,2.360000,5.995000,-0.066855,-0.076343,14.302062,6.617372,-1.433256,6.617372,14.302062,0.170000,0.600000,20,63,20.159712,63.240331,20.159712,63.240331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.866118,17.020245,55.285518,57.325759,0.000000,0.000000,0.000000,0.000000,3.526609,3.510509,6.345552,2.219400,0.263755,0.038158,0.501004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009380,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.286043,proposed,0,-126.340000,54.885000,2.455544,5.972317,2.500000,6.035000,-0.044456,-0.062683,15.277895,3.750861,-1.494245,3.750861,15.277895,0.180000,0.600000,20,87,20.138012,86.985856,20.138012,86.985856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.377237,18.388160,55.430512,58.875318,0.000000,0.000000,0.000000,0.000000,3.544335,3.748962,5.583468,1.705357,0.238712,0.026805,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.296395,proposed,0,-126.340000,54.885000,2.633102,6.026784,2.670000,6.055000,-0.036898,-0.028216,16.253729,1.128308,-1.372266,1.128308,16.253729,0.200000,0.730000,17,100,17.357488,99.949767,17.357488,99.949767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.547327,18.213749,54.897605,57.578115,0.000000,0.000000,0.000000,0.000000,3.612914,3.785058,5.586707,1.782119,0.298173,0.041571,0.510793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.307550,proposed,0,-126.340000,54.885000,2.833243,6.083849,2.860000,6.075000,-0.026757,0.008849,17.778469,1.860183,-1.677214,1.860183,17.778469,0.200000,0.880000,14,84,13.843223,83.772531,13.843223,83.772531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.362523,16.914831,55.079611,56.876657,0.000000,0.000000,0.000000,0.000000,3.676557,3.748433,5.649874,1.848514,0.346872,0.046768,0.501193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008406,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.315993,proposed,0,-126.340000,54.885000,2.990553,6.126014,3.010000,6.105000,-0.019447,0.021014,18.205396,4.299767,-1.677214,4.299767,18.205396,0.190000,0.890000,19,63,19.281006,62.592362,19.281006,62.592362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.908597,16.770646,56.082266,58.549567,0.000000,0.000000,0.000000,0.000000,3.734825,3.725795,5.586137,1.528574,0.221133,0.022738,0.501135,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.326051,proposed,0,-126.340000,54.885000,3.184195,6.175189,3.200000,6.155000,-0.015805,0.020189,18.449355,7.288257,-1.494245,7.288257,18.449355,0.200000,0.780000,25,46,24.970707,46.471917,24.970707,46.471917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.156840,16.861950,59.279957,62.112015,0.000000,0.000000,0.000000,0.000000,3.848850,3.873208,5.561178,1.470039,0.200658,0.016517,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.336052,proposed,0,-126.340000,54.885000,3.383138,6.223054,3.400000,6.225000,-0.016862,-0.001946,19.730136,6.800341,-1.921172,6.800341,19.730136,0.220000,0.630000,19,60,18.590803,60.437543,18.590803,60.437543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.244355,17.706986,62.761611,68.649133,0.000000,0.000000,0.000000,0.000000,4.004463,4.254680,5.546332,1.584736,0.212666,0.020249,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.346085,proposed,0,-126.340000,54.885000,3.588755,6.270147,3.610000,6.275000,-0.021245,-0.004853,20.583991,3.750861,-2.531068,3.750861,20.583991,0.260000,0.600000,10,88,10.362866,87.953333,10.362866,87.953333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.141545,17.917656,59.868171,64.895312,0.000000,0.000000,0.000000,0.000000,3.916240,4.220806,5.593761,1.676186,0.248778,0.045655,0.500954,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.356063,proposed,0,-126.340000,54.885000,3.798882,6.316173,3.830000,6.285000,-0.031118,0.031173,20.949928,1.433256,-1.860183,1.433256,20.949928,0.240000,0.710000,13,102,13.367326,101.608051,13.367326,101.608051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.431982,17.054885,55.979127,60.666301,0.000000,0.000000,0.000000,0.000000,3.792422,4.123576,5.601374,1.756867,0.251376,0.037899,0.501003,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.366089,proposed,0,-126.340000,54.885000,4.015293,6.361712,4.050000,6.295000,-0.034707,0.066712,21.132897,0.945339,-2.348100,0.945339,21.132897,0.150000,0.890000,29,93,28.962793,93.379673,28.962793,93.379673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.828774,15.765783,56.093937,60.950887,0.000000,0.000000,0.000000,0.000000,3.811733,4.124364,5.560318,1.572594,0.278899,0.024522,0.500982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.376094,proposed,0,-126.340000,54.885000,4.236107,6.406548,4.260000,6.335000,-0.023893,0.071548,20.583991,3.628881,-2.165131,3.628881,20.583991,0.190000,0.930000,37,68,37.431340,67.833657,37.431340,67.833657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.211035,15.211017,60.327272,64.910100,0.000000,0.000000,0.000000,0.000000,4.038955,4.282985,5.601298,1.638521,0.217988,0.029054,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.386097,proposed,0,-126.340000,54.885000,4.461337,6.450871,4.480000,6.395000,-0.018663,0.055871,20.523001,7.227268,-1.921172,7.227268,20.523001,0.300000,0.850000,31,43,31.406333,43.018768,31.406333,43.018768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.397883,14.963194,66.446581,70.891539,0.000000,0.000000,0.000000,0.000000,4.368437,4.489363,5.588498,1.542677,0.200453,0.019986,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.396055,proposed,0,-126.340000,54.885000,4.689572,6.494589,4.690000,6.455000,-0.000428,0.039589,21.071908,8.142112,-2.409089,8.142112,21.071908,0.370000,0.640000,23,52,23.233805,51.848220,23.233805,51.848220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.066111,15.419139,73.432169,77.664883,0.000000,0.000000,0.000000,0.000000,4.826014,4.849120,5.629861,1.471018,0.194862,0.019608,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.406086,proposed,0,-126.340000,54.885000,4.923080,6.538305,4.910000,6.505000,0.013080,0.033305,22.169720,4.726694,-2.409089,4.726694,22.169720,0.250000,0.580000,32,85,31.725007,85.096248,31.725007,85.096248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.050392,15.798270,67.401969,72.373352,0.000000,0.000000,0.000000,0.000000,4.493065,4.716447,5.547727,1.425930,0.210083,0.018068,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.416092,proposed,0,-126.340000,54.885000,5.159185,6.581679,5.160000,6.525000,-0.000815,0.056679,22.169720,1.189297,-2.531068,1.189297,22.169720,0.300000,0.630000,27,109,26.936458,108.811408,26.936458,108.811408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.594661,15.407470,63.503050,68.394585,0.000000,0.000000,0.000000,0.000000,4.297843,4.668607,5.622814,1.832442,0.304703,0.041005,0.500994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008315,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.426264,proposed,0,-126.340000,54.885000,5.402025,6.625622,5.370000,6.545000,0.032025,0.080622,22.230710,0.823360,-1.982162,0.823360,22.230710,0.310000,0.890000,30,97,30.395802,97.145754,30.395802,97.145754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.992492,13.523424,63.345092,65.828024,0.000000,0.000000,0.000000,0.000000,4.387071,4.512489,5.576904,1.502805,0.294397,0.020964,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.436084,proposed,0,-126.340000,54.885000,5.638722,6.667976,5.600000,6.565000,0.038722,0.102976,23.206544,3.323933,-2.592058,3.323933,23.206544,0.310000,0.920000,27,76,26.560162,75.779045,26.560162,75.779045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.388860,12.755443,64.170180,67.072387,0.000000,0.000000,0.000000,0.000000,4.460762,4.481662,5.587745,1.454738,0.242850,0.025354,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.446092,proposed,0,-126.340000,54.885000,5.881768,6.711137,5.840000,6.615000,0.041768,0.096137,23.694460,7.105289,-2.531068,7.105289,23.694460,0.320000,0.900000,25,46,24.667235,45.615018,24.667235,45.615018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.883059,11.708291,64.266890,66.582828,0.000000,0.000000,0.000000,0.000000,4.453494,4.372282,5.601428,1.432316,0.197117,0.018441,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.456086,proposed,0,-126.340000,54.885000,6.125905,6.754309,6.090000,6.685000,0.035905,0.069309,24.548315,8.873987,-2.714037,8.873987,24.548315,0.300000,0.660000,22,49,22.293335,49.362142,22.293335,49.362142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.787872,12.172551,67.444024,74.778848,0.000000,0.000000,0.000000,0.000000,4.587172,4.785852,5.551305,1.524830,0.198292,0.029071,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.466092,proposed,0,-126.340000,54.885000,6.371307,6.797662,6.350000,6.755000,0.021307,0.042662,25.524149,6.556382,-3.079975,6.556382,25.524149,0.280000,0.580000,16,74,16.037454,73.835718,16.037454,73.835718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.589558,12.016676,61.443591,70.573861,0.000000,0.000000,0.000000,0.000000,4.191541,4.690186,5.606933,1.504980,0.210552,0.025249,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.476094,proposed,0,-126.340000,54.885000,6.617151,6.841183,6.620000,6.795000,-0.002849,0.046183,26.012065,2.957996,-2.592058,2.957996,26.012065,0.250000,0.630000,13,101,12.914206,100.813910,12.914206,100.813910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.663269,11.410596,55.401503,62.896361,0.000000,0.000000,0.000000,0.000000,3.865587,4.421628,5.602285,1.618133,0.249688,0.025131,0.501243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.486091,proposed,0,-126.340000,54.885000,6.862950,6.884913,6.900000,6.815000,-0.037050,0.069913,26.438993,0.396432,-2.836017,0.396432,26.438993,0.210000,0.820000,11,109,10.777748,108.942033,10.777748,108.942033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.462977,9.623961,53.818029,62.843612,0.000000,0.000000,0.000000,0.000000,3.776215,4.288830,5.556853,1.461119,0.303394,0.023412,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.496077,proposed,0,-126.340000,54.885000,7.108124,6.928866,7.170000,6.835000,-0.061876,0.093866,27.292847,2.897006,-2.775027,2.897006,27.292847,0.170000,0.970000,8,79,7.504893,78.692005,7.504893,78.692005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.230957,7.228728,55.778284,64.051781,0.000000,0.000000,0.000000,0.000000,3.661717,4.179833,5.552738,1.482834,0.241316,0.023803,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.506086,proposed,0,-126.340000,54.885000,7.353117,6.973236,7.450000,6.895000,-0.096883,0.078236,26.865920,6.800341,-2.897006,6.800341,26.865920,0.160000,0.920000,11,49,11.150991,49.240981,11.150991,49.240981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.714935,6.532550,59.141900,63.785392,0.000000,0.000000,0.000000,0.000000,3.783395,4.302130,5.582300,1.489258,0.208844,0.025287,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.516086,proposed,0,-126.340000,54.885000,7.596658,7.017899,7.710000,6.975000,-0.113342,0.042899,26.256024,9.788831,-3.384923,9.788831,26.256024,0.140000,0.740000,20,37,19.560004,37.446557,19.560004,37.446557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.019272,6.620444,63.910078,70.778648,0.000000,0.000000,0.000000,0.000000,4.229493,4.618490,5.580250,1.453616,0.213292,0.024263,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.526087,proposed,0,-126.340000,54.885000,7.838636,7.062932,7.980000,7.045000,-0.141364,0.017932,25.890086,8.203101,-3.140965,8.203101,25.890086,0.150000,0.550000,19,65,19.461503,65.369568,19.461503,65.369568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.658112,7.827975,67.105079,75.598961,0.000000,0.000000,0.000000,0.000000,4.613346,4.942543,5.638963,1.463296,0.208895,0.024946,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.536086,proposed,0,-126.340000,54.885000,8.078519,7.108326,8.240000,7.085000,-0.161481,0.023326,26.073055,3.445913,-3.201954,3.445913,26.073055,0.180000,0.570000,10,105,9.845187,104.719414,9.845187,104.719414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.427185,8.273472,61.159919,65.597033,0.000000,0.000000,0.000000,0.000000,4.332901,4.593557,5.645384,1.557899,0.268254,0.043664,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.546089,proposed,0,-126.340000,54.885000,8.316077,7.154121,8.500000,7.105000,-0.183923,0.049121,25.829097,0.152474,-3.018985,0.152474,25.829097,0.190000,0.790000,4,109,4.444099,109.111165,4.444099,109.111165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.314485,6.900896,57.166309,62.760060,0.000000,0.000000,0.000000,0.000000,4.000316,4.302246,5.642106,1.582913,0.277486,0.033465,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.556089,proposed,0,-126.340000,54.885000,8.550767,7.200288,8.750000,7.125000,-0.199233,0.075288,24.304356,1.494245,-2.470079,1.494245,24.304356,0.150000,0.970000,19,93,18.748991,92.949528,18.748991,92.949528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.512359,5.973420,57.107488,60.305633,0.000000,0.000000,0.000000,0.000000,3.901799,4.119769,5.555539,1.556779,0.263199,0.037359,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.566092,proposed,0,-126.340000,54.885000,8.782315,7.246840,8.990000,7.165000,-0.207685,0.081840,22.840606,5.885497,-2.287110,5.885497,22.840606,0.140000,0.990000,32,56,31.814951,55.937278,31.814951,55.937278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.264499,5.399261,60.464873,60.579954,0.000000,0.000000,0.000000,0.000000,4.104577,4.159319,5.730839,1.718543,0.280465,0.045601,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008290,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.576058,proposed,0,-126.340000,54.885000,9.009494,7.293583,9.210000,7.235000,-0.200506,0.058583,20.523001,10.154769,-2.653048,10.154769,20.523001,0.200000,0.830000,44,32,44.220747,32.331362,44.220747,32.331362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.349098,6.064533,65.850075,72.215396,0.000000,0.000000,0.000000,0.000000,4.440806,4.668040,5.559077,1.460398,0.220916,0.020135,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.586085,proposed,0,-126.340000,54.885000,9.234145,7.340950,9.430000,7.335000,-0.195855,0.005950,19.913105,9.544873,-2.897006,9.544873,19.913105,0.310000,0.580000,33,54,33.129386,54.029966,33.129386,54.029966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.749238,7.978854,69.379498,81.376425,0.000000,0.000000,0.000000,0.000000,4.738355,5.180328,5.543523,1.422311,0.182076,0.017959,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.596081,proposed,0,-126.340000,54.885000,9.453850,7.388480,9.630000,7.395000,-0.176150,-0.006520,20.705970,4.726694,-2.592058,4.726694,20.705970,0.350000,0.520000,16,99,15.537977,98.579711,15.537977,98.579711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.883253,8.964125,60.963890,72.526650,0.000000,0.000000,0.000000,0.000000,4.257332,4.958916,6.130458,1.770925,0.232267,0.032863,0.504693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.606054,proposed,0,-126.340000,54.885000,9.668511,7.436174,9.850000,7.415000,-0.181489,0.021174,20.827949,0.457422,-2.470079,0.457422,20.827949,0.300000,0.710000,11,109,11.076697,109.078449,11.076697,109.078449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.733014,7.933124,53.086599,63.375014,0.000000,0.000000,0.000000,0.000000,3.634294,4.443450,5.645132,1.593796,0.269143,0.025004,0.500473,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.616086,proposed,0,-126.340000,54.885000,9.879553,7.484382,10.060000,7.425000,-0.180447,0.059382,20.218053,0.945339,-2.714037,0.945339,20.218053,0.220000,0.930000,20,102,20.491177,101.664695,20.491177,101.664695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.982694,6.964277,54.633469,61.391254,0.000000,0.000000,0.000000,0.000000,3.605065,4.247173,5.577261,1.789194,0.503927,0.039729,0.501183,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008423,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.626058,proposed,0,-126.340000,54.885000,10.084186,7.532481,10.260000,7.465000,-0.175814,0.067481,18.388365,4.238777,-2.653048,4.238777,18.388365,0.200000,1.020000,36,68,36.000991,67.664809,36.000991,67.664809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.491570,5.715584,57.007840,59.590584,0.000000,0.000000,0.000000,0.000000,3.740568,4.069788,5.617354,1.671374,0.276958,0.033580,0.501143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.636059,proposed,0,-126.340000,54.885000,10.283989,7.580844,10.450000,7.525000,-0.166011,0.055844,17.412531,8.630029,-2.104141,8.630029,17.412531,0.260000,0.900000,36,40,35.571769,40.487803,35.571769,40.487803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.560567,5.161827,63.780870,68.973971,0.000000,0.000000,0.000000,0.000000,4.151771,4.496047,5.601904,1.774711,0.246020,0.036053,0.501065,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.646061,proposed,0,-126.340000,54.885000,10.478130,7.629274,10.630000,7.625000,-0.151870,0.004274,17.229563,10.215758,-2.348100,10.215758,17.229563,0.330000,0.670000,25,43,25.397278,42.856060,25.397278,42.856060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.878965,4.687919,68.316870,79.053510,0.000000,0.000000,0.000000,0.000000,4.515265,5.044302,5.615932,1.637854,0.247405,0.035374,0.500920,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.656060,proposed,0,-126.340000,54.885000,10.666283,7.677679,10.810000,7.695000,-0.143717,-0.017321,17.656490,6.373413,-2.165131,6.373413,17.656490,0.310000,0.530000,18,85,17.549604,85.392566,17.549604,85.392566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.722844,4.219704,65.836870,77.430077,0.000000,0.000000,0.000000,0.000000,4.443136,5.107581,5.613713,1.706631,0.225686,0.023738,0.500690,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.666053,proposed,0,-126.340000,54.885000,10.848191,7.725970,10.990000,7.735000,-0.141809,-0.009030,17.290552,1.982162,-1.982162,1.982162,17.290552,0.270000,0.660000,17,109,17.318231,108.871376,17.318231,108.871376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.929795,1.684475,56.000436,67.267363,0.000000,0.000000,0.000000,0.000000,3.884023,4.361962,5.554166,1.597145,0.239621,0.023712,0.500501,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.676055,proposed,0,-126.340000,54.885000,11.023909,7.774135,11.180000,7.745000,-0.156091,0.029135,17.107583,1.006328,-1.128308,1.006328,17.107583,0.230000,0.870000,16,107,15.992855,107.181221,15.992855,107.181221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.293005,-0.853920,56.757997,66.027462,0.000000,0.000000,0.000000,0.000000,3.870364,4.182810,5.554218,1.514954,0.296241,0.020472,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.686086,proposed,0,-126.340000,54.885000,11.193580,7.822183,11.350000,7.775000,-0.156420,0.047183,16.497687,3.445913,-1.677214,3.445913,16.497687,0.200000,1.010000,20,77,19.673708,76.569967,19.673708,76.569967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.487142,-3.285473,57.346576,63.943579,0.000000,0.000000,0.000000,0.000000,3.893792,4.170074,5.554223,1.644254,0.388066,0.032147,0.500657,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.696086,proposed,0,-126.340000,54.885000,11.356032,7.869734,11.520000,7.845000,-0.163968,0.024734,15.033937,7.959143,-1.860183,7.959143,15.033937,0.170000,0.970000,32,40,31.772923,40.362312,31.772923,40.362312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.038775,-5.197949,61.842379,65.833387,0.000000,0.000000,0.000000,0.000000,4.199280,4.470435,5.560201,1.462523,0.198211,0.022018,0.500702,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.706085,proposed,0,-126.340000,54.885000,11.511627,7.916831,11.680000,7.925000,-0.168373,-0.008169,14.607010,9.544873,-2.104141,9.544873,14.607010,0.230000,0.740000,24,44,23.663417,43.507721,23.663417,43.507721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.682862,-5.553103,69.177451,73.704956,0.000000,0.000000,0.000000,0.000000,4.770842,4.960806,5.547742,1.569912,0.197718,0.023479,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.716092,proposed,0,-126.340000,54.885000,11.660376,7.963411,11.830000,8.005000,-0.169624,-0.041589,14.972947,5.824507,-2.226120,5.824507,14.972947,0.260000,0.510000,10,89,9.584582,92.048538,9.584582,92.048538,0.000000,-3.540817,0.000000,64.000000,0.000000,0.000000,-87.854912,-6.794977,65.441323,72.664013,0.000000,0.000000,0.000000,0.000000,4.667999,4.847071,5.583547,1.550143,0.224576,0.027986,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.726095,proposed,0,-126.340000,54.885000,11.802001,8.009313,12.000000,8.035000,-0.197999,-0.025687,15.521854,1.921172,-2.043152,1.921172,15.521854,0.200000,0.600000,1,109,0.518017,109.007897,0.518017,109.007897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.679155,-10.285726,52.519832,64.701185,0.000000,0.000000,0.000000,0.000000,3.933922,4.098988,5.643271,1.451043,0.270273,0.019568,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.736085,proposed,0,-126.340000,54.885000,11.936303,8.054384,12.160000,8.055000,-0.223697,-0.000616,15.765812,0.701380,-2.226120,0.701380,15.765812,0.120000,0.920000,-2,104,-2.475132,104.177247,-2.475132,104.177247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.823641,-13.255513,51.591162,61.561492,0.000000,0.000000,0.000000,0.000000,3.862196,3.968480,5.551226,1.486344,0.262649,0.022341,0.500439,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.746088,proposed,0,-126.340000,54.885000,12.063570,8.098629,12.320000,8.085000,-0.256430,0.013629,13.692166,3.262944,-1.555235,3.262944,13.692166,0.070000,0.950000,13,81,12.643426,81.278275,12.643426,81.278275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.134941,-14.523648,53.328762,57.282249,0.000000,0.000000,0.000000,0.000000,4.019256,3.879451,5.619084,1.597597,0.315420,0.024144,0.500573,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.756086,proposed,0,-126.340000,54.885000,12.183505,8.141841,12.460000,8.145000,-0.276495,-0.003159,11.679509,7.837164,-1.738204,7.837164,11.679509,0.060000,0.890000,26,46,25.749737,46.197165,25.749737,46.197165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.604788,-14.976535,58.468753,58.557444,0.000000,0.000000,0.000000,0.000000,4.419641,4.150110,5.616760,1.463296,0.199382,0.020558,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.766056,proposed,0,-126.340000,54.885000,12.295834,8.183804,12.580000,8.235000,-0.284166,-0.051196,10.825654,10.276748,-1.799193,10.276748,10.825654,0.110000,0.780000,21,29,21.348819,29.136697,21.348819,29.136697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.819964,-14.710559,63.760096,65.482265,0.000000,0.000000,0.000000,0.000000,4.824562,4.634253,5.559716,1.627937,0.251673,0.034646,0.501245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.776064,proposed,0,-126.340000,54.885000,12.401300,8.224676,12.700000,8.315000,-0.298700,-0.090324,9.605862,7.410237,-1.738204,7.410237,9.605862,0.180000,0.520000,14,70,13.683662,70.162156,13.683662,70.162156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.609162,-12.871595,65.415133,74.055657,0.000000,0.000000,0.000000,0.000000,4.931844,4.839105,5.616796,1.608513,0.218327,0.040179,0.503762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.786095,proposed,0,-126.340000,54.885000,12.499670,8.264250,12.800000,8.355000,-0.300330,-0.090750,9.544873,0.884349,-1.433256,0.884349,9.544873,0.170000,0.560000,5,109,4.608001,109.240326,4.608001,109.240326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.199149,-13.105935,51.095269,60.332218,0.000000,0.000000,0.000000,0.000000,4.054700,3.930434,5.616660,1.575934,0.255361,0.027676,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.796090,proposed,0,-126.340000,54.885000,12.590413,8.302171,12.910000,8.345000,-0.319587,-0.042829,9.605862,-2.653048,-0.945339,-2.653048,9.605862,0.110000,0.820000,0,109,-0.264645,109.173657,-0.264645,109.173657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.289436,-13.956771,49.806221,61.585402,0.000000,0.000000,0.000000,0.000000,3.895516,3.882908,5.557395,1.546634,0.348938,0.026621,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.806096,proposed,0,-126.340000,54.885000,12.674014,8.338487,13.000000,8.345000,-0.325986,-0.006513,7.593205,-1.006328,-1.128308,-1.006328,7.593205,0.060000,0.980000,15,103,14.936500,103.484934,14.936500,103.484934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.376505,-13.581530,50.333404,56.808295,0.000000,0.000000,0.000000,0.000000,3.912910,3.718644,5.610931,1.516204,0.279059,0.024102,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.816094,proposed,0,-126.340000,54.885000,12.750381,8.373003,13.080000,8.365000,-0.329619,0.008003,6.251434,3.140965,-0.579401,3.140965,6.251434,0.050000,1.040000,23,63,22.731070,63.420196,22.731070,63.420196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.229572,-13.824603,51.312793,53.992158,0.000000,0.000000,0.000000,0.000000,4.014517,3.738940,5.591662,1.627953,0.327507,0.030777,0.500580,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.826086,proposed,0,-126.340000,54.885000,12.819602,8.405590,13.140000,8.415000,-0.320398,-0.009410,3.994819,7.715185,-1.250287,7.715185,3.994819,0.120000,0.870000,29,36,29.457285,36.163506,29.457285,36.163506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.148235,-13.366037,59.823529,64.294439,0.000000,0.000000,0.000000,0.000000,4.459480,4.485468,5.624650,1.502290,0.218946,0.020421,0.500667,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.836089,proposed,0,-126.340000,54.885000,12.881894,8.436178,13.180000,8.495000,-0.298106,-0.058822,3.445913,8.142112,-0.762370,8.142112,3.445913,0.190000,0.630000,21,47,21.335316,46.565517,21.335316,46.565517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.781181,-12.534284,63.992847,75.078544,0.000000,0.000000,0.000000,0.000000,4.737420,4.959334,5.615292,1.495891,0.187027,0.019881,0.504644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.846082,proposed,0,-126.340000,54.885000,12.937226,8.464570,13.220000,8.555000,-0.282774,-0.090430,3.384923,3.750861,-1.250287,3.750861,3.384923,0.220000,0.540000,10,86,9.572178,86.345201,9.572178,86.345201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.300230,-13.179292,55.556029,71.045351,0.000000,0.000000,0.000000,0.000000,4.182647,4.642635,5.552460,1.512816,0.201075,0.023798,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.856087,proposed,0,-126.340000,54.885000,12.985829,8.490694,13.270000,8.565000,-0.284171,-0.074306,3.079975,-1.555235,-0.457422,-1.555235,3.079975,0.170000,0.680000,7,109,7.083953,109.016769,7.083953,109.016769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.215863,-14.905429,45.460509,64.534414,0.000000,0.000000,0.000000,0.000000,3.535742,3.998656,5.553984,1.472751,0.232473,0.020134,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.866082,proposed,0,-126.340000,54.885000,13.027728,8.514366,13.310000,8.545000,-0.282272,-0.030634,3.079975,-2.714037,-0.091484,-2.714037,3.079975,0.120000,0.900000,5,109,4.759883,109.227054,4.759883,109.227054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.180348,-16.506629,44.096754,60.581115,0.000000,0.000000,0.000000,0.000000,3.460382,3.801097,5.555726,1.876462,0.441084,0.076927,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008465,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.876072,proposed,0,-126.340000,54.885000,13.063097,8.535475,13.330000,8.535000,-0.266903,0.000475,1.555235,-0.579401,-0.518412,-0.579401,1.555235,0.080000,1.040000,17,81,17.235382,81.237718,17.235382,81.237718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.888955,-17.723840,44.529340,58.402458,0.000000,0.000000,0.000000,0.000000,3.562230,3.776197,5.639377,1.571805,0.325852,0.028157,0.502415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.886090,proposed,0,-126.340000,54.885000,13.092190,8.553959,13.350000,8.575000,-0.257810,-0.021041,-0.091484,4.726694,0.274453,4.726694,-0.091484,0.110000,0.960000,25,40,24.616758,39.682201,24.616758,39.682201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.588075,-18.657832,49.291267,59.740193,0.000000,0.000000,0.000000,0.000000,3.858054,4.099106,5.558072,1.514256,0.251789,0.027352,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.896083,proposed,0,-126.340000,54.885000,13.115010,8.569595,13.350000,8.625000,-0.234990,-0.055405,-1.250287,6.495393,0.152474,6.495393,-1.250287,0.150000,0.710000,26,40,26.220012,40.198793,26.220012,40.198793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.130482,-18.074094,58.274184,72.100735,0.000000,0.000000,0.000000,0.000000,4.400746,4.909784,5.563953,1.902838,0.353408,0.057135,0.507562,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008401,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.906057,proposed,0,-126.340000,54.885000,13.131788,8.582295,13.330000,8.675000,-0.198212,-0.092705,-1.433256,3.384923,0.457422,3.384923,-1.433256,0.200000,0.550000,17,74,16.557295,74.362652,16.557295,74.362652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.067655,-18.578603,56.612407,73.198733,0.000000,0.000000,0.000000,0.000000,4.082892,4.819824,5.565418,1.486023,0.205489,0.025716,0.500632,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.916088,proposed,0,-126.340000,54.885000,13.142797,8.592022,13.320000,8.685000,-0.177203,-0.092978,-0.945339,-1.067318,0.335443,-1.067318,-0.945339,0.200000,0.630000,4,103,3.960069,102.714222,3.960069,102.714222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.452405,-20.773680,49.283256,65.844974,0.000000,0.000000,0.000000,0.000000,3.264285,4.076189,5.622622,1.492015,0.232579,0.025237,0.500703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.926089,proposed,0,-126.340000,54.885000,13.148109,8.598571,13.320000,8.665000,-0.171891,-0.066429,-0.823360,-4.055809,-0.152474,-4.055809,-0.823360,0.130000,0.860000,3,107,2.512000,107.221181,2.512000,107.221181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.036212,-22.606535,44.631454,61.751879,0.000000,0.000000,0.000000,0.000000,3.029560,3.763628,5.638621,1.513044,0.355541,0.029829,0.501617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.936055,proposed,0,-126.340000,54.885000,13.147972,8.601862,13.310000,8.635000,-0.162028,-0.033138,-1.250287,-2.470079,0.640391,-2.470079,-1.250287,0.090000,0.980000,6,84,5.758831,83.613486,5.758831,83.613486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.016585,-23.816446,37.673532,55.764120,0.000000,0.000000,0.000000,0.000000,3.009712,3.527887,5.567883,1.459054,0.288027,0.024179,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.946057,proposed,0,-126.340000,54.885000,13.142586,8.601818,13.300000,8.635000,-0.157414,-0.033182,-2.409089,0.823360,0.579401,0.823360,-2.409089,0.050000,0.940000,16,56,16.479008,55.913545,16.479008,55.913545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.038957,-23.780000,37.720523,53.054647,0.000000,0.000000,0.000000,0.000000,3.162969,3.546881,5.567930,1.656167,0.234891,0.037420,0.504981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.956061,proposed,0,-126.340000,54.885000,13.132146,8.598324,13.270000,8.675000,-0.137854,-0.076676,-2.409089,0.823360,0.518412,2.957996,-3.506902,0.080000,0.810000,10,59,9.671264,58.632920,9.671264,58.632920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.421470,-22.668533,41.374242,54.239278,0.000000,0.000000,0.000000,0.000000,3.413776,3.769459,7.263426,1.775355,0.222774,0.031301,0.500962,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.966052,proposed,0,-126.340000,54.885000,13.116887,8.591302,13.240000,8.695000,-0.123113,-0.103698,-4.055809,2.226120,-0.213464,2.226120,-4.055809,0.120000,0.670000,14,55,13.684695,54.941422,13.684695,54.941422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.873121,-23.710024,43.046076,57.246038,0.000000,0.000000,0.000000,0.000000,3.133136,3.769213,5.546400,1.649133,0.228349,0.031978,0.500908,1,1,0,5,0,1,0,0,0,0,0,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.009991,0.000000
6.976058,proposed,0,-126.340000,54.885000,13.096976,8.580648,13.210000,8.705000,-0.113024,-0.124352,-3.628881,-0.823360,0.274453,-0.823360,-3.628881,0.110000,0.630000,5,78,5.308674,77.733016,5.308674,77.733016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.249452,-23.393893,42.480760,51.977533,0.000000,0.000000,0.000000,0.000000,2.874395,3.496682,5.616510,1.851529,0.406476,0.051233,0.501211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008443,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.987428,proposed,0,-126.340000,54.885000,13.069003,8.564044,13.180000,8.685000,-0.110997,-0.120956,-2.897006,-4.482736,0.396432,-4.482736,-2.897006,0.100000,0.680000,-8,100,-7.548830,100.294412,-7.548830,100.294412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.492668,-23.798150,37.662807,48.092778,0.000000,0.000000,0.000000,0.000000,2.474045,3.183722,5.618328,1.736603,0.261598,0.031126,0.500705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.996052,proposed,0,-126.340000,54.885000,13.044181,8.548201,13.160000,8.645000,-0.115819,-0.096799,-2.836017,-5.397580,0.579401,-5.397580,-2.836017,0.050000,0.820000,-8,95,-8.045787,95.254494,-8.045787,95.254494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.792070,-24.577704,35.065046,47.524290,0.000000,0.000000,0.000000,0.000000,2.397084,3.114534,5.645492,1.652346,0.289028,0.034648,0.501313,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.006060,proposed,0,-126.340000,54.885000,13.011673,8.526242,13.130000,8.605000,-0.118327,-0.078758,-3.018985,-3.079975,0.030495,-3.079975,-3.018985,0.010000,0.930000,-5,64,-5.309288,63.931982,-5.309288,63.931982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.228283,-24.920817,31.186850,44.294498,0.000000,0.000000,0.000000,0.000000,2.432062,3.007350,8.246933,1.789556,0.277758,0.039728,0.500984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010868,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.016966,proposed,0,-126.340000,54.885000,12.971963,8.497879,13.100000,8.595000,-0.128037,-0.097121,-3.323933,-0.518412,0.091484,-0.518412,-3.323933,0.000000,0.900000,-6,38,-5.560604,37.958489,-5.560604,37.958489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.334707,-23.784967,36.178932,47.251613,0.000000,0.000000,0.000000,0.000000,2.748911,3.274693,5.560298,1.666056,0.224455,0.027348,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.027029,proposed,0,-126.340000,54.885000,12.931588,8.467557,13.070000,8.595000,-0.138412,-0.127443,-3.628881,1.006328,0.457422,1.006328,-3.628881,-0.010000,0.640000,-6,41,-6.128080,40.823228,-6.128080,40.823228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.929724,-21.635732,47.569665,57.696305,0.000000,0.000000,0.000000,0.000000,3.296173,3.870737,5.563070,1.808997,0.226857,0.030217,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.037027,proposed,0,-126.340000,54.885000,12.888141,8.433443,13.030000,8.585000,-0.141859,-0.151557,-4.116798,-3.201954,0.091484,-3.201954,-4.116798,-0.020000,0.510000,-6,80,-6.437796,80.378824,-6.437796,80.378824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.713531,-19.003751,47.910405,56.994983,0.000000,0.000000,0.000000,0.000000,3.202708,3.715062,5.550338,1.447526,0.179736,0.017821,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.047056,proposed,0,-126.340000,54.885000,12.841434,8.395206,13.000000,8.535000,-0.158566,-0.139794,-3.811850,-7.105289,-0.030495,-7.105289,-3.811850,-0.030000,0.640000,-14,99,-14.065944,99.224720,-14.065944,99.224720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.290998,-18.299589,41.365342,52.962615,0.000000,0.000000,0.000000,0.000000,2.849744,3.354649,5.558235,1.723112,0.242788,0.033589,0.500916,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.057028,proposed,0,-126.340000,54.885000,12.792083,8.353169,12.960000,8.475000,-0.167917,-0.121831,-4.421746,-8.386070,0.335443,-8.386070,-4.421746,-0.040000,0.830000,-12,91,-12.315704,90.889434,-12.315704,90.889434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.272546,-18.243194,38.892001,51.484923,0.000000,0.000000,0.000000,0.000000,2.692016,3.247878,5.554478,1.475150,0.257544,0.022949,0.500672,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.067057,proposed,0,-126.340000,54.885000,12.739719,8.306839,12.910000,8.415000,-0.170281,-0.108161,-5.214611,-5.031642,0.640391,-5.031642,-5.214611,-0.060000,0.910000,-4,53,-4.377891,53.098655,-4.377891,53.098655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.345493,-18.137532,36.235761,49.019154,0.000000,0.000000,0.000000,0.000000,2.709576,3.220697,5.554961,1.491180,0.214153,0.022918,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.077076,proposed,0,-126.340000,54.885000,12.684868,8.256499,12.860000,8.385000,-0.175132,-0.128501,-5.824507,-1.921172,0.579401,-1.921172,-5.824507,-0.070000,0.780000,1,31,0.976190,31.406169,0.976190,31.406169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.752498,-16.261258,45.005439,54.197233,0.000000,0.000000,0.000000,0.000000,3.134942,3.588961,5.617045,1.586061,0.204174,0.024506,0.501136,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.087023,proposed,0,-126.340000,54.885000,12.628082,8.202516,12.810000,8.365000,-0.181918,-0.162484,-6.007476,-1.921172,0.762370,-1.921172,-6.007476,-0.050000,0.550000,-3,44,-2.772002,43.670029,-2.772002,43.670029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.474641,-13.677377,54.943935,65.205560,0.000000,0.000000,0.000000,0.000000,3.463532,4.019192,5.607949,1.489914,0.195607,0.018449,0.500667,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.097057,proposed,0,-126.340000,54.885000,12.568613,8.144025,12.750000,8.315000,-0.181387,-0.170975,-5.763517,-6.556382,-0.335443,-6.556382,-5.763517,-0.030000,0.510000,-12,80,-11.923358,80.355013,-11.923358,80.355013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.709379,-11.464868,52.264068,58.891401,0.000000,0.000000,0.000000,0.000000,3.145160,3.692700,5.556074,1.475369,0.202476,0.018373,0.500627,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.107029,proposed,0,-126.340000,54.885000,12.507511,8.081914,12.700000,8.235000,-0.192489,-0.153086,-5.336590,-9.849821,0.396432,-9.849821,-5.336590,-0.050000,0.620000,-18,97,-17.784023,96.513423,-17.784023,96.513423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.259335,-10.797654,45.108972,53.612694,0.000000,0.000000,0.000000,0.000000,2.863241,3.311807,5.554216,1.580021,0.213617,0.018893,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.117027,proposed,0,-126.340000,54.885000,12.444396,8.015682,12.640000,8.145000,-0.195604,-0.129318,-5.946486,-10.398727,1.189297,-10.398727,-5.946486,-0.080000,0.800000,-11,84,-11.220864,83.635900,-11.220864,83.635900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.917287,-10.581376,40.236427,49.823936,0.000000,0.000000,0.000000,0.000000,2.598312,3.130403,5.553410,1.534620,0.292393,0.027586,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.127028,proposed,0,-126.340000,54.885000,12.379559,7.945514,12.580000,8.075000,-0.200441,-0.129486,-6.556382,-6.373413,0.823360,-6.373413,-6.556382,-0.120000,0.860000,-1,41,-0.823694,40.826657,-0.823694,40.826657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.939206,-10.187439,38.413307,47.455314,0.000000,0.000000,0.000000,0.000000,2.585192,3.131666,5.559056,1.495180,0.212724,0.021031,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.137059,proposed,0,-126.340000,54.885000,12.312944,7.871245,12.520000,8.025000,-0.207056,-0.153755,-7.471226,-3.750861,0.640391,-3.750861,-7.471226,-0.080000,0.600000,2,34,1.668513,34.309361,1.668513,34.309361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.726918,-7.335569,53.470565,62.718574,0.000000,0.000000,0.000000,0.000000,3.238330,3.801437,5.552968,1.484654,0.189953,0.021317,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.147026,proposed,0,-126.340000,54.885000,12.245319,7.793663,12.450000,7.985000,-0.204681,-0.191337,-7.288257,-4.543725,0.152474,-4.543725,-7.288257,-0.060000,0.510000,-4,41,-4.168525,41.009315,-4.168525,41.009315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.748457,-5.111087,57.098612,65.228486,0.000000,0.000000,0.000000,0.000000,3.381669,4.004530,5.552241,1.481217,0.192805,0.022573,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.157059,proposed,0,-126.340000,54.885000,12.175918,7.711829,12.380000,7.915000,-0.204082,-0.203171,-6.617372,-8.264091,-0.091484,-8.264091,-6.617372,-0.040000,0.450000,-16,72,-15.678863,71.753534,-15.678863,71.753534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.537845,-2.983868,54.771243,61.043889,0.000000,0.000000,0.000000,0.000000,3.325960,3.873092,5.555572,1.524624,0.208760,0.018206,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.167054,proposed,0,-126.340000,54.885000,12.105548,7.626643,12.320000,7.815000,-0.214452,-0.188357,-5.824507,-11.801488,0.396432,-11.801488,-5.824507,-0.070000,0.480000,-22,97,-22.482509,96.859510,-22.482509,96.859510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.871068,-1.881265,47.635866,52.107383,0.000000,0.000000,0.000000,0.000000,3.021287,3.498947,5.544840,1.677625,0.238404,0.027902,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.177028,proposed,0,-126.340000,54.885000,12.034205,7.538100,12.260000,7.715000,-0.225795,-0.176900,-6.129455,-12.228415,0.945339,-12.228415,-6.129455,-0.100000,0.790000,-18,71,-18.497884,70.980574,-18.497884,70.980574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.856428,-1.872198,41.644537,49.620716,0.000000,0.000000,0.000000,0.000000,2.733799,3.217862,5.564989,1.526893,0.245515,0.021404,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.187064,proposed,0,-126.340000,54.885000,11.961361,7.445529,12.190000,7.615000,-0.228639,-0.169471,-6.861330,-8.630029,0.823360,-8.630029,-6.861330,-0.150000,0.800000,-5,37,-5.224984,36.583370,-5.224984,36.583370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.319535,-0.880647,43.655614,49.059406,0.000000,0.000000,0.000000,0.000000,2.709257,3.236874,5.610507,1.733507,0.232788,0.032553,0.501055,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.197031,proposed,0,-126.340000,54.885000,11.888039,7.350256,12.110000,7.545000,-0.221961,-0.194744,-8.691018,-6.129455,0.213464,-6.129455,-8.691018,-0.130000,0.590000,10,28,9.860933,27.618600,9.860933,27.618600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.737552,2.001095,53.461591,64.257318,0.000000,0.000000,0.000000,0.000000,3.203067,3.963193,5.564422,1.533255,0.204831,0.023508,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.207028,proposed,0,-126.340000,54.885000,11.813573,7.251470,12.030000,7.475000,-0.216427,-0.223530,-9.239925,-7.349247,0.335443,-7.349247,-9.239925,-0.050000,0.450000,5,43,4.735283,43.463746,4.735283,43.463746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.116051,5.080255,58.498063,69.261091,0.000000,0.000000,0.000000,0.000000,3.496978,4.292467,5.555058,1.464692,0.194967,0.019864,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.217064,proposed,0,-126.340000,54.885000,11.737933,7.149182,11.950000,7.385000,-0.212067,-0.235818,-8.081122,-11.984457,1.067318,-11.984457,-8.081122,-0.020000,0.410000,-12,81,-11.507124,80.598412,-11.507124,80.598412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.355971,7.723804,58.247337,65.326876,0.000000,0.000000,0.000000,0.000000,3.653917,4.302089,5.554431,1.487190,0.200207,0.022541,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.227062,proposed,0,-126.340000,54.885000,11.661726,7.044304,11.870000,7.255000,-0.208274,-0.210696,-7.959143,-14.119093,0.640391,-14.119093,-7.959143,-0.020000,0.590000,-15,83,-14.799080,82.728644,-14.799080,82.728644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.763492,8.590287,51.658458,56.607657,0.000000,0.000000,0.000000,0.000000,3.415104,3.973024,5.601042,1.523384,0.209113,0.022472,0.500868,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.237028,proposed,0,-126.340000,54.885000,11.584937,6.936946,11.800000,7.135000,-0.215063,-0.198054,-7.776174,-13.326228,1.067318,-13.326228,-7.776174,-0.060000,0.740000,-13,61,-12.572535,60.792713,-12.572535,60.792713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.881493,9.522817,46.701384,51.284150,0.000000,0.000000,0.000000,0.000000,3.025748,3.611974,5.554665,1.480284,0.205029,0.021737,0.501459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.247074,proposed,0,-126.340000,54.885000,11.506714,6.826048,11.730000,7.025000,-0.223286,-0.198952,-7.532216,-10.459717,1.128308,-10.459717,-7.532216,-0.080000,0.710000,-12,36,-12.434940,36.005439,-12.434940,36.005439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.172216,10.816899,48.510590,54.277821,0.000000,0.000000,0.000000,0.000000,2.983485,3.619145,5.554147,1.451841,0.199058,0.021447,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.257056,proposed,0,-126.340000,54.885000,11.428159,6.713333,11.650000,6.935000,-0.221841,-0.221667,-8.264091,-9.178935,0.335443,-9.178935,-8.264091,-0.090000,0.550000,-5,34,-4.858884,34.138985,-4.858884,34.138985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.802717,12.843926,54.834408,64.240874,0.000000,0.000000,0.000000,0.000000,3.306238,4.100900,5.641097,1.546143,0.195551,0.022030,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.267028,proposed,0,-126.340000,54.885000,11.348847,6.598392,11.570000,6.835000,-0.221153,-0.236608,-9.300914,-10.947634,0.030495,-10.947634,-9.300914,-0.090000,0.440000,4,55,3.532908,54.770639,3.532908,54.770639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.671751,14.853783,54.320356,64.567518,0.000000,0.000000,0.000000,0.000000,3.324842,4.180076,5.561301,1.467106,0.209276,0.020892,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.277057,proposed,0,-126.340000,54.885000,11.268217,6.480620,11.490000,6.715000,-0.221783,-0.234380,-8.630029,-13.631176,0.579401,-13.631176,-8.630029,-0.050000,0.470000,-8,73,-8.430288,72.734197,-8.430288,72.734197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.731917,16.308803,52.093520,60.081541,0.000000,0.000000,0.000000,0.000000,3.329062,4.098976,5.549793,1.894823,0.251083,0.044420,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008251,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.287031,proposed,0,-126.340000,54.885000,11.187126,6.361500,11.410000,6.585000,-0.222874,-0.223500,-8.203101,-15.582843,0.396432,-15.582843,-8.203101,-0.040000,0.600000,-16,77,-15.834273,76.546986,-15.834273,76.546986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.503090,17.166822,50.080426,56.248970,0.000000,0.000000,0.000000,0.000000,3.287251,3.986859,5.555453,1.454036,0.184674,0.017273,0.502836,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.297026,proposed,0,-126.340000,54.885000,11.104917,6.240326,11.320000,6.445000,-0.215083,-0.204674,-8.995966,-14.667999,0.335443,-14.667999,-8.995966,-0.060000,0.710000,-7,59,-6.842738,59.318058,-6.842738,59.318058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.241907,17.719981,45.598221,51.468570,0.000000,0.000000,0.000000,0.000000,2.975792,3.676955,5.554429,1.456827,0.187659,0.020401,0.505303,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.307056,proposed,0,-126.340000,54.885000,11.021412,6.117113,11.230000,6.325000,-0.208588,-0.207887,-9.849821,-12.594353,0.640391,-12.594353,-9.849821,-0.080000,0.670000,4,43,4.226624,43.352832,4.226624,43.352832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.314800,18.856509,46.747021,54.866322,0.000000,0.000000,0.000000,0.000000,2.940862,3.709545,5.555441,1.457466,0.199645,0.020810,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.317058,proposed,0,-126.340000,54.885000,10.937052,5.992810,11.140000,6.215000,-0.202948,-0.222190,-10.947634,-10.764665,0.274453,-10.764665,-10.947634,-0.050000,0.560000,11,35,11.012055,35.081647,11.012055,35.081647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.050948,20.304816,52.647547,63.893744,0.000000,0.000000,0.000000,0.000000,3.354632,4.149819,5.553053,1.539271,0.196046,0.021092,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.327027,proposed,0,-126.340000,54.885000,10.851825,5.867711,11.040000,6.115000,-0.188175,-0.247289,-10.276748,-11.435550,0.518412,-11.435550,-10.276748,0.000000,0.450000,-1,47,-0.504381,46.503608,-0.504381,46.503608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.020038,21.818834,59.364912,70.872377,0.000000,0.000000,0.000000,0.000000,3.860539,4.616986,5.553167,1.655011,0.241886,0.033673,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.337031,proposed,0,-126.340000,54.885000,10.765061,5.741166,10.940000,5.995000,-0.174939,-0.253834,-10.520706,-13.387218,0.579401,-13.387218,-10.520706,0.010000,0.450000,-1,61,-1.430502,61.446016,-1.430502,61.446016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.634602,22.729638,59.282225,68.249796,0.000000,0.000000,0.000000,0.000000,3.978873,4.642168,5.572036,1.637581,0.226576,0.031471,0.503487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.347062,proposed,0,-126.340000,54.885000,10.676720,5.613471,10.840000,5.855000,-0.163280,-0.241529,-9.788831,-14.850968,0.945339,-14.850968,-9.788831,0.020000,0.530000,-10,67,-10.254967,67.049658,-10.254967,67.049658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.634037,23.464876,55.721840,63.191297,0.000000,0.000000,0.000000,0.000000,3.780893,4.424201,5.566383,1.581480,0.200120,0.021572,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.357027,proposed,0,-126.340000,54.885000,10.587542,5.486050,10.740000,5.725000,-0.152458,-0.238950,-10.032790,-13.448207,0.823360,-13.448207,-10.032790,0.000000,0.600000,-7,49,-6.581509,49.257828,-6.581509,49.257828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.090582,23.943392,51.849949,58.944629,0.000000,0.000000,0.000000,0.000000,3.520522,4.164650,5.553117,1.486979,0.199070,0.021992,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.367027,proposed,0,-126.340000,54.885000,10.496501,5.357798,10.640000,5.605000,-0.143499,-0.247202,-9.849821,-12.716332,0.518412,-12.716332,-9.849821,-0.020000,0.580000,-6,43,-6.150696,42.959746,-6.150696,42.959746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.093316,25.123450,53.277469,62.411939,0.000000,0.000000,0.000000,0.000000,3.519240,4.220071,5.555795,1.538811,0.218479,0.026003,0.501540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.377047,proposed,0,-126.340000,54.885000,10.403635,5.229164,10.530000,5.485000,-0.126365,-0.255836,-10.642686,-11.740498,0.213464,-11.740498,-10.642686,-0.030000,0.500000,2,41,2.143085,41.319323,2.143085,41.319323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.896793,25.991919,54.924717,65.801243,0.000000,0.000000,0.000000,0.000000,3.667109,4.416446,5.558596,1.486779,0.200427,0.023592,0.502644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.387044,proposed,0,-126.340000,54.885000,10.309195,5.100881,10.430000,5.375000,-0.120805,-0.274119,-11.313571,-11.374561,0.396432,-11.374561,-11.313571,-0.060000,0.470000,11,40,11.283905,39.859579,11.283905,39.859579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.807347,26.414537,56.439595,68.266740,0.000000,0.000000,0.000000,0.000000,3.747773,4.559045,5.611569,1.643469,0.225154,0.033829,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.397028,proposed,0,-126.340000,54.885000,10.213002,4.973078,10.310000,5.275000,-0.096998,-0.301922,-11.923467,-11.984457,0.762370,-11.984457,-11.923467,0.010000,0.430000,8,46,8.311611,46.364508,8.311611,46.364508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.481847,27.102613,60.327790,71.757367,0.000000,0.000000,0.000000,0.000000,4.003077,4.791766,5.567846,1.776146,0.227980,0.037752,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.407029,proposed,0,-126.340000,54.885000,10.114628,4.845583,10.200000,5.155000,-0.085372,-0.309417,-11.679509,-12.960290,0.396432,-12.960290,-11.679509,0.050000,0.430000,-1,54,-0.705259,54.330592,-0.705259,54.330592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.262464,28.049897,62.058342,72.127827,0.000000,0.000000,0.000000,0.000000,4.204994,4.926100,5.582335,1.913332,0.319441,0.045024,0.501198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008377,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.417034,proposed,0,-126.340000,54.885000,10.014075,4.718794,10.090000,5.015000,-0.075925,-0.296206,-10.825654,-13.387218,0.823360,-13.387218,-10.825654,0.040000,0.490000,-9,54,-9.407500,54.422244,-9.407500,54.422244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.700244,28.896184,59.611435,68.742581,0.000000,0.000000,0.000000,0.000000,4.111770,4.796880,6.118265,1.627209,0.238148,0.043778,0.504460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008544,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.427777,proposed,0,-126.340000,54.885000,9.903559,4.583735,9.980000,4.895000,-0.076441,-0.311265,-10.703675,-12.960290,1.006328,-12.960290,-10.703675,0.040000,0.520000,-14,48,-13.995887,47.682545,-13.995887,47.682545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.261456,29.652989,56.866947,66.263187,0.000000,0.000000,0.000000,0.000000,3.951447,4.635464,5.585998,1.632396,0.222865,0.026623,0.500796,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.437027,proposed,0,-126.340000,54.885000,9.806178,4.468563,9.860000,4.765000,-0.053822,-0.296437,-10.947634,-12.350394,0.457422,-12.350394,-10.947634,0.010000,0.510000,-9,46,-8.686259,45.801438,-8.686259,45.801438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.526996,30.319115,56.165863,67.089822,0.000000,0.000000,0.000000,0.000000,3.894964,4.624019,7.297665,1.880896,0.231829,0.034345,0.500823,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.447029,proposed,0,-126.340000,54.885000,9.698439,4.345404,9.770000,4.675000,-0.071561,-0.329596,-10.642686,-10.947634,0.762370,-10.947634,-10.642686,-0.050000,0.480000,-7,35,-6.874068,35.490720,-6.874068,35.490720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.584241,30.758367,55.138587,67.935527,0.000000,0.000000,0.000000,0.000000,3.771248,4.641117,6.757151,1.788664,0.244706,0.036898,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009339,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.457091,proposed,0,-126.340000,54.885000,9.587365,4.223164,9.660000,4.565000,-0.072635,-0.341836,-10.642686,-10.947634,0.274453,-11.984457,-11.557530,-0.040000,0.420000,-11,41,-10.619612,41.029255,-10.619612,41.029255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.260809,31.479453,58.642832,73.763386,0.000000,0.000000,0.000000,0.000000,3.974759,4.953823,5.573895,1.813099,0.234980,0.061523,0.500745,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008199,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.467160,proposed,0,-126.340000,54.885000,9.473389,4.102731,9.550000,4.435000,-0.076611,-0.332269,-11.557530,-12.655342,0.335443,-12.655342,-11.557530,-0.070000,0.410000,-3,59,-2.780525,58.992734,-2.780525,58.992734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.369895,32.386210,58.103108,73.370650,0.000000,0.000000,0.000000,0.000000,3.975303,5.037633,5.603460,1.783628,0.270424,0.035858,0.510346,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.477771,proposed,0,-126.340000,54.885000,9.350073,3.978098,9.410000,4.285000,-0.059927,-0.306902,-12.899301,-14.728989,0.518412,-14.728989,-12.899301,-0.030000,0.490000,2,74,1.905293,73.896735,1.905293,73.896735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.639700,33.559347,57.118856,71.846872,0.000000,0.000000,0.000000,0.000000,3.897282,5.049704,7.013845,1.762187,0.250863,0.033134,0.505470,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009578,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.487379,proposed,0,-126.340000,54.885000,9.235459,3.867477,9.300000,4.165000,-0.064541,-0.297523,-13.143259,-15.399875,0.335443,-15.399875,-13.143259,0.010000,0.580000,-4,74,-4.234114,74.254345,-4.234114,74.254345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.807552,35.101390,57.512684,72.322143,0.000000,0.000000,0.000000,0.000000,3.932254,5.143844,5.546491,1.713467,0.251749,0.041553,0.501096,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.497441,proposed,0,-126.340000,54.885000,9.112306,3.754111,9.160000,4.025000,-0.047694,-0.270889,-13.570186,-13.631176,0.518412,-13.631176,-13.570186,0.000000,0.660000,-1,57,-0.961384,56.773994,-0.961384,56.773994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.214997,36.753987,56.614589,71.827211,0.000000,0.000000,0.000000,0.000000,3.914884,5.096277,5.569299,1.936774,0.219935,0.031246,0.500535,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.507443,proposed,0,-126.340000,54.885000,8.986609,3.644137,9.030000,3.925000,-0.043391,-0.280863,-13.753155,-10.276748,0.335443,-10.276748,-13.753155,0.010000,0.630000,-2,33,-2.172718,32.527000,-2.172718,32.527000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.154069,38.101456,58.550245,76.595638,0.000000,0.000000,0.000000,0.000000,4.016594,5.189765,5.570774,1.615282,0.245496,0.021293,0.500672,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.517442,proposed,0,-126.340000,54.885000,8.857594,3.537116,8.900000,3.835000,-0.042406,-0.297884,-13.936124,-8.569039,0.518412,-8.569039,-13.936124,-0.010000,0.480000,-1,32,-0.627004,32.216844,-0.627004,32.216844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.483435,39.203119,63.882057,84.799022,0.000000,0.000000,0.000000,0.000000,4.341900,5.558066,5.558608,1.459298,0.190599,0.018365,0.504907,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.527471,proposed,0,-126.340000,54.885000,8.724695,3.432874,8.760000,3.745000,-0.035305,-0.312126,-13.570186,-10.886644,-0.030495,-10.886644,-13.570186,0.010000,0.380000,-10,62,-9.693419,61.818592,-9.693419,61.818592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.615855,40.084802,63.936158,85.131517,0.000000,0.000000,0.000000,0.000000,4.373667,5.675950,5.562419,1.699607,0.230555,0.030774,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.537438,proposed,0,-126.340000,54.885000,8.589077,3.332555,8.640000,3.625000,-0.050923,-0.292445,-12.655342,-13.204249,0.213464,-13.204249,-12.655342,-0.010000,0.460000,-22,80,-21.650614,79.725330,-21.650614,79.725330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.616749,40.349879,59.903908,78.177241,0.000000,0.000000,0.000000,0.000000,4.187274,5.514820,5.553163,1.490698,0.195580,0.017536,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.547438,proposed,0,-126.340000,54.885000,8.449376,3.235362,8.520000,3.505000,-0.070624,-0.269638,-12.350394,-13.936124,0.213464,-13.936124,-12.350394,-0.070000,0.620000,-23,77,-23.447527,77.077079,-23.447527,77.077079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.847970,40.840434,57.467636,74.518504,0.000000,0.000000,0.000000,0.000000,3.949313,5.381417,5.543220,1.468982,0.162828,0.017212,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.557440,proposed,0,-126.340000,54.885000,8.305939,3.141789,8.400000,3.385000,-0.094061,-0.243211,-12.899301,-11.313571,0.884349,-11.313571,-12.899301,-0.140000,0.720000,-15,52,-14.788965,52.111890,-14.788965,52.111890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.027563,41.467639,57.716349,73.413450,0.000000,0.000000,0.000000,0.000000,3.614068,5.224568,5.554428,1.534491,0.222428,0.017076,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.567435,proposed,0,-126.340000,54.885000,8.158840,3.052084,8.270000,3.295000,-0.111160,-0.242916,-13.570186,-7.715185,0.457422,-7.715185,-13.570186,-0.140000,0.630000,-12,33,-11.821864,33.428643,-11.821864,33.428643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.715771,42.044944,63.531705,81.380898,0.000000,0.000000,0.000000,0.000000,3.927773,5.425594,5.543540,1.433595,0.184321,0.017321,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.577472,proposed,0,-126.340000,54.885000,8.007282,2.965982,8.140000,3.215000,-0.132718,-0.249018,-14.302062,-7.471226,0.274453,-7.471226,-14.302062,-0.120000,0.480000,-13,48,-12.795952,47.571523,-12.795952,47.571523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.708743,42.740026,66.706014,86.722130,0.000000,0.000000,0.000000,0.000000,4.108971,5.685407,5.550849,1.423364,0.183731,0.017444,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.587479,proposed,0,-126.340000,54.885000,7.852314,2.884261,8.010000,3.125000,-0.157686,-0.240739,-14.058103,-9.788831,-0.030495,-9.788831,-14.058103,-0.110000,0.440000,-23,76,-22.664362,75.517155,-22.664362,75.517155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.323511,43.144283,63.797723,81.443593,0.000000,0.000000,0.000000,0.000000,3.967255,5.564069,5.547416,1.551773,0.205500,0.027868,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.597439,proposed,0,-126.340000,54.885000,7.694205,2.807144,7.880000,3.025000,-0.185795,-0.217856,-13.326228,-11.496540,0.213464,-11.496540,-13.326228,-0.120000,0.570000,-35,85,-35.400633,84.949775,-35.400633,84.949775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.985664,43.085401,59.895269,74.356996,0.000000,0.000000,0.000000,0.000000,3.770438,5.336891,5.552563,1.443771,0.215354,0.018603,0.501849,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.607468,proposed,0,-126.340000,54.885000,7.531088,2.733879,7.750000,2.925000,-0.218912,-0.191121,-13.326228,-11.130602,1.128308,-11.130602,-13.326228,-0.200000,0.730000,-33,74,-32.957830,74.136350,-32.957830,74.136350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.215453,43.405743,57.642085,70.336447,0.000000,0.000000,0.000000,0.000000,3.677303,5.130461,5.548470,1.434466,0.207479,0.017219,0.500362,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.617474,proposed,0,-126.340000,54.885000,7.364441,2.665292,7.600000,2.845000,-0.235559,-0.179708,-14.972947,-6.983309,1.006328,-6.983309,-14.972947,-0.270000,0.740000,-13,44,-13.230758,44.318100,-13.230758,44.318100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.735739,43.535110,59.248991,71.712467,0.000000,0.000000,0.000000,0.000000,3.865346,5.032304,5.551692,1.511545,0.232513,0.019109,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.627436,proposed,0,-126.340000,54.885000,7.194662,2.601591,7.450000,2.795000,-0.255338,-0.193409,-16.985604,-4.787684,0.274453,-4.787684,-16.985604,-0.200000,0.610000,-8,40,-7.721865,40.248636,-7.721865,40.248636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.990669,43.698048,66.458575,83.398410,0.000000,0.000000,0.000000,0.000000,4.280984,5.410906,5.548905,1.564363,0.230251,0.024379,0.502826,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.637443,proposed,0,-126.340000,54.885000,7.020262,2.542309,7.280000,2.745000,-0.259738,-0.202691,-16.985604,-4.787684,0.152474,-4.665705,-17.961438,-0.100000,0.470000,-24,57,-23.745671,56.637635,-23.745671,56.637635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.657619,43.588934,67.010170,84.979473,0.000000,0.000000,0.000000,0.000000,4.247144,5.609990,6.203101,1.670686,0.230879,0.034288,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.647440,proposed,0,-126.340000,54.885000,6.842216,2.487885,7.100000,2.685000,-0.257784,-0.197115,-18.083417,-7.410237,0.396432,-7.410237,-18.083417,-0.090000,0.480000,-22,83,-21.507533,82.982666,-21.507533,82.982666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.944399,43.768129,61.636584,78.657646,0.000000,0.000000,0.000000,0.000000,3.827211,5.489562,5.555867,1.592713,0.229854,0.023579,0.500464,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.657438,proposed,0,-126.340000,54.885000,6.660390,2.438330,6.920000,2.615000,-0.259610,-0.176670,-17.778469,-9.239925,0.701380,-9.239925,-17.778469,-0.130000,0.630000,-24,92,-23.713436,91.538618,-23.713436,91.538618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.338068,44.126493,59.287825,73.302969,0.000000,0.000000,0.000000,0.000000,3.715281,5.319304,5.566199,1.487265,0.219579,0.035181,0.500675,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.667471,proposed,0,-126.340000,54.885000,6.474207,2.393570,6.740000,2.555000,-0.265793,-0.161430,-18.754303,-7.410237,0.518412,-7.410237,-18.754303,-0.170000,0.780000,-14,69,-14.240468,68.843224,-14.240468,68.843224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.580901,44.781358,58.368285,71.257220,0.000000,0.000000,0.000000,0.000000,3.668925,5.196639,5.558476,1.612477,0.260075,0.030290,0.502654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.677448,proposed,0,-126.340000,54.885000,6.285485,2.354058,6.540000,2.515000,-0.254515,-0.160942,-20.218053,-3.628881,0.213464,-3.628881,-20.218053,-0.160000,0.760000,-4,43,-3.692042,43.021903,-3.692042,43.021903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.139300,45.724903,62.040146,78.583015,0.000000,0.000000,0.000000,0.000000,3.829493,5.306897,5.578490,1.746799,0.248619,0.041187,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.687442,proposed,0,-126.340000,54.885000,6.092937,2.319516,6.340000,2.505000,-0.247063,-0.185484,-20.401022,-0.457422,0.884349,-0.457422,-20.401022,-0.110000,0.610000,-10,32,-9.639191,32.093599,-9.639191,32.093599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.577633,45.687078,64.779220,84.693981,0.000000,0.000000,0.000000,0.000000,4.006743,5.461742,5.768345,1.560401,0.226240,0.033667,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.697441,proposed,0,-126.340000,54.885000,5.896893,2.290035,6.140000,2.495000,-0.243107,-0.204965,-20.705970,-0.823360,0.396432,-0.823360,-20.705970,-0.060000,0.430000,-18,54,-17.554374,54.034610,-17.554374,54.034610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.659072,45.600567,65.761788,88.664608,0.000000,0.000000,0.000000,0.000000,4.109946,5.793409,5.565615,1.534478,0.227477,0.024589,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.707473,proposed,0,-126.340000,54.885000,5.696944,2.265587,5.930000,2.465000,-0.233056,-0.199413,-20.401022,-4.604715,0.823360,-4.604715,-20.401022,-0.060000,0.450000,-25,89,-25.425404,89.175137,-25.425404,89.175137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.837303,45.658053,60.760728,80.913094,0.000000,0.000000,0.000000,0.000000,3.963903,5.623911,5.557052,1.528134,0.228914,0.027927,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.717441,proposed,0,-126.340000,54.885000,5.495175,2.246393,5.740000,2.425000,-0.244825,-0.178607,-20.827949,-7.166278,0.762370,-7.166278,-20.827949,-0.160000,0.630000,-16,102,-15.656598,101.683049,-15.656598,101.683049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.895735,45.629298,57.446866,74.166371,0.000000,0.000000,0.000000,0.000000,3.753345,5.462665,5.563992,1.480324,0.224601,0.025229,0.500323,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.727445,proposed,0,-126.340000,54.885000,5.289708,2.232236,5.530000,2.385000,-0.240292,-0.152764,-22.230710,-4.299767,0.884349,-4.299767,-22.230710,-0.160000,0.850000,-5,65,-5.283747,65.413952,-5.283747,65.413952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.039220,45.774923,60.485992,77.026354,0.000000,0.000000,0.000000,0.000000,3.782999,5.587754,5.561820,3.939512,0.352347,0.044262,0.501167,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010410,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.737892,proposed,0,-126.340000,54.885000,5.072213,2.222901,5.300000,2.375000,-0.227787,-0.152099,-23.023575,0.579401,0.640391,0.579401,-23.023575,-0.100000,0.860000,-6,27,-6.295873,27.120987,-6.295873,27.120987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.086198,46.871039,66.762406,90.292676,0.000000,0.000000,0.000000,0.000000,4.286864,5.903377,5.555181,3.759396,0.236766,0.043512,0.501444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010108,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.748052,proposed,0,-126.340000,54.885000,4.857981,2.219131,5.070000,2.405000,-0.212019,-0.185869,-23.755450,4.238777,0.823360,4.238777,-23.755450,-0.050000,0.610000,-7,20,-7.089799,19.877922,-7.089799,19.877922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.622172,46.964973,69.992958,98.676927,0.000000,0.000000,0.000000,0.000000,4.716333,6.191288,5.565994,1.638216,0.225981,0.034463,0.500959,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.758115,proposed,0,-126.340000,54.885000,4.643395,2.220520,4.830000,2.445000,-0.186605,-0.224480,-24.243367,2.409089,0.945339,2.409089,-24.243367,-0.050000,0.380000,-5,57,-4.532165,56.947949,-4.532165,56.947949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.217485,46.443145,72.038383,99.788621,0.000000,0.000000,0.000000,0.000000,4.923883,6.383669,5.601796,1.470159,0.200907,0.021816,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.768143,proposed,0,-126.340000,54.885000,4.427386,2.226924,4.590000,2.445000,-0.162614,-0.218076,-23.999408,-2.957996,1.250287,-2.957996,-23.999408,-0.010000,0.410000,-15,102,-14.735717,104.693666,-14.735717,104.693666,0.000000,-2.745717,0.000000,64.000000,0.000000,0.000000,10.915275,46.408773,68.077701,90.694825,0.000000,0.000000,0.000000,0.000000,4.787202,6.241260,5.554099,1.523522,0.238174,0.017022,0.500852,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.778149,proposed,0,-126.340000,54.885000,4.209968,2.238246,4.350000,2.405000,-0.140032,-0.166754,-23.999408,-5.763517,0.762370,-5.763517,-23.999408,-0.020000,0.660000,-17,108,-16.575369,107.943743,-16.575369,107.943743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.012472,45.765687,67.020934,84.704080,0.000000,0.000000,0.000000,0.000000,4.810284,6.168805,5.553898,1.458616,0.301380,0.016158,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.788143,proposed,0,-126.340000,54.885000,3.991122,2.254401,4.120000,2.385000,-0.128878,-0.130599,-24.548315,-3.262944,1.433256,-3.262944,-24.548315,-0.090000,0.890000,-4,81,-4.039784,81.429042,-4.039784,81.429042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.044403,46.404164,66.231270,85.529807,0.000000,0.000000,0.000000,0.000000,4.766103,6.171928,5.550718,1.556307,0.302324,0.023008,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.798114,proposed,0,-126.340000,54.885000,3.771413,2.275258,3.870000,2.405000,-0.098587,-0.129742,-24.609304,1.982162,0.823360,1.982162,-24.609304,-0.100000,0.880000,1,42,1.055736,41.557193,1.055736,41.557193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.805380,47.754539,70.802612,95.028032,0.000000,0.000000,0.000000,0.000000,4.945193,6.306103,5.576247,1.561552,0.218675,0.027536,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.808144,proposed,0,-126.340000,54.885000,3.549259,2.300920,3.640000,2.455000,-0.090741,-0.154080,-24.365346,6.251434,1.067318,6.251434,-24.365346,-0.140000,0.650000,5,28,5.128307,27.582743,5.128307,27.582743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.774858,48.093745,74.990251,103.006025,0.000000,0.000000,0.000000,0.000000,5.021148,6.426427,5.556692,1.485111,0.197028,0.016935,0.500519,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.818140,proposed,0,-126.340000,54.885000,3.327001,2.331060,3.410000,2.515000,-0.082999,-0.183940,-22.352689,5.092632,0.762370,5.092632,-22.352689,-0.020000,0.460000,-28,55,-28.404743,54.913969,-28.404743,54.913969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.835557,47.724096,76.452251,104.206302,0.000000,0.000000,0.000000,0.000000,5.118926,6.536252,5.546247,1.452994,0.198312,0.021555,0.500272,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.828141,proposed,0,-126.340000,54.885000,3.104081,2.365655,3.200000,2.555000,-0.095919,-0.189345,-20.279043,1.555235,0.884349,1.555235,-20.279043,-0.110000,0.430000,-41,92,-41.414122,91.855179,-41.414122,91.855179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.917036,45.386981,69.696572,91.820026,0.000000,0.000000,0.000000,0.000000,4.832579,6.206558,5.548048,1.540521,0.207152,0.023798,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.838142,proposed,0,-126.340000,54.885000,2.880920,2.404562,3.010000,2.555000,-0.129080,-0.150438,-19.608157,-3.201954,1.250287,-3.201954,-19.608157,-0.230000,0.650000,-39,108,-38.742685,108.037783,-38.742685,108.037783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.145240,44.441313,62.630199,82.936401,0.000000,0.000000,0.000000,0.000000,4.337460,5.975791,5.570664,1.532646,0.307197,0.031941,0.500935,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.848171,proposed,0,-126.340000,54.885000,2.657174,2.447773,2.810000,2.545000,-0.152826,-0.097227,-20.401022,-1.677214,1.372266,-1.677214,-20.401022,-0.320000,0.870000,-22,96,-22.029157,95.689231,-22.029157,95.689231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.205736,45.010496,63.597489,84.761329,0.000000,0.000000,0.000000,0.000000,4.084502,6.133998,5.588993,1.758867,0.367535,0.043506,0.501396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008271,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.858131,proposed,0,-126.340000,54.885000,2.435358,2.494689,2.610000,2.575000,-0.174642,-0.080311,-22.047741,3.506902,0.762370,3.506902,-22.047741,-0.290000,0.940000,-10,51,-10.032965,50.539955,-10.032965,50.539955,0.000000,0.149276,0.000000,64.000000,0.000000,0.000000,34.404734,46.455710,72.204063,97.204105,0.000000,0.000000,0.000000,0.000000,4.588456,6.527525,5.590995,1.661725,0.274823,0.018590,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.868112,proposed,0,-126.340000,54.885000,2.213773,2.545551,2.390000,2.635000,-0.176227,-0.089449,-23.267533,7.105289,0.274453,7.105289,-23.267533,-0.180000,0.760000,-11,37,-10.711799,37.263959,-10.711799,37.263959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.263475,48.135565,76.735502,109.096458,0.000000,0.000000,0.000000,0.000000,4.840841,6.737425,5.608582,1.900841,0.270249,0.038369,0.501024,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008330,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.878123,proposed,0,-126.340000,54.885000,1.992560,2.600264,2.160000,2.715000,-0.167440,-0.114736,-23.328523,7.776174,1.006328,7.776174,-23.328523,-0.140000,0.590000,-14,48,-13.864609,47.877945,-13.864609,47.877945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.992359,47.640252,74.364267,108.006156,0.000000,0.000000,0.000000,0.000000,4.720640,6.673349,5.577784,1.677659,0.225841,0.032040,0.501538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.888114,proposed,0,-126.340000,54.885000,1.773160,2.658385,1.940000,2.775000,-0.166840,-0.116615,-22.291700,3.872840,1.128308,3.872840,-22.291700,-0.190000,0.450000,-18,93,-17.715090,96.192717,-17.715090,96.192717,0.000000,-3.314772,0.000000,64.000000,0.000000,0.000000,41.835690,46.718113,69.210480,98.792445,0.000000,0.000000,0.000000,0.000000,4.386459,6.325223,5.790297,1.815775,0.276785,0.037077,0.501034,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008433,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.898113,proposed,0,-126.340000,54.885000,1.555292,2.719886,1.730000,2.805000,-0.174708,-0.085114,-21.437845,-0.152474,1.372266,-0.152474,-21.437845,-0.130000,0.620000,-35,108,-34.953813,107.952339,-34.953813,107.952339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.383441,44.689939,63.564550,84.542504,0.000000,0.000000,0.000000,0.000000,4.153635,5.903555,5.604611,1.613451,0.258374,0.024336,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.908116,proposed,0,-126.340000,54.885000,1.339410,2.784550,1.520000,2.825000,-0.180590,-0.040450,-20.462012,0.152474,1.494245,0.152474,-20.462012,-0.190000,0.850000,-37,105,-36.726262,105.429857,-36.726262,105.429857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.927179,42.906334,62.091019,80.212257,0.000000,0.000000,0.000000,0.000000,3.932610,5.712044,5.565620,1.822851,1.255000,0.040865,0.501092,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009199,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.918112,proposed,0,-126.340000,54.885000,1.126063,2.852112,1.310000,2.865000,-0.183937,-0.012888,-21.010918,4.238777,1.372266,4.238777,-21.010918,-0.280000,0.970000,-18,66,-17.978595,65.945549,-17.978595,65.945549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.103589,41.689188,60.618944,82.048210,0.000000,0.000000,0.000000,0.000000,4.079629,5.662788,5.559826,1.602459,0.355586,0.022911,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.928111,proposed,0,-126.340000,54.885000,0.915417,2.922420,1.110000,2.945000,-0.194583,-0.022580,-22.657637,9.422894,1.311276,9.422894,-22.657637,-0.270000,0.850000,-1,34,-0.524010,34.208010,-0.524010,34.208010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.390701,41.488819,67.984874,97.495021,0.000000,0.000000,0.000000,0.000000,4.594020,5.986390,5.567355,1.655973,0.217004,0.024027,0.500925,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.938112,proposed,0,-126.340000,54.885000,0.707839,2.995253,0.880000,3.055000,-0.172161,-0.059747,-23.328523,10.642686,0.579401,10.642686,-23.328523,-0.160000,0.590000,-2,46,-2.264443,45.579199,-2.264443,45.579199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.531806,40.881736,72.690017,102.625618,0.000000,0.000000,0.000000,0.000000,4.639639,6.068087,5.602697,1.523894,0.200648,0.023067,0.500419,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.948115,proposed,0,-126.340000,54.885000,0.503658,3.070399,0.660000,3.155000,-0.156342,-0.084601,-22.230710,8.203101,1.189297,8.203101,-22.230710,-0.090000,0.490000,-18,75,-18.397558,75.446648,-18.397558,75.446648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.673887,38.796989,73.687915,95.685880,0.000000,0.000000,0.000000,0.000000,4.420944,5.887509,5.576527,1.808595,0.321778,0.045217,0.500732,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008264,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.958114,proposed,0,-126.340000,54.885000,0.303345,3.147582,0.450000,3.215000,-0.146655,-0.067418,-21.620814,3.750861,1.189297,3.750861,-21.620814,-0.100000,0.580000,-23,108,-22.613230,108.239610,-22.613230,108.239610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.755855,35.084703,68.585894,79.142658,0.000000,0.000000,0.000000,0.000000,4.079157,5.237941,5.583686,1.489425,0.245483,0.022110,0.500790,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.968148,proposed,0,-126.340000,54.885000,0.106486,3.226878,0.240000,3.265000,-0.133514,-0.038122,-20.035084,2.957996,1.311276,2.957996,-20.035084,-0.150000,0.810000,-27,101,-26.646517,101.035868,-26.646517,101.035868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.019147,31.586246,62.585493,71.785629,0.000000,0.000000,0.000000,0.000000,3.839328,4.984035,5.559668,1.472007,0.268830,0.019094,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.978146,proposed,0,-126.340000,54.885000,-0.085198,3.307489,0.040000,3.325000,-0.125198,-0.017511,-20.827949,5.946486,1.311276,5.946486,-20.827949,-0.210000,0.930000,-8,69,-7.571549,68.814978,-7.571549,68.814978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.348472,29.192117,65.118365,74.429935,0.000000,0.000000,0.000000,0.000000,3.769077,4.967264,5.557165,1.511853,0.249858,0.017774,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.988110,proposed,0,-126.340000,54.885000,-0.271449,3.389170,-0.160000,3.415000,-0.111449,-0.025830,-21.254876,10.093779,1.433256,10.093779,-21.254876,-0.180000,0.840000,0,42,0.285825,42.054111,0.285825,42.054111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.251763,28.124918,71.734253,87.968231,0.000000,0.000000,0.000000,0.000000,4.087769,5.261099,5.591202,1.460759,0.203175,0.026949,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.998144,proposed,0,-126.340000,54.885000,-0.453875,3.472540,-0.350000,3.525000,-0.103875,-0.052460,-20.279043,11.557530,1.067318,11.557530,-20.279043,-0.120000,0.640000,-10,46,-9.734523,46.054835,-9.734523,46.054835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.817600,26.214127,77.006245,93.047673,0.000000,0.000000,0.000000,0.000000,4.428095,5.378620,5.555202,1.481127,0.196552,0.019111,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.008146,proposed,0,-126.340000,54.885000,-0.630277,3.556511,-0.540000,3.635000,-0.090277,-0.078489,-18.632323,9.666852,1.189297,9.666852,-18.632323,-0.090000,0.520000,-24,72,-24.217421,72.005773,-24.217421,72.005773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.594428,22.504965,76.934101,86.368130,0.000000,0.000000,0.000000,0.000000,4.430536,5.147036,5.555364,1.513716,0.197809,0.024727,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.018143,proposed,0,-126.340000,54.885000,-0.800842,3.641049,-0.710000,3.725000,-0.090842,-0.083951,-16.497687,5.946486,1.189297,5.946486,-16.497687,-0.140000,0.580000,-34,99,-34.295723,98.868293,-34.295723,98.868293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.629357,18.509103,68.018089,72.285544,0.000000,0.000000,0.000000,0.000000,3.858862,4.622382,5.557913,1.593082,0.238238,0.019349,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.028150,proposed,0,-126.340000,54.885000,-0.965549,3.726040,-0.870000,3.795000,-0.095549,-0.068960,-15.704823,4.665705,1.189297,4.665705,-15.704823,-0.230000,0.770000,-26,96,-25.808485,95.540882,-25.808485,95.540882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.185421,15.030880,59.893742,67.041571,0.000000,0.000000,0.000000,0.000000,3.401777,4.301202,5.555166,1.518436,0.258783,0.021097,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.038149,proposed,0,-126.340000,54.885000,-1.123789,3.811066,-1.010000,3.865000,-0.113789,-0.053934,-14.972947,7.593205,1.067318,7.593205,-14.972947,-0.280000,0.900000,-20,61,-20.058015,61.259115,-20.058015,61.259115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.591958,12.259992,61.281070,68.441547,0.000000,0.000000,0.000000,0.000000,3.439632,4.294637,5.555821,1.459494,0.255439,0.026299,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.048142,proposed,0,-126.340000,54.885000,-1.275363,3.895905,-1.170000,3.965000,-0.105363,-0.069095,-15.643833,11.130602,0.945339,11.130602,-15.643833,-0.260000,0.790000,-8,40,-8.121725,39.630869,-8.121725,39.630869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.595861,10.432611,68.422648,79.697888,0.000000,0.000000,0.000000,0.000000,3.952005,4.744577,5.556377,1.477419,0.205557,0.021160,0.500609,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.058148,proposed,0,-126.340000,54.885000,-1.420270,3.980452,-1.320000,4.095000,-0.100270,-0.114548,-15.216906,11.679509,1.128308,11.679509,-15.216906,-0.200000,0.590000,-11,48,-11.232867,48.437499,-11.232867,48.437499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.998237,8.374268,70.567211,83.174428,0.000000,0.000000,0.000000,0.000000,4.045100,4.945875,5.559749,1.879893,0.573162,0.044575,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008573,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.068112,proposed,0,-126.340000,54.885000,-1.557512,4.064000,-1.460000,4.195000,-0.097512,-0.131000,-14.607010,9.727842,1.006328,9.727842,-14.607010,-0.140000,0.520000,-19,70,-18.595448,69.818774,-18.595448,69.818774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.551273,5.684169,69.678092,76.380458,0.000000,0.000000,0.000000,0.000000,3.901973,4.642203,5.583563,1.495820,0.198648,0.021998,0.500466,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.078144,proposed,0,-126.340000,54.885000,-1.688342,4.147212,-1.600000,4.275000,-0.088342,-0.127788,-13.204249,6.800341,1.250287,6.800341,-13.204249,-0.170000,0.590000,-21,88,-20.901264,88.033369,-20.901264,88.033369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.725352,3.181273,63.401464,66.735836,0.000000,0.000000,0.000000,0.000000,3.550482,4.148501,5.554082,1.499321,0.242803,0.022914,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.088148,proposed,0,-126.340000,54.885000,-1.811257,4.229042,-1.720000,4.345000,-0.091257,-0.115958,-12.411384,5.519559,1.433256,5.519559,-12.411384,-0.200000,0.730000,-17,87,-17.311737,86.604941,-17.311737,86.604941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.860395,1.154723,56.330816,60.100228,0.000000,0.000000,0.000000,0.000000,3.154526,3.813379,5.557122,1.463932,0.208628,0.017224,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.098150,proposed,0,-126.340000,54.885000,-1.926423,4.309465,-1.840000,4.415000,-0.086423,-0.105535,-12.472374,7.410237,1.372266,7.410237,-12.472374,-0.190000,0.820000,-9,63,-9.044296,62.541680,-9.044296,62.541680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.483544,-0.618831,56.194220,58.614050,0.000000,0.000000,0.000000,0.000000,3.146876,3.681788,5.555776,1.579628,0.221279,0.021433,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.108142,proposed,0,-126.340000,54.885000,-2.033567,4.388163,-1.950000,4.515000,-0.083567,-0.126837,-11.679509,10.276748,0.823360,10.276748,-11.679509,-0.180000,0.760000,-7,40,-7.298286,39.870793,-7.298286,39.870793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.616141,-1.836825,60.931431,62.660713,0.000000,0.000000,0.000000,0.000000,3.443879,3.934259,5.557031,1.459080,0.202160,0.019134,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.118155,proposed,0,-126.340000,54.885000,-2.132856,4.465142,-2.060000,4.625000,-0.072856,-0.159858,-10.947634,10.825654,0.762370,10.825654,-10.947634,-0.120000,0.580000,-12,46,-11.725985,45.892611,-11.725985,45.892611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.963346,-2.636227,65.816296,68.528827,0.000000,0.000000,0.000000,0.000000,3.820868,4.225879,5.563719,1.574217,0.200324,0.019138,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.128146,proposed,0,-126.340000,54.885000,-2.223731,4.539838,-2.160000,4.725000,-0.063731,-0.185162,-9.422894,9.117946,0.945339,9.117946,-9.422894,-0.080000,0.510000,-22,62,-21.706934,61.826371,-21.706934,61.826371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.309729,-3.102708,61.573379,62.878771,0.000000,0.000000,0.000000,0.000000,3.756209,3.774495,5.546801,1.445153,0.188684,0.018483,0.502154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.138141,proposed,0,-126.340000,54.885000,-2.306334,4.612225,-2.240000,4.805000,-0.066334,-0.192775,-7.654195,6.434403,1.006328,6.434403,-7.654195,-0.110000,0.550000,-26,77,-26.166373,77.338634,-26.166373,77.338634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.036750,-3.336842,53.129964,53.913819,0.000000,0.000000,0.000000,0.000000,3.262286,3.388286,5.593140,1.460726,0.202095,0.021166,0.500635,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.148113,proposed,0,-126.340000,54.885000,-2.380354,4.681874,-2.320000,4.865000,-0.060354,-0.183126,-7.776174,4.787684,0.579401,4.787684,-7.776174,-0.220000,0.650000,-2,81,-2.020153,80.674734,-2.020153,80.674734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.501134,-3.784789,45.113109,45.441435,0.000000,0.000000,0.000000,0.000000,2.756591,3.066377,5.621405,1.594918,0.196982,0.029905,0.500713,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.158147,proposed,0,-126.340000,54.885000,-2.446313,4.749161,-2.390000,4.925000,-0.056313,-0.175839,-7.288257,5.031642,0.518412,5.031642,-7.288257,-0.180000,0.740000,0,68,0.360924,67.893355,0.360924,67.893355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.713474,-3.324322,46.148297,44.735978,0.000000,0.000000,0.000000,0.000000,3.038864,2.869285,5.552939,1.510600,0.196404,0.021601,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.168119,proposed,0,-126.340000,54.885000,-2.503325,4.813023,-2.450000,4.995000,-0.053325,-0.181977,-6.129455,7.227268,0.091484,7.227268,-6.129455,-0.070000,0.740000,-13,45,-12.622572,45.426048,-12.622572,45.426048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.564996,-3.625683,49.782661,46.591455,0.000000,0.000000,0.000000,0.000000,3.356454,3.040678,5.581804,1.585056,0.261544,0.030829,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.178115,proposed,0,-126.340000,54.885000,-2.551911,4.873836,-2.500000,5.075000,-0.051911,-0.201164,-5.275601,8.447060,0.518412,8.447060,-5.275601,-0.100000,0.620000,-7,40,-7.065096,40.350562,-7.065096,40.350562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.150425,-4.017012,57.289797,55.926396,0.000000,0.000000,0.000000,0.000000,3.802115,3.532514,5.588641,1.519519,0.212261,0.033793,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.188116,proposed,0,-126.340000,54.885000,-2.591920,4.931259,-2.540000,5.165000,-0.051920,-0.233741,-3.750861,7.166278,0.701380,7.166278,-3.750861,-0.070000,0.500000,-14,55,-14.457243,54.864524,-14.457243,54.864524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.432421,-3.792984,57.913232,57.013960,0.000000,0.000000,0.000000,0.000000,3.835762,3.459217,5.608537,1.520681,0.203935,0.033072,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.198152,proposed,0,-126.340000,54.885000,-2.623439,4.985256,-2.560000,5.225000,-0.063439,-0.239744,-2.043152,4.116798,0.213464,4.116798,-2.043152,-0.110000,0.500000,-17,76,-16.855863,75.719612,-16.855863,75.719612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.724023,-2.964968,46.411376,46.112519,0.000000,0.000000,0.000000,0.000000,3.289450,2.826946,5.564904,1.472987,0.208974,0.026419,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.208118,proposed,0,-126.340000,54.885000,-2.646215,5.035091,-2.560000,5.255000,-0.086215,-0.219909,-0.457422,1.311276,0.152474,1.311276,-0.457422,-0.140000,0.620000,-20,86,-19.875535,86.088237,-19.875535,86.088237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.666660,-2.174564,34.804301,34.868248,0.000000,0.000000,0.000000,0.000000,2.649285,2.403482,5.657813,1.459047,0.194825,0.016088,0.500508,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.218193,proposed,0,-126.340000,54.885000,-2.660669,5.081464,-2.560000,5.285000,-0.100669,-0.203536,0.396432,1.677214,-0.030495,1.677214,0.396432,-0.190000,0.750000,-12,69,-12.299645,69.238984,-12.299645,69.238984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.781939,-2.801873,31.402764,30.725067,0.000000,0.000000,0.000000,0.000000,2.377477,2.209350,5.555738,1.432920,0.151544,0.012921,0.500370,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.228188,proposed,0,-126.340000,54.885000,-2.666572,5.123319,-2.550000,5.325000,-0.116572,-0.201681,0.457422,4.238777,-0.091484,4.238777,0.457422,-0.170000,0.750000,-6,44,-5.518458,43.737669,-5.518458,43.737669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.946963,-3.613840,40.324552,38.080982,0.000000,0.000000,0.000000,0.000000,2.685930,2.593421,5.553027,1.742739,0.244753,0.595519,0.507119,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.238115,proposed,0,-126.340000,54.885000,-2.664224,5.160639,-2.530000,5.375000,-0.134224,-0.214361,1.067318,5.397580,0.213464,5.397580,1.067318,-0.140000,0.630000,-5,39,-5.214876,38.773682,-5.214876,38.773682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.212279,-3.612390,49.036403,51.511666,0.000000,0.000000,0.000000,0.000000,3.067046,3.273000,5.584467,1.489313,0.199250,0.020647,0.500290,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.248140,proposed,0,-126.340000,54.885000,-2.653674,5.193883,-2.510000,5.415000,-0.143674,-0.221117,1.799193,3.872840,0.030495,3.872840,1.799193,-0.100000,0.490000,-8,59,-8.478726,58.919653,-8.478726,58.919653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.307482,-3.408354,51.581458,53.480331,0.000000,0.000000,0.000000,0.000000,3.320026,3.268526,5.560604,1.718717,0.217063,0.031092,0.500774,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.258108,proposed,0,-126.340000,54.885000,-2.635184,5.222371,-2.490000,5.445000,-0.145184,-0.222629,2.531068,0.945339,-0.213464,0.945339,2.531068,-0.100000,0.520000,-7,76,-7.462296,76.331320,-7.462296,76.331320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.854398,-3.284228,43.888002,41.207352,0.000000,0.000000,0.000000,0.000000,3.038032,2.694451,5.621010,1.498300,0.204150,0.020237,0.500490,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.268117,proposed,0,-126.340000,54.885000,-2.608768,5.246263,-2.450000,5.435000,-0.158768,-0.188737,2.531068,-2.409089,-0.884349,-2.409089,2.531068,-0.100000,0.640000,-1,92,-1.109511,91.760041,-1.109511,91.760041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.450006,-2.578217,36.630104,34.340081,0.000000,0.000000,0.000000,0.000000,2.650671,2.412696,6.190756,1.527371,0.209870,0.018620,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008456,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.278110,proposed,0,-126.340000,54.885000,-2.574743,5.265288,-2.410000,5.425000,-0.164743,-0.159712,3.018985,-1.311276,-0.213464,-1.311276,3.018985,-0.090000,0.760000,3,70,2.582251,70.454776,2.582251,70.454776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.272428,-2.864183,35.228047,32.464130,0.000000,0.000000,0.000000,0.000000,2.543428,2.338266,5.621774,1.743116,0.245336,0.033112,0.500542,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.288134,proposed,0,-126.340000,54.885000,-2.533146,5.279420,-2.380000,5.435000,-0.153146,-0.155580,3.262944,0.945339,-0.335443,0.945339,3.262944,-0.070000,0.770000,8,45,8.304638,45.454006,8.304638,45.454006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.065600,-2.809243,45.069697,42.031298,0.000000,0.000000,0.000000,0.000000,2.998251,2.615707,5.676881,1.429349,0.149391,0.013956,0.500472,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.298195,proposed,0,-126.340000,54.885000,-2.484120,5.288516,-2.340000,5.455000,-0.144120,-0.166484,4.116798,3.933829,-0.152474,3.933829,4.116798,-0.050000,0.630000,9,27,8.574275,26.978924,8.574275,26.978924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.408081,-2.908319,53.446986,54.206762,0.000000,0.000000,0.000000,0.000000,3.364268,3.374795,5.555430,1.423217,0.140141,0.011739,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.308153,proposed,0,-126.340000,54.885000,-2.428686,5.292412,-2.300000,5.475000,-0.128686,-0.182588,3.567892,1.250287,-0.518412,1.250287,3.567892,-0.020000,0.450000,16,58,16.465499,58.114329,16.465499,58.114329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.196704,-1.849566,63.758514,65.289078,0.000000,0.000000,0.000000,0.000000,4.006678,3.848674,5.562459,1.404227,0.140169,0.012406,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.318272,proposed,0,-126.340000,54.885000,-2.365589,5.291094,-2.250000,5.465000,-0.115589,-0.173906,4.177788,-2.957996,-0.640391,-2.957996,4.177788,0.010000,0.480000,14,86,13.866806,86.372774,13.866806,86.372774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.415540,-0.221352,59.548079,55.893264,0.000000,0.000000,0.000000,0.000000,3.993396,3.674139,5.561542,1.413086,0.187936,0.014305,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.328274,proposed,0,-126.340000,54.885000,-2.296830,5.284497,-2.200000,5.435000,-0.096830,-0.150503,5.092632,-5.092632,-0.762370,-5.092632,5.092632,0.060000,0.670000,7,85,6.524584,84.765881,6.524584,84.765881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.343652,-0.182985,50.283249,45.169409,0.000000,0.000000,0.000000,0.000000,3.647619,3.134004,5.559194,1.414036,0.187864,0.014688,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.338270,proposed,0,-126.340000,54.885000,-2.222080,5.272594,-2.140000,5.405000,-0.082080,-0.132406,5.702528,-3.445913,-0.091484,-3.445913,5.702528,0.060000,0.780000,8,58,8.396545,57.844128,8.396545,57.844128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.900435,-0.677125,46.566971,40.843420,0.000000,0.000000,0.000000,0.000000,3.473955,2.696157,5.556827,1.410471,0.176924,0.015756,0.504394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.348142,proposed,0,-126.340000,54.885000,-2.142680,5.255590,-2.070000,5.395000,-0.072680,-0.139410,6.190445,-0.701380,-0.213464,-0.701380,6.190445,0.060000,0.710000,12,35,11.560245,34.691028,11.560245,34.691028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.298535,-0.499836,53.228961,46.893254,0.000000,0.000000,0.000000,0.000000,3.725989,2.868445,5.538869,1.401983,0.136211,0.012178,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.358268,proposed,0,-126.340000,54.885000,-2.055825,5.232697,-2.010000,5.395000,-0.045825,-0.162303,6.434403,1.006328,-0.579401,1.006328,6.434403,0.070000,0.540000,17,28,16.608823,28.099591,16.608823,28.099591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.943788,-0.312820,59.362544,55.229473,0.000000,0.000000,0.000000,0.000000,3.990046,3.295080,5.558848,1.411495,0.178375,0.013248,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.368274,proposed,0,-126.340000,54.885000,-1.965007,5.204638,-1.930000,5.385000,-0.035007,-0.180362,7.654195,-1.006328,-1.006328,-1.006328,7.654195,0.090000,0.410000,9,49,8.856290,49.310353,8.856290,49.310353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.628343,0.275942,63.809706,59.806517,0.000000,0.000000,0.000000,0.000000,4.253158,3.663851,5.558247,1.412003,0.174392,0.013533,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.378204,proposed,0,-126.340000,54.885000,-1.870344,5.171440,-1.850000,5.355000,-0.020344,-0.183560,8.873987,-5.458569,-1.128308,-5.458569,8.873987,0.110000,0.430000,-1,79,-0.731094,79.272258,-0.731094,79.272258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.629821,0.962576,56.639880,51.512545,0.000000,0.000000,0.000000,0.000000,4.114907,3.433253,5.558395,1.401291,0.144406,0.013208,0.500377,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.388263,proposed,0,-126.340000,54.885000,-1.770260,5.132380,-1.760000,5.295000,-0.010260,-0.162620,9.239925,-7.593205,-0.762370,-7.593205,9.239925,0.060000,0.590000,6,81,6.287204,80.758804,6.287204,80.758804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.428226,0.258812,45.440640,40.866965,0.000000,0.000000,0.000000,0.000000,3.623052,2.949626,5.557989,1.410091,0.175394,0.014743,0.500728,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.398261,proposed,0,-126.340000,54.885000,-1.667021,5.088159,-1.660000,5.225000,-0.007021,-0.136841,9.300914,-6.068465,-0.579401,-6.068465,9.300914,0.040000,0.710000,14,55,14.286704,55.114832,14.286704,55.114832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.729656,-0.747524,48.909253,41.803076,0.000000,0.000000,0.000000,0.000000,3.723543,2.953306,5.558382,1.408680,0.176155,0.013417,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.408206,proposed,0,-126.340000,54.885000,-1.561030,5.038859,-1.560000,5.185000,-0.001030,-0.146141,9.727842,-2.165131,-1.250287,-2.165131,9.727842,0.070000,0.660000,14,21,13.782401,21.118903,13.782401,21.118903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.755607,-1.950331,55.062389,48.951654,0.000000,0.000000,0.000000,0.000000,3.986187,3.196319,5.554156,1.400145,0.142880,0.014453,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.418200,proposed,0,-126.340000,54.885000,-1.451641,4.984014,-1.450000,5.165000,-0.001641,-0.180986,10.215758,-0.945339,-1.250287,-0.945339,10.215758,0.100000,0.450000,9,21,9.496698,20.973205,9.496698,20.973205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.036507,-2.283958,66.246124,63.718206,0.000000,0.000000,0.000000,0.000000,4.505844,3.904913,5.553609,1.400992,0.142088,0.014071,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.428264,proposed,0,-126.340000,54.885000,-1.339035,4.923468,-1.330000,5.135000,-0.009035,-0.211532,11.557530,-4.787684,-1.494245,-4.787684,11.557530,0.120000,0.320000,-5,56,-4.890455,56.450818,-4.890455,56.450818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.629058,-1.711786,70.859105,67.177542,0.000000,0.000000,0.000000,0.000000,4.824678,4.307309,5.557983,1.410507,0.173207,0.013256,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.438270,proposed,0,-126.340000,54.885000,-1.225095,4.858037,-1.200000,5.065000,-0.025095,-0.206963,13.570186,-8.203101,-1.250287,-8.203101,13.570186,0.070000,0.400000,-18,74,-18.071314,74.410475,-18.071314,74.410475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.694886,-2.085641,59.854152,55.245639,0.000000,0.000000,0.000000,0.000000,4.406376,3.985796,5.558555,1.409610,0.174178,0.014695,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.448267,proposed,0,-126.340000,54.885000,-1.109754,4.787525,-1.060000,4.985000,-0.049754,-0.197475,13.631176,-9.483883,-1.128308,-9.483883,13.631176,0.010000,0.570000,-13,67,-13.383229,66.901685,-13.383229,66.901685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.466705,-3.510730,48.995076,50.551633,0.000000,0.000000,0.000000,0.000000,3.805712,3.420312,5.557068,1.407901,0.174481,0.012434,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.458270,proposed,0,-126.340000,54.885000,-0.993318,4.711911,-0.930000,4.905000,-0.063318,-0.193089,13.326228,-8.081122,-1.006328,-8.081122,13.326228,-0.010000,0.630000,-6,46,-5.978651,45.662574,-5.978651,45.662574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.954488,-4.368002,45.673167,47.149477,0.000000,0.000000,0.000000,0.000000,3.470363,3.258034,5.559738,1.408950,0.178335,0.013651,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.468266,proposed,0,-126.340000,54.885000,-0.876410,4.631379,-0.790000,4.835000,-0.086410,-0.203621,12.594353,-5.153621,-1.128308,-5.153621,12.594353,-0.030000,0.580000,6,20,5.542593,20.411646,5.542593,20.411646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.230507,-4.817128,44.246210,50.499732,0.000000,0.000000,0.000000,0.000000,3.253926,3.404846,5.559993,1.409235,0.174412,0.013876,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.478264,proposed,0,-126.340000,54.885000,-0.759423,4.545969,-0.660000,4.775000,-0.099423,-0.229031,12.777322,-4.909663,-1.555235,-4.909663,12.777322,-0.020000,0.390000,5,28,4.900609,27.718838,4.900609,27.718838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.724574,-3.284948,52.222283,65.014191,0.000000,0.000000,0.000000,0.000000,3.533319,4.162576,5.556590,1.409940,0.174625,0.012993,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.488268,proposed,0,-126.340000,54.885000,-0.642781,4.455742,-0.530000,4.715000,-0.112781,-0.259258,12.411384,-8.508050,-1.494245,-8.508050,12.411384,-0.010000,0.310000,5,57,5.417277,57.460167,5.417277,57.460167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.359891,-1.456713,54.349933,66.545265,0.000000,0.000000,0.000000,0.000000,3.814756,4.513592,5.557754,1.409036,0.175091,0.014812,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.498266,proposed,0,-126.340000,54.885000,-0.527125,4.360933,-0.400000,4.605000,-0.127125,-0.244067,11.923467,-12.045446,-1.250287,-12.045446,11.923467,0.000000,0.410000,6,75,6.013248,75.471246,6.013248,75.471246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.323615,0.015221,53.198927,62.151302,0.000000,0.000000,0.000000,0.000000,3.870318,4.557801,5.558323,1.409788,0.172708,0.013704,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.508230,proposed,0,-126.340000,54.885000,-0.413238,4.261946,-0.280000,4.495000,-0.133238,-0.233054,12.289405,-12.411384,-1.128308,-12.411384,12.289405,0.030000,0.580000,-2,61,-1.890944,60.643959,-1.890944,60.643959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.976102,-0.203430,50.207797,59.001501,0.000000,0.000000,0.000000,0.000000,3.782911,4.302798,5.547697,1.409240,0.175786,0.013736,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.518265,proposed,0,-126.340000,54.885000,-0.300424,4.157855,-0.160000,4.375000,-0.140424,-0.217145,11.435550,-11.069613,-0.884349,-11.069613,11.435550,0.030000,0.620000,4,43,3.605723,43.172761,3.605723,43.172761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.808842,-0.969214,45.152742,51.455502,0.000000,0.000000,0.000000,0.000000,3.489484,3.707872,5.557315,1.410199,0.172877,0.014574,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.528264,proposed,0,-126.340000,54.885000,-0.190383,4.049895,-0.050000,4.275000,-0.140383,-0.225105,10.703675,-9.544873,-0.762370,-9.544873,10.703675,0.030000,0.540000,10,33,9.511765,32.927348,9.511765,32.927348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.425518,-0.858778,47.350186,53.192894,0.000000,0.000000,0.000000,0.000000,3.279344,3.745557,5.559014,1.408776,0.174075,0.016366,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.538273,proposed,0,-126.340000,54.885000,-0.083084,3.937742,0.060000,4.175000,-0.143084,-0.237258,10.032790,-10.154769,-1.189297,-10.154769,10.032790,0.040000,0.430000,12,43,12.128201,42.739296,12.128201,42.739296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.680848,0.063213,50.617070,58.395020,0.000000,0.000000,0.000000,0.000000,3.469778,4.085748,5.557163,1.406581,0.173793,0.012295,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.548261,proposed,0,-126.340000,54.885000,0.020695,3.821884,0.160000,4.065000,-0.139305,-0.243116,9.361904,-12.594353,-0.823360,-12.594353,9.361904,0.060000,0.410000,12,61,12.469802,60.981909,12.469802,60.981909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.190861,0.630387,50.414838,58.075935,0.000000,0.000000,0.000000,0.000000,3.726563,4.282119,5.557601,1.406767,0.174574,0.012846,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.558134,proposed,0,-126.340000,54.885000,0.119579,3.703664,0.250000,3.935000,-0.130421,-0.231336,8.752008,-14.911958,-1.006328,-14.911958,8.752008,0.090000,0.490000,11,72,10.695865,71.537969,10.695865,71.537969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.290715,0.074748,49.976914,57.837788,0.000000,0.000000,0.000000,0.000000,3.943853,4.329302,5.565672,1.410021,0.175243,0.013315,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.568266,proposed,0,-126.340000,54.885000,0.216764,3.578700,0.350000,3.785000,-0.133236,-0.206300,8.508050,-14.728989,-1.189297,-14.728989,8.508050,0.100000,0.590000,7,61,7.424608,61.317868,7.424608,61.317868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.521680,-2.147867,49.362214,60.724582,0.000000,0.000000,0.000000,0.000000,3.965617,4.185806,5.557565,1.406984,0.175169,0.014516,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.578275,proposed,0,-126.340000,54.885000,0.308069,3.451780,0.430000,3.645000,-0.121931,-0.193220,7.471226,-13.631176,-0.884349,-13.631176,7.471226,0.100000,0.620000,13,48,13.346807,48.440348,13.346807,48.440348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.290597,-4.742124,48.064716,59.246311,0.000000,0.000000,0.000000,0.000000,3.808657,3.959114,5.557622,1.414881,0.176373,0.014631,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.588121,proposed,0,-126.340000,54.885000,0.392882,3.323764,0.510000,3.515000,-0.117118,-0.191236,7.593205,-13.082270,-1.006328,-13.082270,7.593205,0.100000,0.550000,9,48,9.269457,47.720378,9.269457,47.720378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.197573,-5.955095,52.326577,58.984866,0.000000,0.000000,0.000000,0.000000,3.713165,4.129862,5.589340,1.457440,0.205148,0.018727,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.598109,proposed,0,-126.340000,54.885000,0.473439,3.190864,0.590000,3.385000,-0.116561,-0.194136,7.715185,-13.326228,-0.823360,-13.326228,7.715185,0.120000,0.530000,1,49,0.535350,49.280245,0.535350,49.280245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.217592,-7.428773,52.077648,61.272990,0.000000,0.000000,0.000000,0.000000,3.749754,4.167032,5.588956,1.763992,0.248023,0.041092,0.501155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.608117,proposed,0,-126.340000,54.885000,0.548210,3.054825,0.670000,3.245000,-0.121790,-0.190175,6.800341,-13.997114,-0.701380,-13.997114,6.800341,0.090000,0.490000,5,57,5.310809,57.091128,5.310809,57.091128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.518806,-8.494048,50.555100,59.968040,0.000000,0.000000,0.000000,0.000000,3.557069,4.018828,5.592138,1.461695,0.193363,0.018128,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.618109,proposed,0,-126.340000,54.885000,0.616536,2.916307,0.730000,3.105000,-0.113464,-0.188693,6.312424,-15.460864,-0.701380,-15.460864,6.312424,0.070000,0.510000,7,66,6.842127,65.748766,6.842127,65.748766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.150195,-8.747672,52.539829,58.328362,0.000000,0.000000,0.000000,0.000000,3.235874,4.036558,5.561246,1.753108,0.221251,0.032209,0.503015,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.628112,proposed,0,-126.340000,54.885000,0.678225,2.775139,0.800000,2.945000,-0.121775,-0.169861,5.641538,-16.192739,-0.762370,-16.192739,5.641538,0.070000,0.570000,5,67,5.410605,66.765467,5.410605,66.765467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.645786,-9.502008,52.442845,58.330937,0.000000,0.000000,0.000000,0.000000,3.277236,3.917413,5.606291,1.481995,0.193814,0.019709,0.500503,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.638115,proposed,0,-126.340000,54.885000,0.732829,2.631681,0.860000,2.785000,-0.127171,-0.153319,4.604715,-15.948781,-0.640391,-15.948781,4.604715,0.080000,0.620000,6,60,5.563029,60.489831,5.563029,60.489831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.178384,-10.611810,51.135560,56.967936,0.000000,0.000000,0.000000,0.000000,3.259228,3.715264,5.688403,1.442392,0.181303,0.015517,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.648129,proposed,0,-126.340000,54.885000,0.780056,2.485954,0.900000,2.635000,-0.119944,-0.149046,4.482736,-14.424041,-0.945339,-14.424041,4.482736,0.070000,0.610000,2,48,1.543236,47.744618,1.543236,47.744618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.047525,-11.359299,50.574181,54.245073,0.000000,0.000000,0.000000,0.000000,3.273782,3.593141,5.684720,1.482919,0.161959,0.013272,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.658141,proposed,0,-126.340000,54.885000,0.819505,2.338356,0.950000,2.495000,-0.130495,-0.156644,3.628881,-14.058103,-0.640391,-14.058103,3.628881,0.060000,0.550000,1,47,0.722551,47.471774,0.722551,47.471774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.059569,-10.936173,49.691811,50.624529,0.000000,0.000000,0.000000,0.000000,3.178073,3.443249,5.664982,1.409709,0.148347,0.015230,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.668262,proposed,0,-126.340000,54.885000,0.851176,2.187428,0.990000,2.335000,-0.138824,-0.147572,3.018985,-15.704823,-0.091484,-15.704823,3.018985,0.070000,0.480000,-6,66,-5.872651,66.219393,-5.872651,66.219393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.906109,-8.966406,49.403873,47.242897,0.000000,0.000000,0.000000,0.000000,3.126785,3.458886,5.571386,1.403849,0.174082,0.012192,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.678111,proposed,0,-126.340000,54.885000,0.873794,2.039084,1.010000,2.165000,-0.136206,-0.125916,2.165131,-17.534511,-0.823360,-17.534511,2.165131,0.030000,0.540000,-4,77,-4.366925,76.848780,-4.366925,76.848780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.535478,-6.975191,44.086360,42.527601,0.000000,0.000000,0.000000,0.000000,2.899272,3.156462,5.549580,1.405724,0.172144,0.013521,0.503115,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.688267,proposed,0,-126.340000,54.885000,0.888378,1.884790,1.040000,1.995000,-0.151622,-0.110210,1.006328,-17.412531,-1.067318,-17.412531,1.006328,0.050000,0.650000,-9,66,-8.905079,66.341543,-8.905079,66.341543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.677146,-5.751885,42.502424,40.881042,0.000000,0.000000,0.000000,0.000000,2.877803,2.986348,5.554211,1.403935,0.172914,0.013662,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.698265,proposed,0,-126.340000,54.885000,0.893822,1.731799,1.050000,1.835000,-0.156178,-0.103201,0.335443,-15.826802,-0.213464,-15.826802,0.335443,0.030000,0.660000,-12,51,-11.648292,51.413837,-11.648292,51.413837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.760606,-4.654190,39.566864,36.652408,0.000000,0.000000,0.000000,0.000000,2.670281,2.685929,5.556554,1.404522,0.173612,0.013647,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.708110,proposed,0,-126.340000,54.885000,0.890328,1.580262,1.050000,1.685000,-0.159672,-0.104738,-0.823360,-13.692166,0.030495,-13.692166,-0.823360,0.000000,0.580000,-8,39,-8.475544,39.327574,-8.475544,39.327574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.501730,-2.820830,39.859104,34.981145,0.000000,0.000000,0.000000,0.000000,2.665272,2.697699,5.548739,1.405416,0.174050,0.014055,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.718150,proposed,0,-126.340000,54.885000,0.877524,1.425032,1.040000,1.555000,-0.162476,-0.129968,-2.043152,-14.850968,-0.396432,-14.850968,-2.043152,-0.030000,0.450000,-5,56,-5.379534,56.156820,-5.379534,56.156820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.965988,0.876318,46.517443,43.166030,0.000000,0.000000,0.000000,0.000000,2.997398,3.274643,5.559364,1.404765,0.175077,0.014447,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.728262,proposed,0,-126.340000,54.885000,0.855023,1.268184,1.020000,1.405000,-0.164977,-0.136816,-3.018985,-15.887791,-0.884349,-15.887791,-3.018985,-0.020000,0.470000,-10,62,-9.610370,61.621995,-9.610370,61.621995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.146256,4.071364,46.952349,43.645755,0.000000,0.000000,0.000000,0.000000,3.098588,3.468823,5.557984,1.403362,0.176014,0.014060,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.738250,proposed,0,-126.340000,54.885000,0.823182,1.112920,0.990000,1.255000,-0.166818,-0.142080,-4.299767,-16.741646,-0.518412,-16.741646,-4.299767,-0.030000,0.540000,-9,61,-9.327720,60.895076,-9.327720,60.895076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.311051,6.688613,44.036787,40.142736,0.000000,0.000000,0.000000,0.000000,2.859012,3.289936,5.557075,1.403969,0.174309,0.014621,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.748269,proposed,0,-126.340000,54.885000,0.781527,0.957067,0.940000,1.105000,-0.158473,-0.147933,-5.153621,-16.070760,-0.335443,-16.070760,-5.153621,-0.050000,0.550000,-10,53,-9.660803,53.098619,-9.660803,53.098619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.702072,8.967660,42.906433,39.081053,0.000000,0.000000,0.000000,0.000000,2.753509,3.198484,5.556538,1.401851,0.174111,0.012408,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.758203,proposed,0,-126.340000,54.885000,0.730521,0.802595,0.890000,0.955000,-0.159479,-0.152405,-5.946486,-14.607010,0.274453,-14.607010,-5.946486,-0.050000,0.550000,-14,40,-13.748825,39.845955,-13.748825,39.845955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.944931,10.905660,42.226421,39.525888,0.000000,0.000000,0.000000,0.000000,2.649503,3.159400,5.555953,1.394412,0.138108,0.012746,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.768201,proposed,0,-126.340000,54.885000,0.669356,0.647357,0.840000,0.815000,-0.170644,-0.167643,-6.556382,-14.180083,-0.579401,-14.180083,-6.556382,-0.090000,0.470000,-16,41,-15.819683,41.106133,-15.819683,41.106133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.710205,13.477871,44.943542,45.578241,0.000000,0.000000,0.000000,0.000000,2.770469,3.453669,5.551632,1.393890,0.138026,0.012449,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.778268,proposed,0,-126.340000,54.885000,0.597769,0.491480,0.770000,0.665000,-0.172231,-0.173520,-7.044299,-15.826802,-0.640391,-15.826802,-7.044299,-0.110000,0.490000,-21,52,-21.162369,51.726628,-21.162369,51.726628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.176247,16.325914,46.823025,48.338482,0.000000,0.000000,0.000000,0.000000,2.884273,3.674831,5.558638,1.401029,0.176645,0.012856,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.788267,proposed,0,-126.340000,54.885000,0.516699,0.337230,0.710000,0.495000,-0.193301,-0.157770,-7.654195,-17.412531,-0.396432,-17.412531,-7.654195,-0.130000,0.520000,-27,64,-27.161360,63.520981,-27.161360,63.520981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.769742,18.952296,46.938499,47.281415,0.000000,0.000000,0.000000,0.000000,2.882164,3.719906,5.558430,1.401063,0.173093,0.013100,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.798213,proposed,0,-126.340000,54.885000,0.426229,0.184559,0.630000,0.325000,-0.203771,-0.140441,-8.508050,-18.571334,-0.579401,-18.571334,-8.508050,-0.150000,0.520000,-30,75,-29.810347,74.921513,-29.810347,74.921513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.226347,21.338224,47.140625,46.344164,0.000000,0.000000,0.000000,0.000000,2.885602,3.745879,5.555428,1.393413,0.135902,0.012008,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.808263,proposed,0,-126.340000,54.885000,0.324877,0.031205,0.540000,0.145000,-0.215123,-0.113795,-9.361904,-18.754303,-0.274453,-18.754303,-9.361904,-0.240000,0.630000,-23,69,-22.917586,69.402873,-22.917586,69.402873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.417128,23.357101,49.184593,47.696772,0.000000,0.000000,0.000000,0.000000,3.038392,3.868352,5.558098,1.400466,0.175153,0.014136,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.818277,proposed,0,-126.340000,54.885000,0.214023,-0.120518,0.440000,-0.025000,-0.225977,-0.095518,-11.130602,-16.314719,-0.701380,-16.314719,-11.130602,-0.240000,0.640000,-17,50,-16.930483,50.317764,-16.930483,50.317764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.456312,25.395364,55.564539,55.526359,0.000000,0.000000,0.000000,0.000000,3.496174,4.238549,5.557023,1.409597,0.175163,0.014526,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.828265,proposed,0,-126.340000,54.885000,0.093721,-0.270638,0.320000,-0.165000,-0.226279,-0.105638,-12.960290,-14.302062,-0.579401,-14.302062,-12.960290,-0.210000,0.570000,-13,39,-12.946427,38.985947,-12.946427,38.985947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.476217,27.732308,61.669837,66.655330,0.000000,0.000000,0.000000,0.000000,3.851756,4.715286,5.557793,1.401851,0.173160,0.014317,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.838265,proposed,0,-126.340000,54.885000,-0.036354,-0.419584,0.190000,-0.305000,-0.226354,-0.114584,-13.997114,-15.033937,-0.823360,-15.033937,-13.997114,-0.170000,0.460000,-18,54,-17.956972,54.197146,-17.956972,54.197146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.344109,30.413460,66.809190,75.938554,0.000000,0.000000,0.000000,0.000000,4.099981,5.239810,5.558306,1.400961,0.174931,0.013263,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.848271,proposed,0,-126.340000,54.885000,-0.176006,-0.567117,0.060000,-0.455000,-0.236006,-0.112117,-13.936124,-16.619667,-0.213464,-16.619667,-13.936124,-0.170000,0.460000,-29,69,-29.444585,68.722411,-29.444585,68.722411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.585319,32.282252,65.095089,72.165165,0.000000,0.000000,0.000000,0.000000,3.926352,5.266171,5.555726,1.401159,0.174683,0.012638,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.858200,proposed,0,-126.340000,54.885000,-0.323837,-0.711924,-0.070000,-0.615000,-0.253837,-0.096924,-13.997114,-18.083417,-0.335443,-18.083417,-13.997114,-0.200000,0.550000,-38,75,-37.810411,75.258198,-37.810411,75.258198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.408128,33.515920,61.427655,66.508869,0.000000,0.000000,0.000000,0.000000,3.645515,5.058898,5.557903,1.394359,0.151423,0.012988,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.868265,proposed,0,-126.340000,54.885000,-0.482892,-0.856953,-0.220000,-0.785000,-0.262892,-0.071953,-14.972947,-17.778469,-0.091484,-17.778469,-14.972947,-0.290000,0.630000,-29,69,-28.972147,69.098534,-28.972147,69.098534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.858549,34.543011,60.309227,64.368914,0.000000,0.000000,0.000000,0.000000,3.603279,4.954803,5.556496,1.401884,0.185721,0.012463,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.878262,proposed,0,-126.340000,54.885000,-0.649876,-0.999170,-0.370000,-0.945000,-0.279876,-0.054170,-16.680656,-15.826802,-0.823360,-15.826802,-16.680656,-0.310000,0.670000,-20,52,-20.285654,51.967408,-20.285654,51.967408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.157257,36.139001,68.045231,73.973078,0.000000,0.000000,0.000000,0.000000,4.155858,5.374481,5.557522,1.402487,0.169506,0.013876,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.888202,proposed,0,-126.340000,54.885000,-0.824531,-1.138623,-0.530000,-1.085000,-0.294531,-0.053623,-18.083417,-14.546020,-1.555235,-14.546020,-18.083417,-0.270000,0.570000,-21,51,-21.029700,51.123278,-21.029700,51.123278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.850783,38.088606,73.880620,83.566195,0.000000,0.000000,0.000000,0.000000,4.529135,5.738819,5.554250,1.393031,0.141868,0.012915,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.898268,proposed,0,-126.340000,54.885000,-1.009936,-1.277786,-0.710000,-1.235000,-0.299936,-0.042786,-17.839459,-15.033937,-1.006328,-15.033937,-17.839459,-0.240000,0.520000,-35,62,-35.250397,61.860494,-35.250397,61.860494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.541506,39.696546,72.471445,81.739670,0.000000,0.000000,0.000000,0.000000,4.417288,5.720234,5.556038,1.400174,0.172291,0.014518,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.908268,proposed,0,-126.340000,54.885000,-1.202361,-1.413897,-0.880000,-1.385000,-0.322361,-0.028897,-17.534511,-16.924615,-0.884349,-16.924615,-17.534511,-0.280000,0.550000,-45,78,-44.937100,77.691207,-44.937100,77.691207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.152410,40.498315,67.067173,74.610322,0.000000,0.000000,0.000000,0.000000,4.025011,5.474561,5.557513,1.401162,0.186390,0.014386,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.918268,proposed,0,-126.340000,54.885000,-1.402691,-1.547790,-1.050000,-1.535000,-0.352691,-0.012790,-18.632323,-16.497687,-0.701380,-16.497687,-18.632323,-0.360000,0.650000,-37,69,-37.127402,69.176811,-37.127402,69.176811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.842098,40.280574,65.810192,71.809911,0.000000,0.000000,0.000000,0.000000,4.007509,5.408852,5.557853,1.400408,0.198300,0.015482,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.928267,proposed,0,-126.340000,54.885000,-1.610611,-1.679393,-1.240000,-1.685000,-0.370611,0.005607,-20.340032,-15.643833,-0.518412,-15.643833,-20.340032,-0.390000,0.660000,-26,64,-26.355446,64.116298,-26.355446,64.116298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.479660,41.707546,72.870666,81.024027,0.000000,0.000000,0.000000,0.000000,4.526218,5.763667,5.555223,1.400846,0.184850,0.013883,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.938183,proposed,0,-126.340000,54.885000,-1.823980,-1.807583,-1.450000,-1.825000,-0.373980,0.017417,-22.108731,-14.119093,-1.616224,-14.119093,-22.108731,-0.340000,0.600000,-23,60,-22.544357,59.762254,-22.544357,59.762254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.994913,43.059209,77.500579,87.153419,0.000000,0.000000,0.000000,0.000000,4.876070,6.013894,5.638599,1.492594,0.213938,0.020874,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.948112,proposed,0,-126.340000,54.885000,-2.044436,-1.933566,-1.670000,-1.955000,-0.374436,0.021434,-23.572481,-14.119093,-1.372266,-14.119093,-23.572481,-0.290000,0.610000,-22,61,-22.087516,60.877245,-22.087516,60.877245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.775633,44.023211,75.564205,85.719633,0.000000,0.000000,0.000000,0.000000,4.713653,5.904976,5.610443,1.556388,0.229727,0.026770,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.958120,proposed,0,-126.340000,54.885000,-2.273219,-2.058126,-1.910000,-2.085000,-0.363219,0.026874,-24.487325,-13.814145,-1.189297,-13.814145,-24.487325,-0.250000,0.590000,-24,63,-24.262752,62.818218,-24.262752,62.818218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.098104,44.261728,71.427898,80.964244,0.000000,0.000000,0.000000,0.000000,4.398451,5.675770,5.606581,1.576871,0.209359,0.022162,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.968112,proposed,0,-126.340000,54.885000,-2.507806,-2.180002,-2.150000,-2.215000,-0.357806,0.034998,-24.060398,-13.997114,-1.738204,-13.997114,-24.060398,-0.250000,0.590000,-34,67,-33.842659,67.058282,-33.842659,67.058282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.002059,44.157706,68.609131,77.688734,0.000000,0.000000,0.000000,0.000000,4.163624,5.530568,5.598754,1.732532,0.256194,0.044028,0.507052,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.978123,proposed,0,-126.340000,54.885000,-2.748648,-2.299599,-2.390000,-2.345000,-0.358648,0.045401,-25.158211,-13.875134,-1.128308,-13.875134,-25.158211,-0.280000,0.600000,-28,69,-27.937775,68.724465,-27.937775,68.724465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.999479,43.109357,63.755701,72.327844,0.000000,0.000000,0.000000,0.000000,3.819597,5.274418,5.572390,1.486834,0.228860,0.019994,0.502018,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.988112,proposed,0,-126.340000,54.885000,-2.994349,-2.416410,-2.640000,-2.465000,-0.354349,0.048590,-25.890086,-13.265238,-1.738204,-13.265238,-25.890086,-0.290000,0.620000,-25,64,-24.812599,64.457270,-24.812599,64.457270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.842400,42.712186,68.537210,78.123386,0.000000,0.000000,0.000000,0.000000,4.140412,5.567636,5.555934,1.561666,0.201158,0.014909,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.998198,proposed,0,-126.340000,54.885000,-3.247445,-2.531773,-2.890000,-2.575000,-0.357445,0.043227,-26.317013,-10.581696,-1.738204,-10.581696,-26.317013,-0.290000,0.630000,-25,43,-25.108765,43.412444,-25.108765,43.412444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.462273,41.691579,69.042540,79.422465,0.000000,0.000000,0.000000,0.000000,4.206364,5.561767,5.553998,1.415460,0.148344,0.012410,0.502611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.008201,proposed,0,-126.340000,54.885000,-3.503028,-2.643634,-3.150000,-2.675000,-0.353028,0.031366,-27.048889,-9.971800,-1.616224,-9.971800,-27.048889,-0.270000,0.520000,-25,49,-25.171364,49.000890,-25.171364,49.000890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.558922,41.019196,69.561775,83.979224,0.000000,0.000000,0.000000,0.000000,4.174131,5.631801,5.552435,1.399024,0.140391,0.011904,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.018266,proposed,0,-126.340000,54.885000,-3.764363,-2.753636,-3.420000,-2.765000,-0.344363,0.011364,-28.329670,-10.703675,-1.860183,-10.703675,-28.329670,-0.290000,0.470000,-15,61,-15.136475,60.635144,-15.136475,60.635144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.100740,40.187760,69.345263,83.379591,0.000000,0.000000,0.000000,0.000000,4.128436,5.786919,5.557984,1.406854,0.180391,0.014303,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.028271,proposed,0,-126.340000,54.885000,-4.027764,-2.860427,-3.710000,-2.865000,-0.317764,0.004573,-29.366493,-11.069613,-1.799193,-11.069613,-29.366493,-0.210000,0.490000,-17,64,-16.900664,64.016190,-16.900664,64.016190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.223922,39.545068,71.555391,85.638532,0.000000,0.000000,0.000000,0.000000,4.242596,6.024765,5.556044,1.405919,0.172699,0.014899,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.038266,proposed,0,-126.340000,54.885000,-4.294129,-2.964619,-3.990000,-2.965000,-0.304129,0.000381,-29.549462,-10.886644,-2.287110,-10.886644,-29.549462,-0.190000,0.530000,-20,61,-20.414604,60.762367,-20.414604,60.762367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.068511,38.498604,68.433572,83.195883,0.000000,0.000000,0.000000,0.000000,4.491769,5.916143,5.557260,1.404607,0.170811,0.013724,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.048276,proposed,0,-126.340000,54.885000,-4.563634,-3.066484,-4.290000,-3.065000,-0.273634,-0.001484,-29.854410,-9.117946,-2.226120,-9.117946,-29.854410,-0.210000,0.570000,-16,45,-16.002484,44.862909,-16.002484,44.862909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.275138,36.551283,65.104683,80.864077,0.000000,0.000000,0.000000,0.000000,4.583277,5.704846,5.557703,1.404881,0.176691,0.014016,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.058260,proposed,0,-126.340000,54.885000,-4.834698,-3.165640,-4.580000,-3.145000,-0.254698,-0.020640,-29.854410,-8.447060,-2.165131,-8.447060,-29.854410,-0.140000,0.480000,-26,47,-25.569686,47.480158,-25.569686,47.480158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.168172,35.316281,67.616495,87.133542,0.000000,0.000000,0.000000,0.000000,4.821446,5.851922,5.555868,1.404360,0.178181,0.013724,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.068265,proposed,0,-126.340000,54.885000,-5.108167,-3.262612,-4.890000,-3.215000,-0.218167,-0.047612,-29.915400,-8.934977,-2.165131,-8.934977,-29.915400,-0.220000,0.440000,-16,55,-15.559361,55.379004,-15.559361,55.379004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.832616,33.258056,67.211274,82.467714,0.000000,0.000000,0.000000,0.000000,4.902771,5.762221,5.558154,1.403399,0.177012,0.013800,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.078196,proposed,0,-126.340000,54.885000,-5.380938,-3.356535,-5.180000,-3.295000,-0.200938,-0.061535,-30.037379,-8.508050,-2.043152,-8.508050,-30.037379,-0.240000,0.480000,-11,50,-11.448854,49.677201,-11.448854,49.677201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.057856,31.687299,69.181305,86.841725,0.000000,0.000000,0.000000,0.000000,4.937052,6.046664,5.554599,1.394899,0.133142,0.014170,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.088271,proposed,0,-126.340000,54.885000,-5.658539,-3.449500,-5.480000,-3.365000,-0.178539,-0.084500,-29.122535,-8.081122,-2.104141,-8.081122,-29.122535,-0.200000,0.580000,-23,37,-23.481591,36.657852,-23.481591,36.657852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.797035,30.351779,69.813590,86.398801,0.000000,0.000000,0.000000,0.000000,4.961209,5.885955,5.557867,1.405533,0.177913,0.013471,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.098159,proposed,0,-126.340000,54.885000,-5.931386,-3.538528,-5.770000,-3.445000,-0.161386,-0.093528,-28.695608,-8.691018,-2.226120,-8.691018,-28.695608,-0.220000,0.430000,-26,56,-26.036323,55.982515,-26.036323,55.982515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.172750,29.040369,69.894674,83.665048,0.000000,0.000000,0.000000,0.000000,5.015147,5.672140,5.555682,1.407251,0.178181,0.014089,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.108195,proposed,0,-126.340000,54.885000,-6.208303,-3.626731,-6.040000,-3.525000,-0.168303,-0.101731,-28.634618,-10.520706,-2.470079,-10.520706,-28.634618,-0.230000,0.460000,-28,70,-28.251392,70.097652,-28.251392,70.097652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.055286,27.709267,70.249980,84.711289,0.000000,0.000000,0.000000,0.000000,5.091407,5.955120,5.556164,1.393879,0.137950,0.012359,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.118265,proposed,0,-126.340000,54.885000,-6.485615,-3.713100,-6.320000,-3.615000,-0.165615,-0.098100,-27.353837,-9.300914,-2.165131,-9.300914,-27.353837,-0.260000,0.560000,-36,54,-35.859596,53.696370,-35.859596,53.696370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.856360,25.559666,69.666957,87.523757,0.000000,0.000000,0.000000,0.000000,5.058740,5.919779,5.557154,1.405040,0.188471,0.012972,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.128181,proposed,0,-126.340000,54.885000,-6.757720,-3.796143,-6.580000,-3.685000,-0.177720,-0.111143,-27.170868,-7.471226,-2.287110,-7.471226,-27.170868,-0.300000,0.560000,-34,39,-33.629559,38.785451,-33.629559,38.785451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.229846,23.505425,68.553118,84.495796,0.000000,0.000000,0.000000,0.000000,4.924146,5.651191,5.541287,1.400320,0.157154,0.013248,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.138214,proposed,0,-126.340000,54.885000,-7.031636,-3.878231,-6.850000,-3.745000,-0.181636,-0.133231,-27.536805,-6.129455,-1.738204,-6.129455,-27.536805,-0.370000,0.460000,-20,37,-20.097450,36.545602,-20.097450,36.545602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.617806,22.070007,64.801138,83.489325,0.000000,0.000000,0.000000,0.000000,4.507389,5.521980,5.556775,1.401450,0.173509,0.014823,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.148265,proposed,0,-126.340000,54.885000,-7.304143,-3.958588,-7.130000,-3.805000,-0.174143,-0.153588,-27.719774,-6.617372,-2.653048,-6.617372,-27.719774,-0.320000,0.410000,-21,45,-21.167450,44.942525,-21.167450,44.942525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.995512,21.628909,64.643193,85.487662,0.000000,0.000000,0.000000,0.000000,4.367808,5.602398,5.555049,1.402455,0.175298,0.013201,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.158270,proposed,0,-126.340000,54.885000,-7.573119,-4.036813,-7.410000,-3.885000,-0.163119,-0.151813,-26.378003,-8.447060,-2.714037,-8.447060,-26.378003,-0.260000,0.400000,-38,62,-38.498433,62.394225,-38.498433,62.394225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.616133,21.423986,64.397908,80.165856,0.000000,0.000000,0.000000,0.000000,4.458125,5.517338,5.555833,1.401328,0.189723,0.014709,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.168267,proposed,0,-126.340000,54.885000,-7.839164,-4.113306,-7.670000,-3.955000,-0.169164,-0.158306,-26.499982,-9.971800,-1.799193,-9.971800,-26.499982,-0.300000,0.490000,-34,68,-33.816848,68.262797,-33.816848,68.262797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.240948,19.487537,64.368671,79.618120,0.000000,0.000000,0.000000,0.000000,4.616295,5.311903,5.555633,1.401572,0.189280,0.013403,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.178264,proposed,0,-126.340000,54.885000,-8.102053,-4.188219,-7.940000,-4.035000,-0.162053,-0.153219,-26.317013,-8.934977,-2.348100,-8.934977,-26.317013,-0.340000,0.590000,-27,52,-27.159763,52.209727,-27.159763,52.209727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.257048,18.870922,64.358629,80.047177,0.000000,0.000000,0.000000,0.000000,4.579701,5.489238,5.555746,1.399905,0.175696,0.012120,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.188264,proposed,0,-126.340000,54.885000,-8.361501,-4.261683,-8.200000,-4.115000,-0.161501,-0.146683,-27.109878,-7.105289,-1.982162,-7.105289,-27.109878,-0.340000,0.560000,-16,41,-16.317277,40.514043,-16.317277,40.514043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.297764,19.684294,62.175299,78.394078,0.000000,0.000000,0.000000,0.000000,4.310729,5.223680,5.556071,1.401677,0.177963,0.013407,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.198270,proposed,0,-126.340000,54.885000,-8.617162,-4.333812,-8.470000,-4.165000,-0.147162,-0.168812,-27.353837,-5.763517,-2.226120,-5.763517,-27.353837,-0.290000,0.480000,-14,35,-14.470658,35.109938,-14.470658,35.109938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.931435,20.152744,61.129023,76.793593,0.000000,0.000000,0.000000,0.000000,4.131871,4.968039,5.556103,1.400238,0.176708,0.013866,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.208270,proposed,0,-126.340000,54.885000,-8.868376,-4.404626,-8.730000,-4.225000,-0.138376,-0.179626,-26.621961,-7.227268,-2.226120,-7.227268,-26.621961,-0.240000,0.400000,-24,54,-23.848017,53.703250,-23.848017,53.703250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.630465,20.447759,63.517288,74.835651,0.000000,0.000000,0.000000,0.000000,4.336203,4.902798,5.556487,1.400989,0.176084,0.013462,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.218264,proposed,0,-126.340000,54.885000,-9.114773,-4.474228,-8.980000,-4.295000,-0.134773,-0.179228,-25.402169,-9.361904,-2.165131,-9.361904,-25.402169,-0.240000,0.430000,-33,70,-33.047334,69.838149,-33.047334,69.838149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.948210,19.395852,62.864854,69.222333,0.000000,0.000000,0.000000,0.000000,4.446048,4.853729,5.556372,1.400956,0.175322,0.014665,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.228264,proposed,0,-126.340000,54.885000,-9.356297,-4.542804,-9.230000,-4.375000,-0.126297,-0.167804,-24.304356,-9.544873,-2.104141,-9.544873,-24.304356,-0.290000,0.550000,-33,63,-33.274046,62.999417,-33.274046,62.999417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.806051,17.369936,61.902597,72.634304,0.000000,0.000000,0.000000,0.000000,4.460029,4.872829,5.556209,1.400571,0.174403,0.013152,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.238111,proposed,0,-126.340000,54.885000,-9.588917,-4.609393,-9.470000,-4.445000,-0.118917,-0.164393,-24.060398,-8.386070,-2.287110,-8.386070,-24.060398,-0.320000,0.600000,-27,50,-27.413120,49.592120,-27.413120,49.592120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.201579,15.873083,62.722216,71.030065,0.000000,0.000000,0.000000,0.000000,4.479222,4.739185,5.539885,1.393700,0.142088,0.014190,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.248265,proposed,0,-126.340000,54.885000,-9.823060,-4.677192,-9.710000,-4.505000,-0.113060,-0.172192,-24.670294,-5.702528,-2.287110,-5.702528,-24.670294,-0.320000,0.550000,-16,32,-16.012334,32.039208,-16.012334,32.039208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.452634,14.101777,61.025294,67.516099,0.000000,0.000000,0.000000,0.000000,4.245624,4.418759,5.555598,1.400156,0.174905,0.013516,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.258266,proposed,0,-126.340000,54.885000,-10.047666,-4.743206,-9.960000,-4.555000,-0.087666,-0.188206,-24.914252,-5.763517,-2.165131,-5.763517,-24.914252,-0.250000,0.430000,-15,42,-14.511597,42.111556,-14.511597,42.111556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.241986,13.202423,64.310756,71.668386,0.000000,0.000000,0.000000,0.000000,4.334439,4.512420,5.556695,1.400623,0.175658,0.014413,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.268269,proposed,0,-126.340000,54.885000,-10.266077,-4.808582,-10.200000,-4.625000,-0.066077,-0.183582,-24.060398,-7.654195,-2.470079,-7.654195,-24.060398,-0.210000,0.410000,-21,61,-20.705332,60.717724,-20.705332,60.717724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.825816,12.171130,65.021389,67.705902,0.000000,0.000000,0.000000,0.000000,4.474411,4.518364,5.554620,1.401127,0.175679,0.012931,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.278203,proposed,0,-126.340000,54.885000,-10.476565,-4.872965,-10.430000,-4.695000,-0.046565,-0.177965,-23.633471,-10.093779,-2.470079,-10.093779,-23.633471,-0.210000,0.470000,-19,77,-18.927640,76.973336,-18.927640,76.973336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.934351,10.778428,62.937824,67.273412,0.000000,0.000000,0.000000,0.000000,4.465948,4.521009,5.553518,1.391035,0.134590,0.012491,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.288267,proposed,0,-126.340000,54.885000,-10.683019,-4.937733,-10.660000,-4.785000,-0.023019,-0.152733,-23.633471,-10.093779,-1.921172,-8.630029,-22.901596,-0.230000,0.610000,-9,68,-8.820939,67.516956,-8.820939,67.516956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.316660,9.613059,65.074151,70.902165,0.000000,0.000000,0.000000,0.000000,4.664653,4.704168,5.563919,1.687143,0.472293,0.031610,0.500838,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008266,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.298112,proposed,0,-126.340000,54.885000,-10.878181,-5.000749,-10.880000,-4.855000,0.001819,-0.145749,-22.596648,-7.715185,-2.104141,-7.715185,-22.596648,-0.180000,0.660000,-15,43,-15.012519,43.222599,-15.012519,43.222599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.136257,9.524396,70.605737,72.394373,0.000000,0.000000,0.000000,0.000000,4.966875,4.781572,5.547015,1.473246,0.192653,0.018375,0.500609,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.308111,proposed,0,-126.340000,54.885000,-11.069309,-5.064497,-11.090000,-4.905000,0.020691,-0.159497,-21.315866,-4.177788,-1.921172,-4.177788,-21.315866,-0.170000,0.560000,-20,21,-19.645396,21.369406,-19.645396,21.369406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.019208,7.674452,69.986701,69.119839,0.000000,0.000000,0.000000,0.000000,4.887424,4.346226,5.646539,1.533725,0.198419,0.021729,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.318111,proposed,0,-126.340000,54.885000,-11.253115,-5.128079,-11.290000,-4.945000,0.036885,-0.183079,-19.913105,-4.604715,-2.104141,-4.604715,-19.913105,-0.190000,0.380000,-23,39,-22.533495,38.562723,-22.533495,38.562723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.661885,5.713246,72.502674,72.120037,0.000000,0.000000,0.000000,0.000000,4.989916,4.444629,5.545911,1.606775,0.230243,0.021433,0.501037,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.328813,proposed,0,-126.340000,54.885000,-11.441518,-5.196036,-11.490000,-5.005000,0.048482,-0.191036,-18.693313,-8.873987,-2.348100,-8.873987,-18.693313,-0.210000,0.360000,-24,76,-24.460531,75.547453,-24.460531,75.547453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.052950,4.167618,71.882803,74.592560,0.000000,0.000000,0.000000,0.000000,5.007815,4.756374,5.577412,1.575702,0.197934,0.020039,0.500471,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.338112,proposed,0,-126.340000,54.885000,-11.598124,-5.255090,-11.650000,-5.085000,0.051876,-0.170090,-17.229563,-10.459717,-1.677214,-10.459717,-17.229563,-0.230000,0.500000,-29,80,-28.570579,79.583074,-28.570579,79.583074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.504461,2.149445,72.064728,81.229300,0.000000,0.000000,0.000000,0.000000,5.093790,5.034583,5.548617,1.678401,0.227326,0.021880,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.348134,proposed,0,-126.340000,54.885000,-11.759399,-5.318818,-11.810000,-5.175000,0.050601,-0.143818,-17.107583,-10.215758,-1.799193,-10.215758,-17.107583,-0.260000,0.650000,-19,67,-19.264649,66.517361,-19.264649,66.517361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.067550,0.483545,72.421840,81.557378,0.000000,0.000000,0.000000,0.000000,5.180520,4.971698,5.666241,1.416065,0.148412,0.014276,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.358195,proposed,0,-126.340000,54.885000,-11.913368,-5.382953,-11.980000,-5.245000,0.066632,-0.137953,-17.229563,-7.105289,-2.348100,-7.105289,-17.229563,-0.250000,0.680000,-9,38,-9.333053,38.092908,-9.333053,38.092908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.089768,-0.579934,74.534141,78.737497,0.000000,0.000000,0.000000,0.000000,5.206464,4.806514,5.553427,1.413785,0.135568,0.011805,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.368196,proposed,0,-126.340000,54.885000,-12.058466,-5.446937,-12.140000,-5.295000,0.081534,-0.151937,-16.131750,-3.994819,-1.555235,-3.994819,-16.131750,-0.190000,0.540000,-16,23,-15.857336,22.685159,-15.857336,22.685159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.964639,-1.616681,76.902870,75.899536,0.000000,0.000000,0.000000,0.000000,5.196058,4.669930,5.553952,1.396327,0.141508,0.012034,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.378262,proposed,0,-126.340000,54.885000,-12.196426,-5.511630,-12.300000,-5.345000,0.103574,-0.166630,-15.094927,-4.909663,-1.433256,-4.909663,-15.094927,-0.160000,0.350000,-20,45,-20.186609,45.156400,-20.186609,45.156400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.716552,-2.345941,76.226163,74.626576,0.000000,0.000000,0.000000,0.000000,5.259525,4.620842,5.557957,1.404928,0.177391,0.014265,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.388265,proposed,0,-126.340000,54.885000,-12.325467,-5.576273,-12.440000,-5.405000,0.114533,-0.171273,-13.387218,-7.715185,-1.311276,-7.715185,-13.387218,-0.180000,0.360000,-25,67,-25.136550,67.408727,-25.136550,67.408727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.314896,-3.237296,73.098535,76.193728,0.000000,0.000000,0.000000,0.000000,5.131228,4.761677,5.557838,1.402864,0.177894,0.011800,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.398183,proposed,0,-126.340000,54.885000,-12.445455,-5.640766,-12.570000,-5.485000,0.124545,-0.155766,-12.960290,-10.337738,-1.799193,-10.337738,-12.960290,-0.200000,0.490000,-19,79,-19.086980,79.130666,-19.086980,79.130666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.343151,-4.277714,71.444432,78.063206,0.000000,0.000000,0.000000,0.000000,5.076565,4.795861,5.559320,1.393150,0.147617,0.014430,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.408215,proposed,0,-126.340000,54.885000,-12.558765,-5.706453,-12.700000,-5.585000,0.141235,-0.121453,-12.167426,-9.910810,-1.067318,-9.910810,-12.167426,-0.220000,0.630000,-14,66,-13.637681,65.761192,-13.637681,65.761192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.616691,-4.485982,73.063982,79.000072,0.000000,0.000000,0.000000,0.000000,5.172574,4.920912,5.560958,1.404174,0.180254,0.014513,0.500532,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.418268,proposed,0,-126.340000,54.885000,-12.664211,-5.772780,-12.810000,-5.675000,0.145789,-0.097780,-11.801488,-7.837164,-1.677214,-7.837164,-11.801488,-0.180000,0.710000,-13,42,-12.988984,41.973269,-12.988984,41.973269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.194556,-4.032687,72.896790,74.132749,0.000000,0.000000,0.000000,0.000000,5.138130,4.676399,5.558910,1.402580,0.173553,0.007162,0.500216,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.428142,proposed,0,-126.340000,54.885000,-12.759913,-5.838444,-12.920000,-5.735000,0.160087,-0.103444,-10.581696,-5.946486,-1.372266,-5.946486,-10.581696,-0.160000,0.560000,-17,38,-16.772861,37.691533,-16.772861,37.691533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.582988,-3.846478,72.587266,69.986220,0.000000,0.000000,0.000000,0.000000,5.069445,4.394406,5.540444,1.397598,0.152129,0.013779,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.438266,proposed,0,-126.340000,54.885000,-12.849996,-5.906329,-13.010000,-5.785000,0.160004,-0.121329,-8.691018,-5.763517,-0.823360,-5.763517,-8.691018,-0.160000,0.450000,-26,44,-25.739258,43.626710,-25.739258,43.626710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.795432,-4.103612,68.851422,67.770290,0.000000,0.000000,0.000000,0.000000,4.870844,4.272272,5.558192,1.401120,0.174150,0.013123,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.448198,proposed,0,-126.340000,54.885000,-12.930545,-5.973507,-13.090000,-5.855000,0.159455,-0.118507,-7.593205,-8.386070,-1.433256,-8.386070,-7.593205,-0.200000,0.420000,-24,68,-24.387518,67.836021,-24.387518,67.836021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.286348,-4.647451,66.473598,69.030699,0.000000,0.000000,0.000000,0.000000,4.734150,4.295233,5.551434,1.393588,0.150410,0.013733,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.458254,proposed,0,-126.340000,54.885000,-13.004283,-6.042115,-13.150000,-5.945000,0.145717,-0.097115,-6.007476,-10.398727,-0.884349,-10.398727,-6.007476,-0.230000,0.560000,-29,74,-28.552561,73.874729,-28.552561,73.874729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.261511,-5.149167,67.733531,74.067722,0.000000,0.000000,0.000000,0.000000,4.807819,4.588397,5.553027,1.399275,0.174286,0.014146,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.468266,proposed,0,-126.340000,54.885000,-13.069990,-6.111019,-13.210000,-6.035000,0.140010,-0.076019,-5.702528,-9.544873,-0.274453,-9.544873,-5.702528,-0.260000,0.640000,-21,61,-20.600992,61.305598,-20.600992,61.305598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.823358,-5.865522,67.324556,74.827351,0.000000,0.000000,0.000000,0.000000,4.779657,4.514228,5.555666,1.399171,0.174421,0.012358,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.478266,proposed,0,-126.340000,54.885000,-13.128068,-6.180439,-13.250000,-6.115000,0.121932,-0.065439,-5.031642,-8.203101,-0.945339,-8.203101,-5.031642,-0.250000,0.640000,-21,50,-20.906971,49.688219,-20.906971,49.688219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.218882,-5.485458,66.514168,70.038287,0.000000,0.000000,0.000000,0.000000,4.629944,4.368924,5.556091,1.403483,0.174261,0.013657,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.488272,proposed,0,-126.340000,54.885000,-13.178766,-6.250495,-13.300000,-6.185000,0.121234,-0.065495,-4.299767,-6.556382,-0.640391,-6.556382,-4.299767,-0.240000,0.570000,-21,41,-20.809226,41.416525,-20.809226,41.416525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.129641,-5.636693,63.127821,65.012692,0.000000,0.000000,0.000000,0.000000,4.402641,4.019043,5.556865,1.399875,0.174012,0.014470,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.498262,proposed,0,-126.340000,54.885000,-13.222125,-6.321006,-13.320000,-6.255000,0.097875,-0.066006,-3.140965,-6.922320,-0.091484,-6.922320,-3.140965,-0.220000,0.480000,-28,52,-28.352781,51.540557,-28.352781,51.540557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.677895,-5.687589,61.781537,62.345449,0.000000,0.000000,0.000000,0.000000,4.335618,3.919885,5.554621,1.400310,0.172536,0.013331,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.508266,proposed,0,-126.340000,54.885000,-13.258443,-6.392163,-13.350000,-6.325000,0.091557,-0.067163,-2.714037,-9.239925,-0.030495,-9.239925,-2.714037,-0.240000,0.480000,-24,70,-24.318743,70.487147,-24.318743,70.487147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.618465,-6.018973,60.073738,64.390055,0.000000,0.000000,0.000000,0.000000,4.307644,4.003342,5.557092,1.400720,0.176464,0.013082,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.518261,proposed,0,-126.340000,54.885000,-13.287808,-6.463779,-13.360000,-6.415000,0.072192,-0.048779,-1.616224,-9.666852,-0.213464,-9.666852,-1.616224,-0.250000,0.580000,-27,67,-26.879230,66.799598,-26.879230,66.799598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.674394,-6.168588,60.206318,67.576246,0.000000,0.000000,0.000000,0.000000,4.326365,4.229866,5.556916,1.400235,0.172432,0.013084,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.528206,proposed,0,-126.340000,54.885000,-13.310342,-6.535508,-13.360000,-6.505000,0.049658,-0.030508,-0.518412,-8.812998,-0.579401,-8.812998,-0.518412,-0.260000,0.630000,-30,56,-30.084637,56.174936,-30.084637,56.174936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.290756,-6.430537,58.128109,65.525706,0.000000,0.000000,0.000000,0.000000,4.201543,4.026119,5.557245,1.393479,0.140401,0.012952,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.538263,proposed,0,-126.340000,54.885000,-13.326550,-6.608489,-13.370000,-6.585000,0.043450,-0.023489,-0.457422,-7.593205,-0.213464,-7.593205,-0.457422,-0.280000,0.610000,-22,48,-21.962578,48.002691,-21.962578,48.002691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.930784,-6.981367,55.285981,61.835622,0.000000,0.000000,0.000000,0.000000,3.956602,3.774736,5.556379,1.400632,0.172834,0.014235,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.548262,proposed,0,-126.340000,54.885000,-13.336309,-6.681441,-13.360000,-6.645000,0.023691,-0.036441,-0.701380,-7.166278,-0.030495,-7.166278,-0.701380,-0.260000,0.540000,-17,49,-16.511858,49.009577,-16.511858,49.009577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.332689,-6.604041,53.566571,57.903996,0.000000,0.000000,0.000000,0.000000,3.771537,3.697158,5.556876,1.399500,0.173009,0.014423,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.558268,proposed,0,-126.340000,54.885000,-13.339944,-6.754763,-13.360000,-6.715000,0.020056,-0.039763,0.396432,-7.349247,-0.030495,-7.349247,0.396432,-0.220000,0.510000,-24,52,-24.210143,52.428148,-24.210143,52.428148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.237069,-5.977289,52.315864,55.611233,0.000000,0.000000,0.000000,0.000000,3.736441,3.670761,5.557124,1.400048,0.172791,0.013040,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.568268,proposed,0,-126.340000,54.885000,-13.337671,-6.828305,-13.350000,-6.785000,0.012329,-0.043305,1.189297,-7.410237,-0.457422,-7.410237,1.189297,-0.220000,0.500000,-26,54,-26.160195,53.728312,-26.160195,53.728312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.221710,-6.671893,50.224925,55.568129,0.000000,0.000000,0.000000,0.000000,3.713543,3.462787,5.558010,1.399499,0.177374,0.013526,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.578195,proposed,0,-126.340000,54.885000,-13.329801,-6.901491,-13.330000,-6.865000,0.000199,-0.036491,1.616224,-7.471226,-0.091484,-7.471226,1.616224,-0.240000,0.520000,-23,53,-22.615517,53.372741,-22.615517,53.372741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.842437,-7.552130,48.526728,54.919726,0.000000,0.000000,0.000000,0.000000,3.615006,3.377259,5.557757,1.392587,0.139729,0.012709,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.588264,proposed,0,-126.340000,54.885000,-13.316336,-6.975836,-13.310000,-6.945000,-0.006336,-0.030836,1.433256,-7.837164,-0.640391,-7.837164,1.433256,-0.250000,0.530000,-14,56,-14.161891,56.179654,-14.161891,56.179654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.463530,-7.762746,47.238552,53.496289,0.000000,0.000000,0.000000,0.000000,3.505749,3.378816,5.557088,1.399154,0.174069,0.013118,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.598264,proposed,0,-126.340000,54.885000,-13.297737,-7.049690,-13.300000,-7.015000,0.002263,-0.034690,1.433256,-8.081122,-0.457422,-8.081122,1.433256,-0.210000,0.530000,-12,58,-11.750835,57.820884,-11.750835,57.820884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.664830,-7.006815,46.375937,51.462417,0.000000,0.000000,0.000000,0.000000,3.440588,3.438395,5.556158,1.398901,0.160243,0.014633,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.608263,proposed,0,-126.340000,54.885000,-13.274175,-7.123463,-13.270000,-7.085000,-0.004175,-0.038463,1.921172,-6.922320,-0.579401,-6.922320,1.921172,-0.160000,0.560000,-16,45,-16.427402,45.387458,-16.427402,45.387458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.084821,-6.842771,44.339651,49.043098,0.000000,0.000000,0.000000,0.000000,3.373140,3.230600,5.558073,1.399724,0.162430,0.014323,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.618158,proposed,0,-126.340000,54.885000,-13.246207,-7.196302,-13.250000,-7.145000,0.003793,-0.051302,2.348100,-6.129455,0.152474,-6.129455,2.348100,-0.150000,0.500000,-15,43,-15.323794,43.040137,-15.323794,43.040137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.972957,-7.012797,42.590900,45.734640,0.000000,0.000000,0.000000,0.000000,3.309512,2.977718,5.565968,1.399232,0.129198,0.013142,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.628264,proposed,0,-126.340000,54.885000,-13.213109,-7.270423,-13.230000,-7.195000,0.016891,-0.075423,1.982162,-5.580549,0.030495,-5.580549,1.982162,-0.150000,0.470000,-5,40,-5.445801,39.668351,-5.445801,39.668351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.389540,-7.177124,42.424651,45.474853,0.000000,0.000000,0.000000,0.000000,3.291184,3.002216,5.556995,1.397479,0.172423,0.013379,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.638261,proposed,0,-126.340000,54.885000,-13.176108,-7.343360,-13.200000,-7.255000,0.023892,-0.088360,2.836017,-6.129455,0.396432,-6.129455,2.836017,-0.130000,0.430000,-9,47,-8.735155,46.749339,-8.735155,46.749339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.418820,-6.218032,43.934527,46.928917,0.000000,0.000000,0.000000,0.000000,3.325117,3.232089,5.557609,1.491196,0.186098,0.020427,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.648142,proposed,0,-126.340000,54.885000,-13.135612,-7.414961,-13.160000,-7.315000,0.024388,-0.099961,3.445913,-7.227268,0.396432,-7.227268,3.445913,-0.100000,0.440000,-14,55,-13.528891,54.615714,-13.528891,54.615714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.953477,-6.059964,42.108103,44.724824,0.000000,0.000000,0.000000,0.000000,3.305896,3.070110,5.549345,1.549715,0.181718,0.017534,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.658139,proposed,0,-126.340000,54.885000,-13.090903,-7.486799,-13.130000,-7.395000,0.039097,-0.091799,3.079975,-6.861330,0.213464,-6.861330,3.079975,-0.110000,0.490000,-4,49,-3.827660,49.421885,-3.827660,49.421885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.134689,-6.925574,40.405553,44.723227,0.000000,0.000000,0.000000,0.000000,3.248786,2.897281,5.545690,1.416721,0.154342,0.012804,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.668194,proposed,0,-126.340000,54.885000,-13.042391,-7.558302,-13.080000,-7.455000,0.037609,-0.103302,3.445913,-6.190445,0.579401,-6.190445,3.445913,-0.100000,0.500000,-3,42,-2.766945,42.482707,-2.766945,42.482707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.831113,-6.417950,41.759888,43.825111,0.000000,0.000000,0.000000,0.000000,3.248941,3.057074,5.556312,1.390575,0.142131,0.012573,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.678109,proposed,0,-126.340000,54.885000,-12.991301,-7.627956,-13.040000,-7.515000,0.048699,-0.112956,4.116798,-4.909663,0.945339,-4.909663,4.116798,-0.080000,0.460000,-5,35,-5.255877,35.226803,-5.255877,35.226803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.714745,-5.662118,41.578663,42.977741,0.000000,0.000000,0.000000,0.000000,3.222092,3.034756,5.539101,1.394014,0.142799,0.013805,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.688190,proposed,0,-126.340000,54.885000,-12.936275,-7.697772,-12.990000,-7.565000,0.053725,-0.132772,3.994819,-5.214611,0.640391,-5.214611,3.994819,-0.070000,0.400000,-2,42,-1.535436,42.079854,-1.535436,42.079854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.115618,-4.922945,41.311110,42.270930,0.000000,0.000000,0.000000,0.000000,3.208768,2.995194,5.551296,1.389862,0.140886,0.012284,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.698269,proposed,0,-126.340000,54.885000,-12.878386,-7.766425,-12.950000,-7.615000,0.071614,-0.151425,3.811850,-6.739351,0.213464,-6.739351,3.811850,-0.050000,0.400000,2,54,2.327941,54.175626,2.327941,54.175626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.690144,-3.953758,41.730844,43.262385,0.000000,0.000000,0.000000,0.000000,3.227715,3.120812,5.558110,1.402439,0.178377,0.016033,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.708264,proposed,0,-126.340000,54.885000,-12.818367,-7.833225,-12.900000,-7.675000,0.081633,-0.158225,4.604715,-6.007476,0.579401,-6.007476,4.604715,-0.040000,0.460000,-1,44,-1.270713,43.815816,-1.270713,43.815816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.075333,-3.578780,41.437191,43.085670,0.000000,0.000000,0.000000,0.000000,3.194927,3.099559,5.558409,1.399348,0.188853,0.013634,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.718154,proposed,0,-126.340000,54.885000,-12.756615,-7.897945,-12.840000,-7.735000,0.083385,-0.162945,4.421746,-5.397580,0.701380,-5.397580,4.421746,-0.040000,0.470000,3,38,2.943180,38.476441,2.943180,38.476441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.047410,-3.260980,40.307248,40.783117,0.000000,0.000000,0.000000,0.000000,3.147491,2.911452,5.538432,1.392066,0.143737,0.012705,0.503294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.728208,proposed,0,-126.340000,54.885000,-12.691639,-7.962184,-12.790000,-7.785000,0.098361,-0.177184,4.848673,-4.665705,0.762370,-4.665705,4.848673,-0.030000,0.420000,2,37,2.491805,36.932677,2.491805,36.932677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.650570,-2.402417,40.263052,43.305329,0.000000,0.000000,0.000000,0.000000,3.147334,3.034837,5.552455,1.390565,0.138593,0.012917,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.738272,proposed,0,-126.340000,54.885000,-12.624567,-8.024779,-12.730000,-7.835000,0.105433,-0.189779,5.519559,-5.275601,0.762370,-5.275601,5.519559,-0.020000,0.390000,-2,45,-1.893181,44.851210,-1.893181,44.851210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.585230,-1.375991,40.694670,43.691900,0.000000,0.000000,0.000000,0.000000,3.182187,3.104631,5.558578,1.398621,0.169860,0.013327,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.748231,proposed,0,-126.340000,54.885000,-12.556400,-8.084877,-12.680000,-7.875000,0.123600,-0.209877,5.458569,-5.275601,0.518412,-5.275601,5.458569,-0.030000,0.410000,3,43,2.867697,43.412681,2.867697,43.412681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.086167,-1.142734,40.738318,41.239108,0.000000,0.000000,0.000000,0.000000,3.153640,3.016386,5.549163,1.403896,0.177919,0.013970,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.758117,proposed,0,-126.340000,54.885000,-12.487116,-8.142601,-12.620000,-7.935000,0.132884,-0.207601,5.214611,-5.397580,1.067318,-5.397580,5.214611,-0.010000,0.420000,5,46,5.298446,45.537526,5.298446,45.537526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.821965,-0.430340,40.611107,43.695771,0.000000,0.000000,0.000000,0.000000,3.195188,3.110351,5.557254,1.400033,0.173967,0.013123,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.768207,proposed,0,-126.340000,54.885000,-12.414926,-8.199369,-12.550000,-7.985000,0.135074,-0.214369,5.397580,-5.641538,0.701380,-5.641538,5.397580,-0.010000,0.450000,6,46,5.610364,46.130754,5.610364,46.130754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.305227,0.510809,41.454732,44.717739,0.000000,0.000000,0.000000,0.000000,3.232084,3.183663,5.552051,1.388588,0.137327,0.012767,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.778275,proposed,0,-126.340000,54.885000,-12.341563,-8.253707,-12.490000,-8.035000,0.148437,-0.218707,5.885497,-4.299767,0.945339,-4.299767,5.885497,0.000000,0.450000,3,37,3.089191,36.850346,3.089191,36.850346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.155306,1.178156,41.898369,44.720339,0.000000,0.000000,0.000000,0.000000,3.242969,3.176930,5.557473,1.399533,0.175832,0.013819,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.788272,proposed,0,-126.340000,54.885000,-12.267543,-8.305240,-12.420000,-8.075000,0.152457,-0.230240,6.190445,-4.055809,0.823360,-4.055809,6.190445,0.000000,0.430000,2,37,1.794589,37.328379,1.794589,37.328379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.472174,2.050434,41.873628,45.548440,0.000000,0.000000,0.000000,0.000000,3.252103,3.172650,5.558218,1.398582,0.175589,0.013295,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.798137,proposed,0,-126.340000,54.885000,-12.193491,-8.353584,-12.350000,-8.115000,0.156509,-0.238584,6.739351,-3.811850,1.067318,-3.811850,6.739351,0.000000,0.380000,-1,41,-1.499242,41.372240,-1.499242,41.372240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.852069,2.970466,42.379147,46.232531,0.000000,0.000000,0.000000,0.000000,3.268411,3.271926,5.556920,1.389580,0.136078,0.013381,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.808263,proposed,0,-126.340000,54.885000,-12.116544,-8.400482,-12.280000,-8.155000,0.163456,-0.245482,6.739351,-4.604715,0.762370,-4.604715,6.739351,0.000000,0.400000,-1,48,-0.586384,48.038577,-0.586384,48.038577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.739229,3.780404,42.813530,45.878553,0.000000,0.000000,0.000000,0.000000,3.288873,3.295257,5.557077,1.397204,0.176164,0.013412,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.818264,proposed,0,-126.340000,54.885000,-12.039746,-8.443940,-12.210000,-8.205000,0.170254,-0.238940,7.410237,-4.787684,1.250287,-4.787684,7.410237,-0.010000,0.440000,-4,49,-3.561082,49.171800,-3.561082,49.171800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.382900,4.772153,43.712168,47.503951,0.000000,0.000000,0.000000,0.000000,3.319881,3.413150,5.557512,1.397001,0.174269,0.013209,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.828273,proposed,0,-126.340000,54.885000,-11.962174,-8.484458,-12.130000,-8.245000,0.167826,-0.239458,6.861330,-4.482736,0.884349,-4.482736,6.861330,-0.020000,0.470000,3,47,2.994755,46.597403,2.994755,46.597403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.757522,5.685301,44.181110,47.839413,0.000000,0.000000,0.000000,0.000000,3.334433,3.419804,5.556233,1.395243,0.171868,0.012791,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.838205,proposed,0,-126.340000,54.885000,-11.884580,-8.521589,-12.060000,-8.285000,0.175420,-0.236589,7.288257,-3.079975,1.128308,-3.079975,7.288257,-0.020000,0.470000,2,38,2.256259,37.865218,2.256259,37.865218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.862246,6.927892,48.167649,51.864540,0.000000,0.000000,0.000000,0.000000,3.323603,3.593406,5.568969,1.395854,0.175334,0.013104,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.848180,proposed,0,-126.340000,54.885000,-11.806101,-8.555670,-11.980000,-8.315000,0.173899,-0.240670,6.922320,-2.409089,0.884349,-2.409089,6.922320,-0.020000,0.430000,7,38,6.620662,38.063605,6.620662,38.063605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.166320,8.285051,49.038392,53.719703,0.000000,0.000000,0.000000,0.000000,3.375576,3.670384,5.554382,1.386775,0.138588,0.012702,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.858269,proposed,0,-126.340000,54.885000,-11.726228,-8.586740,-11.910000,-8.335000,0.183772,-0.251740,7.166278,-2.287110,0.762370,-2.287110,7.166278,-0.010000,0.410000,6,41,5.656997,40.806347,5.656997,40.806347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.798918,9.531952,49.992098,54.507966,0.000000,0.000000,0.000000,0.000000,3.325723,3.737393,5.557174,1.452907,0.175691,0.014882,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.868260,proposed,0,-126.340000,54.885000,-11.646685,-8.614018,-11.820000,-8.355000,0.173315,-0.259018,7.288257,-2.836017,1.067318,-2.836017,7.288257,0.010000,0.400000,2,49,1.677691,48.624322,1.677691,48.624322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.302533,10.689850,49.099133,53.996903,0.000000,0.000000,0.000000,0.000000,3.365385,3.749099,5.558087,1.394012,0.176564,0.013836,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.878275,proposed,0,-126.340000,54.885000,-11.566536,-8.637760,-11.740000,-8.385000,0.173464,-0.252760,8.264091,-3.201954,1.250287,-3.201954,8.264091,0.010000,0.440000,-7,52,-6.650563,51.855133,-6.650563,51.855133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.890649,11.625394,47.841258,52.433063,0.000000,0.000000,0.000000,0.000000,3.373585,3.721924,5.558385,1.393924,0.173894,0.012953,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.888270,proposed,0,-126.340000,54.885000,-11.486155,-8.657749,-11.650000,-8.415000,0.163845,-0.242749,7.898153,-2.653048,0.884349,-2.653048,7.898153,-0.010000,0.490000,-2,47,-2.077249,47.245669,-2.077249,47.245669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.239280,12.053147,46.667349,50.894056,0.000000,0.000000,0.000000,0.000000,3.377982,3.638072,5.556438,1.393041,0.177385,0.012338,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.898261,proposed,0,-126.340000,54.885000,-11.405424,-8.673928,-11.570000,-8.425000,0.164576,-0.248928,7.654195,-1.250287,0.945339,-1.250287,7.654195,-0.020000,0.480000,3,39,3.236462,39.248166,3.236462,39.248166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.291497,13.065346,50.397847,54.853607,0.000000,0.000000,0.000000,0.000000,3.328634,3.772599,5.558082,1.392438,0.174214,0.013978,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.908260,proposed,0,-126.340000,54.885000,-11.324243,-8.686216,-11.480000,-8.435000,0.155757,-0.251216,8.020133,-0.152474,1.738204,-0.152474,8.020133,-0.010000,0.450000,0,36,0.164289,35.724471,0.164289,35.724471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.254158,14.415614,53.302378,58.276742,0.000000,0.000000,0.000000,0.000000,3.339276,3.924365,5.557515,1.392691,0.177629,0.014001,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.918264,proposed,0,-126.340000,54.885000,-11.242622,-8.694510,-11.400000,-8.435000,0.157378,-0.259510,8.630029,-0.274453,1.555235,-0.274453,8.630029,-0.020000,0.400000,-3,44,-2.749948,43.712095,-2.749948,43.712095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.892024,15.681237,52.312373,58.082056,0.000000,0.000000,0.000000,0.000000,3.361740,3.963375,5.556616,1.393164,0.178863,0.012803,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.928199,proposed,0,-126.340000,54.885000,-11.161149,-8.698704,-11.310000,-8.445000,0.148851,-0.253704,8.264091,-1.616224,1.006328,-1.616224,8.264091,-0.020000,0.410000,0,58,-0.101593,58.192391,-0.101593,58.192391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.820641,16.740565,51.129581,56.223957,0.000000,0.000000,0.000000,0.000000,3.305825,3.939938,5.554336,1.391338,0.141979,0.013611,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.938259,proposed,0,-126.340000,54.885000,-11.078179,-8.698769,-11.230000,-8.455000,0.151821,-0.243769,8.203101,-1.067318,1.311276,-1.067318,8.203101,-0.040000,0.490000,5,52,4.687764,51.753442,4.687764,51.753442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.421203,17.190829,52.702969,56.616397,0.000000,0.000000,0.000000,0.000000,3.294965,3.999303,5.557608,1.392733,0.174287,0.014464,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.948260,proposed,0,-126.340000,54.885000,-10.995181,-8.694592,-11.130000,-8.455000,0.134819,-0.239592,7.776174,0.884349,1.311276,0.884349,7.776174,-0.040000,0.510000,9,38,9.349017,37.808477,9.349017,37.808477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.057802,17.974289,55.484726,60.087377,0.000000,0.000000,0.000000,0.000000,3.430707,4.072209,5.556223,1.392385,0.174916,0.012582,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.958265,proposed,0,-126.340000,54.885000,-10.911595,-8.686122,-11.050000,-8.435000,0.138405,-0.251122,7.410237,1.433256,1.433256,1.433256,7.410237,-0.010000,0.470000,11,39,11.016665,38.886770,11.016665,38.886770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.402544,19.361517,57.515611,63.934803,0.000000,0.000000,0.000000,0.000000,3.521813,4.198596,5.558357,1.391399,0.176943,0.014592,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.968266,proposed,0,-126.340000,54.885000,-10.827399,-8.673312,-10.960000,-8.425000,0.132601,-0.248312,8.142112,1.311276,1.311276,1.311276,8.142112,0.010000,0.420000,3,48,2.990411,48.364232,2.990411,48.364232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.687323,20.513935,56.227850,63.061072,0.000000,0.000000,0.000000,0.000000,3.500599,4.221356,5.558106,1.396296,0.175984,0.015089,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.978270,proposed,0,-126.340000,54.885000,-10.742476,-8.656111,-10.870000,-8.415000,0.127524,-0.241111,8.691018,0.701380,1.311276,0.701380,8.691018,0.100000,0.440000,-14,56,-14.091842,56.341179,-14.091842,56.341179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.366849,20.833361,51.378332,57.556220,0.000000,0.000000,0.000000,0.000000,3.400565,4.007656,5.557406,1.391375,0.174390,0.013566,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.988263,proposed,0,-126.340000,54.885000,-10.656851,-8.634511,-10.780000,-8.405000,0.123149,-0.229511,9.056956,1.006328,1.555235,1.006328,9.056956,0.040000,0.500000,-11,54,-11.227891,53.977235,-11.227891,53.977235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.493198,20.163385,47.682177,53.034648,0.000000,0.000000,0.000000,0.000000,3.354999,3.803901,5.557180,1.392787,0.162090,0.013412,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.998109,proposed,0,-126.340000,54.885000,-10.571629,-8.608888,-10.690000,-8.395000,0.118371,-0.213888,8.203101,1.067318,1.616224,1.067318,8.203101,-0.030000,0.530000,6,56,6.184071,56.008063,6.184071,56.008063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.838708,20.730553,51.472848,56.353216,0.000000,0.000000,0.000000,0.000000,3.212041,3.891666,5.538431,1.386088,0.143956,0.015479,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.008264,proposed,0,-126.340000,54.885000,-10.482735,-8.577926,-10.600000,-8.365000,0.117265,-0.212926,7.288257,2.775027,1.250287,2.775027,7.288257,-0.040000,0.550000,19,44,19.420889,44.382404,19.420889,44.382404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.445482,21.833114,57.746336,62.830293,0.000000,0.000000,0.000000,0.000000,3.679949,4.164975,5.557686,1.392712,0.175353,0.013651,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.018221,proposed,0,-126.340000,54.885000,-10.394493,-8.543092,-10.520000,-8.325000,0.125507,-0.218092,7.532216,3.445913,1.860183,3.445913,7.532216,-0.010000,0.500000,18,46,17.803212,46.079877,17.803212,46.079877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.907514,23.344423,62.212565,69.595226,0.000000,0.000000,0.000000,0.000000,3.986876,4.468157,5.548429,1.392289,0.176953,0.014204,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.028267,proposed,0,-126.340000,54.885000,-10.304268,-8.503458,-10.430000,-8.295000,0.125732,-0.208458,7.471226,4.299767,1.250287,4.299767,7.471226,0.070000,0.470000,9,47,9.485153,46.901994,9.485153,46.901994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.508419,23.410627,57.113671,65.214752,0.000000,0.000000,0.000000,0.000000,3.689921,4.277059,5.557648,1.392132,0.172582,0.014251,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.038186,proposed,0,-126.340000,54.885000,-10.213880,-8.459906,-10.350000,-8.255000,0.136120,-0.204906,7.959143,2.470079,1.494245,2.470079,7.959143,0.080000,0.460000,4,67,3.883185,66.996617,3.883185,66.996617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.582756,23.378524,52.146750,61.228334,0.000000,0.000000,0.000000,0.000000,3.468852,4.077593,5.560447,1.384398,0.143263,0.012560,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.048271,proposed,0,-126.340000,54.885000,-10.120556,-8.411157,-10.260000,-8.235000,0.139444,-0.176157,8.325081,2.897006,1.433256,2.897006,8.325081,0.030000,0.550000,7,63,7.259821,63.268731,7.259821,63.268731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.270829,22.052839,49.138773,56.350348,0.000000,0.000000,0.000000,0.000000,3.405976,3.904398,5.565952,1.394008,0.173321,0.014357,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.058261,proposed,0,-126.340000,54.885000,-10.026566,-8.358451,-10.170000,-8.195000,0.143434,-0.163451,8.812998,3.384923,1.555235,3.384923,8.812998,0.030000,0.610000,5,59,4.934833,58.617295,4.934833,58.617295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.821138,21.687168,52.397755,59.954407,0.000000,0.000000,0.000000,0.000000,3.479372,3.995876,5.557455,1.394071,0.176043,0.012378,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.068267,proposed,0,-126.340000,54.885000,-9.930761,-8.301296,-10.060000,-8.145000,0.129239,-0.156296,10.032790,6.068465,1.311276,6.068465,10.032790,0.030000,0.600000,-5,42,-4.748887,41.950834,-4.748887,41.950834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.210454,20.830134,52.359371,60.174594,0.000000,0.000000,0.000000,0.000000,3.493157,3.983308,5.558169,1.394940,0.174332,0.013620,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.078269,proposed,0,-126.340000,54.885000,-9.833206,-8.239851,-9.960000,-8.085000,0.126794,-0.154851,9.727842,6.983309,1.677214,6.983309,9.727842,0.010000,0.530000,1,44,0.837151,44.476880,0.837151,44.476880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.664537,19.885230,50.605486,60.565492,0.000000,0.000000,0.000000,0.000000,3.532154,3.920244,5.557528,1.394915,0.175704,0.012690,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.088203,proposed,0,-126.340000,54.885000,-9.734422,-8.174612,-9.860000,-8.025000,0.125578,-0.149612,9.544873,5.763517,2.104141,5.763517,9.544873,-0.040000,0.470000,11,65,10.503131,64.536000,10.503131,64.536000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.411628,19.694453,52.277890,61.871925,0.000000,0.000000,0.000000,0.000000,3.395524,4.025492,5.553955,1.385328,0.144321,0.014063,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.098265,proposed,0,-126.340000,54.885000,-9.632331,-8.104336,-9.750000,-7.975000,0.117669,-0.129336,10.093779,4.299767,1.860183,4.299767,10.093779,0.000000,0.530000,2,78,2.254402,77.675076,2.254402,77.675076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.547924,19.017228,53.738811,61.325201,0.000000,0.000000,0.000000,0.000000,3.549430,4.085978,5.556491,1.394637,0.175267,0.014018,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.108208,proposed,0,-126.340000,54.885000,-9.529315,-8.030822,-9.640000,-7.925000,0.110685,-0.105822,10.215758,3.994819,1.433256,3.994819,10.215758,0.000000,0.650000,1,76,1.438166,75.991869,1.438166,75.991869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.374681,17.317587,51.315219,58.626661,0.000000,0.000000,0.000000,0.000000,3.516065,3.973788,5.553411,1.387627,0.138764,0.012797,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.118264,proposed,0,-126.340000,54.885000,-9.422843,-7.952440,-9.530000,-7.865000,0.107157,-0.087440,10.520706,7.471226,2.348100,7.471226,10.520706,0.000000,0.720000,2,47,1.625494,46.865498,1.625494,46.865498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.274679,15.262167,52.055610,59.560862,0.000000,0.000000,0.000000,0.000000,3.586131,3.950049,5.558027,1.399567,0.176583,0.015592,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.128268,proposed,0,-126.340000,54.885000,-9.314524,-7.870542,-9.410000,-7.785000,0.095476,-0.085542,10.703675,9.300914,1.860183,9.300914,10.703675,-0.020000,0.620000,5,44,4.924432,43.614845,4.924432,43.614845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.218694,14.484394,54.969351,65.475019,0.000000,0.000000,0.000000,0.000000,3.641941,4.100394,5.555811,1.397961,0.170540,0.011698,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.138136,proposed,0,-126.340000,54.885000,-9.205246,-7.786045,-9.290000,-7.685000,0.084754,-0.101045,11.374561,9.300914,1.677214,9.300914,11.374561,0.000000,0.520000,-1,55,-1.350185,54.697501,-1.350185,54.697501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.244265,13.731888,54.435972,64.883402,0.000000,0.000000,0.000000,0.000000,3.631514,4.120242,5.554442,1.399196,0.173021,0.012643,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.148261,proposed,0,-126.340000,54.885000,-9.090481,-7.695619,-9.170000,-7.595000,0.079519,-0.100619,12.045446,7.959143,1.555235,7.959143,12.045446,-0.010000,0.520000,-5,70,-5.092262,69.882818,-5.092262,69.882818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.876291,12.184749,50.339125,58.608030,0.000000,0.000000,0.000000,0.000000,3.434809,3.873089,5.556050,1.397585,0.176209,0.012998,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.158262,proposed,0,-126.340000,54.885000,-8.974428,-7.602748,-9.040000,-7.525000,0.065572,-0.077748,12.472374,5.946486,2.104141,5.946486,12.472374,-0.020000,0.600000,-7,85,-7.388708,85.179402,-7.388708,85.179402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.171341,10.824836,48.489839,55.739885,0.000000,0.000000,0.000000,0.000000,3.384854,3.773398,5.573099,1.649889,0.236887,0.036761,0.500783,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.168146,proposed,0,-126.340000,54.885000,-8.856980,-7.507606,-8.910000,-7.465000,0.053020,-0.042606,12.411384,6.373413,1.494245,6.373413,12.411384,-0.030000,0.710000,-4,79,-3.949535,78.998150,-3.949535,78.998150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.828615,8.946546,49.487896,57.431894,0.000000,0.000000,0.000000,0.000000,3.412096,3.768092,5.545550,1.423982,0.191763,0.016580,0.500267,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.178142,proposed,0,-126.340000,54.885000,-8.735341,-7.408140,-8.780000,-7.385000,0.044659,-0.023140,12.228415,9.056956,2.409089,9.056956,12.228415,-0.040000,0.760000,3,57,2.761325,57.055632,2.761325,57.055632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.146458,7.677863,52.153504,58.352315,0.000000,0.000000,0.000000,0.000000,3.466190,3.843680,5.683046,1.690991,0.228717,0.029640,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.188112,proposed,0,-126.340000,54.885000,-8.611090,-7.305846,-8.660000,-7.285000,0.048910,-0.020846,11.496540,10.825654,2.165131,10.825654,11.496540,-0.060000,0.690000,17,51,16.996825,51.014426,16.996825,51.014426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.338494,7.500361,55.196975,63.709603,0.000000,0.000000,0.000000,0.000000,3.742008,3.997896,5.547402,1.440832,0.192595,0.017014,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.198117,proposed,0,-126.340000,54.885000,-8.483390,-7.200253,-8.530000,-7.175000,0.046610,-0.025253,11.679509,11.130602,1.921172,11.130602,11.679509,-0.020000,0.590000,15,60,15.069897,59.592017,15.069897,59.592017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.715983,7.435211,57.023360,66.506747,0.000000,0.000000,0.000000,0.000000,4.008906,4.124917,5.581029,1.671693,0.210906,0.020465,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.208112,proposed,0,-126.340000,54.885000,-8.352747,-7.091997,-8.400000,-7.085000,0.047253,-0.006997,12.106436,9.056956,1.738204,9.056956,12.106436,0.040000,0.580000,5,82,5.383337,82.143534,5.383337,82.143534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.162996,6.359151,53.588848,61.967803,0.000000,0.000000,0.000000,0.000000,3.699131,3.970784,5.546389,1.678642,0.235170,0.023574,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.218121,proposed,0,-126.340000,54.885000,-8.218791,-6.980987,-8.260000,-7.005000,0.041209,0.024013,13.814145,6.678361,2.043152,6.678361,13.814145,0.050000,0.670000,-11,100,-10.766246,99.702942,-10.766246,99.702942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.810039,4.431271,52.240173,59.075637,0.000000,0.000000,0.000000,0.000000,3.505396,3.809920,5.687120,1.625349,0.236868,0.021894,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.228111,proposed,0,-126.340000,54.885000,-8.081922,-6.867772,-8.110000,-6.925000,0.028078,0.057228,14.241072,6.617372,2.226120,6.617372,14.241072,-0.020000,0.820000,-6,93,-5.607249,93.077420,-5.607249,93.077420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.801144,1.892706,51.732981,62.198850,0.000000,0.000000,0.000000,0.000000,3.624227,3.939698,5.549251,1.657595,0.273775,0.018344,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.238182,proposed,0,-126.340000,54.885000,-7.940731,-6.751403,-7.960000,-6.835000,0.019269,0.083597,13.875134,10.215758,2.226120,10.215758,13.875134,-0.050000,0.890000,5,62,5.407664,61.785873,5.407664,61.785873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.184152,-0.423007,54.214044,63.686379,0.000000,0.000000,0.000000,0.000000,3.681855,4.130862,5.551848,1.417337,0.176892,0.012775,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.248197,proposed,0,-126.340000,54.885000,-7.797110,-6.633653,-7.810000,-6.715000,0.012890,0.081347,13.753155,14.241072,2.348100,14.241072,13.753155,-0.050000,0.770000,12,40,12.166745,40.247541,12.166745,40.247541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.910364,-1.535959,56.231419,64.774427,0.000000,0.000000,0.000000,0.000000,3.901622,4.382226,5.553387,1.421475,0.146518,0.012714,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.258271,proposed,0,-126.340000,54.885000,-7.649410,-6.513378,-7.670000,-6.585000,0.020590,0.071622,13.753155,13.326228,2.226120,13.326228,13.753155,0.000000,0.580000,11,65,10.528686,64.953592,10.528686,64.953592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.749424,-1.951072,59.326805,70.256781,0.000000,0.000000,0.000000,0.000000,4.127889,4.582079,5.560686,1.406331,0.177597,0.013459,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.268266,proposed,0,-126.340000,54.885000,-7.499662,-6.392431,-7.520000,-6.475000,0.020338,0.082569,14.850968,9.544873,2.348100,9.544873,14.850968,0.020000,0.560000,0,102,-0.277423,101.556435,-0.277423,101.556435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.502244,-3.738582,57.020358,65.988725,0.000000,0.000000,0.000000,0.000000,3.777535,4.313979,5.558920,1.406539,0.203687,0.013959,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.278110,proposed,0,-126.340000,54.885000,-7.349087,-6.271952,-7.360000,-6.395000,0.010913,0.123048,15.399875,7.166278,2.165131,7.166278,15.399875,0.020000,0.760000,-5,109,-5.396703,108.751864,-5.396703,108.751864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.282951,-7.031013,57.039165,69.513840,0.000000,0.000000,0.000000,0.000000,3.817521,4.339425,5.538528,1.398055,0.230717,0.014431,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.288267,proposed,0,-126.340000,54.885000,-7.190546,-6.146449,-7.190000,-6.315000,-0.000546,0.168551,16.009771,8.081122,2.287110,8.081122,16.009771,0.030000,0.930000,-10,93,-10.158261,92.918675,-10.158261,92.918675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.308926,-9.522084,58.319324,71.059551,0.000000,0.000000,0.000000,0.000000,3.996486,4.456199,5.558260,1.405985,0.226391,0.014011,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.298265,proposed,0,-126.340000,54.885000,-7.031400,-6.021960,-7.030000,-6.205000,-0.001400,0.183040,16.253729,12.533363,2.714037,12.533363,16.253729,0.030000,0.940000,-8,57,-7.984359,57.379875,-7.984359,57.379875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.947020,-12.209991,58.955631,71.354828,0.000000,0.000000,0.000000,0.000000,4.037267,4.562623,5.556552,1.406833,0.204742,0.013753,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.308265,proposed,0,-126.340000,54.885000,-6.869218,-5.896724,-6.860000,-6.075000,-0.009218,0.178276,16.009771,15.094927,1.799193,15.094927,16.009771,0.000000,0.760000,2,52,2.209393,52.043639,2.209393,52.043639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.401296,-14.217834,58.040103,69.548146,0.000000,0.000000,0.000000,0.000000,3.831680,4.713719,5.558163,1.406611,0.164776,0.013133,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.318270,proposed,0,-126.340000,54.885000,-6.704018,-5.770923,-6.700000,-5.915000,-0.004018,0.144077,15.277895,14.911958,1.982162,14.911958,15.277895,-0.060000,0.610000,21,65,21.152814,65.231196,21.152814,65.231196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.137955,-16.324393,54.980880,68.163049,0.000000,0.000000,0.000000,0.000000,4.067912,4.657385,5.558120,1.407441,0.176517,0.013272,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.328218,proposed,0,-126.340000,54.885000,-6.536958,-5.645582,-6.540000,-5.785000,0.003042,0.139418,15.399875,11.740498,2.104141,11.740498,15.399875,-0.020000,0.600000,19,93,18.885829,92.636148,18.885829,92.636148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.510396,-17.208923,54.210292,65.627782,0.000000,0.000000,0.000000,0.000000,4.150450,4.463896,5.557267,1.483052,0.190622,0.014899,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.338195,proposed,0,-126.340000,54.885000,-6.366706,-5.519844,-6.380000,-5.675000,0.013294,0.155156,15.582843,10.337738,2.348100,10.337738,15.582843,0.070000,0.750000,8,94,7.576160,93.653173,7.576160,93.653173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.395011,-19.908903,55.377385,67.682079,0.000000,0.000000,0.000000,0.000000,3.765531,4.378194,5.555194,1.403248,0.191986,0.013446,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.348267,proposed,0,-126.340000,54.885000,-6.192196,-5.393101,-6.210000,-5.565000,0.017804,0.171899,16.924615,10.825654,2.287110,10.825654,16.924615,0.110000,0.870000,-8,80,-8.308648,80.267289,-8.308648,80.267289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.776233,-22.697311,55.483541,66.806335,0.000000,0.000000,0.000000,0.000000,3.630566,4.296665,5.555471,1.431967,0.204451,0.014323,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.358265,proposed,0,-126.340000,54.885000,-6.016527,-5.267748,-6.030000,-5.435000,0.013473,0.167252,17.473521,14.302062,2.165131,14.302062,17.473521,0.010000,0.890000,1,49,0.504250,49.229766,0.504250,49.229766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.523772,-26.063438,51.067247,64.946717,0.000000,0.000000,0.000000,0.000000,3.491118,4.209351,5.557991,1.408130,0.178840,0.014781,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.368266,proposed,0,-126.340000,54.885000,-5.838490,-5.143024,-5.850000,-5.285000,0.011510,0.141976,17.290552,15.643833,1.860183,15.643833,17.290552,-0.010000,0.670000,8,54,8.218756,54.460062,8.218756,54.460062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.979251,-27.725732,49.468651,61.511897,0.000000,0.000000,0.000000,0.000000,3.404847,4.279895,5.556188,1.407378,0.176046,0.013265,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.378265,proposed,0,-126.340000,54.885000,-5.658346,-5.019229,-5.680000,-5.135000,0.021654,0.115771,16.680656,14.485031,1.799193,14.485031,16.680656,0.000000,0.570000,16,71,15.633516,70.724864,15.633516,70.724864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.655063,-29.644094,46.720991,59.684456,0.000000,0.000000,0.000000,0.000000,3.355848,4.080703,5.556237,1.407083,0.175051,0.013523,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.388270,proposed,0,-126.340000,54.885000,-5.476121,-4.896495,-5.510000,-5.015000,0.033879,0.118505,16.741646,11.435550,2.104141,11.435550,16.741646,0.060000,0.620000,10,91,9.669221,91.177712,9.669221,91.177712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.915045,-31.087874,47.404887,58.791256,0.000000,0.000000,0.000000,0.000000,3.241807,3.931217,5.557519,1.408582,0.188752,0.015504,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.398267,proposed,0,-126.340000,54.885000,-5.292294,-4.775244,-5.330000,-4.905000,0.037706,0.129756,16.680656,9.544873,1.921172,9.544873,16.680656,0.090000,0.750000,7,96,6.787356,95.636136,6.787356,95.636136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.042345,-33.049023,46.675066,59.655099,0.000000,0.000000,0.000000,0.000000,3.241851,3.836309,5.556967,1.408591,0.202645,0.014108,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.408204,proposed,0,-126.340000,54.885000,-5.108009,-4.656298,-5.140000,-4.785000,0.031991,0.128702,17.351542,12.045446,2.043152,12.045446,17.351542,0.050000,0.850000,8,65,7.574154,64.763633,7.574154,64.763633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.975797,-35.112016,45.056484,59.514728,0.000000,0.000000,0.000000,0.000000,3.239287,3.829853,5.553424,1.398505,0.254488,0.013548,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.418269,proposed,0,-126.340000,54.885000,-4.920004,-4.537666,-4.960000,-4.645000,0.039996,0.107334,17.290552,14.485031,1.982162,14.485031,17.290552,0.060000,0.780000,10,46,10.025913,45.895727,10.025913,45.895727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.875503,-36.043537,45.286316,57.142905,0.000000,0.000000,0.000000,0.000000,3.231289,3.860974,5.556718,1.416904,0.174861,0.014849,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.428234,proposed,0,-126.340000,54.885000,-4.732764,-4.422266,-4.770000,-4.505000,0.037236,0.082734,17.656490,16.314719,1.921172,16.314719,17.656490,0.080000,0.650000,6,38,6.388351,37.749430,6.388351,37.749430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.175933,-36.805113,45.141813,57.038349,0.000000,0.000000,0.000000,0.000000,3.188760,3.900876,5.560686,1.408085,0.176031,0.013272,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.438226,proposed,0,-126.340000,54.885000,-4.544119,-4.308802,-4.580000,-4.365000,0.035881,0.056198,17.961438,13.265238,2.043152,13.265238,17.961438,0.060000,0.450000,6,76,5.943306,76.029122,5.943306,76.029122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.039737,-37.310560,48.231444,59.808162,0.000000,0.000000,0.000000,0.000000,3.377384,3.998179,5.547598,1.416132,0.177168,0.014307,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.448263,proposed,0,-126.340000,54.885000,-4.354021,-4.197340,-4.400000,-4.255000,0.045979,0.057660,17.595500,8.995966,1.433256,8.995966,17.595500,0.040000,0.560000,11,101,11.433097,100.848844,11.433097,100.848844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.038206,-39.036176,46.728744,61.776821,0.000000,0.000000,0.000000,0.000000,3.378644,3.880586,5.554421,1.408663,0.204058,0.013675,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.458264,proposed,0,-126.340000,54.885000,-4.164226,-4.088971,-4.220000,-4.175000,0.055774,0.086029,16.436698,8.081122,1.982162,8.081122,16.436698,0.060000,0.780000,20,90,20.343544,89.788291,20.343544,89.788291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.144333,-40.653652,47.001925,63.071082,0.000000,0.000000,0.000000,0.000000,3.492937,3.941743,5.556085,1.410481,0.238756,0.013213,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.468270,proposed,0,-126.340000,54.885000,-3.974253,-3.983456,-4.040000,-4.075000,0.065747,0.091544,16.253729,10.032790,1.677214,10.032790,16.253729,0.100000,0.850000,20,64,19.719834,64.261122,19.719834,64.261122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.315453,-41.054143,50.690688,62.541881,0.000000,0.000000,0.000000,0.000000,3.684725,4.029442,5.556533,1.409755,0.200413,0.012837,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.478261,proposed,0,-126.340000,54.885000,-3.784758,-3.881199,-3.880000,-3.955000,0.095242,0.073801,15.704823,14.119093,1.433256,14.119093,15.704823,0.150000,0.750000,22,34,22.399921,34.036202,22.399921,34.036202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.329099,-41.362324,52.046088,62.803236,0.000000,0.000000,0.000000,0.000000,3.781341,4.115848,5.555529,1.409375,0.187092,0.013595,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.488207,proposed,0,-126.340000,54.885000,-3.596567,-3.782657,-3.710000,-3.815000,0.113433,0.032343,15.460864,14.058103,1.494245,14.058103,15.460864,0.190000,0.530000,21,46,21.354116,46.051522,21.354116,46.051522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.202432,-40.760443,57.766418,66.201478,0.000000,0.000000,0.000000,0.000000,4.038582,4.398105,5.555982,1.400934,0.154568,0.012917,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.498272,proposed,0,-126.340000,54.885000,-3.406928,-3.686453,-3.540000,-3.695000,0.133072,0.008547,16.314719,10.886644,1.189297,10.886644,16.314719,0.170000,0.470000,16,72,16.290534,72.461459,16.290534,72.461459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.506121,-41.080507,57.769671,67.318658,0.000000,0.000000,0.000000,0.000000,4.094742,4.266606,5.557697,1.410599,0.175717,0.014373,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.508271,proposed,0,-126.340000,54.885000,-3.219583,-3.594536,-3.360000,-3.605000,0.140417,0.010464,17.595500,6.922320,1.372266,6.922320,17.595500,0.160000,0.550000,4,95,4.069149,95.423244,4.069149,95.423244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.561663,-41.825442,54.648457,66.762001,0.000000,0.000000,0.000000,0.000000,3.989535,4.111000,5.556064,1.410071,0.188982,0.014196,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.518270,proposed,0,-126.340000,54.885000,-3.033616,-3.506447,-3.180000,-3.535000,0.146384,0.028553,18.144407,5.702528,1.616224,5.702528,18.144407,0.110000,0.730000,3,88,3.489455,88.324114,3.489455,88.324114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.009006,-43.218660,47.368794,64.340441,0.000000,0.000000,0.000000,0.000000,3.730025,3.907881,5.556680,1.411628,0.229123,0.013596,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.528275,proposed,0,-126.340000,54.885000,-2.849229,-3.422299,-2.990000,-3.465000,0.140771,0.042701,17.839459,8.142112,1.555235,8.142112,17.839459,0.060000,0.800000,12,59,11.907704,59.317969,11.907704,59.317969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.723142,-44.267444,42.392621,58.318916,0.000000,0.000000,0.000000,0.000000,3.461672,3.663095,5.558011,1.806408,0.871561,0.038025,0.507339,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.538111,proposed,0,-126.340000,54.885000,-2.669886,-3.343604,-2.810000,-3.375000,0.140114,0.031396,18.632323,10.032790,1.128308,10.032790,18.632323,0.060000,0.750000,6,42,5.955434,41.607747,5.955434,41.607747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.903316,-43.697906,42.409665,52.841351,0.000000,0.000000,0.000000,0.000000,3.282358,3.551669,5.550096,1.519553,0.188880,0.018627,0.503761,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.548144,proposed,0,-126.340000,54.885000,-2.489249,-3.267603,-2.620000,-3.275000,0.130751,0.007397,18.327375,11.252582,1.311276,11.252582,18.327375,0.070000,0.550000,6,43,5.795968,42.888692,5.795968,42.888692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.777150,-43.696640,42.808101,54.693822,0.000000,0.000000,0.000000,0.000000,3.308825,3.645176,5.555906,1.783219,0.232452,0.043679,0.501719,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.558115,proposed,0,-126.340000,54.885000,-2.312354,-3.196482,-2.440000,-3.195000,0.127646,-0.001482,18.022427,7.166278,1.250287,7.166278,18.022427,0.060000,0.470000,7,79,6.874934,78.720220,6.874934,78.720220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.837764,-43.351874,43.724297,55.234825,0.000000,0.000000,0.000000,0.000000,3.298885,3.645064,5.584844,1.450364,0.195794,0.019420,0.500326,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.568118,proposed,0,-126.340000,54.885000,-2.137814,-3.129665,-2.250000,-3.145000,0.112186,0.015335,17.900448,2.226120,1.128308,2.226120,17.900448,0.050000,0.570000,4,109,4.338720,109.191071,4.338720,109.191071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.608760,-44.131827,44.575924,60.046099,0.000000,0.000000,0.000000,0.000000,3.392823,3.763129,5.573579,1.656768,0.309192,0.023058,0.500492,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.578113,proposed,0,-126.340000,54.885000,-1.966653,-3.067552,-2.060000,-3.125000,0.093347,0.057448,18.205396,1.311276,1.494245,1.311276,18.205396,0.050000,0.800000,-3,97,-2.896188,97.084174,-2.896188,97.084174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.335599,-45.941776,45.076127,65.665796,0.000000,0.000000,0.000000,0.000000,3.521242,4.015511,5.549533,1.719147,0.279312,0.023471,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.588138,proposed,0,-126.340000,54.885000,-1.798550,-3.010027,-1.880000,-3.085000,0.081450,0.074973,16.924615,5.031642,1.921172,5.031642,16.924615,0.030000,0.910000,8,54,8.260429,53.725094,8.260429,53.725094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.660520,-47.617853,42.632133,63.009708,0.000000,0.000000,0.000000,0.000000,3.469228,3.937213,5.694864,1.426235,0.185655,0.014253,0.500505,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.598238,proposed,0,-126.340000,54.885000,-1.633123,-2.957004,-1.700000,-3.025000,0.066877,0.067996,16.558677,8.691018,0.945339,8.691018,16.558677,0.040000,0.730000,10,33,9.999698,32.834818,9.999698,32.834818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.870330,-46.650477,47.674161,60.756206,0.000000,0.000000,0.000000,0.000000,3.455216,4.113084,5.553072,1.417223,0.144596,0.012193,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.608207,proposed,0,-126.340000,54.885000,-1.473994,-2.909597,-1.520000,-2.945000,0.046006,0.035403,16.314719,7.654195,1.006328,7.654195,16.314719,0.070000,0.520000,5,52,5.008442,51.985227,5.008442,51.985227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.546184,-45.645334,50.734023,64.042474,0.000000,0.000000,0.000000,0.000000,3.598654,4.341066,5.553053,1.413204,0.144458,0.012294,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.618129,proposed,0,-126.340000,54.885000,-1.320045,-2.867356,-1.350000,-2.895000,0.029955,0.027644,16.802635,3.262944,0.396432,3.262944,16.802635,0.060000,0.460000,-3,89,-3.381333,89.408561,-3.381333,89.408561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.424289,-46.192402,50.585810,68.538388,0.000000,0.000000,0.000000,0.000000,3.652763,4.418178,5.562334,1.405473,0.154266,0.011865,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.628196,proposed,0,-126.340000,54.885000,-1.168632,-2.829590,-1.170000,-2.885000,0.001368,0.055410,16.619667,-1.250287,0.945339,-1.250287,16.619667,0.050000,0.650000,-9,108,-9.015924,108.432279,-9.015924,108.432279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.871496,-48.233866,52.021723,75.519496,0.000000,0.000000,0.000000,0.000000,3.775635,4.632631,5.551425,1.408688,0.189987,0.012279,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.638111,proposed,0,-126.340000,54.885000,-1.024484,-2.797451,-1.000000,-2.895000,-0.024484,0.097549,15.887791,-1.616224,1.372266,-1.616224,15.887791,0.020000,0.850000,-6,95,-5.848551,95.172805,-5.848551,95.172805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.073060,-50.617589,53.597564,77.983168,0.000000,0.000000,0.000000,0.000000,3.842160,4.782718,5.609496,1.505600,0.267288,0.027145,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.648116,proposed,0,-126.340000,54.885000,-0.884345,-2.770151,-0.830000,-2.885000,-0.054345,0.114849,16.253729,2.592058,1.799193,2.592058,16.253729,0.000000,0.890000,-11,54,-10.769948,53.833836,-10.769948,53.833836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.975986,-52.041968,55.317739,75.283153,0.000000,0.000000,0.000000,0.000000,3.654478,4.803604,5.553032,1.574145,0.305082,0.021904,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.658112,proposed,0,-126.340000,54.885000,-0.749892,-2.748038,-0.670000,-2.845000,-0.079892,0.096962,15.399875,5.153621,1.006328,5.153621,15.399875,-0.010000,0.750000,-7,38,-6.607107,37.645645,-6.607107,37.645645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.816911,-51.918851,55.063347,69.981758,0.000000,0.000000,0.000000,0.000000,3.755672,4.683103,5.569826,1.688243,0.223850,0.028664,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.668111,proposed,0,-126.340000,54.885000,-0.621246,-2.731097,-0.510000,-2.795000,-0.111246,0.063903,14.485031,5.031642,0.335443,5.031642,14.485031,-0.020000,0.550000,-3,49,-2.561549,48.632217,-2.561549,48.632217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.714989,-50.686386,58.534211,69.479756,0.000000,0.000000,0.000000,0.000000,4.120990,4.762007,5.623648,1.553500,0.240947,0.024558,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.678147,proposed,0,-126.340000,54.885000,-0.498228,-2.719300,-0.370000,-2.765000,-0.128228,0.045700,13.570186,0.457422,0.518412,0.457422,13.570186,-0.020000,0.590000,-1,77,-0.913942,76.518848,-0.913942,76.518848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.073985,-49.270483,61.281787,71.911497,0.000000,0.000000,0.000000,0.000000,4.334601,4.865582,5.564708,1.603904,0.199614,0.023491,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.689769,proposed,0,-126.340000,54.885000,-0.363717,-2.712138,-0.220000,-2.785000,-0.143717,0.072862,11.618519,-5.214611,0.884349,-5.214611,11.618519,-0.020000,0.590000,7,108,7.482372,108.264978,7.482372,108.264978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.406427,-48.106983,65.100668,78.665818,0.000000,0.000000,0.000000,0.000000,4.490594,5.119610,5.607067,1.658764,0.266579,0.033830,0.501120,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.698110,proposed,0,-126.340000,54.885000,-0.272618,-2.711277,-0.120000,-2.825000,-0.152618,0.113723,10.581696,-5.519559,0.762370,-5.519559,10.581696,-0.010000,0.760000,10,108,10.157252,107.803812,10.157252,107.803812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.747337,-48.341900,69.022136,87.333978,0.000000,0.000000,0.000000,0.000000,4.670311,5.526654,5.591286,1.695342,0.317353,0.049116,0.501531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.708119,proposed,0,-126.340000,54.885000,-0.169493,-2.714930,-0.020000,-2.855000,-0.149493,0.140070,9.727842,-3.384923,0.701380,-3.384923,9.727842,0.010000,1.050000,10,64,9.953437,64.458633,9.953437,64.458633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.841705,-49.755602,71.013272,91.821887,0.000000,0.000000,0.000000,0.000000,4.725293,5.822268,6.174504,1.677128,0.376896,0.037631,0.500701,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.718115,proposed,0,-126.340000,54.885000,-0.073403,-2.723634,0.070000,-2.855000,-0.143403,0.131366,7.715185,2.104141,-0.030495,2.104141,7.715185,0.030000,0.830000,22,33,22.094286,32.978314,22.094286,32.978314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.617871,-50.231462,70.419651,88.235798,0.000000,0.000000,0.000000,0.000000,4.726174,5.805458,5.599115,1.502633,0.192575,0.027266,0.500990,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.728115,proposed,0,-126.340000,54.885000,0.015647,-2.737336,0.160000,-2.825000,-0.144353,0.087664,5.946486,4.421746,0.274453,4.421746,5.946486,0.070000,0.530000,29,32,28.582258,31.942822,28.582258,31.942822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.511456,-49.136348,73.674225,88.881451,0.000000,0.000000,0.000000,0.000000,4.942842,5.953687,5.546624,1.451122,0.194481,0.012949,0.500625,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.738109,proposed,0,-126.340000,54.885000,0.097427,-2.755951,0.210000,-2.805000,-0.112573,0.049049,5.458569,0.152474,0.518412,0.152474,5.458569,0.160000,0.380000,17,73,17.478436,72.890581,17.478436,72.890581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.036614,-48.434358,76.758853,96.592105,0.000000,0.000000,0.000000,0.000000,5.009333,6.235738,5.541551,1.413179,0.149655,0.012386,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.748124,proposed,0,-126.340000,54.885000,0.171998,-2.779452,0.280000,-2.835000,-0.108002,0.055548,6.312424,-5.031642,0.396432,-5.031642,6.312424,0.190000,0.520000,-3,101,-2.667255,101.463452,-2.667255,101.463452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.999963,-50.298068,72.627026,102.013478,0.000000,0.000000,0.000000,0.000000,5.264174,6.199789,5.559458,1.419174,0.166465,0.012489,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.758130,proposed,0,-126.340000,54.885000,0.239021,-2.807690,0.350000,-2.885000,-0.110979,0.077310,6.434403,-7.349247,0.335443,-7.349247,6.434403,0.120000,0.760000,-5,99,-5.226651,98.760139,-5.226651,98.760139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.634939,-53.453825,67.926134,101.733171,0.000000,0.000000,0.000000,0.000000,5.071134,6.015056,5.557113,1.406508,0.190345,0.012238,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.768132,proposed,0,-126.340000,54.885000,0.298435,-2.840555,0.410000,-2.935000,-0.111565,0.094445,5.153621,-4.604715,0.335443,-4.604715,5.153621,0.070000,0.870000,6,65,5.747361,64.865815,5.747361,64.865815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.785479,-56.169353,66.377159,95.712299,0.000000,0.000000,0.000000,0.000000,4.592429,5.848313,5.610804,1.418889,0.171666,0.011534,0.500338,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.778136,proposed,0,-126.340000,54.885000,0.350206,-2.877952,0.460000,-2.945000,-0.109794,0.067048,3.384923,0.457422,0.213464,0.457422,3.384923,0.060000,0.780000,19,24,18.943325,24.158333,18.943325,24.158333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.971225,-56.169648,67.832362,87.564848,0.000000,0.000000,0.000000,0.000000,4.462533,5.661507,5.551664,1.422432,0.157262,0.012259,0.500532,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.788269,proposed,0,-126.340000,54.885000,0.394786,-2.920314,0.490000,-2.935000,-0.095214,0.014686,1.128308,1.555235,-0.579401,1.555235,1.128308,0.080000,0.520000,32,28,32.146511,28.045031,32.146511,28.045031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.166785,-53.100925,70.835485,83.944400,0.000000,0.000000,0.000000,0.000000,4.626488,5.612047,5.558837,1.412129,0.172220,0.012921,0.500492,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.798109,proposed,0,-126.340000,54.885000,0.430475,-2.965634,0.500000,-2.935000,-0.069525,-0.030634,1.128308,-1.555235,-0.579401,-1.555235,1.128308,0.180000,0.470000,15,50,15.001936,49.835018,15.001936,49.835018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.530408,-50.417747,72.041588,86.522326,0.000000,0.000000,0.000000,0.000000,4.641855,5.664516,5.538377,1.403872,0.136639,0.012633,0.500196,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.808109,proposed,0,-126.340000,54.885000,0.459051,-3.015761,0.520000,-2.975000,-0.060949,-0.040761,1.677214,-7.105289,-0.091484,-7.105289,1.677214,0.200000,0.420000,-1,95,-1.462585,96.184345,-1.462585,96.184345,0.000000,-1.349327,0.000000,64.000000,0.000000,0.000000,-127.438302,-49.665082,69.630342,92.908804,0.000000,0.000000,0.000000,0.000000,4.878710,5.719765,5.541137,1.414937,0.155588,0.014271,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.818263,proposed,0,-126.340000,54.885000,0.480149,-3.070710,0.540000,-3.065000,-0.059851,-0.005710,1.311276,-10.520706,-0.030495,-10.520706,1.311276,0.130000,0.630000,0,107,-0.339855,107.309970,-0.339855,107.309970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.285138,-50.649346,65.405794,94.510387,0.000000,0.000000,0.000000,0.000000,4.715538,5.582673,5.558349,1.412251,0.260255,0.013834,0.506599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.828135,proposed,0,-126.340000,54.885000,0.493036,-3.127867,0.550000,-3.145000,-0.056964,0.017133,-0.213464,-9.056956,0.213464,-9.056956,-0.213464,0.080000,0.860000,12,75,12.087580,74.653288,12.087580,74.653288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.518068,-52.384468,66.421970,94.285832,0.000000,0.000000,0.000000,0.000000,4.533493,5.688204,5.557898,1.405866,0.266515,0.012875,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.838262,proposed,0,-126.340000,54.885000,0.498499,-3.190149,0.550000,-3.185000,-0.051501,-0.005149,-1.555235,-1.677214,-0.274453,-1.677214,-1.555235,0.070000,0.830000,22,30,22.044629,10.795069,22.044629,10.795069,0.000000,18.858219,0.000000,64.000000,0.000000,0.000000,-122.731569,-52.528280,68.102712,88.539518,0.000000,0.000000,0.000000,0.000000,4.468453,5.634455,5.559143,1.467382,0.187079,0.015064,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.848133,proposed,0,-126.340000,54.885000,0.496338,-3.254244,0.540000,-3.185000,-0.043662,-0.069244,-1.860183,1.494245,-0.640391,1.494245,-1.860183,0.120000,0.580000,14,-4,14.077536,-3.638375,14.077536,-3.638375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.706854,-49.937039,68.538996,82.721474,0.000000,0.000000,0.000000,0.000000,4.478242,5.482017,5.561513,1.405417,0.140406,0.012204,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.858261,proposed,0,-126.340000,54.885000,0.486536,-3.323272,0.520000,-3.175000,-0.033464,-0.148272,-2.348100,-0.030495,0.091484,-0.030495,-2.348100,0.160000,0.250000,6,27,5.578060,26.851608,5.578060,26.851608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.647682,-46.678931,75.731059,95.882210,0.000000,0.000000,0.000000,0.000000,5.084666,6.149954,5.557479,1.412933,0.172147,0.013565,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.868268,proposed,0,-126.340000,54.885000,0.469430,-3.394522,0.500000,-3.225000,-0.030570,-0.169522,-2.165131,-7.288257,-0.457422,-7.288257,-2.165131,0.140000,0.190000,-3,72,-3.486706,87.722427,-3.486706,87.722427,0.000000,-15.870818,0.000000,64.000000,0.000000,0.000000,-116.649047,-43.473172,80.832244,105.955055,0.000000,0.000000,0.000000,0.000000,5.508297,6.347914,5.556529,1.420822,0.186617,0.013904,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.878260,proposed,0,-126.340000,54.885000,0.445125,-3.468491,0.490000,-3.325000,-0.044875,-0.143491,-1.250287,-13.326228,-0.335443,-13.326228,-1.250287,0.080000,0.400000,-16,107,-15.631100,106.622458,-15.631100,106.622458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.108734,-40.146569,82.647700,109.540262,0.000000,0.000000,0.000000,0.000000,5.388711,6.352317,5.556784,1.411451,0.211730,0.012824,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.888122,proposed,0,-126.340000,54.885000,0.414220,-3.544052,0.470000,-3.445000,-0.055780,-0.099052,-2.592058,-13.143259,0.823360,-13.143259,-2.592058,0.030000,0.720000,-8,91,-7.830598,90.984492,-7.830598,90.984492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.477291,-38.762088,82.357411,112.823261,0.000000,0.000000,0.000000,0.000000,5.214157,6.470889,5.577711,1.471276,0.326036,0.017399,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.898112,proposed,0,-126.340000,54.885000,0.376092,-3.622958,0.450000,-3.535000,-0.073908,-0.087958,-2.897006,-8.508050,-0.335443,-8.508050,-2.897006,0.010000,0.860000,-9,46,-8.532430,37.899722,-8.532430,37.899722,0.000000,8.084770,0.000000,64.000000,0.000000,0.000000,-105.984480,-37.061320,86.287667,109.846258,0.000000,0.000000,0.000000,0.000000,5.540823,6.580268,5.591501,1.815079,0.287322,0.038233,0.501119,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008244,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.908113,proposed,0,-126.340000,54.885000,0.331247,-3.704118,0.410000,-3.585000,-0.078753,-0.119118,-4.482736,-2.409089,0.030495,-2.409089,-4.482736,0.000000,0.690000,2,1,1.787983,-3.788331,1.787983,-3.788331,0.000000,4.772823,0.000000,64.000000,0.000000,0.000000,-104.045778,-33.811891,79.207824,93.642990,0.000000,0.000000,0.000000,0.000000,5.232193,5.965031,5.589167,1.465151,0.196473,0.021097,0.500533,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.918112,proposed,0,-126.340000,54.885000,0.279962,-3.787197,0.380000,-3.605000,-0.100038,-0.182197,-5.458569,-0.640391,-0.640391,-0.640391,-5.458569,-0.010000,0.350000,4,2,4.147784,2.289742,4.147784,2.289742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.938032,-28.337184,78.656042,87.712252,0.000000,0.000000,0.000000,0.000000,5.321603,5.832158,5.562299,1.774691,0.223988,0.033730,0.500699,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.928113,proposed,0,-126.340000,54.885000,0.222463,-3.871994,0.330000,-3.635000,-0.107537,-0.236994,-5.641538,-4.299767,-0.884349,-4.299767,-5.641538,0.000000,0.130000,-4,45,-4.041551,44.941545,-4.041551,44.941545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.944506,-23.146488,81.602298,93.537505,0.000000,0.000000,0.000000,0.000000,5.533917,6.038930,5.605970,1.556032,0.202341,0.022017,0.501725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.938112,proposed,0,-126.340000,54.885000,0.159046,-3.958230,0.280000,-3.725000,-0.120954,-0.233230,-4.970653,-12.777322,-0.640391,-12.777322,-4.970653,0.000000,0.220000,-22,90,-21.870452,105.367416,-21.870452,105.367416,0.000000,-15.425871,0.000000,64.000000,0.000000,0.000000,-87.913390,-17.667161,83.944988,99.746831,0.000000,0.000000,0.000000,0.000000,5.612372,6.464853,5.551545,1.492276,0.222225,0.014574,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.948135,proposed,0,-126.340000,54.885000,0.089810,-4.045898,0.230000,-3.865000,-0.140190,-0.180898,-4.848673,-16.741646,-0.579401,-16.741646,-4.848673,-0.030000,0.510000,-32,107,-31.738739,106.843195,-31.738739,106.843195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.846600,-13.231577,83.289272,105.391065,0.000000,0.000000,0.000000,0.000000,5.480313,6.634299,5.557360,1.423131,0.206772,0.012920,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.958211,proposed,0,-126.340000,54.885000,0.014795,-4.135022,0.190000,-4.015000,-0.175205,-0.120022,-5.824507,-14.119093,-1.006328,-14.119093,-5.824507,-0.120000,0.810000,-22,71,-21.933437,71.178383,-21.933437,71.178383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.298342,-10.553719,87.418638,112.392271,0.000000,0.000000,0.000000,0.000000,5.725732,6.831157,5.561038,1.419952,0.208281,0.012131,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.968200,proposed,0,-126.340000,54.885000,-0.064589,-4.224092,0.130000,-4.105000,-0.194589,-0.119092,-6.434403,-7.105289,-1.006328,-7.105289,-6.434403,-0.170000,0.790000,-14,26,-13.824508,12.379809,-13.824508,12.379809,0.000000,13.798574,0.000000,64.000000,0.000000,0.000000,-67.703096,-6.792438,96.233686,112.543113,0.000000,0.000000,0.000000,0.000000,6.346412,7.069433,5.553183,1.404159,0.149679,0.012519,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.978264,proposed,0,-126.340000,54.885000,-0.149292,-4.314321,0.060000,-4.155000,-0.209292,-0.159321,-8.081122,-2.897006,-0.945339,-2.897006,-8.081122,-0.170000,0.530000,-4,-5,-3.621060,-4.811572,-3.621060,-4.811572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.258753,-2.755207,89.542894,103.957966,0.000000,0.000000,0.000000,0.000000,6.128160,6.463468,5.557455,1.417940,0.180905,0.014475,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.988273,proposed,0,-126.340000,54.885000,-0.237855,-4.404273,-0.010000,-4.195000,-0.227855,-0.209273,-8.508050,-3.811850,-1.006328,-3.811850,-8.508050,-0.120000,0.230000,-13,23,-12.501952,23.282420,-12.501952,23.282420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.253562,1.913960,85.986012,106.087986,0.000000,0.000000,0.000000,0.000000,5.950231,6.443559,5.556808,1.416629,0.177881,0.013491,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.998267,proposed,0,-126.340000,54.885000,-0.330224,-4.494068,-0.090000,-4.265000,-0.240224,-0.229068,-7.959143,-11.374561,-0.945339,-11.374561,-7.959143,-0.100000,0.180000,-30,68,-30.043006,87.817811,-30.043006,87.817811,0.000000,-19.535391,0.000000,64.000000,0.000000,0.000000,-50.017600,7.318025,86.437419,107.141283,0.000000,0.000000,0.000000,0.000000,5.973934,7.024960,5.559096,1.417408,0.191556,0.014376,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.008264,proposed,0,-126.340000,54.885000,-0.426175,-4.583622,-0.170000,-4.395000,-0.256175,-0.188622,-7.349247,-16.924615,-1.189297,-16.924615,-7.349247,-0.170000,0.360000,-38,107,-37.562510,107.041326,-37.562510,107.041326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.682981,12.210529,82.481238,101.666802,0.000000,0.000000,0.000000,0.000000,5.630774,7.072299,5.556245,1.419934,0.215083,0.013637,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.018272,proposed,0,-126.340000,54.885000,-0.525372,-4.672739,-0.230000,-4.555000,-0.295372,-0.117739,-8.081122,-17.229563,-0.640391,-17.229563,-8.081122,-0.270000,0.700000,-28,100,-28.344559,100.138113,-28.344559,100.138113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.983035,15.685593,87.921905,109.420069,0.000000,0.000000,0.000000,0.000000,5.859008,7.522927,5.556095,1.416507,0.266215,0.013157,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.028201,proposed,0,-126.340000,54.885000,-0.626498,-4.760395,-0.320000,-4.685000,-0.306498,-0.075395,-9.788831,-11.862478,-1.128308,-11.862478,-9.788831,-0.290000,0.870000,-13,55,-13.447165,43.456183,-13.447165,43.456183,0.000000,11.681930,0.000000,64.000000,0.000000,0.000000,-22.372361,20.034922,102.496688,123.725963,0.000000,0.000000,0.000000,0.000000,6.796875,8.391465,5.553330,1.405304,0.218307,0.013238,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.038233,proposed,0,-126.340000,54.885000,-0.730974,-4.847932,-0.430000,-4.755000,-0.300974,-0.092932,-11.374561,-4.299767,-1.433256,-4.299767,-11.374561,-0.240000,0.730000,-5,10,-4.876096,-8.811234,-4.876096,-8.811234,0.000000,18.949347,0.000000,64.000000,0.000000,0.000000,-18.424260,23.255775,101.271865,126.530240,0.000000,0.000000,0.000000,0.000000,6.826027,7.870897,5.548832,1.415961,0.176728,0.013734,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.048268,proposed,0,-126.340000,54.885000,-0.837373,-4.934233,-0.540000,-4.785000,-0.297373,-0.149233,-11.923467,-2.226120,-1.494245,-2.226120,-11.923467,-0.160000,0.430000,-12,-4,-11.666116,-3.980286,-11.666116,-3.980286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.545339,24.976944,89.599420,119.198251,0.000000,0.000000,0.000000,0.000000,6.256017,7.060811,5.558458,1.415777,0.176103,0.015133,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.058267,proposed,0,-126.340000,54.885000,-0.944813,-5.018716,-0.650000,-4.825000,-0.294813,-0.193716,-11.374561,-5.641538,-0.884349,-5.641538,-11.374561,-0.120000,0.170000,-27,41,-27.286268,44.450080,-27.286268,44.450080,0.000000,-3.430367,0.000000,64.000000,0.000000,0.000000,-0.788909,27.162917,86.620007,123.806201,0.000000,0.000000,0.000000,0.000000,5.944787,7.490645,5.556739,1.416209,0.177210,0.014092,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.068264,proposed,0,-126.340000,54.885000,-1.053191,-5.101437,-0.750000,-4.915000,-0.303191,-0.186437,-9.727842,-12.838311,-1.189297,-12.838311,-9.727842,-0.160000,0.210000,-46,86,-45.519448,103.499846,-45.519448,103.499846,0.000000,-17.480132,0.000000,64.000000,0.000000,0.000000,13.592151,29.120263,81.645825,115.288636,0.000000,0.000000,0.000000,0.000000,5.620049,7.613532,5.556226,1.416925,0.214802,0.014704,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.078110,proposed,0,-126.340000,54.885000,-1.160440,-5.180990,-0.850000,-5.055000,-0.310440,-0.125990,-9.788831,-16.497687,-0.884349,-16.497687,-9.788831,-0.290000,0.470000,-35,107,-34.965414,106.801972,-34.965414,106.801972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.247293,29.978247,79.050259,106.165947,0.000000,0.000000,0.000000,0.000000,5.208502,7.386597,5.537780,1.407381,0.200415,0.013971,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.088337,proposed,0,-126.340000,54.885000,-1.271882,-5.261362,-0.950000,-5.195000,-0.321882,-0.066362,-11.862478,-13.936124,-1.067318,-13.936124,-11.862478,-0.360000,0.780000,-10,77,-9.521130,77.365603,-9.521130,77.365603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.606988,32.435479,89.766951,119.521917,0.000000,0.000000,0.000000,0.000000,5.920865,8.220002,5.566737,1.416933,0.328544,0.015370,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.098275,proposed,0,-126.340000,54.885000,-1.379748,-5.337036,-1.070000,-5.305000,-0.309748,-0.032036,-13.631176,-8.264091,-1.189297,-8.264091,-13.631176,-0.280000,0.820000,0,32,-0.117520,29.722865,-0.117520,29.722865,0.000000,2.642738,0.000000,64.000000,0.000000,0.000000,36.387681,37.481674,97.825629,134.207251,0.000000,0.000000,0.000000,0.000000,6.352573,8.496633,5.558000,1.418005,0.187761,0.013932,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.108263,proposed,0,-126.340000,54.885000,-1.487260,-5.410465,-1.210000,-5.355000,-0.277260,-0.055465,-13.875134,-3.140965,-1.860183,-3.140965,-13.875134,-0.140000,0.590000,-11,7,-11.245319,6.652978,-11.245319,6.652978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.798435,40.175655,87.004757,126.207826,0.000000,0.000000,0.000000,0.000000,5.828963,7.441946,5.555828,1.415465,0.176915,0.012701,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.118263,proposed,0,-126.340000,54.885000,-1.593517,-5.481127,-1.340000,-5.395000,-0.253517,-0.086127,-12.655342,-4.055809,-1.555235,-4.055809,-12.655342,-0.110000,0.310000,-26,39,-26.216490,38.932412,-26.216490,38.932412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.716898,40.268878,93.090613,121.639617,0.000000,0.000000,0.000000,0.000000,5.359804,7.167308,5.555239,1.417173,0.175239,0.012641,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.128208,proposed,0,-126.340000,54.885000,-1.697369,-5.548379,-1.460000,-5.455000,-0.237369,-0.093379,-12.228415,-8.630029,-1.189297,-8.630029,-12.228415,-0.160000,0.290000,-26,83,-26.188981,83.010331,-26.188981,83.010331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.695639,38.068019,87.040951,105.603868,0.000000,0.000000,0.000000,0.000000,4.895145,6.777738,5.548733,1.417552,0.190663,0.013945,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.138226,proposed,0,-126.340000,54.885000,-1.799650,-5.612868,-1.580000,-5.555000,-0.219650,-0.057868,-11.862478,-12.045446,-1.555235,-12.045446,-11.862478,-0.220000,0.520000,-22,99,-21.544011,99.067985,-21.544011,99.067985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.279733,35.820311,80.678310,95.465487,0.000000,0.000000,0.000000,0.000000,4.603506,6.495079,5.549061,1.426227,0.203989,0.014688,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.148262,proposed,0,-126.340000,54.885000,-1.899301,-5.674010,-1.700000,-5.655000,-0.199301,-0.019010,-12.472374,-10.032790,-1.128308,-10.032790,-12.472374,-0.230000,0.760000,-11,69,-11.393209,68.513704,-11.393209,68.513704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.590811,34.731977,81.381697,97.623306,0.000000,0.000000,0.000000,0.000000,4.644348,6.597666,5.555974,1.418698,0.242341,0.014307,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.158269,proposed,0,-126.340000,54.885000,-1.995398,-5.731347,-1.820000,-5.725000,-0.175398,-0.006347,-13.265238,-4.726694,-1.616224,-4.726694,-13.265238,-0.200000,0.760000,-2,28,-2.272573,28.331415,-2.272573,28.331415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.237474,34.851745,86.716298,104.132431,0.000000,0.000000,0.000000,0.000000,4.856113,6.437003,5.558242,1.417992,0.177549,0.014666,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.168272,proposed,0,-126.340000,54.885000,-2.087724,-5.784859,-1.940000,-5.755000,-0.147724,-0.029859,-12.838311,-2.226120,-1.677214,-2.226120,-12.838311,-0.150000,0.540000,-5,28,-5.244923,28.101897,-5.244923,28.101897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.391829,34.711726,85.530651,102.851862,0.000000,0.000000,0.000000,0.000000,4.789716,5.918150,5.555612,1.420005,0.177980,0.013405,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.178264,proposed,0,-126.340000,54.885000,-2.175768,-5.834355,-2.070000,-5.785000,-0.105768,-0.049355,-11.801488,-3.567892,-1.799193,-3.567892,-11.801488,-0.110000,0.370000,-13,58,-13.227459,57.502597,-13.227459,57.502597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.874324,33.124569,84.795071,95.091776,0.000000,0.000000,0.000000,0.000000,4.748524,5.719952,5.555632,1.417913,0.178108,0.012214,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.188265,proposed,0,-126.340000,54.885000,-2.259275,-5.879788,-2.180000,-5.825000,-0.079275,-0.054788,-10.581696,-6.495393,-1.189297,-6.495393,-10.581696,-0.120000,0.430000,-18,82,-17.613536,81.743431,-17.613536,81.743431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.639190,30.581073,74.818002,82.127544,0.000000,0.000000,0.000000,0.000000,4.189808,5.350745,5.557430,1.417906,0.178418,0.013594,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.198266,proposed,0,-126.340000,54.885000,-2.337706,-5.920955,-2.280000,-5.885000,-0.057706,-0.035955,-10.032790,-7.837164,-1.067318,-7.837164,-10.032790,-0.160000,0.610000,-11,84,-10.894922,84.136223,-10.894922,84.136223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,109.033131,28.113419,68.345364,75.577559,0.000000,0.000000,0.000000,0.000000,3.827340,5.073410,5.556916,1.417675,0.190422,0.013193,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.208267,proposed,0,-126.340000,54.885000,-2.410643,-5.957725,-2.370000,-5.945000,-0.040643,-0.012725,-9.117946,-4.848673,-0.396432,-4.848673,-9.117946,-0.160000,0.730000,-10,56,-10.072728,55.641209,-10.072728,55.641209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.391957,26.504238,67.091221,74.554434,0.000000,0.000000,0.000000,0.000000,3.770474,4.898869,5.557786,1.417748,0.173880,0.013334,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.218262,proposed,0,-126.340000,54.885000,-2.477630,-5.989954,-2.460000,-5.965000,-0.017630,-0.024954,-9.056956,-0.884349,-0.945339,-0.884349,-9.056956,-0.160000,0.670000,-1,31,-0.876715,31.053389,-0.876715,31.053389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,111.927110,25.431664,72.007414,78.437109,0.000000,0.000000,0.000000,0.000000,4.032415,4.782662,5.557925,1.417821,0.179535,0.014822,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.228262,proposed,0,-126.340000,54.885000,-2.538332,-6.017559,-2.540000,-5.975000,0.001668,-0.042559,-8.081122,-0.030495,-1.372266,-0.030495,-8.081122,-0.110000,0.490000,-5,42,-5.471198,42.299561,-5.471198,42.299561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.959887,25.465454,71.380004,78.085920,0.000000,0.000000,0.000000,0.000000,3.997280,4.538631,5.557414,1.418628,0.178307,0.013878,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.238216,proposed,0,-126.340000,54.885000,-2.592107,-6.040329,-2.610000,-5.985000,0.017893,-0.055329,-6.373413,-2.409089,-1.250287,-2.409089,-6.373413,-0.100000,0.430000,-14,71,-13.551480,71.247595,-13.551480,71.247595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,111.355587,24.966325,66.786446,72.720835,0.000000,0.000000,0.000000,0.000000,3.815032,4.545017,5.637462,1.451983,0.202953,0.020988,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.248111,proposed,0,-126.340000,54.885000,-2.638616,-6.058213,-2.660000,-6.015000,0.021384,-0.043213,-4.665705,-4.360757,-0.762370,-4.360757,-4.665705,-0.100000,0.530000,-21,85,-20.814608,85.367229,-20.814608,85.367229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.240429,23.723864,57.954684,64.519059,0.000000,0.000000,0.000000,0.000000,3.457406,4.337302,5.545461,1.482219,0.253380,0.020019,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.258122,proposed,0,-126.340000,54.885000,-2.678263,-6.071401,-2.700000,-6.045000,0.021737,-0.026401,-4.177788,-3.506902,0.030495,-3.506902,-4.177788,-0.140000,0.690000,-11,71,-11.299742,71.110276,-11.299742,71.110276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.930280,22.148001,56.126516,62.381413,0.000000,0.000000,0.000000,0.000000,3.399023,4.251939,5.590094,1.462722,0.212520,0.018040,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.268110,proposed,0,-126.340000,54.885000,-2.710064,-6.079571,-2.730000,-6.065000,0.019936,-0.014571,-3.384923,-0.701380,0.030495,-0.701380,-3.384923,-0.160000,0.710000,-5,51,-4.639997,51.222854,-4.639997,51.222854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.875319,22.308633,54.178986,62.308240,0.000000,0.000000,0.000000,0.000000,3.226426,3.962386,5.593728,1.730227,0.236751,0.037203,0.501075,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.278120,proposed,0,-126.340000,54.885000,-2.733836,-6.082696,-2.760000,-6.055000,0.026164,-0.027696,-2.836017,1.494245,-0.579401,1.494245,-2.836017,-0.140000,0.610000,0,45,0.094008,44.528189,0.094008,44.528189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.824950,23.421003,54.885240,63.306009,0.000000,0.000000,0.000000,0.000000,3.162593,3.786984,5.563835,1.518553,0.205180,0.017790,0.500847,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.288113,proposed,0,-126.340000,54.885000,-2.749182,-6.080710,-2.780000,-6.035000,0.030818,-0.045710,-2.104141,2.287110,-0.274453,2.287110,-2.104141,-0.130000,0.520000,4,49,3.858616,48.792204,3.858616,48.792204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.325133,24.118462,53.925930,61.825842,0.000000,0.000000,0.000000,0.000000,3.093746,3.711289,5.555459,1.451204,0.192674,0.013743,0.500282,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.298198,proposed,0,-126.340000,54.885000,-2.755886,-6.073493,-2.790000,-6.015000,0.034114,-0.058493,-0.274453,0.640391,-0.030495,0.640391,-0.274453,-0.080000,0.500000,-8,67,-7.904652,67.332571,-7.904652,67.332571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.173578,25.002830,52.141948,60.023742,0.000000,0.000000,0.000000,0.000000,3.012267,3.710139,5.551268,1.425478,0.148312,0.012245,0.500480,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.308162,proposed,0,-126.340000,54.885000,-2.753585,-6.061189,-2.780000,-6.015000,0.026415,-0.046189,0.945339,-0.823360,0.335443,-0.823360,0.945339,-0.080000,0.560000,-10,81,-10.415440,80.824441,-10.415440,80.824441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.097979,24.025887,50.425466,56.887147,0.000000,0.000000,0.000000,0.000000,3.038918,3.772549,5.678925,1.422624,0.142685,0.013204,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.318190,proposed,0,-126.340000,54.885000,-2.742075,-6.043599,-2.760000,-6.015000,0.017925,-0.028599,2.043152,-1.189297,0.518412,-1.189297,2.043152,-0.090000,0.680000,-9,80,-9.250280,79.967975,-9.250280,79.967975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.951324,23.190427,47.321344,54.511074,0.000000,0.000000,0.000000,0.000000,2.918086,3.658812,5.558264,1.480594,0.204367,0.018886,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.328172,proposed,0,-126.340000,54.885000,-2.721238,-6.020891,-2.730000,-6.005000,0.008762,-0.015891,2.470079,1.555235,0.396432,1.555235,2.470079,-0.090000,0.750000,-2,57,-2.038850,56.952933,-2.038850,56.952933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.089264,22.834846,45.674651,53.947052,0.000000,0.000000,0.000000,0.000000,2.797305,3.503041,5.667439,1.411302,0.142662,0.013378,0.500424,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.338134,proposed,0,-126.340000,54.885000,-2.690927,-5.993065,-2.700000,-5.975000,0.009073,-0.018065,3.445913,4.116798,0.274453,4.116798,3.445913,-0.080000,0.680000,1,45,0.948705,45.148917,0.948705,45.148917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.911887,24.116820,47.909623,57.013511,0.000000,0.000000,0.000000,0.000000,2.843820,3.404038,5.558127,1.409070,0.142925,0.011703,0.500305,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.348276,proposed,0,-126.340000,54.885000,-2.650127,-5.959449,-2.660000,-5.925000,0.009873,-0.034449,3.445913,4.360757,0.518412,4.360757,3.445913,-0.070000,0.550000,11,57,11.241731,57.230661,11.241731,57.230661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.258945,25.515837,52.056612,60.934737,0.000000,0.000000,0.000000,0.000000,3.076695,3.590683,5.570301,1.416942,0.177460,0.013855,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.358260,proposed,0,-126.340000,54.885000,-2.600024,-5.921176,-2.620000,-5.895000,0.019976,-0.026176,3.506902,3.018985,0.823360,3.018985,3.506902,-0.050000,0.530000,20,76,20.131986,75.722200,20.131986,75.722200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.709114,26.403302,50.880973,59.361555,0.000000,0.000000,0.000000,0.000000,3.106820,3.594942,5.558239,1.415455,0.177426,0.013552,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.368181,proposed,0,-126.340000,54.885000,-2.540352,-5.878087,-2.570000,-5.865000,0.029648,-0.013087,3.933829,1.067318,0.640391,1.067318,3.933829,-0.010000,0.620000,23,90,22.576509,89.850630,22.576509,89.850630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.613145,26.732192,52.044140,59.813160,0.000000,0.000000,0.000000,0.000000,3.174714,3.689029,5.559456,1.404674,0.149121,0.013014,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.378263,proposed,0,-126.340000,54.885000,-2.469515,-5.829176,-2.520000,-5.845000,0.050485,0.015824,5.092632,1.677214,0.335443,1.677214,5.092632,0.090000,0.750000,12,81,12.048044,80.673701,12.048044,80.673701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.757258,26.481416,57.209399,64.344405,0.000000,0.000000,0.000000,0.000000,3.311301,3.954801,5.557770,1.428957,0.201417,0.013522,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.388267,proposed,0,-126.340000,54.885000,-2.389010,-5.775605,-2.460000,-5.805000,0.070990,0.029395,6.617372,5.031642,0.640391,5.031642,6.617372,0.110000,0.800000,8,54,8.079087,53.929367,8.079087,53.929367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.152120,25.763143,63.344479,69.786907,0.000000,0.000000,0.000000,0.000000,3.779245,4.180799,5.558132,1.414513,0.177563,0.012472,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.398262,proposed,0,-126.340000,54.885000,-2.298368,-5.717133,-2.380000,-5.745000,0.081632,0.027867,7.532216,7.532216,1.494245,7.532216,7.532216,0.080000,0.680000,15,48,15.097403,47.541019,15.097403,47.541019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.022785,25.335826,68.183036,73.527691,0.000000,0.000000,0.000000,0.000000,3.936625,4.270618,5.558403,1.414446,0.178791,0.013493,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.408266,proposed,0,-126.340000,54.885000,-2.197405,-5.653729,-2.300000,-5.675000,0.102595,0.021271,8.752008,6.678361,0.884349,6.678361,8.752008,0.090000,0.550000,15,70,15.016046,69.713463,15.016046,69.713463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.139573,25.427440,69.652505,74.739669,0.000000,0.000000,0.000000,0.000000,4.002802,4.341860,5.559398,1.415524,0.180106,0.014416,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.418272,proposed,0,-126.340000,54.885000,-2.086192,-5.585519,-2.200000,-5.615000,0.113808,0.029481,9.361904,5.214611,1.250287,5.214611,9.361904,0.110000,0.610000,17,83,16.895126,82.814036,16.895126,82.814036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.876567,23.869493,66.665593,70.779997,0.000000,0.000000,0.000000,0.000000,3.854188,4.271148,5.558129,1.413083,0.174576,0.014156,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.428202,proposed,0,-126.340000,54.885000,-1.965739,-5.513178,-2.100000,-5.565000,0.134261,0.051822,10.520706,3.933829,1.738204,3.933829,10.520706,0.140000,0.680000,14,94,14.218963,93.752117,14.218963,93.752117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.912353,23.052590,68.060264,72.517214,0.000000,0.000000,0.000000,0.000000,4.092061,4.416226,5.561759,1.401115,0.165667,0.013436,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.438263,proposed,0,-126.340000,54.885000,-1.833518,-5.435266,-1.980000,-5.505000,0.146482,0.069734,12.045446,5.824507,1.372266,5.824507,12.045446,0.140000,0.820000,13,72,12.514294,71.997017,12.514294,71.997017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.161487,21.469071,70.269136,74.636715,0.000000,0.000000,0.000000,0.000000,4.427917,4.585583,5.558570,1.412865,0.202945,0.013662,0.500875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.448179,proposed,0,-126.340000,54.885000,-1.693256,-5.354037,-1.850000,-5.435000,0.156744,0.080963,12.350394,9.178935,1.982162,9.178935,12.350394,0.160000,0.790000,19,51,18.927882,51.236188,18.927882,51.236188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.758095,20.901624,75.241241,79.413657,0.000000,0.000000,0.000000,0.000000,4.693312,4.708637,5.555712,1.403856,0.146563,0.013100,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.458266,proposed,0,-126.340000,54.885000,-1.540571,-5.267012,-1.720000,-5.335000,0.179429,0.067988,13.570186,10.093779,1.494245,10.093779,13.570186,0.150000,0.640000,22,59,22.231464,59.036089,22.231464,59.036089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.328471,20.655922,79.570919,82.786448,0.000000,0.000000,0.000000,0.000000,4.820387,4.857635,5.558541,1.413861,0.177785,0.013732,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.468273,proposed,0,-126.340000,54.885000,-1.379263,-5.176425,-1.560000,-5.235000,0.180737,0.058575,14.789979,8.447060,1.433256,8.447060,14.789979,0.170000,0.580000,18,81,17.922647,81.338804,17.922647,81.338804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.025630,19.736120,79.902734,82.744155,0.000000,0.000000,0.000000,0.000000,4.812919,4.927983,5.558548,1.467542,0.178269,0.015238,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.478148,proposed,0,-126.340000,54.885000,-1.210635,-5.083010,-1.400000,-5.155000,0.189365,0.071990,16.619667,8.203101,1.860183,8.203101,16.619667,0.180000,0.660000,10,83,9.958654,82.511287,9.958654,82.511287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.444540,17.264135,78.091640,79.988933,0.000000,0.000000,0.000000,0.000000,4.840528,4.919772,5.555764,1.411896,0.187726,0.013253,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.488263,proposed,0,-126.340000,54.885000,-1.028358,-4.983318,-1.210000,-5.075000,0.181642,0.091682,18.205396,8.264091,2.104141,8.264091,18.205396,0.150000,0.740000,8,80,8.043599,80.201520,8.043599,80.201520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.033808,15.887894,77.892502,81.046827,0.000000,0.000000,0.000000,0.000000,4.942096,4.984795,5.557260,1.411060,0.188284,0.012702,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.498175,proposed,0,-126.340000,54.885000,-0.840588,-4.881849,-1.010000,-4.975000,0.169412,0.093151,19.669147,10.398727,2.470079,10.398727,19.669147,0.120000,0.740000,8,66,7.922877,66.181335,7.922877,66.181335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.595342,14.534653,76.848664,80.037934,0.000000,0.000000,0.000000,0.000000,4.870807,4.903831,5.662861,1.411032,0.179900,0.014540,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.508262,proposed,0,-126.340000,54.885000,-0.640444,-4.774908,-0.810000,-4.865000,0.169556,0.090092,19.913105,12.411384,2.592058,12.411384,19.913105,0.100000,0.720000,18,54,18.001227,54.041225,18.001227,54.041225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.253124,13.392490,76.596582,79.435991,0.000000,0.000000,0.000000,0.000000,4.782246,4.789211,5.559043,1.409375,0.176340,0.013419,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.518270,proposed,0,-126.340000,54.885000,-0.433097,-4.665296,-0.590000,-4.745000,0.156903,0.079704,21.254876,12.716332,1.982162,12.716332,21.254876,0.120000,0.620000,12,62,12.351201,62.182121,12.351201,62.182121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.916527,12.518737,76.675265,78.575732,0.000000,0.000000,0.000000,0.000000,4.658841,4.693878,5.558081,1.409614,0.175876,0.013504,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.528268,proposed,0,-126.340000,54.885000,-0.217497,-4.552461,-0.370000,-4.625000,0.152503,0.072539,22.718627,11.374561,1.982162,11.374561,22.718627,0.140000,0.590000,4,79,4.114956,78.843102,4.114956,78.843102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.925366,10.778411,75.062078,77.060541,0.000000,0.000000,0.000000,0.000000,4.625896,4.713588,5.558981,1.409406,0.174576,0.014633,0.504577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.538261,proposed,0,-126.340000,54.885000,0.006153,-4.436517,-0.140000,-4.525000,0.146153,0.088483,22.474668,10.337738,2.714037,10.337738,22.474668,0.110000,0.660000,17,87,16.650627,86.709317,16.650627,86.709317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.459149,8.593567,72.197036,73.918885,0.000000,0.000000,0.000000,0.000000,4.549276,4.654401,5.558200,1.408930,0.186399,0.014392,0.500672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.548273,proposed,0,-126.340000,54.885000,0.238052,-4.317372,0.100000,-4.425000,0.138052,0.107628,22.474668,10.642686,2.592058,10.642686,22.474668,0.130000,0.730000,23,83,22.763689,82.857187,22.763689,82.857187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.082487,7.165546,72.074873,73.052375,0.000000,0.000000,0.000000,0.000000,4.507751,4.546423,5.557933,1.408679,0.189601,0.014631,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.558218,proposed,0,-126.340000,54.885000,0.475858,-4.196223,0.330000,-4.305000,0.145858,0.108777,22.596648,12.655342,2.043152,12.655342,22.596648,0.180000,0.770000,25,65,25.130164,65.071532,25.130164,65.071532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.791534,6.314927,74.385233,74.909950,0.000000,0.000000,0.000000,0.000000,4.633431,4.614341,5.561254,1.407557,0.176962,0.013594,0.501287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.568148,proposed,0,-126.340000,54.885000,0.720344,-4.072661,0.560000,-4.175000,0.160344,0.102339,22.535658,15.277895,2.226120,15.277895,22.535658,0.220000,0.720000,30,49,29.923396,49.062658,29.923396,49.062658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.379727,5.589684,77.992649,77.291463,0.000000,0.000000,0.000000,0.000000,4.811558,4.671365,5.559228,1.410347,0.177895,0.012808,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.578272,proposed,0,-126.340000,54.885000,0.976443,-3.944212,0.810000,-4.015000,0.166443,0.070788,23.511492,16.802635,2.043152,16.802635,23.511492,0.260000,0.580000,24,48,24.113648,48.118832,24.113648,48.118832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.309591,4.166694,81.864712,78.989457,0.000000,0.000000,0.000000,0.000000,4.985658,4.813622,5.557949,1.407041,0.187101,0.013745,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.588267,proposed,0,-126.340000,54.885000,1.235713,-3.815107,1.070000,-3.865000,0.165713,0.049893,24.914252,14.789979,2.287110,14.789979,24.914252,0.280000,0.480000,14,74,13.726099,73.917930,13.726099,73.917930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.893734,2.786113,83.583980,80.819911,0.000000,0.000000,0.000000,0.000000,5.163337,4.946582,5.565667,1.662871,0.226245,0.044614,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.598114,proposed,0,-126.340000,54.885000,1.496964,-3.685884,1.330000,-3.735000,0.166964,0.049116,26.012065,12.045446,2.470079,12.045446,26.012065,0.240000,0.570000,13,92,13.164938,91.538502,13.164938,91.538502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.426413,0.918348,79.681423,80.404888,0.000000,0.000000,0.000000,0.000000,5.066860,4.964176,5.639216,1.446864,0.200493,0.020100,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.608142,proposed,0,-126.340000,54.885000,1.768576,-3.552382,1.610000,-3.615000,0.158576,0.062618,27.353837,10.886644,2.531068,10.886644,27.353837,0.190000,0.710000,13,92,12.777778,92.024394,12.777778,92.024394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.928288,-0.446276,78.994656,81.885201,0.000000,0.000000,0.000000,0.000000,5.115281,5.038122,5.567296,1.638387,0.238962,0.025069,0.500392,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.618112,proposed,0,-126.340000,54.885000,2.043674,-3.417970,1.890000,-3.495000,0.153674,0.077030,27.963733,13.387218,2.226120,13.387218,27.963733,0.180000,0.830000,15,63,15.061075,63.371096,15.061075,63.371096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.253628,-1.492997,79.409213,82.898432,0.000000,0.000000,0.000000,0.000000,5.186677,5.128241,5.547494,1.631713,0.249285,0.028808,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.628122,proposed,0,-126.340000,54.885000,2.324583,-3.281478,2.180000,-3.335000,0.144583,0.053522,28.451649,16.680656,2.043152,16.680656,28.451649,0.170000,0.720000,18,44,18.167990,43.861950,18.167990,43.861950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.004234,-1.624212,82.423397,81.545175,0.000000,0.000000,0.000000,0.000000,5.327182,5.150207,5.610411,1.617524,0.216183,0.021272,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.638109,proposed,0,-126.340000,54.885000,2.609064,-3.143963,2.470000,-3.175000,0.139064,0.031037,29.122535,17.717479,2.470079,17.717479,29.122535,0.200000,0.580000,14,46,13.565302,46.358788,13.565302,46.358788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.958836,-2.444250,81.124102,79.553760,0.000000,0.000000,0.000000,0.000000,5.172157,5.087443,5.595228,1.668740,0.216659,0.021329,0.500393,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.648134,proposed,0,-126.340000,54.885000,2.898392,-3.004771,2.770000,-3.015000,0.128392,0.010229,29.488473,14.911958,1.677214,14.911958,29.488473,0.180000,0.490000,15,77,15.131456,76.841911,15.131456,76.841911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.806316,-3.348635,76.914525,78.146327,0.000000,0.000000,0.000000,0.000000,4.929964,4.919842,5.687876,1.417706,0.149047,0.013634,0.500399,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.658110,proposed,0,-126.340000,54.885000,3.189588,-2.865290,3.070000,-2.895000,0.119588,0.029710,29.549462,10.581696,2.714037,10.581696,29.549462,0.100000,0.580000,27,108,27.032672,108.272588,27.032672,108.272588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.900216,-4.976210,71.883412,78.522777,0.000000,0.000000,0.000000,0.000000,4.620482,4.848522,5.540119,1.408430,0.207706,0.013260,0.500464,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.668275,proposed,0,-126.340000,54.885000,3.489185,-2.722356,3.380000,-2.805000,0.109185,0.082644,30.037379,8.447060,2.165131,8.447060,30.037379,0.230000,0.820000,9,108,9.444337,108.157253,9.444337,108.157253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.497849,-6.859548,72.076215,80.690726,0.000000,0.000000,0.000000,0.000000,4.707486,4.947924,5.574349,1.406018,0.273729,0.013253,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.678265,proposed,0,-126.340000,54.885000,3.785987,-2.581260,3.690000,-2.695000,0.095987,0.113740,31.135192,11.008623,2.043152,11.008623,31.135192,0.220000,0.950000,3,82,3.300382,81.780131,3.300382,81.780131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.127599,-7.548495,73.913782,83.229026,0.000000,0.000000,0.000000,0.000000,4.990004,5.116674,5.558155,1.406443,0.239973,0.012555,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.688218,proposed,0,-126.340000,54.885000,4.083491,-2.440268,4.010000,-2.565000,0.073491,0.124732,30.586285,15.765812,1.982162,15.765812,30.586285,0.150000,0.850000,20,52,19.501281,51.978606,19.501281,51.978606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.064015,-7.781023,71.788409,79.557245,0.000000,0.000000,0.000000,0.000000,4.842572,4.980830,5.560268,1.406434,0.175196,0.013580,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.698271,proposed,0,-126.340000,54.885000,4.385379,-2.297582,4.330000,-2.395000,0.055379,0.097418,29.366493,17.290552,1.982162,17.290552,29.366493,0.160000,0.700000,32,50,32.145953,49.912389,32.145953,49.912389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.495720,-8.365184,70.674461,75.732682,0.000000,0.000000,0.000000,0.000000,4.614016,4.976973,5.558434,1.406507,0.176512,0.013732,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.708267,proposed,0,-126.340000,54.885000,4.686395,-2.155623,4.620000,-2.245000,0.066395,0.089377,28.085712,15.399875,1.311276,15.399875,28.085712,0.240000,0.580000,37,76,36.869401,76.322668,36.869401,76.322668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.213065,-9.522911,67.268782,72.153427,0.000000,0.000000,0.000000,0.000000,4.318838,4.751147,5.559314,1.405874,0.189687,0.012631,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.718145,proposed,0,-126.340000,54.885000,4.984234,-2.015407,4.910000,-2.125000,0.074234,0.109593,27.902743,10.276748,1.067318,10.276748,27.902743,0.310000,0.620000,30,109,30.133686,108.661072,30.133686,108.661072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.013227,-11.268599,64.263783,71.220444,0.000000,0.000000,0.000000,0.000000,4.160002,4.530213,5.538434,1.397942,0.190769,0.013152,0.501539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.728267,proposed,0,-126.340000,54.885000,5.289321,-1.871959,5.200000,-2.025000,0.089321,0.153041,28.146701,7.959143,1.128308,7.959143,28.146701,0.340000,0.810000,25,109,24.530288,108.577877,24.530288,108.577877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.607014,-13.356943,62.949681,72.784267,0.000000,0.000000,0.000000,0.000000,4.182642,4.522439,5.559346,1.406872,0.249574,0.014779,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.738264,proposed,0,-126.340000,54.885000,5.590065,-1.730660,5.480000,-1.935000,0.110065,0.204340,28.329670,9.849821,1.921172,9.849821,28.329670,0.310000,0.970000,29,100,28.539515,100.036859,28.539515,100.036859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.908965,-14.026808,62.310241,70.871308,0.000000,0.000000,0.000000,0.000000,4.242771,4.440543,5.559687,1.406534,0.249732,0.013416,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.748191,proposed,0,-126.340000,54.885000,5.887649,-1.590874,5.770000,-1.825000,0.117649,0.234126,28.878577,13.387218,1.494245,13.387218,28.878577,0.340000,0.990000,21,71,21.469606,71.159538,21.469606,71.159538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.367133,-14.954412,60.797889,68.976374,0.000000,0.000000,0.000000,0.000000,4.147928,4.372231,5.648054,1.399515,0.190112,0.014967,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.758268,proposed,0,-126.340000,54.885000,6.188169,-1.449660,6.080000,-1.675000,0.108169,0.225340,29.671441,16.436698,0.823360,16.436698,29.671441,0.290000,0.830000,20,58,19.621790,57.887512,19.621790,57.887512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.352281,-15.341358,60.383396,66.785056,0.000000,0.000000,0.000000,0.000000,4.131955,4.308243,5.559101,1.407979,0.175473,0.013774,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.768191,proposed,0,-126.340000,54.885000,6.482098,-1.311411,6.390000,-1.515000,0.092098,0.203589,29.671441,16.436698,0.945339,16.436698,29.671441,0.250000,0.670000,22,70,21.778779,69.641440,21.778779,69.641440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.691127,-16.525082,56.587140,65.232820,0.000000,0.000000,0.000000,0.000000,3.825357,4.254218,5.555731,1.398339,0.137304,0.012524,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.778252,proposed,0,-126.340000,54.885000,6.777652,-1.172179,6.700000,-1.375000,0.077652,0.202821,30.708265,13.631176,1.006328,13.631176,30.708265,0.260000,0.660000,8,94,7.555361,93.834885,7.555361,93.834885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.914070,-18.588263,51.732953,64.392237,0.000000,0.000000,0.000000,0.000000,3.505670,4.153054,5.548419,1.398103,0.152714,0.013263,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.788268,proposed,0,-126.340000,54.885000,7.068963,-1.034636,7.020000,-1.255000,0.048963,0.220364,31.196182,11.496540,1.250287,11.496540,31.196182,0.220000,0.770000,1,104,1.424356,103.914243,1.424356,103.914243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.512148,-20.976606,49.408105,65.985022,0.000000,0.000000,0.000000,0.000000,3.430651,4.151785,5.558616,1.408032,0.212664,0.013835,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.798266,proposed,0,-126.340000,54.885000,7.356380,-0.898530,7.350000,-1.135000,0.006380,0.236470,31.562119,13.143259,1.372266,13.143259,31.562119,0.170000,0.900000,-2,80,-1.905536,80.345324,-1.905536,80.345324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.152181,-23.512164,50.169605,67.365719,0.000000,0.000000,0.000000,0.000000,3.506368,4.237010,5.559341,1.408947,0.252062,0.013885,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.808190,proposed,0,-126.340000,54.885000,7.637947,-0.764701,7.670000,-0.995000,-0.032053,0.230299,30.647275,15.277895,1.494245,15.277895,30.647275,0.130000,0.970000,5,54,5.435233,54.223181,5.435233,54.223181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.977279,-24.918928,50.822661,63.981382,0.000000,0.000000,0.000000,0.000000,3.481828,4.135007,5.556901,1.398847,0.133053,0.012868,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.818163,proposed,0,-126.340000,54.885000,7.916740,-0.631596,7.970000,-0.845000,-0.053260,0.213404,30.281337,16.253729,0.945339,16.253729,30.281337,0.090000,0.660000,11,71,11.093365,71.091719,11.093365,71.091719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.466326,-25.236328,55.211936,64.177913,0.000000,0.000000,0.000000,0.000000,3.834180,4.306760,5.649532,1.409292,0.174220,0.015701,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.828122,proposed,0,-126.340000,54.885000,8.190600,-0.500146,8.260000,-0.705000,-0.069400,0.204854,29.427483,14.911958,1.006328,14.911958,29.427483,0.100000,0.650000,13,83,13.239828,82.890243,13.239828,82.890243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.888685,-27.162899,52.530949,63.095212,0.000000,0.000000,0.000000,0.000000,3.838019,4.170185,5.631916,1.401729,0.148308,0.016291,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.838107,proposed,0,-126.340000,54.885000,8.460211,-0.369923,8.550000,-0.575000,-0.089789,0.205077,27.963733,12.472374,0.823360,12.472374,27.963733,0.110000,0.720000,19,96,18.772723,96.491064,18.772723,96.491064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.122558,-28.500418,51.010114,61.057061,0.000000,0.000000,0.000000,0.000000,3.720411,4.010193,5.540512,1.401076,0.165459,0.013391,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.848217,proposed,0,-126.340000,54.885000,8.727749,-0.239757,8.830000,-0.445000,-0.102251,0.205243,26.256024,12.411384,1.067318,12.411384,26.256024,0.130000,0.830000,26,87,25.970721,86.943354,25.970721,86.943354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.393617,-29.816604,49.234269,59.191536,0.000000,0.000000,0.000000,0.000000,3.569259,3.878210,5.548978,1.410107,0.222581,0.014009,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.858198,proposed,0,-126.340000,54.885000,8.986184,-0.112966,9.090000,-0.305000,-0.103816,0.192034,24.304356,14.424041,1.067318,14.424041,24.304356,0.170000,0.870000,34,64,34.183646,64.151942,34.183646,64.151942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.322344,-30.418976,48.744408,57.169546,0.000000,0.000000,0.000000,0.000000,3.481977,3.805439,5.556677,1.424072,0.173561,0.013779,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.868186,proposed,0,-126.340000,54.885000,9.238758,0.012123,9.340000,-0.155000,-0.101242,0.167123,23.023575,16.802635,0.701380,16.802635,23.023575,0.240000,0.750000,33,51,33.238155,50.997028,33.238155,50.997028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.328013,-30.218977,50.551459,58.007568,0.000000,0.000000,0.000000,0.000000,3.565408,3.938801,5.560703,1.399006,0.134852,0.012831,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.878276,proposed,0,-126.340000,54.885000,9.487499,0.136639,9.570000,0.005000,-0.082501,0.131639,22.535658,16.009771,0.091484,16.009771,22.535658,0.300000,0.600000,26,66,25.936183,65.727350,25.936183,65.727350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.143194,-29.614107,50.300580,58.516866,0.000000,0.000000,0.000000,0.000000,3.565214,3.945494,5.558054,1.409786,0.172393,0.013056,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.888270,proposed,0,-126.340000,54.885000,9.727159,0.258062,9.810000,0.155000,-0.082841,0.103062,22.535658,13.692166,0.030495,13.692166,22.535658,0.300000,0.590000,19,82,18.504927,82.124763,18.504927,82.124763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.987927,-29.519508,44.933608,53.900402,0.000000,0.000000,0.000000,0.000000,3.260849,3.550185,5.557900,1.409159,0.173738,0.013279,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.898191,proposed,0,-126.340000,54.885000,9.958234,0.376707,10.030000,0.285000,-0.071766,0.091707,22.230710,11.801488,0.579401,11.801488,22.230710,0.270000,0.690000,18,87,17.970009,86.657881,17.970009,86.657881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.709909,-29.639058,41.461425,50.340649,0.000000,0.000000,0.000000,0.000000,3.014572,3.278744,5.556863,1.399403,0.149160,0.012776,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.908265,proposed,0,-126.340000,54.885000,10.185592,0.495199,10.260000,0.405000,-0.074408,0.090199,21.498835,11.862478,0.518412,11.862478,21.498835,0.230000,0.740000,22,80,22.201081,80.129936,22.201081,80.129936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.026117,-29.660141,39.915551,46.855240,0.000000,0.000000,0.000000,0.000000,2.897701,3.098948,5.557327,1.408127,0.186971,0.013027,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.918108,proposed,0,-126.340000,54.885000,10.400469,0.609051,10.480000,0.535000,-0.079531,0.074051,20.644980,13.387218,-0.030495,13.387218,20.644980,0.230000,0.790000,23,60,23.120029,59.727596,23.120029,59.727596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.210290,-29.498625,39.562789,44.456569,0.000000,0.000000,0.000000,0.000000,2.874421,3.021612,5.538142,1.401102,0.140995,0.015181,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.928190,proposed,0,-126.340000,54.885000,10.612829,0.723647,10.690000,0.685000,-0.077171,0.038647,20.096074,15.399875,-0.091484,15.399875,20.096074,0.230000,0.710000,22,45,22.190935,44.527642,22.190935,44.527642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.016210,-28.533925,41.548243,44.788200,0.000000,0.000000,0.000000,0.000000,3.003334,3.113395,5.556802,1.399487,0.142331,0.013229,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.938260,proposed,0,-126.340000,54.885000,10.816988,0.836096,10.890000,0.825000,-0.073012,0.011096,18.449355,14.241072,-0.030495,14.241072,18.449355,0.240000,0.600000,28,59,28.324572,58.844827,28.324572,58.844827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.619162,-26.492654,43.447027,45.278513,0.000000,0.000000,0.000000,0.000000,3.134541,3.165003,5.557637,1.552750,0.181214,0.021230,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.948142,proposed,0,-126.340000,54.885000,11.009370,0.944458,11.080000,0.945000,-0.070630,-0.000542,18.754303,11.557530,-0.030495,11.557530,18.754303,0.250000,0.540000,17,84,17.433868,84.017407,17.433868,84.017407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.648331,-25.212303,42.673034,44.990626,0.000000,0.000000,0.000000,0.000000,3.153342,3.079061,5.615049,1.444377,0.191307,0.019722,0.503787,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.958112,proposed,0,-126.340000,54.885000,11.195364,1.051826,11.260000,1.045000,-0.064636,0.006826,18.510344,8.569039,0.152474,8.569039,18.510344,0.230000,0.650000,13,99,13.000825,98.647871,13.000825,98.647871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.047289,-24.777952,39.165426,43.795163,0.000000,0.000000,0.000000,0.000000,2.874041,2.886073,5.543585,1.425185,0.167246,0.014011,0.500191,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.968109,proposed,0,-126.340000,54.885000,11.373556,1.157526,11.450000,1.125000,-0.076444,0.032526,18.144407,8.630029,-0.152474,8.630029,18.144407,0.180000,0.800000,13,86,13.049165,86.122067,13.049165,86.122067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.477041,-24.965244,38.100969,42.365361,0.000000,0.000000,0.000000,0.000000,2.762914,2.812333,5.539350,1.422444,0.180452,0.013709,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.978201,proposed,0,-126.340000,54.885000,11.544838,1.262236,11.630000,1.235000,-0.085162,0.027236,16.802635,11.374561,0.457422,11.374561,16.802635,0.170000,0.850000,18,57,18.388843,56.542315,18.388843,56.542315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.326744,-24.627588,37.676694,38.552707,0.000000,0.000000,0.000000,0.000000,2.724325,2.685059,5.552026,1.399510,0.141201,0.012129,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.988192,proposed,0,-126.340000,54.885000,11.705848,1.363984,11.800000,1.345000,-0.094152,0.018984,15.948781,13.143259,-0.213464,13.143259,15.948781,0.170000,0.720000,19,50,19.355619,50.013851,19.355619,50.013851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.456064,-22.888043,43.148625,40.440685,0.000000,0.000000,0.000000,0.000000,3.075744,2.916966,5.552026,1.399371,0.142233,0.012180,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.998269,proposed,0,-126.340000,54.885000,11.859523,1.464704,11.970000,1.465000,-0.110477,-0.000296,15.338885,12.106436,-0.091484,12.106436,15.338885,0.170000,0.580000,16,67,16.379440,67.307517,16.379440,67.307517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.589306,-20.551544,45.914603,42.355563,0.000000,0.000000,0.000000,0.000000,3.336720,3.019954,5.557630,1.411883,0.178761,0.014370,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.008190,proposed,0,-126.340000,54.885000,12.002221,1.562046,12.130000,1.565000,-0.127779,-0.002954,15.399875,8.447060,-0.335443,8.447060,15.399875,0.170000,0.600000,5,94,5.490239,94.022188,5.490239,94.022188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.680570,-18.526910,43.372099,40.081486,0.000000,0.000000,0.000000,0.000000,3.184227,2.802830,5.551568,1.399001,0.151108,0.013954,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.018193,proposed,0,-126.340000,54.885000,12.137430,1.658413,12.280000,1.645000,-0.142570,0.013413,14.728989,6.983309,-0.335443,6.983309,14.728989,0.130000,0.740000,5,95,5.314108,94.594606,5.314108,94.594606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.060417,-17.755590,41.378495,40.964584,0.000000,0.000000,0.000000,0.000000,3.048789,2.769595,5.553581,1.400272,0.167263,0.013334,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.028270,proposed,0,-126.340000,54.885000,12.264817,1.753737,12.430000,1.715000,-0.165183,0.038737,13.143259,7.959143,-0.030495,7.959143,13.143259,0.090000,0.860000,14,77,14.093947,76.687451,14.093947,76.687451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.460050,-16.895171,39.700128,35.929916,0.000000,0.000000,0.000000,0.000000,2.912057,2.541864,5.555904,1.414008,0.203665,0.014497,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.038261,proposed,0,-126.340000,54.885000,12.382394,1.846572,12.560000,1.805000,-0.177606,0.041572,11.984457,9.788831,0.152474,9.788831,11.984457,0.090000,0.820000,17,63,16.746754,63.276984,16.746754,63.276984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.600061,-15.268133,40.341536,32.218394,0.000000,0.000000,0.000000,0.000000,2.946226,2.440496,5.557146,1.411565,0.177679,0.014000,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.048194,proposed,0,-126.340000,54.885000,12.490726,1.937294,12.690000,1.905000,-0.199274,0.032294,10.947634,10.520706,-0.396432,10.520706,10.947634,0.120000,0.710000,13,64,13.245655,64.304964,13.245655,64.304964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.895066,-13.114964,41.620746,32.265543,0.000000,0.000000,0.000000,0.000000,3.097689,2.477974,5.555137,1.400565,0.135933,0.012058,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.058264,proposed,0,-126.340000,54.885000,12.591862,2.027717,12.800000,1.995000,-0.208138,0.032717,9.788831,9.178935,-0.274453,9.178935,9.788831,0.130000,0.670000,13,77,12.684895,77.450085,12.684895,77.450085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.310310,-10.729503,40.041122,30.902020,0.000000,0.000000,0.000000,0.000000,3.073670,2.345056,5.556083,1.414510,0.174619,0.014844,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.068261,proposed,0,-126.340000,54.885000,12.683703,2.116037,12.910000,2.075000,-0.226297,0.041037,9.056956,7.227268,0.091484,7.227268,9.056956,0.120000,0.680000,10,92,9.682648,92.499700,9.682648,92.499700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.365738,-8.879540,37.309544,28.709812,0.000000,0.000000,0.000000,0.000000,2.930137,2.192467,5.556598,1.412510,0.191057,0.013514,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.078188,proposed,0,-126.340000,54.885000,12.766533,2.202376,12.990000,2.145000,-0.223467,0.057376,8.081122,6.617372,0.274453,6.617372,8.081122,0.110000,0.770000,11,91,10.556200,90.511458,10.556200,90.511458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.246790,-7.963556,35.198728,28.295222,0.000000,0.000000,0.000000,0.000000,2.802363,2.093650,5.553032,1.400771,0.149341,0.013149,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.088202,proposed,0,-126.340000,54.885000,12.841745,2.288181,13.070000,2.215000,-0.228255,0.073181,6.434403,7.044299,-0.030495,7.044299,6.434403,0.110000,0.900000,16,76,15.823302,75.600992,15.823302,75.600992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.289528,-7.086766,33.601913,25.425109,0.000000,0.000000,0.000000,0.000000,2.666932,1.948879,5.554923,1.399628,0.147143,0.012188,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.098170,proposed,0,-126.340000,54.885000,12.908426,2.372406,13.140000,2.295000,-0.231574,0.077406,5.214611,8.142112,-0.213464,8.142112,5.214611,0.110000,0.820000,19,73,18.819242,72.565265,18.819242,72.565265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.037682,-5.436807,34.427261,24.107612,0.000000,0.000000,0.000000,0.000000,2.712887,1.924821,5.644266,1.410550,0.138950,0.015644,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.108185,proposed,0,-126.340000,54.885000,12.967320,2.455910,13.190000,2.385000,-0.222680,0.070910,3.811850,8.447060,0.335443,8.447060,3.811850,0.140000,0.740000,20,76,20.241827,75.892159,20.241827,75.892159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.414173,-4.086374,33.605200,24.476393,0.000000,0.000000,0.000000,0.000000,2.736122,1.954166,5.555307,1.402384,0.131127,0.012178,0.501010,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.118263,proposed,0,-126.340000,54.885000,13.018559,2.538919,13.240000,2.475000,-0.221441,0.063919,3.018985,8.264091,-0.030495,8.264091,3.018985,0.160000,0.750000,16,75,16.345416,75.455921,16.345416,75.455921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.863304,-3.403227,32.305662,24.986423,0.000000,0.000000,0.000000,0.000000,2.693010,1.946088,5.556262,1.412065,0.177449,0.014799,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.128271,proposed,0,-126.340000,54.885000,13.061637,2.620426,13.270000,2.565000,-0.208363,0.055426,2.775027,8.081122,0.213464,8.081122,2.775027,0.160000,0.750000,11,75,10.721839,75.492896,10.721839,75.492896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.721120,-2.517693,32.342447,26.855573,0.000000,0.000000,0.000000,0.000000,2.734451,2.046641,5.556007,1.412197,0.176929,0.013868,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.138190,proposed,0,-126.340000,54.885000,13.096842,2.700395,13.310000,2.645000,-0.213158,0.055395,2.226120,7.288257,0.030495,7.288257,2.226120,0.140000,0.740000,8,82,8.104602,82.099116,8.104602,82.099116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.060702,-0.997312,32.567199,27.619833,0.000000,0.000000,0.000000,0.000000,2.774225,2.149302,5.556356,1.399569,0.142051,0.013243,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.148271,proposed,0,-126.340000,54.885000,13.125180,2.780939,13.330000,2.725000,-0.204820,0.055939,0.884349,6.556382,-0.030495,6.556382,0.884349,0.120000,0.770000,14,85,13.633549,85.182998,13.633549,85.182998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.052276,0.385195,31.332378,26.667896,0.000000,0.000000,0.000000,0.000000,2.702221,2.092620,5.556574,1.408265,0.177578,0.014781,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.158261,proposed,0,-126.340000,54.885000,13.146070,2.860131,13.340000,2.795000,-0.193930,0.065131,-0.213464,7.471226,0.091484,7.471226,-0.213464,0.100000,0.810000,19,75,19.003445,74.904712,19.003445,74.904712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.415680,1.113435,30.876018,26.118322,0.000000,0.000000,0.000000,0.000000,2.686206,2.030767,5.556659,1.407211,0.176790,0.012453,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.168167,proposed,0,-126.340000,54.885000,13.159931,2.938141,13.340000,2.885000,-0.180069,0.053141,-1.250287,8.752008,0.579401,8.752008,-1.250287,0.140000,0.760000,17,67,17.032193,67.291805,17.032193,67.291805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.209352,1.948664,31.961328,29.503924,0.000000,0.000000,0.000000,0.000000,2.710384,2.167812,5.552719,1.414844,0.141727,0.013872,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.178266,proposed,0,-126.340000,54.885000,13.167269,3.017248,13.330000,2.975000,-0.162731,0.042248,-1.555235,8.691018,0.518412,8.691018,-1.555235,0.180000,0.720000,8,70,7.718053,69.793863,7.718053,69.793863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.559758,3.162760,33.835391,34.897044,0.000000,0.000000,0.000000,0.000000,2.787378,2.472291,5.555431,1.407706,0.175882,0.013550,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.188197,proposed,0,-126.340000,54.885000,13.168033,3.094704,13.320000,3.065000,-0.151967,0.029704,-2.592058,7.654195,0.518412,7.654195,-2.592058,0.140000,0.710000,13,78,13.256753,77.900164,13.256753,77.900164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.661739,4.726386,34.958185,38.763778,0.000000,0.000000,0.000000,0.000000,2.870272,2.732225,5.552160,1.396884,0.132423,0.012159,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.198137,proposed,0,-126.340000,54.885000,13.162633,3.172016,13.300000,3.135000,-0.137367,0.037016,-2.714037,7.227268,-0.152474,7.227268,-2.714037,0.110000,0.720000,12,82,11.732498,81.621703,11.732498,81.621703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.384022,5.515876,33.972902,36.821487,0.000000,0.000000,0.000000,0.000000,2.801776,2.609810,5.538773,1.398536,0.142633,0.013756,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.208263,proposed,0,-126.340000,54.885000,13.151051,3.250631,13.280000,3.225000,-0.128949,0.025631,-2.957996,7.837164,0.396432,7.837164,-2.957996,0.120000,0.750000,6,73,5.801731,73.290669,5.801731,73.290669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.476081,5.784457,33.617167,37.068347,0.000000,0.000000,0.000000,0.000000,2.783104,2.677005,5.554886,1.406134,0.178105,0.012366,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.218260,proposed,0,-126.340000,54.885000,13.133853,3.328216,13.250000,3.305000,-0.116147,0.023216,-3.567892,8.264091,0.579401,8.264091,-3.567892,0.100000,0.750000,7,69,7.331215,69.386278,7.331215,69.386278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.466104,6.554739,34.187886,41.184500,0.000000,0.000000,0.000000,0.000000,2.883399,2.810292,5.556886,1.406138,0.175017,0.013063,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.228138,proposed,0,-126.340000,54.885000,13.111496,3.404931,13.220000,3.395000,-0.108504,0.009931,-3.140965,8.508050,0.640391,8.508050,-3.140965,0.090000,0.720000,-1,69,-0.668138,69.025698,-0.668138,69.025698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.189708,7.096646,34.048956,41.671769,0.000000,0.000000,0.000000,0.000000,2.905458,2.800084,5.539197,1.397575,0.141864,0.014344,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.238114,proposed,0,-126.340000,54.885000,13.083772,3.482549,13.200000,3.475000,-0.116228,0.007549,-3.872840,7.898153,0.335443,7.898153,-3.872840,0.060000,0.690000,2,77,1.749108,77.098906,1.749108,77.098906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.543025,7.524021,36.932884,45.462711,0.000000,0.000000,0.000000,0.000000,3.058086,3.056555,5.545882,1.406283,0.175509,0.014120,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.248262,proposed,0,-126.340000,54.885000,13.050537,3.561746,13.160000,3.565000,-0.109463,-0.003254,-4.055809,7.959143,0.396432,7.959143,-4.055809,0.040000,0.750000,1,71,0.660941,71.408241,0.660941,71.408241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.818703,7.189678,35.557259,43.867471,0.000000,0.000000,0.000000,0.000000,3.033899,2.991004,5.558011,1.405882,0.164412,0.014011,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.258178,proposed,0,-126.340000,54.885000,13.013432,3.639447,13.130000,3.635000,-0.116568,0.004447,-4.238777,8.203101,0.335443,8.203101,-4.238777,0.030000,0.730000,-3,73,-2.609897,72.511232,-2.609897,72.511232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.936767,7.107354,39.115198,47.324674,0.000000,0.000000,0.000000,0.000000,3.115267,3.133052,5.558038,1.406784,0.176210,0.014118,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.268263,proposed,0,-126.340000,54.885000,12.971279,3.718868,13.090000,3.725000,-0.118721,-0.006132,-4.482736,7.715185,0.274453,7.715185,-4.482736,0.010000,0.730000,-4,76,-3.603126,76.456100,-3.603126,76.456100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.623049,7.078882,40.512795,48.624605,0.000000,0.000000,0.000000,0.000000,3.165048,3.237147,5.555625,1.403878,0.175040,0.012659,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.278260,proposed,0,-126.340000,54.885000,12.925363,3.798078,13.060000,3.815000,-0.134637,-0.016922,-4.238777,8.203101,0.213464,8.203101,-4.238777,0.000000,0.740000,-10,72,-10.279236,71.693335,-10.279236,71.693335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.358458,6.834301,39.962691,48.075278,0.000000,0.000000,0.000000,0.000000,3.162325,3.223259,5.557315,1.402976,0.178248,0.013707,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.288188,proposed,0,-126.340000,54.885000,12.875970,3.877275,13.020000,3.905000,-0.144030,-0.027725,-4.482736,8.142112,0.396432,8.142112,-4.482736,0.000000,0.730000,-14,73,-13.637776,72.718321,-13.637776,72.718321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.126274,7.008804,43.137940,51.359106,0.000000,0.000000,0.000000,0.000000,3.244479,3.413318,5.553940,1.391285,0.138039,0.012677,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.298263,proposed,0,-126.340000,54.885000,12.822255,3.958248,12.980000,3.995000,-0.157745,-0.036752,-5.092632,8.934977,0.762370,8.934977,-5.092632,-0.020000,0.720000,-11,68,-10.829295,67.518110,-10.829295,67.518110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.546937,6.920706,43.684460,52.316274,0.000000,0.000000,0.000000,0.000000,3.296891,3.476538,5.556789,1.402997,0.177382,0.013394,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.308259,proposed,0,-126.340000,54.885000,12.765637,4.039269,12.930000,4.095000,-0.164363,-0.055731,-5.336590,9.422894,0.518412,9.422894,-5.336590,-0.050000,0.710000,-9,64,-8.512124,63.584235,-8.512124,63.584235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.241052,6.924506,44.683877,54.388827,0.000000,0.000000,0.000000,0.000000,3.355092,3.535379,5.555580,1.400466,0.176931,0.012690,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.318139,proposed,0,-126.340000,54.885000,12.706691,4.120054,12.890000,4.185000,-0.183309,-0.064946,-5.580549,9.361904,0.762370,9.361904,-5.580549,-0.060000,0.670000,-10,68,-9.741424,67.851015,-9.741424,67.851015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.698142,7.012459,46.267369,56.402997,0.000000,0.000000,0.000000,0.000000,3.395140,3.636034,5.540283,1.392645,0.141796,0.013264,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.328142,proposed,0,-126.340000,54.885000,12.644234,4.202614,12.830000,4.275000,-0.185766,-0.072386,-5.824507,9.239925,0.213464,9.239925,-5.824507,-0.070000,0.670000,-10,70,-9.555948,69.679243,-9.555948,69.679243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.140174,6.760765,46.563903,55.774400,0.000000,0.000000,0.000000,0.000000,3.351785,3.650372,5.556910,1.402817,0.177845,0.013261,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.338260,proposed,0,-126.340000,54.885000,12.578473,4.286952,12.780000,4.375000,-0.201527,-0.088048,-5.763517,8.386070,0.213464,8.386070,-5.763517,-0.070000,0.680000,-14,76,-14.344059,75.545493,-14.344059,75.545493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.198617,6.613955,46.937117,55.584885,0.000000,0.000000,0.000000,0.000000,3.307975,3.651791,5.555913,1.400927,0.176201,0.014748,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.348192,proposed,0,-126.340000,54.885000,12.511629,4.370592,12.720000,4.465000,-0.208371,-0.094408,-6.800341,8.812998,0.457422,8.812998,-6.800341,-0.090000,0.720000,-6,70,-5.980199,69.534849,-5.980199,69.534849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.476065,6.166532,47.373851,55.310014,0.000000,0.000000,0.000000,0.000000,3.265879,3.652619,5.555114,1.388971,0.133114,0.012231,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.358136,proposed,0,-126.340000,54.885000,12.442665,4.455200,12.660000,4.565000,-0.217335,-0.109800,-7.410237,9.361904,0.823360,9.361904,-7.410237,-0.100000,0.730000,-2,64,-1.547026,63.718107,-1.547026,63.718107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.959960,6.028619,48.203205,56.677801,0.000000,0.000000,0.000000,0.000000,3.282035,3.647955,5.702249,1.390855,0.135192,0.014209,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.368260,proposed,0,-126.340000,54.885000,12.370586,4.542259,12.590000,4.675000,-0.219414,-0.132741,-7.471226,10.703675,0.945339,10.703675,-7.471226,-0.070000,0.680000,-6,56,-6.186508,56.215877,-6.186508,56.215877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.611242,5.849471,50.706394,59.070453,0.000000,0.000000,0.000000,0.000000,3.294087,3.745892,5.555736,1.397898,0.174506,0.013009,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.378188,proposed,0,-126.340000,54.885000,12.298288,4.628550,12.520000,4.775000,-0.221712,-0.146450,-7.715185,10.581696,0.762370,10.581696,-7.715185,-0.060000,0.630000,-8,61,-7.791446,61.307207,-7.791446,61.307207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.106553,5.980470,55.289204,63.047900,0.000000,0.000000,0.000000,0.000000,3.340119,3.990648,5.555826,1.388986,0.142876,0.013396,0.500433,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.388272,proposed,0,-126.340000,54.885000,12.223420,4.717143,12.450000,4.885000,-0.226580,-0.167857,-7.959143,9.605862,0.518412,9.605862,-7.959143,-0.080000,0.610000,-6,71,-5.550384,70.648287,-5.550384,70.648287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.155175,5.838259,53.805765,60.457215,0.000000,0.000000,0.000000,0.000000,3.230299,3.902740,5.564865,1.398724,0.176394,0.014389,0.500406,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.398263,proposed,0,-126.340000,54.885000,12.148029,4.805844,12.380000,4.985000,-0.231971,-0.179156,-7.227268,8.691018,0.762370,8.691018,-7.227268,-0.080000,0.660000,-14,74,-13.817723,74.098208,-13.817723,74.098208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.337910,5.378933,51.175887,56.566447,0.000000,0.000000,0.000000,0.000000,3.096552,3.719324,5.556695,1.398020,0.177262,0.012896,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.408198,proposed,0,-126.340000,54.885000,12.072038,4.894965,12.310000,5.085000,-0.237962,-0.190035,-7.532216,8.873987,1.006328,8.873987,-7.532216,-0.080000,0.710000,-13,68,-13.381752,68.367606,-13.381752,68.367606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.939871,4.915468,52.072453,57.202827,0.000000,0.000000,0.000000,0.000000,3.080394,3.738763,5.553979,1.387297,0.143395,0.013959,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.418204,proposed,0,-126.340000,54.885000,11.994649,4.985633,12.240000,5.185000,-0.245351,-0.199367,-7.715185,10.581696,1.189297,10.581696,-7.715185,-0.100000,0.700000,-10,55,-10.175075,55.379381,-10.175075,55.379381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.053915,4.598465,52.133744,57.604931,0.000000,0.000000,0.000000,0.000000,3.118936,3.723557,5.551581,1.386918,0.138549,0.013388,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.428262,proposed,0,-126.340000,54.885000,11.916149,5.077680,12.160000,5.305000,-0.243851,-0.227320,-7.776174,10.703675,0.762370,10.703675,-7.776174,-0.100000,0.640000,-10,58,-9.881917,57.571829,-9.881917,57.571829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.868879,4.941221,54.504751,61.693818,0.000000,0.000000,0.000000,0.000000,3.204194,3.875006,5.557044,1.399715,0.177533,0.014288,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.438262,proposed,0,-126.340000,54.885000,11.837552,5.170063,12.090000,5.415000,-0.252448,-0.244937,-8.447060,9.910810,0.640391,9.910810,-8.447060,-0.110000,0.600000,-4,67,-4.307814,67.288056,-4.307814,67.288056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.670685,4.993832,53.523567,60.084077,0.000000,0.000000,0.000000,0.000000,3.130805,3.838590,5.556342,1.398164,0.175336,0.014562,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.448260,proposed,0,-126.340000,54.885000,11.758569,5.263247,12.020000,5.515000,-0.261431,-0.251753,-8.142112,8.995966,0.945339,8.995966,-8.142112,-0.080000,0.630000,-12,73,-11.942719,72.856838,-11.942719,72.856838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.773068,4.593567,50.982909,55.868327,0.000000,0.000000,0.000000,0.000000,2.967056,3.637354,5.555210,1.396387,0.175058,0.012483,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.458264,proposed,0,-126.340000,54.885000,11.679248,5.357278,11.940000,5.605000,-0.260752,-0.247722,-8.142112,7.471226,0.701380,7.471226,-8.142112,-0.080000,0.680000,-13,82,-13.286714,82.197189,-13.286714,82.197189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.447769,4.336537,51.824917,55.500901,0.000000,0.000000,0.000000,0.000000,3.017401,3.665973,5.576368,1.644977,0.212916,0.026192,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.468113,proposed,0,-126.340000,54.885000,11.600991,5.450565,11.860000,5.685000,-0.259009,-0.234435,-8.447060,7.898153,1.189297,7.898153,-8.447060,-0.100000,0.740000,-8,76,-8.080862,75.832184,-8.080862,75.832184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.634101,3.841170,49.588828,54.407260,0.000000,0.000000,0.000000,0.000000,2.902561,3.573857,5.547216,1.428399,0.181424,0.016876,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.478111,proposed,0,-126.340000,54.885000,11.521469,5.545939,11.780000,5.775000,-0.258531,-0.229061,-8.691018,8.934977,0.762370,8.934977,-8.691018,-0.090000,0.760000,-7,66,-6.704737,66.387637,-6.704737,66.387637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.642463,3.751070,50.994429,55.080778,0.000000,0.000000,0.000000,0.000000,2.952447,3.574919,5.718878,1.435810,0.203282,0.023041,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.488109,proposed,0,-126.340000,54.885000,11.441961,5.641914,11.700000,5.875000,-0.258039,-0.233086,-9.239925,10.154769,0.945339,10.154769,-9.239925,-0.090000,0.720000,-2,60,-1.625424,59.923150,-1.625424,59.923150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.197912,3.796817,53.469737,58.294032,0.000000,0.000000,0.000000,0.000000,3.075487,3.687526,5.544470,1.432219,0.184337,0.022378,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.498117,proposed,0,-126.340000,54.885000,11.362450,5.738528,11.620000,5.975000,-0.257550,-0.236472,-9.239925,9.971800,1.189297,9.971800,-9.239925,-0.060000,0.670000,-5,66,-5.387980,65.886301,-5.387980,65.886301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.640861,3.906588,54.626173,59.694543,0.000000,0.000000,0.000000,0.000000,3.165575,3.726737,5.669076,1.479808,0.210339,0.017532,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.508112,proposed,0,-126.340000,54.885000,11.283178,5.835476,11.540000,6.065000,-0.256822,-0.229524,-8.812998,8.020133,0.884349,8.020133,-8.812998,-0.050000,0.650000,-11,85,-11.417484,84.986701,-11.417484,84.986701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.329709,3.771521,53.879170,57.449744,0.000000,0.000000,0.000000,0.000000,3.181177,3.695109,5.637802,1.701417,0.250333,0.040556,0.500740,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.518124,proposed,0,-126.340000,54.885000,11.203958,5.932953,11.450000,6.155000,-0.246042,-0.222047,-9.178935,6.800341,1.311276,6.800341,-9.178935,-0.060000,0.740000,-7,89,-6.879368,88.988009,-6.879368,88.988009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.399096,3.049559,50.157624,55.116868,0.000000,0.000000,0.000000,0.000000,3.050236,3.577186,5.567431,1.499954,0.203932,0.017722,0.500609,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.528112,proposed,0,-126.340000,54.885000,11.125131,6.030486,11.370000,6.235000,-0.244869,-0.204514,-8.691018,7.410237,0.945339,7.410237,-8.691018,-0.060000,0.830000,-11,78,-10.585365,77.877779,-10.585365,77.877779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.966043,2.438358,49.746865,54.412781,0.000000,0.000000,0.000000,0.000000,3.040889,3.521876,5.553172,1.509568,0.191766,0.013414,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.538110,proposed,0,-126.340000,54.885000,11.046470,6.128278,11.280000,6.325000,-0.233530,-0.196722,-9.178935,9.117946,1.189297,9.117946,-9.178935,-0.060000,0.830000,-5,64,-5.289106,64.289104,-5.289106,64.289104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.560053,2.181579,53.318562,56.553060,0.000000,0.000000,0.000000,0.000000,3.178428,3.621084,5.539061,1.408494,0.149101,0.012043,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.548133,proposed,0,-126.340000,54.885000,10.967848,6.226392,11.190000,6.415000,-0.222152,-0.188608,-10.093779,9.910810,1.250287,9.910810,-10.093779,-0.080000,0.750000,7,65,6.619851,65.399093,6.619851,65.399093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.980704,2.302344,54.996255,59.808124,0.000000,0.000000,0.000000,0.000000,3.216276,3.693539,5.560898,1.391656,0.150588,0.011679,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.558267,proposed,0,-126.340000,54.885000,10.888595,6.325546,11.090000,6.515000,-0.201405,-0.189454,-10.154769,8.812998,1.311276,8.812998,-10.154769,-0.030000,0.670000,3,82,2.876809,81.670446,2.876809,81.670446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.690413,2.224140,54.295792,58.318730,0.000000,0.000000,0.000000,0.000000,3.285502,3.623904,5.559374,1.396849,0.179364,0.013795,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.568187,proposed,0,-126.340000,54.885000,10.811233,6.422441,11.000000,6.605000,-0.188767,-0.182559,-10.398727,7.776174,1.372266,7.776174,-10.398727,0.000000,0.740000,1,85,1.316389,85.427281,1.316389,85.427281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.706702,1.033197,52.074406,55.641670,0.000000,0.000000,0.000000,0.000000,3.292658,3.516627,5.553046,1.388580,0.141927,0.013030,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.578264,proposed,0,-126.340000,54.885000,10.732830,6.520588,10.900000,6.685000,-0.167170,-0.164412,-10.764665,7.654195,1.677214,7.654195,-10.764665,0.000000,0.810000,6,82,5.869301,81.937136,5.869301,81.937136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.645196,0.005993,51.529205,54.353944,0.000000,0.000000,0.000000,0.000000,3.281129,3.426037,5.554463,1.397450,0.177897,0.014865,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.588260,proposed,0,-126.340000,54.885000,10.655210,6.617520,10.810000,6.775000,-0.154790,-0.157480,-10.154769,8.873987,1.799193,8.873987,-10.154769,0.010000,0.830000,1,70,0.734080,70.416621,0.734080,70.416621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.308098,-1.115330,52.173741,54.160153,0.000000,0.000000,0.000000,0.000000,3.347856,3.470404,5.559065,1.396292,0.179327,0.013883,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.598261,proposed,0,-126.340000,54.885000,10.577649,6.713951,10.710000,6.865000,-0.132351,-0.151049,-9.849821,9.727842,1.067318,9.727842,-9.849821,0.020000,0.790000,-2,67,-1.869066,66.716417,-1.869066,66.716417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.949636,-1.909565,55.825469,57.243724,0.000000,0.000000,0.000000,0.000000,3.533242,3.639060,5.558725,1.396314,0.176677,0.013372,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.608264,proposed,0,-126.340000,54.885000,10.500104,6.809715,10.620000,6.965000,-0.119896,-0.155285,-9.605862,9.239925,0.884349,9.239925,-9.605862,0.010000,0.730000,-2,75,-2.495335,75.120660,-2.495335,75.120660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.389634,-2.665706,54.879309,57.062205,0.000000,0.000000,0.000000,0.000000,3.473308,3.636864,5.557189,1.396026,0.178041,0.012747,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.618178,proposed,0,-126.340000,54.885000,10.423213,6.903812,10.530000,7.055000,-0.106787,-0.151188,-9.483883,8.386070,1.128308,8.386070,-9.483883,0.030000,0.740000,-6,82,-5.732389,81.543715,-5.732389,81.543715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.879186,-3.906502,51.087606,54.930938,0.000000,0.000000,0.000000,0.000000,3.317203,3.532693,5.555820,1.389101,0.139654,0.013108,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.628117,proposed,0,-126.340000,54.885000,10.346024,6.997176,10.440000,7.135000,-0.093976,-0.137824,-8.752008,7.898153,1.616224,7.898153,-8.752008,0.010000,0.790000,-9,82,-9.151768,81.886401,-9.151768,81.886401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.007250,-5.244451,48.991794,54.016962,0.000000,0.000000,0.000000,0.000000,3.212453,3.489319,5.561676,1.411198,0.176927,0.014841,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.638127,proposed,0,-126.340000,54.885000,10.268085,7.090087,10.360000,7.225000,-0.091915,-0.134913,-9.178935,8.325081,1.433256,8.325081,-9.178935,-0.020000,0.810000,-2,76,-2.057166,76.137470,-2.057166,76.137470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.403858,-6.361974,48.291675,53.496014,0.000000,0.000000,0.000000,0.000000,3.143323,3.483823,5.680065,1.387220,0.140456,0.013914,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.648178,proposed,0,-126.340000,54.885000,10.189526,7.182100,10.270000,7.305000,-0.080474,-0.122900,-8.995966,8.447060,1.433256,8.447060,-8.995966,0.010000,0.820000,-7,74,-6.610330,74.021355,-6.610330,74.021355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.187475,-7.311876,49.194386,53.482300,0.000000,0.000000,0.000000,0.000000,3.212906,3.545130,5.554234,1.389616,0.139612,0.012884,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.658183,proposed,0,-126.340000,54.885000,10.110941,7.272249,10.190000,7.395000,-0.079059,-0.122751,-9.727842,8.873987,0.701380,8.873987,-9.727842,-0.010000,0.780000,1,73,1.434350,73.115916,1.434350,73.115916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.901511,-8.264037,50.563313,55.721637,0.000000,0.000000,0.000000,0.000000,3.282325,3.641083,5.658397,1.386692,0.137572,0.014390,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.668261,proposed,0,-126.340000,54.885000,10.031281,7.361450,10.100000,7.495000,-0.068719,-0.133550,-9.422894,8.020133,1.189297,8.020133,-9.422894,-0.010000,0.760000,-1,80,-0.809889,79.517765,-0.809889,79.517765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.660621,-9.046338,50.146724,54.550282,0.000000,0.000000,0.000000,0.000000,3.272718,3.610142,5.557370,1.397076,0.176640,0.012787,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.678265,proposed,0,-126.340000,54.885000,9.951595,7.448243,10.020000,7.575000,-0.068405,-0.126757,-8.934977,7.959143,1.006328,7.959143,-8.934977,0.000000,0.780000,-7,78,-7.345044,77.808343,-7.345044,77.808343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.484040,-10.471364,48.704043,54.719478,0.000000,0.000000,0.000000,0.000000,3.226553,3.600483,5.558721,1.396232,0.175597,0.014089,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.688266,proposed,0,-126.340000,54.885000,9.871206,7.533109,9.930000,7.665000,-0.058794,-0.131891,-9.178935,8.203101,1.677214,8.203101,-9.178935,-0.010000,0.810000,-5,71,-4.617410,70.988776,-4.617410,70.988776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.947653,-11.572559,48.720671,54.843560,0.000000,0.000000,0.000000,0.000000,3.216975,3.619188,5.557012,1.395771,0.176621,0.013433,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.698266,proposed,0,-126.340000,54.885000,9.789987,7.615900,9.840000,7.755000,-0.050013,-0.139100,-9.239925,7.593205,0.945339,7.593205,-9.239925,-0.020000,0.770000,-3,77,-3.247469,76.662194,-3.247469,76.662194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.206896,-11.869972,49.227623,53.973735,0.000000,0.000000,0.000000,0.000000,3.228099,3.598605,5.557075,1.395629,0.173054,0.013059,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.708268,proposed,0,-126.340000,54.885000,9.707794,7.696484,9.750000,7.835000,-0.042206,-0.138516,-9.239925,6.861330,1.128308,6.861330,-9.239925,-0.020000,0.780000,-4,80,-3.943533,80.133651,-3.943533,80.133651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.068502,-12.679008,46.703574,52.552874,0.000000,0.000000,0.000000,0.000000,3.110191,3.517196,5.558039,1.395444,0.176251,0.013937,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.718263,proposed,0,-126.340000,54.885000,9.624578,7.774631,9.660000,7.905000,-0.035422,-0.130369,-10.093779,6.861330,1.494245,6.861330,-10.093779,-0.010000,0.800000,1,77,1.351015,77.274466,1.351015,77.274466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.931664,-13.574032,45.750611,51.510059,0.000000,0.000000,0.000000,0.000000,3.071574,3.472746,5.556325,1.395175,0.174346,0.012327,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.728198,proposed,0,-126.340000,54.885000,9.540667,7.849798,9.570000,7.975000,-0.029333,-0.125202,-9.483883,6.495393,1.006328,6.495393,-9.483883,-0.020000,0.720000,-3,85,-3.096309,85.432380,-3.096309,85.432380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.465955,-13.888852,46.884372,51.319749,0.000000,0.000000,0.000000,0.000000,3.132399,3.469820,5.556502,1.387742,0.144317,0.013441,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.738266,proposed,0,-126.340000,54.885000,9.454305,7.923254,9.480000,8.055000,-0.025695,-0.131746,-9.483883,5.946486,1.494245,5.946486,-9.483883,0.020000,0.840000,-10,76,-10.010278,76.343217,-10.010278,76.343217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.970466,-14.997583,44.581778,51.044923,0.000000,0.000000,0.000000,0.000000,3.042991,3.438484,5.557585,1.396797,0.174668,0.015540,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.748260,proposed,0,-126.340000,54.885000,9.367125,7.993317,9.390000,8.115000,-0.022875,-0.121683,-9.117946,5.763517,1.067318,5.763517,-9.117946,0.000000,0.820000,-13,77,-12.729490,77.218016,-12.729490,77.218016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.616153,-15.080262,47.197648,52.386324,0.000000,0.000000,0.000000,0.000000,3.171265,3.509505,5.558753,1.395800,0.176831,0.013208,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.758267,proposed,0,-126.340000,54.885000,9.278269,8.060466,9.300000,8.185000,-0.021731,-0.124534,-9.910810,6.983309,1.555235,6.983309,-9.910810,-0.030000,0.810000,-4,65,-3.546386,65.327392,-3.546386,65.327392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.973405,-15.538520,44.488861,51.090784,0.000000,0.000000,0.000000,0.000000,2.982558,3.470487,5.558217,1.396749,0.174029,0.013360,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.768261,proposed,0,-126.340000,54.885000,9.187856,8.124374,9.210000,8.255000,-0.022144,-0.130626,-10.215758,5.702528,1.555235,5.702528,-10.215758,-0.020000,0.750000,-4,77,-3.867801,76.877965,-3.867801,76.877965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.629736,-14.918460,47.565475,51.333911,0.000000,0.000000,0.000000,0.000000,3.132437,3.511510,5.558060,1.397391,0.175563,0.013628,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.778136,proposed,0,-126.340000,54.885000,9.096763,8.184289,9.120000,8.305000,-0.023237,-0.120711,-10.337738,3.689871,1.616224,3.689871,-10.337738,-0.070000,0.760000,1,91,0.933980,90.742480,0.933980,90.742480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.515414,-14.849402,44.074442,49.281203,0.000000,0.000000,0.000000,0.000000,2.956411,3.335076,5.563820,1.391245,0.158420,0.013545,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.788258,proposed,0,-126.340000,54.885000,9.001471,8.242224,9.010000,8.355000,-0.008529,-0.112776,-10.398727,2.957996,1.433256,2.957996,-10.398727,0.010000,0.840000,-9,88,-9.201664,87.603167,-9.201664,87.603167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.060544,-15.675122,41.641225,47.271232,0.000000,0.000000,0.000000,0.000000,2.864203,3.225269,5.555885,1.398809,0.187507,0.013500,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.798266,proposed,0,-126.340000,54.885000,8.905241,8.295904,8.920000,8.395000,-0.014759,-0.099096,-9.666852,3.811850,1.311276,3.811850,-9.666852,-0.090000,0.890000,-6,74,-5.877572,73.717274,-5.877572,73.717274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.545658,-16.147115,43.996248,50.560760,0.000000,0.000000,0.000000,0.000000,2.971791,3.387791,5.557437,1.397115,0.175861,0.013529,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.808146,proposed,0,-126.340000,54.885000,8.808179,8.345256,8.820000,8.445000,-0.011821,-0.099744,-9.727842,5.275601,1.555235,5.275601,-9.727842,-0.010000,0.840000,-17,62,-16.756142,62.057237,-16.756142,62.057237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.187778,-16.295354,45.809932,51.399848,0.000000,0.000000,0.000000,0.000000,3.049425,3.508776,5.539478,1.390906,0.142599,0.013248,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.818301,proposed,0,-126.340000,54.885000,8.706200,8.392078,8.730000,8.495000,-0.023800,-0.102922,-9.544873,3.994819,1.128308,3.994819,-9.544873,-0.070000,0.750000,-15,76,-15.425335,75.835723,-15.425335,75.835723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.634133,-15.433336,49.663973,55.813562,0.000000,0.000000,0.000000,0.000000,3.258951,3.660913,5.567628,1.397781,0.175269,0.015965,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.828261,proposed,0,-126.340000,54.885000,8.603917,8.434035,8.640000,8.535000,-0.036083,-0.100965,-10.093779,1.982162,1.189297,1.982162,-10.093779,-0.110000,0.780000,-10,87,-9.518325,86.660373,-9.518325,86.660373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.633165,-15.147053,41.770927,49.221006,0.000000,0.000000,0.000000,0.000000,2.780133,3.308164,5.562410,1.663054,0.224691,0.183447,0.500961,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.838113,proposed,0,-126.340000,54.885000,8.500465,8.471560,8.540000,8.565000,-0.039535,-0.093440,-10.215758,0.823360,1.128308,0.823360,-10.215758,-0.070000,0.820000,-16,90,-15.725156,89.947977,-15.725156,89.947977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.054827,-15.481797,38.878637,46.448195,0.000000,0.000000,0.000000,0.000000,2.622337,3.168948,5.549930,1.436843,0.207316,0.016996,0.500376,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.848146,proposed,0,-126.340000,54.885000,8.392723,8.505603,8.450000,8.585000,-0.057277,-0.079397,-10.337738,1.372266,2.043152,1.372266,-10.337738,-0.100000,0.890000,-15,77,-14.762567,76.698469,-14.762567,76.698469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.357363,-16.038775,38.738793,47.491598,0.000000,0.000000,0.000000,0.000000,2.622421,3.215554,5.568683,1.681139,0.239496,0.030982,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.858115,proposed,0,-126.340000,54.885000,8.283220,8.535158,8.350000,8.615000,-0.066780,-0.079842,-10.581696,2.165131,1.494245,2.165131,-10.581696,-0.100000,0.850000,-15,69,-15.261385,69.085725,-15.261385,69.085725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.705376,-15.833460,41.583881,49.477911,0.000000,0.000000,0.000000,0.000000,2.748469,3.363253,5.607874,1.492264,0.240030,0.023230,0.501110,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.868120,proposed,0,-126.340000,54.885000,8.170836,8.560443,8.250000,8.645000,-0.079164,-0.084557,-10.703675,3.384923,1.433256,3.384923,-10.703675,-0.110000,0.820000,-16,57,-15.852345,57.129417,-15.852345,57.129417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.261554,-15.991293,43.387598,52.306158,0.000000,0.000000,0.000000,0.000000,2.821504,3.526655,5.612222,1.580490,0.196953,0.018928,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.878111,proposed,0,-126.340000,54.885000,8.056076,8.581232,8.160000,8.675000,-0.103924,-0.093768,-10.642686,1.555235,1.128308,1.555235,-10.642686,-0.090000,0.700000,-24,77,-24.070843,77.118485,-24.070843,77.118485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.326399,-15.085770,47.731313,55.343549,0.000000,0.000000,0.000000,0.000000,3.075488,3.647413,5.551390,1.664218,0.214026,0.020044,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.888136,proposed,0,-126.340000,54.885000,7.938381,8.597529,8.060000,8.675000,-0.121619,-0.077471,-10.032790,-1.250287,1.189297,-1.250287,-10.032790,-0.160000,0.670000,-26,101,-25.541752,100.746692,-25.541752,100.746692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.344829,-14.431591,40.482530,50.003823,0.000000,0.000000,0.000000,0.000000,2.700213,3.258163,5.693864,1.403641,0.176536,0.014868,0.500540,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.898226,proposed,0,-126.340000,54.885000,7.817330,8.609246,7.960000,8.665000,-0.142670,-0.055754,-10.886644,-3.079975,1.982162,-3.079975,-10.886644,-0.300000,0.860000,-5,97,-4.860139,97.166048,-4.860139,97.166048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.423085,-14.181201,33.974099,45.195378,0.000000,0.000000,0.000000,0.000000,2.427394,2.961285,5.554150,1.413274,0.185309,0.012870,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.908203,proposed,0,-126.340000,54.885000,7.695082,8.616146,7.860000,8.665000,-0.164918,-0.048854,-11.374561,-1.189297,1.738204,-1.189297,-11.374561,-0.100000,0.950000,-27,70,-27.353237,69.542347,-27.353237,69.542347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.655243,-14.540915,35.029299,46.576775,0.000000,0.000000,0.000000,0.000000,2.670483,3.112953,5.551695,1.391436,0.173374,0.010906,0.500436,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.918272,proposed,0,-126.340000,54.885000,7.569157,8.618332,7.750000,8.675000,-0.180843,-0.056668,-11.374561,1.921172,1.311276,1.921172,-11.374561,-0.150000,0.870000,-25,45,-25.485599,44.603067,-25.485599,44.603067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.647287,-13.724478,53.093999,64.270770,0.000000,0.000000,0.000000,0.000000,3.352299,4.000262,5.570289,1.400781,0.186692,0.014465,0.500349,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.928135,proposed,0,-126.340000,54.885000,7.443328,8.615777,7.640000,8.695000,-0.196672,-0.079223,-11.496540,1.799193,1.738204,1.799193,-11.496540,-0.200000,0.670000,-22,56,-21.785335,55.720618,-21.785335,55.720618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.228452,-11.812335,56.326748,67.731810,0.000000,0.000000,0.000000,0.000000,3.681623,4.305780,5.559861,1.402434,0.153121,0.012977,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.938262,proposed,0,-126.340000,54.885000,7.311646,8.608283,7.520000,8.695000,-0.208354,-0.086717,-12.167426,-1.555235,1.433256,-1.555235,-12.167426,-0.190000,0.590000,-22,86,-21.674191,85.549747,-21.674191,85.549747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.432093,-10.368323,50.116521,61.592407,0.000000,0.000000,0.000000,0.000000,3.400020,3.885182,5.557291,1.401377,0.171920,0.012886,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.948263,proposed,0,-126.340000,54.885000,7.179187,8.596013,7.400000,8.665000,-0.220813,-0.068987,-12.899301,-5.397580,1.128308,-5.397580,-12.899301,-0.190000,0.710000,-20,104,-20.064688,104.433843,-20.064688,104.433843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.953085,-9.688698,41.983992,53.031582,0.000000,0.000000,0.000000,0.000000,2.854520,3.287032,5.559174,1.399958,0.197432,0.013883,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.958269,proposed,0,-126.340000,54.885000,7.044313,8.578879,7.280000,8.625000,-0.235687,-0.046121,-12.716332,-6.007476,1.677214,-6.007476,-12.716332,-0.170000,0.890000,-27,91,-27.389711,91.244740,-27.389711,91.244740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.886722,-9.595934,37.077507,48.771757,0.000000,0.000000,0.000000,0.000000,2.655477,3.045882,5.558195,1.401174,0.287123,0.013513,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.968180,proposed,0,-126.340000,54.885000,6.908488,8.557113,7.140000,8.595000,-0.231512,-0.037887,-13.814145,-2.897006,1.982162,-2.897006,-13.814145,-0.170000,0.950000,-19,56,-18.817220,55.769848,-18.817220,55.769848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.194846,-8.941713,40.000040,50.433094,0.000000,0.000000,0.000000,0.000000,2.757808,3.193405,5.557302,1.395684,0.155553,0.013207,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.978261,proposed,0,-126.340000,54.885000,6.768163,8.530083,7.000000,8.585000,-0.231837,-0.054917,-15.216906,0.152474,1.860183,0.152474,-15.216906,-0.200000,0.780000,-3,38,-2.754113,38.328511,-2.754113,38.328511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.168084,-7.306728,50.969158,61.349062,0.000000,0.000000,0.000000,0.000000,3.402363,3.863975,5.559085,1.406269,0.173330,0.015529,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.988265,proposed,0,-126.340000,54.885000,6.626844,8.498399,6.850000,8.585000,-0.223156,-0.086601,-15.704823,-1.128308,1.799193,-1.128308,-15.704823,-0.120000,0.590000,-9,57,-8.850091,57.476908,-8.850091,57.476908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.121240,-5.316033,59.946134,71.917917,0.000000,0.000000,0.000000,0.000000,3.732629,4.331533,5.558665,1.402620,0.174478,0.013985,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.998270,proposed,0,-126.340000,54.885000,6.483574,8.461893,6.700000,8.565000,-0.216426,-0.103107,-15.460864,-4.787684,1.860183,-4.787684,-15.460864,-0.060000,0.550000,-22,86,-22.013486,85.693455,-22.013486,85.693455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.012273,-4.337641,58.036925,63.450344,0.000000,0.000000,0.000000,0.000000,3.684904,4.057866,5.558320,1.417048,0.174348,0.014118,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.008266,proposed,0,-126.340000,54.885000,6.338639,8.420643,6.550000,8.505000,-0.211361,-0.084357,-14.667999,-8.081122,2.348100,-8.081122,-14.667999,-0.100000,0.700000,-28,97,-27.588359,97.106267,-27.588359,97.106267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.038642,-3.601662,49.257710,53.874622,0.000000,0.000000,0.000000,0.000000,3.303748,3.478314,5.558316,1.408390,0.199900,0.014575,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.018260,proposed,0,-126.340000,54.885000,6.192106,8.374682,6.400000,8.435000,-0.207894,-0.060318,-15.033937,-7.593205,2.409089,-7.593205,-15.033937,-0.160000,0.840000,-18,78,-18.434476,78.268485,-18.434476,78.268485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.181555,-2.546697,42.407657,46.329339,0.000000,0.000000,0.000000,0.000000,2.870491,3.049156,5.556450,1.402017,0.212314,0.013171,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.028201,proposed,0,-126.340000,54.885000,6.044871,8.324330,6.250000,8.385000,-0.205129,-0.060670,-16.070760,-5.153621,2.470079,-5.153621,-16.070760,-0.180000,0.880000,-6,49,-6.329048,49.002724,-6.329048,49.002724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.775839,-0.995978,44.652780,48.575789,0.000000,0.000000,0.000000,0.000000,2.888172,3.157777,5.553143,1.396081,0.146499,0.013691,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.038259,proposed,0,-126.340000,54.885000,5.894593,8.268756,6.080000,8.355000,-0.185407,-0.086244,-16.924615,-2.897006,2.165131,-2.897006,-16.924615,-0.110000,0.710000,-5,38,-5.101886,37.518968,-5.101886,37.518968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.814714,1.198129,56.250020,63.730567,0.000000,0.000000,0.000000,0.000000,3.468425,3.914287,5.557447,1.402169,0.175368,0.013469,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.048259,proposed,0,-126.340000,54.885000,5.744044,8.208956,5.910000,8.325000,-0.165956,-0.116044,-16.558677,-3.445913,1.921172,-3.445913,-16.558677,-0.060000,0.530000,-14,50,-13.852714,50.374770,-13.852714,50.374770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.725635,3.357001,65.314620,72.806624,0.000000,0.000000,0.000000,0.000000,4.075027,4.485627,5.557580,1.434316,0.170591,0.014053,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.058192,proposed,0,-126.340000,54.885000,5.593598,8.145165,5.750000,8.265000,-0.156402,-0.119835,-16.436698,-7.532216,2.165131,-7.532216,-16.436698,-0.070000,0.540000,-16,78,-15.923288,78.371203,-15.923288,78.371203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.879182,5.454029,60.948853,66.772061,0.000000,0.000000,0.000000,0.000000,3.944108,4.308118,5.655032,1.428268,0.138049,0.015118,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.068262,proposed,0,-126.340000,54.885000,5.440351,8.076118,5.580000,8.175000,-0.139649,-0.098882,-16.924615,-11.191592,2.287110,-11.191592,-16.924615,-0.050000,0.640000,-15,98,-14.866388,97.593039,-14.866388,97.593039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.911934,7.643674,53.350432,56.787499,0.000000,0.000000,0.000000,0.000000,3.581703,3.893075,5.557463,1.406508,0.185948,0.015460,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.078261,proposed,0,-126.340000,54.885000,5.287675,8.003306,5.410000,8.075000,-0.122325,-0.071694,-17.595500,-11.069613,2.409089,-11.069613,-17.595500,-0.070000,0.820000,-5,79,-4.883240,79.151145,-4.883240,79.151145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.467433,9.315169,47.993012,50.777966,0.000000,0.000000,0.000000,0.000000,3.285301,3.574558,5.557203,1.403632,0.214406,0.013932,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.088261,proposed,0,-126.340000,54.885000,5.134725,7.926376,5.240000,7.995000,-0.105275,-0.068624,-17.961438,-7.654195,2.348100,-7.654195,-17.961438,-0.060000,0.840000,1,44,0.743143,44.179172,0.743143,44.179172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.749504,11.533988,55.444033,58.699525,0.000000,0.000000,0.000000,0.000000,3.672429,3.852685,5.557180,1.403186,0.174432,0.013051,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.098263,proposed,0,-126.340000,54.885000,4.981700,7.845434,5.060000,7.945000,-0.078300,-0.099566,-19.181230,-4.665705,2.043152,-4.665705,-19.181230,-0.020000,0.680000,11,25,10.519657,25.383071,10.519657,25.383071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.016601,14.568281,70.023423,77.046600,0.000000,0.000000,0.000000,0.000000,4.441513,4.745099,5.557081,1.425697,0.170738,0.013537,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.108264,proposed,0,-126.340000,54.885000,4.828893,7.760643,4.870000,7.895000,-0.041107,-0.134357,-18.693313,-5.946486,1.738204,-5.946486,-18.693313,0.050000,0.460000,2,47,1.559355,47.020424,1.559355,47.020424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.799602,18.494297,81.459928,91.200498,0.000000,0.000000,0.000000,0.000000,5.100182,5.605247,5.556657,1.403601,0.176929,0.013295,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.118258,proposed,0,-126.340000,54.885000,4.676660,7.672208,4.700000,7.815000,-0.023340,-0.142792,-17.595500,-10.276748,1.982162,-10.276748,-17.595500,0.050000,0.450000,-8,79,-8.366066,78.928734,-8.366066,78.928734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.806487,21.694945,77.822087,84.639342,0.000000,0.000000,0.000000,0.000000,5.058744,5.522639,5.556588,1.404742,0.174204,0.012756,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.128195,proposed,0,-126.340000,54.885000,4.526017,7.580763,4.520000,7.705000,0.006017,-0.124237,-16.924615,-13.143259,1.982162,-13.143259,-16.924615,0.020000,0.610000,-9,87,-8.914301,86.949855,-8.914301,86.949855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.907837,23.975044,67.486732,73.763626,0.000000,0.000000,0.000000,0.000000,4.450916,5.033795,5.668519,1.400498,0.155853,0.016725,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.138264,proposed,0,-126.340000,54.885000,4.374376,7.484695,4.360000,7.585000,0.014376,-0.100305,-16.192739,-13.082270,1.738204,-13.082270,-16.192739,-0.010000,0.780000,-10,69,-9.723911,69.440418,-9.723911,69.440418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.026090,26.329829,63.349859,69.322006,0.000000,0.000000,0.000000,0.000000,4.091319,4.739176,5.555775,1.405816,0.186944,0.013199,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.148268,proposed,0,-126.340000,54.885000,4.224957,7.386004,4.190000,7.475000,0.034957,-0.088996,-16.131750,-10.642686,1.494245,-10.642686,-16.131750,-0.030000,0.770000,-4,47,-3.762524,46.858078,-3.762524,46.858078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.618283,28.651490,67.281655,72.888047,0.000000,0.000000,0.000000,0.000000,4.185272,4.777296,5.556252,1.405442,0.174061,0.014335,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.158260,proposed,0,-126.340000,54.885000,4.077270,7.284410,4.040000,7.385000,0.037270,-0.100590,-15.521854,-8.569039,1.616224,-8.569039,-15.521854,-0.040000,0.680000,-5,32,-4.504796,32.455792,-4.504796,32.455792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.321329,31.224614,70.999079,80.360567,0.000000,0.000000,0.000000,0.000000,4.307072,5.058882,5.559237,1.406473,0.172878,0.013904,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.168267,proposed,0,-126.340000,54.885000,3.931157,7.179799,3.890000,7.305000,0.041157,-0.125201,-14.363051,-8.691018,1.006328,-8.691018,-14.363051,-0.040000,0.490000,-12,45,-12.060637,44.652371,-12.060637,44.652371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.807287,33.584731,76.330507,88.151073,0.000000,0.000000,0.000000,0.000000,4.578920,5.527664,5.556023,1.406409,0.174937,0.012144,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.178264,proposed,0,-126.340000,54.885000,3.787282,7.072637,3.750000,7.215000,0.037282,-0.142363,-13.387218,-11.862478,1.067318,-11.862478,-13.387218,-0.040000,0.450000,-20,71,-20.257556,70.522687,-20.257556,70.522687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.784448,34.958681,72.726465,83.116131,0.000000,0.000000,0.000000,0.000000,4.329867,5.431983,5.557222,1.682981,0.835429,0.036326,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.188116,proposed,0,-126.340000,54.885000,3.647819,6.964633,3.620000,7.085000,0.027819,-0.120367,-12.167426,-14.424041,0.945339,-14.424041,-12.167426,-0.190000,0.560000,-11,82,-11.353859,82.441591,-11.353859,82.441591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.334933,35.679249,64.997860,74.143740,0.000000,0.000000,0.000000,0.000000,3.721865,5.080479,5.640822,1.559721,0.197041,0.020454,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.198145,proposed,0,-126.340000,54.885000,3.508496,6.852446,3.500000,6.955000,0.008496,-0.102554,-12.655342,-15.277895,1.006328,-15.277895,-12.655342,-0.120000,0.680000,-14,78,-14.228375,77.923717,-14.228375,77.923717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.329369,37.811080,62.476267,75.412535,0.000000,0.000000,0.000000,0.000000,3.690000,5.167515,5.568479,1.777355,0.291185,0.036379,0.500860,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008187,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.208114,proposed,0,-126.340000,54.885000,3.372915,6.738890,3.390000,6.825000,-0.017085,-0.086110,-11.679509,-12.655342,0.945339,-12.655342,-11.679509,-0.180000,0.760000,-13,48,-13.018009,47.991676,-13.018009,47.991676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.979159,39.728755,63.773211,78.804225,0.000000,0.000000,0.000000,0.000000,3.927692,5.276771,5.634826,1.460823,0.195495,0.019982,0.500577,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.218115,proposed,0,-126.340000,54.885000,3.240107,6.623155,3.270000,6.735000,-0.029893,-0.111845,-11.435550,-9.483883,0.640391,-9.483883,-11.435550,-0.110000,0.670000,-20,24,-20.486926,24.236897,-20.486926,24.236897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.320965,42.025178,72.486418,91.614620,0.000000,0.000000,0.000000,0.000000,4.345360,5.751618,5.636472,1.681724,0.219526,0.023759,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.228111,proposed,0,-126.340000,54.885000,3.110854,6.505888,3.170000,6.635000,-0.059146,-0.129112,-10.459717,-8.995966,0.762370,-8.995966,-10.459717,-0.160000,0.470000,-22,34,-22.072042,34.277564,-22.072042,34.277564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.971142,43.556933,80.925320,101.632197,0.000000,0.000000,0.000000,0.000000,4.674696,6.297853,5.544317,1.573379,0.224012,0.024298,0.503018,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.238188,proposed,0,-126.340000,54.885000,2.984348,6.386282,3.070000,6.525000,-0.085652,-0.138718,-10.581696,-12.411384,0.823360,-12.411384,-10.581696,-0.170000,0.380000,-20,69,-19.867862,68.945983,-19.867862,68.945983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.580354,44.707247,76.805617,96.947778,0.000000,0.000000,0.000000,0.000000,4.617250,6.200757,5.625622,1.513962,0.156764,0.014509,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.248198,proposed,0,-126.340000,54.885000,2.862722,6.266324,2.970000,6.395000,-0.107278,-0.128676,-9.605862,-15.887791,0.518412,-15.887791,-9.605862,-0.160000,0.510000,-29,87,-28.845713,86.782302,-28.845713,86.782302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.137622,45.898191,72.559159,91.403630,0.000000,0.000000,0.000000,0.000000,4.535470,6.127890,5.585733,1.423281,0.153784,0.014407,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.258193,proposed,0,-126.340000,54.885000,2.745555,6.145637,2.880000,6.245000,-0.134445,-0.099363,-9.849821,-16.436698,0.640391,-16.436698,-9.849821,-0.180000,0.700000,-24,76,-23.553944,76.327355,-23.553944,76.327355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.031986,47.169549,72.785211,89.629450,0.000000,0.000000,0.000000,0.000000,4.520976,6.116890,5.645569,1.404245,0.161277,0.013428,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.268264,proposed,0,-126.340000,54.885000,2.632090,6.023370,2.770000,6.105000,-0.137910,-0.081630,-10.642686,-12.960290,0.640391,-12.960290,-10.642686,-0.220000,0.760000,-6,42,-5.810163,42.290839,-5.810163,42.290839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.785821,49.791505,76.338864,99.004600,0.000000,0.000000,0.000000,0.000000,5.006330,6.499431,5.557727,1.418050,0.179325,0.012582,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.278262,proposed,0,-126.340000,54.885000,2.524246,5.901564,2.670000,6.005000,-0.145754,-0.103436,-10.886644,-9.361904,0.457422,-9.361904,-10.886644,-0.150000,0.620000,-6,21,-5.744627,20.598060,-5.744627,20.598060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.113175,53.652811,84.867436,114.532031,0.000000,0.000000,0.000000,0.000000,5.391135,7.063366,5.558383,1.416123,0.177990,0.012982,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.288270,proposed,0,-126.340000,54.885000,2.421318,5.779455,2.560000,5.905000,-0.138682,-0.125545,-10.703675,-8.873987,0.396432,-8.873987,-10.703675,-0.090000,0.420000,-10,31,-10.211036,31.027882,-10.211036,31.027882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.044313,56.649151,101.637054,128.401255,0.000000,0.000000,0.000000,0.000000,5.691675,7.889871,5.556960,1.417730,0.178534,0.014128,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.298199,proposed,0,-126.340000,54.885000,2.324390,5.658365,2.470000,5.805000,-0.145610,-0.146635,-9.727842,-11.618519,-0.030495,-11.618519,-9.727842,-0.080000,0.350000,-18,58,-18.325925,58.059266,-18.325925,58.059266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.831130,58.489416,103.275176,123.988225,0.000000,0.000000,0.000000,0.000000,5.783410,7.888605,5.610572,1.407986,0.141093,0.016777,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.308269,proposed,0,-126.340000,54.885000,2.231579,5.535858,2.390000,5.675000,-0.158421,-0.139142,-7.715185,-14.911958,0.335443,-14.911958,-7.715185,-0.100000,0.440000,-32,78,-32.009863,78.289396,-32.009863,78.289396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.652296,60.088946,98.048545,113.896685,0.000000,0.000000,0.000000,0.000000,5.490719,7.566396,5.558023,1.416826,0.190622,0.014339,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.318260,proposed,0,-126.340000,54.885000,2.145174,5.414867,2.310000,5.525000,-0.164826,-0.110133,-7.349247,-15.887791,0.396432,-15.887791,-7.349247,-0.190000,0.600000,-21,75,-20.764296,75.407451,-20.764296,75.407451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.973787,61.351067,92.293732,107.394489,0.000000,0.000000,0.000000,0.000000,5.168449,7.287167,5.559193,1.417354,0.192255,0.013474,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.328266,proposed,0,-126.340000,54.885000,2.064481,5.294469,2.240000,5.395000,-0.175519,-0.100531,-8.203101,-12.350394,0.945339,-12.350394,-8.203101,-0.210000,0.700000,-4,38,-4.282509,37.753661,-4.282509,37.753661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.595008,64.651847,94.192442,116.343733,0.000000,0.000000,0.000000,0.000000,5.274777,7.704830,5.557132,1.415657,0.179424,0.014469,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.338261,proposed,0,-126.340000,54.885000,1.989909,5.175249,2.170000,5.295000,-0.180091,-0.119751,-7.532216,-7.959143,0.579401,-7.959143,-7.532216,-0.130000,0.580000,-12,9,-11.714865,8.747895,-11.714865,8.747895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.326851,68.923931,100.860508,129.780691,0.000000,0.000000,0.000000,0.000000,5.648188,8.114384,5.557331,1.415730,0.181611,0.014958,0.500373,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.348264,proposed,0,-126.340000,54.885000,1.921452,5.057184,2.100000,5.215000,-0.178548,-0.157816,-7.288257,-7.837164,0.213464,-7.837164,-7.288257,-0.100000,0.350000,-12,24,-12.450393,24.493380,-12.450393,24.493380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.307521,71.506835,113.953824,138.989181,0.000000,0.000000,0.000000,0.000000,6.381414,8.653027,5.557561,1.416191,0.176394,0.012699,0.500502,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.358264,proposed,0,-126.340000,54.885000,1.859352,4.940673,2.030000,5.115000,-0.170648,-0.174327,-5.763517,-11.557530,0.274453,-11.557530,-5.763517,-0.090000,0.260000,-22,63,-21.876140,62.805290,-21.876140,62.805290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.952172,74.277961,111.939375,134.252247,0.000000,0.000000,0.000000,0.000000,6.268605,8.731581,5.556149,1.416461,0.178458,0.012939,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.368265,proposed,0,-126.340000,54.885000,1.803699,4.825882,1.980000,4.985000,-0.176301,-0.159118,-4.543725,-15.704823,0.030495,-15.704823,-4.543725,-0.110000,0.410000,-26,87,-26.247468,86.886349,-26.247468,86.886349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.906447,76.684020,103.660914,123.633786,0.000000,0.000000,0.000000,0.000000,5.805011,8.398219,5.558006,1.416120,0.191005,0.013901,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.378259,proposed,0,-126.340000,54.885000,1.754648,4.713141,1.940000,4.845000,-0.185352,-0.131859,-3.872840,-15.399875,0.335443,-15.399875,-3.872840,-0.160000,0.640000,-20,68,-19.902967,67.714162,-19.902967,67.714162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.948787,79.479320,99.956706,122.175922,0.000000,0.000000,0.000000,0.000000,5.597576,8.397893,5.558589,1.416302,0.202296,0.014607,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.388265,proposed,0,-126.340000,54.885000,1.712203,4.602460,1.900000,4.735000,-0.187797,-0.132540,-4.421746,-11.191592,0.335443,-11.191592,-4.421746,-0.170000,0.700000,-5,27,-5.169163,26.844704,-5.169163,26.844704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.265668,84.673143,107.277741,136.531634,0.000000,0.000000,0.000000,0.000000,6.007554,9.036148,5.566172,1.448133,0.196075,0.020098,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.398181,proposed,0,-126.340000,54.885000,1.676792,4.495162,1.870000,4.645000,-0.193208,-0.149838,-3.750861,-7.227268,0.335443,-7.227268,-3.750861,-0.140000,0.510000,-5,9,-4.955631,8.921901,-4.955631,8.921901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.366661,89.351051,106.023953,141.463675,0.000000,0.000000,0.000000,0.000000,5.937341,8.905191,5.573746,1.581273,0.224389,0.024506,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.408147,proposed,0,-126.340000,54.885000,1.647930,4.389924,1.840000,4.565000,-0.192070,-0.175076,-2.957996,-8.081122,-0.518412,-8.081122,-2.957996,-0.070000,0.290000,-14,34,-13.977977,34.254116,-13.977977,34.254116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.970268,92.689878,114.250301,146.709587,0.000000,0.000000,0.000000,0.000000,6.398017,9.305089,5.593469,1.470940,0.201675,0.023010,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.418141,proposed,0,-126.340000,54.885000,1.625797,4.287222,1.820000,4.455000,-0.194203,-0.167778,-1.433256,-12.472374,-1.189297,-12.472374,-1.433256,-0.080000,0.270000,-22,76,-21.767693,75.717761,-21.767693,75.717761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.116689,94.666042,110.429321,136.603157,0.000000,0.000000,0.000000,0.000000,6.184042,9.129934,5.554159,1.666382,0.239861,0.023639,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.428114,proposed,0,-126.340000,54.885000,1.610527,4.187780,1.820000,4.305000,-0.209473,-0.117220,0.030495,-16.741646,-0.396432,-16.741646,0.030495,-0.130000,0.470000,-25,101,-24.575457,101.146162,-24.575457,101.146162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.200167,96.186613,102.980630,129.636336,0.000000,0.000000,0.000000,0.000000,5.766915,8.926493,5.610153,1.650551,0.261817,0.026455,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.438145,proposed,0,-126.340000,54.885000,1.602031,4.091000,1.830000,4.165000,-0.227969,-0.074000,1.006328,-16.070760,-0.274453,-16.070760,1.006328,-0.180000,0.730000,-21,79,-20.982406,79.048775,-20.982406,79.048775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.500406,98.384270,103.971611,134.946770,0.000000,0.000000,0.000000,0.000000,5.870464,9.328323,5.620388,1.609202,0.312439,0.036574,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.448143,proposed,0,-126.340000,54.885000,1.600390,3.997985,1.830000,4.045000,-0.229610,-0.047015,0.518412,-10.642686,-0.091484,-10.642686,0.518412,-0.200000,0.800000,-5,34,-4.569132,30.933287,-4.569132,30.933287,0.000000,3.115488,0.000000,64.000000,0.000000,0.000000,74.602856,103.303297,108.784134,149.638467,0.000000,0.000000,0.000000,0.000000,6.228343,9.955017,5.586071,1.698872,0.221719,0.022302,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.458111,proposed,0,-126.340000,54.885000,1.605493,3.908848,1.840000,3.975000,-0.234507,-0.066152,-0.091484,-6.007476,-0.579401,-6.007476,-0.091484,-0.140000,0.610000,4,9,3.545961,9.059900,3.545961,9.059900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.916881,106.527763,104.216386,151.661757,0.000000,0.000000,0.000000,0.000000,6.265978,9.517525,5.542120,1.546864,0.175743,0.020039,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.468140,proposed,0,-126.340000,54.885000,1.617353,3.822968,1.850000,3.915000,-0.232647,-0.092032,0.213464,-5.153621,-0.335443,-5.153621,0.213464,-0.090000,0.330000,3,28,2.506196,27.656635,2.506196,27.656635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.110369,107.971791,110.874972,156.291490,0.000000,0.000000,0.000000,0.000000,6.258743,9.741716,5.632391,1.434856,0.164770,0.018736,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.478138,proposed,0,-126.340000,54.885000,1.635805,3.741311,1.860000,3.835000,-0.224195,-0.093689,1.860183,-9.605862,-1.067318,-9.605862,1.860183,-0.030000,0.260000,-15,73,-14.832408,74.383852,-14.832408,74.383852,0.000000,-1.727217,0.000000,64.000000,0.000000,0.000000,68.832835,109.175640,114.898236,151.927732,0.000000,0.000000,0.000000,0.000000,6.676422,9.954461,5.545216,1.428652,0.180102,0.016392,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.488144,proposed,0,-126.340000,54.885000,1.660789,3.663709,1.890000,3.715000,-0.229211,-0.051291,3.018985,-14.424041,-0.152474,-14.424041,3.018985,-0.030000,0.440000,-23,105,-22.876220,105.130897,-22.876220,105.130897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.353690,108.293218,107.886595,137.576901,0.000000,0.000000,0.000000,0.000000,6.476048,9.414929,5.614749,1.469322,0.275554,0.028964,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.498113,proposed,0,-126.340000,54.885000,1.692037,3.590637,1.930000,3.575000,-0.237963,0.015637,3.811850,-15.521854,-0.762370,-15.521854,3.811850,-0.140000,0.740000,-11,101,-11.388779,100.660552,-11.388779,100.660552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.885724,108.134135,107.622868,141.001474,0.000000,0.000000,0.000000,0.000000,6.683050,9.745115,5.555921,1.546752,0.297662,0.018753,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.508153,proposed,0,-126.340000,54.885000,1.729767,3.521468,1.970000,3.465000,-0.240233,0.056468,3.079975,-9.178935,-0.457422,-9.178935,3.079975,-0.120000,0.900000,2,56,2.316484,40.563306,2.316484,40.563306,0.000000,15.097246,0.000000,64.000000,0.000000,0.000000,63.242942,110.688010,114.652730,156.849942,0.000000,0.000000,0.000000,0.000000,7.279330,10.541972,5.621557,1.449707,0.303215,0.019271,0.503309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.518150,proposed,0,-126.340000,54.885000,1.773410,3.457125,2.000000,3.405000,-0.226590,0.052125,2.348100,-2.409089,-0.579401,-2.409089,2.348100,-0.070000,0.780000,15,11,14.728106,-2.802992,14.728106,-2.802992,0.000000,13.463543,0.000000,64.000000,0.000000,0.000000,55.507517,112.841146,114.397401,163.708621,0.000000,0.000000,0.000000,0.000000,7.277837,10.344920,5.588258,1.469633,0.194896,0.020098,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.528142,proposed,0,-126.340000,54.885000,1.822895,3.397456,2.030000,3.395000,-0.207105,0.002456,2.104141,0.091484,-0.396432,0.091484,2.104141,-0.010000,0.470000,20,3,20.227067,3.289194,20.227067,3.289194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.004088,112.593908,113.158186,161.815024,0.000000,0.000000,0.000000,0.000000,7.092475,9.929330,5.610363,1.454687,0.182929,0.017995,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.538126,proposed,0,-126.340000,54.885000,1.877979,3.342578,2.060000,3.375000,-0.182021,-0.032422,3.079975,-3.628881,-0.640391,-3.628881,3.079975,0.030000,0.220000,14,48,13.979812,57.324398,13.979812,57.324398,0.000000,-9.035204,0.000000,64.000000,0.000000,0.000000,46.625857,113.357019,126.676703,172.005871,0.000000,0.000000,0.000000,0.000000,8.062090,10.855712,5.664225,1.729502,0.232665,0.032516,0.501086,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.548115,proposed,0,-126.340000,54.885000,1.938508,3.292506,2.100000,3.295000,-0.161492,-0.002494,3.750861,-9.727842,-0.335443,-9.727842,3.750861,0.060000,0.250000,8,93,8.072612,104.096980,8.072612,104.096980,0.000000,-10.807786,0.000000,64.000000,0.000000,0.000000,47.175735,113.237404,122.895942,157.011657,0.000000,0.000000,0.000000,0.000000,8.101581,10.583253,5.627721,1.665718,0.284526,0.033453,0.500904,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.558115,proposed,0,-126.340000,54.885000,2.004280,3.247310,2.150000,3.165000,-0.145720,0.082310,4.604715,-14.667999,-0.518412,-14.667999,4.604715,0.070000,0.590000,4,104,3.722212,104.254634,3.722212,104.254634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.344296,112.549567,120.604453,154.048229,0.000000,0.000000,0.000000,0.000000,8.131884,10.506179,5.762619,1.717194,0.380801,0.026410,0.501609,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008400,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.568115,proposed,0,-126.340000,54.885000,2.074956,3.207122,2.200000,3.045000,-0.125044,0.162122,5.214611,-12.716332,-0.823360,-12.716332,5.214611,0.080000,0.820000,5,104,5.242104,103.877679,5.242104,103.877679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.001799,113.467939,125.054996,161.133859,0.000000,0.000000,0.000000,0.000000,8.629880,10.904452,5.661144,1.608959,0.330154,0.039600,0.500661,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.578115,proposed,0,-126.340000,54.885000,2.150243,3.172005,2.260000,2.955000,-0.109757,0.217005,5.763517,-7.715185,-0.579401,-7.715185,5.763517,0.070000,0.960000,12,68,11.920903,67.917557,11.920903,67.917557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.663472,113.362566,127.027993,164.460758,0.000000,0.000000,0.000000,0.000000,8.846980,11.019162,5.568472,2.045769,0.492680,0.036595,0.500886,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.588115,proposed,0,-126.340000,54.885000,2.229848,3.142004,2.320000,2.935000,-0.090152,0.207004,5.458569,-0.274453,-0.335443,-0.274453,5.458569,0.080000,0.850000,26,23,25.953502,19.333537,25.953502,19.333537,0.000000,3.584021,0.000000,64.000000,0.000000,0.000000,16.892011,112.753297,129.949542,171.832639,0.000000,0.000000,0.000000,0.000000,9.034638,11.097453,5.638038,1.674695,0.216590,0.029296,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.598145,proposed,0,-126.340000,54.885000,2.313700,3.117091,2.390000,2.955000,-0.076300,0.162091,6.007476,4.909663,-0.274453,4.909663,6.007476,0.140000,0.570000,26,3,25.754595,2.626632,25.754595,2.626632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.248756,109.245612,122.758802,165.258507,0.000000,0.000000,0.000000,0.000000,8.363028,10.424351,5.596980,1.684775,0.224568,0.024142,0.500610,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.608112,proposed,0,-126.340000,54.885000,2.400659,3.097500,2.450000,2.985000,-0.049341,0.112500,6.922320,2.592058,-0.579401,2.592058,6.922320,0.170000,0.300000,23,47,22.683190,46.506783,22.683190,46.506783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.336288,107.005806,134.446090,176.591835,0.000000,0.000000,0.000000,0.000000,9.150882,11.302100,5.645751,1.541969,0.202033,0.018495,0.500273,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.618112,proposed,0,-126.340000,54.885000,2.491191,3.083033,2.530000,2.965000,-0.038809,0.118033,8.020133,-4.360757,-0.457422,-4.360757,8.020133,0.210000,0.300000,12,92,12.050227,103.703329,12.050227,103.703329,0.000000,-12.196547,0.000000,64.000000,0.000000,0.000000,-15.659025,104.987678,128.116549,164.410600,0.000000,0.000000,0.000000,0.000000,8.971091,11.165904,5.556372,1.486922,0.231714,0.019324,0.500800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.628112,proposed,0,-126.340000,54.885000,2.584643,3.073763,2.620000,2.905000,-0.035357,0.168763,9.483883,-8.386070,-0.945339,-8.386070,9.483883,0.190000,0.570000,4,104,4.469371,104.126663,4.469371,104.126663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.522096,101.631371,123.686628,156.453699,0.000000,0.000000,0.000000,0.000000,8.744751,10.790304,5.548582,1.455669,0.266793,0.018746,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.638112,proposed,0,-126.340000,54.885000,2.680646,3.069681,2.730000,2.835000,-0.049354,0.234681,11.069613,-7.227268,-0.945339,-7.227268,11.069613,0.160000,0.820000,-2,104,-2.495783,103.959897,-2.495783,103.959897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.290564,98.969868,123.080135,159.588405,0.000000,0.000000,0.000000,0.000000,8.772550,10.942205,5.550979,1.518444,0.352665,0.018959,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.648113,proposed,0,-126.340000,54.885000,2.778791,3.070765,2.850000,2.815000,-0.071209,0.255765,11.557530,-1.738204,0.274453,-1.738204,11.557530,0.120000,0.940000,3,63,2.580955,63.448522,2.580955,63.448522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.518155,95.046374,124.686529,160.164415,0.000000,0.000000,0.000000,0.000000,8.564480,10.883921,5.553018,1.473447,0.342148,0.019399,0.503631,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.658113,proposed,0,-126.340000,54.885000,2.878670,3.076980,2.970000,2.835000,-0.091330,0.241980,11.984457,4.787684,-0.396432,4.787684,11.984457,0.090000,0.820000,9,25,8.745724,24.544186,8.745724,24.544186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.837297,90.137604,127.438121,161.295874,0.000000,0.000000,0.000000,0.000000,8.059998,10.581423,5.551863,1.520433,0.215782,0.020789,0.500584,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.668116,proposed,0,-126.340000,54.885000,2.979886,3.088282,3.090000,2.905000,-0.110114,0.183282,11.679509,8.142112,-0.213464,8.142112,11.679509,0.090000,0.540000,16,23,16.490717,22.967488,16.490717,22.967488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.651482,84.067537,123.310714,154.603284,0.000000,0.000000,0.000000,0.000000,7.295159,9.985497,5.637458,1.674020,0.215411,0.032300,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.678576,proposed,0,-126.340000,54.885000,3.086681,3.105480,3.220000,2.985000,-0.133319,0.120480,11.618519,5.336590,-0.335443,5.336590,11.618519,0.100000,0.350000,18,65,18.262961,64.710805,18.262961,64.710805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.264459,78.789458,121.916890,150.303452,0.000000,0.000000,0.000000,0.000000,7.005572,9.935427,6.744980,1.786371,0.250493,0.038112,0.501202,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009333,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.688117,proposed,0,-126.340000,54.885000,3.184514,3.125894,3.350000,3.005000,-0.165486,0.120894,12.716332,0.945339,-0.762370,0.945339,12.716332,0.140000,0.400000,3,104,2.773150,104.190964,2.773150,104.190964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.493101,74.019936,112.999893,134.465748,0.000000,0.000000,0.000000,0.000000,6.453407,9.359949,5.571797,1.809481,0.343867,0.031823,0.501302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.698128,proposed,0,-126.340000,54.885000,3.287173,3.152084,3.480000,2.985000,-0.192827,0.167084,12.899301,-2.836017,-0.518412,-2.836017,12.899301,0.150000,0.680000,-4,105,-4.029207,105.498447,-4.029207,105.498447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.943150,69.788069,111.483339,130.668284,0.000000,0.000000,0.000000,0.000000,6.558712,9.237397,5.628041,1.763706,0.411700,0.040285,0.500969,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008356,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.708115,proposed,0,-126.340000,54.885000,3.389150,3.182986,3.620000,2.985000,-0.230850,0.197986,12.899301,-0.152474,-0.640391,-0.152474,12.899301,0.110000,0.890000,-2,88,-1.836879,88.232166,-1.836879,88.232166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.847082,67.030644,116.054696,135.401515,0.000000,0.000000,0.000000,0.000000,6.591152,9.407643,5.881874,1.592322,0.395572,0.034587,0.502453,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008417,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.718117,proposed,0,-126.340000,54.885000,3.490385,3.218611,3.750000,3.015000,-0.259615,0.203611,12.533363,5.275601,-0.335443,5.275601,12.533363,0.100000,0.910000,2,47,1.553690,47.251539,1.553690,47.251539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.321739,63.430012,118.418607,137.660749,0.000000,0.000000,0.000000,0.000000,6.921146,9.282389,5.654125,1.633773,0.231178,0.039566,0.500800,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.728117,proposed,0,-126.340000,54.885000,3.590253,3.258793,3.870000,3.095000,-0.279747,0.163793,11.008623,9.422894,-0.518412,9.422894,11.008623,0.090000,0.720000,15,31,14.803323,31.025762,14.803323,31.025762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.663802,59.557142,114.774212,134.912544,0.000000,0.000000,0.000000,0.000000,6.871780,8.800061,5.641617,1.677596,0.219187,0.036275,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.738116,proposed,0,-126.340000,54.885000,3.688294,3.303404,3.980000,3.185000,-0.291706,0.118404,9.849821,10.032790,-0.335443,10.032790,9.849821,0.090000,0.500000,24,48,23.643312,47.538483,23.643312,47.538483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.840001,54.927159,108.607694,126.911103,0.000000,0.000000,0.000000,0.000000,6.713974,8.286168,5.646706,1.631060,0.221771,0.025238,0.500670,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.748146,proposed,0,-126.340000,54.885000,3.784373,3.352479,4.090000,3.255000,-0.305627,0.097479,9.056956,6.190445,-0.823360,6.190445,9.056956,0.060000,0.440000,31,89,30.938664,88.989451,30.938664,88.989451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.690614,51.062902,102.726920,118.163768,0.000000,0.000000,0.000000,0.000000,6.295033,8.041701,5.568886,1.742958,0.243095,0.047504,0.500555,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.758145,proposed,0,-126.340000,54.885000,3.877417,3.405561,4.190000,3.295000,-0.312583,0.110561,8.142112,2.653048,0.091484,2.653048,8.142112,0.110000,0.620000,28,107,27.920523,106.689388,27.920523,106.689388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.385176,46.627578,96.368430,108.282042,0.000000,0.000000,0.000000,0.000000,5.723245,7.719691,5.640039,1.537911,0.237985,0.021819,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.768141,proposed,0,-126.340000,54.885000,3.967251,3.462624,4.280000,3.325000,-0.312749,0.137624,8.447060,2.348100,-0.152474,2.348100,8.447060,0.210000,0.840000,8,100,7.919886,99.949461,7.919886,99.949461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.712929,42.867350,100.471156,113.711960,0.000000,0.000000,0.000000,0.000000,6.131111,8.072969,5.556394,1.477523,0.291696,0.018396,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.778144,proposed,0,-126.340000,54.885000,4.053513,3.523567,4.370000,3.385000,-0.316487,0.138567,8.752008,6.617372,0.030495,6.617372,8.752008,0.220000,0.940000,-1,59,-0.837541,59.419672,-0.837541,59.419672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.720895,40.117300,101.765609,114.577324,0.000000,0.000000,0.000000,0.000000,6.248031,8.048677,5.550013,1.448874,0.250415,0.016183,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.788150,proposed,0,-126.340000,54.885000,4.135710,3.588197,4.460000,3.485000,-0.324290,0.103197,7.715185,12.045446,-0.274453,12.045446,7.715185,0.140000,0.800000,15,27,14.810900,26.699957,14.810900,26.699957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.119514,37.819618,102.949693,116.057631,0.000000,0.000000,0.000000,0.000000,5.870336,7.814305,5.612130,1.710909,0.237632,0.046705,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.798117,proposed,0,-126.340000,54.885000,4.213073,3.656036,4.540000,3.605000,-0.326927,0.051036,6.129455,12.533363,-0.030495,12.533363,6.129455,0.150000,0.540000,24,44,23.639675,44.181516,23.639675,44.181516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.944823,35.900073,100.796884,115.833055,0.000000,0.000000,0.000000,0.000000,6.036459,7.605556,5.659259,1.802712,0.331662,0.049331,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008356,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.808125,proposed,0,-126.340000,54.885000,4.285798,3.727450,4.610000,3.705000,-0.324202,0.022450,5.275601,8.752008,-0.518412,8.752008,5.275601,0.180000,0.440000,22,87,22.167209,86.571160,22.167209,86.571160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.052659,33.031001,94.966620,105.741602,0.000000,0.000000,0.000000,0.000000,5.549858,7.328674,5.657428,1.756766,0.255830,0.037608,0.500862,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.818121,proposed,0,-126.340000,54.885000,4.353041,3.801870,4.670000,3.775000,-0.316959,0.026870,5.092632,4.970653,-0.335443,4.970653,5.092632,0.210000,0.600000,13,107,13.274041,107.088554,13.274041,107.088554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.464447,28.726579,90.087189,100.778784,0.000000,0.000000,0.000000,0.000000,5.484309,7.083783,5.570488,1.550943,0.244786,0.020626,0.502263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.828114,proposed,0,-126.340000,54.885000,4.414466,3.879163,4.720000,3.825000,-0.305534,0.054163,4.421746,5.275601,0.457422,5.275601,4.421746,0.110000,0.840000,26,92,25.801837,92.033549,25.801837,92.033549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.962392,24.718404,94.872000,109.111458,0.000000,0.000000,0.000000,0.000000,5.860186,7.363619,5.646479,1.662599,0.303046,0.062633,0.505734,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.838119,proposed,0,-126.340000,54.885000,4.469741,3.959221,4.760000,3.905000,-0.290259,0.054221,3.201954,8.264091,0.396432,8.264091,3.201954,0.230000,0.910000,17,63,17.353620,63.472914,17.353620,63.472914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-147.621489,21.769527,102.389722,116.072635,0.000000,0.000000,0.000000,0.000000,6.229859,7.764170,5.554464,1.444735,0.218628,0.017759,0.500313,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.848143,proposed,0,-126.340000,54.885000,4.518491,4.041915,4.800000,4.015000,-0.281509,0.026915,2.592058,12.716332,0.640391,12.716332,2.592058,0.220000,0.810000,19,35,19.049952,35.486023,19.049952,35.486023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-150.073324,18.534985,101.639451,115.758457,0.000000,0.000000,0.000000,0.000000,6.184099,7.556360,5.543547,1.440908,0.171864,0.016631,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.858110,proposed,0,-126.340000,54.885000,4.559997,4.126365,4.830000,4.145000,-0.270003,-0.018635,1.738204,14.302062,0.213464,14.302062,1.738204,0.160000,0.580000,29,41,29.196756,41.247291,29.196756,41.247291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-152.661166,15.429133,98.577592,110.512356,0.000000,0.000000,0.000000,0.000000,5.748315,7.229537,5.542380,1.437178,0.167155,0.017446,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.868140,proposed,0,-126.340000,54.885000,4.594390,4.213376,4.860000,4.265000,-0.265610,-0.051624,1.372266,12.106436,-0.396432,12.106436,1.372266,0.250000,0.480000,14,69,13.998357,68.680822,13.998357,68.680822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-155.895846,11.649498,94.453395,106.748649,0.000000,0.000000,0.000000,0.000000,5.547761,6.954216,5.544514,1.510906,0.194887,0.029594,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.878144,proposed,0,-126.340000,54.885000,4.620973,4.301952,4.880000,4.365000,-0.259027,-0.063048,1.860183,7.410237,0.213464,7.410237,1.860183,0.230000,0.550000,2,104,2.380724,103.525664,2.380724,103.525664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.235546,7.735266,89.927875,106.195302,0.000000,0.000000,0.000000,0.000000,5.580790,6.743242,5.622215,1.592722,0.249339,0.021608,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.888114,proposed,0,-126.340000,54.885000,4.639462,4.391771,4.900000,4.445000,-0.260538,-0.053229,1.067318,6.434403,0.457422,6.434403,1.067318,0.180000,0.770000,5,97,5.225675,96.542431,5.225675,96.542431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.005518,3.483925,90.306967,109.535464,0.000000,0.000000,0.000000,0.000000,5.401400,6.643971,5.551711,1.675419,0.326008,0.028000,0.504781,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.898769,proposed,0,-126.340000,54.885000,4.650036,4.489194,4.910000,4.545000,-0.259964,-0.055806,-0.701380,10.337738,0.152474,10.337738,-0.701380,0.130000,0.910000,19,53,18.869271,53.241024,18.869271,53.241024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.229982,0.545063,97.294632,114.429017,0.000000,0.000000,0.000000,0.000000,5.911792,6.936561,5.611706,2.227429,0.408507,0.035714,0.500833,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.909781,proposed,0,-126.340000,54.885000,4.650620,4.591139,4.900000,4.685000,-0.249380,-0.093861,-2.104141,16.436698,0.518412,16.436698,-2.104141,0.140000,0.780000,23,11,22.651346,11.299683,22.651346,11.299683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.290541,-1.499310,101.074853,117.148139,0.000000,0.000000,0.000000,0.000000,6.382105,7.366358,5.574006,1.620782,0.248400,0.024722,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.918111,proposed,0,-126.340000,54.885000,4.643856,4.668914,4.880000,4.825000,-0.236144,-0.156086,-3.140965,16.741646,0.213464,16.741646,-3.140965,0.160000,0.520000,21,26,21.096068,25.556057,21.096068,25.556057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-153.236642,-1.721293,100.177390,115.650954,0.000000,0.000000,0.000000,0.000000,6.439091,7.418095,5.656748,1.720447,0.255454,0.033567,0.500646,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.928118,proposed,0,-126.340000,54.885000,4.627294,4.762869,4.860000,4.965000,-0.232706,-0.202131,-3.567892,12.472374,0.274453,12.472374,-3.567892,0.210000,0.340000,6,71,6.256063,73.965797,6.256063,73.965797,0.000000,-3.409740,0.000000,64.000000,0.000000,0.000000,-149.898295,-2.347896,95.732753,114.122933,0.000000,0.000000,0.000000,0.000000,6.057045,7.339062,5.575276,1.801767,0.257553,0.037000,0.500776,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.938122,proposed,0,-126.340000,54.885000,4.601314,4.857136,4.830000,5.065000,-0.228686,-0.207864,-2.957996,6.373413,0.396432,6.373413,-2.957996,0.190000,0.470000,-11,107,-11.184730,106.704134,-11.184730,106.704134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.403846,-3.374502,86.450462,108.005002,0.000000,0.000000,0.000000,0.000000,5.402201,6.843935,6.663881,1.762357,0.288138,0.037188,0.501198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009264,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.948116,proposed,0,-126.340000,54.885000,4.565743,4.951400,4.810000,5.135000,-0.244257,-0.183600,-2.836017,5.214611,0.518412,5.214611,-2.836017,0.120000,0.740000,-19,102,-18.661865,101.825296,-18.661865,101.825296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.917262,-4.309684,85.947319,108.210097,0.000000,0.000000,0.000000,0.000000,5.328900,6.730853,7.179838,1.805236,0.371403,0.049674,0.502925,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.958071,proposed,0,-126.340000,54.885000,4.520565,5.045153,4.780000,5.215000,-0.259435,-0.169847,-3.140965,8.325081,0.518412,8.325081,-3.140965,0.090000,0.930000,-24,59,-23.966835,58.776896,-23.966835,58.776896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.395175,-3.703883,92.106757,109.312556,0.000000,0.000000,0.000000,0.000000,5.640540,6.929084,5.590415,1.782211,2.495363,0.039134,0.503708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010423,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.968526,proposed,0,-126.340000,54.885000,4.462467,5.143192,4.750000,5.335000,-0.287533,-0.191808,-4.909663,14.972947,1.311276,14.972947,-4.909663,0.050000,0.860000,-16,14,-15.571088,5.595263,-15.571088,5.595263,0.000000,8.181633,0.000000,64.000000,0.000000,0.000000,-135.639116,-2.506338,96.534650,109.888478,0.000000,0.000000,0.000000,0.000000,6.068480,6.994313,5.560813,1.761185,0.246089,0.033069,0.504518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.979774,proposed,0,-126.340000,54.885000,4.387607,5.247864,4.690000,5.515000,-0.302393,-0.267136,-5.946486,15.765812,0.701380,15.765812,-5.946486,-0.010000,0.490000,-13,22,-12.756481,21.780314,-12.756481,21.780314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.267404,0.602448,97.467537,113.192357,0.000000,0.000000,0.000000,0.000000,6.455973,7.203459,5.597873,1.646406,0.243832,0.036939,1.263802,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.988615,proposed,0,-126.340000,54.885000,4.319669,5.329341,4.640000,5.635000,-0.320331,-0.305659,-7.532216,11.801488,0.457422,11.801488,-7.532216,-0.060000,0.330000,-7,64,-7.199752,64.273766,-7.199752,64.273766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.200985,2.921185,89.360319,103.837190,0.000000,0.000000,0.000000,0.000000,6.059524,6.785381,5.582742,1.699431,0.234116,0.034017,0.501053,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.998715,proposed,0,-126.340000,54.885000,4.232165,5.421338,4.560000,5.715000,-0.327835,-0.293662,-8.812998,4.848673,1.372266,4.848673,-8.812998,-0.030000,0.440000,-16,108,-15.868032,107.758984,-15.868032,107.758984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.133751,4.829232,79.195250,88.177002,0.000000,0.000000,0.000000,0.000000,5.372087,6.184287,5.607170,1.797453,0.303787,0.037681,0.500845,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008258,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.008763,proposed,0,-126.340000,54.885000,4.134594,5.511478,4.470000,5.755000,-0.335406,-0.243522,-9.727842,0.701380,1.555235,0.701380,-9.727842,-0.040000,0.720000,-22,108,-22.162450,107.951488,-22.162450,107.951488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.839981,6.172992,74.497758,84.558490,0.000000,0.000000,0.000000,0.000000,4.895831,5.907272,5.647050,1.790003,0.344729,0.028303,0.501328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008322,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.018687,proposed,0,-126.340000,54.885000,4.027889,5.598922,4.370000,5.785000,-0.342111,-0.186078,-11.191592,3.445913,1.311276,3.445913,-11.191592,-0.110000,0.940000,-12,84,-12.229834,84.174647,-12.229834,84.174647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.560899,8.811943,76.989309,82.984714,0.000000,0.000000,0.000000,0.000000,4.920453,5.983065,5.612801,1.789993,0.340918,0.054602,0.501075,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008312,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.028765,proposed,0,-126.340000,54.885000,3.909001,5.685886,4.260000,5.855000,-0.350999,-0.169114,-12.350394,8.691018,1.433256,8.691018,-12.350394,-0.240000,0.940000,5,39,4.835964,39.240408,4.835964,39.240408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.897166,10.161188,81.397022,89.304186,0.000000,0.000000,0.000000,0.000000,5.341958,6.024810,5.595907,1.701773,0.276956,0.046101,0.500717,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.038689,proposed,0,-126.340000,54.885000,3.781567,5.769497,4.140000,5.965000,-0.358433,-0.195503,-13.631176,11.862478,1.128308,11.862478,-13.631176,-0.040000,0.710000,-21,27,-20.557838,27.086658,-20.557838,27.086658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.240029,11.408968,81.481091,96.482434,0.000000,0.000000,0.000000,0.000000,5.435963,6.080817,5.588137,1.630618,0.213404,0.020110,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.048712,proposed,0,-126.340000,54.885000,3.642480,5.851677,4.010000,6.075000,-0.367520,-0.223323,-13.509197,10.276748,0.701380,10.276748,-13.509197,-0.040000,0.470000,-38,57,-37.734738,56.599911,-37.734738,56.599911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.362250,11.166728,77.981773,96.017623,0.000000,0.000000,0.000000,0.000000,5.048373,6.251506,5.558992,1.561258,0.221042,0.020735,0.500857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.058713,proposed,0,-126.340000,54.885000,3.493363,5.931198,3.870000,6.155000,-0.376637,-0.223802,-14.058103,4.421746,1.555235,4.421746,-14.058103,-0.250000,0.490000,-23,102,-23.434422,101.807704,-23.434422,101.807704,0.000000,-0.207793,0.000000,64.000000,0.000000,0.000000,-84.555047,10.655108,63.760417,76.191947,0.000000,0.000000,0.000000,0.000000,4.191005,5.264762,5.557465,1.597621,0.253850,0.024307,0.500639,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.068678,proposed,0,-126.340000,54.885000,3.334593,6.007774,3.730000,6.185000,-0.395407,-0.177226,-15.582843,-0.030495,1.616224,-0.030495,-15.582843,-0.240000,0.720000,-26,109,-25.821074,108.663993,-25.821074,108.663993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.112924,9.998896,61.156502,71.165528,0.000000,0.000000,0.000000,0.000000,4.058261,4.927146,5.562982,1.510694,0.336127,0.020292,0.503797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.078704,proposed,0,-126.340000,54.885000,3.164715,6.081934,3.580000,6.215000,-0.415285,-0.133066,-16.619667,1.494245,2.226120,1.494245,-16.619667,-0.240000,0.940000,-29,89,-29.343896,89.474258,-29.343896,89.474258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.845081,10.286503,61.864252,68.510542,0.000000,0.000000,0.000000,0.000000,4.058626,4.814073,5.549649,1.522986,0.271645,0.016228,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.088707,proposed,0,-126.340000,54.885000,2.985233,6.152853,3.410000,6.265000,-0.424767,-0.112147,-17.595500,5.885497,1.555235,5.885497,-17.595500,-0.250000,0.950000,-29,50,-29.271072,50.269529,-29.271072,50.269529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.624518,10.842788,65.086894,70.287759,0.000000,0.000000,0.000000,0.000000,4.286844,4.869890,5.552475,1.559784,0.198582,0.017112,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.098673,proposed,0,-126.340000,54.885000,2.796643,6.220278,3.230000,6.345000,-0.433357,-0.124722,-19.059251,9.300914,1.494245,9.300914,-19.059251,-0.260000,0.770000,-25,32,-25.244120,32.455771,-25.244120,32.455771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.595713,11.778548,68.238742,79.587627,0.000000,0.000000,0.000000,0.000000,4.527281,5.096549,5.546218,1.500541,0.202232,0.017299,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.108703,proposed,0,-126.340000,54.885000,2.597213,6.284697,3.050000,6.435000,-0.452787,-0.150303,-20.157064,7.227268,2.165131,7.227268,-20.157064,-0.240000,0.540000,-31,64,-30.638669,63.692943,-30.638669,63.692943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.213713,12.974169,67.320213,81.558992,0.000000,0.000000,0.000000,0.000000,4.499949,5.207740,5.549387,1.437400,0.207824,0.018706,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.118679,proposed,0,-126.340000,54.885000,2.389484,6.345180,2.840000,6.495000,-0.450516,-0.149820,-21.315866,3.201954,2.470079,3.201954,-21.315866,-0.260000,0.550000,-30,94,-29.623838,94.154723,-29.623838,94.154723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.554497,12.591791,55.913191,64.038392,0.000000,0.000000,0.000000,0.000000,3.761672,4.495530,5.573488,1.780959,0.266975,0.043086,0.529918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.128679,proposed,0,-126.340000,54.885000,2.172096,6.402065,2.640000,6.525000,-0.467904,-0.122935,-21.986752,0.152474,2.348100,0.152474,-21.986752,-0.260000,0.720000,-36,104,-36.034034,103.915736,-36.034034,103.915736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.106319,12.037176,48.952073,53.370476,0.000000,0.000000,0.000000,0.000000,3.291520,3.901181,5.552690,1.466768,0.265289,0.017245,0.500347,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.138704,proposed,0,-126.340000,54.885000,1.945234,6.455174,2.420000,6.535000,-0.474766,-0.079826,-22.962585,0.213464,2.714037,0.213464,-22.962585,-0.280000,0.880000,-35,89,-35.345865,89.232882,-35.345865,89.232882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.739541,12.055841,46.573757,48.884064,0.000000,0.000000,0.000000,0.000000,3.136144,3.624629,5.550871,1.582357,0.252671,0.019644,0.500655,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.148679,proposed,0,-126.340000,54.885000,1.710911,6.503986,2.180000,6.565000,-0.469089,-0.061014,-24.609304,3.201954,2.409089,3.201954,-24.609304,-0.310000,0.930000,-24,57,-24.237494,57.393392,-24.237494,57.393392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.291749,12.264515,50.702299,53.904491,0.000000,0.000000,0.000000,0.000000,3.437958,3.795634,5.560675,1.627395,0.224131,0.022204,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.158673,proposed,0,-126.340000,54.885000,1.467849,6.548727,1.940000,6.625000,-0.472151,-0.076273,-26.256024,6.678361,2.592058,6.678361,-26.256024,-0.290000,0.770000,-19,37,-19.159612,36.939442,-19.159612,36.939442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.596900,12.507955,58.165590,68.240594,0.000000,0.000000,0.000000,0.000000,3.973671,4.348014,5.549632,1.451893,0.207164,0.021691,0.502845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.168706,proposed,0,-126.340000,54.885000,1.215816,6.589328,1.670000,6.695000,-0.454184,-0.105672,-26.621961,5.763517,2.897006,5.763517,-26.621961,-0.230000,0.580000,-30,54,-30.116701,54.141050,-30.116701,54.141050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.083070,12.697668,60.167600,74.966620,0.000000,0.000000,0.000000,0.000000,4.040102,4.743864,5.554741,1.446631,0.191811,0.018393,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.178708,proposed,0,-126.340000,54.885000,0.956940,6.625384,1.400000,6.735000,-0.443060,-0.109616,-27.292847,1.372266,3.140965,1.372266,-27.292847,-0.240000,0.530000,-32,91,-32.385233,91.324774,-32.385233,91.324774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.894043,12.098266,52.332229,64.250667,0.000000,0.000000,0.000000,0.000000,3.411619,4.408949,5.555435,1.720339,0.232511,0.024423,0.505284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.188674,proposed,0,-126.340000,54.885000,0.691744,6.656828,1.140000,6.745000,-0.448256,-0.088172,-27.170868,-2.043152,3.079975,-2.043152,-27.170868,-0.270000,0.690000,-39,104,-39.210171,104.258007,-39.210171,104.258007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.372298,11.335119,44.245520,52.808809,0.000000,0.000000,0.000000,0.000000,2.904958,3.795712,5.549536,1.438426,0.257489,0.016533,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.198706,proposed,0,-126.340000,54.885000,0.417891,6.683866,0.860000,6.735000,-0.442109,-0.051134,-28.146701,-1.738204,3.018985,-1.738204,-28.146701,-0.320000,0.890000,-32,83,-31.645101,83.069011,-31.645101,83.069011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.992124,11.219377,42.134377,48.357988,0.000000,0.000000,0.000000,0.000000,2.792058,3.524426,5.550680,1.492336,0.286995,0.018580,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.208703,proposed,0,-126.340000,54.885000,0.138491,6.706125,0.560000,6.745000,-0.421509,-0.038875,-30.464306,1.067318,3.628881,1.067318,-30.464306,-0.330000,0.900000,-13,55,-13.373636,54.986634,-13.373636,54.986634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.415143,11.786698,50.031580,58.586628,0.000000,0.000000,0.000000,0.000000,3.356592,3.968016,5.551682,1.462494,0.218455,0.018889,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.218673,proposed,0,-126.340000,54.885000,-0.146175,6.723597,0.250000,6.785000,-0.396175,-0.061403,-32.172015,3.262944,3.079975,3.262944,-32.172015,-0.260000,0.750000,-9,43,-9.085490,43.024573,-9.085490,43.024573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.368557,12.454165,57.939992,73.023342,0.000000,0.000000,0.000000,0.000000,3.938193,4.573678,5.550177,1.536051,0.221383,0.026353,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.228709,proposed,0,-126.340000,54.885000,-0.438405,6.736357,-0.070000,6.815000,-0.368405,-0.078643,-32.111026,2.165131,3.445913,2.165131,-32.111026,-0.170000,0.590000,-24,60,-24.230936,60.243058,-24.230936,60.243058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.354710,12.252649,60.536842,77.283407,0.000000,0.000000,0.000000,0.000000,3.975141,4.893885,5.568618,1.818536,0.200003,0.036401,0.501303,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.238706,proposed,0,-126.340000,54.885000,-0.734678,6.744204,-0.380000,6.825000,-0.354678,-0.080796,-32.172015,-1.616224,3.323933,-1.616224,-32.172015,-0.180000,0.570000,-30,90,-29.578755,89.738397,-29.578755,89.738397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.924660,10.794986,54.661672,65.091261,0.000000,0.000000,0.000000,0.000000,3.930574,4.408500,5.563241,1.630126,0.208812,0.024277,0.502275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.248672,proposed,0,-126.340000,54.885000,-1.034783,6.747159,-0.680000,6.815000,-0.354783,-0.067841,-31.318161,-4.909663,3.079975,-4.909663,-31.318161,-0.250000,0.720000,-35,101,-35.183360,101.019685,-35.183360,101.019685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.949767,10.089578,44.479214,54.764588,0.000000,0.000000,0.000000,0.000000,3.388873,3.835283,5.553896,1.454278,0.244285,0.017868,0.500613,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.258707,proposed,0,-126.340000,54.885000,-1.341224,6.745195,-0.990000,6.785000,-0.351224,-0.039805,-31.074202,-3.628881,3.262944,-3.628881,-31.074202,-0.300000,0.880000,-35,74,-35.425381,74.299679,-35.425381,74.299679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.109275,9.934365,40.248993,51.174026,0.000000,0.000000,0.000000,0.000000,3.003933,3.607081,5.559611,1.607546,0.263890,0.021827,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.268705,proposed,0,-126.340000,54.885000,-1.650341,6.738293,-1.310000,6.785000,-0.340341,-0.046707,-31.867067,-0.579401,3.628881,-0.579401,-31.867067,-0.340000,0.880000,-25,43,-25.013445,42.873997,-25.013445,42.873997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.271688,10.354713,48.983561,61.603198,0.000000,0.000000,0.000000,0.000000,3.302413,4.086821,5.545338,1.548807,0.195864,0.015844,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.278670,proposed,0,-126.340000,54.885000,-1.961770,6.726496,-1.630000,6.795000,-0.331770,-0.068504,-33.086859,0.701380,3.506902,0.701380,-33.086859,-0.320000,0.670000,-17,44,-17.354099,43.635750,-17.354099,43.635750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.298882,11.329661,58.321588,76.621321,0.000000,0.000000,0.000000,0.000000,3.906401,4.783795,5.547812,1.478744,0.189710,0.017432,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.288701,proposed,0,-126.340000,54.885000,-2.278077,6.709668,-1.960000,6.805000,-0.318077,-0.095332,-33.391807,-1.189297,3.689871,-1.189297,-33.391807,-0.270000,0.560000,-22,62,-21.702290,62.430193,-21.702290,62.430193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.751210,11.675592,60.610755,77.897311,0.000000,0.000000,0.000000,0.000000,3.962534,4.991615,5.551442,1.689081,0.219994,0.020315,0.500435,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.298703,proposed,0,-126.340000,54.885000,-2.595786,6.687957,-2.300000,6.785000,-0.295786,-0.097043,-33.269828,-5.519559,3.262944,-5.519559,-33.269828,-0.230000,0.560000,-30,94,-29.724604,94.114251,-29.724604,94.114251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.785195,11.739645,55.732853,67.778509,0.000000,0.000000,0.000000,0.000000,3.884953,4.631523,5.555309,1.743317,0.235012,0.028545,0.500776,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.308675,proposed,0,-126.340000,54.885000,-2.914399,6.661430,-2.660000,6.735000,-0.254399,-0.073570,-33.696755,-7.471226,3.567892,-7.471226,-33.696755,-0.230000,0.760000,-26,91,-26.141837,91.032847,-26.141837,91.032847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.856262,11.446834,46.484844,56.257883,0.000000,0.000000,0.000000,0.000000,3.434608,3.981710,5.551531,1.641619,0.288638,0.028656,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.318706,proposed,0,-126.340000,54.885000,-3.236185,6.629872,-2.960000,6.685000,-0.276185,-0.055128,-33.696755,-5.336590,3.933829,-5.336590,-33.696755,-0.280000,0.860000,-22,61,-22.157692,61.335022,-22.157692,61.335022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.813796,11.819192,47.800821,59.195243,0.000000,0.000000,0.000000,0.000000,3.317144,4.108397,5.556567,1.471661,0.246491,0.021057,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.328705,proposed,0,-126.340000,54.885000,-3.557803,6.593587,-3.290000,6.665000,-0.267803,-0.071413,-34.489620,-2.043152,3.506902,-2.043152,-34.489620,-0.270000,0.780000,-15,35,-14.985436,34.635991,-14.985436,34.635991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.564159,12.070920,58.771500,73.587739,0.000000,0.000000,0.000000,0.000000,3.798948,4.651365,5.556311,1.668077,0.223980,0.019024,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.338673,proposed,0,-126.340000,54.885000,-3.878726,6.552677,-3.630000,6.655000,-0.248726,-0.102323,-35.099516,-1.494245,3.201954,-1.494245,-35.099516,-0.230000,0.600000,-12,39,-12.303484,38.575328,-12.303484,38.575328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.597470,12.203696,68.466914,84.746887,0.000000,0.000000,0.000000,0.000000,4.324322,5.223863,5.549151,1.575512,0.225256,0.022553,0.502521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.348709,proposed,0,-126.340000,54.885000,-4.201672,6.506770,-3.990000,6.635000,-0.211672,-0.128230,-35.221495,-4.543725,3.018985,-4.543725,-35.221495,-0.110000,0.460000,-24,70,-24.087940,70.234532,-24.087940,70.234532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.118464,11.946262,72.927185,85.316853,0.000000,0.000000,0.000000,0.000000,4.777030,5.455756,5.565562,1.546394,0.218532,0.023488,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.360313,proposed,0,-126.340000,54.885000,-4.574165,6.447891,-4.400000,6.575000,-0.174165,-0.127109,-34.550610,-8.508050,3.689871,-8.508050,-34.550610,-0.210000,0.580000,-16,89,-16.101657,88.615167,-16.101657,88.615167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.863870,11.514327,61.722133,68.769130,0.000000,0.000000,0.000000,0.000000,4.349683,4.778872,5.593119,1.552318,0.229810,0.021376,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.368672,proposed,0,-126.340000,54.885000,-4.841468,6.401694,-4.690000,6.525000,-0.151468,-0.123306,-35.160506,-8.020133,3.872840,-8.020133,-35.160506,-0.230000,0.720000,-6,69,-5.612780,69.420505,-5.612780,69.420505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.162713,12.035066,59.116980,66.162953,0.000000,0.000000,0.000000,0.000000,4.062541,4.616588,5.549828,1.454069,0.244077,0.022272,0.500620,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.378715,proposed,0,-126.340000,54.885000,-5.161074,6.342079,-5.040000,6.455000,-0.121074,-0.112921,-34.855558,-6.495393,3.872840,-6.495393,-34.855558,-0.180000,0.750000,-9,50,-9.485437,49.807626,-9.485437,49.807626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.277469,13.162459,66.516168,77.695951,0.000000,0.000000,0.000000,0.000000,4.309119,4.975645,5.564758,1.462613,0.211589,0.023387,0.500635,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.388712,proposed,0,-126.340000,54.885000,-5.477076,6.278372,-5.380000,6.415000,-0.097076,-0.136628,-34.123682,-5.092632,2.957996,-5.092632,-34.123682,-0.180000,0.650000,-12,41,-12.153141,40.893765,-12.153141,40.893765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.693830,12.516636,72.772195,81.866076,0.000000,0.000000,0.000000,0.000000,4.715023,5.123720,5.558260,1.499454,0.221406,0.027198,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.398675,proposed,0,-126.340000,54.885000,-5.789339,6.210670,-5.710000,6.375000,-0.079339,-0.164330,-32.293994,-4.848673,2.957996,-4.848673,-32.293994,-0.170000,0.530000,-26,44,-25.914970,43.965208,-25.914970,43.965208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.467131,10.629320,73.661299,81.751148,0.000000,0.000000,0.000000,0.000000,4.809224,5.147233,5.561067,1.463457,0.212664,0.026087,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.408720,proposed,0,-126.340000,54.885000,-6.101077,6.138255,-6.020000,6.325000,-0.081077,-0.186745,-30.708265,-7.349247,2.836017,-7.349247,-30.708265,-0.180000,0.490000,-38,63,-38.492254,63.180564,-38.492254,63.180564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.696511,8.661505,67.588967,74.692648,0.000000,0.000000,0.000000,0.000000,4.563268,4.833939,5.579579,1.504128,0.214352,0.021441,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.418704,proposed,0,-126.340000,54.885000,-6.407363,6.062271,-6.330000,6.245000,-0.077363,-0.182729,-30.281337,-9.849821,2.775027,-9.849821,-30.281337,-0.280000,0.550000,-29,76,-28.832813,76.191136,-28.832813,76.191136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.617280,7.930170,57.036276,65.089295,0.000000,0.000000,0.000000,0.000000,3.938238,4.362423,5.559072,1.591914,0.231107,0.021672,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.428663,proposed,0,-126.340000,54.885000,-6.708903,5.982622,-6.620000,6.165000,-0.088903,-0.182378,-29.610452,-10.215758,3.140965,-10.215758,-29.610452,-0.290000,0.640000,-30,68,-30.460069,67.597413,-30.460069,67.597413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.889984,9.144546,56.225190,65.983262,0.000000,0.000000,0.000000,0.000000,3.742588,4.506129,5.558945,1.602072,0.204872,0.025658,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.438704,proposed,0,-126.340000,54.885000,-7.008453,5.898559,-6.910000,6.085000,-0.098453,-0.186441,-29.488473,-7.959143,2.897006,-7.959143,-29.488473,-0.310000,0.690000,-25,40,-25.070173,40.418882,-25.070173,40.418882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.660926,9.656291,59.541670,70.534156,0.000000,0.000000,0.000000,0.000000,3.822197,4.618660,5.559356,1.461991,0.202370,0.018390,0.503089,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.448708,proposed,0,-126.340000,54.885000,-7.302036,5.811186,-7.210000,6.025000,-0.092036,-0.213814,-29.366493,-5.336590,2.226120,-5.336590,-29.366493,-0.320000,0.550000,-18,25,-17.906779,25.056364,-17.906779,25.056364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.040742,10.015408,69.179163,83.515192,0.000000,0.000000,0.000000,0.000000,4.226618,5.172841,5.564273,1.941579,0.325443,0.056482,0.501072,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008402,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.458713,proposed,0,-126.340000,54.885000,-7.590406,5.720330,-7.500000,5.975000,-0.090406,-0.254670,-28.695608,-6.861330,2.775027,-6.861330,-28.695608,-0.280000,0.430000,-23,41,-23.188229,41.032967,-23.188229,41.032967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.067467,10.579239,77.756419,92.545744,0.000000,0.000000,0.000000,0.000000,4.766924,5.741500,5.576077,1.497037,0.214958,0.019426,0.500592,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.468714,proposed,0,-126.340000,54.885000,-7.872970,5.626208,-7.780000,5.895000,-0.092970,-0.268792,-27.231857,-10.093779,2.531068,-10.093779,-27.231857,-0.250000,0.400000,-36,66,-36.248481,66.486370,-36.248481,66.486370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.249007,11.128180,77.381048,88.066837,0.000000,0.000000,0.000000,0.000000,5.013289,5.768134,5.557255,1.460340,0.207502,0.019304,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.478707,proposed,0,-126.340000,54.885000,-8.149286,5.529006,-8.050000,5.795000,-0.099286,-0.265994,-26.560972,-12.167426,2.409089,-12.167426,-26.560972,-0.350000,0.510000,-27,72,-26.760985,71.723977,-26.760985,71.723977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.602831,11.648069,70.085684,78.271750,0.000000,0.000000,0.000000,0.000000,4.686459,5.371972,5.558059,1.468998,0.231063,0.021490,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.488705,proposed,0,-126.340000,54.885000,-8.419365,5.428757,-8.320000,5.695000,-0.099365,-0.266243,-27.414826,-11.740498,1.738204,-11.740498,-27.414826,-0.340000,0.640000,-14,53,-14.277523,53.032379,-14.277523,53.032379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.196010,13.945275,71.417582,82.727932,0.000000,0.000000,0.000000,0.000000,4.609038,5.561756,5.556135,1.446944,0.218176,0.019234,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.498706,proposed,0,-126.340000,54.885000,-8.682794,5.325643,-8.580000,5.605000,-0.102794,-0.279357,-26.499982,-9.422894,2.104141,-9.422894,-26.499982,-0.290000,0.600000,-20,32,-20.429177,32.087858,-20.429177,32.087858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.406323,16.628599,76.342148,91.836622,0.000000,0.000000,0.000000,0.000000,4.713748,5.837879,5.555056,1.600020,0.211100,0.022303,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.508708,proposed,0,-126.340000,54.885000,-8.939219,5.219841,-8.840000,5.525000,-0.099219,-0.305159,-26.134045,-8.020133,1.921172,-8.020133,-26.134045,-0.250000,0.480000,-22,26,-22.442736,26.193633,-22.442736,26.193633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.421349,16.448528,80.771427,91.151511,0.000000,0.000000,0.000000,0.000000,5.059816,5.704615,5.557755,1.604406,0.211753,0.021995,0.501995,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.518703,proposed,0,-126.340000,54.885000,-9.188122,5.111611,-9.090000,5.445000,-0.098122,-0.333389,-24.548315,-9.117946,1.555235,-9.117946,-24.548315,-0.260000,0.370000,-29,41,-29.440606,40.686965,-29.440606,40.686965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.176534,15.393701,78.590717,87.793919,0.000000,0.000000,0.000000,0.000000,4.958219,5.545292,5.554838,1.440418,0.188731,0.017699,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.528706,proposed,0,-126.340000,54.885000,-9.429617,5.000952,-9.330000,5.355000,-0.099617,-0.354048,-23.755450,-11.679509,2.226120,-11.679509,-23.755450,-0.270000,0.370000,-31,58,-30.858120,58.417593,-30.858120,58.417593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.925037,15.137736,75.325922,82.128880,0.000000,0.000000,0.000000,0.000000,4.886710,5.409968,5.553030,1.539661,0.222572,0.022459,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.538703,proposed,0,-126.340000,54.885000,-9.663083,4.888197,-9.570000,5.235000,-0.093083,-0.346803,-23.877429,-13.082270,2.226120,-13.082270,-23.877429,-0.260000,0.470000,-25,60,-25.100497,59.815456,-25.100497,59.815456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.741285,16.147199,74.386013,79.654078,0.000000,0.000000,0.000000,0.000000,4.886294,5.401083,5.561976,1.466143,0.237366,0.024795,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.548703,proposed,0,-126.340000,54.885000,-9.888483,4.773425,-9.790000,5.115000,-0.098483,-0.341575,-23.633471,-13.265238,1.128308,-13.265238,-23.633471,-0.220000,0.550000,-26,52,-25.744166,51.715182,-25.744166,51.715182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.811937,18.317045,75.909978,82.363521,0.000000,0.000000,0.000000,0.000000,4.931467,5.502464,5.552015,1.436926,0.221727,0.019587,0.500331,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.558708,proposed,0,-126.340000,54.885000,-10.105683,4.656759,-10.040000,5.005000,-0.065683,-0.348241,-23.145554,-11.679509,1.250287,-11.679509,-23.145554,-0.280000,0.550000,-12,36,-11.876080,35.726814,-11.876080,35.726814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.326674,19.544572,74.847477,81.211376,0.000000,0.000000,0.000000,0.000000,4.808792,5.296393,5.609065,1.462606,0.218976,0.022527,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.568708,proposed,0,-126.340000,54.885000,-10.314253,4.538497,-10.250000,4.905000,-0.064253,-0.366503,-23.633471,-10.581696,1.372266,-10.581696,-23.633471,-0.230000,0.460000,-5,31,-4.944156,30.768517,-4.944156,30.768517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.941845,21.127385,80.212389,88.080115,0.000000,0.000000,0.000000,0.000000,4.994956,5.576173,5.563614,1.597890,0.215851,0.023910,0.500695,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.578704,proposed,0,-126.340000,54.885000,-10.514039,4.418809,-10.480000,4.805000,-0.034039,-0.386191,-22.169720,-11.008623,1.372266,-11.008623,-22.169720,-0.160000,0.380000,-16,38,-15.851333,37.724235,-15.851333,37.724235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.867334,22.313992,84.517988,90.074386,0.000000,0.000000,0.000000,0.000000,5.381803,5.757114,5.558231,1.529054,0.215790,0.025366,0.500281,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.588705,proposed,0,-126.340000,54.885000,-10.705064,4.297761,-10.690000,4.685000,-0.015064,-0.387239,-21.254876,-13.021280,1.189297,-13.021280,-21.254876,-0.150000,0.360000,-18,55,-17.977164,55.006389,-17.977164,55.006389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.663851,22.405192,82.576884,84.920717,0.000000,0.000000,0.000000,0.000000,5.457391,5.540669,5.556862,1.927105,0.332882,0.067086,0.501028,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008403,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.598740,proposed,0,-126.340000,54.885000,-10.887739,4.175143,-10.900000,4.545000,0.012261,-0.369857,-19.547167,-15.582843,1.067318,-15.582843,-19.547167,-0.190000,0.440000,-19,69,-18.802536,69.395627,-18.802536,69.395627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.879752,23.663264,77.286447,81.463068,0.000000,0.000000,0.000000,0.000000,5.205789,5.461183,5.620630,1.587616,0.207468,0.022474,0.500684,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.608706,proposed,0,-126.340000,54.885000,-11.060115,4.052394,-11.080000,4.405000,0.019885,-0.352606,-18.388365,-16.375708,0.701380,-16.375708,-18.388365,-0.190000,0.570000,-21,65,-20.613493,64.540340,-20.613493,64.540340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.643327,25.351465,73.278567,78.399568,0.000000,0.000000,0.000000,0.000000,4.997092,5.345458,5.563492,1.555008,0.220515,0.019790,0.500774,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.618707,proposed,0,-126.340000,54.885000,-11.223934,3.928419,-11.250000,4.255000,0.026066,-0.326581,-17.656490,-15.033937,0.396432,-15.033937,-17.656490,-0.210000,0.620000,-16,50,-15.529861,49.847362,-15.529861,49.847362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.553061,26.619741,72.613122,77.248771,0.000000,0.000000,0.000000,0.000000,4.897034,5.174983,5.602985,1.787637,0.208592,0.038899,0.500423,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.628709,proposed,0,-126.340000,54.885000,-11.378571,3.803767,-11.410000,4.135000,0.031429,-0.331233,-15.948781,-12.960290,0.640391,-12.960290,-15.948781,-0.200000,0.560000,-22,36,-21.804114,36.103780,-21.804114,36.103780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.031939,27.487548,76.619396,80.402172,0.000000,0.000000,0.000000,0.000000,5.047439,5.233632,5.563459,1.562766,0.243551,0.021627,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.638709,proposed,0,-126.340000,54.885000,-11.523912,3.678657,-11.560000,4.025000,0.036088,-0.346343,-14.850968,-12.045446,0.518412,-12.045446,-14.850968,-0.200000,0.460000,-23,36,-23.058105,35.703540,-23.058105,35.703540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.619891,26.413991,77.376651,79.401342,0.000000,0.000000,0.000000,0.000000,5.116351,5.099104,5.563500,1.554647,0.237787,0.025385,0.500674,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.648664,proposed,0,-126.340000,54.885000,-11.659392,3.553777,-11.700000,3.905000,0.040608,-0.351223,-14.850968,-12.045446,0.091484,-13.814145,-14.058103,-0.210000,0.390000,-13,42,-13.420747,42.208037,-13.420747,42.208037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.521327,24.847980,76.984150,78.335510,0.000000,0.000000,0.000000,0.000000,5.097000,5.088682,5.603257,1.905172,0.280356,0.050896,0.503248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008357,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.658709,proposed,0,-126.340000,54.885000,-11.786808,3.427568,-11.840000,3.755000,0.053192,-0.327432,-13.448207,-16.375708,0.274453,-16.375708,-13.448207,-0.210000,0.380000,-16,80,-16.269732,80.345475,-16.269732,80.345475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.773039,25.957436,79.324126,83.158464,0.000000,0.000000,0.000000,0.000000,5.304183,5.502676,5.581810,1.730092,0.235466,0.033936,0.500859,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.668708,proposed,0,-126.340000,54.885000,-11.904376,3.301906,-11.960000,3.585000,0.055624,-0.283094,-12.045446,-18.510344,-0.091484,-18.510344,-12.045446,-0.190000,0.540000,-22,88,-22.462324,88.475212,-22.462324,88.475212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.909545,27.171270,75.330870,81.472012,0.000000,0.000000,0.000000,0.000000,5.305821,5.624946,5.580395,1.464559,0.241334,0.024568,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.678783,proposed,0,-126.340000,54.885000,-12.013560,3.175382,-12.080000,3.405000,0.066440,-0.229618,-11.008623,-16.314719,0.274453,-16.314719,-11.008623,-0.200000,0.730000,-20,58,-19.769857,58.022502,-19.769857,58.022502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.192161,28.083899,75.915723,82.071707,0.000000,0.000000,0.000000,0.000000,5.392287,5.629703,8.508997,1.732796,0.265364,0.037270,0.501065,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011057,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.689875,proposed,0,-126.340000,54.885000,-12.123066,3.036371,-12.190000,3.265000,0.066934,-0.228629,-10.398727,-12.777322,0.457422,-12.777322,-10.398727,-0.230000,0.730000,-10,28,-9.836001,27.572228,-9.836001,27.572228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.685051,28.634345,83.554063,87.888539,0.000000,0.000000,0.000000,0.000000,5.705466,5.747252,5.564218,1.748668,0.233883,0.034286,1.293407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.699939,proposed,0,-126.340000,54.885000,-12.212830,2.910636,-12.290000,3.135000,0.077170,-0.224364,-9.605862,-9.849821,0.274453,-9.849821,-9.605862,-0.180000,0.500000,-11,24,-10.633028,24.423385,-10.633028,24.423385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.152791,27.779482,90.630096,95.109190,0.000000,0.000000,0.000000,0.000000,6.027351,6.057262,6.356632,1.672138,0.204776,0.033842,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.712777,proposed,0,-126.340000,54.885000,-12.314260,2.751012,-12.400000,2.995000,0.085740,-0.243988,-7.776174,-12.960290,0.030495,-12.960290,-7.776174,-0.150000,0.320000,-19,65,-19.098738,65.324664,-19.098738,65.324664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.766852,26.522604,93.433712,94.286242,0.000000,0.000000,0.000000,0.000000,6.378168,6.185104,5.612338,1.753726,0.235390,0.038088,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.721010,proposed,0,-126.340000,54.885000,-12.371720,2.649187,-12.460000,2.875000,0.088280,-0.225813,-6.129455,-16.436698,-0.091484,-16.436698,-6.129455,-0.140000,0.380000,-28,93,-28.477372,92.515165,-28.477372,92.515165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.383512,25.822067,85.628732,89.549439,0.000000,0.000000,0.000000,0.000000,6.134257,6.187055,5.563191,1.753287,0.251207,0.037994,0.500839,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.732767,proposed,0,-126.340000,54.885000,-12.443684,2.504660,-12.520000,2.665000,0.076316,-0.160340,-4.848673,-18.937271,-0.396432,-18.937271,-4.848673,-0.210000,0.680000,-23,93,-23.239300,93.253800,-23.239300,93.253800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.778153,26.172393,83.301172,90.309101,0.000000,0.000000,0.000000,0.000000,6.065046,6.315256,5.594834,1.767677,0.303513,0.044400,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.741024,proposed,0,-126.340000,54.885000,-12.487255,2.403866,-12.560000,2.535000,0.072745,-0.131134,-4.299767,-15.887791,0.213464,-15.887791,-4.299767,-0.240000,0.800000,-15,59,-15.046189,59.420494,-15.046189,59.420494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.298398,28.316493,84.662813,95.505555,0.000000,0.000000,0.000000,0.000000,6.000150,6.585376,6.701641,1.852436,0.365472,0.043721,0.507772,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009484,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.751096,proposed,0,-126.340000,54.885000,-12.532791,2.281787,-12.590000,2.395000,0.057209,-0.113213,-4.116798,-12.533363,0.091484,-12.533363,-4.116798,-0.220000,0.770000,-9,34,-9.229788,34.301556,-9.229788,34.301556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.454675,30.909690,88.170321,101.735011,0.000000,0.000000,0.000000,0.000000,6.079195,6.683167,5.579300,1.488926,0.192733,0.017078,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.761084,proposed,0,-126.340000,54.885000,-12.569873,2.161758,-12.630000,2.295000,0.060127,-0.133242,-3.750861,-9.422894,-0.091484,-9.422894,-3.750861,-0.170000,0.540000,-7,28,-7.475951,27.899959,-7.475951,27.899959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.766712,30.875713,91.873551,103.580621,0.000000,0.000000,0.000000,0.000000,6.259741,6.682452,5.555414,1.453859,0.198187,0.019901,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.771088,proposed,0,-126.340000,54.885000,-12.599167,2.042643,-12.650000,2.185000,0.050833,-0.142357,-1.799193,-10.825654,-0.457422,-10.825654,-1.799193,-0.130000,0.390000,-22,53,-21.710497,53.496849,-21.710497,53.496849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.098920,29.223646,93.061243,100.079319,0.000000,0.000000,0.000000,0.000000,6.438223,6.598335,5.560125,1.471359,0.203679,0.020555,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.781117,proposed,0,-126.340000,54.885000,-12.620876,1.924419,-12.650000,2.055000,0.029124,-0.130581,0.152474,-15.033937,-0.640391,-15.033937,0.152474,-0.140000,0.390000,-34,92,-34.155981,91.854796,-34.155981,91.854796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.981755,26.906676,87.849290,90.762809,0.000000,0.000000,0.000000,0.000000,6.337773,6.345825,5.554864,1.473565,0.206687,0.017240,0.502263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.791114,proposed,0,-126.340000,54.885000,-12.635122,1.807820,-12.640000,1.895000,0.004878,-0.087180,0.945339,-17.290552,-0.274453,-17.290552,0.945339,-0.220000,0.600000,-28,98,-27.544622,98.368334,-27.544622,98.368334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.738439,25.422757,81.471869,90.018143,0.000000,0.000000,0.000000,0.000000,5.961504,6.411610,5.555846,1.437293,0.255315,0.016585,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.801117,proposed,0,-126.340000,54.885000,-12.642237,1.692466,-12.630000,1.745000,-0.012237,-0.052534,0.945339,-14.728989,-0.091484,-14.728989,0.945339,-0.270000,0.800000,-14,63,-14.002269,62.896881,-14.002269,62.896881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.152148,26.424006,82.036599,95.925316,0.000000,0.000000,0.000000,0.000000,5.809921,6.735151,5.549783,1.663984,0.294045,0.032357,0.500957,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.811090,proposed,0,-126.340000,54.885000,-12.642478,1.578810,-12.620000,1.635000,-0.022478,-0.056190,0.884349,-10.337738,-0.640391,-10.337738,0.884349,-0.210000,0.740000,-11,30,-11.353901,30.322036,-11.353901,30.322036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.373604,29.170738,82.921921,104.250520,0.000000,0.000000,0.000000,0.000000,5.674610,6.865991,5.571578,1.726007,0.235072,0.027110,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.821090,proposed,0,-126.340000,54.885000,-12.636118,1.466245,-12.600000,1.555000,-0.036118,-0.088755,0.030495,-6.617372,-0.274453,-6.617372,0.030495,-0.160000,0.520000,-2,17,-2.281242,17.171061,-2.281242,17.171061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.586370,28.834091,85.559625,103.053583,0.000000,0.000000,0.000000,0.000000,5.823557,6.620015,5.566676,1.619288,0.215060,0.022357,0.500683,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.831097,proposed,0,-126.340000,54.885000,-12.623412,1.355043,-12.590000,1.485000,-0.033412,-0.129957,1.067318,-8.325081,-0.274453,-8.325081,1.067318,-0.130000,0.360000,-7,43,-7.206086,43.332748,-7.206086,43.332748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.021884,27.325997,87.126532,101.284765,0.000000,0.000000,0.000000,0.000000,5.957883,6.590712,6.169228,1.717592,0.223680,0.028649,0.509244,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.841087,proposed,0,-126.340000,54.885000,-12.604682,1.245484,-12.570000,1.385000,-0.034682,-0.139516,2.043152,-12.594353,-0.640391,-12.594353,2.043152,-0.090000,0.290000,-16,87,-16.381478,86.918091,-16.381478,86.918091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.333444,25.212245,83.599632,89.935418,0.000000,0.000000,0.000000,0.000000,6.020607,6.304072,5.563024,1.746677,0.266253,0.032739,0.500545,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.851673,proposed,0,-126.340000,54.885000,-12.578564,1.131012,-12.530000,1.235000,-0.048564,-0.103988,3.384923,-16.009771,-0.091484,-16.009771,3.384923,-0.130000,0.570000,-20,96,-20.355941,95.991987,-20.355941,95.991987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.766444,23.621854,79.641179,87.334421,0.000000,0.000000,0.000000,0.000000,5.952705,6.357102,5.620080,1.738799,0.264817,0.032520,0.500805,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.861088,proposed,0,-126.340000,54.885000,-12.550190,1.030606,-12.500000,1.105000,-0.050190,-0.074394,4.299767,-14.485031,-0.457422,-14.485031,4.299767,-0.150000,0.740000,-20,71,-20.360067,71.445719,-20.360067,71.445719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.226743,23.952335,76.709774,88.413763,0.000000,0.000000,0.000000,0.000000,5.757444,6.369218,5.564306,1.663105,0.286232,0.030504,0.503698,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.871090,proposed,0,-126.340000,54.885000,-12.515031,0.925399,-12.460000,0.995000,-0.055031,-0.069601,3.079975,-9.056956,-0.335443,-9.056956,3.079975,-0.180000,0.790000,1,26,1.126507,22.437351,1.126507,22.437351,0.000000,4.008368,0.000000,64.000000,0.000000,0.000000,-30.861758,24.888767,72.282692,87.718596,0.000000,0.000000,0.000000,0.000000,5.341229,6.044516,6.094983,1.803587,0.241913,0.037545,0.500868,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.881087,proposed,0,-126.340000,54.885000,-12.475024,0.821750,-12.430000,0.935000,-0.045024,-0.113250,2.653048,-4.665705,-0.518412,-4.665705,2.653048,-0.140000,0.580000,10,1,9.981013,0.708953,9.981013,0.708953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.268318,25.754761,77.205877,99.083800,0.000000,0.000000,0.000000,0.000000,5.269458,6.329812,5.587977,1.636315,0.219705,0.023949,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.891111,proposed,0,-126.340000,54.885000,-12.430317,0.719296,-12.400000,0.885000,-0.030317,-0.165704,2.836017,-5.153621,-0.518412,-5.153621,2.836017,-0.070000,0.280000,7,28,7.112266,27.831468,7.112266,27.831468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.217951,25.188302,84.342454,102.927846,0.000000,0.000000,0.000000,0.000000,5.764438,6.609446,5.629702,1.553552,0.201447,0.019241,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.901087,proposed,0,-126.340000,54.885000,-12.381573,0.618811,-12.360000,0.795000,-0.021573,-0.176189,3.567892,-11.008623,-0.762370,-11.008623,3.567892,-0.040000,0.190000,0,73,-0.292917,86.054670,-0.292917,86.054670,0.000000,-13.223202,0.000000,64.000000,0.000000,0.000000,-46.433513,23.518010,81.300736,89.713445,0.000000,0.000000,0.000000,0.000000,5.844956,6.257220,5.554736,1.524583,0.220701,0.019230,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.911113,proposed,0,-126.340000,54.885000,-12.328607,0.519265,-12.310000,0.665000,-0.018607,-0.145735,4.421746,-16.436698,-0.518412,-16.436698,4.421746,-0.020000,0.340000,-9,108,-9.078459,107.848221,-9.078459,107.848221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.242562,22.276331,80.259003,86.499607,0.000000,0.000000,0.000000,0.000000,5.964521,6.368264,5.544625,1.460023,0.236683,0.017084,0.500439,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.921083,proposed,0,-126.340000,54.885000,-12.272279,0.421673,-12.260000,0.505000,-0.012279,-0.083327,5.031642,-17.229563,-0.762370,-17.229563,5.031642,-0.040000,0.780000,-10,97,-9.511694,97.067783,-9.511694,97.067783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.753952,21.503374,79.384695,90.745570,0.000000,0.000000,0.000000,0.000000,6.069043,6.557346,5.553299,1.457364,0.453537,0.018868,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.931115,proposed,0,-126.340000,54.885000,-12.212229,0.324865,-12.210000,0.385000,-0.002229,-0.060135,5.031642,-11.008623,-0.457422,-11.008623,5.031642,-0.050000,0.890000,-2,52,-1.703425,37.692011,-1.703425,37.692011,0.000000,14.375772,0.000000,64.000000,0.000000,0.000000,-52.048191,22.481584,77.723508,91.238710,0.000000,0.000000,0.000000,0.000000,5.913029,6.469719,5.553801,1.492415,0.254608,0.017048,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.941085,proposed,0,-126.340000,54.885000,-12.149482,0.229977,-12.160000,0.315000,0.010518,-0.085023,5.031642,-3.811850,0.091484,-3.811850,5.031642,-0.060000,0.740000,8,7,8.073804,-11.211515,8.073804,-11.211515,0.000000,18.279298,0.000000,64.000000,0.000000,0.000000,-57.749082,23.048803,78.302100,96.432650,0.000000,0.000000,0.000000,0.000000,5.710761,6.347434,5.550114,1.573281,0.189785,0.022768,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.951090,proposed,0,-126.340000,54.885000,-12.083725,0.136022,-12.100000,0.285000,0.016275,-0.148978,4.970653,-1.250287,-0.213464,-1.250287,4.970653,-0.040000,0.400000,12,-8,12.390000,-7.508783,12.390000,-7.508783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.227799,22.141951,83.501066,103.037508,0.000000,0.000000,0.000000,0.000000,5.888489,6.575976,5.604119,1.467596,0.207916,0.017498,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.961119,proposed,0,-126.340000,54.885000,-12.015305,0.043082,-12.050000,0.255000,0.034695,-0.211918,5.275601,-4.909663,-0.030495,-4.909663,5.275601,-0.020000,0.150000,11,37,11.333675,40.524350,11.333675,40.524350,0.000000,-3.033134,0.000000,64.000000,0.000000,0.000000,-67.096540,20.543602,88.067430,103.910620,0.000000,0.000000,0.000000,0.000000,6.273007,6.816114,5.647673,1.553628,0.194943,0.023722,0.500552,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.971112,proposed,0,-126.340000,54.885000,-11.944902,-0.048369,-11.990000,0.145000,0.045098,-0.193369,6.495393,-13.082270,-0.091484,-13.082270,6.495393,0.010000,0.160000,-3,82,-2.569019,107.352436,-2.569019,107.352436,0.000000,-24.861220,0.000000,64.000000,0.000000,0.000000,-69.451344,19.569061,86.700382,95.818866,0.000000,0.000000,0.000000,0.000000,6.303961,6.832260,5.543482,1.424477,0.217058,0.017555,0.500217,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.981115,proposed,0,-126.340000,54.885000,-11.872476,-0.138816,-11.920000,-0.025000,0.047524,-0.113816,7.349247,-19.486178,-0.396432,-19.486178,7.349247,0.010000,0.470000,-11,107,-11.155557,107.236294,-11.155557,107.236294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.419656,19.504104,86.550829,98.001997,0.000000,0.000000,0.000000,0.000000,6.470251,7.083486,5.547156,1.433642,0.250802,0.021107,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.991116,proposed,0,-126.340000,54.885000,-11.798367,-0.228229,-11.850000,-0.215000,0.051633,-0.013229,7.654195,-19.608157,-0.518412,-19.608157,7.654195,-0.020000,0.750000,-9,107,-8.841268,107.095018,-8.841268,107.095018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.505995,21.038873,85.034721,100.657561,0.000000,0.000000,0.000000,0.000000,6.452643,7.304399,5.552255,1.563519,0.273072,0.016582,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.001115,proposed,0,-126.340000,54.885000,-11.722834,-0.316676,-11.760000,-0.375000,0.037166,0.058324,7.105289,-14.424041,-0.091484,-14.424041,7.105289,-0.030000,0.910000,0,78,-0.221016,78.242460,-0.221016,78.242460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.498314,23.855982,89.011580,106.345901,0.000000,0.000000,0.000000,0.000000,6.316845,7.480314,5.550926,1.445316,0.263663,0.016880,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.011112,proposed,0,-126.340000,54.885000,-11.646118,-0.404242,-11.690000,-0.475000,0.043882,0.070758,7.654195,-6.983309,-0.030495,-6.983309,7.654195,-0.040000,0.870000,2,33,2.378546,19.698218,2.378546,19.698218,0.000000,13.544241,0.000000,64.000000,0.000000,0.000000,-81.294570,26.835636,89.721694,108.473327,0.000000,0.000000,0.000000,0.000000,5.932082,7.288725,5.543271,1.589646,0.201589,0.022089,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.021112,proposed,0,-126.340000,54.885000,-11.568415,-0.491051,-11.600000,-0.515000,0.031585,0.023949,7.593205,-1.921172,0.030495,-1.921172,7.593205,-0.040000,0.590000,6,-2,6.077347,-2.129881,6.077347,-2.129881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.619491,27.207481,87.961643,108.884040,0.000000,0.000000,0.000000,0.000000,5.818709,7.010596,5.548206,1.554695,0.185913,0.017867,0.501022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.031120,proposed,0,-126.340000,54.885000,-11.489904,-0.577236,-11.530000,-0.545000,0.040096,-0.032236,7.959143,-2.470079,-0.152474,-2.470079,7.959143,-0.030000,0.270000,4,26,4.319058,25.991864,4.319058,25.991864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.883784,25.836423,87.119508,110.652264,0.000000,0.000000,0.000000,0.000000,5.956248,7.080526,5.548268,1.522053,0.204101,0.024090,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.041116,proposed,0,-126.340000,54.885000,-11.410954,-0.662713,-11.450000,-0.605000,0.039046,-0.057713,8.020133,-9.117946,0.152474,-9.117946,8.020133,-0.040000,0.200000,4,71,3.617491,86.959360,3.617491,86.959360,0.000000,-15.967495,0.000000,64.000000,0.000000,0.000000,-90.716501,23.653575,80.379143,97.473890,0.000000,0.000000,0.000000,0.000000,5.779672,6.781632,5.552374,1.887385,0.445134,0.067542,0.501407,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008471,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.051099,proposed,0,-126.340000,54.885000,-11.331768,-0.747572,-11.360000,-0.745000,0.028232,-0.002572,8.569039,-15.887791,-0.518412,-15.887791,8.569039,-0.020000,0.360000,-6,107,-6.476709,107.350051,-6.476709,107.350051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.198509,22.204460,80.798959,95.863698,0.000000,0.000000,0.000000,0.000000,5.721319,6.942037,5.700150,1.620891,0.260833,0.030941,0.500842,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.061119,proposed,0,-126.340000,54.885000,-11.252135,-0.832329,-11.270000,-0.915000,0.017865,0.082671,9.544873,-19.120240,-0.152474,-19.120240,9.544873,0.020000,0.690000,-23,107,-23.172367,107.019041,-23.172367,107.019041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.491303,21.069699,85.263761,102.085698,0.000000,0.000000,0.000000,0.000000,5.969163,7.123210,5.557933,1.431748,0.305741,0.015191,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.071111,proposed,0,-126.340000,54.885000,-11.172749,-0.916525,-11.170000,-1.075000,-0.002749,0.158475,9.056956,-15.399875,0.030495,-15.399875,9.056956,-0.050000,0.910000,-13,97,-12.625035,96.841401,-12.625035,96.841401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.640708,20.553394,83.566044,97.553623,0.000000,0.000000,0.000000,0.000000,5.633752,6.742474,5.540996,1.443092,0.297568,0.020741,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.081112,proposed,0,-126.340000,54.885000,-11.093461,-1.000582,-11.080000,-1.185000,-0.013461,0.184418,8.447060,-8.325081,-0.030495,-8.325081,8.447060,-0.080000,0.930000,-1,52,-1.155756,38.716475,-1.155756,38.716475,0.000000,13.124927,0.000000,64.000000,0.000000,0.000000,-93.664813,20.479245,88.520197,99.451206,0.000000,0.000000,0.000000,0.000000,5.274441,6.819807,5.547906,1.489068,0.262079,0.018062,0.500940,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.091115,proposed,0,-126.340000,54.885000,-11.014489,-1.084523,-10.990000,-1.225000,-0.024489,0.140477,8.020133,-1.982162,-0.152474,-1.982162,8.020133,-0.080000,0.720000,5,7,4.873182,-0.026313,4.873182,-0.026313,0.000000,6.867714,0.000000,64.000000,0.000000,0.000000,-95.962155,20.074057,88.035554,102.464648,0.000000,0.000000,0.000000,0.000000,5.444012,6.570106,5.555742,1.561497,0.233915,0.027061,0.501041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.101117,proposed,0,-126.340000,54.885000,-10.935978,-1.168431,-10.910000,-1.235000,-0.025978,0.066569,8.020133,-1.982162,0.274453,-0.701380,6.983309,-0.060000,0.380000,3,23,2.752611,22.628560,2.752611,22.628560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.137821,19.077500,87.203885,107.053939,0.000000,0.000000,0.000000,0.000000,5.468114,6.687672,5.558008,1.489877,0.200489,0.018952,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.111120,proposed,0,-126.340000,54.885000,-10.858035,-1.252414,-10.840000,-1.275000,-0.018035,0.022586,7.349247,-5.275601,0.091484,-5.275601,7.349247,-0.050000,0.220000,6,62,5.949439,62.189511,5.949439,62.189511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.086341,15.778750,74.712914,90.842392,0.000000,0.000000,0.000000,0.000000,5.109292,6.180020,5.546818,1.485885,0.204326,0.018267,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.121126,proposed,0,-126.340000,54.885000,-10.780744,-1.336594,-10.760000,-1.375000,-0.020744,0.038406,6.434403,-11.862478,-0.091484,-11.862478,6.434403,-0.040000,0.380000,9,106,8.995942,105.509350,8.995942,105.509350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.150165,12.560913,72.570561,88.665210,0.000000,0.000000,0.000000,0.000000,5.037602,6.041692,5.640399,1.616218,0.261700,0.036230,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.131086,proposed,0,-126.340000,54.885000,-10.704561,-1.420656,-10.690000,-1.495000,-0.014561,0.074344,6.556382,-14.485031,0.396432,-14.485031,6.556382,-0.030000,0.680000,5,105,5.036807,105.430647,5.036807,105.430647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.491905,8.592507,76.395531,96.355453,0.000000,0.000000,0.000000,0.000000,5.363797,6.152471,5.560786,1.483308,0.311615,0.021665,0.502248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.141084,proposed,0,-126.340000,54.885000,-10.628930,-1.505393,-10.620000,-1.615000,-0.008930,0.109607,6.556382,-12.106436,-0.152474,-12.106436,6.556382,0.020000,0.870000,-1,72,-1.388582,71.802872,-1.388582,71.802872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.563038,5.441676,73.720722,90.599982,0.000000,0.000000,0.000000,0.000000,5.223929,5.697295,5.556337,1.456125,0.319349,0.021219,0.502195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.151114,proposed,0,-126.340000,54.885000,-10.553959,-1.590856,-10.550000,-1.695000,-0.003959,0.104144,6.312424,-6.678361,0.030495,-6.678361,6.312424,-0.010000,0.930000,5,27,5.262770,19.870086,5.262770,19.870086,0.000000,6.932787,0.000000,64.000000,0.000000,0.000000,-93.808371,2.623017,62.673823,73.531143,0.000000,0.000000,0.000000,0.000000,4.432527,4.736117,5.566019,1.505683,0.194817,0.019639,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.161085,proposed,0,-126.340000,54.885000,-10.480377,-1.676352,-10.480000,-1.735000,-0.000377,0.058648,5.885497,-2.836017,-0.091484,-2.836017,5.885497,0.040000,0.570000,5,15,4.677846,15.084273,4.677846,15.084273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.954806,1.103265,66.658787,76.809960,0.000000,0.000000,0.000000,0.000000,4.536387,5.028519,5.551512,1.490803,0.211193,0.018710,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.171114,proposed,0,-126.340000,54.885000,-10.407343,-1.762986,-10.410000,-1.785000,0.002657,0.022014,5.946486,-5.153621,-0.213464,-5.153621,5.946486,0.010000,0.370000,7,48,7.278404,48.453680,7.278404,48.453680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.505293,-0.579642,64.669935,76.154058,0.000000,0.000000,0.000000,0.000000,4.729711,5.058613,5.551245,1.529643,0.191920,0.019897,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.181085,proposed,0,-126.340000,54.885000,-10.335731,-1.849828,-10.340000,-1.875000,0.004269,0.025172,6.617372,-11.496540,-0.091484,-11.496540,6.617372,0.010000,0.310000,-1,93,-0.631456,107.249714,-0.631456,107.249714,0.000000,-13.796033,0.000000,64.000000,0.000000,0.000000,-95.994518,-2.230874,64.688601,78.683626,0.000000,0.000000,0.000000,0.000000,4.743843,5.201210,5.548880,1.442944,0.235991,0.018961,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.191085,proposed,0,-126.340000,54.885000,-10.264913,-1.937718,-10.270000,-2.015000,0.005087,0.077282,7.044299,-16.131750,0.213464,-16.131750,7.044299,0.010000,0.550000,-7,108,-7.453440,107.757894,-7.453440,107.757894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.000183,-5.563619,67.088491,88.197477,0.000000,0.000000,0.000000,0.000000,5.012115,5.298316,6.698651,1.627835,0.278594,0.036012,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.201085,proposed,0,-126.340000,54.885000,-10.195092,-2.026485,-10.200000,-2.155000,0.004908,0.128515,6.617372,-14.728989,0.213464,-14.728989,6.617372,-0.010000,0.810000,-2,100,-2.392829,99.996264,-2.392829,99.996264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.498496,-8.969576,67.757262,88.155923,0.000000,0.000000,0.000000,0.000000,4.912094,5.267072,5.561055,1.622152,0.351642,0.027115,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.211096,proposed,0,-126.340000,54.885000,-10.126175,-2.116296,-10.120000,-2.265000,-0.006175,0.148704,6.556382,-8.386070,0.030495,-8.386070,6.556382,-0.040000,0.920000,3,55,2.959676,39.194919,2.959676,39.194919,0.000000,15.801345,0.000000,64.000000,0.000000,0.000000,-95.226697,-11.792824,67.395940,83.377140,0.000000,0.000000,0.000000,0.000000,4.475778,5.190260,6.684336,1.817422,0.371484,0.040634,0.506577,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009434,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.221085,proposed,0,-126.340000,54.885000,-10.058352,-2.206928,-10.060000,-2.315000,0.001648,0.108072,6.495393,-2.592058,0.274453,-2.592058,6.495393,-0.040000,0.840000,6,10,6.256456,-7.260912,6.256456,-7.260912,0.000000,17.257175,0.000000,64.000000,0.000000,0.000000,-96.058549,-13.520563,64.288660,74.762063,0.000000,0.000000,0.000000,0.000000,4.127518,4.990579,5.563292,2.268091,0.290888,0.051890,0.501315,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.231092,proposed,0,-126.340000,54.885000,-9.991321,-2.298790,-9.980000,-2.325000,-0.011321,0.026210,6.068465,0.823360,0.213464,0.823360,6.068465,-0.010000,0.470000,6,-11,6.311047,-11.285802,6.311047,-11.285802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.954543,-14.752168,67.920636,81.095196,0.000000,0.000000,0.000000,0.000000,4.475607,5.455199,5.646547,1.681968,0.219198,0.026215,0.501359,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.241430,proposed,0,-126.340000,54.885000,-9.922963,-2.394893,-9.920000,-2.345000,-0.002963,-0.049893,6.251434,-4.177788,0.213464,-4.177788,6.251434,-0.020000,0.190000,5,34,4.527088,46.387763,4.527088,46.387763,0.000000,-12.673565,0.000000,64.000000,0.000000,0.000000,-94.136661,-15.019279,77.623428,91.290899,0.000000,0.000000,0.000000,0.000000,5.221912,5.913159,5.591390,1.737249,0.219604,0.026344,0.500623,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.251091,proposed,0,-126.340000,54.885000,-9.859844,-2.485846,-9.850000,-2.445000,-0.009844,-0.040846,6.373413,-12.899301,0.396432,-12.899301,6.373413,0.010000,0.160000,-5,79,-4.641471,107.120337,-4.641471,107.120337,0.000000,-28.406140,0.000000,64.000000,0.000000,0.000000,-92.242047,-15.315882,81.700589,100.181623,0.000000,0.000000,0.000000,0.000000,5.718067,6.256063,5.570648,1.763943,0.271264,0.032705,0.500774,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.261088,proposed,0,-126.340000,54.885000,-9.795234,-2.581172,-9.780000,-2.605000,-0.015234,0.023828,7.654195,-20.096074,-0.152474,-20.096074,7.654195,0.000000,0.420000,-18,107,-18.009276,106.609070,-18.009276,106.609070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.703660,-14.960737,84.521662,109.791908,0.000000,0.000000,0.000000,0.000000,6.071812,6.732995,5.929848,1.669581,0.344017,0.037993,0.501223,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008494,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.271086,proposed,0,-126.340000,54.885000,-9.731245,-2.677787,-9.690000,-2.795000,-0.041245,0.117213,7.105289,-20.523001,-0.274453,-20.523001,7.105289,-0.040000,0.740000,-13,106,-12.686814,106.433484,-12.686814,106.433484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.037563,-14.315964,85.824404,113.092407,0.000000,0.000000,0.000000,0.000000,6.111917,6.796118,5.571294,1.773626,0.400957,0.030967,0.500873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008290,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.281088,proposed,0,-126.340000,54.885000,-9.667779,-2.775737,-9.620000,-2.965000,-0.047779,0.189263,7.166278,-14.728989,0.274453,-14.728989,7.166278,-0.070000,0.920000,-7,85,-7.352706,85.405400,-7.352706,85.405400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.763699,-12.471258,93.877485,115.730404,0.000000,0.000000,0.000000,0.000000,6.015123,7.106482,5.568120,1.509573,0.357498,0.028771,0.500985,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.291093,proposed,0,-126.340000,54.885000,-9.604737,-2.875051,-9.540000,-3.065000,-0.064737,0.189949,6.800341,-6.129455,0.274453,-6.129455,6.800341,-0.080000,0.890000,-1,40,-0.595570,14.848347,-0.595570,14.848347,0.000000,25.557053,0.000000,64.000000,0.000000,0.000000,-91.714107,-11.369836,89.016845,105.724285,0.000000,0.000000,0.000000,0.000000,5.559368,6.626739,5.578776,1.727296,0.276466,0.033806,0.500946,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.301085,proposed,0,-126.340000,54.885000,-9.542123,-2.975575,-9.470000,-3.075000,-0.072123,0.099425,6.556382,1.372266,-0.091484,1.372266,6.556382,-0.090000,0.660000,6,-5,5.689990,-36.411820,5.689990,-36.411820,0.000000,31.817220,0.000000,64.000000,0.000000,0.000000,-91.969639,-12.766973,83.617037,99.470930,0.000000,0.000000,0.000000,0.000000,5.615987,6.544996,5.584264,1.720876,0.223259,0.029424,0.505521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.311089,proposed,0,-126.340000,54.885000,-9.479656,-3.077595,-9.410000,-3.055000,-0.069656,-0.022595,5.946486,2.714037,0.579401,2.714037,5.946486,-0.060000,0.320000,8,-30,8.237707,-29.506330,8.237707,-29.506330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.066094,-14.904508,81.939043,101.912318,0.000000,0.000000,0.000000,0.000000,5.619086,6.739523,5.579833,1.665467,0.227858,0.031393,0.501217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.321087,proposed,0,-126.340000,54.885000,-9.417343,-3.180918,-9.350000,-3.075000,-0.067343,-0.105918,5.763517,-2.897006,0.091484,-2.897006,5.763517,-0.040000,0.000000,5,15,5.061205,36.453609,5.061205,36.453609,0.000000,-20.959939,0.000000,64.000000,0.000000,0.000000,-85.689440,-16.071264,92.383885,111.145977,0.000000,0.000000,0.000000,0.000000,5.902039,7.124289,5.571277,1.495569,0.208679,0.018355,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.331083,proposed,0,-126.340000,54.885000,-9.355042,-3.285574,-9.280000,-3.165000,-0.075042,-0.120574,6.739351,-13.265238,-0.213464,-13.265238,6.739351,-0.030000,0.000000,-10,60,-9.857775,105.629241,-9.857775,105.629241,0.000000,-45.135571,0.000000,64.000000,0.000000,0.000000,-80.832227,-16.549743,105.503151,128.209763,0.000000,0.000000,0.000000,0.000000,7.000582,7.865050,5.560523,1.650937,0.311482,0.037010,0.504209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.341090,proposed,0,-126.340000,54.885000,-9.292539,-3.391708,-9.200000,-3.345000,-0.092539,-0.046708,7.227268,-21.315866,0.274453,-21.315866,7.227268,-0.040000,0.220000,-18,105,-17.936460,105.055465,-17.936460,105.055465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.517154,-14.224169,112.749589,138.995020,0.000000,0.000000,0.000000,0.000000,7.697246,8.691027,5.570121,1.445297,0.239241,0.016955,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.351084,proposed,0,-126.340000,54.885000,-9.229868,-3.499029,-9.130000,-3.565000,-0.099868,0.065971,7.288257,-24.853263,0.091484,-24.853263,7.288257,-0.070000,0.630000,-17,105,-17.210278,104.724820,-17.210278,104.724820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.542753,-9.578221,114.824673,145.210158,0.000000,0.000000,0.000000,0.000000,8.055591,9.320794,5.555125,1.739975,0.403846,0.048046,0.502069,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.361088,proposed,0,-126.340000,54.885000,-9.166750,-3.607773,-9.050000,-3.775000,-0.116750,0.167227,6.983309,-19.303209,0.213464,-19.303209,6.983309,-0.110000,0.870000,-8,104,-7.934469,104.434700,-7.934469,104.434700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.075309,-2.696538,121.865318,150.663528,0.000000,0.000000,0.000000,0.000000,8.299398,10.020437,5.587704,1.746929,0.494731,0.035664,0.500795,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008378,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.371088,proposed,0,-126.340000,54.885000,-9.103149,-3.717748,-8.980000,-3.915000,-0.123149,0.197252,6.434403,-10.032790,0.396432,-10.032790,6.434403,-0.100000,0.950000,1,59,1.070551,26.053895,1.070551,26.053895,0.000000,33.380805,0.000000,64.000000,0.000000,0.000000,-79.225441,1.644512,123.601577,150.687288,0.000000,0.000000,0.000000,0.000000,7.874555,9.827996,5.569776,1.492236,0.388322,0.025276,0.500850,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.381116,proposed,0,-126.340000,54.885000,-9.038729,-3.829268,-8.910000,-3.965000,-0.128729,0.135732,5.885497,-0.518412,0.274453,-0.518412,5.885497,-0.010000,0.800000,0,14,0.259510,-46.823372,0.259510,-46.823372,0.000000,61.258072,0.000000,64.000000,0.000000,0.000000,-82.762139,1.479611,118.295353,143.703446,0.000000,0.000000,0.000000,0.000000,7.307764,9.013537,5.564518,1.497764,0.246892,0.028907,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.391088,proposed,0,-126.340000,54.885000,-8.973914,-3.941335,-8.850000,-3.945000,-0.123914,0.003665,4.970653,3.872840,0.518412,3.872840,4.970653,-0.130000,0.460000,28,-31,27.804248,-63.761598,27.804248,-63.761598,0.000000,33.196299,0.000000,64.000000,0.000000,0.000000,-83.860469,-4.311192,105.991985,138.081791,0.000000,0.000000,0.000000,0.000000,6.929114,8.801106,5.576253,1.493510,0.225617,0.024834,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.401086,proposed,0,-126.340000,54.885000,-8.908036,-4.054831,-8.800000,-3.915000,-0.108036,-0.139831,5.336590,2.104141,0.701380,2.104141,5.336590,-0.090000,0.090000,24,-30,23.520232,-29.714479,23.520232,-29.714479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.966183,-8.163715,102.106681,129.235998,0.000000,0.000000,0.000000,0.000000,6.815581,8.332947,5.554582,1.480609,0.206605,0.022360,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.411115,proposed,0,-126.340000,54.885000,-8.840943,-4.169737,-8.740000,-3.955000,-0.100943,-0.214737,5.824507,-7.410237,0.335443,-7.410237,5.824507,0.040000,-0.090000,-1,15,-1.019997,58.589420,-1.019997,58.589420,0.000000,-43.303899,0.000000,64.000000,0.000000,0.000000,-76.338056,-11.931108,121.935226,143.460049,0.000000,0.000000,0.000000,0.000000,7.765101,8.818755,5.557386,1.481688,0.211935,0.020446,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.421063,proposed,0,-126.340000,54.885000,-8.773271,-4.284693,-8.670000,-4.085000,-0.103271,-0.199693,8.020133,-17.595500,0.396432,-17.595500,8.020133,0.040000,-0.050000,-27,60,-26.705031,103.935651,-26.705031,103.935651,0.000000,-43.650130,0.000000,64.000000,0.000000,0.000000,-65.834438,-13.551362,136.264940,160.044149,0.000000,0.000000,0.000000,0.000000,9.003632,9.553955,5.556271,1.869473,0.375499,0.060976,0.507682,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008385,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.431115,proposed,0,-126.340000,54.885000,-8.703640,-4.401768,-8.580000,-4.315000,-0.123640,-0.086768,8.934977,-27.902743,-0.579401,-27.902743,8.934977,-0.030000,0.140000,-28,104,-27.633276,103.981629,-27.633276,103.981629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.739765,-9.127995,134.433230,159.179906,0.000000,0.000000,0.000000,0.000000,9.201980,10.113998,5.638635,1.640064,0.262322,0.023898,0.512061,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.441087,proposed,0,-126.340000,54.885000,-8.633215,-4.518725,-8.500000,-4.605000,-0.133215,0.086275,8.752008,-31.562119,-0.091484,-31.562119,8.752008,-0.110000,0.570000,-19,104,-18.874331,103.716982,-18.874331,103.716982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.814082,-0.285349,135.336417,164.154475,0.000000,0.000000,0.000000,0.000000,9.354223,11.118532,5.549210,1.504532,0.446293,0.022996,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.451086,proposed,0,-126.340000,54.885000,-8.561148,-4.636722,-8.410000,-4.895000,-0.151148,0.258278,7.959143,-27.902743,-0.030495,-27.902743,7.959143,-0.140000,0.830000,-7,103,-6.864520,102.882666,-6.864520,102.882666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.926971,11.915083,143.602828,179.837100,0.000000,0.000000,0.000000,0.000000,9.626813,12.070785,5.551969,1.479879,0.367735,0.018855,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.461118,proposed,0,-126.340000,54.885000,-8.487279,-4.755742,-8.330000,-5.115000,-0.157279,0.359258,6.495393,-20.279043,0.579401,-20.279043,6.495393,-0.120000,0.990000,9,102,8.863178,102.474289,8.863178,102.474289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.811718,22.163723,149.449405,187.513348,0.000000,0.000000,0.000000,0.000000,9.614777,12.358523,5.555586,1.455525,0.427590,0.017628,0.501484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.471114,proposed,0,-126.340000,54.885000,-8.412041,-4.874836,-8.270000,-5.265000,-0.142041,0.390164,5.458569,-11.557530,0.335443,-11.557530,5.458569,-0.110000,0.990000,25,57,25.273935,33.607628,25.273935,33.607628,0.000000,23.866662,0.000000,64.000000,0.000000,0.000000,-71.400694,27.635166,151.200470,188.565665,0.000000,0.000000,0.000000,0.000000,9.376769,12.225039,5.550459,1.442681,0.345869,0.017165,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.481113,proposed,0,-126.340000,54.885000,-8.335062,-4.994363,-8.210000,-5.325000,-0.125062,0.330637,5.092632,-2.226120,0.579401,-2.226120,5.092632,-0.080000,0.850000,33,12,33.160786,-37.032194,33.160786,-37.032194,0.000000,49.506484,0.000000,64.000000,0.000000,0.000000,-73.528843,26.672767,146.362337,181.897361,0.000000,0.000000,0.000000,0.000000,8.961072,11.315276,5.548283,1.475877,0.200415,0.018039,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.491115,proposed,0,-126.340000,54.885000,-8.256267,-5.114202,-8.160000,-5.315000,-0.096267,0.200798,4.909663,2.165131,0.213464,2.165131,4.909663,0.040000,0.470000,26,-33,25.965771,-48.466633,25.965771,-48.466633,0.000000,15.940922,0.000000,64.000000,0.000000,0.000000,-72.727217,18.643770,140.535639,178.122290,0.000000,0.000000,0.000000,0.000000,8.743642,11.124852,5.554474,1.654725,0.234373,0.026108,0.501079,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.501087,proposed,0,-126.340000,54.885000,-8.175866,-5.233825,-8.090000,-5.315000,-0.085866,0.081175,6.739351,-0.762370,0.640391,-0.762370,6.739351,0.160000,0.060000,-5,4,-5.310301,4.308898,-5.310301,4.308898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.148336,8.524811,148.416107,180.174987,0.000000,0.000000,0.000000,0.000000,9.335356,11.095900,5.556443,1.504257,0.232731,0.024168,0.500932,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.511115,proposed,0,-126.340000,54.885000,-8.093105,-5.354127,-8.010000,-5.385000,-0.083105,0.030873,8.691018,-9.239925,0.884349,-9.239925,8.691018,0.110000,0.000000,-22,49,-21.575393,81.327962,-21.575393,81.327962,0.000000,-32.019064,0.000000,64.000000,0.000000,0.000000,-57.182849,-3.241226,152.297047,187.204413,0.000000,0.000000,0.000000,0.000000,10.103321,10.926561,5.552433,1.448027,0.211484,0.020191,0.500659,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.521114,proposed,0,-126.340000,54.885000,-8.008641,-5.473947,-7.910000,-5.535000,-0.098641,0.061053,9.971800,-19.120240,-0.030495,-19.120240,9.971800,-0.030000,0.160000,-20,94,-19.527462,102.670149,-19.527462,102.670149,0.000000,-8.361251,0.000000,64.000000,0.000000,0.000000,-51.249861,-7.996820,147.962290,183.831780,0.000000,0.000000,0.000000,0.000000,9.999542,10.578387,5.549045,1.438858,0.273139,0.018202,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.531194,proposed,0,-126.340000,54.885000,-7.921486,-5.594469,-7.810000,-5.745000,-0.111486,0.150531,10.032790,-23.572481,1.006328,-23.572481,10.032790,-0.070000,0.520000,-15,103,-14.786364,102.958067,-14.786364,102.958067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.297144,-4.979151,141.708452,178.419791,0.000000,0.000000,0.000000,0.000000,9.686005,11.193826,5.595390,1.498964,0.427205,0.018095,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.541085,proposed,0,-126.340000,54.885000,-7.833994,-5.712316,-7.710000,-5.955000,-0.123994,0.242684,8.995966,-21.010918,0.823360,-21.010918,8.995966,-0.090000,0.810000,0,103,-0.046902,102.876593,-0.046902,102.876593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.264482,2.896277,144.156549,179.951260,0.000000,0.000000,0.000000,0.000000,9.734408,12.001304,5.556051,1.463658,0.373089,0.021287,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.551114,proposed,0,-126.340000,54.885000,-7.743287,-5.831223,-7.620000,-6.135000,-0.123287,0.303777,8.386070,-14.972947,1.006328,-14.972947,8.386070,-0.110000,0.940000,15,68,15.031420,67.568193,15.031420,67.568193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.195052,10.361644,149.524032,184.738945,0.000000,0.000000,0.000000,0.000000,9.394722,12.124848,5.550286,1.714839,0.395559,0.035775,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.561095,proposed,0,-126.340000,54.885000,-7.651016,-5.948833,-7.530000,-6.235000,-0.121016,0.286167,7.715185,-6.556382,0.518412,-6.556382,7.715185,-0.080000,0.840000,25,23,24.872368,4.056060,24.872368,4.056060,0.000000,18.512133,0.000000,64.000000,0.000000,0.000000,-67.932022,14.422558,147.599738,182.681072,0.000000,0.000000,0.000000,0.000000,8.914570,11.536721,5.860006,1.749878,0.279826,0.038813,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008439,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.571096,proposed,0,-126.340000,54.885000,-7.556582,-6.065782,-7.450000,-6.285000,-0.106582,0.219218,8.142112,-2.775027,0.457422,-2.775027,8.142112,0.000000,0.560000,17,-8,17.147949,-7.666947,17.147949,-7.666947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.294581,13.572997,137.966015,172.625845,0.000000,0.000000,0.000000,0.000000,8.656358,10.584037,5.582975,1.781368,0.247497,0.041467,0.501058,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.581091,proposed,0,-126.340000,54.885000,-7.460253,-6.181605,-7.360000,-6.315000,-0.100253,0.133395,8.691018,-4.299767,1.189297,-4.299767,8.691018,0.080000,0.250000,4,28,3.586897,27.824991,3.586897,27.824991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.289432,8.234846,138.259257,171.630800,0.000000,0.000000,0.000000,0.000000,8.736053,10.691131,5.796190,1.760977,0.473396,0.035761,0.500779,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008579,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.591088,proposed,0,-126.340000,54.885000,-7.362004,-6.296218,-7.250000,-6.405000,-0.112004,0.108782,10.276748,-10.764665,1.189297,-10.764665,10.276748,0.080000,0.180000,-13,73,-13.006871,91.505433,-13.006871,91.505433,0.000000,-18.680442,0.000000,64.000000,0.000000,0.000000,-66.757134,-0.161706,136.706326,175.082060,0.000000,0.000000,0.000000,0.000000,9.085983,10.401234,5.560209,1.675838,0.258254,0.024918,0.500669,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.601088,proposed,0,-126.340000,54.885000,-7.261878,-6.409463,-7.140000,-6.545000,-0.121878,0.135537,11.374561,-17.290552,1.372266,-17.290552,11.374561,0.000000,0.420000,-15,104,-15.319224,103.645934,-15.319224,103.645934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.231051,-4.156842,127.064127,165.489960,0.000000,0.000000,0.000000,0.000000,8.666579,9.741363,5.569311,1.916590,0.324290,0.042856,0.500791,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008365,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.611091,proposed,0,-126.340000,54.885000,-7.159940,-6.521170,-7.020000,-6.705000,-0.139940,0.183830,12.289405,-17.473521,0.762370,-17.473521,12.289405,-0.070000,0.710000,-14,104,-14.099810,103.668010,-14.099810,103.668010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.661137,-4.132775,123.284139,165.075009,0.000000,0.000000,0.000000,0.000000,8.401248,10.089884,5.570899,1.697468,0.365251,0.044145,0.503136,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.621087,proposed,0,-126.340000,54.885000,-7.056365,-6.631065,-6.890000,-6.845000,-0.166365,0.213935,11.374561,-12.350394,1.555235,-12.350394,11.374561,-0.080000,0.900000,-3,59,-2.826764,56.947102,-2.826764,56.947102,0.000000,1.720907,0.000000,64.000000,0.000000,0.000000,-68.990617,-2.368765,128.146915,163.141754,0.000000,0.000000,0.000000,0.000000,8.067182,10.153806,5.572735,1.873390,0.406293,0.038273,0.500920,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008404,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.631091,proposed,0,-126.340000,54.885000,-6.951097,-6.739133,-6.770000,-6.915000,-0.181097,0.175867,10.642686,-3.994819,1.799193,-3.994819,10.642686,-0.080000,0.800000,9,14,8.637624,-5.806751,8.637624,-5.806751,0.000000,19.474761,0.000000,64.000000,0.000000,0.000000,-73.095888,-1.621285,121.794594,146.377706,0.000000,0.000000,0.000000,0.000000,7.642683,9.253246,5.680499,1.652376,0.218750,0.028513,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.641085,proposed,0,-126.340000,54.885000,-6.844449,-6.844990,-6.660000,-6.945000,-0.184449,0.100010,10.703675,0.091484,1.311276,0.091484,10.703675,-0.070000,0.500000,11,-17,10.944470,-17.242776,10.944470,-17.242776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.587413,-3.322505,105.512505,125.509953,0.000000,0.000000,0.000000,0.000000,7.012779,8.240754,5.549104,1.512614,0.220717,0.027605,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.651088,proposed,0,-126.340000,54.885000,-6.736316,-6.948684,-6.550000,-6.945000,-0.186316,-0.003684,10.642686,-1.738204,1.189297,-1.738204,10.642686,-0.050000,0.160000,10,22,9.506652,22.201052,9.506652,22.201052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.111320,-6.260798,96.284899,119.711185,0.000000,0.000000,0.000000,0.000000,6.476974,7.849437,5.555579,1.474444,0.193054,0.018217,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.661084,proposed,0,-126.340000,54.885000,-6.627008,-7.049868,-6.440000,-7.015000,-0.187008,-0.034868,10.154769,-9.361904,1.067318,-9.361904,10.154769,0.000000,0.120000,5,67,4.957964,91.967585,4.957964,91.967585,0.000000,-24.766533,0.000000,64.000000,0.000000,0.000000,-73.523153,-10.509481,92.883233,125.019140,0.000000,0.000000,0.000000,0.000000,6.133932,7.730841,5.545432,1.467303,0.209519,0.020310,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.671118,proposed,0,-126.340000,54.885000,-6.516174,-7.148812,-6.320000,-7.135000,-0.196174,-0.013812,11.069613,-15.277895,0.884349,-15.277895,11.069613,0.000000,0.350000,-6,106,-6.163753,105.725986,-6.163753,105.725986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.427852,-12.079684,93.742391,126.391237,0.000000,0.000000,0.000000,0.000000,6.218064,7.600607,5.549854,1.463077,0.231770,0.018658,0.500819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.681117,proposed,0,-126.340000,54.885000,-6.404770,-7.244628,-6.210000,-7.275000,-0.194770,0.030372,11.374561,-15.704823,1.067318,-15.704823,11.374561,-0.030000,0.700000,-6,106,-6.457294,105.663271,-6.457294,105.663271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.933360,-12.283585,94.471881,127.570099,0.000000,0.000000,0.000000,0.000000,6.435708,7.668277,5.556939,1.765893,0.442726,0.037709,0.501198,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008316,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.691086,proposed,0,-126.340000,54.885000,-6.292913,-7.337224,-6.080000,-7.375000,-0.212913,0.037776,11.496540,-8.752008,1.555235,-8.752008,11.496540,-0.040000,0.910000,-5,61,-5.074220,32.935642,-5.074220,32.935642,0.000000,27.727629,0.000000,64.000000,0.000000,0.000000,-69.634262,-11.919726,97.373775,125.854879,0.000000,0.000000,0.000000,0.000000,6.321801,7.607684,5.562664,1.465701,0.394687,0.019394,0.502120,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.701116,proposed,0,-126.340000,54.885000,-6.179764,-7.427256,-5.960000,-7.415000,-0.219764,-0.012256,10.825654,0.335443,1.555235,0.335443,10.825654,-0.020000,0.810000,1,16,1.442364,-35.941386,1.442364,-35.941386,0.000000,51.604656,0.000000,64.000000,0.000000,0.000000,-71.013096,-11.704615,85.666341,103.669962,0.000000,0.000000,0.000000,0.000000,5.335815,6.711106,5.577333,1.557685,0.215335,0.019740,0.500300,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.711084,proposed,0,-126.340000,54.885000,-6.066893,-7.513463,-5.860000,-7.385000,-0.206893,-0.128463,9.849821,5.702528,1.311276,5.702528,9.849821,-0.040000,0.510000,16,-29,16.449863,-60.808041,16.449863,-60.808041,0.000000,31.471312,0.000000,64.000000,0.000000,0.000000,-72.017498,-12.872363,73.607572,86.714893,0.000000,0.000000,0.000000,0.000000,4.865023,5.918200,5.547761,1.479837,0.211860,0.020238,0.500292,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.721085,proposed,0,-126.340000,54.885000,-5.953432,-7.596515,-5.770000,-7.335000,-0.183432,-0.261515,9.483883,4.848673,1.250287,4.848673,9.483883,-0.040000,0.130000,22,-29,22.335325,-29.145954,22.335325,-29.145954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.560408,-13.325549,72.712553,88.063487,0.000000,0.000000,0.000000,0.000000,4.922252,5.859711,5.555665,1.440894,0.220099,0.017784,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.731111,proposed,0,-126.340000,54.885000,-5.839651,-7.676176,-5.670000,-7.335000,-0.169651,-0.341176,9.544873,-3.384923,1.250287,-3.384923,9.544873,0.130000,-0.010000,-2,16,-2.423453,47.382583,-2.423453,47.382583,0.000000,-31.528536,0.000000,64.000000,0.000000,0.000000,-69.659998,-12.834215,80.294240,95.992329,0.000000,0.000000,0.000000,0.000000,5.305812,6.103155,5.545090,1.498918,0.246243,0.026132,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.741117,proposed,0,-126.340000,54.885000,-5.726280,-7.751930,-5.550000,-7.415000,-0.176280,-0.336930,10.947634,-12.472374,1.250287,-12.472374,10.947634,0.070000,-0.020000,-14,61,-14.405016,106.495954,-14.405016,106.495954,0.000000,-45.641907,0.000000,64.000000,0.000000,0.000000,-63.427184,-12.334226,91.780616,111.918159,0.000000,0.000000,0.000000,0.000000,6.304822,7.030689,5.557708,1.534240,0.294874,0.023301,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.751086,proposed,0,-126.340000,54.885000,-5.613746,-7.823526,-5.440000,-7.585000,-0.173746,-0.238526,11.130602,-20.340032,0.884349,-20.340032,11.130602,-0.060000,0.150000,0,106,-0.425294,106.437620,-0.425294,106.437620,0.000000,-0.583574,0.000000,64.000000,0.000000,0.000000,-59.905357,-7.655949,91.097520,113.014655,0.000000,0.000000,0.000000,0.000000,6.478219,7.551877,5.555844,1.469879,0.219068,0.015401,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.761117,proposed,0,-126.340000,54.885000,-5.501139,-7.891532,-5.320000,-7.795000,-0.181139,-0.096532,10.215758,-22.718627,0.762370,-22.718627,10.215758,-0.040000,0.600000,2,106,1.690018,105.589168,1.690018,105.589168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.958637,-0.568223,108.505128,128.963004,0.000000,0.000000,0.000000,0.000000,7.344408,8.925724,5.550724,1.502631,0.392213,0.018809,0.500974,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.771121,proposed,0,-126.340000,54.885000,-5.389711,-7.955179,-5.220000,-7.975000,-0.169711,0.019821,9.422894,-16.070760,1.006328,-16.070760,9.422894,-0.020000,0.880000,8,105,8.270339,104.741442,8.270339,104.741442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.276988,8.771947,120.862078,144.897703,0.000000,0.000000,0.000000,0.000000,8.070323,9.853096,5.548135,1.489880,0.326398,0.019715,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.781113,proposed,0,-126.340000,54.885000,-5.279513,-8.014469,-5.120000,-8.075000,-0.159513,0.060531,8.812998,-5.702528,1.006328,-5.702528,8.812998,0.000000,0.970000,16,60,16.475279,26.170242,16.475279,26.170242,0.000000,33.571200,0.000000,64.000000,0.000000,0.000000,-76.592751,15.248375,123.646554,148.141690,0.000000,0.000000,0.000000,0.000000,7.996399,9.908740,5.561520,1.754776,0.431576,0.036756,0.506059,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008302,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.791088,proposed,0,-126.340000,54.885000,-5.170851,-8.069262,-5.030000,-8.075000,-0.140851,0.005738,8.142112,5.458569,1.372266,5.458569,8.142112,0.030000,0.840000,25,15,24.525150,-56.861445,24.525150,-56.861445,0.000000,71.602887,0.000000,64.000000,0.000000,0.000000,-81.884579,16.906618,116.335821,140.123719,0.000000,0.000000,0.000000,0.000000,7.389110,8.903959,5.563878,1.652681,0.218341,0.023032,0.500644,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.801115,proposed,0,-126.340000,54.885000,-5.063221,-8.119804,-4.940000,-7.975000,-0.123221,-0.144804,8.447060,11.618519,1.799193,11.618519,8.447060,0.120000,0.510000,14,-30,13.778906,-86.604659,13.778906,-86.604659,0.000000,56.346101,0.000000,64.000000,0.000000,0.000000,-85.119509,12.485733,101.146998,121.839674,0.000000,0.000000,0.000000,0.000000,6.486131,7.800538,5.576554,1.730363,0.256771,0.029051,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.811086,proposed,0,-126.340000,54.885000,-4.958011,-8.165454,-4.840000,-7.875000,-0.118011,-0.290454,9.605862,10.459717,1.555235,10.459717,9.605862,0.150000,0.130000,-3,-50,-3.240579,-50.498463,-3.240579,-50.498463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.440650,5.931855,102.426986,123.310128,0.000000,0.000000,0.000000,0.000000,6.896886,7.877747,5.562217,1.667689,0.274687,0.031032,0.500894,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.821083,proposed,0,-126.340000,54.885000,-4.854612,-8.206504,-4.730000,-7.805000,-0.124612,-0.401504,10.398727,2.470079,1.494245,2.470079,10.398727,0.080000,-0.030000,-9,-5,-9.309799,24.717629,-9.309799,24.717629,0.000000,-30.216093,0.000000,64.000000,0.000000,0.000000,-79.300155,1.856575,112.255357,133.124639,0.000000,0.000000,0.000000,0.000000,7.661657,8.260347,5.556541,1.482542,0.229600,0.019395,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.831088,proposed,0,-126.340000,54.885000,-4.753463,-8.242769,-4.620000,-7.845000,-0.133463,-0.397769,10.093779,-7.166278,1.738204,-7.166278,10.093779,-0.010000,-0.060000,-3,40,-2.609734,104.934354,-2.609734,104.934354,0.000000,-65.432817,0.000000,64.000000,0.000000,0.000000,-77.588758,2.211257,113.709260,141.271539,0.000000,0.000000,0.000000,0.000000,7.844557,9.188184,5.557969,1.446485,0.247831,0.015076,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.841084,proposed,0,-126.340000,54.885000,-4.654982,-8.274108,-4.520000,-7.965000,-0.134982,-0.309108,9.178935,-16.741646,1.433256,-16.741646,9.178935,-0.040000,-0.010000,16,85,16.378008,104.640617,16.378008,104.640617,0.000000,-20.139080,0.000000,64.000000,0.000000,0.000000,-79.906691,10.241068,120.405760,146.792909,0.000000,0.000000,0.000000,0.000000,7.657519,10.027303,5.548851,1.845144,0.528251,0.053955,0.509355,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008500,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.851093,proposed,0,-126.340000,54.885000,-4.559206,-8.300514,-4.420000,-8.175000,-0.139206,-0.125514,8.386070,-23.450502,0.335443,-23.450502,8.386070,0.000000,0.290000,35,104,35.463967,104.034689,35.463967,104.034689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.103823,21.732648,130.834244,158.182538,0.000000,0.000000,0.000000,0.000000,7.761239,10.703813,5.579799,1.697221,0.283125,0.035742,0.504264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.861088,proposed,0,-126.340000,54.885000,-4.466627,-8.321858,-4.340000,-8.405000,-0.126627,0.083142,7.654195,-22.901596,0.274453,-22.901596,7.654195,0.130000,0.710000,-5,104,-4.533780,103.576973,-4.533780,103.576973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.690120,33.489618,135.837588,166.786214,0.000000,0.000000,0.000000,0.000000,8.122960,11.105560,5.559702,1.469326,0.442537,0.027201,0.501291,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.871089,proposed,0,-126.340000,54.885000,-4.377303,-8.338132,-4.260000,-8.585000,-0.117303,0.246868,8.630029,-15.765812,0.884349,-15.765812,8.630029,0.100000,0.900000,-17,104,-17.278897,103.512061,-17.278897,103.512061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.907057,42.606088,133.551777,168.006367,0.000000,0.000000,0.000000,0.000000,8.598018,11.238947,5.564492,1.491315,0.314334,0.019054,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.881085,proposed,0,-126.340000,54.885000,-4.291564,-8.349277,-4.170000,-8.675000,-0.121564,0.325723,7.227268,-5.397580,1.128308,-5.397580,7.227268,0.000000,0.970000,5,80,4.977241,80.151276,4.977241,80.151276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.822804,47.178603,142.501013,176.130665,0.000000,0.000000,0.000000,0.000000,8.552571,11.667755,5.546294,1.451585,0.362381,0.019204,0.502305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.891084,proposed,0,-126.340000,54.885000,-4.209567,-8.355271,-4.100000,-8.655000,-0.109567,0.299729,5.458569,5.336590,1.128308,5.336590,5.458569,-0.040000,0.900000,28,35,27.895270,1.675975,27.895270,1.675975,0.000000,33.475301,0.000000,64.000000,0.000000,0.000000,-86.241008,44.135126,146.259652,175.163774,0.000000,0.000000,0.000000,0.000000,9.118379,11.130390,5.554924,1.503811,0.227201,0.023170,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.901086,proposed,0,-126.340000,54.885000,-4.131542,-8.356086,-4.040000,-8.555000,-0.091542,0.198914,3.994819,13.204249,0.701380,13.204249,3.994819,0.060000,0.660000,29,-10,28.776943,-42.697857,28.776943,-42.697857,0.000000,32.849133,0.000000,64.000000,0.000000,0.000000,-86.698347,34.320731,131.502378,158.413374,0.000000,0.000000,0.000000,0.000000,8.677888,10.075138,5.560345,1.573974,0.214495,0.020046,0.500847,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.911085,proposed,0,-126.340000,54.885000,-4.057747,-8.351711,-4.000000,-8.405000,-0.057747,0.053289,3.933829,14.972947,0.945339,14.972947,3.933829,0.170000,0.300000,13,-29,12.814119,-28.766557,12.814119,-28.766557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.147348,20.498992,117.947544,156.422118,0.000000,0.000000,0.000000,0.000000,7.901840,9.962736,5.555877,1.595854,0.218559,0.027793,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.921088,proposed,0,-126.340000,54.885000,-3.988342,-8.342139,-3.940000,-8.295000,-0.048342,-0.047139,5.092632,7.105289,1.189297,7.105289,5.092632,0.170000,0.050000,-7,16,-7.457390,58.437746,-7.457390,58.437746,0.000000,-42.204304,0.000000,64.000000,0.000000,0.000000,-75.875129,8.197656,127.951234,164.695077,0.000000,0.000000,0.000000,0.000000,8.289172,10.208629,6.727983,2.635685,0.330942,0.042741,0.940558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010691,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.931816,proposed,0,-126.340000,54.885000,-3.919033,-8.326111,-3.880000,-8.265000,-0.039033,-0.061111,5.031642,-1.799193,1.128308,-1.799193,5.031642,0.090000,0.010000,-8,61,-7.543751,103.347704,-7.543751,103.347704,0.000000,-42.114262,0.000000,64.000000,0.000000,0.000000,-67.779635,0.482838,132.771791,171.095780,0.000000,0.000000,0.000000,0.000000,8.914390,10.080821,5.571586,1.693592,0.275299,0.030577,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.941911,proposed,0,-126.340000,54.885000,-3.858862,-8.305602,-3.820000,-8.325000,-0.038862,0.019398,4.909663,-10.459717,0.945339,-10.459717,4.909663,-0.010000,0.180000,13,104,13.118551,103.904340,13.118551,103.904340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.872902,2.780339,126.172687,160.632713,0.000000,0.000000,0.000000,0.000000,8.665793,10.332050,5.569748,2.088935,2.358542,0.036410,0.501046,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010567,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.952512,proposed,0,-126.340000,54.885000,-3.801146,-8.278441,-3.770000,-8.465000,-0.031146,0.186559,3.262944,-14.058103,-0.091484,-14.058103,3.262944,-0.020000,0.570000,18,104,17.833703,104.009130,17.833703,104.009130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.026122,10.794326,131.057377,158.662967,0.000000,0.000000,0.000000,0.000000,8.437038,10.763870,5.560686,1.655031,0.419130,0.029650,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.962606,proposed,0,-126.340000,54.885000,-3.751566,-8.247267,-3.740000,-8.575000,-0.011566,0.327733,2.226120,-8.934977,0.030495,-8.934977,2.226120,0.020000,0.860000,13,104,12.853008,103.589618,12.853008,103.589618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.806572,20.993832,135.423451,166.548526,0.000000,0.000000,0.000000,0.000000,8.703225,11.158315,5.572299,1.807174,0.469062,0.041715,1.135764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.972577,proposed,0,-126.340000,54.885000,-3.707893,-8.211442,-3.720000,-8.615000,0.012107,0.403558,1.189297,0.701380,0.457422,0.701380,1.189297,0.100000,0.960000,12,90,11.505359,89.801632,11.505359,89.801632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.429488,27.115657,132.849275,163.062624,0.000000,0.000000,0.000000,0.000000,8.596804,10.877031,5.574425,1.685856,0.362193,0.030910,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.982575,proposed,0,-126.340000,54.885000,-3.669523,-8.170566,-3.700000,-8.545000,0.030477,0.374434,1.128308,10.642686,0.396432,10.642686,1.128308,0.100000,0.940000,13,45,13.009523,11.561857,13.009523,11.561857,0.000000,33.239775,0.000000,64.000000,0.000000,0.000000,-82.741339,25.797939,129.345471,155.329956,0.000000,0.000000,0.000000,0.000000,8.088282,10.133553,5.570124,1.613842,0.266379,0.026268,0.500868,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.992602,proposed,0,-126.340000,54.885000,-3.636610,-8.124662,-3.680000,-8.395000,0.043390,0.270338,0.579401,18.144407,0.457422,18.144407,0.579401,0.090000,0.740000,19,0,18.543571,-35.140890,18.543571,-35.140890,0.000000,34.942522,0.000000,64.000000,0.000000,0.000000,-86.266335,17.569377,117.769020,147.928482,0.000000,0.000000,0.000000,0.000000,7.350433,9.323775,5.558690,1.705985,0.243056,0.041124,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.002574,proposed,0,-126.340000,54.885000,-3.609511,-8.074220,-3.670000,-8.205000,0.060489,0.130780,0.457422,20.157064,0.396432,20.157064,0.457422,0.120000,0.380000,13,-25,13.277072,-24.508663,13.277072,-24.508663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.456237,7.011964,104.406247,136.292287,0.000000,0.000000,0.000000,0.000000,6.807275,8.745928,5.559378,1.699357,0.210514,0.033371,0.500660,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.012604,proposed,0,-126.340000,54.885000,-3.588006,-8.018768,-3.660000,-8.035000,0.071994,0.016232,0.640391,13.570186,0.457422,13.570186,0.640391,0.120000,0.080000,4,20,4.056687,53.239007,4.056687,53.239007,0.000000,-32.747670,0.000000,64.000000,0.000000,0.000000,-85.699991,-1.490002,103.307585,136.895011,0.000000,0.000000,0.000000,0.000000,6.791775,8.676828,5.559673,1.446488,0.217756,0.028784,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.022606,proposed,0,-126.340000,54.885000,-3.572372,-7.958862,-3.650000,-7.935000,0.077628,-0.023862,0.945339,4.177788,0.213464,4.177788,0.945339,0.160000,0.070000,-13,65,-13.080305,105.120403,-13.080305,105.120403,0.000000,-39.629066,0.000000,64.000000,0.000000,0.000000,-83.423545,-7.360475,100.128322,137.774387,0.000000,0.000000,0.000000,0.000000,6.845747,8.281087,5.576425,1.529927,0.284568,0.033663,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.032601,proposed,0,-126.340000,54.885000,-3.562597,-7.894519,-3.630000,-7.935000,0.067403,0.040481,0.579401,-4.055809,-0.518412,-4.055809,0.579401,-0.010000,0.300000,4,106,3.603329,105.522420,3.603329,105.522420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.168532,-7.460166,98.887481,130.217672,0.000000,0.000000,0.000000,0.000000,6.321478,7.909903,5.547426,1.495795,0.231756,0.018928,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.042603,proposed,0,-126.340000,54.885000,-3.558699,-7.825776,-3.630000,-7.985000,0.071301,0.159224,-0.701380,-6.373413,0.152474,-6.373413,-0.701380,-0.010000,0.680000,8,105,7.663235,105.362595,7.663235,105.362595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.112695,-4.580904,109.630636,133.221889,0.000000,0.000000,0.000000,0.000000,6.757584,8.500290,5.544645,1.425092,0.307233,0.017432,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.052599,proposed,0,-126.340000,54.885000,-3.560699,-7.752863,-3.630000,-8.015000,0.069301,0.262137,-2.348100,-1.799193,0.030495,-1.799193,-2.348100,0.080000,0.900000,5,106,4.708691,105.577103,4.708691,105.577103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.775903,0.916429,112.260943,129.189788,0.000000,0.000000,0.000000,0.000000,6.801688,8.661935,5.547044,1.429095,0.267290,0.018217,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.062601,proposed,0,-126.340000,54.885000,-3.568592,-7.675837,-3.660000,-7.985000,0.091408,0.309163,-2.957996,5.458569,0.091484,5.458569,-2.957996,0.040000,0.980000,13,85,13.481839,85.198310,13.481839,85.198310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.530414,4.212524,107.545904,123.902879,0.000000,0.000000,0.000000,0.000000,6.751328,8.143004,5.544918,1.449165,0.332957,0.028964,0.501553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.072615,proposed,0,-126.340000,54.885000,-3.582375,-7.594795,-3.680000,-7.875000,0.097625,0.280205,-3.567892,13.631176,-0.213464,13.631176,-3.567892,0.050000,0.940000,15,40,15.449558,21.695548,15.449558,21.695548,0.000000,18.502762,0.000000,64.000000,0.000000,0.000000,-84.489834,3.681492,101.472539,117.294767,0.000000,0.000000,0.000000,0.000000,6.766285,7.470013,5.575782,1.496470,0.228727,0.026665,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.082607,proposed,0,-126.340000,54.885000,-3.601947,-7.510187,-3.710000,-7.695000,0.108053,0.184813,-3.201954,20.583991,-0.091484,20.583991,-3.201954,0.090000,0.690000,4,-5,3.815896,-18.260749,3.815896,-18.260749,0.000000,13.459059,0.000000,64.000000,0.000000,0.000000,-81.420766,-0.389992,88.032710,104.756068,0.000000,0.000000,0.000000,0.000000,6.149746,6.976256,5.556497,1.460267,0.205777,0.019112,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.092607,proposed,0,-126.340000,54.885000,-3.627294,-7.421931,-3.730000,-7.485000,0.102706,0.063069,-2.226120,20.340032,0.396432,20.340032,-2.226120,0.080000,0.320000,-13,9,-12.628600,9.093611,-12.628600,9.093611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.556717,-4.500569,82.590889,104.005661,0.000000,0.000000,0.000000,0.000000,5.739375,6.889576,5.555248,1.486641,0.209560,0.020635,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.102604,proposed,0,-126.340000,54.885000,-3.658304,-7.330315,-3.750000,-7.345000,0.091696,0.014685,-2.348100,12.777322,0.579401,12.777322,-2.348100,-0.010000,0.150000,-14,54,-13.544890,87.214295,-13.544890,87.214295,0.000000,-33.120684,0.000000,64.000000,0.000000,0.000000,-62.855065,-8.156190,83.609194,111.478921,0.000000,0.000000,0.000000,0.000000,5.822282,7.025426,5.554000,1.458599,0.209738,0.017683,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.112604,proposed,0,-126.340000,54.885000,-3.694896,-7.235464,-3.760000,-7.265000,0.065104,0.029536,-2.348100,3.079975,-0.762370,3.079975,-2.348100,-0.050000,0.300000,-22,99,-21.618134,106.475290,-21.618134,106.475290,0.000000,-7.381678,0.000000,64.000000,0.000000,0.000000,-54.479988,-9.594421,85.063530,112.306584,0.000000,0.000000,0.000000,0.000000,5.905456,6.839561,5.554370,1.468227,0.252872,0.018649,0.504707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.122604,proposed,0,-126.340000,54.885000,-3.736934,-7.137610,-3.770000,-7.255000,0.033066,0.117390,-2.348100,3.079975,-0.579401,-2.043152,-1.799193,-0.080000,0.640000,-30,106,-29.717735,106.302713,-29.717735,106.302713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.808417,-12.276354,83.382103,115.550502,0.000000,0.000000,0.000000,0.000000,5.792197,6.845066,5.554687,1.706768,0.333632,0.031663,0.505868,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.132605,proposed,0,-126.340000,54.885000,-3.784284,-7.036936,-3.790000,-7.255000,0.005716,0.218064,-3.079975,-1.311276,-0.030495,-1.311276,-3.079975,-0.100000,0.870000,-31,106,-30.989642,106.430152,-30.989642,106.430152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.417625,-11.382872,86.857675,113.155043,0.000000,0.000000,0.000000,0.000000,5.782904,6.745113,5.562412,1.678627,0.272019,0.027129,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.142604,proposed,0,-126.340000,54.885000,-3.836760,-6.933698,-3.820000,-7.235000,-0.016760,0.301302,-4.299767,3.445913,-0.396432,3.445913,-4.299767,-0.170000,0.970000,-18,106,-17.980587,106.471621,-17.980587,106.471621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.650887,-10.135018,89.708975,112.375545,0.000000,0.000000,0.000000,0.000000,6.088534,6.835780,5.555079,1.467850,0.285976,0.019042,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.152602,proposed,0,-126.340000,54.885000,-3.894189,-6.828090,-3.870000,-7.145000,-0.024189,0.316910,-5.885497,10.459717,-0.274453,10.459717,-5.885497,-0.200000,1.010000,-3,70,-3.208967,70.455532,-3.208967,70.455532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.051225,-11.614547,89.063501,111.538175,0.000000,0.000000,0.000000,0.000000,6.385463,6.994182,5.552358,1.669443,0.364274,0.030732,0.501283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.162609,proposed,0,-126.340000,54.885000,-3.956426,-6.720235,-3.930000,-7.005000,-0.026426,0.284765,-7.227268,17.168573,-0.884349,17.168573,-7.227268,-0.160000,0.890000,0,25,0.494570,24.799703,0.494570,24.799703,0.000000,0.655829,0.000000,64.000000,0.000000,0.000000,-37.572045,-14.109215,80.831558,100.062093,0.000000,0.000000,0.000000,0.000000,6.009550,6.657561,5.566577,1.584519,0.224114,0.026475,0.502034,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.172607,proposed,0,-126.340000,54.885000,-4.023141,-6.610548,-4.000000,-6.815000,-0.023141,0.204452,-7.349247,18.632323,-0.701380,18.632323,-7.349247,-0.130000,0.580000,-7,34,-7.190672,34.186894,-7.190672,34.186894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.806240,-15.826360,72.430010,90.214916,0.000000,0.000000,0.000000,0.000000,5.465999,6.208512,5.555295,1.467239,0.197981,0.020243,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.182603,proposed,0,-126.340000,54.885000,-4.094137,-6.499184,-4.070000,-6.665000,-0.024137,0.165816,-8.386070,15.216906,-0.518412,15.216906,-8.386070,-0.130000,0.410000,-7,77,-6.949457,77.264470,-6.949457,77.264470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.236925,-18.773860,64.367792,89.211453,0.000000,0.000000,0.000000,0.000000,5.018400,5.881276,5.552883,1.477818,0.214195,0.022409,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.192603,proposed,0,-126.340000,54.885000,-4.169189,-6.386325,-4.150000,-6.545000,-0.019189,0.158675,-8.081122,8.630029,-0.274453,8.630029,-8.081122,-0.110000,0.530000,-20,107,-20.321878,107.373956,-20.321878,107.373956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.995816,-22.409623,63.528752,95.414358,0.000000,0.000000,0.000000,0.000000,4.863596,5.891653,5.554294,1.455585,0.240350,0.019839,0.503672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.202605,proposed,0,-126.340000,54.885000,-4.248011,-6.272229,-4.210000,-6.465000,-0.038011,0.192771,-6.678361,6.007476,-0.823360,6.007476,-6.678361,-0.130000,0.800000,-39,107,-38.773792,107.054677,-38.773792,107.054677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.624022,-26.300715,64.057351,101.415849,0.000000,0.000000,0.000000,0.000000,4.716363,6.067603,5.551631,1.544586,0.588862,0.025507,0.500921,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.212606,proposed,0,-126.340000,54.885000,-4.330297,-6.157159,-4.280000,-6.375000,-0.050297,0.217841,-6.983309,8.386070,-0.640391,8.386070,-6.983309,-0.190000,0.960000,-35,95,-34.553697,95.290548,-34.553697,95.290548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.168701,-29.234901,63.881047,100.730617,0.000000,0.000000,0.000000,0.000000,4.645206,6.079827,5.561714,1.584723,0.359912,0.029209,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.222613,proposed,0,-126.340000,54.885000,-4.415794,-6.041284,-4.350000,-6.275000,-0.065794,0.233716,-8.569039,12.045446,-0.640391,12.045446,-8.569039,-0.290000,0.960000,-11,68,-11.477881,67.794242,-11.477881,67.794242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.529717,-32.500976,65.296333,99.035251,0.000000,0.000000,0.000000,0.000000,4.947150,6.176502,5.566501,1.496641,0.280955,0.017671,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.232605,proposed,0,-126.340000,54.885000,-4.503980,-5.925113,-4.430000,-6.125000,-0.073980,0.199887,-10.032790,15.582843,-0.518412,15.582843,-10.032790,-0.270000,0.840000,-2,47,-2.368157,46.665719,-2.368157,46.665719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.629644,-34.374237,62.931746,87.526577,0.000000,0.000000,0.000000,0.000000,4.943420,5.881259,5.577955,1.615587,0.211825,0.023181,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.242607,proposed,0,-126.340000,54.885000,-4.594747,-5.808586,-4.530000,-5.955000,-0.064747,0.146414,-10.398727,16.375708,-0.823360,16.375708,-10.398727,-0.180000,0.650000,-12,52,-11.968964,52.237073,-11.968964,52.237073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.189728,-35.430785,54.619984,76.924896,0.000000,0.000000,0.000000,0.000000,4.497412,5.442762,5.556466,1.514616,0.219117,0.022110,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.252607,proposed,0,-126.340000,54.885000,-4.687638,-5.692087,-4.630000,-5.795000,-0.057638,0.102913,-9.544873,14.180083,-0.762370,14.180083,-9.544873,-0.160000,0.550000,-26,76,-26.408663,75.799348,-26.408663,75.799348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.716888,-37.386570,49.825508,77.498954,0.000000,0.000000,0.000000,0.000000,4.062849,5.076170,5.553867,1.457867,0.199369,0.021267,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.262605,proposed,0,-126.340000,54.885000,-4.782275,-5.575877,-4.720000,-5.685000,-0.062275,0.109123,-10.276748,10.825654,-0.274453,10.825654,-10.276748,-0.180000,0.620000,-24,99,-23.696105,98.543862,-23.696105,98.543862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.048708,-39.710935,51.627630,82.453740,0.000000,0.000000,0.000000,0.000000,3.844758,5.099440,5.555596,1.621448,0.229878,0.027168,0.502661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.272604,proposed,0,-126.340000,54.885000,-4.878303,-5.460175,-4.820000,-5.585000,-0.058303,0.124825,-9.910810,8.630029,-0.457422,8.630029,-9.910810,-0.230000,0.790000,-23,103,-23.092639,103.232930,-23.092639,103.232930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.428713,-42.821718,56.605999,91.030411,0.000000,0.000000,0.000000,0.000000,4.115492,5.550347,5.552918,1.449431,0.261385,0.017996,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.282572,proposed,0,-126.340000,54.885000,-4.975035,-5.345575,-4.910000,-5.465000,-0.065035,0.119425,-10.398727,10.947634,-0.823360,10.947634,-10.398727,-0.240000,0.920000,-19,72,-19.139915,71.847349,-19.139915,71.847349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.014147,-46.187518,58.201869,92.898533,0.000000,0.000000,0.000000,0.000000,4.199435,5.702723,5.550283,2.445926,0.342795,0.048653,0.500795,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.292580,proposed,0,-126.340000,54.885000,-5.072750,-5.231524,-5.020000,-5.325000,-0.052750,0.093476,-11.374561,14.789979,-0.579401,14.789979,-11.374561,-0.260000,0.850000,-7,42,-6.609230,42.284276,-6.609230,42.284276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.428306,-47.689224,58.816603,88.371098,0.000000,0.000000,0.000000,0.000000,4.286064,5.703721,5.556744,1.645722,0.219080,0.028639,0.500438,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.302607,proposed,0,-126.340000,54.885000,-5.170836,-5.118511,-5.130000,-5.165000,-0.040836,0.046489,-11.862478,16.924615,-0.396432,16.924615,-11.862478,-0.220000,0.640000,-4,37,-4.463946,37.183576,-4.463946,37.183576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.168823,-47.573632,58.930949,82.968065,0.000000,0.000000,0.000000,0.000000,4.298080,5.687904,5.566174,1.777135,0.277574,0.037975,0.500774,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.312586,proposed,0,-126.340000,54.885000,-5.268229,-5.007519,-5.240000,-5.015000,-0.028229,0.007481,-11.191592,14.667999,-0.579401,14.667999,-11.191592,-0.190000,0.450000,-13,68,-12.996965,67.772763,-12.996965,67.772763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.071783,-47.861278,59.929457,83.213044,0.000000,0.000000,0.000000,0.000000,4.028698,5.470196,5.587168,1.750195,0.233134,0.030319,0.501286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.322574,proposed,0,-126.340000,54.885000,-5.365051,-4.898154,-5.340000,-4.885000,-0.025051,-0.013154,-11.191592,14.667999,-0.823360,10.093779,-10.154769,-0.140000,0.530000,-19,59,-19.188351,58.983262,-19.188351,58.983262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.942865,-50.859560,57.711387,87.198583,0.000000,0.000000,0.000000,0.000000,3.655981,5.307285,5.563106,1.935220,0.304557,0.043474,0.501010,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008364,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.332772,proposed,0,-126.340000,54.885000,-5.462794,-4.788502,-5.440000,-4.775000,-0.022794,-0.013502,-8.812998,7.044299,-0.335443,7.044299,-8.812998,-0.180000,0.570000,-37,104,-36.831216,107.943686,-36.831216,107.943686,0.000000,-3.960424,0.000000,64.000000,0.000000,0.000000,51.093046,-51.434376,59.765624,84.705146,0.000000,0.000000,0.000000,0.000000,3.814735,5.232862,6.572443,2.714803,0.269326,0.037707,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010107,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.342910,proposed,0,-126.340000,54.885000,-5.558386,-4.681756,-5.510000,-4.725000,-0.048386,0.043244,-8.934977,4.970653,0.030495,4.970653,-8.934977,-0.230000,0.670000,-32,107,-31.574869,107.261531,-31.574869,107.261531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.619742,-53.937769,63.612024,97.527609,0.000000,0.000000,0.000000,0.000000,4.156811,5.740877,5.568128,1.672219,0.319503,0.028189,0.500774,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.352978,proposed,0,-126.340000,54.885000,-5.651304,-4.578217,-5.600000,-4.665000,-0.051304,0.086783,-8.752008,6.678361,-0.640391,6.678361,-8.752008,-0.280000,0.870000,-24,98,-23.719785,97.725750,-23.719785,97.725750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.050724,-56.503483,61.634848,97.380154,0.000000,0.000000,0.000000,0.000000,3.972896,5.855271,5.579873,1.732502,0.394816,0.078879,0.500956,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008301,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.362978,proposed,0,-126.340000,54.885000,-5.741175,-4.478022,-5.680000,-4.565000,-0.061175,0.086978,-9.422894,11.374561,-0.945339,11.374561,-9.422894,-0.300000,0.920000,-11,53,-10.855644,52.072721,-10.855644,52.072721,0.000000,0.653029,0.000000,64.000000,0.000000,0.000000,56.868731,-58.270503,53.551474,87.841236,0.000000,0.000000,0.000000,0.000000,3.971792,5.478222,5.597361,1.583278,0.251434,0.022522,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.372974,proposed,0,-126.340000,54.885000,-5.828157,-4.380715,-5.770000,-4.415000,-0.058157,0.034285,-10.276748,15.704823,-0.640391,15.704823,-10.276748,-0.200000,0.760000,-9,21,-9.182079,21.198815,-9.182079,21.198815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.841581,-57.163686,54.693055,80.962224,0.000000,0.000000,0.000000,0.000000,3.986979,5.453238,5.560914,1.482639,0.209322,0.020131,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.382973,proposed,0,-126.340000,54.885000,-5.911871,-4.286433,-5.860000,-4.265000,-0.051871,-0.021433,-10.520706,15.582843,-0.579401,15.582843,-10.520706,-0.180000,0.470000,-4,39,-4.110470,38.673959,-4.110470,38.673959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.186220,-55.043782,59.070617,80.363269,0.000000,0.000000,0.000000,0.000000,3.866783,5.470147,5.560864,2.177766,0.272956,0.041330,0.500819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008568,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.392978,proposed,0,-126.340000,54.885000,-5.991897,-4.195354,-5.950000,-4.135000,-0.041897,-0.060354,-9.544873,10.642686,-0.396432,10.642686,-9.544873,-0.150000,0.400000,-12,79,-12.456421,79.018240,-12.456421,79.018240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.114685,-53.842940,57.675767,77.587251,0.000000,0.000000,0.000000,0.000000,3.609938,4.972134,5.593511,1.639746,0.228385,0.031462,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.403003,proposed,0,-126.340000,54.885000,-6.067892,-4.107558,-6.020000,-4.055000,-0.047892,-0.052558,-7.044299,5.275601,-0.884349,5.275601,-7.044299,-0.130000,0.530000,-35,108,-34.883629,108.022902,-34.883629,108.022902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.397075,-55.279309,57.437083,83.215137,0.000000,0.000000,0.000000,0.000000,3.797571,4.953324,5.563913,1.668627,0.268007,0.030044,0.500805,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.412975,proposed,0,-126.340000,54.885000,-6.138901,-4.023843,-6.080000,-4.005000,-0.058901,-0.018843,-6.007476,3.323933,0.274453,3.323933,-6.007476,-0.190000,0.850000,-34,98,-33.997225,97.911657,-33.997225,97.911657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.782365,-57.583108,56.683218,89.359918,0.000000,0.000000,0.000000,0.000000,3.811424,5.262339,5.581073,2.017573,0.397317,0.053285,0.500949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008571,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.422989,proposed,0,-126.340000,54.885000,-6.205182,-3.943580,-6.130000,-3.945000,-0.075182,0.001420,-5.824507,6.739351,0.152474,6.739351,-5.824507,-0.280000,0.910000,-18,62,-18.313191,62.465845,-18.313191,62.465845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.894736,-59.498702,52.126760,85.256570,0.000000,0.000000,0.000000,0.000000,3.402979,5.194854,5.597902,1.580715,0.252431,0.027431,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.433006,proposed,0,-126.340000,54.885000,-6.266021,-3.867278,-6.190000,-3.845000,-0.076021,-0.022278,-6.556382,11.496540,0.213464,11.496540,-6.556382,-0.270000,0.810000,-3,25,-3.395732,24.810726,-3.395732,24.810726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.242835,-58.508788,44.915472,72.177891,0.000000,0.000000,0.000000,0.000000,3.461839,4.807738,5.569131,1.943249,0.288691,0.051742,0.500949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008371,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.442977,proposed,0,-126.340000,54.885000,-6.320752,-3.795437,-6.250000,-3.725000,-0.070752,-0.070437,-6.190445,12.777322,-0.518412,12.777322,-6.190445,-0.180000,0.540000,-8,28,-7.640348,27.759131,-7.640348,27.759131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.699603,-54.804094,45.438203,62.935244,0.000000,0.000000,0.000000,0.000000,3.391940,4.667349,5.579653,1.531075,0.229614,0.030925,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.452972,proposed,0,-126.340000,54.885000,-6.369381,-3.727682,-6.300000,-3.625000,-0.069381,-0.102682,-5.275601,8.447060,-0.396432,8.447060,-5.275601,-0.160000,0.370000,-12,71,-12.292029,70.865326,-12.292029,70.865326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.511962,-51.980390,45.713581,61.920917,0.000000,0.000000,0.000000,0.000000,2.924497,4.255371,5.587247,1.888554,0.280104,0.056865,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008330,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.463001,proposed,0,-126.340000,54.885000,-6.411511,-3.664123,-6.340000,-3.585000,-0.071511,-0.079123,-3.628881,1.250287,0.152474,1.250287,-3.628881,-0.160000,0.470000,-22,109,-22.134918,108.803838,-22.134918,108.803838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.009843,-51.587607,48.999626,68.536873,0.000000,0.000000,0.000000,0.000000,3.266774,4.218138,5.568587,1.495246,0.238654,0.019951,0.503903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.472970,proposed,0,-126.340000,54.885000,-6.446399,-3.605463,-6.360000,-3.575000,-0.086399,-0.030463,-1.799193,-1.921172,-0.396432,-1.921172,-1.799193,-0.160000,0.760000,-33,108,-32.818186,108.163096,-32.818186,108.163096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.317939,-53.203445,52.586291,80.580896,0.000000,0.000000,0.000000,0.000000,3.659588,4.750437,5.564027,1.588280,0.486226,0.017261,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.482970,proposed,0,-126.340000,54.885000,-6.474031,-3.551263,-6.370000,-3.565000,-0.104031,0.013737,-1.128308,1.616224,0.335443,1.616224,-1.128308,-0.210000,0.940000,-25,76,-24.864660,75.783986,-24.864660,75.783986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.137295,-54.943255,50.507695,80.630711,0.000000,0.000000,0.000000,0.000000,3.445519,4.841484,5.543260,1.528066,0.334283,0.024738,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.493005,proposed,0,-126.340000,54.885000,-6.493996,-3.501654,-6.380000,-3.515000,-0.113996,0.013346,-1.250287,6.922320,-0.213464,6.922320,-1.250287,-0.280000,0.870000,-4,33,-3.843379,32.643811,-3.843379,32.643811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.377365,-54.775019,42.582533,68.833685,0.000000,0.000000,0.000000,0.000000,3.184823,4.468962,5.561761,1.603866,0.208310,0.028393,0.504432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.502970,proposed,0,-126.340000,54.885000,-6.505796,-3.457219,-6.380000,-3.435000,-0.125796,-0.022219,-0.823360,9.300914,0.091484,9.300914,-0.823360,-0.200000,0.610000,-5,26,-5.364625,26.058513,-5.364625,26.058513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.541868,-50.991633,42.350706,58.304501,0.000000,0.000000,0.000000,0.000000,3.480031,4.474076,5.554289,1.476766,0.219807,0.018660,0.504212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.512972,proposed,0,-126.340000,54.885000,-6.509282,-3.417537,-6.380000,-3.355000,-0.129282,-0.062537,-0.091484,6.495393,-0.274453,6.495393,-0.091484,-0.140000,0.410000,-11,58,-10.840942,57.857953,-10.840942,57.857953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.572056,-47.986372,43.528103,58.062029,0.000000,0.000000,0.000000,0.000000,3.181373,4.190010,5.555485,1.504398,0.210813,0.019368,0.502104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.522994,proposed,0,-126.340000,54.885000,-6.504079,-3.382792,-6.360000,-3.325000,-0.144079,-0.057792,1.250287,0.396432,0.640391,0.396432,1.250287,-0.190000,0.430000,-11,103,-10.817008,102.743776,-10.817008,102.743776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.523483,-46.988021,43.312142,60.914795,0.000000,0.000000,0.000000,0.000000,2.838829,3.872838,6.358663,1.496231,0.235636,0.019729,0.500881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.532972,proposed,0,-126.340000,54.885000,-6.489969,-3.353242,-6.340000,-3.335000,-0.149969,-0.018242,2.409089,-3.872840,0.335443,-3.872840,2.409089,-0.140000,0.690000,-20,109,-19.714046,108.654674,-19.714046,108.654674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.335481,-48.064195,48.553304,71.340713,0.000000,0.000000,0.000000,0.000000,3.249193,4.294671,5.558499,1.502556,0.296626,0.022811,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.542973,proposed,0,-126.340000,54.885000,-6.466631,-3.328724,-6.310000,-3.355000,-0.156631,0.026276,2.775027,-2.531068,0.640391,-2.531068,2.775027,-0.160000,0.890000,-11,86,-10.929187,85.548842,-10.929187,85.548842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.608922,-49.492177,45.711815,70.998803,0.000000,0.000000,0.000000,0.000000,3.218622,4.320059,5.557953,1.475926,0.328149,0.022607,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.552973,proposed,0,-126.340000,54.885000,-6.433852,-3.309346,-6.280000,-3.345000,-0.153852,0.035654,2.775027,2.592058,0.457422,2.592058,2.775027,-0.160000,0.890000,3,41,2.723430,38.396311,2.723430,38.396311,0.000000,2.152531,0.000000,64.000000,0.000000,0.000000,48.972024,-49.068618,39.274681,59.567049,0.000000,0.000000,0.000000,0.000000,2.777503,3.937584,5.560584,1.463122,0.215865,0.019272,0.502005,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.562973,proposed,0,-126.340000,54.885000,-6.391406,-3.295126,-6.240000,-3.305000,-0.151406,0.009874,2.957996,6.495393,-0.152474,6.495393,2.957996,-0.140000,0.670000,13,16,13.215049,16.480860,13.215049,16.480860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.307004,-45.715279,42.544927,54.628219,0.000000,0.000000,0.000000,0.000000,3.232085,4.191810,5.555474,1.525848,0.197130,0.019224,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.572972,proposed,0,-126.340000,54.885000,-6.339114,-3.286078,-6.210000,-3.255000,-0.129114,-0.031078,2.775027,3.994819,-0.152474,3.994819,2.775027,-0.110000,0.390000,24,52,24.264379,52.182259,24.264379,52.182259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.125444,-41.918231,55.190265,63.189926,0.000000,0.000000,0.000000,0.000000,3.762254,4.697338,5.555276,1.446671,0.192915,0.016077,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.582973,proposed,0,-126.340000,54.885000,-6.276774,-3.282196,-6.170000,-3.245000,-0.106774,-0.037196,2.836017,-2.897006,0.152474,-2.897006,2.836017,-0.060000,0.390000,27,97,27.321176,104.427350,27.321176,104.427350,0.000000,-7.245091,0.000000,64.000000,0.000000,0.000000,43.893328,-39.713931,61.192606,68.757605,0.000000,0.000000,0.000000,0.000000,3.907867,4.471168,5.555892,1.453678,0.237492,0.016696,0.504531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.592973,proposed,0,-126.340000,54.885000,-6.204271,-3.283469,-6.120000,-3.295000,-0.084271,0.011531,4.787684,-6.434403,0.335443,-6.434403,4.787684,0.030000,0.640000,9,108,8.861849,108.431474,8.861849,108.431474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.710349,-39.762073,64.504240,75.536209,0.000000,0.000000,0.000000,0.000000,3.885469,4.626176,5.554583,1.613274,0.256072,0.023042,0.500942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.602969,proposed,0,-126.340000,54.885000,-6.121486,-3.289867,-6.060000,-3.345000,-0.061486,0.055133,6.861330,-5.763517,0.396432,-5.763517,6.861330,0.080000,0.860000,-5,86,-5.012368,86.418975,-5.012368,86.418975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.490739,-41.118561,57.282045,74.071995,0.000000,0.000000,0.000000,0.000000,3.856553,4.465291,5.544002,1.429447,0.261569,0.014872,0.503037,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.612973,proposed,0,-126.340000,54.885000,-6.028234,-3.301362,-5.990000,-3.365000,-0.038234,0.063638,7.715185,-0.274453,0.701380,-0.274453,7.715185,0.010000,0.890000,10,41,9.648423,34.268356,9.648423,34.268356,0.000000,7.150618,0.000000,64.000000,0.000000,0.000000,51.979405,-42.430652,48.328337,65.591259,0.000000,0.000000,0.000000,0.000000,3.427773,4.088800,5.564000,1.537666,0.222607,0.021670,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.622972,proposed,0,-126.340000,54.885000,-5.924544,-3.317893,-5.900000,-3.355000,-0.024544,0.037107,8.142112,3.384923,0.457422,3.384923,8.142112,-0.010000,0.660000,24,16,23.541107,15.959152,23.541107,15.959152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.449377,-40.943390,51.274678,60.520953,0.000000,0.000000,0.000000,0.000000,3.275614,4.252876,5.559832,1.734780,0.236644,0.032207,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.632975,proposed,0,-126.340000,54.885000,-5.810280,-3.339411,-5.820000,-3.325000,0.009720,-0.014411,8.995966,2.165131,0.396432,2.165131,8.995966,0.050000,0.400000,24,39,23.562594,38.773263,23.562594,38.773263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.869963,-38.329208,59.633274,64.541762,0.000000,0.000000,0.000000,0.000000,3.790696,4.621305,5.594924,1.623338,0.209166,0.021714,0.500705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.642973,proposed,0,-126.340000,54.885000,-5.685515,-3.365824,-5.710000,-3.335000,0.024485,-0.030824,11.313571,-2.592058,0.213464,-2.592058,11.313571,0.120000,0.340000,4,78,3.627485,78.029731,3.627485,78.029731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.279450,-37.478908,65.737591,71.379888,0.000000,0.000000,0.000000,0.000000,3.938053,4.520397,5.555020,1.622190,0.199877,0.023449,0.500258,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.652971,proposed,0,-126.340000,54.885000,-5.550195,-3.397058,-5.580000,-3.395000,0.029805,-0.002058,13.143259,-8.447060,0.518412,-8.447060,13.143259,0.100000,0.500000,-3,108,-3.123952,108.327681,-3.123952,108.327681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.921038,-38.302933,64.657492,77.487189,0.000000,0.000000,0.000000,0.000000,4.208945,4.629315,5.560538,1.621906,0.257168,0.029489,0.505107,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.662974,proposed,0,-126.340000,54.885000,-5.404283,-3.433034,-5.440000,-3.475000,0.035717,0.041966,14.302062,-8.873987,1.311276,-8.873987,14.302062,0.080000,0.770000,0,92,-0.252354,92.288587,-0.252354,92.288587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.926851,-39.699668,62.927305,79.718248,0.000000,0.000000,0.000000,0.000000,4.371795,4.730974,5.566912,1.751736,0.283109,0.033637,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.672972,proposed,0,-126.340000,54.885000,-5.247954,-3.473616,-5.290000,-3.525000,0.042046,0.051384,14.789979,-3.689871,0.884349,-3.689871,14.789979,-0.010000,0.870000,20,47,20.490928,37.062368,20.490928,37.062368,0.000000,10.226219,0.000000,64.000000,0.000000,0.000000,54.743090,-40.659536,58.788282,74.028213,0.000000,0.000000,0.000000,0.000000,4.046049,4.544298,5.556446,1.574774,0.235207,0.022352,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.682971,proposed,0,-126.340000,54.885000,-5.081218,-3.518702,-5.140000,-3.535000,0.058782,0.016298,14.546020,2.104141,0.884349,2.104141,14.546020,0.150000,0.700000,19,2,18.816445,-4.732439,18.816445,-4.732439,0.000000,7.021026,0.000000,64.000000,0.000000,0.000000,50.237925,-38.543915,60.388392,66.303532,0.000000,0.000000,0.000000,0.000000,3.757204,4.511810,5.554260,1.498441,0.191858,0.021868,0.508982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.692970,proposed,0,-126.340000,54.885000,-4.904196,-3.568162,-4.980000,-3.515000,0.075804,-0.053162,15.155916,2.531068,0.945339,2.531068,15.155916,0.210000,0.350000,18,11,18.001666,10.870132,18.001666,10.870132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.284066,-36.028763,75.864847,77.793131,0.000000,0.000000,0.000000,0.000000,4.607822,5.190574,5.554453,1.460071,0.198120,0.020366,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.702972,proposed,0,-126.340000,54.885000,-4.716956,-3.621876,-4.820000,-3.525000,0.103044,-0.096876,16.924615,-3.445913,0.640391,-3.445913,16.924615,0.150000,0.180000,19,56,19.364583,67.506908,19.364583,67.506908,0.000000,-11.636777,0.000000,64.000000,0.000000,0.000000,54.685511,-33.951601,89.722396,90.009200,0.000000,0.000000,0.000000,0.000000,5.428121,5.609556,5.555693,1.468645,0.193927,0.020818,0.502154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.712972,proposed,0,-126.340000,54.885000,-4.519738,-3.679673,-4.630000,-3.605000,0.110262,-0.074673,18.266386,-10.886644,0.884349,-10.886644,18.266386,0.160000,0.290000,12,101,12.333990,107.265748,12.333990,107.265748,0.000000,-6.395616,0.000000,64.000000,0.000000,0.000000,59.922383,-31.602460,96.921727,97.448355,0.000000,0.000000,0.000000,0.000000,5.912263,5.800507,5.553213,1.479152,0.271141,0.022619,0.500737,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.722972,proposed,0,-126.340000,54.885000,-4.312687,-3.741407,-4.440000,-3.725000,0.127313,-0.016407,18.937271,-13.936124,1.189297,-13.936124,18.937271,0.150000,0.600000,16,107,16.165092,107.059873,16.165092,107.059873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.282438,-29.886697,95.344773,101.318181,0.000000,0.000000,0.000000,0.000000,6.071342,5.943744,5.553183,1.487309,0.285351,0.019783,0.500245,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.732984,proposed,0,-126.340000,54.885000,-4.095735,-3.806996,-4.240000,-3.845000,0.144265,0.038004,19.364199,-9.788831,0.884349,-9.788831,19.364199,0.130000,0.870000,27,62,27.266584,60.733882,27.266584,60.733882,0.000000,1.325991,0.000000,64.000000,0.000000,0.000000,61.732636,-28.093974,95.602935,101.063778,0.000000,0.000000,0.000000,0.000000,6.206251,5.986165,5.583113,1.441581,0.307769,0.016338,0.500875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.742971,proposed,0,-126.340000,54.885000,-3.869932,-3.876017,-4.050000,-3.905000,0.180068,0.028983,19.181230,-3.933829,1.555235,-3.933829,19.181230,0.170000,0.770000,39,17,39.060549,14.640310,39.060549,14.640310,0.000000,2.419563,0.000000,64.000000,0.000000,0.000000,60.508483,-24.959097,102.235031,98.556517,0.000000,0.000000,0.000000,0.000000,6.473885,6.075228,5.557082,1.459202,0.216459,0.020561,0.502137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.752971,proposed,0,-126.340000,54.885000,-3.634715,-3.948536,-3.840000,-3.915000,0.205285,-0.033536,20.096074,0.152474,1.616224,0.152474,20.096074,0.250000,0.470000,35,-3,34.711893,-3.083197,34.711893,-3.083197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.174278,-22.058913,101.745770,96.078154,0.000000,0.000000,0.000000,0.000000,6.201697,6.003782,5.557379,1.461421,0.224625,0.021174,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.762972,proposed,0,-126.340000,54.885000,-3.390602,-4.024290,-3.630000,-3.945000,0.239398,-0.079290,22.108731,-2.531068,1.311276,-2.531068,22.108731,0.300000,0.200000,20,35,20.297280,35.122061,20.297280,35.122061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.293268,-20.249815,110.701595,102.875213,0.000000,0.000000,0.000000,0.000000,6.844989,6.324332,5.552685,1.465747,0.199300,0.019489,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.772971,proposed,0,-126.340000,54.885000,-3.137958,-4.103064,-3.390000,-4.005000,0.252042,-0.098064,23.938419,-9.300914,1.738204,-9.300914,23.938419,0.260000,0.240000,14,80,14.349017,83.937327,14.349017,83.937327,0.000000,-3.815265,0.000000,64.000000,0.000000,0.000000,65.995925,-18.794926,109.062844,105.255257,0.000000,0.000000,0.000000,0.000000,6.945674,6.268367,5.553904,1.464551,0.213424,0.021542,0.501813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.782972,proposed,0,-126.340000,54.885000,-2.876995,-4.184687,-3.150000,-4.135000,0.273005,-0.049687,25.829097,-14.485031,1.860183,-14.485031,25.829097,0.200000,0.510000,13,105,12.826746,105.424683,12.826746,105.424683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.397069,-17.398911,104.942545,105.919499,0.000000,0.000000,0.000000,0.000000,6.856964,6.286390,5.554094,1.471006,0.247950,0.020259,0.502833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.792972,proposed,0,-126.340000,54.885000,-2.608157,-4.268919,-2.890000,-4.265000,0.281843,-0.003919,26.865920,-13.814145,1.799193,-13.814145,26.865920,0.150000,0.750000,20,81,19.625599,80.846959,19.625599,80.846959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.254809,-16.288512,102.223793,106.526639,0.000000,0.000000,0.000000,0.000000,6.804015,6.255567,5.551557,1.459936,0.357191,0.021275,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.802970,proposed,0,-126.340000,54.885000,-2.331804,-4.355545,-2.620000,-4.365000,0.288196,0.009455,26.499982,-8.995966,1.921172,-8.995966,26.499982,0.150000,0.820000,34,36,34.337010,31.849313,34.337010,31.849313,0.000000,3.997645,0.000000,64.000000,0.000000,0.000000,58.047649,-13.091659,105.123000,104.282221,0.000000,0.000000,0.000000,0.000000,6.963985,6.416264,5.554583,1.514358,0.211878,0.021816,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.812971,proposed,0,-126.340000,54.885000,-2.048177,-4.444388,-2.340000,-4.365000,0.291823,-0.079388,26.499982,-8.995966,2.226120,-3.506902,27.841753,0.230000,0.600000,35,37,34.653193,37.220112,34.653193,37.220112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.647504,-6.886281,105.580834,105.328746,0.000000,0.000000,0.000000,0.000000,6.757065,6.422387,5.554052,1.623990,0.210966,0.025589,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.822971,proposed,0,-126.340000,54.885000,-1.757803,-4.535186,-2.050000,-4.465000,0.292197,-0.070186,29.183525,-2.165131,2.287110,-2.165131,29.183525,0.290000,0.460000,12,-7,12.323310,-6.915108,12.323310,-6.915108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.259610,-5.756186,102.063160,94.893393,0.000000,0.000000,0.000000,0.000000,6.388732,5.876484,5.552528,1.500941,0.189637,0.022540,0.510980,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.832969,proposed,0,-126.340000,54.885000,-1.461108,-4.627705,-1.740000,-4.505000,0.278892,-0.122705,32.172015,-4.848673,2.836017,-4.848673,32.172015,0.240000,0.210000,-6,29,-6.057790,28.973552,-6.057790,28.973552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.635803,-4.446372,106.927580,101.993233,0.000000,0.000000,0.000000,0.000000,6.695378,6.211241,5.562982,1.468741,0.212050,0.018344,0.500262,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.842972,proposed,0,-126.340000,54.885000,-1.158312,-4.721780,-1.400000,-4.605000,0.241688,-0.116780,33.391807,-12.106436,2.897006,-12.106436,33.391807,0.110000,0.180000,-2,74,-1.928021,91.436645,-1.928021,91.436645,0.000000,-17.463092,0.000000,64.000000,0.000000,0.000000,57.774819,-1.630737,99.093005,98.821029,0.000000,0.000000,0.000000,0.000000,6.396474,6.392762,5.560901,1.648538,0.232511,0.030891,0.500899,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.853006,proposed,0,-126.340000,54.885000,-0.849047,-4.817427,-1.060000,-4.755000,0.210953,-0.062427,33.757745,-18.083417,2.409089,-18.083417,33.757745,0.050000,0.410000,4,107,4.147722,107.137319,4.147722,107.137319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.369130,1.579471,95.409364,99.862421,0.000000,0.000000,0.000000,0.000000,6.205858,6.599968,5.568586,1.547058,0.257291,0.029881,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.863010,proposed,0,-126.340000,54.885000,-0.535634,-4.913834,-0.720000,-4.945000,0.184366,0.031166,33.879724,-18.327375,2.775027,-18.327375,33.879724,0.040000,0.730000,9,106,8.821923,105.785281,8.821923,105.785281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.201323,4.246994,95.868050,102.666558,0.000000,0.000000,0.000000,0.000000,6.290702,6.793533,5.556190,1.435077,0.295859,0.017931,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.872991,proposed,0,-126.340000,54.885000,-0.218382,-5.010815,-0.380000,-5.085000,0.161618,0.074185,32.415974,-12.228415,3.018985,-12.228415,32.415974,0.070000,0.910000,25,61,24.662530,41.973859,24.662530,41.973859,0.000000,18.811422,0.000000,64.000000,0.000000,0.000000,38.984287,6.840887,100.214514,107.133502,0.000000,0.000000,0.000000,0.000000,6.612403,7.044326,5.544865,1.463276,0.296073,0.021689,0.506320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.883004,proposed,0,-126.340000,54.885000,0.103968,-5.108664,-0.050000,-5.165000,0.153968,0.056336,32.842901,-4.848673,3.201954,-4.848673,32.842901,0.130000,0.790000,23,16,22.782485,-12.721152,22.782485,-12.721152,0.000000,28.506433,0.000000,64.000000,0.000000,0.000000,30.180228,10.172384,101.704583,112.403082,0.000000,0.000000,0.000000,0.000000,6.567369,7.043298,5.555500,1.595231,0.203034,0.028988,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.893001,proposed,0,-126.340000,54.885000,0.429448,-5.206690,0.290000,-5.195000,0.139448,-0.011690,32.781911,-0.518412,3.323933,-0.518412,32.781911,0.210000,0.490000,17,-29,17.179472,-29.038988,17.179472,-29.038988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.474910,11.027103,106.613617,113.765222,0.000000,0.000000,0.000000,0.000000,6.730451,6.916067,5.557043,1.480743,0.194994,0.022506,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.903003,proposed,0,-126.340000,54.885000,0.758237,-5.304859,0.630000,-5.225000,0.128237,-0.079859,33.330818,-2.897006,3.140965,-2.897006,33.330818,0.210000,0.110000,12,16,12.498845,17.410646,12.498845,17.410646,0.000000,-1.449634,0.000000,64.000000,0.000000,0.000000,29.050639,11.429409,111.342173,118.863550,0.000000,0.000000,0.000000,0.000000,6.983705,7.186290,5.552646,1.433386,0.191671,0.016627,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.913001,proposed,0,-126.340000,54.885000,1.089484,-5.402831,0.970000,-5.305000,0.119484,-0.097831,34.184672,-11.374561,2.470079,-11.374561,34.184672,0.190000,0.050000,5,61,4.883123,93.346920,4.883123,93.346920,0.000000,-32.385908,0.000000,64.000000,0.000000,0.000000,31.494363,11.922255,109.069842,113.997287,0.000000,0.000000,0.000000,0.000000,6.951478,7.403828,5.546730,1.512121,0.231955,0.024676,0.501344,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.923000,proposed,0,-126.340000,54.885000,1.422878,-5.500427,1.330000,-5.475000,0.092878,-0.025427,35.099516,-20.035084,2.653048,-20.035084,35.099516,0.140000,0.280000,-1,106,-0.680467,106.324513,-0.680467,106.324513,0.000000,-0.363501,0.000000,64.000000,0.000000,0.000000,31.180670,14.145797,107.588734,115.140729,0.000000,0.000000,0.000000,0.000000,7.011725,7.657381,5.544796,1.444824,0.209319,0.020467,0.503269,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.932971,proposed,0,-126.340000,54.885000,1.756927,-5.597130,1.680000,-5.695000,0.076927,0.097870,35.221495,-22.535658,3.628881,-22.535658,35.221495,0.120000,0.650000,0,106,0.091173,106.210552,0.091173,106.210552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.908940,16.068133,107.352874,117.282861,0.000000,0.000000,0.000000,0.000000,7.153916,7.880714,5.558374,1.512556,0.294847,0.024671,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.943004,proposed,0,-126.340000,54.885000,2.094160,-5.693583,2.040000,-5.895000,0.054160,0.201417,34.184672,-18.754303,4.055809,-18.754303,34.184672,0.080000,0.860000,16,106,16.138337,105.731276,16.138337,105.731276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.260547,20.251329,110.804912,126.291800,0.000000,0.000000,0.000000,0.000000,7.468245,8.401461,5.555407,1.453906,0.318348,0.020680,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.953004,proposed,0,-126.340000,54.885000,2.430822,-5.788626,2.390000,-6.035000,0.040822,0.246374,33.269828,-11.984457,3.262944,-11.984457,33.269828,0.100000,0.960000,27,61,26.904637,50.924720,26.904637,50.924720,0.000000,9.806556,0.000000,64.000000,0.000000,0.000000,9.445012,23.476583,108.013291,126.338804,0.000000,0.000000,0.000000,0.000000,7.215457,8.285011,5.553171,1.802314,0.368728,0.113612,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008353,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.962968,proposed,0,-126.340000,54.885000,2.766329,-5.882027,2.710000,-6.105000,0.056329,0.222973,33.025870,-2.592058,3.628881,-2.592058,33.025870,0.170000,0.840000,27,16,27.448477,-18.481469,27.448477,-18.481469,0.000000,34.212746,0.000000,64.000000,0.000000,0.000000,1.825264,25.661766,108.777750,127.790355,0.000000,0.000000,0.000000,0.000000,7.127228,8.079442,5.541878,1.465667,0.156391,0.020098,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.972999,proposed,0,-126.340000,54.885000,3.103658,-5.974530,3.050000,-6.115000,0.053658,0.140470,32.842901,1.372266,3.689871,1.372266,32.842901,0.200000,0.480000,27,-25,26.615204,-25.227008,26.615204,-25.227008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.177848,25.009043,108.103620,124.365084,0.000000,0.000000,0.000000,0.000000,6.910521,7.630835,5.548799,1.448908,0.188408,0.022402,0.500483,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.983005,proposed,0,-126.340000,54.885000,3.439127,-6.065039,3.390000,-6.135000,0.049127,0.069961,34.001703,-2.043152,3.628881,-2.043152,34.001703,0.260000,0.130000,6,20,5.760544,28.952613,5.760544,28.952613,0.000000,-9.179621,0.000000,64.000000,0.000000,0.000000,-0.826493,24.193159,108.832311,124.655703,0.000000,0.000000,0.000000,0.000000,6.923133,7.604255,5.549351,1.430689,0.178188,0.016984,0.500240,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.993002,proposed,0,-126.340000,54.885000,3.772829,-6.153512,3.740000,-6.205000,0.032829,0.051488,34.916547,-9.910810,4.299767,-9.910810,34.916547,0.220000,0.080000,-6,65,-5.634060,101.296831,-5.634060,101.296831,0.000000,-36.523839,0.000000,64.000000,0.000000,0.000000,2.705904,22.771193,105.657866,117.027305,0.000000,0.000000,0.000000,0.000000,6.895512,7.716557,5.546109,1.510686,0.223643,0.022214,0.500579,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.003005,proposed,0,-126.340000,54.885000,4.104744,-6.239871,4.090000,-6.365000,0.014744,0.125129,35.587433,-18.449355,3.628881,-18.449355,35.587433,0.130000,0.350000,-8,106,-7.617088,106.105100,-7.617088,106.105100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.197275,23.987389,103.161557,119.265046,0.000000,0.000000,0.000000,0.000000,6.821761,8.014717,5.548020,1.467877,0.224540,0.021701,0.500579,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.013003,proposed,0,-126.340000,54.885000,4.433989,-6.323813,4.450000,-6.555000,-0.016011,0.231187,33.574776,-20.827949,3.384923,-20.827949,33.574776,0.090000,0.710000,9,106,8.926160,105.735607,8.926160,105.735607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.327337,26.068423,105.046928,126.210399,0.000000,0.000000,0.000000,0.000000,6.996055,8.487230,5.556434,1.464338,0.330370,0.021657,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.023000,proposed,0,-126.340000,54.885000,4.760269,-6.405195,4.780000,-6.735000,-0.019731,0.329805,30.891234,-16.131750,4.055809,-16.131750,30.891234,0.090000,0.930000,33,105,33.150029,105.234211,33.150029,105.234211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.640157,30.746847,108.300115,135.635116,0.000000,0.000000,0.000000,0.000000,7.169277,8.952026,5.548448,1.439014,0.296145,0.017777,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.032998,proposed,0,-126.340000,54.885000,5.083104,-6.483829,5.090000,-6.845000,-0.006896,0.361171,28.756597,-8.569039,4.116798,-8.569039,28.756597,0.120000,0.990000,52,60,51.877930,46.563076,51.877930,46.563076,0.000000,13.671135,0.000000,64.000000,0.000000,0.000000,-17.024924,33.689049,107.372488,132.419640,0.000000,0.000000,0.000000,0.000000,6.870468,8.620473,5.546588,1.614700,0.399446,0.023748,0.503771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.043005,proposed,0,-126.340000,54.885000,5.402295,-6.559597,5.370000,-6.875000,0.032295,0.315403,27.658785,0.823360,3.384923,0.823360,27.658785,0.270000,0.830000,48,15,47.513915,-19.227092,47.513915,-19.227092,0.000000,34.461303,0.000000,64.000000,0.000000,0.000000,-22.634720,34.533603,108.657875,135.351462,0.000000,0.000000,0.000000,0.000000,7.014603,8.472354,5.548138,1.487799,0.250957,0.018188,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.052999,proposed,0,-126.340000,54.885000,5.716729,-6.632172,5.650000,-6.845000,0.066729,0.212828,27.780764,4.848673,3.567892,4.848673,27.780764,0.410000,0.500000,27,-29,27.385186,-29.176497,27.385186,-29.176497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.159481,31.908537,116.006589,136.852101,0.000000,0.000000,0.000000,0.000000,7.433578,8.326025,5.554716,1.618524,0.255879,0.025491,0.500874,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.063006,proposed,0,-126.340000,54.885000,6.026739,-6.701567,5.950000,-6.815000,0.076739,0.113433,29.732431,2.775027,3.811850,2.775027,29.732431,0.380000,0.120000,6,16,5.725631,16.435564,5.725631,16.435564,0.000000,-0.612062,0.000000,64.000000,0.000000,0.000000,-13.662640,27.640037,120.907498,137.330579,0.000000,0.000000,0.000000,0.000000,7.826645,8.376012,5.563208,1.491862,0.244820,0.023969,0.505100,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.072978,proposed,0,-126.340000,54.885000,6.330432,-6.767305,6.260000,-6.845000,0.070432,0.077695,30.891234,-6.434403,3.811850,-6.434403,30.891234,0.260000,0.060000,-2,61,-1.625280,100.776536,-1.625280,100.776536,0.000000,-39.953034,0.000000,64.000000,0.000000,0.000000,-6.989817,24.804074,114.384985,128.336892,0.000000,0.000000,0.000000,0.000000,7.528072,8.428209,5.582488,1.536383,0.239221,0.026841,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.082977,proposed,0,-126.340000,54.885000,6.629296,-6.829654,6.590000,-6.955000,0.039296,0.125346,31.013213,-13.692166,3.811850,-13.692166,31.013213,0.170000,0.270000,-3,106,-3.055150,105.515060,-3.055150,105.515060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.351581,26.013667,110.346630,130.356008,0.000000,0.000000,0.000000,0.000000,7.339852,8.753100,5.566844,1.540080,0.234334,0.023829,0.501855,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.092976,proposed,0,-126.340000,54.885000,6.922108,-6.888292,6.910000,-7.085000,0.012108,0.196708,31.013213,-15.643833,3.689871,-15.643833,31.013213,0.110000,0.650000,-4,105,-4.056145,105.321145,-4.056145,105.321145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.018354,28.673108,107.688569,134.001031,0.000000,0.000000,0.000000,0.000000,7.221555,9.064519,5.566247,1.632306,0.350760,0.036450,0.500779,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.103201,proposed,0,-126.340000,54.885000,7.214865,-6.944280,7.230000,-7.205000,-0.015135,0.260720,29.671441,-10.032790,3.689871,-10.032790,29.671441,0.110000,0.910000,2,81,2.379384,80.576062,2.379384,80.576062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.310228,33.396678,114.387212,141.882296,0.000000,0.000000,0.000000,0.000000,7.247571,9.511210,5.589156,1.647318,0.312351,0.038749,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.112973,proposed,0,-126.340000,54.885000,7.487981,-6.993910,7.520000,-7.255000,-0.032019,0.261090,28.329670,-1.372266,4.421746,-1.372266,28.329670,0.090000,0.890000,15,36,15.372648,12.914164,15.372648,12.914164,0.000000,22.661897,0.000000,64.000000,0.000000,0.000000,-25.909656,36.423020,118.919181,144.195267,0.000000,0.000000,0.000000,0.000000,7.007824,9.466720,5.567703,1.823357,0.280437,0.040432,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.122972,proposed,0,-126.340000,54.885000,7.760410,-7.040671,7.800000,-7.235000,-0.039590,0.194329,27.292847,6.312424,3.872840,6.312424,27.292847,0.110000,0.660000,21,-9,20.896860,-32.177371,20.896860,-32.177371,0.000000,22.753433,0.000000,64.000000,0.000000,0.000000,-34.943320,34.826685,116.747940,140.352093,0.000000,0.000000,0.000000,0.000000,7.247491,8.822431,5.565963,1.520392,0.208277,0.025255,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.133001,proposed,0,-126.340000,54.885000,8.026109,-7.083373,8.070000,-7.175000,-0.043891,0.091627,26.560972,7.349247,3.506902,7.349247,26.560972,0.100000,0.290000,24,-12,23.774762,-12.077817,23.774762,-12.077817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.326937,30.905746,110.513891,135.342259,0.000000,0.000000,0.000000,0.000000,7.126476,8.310593,5.555117,1.592679,0.229888,0.028318,0.500386,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.142978,proposed,0,-126.340000,54.885000,8.282689,-7.121598,8.330000,-7.135000,-0.047311,0.013402,25.768107,1.860183,3.262944,1.860183,25.768107,0.140000,0.070000,17,33,16.554578,51.715523,16.554578,51.715523,0.000000,-18.793340,0.000000,64.000000,0.000000,0.000000,-41.871476,27.550893,105.294681,132.025783,0.000000,0.000000,0.000000,0.000000,6.861379,8.256914,5.579035,1.580743,0.206819,0.030616,0.500554,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.153098,proposed,0,-126.340000,54.885000,8.534732,-7.155946,8.590000,-7.185000,-0.055268,0.029054,25.219201,-7.349247,3.506902,-7.349247,25.219201,0.170000,0.130000,4,78,4.163288,105.693745,4.163288,105.693745,0.000000,-27.771562,0.000000,64.000000,0.000000,0.000000,-39.258934,27.320839,101.023922,126.997277,0.000000,0.000000,0.000000,0.000000,6.529024,8.382547,6.254183,1.919425,0.309280,0.042317,0.501211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.162979,proposed,0,-126.340000,54.885000,8.772577,-7.185115,8.850000,-7.265000,-0.077423,0.079885,24.487325,-12.167426,2.775027,-12.167426,24.487325,0.160000,0.400000,-2,106,-1.515755,105.745879,-1.515755,105.745879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.948400,30.503243,101.108357,126.017319,0.000000,0.000000,0.000000,0.000000,6.294113,8.516454,5.908950,1.720516,0.481635,0.034684,0.501092,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.172978,proposed,0,-126.340000,54.885000,9.004755,-7.210179,9.080000,-7.375000,-0.075245,0.164821,24.487325,-12.167426,2.592058,-11.008623,22.718627,0.120000,0.720000,-5,105,-4.767245,105.487607,-4.767245,105.487607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.148412,35.270077,108.336029,130.872046,0.000000,0.000000,0.000000,0.000000,6.558450,8.887213,5.594272,1.780776,2.420050,0.040627,0.501591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010350,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.183377,proposed,0,-126.340000,54.885000,9.236900,-7.231440,9.310000,-7.445000,-0.073100,0.213560,20.218053,-1.982162,3.201954,-1.982162,20.218053,0.120000,0.920000,28,60,28.246927,41.584241,28.246927,41.584241,0.000000,18.903367,0.000000,64.000000,0.000000,0.000000,-44.131305,38.240671,112.327252,131.750383,0.000000,0.000000,0.000000,0.000000,6.852579,8.884643,6.931502,1.814275,0.403901,0.037956,1.186065,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010385,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.193800,proposed,0,-126.340000,54.885000,9.459803,-7.247786,9.550000,-7.405000,-0.090197,0.157214,17.229563,7.898153,2.836017,7.898153,17.229563,0.090000,0.800000,55,15,55.398358,-30.039235,55.398358,-30.039235,0.000000,45.526843,0.000000,64.000000,0.000000,0.000000,-51.144374,36.553947,115.923763,135.971083,0.000000,0.000000,0.000000,0.000000,7.243182,8.621855,7.543916,1.785861,0.290894,0.034335,1.893169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011560,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.205398,proposed,0,-126.340000,54.885000,9.696117,-7.260096,9.740000,-7.295000,-0.043883,0.034904,15.155916,13.570186,1.738204,13.570186,15.155916,0.280000,0.580000,48,-30,47.539915,-62.195873,47.539915,-62.195873,0.000000,32.683480,0.000000,64.000000,0.000000,0.000000,-54.436096,31.123877,108.734091,129.560004,0.000000,0.000000,0.000000,0.000000,6.988428,8.049974,5.907054,1.748736,0.328515,0.035765,2.344186,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.010374,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.215807,proposed,0,-126.340000,54.885000,9.897521,-7.265849,9.880000,-7.175000,0.017521,-0.090849,14.667999,12.167426,2.714037,12.167426,14.667999,0.330000,0.170000,39,-20,39.396685,-19.803420,39.396685,-19.803420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.866309,25.300725,116.449425,146.715464,0.000000,0.000000,0.000000,0.000000,7.410113,9.030256,5.574529,1.793743,0.283739,0.037166,0.526038,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.226049,proposed,0,-126.340000,54.885000,10.085666,-7.266610,10.080000,-7.115000,0.005666,-0.151610,16.985604,1.738204,2.226120,1.738204,16.985604,0.410000,0.010000,-6,25,-6.685907,80.217514,-6.685907,80.217514,1.082592,-55.020934,0.000000,64.000000,0.000000,0.000000,-45.298079,22.271434,124.460361,149.683143,0.000000,0.000000,0.000000,0.000000,8.262567,9.552441,7.273699,1.824161,0.278018,0.033619,0.501273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.236006,proposed,0,-126.340000,54.885000,10.258980,-7.262696,10.240000,-7.145000,0.018980,-0.117696,17.961438,-7.166278,2.470079,-7.166278,17.961438,0.340000,0.000000,-21,70,-21.069319,105.016171,-21.069319,105.016171,0.000000,-34.819591,0.000000,64.000000,0.000000,0.000000,-37.038186,22.503489,117.239616,139.733624,0.000000,0.000000,0.000000,0.000000,7.810562,9.376637,5.567623,2.409202,0.264824,0.037267,0.501051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.247772,proposed,0,-126.340000,54.885000,10.451427,-7.252176,10.460000,-7.295000,-0.008573,0.042824,17.595500,-17.351542,1.860183,-17.351542,17.595500,0.080000,0.280000,16,105,15.618846,104.996927,15.618846,104.996927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.570508,29.436126,110.177861,140.095363,0.000000,0.000000,0.000000,0.000000,7.203887,9.612572,5.600693,1.773041,0.297861,0.029999,0.501527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.256026,proposed,0,-126.340000,54.885000,10.578439,-7.241004,10.590000,-7.425000,-0.011561,0.183996,15.826802,-18.693313,1.921172,-18.693313,15.826802,0.050000,0.600000,18,105,18.319800,104.652601,18.319800,104.652601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.357944,38.943390,120.336294,146.567641,0.000000,0.000000,0.000000,0.000000,6.897631,9.938014,5.570044,1.826578,1.584997,0.049385,0.501279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009545,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.266096,proposed,0,-126.340000,54.885000,10.724424,-7.223170,10.740000,-7.585000,-0.015576,0.361830,12.960290,-11.069613,1.677214,-11.069613,12.960290,0.090000,0.870000,28,104,27.745696,104.437549,27.745696,104.437549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.679194,49.670437,122.776644,150.609990,0.000000,0.000000,0.000000,0.000000,6.940011,10.100840,7.061701,1.880499,0.348227,0.040340,0.501492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.276085,proposed,0,-126.340000,54.885000,10.859509,-7.200954,10.870000,-7.645000,-0.010491,0.444046,10.825654,-2.592058,1.311276,-2.592058,10.825654,0.130000,0.970000,37,95,37.262893,94.614624,37.262893,94.614624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.889384,56.039178,121.837140,147.299497,0.000000,0.000000,0.000000,0.000000,7.093045,9.774506,5.583031,3.816174,0.466395,0.041025,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010418,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.286538,proposed,0,-126.340000,54.885000,10.990495,-7.172939,10.980000,-7.605000,0.010495,0.432061,9.727842,9.056956,1.921172,9.056956,9.727842,0.230000,0.970000,33,50,32.530927,2.299255,32.530927,2.299255,0.000000,47.315370,0.000000,64.000000,0.000000,0.000000,-59.254451,54.570163,120.897805,142.332548,0.000000,0.000000,0.000000,0.000000,7.339886,9.265803,5.563683,1.797170,0.318902,0.036796,0.501003,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.296605,proposed,0,-126.340000,54.885000,11.106683,-7.141410,11.090000,-7.465000,0.016683,0.323590,10.093779,18.144407,2.165131,18.144407,10.093779,0.290000,0.760000,17,5,16.746153,-57.423601,16.746153,-57.423601,0.000000,62.038226,0.000000,64.000000,0.000000,0.000000,-60.452638,45.807440,116.424847,136.685158,0.000000,0.000000,0.000000,0.000000,7.272921,8.607236,5.572188,1.750404,0.231230,0.035392,1.449173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.306596,proposed,0,-126.340000,54.885000,11.212384,-7.105779,11.200000,-7.275000,0.012384,0.169221,11.435550,20.523001,1.738204,20.523001,11.435550,0.240000,0.420000,2,-40,1.709663,-53.062252,1.709663,-53.062252,0.000000,12.676877,0.000000,64.000000,0.000000,0.000000,-57.378536,33.438489,109.139056,138.601493,0.000000,0.000000,0.000000,0.000000,6.979997,8.790215,5.566506,1.621654,0.236327,0.025874,0.500307,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.316600,proposed,0,-126.340000,54.885000,11.308718,-7.065848,11.310000,-7.115000,-0.001282,0.049152,10.520706,14.058103,1.921172,14.058103,10.520706,0.170000,0.060000,4,5,4.347272,27.179840,4.347272,27.179840,0.000000,-22.565216,0.000000,64.000000,0.000000,0.000000,-51.962997,25.179759,109.507672,140.404979,0.000000,0.000000,0.000000,0.000000,7.033951,8.835791,5.553698,1.478182,0.236215,0.017926,0.500559,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.326631,proposed,0,-126.340000,54.885000,11.395870,-7.021622,11.410000,-7.035000,-0.014130,0.013378,10.520706,14.058103,1.433256,1.921172,9.788831,0.100000,0.020000,3,38,2.761444,38.466303,2.761444,38.466303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.996847,14.350197,98.962788,130.446035,0.000000,0.000000,0.000000,0.000000,6.888716,8.105841,5.555326,1.619693,0.221535,0.025448,0.500746,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.336628,proposed,0,-126.340000,54.885000,11.473451,-6.973464,11.510000,-7.065000,-0.036549,0.091536,8.812998,-8.447060,0.518412,-8.447060,8.812998,0.080000,0.090000,22,83,21.549234,106.146967,21.549234,106.146967,0.000000,-22.680664,0.000000,64.000000,0.000000,0.000000,-45.038427,13.633810,99.641436,118.478067,0.000000,0.000000,0.000000,0.000000,6.831221,7.651742,5.551420,1.515541,0.280749,0.022660,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.346629,proposed,0,-126.340000,54.885000,11.541938,-6.921317,11.590000,-7.175000,-0.048062,0.253683,6.739351,-15.338885,1.128308,-15.338885,6.739351,0.090000,0.420000,48,106,48.499068,105.928138,48.499068,105.928138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.999917,20.020728,103.874358,122.591384,0.000000,0.000000,0.000000,0.000000,6.826314,8.149666,5.565602,1.578056,0.274864,0.048084,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.356636,proposed,0,-126.340000,54.885000,11.601502,-6.865268,11.670000,-7.315000,-0.068498,0.449732,6.251434,-14.789979,1.189297,-14.789979,6.251434,0.250000,0.760000,3,106,-8.011239,105.600975,-8.011239,105.600975,11.510308,0.000000,0.000000,64.000000,0.000000,0.000000,-44.512806,30.014152,106.699138,128.741079,0.000000,0.000000,0.000000,0.000000,6.661652,8.472527,5.560769,1.451368,0.380217,0.021930,0.501086,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.366654,proposed,0,-126.340000,54.885000,11.652334,-6.805390,11.740000,-7.415000,-0.087666,0.609610,7.288257,-7.898153,0.945339,-7.898153,7.288257,0.240000,0.940000,-38,105,-38.427980,105.435230,-38.427980,105.435230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.107102,37.743393,107.087411,131.856573,0.000000,0.000000,0.000000,0.000000,6.654737,8.674280,5.588045,1.445845,0.340474,0.017857,0.500530,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.376626,proposed,0,-126.340000,54.885000,11.694389,-6.742167,11.820000,-7.425000,-0.125611,0.682833,6.739351,2.775027,0.762370,2.775027,6.739351,0.060000,1.000000,-25,106,-24.813918,105.961269,-24.813918,105.961269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.322424,40.047371,101.543994,121.968633,0.000000,0.000000,0.000000,0.000000,6.607783,7.986532,5.542272,1.570970,0.355477,0.018710,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.386626,proposed,0,-126.340000,54.885000,11.728216,-6.675265,11.880000,-7.355000,-0.151784,0.679735,4.421746,12.350394,1.128308,12.350394,4.421746,-0.020000,1.020000,-1,61,-1.436388,37.927992,-1.436388,37.927992,0.000000,23.033276,0.000000,64.000000,0.000000,0.000000,-25.115750,34.911801,108.877373,123.411068,0.000000,0.000000,0.000000,0.000000,7.679269,7.774268,5.547042,1.433207,0.324226,0.017115,0.500310,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.396625,proposed,0,-126.340000,54.885000,11.753914,-6.604998,11.920000,-7.185000,-0.166086,0.580002,1.433256,20.766960,0.640391,20.766960,1.433256,-0.040000,0.850000,22,16,21.864260,-18.964670,21.864260,-18.964670,0.000000,34.925939,0.000000,64.000000,0.000000,0.000000,-22.421383,24.829357,110.239041,134.241976,0.000000,0.000000,0.000000,0.000000,7.913399,8.648542,5.548435,1.439413,0.198407,0.016438,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.406632,proposed,0,-126.340000,54.885000,11.771747,-6.531423,11.940000,-6.975000,-0.168253,0.443577,-0.518412,23.267533,0.701380,23.267533,-0.518412,0.000000,0.510000,28,-15,27.739430,-14.803584,27.739430,-14.803584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.837413,13.216238,103.343053,134.802970,0.000000,0.000000,0.000000,0.000000,7.603809,8.756370,5.544965,1.584986,0.220205,0.024262,0.500272,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.416625,proposed,0,-126.340000,54.885000,11.781937,-6.454862,11.940000,-6.775000,-0.158063,0.320138,-2.226120,17.717479,0.335443,17.717479,-2.226120,0.030000,0.180000,29,30,29.150926,55.070848,29.150926,55.070848,0.000000,-24.874432,0.000000,64.000000,0.000000,0.000000,-11.625483,3.746602,104.012371,143.935070,0.000000,0.000000,0.000000,0.000000,7.586112,9.209927,5.547388,1.580939,0.196372,0.016430,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.426628,proposed,0,-126.340000,54.885000,11.784787,-6.375266,11.920000,-6.665000,-0.135213,0.289734,-2.592058,6.434403,-0.213464,6.434403,-2.592058,0.120000,0.160000,9,75,9.025637,105.061600,9.025637,105.061600,0.000000,-29.865183,0.000000,64.000000,0.000000,0.000000,-0.060691,-2.703260,101.321647,138.879708,0.000000,0.000000,0.000000,0.000000,7.065022,8.619261,5.543394,1.619845,0.218573,0.017988,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.436625,proposed,0,-126.340000,54.885000,11.780569,-6.292901,11.910000,-6.645000,-0.129431,0.352099,-1.860183,-3.079975,-0.274453,-3.079975,-1.860183,0.150000,0.400000,-11,106,-10.628277,105.771006,-10.628277,105.771006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.495000,-0.352496,100.764766,125.545005,0.000000,0.000000,0.000000,0.000000,6.170774,7.899577,5.548473,1.533791,0.241282,0.020607,0.500601,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.446631,proposed,0,-126.340000,54.885000,11.769566,-6.207809,11.890000,-6.675000,-0.120434,0.467191,-1.128308,-5.641538,0.091484,-5.641538,-1.128308,0.080000,0.740000,-23,106,-22.983450,106.085124,-22.983450,106.085124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.501871,6.956775,94.339724,119.640526,0.000000,0.000000,0.000000,0.000000,5.885736,7.929681,5.553300,1.475677,0.326647,0.022756,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.456631,proposed,0,-126.340000,54.885000,11.752094,-6.120259,11.880000,-6.705000,-0.127906,0.584741,-2.531068,-3.018985,0.274453,-3.018985,-2.531068,0.030000,0.930000,-15,106,-14.902266,106.295440,-14.902266,106.295440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.701819,15.186798,87.627270,115.687217,0.000000,0.000000,0.000000,0.000000,5.566544,7.733180,5.555424,1.518003,0.492063,0.027298,0.500596,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.466627,proposed,0,-126.340000,54.885000,11.728465,-6.030394,11.860000,-6.705000,-0.131535,0.674606,-3.689871,2.714037,0.213464,2.714037,-3.689871,-0.010000,1.000000,-5,106,-4.643143,106.379732,-4.643143,106.379732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.541344,21.477072,89.570969,114.102777,0.000000,0.000000,0.000000,0.000000,5.800520,7.512293,5.556046,1.543790,0.331014,0.021573,0.500373,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.476635,proposed,0,-126.340000,54.885000,11.698952,-5.938220,11.820000,-6.645000,-0.121048,0.706780,-4.299767,9.117946,-1.250287,9.117946,-4.299767,-0.030000,1.020000,1,92,1.424075,92.124793,1.424075,92.124793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.263882,22.845370,89.063791,110.172033,0.000000,0.000000,0.000000,0.000000,5.971775,7.071791,5.551218,1.468682,0.365644,0.024249,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.486631,proposed,0,-126.340000,54.885000,11.663945,-5.844118,11.770000,-6.525000,-0.106055,0.680882,-5.824507,15.155916,-0.091484,15.155916,-5.824507,-0.020000,0.970000,12,48,11.631572,47.525954,11.631572,47.525954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.106850,19.018521,85.736347,109.082903,0.000000,0.000000,0.000000,0.000000,6.002796,6.866878,5.551013,1.486535,0.283031,0.021420,0.501869,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.496627,proposed,0,-126.340000,54.885000,11.623738,-5.748134,11.720000,-6.355000,-0.096262,0.606866,-6.190445,18.144407,-0.030495,18.144407,-6.190445,0.000000,0.740000,10,39,9.946609,39.070965,9.946609,39.070965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.495566,13.853861,86.862200,114.326669,0.000000,0.000000,0.000000,0.000000,6.068684,7.340136,5.555570,1.539692,0.224213,0.022661,0.500926,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.506632,proposed,0,-126.340000,54.885000,11.578618,-5.650343,11.660000,-6.175000,-0.081382,0.524657,-7.044299,16.985604,0.457422,16.985604,-7.044299,0.020000,0.550000,10,63,10.172581,62.670840,10.172581,62.670840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.495912,6.800914,81.216119,111.170623,0.000000,0.000000,0.000000,0.000000,5.728008,7.102880,5.554143,1.911193,0.283427,0.056101,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008318,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.516634,proposed,0,-126.340000,54.885000,11.528963,-5.551009,11.600000,-6.025000,-0.071037,0.473991,-6.678361,12.594353,-0.701380,12.594353,-6.678361,0.020000,0.530000,0,101,0.445383,100.907970,0.445383,100.907970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.262446,0.048374,70.054970,98.968806,0.000000,0.000000,0.000000,0.000000,5.108398,6.248260,5.570251,1.520655,0.260898,0.021634,0.500664,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.526638,proposed,0,-126.340000,54.885000,11.475086,-5.450247,11.550000,-5.905000,-0.074914,0.454753,-5.214611,10.215758,-1.189297,10.215758,-5.214611,0.010000,0.720000,-18,106,-18.193439,106.362125,-18.193439,106.362125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.049173,-6.618317,62.189793,92.202449,0.000000,0.000000,0.000000,0.000000,4.595771,5.647784,5.556891,1.541250,0.277445,0.019254,0.500497,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.536646,proposed,0,-126.340000,54.885000,11.417298,-5.348182,11.510000,-5.785000,-0.092702,0.436818,-4.482736,11.435550,-0.213464,11.435550,-4.482736,0.020000,0.890000,-33,82,-32.723814,81.711594,-32.723814,81.711594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.541906,-11.385902,61.869163,91.284737,0.000000,0.000000,0.000000,0.000000,4.494158,5.560657,5.564683,1.525808,0.350259,0.023259,0.500549,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.546639,proposed,0,-126.340000,54.885000,11.356045,-5.245157,11.470000,-5.645000,-0.113955,0.399843,-4.665705,15.643833,1.006328,15.643833,-4.665705,-0.050000,0.870000,-27,46,-27.160396,46.217931,-27.160396,46.217931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.340635,-14.240086,62.532841,91.196349,0.000000,0.000000,0.000000,0.000000,4.633861,5.652862,5.564906,1.461584,0.214424,0.020238,0.500282,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.556630,proposed,0,-126.340000,54.885000,11.291594,-5.141211,11.420000,-5.475000,-0.128406,0.333789,-6.007476,18.083417,0.091484,18.083417,-6.007476,-0.150000,0.690000,-5,37,-5.180476,36.691176,-5.180476,36.691176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.909858,-15.853783,62.394245,89.644616,0.000000,0.000000,0.000000,0.000000,4.871726,5.799795,5.553205,1.521366,0.204107,0.017806,0.501470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.566628,proposed,0,-126.340000,54.885000,11.224196,-5.036377,11.360000,-5.305000,-0.135804,0.268623,-7.044299,16.436698,-0.823360,16.436698,-7.044299,-0.140000,0.510000,1,62,1.214188,61.987456,1.214188,61.987456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.256453,-17.521477,57.142592,83.151647,0.000000,0.000000,0.000000,0.000000,4.749135,5.534607,5.552481,1.478156,0.224134,0.024332,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.576600,proposed,0,-126.340000,54.885000,11.154412,-4.931163,11.290000,-5.165000,-0.135588,0.233837,-8.203101,11.313571,-1.067318,11.313571,-8.203101,-0.060000,0.510000,-2,103,-2.401345,103.316834,-2.401345,103.316834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.495828,-19.472194,51.062390,77.719624,0.000000,0.000000,0.000000,0.000000,4.350770,5.045183,5.556358,1.468495,0.249538,0.020019,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.586630,proposed,0,-126.340000,54.885000,11.081946,-4.824804,11.210000,-5.055000,-0.128054,0.230196,-8.873987,9.178935,-0.457422,9.178935,-8.873987,-0.040000,0.700000,-2,106,-1.577262,106.260149,-1.577262,106.260149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.258263,-22.119670,49.355421,76.336357,0.000000,0.000000,0.000000,0.000000,4.000882,4.747574,5.551317,1.550385,0.297422,0.022342,0.503672,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.596599,proposed,0,-126.340000,54.885000,11.007975,-4.718711,11.140000,-4.935000,-0.132025,0.216289,-8.569039,10.764665,0.640391,10.764665,-8.569039,-0.030000,0.910000,-7,73,-7.201522,73.169638,-7.201522,73.169638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.796435,-23.608590,50.172655,73.573277,0.000000,0.000000,0.000000,0.000000,3.833269,4.599018,5.555638,1.471557,0.384949,0.025082,0.500549,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.606767,proposed,0,-126.340000,54.885000,10.930834,-4.610237,11.050000,-4.785000,-0.119166,0.174763,-8.569039,15.033937,0.518412,15.033937,-8.569039,-0.050000,0.840000,-4,39,-3.802332,38.800609,-3.802332,38.800609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.090239,-23.204889,54.057577,72.821418,0.000000,0.000000,0.000000,0.000000,3.900341,4.650911,5.685350,1.680768,0.214881,0.023481,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.616626,proposed,0,-126.340000,54.885000,10.854699,-4.504942,10.980000,-4.615000,-0.125301,0.110058,-9.056956,18.083417,-0.579401,18.083417,-9.056956,-0.040000,0.610000,-1,27,-0.714472,27.129514,-0.714472,27.129514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.227392,-22.527502,56.678620,73.413541,0.000000,0.000000,0.000000,0.000000,4.035644,4.819399,5.554801,1.764905,0.226417,0.029426,0.501183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.626776,proposed,0,-126.340000,54.885000,10.775220,-4.396526,10.890000,-4.455000,-0.114780,0.058474,-9.422894,15.338885,-1.067318,15.338885,-9.422894,-0.040000,0.430000,2,61,2.233020,60.694489,2.233020,60.694489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.564688,-22.008639,56.951955,74.363607,0.000000,0.000000,0.000000,0.000000,4.100680,4.878979,5.582946,1.719848,0.217335,0.024113,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.636630,proposed,0,-126.340000,54.885000,10.697273,-4.291389,10.800000,-4.335000,-0.102727,0.043611,-9.361904,9.971800,-0.823360,9.971800,-9.361904,-0.020000,0.460000,-2,102,-2.207350,102.010783,-2.207350,102.010783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.700452,-22.421262,51.143852,71.423055,0.000000,0.000000,0.000000,0.000000,3.797689,4.505689,5.560925,1.794684,0.267690,0.038199,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.646614,proposed,0,-126.340000,54.885000,10.617771,-4.185095,10.710000,-4.245000,-0.092229,0.059905,-9.727842,6.495393,0.091484,6.495393,-9.727842,-0.010000,0.700000,-2,109,-1.917469,108.587225,-1.917469,108.587225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.279664,-23.568204,51.801989,72.608555,0.000000,0.000000,0.000000,0.000000,3.625923,4.468298,5.591590,1.709331,0.312838,0.023690,0.500898,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.656626,proposed,0,-126.340000,54.885000,10.537745,-4.078815,10.630000,-4.165000,-0.092255,0.086185,-8.812998,8.569039,0.396432,8.569039,-8.812998,-0.010000,0.900000,-10,79,-9.773087,78.663003,-9.773087,78.663003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.969562,-24.169846,53.744199,72.511799,0.000000,0.000000,0.000000,0.000000,3.609437,4.480829,5.560042,1.812335,0.313399,0.038011,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.666628,proposed,0,-126.340000,54.885000,10.457763,-3.973083,10.540000,-4.045000,-0.082237,0.071917,-9.727842,12.960290,0.335443,12.960290,-9.727842,-0.020000,0.890000,1,40,1.319416,39.879134,1.319416,39.879134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.640740,-23.241050,58.341706,72.980193,0.000000,0.000000,0.000000,0.000000,3.759081,4.558799,5.563106,1.705889,0.221149,0.027962,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.676627,proposed,0,-126.340000,54.885000,10.377984,-3.867900,10.460000,-3.895000,-0.082016,0.027100,-9.605862,16.375708,-0.457422,16.375708,-9.605862,-0.020000,0.660000,3,26,3.223801,26.164848,3.223801,26.164848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.386643,-22.051058,59.686730,71.687478,0.000000,0.000000,0.000000,0.000000,3.854671,4.672864,5.553086,1.509822,0.254986,0.025202,0.500659,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.686631,proposed,0,-126.340000,54.885000,10.298554,-3.763264,10.370000,-3.755000,-0.071446,-0.008264,-9.666852,14.789979,-1.494245,14.789979,-9.666852,-0.010000,0.430000,4,56,4.204737,55.808861,4.204737,55.808861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.548189,-21.422765,59.321484,72.917744,0.000000,0.000000,0.000000,0.000000,3.911201,4.749157,5.561479,1.509582,0.209002,0.028402,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.696636,proposed,0,-126.340000,54.885000,10.219719,-3.659311,10.280000,-3.635000,-0.060281,-0.024311,-8.934977,8.691018,-1.006328,8.691018,-8.934977,0.020000,0.430000,-6,101,-6.374354,104.934761,-6.374354,104.934761,0.000000,-4.125900,0.000000,64.000000,0.000000,0.000000,87.904157,-21.436558,55.069640,71.123755,0.000000,0.000000,0.000000,0.000000,3.700696,4.444821,5.563350,1.529335,0.284442,0.030587,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.706621,proposed,0,-126.340000,54.885000,10.141824,-3.556321,10.200000,-3.565000,-0.058176,0.008679,-8.386070,4.726694,0.396432,4.726694,-8.386070,0.020000,0.680000,-13,108,-12.985084,108.479650,-12.985084,108.479650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.470372,-22.397577,56.087575,74.630645,0.000000,0.000000,0.000000,0.000000,3.633317,4.526970,5.573622,1.437913,0.281043,0.014823,0.500298,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.716622,proposed,0,-126.340000,54.885000,10.064761,-3.453988,10.120000,-3.495000,-0.055239,0.041012,-8.447060,6.373413,0.213464,6.373413,-8.447060,-0.010000,0.880000,-8,90,-7.845627,89.630820,-7.845627,89.630820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.116099,-22.401213,58.187697,75.903837,0.000000,0.000000,0.000000,0.000000,3.753562,4.605662,5.541320,1.420088,0.223690,0.015561,0.500241,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.726676,proposed,0,-126.340000,54.885000,9.988413,-3.351998,10.040000,-3.395000,-0.051587,0.043002,-8.508050,10.398727,0.152474,10.398727,-8.508050,-0.100000,0.900000,7,53,7.438694,52.869168,7.438694,52.869168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.563512,-21.427737,59.777955,75.167598,0.000000,0.000000,0.000000,0.000000,3.905912,4.644720,5.551161,1.413377,0.158391,0.018114,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.736671,proposed,0,-126.340000,54.885000,9.913778,-3.251542,9.960000,-3.265000,-0.046222,0.013458,-8.934977,14.302062,-1.067318,14.302062,-8.934977,-0.070000,0.720000,12,32,11.840969,32.074958,11.840969,32.074958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.742003,-20.547915,62.513886,74.509413,0.000000,0.000000,0.000000,0.000000,3.939571,4.819545,5.552538,1.412979,0.155274,0.013057,0.501037,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.746759,proposed,0,-126.340000,54.885000,9.839848,-3.151129,9.880000,-3.135000,-0.040152,-0.016129,-9.117946,13.631176,-0.823360,13.631176,-9.117946,0.030000,0.500000,3,53,3.063108,53.277261,3.063108,53.277261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.182011,-19.903249,64.296792,74.980723,0.000000,0.000000,0.000000,0.000000,3.915295,4.882672,5.557592,1.420242,0.179029,0.015834,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.756616,proposed,0,-126.340000,54.885000,9.769087,-3.054005,9.800000,-3.025000,-0.030913,-0.029005,-7.898153,8.630029,-0.579401,8.630029,-7.898153,0.040000,0.470000,-9,96,-8.923551,95.812047,-8.923551,95.812047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.397336,-19.734397,61.013645,74.372180,0.000000,0.000000,0.000000,0.000000,3.785741,4.617200,5.560800,1.408848,0.158000,0.014186,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.766679,proposed,0,-126.340000,54.885000,9.698453,-2.955893,9.730000,-2.955000,-0.031547,-0.000893,-7.471226,4.665705,0.213464,4.665705,-7.471226,0.020000,0.630000,-11,108,-11.154291,108.370320,-11.154291,108.370320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.884876,-20.135134,60.061682,76.685705,0.000000,0.000000,0.000000,0.000000,3.714244,4.609006,5.550804,1.411023,0.230728,0.012875,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.776757,proposed,0,-126.340000,54.885000,9.629412,-2.858693,9.660000,-2.895000,-0.030588,0.036307,-6.678361,4.299767,0.030495,4.299767,-6.678361,0.030000,0.880000,-18,100,-18.304928,100.317418,-18.304928,100.317418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.018927,-20.078384,59.057293,75.898938,0.000000,0.000000,0.000000,0.000000,3.697369,4.582662,5.557480,1.417614,0.240407,0.014498,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.786759,proposed,0,-126.340000,54.885000,9.562659,-2.763311,9.600000,-2.825000,-0.037341,0.061689,-7.410237,7.105289,-0.030495,7.105289,-7.410237,-0.030000,0.940000,-3,73,-2.688748,72.614909,-2.688748,72.614909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.054400,-19.269128,59.451139,75.199636,0.000000,0.000000,0.000000,0.000000,3.794647,4.568896,5.558771,1.418524,0.228557,0.013998,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.796758,proposed,0,-126.340000,54.885000,9.497722,-2.669017,9.530000,-2.725000,-0.032278,0.055983,-8.203101,11.191592,-0.274453,11.191592,-8.203101,-0.050000,0.840000,11,46,11.491748,45.617571,11.491748,45.617571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.263124,-18.530651,61.790188,74.172724,0.000000,0.000000,0.000000,0.000000,3.835475,4.662828,5.559855,1.421297,0.175703,0.014888,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.806768,proposed,0,-126.340000,54.885000,9.434555,-2.575688,9.460000,-2.605000,-0.025445,0.029312,-8.081122,12.594353,0.030495,12.594353,-8.081122,-0.030000,0.640000,12,48,12.228876,48.120243,12.228876,48.120243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.493134,-17.978487,62.369772,72.425886,0.000000,0.000000,0.000000,0.000000,3.784946,4.727762,5.555817,1.421144,0.175458,0.013909,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.816680,proposed,0,-126.340000,54.885000,9.373851,-2.484322,9.380000,-2.505000,-0.006149,0.020678,-7.898153,8.934977,-0.274453,8.934977,-7.898153,0.020000,0.540000,6,86,6.446270,85.843581,6.446270,85.843581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.427566,-17.469590,61.807044,71.508549,0.000000,0.000000,0.000000,0.000000,3.652478,4.569349,5.554832,1.408036,0.164995,0.015337,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.826758,proposed,0,-126.340000,54.885000,9.314017,-2.392475,9.310000,-2.435000,0.004017,0.042525,-6.617372,3.323933,-0.152474,3.323933,-6.617372,0.000000,0.630000,-2,109,-2.070049,108.600230,-2.070049,108.600230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.266593,-17.456297,59.663104,72.364095,0.000000,0.000000,0.000000,0.000000,3.519980,4.386139,5.561087,1.419578,0.226298,0.016269,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.836619,proposed,0,-126.340000,54.885000,9.257312,-2.303609,9.250000,-2.395000,0.007312,0.091391,-6.068465,1.982162,0.030495,1.982162,-6.068465,-0.010000,0.850000,-5,109,-5.022057,108.544012,-5.022057,108.544012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.254672,-17.398261,57.843554,73.420827,0.000000,0.000000,0.000000,0.000000,3.555730,4.430861,5.559143,1.412602,0.243546,0.017810,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.846758,proposed,0,-126.340000,54.885000,9.200882,-2.213233,9.200000,-2.355000,0.000882,0.141767,-5.580549,4.238777,0.030495,4.238777,-5.580549,0.040000,0.940000,-14,99,-13.916109,98.741187,-13.916109,98.741187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.931376,-16.557741,58.804008,73.906764,0.000000,0.000000,0.000000,0.000000,3.609835,4.494928,5.560724,1.416194,0.243462,0.013995,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.856619,proposed,0,-126.340000,54.885000,9.147792,-2.126265,9.150000,-2.295000,-0.002208,0.168735,-4.421746,7.227268,-0.518412,7.227268,-4.421746,-0.010000,0.970000,-15,72,-15.406543,72.133217,-15.406543,72.133217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.622844,-15.147607,61.376541,77.266617,0.000000,0.000000,0.000000,0.000000,3.871666,4.717002,5.559974,1.408059,0.206456,0.015140,0.500243,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.866618,proposed,0,-126.340000,54.885000,9.095729,-2.038986,9.100000,-2.195000,-0.004271,0.156014,-5.336590,10.886644,0.274453,10.886644,-5.336590,-0.070000,0.850000,3,50,3.125836,49.952356,3.125836,49.952356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.663651,-14.002571,61.766071,76.698916,0.000000,0.000000,0.000000,0.000000,4.037406,4.749830,5.551726,1.404566,0.139361,0.012745,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.876758,proposed,0,-126.340000,54.885000,9.044691,-1.951349,9.050000,-2.085000,-0.005309,0.133651,-5.397580,10.642686,-0.030495,10.642686,-5.397580,-0.040000,0.600000,3,71,3.310876,71.326632,3.310876,71.326632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.730247,-12.927339,61.499404,74.914703,0.000000,0.000000,0.000000,0.000000,4.077732,4.865346,5.560367,1.416352,0.175782,0.012407,0.500315,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.886619,proposed,0,-126.340000,54.885000,8.996691,-1.866910,9.010000,-1.995000,-0.013309,0.128090,-4.299767,7.593205,-0.213464,7.593205,-4.299767,-0.010000,0.600000,-10,97,-10.094753,96.652381,-10.094753,96.652381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.130190,-13.355800,55.803341,73.087734,0.000000,0.000000,0.000000,0.000000,3.832231,4.582073,5.559990,1.405880,0.154424,0.014840,0.500540,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.896674,proposed,0,-126.340000,54.885000,8.949335,-1.781557,8.970000,-1.945000,-0.020665,0.163443,-4.726694,3.994819,0.335443,3.994819,-4.726694,0.000000,0.760000,-10,108,-9.503406,108.376264,-9.503406,108.376264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.169248,-13.658946,57.584303,76.573991,0.000000,0.000000,0.000000,0.000000,3.826074,4.632538,5.544968,1.405372,0.210904,0.012553,0.500208,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.906604,proposed,0,-126.340000,54.885000,8.904049,-1.697929,8.930000,-1.895000,-0.025951,0.197071,-4.665705,3.323933,0.274453,3.323933,-4.665705,-0.110000,0.900000,5,108,4.502455,108.413558,4.502455,108.413558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.402644,-13.586308,55.745743,75.872978,0.000000,0.000000,0.000000,0.000000,3.874043,4.605532,5.554886,1.422376,0.261924,0.019482,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.916616,proposed,0,-126.340000,54.885000,8.859785,-1.614208,8.900000,-1.845000,-0.040215,0.230792,-4.177788,6.007476,0.152474,6.007476,-4.177788,-0.010000,0.950000,-11,88,-10.579775,88.045141,-10.579775,88.045141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.558073,-13.934907,57.239194,75.925911,0.000000,0.000000,0.000000,0.000000,3.815500,4.669892,5.559791,1.429659,0.197963,0.013570,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.926618,proposed,0,-126.340000,54.885000,8.816864,-1.531097,8.860000,-1.765000,-0.043136,0.233903,-3.628881,9.300914,0.335443,9.300914,-3.628881,-0.020000,0.910000,-13,64,-13.305308,63.513326,-13.305308,63.513326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.406772,-13.146602,63.168980,80.763409,0.000000,0.000000,0.000000,0.000000,4.063147,4.981898,5.559965,1.405778,0.171243,0.013982,0.500235,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.936618,proposed,0,-126.340000,54.885000,8.775138,-1.448449,8.840000,-1.655000,-0.064862,0.206551,-3.689871,10.642686,-0.335443,10.642686,-3.689871,-0.070000,0.800000,-7,59,-7.008686,58.570794,-7.008686,58.570794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.677475,-11.692768,62.086921,79.699472,0.000000,0.000000,0.000000,0.000000,4.279944,5.027852,5.547235,1.403563,0.132552,0.012472,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.946618,proposed,0,-126.340000,54.885000,8.734480,-1.366163,8.800000,-1.565000,-0.065520,0.198837,-3.506902,9.666852,0.030495,9.666852,-3.506902,-0.070000,0.730000,-8,72,-7.618121,72.242630,-7.618121,72.242630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.208367,-11.007255,56.366635,75.064603,0.000000,0.000000,0.000000,0.000000,4.164097,4.822411,5.546496,1.406536,0.140578,0.013324,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.956619,proposed,0,-126.340000,54.885000,8.694763,-1.284144,8.770000,-1.495000,-0.075237,0.210856,-3.689871,5.946486,-0.335443,5.946486,-3.689871,-0.070000,0.650000,-7,109,-7.407622,108.551742,-7.407622,108.551742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.326013,-10.381969,53.619695,73.275533,0.000000,0.000000,0.000000,0.000000,4.006403,4.596300,5.557253,1.422430,0.200695,0.015602,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.966627,proposed,0,-126.340000,54.885000,8.655836,-1.202256,8.750000,-1.445000,-0.094164,0.242744,-3.079975,2.957996,0.274453,2.957996,-3.079975,-0.050000,0.850000,-17,108,-17.376468,108.264636,-17.376468,108.264636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.463086,-11.257444,55.570484,78.672254,0.000000,0.000000,0.000000,0.000000,3.974306,4.777233,5.550582,1.467984,0.322157,0.017759,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.976598,proposed,0,-126.340000,54.885000,8.617732,-1.120758,8.730000,-1.405000,-0.112268,0.284242,-3.262944,3.262944,0.396432,3.262944,-3.262944,-0.070000,0.980000,-15,108,-15.063555,108.169858,-15.063555,108.169858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.231159,-10.148937,58.804606,80.453449,0.000000,0.000000,0.000000,0.000000,4.086363,4.885234,5.537090,1.729940,0.314368,0.032457,0.501122,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.986610,proposed,0,-126.340000,54.885000,8.580017,-1.038918,8.700000,-1.345000,-0.119983,0.306082,-3.323933,6.983309,0.152474,6.983309,-3.323933,-0.110000,1.030000,-8,80,-8.068005,79.933157,-8.068005,79.933157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.985010,-10.110466,57.533113,81.270668,0.000000,0.000000,0.000000,0.000000,4.233435,4.980477,5.570344,1.521686,0.254863,0.018880,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.996595,proposed,0,-126.340000,54.885000,8.542813,-0.957205,8.670000,-1.245000,-0.127187,0.287795,-3.750861,11.008623,0.274453,11.008623,-3.750861,-0.100000,0.880000,-4,58,-3.914938,58.393486,-3.914938,58.393486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.921015,-9.854473,61.285378,83.100407,0.000000,0.000000,0.000000,0.000000,4.404423,5.240539,5.550148,1.779980,0.241762,0.034779,0.501382,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial3_tube-mpc.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,tube-mpc,0,-126.340000,54.885000,0.000000,0.000000,-0.370000,-0.855000,0.370000,0.855000,2.897006,-36.258318,-1.128308,-36.258318,2.897006,-0.010000,-0.050000,45,107,62.400000,106.750000,62.400000,106.750000,-17.400000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.566495,64.896218,143.285151,181.429514,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589909,2.576117,0.647936,0.043633,0.507814,1,1,0,8,1,0,0,0,0,0,1,1,1,1,1,0.009391,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010061,tube-mpc,0,-126.340000,54.885000,0.000046,0.000095,-0.320000,-1.385000,0.320046,1.385095,4.482736,-49.919989,-1.006328,-49.919989,4.482736,0.030000,0.190000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.770044,72.666275,138.748266,178.098181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.353120,1.698807,0.309045,0.037068,0.514867,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020021,tube-mpc,0,-126.340000,54.885000,0.000205,0.000386,-0.270000,-1.805000,0.270205,1.805386,6.983309,-53.518376,-1.006328,-53.518376,6.983309,0.250000,0.720000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.835495,81.726840,136.782877,180.357070,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563116,1.645838,0.599392,0.027870,0.504185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008351,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030083,tube-mpc,0,-126.340000,54.885000,0.000511,0.000895,-0.180000,-2.315000,0.180511,2.315895,11.801488,-50.407906,-0.335443,-50.407906,11.801488,0.470000,0.870000,26,107,25.511955,106.750000,25.511955,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.253532,89.508887,137.759464,183.806150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559322,1.705235,0.707469,0.034166,0.501164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008518,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040089,tube-mpc,0,-126.340000,54.885000,0.000991,0.001631,-0.050000,-2.775000,0.050991,2.776631,16.863625,-43.333112,-0.579401,-43.333112,16.863625,0.440000,0.980000,-19,107,-62.400000,106.750000,-62.400000,106.750000,42.911955,0.000000,0.000000,64.000000,0.000000,0.000000,-53.256402,93.880398,141.801550,189.767929,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578015,1.712250,0.345010,0.038733,0.505831,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050091,tube-mpc,0,-126.340000,54.885000,0.001677,0.002609,0.140000,-3.155000,-0.138323,3.157609,20.035084,-34.611599,0.091484,-34.611599,20.035084,0.180000,1.010000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.605109,96.286911,145.047149,192.731563,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586803,1.794513,0.280901,0.037040,0.501122,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008211,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060090,tube-mpc,0,-126.340000,54.885000,0.002597,0.003843,0.340000,-3.445000,-0.337403,3.448843,19.486178,-23.999408,1.006328,-23.999408,19.486178,0.000000,1.040000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.837381,97.181427,147.792400,194.180735,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.732256,1.735229,0.477577,0.034806,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008491,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070686,tube-mpc,0,-126.340000,54.885000,0.003857,0.005442,0.530000,-3.625000,-0.526143,3.630442,17.351542,-12.960290,0.884349,-12.960290,17.351542,-0.210000,1.010000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.313745,96.617104,158.005163,202.535609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574232,1.498745,0.491066,0.019463,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080081,tube-mpc,0,-126.340000,54.885000,0.005246,0.007122,0.670000,-3.685000,-0.664754,3.692122,12.228415,-2.409089,0.518412,-2.409089,12.228415,-0.410000,1.100000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.116093,91.888023,159.347128,200.695324,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552005,1.427773,0.498171,0.021601,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090082,tube-mpc,0,-126.340000,54.885000,0.007026,0.009191,0.760000,-3.645000,-0.752974,3.654191,5.153621,8.020133,1.067318,8.020133,5.153621,-0.520000,1.020000,-49,107,-48.566275,106.750000,-48.566275,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.154246,82.250488,157.962222,195.028482,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548814,1.513890,0.656042,0.026659,0.500937,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100084,tube-mpc,0,-126.340000,54.885000,0.009142,0.011558,0.750000,-3.515000,-0.740858,3.526558,-2.165131,17.351542,0.152474,17.351542,-2.165131,-0.550000,1.030000,-4,107,22.030346,106.750000,22.030346,106.750000,-25.596622,0.000000,0.000000,64.000000,0.000000,0.000000,-28.156623,67.422183,152.878182,189.368387,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568471,1.732462,0.474596,0.034492,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008321,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110090,tube-mpc,0,-126.340000,54.885000,0.011614,0.014231,0.710000,-3.285000,-0.698386,3.299231,-8.142112,26.134045,0.030495,26.134045,-8.142112,-0.360000,1.020000,41,107,58.606550,106.750000,58.606550,106.750000,-17.172825,0.000000,0.000000,64.000000,0.000000,0.000000,-25.889870,48.807323,142.751803,185.477798,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579123,1.770447,0.497753,0.056725,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008418,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120095,tube-mpc,0,-126.340000,54.885000,0.014462,0.017218,0.620000,-2.975000,-0.605538,2.992218,-11.252582,33.269828,0.030495,33.269828,-11.252582,-0.060000,1.010000,61,62,60.984789,39.035143,60.984789,39.035143,0.000000,22.714857,0.000000,64.000000,0.000000,0.000000,-20.594331,29.117409,132.214610,183.515935,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590791,1.712888,0.492880,0.035821,0.503454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008347,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130081,tube-mpc,0,-126.340000,54.885000,0.017694,0.020518,0.510000,-2.595000,-0.492306,2.615518,-11.557530,39.002851,0.640391,39.002851,-11.557530,0.040000,0.850000,62,17,62.399998,-30.699894,62.399998,-30.699894,0.000000,47.449894,0.000000,64.000000,0.000000,0.000000,-11.396396,10.654659,129.379892,188.504156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562781,1.547137,0.343507,0.022162,0.500987,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140109,tube-mpc,0,-126.340000,54.885000,0.021347,0.024156,0.420000,-2.195000,-0.398653,2.219156,-9.605862,38.697903,0.701380,38.697903,-9.605862,0.330000,0.520000,21,-28,21.059816,-37.878392,21.059816,-37.878392,0.000000,9.628392,0.000000,64.000000,0.000000,0.000000,1.764317,-5.930731,144.704566,198.833008,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565064,1.428953,0.621671,0.020697,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150119,tube-mpc,0,-126.340000,54.885000,0.025413,0.028117,0.370000,-1.865000,-0.344587,1.893117,-4.299767,30.769254,0.335443,30.769254,-4.299767,0.370000,0.120000,-24,17,-28.450285,30.057943,-28.450285,30.057943,4.510101,-13.307943,0.000000,64.000000,0.000000,0.000000,15.959689,-17.649261,163.235179,208.754769,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544047,1.410437,0.208611,0.017077,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160107,tube-mpc,0,-126.340000,54.885000,0.029898,0.032400,0.350000,-1.655000,-0.320102,1.687400,-0.396432,16.558677,0.030495,16.558677,-0.396432,0.130000,0.060000,-35,62,-35.308977,106.750000,-35.308977,106.750000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,26.389520,-26.355710,166.990598,214.339995,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541902,1.405458,0.193007,0.017236,0.500489,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170078,tube-mpc,0,-126.340000,54.885000,0.034809,0.037006,0.360000,-1.555000,-0.325191,1.592006,1.738204,2.287110,0.152474,2.287110,1.738204,0.010000,0.290000,-42,107,-42.123801,106.750000,-42.123801,106.750000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,32.738129,-27.995431,184.663107,231.343982,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541178,1.412494,0.191082,0.018162,0.500485,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180131,tube-mpc,0,-126.340000,54.885000,0.040205,0.041987,0.390000,-1.565000,-0.349795,1.606987,1.921172,-5.397580,0.213464,-5.397580,1.921172,-0.060000,0.620000,-38,107,-38.286471,106.750000,-38.286471,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.260905,-20.095523,186.536216,228.510752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576474,1.748855,0.575971,0.035903,0.500984,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008450,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190083,tube-mpc,0,-126.340000,54.885000,0.045989,0.047251,0.400000,-1.615000,-0.354011,1.662251,0.213464,-6.373413,0.945339,-6.373413,0.213464,-0.220000,0.870000,-4,107,-4.318675,106.750000,-4.318675,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.245695,-5.580738,182.821732,229.733123,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562296,1.826213,0.550050,0.044317,0.501075,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008498,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200086,tube-mpc,0,-126.340000,54.885000,0.052244,0.052875,0.400000,-1.665000,-0.347756,1.717875,-2.409089,-3.262944,0.274453,-3.262944,-2.409089,-0.210000,0.990000,19,107,19.478969,106.750000,19.478969,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.947005,8.176190,175.434678,230.785289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565376,2.424594,0.378364,0.039176,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210089,tube-mpc,0,-126.340000,54.885000,0.058941,0.058831,0.380000,-1.665000,-0.321059,1.723831,-3.811850,1.006328,-1.128308,1.006328,-3.811850,-0.060000,1.010000,17,107,16.975201,106.750000,16.975201,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.687257,18.032958,174.037831,229.823206,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569617,1.733186,0.324597,0.025173,0.500427,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220083,tube-mpc,0,-126.340000,54.885000,0.066068,0.065112,0.350000,-1.625000,-0.283932,1.690112,-3.689871,5.336590,-0.335443,5.336590,-3.689871,-0.010000,1.020000,14,107,14.054542,106.750000,14.054542,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.954690,22.306861,176.443706,227.620215,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560991,1.756593,0.324465,0.034785,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230474,tube-mpc,0,-126.340000,54.885000,0.073932,0.071989,0.320000,-1.535000,-0.246068,1.606989,-2.470079,10.276748,0.152474,10.276748,-2.470079,0.020000,0.990000,5,101,4.899080,100.891985,4.899080,100.891985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.677251,19.373858,173.321083,224.986447,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583750,1.638261,0.332310,0.025203,0.500858,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240086,tube-mpc,0,-126.340000,54.885000,0.081607,0.078661,0.310000,-1.425000,-0.228393,1.503661,-1.738204,14.058103,0.823360,14.058103,-1.738204,0.030000,1.000000,0,59,0.086639,59.250317,0.086639,59.250317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.837101,9.315552,167.927065,224.613889,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563505,1.682273,0.381899,0.025645,0.500723,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250081,tube-mpc,0,-126.340000,54.885000,0.089987,0.085913,0.300000,-1.265000,-0.210013,1.350913,-0.152474,17.412531,0.701380,17.412531,-0.152474,0.040000,0.830000,-12,31,-11.522526,30.887895,-11.522526,30.887895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.730164,-3.265667,165.567817,222.033979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554879,1.687054,0.227099,0.023626,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260083,tube-mpc,0,-126.340000,54.885000,0.098761,0.093484,0.320000,-1.085000,-0.221239,1.178484,1.067318,16.070760,-0.152474,16.070760,1.067318,0.020000,0.560000,-21,49,-20.511953,49.001662,-20.511953,49.001662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.536551,-15.820319,165.579495,221.388214,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557553,1.491080,0.216732,0.031893,0.500482,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270081,tube-mpc,0,-126.340000,54.885000,0.107905,0.101361,0.330000,-0.965000,-0.222095,1.066361,1.677214,10.215758,-0.335443,10.215758,1.677214,-0.020000,0.470000,-23,94,-22.537330,95.780969,-22.537330,95.780969,0.000000,-1.779307,0.000000,64.000000,0.000000,0.000000,30.964291,-26.959398,163.229878,219.729207,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548664,1.596574,0.221373,0.028128,0.504927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280112,tube-mpc,0,-126.340000,54.885000,0.117434,0.109570,0.350000,-0.895000,-0.232566,1.004570,1.372266,4.665705,0.457422,4.665705,1.372266,-0.060000,0.620000,-18,107,-17.519129,106.750000,-17.519129,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.550932,-34.116857,161.408145,217.098785,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556565,1.501398,0.247241,0.020843,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290116,tube-mpc,0,-126.340000,54.885000,0.127267,0.118054,0.380000,-0.845000,-0.252733,0.963054,0.640391,3.323933,0.274453,3.323933,0.640391,-0.110000,0.880000,-7,107,-6.967422,106.750000,-6.967422,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.588553,-36.184480,165.505627,219.827626,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551817,1.472880,0.271643,0.018196,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300114,tube-mpc,0,-126.340000,54.885000,0.137401,0.126824,0.380000,-0.785000,-0.242599,0.911824,-0.274453,5.946486,0.518412,5.946486,-0.274453,-0.110000,1.010000,3,71,3.357835,70.916963,3.357835,70.916963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.588542,-36.060469,160.612359,213.727400,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551105,1.443916,0.255809,0.017780,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310109,tube-mpc,0,-126.340000,54.885000,0.147812,0.135876,0.380000,-0.705000,-0.232188,0.840876,-1.921172,9.422894,0.335443,9.422894,-1.921172,-0.070000,0.870000,16,47,15.674388,47.213533,15.674388,47.213533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.696897,-35.701839,157.033420,207.012191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550457,1.593811,0.302696,0.050366,0.501176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320087,tube-mpc,0,-126.340000,54.885000,0.158456,0.145189,0.360000,-0.615000,-0.201544,0.760189,-1.799193,9.605862,-0.213464,9.605862,-1.799193,-0.020000,0.640000,12,58,12.378227,58.143850,12.378227,58.143850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.616530,-36.726655,155.584587,203.776439,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572115,1.483155,0.207601,0.017793,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330083,tube-mpc,0,-126.340000,54.885000,0.169341,0.154789,0.350000,-0.535000,-0.180659,0.689789,-1.250287,6.129455,-0.335443,6.129455,-1.250287,0.010000,0.530000,5,91,4.676713,90.773038,4.676713,90.773038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.343238,-38.695578,160.389997,206.231080,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553661,1.486804,0.211470,0.021233,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340113,tube-mpc,0,-126.340000,54.885000,0.180454,0.164685,0.350000,-0.485000,-0.169546,0.649685,-0.457422,2.531068,0.213464,2.531068,-0.457422,0.030000,0.700000,-6,103,-5.652907,102.707346,-5.652907,102.707346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.860720,-38.430883,161.330415,200.998729,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552231,1.502990,0.244744,0.020427,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350117,tube-mpc,0,-126.340000,54.885000,0.191697,0.174813,0.350000,-0.455000,-0.158303,0.629813,-0.152474,2.104141,0.823360,2.104141,-0.152474,0.020000,0.850000,-7,91,-6.990112,91.448159,-6.990112,91.448159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.101713,-34.962909,162.406443,196.562554,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557165,1.456450,0.283391,0.018118,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360110,tube-mpc,0,-126.340000,54.885000,0.203051,0.185179,0.360000,-0.415000,-0.156949,0.600179,0.274453,4.726694,0.701380,4.726694,0.274453,-0.020000,0.890000,-5,63,-4.657593,63.178981,-4.657593,63.178981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.650984,-31.251803,157.648954,192.382391,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547518,1.437448,0.231604,0.017029,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370109,tube-mpc,0,-126.340000,54.885000,0.214501,0.195793,0.370000,-0.355000,-0.155499,0.550793,0.274453,6.617372,-0.152474,6.617372,0.274453,-0.030000,0.780000,-2,52,-2.246287,51.889656,-2.246287,51.889656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.078145,-28.878407,147.579553,184.180796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549308,1.496927,0.186184,0.017808,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380111,tube-mpc,0,-126.340000,54.885000,0.226007,0.206644,0.380000,-0.295000,-0.153993,0.501644,0.640391,5.275601,-0.396432,5.275601,0.640391,-0.010000,0.620000,-8,72,-7.894710,72.447740,-7.894710,72.447740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.839015,-27.949169,139.729456,180.173716,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546829,1.555637,0.182159,0.016513,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390107,tube-mpc,0,-126.340000,54.885000,0.237524,0.217718,0.390000,-0.265000,-0.152476,0.482718,0.335443,1.982162,0.152474,1.982162,0.335443,-0.010000,0.620000,-7,99,-6.669106,98.972352,-6.669106,98.972352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.664222,-27.471183,129.089213,173.409879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543564,1.459461,0.207427,0.018353,0.502501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400096,tube-mpc,0,-126.340000,54.885000,0.249012,0.229006,0.400000,-0.245000,-0.150988,0.474006,0.091484,-0.030495,0.457422,-0.030495,0.091484,-0.030000,0.780000,-3,102,-2.927143,101.638697,-2.927143,101.638697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.288369,-26.157518,119.765187,165.944150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.666066,1.722873,0.388868,0.032686,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008321,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410085,tube-mpc,0,-126.340000,54.885000,0.260444,0.240509,0.400000,-0.225000,-0.139556,0.465509,-0.335443,1.433256,0.274453,1.433256,-0.335443,-0.060000,0.900000,6,78,5.936565,78.337497,5.936565,78.337497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.694484,-24.099080,116.378548,159.729449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556929,1.449648,0.245657,0.018678,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420081,tube-mpc,0,-126.340000,54.885000,0.271791,0.252231,0.400000,-0.195000,-0.128209,0.447231,-1.067318,4.116798,0.030495,4.116798,-1.067318,-0.030000,0.860000,11,57,10.671412,57.393590,10.671412,57.393590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.407665,-22.154666,113.146830,149.950326,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561616,1.644882,0.248046,0.026563,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430084,tube-mpc,0,-126.340000,54.885000,0.283015,0.264164,0.400000,-0.145000,-0.116985,0.409164,-1.616224,4.665705,-0.274453,4.665705,-1.616224,0.010000,0.700000,12,63,11.796550,63.127129,11.796550,63.127129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.239924,-21.651677,103.924051,137.915776,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559338,1.532934,0.205099,0.025533,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440110,tube-mpc,0,-126.340000,54.885000,0.294097,0.276325,0.390000,-0.105000,-0.095903,0.381325,-0.396432,2.897006,-0.152474,2.897006,-0.396432,0.030000,0.630000,0,82,-0.124271,81.714837,-0.124271,81.714837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.964516,-23.639725,86.666228,120.543491,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554945,1.450735,0.222888,0.020055,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450117,tube-mpc,0,-126.340000,54.885000,0.304957,0.288660,0.390000,-0.085000,-0.085043,0.373660,-0.701380,1.311276,0.152474,1.311276,-0.701380,0.030000,0.690000,2,90,1.805908,89.735372,1.805908,89.735372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.253310,-27.846774,58.359451,90.092895,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550004,1.607124,0.214377,0.019207,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460112,tube-mpc,0,-126.340000,54.885000,0.315568,0.301170,0.400000,-0.075000,-0.084432,0.376170,-0.335443,-0.518412,0.213464,-0.518412,-0.335443,0.030000,0.790000,-2,96,-2.391010,96.331149,-2.391010,96.331149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.807814,-31.339800,42.069579,64.519628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562656,1.551999,0.237964,0.016201,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470079,tube-mpc,0,-126.340000,54.885000,0.325882,0.313832,0.400000,-0.065000,-0.074118,0.378832,0.518412,0.945339,0.152474,0.945339,0.518412,0.030000,0.860000,-9,79,-9.160125,78.657396,-9.160125,78.657396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.085213,-33.893140,42.868114,67.378160,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546277,1.444807,0.234197,0.015096,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480110,tube-mpc,0,-126.340000,54.885000,0.335959,0.326758,0.410000,-0.035000,-0.074041,0.361758,-0.152474,3.811850,-0.335443,3.811850,-0.152474,0.010000,0.830000,-1,56,-0.545629,55.767101,-0.545629,55.767101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.728806,-35.456217,44.007119,66.541578,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549100,1.509685,0.193307,0.018753,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490082,tube-mpc,0,-126.340000,54.885000,0.345647,0.339789,0.410000,0.005000,-0.064353,0.334789,-0.335443,4.421746,-0.457422,4.421746,-0.335443,0.000000,0.700000,4,59,3.748854,59.169061,3.748854,59.169061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.596623,-35.392402,51.174822,69.455075,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549952,1.540554,0.194960,0.018225,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500111,tube-mpc,0,-126.340000,54.885000,0.355030,0.353074,0.420000,0.035000,-0.064970,0.318074,-0.640391,2.287110,-0.030495,2.287110,-0.640391,0.010000,0.600000,4,85,4.320800,84.631412,4.320800,84.631412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.317617,-34.766724,48.923910,66.414254,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550921,1.626227,0.215716,0.025356,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.511607,tube-mpc,0,-126.340000,54.885000,0.365308,0.368522,0.430000,0.035000,-0.064692,0.333522,-0.030495,-1.006328,-0.213464,-1.006328,-0.030495,0.010000,0.800000,-3,96,-2.982212,96.172950,-2.982212,96.172950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.495531,-35.308484,46.110951,67.658021,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602527,1.653704,0.236721,0.023060,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520078,tube-mpc,0,-126.340000,54.885000,0.372535,0.380053,0.430000,0.035000,-0.057465,0.345053,-0.396432,-1.433256,0.030495,-1.433256,-0.396432,0.020000,0.810000,-1,101,-1.489352,100.695913,-1.489352,100.695913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.072455,-36.138989,45.043079,68.959832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548393,1.550350,0.278829,0.020322,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530121,tube-mpc,0,-126.340000,54.885000,0.380701,0.393887,0.430000,0.035000,-0.049299,0.358887,-0.335443,0.396432,-0.213464,0.396432,-0.335443,0.020000,0.870000,-1,82,-1.237145,82.004149,-1.237145,82.004149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.043383,-37.500424,44.752488,68.415744,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552667,1.582919,0.288095,0.019009,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540121,tube-mpc,0,-126.340000,54.885000,0.388382,0.407836,0.430000,0.065000,-0.041618,0.342836,-1.128308,3.506902,0.152474,3.506902,-1.128308,0.020000,0.850000,7,56,6.918711,56.244644,6.918711,56.244644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.299870,-38.355083,45.398338,66.922867,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565501,1.664097,0.232214,0.024570,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550116,tube-mpc,0,-126.340000,54.885000,0.395596,0.421954,0.420000,0.105000,-0.024404,0.316954,-1.128308,5.153621,0.030495,5.153621,-1.128308,0.010000,0.700000,11,53,10.601673,52.946867,10.601673,52.946867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.484256,-37.542855,49.925739,67.572743,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551676,1.599568,0.214158,0.019980,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560118,tube-mpc,0,-126.340000,54.885000,0.402337,0.436256,0.420000,0.145000,-0.017663,0.291256,-0.945339,3.323933,-0.274453,3.323933,-0.945339,0.030000,0.560000,6,78,6.438691,78.311178,6.438691,78.311178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.935124,-36.102491,51.152261,66.682635,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559810,1.569110,0.203603,0.017311,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570109,tube-mpc,0,-126.340000,54.885000,0.408584,0.450719,0.410000,0.165000,-0.001416,0.285719,-0.823360,-0.335443,-0.213464,-0.335443,-0.823360,0.050000,0.640000,2,102,2.134091,101.924250,2.134091,101.924250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.803180,-35.628487,47.226364,65.307880,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539707,1.434764,0.191264,0.014709,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580120,tube-mpc,0,-126.340000,54.885000,0.414350,0.465390,0.420000,0.165000,-0.005650,0.300390,0.274453,-1.311276,-0.274453,-1.311276,0.274453,0.050000,0.760000,-9,102,-9.083257,101.618288,-9.083257,101.618288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.565813,-36.190490,45.238728,68.840433,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547023,1.681327,0.322464,0.031493,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590114,tube-mpc,0,-126.340000,54.885000,0.419610,0.480214,0.430000,0.165000,-0.010390,0.315214,-0.091484,0.457422,-0.213464,0.457422,-0.091484,0.040000,0.900000,-6,76,-5.891374,76.011249,-5.891374,76.011249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.546366,-36.994108,45.806981,69.845616,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562553,1.480033,0.289083,0.021822,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600177,tube-mpc,0,-126.340000,54.885000,0.424408,0.495323,0.430000,0.205000,-0.005592,0.290323,0.030495,4.360757,-0.335443,4.360757,0.030495,0.000000,0.860000,0,44,-0.204523,44.318232,-0.204523,44.318232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.543145,-37.316188,49.669388,70.385144,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551587,1.450437,0.200156,0.016559,0.502373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610113,tube-mpc,0,-126.340000,54.885000,0.428658,0.510424,0.440000,0.255000,-0.011342,0.255424,-0.335443,5.458569,0.091484,5.458569,-0.335443,0.020000,0.630000,1,52,0.620288,51.698471,0.620288,51.698471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.858993,-35.155198,56.911892,72.520187,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551041,1.546504,0.192879,0.018386,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620117,tube-mpc,0,-126.340000,54.885000,0.432456,0.525814,0.430000,0.285000,0.002456,0.240814,-0.762370,1.921172,0.091484,1.921172,-0.762370,0.020000,0.550000,4,87,4.182076,87.268164,4.182076,87.268164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.622171,-32.235634,53.980209,68.680507,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555825,1.456688,0.213341,0.021935,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630114,tube-mpc,0,-126.340000,54.885000,0.435781,0.541379,0.430000,0.295000,0.005781,0.246379,-0.762370,1.921172,-0.274453,-1.555235,-0.762370,0.010000,0.660000,5,80,5.366763,79.891557,5.366763,79.891557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.111396,-32.216529,47.226478,67.368666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.633563,1.737634,0.236464,0.038387,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640079,tube-mpc,0,-126.340000,54.885000,0.438644,0.557084,0.430000,0.285000,0.008644,0.272084,-0.335443,-2.348100,-0.091484,-2.348100,-0.335443,0.020000,0.730000,-1,107,-1.237670,106.750000,-1.237670,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.967211,-29.893406,47.956057,62.645690,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550976,1.581933,0.239374,0.022517,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650113,tube-mpc,0,-126.340000,54.885000,0.441092,0.573090,0.430000,0.265000,0.011092,0.308090,-0.762370,-1.921172,-0.213464,-1.921172,-0.762370,0.020000,0.870000,2,99,1.774895,99.362264,1.774895,99.362264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.949856,-30.739434,46.979323,68.947608,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556521,1.569525,0.263376,0.022915,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660117,tube-mpc,0,-126.340000,54.885000,0.443121,0.589245,0.430000,0.275000,0.013121,0.314245,-1.128308,2.043152,0.091484,2.043152,-1.128308,0.010000,0.940000,7,61,7.497641,61.048629,7.497641,61.048629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.680729,-32.070672,47.586012,69.340986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555841,1.533915,0.293316,0.020330,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670111,tube-mpc,0,-126.340000,54.885000,0.444766,0.605580,0.420000,0.325000,0.024766,0.280580,-0.884349,5.702528,-0.274453,5.702528,-0.884349,0.000000,0.800000,9,39,9.382901,38.972044,9.382901,38.972044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.573268,-31.794152,54.531178,71.940796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555379,1.608198,0.205752,0.030468,0.504091,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680125,tube-mpc,0,-126.340000,54.885000,0.446062,0.622147,0.420000,0.375000,0.026062,0.247147,-0.396432,4.665705,0.335443,4.665705,-0.396432,0.040000,0.580000,0,63,0.172446,63.408893,0.172446,63.408893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.778795,-30.063582,59.810664,75.081990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562280,1.485023,0.211604,0.031043,0.502296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690114,tube-mpc,0,-126.340000,54.885000,0.447040,0.638872,0.420000,0.405000,0.027040,0.233872,-0.335443,1.311276,-0.030495,1.311276,-0.335443,0.040000,0.550000,-2,94,-1.969133,93.898057,-1.969133,93.898057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.571739,-29.699034,51.952778,73.700758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557432,1.466760,0.213646,0.023645,0.501359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700116,tube-mpc,0,-126.340000,54.885000,0.447742,0.655819,0.430000,0.405000,0.017742,0.250819,0.457422,-1.616224,-0.152474,-1.616224,0.457422,0.020000,0.710000,-9,107,-8.592027,106.534991,-8.592027,106.534991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.855897,-30.412070,51.099279,76.310853,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560030,1.568402,0.283109,0.019881,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710111,tube-mpc,0,-126.340000,54.885000,0.448210,0.672959,0.440000,0.395000,0.008210,0.277959,0.091484,-0.945339,0.030495,-0.945339,0.091484,0.010000,0.860000,-5,91,-5.492548,90.852189,-5.492548,90.852189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.221672,-31.898352,52.065847,79.198088,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552268,1.485798,0.294028,0.020856,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720117,tube-mpc,0,-126.340000,54.885000,0.448491,0.690318,0.440000,0.425000,0.008491,0.265318,-0.701380,2.714037,0.274453,2.714037,-0.701380,0.010000,0.910000,3,55,2.776218,54.695480,2.776218,54.695480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.194232,-33.053673,53.385923,77.405046,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550084,1.579586,0.251845,0.026161,0.500549,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730116,tube-mpc,0,-126.340000,54.885000,0.448634,0.707869,0.440000,0.465000,0.008634,0.242869,-0.701380,2.714037,0.152474,5.702528,-0.823360,0.000000,0.750000,5,66,5.035174,65.530492,5.035174,65.530492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.385066,-31.105584,58.047909,73.618132,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573458,1.652324,0.219309,0.038294,0.500719,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740083,tube-mpc,0,-126.340000,54.885000,0.448693,0.725561,0.440000,0.515000,0.008693,0.210561,-0.945339,5.214611,0.091484,5.214611,-0.945339,-0.020000,0.650000,11,52,11.140979,52.132037,11.140979,52.132037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.961052,-32.083397,46.902455,64.809921,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556803,1.441747,0.193291,0.021045,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750111,tube-mpc,0,-126.340000,54.885000,0.448722,0.743563,0.440000,0.565000,0.008722,0.178563,-0.335443,3.262944,-0.030495,3.262944,-0.335443,0.030000,0.600000,0,69,-0.488309,69.003038,-0.488309,69.003038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.696885,-30.551054,49.109931,63.621128,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553033,1.476393,0.199195,0.020718,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760112,tube-mpc,0,-126.340000,54.885000,0.448783,0.761713,0.430000,0.585000,0.018783,0.176713,-0.823360,0.518412,0.335443,0.518412,-0.823360,0.030000,0.620000,3,91,3.345829,90.655757,3.345829,90.655757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.864100,-29.764267,43.367220,61.628491,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553481,1.524371,0.218641,0.020394,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770116,tube-mpc,0,-126.340000,54.885000,0.448936,0.780061,0.430000,0.575000,0.018936,0.205061,-0.457422,-2.165131,0.518412,-2.165131,-0.457422,0.030000,0.730000,0,106,-0.330517,106.491305,-0.330517,106.491305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.938424,-29.373922,42.401490,61.670652,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552018,1.485736,0.274835,0.020865,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780115,tube-mpc,0,-126.340000,54.885000,0.449245,0.798588,0.430000,0.565000,0.019245,0.233588,-0.335443,-0.579401,0.091484,-0.579401,-0.335443,0.030000,0.880000,-1,84,-0.892233,83.528676,-0.892233,83.528676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.958677,-30.885656,44.429954,67.184446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553339,1.464853,0.272656,0.020824,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790117,tube-mpc,0,-126.340000,54.885000,0.449779,0.817305,0.440000,0.595000,0.009779,0.222305,-0.701380,3.262944,-0.152474,3.262944,-0.701380,0.020000,0.890000,5,49,4.534835,49.179769,4.534835,49.179769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.785571,-31.794186,46.416465,67.039039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554288,1.486967,0.224478,0.020406,0.503395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800117,tube-mpc,0,-126.340000,54.885000,0.450605,0.836192,0.440000,0.635000,0.010605,0.201192,-0.579401,4.909663,0.091484,4.909663,-0.579401,0.020000,0.690000,5,50,5.492214,50.385623,5.492214,50.385623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.547419,-30.447120,53.692753,69.072263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551253,1.557760,0.197346,0.021316,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810110,tube-mpc,0,-126.340000,54.885000,0.451793,0.855235,0.440000,0.665000,0.011793,0.190235,-1.006328,2.531068,0.152474,2.531068,-1.006328,0.030000,0.570000,8,80,8.240662,80.089884,8.240662,80.089884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.726843,-28.641613,50.289316,65.280397,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550340,1.563260,0.207336,0.021324,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820118,tube-mpc,0,-126.340000,54.885000,0.453418,0.874466,0.440000,0.675000,0.013418,0.199466,-0.762370,-0.701380,-0.274453,-0.701380,-0.762370,0.040000,0.630000,5,104,4.737092,103.595291,4.737092,103.595291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.170125,-27.911811,45.209950,63.027758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557015,1.500479,0.249583,0.019810,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830113,tube-mpc,0,-126.340000,54.885000,0.455550,0.893820,0.440000,0.685000,0.015550,0.208820,0.213464,-1.616224,-0.579401,-1.616224,0.213464,0.050000,0.810000,-5,97,-4.799083,96.721287,-4.799083,96.721287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.584199,-29.112283,45.943633,68.273389,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550642,1.463184,0.325239,0.029241,0.501028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840095,tube-mpc,0,-126.340000,54.885000,0.458261,0.913287,0.450000,0.685000,0.008261,0.228287,0.091484,1.494245,0.396432,1.494245,0.091484,0.040000,0.900000,-2,65,-1.856852,64.689523,-1.856852,64.689523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.539955,-30.602397,45.755052,68.703295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585579,1.461391,0.244376,0.021490,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850081,tube-mpc,0,-126.340000,54.885000,0.461629,0.932884,0.450000,0.725000,0.011629,0.207884,-0.152474,4.482736,0.274453,4.482736,-0.152474,0.020000,0.810000,6,45,5.572780,45.044340,5.572780,45.044340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.632897,-30.753803,49.671047,67.705139,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554692,1.499364,0.213395,0.023706,0.503536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860119,tube-mpc,0,-126.340000,54.885000,0.465753,0.952694,0.450000,0.765000,0.015753,0.187694,-0.152474,4.055809,-0.396432,4.055809,-0.152474,0.020000,0.580000,8,67,7.850668,66.750540,7.850668,66.750540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.176391,-28.969006,53.189041,66.786548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556874,1.462736,0.208478,0.021708,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870114,tube-mpc,0,-126.340000,54.885000,0.470669,0.972512,0.450000,0.795000,0.020669,0.177512,-0.152474,4.055809,-0.579401,1.982162,-0.396432,0.040000,0.570000,7,68,7.081391,67.958390,7.081391,67.958390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.959878,-29.261752,43.642523,60.576538,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570231,1.877063,0.393990,0.078071,0.501252,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008436,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880084,tube-mpc,0,-126.340000,54.885000,0.476455,0.992359,0.460000,0.815000,0.016455,0.177359,-0.579401,-0.396432,-0.396432,-0.396432,-0.579401,0.050000,0.620000,9,100,8.756972,99.888414,8.756972,99.888414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.742354,-27.525718,42.106406,55.767052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561396,1.603444,0.279711,0.025723,0.500705,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890090,tube-mpc,0,-126.340000,54.885000,0.483221,1.012334,0.460000,0.795000,0.023221,0.217334,0.030495,-2.409089,0.396432,-2.409089,0.030495,0.060000,0.760000,3,107,3.251154,106.750000,3.251154,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.705546,-27.889951,42.604583,61.115467,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557847,1.539516,0.486752,0.056101,0.502091,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900097,tube-mpc,0,-126.340000,54.885000,0.491023,1.032348,0.460000,0.785000,0.031023,0.247348,-0.274453,-0.884349,0.518412,-0.884349,-0.274453,0.060000,0.870000,8,90,7.948381,89.639120,7.948381,89.639120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.390922,-29.343686,43.983753,64.897488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598449,1.482160,0.261880,0.024015,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910082,tube-mpc,0,-126.340000,54.885000,0.499913,1.052334,0.460000,0.815000,0.039913,0.237334,-0.518412,4.421746,-0.213464,4.421746,-0.518412,0.050000,0.910000,16,45,15.640283,40.787798,15.640283,40.787798,0.000000,3.851322,0.000000,64.000000,0.000000,0.000000,-39.489668,-31.321891,48.490531,67.069025,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558005,1.641968,0.265273,0.029064,0.500855,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920113,tube-mpc,0,-126.340000,54.885000,0.510026,1.072404,0.470000,0.875000,0.040026,0.197404,-0.396432,6.373413,0.335443,6.373413,-0.396432,0.090000,0.750000,12,33,12.477026,33.195066,12.477026,33.195066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.179415,-30.353096,60.346005,71.675897,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561300,1.638900,0.273199,0.046027,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930095,tube-mpc,0,-126.340000,54.885000,0.521338,1.092346,0.470000,0.925000,0.051338,0.167346,0.274453,4.604715,0.335443,4.604715,0.274453,0.110000,0.500000,7,67,6.500671,66.935364,6.500671,66.935364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.661507,-28.841275,65.929707,77.715782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.619184,1.746707,0.241689,0.035160,0.505320,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940101,tube-mpc,0,-126.340000,54.885000,0.533992,1.112275,0.490000,0.935000,0.043992,0.177275,0.518412,-1.860183,0.274453,-1.860183,0.518412,0.110000,0.560000,3,107,2.826170,106.750000,2.826170,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.697656,-27.399880,60.731927,76.368622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569701,1.506503,0.270775,0.025976,0.500652,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950116,tube-mpc,0,-126.340000,54.885000,0.548041,1.132136,0.510000,0.925000,0.038041,0.207136,1.860183,-3.323933,-0.335443,-3.323933,1.860183,0.070000,0.760000,-4,107,-3.534837,106.750000,-3.534837,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.378244,-28.190535,58.862311,82.783222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602342,1.975867,0.345095,0.039566,0.501333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008481,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960086,tube-mpc,0,-126.340000,54.885000,0.563465,1.151794,0.520000,0.905000,0.043465,0.246794,1.433256,-0.884349,-0.091484,-0.884349,1.433256,0.060000,1.020000,4,75,3.595356,75.021217,3.595356,75.021217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.948914,-29.596464,59.261598,85.080259,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.309168,1.732251,0.319400,0.035916,0.500807,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970032,tube-mpc,0,-126.340000,54.885000,0.580339,1.171260,0.550000,0.925000,0.030339,0.246260,0.884349,2.592058,0.518412,2.592058,0.884349,0.050000,0.910000,12,55,12.107437,54.802633,12.107437,54.802633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.345437,-29.678960,62.187238,83.666105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.380883,1.728821,0.222027,0.036219,1.413281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980094,tube-mpc,0,-126.340000,54.885000,0.598976,1.190773,0.560000,0.955000,0.038976,0.235773,0.335443,5.275601,0.213464,5.275601,0.335443,0.060000,0.740000,20,46,20.005110,46.212637,20.005110,46.212637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.741460,-30.021713,60.396242,78.426442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593514,1.838277,1.091996,0.047176,0.501088,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990823,tube-mpc,0,-126.340000,54.885000,0.620650,1.211348,0.560000,1.005000,0.060650,0.206348,0.091484,3.689871,-0.762370,3.689871,0.091484,0.090000,0.530000,23,75,22.667484,74.898655,22.667484,74.898655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.873243,-29.067148,60.700089,77.345922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.513680,1.759922,0.222207,0.034798,0.501106,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000092,tube-mpc,0,-126.340000,54.885000,0.640910,1.228894,0.570000,1.035000,0.070910,0.193894,0.701380,-0.152474,-0.640391,-0.152474,0.701380,0.150000,0.570000,11,103,11.205083,102.562909,11.205083,102.562909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.421873,-28.745838,55.974598,72.944839,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.315588,1.741105,0.270548,0.033899,0.500816,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010094,tube-mpc,0,-126.340000,54.885000,0.664416,1.247559,0.580000,1.025000,0.084416,0.222559,1.372266,-2.470079,-0.030495,-2.470079,1.372266,0.170000,0.750000,4,107,4.215897,106.750000,4.215897,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.659813,-30.075823,54.834436,75.079951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558169,1.661827,0.559021,0.041253,0.500640,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008333,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020105,tube-mpc,0,-126.340000,54.885000,0.689687,1.265922,0.600000,1.015000,0.089687,0.250922,1.982162,0.030495,0.762370,0.030495,1.982162,0.120000,0.910000,8,76,7.991973,76.106672,7.991973,76.106672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.150185,-32.225398,52.721423,75.033332,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.746348,1.819584,0.439718,0.043459,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009563,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030101,tube-mpc,0,-126.340000,54.885000,0.716700,1.283906,0.620000,1.045000,0.096700,0.238906,1.616224,4.116798,0.152474,4.116798,1.616224,0.100000,0.900000,18,40,18.067626,40.487700,18.067626,40.487700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.249152,-33.520107,55.801835,74.027032,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580055,1.585138,0.216867,0.022177,0.504597,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040126,tube-mpc,0,-126.340000,54.885000,0.745606,1.301549,0.630000,1.105000,0.115606,0.196549,1.616224,4.116798,0.030495,6.068465,0.518412,0.120000,0.660000,20,56,20.391607,56.075054,20.391607,56.075054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.924501,-31.563927,62.396053,74.657339,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553105,1.651365,0.208306,0.025099,0.501702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050131,tube-mpc,0,-126.340000,54.885000,0.776295,1.318727,0.640000,1.145000,0.136295,0.173727,0.457422,2.836017,-0.213464,2.836017,0.457422,0.170000,0.540000,28,76,27.885675,75.870552,27.885675,75.870552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.782461,-31.122607,56.115434,71.188648,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551681,1.507170,0.207770,0.020904,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060129,tube-mpc,0,-126.340000,54.885000,0.808819,1.335425,0.660000,1.155000,0.148819,0.180425,1.128308,-0.274453,-0.213464,-0.274453,1.128308,0.220000,0.620000,18,95,18.062612,94.937020,18.062612,94.937020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.007122,-29.806690,57.910412,70.800083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558122,1.752008,0.277822,0.035898,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070102,tube-mpc,0,-126.340000,54.885000,0.843123,1.351572,0.680000,1.145000,0.163123,0.206572,1.982162,-2.470079,0.579401,-2.470079,1.982162,0.220000,0.760000,12,103,12.430058,102.825109,12.430058,102.825109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.186827,-29.983241,55.951646,70.985097,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582048,1.671512,0.279747,0.023684,0.504614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080127,tube-mpc,0,-126.340000,54.885000,0.879494,1.367254,0.710000,1.145000,0.169494,0.222254,2.470079,-0.823360,-0.091484,-0.823360,2.470079,0.180000,0.890000,16,79,15.992081,78.698423,15.992081,78.698423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.121382,-31.545415,51.893248,69.907823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572423,1.745613,1.181466,0.042965,0.501408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090098,tube-mpc,0,-126.340000,54.885000,0.917548,1.382263,0.740000,1.155000,0.177548,0.227263,1.982162,2.775027,-0.152474,2.775027,1.982162,0.170000,0.890000,26,48,25.705906,47.871068,25.705906,47.871068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.948701,-32.407823,54.804446,68.839490,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576435,1.663459,0.234737,0.030084,0.500873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100099,tube-mpc,0,-126.340000,54.885000,0.957601,1.396687,0.770000,1.195000,0.187601,0.201687,2.226120,4.543725,-0.152474,4.543725,2.226120,0.200000,0.690000,24,47,24.263799,46.891220,24.263799,46.891220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.485138,-31.162873,61.390258,71.400253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566288,2.531817,0.266155,0.041458,0.501140,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110102,tube-mpc,0,-126.340000,54.885000,0.999544,1.410444,0.800000,1.225000,0.199544,0.185444,2.470079,1.860183,-0.335443,1.860183,2.470079,0.220000,0.550000,22,79,21.993109,79.262004,21.993109,79.262004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.840975,-29.823447,60.415987,71.260766,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575589,1.622241,0.234558,0.022831,0.500968,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120098,tube-mpc,0,-126.340000,54.885000,1.043322,1.423479,0.830000,1.225000,0.213322,0.198479,3.018985,-1.738204,-0.518412,-1.738204,3.018985,0.230000,0.630000,18,103,17.677972,103.429889,17.677972,103.429889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.995252,-29.686734,54.674027,69.865688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565971,1.789033,0.321744,0.046754,0.500667,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130103,tube-mpc,0,-126.340000,54.885000,1.088990,1.435773,0.880000,1.205000,0.208990,0.230773,4.543725,-2.775027,0.335443,-2.775027,4.543725,0.220000,0.770000,6,102,6.431076,102.361562,6.431076,102.361562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.515827,-30.755290,52.767181,71.558181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601786,1.621132,0.310333,0.026270,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140099,tube-mpc,0,-126.340000,54.885000,1.136441,1.447265,0.920000,1.205000,0.216441,0.242265,4.299767,-0.762370,-0.152474,-0.762370,4.299767,0.170000,0.910000,17,73,17.334454,73.340018,17.334454,73.340018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.282639,-32.458538,48.581876,68.588376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564831,1.803776,0.345546,0.043318,0.501771,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008270,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150096,tube-mpc,0,-126.340000,54.885000,1.185694,1.457928,0.970000,1.215000,0.215694,0.242928,3.872840,2.409089,-0.335443,2.409089,3.872840,0.150000,0.840000,27,51,27.258606,51.496345,27.258606,51.496345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.085107,-32.807984,54.473268,69.575334,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561963,1.519225,0.226086,0.047898,0.500906,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160099,tube-mpc,0,-126.340000,54.885000,1.236740,1.467729,1.020000,1.255000,0.216740,0.212729,4.116798,4.177788,-0.335443,4.177788,4.116798,0.200000,0.650000,22,49,22.189150,49.405016,22.189150,49.405016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.046752,-32.071041,59.310483,72.378852,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580175,1.493177,0.216824,0.019682,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170090,tube-mpc,0,-126.340000,54.885000,1.289451,1.476614,1.070000,1.275000,0.219451,0.201614,5.031642,2.043152,-0.030495,2.043152,5.031642,0.220000,0.550000,13,74,12.904204,73.725309,12.904204,73.725309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.993013,-31.115072,56.930339,71.500783,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550834,1.565327,0.189249,0.017927,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180095,tube-mpc,0,-126.340000,54.885000,1.343912,1.484569,1.130000,1.275000,0.213912,0.209569,6.251434,-1.921172,-0.152474,-1.921172,6.251434,0.200000,0.580000,4,104,4.210621,104.262144,4.210621,104.262144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.370266,-30.353657,51.498349,67.083156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555328,1.611851,0.241214,0.020789,0.500942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190093,tube-mpc,0,-126.340000,54.885000,1.399962,1.491541,1.210000,1.255000,0.189962,0.236541,7.044299,-3.567892,0.091484,-3.567892,7.044299,0.150000,0.800000,2,101,1.775337,100.623096,1.775337,100.623096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.075564,-31.457086,50.334599,69.677745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554208,1.470918,0.318165,0.019309,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200093,tube-mpc,0,-126.340000,54.885000,1.457599,1.497504,1.280000,1.235000,0.177599,0.262504,7.288257,-1.128308,0.091484,-1.128308,7.288257,0.110000,0.920000,6,71,5.697160,70.865343,5.697160,70.865343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.523018,-32.778556,51.684058,68.998519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555286,1.573881,0.301204,0.018158,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210095,tube-mpc,0,-126.340000,54.885000,1.516755,1.502426,1.360000,1.255000,0.156755,0.247426,7.715185,2.226120,-0.152474,2.226120,7.715185,0.100000,0.830000,4,48,4.467158,47.515689,4.467158,47.515689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.847122,-32.788840,56.471848,68.496112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553839,1.524558,0.204960,0.020302,0.504519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220092,tube-mpc,0,-126.340000,54.885000,1.577335,1.506274,1.440000,1.275000,0.137335,0.231274,7.166278,3.506902,-0.579401,3.506902,7.166278,0.080000,0.650000,12,50,12.212583,49.745476,12.212583,49.745476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.154328,-31.759197,58.111235,67.454684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558809,1.452940,0.192531,0.016428,0.502448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230372,tube-mpc,0,-126.340000,54.885000,1.641070,1.509084,1.530000,1.295000,0.111070,0.214084,7.105289,0.762370,-0.457422,0.762370,7.105289,0.080000,0.540000,12,80,11.523251,79.563169,11.523251,79.563169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.114818,-29.785899,59.739938,67.243679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589154,1.423319,0.208378,0.017399,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240094,tube-mpc,0,-126.340000,54.885000,1.702613,1.510647,1.610000,1.285000,0.092613,0.225647,8.020133,-2.714037,-0.213464,-2.714037,8.020133,0.120000,0.590000,-3,105,-3.335405,104.769807,-3.335405,104.769807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.959022,-28.641233,55.383248,65.757869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553043,1.452027,0.225602,0.015097,0.500229,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250091,tube-mpc,0,-126.340000,54.885000,1.767106,1.511120,1.700000,1.255000,0.067106,0.256120,8.264091,-3.872840,-0.091484,-3.872840,8.264091,0.090000,0.780000,-4,100,-4.368989,99.869899,-4.368989,99.869899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.504305,-29.134700,53.957401,69.763541,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547101,1.525716,0.280159,0.015432,0.500341,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260092,tube-mpc,0,-126.340000,54.885000,1.832770,1.510422,1.790000,1.235000,0.042770,0.275422,8.325081,-0.945339,-0.640391,-0.945339,8.325081,0.070000,0.890000,-3,66,-2.757136,66.227148,-2.757136,66.227148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.602854,-30.130909,54.061167,68.297366,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549163,1.448587,0.289184,0.016556,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270094,tube-mpc,0,-126.340000,54.885000,1.899509,1.508535,1.880000,1.255000,0.019509,0.253535,7.898153,3.262944,0.091484,3.262944,7.898153,0.070000,0.800000,2,35,1.532319,35.067205,1.532319,35.067205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.601769,-30.159033,58.082728,68.839157,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552452,1.440305,0.197301,0.017035,0.510681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280092,tube-mpc,0,-126.340000,54.885000,1.967203,1.505442,1.950000,1.275000,0.017203,0.230442,6.983309,3.384923,0.030495,3.384923,6.983309,0.060000,0.550000,12,52,12.233192,52.061227,12.233192,52.061227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.246045,-28.143116,65.543415,74.426273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547586,1.413269,0.167376,0.014541,0.500211,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290093,tube-mpc,0,-126.340000,54.885000,2.035793,1.501130,2.030000,1.285000,0.005793,0.216130,6.434403,-0.335443,-0.152474,-0.335443,6.434403,0.070000,0.490000,15,86,14.960240,86.370834,14.960240,86.370834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.558254,-26.066225,63.130815,71.920772,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544056,1.446575,0.187682,0.014254,0.504268,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300093,tube-mpc,0,-126.340000,54.885000,2.105175,1.495589,2.100000,1.265000,0.005175,0.230589,6.434403,-4.116798,0.030495,-4.116798,6.434403,0.100000,0.670000,10,103,10.223049,102.729627,10.223049,102.729627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.192245,-25.031354,59.190042,71.426859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550001,1.438419,0.233867,0.017363,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310094,tube-mpc,0,-126.340000,54.885000,2.175269,1.488811,2.170000,1.225000,0.005269,0.263811,5.763517,-4.604715,-0.030495,-4.604715,5.763517,0.120000,0.720000,13,105,13.447254,105.022915,13.447254,105.022915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.696076,-24.934800,57.339329,71.804031,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547179,1.471469,0.292821,0.019430,0.500653,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.321847,tube-mpc,0,-126.340000,54.885000,2.258396,1.479261,2.230000,1.205000,0.028396,0.274261,6.068465,-0.701380,0.091484,-0.701380,6.068465,0.120000,0.950000,14,60,14.467658,51.710756,14.467658,51.710756,0.000000,8.312159,0.000000,64.000000,0.000000,0.000000,-84.528891,-26.590084,56.811352,73.122681,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.630640,1.537113,0.335679,0.026905,0.504412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330090,tube-mpc,0,-126.340000,54.885000,2.317114,1.471540,2.290000,1.225000,0.027114,0.246540,5.275601,4.177788,-0.396432,4.177788,5.275601,0.140000,0.880000,21,15,20.807089,12.333877,20.807089,12.333877,0.000000,2.689038,0.000000,64.000000,0.000000,0.000000,-85.395289,-27.230292,61.447336,75.728635,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592404,1.609346,0.210685,0.017597,0.500427,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340092,tube-mpc,0,-126.340000,54.885000,2.388723,1.461044,2.350000,1.265000,0.038723,0.196044,5.885497,4.482736,-0.152474,4.482736,5.885497,0.140000,0.510000,18,35,18.126539,35.301685,18.126539,35.301685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.598493,-25.132180,72.526398,85.955367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541443,1.417089,0.162115,0.015808,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350092,tube-mpc,0,-126.340000,54.885000,2.460625,1.449318,2.420000,1.275000,0.040625,0.174318,6.129455,-0.457422,-0.274453,-0.457422,6.129455,0.130000,0.330000,16,80,16.238726,90.037201,16.238726,90.037201,0.000000,-9.735516,0.000000,64.000000,0.000000,0.000000,-87.966395,-23.419641,71.063674,87.135997,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542858,1.449287,0.209612,0.017217,0.502583,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360095,tube-mpc,0,-126.340000,54.885000,2.532751,1.436368,2.490000,1.235000,0.042751,0.201368,7.349247,-6.617372,-0.335443,-6.617372,7.349247,0.170000,0.540000,-2,107,-1.760201,106.750000,-1.760201,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.211489,-22.195927,69.348683,87.782586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555126,1.476604,0.236815,0.020576,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370096,tube-mpc,0,-126.340000,54.885000,2.604975,1.422212,2.570000,1.165000,0.034975,0.257212,8.203101,-8.264091,-0.091484,-8.264091,8.203101,0.130000,0.800000,-7,107,-6.922848,106.750000,-6.922848,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.598922,-22.513640,70.674915,92.943545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563507,1.536864,0.286243,0.024956,0.503396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380089,tube-mpc,0,-126.340000,54.885000,2.677147,1.406878,2.650000,1.115000,0.027147,0.291878,7.776174,-4.787684,-0.030495,-4.787684,7.776174,0.090000,0.950000,2,80,1.597350,79.939733,1.597350,79.939733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.458800,-23.942533,71.159500,92.109814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544419,1.453811,0.246845,0.017372,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390095,tube-mpc,0,-126.340000,54.885000,2.749322,1.390356,2.730000,1.105000,0.019322,0.285356,7.044299,1.311276,0.335443,1.311276,7.044299,0.070000,0.880000,12,35,12.285721,33.527057,12.285721,33.527057,0.000000,1.412676,0.000000,64.000000,0.000000,0.000000,-88.553055,-25.598967,74.320872,92.071257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.600795,1.878269,0.267968,0.039765,0.503647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008308,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400099,tube-mpc,0,-126.340000,54.885000,2.821286,1.372694,2.800000,1.125000,0.021286,0.247694,6.129455,4.665705,-0.640391,4.665705,6.129455,0.080000,0.650000,21,20,21.036914,20.317545,21.036914,20.317545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.493079,-25.601790,78.599968,93.613388,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563373,1.477260,0.195310,0.017211,0.505305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410094,tube-mpc,0,-126.340000,54.885000,2.892910,1.353931,2.860000,1.155000,0.032910,0.198931,5.763517,1.921172,-0.579401,1.921172,5.763517,0.100000,0.390000,22,60,22.446837,60.239084,22.446837,60.239084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.030119,-24.242776,82.129175,97.112605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554838,1.478835,0.195424,0.018626,0.500836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420094,tube-mpc,0,-126.340000,54.885000,2.964187,1.334078,2.940000,1.145000,0.024187,0.189078,6.495393,-3.689871,-0.335443,-3.689871,6.495393,0.170000,0.430000,4,103,3.932180,102.514182,3.932180,102.514182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.383293,-23.066201,73.372738,89.412888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556093,1.439170,0.228506,0.017105,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430096,tube-mpc,0,-126.340000,54.885000,3.035004,1.313176,3.010000,1.095000,0.025004,0.218176,7.105289,-6.190445,0.213464,-6.190445,7.105289,0.150000,0.690000,-2,103,-1.711179,103.183983,-1.711179,103.183983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.285238,-23.464180,69.993052,91.742888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556169,1.489567,0.317256,0.019730,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440093,tube-mpc,0,-126.340000,54.885000,3.105229,1.291279,3.090000,1.055000,0.015229,0.236279,7.532216,-4.177788,-0.213464,-4.177788,7.532216,0.100000,0.880000,-1,70,-0.515715,70.191605,-0.515715,70.191605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.699780,-24.620382,69.144297,89.328638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555200,1.458671,0.270151,0.017892,0.503761,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450107,tube-mpc,0,-126.340000,54.885000,3.174915,1.268384,3.160000,1.045000,0.014915,0.223384,6.678361,1.189297,0.396432,1.189297,6.678361,0.090000,0.800000,9,30,9.462380,30.022115,9.462380,30.022115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.782415,-24.873448,70.476953,85.153372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593782,1.669494,0.218005,0.022211,0.503231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460095,tube-mpc,0,-126.340000,54.885000,3.243701,1.244633,3.230000,1.065000,0.013701,0.179633,6.068465,3.201954,-0.518412,3.201954,6.068465,0.080000,0.570000,17,28,16.904053,27.721851,16.904053,27.721851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.019314,-23.020131,74.341547,84.705178,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560429,2.005324,0.262191,0.032698,0.512985,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008385,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470103,tube-mpc,0,-126.340000,54.885000,3.311805,1.219974,3.300000,1.075000,0.011805,0.144974,5.336590,0.457422,-0.335443,0.457422,5.336590,0.110000,0.380000,18,64,18.264720,63.564984,18.264720,63.564984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.119049,-20.296943,75.204671,84.934070,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.599886,1.696286,0.207188,0.023434,0.502286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480097,tube-mpc,0,-126.340000,54.885000,3.378926,1.194545,3.360000,1.045000,0.018926,0.149545,5.763517,-4.726694,-0.030495,-4.726694,5.763517,0.120000,0.450000,11,101,11.189993,101.177847,11.189993,101.177847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.137351,-17.987814,69.195919,79.753561,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562970,1.778407,0.255640,0.029301,0.501102,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490100,tube-mpc,0,-126.340000,54.885000,3.445145,1.168344,3.430000,0.995000,0.015145,0.173344,6.129455,-6.312424,0.030495,-6.312424,6.129455,0.140000,0.660000,3,99,2.718567,98.534235,2.718567,98.534235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.456962,-17.864534,67.264476,82.755311,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583130,1.901728,0.370126,0.037559,0.501060,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008406,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.501866,tube-mpc,0,-126.340000,54.885000,3.521705,1.136655,3.500000,0.955000,0.021705,0.181655,5.275601,-3.262944,0.152474,-3.262944,5.275601,0.160000,0.910000,7,54,6.910808,50.892998,6.910808,50.892998,0.000000,2.641237,0.000000,64.000000,0.000000,0.000000,-95.874105,-18.807299,65.337583,80.504995,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589000,1.758104,0.288398,0.029806,0.500807,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510072,tube-mpc,0,-126.340000,54.885000,3.574208,1.114046,3.550000,0.945000,0.024208,0.169046,4.848673,1.067318,-0.213464,1.067318,4.848673,0.120000,0.810000,17,21,17.013883,20.825462,17.013883,20.825462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.439351,-18.193782,68.101844,77.475018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566958,1.704125,0.225524,0.027882,0.500776,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520136,tube-mpc,0,-126.340000,54.885000,3.637523,1.085820,3.590000,0.965000,0.047523,0.120820,4.177788,3.201954,-0.152474,3.201954,4.177788,0.120000,0.500000,26,25,25.756165,25.273137,25.756165,25.273137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.072820,-16.097729,73.419939,81.541495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566805,1.653581,0.220462,0.025792,0.500770,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530135,tube-mpc,0,-126.340000,54.885000,3.699217,1.057294,3.640000,0.965000,0.059217,0.092294,4.177788,-1.067318,-1.250287,-1.067318,4.177788,0.050000,0.340000,34,70,34.119900,72.181523,34.119900,72.181523,0.000000,-1.908386,0.000000,64.000000,0.000000,0.000000,-98.428615,-13.167110,73.849088,82.343865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572352,1.750549,0.247393,0.037371,0.501242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540137,tube-mpc,0,-126.340000,54.885000,3.759670,1.028353,3.700000,0.925000,0.059670,0.103353,4.726694,-6.983309,-0.518412,-6.983309,4.726694,0.230000,0.440000,3,107,3.221507,106.750000,3.221507,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.126920,-11.303839,70.188504,80.333669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573072,1.779036,0.298924,0.043389,0.506153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550136,tube-mpc,0,-126.340000,54.885000,3.818791,0.999096,3.750000,0.865000,0.068791,0.134096,4.726694,-6.983309,0.030495,-8.203101,6.190445,0.230000,0.750000,0,91,0.329226,90.752395,0.329226,90.752395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.009626,-12.082997,70.092051,89.472190,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565227,1.732774,0.332859,0.090545,0.500828,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560135,tube-mpc,0,-126.340000,54.885000,3.876568,0.969590,3.820000,0.815000,0.056568,0.154590,5.031642,-3.994819,0.701380,-3.994819,5.031642,0.140000,0.860000,8,57,7.542319,57.328886,7.542319,57.328886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.136901,-12.927829,68.095484,82.309621,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568946,1.783841,0.280052,0.042262,0.506768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570666,tube-mpc,0,-126.340000,54.885000,3.935915,0.938340,3.870000,0.795000,0.065915,0.143340,4.543725,0.396432,0.030495,0.396432,4.543725,0.110000,0.720000,17,32,17.301110,31.599436,17.301110,31.599436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.929163,-12.589860,68.925058,76.821131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598482,1.796225,0.221601,0.033424,0.524082,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580141,tube-mpc,0,-126.340000,54.885000,3.987970,0.910148,3.920000,0.805000,0.067970,0.105148,3.872840,2.287110,-0.701380,2.287110,3.872840,0.130000,0.520000,21,30,21.109152,29.725738,21.109152,29.725738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.960738,-11.068719,70.708096,76.318750,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579751,1.649352,0.242309,0.028719,0.509719,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590136,tube-mpc,0,-126.340000,54.885000,4.041475,0.880418,3.960000,0.815000,0.081475,0.065418,3.079975,-0.335443,-0.579401,-0.335443,3.079975,0.140000,0.390000,26,60,26.230686,59.583295,26.230686,59.583295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.844271,-8.546573,70.517329,77.536904,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565315,2.259149,0.221374,0.031826,0.501209,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600132,tube-mpc,0,-126.340000,54.885000,4.093524,0.850777,4.000000,0.785000,0.093524,0.065777,2.592058,-4.726694,-0.518412,-4.726694,2.592058,0.210000,0.420000,20,95,19.917647,94.688570,19.917647,94.688570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.244014,-6.619404,65.348692,71.473011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560982,1.701458,0.240778,0.026815,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610136,tube-mpc,0,-126.340000,54.885000,4.144134,0.821297,4.030000,0.725000,0.114134,0.096297,3.445913,-7.227268,0.274453,-7.227268,3.445913,0.230000,0.660000,9,98,8.736644,98.169561,8.736644,98.169561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.463620,-6.869470,63.914545,74.886949,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551786,1.604462,0.260843,0.021935,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620139,tube-mpc,0,-126.340000,54.885000,4.193245,0.792095,4.070000,0.675000,0.123245,0.117095,3.506902,-4.360757,0.213464,-4.360757,3.506902,0.190000,0.810000,13,64,12.854694,63.701175,12.854694,63.701175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.307115,-8.158620,62.695923,74.122494,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581834,1.785196,0.344865,0.035277,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008259,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.632118,tube-mpc,0,-126.340000,54.885000,4.250083,0.757615,4.110000,0.675000,0.140083,0.082615,2.531068,1.677214,-0.335443,1.677214,2.531068,0.170000,0.750000,26,19,26.241289,15.666972,26.241289,15.666972,0.000000,3.034203,0.000000,64.000000,0.000000,0.000000,-96.356974,-8.692547,65.156643,72.288492,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590790,1.487706,0.204306,0.023057,0.500566,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640131,tube-mpc,0,-126.340000,54.885000,4.286900,0.734923,4.130000,0.685000,0.156900,0.049923,1.311276,3.567892,-0.335443,3.567892,1.311276,0.180000,0.540000,38,15,37.831817,14.681934,37.831817,14.681934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.663191,-6.677141,71.150108,79.701685,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552899,1.634525,0.227347,0.030452,0.502857,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650132,tube-mpc,0,-126.340000,54.885000,4.331502,0.707104,4.150000,0.705000,0.181502,0.002104,1.738204,0.518412,-0.274453,0.518412,1.738204,0.280000,0.310000,22,57,22.275694,56.580898,22.275694,56.580898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.113117,-3.611240,74.525334,86.436369,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567299,1.602920,0.230370,0.027347,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660168,tube-mpc,0,-126.340000,54.885000,4.374759,0.679836,4.180000,0.675000,0.194759,0.004836,2.836017,-5.702528,-0.152474,-5.702528,2.836017,0.290000,0.340000,8,102,8.333153,106.750000,8.333153,106.750000,0.000000,-5.169102,0.000000,64.000000,0.000000,0.000000,-96.512638,-1.372940,70.021007,79.486112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559544,1.679563,0.261876,0.025228,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670165,tube-mpc,0,-126.340000,54.885000,4.416364,0.653413,4.220000,0.605000,0.196364,0.048413,3.445913,-8.873987,-0.152474,-8.873987,3.445913,0.240000,0.610000,6,107,5.956262,106.750000,5.956262,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.356664,-1.507866,70.000690,84.565942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554325,1.473718,0.272736,0.020097,0.500800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680131,tube-mpc,0,-126.340000,54.885000,4.456380,0.627898,4.250000,0.545000,0.206380,0.082898,3.140965,-5.458569,0.030495,-5.458569,3.140965,0.180000,0.870000,16,69,16.413721,69.432601,16.413721,69.432601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.277752,-3.012292,72.437630,86.735192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551703,1.467385,0.289932,0.021001,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.691845,tube-mpc,0,-126.340000,54.885000,4.501568,0.599089,4.290000,0.535000,0.211568,0.064089,0.823360,2.104141,-0.213464,2.104141,0.823360,0.150000,0.800000,43,24,42.683369,11.970145,42.683369,11.970145,0.000000,12.462456,0.000000,64.000000,0.000000,0.000000,-93.154839,-3.860965,76.981652,87.440198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.620408,1.564216,0.232307,0.022511,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700131,tube-mpc,0,-126.340000,54.885000,4.532349,0.579553,4.300000,0.555000,0.232349,0.024553,0.152474,3.811850,-0.579401,3.811850,0.152474,0.210000,0.580000,44,13,44.179200,13.052725,44.179200,13.052725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.275151,-2.852077,79.797235,91.424143,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548062,1.456032,0.230881,0.020852,0.504604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710113,tube-mpc,0,-126.340000,54.885000,4.568151,0.557028,4.300000,0.575000,0.268151,-0.017972,0.640391,2.043152,-0.152474,2.043152,0.640391,0.360000,0.320000,23,48,22.663223,47.808480,22.663223,47.808480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.461953,-0.737875,84.909891,102.435478,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.137364,1.747106,0.262666,0.037398,0.579088,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720132,tube-mpc,0,-126.340000,54.885000,4.602703,0.535612,4.330000,0.565000,0.272703,-0.029388,2.165131,-3.811850,-0.152474,-3.811850,2.165131,0.360000,0.310000,6,93,5.552309,98.532718,5.552309,98.532718,0.000000,-5.724239,0.000000,64.000000,0.000000,0.000000,-90.296223,1.281022,78.769746,93.523463,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565394,1.755999,0.244652,0.033918,0.500680,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730146,tube-mpc,0,-126.340000,54.885000,4.635877,0.515490,4.360000,0.505000,0.275877,0.010490,3.079975,-8.508050,0.091484,-8.508050,3.079975,0.270000,0.610000,5,107,5.261507,106.750000,5.261507,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.888053,1.827142,76.781642,94.383194,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590268,1.644084,0.286349,0.028275,0.500912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740141,tube-mpc,0,-126.340000,54.885000,4.667670,0.496765,4.390000,0.445000,0.277670,0.051765,2.226120,-6.678361,0.213464,-6.678361,2.226120,0.170000,0.800000,25,91,24.776660,90.985213,24.776660,90.985213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.341704,1.294971,79.871053,96.458791,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576166,1.623275,0.289552,0.025920,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750176,tube-mpc,0,-126.340000,54.885000,4.698293,0.479414,4.410000,0.415000,0.288293,0.064414,0.884349,-0.823360,0.152474,-0.823360,0.884349,0.120000,0.890000,46,46,45.632185,37.051724,45.632185,37.051724,0.000000,8.933489,0.000000,64.000000,0.000000,0.000000,-85.346770,0.290206,83.902536,98.144889,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576680,1.786790,0.290895,0.032066,0.505134,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760172,tube-mpc,0,-126.340000,54.885000,4.727541,0.463652,4.420000,0.445000,0.307541,0.018652,0.213464,4.726694,-0.518412,4.726694,0.213464,0.270000,0.700000,36,4,36.229235,3.972413,36.229235,3.972413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.982583,0.044832,88.226628,101.463850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568093,1.758208,0.321887,0.046588,0.500633,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770146,tube-mpc,0,-126.340000,54.885000,4.755504,0.449515,4.440000,0.485000,0.315504,-0.035485,0.945339,4.787684,-0.579401,4.787684,0.945339,0.400000,0.380000,13,27,12.972393,26.923260,12.972393,26.923260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.184584,1.896924,96.734717,119.167546,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590204,1.812769,0.290298,0.031344,0.500718,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780142,tube-mpc,0,-126.340000,54.885000,4.782344,0.437010,4.460000,0.495000,0.322344,-0.057990,0.945339,4.787684,-0.213464,-0.884349,1.982162,0.330000,0.250000,21,40,20.608374,39.853532,20.608374,39.853532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.797120,1.157081,88.964122,110.166942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590461,1.792654,0.248757,0.684611,0.500979,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790139,tube-mpc,0,-126.340000,54.885000,4.808033,0.426239,4.480000,0.445000,0.328033,-0.018761,1.982162,-0.884349,0.274453,-8.630029,2.226120,0.260000,0.310000,19,85,18.603091,86.785546,18.603091,86.785546,0.000000,-1.932014,0.000000,64.000000,0.000000,0.000000,-86.016386,2.483182,90.651300,106.754178,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,8.239075,1.745355,0.242962,0.038971,0.500963,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.010779,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800955,tube-mpc,0,-126.340000,54.885000,4.834567,0.416612,4.510000,0.365000,0.324567,0.051612,2.165131,-12.838311,-0.213464,-12.838311,2.165131,0.250000,0.450000,14,107,14.172457,106.750000,14.172457,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.545724,5.805145,88.809707,100.719386,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563159,1.715150,0.391856,0.042066,0.757408,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008482,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.811027,tube-mpc,0,-126.340000,54.885000,4.858131,0.409608,4.530000,0.235000,0.328131,0.174608,1.738204,-13.143259,-0.091484,-13.143259,1.738204,0.220000,0.760000,19,107,19.270937,106.750000,19.270937,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.351613,8.975089,93.739310,105.262755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.647685,1.786260,0.336994,1.973429,0.500977,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010257,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.821317,tube-mpc,0,-126.340000,54.885000,4.881104,0.404463,4.540000,0.135000,0.341104,0.269463,0.457422,-7.105289,-0.396432,-7.105289,0.457422,0.210000,0.930000,33,107,32.808699,106.750000,32.808699,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.301656,11.148973,96.161634,106.885024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.118146,1.789076,0.352420,0.030313,0.501179,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.831374,tube-mpc,0,-126.340000,54.885000,4.902509,0.401452,4.550000,0.115000,0.352509,0.286452,-0.762370,0.945339,-0.091484,0.945339,-0.762370,0.270000,0.960000,39,62,39.091437,52.890420,39.091437,52.890420,0.000000,8.859580,0.000000,64.000000,0.000000,0.000000,-88.890050,10.391749,94.614402,108.148618,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.428239,1.761127,0.335798,0.035584,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.841386,tube-mpc,0,-126.340000,54.885000,4.922818,0.400479,4.550000,0.165000,0.372818,0.235479,-1.128308,7.044299,0.091484,7.044299,-1.128308,0.220000,0.870000,52,17,52.341551,6.209559,52.341551,6.209559,0.000000,10.540441,0.000000,64.000000,0.000000,0.000000,-89.723949,8.444957,98.025017,113.365429,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593535,1.728311,0.274911,0.028086,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.851383,tube-mpc,0,-126.340000,54.885000,4.942128,0.401565,4.540000,0.255000,0.402128,0.146565,-0.396432,11.008623,0.701380,11.008623,-0.396432,0.360000,0.530000,33,-4,32.559378,-4.009428,32.559378,-4.009428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.957458,5.443295,98.536989,117.073067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569741,1.741922,0.331952,0.028917,0.501253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.861386,tube-mpc,0,-126.340000,54.885000,4.960500,0.404743,4.560000,0.345000,0.400500,0.059743,1.555235,5.641538,0.030495,5.641538,1.555235,0.420000,0.200000,5,41,4.735476,62.519945,4.735476,62.519945,0.000000,-21.529372,0.000000,64.000000,0.000000,0.000000,-89.790909,3.879972,107.380933,133.131936,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.096001,1.718851,0.243008,0.027345,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.871381,tube-mpc,0,-126.340000,54.885000,4.977930,0.410036,4.590000,0.345000,0.387930,0.065036,3.140965,-3.079975,-0.701380,-3.079975,3.140965,0.280000,0.220000,3,86,2.834739,106.750000,2.834739,106.750000,0.000000,-20.759428,0.000000,64.000000,0.000000,0.000000,-85.542363,3.270588,98.064919,123.253721,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564833,1.598207,0.254658,0.041564,0.500861,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.881381,tube-mpc,0,-126.340000,54.885000,4.994454,0.417473,4.630000,0.285000,0.364454,0.132473,2.897006,-9.544873,-0.457422,-9.544873,2.897006,0.190000,0.490000,12,107,11.708045,106.750000,11.708045,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.018601,4.683867,100.345066,121.970917,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569306,1.586465,0.258695,0.038662,0.500877,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.891380,tube-mpc,0,-126.340000,54.885000,5.010075,0.427067,4.650000,0.205000,0.360075,0.222067,1.982162,-10.032790,-0.030495,-10.032790,1.982162,0.160000,0.790000,21,107,21.283325,106.750000,21.283325,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.308843,7.851359,106.606647,123.838010,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553811,1.599744,0.332431,0.019712,0.500307,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.901380,tube-mpc,0,-126.340000,54.885000,5.024802,0.438830,4.670000,0.145000,0.354802,0.293830,-0.579401,-4.848673,0.457422,-4.848673,-0.579401,0.180000,0.930000,41,107,40.706461,106.750000,40.706461,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.587002,10.859444,107.757097,122.843441,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553117,1.682485,0.361003,0.031171,0.558631,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.911382,tube-mpc,0,-126.340000,54.885000,5.038638,0.452769,4.670000,0.135000,0.368638,0.317769,-1.982162,2.470079,0.213464,2.470079,-1.982162,0.270000,0.990000,45,62,44.895892,57.152749,44.895892,57.152749,0.000000,4.597251,0.000000,64.000000,0.000000,0.000000,-80.726230,10.709675,103.236441,120.663918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574969,1.818175,0.294169,0.037071,0.500626,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008238,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.921379,tube-mpc,0,-126.340000,54.885000,5.051571,0.468869,4.660000,0.205000,0.391571,0.263869,-1.494245,10.276748,-0.213464,10.276748,-1.494245,0.380000,0.840000,31,17,30.779128,1.470271,30.779128,1.470271,0.000000,15.279729,0.000000,64.000000,0.000000,0.000000,-80.659280,8.447084,104.452595,125.058805,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551138,1.504948,0.242835,0.021652,0.500605,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.931415,tube-mpc,0,-126.340000,54.885000,5.063646,0.487203,4.660000,0.315000,0.403646,0.172203,0.030495,12.472374,0.152474,12.472374,0.030495,0.400000,0.490000,16,6,15.832765,6.342576,15.832765,6.342576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.068111,5.030420,108.482624,135.199628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555252,1.432357,0.206838,0.016511,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.941409,tube-mpc,0,-126.340000,54.885000,5.074752,0.507607,4.670000,0.405000,0.404752,0.102607,0.884349,7.593205,0.091484,7.593205,0.884349,0.310000,0.220000,17,51,17.296514,65.778997,17.296514,65.778997,0.000000,-14.436422,0.000000,64.000000,0.000000,0.000000,-79.166504,2.223459,112.032018,141.706079,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548546,1.454333,0.199011,0.019537,0.501457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.951376,tube-mpc,0,-126.340000,54.885000,5.084897,0.530066,4.690000,0.435000,0.394897,0.095066,0.884349,-1.616224,0.579401,-1.616224,0.884349,0.240000,0.300000,22,96,21.523413,106.750000,21.523413,106.750000,0.000000,-10.407424,0.000000,64.000000,0.000000,0.000000,-79.474128,1.964804,105.757946,130.985085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553010,1.556115,0.239661,0.018992,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.961410,tube-mpc,0,-126.340000,54.885000,5.094145,0.554775,4.700000,0.405000,0.394145,0.149775,0.945339,-6.129455,-0.213464,-6.129455,0.945339,0.240000,0.590000,18,107,18.222872,106.750000,18.222872,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.682699,3.360396,104.848804,127.478093,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556301,1.655363,0.295593,0.036377,0.502104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.971411,tube-mpc,0,-126.340000,54.885000,5.102369,0.581460,4.710000,0.365000,0.392369,0.216460,-0.091484,-5.336590,-0.274453,-5.336590,-0.091484,0.240000,0.840000,25,107,24.895199,106.750000,24.895199,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.705425,6.030030,107.708810,127.712912,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564457,1.510308,0.395006,0.019552,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.982843,tube-mpc,0,-126.340000,54.885000,5.110508,0.614429,4.710000,0.335000,0.400508,0.279429,-1.067318,0.823360,0.152474,0.823360,-1.067318,0.230000,0.970000,36,82,35.810934,82.292211,35.810934,82.292211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.885043,7.013433,104.890402,123.504318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598126,1.502755,0.258082,0.018211,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.991374,tube-mpc,0,-126.340000,54.885000,5.115666,0.640697,4.700000,0.375000,0.415666,0.265697,-1.433256,6.190445,0.457422,6.190445,-1.433256,0.280000,0.910000,35,43,35.294877,42.765915,35.294877,42.765915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.084573,6.089590,104.206737,122.862467,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546100,1.458718,0.216971,0.018979,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.001383,tube-mpc,0,-126.340000,54.885000,5.120675,0.673282,4.700000,0.455000,0.420675,0.218282,-0.640391,10.398727,-0.213464,10.398727,-0.640391,0.330000,0.670000,23,25,22.918975,25.238547,22.918975,25.238547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.999853,4.061554,104.201248,123.928320,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557065,1.432959,0.210008,0.015933,0.500591,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.011374,tube-mpc,0,-126.340000,54.885000,5.124498,0.707642,4.700000,0.555000,0.424498,0.152642,-0.213464,9.117946,-0.091484,9.117946,-0.213464,0.330000,0.450000,17,50,17.461803,50.229932,17.461803,50.229932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.549885,1.588689,104.702070,127.062740,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548140,1.626948,0.227998,0.030046,0.500641,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.021379,tube-mpc,0,-126.340000,54.885000,5.127088,0.743826,4.710000,0.615000,0.417088,0.128826,0.030495,3.384923,0.274453,3.384923,0.030495,0.270000,0.420000,19,95,18.716232,100.395035,18.716232,100.395035,0.000000,-5.165103,0.000000,64.000000,0.000000,0.000000,-86.170887,-1.115124,95.165059,115.902903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552465,1.546947,0.222619,0.019636,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.031380,tube-mpc,0,-126.340000,54.885000,5.128369,0.781685,4.720000,0.625000,0.408369,0.156685,0.030495,-1.372266,-0.213464,-1.372266,0.030495,0.240000,0.640000,18,107,18.228461,106.750000,18.228461,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.741286,-3.735189,90.055903,111.674466,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556499,1.449008,0.256008,0.016427,0.503422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.041380,tube-mpc,0,-126.340000,54.885000,5.128268,0.821145,4.720000,0.635000,0.408268,0.186145,0.091484,-0.213464,-0.091484,-0.213464,0.091484,0.230000,0.860000,17,101,16.975413,100.515484,16.975413,100.515484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.198429,-5.580894,91.399489,112.089751,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551768,1.437913,0.255542,0.015498,0.507302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.051379,tube-mpc,0,-126.340000,54.885000,5.126705,0.862121,4.720000,0.665000,0.406705,0.197121,-1.311276,4.360757,0.030495,4.360757,-1.311276,0.230000,0.920000,28,60,28.404246,59.703105,28.404246,59.703105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.302213,-7.356813,89.504010,108.014514,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552818,1.484481,0.310766,0.021168,0.502360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.061385,tube-mpc,0,-126.340000,54.885000,5.123591,0.904544,4.700000,0.735000,0.423591,0.169544,-1.799193,8.752008,0.152474,8.752008,-1.799193,0.260000,0.860000,31,26,30.543452,25.597662,30.543452,25.597662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.511049,-8.582484,92.399616,108.902973,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588185,1.609124,0.229672,0.032095,0.501015,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.071412,tube-mpc,0,-126.340000,54.885000,5.118823,0.948377,4.690000,0.825000,0.428823,0.123377,-1.860183,9.361904,-0.213464,9.361904,-1.860183,0.310000,0.530000,24,46,23.985236,45.567783,23.985236,45.567783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.235624,-8.501919,95.149336,111.367739,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560057,1.568663,0.232942,0.022352,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.081384,tube-mpc,0,-126.340000,54.885000,5.112347,0.993175,4.690000,0.885000,0.422347,0.108175,-1.006328,4.421746,-0.457422,4.421746,-1.006328,0.290000,0.420000,15,91,14.558842,96.363953,14.558842,96.363953,0.000000,-5.796169,0.000000,64.000000,0.000000,0.000000,-91.611666,-8.908113,88.686705,105.439680,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570754,1.635744,0.241408,0.036889,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.091381,tube-mpc,0,-126.340000,54.885000,5.104019,1.039175,4.680000,0.905000,0.424019,0.134175,-0.518412,-0.457422,0.152474,-0.457422,-0.518412,0.260000,0.590000,10,107,9.544936,106.750000,9.544936,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.345970,-10.126542,81.269038,100.542830,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562931,1.581187,0.244134,0.023630,0.501609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.101380,tube-mpc,0,-126.340000,54.885000,5.093741,1.086159,4.690000,0.905000,0.403741,0.181159,-0.457422,-0.945339,0.396432,-0.945339,-0.457422,0.210000,0.800000,10,107,10.142674,106.750000,10.142674,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.331496,-11.095122,81.764616,100.237490,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558444,1.524004,0.259415,0.019705,0.507888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.111378,tube-mpc,0,-126.340000,54.885000,5.081404,1.133984,4.690000,0.935000,0.391404,0.198984,-1.189297,3.323933,0.396432,3.323933,-1.189297,0.170000,0.930000,19,72,19.044820,72.224769,19.044820,72.224769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.627515,-12.521642,80.693009,97.543438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548029,1.435498,0.243373,0.016498,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.121378,tube-mpc,0,-126.340000,54.885000,5.066890,1.182532,4.680000,0.995000,0.386890,0.187532,-2.104141,7.959143,-0.091484,7.959143,-2.104141,0.210000,0.860000,21,38,20.825994,38.191951,20.825994,38.191951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.120496,-13.155134,83.675497,97.427518,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.606622,1.731730,0.252188,0.026431,0.504758,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.131380,tube-mpc,0,-126.340000,54.885000,5.050075,1.231674,4.670000,1.075000,0.380075,0.156674,-2.531068,9.178935,-0.213464,9.178935,-2.531068,0.230000,0.630000,19,45,19.416822,44.743655,19.416822,44.743655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.697593,-12.590326,85.269216,97.139729,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571636,1.475745,0.215004,0.021184,0.501727,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.141379,tube-mpc,0,-126.340000,54.885000,5.030847,1.281237,4.650000,1.145000,0.380847,0.136237,-1.982162,5.946486,-0.335443,5.946486,-1.982162,0.260000,0.570000,7,75,6.786533,74.971312,6.786533,74.971312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.246756,-12.391199,80.130043,91.863577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563318,1.489001,0.219542,0.026753,0.502408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.151382,tube-mpc,0,-126.340000,54.885000,5.009063,1.331123,4.640000,1.175000,0.369063,0.156123,-2.043152,1.738204,0.457422,1.738204,-2.043152,0.230000,0.580000,5,107,4.772297,106.750000,4.772297,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.715200,-12.597435,72.684371,86.701526,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552668,1.431661,0.235482,0.016926,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.161408,tube-mpc,0,-126.340000,54.885000,4.984545,1.381271,4.630000,1.195000,0.354545,0.186271,-1.372266,-0.335443,0.579401,-0.335443,-1.372266,0.160000,0.800000,2,107,2.083329,106.749999,2.083329,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.943818,-14.072481,69.734059,85.990323,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550991,1.598475,0.328404,0.025433,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.171408,tube-mpc,0,-126.340000,54.885000,4.957282,1.431289,4.610000,1.215000,0.347282,0.216289,-2.104141,1.738204,0.091484,1.738204,-2.104141,0.120000,0.940000,10,86,9.662013,85.585430,9.662013,85.585430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.412121,-15.512803,69.256885,84.164167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553047,1.563521,0.297558,0.022356,0.500516,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.181411,tube-mpc,0,-126.340000,54.885000,4.927075,1.481162,4.590000,1.265000,0.337075,0.216162,-3.018985,6.373413,0.091484,6.373413,-3.018985,0.120000,0.910000,15,49,15.094903,48.835288,15.094903,48.835288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.221739,-16.633083,70.963256,83.452453,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571577,1.737549,0.325263,0.042889,0.500690,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.191978,tube-mpc,0,-126.340000,54.885000,4.891824,1.533508,4.560000,1.345000,0.331824,0.188508,-3.811850,9.483883,-0.091484,9.483883,-3.811850,0.150000,0.720000,15,36,15.407370,35.527055,15.407370,35.527055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.589493,-16.829922,74.885192,86.484960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576917,1.634573,0.216958,0.024196,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.201380,tube-mpc,0,-126.340000,54.885000,4.857451,1.579640,4.530000,1.415000,0.327451,0.164640,-3.567892,7.166278,0.091484,7.166278,-3.567892,0.140000,0.510000,10,70,10.229684,69.851957,10.229684,69.851957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.114823,-15.954540,78.086246,90.385494,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572964,1.806626,0.295851,0.041552,0.501329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.211391,tube-mpc,0,-126.340000,54.885000,4.817615,1.628136,4.510000,1.455000,0.307615,0.173136,-2.714037,2.470079,0.640391,2.470079,-2.714037,0.140000,0.540000,-5,107,-4.915329,106.749891,-4.915329,106.749891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.108071,-15.787222,70.303074,84.738330,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594348,1.714376,0.305620,0.027823,0.501029,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.221384,tube-mpc,0,-126.340000,54.885000,4.774387,1.675755,4.490000,1.465000,0.284387,0.210755,-2.348100,-1.433256,0.396432,-1.433256,-2.348100,0.120000,0.780000,-14,107,-14.388467,106.750000,-14.388467,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.718662,-16.482966,66.672224,84.914657,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567611,2.465668,0.349095,0.048777,1.055419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009498,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.231381,tube-mpc,0,-126.340000,54.885000,4.727551,1.722436,4.470000,1.485000,0.257551,0.237436,-2.775027,0.823360,0.274453,0.823360,-2.775027,0.080000,0.940000,-12,89,-12.408862,89.217552,-12.408862,89.217552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.845281,-17.033573,64.486623,80.462557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.884727,1.731376,0.300839,0.032175,0.500956,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008460,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.241383,tube-mpc,0,-126.340000,54.885000,4.676974,1.768015,4.450000,1.515000,0.226974,0.253015,-2.653048,4.787684,0.396432,4.787684,-2.653048,0.060000,0.930000,-17,57,-16.591191,56.710914,-16.591191,56.710914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.823994,-17.480012,66.281573,79.228717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567372,1.734668,0.377395,0.032314,0.500914,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008224,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.251412,tube-mpc,0,-126.340000,54.885000,4.622401,1.812426,4.420000,1.575000,0.202401,0.237426,-3.323933,6.983309,-0.213464,6.983309,-3.323933,0.010000,0.780000,-10,48,-10.235917,47.738597,-10.235917,47.738597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.800574,-16.607245,70.533029,80.755603,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563922,1.666195,0.244074,0.021547,0.500443,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.261412,tube-mpc,0,-126.340000,54.885000,4.564022,1.855251,4.400000,1.635000,0.164022,0.220251,-3.933829,5.946486,-0.213464,5.946486,-3.933829,-0.020000,0.600000,-9,69,-8.747775,68.852520,-8.747775,68.852520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.563454,-15.353123,70.513195,78.669261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557129,1.536889,0.195132,0.019918,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.271389,tube-mpc,0,-126.340000,54.885000,4.501711,1.896371,4.360000,1.675000,0.141711,0.221371,-4.665705,2.104141,0.213464,2.104141,-4.665705,-0.050000,0.600000,-6,100,-6.447464,99.623148,-6.447464,99.623148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.361911,-14.208946,64.770666,72.821009,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576082,1.564397,0.242267,0.033813,0.500908,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.281413,tube-mpc,0,-126.340000,54.885000,4.434913,1.935901,4.310000,1.695000,0.124913,0.240901,-5.946486,-0.030495,0.213464,-0.030495,-5.946486,-0.030000,0.730000,-5,107,-5.148851,106.661029,-5.148851,106.661029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.363456,-14.481982,60.312092,71.924628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566400,1.433726,0.312066,0.015923,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.291420,tube-mpc,0,-126.340000,54.885000,4.363930,1.973418,4.260000,1.705000,0.103930,0.268418,-6.007476,0.762370,0.518412,0.762370,-6.007476,-0.030000,0.900000,-11,85,-11.447269,85.265292,-11.447269,85.265292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.446619,-15.399642,60.222846,73.725311,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573651,1.513973,0.286088,0.051041,0.500861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.301416,tube-mpc,0,-126.340000,54.885000,4.288641,2.008795,4.200000,1.735000,0.088641,0.273795,-6.373413,4.177788,0.457422,4.177788,-6.373413,-0.030000,0.920000,-14,52,-13.895241,52.492867,-13.895241,52.492867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.003226,-15.777697,60.659922,73.595109,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569641,1.436650,0.209120,0.016245,0.500241,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.311405,tube-mpc,0,-126.340000,54.885000,4.208928,2.041899,4.140000,1.785000,0.068928,0.256899,-7.166278,5.519559,0.213464,5.519559,-7.166278,-0.050000,0.730000,-11,53,-10.545600,53.133244,-10.545600,53.133244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.182399,-14.719515,62.701270,73.595735,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545411,1.420689,0.169702,0.016068,0.500615,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.321404,tube-mpc,0,-126.340000,54.885000,4.124592,2.072623,4.070000,1.835000,0.054592,0.237623,-7.471226,3.140965,-0.091484,3.140965,-7.471226,-0.080000,0.600000,-11,80,-10.728154,80.052527,-10.728154,80.052527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.854793,-13.950237,59.382689,70.150467,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542720,1.554106,0.193383,0.017214,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.331408,tube-mpc,0,-126.340000,54.885000,4.035566,2.100803,4.000000,1.845000,0.035566,0.255803,-7.532216,-0.030495,0.030495,-0.030495,-7.532216,-0.050000,0.640000,-22,103,-22.118383,102.584397,-22.118383,102.584397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.727854,-14.488898,53.987402,67.361854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543427,1.419375,0.208749,0.016911,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.341406,tube-mpc,0,-126.340000,54.885000,3.941904,2.126256,3.930000,1.845000,0.011904,0.281256,-7.776174,-1.738204,0.457422,-1.738204,-7.776174,-0.120000,0.790000,-20,104,-19.821508,103.530345,-19.821508,103.530345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.724229,-15.197902,52.530041,67.880002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560060,1.497147,0.304173,0.028287,0.501031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.351414,tube-mpc,0,-126.340000,54.885000,3.843398,2.148878,3.850000,1.845000,-0.006602,0.303878,-8.630029,-0.152474,0.335443,-0.152474,-8.630029,-0.110000,0.950000,-20,75,-20.280445,75.085846,-20.280445,75.085846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.524969,-16.303217,54.110204,69.816251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559664,1.480635,0.341197,0.023378,0.501041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.361408,tube-mpc,0,-126.340000,54.885000,3.740233,2.168480,3.760000,1.865000,-0.019767,0.303480,-9.666852,2.470079,0.274453,2.470079,-9.666852,-0.140000,0.860000,-13,57,-12.788600,57.292056,-12.788600,57.292056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.017383,-16.446407,58.166765,73.003425,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552835,1.468825,0.223067,0.024790,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.371413,tube-mpc,0,-126.340000,54.885000,3.632114,2.184978,3.670000,1.895000,-0.037886,0.289978,-10.459717,3.750861,0.091484,3.750861,-10.459717,-0.130000,0.720000,-13,54,-12.905468,54.186736,-12.905468,54.186736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.668548,-16.692346,58.124228,72.556397,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563245,1.448238,0.202232,0.017670,0.502955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.381409,tube-mpc,0,-126.340000,54.885000,3.519260,2.198207,3.570000,1.925000,-0.050740,0.273207,-11.008623,1.067318,-0.213464,1.067318,-11.008623,-0.090000,0.690000,-20,74,-20.496938,73.702746,-20.496938,73.702746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.742685,-16.755820,53.491379,67.914986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550868,1.523919,0.197005,0.018569,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.391408,tube-mpc,0,-126.340000,54.885000,3.401508,2.208065,3.460000,1.925000,-0.058492,0.283065,-11.191592,-2.775027,0.579401,-2.775027,-11.191592,-0.120000,0.670000,-23,105,-22.596628,105.434824,-22.596628,105.434824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.866137,-16.873961,47.349432,62.712884,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548820,1.461075,0.245509,0.016579,0.502513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.401416,tube-mpc,0,-126.340000,54.885000,3.278773,2.214434,3.350000,1.895000,-0.071227,0.319434,-11.496540,-4.970653,0.335443,-4.970653,-11.496540,-0.260000,0.820000,-9,107,-9.313437,106.749994,-9.313437,106.749994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.075549,-17.741695,46.474379,64.092999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559696,1.731011,0.385444,0.025152,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.411410,tube-mpc,0,-126.340000,54.885000,3.151386,2.217190,3.250000,1.875000,-0.098614,0.342190,-12.289405,-1.921172,0.335443,-1.921172,-12.289405,-0.200000,0.940000,-16,74,-16.242592,73.919885,-16.242592,73.919885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.380930,-19.605955,49.587123,68.407421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555053,1.452582,0.264009,0.018035,0.501789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.421408,tube-mpc,0,-126.340000,54.885000,3.019134,2.216240,3.130000,1.875000,-0.110866,0.341240,-11.557530,0.457422,-0.274453,0.457422,-11.557530,-0.170000,0.880000,-32,54,-32.045498,54.175815,-32.045498,54.175815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.470132,-20.267378,53.350077,71.769201,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551105,1.503588,0.199906,0.018603,0.501078,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.431414,tube-mpc,0,-126.340000,54.885000,2.881999,2.211480,3.020000,1.885000,-0.138001,0.326480,-11.801488,2.470079,0.457422,2.470079,-11.801488,-0.180000,0.690000,-36,49,-35.845903,48.877317,-35.845903,48.877317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.043632,-20.443946,52.306672,71.753795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566335,1.475996,0.210107,0.025069,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.441409,tube-mpc,0,-126.340000,54.885000,2.740297,2.202830,2.910000,1.895000,-0.169703,0.307830,-12.533363,-0.152474,0.030495,-0.152474,-12.533363,-0.270000,0.570000,-26,76,-26.366767,75.503319,-26.366767,75.503319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.652930,-19.846114,49.881572,67.743475,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556262,1.460915,0.211481,0.016237,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.451410,tube-mpc,0,-126.340000,54.885000,2.593864,2.190195,2.780000,1.875000,-0.186136,0.315195,-13.692166,-4.299767,0.091484,-4.299767,-13.692166,-0.270000,0.630000,-23,102,-23.483232,102.170509,-23.483232,102.170509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.990503,-20.100101,45.048925,63.031269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548929,1.577695,0.237196,0.019021,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.461410,tube-mpc,0,-126.340000,54.885000,2.442899,2.173509,2.640000,1.835000,-0.197101,0.338509,-14.546020,-5.214611,0.579401,-5.214611,-14.546020,-0.230000,0.810000,-27,93,-27.353731,92.815637,-27.353731,92.815637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.139596,-21.578369,42.085841,62.383473,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554233,1.473374,0.268586,0.019115,0.501052,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.471411,tube-mpc,0,-126.340000,54.885000,2.287443,2.152699,2.500000,1.805000,-0.212557,0.347699,-16.131750,-3.811850,1.006328,-3.811850,-16.131750,-0.230000,0.880000,-19,71,-19.353903,71.436800,-19.353903,71.436800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.500584,-22.478348,41.377967,60.941520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552792,1.452181,0.230032,0.015768,0.501079,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.481411,tube-mpc,0,-126.340000,54.885000,2.127644,2.127710,2.350000,1.785000,-0.222356,0.342710,-16.802635,-1.128308,0.457422,-1.128308,-16.802635,-0.210000,0.800000,-20,51,-19.760264,51.165960,-19.760264,51.165960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.445114,-23.240123,45.179238,64.593574,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551969,1.642854,0.220751,0.023457,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.491412,tube-mpc,0,-126.340000,54.885000,1.963622,2.098491,2.180000,1.785000,-0.216378,0.313491,-16.802635,0.030495,-0.091484,0.030495,-16.802635,-0.200000,0.650000,-24,47,-23.910399,47.457680,-23.910399,47.457680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.978148,-23.865742,46.176956,67.319383,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568608,1.436213,0.199401,0.015609,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.501408,tube-mpc,0,-126.340000,54.885000,1.795604,2.065019,2.020000,1.785000,-0.224396,0.280019,-17.107583,-1.677214,1.006328,-1.677214,-17.107583,-0.190000,0.540000,-28,64,-27.739707,64.020085,-27.739707,64.020085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.503571,-24.307908,43.514385,66.391510,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559437,1.728445,0.250425,0.034147,0.504400,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.511409,tube-mpc,0,-126.340000,54.885000,1.623584,2.027226,1.850000,1.755000,-0.226416,0.272226,-16.985604,-5.397580,0.213464,-5.397580,-16.985604,-0.210000,0.550000,-32,89,-31.575341,89.492010,-31.575341,89.492010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.567466,-24.628598,37.356120,60.570780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559088,1.674523,0.232227,0.024073,0.500975,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.521406,tube-mpc,0,-126.340000,54.885000,1.447875,1.985122,1.680000,1.695000,-0.232125,0.290122,-17.168573,-7.776174,0.701380,-7.776174,-17.168573,-0.260000,0.680000,-29,96,-28.834679,95.976594,-28.834679,95.976594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.573302,-25.063125,33.046837,56.766701,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559164,1.488951,0.221263,0.020321,0.501629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.531413,tube-mpc,0,-126.340000,54.885000,1.268429,1.938631,1.500000,1.645000,-0.231571,0.293631,-18.693313,-6.617372,0.030495,-6.617372,-18.693313,-0.270000,0.830000,-17,70,-17.317845,69.510769,-17.317845,69.510769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.638173,-25.692324,32.088972,55.091058,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555060,1.602980,0.281440,0.026933,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.541410,tube-mpc,0,-126.340000,54.885000,1.085810,1.887842,1.310000,1.605000,-0.224190,0.282842,-19.486178,-2.653048,0.091484,-2.653048,-19.486178,-0.240000,0.790000,-15,34,-14.607230,34.282712,-14.607230,34.282712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.774272,-25.952009,40.153785,63.163050,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555007,1.515120,0.195237,0.016768,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.552133,tube-mpc,0,-126.340000,54.885000,0.886419,1.828533,1.100000,1.595000,-0.213581,0.233533,-20.401022,-1.128308,0.396432,-1.128308,-20.401022,-0.190000,0.560000,-14,32,-13.969623,32.045247,-13.969623,32.045247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.167321,-25.326875,55.654260,74.694729,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589925,1.686396,0.235831,0.024043,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.561382,tube-mpc,0,-126.340000,54.885000,0.711756,1.773381,0.920000,1.565000,-0.208244,0.208381,-19.974095,-4.055809,0.091484,-4.055809,-19.974095,-0.160000,0.420000,-24,62,-24.003419,62.439575,-24.003419,62.439575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.931034,-24.709764,59.388888,78.753641,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560859,1.596680,0.222787,0.024724,0.502072,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.571387,tube-mpc,0,-126.340000,54.885000,0.520233,1.709568,0.730000,1.505000,-0.209767,0.204568,-19.547167,-8.630029,-0.152474,-8.630029,-19.547167,-0.180000,0.460000,-30,93,-29.667362,93.352662,-29.667362,93.352662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.147959,-24.357278,50.222016,72.458825,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591032,1.737229,0.266222,0.035733,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.581385,tube-mpc,0,-126.340000,54.885000,0.326426,1.641523,0.530000,1.415000,-0.203574,0.226523,-19.974095,-11.618519,0.030495,-11.618519,-19.974095,-0.230000,0.670000,-23,98,-22.667144,98.382544,-22.667144,98.382544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.875831,-24.259870,44.105296,68.229085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567498,1.703497,0.305146,0.030434,0.501160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.591388,tube-mpc,0,-126.340000,54.885000,0.130349,1.569200,0.330000,1.335000,-0.199651,0.234200,-20.949928,-8.812998,0.518412,-8.812998,-20.949928,-0.240000,0.820000,-13,59,-13.182854,58.926038,-13.182854,58.926038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.773392,-24.803506,44.181645,68.443320,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588449,1.781703,0.410403,0.059770,0.501685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008356,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.601393,tube-mpc,0,-126.340000,54.885000,-0.067641,1.492673,0.120000,1.285000,-0.187641,0.207673,-22.596648,-4.665705,0.274453,-4.665705,-22.596648,-0.210000,0.730000,-1,25,-0.912376,25.013153,-0.912376,25.013153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.397831,-24.495156,59.347427,77.770446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.607293,1.742285,0.238659,0.028233,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.611382,tube-mpc,0,-126.340000,54.885000,-0.266930,1.412134,-0.100000,1.255000,-0.166930,0.157134,-22.474668,-2.531068,-0.030495,-2.531068,-22.474668,-0.130000,0.510000,-10,17,-9.533492,17.276466,-9.533492,17.276466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.371947,-23.838574,70.531282,84.998974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579217,1.551775,0.206073,0.021295,0.502739,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.621380,tube-mpc,0,-126.340000,54.885000,-0.467682,1.327464,-0.310000,1.215000,-0.157682,0.112464,-21.254876,-6.007476,0.396432,-6.007476,-21.254876,-0.110000,0.320000,-24,55,-23.764185,54.585014,-23.764185,54.585014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.208943,-22.677147,74.525668,90.010959,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557184,1.791277,0.404359,0.060399,0.501264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.631850,tube-mpc,0,-126.340000,54.885000,-0.678970,1.234521,-0.510000,1.125000,-0.168970,0.109521,-19.364199,-11.374561,0.091484,-11.374561,-19.364199,-0.140000,0.350000,-40,93,-40.314502,93.398702,-40.314502,93.398702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.812995,-21.765089,65.691505,85.324123,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597432,1.699286,0.223877,0.023555,0.500691,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.641379,tube-mpc,0,-126.340000,54.885000,-0.871921,1.146202,-0.690000,1.015000,-0.181921,0.131202,-18.327375,-13.936124,0.396432,-13.936124,-18.327375,-0.240000,0.600000,-40,92,-39.884711,92.146962,-39.884711,92.146962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.812454,-21.213280,57.664445,81.395907,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555101,1.524152,0.265514,0.021004,0.500998,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.651413,tube-mpc,0,-126.340000,54.885000,-1.075420,1.049465,-0.870000,0.895000,-0.205420,0.154465,-18.571334,-12.899301,0.518412,-12.899301,-18.571334,-0.340000,0.740000,-27,70,-26.575422,69.649321,-26.575422,69.649321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.210409,-20.118828,53.747721,79.127977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585626,1.905180,0.364578,0.052973,0.500956,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008429,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.661382,tube-mpc,0,-126.340000,54.885000,-1.277629,0.949645,-1.060000,0.795000,-0.217629,0.154645,-20.035084,-8.447060,-0.091484,-8.447060,-20.035084,-0.340000,0.770000,-12,26,-12.138923,26.228402,-12.138923,26.228402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.723514,-19.815557,59.008574,83.778638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562000,1.464402,0.204700,0.021909,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.671411,tube-mpc,0,-126.340000,54.885000,-1.480734,0.845603,-1.270000,0.745000,-0.210734,0.100603,-20.827949,-4.970653,-1.006328,-4.970653,-20.827949,-0.260000,0.530000,-11,9,-11.427535,9.240564,-11.427535,9.240564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.909313,-18.924783,67.925910,86.533603,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559833,1.710195,0.252613,0.036608,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.681382,tube-mpc,0,-126.340000,54.885000,-1.682001,0.738680,-1.470000,0.675000,-0.212001,0.063680,-20.827949,-4.970653,-0.335443,-7.593205,-21.437845,-0.200000,0.260000,-17,27,-17.309761,26.502284,-17.309761,26.502284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.810322,-18.172514,73.017646,89.932967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583499,1.970254,0.305823,0.045156,0.501352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008421,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.691385,tube-mpc,0,-126.340000,54.885000,-1.882912,0.628039,-1.670000,0.575000,-0.212912,0.053039,-19.425188,-13.692166,-0.945339,-13.692166,-19.425188,-0.170000,0.210000,-35,72,-34.832891,99.094253,-34.832891,99.094253,0.000000,-27.591968,0.000000,64.000000,0.000000,0.000000,57.442527,-15.223225,73.804086,89.588116,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576221,1.490440,0.235779,0.026644,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.701408,tube-mpc,0,-126.340000,54.885000,-2.082871,0.513913,-1.860000,0.405000,-0.222871,0.108913,-19.425188,-13.692166,-0.152474,-19.974095,-19.364199,-0.230000,0.430000,-27,84,-27.433247,83.890546,-27.433247,83.890546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.301204,-13.662077,64.219072,83.127447,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.447709,1.874539,0.315295,0.051583,0.501221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.711385,tube-mpc,0,-126.340000,54.885000,-2.280173,0.397225,-2.050000,0.215000,-0.230173,0.182225,-19.547167,-22.169720,-0.213464,-22.169720,-19.547167,-0.300000,0.600000,-18,107,-18.164473,106.750000,-18.164473,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.213053,-8.959589,62.665891,78.440467,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569492,1.465640,0.243513,0.023090,0.503181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.721410,tube-mpc,0,-126.340000,54.885000,-2.476366,0.276990,-2.250000,0.015000,-0.226366,0.261990,-20.218053,-19.364199,-0.457422,-19.364199,-20.218053,-0.240000,0.850000,-16,103,-16.367571,102.936473,-16.367571,102.936473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.734688,-5.082238,69.891705,90.185510,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567875,2.539816,0.450061,0.042679,0.512503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.731377,tube-mpc,0,-126.340000,54.885000,-2.669016,0.154635,-2.450000,-0.125000,-0.219016,0.279635,-20.218053,-14.302062,-0.762370,-14.302062,-20.218053,-0.230000,0.910000,-12,58,-12.232074,55.178924,-12.232074,55.178924,0.000000,2.757549,0.000000,64.000000,0.000000,0.000000,69.078201,-3.149171,74.214091,97.068596,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566745,1.456752,0.329486,0.024675,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.741414,tube-mpc,0,-126.340000,54.885000,-2.860220,0.028748,-2.650000,-0.215000,-0.210220,0.243748,-19.974095,-6.251434,-0.579401,-6.251434,-19.974095,-0.190000,0.790000,-12,13,-12.016819,-7.676162,-12.016819,-7.676162,0.000000,20.612635,0.000000,64.000000,0.000000,0.000000,71.161994,-4.551892,85.673664,106.272986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555030,1.456497,0.196928,0.018545,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.751409,tube-mpc,0,-126.340000,54.885000,-3.047499,-0.099131,-2.840000,-0.265000,-0.207499,0.165869,-19.669147,-3.933829,-0.457422,-3.933829,-19.669147,-0.170000,0.460000,-12,-8,-11.632461,-8.206148,-11.632461,-8.206148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.261927,-7.376954,90.873416,108.599837,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546135,1.431817,0.184446,0.016126,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.761416,tube-mpc,0,-126.340000,54.885000,-3.231525,-0.229519,-3.030000,-0.335000,-0.201525,0.105481,-19.059251,-8.691018,0.030495,-8.691018,-19.059251,-0.170000,0.160000,-13,37,-13.111969,49.374533,-13.111969,49.374533,0.000000,-12.580681,0.000000,64.000000,0.000000,0.000000,76.436030,-7.354256,98.008927,112.692957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557952,1.618324,0.219329,0.036348,0.502108,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.771378,tube-mpc,0,-126.340000,54.885000,-3.410896,-0.361475,-3.200000,-0.475000,-0.210896,0.113525,-17.900448,-17.473521,-1.250287,-17.473521,-17.900448,-0.180000,0.190000,-21,82,-21.283774,106.750000,-21.283774,106.750000,0.000000,-24.956148,0.000000,64.000000,0.000000,0.000000,81.290922,-4.422891,97.501274,110.998578,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555117,1.584285,0.295788,0.025007,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.781383,tube-mpc,0,-126.340000,54.885000,-3.586908,-0.496029,-3.370000,-0.685000,-0.216908,0.188971,-17.168573,-25.158211,-1.555235,-25.158211,-17.168573,-0.150000,0.450000,-30,107,-30.311814,106.750000,-30.311814,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.160741,0.691766,94.842618,108.338495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557156,1.467499,0.246314,0.019400,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.791386,tube-mpc,0,-126.340000,54.885000,-3.758380,-0.632393,-3.540000,-0.935000,-0.218380,0.302607,-16.985604,-26.317013,-0.945339,-26.317013,-16.985604,-0.140000,0.760000,-30,107,-30.159185,106.750000,-30.159185,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.921726,6.680400,96.102650,112.088167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588243,1.769343,0.327609,0.034290,0.501860,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.801382,tube-mpc,0,-126.340000,54.885000,-3.924913,-0.770324,-3.720000,-1.165000,-0.204913,0.394676,-18.083417,-22.291700,-0.701380,-22.291700,-18.083417,-0.180000,0.930000,-8,107,-8.408704,106.750000,-8.408704,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.623423,12.830781,100.317451,119.722297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561479,1.471957,0.259647,0.019785,0.500692,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.811412,tube-mpc,0,-126.340000,54.885000,-4.086847,-0.910213,-3.900000,-1.335000,-0.186847,0.424787,-19.242219,-16.009771,-0.640391,-16.009771,-19.242219,-0.230000,0.980000,19,63,18.579980,63.332936,18.579980,63.332936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.762462,17.492820,103.651333,126.766624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560721,1.471658,0.347033,0.024829,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.821412,tube-mpc,0,-126.340000,54.885000,-4.242862,-1.051006,-4.080000,-1.445000,-0.162862,0.393994,-18.876282,-9.117946,-1.128308,-9.117946,-18.876282,-0.140000,0.830000,16,18,16.099752,14.499703,16.099752,14.499703,0.000000,3.833233,0.000000,64.000000,0.000000,0.000000,77.127335,19.045658,106.627134,131.285194,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560215,1.501569,0.191653,0.021907,0.500800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.831408,tube-mpc,0,-126.340000,54.885000,-4.393059,-1.192849,-4.270000,-1.505000,-0.123059,0.312151,-18.571334,-6.800341,-1.250287,-6.800341,-18.571334,-0.080000,0.520000,17,13,16.835909,13.087385,16.835909,13.087385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.781410,15.756897,118.194117,129.861092,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554538,1.572221,0.205367,0.024267,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.841409,tube-mpc,0,-126.340000,54.885000,-4.537312,-1.335710,-4.440000,-1.595000,-0.097312,0.259290,-16.924615,-10.825654,-1.006328,-10.825654,-16.924615,-0.030000,0.270000,4,58,4.146628,62.829967,4.146628,62.829967,0.000000,-4.742582,0.000000,64.000000,0.000000,0.000000,86.476461,12.316849,118.358522,124.496501,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555838,1.481011,0.197393,0.020707,0.505711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.851410,tube-mpc,0,-126.340000,54.885000,-4.675273,-1.479333,-4.600000,-1.745000,-0.075273,0.265667,-14.911958,-18.083417,-0.457422,-18.083417,-14.911958,-0.010000,0.350000,-11,103,-10.505391,106.749997,-10.505391,106.749997,0.000000,-3.662613,0.000000,64.000000,0.000000,0.000000,90.960805,11.405655,111.175794,116.412065,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554111,1.441216,0.229935,0.018039,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.861407,tube-mpc,0,-126.340000,54.885000,-4.806624,-1.623470,-4.730000,-1.935000,-0.076624,0.311530,-11.801488,-21.803783,-1.189297,-21.803783,-11.801488,-0.030000,0.650000,-31,107,-30.792379,106.750000,-30.792379,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.497174,11.704151,102.457634,112.214256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551512,1.455970,0.276175,0.018527,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.871412,tube-mpc,0,-126.340000,54.885000,-4.931287,-1.768122,-4.830000,-2.125000,-0.101287,0.356878,-10.032790,-19.669147,-1.006328,-19.669147,-10.032790,-0.070000,0.880000,-37,92,-37.137805,91.767650,-37.137805,91.767650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.114133,12.240044,95.293089,107.738545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555133,1.427528,0.253149,0.015161,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.881405,tube-mpc,0,-126.340000,54.885000,-5.048779,-1.912805,-4.930000,-2.275000,-0.118779,0.362195,-8.691018,-13.448207,-0.213464,-13.448207,-8.691018,-0.130000,0.920000,-34,47,-33.695260,36.925522,-33.695260,36.925522,0.000000,9.842128,0.000000,64.000000,0.000000,0.000000,92.591712,11.273390,89.513541,105.076827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545647,1.602050,0.300276,0.025027,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.891413,tube-mpc,0,-126.340000,54.885000,-5.159212,-2.057739,-5.000000,-2.385000,-0.159212,0.327261,-8.386070,-8.203101,-0.823360,-8.203101,-8.386070,-0.220000,0.690000,-18,10,-18.455361,9.748352,-18.455361,9.748352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.675860,8.775767,86.344906,101.548003,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564255,1.528801,0.227225,0.025195,0.503508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.901413,tube-mpc,0,-126.340000,54.885000,-5.262132,-2.202411,-5.080000,-2.455000,-0.182132,0.252589,-7.471226,-7.776174,-0.823360,-7.776174,-7.471226,-0.260000,0.360000,-14,28,-13.915403,27.816864,-13.915403,27.816864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.143512,7.276772,78.658761,97.894421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559701,1.893083,0.260650,0.035679,0.501151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.911385,tube-mpc,0,-126.340000,54.885000,-5.357203,-2.346363,-5.150000,-2.555000,-0.207203,0.208637,-7.471226,-12.533363,-1.006328,-12.533363,-7.471226,-0.230000,0.270000,-13,72,-13.489993,72.305068,-13.489993,72.305068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.510722,7.118406,72.730711,88.330763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571946,1.736008,0.229759,0.027278,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.921383,tube-mpc,0,-126.340000,54.885000,-5.444780,-2.490189,-5.220000,-2.715000,-0.224780,0.224811,-6.861330,-18.510344,-0.762370,-18.510344,-6.861330,-0.200000,0.430000,-19,107,-18.771516,106.750000,-18.771516,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.435923,8.139263,68.503736,78.314920,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566405,1.738532,0.283757,0.029135,0.501724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.931382,tube-mpc,0,-126.340000,54.885000,-5.524488,-2.633371,-5.280000,-2.885000,-0.244488,0.251629,-5.946486,-18.754303,-0.640391,-18.754303,-5.946486,-0.200000,0.730000,-22,91,-21.667900,90.530299,-21.667900,90.530299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.177386,9.232141,69.187600,82.013125,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561785,1.567235,0.247082,0.019290,0.500794,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.941409,tube-mpc,0,-126.340000,54.885000,-5.596395,-2.776134,-5.330000,-3.035000,-0.266395,0.258866,-4.604715,-13.265238,-0.823360,-13.265238,-4.604715,-0.220000,0.800000,-23,46,-23.239767,39.880628,-23.239767,39.880628,0.000000,5.649670,0.000000,64.000000,0.000000,0.000000,93.564940,10.592520,70.592394,83.502024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555317,1.456986,0.230425,0.021341,0.501091,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.951408,tube-mpc,0,-126.340000,54.885000,-5.659997,-2.917500,-5.380000,-3.125000,-0.279997,0.207500,-5.153621,-7.105289,-0.640391,-7.105289,-5.153621,-0.250000,0.640000,-6,1,-5.566715,-1.778552,-5.566715,-1.778552,0.000000,2.308851,0.000000,64.000000,0.000000,0.000000,94.318050,10.909993,74.814789,88.869258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558598,1.501807,0.204231,0.018886,0.502796,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.961408,tube-mpc,0,-126.340000,54.885000,-5.715447,-3.057738,-5.430000,-3.185000,-0.285447,0.127262,-4.543725,-4.909663,-0.457422,-4.909663,-4.543725,-0.200000,0.310000,-7,2,-7.338963,1.700472,-7.338963,1.700472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.896925,11.481620,73.818757,93.663508,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556390,1.587939,0.199370,0.020207,0.500677,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.971410,tube-mpc,0,-126.340000,54.885000,-5.762691,-3.196696,-5.460000,-3.265000,-0.302691,0.068304,-3.262944,-9.605862,-0.701380,-9.605862,-3.262944,-0.170000,0.100000,-17,47,-17.115007,55.030455,-17.115007,55.030455,0.000000,-8.329983,0.000000,64.000000,0.000000,0.000000,90.156224,12.950121,83.165465,99.287536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553771,1.466854,0.188896,0.019181,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.981414,tube-mpc,0,-126.340000,54.885000,-5.801706,-3.334248,-5.490000,-3.395000,-0.311706,0.060752,-1.616224,-16.436698,-0.762370,-16.436698,-1.616224,-0.180000,0.330000,-26,92,-26.308962,92.731298,-26.308962,92.731298,0.000000,-1.030826,0.000000,64.000000,0.000000,0.000000,91.071183,14.962936,81.364591,92.965522,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562588,1.460361,0.207523,0.018476,0.501432,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.991409,tube-mpc,0,-126.340000,54.885000,-5.832448,-3.470085,-5.490000,-3.575000,-0.342448,0.104915,-0.457422,-20.035084,-0.335443,-20.035084,-0.457422,-0.230000,0.520000,-27,107,-26.993133,106.750000,-26.993133,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.645491,16.773057,81.797079,95.693780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553127,1.536447,0.258260,0.020352,0.502013,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.001411,tube-mpc,0,-126.340000,54.885000,-5.854990,-3.604303,-5.490000,-3.745000,-0.364990,0.140697,-0.030495,-16.863625,-0.091484,-16.863625,-0.030495,-0.270000,0.850000,-20,62,-19.522832,62.425954,-19.522832,62.425954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.279686,18.893540,86.662833,104.249083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558223,1.679885,0.280419,0.023186,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.011403,tube-mpc,0,-126.340000,54.885000,-5.869339,-3.736540,-5.490000,-3.865000,-0.379339,0.128460,-0.213464,-9.239925,-0.457422,-9.239925,-0.213464,-0.280000,0.750000,-7,17,-7.127386,7.619121,-7.127386,7.619121,0.000000,9.806833,0.000000,64.000000,0.000000,0.000000,79.591771,22.114335,86.469558,109.557588,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550508,1.467135,0.198396,0.019302,0.501349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.021413,tube-mpc,0,-126.340000,54.885000,-5.875591,-3.867033,-5.490000,-3.925000,-0.385591,0.057967,0.457422,-4.787684,-0.762370,-4.787684,0.457422,-0.220000,0.460000,-11,-9,-10.866942,-9.458935,-10.866942,-9.458935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.291397,23.361944,80.546602,105.187113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557293,1.581464,0.198371,0.019485,0.500763,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.031413,tube-mpc,0,-126.340000,54.885000,-5.873807,-3.995317,-5.490000,-3.985000,-0.383807,-0.010317,0.701380,-6.312424,-0.518412,-6.312424,0.701380,-0.140000,0.160000,-16,25,-15.866266,24.565369,-15.866266,24.565369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.014727,24.058408,89.449474,110.798153,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553747,1.560391,0.196096,0.021610,0.500912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.041409,tube-mpc,0,-126.340000,54.885000,-5.864115,-4.121369,-5.470000,-4.095000,-0.394115,-0.026369,1.311276,-13.753155,-0.457422,-13.753155,1.311276,-0.070000,0.130000,-27,70,-26.662300,90.366282,-26.662300,90.366282,0.000000,-20.800913,0.000000,64.000000,0.000000,0.000000,73.605340,25.937645,93.992038,109.620254,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551900,1.600539,0.226043,0.025898,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.051409,tube-mpc,0,-126.340000,54.885000,-5.846642,-4.245173,-5.450000,-4.095000,-0.396642,-0.150173,1.311276,-13.753155,-0.457422,-13.753155,1.311276,-0.140000,0.380000,-12,60,-11.811865,60.363867,-11.811865,60.363867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.421606,26.018405,87.962046,101.407102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543519,1.641686,0.280003,0.018040,0.500719,1,1,0,6,1,1,0,0,0,0,1,1,1,1,0,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.061383,tube-mpc,0,-126.340000,54.885000,-5.821626,-4.366264,-5.430000,-4.425000,-0.391626,0.058736,1.799193,-20.157064,-0.396432,-20.157064,1.799193,-0.230000,0.500000,1,105,1.019903,106.750000,1.019903,106.750000,0.000000,-1.386133,0.000000,64.000000,0.000000,0.000000,67.903037,32.453948,86.351722,108.387189,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556213,1.771779,0.299157,0.027063,0.500317,1,1,0,8,1,1,0,0,0,0,1,1,1,1,2,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.071381,tube-mpc,0,-126.340000,54.885000,-5.789117,-4.485195,-5.410000,-4.615000,-0.379117,0.129805,0.823360,-18.754303,-0.030495,-18.754303,0.823360,-0.190000,0.800000,12,96,12.365650,95.611303,12.365650,95.611303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.706704,37.026025,90.562027,114.402432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555590,1.731751,0.347299,0.018035,0.500389,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.081380,tube-mpc,0,-126.340000,54.885000,-5.749365,-4.601595,-5.390000,-4.775000,-0.359365,0.173405,1.616224,-13.082270,-0.823360,-13.082270,1.616224,-0.150000,0.930000,11,51,10.592926,43.065264,10.592926,43.065264,0.000000,7.546039,0.000000,64.000000,0.000000,0.000000,54.008226,42.475557,99.050778,124.397106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574935,1.604030,0.281767,0.010381,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.093830,tube-mpc,0,-126.340000,54.885000,-5.690098,-4.742848,-5.360000,-4.855000,-0.330098,0.112152,2.531068,-4.665705,-0.213464,-4.665705,2.531068,-0.090000,0.680000,8,6,8.229293,-8.195764,8.229293,-8.195764,0.000000,13.807067,0.000000,64.000000,0.000000,0.000000,51.297477,44.097822,107.708632,127.215810,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.608304,1.759197,0.219685,0.025673,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.101993,tube-mpc,0,-126.340000,54.885000,-5.645567,-4.833201,-5.340000,-4.885000,-0.305567,0.051799,2.957996,-2.348100,-0.030495,-2.348100,2.957996,-0.060000,0.440000,9,-11,8.650991,-11.316104,8.650991,-11.316104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.159265,40.923532,109.596773,123.907471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557335,1.691218,0.228219,0.018941,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.112058,tube-mpc,0,-126.340000,54.885000,-5.584718,-4.942108,-5.300000,-4.925000,-0.284718,-0.017108,3.323933,-5.336590,0.030495,-5.336590,3.323933,-0.030000,0.140000,9,34,8.568783,35.618689,8.568783,35.618689,0.000000,-1.934794,0.000000,64.000000,0.000000,0.000000,50.096454,36.773848,113.867919,125.047541,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554594,1.509619,0.192523,0.022443,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.122057,tube-mpc,0,-126.340000,54.885000,-5.518053,-5.047506,-5.250000,-5.035000,-0.268053,-0.012506,4.177788,-13.387218,-0.213464,-13.387218,4.177788,0.010000,0.160000,0,79,-0.237150,104.710033,-0.237150,104.710033,0.000000,-26.026138,0.000000,64.000000,0.000000,0.000000,50.561034,34.011497,112.886465,119.649327,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557502,1.750652,0.252251,0.026759,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.132058,tube-mpc,0,-126.340000,54.885000,-5.445482,-5.150107,-5.190000,-5.175000,-0.255482,0.024893,6.495393,-18.571334,-0.518412,-18.571334,6.495393,0.000000,0.430000,-16,107,-15.918290,106.750000,-15.918290,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.934099,33.031024,106.660839,117.078669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574919,1.471632,0.244670,0.023612,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.142091,tube-mpc,0,-126.340000,54.885000,-5.367081,-5.250180,-5.130000,-5.345000,-0.237081,0.094820,6.800341,-17.290552,0.396432,-17.290552,6.800341,-0.040000,0.730000,-9,103,-8.752518,102.918478,-8.752518,102.918478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.700232,32.452667,105.003914,117.116381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555439,1.444058,0.263376,0.017586,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.152082,tube-mpc,0,-126.340000,54.885000,-5.283777,-5.346974,-5.060000,-5.485000,-0.223777,0.138026,6.129455,-11.496540,0.884349,-11.496540,6.129455,-0.070000,0.890000,8,58,8.004226,47.302014,8.004226,47.302014,0.000000,10.616464,0.000000,64.000000,0.000000,0.000000,36.111005,33.760488,108.548037,125.463144,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547752,1.512922,0.332143,0.021068,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.162057,tube-mpc,0,-126.340000,54.885000,-5.195763,-5.440746,-4.990000,-5.555000,-0.205763,0.114254,5.519559,-3.628881,0.579401,-3.628881,5.519559,-0.060000,0.760000,21,13,21.015570,-7.226710,21.015570,-7.226710,0.000000,20.145188,0.000000,64.000000,0.000000,0.000000,26.288480,34.899366,106.051031,124.130784,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561377,1.580849,0.196106,0.019726,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.172084,tube-mpc,0,-126.340000,54.885000,-5.102781,-5.532121,-4.930000,-5.575000,-0.172781,0.042879,5.824507,0.396432,0.335443,0.396432,5.824507,-0.020000,0.460000,22,-19,22.092360,-19.384909,22.092360,-19.384909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.080202,33.007130,99.713291,117.104199,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555276,1.474770,0.202122,0.020962,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.182084,tube-mpc,0,-126.340000,54.885000,-5.005944,-5.620365,-4.870000,-5.595000,-0.135944,-0.025365,5.458569,-3.750861,-0.335443,-3.750861,5.458569,0.100000,0.130000,15,26,15.173274,39.009234,15.173274,39.009234,0.000000,-13.394143,0.000000,64.000000,0.000000,0.000000,13.025098,30.596802,108.489915,122.333522,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547356,1.433909,0.193023,0.014441,0.502260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.192090,tube-mpc,0,-126.340000,54.885000,-4.905343,-5.705795,-4.800000,-5.685000,-0.105343,-0.020795,7.593205,-11.984457,0.457422,-11.984457,7.593205,0.120000,0.140000,-4,71,-4.035490,106.750000,-4.035490,106.750000,0.000000,-36.134909,0.000000,64.000000,0.000000,0.000000,13.091916,27.586633,112.029862,116.099736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550681,1.442526,0.230770,0.019108,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.202085,tube-mpc,0,-126.340000,54.885000,-4.801563,-5.788289,-4.710000,-5.845000,-0.091563,0.056711,8.630029,-18.937271,1.067318,-18.937271,8.630029,0.030000,0.370000,-2,107,-1.789691,106.750000,-1.789691,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.098350,26.584347,103.656872,110.923531,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544324,1.601685,0.221345,0.023003,0.504190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.212084,tube-mpc,0,-126.340000,54.885000,-4.694869,-5.868006,-4.620000,-6.025000,-0.074869,0.156994,8.934977,-19.425188,0.335443,-19.425188,8.934977,-0.020000,0.720000,4,107,3.770935,106.750000,3.770935,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.395959,27.474810,107.162713,120.865682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558084,1.467632,0.283144,0.019360,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.222092,tube-mpc,0,-126.340000,54.885000,-4.585662,-5.944995,-4.530000,-6.185000,-0.055662,0.240005,8.386070,-14.485031,0.823360,-14.485031,8.386070,0.090000,0.930000,-2,94,-1.843572,93.897246,-1.843572,93.897246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.940996,31.074613,114.405777,132.524407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553662,1.505386,0.254790,0.024246,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.232086,tube-mpc,0,-126.340000,54.885000,-4.474607,-6.019145,-4.440000,-6.295000,-0.034607,0.275855,7.288257,-6.861330,0.579401,-6.861330,7.288257,0.090000,0.950000,12,49,12.170593,34.776809,12.170593,34.776809,0.000000,14.120437,0.000000,64.000000,0.000000,0.000000,-9.501274,33.167465,113.370908,129.803218,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565833,1.556036,0.254793,0.019389,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.242051,tube-mpc,0,-126.340000,54.885000,-4.362353,-6.090392,-4.360000,-6.335000,-0.002353,0.244608,6.861330,0.213464,1.067318,0.213464,6.861330,0.010000,0.740000,33,4,32.797333,-6.881902,32.797333,-6.881902,0.000000,10.779148,0.000000,64.000000,0.000000,0.000000,-19.172133,32.274636,108.964775,126.464910,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545518,1.443899,0.179400,0.014839,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.252079,tube-mpc,0,-126.340000,54.885000,-4.248312,-6.159436,-4.290000,-6.315000,0.041688,0.155564,7.227268,1.799193,0.945339,1.799193,7.227268,0.190000,0.400000,12,2,12.444917,2.386865,12.444917,2.386865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.581964,29.989877,101.823610,120.512254,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548152,1.497753,0.217396,0.021576,0.502568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.262096,tube-mpc,0,-126.340000,54.885000,-4.133777,-6.225808,-4.210000,-6.335000,0.076223,0.109192,8.691018,-3.689871,1.067318,-3.689871,8.691018,0.170000,0.180000,2,47,2.079635,64.836609,2.079635,64.836609,0.000000,-17.449744,0.000000,64.000000,0.000000,0.000000,-29.096763,24.134983,115.920708,123.691044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543407,1.485187,0.178418,0.021112,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.272155,tube-mpc,0,-126.340000,54.885000,-4.018598,-6.289919,-4.110000,-6.405000,0.091402,0.115081,8.508050,-10.825654,0.945339,-10.825654,8.508050,0.080000,0.240000,12,92,12.284509,106.750000,12.284509,106.750000,0.000000,-14.363135,0.000000,64.000000,0.000000,0.000000,-28.116151,19.926248,107.850031,118.033947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547598,1.461691,0.237071,0.018808,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.282092,tube-mpc,0,-126.340000,54.885000,-3.905132,-6.350815,-4.020000,-6.535000,0.114868,0.184185,9.056956,-14.728989,0.579401,-14.728989,9.056956,0.070000,0.560000,8,107,7.826786,106.750000,7.826786,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.483311,18.323057,105.015583,119.883584,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544078,1.658404,0.242523,0.022309,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.292090,tube-mpc,0,-126.340000,54.885000,-3.791740,-6.409721,-3.920000,-6.655000,0.128260,0.245279,9.727842,-12.411384,0.884349,-12.411384,9.727842,0.070000,0.830000,1,100,0.733435,100.285652,0.733435,100.285652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.620525,18.844079,104.131082,118.817695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555650,1.473637,0.251931,0.019122,0.503915,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.302086,tube-mpc,0,-126.340000,54.885000,-3.679621,-6.466317,-3.830000,-6.735000,0.150379,0.268683,8.264091,-5.641538,1.738204,-5.641538,8.264091,0.060000,0.940000,16,55,15.616437,38.594162,15.616437,38.594162,0.000000,16.691490,0.000000,64.000000,0.000000,0.000000,-41.997646,18.834093,101.953220,116.579534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549601,1.467167,0.239997,0.019291,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.312090,tube-mpc,0,-126.340000,54.885000,-3.569110,-6.520749,-3.730000,-6.755000,0.160890,0.234251,7.471226,2.226120,1.067318,2.226120,7.471226,0.060000,0.780000,24,10,24.193188,-15.014435,24.193188,-15.014435,0.000000,25.300087,0.000000,64.000000,0.000000,0.000000,-49.552395,17.791744,96.837972,115.725114,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550042,1.610053,0.226355,0.022165,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.322086,tube-mpc,0,-126.340000,54.885000,-3.460855,-6.573012,-3.650000,-6.725000,0.189145,0.151988,8.569039,5.397580,0.762370,5.397580,8.569039,0.130000,0.450000,7,-20,6.996776,-19.549919,6.996776,-19.549919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.916340,14.789930,92.655612,109.818689,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546196,1.491387,0.197884,0.017931,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.332087,tube-mpc,0,-126.340000,54.885000,-3.355151,-6.623273,-3.560000,-6.695000,0.204849,0.071727,9.239925,0.579401,0.518412,0.579401,9.239925,0.110000,0.130000,-1,25,-0.616477,41.415959,-0.616477,41.415959,0.000000,-15.965878,0.000000,64.000000,0.000000,0.000000,-53.059735,10.754220,107.617805,120.722490,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554461,1.656932,0.223919,0.031985,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.342094,tube-mpc,0,-126.340000,54.885000,-3.252454,-6.671619,-3.470000,-6.735000,0.217546,0.063381,8.812998,-8.386070,1.128308,-8.386070,8.812998,0.060000,0.100000,3,70,3.014004,106.750000,3.014004,106.750000,0.000000,-36.299919,0.000000,64.000000,0.000000,0.000000,-51.280327,8.551862,109.624554,127.052358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562028,1.868250,0.315118,0.052795,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008310,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.352054,tube-mpc,0,-126.340000,54.885000,-3.153717,-6.717906,-3.380000,-6.855000,0.226283,0.137094,8.569039,-15.094927,1.128308,-15.094927,8.569039,0.030000,0.340000,3,107,3.010291,106.750000,3.010291,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.481824,10.339553,107.473438,128.051807,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560892,1.553232,0.266896,0.023031,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.362056,tube-mpc,0,-126.340000,54.885000,-3.058488,-6.762643,-3.280000,-7.005000,0.221512,0.242357,8.081122,-16.009771,0.335443,-16.009771,8.081122,0.020000,0.700000,2,107,1.512870,106.750000,1.512870,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.676722,13.355825,109.776538,133.378197,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564289,1.503521,0.287673,0.023689,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.372086,tube-mpc,0,-126.340000,54.885000,-2.967353,-6.805854,-3.200000,-7.115000,0.232647,0.309146,8.081122,-16.009771,0.945339,-10.215758,7.532216,0.020000,0.920000,-4,107,-3.788304,106.750000,-3.788304,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.238397,19.560683,118.436441,141.750550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568717,1.784084,0.350289,0.065588,0.503529,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.382060,tube-mpc,0,-126.340000,54.885000,-2.881465,-6.847282,-3.120000,-7.155000,0.238535,0.307718,6.617372,-0.762370,1.311276,-0.762370,6.617372,0.010000,1.000000,9,62,9.329466,7.567007,9.329466,7.567007,0.000000,54.182993,0.000000,64.000000,0.000000,0.000000,-69.265430,19.596877,118.852406,143.875608,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579250,1.577725,0.375193,0.031197,0.500457,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.392055,tube-mpc,0,-126.340000,54.885000,-2.800521,-6.887361,-3.050000,-7.125000,0.249479,0.237639,5.641538,8.934977,0.518412,8.934977,5.641538,0.010000,0.860000,17,17,16.968505,-66.907889,16.968505,-66.907889,0.000000,83.657889,0.000000,64.000000,0.000000,0.000000,-75.315492,14.061068,118.667797,145.541243,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586181,1.532020,0.226252,0.029070,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.402056,tube-mpc,0,-126.340000,54.885000,-2.725048,-6.926120,-2.990000,-7.015000,0.264952,0.088880,5.153621,12.411384,1.372266,12.411384,5.153621,0.060000,0.510000,12,-28,12.138158,-78.867040,12.138158,-78.867040,0.000000,50.617040,0.000000,64.000000,0.000000,0.000000,-78.156150,4.217597,106.983567,139.368093,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563070,1.475023,0.212001,0.024126,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.412052,tube-mpc,0,-126.340000,54.885000,-2.655490,-6.963619,-2.930000,-6.915000,0.274510,-0.048619,6.068465,9.422894,0.579401,9.422894,6.068465,0.090000,0.140000,-6,-35,-5.939760,-35.318667,-5.939760,-35.318667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.159334,-5.049816,113.548786,143.382702,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555729,1.621572,0.222091,0.025131,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.422054,tube-mpc,0,-126.340000,54.885000,-2.592115,-7.000002,-2.860000,-6.875000,0.267885,-0.125002,6.251434,-1.250287,0.701380,-1.250287,6.251434,0.060000,-0.010000,-16,10,-15.535509,58.749138,-15.535509,58.749138,0.000000,-49.067805,0.000000,64.000000,0.000000,0.000000,-70.650852,-10.871179,129.518055,159.526907,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557901,1.550076,0.249568,0.043174,0.501332,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.433834,tube-mpc,0,-126.340000,54.885000,-2.525899,-7.041525,-2.780000,-6.975000,0.254101,-0.066525,6.434403,-14.119093,0.213464,-14.119093,6.434403,-0.050000,-0.030000,-17,55,-16.658025,106.750000,-16.658025,106.750000,0.000000,-52.068667,0.000000,64.000000,0.000000,0.000000,-66.113081,-8.888957,132.555616,164.105413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.621831,1.811950,0.274562,0.035552,0.501211,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.442126,tube-mpc,0,-126.340000,54.885000,-2.485008,-7.069977,-2.730000,-7.115000,0.244992,0.045023,6.129455,-23.023575,0.518412,-23.023575,6.129455,-0.040000,0.060000,-17,100,-17.252906,106.750000,-17.252906,106.750000,0.000000,-7.068667,0.000000,64.000000,0.000000,0.000000,-64.503368,1.749556,129.852722,162.963094,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.720198,1.717969,0.324217,0.069886,0.501046,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009344,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.452193,tube-mpc,0,-126.340000,54.885000,-2.441987,-7.103741,-2.670000,-7.415000,0.228013,0.311259,4.421746,-28.695608,0.152474,-28.695608,4.421746,-0.060000,0.460000,-2,107,-2.268943,106.750000,-2.268943,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.208904,15.213765,138.139844,171.886380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.187028,1.668268,0.298905,0.033538,0.500856,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.462186,tube-mpc,0,-126.340000,54.885000,-2.406715,-7.136502,-2.620000,-7.655000,0.213285,0.518498,2.775027,-24.121388,0.457422,-24.121388,2.775027,-0.090000,0.810000,-9,107,-8.875623,106.750000,-8.875623,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.252860,28.762028,150.705300,187.805646,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.644911,1.796448,0.351717,0.037636,0.501328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009343,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.472222,tube-mpc,0,-126.340000,54.885000,-2.378989,-7.168742,-2.590000,-7.825000,0.211011,0.656258,1.860183,-15.948781,-0.640391,-15.948781,1.860183,-0.090000,0.960000,-10,107,-9.905379,106.750000,-9.905379,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.019404,38.941968,154.697994,194.046174,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569725,1.661455,0.314418,0.027118,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.482193,tube-mpc,0,-126.340000,54.885000,-2.359307,-7.200197,-2.580000,-7.915000,0.220693,0.714803,0.152474,-4.238777,0.091484,-4.238777,0.152474,-0.090000,1.020000,1,78,0.501172,78.459679,0.501172,78.459679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.571068,41.367956,159.292486,196.853782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576492,1.774557,0.418716,0.038426,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008320,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.492191,tube-mpc,0,-126.340000,54.885000,-2.347637,-7.231251,-2.570000,-7.895000,0.222363,0.663749,-1.738204,7.288257,-0.091484,7.288257,-1.738204,-0.090000,0.930000,13,33,13.286892,-13.534982,13.286892,-13.534982,0.000000,46.994661,0.000000,64.000000,0.000000,0.000000,-74.871966,33.929123,156.008412,195.270836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569606,1.614559,0.250931,0.021178,0.500594,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.502189,tube-mpc,0,-126.340000,54.885000,-2.344222,-7.261893,-2.590000,-7.775000,0.245778,0.513107,-2.775027,14.972947,-0.030495,14.972947,-2.775027,-0.070000,0.660000,17,-12,17.313004,-68.063957,17.313004,-68.063957,0.000000,56.523636,0.000000,64.000000,0.000000,0.000000,-74.732873,17.789069,138.587153,188.093765,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602277,1.615528,0.239556,0.025850,0.500910,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.512709,tube-mpc,0,-126.340000,54.885000,-2.349707,-7.293770,-2.610000,-7.615000,0.260293,0.321230,-2.836017,15.460864,-0.457422,15.460864,-2.836017,0.040000,0.260000,-3,-56,-2.668374,-55.973206,-2.668374,-55.973206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.375754,-0.318903,130.529627,181.235399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587023,1.753246,0.229521,0.027683,0.507098,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.522189,tube-mpc,0,-126.340000,54.885000,-2.362743,-7.322244,-2.630000,-7.505000,0.267257,0.182756,-2.104141,8.386070,0.030495,8.386070,-2.104141,0.010000,-0.010000,-16,-11,-15.506180,11.127211,-15.506180,11.127211,0.000000,-22.100417,0.000000,64.000000,0.000000,0.000000,-61.019306,-13.892011,142.876448,185.585367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559516,1.807115,0.266219,0.034480,0.500797,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.532188,tube-mpc,0,-126.340000,54.885000,-2.384909,-7.352086,-2.650000,-7.475000,0.265091,0.122914,-1.860183,-3.262944,-0.579401,-3.262944,-1.860183,-0.030000,-0.060000,-26,34,-25.791850,106.750000,-25.791850,106.750000,0.000000,-72.723206,0.000000,64.000000,0.000000,0.000000,-52.172768,-23.137730,145.037951,190.023703,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566940,1.620322,0.267127,0.022325,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.542187,tube-mpc,0,-126.340000,54.885000,-2.415787,-7.381783,-2.660000,-7.565000,0.244213,0.183217,-1.494245,-14.424041,-0.579401,-14.424041,-1.494245,-0.080000,-0.020000,-36,79,-35.582656,106.750000,-35.582656,106.750000,0.000000,-27.723206,0.000000,64.000000,0.000000,0.000000,-46.295076,-22.540970,138.975176,179.284077,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558366,1.612511,0.235497,0.018862,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.552217,tube-mpc,0,-126.340000,54.885000,-2.455565,-7.411484,-2.660000,-7.735000,0.204435,0.323516,-1.677214,-22.474668,-0.457422,-22.474668,-1.677214,-0.120000,0.250000,-40,107,-40.224670,106.750000,-40.224670,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.865874,-12.461974,133.566039,167.860580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546234,1.575969,0.356441,0.035557,0.501320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.562189,tube-mpc,0,-126.340000,54.885000,-2.503880,-7.440971,-2.680000,-7.955000,0.176120,0.514029,-3.445913,-21.925762,-0.640391,-21.925762,-3.445913,-0.200000,0.690000,-31,107,-31.178245,106.750000,-31.178245,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.844878,0.863351,139.622234,174.256518,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570245,1.459929,0.306723,0.016883,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.572185,tube-mpc,0,-126.340000,54.885000,-2.561086,-7.470531,-2.720000,-8.115000,0.158914,0.644469,-5.702528,-14.302062,-1.494245,-14.302062,-5.702528,-0.300000,0.920000,-9,107,-8.652939,106.750000,-8.652939,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.643656,13.220435,150.080510,186.263736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551992,1.527277,0.302852,0.021806,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.582254,tube-mpc,0,-126.340000,54.885000,-2.627566,-7.500344,-2.780000,-8.195000,0.152434,0.694656,-8.630029,-3.384923,-0.945339,-3.384923,-8.630029,-0.240000,1.000000,4,72,4.113795,71.806376,4.113795,71.806376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.874103,19.250003,153.791915,187.636385,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593589,1.649289,0.367701,0.031372,0.500425,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.592184,tube-mpc,0,-126.340000,54.885000,-2.701784,-7.529811,-2.870000,-8.155000,0.168216,0.625189,-9.300914,8.203101,-1.067318,8.203101,-9.300914,-0.140000,0.900000,-5,27,-4.955215,-22.424637,-4.955215,-22.424637,0.000000,49.231013,0.000000,64.000000,0.000000,0.000000,-58.248168,15.864073,145.947379,182.599410,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570054,1.600298,0.256079,0.035788,0.501034,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.602186,tube-mpc,0,-126.340000,54.885000,-2.785148,-7.559575,-2.950000,-8.035000,0.164852,0.475425,-8.264091,15.399875,-1.067318,15.399875,-8.264091,-0.090000,0.610000,-26,-18,-26.219954,-71.597732,-26.219954,-71.597732,0.000000,53.404108,0.000000,64.000000,0.000000,0.000000,-57.977847,2.692045,128.741702,178.560890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547840,1.555454,0.202228,0.017077,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.612218,tube-mpc,0,-126.340000,54.885000,-2.877344,-7.589532,-3.040000,-7.875000,0.162656,0.285468,-8.995966,15.460864,-1.189297,15.460864,-8.995966,-0.140000,0.220000,-22,-57,-21.848362,-56.627971,-21.848362,-56.627971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.133589,-11.237429,124.912955,171.025794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545057,1.433961,0.189403,0.018810,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.622207,tube-mpc,0,-126.340000,54.885000,-2.977570,-7.619473,-3.110000,-7.775000,0.132430,0.155527,-9.117946,7.288257,-0.823360,7.288257,-9.117946,-0.180000,-0.030000,-28,-12,-27.965600,18.724444,-27.965600,18.724444,0.000000,-30.352416,0.000000,64.000000,0.000000,0.000000,-48.202417,-18.562607,124.990226,165.977171,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545452,1.476661,0.210612,0.022207,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.632192,tube-mpc,0,-126.340000,54.885000,-3.085990,-7.649510,-3.190000,-7.765000,0.104010,0.115490,-8.325081,-4.604715,-1.494245,-4.604715,-8.325081,-0.210000,-0.060000,-45,33,-45.312905,106.750000,-45.312905,106.750000,0.000000,-73.377971,0.000000,64.000000,0.000000,0.000000,-42.818305,-22.185744,128.045722,173.473107,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546481,1.571401,0.227087,0.016980,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.642185,tube-mpc,0,-126.340000,54.885000,-3.202567,-7.679673,-3.280000,-7.855000,0.077433,0.175327,-9.422894,-14.058103,-1.433256,-14.058103,-9.422894,-0.290000,-0.020000,-38,78,-37.815358,106.750000,-37.815358,106.750000,0.000000,-28.377971,0.000000,64.000000,0.000000,0.000000,-36.309572,-18.956687,121.571790,162.209553,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549205,1.441928,0.218338,0.014231,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.652185,tube-mpc,0,-126.340000,54.885000,-3.327136,-7.709951,-3.380000,-8.045000,0.052864,0.335049,-11.435550,-23.511492,-2.653048,-23.511492,-11.435550,-0.380000,0.210000,-10,107,-9.629193,106.750000,-9.629193,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.639461,-8.358935,124.821959,155.750290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547176,1.447917,0.211080,0.015484,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.662185,tube-mpc,0,-126.340000,54.885000,-3.459370,-7.740295,-3.500000,-8.265000,0.040630,0.524705,-13.692166,-22.657637,-2.714037,-22.657637,-13.692166,-0.280000,0.680000,-21,107,-20.867150,106.750000,-20.867150,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.926022,6.542287,139.042731,173.920219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547628,1.472056,0.307597,0.019799,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.672190,tube-mpc,0,-126.340000,54.885000,-3.599124,-7.770698,-3.650000,-8.455000,0.050876,0.684302,-15.399875,-15.155916,-2.470079,-15.155916,-15.399875,-0.230000,0.920000,-20,107,-19.762764,106.750000,-19.762764,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.785656,20.382446,140.137370,178.827637,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556555,1.471689,0.274513,0.019672,0.504394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.682191,tube-mpc,0,-126.340000,54.885000,-3.746011,-7.801097,-3.800000,-8.545000,0.053989,0.743903,-16.558677,-4.848673,-2.470079,-4.848673,-16.558677,-0.230000,0.990000,-13,90,-13.108562,89.510463,-13.108562,89.510463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.198183,26.812660,142.505884,179.481539,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559013,1.674791,0.459120,0.025050,0.502102,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008230,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.692191,tube-mpc,0,-126.340000,54.885000,-3.899793,-7.831459,-3.970000,-8.525000,0.070207,0.693541,-17.961438,6.068465,-2.287110,6.068465,-17.961438,-0.210000,0.970000,-4,45,-3.950916,-3.289559,-3.950916,-3.289559,0.000000,47.800021,0.000000,64.000000,0.000000,0.000000,-34.787731,22.074693,140.139500,181.706317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560465,1.593751,0.245869,0.022821,0.501124,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.702189,tube-mpc,0,-126.340000,54.885000,-4.060133,-7.861728,-4.150000,-8.415000,0.089867,0.553272,-18.388365,14.485031,-2.470079,14.485031,-18.388365,-0.160000,0.750000,-7,0,-6.630059,-67.337936,-6.630059,-67.337936,0.000000,66.848399,0.000000,64.000000,0.000000,0.000000,-33.046220,7.411443,124.536449,172.670375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556870,1.504610,0.212450,0.020644,0.501000,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.712192,tube-mpc,0,-126.340000,54.885000,-4.226858,-7.891875,-4.330000,-8.245000,0.103142,0.353125,-17.961438,17.595500,-2.226120,17.595500,-17.961438,-0.140000,0.380000,-15,-45,-15.130881,-79.881960,-15.130881,-79.881960,0.000000,34.392422,0.000000,64.000000,0.000000,0.000000,-27.882589,-8.400977,119.016909,160.486737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559594,1.500614,0.215161,0.019021,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.722190,tube-mpc,0,-126.340000,54.885000,-4.399442,-7.921803,-4.510000,-8.095000,0.110558,0.173197,-17.290552,11.313571,-2.531068,11.313571,-17.290552,-0.130000,0.050000,-28,-17,-28.208223,-17.296296,-28.208223,-17.296296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.735397,-18.645131,122.493517,156.168978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555986,1.495859,0.203408,0.018173,0.501895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.732187,tube-mpc,0,-126.340000,54.885000,-4.577630,-7.951460,-4.680000,-8.035000,0.102370,0.083540,-16.802635,1.494245,-2.409089,1.494245,-16.802635,-0.180000,-0.020000,-35,28,-35.081348,62.909022,-35.081348,62.909022,0.000000,-35.205319,0.000000,64.000000,0.000000,0.000000,-12.099755,-26.062209,126.886218,165.690530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559971,1.561435,0.226959,0.034312,0.501351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.742195,tube-mpc,0,-126.340000,54.885000,-4.761283,-7.980807,-4.850000,-8.065000,0.088717,0.084193,-16.070760,-9.117946,-2.836017,-9.117946,-16.070760,-0.290000,-0.040000,-36,73,-36.048836,106.750000,-36.048836,106.750000,0.000000,-34.046296,0.000000,64.000000,0.000000,0.000000,-6.009324,-27.106817,121.526034,159.820706,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562208,1.481643,0.253265,0.018317,0.500970,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.752190,tube-mpc,0,-126.340000,54.885000,-4.949552,-8.009687,-5.010000,-8.195000,0.060448,0.185313,-17.168573,-17.839459,-2.957996,-17.839459,-17.168573,-0.360000,0.240000,-26,107,-25.554213,106.750000,-25.554213,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.492410,-20.485350,113.789915,147.878763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558571,1.482513,0.219643,0.021855,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.762189,tube-mpc,0,-126.340000,54.885000,-5.142404,-8.038071,-5.180000,-8.375000,0.037596,0.336929,-17.961438,-19.120240,-3.201954,-19.120240,-17.961438,-0.340000,0.680000,-29,107,-28.724368,106.750000,-28.724368,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.807507,-8.750440,116.111272,147.135307,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559451,1.515618,0.299475,0.021709,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.772189,tube-mpc,0,-126.340000,54.885000,-5.339356,-8.065853,-5.370000,-8.515000,0.030644,0.449147,-19.120240,-11.862478,-3.323933,-11.862478,-19.120240,-0.330000,0.910000,-23,107,-23.427087,106.750000,-23.427087,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.745710,3.964322,118.355458,152.846850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559968,1.489990,0.288133,0.021216,0.500840,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.782189,tube-mpc,0,-126.340000,54.885000,-5.539994,-8.092935,-5.560000,-8.575000,0.020006,0.482065,-20.340032,-2.470079,-3.323933,-2.470079,-20.340032,-0.310000,0.990000,-16,62,-15.924123,51.222014,-15.924123,51.222014,0.000000,10.527986,0.000000,64.000000,0.000000,0.000000,-1.828662,10.951263,114.196843,145.974081,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554852,1.474784,0.350233,0.017633,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.792187,tube-mpc,0,-126.340000,54.885000,-5.743864,-8.119212,-5.770000,-8.535000,0.026136,0.415788,-20.705970,8.325081,-3.262944,8.325081,-20.705970,-0.260000,0.850000,-16,17,-16.475878,-31.790113,-16.475878,-31.790113,0.000000,48.540113,0.000000,64.000000,0.000000,0.000000,-1.574349,9.414438,101.998955,130.404963,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551212,1.478766,0.203123,0.020891,0.504580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.802558,tube-mpc,0,-126.340000,54.885000,-5.958347,-8.145510,-5.970000,-8.415000,0.011653,0.269490,-20.644980,13.875134,-2.348100,13.875134,-20.644980,-0.240000,0.520000,-20,-28,-20.070953,-61.895869,-20.070953,-61.895869,0.000000,33.645869,0.000000,64.000000,0.000000,0.000000,-0.369981,1.596138,89.878840,117.902984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558332,1.444449,0.208072,0.019733,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.812188,tube-mpc,0,-126.340000,54.885000,-6.159852,-8.168952,-6.160000,-8.285000,0.000148,0.116048,-19.608157,11.130602,-2.409089,11.130602,-19.608157,-0.210000,0.160000,-35,-22,-35.490250,-22.200774,-35.490250,-22.200774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.781930,-3.690844,90.498452,113.461237,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553408,1.558417,0.254694,0.020488,0.511953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.822186,tube-mpc,0,-126.340000,54.885000,-6.371010,-8.192181,-6.340000,-8.215000,-0.031010,0.022819,-18.510344,2.775027,-2.409089,2.775027,-18.510344,-0.270000,0.020000,-44,23,-44.319030,51.809366,-44.319030,51.809366,0.000000,-29.010140,0.000000,64.000000,0.000000,0.000000,6.588439,-6.836894,94.600369,120.690839,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555473,1.697654,0.223495,0.020758,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.832199,tube-mpc,0,-126.340000,54.885000,-6.584031,-8.214196,-6.520000,-8.235000,-0.064031,0.020804,-18.022427,-7.044299,-2.714037,-7.044299,-18.022427,-0.390000,0.030000,-40,68,-40.211844,106.750000,-40.211844,106.750000,0.000000,-38.950774,0.000000,64.000000,0.000000,0.000000,10.526638,-7.566386,94.832976,126.278624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594470,1.772653,0.509897,0.028900,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008418,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.842188,tube-mpc,0,-126.340000,54.885000,-6.797682,-8.234798,-6.710000,-8.335000,-0.087682,0.100202,-19.364199,-15.521854,-3.384923,-15.521854,-19.364199,-0.400000,0.240000,-31,107,-31.081277,106.750000,-31.081277,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.945518,-3.188134,94.736575,124.303473,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555570,1.689022,0.275484,0.026960,0.504300,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.852479,tube-mpc,0,-126.340000,54.885000,-7.018530,-8.254474,-6.910000,-8.495000,-0.108530,0.240526,-20.096074,-16.009771,-2.836017,-16.009771,-20.096074,-0.390000,0.670000,-29,107,-29.387844,106.750000,-29.387844,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.151657,4.283423,100.575660,127.553597,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584517,1.716023,0.329773,0.024636,0.500673,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.862188,tube-mpc,0,-126.340000,54.885000,-7.227122,-8.271475,-7.100000,-8.615000,-0.127122,0.343525,-20.340032,-9.544873,-3.750861,-9.544873,-20.340032,-0.380000,0.910000,-29,107,-28.956189,106.750000,-28.956189,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.180662,12.997618,102.769924,133.034485,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554289,1.805996,0.352641,0.031308,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.872200,tube-mpc,0,-126.340000,54.885000,-7.442068,-8.287297,-7.310000,-8.645000,-0.132068,0.357703,-20.949928,-1.250287,-3.262944,-1.250287,-20.949928,-0.330000,0.990000,-27,62,-27.053819,43.230129,-27.053819,43.230129,0.000000,18.519871,0.000000,64.000000,0.000000,0.000000,12.467899,16.867166,93.874326,121.107250,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597797,1.770162,0.434449,0.027518,0.501321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008343,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.882195,tube-mpc,0,-126.340000,54.885000,-7.656072,-8.301239,-7.520000,-8.575000,-0.136072,0.273761,-21.010918,8.995966,-2.348100,8.995966,-21.010918,-0.270000,0.850000,-29,17,-29.384894,-36.016616,-29.384894,-36.016616,0.000000,52.766616,0.000000,64.000000,0.000000,0.000000,13.877435,13.913761,87.293598,110.050642,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.269916,1.762065,0.256718,0.032373,0.500721,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.892187,tube-mpc,0,-126.340000,54.885000,-7.868999,-8.313198,-7.720000,-8.455000,-0.148999,0.141802,-20.705970,15.643833,-2.957996,15.643833,-20.705970,-0.350000,0.560000,-18,-28,-18.309678,-76.400514,-18.309678,-76.400514,0.000000,48.150514,0.000000,64.000000,0.000000,0.000000,14.721448,5.926638,78.304383,103.036192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556969,1.731034,0.224511,0.025102,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.902192,tube-mpc,0,-126.340000,54.885000,-8.080763,-8.323067,-7.920000,-8.305000,-0.160763,-0.018067,-20.827949,13.753155,-2.897006,13.753155,-20.827949,-0.180000,0.170000,-37,-40,-37.230021,-40.489684,-37.230021,-40.489684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.953729,1.562722,78.604018,97.970248,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563808,1.681489,0.225240,0.024202,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.912190,tube-mpc,0,-126.340000,54.885000,-8.290566,-8.330701,-8.130000,-8.205000,-0.160566,-0.125701,-20.766960,5.214611,-3.384923,5.214611,-20.766960,-0.250000,0.000000,-30,5,-29.810977,36.620376,-29.810977,36.620376,0.000000,-32.110060,0.000000,64.000000,0.000000,0.000000,19.268872,0.051831,91.945648,108.490253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557244,1.498666,0.219122,0.023792,0.500822,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.922189,tube-mpc,0,-126.340000,54.885000,-8.498175,-8.335984,-8.330000,-8.215000,-0.168175,-0.120984,-19.669147,-4.909663,-2.592058,-4.909663,-19.669147,-0.340000,-0.020000,-28,50,-28.471628,106.750000,-28.471628,106.750000,0.000000,-57.239684,0.000000,64.000000,0.000000,0.000000,22.591966,1.168420,96.741019,117.544588,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568193,1.611601,0.268169,0.026485,0.500907,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.932192,tube-mpc,0,-126.340000,54.885000,-8.703255,-8.338796,-8.520000,-8.325000,-0.183255,-0.013796,-19.486178,-14.667999,-3.262944,-14.667999,-19.486178,-0.320000,0.050000,-30,95,-30.047087,106.750000,-30.047087,106.750000,0.000000,-12.239684,0.000000,64.000000,0.000000,0.000000,25.362873,6.038083,97.986756,118.427030,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562812,1.691466,0.294498,0.030790,0.503732,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.942202,tube-mpc,0,-126.340000,54.885000,-8.905504,-8.339014,-8.710000,-8.515000,-0.195504,0.175986,-19.913105,-22.047741,-3.506902,-22.047741,-19.913105,-0.320000,0.470000,-16,107,-15.655359,106.750000,-15.655359,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.234135,14.697043,102.332781,126.990410,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562016,1.575161,0.249527,0.014143,0.500255,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.952211,tube-mpc,0,-126.340000,54.885000,-9.104369,-8.336518,-8.910000,-8.705000,-0.194369,0.368482,-19.974095,-19.059251,-4.116798,-19.059251,-19.974095,-0.290000,0.810000,-28,107,-28.325013,106.750000,-28.325013,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.971148,26.684731,110.308949,142.633078,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559474,1.460754,0.265944,0.013076,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.962269,tube-mpc,0,-126.340000,54.885000,-9.300478,-8.331162,-9.100000,-8.835000,-0.200478,0.503838,-19.364199,-11.313571,-3.384923,-11.313571,-19.364199,-0.290000,0.940000,-31,107,-31.374217,106.750000,-31.374217,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.515843,35.971190,110.145782,140.790896,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557679,1.418341,0.209709,0.011975,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.972347,tube-mpc,0,-126.340000,54.885000,-9.492870,-8.322822,-9.290000,-8.875000,-0.202870,0.552178,-18.876282,-1.067318,-2.957996,-1.067318,-18.876282,-0.310000,1.020000,-27,82,-26.721969,82.206662,-26.721969,82.206662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.444384,39.115743,109.040255,137.308297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556182,1.425943,0.228392,0.015282,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.982203,tube-mpc,0,-126.340000,54.885000,-9.676769,-8.311683,-9.480000,-8.815000,-0.196769,0.503317,-19.242219,9.605862,-2.714037,9.605862,-19.242219,-0.300000,0.950000,-16,37,-16.081951,-1.664257,-16.081951,-1.664257,0.000000,38.870919,0.000000,64.000000,0.000000,0.000000,28.032390,33.658495,104.948548,128.087766,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560783,1.412181,0.168626,0.012662,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.992265,tube-mpc,0,-126.340000,54.885000,-9.859851,-8.297166,-9.670000,-8.675000,-0.189851,0.377834,-19.425188,16.314719,-2.836017,16.314719,-19.425188,-0.250000,0.690000,-12,-8,-12.320061,-43.942281,-12.320061,-43.942281,0.000000,36.148943,0.000000,64.000000,0.000000,0.000000,27.157602,21.896530,95.498250,119.178553,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554808,1.412147,0.140618,0.012927,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.002218,tube-mpc,0,-126.340000,54.885000,-10.036026,-8.279596,-9.860000,-8.485000,-0.176026,0.205404,-18.266386,17.839459,-2.592058,17.839459,-18.266386,-0.200000,0.310000,-21,-37,-21.247344,-37.408361,-21.247344,-37.408361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.562675,11.052228,95.651023,116.587328,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542152,1.414853,0.146291,0.013308,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.012345,tube-mpc,0,-126.340000,54.885000,-10.210245,-8.258563,-10.030000,-8.345000,-0.180245,0.086437,-17.595500,10.947634,-2.409089,10.947634,-17.595500,-0.210000,0.040000,-23,8,-23.416024,33.995653,-23.416024,33.995653,0.000000,-26.404015,0.000000,64.000000,0.000000,0.000000,30.320771,4.902408,106.066167,120.927467,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558318,1.418932,0.188898,0.013693,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.022336,tube-mpc,0,-126.340000,54.885000,-10.377024,-8.234702,-10.200000,-8.295000,-0.177024,0.060298,-16.558677,0.396432,-1.982162,0.396432,-16.558677,-0.220000,0.010000,-29,53,-29.300766,106.750000,-29.300766,106.750000,0.000000,-54.158361,0.000000,64.000000,0.000000,0.000000,34.773028,2.279786,111.385843,128.340914,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556362,1.418313,0.223422,0.013667,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.032336,tube-mpc,0,-126.340000,54.885000,-10.538688,-8.207641,-10.360000,-8.345000,-0.178688,0.137359,-15.521854,-10.276748,-2.714037,-10.276748,-15.521854,-0.260000,0.130000,-28,98,-28.262017,106.750000,-28.262017,106.750000,0.000000,-9.158361,0.000000,64.000000,0.000000,0.000000,38.365005,4.621686,109.342664,125.577422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555971,1.424370,0.194751,0.014224,0.501245,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.042269,tube-mpc,0,-126.340000,54.885000,-10.693831,-8.177548,-10.510000,-8.465000,-0.183831,0.287452,-14.850968,-14.911958,-2.836017,-14.911958,-14.850968,-0.290000,0.560000,-27,107,-27.306334,106.750000,-27.306334,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.338484,11.527071,108.132053,127.412946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557926,1.410242,0.197031,0.012882,0.500701,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.052292,tube-mpc,0,-126.340000,54.885000,-10.844713,-8.143868,-10.670000,-8.595000,-0.174713,0.451132,-15.582843,-11.801488,-2.287110,-11.801488,-15.582843,-0.290000,0.840000,-18,107,-17.775069,106.750000,-17.775069,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.096294,21.588686,110.137062,136.202786,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548181,1.417668,0.259790,0.014082,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.062211,tube-mpc,0,-126.340000,54.885000,-10.988277,-8.107198,-10.820000,-8.655000,-0.168277,0.547802,-16.375708,-4.665705,-2.592058,-4.665705,-16.375708,-0.290000,0.980000,-4,107,-3.832133,106.750000,-3.832133,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.258331,30.870918,109.627945,137.414201,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557093,1.412846,0.210611,0.013605,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.072258,tube-mpc,0,-126.340000,54.885000,-11.127703,-8.066617,-10.980000,-8.635000,-0.147703,0.568383,-16.192739,5.336590,-2.531068,5.336590,-16.192739,-0.180000,1.030000,-8,62,-8.367537,61.558859,-8.367537,61.558859,0.000000,0.191141,0.000000,64.000000,0.000000,0.000000,36.266654,35.261829,106.470417,130.610791,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553117,1.410906,0.209057,0.013405,0.500672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.082336,tube-mpc,0,-126.340000,54.885000,-11.261384,-8.022387,-11.130000,-8.515000,-0.131384,0.492613,-14.607010,15.338885,-1.860183,15.338885,-14.607010,-0.160000,0.860000,-14,17,-13.986187,-11.014132,-13.986187,-11.014132,0.000000,27.764132,0.000000,64.000000,0.000000,0.000000,39.041324,31.480100,105.273176,120.919897,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556316,1.418097,0.175383,0.015868,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.092335,tube-mpc,0,-126.340000,54.885000,-11.387775,-7.974985,-11.260000,-8.335000,-0.127775,0.360015,-13.387218,19.669147,-1.677214,19.669147,-13.387218,-0.160000,0.530000,-17,-28,-16.540136,-27.817188,-16.540136,-27.817188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.831981,22.258721,102.228928,113.796103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556108,1.417088,0.173073,0.013446,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.102284,tube-mpc,0,-126.340000,54.885000,-11.507295,-7.924304,-11.390000,-8.155000,-0.117295,0.230696,-11.801488,15.948781,-1.250287,15.948781,-11.801488,-0.140000,0.150000,-27,17,-26.633354,26.073801,-26.633354,26.073801,0.000000,-8.890989,0.000000,64.000000,0.000000,0.000000,42.031466,15.778494,106.564455,117.646076,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549202,1.416543,0.173003,0.013893,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.112341,tube-mpc,0,-126.340000,54.885000,-11.621710,-7.869488,-11.480000,-8.045000,-0.141710,0.175512,-10.337738,6.983309,-1.250287,6.983309,-10.337738,-0.210000,0.080000,-30,62,-30.000290,106.263050,-30.000290,106.263050,0.000000,-44.080237,0.000000,64.000000,0.000000,0.000000,44.833736,10.109846,108.890921,124.107714,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556638,1.415945,0.222776,0.014475,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.122332,tube-mpc,0,-126.340000,54.885000,-11.728951,-7.811447,-11.570000,-8.035000,-0.158951,0.223553,-8.569039,-2.592058,-1.311276,-2.592058,-8.569039,-0.260000,0.310000,-37,107,-37.469780,106.750000,-37.469780,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.270658,8.254772,105.192548,122.124018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555517,1.415833,0.208390,0.013953,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.132338,tube-mpc,0,-126.340000,54.885000,-11.829881,-7.749743,-11.650000,-8.075000,-0.179881,0.325257,-8.752008,-5.885497,-1.555235,-5.885497,-8.752008,-0.270000,0.680000,-33,107,-33.036363,106.750000,-33.036363,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.916778,9.229895,103.382960,123.323077,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556429,1.416214,0.249849,0.014529,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.142337,tube-mpc,0,-126.340000,54.885000,-11.924270,-7.684501,-11.740000,-8.095000,-0.184270,0.410499,-9.117946,-2.287110,-0.762370,-2.287110,-9.117946,-0.290000,0.920000,-22,107,-21.981830,106.750000,-21.981830,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.709265,14.264461,103.039057,121.418346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556861,1.415563,0.243811,0.013135,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.152243,tube-mpc,0,-126.340000,54.885000,-12.011393,-7.616351,-11.820000,-8.065000,-0.191393,0.448649,-9.849821,5.092632,-0.945339,5.092632,-9.849821,-0.300000,1.000000,-7,81,-6.656248,81.190988,-6.656248,81.190988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.120451,18.696158,93.692195,112.925381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555010,1.411252,0.193612,0.013751,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.162291,tube-mpc,0,-126.340000,54.885000,-12.093291,-7.543667,-11.910000,-7.965000,-0.183291,0.421333,-9.300914,13.326228,-1.189297,13.326228,-9.300914,-0.220000,0.920000,-11,36,-11.459621,20.369949,-11.459621,20.369949,0.000000,15.821039,0.000000,64.000000,0.000000,0.000000,31.614216,20.656728,85.782278,105.020898,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557407,1.415986,0.185179,0.013246,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.172337,tube-mpc,0,-126.340000,54.885000,-12.168668,-7.467461,-12.000000,-7.785000,-0.168668,0.317539,-8.081122,18.388365,-1.311276,18.388365,-8.081122,-0.160000,0.660000,-21,-6,-20.739604,-6.345894,-20.739604,-6.345894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.898181,18.302924,83.158426,97.188067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557050,1.415930,0.175356,0.014459,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.182222,tube-mpc,0,-126.340000,54.885000,-12.236549,-7.389048,-12.070000,-7.605000,-0.166549,0.215952,-7.044299,17.900448,-0.457422,17.900448,-7.044299,-0.160000,0.310000,-24,21,-23.913053,20.911314,-23.913053,20.911314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.977650,15.487514,88.854500,101.941407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540549,1.412301,0.148146,0.014962,0.502852,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.192196,tube-mpc,0,-126.340000,54.885000,-12.298770,-7.306542,-12.140000,-7.475000,-0.158770,0.168458,-6.556382,9.483883,-0.518412,9.483883,-6.556382,-0.180000,0.200000,-22,66,-22.130452,99.840514,-22.130452,99.840514,0.000000,-33.929199,0.000000,64.000000,0.000000,0.000000,30.833367,13.891562,90.295058,98.541198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576621,1.652683,0.237651,0.019295,0.500669,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.202186,tube-mpc,0,-126.340000,54.885000,-12.354860,-7.220534,-12.190000,-7.415000,-0.164860,0.194466,-5.336590,1.494245,-0.579401,1.494245,-5.336590,-0.240000,0.390000,-23,107,-22.549470,106.750000,-22.549470,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.270266,13.626974,84.195596,94.171593,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547547,1.749553,0.306899,0.035407,0.501237,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.212195,tube-mpc,0,-126.340000,54.885000,-12.404876,-7.131074,-12.230000,-7.405000,-0.174876,0.273926,-4.604715,-2.104141,-1.372266,-2.104141,-4.604715,-0.230000,0.710000,-28,107,-27.588349,106.750000,-27.588349,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.920314,14.321287,85.595097,99.977929,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562682,1.517053,0.277920,0.020147,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.222187,tube-mpc,0,-126.340000,54.885000,-12.448754,-7.038529,-12.270000,-7.395000,-0.178754,0.356471,-4.482736,1.311276,-0.213464,1.311276,-4.482736,-0.220000,0.920000,-25,107,-25.485289,106.750000,-25.485289,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.836759,16.921395,86.417752,101.675552,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556218,1.761338,0.360707,0.036603,0.502333,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.232187,tube-mpc,0,-126.340000,54.885000,-12.486712,-6.942778,-12.310000,-7.345000,-0.176712,0.402222,-5.153621,7.349247,-0.030495,7.349247,-5.153621,-0.250000,1.000000,-9,82,-8.834959,81.847174,-8.834959,81.847174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.755010,17.800542,83.477178,97.395129,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549565,1.590707,0.261466,0.019136,0.500634,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.242190,tube-mpc,0,-126.340000,54.885000,-12.518851,-6.843952,-12.350000,-7.235000,-0.168851,0.391048,-4.543725,13.753155,-0.396432,13.753155,-4.543725,-0.210000,0.940000,-10,37,-10.441745,35.088721,-10.441745,35.088721,0.000000,1.758453,0.000000,64.000000,0.000000,0.000000,13.391955,17.655053,79.046008,94.326360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556214,1.453814,0.200027,0.014352,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.252251,tube-mpc,0,-126.340000,54.885000,-12.545433,-6.741571,-12.380000,-7.065000,-0.165433,0.323429,-3.506902,17.412531,-0.091484,17.412531,-3.506902,-0.160000,0.670000,-19,24,-19.042219,23.501777,-19.042219,23.501777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.189645,15.343423,77.332831,90.726047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539345,1.434432,0.143255,0.011977,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.262219,tube-mpc,0,-126.340000,54.885000,-12.566230,-6.637309,-12.400000,-6.905000,-0.166230,0.267691,-1.738204,14.546020,0.030495,14.546020,-1.738204,-0.170000,0.430000,-29,65,-29.458052,65.140646,-29.458052,65.140646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.500060,12.539027,77.740887,86.890091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539189,1.428117,0.144484,0.012188,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.272261,tube-mpc,0,-126.340000,54.885000,-12.581761,-6.529548,-12.410000,-6.795000,-0.171761,0.265452,-1.128308,9.117946,0.213464,9.117946,-1.128308,-0.230000,0.470000,-26,107,-25.520262,106.750000,-25.520262,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.235129,8.417580,71.141554,84.163610,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551540,1.408286,0.170477,0.011641,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.282270,tube-mpc,0,-126.340000,54.885000,-12.591991,-6.419549,-12.410000,-6.725000,-0.181991,0.305451,-0.335443,4.970653,0.091484,4.970653,-0.335443,-0.260000,0.780000,-27,107,-26.904157,106.750000,-26.904157,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.957385,4.736257,74.038367,93.062416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552205,1.408619,0.208711,0.011738,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.292338,tube-mpc,0,-126.340000,54.885000,-12.597164,-6.306418,-12.400000,-6.645000,-0.197164,0.338582,-0.152474,6.922320,0.640391,6.922320,-0.152474,-0.270000,0.930000,-24,99,-24.256672,98.915791,-24.256672,98.915791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.414124,3.538353,72.611212,89.558214,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558078,1.421560,0.240769,0.013577,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.302340,tube-mpc,0,-126.340000,54.885000,-12.597396,-6.191720,-12.400000,-6.535000,-0.197396,0.343280,-1.189297,10.337738,0.579401,10.337738,-1.189297,-0.260000,0.980000,-11,68,-11.463883,68.388802,-11.463883,68.388802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.357003,2.476109,66.316624,81.037130,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558570,1.421018,0.257758,0.013175,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.312259,tube-mpc,0,-126.340000,54.885000,-12.592975,-6.075830,-12.400000,-6.415000,-0.192975,0.339170,-1.006328,14.485031,0.213464,14.485031,-1.006328,-0.200000,0.870000,-14,44,-14.285211,44.120530,-14.285211,44.120530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.240533,1.922396,62.248305,73.636889,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556578,1.406950,0.144844,0.013933,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.322341,tube-mpc,0,-126.340000,54.885000,-12.583918,-5.956021,-12.400000,-6.265000,-0.183918,0.308979,0.274453,15.399875,0.335443,15.399875,0.274453,-0.170000,0.630000,-24,56,-24.122033,55.842324,-24.122033,55.842324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.297441,0.350650,59.951271,68.569033,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557317,1.427581,0.176726,0.014123,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.332346,tube-mpc,0,-126.340000,54.885000,-12.570572,-5.835287,-12.390000,-6.125000,-0.180572,0.289713,0.579401,11.923467,0.457422,11.923467,0.579401,-0.190000,0.550000,-22,92,-21.979489,91.748026,-21.979489,91.748026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.315691,-2.251340,55.877050,65.356903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557902,1.419578,0.190701,0.013334,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.342346,tube-mpc,0,-126.340000,54.885000,-12.553083,-5.712945,-12.370000,-6.015000,-0.183083,0.302055,0.640391,8.630029,0.701380,8.630029,0.640391,-0.210000,0.680000,-18,107,-18.093084,106.749980,-18.093084,106.749980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.006854,-5.600054,56.685090,71.796203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557594,1.418543,0.214399,0.013448,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.352345,tube-mpc,0,-126.340000,54.885000,-12.531640,-5.589132,-12.360000,-5.925000,-0.171640,0.335868,0.945339,8.264091,0.457422,8.264091,0.945339,-0.210000,0.860000,-17,102,-16.894678,102.404406,-16.894678,102.404406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.550796,-8.003808,57.108031,72.876456,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556093,1.420300,0.253684,0.014106,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.362284,tube-mpc,0,-126.340000,54.885000,-12.506593,-5.464766,-12.340000,-5.815000,-0.166593,0.350234,0.945339,11.923467,-0.152474,11.923467,0.945339,-0.190000,0.960000,-15,65,-15.005057,65.219506,-15.005057,65.219506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.550923,-10.242545,54.674534,69.506042,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557898,1.417800,0.256416,0.013167,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.372342,tube-mpc,0,-126.340000,54.885000,-12.477648,-5.337776,-12.330000,-5.675000,-0.147648,0.337224,0.640391,15.460864,0.396432,15.460864,0.640391,-0.190000,0.810000,-6,48,-6.239529,47.550504,-6.239529,47.550504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.369064,-11.652864,52.838301,63.532237,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556645,1.419317,0.175306,0.014620,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.382341,tube-mpc,0,-126.340000,54.885000,-12.445479,-5.210619,-12.310000,-5.515000,-0.135479,0.304381,0.762370,16.497687,0.030495,16.497687,0.762370,-0.150000,0.620000,-7,53,-7.431447,52.857290,-7.431447,52.857290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.436394,-12.671930,53.897616,62.341351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557665,1.416453,0.164917,0.013618,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.392258,tube-mpc,0,-126.340000,54.885000,-12.410409,-5.083765,-12.300000,-5.365000,-0.110409,0.281235,1.250287,13.753155,0.640391,13.753155,1.250287,-0.120000,0.560000,-12,79,-11.631190,79.072708,-11.631190,79.072708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.076210,-14.608006,51.873769,60.715876,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559574,1.405538,0.138011,0.012298,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.402341,tube-mpc,0,-126.340000,54.885000,-12.371713,-4.954270,-12.280000,-5.245000,-0.091713,0.290730,1.677214,10.764665,0.457422,10.764665,1.677214,-0.120000,0.670000,-13,96,-12.742149,95.724955,-12.742149,95.724955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.445979,-17.910648,51.464636,63.980163,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558963,1.418294,0.204032,0.014381,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.412340,tube-mpc,0,-126.340000,54.885000,-12.330488,-4.825520,-12.250000,-5.125000,-0.080488,0.299480,2.470079,10.276748,0.701380,10.276748,2.470079,-0.130000,0.840000,-16,86,-15.646188,85.595394,-15.646188,85.595394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.131867,-21.479791,51.313958,66.596899,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557025,1.417210,0.228404,0.015401,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.422342,tube-mpc,0,-126.340000,54.885000,-12.286588,-4.696620,-12.230000,-5.015000,-0.056588,0.318380,1.494245,11.557530,0.152474,11.557530,1.494245,-0.150000,0.840000,0,76,-0.155955,76.233426,-0.155955,76.233426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.128812,-24.189433,46.228622,59.782875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558067,1.415820,0.206177,0.014084,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.432337,tube-mpc,0,-126.340000,54.885000,-12.240222,-4.567889,-12.200000,-4.875000,-0.040222,0.307111,1.250287,14.302062,0.579401,14.302062,1.250287,-0.120000,0.790000,3,56,3.470899,56.304412,3.470899,56.304412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.769860,-24.821124,45.184305,55.053657,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557781,1.415836,0.178834,0.013067,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.442338,tube-mpc,0,-126.340000,54.885000,-12.191501,-4.439398,-12.180000,-4.725000,-0.011501,0.285602,2.104141,16.131750,0.701380,16.131750,2.104141,-0.070000,0.680000,-5,47,-4.859021,47.474908,-4.859021,47.474908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.602914,-24.923867,44.621304,51.819971,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556173,1.415087,0.172066,0.013680,0.503195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.452336,tube-mpc,0,-126.340000,54.885000,-12.140616,-4.311454,-12.150000,-4.565000,0.009384,0.253546,2.287110,14.850968,0.579401,14.850968,2.287110,-0.040000,0.560000,-7,65,-7.320026,64.523611,-7.320026,64.523611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.662348,-25.566582,43.386921,50.488930,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557559,1.414957,0.176986,0.013873,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.462347,tube-mpc,0,-126.340000,54.885000,-12.087631,-4.184071,-12.120000,-4.435000,0.032369,0.250929,2.592058,11.496540,0.640391,11.496540,2.592058,-0.070000,0.580000,-4,90,-3.651699,89.676448,-3.651699,89.676448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.669805,-26.754687,43.329369,52.026510,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557630,1.413842,0.192580,0.014688,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.472219,tube-mpc,0,-126.340000,54.885000,-12.033521,-4.059373,-12.080000,-4.335000,0.046479,0.275627,3.323933,9.788831,0.274453,9.788831,3.323933,-0.030000,0.710000,-13,94,-12.966846,93.960630,-12.966846,93.960630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.026922,-28.544563,46.089135,58.370479,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540346,1.406595,0.166640,0.013384,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.482226,tube-mpc,0,-126.340000,54.885000,-11.976924,-3.934129,-12.050000,-4.225000,0.073076,0.290871,3.323933,11.008623,0.762370,11.008623,3.323933,-0.070000,0.820000,-4,74,-4.285089,74.147041,-4.285089,74.147041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.087619,-30.799998,42.481729,57.118884,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559507,1.435706,0.216973,0.014615,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.492338,tube-mpc,0,-126.340000,54.885000,-11.918067,-3.808969,-12.010000,-4.085000,0.091933,0.276031,2.775027,13.936124,0.396432,13.936124,2.775027,-0.090000,0.800000,8,48,7.753566,48.001922,7.753566,48.001922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.668113,-31.708389,41.812479,53.350275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557551,1.413487,0.176418,0.013319,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.502341,tube-mpc,0,-126.340000,54.885000,-11.858299,-3.686735,-11.980000,-3.945000,0.121701,0.258265,1.677214,16.009771,1.311276,16.009771,1.677214,-0.060000,0.650000,19,40,19.155931,40.019027,19.155931,40.019027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.841530,-30.715164,45.159608,52.104222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557141,1.413790,0.187200,0.014411,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.512337,tube-mpc,0,-126.340000,54.885000,-11.797151,-3.566391,-11.950000,-3.805000,0.152849,0.238609,1.738204,13.875134,1.006328,13.875134,1.738204,-0.020000,0.500000,18,67,17.885063,66.864413,17.885063,66.864413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.203023,-28.831370,49.220991,53.163369,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556729,1.414327,0.188999,0.013336,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.522339,tube-mpc,0,-126.340000,54.885000,-11.734616,-3.447956,-11.920000,-3.685000,0.185384,0.237044,3.079975,10.154769,0.823360,10.154769,3.079975,0.000000,0.540000,7,92,6.538066,92.473014,6.538066,92.473014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.054538,-28.948310,46.872368,52.562654,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558742,1.412509,0.189377,0.013256,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.532344,tube-mpc,0,-126.340000,54.885000,-11.670805,-3.331700,-11.880000,-3.585000,0.209195,0.253300,4.421746,7.837164,0.030495,7.837164,4.421746,0.040000,0.710000,-9,96,-8.602928,96.108093,-8.602928,96.108093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.733199,-30.528381,41.237081,52.226432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557109,1.413591,0.216065,0.013702,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.542341,tube-mpc,0,-126.340000,54.885000,-11.605849,-3.217939,-11.830000,-3.495000,0.224151,0.277061,4.787684,8.508050,0.335443,8.508050,4.787684,0.020000,0.820000,-7,80,-7.472424,80.387299,-7.472424,80.387299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.571860,-32.293024,35.036043,48.507142,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578226,1.465286,0.343488,0.027267,0.500537,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.552185,tube-mpc,0,-126.340000,54.885000,-11.540765,-3.108446,-11.780000,-3.385000,0.239235,0.276554,4.909663,12.167426,1.006328,12.167426,4.909663,0.030000,0.820000,-6,47,-5.900611,46.870923,-5.900611,46.870923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.160558,-33.481734,35.028083,45.824497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548079,1.473348,0.220911,0.017165,0.500664,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.562192,tube-mpc,0,-126.340000,54.885000,-11.473524,-2.999929,-11.720000,-3.245000,0.246476,0.245071,4.848673,14.363051,0.396432,14.363051,4.848673,-0.020000,0.640000,4,38,4.279271,37.836954,4.279271,37.836954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.040265,-33.118183,35.699756,43.807497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574509,1.550004,0.220967,0.018003,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.572187,tube-mpc,0,-126.340000,54.885000,-11.405291,-2.894509,-11.670000,-3.115000,0.264709,0.220491,5.153621,11.618519,0.396432,11.618519,5.153621,-0.020000,0.500000,5,67,4.608718,67.211881,4.608718,67.211881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.939608,-31.565397,40.576543,45.755669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546872,1.724625,0.225740,0.023939,0.501635,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.582196,tube-mpc,0,-126.340000,54.885000,-11.335911,-2.792098,-11.610000,-3.025000,0.274089,0.232902,5.214611,7.044299,0.335443,7.044299,5.214611,-0.020000,0.510000,5,103,4.747624,103.218828,4.747624,103.218828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.586017,-31.374049,41.682605,49.870550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576392,1.465129,0.228307,0.018334,0.500348,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.592186,tube-mpc,0,-126.340000,54.885000,-11.265627,-2.693218,-11.550000,-2.965000,0.284373,0.271782,5.946486,3.933829,0.274453,3.933829,5.946486,0.000000,0.740000,-3,107,-3.357501,106.749999,-3.357501,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.830038,-32.789695,44.336298,57.645017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553735,1.669280,0.321918,0.017057,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.602184,tube-mpc,0,-126.340000,54.885000,-11.194244,-2.597759,-11.480000,-2.905000,0.285756,0.307241,6.190445,6.068465,0.579401,6.068465,6.190445,0.000000,0.910000,-4,77,-4.028061,76.646809,-4.028061,76.646809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.265031,-34.223649,39.167951,53.360556,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541468,1.422227,0.208793,0.012247,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.612204,tube-mpc,0,-126.340000,54.885000,-11.121642,-2.505767,-11.420000,-2.815000,0.298358,0.309233,6.129455,10.032790,0.823360,10.032790,6.129455,-0.020000,0.860000,3,44,3.143993,43.826558,3.143993,43.826558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.713947,-34.583374,35.545812,46.037313,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558406,1.418453,0.154947,0.012107,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.622271,tube-mpc,0,-126.340000,54.885000,-11.047600,-2.417207,-11.350000,-2.715000,0.302400,0.297793,6.251434,10.581696,0.457422,10.581696,6.251434,0.030000,0.650000,-1,52,-1.336791,51.935171,-1.336791,51.935171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.733610,-33.186388,38.218262,44.439326,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553020,1.405498,0.138541,0.011896,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.632186,tube-mpc,0,-126.340000,54.885000,-10.973568,-2.333921,-11.280000,-2.625000,0.306432,0.291079,7.166278,7.654195,0.152474,7.654195,7.166278,-0.010000,0.550000,-3,81,-3.054783,80.942527,-3.054783,80.942527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.584737,-32.807659,36.058309,44.374465,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556372,1.416109,0.190504,0.012993,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.642335,tube-mpc,0,-126.340000,54.885000,-10.896584,-2.252842,-11.200000,-2.575000,0.303416,0.322158,7.654195,3.628881,0.457422,3.628881,7.654195,-0.030000,0.620000,-5,107,-4.750288,106.749949,-4.750288,106.749949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.741730,-33.533594,37.978234,50.146449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556983,1.419953,0.223406,0.013522,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.652335,tube-mpc,0,-126.340000,54.885000,-10.819494,-2.177231,-11.120000,-2.545000,0.300506,0.367769,8.081122,1.616224,0.640391,1.616224,8.081122,-0.030000,0.830000,-8,107,-8.045991,106.605094,-8.045991,106.605094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.988919,-34.950870,40.330917,56.246317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556967,1.410409,0.276457,0.012893,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.662344,tube-mpc,0,-126.340000,54.885000,-10.741021,-2.105910,-11.030000,-2.515000,0.288979,0.409090,7.959143,4.238777,1.067318,4.238777,7.959143,-0.050000,0.930000,-3,76,-2.985504,75.787561,-2.985504,75.787561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.423791,-36.228673,39.540366,54.477347,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559545,1.410371,0.321269,0.014386,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.672295,tube-mpc,0,-126.340000,54.885000,-10.661633,-2.039445,-10.950000,-2.455000,0.288367,0.415555,7.288257,6.983309,0.701380,6.983309,7.288257,-0.050000,0.900000,6,51,6.164896,50.970210,6.164896,50.970210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.889140,-35.891544,38.863818,47.236277,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558688,1.410908,0.187543,0.013165,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.682244,tube-mpc,0,-126.340000,54.885000,-10.580802,-1.977519,-10.870000,-2.385000,0.289198,0.407481,7.898153,7.898153,0.274453,7.898153,7.898153,-0.060000,0.660000,6,59,5.850563,59.080314,5.850563,59.080314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.020985,-34.286807,40.228698,45.460818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538557,1.403051,0.133987,0.012813,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.692352,tube-mpc,0,-126.340000,54.885000,-10.497083,-1.919327,-10.790000,-2.325000,0.292917,0.405673,7.349247,4.177788,-0.152474,4.177788,7.349247,-0.040000,0.600000,10,91,9.637041,90.945278,9.637041,90.945278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.770600,-33.526852,36.086046,44.167629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566882,1.410542,0.188906,0.014573,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.702188,tube-mpc,0,-126.340000,54.885000,-10.413978,-1.867357,-10.710000,-2.295000,0.296022,0.427643,7.227268,0.701380,0.640391,0.701380,7.227268,-0.010000,0.700000,8,107,8.436799,106.749994,8.436799,106.749994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.292363,-33.945485,37.963989,50.258636,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548598,1.417947,0.227264,0.014875,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.712340,tube-mpc,0,-126.340000,54.885000,-10.326390,-1.818603,-10.630000,-2.285000,0.303610,0.466397,7.227268,-0.396432,0.640391,-0.396432,7.227268,0.000000,0.870000,10,103,9.710059,103.042117,9.710059,103.042117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.136878,-34.825364,37.669495,51.133421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558474,1.416148,0.251217,0.014670,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.722344,tube-mpc,0,-126.340000,54.885000,-10.238151,-1.775471,-10.540000,-2.265000,0.301849,0.489529,8.203101,2.226120,0.335443,2.226120,8.203101,0.020000,1.060000,2,62,1.908216,61.547392,1.908216,61.547392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.226681,-35.581853,37.363730,49.807949,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556618,1.412159,0.292759,0.014106,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.732218,tube-mpc,0,-126.340000,54.885000,-10.149069,-1.737734,-10.460000,-2.225000,0.310931,0.487266,7.532216,5.336590,0.457422,5.336590,7.532216,0.020000,0.820000,13,51,12.521350,51.425817,12.521350,51.425817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.253750,-35.536723,35.218722,45.216241,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557159,1.412986,0.177759,0.013684,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.742342,tube-mpc,0,-126.340000,54.885000,-10.055534,-1.704060,-10.370000,-2.185000,0.314466,0.480940,8.386070,3.811850,0.823360,3.811850,8.386070,0.030000,0.630000,8,76,7.832712,75.517417,7.832712,75.517417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.179912,-34.458039,38.512572,46.390684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557101,1.412385,0.177123,0.014194,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.752335,tube-mpc,0,-126.340000,54.885000,-9.960910,-1.675837,-10.280000,-2.175000,0.319090,0.499163,9.788831,0.213464,0.091484,0.213464,9.788831,0.020000,0.640000,-1,102,-0.835435,102.382177,-0.835435,102.382177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.691923,-34.809809,36.463701,47.428938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556730,1.412729,0.212827,0.013266,0.500291,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.762335,tube-mpc,0,-126.340000,54.885000,-9.863776,-1.652591,-10.180000,-2.175000,0.316224,0.522409,10.276748,-1.799193,0.823360,-1.799193,10.276748,0.030000,0.800000,-5,103,-4.699826,103.275319,-4.699826,103.275319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.612436,-35.839551,35.029420,49.755459,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557019,1.411358,0.265519,0.013355,0.500421,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.772335,tube-mpc,0,-126.340000,54.885000,-9.764063,-1.634349,-10.070000,-2.185000,0.305937,0.550651,9.910810,-1.067318,0.274453,-1.067318,9.910810,0.100000,0.910000,-8,85,-8.156712,85.482144,-8.156712,85.482144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.568679,-36.536462,33.999454,47.428698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556536,1.411614,0.309074,0.013571,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.782346,tube-mpc,0,-126.340000,54.885000,-9.661520,-1.621091,-9.960000,-2.185000,0.298480,0.563909,9.849821,1.677214,0.640391,1.677214,9.849821,-0.040000,0.900000,14,60,14.256088,60.036252,14.256088,60.036252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.639011,-36.811197,31.512790,43.023122,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556084,1.411497,0.205234,0.013886,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.792267,tube-mpc,0,-126.340000,54.885000,-9.557070,-1.612870,-9.850000,-2.165000,0.292930,0.552130,9.910810,2.226120,0.335443,2.226120,9.910810,-0.020000,0.760000,16,62,16.301474,61.564307,16.301474,61.564307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.088313,-34.576023,39.805207,45.302225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556255,1.401993,0.147695,0.012884,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.802338,tube-mpc,0,-126.340000,54.885000,-9.448003,-1.609500,-9.750000,-2.155000,0.301997,0.545500,10.642686,-0.213464,0.213464,-0.213464,10.642686,0.030000,0.660000,8,86,7.893901,85.682252,7.893901,85.682252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.697420,-33.327427,37.761493,44.803717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556617,1.413210,0.187488,0.013860,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.812338,tube-mpc,0,-126.340000,54.885000,-9.336551,-1.611069,-9.630000,-2.165000,0.293449,0.553931,11.252582,-1.677214,0.884349,-1.677214,11.252582,0.060000,0.710000,1,91,1.053016,90.838856,1.053016,90.838856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.736402,-33.575204,33.996736,44.271886,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556285,1.412359,0.203064,0.013983,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.822346,tube-mpc,0,-126.340000,54.885000,-9.221717,-1.617487,-9.510000,-2.185000,0.288283,0.567513,11.801488,-3.262944,0.640391,-3.262944,11.801488,0.030000,0.830000,3,90,2.844164,90.174297,2.844164,90.174297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.804026,-33.773167,30.347560,41.184540,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556782,1.413072,0.202981,0.014321,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.832335,tube-mpc,0,-126.340000,54.885000,-9.103663,-1.628662,-9.370000,-2.215000,0.266337,0.586338,12.960290,-2.226120,0.701380,-2.226120,12.960290,0.000000,0.850000,0,77,-0.447568,77.421389,-0.447568,77.421389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.925335,-33.730426,30.840867,40.573099,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557537,1.414166,0.203739,0.013952,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.842334,tube-mpc,0,-126.340000,54.885000,-8.981925,-1.644543,-9.230000,-2.225000,0.248075,0.580457,13.509197,-0.640391,0.579401,-0.640391,13.509197,0.010000,0.810000,-3,63,-3.138073,62.865469,-3.138073,62.865469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.023365,-33.517676,28.841127,37.577365,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554925,1.411553,0.183558,0.013125,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.852341,tube-mpc,0,-126.340000,54.885000,-8.856406,-1.665045,-9.090000,-2.225000,0.233594,0.559955,14.789979,-0.091484,0.274453,-0.091484,14.789979,-0.020000,0.700000,-7,62,-6.681721,61.770463,-6.681721,61.770463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.425875,-32.976611,27.511289,35.407388,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556135,1.411288,0.188873,0.013803,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.862342,tube-mpc,0,-126.340000,54.885000,-8.727120,-1.690046,-8.940000,-2.235000,0.212880,0.544954,14.850968,-1.738204,0.762370,-1.738204,14.850968,-0.040000,0.630000,-2,76,-2.294011,76.479145,-2.294011,76.479145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.600827,-32.467443,27.139588,35.332804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556929,1.410411,0.190466,0.015094,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.872339,tube-mpc,0,-126.340000,54.885000,-8.593958,-1.719426,-8.790000,-2.275000,0.196042,0.555574,14.972947,-3.689871,0.945339,-3.689871,14.972947,-0.040000,0.650000,0,89,-0.428425,88.779298,-0.428425,88.779298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.421587,-32.012590,30.259325,39.012627,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555851,1.412030,0.202564,0.013670,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.882333,tube-mpc,0,-126.340000,54.885000,-8.456775,-1.753067,-8.640000,-2.305000,0.183225,0.551933,14.241072,-4.360757,0.762370,-4.360757,14.241072,-0.060000,0.760000,12,81,11.979005,81.171122,11.979005,81.171122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.848185,-32.011466,32.051753,42.069929,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556505,1.411562,0.217944,0.014754,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.892343,tube-mpc,0,-126.340000,54.885000,-8.315224,-1.790900,-8.480000,-2.345000,0.164776,0.554100,14.607010,-3.506902,0.152474,-3.506902,14.607010,-0.030000,0.790000,9,68,9.286324,67.828937,9.286324,67.828937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.719809,-30.660270,35.531741,42.701782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558933,1.852863,0.873628,0.041940,0.501159,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.902186,tube-mpc,0,-126.340000,54.885000,-8.171872,-1.832008,-8.340000,-2.375000,0.168128,0.542992,14.485031,-2.592058,0.396432,-2.592058,14.485031,0.010000,0.740000,11,60,10.763289,60.074554,10.763289,60.074554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.594424,-29.780231,33.833148,39.455025,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546242,1.443138,0.200140,0.016475,0.500410,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.912217,tube-mpc,0,-126.340000,54.885000,-8.021466,-1.877730,-8.180000,-2.395000,0.158534,0.517270,15.521854,-2.165131,0.884349,-2.165131,15.521854,0.020000,0.660000,5,58,5.248370,57.929883,5.248370,57.929883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.103643,-28.609439,34.350472,37.908257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.730780,1.669874,0.221945,0.037239,0.500482,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.922185,tube-mpc,0,-126.340000,54.885000,-7.867588,-1.926838,-8.010000,-2.415000,0.142412,0.488162,16.619667,-3.262944,0.762370,-3.262944,16.619667,0.030000,0.600000,-2,67,-2.325700,66.574887,-2.325700,66.574887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.242719,-27.850432,34.077166,37.515280,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548322,1.462145,0.182829,0.016738,0.500438,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.932195,tube-mpc,0,-126.340000,54.885000,-7.708600,-1.979658,-7.840000,-2.455000,0.131400,0.475342,16.924615,-5.092632,0.579401,-5.092632,16.924615,0.010000,0.590000,1,79,0.853191,79.048212,0.853191,79.048212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.099925,-27.545013,32.493712,37.927811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571801,1.657745,0.228830,0.018560,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.942218,tube-mpc,0,-126.340000,54.885000,-7.544856,-2.035889,-7.670000,-2.515000,0.125144,0.479111,17.046594,-5.824507,0.396432,-5.824507,17.046594,-0.020000,0.660000,8,77,8.169609,77.185483,8.169609,77.185483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.417214,-27.228854,34.976827,40.644223,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544921,1.629172,0.244814,0.021303,0.500409,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.952266,tube-mpc,0,-126.340000,54.885000,-7.376088,-2.095428,-7.490000,-2.565000,0.113912,0.469572,17.656490,-5.092632,0.762370,-5.092632,17.656490,-0.030000,0.810000,9,54,8.843029,54.075732,8.843029,54.075732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.039330,-26.387124,38.014656,41.581486,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545236,1.567131,0.221566,0.018090,0.501010,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.962227,tube-mpc,0,-126.340000,54.885000,-7.204201,-2.157384,-7.300000,-2.605000,0.095799,0.447616,18.022427,-4.055809,0.945339,-4.055809,18.022427,0.010000,0.600000,5,59,4.920845,59.409643,4.920845,59.409643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.389260,-24.557928,42.725622,42.673669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569407,1.712912,0.228836,0.027816,0.500868,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.972183,tube-mpc,0,-126.340000,54.885000,-7.027821,-2.222025,-7.110000,-2.645000,0.082179,0.422975,18.022427,-4.055809,0.823360,-4.360757,18.876282,0.030000,0.580000,6,57,6.132876,57.339162,6.132876,57.339162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.045233,-23.736701,40.978920,41.678056,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551564,1.443217,0.230842,0.017725,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.982190,tube-mpc,0,-126.340000,54.885000,-6.845940,-2.289520,-6.910000,-2.695000,0.064060,0.405480,19.486178,-5.153621,0.945339,-5.153621,19.486178,0.020000,0.570000,-2,64,-1.957918,63.596091,-1.957918,63.596091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.262811,-22.267574,42.303569,41.341757,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576925,1.473489,0.229178,0.021241,0.500750,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.992188,tube-mpc,0,-126.340000,54.885000,-6.659635,-2.359261,-6.710000,-2.745000,0.050365,0.385739,20.218053,-6.190445,0.884349,-6.190445,20.218053,-0.020000,0.570000,0,69,-0.053035,69.041165,-0.053035,69.041165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.409817,-21.484470,40.642481,42.449541,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556589,1.450602,0.220418,0.017988,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.002193,tube-mpc,0,-126.340000,54.885000,-6.468602,-2.431148,-6.500000,-2.805000,0.031398,0.373852,20.218053,-5.885497,0.945339,-5.885497,20.218053,-0.020000,0.620000,3,60,3.388118,59.895374,3.388118,59.895374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.444071,-20.526924,40.455884,41.701105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579609,1.496238,0.232641,0.019483,0.500296,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.012200,tube-mpc,0,-126.340000,54.885000,-6.273038,-2.504896,-6.290000,-2.865000,0.016962,0.360104,20.218053,-5.275601,0.945339,-5.275601,20.218053,-0.030000,0.600000,9,54,8.765182,53.954171,8.765182,53.954171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.533954,-18.871709,43.006823,41.378404,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593375,1.635838,0.195346,0.027222,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.026025,tube-mpc,0,-126.340000,54.885000,-5.995484,-2.609418,-6.010000,-2.945000,0.014516,0.335582,20.523001,-4.787684,1.128308,-4.787684,20.523001,0.010000,0.550000,8,51,7.950914,50.815143,7.950914,50.815143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.969467,-16.592720,45.009847,41.200811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590288,1.764850,0.220872,0.033893,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.034184,tube-mpc,0,-126.340000,54.885000,-5.827787,-2.672295,-5.850000,-2.995000,0.022213,0.322705,20.218053,-5.397580,0.701380,-5.397580,20.218053,0.030000,0.500000,12,59,12.335344,58.641689,12.335344,58.641689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.098167,-14.479676,47.178031,42.431229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557985,1.582613,0.198257,0.029324,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.044248,tube-mpc,0,-126.340000,54.885000,-5.617006,-2.750846,-5.640000,-3.055000,0.022994,0.304154,20.583991,-6.556382,1.006328,-6.556382,20.583991,0.060000,0.530000,10,64,9.722223,63.658096,9.722223,63.658096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.733291,-12.146656,47.914304,43.563994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565678,1.668565,0.241141,0.026485,0.500747,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.054271,tube-mpc,0,-126.340000,54.885000,-5.402909,-2.829923,-5.430000,-3.115000,0.027091,0.285077,21.132897,-7.044299,1.189297,-7.044299,21.132897,0.080000,0.570000,7,62,6.727677,62.298886,6.727677,62.298886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.151372,-10.371376,48.345659,43.847755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562060,1.418877,0.156027,0.012743,0.500298,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.064328,tube-mpc,0,-126.340000,54.885000,-5.184004,-2.909872,-5.210000,-3.185000,0.025996,0.275128,21.071908,-6.373413,0.945339,-6.373413,21.071908,0.050000,0.630000,15,51,15.152707,50.521629,15.152707,50.521629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.887154,-8.861548,47.021554,42.422317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552833,1.397354,0.143403,0.012053,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.074330,tube-mpc,0,-126.340000,54.885000,-4.962405,-2.989726,-4.990000,-3.235000,0.027595,0.245274,21.193887,-5.458569,1.006328,-5.458569,21.193887,0.150000,0.630000,6,40,6.105754,39.880816,6.105754,39.880816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.269603,-6.076114,49.372423,45.006956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555752,1.411861,0.133942,0.012820,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.084324,tube-mpc,0,-126.340000,54.885000,-4.737255,-3.069607,-4.770000,-3.295000,0.032745,0.225393,21.681804,-5.458569,0.945339,-5.458569,21.681804,0.050000,0.560000,19,45,18.649644,44.545206,18.649644,44.545206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.783550,-4.166100,50.769127,46.414427,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553626,1.401189,0.135137,0.011850,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.094398,tube-mpc,0,-126.340000,54.885000,-4.506737,-3.149954,-4.550000,-3.365000,0.043263,0.215046,21.071908,-6.678361,1.372266,-6.678361,21.071908,0.100000,0.430000,23,67,22.533313,66.632516,22.533313,66.632516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.201721,-0.825519,53.200740,50.240484,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558529,1.409299,0.174202,0.014534,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.104395,tube-mpc,0,-126.340000,54.885000,-4.274617,-3.229266,-4.330000,-3.445000,0.055383,0.215734,21.315866,-8.812998,1.311276,-8.812998,21.315866,0.150000,0.510000,18,79,17.661770,79.000188,17.661770,79.000188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.914914,1.374797,55.046242,52.387038,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559211,1.407549,0.186766,0.014409,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.114398,tube-mpc,0,-126.340000,54.885000,-4.039219,-3.307950,-4.100000,-3.525000,0.060781,0.217050,22.108731,-7.654195,1.250287,-7.654195,22.108731,0.170000,0.640000,12,60,11.552174,59.578796,11.552174,59.578796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.721409,2.091542,56.152635,52.305927,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558701,1.407876,0.185163,0.014977,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.124307,tube-mpc,0,-126.340000,54.885000,-3.803134,-3.384989,-3.880000,-3.585000,0.076866,0.200011,22.291700,-5.092632,1.311276,-5.092632,22.291700,0.110000,0.590000,23,42,22.506104,42.170787,22.506104,42.170787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.289775,3.408457,58.722674,54.565794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538910,1.397538,0.140247,0.013268,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.134398,tube-mpc,0,-126.340000,54.885000,-3.560031,-3.462247,-3.650000,-3.625000,0.089969,0.162753,22.047741,-2.348100,1.433256,-2.348100,22.047741,0.140000,0.500000,26,25,26.177046,25.338503,26.177046,25.338503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.213689,5.634144,60.465812,56.031464,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558318,1.409913,0.184043,0.017053,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.144313,tube-mpc,0,-126.340000,54.885000,-3.318751,-3.536748,-3.430000,-3.655000,0.111249,0.118252,22.718627,-3.506902,1.494245,-3.506902,22.718627,0.200000,0.370000,17,43,16.808719,43.461468,16.808719,43.461468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.094125,8.385954,67.824706,63.640379,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556444,1.398507,0.146226,0.015714,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.154393,tube-mpc,0,-126.340000,54.885000,-3.071284,-3.610802,-3.190000,-3.715000,0.118716,0.104198,23.450502,-6.434403,1.494245,-6.434403,23.450502,0.180000,0.330000,14,73,14.164538,72.849238,14.164538,72.849238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.167676,10.212456,66.141802,63.048483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557254,1.407938,0.175592,0.013990,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.164395,tube-mpc,0,-126.340000,54.885000,-2.823871,-3.682353,-2.950000,-3.785000,0.126129,0.102647,25.219201,-8.325081,1.921172,-8.325081,25.219201,0.150000,0.490000,4,77,3.826696,77.222095,3.826696,77.222095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.575603,11.223735,62.011703,60.091012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557544,1.405896,0.186072,0.014901,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.174399,tube-mpc,0,-126.340000,54.885000,-2.574785,-3.751772,-2.700000,-3.865000,0.125215,0.113228,25.158211,-6.800341,2.104141,-6.800341,25.158211,0.090000,0.620000,13,57,12.855937,56.750100,12.855937,56.750100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.033270,11.742562,60.503569,58.465860,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558477,1.405951,0.171707,0.012966,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.184395,tube-mpc,0,-126.340000,54.885000,-2.324640,-3.818743,-2.440000,-3.915000,0.115360,0.096257,25.463159,-4.360757,1.738204,-4.360757,25.463159,0.080000,0.580000,13,41,12.917515,40.537376,12.917515,40.537376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.910606,14.584966,60.091886,60.013429,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557986,1.407883,0.174175,0.013731,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.194399,tube-mpc,0,-126.340000,54.885000,-2.073338,-3.883145,-2.180000,-3.955000,0.106662,0.071855,26.012065,-2.470079,1.677214,-2.470079,26.012065,0.090000,0.540000,7,28,7.341196,28.487762,7.341196,28.487762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.688122,17.323268,60.983647,61.097147,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558451,1.406896,0.175643,0.014493,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.204397,tube-mpc,0,-126.340000,54.885000,-1.821548,-3.944668,-1.920000,-3.975000,0.098452,0.030332,26.195034,-2.836017,1.311276,-2.836017,26.195034,0.080000,0.420000,6,41,6.304021,41.101397,6.304021,41.101397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.596383,19.935124,61.849187,63.067434,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558328,1.406018,0.176175,0.014542,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.214397,tube-mpc,0,-126.340000,54.885000,-1.569420,-4.003139,-1.650000,-4.025000,0.080580,0.021861,26.012065,-6.190445,1.677214,-6.190445,26.012065,0.080000,0.450000,5,69,4.825741,69.021556,4.825741,69.021556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.772376,22.853937,57.122018,61.038131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558015,1.405992,0.172996,0.013828,0.503712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.224397,tube-mpc,0,-126.340000,54.885000,-1.317317,-4.058342,-1.390000,-4.095000,0.072683,0.036658,26.195034,-8.081122,2.043152,-8.081122,26.195034,0.070000,0.480000,2,88,2.425949,88.127347,2.425949,88.127347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.951929,24.064247,55.325280,60.074981,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557908,1.406029,0.185824,0.014710,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.234400,tube-mpc,0,-126.340000,54.885000,-1.065559,-4.110078,-1.120000,-4.175000,0.054441,0.064922,26.195034,-6.678361,1.860183,-6.678361,26.195034,0.070000,0.670000,0,67,-0.275862,66.597735,-0.275862,66.597735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.948735,23.656974,55.891700,60.180067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558463,1.405929,0.185564,0.015532,0.500883,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.244356,tube-mpc,0,-126.340000,54.885000,-0.815730,-4.157923,-0.850000,-4.215000,0.034270,0.057077,26.378003,-2.957996,1.921172,-2.957996,26.378003,0.050000,0.680000,-1,37,-1.352999,37.198770,-1.352999,37.198770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.217355,25.261042,56.409768,62.548413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548200,1.446795,0.178290,0.019823,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.254280,tube-mpc,0,-126.340000,54.885000,-0.567825,-4.201800,-0.590000,-4.225000,0.022175,0.023200,25.463159,0.152474,1.738204,0.152474,25.463159,0.040000,0.530000,6,25,6.375389,24.887919,6.375389,24.887919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.667997,27.475298,55.208822,63.506154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552145,1.440180,0.194032,0.017798,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.264275,tube-mpc,0,-126.340000,54.885000,-0.319647,-4.241965,-0.330000,-4.235000,0.010353,-0.006965,25.036232,0.396432,1.982162,0.396432,25.036232,0.040000,0.370000,8,38,7.783412,38.263163,7.783412,38.263163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.202393,29.721555,51.977112,65.868973,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546510,1.424242,0.163371,0.012576,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.274332,tube-mpc,0,-126.340000,54.885000,-0.071795,-4.278131,-0.090000,-4.255000,0.018205,-0.023131,24.426336,-3.445913,1.616224,-3.445913,24.426336,0.060000,0.340000,8,76,7.546098,75.987692,7.546098,75.987692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.379667,32.010569,56.365958,68.364850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553340,1.399194,0.143149,0.012786,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.284326,tube-mpc,0,-126.340000,54.885000,0.172216,-4.309678,0.160000,-4.295000,0.012216,-0.014678,23.755450,-5.763517,2.104141,-5.763517,23.755450,0.070000,0.500000,8,88,7.521188,87.536378,7.521188,87.536378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.782553,31.561923,58.941223,67.547319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553843,1.394610,0.154385,0.012342,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.294404,tube-mpc,0,-126.340000,54.885000,0.415664,-4.336911,0.390000,-4.345000,0.025664,0.008089,22.413679,-4.665705,1.555235,-4.665705,22.413679,0.100000,0.690000,13,69,13.128295,68.607896,13.128295,68.607896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.088769,31.057447,61.396266,70.276828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561732,1.407703,0.192059,0.014714,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.304312,tube-mpc,0,-126.340000,54.885000,0.651997,-4.359051,0.620000,-4.365000,0.031997,0.005949,21.376856,0.030495,1.921172,0.030495,21.376856,0.100000,0.700000,21,33,20.940642,32.806910,20.940642,32.806910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.773571,31.847717,60.319064,72.032988,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554327,1.394419,0.145649,0.013839,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.314390,tube-mpc,0,-126.340000,54.885000,0.888974,-4.376726,0.840000,-4.355000,0.048974,-0.021726,20.157064,3.262944,1.433256,3.262944,20.157064,0.160000,0.520000,23,23,23.146025,23.246036,23.146025,23.246036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.629221,33.555729,62.777400,77.676865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559541,1.408842,0.191804,0.015664,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.324287,tube-mpc,0,-126.340000,54.885000,1.117988,-4.389208,1.050000,-4.335000,0.067988,-0.054208,19.913105,2.287110,1.921172,2.287110,19.913105,0.210000,0.360000,16,47,16.325790,47.067427,16.325790,47.067427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.777045,35.568764,64.620550,83.437057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540552,1.394350,0.136262,0.013225,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.334396,tube-mpc,0,-126.340000,54.885000,1.347698,-4.396854,1.270000,-4.335000,0.077698,-0.061854,20.888939,-1.006328,1.616224,-1.006328,20.888939,0.200000,0.360000,4,79,3.762654,79.331951,3.762654,79.331951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.218742,36.896747,68.019675,80.327847,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558820,1.407747,0.173889,0.013388,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.344395,tube-mpc,0,-126.340000,54.885000,1.570391,-4.399242,1.490000,-4.365000,0.080391,-0.034242,22.230710,-2.957996,1.677214,-2.957996,22.230710,0.140000,0.540000,-7,88,-6.726617,87.890095,-6.726617,87.890095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.092302,36.326929,68.604949,79.206216,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557864,1.406669,0.186716,0.012998,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.354392,tube-mpc,0,-126.340000,54.885000,1.788170,-4.396393,1.710000,-4.385000,0.078170,-0.011393,21.498835,-1.921172,2.165131,-1.921172,21.498835,0.090000,0.710000,0,72,-0.196747,71.563965,-0.196747,71.563965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.496664,35.847770,67.819878,80.163515,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557776,1.408132,0.192224,0.014371,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.364397,tube-mpc,0,-126.340000,54.885000,2.000884,-4.388222,1.940000,-4.365000,0.060884,-0.023222,20.949928,2.836017,1.921172,2.836017,20.949928,0.070000,0.720000,2,35,1.770128,34.865925,1.770128,34.865925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.191608,36.318376,71.400228,82.208941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557954,1.406772,0.180487,0.013599,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.374396,tube-mpc,0,-126.340000,54.885000,2.207895,-4.374670,2.150000,-4.335000,0.057895,-0.039670,20.401022,6.190445,1.738204,6.190445,20.401022,0.060000,0.540000,3,26,3.058002,25.586756,3.058002,25.586756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.360881,37.858610,74.614767,87.421273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557453,1.407492,0.179008,0.013309,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.384392,tube-mpc,0,-126.340000,54.885000,2.408937,-4.355683,2.350000,-4.275000,0.058937,-0.080683,19.730136,6.068465,1.433256,6.068465,19.730136,0.060000,0.370000,3,43,2.977876,42.985288,2.977876,42.985288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.033517,39.667614,78.246074,92.189096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558492,1.407288,0.180465,0.013634,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.394400,tube-mpc,0,-126.340000,54.885000,2.603941,-4.331184,2.550000,-4.245000,0.053941,-0.086184,19.181230,1.799193,1.311276,1.799193,19.181230,0.060000,0.360000,-1,84,-0.841760,84.370506,-0.841760,84.370506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.341781,41.565257,80.838674,93.028448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557753,1.407862,0.190262,0.015308,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.404400,tube-mpc,0,-126.340000,54.885000,2.792227,-4.301183,2.730000,-4.245000,0.062227,-0.056183,17.595500,-1.494245,1.860183,-1.494245,17.595500,0.060000,0.550000,5,104,4.895346,104.219236,4.895346,104.219236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.695520,40.595278,83.662096,93.386760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559279,1.408671,0.215281,0.013758,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.414295,tube-mpc,0,-126.340000,54.885000,2.971779,-4.266042,2.910000,-4.245000,0.061779,-0.021042,16.619667,0.640391,1.616224,0.640391,16.619667,0.060000,0.780000,7,75,6.657300,75.183558,6.657300,75.183558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.055078,38.181284,91.344867,100.302023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548400,1.409469,0.294170,0.013706,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.424394,tube-mpc,0,-126.340000,54.885000,3.147793,-4.224575,3.080000,-4.215000,0.067793,-0.009575,15.521854,5.580549,1.738204,5.580549,15.521854,0.080000,0.800000,8,38,8.228023,37.732464,8.228023,37.732464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.760984,38.180806,93.417310,104.782458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557234,1.411019,0.179291,0.015152,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.434394,tube-mpc,0,-126.340000,54.885000,3.314582,-4.177943,3.230000,-4.135000,0.084582,-0.042943,13.936124,9.056956,1.677214,9.056956,13.936124,0.070000,0.600000,19,28,18.715535,27.789266,18.715535,27.789266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.592949,38.787515,93.240814,106.570744,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558546,1.407738,0.173091,0.013052,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.444400,tube-mpc,0,-126.340000,54.885000,3.473759,-4.125744,3.370000,-4.055000,0.103759,-0.070744,13.021280,8.569039,1.067318,8.569039,13.021280,0.100000,0.410000,17,51,17.373511,51.142708,17.373511,51.142708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.778157,39.139445,93.561167,106.517234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557468,1.408932,0.185972,0.014435,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.454279,tube-mpc,0,-126.340000,54.885000,3.623109,-4.068794,3.510000,-4.005000,0.113109,-0.063794,12.289405,4.970653,0.884349,4.970653,12.289405,0.130000,0.410000,11,87,11.320260,87.412039,11.320260,87.412039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.006270,38.705442,88.954604,97.602435,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540523,1.398418,0.156938,0.013069,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.464281,tube-mpc,0,-126.340000,54.885000,3.766160,-4.005704,3.630000,-3.965000,0.136160,-0.040704,11.801488,1.555235,1.128308,1.555235,11.801488,0.150000,0.580000,5,107,4.845690,106.750000,4.845690,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.749869,36.521699,86.548281,92.766746,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559354,1.416239,0.226518,0.014581,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.474395,tube-mpc,0,-126.340000,54.885000,3.902277,-3.936388,3.760000,-3.935000,0.142277,-0.001388,11.313571,2.897006,1.189297,2.897006,11.313571,0.130000,0.800000,3,87,3.197737,87.319562,3.197737,87.319562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.023269,33.409655,89.581503,97.216596,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556998,1.409940,0.237215,0.015785,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.484391,tube-mpc,0,-126.340000,54.885000,4.028179,-3.862486,3.870000,-3.865000,0.158179,0.002514,10.215758,8.569039,1.189297,8.569039,10.215758,0.140000,0.840000,6,42,5.937306,41.488402,5.937306,41.488402,0.000000,0.831160,0.000000,64.000000,0.000000,0.000000,-121.314458,31.580178,90.689333,95.351376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557217,1.411185,0.190277,0.013078,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.494400,tube-mpc,0,-126.340000,54.885000,4.145469,-3.783187,3.980000,-3.755000,0.165469,-0.028187,8.691018,12.899301,0.640391,12.899301,8.691018,0.150000,0.640000,12,24,11.802095,23.987510,11.802095,23.987510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.815376,31.211549,91.596426,99.832400,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557760,1.408277,0.178410,0.014657,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.504395,tube-mpc,0,-126.340000,54.885000,4.253671,-3.698794,4.070000,-3.635000,0.183671,-0.063794,7.410237,12.533363,0.274453,12.533363,7.410237,0.160000,0.410000,15,48,15.133872,48.455832,15.133872,48.455832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.669756,31.800864,90.500186,100.813756,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557630,1.410398,0.187455,0.013087,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.514392,tube-mpc,0,-126.340000,54.885000,4.352856,-3.609265,4.150000,-3.535000,0.202856,-0.074265,6.190445,8.081122,0.823360,8.081122,6.190445,0.160000,0.370000,17,93,17.323295,93.454626,17.323295,93.454626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.226110,32.032648,85.875229,92.289865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557098,1.409796,0.190085,0.012913,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.524390,tube-mpc,0,-126.340000,54.885000,4.442900,-3.514705,4.220000,-3.485000,0.222900,-0.029705,5.641538,4.116798,0.823360,4.116798,5.641538,0.180000,0.590000,11,107,10.688162,106.750000,10.688162,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.272436,29.790501,84.496874,89.314787,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557282,1.410340,0.240076,0.014684,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.534331,tube-mpc,0,-126.340000,54.885000,4.523266,-3.415821,4.280000,-3.435000,0.243266,0.019179,4.604715,4.848673,0.396432,4.848673,4.604715,0.150000,0.850000,16,97,15.702549,96.513950,15.702549,96.513950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.539510,27.601176,87.059335,94.127080,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553183,1.399426,0.215486,0.012415,0.505177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.544396,tube-mpc,0,-126.340000,54.885000,4.595259,-3.310887,4.320000,-3.345000,0.275259,0.034113,2.714037,9.727842,0.701380,9.727842,2.714037,0.160000,0.920000,26,55,26.396718,55.444690,26.396718,55.444690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.432635,26.022949,88.003033,92.557859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558318,1.413025,0.227899,0.016501,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.554332,tube-mpc,0,-126.340000,54.885000,4.657042,-3.202664,4.350000,-3.215000,0.307042,0.012336,1.555235,14.119093,0.274453,14.119093,1.555235,0.200000,0.750000,28,35,27.685836,34.936111,27.685836,34.936111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.112826,25.739908,88.853323,97.586882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556622,1.410399,0.188349,0.013984,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.564406,tube-mpc,0,-126.340000,54.885000,4.710243,-3.088375,4.370000,-3.075000,0.340243,-0.013375,1.128308,14.424041,0.152474,14.424041,1.128308,0.250000,0.510000,20,55,19.630934,54.788765,19.630934,54.788765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.260925,26.294994,86.678613,97.724984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557765,1.410151,0.188848,0.014568,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.574410,tube-mpc,0,-126.340000,54.885000,4.753669,-2.970495,4.400000,-2.945000,0.353669,-0.025495,1.433256,10.825654,0.518412,10.825654,1.433256,0.250000,0.480000,8,90,7.782861,90.487743,7.782861,90.487743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.391763,26.530967,79.832999,86.639423,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558575,1.410325,0.191210,0.014094,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.584396,tube-mpc,0,-126.340000,54.885000,4.787704,-2.848612,4.420000,-2.855000,0.367704,0.006388,1.494245,7.288257,0.701380,7.288257,1.494245,0.210000,0.660000,3,107,2.725817,106.749992,2.725817,106.749992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.383452,24.715594,77.317851,83.924139,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557908,1.410541,0.213741,0.013223,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.594397,tube-mpc,0,-126.340000,54.885000,4.812518,-2.722487,4.430000,-2.775000,0.382518,0.052513,0.091484,6.983309,0.274453,6.983309,0.091484,0.160000,0.870000,13,103,13.171608,103.385371,13.171608,103.385371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.750536,22.343414,78.710990,86.422445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558169,1.411214,0.279260,0.014578,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.604396,tube-mpc,0,-126.340000,54.885000,4.828128,-2.592500,4.440000,-2.675000,0.388128,0.082500,-1.189297,10.093779,0.579401,10.093779,-1.189297,0.140000,0.950000,20,77,20.327092,76.631791,20.327092,76.631791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.196113,20.368530,80.861262,86.512299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557771,1.411658,0.255009,0.013791,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.614391,tube-mpc,0,-126.340000,54.885000,4.834641,-2.458861,4.420000,-2.545000,0.414641,0.086139,-2.531068,14.302062,-0.030495,14.302062,-2.531068,0.160000,0.880000,25,51,25.401921,50.745931,25.401921,50.745931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.222793,19.822752,78.576708,82.958432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557179,1.413343,0.188663,0.013149,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.624399,tube-mpc,0,-126.340000,54.885000,4.832182,-2.321500,4.400000,-2.395000,0.432182,0.073500,-3.140965,15.399875,0.335443,15.399875,-3.140965,0.220000,0.660000,17,62,17.492718,62.233466,17.492718,62.233466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.898094,20.946411,75.032725,83.108860,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558792,1.412113,0.188858,0.014818,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.634398,tube-mpc,0,-126.340000,54.885000,4.820900,-2.180919,4.370000,-2.255000,0.450900,0.074081,-2.714037,12.289405,0.457422,12.289405,-2.714037,0.240000,0.590000,4,97,3.633728,97.334109,3.633728,97.334109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.076548,21.214757,69.071897,73.702803,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553091,1.411622,0.199209,0.014197,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.644399,tube-mpc,0,-126.340000,54.885000,4.800967,-2.037162,4.350000,-2.145000,0.450967,0.107838,-2.592058,8.873987,0.335443,8.873987,-2.592058,0.190000,0.740000,-1,107,-0.855185,106.750000,-0.855185,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.182956,18.670023,66.171218,73.662587,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557189,1.411596,0.239246,0.012933,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.654396,tube-mpc,0,-126.340000,54.885000,4.772595,-1.890515,4.340000,-2.045000,0.432595,0.154485,-2.836017,8.691018,0.274453,8.691018,-2.836017,0.130000,0.890000,-1,107,-0.760214,106.749987,-0.760214,106.749987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.861039,16.120065,67.426171,74.997405,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557576,1.412627,0.262830,0.014438,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.664397,tube-mpc,0,-126.340000,54.885000,4.735977,-1.741050,4.310000,-1.935000,0.425977,0.193950,-2.897006,11.313571,0.152474,11.313571,-2.897006,0.100000,0.980000,-3,90,-3.470180,90.251221,-3.470180,90.251221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.648886,13.589935,68.753268,75.588504,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556133,1.412502,0.238486,0.012467,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.674318,tube-mpc,0,-126.340000,54.885000,4.691749,-1.590245,4.290000,-1.795000,0.401749,0.204755,-3.750861,14.789979,0.701380,14.789979,-3.750861,0.120000,0.910000,-7,70,-6.513656,70.393283,-6.513656,70.393283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.484338,11.941944,67.708646,71.753079,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557877,1.401628,0.165688,0.012312,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.684404,tube-mpc,0,-126.340000,54.885000,4.638990,-1.434578,4.260000,-1.635000,0.378990,0.200422,-3.628881,16.619667,-0.152474,16.619667,-3.628881,0.080000,0.800000,-10,66,-10.374918,65.810570,-10.374918,65.810570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.814544,11.360113,66.370549,67.096321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568436,1.411164,0.178286,0.015670,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.694394,tube-mpc,0,-126.340000,54.885000,4.579268,-1.278257,4.230000,-1.475000,0.349268,0.196743,-4.177788,15.521854,0.457422,15.521854,-4.177788,0.060000,0.700000,-12,85,-12.292900,84.990629,-12.292900,84.990629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.267116,11.321900,64.029523,63.868249,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557119,1.411287,0.190301,0.013791,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.704394,tube-mpc,0,-126.340000,54.885000,4.512352,-1.119864,4.190000,-1.335000,0.322352,0.215136,-4.421746,13.387218,0.335443,13.387218,-4.421746,0.010000,0.730000,-13,104,-12.897868,103.881729,-12.897868,103.881729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.682286,9.777035,62.270329,66.441688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559573,1.411556,0.213953,0.013509,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.714393,tube-mpc,0,-126.340000,54.885000,4.438628,-0.959778,4.150000,-1.195000,0.288628,0.235222,-5.214611,13.021280,0.518412,13.021280,-5.214611,-0.020000,0.860000,-11,99,-11.115092,99.160987,-11.115092,99.160987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.632972,6.659436,61.726667,70.754290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556785,1.411768,0.266882,0.014270,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.724389,tube-mpc,0,-126.340000,54.885000,4.358454,-0.798240,4.100000,-1.055000,0.258454,0.256760,-5.824507,14.728989,0.335443,14.728989,-5.824507,-0.040000,0.930000,-11,82,-10.558597,81.633792,-10.558597,81.633792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.225358,3.917273,62.658332,72.129258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555925,1.411931,0.241932,0.012993,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.734348,tube-mpc,0,-126.340000,54.885000,4.272508,-0.636034,4.040000,-0.875000,0.232508,0.238966,-6.617372,17.412531,0.152474,17.412531,-6.617372,-0.080000,0.890000,-5,62,-4.502879,61.694161,-4.502879,61.694161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.348259,2.184429,62.595720,70.667590,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557853,1.411969,0.173617,0.014203,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.744402,tube-mpc,0,-126.340000,54.885000,4.179976,-0.471213,3.970000,-0.685000,0.209976,0.213787,-7.593205,18.815292,0.335443,18.815292,-7.593205,-0.050000,0.740000,-5,61,-5.125283,61.259194,-5.125283,61.259194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.639904,2.068054,62.202766,67.282424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557339,1.409728,0.165047,0.014324,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.754399,tube-mpc,0,-126.340000,54.885000,4.082608,-0.306453,3.910000,-0.505000,0.172608,0.198547,-8.081122,17.229563,0.396432,17.229563,-8.081122,-0.040000,0.650000,-10,81,-9.790499,81.490002,-9.790499,81.490002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.164319,2.467969,59.047292,64.842540,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556732,1.409907,0.177421,0.013896,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.764393,tube-mpc,0,-126.340000,54.885000,3.980363,-0.141132,3.840000,-0.335000,0.140363,0.193868,-7.105289,15.277895,0.030495,15.277895,-7.105289,-0.040000,0.690000,-26,95,-25.564720,94.527715,-25.564720,94.527715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.646655,1.478480,56.211352,66.740566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570277,1.606761,0.228026,0.044564,0.500398,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.774244,tube-mpc,0,-126.340000,54.885000,3.875167,0.022258,3.770000,-0.175000,0.105167,0.197258,-7.288257,14.789979,0.030495,14.789979,-7.288257,-0.100000,0.800000,-24,90,-23.627110,89.625971,-23.627110,89.625971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.176458,0.040500,55.232070,69.648082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547415,1.455491,0.217518,0.016181,0.500205,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.784276,tube-mpc,0,-126.340000,54.885000,3.763973,0.188879,3.700000,-0.015000,0.063973,0.203879,-7.776174,15.521854,0.457422,15.521854,-7.776174,-0.160000,0.850000,-18,79,-17.645590,79.437197,-17.645590,79.437197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.289392,-0.313852,55.036698,65.970029,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559419,1.602431,0.253989,0.029146,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.794246,tube-mpc,0,-126.340000,54.885000,3.649854,0.354483,3.620000,0.155000,0.029854,0.199483,-9.056956,17.900448,0.091484,17.900448,-9.056956,-0.180000,0.820000,-8,62,-7.901578,61.725158,-7.901578,61.725158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.907899,-0.082258,54.122206,62.390575,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549147,1.483930,0.206549,0.016342,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.804249,tube-mpc,0,-126.340000,54.885000,3.532193,0.520452,3.530000,0.345000,0.002193,0.175452,-9.849821,18.937271,0.274453,18.937271,-9.849821,-0.130000,0.710000,-10,60,-10.437068,59.743657,-10.437068,59.743657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.939278,1.186719,54.298785,62.549471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571621,1.654928,0.218285,0.019329,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.814244,tube-mpc,0,-126.340000,54.885000,3.411918,0.685921,3.450000,0.535000,-0.038082,0.150921,-9.605862,18.571334,0.396432,18.571334,-9.605862,-0.090000,0.640000,-23,66,-22.572700,66.067670,-22.572700,66.067670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.950715,2.186339,52.349047,61.763383,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545351,1.668974,0.231831,0.025387,0.500870,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.824251,tube-mpc,0,-126.340000,54.885000,3.289291,0.850988,3.350000,0.715000,-0.060709,0.135988,-9.910810,16.192739,0.457422,16.192739,-9.910810,-0.120000,0.580000,-20,89,-20.096432,89.290863,-20.096432,89.290863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.990759,3.307922,51.835045,62.934768,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574098,1.582111,0.219115,0.018100,0.500346,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.834244,tube-mpc,0,-126.340000,54.885000,3.165079,1.015082,3.270000,0.875000,-0.104921,0.140082,-10.032790,14.424041,1.006328,14.424041,-10.032790,-0.170000,0.720000,-17,92,-17.452994,91.712809,-17.452994,91.712809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.442459,3.039473,49.184268,62.562232,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549362,1.683471,0.242593,0.020933,0.500669,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.844268,tube-mpc,0,-126.340000,54.885000,3.039228,1.178726,3.170000,1.025000,-0.130772,0.153726,-10.032790,15.277895,0.152474,15.277895,-10.032790,-0.160000,0.900000,-21,69,-20.695977,68.592869,-20.695977,68.592869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.077417,2.365517,48.076449,61.445664,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558723,1.415979,0.177723,0.012617,0.500210,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.854265,tube-mpc,0,-126.340000,54.885000,2.912943,1.340814,3.070000,1.185000,-0.157057,0.155814,-10.520706,16.741646,0.457422,16.741646,-10.520706,-0.180000,0.850000,-15,59,-15.057595,59.076576,-15.057595,59.076576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.729164,3.627893,50.318080,61.976534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555644,1.415348,0.142576,0.012907,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.864322,tube-mpc,0,-126.340000,54.885000,2.785641,1.502550,2.970000,1.365000,-0.184359,0.137550,-11.618519,16.863625,0.884349,16.863625,-11.618519,-0.160000,0.670000,-9,71,-8.564356,71.175100,-8.564356,71.175100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.030877,5.284098,49.907770,63.906668,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553486,1.400273,0.135273,0.011935,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.874330,tube-mpc,0,-126.340000,54.885000,2.659182,1.662035,2.860000,1.505000,-0.200818,0.157035,-11.069613,13.753155,0.213464,13.753155,-11.069613,-0.110000,0.660000,-20,98,-20.180442,98.418633,-20.180442,98.418633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.821620,6.123669,46.978244,59.867844,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560802,1.401032,0.167801,0.012544,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.884397,tube-mpc,0,-126.340000,54.885000,2.532699,1.820832,2.760000,1.645000,-0.227301,0.175832,-10.520706,12.533363,0.457422,12.533363,-10.520706,-0.140000,0.780000,-23,99,-22.532127,99.040272,-22.532127,99.040272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.283004,4.510103,45.869011,62.851175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558448,1.409540,0.249807,0.014430,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.894321,tube-mpc,0,-126.340000,54.885000,2.409235,1.975591,2.660000,1.785000,-0.250765,0.190591,-10.825654,13.448207,0.640391,13.448207,-10.825654,-0.170000,0.880000,-15,82,-15.490932,82.250450,-15.490932,82.250450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.369388,3.427114,45.260739,61.007146,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551637,1.401254,0.190640,0.013057,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.904407,tube-mpc,0,-126.340000,54.885000,2.285485,2.130931,2.560000,1.935000,-0.274515,0.195931,-11.557530,15.460864,1.128308,15.460864,-11.557530,-0.170000,0.860000,-7,66,-6.988706,65.548029,-6.988706,65.548029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.788450,3.340582,46.647029,59.613899,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569329,1.409487,0.186252,0.015456,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.914398,tube-mpc,0,-126.340000,54.885000,2.165086,2.282763,2.460000,2.105000,-0.294914,0.177763,-11.252582,16.192739,0.701380,16.192739,-11.252582,-0.120000,0.760000,-13,64,-13.352166,64.150154,-13.352166,64.150154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.533018,3.448972,47.205717,63.450955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556455,1.409346,0.173892,0.014638,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.924398,tube-mpc,0,-126.340000,54.885000,2.047270,2.432522,2.350000,2.265000,-0.302730,0.167522,-10.642686,14.607010,0.335443,14.607010,-10.642686,-0.100000,0.690000,-19,80,-18.602078,80.432128,-18.602078,80.432128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.733859,3.156996,46.438502,62.947272,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558473,1.408381,0.187385,0.014934,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.934323,tube-mpc,0,-126.340000,54.885000,1.933451,2.578871,2.260000,2.395000,-0.326549,0.183871,-10.215758,12.655342,-0.091484,12.655342,-10.215758,-0.130000,0.700000,-17,96,-17.098400,95.834099,-17.098400,95.834099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.168354,1.992414,44.304173,61.145971,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554015,1.400458,0.164969,0.013070,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.944324,tube-mpc,0,-126.340000,54.885000,1.822352,2.723937,2.170000,2.535000,-0.347648,0.188937,-9.239925,11.191592,0.762370,11.191592,-9.239925,-0.130000,0.830000,-23,95,-23.189901,94.928994,-23.189901,94.928994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.488029,0.292118,42.422794,60.173782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555700,1.400817,0.182445,0.013485,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.954397,tube-mpc,0,-126.340000,54.885000,1.714571,2.867480,2.080000,2.655000,-0.365429,0.212480,-9.178935,12.716332,0.945339,12.716332,-9.178935,-0.180000,0.890000,-13,77,-13.478173,76.997611,-13.478173,76.997611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.759589,-1.241756,43.579181,62.172880,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557599,1.421633,0.214909,0.016290,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.964398,tube-mpc,0,-126.340000,54.885000,1.612094,3.007356,1.990000,2.795000,-0.377906,0.212356,-9.239925,14.667999,0.823360,14.667999,-9.239925,-0.150000,0.840000,-11,62,-10.910804,62.381676,-10.910804,62.381676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.671328,-2.029282,46.565664,61.833675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556684,1.406965,0.173623,0.013909,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.974395,tube-mpc,0,-126.340000,54.885000,1.514599,3.144466,1.900000,2.955000,-0.385401,0.189466,-9.300914,15.155916,0.396432,15.155916,-9.300914,-0.130000,0.730000,-7,63,-6.973758,63.235751,-6.973758,63.235751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.579010,-2.597970,49.283053,64.629147,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557187,1.407405,0.174452,0.013262,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.984291,tube-mpc,0,-126.340000,54.885000,1.423373,3.277434,1.820000,3.095000,-0.396627,0.182434,-8.569039,13.265238,0.884349,13.265238,-8.569039,-0.100000,0.670000,-12,81,-12.070576,81.110374,-12.070576,81.110374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.306158,-3.144781,48.788908,62.258901,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556130,1.406571,0.179222,0.013400,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.994397,tube-mpc,0,-126.340000,54.885000,1.336039,3.410330,1.750000,3.225000,-0.413961,0.185330,-7.471226,11.435550,0.823360,11.435550,-7.471226,-0.100000,0.710000,-17,91,-17.232601,91.088557,-17.232601,91.088557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.357618,-4.538266,45.812345,58.997914,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556034,1.406507,0.193949,0.015118,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.004400,tube-mpc,0,-126.340000,54.885000,1.255787,3.538927,1.680000,3.345000,-0.424213,0.193927,-6.312424,11.435550,0.640391,11.435550,-6.312424,-0.110000,0.810000,-20,81,-20.249386,80.728638,-20.249386,80.728638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.910286,-6.283885,43.978587,58.334917,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556557,1.406010,0.201089,0.015399,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.014404,tube-mpc,0,-126.340000,54.885000,1.182060,3.664559,1.630000,3.485000,-0.447940,0.179559,-5.580549,12.716332,0.884349,12.716332,-5.580549,-0.140000,0.830000,-17,64,-17.139141,64.019585,-17.139141,64.019585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.924448,-7.281593,45.645314,59.270206,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556781,1.405714,0.187159,0.014177,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.024391,tube-mpc,0,-126.340000,54.885000,1.115324,3.786968,1.580000,3.615000,-0.464676,0.171968,-5.946486,14.302062,1.006328,14.302062,-5.946486,-0.150000,0.730000,-6,56,-5.523657,56.240322,-5.523657,56.240322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.025930,-7.497085,47.735124,59.525831,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556922,1.405958,0.186207,0.013933,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.034319,tube-mpc,0,-126.340000,54.885000,1.056125,3.905618,1.530000,3.745000,-0.473875,0.160618,-5.458569,12.777322,0.457422,12.777322,-5.458569,-0.100000,0.660000,-9,71,-8.760961,71.052873,-8.760961,71.052873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.303806,-7.043293,46.427393,58.184954,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555445,1.399517,0.149366,0.014803,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.044278,tube-mpc,0,-126.340000,54.885000,1.004194,4.021593,1.500000,3.875000,-0.495806,0.146593,-3.933829,11.496540,0.396432,11.496540,-3.933829,-0.090000,0.660000,-18,78,-17.587039,78.349611,-17.587039,78.349611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.951009,-7.491678,42.182704,50.184741,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551896,1.408848,0.187623,0.013766,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.054289,tube-mpc,0,-126.340000,54.885000,0.959814,4.135074,1.470000,3.985000,-0.510186,0.150074,-3.140965,10.032790,0.823360,10.032790,-3.140965,-0.090000,0.710000,-18,84,-18.345163,83.906792,-18.345163,83.906792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.365027,-7.899851,41.559004,50.009561,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559036,1.404658,0.188115,0.013602,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.064395,tube-mpc,0,-126.340000,54.885000,0.923246,4.246471,1.450000,4.095000,-0.526754,0.151471,-2.775027,10.703675,0.579401,10.703675,-2.775027,-0.140000,0.790000,-8,69,-7.724299,69.094320,-7.724299,69.094320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.032839,-8.573901,38.987053,48.162951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556206,1.403494,0.185928,0.014593,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.074394,tube-mpc,0,-126.340000,54.885000,0.895458,4.353561,1.430000,4.205000,-0.534542,0.148561,-1.433256,11.984457,0.640391,11.984457,-1.433256,-0.130000,0.760000,-11,58,-11.345113,57.687385,-11.345113,57.687385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.479355,-8.575680,40.548976,48.320694,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556083,1.402769,0.183286,0.014282,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.084391,tube-mpc,0,-126.340000,54.885000,0.876251,4.457535,1.420000,4.325000,-0.543749,0.132535,-1.006328,11.862478,0.091484,11.862478,-1.006328,-0.110000,0.670000,-9,62,-9.469056,62.364229,-9.469056,62.364229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.671695,-7.974029,42.819509,51.238412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556877,1.402913,0.185033,0.013469,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.094393,tube-mpc,0,-126.340000,54.885000,0.865818,4.558486,1.420000,4.435000,-0.554182,0.123486,-0.152474,10.642686,0.030495,10.642686,-0.152474,-0.090000,0.640000,-11,72,-11.437344,72.009017,-11.437344,72.009017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.328962,-7.311579,40.525069,47.934982,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556912,1.402517,0.185668,0.014729,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.104324,tube-mpc,0,-126.340000,54.885000,0.864333,4.655685,1.440000,4.545000,-0.575667,0.110685,0.945339,9.544873,0.396432,9.544873,0.945339,-0.100000,0.680000,-13,74,-12.903112,74.214000,-12.903112,74.214000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.936099,-6.983104,38.038657,43.823131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556930,1.395494,0.149707,0.012441,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.114395,tube-mpc,0,-126.340000,54.885000,0.872015,4.751212,1.460000,4.635000,-0.587985,0.116212,1.250287,9.422894,0.640391,9.422894,1.250287,-0.100000,0.710000,-7,71,-7.411741,70.806367,-7.411741,70.806367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.648413,-6.547519,37.313426,42.819188,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556872,1.401351,0.186139,0.015902,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.124397,tube-mpc,0,-126.340000,54.885000,0.888931,4.843085,1.480000,4.735000,-0.591069,0.108085,2.104141,10.093779,0.213464,10.093779,2.104141,-0.060000,0.720000,-10,61,-10.290741,61.113999,-10.290741,61.113999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.290746,-6.145093,38.066992,43.557637,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556693,1.401124,0.186458,0.013174,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.134320,tube-mpc,0,-126.340000,54.885000,0.914967,4.931328,1.510000,4.845000,-0.595033,0.086328,1.860183,10.459717,-0.152474,10.459717,1.860183,-0.080000,0.670000,4,58,3.527333,58.094974,3.527333,58.094974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.207490,-4.836221,40.765180,47.332652,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553228,1.628112,0.243049,0.025184,0.636758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.144248,tube-mpc,0,-126.340000,54.885000,0.950324,5.016783,1.530000,4.945000,-0.579676,0.071783,2.836017,10.154769,-0.457422,10.154769,2.836017,-0.040000,0.640000,1,60,1.473071,59.573351,1.473071,59.573351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.291921,-3.215277,42.727323,49.594492,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563657,1.517393,0.190280,0.017777,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.154243,tube-mpc,0,-126.340000,54.885000,0.995371,5.099994,1.570000,5.045000,-0.574629,0.054994,2.775027,9.300914,0.396432,9.300914,2.775027,-0.020000,0.610000,9,66,9.002654,65.815589,9.002654,65.815589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.939020,-1.441425,44.641506,49.496222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556696,1.711426,0.217503,0.029785,2.068143,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.009594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.164244,tube-mpc,0,-126.340000,54.885000,1.049972,5.180498,1.600000,5.135000,-0.550028,0.045498,2.897006,7.898153,0.579401,7.898153,2.897006,0.000000,0.630000,17,73,16.937382,72.946147,16.937382,72.946147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.161978,0.658935,46.119598,49.139788,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549888,1.544767,0.192168,0.018647,0.500428,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.174274,tube-mpc,0,-126.340000,54.885000,1.114313,5.258544,1.640000,5.215000,-0.525687,0.043544,3.445913,7.227268,0.091484,7.227268,3.445913,0.040000,0.680000,19,72,18.728749,72.097085,18.728749,72.097085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.817795,2.414658,47.517441,48.782073,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555276,1.761508,0.279912,0.034878,0.501029,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.184246,tube-mpc,0,-126.340000,54.885000,1.187768,5.333538,1.690000,5.295000,-0.502232,0.038538,4.360757,7.654195,-0.640391,7.654195,4.360757,0.060000,0.710000,20,63,19.774745,63.457369,19.774745,63.457369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.430123,3.786386,48.470687,48.809083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554360,1.559203,0.192499,0.017304,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.194245,tube-mpc,0,-126.340000,54.885000,1.270875,5.406216,1.740000,5.375000,-0.469125,0.031216,5.153621,8.386070,0.030495,8.386070,5.153621,0.110000,0.690000,19,56,18.940523,56.336743,18.940523,56.336743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.101262,5.290095,51.025825,50.630862,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553094,1.642110,0.201766,0.014407,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.204320,tube-mpc,0,-126.340000,54.885000,1.364127,5.476990,1.810000,5.455000,-0.445873,0.021990,6.312424,7.776174,-0.579401,7.776174,6.312424,0.150000,0.620000,15,65,14.825180,64.680314,14.825180,64.680314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.760957,7.239903,52.826770,52.643242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541455,1.403124,0.141774,0.011893,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.214328,tube-mpc,0,-126.340000,54.885000,1.466100,5.544936,1.890000,5.525000,-0.423900,0.019936,8.020133,6.190445,-0.762370,6.190445,8.020133,0.170000,0.620000,8,76,7.547121,76.145419,7.547121,76.145419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.308093,8.746560,49.515099,49.567673,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554460,1.394185,0.140880,0.011914,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.224393,tube-mpc,0,-126.340000,54.885000,1.577929,5.611001,1.970000,5.585000,-0.392071,0.026001,8.812998,5.031642,-1.250287,5.031642,8.812998,0.140000,0.680000,15,80,15.242643,79.843546,15.242643,79.843546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.784001,9.637053,45.328217,45.675912,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558591,1.406806,0.176814,0.014472,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.234320,tube-mpc,0,-126.340000,54.885000,1.697202,5.674036,2.070000,5.635000,-0.372798,0.039036,9.483883,5.397580,-1.189297,5.397580,9.483883,0.140000,0.750000,20,70,20.010481,70.473433,20.010481,70.473433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.288327,10.547200,46.474439,46.949916,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551391,1.394126,0.141172,0.013279,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.244275,tube-mpc,0,-126.340000,54.885000,1.825592,5.735229,2.180000,5.695000,-0.354408,0.040229,10.215758,6.129455,-0.518412,6.129455,10.215758,0.160000,0.740000,22,64,21.517719,63.677138,21.517719,63.677138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.630721,11.931593,50.497725,50.974834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570573,1.404552,0.178277,0.013842,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.254400,tube-mpc,0,-126.340000,54.885000,1.965006,5.795502,2.290000,5.765000,-0.324994,0.030502,11.374561,6.373413,-0.884349,6.373413,11.374561,0.190000,0.690000,19,64,18.667222,63.665126,18.667222,63.665126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.618141,13.267031,52.346024,52.905606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556427,1.403351,0.177460,0.014248,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.264322,tube-mpc,0,-126.340000,54.885000,2.110046,5.852746,2.420000,5.825000,-0.309954,0.027746,12.655342,5.580549,-1.006328,5.580549,12.655342,0.200000,0.670000,15,71,14.963861,70.510079,14.963861,70.510079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.316833,14.470203,51.415668,52.436993,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552421,1.392166,0.136357,0.012411,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.274401,tube-mpc,0,-126.340000,54.885000,2.265687,5.909167,2.560000,5.875000,-0.294313,0.034167,13.814145,4.604715,-1.067318,4.604715,13.814145,0.200000,0.680000,13,77,13.321261,77.450932,13.321261,77.450932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.836429,15.392254,49.158785,50.755242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557180,1.403823,0.177283,0.015159,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.284392,tube-mpc,0,-126.340000,54.885000,2.427975,5.963486,2.700000,5.915000,-0.272025,0.048486,15.277895,3.872840,-1.250287,3.872840,15.277895,0.180000,0.730000,12,80,11.970606,79.559952,11.970606,79.559952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.505483,15.939467,47.910677,50.067124,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555802,1.402795,0.188173,0.013324,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.294404,tube-mpc,0,-126.340000,54.885000,2.598328,6.016425,2.860000,5.955000,-0.261672,0.061425,15.765812,4.116798,-1.494245,4.116798,15.765812,0.170000,0.770000,17,74,16.766331,74.445778,16.766331,74.445778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.782790,16.297338,47.413802,50.022767,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556973,1.401854,0.189765,0.014073,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.304391,tube-mpc,0,-126.340000,54.885000,2.775658,6.067851,3.020000,6.005000,-0.244342,0.062851,16.314719,5.153621,-1.677214,5.153621,16.314719,0.170000,0.780000,21,64,20.718372,64.204986,20.718372,64.204986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.217977,16.766038,49.694435,52.805691,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556289,1.401396,0.176536,0.013575,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.314326,tube-mpc,0,-126.340000,54.885000,2.959106,6.117755,3.200000,6.055000,-0.240894,0.062755,16.802635,5.214611,-1.860183,5.214611,16.802635,0.210000,0.730000,18,67,18.145629,67.052088,18.145629,67.052088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.826324,17.850204,53.310118,56.893487,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552601,1.390346,0.135749,0.012313,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.324393,tube-mpc,0,-126.340000,54.885000,3.151819,6.167157,3.370000,6.105000,-0.218181,0.062157,17.534511,4.787684,-1.921172,4.787684,17.534511,0.210000,0.690000,20,74,19.534129,73.759683,19.534129,73.759683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.461906,18.437659,51.982411,55.882199,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555911,1.401446,0.176533,0.014725,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.334322,tube-mpc,0,-126.340000,54.885000,3.348287,6.214844,3.560000,6.135000,-0.211713,0.079844,18.205396,3.323933,-1.738204,3.323933,18.205396,0.230000,0.730000,17,84,16.649264,83.586144,16.649264,83.586144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.330484,18.942186,51.970784,56.307383,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553819,1.389835,0.143282,0.013638,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.344240,tube-mpc,0,-126.340000,54.885000,3.550513,6.261553,3.760000,6.175000,-0.209487,0.086553,18.998261,3.079975,-2.043152,3.079975,18.998261,0.220000,0.770000,16,83,16.004023,82.708996,16.004023,82.708996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.202150,18.658063,51.036563,55.178168,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542229,1.392991,0.159939,0.012330,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.354391,tube-mpc,0,-126.340000,54.885000,3.763304,6.308514,3.960000,6.215000,-0.196696,0.093514,18.815292,4.116798,-1.433256,4.116798,18.815292,0.220000,0.820000,24,70,23.723845,70.109744,23.723845,70.109744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.933587,18.493912,50.999513,55.052038,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566960,1.397040,0.172313,0.015157,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.364393,tube-mpc,0,-126.340000,54.885000,3.978338,6.354055,4.170000,6.255000,-0.191662,0.099055,19.059251,5.641538,-1.555235,5.641538,19.059251,0.220000,0.780000,27,61,27.398511,60.994245,27.398511,60.994245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.003656,18.920201,54.640589,58.783457,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554989,1.397051,0.174803,0.015620,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.374392,tube-mpc,0,-126.340000,54.885000,4.198221,6.398960,4.370000,6.295000,-0.171779,0.103960,18.998261,4.299767,-1.982162,4.299767,18.998261,0.260000,0.710000,28,78,28.337089,78.247442,28.337089,78.247442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.854192,20.052036,57.502652,62.080463,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557689,1.395387,0.172149,0.013419,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.384398,tube-mpc,0,-126.340000,54.885000,4.422793,6.443376,4.570000,6.345000,-0.147207,0.098376,19.486178,4.238777,-1.921172,4.238777,19.486178,0.300000,0.730000,25,77,24.641711,77.295472,24.641711,77.295472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.173038,19.188383,54.134473,57.522349,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555680,1.394389,0.174450,0.014074,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.394399,tube-mpc,0,-126.340000,54.885000,4.651360,6.487344,4.770000,6.375000,-0.118640,0.112344,19.303209,3.323933,-1.799193,3.323933,19.303209,0.300000,0.780000,31,82,31.231897,81.587704,31.231897,81.587704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.384384,19.452068,56.227194,59.839947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556417,1.394596,0.185385,0.013409,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.404397,tube-mpc,0,-126.340000,54.885000,4.883514,6.530961,4.970000,6.405000,-0.086486,0.125961,19.364199,3.323933,-1.799193,3.323933,19.364199,0.310000,0.810000,35,81,35.250082,80.516760,35.250082,80.516760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.661804,19.310655,56.188422,59.368598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556870,1.394710,0.185237,0.015018,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.414315,tube-mpc,0,-126.340000,54.885000,5.117031,6.573987,5.170000,6.445000,-0.052969,0.128987,19.730136,4.238777,-1.738204,4.238777,19.730136,0.320000,0.810000,37,73,36.542329,73.457701,36.542329,73.457701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.739230,19.001462,57.790189,60.254530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555478,1.394387,0.184944,0.012407,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.424396,tube-mpc,0,-126.340000,54.885000,5.357232,6.617559,5.370000,6.475000,-0.012768,0.142559,20.827949,4.726694,-2.226120,4.726694,20.827949,0.360000,0.800000,28,71,27.528478,71.376725,27.528478,71.376725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.117029,18.871070,59.405374,61.482812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557807,1.394341,0.186133,0.013412,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.434326,tube-mpc,0,-126.340000,54.885000,5.596195,6.660394,5.590000,6.525000,0.006195,0.135394,21.986752,4.665705,-2.653048,4.665705,21.986752,0.340000,0.750000,23,76,22.719507,75.874289,22.719507,75.874289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.707409,18.474631,57.514843,59.652103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554315,1.388493,0.144470,0.014225,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.444346,tube-mpc,0,-126.340000,54.885000,5.839253,6.703605,5.810000,6.575000,0.029253,0.128605,22.230710,4.543725,-2.043152,4.543725,22.230710,0.320000,0.760000,26,76,25.890288,75.954115,25.890288,75.954115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.970487,17.616966,54.535249,57.097583,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551614,1.393531,0.174474,0.013877,0.500265,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.454262,tube-mpc,0,-126.340000,54.885000,6.081257,6.746421,6.050000,6.615000,0.031257,0.131421,23.389512,4.360757,-2.348100,4.360757,23.389512,0.320000,0.770000,17,77,16.643967,77.033063,16.643967,77.033063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.391986,16.830319,55.565152,58.885051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560737,1.388020,0.141166,0.013119,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.464399,tube-mpc,0,-126.340000,54.885000,6.329737,6.790316,6.300000,6.655000,0.029737,0.135316,24.365346,4.421746,-3.018985,4.421746,24.365346,0.280000,0.760000,13,78,12.832571,78.236627,12.832571,78.236627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.801940,15.795552,54.065078,57.956843,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560042,1.394530,0.174530,0.013914,0.500402,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.474391,tube-mpc,0,-126.340000,54.885000,6.575277,6.833758,6.550000,6.695000,0.025277,0.138758,24.304356,4.177788,-2.409089,4.177788,24.304356,0.270000,0.760000,14,81,13.623389,81.110842,13.623389,81.110842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.058729,14.876090,51.106557,55.853524,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557630,1.393994,0.185228,0.013052,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.484396,tube-mpc,0,-126.340000,54.885000,6.821275,6.877478,6.810000,6.735000,0.011275,0.142478,24.304356,5.519559,-2.592058,5.519559,24.304356,0.210000,0.800000,20,68,19.797742,67.551274,19.797742,67.551274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.188015,13.227812,48.485239,53.409069,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557627,1.392413,0.174611,0.013183,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.494398,tube-mpc,0,-126.340000,54.885000,7.066940,6.921454,7.060000,6.785000,0.006940,0.136454,24.731284,5.702528,-2.348100,5.702528,24.731284,0.090000,0.770000,31,68,30.580760,68.036846,30.580760,68.036846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.563452,12.939525,50.804954,59.196785,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576933,1.444141,0.201934,0.024157,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.504241,tube-mpc,0,-126.340000,54.885000,7.308032,6.965032,7.310000,6.835000,-0.001968,0.130032,24.853263,5.031642,-2.470079,5.031642,24.853263,0.250000,0.730000,7,77,6.984798,76.907657,6.984798,76.907657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.207118,12.439910,52.963853,60.408538,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546315,1.417990,0.180795,0.015373,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.514818,tube-mpc,0,-126.340000,54.885000,7.565862,7.012217,7.620000,6.885000,-0.054138,0.127217,25.951076,4.055809,-2.897006,4.055809,25.951076,0.210000,0.720000,-6,86,-5.744063,86.436140,-5.744063,86.436140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.323482,11.260760,50.129799,56.836711,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.611313,1.624796,0.214463,0.018476,0.500420,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.524239,tube-mpc,0,-126.340000,54.885000,7.794060,7.054582,7.850000,6.915000,-0.055940,0.139582,26.134045,3.872840,-3.079975,3.872840,26.134045,0.140000,0.700000,-1,92,-1.371113,91.993325,-1.371113,91.993325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.949008,10.272810,49.092751,54.163454,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.532208,1.718261,0.274780,0.030948,0.500822,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.534300,tube-mpc,0,-126.340000,54.885000,8.035842,7.100191,8.120000,6.955000,-0.084158,0.145191,25.707117,4.909663,-2.897006,4.909663,25.707117,0.110000,0.880000,1,68,1.217695,68.441666,1.217695,68.441666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.161193,8.402420,52.283932,54.494773,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559100,1.445121,0.220865,0.016748,0.504881,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.544243,tube-mpc,0,-126.340000,54.885000,8.272447,7.145643,8.340000,7.015000,-0.067553,0.130643,24.670294,6.922320,-2.348100,6.922320,24.670294,0.130000,0.830000,7,55,7.054183,54.543108,7.054183,54.543108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.147020,8.535208,56.458806,59.709407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554839,1.525058,0.195122,0.014383,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.554265,tube-mpc,0,-126.340000,54.885000,8.508188,7.191839,8.580000,7.075000,-0.071812,0.116839,22.535658,6.922320,-2.226120,6.922320,22.535658,0.090000,0.690000,28,66,27.606050,66.106343,27.606050,66.106343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.974470,10.084659,60.730716,66.816000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557768,1.407204,0.144771,0.012308,0.500287,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.564322,tube-mpc,0,-126.340000,54.885000,8.741599,7.238577,8.810000,7.125000,-0.068401,0.113577,21.071908,4.299767,-2.409089,4.299767,21.071908,0.110000,0.670000,35,90,34.637515,90.271846,34.637515,90.271846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.032217,11.253426,61.248412,66.127285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552750,1.399947,0.156841,0.012594,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.574336,tube-mpc,0,-126.340000,54.885000,8.970502,7.285480,9.010000,7.165000,-0.039498,0.120480,19.181230,3.079975,-2.409089,3.079975,19.181230,0.190000,0.790000,39,92,39.014024,91.822168,39.014024,91.822168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.959456,10.854515,55.351595,58.916617,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555483,1.425945,0.159837,0.012193,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.584265,tube-mpc,0,-126.340000,54.885000,9.193676,7.332329,9.210000,7.195000,-0.016324,0.137329,17.839459,3.506902,-1.799193,3.506902,17.839459,0.270000,0.860000,38,84,38.340758,84.052597,38.340758,84.052597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.688299,11.078985,52.334574,57.207707,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558574,1.391111,0.183792,0.011970,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.594395,tube-mpc,0,-126.340000,54.885000,9.417103,7.380443,9.400000,7.245000,0.017103,0.135443,17.961438,5.519559,-1.860183,5.519559,17.961438,0.350000,0.880000,26,65,25.909683,65.406199,25.909683,65.406199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.759763,10.936148,48.510273,53.969541,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558650,1.403283,0.191515,0.014307,0.500371,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.604406,tube-mpc,0,-126.340000,54.885000,9.633350,7.428272,9.590000,7.305000,0.043350,0.123272,18.510344,7.227268,-2.104141,7.227268,18.510344,0.330000,0.790000,21,58,21.324644,57.743787,21.324644,57.743787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.195258,11.317703,46.679576,55.051606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559750,1.402122,0.175209,0.013774,0.505945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.614402,tube-mpc,0,-126.340000,54.885000,9.844473,7.476273,9.780000,7.365000,0.064473,0.111273,18.388365,6.983309,-2.775027,6.983309,18.388365,0.280000,0.680000,26,69,25.562683,68.519093,25.562683,68.519093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.452592,11.678055,47.082794,56.016675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558032,1.401850,0.178712,0.013599,0.504234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.624398,tube-mpc,0,-126.340000,54.885000,10.050480,7.524462,9.970000,7.415000,0.080480,0.109462,18.022427,4.177788,-2.348100,4.177788,18.022427,0.270000,0.680000,25,92,25.455268,92.006041,25.455268,92.006041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.353505,11.004676,47.934903,53.437799,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557346,1.401590,0.189500,0.013446,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.634347,tube-mpc,0,-126.340000,54.885000,10.250175,7.572557,10.160000,7.455000,0.090175,0.117557,17.717479,3.445913,-1.921172,3.445913,17.717479,0.270000,0.790000,23,90,22.980762,90.046703,22.980762,90.046703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.206033,8.170651,45.503323,49.018670,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559311,1.402478,0.216844,0.014015,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.644402,tube-mpc,0,-126.340000,54.885000,10.446335,7.621240,10.340000,7.505000,0.106335,0.116240,17.351542,4.604715,-1.799193,4.604715,17.351542,0.260000,0.880000,23,72,23.210233,72.134548,23.210233,72.134548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.304934,5.682446,45.852477,48.562442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558356,1.404239,0.205127,0.014785,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.654399,tube-mpc,0,-126.340000,54.885000,10.635448,7.669641,10.520000,7.555000,0.115448,0.114641,16.741646,6.007476,-2.165131,6.007476,16.741646,0.260000,0.840000,24,63,23.969626,63.156041,23.969626,63.156041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.444970,4.132737,48.063963,49.832286,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556856,1.403773,0.178622,0.012953,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.664267,tube-mpc,0,-126.340000,54.885000,10.816134,7.717348,10.680000,7.605000,0.136134,0.112348,15.521854,6.068465,-2.043152,6.068465,15.521854,0.260000,0.750000,31,70,30.661055,70.153526,30.661055,70.153526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.862671,2.452205,48.807503,51.026378,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558323,1.392676,0.150107,0.012822,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.674403,tube-mpc,0,-126.340000,54.885000,10.995332,7.766195,10.850000,7.655000,0.145332,0.111195,15.033937,4.360757,-2.104141,4.360757,15.033937,0.290000,0.720000,25,87,25.406704,86.824488,25.406704,86.824488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.051028,0.182568,48.211022,49.527020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556062,1.427528,0.185251,0.016397,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.684407,tube-mpc,0,-126.340000,54.885000,11.165643,7.814162,11.010000,7.695000,0.155643,0.119162,15.582843,4.177788,-1.799193,4.177788,15.582843,0.290000,0.810000,15,81,14.692863,81.255471,14.692863,81.255471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.125583,-3.922273,43.838536,50.224979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566302,1.401727,0.186285,0.015297,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.694397,tube-mpc,0,-126.340000,54.885000,11.329065,7.861730,11.160000,7.745000,0.169065,0.116730,15.277895,4.482736,-1.616224,4.482736,15.277895,0.240000,0.830000,18,76,18.046803,75.983429,18.046803,75.983429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.833073,-6.624407,43.013222,48.101134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558081,1.402876,0.176747,0.013966,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.704398,tube-mpc,0,-126.340000,54.885000,11.485862,7.908921,11.320000,7.785000,0.165862,0.123921,14.424041,5.031642,-1.860183,5.031642,14.424041,0.200000,0.830000,24,71,24.169243,71.403053,24.169243,71.403053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.281591,-8.824602,44.066602,44.528235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556517,1.403689,0.176379,0.013074,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.714400,tube-mpc,0,-126.340000,54.885000,11.635725,7.955580,11.470000,7.835000,0.165725,0.120580,13.631176,4.421746,-1.982162,4.421746,13.631176,0.220000,0.790000,22,79,22.069693,78.811657,22.069693,78.811657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.798261,-10.523396,43.872864,42.454210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554656,1.401910,0.175551,0.012960,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.724401,tube-mpc,0,-126.340000,54.885000,11.778523,8.001592,11.610000,7.875000,0.168523,0.126592,14.119093,4.543725,-2.104141,4.543725,14.119093,0.220000,0.820000,11,75,11.303728,75.113689,11.303728,75.113689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.893704,-13.585318,39.630399,41.315130,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557646,1.401532,0.177123,0.013626,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.734390,tube-mpc,0,-126.340000,54.885000,11.914025,8.046798,11.760000,7.915000,0.154025,0.131798,13.814145,4.360757,-1.799193,4.360757,13.814145,0.180000,0.810000,10,77,10.488395,76.910817,10.488395,76.910817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.967665,-16.027388,38.209272,40.399994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557466,1.402602,0.176108,0.013944,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.744357,tube-mpc,0,-126.340000,54.885000,12.042060,8.091039,11.900000,7.955000,0.142060,0.136039,13.082270,3.933829,-0.884349,3.933829,13.082270,0.130000,0.800000,15,81,15.380358,80.862227,15.380358,80.862227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.925938,-17.471927,36.765397,34.814600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548067,1.402301,0.191107,0.014254,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.754401,tube-mpc,0,-126.340000,54.885000,12.163801,8.134634,12.030000,7.995000,0.133801,0.139634,12.594353,3.323933,-1.799193,3.323933,12.594353,0.130000,0.810000,12,84,12.194816,84.310821,12.194816,84.310821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.732982,-18.313905,36.057097,31.723048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557468,1.403125,0.190572,0.015610,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.764401,tube-mpc,0,-126.340000,54.885000,12.277697,8.176924,12.160000,8.035000,0.117697,0.141924,11.435550,3.506902,-2.104141,3.506902,11.435550,0.130000,0.770000,14,86,14.072611,85.713691,14.072611,85.713691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.237048,-19.221655,33.160189,29.583461,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557628,1.403046,0.189584,0.014307,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.774400,tube-mpc,0,-126.340000,54.885000,12.384273,8.217973,12.270000,8.075000,0.114273,0.142973,10.459717,4.543725,-1.616224,4.543725,10.459717,0.120000,0.770000,17,76,17.339463,76.116247,17.339463,76.116247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.886611,-19.883441,31.388911,26.489411,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556257,1.402304,0.191586,0.013341,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.784266,tube-mpc,0,-126.340000,54.885000,12.482286,8.257146,12.380000,8.125000,0.102286,0.132146,9.544873,5.885497,-0.945339,5.885497,9.544873,0.150000,0.780000,14,61,14.442464,61.224584,14.442464,61.224584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.160188,-20.179621,31.727813,25.980233,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561578,1.391736,0.133945,0.012379,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.794396,tube-mpc,0,-126.340000,54.885000,12.575542,8.295855,12.480000,8.185000,0.095542,0.110855,8.934977,5.824507,-0.884349,5.824507,8.934977,0.150000,0.730000,12,62,12.473890,61.823509,12.473890,61.823509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.644874,-19.815289,33.552757,28.622537,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556025,1.406162,0.179704,0.014590,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.804395,tube-mpc,0,-126.340000,54.885000,12.660312,8.332436,12.580000,8.235000,0.080312,0.097436,7.410237,3.323933,-1.311276,3.323933,7.410237,0.140000,0.670000,18,85,18.372170,84.879167,18.372170,84.879167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.533267,-18.735052,31.128495,26.214316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556630,1.402713,0.188734,0.015837,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.814255,tube-mpc,0,-126.340000,54.885000,12.736869,8.366793,12.660000,8.255000,0.076869,0.111793,7.471226,1.311276,-1.189297,1.311276,7.471226,0.140000,0.740000,11,96,10.789439,95.556785,10.789439,95.556785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.792878,-18.559409,26.928667,22.893934,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562339,1.392139,0.159315,0.012560,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.824399,tube-mpc,0,-126.340000,54.885000,12.808410,8.400228,12.740000,8.275000,0.068410,0.125228,6.617372,1.433256,-0.823360,1.433256,6.617372,0.130000,0.880000,12,82,11.723725,81.606411,11.723725,81.606411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.965629,-19.253941,24.903134,23.955493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558300,1.402850,0.217380,0.014905,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.834403,tube-mpc,0,-126.340000,54.885000,12.871885,8.431172,12.810000,8.295000,0.061885,0.136172,5.824507,2.897006,-0.579401,2.897006,5.824507,0.130000,0.890000,12,67,12.408949,66.881059,12.408949,66.881059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.658860,-18.694940,26.828508,21.437393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557595,1.403576,0.175038,0.015729,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.844271,tube-mpc,0,-126.340000,54.885000,12.927705,8.459591,12.870000,8.335000,0.057705,0.124591,4.482736,3.750861,-0.030495,3.750861,4.482736,0.120000,0.800000,20,64,19.584735,64.150902,19.584735,64.150902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.598808,-17.682688,29.236299,23.356595,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589626,1.689875,0.223313,0.051757,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.854245,tube-mpc,0,-126.340000,54.885000,12.977383,8.486062,12.920000,8.355000,0.057383,0.131062,3.689871,2.714037,-1.006328,2.714037,3.689871,0.130000,0.750000,19,75,19.468822,75.285313,19.468822,75.285313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.269649,-17.087324,30.406564,25.864006,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547754,1.451913,0.190613,0.016781,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.864246,tube-mpc,0,-126.340000,54.885000,13.020522,8.510204,12.960000,8.375000,0.060522,0.135204,2.531068,1.128308,-0.945339,1.128308,2.531068,0.160000,0.640000,20,97,19.910122,96.883233,19.910122,96.883233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.390008,-17.404861,26.432721,26.449971,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.849203,1.608340,0.252874,0.020706,0.500365,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008241,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.874242,tube-mpc,0,-126.340000,54.885000,13.057096,8.531804,12.990000,8.385000,0.067096,0.146804,2.592058,-0.518412,-0.640391,-0.518412,2.592058,0.170000,0.860000,12,90,12.193542,89.748971,12.193542,89.748971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.207929,-19.226444,24.236189,28.024422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546060,1.438161,0.253387,0.015277,0.500985,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.884250,tube-mpc,0,-126.340000,54.885000,13.087318,8.550771,13.020000,8.395000,0.067318,0.155771,2.592058,0.884349,0.091484,0.884349,2.592058,0.160000,0.910000,8,71,8.080896,71.380878,8.080896,71.380878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.567768,-20.550920,25.187636,29.381681,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571786,1.630945,0.239502,0.018042,0.500244,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.894243,tube-mpc,0,-126.340000,54.885000,13.111267,8.566932,13.040000,8.415000,0.071267,0.151932,1.433256,2.714037,0.213464,2.714037,1.433256,0.140000,0.800000,17,62,16.509611,62.442539,16.509611,62.442539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.662151,-20.553062,28.280696,30.624402,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544906,1.693251,0.233313,0.022220,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.904260,tube-mpc,0,-126.340000,54.885000,13.129200,8.580226,13.050000,8.445000,0.079200,0.135226,-0.030495,2.775027,-0.274453,2.775027,-0.030495,0.130000,0.760000,27,61,26.816480,60.753324,26.816480,60.753324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.660220,-20.459134,29.993693,31.387691,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562241,1.545567,0.162202,0.013810,0.500274,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.914331,tube-mpc,0,-126.340000,54.885000,13.141285,8.590544,13.050000,8.455000,0.091285,0.135544,-0.884349,1.006328,-0.640391,1.006328,-0.884349,0.170000,0.710000,25,77,25.389862,76.643800,25.389862,76.643800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.667445,-20.570697,30.186014,33.783955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550508,1.412559,0.159812,0.013478,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.924330,tube-mpc,0,-126.340000,54.885000,13.147576,8.597652,13.050000,8.455000,0.097576,0.142652,-0.579401,-2.043152,-0.335443,-2.043152,-0.579401,0.210000,0.750000,12,96,12.341958,96.124833,12.341958,96.124833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.920650,-22.057638,25.992821,35.673120,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553939,1.402244,0.162446,0.011745,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.934256,tube-mpc,0,-126.340000,54.885000,13.148389,8.601511,13.050000,8.435000,0.098389,0.166511,-0.518412,-2.775027,0.274453,-2.775027,-0.518412,0.180000,0.850000,10,93,10.175957,93.030105,10.175957,93.030105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.208815,-24.195165,27.396758,40.249368,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563487,1.392893,0.178501,0.011787,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.944390,tube-mpc,0,-126.340000,54.885000,13.143840,8.602062,13.050000,8.415000,0.093840,0.187062,-1.128308,-1.982162,0.335443,-1.982162,-1.128308,0.140000,0.920000,16,79,15.931548,78.606215,15.931548,78.606215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.240058,-25.007678,25.056871,35.289679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558849,1.401336,0.202786,0.015850,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.954394,tube-mpc,0,-126.340000,54.885000,13.134227,8.599150,13.040000,8.425000,0.094227,0.174150,-1.616224,1.250287,0.640391,1.250287,-1.616224,0.120000,0.900000,20,49,20.233165,48.690656,20.233165,48.690656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.960863,-25.543726,27.786663,34.918368,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556489,1.405917,0.176668,0.014896,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.964243,tube-mpc,0,-126.340000,54.885000,13.119998,8.592839,13.030000,8.435000,0.089998,0.157839,-1.921172,1.799193,0.091484,1.799193,-1.921172,0.160000,0.720000,14,54,14.361212,54.027827,14.361212,54.027827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.275530,-24.429373,37.019448,45.903784,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557495,1.402353,0.175170,0.014044,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.974400,tube-mpc,0,-126.340000,54.885000,13.100585,8.582667,13.010000,8.435000,0.090585,0.147667,-2.226120,-0.701380,0.213464,-0.701380,-2.226120,0.160000,0.620000,12,79,12.424400,79.347924,12.424400,79.347924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.852495,-24.067917,39.761732,51.500622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557746,1.401637,0.174656,0.014650,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.984399,tube-mpc,0,-126.340000,54.885000,13.076994,8.568940,13.000000,8.405000,0.076994,0.163940,-1.433256,-4.421746,-0.091484,-4.421746,-1.433256,0.140000,0.700000,2,102,1.952324,101.556549,1.952324,101.556549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.043970,-23.904616,34.912397,47.673401,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571631,1.417068,0.229381,0.016112,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.994241,tube-mpc,0,-126.340000,54.885000,13.049644,8.551763,12.990000,8.375000,0.059644,0.176763,-1.738204,-5.275601,0.640391,-5.275601,-1.738204,0.100000,0.850000,4,94,3.830610,93.677025,3.830610,93.677025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.753962,-24.030866,33.579274,47.999894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537486,1.407433,0.194353,0.012401,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.004332,tube-mpc,0,-126.340000,54.885000,13.017562,8.530310,12.980000,8.375000,0.037562,0.155310,-1.738204,-5.275601,0.396432,-1.860183,-2.104141,0.060000,0.920000,4,81,3.943121,81.066146,3.943121,81.066146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.929677,-22.629540,30.865920,41.095445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546560,1.421567,0.206164,0.012605,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.014396,tube-mpc,0,-126.340000,54.885000,12.981707,8.504981,12.960000,8.345000,0.021707,0.159981,-2.653048,1.006328,0.091484,1.006328,-2.653048,0.060000,0.940000,10,36,9.624842,24.058716,9.624842,24.058716,0.000000,12.007430,0.000000,64.000000,0.000000,0.000000,8.634843,-22.403099,32.455486,43.924097,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572709,1.402317,0.186338,0.014580,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.024348,tube-mpc,0,-126.340000,54.885000,12.942680,8.476026,12.930000,8.355000,0.012680,0.121026,-3.079975,2.409089,0.274453,2.409089,-3.079975,0.060000,0.640000,11,30,11.291544,30.208733,11.291544,30.208733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.056549,-19.515012,50.643506,64.597312,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547049,1.401694,0.173745,0.012844,0.500345,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.034254,tube-mpc,0,-126.340000,54.885000,12.900512,8.443305,12.910000,8.365000,-0.009488,0.078305,-3.506902,-1.250287,0.091484,-1.250287,-3.506902,0.080000,0.490000,7,66,7.154065,65.722984,7.154065,65.722984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.712202,-16.169224,59.319429,74.435808,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552919,1.391342,0.131989,0.011936,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.044266,tube-mpc,0,-126.340000,54.885000,12.854731,8.406250,12.880000,8.325000,-0.025269,0.081250,-2.957996,-6.739351,0.213464,-6.739351,-2.957996,0.060000,0.560000,-1,102,-0.986417,102.449969,-0.986417,102.449969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.162741,-14.198730,53.226531,66.522931,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560831,1.394720,0.177433,0.013087,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.054397,tube-mpc,0,-126.340000,54.885000,12.805375,8.364650,12.860000,8.245000,-0.054625,0.119650,-2.165131,-9.727842,0.335443,-9.727842,-2.165131,0.050000,0.810000,-13,106,-13.426374,105.568823,-13.426374,105.568823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.722389,-13.463551,49.158759,64.496004,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557671,1.402085,0.275477,0.013357,0.500560,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.064397,tube-mpc,0,-126.340000,54.885000,12.753863,8.319523,12.850000,8.175000,-0.096137,0.144523,-1.738204,-7.105289,0.457422,-7.105289,-1.738204,0.020000,0.990000,-19,66,-19.230204,66.313676,-19.230204,66.313676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.473665,-13.006076,43.660141,60.646044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557471,1.443192,0.255366,0.014082,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.074395,tube-mpc,0,-126.340000,54.885000,12.699787,8.270369,12.820000,8.135000,-0.120213,0.135369,-2.775027,-2.592058,0.335443,-2.592058,-2.775027,-0.020000,0.890000,-8,32,-7.715467,31.985810,-7.715467,31.985810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.121676,-11.004402,47.670274,62.097919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556761,1.403843,0.187067,0.014308,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.084398,tube-mpc,0,-126.340000,54.885000,12.643285,8.217151,12.800000,8.115000,-0.156715,0.102151,-3.323933,-0.945339,0.152474,-0.945339,-3.323933,-0.040000,0.590000,-4,37,-3.556678,37.289766,-3.556678,37.289766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.407358,-7.643542,56.670595,75.844804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557253,1.403116,0.174577,0.013641,0.504501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.094388,tube-mpc,0,-126.340000,54.885000,12.584634,8.159975,12.760000,8.085000,-0.175366,0.074975,-3.811850,-3.689871,-0.091484,-3.689871,-3.811850,-0.050000,0.510000,-2,61,-1.803830,61.079127,-1.803830,61.079127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.975108,-5.794415,53.458999,73.091605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556678,1.404135,0.173094,0.013865,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.104403,tube-mpc,0,-126.340000,54.885000,12.523788,8.098655,12.730000,8.025000,-0.206212,0.073655,-4.482736,-7.898153,-0.152474,-7.898153,-4.482736,-0.030000,0.540000,-4,90,-4.221767,90.204996,-4.221767,90.204996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.498624,-4.955853,49.652601,65.647338,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555929,1.402440,0.187318,0.014259,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.114392,tube-mpc,0,-126.340000,54.885000,12.461203,8.033521,12.690000,7.945000,-0.228797,0.088521,-4.116798,-10.398727,0.518412,-10.398727,-4.116798,-0.040000,0.640000,-11,101,-10.711770,100.745732,-10.711770,100.745732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.087678,-4.913126,45.999031,61.837993,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555838,1.403614,0.211362,0.013793,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.124405,tube-mpc,0,-126.340000,54.885000,12.396721,7.964293,12.650000,7.865000,-0.253279,0.099293,-4.360757,-8.569039,0.823360,-8.569039,-4.360757,-0.050000,0.890000,-11,61,-11.066223,60.937774,-11.066223,60.937774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.251141,-5.588745,41.451768,57.605866,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556077,1.404351,0.288639,0.015548,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.134268,tube-mpc,0,-126.340000,54.885000,12.331629,7.892296,12.610000,7.805000,-0.278371,0.087296,-4.726694,-4.177788,0.091484,-4.177788,-4.726694,-0.050000,0.810000,-10,26,-9.720741,25.647387,-9.720741,25.647387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.880633,-4.609498,47.702039,60.573878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560251,1.395747,0.151170,0.012584,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.144401,tube-mpc,0,-126.340000,54.885000,12.263260,7.814457,12.560000,7.775000,-0.296740,0.039457,-5.519559,-2.348100,-0.091484,-2.348100,-5.519559,-0.070000,0.550000,-2,25,-1.786907,24.718863,-1.786907,24.718863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.435585,-2.477037,59.288923,76.450390,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556583,1.403283,0.174444,0.015594,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.154399,tube-mpc,0,-126.340000,54.885000,12.194439,7.733883,12.510000,7.735000,-0.315561,-0.001117,-5.641538,-5.580549,0.152474,-5.580549,-5.641538,-0.070000,0.390000,-4,59,-3.748767,58.523305,-3.748767,58.523305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.239454,-0.655552,58.844345,75.397503,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554182,1.407256,0.174822,0.015558,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.164407,tube-mpc,0,-126.340000,54.885000,12.124296,7.649551,12.460000,7.645000,-0.335704,0.004551,-6.068465,-10.764665,-0.030495,-10.764665,-6.068465,-0.060000,0.460000,-6,94,-6.170871,93.576152,-6.170871,93.576152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.195113,0.167757,54.004181,64.307153,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556553,1.416456,0.187012,0.015690,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.174326,tube-mpc,0,-126.340000,54.885000,12.053639,7.562431,12.410000,7.535000,-0.356361,0.027431,-4.970653,-13.387218,0.274453,-13.387218,-4.970653,-0.060000,0.700000,-20,94,-20.043491,93.743967,-20.043491,93.743967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.713042,-0.002846,50.845377,62.757475,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556354,1.397609,0.182808,0.012993,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.184347,tube-mpc,0,-126.340000,54.885000,11.981180,7.470925,12.360000,7.435000,-0.378820,0.035925,-5.580549,-10.520706,0.701380,-10.520706,-5.580549,-0.080000,0.880000,-15,52,-15.346384,51.703886,-15.346384,51.703886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.876482,0.021011,46.772365,58.441177,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556514,1.403689,0.251293,0.013848,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.194400,tube-mpc,0,-126.340000,54.885000,11.907485,7.375722,12.310000,7.355000,-0.402515,0.020722,-5.336590,-5.946486,0.579401,-5.946486,-5.336590,-0.130000,0.730000,-12,21,-11.955512,21.386692,-11.955512,21.386692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.997369,1.863341,50.719161,64.817463,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556253,1.404592,0.184822,0.016205,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.204260,tube-mpc,0,-126.340000,54.885000,11.834282,7.279140,12.250000,7.295000,-0.415718,-0.015860,-6.251434,-5.336590,0.091484,-5.336590,-6.251434,-0.130000,0.490000,-5,31,-5.214954,30.625803,-5.214954,30.625803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.663675,4.703347,58.314623,76.012270,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591384,1.462470,0.212989,0.017558,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.214244,tube-mpc,0,-126.340000,54.885000,11.759272,7.178229,12.190000,7.225000,-0.430728,-0.046771,-6.678361,-8.934977,-0.152474,-8.934977,-6.678361,-0.100000,0.370000,-8,66,-8.234652,65.925915,-8.234652,65.925915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.796375,6.701731,55.449370,70.854877,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547331,1.734693,0.256307,0.037627,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.224250,tube-mpc,0,-126.340000,54.885000,11.683242,7.074090,12.130000,7.115000,-0.446758,-0.040910,-6.434403,-13.265238,0.518412,-13.265238,-6.434403,-0.090000,0.480000,-16,91,-15.902213,91.078543,-15.902213,91.078543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.656751,7.373525,51.967857,61.884605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561358,1.468629,0.210508,0.017195,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.234241,tube-mpc,0,-126.340000,54.885000,11.606495,6.967244,12.060000,7.005000,-0.453505,-0.037756,-6.434403,-13.265238,1.433256,-14.302062,-6.922320,-0.090000,0.710000,-18,69,-18.399524,69.295791,-18.399524,69.295791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.112928,7.000041,48.568026,58.972163,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553463,1.764856,0.255924,0.036151,0.500516,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.244245,tube-mpc,0,-126.340000,54.885000,11.528827,6.857543,11.980000,6.885000,-0.451173,-0.027457,-7.837164,-11.740498,1.128308,-11.740498,-7.837164,-0.140000,0.750000,0,51,-0.321656,50.946016,-0.321656,50.946016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.960200,8.492579,45.466087,55.257337,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547347,1.460658,0.213771,0.017875,0.500448,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.254249,tube-mpc,0,-126.340000,54.885000,11.450330,6.745269,11.910000,6.795000,-0.459670,-0.049731,-8.508050,-8.569039,0.457422,-8.569039,-8.508050,-0.100000,0.650000,1,29,0.770439,29.064549,0.770439,29.064549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.749528,10.148647,45.396512,58.937986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555529,1.446277,0.188061,0.013185,0.501132,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.264255,tube-mpc,0,-126.340000,54.885000,11.370985,6.630577,11.820000,6.705000,-0.449015,-0.074423,-9.178935,-8.325081,0.030495,-8.325081,-9.178935,-0.050000,0.470000,0,38,0.456430,38.168831,0.456430,38.168831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.678600,12.393305,57.669475,70.875069,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555766,1.425398,0.139356,0.012262,0.500402,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.274265,tube-mpc,0,-126.340000,54.885000,11.290759,6.513625,11.740000,6.605000,-0.449241,-0.091375,-9.239925,-11.496540,0.152474,-11.496540,-9.239925,-0.040000,0.420000,-3,66,-2.513902,65.789136,-2.513902,65.789136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.573839,14.012360,56.756045,67.690877,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562398,1.417750,0.143198,0.012035,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.284329,tube-mpc,0,-126.340000,54.885000,11.209187,6.393958,11.650000,6.485000,-0.440813,-0.091042,-8.508050,-14.546020,0.884349,-14.546020,-8.508050,-0.050000,0.520000,-10,81,-9.506136,81.395318,-9.506136,81.395318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.011659,14.703298,53.188233,60.655408,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553909,1.402929,0.140446,0.011934,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.294396,tube-mpc,0,-126.340000,54.885000,11.126647,6.272379,11.570000,6.345000,-0.443353,-0.072621,-8.264091,-14.546020,0.762370,-14.546020,-8.264091,-0.040000,0.670000,-15,69,-15.279295,68.795407,-15.279295,68.795407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.273556,14.969283,48.965513,55.319691,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560903,1.412653,0.188302,0.013821,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.304394,tube-mpc,0,-126.340000,54.885000,11.043674,6.149957,11.480000,6.225000,-0.436326,-0.075043,-8.691018,-12.655342,0.518412,-12.655342,-8.691018,-0.060000,0.720000,-10,47,-9.649144,46.747045,-9.649144,46.747045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.950987,15.801268,45.551553,52.290472,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560347,1.411896,0.188171,0.013652,0.500417,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.314355,tube-mpc,0,-126.340000,54.885000,10.959960,6.026530,11.390000,6.115000,-0.430040,-0.088470,-9.422894,-10.032790,0.457422,-10.032790,-9.422894,-0.080000,0.620000,0,31,-0.340523,31.145784,-0.340523,31.145784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.919511,17.063073,46.984416,56.569422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558922,1.412294,0.175318,0.014524,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.324395,tube-mpc,0,-126.340000,54.885000,10.874446,5.900850,11.300000,6.025000,-0.425554,-0.124150,-9.849821,-9.544873,0.396432,-9.544873,-9.849821,-0.060000,0.470000,0,36,0.485070,35.915648,0.485070,35.915648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.220156,18.567875,51.243625,63.117681,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559819,1.412706,0.176429,0.014013,0.502263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.334396,tube-mpc,0,-126.340000,54.885000,10.788037,5.774579,11.200000,5.915000,-0.411963,-0.140421,-10.398727,-11.679509,0.640391,-11.679509,-10.398727,-0.030000,0.410000,0,57,0.216565,57.010806,0.216565,57.010806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.800646,19.620055,53.590035,64.408170,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558396,1.411048,0.175108,0.014050,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.344265,tube-mpc,0,-126.340000,54.885000,10.701498,5.649152,11.100000,5.795000,-0.398502,-0.145848,-10.398727,-14.180083,0.884349,-14.180083,-10.398727,-0.020000,0.460000,-3,73,-2.748270,73.074972,-2.748270,73.074972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.336162,20.177239,52.353097,60.509399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562609,1.402486,0.140515,0.012999,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.354397,tube-mpc,0,-126.340000,54.885000,10.611220,5.519721,11.000000,5.665000,-0.388780,-0.145279,-10.642686,-14.607010,0.701380,-14.607010,-10.642686,-0.020000,0.620000,-3,63,-2.512320,62.656373,-2.512320,62.656373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.165664,20.434294,49.432887,56.044938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558463,1.412090,0.175022,0.014647,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.364400,tube-mpc,0,-126.340000,54.885000,10.520579,5.391521,10.900000,5.545000,-0.379421,-0.153479,-10.947634,-11.679509,0.457422,-11.679509,-10.947634,0.000000,0.650000,-3,35,-2.903948,34.684844,-2.903948,34.684844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.454369,21.061164,48.518730,55.478131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560682,1.412187,0.177837,0.015105,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.374330,tube-mpc,0,-126.340000,54.885000,10.428988,5.264047,10.790000,5.445000,-0.361012,-0.180953,-11.313571,-9.117946,0.457422,-9.117946,-11.313571,-0.020000,0.520000,3,22,3.296407,21.848631,3.296407,21.848631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.023141,22.405022,54.390468,64.528176,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573684,1.411687,0.176254,0.013313,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.384327,tube-mpc,0,-126.340000,54.885000,10.335049,5.135732,10.680000,5.355000,-0.344951,-0.219268,-11.801488,-9.239925,0.396432,-9.239925,-11.801488,-0.010000,0.370000,6,33,5.836609,32.752487,5.836609,32.752487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.718716,23.539262,58.299957,70.211014,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554851,1.402397,0.139041,0.012376,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.394409,tube-mpc,0,-126.340000,54.885000,10.238426,5.006564,10.560000,5.245000,-0.321574,-0.238436,-12.167426,-12.472374,1.189297,-12.472374,-12.167426,0.010000,0.330000,5,62,5.028392,62.258000,5.028392,62.258000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.269406,24.400880,59.567976,70.251879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567745,1.411328,0.176514,0.015569,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.404395,tube-mpc,0,-126.340000,54.885000,10.140741,4.879100,10.450000,5.115000,-0.309259,-0.235900,-11.496540,-13.997114,0.701380,-13.997114,-11.496540,0.030000,0.450000,-6,66,-5.847869,66.265735,-5.847869,66.265735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.972110,24.549034,57.718574,65.300375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557703,1.411354,0.175123,0.013346,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.414403,tube-mpc,0,-126.340000,54.885000,10.040728,4.752044,10.340000,4.975000,-0.299272,-0.222956,-11.374561,-14.302062,0.762370,-14.302062,-11.374561,-0.020000,0.570000,-3,60,-3.444987,60.251299,-3.444987,60.251299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.809140,25.394929,54.307494,62.491243,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558458,1.412008,0.176650,0.015079,0.500154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.424397,tube-mpc,0,-126.340000,54.885000,9.938624,4.626092,10.230000,4.855000,-0.291376,-0.228908,-11.130602,-12.289405,0.335443,-12.289405,-11.130602,-0.010000,0.600000,-8,41,-8.451867,41.353551,-8.451867,41.353551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.216075,26.278378,51.374053,60.002263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557318,1.412497,0.176763,0.013293,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.434403,tube-mpc,0,-126.340000,54.885000,9.834023,4.501124,10.120000,4.755000,-0.285977,-0.253876,-11.130602,-10.032790,0.457422,-10.032790,-11.130602,0.000000,0.510000,-12,29,-11.786774,29.220813,-11.786774,29.220813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.839214,27.295036,53.415422,64.240587,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558343,1.410823,0.175390,0.015115,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.444399,tube-mpc,0,-126.340000,54.885000,9.727025,4.377642,10.010000,4.655000,-0.282975,-0.277358,-11.313571,-9.788831,-0.030495,-9.788831,-11.313571,-0.020000,0.390000,-11,37,-10.522039,37.029536,-10.522039,37.029536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.945269,28.008206,55.906525,68.895577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558181,1.410970,0.175021,0.013894,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.454259,tube-mpc,0,-126.340000,54.885000,9.618904,4.257385,9.900000,4.555000,-0.281096,-0.297615,-11.679509,-11.984457,0.518412,-11.984457,-11.679509,-0.110000,0.360000,0,58,0.468514,58.163388,0.468514,58.163388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.388913,28.561347,54.345392,67.702531,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560687,1.401166,0.142025,0.012644,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.464335,tube-mpc,0,-126.340000,54.885000,9.505659,4.136316,9.790000,4.435000,-0.284341,-0.298684,-12.045446,-14.485031,0.335443,-14.485031,-12.045446,-0.040000,0.450000,-10,73,-9.726540,73.372988,-9.726540,73.372988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.691187,29.028298,54.142722,66.337915,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548996,1.411936,0.175577,0.014216,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.474397,tube-mpc,0,-126.340000,54.885000,9.389643,4.017453,9.660000,4.295000,-0.270357,-0.277547,-12.777322,-14.302062,0.457422,-14.302062,-12.777322,-0.040000,0.590000,-7,64,-6.694415,64.205433,-6.694415,64.205433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.536767,29.697758,52.165610,62.928203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558018,1.410142,0.177051,0.015504,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.484395,tube-mpc,0,-126.340000,54.885000,9.271357,3.901589,9.530000,4.175000,-0.258643,-0.273411,-13.387218,-12.289405,0.579401,-12.289405,-13.387218,-0.070000,0.630000,0,46,0.458974,46.496613,0.458974,46.496613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.044277,30.920834,49.757789,62.323299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555670,1.409979,0.176844,0.014415,0.500144,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.494397,tube-mpc,0,-126.340000,54.885000,9.149909,3.788128,9.400000,4.065000,-0.250091,-0.276872,-13.753155,-10.215758,0.274453,-10.215758,-13.753155,-0.040000,0.550000,-2,38,-2.155945,38.186219,-2.155945,38.186219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.021584,32.433187,51.949679,66.989341,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557709,1.410101,0.171988,0.013756,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.504394,tube-mpc,0,-126.340000,54.885000,9.025277,3.677361,9.260000,3.965000,-0.234723,-0.287639,-14.789979,-10.642686,0.518412,-10.642686,-14.789979,-0.020000,0.460000,1,51,1.491851,51.339337,1.491851,51.339337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.957255,33.665702,55.253596,70.587206,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557244,1.408891,0.173988,0.013446,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.514400,tube-mpc,0,-126.340000,54.885000,8.897206,3.569355,9.130000,3.865000,-0.232794,-0.295645,-14.302062,-12.167426,0.457422,-12.167426,-14.302062,0.010000,0.450000,-11,67,-10.841477,67.476694,-10.841477,67.476694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.301455,34.267090,54.800575,68.879638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555695,1.409150,0.178050,0.012839,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.524396,tube-mpc,0,-126.340000,54.885000,8.765813,3.464487,8.990000,3.745000,-0.224187,-0.280513,-14.241072,-12.838311,0.701380,-12.838311,-14.241072,-0.020000,0.550000,-12,69,-12.062933,69.202735,-12.062933,69.202735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.968897,34.630221,52.362790,64.514600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557354,1.410028,0.178286,0.013724,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.534400,tube-mpc,0,-126.340000,54.885000,8.630786,3.362771,8.850000,3.625000,-0.219214,-0.262229,-14.058103,-11.740498,0.701380,-11.740498,-14.058103,-0.050000,0.620000,-13,59,-13.460250,58.865811,-13.460250,58.865811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.118003,35.243579,48.655941,61.381375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557462,1.409900,0.176695,0.015066,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.544402,tube-mpc,0,-126.340000,54.885000,8.492183,3.264496,8.710000,3.525000,-0.217817,-0.260504,-13.997114,-10.642686,0.884349,-10.642686,-13.997114,-0.080000,0.620000,-14,53,-14.026992,52.894370,-14.026992,52.894370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.968109,36.390819,46.779770,61.675911,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557710,1.416908,0.175378,0.014003,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.554398,tube-mpc,0,-126.340000,54.885000,8.349959,3.169851,8.570000,3.425000,-0.220041,-0.255149,-14.789979,-9.422894,0.701380,-9.422894,-14.789979,-0.100000,0.570000,-9,51,-8.682052,51.348400,-8.682052,51.348400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.564895,37.328442,46.701689,61.887104,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568504,1.491523,0.212314,0.021751,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.564273,tube-mpc,0,-126.340000,54.885000,8.205793,3.080046,8.430000,3.335000,-0.224207,-0.254954,-14.972947,-9.483883,0.152474,-9.483883,-14.972947,-0.090000,0.520000,-13,60,-12.739770,59.974917,-12.739770,59.974917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.210258,37.857466,49.081668,64.085877,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547798,1.432422,0.178972,0.013721,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.574324,tube-mpc,0,-126.340000,54.885000,8.055234,2.992549,8.290000,3.245000,-0.234766,-0.252451,-14.607010,-9.971800,-0.091484,-9.971800,-14.607010,-0.070000,0.540000,-24,67,-24.345248,66.550944,-24.345248,66.550944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.271911,38.002864,49.119294,63.065361,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555559,1.405432,0.140731,0.012432,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.584330,tube-mpc,0,-126.340000,54.885000,7.901497,2.909525,8.150000,3.155000,-0.248503,-0.245475,-14.850968,-9.605862,0.701380,-9.605862,-14.850968,-0.110000,0.630000,-23,60,-23.468979,60.303889,-23.468979,60.303889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.368353,37.988579,47.055550,59.774803,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553162,1.399861,0.148633,0.012124,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.594397,tube-mpc,0,-126.340000,54.885000,7.742895,2.830238,8.010000,3.065000,-0.267105,-0.234762,-15.094927,-9.117946,0.640391,-9.117946,-15.094927,-0.180000,0.610000,-18,63,-18.204327,62.937085,-18.204327,62.937085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.578214,38.616108,47.559344,59.951150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575685,1.412481,0.190153,0.014619,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.604399,tube-mpc,0,-126.340000,54.885000,7.581420,2.755824,7.860000,2.985000,-0.278580,-0.229176,-15.399875,-8.264091,0.335443,-8.264091,-15.399875,-0.170000,0.600000,-22,62,-21.709550,61.675348,-21.709550,61.675348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.762894,39.083663,48.286493,59.554236,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559125,1.411749,0.177414,0.013388,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.614318,tube-mpc,0,-126.340000,54.885000,7.417423,2.686431,7.710000,2.915000,-0.292577,-0.228569,-16.436698,-7.288257,0.274453,-7.288257,-16.436698,-0.170000,0.660000,-18,53,-18.330532,52.500704,-18.330532,52.500704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.851949,39.348056,47.452142,58.667509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553133,1.397460,0.133778,0.012152,0.500215,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.624404,tube-mpc,0,-126.340000,54.885000,7.246741,2.620488,7.550000,2.845000,-0.303259,-0.224512,-16.680656,-8.020133,0.274453,-8.020133,-16.680656,-0.160000,0.570000,-23,71,-22.722975,70.927588,-22.722975,70.927588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.615545,40.124200,50.041886,62.521319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558074,1.412388,0.178354,0.014302,0.500218,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.634401,tube-mpc,0,-126.340000,54.885000,7.073681,2.559825,7.380000,2.775000,-0.306319,-0.215175,-16.680656,-7.654195,0.640391,-7.654195,-16.680656,-0.170000,0.610000,-26,71,-26.193628,70.517621,-26.193628,70.517621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.011591,39.781703,48.284698,58.323670,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558571,1.411342,0.192682,0.016035,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.644323,tube-mpc,0,-126.340000,54.885000,6.898124,2.504330,7.220000,2.715000,-0.321876,-0.210670,-17.168573,-6.251434,0.152474,-6.251434,-17.168573,-0.200000,0.670000,-23,58,-23.499212,58.428332,-23.499212,58.428332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.923919,39.669701,47.362968,57.167325,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551560,1.397559,0.154406,0.013151,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.654392,tube-mpc,0,-126.340000,54.885000,6.716168,2.452903,7.040000,2.675000,-0.323832,-0.222097,-18.327375,-5.031642,0.274453,-5.031642,-18.327375,-0.170000,0.620000,-21,56,-20.962927,55.939486,-20.962927,55.939486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.269626,40.106729,48.752417,60.219352,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558094,1.410116,0.190764,0.013635,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.664391,tube-mpc,0,-126.340000,54.885000,6.531750,2.406776,6.850000,2.625000,-0.318250,-0.218224,-19.852116,-5.336590,0.335443,-5.336590,-19.852116,-0.170000,0.570000,-11,68,-11.099362,67.961996,-11.099362,67.961996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.277051,40.905140,48.853646,61.027916,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556750,1.408014,0.174109,0.013438,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.674320,tube-mpc,0,-126.340000,54.885000,6.345031,2.365906,6.650000,2.595000,-0.304969,-0.229094,-20.705970,-4.970653,0.762370,-4.970653,-20.705970,-0.140000,0.590000,-10,67,-9.551887,67.364760,-9.551887,67.364760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.769057,40.864733,48.085572,59.129406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553695,1.396874,0.142810,0.012745,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.684348,tube-mpc,0,-126.340000,54.885000,6.152914,2.329669,6.450000,2.555000,-0.297086,-0.225331,-20.462012,-4.848673,0.640391,-4.848673,-20.462012,-0.100000,0.640000,-20,67,-19.829872,66.582498,-19.829872,66.582498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.256618,41.015070,48.049974,59.846326,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553572,1.407883,0.176121,0.013503,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.694344,tube-mpc,0,-126.340000,54.885000,5.957981,2.298623,6.250000,2.525000,-0.292019,-0.226377,-20.523001,-3.445913,0.884349,-3.445913,-20.523001,-0.110000,0.650000,-21,59,-21.250286,58.655083,-21.250286,58.655083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.606205,40.912766,46.178281,58.229583,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558354,1.407901,0.177263,0.013631,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.704324,tube-mpc,0,-126.340000,54.885000,5.760055,2.272708,6.040000,2.505000,-0.279945,-0.232292,-21.071908,-2.714037,0.945339,-2.714037,-21.071908,-0.170000,0.630000,-11,58,-10.816226,58.212108,-10.816226,58.212108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.155405,41.214559,45.640462,58.797591,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555173,1.395328,0.135452,0.012615,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.714394,tube-mpc,0,-126.340000,54.885000,5.557161,2.251720,5.830000,2.475000,-0.272839,-0.223280,-22.291700,-2.957996,0.823360,-2.957996,-22.291700,-0.080000,0.580000,-14,70,-13.879189,70.257267,-13.879189,70.257267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.614330,41.781844,46.870662,60.874472,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557144,1.406960,0.178324,0.015176,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.724338,tube-mpc,0,-126.340000,54.885000,5.353835,2.236086,5.610000,2.455000,-0.256165,-0.218914,-22.230710,-3.018985,0.152474,-3.018985,-22.230710,-0.110000,0.630000,-12,72,-12.311186,71.760966,-12.311186,71.760966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.054323,41.965940,44.365329,56.964198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559554,1.406090,0.176611,0.013248,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.734327,tube-mpc,0,-126.340000,54.885000,5.146767,2.225463,5.400000,2.445000,-0.253233,-0.219537,-22.962585,-1.738204,0.884349,-1.738204,-22.962585,-0.070000,0.670000,-13,62,-13.230063,62.196295,-13.230063,62.196295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.729631,41.911314,43.243471,56.189153,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556577,1.395717,0.140382,0.012797,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.744404,tube-mpc,0,-126.340000,54.885000,4.935188,2.219885,5.170000,2.445000,-0.234812,-0.225115,-23.389512,-1.006328,1.250287,-1.006328,-23.389512,-0.120000,0.650000,-4,62,-3.744468,61.594235,-3.744468,61.594235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.036868,42.245425,43.912125,59.142235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558224,1.403813,0.177653,0.015038,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.754397,tube-mpc,0,-126.340000,54.885000,4.722948,2.219416,4.930000,2.445000,-0.207052,-0.225584,-24.914252,-1.128308,0.701380,-1.128308,-24.914252,-0.120000,0.620000,10,70,10.209070,69.865394,10.209070,69.865394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.676660,42.795959,45.233892,61.633993,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557640,1.405731,0.175345,0.015154,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.764325,tube-mpc,0,-126.340000,54.885000,4.509880,2.223898,4.700000,2.445000,-0.190120,-0.221102,-24.792273,-0.396432,0.579401,-0.396432,-24.792273,0.000000,0.640000,-6,67,-5.892841,67.058006,-5.892841,67.058006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.546269,42.785110,48.463271,63.285653,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552232,1.395484,0.137785,0.012904,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.774261,tube-mpc,0,-126.340000,54.885000,4.294668,2.233266,4.460000,2.455000,-0.165332,-0.221734,-23.206544,0.884349,0.579401,0.884349,-23.206544,-0.030000,0.660000,-16,59,-15.837744,58.585075,-15.837744,58.585075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.848325,42.259517,50.447788,62.971647,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562179,1.394169,0.130178,0.011795,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.784351,tube-mpc,0,-126.340000,54.885000,4.074343,2.247706,4.230000,2.475000,-0.155657,-0.227294,-22.840606,1.067318,1.311276,1.067318,-22.840606,-0.030000,0.620000,-20,64,-20.097195,63.912997,-20.097195,63.912997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.241503,41.729751,50.434736,62.348043,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548064,1.406345,0.176954,0.014011,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.794323,tube-mpc,0,-126.340000,54.885000,3.855099,2.266776,4.000000,2.485000,-0.144901,-0.218224,-22.657637,-0.213464,1.128308,-0.213464,-22.657637,-0.100000,0.610000,-14,81,-13.555876,80.517333,-13.555876,80.517333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.623205,41.445310,47.884918,59.615899,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552401,1.395229,0.134968,0.013419,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.804400,tube-mpc,0,-126.340000,54.885000,3.632289,2.290799,3.770000,2.505000,-0.137711,-0.214201,-22.230710,0.518412,0.640391,0.518412,-22.230710,-0.150000,0.690000,-11,72,-10.619002,72.444686,-10.619002,72.444686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.272813,41.010003,45.310070,57.950129,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559972,1.405016,0.176856,0.014655,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.814393,tube-mpc,0,-126.340000,54.885000,3.410403,2.319234,3.550000,2.525000,-0.139597,-0.205766,-22.169720,1.555235,-0.152474,1.555235,-22.169720,-0.120000,0.730000,-15,64,-15.396876,64.427404,-15.396876,64.427404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.380709,41.388355,48.176790,63.512544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557831,1.408117,0.177393,0.014676,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.824322,tube-mpc,0,-126.340000,54.885000,3.189261,2.351927,3.340000,2.555000,-0.150739,-0.203073,-21.925762,2.470079,1.128308,2.470079,-21.925762,-0.120000,0.680000,-19,65,-18.696109,64.982742,-18.696109,64.982742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.102285,41.590500,48.956772,65.440219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552433,1.395541,0.133152,0.012242,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.834326,tube-mpc,0,-126.340000,54.885000,2.966084,2.389216,3.120000,2.585000,-0.153916,-0.195784,-21.620814,2.897006,1.860183,2.897006,-21.620814,-0.140000,0.640000,-19,69,-19.002801,69.416119,-19.002801,69.416119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.827816,41.285577,46.753812,63.167625,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556682,1.395159,0.143909,0.012759,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.844318,tube-mpc,0,-126.340000,54.885000,2.743104,2.430685,2.920000,2.615000,-0.176896,-0.184315,-20.462012,2.287110,1.128308,2.287110,-20.462012,-0.160000,0.660000,-28,77,-28.450914,77.123589,-28.450914,77.123589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.931060,40.933383,44.370194,61.241732,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554282,1.394931,0.157144,0.013345,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.854324,tube-mpc,0,-126.340000,54.885000,2.520081,2.476294,2.720000,2.645000,-0.199919,-0.168706,-20.705970,1.799193,0.091484,1.799193,-20.705970,-0.190000,0.680000,-25,84,-24.623966,84.489517,-24.623966,84.489517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.795698,40.085913,42.548953,57.867943,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553094,1.394913,0.142332,0.012155,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.864404,tube-mpc,0,-126.340000,54.885000,2.295992,2.526216,2.520000,2.685000,-0.224008,-0.158784,-20.644980,2.836017,0.579401,2.836017,-20.644980,-0.220000,0.760000,-22,73,-22.012343,73.150847,-22.012343,73.150847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.531105,39.259195,43.229912,58.124302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567552,1.403588,0.188481,0.014729,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.874399,tube-mpc,0,-126.340000,54.885000,2.074704,2.579490,2.310000,2.725000,-0.235296,-0.145510,-21.742793,4.177788,1.372266,4.177788,-21.742793,-0.220000,0.760000,-12,66,-11.576028,65.901911,-11.576028,65.901911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.355722,39.074635,46.306548,64.507557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557521,1.401835,0.174580,0.015348,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.884328,tube-mpc,0,-126.340000,54.885000,1.856121,2.635958,2.110000,2.785000,-0.253879,-0.149042,-21.742793,5.153621,1.433256,5.153621,-21.742793,-0.160000,0.690000,-18,66,-18.230410,66.276001,-18.230410,66.276001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.607441,39.179800,50.135615,69.996244,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552106,1.394696,0.137904,0.013010,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.894398,tube-mpc,0,-126.340000,54.885000,1.636026,2.696657,1.890000,2.845000,-0.253974,-0.148343,-21.254876,4.848673,0.945339,4.848673,-21.254876,-0.150000,0.680000,-22,72,-22.145487,72.290804,-22.145487,72.290804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.825597,38.407947,47.721811,67.455317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556888,1.676878,0.253740,0.026680,0.500369,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.904243,tube-mpc,0,-126.340000,54.885000,1.422725,2.759155,1.690000,2.895000,-0.267275,-0.135845,-20.644980,4.238777,1.311276,4.238777,-20.644980,-0.170000,0.690000,-24,80,-24.128295,80.136455,-24.128295,80.136455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.484219,37.109050,45.609096,62.971380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542505,1.431667,0.189649,0.013063,0.500475,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.914287,tube-mpc,0,-126.340000,54.885000,1.207389,2.825927,1.490000,2.945000,-0.282611,-0.119073,-20.096074,4.055809,1.921172,4.055809,-20.096074,-0.180000,0.740000,-26,81,-26.492641,81.179939,-26.492641,81.179939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.932091,35.665552,43.784195,59.920754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539642,1.394806,0.155489,0.012086,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.924447,tube-mpc,0,-126.340000,54.885000,0.992270,2.896351,1.290000,3.005000,-0.297730,-0.108649,-20.157064,4.665705,1.311276,4.665705,-20.157064,-0.220000,0.780000,-19,76,-19.017185,75.639878,-19.017185,75.639878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.460612,34.281183,44.115090,60.549931,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554529,1.423667,0.198588,0.015589,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.934323,tube-mpc,0,-126.340000,54.885000,0.786102,2.967375,1.090000,3.075000,-0.303898,-0.107625,-20.218053,5.946486,1.433256,5.946486,-20.218053,-0.220000,0.770000,-15,68,-14.748482,67.657135,-14.748482,67.657135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.266962,33.264439,46.147553,65.069113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558845,1.398626,0.149288,0.012365,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.944331,tube-mpc,0,-126.340000,54.885000,0.580462,3.041719,0.890000,3.145000,-0.309538,-0.103281,-21.254876,7.044299,1.494245,7.044299,-21.254876,-0.180000,0.720000,-7,65,-6.948403,64.939206,-6.948403,64.939206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.773440,31.985784,49.526303,68.245294,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554403,1.397600,0.141685,0.012750,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.954335,tube-mpc,0,-126.340000,54.885000,0.378575,3.118187,0.680000,3.225000,-0.301425,-0.106813,-21.559824,7.288257,0.762370,7.288257,-21.559824,-0.140000,0.690000,-4,67,-4.018615,66.590776,-4.018615,66.590776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.510061,30.866921,52.934016,70.347795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554851,1.436351,0.162291,0.015095,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.964322,tube-mpc,0,-126.340000,54.885000,0.181037,3.196439,0.490000,3.295000,-0.308963,-0.098561,-20.340032,5.885497,0.884349,5.885497,-20.340032,-0.110000,0.670000,-15,82,-14.948216,81.672943,-14.948216,81.672943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.090305,29.652369,54.762571,68.969243,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554957,1.392068,0.131940,0.012048,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.974325,tube-mpc,0,-126.340000,54.885000,-0.012488,3.276507,0.290000,3.375000,-0.302488,-0.098493,-19.120240,6.007476,0.945339,6.007476,-19.120240,-0.110000,0.730000,-21,77,-20.850272,76.791033,-20.850272,76.791033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.328691,26.321386,51.542867,59.558580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553177,1.392586,0.148902,0.012761,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.984277,tube-mpc,0,-126.340000,54.885000,-0.200382,3.357603,0.110000,3.445000,-0.310382,-0.087397,-18.876282,6.739351,1.372266,6.739351,-18.876282,-0.130000,0.750000,-16,70,-16.165809,70.451870,-16.165809,70.451870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.618804,23.312211,53.539108,60.724191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538478,1.392638,0.141802,0.011493,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.994375,tube-mpc,0,-126.340000,54.885000,-0.385979,3.441110,-0.070000,3.525000,-0.315979,-0.083890,-18.632323,7.044299,0.945339,7.044299,-18.632323,-0.160000,0.730000,-9,70,-9.034220,70.253688,-9.034220,70.253688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.641121,21.122101,54.881965,64.064369,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552844,1.392508,0.139687,0.011817,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.004331,tube-mpc,0,-126.340000,54.885000,-0.563653,3.524396,-0.250000,3.615000,-0.313653,-0.090604,-17.778469,8.264091,0.762370,8.264091,-17.778469,-0.150000,0.710000,-11,62,-10.961402,61.609292,-10.961402,61.609292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.743561,19.029744,54.975166,64.604011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552959,1.392509,0.135528,0.011679,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.014398,tube-mpc,0,-126.340000,54.885000,-0.737635,3.609323,-0.400000,3.705000,-0.337635,-0.095677,-16.497687,8.020133,1.433256,8.020133,-16.497687,-0.120000,0.660000,-22,67,-22.145566,67.032870,-22.145566,67.032870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.524922,17.083741,58.844074,67.431734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557252,1.400601,0.188075,0.014389,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.024321,tube-mpc,0,-126.340000,54.885000,-0.903258,3.693493,-0.560000,3.785000,-0.343258,-0.091507,-15.094927,7.471226,1.372266,7.471226,-15.094927,-0.150000,0.650000,-26,73,-25.528252,72.766443,-25.528252,72.766443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.763951,14.262966,56.582206,62.355611,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553501,1.393321,0.160500,0.014685,0.624339,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.034327,tube-mpc,0,-126.340000,54.885000,-1.064073,3.778573,-0.700000,3.855000,-0.364073,-0.076427,-14.119093,6.495393,1.189297,6.495393,-14.119093,-0.200000,0.690000,-23,78,-23.490107,78.274177,-23.490107,78.274177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.821771,11.690979,53.696899,59.654356,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557989,1.393119,0.158863,0.012758,0.500511,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.044400,tube-mpc,0,-126.340000,54.885000,-1.219395,3.864171,-0.830000,3.935000,-0.389395,-0.070829,-13.509197,7.593205,0.579401,7.593205,-13.509197,-0.230000,0.740000,-20,65,-19.984950,64.831852,-19.984950,64.831852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.631071,8.896917,50.888833,59.392054,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565781,1.399771,0.186489,0.014957,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.054321,tube-mpc,0,-126.340000,54.885000,-1.365662,3.948172,-0.960000,4.015000,-0.405662,-0.066828,-12.838311,8.081122,1.128308,8.081122,-12.838311,-0.220000,0.710000,-21,62,-21.202528,62.242847,-21.202528,62.242847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.971242,7.200480,54.851875,63.633253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553184,1.393332,0.157250,0.014508,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.064400,tube-mpc,0,-126.340000,54.885000,-1.507215,4.032962,-1.090000,4.095000,-0.417215,-0.062038,-12.777322,7.776174,1.067318,7.776174,-12.777322,-0.220000,0.660000,-16,69,-15.605382,68.506821,-15.605382,68.506821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.565708,5.747242,55.642754,64.194290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557005,1.480815,0.205304,0.027806,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.074247,tube-mpc,0,-126.340000,54.885000,-1.638416,4.115015,-1.210000,4.165000,-0.428416,-0.049985,-12.106436,7.044299,1.616224,7.044299,-12.106436,-0.210000,0.660000,-16,75,-16.379445,74.540395,-16.379445,74.540395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.408672,4.382668,53.301614,60.415595,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563648,1.456095,0.210789,0.015569,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.084245,tube-mpc,0,-126.340000,54.885000,-1.764211,4.197268,-1.320000,4.235000,-0.444211,-0.037732,-11.374561,7.166278,1.128308,7.166278,-11.374561,-0.180000,0.710000,-21,69,-20.581095,68.766336,-20.581095,68.766336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.362319,2.531577,51.658409,57.789156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545796,1.691221,0.271530,0.027436,0.624985,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.094250,tube-mpc,0,-126.340000,54.885000,-1.882446,4.278286,-1.430000,4.325000,-0.452446,-0.046714,-10.581696,7.715185,1.006328,7.715185,-10.581696,-0.200000,0.720000,-18,60,-17.948464,60.363788,-17.948464,60.363788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.679720,0.937845,53.979799,59.571249,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561477,1.450239,0.205126,0.017037,0.500396,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.104244,tube-mpc,0,-126.340000,54.885000,-1.992713,4.357667,-1.520000,4.405000,-0.472713,-0.047333,-10.459717,8.081122,1.128308,8.081122,-10.459717,-0.210000,0.650000,-11,61,-11.274316,61.290217,-11.274316,61.290217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.664887,-0.078274,55.870709,61.327880,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555075,1.718034,0.232310,0.031672,1.043243,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.114241,tube-mpc,0,-126.340000,54.885000,-2.095014,4.435289,-1.620000,4.495000,-0.475014,-0.059711,-10.032790,7.776174,0.762370,7.776174,-10.032790,-0.180000,0.630000,-11,62,-10.747162,62.236341,-10.747162,62.236341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.756678,-0.584172,53.874089,58.640833,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557094,1.572214,0.225773,0.017956,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.124244,tube-mpc,0,-126.340000,54.885000,-2.189227,4.510936,-1.710000,4.565000,-0.479227,-0.054064,-8.569039,7.044299,0.457422,7.044299,-8.569039,-0.150000,0.630000,-20,66,-19.829761,66.170118,-19.829761,66.170118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.682666,-0.870029,52.390687,55.185430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561320,1.731053,0.237610,0.064676,0.500550,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.134246,tube-mpc,0,-126.340000,54.885000,-2.275141,4.584311,-1.790000,4.645000,-0.485141,-0.060689,-8.264091,6.861330,0.701380,6.861330,-8.264091,-0.150000,0.640000,-15,64,-15.463080,63.741474,-15.463080,63.741474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.063598,-1.698348,50.415754,51.117234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551283,1.439805,0.206413,0.017733,0.500466,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.144244,tube-mpc,0,-126.340000,54.885000,-2.352637,4.655171,-1.870000,4.715000,-0.482637,-0.059829,-7.410237,6.373413,0.518412,6.373413,-7.410237,-0.140000,0.640000,-16,65,-15.641237,64.769166,-15.641237,64.769166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.361583,-1.796299,49.842450,50.679664,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550132,1.434758,0.199562,0.013338,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.154258,tube-mpc,0,-126.340000,54.885000,-2.421769,4.723431,-1.930000,4.785000,-0.491769,-0.061569,-6.495393,6.434403,0.518412,6.434403,-6.495393,-0.180000,0.660000,-11,59,-10.999284,59.280077,-10.999284,59.280077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.071990,-1.958712,46.615056,47.242602,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556131,1.408648,0.151554,0.012072,0.500300,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.164257,tube-mpc,0,-126.340000,54.885000,-2.482257,4.788659,-1.990000,4.855000,-0.492257,-0.066341,-5.946486,6.190445,0.518412,6.190445,-5.946486,-0.160000,0.630000,-10,60,-9.893869,60.034671,-9.893869,60.034671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.908078,-1.409732,46.699648,47.994032,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562140,1.408288,0.155974,0.011941,0.500188,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.174331,tube-mpc,0,-126.340000,54.885000,-2.534529,4.851205,-2.040000,4.915000,-0.494529,-0.063795,-4.787684,4.970653,0.457422,4.970653,-4.787684,-0.140000,0.610000,-15,69,-14.741080,68.581607,-14.741080,68.581607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.271318,-0.434095,44.680188,45.347431,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559624,1.391082,0.146829,0.011811,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.184276,tube-mpc,0,-126.340000,54.885000,-2.577574,4.909626,-2.070000,4.975000,-0.507574,-0.065374,-3.750861,5.580549,0.884349,5.580549,-3.750861,-0.150000,0.650000,-16,57,-15.611480,56.670133,-15.611480,56.670133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.433527,-0.286120,38.855340,39.495066,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560235,1.399575,0.191390,0.014040,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.194398,tube-mpc,0,-126.340000,54.885000,-2.612659,4.965493,-2.100000,5.035000,-0.512659,-0.069507,-3.018985,5.092632,0.335443,5.092632,-3.018985,-0.150000,0.620000,-14,59,-14.328755,58.569015,-14.328755,58.569015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.075374,0.328160,43.155924,44.067404,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561198,1.403948,0.190085,0.017010,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.204327,tube-mpc,0,-126.340000,54.885000,-2.638548,5.016586,-2.120000,5.095000,-0.518548,-0.078414,-1.860183,5.275601,0.335443,5.275601,-1.860183,-0.160000,0.600000,-15,54,-15.421600,54.260762,-15.421600,54.260762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.852219,0.779271,39.852720,41.130752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554679,1.524092,0.203914,0.026909,0.500787,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.214338,tube-mpc,0,-126.340000,54.885000,-2.656152,5.064209,-2.130000,5.145000,-0.526152,-0.080791,-1.311276,4.360757,-0.457422,4.360757,-1.311276,-0.150000,0.580000,-15,59,-14.530186,59.075016,-14.530186,59.075016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.680024,1.503225,39.846809,41.858566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553700,1.675546,0.254619,0.026845,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.224242,tube-mpc,0,-126.340000,54.885000,-2.665239,5.107297,-2.130000,5.175000,-0.535239,-0.067703,-0.396432,2.531068,0.030495,2.531068,-0.396432,-0.160000,0.580000,-15,71,-14.817497,71.348273,-14.817497,71.348273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.153014,2.472212,37.157910,38.806192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550474,1.500180,0.199082,0.027397,0.501103,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.234248,tube-mpc,0,-126.340000,54.885000,-2.666104,5.146612,-2.120000,5.195000,-0.546104,-0.048388,0.701380,1.128308,-0.030495,1.128308,0.701380,-0.160000,0.630000,-18,76,-18.244993,76.347974,-18.244993,76.347974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.004224,2.888487,31.884350,32.917097,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567163,1.525460,0.218878,0.022941,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.244280,tube-mpc,0,-126.340000,54.885000,-2.658699,5.181622,-2.110000,5.215000,-0.548699,-0.033378,0.823360,1.677214,0.030495,1.677214,0.823360,-0.170000,0.700000,-11,63,-10.909597,62.817427,-10.909597,62.817427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.277343,2.555966,29.186606,30.166801,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554320,1.705261,0.250212,0.043579,0.506865,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.254250,tube-mpc,0,-126.340000,54.885000,-2.643277,5.211892,-2.100000,5.245000,-0.543277,-0.033108,1.555235,3.018985,-0.152474,3.018985,1.555235,-0.150000,0.690000,-11,48,-11.179602,47.528486,-11.179602,47.528486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.867656,2.735747,34.151435,37.713205,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563349,1.709497,0.299580,0.035623,0.500826,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.264251,tube-mpc,0,-126.340000,54.885000,-2.619894,5.237600,-2.080000,5.275000,-0.539894,-0.037400,1.433256,3.079975,-0.274453,3.079975,1.433256,-0.150000,0.600000,-3,50,-2.558947,49.544324,-2.558947,49.544324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.700534,3.333053,40.123396,45.351639,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585867,1.481058,0.247468,0.034947,0.501003,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.274281,tube-mpc,0,-126.340000,54.885000,-2.588670,5.258576,-2.060000,5.295000,-0.528670,-0.036424,1.677214,1.250287,-0.091484,1.250287,1.677214,-0.120000,0.540000,-1,65,-0.678907,65.499617,-0.678907,65.499617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.856931,4.583792,42.404320,47.489785,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588969,1.702907,0.270072,0.046974,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.284254,tube-mpc,0,-126.340000,54.885000,-2.550119,5.274545,-2.040000,5.305000,-0.510119,-0.030455,2.714037,-1.189297,-0.152474,-1.189297,2.714037,-0.090000,0.570000,-6,79,-6.080890,79.267353,-6.080890,79.267353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.488673,5.207435,39.282778,39.643803,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578400,1.601541,0.232842,0.030752,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.294289,tube-mpc,0,-126.340000,54.885000,-2.504003,5.285595,-2.010000,5.295000,-0.494003,-0.009405,2.897006,-1.616224,-0.152474,-1.616224,2.897006,-0.090000,0.670000,-1,72,-0.585432,71.552296,-0.585432,71.552296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.917275,4.615224,32.817487,31.985535,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572903,1.579376,0.263937,0.024152,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.304263,tube-mpc,0,-126.340000,54.885000,-2.451139,5.291500,-1.980000,5.285000,-0.471139,0.006500,2.836017,-1.311276,-0.152474,-1.311276,2.836017,-0.090000,0.730000,8,60,8.258518,59.850220,8.258518,59.850220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.768946,4.697450,36.395071,35.195453,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566747,1.500209,0.163311,0.013328,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.314334,tube-mpc,0,-126.340000,54.885000,-2.390934,5.292244,-1.940000,5.295000,-0.450934,-0.002756,3.445913,0.152474,-0.213464,0.152474,3.445913,-0.060000,0.670000,8,47,7.772531,46.883436,7.772531,46.883436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.814478,4.972640,42.621793,42.606828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557173,1.391751,0.140130,0.012150,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.324328,tube-mpc,0,-126.340000,54.885000,-2.324693,5.287732,-1.900000,5.295000,-0.424693,-0.007268,3.323933,0.823360,-0.152474,0.823360,3.323933,-0.040000,0.580000,14,44,14.318587,43.645046,14.318587,43.645046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.205398,4.760030,48.903066,47.814137,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554581,1.390468,0.138483,0.012477,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.334337,tube-mpc,0,-126.340000,54.885000,-2.252192,5.277914,-1.870000,5.305000,-0.382192,-0.027086,3.567892,-0.884349,0.213464,-0.884349,3.567892,-0.010000,0.500000,17,58,17.139005,57.907492,17.139005,57.907492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.846526,5.414058,55.015476,52.923437,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554252,1.386285,0.140330,0.012618,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.344319,tube-mpc,0,-126.340000,54.885000,-2.174062,5.262795,-1.820000,5.285000,-0.354062,-0.022205,4.299767,-3.750861,-0.457422,-3.750861,4.299767,0.060000,0.530000,8,75,8.034416,74.702917,8.034416,74.702917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.129575,6.132716,53.303826,48.573859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553739,1.386703,0.141947,0.012018,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.354395,tube-mpc,0,-126.340000,54.885000,-2.089672,5.242107,-1.770000,5.245000,-0.319672,-0.002893,5.885497,-4.909663,-0.945339,-4.909663,5.885497,0.060000,0.620000,1,73,0.545985,73.464259,0.545985,73.464259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.299057,5.569853,42.149468,38.330673,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558215,1.397954,0.189086,0.013613,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.364396,tube-mpc,0,-126.340000,54.885000,-2.000771,5.216155,-1.700000,5.205000,-0.300771,0.011155,6.190445,-3.567892,-0.762370,-3.567892,6.190445,0.060000,0.700000,3,51,3.275968,51.457976,3.275968,51.457976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.925740,4.689271,36.845079,32.836947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557755,1.397059,0.175821,0.014018,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.374407,tube-mpc,0,-126.340000,54.885000,-1.907047,5.184763,-1.630000,5.185000,-0.277047,-0.000237,6.617372,-1.433256,-0.823360,-1.433256,6.617372,0.040000,0.630000,9,33,8.755708,33.195233,8.755708,33.195233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.276705,4.516708,44.155952,38.474040,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557969,1.397678,0.177650,0.013727,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.384394,tube-mpc,0,-126.340000,54.885000,-1.809229,5.148050,-1.560000,5.175000,-0.249229,-0.026950,6.556382,-0.701380,-0.335443,-0.701380,6.556382,0.060000,0.490000,13,32,13.073490,31.635261,13.073490,31.635261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.339013,4.701014,52.819107,48.133528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556989,1.422724,0.175129,0.013318,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.394395,tube-mpc,0,-126.340000,54.885000,-1.707356,5.105894,-1.490000,5.145000,-0.217356,-0.039106,7.410237,-3.445913,-1.006328,-3.445913,7.410237,0.070000,0.390000,9,57,9.371686,56.969107,9.371686,56.969107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.662877,5.437572,58.111614,52.980722,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557166,1.398713,0.176176,0.014595,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.404399,tube-mpc,0,-126.340000,54.885000,-1.601961,5.058353,-1.410000,5.085000,-0.191961,-0.026647,7.776174,-6.983309,-0.823360,-6.983309,7.776174,0.080000,0.460000,8,77,7.761590,77.105637,7.761590,77.105637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.795598,6.060233,51.125961,46.779904,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557823,1.397272,0.174378,0.013729,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.414394,tube-mpc,0,-126.340000,54.885000,-1.493611,5.005524,-1.320000,5.015000,-0.173611,-0.009476,8.873987,-7.837164,-0.823360,-7.837164,8.873987,0.080000,0.610000,1,68,0.877533,68.108228,0.877533,68.108228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.098913,5.227415,47.052234,41.137387,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557166,1.398191,0.188132,0.013525,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.424316,tube-mpc,0,-126.340000,54.885000,-1.383476,4.947853,-1.220000,4.955000,-0.163476,-0.007147,9.300914,-5.946486,-0.884349,-5.946486,9.300914,0.060000,0.670000,2,42,1.991055,42.173942,1.991055,42.173942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.018434,4.003371,43.118535,36.547430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560000,1.388400,0.136723,0.012615,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.434403,tube-mpc,0,-126.340000,54.885000,-1.269328,4.883935,-1.120000,4.905000,-0.149328,-0.021065,9.788831,-3.506902,-1.189297,-3.506902,9.788831,0.050000,0.560000,2,25,2.201394,24.849041,2.201394,24.849041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.342814,3.233008,47.234787,40.952906,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557768,1.399142,0.175681,0.014820,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.444401,tube-mpc,0,-126.340000,54.885000,-1.154502,4.815395,-1.010000,4.865000,-0.144502,-0.049605,10.642686,-3.445913,-1.128308,-3.445913,10.642686,0.040000,0.400000,-3,31,-2.799715,30.686635,-2.799715,30.686635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.305544,3.234016,52.367069,49.738824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584941,1.431992,0.202628,0.020139,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.454243,tube-mpc,0,-126.340000,54.885000,-1.040290,4.742958,-0.900000,4.805000,-0.140290,-0.062042,11.252582,-6.251434,-1.189297,-6.251434,11.252582,0.030000,0.330000,-8,55,-7.675316,54.657079,-7.675316,54.657079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.127979,3.821576,54.069375,51.062030,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546273,1.490326,0.245990,0.019767,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.464261,tube-mpc,0,-126.340000,54.885000,-0.923286,4.664235,-0.780000,4.725000,-0.143286,-0.060765,12.167426,-9.605862,-1.311276,-9.605862,12.167426,0.010000,0.410000,-16,72,-15.514881,71.616884,-15.514881,71.616884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.085799,4.157772,49.051537,45.905038,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579071,1.447029,0.197526,0.016499,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.474241,tube-mpc,0,-126.340000,54.885000,-0.806481,4.580921,-0.660000,4.615000,-0.146481,-0.034079,11.923467,-11.435550,-1.006328,-11.435550,11.923467,-0.010000,0.560000,-14,72,-13.656518,72.003126,-13.656518,72.003126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.034453,3.130289,42.299259,40.234354,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543895,1.673041,0.265791,0.029397,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.484255,tube-mpc,0,-126.340000,54.885000,-0.689496,4.492507,-0.540000,4.515000,-0.149496,-0.022493,11.679509,-9.727842,-1.128308,-9.727842,11.679509,-0.030000,0.650000,-10,47,-10.376790,46.770743,-10.376790,46.770743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.029559,1.316527,38.919642,39.538941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565887,1.613592,0.204140,0.017985,0.501545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.494275,tube-mpc,0,-126.340000,54.885000,-0.573151,4.399326,-0.420000,4.435000,-0.153151,-0.035674,10.886644,-7.288257,-1.677214,-7.288257,10.886644,-0.050000,0.590000,-2,26,-2.221171,25.775030,-2.221171,25.775030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.249115,0.529568,38.297048,44.116814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551628,1.554924,0.206069,0.015548,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.504327,tube-mpc,0,-126.340000,54.885000,-0.457654,4.301247,-0.310000,4.365000,-0.147654,-0.063753,9.605862,-6.495393,-1.128308,-6.495393,9.605862,-0.040000,0.430000,7,26,6.569462,26.381570,6.569462,26.381570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.777028,1.514248,45.801961,58.630105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553757,1.404286,0.150665,0.011958,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.514323,tube-mpc,0,-126.340000,54.885000,-0.344487,4.199265,-0.220000,4.275000,-0.124487,-0.075735,8.630029,-9.727842,-1.189297,-9.727842,8.630029,-0.020000,0.320000,11,58,11.130967,58.068391,11.130967,58.068391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.739969,3.919764,52.742640,67.514787,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552774,1.401544,0.145920,0.012332,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.524324,tube-mpc,0,-126.340000,54.885000,-0.233441,4.092942,-0.130000,4.165000,-0.103441,-0.072058,8.142112,-13.570186,-0.396432,-13.570186,8.142112,0.000000,0.420000,10,79,9.929511,78.729438,9.929511,78.729438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.756691,5.452796,55.765289,65.028567,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554806,1.395022,0.133216,0.011966,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.534403,tube-mpc,0,-126.340000,54.885000,-0.124205,3.981583,-0.050000,4.025000,-0.074205,-0.043417,7.654195,-14.728989,-1.189297,-14.728989,7.654195,0.020000,0.590000,9,73,9.364501,72.927828,9.364501,72.927828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.145994,5.299570,57.414349,61.539360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568881,1.401598,0.186834,0.014315,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.544398,tube-mpc,0,-126.340000,54.885000,-0.019016,3.867143,0.020000,3.895000,-0.039016,-0.027857,7.166278,-12.777322,-0.274453,-12.777322,7.166278,0.040000,0.680000,10,47,10.175976,46.568355,10.175976,46.568355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.337089,4.202951,53.929520,58.264133,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557711,1.405361,0.177637,0.014925,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.554394,tube-mpc,0,-126.340000,54.885000,0.082580,3.748872,0.090000,3.785000,-0.007420,-0.036128,5.580549,-11.130602,-0.518412,-11.130602,5.580549,0.060000,0.590000,20,36,20.100304,36.148525,20.100304,36.148525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.383463,3.728888,52.325404,60.474088,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557670,1.400994,0.173955,0.015393,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.564392,tube-mpc,0,-126.340000,54.885000,0.180154,3.626897,0.150000,3.675000,0.030154,-0.048103,5.031642,-10.825654,-0.945339,-10.825654,5.031642,0.100000,0.470000,19,40,18.720945,39.937156,18.720945,39.937156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.083743,3.836898,54.761609,66.376193,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557971,1.400349,0.187618,0.013379,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.574407,tube-mpc,0,-126.340000,54.885000,0.273369,3.501223,0.210000,3.565000,0.063369,-0.063777,5.641538,-11.923467,-0.640391,-11.923467,5.641538,0.160000,0.400000,3,51,2.694535,51.002854,2.694535,51.002854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.019516,3.081765,61.427761,66.904670,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557820,1.402314,0.176001,0.014470,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.584313,tube-mpc,0,-126.340000,54.885000,0.360692,3.373640,0.270000,3.425000,0.090692,-0.051360,5.580549,-15.338885,-0.640391,-15.338885,5.580549,0.130000,0.450000,1,73,1.351016,73.418398,1.351016,73.418398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.137272,2.156883,60.667970,62.736317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552607,1.394234,0.142685,0.013548,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.594395,tube-mpc,0,-126.340000,54.885000,0.444151,3.240633,0.330000,3.265000,0.114151,-0.024367,5.275601,-16.192739,-0.091484,-16.192739,5.275601,0.080000,0.560000,5,72,5.432189,71.568943,5.432189,71.568943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.127408,0.822432,58.917626,66.272030,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557381,1.402727,0.186412,0.014339,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.604399,tube-mpc,0,-126.340000,54.885000,0.521149,3.105695,0.390000,3.105000,0.131149,0.000695,4.909663,-15.582843,-0.335443,-15.582843,4.909663,0.060000,0.640000,6,59,6.128069,59.163823,6.128069,59.163823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.416188,-0.670306,57.159034,68.994956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558112,1.402439,0.176025,0.013642,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.614394,tube-mpc,0,-126.340000,54.885000,0.591899,2.968102,0.440000,2.955000,0.151899,0.013102,4.116798,-13.875134,-0.640391,-13.875134,4.116798,0.070000,0.620000,7,45,7.017390,45.416745,7.017390,45.416745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.709935,-2.234274,55.836492,67.569650,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557273,1.402122,0.174296,0.014796,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.624402,tube-mpc,0,-126.340000,54.885000,0.656149,2.827784,0.480000,2.825000,0.176149,0.002784,3.018985,-12.350394,-0.579401,-12.350394,3.018985,0.080000,0.520000,11,39,10.661153,38.514738,10.661153,38.514738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.729595,-3.232349,57.706574,66.692108,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556299,1.402265,0.174590,0.013308,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.634400,tube-mpc,0,-126.340000,54.885000,0.713399,2.685214,0.510000,2.685000,0.203399,0.000214,2.653048,-14.728989,-0.640391,-14.728989,2.653048,0.080000,0.440000,8,63,8.029862,62.824524,8.029862,62.824524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.976294,-2.122000,61.429901,68.101254,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557667,1.401069,0.173626,0.015097,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.644272,tube-mpc,0,-126.340000,54.885000,0.762766,2.542326,0.540000,2.525000,0.222766,0.017326,1.982162,-16.802635,-1.006328,-16.802635,1.982162,0.100000,0.480000,4,77,4.023016,77.425859,4.023016,77.425859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.222290,-1.852927,58.200440,67.334704,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549611,1.394336,0.144346,0.013677,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.654242,tube-mpc,0,-126.340000,54.885000,0.805083,2.396061,0.560000,2.345000,0.245083,0.051061,1.372266,-18.571334,-0.640391,-18.571334,1.372266,0.080000,0.630000,4,81,4.356864,80.668205,4.356864,80.668205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.883456,-2.316147,58.416704,68.316530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538628,1.395392,0.144007,0.011593,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.664316,tube-mpc,0,-126.340000,54.885000,0.839827,2.246473,0.580000,2.175000,0.259827,0.071473,1.738204,-16.619667,-0.579401,-16.619667,1.738204,0.070000,0.720000,-4,57,-4.439561,57.160588,-4.439561,57.160588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.399060,-3.810454,59.812330,68.572541,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550804,1.394903,0.150062,0.013729,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.674400,tube-mpc,0,-126.340000,54.885000,0.866240,2.095126,0.590000,2.035000,0.276240,0.060126,0.030495,-14.789979,-0.152474,-14.789979,0.030495,0.030000,0.660000,8,44,8.271336,44.492119,8.271336,44.492119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.634649,-4.773920,55.550959,60.629134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558453,1.401147,0.172052,0.015707,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.684395,tube-mpc,0,-126.340000,54.885000,0.883881,1.943752,0.590000,1.895000,0.293881,0.048752,-0.884349,-13.082270,-0.457422,-13.082270,-0.884349,0.030000,0.540000,10,39,10.251849,38.913628,10.251849,38.913628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.915832,-3.971210,61.526666,60.869746,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556177,1.401699,0.186463,0.013550,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.694392,tube-mpc,0,-126.340000,54.885000,0.892777,1.791180,0.580000,1.765000,0.312777,0.026180,-2.043152,-14.241072,-0.701380,-14.241072,-2.043152,0.040000,0.430000,11,55,11.392526,55.374545,11.392526,55.374545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.701187,-2.182350,61.284111,63.078835,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558134,1.402760,0.186891,0.013487,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.704396,tube-mpc,0,-126.340000,54.885000,0.892691,1.637518,0.570000,1.605000,0.322691,0.032518,-1.372266,-16.619667,-0.091484,-16.619667,-1.372266,0.080000,0.460000,-9,73,-8.936637,72.735678,-8.936637,72.735678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.981605,-0.368446,58.023416,60.118095,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556167,1.401775,0.174135,0.014305,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.714397,tube-mpc,0,-126.340000,54.885000,0.883414,1.483128,0.560000,1.445000,0.323414,0.038128,-1.616224,-17.656490,-0.274453,-17.656490,-1.616224,0.050000,0.580000,-14,71,-14.229968,71.263337,-14.229968,71.263337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.456361,-0.191374,47.557400,55.760273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556594,1.402544,0.184223,0.013102,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.724392,tube-mpc,0,-126.340000,54.885000,0.864782,1.328251,0.540000,1.285000,0.324782,0.043251,-2.104141,-16.314719,-0.579401,-16.314719,-2.104141,0.020000,0.650000,-16,54,-15.694076,54.062568,-15.694076,54.062568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.467612,-0.169965,43.194895,48.638706,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556271,1.402438,0.174134,0.014094,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.734269,tube-mpc,0,-126.340000,54.885000,0.837027,1.174834,0.520000,1.145000,0.317027,0.029834,-2.592058,-13.509197,-0.274453,-13.509197,-2.592058,-0.010000,0.600000,-17,33,-16.975056,33.468798,-16.975056,33.468798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.057582,0.873004,42.955767,43.958269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555562,1.395404,0.141067,0.012162,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.744347,tube-mpc,0,-126.340000,54.885000,0.799001,1.018086,0.490000,1.015000,0.309001,0.003086,-3.689871,-13.387218,-0.152474,-13.387218,-3.689871,-0.040000,0.450000,-14,43,-13.933002,42.773447,-13.933002,42.773447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.573591,4.218467,50.518047,53.420995,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558193,1.395825,0.145596,0.013911,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.754397,tube-mpc,0,-126.340000,54.885000,0.751210,0.861760,0.450000,0.875000,0.301210,-0.013240,-4.299767,-14.119093,-0.457422,-14.119093,-4.299767,-0.080000,0.420000,-14,51,-14.099004,50.739575,-14.099004,50.739575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.164733,7.607596,55.236526,59.147385,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557578,1.402195,0.174098,0.013766,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.764393,tube-mpc,0,-126.340000,54.885000,0.693821,0.706450,0.410000,0.725000,0.283821,-0.018550,-5.336590,-16.009771,-0.823360,-16.009771,-5.336590,-0.100000,0.460000,-15,63,-14.708366,62.900670,-14.708366,62.900670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.634139,11.073514,56.133812,59.879312,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556779,1.401906,0.173296,0.014708,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.774401,tube-mpc,0,-126.340000,54.885000,0.626453,0.551288,0.360000,0.555000,0.266453,-0.003712,-5.824507,-17.717479,-0.518412,-17.717479,-5.824507,-0.110000,0.520000,-21,74,-21.397312,73.909956,-21.397312,73.909956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.361887,14.356316,56.295798,58.639000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557071,1.403154,0.174451,0.014941,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.784392,tube-mpc,0,-126.340000,54.885000,0.549293,0.396925,0.300000,0.395000,0.249293,0.001925,-6.861330,-17.046594,-0.823360,-17.046594,-6.861330,-0.140000,0.610000,-20,62,-20.280341,62.062138,-20.280341,62.062138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.176851,16.320480,54.001038,54.814005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558599,1.401067,0.174272,0.013116,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.794402,tube-mpc,0,-126.340000,54.885000,0.462058,0.242969,0.230000,0.235000,0.232058,0.007969,-8.203101,-15.338885,-0.823360,-15.338885,-8.203101,-0.170000,0.620000,-16,48,-15.531065,48.053007,-15.531065,48.053007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.063325,18.718363,56.940302,58.872858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557493,1.802407,0.847240,0.041294,0.501123,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.804242,tube-mpc,0,-126.340000,54.885000,0.366627,0.092447,0.160000,0.105000,0.206627,-0.012553,-8.995966,-13.387218,-0.579401,-13.387218,-8.995966,-0.170000,0.550000,-19,37,-19.410196,36.767236,-19.410196,36.767236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.585681,21.281378,63.171010,69.170457,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542836,1.457985,0.182615,0.016795,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.814281,tube-mpc,0,-126.340000,54.885000,0.259435,-0.060112,0.070000,-0.025000,0.189435,-0.035112,-9.239925,-13.570186,-0.274453,-13.570186,-9.239925,-0.170000,0.440000,-29,47,-28.517890,46.618455,-28.517890,46.618455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.532682,23.972940,66.488647,76.617885,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590074,1.610454,0.235385,0.030611,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.824242,tube-mpc,0,-126.340000,54.885000,0.143341,-0.210325,-0.020000,-0.175000,0.163341,-0.035325,-9.666852,-15.460864,-0.396432,-15.460864,-9.666852,-0.200000,0.420000,-34,66,-33.842423,65.577363,-33.842423,65.577363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.421686,26.200184,65.134295,74.822523,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547842,1.571353,0.197526,0.018251,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.834246,tube-mpc,0,-126.340000,54.885000,0.017080,-0.359886,-0.110000,-0.345000,0.127080,-0.014886,-10.276748,-18.510344,-0.274453,-18.510344,-10.276748,-0.270000,0.500000,-34,87,-33.605000,87.433827,-33.605000,87.433827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.547406,28.604684,65.660895,73.630604,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568516,1.601241,0.224564,0.018667,0.500471,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.844244,tube-mpc,0,-126.340000,54.885000,-0.118670,-0.507931,-0.220000,-0.515000,0.101330,0.007069,-11.862478,-18.266386,-0.640391,-18.266386,-11.862478,-0.310000,0.660000,-26,76,-26.409022,75.564662,-26.409022,75.564662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.668939,30.119707,70.926178,77.429229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546145,1.645258,0.243587,0.022387,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.854257,tube-mpc,0,-126.340000,54.885000,-0.264042,-0.654620,-0.330000,-0.675000,0.065958,0.020380,-13.509197,-15.460864,-0.518412,-15.460864,-13.509197,-0.290000,0.710000,-26,50,-25.629888,50.255618,-25.629888,50.255618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.463398,32.463750,80.502654,89.752714,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557586,1.421661,0.141451,0.012422,0.500440,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.864265,tube-mpc,0,-126.340000,54.885000,-0.418589,-0.799539,-0.460000,-0.815000,0.041411,0.015461,-13.936124,-12.533363,-0.701380,-12.533363,-13.936124,-0.280000,0.590000,-33,37,-32.884389,37.040686,-32.884389,37.040686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.461228,34.756890,85.040188,98.709333,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562500,1.411093,0.134396,0.012118,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.874331,tube-mpc,0,-126.340000,54.885000,-0.583155,-0.943469,-0.610000,-0.945000,0.026845,0.001531,-15.460864,-13.204249,-0.701380,-13.204249,-15.460864,-0.300000,0.490000,-27,51,-27.363297,51.497203,-27.363297,51.497203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.859473,36.553099,83.001944,98.573014,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551444,1.393036,0.132737,0.011532,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.884399,tube-mpc,0,-126.340000,54.885000,-0.756709,-1.085505,-0.770000,-1.085000,0.013291,-0.000505,-15.765812,-15.765812,-0.335443,-15.765812,-15.765812,-0.300000,0.450000,-35,78,-34.653810,78.368472,-34.653810,78.368472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.460988,38.324394,84.185091,97.793802,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559056,1.405286,0.176582,0.016186,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.894398,tube-mpc,0,-126.340000,54.885000,-0.937661,-1.224538,-0.920000,-1.245000,-0.017661,0.020462,-16.314719,-18.144407,-0.579401,-18.144407,-16.314719,-0.310000,0.570000,-41,92,-40.798548,92.005996,-40.798548,92.005996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.328898,39.158112,81.313106,92.463522,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558859,1.404680,0.199633,0.014893,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.904400,tube-mpc,0,-126.340000,54.885000,-1.126978,-1.361509,-1.090000,-1.405000,-0.036978,0.043491,-17.473521,-16.924615,-0.823360,-16.924615,-17.473521,-0.360000,0.710000,-34,74,-33.920987,74.086796,-33.920987,74.086796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.736361,39.181632,82.288182,92.420816,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558461,1.404554,0.203894,0.015009,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.914398,tube-mpc,0,-126.340000,54.885000,-1.324249,-1.496244,-1.270000,-1.545000,-0.054249,0.048756,-19.730136,-13.692166,-0.823360,-13.692166,-19.730136,-0.380000,0.730000,-19,48,-19.221517,47.530792,-19.221517,47.530792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.291071,40.258057,89.472262,102.855511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557810,1.404721,0.175231,0.013933,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.924402,tube-mpc,0,-126.340000,54.885000,-1.529352,-1.628792,-1.470000,-1.655000,-0.059352,0.026208,-21.376856,-11.557530,-1.128308,-11.557530,-21.376856,-0.320000,0.580000,-18,42,-18.254124,42.334046,-18.254124,42.334046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.261427,41.198150,93.793203,111.977336,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556646,1.404128,0.176200,0.015178,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.934399,tube-mpc,0,-126.340000,54.885000,-1.741730,-1.758937,-1.680000,-1.775000,-0.061730,0.016063,-21.254876,-11.252582,-1.372266,-11.252582,-21.254876,-0.240000,0.470000,-36,51,-36.090660,50.507820,-36.090660,50.507820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.427576,41.339277,90.662443,109.702635,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559102,1.406697,0.175317,0.015967,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.944394,tube-mpc,0,-126.340000,54.885000,-1.961101,-1.886667,-1.900000,-1.895000,-0.061101,0.008333,-21.986752,-14.850968,-1.555235,-14.850968,-21.986752,-0.290000,0.440000,-32,84,-31.657480,84.495946,-31.657480,84.495946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.745855,40.989717,81.534147,99.845482,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556859,1.405156,0.190285,0.014308,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.954405,tube-mpc,0,-126.340000,54.885000,-2.187555,-2.012180,-2.120000,-2.045000,-0.067555,0.032820,-23.023575,-16.436698,-0.762370,-16.436698,-23.023575,-0.320000,0.730000,-26,77,-26.143940,77.110972,-26.143940,77.110972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.580639,40.710282,85.305574,101.787545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557459,1.695152,0.252946,0.034587,0.500766,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.964330,tube-mpc,0,-126.340000,54.885000,-2.418310,-2.134164,-2.350000,-2.185000,-0.068310,0.050836,-23.267533,-14.911958,-0.518412,-14.911958,-23.267533,-0.300000,0.700000,-31,71,-31.265633,70.675608,-31.265633,70.675608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.117707,42.867331,91.277539,110.591653,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563608,1.440356,0.207117,0.018386,0.500524,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.974278,tube-mpc,0,-126.340000,54.885000,-2.655493,-2.253967,-2.590000,-2.325000,-0.065493,0.071033,-24.487325,-12.716332,-1.372266,-12.716332,-24.487325,-0.310000,0.740000,-24,53,-23.899920,52.794441,-23.899920,52.794441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.176517,43.890197,86.719261,105.959618,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555772,1.449217,0.202628,0.020042,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.984282,tube-mpc,0,-126.340000,54.885000,-2.899525,-2.371918,-2.830000,-2.435000,-0.069525,0.063082,-25.524149,-10.520706,-1.128308,-10.520706,-25.524149,-0.260000,0.640000,-25,44,-25.059465,44.398132,-25.059465,44.398132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.106371,44.265730,87.131152,107.675339,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556638,1.784547,0.229208,0.021555,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.994247,tube-mpc,0,-126.340000,54.885000,-3.147720,-2.486888,-3.070000,-2.535000,-0.077720,0.048112,-26.378003,-11.191592,-2.043152,-11.191592,-26.378003,-0.280000,0.490000,-20,64,-20.038490,63.901376,-20.038490,63.901376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.599132,44.255499,83.528016,104.227970,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554042,1.569357,0.234267,0.019356,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.004276,tube-mpc,0,-126.340000,54.885000,-3.402238,-2.600050,-3.330000,-2.635000,-0.072238,0.034950,-27.231857,-11.618519,-1.616224,-11.618519,-27.231857,-0.190000,0.530000,-28,66,-27.544619,65.530948,-27.544619,65.530948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.955675,43.159613,81.010373,99.084469,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561060,1.548243,0.210137,0.026272,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.014278,tube-mpc,0,-126.340000,54.885000,-3.660342,-2.710355,-3.610000,-2.745000,-0.050342,0.034645,-27.475816,-11.313571,-2.043152,-11.313571,-27.475816,-0.260000,0.590000,-18,60,-18.271095,59.667248,-18.271095,59.667248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.703561,41.239222,75.084797,93.183139,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552383,1.454253,0.200296,0.016438,0.500914,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.024271,tube-mpc,0,-126.340000,54.885000,-3.922042,-2.818032,-3.880000,-2.845000,-0.042042,0.026968,-29.122535,-10.398727,-1.494245,-10.398727,-29.122535,-0.190000,0.610000,-14,51,-14.465386,51.402838,-14.465386,51.402838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.449228,40.483532,78.008732,98.819442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545610,1.442153,0.166820,0.014544,0.500227,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.034274,tube-mpc,0,-126.340000,54.885000,-4.187381,-2.923300,-4.170000,-2.935000,-0.017381,0.011700,-29.549462,-9.056956,-2.348100,-9.056956,-29.549462,-0.220000,0.540000,-6,47,-6.366512,46.972264,-6.366512,46.972264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.820708,39.589750,75.815586,98.062046,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543609,1.433065,0.171855,0.015652,0.500589,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.044273,tube-mpc,0,-126.340000,54.885000,-4.455566,-3.026046,-4.470000,-3.015000,0.014434,-0.011046,-29.793421,-8.752008,-2.165131,-8.752008,-29.793421,-0.180000,0.510000,-8,47,-7.975940,46.705891,-7.975940,46.705891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.699295,38.614318,74.398804,97.768459,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543158,1.448031,0.172775,0.014604,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.054285,tube-mpc,0,-126.340000,54.885000,-4.726544,-3.126455,-4.760000,-3.105000,0.033456,-0.021455,-29.061545,-9.849821,-2.226120,-9.849821,-29.061545,-0.140000,0.460000,-20,61,-19.750450,60.941951,-19.750450,60.941951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.916934,37.666063,76.827924,95.103831,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558245,1.472074,0.195596,0.020550,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.064249,tube-mpc,0,-126.340000,54.885000,-4.998201,-3.223971,-5.040000,-3.185000,0.041799,-0.038971,-28.024722,-10.581696,-1.921172,-10.581696,-28.024722,-0.060000,0.510000,-41,63,-40.501791,62.975997,-40.501791,62.975997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.790074,35.184072,79.094833,89.933110,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554256,1.449992,0.211813,0.017451,0.500868,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.074280,tube-mpc,0,-126.340000,54.885000,-5.273238,-3.319769,-5.320000,-3.285000,0.046762,-0.034769,-27.536805,-8.873987,-1.738204,-8.873987,-27.536805,-0.240000,0.570000,-23,46,-22.522807,45.856392,-22.522807,45.856392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.205544,31.165128,76.266383,91.278117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554283,1.534355,0.208646,0.015240,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.084274,tube-mpc,0,-126.340000,54.885000,-5.548332,-3.412894,-5.580000,-3.355000,0.031668,-0.057894,-27.719774,-7.898153,-1.799193,-7.898153,-27.719774,-0.280000,0.530000,-16,40,-15.922770,40.123089,-15.922770,40.123089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.728409,29.972374,81.149480,103.509376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553311,1.454878,0.197335,0.016090,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.094274,tube-mpc,0,-126.340000,54.885000,-5.824176,-3.503809,-5.850000,-3.435000,0.025824,-0.068809,-27.902743,-7.898153,-2.104141,-7.898153,-27.902743,-0.260000,0.450000,-17,48,-16.748167,47.696301,-16.748167,47.696301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.574950,30.114664,79.048396,102.740449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549163,1.441940,0.166100,0.016128,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.104276,tube-mpc,0,-126.340000,54.885000,-6.100206,-3.592545,-6.120000,-3.505000,0.019794,-0.087545,-26.987899,-8.873987,-1.860183,-8.873987,-26.987899,-0.220000,0.440000,-30,57,-30.126701,56.550539,-30.126701,56.550539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.214848,30.299074,76.221339,95.659882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550735,1.563833,0.199567,0.016168,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.114428,tube-mpc,0,-126.340000,54.885000,-6.380034,-3.680435,-6.390000,-3.585000,0.009966,-0.095435,-26.438993,-9.300914,-2.226120,-9.300914,-26.438993,-0.260000,0.480000,-31,58,-30.563370,57.516275,-30.563370,57.516275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.284308,28.788419,72.508773,87.349262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574855,1.456777,0.204825,0.019078,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.124286,tube-mpc,0,-126.340000,54.885000,-6.650962,-3.763751,-6.650000,-3.675000,-0.000962,-0.088751,-26.012065,-8.934977,-1.921172,-8.934977,-26.012065,-0.280000,0.530000,-31,52,-31.259331,51.899314,-31.259331,51.899314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.929974,28.312379,69.922835,86.748044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550476,1.435180,0.196400,0.018125,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.134276,tube-mpc,0,-126.340000,54.885000,-6.924324,-3.846239,-6.910000,-3.745000,-0.014324,-0.101239,-25.890086,-7.837164,-2.165131,-7.837164,-25.890086,-0.320000,0.520000,-26,44,-26.146171,43.650880,-26.146171,43.650880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.857522,28.229782,66.376492,85.494919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549968,1.582227,0.204896,0.015618,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.144249,tube-mpc,0,-126.340000,54.885000,-7.195512,-3.926699,-7.170000,-3.815000,-0.025512,-0.111699,-25.829097,-7.349247,-2.226120,-7.349247,-25.829097,-0.300000,0.490000,-27,42,-27.494663,42.132865,-27.494663,42.132865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.158157,28.722127,64.494878,86.159592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569629,1.497839,0.216315,0.017623,0.501015,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.154256,tube-mpc,0,-126.340000,54.885000,-7.465523,-4.005639,-7.420000,-3.885000,-0.045523,-0.120639,-25.524149,-7.898153,-2.287110,-7.898153,-25.524149,-0.300000,0.420000,-29,53,-29.409850,53.170567,-29.409850,53.170567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.915933,29.076545,62.342619,81.897417,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.884848,1.653832,0.248608,0.025685,0.502164,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008325,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.164975,tube-mpc,0,-126.340000,54.885000,-7.751886,-4.088297,-7.690000,-3.965000,-0.061886,-0.123297,-25.158211,-9.239925,-2.226120,-9.239925,-25.158211,-0.310000,0.450000,-30,63,-30.127144,62.758719,-30.127144,62.758719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.574905,28.908453,60.806485,77.492917,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584930,1.775775,0.251628,0.036305,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.174251,tube-mpc,0,-126.340000,54.885000,-7.996936,-4.158333,-7.920000,-4.035000,-0.076936,-0.123333,-25.585138,-8.873987,-1.921172,-8.873987,-25.585138,-0.320000,0.520000,-23,55,-23.404885,54.774499,-23.404885,54.774499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.195968,28.167005,58.935935,73.413444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.747887,1.742110,0.230888,0.030342,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008262,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.184248,tube-mpc,0,-126.340000,54.885000,-8.257764,-4.232353,-8.170000,-4.115000,-0.087764,-0.117353,-24.853263,-7.776174,-2.043152,-7.776174,-24.853263,-0.300000,0.560000,-29,43,-28.882729,42.961909,-28.882729,42.961909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.980268,28.459506,58.558090,75.793670,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564517,1.691422,0.238960,0.022118,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.194246,tube-mpc,0,-126.340000,54.885000,-8.514849,-4.304965,-8.410000,-4.175000,-0.104849,-0.129965,-24.853263,-7.776174,-2.409089,-7.227268,-25.097221,-0.310000,0.490000,-25,48,-25.214114,48.324144,-25.214114,48.324144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.217786,28.297973,59.499159,74.162581,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587153,1.855695,0.264733,0.046231,0.501438,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.204252,tube-mpc,0,-126.340000,54.885000,-8.767972,-4.376318,-8.660000,-4.235000,-0.107972,-0.141318,-25.097221,-7.715185,-2.653048,-7.715185,-25.097221,-0.310000,0.470000,-19,50,-18.686962,49.567004,-18.686962,49.567004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.457152,27.725614,59.244103,73.342755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571013,1.601027,0.213715,0.023902,0.500814,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.214249,tube-mpc,0,-126.340000,54.885000,-9.016370,-4.446401,-8.890000,-4.305000,-0.126370,-0.141401,-24.182377,-8.447060,-2.287110,-8.447060,-24.182377,-0.260000,0.460000,-30,57,-29.836293,56.887845,-29.836293,56.887845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.722042,27.767326,60.228632,73.692360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568974,1.632399,0.212778,0.018727,0.500502,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.224242,tube-mpc,0,-126.340000,54.885000,-9.259782,-4.515345,-9.130000,-4.385000,-0.129782,-0.130345,-23.633471,-8.630029,-2.470079,-8.630029,-23.633471,-0.280000,0.500000,-28,57,-28.113272,56.574813,-28.113272,56.574813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.874264,25.447127,60.018748,67.233143,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549907,1.709481,0.218448,0.024418,0.501129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.234252,tube-mpc,0,-126.340000,54.885000,-9.498397,-4.583404,-9.360000,-4.455000,-0.138397,-0.128404,-23.511492,-8.752008,-2.348100,-8.752008,-23.511492,-0.310000,0.530000,-21,55,-20.768565,55.378511,-20.768565,55.378511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.764900,23.765193,59.920783,68.346976,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.093452,1.778938,0.268647,0.046754,0.501062,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.244259,tube-mpc,0,-126.340000,54.885000,-9.731397,-4.650541,-9.590000,-4.535000,-0.141397,-0.115541,-22.901596,-7.837164,-2.348100,-7.837164,-22.901596,-0.280000,0.540000,-24,48,-23.933143,48.301737,-23.933143,48.301737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.426360,22.732176,59.077899,68.544114,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.118951,1.744389,0.229704,0.034177,0.501029,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.254246,tube-mpc,0,-126.340000,54.885000,-9.958109,-4.716753,-9.830000,-4.585000,-0.128109,-0.131753,-22.718627,-7.044299,-1.982162,-7.044299,-22.718627,-0.260000,0.500000,-21,44,-20.940449,43.766166,-20.940449,43.766166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.812727,20.839846,60.073609,65.842335,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569873,1.755739,0.234261,0.031985,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.264256,tube-mpc,0,-126.340000,54.885000,-10.179220,-4.782426,-10.050000,-4.655000,-0.129220,-0.127426,-22.657637,-6.739351,-1.738204,-6.739351,-22.657637,-0.280000,0.500000,-13,42,-12.681599,41.577459,-12.681599,41.577459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.467530,19.106179,61.695740,67.409474,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.614045,1.508630,0.209281,0.019899,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.274248,tube-mpc,0,-126.340000,54.885000,-10.393543,-4.847390,-10.270000,-4.725000,-0.123543,-0.122390,-22.047741,-8.203101,-1.677214,-8.203101,-22.047741,-0.220000,0.420000,-19,61,-18.828445,61.139234,-18.828445,61.139234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.757626,18.621596,66.313304,72.302969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.590658,1.597956,0.220569,0.029839,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.284277,tube-mpc,0,-126.340000,54.885000,-10.601993,-4.912102,-10.490000,-4.805000,-0.111993,-0.107102,-21.437845,-10.154769,-1.677214,-10.154769,-21.437845,-0.200000,0.470000,-20,75,-20.352899,74.863129,-20.352899,74.863129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.042902,17.051071,66.205055,70.554966,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562381,1.726610,0.355640,0.112256,0.501101,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.295832,tube-mpc,0,-126.340000,54.885000,-10.833602,-4.986184,-10.730000,-4.915000,-0.103602,-0.071184,-20.462012,-9.483883,-2.226120,-9.483883,-20.462012,-0.200000,0.620000,-21,59,-20.625330,59.458970,-20.625330,59.458970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.711874,14.526065,67.470047,75.135516,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593460,1.787375,0.243027,0.040421,0.504742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.304245,tube-mpc,0,-126.340000,54.885000,-10.996270,-5.039874,-10.900000,-4.975000,-0.096270,-0.064874,-20.157064,-7.227268,-1.982162,-7.227268,-20.157064,-0.220000,0.620000,-14,41,-13.611451,40.610198,-13.611451,40.610198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.014777,11.963201,69.049645,73.430380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595905,1.596993,0.211848,0.024714,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.314250,tube-mpc,0,-126.340000,54.885000,-11.183013,-5.103539,-11.090000,-5.035000,-0.093013,-0.068539,-19.730136,-6.434403,-1.982162,-6.434403,-19.730136,-0.220000,0.510000,-9,43,-9.232861,42.560094,-9.232861,42.560094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.831739,9.992636,71.222262,72.423018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581137,1.986105,0.327277,0.032965,0.501136,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008441,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.324245,tube-mpc,0,-126.340000,54.885000,-11.362149,-5.167030,-11.290000,-5.085000,-0.072149,-0.082030,-18.388365,-6.495393,-1.921172,-6.495393,-18.388365,-0.190000,0.450000,-15,47,-15.484472,46.861631,-15.484472,46.861631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.453592,8.047750,70.252222,70.666409,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569272,1.735767,0.218061,0.037524,0.501034,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.334248,tube-mpc,0,-126.340000,54.885000,-11.533858,-5.230546,-11.440000,-5.155000,-0.093858,-0.075546,-16.924615,-7.532216,-1.982162,-7.532216,-16.924615,-0.170000,0.460000,-26,55,-26.332142,54.640038,-26.332142,54.640038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.033634,6.000876,66.840531,69.236228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585237,1.567075,0.219572,0.021040,0.503203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.344247,tube-mpc,0,-126.340000,54.885000,-11.697776,-5.294085,-11.590000,-5.235000,-0.107776,-0.059085,-14.546020,-8.081122,-1.921172,-8.081122,-14.546020,-0.200000,0.470000,-38,59,-37.983808,59.425906,-37.983808,59.425906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.942037,3.534895,64.671318,71.242948,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565854,1.667109,0.206807,0.023155,0.500625,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.354244,tube-mpc,0,-126.340000,54.885000,-11.853855,-5.357742,-11.740000,-5.315000,-0.113855,-0.042742,-14.789979,-9.727842,-1.250287,-9.727842,-14.789979,-0.290000,0.500000,-19,72,-18.902942,71.588837,-18.902942,71.588837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.955153,1.120620,63.696309,73.238054,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555209,1.463107,0.215813,0.019453,0.500591,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.364245,tube-mpc,0,-126.340000,54.885000,-12.002089,-5.421625,-11.880000,-5.405000,-0.122089,-0.016625,-14.241072,-9.056956,-1.738204,-9.056956,-14.241072,-0.280000,0.590000,-17,60,-17.292644,60.302019,-17.292644,60.302019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.539176,0.483107,66.529205,74.352771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552870,1.450269,0.198929,0.018834,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.374244,tube-mpc,0,-126.340000,54.885000,-12.142329,-5.485766,-12.020000,-5.475000,-0.122329,-0.010766,-14.241072,-6.861330,-1.982162,-6.861330,-14.241072,-0.240000,0.640000,-14,37,-14.495314,37.101945,-14.495314,37.101945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.228393,-0.222654,64.345802,68.587395,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560464,1.685727,0.239535,0.026360,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.384250,tube-mpc,0,-126.340000,54.885000,-12.274637,-5.550280,-12.150000,-5.535000,-0.124637,-0.015280,-13.814145,-6.007476,-1.921172,-6.007476,-13.814145,-0.190000,0.510000,-17,40,-16.870866,39.678236,-16.870866,39.678236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.941785,-0.680115,66.528269,66.473940,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581333,1.759426,0.233262,0.038084,0.501375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.394260,tube-mpc,0,-126.340000,54.885000,-12.398938,-5.615204,-12.290000,-5.595000,-0.108938,-0.020204,-12.655342,-6.861330,-1.860183,-6.861330,-12.655342,-0.180000,0.430000,-20,53,-19.783312,52.876020,-19.783312,52.876020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.937744,-1.431451,65.853803,67.053296,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595676,1.793068,0.247326,0.033556,0.501039,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.404253,tube-mpc,0,-126.340000,54.885000,-12.514982,-5.680454,-12.410000,-5.675000,-0.104982,-0.005454,-11.862478,-9.361904,-1.372266,-9.361904,-11.862478,-0.190000,0.450000,-19,73,-18.853345,72.823759,-18.853345,72.823759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.413987,-2.019073,64.868430,68.687830,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572956,1.598200,0.216471,0.023677,0.505833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.414248,tube-mpc,0,-126.340000,54.885000,-12.623014,-5.746193,-12.520000,-5.765000,-0.103014,0.018807,-10.703675,-10.703675,-1.372266,-10.703675,-10.703675,-0.190000,0.570000,-22,75,-22.202983,75.281923,-22.202983,75.281923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.870805,-2.556029,66.643473,73.439432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559118,1.582448,0.238300,0.034032,0.505073,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.424247,tube-mpc,0,-126.340000,54.885000,-12.723090,-5.812479,-12.620000,-5.855000,-0.103090,0.042521,-9.422894,-8.995966,-1.494245,-8.995966,-9.422894,-0.210000,0.670000,-23,54,-23.462869,53.657678,-23.462869,53.657678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.635127,-3.883718,66.559263,74.736203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550672,1.460430,0.192725,0.016909,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.434242,tube-mpc,0,-126.340000,54.885000,-12.815160,-5.879277,-12.710000,-5.925000,-0.105160,0.045723,-9.178935,-6.556382,-1.433256,-6.556382,-9.178935,-0.230000,0.620000,-15,37,-15.328563,36.757251,-15.328563,36.757251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.546014,-5.364748,66.304744,71.104834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545911,1.495334,0.180431,0.016759,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.444243,tube-mpc,0,-126.340000,54.885000,-12.899396,-5.946689,-12.800000,-5.985000,-0.099396,0.038311,-8.752008,-6.312424,-0.945339,-6.312424,-8.752008,-0.200000,0.490000,-15,44,-14.634388,44.322990,-14.634388,44.322990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.367538,-5.824090,67.609691,68.814823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544473,1.534942,0.168926,0.015716,0.503236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.454242,tube-mpc,0,-126.340000,54.885000,-12.975801,-6.014671,-12.870000,-6.055000,-0.105801,0.040329,-7.105289,-7.837164,-1.006328,-7.837164,-7.105289,-0.180000,0.440000,-26,61,-25.599965,61.030304,-25.599965,61.030304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.850939,-6.159372,65.924619,67.578622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558941,1.481788,0.197097,0.017614,0.501327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.464244,tube-mpc,0,-126.340000,54.885000,-13.044513,-6.083270,-12.940000,-6.135000,-0.104513,0.051730,-5.641538,-9.361904,-1.006328,-9.361904,-5.641538,-0.200000,0.510000,-30,68,-30.189993,68.191864,-30.189993,68.191864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.647373,-7.289777,62.431652,69.749311,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550137,1.426363,0.199179,0.015452,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.474252,tube-mpc,0,-126.340000,54.885000,-13.105659,-6.152509,-12.990000,-6.235000,-0.115659,0.082491,-5.824507,-10.398727,-0.457422,-10.398727,-5.824507,-0.260000,0.590000,-16,72,-16.128140,72.062511,-16.128140,72.062511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.718163,-8.405409,62.803973,71.984472,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584055,1.462364,0.211115,0.018727,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.484246,tube-mpc,0,-126.340000,54.885000,-13.159248,-6.222234,-13.040000,-6.325000,-0.119248,0.102766,-4.909663,-9.788831,-0.884349,-9.788831,-4.909663,-0.240000,0.650000,-20,63,-19.668389,62.905665,-19.668389,62.905665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.062869,-7.547581,63.326468,70.130225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553047,1.575438,0.209175,0.020137,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.494243,tube-mpc,0,-126.340000,54.885000,-13.205542,-6.292570,-13.080000,-6.405000,-0.125542,0.112430,-4.177788,-6.556382,-0.274453,-6.556382,-4.177788,-0.210000,0.650000,-23,36,-23.350944,36.194172,-23.350944,36.194172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.172567,-7.867892,59.220312,64.891844,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551051,1.413833,0.183129,0.015477,0.501817,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.504245,tube-mpc,0,-126.340000,54.885000,-13.244688,-6.363497,-13.110000,-6.455000,-0.134688,0.091503,-2.592058,-5.885497,-1.006328,-5.885497,-2.592058,-0.220000,0.520000,-30,39,-30.231694,38.503454,-30.231694,38.503454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.396379,-8.267776,58.566973,61.778043,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550980,1.453656,0.185106,0.014974,0.502063,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.514243,tube-mpc,0,-126.340000,54.885000,-13.276823,-6.434927,-13.130000,-6.525000,-0.146823,0.090073,-2.592058,-5.885497,-0.091484,-7.166278,-1.738204,-0.250000,0.430000,-22,46,-21.790916,46.311568,-21.790916,46.311568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.400688,-9.496351,57.542750,63.867484,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550221,1.759733,0.958789,0.109131,0.501148,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.524257,tube-mpc,0,-126.340000,54.885000,-13.302180,-6.506971,-13.140000,-6.605000,-0.162180,0.098029,-1.860183,-9.605862,-0.457422,-9.605862,-1.860183,-0.260000,0.430000,-23,77,-23.256191,77.362070,-23.256191,77.362070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.629256,-8.615946,56.902736,62.386575,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.607369,1.650802,0.227951,0.030393,0.501123,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.534250,tube-mpc,0,-126.340000,54.885000,-13.320864,-6.579323,-13.150000,-6.705000,-0.170864,0.125677,-0.823360,-11.618519,-0.762370,-11.618519,-0.823360,-0.240000,0.550000,-31,87,-31.127381,86.519887,-31.127381,86.519887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.402846,-8.292681,56.996666,67.956632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585631,1.681626,0.264731,0.130109,0.501198,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.544562,tube-mpc,0,-126.340000,54.885000,-13.333423,-6.654404,-13.150000,-6.805000,-0.183423,0.150596,-0.152474,-9.300914,0.274453,-9.300914,-0.152474,-0.260000,0.740000,-30,53,-30.112418,52.579644,-30.112418,52.579644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.821075,-9.457278,58.733324,72.541190,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.599067,1.653258,0.268905,0.029793,0.503659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.554248,tube-mpc,0,-126.340000,54.885000,-13.339206,-6.725268,-13.150000,-6.875000,-0.189206,0.149732,-0.945339,-5.458569,-0.091484,-5.458569,-0.945339,-0.290000,0.680000,-14,25,-13.508801,24.732287,-13.508801,24.732287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.661093,-10.509612,55.929343,65.523902,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564834,1.716490,0.238643,0.030614,0.509077,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.564255,tube-mpc,0,-126.340000,54.885000,-13.339278,-6.798766,-13.150000,-6.915000,-0.189278,0.116234,-0.457422,-3.262944,-0.213464,-3.262944,-0.457422,-0.250000,0.460000,-16,22,-15.822035,22.077545,-15.822035,22.077545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.379604,-10.047352,57.393560,64.783887,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.731010,1.708912,0.262239,0.027179,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008242,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.574244,tube-mpc,0,-126.340000,54.885000,-13.333589,-6.872342,-13.150000,-6.965000,-0.183589,0.092658,0.274453,-5.946486,-0.030495,-5.946486,0.274453,-0.190000,0.320000,-25,54,-25.462613,54.305345,-25.462613,54.305345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.723390,-9.721422,59.458517,63.980471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559761,1.592913,0.235413,0.023309,0.500925,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.584247,tube-mpc,0,-126.340000,54.885000,-13.322355,-6.946164,-13.130000,-7.035000,-0.192355,0.088836,1.494245,-9.666852,-0.091484,-9.666852,1.494245,-0.210000,0.390000,-32,80,-31.709948,79.531157,-31.709948,79.531157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.821982,-10.576573,58.151988,67.768641,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565304,1.495039,0.213464,0.018608,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.594261,tube-mpc,0,-126.340000,54.885000,-13.305792,-7.020128,-13.110000,-7.125000,-0.195792,0.104872,1.494245,-10.825654,-0.640391,-10.825654,1.494245,-0.270000,0.580000,-21,75,-21.187499,74.612052,-21.187499,74.612052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.665910,-12.088785,58.245424,73.453180,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602397,1.528704,0.217412,0.021555,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.604241,tube-mpc,0,-126.340000,54.885000,-13.284234,-7.093804,-13.090000,-7.205000,-0.194234,0.111196,0.884349,-7.166278,-0.030495,-7.166278,0.884349,-0.260000,0.690000,-11,35,-11.448111,35.229816,-11.448111,35.229816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.399000,-12.199273,56.677755,68.546346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552137,1.446240,0.188812,0.017779,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.614246,tube-mpc,0,-126.340000,54.885000,-13.257801,-7.167535,-13.080000,-7.255000,-0.177801,0.087465,0.762370,-3.933829,0.030495,-3.933829,0.762370,-0.200000,0.560000,-11,17,-10.939035,16.722258,-10.939035,16.722258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.447119,-10.372469,53.943513,61.113053,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554432,1.429306,0.197737,0.016781,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.624247,tube-mpc,0,-126.340000,54.885000,-13.226797,-7.241002,-13.070000,-7.295000,-0.156797,0.053998,0.823360,-3.079975,-0.030495,-3.079975,0.823360,-0.150000,0.350000,-12,25,-11.701184,25.303943,-11.701184,25.303943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.716789,-8.913885,54.345940,59.829364,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560245,1.439787,0.205972,0.015389,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.634245,tube-mpc,0,-126.340000,54.885000,-13.191464,-7.314115,-13.040000,-7.345000,-0.151464,0.030885,1.555235,-6.983309,-0.152474,-6.983309,1.555235,-0.140000,0.270000,-17,63,-16.649247,63.306701,-16.649247,63.306701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.008069,-7.557422,53.601984,56.618685,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550671,1.457658,0.178811,0.014978,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.644275,tube-mpc,0,-126.340000,54.885000,-13.151909,-7.387007,-13.020000,-7.425000,-0.131909,0.037993,2.836017,-9.605862,0.335443,-9.605862,2.836017,-0.150000,0.410000,-23,75,-22.986718,75.108318,-22.986718,75.108318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.332099,-7.821529,51.387833,59.817909,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550153,1.503019,0.189825,0.015257,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.654244,tube-mpc,0,-126.340000,54.885000,-13.108753,-7.458892,-12.990000,-7.505000,-0.118753,0.046108,3.262944,-8.812998,0.030495,-8.812998,3.262944,-0.180000,0.580000,-19,55,-19.156209,55.196275,-19.156209,55.196275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.398010,-9.055845,49.223234,60.366624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546732,1.431290,0.184574,0.014280,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.664279,tube-mpc,0,-126.340000,54.885000,-13.061686,-7.530561,-12.970000,-7.575000,-0.091686,0.044439,2.165131,-5.519559,-0.213464,-5.519559,2.165131,-0.200000,0.600000,-1,26,-0.627667,26.361727,-0.627667,26.361727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.828888,-9.174723,44.326799,51.457419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543335,1.422288,0.183358,0.015327,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.674246,tube-mpc,0,-126.340000,54.885000,-13.011576,-7.600927,-12.950000,-7.615000,-0.061576,0.014073,1.311276,-2.897006,0.152474,-2.897006,1.311276,-0.140000,0.470000,6,14,6.493785,13.596183,6.493785,13.596183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.526920,-7.420123,47.539537,54.342962,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566380,1.542563,0.217638,0.031021,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.685357,tube-mpc,0,-126.340000,54.885000,-12.952039,-7.678263,-12.920000,-7.655000,-0.032039,-0.023263,1.860183,-4.604715,-0.030495,-4.604715,1.860183,-0.060000,0.290000,-3,41,-3.098040,41.089206,-3.098040,41.089206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.632062,-5.715571,48.628379,56.440356,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564231,1.578282,0.217842,0.018964,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.694240,tube-mpc,0,-126.340000,54.885000,-12.901856,-7.739129,-12.900000,-7.695000,-0.001856,-0.044129,2.775027,-6.922320,0.335443,-6.922320,2.775027,-0.050000,0.290000,-9,61,-9.004674,60.596355,-9.004674,60.596355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.743604,-6.354929,46.983273,50.137403,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549819,1.510465,0.232479,0.018535,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.704246,tube-mpc,0,-126.340000,54.885000,-12.842794,-7.806533,-12.870000,-7.785000,0.027206,-0.021533,3.384923,-8.386070,0.457422,-8.386070,3.384923,-0.040000,0.440000,-12,63,-12.157629,63.352070,-12.157629,63.352070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.740258,-7.781614,45.017734,49.581131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560576,1.588335,0.230558,0.028462,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.714248,tube-mpc,0,-126.340000,54.885000,-12.781267,-7.872562,-12.830000,-7.855000,0.048733,-0.017562,3.628881,-7.837164,0.274453,-7.837164,3.628881,-0.050000,0.550000,-9,51,-9.460895,50.875594,-9.460895,50.875594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.683695,-8.718730,43.658211,47.545580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544154,1.555430,0.204979,0.016553,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.724274,tube-mpc,0,-126.340000,54.885000,-12.717312,-7.937246,-12.790000,-7.915000,0.072688,-0.022246,3.689871,-4.909663,0.701380,-4.909663,3.689871,-0.080000,0.550000,-1,28,-1.164856,27.608761,-1.164856,27.608761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.536552,-8.538943,41.018431,42.670375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550767,1.447724,0.190855,0.016110,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.734244,tube-mpc,0,-126.340000,54.885000,-12.651642,-7.999942,-12.750000,-7.945000,0.098358,-0.054942,3.506902,-2.957996,-0.030495,-2.957996,3.506902,-0.070000,0.430000,4,20,4.350562,20.245441,4.350562,20.245441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.046539,-7.254361,41.830438,45.143473,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553018,1.625200,0.219813,0.020715,0.500927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.744273,tube-mpc,0,-126.340000,54.885000,-12.583696,-8.061219,-12.710000,-7.975000,0.126304,-0.086219,3.445913,-3.140965,0.518412,-3.140965,3.445913,-0.050000,0.300000,7,32,6.730235,32.355574,6.730235,32.355574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.579667,-5.745194,42.707656,47.169879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549006,1.453743,0.193917,0.015357,0.500855,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.754275,tube-mpc,0,-126.340000,54.885000,-12.514220,-8.120408,-12.670000,-8.015000,0.155780,-0.105408,3.506902,-5.580549,0.396432,-5.580549,3.506902,-0.030000,0.290000,7,54,6.865524,54.185647,6.865524,54.185647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.695891,-4.518714,41.556020,44.709905,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552354,1.435367,0.182712,0.016617,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.764244,tube-mpc,0,-126.340000,54.885000,-12.443450,-8.177339,-12.630000,-8.085000,0.186550,-0.092339,4.482736,-7.593205,0.640391,-7.593205,4.482736,-0.010000,0.400000,-1,65,-1.189942,65.057733,-1.189942,65.057733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.930329,-3.806977,41.886861,42.464352,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549182,1.448329,0.188302,0.015945,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.774279,tube-mpc,0,-126.340000,54.885000,-12.370829,-8.232426,-12.580000,-8.145000,0.209171,-0.087426,4.482736,-6.678361,0.152474,-6.678361,4.482736,-0.010000,0.530000,1,49,1.416038,49.114297,1.416038,49.114297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.609921,-4.080380,39.909451,41.584726,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546932,1.557881,0.201227,0.023142,0.501200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.784283,tube-mpc,0,-126.340000,54.885000,-12.297209,-8.284976,-12.530000,-8.205000,0.232791,-0.079976,5.275601,-4.238777,0.579401,-4.238777,5.275601,-0.010000,0.540000,-1,31,-1.469603,30.547681,-1.469603,30.547681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.974324,-3.402813,39.204871,40.337858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554352,1.932488,0.326221,0.041316,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008371,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.794244,tube-mpc,0,-126.340000,54.885000,-12.222822,-8.334815,-12.470000,-8.235000,0.247178,-0.099815,3.933829,-2.165131,0.762370,-2.165131,3.933829,-0.010000,0.450000,13,22,12.979512,21.874977,12.979512,21.874977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.380504,-2.397716,39.999338,42.066445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553649,1.616143,0.189749,0.022142,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.804275,tube-mpc,0,-126.340000,54.885000,-12.146956,-8.382349,-12.420000,-8.255000,0.273044,-0.127349,5.397580,-2.592058,0.884349,-2.592058,5.397580,0.000000,0.330000,3,36,3.100686,35.905661,3.100686,35.905661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.045427,-0.531339,45.419951,50.431049,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552708,1.448472,0.207245,0.016577,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.814273,tube-mpc,0,-126.340000,54.885000,-12.070484,-8.426946,-12.360000,-8.295000,0.289516,-0.131946,5.458569,-4.665705,0.823360,-4.665705,5.458569,0.010000,0.320000,2,57,2.206536,57.012814,2.206536,57.012814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.161250,0.405868,44.816341,45.275089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557784,1.482382,0.213507,0.020834,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.824243,tube-mpc,0,-126.340000,54.885000,-11.993488,-8.468510,-12.300000,-8.345000,0.306512,-0.123510,6.007476,-5.824507,0.945339,-5.824507,6.007476,0.010000,0.430000,-1,61,-1.033263,61.252485,-1.033263,61.252485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.225116,0.980562,43.893567,43.975750,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545172,1.414649,0.159250,0.014560,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.834242,tube-mpc,0,-126.340000,54.885000,-11.915610,-8.507149,-12.240000,-8.395000,0.324390,-0.112149,6.007476,-5.214611,1.067318,-5.214611,6.007476,0.010000,0.540000,1,51,0.967645,50.623893,0.967645,50.623893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.112586,1.674919,43.181702,44.099755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550457,1.447354,0.198092,0.017683,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.844274,tube-mpc,0,-126.340000,54.885000,-11.836894,-8.542716,-12.170000,-8.435000,0.333106,-0.107716,6.678361,-2.348100,0.945339,-2.348100,6.678361,0.000000,0.530000,-1,31,-1.069760,31.140007,-1.069760,31.140007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.897249,2.758995,43.099848,46.682711,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541763,1.508891,0.155489,0.013178,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.854243,tube-mpc,0,-126.340000,54.885000,-11.758162,-8.574758,-12.090000,-8.445000,0.331838,-0.129758,6.800341,-0.335443,1.128308,-0.335443,6.800341,0.000000,0.440000,-1,23,-0.887958,23.172794,-0.887958,23.172794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.184766,4.213058,44.136065,49.577197,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550579,1.438675,0.200090,0.018589,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.864245,tube-mpc,0,-126.340000,54.885000,-11.678704,-8.603480,-12.020000,-8.455000,0.341296,-0.148480,7.349247,-1.982162,0.823360,-1.982162,7.349247,-0.010000,0.330000,-3,48,-3.201208,47.960697,-3.201208,47.960697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.459010,6.548982,46.305615,53.030279,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558973,1.628964,0.228973,0.024724,0.501074,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.874286,tube-mpc,0,-126.340000,54.885000,-11.598504,-8.628743,-11.950000,-8.485000,0.351496,-0.143743,6.983309,-4.055809,0.945339,-4.055809,6.983309,-0.030000,0.370000,3,67,3.148188,66.659207,3.148188,66.659207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.739124,8.114973,44.655120,49.711171,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552070,1.576878,0.207984,0.018988,0.501198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.884246,tube-mpc,0,-126.340000,54.885000,-11.518561,-8.650154,-11.870000,-8.515000,0.351439,-0.135154,7.227268,-3.750861,1.372266,-3.750861,7.227268,-0.020000,0.510000,1,57,0.554077,56.675396,0.554077,56.675396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.790414,9.223115,48.092360,52.032219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562318,1.648467,0.240219,0.023737,0.501003,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.894245,tube-mpc,0,-126.340000,54.885000,-11.437918,-8.667889,-11.790000,-8.535000,0.352082,-0.132889,6.922320,-1.555235,1.494245,-1.555235,6.922320,-0.010000,0.570000,3,37,3.076262,36.660740,3.076262,36.660740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.167720,10.489465,48.845179,53.819292,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553700,1.553354,0.191289,0.022595,0.500667,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.904241,tube-mpc,0,-126.340000,54.885000,-11.356921,-8.681752,-11.710000,-8.535000,0.353079,-0.146752,7.532216,1.006328,0.945339,1.006328,7.532216,0.000000,0.490000,-2,24,-1.511068,24.391230,-1.511068,24.391230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.162221,12.149955,51.177991,57.890632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554329,1.447105,0.190174,0.017501,0.500961,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.914280,tube-mpc,0,-126.340000,54.885000,-11.275178,-8.691692,-11.640000,-8.525000,0.364822,-0.166692,7.532216,1.006328,1.677214,0.823360,6.495393,-0.030000,0.360000,4,38,4.195592,37.734933,4.195592,37.734933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.186320,13.796450,51.243141,60.245727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.377796,1.601043,0.233100,0.032865,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.924242,tube-mpc,0,-126.340000,54.885000,-11.193647,-8.697521,-11.560000,-8.525000,0.366353,-0.172521,7.654195,-0.884349,1.006328,-0.884349,7.654195,-0.020000,0.330000,3,60,2.580535,59.991697,2.580535,59.991697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.978974,15.416864,51.579509,59.312471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552031,1.465122,0.183447,0.016395,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.934281,tube-mpc,0,-126.340000,54.885000,-11.111044,-8.699251,-11.480000,-8.535000,0.368956,-0.164251,8.142112,-2.348100,1.250287,-2.348100,8.142112,0.030000,0.450000,-8,67,-7.797456,66.777123,-7.797456,66.777123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.712457,16.149076,49.498239,55.563205,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554727,1.590761,0.198111,0.018586,0.501302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.944274,tube-mpc,0,-126.340000,54.885000,-11.028330,-8.696768,-11.400000,-8.555000,0.371670,-0.141768,8.020133,-1.128308,1.677214,-1.128308,8.020133,-0.010000,0.560000,-1,53,-0.803894,53.281826,-0.803894,53.281826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.305189,16.198854,47.527725,52.979773,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555582,1.544280,0.207477,0.018071,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.954275,tube-mpc,0,-126.340000,54.885000,-10.945003,-8.690018,-11.310000,-8.545000,0.364997,-0.145018,7.532216,1.616224,1.799193,1.616224,7.532216,-0.020000,0.570000,7,33,6.500342,33.034720,6.500342,33.034720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.697936,17.251097,51.185478,57.313313,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559068,1.597090,0.205400,0.027692,0.503617,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.964249,tube-mpc,0,-126.340000,54.885000,-10.861298,-8.678982,-11.230000,-8.525000,0.368702,-0.153982,7.471226,3.445913,1.372266,3.445913,7.471226,-0.040000,0.470000,12,29,12.365429,29.453750,12.365429,29.453750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.762600,18.735093,55.638058,63.872661,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562782,1.475895,0.206885,0.024779,0.500419,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.974285,tube-mpc,0,-126.340000,54.885000,-10.776392,-8.663491,-11.150000,-8.495000,0.373608,-0.168491,7.654195,2.409089,1.128308,2.409089,7.654195,0.000000,0.370000,8,50,7.550294,49.625076,7.550294,49.625076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.958923,20.114781,55.828428,64.960892,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556058,1.476490,0.211684,0.019008,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.984277,tube-mpc,0,-126.340000,54.885000,-10.691108,-8.643659,-11.060000,-8.475000,0.368892,-0.168659,7.959143,1.067318,1.433256,1.067318,7.959143,0.030000,0.410000,1,62,1.186390,62.027072,1.186390,62.027072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.934226,19.929989,49.138506,56.112819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555258,1.529597,0.196203,0.017318,0.500737,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.994247,tube-mpc,0,-126.340000,54.885000,-10.605164,-8.619453,-10.970000,-8.475000,0.364836,-0.144453,8.386070,0.213464,1.433256,0.213464,8.386070,0.010000,0.500000,0,68,0.337052,67.774666,0.337052,67.774666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.166178,19.493149,46.524150,52.283763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559224,1.532731,0.225508,0.019738,0.500636,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.004278,tube-mpc,0,-126.340000,54.885000,-10.517759,-8.590630,-10.880000,-8.465000,0.362241,-0.125630,8.873987,1.067318,1.555235,1.067318,8.873987,0.000000,0.610000,-1,57,-1.206121,56.849188,-1.206121,56.849188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.879182,19.267789,47.815203,52.908508,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553731,1.599017,0.196949,0.022920,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.014275,tube-mpc,0,-126.340000,54.885000,-10.429602,-8.557428,-10.790000,-8.435000,0.360398,-0.122428,8.569039,3.628881,1.494245,3.628881,8.569039,-0.010000,0.610000,5,40,5.062104,39.795110,5.062104,39.795110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.937105,19.328574,49.338961,55.445786,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556284,1.449464,0.203764,0.018410,0.501185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.024263,tube-mpc,0,-126.340000,54.885000,-10.340376,-8.519793,-10.700000,-8.385000,0.359624,-0.134793,8.752008,5.641538,1.250287,5.641538,8.752008,0.000000,0.510000,5,34,5.243588,34.492593,5.243588,34.492593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.698903,20.024226,53.236945,61.303018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.607260,1.440431,0.196348,0.018402,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.034276,tube-mpc,0,-126.340000,54.885000,-10.249673,-8.477598,-10.610000,-8.335000,0.360327,-0.142598,7.898153,4.787684,1.067318,4.787684,7.898153,-0.010000,0.420000,16,53,15.895643,52.932067,15.895643,52.932067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.453908,20.600321,52.546734,61.836562,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556472,1.593037,0.195315,0.016954,0.500772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.044272,tube-mpc,0,-126.340000,54.885000,-10.157743,-8.431026,-10.520000,-8.305000,0.362257,-0.126026,8.264091,3.140965,1.555235,3.140965,8.264091,0.030000,0.450000,10,70,9.851926,70.097801,9.851926,70.097801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.458094,20.808653,52.486100,60.407936,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553453,1.490758,0.210766,0.017639,0.505475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.054246,tube-mpc,0,-126.340000,54.885000,-10.064532,-8.380158,-10.420000,-8.275000,0.355468,-0.105158,8.508050,2.104141,1.555235,2.104141,8.508050,0.070000,0.570000,3,74,3.242017,74.320026,3.242017,74.320026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.880650,20.119128,48.802092,56.239754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558828,1.439378,0.195343,0.017094,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.064272,tube-mpc,0,-126.340000,54.885000,-9.969218,-8.324636,-10.330000,-8.235000,0.360782,-0.089636,9.239925,3.872840,1.555235,3.872840,9.239925,0.030000,0.670000,5,56,4.929672,56.219106,4.929672,56.219106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.142049,19.086581,47.860231,55.306534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550630,1.445564,0.204335,0.018696,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.074275,tube-mpc,0,-126.340000,54.885000,-9.872379,-8.264897,-10.230000,-8.185000,0.357621,-0.079897,9.239925,5.885497,1.616224,5.885497,9.239925,0.030000,0.630000,8,47,7.993614,47.236663,7.993614,47.236663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.076544,19.047310,50.937301,59.873817,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554505,1.497079,0.203736,0.017980,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.084273,tube-mpc,0,-126.340000,54.885000,-9.773737,-8.200920,-10.120000,-8.115000,0.346263,-0.085920,9.727842,7.410237,1.555235,7.410237,9.727842,0.030000,0.550000,6,45,6.247717,44.746232,6.247717,44.746232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.266411,18.915632,52.556316,62.630562,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551696,1.492763,0.206237,0.018801,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.094272,tube-mpc,0,-126.340000,54.885000,-9.673105,-8.132731,-10.010000,-8.045000,0.336895,-0.087731,10.093779,7.593205,2.104141,7.593205,10.093779,0.030000,0.490000,5,52,5.077801,52.074710,5.077801,52.074710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.922585,18.320480,52.961488,61.687985,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550247,1.443067,0.194368,0.018064,0.502292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.104246,tube-mpc,0,-126.340000,54.885000,-9.570622,-8.060592,-9.900000,-7.975000,0.329378,-0.085592,10.398727,5.214611,1.860183,5.214611,10.398727,0.030000,0.500000,4,75,3.744940,74.723606,3.744940,74.723606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.294153,18.037562,51.364684,59.068343,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556740,1.463685,0.218183,0.018616,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.114244,tube-mpc,0,-126.340000,54.885000,-9.465681,-7.984248,-9.780000,-7.925000,0.314319,-0.059248,10.886644,4.543725,1.555235,4.543725,10.886644,0.020000,0.600000,2,78,1.912629,78.117839,1.912629,78.117839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.452657,16.838220,49.817382,56.748496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551876,1.547986,0.209600,0.015821,0.501862,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.124279,tube-mpc,0,-126.340000,54.885000,-9.358004,-7.903656,-9.660000,-7.865000,0.301996,-0.038656,11.618519,5.641538,1.372266,5.641538,11.618519,0.010000,0.700000,-1,65,-1.095055,65.350584,-1.095055,65.350584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.537730,15.735879,51.658398,58.776688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576563,1.836630,0.243979,0.034784,0.500689,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008207,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.134245,tube-mpc,0,-126.340000,54.885000,-9.248635,-7.819799,-9.540000,-7.795000,0.291365,-0.024799,11.862478,8.934977,1.860183,8.934977,11.862478,0.000000,0.700000,1,42,1.217565,42.251605,1.217565,42.251605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.676048,14.462752,53.847007,60.392273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560859,1.516141,0.216471,0.020266,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.144244,tube-mpc,0,-126.340000,54.885000,-9.136341,-7.731939,-9.410000,-7.695000,0.273659,-0.036939,12.228415,10.276748,2.165131,10.276748,12.228415,-0.020000,0.570000,3,44,3.193411,43.913601,3.193411,43.913601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.089686,13.927143,55.769347,65.617638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554758,1.559154,0.207825,0.021384,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.154276,tube-mpc,0,-126.340000,54.885000,-9.021011,-7.640179,-9.280000,-7.605000,0.258989,-0.035179,12.167426,9.117946,2.287110,9.117946,12.167426,-0.010000,0.480000,4,65,4.393957,64.886744,4.393957,64.886744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.956662,13.409430,54.572515,63.729932,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557301,1.440334,0.205462,0.019318,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.164242,tube-mpc,0,-126.340000,54.885000,-8.903694,-7.545568,-9.140000,-7.525000,0.236306,-0.020568,13.143259,6.251434,1.921172,6.251434,13.143259,0.000000,0.540000,-5,88,-4.967725,87.963428,-4.967725,87.963428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.564343,12.523060,51.954919,58.821558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.607669,1.617171,0.230852,0.030962,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.174242,tube-mpc,0,-126.340000,54.885000,-8.783144,-7.447324,-9.010000,-7.465000,0.226856,0.017676,13.875134,5.763517,1.921172,5.763517,13.875134,-0.020000,0.690000,-7,86,-7.118934,85.614841,-7.118934,85.614841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.896770,10.590056,50.460919,57.925046,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553016,1.548849,0.256184,0.021949,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.184293,tube-mpc,0,-126.340000,54.885000,-8.659040,-7.345389,-8.860000,-7.395000,0.200960,0.049611,13.631176,7.532216,1.982162,7.532216,13.631176,-0.060000,0.800000,2,67,1.623411,66.541563,1.623411,66.541563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.809061,9.036567,51.238931,58.388054,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560180,1.633071,0.380855,0.057223,0.501295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.194259,tube-mpc,0,-126.340000,54.885000,-8.532996,-7.241311,-8.730000,-7.295000,0.197004,0.053689,12.899301,10.886644,2.165131,10.886644,12.899301,-0.070000,0.770000,14,44,14.176901,43.695464,14.176901,43.695464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.798439,8.231776,53.815955,61.793592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.599535,1.464973,0.204455,0.018458,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.204244,tube-mpc,0,-126.340000,54.885000,-8.403666,-7.134203,-8.590000,-7.175000,0.186334,0.040797,13.265238,13.204249,2.531068,13.204249,13.265238,-0.030000,0.610000,10,39,10.370031,39.074096,10.370031,39.074096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.387235,7.865720,57.902054,68.485413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570722,1.597791,0.224941,0.023566,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.214247,tube-mpc,0,-126.340000,54.885000,-8.271009,-7.024247,-8.450000,-7.075000,0.178991,0.050753,13.631176,10.642686,1.677214,10.642686,13.631176,0.020000,0.480000,3,75,2.907345,74.567906,2.907345,74.567906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.701602,7.280633,57.030781,66.591885,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558440,1.598155,0.224920,0.023647,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.224244,tube-mpc,0,-126.340000,54.885000,-8.135282,-6.911872,-8.300000,-6.985000,0.164718,0.073128,14.241072,6.129455,2.104141,6.129455,14.241072,0.020000,0.560000,-2,107,-2.103614,106.750000,-2.103614,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.280905,5.775845,53.689696,60.000394,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598199,1.843952,0.364445,0.040552,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008361,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.234256,tube-mpc,0,-126.340000,54.885000,-7.996161,-6.797025,-8.150000,-6.935000,0.153839,0.137975,14.424041,4.726694,2.714037,4.726694,14.424041,-0.030000,0.780000,4,107,4.183311,106.749978,4.183311,106.749978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.817005,3.705372,56.073760,65.733069,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579365,1.644005,0.317644,0.036363,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.244247,tube-mpc,0,-126.340000,54.885000,-7.854140,-6.680325,-7.990000,-6.865000,0.135860,0.184675,15.155916,7.898153,2.653048,7.898153,15.155916,-0.030000,0.950000,1,75,0.902794,74.825557,0.902794,74.825557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.021149,2.396859,60.488741,69.319056,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557781,1.468881,0.252674,0.019176,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.254270,tube-mpc,0,-126.340000,54.885000,-7.708460,-6.561355,-7.810000,-6.735000,0.101540,0.173645,15.155916,7.898153,2.531068,12.350394,14.485031,0.000000,0.890000,-2,79,-2.477008,78.804767,-2.477008,78.804767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.183277,3.132919,60.122677,68.350978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.154887,1.769291,0.294021,0.038682,0.501299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.264244,tube-mpc,0,-126.340000,54.885000,-7.560298,-6.441276,-7.680000,-6.605000,0.119702,0.163724,14.728989,14.789979,2.226120,14.789979,14.728989,-0.030000,0.790000,13,34,12.607562,32.064149,12.607562,32.064149,0.000000,1.740618,0.000000,64.000000,0.000000,0.000000,-11.260529,-0.563893,57.749022,69.261666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.124894,1.745433,0.250194,0.036996,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.274247,tube-mpc,0,-126.340000,54.885000,-7.408542,-6.319380,-7.520000,-6.475000,0.111458,0.155620,14.850968,15.582843,1.738204,15.582843,14.850968,-0.040000,0.640000,17,37,17.087095,37.016119,17.087095,37.016119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.306524,-2.480077,61.807072,73.144286,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569477,1.727824,0.228107,1.064588,0.500760,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.009103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.284248,tube-mpc,0,-126.340000,54.885000,-7.253665,-6.196243,-7.360000,-6.345000,0.106335,0.148757,15.704823,11.923467,2.226120,11.923467,15.704823,0.000000,0.470000,7,82,6.903180,82.538966,6.903180,82.538966,0.000000,-0.522847,0.000000,64.000000,0.000000,0.000000,-12.791300,-4.456768,63.980788,74.255638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.620333,1.853162,0.321356,0.058539,0.500649,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008369,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.295834,tube-mpc,0,-126.340000,54.885000,-7.070367,-6.052298,-7.160000,-6.245000,0.089633,0.192702,17.107583,6.129455,2.836017,6.129455,17.107583,0.050000,0.600000,-12,107,-12.081966,106.750000,-12.081966,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.346957,-7.215710,63.166665,74.901219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592070,1.744061,0.268344,0.035903,2.343066,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.305866,tube-mpc,0,-126.340000,54.885000,-6.908386,-5.926814,-6.970000,-6.195000,0.061614,0.268186,18.205396,4.238777,2.592058,4.238777,18.205396,0.100000,0.830000,-30,107,-29.601114,106.750000,-29.601114,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.139466,-9.038276,58.651174,71.764992,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.641283,1.754326,0.271142,0.033331,2.266728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.315885,tube-mpc,0,-126.340000,54.885000,-6.743662,-5.800946,-6.780000,-6.135000,0.036338,0.334054,18.266386,6.251434,2.226120,6.251434,18.266386,-0.080000,0.970000,-7,105,-6.820922,104.589906,-6.820922,104.589906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.208634,-10.458337,55.280011,70.956250,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.670035,1.648110,0.294141,0.032533,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.325947,tube-mpc,0,-126.340000,54.885000,-6.575327,-5.674199,-6.600000,-6.035000,0.024673,0.360801,16.985604,10.886644,2.531068,10.886644,16.985604,-0.100000,1.010000,12,65,11.574841,65.364711,11.574841,65.364711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.202577,-11.748886,57.693978,70.473447,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.608378,1.448478,0.325644,0.022089,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.335974,tube-mpc,0,-126.340000,54.885000,-6.404832,-5.547823,-6.420000,-5.905000,0.015168,0.357177,16.192739,15.887791,2.348100,15.887791,16.192739,-0.100000,0.840000,24,37,23.524682,37.286369,23.524682,37.286369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.124959,-11.646949,61.499197,68.036793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570664,1.456066,0.205966,0.019458,0.500388,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.345973,tube-mpc,0,-126.340000,54.885000,-6.232166,-5.421937,-6.250000,-5.745000,0.017834,0.323063,15.887791,16.985604,1.738204,16.985604,15.887791,-0.060000,0.590000,26,46,25.526268,45.871386,25.526268,45.871386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.811922,-12.254623,63.507516,73.369773,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557396,1.493198,0.222696,0.021082,0.500306,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.355974,tube-mpc,0,-126.340000,54.885000,-6.056984,-5.296417,-6.080000,-5.595000,0.023016,0.298583,15.826802,13.326228,2.775027,13.326228,15.826802,0.060000,0.470000,13,84,12.682364,83.964916,12.682364,83.964916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.503594,-14.015001,63.428425,74.937898,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553396,1.577075,0.220953,0.020401,0.501057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.365974,tube-mpc,0,-126.340000,54.885000,-5.879490,-5.171537,-5.910000,-5.485000,0.030510,0.313463,17.168573,9.056956,2.409089,9.056956,17.168573,0.090000,0.610000,-2,107,-2.280704,106.749999,-2.280704,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.711673,-17.037698,62.839433,75.071122,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564149,1.553676,0.262557,0.035496,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.375974,tube-mpc,0,-126.340000,54.885000,-5.699797,-5.047498,-5.730000,-5.395000,0.030203,0.347502,18.815292,8.934977,2.165131,8.934977,18.815292,0.070000,0.850000,-13,90,-13.289557,90.042268,-13.289557,90.042268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.530357,-20.185055,58.572354,73.006256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559787,1.487664,0.287816,0.020801,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.385974,tube-mpc,0,-126.340000,54.885000,-5.518104,-4.924548,-5.530000,-5.295000,0.011896,0.370452,18.754303,11.618519,2.287110,11.618519,18.754303,0.100000,0.900000,-16,63,-16.251882,63.260912,-16.251882,63.260912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.682973,-22.701284,51.754531,64.642466,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552630,1.580214,0.241681,0.019763,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.395976,tube-mpc,0,-126.340000,54.885000,-5.334564,-4.802896,-5.340000,-5.165000,0.005436,0.362104,17.351542,15.338885,1.921172,15.338885,17.351542,-0.060000,0.780000,19,40,18.996195,40.301540,18.996195,40.301540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.933070,-25.038757,44.076292,56.592132,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554566,1.669230,0.245009,0.035688,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.405950,tube-mpc,0,-126.340000,54.885000,-5.149935,-4.683129,-5.170000,-5.015000,0.020065,0.331871,16.436698,15.033937,1.860183,15.033937,16.436698,-0.080000,0.610000,35,53,34.596081,52.532252,34.596081,52.532252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.170116,-24.230567,47.246576,52.290425,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577038,1.623934,0.240942,0.024113,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.415949,tube-mpc,0,-126.340000,54.885000,-4.963448,-4.564834,-5.000000,-4.885000,0.036552,0.320166,16.253729,12.411384,1.555235,12.411384,16.253729,0.070000,0.550000,20,77,19.638110,76.786345,19.638110,76.786345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.607102,-24.706011,46.518866,54.904331,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564895,1.619271,0.236756,0.029574,0.500709,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.425957,tube-mpc,0,-126.340000,54.885000,-4.775638,-4.448446,-4.810000,-4.785000,0.034362,0.336554,17.717479,8.508050,1.616224,8.508050,17.717479,0.190000,0.620000,-10,102,-10.133935,102.486294,-10.133935,102.486294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.949912,-27.204132,45.961877,56.861509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.699477,1.662563,0.265492,0.025152,0.500958,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.435950,tube-mpc,0,-126.340000,54.885000,-4.587158,-4.334439,-4.630000,-4.695000,0.042842,0.360561,18.510344,7.776174,1.982162,7.776174,18.510344,0.170000,0.820000,-15,91,-15.383703,91.204020,-15.383703,91.204020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.210738,-30.239345,38.939076,55.665700,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.624871,1.757960,0.350887,0.039272,0.501036,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.445956,tube-mpc,0,-126.340000,54.885000,-4.397763,-4.222730,-4.440000,-4.595000,0.042237,0.372270,17.412531,11.191592,2.165131,11.191592,17.412531,-0.020000,0.890000,20,55,19.709878,55.041880,19.709878,55.041880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.843604,-32.998484,32.333972,48.773584,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.993924,1.784597,0.336286,0.039348,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.455953,tube-mpc,0,-126.340000,54.885000,-4.208096,-4.113758,-4.260000,-4.475000,0.051904,0.361242,15.887791,14.058103,1.555235,14.058103,15.887791,-0.020000,0.760000,37,38,37.169569,37.900276,37.169569,37.900276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.418657,-31.792900,40.976276,46.684982,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.634912,1.765175,0.355790,0.076795,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008346,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.465968,tube-mpc,0,-126.340000,54.885000,-4.017952,-4.007463,-4.100000,-4.335000,0.082048,0.327537,14.667999,14.850968,1.372266,14.850968,14.667999,0.130000,0.570000,33,42,32.570516,41.759491,32.570516,41.759491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.991079,-30.423817,45.669386,50.898227,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.696233,2.417399,0.286648,0.041413,0.501058,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.475946,tube-mpc,0,-126.340000,54.885000,-3.828637,-3.904609,-3.940000,-4.215000,0.111363,0.310391,15.399875,11.679509,1.616224,11.679509,15.399875,0.240000,0.460000,13,73,13.091158,72.989989,13.091158,72.989989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.771824,-30.625269,50.871617,56.796823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584404,1.631119,0.235059,0.028583,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.485950,tube-mpc,0,-126.340000,54.885000,-3.639225,-3.804727,-3.770000,-4.135000,0.130775,0.330273,16.497687,6.861330,1.677214,6.861330,16.497687,0.210000,0.540000,6,105,5.505759,105.132153,5.505759,105.132153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.659061,-32.050295,46.411728,56.267464,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569380,1.699411,0.296477,0.028176,0.500617,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.495946,tube-mpc,0,-126.340000,54.885000,-3.450665,-3.708361,-3.590000,-4.075000,0.139335,0.366639,17.290552,5.092632,1.616224,5.092632,17.290552,0.130000,0.790000,7,98,7.098871,98.270320,7.098871,98.270320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.197161,-34.302481,42.951727,57.945858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570339,1.490367,0.314827,0.020110,0.500591,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.505946,tube-mpc,0,-126.340000,54.885000,-3.263031,-3.615572,-3.410000,-4.005000,0.146969,0.389428,17.290552,8.142112,1.555235,8.142112,17.290552,0.070000,0.900000,15,61,15.015152,61.445170,15.015152,61.445170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.437668,-35.992768,40.605206,54.195978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561181,1.478793,0.262651,0.020692,0.500348,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.515952,tube-mpc,0,-126.340000,54.885000,-3.076589,-3.526518,-3.240000,-3.895000,0.163411,0.368482,16.314719,12.594353,1.433256,12.594353,16.314719,0.100000,0.790000,22,28,21.551562,27.531674,21.551562,27.531674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.438493,-35.935746,43.000657,50.699195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.634543,1.463181,0.211717,0.020313,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.525975,tube-mpc,0,-126.340000,54.885000,-2.891452,-3.441282,-3.070000,-3.775000,0.178548,0.333718,16.924615,13.265238,1.189297,13.265238,16.924615,0.140000,0.520000,12,38,11.628854,37.684065,11.628854,37.684065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.790420,-34.672696,49.318275,54.303548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551149,1.439918,0.182376,0.017235,0.500749,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.535946,tube-mpc,0,-126.340000,54.885000,-2.709174,-3.360572,-2.890000,-3.665000,0.180826,0.304428,17.778469,9.971800,1.311276,9.971800,17.778469,0.140000,0.400000,1,69,0.720315,69.269478,0.720315,69.269478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.105825,-35.233844,50.310535,59.240457,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.623470,1.591199,0.210126,0.021368,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.545974,tube-mpc,0,-126.340000,54.885000,-2.528109,-3.283670,-2.710000,-3.605000,0.181891,0.321330,18.937271,4.299767,1.433256,4.299767,18.937271,0.090000,0.500000,-8,105,-8.154475,105.481919,-8.154475,105.481919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.589799,-36.591190,48.553771,61.637995,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550529,1.547684,0.255572,0.020865,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.555975,tube-mpc,0,-126.340000,54.885000,-2.350089,-3.211371,-2.520000,-3.575000,0.169911,0.363629,18.205396,2.104141,1.555235,2.104141,18.205396,0.030000,0.740000,0,103,0.113479,103.266376,0.113479,103.266376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.116099,-39.166761,46.665756,66.797870,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542426,1.446284,0.287377,0.017795,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.565948,tube-mpc,0,-126.340000,54.885000,-2.175416,-3.143769,-2.330000,-3.535000,0.154584,0.391231,18.266386,4.665705,1.372266,4.665705,18.266386,0.010000,0.920000,-2,64,-1.521898,63.964650,-1.521898,63.964650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.075629,-41.093093,46.817487,65.407445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544690,1.453183,0.311055,0.022805,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.575977,tube-mpc,0,-126.340000,54.885000,-2.002934,-3.080426,-2.150000,-3.465000,0.147066,0.384574,17.168573,9.483883,1.250287,9.483883,17.168573,0.000000,0.800000,7,29,6.772848,28.611397,6.772848,28.611397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.259917,-41.495304,45.020326,59.579133,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552932,1.564872,0.190762,0.019381,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.585954,tube-mpc,0,-126.340000,54.885000,-1.834852,-3.022147,-1.980000,-3.355000,0.145148,0.332853,16.192739,9.727842,1.189297,9.727842,16.192739,0.020000,0.510000,10,42,9.806261,42.103881,9.806261,42.103881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.542128,-39.760854,49.964401,60.133289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.749212,1.597520,0.210078,0.022951,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.595941,tube-mpc,0,-126.340000,54.885000,-1.670372,-2.968620,-1.810000,-3.285000,0.139628,0.316380,15.826802,6.556382,1.372266,6.556382,15.826802,0.030000,0.420000,6,71,6.336991,70.960579,6.336991,70.960579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.811960,-39.212164,51.502233,64.352096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.626101,1.456163,0.166621,0.017323,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.605975,tube-mpc,0,-126.340000,54.885000,-1.509255,-2.919783,-1.640000,-3.255000,0.130745,0.335217,15.521854,1.616224,1.128308,1.616224,15.521854,0.050000,0.500000,-1,103,-0.921603,102.739732,-0.921603,102.739732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.643910,-39.541200,51.903020,68.216334,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.631032,1.446834,0.218394,0.018636,0.501254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.615975,tube-mpc,0,-126.340000,54.885000,-1.353075,-2.876104,-1.480000,-3.245000,0.126925,0.368896,15.765812,-0.579401,1.311276,-0.579401,15.765812,0.050000,0.750000,-10,98,-9.813405,97.963645,-9.813405,97.963645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.798689,-41.541055,51.335014,73.014739,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563534,1.454504,0.291310,0.023159,0.502617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.625945,tube-mpc,0,-126.340000,54.885000,-1.202046,-2.837584,-1.320000,-3.235000,0.117954,0.397416,14.972947,1.616224,1.494245,1.616224,14.972947,0.010000,0.870000,-4,67,-3.639419,66.960500,-3.639419,66.960500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.611610,-43.535750,48.289729,68.257737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.627391,1.586102,0.259077,0.024693,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.635978,tube-mpc,0,-126.340000,54.885000,-1.055063,-2.803939,-1.170000,-3.195000,0.114937,0.391061,14.972947,1.616224,0.884349,4.848673,14.058103,-0.010000,0.750000,-6,71,-6.002785,71.031563,-6.002785,71.031563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.365535,-42.546011,50.121052,60.561435,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564368,3.019987,0.228957,0.079473,0.501047,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009409,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.645942,tube-mpc,0,-126.340000,54.885000,-0.914323,-2.775643,-1.030000,-3.135000,0.115677,0.359357,13.509197,7.044299,0.701380,7.044299,13.509197,-0.010000,0.700000,3,26,3.059752,24.051593,3.059752,24.051593,0.000000,1.979970,0.000000,64.000000,0.000000,0.000000,-74.323666,-43.285949,46.065498,58.151413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.629302,1.569094,0.200926,0.026461,0.500518,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.655941,tube-mpc,0,-126.340000,54.885000,-0.778606,-2.752401,-0.880000,-3.065000,0.101394,0.312599,13.326228,6.922320,0.762370,6.922320,13.326228,0.000000,0.510000,-3,31,-2.751169,30.981924,-2.751169,30.981924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.950431,-41.021701,55.068215,61.531916,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540887,1.434412,0.164842,0.019181,0.500518,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.665976,tube-mpc,0,-126.340000,54.885000,-0.648208,-2.734279,-0.750000,-3.025000,0.101792,0.290721,13.204249,2.287110,0.823360,2.287110,13.204249,-0.010000,0.360000,-8,76,-7.921387,76.196154,-7.921387,76.196154,0.000000,-0.214230,0.000000,64.000000,0.000000,0.000000,-84.694230,-39.628578,60.037132,71.975479,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601366,1.474551,0.207226,0.023372,0.500544,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.675974,tube-mpc,0,-126.340000,54.885000,-0.524333,-2.721412,-0.620000,-3.055000,0.095667,0.333588,11.557530,-3.811850,1.067318,-3.811850,11.557530,-0.010000,0.480000,-3,107,-3.007799,106.749995,-3.007799,106.749995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.042896,-39.323851,64.905618,83.837333,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554284,1.518006,0.219075,0.030863,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.685946,tube-mpc,0,-126.340000,54.885000,-0.407000,-2.713726,-0.510000,-3.105000,0.103000,0.391274,10.825654,-6.251434,0.457422,-6.251434,10.825654,-0.020000,0.730000,-2,107,-2.192442,106.750000,-2.192442,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.800565,-40.207762,71.097339,93.286989,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579381,1.500092,0.268163,0.022074,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.695945,tube-mpc,0,-126.340000,54.885000,-0.295821,-2.711158,-0.400000,-3.135000,0.104179,0.423842,10.337738,-3.079975,0.457422,-3.079975,10.337738,-0.010000,0.910000,-5,73,-5.042017,72.874276,-5.042017,72.874276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.574709,-41.531365,73.125469,94.653804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594617,1.439665,0.349182,0.018352,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.705972,tube-mpc,0,-126.340000,54.885000,-0.191032,-2.713718,-0.300000,-3.135000,0.108968,0.421282,8.934977,1.921172,0.762370,1.921172,8.934977,-0.020000,0.890000,4,28,3.639190,27.506682,3.639190,27.506682,0.000000,0.367594,0.000000,64.000000,0.000000,0.000000,-97.770699,-42.439522,69.229338,86.448836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602591,1.579691,0.196527,0.020350,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.715943,tube-mpc,0,-126.340000,54.885000,-0.093688,-2.721316,-0.220000,-3.105000,0.126312,0.383684,7.227268,4.604715,0.762370,4.604715,7.227268,-0.010000,0.550000,14,27,13.973686,26.665519,13.973686,26.665519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.366722,-40.592841,72.862214,84.216064,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555812,1.453955,0.196051,0.019396,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.725976,tube-mpc,0,-126.340000,54.885000,-0.002795,-2.733989,-0.150000,-3.075000,0.147205,0.341011,7.227268,4.604715,-0.030495,1.494245,6.068465,0.010000,0.380000,7,34,7.256624,33.813628,7.256624,33.813628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.575323,-39.447448,73.616039,87.377694,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.878746,1.676247,0.232196,0.055172,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009356,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.735944,tube-mpc,0,-126.340000,54.885000,0.080331,-2.751505,-0.090000,-3.085000,0.170331,0.333495,5.458569,-3.445913,-0.091484,-3.445913,5.458569,0.040000,0.320000,11,79,10.741654,100.817720,10.741654,100.817720,0.000000,-22.004091,0.000000,64.000000,0.000000,0.000000,-108.335106,-37.667729,78.982153,98.179797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561896,1.592868,0.226595,0.025752,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.745944,tube-mpc,0,-126.340000,54.885000,0.156407,-2.773930,-0.040000,-3.165000,0.196407,0.391070,4.238777,-10.581696,0.152474,-10.581696,4.238777,0.060000,0.480000,12,107,11.571047,106.750000,11.571047,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.683455,-35.518556,84.444467,107.529307,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.626586,1.533504,0.238003,0.027042,0.501683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.755975,tube-mpc,0,-126.340000,54.885000,0.225225,-2.801212,0.000000,-3.275000,0.225225,0.473788,3.750861,-11.069613,0.274453,-11.069613,3.750861,0.080000,0.780000,8,107,7.511227,106.750000,7.511227,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.236193,-34.460431,87.687898,113.183515,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558975,1.455659,0.282487,0.018568,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.765974,tube-mpc,0,-126.340000,54.885000,0.286259,-2.833076,0.040000,-3.345000,0.246259,0.511924,2.714037,-6.251434,0.457422,-6.251434,2.714037,0.090000,0.930000,11,77,10.713430,76.810630,10.713430,76.810630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.329178,-34.750834,85.976291,111.220933,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.634074,1.456922,0.346991,0.020797,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.775942,tube-mpc,0,-126.340000,54.885000,0.339510,-2.869369,0.070000,-3.355000,0.269510,0.485631,1.860183,1.067318,-0.091484,1.067318,1.860183,0.080000,0.970000,17,32,16.785488,5.618485,16.785488,5.618485,0.000000,26.192145,0.000000,64.000000,0.000000,0.000000,-112.508222,-36.006145,81.687613,102.738296,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552154,1.457554,0.199463,0.020641,0.502246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.785974,tube-mpc,0,-126.340000,54.885000,0.385385,-2.910332,0.090000,-3.315000,0.295385,0.404668,0.640391,5.519559,0.030495,5.519559,0.640391,0.120000,0.610000,20,-11,19.818792,-11.273669,19.818792,-11.273669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.273243,-36.511580,80.576526,98.837189,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570685,1.800871,0.274537,0.041009,0.812286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008510,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.795950,tube-mpc,0,-126.340000,54.885000,0.423285,-2.955342,0.100000,-3.275000,0.323285,0.319658,0.945339,3.994819,0.152474,3.994819,0.945339,0.160000,0.250000,8,20,7.726297,20.346727,7.726297,20.346727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.622656,-35.385445,85.739357,106.827234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.876945,1.715137,0.254903,0.047122,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008405,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.805946,tube-mpc,0,-126.340000,54.885000,0.453527,-3.004578,0.120000,-3.285000,0.333527,0.280422,1.006328,-6.129455,0.152474,-6.129455,1.006328,0.160000,0.140000,-3,65,-2.960826,106.750000,-2.960826,106.750000,0.000000,-41.403273,0.000000,64.000000,0.000000,0.000000,-111.812894,-34.234299,96.972739,124.721701,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.419706,1.840950,0.318664,0.042819,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010134,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.816116,tube-mpc,0,-126.340000,54.885000,0.476352,-3.058760,0.130000,-3.395000,0.346352,0.336240,1.189297,-13.753155,-0.457422,-13.753155,1.189297,0.100000,0.320000,-6,107,-6.140201,106.750000,-6.140201,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.993447,-30.933530,101.172190,132.450434,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.936847,1.743100,0.758756,0.039153,0.501275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.826140,tube-mpc,0,-126.340000,54.885000,0.491035,-3.116026,0.140000,-3.515000,0.351035,0.398974,0.335443,-16.680656,0.091484,-16.680656,0.335443,0.050000,0.600000,-1,107,-0.808810,106.750000,-0.808810,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.445273,-27.332033,107.244331,139.981197,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559571,1.746598,0.345098,0.042985,0.500745,1,1,0,7,1,0,0,0,0,0,2,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.836208,tube-mpc,0,-126.340000,54.885000,0.498023,-3.177227,0.140000,-3.665000,0.358023,0.487773,-0.945339,-12.045446,0.579401,-12.045446,-0.945339,0.040000,0.860000,6,106,5.871482,105.673976,5.871482,105.673976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.772101,-22.615514,114.623805,141.581480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.216404,1.982343,2.583485,0.041372,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011336,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.847579,tube-mpc,0,-126.340000,54.885000,0.496654,-3.250558,0.130000,-3.745000,0.366654,0.494442,-2.653048,-4.116798,-0.152474,-4.116798,-2.653048,0.020000,0.980000,19,61,18.965696,27.718302,18.965696,27.718302,0.000000,32.955674,0.000000,64.000000,0.000000,0.000000,-107.465682,-20.537951,111.487253,136.894090,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565780,1.736463,0.397028,0.041368,2.509042,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010261,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.857881,tube-mpc,0,-126.340000,54.885000,0.487043,-3.320619,0.110000,-3.725000,0.377043,0.404381,-3.323933,4.848673,-0.518412,4.848673,-3.323933,0.060000,0.900000,18,16,17.650408,-51.556531,17.650408,-51.556531,0.000000,67.230507,0.000000,64.000000,0.000000,0.000000,-107.668683,-21.519702,107.617863,131.914500,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.623443,1.726420,0.249736,0.031649,0.500651,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.867947,tube-mpc,0,-126.340000,54.885000,0.470091,-3.392195,0.070000,-3.655000,0.400091,0.262805,-3.750861,9.056956,0.030495,9.056956,-3.750861,0.100000,0.490000,14,-29,13.993790,-66.261899,13.993790,-66.261899,0.000000,36.935875,0.000000,64.000000,0.000000,0.000000,-104.500339,-25.765885,98.243561,128.444460,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579123,1.656308,0.245569,0.035929,0.500651,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.877948,tube-mpc,0,-126.340000,54.885000,0.445992,-3.466139,0.050000,-3.595000,0.395992,0.128861,-2.470079,4.787684,-0.274453,4.787684,-2.470079,0.140000,0.110000,-10,-14,-9.688248,-13.767106,-9.688248,-13.767106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.629592,-28.042512,106.538338,138.089784,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.599353,1.776495,0.261278,0.037794,0.500771,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.887946,tube-mpc,0,-126.340000,54.885000,0.414830,-3.542683,0.020000,-3.605000,0.394830,0.062317,-1.677214,-5.397580,-0.396432,-5.397580,-1.677214,0.070000,-0.030000,-18,31,-18.162524,75.074411,-18.162524,75.074411,0.000000,-43.841517,0.000000,64.000000,0.000000,0.000000,-89.020664,-28.340977,121.989599,158.936325,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589712,1.753038,0.264862,0.040773,0.504188,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.897977,tube-mpc,0,-126.340000,54.885000,0.376652,-3.621876,0.020000,-3.725000,0.356652,0.103124,-0.823360,-17.290552,-0.396432,-17.290552,-0.823360,0.020000,0.020000,-32,76,-32.185449,106.750000,-32.185449,106.750000,0.000000,-30.517106,0.000000,64.000000,0.000000,0.000000,-80.191758,-21.597813,127.937506,164.198940,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566698,1.729699,0.275883,0.031165,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.907944,tube-mpc,0,-126.340000,54.885000,0.332060,-3.702728,0.010000,-3.935000,0.322060,0.232272,-1.250287,-24.975242,-0.396432,-24.975242,-1.250287,-0.020000,0.340000,-35,107,-34.594657,106.750000,-34.594657,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.547236,-8.868571,128.245970,159.354952,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568605,1.512115,0.236557,0.027756,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.917943,tube-mpc,0,-126.340000,54.885000,0.280882,-3.785777,0.000000,-4.185000,0.280882,0.399223,-2.043152,-26.317013,-0.823360,-26.317013,-2.043152,-0.130000,0.710000,-25,107,-24.930792,106.750000,-24.930792,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.511183,5.984865,140.216679,172.813929,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.612890,1.678058,0.318183,0.034002,0.500430,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.927981,tube-mpc,0,-126.340000,54.885000,0.223263,-3.870863,-0.030000,-4.395000,0.253263,0.524137,-3.994819,-20.766960,-0.762370,-20.766960,-3.994819,-0.200000,0.880000,-6,107,-6.117240,106.750000,-6.117240,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.587596,20.688350,153.251519,188.913240,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568967,1.456855,0.293783,0.018620,0.501990,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.937969,tube-mpc,0,-126.340000,54.885000,0.159993,-3.956989,-0.070000,-4.545000,0.229993,0.588011,-6.312424,-12.838311,-0.762370,-12.838311,-6.312424,-0.160000,0.970000,5,95,4.907158,95.245358,4.907158,95.245358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.861023,30.850407,158.782601,195.341872,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553534,1.763950,0.471358,0.052473,0.500703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008353,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.947947,tube-mpc,0,-126.340000,54.885000,0.091159,-4.044243,-0.140000,-4.605000,0.231159,0.560757,-7.410237,-3.201954,-0.945339,-3.201954,-7.410237,-0.080000,0.950000,4,50,3.647979,14.725303,3.647979,14.725303,0.000000,35.520055,0.000000,64.000000,0.000000,0.000000,-69.174219,33.441664,157.760282,192.023984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.610550,1.702589,0.312187,0.037567,0.506508,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.957975,tube-mpc,0,-126.340000,54.885000,0.016612,-4.132924,-0.200000,-4.585000,0.216612,0.452076,-7.105289,5.092632,-0.701380,5.092632,-7.105289,-0.040000,0.740000,-6,5,-6.333740,-46.793448,-6.333740,-46.793448,0.000000,52.038807,0.000000,64.000000,0.000000,0.000000,-66.382532,27.478877,147.752305,184.444952,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566457,1.764928,0.216693,0.032891,0.500615,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.967942,tube-mpc,0,-126.340000,54.885000,-0.062483,-4.221789,-0.270000,-4.515000,0.207517,0.293211,-6.800341,7.715185,-0.091484,7.715185,-6.800341,-0.040000,0.400000,-12,-40,-12.342165,-54.463528,-12.342165,-54.463528,0.000000,14.708886,0.000000,64.000000,0.000000,0.000000,-60.348252,15.823352,135.726624,184.046091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.633215,1.847073,0.225112,0.039551,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.977983,tube-mpc,0,-126.340000,54.885000,-0.146862,-4.311793,-0.320000,-4.465000,0.173138,0.153207,-5.092632,2.531068,0.091484,2.531068,-5.092632,-0.060000,0.050000,-32,4,-32.219408,4.397419,-32.219408,4.397419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.997587,7.542443,136.194454,185.239492,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583249,1.628343,0.219937,0.025020,0.500898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.987980,tube-mpc,0,-126.340000,54.885000,-0.235202,-4.401637,-0.370000,-4.505000,0.134798,0.103363,-4.116798,-8.569039,-0.457422,-8.569039,-4.116798,-0.120000,0.050000,-44,49,-44.159000,93.148475,-44.159000,93.148475,0.000000,-43.751056,0.000000,64.000000,0.000000,0.000000,-43.301342,1.842340,133.873007,185.145818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556112,1.447498,0.210848,0.019838,0.502942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.997943,tube-mpc,0,-126.340000,54.885000,-0.327171,-4.491160,-0.400000,-4.635000,0.072829,0.143840,-3.567892,-18.510344,-1.616224,-18.510344,-3.567892,-0.250000,0.120000,-43,94,-43.465366,106.750000,-43.465366,106.750000,0.000000,-12.352581,0.000000,64.000000,0.000000,0.000000,-35.822479,3.412027,133.023272,178.676111,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558173,1.526235,0.260142,0.022836,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.007974,tube-mpc,0,-126.340000,54.885000,-0.423343,-4.581028,-0.440000,-4.845000,0.016657,0.263972,-4.848673,-23.877429,-1.189297,-23.877429,-4.848673,-0.360000,0.520000,-28,107,-27.594763,106.750000,-27.594763,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.810831,11.790415,142.233386,179.899217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579840,1.528708,0.260715,0.024500,0.500312,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.017942,tube-mpc,0,-126.340000,54.885000,-0.522050,-4.669808,-0.510000,-5.055000,-0.012050,0.385192,-7.715185,-21.620814,-0.701380,-21.620814,-7.715185,-0.350000,0.790000,-8,107,-8.463694,106.750000,-8.463694,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.661236,24.256340,155.158145,197.156830,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581141,1.463304,0.279005,0.019936,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.027941,tube-mpc,0,-126.340000,54.885000,-0.623816,-4.758108,-0.600000,-5.225000,-0.023816,0.466892,-8.873987,-15.521854,-1.067318,-15.521854,-8.873987,-0.240000,0.940000,-13,107,-12.922973,106.750000,-12.922973,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.071649,35.318358,160.424038,204.479434,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575452,1.473752,0.282882,0.022420,0.500514,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.037941,tube-mpc,0,-126.340000,54.885000,-0.727902,-4.845400,-0.670000,-5.315000,-0.057902,0.469600,-8.934977,-6.373413,-1.433256,-6.373413,-8.934977,-0.170000,1.010000,-23,62,-22.795262,33.309548,-22.795262,33.309548,0.000000,28.440452,0.000000,64.000000,0.000000,0.000000,-30.715396,40.095324,158.956702,202.157238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571731,1.590519,0.367212,0.019930,0.500365,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.047941,tube-mpc,0,-126.340000,54.885000,-0.833877,-4.931441,-0.760000,-5.315000,-0.073877,0.383559,-9.056956,2.897006,-1.067318,2.897006,-9.056956,-0.180000,0.830000,-19,17,-19.344634,-34.667934,-19.344634,-34.667934,0.000000,51.417934,0.000000,64.000000,0.000000,0.000000,-26.437610,37.097941,149.969741,189.684966,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576598,1.448040,0.189294,0.016011,0.500516,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.057972,tube-mpc,0,-126.340000,54.885000,-0.941621,-5.016243,-0.850000,-5.255000,-0.091621,0.238757,-8.873987,7.654195,-0.762370,7.654195,-8.873987,-0.200000,0.730000,-18,-28,-17.745587,-78.481697,-17.745587,-78.481697,0.000000,50.231697,0.000000,64.000000,0.000000,0.000000,-22.340732,26.621262,135.975913,179.397800,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539427,1.459418,0.223407,0.018668,0.500428,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.067975,tube-mpc,0,-126.340000,54.885000,-1.050049,-5.099073,-0.930000,-5.195000,-0.120049,0.095927,-8.630029,4.360757,-0.335443,4.360757,-8.630029,-0.200000,0.130000,-22,-10,-21.588041,-10.213337,-21.588041,-10.213337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.791273,18.313404,132.485984,178.467780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561058,1.668946,0.247717,0.024441,0.500862,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.077972,tube-mpc,0,-126.340000,54.885000,-1.158933,-5.179888,-1.010000,-5.205000,-0.148933,0.025112,-9.422894,-5.763517,-0.457422,-5.763517,-9.422894,-0.200000,0.000000,-20,35,-19.677057,81.265394,-19.677057,81.265394,0.000000,-46.478731,0.000000,64.000000,0.000000,0.000000,-7.352908,13.093955,131.674989,180.398421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564108,1.461317,0.209229,0.020059,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.087970,tube-mpc,0,-126.340000,54.885000,-1.267891,-5.258523,-1.100000,-5.315000,-0.167891,0.056477,-7.898153,-14.972947,-1.433256,-14.972947,-7.898153,-0.220000,0.080000,-33,80,-33.167471,106.750000,-33.167471,106.750000,0.000000,-26.963337,0.000000,64.000000,0.000000,0.000000,2.421609,14.580193,132.176560,175.439482,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.637516,1.537634,0.219948,0.021292,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.097969,tube-mpc,0,-126.340000,54.885000,-1.376441,-5.334746,-1.180000,-5.505000,-0.196441,0.170254,-7.959143,-22.901596,-1.677214,-22.901596,-7.959143,-0.250000,0.400000,-32,107,-31.780188,106.750000,-31.780188,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.165529,23.403555,133.544365,177.984823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567375,1.586750,0.254806,0.023163,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.107941,tube-mpc,0,-126.340000,54.885000,-1.483814,-5.408141,-1.270000,-5.725000,-0.213814,0.316859,-9.727842,-23.206544,-1.189297,-23.206544,-9.727842,-0.290000,0.730000,-12,107,-12.444906,106.750000,-12.444906,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.138140,35.738096,137.186726,188.024891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552220,1.460335,0.279870,0.020715,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.117970,tube-mpc,0,-126.340000,54.885000,-1.590433,-5.479102,-1.370000,-5.905000,-0.220433,0.425898,-11.069613,-17.717479,-0.823360,-17.717479,-11.069613,-0.250000,0.920000,-3,107,-2.786354,106.750000,-2.786354,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.971446,48.705229,145.856547,199.444629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556169,1.591937,0.277572,0.027392,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.127978,tube-mpc,0,-126.340000,54.885000,-1.694991,-5.546860,-1.470000,-6.035000,-0.224991,0.488140,-11.435550,-9.422894,-1.799193,-9.422894,-11.435550,-0.140000,1.000000,-8,84,-8.302473,84.268816,-8.302473,84.268816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.527249,57.471578,147.915456,202.859087,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553203,1.608707,0.280898,0.029728,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.137944,tube-mpc,0,-126.340000,54.885000,-1.796802,-5.611097,-1.580000,-6.065000,-0.216802,0.453903,-11.313571,-0.945339,-1.250287,-0.945339,-11.313571,-0.110000,0.930000,-6,39,-6.171327,20.367116,-6.171327,20.367116,0.000000,18.901700,0.000000,64.000000,0.000000,0.000000,26.631154,58.757196,142.450061,195.934482,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555272,1.530113,0.213211,0.022139,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.147971,tube-mpc,0,-126.340000,54.885000,-1.896454,-5.672287,-1.680000,-6.035000,-0.216454,0.362713,-10.520706,5.031642,-0.823360,5.031642,-10.520706,-0.100000,0.680000,-7,-6,-7.443047,-13.057210,-7.443047,-13.057210,0.000000,7.326027,0.000000,64.000000,0.000000,0.000000,33.524121,52.396063,135.700745,181.093706,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.638481,1.454744,0.195097,0.020600,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.157968,tube-mpc,0,-126.340000,54.885000,-1.992559,-5.729677,-1.780000,-5.975000,-0.212559,0.245323,-8.873987,4.726694,-0.823360,4.726694,-8.873987,-0.100000,0.320000,-16,13,-16.108124,12.532047,-16.108124,12.532047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.928477,44.267950,134.640846,172.564743,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568266,3.310482,0.277951,0.046934,0.500982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.167953,tube-mpc,0,-126.340000,54.885000,-2.084835,-5.783209,-1.880000,-5.965000,-0.204835,0.181791,-7.837164,-2.775027,-1.128308,-2.775027,-7.837164,-0.110000,0.140000,-21,58,-20.712617,89.131037,-20.712617,89.131037,0.000000,-31.598989,0.000000,64.000000,0.000000,0.000000,55.630349,36.900270,129.299898,162.749990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.437541,1.668278,0.248287,0.030674,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.177881,tube-mpc,0,-126.340000,54.885000,-2.172475,-5.832532,-1.930000,-6.015000,-0.242475,0.182468,-7.105289,-9.239925,-0.884349,-9.239925,-7.105289,-0.140000,0.240000,-24,103,-23.583640,106.750000,-23.583640,106.750000,0.000000,-4.217953,0.000000,64.000000,0.000000,0.000000,67.173647,33.930215,123.429365,153.850392,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552904,1.649477,0.293070,0.034417,0.584730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.187946,tube-mpc,0,-126.340000,54.885000,-2.256683,-5.878401,-2.000000,-6.135000,-0.256683,0.256599,-6.251434,-13.631176,-1.006328,-13.631176,-6.251434,-0.190000,0.630000,-22,107,-22.304686,106.750000,-22.304686,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.328731,35.297575,125.032009,156.567553,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.965041,1.751710,0.320857,0.032228,0.501112,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008581,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.197946,tube-mpc,0,-126.340000,54.885000,-2.335276,-5.919703,-2.060000,-6.235000,-0.275276,0.315297,-7.044299,-9.971800,-0.945339,-9.971800,-7.044299,-0.220000,0.870000,-7,107,-6.743305,106.750000,-6.743305,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.422610,39.662122,130.725219,168.525113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564540,1.677196,0.303934,0.027653,0.500961,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.208831,tube-mpc,0,-126.340000,54.885000,-2.414578,-5.959662,-2.130000,-6.295000,-0.284578,0.335338,-7.349247,-2.470079,-1.067318,-2.470079,-7.349247,-0.170000,0.980000,-1,62,-1.089570,46.090709,-1.089570,46.090709,0.000000,15.659291,0.000000,64.000000,0.000000,0.000000,79.723336,41.906794,128.338560,170.919632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.684208,1.906029,0.295863,0.041226,0.500901,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008441,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.219827,tube-mpc,0,-126.340000,54.885000,-2.487552,-5.994581,-2.210000,-6.275000,-0.277552,0.280419,-6.861330,5.641538,-0.579401,5.641538,-6.861330,-0.130000,0.830000,1,17,1.247883,-9.260311,1.247883,-9.260311,0.000000,26.010311,0.000000,64.000000,0.000000,0.000000,81.428000,39.108163,122.659278,161.214113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577440,1.697797,0.212181,0.027414,0.500450,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.227887,tube-mpc,0,-126.340000,54.885000,-2.536178,-6.016610,-2.260000,-6.205000,-0.276178,0.188390,-5.641538,8.325081,-0.945339,8.325081,-5.641538,-0.070000,0.610000,-9,-19,-9.433623,-18.681651,-9.433623,-18.681651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.496261,33.028763,112.765205,143.365290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549654,1.715495,0.222664,0.030654,0.500565,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.237948,tube-mpc,0,-126.340000,54.885000,-2.590750,-6.039779,-2.310000,-6.125000,-0.280750,0.085221,-4.604715,5.946486,-1.006328,5.946486,-4.604715,-0.070000,0.200000,-12,26,-11.600077,31.261827,-11.600077,31.261827,0.000000,-4.943477,0.000000,64.000000,0.000000,0.000000,89.085384,29.318503,114.922205,143.196514,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569866,1.576828,0.204739,0.020563,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.247950,tube-mpc,0,-126.340000,54.885000,-2.637915,-6.057960,-2.340000,-6.125000,-0.297915,0.067040,-3.445913,-2.653048,-0.213464,-2.653048,-3.445913,-0.100000,0.140000,-14,71,-14.180858,106.750000,-14.180858,106.750000,0.000000,-35.431651,0.000000,64.000000,0.000000,0.000000,94.117274,28.277081,109.923862,136.956067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580720,1.518143,0.233486,0.028095,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.257951,tube-mpc,0,-126.340000,54.885000,-2.677651,-6.071218,-2.350000,-6.195000,-0.327651,0.123782,-1.433256,-10.642686,-0.335443,-10.642686,-1.433256,-0.100000,0.370000,-28,107,-28.417234,106.750000,-28.417234,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.899017,31.457223,107.756200,133.603684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572661,1.636045,0.249856,0.027182,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.267947,tube-mpc,0,-126.340000,54.885000,-2.709609,-6.079478,-2.370000,-6.295000,-0.339609,0.215522,-0.579401,-12.411384,-0.518412,-12.411384,-0.579401,-0.160000,0.710000,-23,107,-23.027059,106.750000,-23.027059,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.634911,34.716160,107.386883,134.416622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.329693,1.519969,0.332934,0.032986,0.500395,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.277945,tube-mpc,0,-126.340000,54.885000,-2.733492,-6.082685,-2.370000,-6.375000,-0.363492,0.292315,-0.640391,-8.386070,-0.457422,-8.386070,-0.640391,-0.210000,0.910000,-9,107,-8.917108,106.750000,-8.917108,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.359612,39.242689,109.001556,144.124796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574944,1.447399,0.236197,0.016805,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.287948,tube-mpc,0,-126.340000,54.885000,-2.748998,-6.080785,-2.370000,-6.415000,-0.378998,0.334215,-1.494245,0.091484,0.213464,0.091484,-1.494245,-0.190000,1.000000,7,62,6.842228,59.116086,6.842228,59.116086,0.000000,2.633914,0.000000,64.000000,0.000000,0.000000,84.450755,40.310530,104.043830,142.271954,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548016,1.505200,0.294753,0.024331,0.500670,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.297948,tube-mpc,0,-126.340000,54.885000,-2.755829,-6.073735,-2.380000,-6.365000,-0.375829,0.291265,-0.640391,8.325081,0.213464,8.325081,-0.640391,-0.100000,0.840000,1,17,1.410259,4.599862,1.410259,4.599862,0.000000,12.150138,0.000000,64.000000,0.000000,0.000000,79.139107,37.192079,93.606637,130.415986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557779,1.448183,0.218665,0.019141,0.500175,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.307975,tube-mpc,0,-126.340000,54.885000,-2.753712,-6.061468,-2.380000,-6.255000,-0.373712,0.193532,0.274453,10.764665,0.457422,10.764665,0.274453,-0.090000,0.510000,3,8,3.167515,8.003761,3.167515,8.003761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.544772,31.902789,91.965402,121.968393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561393,1.574050,0.215643,0.023346,0.500807,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.317949,tube-mpc,0,-126.340000,54.885000,-2.742461,-6.044082,-2.370000,-6.175000,-0.372461,0.130918,0.945339,7.776174,0.762370,7.776174,0.945339,-0.080000,0.350000,5,45,5.298282,45.417272,5.298282,45.417272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.795329,27.929893,87.005324,115.939612,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568997,1.473880,0.194719,0.017936,0.500527,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.327949,tube-mpc,0,-126.340000,54.885000,-2.721807,-6.021454,-2.340000,-6.145000,-0.381807,0.123546,1.799193,-0.396432,0.274453,-0.396432,1.799193,-0.050000,0.190000,1,90,0.887171,106.750000,0.887171,106.750000,0.000000,-16.332728,0.000000,64.000000,0.000000,0.000000,83.306214,27.651632,87.537274,113.289562,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573894,1.456973,0.228765,0.016542,0.500370,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.337948,tube-mpc,0,-126.340000,54.885000,-2.691582,-5.993632,-2.310000,-6.175000,-0.381582,0.181368,3.689871,-5.885497,0.213464,-5.885497,3.689871,-0.050000,0.590000,-8,107,-8.219511,106.750000,-8.219511,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.396018,28.514494,88.877359,110.344784,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568810,1.536186,0.296987,0.017176,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.347949,tube-mpc,0,-126.340000,54.885000,-2.651602,-5.960617,-2.260000,-6.215000,-0.391602,0.254383,4.604715,-5.702528,0.030495,-5.702528,4.604715,-0.050000,0.840000,-8,107,-8.344806,106.750000,-8.344806,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.584195,30.072661,87.286060,110.104137,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547485,1.494524,0.306006,0.024555,0.508005,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.358849,tube-mpc,0,-126.340000,54.885000,-2.596757,-5.918758,-2.200000,-6.235000,-0.396757,0.316242,4.482736,0.823360,0.945339,0.823360,4.482736,-0.040000,0.970000,4,87,3.525004,86.818575,3.525004,86.818575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.661594,30.287827,82.834486,105.690161,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.649584,1.533127,0.307272,0.027349,0.500768,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.367946,tube-mpc,0,-126.340000,54.885000,-2.541879,-5.879165,-2.160000,-6.195000,-0.381879,0.315835,3.750861,6.129455,1.006328,6.129455,3.750861,-0.050000,0.940000,24,49,24.241317,49.385127,24.241317,49.385127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.234067,29.297575,74.891382,95.793623,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568659,1.564385,0.240149,0.025183,0.500943,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.377950,tube-mpc,0,-126.340000,54.885000,-2.471874,-5.830775,-2.110000,-6.105000,-0.361874,0.274225,4.299767,11.618519,1.006328,11.618519,4.299767,0.010000,0.720000,27,23,27.243348,23.160000,27.243348,23.160000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.331116,26.884791,65.639517,86.915412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582610,1.660444,0.228865,0.029879,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.387954,tube-mpc,0,-126.340000,54.885000,-2.391683,-5.777356,-2.050000,-5.985000,-0.341683,0.207644,4.726694,11.862478,0.945339,11.862478,4.726694,0.090000,0.490000,26,39,26.007407,38.923164,26.007407,38.923164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.778865,23.374751,67.789468,85.942584,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.620808,1.616742,0.222809,0.027480,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.397947,tube-mpc,0,-126.340000,54.885000,-2.301378,-5.719050,-1.990000,-5.905000,-0.311378,0.185950,5.946486,6.312424,1.067318,6.312424,5.946486,0.180000,0.380000,15,84,15.001719,97.315820,15.001719,97.315820,0.000000,-13.392657,0.000000,64.000000,0.000000,0.000000,66.381020,20.994298,68.624359,81.192156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580915,1.667500,0.256778,0.028004,0.500881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.407948,tube-mpc,0,-126.340000,54.885000,-2.200771,-5.655819,-1.910000,-5.865000,-0.290771,0.209181,8.203101,0.945339,1.006328,0.945339,8.203101,0.170000,0.550000,6,107,6.106162,106.750000,6.106162,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.899222,17.592305,68.977082,76.665206,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551953,1.939762,0.270509,0.036413,0.500644,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008318,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.417944,tube-mpc,0,-126.340000,54.885000,-2.089996,-5.587828,-1.820000,-5.855000,-0.269996,0.267172,9.788831,-0.030495,0.762370,-0.030495,9.788831,0.120000,0.800000,9,107,9.260981,106.750000,9.260981,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.021276,15.519495,70.649732,79.600476,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582604,1.601275,0.323606,0.025442,0.500698,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.427951,tube-mpc,0,-126.340000,54.885000,-1.968910,-5.515065,-1.710000,-5.825000,-0.258910,0.309935,10.581696,3.384923,1.372266,3.384923,10.581696,0.100000,0.950000,17,96,16.766735,96.240613,16.766735,96.240613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.868759,15.168889,70.973594,82.015295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576620,1.479861,0.265242,0.022408,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.437949,tube-mpc,0,-126.340000,54.885000,-1.837795,-5.437765,-1.600000,-5.755000,-0.237795,0.317235,10.886644,8.691018,1.067318,8.691018,10.886644,0.110000,0.960000,27,56,26.727936,55.986858,26.727936,55.986858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.828447,14.839525,68.340136,78.388225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562167,1.693131,0.287797,0.028803,0.500855,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.447950,tube-mpc,0,-126.340000,54.885000,-1.696616,-5.355967,-1.480000,-5.635000,-0.216616,0.279033,11.557530,14.180083,1.921172,14.180083,11.557530,0.190000,0.790000,25,25,24.960743,24.633545,24.960743,24.633545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.106490,14.326117,69.578866,78.331585,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563374,1.443746,0.198700,0.018921,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.457947,tube-mpc,0,-126.340000,54.885000,-1.545559,-5.269834,-1.340000,-5.485000,-0.205559,0.215166,14.058103,14.302062,1.738204,14.302062,14.058103,0.220000,0.500000,11,46,10.542333,45.887086,10.542333,45.887086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.181097,12.860995,72.694449,81.851008,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569861,1.858428,0.229492,0.034998,0.500878,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.467951,tube-mpc,0,-126.340000,54.885000,-1.384601,-5.179403,-1.180000,-5.365000,-0.204601,0.185597,16.192739,10.520706,2.287110,10.520706,16.192739,0.190000,0.440000,3,84,3.410588,83.979395,3.410588,83.979395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.429048,9.741621,69.823741,74.362325,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579528,1.738911,0.235743,0.028173,0.500947,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.477952,tube-mpc,0,-126.340000,54.885000,-1.214073,-5.084902,-1.000000,-5.285000,-0.214073,0.200098,18.022427,5.946486,1.921172,5.946486,18.022427,0.120000,0.580000,3,107,2.663084,106.750000,2.663084,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.038478,6.291001,64.262946,73.825251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587136,1.626323,0.281914,0.031596,0.500823,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.487951,tube-mpc,0,-126.340000,54.885000,-1.034122,-4.986451,-0.820000,-5.235000,-0.214122,0.248549,19.059251,5.336590,2.104141,5.336590,19.059251,0.080000,0.820000,7,107,6.895337,106.749997,6.895337,106.749997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.918829,3.370018,64.305150,76.851659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.842508,1.675757,0.322955,0.046528,0.500946,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008399,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.497946,tube-mpc,0,-126.340000,54.885000,-0.845032,-4.884237,-0.610000,-5.145000,-0.235032,0.260763,19.486178,9.727842,2.165131,9.727842,19.486178,0.070000,0.960000,13,63,12.630597,62.626069,12.630597,62.626069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.512871,1.609769,65.078440,75.919685,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567317,1.700193,0.303758,0.035313,0.500513,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.507952,tube-mpc,0,-126.340000,54.885000,-0.646733,-4.778251,-0.380000,-4.975000,-0.266733,0.196749,19.486178,9.727842,2.165131,15.765812,18.937271,0.100000,0.840000,15,68,14.896780,68.202071,14.896780,68.202071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.709828,4.576157,64.619617,73.965967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.425357,1.744396,0.229215,0.028550,0.500738,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.517943,tube-mpc,0,-126.340000,54.885000,-0.439993,-4.668924,-0.220000,-4.865000,-0.219993,0.196076,18.449355,17.473521,2.714037,17.473521,18.449355,0.120000,0.740000,36,23,36.419674,17.331953,36.419674,17.331953,0.000000,5.870117,0.000000,64.000000,0.000000,0.000000,51.347052,2.233594,54.201626,58.474666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.709873,1.807756,0.264244,0.034759,0.503122,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009332,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.529828,tube-mpc,0,-126.340000,54.885000,-0.183110,-4.534564,0.020000,-4.675000,-0.203110,0.140436,19.852116,17.046594,2.226120,17.046594,19.852116,0.230000,0.440000,22,44,22.471027,43.570873,22.471027,43.570873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.924356,2.638083,57.631268,66.978810,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575735,1.811409,0.234910,0.033474,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.538034,tube-mpc,0,-126.340000,54.885000,0.000994,-4.439180,0.220000,-4.555000,-0.219006,0.115820,21.498835,12.411384,2.165131,12.411384,21.498835,0.270000,0.480000,5,78,5.235541,78.360551,5.235541,78.360551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.898507,0.488613,62.744420,65.941731,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.348076,2.400109,0.242023,0.035714,0.501263,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009540,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.548100,tube-mpc,0,-126.340000,54.885000,0.233982,-4.319454,0.420000,-4.455000,-0.186018,0.135546,22.047741,7.044299,2.348100,7.044299,22.047741,0.210000,0.500000,16,107,15.515175,106.750000,15.515175,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.141985,-1.364158,63.536370,71.112978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.258867,2.779844,0.252002,0.034140,0.500982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010838,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.558970,tube-mpc,0,-126.340000,54.885000,0.494131,-4.186954,0.680000,-4.395000,-0.185869,0.208046,22.596648,4.970653,1.677214,4.970653,22.596648,0.140000,0.740000,26,107,26.388311,106.750000,26.388311,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.303624,-3.128400,65.523218,74.760594,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584045,1.850203,0.403190,0.040491,0.524493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008415,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.569600,tube-mpc,0,-126.340000,54.885000,0.756654,-4.054390,0.940000,-4.315000,-0.183346,0.260610,23.206544,9.605862,1.799193,9.605862,23.206544,0.210000,0.930000,20,84,20.461919,83.854059,20.461919,83.854059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.005044,-3.381647,68.457980,74.402404,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.282100,1.723880,0.472544,0.031616,0.501003,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.580835,tube-mpc,0,-126.340000,54.885000,1.042355,-3.911305,1.210000,-4.175000,-0.167645,0.263695,23.267533,16.131750,2.348100,16.131750,23.267533,0.220000,0.950000,28,39,28.335560,29.833274,28.335560,29.833274,0.000000,9.020785,0.000000,64.000000,0.000000,0.000000,38.979705,-3.709506,68.336015,71.374495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590455,1.784578,0.238176,0.035232,0.500731,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.589028,tube-mpc,0,-126.340000,54.885000,1.255717,-3.805182,1.400000,-4.025000,-0.144283,0.219818,23.755450,19.852116,2.653048,19.852116,23.755450,0.230000,0.740000,32,13,31.500810,13.463072,31.500810,13.463072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.738234,-4.525449,68.189137,70.725841,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574626,3.511571,0.844543,0.036138,0.501515,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010482,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.599543,tube-mpc,0,-126.340000,54.885000,1.535359,-3.666962,1.670000,-3.835000,-0.134641,0.168038,24.792273,19.791126,2.409089,19.791126,24.792273,0.260000,0.430000,26,38,25.595383,37.611426,25.595383,37.611426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.502501,-6.323283,70.251197,72.984969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.338419,1.532762,0.196231,0.032111,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.609608,tube-mpc,0,-126.340000,54.885000,1.808702,-3.532728,1.940000,-3.685000,-0.131298,0.152272,27.780764,13.875134,2.165131,13.875134,27.780764,0.250000,0.330000,4,83,3.775859,95.914944,3.775859,95.914944,0.000000,-13.303518,0.000000,64.000000,0.000000,0.000000,35.577330,-8.533824,71.361397,77.133959,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579142,1.750854,0.261840,0.033697,0.505615,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.619609,tube-mpc,0,-126.340000,54.885000,2.085412,-3.397643,2.230000,-3.585000,-0.144588,0.187357,29.427483,7.532216,2.104141,7.532216,29.427483,0.220000,0.530000,-7,107,-7.330275,106.750000,-7.330275,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.163054,-10.367310,72.260356,84.664061,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568923,1.646777,0.247147,0.017175,0.505902,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.629603,tube-mpc,0,-126.340000,54.885000,2.366520,-3.261163,2.530000,-3.515000,-0.163480,0.253837,29.915400,5.946486,2.470079,5.946486,29.915400,0.070000,0.880000,8,107,7.697229,106.750000,7.697229,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.629723,-11.418765,74.142720,90.519269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546401,1.434089,0.243061,0.017828,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.639602,tube-mpc,0,-126.340000,54.885000,2.651933,-3.123299,2.830000,-3.435000,-0.178067,0.311701,29.610452,8.995966,2.287110,8.995966,29.610452,0.050000,1.000000,16,96,16.257341,96.124532,16.257341,96.124532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.607443,-11.265032,74.423932,88.861490,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545154,1.422298,0.278305,0.015723,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.649602,tube-mpc,0,-126.340000,54.885000,2.941066,-2.984294,3.120000,-3.305000,-0.178934,0.320706,28.878577,14.911958,2.653048,14.911958,28.878577,0.130000,0.940000,17,54,17.452653,54.312031,17.452653,54.312031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.951750,-10.704872,72.290990,84.230791,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545757,1.422765,0.221933,0.021329,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.659610,tube-mpc,0,-126.340000,54.885000,3.233639,-2.844240,3.420000,-3.125000,-0.186361,0.280760,28.695608,19.974095,2.226120,19.974095,28.695608,0.140000,0.760000,21,24,21.499013,24.032061,21.499013,24.032061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.943517,-9.911224,70.171353,77.722269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573019,1.497378,0.225439,0.029072,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.669611,tube-mpc,0,-126.340000,54.885000,3.528776,-2.703508,3.720000,-2.935000,-0.191224,0.231492,28.329670,19.242219,2.043152,19.242219,28.329670,0.190000,0.480000,20,50,20.151177,49.852958,20.151177,49.852958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.363544,-9.349631,66.565014,74.722780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563763,1.450020,0.209624,0.017681,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.679604,tube-mpc,0,-126.340000,54.885000,3.825902,-2.562320,4.010000,-2.775000,-0.184098,0.212680,28.634618,14.607010,2.104141,14.607010,28.634618,0.220000,0.430000,14,92,14.074636,92.149659,14.074636,92.149659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.834904,-10.851037,58.733951,69.917168,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554825,1.454576,0.250908,0.023497,0.505450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.689607,tube-mpc,0,-126.340000,54.885000,4.125147,-2.420558,4.310000,-2.665000,-0.184853,0.244442,28.573629,9.422894,1.921172,9.422894,28.573629,0.190000,0.640000,17,107,16.760657,106.750000,16.760657,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.431514,-13.468770,60.240381,75.540164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560455,1.443107,0.273596,0.016261,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.699605,tube-mpc,0,-126.340000,54.885000,4.425494,-2.278646,4.600000,-2.575000,-0.174506,0.296354,28.268681,7.898153,1.982162,7.898153,28.268681,0.190000,0.840000,20,107,19.868865,106.750000,19.868865,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.468254,-14.568722,63.493873,77.300737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554133,1.460861,0.298318,0.017404,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.709605,tube-mpc,0,-126.340000,54.885000,4.726731,-2.136620,4.880000,-2.485000,-0.153269,0.348380,26.499982,9.483883,2.104141,9.483883,26.499982,0.200000,0.960000,36,102,36.050795,101.577141,36.050795,101.577141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.393442,-14.416537,63.757108,74.931311,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554971,1.509962,0.350187,0.020751,0.501174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.719607,tube-mpc,0,-126.340000,54.885000,5.028329,-1.994664,5.150000,-2.365000,-0.121671,0.370336,25.158211,13.570186,1.189297,13.570186,25.158211,0.250000,0.990000,46,67,45.690914,67.100955,45.690914,67.100955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.001972,-14.502266,63.936583,72.460563,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560893,1.621539,0.291976,0.022378,0.502064,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.729608,tube-mpc,0,-126.340000,54.885000,5.329717,-1.852975,5.410000,-2.205000,-0.080283,0.352025,25.524149,17.778469,1.433256,17.778469,25.524149,0.370000,0.850000,32,41,31.974331,41.412576,31.974331,41.412576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.676318,-13.695206,68.828305,71.979672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555865,1.531668,0.265728,0.016857,0.504133,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.739605,tube-mpc,0,-126.340000,54.885000,5.630340,-1.711741,5.670000,-2.025000,-0.039660,0.313259,26.621961,18.205396,1.067318,18.205396,26.621961,0.380000,0.610000,23,54,23.261031,54.257175,23.261031,54.257175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.490242,-13.685286,70.345043,72.642238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551763,1.614543,0.231553,0.024466,0.505564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.749609,tube-mpc,0,-126.340000,54.885000,5.930038,-1.570961,5.950000,-1.885000,-0.019962,0.314039,27.414826,13.265238,1.555235,13.265238,27.414826,0.340000,0.520000,19,99,19.463360,102.960369,19.463360,102.960369,0.000000,-3.703194,0.000000,64.000000,0.000000,0.000000,-9.377893,-14.020935,62.879264,68.233758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571889,1.485945,0.249006,0.021915,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.759607,tube-mpc,0,-126.340000,54.885000,6.227960,-1.430954,6.240000,-1.795000,-0.012040,0.364046,28.695608,8.447060,2.104141,8.447060,28.695608,0.280000,0.690000,12,107,12.413291,106.750000,12.413291,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.822566,-16.055070,60.783917,73.090698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557685,1.443035,0.268651,0.016279,0.501888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.769605,tube-mpc,0,-126.340000,54.885000,6.523799,-1.291782,6.540000,-1.715000,-0.016201,0.423218,30.342327,7.593205,1.250287,7.593205,30.342327,0.230000,0.880000,0,107,0.277474,106.750000,0.277474,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.576543,-16.449369,61.450792,74.162755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553686,1.490542,0.290832,0.021104,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.779606,tube-mpc,0,-126.340000,54.885000,6.817214,-1.153520,6.860000,-1.625000,-0.042786,0.471480,30.342327,9.422894,1.372266,9.422894,30.342327,0.160000,0.970000,3,107,3.336170,106.749980,3.336170,106.749980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.576571,-16.542000,58.305817,73.073399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555359,1.460387,0.280753,0.018081,0.500891,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.789606,tube-mpc,0,-126.340000,54.885000,7.107616,-1.016358,7.160000,-1.515000,-0.052384,0.498642,29.122535,12.838311,2.043152,12.838311,29.122535,0.110000,1.010000,17,78,17.118711,78.136514,17.118711,78.136514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.026255,-18.111144,57.078123,73.937302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552966,1.595191,0.293962,0.020806,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.799608,tube-mpc,0,-126.340000,54.885000,7.394675,-0.880360,7.460000,-1.375000,-0.065325,0.494640,28.817587,16.802635,1.128308,16.802635,28.817587,0.130000,0.890000,14,54,14.390210,53.714163,14.390210,53.714163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.754279,-19.013885,60.583555,73.808264,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563982,1.612523,0.253791,0.023808,0.501550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.809625,tube-mpc,0,-126.340000,54.885000,7.678326,-0.745463,7.750000,-1.195000,-0.071674,0.449537,28.634618,19.120240,1.250287,19.120240,28.634618,0.060000,0.710000,21,45,21.155628,44.630233,21.155628,44.630233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.750393,-20.582095,60.693949,75.180021,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.604672,1.522508,0.201359,0.021470,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.819603,tube-mpc,0,-126.340000,54.885000,7.956640,-0.612490,8.030000,-1.025000,-0.073360,0.412510,28.390660,16.253729,1.433256,16.253729,28.390660,0.180000,0.550000,3,77,2.693638,77.398630,2.693638,77.398630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.934478,-21.588793,60.614298,72.968755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553464,1.469337,0.223190,0.019509,0.501032,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.829608,tube-mpc,0,-126.340000,54.885000,8.231032,-0.480672,8.310000,-0.905000,-0.078968,0.424328,27.475816,11.618519,1.128308,11.618519,27.475816,0.150000,0.600000,6,107,6.251002,106.750000,6.251002,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.222429,-23.375307,54.880258,71.090956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556079,1.564088,0.240501,0.022170,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.839605,tube-mpc,0,-126.340000,54.885000,8.500193,-0.350534,8.590000,-0.795000,-0.089807,0.444466,27.475816,9.178935,1.311276,9.178935,27.475816,0.120000,0.800000,3,107,2.760441,106.750000,2.760441,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.507391,-25.559592,56.277090,73.131478,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556883,1.551588,0.296089,0.020524,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.849606,tube-mpc,0,-126.340000,54.885000,8.764057,-0.222010,8.860000,-0.685000,-0.095943,0.462990,25.829097,11.557530,0.640391,11.557530,25.829097,0.100000,0.920000,14,86,13.678910,86.313141,13.678910,86.313141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.696606,-26.748738,56.309423,70.839568,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560191,1.551349,0.286286,0.022357,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.859606,tube-mpc,0,-126.340000,54.885000,9.022171,-0.095219,9.120000,-0.545000,-0.097829,0.449781,23.023575,15.338885,0.518412,15.338885,23.023575,0.100000,0.900000,34,54,33.787500,53.851579,33.787500,53.851579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.877436,-26.961378,56.658959,66.740625,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554368,1.439606,0.224389,0.018151,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.869604,tube-mpc,0,-126.340000,54.885000,9.274115,0.029737,9.340000,-0.375000,-0.065885,0.404737,20.766960,18.571334,1.494245,18.571334,20.766960,0.160000,0.730000,45,36,44.842672,35.822222,44.842672,35.822222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.672788,-26.539270,60.877435,70.051345,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549753,1.438637,0.197254,0.025166,0.502811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.879606,tube-mpc,0,-126.340000,54.885000,9.519771,0.152902,9.550000,-0.215000,-0.030229,0.367902,19.852116,17.107583,1.006328,17.107583,19.852116,0.290000,0.500000,33,63,33.310621,62.932491,33.310621,62.932491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.900633,-25.495788,63.803414,74.730754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553409,1.456073,0.232323,0.018477,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.889605,tube-mpc,0,-126.340000,54.885000,9.758665,0.274143,9.760000,-0.065000,-0.001335,0.339143,20.949928,12.533363,0.152474,12.533363,20.949928,0.380000,0.500000,6,97,5.884551,97.320492,5.884551,97.320492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.580750,-25.562378,54.417918,68.546662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552571,1.446691,0.235752,0.018969,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.899606,tube-mpc,0,-126.340000,54.885000,9.990601,0.393464,9.980000,0.035000,0.010601,0.358464,20.766960,8.508050,0.335443,8.508050,20.766960,0.270000,0.710000,13,107,12.514858,106.750000,12.514858,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.230572,-25.543195,48.515910,64.485404,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555620,1.962691,0.361968,0.037788,0.501268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008437,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.909607,tube-mpc,0,-126.340000,54.885000,10.215319,0.510836,10.190000,0.125000,0.025319,0.385836,19.791126,9.605862,0.945339,9.605862,19.791126,0.190000,0.980000,26,81,25.656603,81.307463,25.656603,81.307463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.762388,-26.324045,48.790212,62.088412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566275,1.479412,0.267065,0.022058,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.919605,tube-mpc,0,-126.340000,54.885000,10.432501,0.626196,10.380000,0.255000,0.052501,0.371196,18.083417,13.265238,0.396432,13.265238,18.083417,0.190000,0.910000,38,54,37.721860,53.792725,37.721860,53.792725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.344369,-25.312069,50.131601,57.291278,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568677,2.846676,0.247763,0.038136,0.501370,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.929606,tube-mpc,0,-126.340000,54.885000,10.642031,0.739585,10.570000,0.395000,0.072031,0.344585,17.046594,16.192739,0.213464,16.192739,17.046594,0.220000,0.740000,39,40,39.152101,40.066111,39.152101,40.066111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.068135,-23.854163,54.388180,60.289322,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562484,1.962733,0.295295,0.045054,0.501393,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008382,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.939621,tube-mpc,0,-126.340000,54.885000,10.843937,0.851127,10.750000,0.555000,0.093937,0.296127,17.290552,15.765812,0.213464,15.765812,17.290552,0.330000,0.560000,18,53,17.526620,53.110708,17.526620,53.110708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.895543,-22.084478,56.596010,64.219418,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.456172,1.778915,0.259098,0.038080,0.500771,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.949604,tube-mpc,0,-126.340000,54.885000,11.037160,0.960327,10.930000,0.685000,0.107160,0.275327,17.900448,12.289405,0.396432,12.289405,17.900448,0.310000,0.490000,6,85,6.098843,85.164400,6.098843,85.164400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.091002,-19.975332,50.994564,60.082274,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553721,1.741344,0.230097,0.025261,0.500941,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.959610,tube-mpc,0,-126.340000,54.885000,11.222598,1.067789,11.110000,0.775000,0.112598,0.292789,17.961438,7.593205,-0.091484,7.593205,17.961438,0.210000,0.620000,9,107,8.711816,106.750000,8.711816,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.766509,-18.760311,47.855476,56.940722,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573196,1.928279,0.304407,0.049356,0.500951,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008370,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.969835,tube-mpc,0,-126.340000,54.885000,11.403455,1.175569,11.300000,0.865000,0.103455,0.310569,16.985604,7.837164,0.518412,7.837164,16.985604,0.140000,0.830000,17,94,17.101028,93.991165,17.101028,93.991165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.777241,-19.283087,47.222706,55.739773,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.611742,1.835142,0.309534,0.034585,0.500809,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008305,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.979609,tube-mpc,0,-126.340000,54.885000,11.568054,1.276694,11.460000,0.965000,0.108054,0.311694,15.338885,11.130602,-0.152474,11.130602,15.338885,0.150000,0.900000,24,59,24.169652,58.962234,24.169652,58.962234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.842968,-19.326762,46.518654,50.394019,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572917,1.872578,0.360415,0.032056,0.500823,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008350,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.989606,tube-mpc,0,-126.340000,54.885000,11.727940,1.378231,11.620000,1.095000,0.107940,0.283231,14.119093,14.241072,0.152474,14.241072,14.119093,0.180000,0.760000,25,41,24.638669,40.619287,24.638669,40.619287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.436416,-17.865189,51.462813,52.208400,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551914,1.685531,0.249561,0.030306,0.500868,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.999610,tube-mpc,0,-126.340000,54.885000,11.879310,1.477965,11.770000,1.225000,0.109310,0.252965,13.814145,14.728989,-0.274453,14.728989,13.814145,0.220000,0.550000,15,51,14.890167,50.773535,14.890167,50.773535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.242139,-15.908884,55.988843,58.023308,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570073,1.943844,0.308385,0.052545,0.523194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008420,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.009612,tube-mpc,0,-126.340000,54.885000,12.021969,1.575850,11.910000,1.345000,0.111969,0.230850,13.692166,11.130602,-0.091484,11.130602,13.692166,0.200000,0.510000,9,81,9.157250,81.136527,9.157250,81.136527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.171264,-12.989075,52.336927,53.789452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582290,1.473404,0.228909,0.023057,0.500995,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.019607,tube-mpc,0,-126.340000,54.885000,12.155836,1.671892,12.060000,1.425000,0.095836,0.246892,13.997114,6.922320,-0.213464,6.922320,13.997114,0.160000,0.620000,0,107,0.315569,106.749737,0.315569,106.749737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.868810,-11.364436,48.505387,50.925848,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.348982,1.912205,0.357817,0.055383,0.501394,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.029608,tube-mpc,0,-126.340000,54.885000,12.281069,1.766267,12.210000,1.495000,0.071069,0.271267,13.509197,5.153621,0.213464,5.153621,13.509197,0.100000,0.800000,1,107,0.683547,106.749999,0.683547,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.770790,-10.912406,47.853145,51.971998,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560818,1.461902,0.294103,0.021978,0.500731,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.039610,tube-mpc,0,-126.340000,54.885000,12.397615,1.858990,12.340000,1.555000,0.057615,0.303990,12.045446,8.020133,-0.335443,8.020133,12.045446,0.060000,0.940000,10,74,10.136045,74.134682,10.136045,74.134682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.257207,-10.714524,45.499151,45.748895,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570621,1.879483,0.377870,0.048816,0.504706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008397,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.049610,tube-mpc,0,-126.340000,54.885000,12.505470,1.950098,12.460000,1.665000,0.045470,0.285098,10.398727,11.618519,0.152474,11.618519,10.398727,0.060000,0.880000,17,46,17.433370,45.967206,17.433370,45.967206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.119726,-9.518003,47.576945,42.785436,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569466,1.534923,0.228860,0.022225,0.501160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.059607,tube-mpc,0,-126.340000,54.885000,12.604697,2.039667,12.560000,1.785000,0.044697,0.254667,8.873987,13.753155,-0.091484,13.753155,8.873987,0.070000,0.680000,23,42,23.188467,41.814073,23.188467,41.814073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.081047,-7.683806,54.221290,53.079760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555763,1.457645,0.213367,0.019833,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.069607,tube-mpc,0,-126.340000,54.885000,12.695417,2.127817,12.650000,1.895000,0.045417,0.232817,8.020133,10.825654,-0.152474,10.825654,8.020133,0.150000,0.520000,12,77,12.439492,77.361666,12.439492,77.361666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.978081,-5.048473,54.843755,57.238028,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555026,1.446399,0.207046,0.017721,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.079608,tube-mpc,0,-126.340000,54.885000,12.777702,2.214617,12.740000,1.975000,0.037702,0.239617,7.654195,5.763517,0.152474,5.763517,7.654195,0.150000,0.590000,5,107,5.066250,106.750000,5.066250,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.379183,-3.262005,47.996172,49.766609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561141,1.747109,0.244741,0.024938,0.501177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.089607,tube-mpc,0,-126.340000,54.885000,12.851636,2.300123,12.820000,2.025000,0.031636,0.275123,6.922320,3.140965,-0.152474,3.140965,6.922320,0.110000,0.810000,7,107,6.999500,106.750000,6.999500,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.673137,-2.411269,46.166406,50.618503,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557227,1.520077,0.320483,0.018950,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.099606,tube-mpc,0,-126.340000,54.885000,12.917367,2.384449,12.890000,2.075000,0.027367,0.309449,5.702528,5.214611,0.213464,5.214611,5.702528,0.060000,0.960000,17,92,16.942945,92.178783,16.942945,92.178783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.665401,-1.397333,44.447095,44.909073,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557781,1.478070,0.279238,0.019930,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.110846,tube-mpc,0,-126.340000,54.885000,12.981625,2.477924,12.950000,2.165000,0.031625,0.312924,4.055809,8.752008,0.762370,8.752008,4.055809,0.110000,0.930000,19,65,19.123300,65.268341,19.123300,65.268341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.925188,-0.610242,42.991404,39.971796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.611379,1.602241,0.236438,0.020591,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.119602,tube-mpc,0,-126.340000,54.885000,13.024771,2.549879,12.980000,2.245000,0.044771,0.304879,2.470079,11.984457,0.396432,11.984457,2.470079,0.130000,0.830000,27,46,26.962742,45.731483,26.962742,45.731483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.850269,0.717704,44.210454,43.870771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552526,1.453112,0.187187,0.026569,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.129609,tube-mpc,0,-126.340000,54.885000,13.066819,2.631261,13.020000,2.375000,0.046819,0.256261,2.409089,12.167426,-0.274453,12.167426,2.409089,0.180000,0.630000,16,57,15.591740,56.626124,15.591740,56.626124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.468196,2.600831,49.102819,54.131239,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562277,1.555530,0.212836,0.021600,0.500891,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.139607,tube-mpc,0,-126.340000,54.885000,13.101274,2.711759,13.040000,2.465000,0.061274,0.246759,1.860183,8.203101,0.640391,8.203101,1.860183,0.200000,0.570000,11,94,10.858207,94.118301,10.858207,94.118301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.293736,5.149991,46.646051,53.434412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557767,1.437544,0.224258,0.019683,0.501078,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.149606,tube-mpc,0,-126.340000,54.885000,13.128381,2.791557,13.080000,2.535000,0.048381,0.256557,1.921172,3.994819,0.335443,3.994819,1.921172,0.160000,0.710000,6,107,6.253053,106.750000,6.253053,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.448416,6.030355,44.201731,49.664269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557422,1.469316,0.297247,0.019697,0.500985,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.159607,tube-mpc,0,-126.340000,54.885000,13.148350,2.870765,13.090000,2.585000,0.058350,0.285765,0.945339,3.750861,-0.030495,3.750861,0.945339,0.110000,0.890000,15,107,15.361899,106.750000,15.361899,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.021277,6.882659,43.473875,48.070168,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557765,1.453689,0.331210,0.017297,0.500633,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.169606,tube-mpc,0,-126.340000,54.885000,13.161391,2.949442,13.100000,2.655000,0.061391,0.294442,-0.457422,7.166278,0.030495,7.166278,-0.457422,0.100000,0.970000,25,74,24.855780,73.615247,24.855780,73.615247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.773766,6.567125,42.279111,44.551327,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553959,1.441277,0.248895,0.016447,0.500682,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.179605,tube-mpc,0,-126.340000,54.885000,13.167740,3.027703,13.110000,2.765000,0.057740,0.262703,-1.189297,11.923467,0.762370,11.923467,-1.189297,0.160000,0.880000,20,38,19.971366,38.446171,19.971366,38.446171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.457616,6.577491,47.882612,52.481055,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552712,1.458527,0.242693,0.021613,0.501125,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.189605,tube-mpc,0,-126.340000,54.885000,13.167637,3.105667,13.100000,2.885000,0.067637,0.220667,-1.738204,12.899301,-0.213464,12.899301,-1.738204,0.190000,0.640000,17,47,17.084286,46.939931,17.084286,46.939931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.895933,8.899681,60.058313,77.309864,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548250,1.424594,0.183871,0.014527,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.199601,tube-mpc,0,-126.340000,54.885000,13.161332,3.183387,13.090000,3.005000,0.071332,0.178387,-0.945339,9.544873,0.274453,9.544873,-0.945339,0.180000,0.510000,6,83,5.875695,83.000417,5.875695,83.000417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.705671,11.454293,56.544113,72.088125,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554396,1.686567,0.248508,0.024791,0.505760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.209609,tube-mpc,0,-126.340000,54.885000,13.149062,3.261079,13.080000,3.075000,0.069062,0.186079,-1.128308,5.458569,-0.152474,5.458569,-1.128308,0.130000,0.680000,7,104,6.621558,104.011737,6.621558,104.011737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.656626,12.538484,50.194894,61.386217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563493,1.559440,0.268955,0.021813,0.505395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.219633,tube-mpc,0,-126.340000,54.885000,13.131059,3.338870,13.080000,3.135000,0.051059,0.203870,-1.494245,4.238777,0.396432,4.238777,-1.494245,0.100000,0.830000,7,104,6.838931,103.631904,6.838931,103.631904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.879971,13.025220,48.562130,57.084125,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.610428,1.654727,0.323575,0.025638,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.229606,tube-mpc,0,-126.340000,54.885000,13.107734,3.416344,13.060000,3.205000,0.047734,0.211344,-2.470079,6.373413,0.213464,6.373413,-2.470079,0.090000,0.980000,12,74,12.461627,73.874127,12.461627,73.874127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.051832,13.337526,47.695264,55.168721,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559498,1.449830,0.294873,0.019056,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.239606,tube-mpc,0,-126.340000,54.885000,13.079197,3.494176,13.040000,3.315000,0.039197,0.179176,-2.897006,11.252582,0.701380,11.252582,-2.897006,0.120000,0.900000,10,37,9.651177,37.401570,9.651177,37.401570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.919257,13.924922,50.499406,60.807985,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557429,1.469406,0.199058,0.018379,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.249606,tube-mpc,0,-126.340000,54.885000,13.045771,3.572255,13.020000,3.435000,0.025771,0.137255,-3.079975,12.594353,0.030495,12.594353,-3.079975,0.100000,0.660000,10,43,9.676376,43.277068,9.676376,43.277068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.578304,16.064274,59.318654,80.449956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556335,1.456531,0.197335,0.021369,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.259607,tube-mpc,0,-126.340000,54.885000,13.007723,3.650676,12.990000,3.545000,0.017723,0.105676,-3.689871,10.337738,0.274453,10.337738,-3.689871,0.090000,0.500000,12,75,11.621483,74.619989,11.621483,74.619989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.322443,17.511374,56.085465,76.631687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554576,1.457536,0.201979,0.023543,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.269637,tube-mpc,0,-126.340000,54.885000,12.965205,3.729725,12.960000,3.625000,0.005205,0.104725,-3.445913,6.007476,-0.091484,6.007476,-3.445913,0.100000,0.590000,2,104,2.282359,104.154206,2.282359,104.154206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.314021,17.511597,49.490642,64.562650,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554604,1.460975,0.235350,0.022556,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.279638,tube-mpc,0,-126.340000,54.885000,12.918731,3.809032,12.940000,3.685000,-0.021269,0.124032,-2.592058,4.421746,1.067318,4.421746,-2.592058,0.060000,0.800000,-7,102,-6.870419,102.099393,-6.870419,102.099393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.248045,16.425664,47.590421,61.183353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556039,1.470660,0.312692,0.025406,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.289641,tube-mpc,0,-126.340000,54.885000,12.868444,3.888908,12.920000,3.745000,-0.051556,0.143908,-2.409089,6.190445,0.335443,6.190445,-2.409089,0.050000,0.930000,-13,78,-12.912383,78.419489,-12.912383,78.419489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.417261,16.069969,47.160484,59.695046,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573613,1.679150,0.338997,0.032438,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.299612,tube-mpc,0,-126.340000,54.885000,12.814799,3.969144,12.900000,3.845000,-0.085201,0.124144,-2.714037,10.764665,0.396432,10.764665,-2.714037,0.010000,0.900000,-9,42,-9.417012,41.733765,-9.417012,41.733765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.143589,16.227473,48.952601,64.647600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566974,1.587980,0.236934,0.025006,0.500440,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.309642,tube-mpc,0,-126.340000,54.885000,12.757557,4.050536,12.880000,3.975000,-0.122443,0.075536,-2.714037,10.764665,-0.091484,13.387218,-3.567892,-0.010000,0.670000,-12,57,-11.821604,57.254526,-11.821604,57.254526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.678365,18.184620,54.780163,77.102266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558894,1.686604,0.215745,0.034090,0.500545,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.319608,tube-mpc,0,-126.340000,54.885000,12.697689,4.132127,12.850000,4.105000,-0.152311,0.027127,-4.360757,11.862478,0.579401,11.862478,-4.360757,-0.020000,0.580000,-1,54,-0.595179,54.172031,-0.595179,54.172031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.688745,17.434677,50.583102,67.441540,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551997,1.504636,0.206526,0.019402,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.329635,tube-mpc,0,-126.340000,54.885000,12.634691,4.215002,12.810000,4.205000,-0.175309,0.010002,-4.543725,9.605862,0.396432,9.605862,-4.543725,-0.030000,0.570000,-2,73,-1.790223,72.826706,-1.790223,72.826706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.820283,17.199776,49.693848,67.946141,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558322,1.448412,0.205308,0.022342,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.339639,tube-mpc,0,-126.340000,54.885000,12.569321,4.298516,12.780000,4.295000,-0.210679,0.003516,-4.360757,7.105289,0.762370,7.105289,-4.360757,-0.030000,0.630000,-9,89,-9.305189,89.219714,-9.305189,89.219714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.555893,16.109224,45.075717,60.506301,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559211,1.449063,0.223086,0.020742,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.349640,tube-mpc,0,-126.340000,54.885000,12.501710,4.382854,12.740000,4.375000,-0.238290,0.007854,-4.665705,6.617372,1.494245,6.617372,-4.665705,-0.030000,0.750000,-12,85,-11.515268,84.674463,-11.515268,84.674463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.594477,14.713156,44.117720,57.423520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555400,1.467220,0.211368,0.020880,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.359634,tube-mpc,0,-126.340000,54.885000,12.432114,4.468023,12.700000,4.455000,-0.267886,0.013023,-4.970653,8.508050,0.701380,8.508050,-4.970653,-0.050000,0.810000,-10,65,-9.919263,65.149446,-9.919263,65.149446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.316372,13.845408,44.660632,57.599407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554555,1.450801,0.208203,0.025016,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.369635,tube-mpc,0,-126.340000,54.885000,12.360663,4.554157,12.650000,4.565000,-0.289337,-0.010843,-5.397580,11.801488,0.152474,11.801488,-5.397580,-0.070000,0.760000,-5,41,-5.411372,40.727437,-5.411372,40.727437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.745750,13.510602,47.787961,62.787322,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555797,1.532069,0.209487,0.023860,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.379636,tube-mpc,0,-126.340000,54.885000,12.287620,4.641214,12.600000,4.685000,-0.312380,-0.043786,-5.824507,12.472374,0.823360,12.472374,-5.824507,-0.070000,0.590000,-4,48,-3.936660,47.552576,-3.936660,47.552576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.784185,14.501244,53.615108,71.789544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554403,1.443767,0.207682,0.018291,0.501141,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.389634,tube-mpc,0,-126.340000,54.885000,12.213214,4.729176,12.550000,4.805000,-0.336786,-0.075824,-5.641538,9.971800,1.555235,9.971800,-5.641538,-0.060000,0.530000,-10,72,-10.466218,71.883822,-10.466218,71.883822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.537217,14.839565,50.240194,66.664586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555584,1.466248,0.203774,0.021199,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.399642,tube-mpc,0,-126.340000,54.885000,12.137540,4.818158,12.500000,4.895000,-0.362460,-0.076842,-5.824507,7.471226,0.274453,7.471226,-5.824507,-0.060000,0.600000,-13,88,-13.263230,88.232529,-13.263230,88.232529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.503044,14.091926,47.701894,59.725013,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561169,1.640865,0.232180,0.028818,0.500497,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.409633,tube-mpc,0,-126.340000,54.885000,12.060987,4.907915,12.450000,4.975000,-0.389013,-0.067085,-5.458569,7.288257,-0.152474,7.288257,-5.458569,-0.080000,0.740000,-17,80,-17.346850,79.717809,-17.346850,79.717809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.935808,13.046836,45.789027,57.301211,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559945,1.570547,0.238105,0.031673,0.500546,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.419607,tube-mpc,0,-126.340000,54.885000,11.983732,4.998425,12.390000,5.075000,-0.406268,-0.076575,-5.580549,9.056956,0.457422,9.056956,-5.580549,-0.120000,0.790000,-13,60,-12.867847,60.404703,-12.867847,60.404703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.478865,12.733186,46.590526,58.348769,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551727,1.425964,0.190645,0.017498,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.429633,tube-mpc,0,-126.340000,54.885000,11.905399,5.090299,12.330000,5.185000,-0.424601,-0.094701,-7.227268,11.435550,1.250287,11.435550,-7.227268,-0.130000,0.720000,2,46,1.883274,45.853411,1.883274,45.853411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.582771,13.070879,48.292901,62.981416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556881,1.676160,0.227125,0.028066,0.500875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.439611,tube-mpc,0,-126.340000,54.885000,11.826919,5.182585,12.270000,5.305000,-0.443081,-0.122415,-7.166278,12.106436,0.518412,12.106436,-7.166278,-0.090000,0.590000,-4,50,-4.415754,49.729960,-4.415754,49.729960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.714782,13.787006,49.599056,66.522586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567367,1.470731,0.224225,0.029092,0.500357,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.449608,tube-mpc,0,-126.340000,54.885000,11.747899,5.275868,12.200000,5.425000,-0.452101,-0.149132,-6.922320,10.154769,0.762370,10.154769,-6.922320,-0.060000,0.540000,-12,69,-12.301662,68.756804,-12.301662,68.756804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.412677,13.949483,51.696708,65.411251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558654,1.522210,0.209408,0.016172,0.500539,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.459634,tube-mpc,0,-126.340000,54.885000,11.668377,5.370206,12.140000,5.515000,-0.471623,-0.144794,-7.044299,8.020133,1.006328,8.020133,-7.044299,-0.070000,0.600000,-13,83,-13.139049,82.975035,-13.139049,82.975035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.060011,13.211614,48.549811,58.576686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543737,1.435903,0.208851,0.021309,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.469638,tube-mpc,0,-126.340000,54.885000,11.588866,5.465068,12.080000,5.595000,-0.491134,-0.129932,-7.288257,6.129455,0.823360,6.129455,-7.288257,-0.090000,0.700000,-11,92,-11.183746,92.198691,-11.183746,92.198691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.053957,12.534610,45.900480,54.636993,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557329,1.458051,0.239512,0.022506,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.479638,tube-mpc,0,-126.340000,54.885000,11.509324,5.560559,12.010000,5.675000,-0.500676,-0.114441,-6.922320,7.715185,1.494245,7.715185,-6.922320,-0.090000,0.820000,-15,71,-14.880622,70.819497,-14.880622,70.819497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.475289,11.617206,43.566932,53.357803,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555042,1.428196,0.248165,0.027983,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.489639,tube-mpc,0,-126.340000,54.885000,11.429798,5.656653,11.940000,5.765000,-0.510202,-0.108347,-7.654195,10.276748,1.006328,10.276748,-7.654195,-0.110000,0.800000,-6,52,-6.148112,51.831913,-6.148112,51.831913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.960625,11.873410,48.538341,59.589300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552063,1.431442,0.215573,0.017533,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.499633,tube-mpc,0,-126.340000,54.885000,11.350417,5.753204,11.870000,5.875000,-0.519583,-0.121796,-8.508050,10.642686,1.311276,10.642686,-8.508050,-0.110000,0.660000,1,60,1.317878,59.953143,1.317878,59.953143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.797026,12.734479,49.735834,63.705824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547701,1.458317,0.212601,0.023566,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.509631,tube-mpc,0,-126.340000,54.885000,11.271146,5.850243,11.800000,5.975000,-0.528854,-0.124757,-8.386070,8.934977,0.884349,8.934977,-8.386070,-0.070000,0.620000,-6,78,-5.816310,78.043835,-5.816310,78.043835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.454924,12.561783,46.597940,58.601769,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544233,1.429654,0.184932,0.024231,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.519608,tube-mpc,0,-126.340000,54.885000,11.192228,5.947433,11.720000,6.065000,-0.527772,-0.117567,-7.837164,6.190445,0.579401,6.190445,-7.837164,-0.050000,0.690000,-15,96,-14.539698,95.900009,-14.539698,95.900009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.825497,11.509746,45.895423,53.731905,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562710,1.440790,0.215487,0.021677,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.529637,tube-mpc,0,-126.340000,54.885000,11.113122,6.045388,11.650000,6.145000,-0.536878,-0.099612,-7.776174,7.288257,1.189297,7.288257,-7.776174,-0.070000,0.820000,-14,78,-13.739031,77.906080,-13.739031,77.906080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.900515,9.825136,44.078441,54.155724,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566191,1.582605,0.333780,0.020929,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.539611,tube-mpc,0,-126.340000,54.885000,11.034682,6.142968,11.570000,6.235000,-0.535318,-0.092032,-8.142112,9.361904,1.677214,9.361904,-8.142112,-0.100000,0.850000,-6,58,-5.927873,58.094403,-5.927873,58.094403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.931111,9.386675,45.410199,54.498300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579928,1.457428,0.234848,0.017619,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.549638,tube-mpc,0,-126.340000,54.885000,10.956067,6.241118,11.490000,6.335000,-0.533933,-0.093882,-8.752008,9.971800,0.823360,9.971800,-8.752008,-0.090000,0.730000,-1,63,-1.019604,62.858088,-1.019604,62.858088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.667852,9.825185,48.189155,60.273446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545835,1.433165,0.168547,0.015516,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.559631,tube-mpc,0,-126.340000,54.885000,10.877950,6.338875,11.410000,6.435000,-0.532050,-0.096125,-9.239925,9.361904,1.250287,9.361904,-9.239925,-0.060000,0.670000,0,73,-0.454533,73.257435,-0.454533,73.257435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.696849,9.117288,46.319097,56.252436,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544236,1.431579,0.190166,0.023267,0.500783,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.569637,tube-mpc,0,-126.340000,54.885000,10.799942,6.436583,11.320000,6.515000,-0.520058,-0.078417,-8.995966,7.227268,1.189297,7.227268,-8.995966,-0.050000,0.690000,-4,91,-3.733032,90.741461,-3.733032,90.741461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.025077,7.897954,45.577296,52.043071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549587,1.491812,0.210760,0.017216,0.500200,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.579639,tube-mpc,0,-126.340000,54.885000,10.722151,6.533942,11.240000,6.585000,-0.517849,-0.051058,-9.178935,6.556382,1.433256,6.556382,-9.178935,-0.030000,0.800000,-5,89,-5.482332,89.256638,-5.482332,89.256638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.056255,5.954572,43.860961,51.744602,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545541,1.441309,0.221268,0.022378,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.589637,tube-mpc,0,-126.340000,54.885000,10.644526,6.630834,11.150000,6.665000,-0.505474,-0.034166,-9.300914,7.288257,1.616224,7.288257,-9.300914,-0.030000,0.860000,-4,79,-3.658407,78.750026,-3.658407,78.750026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.284714,4.564402,44.095190,50.887961,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549102,1.432370,0.229800,0.016490,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.599607,tube-mpc,0,-126.340000,54.885000,10.567213,6.726881,11.070000,6.745000,-0.502787,-0.018119,-9.910810,9.788831,1.372266,9.788831,-9.910810,-0.030000,0.840000,2,60,2.386156,60.488384,2.386156,60.488384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.662366,3.331172,45.955703,51.910287,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554650,1.446933,0.210448,0.029280,0.500608,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.609634,tube-mpc,0,-126.340000,54.885000,10.489477,6.822777,10.980000,6.845000,-0.490523,-0.022223,-9.910810,10.032790,0.823360,10.032790,-9.910810,-0.030000,0.740000,4,65,3.591395,65.410656,3.591395,65.410656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.022216,2.890461,50.974264,57.221330,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550641,1.509074,0.211364,0.018341,0.500363,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.619633,tube-mpc,0,-126.340000,54.885000,10.411925,6.917539,10.880000,6.945000,-0.468075,-0.027461,-9.666852,8.691018,0.701380,8.691018,-9.666852,-0.010000,0.680000,0,81,0.033903,80.613506,0.033903,80.613506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.385782,1.601805,49.878477,55.108172,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545737,1.587857,0.226181,0.022600,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.629633,tube-mpc,0,-126.340000,54.885000,10.334233,7.011326,10.800000,7.015000,-0.465767,-0.003674,-9.666852,6.556382,1.494245,6.556382,-9.666852,0.010000,0.750000,-4,94,-4.171754,93.542775,-4.171754,93.542775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.369021,-0.301605,46.679881,52.969714,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546890,1.463124,0.208687,0.015128,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.639635,tube-mpc,0,-126.340000,54.885000,10.256319,7.103978,10.700000,7.095000,-0.443681,0.008978,-9.910810,6.861330,1.311276,6.861330,-9.910810,0.000000,0.840000,0,84,0.054623,83.503766,0.054623,83.503766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.891179,-2.342662,44.238000,51.610922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556089,1.583228,0.288950,0.023124,0.500864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.649612,tube-mpc,0,-126.340000,54.885000,10.178292,7.195109,10.610000,7.185000,-0.431708,0.010109,-8.934977,8.325081,1.250287,8.325081,-8.934977,0.010000,0.880000,-9,66,-8.917788,65.859693,-8.917788,65.859693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.207588,-3.825610,46.250239,51.845716,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596199,1.467829,0.216553,0.027164,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.659641,tube-mpc,0,-126.340000,54.885000,10.099449,7.285259,10.530000,7.285000,-0.430551,0.000259,-9.605862,9.544873,0.945339,9.544873,-9.605862,-0.010000,0.800000,-1,60,-1.417755,59.878974,-1.417755,59.878974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.293178,-4.389082,51.579335,57.005253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558832,1.462927,0.215867,0.024631,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.669637,tube-mpc,0,-126.340000,54.885000,10.020359,7.373495,10.440000,7.375000,-0.419641,-0.001505,-10.276748,9.605862,0.884349,9.605862,-10.276748,-0.010000,0.710000,5,65,4.816808,65.496319,4.816808,65.496319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.182178,-5.305661,50.933136,56.963349,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567478,1.451468,0.211753,0.023550,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.679642,tube-mpc,0,-126.340000,54.885000,9.940567,7.460049,10.350000,7.455000,-0.409433,0.005049,-9.483883,7.837164,1.494245,7.837164,-9.483883,0.020000,0.670000,-6,82,-6.494033,82.483805,-6.494033,82.483805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.176353,-6.602051,49.446465,55.417020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569718,1.670799,0.246187,0.038238,0.500958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.690836,tube-mpc,0,-126.340000,54.885000,9.850415,7.554592,10.250000,7.535000,-0.399585,0.019592,-8.569039,5.092632,1.372266,5.092632,-8.569039,0.000000,0.770000,-14,96,-14.335075,95.639629,-14.335075,95.639629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.661027,-8.171167,46.381815,54.390099,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593341,1.626916,0.233605,0.031526,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.699603,tube-mpc,0,-126.340000,54.885000,9.779058,7.626805,10.180000,7.585000,-0.400942,0.041805,-9.178935,4.299767,2.104141,4.299767,-9.178935,-0.020000,0.850000,-9,96,-8.857260,95.791368,-8.857260,95.791368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.850046,-9.212386,41.908159,50.541250,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564550,1.462009,0.265003,0.021438,0.502817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.709605,tube-mpc,0,-126.340000,54.885000,9.696723,7.707083,10.090000,7.645000,-0.393277,0.062083,-9.300914,6.983309,1.616224,6.983309,-9.300914,-0.040000,0.930000,-5,66,-5.172673,66.179855,-5.172673,66.179855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.272316,-10.440395,40.861675,49.253741,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557438,1.444345,0.258463,0.021313,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.719613,tube-mpc,0,-126.340000,54.885000,9.613250,7.784993,10.010000,7.735000,-0.396750,0.049993,-9.666852,8.508050,0.823360,8.508050,-9.666852,-0.050000,0.840000,-2,57,-1.897872,56.771270,-1.897872,56.771270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.565620,-9.942310,49.771674,55.647546,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557568,1.486437,0.226618,0.025399,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.729640,tube-mpc,0,-126.340000,54.885000,9.528380,7.860494,9.910000,7.825000,-0.381620,0.035494,-9.849821,8.325081,1.738204,8.325081,-9.849821,-0.020000,0.680000,-4,68,-4.277932,68.413768,-4.277932,68.413768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.279409,-10.006859,52.761584,59.924911,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548580,1.512253,0.207606,0.029496,0.502706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.739741,tube-mpc,0,-126.340000,54.885000,9.441528,7.933781,9.810000,7.905000,-0.368472,0.028781,-10.825654,5.763517,1.250287,5.763517,-10.825654,-0.030000,0.720000,4,83,3.558270,83.040994,3.558270,83.040994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.412132,-10.905862,48.634845,56.391542,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588020,1.751215,0.242531,0.033408,0.501029,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.749612,tube-mpc,0,-126.340000,54.885000,9.355215,8.002568,9.720000,7.955000,-0.364785,0.047568,-10.398727,3.567892,1.982162,3.567892,-10.398727,-0.010000,0.780000,-5,95,-4.929509,95.066944,-4.929509,95.066944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.171879,-12.024176,45.120585,51.655158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578470,1.773515,0.274172,0.033152,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.759614,tube-mpc,0,-126.340000,54.885000,9.266190,8.069261,9.620000,8.005000,-0.353810,0.064261,-9.727842,3.262944,1.677214,3.262944,-9.727842,0.010000,0.870000,-15,88,-15.356868,88.399725,-15.356868,88.399725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.196005,-13.139888,42.766488,50.694182,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565597,1.618639,0.314790,0.032319,0.501119,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.769609,tube-mpc,0,-126.340000,54.885000,9.175522,8.132749,9.530000,8.045000,-0.354478,0.087749,-10.215758,4.116798,1.677214,4.116798,-10.215758,-0.030000,0.920000,-9,76,-8.780656,75.626751,-8.780656,75.626751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.414911,-12.995869,42.300917,48.736241,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563855,1.446631,0.236864,0.018935,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.779614,tube-mpc,0,-126.340000,54.885000,9.082965,8.192976,9.420000,8.105000,-0.337035,0.087976,-10.154769,6.007476,1.799193,6.007476,-10.154769,-0.030000,0.880000,-9,60,-9.063572,59.863620,-9.063572,59.863620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.276118,-12.832246,42.524568,48.719217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552886,1.495709,0.240578,0.020938,0.501745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.789605,tube-mpc,0,-126.340000,54.885000,8.988632,8.249663,9.320000,8.175000,-0.331368,0.074663,-11.069613,6.190445,1.128308,6.190445,-11.069613,-0.070000,0.760000,2,64,2.357611,63.994729,2.357611,63.994729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.073862,-12.320063,48.102506,54.173774,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548560,1.432388,0.196853,0.015016,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.799607,tube-mpc,0,-126.340000,54.885000,8.892183,8.302820,9.210000,8.225000,-0.317817,0.077820,-11.008623,3.323933,1.189297,3.323933,-11.008623,0.000000,0.710000,-9,89,-8.791088,88.851005,-8.791088,88.851005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.210384,-12.111272,46.945052,52.118877,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559008,1.715700,0.260588,0.031478,0.501068,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.809610,tube-mpc,0,-126.340000,54.885000,8.793614,8.352255,9.100000,8.255000,-0.306386,0.097255,-11.801488,1.921172,1.799193,1.921172,-11.801488,-0.020000,0.700000,-2,101,-2.057633,100.929995,-2.057633,100.929995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.326198,-13.146878,42.797476,50.840960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586431,1.715792,0.276449,0.027631,0.501169,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.819609,tube-mpc,0,-126.340000,54.885000,8.692897,8.397815,9.000000,8.275000,-0.307103,0.122815,-11.252582,1.006328,1.616224,1.006328,-11.252582,0.000000,0.920000,-13,87,-12.553340,87.422279,-12.553340,87.422279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.766169,-14.489944,40.547150,48.110757,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564904,1.598773,0.299216,0.022070,0.501034,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.829607,tube-mpc,0,-126.340000,54.885000,8.589915,8.439398,8.900000,8.315000,-0.310085,0.124398,-10.886644,4.055809,1.311276,4.055809,-10.886644,-0.020000,0.930000,-16,57,-15.747617,57.137159,-15.747617,57.137159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.515596,-14.774684,45.584692,52.035890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.049895,1.606069,0.230915,0.023560,0.504974,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008427,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.839602,tube-mpc,0,-126.340000,54.885000,8.484623,8.476883,8.790000,8.365000,-0.305377,0.111883,-11.130602,5.153621,1.860183,5.153621,-11.130602,-0.060000,0.830000,-10,51,-10.406407,50.599958,-10.406407,50.599958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.836112,-13.281146,51.837312,56.568676,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556581,1.581518,0.234468,0.022860,0.501008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.849612,tube-mpc,0,-126.340000,54.885000,8.376766,8.510220,8.680000,8.405000,-0.303234,0.105220,-11.557530,3.323933,1.677214,3.323933,-11.557530,-0.090000,0.650000,-5,77,-5.378698,77.065226,-5.378698,77.065226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.430452,-11.685328,50.791257,56.366307,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587247,1.728248,0.225482,0.032762,0.501584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.859635,tube-mpc,0,-126.340000,54.885000,8.266301,8.539286,8.570000,8.425000,-0.303699,0.114286,-11.374561,-0.457422,1.250287,-0.457422,-11.374561,-0.070000,0.680000,-13,103,-13.466737,103.304478,-13.466737,103.304478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.762542,-11.733292,43.952255,51.602868,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589075,1.749351,0.247832,0.032411,0.500967,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.869606,tube-mpc,0,-126.340000,54.885000,8.153923,8.563820,8.460000,8.425000,-0.306077,0.138820,-11.252582,-2.714037,1.677214,-2.714037,-11.252582,-0.120000,0.860000,-13,105,-12.686697,104.841519,-12.686697,104.841519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.377106,-12.622051,40.198410,50.022724,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574324,1.933657,0.356629,0.040220,0.501120,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008422,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.879607,tube-mpc,0,-126.340000,54.885000,8.038685,8.583955,8.350000,8.425000,-0.311315,0.158955,-10.764665,0.030495,2.287110,0.030495,-10.764665,-0.090000,0.980000,-23,69,-23.382007,69.061168,-23.382007,69.061168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.062683,-13.634992,37.789510,47.841189,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567423,1.584404,0.378306,0.021039,0.500655,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.889607,tube-mpc,0,-126.340000,54.885000,7.920902,8.599531,8.250000,8.445000,-0.329098,0.154531,-10.337738,2.592058,1.799193,2.592058,-10.337738,-0.130000,0.920000,-26,47,-25.923744,46.902062,-25.923744,46.902062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.008951,-12.322962,48.318779,56.365341,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559081,1.572555,0.256424,0.019871,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.899602,tube-mpc,0,-126.340000,54.885000,7.800627,8.610475,8.140000,8.475000,-0.339373,0.135475,-11.130602,3.140965,1.372266,3.140965,-11.130602,-0.210000,0.700000,-12,55,-11.877969,55.392069,-11.877969,55.392069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.080401,-10.274118,50.601818,60.361173,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548318,1.490836,0.211336,0.022543,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.909605,tube-mpc,0,-126.340000,54.885000,7.677704,8.616739,8.040000,8.495000,-0.362296,0.121739,-11.679509,0.091484,1.128308,0.091484,-11.679509,-0.170000,0.610000,-17,83,-17.087670,83.306908,-17.087670,83.306908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.808457,-9.053803,45.198998,55.341054,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549143,1.430121,0.204541,0.020181,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.919603,tube-mpc,0,-126.340000,54.885000,7.552318,8.618260,7.930000,8.475000,-0.377682,0.143260,-11.130602,-5.092632,1.250287,-5.092632,-11.130602,-0.160000,0.690000,-29,107,-29.347001,106.750000,-29.347001,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.158248,-8.963475,39.826557,51.402656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546022,1.468564,0.251765,0.017692,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.929603,tube-mpc,0,-126.340000,54.885000,7.424398,8.614998,7.820000,8.445000,-0.395602,0.169998,-11.435550,-4.421746,1.982162,-4.421746,-11.435550,-0.180000,0.890000,-29,93,-29.251679,92.948386,-29.251679,92.948386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.021055,-9.578557,35.923502,48.902171,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546872,1.451907,0.240733,0.020074,0.503106,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.939602,tube-mpc,0,-126.340000,54.885000,7.294038,8.606920,7.700000,8.415000,-0.405962,0.191920,-12.350394,-2.714037,2.653048,-2.714037,-12.350394,-0.230000,0.950000,-18,71,-17.843019,70.510256,-17.843019,70.510256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.103827,-8.872804,33.869667,45.683532,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545088,1.424292,0.198007,0.017384,0.500731,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.949636,tube-mpc,0,-126.340000,54.885000,7.160807,8.593949,7.580000,8.415000,-0.419193,0.178949,-13.570186,0.457422,2.165131,0.457422,-13.570186,-0.210000,0.860000,-12,46,-11.531674,46.074023,-11.531674,46.074023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.041654,-8.021599,39.239327,50.356415,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549628,1.468220,0.206835,0.022101,0.500302,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.960146,tube-mpc,0,-126.340000,54.885000,7.018756,8.575123,7.440000,8.435000,-0.421244,0.140123,-13.753155,0.701380,0.579401,0.701380,-13.753155,-0.130000,0.690000,-22,50,-22.017778,49.911419,-22.017778,49.911419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.309230,-6.649148,50.240084,61.914270,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597101,1.573431,0.215420,0.022657,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.969635,tube-mpc,0,-126.340000,54.885000,6.888371,8.553516,7.310000,8.425000,-0.421629,0.128516,-13.631176,-1.799193,1.433256,-1.799193,-13.631176,-0.130000,0.580000,-26,75,-26.333061,75.299982,-26.333061,75.299982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.493104,-5.833817,51.388481,60.296029,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556811,1.729985,0.247990,0.032199,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.979695,tube-mpc,0,-126.340000,54.885000,6.748018,8.525836,7.180000,8.395000,-0.431982,0.130836,-14.546020,-5.946486,2.470079,-5.946486,-14.546020,-0.190000,0.650000,-15,100,-15.359692,100.109616,-15.359692,100.109616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.340614,-5.185513,42.700598,51.370305,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558243,1.452778,0.226355,0.023431,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.989637,tube-mpc,0,-126.340000,54.885000,6.607306,8.493676,7.030000,8.345000,-0.422694,0.148676,-14.667999,-7.532216,2.653048,-7.532216,-14.667999,-0.160000,0.830000,-19,95,-19.458189,95.236463,-19.458189,95.236463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.713030,-5.129258,38.441906,47.943696,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554527,1.489150,0.258411,0.022827,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.999637,tube-mpc,0,-126.340000,54.885000,6.463851,8.456531,6.890000,8.295000,-0.426149,0.161531,-15.399875,-4.238777,2.714037,-4.238777,-15.399875,-0.130000,0.920000,-18,57,-18.320407,56.805589,-18.320407,56.805589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.195943,-4.709312,39.175320,47.623563,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556917,1.447504,0.259499,0.021708,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.009639,tube-mpc,0,-126.340000,54.885000,6.318613,8.414611,6.730000,8.275000,-0.411387,0.139611,-16.070760,-1.250287,1.738204,-1.250287,-16.070760,-0.150000,0.800000,-9,35,-8.754234,35.072411,-8.754234,35.072411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.789385,-2.263484,50.938159,59.370602,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555527,1.434127,0.199380,0.021400,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.019639,tube-mpc,0,-126.340000,54.885000,6.171759,8.367970,6.570000,8.255000,-0.398241,0.112970,-16.375708,-1.677214,1.738204,-1.677214,-16.375708,-0.120000,0.580000,-9,51,-9.238324,50.804491,-9.238324,50.804491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.249109,0.676829,58.575767,70.046378,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554919,1.661746,0.202047,0.024089,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.029636,tube-mpc,0,-126.340000,54.885000,6.023513,8.316687,6.410000,8.225000,-0.386487,0.091687,-15.948781,-5.458569,1.494245,-5.458569,-15.948781,-0.100000,0.530000,-17,81,-16.735451,80.913640,-16.735451,80.913640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.762068,2.430116,55.987928,64.029865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558239,1.472190,0.235864,0.018362,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.039643,tube-mpc,0,-126.340000,54.885000,5.873818,8.260747,6.250000,8.155000,-0.376182,0.105747,-15.765812,-9.056956,2.226120,-9.056956,-15.765812,-0.050000,0.680000,-27,95,-26.713761,95.406990,-26.713761,95.406990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.134108,3.150788,48.073545,51.246747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557777,1.453735,0.236310,0.018901,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.049640,tube-mpc,0,-126.340000,54.885000,5.723187,8.200351,6.100000,8.075000,-0.376813,0.125351,-15.338885,-8.812998,1.860183,-8.812998,-15.338885,-0.110000,0.850000,-24,77,-24.244487,76.537278,-24.244487,76.537278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.375541,3.638821,41.908095,45.595983,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556571,1.588546,0.266325,0.031499,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.059636,tube-mpc,0,-126.340000,54.885000,5.571669,8.135534,5.930000,8.015000,-0.358331,0.120534,-16.863625,-6.129455,2.287110,-6.129455,-16.863625,-0.120000,0.860000,-8,49,-7.507032,48.617936,-7.507032,48.617936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.000663,5.100268,43.195318,47.548350,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564501,1.450775,0.216575,0.019347,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.069622,tube-mpc,0,-126.340000,54.885000,5.419603,8.066458,5.760000,7.975000,-0.340397,0.091458,-17.900448,-3.750861,1.738204,-3.750861,-17.900448,-0.120000,0.700000,5,36,4.989327,36.002705,4.989327,36.002705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.046123,7.707242,52.108733,61.383911,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593814,1.592586,0.211781,0.018573,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.079644,tube-mpc,0,-126.340000,54.885000,5.266526,7.992906,5.580000,7.925000,-0.313474,0.067906,-18.571334,-4.787684,2.043152,-4.787684,-18.571334,-0.140000,0.460000,17,60,16.722832,60.037826,16.722832,60.037826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.961896,10.909751,63.398178,74.179838,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553804,1.493054,0.208114,0.022033,0.500876,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.089604,tube-mpc,0,-126.340000,54.885000,5.114162,7.915730,5.410000,7.875000,-0.295838,0.040730,-17.778469,-8.081122,1.982162,-8.081122,-17.778469,0.040000,0.540000,-12,75,-12.104609,74.594282,-12.104609,74.594282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.747815,13.022782,65.626871,70.803395,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555398,1.522734,0.216419,0.022569,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.099636,tube-mpc,0,-126.340000,54.885000,4.960703,7.834019,5.240000,7.795000,-0.279297,0.039019,-17.229563,-9.971800,1.860183,-9.971800,-17.229563,0.040000,0.670000,-17,75,-17.374132,75.361300,-17.374132,75.361300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.319360,13.830535,61.847049,65.134289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548125,1.596704,0.228600,0.023071,0.500748,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.109607,tube-mpc,0,-126.340000,54.885000,4.808411,7.748975,5.070000,7.715000,-0.261589,0.033975,-16.619667,-9.483883,2.226120,-9.483883,-16.619667,-0.010000,0.750000,-14,60,-14.082127,60.399455,-14.082127,60.399455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.818315,14.968887,54.108290,57.361323,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556062,1.614418,0.260356,0.028269,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.119635,tube-mpc,0,-126.340000,54.885000,4.655738,7.659743,4.900000,7.635000,-0.244262,0.024743,-16.741646,-7.532216,1.982162,-7.532216,-16.741646,-0.060000,0.690000,-3,45,-2.948822,45.289459,-2.948822,45.289459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.421777,16.684299,55.156270,59.348753,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557495,1.440665,0.202590,0.015306,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.129634,tube-mpc,0,-126.340000,54.885000,4.504282,7.567243,4.730000,7.565000,-0.225718,0.002243,-17.717479,-7.349247,1.860183,-7.349247,-17.717479,-0.100000,0.580000,15,48,14.642451,48.218290,14.642451,48.218290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.860042,19.465990,59.607307,67.311342,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545445,1.436498,0.194463,0.023778,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.139601,tube-mpc,0,-126.340000,54.885000,4.354320,7.471683,4.560000,7.485000,-0.205680,-0.013317,-18.083417,-9.361904,1.616224,-9.361904,-18.083417,0.040000,0.530000,4,65,3.579427,65.112841,3.579427,65.112841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.862760,23.008874,65.149877,72.972996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541749,1.487952,0.186842,0.024055,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.149601,tube-mpc,0,-126.340000,54.885000,4.205166,7.372625,4.390000,7.395000,-0.184834,-0.022375,-16.680656,-11.191592,1.433256,-11.191592,-16.680656,0.060000,0.600000,-9,71,-8.758126,70.969125,-8.758126,70.969125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.815966,25.005666,63.782915,69.016319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551589,1.511993,0.246213,0.026097,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.159638,tube-mpc,0,-126.340000,54.885000,4.057036,7.270170,4.230000,7.295000,-0.172964,-0.024830,-15.704823,-11.252582,1.982162,-11.252582,-15.704823,0.020000,0.660000,-10,64,-9.632431,63.605952,-9.632431,63.605952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.545361,25.979919,59.635358,64.299656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562584,1.580686,0.227103,0.016523,0.500496,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.169607,tube-mpc,0,-126.340000,54.885000,3.911745,7.165585,4.080000,7.195000,-0.168255,-0.029415,-14.424041,-10.276748,1.311276,-10.276748,-14.424041,0.010000,0.650000,-16,53,-16.261616,53.368236,-16.261616,53.368236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.911656,27.166079,59.445304,63.882133,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556934,1.515617,0.245926,0.028637,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.179606,tube-mpc,0,-126.340000,54.885000,3.768154,7.058069,3.940000,7.105000,-0.171846,-0.046931,-13.082270,-9.788831,0.945339,-9.788831,-13.082270,-0.140000,0.550000,-6,54,-6.070884,54.310613,-6.070884,54.310613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.517189,28.251258,59.699502,66.160129,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560753,1.654474,0.208904,0.023277,0.500401,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.189607,tube-mpc,0,-126.340000,54.885000,3.626937,6.948097,3.800000,7.005000,-0.173063,-0.056903,-13.875134,-10.581696,0.579401,-10.581696,-13.875134,-0.070000,0.580000,-5,55,-5.094425,55.388666,-5.094425,55.388666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.300158,29.963196,58.006554,66.895894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575758,1.809523,0.256862,0.036210,0.504204,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.199615,tube-mpc,0,-126.340000,54.885000,3.488307,6.835818,3.680000,6.915000,-0.191693,-0.079182,-12.594353,-10.886644,0.884349,-10.886644,-12.594353,-0.040000,0.570000,-18,55,-18.463304,54.941862,-18.463304,54.941862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.318335,31.495345,59.935644,69.130769,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582096,1.700177,0.218927,0.031431,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.209606,tube-mpc,0,-126.340000,54.885000,3.352893,6.721736,3.560000,6.825000,-0.207107,-0.103264,-11.191592,-10.825654,1.311276,-10.825654,-11.191592,-0.080000,0.560000,-24,52,-23.986408,51.539621,-23.986408,51.539621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.833087,31.926410,61.090198,69.846780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584704,1.791715,0.280342,0.048841,0.503269,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.219610,tube-mpc,0,-126.340000,54.885000,3.220556,6.605720,3.450000,6.715000,-0.229444,-0.109280,-11.130602,-11.679509,0.884349,-11.679509,-11.130602,-0.140000,0.550000,-16,58,-15.542709,57.539627,-15.542709,57.539627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.925354,32.652119,59.201396,69.840000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559881,1.572563,0.241967,0.020571,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.229604,tube-mpc,0,-126.340000,54.885000,3.091858,6.488244,3.350000,6.585000,-0.258142,-0.096756,-10.703675,-12.533363,0.213464,-12.533363,-10.703675,-0.150000,0.570000,-16,63,-16.336649,63.135395,-16.336649,63.135395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.849779,34.160536,55.318637,70.456056,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582519,1.721162,0.234873,0.032892,0.500805,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.239602,tube-mpc,0,-126.340000,54.885000,2.966915,6.369400,3.250000,6.465000,-0.283085,-0.095600,-10.154769,-13.265238,0.640391,-13.265238,-10.154769,-0.170000,0.600000,-17,66,-16.801502,65.956757,-16.801502,65.956757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.251563,35.701796,55.073763,70.519254,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551340,1.439306,0.200718,0.032965,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.249639,tube-mpc,0,-126.340000,54.885000,2.845562,6.248976,3.150000,6.355000,-0.304438,-0.106024,-10.093779,-12.350394,0.762370,-12.350394,-10.093779,-0.150000,0.650000,-17,53,-17.088242,52.523136,-17.088242,52.523136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.992385,36.859567,54.327866,69.860886,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561105,1.443267,0.205008,0.019253,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.259682,tube-mpc,0,-126.340000,54.885000,2.728483,6.127596,3.060000,6.235000,-0.331517,-0.107404,-9.971800,-11.618519,0.884349,-11.618519,-9.971800,-0.150000,0.610000,-15,49,-15.482713,49.001909,-15.482713,49.001909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.504631,38.407740,59.347221,76.651824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554361,1.411548,0.162462,0.016779,0.500248,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.269688,tube-mpc,0,-126.340000,54.885000,2.616437,6.006046,2.960000,6.135000,-0.343563,-0.128954,-9.910810,-11.130602,0.579401,-11.130602,-9.910810,-0.150000,0.540000,-12,49,-11.676494,49.126973,-11.676494,49.126973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.526456,39.682544,61.416482,79.638834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567607,1.405989,0.139875,0.015826,0.500346,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.279627,tube-mpc,0,-126.340000,54.885000,2.509905,5.884913,2.880000,6.025000,-0.370095,-0.140087,-9.300914,-10.581696,-0.091484,-10.581696,-9.300914,-0.110000,0.520000,-19,45,-18.893169,45.433676,-18.893169,45.433676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.998722,40.574419,64.272137,82.808704,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558845,1.400289,0.146064,0.012943,0.500477,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.289693,tube-mpc,0,-126.340000,54.885000,2.407099,5.762085,2.790000,5.915000,-0.382901,-0.152915,-8.447060,-12.106436,-0.152474,-12.106436,-8.447060,-0.130000,0.490000,-20,59,-20.268495,59.479792,-20.268495,59.479792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.164060,41.407564,68.896234,84.874460,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550516,1.400971,0.145049,0.012581,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.299701,tube-mpc,0,-126.340000,54.885000,2.310191,5.640068,2.720000,5.785000,-0.409809,-0.144932,-7.776174,-13.204249,0.274453,-13.204249,-7.776174,-0.170000,0.530000,-18,67,-18.279309,66.811438,-18.279309,66.811438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.557504,41.931630,64.332534,79.573196,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560006,1.414174,0.201833,0.016051,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.309762,tube-mpc,0,-126.340000,54.885000,2.218306,5.517742,2.640000,5.665000,-0.421694,-0.147258,-7.959143,-11.801488,0.579401,-11.801488,-7.959143,-0.150000,0.600000,-14,50,-14.119215,49.949709,-14.119215,49.949709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.330751,42.470240,63.572770,78.799995,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559963,1.413793,0.190476,0.014660,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.319761,tube-mpc,0,-126.340000,54.885000,2.132691,5.396750,2.570000,5.565000,-0.437309,-0.168250,-6.983309,-11.252582,0.640391,-11.252582,-6.983309,-0.150000,0.580000,-18,45,-17.572217,45.269567,-17.572217,45.269567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.926141,44.319649,70.044089,88.096544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562696,1.408859,0.192238,0.013393,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.329750,tube-mpc,0,-126.340000,54.885000,2.053030,5.276706,2.500000,5.475000,-0.446970,-0.198294,-6.556382,-8.995966,0.457422,-8.995966,-6.556382,-0.150000,0.520000,-15,30,-15.383235,30.464566,-15.383235,30.464566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.928337,45.092263,73.806841,91.086438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558782,1.407321,0.192722,0.014396,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.339755,tube-mpc,0,-126.340000,54.885000,1.979287,5.157527,2.440000,5.385000,-0.460713,-0.227473,-6.678361,-8.752008,0.152474,-8.752008,-6.678361,-0.130000,0.410000,-12,36,-11.511862,36.453175,-11.511862,36.453175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.943753,46.367504,79.928382,98.347523,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559620,1.407715,0.186741,0.014222,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.349753,tube-mpc,0,-126.340000,54.885000,1.911800,5.039733,2.380000,5.285000,-0.468200,-0.245267,-6.007476,-11.435550,0.396432,-11.435550,-6.007476,-0.120000,0.380000,-14,61,-13.601235,61.321312,-13.601235,61.321312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.144282,48.483677,79.932415,97.008209,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560287,1.407924,0.191993,0.015152,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.359665,tube-mpc,0,-126.340000,54.885000,1.851164,4.924483,2.330000,5.165000,-0.478836,-0.240517,-5.763517,-12.533363,0.640391,-12.533363,-5.763517,-0.120000,0.470000,-11,66,-11.038381,65.678051,-11.038381,65.678051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.222693,50.175027,77.479630,90.662493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557727,1.411276,0.195606,0.015744,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.369764,tube-mpc,0,-126.340000,54.885000,1.795920,4.808839,2.290000,5.055000,-0.494080,-0.246161,-4.299767,-12.289405,0.335443,-12.289405,-4.299767,-0.100000,0.580000,-21,55,-21.150016,55.168108,-21.150016,55.168108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.082293,52.915024,78.698162,93.361047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559940,1.406629,0.187210,0.014615,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.379763,tube-mpc,0,-126.340000,54.885000,1.747839,4.696355,2.250000,4.945000,-0.502161,-0.248645,-3.811850,-9.727842,-0.091484,-9.727842,-3.811850,-0.160000,0.580000,-12,36,-11.581330,35.731019,-11.581330,35.731019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.187678,54.896891,82.117381,97.258272,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560348,1.406515,0.194806,0.015301,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.389756,tube-mpc,0,-126.340000,54.885000,1.706454,4.586170,2.220000,4.865000,-0.513546,-0.278830,-3.506902,-8.142112,0.457422,-8.142112,-3.506902,-0.130000,0.480000,-11,30,-11.286565,30.435710,-11.286565,30.435710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.923824,57.864887,83.116234,105.320981,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561266,1.406729,0.190939,0.014706,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.399758,tube-mpc,0,-126.340000,54.885000,1.671774,4.478327,2.200000,4.785000,-0.528226,-0.306673,-2.714037,-7.410237,0.030495,-7.410237,-2.714037,-0.140000,0.380000,-11,33,-11.144744,33.280568,-11.144744,33.280568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.263723,60.108775,84.660360,106.341089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560078,1.411781,0.220138,0.015996,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.409764,tube-mpc,0,-126.340000,54.885000,1.643886,4.373109,2.180000,4.685000,-0.536114,-0.311891,-1.738204,-10.337738,-0.335443,-10.337738,-1.738204,-0.100000,0.350000,-20,62,-19.850648,62.252543,-19.850648,62.252543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.047785,62.952869,84.977829,105.521889,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561181,1.498123,0.202028,0.015683,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.419752,tube-mpc,0,-126.340000,54.885000,1.622869,4.270947,2.180000,4.565000,-0.557131,-0.294053,-0.396432,-13.631176,-0.091484,-13.631176,-0.396432,-0.190000,0.460000,-17,85,-17.074413,85.232833,-17.074413,85.232833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.813090,64.752743,79.602394,97.819222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558494,1.405132,0.186687,0.014468,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.429758,tube-mpc,0,-126.340000,54.885000,1.608663,4.171688,2.180000,4.445000,-0.571337,-0.273312,0.152474,-13.326228,-0.396432,-13.326228,0.152474,-0.150000,0.640000,-22,73,-21.948547,72.517672,-21.948547,72.517672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.920462,66.903738,78.409380,100.433693,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558300,1.404614,0.193650,0.015243,0.500143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.439754,tube-mpc,0,-126.340000,54.885000,1.601308,4.075802,2.190000,4.335000,-0.588692,-0.259198,0.396432,-10.764665,-0.457422,-10.764665,0.396432,-0.150000,0.700000,-19,50,-18.807576,50.043822,-18.807576,50.043822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.693526,70.529951,84.198399,111.092251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559722,1.412921,0.200201,0.014688,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.449752,tube-mpc,0,-126.340000,54.885000,1.600760,3.983351,2.200000,4.265000,-0.599240,-0.281649,0.152474,-5.153621,-0.457422,-5.153621,0.152474,-0.170000,0.620000,-7,12,-6.516385,11.793515,-6.516385,11.793515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.073601,73.672575,85.276645,119.177639,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561435,1.405484,0.192997,0.014709,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.459750,tube-mpc,0,-126.340000,54.885000,1.606973,3.894545,2.200000,4.215000,-0.593027,-0.320455,-0.030495,-4.787684,-0.213464,-4.787684,-0.030495,-0.150000,0.390000,1,28,0.569983,27.794411,0.569983,27.794411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.941659,76.488064,85.756614,123.498387,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556716,1.404729,0.168479,0.015423,0.500143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.469707,tube-mpc,0,-126.340000,54.885000,1.619810,3.809905,2.210000,4.155000,-0.590190,-0.345095,-0.030495,-8.325081,-0.518412,-8.325081,-0.030495,-0.070000,0.300000,-4,67,-4.052341,67.183182,-4.052341,67.183182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.405607,79.241679,87.243460,120.092869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550241,1.403736,0.182355,0.014309,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.479772,tube-mpc,0,-126.340000,54.885000,1.639443,3.728352,2.230000,4.045000,-0.590557,-0.316648,1.616224,-11.984457,-0.091484,-11.984457,1.616224,-0.040000,0.440000,-18,93,-18.088402,92.735661,-18.088402,92.735661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.797174,80.801493,86.625260,112.269819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578548,1.403419,0.191887,0.015268,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.489765,tube-mpc,0,-126.340000,54.885000,1.665443,3.651533,2.250000,3.935000,-0.584557,-0.283467,2.897006,-13.143259,-0.640391,-13.143259,2.897006,-0.070000,0.680000,-21,89,-20.748398,88.609956,-20.748398,88.609956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.036920,81.717733,86.916073,113.485812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559820,1.405447,0.205365,0.016078,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.499748,tube-mpc,0,-126.340000,54.885000,1.697759,3.579063,2.280000,3.835000,-0.582241,-0.255937,2.043152,-9.300914,-0.396432,-9.300914,2.043152,-0.140000,0.800000,2,53,2.291582,52.944439,2.291582,52.944439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.397338,84.172143,90.421068,122.295440,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557952,1.402071,0.186999,0.014830,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.509751,tube-mpc,0,-126.340000,54.885000,1.736344,3.510871,2.300000,3.785000,-0.563656,-0.274129,1.738204,-3.445913,0.030495,-3.445913,1.738204,-0.090000,0.700000,9,15,8.983852,14.876620,8.983852,14.876620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.440890,86.878834,90.177157,133.810407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561657,1.403953,0.178525,0.015081,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.519751,tube-mpc,0,-126.340000,54.885000,1.780949,3.447250,2.330000,3.755000,-0.549051,-0.307750,1.555235,-2.043152,-0.640391,-2.043152,1.555235,-0.010000,0.440000,8,26,8.054151,26.300023,8.054151,26.300023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.281956,88.558735,96.520060,138.513790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556417,1.403622,0.191515,0.013920,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.529755,tube-mpc,0,-126.340000,54.885000,1.831419,3.388265,2.350000,3.725000,-0.518581,-0.336735,2.836017,-4.970653,-1.311276,-4.970653,2.836017,0.020000,0.310000,0,64,-0.050874,64.251290,-0.050874,64.251290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.322018,89.977341,99.600325,135.285317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561576,1.418750,0.188530,0.015254,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.539753,tube-mpc,0,-126.340000,54.885000,1.887475,3.334090,2.380000,3.645000,-0.492525,-0.310910,3.140965,-8.995966,-0.579401,-8.995966,3.140965,0.020000,0.430000,2,95,2.145979,95.091943,2.145979,95.091943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.281761,89.759827,93.191420,121.574174,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561230,1.403028,0.191642,0.015841,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.549630,tube-mpc,0,-126.340000,54.885000,1.948149,3.285339,2.410000,3.555000,-0.461851,-0.269661,3.628881,-10.276748,-0.274453,-10.276748,3.628881,0.020000,0.680000,4,93,4.073046,92.627243,4.073046,92.627243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.676141,89.181226,94.154446,123.453730,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572164,1.439154,0.258612,0.020145,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.559606,tube-mpc,0,-126.340000,54.885000,2.014508,3.241002,2.460000,3.485000,-0.445492,-0.243998,3.872840,-6.983309,-0.091484,-6.983309,3.872840,0.030000,0.820000,7,60,7.026092,59.719234,7.026092,59.719234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.068535,90.034257,100.340458,132.507377,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547584,1.672283,0.241799,0.029777,0.502041,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.569612,tube-mpc,0,-126.340000,54.885000,2.085940,3.201541,2.500000,3.455000,-0.414060,-0.253459,3.811850,-1.067318,-0.640391,-1.067318,3.811850,0.050000,0.750000,14,20,13.778365,19.783034,13.778365,19.783034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.802477,90.536018,100.932740,135.469320,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571826,1.502008,0.215927,0.019805,0.500398,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.579604,tube-mpc,0,-126.340000,54.885000,2.161831,3.167213,2.540000,3.455000,-0.378169,-0.287787,3.506902,1.616224,-0.701380,1.616224,3.506902,0.050000,0.500000,25,20,24.821843,20.090677,24.821843,20.090677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.782446,89.733901,97.321429,133.349238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550169,1.788300,0.263062,0.039465,0.501052,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.589610,tube-mpc,0,-126.340000,54.885000,2.242099,3.137961,2.580000,3.455000,-0.337901,-0.317039,3.384923,-0.640391,-0.884349,-0.640391,3.384923,0.080000,0.320000,29,57,28.898819,56.963232,28.898819,56.963232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.029125,89.386475,101.376950,135.471226,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560196,1.443353,0.219862,0.020298,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.599603,tube-mpc,0,-126.340000,54.885000,2.326199,3.113904,2.630000,3.425000,-0.303801,-0.311096,5.092632,-4.848673,-1.189297,-4.848673,5.092632,0.140000,0.390000,11,92,10.730497,91.860730,10.730497,91.860730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.686101,87.781726,100.536845,126.583534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551898,1.482153,0.215769,0.020979,0.500287,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.609672,tube-mpc,0,-126.340000,54.885000,2.414575,3.094901,2.690000,3.365000,-0.275425,-0.270099,6.129455,-7.349247,-0.213464,-7.349247,6.129455,0.100000,0.670000,9,97,9.249001,96.994360,9.249001,96.994360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.518887,84.094110,100.028300,124.248821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555896,1.407042,0.174318,0.017186,0.500142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.619690,tube-mpc,0,-126.340000,54.885000,2.505757,3.081224,2.770000,3.315000,-0.264243,-0.233776,7.471226,-4.360757,-0.091484,-4.360757,7.471226,0.160000,0.810000,-7,68,-6.679572,67.854872,-6.679572,67.854872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.694412,80.947919,103.105349,128.897643,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552383,1.403549,0.197176,0.015216,0.500393,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.629682,tube-mpc,0,-126.340000,54.885000,2.599556,3.072779,2.840000,3.305000,-0.240444,-0.232221,7.349247,1.433256,-0.762370,1.433256,7.349247,0.120000,0.790000,4,26,4.202163,25.639746,4.202163,25.639746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.298379,78.040172,100.734770,127.913848,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553217,1.401898,0.135287,0.013443,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.639686,tube-mpc,0,-126.340000,54.885000,2.695953,3.069510,2.920000,3.335000,-0.224047,-0.265490,7.593205,3.750861,-0.823360,3.750861,7.593205,0.090000,0.540000,10,29,10.437641,28.762621,10.437641,28.762621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.508239,76.400009,92.225927,128.223375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550889,1.398325,0.133835,0.012974,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.649627,tube-mpc,0,-126.340000,54.885000,2.793812,3.071377,3.010000,3.355000,-0.216188,-0.283623,7.593205,2.287110,-0.884349,2.287110,7.593205,0.110000,0.380000,9,58,9.390438,58.329882,9.390438,58.329882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.536704,74.899218,93.456231,128.558159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557759,1.399043,0.147178,0.013735,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.659757,tube-mpc,0,-126.340000,54.885000,2.895222,3.078489,3.090000,3.355000,-0.194778,-0.276511,8.447060,-1.311276,-0.579401,-1.311276,8.447060,0.130000,0.440000,0,89,0.141436,88.889841,0.141436,88.889841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.744786,72.690681,89.528159,118.611798,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562064,1.407976,0.187378,0.015128,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.669757,tube-mpc,0,-126.340000,54.885000,2.996588,3.090618,3.180000,3.345000,-0.183412,-0.254382,8.325081,-2.897006,-0.335443,-2.897006,8.325081,0.120000,0.630000,2,93,1.797435,92.612131,1.797435,92.612131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.552735,69.025665,89.483738,113.760002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559519,1.408910,0.192822,0.014975,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.679761,tube-mpc,0,-126.340000,54.885000,3.098821,3.107772,3.270000,3.335000,-0.171179,-0.227228,8.386070,-0.213464,0.091484,-0.213464,8.386070,0.090000,0.790000,6,63,6.201505,63.122385,6.201505,63.122385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.910827,65.607440,95.511376,118.355577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559278,1.409185,0.201708,0.014748,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.689754,tube-mpc,0,-126.340000,54.885000,3.201319,3.129847,3.350000,3.355000,-0.148681,-0.225153,8.691018,3.994819,-0.579401,3.994819,8.691018,0.090000,0.740000,6,36,6.212990,36.095742,6.212990,36.095742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.644145,63.142388,98.469748,123.478749,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560640,1.410011,0.175340,0.014761,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.699765,tube-mpc,0,-126.340000,54.885000,3.303933,3.156826,3.450000,3.405000,-0.146067,-0.248174,7.898153,6.190445,-1.128308,6.190445,7.898153,-0.010000,0.590000,26,33,25.733277,32.610922,25.733277,32.610922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.859218,60.620924,95.473945,121.292196,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559488,1.410684,0.179379,0.016269,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.709752,tube-mpc,0,-126.340000,54.885000,3.405795,3.188501,3.530000,3.455000,-0.124205,-0.266499,8.203101,4.665705,-0.579401,4.665705,8.203101,0.150000,0.420000,3,63,3.312842,62.508417,3.312842,62.508417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.610935,58.033142,94.007282,119.355204,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559982,1.410518,0.178853,0.014392,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.719755,tube-mpc,0,-126.340000,54.885000,3.506841,3.224881,3.620000,3.475000,-0.113159,-0.250119,7.532216,0.457422,-0.091484,0.457422,7.532216,0.090000,0.510000,12,96,12.495066,95.871184,12.495066,95.871184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.833356,54.869647,86.825367,108.783522,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559404,1.410949,0.189059,0.014756,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.729757,tube-mpc,0,-126.340000,54.885000,3.606462,3.265806,3.700000,3.475000,-0.093538,-0.209194,8.386070,-1.128308,-0.030495,-1.128308,8.386070,0.060000,0.710000,7,100,7.361128,99.807836,7.361128,99.807836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.982761,50.938807,87.938854,104.908979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560113,1.411820,0.238097,0.016159,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.739756,tube-mpc,0,-126.340000,54.885000,3.704173,3.311136,3.790000,3.485000,-0.085827,-0.173864,8.203101,1.738204,-0.701380,1.738204,8.203101,0.130000,0.860000,-2,70,-2.481854,69.760505,-2.481854,69.760505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.031313,47.363888,92.241319,109.030438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559141,1.409539,0.217234,0.014464,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.749752,tube-mpc,0,-126.340000,54.885000,3.799512,3.360728,3.870000,3.535000,-0.070488,-0.174272,7.593205,6.007476,-0.335443,6.007476,7.593205,0.100000,0.830000,5,40,5.160537,39.564888,5.160537,39.564888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.490459,44.976501,92.916490,110.576937,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560169,1.412140,0.182889,0.015815,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.759752,tube-mpc,0,-126.340000,54.885000,3.892085,3.414468,3.950000,3.615000,-0.057915,-0.200532,6.556382,8.873987,-0.274453,8.873987,6.556382,0.090000,0.620000,14,35,14.153622,34.755319,14.153622,34.755319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.977947,42.385480,93.110146,112.058789,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559342,1.411351,0.175958,0.014690,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.769750,tube-mpc,0,-126.340000,54.885000,3.981386,3.472174,4.020000,3.695000,-0.038614,-0.222826,5.519559,7.654195,-0.091484,7.654195,5.519559,0.090000,0.470000,21,59,20.613671,59.402726,20.613671,59.402726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.839063,39.678838,91.071834,110.225361,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555772,1.410263,0.187544,0.014231,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.779753,tube-mpc,0,-126.340000,54.885000,4.067018,3.533717,4.080000,3.745000,-0.012982,-0.211283,5.336590,3.567892,-0.274453,3.567892,5.336590,0.130000,0.500000,13,95,13.136952,95.416775,13.136952,95.416775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.532890,36.978131,85.526596,101.038525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560687,1.410468,0.191171,0.015669,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.789753,tube-mpc,0,-126.340000,54.885000,4.148465,3.598877,4.130000,3.775000,0.018465,-0.176123,4.482736,1.067318,-0.701380,1.067318,4.482736,0.140000,0.700000,15,106,14.814440,105.720030,14.814440,105.720030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.560756,32.813782,82.654689,95.789683,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559745,1.411374,0.239321,0.015426,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.799620,tube-mpc,0,-126.340000,54.885000,4.224328,3.666561,4.180000,3.805000,0.044328,-0.138439,3.689871,2.957996,0.091484,2.957996,3.689871,0.150000,0.900000,17,79,17.126281,78.751019,17.126281,78.751019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.941212,28.779959,87.088616,101.753552,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561404,1.402423,0.219184,0.017375,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.809763,tube-mpc,0,-126.340000,54.885000,4.297199,3.739441,4.220000,3.875000,0.077199,-0.135559,3.079975,8.020133,0.518412,8.020133,3.079975,0.180000,0.880000,17,41,16.914878,40.577548,16.914878,40.577548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.386492,25.561662,91.908085,105.902750,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559318,1.410504,0.189074,0.015573,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.819753,tube-mpc,0,-126.340000,54.885000,4.363483,3.814306,4.260000,3.965000,0.103483,-0.150694,2.897006,11.069613,-0.579401,11.069613,2.897006,0.180000,0.670000,16,34,15.588362,33.674086,15.588362,33.674086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.767007,22.875508,93.565154,110.427522,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558220,1.411231,0.188707,0.014756,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.829753,tube-mpc,0,-126.340000,54.885000,4.423954,3.892095,4.290000,4.075000,0.133954,-0.182905,2.653048,10.215758,-0.091484,10.215758,2.653048,0.190000,0.480000,12,57,12.112954,56.733481,12.112954,56.733481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.654644,19.347927,93.480780,108.806998,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560917,1.409713,0.190544,0.014350,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.839623,tube-mpc,0,-126.340000,54.885000,4.477489,3.971477,4.320000,4.145000,0.157489,-0.173523,2.287110,5.641538,0.152474,5.641538,2.287110,0.170000,0.490000,11,97,10.866933,97.199832,10.866933,97.199832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.216232,15.934097,89.822217,105.899099,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560521,1.404093,0.166517,0.013927,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.849687,tube-mpc,0,-126.340000,54.885000,4.525384,4.054855,4.350000,4.195000,0.175384,-0.140145,1.860183,3.994819,0.030495,3.994819,1.860183,0.200000,0.700000,3,98,3.361100,98.430287,3.361100,98.430287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.279788,11.469678,87.719721,107.721339,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551412,1.405186,0.204924,0.014344,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.859754,tube-mpc,0,-126.340000,54.885000,4.566151,4.140494,4.360000,4.245000,0.206151,-0.104506,0.823360,6.190445,0.701380,6.190445,0.823360,0.140000,0.870000,15,70,14.609209,69.988040,14.609209,69.988040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.985042,8.515347,92.624698,111.443718,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559456,1.410518,0.302743,0.016035,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.869757,tube-mpc,0,-126.340000,54.885000,4.599219,4.227579,4.370000,4.335000,0.229219,-0.107421,-0.335443,10.093779,-0.152474,10.093779,-0.335443,0.140000,0.820000,20,42,20.344232,42.221236,20.344232,42.221236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.223665,6.407576,98.149549,113.510379,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560154,1.411026,0.190976,0.014454,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.879683,tube-mpc,0,-126.340000,54.885000,4.624356,4.315717,4.370000,4.445000,0.254356,-0.129283,-1.555235,12.045446,0.152474,12.045446,-1.555235,0.190000,0.640000,19,40,19.419757,40.307076,19.419757,40.307076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.381592,4.022106,97.311604,113.079478,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553738,1.403818,0.154375,0.018640,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.889754,tube-mpc,0,-126.340000,54.885000,4.641716,4.406673,4.360000,4.555000,0.281716,-0.148327,-2.470079,11.008623,-0.274453,11.008623,-2.470079,0.180000,0.500000,22,61,21.953189,60.634567,21.953189,60.634567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.331767,0.538731,94.942698,114.802847,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560235,1.415784,0.192880,0.015878,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.899686,tube-mpc,0,-126.340000,54.885000,4.650490,4.497637,4.350000,4.655000,0.300490,-0.157363,-1.738204,7.593205,0.274453,7.593205,-1.738204,0.140000,0.530000,12,87,12.268258,86.505063,12.268258,86.505063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.467418,-2.005158,90.012427,109.991720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561657,1.843644,0.240385,0.035254,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.909605,tube-mpc,0,-126.340000,54.885000,4.650695,4.589504,4.340000,4.725000,0.310695,-0.135496,-1.006328,6.678361,0.579401,6.678361,-1.006328,0.200000,0.680000,-11,84,-11.491239,83.863686,-11.491239,83.863686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.284754,-4.588069,84.062814,105.568612,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549533,1.445730,0.209943,0.025262,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.919646,tube-mpc,0,-126.340000,54.885000,4.641919,4.683289,4.340000,4.805000,0.301919,-0.121711,-0.884349,7.837164,1.006328,7.837164,-0.884349,0.140000,0.790000,-17,66,-16.502545,65.623210,-16.502545,65.623210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.198571,-5.396771,83.431747,101.625356,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575271,1.634704,0.203914,0.023925,0.500428,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.929634,tube-mpc,0,-126.340000,54.885000,4.623970,4.777131,4.330000,4.905000,0.293970,-0.127869,-2.226120,10.459717,0.762370,10.459717,-2.226120,0.090000,0.750000,-8,46,-8.296685,46.415899,-8.296685,46.415899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.191404,-5.581700,85.487280,97.681773,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549223,1.491378,0.256921,0.020896,0.500737,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.939953,tube-mpc,0,-126.340000,54.885000,4.595525,4.874398,4.310000,5.025000,0.285525,-0.150602,-2.104141,12.533363,-0.152474,12.533363,-2.104141,0.050000,0.620000,-14,38,-13.816951,37.849632,-13.816951,37.849632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.521691,-6.088073,88.734876,99.110717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575853,1.526311,0.199047,0.017712,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.949604,tube-mpc,0,-126.340000,54.885000,4.559613,4.965428,4.280000,5.145000,0.279613,-0.179572,-3.262944,11.252582,0.640391,11.252582,-3.262944,0.030000,0.500000,-12,56,-11.993297,55.751476,-11.993297,55.751476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.177403,-6.358137,88.215207,99.562476,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546761,1.695320,0.212965,0.026743,0.500690,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.959617,tube-mpc,0,-126.340000,54.885000,4.512666,5.059682,4.250000,5.245000,0.262666,-0.185318,-4.848673,8.203101,0.518412,8.203101,-4.848673,-0.020000,0.510000,-5,80,-4.524572,79.659484,-4.524572,79.659484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.068658,-5.940898,81.388137,91.011568,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557876,1.419052,0.149654,0.014748,0.500534,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.969678,tube-mpc,0,-126.340000,54.885000,4.455393,5.153955,4.200000,5.315000,0.255393,-0.161045,-5.336590,5.641538,0.518412,5.641538,-5.336590,-0.040000,0.640000,-10,91,-9.503513,91.314483,-9.503513,91.314483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.059678,-4.844495,76.089568,83.654376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553558,1.409708,0.152092,0.015798,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.979724,tube-mpc,0,-126.340000,54.885000,4.387965,5.247405,4.140000,5.385000,0.247965,-0.137595,-7.044299,6.373413,1.189297,6.373413,-7.044299,-0.040000,0.780000,-6,74,-6.208006,74.385617,-6.208006,74.385617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.757875,-4.199948,69.953797,77.541818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551002,1.408472,0.184105,0.013164,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.989684,tube-mpc,0,-126.340000,54.885000,4.310903,5.339141,4.080000,5.475000,0.230903,-0.135859,-7.471226,8.569039,1.128308,8.569039,-7.471226,-0.040000,0.790000,-14,53,-13.562314,53.395083,-13.562314,53.395083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.644176,-3.086788,70.628146,75.948897,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557923,1.403049,0.137526,0.013634,0.500482,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.999599,tube-mpc,0,-126.340000,54.885000,4.224006,5.429324,4.010000,5.575000,0.214006,-0.145676,-7.532216,10.642686,0.762370,10.642686,-7.532216,-0.050000,0.670000,-23,44,-23.126160,43.783802,-23.126160,43.783802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.778207,-1.808729,72.662550,79.291812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537643,1.403934,0.131416,0.012888,0.500237,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.009757,tube-mpc,0,-126.340000,54.885000,4.124371,5.520310,3.940000,5.685000,0.184371,-0.164690,-8.873987,10.093779,1.433256,10.093779,-8.873987,-0.090000,0.560000,-20,54,-20.121813,54.397999,-20.121813,54.397999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.047808,-0.443644,71.832867,79.989712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560483,1.411998,0.175509,0.014461,0.500159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.019616,tube-mpc,0,-126.340000,54.885000,4.017377,5.607017,3.850000,5.775000,0.167377,-0.167983,-9.056956,6.434403,1.433256,6.434403,-9.056956,-0.140000,0.540000,-25,84,-24.884754,84.430323,-24.884754,84.430323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.694044,1.519173,67.909201,74.245061,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552758,1.405407,0.148469,0.015231,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.029627,tube-mpc,0,-126.340000,54.885000,3.898332,5.693236,3.760000,5.835000,0.138332,-0.141764,-9.910810,4.177788,1.494245,4.177788,-9.910810,-0.180000,0.670000,-27,93,-26.639009,92.985810,-26.639009,92.985810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.777199,2.278680,57.774619,61.941901,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584488,1.410071,0.190309,0.014456,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.039758,tube-mpc,0,-126.340000,54.885000,3.767235,5.778370,3.670000,5.895000,0.097235,-0.116630,-11.008623,4.604715,1.494245,4.604715,-11.008623,-0.230000,0.810000,-25,77,-25.055465,77.245234,-25.055465,77.245234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.777559,3.117902,53.924963,55.506445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560756,1.415180,0.278508,0.015083,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.049618,tube-mpc,0,-126.340000,54.885000,3.629397,5.858985,3.560000,5.955000,0.069397,-0.096015,-12.777322,6.251434,1.128308,6.251434,-12.777322,-0.240000,0.790000,-20,64,-20.334870,64.391406,-20.334870,64.391406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.610777,4.924202,56.077536,57.168096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563052,1.405520,0.144374,0.014797,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.059627,tube-mpc,0,-126.340000,54.885000,3.479220,5.938337,3.440000,6.035000,0.039220,-0.096663,-13.326228,8.447060,1.128308,8.447060,-13.326228,-0.210000,0.740000,-31,48,-31.121454,47.540288,-31.121454,47.540288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.473052,6.210472,57.868548,60.812825,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581585,1.410726,0.171110,0.018493,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.069709,tube-mpc,0,-126.340000,54.885000,3.317591,6.015536,3.300000,6.125000,0.017591,-0.109464,-14.546020,7.410237,1.067318,7.410237,-14.546020,-0.230000,0.620000,-31,62,-30.595739,62.105040,-30.595739,62.105040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.852021,8.322969,59.659226,66.186261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547185,1.410189,0.179154,0.014937,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.079627,tube-mpc,0,-126.340000,54.885000,3.148566,6.088610,3.160000,6.195000,-0.011434,-0.106390,-15.033937,5.092632,1.982162,5.092632,-15.033937,-0.270000,0.610000,-34,80,-34.158099,80.057587,-34.158099,80.057587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.602423,9.626803,54.412697,57.258533,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582868,1.411119,0.175918,0.018443,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.089625,tube-mpc,0,-126.340000,54.885000,2.968252,6.159206,3.000000,6.245000,-0.031748,-0.085794,-16.436698,2.592058,1.738204,2.592058,-16.436698,-0.290000,0.690000,-32,93,-31.979043,93.032992,-31.979043,93.032992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.584031,10.691222,49.243619,48.718015,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580960,1.422906,0.190085,0.015562,0.500273,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.099627,tube-mpc,0,-126.340000,54.885000,2.778092,6.226555,2.840000,6.285000,-0.061908,-0.058445,-18.632323,3.079975,1.677214,3.079975,-18.632323,-0.300000,0.820000,-24,77,-23.669368,77.344784,-23.669368,77.344784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.083254,11.180067,46.643204,44.249206,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556962,1.402793,0.185666,0.014560,0.500160,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.109626,tube-mpc,0,-126.340000,54.885000,2.578391,6.290443,2.650000,6.335000,-0.071609,-0.044557,-19.791126,4.055809,1.921172,4.055809,-19.791126,-0.270000,0.820000,-27,66,-26.619582,66.403137,-26.619582,66.403137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.229819,12.490633,52.177190,53.778298,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581608,1.411338,0.174809,0.018552,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.119614,tube-mpc,0,-126.340000,54.885000,2.369538,6.350662,2.460000,6.395000,-0.090462,-0.044338,-21.193887,5.885497,2.348100,5.885497,-21.193887,-0.250000,0.750000,-27,54,-26.919177,53.829780,-26.919177,53.829780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.756800,13.285173,53.322926,56.965084,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587809,1.409661,0.174542,0.014685,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.129753,tube-mpc,0,-126.340000,54.885000,2.148204,6.407947,2.250000,6.455000,-0.101796,-0.047053,-21.376856,5.336590,1.799193,5.336590,-21.376856,-0.250000,0.650000,-35,63,-34.926259,62.705834,-34.926259,62.705834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.051903,14.310588,54.988427,61.409810,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560104,1.410424,0.176951,0.014984,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.139602,tube-mpc,0,-126.340000,54.885000,1.924471,6.459739,2.040000,6.505000,-0.115529,-0.045261,-22.291700,2.957996,2.531068,2.957996,-22.291700,-0.270000,0.630000,-35,81,-34.900396,80.935674,-34.900396,80.935674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.499730,14.998630,49.416837,53.648956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558417,1.410347,0.185018,0.014219,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.149602,tube-mpc,0,-126.340000,54.885000,1.688802,6.508296,1.820000,6.525000,-0.131198,-0.016704,-22.779616,0.701380,2.592058,0.701380,-22.779616,-0.310000,0.710000,-36,92,-35.683622,91.814820,-35.683622,91.814820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.659891,15.578289,44.869718,45.668025,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558558,1.410676,0.186839,0.015308,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.159756,tube-mpc,0,-126.340000,54.885000,1.441021,6.553321,1.580000,6.545000,-0.138979,0.008321,-24.060398,0.762370,2.836017,0.762370,-24.060398,-0.330000,0.830000,-31,79,-30.592957,79.325512,-30.592957,79.325512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.850361,15.917119,43.024862,42.042061,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561931,1.411067,0.228707,0.015150,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.169602,tube-mpc,0,-126.340000,54.885000,1.192927,6.592740,1.340000,6.575000,-0.147073,0.017740,-25.402169,2.287110,2.957996,2.287110,-25.402169,-0.320000,0.840000,-27,62,-27.223581,62.222666,-27.223581,62.222666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.480078,16.522910,47.994625,50.436180,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559030,1.411143,0.175026,0.014600,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.179654,tube-mpc,0,-126.340000,54.885000,0.932075,6.628562,1.080000,6.615000,-0.147925,0.013562,-27.292847,3.506902,2.836017,3.506902,-27.292847,-0.290000,0.750000,-21,55,-20.788929,55.152368,-20.788929,55.152368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.575696,17.090714,51.951603,59.014332,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556108,1.409195,0.172986,0.018772,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.189762,tube-mpc,0,-126.340000,54.885000,0.662371,6.659985,0.810000,6.655000,-0.147629,0.004985,-27.963733,2.775027,2.653048,2.775027,-27.963733,-0.250000,0.650000,-26,65,-26.185854,64.782699,-26.185854,64.782699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.028503,17.490656,53.640468,63.303407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561054,1.411867,0.176754,0.015271,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.199756,tube-mpc,0,-126.340000,54.885000,0.388828,6.686426,0.530000,6.675000,-0.141172,0.011426,-29.183525,0.457422,3.201954,0.457422,-29.183525,-0.240000,0.640000,-23,82,-23.335334,81.564981,-23.335334,81.564981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.031307,17.381244,47.969388,56.264488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563152,1.409588,0.175480,0.014752,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.209757,tube-mpc,0,-126.340000,54.885000,0.108670,6.708197,0.240000,6.685000,-0.131330,0.023197,-29.610452,-1.311276,3.506902,-1.311276,-29.610452,-0.250000,0.720000,-24,86,-23.560775,86.361692,-23.560775,86.361692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.448070,17.233472,43.376752,48.756596,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562482,1.428213,0.191039,0.016055,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.219762,tube-mpc,0,-126.340000,54.885000,-0.177611,6.725216,-0.050000,6.685000,-0.127611,0.040216,-30.159358,-1.494245,3.689871,-1.494245,-30.159358,-0.250000,0.810000,-24,77,-23.820232,77.094844,-23.820232,77.094844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.703102,17.273086,41.931828,46.533798,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560501,1.408812,0.200575,0.014949,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.229760,tube-mpc,0,-126.340000,54.885000,-0.469303,6.737411,-0.340000,6.695000,-0.129303,0.042411,-30.586285,-0.213464,3.506902,-0.213464,-30.586285,-0.250000,0.810000,-24,62,-24.489272,61.916039,-24.489272,61.916039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.900463,17.412825,44.416777,51.372074,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560280,1.412884,0.177366,0.015266,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.239721,tube-mpc,0,-126.340000,54.885000,-0.765046,6.744728,-0.640000,6.715000,-0.125046,0.029728,-30.525296,0.213464,3.018985,0.213464,-30.525296,-0.250000,0.740000,-29,58,-28.528633,58.326865,-28.528633,58.326865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.285996,17.590942,48.113065,58.390624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549562,1.409184,0.181158,0.012115,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.249639,tube-mpc,0,-126.340000,54.885000,-1.064130,6.747186,-0.940000,6.725000,-0.124130,0.022186,-30.159358,-0.274453,3.384923,-0.274453,-30.159358,-0.270000,0.660000,-33,64,-32.941067,64.235204,-32.941067,64.235204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.835009,17.399140,47.743818,58.147805,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557504,1.412024,0.177897,0.021024,0.500664,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.259612,tube-mpc,0,-126.340000,54.885000,-1.369069,6.744773,-1.240000,6.725000,-0.129069,0.019773,-29.793421,-1.799193,3.262944,-1.799193,-29.793421,-0.310000,0.650000,-35,73,-35.365379,73.189236,-35.365379,73.189236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.352338,17.215859,45.029189,53.753726,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573239,1.440518,0.215664,0.019909,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.269633,tube-mpc,0,-126.340000,54.885000,-1.679235,6.737401,-1.540000,6.715000,-0.139235,0.022401,-30.647275,-3.750861,3.689871,-3.750861,-30.647275,-0.330000,0.690000,-30,82,-29.966502,81.829117,-29.966502,81.829117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.766689,17.661146,41.989325,49.157105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549718,2.633053,0.249709,0.037892,0.500727,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.279602,tube-mpc,0,-126.340000,54.885000,-1.991031,6.725142,-1.850000,6.685000,-0.141031,0.040142,-32.293994,-3.994819,3.445913,-3.994819,-32.293994,-0.340000,0.750000,-17,76,-16.795269,76.247540,-16.795269,76.247540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.061069,18.392630,42.804522,49.700493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544534,1.442855,0.204430,0.049926,0.500291,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.289632,tube-mpc,0,-126.340000,54.885000,-2.307549,6.707855,-2.180000,6.665000,-0.127549,0.042855,-33.452797,-3.384923,3.323933,-3.384923,-33.452797,-0.280000,0.770000,-14,65,-14.217895,65.022668,-14.217895,65.022668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.573615,19.313362,49.519348,60.098945,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560024,1.721090,0.261692,0.034246,0.503849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.299605,tube-mpc,0,-126.340000,54.885000,-2.624545,6.685757,-2.510000,6.645000,-0.114545,0.040757,-33.330818,-2.043152,3.323933,-2.043152,-33.330818,-0.210000,0.720000,-24,53,-23.800595,53.353666,-23.800595,53.353666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.266865,19.271212,52.588184,66.657225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551603,1.436602,0.201686,0.027269,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.309629,tube-mpc,0,-126.340000,54.885000,-2.944942,6.658640,-2.840000,6.635000,-0.104942,0.023640,-32.659932,-1.677214,3.628881,-1.677214,-32.659932,-0.230000,0.670000,-27,48,-27.342192,48.262175,-27.342192,48.262175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.587300,18.005028,55.211772,68.659533,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553054,1.429342,0.185457,0.020581,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.319625,tube-mpc,0,-126.340000,54.885000,-3.265733,6.626736,-3.160000,6.625000,-0.105733,0.001736,-32.720922,-3.262944,3.628881,-3.262944,-32.720922,-0.250000,0.580000,-25,63,-25.216009,62.839329,-25.216009,62.839329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.466201,17.018186,55.892161,69.354751,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562319,1.412001,0.142893,0.013208,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.329625,tube-mpc,0,-126.340000,54.885000,-3.587425,6.590008,-3.480000,6.585000,-0.107425,0.005008,-33.452797,-6.129455,3.018985,-6.129455,-33.452797,-0.280000,0.600000,-16,81,-15.948465,81.399998,-15.948465,81.399998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.512695,17.136941,50.505480,64.044012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561955,1.407798,0.137146,0.013116,0.500319,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.339687,tube-mpc,0,-126.340000,54.885000,-3.911391,6.548250,-3.820000,6.525000,-0.091391,0.023250,-33.818734,-7.227268,3.628881,-7.227268,-33.818734,-0.250000,0.690000,-15,81,-14.687149,80.670582,-14.687149,80.670582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.841957,18.168220,48.022343,61.509064,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550769,1.403029,0.155057,0.016928,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.349680,tube-mpc,0,-126.340000,54.885000,-4.232889,6.502080,-4.160000,6.475000,-0.072889,0.027080,-34.367641,-5.763517,3.506902,-5.763517,-34.367641,-0.210000,0.770000,-12,58,-12.022289,57.670978,-12.022289,57.670978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.742622,18.357284,51.203172,63.545579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554422,1.398431,0.136548,0.013952,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.359644,tube-mpc,0,-126.340000,54.885000,-4.552714,6.451455,-4.510000,6.445000,-0.042714,0.006455,-34.550610,-3.750861,3.445913,-3.750861,-34.550610,-0.190000,0.700000,-8,40,-7.835906,40.480747,-7.835906,40.480747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.487615,18.045185,62.055919,75.175677,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555285,1.414075,0.179241,0.019475,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.369761,tube-mpc,0,-126.340000,54.885000,-4.876234,6.395442,-4.850000,6.415000,-0.026234,-0.019558,-33.330818,-3.994819,3.384923,-3.994819,-33.330818,-0.170000,0.570000,-17,47,-17.066822,46.832032,-17.066822,46.832032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.056709,17.523516,69.700105,82.910975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559657,1.411262,0.179785,0.014575,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.379684,tube-mpc,0,-126.340000,54.885000,-5.191827,6.336088,-5.180000,6.385000,-0.011827,-0.048912,-32.842901,-6.129455,3.506902,-6.129455,-32.842901,-0.180000,0.510000,-17,64,-17.422253,63.525211,-17.422253,63.525211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.632662,15.990051,66.689708,75.581629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551501,1.398012,0.135901,0.014016,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.389754,tube-mpc,0,-126.340000,54.885000,-5.509865,6.271487,-5.510000,6.325000,0.000135,-0.053513,-31.562119,-7.654195,3.018985,-7.654195,-31.562119,-0.170000,0.560000,-26,68,-26.495316,67.950102,-26.495316,67.950102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.909714,15.098403,60.089693,68.062472,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561799,1.414372,0.180803,0.015688,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.399758,tube-mpc,0,-126.340000,54.885000,-5.823115,6.203060,-5.820000,6.255000,-0.003115,-0.051940,-30.708265,-8.386070,3.384923,-8.386070,-30.708265,-0.220000,0.630000,-25,64,-25.370308,64.228430,-25.370308,64.228430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.157933,14.747205,55.294289,63.303979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561850,1.409394,0.180794,0.014506,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.409672,tube-mpc,0,-126.340000,54.885000,-6.130444,6.131180,-6.110000,6.195000,-0.020444,-0.063820,-30.952223,-7.105289,2.592058,-7.105289,-30.952223,-0.260000,0.650000,-16,47,-15.533982,47.235004,-15.533982,47.235004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.234049,14.756360,56.987453,67.260060,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555916,1.397809,0.136229,0.013768,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.419752,tube-mpc,0,-126.340000,54.885000,-6.439279,6.054071,-6.410000,6.135000,-0.029279,-0.080929,-30.281337,-6.678361,2.470079,-6.678361,-30.281337,-0.230000,0.580000,-21,44,-21.018970,44.081831,-21.018970,44.081831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.267396,15.877949,65.516389,80.315377,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562305,1.409694,0.182571,0.015990,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.429663,tube-mpc,0,-126.340000,54.885000,-6.738930,5.974421,-6.690000,6.085000,-0.048930,-0.110579,-28.085712,-7.471226,2.592058,-7.471226,-28.085712,-0.220000,0.510000,-39,50,-39.051252,50.467302,-39.051252,50.467302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.534299,16.212665,68.320831,80.584783,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558094,1.407757,0.193438,0.014503,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.439672,tube-mpc,0,-126.340000,54.885000,-7.037084,5.890259,-6.970000,6.015000,-0.067084,-0.124741,-27.231857,-8.203101,1.738204,-8.203101,-27.231857,-0.300000,0.500000,-34,53,-34.154454,53.245163,-34.154454,53.245163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.379961,15.561652,62.028784,72.717620,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548230,1.396411,0.151024,0.014006,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.449761,tube-mpc,0,-126.340000,54.885000,-7.332665,5.801777,-7.240000,5.935000,-0.092665,-0.133223,-26.804930,-9.239925,2.592058,-9.239925,-26.804930,-0.340000,0.510000,-30,57,-29.797697,57.107927,-29.797697,57.107927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.244942,16.257679,60.926618,74.922323,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572790,1.414007,0.192906,0.016116,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.459686,tube-mpc,0,-126.340000,54.885000,-7.618145,5.711318,-7.510000,5.855000,-0.108145,-0.143682,-27.597795,-9.605862,2.531068,-9.605862,-27.597795,-0.360000,0.560000,-16,52,-16.200837,52.062468,-16.200837,52.062468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.475903,17.765114,61.283112,76.925077,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557847,1.397184,0.147425,0.014935,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.469686,tube-mpc,0,-126.340000,54.885000,-7.900101,5.616894,-7.790000,5.765000,-0.110101,-0.148106,-27.597795,-9.483883,2.165131,-9.483883,-27.597795,-0.340000,0.560000,-12,48,-12.257673,47.648198,-12.257673,47.648198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.611126,20.344042,67.022065,86.008935,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550971,1.397583,0.141610,0.013852,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.479692,tube-mpc,0,-126.340000,54.885000,-8.176194,5.519256,-8.050000,5.685000,-0.126194,-0.165744,-26.621961,-9.361904,1.921172,-9.361904,-26.621961,-0.260000,0.520000,-26,46,-25.935248,45.639428,-25.935248,45.639428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.082335,22.141836,73.462774,89.627142,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553123,1.401585,0.131924,0.013568,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.489760,tube-mpc,0,-126.340000,54.885000,-8.447481,5.418009,-8.310000,5.595000,-0.137481,-0.176991,-25.036232,-9.544873,1.738204,-9.544873,-25.036232,-0.230000,0.490000,-39,46,-38.835244,46.054363,-38.835244,46.054363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.991246,21.623541,73.508666,83.976155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562108,1.402814,0.189399,0.014903,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.499751,tube-mpc,0,-126.340000,54.885000,-8.709941,5.314703,-8.560000,5.505000,-0.149941,-0.190297,-24.853263,-9.727842,1.677214,-9.727842,-24.853263,-0.310000,0.480000,-25,45,-25.259950,45.064001,-25.259950,45.064001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.285287,20.243487,68.026206,77.614154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560561,1.403069,0.188643,0.015126,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.509753,tube-mpc,0,-126.340000,54.885000,-8.965602,5.208634,-8.790000,5.415000,-0.175602,-0.206366,-24.792273,-10.398727,2.409089,-10.398727,-24.792273,-0.340000,0.470000,-17,48,-16.613175,47.788498,-16.613175,47.788498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.807648,21.071111,69.765693,83.184253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561159,1.402699,0.178835,0.014228,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.519761,tube-mpc,0,-126.340000,54.885000,-9.214049,5.100006,-9.030000,5.325000,-0.184049,-0.224994,-24.060398,-10.642686,1.433256,-10.642686,-24.060398,-0.280000,0.470000,-24,46,-23.787810,46.057031,-23.787810,46.057031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.254624,22.770923,72.535069,86.023752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559785,1.400718,0.178561,0.015060,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.529691,tube-mpc,0,-126.340000,54.885000,-9.452966,4.989939,-9.270000,5.225000,-0.182966,-0.235061,-22.596648,-10.337738,1.677214,-10.337738,-22.596648,-0.250000,0.470000,-33,41,-33.173274,40.515236,-33.173274,40.515236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.317056,22.950720,72.581734,82.590381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555185,1.402239,0.153339,0.018988,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.539752,tube-mpc,0,-126.340000,54.885000,-9.687101,4.876254,-9.500000,5.125000,-0.187101,-0.248746,-22.840606,-10.764665,1.677214,-10.764665,-22.840606,-0.280000,0.460000,-21,42,-20.564715,41.756191,-20.564715,41.756191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.798412,22.261837,70.335441,78.883102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559456,1.399851,0.187689,0.015114,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.549684,tube-mpc,0,-126.340000,54.885000,-9.910162,4.762059,-9.720000,5.015000,-0.190162,-0.252941,-22.230710,-11.252582,1.311276,-11.252582,-22.230710,-0.280000,0.430000,-18,47,-17.747463,46.578233,-17.747463,46.578233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.291856,23.358041,73.711617,84.174455,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557443,1.397571,0.143472,0.016034,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.559697,tube-mpc,0,-126.340000,54.885000,-10.126690,4.645136,-9.940000,4.905000,-0.186690,-0.259864,-22.535658,-12.960290,1.738204,-12.960290,-22.535658,-0.240000,0.440000,-12,58,-12.454370,57.882254,-12.454370,57.882254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.008640,25.098065,76.216335,84.923965,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557547,1.393608,0.144745,0.018353,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.569751,tube-mpc,0,-126.340000,54.885000,-10.335494,4.526083,-10.160000,4.785000,-0.175494,-0.258917,-21.803783,-13.509197,1.067318,-13.509197,-21.803783,-0.200000,0.500000,-15,56,-14.851951,56.232938,-14.851951,56.232938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.573459,27.270497,77.137344,83.636319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560422,1.400444,0.164008,0.014720,0.500137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.579756,tube-mpc,0,-126.340000,54.885000,-10.534542,4.406140,-10.360000,4.675000,-0.174542,-0.268860,-19.974095,-11.801488,1.433256,-11.801488,-19.974095,-0.180000,0.550000,-25,35,-24.672200,35.358603,-24.672200,35.358603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.083299,28.044995,75.963391,80.747353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560841,1.401312,0.177672,0.015423,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.589686,tube-mpc,0,-126.340000,54.885000,-10.723319,4.285824,-10.570000,4.565000,-0.153319,-0.279176,-19.425188,-11.008623,1.189297,-11.008623,-19.425188,-0.190000,0.460000,-18,34,-18.171598,34.085852,-18.171598,34.085852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.277499,26.784528,75.734013,79.533174,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551399,1.393237,0.143165,0.014804,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.599749,tube-mpc,0,-126.340000,54.885000,-10.905611,4.162750,-10.750000,4.445000,-0.155611,-0.282250,-18.815292,-12.655342,1.189297,-12.655342,-18.815292,-0.220000,0.380000,-11,54,-11.424797,53.673241,-11.424797,53.673241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.300710,26.892252,76.550605,81.924312,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558292,1.398974,0.177605,0.014508,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.609758,tube-mpc,0,-126.340000,54.885000,-11.077767,4.039397,-10.930000,4.315000,-0.147767,-0.275603,-17.900448,-14.972947,0.762370,-14.972947,-17.900448,-0.200000,0.430000,-13,69,-13.353243,68.935207,-13.353243,68.935207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.738502,28.325432,74.938624,80.431470,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570741,1.437874,0.220266,0.021044,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.619634,tube-mpc,0,-126.340000,54.885000,-11.238663,3.916884,-11.100000,4.175000,-0.138663,-0.258116,-16.558677,-15.948781,0.518412,-15.948781,-16.558677,-0.190000,0.550000,-18,68,-17.874929,67.703837,-17.874929,67.703837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.852520,29.653125,72.543195,78.490622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545582,1.419850,0.177667,0.014663,0.502125,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.629689,tube-mpc,0,-126.340000,54.885000,-11.393228,3.791522,-11.260000,4.045000,-0.133228,-0.253478,-15.887791,-14.119093,0.396432,-14.119093,-15.887791,-0.170000,0.620000,-17,46,-17.163747,46.257914,-17.163747,46.257914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.580813,29.952091,71.293282,76.271658,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554335,1.394725,0.141034,0.013271,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.639695,tube-mpc,0,-126.340000,54.885000,-11.537738,3.666303,-11.400000,3.915000,-0.137738,-0.248697,-14.302062,-13.326228,0.396432,-13.326228,-14.302062,-0.170000,0.550000,-22,45,-22.489003,45.010047,-22.489003,45.010047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.307657,29.844053,75.809775,79.565006,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551129,1.399185,0.142787,0.013368,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.649670,tube-mpc,0,-126.340000,54.885000,-11.672574,3.541143,-11.530000,3.805000,-0.142574,-0.263857,-13.021280,-11.984457,0.701380,-11.984457,-13.021280,-0.200000,0.500000,-22,37,-21.576272,36.900126,-21.576272,36.900126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.289283,28.205064,72.081776,74.991147,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552635,1.394056,0.137961,0.013885,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.659689,tube-mpc,0,-126.340000,54.885000,-11.798740,3.415249,-11.650000,3.675000,-0.148740,-0.259751,-12.289405,-13.265238,0.152474,-13.265238,-12.289405,-0.220000,0.420000,-18,55,-17.825166,54.556599,-17.825166,54.556599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.522740,26.829874,74.406048,77.097694,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552829,1.394871,0.137560,0.014451,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.669757,tube-mpc,0,-126.340000,54.885000,-11.916183,3.288720,-11.760000,3.545000,-0.156183,-0.256280,-11.618519,-15.826802,0.335443,-15.826802,-11.618519,-0.210000,0.470000,-18,72,-18.089460,72.196252,-18.089460,72.196252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.006841,26.993475,71.860087,76.597095,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558314,1.407303,0.179131,0.014680,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.679760,tube-mpc,0,-126.340000,54.885000,-12.023653,3.163124,-11.860000,3.385000,-0.163653,-0.221876,-10.093779,-16.802635,-0.213464,-16.802635,-10.093779,-0.210000,0.570000,-24,75,-24.447428,75.202052,-24.447428,75.202052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.740628,27.714998,71.182655,77.282117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560436,1.420179,0.181355,0.015254,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.689764,tube-mpc,0,-126.340000,54.885000,-12.122029,3.037756,-11.960000,3.235000,-0.162029,-0.197244,-9.300914,-14.241072,0.274453,-14.241072,-9.300914,-0.220000,0.680000,-22,47,-21.664715,46.928592,-21.664715,46.928592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.194582,27.436502,70.375553,75.790334,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562290,1.406739,0.180376,0.015224,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.699760,tube-mpc,0,-126.340000,54.885000,-12.211308,2.912875,-12.040000,3.105000,-0.171308,-0.192125,-9.361904,-12.045446,0.152474,-12.045446,-9.361904,-0.230000,0.590000,-12,37,-11.767199,36.637189,-11.767199,36.637189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.317837,26.687428,77.511127,81.480990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559378,1.406501,0.179694,0.014588,0.500146,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.709606,tube-mpc,0,-126.340000,54.885000,-12.290556,2.790349,-12.120000,2.985000,-0.170556,-0.194651,-7.898153,-11.801488,-0.091484,-11.801488,-7.898153,-0.210000,0.460000,-18,46,-18.431009,46.040097,-18.431009,46.040097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.015439,26.081503,80.034200,85.350299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561876,1.700427,0.223755,0.029440,0.500667,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.719605,tube-mpc,0,-126.340000,54.885000,-12.362329,2.666531,-12.190000,2.845000,-0.172329,-0.178469,-6.678361,-14.728989,0.091484,-14.728989,-6.678361,-0.190000,0.430000,-26,75,-25.516358,75.149242,-25.516358,75.149242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.527710,25.233257,78.358456,81.192252,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552503,1.692420,0.272346,0.040473,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.729946,tube-mpc,0,-126.340000,54.885000,-12.427487,2.539236,-12.250000,2.685000,-0.177487,-0.145764,-5.458569,-17.168573,-0.091484,-17.168573,-5.458569,-0.200000,0.590000,-29,86,-29.211969,85.614076,-29.211969,85.614076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.696604,25.038921,73.772672,79.736609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580207,1.744780,0.275422,0.037840,0.500989,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.739607,tube-mpc,0,-126.340000,54.885000,-12.480180,2.421120,-12.300000,2.525000,-0.180180,-0.103880,-5.153621,-16.802635,-0.213464,-16.802635,-5.153621,-0.220000,0.750000,-23,73,-23.042180,73.176853,-23.042180,73.176853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.295181,25.759394,73.396087,81.918297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554486,1.808994,0.257220,0.033400,0.500977,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.749606,tube-mpc,0,-126.340000,54.885000,-12.526574,2.299786,-12.350000,2.385000,-0.176574,-0.085214,-5.153621,-13.753155,-0.091484,-13.753155,-5.153621,-0.260000,0.740000,-9,51,-9.190704,51.133109,-9.190704,51.133109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.817590,27.313999,75.798427,86.029419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559485,1.869411,0.227949,0.044339,0.522046,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.759611,tube-mpc,0,-126.340000,54.885000,-12.564903,2.179389,-12.400000,2.265000,-0.164903,-0.085611,-4.970653,-11.374561,0.091484,-11.374561,-4.970653,-0.200000,0.630000,-9,41,-8.873156,41.348131,-8.873156,41.348131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.994591,28.844214,80.487917,93.816317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583846,1.562851,0.225107,0.029448,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.770835,tube-mpc,0,-126.340000,54.885000,-12.598521,2.045643,-12.440000,2.145000,-0.158521,-0.099357,-3.323933,-10.520706,-0.518412,-10.520706,-3.323933,-0.150000,0.490000,-21,46,-21.063302,46.156557,-21.063302,46.156557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.046906,27.950567,83.595432,91.223697,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587874,1.651008,0.204633,0.040494,0.505402,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.779607,tube-mpc,0,-126.340000,54.885000,-12.618089,1.942138,-12.460000,2.045000,-0.158089,-0.102862,-1.677214,-12.472374,-0.274453,-12.472374,-1.677214,-0.140000,0.460000,-32,65,-32.331685,65.403095,-32.331685,65.403095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.548666,25.467975,80.823824,82.490321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571970,1.675181,0.210167,0.029135,0.500738,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.789657,tube-mpc,0,-126.340000,54.885000,-12.633495,1.824738,-12.480000,1.905000,-0.153495,-0.080262,-0.762370,-15.399875,-0.335443,-15.399875,-0.762370,-0.220000,0.510000,-25,89,-25.159232,88.883425,-25.159232,88.883425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.462571,23.697753,74.361446,78.962567,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583852,1.475131,0.230449,0.028276,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.799610,tube-mpc,0,-126.340000,54.885000,-12.641612,1.709760,-12.480000,1.765000,-0.161612,-0.055240,-1.311276,-15.643833,0.152474,-15.643833,-1.311276,-0.260000,0.680000,-10,80,-10.194187,80.068118,-10.194187,80.068118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.638771,24.204281,72.848736,83.174192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564070,1.483728,0.234590,0.014681,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.809600,tube-mpc,0,-126.340000,54.885000,-12.642867,1.595703,-12.480000,1.635000,-0.162867,-0.039297,-0.457422,-12.411384,-0.274453,-12.411384,-0.457422,-0.210000,0.760000,-17,48,-16.793010,48.221950,-16.793010,48.221950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.978472,26.911344,76.405459,92.055914,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540530,1.405570,0.149586,0.014723,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.819686,tube-mpc,0,-126.340000,54.885000,-12.637400,1.481963,-12.480000,1.545000,-0.157400,-0.063037,-0.091484,-8.142112,0.091484,-8.142112,-0.091484,-0.180000,0.620000,-17,23,-16.634765,23.256029,-16.634765,23.256029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.449553,26.770627,78.800056,90.512925,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555067,1.396971,0.149526,0.014948,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.829693,tube-mpc,0,-126.340000,54.885000,-12.625566,1.370549,-12.470000,1.465000,-0.155566,-0.094451,1.128308,-7.410237,-0.335443,-7.410237,1.128308,-0.180000,0.500000,-21,25,-21.423902,24.886015,-21.423902,24.886015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.763207,24.548425,79.550640,89.805709,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553894,1.399810,0.136170,0.011782,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.839683,tube-mpc,0,-126.340000,54.885000,-12.607669,1.260799,-12.460000,1.385000,-0.147669,-0.124201,1.250287,-10.764665,-0.396432,-10.764665,1.250287,-0.190000,0.320000,-17,67,-16.707764,67.183329,-16.707764,67.183329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.620211,21.976928,79.444018,86.002156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550354,1.396696,0.137020,0.013275,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.849763,tube-mpc,0,-126.340000,54.885000,-12.583739,1.151544,-12.430000,1.255000,-0.153739,-0.103456,2.104141,-14.789979,-0.579401,-14.789979,2.104141,-0.190000,0.430000,-21,95,-21.401097,95.185611,-21.401097,95.185611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.197846,21.057079,75.403444,83.397600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562360,1.496049,0.221118,0.019001,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.859709,tube-mpc,0,-126.340000,54.885000,-12.554640,1.045236,-12.410000,1.115000,-0.144640,-0.069764,2.226120,-15.948781,-0.701380,-15.948781,2.226120,-0.190000,0.670000,-19,88,-18.615467,88.394246,-18.615467,88.394246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.300928,21.080692,74.543506,84.911752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558930,1.404594,0.218620,0.014047,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.869757,tube-mpc,0,-126.340000,54.885000,-12.520007,0.939338,-12.380000,0.995000,-0.140007,-0.055662,2.226120,-11.313571,-0.152474,-11.313571,2.226120,-0.210000,0.800000,-10,43,-10.195867,40.655077,-10.195867,40.655077,0.000000,2.739169,0.000000,64.000000,0.000000,0.000000,-24.138199,22.468075,73.088462,86.884153,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559375,1.405481,0.206309,0.014792,0.500175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.879753,tube-mpc,0,-126.340000,54.885000,-12.480631,0.835490,-12.360000,0.925000,-0.120631,-0.089510,1.311276,-6.068465,0.091484,-6.068465,1.311276,-0.180000,0.650000,2,7,1.858107,7.090790,1.858107,7.090790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.653415,23.490109,76.590825,94.090730,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558944,1.411841,0.180669,0.016301,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.889674,tube-mpc,0,-126.340000,54.885000,-12.436997,0.733895,-12.350000,0.865000,-0.086997,-0.131105,1.128308,-4.116798,0.152474,-4.116798,1.128308,-0.110000,0.360000,3,13,2.795665,12.829428,2.795665,12.829428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.140596,23.132216,84.201392,101.289160,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556828,1.397664,0.142235,0.013069,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.899761,tube-mpc,0,-126.340000,54.885000,-12.388287,0.632087,-12.330000,0.795000,-0.058287,-0.162913,2.104141,-8.873987,-0.579401,-8.873987,2.104141,-0.080000,0.170000,-5,58,-4.882764,67.253447,-4.882764,67.253447,0.000000,-9.424019,0.000000,64.000000,0.000000,0.000000,-40.668411,21.640767,86.247341,95.360421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559461,1.404951,0.177817,0.015946,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.909689,tube-mpc,0,-126.340000,54.885000,-12.336359,0.533312,-12.300000,0.675000,-0.036359,-0.141688,2.897006,-14.911958,-0.518412,-14.911958,2.897006,-0.050000,0.340000,-14,103,-13.625718,106.213295,-13.625718,106.213295,0.000000,-3.383867,0.000000,64.000000,0.000000,0.000000,-41.639027,19.875166,83.624296,87.502105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553236,1.403345,0.193114,0.013779,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.919684,tube-mpc,0,-126.340000,54.885000,-12.280392,0.435286,-12.260000,0.515000,-0.020392,-0.079714,3.872840,-17.351542,-0.884349,-17.351542,3.872840,-0.070000,0.660000,-17,106,-17.480253,105.831628,-17.480253,105.831628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.010355,18.757990,81.927981,92.989495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551964,1.398026,0.275744,0.013821,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.929750,tube-mpc,0,-126.340000,54.885000,-12.220587,0.337957,-12.210000,0.385000,-0.010587,-0.047043,4.177788,-12.716332,-0.396432,-12.716332,4.177788,-0.120000,0.850000,-9,61,-9.493807,54.624211,-9.493807,54.624211,0.000000,6.207417,0.000000,64.000000,0.000000,0.000000,-45.103818,19.271043,78.998017,90.235888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556990,1.405471,0.256932,0.015356,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.939766,tube-mpc,0,-126.340000,54.885000,-12.157945,0.242452,-12.170000,0.295000,0.012055,-0.052548,3.750861,-5.763517,0.213464,-5.763517,3.750861,-0.110000,0.780000,0,16,-0.002884,2.121029,-0.002884,2.121029,0.000000,13.710599,0.000000,64.000000,0.000000,0.000000,-50.217490,20.884884,79.635853,96.792541,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560469,1.404921,0.176298,0.014089,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.949681,tube-mpc,0,-126.340000,54.885000,-12.093147,0.149184,-12.140000,0.265000,0.046853,-0.115816,3.079975,-1.799193,0.091484,-1.799193,3.079975,-0.090000,0.480000,11,-10,10.761991,-10.340392,10.761991,-10.340392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.375404,20.725536,84.092366,102.056028,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551109,1.405203,0.139368,0.013988,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.959754,tube-mpc,0,-126.340000,54.885000,-12.024756,0.055663,-12.100000,0.225000,0.075244,-0.169337,3.323933,-4.116798,-0.030495,-4.116798,3.323933,-0.060000,0.140000,10,34,9.584320,33.906988,9.584320,33.906988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.241952,20.006570,90.958953,107.440134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559985,1.407387,0.172862,0.015269,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.969602,tube-mpc,0,-126.340000,54.885000,-11.955675,-0.034619,-12.060000,0.135000,0.104325,-0.169619,3.994819,-12.472374,0.030495,-12.472374,3.994819,-0.040000,0.160000,2,79,2.296811,103.158047,2.296811,103.158047,0.000000,-24.251060,0.000000,64.000000,0.000000,0.000000,-59.892808,18.777904,88.845532,95.520008,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551901,1.416468,0.199633,0.013369,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.979753,tube-mpc,0,-126.340000,54.885000,-11.882441,-0.126565,-12.010000,-0.025000,0.127559,-0.101565,4.848673,-19.059251,-0.274453,-19.059251,4.848673,0.020000,0.550000,-13,107,-12.906043,106.750000,-12.906043,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.696815,18.948235,87.846928,95.335367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558795,1.415029,0.248747,0.015299,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.989679,tube-mpc,0,-126.340000,54.885000,-11.809115,-0.215436,-11.960000,-0.205000,0.150885,-0.010436,5.458569,-18.876282,-0.213464,-18.876282,5.458569,-0.020000,0.760000,-11,107,-11.417412,106.750000,-11.417412,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.439788,19.653817,81.806305,93.175494,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555725,1.400714,0.252335,0.014556,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.999684,tube-mpc,0,-126.340000,54.885000,-11.733726,-0.304069,-11.900000,-0.355000,0.166274,0.050931,5.336590,-14.789979,0.152474,-14.789979,5.336590,-0.040000,0.910000,-5,79,-4.586913,79.095907,-4.586913,79.095907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.301810,21.978914,83.082823,98.668445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553216,1.412843,0.344492,0.014722,0.501182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.009635,tube-mpc,0,-126.340000,54.885000,-11.657519,-0.391355,-11.850000,-0.455000,0.192481,0.063645,5.153621,-6.922320,-0.274453,-6.922320,5.153621,-0.050000,0.900000,4,34,4.274162,15.740198,4.274162,15.740198,0.000000,18.355708,0.000000,64.000000,0.000000,0.000000,-65.255773,24.453237,80.599901,100.194521,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.532080,1.402707,0.158266,0.013914,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.019759,tube-mpc,0,-126.340000,54.885000,-11.578980,-0.479344,-11.790000,-0.495000,0.211020,0.015656,5.153621,-1.555235,-0.884349,-1.555235,5.153621,-0.050000,0.610000,9,-8,9.335197,-8.277189,9.335197,-8.277189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.762500,24.604780,83.990225,104.812116,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561370,1.415331,0.177996,0.016111,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.029756,tube-mpc,0,-126.340000,54.885000,-11.500644,-0.565524,-11.740000,-0.505000,0.239356,-0.060524,5.397580,-2.165131,-0.030495,-2.165131,5.397580,-0.020000,0.270000,7,18,7.037229,18.461197,7.037229,18.461197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.954443,23.096908,91.748040,110.526403,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558511,1.412661,0.191730,0.014993,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.039751,tube-mpc,0,-126.340000,54.885000,-11.421757,-0.651075,-11.680000,-0.575000,0.258243,-0.076075,5.580549,-10.093779,0.152474,-10.093779,5.580549,-0.010000,0.160000,3,63,3.428776,93.278451,3.428776,93.278451,0.000000,-29.817254,0.000000,64.000000,0.000000,0.000000,-70.450922,20.762987,90.725761,99.558177,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557454,1.412201,0.190191,0.013177,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.049761,tube-mpc,0,-126.340000,54.885000,-11.342389,-0.736230,-11.620000,-0.725000,0.277611,-0.011230,6.739351,-17.473521,-0.091484,-17.473521,6.739351,-0.010000,0.350000,-8,107,-7.706991,106.750000,-7.706991,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.756840,19.859342,88.832256,97.889770,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559576,1.413651,0.223772,0.015021,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.059761,tube-mpc,0,-126.340000,54.885000,-11.262932,-0.820861,-11.540000,-0.905000,0.277068,0.084139,6.678361,-20.218053,-0.396432,-20.218053,6.678361,-0.010000,0.670000,-10,107,-9.702036,106.750000,-9.702036,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.495589,19.001436,88.373180,102.981579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560800,1.410286,0.260847,0.016443,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.069691,tube-mpc,0,-126.340000,54.885000,-11.184021,-0.904578,-11.480000,-1.085000,0.295979,0.180422,7.105289,-17.412531,0.152474,-17.412531,7.105289,-0.030000,0.890000,-9,107,-9.437092,106.750000,-9.437092,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.747853,20.727467,88.370155,104.673179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549135,1.401330,0.222788,0.013142,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.079687,tube-mpc,0,-126.340000,54.885000,-11.104746,-0.988610,-11.410000,-1.215000,0.305254,0.226390,5.885497,-10.642686,-0.213464,-10.642686,5.885497,-0.050000,0.960000,6,62,6.216477,56.729692,6.216477,56.729692,0.000000,5.020308,0.000000,64.000000,0.000000,0.000000,-72.276098,21.010408,85.148764,101.544836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551054,1.402966,0.319282,0.012584,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.089759,tube-mpc,0,-126.340000,54.885000,-11.025170,-1.073148,-11.340000,-1.285000,0.314830,0.211852,6.251434,-3.872840,-0.030495,-3.872840,6.251434,-0.040000,0.820000,6,17,5.662284,9.931600,5.662284,9.931600,0.000000,6.818400,0.000000,64.000000,0.000000,0.000000,-75.964935,21.550498,90.460296,110.971746,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571916,1.413393,0.191229,0.016019,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.099751,tube-mpc,0,-126.340000,54.885000,-10.946670,-1.156968,-11.270000,-1.295000,0.323330,0.138032,7.105289,-0.274453,-0.518412,-0.274453,7.105289,-0.040000,0.490000,0,1,0.462851,0.770503,0.462851,0.770503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.347620,19.192169,92.037770,111.168126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556738,1.412486,0.179445,0.012993,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.109757,tube-mpc,0,-126.340000,54.885000,-10.868616,-1.240966,-11.200000,-1.325000,0.331384,0.084034,6.739351,-3.689871,0.030495,-3.689871,6.739351,-0.030000,0.230000,2,46,1.632588,46.013020,1.632588,46.013020,0.000000,-0.242517,0.000000,64.000000,0.000000,0.000000,-78.425410,15.119710,93.731643,105.877012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559230,1.412834,0.179139,0.016105,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.119690,tube-mpc,0,-126.340000,54.885000,-10.791789,-1.324501,-11.130000,-1.405000,0.338211,0.080499,7.227268,-11.984457,-0.152474,-11.984457,7.227268,-0.030000,0.240000,-5,91,-5.275497,106.750000,-5.275497,106.750000,0.000000,-15.979497,0.000000,64.000000,0.000000,0.000000,-77.895910,11.851540,89.346506,103.256951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554074,1.520847,0.243844,0.022110,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.129609,tube-mpc,0,-126.340000,54.885000,-10.715813,-1.408164,-11.050000,-1.555000,0.334187,0.146836,7.471226,-17.107583,-0.762370,-17.107583,7.471226,-0.020000,0.540000,-12,107,-12.344313,106.750000,-12.344313,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.072714,9.366759,87.488414,106.683644,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562229,1.531496,0.292935,0.017227,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.139638,tube-mpc,0,-126.340000,54.885000,-10.639815,-1.493111,-10.970000,-1.705000,0.330185,0.211889,7.715185,-16.253729,-0.091484,-16.253729,7.715185,-0.040000,0.810000,-14,107,-13.813508,106.750000,-13.813508,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.285789,8.280669,83.326279,104.312406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547795,1.569227,0.299739,0.017562,0.500862,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.149847,tube-mpc,0,-126.340000,54.885000,-10.563380,-1.580030,-10.900000,-1.845000,0.336620,0.264970,6.861330,-12.106436,-0.335443,-12.106436,6.861330,-0.070000,0.950000,-2,68,-1.734113,68.170115,-1.734113,68.170115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.747239,7.691776,81.430552,99.621721,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570819,1.516530,0.342224,0.018301,0.500726,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.159601,tube-mpc,0,-126.340000,54.885000,-10.491264,-1.663594,-10.830000,-1.915000,0.338736,0.251406,6.068465,-5.153621,0.274453,-5.153621,6.068465,-0.070000,0.850000,8,23,7.915898,16.286931,7.915898,16.286931,0.000000,6.883184,0.000000,64.000000,0.000000,0.000000,-80.075248,8.419242,83.306869,97.193908,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547081,1.807644,0.262466,0.041351,0.501071,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.169611,tube-mpc,0,-126.340000,54.885000,-10.418229,-1.749955,-10.770000,-1.955000,0.351771,0.205045,5.397580,-0.579401,0.213464,-0.579401,5.397580,-0.050000,0.550000,14,-1,14.408340,-1.363173,14.408340,-1.363173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.195068,7.856165,83.270637,101.741403,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553164,1.505220,0.232300,0.020126,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.179603,tube-mpc,0,-126.340000,54.885000,-10.346312,-1.836872,-10.720000,-1.985000,0.373688,0.148128,5.214611,-4.055809,-0.335443,-4.055809,5.214611,-0.030000,0.260000,15,44,14.626348,45.831310,14.626348,45.831310,0.000000,-2.194482,0.000000,64.000000,0.000000,0.000000,-82.965575,6.681238,88.658376,105.427451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553568,1.783694,0.249866,0.033569,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.189601,tube-mpc,0,-126.340000,54.885000,-10.275359,-1.924622,-10.650000,-2.075000,0.374641,0.150378,4.787684,-11.984457,-0.091484,-11.984457,4.787684,0.010000,0.240000,10,89,10.076438,106.749973,10.076438,106.749973,0.000000,-18.113145,0.000000,64.000000,0.000000,0.000000,-81.289807,4.125921,86.520575,99.006380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548516,1.447636,0.227262,0.021559,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.199611,tube-mpc,0,-126.340000,54.885000,-10.205318,-2.013348,-10.590000,-2.235000,0.384682,0.221652,6.068465,-18.083417,-0.396432,-18.083417,6.068465,0.030000,0.550000,-6,107,-6.026956,106.750000,-6.026956,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.606881,1.786342,85.532922,102.168714,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554297,1.433758,0.242784,0.017068,0.500217,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.209687,tube-mpc,0,-126.340000,54.885000,-10.135817,-2.103594,-10.530000,-2.395000,0.394183,0.291406,6.739351,-17.046594,0.152474,-17.046594,6.739351,0.020000,0.810000,-12,107,-11.583156,106.750000,-11.583156,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.604607,-0.435153,77.433503,95.499600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556320,1.513195,0.246534,0.014464,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.219731,tube-mpc,0,-126.340000,54.885000,-10.067494,-2.194578,-10.460000,-2.525000,0.392506,0.330422,6.373413,-11.252582,0.030495,-11.252582,6.373413,-0.020000,0.950000,-3,62,-2.561291,58.975163,-2.561291,58.975163,0.000000,2.774837,0.000000,64.000000,0.000000,0.000000,-74.311511,-3.088426,71.508910,90.823725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553436,1.411236,0.287253,0.014188,0.500324,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.229688,tube-mpc,0,-126.340000,54.885000,-10.000673,-2.285835,-10.400000,-2.595000,0.399327,0.309165,5.763517,-3.933829,0.457422,-3.933829,5.763517,-0.020000,0.830000,6,17,6.253152,4.442624,6.253152,4.442624,0.000000,12.307376,0.000000,64.000000,0.000000,0.000000,-75.684432,-4.540421,70.974027,85.685125,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551844,1.405006,0.135081,0.013627,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.239752,tube-mpc,0,-126.340000,54.885000,-9.933998,-2.379211,-10.340000,-2.615000,0.406002,0.235789,5.336590,-0.457422,0.335443,-0.457422,5.336590,-0.060000,0.450000,18,0,18.020508,0.224226,18.020508,0.224226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.512722,-5.821503,77.069969,90.057124,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560917,1.416021,0.190502,0.014293,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.249754,tube-mpc,0,-126.340000,54.885000,-9.868540,-2.473188,-10.280000,-2.635000,0.411460,0.161812,5.153621,-3.323933,-0.152474,-3.323933,5.153621,-0.020000,0.180000,15,39,15.164682,39.075570,15.164682,39.075570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.418680,-6.645910,84.311191,96.133421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561901,1.415114,0.191588,0.015201,0.500307,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.259765,tube-mpc,0,-126.340000,54.885000,-9.803746,-2.568485,-10.220000,-2.715000,0.416254,0.146515,5.519559,-9.849821,0.091484,-9.849821,5.519559,0.140000,0.330000,-11,78,-10.907235,77.580967,-10.907235,77.580967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.399486,-8.867937,82.202138,93.581949,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570923,1.414847,0.185595,0.015136,0.500273,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.269680,tube-mpc,0,-126.340000,54.885000,-9.740208,-2.664123,-10.150000,-2.845000,0.409792,0.180877,6.739351,-15.216906,-0.091484,-15.216906,6.739351,0.010000,0.470000,-9,107,-8.800521,106.750000,-8.800521,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.053176,-12.635122,74.769682,92.307551,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553310,1.406169,0.182602,0.014398,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.279754,tube-mpc,0,-126.340000,54.885000,-9.676215,-2.762598,-10.080000,-2.985000,0.403785,0.222402,6.556382,-14.058103,0.396432,-14.058103,6.556382,-0.010000,0.760000,-5,80,-5.127697,80.288598,-5.127697,80.288598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.384717,-15.300491,72.814180,94.356716,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560073,1.413034,0.265774,0.015405,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.289751,tube-mpc,0,-126.340000,54.885000,-9.613176,-2.861644,-10.010000,-3.085000,0.396824,0.223356,6.373413,-8.081122,0.457422,-8.081122,6.373413,-0.020000,0.850000,-1,35,-0.537629,20.363348,-0.537629,20.363348,0.000000,14.925250,0.000000,64.000000,0.000000,0.000000,-71.332796,-15.654878,65.318167,82.211079,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560766,1.414709,0.189626,0.013814,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.299764,tube-mpc,0,-126.340000,54.885000,-9.550382,-2.962213,-9.940000,-3.135000,0.389618,0.172787,5.397580,-2.043152,-0.091484,-2.043152,5.397580,-0.030000,0.610000,12,-10,11.809240,-15.499612,11.809240,-15.499612,0.000000,5.788211,0.000000,64.000000,0.000000,0.000000,-72.784724,-15.472577,62.809321,74.321041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558977,1.413674,0.177707,0.015394,0.500138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.309760,tube-mpc,0,-126.340000,54.885000,-9.487948,-3.063960,-9.880000,-3.165000,0.392052,0.101040,5.275601,-2.104141,0.213464,-2.104141,5.275601,-0.030000,0.260000,15,6,15.133010,6.456505,15.133010,6.456505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.835579,-13.598959,71.637357,86.419424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560890,1.413717,0.192471,0.015062,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.319679,tube-mpc,0,-126.340000,54.885000,-9.426120,-3.166278,-9.820000,-3.225000,0.393880,0.058722,5.702528,-8.569039,0.030495,-8.569039,5.702528,0.010000,0.090000,6,51,5.532174,70.202247,5.532174,70.202247,0.000000,-18.745742,0.000000,64.000000,0.000000,0.000000,-73.274110,-12.343189,78.541454,88.249037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554545,1.426419,0.165922,0.014110,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.329756,tube-mpc,0,-126.340000,54.885000,-9.363315,-3.271606,-9.750000,-3.345000,0.386685,0.073394,6.678361,-15.033937,-0.457422,-15.033937,6.678361,0.030000,0.260000,-8,96,-8.407830,106.750000,-8.407830,106.750000,0.000000,-10.293495,0.000000,64.000000,0.000000,0.000000,-70.235206,-11.974090,80.946046,95.466503,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559382,1.414419,0.215155,0.014593,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.339711,tube-mpc,0,-126.340000,54.885000,-9.301164,-3.377002,-9.680000,-3.505000,0.378836,0.127998,7.776174,-18.327375,0.091484,-18.327375,7.776174,-0.020000,0.570000,-14,107,-13.823149,106.750000,-13.823149,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.166339,-12.325133,80.750818,100.741904,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546945,1.414294,0.265053,0.015449,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.349752,tube-mpc,0,-126.340000,54.885000,-9.238242,-3.484647,-9.590000,-3.655000,0.351758,0.170353,7.471226,-13.936124,0.762370,-13.936124,7.471226,-0.030000,0.840000,-11,62,-10.738991,56.650821,-10.738991,56.650821,0.000000,5.099179,0.000000,64.000000,0.000000,0.000000,-64.592395,-12.743204,77.809066,100.026759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561141,1.413510,0.332075,0.014497,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.359759,tube-mpc,0,-126.340000,54.885000,-9.175161,-3.593254,-9.510000,-3.745000,0.334839,0.151746,6.678361,-5.580549,0.640391,-5.580549,6.678361,-0.050000,0.780000,1,17,1.482977,-11.499192,1.482977,-11.499192,0.000000,28.249192,0.000000,64.000000,0.000000,0.000000,-66.619674,-12.547610,72.325293,88.611559,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560306,1.415810,0.188931,0.015816,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.369762,tube-mpc,0,-126.340000,54.885000,-9.111614,-3.703096,-9.440000,-3.775000,0.328386,0.071904,7.166278,-0.457422,0.701380,-0.457422,7.166278,-0.060000,0.490000,2,-28,2.398406,-38.040233,2.398406,-38.040233,0.000000,9.790233,0.000000,64.000000,0.000000,0.000000,-69.852071,-12.195033,72.250788,83.863185,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562657,1.415911,0.177580,0.015784,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.379756,tube-mpc,0,-126.340000,54.885000,-9.047509,-3.814071,-9.360000,-3.795000,0.312491,-0.019071,6.800341,-3.201954,0.213464,-3.201954,6.800341,-0.060000,0.090000,6,9,5.613521,8.964189,5.613521,8.964189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.738303,-10.951616,81.380150,97.987478,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558563,1.415663,0.177796,0.013879,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.389681,tube-mpc,0,-126.340000,54.885000,-8.983106,-3.925461,-9.280000,-3.865000,0.296894,-0.060461,7.410237,-10.947634,0.396432,-10.947634,7.410237,-0.060000,0.020000,-2,54,-1.742312,75.554108,-1.742312,75.554108,0.000000,-21.589919,0.000000,64.000000,0.000000,0.000000,-68.795404,-9.734530,87.556742,102.821742,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554847,1.406565,0.145188,0.013397,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.399761,tube-mpc,0,-126.340000,54.885000,-8.916822,-4.039728,-9.200000,-4.025000,0.283178,-0.014728,7.898153,-19.242219,-0.030495,-19.242219,7.898153,-0.020000,0.230000,-14,99,-14.276832,106.750000,-14.276832,106.750000,0.000000,-7.785811,0.000000,64.000000,0.000000,0.000000,-65.931605,-7.079741,94.032562,112.859812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560123,1.414953,0.202460,0.015659,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.409757,tube-mpc,0,-126.340000,54.885000,-8.850089,-4.154123,-9.120000,-4.215000,0.269911,0.060877,8.264091,-22.169720,0.091484,-22.169720,8.264091,-0.040000,0.590000,-17,107,-16.861300,106.750000,-16.861300,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.787753,-4.309119,96.840044,120.249507,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558485,1.413628,0.243729,0.014127,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.419757,tube-mpc,0,-126.340000,54.885000,-8.782222,-4.269550,-9.030000,-4.405000,0.247778,0.135450,8.081122,-18.327375,0.762370,-18.327375,8.081122,-0.080000,0.830000,-10,82,-9.815662,82.219017,-9.815662,82.219017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.157474,-0.373885,100.170711,124.787960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559319,1.413528,0.227641,0.014641,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.429686,tube-mpc,0,-126.340000,54.885000,-8.713615,-4.385079,-8.950000,-4.525000,0.236385,0.139921,7.532216,-10.337738,0.823360,-10.337738,7.532216,-0.090000,0.840000,0,37,0.178172,14.400181,0.178172,14.400181,0.000000,22.818836,0.000000,64.000000,0.000000,0.000000,-66.322038,4.250797,103.190403,122.202230,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559716,1.406749,0.150805,0.018206,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.439761,tube-mpc,0,-126.340000,54.885000,-8.642659,-4.503133,-8.870000,-4.585000,0.227341,0.081867,6.739351,-3.506902,0.457422,-3.506902,6.739351,-0.090000,0.640000,12,-8,11.606148,-31.539286,11.606148,-31.539286,0.000000,23.758303,0.000000,64.000000,0.000000,0.000000,-69.925523,6.288099,97.393739,116.236903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558056,1.413709,0.179529,0.012773,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.449713,tube-mpc,0,-126.340000,54.885000,-8.571129,-4.620486,-8.800000,-4.615000,0.228871,-0.005486,6.922320,-2.287110,0.274453,-2.287110,6.922320,-0.080000,0.280000,13,-20,12.866343,-19.717284,12.866343,-19.717284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.554792,6.481387,92.394202,114.357045,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557185,1.414933,0.179616,0.015117,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.459753,tube-mpc,0,-126.340000,54.885000,-8.497424,-4.739515,-8.720000,-4.675000,0.222576,-0.064515,7.288257,-7.776174,0.335443,-7.776174,7.288257,-0.040000,0.020000,5,25,4.966910,42.265548,4.966910,42.265548,0.000000,-16.982832,0.000000,64.000000,0.000000,0.000000,-69.003643,5.901103,98.949227,120.186838,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559204,1.417763,0.176450,0.016547,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.469756,tube-mpc,0,-126.340000,54.885000,-8.422361,-4.858632,-8.650000,-4.805000,0.227639,-0.053632,7.715185,-17.717479,0.396432,-17.717479,7.715185,-0.030000,0.060000,-1,70,-1.165947,106.750000,-1.165947,106.750000,0.000000,-36.467284,0.000000,64.000000,0.000000,0.000000,-62.669533,6.043511,109.725501,126.465178,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556761,1.414898,0.215052,0.013251,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.479759,tube-mpc,0,-126.340000,54.885000,-8.345588,-4.978162,-8.570000,-5.015000,0.224412,0.036838,8.142112,-24.975242,0.213464,-24.975242,8.142112,-0.030000,0.330000,-6,107,-5.704411,106.750000,-5.704411,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.405311,9.929182,114.740118,132.274055,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559437,1.415104,0.216583,0.015198,0.500135,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.489759,tube-mpc,0,-126.340000,54.885000,-8.267058,-5.097942,-8.480000,-5.265000,0.212942,0.167058,8.630029,-24.914252,0.396432,-24.914252,8.630029,-0.030000,0.700000,-10,107,-10.274424,106.750000,-10.274424,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.078237,14.861678,119.795919,141.094111,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562139,1.423813,0.238011,0.016118,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.499755,tube-mpc,0,-126.340000,54.885000,-8.186714,-5.217842,-8.400000,-5.485000,0.213286,0.267158,8.203101,-18.876282,0.274453,-18.876282,8.203101,-0.050000,0.890000,-1,91,-0.724773,90.548236,-0.724773,90.548236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.278113,20.536691,123.818696,149.700866,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.147369,1.450582,0.431633,0.023493,0.500418,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008563,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.509636,tube-mpc,0,-126.340000,54.885000,-8.105439,-5.336381,-8.310000,-5.635000,0.204561,0.298619,7.593205,-11.313571,1.067318,-11.313571,7.593205,-0.060000,0.920000,10,46,10.338668,28.360382,10.338668,28.360382,0.000000,17.187853,0.000000,64.000000,0.000000,0.000000,-58.725465,24.725568,124.300225,154.695967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546323,1.676899,0.273869,0.025082,0.500881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.519612,tube-mpc,0,-126.340000,54.885000,-8.021451,-5.455967,-8.240000,-5.705000,0.218549,0.249033,7.349247,-4.482736,0.640391,-4.482736,7.349247,-0.030000,0.720000,16,1,15.545689,-15.843302,15.545689,-15.843302,0.000000,16.391538,0.000000,64.000000,0.000000,0.000000,-63.485956,25.557129,120.701332,150.764016,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581041,1.583439,0.223639,0.018793,0.500217,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.529633,tube-mpc,0,-126.340000,54.885000,-7.935108,-5.575839,-8.160000,-5.735000,0.224892,0.159161,7.837164,-2.348100,0.640391,-2.348100,7.837164,-0.020000,0.370000,15,-12,14.763501,-11.617316,14.763501,-11.617316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.430660,22.810896,117.982645,145.983071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548001,1.724858,0.274575,0.028386,0.940959,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008527,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.539612,tube-mpc,0,-126.340000,54.885000,-7.847146,-5.694800,-8.070000,-5.785000,0.222854,0.090200,8.264091,-6.861330,0.518412,-6.861330,8.264091,0.060000,0.110000,2,33,1.890254,42.508730,1.890254,42.508730,0.000000,-9.126046,0.000000,64.000000,0.000000,0.000000,-66.349473,18.619286,125.373461,146.652453,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567616,1.544813,0.215351,0.020436,0.500423,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.549602,tube-mpc,0,-126.340000,54.885000,-7.757083,-5.813350,-7.980000,-5.905000,0.222917,0.091650,9.788831,-15.765812,0.335443,-15.765812,9.788831,0.050000,0.150000,-12,78,-11.538631,106.749994,-11.538631,106.749994,0.000000,-28.367310,0.000000,64.000000,0.000000,0.000000,-62.003916,15.005524,125.767012,146.985674,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553954,1.491890,0.239486,0.013885,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.559691,tube-mpc,0,-126.340000,54.885000,-7.664115,-5.932338,-7.880000,-6.085000,0.215885,0.152662,10.032790,-21.132897,0.945339,-21.132897,10.032790,0.000000,0.430000,-9,107,-8.610659,106.750000,-8.610659,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.697290,15.211492,119.779129,142.030569,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554391,1.417645,0.197685,0.018616,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.569683,tube-mpc,0,-126.340000,54.885000,-7.570040,-6.049323,-7.770000,-6.285000,0.199960,0.235677,10.459717,-20.888939,0.640391,-20.888939,10.459717,-0.030000,0.770000,-8,107,-8.456320,106.750000,-8.456320,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.433838,18.119030,119.747552,144.825376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552836,1.417399,0.223167,0.012904,0.500270,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.579692,tube-mpc,0,-126.340000,54.885000,-7.473849,-6.165466,-7.660000,-6.465000,0.186151,0.299534,10.398727,-14.911958,1.067318,-14.911958,10.398727,-0.070000,0.940000,0,62,-0.401661,62.185378,-0.401661,62.185378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.965882,21.626535,120.378940,147.813697,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555703,1.409869,0.281231,0.013011,0.501576,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.589767,tube-mpc,0,-126.340000,54.885000,-7.375100,-6.281143,-7.550000,-6.575000,0.174900,0.293857,9.666852,-7.898153,0.579401,-7.898153,9.666852,-0.070000,0.830000,10,17,9.952114,13.594554,9.952114,13.594554,0.000000,3.590824,0.000000,64.000000,0.000000,0.000000,-65.647298,24.448032,118.932059,145.464434,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571577,1.416120,0.176824,0.015960,0.500362,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.599758,tube-mpc,0,-126.340000,54.885000,-7.275296,-6.394492,-7.450000,-6.625000,0.174704,0.230508,9.422894,-2.714037,1.250287,-2.714037,9.422894,-0.020000,0.520000,10,-7,10.499838,-7.109577,10.499838,-7.109577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.587229,24.142306,111.370389,137.583125,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559115,1.415465,0.179711,0.014236,0.500442,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.609762,tube-mpc,0,-126.340000,54.885000,-7.173582,-6.506427,-7.350000,-6.675000,0.176418,0.168573,10.337738,-6.373413,0.396432,-6.373413,10.337738,0.000000,0.210000,1,38,1.426646,45.772644,1.426646,45.772644,0.000000,-7.882221,0.000000,64.000000,0.000000,0.000000,-70.442533,22.591198,108.777919,139.161404,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560342,1.415486,0.176785,0.014561,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.619766,tube-mpc,0,-126.340000,54.885000,-7.070148,-6.616648,-7.240000,-6.775000,0.169852,0.158352,10.459717,-13.143259,1.128308,-13.143259,10.459717,0.000000,0.220000,-1,83,-1.385763,103.561754,-1.385763,103.561754,0.000000,-20.671331,0.000000,64.000000,0.000000,0.000000,-67.055116,19.215916,108.635782,133.216245,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559808,1.414722,0.215763,0.015506,0.500448,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.629752,tube-mpc,0,-126.340000,54.885000,-6.965278,-6.724785,-7.120000,-6.915000,0.154722,0.190215,10.825654,-17.168573,1.006328,-17.168573,10.825654,-0.010000,0.500000,-5,107,-5.190936,106.750000,-5.190936,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.933798,17.726904,105.984597,132.376309,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559279,1.413575,0.214532,0.014720,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.639681,tube-mpc,0,-126.340000,54.885000,-6.859520,-6.830249,-7.000000,-7.065000,0.140480,0.234751,11.862478,-14.911958,1.006328,-14.911958,11.862478,-0.030000,0.790000,-12,81,-11.661920,80.690026,-11.661920,80.690026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.998666,17.268932,105.229986,131.814930,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555376,1.412417,0.210571,0.015258,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.649688,tube-mpc,0,-126.340000,54.885000,-6.751524,-6.934318,-6.880000,-7.155000,0.128476,0.220682,11.252582,-7.593205,0.945339,-7.593205,11.252582,-0.070000,0.840000,1,36,0.886989,16.090686,0.886989,16.090686,0.000000,19.599340,0.000000,64.000000,0.000000,0.000000,-60.746084,17.528459,101.491505,122.777216,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553324,1.406771,0.147086,0.017941,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.659760,tube-mpc,0,-126.340000,54.885000,-6.641547,-7.036618,-6.760000,-7.205000,0.118453,0.168382,11.313571,-1.372266,1.860183,-1.372266,11.313571,-0.070000,0.630000,4,-9,3.791853,-20.250345,3.791853,-20.250345,0.000000,10.940371,0.000000,64.000000,0.000000,0.000000,-62.982117,16.299943,92.986571,110.861391,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560008,1.414038,0.175377,0.015129,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.669649,tube-mpc,0,-126.340000,54.885000,-6.532461,-7.134500,-6.650000,-7.225000,0.117539,0.090500,10.825654,0.213464,1.250287,0.213464,10.825654,-0.050000,0.280000,8,-8,7.674723,-8.055608,7.674723,-8.055608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.689483,13.940888,86.352967,107.929650,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553336,1.413767,0.175990,0.018277,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.679752,tube-mpc,0,-126.340000,54.885000,-6.420028,-7.231718,-6.530000,-7.255000,0.109972,0.023282,10.703675,-5.702528,1.311276,-5.702528,10.703675,-0.020000,0.090000,4,37,3.544428,54.387049,3.544428,54.387049,0.000000,-17.442658,0.000000,64.000000,0.000000,0.000000,-60.781062,12.203068,87.644347,111.405734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560401,1.414609,0.176762,0.015561,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.689752,tube-mpc,0,-126.340000,54.885000,-6.307925,-7.325005,-6.410000,-7.345000,0.102075,0.019995,11.435550,-12.899301,1.372266,-12.899301,11.435550,-0.010000,0.160000,-7,82,-7.115181,106.750000,-7.115181,106.750000,0.000000,-24.805608,0.000000,64.000000,0.000000,0.000000,-56.593347,11.306299,91.061488,110.571868,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555782,1.412504,0.214797,0.014448,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.699754,tube-mpc,0,-126.340000,54.885000,-6.195162,-7.415217,-6.290000,-7.505000,0.094838,0.089783,11.679509,-16.680656,1.433256,-16.680656,11.679509,-0.010000,0.470000,-12,107,-12.175482,106.750000,-12.175482,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.036675,11.681650,92.383192,113.364126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559749,1.413351,0.216407,0.015316,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.709753,tube-mpc,0,-126.340000,54.885000,-6.081992,-7.502139,-6.180000,-7.645000,0.098008,0.142861,11.557530,-14.302062,1.311276,-14.302062,11.557530,-0.050000,0.780000,-6,88,-5.945767,88.175875,-5.945767,88.175875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.550086,12.487751,93.630273,117.076495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558516,1.411731,0.261101,0.015214,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.719691,tube-mpc,0,-126.340000,54.885000,-5.969253,-7.585151,-6.070000,-7.735000,0.100747,0.149849,10.215758,-5.580549,1.067318,-5.580549,10.215758,-0.110000,0.870000,17,43,16.544451,11.946549,16.544451,11.946549,0.000000,31.229326,0.000000,64.000000,0.000000,0.000000,-53.418978,13.992140,95.639997,113.824862,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554829,1.405797,0.174743,0.014292,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.729761,tube-mpc,0,-126.340000,54.885000,-5.854955,-7.665673,-5.960000,-7.745000,0.105045,0.079327,9.300914,2.531068,1.433256,2.531068,9.300914,-0.050000,0.680000,21,-2,21.150257,-42.324956,21.150257,-42.324956,0.000000,40.500830,0.000000,64.000000,0.000000,0.000000,-58.195016,14.135664,87.739009,104.069987,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559634,1.412725,0.190913,0.015662,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.739766,tube-mpc,0,-126.340000,54.885000,-5.741572,-7.741924,-5.860000,-7.705000,0.118428,-0.036924,9.117946,5.519559,1.433256,5.519559,9.117946,0.060000,0.340000,11,-45,11.143175,-45.270313,11.143175,-45.270313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.901696,11.680306,80.587058,100.879727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559120,1.411596,0.189832,0.014963,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.749691,tube-mpc,0,-126.340000,54.885000,-5.629454,-7.813749,-5.770000,-7.675000,0.140546,-0.138749,9.727842,1.311276,1.433256,1.311276,9.727842,0.130000,0.030000,-3,0,-3.346550,9.378793,-3.346550,9.378793,0.000000,-9.649106,0.000000,64.000000,0.000000,0.000000,-54.081881,9.520863,96.232950,111.962041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554634,1.406039,0.151312,0.017639,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.759695,tube-mpc,0,-126.340000,54.885000,-5.517053,-7.882144,-5.660000,-7.695000,0.142947,-0.187144,10.398727,-6.800341,1.128308,-6.800341,10.398727,0.050000,0.010000,-3,45,-3.213236,79.303716,-3.213236,79.303716,0.000000,-34.574029,0.000000,64.000000,0.000000,0.000000,-48.211254,7.976742,105.700717,120.173703,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553979,1.406539,0.159839,0.015483,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.769751,tube-mpc,0,-126.340000,54.885000,-5.404911,-7.946714,-5.540000,-7.805000,0.135089,-0.141714,11.252582,-15.033937,1.250287,-15.033937,11.252582,-0.010000,0.070000,-7,90,-7.335537,106.750000,-7.335537,106.750000,0.000000,-17.020313,0.000000,64.000000,0.000000,0.000000,-46.150124,11.152246,104.163999,121.841151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560082,1.414536,0.201318,0.014250,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.779757,tube-mpc,0,-126.340000,54.885000,-5.294398,-8.006677,-5.430000,-7.985000,0.135602,-0.021677,10.459717,-19.059251,1.311276,-19.059251,10.459717,-0.050000,0.460000,1,107,0.780428,106.750000,0.780428,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.711383,16.718767,104.788779,126.162758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559980,1.413454,0.227070,0.015634,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.789753,tube-mpc,0,-126.340000,54.885000,-5.185306,-8.062188,-5.320000,-8.145000,0.134694,0.082812,9.666852,-15.155916,1.494245,-15.155916,9.666852,-0.050000,0.800000,6,107,5.796690,106.750000,5.796690,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.157603,23.204908,113.668700,138.796333,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559562,1.413252,0.253241,0.014786,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.799751,tube-mpc,0,-126.340000,54.885000,-5.077757,-8.113201,-5.220000,-8.245000,0.142243,0.131799,9.056956,-6.678361,0.701380,-6.678361,9.056956,-0.040000,0.960000,11,62,10.975419,43.949388,10.975419,43.949388,0.000000,17.800612,0.000000,64.000000,0.000000,0.000000,-60.973610,28.228694,118.491144,143.537533,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557695,1.412770,0.329877,0.015034,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.809761,tube-mpc,0,-126.340000,54.885000,-4.971876,-8.159657,-5.130000,-8.245000,0.158124,0.085343,8.447060,4.543725,1.311276,4.543725,8.447060,0.000000,0.830000,14,17,14.457639,-38.206221,14.457639,-38.206221,0.000000,54.956221,0.000000,64.000000,0.000000,0.000000,-68.655208,30.045309,116.971745,143.167465,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558503,1.413906,0.193956,0.015714,0.500129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.819765,tube-mpc,0,-126.340000,54.885000,-4.868117,-8.201365,-5.040000,-8.175000,0.171883,-0.026365,8.142112,10.703675,1.555235,10.703675,8.142112,0.010000,0.520000,17,-28,17.403528,-68.544193,17.403528,-68.544193,0.000000,40.294193,0.000000,64.000000,0.000000,0.000000,-74.214457,26.122770,106.580005,130.985248,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559300,1.413155,0.190626,0.015327,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.829757,tube-mpc,0,-126.340000,54.885000,-4.766777,-8.238225,-4.950000,-8.075000,0.183223,-0.163225,8.203101,9.239925,1.372266,9.239925,8.203101,0.090000,0.130000,5,-32,5.287317,-31.625155,5.287317,-31.625155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.306695,20.871004,102.029193,125.826096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558409,1.416046,0.191513,0.014686,0.500138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.839686,tube-mpc,0,-126.340000,54.885000,-4.668588,-8.270023,-4.850000,-8.015000,0.181412,-0.255023,9.117946,2.043152,1.616224,2.043152,9.117946,0.090000,0.000000,-9,13,-8.653899,34.746594,-8.653899,34.746594,0.000000,-21.371750,0.000000,64.000000,0.000000,0.000000,-74.339896,16.309937,110.827208,130.748593,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557300,1.412625,0.159427,0.014925,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.849752,tube-mpc,0,-126.340000,54.885000,-4.571861,-8.297269,-4.750000,-8.045000,0.178139,-0.252269,9.666852,-7.227268,1.067318,-7.227268,9.666852,-0.030000,0.000000,-5,58,-5.473543,106.750000,-5.473543,106.750000,0.000000,-48.375155,0.000000,64.000000,0.000000,0.000000,-70.874214,15.429393,108.801633,133.341885,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.852414,1.825325,0.284781,0.039434,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008513,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.859602,tube-mpc,0,-126.340000,54.885000,-4.480187,-8.319005,-4.660000,-8.165000,0.179813,-0.154005,8.203101,-15.155916,0.884349,-15.155916,8.203101,-0.020000,0.100000,2,103,1.982735,106.750000,1.982735,106.750000,0.000000,-3.375155,0.000000,64.000000,0.000000,0.000000,-71.920941,20.374401,112.211761,136.350425,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546834,1.511713,0.249796,0.019863,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.869639,tube-mpc,0,-126.340000,54.885000,-4.390043,-8.336089,-4.570000,-8.335000,0.179957,-0.001089,7.959143,-18.510344,0.823360,-18.510344,7.959143,-0.060000,0.570000,3,107,3.195404,106.750000,3.195404,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.676108,27.104825,122.156446,145.840191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563282,1.696492,0.322060,0.029684,0.500761,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.879606,tube-mpc,0,-126.340000,54.885000,-4.304019,-8.347952,-4.490000,-8.485000,0.185981,0.137048,6.312424,-12.411384,0.518412,-12.411384,6.312424,-0.030000,0.870000,9,107,9.495239,106.750000,9.495239,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.627116,35.106326,131.991764,159.440270,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549910,1.455044,0.299542,0.017886,0.500326,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.889608,tube-mpc,0,-126.340000,54.885000,-4.221424,-8.354712,-4.430000,-8.545000,0.208576,0.190288,4.787684,-3.262944,0.823360,-3.262944,4.787684,0.010000,0.980000,18,62,18.201014,61.628682,18.201014,61.628682,0.000000,0.121318,0.000000,64.000000,0.000000,0.000000,-85.366910,40.016562,136.867652,165.651588,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572075,1.710779,0.282682,0.023982,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.899641,tube-mpc,0,-126.340000,54.885000,-4.142563,-8.356289,-4.380000,-8.525000,0.237437,0.168711,4.177788,7.837164,1.555235,7.837164,4.177788,0.090000,0.840000,16,17,15.753556,-15.997960,15.753556,-15.997960,0.000000,32.747960,0.000000,64.000000,0.000000,0.000000,-89.058225,39.853348,135.619946,165.674548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546378,1.713042,0.229254,0.027100,0.500461,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.909687,tube-mpc,0,-126.340000,54.885000,-4.067802,-8.352635,-4.330000,-8.415000,0.262198,0.062365,3.384923,13.814145,0.823360,13.814145,3.384923,0.110000,0.530000,20,-28,20.181382,-44.036500,20.181382,-44.036500,0.000000,15.786500,0.000000,64.000000,0.000000,0.000000,-89.710030,32.882381,122.594067,150.919811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553201,1.419227,0.168675,0.016234,0.500541,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.919691,tube-mpc,0,-126.340000,54.885000,-3.997761,-8.343788,-4.290000,-8.285000,0.292239,-0.058788,3.994819,12.045446,0.579401,12.045446,3.994819,0.130000,0.130000,11,-2,10.800936,-2.108422,10.800936,-2.108422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.123936,25.059523,110.874470,138.957867,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554969,1.417802,0.166337,0.014612,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.929759,tube-mpc,0,-126.340000,54.885000,-3.931898,-8.329645,-4.240000,-8.195000,0.308102,-0.134645,4.238777,3.750861,0.518412,3.750861,4.238777,0.130000,0.020000,2,43,2.071534,74.671111,2.071534,74.671111,0.000000,-31.779533,0.000000,64.000000,0.000000,0.000000,-84.682053,16.474101,112.591051,143.952382,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559533,1.420154,0.177750,0.014406,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.939753,tube-mpc,0,-126.340000,54.885000,-3.871304,-8.310427,-4.180000,-8.205000,0.308696,-0.105427,5.275601,-4.909663,0.701380,-4.909663,5.275601,0.090000,0.140000,-10,88,-10.111345,106.750000,-10.111345,106.750000,0.000000,-18.858422,0.000000,64.000000,0.000000,0.000000,-81.642407,13.536026,106.218618,136.968291,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559904,1.420281,0.241701,0.015436,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.949682,tube-mpc,0,-126.340000,54.885000,-3.815993,-8.286252,-4.130000,-8.285000,0.314007,-0.001252,3.811850,-9.727842,0.518412,-9.727842,3.811850,-0.010000,0.500000,8,107,7.990171,106.750000,7.990171,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.474200,15.071745,107.042307,131.766465,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554076,1.409573,0.179988,0.015011,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.959760,tube-mpc,0,-126.340000,54.885000,-3.765006,-8.256578,-4.090000,-8.355000,0.324994,0.098422,2.348100,-6.556382,0.274453,-6.556382,2.348100,0.000000,0.810000,15,107,15.436490,106.750000,15.436490,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.927778,19.020834,119.513810,138.968504,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559178,1.418828,0.228417,0.015536,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.969625,tube-mpc,0,-126.340000,54.885000,-3.720267,-8.222567,-4.060000,-8.365000,0.339733,0.142433,1.128308,1.799193,0.091484,1.799193,1.128308,0.060000,0.950000,17,62,16.871799,55.561409,16.871799,55.561409,0.000000,6.188591,0.000000,64.000000,0.000000,0.000000,-88.253298,22.571299,121.851298,142.961880,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560579,1.408551,0.190499,0.014028,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.979764,tube-mpc,0,-126.340000,54.885000,-3.679756,-8.182556,-4.050000,-8.295000,0.370244,0.112444,1.067318,9.727842,0.091484,9.727842,1.067318,0.120000,0.830000,10,17,9.697464,0.836290,9.697464,0.836290,0.000000,15.913709,0.000000,64.000000,0.000000,0.000000,-91.161085,24.389292,117.851206,141.899577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560166,1.417888,0.188254,0.014967,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.989752,tube-mpc,0,-126.340000,54.885000,-3.645391,-8.138203,-4.040000,-8.155000,0.394609,0.016797,0.274453,15.033937,0.335443,15.033937,0.274453,0.100000,0.510000,18,-20,17.771596,-20.245117,17.771596,-20.245117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.170124,21.417111,105.870473,130.060559,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559998,1.417844,0.190536,0.015061,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.999753,tube-mpc,0,-126.340000,54.885000,-3.616602,-8.088969,-4.030000,-8.025000,0.413398,-0.063969,0.030495,12.838311,0.457422,12.838311,0.030495,0.110000,0.160000,15,24,15.072844,24.390167,15.072844,24.390167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.148698,18.254849,97.041901,120.887548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559269,1.418518,0.189396,0.015220,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.009758,tube-mpc,0,-126.340000,54.885000,-3.593517,-8.034977,-4.020000,-7.945000,0.426483,-0.089977,0.640391,5.031642,0.335443,5.031642,0.640391,0.150000,0.130000,-3,69,-2.665444,94.757026,-2.665444,94.757026,0.000000,-25.366859,0.000000,64.000000,0.000000,0.000000,-86.473747,13.267342,89.815131,111.993636,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560585,1.421458,0.203592,0.016234,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.019751,tube-mpc,0,-126.340000,54.885000,-3.576238,-7.976420,-4.010000,-7.935000,0.433762,-0.041420,0.701380,-2.470079,0.396432,-2.470079,0.701380,0.060000,0.370000,0,107,-0.411791,106.750000,-0.411791,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.846995,10.695577,86.101088,109.004577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556006,1.417513,0.211698,0.015673,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.029757,tube-mpc,0,-126.340000,54.885000,-3.564781,-7.913277,-4.000000,-7.965000,0.435219,0.051723,0.030495,-4.177788,0.335443,-4.177788,0.030495,0.010000,0.710000,5,107,4.817321,106.750000,4.817321,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.894486,8.814611,93.927428,115.992365,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558850,1.417257,0.257249,0.014680,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.039755,tube-mpc,0,-126.340000,54.885000,-3.559209,-7.845787,-4.000000,-7.975000,0.440791,0.129213,-1.311276,1.250287,0.213464,1.250287,-1.311276,0.010000,0.920000,12,90,12.441428,89.848750,12.441428,89.848750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.548661,8.799510,99.564784,116.760315,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558607,1.423537,0.278031,0.015881,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.049711,tube-mpc,0,-126.340000,54.885000,-3.559516,-7.774352,-4.010000,-7.915000,0.450484,0.140648,-2.226120,8.630029,0.152474,8.630029,-2.226120,0.060000,0.940000,12,45,11.891748,31.354297,11.891748,31.354297,0.000000,13.494453,0.000000,64.000000,0.000000,0.000000,-86.454539,8.940492,98.729720,112.199358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547459,1.417469,0.206926,0.015075,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.059700,tube-mpc,0,-126.340000,54.885000,-3.565696,-7.698589,-4.020000,-7.795000,0.454304,0.096411,-2.653048,14.728989,-0.091484,14.728989,-2.653048,0.130000,0.720000,4,0,3.697702,-1.599199,3.697702,-1.599199,0.000000,1.447949,0.000000,64.000000,0.000000,0.000000,-84.887186,7.889397,89.475070,102.910435,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558297,1.416901,0.187855,0.015784,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.069756,tube-mpc,0,-126.340000,54.885000,-3.577842,-7.618322,-4.040000,-7.625000,0.462158,0.006678,-2.957996,16.802635,0.091484,16.802635,-2.957996,0.060000,0.360000,12,7,11.503309,6.917563,11.503309,6.917563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.038306,5.468142,81.580547,98.829286,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558895,1.416591,0.192140,0.015604,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.079684,tube-mpc,0,-126.340000,54.885000,-3.595624,-7.535310,-4.060000,-7.505000,0.464376,-0.030310,-2.470079,10.093779,-0.091484,10.093779,-2.470079,0.060000,0.180000,1,52,0.624387,78.057028,0.624387,78.057028,0.000000,-26.139465,0.000000,64.000000,0.000000,0.000000,-72.336475,3.932902,79.354652,95.246201,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552477,1.408541,0.158373,0.014286,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.089753,tube-mpc,0,-126.340000,54.885000,-3.619476,-7.447475,-4.070000,-7.455000,0.450524,0.007525,-1.616224,2.409089,0.213464,2.409089,-1.616224,0.050000,0.300000,-15,97,-15.389008,106.750000,-15.389008,106.750000,0.000000,-9.832437,0.000000,64.000000,0.000000,0.000000,-64.652969,2.732664,75.252698,93.237373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569804,1.415005,0.251879,0.014761,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.099752,tube-mpc,0,-126.340000,54.885000,-3.648884,-7.356790,-4.080000,-7.455000,0.431116,0.098210,-1.311276,-3.201954,0.152474,-3.201954,-1.311276,-0.050000,0.610000,-15,107,-15.060433,106.750000,-15.060433,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.289209,2.328839,76.310954,97.804999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559093,1.415322,0.239719,0.015497,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.109755,tube-mpc,0,-126.340000,54.885000,-3.683910,-7.262804,-4.090000,-7.465000,0.406090,0.202196,-1.433256,-1.982162,-0.457422,-1.982162,-1.433256,-0.060000,0.870000,-21,107,-20.847180,106.750000,-20.847180,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.586703,3.426092,85.634133,103.041977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559678,1.415477,0.254843,0.015962,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.119755,tube-mpc,0,-126.340000,54.885000,-3.724412,-7.165780,-4.110000,-7.445000,0.385588,0.279220,-2.653048,4.055809,0.091484,4.055809,-2.653048,-0.090000,0.980000,-12,99,-12.172305,98.760313,-12.172305,98.760313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.426272,4.311273,88.736211,105.728463,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558189,1.414714,0.241238,0.014776,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.129756,tube-mpc,0,-126.340000,54.885000,-3.770263,-7.065890,-4.140000,-7.355000,0.369737,0.289110,-3.567892,11.496540,-0.213464,11.496540,-3.567892,-0.100000,0.980000,-6,54,-6.138689,40.572408,-6.138689,40.572408,0.000000,13.187905,0.000000,64.000000,0.000000,0.000000,-51.764711,2.194553,91.107636,108.983993,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558002,1.416174,0.219285,0.015958,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.139752,tube-mpc,0,-126.340000,54.885000,-3.821279,-6.963396,-4.170000,-7.195000,0.348721,0.231604,-3.994819,17.900448,-0.213464,17.900448,-3.994819,-0.100000,0.790000,-6,9,-5.888110,-0.306987,-5.888110,-0.306987,0.000000,9.067301,0.000000,64.000000,0.000000,0.000000,-47.993295,-1.596411,87.155510,104.599381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555672,1.415026,0.175435,0.015143,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.149690,tube-mpc,0,-126.340000,54.885000,-3.876963,-6.859080,-4.220000,-7.015000,0.343037,0.155920,-4.604715,18.388365,-0.396432,18.388365,-4.604715,-0.090000,0.450000,-6,19,-5.708667,19.071860,-5.708667,19.071860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.597609,-4.581668,81.686144,99.294417,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554448,1.408372,0.142732,0.019049,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.159687,tube-mpc,0,-126.340000,54.885000,-3.937775,-6.751935,-4.260000,-6.875000,0.322225,0.123065,-5.580549,12.350394,-0.213464,12.350394,-5.580549,-0.070000,0.270000,-7,64,-7.355984,83.942089,-7.355984,83.942089,0.000000,-19.870229,0.000000,64.000000,0.000000,0.000000,-33.266300,-6.818427,79.367636,100.395528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552115,1.407410,0.153001,0.019021,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.169757,tube-mpc,0,-126.340000,54.885000,-4.003673,-6.642002,-4.300000,-6.805000,0.296327,0.162998,-4.787684,3.872840,-0.457422,3.872840,-4.787684,-0.120000,0.400000,-17,107,-16.719585,106.750000,-16.719585,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.890040,-7.404578,78.598508,102.740358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559039,1.414832,0.214096,0.014066,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.179650,tube-mpc,0,-126.340000,54.885000,-4.072731,-6.532247,-4.350000,-6.785000,0.277269,0.252753,-4.482736,-0.091484,-0.640391,-0.091484,-4.482736,-0.130000,0.710000,-26,107,-25.601786,106.750000,-25.601786,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.493352,-7.705451,79.646869,108.558550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538016,1.406484,0.232537,0.013958,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.189767,tube-mpc,0,-126.340000,54.885000,-4.147507,-6.418470,-4.390000,-6.765000,0.242493,0.346530,-4.604715,0.762370,-0.396432,0.762370,-4.604715,-0.080000,0.930000,-38,107,-38.491857,106.750000,-38.491857,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.557259,-5.304242,82.507952,106.794057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567457,1.494238,0.254882,0.015995,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.199643,tube-mpc,0,-126.340000,54.885000,-4.224293,-6.306131,-4.430000,-6.725000,0.205707,0.418869,-5.702528,4.543725,0.091484,4.543725,-5.702528,-0.220000,0.990000,-17,107,-16.972045,106.750000,-16.972045,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.194102,-3.714057,82.657670,106.887643,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539628,1.406976,0.223221,0.015972,0.500703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.209617,tube-mpc,0,-126.340000,54.885000,-4.305356,-6.191641,-4.480000,-6.645000,0.174644,0.453359,-6.617372,10.032790,-0.152474,10.032790,-6.617372,-0.280000,1.020000,-4,74,-3.654510,73.981240,-3.654510,73.981240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.790635,-5.054156,89.899566,112.995994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576058,1.606758,0.270723,0.019775,0.557103,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.219635,tube-mpc,0,-126.340000,54.885000,-4.390035,-6.075835,-4.540000,-6.505000,0.149965,0.429165,-6.922320,16.253729,-0.945339,16.253729,-6.922320,-0.180000,0.900000,-15,30,-15.198161,30.109758,-15.198161,30.109758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.336571,-8.714367,83.581064,106.259927,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548954,1.824847,0.233910,0.038093,0.500828,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.229609,tube-mpc,0,-126.340000,54.885000,-4.477263,-5.959980,-4.610000,-6.315000,0.132737,0.355020,-6.678361,17.839459,0.030495,17.839459,-6.678361,-0.190000,0.610000,-19,34,-18.825408,34.282098,-18.825408,34.282098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.441683,-12.707742,79.629349,107.829835,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557467,1.457215,0.211646,0.020866,0.500453,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.239637,tube-mpc,0,-126.340000,54.885000,-4.567560,-5.843191,-4.670000,-6.165000,0.102440,0.321809,-6.678361,17.839459,0.030495,13.875134,-7.044299,-0.110000,0.480000,-33,43,-33.229266,42.856986,-33.229266,42.856986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.148528,-18.216565,74.746593,108.799401,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559535,1.740437,0.221154,0.030718,0.501326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.249602,tube-mpc,0,-126.340000,54.885000,-4.659525,-5.727074,-4.730000,-6.065000,0.070475,0.337926,-6.861330,7.410237,-0.274453,7.410237,-6.861330,-0.250000,0.410000,-22,88,-21.501038,106.750000,-21.501038,106.750000,0.000000,-18.893014,0.000000,64.000000,0.000000,0.000000,16.921983,-19.927749,76.961020,111.890905,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546217,1.449719,0.255442,0.035309,0.500352,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.259607,tube-mpc,0,-126.340000,54.885000,-4.753736,-5.610679,-4.790000,-6.015000,0.036264,0.404321,-6.922320,1.860183,-0.945339,1.860183,-6.922320,-0.290000,0.590000,-21,107,-20.549383,106.750000,-20.549383,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.566507,-19.769467,86.357161,122.758113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552260,1.431721,0.224381,0.023993,0.500333,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.269626,tube-mpc,0,-126.340000,54.885000,-4.849579,-5.494569,-4.860000,-5.995000,0.010421,0.500431,-7.715185,0.152474,-1.433256,0.152474,-7.715185,-0.240000,0.840000,-24,107,-23.956479,106.750000,-23.956479,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.748411,-17.365765,91.165131,127.117354,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560834,1.415733,0.236379,0.015050,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.279625,tube-mpc,0,-126.340000,54.885000,-4.946357,-5.379363,-4.940000,-5.975000,-0.006357,0.595637,-9.239925,1.616224,-0.579401,1.616224,-9.239925,-0.250000,0.960000,-11,107,-11.193840,106.750000,-11.193840,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.185598,-13.704227,92.057971,125.505310,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560478,1.408302,0.217173,0.017198,0.500424,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.289671,tube-mpc,0,-126.340000,54.885000,-5.044313,-5.264552,-5.020000,-5.915000,-0.024313,0.650448,-9.178935,7.044299,-0.945339,7.044299,-9.178935,-0.230000,1.020000,-13,107,-13.328787,106.749959,-13.328787,106.749959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.412571,-12.804681,92.301914,125.488112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551018,1.404599,0.223412,0.012726,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.299762,tube-mpc,0,-126.340000,54.885000,-5.143011,-5.150435,-5.110000,-5.795000,-0.033011,0.644565,-9.666852,13.631176,-0.884349,13.631176,-9.666852,-0.190000,1.030000,-12,62,-11.974059,54.840375,-11.974059,54.840375,0.000000,6.909584,0.000000,64.000000,0.000000,0.000000,34.529870,-18.668778,83.919586,123.455531,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572391,1.417165,0.306834,0.014535,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.309639,tube-mpc,0,-126.340000,54.885000,-5.239516,-5.040129,-5.200000,-5.625000,-0.039516,0.584871,-9.727842,18.205396,-0.335443,18.205396,-9.727842,-0.160000,0.860000,-12,23,-12.429788,23.149041,-12.429788,23.149041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.837621,-25.940010,90.714425,126.529446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545052,1.405963,0.151006,0.014840,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.319762,tube-mpc,0,-126.340000,54.885000,-5.337884,-4.928755,-5.290000,-5.425000,-0.047884,0.496245,-9.727842,19.852116,-0.335443,19.852116,-9.727842,-0.160000,0.530000,-10,27,-9.950227,27.461712,-9.950227,27.461712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.245681,-32.535481,93.666314,127.708825,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568186,1.410796,0.175587,0.014805,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.329754,tube-mpc,0,-126.340000,54.885000,-5.434016,-4.820721,-5.370000,-5.265000,-0.064016,0.444279,-9.056956,14.728989,-0.152474,14.728989,-9.056956,-0.150000,0.370000,-17,72,-17.328642,76.976338,-17.328642,76.976338,0.000000,-4.514626,0.000000,64.000000,0.000000,0.000000,46.415790,-39.024795,96.972493,132.824318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558504,1.408948,0.188653,0.014944,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.339757,tube-mpc,0,-126.340000,54.885000,-5.528848,-4.714703,-5.450000,-5.155000,-0.078848,0.440297,-7.288257,7.654195,-0.823360,7.654195,-7.288257,-0.150000,0.480000,-34,107,-34.120998,106.750000,-34.120998,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.722165,-45.901906,98.367246,139.336222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558175,1.409950,0.226190,0.017681,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.349688,tube-mpc,0,-126.340000,54.885000,-5.621192,-4.611763,-5.510000,-5.075000,-0.111192,0.463237,-6.434403,5.336590,-1.067318,5.336590,-6.434403,-0.250000,0.740000,-31,107,-30.604302,106.750000,-30.604302,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.119791,-51.500805,93.921864,137.580502,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554654,1.406216,0.243483,0.014308,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.359767,tube-mpc,0,-126.340000,54.885000,-5.712610,-4.509891,-5.570000,-5.005000,-0.142610,0.495109,-7.410237,7.593205,-0.091484,7.593205,-7.410237,-0.290000,0.930000,-16,85,-15.630718,84.896006,-15.630718,84.896006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.185684,-55.882212,91.277527,136.256635,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560587,1.414164,0.303643,0.015536,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.369758,tube-mpc,0,-126.340000,54.885000,-5.800509,-4.411699,-5.640000,-4.905000,-0.160509,0.493301,-8.752008,12.228415,-0.518412,12.228415,-8.752008,-0.270000,0.920000,-2,44,-1.668561,43.745389,-1.668561,43.745389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.248042,-58.418002,81.055704,121.276549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556831,1.410078,0.201414,0.014468,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.379761,tube-mpc,0,-126.340000,54.885000,-5.885367,-4.316373,-5.720000,-4.755000,-0.165367,0.438627,-8.081122,15.277895,-0.396432,15.277895,-8.081122,-0.180000,0.680000,-13,30,-12.614097,30.119077,-12.614097,30.119077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.793412,-57.866931,71.124090,100.689519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557454,1.408916,0.174465,0.014720,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.389691,tube-mpc,0,-126.340000,54.885000,-5.966042,-4.224909,-5.790000,-4.605000,-0.176042,0.380091,-7.471226,14.119093,-1.006328,14.119093,-7.471226,-0.100000,0.460000,-25,50,-24.774393,50.079295,-24.774393,50.079295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.609094,-57.545456,66.923517,94.651761,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553051,1.404397,0.136272,0.013792,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.399758,tube-mpc,0,-126.340000,54.885000,-6.043777,-4.135588,-5.840000,-4.495000,-0.203777,0.359412,-6.434403,8.569039,-0.335443,8.569039,-6.434403,-0.190000,0.440000,-22,93,-21.678068,92.844883,-21.678068,92.844883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.500732,-57.917589,64.772605,95.166290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564706,1.409452,0.187718,0.014589,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.409757,tube-mpc,0,-126.340000,54.885000,-6.116514,-4.050450,-5.900000,-4.425000,-0.216514,0.374550,-5.946486,4.726694,0.335443,4.726694,-5.946486,-0.220000,0.640000,-19,106,-18.887118,105.948875,-18.887118,105.948875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.518081,-59.524202,65.237342,99.781372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560037,1.409997,0.239372,0.015487,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.419760,tube-mpc,0,-126.340000,54.885000,-6.184388,-3.969032,-5.940000,-4.365000,-0.244388,0.395968,-5.580549,5.214611,-0.213464,5.214611,-5.580549,-0.230000,0.850000,-17,82,-17.175191,81.593773,-17.175191,81.593773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.022954,-60.986581,61.285714,95.964033,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556228,1.408482,0.267792,0.015521,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.429761,tube-mpc,0,-126.340000,54.885000,-6.246937,-3.891549,-5.990000,-4.285000,-0.256937,0.393451,-4.848673,9.483883,0.457422,9.483883,-4.848673,-0.220000,0.860000,-18,40,-17.815587,40.238084,-17.815587,40.238084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.506979,-61.090315,53.467914,84.399770,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559084,1.408997,0.191228,0.014683,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.439766,tube-mpc,0,-126.340000,54.885000,-6.303788,-3.818113,-6.030000,-4.175000,-0.273788,0.356887,-5.519559,12.289405,0.396432,12.289405,-5.519559,-0.220000,0.640000,-5,28,-5.152108,27.939595,-5.152108,27.939595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.801376,-58.867823,52.497374,77.325700,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558582,1.408970,0.175853,0.014553,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.449760,tube-mpc,0,-126.340000,54.885000,-6.354459,-3.748981,-6.070000,-4.075000,-0.284459,0.326019,-4.726694,9.605862,-0.030495,9.605862,-4.726694,-0.170000,0.430000,-12,61,-11.779822,61.299031,-11.779822,61.299031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.974192,-55.116318,49.529120,67.457336,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557930,1.409505,0.176038,0.014688,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.459695,tube-mpc,0,-126.340000,54.885000,-6.398382,-3.684581,-6.100000,-4.005000,-0.298382,0.320419,-2.592058,4.726694,-0.457422,4.726694,-2.592058,-0.160000,0.470000,-27,94,-27.221548,94.278058,-27.221548,94.278058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.264650,-54.728702,44.302166,68.065032,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555018,1.404794,0.171160,0.013942,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.469770,tube-mpc,0,-126.340000,54.885000,-6.435981,-3.623795,-6.110000,-3.965000,-0.325981,0.341205,-1.799193,1.799193,0.457422,1.799193,-1.799193,-0.190000,0.660000,-27,100,-26.857980,100.098595,-26.857980,100.098595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.592383,-56.543581,45.990413,76.745693,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567574,1.409647,0.226964,0.015115,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.479754,tube-mpc,0,-126.340000,54.885000,-6.465970,-3.568181,-6.120000,-3.945000,-0.345970,0.376819,-1.311276,2.714037,0.213464,2.714037,-1.311276,-0.280000,0.830000,-13,76,-12.934242,76.343970,-12.934242,76.343970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.530179,-58.238870,42.923091,75.502029,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558878,1.411986,0.279083,0.016097,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.489734,tube-mpc,0,-126.340000,54.885000,-6.488362,-3.517295,-6.130000,-3.885000,-0.358362,0.367705,-1.189297,6.007476,-0.457422,6.007476,-1.189297,-0.230000,0.820000,-11,44,-10.944417,43.702429,-10.944417,43.702429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.527849,-56.922163,33.896813,59.603924,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552400,1.409051,0.200189,0.015925,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.499685,tube-mpc,0,-126.340000,54.885000,-6.502810,-3.471328,-6.130000,-3.815000,-0.372810,0.343672,-0.274453,8.752008,-0.152474,8.752008,-0.274453,-0.190000,0.630000,-15,30,-14.947286,30.049364,-14.947286,30.049364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.170901,-53.801721,32.070577,51.586242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559373,1.405006,0.146523,0.018824,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.509690,tube-mpc,0,-126.340000,54.885000,-6.509080,-3.430010,-6.130000,-3.735000,-0.379080,0.304990,0.213464,6.800341,0.091484,6.800341,0.213464,-0.170000,0.450000,-14,54,-13.537589,53.525228,-13.537589,53.525228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.553664,-50.478078,35.020559,52.032747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550815,1.403224,0.150357,0.017723,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.519759,tube-mpc,0,-126.340000,54.885000,-6.506727,-3.393455,-6.110000,-3.695000,-0.396727,0.301545,0.823360,1.860183,0.640391,1.860183,0.823360,-0.090000,0.550000,-23,81,-22.930078,80.880943,-22.930078,80.880943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.497309,-48.460387,34.428500,51.337607,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570145,1.407997,0.188650,0.014883,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.529757,tube-mpc,0,-126.340000,54.885000,-6.495505,-3.362211,-6.100000,-3.715000,-0.395505,0.352789,1.006328,-3.018985,0.152474,-3.018985,1.006328,-0.170000,0.580000,-7,107,-6.601407,106.750000,-6.601407,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.365592,-48.383324,39.937661,61.689111,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556214,1.409466,0.213199,0.014683,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.539762,tube-mpc,0,-126.340000,54.885000,-6.475143,-3.336037,-6.070000,-3.725000,-0.405143,0.388963,1.677214,-2.714037,-0.030495,-2.714037,1.677214,-0.170000,0.840000,-3,94,-2.869429,93.501466,-2.869429,93.501466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.824734,-48.228399,46.822152,68.987693,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557439,1.407815,0.302282,0.015231,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.549711,tube-mpc,0,-126.340000,54.885000,-6.445596,-3.315101,-6.050000,-3.725000,-0.395596,0.409899,2.043152,1.128308,0.396432,1.128308,2.043152,-0.150000,0.900000,4,53,3.672902,53.203209,3.672902,53.203209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.617336,-47.204143,45.086773,64.380301,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.531033,1.405083,0.194528,0.014821,0.500411,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.559625,tube-mpc,0,-126.340000,54.885000,-6.406707,-3.299312,-6.030000,-3.685000,-0.376707,0.385688,1.860183,5.397580,-0.091484,5.397580,1.860183,-0.140000,0.730000,18,25,18.051711,24.937847,18.051711,24.937847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.773625,-44.451231,47.126681,60.273720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551958,1.447567,0.210734,0.026055,0.502343,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.569605,tube-mpc,0,-126.340000,54.885000,-6.357832,-3.288548,-6.010000,-3.635000,-0.347832,0.346452,1.555235,4.665705,0.152474,4.665705,1.555235,-0.120000,0.450000,32,47,32.325178,46.865735,32.325178,46.865735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.953499,-40.743440,57.029098,65.411856,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548036,1.516357,0.266028,0.020331,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.580332,tube-mpc,0,-126.340000,54.885000,-6.294225,-3.282720,-5.980000,-3.615000,-0.314225,0.332280,3.323933,0.762370,0.457422,0.762370,3.323933,-0.040000,0.390000,21,79,20.701479,78.900351,20.701479,78.900351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.350788,-38.533137,60.816603,68.174412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585039,1.452078,0.210448,0.015824,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.589638,tube-mpc,0,-126.340000,54.885000,-6.229590,-3.282473,-5.940000,-3.625000,-0.289590,0.342527,5.153621,-4.177788,-0.274453,-4.177788,5.153621,0.100000,0.540000,-4,104,-3.738396,103.616957,-3.738396,103.616957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.884265,-39.278210,60.837710,72.955556,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546613,1.737707,0.300638,0.036108,0.501226,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.599870,tube-mpc,0,-126.340000,54.885000,-6.148262,-3.287337,-5.870000,-3.675000,-0.278262,0.387663,7.288257,-5.031642,0.701380,-5.031642,7.288257,0.080000,0.790000,-10,88,-9.902944,88.409565,-9.902944,88.409565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.171913,-41.186286,53.532600,73.283702,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568739,1.511730,0.309112,0.019016,0.500950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.609604,tube-mpc,0,-126.340000,54.885000,-6.060804,-3.296925,-5.790000,-3.695000,-0.270804,0.398075,7.654195,-1.921172,0.579401,-1.921172,7.654195,-0.050000,0.840000,15,54,15.461252,54.373134,15.461252,54.373134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.888698,-42.719479,46.362215,65.687933,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553685,1.602689,0.251764,0.016168,0.500620,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.619617,tube-mpc,0,-126.340000,54.885000,-5.960506,-3.311788,-5.710000,-3.685000,-0.250506,0.373212,9.178935,2.897006,0.457422,2.897006,9.178935,-0.020000,0.740000,14,15,14.354022,15.394111,14.354022,15.394111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.078486,-40.650756,45.416824,55.260774,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552503,1.413015,0.143792,0.013086,0.600091,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.629683,tube-mpc,0,-126.340000,54.885000,-5.849049,-3.331783,-5.610000,-3.665000,-0.239049,0.333217,8.630029,2.470079,0.335443,2.470079,8.630029,0.050000,0.420000,22,38,22.422431,38.145138,22.422431,38.145138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.996872,-37.966992,59.789966,65.431283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552092,1.408818,0.140044,0.013300,0.500495,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.639600,tube-mpc,0,-126.340000,54.885000,-5.728786,-3.356370,-5.510000,-3.675000,-0.218786,0.318630,10.886644,-3.140965,0.823360,-3.140965,10.886644,0.130000,0.320000,4,83,3.859104,88.495108,3.859104,88.495108,0.000000,-5.349970,0.000000,64.000000,0.000000,0.000000,47.571425,-36.073796,67.273712,71.126386,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539169,1.406143,0.155282,0.013566,0.500300,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.649771,tube-mpc,0,-126.340000,54.885000,-5.594647,-3.386544,-5.390000,-3.725000,-0.204647,0.338456,13.204249,-7.593205,0.884349,-7.593205,13.204249,0.090000,0.540000,-2,105,-1.903439,104.574450,-1.903439,104.574450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.046717,-37.277813,65.100897,78.744000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562150,1.413579,0.233383,0.014548,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.659758,tube-mpc,0,-126.340000,54.885000,-5.452341,-3.420958,-5.250000,-3.795000,-0.202341,0.374042,13.326228,-7.593205,0.396432,-7.593205,13.326228,0.020000,0.790000,16,82,16.019900,82.250944,16.019900,82.250944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.487187,-38.996221,59.918251,77.822676,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561700,1.415305,0.311602,0.016079,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.669688,tube-mpc,0,-126.340000,54.885000,-5.300458,-3.459783,-5.120000,-3.835000,-0.180458,0.375217,13.204249,-2.957996,1.128308,-2.957996,13.204249,0.000000,0.800000,35,39,34.639821,38.593744,34.639821,38.593744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.129298,-38.218980,59.713837,69.632442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551688,1.404005,0.159841,0.018743,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.679680,tube-mpc,0,-126.340000,54.885000,-5.137238,-3.503373,-4.980000,-3.835000,-0.157238,0.331627,13.326228,1.982162,1.433256,1.982162,13.326228,0.130000,0.600000,32,6,32.433008,6.273329,32.433008,6.273329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.366481,-35.031229,63.796911,65.867372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553509,1.405023,0.149962,0.013904,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.689756,tube-mpc,0,-126.340000,54.885000,-4.962213,-3.551795,-4.820000,-3.835000,-0.142213,0.283205,15.887791,0.091484,0.396432,0.091484,15.887791,0.250000,0.330000,6,36,6.248217,36.135499,6.248217,36.135499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.237042,-32.035309,78.303066,76.856767,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558249,1.414436,0.181115,0.015195,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.699755,tube-mpc,0,-126.340000,54.885000,-4.778276,-3.604147,-4.650000,-3.865000,-0.128276,0.260853,17.961438,-5.153621,0.518412,-5.153621,17.961438,0.180000,0.280000,5,79,5.494902,79.473635,5.494902,79.473635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.933794,-31.942215,83.989018,88.968261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557644,1.414695,0.190817,0.014331,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.709681,tube-mpc,0,-126.340000,54.885000,-4.585729,-3.660212,-4.450000,-3.945000,-0.135729,0.284788,19.852116,-9.910810,1.128308,-9.910810,19.852116,0.180000,0.480000,-4,101,-3.835289,101.043875,-3.835289,101.043875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.600262,-31.856066,85.679109,94.199968,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556092,1.405793,0.189917,0.015040,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.719753,tube-mpc,0,-126.340000,54.885000,-4.380396,-3.721116,-4.250000,-4.035000,-0.130396,0.313884,19.486178,-9.605862,1.799193,-9.605862,19.486178,0.020000,0.740000,29,76,29.171762,75.680600,29.171762,75.680600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.864726,-32.568991,82.481712,95.329076,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556002,1.413007,0.235911,0.014203,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.729753,tube-mpc,0,-126.340000,54.885000,-4.166788,-3.785427,-4.060000,-4.105000,-0.106788,0.319573,17.412531,-5.397580,1.982162,-5.397580,17.412531,0.080000,0.780000,54,34,54.070415,34.072638,54.070415,34.072638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.700811,-30.010642,83.437271,85.791323,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561954,1.412700,0.201661,0.014212,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.739685,tube-mpc,0,-126.340000,54.885000,-3.945244,-3.852923,-3.870000,-4.125000,-0.075244,0.272077,18.815292,-0.823360,1.494245,-0.823360,18.815292,0.280000,0.610000,31,2,31.308876,2.412530,31.308876,2.412530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.580658,-25.803713,85.068634,84.131051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552059,1.406380,0.223479,0.016206,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.749759,tube-mpc,0,-126.340000,54.885000,-3.711260,-3.924877,-3.670000,-4.145000,-0.041260,0.220123,20.462012,-2.043152,0.762370,-2.043152,20.462012,0.320000,0.290000,23,32,22.755712,32.324398,22.755712,32.324398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.510060,-24.560066,101.072022,97.735085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560713,1.412801,0.177996,0.014816,0.500146,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.759759,tube-mpc,0,-126.340000,54.885000,-3.469987,-3.999610,-3.450000,-4.205000,-0.019987,0.205390,22.474668,-7.837164,1.677214,-7.837164,22.474668,0.270000,0.230000,20,77,19.880025,82.771168,19.880025,82.771168,0.000000,-5.446769,0.000000,64.000000,0.000000,0.000000,57.472827,-23.349795,105.384271,103.061006,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562129,1.413945,0.189959,0.015739,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.769616,tube-mpc,0,-126.340000,54.885000,-3.223660,-4.076308,-3.210000,-4.305000,-0.013660,0.228692,24.792273,-12.533363,1.982162,-12.533363,24.792273,0.210000,0.450000,14,103,13.955406,103.098144,13.955406,103.098144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.290730,-21.749447,101.886945,103.887277,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551122,1.406443,0.170274,0.013784,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.779763,tube-mpc,0,-126.340000,54.885000,-2.961601,-4.158203,-2.960000,-4.425000,-0.001601,0.266797,25.707117,-12.533363,2.470079,-12.533363,25.707117,0.160000,0.720000,21,81,20.535520,81.154904,20.535520,81.154904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.844909,-20.414686,98.772560,104.087162,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557293,1.412640,0.268563,0.014215,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.789761,tube-mpc,0,-126.340000,54.885000,-2.695308,-4.241604,-2.700000,-4.515000,0.004692,0.273396,26.926909,-6.922320,2.226120,-6.922320,26.926909,0.150000,0.770000,21,36,21.378326,28.146676,21.378326,28.146676,0.000000,8.008229,0.000000,64.000000,0.000000,0.000000,56.761681,-17.629240,100.980847,102.029456,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558898,1.413140,0.195276,0.015133,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.799616,tube-mpc,0,-126.340000,54.885000,-2.425308,-4.326237,-2.430000,-4.565000,0.004692,0.238763,27.597795,-2.531068,1.555235,-2.531068,27.597795,0.190000,0.610000,19,0,19.184292,-0.471500,19.184292,-0.471500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.480685,-14.574817,99.912318,95.229577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561665,1.405618,0.132145,0.013939,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.809789,tube-mpc,0,-126.340000,54.885000,-2.139182,-4.415894,-2.130000,-4.595000,-0.009182,0.179106,28.573629,-2.531068,2.470079,-2.531068,28.573629,0.180000,0.300000,18,19,18.063949,18.819781,18.063949,18.819781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.187960,-11.996428,98.888977,96.315385,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569336,1.412478,0.177603,0.014200,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.819754,tube-mpc,0,-126.340000,54.885000,-1.851932,-4.505776,-1.840000,-4.665000,-0.011932,0.159224,30.342327,-8.508050,2.957996,-8.508050,30.342327,0.170000,0.170000,8,64,8.166505,77.307493,8.166505,77.307493,0.000000,-13.487712,0.000000,64.000000,0.000000,0.000000,53.319455,-8.953110,99.859939,96.822663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557272,1.415099,0.190493,0.015641,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.829629,tube-mpc,0,-126.340000,54.885000,-1.560915,-4.596615,-1.520000,-4.785000,-0.040915,0.188385,31.806078,-14.972947,2.470079,-14.972947,31.806078,0.150000,0.350000,-2,107,-1.959249,106.749999,-1.959249,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.425395,-6.196847,93.830077,94.938664,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578599,1.413503,0.204974,0.014630,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.839761,tube-mpc,0,-126.340000,54.885000,-1.256126,-4.691433,-1.200000,-4.925000,-0.056126,0.233567,31.806078,-15.887791,2.836017,-15.887791,31.806078,0.110000,0.750000,5,94,5.406144,94.130011,5.406144,94.130011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.516347,-5.614074,90.526073,98.535545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559045,1.413641,0.357816,0.015212,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.849753,tube-mpc,0,-126.340000,54.885000,-0.949897,-4.786290,-0.870000,-5.055000,-0.079897,0.268710,31.440140,-10.947634,3.079975,-10.947634,31.440140,0.060000,0.860000,20,49,19.520679,45.791089,19.520679,45.791089,0.000000,3.338922,0.000000,64.000000,0.000000,0.000000,40.932647,-3.482288,94.426036,100.408408,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555412,1.413901,0.218296,0.015871,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.859628,tube-mpc,0,-126.340000,54.885000,-0.642141,-4.881136,-0.550000,-5.135000,-0.092141,0.253864,31.989046,-4.421746,2.957996,-4.421746,31.989046,0.100000,0.710000,16,4,16.102658,1.907103,16.102658,1.907103,0.000000,2.222907,0.000000,64.000000,0.000000,0.000000,31.800116,-0.056084,91.087006,98.323149,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578921,1.412957,0.173925,0.020216,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.869757,tube-mpc,0,-126.340000,54.885000,-0.321672,-4.979311,-0.230000,-5.175000,-0.091672,0.195689,32.659932,-3.201954,3.445913,-3.201954,32.659932,0.150000,0.400000,9,12,8.691039,12.213399,8.691039,12.213399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.529727,2.424100,94.129046,101.368082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557671,1.415450,0.179642,0.014264,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.879712,tube-mpc,0,-126.340000,54.885000,-0.002420,-5.076451,0.100000,-5.245000,-0.102420,0.168549,32.781911,-7.044299,2.957996,-7.044299,32.781911,0.150000,0.190000,9,57,8.762641,60.823092,8.762641,60.823092,0.000000,-3.609693,0.000000,64.000000,0.000000,0.000000,27.908725,4.270738,94.294269,99.448990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556597,1.417921,0.180059,0.014453,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.889603,tube-mpc,0,-126.340000,54.885000,0.318460,-5.173354,0.430000,-5.345000,-0.111540,0.171646,32.903890,-12.899301,3.445913,-12.899301,32.903890,0.140000,0.300000,9,102,8.850120,101.531532,8.850120,101.531532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.095501,5.818778,91.617861,96.054432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556503,1.414435,0.203989,0.013954,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.899642,tube-mpc,0,-126.340000,54.885000,0.647442,-5.271878,0.770000,-5.485000,-0.122558,0.213122,32.233005,-14.424041,2.897006,-14.424041,32.233005,0.120000,0.650000,17,89,17.384663,88.725363,17.384663,88.725363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.162089,5.647074,91.999045,99.547047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552443,1.414794,0.238647,0.014860,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.909665,tube-mpc,0,-126.340000,54.885000,0.978709,-5.370176,1.100000,-5.625000,-0.121291,0.254824,31.867067,-11.618519,3.262944,-11.618519,31.867067,0.140000,0.810000,21,55,21.010286,55.072424,21.010286,55.072424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.697499,8.572895,97.380498,104.753888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557235,1.455239,0.231929,0.025128,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.919601,tube-mpc,0,-126.340000,54.885000,1.309353,-5.467312,1.420000,-5.705000,-0.110647,0.237688,31.501130,-6.373413,3.384923,-6.373413,31.501130,0.180000,0.690000,24,21,23.547516,20.709857,23.547516,20.709857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.867914,12.771477,97.221009,106.473323,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549292,1.447270,0.186826,0.023842,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.929692,tube-mpc,0,-126.340000,54.885000,1.646934,-5.565412,1.760000,-5.765000,-0.113066,0.199588,32.781911,-3.689871,3.140965,-3.689871,32.781911,0.220000,0.460000,9,15,9.491476,15.340163,9.491476,15.340163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.780801,16.174528,92.714862,102.672286,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556862,1.423667,0.162352,0.015423,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.939666,tube-mpc,0,-126.340000,54.885000,1.981877,-5.661603,2.100000,-5.825000,-0.118123,0.163397,33.513786,-6.434403,2.714037,-6.434403,33.513786,0.190000,0.290000,6,51,5.593181,50.921184,5.593181,50.921184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.983857,18.287550,94.034264,101.675801,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540958,1.407866,0.148883,0.014210,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.949728,tube-mpc,0,-126.340000,54.885000,2.320481,-5.757617,2.450000,-5.925000,-0.129519,0.167383,34.672589,-12.045446,3.323933,-12.045446,34.672589,0.100000,0.360000,4,94,3.776571,94.057444,3.776571,94.057444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.981215,19.930189,89.197895,98.173575,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.530841,1.407807,0.151972,0.013310,0.500201,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.959622,tube-mpc,0,-126.340000,54.885000,2.653693,-5.850821,2.790000,-6.055000,-0.136307,0.204179,34.245662,-14.363051,3.750861,-14.363051,34.245662,0.130000,0.640000,1,95,0.845022,94.759094,0.845022,94.759094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.793449,19.616781,89.729083,98.153299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549666,1.406963,0.176269,0.013055,0.500281,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.969631,tube-mpc,0,-126.340000,54.885000,2.990459,-5.943650,3.130000,-6.185000,-0.139541,0.241350,33.818734,-11.130602,3.933829,-11.130602,33.818734,0.100000,0.800000,8,59,7.522355,59.154332,7.522355,59.154332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.056646,20.454228,92.541985,103.184581,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541670,1.406084,0.176856,0.012498,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.979758,tube-mpc,0,-126.340000,54.885000,3.330404,-6.035873,3.470000,-6.275000,-0.139596,0.239127,32.781911,-6.739351,3.933829,-6.739351,32.781911,0.110000,0.720000,16,31,15.550457,30.718110,15.550457,30.718110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.375777,23.566137,89.517015,105.892344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563858,1.413382,0.176441,0.015347,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.989600,tube-mpc,0,-126.340000,54.885000,3.659479,-6.123640,3.470000,-6.335000,0.189479,0.211360,32.781911,-6.739351,3.201954,-3.994819,30.952223,0.120000,0.540000,43,46,42.666571,45.530022,42.666571,45.530022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.131482,27.036229,84.800332,103.426843,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.525810,1.438320,0.162716,0.014574,0.500266,1,1,0,6,1,1,0,0,0,0,1,1,0,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.009842,0.000000,0.000000,0.000000
16.999696,tube-mpc,0,-126.340000,54.885000,3.995203,-6.211557,4.120000,-6.375000,-0.124797,0.163443,30.586285,-4.970653,3.811850,-4.970653,30.586285,0.190000,0.480000,24,35,24.029278,35.253177,24.029278,35.253177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.414060,26.669747,74.014228,89.940759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556230,1.409443,0.176027,0.014004,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.009686,tube-mpc,0,-126.340000,54.885000,4.325065,-6.296239,4.440000,-6.445000,-0.114935,0.148761,30.769254,-6.800341,3.445913,-6.800341,30.769254,0.220000,0.400000,15,58,14.877867,58.168849,14.877867,58.168849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.321079,26.691198,90.716791,101.776749,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557464,1.406041,0.131632,0.013194,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.019756,tube-mpc,0,-126.340000,54.885000,4.654760,-6.379083,4.760000,-6.525000,-0.105240,0.145917,31.135192,-10.093779,3.628881,-10.093779,31.135192,0.240000,0.460000,5,83,4.704100,83.221232,4.704100,83.221232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.572824,26.933459,85.946630,95.399805,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557824,1.410544,0.186370,0.014600,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.029676,tube-mpc,0,-126.340000,54.885000,4.976227,-6.458013,5.070000,-6.635000,-0.093773,0.176987,30.220348,-10.825654,3.750861,-10.825654,30.220348,0.210000,0.620000,12,82,12.415449,81.812056,12.415449,81.812056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.536965,26.757667,84.281079,93.783375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548141,1.406982,0.146449,0.014165,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.039689,tube-mpc,0,-126.340000,54.885000,5.296985,-6.534825,5.370000,-6.725000,-0.073015,0.190175,28.512639,-7.715185,3.811850,-7.715185,28.512639,0.150000,0.780000,34,46,33.586420,46.190457,33.586420,46.190457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.179071,27.116639,83.876569,96.220372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550817,1.406247,0.148399,0.016540,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.049770,tube-mpc,0,-126.340000,54.885000,5.615639,-6.609072,5.660000,-6.775000,-0.044361,0.165928,27.780764,-3.323933,3.201954,-3.323933,27.780764,0.250000,0.610000,28,25,27.770013,24.894904,27.770013,24.894904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.373563,28.667993,82.831349,99.638672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567787,1.410557,0.186413,0.014514,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.059678,tube-mpc,0,-126.340000,54.885000,5.924191,-6.678859,5.940000,-6.805000,-0.015809,0.126141,27.414826,-2.653048,3.323933,-2.653048,27.414826,0.190000,0.470000,36,31,36.342359,30.768379,36.342359,30.768379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.337500,29.641289,91.987728,106.565465,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550488,1.406131,0.156036,0.020794,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.069683,tube-mpc,0,-126.340000,54.885000,6.230696,-6.745972,6.230000,-6.855000,0.000696,0.109028,27.963733,-5.153621,3.750861,-5.153621,27.963733,0.290000,0.350000,14,64,14.453494,64.147940,14.453494,64.147940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.476679,30.123723,89.093859,102.503260,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553865,1.406231,0.151310,0.018273,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.079772,tube-mpc,0,-126.340000,54.885000,6.534134,-6.810065,6.530000,-6.915000,0.004134,0.104935,29.122535,-7.715185,3.079975,-7.715185,29.122535,0.300000,0.450000,-5,81,-4.882463,80.673188,-4.882463,80.673188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.169972,28.398121,88.857624,96.440630,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566540,1.410674,0.188961,0.014858,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.089677,tube-mpc,0,-126.340000,54.885000,6.826194,-6.869364,6.830000,-6.985000,-0.003806,0.115636,29.610452,-7.837164,3.384923,-7.837164,29.610452,0.170000,0.630000,-1,71,-0.769812,70.673785,-0.769812,70.673785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.765487,27.266182,84.739670,95.213741,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551554,1.404765,0.145095,0.013714,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.099681,tube-mpc,0,-126.340000,54.885000,7.114864,-6.925467,7.130000,-7.045000,-0.015136,0.119533,28.756597,-3.872840,3.994819,-3.872840,28.756597,0.110000,0.700000,8,36,8.142593,35.539243,8.142593,35.539243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.856936,27.048037,80.096777,98.806117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552578,1.406519,0.137928,0.014834,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.109758,tube-mpc,0,-126.340000,54.885000,7.398878,-6.978008,7.420000,-7.065000,-0.021122,0.086992,27.841753,-0.701380,4.177788,-0.701380,27.841753,0.140000,0.530000,7,24,6.591783,24.188540,6.591783,24.188540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.356391,28.215380,83.863927,103.096950,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567254,1.409898,0.177056,0.014526,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.119684,tube-mpc,0,-126.340000,54.885000,7.671618,-7.025748,7.700000,-7.075000,-0.028382,0.049252,26.682951,-0.396432,3.323933,-0.396432,26.682951,0.110000,0.390000,13,34,13.014096,34.416103,13.014096,34.416103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.354033,28.899297,84.450535,104.882756,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549405,1.405057,0.134584,0.013426,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.129679,tube-mpc,0,-126.340000,54.885000,7.938936,-7.069697,7.980000,-7.095000,-0.041064,0.025303,25.768107,-3.201954,3.323933,-3.201954,25.768107,0.100000,0.340000,13,64,13.140780,64.282824,13.140780,64.282824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.851616,29.153664,83.511778,101.671885,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555769,1.404444,0.132818,0.012945,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.139619,tube-mpc,0,-126.340000,54.885000,8.197178,-7.109206,8.240000,-7.125000,-0.042822,0.015794,25.341180,-5.275601,3.567892,-5.275601,25.341180,0.130000,0.450000,4,76,4.194026,75.808088,4.194026,75.808088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.750100,28.213690,81.616062,96.979524,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562832,1.405656,0.138042,0.015003,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.149752,tube-mpc,0,-126.340000,54.885000,8.452323,-7.145086,8.490000,-7.175000,-0.037677,0.029914,24.365346,-4.909663,3.384923,-4.909663,24.365346,0.130000,0.610000,4,64,4.294360,64.310477,4.294360,64.310477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.901844,27.964361,82.747646,98.134886,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559146,1.410430,0.176213,0.014367,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.159680,tube-mpc,0,-126.340000,54.885000,8.694093,-7.175861,8.730000,-7.195000,-0.035907,0.019139,23.389512,-1.067318,3.079975,-1.067318,23.389512,0.110000,0.650000,9,32,8.592202,31.793127,8.592202,31.793127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.008666,27.857651,85.569794,99.116300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551620,1.407031,0.152938,0.022598,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.169753,tube-mpc,0,-126.340000,54.885000,8.930827,-7.202588,8.960000,-7.185000,-0.029173,-0.017588,21.071908,2.592058,2.226120,2.592058,21.071908,0.020000,0.510000,34,14,34.293237,14.098855,34.293237,14.098855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.692163,27.424847,87.590673,102.469507,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559071,1.409919,0.187713,0.014315,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.179682,tube-mpc,0,-126.340000,54.885000,9.155501,-7.224448,9.160000,-7.175000,-0.004499,-0.049448,19.181230,2.104141,1.982162,2.104141,19.181230,0.130000,0.320000,32,36,31.911457,35.841004,31.911457,35.841004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.017039,25.954616,84.969404,98.913101,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554937,1.404383,0.154589,0.017074,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.189682,tube-mpc,0,-126.340000,54.885000,9.372920,-7.241924,9.360000,-7.185000,0.012920,-0.056924,17.412531,-2.348100,2.165131,-2.348100,17.412531,0.220000,0.300000,27,79,26.912404,78.856124,26.912404,78.856124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.208287,24.273983,82.856974,99.816483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551738,1.405500,0.151937,0.018679,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.199758,tube-mpc,0,-126.340000,54.885000,9.582752,-7.254885,9.540000,-7.215000,0.042752,-0.039885,17.412531,-4.360757,2.165131,-4.360757,17.412531,0.260000,0.520000,14,83,14.161509,83.147547,14.161509,83.147547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.282168,21.338865,76.999902,91.584823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569466,1.409157,0.190532,0.015153,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.209681,tube-mpc,0,-126.340000,54.885000,9.780220,-7.263070,9.720000,-7.235000,0.060220,-0.028070,16.680656,-1.738204,2.653048,-1.738204,16.680656,0.230000,0.690000,17,52,16.958002,51.693673,16.958002,51.693673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.768241,19.992919,76.111862,89.500318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557797,1.413551,0.163016,0.022319,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.219683,tube-mpc,0,-126.340000,54.885000,9.969896,-7.266708,9.890000,-7.225000,0.079896,-0.041708,15.948781,2.287110,2.592058,2.287110,15.948781,0.210000,0.640000,20,25,20.346899,24.668747,20.346899,24.668747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.208361,19.801430,76.446581,88.531084,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552508,1.404734,0.144680,0.015775,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.229768,tube-mpc,0,-126.340000,54.885000,10.151517,-7.265685,10.050000,-7.195000,0.101517,-0.070685,14.728989,3.933829,1.860183,3.933829,14.728989,0.210000,0.440000,25,30,24.985633,29.721398,24.985633,29.721398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.076065,19.554126,76.929851,90.010279,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558290,1.409112,0.188114,0.015719,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.239683,tube-mpc,0,-126.340000,54.885000,10.320561,-7.260093,10.200000,-7.175000,0.120561,-0.085093,13.753155,2.409089,1.616224,2.409089,13.753155,0.230000,0.340000,24,54,23.608393,54.438591,23.608393,54.438591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.105056,18.292432,75.791689,86.057936,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551331,1.416411,0.151295,0.018440,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.249685,tube-mpc,0,-126.340000,54.885000,10.481453,-7.249865,10.340000,-7.165000,0.141453,-0.084865,13.143259,-0.457422,2.226120,-0.457422,13.143259,0.260000,0.420000,17,76,16.687698,75.960045,16.687698,75.960045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.404856,16.317884,71.445160,78.119086,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551446,1.403268,0.147711,0.013539,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.259688,tube-mpc,0,-126.340000,54.885000,10.632672,-7.235051,10.480000,-7.165000,0.152672,-0.070051,12.655342,-1.433256,1.982162,-1.433256,12.655342,0.220000,0.570000,17,77,17.074722,76.804999,17.074722,76.804999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.710803,14.215218,69.481723,77.535022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552457,1.403513,0.153831,0.019897,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.269682,tube-mpc,0,-126.340000,54.885000,10.774031,-7.215711,10.610000,-7.155000,0.164031,-0.060711,11.740498,0.762370,2.348100,0.762370,11.740498,0.210000,0.680000,19,54,18.905669,53.739512,18.905669,53.739512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.340871,12.195803,69.347226,75.042386,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552173,1.404444,0.134544,0.013628,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.279683,tube-mpc,0,-126.340000,54.885000,10.905790,-7.191858,10.720000,-7.135000,0.185790,-0.056858,10.642686,4.116798,1.128308,4.116798,10.642686,0.210000,0.640000,23,33,22.798018,33.154827,22.798018,33.154827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.647221,11.038398,69.953272,72.328136,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554446,1.402411,0.144562,0.012556,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.289760,tube-mpc,0,-126.340000,54.885000,11.028740,-7.163331,10.840000,-7.095000,0.188740,-0.068331,10.154769,4.848673,0.701380,4.848673,10.154769,0.230000,0.470000,17,44,16.651746,44.470258,16.651746,44.470258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.472550,10.872818,72.015584,76.580979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578211,1.407319,0.174080,0.014594,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.299682,tube-mpc,0,-126.340000,54.885000,11.140253,-7.130894,10.940000,-7.065000,0.200253,-0.065894,9.788831,2.653048,1.006328,2.653048,9.788831,0.220000,0.430000,13,71,12.517703,70.686887,12.517703,70.686887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.647494,10.170932,69.364703,71.307701,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550982,1.403006,0.136568,0.014709,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.309691,tube-mpc,0,-126.340000,54.885000,11.243194,-7.093878,11.040000,-7.035000,0.203194,-0.058878,8.691018,0.884349,1.799193,0.884349,8.691018,0.190000,0.530000,17,82,16.562213,81.843330,16.562213,81.843330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.693877,7.898234,66.827114,71.655442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552582,1.402334,0.144198,0.013128,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.319760,tube-mpc,0,-126.340000,54.885000,11.337182,-7.052366,11.130000,-7.025000,0.207182,-0.027366,7.349247,1.799193,1.738204,1.799193,7.349247,0.170000,0.680000,23,68,22.838436,67.928566,22.838436,67.928566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.902348,4.713123,66.442403,71.990537,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559069,1.405395,0.190877,0.013279,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.329684,tube-mpc,0,-126.340000,54.885000,11.420539,-7.007342,11.200000,-6.985000,0.220539,-0.022342,6.434403,4.665705,1.555235,4.665705,6.434403,0.190000,0.700000,22,46,22.441081,45.913706,22.441081,45.913706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.668751,2.497500,66.711570,70.259705,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554726,1.470613,0.169341,0.017096,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.339761,tube-mpc,0,-126.340000,54.885000,11.495875,-6.957555,11.270000,-6.935000,0.225875,-0.022555,6.129455,5.763517,0.884349,5.763517,6.129455,0.210000,0.590000,15,49,15.378280,49.241493,15.378280,49.241493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.446895,2.162750,66.794353,68.739407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558582,1.405068,0.169961,0.015720,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.349757,tube-mpc,0,-126.340000,54.885000,11.561515,-6.904206,11.340000,-6.895000,0.221515,-0.009206,5.092632,4.543725,0.457422,4.543725,5.092632,0.200000,0.520000,17,70,16.667311,70.481548,16.667311,70.481548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.822594,1.717725,62.877649,65.906466,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557098,1.405382,0.175518,0.014754,0.500157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.359687,tube-mpc,0,-126.340000,54.885000,11.617910,-6.847422,11.400000,-6.855000,0.217910,0.007578,5.641538,3.079975,0.823360,3.079975,5.641538,0.180000,0.580000,6,83,5.966014,82.681030,5.966014,82.681030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.972914,-0.365138,60.111523,64.929860,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555490,1.400989,0.155605,0.019253,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.369685,tube-mpc,0,-126.340000,54.885000,11.666007,-6.786553,11.460000,-6.815000,0.206007,0.028447,4.665705,2.287110,0.823360,2.287110,4.665705,0.150000,0.720000,9,82,8.572931,82.107587,8.572931,82.107587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.186951,-2.363346,59.126226,66.134509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551315,1.401244,0.146508,0.012376,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.379769,tube-mpc,0,-126.340000,54.885000,11.705909,-6.721515,11.500000,-6.785000,0.205909,0.063485,3.872840,3.750861,0.823360,3.750861,3.872840,0.130000,0.750000,11,74,11.243877,73.704275,11.243877,73.704275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.478339,-4.361110,59.227787,65.035881,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566020,1.404995,0.187760,0.015753,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.389689,tube-mpc,0,-126.340000,54.885000,11.736939,-6.654093,11.540000,-6.725000,0.196939,0.070907,2.348100,6.922320,1.128308,6.922320,2.348100,0.120000,0.760000,19,50,19.181702,50.068338,19.181702,50.068338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.304702,-6.546758,58.375833,64.555539,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552813,1.401176,0.133489,0.013652,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.399693,tube-mpc,0,-126.340000,54.885000,11.760208,-6.582780,11.560000,-6.645000,0.200208,0.062220,1.128308,7.654195,0.396432,7.654195,1.128308,0.130000,0.640000,23,56,22.956378,55.824371,22.956378,55.824371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.883536,-7.339471,60.745661,65.926852,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552360,1.405002,0.140615,0.017924,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.409750,tube-mpc,0,-126.340000,54.885000,11.775730,-6.507861,11.570000,-6.575000,0.205730,0.067139,0.274453,6.129455,0.701380,6.129455,0.274453,0.190000,0.570000,16,78,16.414092,78.073651,16.414092,78.073651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.015729,-8.524438,56.431241,63.050024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556184,1.404772,0.176119,0.014557,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.419681,tube-mpc,0,-126.340000,54.885000,11.783575,-6.430851,11.580000,-6.515000,0.203575,0.084149,0.152474,4.665705,0.457422,4.665705,0.152474,0.180000,0.650000,11,88,11.376106,87.873904,11.376106,87.873904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.216701,-10.626095,52.931510,63.792945,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551471,1.400416,0.156235,0.014650,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.429637,tube-mpc,0,-126.340000,54.885000,11.784247,-6.350758,11.590000,-6.475000,0.194247,0.124242,0.030495,3.811850,0.701380,3.811850,0.030495,0.160000,0.750000,7,92,7.465160,92.249582,7.465160,92.249582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.936428,-12.390671,52.480698,63.859560,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566144,1.571990,0.254832,0.021435,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.439634,tube-mpc,0,-126.340000,54.885000,11.777961,-6.267589,11.590000,-6.415000,0.187961,0.147411,-0.396432,5.946486,-0.152474,5.946486,-0.396432,0.130000,0.840000,9,71,9.145054,71.147499,9.145054,71.147499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.251071,-14.554626,53.280389,65.926896,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546420,1.435349,0.231360,0.022574,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.449639,tube-mpc,0,-126.340000,54.885000,11.764978,-6.181734,11.580000,-6.335000,0.184978,0.153266,-2.287110,8.447060,-0.457422,8.447060,-2.287110,0.110000,0.790000,24,57,23.549698,56.990167,23.549698,56.990167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.492677,-15.863720,55.426773,67.291208,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.721452,1.484536,0.212020,0.018263,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.459603,tube-mpc,0,-126.340000,54.885000,11.745697,-6.093776,11.570000,-6.235000,0.175697,0.141224,-2.531068,9.361904,0.213464,9.361904,-2.531068,0.150000,0.680000,16,60,16.005699,59.514831,16.005699,59.514831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.184871,-17.233917,56.323695,67.337302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546792,1.685007,0.248006,0.027282,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.469937,tube-mpc,0,-126.340000,54.885000,11.719337,-6.000144,11.550000,-6.145000,0.169337,0.144856,-2.714037,8.691018,0.396432,8.691018,-2.714037,0.180000,0.610000,8,74,7.749702,73.657824,7.749702,73.657824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.275510,-18.876407,54.082696,69.634598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.616987,1.481896,0.200074,0.017777,0.500326,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.479604,tube-mpc,0,-126.340000,54.885000,11.689117,-5.910478,11.530000,-6.075000,0.159117,0.164522,-1.616224,6.251434,0.152474,6.251434,-1.616224,0.150000,0.670000,-4,92,-4.487403,92.081378,-4.487403,92.081378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.785198,-19.613385,51.501183,66.374272,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551066,1.791108,0.254999,0.040733,0.500906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.489609,tube-mpc,0,-126.340000,54.885000,11.652497,-5.815717,11.520000,-6.005000,0.132497,0.189283,-2.104141,5.702528,0.091484,5.702528,-2.104141,0.100000,0.760000,-1,93,-1.380493,93.169987,-1.380493,93.169987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.733929,-20.603983,52.323399,69.393347,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555220,1.462130,0.226850,0.018082,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.499603,tube-mpc,0,-126.340000,54.885000,11.610813,-5.719223,11.500000,-5.935000,0.110813,0.215777,-2.226120,6.983309,-0.457422,6.983309,-2.226120,0.070000,0.840000,-2,79,-1.772055,79.230336,-1.772055,79.230336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.769136,-21.816772,54.012871,69.433833,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552733,1.427013,0.218023,0.026647,0.500315,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.509625,tube-mpc,0,-126.340000,54.885000,11.564221,-5.620775,11.480000,-5.845000,0.084221,0.224225,-3.506902,10.276748,-0.335443,10.276748,-3.506902,0.060000,0.830000,6,55,5.825972,54.617848,5.825972,54.617848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.495651,-23.094374,54.999854,71.333035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556461,1.406207,0.163859,0.013482,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.519693,tube-mpc,0,-126.340000,54.885000,11.512923,-5.520344,11.450000,-5.725000,0.062923,0.204656,-3.506902,11.862478,0.091484,11.862478,-3.506902,0.040000,0.680000,5,53,4.595178,53.291975,4.595178,53.291975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.924157,-23.638326,57.649379,72.957546,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554035,1.403997,0.129984,0.013030,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.529687,tube-mpc,0,-126.340000,54.885000,11.457877,-5.419278,11.420000,-5.605000,0.037877,0.185722,-4.543725,10.825654,0.396432,10.825654,-4.543725,0.050000,0.580000,7,70,6.977254,70.115873,6.977254,70.115873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.183391,-24.032090,53.854877,70.891982,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552081,1.398267,0.132969,0.012959,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.539677,tube-mpc,0,-126.340000,54.885000,11.399078,-5.317040,11.380000,-5.505000,0.019078,0.187960,-4.238777,8.691018,0.152474,8.691018,-4.238777,0.060000,0.620000,-2,86,-1.871483,85.702130,-1.871483,85.702130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.376626,-24.665586,48.881515,66.488235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553399,1.399525,0.150117,0.013766,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.549688,tube-mpc,0,-126.340000,54.885000,11.336706,-5.213536,11.350000,-5.425000,-0.013294,0.211464,-3.994819,6.556382,-0.213464,6.556382,-3.994819,0.050000,0.720000,-9,98,-9.326516,97.635437,-9.326516,97.635437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.269483,-24.763010,47.964756,67.079912,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551802,1.397928,0.160427,0.016248,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.559680,tube-mpc,0,-126.340000,54.885000,11.271323,-5.109306,11.310000,-5.335000,-0.038677,0.225694,-4.360757,8.264091,-0.457422,8.264091,-4.360757,0.030000,0.840000,-8,75,-7.934882,75.231538,-7.934882,75.231538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.126378,-25.358602,48.141744,68.683497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559764,1.414210,0.192067,0.013883,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.569683,tube-mpc,0,-126.340000,54.885000,11.203078,-5.004213,11.270000,-5.235000,-0.066922,0.230787,-4.116798,11.557530,0.640391,11.557530,-4.116798,0.010000,0.810000,-10,51,-10.461797,50.720594,-10.461797,50.720594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.753759,-25.182520,51.333108,69.630302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554884,1.399804,0.133294,0.012820,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.579757,tube-mpc,0,-126.340000,54.885000,11.131834,-4.897736,11.230000,-5.095000,-0.098166,0.197264,-4.604715,13.997114,-0.579401,13.997114,-4.604715,0.000000,0.660000,-8,40,-8.157510,40.440510,-8.157510,40.440510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.169321,-24.345796,52.945150,71.411142,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561756,1.408288,0.173491,0.014956,0.500157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.589763,tube-mpc,0,-126.340000,54.885000,11.058894,-4.791497,11.190000,-4.975000,-0.131106,0.183503,-4.909663,11.618519,-0.945339,11.618519,-4.909663,-0.030000,0.530000,-6,70,-6.132374,70.215570,-6.132374,70.215570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.800039,-22.801284,53.670349,71.483412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559001,1.405809,0.176811,0.014867,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.599759,tube-mpc,0,-126.340000,54.885000,10.984172,-4.685025,11.140000,-4.865000,-0.155828,0.179975,-6.251434,7.959143,-0.518412,7.959143,-6.251434,-0.030000,0.560000,1,99,1.221010,98.908509,1.221010,98.908509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.755182,-22.444642,49.057013,69.539007,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560136,1.408643,0.202503,0.015855,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.609691,tube-mpc,0,-126.340000,54.885000,10.908379,-4.579017,11.090000,-4.795000,-0.181621,0.215983,-6.251434,6.739351,-0.152474,6.739351,-6.251434,-0.020000,0.720000,-3,99,-3.388864,99.082896,-3.388864,99.082896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.935288,-23.210462,46.631054,68.974958,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553170,1.398085,0.243068,0.014537,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.619788,tube-mpc,0,-126.340000,54.885000,10.830043,-4.471161,11.030000,-4.705000,-0.199957,0.233839,-6.556382,8.873987,-0.030495,8.873987,-6.556382,-0.010000,0.850000,-4,71,-3.919850,71.323112,-3.919850,71.323112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.859550,-23.613209,47.900887,72.247587,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580544,1.405995,0.253352,0.015925,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.629712,tube-mpc,0,-126.340000,54.885000,10.752069,-4.365189,10.970000,-4.585000,-0.217931,0.219811,-6.373413,12.777322,-0.213464,12.777322,-6.373413,-0.020000,0.830000,-5,38,-4.655983,38.228742,-4.655983,38.228742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.515364,-22.916652,50.163211,73.029858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548550,1.406635,0.179915,0.015777,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.639796,tube-mpc,0,-126.340000,54.885000,10.672110,-4.257656,10.910000,-4.445000,-0.237890,0.187344,-7.654195,14.667999,-0.091484,14.667999,-7.654195,-0.060000,0.670000,11,33,10.828439,32.576122,10.828439,32.576122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.148110,-21.589665,55.124606,75.223253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580592,1.405863,0.176550,0.014690,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.649759,tube-mpc,0,-126.340000,54.885000,10.592653,-4.151671,10.850000,-4.315000,-0.257347,0.163329,-7.166278,11.679509,-0.457422,11.679509,-7.166278,0.000000,0.430000,-2,76,-2.277415,75.960588,-2.277415,75.960588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.146441,-20.466106,53.740702,72.967585,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560251,1.405677,0.176723,0.014908,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.659758,tube-mpc,0,-126.340000,54.885000,10.512692,-4.045653,10.780000,-4.235000,-0.267308,0.189347,-7.410237,7.776174,-0.213464,7.776174,-7.410237,0.020000,0.540000,-6,102,-5.512720,102.169255,-5.512720,102.169255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.505541,-21.024816,51.061074,75.076111,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558632,1.406246,0.213164,0.015786,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.669683,tube-mpc,0,-126.340000,54.885000,10.433356,-3.940883,10.720000,-4.165000,-0.286644,0.224117,-7.410237,5.214611,-0.030495,5.214611,-7.410237,0.000000,0.790000,-6,104,-5.637575,104.386300,-5.637575,104.386300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.076861,-21.404953,51.862416,75.329351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551368,1.399499,0.255273,0.014907,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.679757,tube-mpc,0,-126.340000,54.885000,10.353083,-3.835097,10.660000,-4.075000,-0.306917,0.239903,-7.227268,7.776174,0.213464,7.776174,-7.227268,0.000000,0.910000,-8,73,-7.670831,73.467420,-7.670831,73.467420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.426004,-21.257086,53.032953,75.032503,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558800,1.405234,0.290150,0.014717,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.689759,tube-mpc,0,-126.340000,54.885000,10.273834,-3.730688,10.590000,-3.955000,-0.316166,0.224312,-7.166278,13.509197,0.274453,13.509197,-7.166278,-0.030000,0.860000,-2,28,-2.286456,27.506383,-2.286456,27.506383,0.000000,0.961037,0.000000,64.000000,0.000000,0.000000,66.589452,-20.226291,57.138450,75.923321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570419,1.405002,0.173517,0.014460,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.699760,tube-mpc,0,-126.340000,54.885000,10.195257,-3.627005,10.530000,-3.815000,-0.334743,0.187995,-8.203101,16.009771,-0.152474,16.009771,-8.203101,-0.030000,0.580000,8,26,7.842976,26.440691,7.842976,26.440691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.534420,-18.528354,63.628405,79.546091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559220,1.405219,0.178965,0.015954,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.709762,tube-mpc,0,-126.340000,54.885000,10.117511,-3.524091,10.460000,-3.685000,-0.342489,0.160909,-8.203101,12.350394,-0.213464,12.350394,-8.203101,0.010000,0.370000,3,71,2.967247,72.243480,2.967247,72.243480,0.000000,-0.802789,0.000000,64.000000,0.000000,0.000000,68.050880,-17.297860,61.097622,78.035274,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559458,1.404441,0.173738,0.014404,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.719685,tube-mpc,0,-126.340000,54.885000,10.041378,-3.422823,10.380000,-3.595000,-0.338622,0.172177,-8.203101,5.397580,-0.030495,5.397580,-8.203101,0.010000,0.470000,2,107,1.861536,106.750000,1.861536,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.778662,-16.515684,58.133277,77.100877,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554761,1.403281,0.185369,0.015279,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.729762,tube-mpc,0,-126.340000,54.885000,9.965229,-3.320881,10.320000,-3.535000,-0.354771,0.214119,-6.922320,3.689871,0.518412,3.689871,-6.922320,0.050000,0.730000,-16,107,-15.713185,106.750000,-15.713185,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.997594,-16.279525,60.543008,79.945384,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559079,1.405343,0.240660,0.015924,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.739751,tube-mpc,0,-126.340000,54.885000,9.891047,-3.220774,10.250000,-3.475000,-0.358953,0.254226,-7.044299,6.434403,0.091484,6.434403,-7.044299,0.020000,0.920000,-10,81,-10.238590,80.936505,-10.238590,80.936505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.359526,-14.817194,63.659774,82.043714,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557013,1.405840,0.235158,0.014456,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.749753,tube-mpc,0,-126.340000,54.885000,9.818198,-3.121526,10.190000,-3.375000,-0.371802,0.253474,-7.227268,11.740498,0.091484,11.740498,-7.227268,-0.020000,0.850000,-1,42,-0.877054,41.849345,-0.877054,41.849345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.200604,-13.354864,62.416142,79.232112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558872,1.406333,0.189295,0.014816,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.759761,tube-mpc,0,-126.340000,54.885000,9.746833,-3.023229,10.120000,-3.245000,-0.373167,0.221771,-8.142112,13.448207,-0.579401,13.448207,-8.142112,-0.030000,0.640000,11,41,11.371165,41.464089,11.371165,41.464089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.039773,-11.605248,65.429669,78.831882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558811,1.406926,0.175640,0.016282,0.500170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.769754,tube-mpc,0,-126.340000,54.885000,9.677200,-2.926118,10.040000,-3.115000,-0.362800,0.188882,-7.715185,12.289405,-0.701380,12.289405,-7.715185,0.020000,0.480000,4,62,4.427671,61.635771,4.427671,61.635771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.261153,-11.430516,60.174043,74.606586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558962,1.405391,0.174039,0.014776,0.500154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.779759,tube-mpc,0,-126.340000,54.885000,9.609192,-2.829955,9.970000,-3.025000,-0.360808,0.195045,-7.654195,6.922320,-0.152474,6.922320,-7.654195,-0.030000,0.610000,10,95,9.732057,94.552837,9.732057,94.552837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.870188,-11.000542,58.576695,73.548873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558384,1.404893,0.189838,0.015465,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.789755,tube-mpc,0,-126.340000,54.885000,9.543006,-2.734938,9.910000,-2.955000,-0.366994,0.220062,-7.044299,3.994819,0.274453,3.994819,-7.044299,-0.010000,0.740000,2,107,1.981778,106.749921,1.981778,106.749921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.919567,-11.304502,58.252275,73.686267,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559422,1.405008,0.217297,0.014551,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.799684,tube-mpc,0,-126.340000,54.885000,9.479067,-2.641629,9.850000,-2.905000,-0.370933,0.263371,-6.312424,4.299767,0.335443,4.299767,-6.312424,0.040000,0.880000,-10,98,-10.254466,98.399950,-10.254466,98.399950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.780729,-11.180556,60.204345,75.727084,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561662,1.744891,0.294640,0.031555,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.809605,tube-mpc,0,-126.340000,54.885000,9.416995,-2.549436,9.790000,-2.835000,-0.373005,0.285564,-6.373413,7.715185,-0.213464,7.715185,-6.373413,0.050000,0.940000,-9,66,-9.309251,65.979154,-9.309251,65.979154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.420478,-10.524688,59.916794,74.578277,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549858,1.507386,0.294284,0.020654,0.501107,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.819608,tube-mpc,0,-126.340000,54.885000,9.356275,-2.457536,9.740000,-2.735000,-0.383725,0.277464,-5.580549,11.435550,-0.457422,11.435550,-5.580549,0.040000,0.770000,-13,48,-12.620541,47.919418,-12.620541,47.919418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.263633,-9.343038,61.365671,73.609498,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571377,1.577221,0.240157,0.021530,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.829604,tube-mpc,0,-126.340000,54.885000,9.297464,-2.366725,9.690000,-2.615000,-0.392536,0.248275,-5.458569,11.313571,-0.213464,11.313571,-5.458569,0.000000,0.620000,-8,58,-7.643704,58.385947,-7.643704,58.385947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.154711,-8.291644,59.712557,73.501262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548834,1.728824,0.249590,0.028116,0.500717,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.839648,tube-mpc,0,-126.340000,54.885000,9.240254,-2.276502,9.630000,-2.515000,-0.389746,0.238498,-5.641538,8.264091,0.274453,8.264091,-5.641538,-0.070000,0.560000,4,88,4.143026,87.999889,4.143026,87.999889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.923254,-7.870033,53.403429,69.412742,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573650,1.452120,0.242229,0.020518,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.849604,tube-mpc,0,-126.340000,54.885000,9.185379,-2.188040,9.580000,-2.455000,-0.394621,0.266960,-5.885497,3.872840,-0.457422,3.872840,-5.885497,0.010000,0.630000,-4,107,-4.047839,106.750000,-4.047839,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.404534,-8.334640,52.262155,68.207047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552193,1.571365,0.290243,0.019750,0.500323,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.859618,tube-mpc,0,-126.340000,54.885000,9.131992,-2.099994,9.530000,-2.405000,-0.398008,0.305006,-5.275601,2.531068,0.213464,2.531068,-5.275601,-0.010000,0.850000,-7,107,-7.132054,106.750000,-7.132054,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.874030,-8.698917,56.591450,73.738369,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558756,1.409936,0.195679,0.012425,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.869685,tube-mpc,0,-126.340000,54.885000,9.080109,-2.012390,9.470000,-2.355000,-0.389891,0.342610,-5.824507,5.031642,-0.701380,5.031642,-5.824507,-0.020000,0.970000,1,88,1.250987,87.869285,1.250987,87.869285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.531824,-8.612085,57.338699,74.213928,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558630,1.405603,0.194434,0.013831,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.879707,tube-mpc,0,-126.340000,54.885000,9.030171,-1.926017,9.420000,-2.285000,-0.389829,0.358983,-6.373413,8.995966,0.152474,8.995966,-6.373413,0.000000,0.900000,7,62,6.505844,62.159879,6.505844,62.159879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.562160,-8.454440,58.388225,72.068722,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553808,1.426761,0.161599,0.013288,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.889759,tube-mpc,0,-126.340000,54.885000,8.981737,-1.840182,9.360000,-2.185000,-0.378263,0.344818,-6.129455,10.154769,0.030495,10.154769,-6.129455,0.020000,0.760000,5,63,4.899148,62.512574,4.899148,62.512574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.486942,-7.879015,60.072007,70.526197,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560175,1.409629,0.176239,0.014913,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.899763,tube-mpc,0,-126.340000,54.885000,8.935093,-1.755472,9.310000,-2.085000,-0.374907,0.329528,-4.909663,8.325081,-0.091484,8.325081,-4.909663,0.020000,0.670000,-5,84,-4.919059,83.950695,-4.919059,83.950695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.817437,-7.697691,56.121937,67.942242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561361,1.409268,0.187952,0.014170,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.909759,tube-mpc,0,-126.340000,54.885000,8.889954,-1.671485,9.260000,-2.015000,-0.370046,0.343515,-5.275601,5.580549,0.152474,5.580549,-5.275601,0.030000,0.710000,-3,105,-3.351303,105.149039,-3.351303,105.149039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.744010,-7.962077,54.463483,69.062301,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561141,1.410088,0.228343,0.015315,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.919755,tube-mpc,0,-126.340000,54.885000,8.846180,-1.588071,9.220000,-1.965000,-0.373820,0.376929,-4.238777,4.909663,0.335443,4.909663,-4.238777,0.020000,0.860000,-11,101,-11.152982,100.995329,-11.152982,100.995329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.894830,-8.983018,53.539876,71.036036,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560019,1.414640,0.295485,0.015446,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.929761,tube-mpc,0,-126.340000,54.885000,8.803627,-1.505076,9.180000,-1.905000,-0.376373,0.399924,-4.848673,5.031642,0.030495,5.031642,-4.848673,-0.010000,0.940000,-2,95,-2.231446,94.794988,-2.231446,94.794988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.446258,-8.439442,54.479272,70.804097,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561022,1.408663,0.238522,0.014922,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.939764,tube-mpc,0,-126.340000,54.885000,8.762240,-1.422532,9.150000,-1.835000,-0.387760,0.412468,-4.360757,8.020133,-0.030495,8.020133,-4.360757,-0.020000,0.940000,-4,71,-4.253081,71.293579,-4.253081,71.293579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.225215,-8.779866,52.996331,68.956996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559885,1.410579,0.215428,0.015850,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.949758,tube-mpc,0,-126.340000,54.885000,8.721915,-1.340386,9.110000,-1.745000,-0.388085,0.404614,-3.750861,10.093779,-0.274453,10.093779,-3.750861,-0.010000,0.820000,-10,63,-9.718128,63.490935,-9.718128,63.490935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.862835,-8.125523,55.455376,69.661151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560779,1.408255,0.176929,0.014729,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.959606,tube-mpc,0,-126.340000,54.885000,8.683067,-1.259693,9.080000,-1.655000,-0.396933,0.395307,-4.055809,8.752008,-0.091484,8.752008,-4.055809,-0.030000,0.710000,-6,84,-5.640403,83.637364,-5.640403,83.637364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.329885,-6.984313,53.178021,68.265433,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559437,1.436600,0.208166,0.024280,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.969608,tube-mpc,0,-126.340000,54.885000,8.644381,-1.177889,9.040000,-1.575000,-0.395619,0.397111,-4.177788,5.763517,0.213464,5.763517,-4.177788,-0.050000,0.730000,-3,107,-2.640465,106.749989,-2.640465,106.749989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.285153,-6.827146,49.317384,66.832840,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565763,1.615440,0.280860,0.016776,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.979611,tube-mpc,0,-126.340000,54.885000,8.606329,-1.096131,9.010000,-1.515000,-0.403671,0.418869,-3.994819,5.031642,0.213464,5.031642,-3.994819,-0.030000,0.890000,-8,103,-8.065752,102.984586,-8.065752,102.984586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.402378,-8.171195,50.835865,70.345827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565292,1.622650,0.304926,0.021182,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.989691,tube-mpc,0,-126.340000,54.885000,8.568501,-1.013721,8.980000,-1.455000,-0.411499,0.441279,-3.872840,6.617372,0.030495,6.617372,-3.872840,-0.030000,0.960000,-10,86,-10.020007,86.102079,-10.020007,86.102079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.905161,-8.367968,52.879943,71.304352,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566073,1.529462,0.308783,0.026280,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.999610,tube-mpc,0,-126.340000,54.885000,8.531636,-0.932491,8.940000,-1.375000,-0.408364,0.442509,-4.360757,9.117946,0.091484,9.117946,-4.360757,-0.070000,0.910000,0,70,0.116331,70.267532,0.116331,70.267532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.992792,-7.526559,52.474431,68.924974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.745971,1.477013,0.210859,0.024601,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial4_mpc-p.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,mpc-p,0,-126.340000,54.885000,0.000000,0.000000,-0.340000,-1.185000,0.340000,1.185000,-1.189297,-45.650717,-1.738204,-45.650717,-1.189297,-0.010000,-0.100000,45,109,70.000000,112.450000,70.000000,112.450000,-25.000000,-3.450000,0.000000,64.000000,0.000000,0.000000,-63.727552,76.421013,140.361175,179.410942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552014,1.416165,0.439046,0.015669,0.500570,1,1,0,8,1,0,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010072,mpc-p,0,-126.340000,54.885000,0.000046,0.000095,-0.340000,-1.715000,0.340046,1.715095,1.006328,-58.153586,-1.250287,-58.153586,1.006328,0.040000,0.370000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.993885,82.286869,135.147096,174.698370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542927,1.368298,0.213545,0.011509,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,1,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020211,mpc-p,0,-126.340000,54.885000,0.000209,0.000393,-0.310000,-2.325000,0.310209,2.325393,5.031642,-61.020097,-0.701380,-61.020097,5.031642,0.330000,0.830000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.220778,88.596726,134.469303,177.193013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548850,1.383300,0.493672,0.014173,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030081,mpc-p,0,-126.340000,54.885000,0.000511,0.000895,-0.230000,-2.895000,0.230511,2.895895,11.191592,-54.860147,-0.823360,-54.860147,11.191592,0.540000,0.960000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.631260,93.890529,137.219833,182.749165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565239,1.370772,0.539038,0.015100,0.500222,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040210,mpc-p,0,-126.340000,54.885000,0.000998,0.001641,-0.100000,-3.385000,0.100998,3.386641,18.327375,-45.589728,-0.640391,-45.589728,18.327375,0.640000,1.040000,25,112,-65.403971,112.450000,-65.403971,112.450000,90.403971,0.000000,0.000000,64.000000,0.000000,0.000000,-58.187477,97.754202,141.312876,187.764656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558348,1.383998,0.553703,0.014735,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050137,mpc-p,0,-126.340000,54.885000,0.001681,0.002614,0.100000,-3.775000,-0.098319,3.777614,23.267533,-34.001703,0.396432,-34.001703,23.267533,0.530000,1.060000,-20,112,-70.000000,112.450000,-70.000000,112.450000,50.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.916502,98.492851,145.258969,192.501878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556944,1.372741,0.285316,0.014886,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060210,mpc-p,0,-126.340000,54.885000,0.002609,0.003859,0.350000,-4.055000,-0.347391,4.058859,26.621961,-21.986752,1.494245,-21.986752,26.621961,0.210000,1.090000,-65,112,-70.000000,112.450000,-70.000000,112.450000,5.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.181237,97.699322,149.487634,195.976875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558463,1.381654,0.280453,0.018625,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070211,mpc-p,0,-126.340000,54.885000,0.003794,0.005364,0.620000,-4.225000,-0.616206,4.230364,25.951076,-10.032790,1.799193,-10.032790,25.951076,-0.010000,1.060000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.168815,94.829357,150.365448,194.186371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557498,1.385107,0.300785,0.014825,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,1,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080208,mpc-p,0,-126.340000,54.885000,0.005266,0.007147,0.870000,-4.265000,-0.864734,4.272147,22.962585,0.884349,1.921172,0.884349,22.962585,-0.240000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.939316,88.707442,162.039088,203.129533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557111,1.385598,0.461147,0.013993,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090212,mpc-p,0,-126.340000,54.885000,0.007051,0.009220,1.070000,-4.205000,-1.062949,4.214220,17.412531,11.862478,1.677214,11.862478,17.412531,-0.490000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.312078,77.612899,161.760627,197.244518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558346,1.399002,0.467010,0.015569,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100217,mpc-p,0,-126.340000,54.885000,0.009172,0.011591,1.110000,-4.035000,-1.100828,4.046591,9.422894,22.474668,1.555235,22.474668,9.422894,-0.580000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.095641,61.690467,155.391983,196.609457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557645,1.387954,0.522559,0.016800,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110214,mpc-p,0,-126.340000,54.885000,0.011647,0.014267,1.050000,-3.775000,-1.038353,3.789267,2.165131,31.623109,0.884349,31.623109,2.165131,-0.660000,1.080000,-25,112,-12.945306,112.449999,-12.945306,112.449999,-12.054694,0.000000,0.000000,64.000000,0.000000,0.000000,-29.677192,42.845217,144.933952,193.558750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556814,1.388735,0.679829,0.014227,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120135,mpc-p,0,-126.340000,54.885000,0.014474,0.017231,1.040000,-3.405000,-1.025526,3.422231,-5.214611,40.649570,0.823360,40.649570,-5.214611,-0.520000,1.060000,20,67,38.840833,17.895869,38.840833,17.895869,-18.840833,49.554129,0.000000,64.000000,0.000000,0.000000,-26.944498,23.896115,135.307388,185.980393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552037,1.380948,0.285494,0.014579,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130089,mpc-p,0,-126.340000,54.885000,0.017697,0.020521,0.980000,-2.945000,-0.962303,2.965521,-9.971800,47.297436,0.762370,47.297436,-9.971800,-0.190000,0.960000,47,22,46.849180,-64.014394,46.849180,-64.014394,0.000000,86.464393,0.000000,64.000000,0.000000,0.000000,-22.798264,6.729033,129.822237,184.929737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539859,1.382704,0.171792,0.013729,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140139,mpc-p,0,-126.340000,54.885000,0.021359,0.024168,0.890000,-2.455000,-0.868641,2.479168,-10.520706,47.846343,0.701380,47.846343,-10.520706,0.010000,0.620000,35,-23,34.515504,-78.080669,34.515504,-78.080669,0.000000,55.530668,0.000000,64.000000,0.000000,0.000000,-16.150036,-8.836092,129.774801,190.231037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554578,1.382957,0.163777,0.013727,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150137,mpc-p,0,-126.340000,54.885000,0.025421,0.028124,0.800000,-2.025000,-0.774579,2.053124,-10.337738,40.710559,0.213464,40.710559,-10.337738,0.090000,0.150000,25,-13,25.077581,-13.074198,25.077581,-13.074198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.866714,-21.596004,152.146226,207.442474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551575,1.385263,0.142022,0.015199,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160207,mpc-p,0,-126.340000,54.885000,0.029946,0.032445,0.730000,-1.715000,-0.700054,1.747445,-7.105289,26.438993,-0.030495,26.438993,-7.105289,0.210000,-0.010000,-20,32,-20.723908,93.595932,-20.723908,93.595932,0.801489,-61.670130,0.000000,64.000000,0.000000,0.000000,7.060517,-30.296994,169.767114,219.432054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557726,1.393494,0.182249,0.013932,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170146,mpc-p,0,-126.340000,54.885000,0.034844,0.037039,0.690000,-1.545000,-0.655156,1.582039,-3.811850,9.727842,-0.091484,9.727842,-3.811850,0.090000,0.050000,-39,77,-39.251997,112.450000,-39.251997,112.450000,0.000000,-35.524198,0.000000,64.000000,0.000000,0.000000,17.442342,-33.186450,182.360642,228.945550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556991,1.387283,0.184604,0.014405,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180214,mpc-p,0,-126.340000,54.885000,0.040252,0.042030,0.660000,-1.515000,-0.619748,1.557030,-2.043152,-3.018985,-0.152474,-3.018985,-2.043152,0.000000,0.400000,-36,112,-35.834845,112.450000,-35.834845,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.964428,-26.535927,196.767139,236.731460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558066,1.406479,0.233382,0.014081,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190209,mpc-p,0,-126.340000,54.885000,0.046065,0.047320,0.650000,-1.565000,-0.603935,1.612320,-1.860183,-9.178935,0.396432,-9.178935,-1.860183,-0.100000,0.740000,-25,112,-25.420191,112.450000,-25.420191,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.259219,-11.650708,193.239229,233.713686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558354,1.478148,0.324069,0.022785,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200086,mpc-p,0,-126.340000,54.885000,0.052244,0.052875,0.630000,-1.645000,-0.577756,1.697875,-2.470079,-8.447060,0.213464,-8.447060,-2.470079,-0.170000,0.940000,-14,112,-14.306349,112.450000,-14.306349,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.673753,5.289978,189.816439,240.513154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590450,1.393389,0.257976,0.014359,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210151,mpc-p,0,-126.340000,54.885000,0.058984,0.058869,0.610000,-1.695000,-0.551016,1.753869,-3.506902,-4.299767,-0.457422,-4.299767,-3.506902,-0.180000,1.040000,1,112,1.085961,112.450000,1.085961,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.217355,18.456431,188.230976,241.480809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554321,1.398617,0.246291,0.013915,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220205,mpc-p,0,-126.340000,54.885000,0.066157,0.065191,0.570000,-1.695000,-0.503843,1.760191,-4.421746,1.677214,-0.701380,1.677214,-4.421746,-0.130000,1.050000,12,112,11.830364,112.450000,11.830364,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.360124,25.726149,187.479345,239.760604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569681,1.644911,0.387908,0.046119,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230059,mpc-p,0,-126.340000,54.885000,0.073609,0.071708,0.540000,-1.655000,-0.466391,1.726708,-4.116798,6.983309,-0.274453,6.983309,-4.116798,-0.040000,1.070000,5,112,5.483967,112.450000,5.483967,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.831240,27.078159,185.535483,234.456615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560350,1.430555,0.304902,0.019972,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240120,mpc-p,0,-126.340000,54.885000,0.081636,0.078686,0.510000,-1.545000,-0.428364,1.623686,-3.506902,12.655342,0.823360,12.655342,-3.506902,-0.010000,1.090000,2,78,2.305717,78.204175,2.305717,78.204175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.176988,21.366544,182.752839,237.225134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.619319,1.605760,0.407006,0.036516,0.500886,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250128,mpc-p,0,-126.340000,54.885000,0.090027,0.085948,0.490000,-1.395000,-0.399973,1.480948,-1.921172,17.717479,1.128308,17.717479,-1.921172,0.010000,0.960000,-9,39,-9.497004,38.669073,-9.497004,38.669073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.295243,10.381103,176.037520,234.009005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618956,1.632877,0.298065,0.043394,0.501004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260067,mpc-p,0,-126.340000,54.885000,0.098747,0.093472,0.470000,-1.215000,-0.371253,1.308472,-0.945339,18.693313,-0.152474,18.693313,-0.945339,-0.010000,0.640000,-13,48,-13.420482,47.862188,-13.420482,47.862188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.400459,-2.438995,174.165080,233.071026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573807,1.584647,0.232017,0.020006,0.502283,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270090,mpc-p,0,-126.340000,54.885000,0.107914,0.101368,0.470000,-1.055000,-0.362086,1.156368,-0.396432,15.338885,0.152474,15.338885,-0.396432,-0.030000,0.520000,-17,79,-17.356925,78.879124,-17.356925,78.879124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.535508,-15.877606,168.245492,229.321313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.388989,1.794209,0.270136,0.040296,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280071,mpc-p,0,-126.340000,54.885000,0.117394,0.109536,0.480000,-0.935000,-0.362606,1.044536,0.335443,8.873987,0.030495,8.873987,0.335443,-0.060000,0.550000,-24,112,-24.340603,112.450000,-24.340603,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.240217,-26.340215,165.466982,225.921440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557455,1.442039,0.231350,0.020470,1.123511,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008383,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290067,mpc-p,0,-126.340000,54.885000,0.127219,0.118012,0.490000,-0.855000,-0.362781,0.973012,1.006328,6.251434,0.640391,6.251434,1.006328,-0.120000,0.800000,-27,112,-26.517922,112.450000,-26.517922,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.623053,-32.844987,160.055149,219.559427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569749,1.781136,0.490169,0.035373,0.515861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008405,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300076,mpc-p,0,-126.340000,54.885000,0.137363,0.126790,0.500000,-0.765000,-0.362637,0.891790,0.274453,8.081122,1.128308,8.081122,0.274453,-0.170000,1.080000,-16,75,-15.986306,75.157360,-15.986306,75.157360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.477787,-36.339688,157.590685,216.508301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573387,1.683178,0.379166,0.037485,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.311464,mpc-p,0,-126.340000,54.885000,0.149243,0.137124,0.500000,-0.635000,-0.350757,0.772124,0.274453,8.081122,0.518412,13.021280,-1.555235,-0.180000,0.880000,-14,81,-14.052132,81.087306,-14.052132,81.087306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.336958,-37.097917,156.569563,213.011335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596684,1.786676,0.260969,0.032517,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320066,mpc-p,0,-126.340000,54.885000,0.158434,0.145169,0.480000,-0.515000,-0.321566,0.660169,-2.714037,14.119093,0.396432,14.119093,-2.714037,-0.160000,0.780000,12,36,12.207469,33.857213,12.207469,33.857213,0.000000,2.230093,0.000000,64.000000,0.000000,0.000000,32.250776,-42.271543,146.780399,206.760136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564095,1.872637,0.272214,0.044978,0.500873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330082,mpc-p,0,-126.340000,54.885000,0.169340,0.154787,0.460000,-0.375000,-0.290660,0.529787,-2.348100,14.607010,-0.152474,14.607010,-2.348100,-0.070000,0.610000,1,33,1.004334,32.754447,1.004334,32.754447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.993273,-45.739473,147.746243,201.770809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618496,1.943226,0.241356,0.047817,0.509624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008374,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340077,mpc-p,0,-126.340000,54.885000,0.180415,0.164650,0.450000,-0.255000,-0.269585,0.419650,-2.592058,9.544873,0.091484,9.544873,-2.592058,-0.030000,0.430000,-5,78,-5.249460,81.655457,-5.249460,81.655457,0.000000,-3.901010,0.000000,64.000000,0.000000,0.000000,42.928924,-48.362074,160.244593,209.375447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569431,1.424797,0.171993,0.013381,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350075,mpc-p,0,-126.340000,54.885000,0.191650,0.174770,0.440000,-0.195000,-0.248350,0.369770,-1.250287,3.079975,0.396432,3.079975,-1.250287,-0.040000,0.550000,-19,112,-19.053063,112.450000,-19.053063,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.244782,-48.248566,166.543553,210.052417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557303,1.486518,0.189354,0.012769,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360081,mpc-p,0,-126.340000,54.885000,0.203018,0.185148,0.440000,-0.175000,-0.236982,0.360148,-0.030495,0.152474,0.335443,0.152474,-0.030495,-0.060000,0.810000,-30,112,-29.880849,112.450000,-29.880849,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.252097,-43.553010,172.807349,209.973673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559356,1.422065,0.217641,0.012678,0.501370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370070,mpc-p,0,-126.340000,54.885000,0.214456,0.195751,0.440000,-0.155000,-0.225544,0.350751,0.274453,2.348100,-0.091484,2.348100,0.274453,-0.140000,0.960000,-22,83,-21.581691,83.494684,-21.581691,83.494684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.783398,-36.829285,173.920583,210.156427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552048,1.403504,0.181583,0.011032,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380073,mpc-p,0,-126.340000,54.885000,0.225963,0.206602,0.440000,-0.095000,-0.214037,0.301602,-0.884349,6.800341,-0.396432,6.800341,-0.884349,-0.170000,0.920000,-3,43,-2.917667,42.988538,-2.917667,42.988538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.871035,-32.228332,168.760090,210.198755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555475,1.405069,0.138692,0.011704,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390068,mpc-p,0,-126.340000,54.885000,0.237479,0.217674,0.430000,-0.015000,-0.192521,0.232674,-2.043152,8.873987,0.091484,8.873987,-2.043152,-0.130000,0.700000,9,37,8.826404,37.410060,8.826404,37.410060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.498946,-30.121256,160.269325,204.866518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551967,1.410649,0.120293,0.011504,0.500227,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400085,mpc-p,0,-126.340000,54.885000,0.249000,0.228993,0.420000,0.055000,-0.171000,0.173993,-1.799193,5.946486,0.274453,5.946486,-1.799193,-0.060000,0.480000,2,76,2.077986,75.968540,2.077986,75.968540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.033737,-29.444949,161.411132,207.202945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551985,1.414794,0.143102,0.011446,0.502592,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410083,mpc-p,0,-126.340000,54.885000,0.260441,0.240506,0.410000,0.085000,-0.149559,0.155506,-0.701380,0.701380,0.335443,0.701380,-0.701380,-0.030000,0.570000,-11,110,-10.859110,110.381231,-10.859110,110.381231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.908042,-28.552327,163.031654,206.974364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560882,1.412546,0.175080,0.011722,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420217,mpc-p,0,-126.340000,54.885000,0.271944,0.252391,0.420000,0.085000,-0.148056,0.167391,0.213464,-2.043152,-0.152474,-2.043152,0.213464,-0.020000,0.800000,-22,112,-21.527578,112.414234,-21.527578,112.414234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.886503,-24.476242,162.233659,201.729141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558611,1.420168,0.314827,0.015178,0.500319,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430082,mpc-p,0,-126.340000,54.885000,0.283012,0.264161,0.430000,0.085000,-0.146988,0.179161,0.701380,0.152474,0.823360,0.152474,0.701380,-0.090000,0.980000,-16,77,-15.840848,76.546134,-15.840848,76.546134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.507159,-18.952943,157.574556,197.440111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558037,1.409626,0.240683,0.013607,0.500462,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440082,mpc-p,0,-126.340000,54.885000,0.294067,0.276292,0.440000,0.115000,-0.145933,0.161292,0.274453,4.726694,0.152474,4.726694,0.274453,-0.110000,0.900000,-5,42,-5.299988,42.214087,-5.299988,42.214087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.301443,-16.234366,141.017298,184.500030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561204,1.411939,0.148982,0.013607,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450072,mpc-p,0,-126.340000,54.885000,0.304908,0.288604,0.440000,0.175000,-0.135092,0.113604,-0.152474,6.800341,-0.213464,6.800341,-0.152474,-0.100000,0.630000,2,46,2.222743,46.194788,2.222743,46.194788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.840941,-19.794865,101.672210,143.462600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544214,1.411010,0.133048,0.011537,0.500482,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460070,mpc-p,0,-126.340000,54.885000,0.315523,0.301117,0.440000,0.225000,-0.124477,0.076117,0.030495,3.811850,-0.518412,3.811850,0.030495,-0.060000,0.490000,-2,83,-1.999992,82.657308,-1.999992,82.657308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.765374,-24.035969,62.933214,92.473334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555032,1.428911,0.137071,0.012709,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470081,mpc-p,0,-126.340000,54.885000,0.325884,0.313834,0.450000,0.235000,-0.124116,0.078834,0.335443,-1.860183,-0.396432,-1.860183,0.335443,-0.030000,0.610000,-9,112,-8.629393,112.450000,-8.629393,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.826273,-26.235479,53.161505,82.166415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558911,1.409861,0.196544,0.012747,0.500373,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480210,mpc-p,0,-126.340000,54.885000,0.336058,0.326888,0.450000,0.225000,-0.113942,0.101888,-0.274453,-1.860183,0.396432,-1.860183,-0.274453,-0.040000,0.860000,-1,103,-0.749723,102.656764,-0.749723,102.656764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.239639,-29.647930,56.220768,89.196794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556306,1.415097,0.235600,0.013824,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490072,mpc-p,0,-126.340000,54.885000,0.345638,0.339776,0.460000,0.235000,-0.114362,0.104776,0.274453,1.128308,0.701380,1.128308,0.274453,-0.050000,0.960000,-1,70,-1.297388,69.651543,-1.297388,69.651543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.967383,-32.509343,60.094205,92.470606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552860,1.406105,0.192444,0.013071,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500073,mpc-p,0,-126.340000,54.885000,0.354995,0.353023,0.460000,0.275000,-0.105005,0.078023,-0.091484,4.726694,0.213464,4.726694,-0.091484,-0.020000,0.860000,1,46,1.399865,46.180836,1.399865,46.180836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.529152,-34.104703,62.391616,89.869373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560826,1.408836,0.141240,0.013713,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510209,mpc-p,0,-126.340000,54.885000,0.364087,0.366631,0.470000,0.325000,-0.105913,0.041631,-0.091484,5.458569,-0.335443,5.458569,-0.091484,-0.010000,0.610000,2,60,2.008011,59.551945,2.008011,59.551945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.052745,-34.714966,62.177526,86.857099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556319,1.412957,0.172272,0.016698,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520206,mpc-p,0,-126.340000,54.885000,0.372641,0.380228,0.480000,0.365000,-0.107359,0.015228,0.701380,3.079975,-0.518412,3.079975,0.701380,0.000000,0.570000,-6,82,-5.938541,81.835026,-5.938541,81.835026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.805385,-36.178621,52.529721,79.414166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555745,1.412118,0.173726,0.015404,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530071,mpc-p,0,-126.340000,54.885000,0.380661,0.393817,0.490000,0.375000,-0.109339,0.018817,0.640391,0.335443,0.091484,0.335443,0.640391,0.000000,0.670000,-7,97,-7.120360,97.186293,-7.120360,97.186293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.595732,-37.844571,46.357769,75.378104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592210,1.407890,0.157101,0.015827,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540209,mpc-p,0,-126.340000,54.885000,0.388448,0.407960,0.500000,0.385000,-0.111552,0.022960,1.067318,-1.128308,0.274453,-1.128308,1.067318,-0.030000,0.770000,-8,101,-7.876305,101.414698,-7.876305,101.414698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.335141,-39.360576,45.062827,73.984246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555655,1.408953,0.197843,0.013727,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550211,mpc-p,0,-126.340000,54.885000,0.395662,0.422089,0.510000,0.395000,-0.114338,0.027089,0.274453,1.921172,0.640391,1.921172,0.274453,-0.030000,0.860000,-1,70,-0.634151,69.652600,-0.634151,69.652600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.907933,-41.623906,45.332771,74.781543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556925,1.409648,0.226265,0.015412,0.500175,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560072,mpc-p,0,-126.340000,54.885000,0.402307,0.436190,0.520000,0.425000,-0.117693,0.011190,0.274453,4.360757,-0.457422,4.360757,0.274453,-0.040000,0.820000,2,51,1.929580,50.850749,1.929580,50.850749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.377646,-42.090196,51.340344,75.809050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553581,1.404459,0.144015,0.014519,0.500188,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570209,mpc-p,0,-126.340000,54.885000,0.408644,0.450865,0.530000,0.485000,-0.121356,-0.034135,-0.152474,5.824507,-0.701380,5.824507,-0.152474,-0.020000,0.630000,4,52,3.932581,51.818637,3.932581,51.818637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.754535,-41.758352,50.326019,72.630110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558380,1.409072,0.174317,0.014311,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580209,mpc-p,0,-126.340000,54.885000,0.414399,0.465521,0.530000,0.515000,-0.115601,-0.049479,-0.457422,2.653048,-0.640391,2.653048,-0.457422,-0.010000,0.550000,5,84,5.125482,83.716020,5.125482,83.716020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.584160,-40.138639,47.391372,67.328377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556811,1.408075,0.174006,0.013836,0.500272,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590073,mpc-p,0,-126.340000,54.885000,0.419590,0.480153,0.530000,0.535000,-0.110410,-0.054847,-0.091484,-0.762370,0.518412,-0.762370,-0.091484,0.010000,0.640000,-1,104,-0.982682,104.054525,-0.982682,104.054525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.387437,-39.395852,43.230968,64.702569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562247,1.401648,0.177056,0.017677,0.500254,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600207,mpc-p,0,-126.340000,54.885000,0.424421,0.495368,0.540000,0.535000,-0.115579,-0.039632,0.213464,-1.006328,0.335443,-1.006328,0.213464,0.010000,0.830000,-5,91,-4.846462,91.026835,-4.846462,91.026835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.086461,-40.218990,44.087956,70.024337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556108,1.404135,0.225112,0.014665,0.500456,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610210,mpc-p,0,-126.340000,54.885000,0.428697,0.510572,0.550000,0.545000,-0.121303,-0.034428,-0.030495,2.531068,0.152474,2.531068,-0.030495,0.000000,0.970000,-2,49,-1.547327,49.335707,-1.547327,49.335707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.317127,-41.250469,44.703753,70.010617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554061,1.406830,0.185618,0.014110,0.500173,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620082,mpc-p,0,-126.340000,54.885000,0.432443,0.525758,0.550000,0.575000,-0.117557,-0.049242,-0.640391,4.177788,-0.030495,4.177788,-0.640391,-0.010000,0.720000,7,55,6.633899,55.177024,6.633899,55.177024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.113059,-39.155479,53.926917,72.334913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577857,1.403775,0.173139,0.013982,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630211,mpc-p,0,-126.340000,54.885000,0.435811,0.541531,0.560000,0.595000,-0.124189,-0.053469,-0.762370,2.104141,0.213464,2.104141,-0.762370,0.010000,0.580000,5,85,5.421833,84.716940,5.421833,84.716940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.639310,-37.139682,48.508201,65.349919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554181,1.445050,0.190559,0.022067,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640068,mpc-p,0,-126.340000,54.885000,0.438642,0.557067,0.560000,0.605000,-0.121358,-0.047933,-0.274453,-1.372266,-0.152474,-1.372266,-0.274453,0.010000,0.700000,0,104,0.481408,103.957762,0.481408,103.957762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.380364,-36.869506,43.206233,64.644103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568101,1.445399,0.223337,0.020350,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650057,mpc-p,0,-126.340000,54.885000,0.441080,0.573002,0.570000,0.605000,-0.128920,-0.031998,0.152474,-0.945339,0.518412,-0.945339,0.152474,0.020000,0.810000,-6,93,-5.680596,93.041484,-5.680596,93.041484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.334346,-38.163701,43.594085,69.353067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564861,1.794628,0.337444,0.036653,0.500829,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660062,mpc-p,0,-126.340000,54.885000,0.443111,0.589155,0.570000,0.625000,-0.126889,-0.035845,-0.213464,2.287110,0.823360,2.287110,-0.213464,0.010000,0.880000,-1,60,-1.118944,59.775076,-1.118944,59.775076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.117863,-39.514458,43.337821,68.506251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550217,1.569773,0.230700,0.021206,0.500481,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670060,mpc-p,0,-126.340000,54.885000,0.444758,0.605496,0.570000,0.665000,-0.125242,-0.059504,-0.091484,5.275601,0.701380,5.275601,-0.091484,0.000000,0.750000,1,44,0.654951,43.834421,0.654951,43.834421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.922927,-39.152138,49.094272,69.207961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565994,1.672462,0.225456,0.029336,0.500517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680059,mpc-p,0,-126.340000,54.885000,0.446055,0.622037,0.580000,0.705000,-0.133945,-0.082963,-0.640391,4.238777,-0.274453,4.238777,-0.640391,0.010000,0.570000,3,66,3.322227,66.002609,3.322227,66.002609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.621143,-37.177092,50.224742,67.504122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578544,1.524123,0.216917,0.027946,0.500826,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690098,mpc-p,0,-126.340000,54.885000,0.447038,0.638844,0.580000,0.735000,-0.132962,-0.096156,-0.091484,1.372266,-0.640391,1.372266,-0.091484,0.020000,0.590000,-3,87,-3.155390,87.345318,-3.155390,87.345318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.573094,-36.047703,42.938862,60.999247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556638,1.420713,0.176983,0.014160,0.500168,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700141,mpc-p,0,-126.340000,54.885000,0.447743,0.655863,0.580000,0.735000,-0.132257,-0.079137,-0.213464,-2.104141,0.274453,-2.104141,-0.213464,0.010000,0.720000,-3,106,-2.853412,106.180927,-2.853412,106.180927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.402125,-35.506232,41.287953,62.721876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552103,1.394358,0.170509,0.012256,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710073,mpc-p,0,-126.340000,54.885000,0.448209,0.672893,0.580000,0.725000,-0.131791,-0.052107,-0.518412,-1.250287,1.128308,-1.250287,-0.518412,0.010000,0.870000,0,89,-0.332209,89.080840,-0.332209,89.080840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.600298,-36.437365,42.955142,67.262049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562718,1.467882,0.191897,0.014529,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720211,mpc-p,0,-126.340000,54.885000,0.448493,0.690482,0.580000,0.735000,-0.131507,-0.044518,-0.701380,1.677214,0.274453,1.677214,-0.701380,0.000000,0.890000,4,63,3.757361,63.326981,3.757361,63.326981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.861721,-36.816410,45.252018,66.524712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558832,1.406264,0.187091,0.014335,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730217,mpc-p,0,-126.340000,54.885000,0.448635,0.708047,0.580000,0.775000,-0.131365,-0.066953,-1.006328,4.421746,-0.152474,4.421746,-1.006328,0.010000,0.760000,7,50,6.889912,49.744731,6.889912,49.744731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.080307,-36.202581,47.431731,64.897778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559311,1.402935,0.178329,0.016173,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740086,mpc-p,0,-126.340000,54.885000,0.448693,0.725567,0.570000,0.815000,-0.121307,-0.089433,-1.067318,4.299767,-0.396432,4.299767,-1.067318,0.020000,0.620000,8,61,7.819974,61.081505,7.819974,61.081505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.126850,-34.937339,47.147921,63.492633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578611,1.406882,0.175750,0.015644,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750210,mpc-p,0,-126.340000,54.885000,0.448723,0.743742,0.570000,0.835000,-0.121277,-0.091258,-0.945339,0.823360,-0.030495,0.823360,-0.945339,0.030000,0.590000,5,92,4.843942,92.472679,4.843942,92.472679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.562191,-33.527004,43.269902,59.337684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558012,1.403358,0.175752,0.014474,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760209,mpc-p,0,-126.340000,54.885000,0.448784,0.761890,0.570000,0.835000,-0.121216,-0.073110,-0.091484,-1.677214,0.396432,-1.677214,-0.091484,0.040000,0.710000,-5,105,-4.733457,105.080355,-4.733457,105.080355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.060955,-33.928743,42.207048,62.885617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557498,1.402840,0.201847,0.014998,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770060,mpc-p,0,-126.340000,54.885000,0.448934,0.779958,0.580000,0.835000,-0.131066,-0.055042,0.213464,-0.945339,0.335443,-0.945339,0.213464,0.030000,0.880000,-8,86,-7.715363,86.141542,-7.715363,86.141542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.198345,-35.421326,42.517620,67.724306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556613,1.401556,0.218495,0.016381,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780209,mpc-p,0,-126.340000,54.885000,0.449249,0.798764,0.590000,0.855000,-0.140751,-0.056236,-0.213464,2.287110,-0.213464,2.287110,-0.213464,0.020000,0.880000,-3,59,-2.813630,58.958883,-2.813630,58.958883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.529809,-36.258434,42.949831,65.490295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558176,1.401502,0.189272,0.013956,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790141,mpc-p,0,-126.340000,54.885000,0.449780,0.817349,0.600000,0.895000,-0.150220,-0.077651,-0.945339,4.543725,0.030495,4.543725,-0.945339,0.000000,0.740000,7,50,6.935912,50.418680,6.935912,50.418680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.587212,-35.637381,46.698591,64.238873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552654,1.390579,0.144996,0.016384,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800060,mpc-p,0,-126.340000,54.885000,0.450599,0.836085,0.600000,0.925000,-0.149401,-0.088915,-0.396432,3.872840,-0.274453,3.872840,-0.396432,0.010000,0.600000,3,67,2.624107,67.402788,2.624107,67.402788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.249309,-34.157841,46.833627,61.386944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577146,1.401865,0.178190,0.015826,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810210,mpc-p,0,-126.340000,54.885000,0.451807,0.855427,0.600000,0.945000,-0.148193,-0.089573,-0.457422,0.823360,0.213464,0.823360,-0.457422,0.030000,0.580000,0,95,0.156116,94.926770,0.156116,94.926770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.001319,-33.370914,40.781700,58.810235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557385,1.401829,0.192106,0.014602,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820210,mpc-p,0,-126.340000,54.885000,0.453435,0.874643,0.600000,0.945000,-0.146565,-0.070357,-0.335443,-1.555235,0.274453,-1.555235,-0.335443,0.020000,0.720000,0,105,-0.054844,104.718903,-0.054844,104.718903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.986814,-33.937123,39.580627,61.911546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557161,1.400868,0.200737,0.014623,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830210,mpc-p,0,-126.340000,54.885000,0.455574,0.894009,0.600000,0.945000,-0.144426,-0.050991,-0.579401,-0.396432,0.274453,-0.396432,-0.579401,-0.010000,0.880000,7,83,6.901316,83.239719,6.901316,83.239719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.206483,-35.428391,41.018161,64.960409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558989,1.398853,0.214575,0.016262,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840213,mpc-p,0,-126.340000,54.885000,0.458297,0.913518,0.600000,0.965000,-0.141703,-0.051482,-0.762370,2.957996,0.091484,2.957996,-0.762370,0.000000,0.870000,10,56,10.285069,55.938569,10.285069,55.938569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.388749,-36.090488,45.236370,65.118707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556874,1.398876,0.188884,0.015027,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850216,mpc-p,0,-126.340000,54.885000,0.461680,0.933149,0.600000,1.005000,-0.138320,-0.071851,-0.823360,5.031642,-0.396432,5.031642,-0.823360,0.040000,0.690000,9,52,8.718905,52.431496,8.718905,52.431496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.237488,-35.350004,51.189993,65.979517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557288,1.398053,0.176387,0.015017,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860140,mpc-p,0,-126.340000,54.885000,0.465762,0.952736,0.600000,1.055000,-0.134238,-0.102264,-0.457422,3.811850,-0.030495,3.811850,-0.457422,0.060000,0.580000,4,70,4.479647,69.631099,4.479647,69.631099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.213156,-34.700237,50.138085,64.871037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558364,1.388332,0.141901,0.014993,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870208,mpc-p,0,-126.340000,54.885000,0.470720,0.972700,0.600000,1.075000,-0.129280,-0.102300,-0.030495,0.396432,0.457422,0.396432,-0.030495,0.050000,0.580000,2,98,2.410235,98.190843,2.410235,98.190843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.011260,-34.187300,45.925759,62.507510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553137,1.398677,0.188966,0.015082,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880143,mpc-p,0,-126.340000,54.885000,0.476492,0.992475,0.610000,1.075000,-0.133508,-0.082525,0.457422,-1.067318,0.762370,-1.067318,0.457422,0.050000,0.770000,-2,96,-1.734180,96.087980,-1.734180,96.087980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.864879,-35.285270,44.399042,66.151115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546789,1.388433,0.182664,0.014078,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890139,mpc-p,0,-126.340000,54.885000,0.483257,1.012432,0.620000,1.075000,-0.136743,-0.062568,0.396432,0.579401,0.213464,0.579401,0.396432,0.040000,0.870000,1,75,1.194383,75.378796,1.194383,75.378796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.375112,-36.558876,43.454507,65.761431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556927,1.399670,0.175345,0.015156,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900211,mpc-p,0,-126.340000,54.885000,0.491118,1.032576,0.630000,1.095000,-0.138882,-0.062424,0.396432,2.531068,-0.335443,2.531068,0.396432,0.030000,0.820000,5,63,4.938824,62.963362,4.938824,62.963362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.316628,-36.588661,43.246324,62.038355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556213,1.398169,0.177337,0.013954,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910212,mpc-p,0,-126.340000,54.885000,0.500036,1.052594,0.630000,1.125000,-0.129964,-0.072406,-0.091484,3.445913,-0.213464,3.445913,-0.091484,0.030000,0.770000,12,59,12.432991,58.641627,12.432991,58.641627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.620706,-36.110862,41.076068,56.590315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556687,1.396971,0.174431,0.013784,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920093,mpc-p,0,-126.340000,54.885000,0.510005,1.072364,0.640000,1.165000,-0.129995,-0.092636,-0.335443,2.409089,0.213464,2.409089,-0.335443,0.050000,0.620000,15,79,14.523441,78.534381,14.523441,78.534381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.616000,-34.717803,42.248907,55.194178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563144,1.386712,0.138089,0.015853,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930216,mpc-p,0,-126.340000,54.885000,0.521483,1.092586,0.650000,1.175000,-0.128517,-0.082414,0.762370,0.152474,0.335443,0.152474,0.762370,0.070000,0.680000,4,93,4.105973,93.050421,4.105973,93.050421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.125476,-34.547240,39.752030,54.516514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557350,1.399331,0.190858,0.013587,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940135,mpc-p,0,-126.340000,54.885000,0.534037,1.112342,0.660000,1.175000,-0.125963,-0.062658,0.396432,-0.579401,0.091484,-0.579401,0.396432,0.080000,0.750000,7,95,6.732899,95.257033,6.732899,95.257033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.266912,-35.570055,37.809450,56.223277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552616,1.388252,0.151950,0.014063,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950086,mpc-p,0,-126.340000,54.885000,0.547997,1.132078,0.670000,1.185000,-0.122003,-0.052922,0.396432,0.762370,0.213464,0.762370,0.396432,0.070000,0.870000,11,74,10.678719,74.407319,10.678719,74.407319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.559279,-36.888918,37.286776,55.283749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540023,1.397619,0.186477,0.017252,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960208,mpc-p,0,-126.340000,54.885000,0.563663,1.152033,0.690000,1.215000,-0.126337,-0.062967,0.762370,3.445913,-0.335443,3.445913,0.762370,0.080000,0.810000,10,56,9.532257,55.821625,9.532257,55.821625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.360113,-37.076383,41.587539,55.402449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557666,1.395543,0.175830,0.013405,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970218,mpc-p,0,-126.340000,54.885000,0.580669,1.171623,0.700000,1.245000,-0.119331,-0.073377,0.884349,3.445913,-0.152474,3.445913,0.884349,0.100000,0.670000,9,66,9.127533,66.434086,9.127533,66.434086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.044514,-36.161499,45.478598,56.495905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558025,1.396652,0.175050,0.014365,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980090,mpc-p,0,-126.340000,54.885000,0.598969,1.190766,0.710000,1.265000,-0.111031,-0.074234,0.579401,1.616224,-0.274453,1.616224,0.579401,0.100000,0.640000,14,84,14.261916,84.371866,14.261916,84.371866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.099892,-35.841020,40.924528,53.645981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553280,1.388719,0.144956,0.016146,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990099,mpc-p,0,-126.340000,54.885000,0.619127,1.209968,0.730000,1.275000,-0.110873,-0.065032,1.555235,-0.762370,-0.274453,-0.762370,1.555235,0.110000,0.710000,7,99,6.558270,98.520245,6.558270,98.520245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.688588,-35.795598,40.746763,54.913858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.934859,1.474339,0.225102,0.020256,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000060,mpc-p,0,-126.340000,54.885000,0.640836,1.228833,0.750000,1.275000,-0.109164,-0.046167,1.372266,-0.701380,0.091484,-0.701380,1.372266,0.110000,0.870000,10,86,9.703764,85.802888,9.703764,85.802888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.809040,-37.069959,39.232334,57.841937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561944,1.635889,0.281618,0.026214,0.501238,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010180,mpc-p,0,-126.340000,54.885000,0.664625,1.247718,0.770000,1.285000,-0.105375,-0.037282,1.372266,1.860183,-0.152474,1.860183,1.372266,0.110000,0.870000,14,65,13.573818,64.833637,13.573818,64.833637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.015801,-37.890323,41.354167,56.829063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578250,1.569186,0.234656,0.019451,0.500387,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020088,mpc-p,0,-126.340000,54.885000,0.689642,1.265891,0.780000,1.315000,-0.090358,-0.049109,1.128308,3.384923,-0.274453,3.384923,1.128308,0.120000,0.770000,19,59,19.499173,59.000911,19.499173,59.000911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.366044,-37.371284,44.651810,56.398303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.338315,1.846183,0.271381,0.040606,0.506319,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030056,mpc-p,0,-126.340000,54.885000,0.716575,1.283826,0.800000,1.345000,-0.083425,-0.061174,1.372266,2.714037,-0.579401,2.714037,1.372266,0.140000,0.640000,19,74,18.907833,74.440382,18.907833,74.440382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.344004,-36.432147,46.938600,57.169778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561408,1.436634,0.187585,0.016933,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040057,mpc-p,0,-126.340000,54.885000,0.745403,1.301431,0.820000,1.365000,-0.074597,-0.063569,1.311276,0.762370,-0.213464,0.762370,1.311276,0.170000,0.670000,18,88,18.343756,87.718672,18.343756,87.718672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.896048,-36.523074,45.247338,56.954156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538218,1.492119,0.182499,0.013115,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050085,mpc-p,0,-126.340000,54.885000,0.776149,1.318649,0.840000,1.365000,-0.063851,-0.046351,2.165131,-1.128308,0.274453,-1.128308,2.165131,0.180000,0.770000,12,96,12.485819,95.573359,12.485819,95.573359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.281442,-36.853491,45.088354,58.214963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554833,1.399353,0.161444,0.012070,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060143,mpc-p,0,-126.340000,54.885000,0.808865,1.335447,0.860000,1.365000,-0.051135,-0.029553,1.921172,-0.213464,0.152474,-0.213464,1.921172,0.160000,0.850000,21,82,20.565486,82.484212,20.565486,82.484212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.855388,-37.963456,42.289647,58.195256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543096,1.394407,0.168079,0.011739,0.500277,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070147,mpc-p,0,-126.340000,54.885000,0.843285,1.351645,0.890000,1.375000,-0.046715,-0.023355,1.982162,1.494245,-0.152474,1.494245,1.982162,0.180000,0.850000,22,68,21.855468,67.781864,21.855468,67.781864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.177619,-38.159093,46.612081,58.631399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554173,1.389501,0.140020,0.011954,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080078,mpc-p,0,-126.340000,54.885000,0.879312,1.367179,0.910000,1.395000,-0.030688,-0.027821,1.982162,3.018985,-0.030495,3.018985,1.982162,0.210000,0.750000,23,63,23.231828,62.634009,23.231828,62.634009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.804646,-37.772185,49.242806,58.973425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561099,1.388841,0.135680,0.012029,0.500214,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090078,mpc-p,0,-126.340000,54.885000,0.917473,1.382234,0.950000,1.425000,-0.032527,-0.042766,2.287110,2.287110,0.152474,2.287110,2.287110,0.230000,0.670000,21,73,20.918095,73.455849,20.918095,73.455849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.470948,-37.138314,50.834662,59.524657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549908,1.515294,0.148211,0.011286,0.500775,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100056,mpc-p,0,-126.340000,54.885000,0.957426,1.396627,0.980000,1.435000,-0.022574,-0.038373,3.628881,0.335443,-0.396432,0.335443,3.628881,0.220000,0.670000,13,89,13.499895,89.420172,13.499895,89.420172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.197287,-37.123268,48.198137,59.511283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561179,1.429858,0.137576,0.012443,0.500386,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110081,mpc-p,0,-126.340000,54.885000,0.999451,1.410415,1.020000,1.435000,-0.020549,-0.024585,4.299767,-1.372266,-0.091484,-1.372266,4.299767,0.210000,0.750000,10,97,10.408965,97.402577,10.408965,97.402577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.728755,-37.831182,44.037325,59.820006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610764,1.396056,0.151471,0.013545,0.500297,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120210,mpc-p,0,-126.340000,54.885000,1.043823,1.423620,1.060000,1.425000,-0.016177,-0.001380,3.872840,-0.518412,0.152474,-0.518412,3.872840,0.170000,0.860000,22,82,21.821083,82.486315,21.821083,82.486315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.072782,-39.048731,41.001122,58.964248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558879,1.398726,0.224784,0.013982,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130215,mpc-p,0,-126.340000,54.885000,1.089511,1.435906,1.110000,1.445000,-0.020489,-0.009094,3.628881,1.616224,-1.006328,1.616224,3.628881,0.170000,0.840000,28,65,27.985585,64.595591,27.985585,64.595591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.921565,-39.062732,45.169829,60.115932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556872,1.398493,0.175746,0.015194,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140213,mpc-p,0,-126.340000,54.885000,1.136990,1.447391,1.160000,1.465000,-0.023010,-0.017609,4.299767,2.592058,-0.640391,2.592058,4.299767,0.210000,0.740000,21,63,20.874661,62.919487,20.874661,62.919487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.572656,-38.067384,50.037107,62.208732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555790,1.399145,0.174077,0.013865,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150211,mpc-p,0,-126.340000,54.885000,1.186270,1.458046,1.210000,1.485000,-0.023730,-0.026954,5.092632,1.860183,0.030495,1.860183,5.092632,0.190000,0.660000,19,74,18.664995,74.434496,18.664995,74.434496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.503057,-38.043654,47.899912,62.506069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558986,1.399900,0.178570,0.016017,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160134,mpc-p,0,-126.340000,54.885000,1.236925,1.467762,1.270000,1.495000,-0.033075,-0.027238,6.556382,-0.030495,0.152474,-0.030495,6.556382,0.240000,0.670000,1,88,0.510143,88.262112,0.510143,88.262112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.249492,-37.881782,45.423444,60.837221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551731,1.389480,0.145325,0.014268,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170208,mpc-p,0,-126.340000,54.885000,1.290081,1.476713,1.340000,1.495000,-0.049919,-0.018287,7.410237,-1.250287,-0.335443,-1.250287,7.410237,0.150000,0.740000,3,92,2.948695,92.364587,2.948695,92.364587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.412977,-38.511284,42.932864,60.383385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556155,1.399198,0.187622,0.013898,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180211,mpc-p,0,-126.340000,54.885000,1.344552,1.484655,1.420000,1.485000,-0.075448,-0.000345,7.593205,-0.152474,-0.152474,-0.152474,7.593205,0.110000,0.820000,7,77,6.595219,77.179490,6.595219,77.179490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.905481,-39.453133,43.544740,58.501465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557616,1.405921,0.187460,0.016079,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190171,mpc-p,0,-126.340000,54.885000,1.400405,1.491591,1.510000,1.495000,-0.109595,-0.003409,7.837164,0.823360,-0.396432,0.823360,7.837164,0.090000,0.810000,7,68,7.030917,67.968219,7.030917,67.968219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.099168,-39.263697,45.699624,56.326025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559833,1.399426,0.179921,0.015788,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200207,mpc-p,0,-126.340000,54.885000,1.458264,1.497566,1.610000,1.505000,-0.151736,-0.007434,8.081122,1.616224,-0.396432,1.616224,8.081122,0.090000,0.730000,4,67,4.083470,66.806039,4.083470,66.806039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.573303,-38.625933,46.238812,54.898242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556455,1.399288,0.176671,0.014873,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210209,mpc-p,0,-126.340000,54.885000,1.517443,1.502476,1.700000,1.515000,-0.182557,-0.012524,8.752008,0.213464,0.030495,0.213464,8.752008,0.090000,0.650000,-3,84,-2.635453,83.542353,-2.635453,83.542353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.624359,-37.358188,46.627274,54.129772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557241,1.409956,0.175622,0.014906,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220142,mpc-p,0,-126.340000,54.885000,1.577644,1.506291,1.790000,1.515000,-0.212356,-0.008709,8.995966,-0.640391,-0.030495,-0.640391,8.995966,0.070000,0.720000,-4,84,-4.174710,84.004227,-4.174710,84.004227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.510329,-36.809737,44.927894,54.157023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552040,1.388646,0.136941,0.013820,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230207,mpc-p,0,-126.340000,54.885000,1.640035,1.509049,1.890000,1.505000,-0.249965,0.004049,8.995966,-1.311276,0.030495,-1.311276,8.995966,0.060000,0.780000,-5,84,-5.263406,83.736101,-5.263406,83.736101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.633530,-36.042381,45.410770,53.064364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556486,1.400103,0.187936,0.013814,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240212,mpc-p,0,-126.340000,54.885000,1.703367,1.510659,1.990000,1.505000,-0.286633,0.005659,8.630029,0.396432,-0.030495,0.396432,8.630029,0.050000,0.800000,-2,67,-2.446348,66.858899,-2.446348,66.858899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.471456,-35.632422,44.807608,51.965078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556715,1.398927,0.175925,0.014217,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250135,mpc-p,0,-126.340000,54.885000,1.767391,1.511120,2.070000,1.515000,-0.302609,-0.003880,7.593205,0.945339,-0.396432,0.945339,7.593205,0.040000,0.710000,8,68,8.376606,67.590910,8.376606,67.590910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.465966,-34.427859,47.248744,52.439741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555429,1.388966,0.151397,0.016072,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260207,mpc-p,0,-126.340000,54.885000,1.833536,1.510407,2.150000,1.515000,-0.316464,-0.004593,7.227268,0.152474,-0.396432,0.152474,7.227268,0.040000,0.700000,12,74,12.329542,73.697690,12.329542,73.697690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.213728,-33.435700,47.409792,52.709235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556592,1.398806,0.174259,0.013902,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270213,mpc-p,0,-126.340000,54.885000,1.900311,1.508505,2.220000,1.515000,-0.319689,-0.006495,6.312424,-1.738204,0.091484,-1.738204,6.312424,0.060000,0.700000,18,88,18.419267,87.955190,18.419267,87.955190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.504624,-32.530457,46.302349,53.182739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556374,1.399114,0.175619,0.015670,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280136,mpc-p,0,-126.340000,54.885000,1.967500,1.505426,2.290000,1.505000,-0.322500,0.000426,5.702528,-1.494245,-0.152474,-1.494245,5.702528,0.090000,0.850000,21,73,20.756063,72.585957,20.756063,72.585957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.020644,-32.965141,45.549980,56.161530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552180,1.389856,0.141024,0.014793,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290210,mpc-p,0,-126.340000,54.885000,2.036601,1.501072,2.340000,1.495000,-0.303399,0.006072,5.763517,-0.823360,0.091484,-0.823360,5.763517,0.140000,0.760000,17,74,17.091651,73.645021,17.091651,73.645021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.978727,-32.459589,47.605416,57.511136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556080,1.399355,0.175880,0.014543,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300213,mpc-p,0,-126.340000,54.885000,2.106017,1.495515,2.400000,1.485000,-0.293983,0.010515,5.031642,-0.823360,-0.152474,-0.823360,5.031642,0.140000,0.730000,25,76,24.902449,75.771949,24.902449,75.771949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.195752,-32.520164,43.583727,54.829101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559992,1.398751,0.176257,0.015084,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310136,mpc-p,0,-126.340000,54.885000,2.175559,1.488780,2.460000,1.485000,-0.284441,0.003780,5.397580,-0.884349,-0.030495,-0.884349,5.397580,0.180000,0.720000,19,75,18.977244,75.374310,18.977244,75.374310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.526385,-32.515194,44.225810,55.582015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556061,1.388798,0.147993,0.014401,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320140,mpc-p,0,-126.340000,54.885000,2.246275,1.480755,2.520000,1.475000,-0.273725,0.005755,6.190445,-0.396432,-0.579401,-0.396432,6.190445,0.200000,0.730000,11,69,11.172712,69.499912,11.172712,69.499912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.357657,-33.159457,43.689525,57.199438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553093,1.389198,0.137027,0.013750,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330211,mpc-p,0,-126.340000,54.885000,2.317978,1.471421,2.580000,1.465000,-0.262022,0.006421,6.678361,-0.518412,0.030495,-0.518412,6.678361,0.200000,0.720000,8,70,8.337915,69.978626,8.337915,69.978626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.154213,-33.430544,43.674330,56.430169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556245,1.399298,0.174330,0.014568,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340096,mpc-p,0,-126.340000,54.885000,2.388751,1.461039,2.660000,1.465000,-0.271249,-0.003961,6.800341,-0.823360,-0.213464,-0.823360,6.800341,0.160000,0.700000,12,72,12.331050,72.228680,12.331050,72.228680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.475189,-33.488984,43.585386,54.682812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582039,1.607566,0.234090,0.021474,0.500730,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350061,mpc-p,0,-126.340000,54.885000,2.460397,1.449357,2.730000,1.455000,-0.269603,-0.005643,7.105289,-1.433256,-0.335443,-1.433256,7.105289,0.140000,0.700000,14,76,13.511736,75.914048,13.511736,75.914048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.526062,-33.245179,44.574691,53.991791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576788,1.838529,0.275803,0.039490,0.507496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008253,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360087,mpc-p,0,-126.340000,54.885000,2.532693,1.436379,2.800000,1.435000,-0.267307,0.001379,7.593205,-1.372266,-0.396432,-1.372266,7.593205,0.150000,0.690000,9,76,9.196914,75.874789,9.196914,75.874789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.436201,-33.057516,45.031334,54.225253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609371,1.806528,0.232858,0.039454,0.501153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008204,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370084,mpc-p,0,-126.340000,54.885000,2.604889,1.422229,2.880000,1.425000,-0.275111,-0.002771,7.105289,-1.494245,-0.457422,-1.494245,7.105289,0.150000,0.740000,13,71,12.820571,70.753929,12.820571,70.753929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.526537,-32.957912,44.142861,53.162030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602873,1.593056,0.213183,0.030965,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380061,mpc-p,0,-126.340000,54.885000,2.676945,1.406923,2.960000,1.405000,-0.283055,0.001923,7.959143,-1.555235,-0.091484,-1.555235,7.959143,0.140000,0.710000,7,73,6.918294,72.790708,6.918294,72.790708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.492300,-32.387615,46.151898,53.388115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551179,1.613989,0.218308,0.017360,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390059,mpc-p,0,-126.340000,54.885000,2.749056,1.390419,3.050000,1.395000,-0.300944,-0.004581,8.264091,-1.128308,0.030495,-1.128308,8.264091,0.140000,0.710000,3,68,2.744858,67.568831,2.744858,67.568831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.537030,-32.035676,46.195653,53.564991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553559,1.753820,0.220237,0.028329,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400065,mpc-p,0,-126.340000,54.885000,2.821043,1.372756,3.140000,1.395000,-0.318957,-0.022244,8.569039,-0.457422,-0.335443,-0.457422,8.569039,0.130000,0.670000,0,62,-0.010093,62.461548,-0.010093,62.461548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.493610,-31.083912,47.162286,52.558345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552156,1.696379,0.232071,0.024641,0.500753,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410062,mpc-p,0,-126.340000,54.885000,2.892678,1.353994,3.220000,1.395000,-0.327322,-0.041006,7.898153,-0.396432,-0.396432,-0.396432,7.898153,0.110000,0.640000,7,61,7.449617,61.323358,7.449617,61.323358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.077588,-29.490960,47.151796,50.560837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551670,1.646460,0.232316,0.031694,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420062,mpc-p,0,-126.340000,54.885000,2.963960,1.334143,3.300000,1.385000,-0.336040,-0.050857,7.532216,-1.494245,0.152474,-1.494245,7.532216,0.110000,0.620000,10,70,9.913108,69.683516,9.913108,69.683516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.258694,-27.633122,47.722679,50.094153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546282,1.587318,0.247921,0.029288,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430091,mpc-p,0,-126.340000,54.885000,3.034966,1.313188,3.390000,1.365000,-0.355034,-0.051812,6.983309,-2.409089,0.091484,-2.409089,6.983309,0.090000,0.630000,15,75,15.103197,75.233272,15.103197,75.233272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.979240,-26.128400,47.131311,50.404960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614407,1.632695,0.257489,0.040978,0.500769,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440074,mpc-p,0,-126.340000,54.885000,3.105095,1.291322,3.460000,1.335000,-0.354905,-0.043678,6.678361,-3.140965,-0.152474,-3.140965,6.678361,0.160000,0.690000,8,75,8.385416,75.447528,8.385416,75.447528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.966303,-25.100291,48.020985,52.562842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555136,1.421196,0.195828,0.010016,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450075,mpc-p,0,-126.340000,54.885000,3.174695,1.268458,3.530000,1.315000,-0.355305,-0.046542,6.617372,-2.775027,-0.152474,-2.775027,6.617372,0.060000,0.710000,21,69,20.821605,69.233482,20.821605,69.233482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.873080,-24.219602,48.161464,52.926665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561027,1.396234,0.147309,0.014434,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460144,mpc-p,0,-126.340000,54.885000,3.244032,1.244516,3.610000,1.295000,-0.365968,-0.050484,5.946486,-1.433256,-0.152474,-1.433256,5.946486,0.080000,0.690000,24,59,23.825103,58.568844,23.825103,58.568844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.893911,-23.570212,49.700153,54.110961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544050,1.392371,0.137995,0.011908,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470214,mpc-p,0,-126.340000,54.885000,3.312556,1.219696,3.670000,1.285000,-0.357444,-0.065304,5.824507,-0.701380,0.152474,-0.701380,5.824507,0.190000,0.610000,12,57,11.578203,56.873269,11.578203,56.873269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.138569,-22.393625,51.886396,57.123568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561397,1.400470,0.178849,0.012378,0.500329,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480082,mpc-p,0,-126.340000,54.885000,3.378827,1.194583,3.730000,1.275000,-0.351173,-0.080417,6.190445,-1.128308,-0.274453,-1.128308,6.190445,0.180000,0.540000,9,64,8.751936,64.054684,8.751936,64.054684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.113726,-20.950769,51.979526,58.254392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562276,1.403484,0.142474,0.014314,0.500216,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490081,mpc-p,0,-126.340000,54.885000,3.445018,1.168396,3.800000,1.255000,-0.354982,-0.086604,5.580549,-2.714037,-0.030495,-2.714037,5.580549,0.170000,0.580000,13,72,13.450747,72.049484,13.450747,72.049484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.333481,-19.519000,50.153551,55.125963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554204,1.387196,0.140328,0.013021,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500083,mpc-p,0,-126.340000,54.885000,3.510200,1.141514,3.860000,1.225000,-0.349800,-0.083486,5.702528,-3.079975,-0.274453,-3.079975,5.702528,0.170000,0.610000,12,72,12.363436,72.076228,12.363436,72.076228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.290612,-18.630163,50.588429,55.139782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561116,1.387321,0.146153,0.016345,0.500270,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510161,mpc-p,0,-126.340000,54.885000,3.574772,1.113799,3.920000,1.205000,-0.345228,-0.091201,4.604715,-2.836017,0.274453,-2.836017,4.604715,0.160000,0.630000,23,67,22.798679,66.813800,22.798679,66.813800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.983105,-17.645953,50.944911,54.844272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557672,1.394606,0.174732,0.014800,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520145,mpc-p,0,-126.340000,54.885000,3.637582,1.085793,3.980000,1.175000,-0.342418,-0.089207,4.604715,-1.921172,0.091484,-1.921172,4.604715,0.180000,0.630000,21,59,20.660465,58.568993,20.660465,58.568993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.174562,-16.721479,52.523974,55.798492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552300,1.386480,0.144705,0.013661,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530215,mpc-p,0,-126.340000,54.885000,3.699707,1.057062,4.030000,1.165000,-0.330293,-0.107938,4.482736,-1.189297,-0.335443,-1.189297,4.482736,0.220000,0.710000,17,42,16.632219,42.429949,16.632219,42.429949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.732672,-15.755660,52.634390,56.084629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559216,1.403069,0.174758,0.014669,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540211,mpc-p,0,-126.340000,54.885000,3.760113,1.028137,4.070000,1.155000,-0.309887,-0.126863,4.604715,-1.250287,-0.457422,-1.250287,4.604715,0.210000,0.570000,18,52,17.567415,52.188514,17.567415,52.188514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.836247,-13.558489,55.419075,56.929380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557061,1.393746,0.175031,0.014039,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550215,mpc-p,0,-126.340000,54.885000,3.819256,0.998862,4.120000,1.125000,-0.300744,-0.126138,3.994819,-4.604715,-0.396432,-4.604715,3.994819,0.210000,0.490000,22,86,21.695399,86.496841,21.695399,86.496841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.099465,-11.095515,55.361700,55.838919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557898,1.393110,0.185824,0.015292,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560141,mpc-p,0,-126.340000,54.885000,3.876603,0.969572,4.170000,1.075000,-0.293397,-0.105428,3.933829,-5.458569,-0.091484,-5.458569,3.933829,0.230000,0.640000,19,83,18.835447,83.248968,18.835447,83.248968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.298980,-11.196953,55.236348,60.880775,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551923,1.387397,0.162881,0.014662,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570214,mpc-p,0,-126.340000,54.885000,3.933400,0.939684,4.220000,1.045000,-0.286600,-0.105316,4.177788,-3.811850,-0.030495,-3.811850,4.177788,0.220000,0.750000,18,59,17.711284,59.474502,17.711284,59.474502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.730407,-11.489769,56.511414,61.719693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555989,1.392803,0.186849,0.013708,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580210,mpc-p,0,-126.340000,54.885000,3.988342,0.909944,4.260000,1.015000,-0.271658,-0.105056,3.140965,-1.067318,-0.213464,-1.067318,3.140965,0.220000,0.680000,28,42,27.819779,42.207776,27.819779,42.207776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.146899,-10.561340,57.312668,59.245728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557197,1.391524,0.176526,0.014932,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590213,mpc-p,0,-126.340000,54.885000,4.041884,0.880187,4.300000,1.015000,-0.258116,-0.134813,2.957996,0.152474,-0.213464,0.152474,2.957996,0.240000,0.530000,28,42,28.172855,42.254901,28.172855,42.254901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.827939,-9.190608,60.540957,61.621177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556604,1.392949,0.174921,0.014758,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600155,mpc-p,0,-126.340000,54.885000,4.093641,0.850710,4.340000,1.005000,-0.246359,-0.154290,3.445913,-2.104141,-0.152474,-2.104141,3.445913,0.280000,0.460000,18,65,18.161984,64.909076,18.161984,64.909076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.392963,-7.428451,61.242803,62.525457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547175,1.392822,0.174170,0.015493,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610211,mpc-p,0,-126.340000,54.885000,4.144508,0.821077,4.370000,0.965000,-0.225492,-0.143923,3.750861,-4.055809,-0.030495,-4.055809,3.750861,0.250000,0.510000,19,78,18.569148,78.332389,18.569148,78.332389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.937675,-6.462894,58.690469,62.213137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557378,1.391809,0.175106,0.015682,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620216,mpc-p,0,-126.340000,54.885000,4.193620,0.791870,4.410000,0.935000,-0.216380,-0.143130,3.567892,-5.336590,-0.091484,-5.336590,3.567892,0.250000,0.640000,19,78,19.096545,77.903155,19.096545,77.903155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.971178,-6.276173,58.030261,61.394706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556205,1.391840,0.173905,0.014254,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630211,mpc-p,0,-126.340000,54.885000,4.241179,0.763062,4.450000,0.895000,-0.208821,-0.131938,2.775027,-3.445913,0.030495,-3.445913,2.775027,0.240000,0.710000,27,58,27.158468,57.697696,27.158468,57.697696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.015974,-6.437340,57.176556,59.746690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556030,1.391867,0.174268,0.014370,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640214,mpc-p,0,-126.340000,54.885000,4.287278,0.734689,4.480000,0.875000,-0.192722,-0.140311,2.287110,-1.189297,0.213464,-1.189297,2.287110,0.260000,0.640000,30,44,30.366257,44.424199,30.366257,44.424199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.468431,-5.858225,59.551778,60.145253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556757,1.391682,0.176012,0.014938,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650209,mpc-p,0,-126.340000,54.885000,4.331843,0.706890,4.520000,0.875000,-0.188157,-0.168110,2.531068,-0.030495,-0.945339,-0.030495,2.531068,0.300000,0.530000,23,42,23.070260,42.183953,23.070260,42.183953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.847863,-4.836046,61.834246,62.251513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556894,1.391346,0.174593,0.014475,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660211,mpc-p,0,-126.340000,54.885000,4.374941,0.679721,4.560000,0.865000,-0.185059,-0.185279,3.079975,-1.433256,-0.335443,-1.433256,3.079975,0.280000,0.450000,19,59,19.160638,59.358782,19.160638,59.358782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.697943,-2.965216,62.975358,63.322325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557124,1.391311,0.172388,0.014118,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670212,mpc-p,0,-126.340000,54.885000,4.416559,0.653290,4.590000,0.835000,-0.173441,-0.181710,3.323933,-3.872840,-0.274453,-3.872840,3.323933,0.270000,0.490000,17,77,16.909869,77.164723,16.909869,77.164723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.224621,-1.632565,60.454289,60.727350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557449,1.398142,0.174423,0.016776,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680209,mpc-p,0,-126.340000,54.885000,4.456686,0.627703,4.630000,0.785000,-0.173314,-0.157297,3.445913,-4.970653,0.091484,-4.970653,3.445913,0.230000,0.620000,19,78,18.800011,78.215030,18.800011,78.215030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.496627,-1.420470,59.355195,60.494665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556564,1.422522,0.174496,0.015384,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690168,mpc-p,0,-126.340000,54.885000,4.495218,0.603131,4.670000,0.755000,-0.174782,-0.151869,2.897006,-3.811850,-0.213464,-3.811850,2.897006,0.260000,0.700000,18,63,18.410802,63.063063,18.410802,63.063063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.909411,-1.627578,58.574446,59.039238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553254,1.392482,0.173658,0.014141,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700209,mpc-p,0,-126.340000,54.885000,4.532635,0.579372,4.700000,0.735000,-0.167365,-0.155628,1.921172,-1.677214,-0.152474,-1.677214,1.921172,0.260000,0.680000,27,47,26.602563,47.428318,26.602563,47.428318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.976556,-1.087360,57.938517,56.276248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557472,1.393280,0.176445,0.015777,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710214,mpc-p,0,-126.340000,54.885000,4.568507,0.556806,4.720000,0.725000,-0.151493,-0.168194,1.067318,0.091484,-0.152474,0.091484,1.067318,0.280000,0.560000,33,43,32.633552,43.231758,32.633552,43.231758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.519502,-0.206870,59.891137,58.096917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557663,1.392961,0.170655,0.015685,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720209,mpc-p,0,-126.340000,54.885000,4.602962,0.535453,4.740000,0.725000,-0.137038,-0.189547,1.067318,-0.701380,0.091484,-0.701380,1.067318,0.320000,0.460000,28,58,27.767607,57.760238,27.767607,57.760238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.366460,0.781467,61.621690,61.258147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557270,1.393436,0.174730,0.014441,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730147,mpc-p,0,-126.340000,54.885000,4.635881,0.515488,4.750000,0.715000,-0.114119,-0.199512,1.311276,-3.018985,-0.396432,-3.018985,1.311276,0.300000,0.480000,28,76,27.924520,75.731948,27.924520,75.731948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.731434,1.586678,60.221502,60.550797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553900,1.387547,0.143947,0.014308,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740206,mpc-p,0,-126.340000,54.885000,4.667874,0.496647,4.780000,0.685000,-0.112126,-0.188353,1.799193,-3.689871,0.030495,-3.689871,1.799193,0.300000,0.610000,22,73,22.182366,72.689121,22.182366,72.689121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.278929,1.224171,59.268290,61.150815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558705,1.394848,0.174410,0.014676,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750209,mpc-p,0,-126.340000,54.885000,4.698393,0.479359,4.800000,0.655000,-0.101607,-0.175641,1.616224,-2.531068,0.152474,-2.531068,1.616224,0.180000,0.660000,39,61,38.803898,61.246647,38.803898,61.246647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.391821,1.186471,58.869411,59.168586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557161,1.394722,0.173404,0.015417,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760214,mpc-p,0,-126.340000,54.885000,4.727662,0.463588,4.830000,0.645000,-0.102338,-0.181412,1.555235,-0.213464,0.274453,-0.213464,1.555235,0.300000,0.640000,25,45,24.639335,44.894064,24.639335,44.894064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.104921,0.541433,61.038431,61.485937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556744,1.393583,0.186142,0.013720,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770211,mpc-p,0,-126.340000,54.885000,4.755682,0.449428,4.850000,0.655000,-0.094318,-0.205572,2.531068,0.823360,-0.030495,0.823360,2.531068,0.320000,0.540000,13,44,13.046185,43.726454,13.046185,43.726454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.065630,1.384272,66.300857,67.630560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557344,1.393561,0.173943,0.014274,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780207,mpc-p,0,-126.340000,54.885000,4.782516,0.436934,4.880000,0.645000,-0.097484,-0.208066,2.653048,-0.701380,-0.091484,-0.701380,2.653048,0.260000,0.460000,17,64,17.031398,64.339936,17.031398,64.339936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.773250,3.135623,65.269394,64.525230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556867,1.394592,0.174379,0.014237,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790210,mpc-p,0,-126.340000,54.885000,4.808212,0.426168,4.910000,0.625000,-0.101788,-0.198832,1.982162,-2.836017,0.213464,-2.836017,1.982162,0.210000,0.500000,27,82,27.111575,81.709056,27.111575,81.709056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.917281,3.795167,61.642991,60.167113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557327,1.394912,0.175262,0.014920,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800207,mpc-p,0,-126.340000,54.885000,4.832772,0.417209,4.930000,0.605000,-0.097228,-0.187791,1.372266,-3.018985,0.396432,-3.018985,1.372266,0.260000,0.620000,25,76,25.434931,76.280144,25.434931,76.280144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.374247,2.950873,60.004524,60.307928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556452,1.395590,0.175038,0.016489,0.500175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810215,mpc-p,0,-126.340000,54.885000,4.856272,0.410101,4.950000,0.595000,-0.093728,-0.184899,1.006328,-0.762370,0.335443,-0.762370,1.006328,0.260000,0.680000,28,54,28.152442,54.437914,28.152442,54.437914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.512992,2.317133,59.987392,60.130033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557468,1.395517,0.176874,0.014247,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820211,mpc-p,0,-126.340000,54.885000,4.878686,0.404917,4.960000,0.595000,-0.081314,-0.190083,0.213464,1.311276,-0.091484,1.311276,0.213464,0.290000,0.600000,32,45,32.121479,45.129212,32.121479,45.129212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.200487,2.862671,61.998969,60.571598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556997,1.394831,0.175988,0.013597,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830209,mpc-p,0,-126.340000,54.885000,4.900080,0.401697,4.970000,0.605000,-0.069920,-0.203303,0.701380,1.555235,-0.335443,1.555235,0.701380,0.290000,0.500000,29,52,28.598405,52.311544,28.598405,52.311544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.503674,3.765175,63.847849,63.719668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554790,1.395058,0.172752,0.015072,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840213,mpc-p,0,-126.340000,54.885000,4.920490,0.400487,4.980000,0.615000,-0.059510,-0.214513,0.457422,0.640391,-0.091484,0.640391,0.457422,0.320000,0.460000,26,65,26.451013,64.584400,26.451013,64.584400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.334329,4.384155,62.490671,62.365729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555286,1.395207,0.174372,0.014130,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850223,mpc-p,0,-126.340000,54.885000,4.939936,0.401333,5.000000,0.615000,-0.060064,-0.213667,1.372266,-1.372266,-0.579401,-1.372266,1.372266,0.310000,0.540000,18,76,17.877159,76.177328,17.877159,76.177328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.945498,4.465808,60.715459,60.794729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557041,1.431133,0.174063,0.016322,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860095,mpc-p,0,-126.340000,54.885000,4.958181,0.404214,5.010000,0.605000,-0.051819,-0.200786,1.250287,-2.104141,-0.152474,-2.104141,1.250287,0.260000,0.660000,24,75,23.825141,75.058328,23.825141,75.058328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.488710,3.942212,59.676036,60.699255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567463,1.491281,0.195643,0.019233,0.500336,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870092,mpc-p,0,-126.340000,54.885000,4.975734,0.409234,5.020000,0.605000,-0.044266,-0.195766,0.884349,-0.213464,0.518412,-0.213464,0.884349,0.240000,0.790000,30,51,29.816996,50.648313,29.816996,50.648313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.850734,2.672851,58.948378,59.671340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581624,1.422311,0.187704,0.018871,0.500214,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880540,mpc-p,0,-126.340000,54.885000,4.993100,0.416765,5.030000,0.615000,-0.036900,-0.198235,0.152474,1.616224,0.152474,1.616224,0.152474,0.310000,0.610000,28,53,28.103723,52.885645,28.103723,52.885645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.081961,3.058616,63.187021,62.088838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577722,1.560974,0.197728,0.019420,0.500522,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890060,mpc-p,0,-126.340000,54.885000,5.008065,0.425676,5.040000,0.625000,-0.031935,-0.199324,0.579401,1.616224,-0.213464,1.616224,0.579401,0.310000,0.540000,24,61,24.079173,61.195155,24.079173,61.195155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.236850,3.326428,62.874599,62.598221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547035,1.692395,0.235304,0.030953,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900070,mpc-p,0,-126.340000,54.885000,5.022923,0.437165,5.050000,0.645000,-0.027077,-0.207835,0.030495,0.457422,-0.396432,0.457422,0.030495,0.280000,0.600000,31,67,31.275392,66.940059,31.275392,66.940059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.531096,3.285010,60.492302,60.635398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568079,1.521054,0.203367,0.018368,0.501212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910061,mpc-p,0,-126.340000,54.885000,5.036861,0.450802,5.060000,0.645000,-0.023139,-0.194198,0.091484,-0.518412,0.091484,-0.518412,0.091484,0.310000,0.570000,26,81,26.430083,81.318077,26.430083,81.318077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.572327,3.006377,59.432354,59.179755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553067,1.752038,0.261364,0.040004,0.500997,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920062,mpc-p,0,-126.340000,54.885000,5.049919,0.466624,5.070000,0.645000,-0.020081,-0.178376,0.640391,-0.030495,-0.152474,-0.030495,0.640391,0.310000,0.660000,21,74,20.502608,73.671548,20.502608,73.671548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.975783,1.564423,58.462774,60.956717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580628,1.432939,0.199002,0.019979,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930059,mpc-p,0,-126.340000,54.885000,5.062068,0.484599,5.080000,0.655000,-0.017932,-0.170401,0.335443,1.067318,0.274453,1.067318,0.335443,0.270000,0.690000,27,65,27.183784,64.566992,27.183784,64.566992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.173957,0.786698,58.163886,59.180165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553428,1.600690,0.201497,0.013665,0.500577,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940147,mpc-p,0,-126.340000,54.885000,5.073401,0.504913,5.090000,0.685000,-0.016599,-0.180087,0.457422,2.775027,-0.335443,2.775027,0.457422,0.230000,0.690000,31,52,31.458844,51.580372,31.458844,51.580372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.622394,0.093629,58.685500,58.236562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556188,1.397405,0.145448,0.013149,0.500258,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950073,mpc-p,0,-126.340000,54.885000,5.083624,0.527010,5.090000,0.715000,-0.006376,-0.187990,-0.213464,3.811850,0.213464,3.811850,-0.213464,0.310000,0.580000,28,54,27.868069,53.883115,27.868069,53.883115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.570587,0.125184,61.162976,60.776630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576663,1.401111,0.144826,0.013715,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960140,mpc-p,0,-126.340000,54.885000,5.093030,0.551533,5.100000,0.755000,-0.006970,-0.203467,0.335443,2.348100,0.091484,2.348100,0.335443,0.230000,0.540000,32,70,31.808235,69.993191,31.808235,69.993191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.872482,0.473999,61.243968,61.165264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550102,1.391836,0.143512,0.011428,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970214,mpc-p,0,-126.340000,54.885000,5.101439,0.578160,5.110000,0.765000,-0.008561,-0.186840,0.274453,0.091484,0.091484,0.091484,0.274453,0.360000,0.590000,14,88,13.710091,88.101551,13.710091,88.101551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.243562,-0.050076,58.906441,60.177829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558418,1.405040,0.191709,0.014015,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980084,mpc-p,0,-126.340000,54.885000,5.108670,0.606237,5.120000,0.775000,-0.011330,-0.168763,0.396432,0.518412,0.274453,0.518412,0.396432,0.310000,0.700000,16,79,15.763381,79.365248,15.763381,79.365248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.021667,-1.727644,58.716639,64.309871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579802,1.401139,0.181150,0.012780,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990209,mpc-p,0,-126.340000,54.885000,5.115009,0.637028,5.130000,0.785000,-0.014991,-0.147972,0.579401,2.043152,0.091484,2.043152,0.579401,0.280000,0.760000,17,65,16.704343,64.976286,16.704343,64.976286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.578211,-2.900356,58.197326,60.520244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558001,1.402349,0.180215,0.015160,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000214,mpc-p,0,-126.340000,54.885000,5.120149,0.669377,5.140000,0.825000,-0.019851,-0.155623,-0.640391,4.238777,-0.152474,4.238777,-0.640391,0.230000,0.710000,33,52,32.557939,52.141910,32.557939,52.141910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.178125,-3.080837,58.556526,58.286040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559242,1.400747,0.175622,0.015398,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010059,mpc-p,0,-126.340000,54.885000,5.124064,0.703020,5.140000,0.865000,-0.015936,-0.161980,-1.494245,4.421746,0.335443,4.421746,-1.494245,0.270000,0.610000,35,60,34.920987,60.338005,34.920987,60.338005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.855628,-2.810706,60.541026,60.024588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605677,1.402790,0.180360,0.014402,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020215,mpc-p,0,-126.340000,54.885000,5.126852,0.739525,5.130000,0.905000,-0.003148,-0.165475,-1.555235,2.470079,-0.274453,2.470079,-1.555235,0.360000,0.570000,23,81,23.145708,81.461691,23.145708,81.461691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.539116,-2.660041,59.745847,61.118950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556527,1.402201,0.189715,0.014112,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030211,mpc-p,0,-126.340000,54.885000,5.128289,0.777174,5.130000,0.925000,-0.001711,-0.147826,-0.457422,0.640391,-0.457422,0.640391,-0.457422,0.280000,0.650000,21,93,20.570526,93.264478,20.570526,93.264478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.225008,-3.551833,58.372208,63.417745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558453,1.401521,0.191374,0.014366,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040059,mpc-p,0,-126.340000,54.885000,5.128363,0.815842,5.130000,0.935000,-0.001637,-0.119158,0.030495,0.884349,0.701380,0.884349,0.030495,0.280000,0.780000,14,84,13.923327,84.270453,13.923327,84.270453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.207736,-5.276594,57.175091,62.990078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580945,1.403815,0.193776,0.014460,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050210,mpc-p,0,-126.340000,54.885000,5.126965,0.857255,5.130000,0.965000,-0.003035,-0.107745,-0.091484,3.689871,-0.030495,3.689871,-0.091484,0.240000,0.820000,18,60,18.147116,59.894593,18.147116,59.894593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.053060,-6.581567,57.127604,61.181082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563097,1.402513,0.179207,0.015707,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060209,mpc-p,0,-126.340000,54.885000,5.124040,0.899486,5.130000,1.015000,-0.005960,-0.115514,-1.189297,5.580549,0.457422,5.580549,-1.189297,0.220000,0.730000,29,52,28.872525,52.069330,28.872525,52.069330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.944905,-6.508321,59.019885,59.600761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556276,1.401145,0.178549,0.014016,0.500175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070214,mpc-p,0,-126.340000,54.885000,5.119482,0.943073,5.120000,1.075000,-0.000518,-0.131927,-1.616224,5.153621,0.091484,5.153621,-1.616224,0.240000,0.600000,29,67,29.291447,66.595919,29.291447,66.595919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.771250,-5.968888,59.469632,59.214222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557876,1.402323,0.178143,0.014662,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080165,mpc-p,0,-126.340000,54.885000,5.113235,0.987640,5.120000,1.115000,-0.006765,-0.127360,-0.518412,2.470079,-0.152474,2.470079,-0.518412,0.290000,0.590000,10,91,9.868008,91.270793,9.868008,91.270793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.238203,-6.001641,57.392615,59.159532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549682,1.400307,0.192108,0.014243,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090209,mpc-p,0,-126.340000,54.885000,5.105093,1.033732,5.110000,1.145000,-0.004907,-0.111268,-0.457422,1.372266,0.030495,1.372266,-0.457422,0.240000,0.700000,11,94,10.808646,94.058093,10.808646,94.058093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.079242,-7.449499,56.481190,64.143690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558068,1.401324,0.191215,0.014787,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100207,mpc-p,0,-126.340000,54.885000,5.095050,1.080603,5.110000,1.165000,-0.014950,-0.084397,-0.823360,2.836017,0.396432,2.836017,-0.823360,0.190000,0.810000,17,76,16.674341,75.879904,16.674341,75.879904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.265464,-9.200539,54.904250,61.081160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557862,1.403659,0.205373,0.016459,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110097,mpc-p,0,-126.340000,54.885000,5.083104,1.127813,5.100000,1.215000,-0.016896,-0.087187,-1.433256,4.726694,1.189297,4.726694,-1.433256,0.190000,0.780000,20,63,19.902449,62.843063,19.902449,62.843063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.703082,-9.980075,55.814455,58.981465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610451,1.403238,0.176847,0.015817,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120210,mpc-p,0,-126.340000,54.885000,5.068701,1.176830,5.090000,1.265000,-0.021299,-0.088170,-1.738204,6.190445,0.396432,6.190445,-1.738204,0.220000,0.690000,16,59,16.134425,58.888099,16.134425,58.888099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.528065,-10.022684,56.056731,57.797813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557103,1.402407,0.180265,0.014660,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130224,mpc-p,0,-126.340000,54.885000,5.052140,1.225967,5.070000,1.325000,-0.017860,-0.099033,-2.409089,4.543725,-0.457422,4.543725,-2.409089,0.220000,0.620000,18,78,18.239764,77.570225,18.239764,77.570225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.365938,-9.165072,55.348979,56.646687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558629,1.400949,0.178335,0.013802,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140208,mpc-p,0,-126.340000,54.885000,5.033228,1.275416,5.060000,1.365000,-0.026772,-0.089584,-1.677214,2.897006,0.091484,2.897006,-1.677214,0.200000,0.710000,10,85,9.524610,84.733851,9.524610,84.733851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.014366,-9.687068,52.614269,56.215871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556487,1.401337,0.178177,0.014993,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150092,mpc-p,0,-126.340000,54.885000,5.012021,1.324675,5.040000,1.385000,-0.027979,-0.060325,-1.921172,2.348100,-0.152474,2.348100,-1.921172,0.190000,0.790000,8,85,7.687629,85.108629,7.687629,85.108629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.054814,-10.528736,51.521584,56.765014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612791,1.403418,0.193520,0.015647,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160210,mpc-p,0,-126.340000,54.885000,4.987621,1.375275,5.030000,1.415000,-0.042379,-0.039725,-2.104141,2.348100,0.091484,2.348100,-2.104141,0.160000,0.800000,7,86,7.221565,86.087216,7.221565,86.087216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.194974,-11.254462,50.191392,54.390449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557416,1.406892,0.192920,0.015302,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170207,mpc-p,0,-126.340000,54.885000,4.960710,1.425284,5.020000,1.455000,-0.059290,-0.029716,-2.104141,3.872840,0.030495,3.872840,-2.104141,0.140000,0.820000,4,73,4.135990,72.758681,4.135990,72.758681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.454831,-12.341974,49.435771,53.737914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556231,1.413388,0.187732,0.014769,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180089,mpc-p,0,-126.340000,54.885000,4.931239,1.474587,5.000000,1.495000,-0.068761,-0.020413,-2.470079,4.787684,0.030495,4.787684,-2.470079,0.130000,0.760000,3,71,3.229935,70.609581,3.229935,70.609581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.621378,-12.590148,50.169165,53.371645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544027,1.395186,0.148633,0.015209,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190097,mpc-p,0,-126.340000,54.885000,4.898354,1.524227,4.980000,1.545000,-0.081646,-0.020773,-2.348100,4.238777,-0.152474,4.238777,-2.348100,0.130000,0.730000,-4,77,-4.068502,77.029792,-4.068502,77.029792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.810527,-12.552065,49.228985,51.869375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572732,1.399790,0.172926,0.015355,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200113,mpc-p,0,-126.340000,54.885000,4.862254,1.573451,4.960000,1.595000,-0.097746,-0.021549,-3.262944,3.689871,0.701380,3.689871,-3.262944,0.120000,0.730000,-2,81,-2.392853,81.048362,-2.392853,81.048362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.697236,-12.531068,47.366697,51.358745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556890,1.399329,0.173660,0.014624,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210207,mpc-p,0,-126.340000,54.885000,4.822505,1.622439,4.920000,1.635000,-0.097495,-0.012561,-3.567892,3.384923,0.152474,3.384923,-3.567892,0.090000,0.760000,-1,81,-1.467118,80.987864,-1.467118,80.987864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.958579,-12.792791,46.169964,50.483023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556470,1.398224,0.175366,0.014685,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220158,mpc-p,0,-126.340000,54.885000,4.779877,1.669965,4.900000,1.675000,-0.120123,-0.005035,-3.994819,2.897006,-0.030495,2.897006,-3.994819,0.090000,0.770000,-5,84,-5.498662,83.703334,-5.498662,83.703334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.413186,-13.022831,45.809094,50.442517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565161,1.397184,0.174583,0.013810,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230217,mpc-p,0,-126.340000,54.885000,4.733194,1.717054,4.860000,1.705000,-0.126806,0.012054,-4.543725,2.592058,0.091484,2.592058,-4.543725,0.060000,0.800000,-4,84,-3.834920,83.999464,-3.834920,83.999464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.207873,-13.298670,44.890582,50.595198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565823,1.596473,0.247774,0.027922,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240061,mpc-p,0,-126.340000,54.885000,4.683878,1.762060,4.820000,1.745000,-0.136122,0.017060,-5.275601,3.262944,0.457422,3.262944,-5.275601,0.030000,0.790000,0,79,0.111898,78.682030,0.111898,78.682030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.611928,-13.602196,44.629749,50.463703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582745,1.473817,0.189293,0.017350,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250060,mpc-p,0,-126.340000,54.885000,4.629988,1.806520,4.780000,1.785000,-0.150012,0.021520,-4.604715,4.421746,0.213464,4.421746,-4.604715,0.050000,0.790000,-15,68,-14.613182,67.920667,-14.613182,67.920667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.797020,-14.297160,45.542138,52.388674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569411,1.566750,0.216000,0.056139,0.500576,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260061,mpc-p,0,-126.340000,54.885000,4.572142,1.849558,4.730000,1.835000,-0.157858,0.014558,-5.214611,4.299767,0.091484,4.299767,-5.214611,0.010000,0.820000,-12,63,-12.485431,63.236092,-12.485431,63.236092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.514152,-14.132287,46.220562,54.774285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547906,1.598485,0.242464,0.023924,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270069,mpc-p,0,-126.340000,54.885000,4.510194,1.891028,4.670000,1.875000,-0.159806,0.016028,-5.946486,2.653048,0.091484,2.653048,-5.946486,-0.020000,0.680000,-9,87,-9.058685,87.303345,-9.058685,87.303345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.126164,-13.054835,46.481701,53.340691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571834,1.584001,0.233421,0.018782,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280088,mpc-p,0,-126.340000,54.885000,4.443988,1.930784,4.610000,1.885000,-0.166012,0.045784,-7.044299,0.823360,0.457422,0.823360,-7.044299,-0.060000,0.720000,-2,101,-1.671886,100.830677,-1.671886,100.830677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.473074,-13.389949,44.321298,54.015658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.709108,1.662925,0.242257,0.020581,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290083,mpc-p,0,-126.340000,54.885000,4.373669,1.968522,4.540000,1.895000,-0.166331,0.073522,-7.898153,-0.213464,-0.274453,-0.213464,-7.898153,-0.040000,0.850000,-3,99,-2.934135,98.937243,-2.934135,98.937243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.066121,-14.780758,44.969133,56.991123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584182,1.401981,0.199395,0.013482,0.500483,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300081,mpc-p,0,-126.340000,54.885000,4.298949,2.004200,4.470000,1.915000,-0.171051,0.089200,-8.447060,1.982162,0.945339,1.982162,-8.447060,-0.030000,0.920000,-5,74,-5.330592,74.194120,-5.330592,74.194120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.675411,-16.562826,45.539099,59.072997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565236,1.474303,0.174109,0.014993,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310082,mpc-p,0,-126.340000,54.885000,4.219749,2.037648,4.390000,1.955000,-0.170251,0.082648,-8.142112,4.482736,0.213464,4.482736,-8.142112,-0.010000,0.850000,-16,56,-15.750850,56.062161,-15.750850,56.062161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.253898,-17.311754,48.069870,60.745090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558942,1.395473,0.145020,0.013810,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320211,mpc-p,0,-126.340000,54.885000,4.134891,2.069091,4.310000,2.005000,-0.175109,0.064091,-8.873987,4.604715,0.091484,4.604715,-8.873987,-0.120000,0.690000,-3,65,-2.840584,64.611599,-2.840584,64.611599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.753652,-16.846457,49.359199,62.356492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556903,1.403432,0.174241,0.013969,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330212,mpc-p,0,-126.340000,54.885000,4.046462,2.097572,4.230000,2.035000,-0.183538,0.062572,-8.873987,2.287110,0.457422,2.287110,-8.873987,-0.050000,0.650000,-19,85,-18.784263,85.139690,-18.784263,85.139690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.343067,-17.395311,46.474983,60.024448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558022,1.401801,0.173817,0.014509,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340212,mpc-p,0,-126.340000,54.885000,3.953344,2.123362,4.140000,2.045000,-0.186656,0.078362,-8.812998,-1.189297,-0.091484,-1.189297,-8.812998,-0.100000,0.720000,-22,107,-22.142820,107.126152,-22.142820,107.126152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.860626,-18.468170,43.133853,60.460266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558728,1.402520,0.199471,0.014870,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350213,mpc-p,0,-126.340000,54.885000,3.855470,2.146319,4.060000,2.045000,-0.204530,0.101319,-9.849821,-1.372266,0.457422,-1.372266,-9.849821,-0.150000,0.870000,-15,96,-15.292003,95.723858,-15.292003,95.723858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.378863,-20.159101,40.850991,59.318088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558880,1.403671,0.293617,0.013090,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360211,mpc-p,0,-126.340000,54.885000,3.752836,2.166295,3.970000,2.055000,-0.217164,0.111295,-10.154769,1.067318,0.884349,1.067318,-10.154769,-0.150000,0.930000,-19,68,-18.596276,68.011407,-18.596276,68.011407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.692637,-21.756720,43.983358,61.796411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557033,1.403428,0.204090,0.014224,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370135,mpc-p,0,-126.340000,54.885000,3.646200,2.183049,3.860000,2.075000,-0.213800,0.108049,-10.886644,3.445913,0.152474,3.445913,-10.886644,-0.150000,0.860000,-17,50,-17.495479,50.466630,-17.495479,50.466630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.193185,-22.252061,47.043129,64.035558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574645,1.501577,0.194851,0.020175,0.555535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380042,mpc-p,0,-126.340000,54.885000,3.534976,2.196595,3.760000,2.115000,-0.225024,0.081595,-11.801488,2.957996,-0.396432,2.957996,-11.801488,-0.150000,0.660000,-17,66,-16.655207,66.479969,-16.655207,66.479969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.421071,-21.995876,48.194959,64.678432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586646,1.620279,0.240941,0.026420,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390066,mpc-p,0,-126.340000,54.885000,3.417591,2.206942,3.650000,2.115000,-0.232409,0.091942,-11.679509,-0.884349,-0.030495,-0.884349,-11.679509,-0.150000,0.630000,-26,99,-25.636827,99.241168,-25.636827,99.241168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.129420,-22.375400,42.835077,60.160509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584785,1.758278,0.254493,0.034344,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400095,mpc-p,0,-126.340000,54.885000,3.295259,2.213797,3.530000,2.105000,-0.234741,0.108797,-11.740498,-3.689871,0.335443,-3.689871,-11.740498,-0.220000,0.750000,-24,111,-24.266271,111.210618,-24.266271,111.210618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.732311,-23.561092,39.246935,59.566490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576383,1.623353,0.328400,0.026954,0.502415,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410460,mpc-p,0,-126.340000,54.885000,3.163703,2.217086,3.410000,2.075000,-0.246297,0.142086,-12.594353,-2.775027,0.823360,-2.775027,-12.594353,-0.280000,0.940000,-16,87,-16.446006,86.728490,-16.446006,86.728490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.934827,-25.043807,38.688753,59.115379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.995253,1.646645,0.400138,0.030816,0.500566,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420059,mpc-p,0,-126.340000,54.885000,3.037258,2.216588,3.290000,2.075000,-0.252742,0.141588,-13.021280,-0.152474,0.274453,-0.152474,-13.021280,-0.180000,0.950000,-30,60,-30.438678,59.860837,-30.438678,59.860837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.511747,-26.225396,43.875164,64.044335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572187,1.723871,0.310088,0.035210,0.501624,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430066,mpc-p,0,-126.340000,54.885000,2.900749,2.212347,3.160000,2.105000,-0.259251,0.107347,-13.997114,2.470079,-0.152474,2.470079,-13.997114,-0.180000,0.780000,-29,46,-28.810587,46.078801,-28.810587,46.078801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.648876,-26.571795,46.007894,67.629774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592811,1.771141,0.272177,0.042705,0.500989,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440100,mpc-p,0,-126.340000,54.885000,2.759118,2.204187,3.020000,2.115000,-0.260882,0.089187,-14.485031,0.945339,-0.152474,0.945339,-14.485031,-0.250000,0.660000,-22,64,-22.274935,63.729292,-22.274935,63.729292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.301010,-26.423339,46.073984,66.564139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582029,1.767591,0.272990,0.045491,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.452465,mpc-p,0,-126.340000,54.885000,2.578158,2.188628,2.850000,2.105000,-0.271842,0.083628,-15.094927,-3.323933,0.884349,-3.323933,-15.094927,-0.240000,0.600000,-27,100,-27.164708,99.977060,-27.164708,99.977060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.146440,-26.601401,40.602782,60.857279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590469,1.797503,0.244550,0.039121,0.503543,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008187,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460685,mpc-p,0,-126.340000,54.885000,2.453986,2.174856,2.730000,2.075000,-0.276014,0.099856,-15.521854,-6.678361,0.579401,-6.678361,-15.521854,-0.220000,0.700000,-33,112,-33.077572,112.450000,-33.077572,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.851853,-27.785293,35.661977,59.490815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567424,1.713052,0.339436,0.043525,0.501128,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470755,mpc-p,0,-126.340000,54.885000,2.297774,2.154192,2.570000,2.025000,-0.272226,0.129192,-16.985604,-5.824507,0.640391,-5.824507,-16.985604,-0.260000,0.920000,-21,91,-21.279937,91.056344,-21.279937,91.056344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.712614,-28.873852,33.641371,57.452385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578922,1.724178,0.333651,0.030629,0.506178,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480746,mpc-p,0,-126.340000,54.885000,2.138415,2.129505,2.400000,1.995000,-0.261585,0.134505,-18.266386,-1.982162,0.701380,-1.982162,-18.266386,-0.240000,0.960000,-15,52,-15.157466,51.770499,-15.157466,51.770499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.757178,-29.823778,39.253783,62.956079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567523,1.653676,0.240134,0.034538,0.500901,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490747,mpc-p,0,-126.340000,54.885000,1.974657,2.100566,2.220000,2.005000,-0.245343,0.095566,-18.937271,1.921172,-0.091484,1.921172,-18.937271,-0.200000,0.750000,-16,30,-16.051766,29.973650,-16.051766,29.973650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.455809,-30.171249,50.177240,74.067869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557131,1.474069,0.199918,0.016526,0.501646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500746,mpc-p,0,-126.340000,54.885000,1.806859,2.067369,2.040000,2.015000,-0.233141,0.052369,-18.754303,-0.091484,0.152474,-0.091484,-18.754303,-0.160000,0.520000,-27,59,-27.220741,58.688252,-27.220741,58.688252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.301903,-30.141107,60.010325,82.663303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552315,1.550263,0.208595,0.022711,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510745,mpc-p,0,-126.340000,54.885000,1.635113,2.029867,1.860000,1.995000,-0.224887,0.034867,-17.961438,-5.214611,-0.091484,-5.214611,-17.961438,-0.190000,0.500000,-37,98,-37.202099,98.337779,-37.202099,98.337779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.843476,-30.711772,49.835187,75.738025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549057,1.575669,0.309606,0.028957,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520746,mpc-p,0,-126.340000,54.885000,1.459598,1.988038,1.680000,1.935000,-0.220402,0.053038,-18.144407,-8.752008,0.640391,-8.752008,-18.144407,-0.250000,0.690000,-35,109,-34.624444,109.415854,-34.624444,109.415854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.313455,-31.454803,42.252730,70.374328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549767,1.445693,0.250891,0.020148,0.501563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530744,mpc-p,0,-126.340000,54.885000,1.280533,1.941875,1.500000,1.875000,-0.219467,0.066875,-18.876282,-7.410237,0.823360,-7.410237,-18.876282,-0.310000,0.900000,-25,77,-24.762583,76.927877,-24.762583,76.927877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.874159,-32.212505,39.999367,68.723635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548732,1.484047,0.265425,0.019082,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540746,mpc-p,0,-126.340000,54.885000,1.098043,1.891351,1.310000,1.835000,-0.211957,0.056351,-20.462012,-2.653048,0.396432,-2.653048,-20.462012,-0.280000,0.880000,-16,33,-16.077915,33.409511,-16.077915,33.409511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.050242,-32.356060,50.509952,75.646255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550158,1.490509,0.207860,0.023863,0.501533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550746,mpc-p,0,-126.340000,54.885000,0.912418,1.836490,1.100000,1.825000,-0.187582,0.011490,-21.498835,-0.152474,0.518412,-0.152474,-21.498835,-0.220000,0.610000,-14,28,-14.426366,27.586527,-14.426366,27.586527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.410715,-31.780132,64.796171,85.547214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551948,1.457421,0.193362,0.023689,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560751,mpc-p,0,-126.340000,54.885000,0.723747,1.777261,0.890000,1.815000,-0.166253,-0.037739,-21.925762,-3.201954,0.030495,-3.201954,-21.925762,-0.180000,0.410000,-18,62,-18.118972,62.213178,-18.118972,62.213178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.709021,-31.286280,68.389935,88.878029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552189,1.556745,0.195125,0.019417,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570744,mpc-p,0,-126.340000,54.885000,0.532616,1.713797,0.680000,1.755000,-0.147384,-0.041203,-21.193887,-8.081122,-0.152474,-8.081122,-21.193887,-0.170000,0.450000,-30,96,-29.548301,95.587909,-29.548301,95.587909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.039525,-31.028390,57.552750,79.164379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547192,1.510121,0.226138,0.029750,0.501006,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580747,mpc-p,0,-126.340000,54.885000,0.338860,1.645992,0.460000,1.665000,-0.121140,-0.019008,-21.437845,-11.374561,0.579401,-11.374561,-21.437845,-0.210000,0.680000,-26,101,-25.649473,100.676988,-25.649473,100.676988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.374204,-30.862373,49.339331,71.873297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553634,1.761355,0.313511,0.037626,0.706667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008385,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590754,mpc-p,0,-126.340000,54.885000,0.142831,1.573907,0.240000,1.585000,-0.097169,-0.011093,-22.657637,-9.483883,1.189297,-9.483883,-22.657637,-0.250000,0.860000,-10,65,-10.144451,65.466444,-10.144451,65.466444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.722916,-30.876394,46.829620,68.367420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578782,1.463342,0.238759,0.021171,0.500956,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600751,mpc-p,0,-126.340000,54.885000,-0.054896,1.497705,0.240000,1.525000,-0.294896,-0.027295,-23.816440,-4.238777,1.006328,-4.238777,-23.816440,-0.200000,0.800000,-24,21,-23.624859,20.942728,-23.624859,20.942728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.940788,-30.671386,61.895515,79.100451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543050,1.631753,0.249017,0.032709,0.501040,1,1,0,6,1,1,0,0,0,0,1,1,0,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.009997,0.000000,0.000000,0.000000
2.610857,mpc-p,0,-126.340000,54.885000,-0.256418,1.416469,-0.210000,1.495000,-0.046418,-0.078531,-23.511492,-2.653048,-0.152474,-2.653048,-23.511492,-0.200000,0.510000,-6,24,-6.089202,23.766925,-6.089202,23.766925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.014513,-29.748064,72.483082,87.435879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.167809,1.689757,0.216945,0.030122,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620748,mpc-p,0,-126.340000,54.885000,-0.454951,1.332939,-0.430000,1.455000,-0.024951,-0.122061,-23.084564,-6.129455,-0.213464,-6.129455,-23.084564,-0.170000,0.340000,-13,60,-12.723586,60.250503,-12.723586,60.250503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.694247,-28.941227,74.369322,89.485964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561492,1.626632,0.215683,0.023201,0.500533,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630754,mpc-p,0,-126.340000,54.885000,-0.656809,1.244454,-0.650000,1.375000,-0.006809,-0.130546,-21.559824,-11.984457,0.579401,-11.984457,-21.559824,-0.140000,0.390000,-32,100,-31.992854,100.037090,-31.992854,100.037090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.292022,-27.678951,66.273667,82.609205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581265,2.204928,0.261010,0.037885,0.500729,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640750,mpc-p,0,-126.340000,54.885000,-0.859167,1.152142,-0.850000,1.265000,-0.009167,-0.112858,-20.401022,-14.119093,0.274453,-14.119093,-20.401022,-0.190000,0.630000,-39,95,-39.128995,94.726513,-39.128995,94.726513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.454501,-27.028912,57.346787,78.656587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570363,1.627432,0.262664,0.024577,0.500927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650755,mpc-p,0,-126.340000,54.885000,-1.062070,1.055925,-1.050000,1.165000,-0.012070,-0.109075,-19.486178,-11.191592,0.213464,-11.191592,-19.486178,-0.290000,0.800000,-35,51,-35.024836,51.170495,-35.024836,51.170495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.993856,-26.769119,52.331932,74.318045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570968,1.563453,0.226197,0.019473,0.500522,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660746,mpc-p,0,-126.340000,54.885000,-1.264749,0.956114,-1.250000,1.095000,-0.014749,-0.138886,-20.523001,-6.312424,0.396432,-6.312424,-20.523001,-0.340000,0.720000,-18,11,-18.169491,10.552297,-18.169491,10.552297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.415317,-26.522584,61.912674,81.019207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556967,1.740582,0.222604,0.031343,0.500892,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.670751,mpc-p,0,-126.340000,54.885000,-1.467386,0.852559,-1.470000,1.035000,0.002614,-0.182441,-21.803783,-5.519559,-0.274453,-5.519559,-21.803783,-0.300000,0.390000,-8,25,-7.935934,25.217388,-7.935934,25.217388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.160231,-24.938254,72.006618,87.453478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572744,1.842971,0.293585,0.044767,0.501751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.680755,mpc-p,0,-126.340000,54.885000,-1.669371,0.745503,-1.700000,0.955000,0.030629,-0.209497,-22.413679,-9.788831,-0.579401,-9.788831,-22.413679,-0.200000,0.280000,-13,65,-12.586175,64.888192,-12.586175,64.888192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.418863,-22.655571,69.813397,83.146852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.271984,1.776891,0.258578,0.036090,1.170272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009526,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.690746,mpc-p,0,-126.340000,54.885000,-1.870119,0.635203,-1.900000,0.845000,0.029881,-0.209797,-21.193887,-15.033937,-0.701380,-15.033937,-21.193887,-0.160000,0.380000,-30,96,-29.959658,96.065336,-29.959658,96.065336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.327322,-20.101633,64.983522,77.543878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564531,1.764615,0.264826,0.034080,0.500919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.700762,mpc-p,0,-126.340000,54.885000,-2.070018,0.521372,-2.120000,0.675000,0.049982,-0.153628,-20.766960,-17.229563,0.396432,-17.229563,-20.766960,-0.200000,0.650000,-28,92,-27.939840,91.973347,-27.939840,91.973347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.452452,-18.291893,57.150218,72.321032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.244588,1.746277,0.275076,0.029258,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.710747,mpc-p,0,-126.340000,54.885000,-2.267619,0.404774,-2.320000,0.545000,0.052381,-0.140226,-21.010918,-14.302062,0.030495,-14.302062,-21.010918,-0.250000,0.890000,-17,47,-17.071505,43.520481,-17.071505,43.520481,0.000000,3.452866,0.000000,64.000000,0.000000,0.000000,79.243735,-17.266926,54.391843,70.205703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582760,1.708764,0.239889,0.030952,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.720752,mpc-p,0,-126.340000,54.885000,-2.463567,0.284966,-2.520000,0.445000,0.056433,-0.160034,-21.071908,-9.544873,-0.152474,-9.544873,-21.071908,-0.240000,0.680000,-13,17,-13.134191,16.760180,-13.134191,16.760180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.493460,-15.869073,68.124760,77.970341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580283,1.701521,0.234241,0.027071,0.502301,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.730755,mpc-p,0,-126.340000,54.885000,-2.657076,0.162347,-2.730000,0.365000,0.072924,-0.202653,-21.010918,-8.264091,-0.762370,-8.264091,-21.010918,-0.200000,0.420000,-14,22,-13.960008,22.077775,-13.960008,22.077775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.182006,-14.430718,73.411633,82.238975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592328,1.633018,0.227345,0.025725,0.500980,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.740777,mpc-p,0,-126.340000,54.885000,-2.848172,0.036817,-2.930000,0.255000,0.081828,-0.218183,-20.644980,-12.899301,-0.762370,-12.899301,-20.644980,-0.180000,0.260000,-18,67,-18.097414,70.335901,-18.097414,70.335901,0.000000,-3.258126,0.000000,64.000000,0.000000,0.000000,86.435312,-12.021684,73.679650,81.322060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562310,1.810701,0.250651,0.044921,0.500644,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.750754,mpc-p,0,-126.340000,54.885000,-3.035327,-0.090677,-3.120000,0.095000,0.084673,-0.185677,-20.035084,-19.181230,-0.213464,-19.181230,-20.035084,-0.180000,0.410000,-23,110,-22.922563,109.589714,-22.922563,109.589714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.200079,-9.291378,69.004798,73.665234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594192,1.789502,0.292551,0.038162,0.500980,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.760758,mpc-p,0,-126.340000,54.885000,-3.219525,-0.220867,-3.320000,-0.095000,0.100475,-0.125867,-19.425188,-20.949928,0.396432,-20.949928,-19.425188,-0.210000,0.720000,-20,100,-20.211332,99.990491,-20.211332,99.990491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.683858,-7.095383,66.532381,78.288653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596498,1.771646,0.353542,0.033287,0.500777,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.770753,mpc-p,0,-126.340000,54.885000,-3.399776,-0.353147,-3.500000,-0.255000,0.100224,-0.098147,-19.608157,-16.070760,-0.396432,-16.070760,-19.608157,-0.220000,0.880000,-12,55,-11.907835,44.585772,-11.907835,44.585772,0.000000,10.404719,0.000000,64.000000,0.000000,0.000000,91.267409,-5.385221,71.208935,82.930923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586800,1.488317,0.269558,0.026663,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.780749,mpc-p,0,-126.340000,54.885000,-3.575894,-0.487453,-3.700000,-0.385000,0.124106,-0.102453,-20.462012,-11.496540,-0.884349,-11.496540,-20.462012,-0.200000,0.740000,1,15,0.709574,15.325050,0.709574,15.325050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.383596,-4.202744,83.088049,87.373033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561687,1.460866,0.210891,0.020091,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.790782,mpc-p,0,-126.340000,54.885000,-3.748164,-0.624113,-3.900000,-0.485000,0.151836,-0.139113,-20.340032,-9.971800,-1.067318,-9.971800,-20.340032,-0.150000,0.440000,2,23,1.810449,23.465352,1.810449,23.465352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.596572,-2.935218,89.390413,96.435306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555168,1.487057,0.200018,0.020109,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.800743,mpc-p,0,-126.340000,54.885000,-3.914410,-0.761454,-4.100000,-0.615000,0.185590,-0.146454,-19.364199,-14.607010,-1.067318,-14.607010,-19.364199,-0.100000,0.280000,-7,68,-7.346600,73.542284,-7.346600,73.542284,0.000000,-5.076931,0.000000,64.000000,0.000000,0.000000,98.866614,-0.705928,89.386258,93.102924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546822,1.673738,0.244400,0.032156,0.500928,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.810752,mpc-p,0,-126.340000,54.885000,-4.076354,-0.900963,-4.290000,-0.785000,0.213646,-0.115963,-17.961438,-21.315866,-0.823360,-21.315866,-17.961438,-0.110000,0.410000,-13,112,-13.406481,112.450000,-13.406481,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.149628,1.997795,81.188176,85.398247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568974,1.795556,0.298136,0.047087,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.820754,mpc-p,0,-126.340000,54.885000,-4.232770,-1.041706,-4.460000,-0.995000,0.227230,-0.046706,-16.985604,-23.328523,-0.640391,-23.328523,-16.985604,-0.100000,0.730000,-17,112,-16.792899,112.404881,-16.792899,112.404881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.515289,4.319771,79.549331,86.502497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595248,1.767774,0.525007,0.041669,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008442,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.830756,mpc-p,0,-126.340000,54.885000,-4.383448,-1.183571,-4.630000,-1.185000,0.246552,0.001429,-15.887791,-19.181230,0.152474,-19.181230,-15.887791,-0.140000,0.940000,-12,67,-11.587849,61.592188,-11.587849,61.592188,0.000000,5.812692,0.000000,64.000000,0.000000,0.000000,96.980465,6.350962,83.573986,92.003234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584537,1.530985,0.394573,0.041144,0.501018,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.840753,mpc-p,0,-126.340000,54.885000,-4.528038,-1.326311,-4.790000,-1.335000,0.261962,0.008689,-15.765812,-13.082270,-1.067318,-13.082270,-15.765812,-0.130000,0.870000,-4,22,-4.157341,15.236725,-4.157341,15.236725,0.000000,7.168155,0.000000,64.000000,0.000000,0.000000,98.253772,7.568626,92.798013,98.447000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569226,1.516748,0.216876,0.024312,0.500678,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.850774,mpc-p,0,-126.340000,54.885000,-4.666690,-1.470178,-4.930000,-1.445000,0.263310,-0.025178,-14.180083,-10.215758,-0.823360,-10.215758,-14.180083,-0.140000,0.550000,-9,16,-8.515333,15.589303,-8.515333,15.589303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.469836,7.245817,98.080489,103.416940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563104,1.503447,0.191643,0.024421,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.860780,mpc-p,0,-126.340000,54.885000,-4.798576,-1.614409,-5.060000,-1.555000,0.261424,-0.059409,-12.899301,-14.119093,-1.250287,-14.119093,-12.899301,-0.140000,0.310000,-15,61,-15.448240,65.739381,-15.448240,65.739381,0.000000,-5.150078,0.000000,64.000000,0.000000,0.000000,102.875934,7.303473,96.424145,100.595674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543959,1.433038,0.174371,0.018574,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.870772,mpc-p,0,-126.340000,54.885000,-4.923520,-1.758859,-5.180000,-1.725000,0.256480,-0.033859,-11.130602,-20.401022,-0.579401,-20.401022,-11.130602,-0.160000,0.380000,-24,106,-24.437841,112.449931,-24.437841,112.449931,0.000000,-6.860628,0.000000,64.000000,0.000000,0.000000,103.927006,8.574209,85.814172,92.088786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544520,1.436295,0.212669,0.018500,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.880771,mpc-p,0,-126.340000,54.885000,-5.041530,-1.903614,-5.280000,-1.935000,0.238470,0.031386,-9.300914,-23.328523,-0.518412,-23.328523,-9.300914,-0.170000,0.690000,-34,112,-34.289576,112.450000,-34.289576,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.731262,9.796573,82.643364,92.639729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543040,1.421857,0.253561,0.017991,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.890796,mpc-p,0,-126.340000,54.885000,-5.152614,-2.048802,-5.380000,-2.135000,0.227386,0.086198,-8.995966,-20.157064,-0.213464,-20.157064,-8.995966,-0.250000,0.960000,-19,72,-19.058595,71.589055,-19.058595,71.589055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.522160,10.609202,84.742996,98.209233,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571042,1.473759,0.353138,0.019605,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.900780,mpc-p,0,-126.340000,54.885000,-5.255842,-2.193263,-5.460000,-2.295000,0.204158,0.101737,-9.361904,-13.753155,-0.823360,-13.753155,-9.361904,-0.270000,0.860000,-4,27,-4.045159,27.106360,-4.045159,27.106360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.894909,12.773652,88.441401,103.283708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552042,1.575877,0.209776,0.019297,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.910779,mpc-p,0,-126.340000,54.885000,-5.351645,-2.337629,-5.550000,-2.415000,0.198355,0.077371,-9.361904,-13.753155,-1.189297,-10.825654,-8.447060,-0.170000,0.580000,-8,48,-7.732349,47.826688,-7.732349,47.826688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.350671,15.894046,88.372535,106.572968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546056,1.463922,0.189401,0.017484,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.920778,mpc-p,0,-126.340000,54.885000,-5.439710,-2.481513,-5.630000,-2.525000,0.190290,0.043487,-7.532216,-12.350394,-0.518412,-12.350394,-7.532216,-0.150000,0.430000,-20,49,-19.906920,48.722338,-19.906920,48.722338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.714139,15.288280,79.812731,84.857898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548155,1.436421,0.195372,0.018289,0.501310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.930776,mpc-p,0,-126.340000,54.885000,-5.519885,-2.624718,-5.690000,-2.665000,0.170115,0.040282,-5.824507,-14.728989,-0.152474,-14.728989,-5.824507,-0.150000,0.430000,-31,69,-31.392079,69.159154,-31.392079,69.159154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.829908,13.667014,73.524346,76.112103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545802,1.537521,0.183345,0.018904,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.940777,mpc-p,0,-126.340000,54.885000,-5.592098,-2.767156,-5.740000,-2.805000,0.147902,0.037844,-4.970653,-16.253729,0.091484,-16.253729,-4.970653,-0.230000,0.520000,-24,76,-24.130756,75.689443,-24.130756,75.689443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.772710,12.006034,65.749257,69.370664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548923,1.455504,0.178215,0.017505,0.501297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.950776,mpc-p,0,-126.340000,54.885000,-5.656220,-2.908601,-5.790000,-2.965000,0.133780,0.056399,-5.092632,-16.009771,-0.518412,-16.009771,-5.092632,-0.260000,0.610000,-12,69,-11.813852,68.598700,-11.813852,68.598700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.904404,11.813699,62.324224,67.277254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.902939,2.749322,0.259751,0.038352,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009463,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.960749,mpc-p,0,-126.340000,54.885000,-5.712044,-3.048534,-5.840000,-3.105000,0.127956,0.056466,-4.726694,-13.265238,-0.640391,-13.265238,-4.726694,-0.140000,0.670000,-21,41,-20.550535,40.598659,-20.550535,40.598659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.071396,13.467234,60.196230,66.581519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562729,1.685109,0.228569,0.034598,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.970777,mpc-p,0,-126.340000,54.885000,-5.759946,-3.187945,-5.880000,-3.215000,0.120054,0.027055,-4.543725,-9.361904,-0.640391,-9.361904,-4.543725,-0.220000,0.540000,-4,18,-4.076917,18.002896,-4.076917,18.002896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.253546,13.399610,68.691909,70.740901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.158024,1.801104,0.233108,0.032850,0.501044,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.980750,mpc-p,0,-126.340000,54.885000,-5.799373,-3.325170,-5.910000,-3.295000,0.110627,-0.030170,-3.872840,-10.032790,-0.518412,-10.032790,-3.872840,-0.180000,0.350000,-6,35,-5.924471,35.291308,-5.924471,35.291308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.221634,15.603956,71.226906,80.553893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565793,1.615311,0.228332,0.029218,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.990778,mpc-p,0,-126.340000,54.885000,-5.830751,-3.461565,-5.940000,-3.415000,0.109249,-0.046565,-2.836017,-13.326228,0.152474,-13.326228,-2.836017,-0.150000,0.310000,-12,66,-11.797904,66.005299,-11.797904,66.005299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.369583,17.488358,73.052923,77.932297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571305,1.794142,0.258877,0.172320,0.500842,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008310,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.000746,mpc-p,0,-126.340000,54.885000,-5.853744,-3.595427,-5.960000,-3.555000,0.106256,-0.040427,-1.006328,-16.436698,-0.457422,-16.436698,-1.006328,-0.140000,0.420000,-22,84,-21.619401,84.122310,-21.619401,84.122310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.210605,19.240531,67.601227,75.203767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565115,1.678873,0.233366,0.031061,0.500670,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.010750,mpc-p,0,-126.340000,54.885000,-5.868649,-3.727948,-5.950000,-3.705000,0.081351,-0.022948,0.823360,-15.582843,-0.518412,-15.582843,0.823360,-0.150000,0.600000,-29,64,-29.440588,64.022688,-29.440588,64.022688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.932494,20.519254,66.747662,75.993636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565676,1.700674,0.239249,0.020417,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.020744,mpc-p,0,-126.340000,54.885000,-5.875425,-3.858384,-5.940000,-3.835000,0.064575,-0.023384,1.250287,-11.435550,-0.823360,-11.435550,1.250287,-0.210000,0.620000,-17,29,-17.244181,28.563096,-17.244181,28.563096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.171235,21.568843,68.265981,76.661214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550095,1.849878,0.254669,0.053056,0.500845,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.030744,mpc-p,0,-126.340000,54.885000,-5.874175,-3.986807,-5.930000,-3.935000,0.055825,-0.051807,1.128308,-8.812998,-0.030495,-8.812998,1.128308,-0.230000,0.650000,-3,1,-3.497348,1.408715,-3.497348,1.408715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.696666,23.304100,64.749560,76.052018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543218,1.475204,0.193973,0.017795,0.500776,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.040745,mpc-p,0,-126.340000,54.885000,-5.865001,-4.113069,-5.910000,-4.025000,0.044999,-0.088069,0.884349,-9.422894,-0.152474,-9.422894,0.884349,-0.180000,0.310000,2,34,2.367447,34.481862,2.367447,34.481862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.071750,25.743066,69.491406,85.961989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566401,1.544695,0.189985,0.017060,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.050746,mpc-p,0,-126.340000,54.885000,-5.848039,-4.237033,-5.900000,-4.165000,0.051961,-0.072033,2.043152,-15.460864,-0.579401,-15.460864,2.043152,-0.140000,0.220000,-5,79,-5.166273,96.106915,-5.166273,96.106915,0.000000,-16.625053,0.000000,64.000000,0.000000,0.000000,69.329076,28.486077,73.697787,85.727071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554737,1.556362,0.219605,0.019370,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.060751,mpc-p,0,-126.340000,54.885000,-5.823432,-4.358665,-5.870000,-4.325000,0.046568,-0.033665,2.592058,-19.303209,-0.335443,-19.303209,2.592058,-0.120000,0.470000,-7,112,-6.575650,111.825018,-6.575650,111.825018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.492789,29.645767,75.662264,87.261535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564456,1.467419,0.256729,0.015472,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.070746,mpc-p,0,-126.340000,54.885000,-5.791399,-4.477717,-5.840000,-4.505000,0.048601,0.027283,2.653048,-19.181230,-0.030495,-19.181230,2.653048,-0.110000,0.840000,0,86,0.390339,85.739380,0.390339,85.739380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.039529,30.350161,84.931589,98.849494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547835,1.430227,0.264032,0.015029,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.080746,mpc-p,0,-126.340000,54.885000,-5.752098,-4.594289,-5.800000,-4.645000,0.047902,0.050711,2.836017,-11.618519,0.579401,-11.618519,2.836017,-0.120000,0.860000,12,41,12.195105,23.372883,12.195105,23.372883,0.000000,17.366496,0.000000,64.000000,0.000000,0.000000,51.675579,33.774078,95.463527,112.579547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549554,1.429971,0.197780,0.014685,0.503186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.090745,mpc-p,0,-126.340000,54.885000,-5.705773,-4.708230,-5.770000,-4.725000,0.064227,0.016770,2.714037,-6.190445,0.091484,-6.190445,2.714037,-0.090000,0.660000,23,-4,22.570559,-6.435519,22.570559,-6.435519,0.000000,2.174899,0.000000,64.000000,0.000000,0.000000,43.856065,35.564535,98.546199,114.053962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547050,1.427417,0.186651,0.015082,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.100743,mpc-p,0,-126.340000,54.885000,-5.652667,-4.819489,-5.730000,-4.775000,0.077333,-0.044489,3.750861,-3.262944,-0.396432,-3.262944,3.750861,-0.040000,0.310000,18,-3,18.335618,-3.073472,18.335618,-3.073472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.689857,34.665347,104.279754,119.581103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.312221,1.642276,0.230655,0.034980,0.510238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.110742,mpc-p,0,-126.340000,54.885000,-5.593037,-4.928029,-5.680000,-4.855000,0.086963,-0.073029,5.214611,-9.117946,0.091484,-9.117946,5.214611,0.070000,0.110000,-4,42,-4.364319,63.607600,-4.364319,63.607600,0.000000,-21.681072,0.000000,64.000000,0.000000,0.000000,38.045842,33.090787,117.831995,124.866824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561955,1.678759,0.220662,0.024694,0.500912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.120745,mpc-p,0,-126.340000,54.885000,-5.527142,-5.033838,-5.610000,-4.995000,0.082858,-0.038838,7.166278,-16.802635,-0.213464,-16.802635,7.166278,0.040000,0.180000,-17,87,-16.973485,112.450000,-16.973485,112.450000,0.000000,-25.523472,0.000000,64.000000,0.000000,0.000000,39.534566,31.569844,111.587857,118.164228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547681,1.490437,0.232144,0.018663,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.130746,mpc-p,0,-126.340000,54.885000,-5.455322,-5.136815,-5.530000,-5.185000,0.074678,0.048185,8.325081,-21.681804,0.457422,-21.681804,8.325081,-0.050000,0.500000,-13,112,-12.832249,112.450000,-12.832249,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.268997,32.427546,105.898777,117.462323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564143,1.703747,0.267466,0.029845,0.501185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.140743,mpc-p,0,-126.340000,54.885000,-5.377930,-5.236901,-5.450000,-5.385000,0.072070,0.148099,7.715185,-20.888939,0.457422,-20.888939,7.715185,-0.070000,0.810000,2,112,2.082124,112.449998,2.082124,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.923636,35.539456,111.874861,129.979483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547799,1.625911,0.298078,0.025197,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.150746,mpc-p,0,-126.340000,54.885000,-5.295210,-5.334193,-5.360000,-5.545000,0.064790,0.210807,7.349247,-13.936124,0.823360,-13.936124,7.349247,-0.070000,0.980000,16,67,15.537889,60.718858,15.537889,60.718858,0.000000,6.731140,0.000000,64.000000,0.000000,0.000000,19.893988,39.923556,119.859174,141.587492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557178,1.526015,0.367469,0.021568,0.502033,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.160775,mpc-p,0,-126.340000,54.885000,-5.207333,-5.428855,-5.290000,-5.625000,0.082667,0.196145,6.861330,-4.726694,0.457422,-4.726694,6.861330,-0.080000,0.850000,34,22,34.455120,-5.434729,34.455120,-5.434729,0.000000,27.884727,0.000000,64.000000,0.000000,0.000000,9.343717,43.483412,121.757807,144.990564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551678,1.501656,0.268583,0.025572,0.500745,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.170750,mpc-p,0,-126.340000,54.885000,-5.115405,-5.520125,-5.220000,-5.635000,0.104595,0.114875,6.495393,0.579401,0.640391,0.579401,6.495393,0.080000,0.570000,29,-23,29.121817,-30.028946,29.121817,-30.028946,0.000000,7.478943,0.000000,64.000000,0.000000,0.000000,-0.679564,43.053267,119.240708,140.995408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554071,1.459254,0.216253,0.016285,0.500715,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.180744,mpc-p,0,-126.340000,54.885000,-5.019148,-5.608703,-5.140000,-5.645000,0.120852,0.036297,8.752008,-0.457422,1.128308,-0.457422,8.752008,0.200000,0.180000,-1,9,-0.507819,8.577763,-0.507819,8.577763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.155744,39.806755,134.250188,149.879532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547968,1.435765,0.177857,0.016454,0.500613,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.190780,mpc-p,0,-126.340000,54.885000,-4.918704,-5.694777,-5.040000,-5.695000,0.121296,0.000223,11.069613,-8.995966,1.067318,-8.995966,11.069613,0.150000,0.070000,-17,54,-17.110160,91.002379,-17.110160,91.002379,0.000000,-37.424616,0.000000,64.000000,0.000000,0.000000,-0.956070,34.249361,141.621676,145.957621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550856,1.462712,0.206912,0.017948,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.200745,mpc-p,0,-126.340000,54.885000,-4.815642,-5.777400,-4.910000,-5.835000,0.094358,0.057600,12.472374,-16.802635,1.189297,-16.802635,12.472374,-0.010000,0.240000,-13,99,-12.510101,112.450000,-12.510101,112.450000,0.000000,-13.872237,0.000000,64.000000,0.000000,0.000000,-0.434522,33.259577,128.963760,139.607391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549772,1.442929,0.231960,0.019051,0.504058,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.212457,mpc-p,0,-126.340000,54.885000,-4.690843,-5.870922,-4.760000,-6.055000,0.069157,0.184078,11.801488,-21.010918,1.006328,-21.010918,11.801488,-0.060000,0.660000,0,112,0.142154,112.450000,0.142154,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.726051,35.664738,127.884626,147.878093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595052,1.654395,0.259369,0.023461,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.220744,mpc-p,0,-126.340000,54.885000,-4.600499,-5.934785,-4.660000,-6.205000,0.059501,0.270215,10.947634,-17.961438,0.701380,-17.961438,10.947634,-0.060000,0.870000,13,112,13.139922,112.450000,13.139922,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.791444,40.661409,132.236736,159.968323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543669,1.552595,0.308899,0.019453,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.230776,mpc-p,0,-126.340000,54.885000,-4.489258,-6.009582,-4.550000,-6.345000,0.060742,0.335418,9.483883,-11.069613,1.128308,-11.069613,9.483883,-0.060000,1.000000,34,67,33.959099,62.279570,33.959099,62.279570,0.000000,5.170430,0.000000,64.000000,0.000000,0.000000,-29.494598,45.076451,136.075561,167.800801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552385,1.460562,0.326236,0.019374,0.500861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.240780,mpc-p,0,-126.340000,54.885000,-4.376742,-6.081451,-4.450000,-6.405000,0.073258,0.323549,9.361904,-2.165131,0.396432,-2.165131,9.361904,0.090000,0.870000,26,22,25.607363,-0.693934,25.607363,-0.693934,0.000000,23.143934,0.000000,64.000000,0.000000,0.000000,-40.908119,47.270382,136.257889,170.488039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550145,1.442162,0.204132,0.026836,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.250781,mpc-p,0,-126.340000,54.885000,-4.263117,-6.150648,-4.340000,-6.395000,0.076883,0.244352,9.971800,2.714037,1.006328,2.714037,9.971800,0.190000,0.530000,12,-15,11.684237,-15.479398,11.684237,-15.479398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.809821,44.468906,144.569431,171.262000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550184,1.496915,0.258684,0.019492,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.260771,mpc-p,0,-126.340000,54.885000,-4.148943,-6.217177,-4.230000,-6.375000,0.081057,0.157823,11.496540,0.335443,0.823360,0.335443,11.496540,0.170000,0.190000,1,30,1.123341,29.937101,1.123341,29.937101,0.000000,-0.416499,0.000000,64.000000,0.000000,0.000000,-51.719906,39.007892,144.301302,166.098455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540846,1.438254,0.188809,0.019224,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.270774,mpc-p,0,-126.340000,54.885000,-4.034399,-6.281267,-4.110000,-6.425000,0.075601,0.143733,11.618519,-6.190445,1.494245,-6.190445,11.618519,0.090000,0.160000,8,75,7.546574,92.330535,7.546574,92.330535,0.000000,-17.809933,0.000000,64.000000,0.000000,0.000000,-55.345012,31.315276,132.558370,157.106524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545984,1.436471,0.173004,0.015040,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.280772,mpc-p,0,-126.340000,54.885000,-3.920170,-6.342862,-3.980000,-6.525000,0.059830,0.182138,11.923467,-13.265238,0.945339,-13.265238,11.923467,0.060000,0.410000,7,112,6.692429,112.450000,6.692429,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.445262,27.820979,122.009743,151.590074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539860,1.465288,0.181851,0.020600,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.290776,mpc-p,0,-126.340000,54.885000,-3.806588,-6.402109,-3.850000,-6.665000,0.043412,0.262891,11.862478,-13.692166,0.823360,-13.692166,11.862478,0.060000,0.770000,6,112,5.854342,112.449999,5.854342,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.364203,25.844469,122.316803,150.422594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552269,1.630148,0.347548,0.035299,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.300781,mpc-p,0,-126.340000,54.885000,-3.694170,-6.459056,-3.730000,-6.745000,0.035830,0.285944,11.374561,-7.227268,1.189297,-7.227268,11.374561,0.060000,0.970000,12,67,11.979453,51.073300,11.979453,51.073300,0.000000,16.376700,0.000000,64.000000,0.000000,0.000000,-79.949480,25.108324,127.119903,152.224752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554202,1.580034,0.359818,0.020155,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.310782,mpc-p,0,-126.340000,54.885000,-3.583451,-6.513753,-3.620000,-6.765000,0.036549,0.251247,10.520706,0.518412,1.555235,0.518412,10.520706,0.060000,0.870000,23,22,22.738817,-6.111664,22.738817,-6.111664,0.000000,28.561663,0.000000,64.000000,0.000000,0.000000,-88.533390,23.840851,126.576438,148.740480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554673,1.829861,0.261320,0.234942,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008393,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.320751,mpc-p,0,-126.340000,54.885000,-3.475172,-6.566152,-3.510000,-6.735000,0.034828,0.168848,10.154769,5.397580,1.433256,5.397580,10.154769,0.110000,0.560000,21,-23,20.897711,-23.531535,20.897711,-23.531535,0.000000,0.981534,0.000000,64.000000,0.000000,0.000000,-95.112654,19.769807,117.509380,138.944885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566716,1.626616,0.218964,0.023985,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.330747,mpc-p,0,-126.340000,54.885000,-3.369146,-6.616653,-3.400000,-6.685000,0.030854,0.068347,10.581696,4.604715,1.128308,4.604715,10.581696,0.160000,0.180000,8,10,7.737080,10.415891,7.737080,10.415891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.126914,14.862326,111.732344,136.432220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565213,3.510011,0.245697,0.040395,0.500948,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.340745,mpc-p,0,-126.340000,54.885000,-3.266108,-6.665209,-3.280000,-6.695000,0.013892,0.029791,10.581696,4.604715,0.945339,-3.628881,11.618519,0.160000,0.030000,2,28,1.730155,28.268561,1.730155,28.268561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.934400,4.788740,101.503849,138.305576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578682,1.788163,0.203872,0.029649,0.501244,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.350750,mpc-p,0,-126.340000,54.885000,-3.166433,-6.711946,-3.160000,-6.795000,-0.006433,0.083054,12.716332,-12.655342,1.372266,-12.655342,12.716332,0.090000,0.150000,-19,73,-18.538534,112.450000,-18.538534,112.450000,0.000000,-39.181439,0.000000,64.000000,0.000000,0.000000,-102.258110,3.918796,111.596516,137.263469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568315,1.779079,0.320168,0.063052,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008244,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.361165,mpc-p,0,-126.340000,54.885000,-3.066802,-6.758726,-3.030000,-6.965000,-0.036802,0.206274,12.350394,-20.766960,0.823360,-20.766960,12.350394,0.000000,0.390000,-14,112,-13.969622,112.450000,-13.969622,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.200761,8.276775,115.905438,135.930136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591630,1.747086,0.265817,0.025881,0.501019,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.370750,mpc-p,0,-126.340000,54.885000,-2.979227,-6.800189,-2.910000,-7.145000,-0.069227,0.344811,11.130602,-20.279043,0.640391,-20.279043,11.130602,-0.040000,0.730000,-6,112,-6.414925,112.450000,-6.414925,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.559156,13.296076,130.619605,148.539400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561361,1.725163,0.357509,0.034770,0.501158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.380746,mpc-p,0,-126.340000,54.885000,-2.892497,-6.841909,-2.800000,-7.295000,-0.092497,0.453091,10.520706,-13.875134,1.250287,-13.875134,10.520706,-0.050000,0.970000,-5,112,-5.446824,112.450000,-5.446824,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.107410,18.490231,140.454018,159.754175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554595,1.539337,0.341286,0.020470,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.390747,mpc-p,0,-126.340000,54.885000,-2.810810,-6.882193,-2.700000,-7.365000,-0.110810,0.482807,9.056956,-3.872840,1.006328,-3.872840,9.056956,-0.050000,1.050000,3,67,2.771815,49.775698,2.771815,49.775698,0.000000,17.674302,0.000000,64.000000,0.000000,0.000000,-109.953482,19.797824,138.158647,157.509448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560632,1.650176,0.363193,0.024907,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.400750,mpc-p,0,-126.340000,54.885000,-2.734578,-6.921131,-2.610000,-7.335000,-0.124578,0.413869,7.593205,8.020133,1.372266,8.020133,7.593205,-0.050000,0.900000,12,22,11.793649,-39.243219,11.793649,-39.243219,0.000000,61.693219,0.000000,64.000000,0.000000,0.000000,-109.232465,15.374669,132.879462,156.369219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567724,1.590258,0.228919,0.032079,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.410784,mpc-p,0,-126.340000,54.885000,-2.663975,-6.958929,-2.530000,-7.215000,-0.133975,0.256071,6.861330,14.180083,1.677214,14.180083,6.861330,-0.030000,0.560000,9,-23,9.365630,-69.544447,9.365630,-69.544447,0.000000,46.994447,0.000000,64.000000,0.000000,0.000000,-105.964487,4.995806,117.831330,149.089066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565326,1.512424,0.230264,0.021147,0.500426,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.420783,mpc-p,0,-126.340000,54.885000,-2.599811,-6.995438,-2.460000,-7.095000,-0.139811,0.099562,6.495393,12.350394,1.311276,12.350394,6.495393,0.010000,0.180000,-3,-31,-3.143278,-30.613493,-3.143278,-30.613493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.566781,-5.945894,111.583348,152.050983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558234,1.479908,0.201135,0.020037,0.500289,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.430784,mpc-p,0,-126.340000,54.885000,-2.542143,-7.030904,-2.390000,-7.035000,-0.152143,0.004096,6.251434,3.262944,0.945339,3.262944,6.251434,0.000000,0.010000,-15,14,-14.922276,54.722239,-14.922276,54.722239,0.000000,-40.335732,0.000000,64.000000,0.000000,0.000000,-91.514381,-14.567568,119.521654,164.932475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555381,1.487950,0.199125,0.023531,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.440775,mpc-p,0,-126.340000,54.885000,-2.491341,-7.065382,-2.330000,-7.065000,-0.161341,-0.000382,6.068465,-7.898153,0.518412,-7.898153,6.068465,-0.030000,-0.010000,-25,59,-24.652084,112.450000,-24.652084,112.450000,0.000000,-53.063493,0.000000,64.000000,0.000000,0.000000,-83.754095,-18.096108,127.711577,174.440334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553616,1.515790,0.350927,0.046145,0.506090,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.450767,mpc-p,0,-126.340000,54.885000,-2.447631,-7.099007,-2.270000,-7.195000,-0.177631,0.095993,5.336590,-17.839459,0.945339,-17.839459,5.336590,-0.050000,0.150000,-27,104,-27.037818,112.450000,-27.037818,112.450000,0.000000,-8.063493,0.000000,64.000000,0.000000,0.000000,-78.785275,-12.701160,128.412766,167.713982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594312,1.494709,0.241718,0.028301,0.500428,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.460776,mpc-p,0,-126.340000,54.885000,-2.411234,-7.131922,-2.220000,-7.395000,-0.191234,0.263078,3.872840,-21.498835,0.152474,-21.498835,3.872840,-0.100000,0.590000,-21,112,-20.679454,112.450000,-20.679454,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.671376,-3.075363,136.628343,167.495298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554674,1.576866,0.349123,0.020359,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.470783,mpc-p,0,-126.340000,54.885000,-2.382482,-7.164157,-2.190000,-7.575000,-0.192482,0.410843,2.043152,-17.290552,0.091484,-17.290552,2.043152,-0.160000,0.910000,-5,112,-5.386905,112.450000,-5.386905,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.838068,7.915043,148.786888,179.619637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554169,1.535213,0.260705,0.019834,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.480776,mpc-p,0,-126.340000,54.885000,-2.361619,-7.195758,-2.180000,-7.665000,-0.181619,0.469242,-0.518412,-7.166278,-0.579401,-7.166278,-0.518412,-0.150000,1.030000,13,85,12.618076,84.862661,12.618076,84.862661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.296413,15.371708,153.745491,185.311560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556366,1.486958,0.340882,0.019081,0.500900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.490775,mpc-p,0,-126.340000,54.885000,-2.348792,-7.226879,-2.200000,-7.655000,-0.148792,0.428121,-3.262944,4.543725,-0.396432,4.543725,-3.262944,-0.090000,0.960000,29,40,28.786448,-9.376896,28.786448,-9.376896,0.000000,49.239557,0.000000,64.000000,0.000000,0.000000,-84.268670,15.736113,150.698979,182.203258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551295,1.490437,0.221337,0.020921,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.500785,mpc-p,0,-126.340000,54.885000,-2.344198,-7.257611,-2.220000,-7.555000,-0.124198,0.297389,-4.055809,13.753155,-0.335443,13.753155,-4.055809,0.020000,0.700000,19,-5,19.140038,-71.072940,19.140038,-71.072940,0.000000,65.935601,0.000000,64.000000,0.000000,0.000000,-84.207790,7.049389,133.600267,174.047798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553015,1.486929,0.210365,0.025572,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.510775,mpc-p,0,-126.340000,54.885000,-2.347994,-7.287934,-2.260000,-7.415000,-0.087994,0.127066,-4.055809,15.582843,-0.213464,15.582843,-4.055809,0.090000,0.320000,3,-50,3.060256,-62.701355,3.060256,-62.701355,0.000000,12.564016,0.000000,64.000000,0.000000,0.000000,-78.997728,-7.335672,127.505517,172.590214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558158,1.530009,0.209714,0.021912,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.520782,mpc-p,0,-126.340000,54.885000,-2.360320,-7.318032,-2.290000,-7.295000,-0.070320,-0.023032,-2.957996,9.666852,-0.701380,9.666852,-2.957996,0.090000,0.010000,-19,-5,-19.204703,2.781996,-19.204703,2.781996,0.000000,-7.919335,0.000000,64.000000,0.000000,0.000000,-70.954109,-18.473003,132.845708,171.279937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551432,1.451476,0.199165,0.017877,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530775,mpc-p,0,-126.340000,54.885000,-2.381249,-7.347878,-2.300000,-7.265000,-0.081249,-0.082878,-1.250287,-1.921172,-0.213464,-1.921172,-1.250287,0.060000,-0.040000,-48,40,-47.944747,102.078582,-47.944747,102.078582,0.000000,-62.215921,0.000000,64.000000,0.000000,0.000000,-62.716718,-27.038517,134.289853,178.520668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549702,1.478352,0.217472,0.022285,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.540783,mpc-p,0,-126.340000,54.885000,-2.410920,-7.377617,-2.310000,-7.355000,-0.100920,-0.022617,-1.067318,-13.326228,-0.457422,-13.326228,-1.067318,-0.070000,0.010000,-49,85,-49.045589,112.450000,-49.045589,112.450000,0.000000,-27.587339,0.000000,64.000000,0.000000,0.000000,-55.338839,-27.837728,126.302600,167.339692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555123,1.590302,0.256871,0.027370,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.550784,mpc-p,0,-126.340000,54.885000,-2.449340,-7.407244,-2.320000,-7.525000,-0.129340,0.117756,-1.189297,-20.279043,-0.335443,-20.279043,-1.189297,-0.230000,0.360000,-39,112,-38.861392,112.450000,-38.861392,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.427753,-20.736697,123.596967,163.239134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549753,1.934269,0.324838,0.043692,0.501518,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008365,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.560751,mpc-p,0,-126.340000,54.885000,-2.496374,-7.436720,-2.340000,-7.705000,-0.156374,0.268280,-3.750861,-19.486178,-0.823360,-19.486178,-3.750861,-0.330000,0.790000,-16,112,-16.021569,112.450000,-16.021569,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.803630,-10.123887,136.845821,166.781586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575576,1.494712,0.281448,0.018474,0.500496,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.570746,mpc-p,0,-126.340000,54.885000,-2.552310,-7.466274,-2.390000,-7.845000,-0.162310,0.378726,-7.105289,-11.008623,-0.945339,-11.008623,-7.105289,-0.300000,0.980000,5,112,4.756586,112.450000,4.756586,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.375079,0.108592,146.256196,173.613351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562211,1.490068,0.324099,0.024920,0.500808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.580746,mpc-p,0,-126.340000,54.885000,-2.617042,-7.495874,-2.460000,-7.875000,-0.157042,0.379126,-8.386070,0.152474,-1.372266,0.152474,-8.386070,-0.180000,1.050000,-1,67,-1.172704,19.388834,-1.172704,19.388834,0.000000,48.061166,0.000000,64.000000,0.000000,0.000000,-69.964603,4.155520,142.917856,171.316865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556036,1.489421,0.334686,0.022957,0.502108,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.590747,mpc-p,0,-126.340000,54.885000,-2.690517,-7.525542,-2.550000,-7.805000,-0.140517,0.279458,-8.995966,12.289405,-0.701380,12.289405,-8.995966,-0.070000,0.900000,-13,22,-12.897881,-74.991974,-12.897881,-74.991974,0.000000,97.441974,0.000000,64.000000,0.000000,0.000000,-71.025489,-2.035336,127.732689,168.016079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556496,1.816236,0.414180,0.069034,0.501015,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008372,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.600770,mpc-p,0,-126.340000,54.885000,-2.772824,-7.555355,-2.630000,-7.635000,-0.142824,0.079645,-7.959143,19.059251,-0.152474,19.059251,-7.959143,-0.100000,0.570000,-26,-23,-25.789009,-106.050000,-25.789009,-106.050000,0.000000,83.500000,0.000000,64.000000,0.000000,0.000000,-67.895962,-15.100449,105.043248,153.094704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603396,1.498568,0.230844,0.020121,0.505384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.610747,mpc-p,0,-126.340000,54.885000,-2.863300,-7.585135,-2.700000,-7.455000,-0.163300,-0.130135,-8.081122,17.595500,-0.640391,17.595500,-8.081122,-0.140000,0.180000,-32,-68,-32.268984,-84.319950,-32.268984,-84.319950,0.000000,16.769950,0.000000,64.000000,0.000000,0.000000,-62.264382,-25.715053,103.628030,147.712081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560736,1.492455,0.232902,0.025452,0.505489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.620747,mpc-p,0,-126.340000,54.885000,-2.962402,-7.615090,-2.770000,-7.335000,-0.192402,-0.280090,-7.349247,8.812998,-0.945339,8.812998,-7.349247,-0.220000,-0.040000,-44,-23,-43.701103,-6.408153,-43.701103,-6.408153,0.000000,-16.141847,0.000000,64.000000,0.000000,0.000000,-57.309932,-30.018953,110.497727,151.156533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604918,1.858341,0.296399,0.032071,0.500850,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.630750,mpc-p,0,-126.340000,54.885000,-3.069823,-7.645164,-2.840000,-7.325000,-0.229823,-0.320164,-8.386070,-4.909663,-1.189297,-4.909663,-8.386070,-0.300000,-0.150000,-43,22,-42.777482,112.450000,-42.777482,112.450000,0.000000,-90.000000,0.000000,64.000000,0.000000,0.000000,-51.023006,-31.302595,112.550656,160.798249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562619,1.486516,0.243503,0.023686,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.640747,mpc-p,0,-126.340000,54.885000,-3.185302,-7.675326,-2.920000,-7.445000,-0.265302,-0.230326,-8.873987,-17.534511,-1.006328,-17.534511,-8.873987,-0.380000,-0.070000,-36,67,-36.345364,112.450000,-36.345364,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-46.586891,-24.867813,117.797610,155.438115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563908,1.505519,0.270164,0.025605,0.500881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.650747,mpc-p,0,-126.340000,54.885000,-3.308739,-7.705591,-3.020000,-7.685000,-0.288739,-0.020591,-11.618519,-28.207691,-2.226120,-28.207691,-11.618519,-0.390000,0.050000,9,112,34.857251,112.450000,34.857251,112.450000,-26.202615,-0.000000,0.000000,64.000000,0.000000,0.000000,-44.569602,-11.220106,125.507655,154.639265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605877,1.788082,0.317041,0.037042,0.500933,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008262,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.660749,mpc-p,0,-126.340000,54.885000,-3.439918,-7.735934,-3.140000,-7.985000,-0.299918,0.249066,-13.875134,-32.415974,-2.531068,-32.415974,-13.875134,-0.260000,0.580000,3,112,3.188985,112.450000,3.188985,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.902013,5.543134,139.924891,173.894016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570617,1.639556,0.338813,0.034780,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670748,mpc-p,0,-126.340000,54.885000,-3.578541,-7.766317,-3.280000,-8.255000,-0.298541,0.488683,-14.607010,-26.926909,-3.262944,-26.926909,-14.607010,-0.130000,0.910000,-42,112,-49.999729,112.450000,-49.999729,112.450000,8.188714,0.000000,0.000000,64.000000,0.000000,0.000000,-46.645756,22.811649,146.297862,187.312340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562533,1.980840,0.435034,0.046281,0.500824,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008545,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.682099,mpc-p,0,-126.340000,54.885000,-3.744629,-7.800818,-3.450000,-8.485000,-0.294629,0.684182,-14.119093,-10.459717,-2.409089,-10.459717,-14.119093,-0.170000,1.050000,-59,112,-58.910953,112.450000,-58.910953,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.863035,30.144232,136.812578,175.554081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.874885,1.768150,0.383421,0.030478,1.828493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011897,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.694031,mpc-p,0,-126.340000,54.885000,-3.928805,-7.837035,-3.650000,-8.515000,-0.278805,0.677965,-17.107583,3.994819,-2.348100,3.994819,-17.107583,-0.380000,1.080000,-14,67,-9.484730,5.004190,-9.484730,5.004190,-4.426224,62.445810,0.000000,64.000000,0.000000,0.000000,-36.855452,25.078831,139.241361,185.089336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.986316,1.740142,0.399780,0.030981,2.261720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.012430,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.706494,mpc-p,0,-126.340000,54.885000,-4.131138,-7.874724,-3.830000,-8.405000,-0.301138,0.530276,-19.913105,16.253729,-2.897006,16.253729,-19.913105,-0.390000,0.920000,14,22,13.612115,-89.369595,13.612115,-89.369595,0.000000,111.819595,0.000000,64.000000,0.000000,0.000000,-36.896868,10.846083,133.203388,181.640172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600540,1.877968,0.267968,0.044713,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008309,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.716561,mpc-p,0,-126.340000,54.885000,-4.301559,-7.904981,-4.040000,-8.185000,-0.261559,0.280019,-22.108731,22.535658,-2.653048,22.535658,-22.108731,-0.170000,0.590000,5,-23,4.655017,-106.050000,4.655017,-106.050000,0.000000,83.500000,0.000000,64.000000,0.000000,0.000000,-32.945404,-5.416745,113.927286,165.596844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.917991,1.845770,0.263702,0.042688,0.511828,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.726554,mpc-p,0,-126.340000,54.885000,-4.476569,-7.934788,-4.260000,-7.965000,-0.216569,0.030212,-22.352689,21.620814,-2.836017,21.620814,-22.352689,-0.130000,0.240000,-3,-68,-3.459077,-106.049985,-3.459077,-106.049985,0.000000,38.499985,0.000000,64.000000,0.000000,0.000000,-23.037292,-19.507452,122.014279,164.205032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566836,1.783413,0.286771,0.035412,0.500876,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.736563,mpc-p,0,-126.340000,54.885000,-4.657311,-7.964340,-4.470000,-7.795000,-0.187311,-0.169340,-21.315866,13.265238,-2.775027,13.265238,-21.315866,-0.090000,-0.020000,-27,-32,-26.790403,-31.599325,-26.790403,-31.599325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.902306,-27.980699,131.046580,165.161996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.966481,1.631950,0.292087,0.040233,0.501299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008442,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.746567,mpc-p,0,-126.340000,54.885000,-4.843066,-7.993498,-4.670000,-7.735000,-0.173066,-0.258498,-18.937271,0.823360,-2.653048,0.823360,-18.937271,-0.100000,-0.140000,-59,13,-58.751601,77.262844,-58.751601,77.262844,0.000000,-63.862169,0.000000,64.000000,0.000000,0.000000,0.039108,-33.436203,139.775230,178.033139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.924455,1.866638,0.433058,0.047674,0.501568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.756554,mpc-p,0,-126.340000,54.885000,-5.033192,-8.022143,-4.850000,-7.795000,-0.183192,-0.227143,-18.022427,-13.692166,-2.897006,-13.692166,-18.022427,-0.120000,-0.120000,-70,58,-70.000000,112.450000,-70.000000,112.450000,0.000000,-54.049325,0.000000,64.000000,0.000000,0.000000,9.453724,-32.092773,138.948014,173.378462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578834,1.467788,0.264096,0.023339,0.500863,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.766587,mpc-p,0,-126.340000,54.885000,-5.228542,-8.050369,-5.040000,-8.005000,-0.188542,-0.045369,-18.632323,-24.609304,-2.957996,-24.609304,-18.632323,-0.470000,0.000000,-25,103,25.976201,112.450000,25.976201,112.450000,-50.976200,-9.049325,0.000000,64.000000,0.000000,0.000000,14.143717,-22.156863,130.117920,161.063339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554054,1.451280,0.460628,0.017305,0.500709,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.776587,mpc-p,0,-126.340000,54.885000,-5.427160,-8.077855,-5.240000,-8.285000,-0.187160,0.207145,-22.169720,-32.476963,-3.872840,-32.476963,-22.169720,-0.460000,0.440000,20,112,61.476833,112.450000,61.476833,112.450000,-41.476832,0.000000,0.000000,64.000000,0.000000,0.000000,11.139729,-3.884476,134.933892,177.209511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556801,1.459753,0.271404,0.017441,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.786552,mpc-p,0,-126.340000,54.885000,-5.628584,-8.104507,-5.470000,-8.575000,-0.158584,0.470493,-22.962585,-28.817587,-4.421746,-28.817587,-22.962585,-0.200000,0.830000,-24,112,-23.860496,112.450000,-23.860496,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.268223,16.783927,136.759902,184.149777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554353,1.457766,0.307722,0.019645,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.796584,mpc-p,0,-126.340000,54.885000,-5.834457,-8.130488,-5.700000,-8.795000,-0.134457,0.664512,-22.718627,-18.937271,-3.994819,-18.937271,-22.718627,-0.150000,0.990000,-41,112,-41.397054,112.450000,-41.397054,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.535020,30.486202,134.068321,173.864268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553793,1.524064,0.412724,0.018767,0.500878,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.806586,mpc-p,0,-126.340000,54.885000,-6.042397,-8.155438,-5.920000,-8.925000,-0.122397,0.769562,-22.047741,-8.812998,-4.055809,-8.812998,-22.047741,-0.240000,1.060000,-37,112,-36.633059,112.450000,-36.633059,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.998487,36.766991,130.983460,169.499234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549959,1.487122,0.309983,0.021441,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.816551,mpc-p,0,-126.340000,54.885000,-6.251775,-8.179234,-6.140000,-8.935000,-0.111775,0.755766,-23.206544,3.811850,-3.506902,3.811850,-23.206544,-0.330000,1.100000,-12,67,-12.015223,19.064851,-12.015223,19.064851,0.000000,48.385149,0.000000,64.000000,0.000000,0.000000,17.531891,30.970622,131.262783,172.730653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553917,1.488780,0.318289,0.022898,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.826588,mpc-p,0,-126.340000,54.885000,-6.464498,-8.202021,-6.360000,-8.815000,-0.104498,0.612979,-23.023575,15.155916,-3.506902,15.155916,-23.023575,-0.290000,0.920000,-13,22,-13.150702,-63.931026,-13.150702,-63.931026,0.000000,86.381026,0.000000,64.000000,0.000000,0.000000,15.552176,14.732664,119.482854,166.614941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554832,1.480901,0.209393,0.019544,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.836586,mpc-p,0,-126.340000,54.885000,-6.677759,-8.223420,-6.600000,-8.615000,-0.077759,0.391580,-22.962585,21.864772,-2.897006,21.864772,-22.962585,-0.220000,0.590000,-19,-23,-18.611755,-101.595855,-18.611755,-101.595855,0.000000,79.045855,0.000000,64.000000,0.000000,0.000000,16.351943,-3.404626,113.242691,156.759228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553138,1.464353,0.231272,0.017943,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.846552,mpc-p,0,-126.340000,54.885000,-6.891270,-8.243341,-6.810000,-8.405000,-0.081270,0.161659,-21.986752,19.913105,-2.287110,19.913105,-21.986752,-0.200000,0.200000,-31,-66,-31.369242,-65.767004,-31.369242,-65.767004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.822148,-16.840410,117.683850,156.533032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552524,1.461777,0.208905,0.022261,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.856590,mpc-p,0,-126.340000,54.885000,-7.106845,-8.261864,-7.020000,-8.265000,-0.086845,0.003136,-20.523001,10.703675,-2.348100,10.703675,-20.523001,-0.250000,-0.020000,-44,-21,-43.865542,17.662500,-43.865542,17.662500,0.000000,-38.429503,0.000000,64.000000,0.000000,0.000000,25.409765,-23.390360,130.558188,161.716706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555293,1.465095,0.228628,0.020874,0.501915,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.866587,mpc-p,0,-126.340000,54.885000,-7.321622,-8.278649,-7.220000,-8.225000,-0.101622,-0.053649,-19.120240,-1.555235,-2.531068,-1.555235,-19.120240,-0.350000,-0.110000,-51,24,-51.132293,112.450000,-51.132293,112.450000,0.000000,-88.217004,0.000000,64.000000,0.000000,0.000000,33.158157,-25.591310,133.862466,169.368462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562268,1.533221,0.289838,0.032871,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.876618,mpc-p,0,-126.340000,54.885000,-7.536766,-8.293696,-7.410000,-8.305000,-0.126766,0.011304,-19.364199,-14.058103,-2.957996,-14.058103,-19.364199,-0.470000,-0.050000,-25,69,-25.419486,112.450000,-25.419486,112.450000,0.000000,-43.217004,0.000000,64.000000,0.000000,0.000000,39.840885,-20.016654,130.782284,161.491789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567239,1.513092,0.278287,0.019805,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.886556,mpc-p,0,-126.340000,54.885000,-7.749149,-8.306709,-7.610000,-8.505000,-0.139149,0.198291,-20.705970,-25.036232,-3.201954,-25.036232,-20.705970,-0.410000,0.070000,20,112,43.905577,112.450000,43.905577,112.450000,-24.325063,0.000000,0.000000,64.000000,0.000000,0.000000,41.045171,-5.377883,128.946587,162.385251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551732,1.470374,0.265929,0.018223,0.504889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.896555,mpc-p,0,-126.340000,54.885000,-7.961653,-8.317773,-7.820000,-8.785000,-0.141653,0.467227,-21.010918,-29.061545,-3.994819,-29.061545,-21.010918,-0.210000,0.580000,-5,112,-4.867333,112.450000,-4.867333,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.979221,12.997993,129.401476,169.869489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555252,1.564221,0.321577,0.020642,0.500950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.906561,mpc-p,0,-126.340000,54.885000,-8.172708,-8.326685,-8.020000,-9.025000,-0.152708,0.698315,-19.120240,-24.121388,-4.116798,-24.121388,-19.120240,-0.110000,0.910000,-50,112,-70.000000,112.450000,-70.000000,112.450000,20.132667,0.000000,0.000000,64.000000,0.000000,0.000000,35.312972,29.011789,132.454119,168.989418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552258,1.525658,0.326139,0.020743,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.916555,mpc-p,0,-126.340000,54.885000,-8.381505,-8.333304,-8.200000,-9.195000,-0.181505,0.861696,-17.473521,-13.631176,-3.079975,-13.631176,-17.473521,-0.170000,1.030000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.361779,37.030937,128.747320,160.574681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553994,1.463816,0.285033,0.019607,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.926587,mpc-p,0,-126.340000,54.885000,-8.588688,-8.337533,-8.370000,-9.265000,-0.218688,0.927467,-17.839459,-2.714037,-2.775027,-2.714037,-17.839459,-0.440000,1.080000,-53,109,-52.962642,108.632907,-52.962642,108.632907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.615822,37.614287,128.388837,161.402640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551760,1.458766,0.480090,0.018873,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.936554,mpc-p,0,-126.340000,54.885000,-8.791784,-8.339217,-8.560000,-9.225000,-0.231784,0.885783,-19.913105,8.569039,-3.140965,8.569039,-19.913105,-0.560000,1.080000,-11,64,-11.047652,19.785877,-11.047652,19.785877,0.000000,43.847030,0.000000,64.000000,0.000000,0.000000,29.699818,27.430641,127.649042,176.273018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565763,1.787988,0.450492,0.040648,0.503947,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008360,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.946558,mpc-p,0,-126.340000,54.885000,-8.992471,-8.338268,-8.760000,-9.065000,-0.232471,0.726732,-22.169720,19.669147,-3.384923,19.669147,-22.169720,-0.420000,0.900000,2,19,2.250281,-61.166373,2.250281,-61.166373,0.000000,79.799279,0.000000,64.000000,0.000000,0.000000,23.081279,11.402743,112.178909,159.820563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560633,1.448244,0.184124,0.019384,0.501998,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.956588,mpc-p,0,-126.340000,54.885000,-9.190181,-8.334545,-8.980000,-8.825000,-0.210181,0.490455,-22.047741,24.548315,-3.140965,24.548315,-22.047741,-0.250000,0.560000,-12,-26,-12.133796,-84.068716,-12.133796,-84.068716,0.000000,57.701623,0.000000,64.000000,0.000000,0.000000,22.081588,-4.467607,109.243395,152.813185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552942,1.547731,0.197943,0.017049,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.966581,mpc-p,0,-126.340000,54.885000,-9.383312,-8.327965,-9.200000,-8.605000,-0.183312,0.277035,-21.620814,21.132897,-3.079975,21.132897,-21.620814,-0.180000,0.180000,-23,-35,-22.652332,-35.230344,-22.652332,-35.230344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.488743,-16.044095,122.534792,158.338491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546678,1.449291,0.181856,0.016452,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.976584,mpc-p,0,-126.340000,54.885000,-9.572470,-8.318400,-9.400000,-8.445000,-0.172470,0.126600,-19.364199,11.679509,-2.287110,11.679509,-19.364199,-0.190000,0.010000,-43,10,-43.367233,48.543754,-43.367233,48.543754,0.000000,-38.774098,0.000000,64.000000,0.000000,0.000000,38.659998,-21.716190,132.075809,162.309686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550164,1.462180,0.209519,0.018000,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.986589,mpc-p,0,-126.340000,54.885000,-9.757174,-8.305751,-9.580000,-8.385000,-0.177174,0.079249,-17.290552,0.152474,-2.409089,0.152474,-17.290552,-0.250000,-0.010000,-58,55,-58.119894,112.450000,-58.119894,112.450000,0.000000,-57.680344,0.000000,64.000000,0.000000,0.000000,48.916285,-22.316088,133.776873,163.426068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548408,1.458638,0.235879,0.019342,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.996582,mpc-p,0,-126.340000,54.885000,-9.936867,-8.289942,-9.750000,-8.435000,-0.186867,0.145058,-17.534511,-11.435550,-3.079975,-11.435550,-17.534511,-0.450000,0.100000,-16,100,-15.625593,112.450000,-15.625593,112.450000,0.000000,-12.680344,0.000000,64.000000,0.000000,0.000000,55.990146,-16.835172,127.316447,153.694754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546017,1.448134,0.234482,0.017242,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.006588,mpc-p,0,-126.340000,54.885000,-10.111823,-8.270904,-9.940000,-8.575000,-0.171823,0.304096,-19.791126,-17.473521,-2.653048,-17.473521,-19.791126,-0.340000,0.550000,-7,112,-7.385221,112.450000,-7.385221,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.161500,-3.018339,126.065260,156.190687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550738,1.457416,0.221483,0.017676,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.016587,mpc-p,0,-126.340000,54.885000,-10.281681,-8.248815,-10.140000,-8.725000,-0.141681,0.476185,-20.157064,-14.607010,-3.506902,-14.607010,-20.157064,-0.230000,0.860000,-22,112,-21.791337,112.450000,-21.791337,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.436490,12.539369,125.401289,157.378908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549173,1.450813,0.277243,0.019102,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.026590,mpc-p,0,-126.340000,54.885000,-10.446452,-8.223583,-10.340000,-8.805000,-0.106452,0.581417,-19.364199,-6.068465,-3.506902,-6.068465,-19.364199,-0.190000,1.010000,-26,112,-25.575160,112.450000,-25.575160,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.054662,22.811470,121.414833,148.405501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557041,1.479226,0.292208,0.020293,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.039484,mpc-p,0,-126.340000,54.885000,-10.650886,-8.186314,-10.580000,-8.775000,-0.070886,0.588686,-18.754303,7.166278,-2.775027,7.166278,-18.754303,-0.240000,1.080000,-11,67,-11.184127,35.090463,-11.184127,35.090463,0.000000,32.359537,0.000000,64.000000,0.000000,0.000000,52.565969,23.443620,120.997111,139.241624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600924,1.633843,0.368110,0.030740,0.500990,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.047677,mpc-p,0,-126.340000,54.885000,-10.775955,-8.159794,-10.730000,-8.675000,-0.045955,0.515206,-18.693313,15.277895,-2.409089,15.277895,-18.693313,-0.240000,0.980000,-1,22,-1.433294,-25.250488,-1.433294,-25.250488,0.000000,47.700488,0.000000,64.000000,0.000000,0.000000,51.752874,16.667581,116.573836,136.686881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551381,1.490817,0.194586,0.020801,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.057729,mpc-p,0,-126.340000,54.885000,-10.924125,-8.124182,-10.920000,-8.475000,-0.004125,0.350818,-18.449355,21.193887,-2.043152,21.193887,-18.449355,-0.150000,0.600000,-3,-23,-2.810957,-47.571513,-2.810957,-47.571513,0.000000,25.021513,0.000000,64.000000,0.000000,0.000000,51.045183,5.249002,110.593828,132.454786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540061,1.429916,0.162121,0.016105,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.067730,mpc-p,0,-126.340000,54.885000,-11.065621,-8.085337,-11.090000,-8.265000,0.024379,0.179663,-16.985604,18.815292,-1.921172,18.815292,-16.985604,-0.110000,0.200000,-14,-3,-14.208813,-2.701578,-14.208813,-2.701578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.386319,-2.264363,115.141185,130.417591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545619,1.590397,0.206269,0.023561,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.077763,mpc-p,0,-126.340000,54.885000,-11.201495,-8.042898,-11.240000,-8.125000,0.038505,0.082102,-14.667999,9.483883,-2.043152,9.483883,-14.667999,-0.110000,0.050000,-34,42,-33.578121,84.243644,-33.578121,84.243644,0.000000,-41.945223,0.000000,64.000000,0.000000,0.000000,61.387632,-6.428281,125.416850,137.463718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555738,1.533014,0.205607,0.032481,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.087734,mpc-p,0,-126.340000,54.885000,-11.330388,-7.997237,-11.370000,-8.085000,0.039612,0.087763,-12.838311,-0.884349,-1.799193,-0.884349,-12.838311,-0.170000,0.160000,-42,87,-42.212466,112.450000,-42.212466,112.450000,0.000000,-25.151578,0.000000,64.000000,0.000000,0.000000,67.860708,-6.775827,123.302223,136.508512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563395,1.655172,0.241938,0.026644,0.502074,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.097768,mpc-p,0,-126.340000,54.885000,-11.453827,-7.947742,-11.490000,-8.135000,0.036173,0.187258,-11.191592,-8.020133,-1.982162,-8.020133,-11.191592,-0.290000,0.500000,-38,112,-37.998721,112.450000,-37.998721,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.693221,-2.818911,116.311502,132.048162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549332,1.472354,0.243928,0.021974,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.107762,mpc-p,0,-126.340000,54.885000,-11.570426,-7.894890,-11.600000,-8.195000,0.029574,0.300110,-11.923467,-6.983309,-1.372266,-6.983309,-11.923467,-0.350000,0.830000,-19,112,-19.051770,112.450000,-19.051770,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.482778,3.992815,115.477089,132.387606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589657,1.834263,0.327721,0.032816,0.503715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008300,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.117734,mpc-p,0,-126.340000,54.885000,-11.680395,-7.838603,-11.710000,-8.225000,0.029605,0.386397,-12.777322,-0.457422,-1.982162,-0.457422,-12.777322,-0.320000,1.000000,-6,112,-5.629787,112.450000,-5.629787,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.691454,11.647802,113.766980,134.084500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558994,1.526411,0.299545,0.020036,0.502711,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.127767,mpc-p,0,-126.340000,54.885000,-11.784578,-7.778375,-11.840000,-8.175000,0.055422,0.396625,-13.082270,7.532216,-1.982162,7.532216,-13.082270,-0.230000,1.060000,-2,67,-1.505228,48.126858,-1.505228,48.126858,0.000000,19.323142,0.000000,64.000000,0.000000,0.000000,58.383119,15.334433,107.925615,124.983212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555116,1.473520,0.375840,0.021058,0.502986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.137767,mpc-p,0,-126.340000,54.885000,-11.881938,-7.714759,-11.960000,-8.035000,0.078062,0.320241,-11.618519,16.985604,-1.555235,16.985604,-11.618519,-0.140000,0.900000,-13,22,-13.405784,-19.382695,-13.405784,-19.382695,0.000000,41.832695,0.000000,64.000000,0.000000,0.000000,55.416117,12.524550,109.715621,120.874563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553752,1.500716,0.209047,0.020095,0.500933,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.147762,mpc-p,0,-126.340000,54.885000,-11.972769,-7.647611,-12.060000,-7.835000,0.087231,0.187389,-10.032790,20.949928,-0.945339,20.949928,-10.032790,-0.130000,0.570000,-21,-23,-21.169050,-29.210817,-21.169050,-29.210817,0.000000,6.660817,0.000000,64.000000,0.000000,0.000000,56.274048,4.600147,112.049874,124.518278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553734,1.490772,0.202255,0.020928,0.500762,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.157762,mpc-p,0,-126.340000,54.885000,-12.057181,-7.576872,-12.150000,-7.645000,0.092819,0.068128,-10.032790,20.949928,-0.396432,15.155916,-8.691018,-0.150000,0.180000,-13,-1,-12.810441,-0.502761,-12.810441,-0.502761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.688311,-0.922601,112.110206,123.065425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551759,1.730414,0.230519,0.027566,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.167732,mpc-p,0,-126.340000,54.885000,-12.134921,-7.502828,-12.230000,-7.525000,0.095079,0.022172,-7.654195,7.471226,-0.518412,7.471226,-7.654195,-0.170000,0.050000,-29,44,-28.725180,112.450000,-28.725180,112.450000,0.000000,-67.952761,0.000000,64.000000,0.000000,0.000000,57.887081,-1.457575,117.343227,123.402577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553804,1.468598,0.233650,0.016813,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.177758,mpc-p,0,-126.340000,54.885000,-12.206664,-7.424876,-12.290000,-7.515000,0.083336,0.090124,-5.214611,-3.872840,-1.250287,-3.872840,-5.214611,-0.210000,0.160000,-41,89,-40.941696,112.450000,-40.941696,112.450000,0.000000,-22.952761,0.000000,64.000000,0.000000,0.000000,58.704589,1.070349,113.818440,122.444307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552187,1.441975,0.226682,0.018988,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.187761,mpc-p,0,-126.340000,54.885000,-12.271878,-7.343642,-12.340000,-7.585000,0.068122,0.241358,-4.909663,-10.947634,-1.128308,-10.947634,-4.909663,-0.260000,0.500000,-27,112,-26.519560,112.450000,-26.519560,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.568283,7.742405,109.458912,124.999072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551266,1.480974,0.212584,0.019543,0.500798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.197733,mpc-p,0,-126.340000,54.885000,-12.330623,-7.259284,-12.380000,-7.675000,0.049377,0.415716,-5.458569,-10.032790,-0.579401,-10.032790,-5.458569,-0.320000,0.830000,-17,112,-17.277670,112.450000,-17.277670,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.667189,17.819837,115.076094,138.478625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.656313,1.774046,0.389411,0.040387,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008372,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.209462,mpc-p,0,-126.340000,54.885000,-12.391828,-7.155823,-12.460000,-7.745000,0.068172,0.589177,-6.190445,-0.945339,-0.457422,-0.945339,-6.190445,-0.260000,1.020000,-8,112,-8.089468,112.450000,-8.089468,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.831291,26.992387,114.705107,139.762443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.588517,1.740509,0.318089,0.031159,0.504303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.218689,mpc-p,0,-126.340000,54.885000,-12.434077,-7.071284,-12.500000,-7.715000,0.065923,0.643716,-5.641538,6.800341,-0.640391,6.800341,-5.641538,-0.190000,1.070000,-13,97,-12.562395,96.627155,-12.562395,96.627155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.662911,32.037954,113.824908,137.048219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559731,1.670698,0.373856,0.024764,0.500890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.229381,mpc-p,0,-126.340000,54.885000,-12.476655,-6.969956,-12.550000,-7.585000,0.073345,0.615044,-4.848673,16.558677,-0.457422,16.558677,-4.848673,-0.160000,1.030000,-14,52,-13.672272,21.047467,-13.672272,21.047467,0.000000,30.579689,0.000000,64.000000,0.000000,0.000000,38.085230,28.774856,113.966683,128.094075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612811,1.789230,0.294259,0.035113,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.238749,mpc-p,0,-126.340000,54.885000,-12.508447,-6.878280,-12.580000,-7.395000,0.071553,0.516720,-3.384923,21.986752,0.091484,21.986752,-3.384923,-0.150000,0.820000,-21,7,-20.527540,-8.124151,-20.527540,-8.124151,0.000000,14.751306,0.000000,64.000000,0.000000,0.000000,35.820398,17.988917,114.441728,132.833465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.783982,1.614724,0.219154,0.030548,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.250402,mpc-p,0,-126.340000,54.885000,-12.540972,-6.760609,-12.610000,-7.135000,0.069028,0.374391,-3.384923,21.986752,0.701380,22.108731,-1.677214,-0.180000,0.410000,-10,23,-10.305539,23.004273,-10.305539,23.004273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.545980,5.557413,117.728510,139.305571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.798951,3.826046,0.251556,0.041929,0.500961,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010431,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.260873,mpc-p,0,-126.340000,54.885000,-12.563737,-6.651555,-12.620000,-6.965000,0.056263,0.313445,-0.945339,14.485031,0.701380,14.485031,-0.945339,-0.190000,0.230000,-27,68,-26.888570,103.106715,-26.888570,103.106715,0.000000,-35.102442,0.000000,64.000000,0.000000,0.000000,30.308165,-4.867199,118.554979,138.951293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565056,1.744593,0.266723,0.036190,0.500996,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.270938,mpc-p,0,-126.340000,54.885000,-12.580020,-6.543899,-12.610000,-6.865000,0.029980,0.321101,0.396432,5.824507,0.213464,5.824507,0.396432,-0.190000,0.410000,-40,112,-39.934313,112.450000,-39.934313,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.869451,-10.543605,108.219058,126.752694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571418,1.824808,0.290688,0.033076,0.501023,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.281099,mpc-p,0,-126.340000,54.885000,-12.591059,-6.432551,-12.590000,-6.825000,-0.001059,0.392449,0.945339,0.457422,-0.152474,0.457422,0.945339,-0.280000,0.730000,-33,112,-32.670519,112.450000,-32.670519,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.326495,-12.097390,99.706529,122.372338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590019,1.763193,0.349048,0.029982,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.290939,mpc-p,0,-126.340000,54.885000,-12.596745,-6.322284,-12.580000,-6.805000,-0.016745,0.482716,0.030495,2.714037,0.335443,2.714037,0.030495,-0.340000,0.960000,-12,112,-12.318159,112.450000,-12.318159,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.214866,-8.841835,95.579794,113.344983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572583,1.741489,0.350693,0.038827,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.300944,mpc-p,0,-126.340000,54.885000,-12.597651,-6.207853,-12.580000,-6.745000,-0.017651,0.537147,-0.640391,7.715185,0.396432,7.715185,-0.640391,-0.280000,1.060000,-6,112,-5.510267,112.449959,-5.510267,112.449959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.677705,-3.321331,85.104892,99.817632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579889,1.797157,0.440900,0.033342,0.501316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008364,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.310938,mpc-p,0,-126.340000,54.885000,-12.593824,-6.091375,-12.580000,-6.635000,-0.013824,0.543625,-1.128308,13.204249,0.457422,13.204249,-1.128308,-0.170000,1.070000,-7,69,-7.469902,68.791802,-7.469902,68.791802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.350186,-0.202064,78.811890,89.718232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580833,1.749834,0.414048,0.034793,0.500966,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008291,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.320937,mpc-p,0,-126.340000,54.885000,-12.585448,-5.972822,-12.580000,-6.465000,-0.005448,0.492178,-0.152474,19.303209,0.518412,19.303209,-0.152474,-0.130000,0.920000,-13,27,-13.271509,27.325447,-13.271509,27.325447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.815054,-0.210031,78.266875,87.618214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576115,1.701912,0.212378,0.035257,0.500222,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330933,mpc-p,0,-126.340000,54.885000,-12.572713,-5.852443,-12.570000,-6.255000,-0.002713,0.402557,0.335443,20.705970,0.823360,20.705970,0.335443,-0.130000,0.600000,-12,38,-11.720973,37.907229,-11.720973,37.907229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.058979,-2.980023,82.524523,90.220892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555764,1.641055,0.216121,0.030780,0.505175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.340934,mpc-p,0,-126.340000,54.885000,-12.555798,-5.730320,-12.550000,-6.085000,-0.005798,0.354680,2.043152,16.375708,1.250287,16.375708,2.043152,-0.130000,0.440000,-22,83,-22.485352,86.909761,-22.485352,86.909761,0.000000,-4.002532,0.000000,64.000000,0.000000,0.000000,-0.019563,-6.746505,79.429488,88.880179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577685,1.604704,0.213034,0.022162,0.502417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350932,mpc-p,0,-126.340000,54.885000,-12.534904,-5.606714,-12.520000,-5.965000,-0.014904,0.358286,2.287110,9.605862,0.274453,9.605862,2.287110,-0.170000,0.590000,-18,112,-18.406827,112.450000,-18.406827,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.898977,-11.827681,72.295030,88.809876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543507,1.605848,0.242285,0.022277,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.360935,mpc-p,0,-126.340000,54.885000,-12.510203,-5.481707,-12.490000,-5.865000,-0.020203,0.383293,2.653048,7.227268,0.457422,7.227268,2.653048,-0.160000,0.830000,-19,112,-18.603614,112.450000,-18.603614,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.441492,-15.816904,72.799769,92.375403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582130,1.729066,0.309540,0.038488,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.371114,mpc-p,0,-126.340000,54.885000,-12.481369,-5.353334,-12.460000,-5.755000,-0.021369,0.401666,1.982162,10.520706,0.457422,10.520706,1.982162,-0.190000,1.000000,-3,98,-3.072637,98.084516,-3.072637,98.084516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.479919,-18.469284,67.470720,85.968413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592833,1.479303,0.337677,0.023959,0.505008,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.380934,mpc-p,0,-126.340000,54.885000,-12.450202,-5.228553,-12.430000,-5.625000,-0.020202,0.396447,0.945339,16.192739,1.006328,16.192739,0.945339,-0.130000,0.990000,6,53,5.911233,52.396527,5.911233,52.396527,0.000000,0.687989,0.000000,64.000000,0.000000,0.000000,-22.484205,-19.436976,63.104315,76.300268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560284,1.578745,0.257504,0.020009,0.500320,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.390936,mpc-p,0,-126.340000,54.885000,-12.415261,-5.100717,-12.410000,-5.445000,-0.005261,0.344283,1.006328,20.157064,0.884349,20.157064,1.006328,-0.070000,0.760000,6,35,6.066871,34.576202,6.066871,34.576202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.853023,-18.981058,61.914908,69.517269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564356,1.690989,0.213984,0.046583,0.500946,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.400937,mpc-p,0,-126.340000,54.885000,-12.377280,-4.972333,-12.390000,-5.235000,0.012720,0.262667,2.592058,19.791126,0.579401,19.791126,2.592058,-0.050000,0.520000,-4,52,-3.733367,51.642087,-3.733367,51.642087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.442839,-19.509199,59.613110,66.736123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561957,1.497779,0.206390,0.021164,0.500824,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.410935,mpc-p,0,-126.340000,54.885000,-12.336446,-4.843625,-12.360000,-5.055000,0.023554,0.211375,3.018985,15.460864,0.396432,15.460864,3.018985,-0.030000,0.480000,-7,87,-7.431822,87.310348,-7.431822,87.310348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.348980,-21.098187,51.774818,60.409055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555355,1.561341,0.234863,0.024702,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.420933,mpc-p,0,-126.340000,54.885000,-12.292927,-4.714776,-12.320000,-4.925000,0.027073,0.210224,2.836017,11.618519,0.823360,11.618519,2.836017,-0.030000,0.610000,-4,109,-3.824921,109.220540,-3.824921,109.220540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.325213,-23.996185,50.745326,64.142272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554962,1.551746,0.229512,0.016401,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.430934,mpc-p,0,-126.340000,54.885000,-12.246876,-4.585948,-12.290000,-4.805000,0.043124,0.219052,3.750861,11.435550,0.640391,11.435550,3.750861,-0.050000,0.830000,-4,93,-4.359858,92.760001,-4.359858,92.760001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.193477,-26.920024,51.504173,67.539674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575875,1.803514,0.403330,0.043908,0.500914,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008341,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.440937,mpc-p,0,-126.340000,54.885000,-12.198461,-4.457371,-12.240000,-4.655000,0.041539,0.197629,3.689871,15.033937,0.518412,15.033937,3.689871,-0.060000,0.910000,2,53,1.678774,53.062022,1.678774,53.062022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.817468,-28.713419,45.692518,59.294450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552265,1.522837,0.212561,0.020173,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.450933,mpc-p,0,-126.340000,54.885000,-12.147881,-4.329366,-12.200000,-4.475000,0.052119,0.145634,3.262944,18.937271,0.701380,18.937271,3.262944,-0.050000,0.730000,11,30,10.595940,30.359023,10.595940,30.359023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.600152,-28.632012,45.426693,54.707930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553040,1.462213,0.203215,0.018696,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.460932,mpc-p,0,-126.340000,54.885000,-12.095236,-4.202019,-12.160000,-4.295000,0.064764,0.092981,3.323933,18.815292,0.335443,18.815292,3.323933,-0.020000,0.530000,12,43,11.603392,42.674019,11.603392,42.674019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.267961,-27.559611,48.320991,55.599078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558965,1.471643,0.192629,0.019867,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.470935,mpc-p,0,-126.340000,54.885000,-12.040659,-4.075533,-12.120000,-4.145000,0.079341,0.069467,3.689871,13.997114,0.823360,13.997114,3.689871,-0.010000,0.500000,10,82,9.718168,81.944040,9.718168,81.944040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.204614,-27.185210,45.924161,52.890032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554442,1.514136,0.191572,0.017901,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.480931,mpc-p,0,-126.340000,54.885000,-11.984345,-3.950267,-12.070000,-4.025000,0.085655,0.074733,4.360757,8.934977,0.396432,8.934977,4.360757,0.010000,0.600000,2,112,2.217599,112.450000,2.217599,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.938518,-28.889948,46.895551,58.465710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549788,1.430555,0.225660,0.015643,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.490961,mpc-p,0,-126.340000,54.885000,-11.926174,-3.825918,-12.010000,-3.925000,0.083826,0.099082,5.336590,8.691018,0.762370,8.691018,5.336590,0.020000,0.850000,-7,98,-6.953220,97.512944,-6.953220,97.512944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.380619,-31.920866,46.541906,63.285174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551533,1.633593,0.334386,0.024522,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.500976,mpc-p,0,-126.340000,54.885000,-11.866542,-3.703317,-11.960000,-3.825000,0.093458,0.121683,5.580549,12.350394,0.579401,12.350394,5.580549,0.000000,0.930000,-4,60,-3.696772,60.451291,-3.696772,60.451291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.258910,-34.326328,39.658399,55.749987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565147,1.556841,0.230439,0.019196,0.501308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510934,mpc-p,0,-126.340000,54.885000,-11.805816,-3.583166,-11.900000,-3.675000,0.094184,0.091834,5.519559,17.839459,1.067318,17.839459,5.519559,-0.010000,0.790000,3,22,2.507478,22.293542,2.507478,22.293542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.090311,-35.095390,40.162489,51.314736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552656,1.546619,0.193566,0.015984,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.520934,mpc-p,0,-126.340000,54.885000,-11.743480,-3.464467,-11.840000,-3.495000,0.096520,0.030533,5.397580,17.534511,0.884349,17.534511,5.397580,-0.010000,0.510000,7,41,6.640202,40.831665,6.640202,40.831665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.213088,-34.090637,45.555253,55.079749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551278,1.435531,0.196184,0.016797,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530933,mpc-p,0,-126.340000,54.885000,-11.679875,-3.347948,-11.780000,-3.355000,0.100125,0.007052,5.641538,12.716332,0.884349,12.716332,5.641538,0.000000,0.390000,4,86,4.311242,87.485514,4.311242,87.485514,0.000000,-1.653849,0.000000,64.000000,0.000000,0.000000,-67.691144,-33.359840,43.953638,54.106561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569186,1.806317,0.272418,0.031815,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540933,mpc-p,0,-126.340000,54.885000,-11.615064,-3.233804,-11.700000,-3.255000,0.084936,0.021196,6.312424,6.312424,0.884349,6.312424,6.312424,0.010000,0.560000,-5,112,-5.111602,112.450000,-5.111602,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.141474,-34.552512,46.802044,62.279724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553760,1.555581,0.233955,0.021537,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550935,mpc-p,0,-126.340000,54.885000,-11.549094,-3.122212,-11.630000,-3.195000,0.080906,0.072788,7.227268,5.702528,1.128308,5.702528,7.227268,0.000000,0.830000,-12,110,-12.160302,109.559250,-12.160302,109.559250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.862822,-36.930373,47.190394,67.070100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552649,1.457939,0.287811,0.022181,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560936,mpc-p,0,-126.340000,54.885000,-11.482021,-3.013387,-11.560000,-3.115000,0.077979,0.101613,6.617372,8.569039,1.189297,8.569039,6.617372,-0.020000,0.970000,-3,74,-2.962006,73.598909,-2.962006,73.598909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.792457,-39.109062,43.756612,62.900040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563080,1.446554,0.310512,0.018763,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570934,mpc-p,0,-126.340000,54.885000,-11.413901,-2.907554,-11.480000,-2.995000,0.066099,0.087446,7.532216,14.241072,0.884349,14.241072,7.532216,-0.040000,0.880000,-5,29,-4.524113,29.386844,-4.524113,29.386844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.269829,-39.258422,44.846937,55.790643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552951,1.447735,0.199179,0.017162,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.580933,mpc-p,0,-126.340000,54.885000,-11.344724,-2.804841,-11.410000,-2.845000,0.065276,0.040159,7.593205,16.253729,0.884349,16.253729,7.593205,-0.040000,0.590000,-2,30,-2.116615,29.785399,-2.116615,29.785399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.775473,-38.208913,46.350874,56.177954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550200,1.461515,0.195079,0.016537,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.590932,mpc-p,0,-126.340000,54.885000,-11.274508,-2.705444,-11.320000,-2.725000,0.045492,0.019556,7.837164,10.825654,0.701380,10.825654,7.837164,-0.040000,0.390000,-6,75,-5.517356,86.869849,-5.517356,86.869849,0.000000,-12.084450,0.000000,64.000000,0.000000,0.000000,-72.830442,-36.425307,45.638620,55.400871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551059,1.534155,0.235611,0.017908,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.600934,mpc-p,0,-126.340000,54.885000,-11.203227,-2.609497,-11.240000,-2.655000,0.036773,0.045503,7.837164,3.201954,0.457422,3.201954,7.837164,-0.060000,0.500000,-5,112,-5.045753,112.450000,-5.045753,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.442815,-35.994141,46.723080,62.078147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551593,1.475237,0.235646,0.027666,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.610941,mpc-p,0,-126.340000,54.885000,-11.130851,-2.517152,-11.160000,-2.635000,0.029149,0.117848,7.837164,-0.640391,0.335443,-0.640391,7.837164,-0.080000,0.780000,-3,112,-3.355352,112.450000,-3.355352,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.162411,-36.782885,53.440928,72.904720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.703727,2.744751,0.374165,0.037506,0.501298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009373,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.620940,mpc-p,0,-126.340000,54.885000,-11.057455,-2.428689,-11.080000,-2.625000,0.022545,0.196311,7.227268,1.311276,0.945339,1.311276,7.227268,-0.070000,0.970000,2,112,2.046107,112.450000,2.046107,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.079336,-36.653736,54.695856,70.222337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.562303,1.832376,0.324225,0.036306,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.630933,mpc-p,0,-126.340000,54.885000,-10.982987,-2.344227,-11.010000,-2.575000,0.027013,0.230773,6.861330,6.556382,0.762370,6.556382,6.861330,-0.060000,1.030000,8,72,7.936134,71.755127,7.936134,71.755127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.306570,-37.175365,53.057948,67.861680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.894124,1.769909,0.361039,0.035980,0.501132,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008574,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.640937,mpc-p,0,-126.340000,54.885000,-10.907260,-2.263753,-10.930000,-2.495000,0.022740,0.231247,6.251434,10.947634,0.274453,10.947634,6.251434,-0.060000,0.930000,17,39,16.820051,39.332132,16.820051,39.332132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.323747,-37.073629,51.608723,62.029007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565932,1.615884,0.223870,0.025822,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.650938,mpc-p,0,-126.340000,54.885000,-10.830340,-2.187534,-10.860000,-2.365000,0.029660,0.177466,6.739351,11.923467,0.335443,11.923467,6.739351,-0.010000,0.650000,10,46,10.351898,46.485764,10.351898,46.485764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.581265,-36.417555,53.019364,63.070190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.046521,1.789676,0.226852,0.032616,0.500635,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.660933,mpc-p,0,-126.340000,54.885000,-10.752165,-2.115695,-10.800000,-2.285000,0.047835,0.169305,6.373413,6.983309,0.701380,6.983309,6.373413,0.020000,0.500000,11,91,10.729607,96.606419,10.729607,96.606419,0.000000,-5.120655,0.000000,64.000000,0.000000,0.000000,-73.651583,-37.080706,45.079679,59.798357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560302,1.674598,0.228896,0.024939,0.500753,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.670942,mpc-p,0,-126.340000,54.885000,-10.672512,-2.048219,-10.720000,-2.235000,0.047488,0.186781,7.593205,1.189297,0.396432,1.189297,7.593205,0.070000,0.600000,-7,112,-7.225882,112.450000,-7.225882,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.820332,-38.764464,47.800582,65.382352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571291,1.691159,0.282335,0.020392,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.680934,mpc-p,0,-126.340000,54.885000,-10.591528,-1.985408,-10.640000,-2.235000,0.048472,0.249592,7.959143,-0.396432,0.762370,-0.396432,7.959143,0.020000,0.860000,-6,112,-5.549295,112.450000,-5.549295,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.045111,-40.785906,41.924257,62.624398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558937,1.604756,1.401238,0.040352,0.501023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.690932,mpc-p,0,-126.340000,54.885000,-10.508949,-1.927213,-10.560000,-2.215000,0.051051,0.287787,8.020133,1.860183,0.640391,1.860183,8.020133,0.010000,1.000000,-3,95,-2.514809,95.236906,-2.514809,95.236906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.772586,-42.314629,42.215316,61.217212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563342,1.474050,0.304432,0.020579,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.700933,mpc-p,0,-126.340000,54.885000,-10.424673,-1.873729,-10.470000,-2.175000,0.045327,0.301271,7.349247,5.397580,0.579401,5.397580,7.349247,0.040000,0.980000,2,64,2.391686,64.234118,2.391686,64.234118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.793775,-42.656657,40.732737,54.901572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566158,1.736856,0.273240,0.031877,0.505277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.710934,mpc-p,0,-126.340000,54.885000,-10.338632,-1.825055,-10.400000,-2.115000,0.061368,0.289945,6.678361,8.386070,0.274453,8.386070,6.678361,-0.020000,0.810000,22,48,21.562204,48.436679,21.562204,48.436679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.827599,-41.873455,40.608850,50.893421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553664,1.437139,0.193512,0.021694,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.720929,mpc-p,0,-126.340000,54.885000,-10.250750,-1.781273,-10.330000,-2.035000,0.079250,0.253727,6.434403,7.288257,0.396432,7.288257,6.434403,0.040000,0.610000,22,67,21.661860,66.754774,21.661860,66.754774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.843051,-39.816848,46.130731,54.947362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551337,1.454843,0.185910,0.018392,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.730931,mpc-p,0,-126.340000,54.885000,-10.160797,-1.742379,-10.250000,-1.995000,0.089203,0.252621,7.105289,2.653048,0.152474,2.653048,7.105289,0.100000,0.590000,10,103,9.835156,102.612709,9.835156,102.612709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.455304,-39.482342,42.706217,54.737081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546582,1.423200,0.201786,0.015806,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.740970,mpc-p,0,-126.340000,54.885000,-10.068346,-1.708325,-10.160000,-1.995000,0.091654,0.286675,8.812998,-1.555235,0.152474,-1.555235,8.812998,0.110000,0.790000,-7,112,-6.844955,112.450000,-6.844955,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.462577,-40.550389,39.522132,55.682394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563927,1.538553,0.264341,0.016740,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.750934,mpc-p,0,-126.340000,54.885000,-9.974320,-1.679493,-10.060000,-1.995000,0.085680,0.315507,9.483883,-1.616224,0.457422,-1.616224,9.483883,0.030000,0.950000,-3,104,-2.591756,103.771263,-2.591756,103.771263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.910079,-41.532014,33.930530,51.332664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557161,1.453273,0.306916,0.017009,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.760966,mpc-p,0,-126.340000,54.885000,-9.877225,-1.655478,-9.960000,-1.995000,0.082775,0.339522,9.727842,1.494245,0.579401,1.494245,9.727842,-0.010000,1.000000,4,71,4.039544,71.021191,4.039544,71.021191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.884407,-41.974147,34.421190,48.896976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551321,1.441581,0.245286,0.016556,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.770965,mpc-p,0,-126.340000,54.885000,-9.777884,-1.636553,-9.860000,-1.955000,0.082116,0.318447,9.788831,4.970653,0.762370,4.970653,9.788831,-0.020000,0.880000,10,45,10.072888,45.165341,10.072888,45.165341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.003610,-40.748499,35.262742,43.814495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549751,1.485220,0.206476,0.017165,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.780963,mpc-p,0,-126.340000,54.885000,-9.675852,-1.622625,-9.750000,-1.905000,0.074148,0.282375,9.788831,4.848673,0.335443,4.848673,9.788831,-0.010000,0.650000,13,58,12.662704,57.753604,12.662704,57.753604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.609627,-38.780110,36.931326,44.129647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552828,1.826566,0.250241,0.047270,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.790936,mpc-p,0,-126.340000,54.885000,-9.571252,-1.613690,-9.640000,-1.895000,0.068748,0.281310,10.520706,0.518412,0.457422,0.518412,10.520706,0.030000,0.570000,3,96,3.096557,96.230856,3.096557,96.230856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.032648,-37.653169,35.539547,45.092802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.538461,1.515027,0.239644,0.032665,0.501014,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.800935,mpc-p,0,-126.340000,54.885000,-9.463387,-1.609670,-9.530000,-1.915000,0.066613,0.305330,11.740498,-4.360757,0.396432,-4.360757,11.740498,0.030000,0.700000,-7,112,-7.106463,112.450000,-7.106463,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.084972,-38.442335,36.141664,51.305479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562621,1.488542,0.253064,0.021265,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.810938,mpc-p,0,-126.340000,54.885000,-9.352349,-1.610556,-9.400000,-1.955000,0.047651,0.344444,12.594353,-5.519559,0.518412,-5.519559,12.594353,0.000000,0.910000,-11,112,-10.585354,112.450000,-10.585354,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.305770,-39.513356,35.360892,52.275472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584918,1.668076,0.365923,0.034292,0.505694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.820967,mpc-p,0,-126.340000,54.885000,-9.237733,-1.616317,-9.270000,-1.995000,0.032267,0.378683,12.472374,-2.287110,0.945339,-2.287110,12.472374,-0.030000,1.000000,-3,79,-2.719222,79.107092,-2.719222,79.107092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.461408,-40.422343,35.000123,50.617708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560843,1.475453,0.344021,0.019248,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.830967,mpc-p,0,-126.340000,54.885000,-9.120037,-1.626853,-9.140000,-1.995000,0.019963,0.368147,12.899301,1.616224,0.518412,1.616224,12.899301,-0.060000,0.910000,3,48,2.962699,48.330301,2.962699,48.330301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.263167,-39.401828,35.392167,43.781174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558324,1.484846,0.195993,0.016561,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.840959,mpc-p,0,-126.340000,54.885000,-8.998886,-1.642083,-9.000000,-1.965000,0.001114,0.322917,13.021280,3.079975,0.274453,3.079975,13.021280,-0.040000,0.690000,4,46,3.819413,46.344972,3.819413,46.344972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.601793,-37.425907,36.591190,42.493030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546626,1.478598,0.206939,0.020129,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.851419,mpc-p,0,-126.340000,54.885000,-8.868127,-1.662966,-8.860000,-1.955000,-0.008127,0.292034,12.899301,0.152474,0.396432,0.152474,12.899301,-0.040000,0.540000,8,77,8.040324,76.764123,8.040324,76.764123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.240930,-35.938220,34.937668,42.869680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.613384,1.669067,0.221355,0.023155,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.860940,mpc-p,0,-126.340000,54.885000,-8.745484,-1.686273,-8.740000,-1.975000,-0.005484,0.288727,12.655342,-4.421746,0.640391,-4.421746,12.655342,-0.040000,0.580000,13,108,12.817199,107.986073,12.817199,107.986073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.454466,-35.397700,36.557999,48.509704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573505,1.611449,0.252747,0.023277,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.870935,mpc-p,0,-126.340000,54.885000,-8.612900,-1.715040,-8.600000,-2.045000,-0.012900,0.329960,13.753155,-6.861330,1.128308,-6.861330,13.753155,0.000000,0.800000,0,109,0.390154,109.343004,0.390154,109.343004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.070896,-35.833335,42.196728,56.426984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567640,1.452459,0.291041,0.023490,0.502349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.880935,mpc-p,0,-126.340000,54.885000,-8.476219,-1.748107,-8.460000,-2.085000,-0.016219,0.336893,14.241072,-5.031642,0.640391,-5.031642,14.241072,0.010000,0.950000,-2,78,-2.351717,77.981666,-2.351717,77.981666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.157051,-37.047840,36.842678,52.782127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549848,1.443760,0.324560,0.016506,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.890996,mpc-p,0,-126.340000,54.885000,-8.334516,-1.785573,-8.300000,-2.115000,-0.034516,0.329427,14.607010,-0.274453,1.006328,-0.274453,14.607010,0.000000,0.860000,0,42,-0.037012,41.605581,-0.037012,41.605581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.066217,-37.092063,32.490750,44.582952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551914,1.520220,0.202636,0.023933,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.900963,mpc-p,0,-126.340000,54.885000,-8.189913,-1.826694,-8.160000,-2.115000,-0.029913,0.288306,13.997114,0.884349,0.518412,0.884349,13.997114,-0.070000,0.660000,20,41,20.296859,41.498049,20.296859,41.498049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.355036,-35.482169,33.861328,41.940473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558134,1.476264,0.198971,0.019920,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.910937,mpc-p,0,-126.340000,54.885000,-8.040895,-1.871689,-8.010000,-2.115000,-0.030895,0.243311,14.485031,-1.555235,0.396432,-1.555235,14.485031,0.000000,0.490000,13,69,12.696580,69.004239,12.696580,69.004239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.672244,-32.615678,40.692918,45.555191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557608,1.627018,0.215711,0.024165,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.920966,mpc-p,0,-126.340000,54.885000,-7.886646,-1.920641,-7.850000,-2.155000,-0.036646,0.234359,15.338885,-5.702528,0.823360,-5.702528,15.338885,0.190000,0.540000,-18,96,-17.810186,95.549939,-17.810186,95.549939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.307996,-32.377658,40.142424,47.523842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558086,1.898830,0.565852,0.042890,0.505077,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.930934,mpc-p,0,-126.340000,54.885000,-7.728878,-1.972817,-7.680000,-2.225000,-0.048878,0.252183,16.253729,-8.325081,0.701380,-8.325081,16.253729,0.000000,0.730000,-2,100,-2.384393,100.306993,-2.384393,100.306993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.861483,-33.689544,34.822300,49.803009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561145,1.505674,0.226709,0.018639,0.500595,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.940938,mpc-p,0,-126.340000,54.885000,-7.566017,-2.028530,-7.510000,-2.305000,-0.056017,0.276470,16.619667,-7.471226,1.067318,-7.471226,16.619667,-0.070000,0.860000,9,81,8.513875,81.297240,8.513875,81.297240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.534057,-33.973355,39.873380,51.477401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566330,1.569839,0.242054,0.019607,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.950976,mpc-p,0,-126.340000,54.885000,-7.398015,-2.087614,-7.340000,-2.355000,-0.058015,0.267386,16.924615,-3.567892,1.189297,-3.567892,16.924615,-0.030000,0.810000,8,49,7.841818,49.169006,7.841818,49.169006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.894162,-32.429789,40.517971,48.122024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555997,1.465740,0.199076,0.026020,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.960935,mpc-p,0,-126.340000,54.885000,-7.226745,-2.149193,-7.170000,-2.375000,-0.056745,0.225807,16.253729,-0.945339,0.884349,-0.945339,16.253729,-0.040000,0.660000,21,34,20.504687,33.557757,20.504687,33.557757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.095033,-30.693952,41.606377,46.376904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556958,1.471864,0.200014,0.019800,0.500382,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.970935,mpc-p,0,-126.340000,54.885000,-7.050187,-2.213778,-6.990000,-2.395000,-0.060187,0.181222,17.290552,-2.287110,0.762370,-2.287110,17.290552,0.020000,0.470000,9,54,8.664017,54.090193,8.664017,54.090193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.972804,-27.635462,47.421891,49.451890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565374,1.799106,0.262687,0.039996,0.501009,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.980941,mpc-p,0,-126.340000,54.885000,-6.868902,-2.280962,-6.800000,-2.445000,-0.068902,0.164038,18.571334,-5.763517,0.762370,-5.763517,18.571334,0.200000,0.450000,-25,81,-25.257501,81.427023,-25.257501,81.427023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.466668,-27.081866,47.265255,49.779930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568862,1.724592,0.272102,0.036902,0.501148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.990942,mpc-p,0,-126.340000,54.885000,-6.683099,-2.350452,-6.610000,-2.515000,-0.073099,0.164548,19.608157,-8.995966,0.762370,-8.995966,19.608157,0.000000,0.570000,-9,97,-9.458650,97.010525,-9.458650,97.010525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.135698,-27.874641,42.950658,54.102121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583356,2.281592,0.272378,0.038267,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.000938,mpc-p,0,-126.340000,54.885000,-6.492817,-2.422023,-6.400000,-2.605000,-0.092817,0.182977,19.303209,-8.995966,1.006328,-8.995966,19.303209,-0.070000,0.730000,6,83,5.814232,83.455567,5.814232,83.455567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.159768,-28.058873,46.814746,56.723351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570370,1.649918,0.355546,0.033037,0.501204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.010980,mpc-p,0,-126.340000,54.885000,-6.297114,-2.495815,-6.210000,-2.675000,-0.087114,0.179185,18.205396,-5.641538,0.701380,-5.641538,18.205396,-0.070000,0.810000,23,46,23.286889,45.822871,23.286889,45.822871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.072264,-25.958293,48.306380,54.462798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586196,1.768278,0.765954,0.038870,0.501406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.020939,mpc-p,0,-126.340000,54.885000,-6.098564,-2.570648,-6.030000,-2.715000,-0.068564,0.144352,17.351542,-1.677214,1.067318,-1.677214,17.351542,-0.030000,0.660000,35,20,35.122468,20.134997,35.122468,20.134997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.098285,-22.245626,54.542422,59.571771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583765,1.650496,0.221538,0.020249,0.505360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.030934,mpc-p,0,-126.340000,54.885000,-5.894939,-2.647151,-5.850000,-2.735000,-0.044939,0.087849,17.351542,-1.494245,0.640391,-1.494245,17.351542,0.140000,0.410000,20,33,20.467700,33.486833,20.467700,33.486833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.971867,-19.119969,66.054633,70.076418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557051,1.637428,0.211342,0.016776,0.500265,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.040930,mpc-p,0,-126.340000,54.885000,-5.686970,-2.724841,-5.670000,-2.775000,-0.016970,0.050159,19.120240,-5.580549,1.067318,-5.580549,19.120240,0.190000,0.310000,0,72,0.418067,72.375276,0.418067,72.375276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.567296,-18.544073,74.209340,71.105712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543389,1.520814,0.160238,0.014128,0.500354,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.050931,mpc-p,0,-126.340000,54.885000,-5.474700,-2.803496,-5.460000,-2.865000,-0.014700,0.061504,21.071908,-10.459717,1.128308,-10.459717,21.071908,0.110000,0.470000,-7,100,-7.289108,99.977762,-7.289108,99.977762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.055741,-18.311018,68.853261,71.903738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545887,1.445245,0.180609,0.015475,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.060959,mpc-p,0,-126.340000,54.885000,-5.257766,-2.883044,-5.230000,-2.985000,-0.027766,0.101956,21.864772,-11.740498,1.006328,-11.740498,21.864772,0.030000,0.760000,-3,89,-2.904639,88.830632,-2.904639,88.830632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.806167,-18.482216,64.375450,71.756811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545335,1.528569,0.233459,0.032593,0.501111,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.070972,mpc-p,0,-126.340000,54.885000,-5.037228,-2.962893,-5.020000,-3.075000,-0.017228,0.112107,20.827949,-7.959143,0.701380,-7.959143,20.827949,-0.030000,0.830000,21,52,20.928108,51.859753,20.928108,51.859753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.396420,-17.964220,62.608891,67.343025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572859,1.477593,0.206119,0.022045,0.500909,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.080968,mpc-p,0,-126.340000,54.885000,-4.813271,-3.042786,-4.810000,-3.125000,-0.003271,0.082214,19.669147,-2.714037,1.372266,-2.714037,19.669147,0.020000,0.700000,35,16,34.864960,15.700656,34.864960,15.700656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.147471,-14.793288,65.224916,66.060784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554837,1.454139,0.225631,0.024860,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.090970,mpc-p,0,-126.340000,54.885000,-4.585582,-3.122644,-4.610000,-3.135000,0.024418,0.012356,19.608157,-1.006328,1.006328,-1.006328,19.608157,0.170000,0.430000,25,18,24.867157,17.932864,24.867157,17.932864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.712023,-11.618216,74.968364,77.611053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559223,1.573394,0.215337,0.021871,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.100968,mpc-p,0,-126.340000,54.885000,-4.354564,-3.202137,-4.400000,-3.175000,0.045436,-0.027137,21.010918,-4.726694,0.823360,-4.726694,21.010918,0.220000,0.270000,8,60,7.969949,59.893044,7.969949,59.893044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.243180,-10.512794,85.936887,80.514403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553145,1.445107,0.183475,0.016300,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.110968,mpc-p,0,-126.340000,54.885000,-4.120265,-3.281065,-4.170000,-3.255000,0.049735,-0.026065,22.657637,-9.971800,0.640391,-9.971800,22.657637,0.160000,0.390000,0,94,0.096287,94.456783,0.096287,94.456783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.879788,-9.492721,79.257954,77.694909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555587,1.457973,0.206450,0.018401,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.120969,mpc-p,0,-126.340000,54.885000,-3.882973,-3.359153,-3.940000,-3.365000,0.057027,0.005847,22.291700,-11.618519,1.494245,-11.618519,22.291700,0.060000,0.630000,18,92,17.825714,91.668369,17.825714,91.668369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.799763,-8.751276,73.458249,76.254100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553378,1.605488,0.254356,0.022571,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.130974,mpc-p,0,-126.340000,54.885000,-3.642811,-3.436182,-3.720000,-3.455000,0.077189,0.018818,21.498835,-7.776174,1.311276,-7.776174,21.498835,0.080000,0.790000,30,47,30.277996,47.045018,30.277996,47.045018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.574527,-6.250622,74.187187,72.331327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564097,1.510886,0.224580,0.019735,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.140964,mpc-p,0,-126.340000,54.885000,-3.400501,-3.511755,-3.500000,-3.505000,0.099499,-0.006755,21.620814,-2.714037,1.128308,-2.714037,21.620814,0.170000,0.660000,26,13,26.228389,12.888458,26.228389,12.888458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.921189,-1.959208,79.789498,80.320113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555143,1.540047,0.197895,0.017242,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.150972,mpc-p,0,-126.340000,54.885000,-3.155500,-3.585875,-3.280000,-3.525000,0.124500,-0.060875,21.437845,-0.518412,0.884349,-0.518412,21.437845,0.210000,0.390000,27,14,27.221199,14.121935,27.221199,14.121935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.168671,0.716562,88.874658,87.289247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551545,1.672437,0.233386,0.038408,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.160967,mpc-p,0,-126.340000,54.885000,-2.908856,-3.658062,-3.060000,-3.555000,0.151144,-0.103062,22.718627,-3.872840,1.311276,-3.872840,22.718627,0.210000,0.210000,18,55,18.250728,55.163353,18.250728,55.163353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.252502,3.728231,90.833985,88.642170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561827,1.545043,0.200386,0.023098,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.170965,mpc-p,0,-126.340000,54.885000,-2.660455,-3.728199,-2.820000,-3.635000,0.159545,-0.093199,24.548315,-9.727842,1.433256,-9.727842,24.548315,0.200000,0.320000,2,97,2.106720,96.890394,2.106720,96.890394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.476485,6.627933,84.689154,84.559737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554209,1.439394,0.207730,0.016407,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.180970,mpc-p,0,-126.340000,54.885000,-2.410473,-3.796080,-2.570000,-3.745000,0.159527,-0.051080,25.768107,-12.045446,1.677214,-12.045446,25.768107,0.120000,0.620000,1,96,0.556728,96.317967,0.556728,96.317967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.578675,7.723301,78.987476,79.756583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553364,1.485028,0.236558,0.021996,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.190968,mpc-p,0,-126.340000,54.885000,-2.159619,-3.861366,-2.310000,-3.835000,0.150381,-0.026366,26.134045,-8.081122,1.982162,-8.081122,26.134045,0.050000,0.810000,9,51,8.994955,50.632193,8.994955,50.632193,0.000000,0.685774,0.000000,64.000000,0.000000,0.000000,6.707721,9.405316,76.476845,79.312315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556499,1.463397,0.220628,0.021426,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.200932,mpc-p,0,-126.340000,54.885000,-1.908848,-3.923685,-2.040000,-3.885000,0.131152,-0.038685,25.707117,-2.043152,2.043152,-2.043152,25.707117,0.070000,0.700000,14,9,14.326712,9.322048,14.326712,9.322048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.589062,13.028481,75.584972,79.636772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551226,1.610427,0.221680,0.023090,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.210937,mpc-p,0,-126.340000,54.885000,-1.656650,-3.983272,-1.780000,-3.895000,0.123350,-0.088272,25.341180,0.701380,1.555235,0.701380,25.341180,0.080000,0.410000,20,9,19.770993,9.116038,19.770993,9.116038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.385006,16.065566,75.249760,84.072220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565163,1.594041,0.207765,0.024000,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.220943,mpc-p,0,-126.340000,54.885000,-1.404367,-4.039658,-1.520000,-3.915000,0.115633,-0.124658,25.646128,-2.470079,1.433256,-2.470079,25.646128,0.120000,0.220000,13,51,12.521194,51.469734,12.521194,51.469734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.696975,19.183306,77.299712,87.182944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566208,1.568644,0.205920,0.016597,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.230934,mpc-p,0,-126.340000,54.885000,-1.152737,-4.092556,-1.260000,-3.975000,0.107263,-0.117556,26.682951,-8.508050,1.677214,-8.508050,26.682951,0.140000,0.290000,-2,96,-2.250634,99.801285,-2.250634,99.801285,0.000000,-3.331550,0.000000,64.000000,0.000000,0.000000,-14.373315,20.761163,75.882964,82.872714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595745,1.469393,0.208206,0.021902,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.240935,mpc-p,0,-126.340000,54.885000,-0.901469,-4.141905,-0.980000,-4.075000,0.078531,-0.066905,27.231857,-11.801488,1.982162,-11.801488,27.231857,0.100000,0.600000,-7,109,-7.248552,108.896390,-7.248552,108.896390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.847258,20.312853,75.683182,82.841549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557169,1.511637,0.253103,0.019061,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.250934,mpc-p,0,-126.340000,54.885000,-0.651268,-4.187442,-0.700000,-4.175000,0.048732,-0.012442,27.475816,-8.386070,2.653048,-8.386070,27.475816,0.040000,0.850000,-3,67,-3.226717,67.431712,-3.226717,67.431712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.875760,19.881012,76.943435,87.035247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554978,1.541629,0.272394,0.021511,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.260935,mpc-p,0,-126.340000,54.885000,-0.402403,-4.229001,-0.430000,-4.215000,0.027597,-0.014001,26.804930,-0.762370,2.226120,-0.762370,26.804930,0.030000,0.800000,7,22,6.629028,10.347568,6.629028,10.347568,0.000000,12.084144,0.000000,64.000000,0.000000,0.000000,-30.042686,22.396766,73.494066,87.774067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559346,1.595527,0.213923,0.021642,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.270934,mpc-p,0,-126.340000,54.885000,-0.155312,-4.266397,-0.160000,-4.195000,0.004688,-0.071397,26.073055,3.811850,1.799193,3.811850,26.073055,0.030000,0.520000,15,-5,14.853427,-5.189610,14.853427,-5.189610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.616250,24.593931,72.293551,86.968294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554291,1.446657,0.184663,0.015790,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.280933,mpc-p,0,-126.340000,54.885000,0.089664,-4.299470,0.090000,-4.175000,-0.000336,-0.124470,24.365346,2.165131,1.860183,2.165131,24.365346,0.060000,0.240000,26,32,25.849169,31.843224,25.849169,31.843224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.216850,27.052877,76.286665,96.074618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552109,1.527017,0.188783,0.016277,0.504750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.290934,mpc-p,0,-126.340000,54.885000,0.332159,-4.328063,0.340000,-4.195000,-0.007841,-0.133063,23.938419,-3.872840,1.860183,-3.872840,23.938419,0.150000,0.200000,15,77,15.447634,89.853956,15.447634,89.853956,0.000000,-13.010731,0.000000,64.000000,0.000000,0.000000,-53.864726,29.061792,76.017330,93.799663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554567,1.464546,0.210308,0.020035,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.300934,mpc-p,0,-126.340000,54.885000,0.571759,-4.352025,0.580000,-4.275000,-0.008241,-0.077025,23.450502,-9.483883,1.799193,-9.483883,23.450502,0.190000,0.430000,9,112,8.940179,112.450000,8.940179,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.541024,29.699232,76.920486,93.246490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553270,1.484923,0.235184,0.020149,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.310935,mpc-p,0,-126.340000,54.885000,0.808151,-4.371226,0.830000,-4.355000,-0.021849,-0.016226,23.816440,-9.117946,2.226120,-9.117946,23.816440,0.130000,0.750000,8,106,8.490233,106.048372,8.490233,106.048372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.586585,28.461231,82.459936,96.619660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554801,2.016611,0.419594,0.047281,0.501189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008557,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.320937,mpc-p,0,-126.340000,54.885000,1.040889,-4.385531,1.070000,-4.405000,-0.029111,0.019469,22.779616,-2.592058,2.043152,-2.592058,22.779616,0.130000,0.910000,17,61,16.577893,45.361630,16.577893,45.361630,0.000000,15.686742,0.000000,64.000000,0.000000,0.000000,-62.724393,28.633752,87.443599,100.940392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573099,1.511069,0.300630,0.021002,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.330934,mpc-p,0,-126.340000,54.885000,1.269520,-4.394822,1.300000,-4.385000,-0.030480,-0.009822,22.169720,5.336590,1.738204,5.336590,22.169720,0.130000,0.800000,23,16,23.098902,-10.112395,23.098902,-10.112395,0.000000,26.160767,0.000000,64.000000,0.000000,0.000000,-69.487090,30.173257,87.615244,103.562854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558757,1.783850,1.215112,0.040671,0.500925,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.340936,mpc-p,0,-126.340000,54.885000,1.493885,-4.399004,1.530000,-4.315000,-0.036115,-0.084004,21.864772,9.971800,1.616224,9.971800,21.864772,0.180000,0.490000,18,-24,18.455749,-23.524752,18.455749,-23.524752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.288992,30.571935,85.946390,104.142794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583893,1.858263,0.306881,0.040441,0.501151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.351019,mpc-p,0,-126.340000,54.885000,1.715260,-4.397945,1.770000,-4.245000,-0.054740,-0.152945,22.657637,6.922320,1.433256,6.922320,22.657637,0.210000,0.150000,1,21,0.952777,29.028102,0.952777,29.028102,0.000000,-7.552854,0.000000,64.000000,0.000000,0.000000,-77.730470,32.057916,91.542640,118.934224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585504,1.625953,0.476266,0.034476,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.360937,mpc-p,0,-126.340000,54.885000,1.927934,-4.391655,2.010000,-4.235000,-0.082066,-0.156655,23.877429,-1.738204,1.799193,-1.738204,23.877429,0.160000,0.080000,-15,66,-14.673976,112.356423,-14.673976,112.356423,0.000000,-45.881175,0.000000,64.000000,0.000000,0.000000,-77.472612,33.645695,93.000143,115.908446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.942756,1.743771,0.304494,0.038871,0.504819,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008546,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.370887,mpc-p,0,-126.340000,54.885000,2.135911,-4.380042,2.250000,-4.295000,-0.114089,-0.085042,24.243367,-9.483883,1.616224,-9.483883,24.243367,0.110000,0.310000,-23,111,-23.295837,112.450000,-23.295837,112.450000,0.000000,-0.974752,0.000000,64.000000,0.000000,0.000000,-76.551358,36.784267,99.819458,122.036545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593209,1.929750,0.361953,0.037291,0.501314,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008441,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.382225,mpc-p,0,-126.340000,54.885000,2.365868,-4.360263,2.530000,-4.415000,-0.164132,0.054737,22.962585,-11.740498,1.860183,-11.740498,22.962585,0.050000,0.720000,-17,112,-17.352715,112.450000,-17.352715,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.300413,39.246943,112.383282,134.419999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.981898,1.762599,0.431744,0.029570,0.501191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.390979,mpc-p,0,-126.340000,54.885000,2.538013,-4.340178,2.720000,-4.475000,-0.181987,0.134822,22.108731,-7.166278,1.738204,-7.166278,22.108731,-0.060000,0.920000,0,112,0.353114,112.450000,0.353114,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.412944,43.264395,125.276327,148.120117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557023,1.750228,0.314199,0.029513,0.500963,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.401050,mpc-p,0,-126.340000,54.885000,2.729903,-4.311849,2.940000,-4.495000,-0.210097,0.183151,19.608157,1.372266,2.043152,1.372266,19.608157,-0.020000,1.090000,13,67,13.174245,45.542142,13.174245,45.542142,0.000000,21.907858,0.000000,64.000000,0.000000,0.000000,-90.327894,45.118337,127.777240,150.208214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.629252,1.741551,0.382679,0.037160,0.500471,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008303,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.411051,mpc-p,0,-126.340000,54.885000,2.913674,-4.278161,3.130000,-4.425000,-0.216326,0.146839,17.656490,12.228415,1.616224,12.228415,17.656490,0.010000,0.890000,25,22,25.164370,-24.419900,25.164370,-24.419900,0.000000,46.869900,0.000000,64.000000,0.000000,0.000000,-95.722026,43.788579,127.151230,150.432823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.651751,1.769698,0.222719,0.028952,0.500890,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.421045,mpc-p,0,-126.340000,54.885000,3.090252,-4.238953,3.310000,-4.285000,-0.219748,0.046047,16.741646,16.436698,1.738204,16.436698,16.741646,0.060000,0.570000,23,-23,23.277190,-33.502272,23.277190,-33.502272,0.000000,10.952272,0.000000,64.000000,0.000000,0.000000,-100.578066,39.247396,121.119392,143.597036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563961,1.473946,0.209055,0.023432,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.431045,mpc-p,0,-126.340000,54.885000,3.259563,-4.194179,3.480000,-4.135000,-0.220437,-0.059179,15.704823,14.241072,1.799193,14.241072,15.704823,0.110000,0.190000,19,15,19.100604,14.609646,19.100604,14.609646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.772879,35.431324,120.711629,147.607535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599166,1.748218,0.242965,0.034929,0.505545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.441040,mpc-p,0,-126.340000,54.885000,3.421180,-4.143890,3.640000,-4.065000,-0.218820,-0.078890,14.546020,4.604715,1.433256,4.604715,14.546020,0.140000,0.070000,16,60,16.200890,110.771664,16.200890,110.771664,0.000000,-51.162018,0.000000,64.000000,0.000000,0.000000,-108.161655,33.206240,119.395066,141.925242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561739,1.495177,0.243561,0.024321,0.500779,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.451071,mpc-p,0,-126.340000,54.885000,3.575468,-4.087879,3.800000,-4.075000,-0.224532,-0.012879,14.667999,-6.068465,0.823360,-6.068465,14.667999,0.170000,0.280000,2,105,1.768852,112.450000,1.768852,112.450000,0.000000,-7.840354,0.000000,64.000000,0.000000,0.000000,-111.176613,35.603559,120.009695,141.894320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.698757,1.531843,0.271179,0.023309,0.502384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.461042,mpc-p,0,-126.340000,54.885000,3.720739,-4.026734,3.950000,-4.135000,-0.229261,0.108266,14.485031,-9.300914,1.189297,-9.300914,14.485031,0.140000,0.700000,-4,112,-4.031259,112.450000,-4.031259,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.821527,38.282780,121.245674,142.529957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559716,1.575735,0.282088,0.020558,0.501556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.471038,mpc-p,0,-126.340000,54.885000,3.858062,-3.960008,4.100000,-4.205000,-0.241938,0.244992,12.960290,-5.763517,1.616224,-5.763517,12.960290,0.100000,0.910000,5,112,4.700541,112.450000,4.700541,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.311365,41.582730,126.048068,147.792421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552095,1.442248,0.248139,0.014883,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.481068,mpc-p,0,-126.340000,54.885000,3.987295,-3.887641,4.230000,-4.215000,-0.242705,0.327359,11.618519,1.677214,1.372266,1.677214,11.618519,0.090000,1.010000,12,106,11.642973,105.852919,11.642973,105.852919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.667565,43.181032,127.767548,149.209539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549644,1.592303,0.287930,0.020261,0.505514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.491045,mpc-p,0,-126.340000,54.885000,4.107133,-3.810360,4.340000,-4.145000,-0.232867,0.334640,9.178935,10.276748,1.189297,10.276748,9.178935,0.090000,1.020000,28,61,28.232617,40.460365,28.232617,40.460365,0.000000,20.392554,0.000000,64.000000,0.000000,0.000000,-115.123755,41.858682,124.514376,144.028426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568302,1.453084,0.251267,0.018242,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.501037,mpc-p,0,-126.340000,54.885000,4.218322,-3.727722,4.430000,-3.995000,-0.211678,0.267278,7.593205,19.059251,0.823360,19.059251,7.593205,0.130000,0.850000,34,16,33.809379,-17.288472,33.809379,-17.288472,0.000000,33.141391,0.000000,64.000000,0.000000,0.000000,-115.179542,37.366786,121.913239,142.764328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549337,1.477733,0.195658,0.020486,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.511043,mpc-p,0,-126.340000,54.885000,4.320643,-3.639822,4.500000,-3.785000,-0.179357,0.145178,5.885497,21.803783,1.189297,21.803783,5.885497,0.240000,0.510000,30,-14,30.004572,-14.494600,30.004572,-14.494600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.065115,31.356192,115.370432,137.049431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555883,1.504256,0.291805,0.055291,0.501421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.521054,mpc-p,0,-126.340000,54.885000,4.413873,-3.546814,4.570000,-3.605000,-0.156127,0.058186,4.909663,17.168573,1.433256,17.168573,4.909663,0.290000,0.160000,24,31,24.220079,52.423049,24.220079,52.423049,0.000000,-21.917649,0.000000,64.000000,0.000000,0.000000,-115.609348,27.544608,117.937694,144.073319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.645237,1.480199,0.205367,0.024565,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.531040,mpc-p,0,-126.340000,54.885000,4.497674,-3.449090,4.630000,-3.495000,-0.132326,0.045910,5.885497,7.410237,0.823360,7.410237,5.885497,0.300000,0.160000,5,76,5.481495,112.450000,5.481495,112.450000,0.000000,-36.944600,0.000000,64.000000,0.000000,0.000000,-117.993918,25.435871,115.282694,139.006323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553710,1.462058,0.251901,0.029405,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.541076,mpc-p,0,-126.340000,54.885000,4.572555,-3.346032,4.690000,-3.465000,-0.117445,0.118968,5.946486,-1.494245,0.091484,-1.494245,5.946486,0.250000,0.410000,1,112,1.345576,112.450000,1.345576,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.097141,26.279516,113.113005,134.317318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560252,1.513845,0.250030,0.021860,0.505951,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.551079,mpc-p,0,-126.340000,54.885000,4.637832,-3.238594,4.750000,-3.485000,-0.112168,0.246406,4.421746,-3.872840,0.335443,-3.872840,4.421746,0.190000,0.750000,12,112,11.792597,112.450000,11.792597,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.882091,28.014977,117.177561,136.038899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550927,1.464429,0.280671,0.019407,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.561074,mpc-p,0,-126.340000,54.885000,4.693697,-3.126680,4.790000,-3.495000,-0.096303,0.368320,2.043152,-0.213464,1.067318,-0.213464,2.043152,0.180000,0.950000,26,112,26.244391,112.450000,26.244391,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.317370,31.121141,120.780811,140.323217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556349,1.486733,0.292474,0.019723,0.503277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.571105,mpc-p,0,-126.340000,54.885000,4.740359,-3.009909,4.810000,-3.455000,-0.069641,0.445091,0.335443,6.739351,0.640391,6.739351,0.335443,0.160000,1.010000,39,112,39.065113,112.450000,39.065113,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.575802,32.670063,118.527857,137.856597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592667,1.466540,0.334963,0.027068,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.581071,mpc-p,0,-126.340000,54.885000,4.777401,-2.889655,4.810000,-3.335000,-0.032599,0.445345,-1.128308,14.728989,-0.152474,14.728989,-1.128308,0.310000,1.050000,29,67,29.443606,54.646122,29.443606,54.646122,0.000000,12.803878,0.000000,64.000000,0.000000,0.000000,-115.105533,31.195038,113.724321,131.744131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551058,1.473134,0.353143,0.018613,0.504309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.591071,mpc-p,0,-126.340000,54.885000,4.805292,-2.764869,4.810000,-3.135000,-0.004708,0.370131,-0.823360,22.230710,-0.152474,22.230710,-0.823360,0.280000,0.880000,26,22,25.791061,4.469795,25.791061,4.469795,0.000000,17.980205,0.000000,64.000000,0.000000,0.000000,-112.955132,28.019409,110.893764,129.750821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.638554,1.488063,0.194056,0.026808,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.601038,mpc-p,0,-126.340000,54.885000,4.823905,-2.636578,4.800000,-2.895000,0.023905,0.258422,-1.677214,25.219201,1.128308,25.219201,-1.677214,0.290000,0.550000,26,3,26.355031,3.425913,26.355031,3.425913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.769837,23.446625,108.038004,128.609506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542335,1.443691,0.174726,0.017852,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.611041,mpc-p,0,-126.340000,54.885000,4.833463,-2.504047,4.800000,-2.695000,0.033463,0.190953,-1.006328,18.998261,1.067318,18.998261,-1.006328,0.330000,0.230000,6,48,6.171458,80.895454,6.171458,80.895454,0.000000,-32.469541,0.000000,64.000000,0.000000,0.000000,-110.259421,20.996477,108.040994,129.652879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562225,1.563427,0.194598,0.027366,0.500850,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.621071,mpc-p,0,-126.340000,54.885000,4.833988,-2.367560,4.800000,-2.565000,0.033988,0.197440,-0.030495,9.361904,0.030495,9.361904,-0.030495,0.230000,0.260000,-2,93,-2.121249,112.450000,-2.121249,112.450000,0.000000,-19.024087,0.000000,64.000000,0.000000,0.000000,-107.424298,19.712411,100.859233,120.966179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573341,1.688523,0.297047,0.033516,0.501121,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.631193,mpc-p,0,-126.340000,54.885000,4.825467,-2.226340,4.800000,-2.515000,0.025467,0.288660,-0.579401,0.335443,-0.457422,0.335443,-0.579401,0.150000,0.540000,3,112,2.950524,112.450000,2.950524,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.555418,20.529907,101.456117,119.157490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590562,1.840373,0.334687,0.049070,1.455548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009283,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.641041,mpc-p,0,-126.340000,54.885000,4.808613,-2.085773,4.800000,-2.505000,0.008613,0.419227,-2.409089,-0.884349,0.274453,-0.884349,-2.409089,0.000000,0.830000,26,112,26.175600,112.450000,26.175600,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.303807,23.237462,106.064977,119.422400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615277,1.798847,0.357128,0.037702,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008320,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.651041,mpc-p,0,-126.340000,54.885000,4.783044,-1.940040,4.770000,-2.495000,0.013044,0.554960,-3.872840,1.128308,0.335443,1.128308,-3.872840,0.160000,0.990000,11,112,10.550945,112.450000,10.550945,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.898064,26.498431,107.528608,123.635677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569322,1.757103,0.337164,0.034978,0.500689,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.661044,mpc-p,0,-126.340000,54.885000,4.749155,-1.791447,4.730000,-2.445000,0.019155,0.653553,-4.848673,6.312424,0.518412,6.312424,-4.848673,0.070000,1.030000,22,112,21.959628,112.450000,21.959628,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.926941,28.184956,102.786952,117.190146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615412,1.725517,0.334740,0.033621,0.500886,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.671054,mpc-p,0,-126.340000,54.885000,4.707155,-1.640131,4.690000,-2.345000,0.017155,0.704869,-4.421746,11.801488,-0.518412,11.801488,-4.421746,0.170000,1.040000,-1,112,-1.101981,112.450000,-1.101981,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.301106,27.191408,100.801480,112.855727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578779,1.637039,0.348209,0.032610,0.500973,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.681464,mpc-p,0,-126.340000,54.885000,4.655165,-1.480189,4.650000,-2.185000,0.005165,0.704811,-4.909663,16.924615,-0.030495,16.924615,-4.909663,0.150000,1.080000,-4,88,-4.366883,88.458515,-4.366883,88.458515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.750040,23.101040,91.263775,107.488123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.754775,1.684444,0.361040,0.037551,0.500833,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008349,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.691048,mpc-p,0,-126.340000,54.885000,4.600080,-1.330840,4.610000,-1.995000,-0.009920,0.664160,-5.153621,22.413679,0.701380,22.413679,-5.153621,0.110000,0.950000,-4,54,-4.342035,54.387693,-4.342035,54.387693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.960057,18.210015,90.568305,105.678174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621363,1.830754,0.264989,0.036626,0.501167,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008266,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.701074,mpc-p,0,-126.340000,54.885000,4.535339,-1.172649,4.570000,-1.745000,-0.034661,0.572351,-5.031642,24.182377,0.579401,24.182377,-5.031642,0.090000,0.780000,-12,49,-11.874487,48.718432,-11.874487,48.718432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.150415,14.462281,88.393108,100.813465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.642164,3.364863,0.310661,0.064850,0.501655,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.711009,mpc-p,0,-126.340000,54.885000,4.464323,-1.014140,4.520000,-1.515000,-0.055677,0.500860,-4.604715,22.169720,0.518412,22.169720,-4.604715,0.070000,0.590000,-23,79,-23.175157,78.679836,-23.175157,78.679836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.425624,11.170667,82.505508,94.692207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.469174,1.635132,0.205175,0.032719,0.500849,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.721080,mpc-p,0,-126.340000,54.885000,4.385692,-0.851873,4.470000,-1.325000,-0.084308,0.473127,-5.214611,17.839459,0.091484,17.839459,-5.214611,0.060000,0.630000,-29,112,-28.794992,112.290291,-28.794992,112.290291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.788160,7.238644,76.212781,92.380776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586759,1.669649,0.310423,0.031568,0.500685,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.731460,mpc-p,0,-126.340000,54.885000,4.298030,-0.683184,4.420000,-1.125000,-0.121970,0.441816,-6.129455,15.033937,-0.091484,15.033937,-6.129455,-0.060000,0.860000,-17,112,-17.382788,112.450000,-17.382788,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.535660,2.744524,75.353783,96.224500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,8.013304,1.743509,0.344014,0.044355,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010656,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.742147,mpc-p,0,-126.340000,54.885000,4.201207,-0.508250,4.360000,-0.965000,-0.158793,0.456750,-7.776174,17.107583,0.518412,17.107583,-7.776174,-0.180000,1.000000,4,90,3.708175,89.771507,3.708175,89.771507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.445213,-0.808874,77.238811,97.161228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.782030,1.826292,0.333062,0.050080,0.501024,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008504,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.752216,mpc-p,0,-126.340000,54.885000,4.104304,-0.342492,4.280000,-0.765000,-0.175696,0.422508,-9.910810,21.681804,0.762370,21.681804,-9.910810,-0.050000,0.960000,1,54,0.767475,53.628337,0.767475,53.628337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.361191,-3.437097,77.235762,95.669410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577818,1.772532,0.247669,0.025503,0.500753,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.762212,mpc-p,0,-126.340000,54.885000,4.003070,-0.177247,4.180000,-0.525000,-0.176930,0.347753,-9.910810,21.681804,0.396432,24.731284,-10.398727,-0.030000,0.770000,-8,63,-7.570542,62.781141,-7.570542,62.781141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.079992,-3.399423,75.230451,90.037747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.687810,1.819959,0.272227,0.039304,0.501110,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008334,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.772217,mpc-p,0,-126.340000,54.885000,3.897144,-0.011378,4.090000,-0.285000,-0.192856,0.273622,-10.154769,23.755450,0.152474,23.755450,-10.154769,0.030000,0.660000,-20,50,-19.804717,50.288264,-19.804717,50.288264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.813400,-4.546166,66.309268,82.998822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572909,1.664853,0.238226,0.025548,0.501231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.782209,mpc-p,0,-126.340000,54.885000,3.787197,0.154540,4.000000,-0.065000,-0.212803,0.219540,-9.910810,20.583991,0.518412,20.583991,-9.910810,-0.050000,0.580000,-21,77,-20.783619,77.485845,-20.783619,77.485845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.757631,-3.324443,66.685881,82.077999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563656,1.888831,0.217496,0.032939,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.792211,mpc-p,0,-126.340000,54.885000,3.673414,0.320695,3.910000,0.125000,-0.236586,0.195695,-10.520706,16.619667,0.518412,16.619667,-10.520706,-0.140000,0.610000,-12,106,-12.383077,105.917528,-12.383077,105.917528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.474399,-2.658116,62.186297,78.525866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564174,1.525049,0.235799,0.020029,0.500597,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.802209,mpc-p,0,-126.340000,54.885000,3.556427,0.486625,3.810000,0.295000,-0.253573,0.191625,-10.398727,15.338885,0.762370,15.338885,-10.398727,-0.110000,0.820000,-23,98,-22.941464,97.870554,-22.941464,97.870554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.117277,-3.615325,58.240280,76.287749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558030,1.463545,0.262830,0.019423,0.500690,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.812239,mpc-p,0,-126.340000,54.885000,3.436240,0.652768,3.710000,0.475000,-0.273760,0.177768,-10.886644,18.449355,0.152474,18.449355,-10.886644,-0.260000,0.910000,-5,62,-4.940239,61.922973,-4.940239,61.922973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.804395,-3.712441,56.017583,73.190772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554162,1.537194,0.247822,0.022089,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.822241,mpc-p,0,-126.340000,54.885000,3.314072,0.817897,3.600000,0.685000,-0.285928,0.132897,-11.862478,21.498835,0.152474,21.498835,-11.862478,-0.120000,0.810000,-17,39,-16.657724,39.226489,-16.657724,39.226489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.204341,-2.497869,58.526295,72.271773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556445,1.463644,0.206013,0.021492,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.832238,mpc-p,0,-126.340000,54.885000,3.190125,0.982218,3.490000,0.895000,-0.299875,0.087218,-12.472374,21.132897,0.579401,21.132897,-12.472374,-0.110000,0.570000,-18,58,-17.606621,57.508976,-17.606621,57.508976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.675144,-0.436816,59.169560,77.331920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552516,1.473132,0.208138,0.020275,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.842246,mpc-p,0,-126.340000,54.885000,3.064687,1.145808,3.370000,1.085000,-0.305313,0.060808,-12.289405,17.229563,0.640391,17.229563,-12.289405,-0.140000,0.500000,-20,93,-19.588700,92.807144,-19.588700,92.807144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.414308,1.148315,56.118465,72.477218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553470,1.473098,0.233469,0.020621,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.852208,mpc-p,0,-126.340000,54.885000,2.938964,1.307566,3.270000,1.255000,-0.331036,0.052566,-11.618519,13.631176,0.762370,13.631176,-11.618519,-0.130000,0.690000,-32,104,-32.313002,104.451881,-32.313002,104.451881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.623133,0.895411,53.603675,73.301753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550170,1.544031,0.241293,0.020670,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.862239,mpc-p,0,-126.340000,54.885000,2.811995,1.469181,3.160000,1.395000,-0.348005,0.074181,-11.862478,13.814145,0.457422,13.814145,-11.862478,-0.200000,0.820000,-25,92,-24.977115,92.124459,-24.977115,92.124459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.421007,0.893905,52.776060,73.083975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553887,1.448139,0.236589,0.017200,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.872238,mpc-p,0,-126.340000,54.885000,2.685564,1.628837,3.030000,1.555000,-0.344436,0.073837,-13.204249,16.192739,0.579401,16.192739,-13.204249,-0.230000,0.890000,-9,64,-8.828006,63.919009,-8.828006,63.919009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.291267,1.830132,51.731614,67.579698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566042,1.452007,0.235151,0.017719,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.882240,mpc-p,0,-126.340000,54.885000,2.559715,1.786951,2.910000,1.725000,-0.350285,0.061951,-13.204249,16.192739,0.823360,18.571334,-14.180083,-0.180000,0.770000,-15,70,-14.647122,70.225217,-14.647122,70.225217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.927215,3.785269,51.495845,69.490765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552616,1.678697,0.223214,0.029610,0.502689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.892242,mpc-p,0,-126.340000,54.885000,2.434979,1.943320,2.770000,1.905000,-0.335021,0.038320,-14.180083,18.571334,0.518412,17.046594,-14.241072,-0.130000,0.720000,-11,52,-10.745330,52.378715,-10.745330,52.378715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.274508,3.202536,44.290702,60.171311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562824,1.595260,0.212952,0.024587,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.902241,mpc-p,0,-126.340000,54.885000,2.311883,2.097752,2.640000,2.075000,-0.328117,0.022752,-13.875134,15.399875,0.701380,15.399875,-13.875134,-0.130000,0.630000,-13,82,-13.065947,82.291557,-13.065947,82.291557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.658015,3.964418,49.347530,65.069420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555765,1.433927,0.193328,0.020225,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.912235,mpc-p,0,-126.340000,54.885000,2.190943,2.250072,2.520000,2.215000,-0.329057,0.035072,-13.387218,10.825654,0.945339,10.825654,-13.387218,-0.110000,0.670000,-21,112,-20.758090,112.450000,-20.758090,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.239537,3.473330,47.020039,59.840301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546318,1.500862,0.242706,0.022850,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.922244,mpc-p,0,-126.340000,54.885000,2.072396,2.400457,2.400000,2.325000,-0.327604,0.075457,-13.082270,9.483883,1.128308,9.483883,-13.082270,-0.150000,0.870000,-18,112,-17.669332,112.450000,-17.669332,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.106396,1.686174,47.755345,64.983156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554567,1.481205,0.313593,0.024129,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.932240,mpc-p,0,-126.340000,54.885000,1.957052,2.548360,2.280000,2.445000,-0.322948,0.103360,-12.533363,12.472374,0.823360,12.472374,-12.533363,-0.150000,1.010000,-19,77,-18.617621,76.706496,-18.617621,76.706496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.798968,0.055980,48.939062,65.697974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557322,1.433525,0.281935,0.018365,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.942238,mpc-p,0,-126.340000,54.885000,1.845206,2.693882,2.160000,2.605000,-0.314794,0.088882,-12.655342,16.375708,0.884349,16.375708,-12.655342,-0.150000,0.920000,-13,48,-12.764873,47.836228,-12.764873,47.836228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.810075,0.075602,56.657567,70.905539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546294,1.430102,0.186013,0.016206,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.952240,mpc-p,0,-126.340000,54.885000,1.737286,2.836955,2.040000,2.785000,-0.302714,0.051955,-12.350394,17.900448,1.372266,17.900448,-12.350394,-0.150000,0.710000,-10,48,-9.716646,47.940777,-9.716646,47.940777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.912114,0.154217,60.873576,78.662518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549789,1.465036,0.196632,0.024631,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.962236,mpc-p,0,-126.340000,54.885000,1.633837,2.977352,1.920000,2.945000,-0.286163,0.032352,-11.862478,14.424041,0.945339,14.424041,-11.862478,-0.120000,0.570000,-13,85,-13.405150,85.407208,-13.405150,85.407208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.564960,0.223474,60.392788,76.330439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542819,1.442501,0.190672,0.022176,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.972243,mpc-p,0,-126.340000,54.885000,1.535150,3.115181,1.820000,3.075000,-0.284850,0.040181,-10.581696,10.886644,0.396432,10.886644,-10.581696,-0.110000,0.650000,-23,108,-22.985781,107.707430,-22.985781,107.707430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.304680,-1.314383,54.102640,66.989079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558851,1.527512,0.263719,0.022840,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.982240,mpc-p,0,-126.340000,54.885000,1.441823,3.250113,1.720000,3.195000,-0.278177,0.055113,-9.544873,9.849821,0.335443,9.849821,-9.544873,-0.130000,0.860000,-25,98,-25.200014,97.654770,-25.200014,97.654770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.478670,-3.697788,51.979235,67.270710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551929,1.606683,0.274535,0.018727,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.992241,mpc-p,0,-126.340000,54.885000,1.354155,3.382229,1.630000,3.315000,-0.275845,0.067229,-9.849821,13.143259,1.250287,13.143259,-9.849821,-0.180000,0.950000,-10,61,-9.742096,61.365231,-9.742096,61.365231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.043400,-5.490979,53.029756,67.197239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560151,1.692960,0.228092,0.025171,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.002237,mpc-p,0,-126.340000,54.885000,1.272599,3.511371,1.530000,3.465000,-0.257401,0.046371,-9.483883,16.497687,0.579401,16.497687,-9.483883,-0.160000,0.820000,-5,40,-5.205256,40.176822,-5.205256,40.176822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.165751,-6.104944,57.942053,69.490627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545280,1.435362,0.181456,0.020355,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.012235,mpc-p,0,-126.340000,54.885000,1.197469,3.637581,1.450000,3.625000,-0.252531,0.012581,-9.788831,15.948781,0.457422,15.948781,-9.788831,-0.120000,0.590000,0,60,-0.088913,59.638479,-0.088913,59.638479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.373910,-6.234540,61.519113,73.280403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549979,1.460455,0.197922,0.018722,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.022239,mpc-p,0,-126.340000,54.885000,1.129109,3.760845,1.360000,3.775000,-0.230891,-0.014155,-7.959143,12.716332,0.579401,12.716332,-7.959143,-0.050000,0.560000,-17,85,-16.611244,84.970423,-16.611244,84.970423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.624639,-6.757372,58.616492,64.193402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544185,1.434294,0.185552,0.020879,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.032239,mpc-p,0,-126.340000,54.885000,1.067922,3.881012,1.300000,3.895000,-0.232078,-0.013988,-6.434403,9.178935,0.457422,9.178935,-6.434403,-0.090000,0.690000,-20,101,-20.127996,100.945764,-20.127996,100.945764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.507816,-7.983440,55.565031,62.139126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549542,1.455390,0.232424,0.020808,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.042242,mpc-p,0,-126.340000,54.885000,1.014189,3.998132,1.240000,3.995000,-0.225811,0.003132,-5.580549,9.910810,1.189297,9.910810,-5.580549,-0.120000,0.850000,-15,81,-15.275506,80.607953,-15.275506,80.607953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.245863,-9.580984,49.228753,58.448165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545861,1.474361,0.277491,0.020055,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.052243,mpc-p,0,-126.340000,54.885000,0.968236,4.112127,1.190000,4.115000,-0.221764,-0.002873,-5.580549,12.960290,0.823360,12.960290,-5.580549,-0.130000,0.860000,-4,51,-3.742011,50.967916,-3.742011,50.967916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.749463,-10.334721,51.278402,56.556876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551780,1.593861,0.219963,0.019873,0.501560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.062240,mpc-p,0,-126.340000,54.885000,0.930338,4.222977,1.140000,4.245000,-0.209662,-0.022023,-5.031642,14.789979,0.518412,14.789979,-5.031642,-0.090000,0.710000,-1,44,-1.300749,44.098040,-1.300749,44.098040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.543407,-9.967232,53.186332,59.053435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551460,1.592323,0.197766,0.019626,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.072239,mpc-p,0,-126.340000,54.885000,0.900729,4.330747,1.110000,4.385000,-0.209271,-0.054253,-3.994819,13.631176,0.030495,13.631176,-3.994819,-0.050000,0.570000,-6,61,-5.503525,60.524210,-5.503525,60.524210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.677983,-9.340263,54.276067,59.019243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548302,1.511419,0.222051,0.017247,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.082243,mpc-p,0,-126.340000,54.885000,0.879643,4.435461,1.080000,4.505000,-0.200357,-0.069539,-2.348100,10.459717,0.396432,10.459717,-2.348100,-0.040000,0.560000,-12,84,-11.726820,83.942095,-11.726820,83.942095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.919812,-8.828987,51.091862,51.331956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546781,1.555904,0.238272,0.021714,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.092216,mpc-p,0,-126.340000,54.885000,0.867331,4.536772,1.060000,4.605000,-0.192669,-0.068228,-1.311276,8.934977,0.640391,8.934977,-1.311276,-0.050000,0.650000,-10,87,-9.530521,86.986632,-9.530521,86.986632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.587192,-9.074501,44.586822,46.261340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569436,1.779370,0.245233,0.037305,0.500983,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.102248,mpc-p,0,-126.340000,54.885000,0.863905,4.635613,1.060000,4.705000,-0.196095,-0.069387,0.091484,8.752008,0.823360,8.752008,0.091484,-0.100000,0.790000,-5,73,-5.065045,73.210339,-5.065045,73.210339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.364027,-9.489454,42.910034,44.256797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571440,1.707245,0.255301,0.039076,0.501186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.112217,mpc-p,0,-126.340000,54.885000,0.869562,4.730810,1.070000,4.805000,-0.200438,-0.074190,0.274453,11.008623,0.030495,11.008623,0.274453,-0.050000,0.790000,-2,51,-1.776533,51.328186,-1.776533,51.328186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.673121,-9.754861,46.698135,45.038498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570174,1.520089,0.219694,0.021902,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.122214,mpc-p,0,-126.340000,54.885000,0.884444,4.823285,1.080000,4.935000,-0.195556,-0.111715,0.701380,12.716332,-0.091484,12.716332,0.701380,-0.040000,0.670000,5,41,5.415348,41.373518,5.415348,41.373518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.027923,-8.978850,51.628108,52.976811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566148,1.484031,0.209959,0.020474,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.132245,mpc-p,0,-126.340000,54.885000,0.908757,4.913115,1.100000,5.065000,-0.191243,-0.151885,1.860183,11.984457,-0.030495,11.984457,1.860183,-0.030000,0.540000,6,52,5.793744,52.271811,5.793744,52.271811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.260692,-7.257531,54.721064,57.923493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562181,1.678936,0.250462,0.032590,0.500936,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.142219,mpc-p,0,-126.340000,54.885000,0.942337,4.999544,1.130000,5.165000,-0.187663,-0.165456,2.957996,8.873987,-0.457422,8.873987,2.957996,-0.040000,0.510000,7,77,7.441486,76.698241,7.441486,76.698241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.759454,-5.215686,53.759850,54.280348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585614,1.623762,0.238517,0.033044,0.500930,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.152240,mpc-p,0,-126.340000,54.885000,0.985582,5.083542,1.170000,5.245000,-0.184418,-0.161458,4.055809,5.763517,0.274453,5.763517,4.055809,0.020000,0.630000,0,90,0.494345,89.764878,0.494345,89.764878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.783588,-3.774023,48.634892,47.220003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575245,1.696292,0.209399,0.032887,0.500868,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.162250,mpc-p,0,-126.340000,54.885000,1.038327,5.164667,1.220000,5.305000,-0.181673,-0.140333,4.848673,5.458569,0.213464,5.458569,4.848673,0.020000,0.760000,4,81,4.090503,80.518888,4.090503,80.518888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.288747,-3.287005,45.051920,43.231842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563820,1.524658,0.222795,0.020522,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.172238,mpc-p,0,-126.340000,54.885000,1.100480,5.242920,1.270000,5.375000,-0.169520,-0.132080,5.214611,8.203101,-0.884349,8.203101,5.214611,0.020000,0.810000,14,51,13.706133,51.456089,13.706133,51.456089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.953257,-2.618570,47.248005,45.322541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552826,1.517173,0.231041,0.028100,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.182240,mpc-p,0,-126.340000,54.885000,1.172233,5.318656,1.330000,5.465000,-0.157767,-0.146344,5.702528,10.398727,-0.518412,10.398727,5.702528,0.030000,0.700000,21,38,21.239358,38.115900,21.239358,38.115900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.449773,-0.484249,55.566853,57.065716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560866,1.488761,0.205748,0.020682,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.193473,mpc-p,0,-126.340000,54.885000,1.264126,5.400695,1.400000,5.565000,-0.135874,-0.164305,5.763517,8.264091,0.091484,8.264091,5.763517,0.080000,0.520000,27,66,27.400079,66.457096,27.400079,66.457096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.104959,3.012477,61.917416,65.584401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597884,1.519300,0.212120,0.024451,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.202210,mpc-p,0,-126.340000,54.885000,1.343810,5.462367,1.470000,5.625000,-0.126190,-0.162633,7.288257,3.994819,-0.884349,3.994819,7.288257,0.110000,0.530000,19,99,19.278564,99.173394,19.278564,99.173394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.159304,5.662859,58.715155,59.572526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561981,1.738282,0.246921,0.036903,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.212247,mpc-p,0,-126.340000,54.885000,1.444133,5.530996,1.560000,5.665000,-0.115867,-0.134004,8.569039,2.165131,-0.640391,2.165131,8.569039,0.190000,0.740000,8,97,7.762709,97.331143,7.762709,97.331143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.787969,5.460501,55.710591,53.902557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571015,1.753973,0.297488,0.042523,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.222221,mpc-p,0,-126.340000,54.885000,1.553019,5.596933,1.660000,5.695000,-0.106981,-0.098067,10.398727,3.750861,-0.945339,3.750861,10.398727,0.170000,0.900000,5,71,4.526691,71.196806,4.526691,71.196806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.732909,5.119231,54.495425,52.402158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574688,1.538896,0.272153,0.033124,0.500663,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.232216,mpc-p,0,-126.340000,54.885000,1.671191,5.660850,1.770000,5.765000,-0.098809,-0.104150,10.642686,7.410237,-0.579401,7.410237,10.642686,0.140000,0.870000,17,40,17.165846,40.429164,17.165846,40.429164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.467237,5.716479,54.640267,53.208165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568239,1.581821,0.227967,0.019990,0.500415,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.242238,mpc-p,0,-126.340000,54.885000,1.798613,5.722867,1.890000,5.845000,-0.091387,-0.122133,11.191592,9.361904,-1.006328,9.361904,11.191592,0.130000,0.640000,26,40,25.533635,40.221603,25.533635,40.221603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.542462,7.868451,59.903563,63.419145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552093,1.590652,0.283742,0.045124,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.252259,mpc-p,0,-126.340000,54.885000,1.934801,5.782919,2.010000,5.925000,-0.075199,-0.142081,12.960290,6.617372,-1.433256,6.617372,12.960290,0.180000,0.500000,14,71,14.308487,71.297870,14.308487,71.297870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.568593,10.128082,62.739927,67.036146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584385,1.502224,0.221794,0.018495,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.262241,mpc-p,0,-126.340000,54.885000,2.078942,5.840882,2.160000,5.965000,-0.081058,-0.124118,13.814145,2.653048,-1.860183,2.653048,13.814145,0.180000,0.570000,13,99,13.037109,98.979790,13.037109,98.979790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.828140,10.777186,58.137426,60.616660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548300,1.450409,0.215082,0.017673,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.272238,mpc-p,0,-126.340000,54.885000,2.231589,5.897199,2.300000,5.975000,-0.068411,-0.077801,14.850968,0.274453,-1.250287,0.274453,14.850968,0.160000,0.780000,16,104,15.748038,103.786012,15.748038,103.786012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.072002,10.275447,57.728504,59.689262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555016,1.454083,0.253057,0.021384,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.282247,mpc-p,0,-126.340000,54.885000,2.392478,5.951955,2.460000,5.995000,-0.067522,-0.043045,15.643833,2.043152,-1.433256,2.043152,15.643833,0.170000,0.930000,17,78,17.407562,78.053344,17.407562,78.053344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.216688,9.635510,59.422599,61.203178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554245,1.572165,0.290985,0.018380,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.292236,mpc-p,0,-126.340000,54.885000,2.560800,6.005083,2.630000,6.035000,-0.069200,-0.029917,16.009771,6.007476,-1.494245,6.007476,16.009771,0.180000,0.900000,23,47,22.720292,47.086534,22.720292,47.086534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.285335,10.072844,63.538223,65.555987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544275,1.885244,0.277218,0.047640,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008270,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.302215,mpc-p,0,-126.340000,54.885000,2.736413,6.056760,2.790000,6.105000,-0.053587,-0.048240,17.351542,8.508050,-2.226120,8.508050,17.351542,0.200000,0.720000,19,39,19.357960,38.631004,19.357960,38.631004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.602696,11.112929,66.482854,72.111584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560293,1.429630,0.192706,0.017231,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.312238,mpc-p,0,-126.340000,54.885000,2.919997,6.107368,2.970000,6.175000,-0.050003,-0.067632,17.595500,6.068465,-1.860183,6.068465,17.595500,0.230000,0.540000,20,72,19.726919,71.524435,19.726919,71.524435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.678734,12.837353,69.081272,75.854164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553338,1.524268,0.256387,0.063338,0.501831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.322246,mpc-p,0,-126.340000,54.885000,3.110166,6.156715,3.170000,6.205000,-0.059834,-0.048285,19.120240,1.555235,-1.860183,1.555235,19.120240,0.230000,0.590000,11,106,11.114446,106.197545,11.114446,106.197545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.334882,13.490613,63.347017,69.012674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585098,1.503109,0.231540,0.019428,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.332236,mpc-p,0,-126.340000,54.885000,3.306505,6.204907,3.370000,6.215000,-0.063495,-0.010093,20.583991,0.274453,-1.555235,0.274453,20.583991,0.200000,0.810000,8,102,7.658922,101.750799,7.658922,101.750799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.240027,11.894248,61.394237,65.222524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571674,1.501453,0.264054,0.025566,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.342205,mpc-p,0,-126.340000,54.885000,3.508536,6.252036,3.580000,6.235000,-0.071464,0.017036,20.401022,2.104141,-1.921172,2.104141,20.401022,0.170000,0.950000,19,76,19.410969,76.039315,19.410969,76.039315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.289036,11.166067,61.811789,66.352404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541998,1.410565,0.274221,0.021386,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.352237,mpc-p,0,-126.340000,54.885000,3.717669,6.298613,3.790000,6.275000,-0.072331,0.023613,20.340032,5.885497,-2.287110,5.885497,20.340032,0.180000,0.890000,28,50,27.562009,49.541844,27.562009,49.541844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.320363,11.358273,65.137577,72.296854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545603,1.420073,0.177203,0.018738,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.362238,mpc-p,0,-126.340000,54.885000,3.931567,6.344297,4.000000,6.335000,-0.068433,0.009297,20.035084,7.044299,-1.799193,7.044299,20.035084,0.240000,0.720000,30,53,30.292123,52.557676,30.292123,52.557676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.508527,12.338602,68.531457,78.688326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546822,1.428995,0.189766,0.018972,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.372235,mpc-p,0,-126.340000,54.885000,4.150382,6.389319,4.220000,6.395000,-0.069618,-0.005681,20.279043,5.641538,-1.982162,5.641538,20.279043,0.270000,0.600000,29,74,29.468624,73.550436,29.468624,73.550436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.948759,12.783422,67.421318,76.249481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546122,1.618010,0.203296,0.019295,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.382236,mpc-p,0,-126.340000,54.885000,4.373912,6.433819,4.440000,6.435000,-0.066088,-0.001181,21.376856,3.140965,-1.799193,3.140965,21.376856,0.330000,0.650000,16,91,16.293446,90.531654,16.293446,90.531654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.572464,12.797284,66.373721,71.729755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548306,1.572237,0.183798,0.017854,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.392237,mpc-p,0,-126.340000,54.885000,4.601614,6.477869,4.670000,6.455000,-0.068386,0.022869,22.291700,0.823360,-2.043152,0.823360,22.291700,0.310000,0.790000,13,100,12.770435,99.665454,12.770435,99.665454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.731394,12.561831,62.464486,67.107757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544370,1.492240,0.217164,0.017897,0.500364,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.402237,mpc-p,0,-126.340000,54.885000,4.833067,6.521561,4.890000,6.475000,-0.056933,0.046561,21.986752,2.470079,-1.921172,2.470079,21.986752,0.250000,0.910000,28,78,27.966115,78.428806,27.966115,78.428806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.743213,11.557932,57.381624,61.599396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546019,1.459410,0.225091,0.020586,0.500782,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.412244,mpc-p,0,-126.340000,54.885000,5.068032,6.565020,5.110000,6.505000,-0.041968,0.060020,21.193887,5.092632,-2.287110,5.092632,21.193887,0.230000,0.880000,44,60,44.407608,60.024961,44.407608,60.024961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.882771,11.931663,61.469836,67.404553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555991,1.454730,0.219230,0.020849,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.422245,mpc-p,0,-126.340000,54.885000,5.305773,6.608274,5.330000,6.565000,-0.024227,0.043274,21.071908,6.678361,-2.653048,6.678361,21.071908,0.230000,0.750000,52,57,52.397627,56.746180,52.397627,56.746180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.663586,12.386700,64.881916,73.399245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555411,1.619142,0.246161,0.029731,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.432245,mpc-p,0,-126.340000,54.885000,5.545952,6.651422,5.540000,6.615000,0.005952,0.036422,21.437845,5.153621,-2.287110,5.153621,21.437845,0.410000,0.660000,32,77,31.606040,76.637313,31.606040,76.637313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.316733,12.828463,71.237244,77.768475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558305,1.469843,0.248655,0.022303,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.442241,mpc-p,0,-126.340000,54.885000,5.788063,6.694526,5.780000,6.655000,0.008063,0.039526,24.182377,3.750861,-2.043152,3.750861,24.182377,0.380000,0.700000,11,86,11.069509,86.280059,11.069509,86.280059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.462878,11.386654,67.195561,69.287279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555773,1.463475,0.209871,0.019828,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.452243,mpc-p,0,-126.340000,54.885000,6.031899,6.737698,6.040000,6.685000,-0.008101,0.052698,26.134045,3.201954,-2.165131,3.201954,26.134045,0.310000,0.790000,1,85,0.536188,84.801611,0.536188,84.801611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.054986,10.239239,59.441076,62.473016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556983,1.538419,0.230357,0.023263,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.462241,mpc-p,0,-126.340000,54.885000,6.276769,6.780957,6.310000,6.715000,-0.033231,0.065957,26.438993,3.689871,-3.140965,3.689871,26.438993,0.190000,0.840000,11,78,11.153065,78.135693,11.153065,78.135693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.461481,9.274869,52.158829,57.305992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556141,1.465109,0.196033,0.019708,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.472240,mpc-p,0,-126.340000,54.885000,6.522385,6.824388,6.580000,6.745000,-0.057615,0.079388,26.256024,4.177788,-3.079975,4.177788,26.256024,0.170000,0.830000,16,77,15.752911,76.729965,15.752911,76.729965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.726279,8.543213,53.049469,59.459239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553932,1.597557,0.215755,0.026009,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.483674,mpc-p,0,-126.340000,54.885000,6.803538,6.874316,6.890000,6.795000,-0.086462,0.079316,25.768107,5.580549,-2.836017,5.580549,25.768107,0.190000,0.800000,17,69,17.291639,69.012479,17.291639,69.012479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.009608,7.504818,55.005363,60.031210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590037,1.505134,0.219245,0.024758,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.492207,mpc-p,0,-126.340000,54.885000,7.013186,6.911799,7.120000,6.845000,-0.106814,0.066799,25.524149,5.580549,-3.262944,5.580549,25.524149,0.200000,0.760000,18,72,17.998765,71.688551,17.998765,71.688551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.198181,7.353467,57.582355,63.464192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550301,1.558159,0.228051,0.025441,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.502240,mpc-p,0,-126.340000,54.885000,7.259085,6.956146,7.380000,6.905000,-0.120915,0.051146,25.707117,6.007476,-2.287110,6.007476,25.707117,0.180000,0.760000,19,68,18.712911,67.710099,18.712911,67.710099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.733738,6.763540,55.915608,59.913976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557696,1.494951,0.204446,0.027079,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.512236,mpc-p,0,-126.340000,54.885000,7.503054,7.000660,7.640000,6.955000,-0.136946,0.045660,26.256024,5.519559,-2.531068,5.519559,26.256024,0.190000,0.750000,11,72,11.256860,72.248468,11.256860,72.248468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.629010,7.084186,55.338855,59.213764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558051,1.451138,0.221396,0.024203,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.522241,mpc-p,0,-126.340000,54.885000,7.745786,7.045568,7.910000,6.995000,-0.164214,0.050568,25.890086,4.116798,-3.262944,4.116798,25.890086,0.180000,0.690000,11,90,11.457896,90.174367,11.457896,90.174367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.322102,7.726045,51.184302,53.802653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556574,1.455956,0.219531,0.018365,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.532238,mpc-p,0,-126.340000,54.885000,7.986451,7.090808,8.170000,7.025000,-0.183549,0.065808,25.707117,4.116798,-2.714037,4.116798,25.707117,0.150000,0.810000,14,83,13.647004,82.585008,13.647004,82.585008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.373468,6.456533,49.915617,50.024224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553465,1.446927,0.223660,0.022600,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.542239,mpc-p,0,-126.340000,54.885000,8.224965,7.136452,8.430000,7.065000,-0.205035,0.071452,25.341180,4.726694,-2.653048,4.726694,25.341180,0.150000,0.780000,14,81,13.973507,80.960130,13.973507,80.960130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.508965,6.578967,53.995427,53.555136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556211,1.514051,0.230930,0.020782,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.552236,mpc-p,0,-126.340000,54.885000,8.460700,7.182456,8.680000,7.125000,-0.219300,0.057456,24.487325,6.007476,-2.775027,6.007476,24.487325,0.170000,0.780000,16,70,16.258531,69.817722,16.258531,69.817722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.464084,6.378747,54.384053,53.331771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548770,1.493310,0.218884,0.028844,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.562209,mpc-p,0,-126.340000,54.885000,8.692824,7.228724,8.920000,7.185000,-0.227176,0.043724,23.389512,7.166278,-2.043152,7.166278,23.389512,0.160000,0.810000,25,56,24.610872,56.365816,24.610872,56.365816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.082148,6.686621,55.160490,55.352985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557156,1.537422,0.220107,0.022465,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.572210,mpc-p,0,-126.340000,54.885000,8.922225,7.275495,9.150000,7.255000,-0.227775,0.020495,21.437845,6.922320,-2.653048,6.922320,21.437845,0.190000,0.720000,35,64,35.412512,64.026031,35.412512,64.026031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.288544,8.220706,56.614345,59.926230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555481,1.498169,0.199584,0.023217,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.582277,mpc-p,0,-126.340000,54.885000,9.149299,7.322920,9.370000,7.305000,-0.220701,0.017920,20.583991,4.909663,-3.201954,4.909663,20.583991,0.280000,0.660000,29,86,28.659051,86.344502,28.659051,86.344502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.104067,9.061846,54.595518,57.446222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558004,1.464518,0.185523,0.019225,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.592234,mpc-p,0,-126.340000,54.885000,9.369820,7.370154,9.590000,7.335000,-0.220180,0.035154,19.730136,2.897006,-2.104141,2.897006,19.730136,0.310000,0.750000,26,98,26.433404,97.919163,26.433404,97.919163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.777580,8.208151,48.215614,49.303550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543519,1.486026,0.193851,0.016691,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.602235,mpc-p,0,-126.340000,54.885000,9.586856,7.417879,9.800000,7.365000,-0.213144,0.052879,20.096074,2.897006,-2.043152,2.897006,20.096074,0.290000,0.870000,21,90,21.123294,89.779185,21.123294,89.779185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.139245,6.772566,46.956099,47.460931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544497,1.684887,0.279062,0.034445,0.502988,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.612215,mpc-p,0,-126.340000,54.885000,9.798719,7.465756,10.010000,7.415000,-0.211281,0.050756,20.035084,5.580549,-2.104141,5.580549,20.035084,0.260000,0.910000,21,64,21.026782,64.218920,21.026782,64.218920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.674904,5.453816,47.498837,47.044469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578533,1.712577,0.232023,0.027264,0.502686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.622210,mpc-p,0,-126.340000,54.885000,10.005847,7.513902,10.210000,7.495000,-0.204153,0.018902,19.059251,8.508050,-2.470079,8.508050,19.059251,0.250000,0.810000,28,46,27.670269,45.689494,27.670269,45.689494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.662214,5.255384,52.392771,53.878259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558837,1.677759,0.221224,0.028768,0.501930,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.632217,mpc-p,0,-126.340000,54.885000,10.207896,7.562255,10.400000,7.565000,-0.192104,-0.002745,17.778469,8.386070,-2.348100,8.386070,17.778469,0.260000,0.660000,34,58,34.320881,57.717152,34.320881,57.717152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.504494,6.075738,57.103164,62.233200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584503,1.614027,0.285141,0.025115,0.500610,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.642213,mpc-p,0,-126.340000,54.885000,10.404118,7.610636,10.590000,7.625000,-0.185882,-0.014364,17.778469,8.386070,-2.287110,5.092632,18.083417,0.290000,0.600000,27,64,26.562249,63.639794,26.562249,63.639794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.508231,4.596678,53.493569,55.631503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578677,1.711888,0.216852,0.023708,0.501087,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.652213,mpc-p,0,-126.340000,54.885000,10.594604,7.659060,10.780000,7.645000,-0.185396,0.014060,17.839459,1.006328,-2.592058,1.006328,17.839459,0.310000,0.630000,15,109,14.537780,112.450000,14.537780,112.450000,0.000000,-3.810206,0.000000,64.000000,0.000000,0.000000,-84.854271,5.531046,50.643510,54.445091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.792699,1.750065,0.283945,0.037337,0.500890,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008376,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.662208,mpc-p,0,-126.340000,54.885000,10.778942,7.707405,10.970000,7.645000,-0.191058,0.062405,18.266386,-1.738204,-2.226120,-1.738204,18.266386,0.250000,0.820000,9,112,8.955994,112.450000,8.955994,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.330244,2.596853,46.856912,54.164589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569271,1.634158,0.325189,0.026485,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.672216,mpc-p,0,-126.340000,54.885000,10.957223,7.755673,11.140000,7.645000,-0.182777,0.110673,17.900448,0.579401,-1.860183,0.579401,17.900448,0.200000,1.000000,13,106,12.679786,105.858793,12.679786,105.858793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.212398,0.374226,50.586804,54.987716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590676,1.784422,0.338517,0.036418,0.501086,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008263,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.682214,mpc-p,0,-126.340000,54.885000,11.128867,7.803670,11.320000,7.695000,-0.191133,0.108670,16.680656,5.092632,-2.653048,5.092632,16.680656,0.150000,1.050000,25,65,24.534123,64.752756,24.534123,64.752756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.001487,-2.248133,52.194557,53.781394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566834,1.669372,0.256723,0.015831,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.692220,mpc-p,0,-126.340000,54.885000,11.294033,7.851399,11.480000,7.785000,-0.185967,0.066399,14.241072,11.008623,-1.982162,11.008623,14.241072,0.180000,0.910000,39,24,39.400057,23.971288,39.400057,23.971288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.193087,-3.712338,61.175169,62.043067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551614,1.603767,0.222940,0.016787,0.500358,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.702231,mpc-p,0,-126.340000,54.885000,11.452462,7.898735,11.630000,7.895000,-0.177538,0.003735,14.058103,11.435550,-1.799193,11.435550,14.058103,0.260000,0.600000,27,40,26.860635,40.401758,26.860635,40.401758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.790092,-2.624378,70.793700,80.719740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557822,1.504920,0.143222,0.016408,0.500503,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.712296,mpc-p,0,-126.340000,54.885000,11.604776,7.945812,11.780000,7.965000,-0.175224,-0.019188,14.850968,6.129455,-1.250287,6.129455,14.850968,0.290000,0.470000,6,85,6.489117,94.349579,6.489117,94.349579,0.000000,-8.947821,0.000000,64.000000,0.000000,0.000000,-82.132004,-3.883709,62.941595,73.111179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552277,1.465621,0.169931,0.020784,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.722286,mpc-p,0,-126.340000,54.885000,11.748919,7.991921,11.950000,8.005000,-0.201081,-0.013079,15.826802,-0.030495,-2.165131,-0.030495,15.826802,0.210000,0.570000,-6,112,-6.049779,112.450000,-6.049779,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.458979,-5.531209,53.971186,68.185308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555208,1.400257,0.172173,0.012931,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.732360,mpc-p,0,-126.340000,54.885000,11.887062,8.037675,12.110000,7.995000,-0.222938,0.042675,15.216906,-1.372266,-1.860183,-1.372266,15.216906,0.090000,0.890000,3,112,2.530634,112.450000,2.530634,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.039003,-6.896954,56.256876,69.028427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559214,1.410937,0.242208,0.015316,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.742361,mpc-p,0,-126.340000,54.885000,12.017004,8.082257,12.270000,8.005000,-0.252996,0.077257,13.692166,1.311276,-1.067318,1.311276,13.692166,0.060000,0.970000,12,99,11.662926,98.846283,11.662926,98.846283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.792742,-7.029221,59.494158,63.332964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559191,1.410388,0.243202,0.015660,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.752357,mpc-p,0,-126.340000,54.885000,12.139625,8.125850,12.410000,8.055000,-0.270375,0.070850,11.496540,6.190445,-1.067318,6.190445,11.496540,0.060000,1.030000,25,54,24.936315,51.717637,24.936315,51.717637,0.000000,2.128646,0.000000,64.000000,0.000000,0.000000,-73.335868,-7.812475,58.175154,59.235342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559559,1.409869,0.207630,0.015193,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.762294,mpc-p,0,-126.340000,54.885000,12.254298,8.168109,12.520000,8.145000,-0.265702,0.023109,10.154769,10.642686,-1.738204,10.642686,10.154769,0.120000,0.830000,26,26,25.596893,25.908539,25.596893,25.908539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.952103,-7.216411,65.437374,69.417158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553739,1.401527,0.144904,0.015487,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.772367,mpc-p,0,-126.340000,54.885000,12.363193,8.209732,12.630000,8.245000,-0.266807,-0.035268,9.788831,9.300914,-1.677214,9.300914,9.788831,0.190000,0.550000,13,54,12.911097,53.918098,12.911097,53.918098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.849292,-5.284498,69.868282,82.334285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557684,1.410580,0.183197,0.014167,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.782361,mpc-p,0,-126.340000,54.885000,12.463910,8.249690,12.740000,8.305000,-0.276090,-0.055310,9.117946,3.811850,-1.250287,3.811850,9.117946,0.180000,0.510000,8,99,8.376274,101.064110,8.376274,101.064110,0.000000,-2.146012,0.000000,64.000000,0.000000,0.000000,-69.986840,-6.212573,57.043276,68.284275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558658,1.411096,0.193835,0.015409,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.792363,mpc-p,0,-126.340000,54.885000,12.557421,8.288215,12.830000,8.315000,-0.272579,-0.026785,9.239925,-1.006328,-1.128308,-1.006328,9.239925,0.130000,0.720000,4,112,3.915459,112.450000,3.915459,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.843485,-8.111315,53.080466,66.768566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557990,1.411112,0.232816,0.016086,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.802361,mpc-p,0,-126.340000,54.885000,12.643648,8.325130,12.930000,8.315000,-0.286352,0.010130,8.447060,-1.128308,-1.311276,-1.128308,8.447060,0.090000,0.960000,6,107,6.338696,106.738110,6.338696,106.738110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.848895,-9.327943,53.600556,64.338008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558031,1.418700,0.243514,0.016715,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.812356,mpc-p,0,-126.340000,54.885000,12.722659,8.360312,13.010000,8.335000,-0.287341,0.025312,6.556382,2.836017,-0.640391,2.836017,6.556382,0.060000,1.050000,21,66,20.668331,65.907569,20.668331,65.907569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.033617,-10.404185,52.482946,58.910885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557971,1.411522,0.244463,0.016092,0.500136,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.822362,mpc-p,0,-126.340000,54.885000,12.794629,8.393677,13.070000,8.395000,-0.275371,-0.001323,4.299767,7.593205,-0.701380,7.593205,4.299767,0.110000,0.900000,31,35,30.945169,34.574673,30.945169,34.574673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.923927,-10.069098,59.310584,63.514670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557533,1.411278,0.180434,0.015926,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.832289,mpc-p,0,-126.340000,54.885000,12.859052,8.424807,13.120000,8.465000,-0.260948,-0.040193,3.323933,7.776174,-1.189297,7.776174,3.323933,0.170000,0.660000,27,48,27.464091,47.767996,27.464091,47.767996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.306692,-8.931368,62.969096,75.057347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555350,1.402209,0.148279,0.015193,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.842296,mpc-p,0,-126.340000,54.885000,12.917067,8.454076,13.160000,8.515000,-0.242933,-0.060924,3.628881,3.262944,-1.433256,3.262944,3.628881,0.230000,0.540000,10,93,9.952860,92.775923,9.952860,92.775923,0.000000,-0.007927,0.000000,64.000000,0.000000,0.000000,-57.060263,-10.360341,54.679203,69.238414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556816,1.404460,0.152802,0.014285,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.852364,mpc-p,0,-126.340000,54.885000,12.968526,8.481248,13.210000,8.525000,-0.241474,-0.043752,4.055809,-1.128308,-0.518412,-1.128308,4.055809,0.190000,0.710000,0,112,0.147292,112.449999,0.147292,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.574800,-13.860674,46.502557,68.777414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558648,1.411846,0.216938,0.015124,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.862357,mpc-p,0,-126.340000,54.885000,13.012879,8.505834,13.250000,8.515000,-0.237121,-0.009166,3.079975,-1.799193,0.213464,-1.799193,3.079975,0.100000,0.940000,11,103,11.074448,102.649991,11.074448,102.649991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.630707,-16.185454,44.720603,64.551446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558033,1.411469,0.252694,0.015060,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.872353,mpc-p,0,-126.340000,54.885000,13.050681,8.527923,13.280000,8.525000,-0.229319,0.002923,1.799193,1.677214,0.640391,1.677214,1.799193,0.080000,1.020000,20,65,20.438471,65.449712,20.438471,65.449712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.071683,-17.379156,44.925345,56.229118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556577,1.411576,0.290380,0.014539,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.882359,mpc-p,0,-126.340000,54.885000,13.082091,8.547396,13.290000,8.565000,-0.207909,-0.017604,-0.091484,5.885497,0.579401,5.885497,-0.091484,0.120000,0.880000,29,38,29.371824,37.814481,29.371824,37.814481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.147905,-17.419094,50.015039,59.418055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557890,1.418283,0.180111,0.014972,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.892357,mpc-p,0,-126.340000,54.885000,13.107215,8.564100,13.300000,8.625000,-0.192785,-0.060900,-1.433256,6.068465,-0.457422,6.068465,-1.433256,0.170000,0.650000,30,49,30.155823,49.386151,30.155823,49.386151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.915581,-16.740888,53.954514,68.953152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556742,1.409843,0.175766,0.014355,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.902361,mpc-p,0,-126.340000,54.885000,13.126259,8.577935,13.290000,8.645000,-0.163741,-0.067065,-1.494245,1.250287,-0.335443,1.250287,-1.494245,0.250000,0.560000,14,94,14.187592,94.513732,14.187592,94.513732,0.000000,-0.127581,0.000000,64.000000,0.000000,0.000000,-29.145784,-17.694053,52.390534,65.361059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556445,1.411576,0.192211,0.014934,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.912291,mpc-p,0,-126.340000,54.885000,13.139309,8.588706,13.300000,8.645000,-0.160691,-0.056294,-0.030495,-3.567892,0.335443,-3.567892,-0.030495,0.230000,0.710000,-6,112,-6.253137,112.450000,-6.253137,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.919134,-20.631386,49.326927,65.061583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549738,1.402015,0.204127,0.015691,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.922285,mpc-p,0,-126.340000,54.885000,13.146742,8.596457,13.300000,8.625000,-0.153258,-0.028543,-0.396432,-3.079975,0.579401,-3.079975,-0.396432,0.140000,0.950000,0,96,-0.185558,95.849261,-0.185558,95.849261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.220719,-22.271497,45.547577,62.255848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553799,1.404299,0.246957,0.013901,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.932358,mpc-p,0,-126.340000,54.885000,13.148643,8.601024,13.290000,8.625000,-0.141357,-0.023976,-1.616224,0.030495,0.762370,0.030495,-1.616224,0.050000,1.000000,18,62,18.006009,62.233545,18.006009,62.233545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.514755,-22.238882,36.843259,52.008335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555931,1.412358,0.204745,0.014428,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.942360,mpc-p,0,-126.340000,54.885000,13.145176,8.602231,13.270000,8.645000,-0.124824,-0.042769,-3.079975,3.994819,0.091484,3.994819,-3.079975,0.050000,0.860000,30,36,29.521382,35.880747,29.521382,35.880747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.625537,-21.079924,42.766680,53.608635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558082,1.414114,0.176283,0.015627,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.952303,mpc-p,0,-126.340000,54.885000,13.136647,8.600047,13.240000,8.675000,-0.103353,-0.074953,-4.299767,3.018985,-0.091484,3.018985,-4.299767,0.150000,0.650000,24,55,24.182403,55.035712,24.182403,55.035712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.274672,-19.176417,54.030946,66.524456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556435,1.410468,0.177789,0.014288,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.962360,mpc-p,0,-126.340000,54.885000,13.123075,8.594314,13.210000,8.675000,-0.086925,-0.080686,-3.079975,-2.287110,-0.335443,-2.287110,-3.079975,0.220000,0.560000,-2,100,-2.423609,103.218907,-2.423609,103.218907,0.000000,-3.183195,0.000000,64.000000,0.000000,0.000000,4.591857,-18.998541,54.635420,63.075598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557170,1.411518,0.204196,0.014589,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.972354,mpc-p,0,-126.340000,54.885000,13.104873,8.585020,13.190000,8.645000,-0.085127,-0.059980,-1.982162,-5.092632,0.030495,-5.092632,-1.982162,0.140000,0.790000,-11,106,-10.670350,105.953209,-10.670350,105.953209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.062104,-20.425986,52.072338,66.059097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556771,1.411390,0.215262,0.015552,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.982350,mpc-p,0,-126.340000,54.885000,13.082181,8.572057,13.180000,8.615000,-0.097819,-0.042943,-1.982162,-4.360757,0.640391,-4.360757,-1.982162,0.050000,0.970000,-6,82,-6.151408,81.646019,-6.151408,81.646019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.364163,-20.886994,42.028422,56.699020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557954,1.411910,0.293436,0.016296,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.992356,mpc-p,0,-126.340000,54.885000,13.055190,8.555338,13.160000,8.595000,-0.104810,-0.039662,-3.262944,-1.067318,1.006328,-1.067318,-3.262944,0.020000,0.960000,5,51,4.937582,50.773726,4.937582,50.773726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.694157,-19.916847,35.965947,49.514694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.111799,1.462786,0.205826,0.024783,0.500902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008321,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.002236,mpc-p,0,-126.340000,54.885000,13.024549,8.535087,13.130000,8.605000,-0.105451,-0.069913,-3.689871,1.067318,-0.030495,1.067318,-3.689871,0.000000,0.760000,9,43,8.599741,43.032404,8.599741,43.032404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.424838,-17.700909,41.663599,54.955730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546730,1.461860,0.219459,0.026194,0.500386,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.012812,mpc-p,0,-126.340000,54.885000,12.987595,8.509229,13.100000,8.605000,-0.112405,-0.095771,-3.628881,-0.396432,-0.091484,-0.396432,-3.628881,0.030000,0.590000,-1,63,-1.346597,63.286001,-1.346597,63.286001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.982858,-15.878575,46.424473,58.310659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574835,1.593234,0.212305,0.017669,0.500446,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.022205,mpc-p,0,-126.340000,54.885000,12.951376,8.482593,13.060000,8.585000,-0.108624,-0.102407,-3.994819,-3.628881,0.213464,-3.628881,-3.994819,0.030000,0.590000,-4,86,-4.235769,86.441484,-4.235769,86.441484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.863436,-15.502923,43.437298,54.301184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543434,1.672731,0.232173,0.027082,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.032219,mpc-p,0,-126.340000,54.885000,12.909435,8.450346,13.030000,8.535000,-0.120565,-0.084654,-4.421746,-6.556382,1.128308,-6.556382,-4.421746,0.000000,0.710000,-3,98,-3.105109,98.242038,-3.105109,98.242038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.861330,-15.450343,37.017018,47.225783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563582,1.488117,0.229310,0.016500,0.500477,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.042204,mpc-p,0,-126.340000,54.885000,12.864411,8.414211,12.990000,8.495000,-0.125589,-0.080789,-3.628881,-6.129455,1.738204,-6.129455,-3.628881,0.010000,0.870000,-15,77,-14.784734,77.048901,-14.784734,77.048901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.644078,-15.910131,31.188212,41.918196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538335,1.565174,0.251929,0.013952,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.052230,mpc-p,0,-126.340000,54.885000,12.816178,8.373896,12.960000,8.455000,-0.143822,-0.081104,-4.177788,-2.897006,0.518412,-2.897006,-4.177788,0.010000,0.860000,-15,46,-14.824319,46.253733,-14.824319,46.253733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.274945,-15.242625,36.172652,45.254913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547913,1.414526,0.149550,0.012338,0.500479,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.062228,mpc-p,0,-126.340000,54.885000,12.765262,8.329654,12.920000,8.425000,-0.154738,-0.095346,-4.787684,-0.884349,-0.396432,-0.884349,-4.787684,-0.030000,0.700000,-8,37,-7.888935,37.249687,-7.888935,37.249687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.863835,-13.369414,44.052381,51.977668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558778,1.416971,0.144030,0.012832,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.072288,mpc-p,0,-126.340000,54.885000,12.711388,8.281064,12.870000,8.405000,-0.158612,-0.123936,-4.604715,-3.262944,0.091484,-3.262944,-4.604715,-0.050000,0.530000,-10,65,-10.295503,64.569382,-10.295503,64.569382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.528734,-11.076986,45.526287,55.441895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552251,1.427020,0.145396,0.014030,0.500381,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.082227,mpc-p,0,-126.340000,54.885000,12.655739,8.229040,12.820000,8.355000,-0.164261,-0.125960,-5.275601,-6.495393,1.128308,-6.495393,-5.275601,-0.050000,0.570000,-9,85,-8.777900,84.564403,-8.777900,84.564403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.662138,-10.363390,40.125111,48.637598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547679,1.407407,0.138822,0.013482,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.092231,mpc-p,0,-126.340000,54.885000,12.597476,8.172658,12.770000,8.285000,-0.172524,-0.112342,-5.580549,-9.239925,1.067318,-9.239925,-5.580549,-0.070000,0.730000,-7,91,-7.276744,90.582456,-7.276744,90.582456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.444222,-10.025395,35.972184,44.283665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555409,1.409989,0.161248,0.012826,0.500318,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.102361,mpc-p,0,-126.340000,54.885000,12.536354,8.111483,12.720000,8.205000,-0.183646,-0.093517,-5.458569,-6.922320,1.616224,-6.922320,-5.458569,-0.080000,0.830000,-9,61,-8.882631,60.696662,-8.882631,60.696662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.515148,-10.260247,32.839908,41.761048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559525,1.415369,0.192449,0.014646,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.112358,mpc-p,0,-126.340000,54.885000,12.474090,8.047100,12.670000,8.155000,-0.195910,-0.107900,-6.373413,-4.909663,0.274453,-4.909663,-6.373413,-0.080000,0.760000,-3,44,-3.355880,43.785728,-3.355880,43.785728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.016780,-9.241199,41.131385,47.001704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559635,1.413972,0.182317,0.015149,0.500137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.122359,mpc-p,0,-126.340000,54.885000,12.410029,7.978753,12.610000,8.115000,-0.199971,-0.136247,-6.800341,-4.177788,0.457422,-4.177788,-6.800341,-0.070000,0.600000,-2,45,-2.356248,45.047399,-2.356248,45.047399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.397943,-7.981151,46.243461,52.963036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558025,1.415654,0.181716,0.014749,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.132354,mpc-p,0,-126.340000,54.885000,12.344378,7.906562,12.550000,8.055000,-0.205622,-0.148438,-6.129455,-5.641538,0.396432,-5.641538,-6.129455,-0.060000,0.530000,-12,58,-12.096176,58.482867,-12.096176,58.482867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.870641,-7.223185,46.775390,52.226692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558683,1.417129,0.181663,0.014663,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.142361,mpc-p,0,-126.340000,54.885000,12.277145,7.830445,12.490000,7.995000,-0.212855,-0.164555,-5.763517,-8.386070,0.640391,-8.386070,-5.763517,-0.060000,0.540000,-19,75,-18.939975,75.311657,-18.939975,75.311657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.089041,-6.686116,43.110705,48.457867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558201,1.415069,0.180000,0.015573,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.152358,mpc-p,0,-126.340000,54.885000,12.208598,7.750638,12.430000,7.905000,-0.221402,-0.154362,-6.251434,-10.154769,1.311276,-10.154769,-6.251434,-0.090000,0.660000,-14,77,-13.855680,76.976640,-13.855680,76.976640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.271486,-6.399349,37.318249,42.891860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558170,1.413692,0.180675,0.014823,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.162241,mpc-p,0,-126.340000,54.885000,12.139579,7.668112,12.370000,7.815000,-0.230421,-0.146888,-6.861330,-9.849821,0.762370,-9.849821,-6.861330,-0.120000,0.750000,-6,63,-5.876040,63.484627,-5.876040,63.484627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.382697,-5.832343,33.885961,38.447386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539989,1.418638,0.152387,0.019189,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.172358,mpc-p,0,-126.340000,54.885000,12.067744,7.579993,12.300000,7.735000,-0.232256,-0.155007,-7.776174,-8.386070,0.274453,-8.386070,-7.776174,-0.110000,0.710000,1,50,1.032969,50.173747,1.032969,50.173747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.336381,-4.746156,36.611111,40.395790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556957,1.415194,0.176998,0.014323,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.182310,mpc-p,0,-126.340000,54.885000,11.995996,7.489809,12.230000,7.665000,-0.234004,-0.175191,-7.776174,-6.678361,0.518412,-6.678361,-7.776174,-0.070000,0.620000,-4,39,-3.893796,38.569264,-3.893796,38.569264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.637451,-3.895253,42.934286,47.798648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556804,1.413333,0.175153,0.014942,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.192360,mpc-p,0,-126.340000,54.885000,11.922520,7.395314,12.150000,7.585000,-0.227480,-0.189686,-7.898153,-8.020133,0.945339,-8.020133,-7.898153,-0.050000,0.520000,-7,53,-6.639393,53.192311,-6.639393,53.192311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.409202,-2.416202,49.519319,54.838454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558051,1.413526,0.177429,0.015745,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.202352,mpc-p,0,-126.340000,54.885000,11.848517,7.298072,12.080000,7.495000,-0.231483,-0.196928,-7.166278,-10.581696,1.250287,-10.581696,-7.166278,-0.060000,0.510000,-14,72,-14.071571,71.612915,-14.071571,71.612915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.789612,-1.274325,45.454106,48.858469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556739,1.412782,0.178744,0.014087,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.212357,mpc-p,0,-126.340000,54.885000,11.773512,7.197531,12.020000,7.395000,-0.246488,-0.197469,-6.983309,-12.167426,1.006328,-12.167426,-6.983309,-0.070000,0.610000,-18,73,-17.629462,73.096898,-17.629462,73.096898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.596629,-0.560761,40.803804,43.448609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557357,1.416056,0.177877,0.016290,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.222360,mpc-p,0,-126.340000,54.885000,11.697668,7.093986,11.940000,7.285000,-0.242332,-0.191014,-6.800341,-11.923467,0.091484,-11.923467,-6.800341,-0.100000,0.690000,-16,61,-15.868716,61.399301,-15.868716,61.399301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.987207,0.158482,38.072606,40.330454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556161,1.412176,0.178947,0.015088,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.232358,mpc-p,0,-126.340000,54.885000,11.621020,6.987591,11.870000,7.185000,-0.248980,-0.197409,-7.959143,-10.154769,-0.213464,-10.154769,-7.959143,-0.140000,0.680000,-1,44,-1.165764,43.957076,-1.165764,43.957076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.166122,1.208737,38.706594,42.239677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555152,1.411057,0.178823,0.013730,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.242363,mpc-p,0,-126.340000,54.885000,11.543498,6.878377,11.790000,7.085000,-0.246502,-0.206623,-8.752008,-9.361904,1.006328,-9.361904,-8.752008,-0.100000,0.580000,2,42,1.686526,42.096224,1.686526,42.096224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.312254,3.051302,42.900288,49.642504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555994,1.417463,0.179651,0.015079,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.252356,mpc-p,0,-126.340000,54.885000,11.465250,6.766706,11.700000,6.995000,-0.234750,-0.228294,-9.422894,-10.703675,0.457422,-10.703675,-9.422894,-0.050000,0.510000,1,55,1.207881,54.658179,1.207881,54.658179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.460262,4.805197,48.649919,55.418530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557365,1.410642,0.177906,0.013836,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.262359,mpc-p,0,-126.340000,54.885000,11.386088,6.652490,11.620000,6.895000,-0.233912,-0.242510,-8.386070,-12.167426,0.152474,-12.167426,-8.386070,-0.030000,0.520000,-12,62,-11.610479,62.319262,-11.610479,62.319262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.726444,6.024693,48.160507,53.048413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555199,1.409682,0.178035,0.014723,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.272354,mpc-p,0,-126.340000,54.885000,11.306139,6.536110,11.530000,6.775000,-0.223861,-0.238890,-8.569039,-13.021280,1.006328,-13.021280,-8.569039,-0.040000,0.570000,-10,63,-10.055295,63.151530,-10.055295,63.151530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.715995,6.981657,46.199326,50.199244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556127,1.410450,0.179736,0.015467,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.282353,mpc-p,0,-126.340000,54.885000,11.225281,6.417615,11.450000,6.645000,-0.224719,-0.227385,-8.812998,-13.570186,0.884349,-13.570186,-8.812998,-0.060000,0.600000,-7,64,-6.570740,63.798598,-6.570740,63.798598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.027943,8.219899,43.242771,46.928498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556817,1.411870,0.180173,0.015235,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.292358,mpc-p,0,-126.340000,54.885000,11.143439,6.297140,11.360000,6.515000,-0.216561,-0.217860,-8.934977,-13.265238,0.579401,-13.265238,-8.934977,-0.060000,0.640000,-5,57,-5.487927,56.565134,-5.487927,56.565134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.936226,9.433954,41.783540,45.417619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557836,1.518270,0.209308,0.026483,0.500301,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.302238,mpc-p,0,-126.340000,54.885000,11.061659,6.176495,11.270000,6.405000,-0.208341,-0.228505,-9.483883,-12.167426,0.762370,-12.167426,-9.483883,-0.060000,0.630000,-1,45,-0.618355,45.475275,-0.618355,45.475275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.023586,10.644662,43.437190,47.994598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556234,1.517754,0.217733,0.023301,0.501376,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.312292,mpc-p,0,-126.340000,54.885000,10.977385,6.052199,11.180000,6.295000,-0.202615,-0.242801,-10.276748,-11.191592,0.762370,-11.191592,-10.276748,-0.040000,0.560000,4,41,3.759281,40.578902,3.759281,40.578902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.899697,12.013702,47.504721,54.076183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550741,1.402939,0.143076,0.013275,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.322378,mpc-p,0,-126.340000,54.885000,10.891718,5.926188,11.080000,6.175000,-0.188282,-0.248812,-10.642686,-12.716332,0.640391,-12.716332,-10.642686,-0.030000,0.450000,6,61,5.631175,60.796119,5.631175,60.796119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.743491,13.866715,52.006939,59.657503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574226,1.415408,0.186846,0.015063,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.332358,mpc-p,0,-126.340000,54.885000,10.805747,5.800386,10.980000,6.045000,-0.174253,-0.244614,-10.520706,-14.241072,0.579401,-14.241072,-10.520706,0.000000,0.530000,0,66,0.102168,66.108882,0.102168,66.108882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.571752,14.981659,50.701544,55.965424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559609,1.414971,0.187299,0.015727,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.342354,mpc-p,0,-126.340000,54.885000,10.718357,5.673492,10.880000,5.915000,-0.161643,-0.241508,-10.398727,-12.960290,1.006328,-12.960290,-10.398727,0.020000,0.610000,-4,48,-4.072240,47.882080,-4.072240,47.882080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.899959,15.922167,48.958945,53.820372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560268,1.743071,0.226535,0.037063,0.500682,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.352236,mpc-p,0,-126.340000,54.885000,10.630601,5.547370,10.790000,5.795000,-0.159399,-0.247630,-10.886644,-11.984457,0.823360,-11.984457,-10.886644,0.010000,0.580000,0,40,-0.206905,40.304774,-0.206905,40.304774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.804827,17.373727,51.537582,57.137488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555885,1.441871,0.191640,0.023550,0.500431,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.362228,mpc-p,0,-126.340000,54.885000,10.540389,5.419375,10.680000,5.685000,-0.139611,-0.265625,-10.337738,-12.167426,0.274453,-12.167426,-10.337738,0.020000,0.490000,-6,47,-5.934721,47.253893,-5.934721,47.253893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.828359,18.948856,53.260829,60.879697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566381,1.583872,0.315540,0.026524,0.500652,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.372205,mpc-p,0,-126.340000,54.885000,10.448723,5.291326,10.580000,5.565000,-0.131277,-0.273674,-10.581696,-12.533363,0.457422,-12.533363,-10.581696,0.010000,0.470000,-4,52,-4.109537,51.554816,-4.109537,51.554816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.978480,19.738883,53.639149,61.218567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550832,1.463588,0.203527,0.024135,0.500616,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.382215,mpc-p,0,-126.340000,54.885000,10.355043,5.162824,10.480000,5.435000,-0.124957,-0.272176,-10.764665,-12.899301,-0.030495,-12.899301,-10.764665,0.000000,0.490000,-3,53,-2.611914,53.173549,-2.611914,53.173549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.628979,20.417038,54.082500,61.944850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570426,1.631815,0.292537,0.019311,0.500331,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.392207,mpc-p,0,-126.340000,54.885000,10.259700,5.034746,10.380000,5.325000,-0.120300,-0.290254,-11.069613,-12.716332,0.884349,-12.716332,-11.069613,-0.010000,0.520000,0,48,-0.228186,47.547666,-0.228186,47.547666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.401260,21.313045,53.895598,61.902705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546737,1.717241,0.243723,0.024037,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.402290,mpc-p,0,-126.340000,54.885000,10.161508,4.905925,10.270000,5.195000,-0.108492,-0.289075,-10.886644,-12.350394,0.701380,-12.350394,-10.886644,0.000000,0.500000,-4,46,-4.023991,46.374013,-4.023991,46.374013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.175156,22.776251,55.157556,64.211143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550350,1.409703,0.150238,0.013633,0.500248,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.412285,mpc-p,0,-126.340000,54.885000,10.062076,4.778864,10.160000,5.085000,-0.097924,-0.306136,-11.191592,-11.252582,0.823360,-11.252582,-11.191592,0.000000,0.490000,-3,37,-2.727446,37.265632,-2.727446,37.265632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.238361,23.883876,54.895188,64.140244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550672,1.402494,0.140377,0.013321,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.422241,mpc-p,0,-126.340000,54.885000,9.960850,4.653179,10.050000,4.985000,-0.089150,-0.331821,-11.374561,-11.252582,-0.091484,-11.252582,-11.374561,-0.010000,0.440000,-1,40,-1.336048,39.793884,-1.336048,39.793884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.912502,25.066824,57.787487,68.698933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538051,1.400074,0.140589,0.011844,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.432363,mpc-p,0,-126.340000,54.885000,9.855544,4.526495,9.940000,4.875000,-0.084456,-0.348505,-10.886644,-12.899301,0.152474,-12.899301,-10.886644,0.000000,0.420000,-9,55,-9.242507,54.591011,-9.242507,54.591011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.021992,26.081307,59.634302,71.105586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559927,1.404660,0.180663,0.014266,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.442365,mpc-p,0,-126.340000,54.885000,9.749006,4.402647,9.830000,4.735000,-0.080994,-0.332353,-11.618519,-13.387218,0.884349,-13.387218,-11.618519,-0.010000,0.460000,-5,59,-4.705297,58.507096,-4.705297,58.507096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.784354,26.790921,57.950356,68.296873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564079,1.404077,0.178814,0.014639,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.452359,mpc-p,0,-126.340000,54.885000,9.639942,4.280427,9.710000,4.615000,-0.070058,-0.334573,-11.435550,-13.692166,0.823360,-13.692166,-11.435550,-0.020000,0.530000,-7,56,-6.629554,55.698562,-6.629554,55.698562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.982885,28.104623,57.118381,68.403925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559057,1.401958,0.179952,0.013497,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.462358,mpc-p,0,-126.340000,54.885000,9.528100,4.159911,9.600000,4.495000,-0.071900,-0.335089,-12.045446,-12.655342,0.640391,-12.655342,-12.045446,-0.030000,0.550000,-3,47,-2.999864,46.505860,-2.999864,46.505860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.636207,29.787838,55.972287,68.246565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559813,1.404106,0.180554,0.016312,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.472363,mpc-p,0,-126.340000,54.885000,9.413340,4.041309,9.480000,4.385000,-0.066660,-0.343691,-13.082270,-11.801488,0.152474,-11.801488,-13.082270,-0.060000,0.510000,8,44,7.890030,43.552767,7.890030,43.552767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.967580,31.610570,56.468616,70.720620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557841,1.403025,0.179559,0.013852,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.482363,mpc-p,0,-126.340000,54.885000,9.295649,3.924949,9.350000,4.265000,-0.054351,-0.340051,-12.960290,-11.862478,0.701380,-11.862478,-12.960290,0.010000,0.470000,-3,50,-3.105893,49.669905,-3.105893,49.669905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.042373,33.056264,58.601821,73.952861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557706,1.445923,0.193685,0.017251,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.492362,mpc-p,0,-126.340000,54.885000,9.174871,3.811000,9.230000,4.155000,-0.055129,-0.344000,-12.899301,-12.899301,0.274453,-12.899301,-12.899301,0.010000,0.470000,-8,60,-8.043080,60.053470,-8.043080,60.053470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.918836,34.213171,60.071719,74.368306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559342,1.402798,0.185588,0.014216,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.502356,mpc-p,0,-126.340000,54.885000,9.050955,3.699720,9.100000,4.025000,-0.049045,-0.325280,-12.472374,-13.387218,0.274453,-13.387218,-12.472374,0.010000,0.530000,-15,63,-15.179471,62.897500,-15.179471,62.897500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.665926,35.243091,57.751624,71.572149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558575,1.400429,0.177574,0.013971,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.512358,mpc-p,0,-126.340000,54.885000,8.923614,3.591151,8.980000,3.905000,-0.056386,-0.313849,-12.533363,-12.777322,0.579401,-12.777322,-12.533363,-0.040000,0.580000,-13,57,-12.703887,56.867493,-12.703887,56.867493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.505259,36.357023,54.763672,69.448465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557754,1.399961,0.178728,0.014490,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.522360,mpc-p,0,-126.340000,54.885000,8.792859,3.485592,8.860000,3.785000,-0.067141,-0.299408,-12.838311,-12.472374,0.396432,-12.472374,-12.838311,-0.070000,0.570000,-10,59,-10.174988,58.777399,-10.174988,58.777399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.272444,37.860308,53.013088,70.427334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558277,1.401749,0.178829,0.013970,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.532355,mpc-p,0,-126.340000,54.885000,8.658682,3.383293,8.730000,3.675000,-0.071318,-0.291707,-13.936124,-11.923467,-0.396432,-11.923467,-13.936124,-0.100000,0.570000,0,58,-0.052061,57.956082,-0.052061,57.956082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.694275,39.172536,53.792918,70.535213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557528,1.402204,0.177942,0.014235,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.542359,mpc-p,0,-126.340000,54.885000,8.520796,3.284287,8.590000,3.575000,-0.069204,-0.290713,-13.448207,-10.764665,-0.030495,-10.764665,-13.448207,-0.030000,0.570000,-15,52,-14.978621,51.540007,-14.978621,51.540007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.817164,39.851096,56.911751,73.571088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556656,1.400794,0.179923,0.013747,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.552319,mpc-p,0,-126.340000,54.885000,8.379843,3.189231,8.460000,3.475000,-0.080157,-0.285769,-13.753155,-10.825654,0.152474,-10.825654,-13.753155,-0.060000,0.540000,-14,58,-13.994903,58.116164,-13.994903,58.116164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.411363,40.661372,58.318287,76.446471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547958,1.401786,0.178788,0.014990,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.562366,mpc-p,0,-126.340000,54.885000,8.233918,3.097095,8.330000,3.375000,-0.096082,-0.277905,-13.814145,-10.581696,0.457422,-10.581696,-13.814145,-0.080000,0.540000,-16,61,-15.644117,60.744014,-15.644117,60.744014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.110320,41.002800,57.015451,73.210768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568612,1.409106,0.206281,0.016795,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.572358,mpc-p,0,-126.340000,54.885000,8.084993,3.009348,8.200000,3.275000,-0.115007,-0.265652,-13.997114,-10.398727,0.457422,-10.398727,-13.997114,-0.110000,0.570000,-15,61,-15.465398,61.422182,-15.465398,61.422182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.834057,41.394033,56.249619,71.320028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557119,1.402016,0.182057,0.015713,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.582354,mpc-p,0,-126.340000,54.885000,7.932157,2.925587,8.080000,3.185000,-0.147843,-0.259413,-13.570186,-10.154769,0.457422,-10.154769,-13.570186,-0.120000,0.580000,-24,63,-24.116852,62.733941,-24.116852,62.733941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.185156,41.911775,56.312700,70.405337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558310,1.399074,0.177212,0.015092,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.592241,mpc-p,0,-126.340000,54.885000,7.777191,2.846851,7.960000,3.095000,-0.182809,-0.248149,-13.814145,-9.605862,0.396432,-9.605862,-13.814145,-0.150000,0.590000,-25,62,-25.253881,62.260110,-25.253881,62.260110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.447300,42.315285,55.073648,68.313401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539561,1.391010,0.148488,0.014946,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.602359,mpc-p,0,-126.340000,54.885000,7.614665,2.770640,7.820000,3.005000,-0.205335,-0.234360,-13.997114,-8.934977,1.067318,-8.934977,-13.997114,-0.180000,0.610000,-25,60,-25.226912,60.383344,-25.226912,60.383344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.116481,42.434640,54.897273,66.983686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557578,1.401926,0.177895,0.013130,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.612353,mpc-p,0,-126.340000,54.885000,7.450206,2.699820,7.690000,2.935000,-0.239794,-0.235180,-14.424041,-8.081122,0.701380,-8.081122,-14.424041,-0.190000,0.590000,-26,59,-26.321729,59.387557,-26.321729,59.387557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.552231,42.435650,55.894684,67.520906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557755,1.399308,0.191771,0.015272,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.622359,mpc-p,0,-126.340000,54.885000,7.281668,2.633478,7.530000,2.865000,-0.248332,-0.231522,-15.216906,-7.044299,0.091484,-7.044299,-15.216906,-0.190000,0.600000,-23,55,-23.290791,54.818588,-23.290791,54.818588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.079265,42.342374,56.087704,67.519272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557893,1.403656,0.181642,0.015443,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.632356,mpc-p,0,-126.340000,54.885000,7.109392,2.571848,7.380000,2.795000,-0.270608,-0.223152,-16.619667,-6.983309,0.640391,-6.983309,-16.619667,-0.180000,0.560000,-17,63,-17.454361,63.080494,-17.454361,63.080494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.664394,42.628780,56.577327,68.547421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556507,1.395342,0.178954,0.013040,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.642362,mpc-p,0,-126.340000,54.885000,6.933131,2.514926,7.210000,2.725000,-0.276869,-0.210074,-17.778469,-7.593205,1.067318,-7.593205,-17.778469,-0.150000,0.580000,-15,72,-14.934970,72.453986,-14.934970,72.453986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.361422,42.740627,55.390698,66.277393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557578,1.395889,0.180194,0.014412,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.652242,mpc-p,0,-126.340000,54.885000,6.755354,2.463471,7.040000,2.655000,-0.284646,-0.191529,-18.510344,-7.349247,0.457422,-7.349247,-18.510344,-0.160000,0.620000,-11,74,-11.156112,73.529132,-11.156112,73.529132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.337289,42.682676,54.119768,64.126592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582983,1.396419,0.176277,0.015662,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.662354,mpc-p,0,-126.340000,54.885000,6.569632,2.415774,6.850000,2.595000,-0.280368,-0.179226,-18.571334,-6.068465,1.006328,-6.068465,-18.571334,-0.080000,0.700000,-24,62,-23.585255,61.532377,-23.585255,61.532377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.895829,42.290340,53.733526,63.866659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557656,1.402765,0.182143,0.016071,0.500264,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.672278,mpc-p,0,-126.340000,54.885000,6.383723,2.373908,6.670000,2.545000,-0.286277,-0.171092,-18.876282,-4.055809,0.823360,-4.055809,-18.876282,-0.140000,0.700000,-18,50,-18.139095,49.773692,-18.139095,49.773692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.642013,42.308094,53.127626,65.394658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556849,1.395335,0.176889,0.014753,0.500350,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.682228,mpc-p,0,-126.340000,54.885000,6.193819,2.336905,6.480000,2.505000,-0.286181,-0.168095,-20.340032,-4.055809,0.945339,-4.055809,-20.340032,-0.280000,0.570000,9,66,9.123207,66.153803,9.123207,66.153803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.931368,42.897664,54.789713,68.712962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555431,1.389386,0.136483,0.014037,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.692354,mpc-p,0,-126.340000,54.885000,5.997039,2.304396,6.290000,2.465000,-0.292961,-0.160604,-20.096074,-4.482736,0.762370,-4.482736,-20.096074,-0.090000,0.590000,-20,74,-19.826827,74.306232,-19.826827,74.306232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.888305,41.889451,56.726415,69.037579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557801,1.398776,0.180494,0.014579,0.500434,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.702219,mpc-p,0,-126.340000,54.885000,5.802064,2.277750,6.090000,2.435000,-0.287936,-0.157250,-18.205396,-4.482736,0.030495,-4.482736,-18.205396,-0.090000,0.650000,-42,74,-41.945166,73.801681,-41.945166,73.801681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.017406,41.277934,54.871912,67.658317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576184,1.605957,0.250437,0.018253,0.500521,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.712236,mpc-p,0,-126.340000,54.885000,5.600899,2.255781,5.910000,2.405000,-0.309101,-0.149219,-19.242219,-3.201954,0.335443,-3.201954,-19.242219,-0.200000,0.690000,-26,65,-26.467682,65.033916,-26.467682,65.033916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.563060,41.095565,48.937896,61.100313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553958,1.761086,0.255351,0.034781,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.722211,mpc-p,0,-126.340000,54.885000,5.397565,2.239006,5.710000,2.395000,-0.312435,-0.155994,-21.742793,-1.433256,0.823360,-1.433256,-21.742793,-0.230000,0.680000,-3,55,-3.211041,55.301167,-3.211041,55.301167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.583097,41.312238,52.109215,65.432737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556624,1.490013,0.210515,0.020709,0.500331,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.732206,mpc-p,0,-126.340000,54.885000,5.190964,2.227294,5.500000,2.395000,-0.309036,-0.167706,-21.742793,-1.433256,0.762370,-0.091484,-23.328523,-0.140000,0.600000,-16,65,-15.591475,65.376541,-15.591475,65.376541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.717161,42.008195,57.123544,73.361135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557161,1.750732,0.226609,0.032084,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.742209,mpc-p,0,-126.340000,54.885000,4.981491,2.220661,5.270000,2.395000,-0.288509,-0.174339,-23.694460,-0.335443,0.884349,-0.335443,-23.694460,-0.070000,0.600000,-10,61,-9.826115,60.909643,-9.826115,60.909643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.193028,42.057176,51.856644,67.602895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552598,1.481091,0.204963,0.025519,0.500584,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.752216,mpc-p,0,-126.340000,54.885000,4.769455,2.219091,5.030000,2.405000,-0.260545,-0.185909,-25.036232,-0.884349,-0.091484,-0.884349,-25.036232,-0.200000,0.600000,18,68,17.812709,68.341748,17.812709,68.341748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.566100,43.174261,50.900411,68.480885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548196,1.515994,0.245673,0.017465,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.762282,mpc-p,0,-126.340000,54.885000,4.553883,2.222576,4.790000,2.405000,-0.236117,-0.182424,-24.853263,-0.945339,1.494245,-0.945339,-24.853263,0.000000,0.620000,-8,72,-8.290548,71.615945,-8.290548,71.615945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.362541,43.790605,53.951783,72.931515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551855,1.455818,0.145200,0.018725,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.772286,mpc-p,0,-126.340000,54.885000,4.337591,2.231018,4.540000,2.405000,-0.202409,-0.173982,-24.670294,-0.579401,0.762370,-0.579401,-24.670294,0.020000,0.660000,-15,70,-15.218121,69.956448,-15.218121,69.956448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.889432,43.495513,54.546974,69.051495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553432,1.400146,0.125520,0.013543,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.782294,mpc-p,0,-126.340000,54.885000,4.119378,2.244364,4.300000,2.425000,-0.180622,-0.180636,-23.816440,0.945339,0.335443,0.945339,-23.816440,0.000000,0.680000,-22,59,-21.751381,58.937911,-21.751381,58.937911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.451657,43.127459,50.514782,62.890440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555243,1.409820,0.143485,0.013691,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.792375,mpc-p,0,-126.340000,54.885000,3.898030,2.262680,4.070000,2.435000,-0.171970,-0.172320,-23.633471,0.884349,0.762370,0.884349,-23.633471,-0.110000,0.640000,-12,67,-11.907247,67.364100,-11.907247,67.364100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.366361,43.167513,50.272410,63.257318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559604,1.409015,0.182527,0.013843,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.802359,mpc-p,0,-126.340000,54.885000,3.677514,2.285552,3.840000,2.445000,-0.162486,-0.159448,-23.511492,0.518412,1.433256,0.518412,-23.511492,-0.120000,0.630000,-12,77,-12.330033,76.615311,-12.330033,76.615311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.755222,43.604388,47.532863,61.942076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558788,1.411935,0.183818,0.014677,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.812236,mpc-p,0,-126.340000,54.885000,3.458357,2.312714,3.610000,2.465000,-0.151643,-0.152286,-22.901596,0.396432,1.494245,0.396432,-22.901596,-0.090000,0.710000,-22,75,-22.291037,74.880828,-22.291037,74.880828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.968828,43.685073,45.950991,59.164724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539186,1.394727,0.146678,0.015479,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.822357,mpc-p,0,-126.340000,54.885000,3.233051,2.345114,3.370000,2.495000,-0.136949,-0.149886,-22.718627,1.738204,1.128308,1.738204,-22.718627,-0.140000,0.720000,-18,67,-17.858832,66.915674,-17.858832,66.915674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.204215,43.299104,46.097281,58.322302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561335,1.406311,0.178528,0.014227,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.832355,mpc-p,0,-126.340000,54.885000,3.010065,2.381531,3.160000,2.525000,-0.149935,-0.143469,-22.413679,2.653048,0.762370,2.653048,-22.413679,-0.160000,0.690000,-19,66,-19.241510,65.862391,-19.241510,65.862391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.866538,43.548164,46.260312,61.620338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558674,1.405468,0.182344,0.015136,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.842355,mpc-p,0,-126.340000,54.885000,2.786904,2.422211,2.940000,2.555000,-0.153096,-0.132789,-22.718627,2.104141,0.396432,2.104141,-22.718627,-0.160000,0.670000,-18,77,-17.567185,76.571403,-17.567185,76.571403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.593487,43.709785,45.979654,61.755310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558575,1.406528,0.177874,0.015118,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.852355,mpc-p,0,-126.340000,54.885000,2.563942,2.467001,2.720000,2.595000,-0.156058,-0.127999,-22.169720,2.897006,1.311276,2.897006,-22.169720,-0.150000,0.700000,-24,72,-23.509988,71.708238,-23.509988,71.708238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.923489,43.204958,43.807251,58.863163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558248,1.406226,0.181815,0.013774,0.500159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.862359,mpc-p,0,-126.340000,54.885000,2.341403,2.515770,2.510000,2.635000,-0.168597,-0.119230,-22.413679,3.384923,0.396432,3.384923,-22.413679,-0.180000,0.710000,-19,71,-18.822369,70.768122,-18.822369,70.768122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.192651,42.640267,45.817477,60.531969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557166,1.407424,0.182902,0.015725,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.872319,mpc-p,0,-126.340000,54.885000,2.120669,2.568101,2.290000,2.675000,-0.169331,-0.106899,-21.986752,3.933829,1.250287,3.933829,-21.986752,-0.190000,0.690000,-20,72,-20.114139,72.343710,-20.114139,72.343710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.497134,42.296035,45.397146,61.884318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547985,1.405668,0.183098,0.014188,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.882369,mpc-p,0,-126.340000,54.885000,1.899141,2.624543,2.070000,2.725000,-0.170859,-0.100457,-22.413679,3.811850,0.701380,3.811850,-22.413679,-0.150000,0.720000,-21,74,-21.063457,74.422793,-21.063457,74.422793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.377081,41.569295,45.819964,61.154979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570542,1.413773,0.182481,0.015562,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.892365,mpc-p,0,-126.340000,54.885000,1.680310,2.684134,1.860000,2.775000,-0.179690,-0.090866,-21.498835,3.994819,0.457422,3.994819,-21.498835,-0.160000,0.710000,-27,78,-27.308355,77.667049,-27.308355,77.667049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.361679,40.738997,46.109102,61.283589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559856,1.406744,0.180590,0.013888,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.902361,mpc-p,0,-126.340000,54.885000,1.463344,2.746974,1.650000,2.825000,-0.186656,-0.078026,-21.315866,4.238777,0.945339,4.238777,-21.315866,-0.200000,0.740000,-23,77,-23.428843,77.255359,-23.428843,77.255359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.059620,39.306809,45.452630,59.624299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557627,1.406453,0.180184,0.014451,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.912287,mpc-p,0,-126.340000,54.885000,1.250078,2.812395,1.440000,2.875000,-0.189922,-0.062605,-21.742793,4.848673,0.945339,4.848673,-21.742793,-0.230000,0.750000,-14,76,-13.985334,75.580451,-13.985334,75.580451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.117599,38.186339,46.038712,61.921720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556344,1.394511,0.144269,0.016005,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.922367,mpc-p,0,-126.340000,54.885000,1.036062,2.881711,1.220000,2.945000,-0.183938,-0.063289,-22.535658,5.519559,0.701380,5.519559,-22.535658,-0.180000,0.740000,-10,73,-10.006821,73.413782,-10.006821,73.413782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.708837,37.474911,48.952380,65.898441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569174,1.404611,0.181008,0.014621,0.500149,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.932363,mpc-p,0,-126.340000,54.885000,0.826757,2.953093,1.010000,3.005000,-0.183243,-0.051907,-21.376856,6.800341,0.213464,6.800341,-21.376856,-0.140000,0.730000,-22,67,-22.234924,67.147798,-22.234924,67.147798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.087124,36.150604,51.466397,67.604504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557305,1.405634,0.181557,0.014230,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.942359,mpc-p,0,-126.340000,54.885000,0.620703,3.026892,0.800000,3.095000,-0.179297,-0.068108,-21.071908,7.410237,0.579401,7.410237,-21.071908,-0.150000,0.710000,-22,65,-21.993015,64.862092,-21.993015,64.862092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.045204,33.666157,54.528614,67.504855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557734,1.406460,0.181038,0.015321,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.952362,mpc-p,0,-126.340000,54.885000,0.418092,3.102943,0.590000,3.165000,-0.171908,-0.062057,-21.559824,6.373413,1.189297,6.373413,-21.559824,-0.180000,0.670000,-11,80,-11.304380,79.941283,-11.304380,79.941283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.563952,31.559927,54.618067,66.723606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558343,1.405977,0.180371,0.014885,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.962360,mpc-p,0,-126.340000,54.885000,0.219508,3.180928,0.380000,3.225000,-0.160492,-0.044072,-21.742793,6.190445,1.250287,6.190445,-21.742793,-0.160000,0.710000,-8,82,-7.945916,82.431834,-7.945916,82.431834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.110151,29.129887,52.507574,61.857157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558338,1.410509,0.184411,0.017180,0.500137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.972360,mpc-p,0,-126.340000,54.885000,0.025160,3.260661,0.170000,3.295000,-0.144840,-0.034339,-21.315866,6.129455,1.006328,6.129455,-21.315866,-0.120000,0.760000,-12,81,-12.294376,81.112038,-12.294376,81.112038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.008378,26.854528,54.930113,62.094543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557014,1.405819,0.180152,0.014420,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.982363,mpc-p,0,-126.340000,54.885000,-0.164630,3.341911,-0.030000,3.385000,-0.134630,-0.043089,-20.462012,7.166278,1.189297,7.166278,-20.462012,-0.140000,0.780000,-13,72,-13.085414,71.674396,-13.085414,71.674396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.855398,23.954926,56.506307,61.930387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556515,1.404231,0.182877,0.015161,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.992313,mpc-p,0,-126.340000,54.885000,-0.348510,3.423970,-0.220000,3.485000,-0.128510,-0.061030,-19.242219,9.239925,1.494245,9.239925,-19.242219,-0.130000,0.760000,-20,56,-20.362019,56.041348,-20.362019,56.041348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.558822,21.034684,59.698029,65.723741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547833,1.405333,0.180390,0.014976,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.002361,mpc-p,0,-126.340000,54.885000,-0.528930,3.507853,-0.400000,3.575000,-0.128930,-0.067147,-17.778469,10.032790,1.067318,10.032790,-17.778469,-0.150000,0.660000,-27,59,-26.940187,58.891865,-26.940187,58.891865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.735264,18.139967,64.302184,71.003185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556377,1.410664,0.177963,0.014669,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.012352,mpc-p,0,-126.340000,54.885000,-0.702761,3.592021,-0.570000,3.685000,-0.132761,-0.092979,-17.778469,9.056956,1.067318,9.056956,-17.778469,-0.210000,0.610000,-16,71,-15.967055,70.731885,-15.967055,70.731885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.205986,15.028161,60.702136,66.587755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557031,1.406106,0.179307,0.014622,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.022357,mpc-p,0,-126.340000,54.885000,-0.870959,3.676812,-0.740000,3.775000,-0.130959,-0.098188,-17.046594,7.532216,1.128308,7.532216,-17.046594,-0.210000,0.640000,-17,81,-16.935229,81.462477,-16.935229,81.462477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.805716,12.360284,57.086134,61.598898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557999,1.406073,0.181546,0.015065,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.032358,mpc-p,0,-126.340000,54.885000,-1.032936,3.761828,-0.900000,3.845000,-0.132936,-0.083172,-16.741646,6.495393,1.616224,6.495393,-16.741646,-0.190000,0.720000,-17,85,-17.383991,85.072792,-17.383991,85.072792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.172735,9.727345,54.881195,57.684287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556622,1.407570,0.180683,0.014961,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.042286,mpc-p,0,-126.340000,54.885000,-1.187352,3.846220,-1.050000,3.925000,-0.137352,-0.078780,-15.643833,6.983309,1.067318,6.983309,-15.643833,-0.190000,0.790000,-21,75,-21.372499,75.450696,-21.372499,75.450696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.049091,7.126458,54.171072,57.510452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551863,1.395634,0.148599,0.014104,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.052289,mpc-p,0,-126.340000,54.885000,-1.336257,3.931003,-1.200000,4.015000,-0.136257,-0.083997,-14.850968,9.483883,1.067318,9.483883,-14.850968,-0.190000,0.790000,-22,54,-21.558621,54.168506,-21.558621,54.168506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.372308,4.529367,57.761930,61.384859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581185,1.584559,0.224445,0.020323,0.500222,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.062236,mpc-p,0,-126.340000,54.885000,-1.477438,4.014820,-1.330000,4.125000,-0.147438,-0.110180,-14.302062,11.191592,1.494245,11.191592,-14.302062,-0.220000,0.680000,-17,47,-16.551701,46.653916,-16.551701,46.653916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.634519,2.796173,63.813918,68.480691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545154,1.551901,0.235838,0.023985,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.072638,mpc-p,0,-126.340000,54.885000,-1.617455,4.101664,-1.480000,4.235000,-0.137455,-0.133336,-13.936124,10.215758,1.189297,10.215758,-13.936124,-0.200000,0.560000,-14,62,-14.416742,62.439729,-14.416742,62.439729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.475498,1.815475,65.183701,70.676220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573021,1.463411,0.200711,0.016769,0.500491,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.082208,mpc-p,0,-126.340000,54.885000,-1.739198,4.180609,-1.600000,4.325000,-0.139198,-0.144391,-13.265238,8.203101,0.884349,8.203101,-13.265238,-0.190000,0.560000,-16,78,-15.575280,77.662987,-15.575280,77.662987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.802601,0.663355,59.687788,61.600402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544759,1.737238,0.253118,0.035332,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.092217,mpc-p,0,-126.340000,54.885000,-1.859055,4.261943,-1.720000,4.395000,-0.139055,-0.133057,-12.472374,6.007476,0.701380,6.007476,-12.472374,-0.190000,0.670000,-16,86,-15.852568,85.886844,-15.852568,85.886844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.090108,-0.511554,54.006568,54.341380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566791,1.484574,0.209409,0.019613,0.500402,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.102237,mpc-p,0,-126.340000,54.885000,-1.971207,4.341863,-1.830000,4.475000,-0.141207,-0.133137,-11.557530,6.739351,1.006328,6.739351,-11.557530,-0.170000,0.770000,-18,69,-18.391065,69.495839,-18.391065,69.495839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.446333,-1.796470,50.320462,51.311752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552857,1.515068,0.201161,0.013963,0.500422,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.112287,mpc-p,0,-126.340000,54.885000,-2.075663,4.420275,-1.940000,4.565000,-0.135663,-0.144725,-11.069613,9.117946,0.884349,9.117946,-11.069613,-0.180000,0.750000,-12,48,-12.420815,48.144843,-12.420815,48.144843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.017227,-2.817666,56.996180,55.776797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560090,1.456395,0.159308,0.015287,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.122285,mpc-p,0,-126.340000,54.885000,-2.171427,4.496293,-2.040000,4.665000,-0.131427,-0.168707,-10.825654,9.727842,0.884349,9.727842,-10.825654,-0.170000,0.620000,-7,50,-6.739151,49.574225,-6.739151,49.574225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.002296,-2.721899,61.536531,62.974992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553783,1.453733,0.136985,0.017292,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.132307,mpc-p,0,-126.340000,54.885000,-2.259135,4.570271,-2.140000,4.765000,-0.119135,-0.194729,-9.483883,8.995966,0.396432,8.995966,-9.483883,-0.100000,0.560000,-18,56,-17.573051,55.968964,-17.573051,55.968964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.702641,-2.386311,56.749638,57.295383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551136,1.398532,0.140734,0.012856,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.142364,mpc-p,0,-126.340000,54.885000,-2.338708,4.642046,-2.220000,4.855000,-0.118708,-0.212954,-8.508050,7.776174,0.762370,7.776174,-8.508050,-0.140000,0.560000,-13,62,-13.226494,61.715476,-13.226494,61.715476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.774337,-2.343705,51.909852,51.970576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560553,1.406336,0.178106,0.013578,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.152362,mpc-p,0,-126.340000,54.885000,-2.409333,4.710724,-2.300000,4.925000,-0.109333,-0.214276,-7.532216,5.458569,0.945339,5.458569,-7.532216,-0.160000,0.580000,-10,76,-9.616052,75.601886,-9.616052,75.601886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.317990,-1.487544,48.209423,47.975632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559287,1.406644,0.178973,0.014993,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.162363,mpc-p,0,-126.340000,54.885000,-2.471454,4.776535,-2.370000,4.975000,-0.101454,-0.198465,-6.739351,4.970653,0.762370,4.970653,-6.739351,-0.150000,0.660000,-7,71,-7.218617,70.947859,-7.218617,70.947859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.993963,-0.791812,39.519082,39.379515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557358,1.405089,0.183598,0.014188,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.172358,mpc-p,0,-126.340000,54.885000,-2.524978,4.839217,-2.420000,5.045000,-0.104978,-0.205783,-5.336590,5.824507,0.457422,5.824507,-5.336590,-0.130000,0.710000,-12,55,-11.984333,54.831607,-11.984333,54.831607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.563588,-0.433606,39.746293,38.679665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557850,1.410505,0.186514,0.014779,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.182357,mpc-p,0,-126.340000,54.885000,-2.569929,4.898618,-2.460000,5.115000,-0.109929,-0.216382,-4.177788,6.251434,-0.030495,6.251434,-4.177788,-0.130000,0.650000,-13,51,-13.212063,51.276603,-13.212063,51.276603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.718593,0.003367,45.380601,44.024375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558411,1.401998,0.181108,0.015048,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.192274,mpc-p,0,-126.340000,54.885000,-2.606025,4.954079,-2.490000,5.175000,-0.116025,-0.220921,-2.836017,6.617372,0.335443,6.617372,-2.836017,-0.140000,0.570000,-15,51,-14.670088,51.226904,-14.670088,51.226904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.778513,0.312228,44.212497,43.108783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550122,1.406964,0.151610,0.015770,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.202278,mpc-p,0,-126.340000,54.885000,-2.633894,5.006352,-2.510000,5.225000,-0.123894,-0.218648,-2.104141,5.153621,0.274453,5.153621,-2.104141,-0.130000,0.540000,-14,62,-14.235728,62.103427,-14.235728,62.103427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.703074,0.876545,42.151626,41.306827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556321,1.394358,0.148891,0.015399,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.212356,mpc-p,0,-126.340000,54.885000,-2.653341,5.055100,-2.510000,5.265000,-0.143341,-0.209900,-0.579401,2.165131,0.213464,2.165131,-0.579401,-0.150000,0.570000,-18,81,-17.868206,80.635641,-17.868206,80.635641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.560973,1.754127,35.570591,35.212183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558052,1.401575,0.179918,0.016428,0.500156,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.222362,mpc-p,0,-126.340000,54.885000,-2.664147,5.099434,-2.510000,5.285000,-0.154147,-0.185566,0.213464,1.494245,-0.152474,1.494245,0.213464,-0.170000,0.670000,-14,76,-13.883263,76.064738,-13.883263,76.064738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.892796,1.497016,28.292915,27.729644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555906,1.400314,0.175347,0.013898,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.232289,mpc-p,0,-126.340000,54.885000,-2.666588,5.139259,-2.500000,5.305000,-0.166588,-0.165741,0.701380,2.409089,0.030495,2.409089,0.701380,-0.170000,0.750000,-9,59,-9.160495,58.791307,-9.160495,58.791307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.795006,0.897658,32.109002,29.922328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547485,1.391832,0.148609,0.014058,0.500155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.242310,mpc-p,0,-126.340000,54.885000,-2.660801,5.175102,-2.480000,5.345000,-0.180801,-0.169898,0.945339,3.994819,-0.213464,3.994819,0.945339,-0.140000,0.680000,-6,47,-5.903480,46.804039,-5.903480,46.804039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.333768,0.687941,39.326245,38.794614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558804,1.398733,0.175949,0.014875,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.252355,mpc-p,0,-126.340000,54.885000,-2.646820,5.206491,-2.460000,5.385000,-0.186820,-0.178509,1.799193,3.506902,-0.213464,3.506902,1.799193,-0.120000,0.580000,-7,54,-6.968249,54.114977,-6.968249,54.114977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.310336,0.980789,43.924121,45.274195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558708,1.399175,0.180752,0.015444,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.262359,mpc-p,0,-126.340000,54.885000,-2.624916,5.233101,-2.430000,5.415000,-0.194916,-0.181899,2.226120,1.433256,-0.091484,1.433256,2.226120,-0.130000,0.540000,-2,70,-2.262677,70.218701,-2.262677,70.218701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.870509,1.199228,41.247034,40.206653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555596,1.398345,0.180504,0.014868,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.272356,mpc-p,0,-126.340000,54.885000,-2.595257,5.254929,-2.400000,5.415000,-0.195257,-0.160071,2.836017,0.152474,-0.213464,0.152474,2.836017,-0.100000,0.620000,-3,71,-2.991712,71.459551,-2.991712,71.459551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.199794,1.124720,36.518962,33.785187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557194,1.398662,0.176978,0.015003,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.282359,mpc-p,0,-126.340000,54.885000,-2.558010,5.271890,-2.370000,5.415000,-0.188010,-0.143110,3.750861,-0.579401,-0.579401,-0.579401,3.750861,-0.100000,0.670000,-2,70,-2.324122,69.636109,-2.324122,69.636109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.996701,0.989139,34.599596,31.576501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556247,1.397991,0.179898,0.014601,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.292355,mpc-p,0,-126.340000,54.885000,-2.513451,5.283862,-2.330000,5.415000,-0.183451,-0.131138,3.628881,-0.091484,-0.030495,-0.091484,3.628881,-0.080000,0.700000,5,59,4.544769,59.160257,4.544769,59.160257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.149919,0.842339,34.637883,31.320125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556606,1.398840,0.177627,0.013865,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.302223,mpc-p,0,-126.340000,54.885000,-2.462511,5.290708,-2.290000,5.415000,-0.172511,-0.124292,3.323933,0.030495,-0.518412,0.030495,3.323933,-0.070000,0.660000,15,57,14.785907,56.974121,14.785907,56.974121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.221483,1.525835,40.693491,38.318478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560128,1.391571,0.132443,0.014721,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.312358,mpc-p,0,-126.340000,54.885000,-2.403273,5.292515,-2.250000,5.415000,-0.153273,-0.122485,3.384923,-0.152474,-0.213464,-0.152474,3.384923,0.000000,0.610000,15,58,14.972489,57.855723,14.972489,57.855723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.840200,2.386315,46.637885,43.744785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558324,1.398422,0.177183,0.015592,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.322360,mpc-p,0,-126.340000,54.885000,-2.338238,5.289037,-2.210000,5.415000,-0.128238,-0.125963,4.116798,-0.701380,-0.579401,-0.701380,4.116798,0.030000,0.590000,13,59,13.266936,58.866482,13.266936,58.866482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.236253,2.499154,47.829374,42.224984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556281,1.397521,0.178877,0.013705,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.332357,mpc-p,0,-126.340000,54.885000,-2.267005,5.280279,-2.160000,5.405000,-0.107005,-0.124721,4.848673,-1.433256,-0.701380,-1.433256,4.848673,0.060000,0.590000,10,60,10.363083,59.944745,10.363083,59.944745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.498466,2.692231,46.642407,40.636658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556814,1.399412,0.163435,0.014406,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.342354,mpc-p,0,-126.340000,54.885000,-2.189891,5.266195,-2.100000,5.385000,-0.089891,-0.118805,5.214611,-2.470079,-0.152474,-2.470079,5.214611,0.080000,0.590000,11,64,10.946476,63.818629,10.946476,63.818629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.000842,3.306504,45.012033,39.030728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551032,1.398749,0.165769,0.016050,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.352361,mpc-p,0,-126.340000,54.885000,-2.107141,5.246725,-2.040000,5.355000,-0.067141,-0.108275,6.739351,-2.348100,-0.457422,-2.348100,6.739351,0.080000,0.620000,5,56,5.202123,55.949392,5.202123,55.949392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.398194,3.713628,42.377419,36.103944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556961,1.402843,0.166488,0.015474,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.362230,mpc-p,0,-126.340000,54.885000,-2.020439,5.222234,-1.960000,5.335000,-0.060439,-0.112766,6.556382,-2.409089,-0.579401,-2.409089,6.556382,0.060000,0.600000,14,52,14.188532,52.425933,14.188532,52.425933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.862733,4.260894,41.373050,35.537571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566607,1.390645,0.146896,0.014539,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.372353,mpc-p,0,-126.340000,54.885000,-1.926644,5.191646,-1.880000,5.305000,-0.046644,-0.113354,7.593205,-3.018985,-0.945339,-3.018985,7.593205,0.070000,0.580000,10,54,10.393824,53.523858,10.393824,53.523858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.499529,5.037149,44.193321,38.163711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555812,1.396441,0.177083,0.014940,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.382356,mpc-p,0,-126.340000,54.885000,-1.829521,5.155979,-1.800000,5.275000,-0.029521,-0.119021,8.325081,-3.140965,-0.579401,-3.140965,8.325081,0.090000,0.560000,7,51,7.139144,50.822503,7.139144,50.822503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.524469,5.166023,42.579515,36.085450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556432,1.397419,0.163245,0.014919,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.392368,mpc-p,0,-126.340000,54.885000,-1.728306,5.114876,-1.710000,5.245000,-0.018306,-0.130124,8.995966,-3.445913,-0.823360,-3.445913,8.995966,0.080000,0.530000,7,50,7.151850,49.840916,7.151850,49.840916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.006969,5.381304,42.003879,35.795311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557564,1.398245,0.165241,0.015133,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.402356,mpc-p,0,-126.340000,54.885000,-1.623749,5.068498,-1.610000,5.205000,-0.013749,-0.136502,9.056956,-3.994819,-0.518412,-3.994819,9.056956,0.070000,0.520000,12,50,11.558100,49.642914,11.558100,49.642914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.247804,5.665759,41.546369,35.465928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561954,1.463475,0.199085,0.020576,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.412237,mpc-p,0,-126.340000,54.885000,-1.517232,5.017375,-1.510000,5.155000,-0.007232,-0.137625,9.666852,-5.031642,-0.762370,-5.031642,9.666852,0.090000,0.520000,7,53,7.420282,53.040711,7.420282,53.040711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.282004,5.816172,41.578596,36.515477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548145,1.492820,0.207016,0.018485,0.502034,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.422241,mpc-p,0,-126.340000,54.885000,-1.406702,4.960344,-1.400000,5.105000,-0.006702,-0.144656,10.947634,-5.885497,-1.372266,-5.885497,10.947634,0.080000,0.530000,0,54,-0.101406,53.770546,-0.101406,53.770546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.543888,5.528846,38.904231,33.439684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538092,1.394923,0.132589,0.014504,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.432291,mpc-p,0,-126.340000,54.885000,-1.293384,4.897755,-1.280000,5.045000,-0.013384,-0.147245,12.411384,-6.800341,-1.555235,-6.800341,12.411384,0.050000,0.540000,-8,55,-8.124195,55.344273,-8.124195,55.344273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.293425,5.117614,35.532133,29.963962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552760,1.391239,0.137811,0.013218,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.442290,mpc-p,0,-126.340000,54.885000,-1.178865,4.830294,-1.150000,4.975000,-0.028865,-0.144706,13.265238,-6.373413,-1.555235,-6.373413,13.265238,0.020000,0.540000,-12,48,-11.670552,47.801572,-11.670552,47.801572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.079694,4.184975,31.931623,25.810867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552311,1.390449,0.139693,0.013212,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.452234,mpc-p,0,-126.340000,54.885000,-1.063672,4.758137,-1.010000,4.925000,-0.053672,-0.166863,12.899301,-5.885497,-0.945339,-5.885497,12.899301,-0.010000,0.510000,-5,40,-5.491132,40.012219,-5.491132,40.012219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.248123,3.199470,31.915183,26.042063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539637,1.388652,0.137198,0.012893,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007583,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.462360,mpc-p,0,-126.340000,54.885000,-0.945526,4.679558,-0.880000,4.865000,-0.065526,-0.185442,12.716332,-5.641538,-1.372266,-5.641538,12.716332,-0.020000,0.470000,-1,35,-1.361008,35.397889,-1.361008,35.397889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.078752,2.724320,31.497087,32.155903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560698,1.401214,0.180784,0.013929,0.502459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.472358,mpc-p,0,-126.340000,54.885000,-0.828514,4.597008,-0.750000,4.795000,-0.078514,-0.197992,12.838311,-7.166278,-1.128308,-7.166278,12.838311,-0.010000,0.390000,-3,49,-3.379787,49.398569,-3.379787,49.398569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.594957,3.189127,34.707453,39.962888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558532,1.400817,0.180219,0.014362,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.482308,mpc-p,0,-126.340000,54.885000,-0.712193,4.510063,-0.620000,4.715000,-0.092193,-0.204937,12.411384,-9.361904,-1.311276,-9.361904,12.411384,-0.010000,0.430000,-1,60,-0.848924,59.666639,-0.848924,59.666639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.415917,3.010566,35.464320,38.056858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557656,1.400842,0.183769,0.015251,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.492352,mpc-p,0,-126.340000,54.885000,-0.595397,4.417565,-0.490000,4.615000,-0.105397,-0.197435,12.228415,-11.252582,-1.555235,-11.252582,12.228415,-0.010000,0.500000,0,66,-0.222935,65.841420,-0.222935,65.841420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.183238,2.625577,34.132105,38.393825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558614,1.399604,0.169595,0.014386,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.502357,mpc-p,0,-126.340000,54.885000,-0.480165,4.320821,-0.370000,4.505000,-0.110165,-0.184179,11.862478,-10.032790,-1.067318,-10.032790,11.862478,0.000000,0.590000,2,46,1.937123,45.932945,1.937123,45.932945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.250057,0.621915,32.930679,37.319707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558489,1.402312,0.183525,0.015074,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.512236,mpc-p,0,-126.340000,54.885000,-0.367946,4.220912,-0.260000,4.415000,-0.107946,-0.194088,10.947634,-8.934977,-1.311276,-8.934977,10.947634,0.000000,0.550000,10,36,10.353506,35.535467,10.353506,35.535467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.852030,-0.499517,35.972189,41.231195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538892,1.388694,0.144955,0.015497,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.522370,mpc-p,0,-126.340000,54.885000,-0.254940,4.114043,-0.150000,4.325000,-0.104940,-0.210957,10.032790,-9.361904,-0.701380,-9.361904,10.032790,0.020000,0.430000,16,44,15.613211,44.349144,15.613211,44.349144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.260175,-0.200395,42.156023,50.138586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568874,1.400030,0.179792,0.014414,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.532360,mpc-p,0,-126.340000,54.885000,-0.146104,4.004487,-0.050000,4.215000,-0.096104,-0.210513,9.483883,-11.435550,-0.884349,-11.435550,9.483883,0.050000,0.420000,15,59,15.334660,59.156015,15.334660,59.156015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.764616,-0.029714,43.111120,51.918229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557200,1.396906,0.180949,0.013940,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.542273,mpc-p,0,-126.340000,54.885000,-0.041098,3.891803,0.050000,4.105000,-0.091098,-0.213197,9.239925,-13.265238,-0.945339,-13.265238,9.239925,0.080000,0.490000,11,65,10.916793,64.928894,10.916793,64.928894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.076653,-0.846020,45.062007,51.170848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540975,1.389793,0.148282,0.015589,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.552290,mpc-p,0,-126.340000,54.885000,0.061523,3.774069,0.140000,3.975000,-0.078477,-0.200931,9.361904,-13.265238,-1.250287,-13.265238,9.361904,0.100000,0.560000,5,57,4.829267,57.149083,4.829267,57.149083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.444369,-2.841869,45.838511,52.690980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558041,1.389918,0.139925,0.014271,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.562361,mpc-p,0,-126.340000,54.885000,0.160678,3.651970,0.240000,3.845000,-0.079322,-0.193030,8.447060,-12.594353,-1.006328,-12.594353,8.447060,0.100000,0.580000,8,48,8.416684,47.846725,8.416684,47.846725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.776535,-5.099729,43.787174,50.678585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557231,1.396517,0.180227,0.014185,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.572276,mpc-p,0,-126.340000,54.885000,0.253934,3.528251,0.330000,3.725000,-0.076066,-0.196749,8.264091,-12.838311,-1.128308,-12.838311,8.264091,0.090000,0.520000,8,52,8.058337,51.913990,8.058337,51.913990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.870894,-5.992275,41.040190,50.148545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553473,1.392667,0.141440,0.014333,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.582356,mpc-p,0,-126.340000,54.885000,0.343842,3.399100,0.410000,3.595000,-0.066158,-0.195900,8.020133,-13.082270,-1.250287,-13.082270,8.020133,0.100000,0.510000,6,53,5.517820,52.812186,5.517820,52.812186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.164941,-7.322174,41.685568,53.028863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558585,1.398692,0.179572,0.015321,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.592359,mpc-p,0,-126.340000,54.885000,0.427758,3.267741,0.500000,3.465000,-0.072242,-0.197259,7.288257,-13.814145,-0.823360,-13.814145,7.288257,0.090000,0.510000,8,57,7.624074,56.643256,7.624074,56.643256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.262429,-8.587593,43.038912,54.815600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555623,1.398032,0.178598,0.014093,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.602282,mpc-p,0,-126.340000,54.885000,0.505360,3.134483,0.570000,3.325000,-0.064640,-0.190517,6.861330,-14.607010,-1.006328,-14.607010,6.861330,0.080000,0.540000,9,59,8.549440,59.206432,8.549440,59.206432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.382258,-9.625782,45.920941,56.320341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557161,1.391186,0.145855,0.016158,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.612359,mpc-p,0,-126.340000,54.885000,0.578014,2.996332,0.640000,3.175000,-0.061986,-0.178668,6.129455,-14.607010,-0.518412,-14.607010,6.129455,0.100000,0.560000,8,57,7.578102,56.924918,7.578102,56.924918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.700545,-10.985695,47.875674,58.388850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559410,1.401468,0.180852,0.015797,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.622357,mpc-p,0,-126.340000,54.885000,0.643579,2.856645,0.710000,3.025000,-0.066421,-0.168355,5.946486,-15.033937,-0.518412,-15.033937,5.946486,0.090000,0.560000,4,60,4.438914,59.616850,4.438914,59.616850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.653412,-12.067155,49.512688,58.883135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556351,1.392194,0.172118,0.013939,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.632289,mpc-p,0,-126.340000,54.885000,0.701905,2.715508,0.770000,2.885000,-0.068095,-0.169492,5.214611,-15.216906,-0.884349,-15.216906,5.214611,0.090000,0.560000,4,60,4.351058,59.733932,4.351058,59.733932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.707464,-13.086320,49.197080,58.339628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555866,1.385934,0.137512,0.014891,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.642368,mpc-p,0,-126.340000,54.885000,0.753813,2.570041,0.820000,2.725000,-0.066187,-0.154959,4.360757,-14.728989,-0.152474,-14.728989,4.360757,0.070000,0.560000,8,56,7.915124,55.806575,7.915124,55.806575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.204043,-13.751421,49.126923,56.352120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567495,1.398186,0.180215,0.014188,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.652294,mpc-p,0,-126.340000,54.885000,0.797428,2.424773,0.860000,2.575000,-0.062572,-0.150227,3.811850,-15.643833,-0.457422,-15.643833,3.811850,0.080000,0.560000,5,62,4.556553,61.968719,4.556553,61.968719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.432899,-13.430928,50.730194,54.368384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556205,1.392304,0.171707,0.014027,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.662285,mpc-p,0,-126.340000,54.885000,0.833488,2.276755,0.900000,2.425000,-0.066512,-0.148245,3.384923,-15.826802,-0.213464,-15.826802,3.384923,0.070000,0.570000,1,62,0.914771,61.672842,0.914771,61.672842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.945990,-13.239769,48.576540,52.790466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554842,1.385722,0.139123,0.015392,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.672328,mpc-p,0,-126.340000,54.885000,0.861510,2.126347,0.940000,2.265000,-0.078490,-0.138653,2.470079,-15.704823,-0.823360,-15.704823,2.470079,0.080000,0.590000,-3,58,-2.712399,58.415110,-2.712399,58.415110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.830576,-12.715203,45.821980,48.462974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556724,1.393739,0.177005,0.013977,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.682361,mpc-p,0,-126.340000,54.885000,0.880992,1.974661,0.970000,2.115000,-0.089008,-0.140339,2.348100,-15.155916,-0.518412,-15.155916,2.348100,0.050000,0.560000,-8,55,-8.454302,54.868784,-8.454302,54.868784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.252230,-11.416944,43.621062,43.414932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556761,1.391850,0.180585,0.014634,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.692282,mpc-p,0,-126.340000,54.885000,0.891639,1.823467,0.990000,1.955000,-0.098361,-0.131533,1.433256,-15.643833,-0.518412,-15.643833,1.433256,0.040000,0.550000,-11,59,-11.145062,58.842275,-11.145062,58.842275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.849588,-9.236304,40.540719,37.780109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554983,1.385468,0.129048,0.014818,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.702358,mpc-p,0,-126.340000,54.885000,0.893448,1.668892,1.000000,1.795000,-0.106552,-0.126108,0.640391,-15.887791,-0.335443,-15.887791,0.640391,0.010000,0.530000,-12,62,-12.464224,61.720093,-12.464224,61.720093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.838209,-6.465669,38.712889,33.899083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557119,1.395166,0.176869,0.013604,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.712361,mpc-p,0,-126.340000,54.885000,0.886057,1.514615,1.000000,1.645000,-0.113943,-0.130385,-1.494245,-16.375708,-0.884349,-16.375708,-1.494245,0.000000,0.630000,-5,55,-5.056781,55.005135,-5.056781,55.005135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.654525,-3.886650,36.014564,30.338569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562000,1.392482,0.182479,0.015946,0.500154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.722283,mpc-p,0,-126.340000,54.885000,0.869501,1.360972,0.990000,1.485000,-0.120499,-0.124028,-2.043152,-16.619667,-1.128308,-16.619667,-2.043152,-0.030000,0.550000,-7,63,-7.185893,63.014590,-7.185893,63.014590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.218302,-0.572086,41.569128,34.889326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552140,1.385201,0.144966,0.014314,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.732394,mpc-p,0,-126.340000,54.885000,0.843017,1.203980,0.960000,1.335000,-0.116983,-0.131020,-3.750861,-15.460864,-0.579401,-15.460864,-3.750861,-0.030000,0.570000,-3,50,-3.118516,50.488647,-3.118516,50.488647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.806687,1.933471,39.480594,33.392461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558043,1.393452,0.179619,0.014282,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.742357,mpc-p,0,-126.340000,54.885000,0.807292,1.049046,0.920000,1.185000,-0.112708,-0.135954,-4.299767,-14.850968,-0.213464,-14.850968,-4.299767,-0.040000,0.590000,-7,42,-7.319429,41.676058,-7.319429,41.676058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.950263,4.396726,42.126736,37.698667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558853,1.393001,0.181371,0.014716,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.752283,mpc-p,0,-126.340000,54.885000,0.762086,0.894636,0.880000,1.055000,-0.117914,-0.160364,-5.031642,-14.911958,0.030495,-14.911958,-5.031642,-0.030000,0.460000,-14,50,-14.191231,50.408841,-14.191231,50.408841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.890319,7.456798,44.947761,43.827260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552159,1.385962,0.146858,0.015744,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.762354,mpc-p,0,-126.340000,54.885000,0.706328,0.738108,0.830000,0.895000,-0.123672,-0.156892,-5.702528,-15.887791,0.091484,-15.887791,-5.702528,-0.050000,0.460000,-19,58,-18.857346,58.387527,-18.857346,58.387527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.065790,10.207334,43.878978,43.055317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557107,1.394085,0.178551,0.015152,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.772357,mpc-p,0,-126.340000,54.885000,0.641022,0.582947,0.770000,0.735000,-0.128978,-0.152053,-5.885497,-16.680656,-0.152474,-16.680656,-5.885497,-0.100000,0.500000,-23,61,-23.447048,61.414956,-23.447048,61.414956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.592068,12.656864,43.128838,41.134013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556370,1.393259,0.178693,0.014163,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.782285,mpc-p,0,-126.340000,54.885000,0.566391,0.429429,0.710000,0.585000,-0.143609,-0.155571,-6.678361,-15.948781,-0.518412,-15.948781,-6.678361,-0.130000,0.540000,-25,51,-25.312110,51.273758,-25.312110,51.273758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.704062,14.765394,42.298602,39.485359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553562,1.388082,0.144714,0.015776,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.792359,mpc-p,0,-126.340000,54.885000,0.480666,0.274322,0.630000,0.425000,-0.149334,-0.150678,-7.837164,-15.704823,-0.640391,-15.704823,-7.837164,-0.180000,0.530000,-20,50,-20.259013,49.858257,-20.259013,49.858257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.911015,17.654883,44.347521,43.182093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561349,1.393321,0.180002,0.015529,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.802356,mpc-p,0,-126.340000,54.885000,0.385663,0.121233,0.550000,0.265000,-0.164337,-0.143767,-9.605862,-16.436698,-0.945339,-16.436698,-9.605862,-0.190000,0.500000,-15,59,-14.966792,58.947470,-14.966792,58.947470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.016245,21.046267,49.964420,50.659199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557308,1.395854,0.180311,0.013727,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.812356,mpc-p,0,-126.340000,54.885000,0.280753,-0.030949,0.450000,0.105000,-0.169247,-0.135949,-10.642686,-17.107583,-0.091484,-17.107583,-10.642686,-0.170000,0.520000,-19,64,-18.523137,63.719756,-18.523137,63.719756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.157280,23.891043,53.273999,53.938068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558334,1.399713,0.179520,0.015966,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.822362,mpc-p,0,-126.340000,54.885000,0.165987,-0.182073,0.350000,-0.055000,-0.184013,-0.127073,-11.923467,-16.924615,-0.945339,-16.924615,-11.923467,-0.170000,0.560000,-19,60,-18.779734,59.877495,-18.779734,59.877495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.240855,26.048635,52.568470,52.883407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556856,1.393538,0.168280,0.014834,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.832361,mpc-p,0,-126.340000,54.885000,0.041604,-0.331813,0.240000,-0.215000,-0.198396,-0.116813,-11.740498,-16.131750,-0.823360,-16.131750,-11.740498,-0.180000,0.570000,-30,53,-29.668866,53.487546,-29.668866,53.487546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.660632,28.084204,54.127416,55.289081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557159,1.393104,0.179135,0.014245,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.842282,mpc-p,0,-126.340000,54.885000,-0.091283,-0.478997,0.120000,-0.375000,-0.211283,-0.103997,-13.021280,-16.070760,-0.396432,-16.070760,-13.021280,-0.220000,0.530000,-25,58,-25.366555,58.129320,-25.366555,58.129320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.520004,30.055704,52.580790,55.230026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556322,1.386269,0.141750,0.015119,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.852359,mpc-p,0,-126.340000,54.885000,-0.235768,-0.626940,-0.010000,-0.535000,-0.225768,-0.091940,-13.875134,-16.436698,-0.457422,-16.436698,-13.875134,-0.250000,0.530000,-25,63,-24.619591,63.152244,-24.619591,63.152244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.644195,32.137879,57.595436,60.627210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557622,1.394254,0.177930,0.014390,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.862358,mpc-p,0,-126.340000,54.885000,-0.388429,-0.772056,-0.150000,-0.695000,-0.238429,-0.077056,-15.155916,-17.351542,-0.945339,-17.351542,-15.155916,-0.250000,0.550000,-24,71,-23.888251,71.186057,-23.888251,71.186057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.121881,34.188858,59.836206,63.006041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558291,1.393100,0.176924,0.014097,0.500143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.872209,mpc-p,0,-126.340000,54.885000,-0.547723,-0.913295,-0.290000,-0.845000,-0.257723,-0.068295,-15.399875,-16.680656,-0.884349,-16.680656,-15.399875,-0.250000,0.630000,-32,61,-31.778223,60.501860,-31.778223,60.501860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.991473,35.422038,61.963430,64.592443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567193,1.693329,0.222983,0.027811,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.882240,mpc-p,0,-126.340000,54.885000,-0.718748,-1.055213,-0.440000,-1.005000,-0.278748,-0.050213,-15.765812,-16.619667,-1.433256,-16.619667,-15.765812,-0.270000,0.600000,-37,65,-37.175763,64.787433,-37.175763,64.787433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.358019,37.136575,61.556036,65.783871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552367,1.702501,0.228391,0.037951,0.500644,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.892214,mpc-p,0,-126.340000,54.885000,-0.897418,-1.194346,-0.600000,-1.155000,-0.297418,-0.039346,-17.290552,-15.399875,-0.945339,-15.399875,-17.290552,-0.320000,0.620000,-28,56,-27.906198,55.718700,-27.906198,55.718700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.116150,38.016422,61.729685,65.807763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562851,1.652617,0.243567,0.027730,0.500996,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.902209,mpc-p,0,-126.340000,54.885000,-1.084808,-1.331687,-0.780000,-1.295000,-0.304808,-0.036687,-18.022427,-15.094927,-1.067318,-15.094927,-18.022427,-0.330000,0.570000,-28,59,-27.667727,59.010602,-27.667727,59.010602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.873609,39.600467,69.745377,76.650301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549412,1.804629,0.233137,0.042085,0.502754,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.912209,mpc-p,0,-126.340000,54.885000,-1.280385,-1.466934,-0.950000,-1.445000,-0.330385,-0.021934,-19.242219,-15.765812,-1.189297,-15.765812,-19.242219,-0.300000,0.560000,-31,68,-30.823767,68.484490,-30.823767,68.484490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.027243,40.897713,70.164195,77.135631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558755,1.706192,0.229051,0.033886,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.922226,mpc-p,0,-126.340000,54.885000,-1.484104,-1.600161,-1.150000,-1.585000,-0.334104,-0.015161,-19.974095,-16.131750,-1.616224,-16.131750,-19.974095,-0.300000,0.580000,-33,72,-32.621755,72.402650,-32.621755,72.402650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.858032,41.481708,69.135678,75.264033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.715429,1.676635,0.221550,0.032817,0.503288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.932208,mpc-p,0,-126.340000,54.885000,-1.694576,-1.730621,-1.340000,-1.745000,-0.354576,0.014379,-20.827949,-16.619667,-1.128308,-16.619667,-20.827949,-0.320000,0.630000,-32,76,-32.067725,76.387882,-32.067725,76.387882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.440056,42.126375,69.278602,75.436721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572407,1.735256,0.337302,0.029077,0.501239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.942765,mpc-p,0,-126.340000,54.885000,-1.924890,-1.866019,-1.560000,-1.895000,-0.364890,0.028981,-21.925762,-15.094927,-1.311276,-15.094927,-21.925762,-0.320000,0.690000,-30,62,-30.107053,62.002087,-30.107053,62.002087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.490333,42.216053,70.826860,77.062888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602564,1.726779,0.243618,0.034033,0.500756,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.952213,mpc-p,0,-126.340000,54.885000,-2.137409,-1.984905,-1.770000,-2.025000,-0.367409,0.040095,-23.389512,-12.899301,-0.762370,-12.899301,-23.389512,-0.330000,0.670000,-21,48,-21.365219,48.344014,-21.365219,48.344014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.166600,42.333619,71.940579,80.500601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.888355,1.702550,0.242770,0.042450,0.501598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008390,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.962215,mpc-p,0,-126.340000,54.885000,-2.368632,-2.108374,-2.010000,-2.145000,-0.358632,0.036626,-24.060398,-12.716332,-1.555235,-12.716332,-24.060398,-0.300000,0.560000,-23,58,-23.259529,58.145902,-23.259529,58.145902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.187305,42.842514,76.902307,88.779390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582075,1.801052,0.241991,0.036699,0.501272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.972213,mpc-p,0,-126.340000,54.885000,-2.605779,-2.229296,-2.250000,-2.265000,-0.355779,0.035704,-24.914252,-13.753155,-1.555235,-13.753155,-24.914252,-0.260000,0.520000,-27,73,-26.773151,72.940097,-26.773151,72.940097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.176077,42.651774,74.371597,85.092047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569733,1.600516,0.238624,0.031036,0.500650,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.982208,mpc-p,0,-126.340000,54.885000,-2.848495,-2.347672,-2.490000,-2.395000,-0.358495,0.047328,-25.219201,-13.875134,-1.860183,-13.875134,-25.219201,-0.270000,0.600000,-29,71,-29.307014,70.806924,-29.307014,70.806924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.362707,41.334867,71.866097,81.024892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557607,1.654325,0.305078,0.029429,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.992206,mpc-p,0,-126.340000,54.885000,-3.096501,-2.463550,-2.740000,-2.515000,-0.356501,0.051450,-25.890086,-12.350394,-1.250287,-12.350394,-25.890086,-0.280000,0.640000,-27,57,-27.256842,57.443941,-27.256842,57.443941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.398805,39.962617,69.876777,79.406438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544710,1.427615,0.194279,0.016358,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.002210,mpc-p,0,-126.340000,54.885000,-3.349444,-2.576949,-2.990000,-2.625000,-0.359444,0.048051,-26.378003,-10.764665,-1.372266,-10.764665,-26.378003,-0.280000,0.610000,-27,49,-27.264739,48.759672,-27.264739,48.759672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.793570,39.110520,70.501610,81.977552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548908,1.414679,0.179861,0.012422,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.012218,mpc-p,0,-126.340000,54.885000,-3.606855,-2.687844,-3.260000,-2.725000,-0.346855,0.037156,-26.743941,-9.727842,-1.860183,-9.727842,-26.743941,-0.290000,0.530000,-25,49,-25.477374,48.853372,-25.477374,48.853372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.040926,38.126790,70.172496,82.742284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555182,1.402220,0.147391,0.014222,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.022228,mpc-p,0,-126.340000,54.885000,-3.868264,-2.796229,-3.540000,-2.825000,-0.328264,0.028771,-28.268681,-9.910810,-1.982162,-9.910810,-28.268681,-0.290000,0.470000,-14,58,-14.443037,57.915586,-14.443037,57.915586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.951452,37.040464,69.741243,82.870297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552218,1.400454,0.148807,0.012954,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.032228,mpc-p,0,-126.340000,54.885000,-4.132862,-2.901975,-3.820000,-2.915000,-0.312862,0.013025,-28.817587,-10.520706,-2.104141,-10.520706,-28.817587,-0.250000,0.520000,-16,60,-16.111958,59.647992,-16.111958,59.647992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.319874,36.310893,72.335270,85.847184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547275,1.392563,0.125140,0.012433,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007582,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.042203,mpc-p,0,-126.340000,54.885000,-4.399819,-3.004975,-4.110000,-3.015000,-0.289819,0.010025,-30.220348,-10.703675,-1.555235,-10.703675,-30.220348,-0.220000,0.540000,-10,61,-9.624493,61.458763,-9.624493,61.458763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.792824,35.375530,67.163275,81.479738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559726,1.394506,0.134962,0.014130,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.052369,mpc-p,0,-126.340000,54.885000,-4.674518,-3.107429,-4.410000,-3.105000,-0.264518,-0.002429,-29.976389,-9.910810,-2.470079,-9.910810,-29.976389,-0.180000,0.570000,-17,53,-17.063238,53.154088,-17.063238,53.154088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.885555,34.594091,67.921287,83.475664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550410,1.428655,0.166094,0.013085,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.062237,mpc-p,0,-126.340000,54.885000,-4.943207,-3.204471,-4.690000,-3.185000,-0.253207,-0.019471,-29.854410,-8.630029,-1.982162,-8.630029,-29.854410,-0.200000,0.540000,-18,46,-18.376514,45.848750,-18.376514,45.848750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.397674,32.719825,62.359149,78.447665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568772,1.400978,0.164779,0.016881,0.500279,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.072286,mpc-p,0,-126.340000,54.885000,-5.218469,-3.300915,-4.990000,-3.255000,-0.228469,-0.045915,-28.695608,-8.081122,-2.531068,-8.081122,-28.695608,-0.230000,0.480000,-25,46,-25.368083,46.452135,-25.368083,46.452135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.414710,30.832694,63.139493,80.309837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552071,1.390770,0.142640,0.013878,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.082405,mpc-p,0,-126.340000,54.885000,-5.496829,-3.395653,-5.280000,-3.335000,-0.216829,-0.060653,-28.939566,-7.532216,-1.860183,-7.532216,-28.939566,-0.270000,0.450000,-20,46,-20.480960,46.227216,-20.480960,46.227216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.148557,28.140897,62.073126,76.424175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582700,1.404051,0.227151,0.016693,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.092220,mpc-p,0,-126.340000,54.885000,-5.767493,-3.485317,-5.560000,-3.405000,-0.207493,-0.080317,-28.207691,-8.569039,-1.860183,-8.569039,-28.207691,-0.250000,0.430000,-30,57,-30.272243,56.791343,-30.272243,56.791343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.851164,26.717487,63.739168,80.566533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561011,1.389737,0.141135,0.014326,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.102356,mpc-p,0,-126.340000,54.885000,-6.047217,-3.575674,-5.830000,-3.485000,-0.217217,-0.090674,-27.902743,-8.752008,-2.287110,-8.752008,-27.902743,-0.280000,0.500000,-32,54,-32.497522,53.643857,-32.497522,53.643857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.662530,24.407710,62.864477,79.298338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557867,1.400564,0.179526,0.013947,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.112294,mpc-p,0,-126.340000,54.885000,-6.321259,-3.662136,-6.100000,-3.565000,-0.221259,-0.097136,-28.207691,-8.325081,-2.287110,-8.325081,-28.207691,-0.290000,0.500000,-30,51,-29.842258,51.369276,-29.842258,51.369276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.910555,22.951752,62.956493,78.455738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556257,1.393120,0.154284,0.017285,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.122219,mpc-p,0,-126.340000,54.885000,-6.594254,-3.746447,-6.380000,-3.635000,-0.214254,-0.111447,-28.024722,-8.873987,-2.287110,-8.873987,-28.024722,-0.310000,0.500000,-28,56,-27.994341,55.776992,-27.994341,55.776992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.184457,22.899960,61.748469,78.667470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562237,1.389563,0.135929,0.014063,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.132390,mpc-p,0,-126.340000,54.885000,-6.872827,-3.830812,-6.660000,-3.715000,-0.212827,-0.115812,-28.451649,-7.715185,-1.921172,-7.715185,-28.451649,-0.350000,0.510000,-18,47,-17.800708,46.765960,-17.800708,46.765960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.424385,22.482620,59.100164,75.256297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560356,1.397819,0.175690,0.014378,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.142355,mpc-p,0,-126.340000,54.885000,-7.144158,-3.911558,-6.940000,-3.775000,-0.204158,-0.136558,-28.207691,-6.922320,-2.043152,-6.922320,-28.207691,-0.280000,0.500000,-26,40,-25.590374,40.025552,-25.590374,40.025552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.052866,22.790376,61.170592,79.040873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557585,1.397636,0.180043,0.015038,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.152220,mpc-p,0,-126.340000,54.885000,-7.410785,-3.989721,-7.200000,-3.835000,-0.210785,-0.154721,-26.926909,-6.922320,-2.531068,-6.922320,-26.926909,-0.270000,0.440000,-38,45,-38.347954,44.679564,-38.347954,44.679564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.865237,22.318406,61.715558,75.270157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561647,1.387634,0.148889,0.014967,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.162276,mpc-p,0,-126.340000,54.885000,-7.680086,-4.067662,-7.470000,-3.895000,-0.210086,-0.172662,-26.865920,-7.471226,-1.738204,-7.471226,-26.865920,-0.300000,0.420000,-36,51,-35.518071,50.955732,-35.518071,50.955732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.659861,21.074546,60.921862,72.368289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551846,1.389805,0.161698,0.015154,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.172319,mpc-p,0,-126.340000,54.885000,-7.946113,-4.143852,-7.740000,-3.975000,-0.206113,-0.168852,-26.926909,-9.056956,-2.226120,-9.056956,-26.926909,-0.370000,0.450000,-25,63,-24.526361,62.758892,-24.526361,62.758892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.377091,21.030968,61.857268,75.727800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551074,1.389657,0.137703,0.013857,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.182230,mpc-p,0,-126.340000,54.885000,-8.205396,-4.217526,-8.010000,-4.055000,-0.195396,-0.162526,-27.292847,-9.056956,-2.470079,-9.056956,-27.292847,-0.380000,0.520000,-16,58,-15.739980,57.850161,-15.739980,57.850161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.277595,22.027116,60.503346,75.973661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579547,1.394066,0.172379,0.013839,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.192359,mpc-p,0,-126.340000,54.885000,-8.466634,-4.291365,-8.280000,-4.135000,-0.186634,-0.156365,-27.658785,-7.898153,-2.226120,-7.898153,-27.658785,-0.310000,0.550000,-17,46,-16.763710,46.110753,-16.763710,46.110753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.952708,23.427284,60.738265,75.150734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557914,1.396432,0.168306,0.015852,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.202233,mpc-p,0,-126.340000,54.885000,-8.717254,-4.362022,-8.530000,-4.195000,-0.187254,-0.167022,-26.926909,-7.471226,-2.775027,-7.471226,-26.926909,-0.260000,0.500000,-27,46,-27.104289,46.046497,-27.104289,46.046497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.452575,23.715036,61.699477,72.306932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557889,1.396241,0.172606,0.013924,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.212221,mpc-p,0,-126.340000,54.885000,-8.966372,-4.432279,-8.790000,-4.265000,-0.176372,-0.167279,-25.951076,-7.471226,-2.775027,-7.471226,-25.951076,-0.280000,0.460000,-31,51,-30.707820,50.634839,-30.707820,50.634839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.385261,22.169175,60.517147,67.271168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560900,1.392455,0.144160,0.015590,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.222355,mpc-p,0,-126.340000,54.885000,-9.214215,-4.502408,-9.040000,-4.335000,-0.174215,-0.167408,-24.853263,-7.959143,-2.470079,-7.959143,-24.853263,-0.330000,0.470000,-31,55,-31.453373,54.944999,-31.453373,54.944999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.643210,20.203024,59.862144,66.514683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556875,1.397282,0.178765,0.015415,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.232359,mpc-p,0,-126.340000,54.885000,-9.453699,-4.570608,-9.280000,-4.395000,-0.173699,-0.175608,-24.670294,-8.020133,-2.104141,-8.020133,-24.670294,-0.340000,0.500000,-29,53,-28.595855,53.184448,-28.595855,53.184448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.640429,18.205924,58.724679,65.266385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556993,1.395856,0.177827,0.014236,0.500154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.242207,mpc-p,0,-126.340000,54.885000,-9.684083,-4.636842,-9.520000,-4.465000,-0.164083,-0.171842,-24.914252,-8.447060,-2.409089,-8.447060,-24.914252,-0.320000,0.500000,-24,58,-24.346076,57.737996,-24.346076,57.737996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.377349,16.894806,59.535000,65.288794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556908,1.394563,0.175397,0.014087,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.252362,mpc-p,0,-126.340000,54.885000,-9.915796,-4.704317,-9.770000,-4.545000,-0.145796,-0.159317,-24.731284,-8.325081,-2.287110,-8.325081,-24.731284,-0.200000,0.530000,-35,56,-34.837874,55.796471,-34.837874,55.796471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.891089,15.965349,61.012438,65.541112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557238,1.394887,0.177941,0.014391,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.262355,mpc-p,0,-126.340000,54.885000,-10.137706,-4.770000,-10.020000,-4.615000,-0.117706,-0.155000,-24.548315,-7.349247,-2.957996,-7.349247,-24.548315,-0.260000,0.530000,-22,49,-22.113528,49.161434,-22.113528,49.161434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.786033,13.792565,59.877760,64.631651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557673,1.397645,0.180465,0.014673,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.272257,mpc-p,0,-126.340000,54.885000,-10.351363,-4.834488,-10.260000,-4.665000,-0.091363,-0.169488,-25.158211,-7.044299,-2.775027,-7.044299,-25.158211,-0.300000,0.480000,-3,50,-3.079311,50.356237,-3.079311,50.356237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.477031,12.625196,65.625635,68.989248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555330,1.392974,0.171415,0.014610,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.282355,mpc-p,0,-126.340000,54.885000,-10.562579,-4.899735,-10.520000,-4.725000,-0.042579,-0.174735,-25.097221,-7.288257,-3.018985,-7.288257,-25.097221,-0.190000,0.480000,-6,52,-5.811663,51.969647,-5.811663,51.969647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.552957,12.632047,70.294186,73.103549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558480,1.396504,0.178908,0.015274,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.292351,mpc-p,0,-126.340000,54.885000,-10.764818,-4.963914,-10.760000,-4.795000,-0.004818,-0.168914,-23.816440,-7.349247,-2.226120,-7.349247,-23.816440,-0.140000,0.480000,-15,53,-14.642909,53.193679,-14.642909,53.193679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.736048,11.722486,68.464689,68.443160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557148,1.396443,0.175834,0.013943,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.302222,mpc-p,0,-126.340000,54.885000,-10.957606,-5.026974,-10.990000,-4.855000,0.032394,-0.171974,-22.169720,-7.532216,-2.226120,-7.532216,-22.169720,-0.080000,0.490000,-29,54,-28.697105,53.690834,-28.697105,53.690834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.012981,10.267505,66.483871,66.831331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573215,1.598822,0.238655,0.022590,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.312236,mpc-p,0,-126.340000,54.885000,-11.146025,-5.090739,-11.200000,-4.915000,0.053975,-0.175739,-21.254876,-6.861330,-1.738204,-6.861330,-21.254876,-0.190000,0.500000,-16,48,-15.906172,47.601627,-15.906172,47.601627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.091591,7.994969,65.328909,67.328090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546935,1.710381,0.240976,0.027777,0.504117,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.322216,mpc-p,0,-126.340000,54.885000,-11.326402,-5.154149,-11.400000,-4.995000,0.073598,-0.159149,-20.157064,-7.593205,-2.409089,-7.593205,-20.157064,-0.200000,0.480000,-16,57,-15.687929,56.792938,-15.687929,56.792938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.801555,6.715230,71.192779,70.842685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581821,1.523545,0.224273,0.018920,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.332235,mpc-p,0,-126.340000,54.885000,-11.499918,-5.217762,-11.590000,-5.065000,0.090082,-0.152762,-19.242219,-8.081122,-2.226120,-8.081122,-19.242219,-0.190000,0.470000,-17,63,-16.948719,62.706331,-16.948719,62.706331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.896491,5.605488,67.713044,67.869793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550611,1.775206,0.256499,0.035837,0.500803,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.342213,mpc-p,0,-126.340000,54.885000,-11.665061,-5.281151,-11.770000,-5.135000,0.104939,-0.146151,-17.717479,-7.959143,-2.348100,-7.959143,-17.717479,-0.190000,0.550000,-22,55,-22.213855,55.171919,-22.213855,55.171919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.724624,4.202622,64.906427,66.530401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560054,1.596896,0.219280,0.018868,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.352234,mpc-p,0,-126.340000,54.885000,-11.823101,-5.344927,-11.930000,-5.195000,0.106899,-0.149927,-16.070760,-6.922320,-2.104141,-6.922320,-16.070760,-0.190000,0.540000,-30,47,-29.616765,46.752755,-29.616765,46.752755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.168129,2.698220,63.184038,64.726457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552459,1.588981,0.228608,0.015950,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.362292,mpc-p,0,-126.340000,54.885000,-11.973766,-5.409131,-12.090000,-5.255000,0.116234,-0.154131,-15.948781,-5.824507,-1.677214,-5.824507,-15.948781,-0.260000,0.510000,-14,40,-14.273057,40.066092,-14.273057,40.066092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.932482,0.740396,61.703685,64.497733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553364,1.401299,0.144166,0.014086,0.500206,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.372235,mpc-p,0,-126.340000,54.885000,-12.114793,-5.472854,-12.250000,-5.315000,0.135207,-0.157854,-15.765812,-6.922320,-1.982162,-6.922320,-15.765812,-0.220000,0.430000,-11,56,-11.230617,55.502538,-11.230617,55.502538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.200956,-0.040623,69.132851,67.109751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538285,1.450136,0.145351,0.014089,0.500287,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.382289,mpc-p,0,-126.340000,54.885000,-12.249342,-5.537608,-12.410000,-5.395000,0.160658,-0.142608,-15.033937,-8.081122,-1.799193,-8.081122,-15.033937,-0.180000,0.480000,-13,62,-12.890969,62.056051,-12.890969,62.056051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.757747,-0.422776,65.842587,65.248332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551462,1.390629,0.138450,0.013630,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.392361,mpc-p,0,-126.340000,54.885000,-12.375980,-5.602856,-12.540000,-5.465000,0.164020,-0.137856,-13.631176,-8.812998,-1.494245,-8.812998,-13.631176,-0.160000,0.560000,-20,61,-19.940430,60.695384,-19.940430,60.695384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.450972,-0.710266,63.805194,64.005702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558187,1.399195,0.181148,0.013783,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.402360,mpc-p,0,-126.340000,54.885000,-12.493615,-5.668057,-12.670000,-5.555000,0.176385,-0.113057,-12.045446,-8.934977,-1.860183,-8.934977,-12.045446,-0.160000,0.580000,-26,61,-25.605554,61.399531,-25.605554,61.399531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.949004,-1.214106,62.485037,64.057837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557249,1.410833,0.182570,0.015105,0.500708,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.412351,mpc-p,0,-126.340000,54.885000,-12.603134,-5.733682,-12.790000,-5.625000,0.186866,-0.108682,-11.130602,-7.288257,-0.884349,-7.288257,-11.130602,-0.210000,0.590000,-19,47,-18.680481,47.146287,-18.680481,47.146287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.862609,-2.397031,61.764757,65.252979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557992,1.398416,0.184985,0.016095,0.500477,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.422358,mpc-p,0,-126.340000,54.885000,-12.704794,-5.799915,-12.890000,-5.685000,0.185206,-0.114915,-10.459717,-6.678361,-1.433256,-6.678361,-10.459717,-0.220000,0.530000,-15,46,-15.254951,45.931724,-15.254951,45.931724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.126871,-3.140710,65.597861,65.365539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558435,1.398212,0.182299,0.013623,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.432355,mpc-p,0,-126.340000,54.885000,-12.798390,-5.866627,-12.990000,-5.745000,0.191610,-0.121627,-8.873987,-7.776174,-1.311276,-7.776174,-8.873987,-0.190000,0.470000,-25,59,-24.618582,58.832502,-24.618582,58.832502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.462859,-3.167483,65.357463,64.077822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557166,1.395702,0.182933,0.015399,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.442358,mpc-p,0,-126.340000,54.885000,-12.884121,-5.933939,-13.070000,-5.825000,0.185879,-0.108939,-7.898153,-8.447060,-0.823360,-8.447060,-7.898153,-0.200000,0.510000,-25,62,-25.482245,61.919349,-25.482245,61.919349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.927446,-3.877605,61.781020,65.225453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556690,1.406273,0.182547,0.016118,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.452359,mpc-p,0,-126.340000,54.885000,-12.962001,-6.001820,-13.140000,-5.905000,0.177999,-0.096820,-7.044299,-8.752008,-0.823360,-8.752008,-7.044299,-0.230000,0.570000,-22,60,-22.424590,59.667732,-22.424590,59.667732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.356717,-4.657889,62.360534,66.450891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557967,1.396924,0.182840,0.014156,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.462357,mpc-p,0,-126.340000,54.885000,-13.032134,-6.070281,-13.200000,-5.985000,0.167866,-0.085281,-6.190445,-8.142112,-0.701380,-8.142112,-6.190445,-0.240000,0.580000,-22,54,-21.543438,54.048645,-21.543438,54.048645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.450987,-5.035917,62.855125,65.637724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556619,1.397403,0.182924,0.015623,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.472315,mpc-p,0,-126.340000,54.885000,-13.094407,-6.139055,-13.260000,-6.055000,0.165593,-0.084055,-5.092632,-7.410237,-0.640391,-7.410237,-5.092632,-0.230000,0.570000,-25,48,-24.785150,48.084454,-24.785150,48.084454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.299794,-5.290641,61.160863,62.909323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555722,1.396764,0.181350,0.014899,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.482358,mpc-p,0,-126.340000,54.885000,-13.149693,-6.209023,-13.300000,-6.135000,0.150307,-0.074023,-4.299767,-7.593205,-1.311276,-7.593205,-4.299767,-0.240000,0.520000,-25,54,-24.698985,54.256312,-24.698985,54.256312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.533196,-5.690410,59.442784,61.570694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557758,1.394379,0.182707,0.013800,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.492360,mpc-p,0,-126.340000,54.885000,-13.197376,-6.279281,-13.340000,-6.205000,0.142624,-0.074281,-3.933829,-8.873987,-0.396432,-8.873987,-3.933829,-0.240000,0.510000,-22,65,-21.552836,65.243586,-21.552836,65.243586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.883616,-5.642501,58.907701,61.935400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555695,1.395280,0.180845,0.014594,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.502359,mpc-p,0,-126.340000,54.885000,-13.237848,-6.350082,-13.370000,-6.295000,0.132152,-0.055082,-2.531068,-9.788831,-0.823360,-9.788831,-2.531068,-0.240000,0.570000,-27,69,-27.040357,68.538567,-27.040357,68.538567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.764036,-5.230043,57.873622,62.683040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557817,1.396801,0.182029,0.015203,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.512357,mpc-p,0,-126.340000,54.885000,-13.271288,-6.421413,-13.380000,-6.375000,0.108712,-0.046413,-1.860183,-8.386070,-0.335443,-8.386070,-1.860183,-0.240000,0.630000,-28,52,-27.756928,52.057602,-27.756928,52.057602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.901788,-5.807450,56.842061,63.508445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557527,1.395356,0.180953,0.016118,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.522358,mpc-p,0,-126.340000,54.885000,-13.297889,-6.493276,-13.400000,-6.455000,0.102111,-0.038276,-1.555235,-7.044299,-0.518412,-7.044299,-1.555235,-0.260000,0.590000,-21,44,-21.323778,44.473413,-21.323778,44.473413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.597460,-6.469437,56.333372,60.716861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557683,1.396616,0.182851,0.014131,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.532284,mpc-p,0,-126.340000,54.885000,-13.317701,-6.565054,-13.410000,-6.515000,0.092299,-0.050054,-1.189297,-6.922320,-0.274453,-6.922320,-1.189297,-0.250000,0.510000,-19,49,-19.131349,48.863674,-19.131349,48.863674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.739419,-6.209403,56.152489,58.698314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557242,1.386812,0.131023,0.014247,0.500147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.542294,mpc-p,0,-126.340000,54.885000,-13.331235,-6.637856,-13.410000,-6.585000,0.078765,-0.052856,-0.335443,-8.020133,-0.274453,-8.020133,-0.335443,-0.220000,0.510000,-25,57,-24.731769,57.158770,-24.731769,57.158770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.315081,-5.814317,54.658027,57.253174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552661,1.387217,0.131158,0.014868,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.552356,mpc-p,0,-126.340000,54.885000,-13.338525,-6.711406,-13.400000,-6.675000,0.061475,-0.036406,0.274453,-9.117946,0.030495,-9.117946,0.274453,-0.220000,0.510000,-26,68,-25.501333,67.775625,-25.501333,67.775625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.538549,-5.920810,53.029432,58.187497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556223,1.395913,0.181839,0.013907,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.562360,mpc-p,0,-126.340000,54.885000,-13.339715,-6.784831,-13.390000,-6.765000,0.050285,-0.019831,1.738204,-9.422894,0.335443,-9.422894,1.738204,-0.240000,0.590000,-30,65,-30.030558,64.622495,-30.030558,64.622495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.946906,-6.126345,52.263854,60.069159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558430,1.396817,0.181971,0.014214,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.572293,mpc-p,0,-126.340000,54.885000,-13.335142,-6.857956,-13.370000,-6.845000,0.034858,-0.012956,0.945339,-8.020133,-0.152474,-8.020133,0.945339,-0.270000,0.630000,-15,50,-14.553401,50.325296,-14.553401,50.325296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.695278,-7.095407,51.116296,59.835890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555126,1.387253,0.150694,0.015211,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.582362,mpc-p,0,-126.340000,54.885000,-13.324885,-6.932244,-13.360000,-6.915000,0.035115,-0.017244,0.579401,-6.556382,-0.213464,-6.556382,0.579401,-0.240000,0.580000,-7,42,-6.711786,41.790924,-6.711786,41.790924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.888863,-6.385775,51.031690,56.021681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557148,1.395882,0.179345,0.014105,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.592370,mpc-p,0,-126.340000,54.885000,-13.309317,-7.006159,-13.340000,-6.965000,0.030683,-0.041159,0.701380,-5.153621,-0.091484,-5.153621,0.701380,-0.160000,0.470000,-10,38,-10.485935,37.744947,-10.485935,37.744947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.977478,-5.664317,51.125244,54.787656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557882,1.396358,0.179500,0.014378,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.602357,mpc-p,0,-126.340000,54.885000,-13.288680,-7.079901,-13.320000,-7.025000,0.031320,-0.054901,2.104141,-6.190445,0.823360,-6.190445,2.104141,-0.120000,0.420000,-22,49,-22.319223,49.349070,-22.319223,49.349070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.314535,-5.488177,50.442100,51.518726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555715,1.398193,0.165303,0.014026,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.612355,mpc-p,0,-126.340000,54.885000,-13.263157,-7.153611,-13.290000,-7.085000,0.026843,-0.068611,2.897006,-7.898153,0.823360,-7.898153,2.897006,-0.150000,0.440000,-22,61,-21.856220,61.298136,-21.856220,61.298136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.450323,-6.327096,47.913151,52.907965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555965,1.397540,0.182315,0.015552,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.622356,mpc-p,0,-126.340000,54.885000,-13.232998,-7.227135,-13.260000,-7.165000,0.027002,-0.062135,2.957996,-7.898153,0.213464,-7.898153,2.957996,-0.190000,0.510000,-12,57,-12.000877,56.810698,-12.000877,56.810698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.552728,-7.300101,47.745252,55.357610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555695,1.396988,0.182440,0.015181,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.632359,mpc-p,0,-126.340000,54.885000,-13.198451,-7.300353,-13.230000,-7.235000,0.031549,-0.065353,2.653048,-7.227268,0.518412,-7.227268,2.653048,-0.180000,0.550000,-4,47,-3.629277,47.463119,-3.629277,47.463119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.958545,-6.681969,46.782739,51.910437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555738,1.397381,0.167902,0.013748,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.642290,mpc-p,0,-126.340000,54.885000,-13.160053,-7.372623,-13.190000,-7.305000,0.029947,-0.067623,2.897006,-5.885497,-0.152474,-5.885497,2.897006,-0.120000,0.520000,-7,39,-6.688447,38.710792,-6.688447,38.710792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.277236,-5.312975,44.766102,49.088944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554420,1.388704,0.145727,0.014740,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.652367,mpc-p,0,-126.340000,54.885000,-13.117161,-7.445404,-13.160000,-7.355000,0.042839,-0.090404,2.592058,-5.153621,0.335443,-5.153621,2.592058,-0.100000,0.470000,0,35,-0.478853,35.445149,-0.478853,35.445149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.028638,-4.717607,42.356972,44.075501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566090,1.669363,0.212141,0.030323,0.504652,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.662209,mpc-p,0,-126.340000,54.885000,-13.071684,-7.515835,-13.120000,-7.405000,0.048316,-0.110835,3.628881,-5.824507,0.274453,-5.824507,3.628881,-0.060000,0.400000,-9,46,-9.071249,45.643232,-9.071249,45.643232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.317457,-3.486456,43.034220,46.320175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548702,1.415455,0.186533,0.018465,0.500625,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.672212,mpc-p,0,-126.340000,54.885000,-13.022062,-7.586641,-13.080000,-7.465000,0.057938,-0.121641,4.482736,-6.434403,0.884349,-6.434403,4.482736,-0.060000,0.410000,-13,50,-12.732060,50.088382,-12.732060,50.088382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.564787,-3.573577,41.569443,43.731352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573390,1.665340,0.204576,0.020980,0.500258,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.682208,mpc-p,0,-126.340000,54.885000,-12.969291,-7.656470,-13.030000,-7.525000,0.060709,-0.131470,4.726694,-6.922320,0.640391,-6.922320,4.726694,-0.080000,0.460000,-9,50,-9.085964,50.005208,-9.085964,50.005208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.859895,-3.979545,40.378390,43.704778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548579,1.690807,0.206222,0.027225,0.501082,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.692217,mpc-p,0,-126.340000,54.885000,-12.913483,-7.725342,-12.980000,-7.595000,0.066517,-0.130342,4.177788,-6.617372,0.091484,-6.617372,4.177788,-0.100000,0.480000,3,47,2.741297,47.094790,2.741297,47.094790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.657325,-3.781648,40.199402,43.388939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572604,1.570021,0.226498,0.018466,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.702237,mpc-p,0,-126.340000,54.885000,-12.854858,-7.793104,-12.930000,-7.645000,0.075142,-0.148104,3.994819,-5.092632,0.335443,-5.092632,3.994819,-0.080000,0.500000,8,32,7.644441,32.143630,7.644441,32.143630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.799912,-2.821964,43.192767,46.130126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550249,1.648813,0.207958,0.017043,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.712284,mpc-p,0,-126.340000,54.885000,-12.793538,-7.859706,-12.880000,-7.695000,0.086462,-0.164706,4.360757,-4.482736,0.213464,-4.482736,4.360757,-0.050000,0.420000,6,33,5.594106,33.385501,5.594106,33.385501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.842321,-1.558507,44.235097,48.440463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559567,1.449909,0.151618,0.018575,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.722293,mpc-p,0,-126.340000,54.885000,-12.730123,-7.924588,-12.840000,-7.745000,0.109877,-0.179588,4.421746,-5.885497,0.213464,-5.885497,4.421746,-0.030000,0.360000,6,50,6.494446,50.382660,6.494446,50.382660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.624923,-0.568720,42.819937,46.282110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553140,1.446536,0.139862,0.015983,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.732287,mpc-p,0,-126.340000,54.885000,-12.664687,-7.987769,-12.780000,-7.805000,0.115313,-0.182769,4.665705,-6.678361,0.396432,-6.678361,4.665705,-0.010000,0.410000,4,54,3.960978,54.397161,3.960978,54.397161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.592469,-0.318600,43.480181,44.312548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551211,1.388547,0.133497,0.012475,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.742280,mpc-p,0,-126.340000,54.885000,-12.597338,-8.049194,-12.730000,-7.865000,0.132662,-0.184194,5.763517,-5.824507,0.640391,-5.824507,5.763517,-0.010000,0.480000,-2,43,-2.307574,42.830962,-2.307574,42.830962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.135511,-0.592466,42.775125,43.664284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553966,1.388853,0.144779,0.012586,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.752358,mpc-p,0,-126.340000,54.885000,-12.527659,-8.109220,-12.670000,-7.915000,0.142341,-0.194220,5.946486,-4.970653,0.579401,-4.970653,5.946486,-0.010000,0.480000,-2,36,-1.860791,36.368165,-1.860791,36.368165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.980856,-0.630657,42.033647,41.874799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557852,1.400640,0.184181,0.014667,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.762292,mpc-p,0,-126.340000,54.885000,-12.457418,-8.166362,-12.600000,-7.955000,0.142582,-0.211362,5.458569,-3.262944,1.860183,-3.262944,5.458569,-0.010000,0.420000,4,28,4.466837,28.186231,4.466837,28.186231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.594313,-0.274111,42.783252,44.351928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551916,1.388503,0.145593,0.014458,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.772306,mpc-p,0,-126.340000,54.885000,-12.385209,-8.221778,-12.530000,-7.995000,0.144791,-0.226778,6.312424,-4.909663,0.762370,-4.909663,6.312424,-0.010000,0.350000,-1,48,-0.942468,47.988928,-0.942468,47.988928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.644568,1.240993,45.172562,50.266369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557899,1.403101,0.181881,0.016047,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.782370,mpc-p,0,-126.340000,54.885000,-12.311375,-8.275117,-12.460000,-8.045000,0.148625,-0.230117,7.288257,-6.007476,1.067318,-6.007476,7.288257,-0.010000,0.390000,-9,56,-8.535836,55.871982,-8.535836,55.871982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.047073,2.052657,44.557924,46.565107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558481,1.400121,0.182392,0.015247,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.792283,mpc-p,0,-126.340000,54.885000,-12.237547,-8.325205,-12.390000,-8.095000,0.152453,-0.230205,6.800341,-5.458569,0.823360,-5.458569,6.800341,-0.010000,0.470000,-3,47,-3.467963,46.959607,-3.467963,46.959607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.851949,1.937199,43.061770,45.721224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558687,1.389523,0.144047,0.015446,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.802360,mpc-p,0,-126.340000,54.885000,-12.161503,-8.373490,-12.310000,-8.145000,0.148497,-0.228490,6.678361,-4.726694,1.372266,-4.726694,6.678361,-0.030000,0.490000,2,41,2.105719,41.231487,2.105719,41.231487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.365520,2.975211,45.490393,48.549218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560333,1.401085,0.183976,0.015403,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.812365,mpc-p,0,-126.340000,54.885000,-12.085139,-8.418656,-12.240000,-8.185000,0.154861,-0.233656,6.556382,-3.628881,1.372266,-3.628881,6.556382,-0.030000,0.460000,6,37,6.337745,36.587618,6.337745,36.587618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.308663,4.464942,48.218749,51.411124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557524,1.399052,0.186263,0.015540,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.822360,mpc-p,0,-126.340000,54.885000,-12.008079,-8.460890,-12.180000,-8.205000,0.171921,-0.255890,6.007476,-2.165131,0.884349,-2.165131,6.007476,-0.020000,0.410000,14,30,13.653302,29.608150,13.653302,29.608150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.531921,5.603006,48.678222,52.365188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555944,1.397416,0.178553,0.013999,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.832354,mpc-p,0,-126.340000,54.885000,-11.930358,-8.500095,-12.100000,-8.235000,0.169642,-0.265095,6.678361,-3.445913,0.823360,-3.445913,6.678361,-0.010000,0.360000,8,46,7.832329,45.929058,7.832329,45.929058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.636963,7.303553,51.603390,56.160835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556145,1.396950,0.183093,0.014629,0.500149,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.842289,mpc-p,0,-126.340000,54.885000,-11.852515,-8.535938,-12.030000,-8.265000,0.177485,-0.270938,7.044299,-4.421746,1.067318,-4.421746,7.044299,0.030000,0.390000,0,54,0.083079,54.051916,0.083079,54.051916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.414285,8.229571,46.661301,51.022847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551979,1.388133,0.138777,0.014209,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.852416,mpc-p,0,-126.340000,54.885000,-11.772628,-8.569137,-11.960000,-8.315000,0.187372,-0.254137,6.800341,-4.604715,1.250287,-4.604715,6.800341,0.030000,0.460000,3,54,2.603491,54.155123,2.603491,54.155123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.100159,8.639779,44.539530,48.346716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566474,1.399026,0.179745,0.014111,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.862361,mpc-p,0,-126.340000,54.885000,-11.693702,-8.598339,-11.870000,-8.345000,0.176298,-0.253339,7.593205,-3.567892,0.884349,-3.567892,7.593205,0.010000,0.510000,-1,44,-1.336147,44.001898,-1.336147,44.001898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.826039,9.441839,47.805361,51.289947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558361,1.399155,0.181597,0.015034,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.872353,mpc-p,0,-126.340000,54.885000,-11.613977,-8.624163,-11.790000,-8.365000,0.176023,-0.259163,8.020133,-1.189297,1.433256,-1.189297,8.020133,0.000000,0.500000,-2,28,-2.479858,27.517293,-2.479858,27.517293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.044753,10.216913,48.184116,52.356918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556224,1.399818,0.175827,0.015198,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.882292,mpc-p,0,-126.340000,54.885000,-11.534272,-8.646246,-11.700000,-8.375000,0.165728,-0.271246,8.081122,-0.640391,0.945339,-0.640391,8.081122,0.000000,0.400000,-3,33,-2.867813,33.414970,-2.867813,33.414970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.498772,11.561188,50.451516,56.117227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550186,1.390373,0.141021,0.013386,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.892289,mpc-p,0,-126.340000,54.885000,-11.453721,-8.664721,-11.620000,-8.395000,0.166279,-0.269721,8.020133,-1.982162,1.372266,-1.982162,8.020133,-0.010000,0.350000,-1,53,-0.555283,52.533947,-0.555283,52.533947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.827984,13.166202,50.972686,56.722669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567303,1.389308,0.132418,0.013799,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.902395,mpc-p,0,-126.340000,54.885000,-11.371909,-8.679487,-11.530000,-8.415000,0.158091,-0.264487,8.264091,-3.201954,1.372266,-3.201954,8.264091,-0.020000,0.430000,-1,60,-1.446037,59.829996,-1.446037,59.829996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.554693,14.274338,51.972259,56.245607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571364,1.400013,0.179637,0.014347,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.912354,mpc-p,0,-126.340000,54.885000,-11.290892,-8.690099,-11.440000,-8.435000,0.149108,-0.255099,8.203101,-2.592058,1.067318,-2.592058,8.203101,-0.020000,0.520000,-1,51,-0.666973,51.174938,-0.666973,51.174938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.228256,15.022513,53.029796,56.666522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557836,1.398015,0.182243,0.014696,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.922359,mpc-p,0,-126.340000,54.885000,-11.209092,-8.696731,-11.350000,-8.455000,0.140908,-0.241731,8.203101,-0.579401,1.189297,-0.579401,8.203101,-0.010000,0.530000,-1,38,-0.706655,38.002013,-0.706655,38.002013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.529611,16.160102,54.778723,59.089332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556174,1.398113,0.179132,0.013741,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.932290,mpc-p,0,-126.340000,54.885000,-11.127461,-8.699242,-11.260000,-8.445000,0.132539,-0.254242,8.020133,0.518412,1.372266,0.518412,8.020133,-0.030000,0.470000,4,36,4.371286,36.129891,4.371286,36.129891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.448016,17.688422,56.126261,61.925112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555817,1.389918,0.137314,0.013730,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.942376,mpc-p,0,-126.340000,54.885000,-11.044073,-8.697565,-11.180000,-8.435000,0.135927,-0.262565,8.203101,0.884349,1.250287,0.884349,8.203101,-0.030000,0.410000,5,41,4.961302,41.354020,4.961302,41.354020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.558025,19.101232,57.323926,63.530701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569473,1.400504,0.180528,0.014875,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.952362,mpc-p,0,-126.340000,54.885000,-10.960987,-8.691642,-11.090000,-8.425000,0.129013,-0.266642,8.325081,-0.152474,1.433256,-0.152474,8.325081,-0.010000,0.410000,1,53,1.384882,53.303342,1.384882,53.303342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.451109,20.171594,56.039567,62.147993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555976,1.400859,0.182783,0.014344,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.962361,mpc-p,0,-126.340000,54.885000,-10.877191,-8.681403,-11.010000,-8.425000,0.132809,-0.256403,7.959143,-1.250287,1.738204,-1.250287,7.959143,-0.010000,0.460000,5,63,4.811916,63.064986,4.811916,63.064986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.917981,20.631908,53.818791,59.156555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556283,1.402857,0.182765,0.014995,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.972354,mpc-p,0,-126.340000,54.885000,-10.792784,-8.666815,-10.920000,-8.425000,0.127216,-0.241815,8.020133,0.274453,1.311276,0.274453,8.020133,0.000000,0.540000,4,49,4.139600,49.065991,4.139600,49.065991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.518220,20.540276,55.034259,59.561140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557878,1.404171,0.180265,0.014693,0.500149,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.982363,mpc-p,0,-126.340000,54.885000,-10.707504,-8.647800,-10.840000,-8.415000,0.132496,-0.232800,7.593205,1.799193,1.311276,1.799193,7.593205,0.000000,0.530000,10,42,9.792401,41.619295,9.792401,41.619295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.831350,21.063836,56.265557,62.672510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557051,1.398884,0.180429,0.014253,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.992289,mpc-p,0,-126.340000,54.885000,-10.622116,-8.624557,-10.750000,-8.385000,0.127884,-0.239557,7.715185,3.079975,1.189297,3.079975,7.715185,0.020000,0.480000,8,39,7.912332,38.606482,7.912332,38.606482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.775514,21.757644,57.581179,65.060449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550883,1.389133,0.145121,0.014856,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.002354,mpc-p,0,-126.340000,54.885000,-10.534603,-8.596507,-10.670000,-8.355000,0.135397,-0.241507,7.654195,2.714037,1.311276,2.714037,7.654195,0.030000,0.430000,8,50,8.413605,49.940817,8.413605,49.940817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.752982,22.076082,55.643144,63.944264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557088,1.826500,0.245149,0.039142,0.542487,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.012235,mpc-p,0,-126.340000,54.885000,-10.447681,-8.564566,-10.580000,-8.325000,0.132319,-0.239566,8.569039,1.616224,1.128308,1.616224,8.569039,0.050000,0.450000,-2,62,-2.015673,61.682545,-2.015673,61.682545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.266169,21.997992,53.717144,60.934513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552447,1.425029,0.197927,0.019511,0.500683,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.022237,mpc-p,0,-126.340000,54.885000,-10.358574,-8.527788,-10.480000,-8.305000,0.121426,-0.222788,8.447060,2.226120,1.494245,2.226120,8.447060,0.030000,0.530000,0,56,0.118940,55.921287,0.118940,55.921287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.472250,20.732036,49.620376,56.047274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561426,1.645412,0.224916,0.028501,0.500542,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.032235,mpc-p,0,-126.340000,54.885000,-10.268268,-8.486560,-10.390000,-8.285000,0.121732,-0.201560,8.995966,2.592058,1.250287,2.592058,8.995966,0.000000,0.560000,1,56,0.695225,55.857182,0.695225,55.857182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.697912,20.582469,51.902262,58.327471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547705,1.480174,0.184169,0.025823,0.500439,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.042242,mpc-p,0,-126.340000,54.885000,-10.176527,-8.440840,-10.300000,-8.255000,0.123473,-0.185840,7.837164,3.628881,1.372266,3.628881,7.837164,-0.010000,0.560000,14,53,13.966844,53.073094,13.966844,53.073094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.134731,20.398601,52.173703,58.628557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564328,1.693190,0.200280,0.025640,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.052208,mpc-p,0,-126.340000,54.885000,-10.083707,-8.390909,-10.210000,-8.215000,0.126293,-0.175909,8.081122,3.994819,0.884349,3.994819,8.081122,0.010000,0.550000,13,56,12.739229,55.671510,12.739229,55.671510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.785994,20.748982,56.794310,64.111816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548132,1.426340,0.196139,0.017690,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.062212,mpc-p,0,-126.340000,54.885000,-9.988942,-8.336402,-10.120000,-8.155000,0.131058,-0.181402,8.508050,4.787684,1.433256,4.787684,8.508050,0.080000,0.550000,2,53,2.079725,52.779619,2.079725,52.779619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.723472,20.210744,54.540276,62.578788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551018,1.413258,0.181762,0.014027,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.072229,mpc-p,0,-126.340000,54.885000,-9.892339,-8.277469,-10.020000,-8.105000,0.127661,-0.172469,9.300914,4.848673,1.372266,4.848673,9.300914,0.030000,0.550000,1,57,1.116095,57.091893,1.116095,57.091893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.337506,19.147711,49.983549,59.023321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560694,1.398423,0.142295,0.014667,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.082285,mpc-p,0,-126.340000,54.885000,-9.793504,-8.213978,-9.920000,-8.045000,0.126496,-0.168978,8.995966,5.031642,1.982162,5.031642,8.995966,0.020000,0.560000,6,59,5.884943,59.365675,5.884943,59.365675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.155415,18.177663,49.316293,57.863302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554604,1.394641,0.127929,0.012761,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.092273,mpc-p,0,-126.340000,54.885000,-9.693381,-8.146691,-9.810000,-7.995000,0.116619,-0.151691,9.727842,5.092632,1.555235,5.092632,9.727842,0.040000,0.570000,-2,63,-1.802793,63.376849,-1.802793,63.376849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.073172,17.706159,51.434804,59.714147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556109,1.392471,0.136908,0.012964,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.102357,mpc-p,0,-126.340000,54.885000,-9.590196,-8.074565,-9.700000,-7.935000,0.109804,-0.139565,10.337738,6.007476,1.372266,6.007476,10.337738,-0.020000,0.600000,1,59,1.209794,58.523040,1.209794,58.523040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.170993,16.290299,49.367839,57.414585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559479,1.407055,0.170598,0.015434,0.500157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.112358,mpc-p,0,-126.340000,54.885000,-9.485659,-7.998959,-9.600000,-7.865000,0.114341,-0.133959,10.276748,5.946486,1.555235,5.946486,10.276748,-0.020000,0.600000,4,63,4.431064,63.045195,4.431064,63.045195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.236499,15.675844,51.152262,59.675235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559961,1.402163,0.170001,0.014818,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.122358,mpc-p,0,-126.340000,54.885000,-9.378802,-7.919385,-9.490000,-7.805000,0.111198,-0.114385,10.459717,7.776174,2.043152,7.776174,10.459717,-0.020000,0.600000,6,54,5.701040,54.037123,5.701040,54.037123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.623685,14.388787,51.440734,59.504808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558905,1.399919,0.182547,0.014698,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.132363,mpc-p,0,-126.340000,54.885000,-9.269476,-7.835919,-9.370000,-7.725000,0.100524,-0.110919,10.886644,7.593205,1.677214,7.593205,10.886644,-0.040000,0.570000,6,62,6.104347,61.742202,6.104347,61.742202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.944115,13.702297,52.395952,61.866616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559548,1.400816,0.170077,0.014454,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.142355,mpc-p,0,-126.340000,54.885000,-9.157756,-7.748817,-9.260000,-7.645000,0.102244,-0.103817,10.947634,7.288257,2.470079,7.288257,10.947634,-0.040000,0.580000,8,68,7.915539,67.943373,7.915539,67.943373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.590254,12.582846,51.549836,59.796114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558492,1.399840,0.181343,0.014139,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.152358,mpc-p,0,-126.340000,54.885000,-9.043273,-7.657997,-9.130000,-7.575000,0.086727,-0.082997,12.045446,7.227268,2.104141,7.227268,12.045446,-0.020000,0.630000,-3,69,-3.009635,69.393017,-3.009635,69.393017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.719073,11.298533,51.741276,59.018662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558052,1.400186,0.184489,0.014780,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.162358,mpc-p,0,-126.340000,54.885000,-8.926092,-7.563716,-9.010000,-7.505000,0.083908,-0.058716,13.021280,7.410237,2.531068,7.410237,13.021280,-0.020000,0.650000,-10,72,-10.157586,71.689458,-10.157586,71.689458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.426060,9.717582,50.689147,56.589557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559706,1.400848,0.183293,0.014513,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.172357,mpc-p,0,-126.340000,54.885000,-8.806087,-7.466089,-8.870000,-7.415000,0.063913,-0.051089,13.204249,8.325081,2.165131,8.325081,13.204249,-0.050000,0.690000,-7,65,-7.284278,64.845664,-7.284278,64.845664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.900930,7.617381,48.579219,55.755387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559100,1.401837,0.181989,0.013105,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.182234,mpc-p,0,-126.340000,54.885000,-8.684703,-7.366520,-8.730000,-7.325000,0.045297,-0.041520,13.082270,9.483883,1.982162,9.483883,13.082270,-0.080000,0.670000,0,61,-0.119252,60.980312,-0.119252,60.980312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.568913,6.071103,48.340070,54.820720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536282,1.390296,0.138663,0.014993,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.192291,mpc-p,0,-126.340000,54.885000,-8.558121,-7.262089,-8.600000,-7.235000,0.041879,-0.027089,12.899301,9.727842,1.555235,9.727842,12.899301,-0.070000,0.630000,4,67,4.290934,66.722545,4.290934,66.722545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.536309,5.272724,50.166263,56.504966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551554,1.389721,0.127859,0.015985,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.202363,mpc-p,0,-126.340000,54.885000,-8.428276,-7.154598,-8.460000,-7.135000,0.031724,-0.019598,13.143259,8.630029,1.677214,8.630029,13.143259,-0.030000,0.640000,0,78,-0.336673,78.264296,-0.336673,78.264296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.865173,4.610532,50.034048,56.147983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558589,1.399197,0.178873,0.014938,0.500147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.212362,mpc-p,0,-126.340000,54.885000,-8.296253,-7.045168,-8.330000,-7.055000,0.033747,0.009832,12.350394,7.410237,1.799193,7.410237,12.350394,-0.040000,0.690000,10,90,10.092611,89.634301,10.092611,89.634301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.980128,3.276925,48.431015,56.015798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556430,1.395953,0.190844,0.014017,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.222357,mpc-p,0,-126.340000,54.885000,-8.161141,-6.933263,-8.190000,-6.955000,0.028859,0.021737,13.082270,9.422894,1.982162,9.422894,13.082270,-0.030000,0.780000,7,69,6.618291,68.999865,6.618291,68.999865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.744306,1.543896,51.696371,59.922821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555848,1.401782,0.189832,0.014749,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.232364,mpc-p,0,-126.340000,54.885000,-8.022690,-6.818890,-8.060000,-6.855000,0.037310,0.036110,12.350394,11.801488,1.738204,11.801488,12.350394,0.010000,0.740000,12,56,11.865214,55.997907,11.865214,55.997907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.657826,-0.019795,56.688037,63.299229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557507,1.396293,0.180173,0.014704,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.242363,mpc-p,0,-126.340000,54.885000,-7.881171,-6.702487,-7.920000,-6.745000,0.038829,0.042513,12.899301,11.374561,2.470079,11.374561,12.899301,0.030000,0.640000,8,71,7.779270,70.537679,7.779270,70.537679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.926261,-0.803918,59.424178,65.502955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555884,1.396031,0.178447,0.013521,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.252358,mpc-p,0,-126.340000,54.885000,-7.736491,-6.584181,-7.790000,-6.645000,0.053509,0.060819,14.485031,9.361904,1.677214,9.361904,14.485031,0.050000,0.640000,-6,91,-6.034594,91.230686,-6.034594,91.230686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.138445,-2.663491,58.801010,65.042224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555559,1.396574,0.192559,0.014433,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.262355,mpc-p,0,-126.340000,54.885000,-7.588608,-6.464142,-7.630000,-6.555000,0.041392,0.090858,14.850968,8.264091,2.165131,8.264091,14.850968,0.010000,0.750000,-5,96,-4.514146,96.142187,-4.514146,96.142187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.833373,-5.422879,56.846220,66.776297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557892,1.407987,0.206240,0.017154,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.272293,mpc-p,0,-126.340000,54.885000,-7.438431,-6.343294,-7.480000,-6.465000,0.041569,0.121706,15.277895,9.788831,2.348100,9.788831,15.277895,-0.020000,0.860000,-1,79,-0.938891,78.547090,-0.938891,78.547090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.496666,-8.071844,59.020299,69.277121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551614,1.391944,0.179109,0.016511,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.282358,mpc-p,0,-126.340000,54.885000,-7.283162,-6.219591,-7.320000,-6.355000,0.036838,0.135409,14.911958,12.106436,2.348100,12.106436,14.911958,-0.030000,0.830000,8,64,7.522577,64.292327,7.522577,64.292327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.576712,-10.008251,61.339823,70.183611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559657,1.397655,0.181723,0.015439,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.292289,mpc-p,0,-126.340000,54.885000,-7.126888,-6.096469,-7.160000,-6.235000,0.033112,0.138531,15.155916,12.838311,2.287110,12.838311,15.155916,-0.040000,0.750000,11,66,10.860422,66.479329,10.860422,66.479329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.742614,-11.407639,61.715669,70.310573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551202,1.389925,0.139404,0.013745,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.302360,mpc-p,0,-126.340000,54.885000,-6.965337,-5.970744,-7.000000,-6.115000,0.034663,0.144256,15.399875,11.618519,1.677214,11.618519,15.399875,0.020000,0.720000,4,81,3.985946,80.946618,3.985946,80.946618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.417067,-13.281410,61.674862,70.586997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557289,1.399099,0.177897,0.014035,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.312362,mpc-p,0,-126.340000,54.885000,-6.801907,-5.845247,-6.840000,-6.005000,0.038093,0.159753,16.314719,10.154769,2.043152,10.154769,16.314719,0.020000,0.720000,-2,96,-2.423579,96.135540,-2.423579,96.135540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.264867,-16.094640,61.385909,71.795315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555733,1.398124,0.192477,0.015279,0.500145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.322357,mpc-p,0,-126.340000,54.885000,-6.635713,-5.719444,-6.670000,-5.895000,0.034287,0.175556,17.046594,9.666852,1.982162,9.666852,17.046594,0.010000,0.860000,-6,90,-6.299562,90.447854,-6.299562,90.447854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.250838,-19.170595,60.112815,72.798236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556654,1.397063,0.203093,0.014904,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.332352,mpc-p,0,-126.340000,54.885000,-6.466731,-5.593469,-6.490000,-5.775000,0.023269,0.181531,16.741646,12.472374,2.287110,12.472374,16.741646,-0.020000,0.910000,2,64,2.256855,64.225475,2.256855,64.225475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.461789,-22.623367,60.958195,74.423945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555573,1.396613,0.190689,0.014130,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.342358,mpc-p,0,-126.340000,54.885000,-6.294886,-5.467418,-6.320000,-5.635000,0.025114,0.167582,15.826802,14.789979,1.616224,14.789979,15.826802,-0.030000,0.760000,16,57,16.316347,57.265675,16.316347,57.265675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.058469,-25.029603,62.309618,74.577891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556089,1.399239,0.181280,0.015933,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.352358,mpc-p,0,-126.340000,54.885000,-6.120611,-5.341748,-6.150000,-5.485000,0.029389,0.143252,16.131750,14.667999,1.860183,14.667999,16.131750,0.000000,0.640000,14,67,14.429290,66.931868,14.429290,66.931868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.871476,-26.808062,62.239445,73.868944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557432,1.397667,0.179644,0.014629,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.362235,mpc-p,0,-126.340000,54.885000,-5.946108,-5.218135,-5.980000,-5.345000,0.033892,0.126865,16.436698,12.716332,1.738204,12.716332,16.436698,0.060000,0.640000,6,82,5.563744,81.894540,5.563744,81.894540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.865974,-29.275423,61.691324,73.835759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584589,1.493319,0.222955,0.019608,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.372237,mpc-p,0,-126.340000,54.885000,-5.767189,-5.093735,-5.810000,-5.215000,0.042811,0.121265,17.412531,12.228415,2.592058,12.228415,17.412531,0.060000,0.710000,-2,79,-1.583651,79.356913,-1.583651,79.356913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.270666,-31.983035,59.037190,72.482026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546039,1.711548,0.253648,0.028325,0.501688,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.382452,mpc-p,0,-126.340000,54.885000,-5.582307,-4.967709,-5.620000,-5.085000,0.037693,0.117291,17.717479,12.777322,2.592058,12.777322,17.717479,0.020000,0.760000,2,69,1.631194,69.138889,1.631194,69.138889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.902665,-34.241911,54.352496,68.489392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577578,1.619825,0.199563,0.019238,0.500546,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.392243,mpc-p,0,-126.340000,54.885000,-5.403268,-4.848132,-5.450000,-4.955000,0.046732,0.106868,17.412531,13.509197,2.043152,13.509197,17.412531,0.000000,0.720000,10,64,10.142208,64.408639,10.142208,64.408639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.330883,-35.706844,50.625227,63.540600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550679,1.804392,0.257855,0.034126,0.501279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.402213,mpc-p,0,-126.340000,54.885000,-5.219298,-4.727815,-5.270000,-4.825000,0.050702,0.097185,16.802635,13.448207,1.616224,13.448207,16.802635,0.010000,0.680000,17,66,17.283907,66.074028,17.283907,66.074028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.370813,-36.344631,48.237876,59.620073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557888,1.488520,0.210792,0.019699,0.500631,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.412204,mpc-p,0,-126.340000,54.885000,-5.033452,-4.608923,-5.080000,-4.695000,0.046548,0.086077,16.863625,12.533363,1.494245,12.533363,16.863625,0.070000,0.650000,11,73,10.726716,73.418003,10.726716,73.418003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.610752,-36.540014,48.399832,58.226754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536978,1.415563,0.182957,0.012636,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.422230,mpc-p,0,-126.340000,54.885000,-4.845695,-4.491538,-4.900000,-4.575000,0.054305,0.083462,17.717479,12.106436,2.409089,12.106436,17.717479,0.090000,0.690000,2,71,1.920589,71.292135,1.920589,71.292135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.652758,-37.426035,46.250515,57.745455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551676,1.397150,0.153115,0.012302,0.500265,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.432340,mpc-p,0,-126.340000,54.885000,-4.655330,-4.375349,-4.720000,-4.455000,0.064670,0.079651,18.144407,11.984457,2.531068,11.984457,18.144407,0.060000,0.680000,3,71,3.269772,70.597672,3.269772,70.597672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.970348,-38.352569,41.751816,54.449777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554720,1.446813,0.157946,0.019886,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.442366,mpc-p,0,-126.340000,54.885000,-4.465763,-4.262507,-4.540000,-4.335000,0.074237,0.072493,17.595500,12.350394,2.104141,12.350394,17.595500,0.010000,0.690000,17,64,16.539356,63.805755,16.539356,63.805755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.906580,-39.215498,38.579893,50.966913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563026,1.402351,0.181860,0.013016,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.452364,mpc-p,0,-126.340000,54.885000,-4.276221,-4.152563,-4.350000,-4.225000,0.073779,0.072437,16.863625,11.984457,1.738204,11.984457,16.863625,0.050000,0.660000,20,66,19.739440,66.410178,19.739440,66.410178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.132583,-38.795675,40.957937,49.631947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558124,1.402285,0.181177,0.012690,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.462356,mpc-p,0,-126.340000,54.885000,-4.086521,-4.045452,-4.180000,-4.115000,0.093479,0.069548,16.253729,11.252582,0.884349,11.252582,16.253729,0.090000,0.650000,22,70,22.181814,70.257224,22.181814,70.257224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.918535,-38.715225,42.094238,50.753169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560164,1.401634,0.181405,0.012867,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.472357,mpc-p,0,-126.340000,54.885000,-3.896690,-3.941237,-4.010000,-4.005000,0.113310,0.063763,16.924615,10.642686,1.616224,10.642686,16.924615,0.130000,0.660000,13,71,13.040305,70.668967,13.040305,70.668967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.189066,-38.655026,43.877199,52.081928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559208,1.402303,0.183016,0.014082,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.482356,mpc-p,0,-126.340000,54.885000,-3.707209,-3.840225,-3.830000,-3.905000,0.122791,0.064775,16.497687,9.422894,1.006328,9.422894,16.497687,0.130000,0.670000,16,77,15.966080,76.693912,15.966080,76.693912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.041341,-38.862184,39.531478,49.300660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558000,1.406022,0.185319,0.013632,0.500427,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.492360,mpc-p,0,-126.340000,54.885000,-3.518214,-3.742527,-3.660000,-3.805000,0.141786,0.062473,16.558677,9.300914,1.189297,9.300914,16.558677,0.120000,0.710000,18,71,18.019136,70.723836,18.019136,70.723836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.125439,-39.055337,38.618892,48.180189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557661,1.404187,0.182710,0.015170,0.500313,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.502355,mpc-p,0,-126.340000,54.885000,-3.330277,-3.648466,-3.490000,-3.695000,0.159723,0.046534,16.924615,10.337738,1.799193,10.337738,16.924615,0.130000,0.710000,15,57,15.011871,56.808604,15.011871,56.808604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.626582,-39.136468,40.238492,48.600871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558915,1.406873,0.184098,0.015390,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.512360,mpc-p,0,-126.340000,54.885000,-3.143354,-3.558043,-3.310000,-3.585000,0.166646,0.026957,16.802635,11.313571,1.555235,11.313571,16.802635,0.160000,0.630000,12,50,11.922552,49.959910,11.922552,49.959910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.503775,-39.251380,41.718516,49.328209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559263,1.404285,0.184467,0.016046,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.522371,mpc-p,0,-126.340000,54.885000,-2.957817,-3.471464,-3.130000,-3.495000,0.172183,0.023536,17.961438,9.178935,1.006328,9.178935,17.961438,0.110000,0.510000,7,74,6.588715,73.809665,6.588715,73.809665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.149938,-39.190557,42.750541,50.034110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558693,1.403283,0.183715,0.014837,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.532359,mpc-p,0,-126.340000,54.885000,-2.774509,-3.389128,-2.950000,-3.405000,0.175491,0.015872,18.205396,6.617372,1.860183,6.617372,18.205396,0.100000,0.600000,3,83,3.275921,83.277663,3.275921,83.277663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.608206,-39.880243,38.772066,50.428751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558061,1.403915,0.183582,0.014956,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.542360,mpc-p,0,-126.340000,54.885000,-2.593087,-3.310884,-2.770000,-3.345000,0.176913,0.034116,18.815292,5.763517,1.250287,5.763517,18.815292,0.060000,0.700000,1,79,1.370532,79.443019,1.370532,79.443019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.368580,-40.802667,35.874403,49.284676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558951,1.402417,0.192737,0.012344,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.552357,mpc-p,0,-126.340000,54.885000,-2.414177,-3.237012,-2.570000,-3.275000,0.155823,0.037988,18.266386,7.898153,1.067318,7.898153,18.266386,0.040000,0.740000,6,55,6.132603,54.736741,6.132603,54.736741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.059778,-41.884400,34.070149,47.662333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557398,1.404122,0.182898,0.014811,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.562354,mpc-p,0,-126.340000,54.885000,-2.238012,-3.167605,-2.390000,-3.205000,0.151988,0.037395,17.839459,8.081122,1.311276,8.081122,17.839459,0.030000,0.640000,10,57,10.332567,56.814097,10.332567,56.814097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.451953,-41.528106,37.769995,46.163765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557411,1.403072,0.181815,0.014071,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.572361,mpc-p,0,-126.340000,54.885000,-2.064738,-3.102722,-2.210000,-3.135000,0.145262,0.032278,17.595500,5.946486,0.884349,5.946486,17.595500,0.060000,0.560000,6,77,6.489314,76.812834,6.489314,76.812834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.196431,-41.178128,39.491282,48.176772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559610,1.401781,0.181648,0.014485,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.582357,mpc-p,0,-126.340000,54.885000,-1.895032,-3.042609,-2.020000,-3.085000,0.124968,0.042391,17.229563,3.994819,0.945339,3.994819,17.229563,0.060000,0.610000,5,86,4.912651,85.986683,4.912651,85.986683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.505087,-41.941269,38.409539,51.072720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556776,1.406185,0.195193,0.014775,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.592288,mpc-p,0,-126.340000,54.885000,-1.730083,-2.987637,-1.850000,-3.055000,0.119917,0.067363,16.741646,3.140965,0.823360,3.140965,16.741646,0.050000,0.730000,7,81,7.205984,80.633899,7.205984,80.633899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.977605,-42.883196,37.600802,51.630961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554046,1.393332,0.149042,0.012415,0.500360,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.602355,mpc-p,0,-126.340000,54.885000,-1.566883,-2.936826,-1.670000,-3.005000,0.103117,0.068174,17.412531,3.933829,1.189297,3.933829,17.412531,0.070000,0.770000,-4,66,-4.460845,65.655728,-4.460845,65.655728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.536826,-43.347749,39.205616,51.747201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548556,1.402991,0.184012,0.013452,0.500526,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.612358,mpc-p,0,-126.340000,54.885000,-1.409039,-2.891323,-1.490000,-2.965000,0.080961,0.073677,16.436698,5.519559,1.616224,5.519559,16.436698,0.050000,0.700000,2,55,1.604915,54.715051,1.604915,54.715051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.479810,-44.126879,37.516063,51.099306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558689,1.401971,0.191310,0.013798,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.622356,mpc-p,0,-126.340000,54.885000,-1.255861,-2.850870,-1.320000,-2.915000,0.064139,0.064130,16.070760,5.031642,0.701380,5.031642,16.070760,0.030000,0.650000,4,57,3.813011,57.397544,3.813011,57.397544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.952211,-43.848036,39.209826,50.359645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558987,1.402310,0.163344,0.013061,0.500464,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.632230,mpc-p,0,-126.340000,54.885000,-1.109367,-2.815905,-1.150000,-2.885000,0.040633,0.069095,16.314719,1.921172,0.579401,1.921172,16.314719,0.030000,0.560000,-4,87,-3.726494,87.119445,-3.726494,87.119445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.350040,-43.486267,41.880125,52.968615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546285,1.393728,0.151598,0.013795,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.642230,mpc-p,0,-126.340000,54.885000,-0.966133,-2.785587,-0.990000,-2.885000,0.023867,0.099413,15.399875,-1.250287,0.884349,-1.250287,15.399875,0.020000,0.690000,-2,101,-1.733325,101.366571,-1.733325,101.366571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.859117,-44.707074,41.942050,58.368218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548099,1.397725,0.188846,0.014110,0.500308,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.652356,mpc-p,0,-126.340000,54.885000,-0.826616,-2.760139,-0.830000,-2.885000,0.003384,0.124861,15.338885,-1.128308,0.884349,-1.128308,15.338885,0.010000,0.830000,-6,86,-5.867065,86.406501,-5.867065,86.406501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.107129,-46.181284,45.651108,62.569661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556676,1.403593,0.218993,0.014954,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.662356,mpc-p,0,-126.340000,54.885000,-0.694569,-2.740216,-0.670000,-2.865000,-0.024569,0.124784,14.424041,1.982162,0.823360,1.982162,14.424041,0.000000,0.860000,-2,53,-2.261077,53.444391,-2.261077,53.444391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.147047,-47.460704,46.058343,61.726265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557052,1.403296,0.181648,0.015292,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.672355,mpc-p,0,-126.340000,54.885000,-0.568460,-2.725472,-0.520000,-2.835000,-0.048460,0.109528,14.180083,4.421746,1.128308,4.421746,14.180083,0.010000,0.700000,-5,41,-5.433594,40.797172,-5.433594,40.797172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.597805,-47.345586,51.030713,62.562856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556913,1.401501,0.180689,0.015668,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.682362,mpc-p,0,-126.340000,54.885000,-0.448441,-2.715898,-0.380000,-2.805000,-0.068441,0.089102,13.448207,3.384923,0.762370,3.384923,13.448207,0.000000,0.540000,-3,57,-3.318629,57.370792,-3.318629,57.370792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.750337,-47.258859,54.616033,66.838009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557431,1.403872,0.181043,0.014462,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.692242,mpc-p,0,-126.340000,54.885000,-0.336224,-2.711511,-0.250000,-2.805000,-0.086224,0.093489,12.411384,-1.311276,0.457422,-1.311276,12.411384,-0.010000,0.510000,0,96,0.231666,95.538385,0.231666,95.538385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.565346,-46.760764,58.938418,71.919196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538508,1.395262,0.159199,0.014273,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.702361,mpc-p,0,-126.340000,54.885000,-0.227986,-2.712207,-0.120000,-2.835000,-0.107986,0.122793,11.130602,-4.238777,0.823360,-4.238777,11.130602,-0.010000,0.700000,3,103,3.161170,102.599150,3.161170,102.599150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.763720,-47.412339,62.281081,80.178217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556213,1.408366,0.215738,0.015052,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.712287,mpc-p,0,-126.340000,54.885000,-0.128572,-2.717949,-0.020000,-2.865000,-0.108572,0.147051,9.788831,-3.140965,0.945339,-3.140965,9.788831,0.000000,0.880000,9,76,8.536367,76.017157,8.536367,76.017157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.070010,-48.854094,65.265153,84.774231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550890,1.429868,0.242100,0.026548,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.722239,mpc-p,0,-126.340000,54.885000,-0.035807,-2.728684,0.070000,-2.875000,-0.105807,0.146316,7.532216,0.579401,0.762370,0.579401,7.532216,0.020000,0.840000,23,44,22.533356,44.107320,22.533356,44.107320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.523442,-49.225891,66.371193,82.442521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546415,1.483370,0.218086,0.020177,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.732298,mpc-p,0,-126.340000,54.885000,0.050769,-2.744535,0.150000,-2.865000,-0.099231,0.120465,6.312424,2.592058,0.579401,2.592058,6.312424,0.050000,0.600000,27,41,26.585166,41.215603,26.585166,41.215603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.809884,-47.351228,70.303544,81.549185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555750,1.538179,0.161400,0.014804,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.742233,mpc-p,0,-126.340000,54.885000,0.129037,-2.765046,0.220000,-2.855000,-0.090963,0.089954,5.702528,-0.640391,0.091484,-0.640391,5.702528,0.150000,0.480000,14,71,13.743545,71.244406,13.743545,71.244406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.474553,-45.954485,72.167011,86.560870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538458,1.399069,0.141079,0.013910,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.752295,mpc-p,0,-126.340000,54.885000,0.200850,-2.790651,0.280000,-2.885000,-0.079150,0.094349,6.068465,-4.787684,-0.152474,-4.787684,6.068465,0.170000,0.520000,0,99,0.491549,99.417075,0.491549,99.417075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.340266,-46.638759,66.859487,89.895065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550975,1.474917,0.171090,0.014340,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.762358,mpc-p,0,-126.340000,54.885000,0.265065,-2.821023,0.340000,-2.915000,-0.074935,0.093977,4.970653,-4.909663,1.067318,-4.909663,4.970653,0.130000,0.760000,7,77,6.822790,76.774323,6.822790,76.774323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.369865,-49.324981,62.238048,90.542528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558226,1.414149,0.205128,0.016668,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.772360,mpc-p,0,-126.340000,54.885000,0.321249,-2.855812,0.390000,-2.955000,-0.068751,0.099188,3.994819,-1.982162,0.762370,-1.982162,3.994819,0.090000,0.780000,16,47,16.150720,47.076082,16.150720,47.076082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.115505,-50.232804,62.565198,83.019035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558108,1.405635,0.178449,0.014929,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.782369,mpc-p,0,-126.340000,54.885000,0.369795,-2.895108,0.430000,-2.965000,-0.060205,0.069892,2.897006,-0.640391,-0.152474,-0.640391,2.897006,0.100000,0.620000,20,43,20.271565,42.662776,20.271565,42.662776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.057709,-48.695482,63.852101,75.809560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558799,1.405871,0.176499,0.013805,0.500175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.792290,mpc-p,0,-126.340000,54.885000,0.410275,-2.938342,0.460000,-2.975000,-0.049725,0.036658,1.921172,-2.104141,-0.701380,-2.104141,1.921172,0.140000,0.470000,18,61,18.156327,61.063036,18.156327,61.063036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.207961,-46.666064,63.610405,74.736295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551854,1.401794,0.146729,0.016047,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.802290,mpc-p,0,-126.340000,54.885000,0.443365,-2.986101,0.490000,-3.005000,-0.046635,0.018899,1.860183,-4.482736,0.213464,-4.482736,1.860183,0.180000,0.530000,6,70,5.869942,70.384228,5.869942,70.384228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.905831,-45.594887,60.859624,75.930865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550387,1.397644,0.134349,0.013443,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.812353,mpc-p,0,-126.340000,54.885000,0.468840,-3.038242,0.510000,-3.055000,-0.041160,0.016758,1.982162,-6.068465,0.213464,-6.068465,1.982162,0.160000,0.600000,-1,74,-1.275655,73.595311,-1.275655,73.595311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.258329,-45.078489,55.206656,71.850037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556834,1.406273,0.179367,0.014237,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.822361,mpc-p,0,-126.340000,54.885000,0.486408,-3.093994,0.530000,-3.095000,-0.043592,0.001006,0.518412,-5.519559,0.457422,-5.519559,0.518412,0.060000,0.660000,16,59,15.600694,59.275850,15.600694,59.275850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.537938,-44.657851,49.626851,64.074592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557493,1.407865,0.178707,0.015279,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.832363,mpc-p,0,-126.340000,54.885000,0.496268,-3.153433,0.530000,-3.135000,-0.033732,-0.018433,-0.213464,-3.567892,0.274453,-3.567892,-0.213464,0.090000,0.620000,13,41,13.323768,41.203294,13.323768,41.203294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.042113,-43.152132,52.458385,59.882347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557330,1.403075,0.179619,0.014104,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.842356,mpc-p,0,-126.340000,54.885000,0.498495,-3.216341,0.530000,-3.175000,-0.031505,-0.041341,-1.555235,-3.689871,-0.335443,-3.689871,-1.555235,0.100000,0.510000,16,46,16.136324,46.074381,16.136324,46.074381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.081875,-41.150525,50.713869,57.304357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557502,1.404960,0.177933,0.014338,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.852355,mpc-p,0,-126.340000,54.885000,0.493179,-3.282627,0.520000,-3.225000,-0.026821,-0.057627,-1.860183,-5.519559,-0.518412,-5.519559,-1.860183,0.140000,0.450000,6,62,5.991633,61.857954,5.991633,61.857954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.764461,-38.793197,49.645053,56.212188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558740,1.405809,0.198711,0.015271,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.862358,mpc-p,0,-126.340000,54.885000,0.480418,-3.352085,0.510000,-3.275000,-0.029582,-0.077085,-1.433256,-6.556382,-0.030495,-6.556382,-1.433256,0.120000,0.480000,-5,63,-4.676979,63.337911,-4.676979,63.337911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.246626,-36.998491,44.293310,53.800716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557903,1.409414,0.165218,0.014808,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.872359,mpc-p,0,-126.340000,54.885000,0.460342,-3.424479,0.490000,-3.345000,-0.029658,-0.079479,-1.982162,-7.776174,-0.274453,-7.776174,-1.982162,0.070000,0.550000,-4,64,-3.583209,63.842750,-3.583209,63.842750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.778146,-35.147269,37.835997,46.030629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556997,1.405385,0.170252,0.015218,0.500175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.882361,mpc-p,0,-126.340000,54.885000,0.433097,-3.499619,0.470000,-3.405000,-0.036903,-0.094619,-2.531068,-6.556382,-0.274453,-6.556382,-2.531068,0.050000,0.560000,-5,49,-4.845679,49.014060,-4.845679,49.014060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.373857,-33.447614,35.106811,40.421430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556705,1.405310,0.193419,0.014282,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.892290,mpc-p,0,-126.340000,54.885000,0.399137,-3.576694,0.450000,-3.465000,-0.050863,-0.111694,-3.994819,-6.007476,-1.250287,-6.007476,-3.994819,0.030000,0.560000,1,40,0.931645,39.709081,0.931645,39.709081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.603197,-30.843594,32.424621,33.570760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551927,1.399436,0.137631,0.013644,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.902297,mpc-p,0,-126.340000,54.885000,0.358125,-3.656671,0.410000,-3.515000,-0.051875,-0.141671,-4.177788,-4.848673,-1.128308,-4.848673,-4.177788,0.020000,0.460000,-3,34,-3.003791,33.533110,-3.003791,33.533110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.136408,-27.570981,35.293436,33.718109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551567,1.402135,0.145701,0.014991,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.912360,mpc-p,0,-126.340000,54.885000,0.310237,-3.739185,0.370000,-3.585000,-0.059763,-0.154185,-4.299767,-7.044299,-0.457422,-7.044299,-4.299767,0.010000,0.380000,-10,54,-9.904949,54.395171,-9.904949,54.395171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.712413,-23.152285,38.002925,36.438075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558874,1.490104,0.191718,0.014039,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.922357,mpc-p,0,-126.340000,54.885000,0.256302,-3.822992,0.330000,-3.665000,-0.073698,-0.157992,-4.909663,-9.788831,-0.091484,-9.788831,-4.909663,0.000000,0.400000,-14,73,-13.965741,72.992554,-13.965741,72.992554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.372520,-19.258095,36.434664,37.135334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558461,1.406578,0.179408,0.014603,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.932361,mpc-p,0,-126.340000,54.885000,0.196232,-3.908462,0.280000,-3.755000,-0.083768,-0.153462,-5.214611,-10.642686,-0.457422,-10.642686,-5.214611,-0.020000,0.590000,-18,62,-18.422124,61.931895,-18.422124,61.931895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.635195,-17.102704,33.319449,35.923416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558073,1.407237,0.180632,0.014641,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.942360,mpc-p,0,-126.340000,54.885000,0.130374,-3.995255,0.240000,-3.855000,-0.109626,-0.140255,-5.763517,-9.056956,-0.762370,-9.056956,-5.763517,-0.050000,0.650000,-19,43,-19.391108,42.504138,-19.391108,42.504138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.530060,-14.831847,30.652710,30.343437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557375,1.491539,0.195095,0.013724,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.952362,mpc-p,0,-126.340000,54.885000,0.058985,-4.083177,0.180000,-3.925000,-0.121015,-0.158177,-6.007476,-6.922320,-1.067318,-6.922320,-6.007476,-0.110000,0.530000,-16,32,-16.496549,31.686014,-16.496549,31.686014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.217767,-11.118414,35.636730,32.706789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556823,1.406603,0.180040,0.014204,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.962360,mpc-p,0,-126.340000,54.885000,-0.017591,-4.171945,0.120000,-4.015000,-0.137591,-0.156945,-7.410237,-8.081122,-1.189297,-8.081122,-7.410237,-0.130000,0.410000,-10,50,-9.674275,49.905026,-9.674275,49.905026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.255908,-5.783274,43.630775,44.881692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556669,1.411851,0.180387,0.014982,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.972352,mpc-p,0,-126.340000,54.885000,-0.098981,-4.261273,0.050000,-4.095000,-0.148981,-0.166273,-7.532216,-10.093779,-0.579401,-10.093779,-7.532216,-0.120000,0.410000,-17,65,-16.930257,64.621880,-16.930257,64.621880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.883743,-1.018986,46.379506,47.296107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556414,1.490972,0.189103,0.015581,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.982359,mpc-p,0,-126.340000,54.885000,-0.185023,-4.351109,-0.010000,-4.195000,-0.175023,-0.156109,-7.593205,-12.106436,-1.250287,-12.106436,-7.593205,-0.130000,0.500000,-25,73,-25.104673,73.005027,-25.104673,73.005027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.609086,2.808346,44.935804,45.551750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556833,1.408697,0.181602,0.015083,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.992360,mpc-p,0,-126.340000,54.885000,-0.275177,-4.441013,-0.090000,-4.295000,-0.185177,-0.146013,-7.532216,-10.093779,-0.945339,-10.093779,-7.532216,-0.170000,0.610000,-28,47,-27.852653,47.233637,-27.852653,47.233637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.145433,4.774682,42.768366,46.715223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557880,1.406883,0.176614,0.013711,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.002354,mpc-p,0,-126.340000,54.885000,-0.369042,-4.530725,-0.160000,-4.385000,-0.209042,-0.145725,-8.020133,-8.691018,-0.640391,-8.691018,-8.020133,-0.230000,0.550000,-23,40,-23.079048,39.593209,-23.079048,39.593209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.569487,7.883091,45.870525,50.836501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558840,1.515044,0.190989,0.018360,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.012355,mpc-p,0,-126.340000,54.885000,-0.466368,-4.620129,-0.250000,-4.465000,-0.216368,-0.155129,-9.788831,-8.569039,-1.372266,-8.569039,-9.788831,-0.240000,0.450000,-11,46,-11.348755,46.445611,-11.348755,46.445611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.079531,11.690274,50.153395,60.071222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557122,1.407825,0.176569,0.014749,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.022317,mpc-p,0,-126.340000,54.885000,-0.566267,-4.708555,-0.330000,-4.555000,-0.236267,-0.153555,-10.337738,-9.666852,-0.884349,-9.666852,-10.337738,-0.190000,0.410000,-18,59,-18.388104,59.469874,-18.388104,59.469874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.638370,15.560263,52.590032,64.614163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558106,1.404992,0.176721,0.013881,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.032359,mpc-p,0,-126.340000,54.885000,-0.669536,-4.796809,-0.430000,-4.645000,-0.239536,-0.151809,-9.971800,-11.435550,-1.006328,-11.435550,-9.971800,-0.170000,0.480000,-30,69,-30.062009,68.717392,-30.062009,68.717392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.159759,17.394783,48.226039,61.406588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557453,1.411182,0.178118,0.015085,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.042364,mpc-p,0,-126.340000,54.885000,-0.774569,-4.883625,-0.530000,-4.745000,-0.244569,-0.138625,-10.520706,-10.581696,-0.945339,-10.581696,-10.520706,-0.220000,0.570000,-24,57,-24.325387,56.640731,-24.325387,56.640731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.586118,17.074744,43.933398,58.526670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557875,1.406477,0.177829,0.013822,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.052357,mpc-p,0,-126.340000,54.885000,-0.881154,-4.968970,-0.620000,-4.845000,-0.261154,-0.123970,-10.764665,-9.300914,-1.311276,-9.300914,-10.764665,-0.240000,0.590000,-23,46,-23.450429,46.440428,-23.450429,46.440428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.305633,18.166250,47.354341,62.996883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555201,1.406835,0.181601,0.015190,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.062354,mpc-p,0,-126.340000,54.885000,-0.989027,-5.052756,-0.730000,-4.915000,-0.259027,-0.137756,-11.618519,-8.142112,-1.128308,-8.142112,-11.618519,-0.240000,0.530000,-18,42,-17.965397,42.381487,-17.965397,42.381487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.144504,19.407904,47.491296,67.837482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555712,1.408470,0.178697,0.015274,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.072360,mpc-p,0,-126.340000,54.885000,-1.097770,-5.134775,-0.840000,-4.995000,-0.257770,-0.139775,-11.984457,-8.508050,-1.311276,-8.508050,-11.984457,-0.220000,0.460000,-19,53,-19.044128,53.138129,-19.044128,53.138129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.661671,21.069748,50.617965,72.476346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555736,1.406951,0.180471,0.015560,0.500147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.082359,mpc-p,0,-126.340000,54.885000,-1.206763,-5.214675,-0.950000,-5.085000,-0.256763,-0.129675,-11.862478,-9.422894,-1.555235,-9.422894,-11.862478,-0.210000,0.470000,-24,63,-23.816682,63.176287,-23.816682,63.176287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.780790,21.694189,53.434774,70.835203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.677163,1.502053,0.176437,0.015220,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.092235,mpc-p,0,-126.340000,54.885000,-1.314265,-5.291340,-1.070000,-5.175000,-0.244265,-0.116340,-11.801488,-9.971800,-0.762370,-9.971800,-11.801488,-0.220000,0.530000,-24,66,-24.425045,66.228344,-24.425045,66.228344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.740915,21.384110,56.467919,68.875114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552627,1.532816,0.162267,0.024728,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.102233,mpc-p,0,-126.340000,54.885000,-1.422490,-5.366464,-1.180000,-5.255000,-0.242490,-0.111464,-11.923467,-9.178935,-1.433256,-9.178935,-11.923467,-0.240000,0.590000,-22,57,-21.638856,57.404579,-21.638856,57.404579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.822910,21.045434,58.016567,69.946141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545358,1.446383,0.152942,0.014732,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.112240,mpc-p,0,-126.340000,54.885000,-1.529712,-5.438921,-1.310000,-5.335000,-0.219712,-0.103921,-11.679509,-7.959143,-1.555235,-7.959143,-11.679509,-0.250000,0.590000,-20,50,-20.141067,50.287804,-20.141067,50.287804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.629323,21.506540,61.492532,75.713498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540439,1.521342,0.162072,0.016305,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.122233,mpc-p,0,-126.340000,54.885000,-1.635216,-5.508344,-1.430000,-5.405000,-0.205216,-0.103344,-12.960290,-6.922320,-1.860183,-6.922320,-12.960290,-0.230000,0.530000,-10,50,-9.708330,50.189525,-9.708330,50.189525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.517032,21.797213,66.154768,79.264242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545317,1.501608,0.144589,0.042890,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.132202,mpc-p,0,-126.340000,54.885000,-1.738452,-5.574492,-1.560000,-5.465000,-0.178452,-0.109492,-12.899301,-7.410237,-1.494245,-7.410237,-12.899301,-0.180000,0.510000,-13,58,-12.823680,58.265046,-12.823680,58.265046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.105589,22.919234,68.587716,81.116905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555497,1.504615,0.132745,0.017996,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.142204,mpc-p,0,-126.340000,54.885000,-1.839513,-5.637529,-1.680000,-5.525000,-0.159513,-0.112529,-13.204249,-6.983309,-1.128308,-6.983309,-13.204249,-0.160000,0.520000,-10,57,-10.320343,57.448403,-10.320343,57.448403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.747819,22.575681,72.198489,78.530103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609390,1.463842,0.158302,0.015612,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.152229,mpc-p,0,-126.340000,54.885000,-1.937807,-5.697180,-1.810000,-5.585000,-0.127807,-0.112180,-12.533363,-7.410237,-1.555235,-7.410237,-12.533363,-0.150000,0.540000,-13,62,-12.881714,62.399032,-12.881714,62.399032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.109900,22.864006,73.959553,79.795100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556315,1.395527,0.134265,0.011661,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.162365,mpc-p,0,-126.340000,54.885000,-2.033676,-5.753725,-1.940000,-5.655000,-0.093676,-0.098725,-12.594353,-7.044299,-1.799193,-7.044299,-12.594353,-0.130000,0.550000,-9,64,-9.379316,63.803605,-9.379316,63.803605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.715134,22.731531,73.206837,78.361152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567039,1.402255,0.178525,0.012763,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.172358,mpc-p,0,-126.340000,54.885000,-2.124258,-5.805586,-2.050000,-5.705000,-0.074258,-0.100586,-11.191592,-5.580549,-1.189297,-5.580549,-11.191592,-0.140000,0.590000,-15,52,-14.592740,51.734217,-14.592740,51.734217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.341257,22.688073,73.607750,78.446388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557896,1.403845,0.177733,0.014490,0.500155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.182357,mpc-p,0,-126.340000,54.885000,-2.210526,-5.853453,-2.160000,-5.755000,-0.050526,-0.098453,-10.276748,-4.177788,-1.555235,-4.177788,-10.276748,-0.140000,0.560000,-17,47,-16.582862,46.691768,-16.582862,46.691768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.169550,22.342190,77.557078,81.645631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556733,1.401926,0.177470,0.014890,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.192355,mpc-p,0,-126.340000,54.885000,-2.291986,-5.897146,-2.260000,-5.795000,-0.031986,-0.102146,-9.788831,-4.421746,-1.067318,-4.421746,-9.788831,-0.150000,0.510000,-14,57,-13.591265,56.891028,-13.591265,56.891028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.126203,22.181844,77.899853,82.211883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557281,1.403664,0.182476,0.014567,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.202361,mpc-p,0,-126.340000,54.885000,-2.368257,-5.936549,-2.350000,-5.835000,-0.018257,-0.101549,-10.215758,-5.458569,-0.823360,-5.458569,-10.215758,-0.160000,0.490000,-2,72,-2.039654,72.000288,-2.039654,72.000288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,109.429777,22.471720,73.834317,78.976406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555407,1.403288,0.176878,0.016459,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.212361,mpc-p,0,-126.340000,54.885000,-2.438819,-5.971479,-2.440000,-5.885000,0.001181,-0.086479,-9.361904,-5.397580,-0.701380,-5.397580,-9.361904,-0.130000,0.580000,-4,69,-4.290369,69.131942,-4.290369,69.131942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,109.324360,23.626071,68.692114,74.275591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556340,1.401559,0.178603,0.014094,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.222301,mpc-p,0,-126.340000,54.885000,-2.502928,-6.001667,-2.520000,-5.915000,0.017072,-0.086667,-7.959143,-3.872840,-1.555235,-3.872840,-7.959143,-0.120000,0.640000,-9,55,-9.242302,54.676170,-9.242302,54.676170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,109.957191,24.864921,70.972115,76.250419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552067,1.394597,0.141577,0.013644,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.232211,mpc-p,0,-126.340000,54.885000,-2.560483,-6.027161,-2.590000,-5.945000,0.029517,-0.082161,-6.434403,-2.104141,-1.006328,-2.104141,-6.434403,-0.100000,0.610000,-17,47,-16.696907,46.523043,-16.696907,46.523043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,111.114542,26.004085,74.829474,79.398451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567711,1.493161,0.212321,0.022316,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.242237,mpc-p,0,-126.340000,54.885000,-2.611863,-6.048173,-2.650000,-5.955000,0.038137,-0.093173,-5.885497,-1.250287,-0.762370,-1.250287,-5.885497,-0.100000,0.520000,-13,51,-13.360507,50.794122,-13.360507,50.794122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,112.365678,26.482071,75.295344,79.903861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539725,1.550305,0.206923,0.018003,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.252675,mpc-p,0,-126.340000,54.885000,-2.657634,-6.064842,-2.700000,-5.965000,0.042366,-0.099842,-4.604715,-2.165131,-1.006328,-2.165131,-4.604715,-0.160000,0.500000,-8,64,-7.802922,64.164475,-7.802922,64.164475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,112.111166,27.250542,71.174450,76.809526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574532,1.509044,0.210072,0.019175,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.262206,mpc-p,0,-126.340000,54.885000,-2.692223,-6.075348,-2.740000,-5.985000,0.047777,-0.090348,-3.994819,-2.897006,-0.518412,-2.897006,-3.994819,-0.130000,0.550000,-8,71,-7.611255,71.007642,-7.611255,71.007642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,109.956335,28.343976,64.705560,71.523077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596389,1.694897,0.218957,0.029435,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.272217,mpc-p,0,-126.340000,54.885000,-2.720816,-6.081469,-2.770000,-6.005000,0.049184,-0.076469,-2.836017,-3.323933,-0.091484,-3.323933,-2.836017,-0.110000,0.670000,-11,69,-10.673886,68.982625,-10.673886,68.982625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.189607,29.834962,62.641231,70.269830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571352,1.503813,0.219448,0.017096,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.282208,mpc-p,0,-126.340000,54.885000,-2.741143,-6.082503,-2.790000,-6.025000,0.048857,-0.057503,-2.592058,-0.884349,0.274453,-0.884349,-2.592058,-0.120000,0.650000,-1,57,-1.143129,56.783415,-1.143129,56.783415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.117264,30.947939,63.951975,71.371686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551061,1.773612,0.239207,0.039197,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.292213,mpc-p,0,-126.340000,54.885000,-2.752987,-6.078410,-2.800000,-6.015000,0.047013,-0.063410,-1.006328,1.372266,0.030495,1.372266,-1.006328,-0.100000,0.610000,-6,45,-5.758935,44.625533,-5.758935,44.625533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.265823,32.923558,64.542162,72.919399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559621,1.494123,0.213758,0.023532,0.500581,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.302234,mpc-p,0,-126.340000,54.885000,-2.756037,-6.069130,-2.800000,-6.005000,0.043963,-0.064130,0.396432,1.372266,0.152474,1.372266,0.396432,-0.090000,0.530000,-10,55,-9.702623,55.337548,-9.702623,55.337548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.720533,34.527854,69.639712,77.854803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552268,1.518840,0.214750,0.015162,0.500395,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.312297,mpc-p,0,-126.340000,54.885000,-2.749970,-6.054570,-2.780000,-5.995000,0.030030,-0.059570,1.555235,0.213464,-0.335443,0.213464,1.555235,-0.090000,0.520000,-11,71,-11.422662,71.066044,-11.422662,71.066044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.488342,35.181422,65.413240,73.993523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556792,1.451886,0.158556,0.014817,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.322294,mpc-p,0,-126.340000,54.885000,-2.734651,-6.034889,-2.760000,-5.995000,0.025349,-0.039889,1.799193,-0.457422,0.213464,-0.457422,1.799193,-0.100000,0.600000,-3,77,-2.557038,76.566528,-2.557038,76.566528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.483430,35.000182,60.738728,69.755849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555325,1.454662,0.146554,0.017232,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.332275,mpc-p,0,-126.340000,54.885000,-2.709917,-6.010056,-2.730000,-5.985000,0.020083,-0.025056,2.348100,0.152474,-0.030495,0.152474,2.348100,-0.100000,0.680000,4,70,4.017247,70.133633,4.017247,70.133633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.702503,35.724434,59.535750,70.444897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551952,1.392826,0.136128,0.013094,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.342357,mpc-p,0,-126.340000,54.885000,-2.675168,-5.979716,-2.700000,-5.965000,0.024832,-0.014716,3.140965,2.409089,0.457422,2.409089,3.140965,-0.090000,0.690000,9,55,8.716758,55.437787,8.716758,55.437787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.995698,37.051473,62.457079,74.046079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558526,1.403456,0.177481,0.014397,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.352360,mpc-p,0,-126.340000,54.885000,-2.630834,-5.944415,-2.670000,-5.935000,0.039166,-0.009415,2.592058,4.116798,0.823360,4.116798,2.592058,-0.060000,0.630000,23,51,22.573178,51.039174,22.573178,51.039174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.579462,38.330241,67.704020,78.118591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558563,1.401692,0.180854,0.014316,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.362357,mpc-p,0,-126.340000,54.885000,-2.576583,-5.903991,-2.630000,-5.895000,0.053417,-0.008991,3.811850,4.055809,0.213464,4.055809,3.811850,-0.010000,0.560000,19,62,18.645934,61.826630,18.645934,61.826630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.876520,39.514393,70.526279,80.306121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557091,1.403811,0.180389,0.013985,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.372361,mpc-p,0,-126.340000,54.885000,-2.512236,-5.858433,-2.580000,-5.865000,0.067764,0.006567,4.604715,2.470079,0.396432,2.470079,4.604715,0.070000,0.560000,12,81,11.631293,81.375075,11.631293,81.375075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.873198,39.208146,73.321725,81.612479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557654,1.407438,0.181163,0.015964,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.382364,mpc-p,0,-126.340000,54.885000,-2.437753,-5.807823,-2.520000,-5.835000,0.082247,0.027177,5.885497,1.738204,1.006328,1.738204,5.885497,0.080000,0.670000,9,85,9.473582,85.244019,9.473582,85.244019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.007341,37.329241,71.865515,78.760331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557184,1.403371,0.191440,0.015040,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.392288,mpc-p,0,-126.340000,54.885000,-2.353777,-5.752675,-2.450000,-5.805000,0.096223,0.052325,7.410237,2.957996,1.372266,2.957996,7.410237,0.090000,0.750000,7,75,6.596719,75.130277,6.596719,75.130277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.700849,35.992917,72.381861,79.910995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555691,1.391853,0.157662,0.015268,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.402366,mpc-p,0,-126.340000,54.885000,-2.258190,-5.691709,-2.370000,-5.755000,0.111810,0.063291,8.752008,5.519559,0.945339,5.519559,8.752008,0.060000,0.760000,11,58,11.317206,58.421377,11.317206,58.421377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.175677,34.894825,72.834625,80.612354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556827,1.402681,0.181845,0.015037,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.412354,mpc-p,0,-126.340000,54.885000,-2.153206,-5.626437,-2.280000,-5.695000,0.126794,0.068563,8.934977,7.471226,1.555235,7.471226,8.934977,0.070000,0.670000,21,55,21.105961,55.005312,21.105961,55.005312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.314385,34.105962,74.412776,81.140355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556716,1.404086,0.179897,0.013719,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.422291,mpc-p,0,-126.340000,54.885000,-2.038646,-5.556792,-2.190000,-5.615000,0.151354,0.058208,9.117946,7.044299,0.701380,7.044299,9.117946,0.110000,0.610000,27,67,27.224315,67.383617,27.224315,67.383617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.273390,33.274745,74.710600,80.429141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553913,1.391796,0.152925,0.015303,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.432359,mpc-p,0,-126.340000,54.885000,-1.912351,-5.481546,-2.080000,-5.555000,0.167649,0.073454,10.215758,5.702528,1.433256,5.702528,10.215758,0.150000,0.600000,24,86,23.826052,85.781703,23.826052,85.781703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.053107,31.984665,75.221611,80.307596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555057,1.400137,0.192294,0.014683,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.442360,mpc-p,0,-126.340000,54.885000,-1.776761,-5.402235,-1.960000,-5.485000,0.183239,0.082765,12.350394,5.092632,1.738204,5.092632,12.350394,0.220000,0.710000,7,87,6.849025,86.931259,6.849025,86.931259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.055265,29.693496,76.433354,80.806287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557235,1.400851,0.191779,0.013969,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.452288,mpc-p,0,-126.340000,54.885000,-1.632276,-5.319118,-1.820000,-5.425000,0.187724,0.105882,13.997114,6.861330,1.311276,6.861330,13.997114,0.170000,0.820000,8,69,8.283724,69.342997,8.283724,69.342997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.557084,26.761130,75.777803,80.050060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551968,1.391109,0.150062,0.013776,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.462356,mpc-p,0,-126.340000,54.885000,-1.475812,-5.230489,-1.660000,-5.345000,0.184188,0.114511,15.399875,9.727842,1.433256,9.727842,15.399875,0.140000,0.750000,11,57,10.512053,56.574839,10.512053,56.574839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.030821,24.794590,75.599946,80.075313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557775,1.401631,0.180085,0.014957,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.472357,mpc-p,0,-126.340000,54.885000,-1.310646,-5.138265,-1.500000,-5.245000,0.189354,0.106735,15.826802,11.008623,1.860183,11.008623,15.826802,0.110000,0.650000,21,58,21.123130,58.272487,21.123130,58.272487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.751487,22.869376,75.536960,79.157132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557339,1.400402,0.179623,0.014922,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.482360,mpc-p,0,-126.340000,54.885000,-1.135888,-5.041977,-1.320000,-5.145000,0.184112,0.103023,16.924615,10.093779,1.921172,10.093779,16.924615,0.140000,0.580000,17,76,17.044449,75.825431,17.044449,75.825431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.557530,21.304952,74.398997,77.518378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558171,1.405502,0.182445,0.014553,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.492290,mpc-p,0,-126.340000,54.885000,-0.953156,-4.942538,-1.140000,-5.055000,0.186844,0.112462,18.632323,7.654195,2.104141,7.654195,18.632323,0.170000,0.650000,6,95,6.466961,94.931111,6.466961,94.931111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.808771,19.181829,73.743226,77.026459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553226,1.389876,0.152854,0.015047,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.502358,mpc-p,0,-126.340000,54.885000,-0.758697,-4.837949,-0.940000,-4.965000,0.181303,0.127051,19.730136,8.752008,2.226120,8.752008,19.730136,0.130000,0.770000,10,82,10.450856,81.592660,10.450856,81.592660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.306175,15.797572,72.815814,75.202700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555939,1.406539,0.202963,0.015033,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.512358,mpc-p,0,-126.340000,54.885000,-0.556617,-4.730457,-0.720000,-4.865000,0.163383,0.134543,21.925762,11.130602,2.043152,11.130602,21.925762,0.110000,0.800000,3,63,2.806209,62.626447,2.806209,62.626447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.240492,14.125811,73.517390,77.118360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555729,1.459720,0.179570,0.015897,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.522288,mpc-p,0,-126.340000,54.885000,-0.347452,-4.620341,-0.510000,-4.735000,0.162548,0.114659,21.071908,14.241072,2.592058,14.241072,21.071908,0.080000,0.730000,23,45,22.882520,44.530383,22.882520,44.530383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.405139,12.167054,73.735858,76.501280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554753,1.397525,0.151301,0.015914,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.532357,mpc-p,0,-126.340000,54.885000,-0.126951,-4.505391,-0.280000,-4.605000,0.153049,0.099609,21.742793,14.058103,1.616224,14.058103,21.742793,0.130000,0.540000,20,64,20.245439,64.440884,20.245439,64.440884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.233927,10.971636,72.529458,76.163234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555361,1.402057,0.177272,0.014472,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.542360,mpc-p,0,-126.340000,54.885000,0.100159,-4.388093,-0.060000,-4.475000,0.160159,0.086907,22.901596,12.533363,2.287110,12.533363,22.901596,0.180000,0.540000,11,80,11.499293,80.339298,11.499293,80.339298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.870823,7.739378,71.940799,71.522105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555210,1.402289,0.181150,0.015024,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.552358,mpc-p,0,-126.340000,54.885000,0.334867,-4.267929,0.170000,-4.365000,0.164867,0.097071,23.084564,10.947634,2.104141,10.947634,23.084564,0.170000,0.640000,18,89,17.967018,89.218159,17.967018,89.218159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.391951,5.118911,70.791348,72.686520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556522,1.403408,0.191471,0.014316,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.562365,mpc-p,0,-126.340000,54.885000,0.577117,-4.144930,0.410000,-4.255000,0.167117,0.110070,22.840606,10.947634,2.348100,10.947634,22.840606,0.170000,0.820000,28,77,28.297930,77.196506,28.297930,77.196506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.658615,3.331300,70.652746,71.063845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556731,1.401666,0.191167,0.014451,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.572358,mpc-p,0,-126.340000,54.885000,0.826010,-4.019546,0.640000,-4.135000,0.186010,0.115454,22.657637,13.875134,2.165131,13.875134,22.657637,0.220000,0.880000,34,50,34.148679,49.899486,34.148679,49.899486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.593393,2.554760,73.266268,72.247884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557029,1.400565,0.193409,0.014893,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.582357,mpc-p,0,-126.340000,54.885000,1.081681,-3.891699,0.890000,-3.985000,0.191681,0.093301,24.243367,15.765812,2.226120,15.765812,24.243367,0.280000,0.660000,21,53,21.072465,52.841303,21.072465,52.841303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.116495,2.354567,80.071505,77.884870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557684,1.403557,0.178710,0.014735,0.500145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.592293,mpc-p,0,-126.340000,54.885000,1.341849,-3.762508,1.150000,-3.835000,0.191849,0.072492,26.317013,14.789979,2.043152,14.789979,26.317013,0.270000,0.560000,9,70,8.639566,70.322034,8.639566,70.322034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.623439,0.642724,79.355517,76.855855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552047,1.393837,0.136236,0.014013,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.602365,mpc-p,0,-126.340000,54.885000,1.611445,-3.629514,1.420000,-3.695000,0.191445,0.065486,26.317013,14.789979,1.921172,12.167426,27.231857,0.210000,0.590000,21,70,20.595134,70.340166,20.595134,70.340166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.803582,-1.679411,74.320765,76.777604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573891,1.747049,0.217592,0.032047,0.503662,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.612207,mpc-p,0,-126.340000,54.885000,1.880139,-3.497779,1.710000,-3.575000,0.170139,0.077221,28.024722,11.374561,2.226120,11.374561,28.024722,0.190000,0.610000,12,98,11.715723,98.484728,11.715723,98.484728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.451324,-1.580604,75.536228,74.393655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577354,1.465471,0.211088,0.021061,0.500679,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.622248,mpc-p,0,-126.340000,54.885000,2.159202,-3.361747,2.000000,-3.455000,0.159202,0.093253,28.024722,11.618519,2.592058,11.618519,28.024722,0.180000,0.780000,17,86,16.874418,85.765460,16.874418,85.765460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.828586,-3.648038,73.153541,78.699388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570678,1.598880,0.292308,0.022209,0.500418,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.632236,mpc-p,0,-126.340000,54.885000,2.441285,-3.224983,2.290000,-3.325000,0.151285,0.100017,28.756597,14.789979,2.104141,14.789979,28.756597,0.170000,0.830000,18,56,17.852385,56.328809,17.852385,56.328809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.007225,-4.466230,74.649458,77.446610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548371,1.584415,0.239549,0.026517,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.642477,mpc-p,0,-126.340000,54.885000,2.734703,-3.083441,2.590000,-3.155000,0.144703,0.071559,29.671441,18.266386,1.982162,18.266386,29.671441,0.190000,0.710000,13,36,12.762490,35.772388,12.762490,35.772388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.289256,-5.263500,76.637534,76.467275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610847,1.599544,0.209196,0.019922,0.500469,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.652207,mpc-p,0,-126.340000,54.885000,3.016913,-2.947930,2.890000,-2.995000,0.126913,0.047070,30.403317,16.619667,2.287110,16.619667,30.403317,0.190000,0.490000,8,67,7.990490,66.838021,7.990490,66.838021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.649269,-5.482203,76.822441,76.585938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547897,1.601714,0.230106,0.020774,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.662230,mpc-p,0,-126.340000,54.885000,3.310705,-2.807441,3.200000,-2.855000,0.110705,0.047559,30.220348,12.106436,2.165131,12.106436,30.220348,0.170000,0.530000,13,103,12.601975,102.891867,12.601975,102.891867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.067624,-7.070474,69.220867,76.402651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563737,1.459655,0.172407,0.021151,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.672281,mpc-p,0,-126.340000,54.885000,3.607950,-2.665840,3.520000,-2.745000,0.087950,0.079160,29.854410,9.483883,1.555235,9.483883,29.854410,0.150000,0.750000,19,110,19.456284,110.327309,19.456284,110.327309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.112455,-9.659035,68.419010,80.137430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556369,1.411024,0.227226,0.015765,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.682288,mpc-p,0,-126.340000,54.885000,3.906050,-2.524311,3.830000,-2.635000,0.076050,0.110689,30.769254,10.886644,1.555235,10.886644,30.769254,0.170000,0.920000,13,87,12.515595,86.996478,12.515595,86.996478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.979152,-10.995023,70.909140,81.962921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550164,1.397143,0.244163,0.012503,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.692289,mpc-p,0,-126.340000,54.885000,4.205602,-2.382510,4.140000,-2.505000,0.065602,0.122490,29.732431,14.667999,2.409089,14.667999,29.732431,0.190000,0.890000,22,59,21.725719,58.716636,21.725719,58.716636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.774562,-10.788051,72.092568,79.620269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553847,1.397357,0.131941,0.012779,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.702338,mpc-p,0,-126.340000,54.885000,4.507763,-2.239831,4.450000,-2.355000,0.057763,0.115169,28.573629,17.351542,1.738204,17.351542,28.573629,0.200000,0.760000,34,47,33.877657,46.935939,33.877657,46.935939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.883967,-11.019366,71.611096,76.174761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552973,1.398591,0.138904,0.017063,0.500159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.712290,mpc-p,0,-126.340000,54.885000,4.807662,-2.098507,4.740000,-2.205000,0.067662,0.106493,27.841753,14.485031,1.006328,14.485031,27.841753,0.270000,0.560000,34,87,34.231475,87.273371,34.231475,87.273371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.704697,-10.549678,71.384642,73.060861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554012,1.394886,0.147412,0.012803,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.722289,mpc-p,0,-126.340000,54.885000,5.109175,-1.956643,5.030000,-2.075000,0.079175,0.118357,27.841753,10.642686,1.189297,10.642686,27.841753,0.320000,0.650000,28,112,28.390522,112.450000,28.390522,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.445007,-13.194892,65.035105,73.513097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561594,1.397404,0.189405,0.015630,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.732361,mpc-p,0,-126.340000,54.885000,5.412604,-1.814028,5.320000,-1.975000,0.092604,0.160972,28.451649,8.691018,1.555235,8.691018,28.451649,0.350000,0.880000,19,112,19.471801,112.449995,19.471801,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.491905,-15.228698,65.164128,75.315172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560175,1.417081,0.258904,0.016678,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.742364,mpc-p,0,-126.340000,54.885000,5.713115,-1.672860,5.610000,-1.865000,0.103115,0.192140,28.451649,11.862478,1.677214,11.862478,28.451649,0.290000,1.000000,28,81,28.251721,80.564576,28.251721,80.564576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.715817,-16.529308,63.564113,73.812696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557365,1.405722,0.238806,0.014480,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.752366,mpc-p,0,-126.340000,54.885000,6.012364,-1.532282,5.900000,-1.735000,0.112364,0.202718,28.817587,15.948781,1.372266,15.948781,28.817587,0.170000,0.920000,43,53,42.862305,53.439414,42.862305,53.439414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.516505,-17.104718,63.811396,70.894489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557044,1.405627,0.193341,0.014882,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.762282,mpc-p,0,-126.340000,54.885000,6.307346,-1.393626,6.200000,-1.575000,0.107346,0.181374,29.610452,16.070760,0.945339,16.070760,29.610452,0.360000,0.780000,12,61,11.540824,61.070415,11.540824,61.070415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.646828,-17.044194,64.948234,69.468321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554605,1.398820,0.157029,0.015415,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.772366,mpc-p,0,-126.340000,54.885000,6.605079,-1.253509,6.520000,-1.435000,0.085079,0.181491,31.074202,13.509197,1.067318,13.509197,31.074202,0.310000,0.590000,-2,99,-1.694972,99.464633,-1.694972,99.464633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.650617,-18.666353,62.418139,72.744348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571039,1.406706,0.190356,0.015386,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.782299,mpc-p,0,-126.340000,54.885000,6.895751,-1.116461,6.840000,-1.325000,0.055751,0.208539,31.684098,10.764665,1.067318,10.764665,31.684098,0.180000,0.750000,3,112,2.685956,111.808819,2.685956,111.808819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.919707,-21.399758,55.697110,74.684269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552667,1.400089,0.228622,0.015069,0.500170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.792284,mpc-p,0,-126.340000,54.885000,7.184836,-0.979819,7.170000,-1.205000,0.014836,0.225181,31.379150,11.374561,2.043152,11.374561,31.379150,0.160000,0.920000,2,93,2.443506,93.248850,2.443506,93.248850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.003660,-23.895400,55.306996,75.371006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552080,1.400086,0.244106,0.014332,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.802355,mpc-p,0,-126.340000,54.885000,7.472882,-0.843222,7.490000,-1.065000,-0.017118,0.221778,30.891234,15.948781,1.799193,15.948781,30.891234,0.130000,0.930000,7,53,7.202510,53.223726,7.202510,53.223726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.188087,-25.538956,56.634830,73.411880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558356,1.409684,0.193067,0.014575,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.812368,mpc-p,0,-126.340000,54.885000,7.755280,-0.708761,7.800000,-0.895000,-0.044720,0.186239,29.915400,17.534511,1.311276,17.534511,29.915400,0.110000,0.710000,15,54,15.253923,54.299527,15.253923,54.299527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.151463,-25.430285,60.388500,72.137038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558461,1.409460,0.179207,0.015183,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.822291,mpc-p,0,-126.340000,54.885000,8.030812,-0.576934,8.100000,-0.745000,-0.069188,0.168066,28.695608,16.131750,0.213464,16.131750,28.695608,0.100000,0.610000,23,73,23.312111,73.057709,23.312111,73.057709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.798272,-26.508209,58.513956,69.352644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552299,1.401161,0.141031,0.015566,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.832428,mpc-p,0,-126.340000,54.885000,8.307479,-0.443800,8.380000,-0.605000,-0.072521,0.161200,28.390660,12.838311,0.457422,12.838311,28.390660,0.120000,0.640000,20,97,19.753133,96.873953,19.753133,96.873953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.298607,-27.686067,54.965411,65.413739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567280,1.407957,0.191325,0.014719,0.500157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.842363,mpc-p,0,-126.340000,54.885000,8.573521,-0.314919,8.670000,-0.475000,-0.096479,0.160081,27.414826,11.313571,1.189297,11.313571,27.414826,0.170000,0.760000,15,99,14.943581,98.668200,14.943581,98.668200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.439711,-29.063954,51.140451,62.686600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557680,1.408255,0.214855,0.014175,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.852313,mpc-p,0,-126.340000,54.885000,8.834518,-0.187510,8.940000,-0.345000,-0.105482,0.157490,26.012065,13.082270,1.616224,13.082270,26.012065,0.110000,0.880000,30,72,29.652026,72.249073,29.652026,72.249073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.407760,-30.200167,49.043431,59.567722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568839,1.408586,0.203980,0.014511,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.862357,mpc-p,0,-126.340000,54.885000,9.092104,-0.060661,9.210000,-0.205000,-0.117896,0.144339,25.219201,16.436698,0.945339,16.436698,25.219201,0.210000,0.800000,20,48,20.238066,48.269464,20.238066,48.269464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.051400,-30.155691,51.656106,58.521736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557791,1.410139,0.179890,0.015417,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.872208,mpc-p,0,-126.340000,54.885000,9.338698,0.061982,9.460000,-0.055000,-0.121302,0.116982,24.243367,16.680656,0.091484,16.680656,24.243367,0.240000,0.640000,19,56,19.014979,55.649847,19.014979,55.649847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.280635,-29.296603,50.310792,57.527480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602511,1.450266,0.200164,0.016247,0.500143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.882206,mpc-p,0,-126.340000,54.885000,9.582541,0.184609,9.700000,0.095000,-0.117459,0.089609,23.084564,14.607010,-0.274453,14.607010,23.084564,0.210000,0.570000,27,75,26.841368,75.467821,26.841368,75.467821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.950682,-28.808369,46.555061,52.971064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589490,1.573703,0.227711,0.023716,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.892240,mpc-p,0,-126.340000,54.885000,9.820451,0.305764,9.930000,0.215000,-0.109549,0.090764,21.620814,10.642686,0.823360,10.642686,21.620814,0.250000,0.730000,28,93,27.628244,92.955921,27.628244,92.955921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.330061,-28.867244,44.614702,51.570624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554593,1.446889,0.229183,0.020602,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.902239,mpc-p,0,-126.340000,54.885000,10.050475,0.424555,10.160000,0.325000,-0.109525,0.099555,21.620814,9.300914,0.823360,9.300914,21.620814,0.270000,0.870000,18,91,17.579272,91.298657,17.579272,91.298657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.783994,-29.399272,43.132417,51.202310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553121,1.589509,0.238767,0.021925,0.500786,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.912210,mpc-p,0,-126.340000,54.885000,10.272600,0.541066,10.380000,0.435000,-0.107400,0.106066,21.010918,11.435550,1.006328,11.435550,21.010918,0.240000,0.820000,20,77,19.907752,77.418447,19.907752,77.418447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.358482,-29.524862,40.485720,47.291822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566260,1.530032,0.225006,0.021930,0.500260,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.922251,mpc-p,0,-126.340000,54.885000,10.488689,0.656387,10.590000,0.575000,-0.101311,0.081387,20.462012,14.789979,-0.091484,14.789979,20.462012,0.240000,0.810000,20,46,19.516355,46.421107,19.516355,46.421107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.365380,-29.503318,40.268436,44.418464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564974,1.574750,0.224933,0.027728,0.500699,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.932235,mpc-p,0,-126.340000,54.885000,10.695812,0.769063,10.800000,0.725000,-0.104188,0.044063,18.876282,15.826802,-0.152474,15.826802,18.876282,0.220000,0.660000,29,45,29.254662,44.927216,29.254662,44.927216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.829444,-27.848792,44.071634,46.023856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545954,1.421331,0.174940,0.018162,0.500246,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.942234,mpc-p,0,-126.340000,54.885000,10.895297,0.879902,10.990000,0.865000,-0.094703,0.014902,18.144407,12.594353,-0.335443,12.594353,18.144407,0.240000,0.500000,27,81,27.060210,81.359132,27.060210,81.359132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.499037,-25.906232,46.636053,47.948073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545773,1.555026,0.166973,0.016170,0.501040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.952237,mpc-p,0,-126.340000,54.885000,11.086776,0.988806,11.180000,0.975000,-0.093224,0.013806,18.083417,9.727842,0.640391,9.727842,18.083417,0.270000,0.610000,15,95,15.098910,95.029782,15.098910,95.029782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.958331,-26.074423,41.465474,47.262473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545625,2.085066,0.263059,0.038453,0.501148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008443,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.962215,mpc-p,0,-126.340000,54.885000,11.269523,1.095451,11.370000,1.075000,-0.100477,0.020451,18.571334,9.422894,0.091484,9.422894,18.571334,0.230000,0.770000,6,83,6.188509,82.583430,6.188509,82.583430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.816330,-26.321611,38.931554,44.885835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572546,1.598502,0.261501,0.022506,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.972244,mpc-p,0,-126.340000,54.885000,11.444774,1.200662,11.550000,1.185000,-0.105226,0.015662,17.778469,10.947634,-0.152474,10.947634,17.778469,0.170000,0.810000,12,64,12.134360,63.609515,12.134360,63.609515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.845070,-25.467246,36.674113,37.940010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572732,1.793553,0.253414,0.039043,0.500885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.982221,mpc-p,0,-126.340000,54.885000,11.610659,1.303407,11.730000,1.295000,-0.119341,0.008407,15.948781,12.655342,-0.335443,12.655342,15.948781,0.120000,0.750000,27,52,26.718517,51.915195,26.718517,51.915195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.009080,-23.824417,37.728237,34.002724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592729,1.709391,0.218801,0.025873,0.500436,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.992242,mpc-p,0,-126.340000,54.885000,11.768667,1.404691,11.910000,1.405000,-0.141333,-0.000309,15.643833,11.496540,-0.579401,11.496540,15.643833,0.170000,0.610000,15,71,14.867499,70.983774,14.867499,70.983774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.344236,-21.754359,42.557251,37.851871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568277,1.828377,0.257228,0.042194,0.503911,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.002215,mpc-p,0,-126.340000,54.885000,11.917314,1.503641,12.070000,1.505000,-0.152686,-0.001359,15.338885,9.300914,-0.091484,9.300914,15.338885,0.190000,0.630000,5,86,4.606128,86.329201,4.606128,86.329201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.317144,-20.644870,39.075090,37.986955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581690,1.726195,0.222326,0.022808,0.504098,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.012211,mpc-p,0,-126.340000,54.885000,12.057622,1.600997,12.230000,1.585000,-0.172378,0.015997,15.582843,6.861330,0.152474,6.861330,15.582843,0.140000,0.730000,-3,98,-2.744345,97.564658,-2.744345,97.564658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.999907,-19.186729,37.734081,35.693064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572993,1.687361,0.218233,0.017313,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.022210,mpc-p,0,-126.340000,54.885000,12.189267,1.696617,12.380000,1.665000,-0.190733,0.031617,13.936124,7.471226,0.274453,7.471226,13.936124,0.070000,0.840000,10,83,9.886287,83.095742,9.886287,83.095742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.016021,-18.119358,37.342077,34.465984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561471,1.511209,0.251877,0.022723,0.504041,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.032209,mpc-p,0,-126.340000,54.885000,12.312211,1.790535,12.530000,1.765000,-0.217789,0.025535,12.838311,9.483883,-0.213464,9.483883,12.838311,0.060000,0.850000,12,63,11.873237,62.942142,11.873237,62.942142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.515430,-16.706245,38.700972,30.973242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551338,1.445214,0.196179,0.022383,0.501751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.042242,mpc-p,0,-126.340000,54.885000,12.426837,1.883118,12.650000,1.865000,-0.223163,0.018118,10.825654,12.045446,-0.945339,12.045446,10.825654,0.070000,0.760000,21,47,21.038188,47.206191,21.038188,47.206191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.227669,-14.662176,41.281005,32.778837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558087,1.471627,0.220657,0.024509,0.500653,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.052236,mpc-p,0,-126.340000,54.885000,12.532368,1.973772,12.770000,1.965000,-0.237632,0.008772,9.056956,9.849821,-0.091484,9.849821,9.056956,0.110000,0.600000,23,76,22.712993,76.443360,22.712993,76.443360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.595254,-11.343611,45.834160,39.842564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551359,1.452428,0.201429,0.025787,0.503209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.062239,mpc-p,0,-126.340000,54.885000,12.629395,2.063001,12.870000,2.045000,-0.240605,0.018001,8.630029,6.983309,0.213464,6.983309,8.630029,0.160000,0.630000,11,98,10.966328,98.153562,10.966328,98.153562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.070203,-10.030504,39.217707,33.802678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545945,1.810877,0.218079,0.034598,0.500609,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.072236,mpc-p,0,-126.340000,54.885000,12.717862,2.150763,12.960000,2.105000,-0.242138,0.045763,8.203101,3.994819,-0.213464,3.994819,8.203101,0.160000,0.780000,4,111,3.755092,111.221670,3.755092,111.221670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.445746,-9.239708,37.507256,35.860792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555069,1.432875,0.261710,0.018945,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.082238,mpc-p,0,-126.340000,54.885000,12.797952,2.237227,13.050000,2.165000,-0.252048,0.072227,7.593205,5.580549,-0.091484,5.580549,7.593205,0.110000,0.940000,5,86,5.442162,85.809249,5.442162,85.809249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.201863,-9.089352,38.015838,37.431689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552539,1.697916,0.325502,0.027463,0.500741,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.092209,mpc-p,0,-126.340000,54.885000,12.869527,2.322180,13.130000,2.255000,-0.260473,0.067180,6.312424,9.422894,0.457422,9.422894,6.312424,0.050000,0.930000,17,52,16.500351,52.348572,16.500351,52.348572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.162508,-7.337263,39.085796,32.493223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553752,1.649641,0.246975,0.029358,0.500502,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.102241,mpc-p,0,-126.340000,54.885000,12.933336,2.406479,13.190000,2.355000,-0.256664,0.051479,3.689871,11.252582,0.030495,11.252582,3.689871,0.100000,0.750000,27,50,26.800842,49.722474,26.800842,49.722474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.618954,-4.460146,47.213098,44.478876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549684,1.433977,0.194561,0.015701,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.112237,mpc-p,0,-126.340000,54.885000,12.988883,2.489408,13.230000,2.465000,-0.241117,0.024408,3.262944,9.605862,-0.030495,9.605862,3.262944,0.150000,0.590000,18,74,18.275930,74.289774,18.275930,74.289774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.364784,-2.251841,47.165272,46.800272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551643,1.437045,0.191796,0.024420,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.122219,mpc-p,0,-126.340000,54.885000,13.036506,2.571242,13.270000,2.555000,-0.233494,0.016242,2.897006,5.580549,-0.030495,5.580549,2.897006,0.200000,0.630000,5,103,5.131376,103.077324,5.131376,103.077324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.223863,-1.006365,41.405077,41.351370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567034,1.674778,0.271438,0.033096,0.503423,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.132198,mpc-p,0,-126.340000,54.885000,13.076456,2.652177,13.300000,2.605000,-0.223544,0.047177,3.323933,4.055809,-0.030495,4.055809,3.323933,0.130000,0.810000,0,103,0.421959,102.726887,0.421959,102.726887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.647792,-0.749508,41.742373,47.060706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580087,2.154547,0.285670,0.035719,0.501366,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008569,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.142216,mpc-p,0,-126.340000,54.885000,13.109049,2.732647,13.330000,2.675000,-0.220951,0.057647,1.250287,6.678361,0.640391,6.678361,1.250287,0.090000,0.910000,15,73,15.193558,72.561941,15.193558,72.561941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.648879,0.217411,39.802253,41.870663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588530,1.734776,0.315864,0.029313,0.500886,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.152898,mpc-p,0,-126.340000,54.885000,13.135733,2.817692,13.340000,2.775000,-0.204267,0.042692,-1.494245,10.093779,0.213464,10.093779,-1.494245,0.080000,0.830000,35,49,35.349987,48.702845,35.349987,48.702845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.921822,2.233001,42.753214,44.263271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.170478,2.092867,0.251197,0.050127,0.501009,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010080,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.163009,mpc-p,0,-126.340000,54.885000,13.153552,2.897584,13.330000,2.865000,-0.176448,0.032584,-2.043152,10.825654,0.457422,10.825654,-2.043152,0.140000,0.710000,29,52,29.306340,51.558583,29.306340,51.558583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.606029,3.579468,47.160608,54.218063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.608829,2.035601,0.235880,0.092696,0.500865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009486,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.173068,mpc-p,0,-126.340000,54.885000,13.164334,2.976580,13.320000,2.965000,-0.155666,0.011580,-1.494245,8.020133,0.274453,8.020133,-1.494245,0.230000,0.580000,6,84,5.696770,83.931777,5.696770,83.931777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.659699,5.340562,47.698861,59.295326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569910,1.587522,0.259274,0.043302,0.501181,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.183460,mpc-p,0,-126.340000,54.885000,13.168451,3.057792,13.310000,3.045000,-0.141549,0.012792,-1.189297,5.702528,0.457422,5.702528,-1.189297,0.180000,0.660000,-1,97,-0.585812,96.929079,-0.585812,96.929079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.196650,6.148164,46.442146,57.855402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598955,1.960401,0.268096,0.039618,1.174470,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.009053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.193076,mpc-p,0,-126.340000,54.885000,13.166138,3.132673,13.310000,3.095000,-0.143862,0.037673,-1.067318,4.543725,0.518412,4.543725,-1.067318,0.100000,0.790000,-1,97,-0.558015,96.855904,-0.558015,96.855904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.982307,7.589234,43.917783,52.607792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.935394,1.766388,0.250796,0.034650,0.507221,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.009505,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.203073,mpc-p,0,-126.340000,54.885000,13.157738,3.210345,13.300000,3.165000,-0.142262,0.045345,-1.799193,6.861330,0.579401,6.861330,-1.799193,0.050000,0.900000,6,68,5.523421,68.401377,5.523421,68.401377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.498190,8.632268,42.463455,48.072524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570256,1.768932,0.240953,0.034590,0.506110,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.213077,mpc-p,0,-126.340000,54.885000,13.143467,3.287991,13.280000,3.265000,-0.136533,0.022991,-2.957996,10.215758,0.274453,10.215758,-2.957996,0.050000,0.810000,11,46,10.798438,45.677301,10.798438,45.677301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.900000,10.485497,45.335125,54.784557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593321,1.756211,2.318508,0.046926,0.504956,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010232,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.223342,mpc-p,0,-126.340000,54.885000,13.123001,3.367669,13.250000,3.375000,-0.126999,-0.007331,-4.116798,10.581696,0.152474,10.581696,-4.116798,0.050000,0.660000,15,53,15.485715,52.674730,15.485715,52.674730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.564275,12.541351,48.326039,63.849706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567683,1.836680,0.296353,0.039926,0.665354,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.008418,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.233414,mpc-p,0,-126.340000,54.885000,13.097462,3.445956,13.210000,3.485000,-0.112538,-0.039044,-4.482736,8.873987,0.518412,8.873987,-4.482736,0.060000,0.560000,12,74,11.865145,73.864112,11.865145,73.864112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.744894,13.118581,44.610054,59.537227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.617722,1.698839,0.246279,0.035326,0.514933,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.009123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.243401,mpc-p,0,-126.340000,54.885000,13.067073,3.523772,13.170000,3.555000,-0.102927,-0.031228,-4.604715,6.007476,0.579401,6.007476,-4.604715,0.100000,0.610000,1,95,0.729170,95.332779,0.729170,95.332779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.660424,12.559138,42.309101,53.226147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573064,1.764607,0.244016,0.029801,0.502068,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.253401,mpc-p,0,-126.340000,54.885000,13.031861,3.601972,13.150000,3.615000,-0.118139,-0.013028,-4.299767,4.360757,0.579401,4.360757,-4.299767,0.060000,0.770000,-6,98,-5.753569,97.720553,-5.753569,97.720553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.139725,11.763125,44.039573,53.500549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576865,1.691580,0.277284,0.028923,0.500915,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.263412,mpc-p,0,-126.340000,54.885000,12.992092,3.680612,13.110000,3.675000,-0.117908,0.005612,-3.811850,6.312424,0.762370,6.312424,-3.811850,0.070000,0.880000,-16,74,-16.435848,74.246916,-16.435848,74.246916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.871018,11.218677,42.407585,51.588939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587809,1.584483,0.263794,0.022887,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.274474,mpc-p,0,-126.340000,54.885000,12.943218,3.768020,13.080000,3.775000,-0.136782,-0.006980,-3.567892,9.849821,-0.030495,9.849821,-3.567892,0.000000,0.830000,-16,48,-15.703185,48.279012,-15.703185,48.279012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.237718,11.589967,45.789567,56.630374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591113,1.450634,0.216555,0.023531,0.500412,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.283399,mpc-p,0,-126.340000,54.885000,12.900252,3.839000,13.050000,3.875000,-0.149748,-0.036000,-4.360757,11.740498,-0.030495,11.740498,-4.360757,-0.030000,0.690000,-9,42,-9.033696,42.470168,-9.033696,42.470168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.334231,12.449133,48.052235,63.594741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554416,1.595932,0.233650,0.021701,0.500761,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.293409,mpc-p,0,-126.340000,54.885000,12.848569,3.919156,13.020000,3.975000,-0.171431,-0.055844,-4.665705,9.605862,0.030495,9.605862,-4.665705,-0.040000,0.540000,-11,73,-10.769927,72.534096,-10.769927,72.534096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.687892,13.192590,47.816400,65.608889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578554,1.500180,0.206560,0.021154,0.505379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.303439,mpc-p,0,-126.340000,54.885000,12.793331,4.000118,12.970000,4.055000,-0.176669,-0.054882,-4.421746,7.044299,0.457422,7.044299,-4.421746,-0.060000,0.590000,-15,92,-15.215253,91.926665,-15.215253,91.926665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.172306,12.313036,43.885728,57.977110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565829,1.481617,0.211643,0.020824,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.313429,mpc-p,0,-126.340000,54.885000,12.735148,4.081449,12.930000,4.125000,-0.194852,-0.043551,-5.397580,5.641538,0.518412,5.641538,-5.397580,-0.070000,0.750000,-11,92,-11.322158,92.250566,-11.322158,92.250566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.710817,11.227731,44.369482,57.452296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.138758,1.724144,2.161052,0.037200,0.500961,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010574,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.324038,mpc-p,0,-126.340000,54.885000,12.670182,4.168643,12.870000,4.195000,-0.199818,-0.026357,-6.312424,6.678361,0.884349,6.678361,-6.312424,-0.110000,0.850000,-1,78,-1.110025,77.636245,-1.110025,77.636245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.337256,10.633899,43.400368,55.060175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560333,4.222255,0.267143,0.041845,0.501186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010605,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.334675,mpc-p,0,-126.340000,54.885000,12.602053,4.256974,12.810000,4.295000,-0.207947,-0.038026,-7.593205,10.825654,0.945339,10.825654,-7.593205,-0.090000,0.850000,6,44,6.112534,43.527427,6.112534,43.527427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.531155,10.130758,45.322758,58.139017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557850,1.791281,0.282281,0.041363,2.100874,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.344737,mpc-p,0,-126.340000,54.885000,12.535124,4.341399,12.740000,4.425000,-0.204876,-0.083601,-7.410237,13.631176,0.762370,13.631176,-7.410237,-0.060000,0.670000,0,32,0.017543,32.185946,0.017543,32.185946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.615861,10.888367,58.194965,73.789454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600941,1.806158,0.248172,0.035025,0.501175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008205,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.355464,mpc-p,0,-126.340000,54.885000,12.461381,4.432382,12.660000,4.565000,-0.198619,-0.132618,-7.776174,12.106436,1.128308,12.106436,-7.776174,-0.030000,0.480000,-4,58,-3.633542,57.963677,-3.633542,57.963677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.412157,11.981621,67.039278,82.852334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590735,1.759351,0.240793,0.032583,0.500933,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.364740,mpc-p,0,-126.340000,54.885000,12.395848,4.511883,12.600000,4.655000,-0.204152,-0.143117,-7.654195,8.203101,1.128308,8.203101,-7.654195,-0.030000,0.480000,-9,91,-9.033887,91.121360,-9.033887,91.121360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.651171,12.210034,62.421884,73.735582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578789,3.878721,0.268237,0.040790,0.501291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010281,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.375057,mpc-p,0,-126.340000,54.885000,12.321249,4.601238,12.530000,4.725000,-0.208751,-0.123762,-6.800341,5.092632,1.067318,5.092632,-6.800341,-0.040000,0.640000,-19,106,-19.056985,106.305844,-19.056985,106.305844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.843568,11.858935,59.839212,68.484570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556719,1.660030,0.282210,0.037497,0.500840,1,1,0,7,1,0,0,0,0,0,2,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.385170,mpc-p,0,-126.340000,54.885000,12.246596,4.689785,12.470000,4.795000,-0.223404,-0.105215,-6.678361,4.726694,0.457422,4.726694,-6.678361,-0.060000,0.860000,-21,92,-21.166466,92.462838,-21.166466,92.462838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.878817,11.797178,57.350819,67.084529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573891,1.679525,0.343112,0.021405,0.502012,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.395114,mpc-p,0,-126.340000,54.885000,12.171909,4.777788,12.410000,4.885000,-0.238091,-0.107212,-6.861330,10.032790,0.213464,10.032790,-6.861330,-0.120000,0.930000,-13,47,-12.630572,42.634234,-12.630572,42.634234,0.000000,4.828604,0.000000,64.000000,0.000000,0.000000,67.588302,12.066346,56.370204,66.823485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551872,1.557709,0.203732,0.026253,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.405117,mpc-p,0,-126.340000,54.885000,12.095706,4.867227,12.350000,5.025000,-0.254294,-0.157773,-7.776174,15.094927,0.823360,15.094927,-7.776174,-0.130000,0.740000,-3,12,-3.068107,12.482377,-3.068107,12.482377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.596983,13.619093,62.935205,80.535630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545163,1.443770,0.168819,0.015223,0.500261,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.415150,mpc-p,0,-126.340000,54.885000,12.018348,4.957867,12.270000,5.185000,-0.251652,-0.227133,-8.264091,15.887791,1.128308,15.887791,-8.264091,-0.090000,0.440000,-3,26,-2.947207,25.750282,-2.947207,25.750282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.478217,16.146360,71.470846,94.059516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543991,1.495696,0.219740,0.044392,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.425117,mpc-p,0,-126.340000,54.885000,11.940759,5.048805,12.190000,5.305000,-0.249241,-0.256195,-8.264091,9.971800,0.274453,9.971800,-8.264091,-0.070000,0.320000,-8,71,-7.777758,83.352575,-7.777758,83.352575,0.000000,-12.602293,0.000000,64.000000,0.000000,0.000000,68.439664,18.353653,71.964691,91.730523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556061,1.496829,0.208633,0.018415,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.435153,mpc-p,0,-126.340000,54.885000,11.862043,5.141244,12.120000,5.375000,-0.257957,-0.233756,-7.349247,3.018985,0.884349,3.018985,-7.349247,-0.060000,0.460000,-21,112,-20.954692,112.450000,-20.954692,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.248107,19.518776,69.122061,82.123747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550911,1.431816,0.242772,0.016680,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.445119,mpc-p,0,-126.340000,54.885000,11.783418,5.233886,12.050000,5.395000,-0.266582,-0.161114,-7.288257,0.457422,0.823360,0.457422,-7.288257,-0.110000,0.790000,-18,112,-18.030054,112.450000,-18.030054,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.964879,20.143804,68.956640,81.517782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549481,1.466858,0.289792,0.024342,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.455115,mpc-p,0,-126.340000,54.885000,11.704246,5.327592,11.980000,5.445000,-0.275754,-0.117408,-8.812998,4.299767,1.128308,4.299767,-8.812998,-0.140000,0.980000,0,87,-0.498316,86.929205,-0.498316,86.929205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.922602,21.854930,67.009251,82.712436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557898,1.514785,0.269795,0.025920,0.502917,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.465145,mpc-p,0,-126.340000,54.885000,11.624584,5.422384,11.900000,5.535000,-0.275416,-0.112616,-8.873987,9.483883,1.128308,9.483883,-8.873987,-0.110000,0.960000,0,45,-0.428739,45.406104,-0.428739,45.406104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.748959,23.826014,65.774557,87.719254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549968,1.440049,0.204706,0.021350,0.500532,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.475117,mpc-p,0,-126.340000,54.885000,11.545286,5.517310,11.810000,5.665000,-0.264714,-0.147690,-9.544873,15.033937,0.701380,15.033937,-9.544873,-0.060000,0.750000,2,14,1.564434,14.350042,1.564434,14.350042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.678776,25.255760,75.613536,99.647726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548712,1.445274,0.217769,0.022946,0.500819,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.485146,mpc-p,0,-126.340000,54.885000,11.465517,5.613413,11.730000,5.825000,-0.264483,-0.211587,-9.605862,14.485031,1.128308,14.485031,-9.605862,-0.030000,0.480000,-2,36,-2.215325,36.369692,-2.215325,36.369692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.659645,26.827988,82.807034,107.965228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556810,1.604650,0.230658,0.025590,0.500820,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.495148,mpc-p,0,-126.340000,54.885000,11.386026,5.709815,11.650000,5.935000,-0.263974,-0.225185,-8.386070,9.056956,1.677214,9.056956,-8.386070,-0.020000,0.380000,-17,81,-16.880978,90.169134,-16.880978,90.169134,0.000000,-8.799442,0.000000,64.000000,0.000000,0.000000,71.315611,26.990037,76.409105,96.090510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553463,1.501635,0.211105,0.034476,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.505162,mpc-p,0,-126.340000,54.885000,11.306560,5.806816,11.570000,5.985000,-0.263440,-0.178184,-7.654195,2.653048,1.128308,2.653048,-7.654195,-0.040000,0.550000,-24,112,-24.414904,112.450000,-24.414904,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.439759,25.889170,72.102306,84.750906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560726,1.460548,0.259662,0.017946,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.515115,mpc-p,0,-126.340000,54.885000,11.227739,5.903631,11.500000,6.015000,-0.272261,-0.111369,-7.715185,0.030495,0.762370,0.030495,-7.715185,-0.100000,0.830000,-19,112,-18.583608,112.450000,-18.583608,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.361785,25.520827,69.334335,82.983588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551262,1.447702,0.273534,0.016097,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.525120,mpc-p,0,-126.340000,54.885000,11.148726,6.001239,11.420000,6.055000,-0.271274,-0.053761,-9.239925,3.750861,0.823360,3.750861,-9.239925,-0.150000,1.010000,3,96,2.704786,96.264964,2.704786,96.264964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.101257,26.218063,67.481452,84.544784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553824,1.451933,0.272849,0.016855,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.535154,mpc-p,0,-126.340000,54.885000,11.069705,6.099349,11.320000,6.125000,-0.250295,-0.025651,-10.825654,9.178935,0.823360,9.178935,-10.825654,-0.100000,1.010000,16,54,15.714286,53.843408,15.714286,53.843408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.454469,26.587544,66.788736,88.403490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547713,1.450646,0.202146,0.016906,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.545116,mpc-p,0,-126.340000,54.885000,10.991491,6.196855,11.220000,6.245000,-0.228509,-0.048145,-10.825654,13.753155,1.128308,13.753155,-10.825654,-0.030000,0.810000,11,31,11.444338,30.834943,11.444338,30.834943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.098500,26.500155,76.818884,99.421881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549627,1.513751,0.209535,0.017318,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.555149,mpc-p,0,-126.340000,54.885000,10.912958,6.295045,11.130000,6.395000,-0.217042,-0.099955,-10.886644,13.692166,1.067318,13.692166,-10.886644,0.010000,0.560000,7,49,6.616663,48.827432,6.616663,48.827432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.061063,25.670365,87.800831,107.584323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551593,1.447067,0.188804,0.015633,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.565150,mpc-p,0,-126.340000,54.885000,10.834899,6.392797,11.030000,6.505000,-0.195101,-0.112203,-10.459717,9.117946,1.616224,9.117946,-10.459717,0.030000,0.490000,-1,93,-1.225489,93.097507,-1.225489,93.097507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.289461,23.567174,82.017458,94.701400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548827,1.527498,0.222018,0.024214,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.575115,mpc-p,0,-126.340000,54.885000,10.757318,6.489950,10.940000,6.565000,-0.182682,-0.075050,-9.910810,3.628881,1.677214,3.628881,-9.910810,0.040000,0.680000,-10,112,-9.635523,112.450000,-9.635523,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.212909,20.680190,74.599276,82.517926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557443,1.445826,0.249144,0.022819,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.585147,mpc-p,0,-126.340000,54.885000,10.679372,6.587383,10.850000,6.615000,-0.170628,-0.027617,-8.873987,3.994819,0.701380,3.994819,-8.873987,0.040000,0.920000,-19,107,-18.731270,107.427782,-18.731270,107.427782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.425442,18.256893,71.091162,80.397499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547997,1.500822,0.305891,0.020827,0.500855,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.595128,mpc-p,0,-126.340000,54.885000,10.601942,6.683806,10.770000,6.685000,-0.168058,-0.001194,-8.873987,7.105289,1.189297,7.105289,-8.873987,-0.010000,1.020000,-12,75,-12.154365,74.999832,-12.154365,74.999832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.719416,16.405422,67.018377,76.572038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581220,1.459848,0.287014,0.019365,0.500301,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.605151,mpc-p,0,-126.340000,54.885000,10.524238,6.779993,10.680000,6.795000,-0.155762,-0.015007,-9.605862,12.045446,1.433256,12.045446,-9.605862,-0.070000,0.930000,5,40,4.714547,40.008113,4.714547,40.008113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.543553,14.972164,67.285340,79.747456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551887,1.436369,0.186131,0.016624,0.500540,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.615146,mpc-p,0,-126.340000,54.885000,10.446735,6.875132,10.590000,6.925000,-0.143265,-0.049868,-11.130602,14.485031,1.433256,14.485031,-11.130602,-0.030000,0.690000,16,37,15.867511,37.142903,15.867511,37.142903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.994036,14.054586,72.040100,87.801156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545504,1.455378,0.186625,0.016745,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.626401,mpc-p,0,-126.340000,54.885000,10.359361,6.981133,10.480000,7.055000,-0.120639,-0.073867,-9.910810,10.703675,1.067318,10.703675,-9.910810,0.020000,0.510000,0,81,0.054154,81.363032,0.054154,81.363032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.002716,13.438287,75.356885,87.988688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580704,1.441864,0.207280,0.017668,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.635114,mpc-p,0,-126.340000,54.885000,10.291565,7.062255,10.400000,7.125000,-0.108435,-0.062745,-9.910810,6.068465,0.762370,6.068465,-9.910810,0.030000,0.590000,-3,112,-3.233717,112.449999,-3.233717,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.795685,10.362900,67.913075,75.722823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540063,1.525411,0.225697,0.015398,0.502384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.645150,mpc-p,0,-126.340000,54.885000,10.213226,7.154529,10.310000,7.175000,-0.096774,-0.020471,-8.995966,2.897006,1.372266,2.897006,-8.995966,0.010000,0.870000,-9,112,-9.130375,112.450000,-9.130375,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.417108,7.277623,64.686347,74.918200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550898,1.793077,0.405920,0.042572,0.501622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.655125,mpc-p,0,-126.340000,54.885000,10.135007,7.244858,10.230000,7.235000,-0.094993,0.009858,-9.300914,4.848673,1.006328,4.848673,-9.300914,-0.020000,1.030000,-3,92,-2.712850,91.983171,-2.712850,91.983171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.704139,5.362172,62.623463,72.274660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580508,1.452156,0.254325,0.027991,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.665154,mpc-p,0,-126.340000,54.885000,10.055897,7.334135,10.140000,7.335000,-0.084103,-0.000865,-8.630029,10.520706,1.982162,10.520706,-8.630029,0.000000,1.010000,-8,47,-8.072217,44.619474,-8.072217,44.619474,0.000000,2.363697,0.000000,64.000000,0.000000,0.000000,68.236700,2.837693,62.932741,72.820473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547871,1.444265,0.212386,0.017492,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.675154,mpc-p,0,-126.340000,54.885000,9.976448,7.421448,10.070000,7.465000,-0.093552,-0.043552,-9.849821,13.875134,1.250287,13.875134,-9.849821,-0.020000,0.800000,4,29,3.864077,29.105292,3.864077,29.105292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.698520,2.175245,75.973629,85.746508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552576,1.451192,0.188983,0.017361,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.685147,mpc-p,0,-126.340000,54.885000,9.896358,7.506858,9.980000,7.595000,-0.083642,-0.088142,-9.300914,12.655342,1.067318,12.655342,-9.300914,-0.010000,0.550000,-2,55,-1.923312,55.274163,-1.923312,55.274163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.295676,2.390904,76.339302,90.085461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553812,2.354403,0.256607,0.039379,0.501013,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.695180,mpc-p,0,-126.340000,54.885000,9.815147,7.590582,9.900000,7.685000,-0.084853,-0.094418,-8.447060,6.739351,1.128308,6.739351,-8.447060,0.010000,0.490000,-16,100,-16.078116,108.042821,-16.078116,108.042821,0.000000,-7.768658,0.000000,64.000000,0.000000,0.000000,69.316358,1.633374,69.424591,78.185884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597381,1.604122,0.274012,0.025834,0.501736,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.705151,mpc-p,0,-126.340000,54.885000,9.733515,7.671622,9.820000,7.735000,-0.086485,-0.063378,-8.325081,1.738204,0.701380,1.738204,-8.325081,-0.020000,0.750000,-17,112,-17.498296,112.450000,-17.498296,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.749769,-0.335604,62.750242,74.647825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556283,1.741991,0.363021,0.030731,0.501064,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008204,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.715230,mpc-p,0,-126.340000,54.885000,9.649950,7.751179,9.740000,7.765000,-0.090050,-0.013821,-8.508050,1.311276,1.494245,1.311276,-8.508050,-0.090000,0.960000,-9,112,-8.772378,112.450000,-8.772378,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.895063,-1.383398,58.283788,70.101173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.646008,1.719699,0.321033,0.024936,0.500957,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.725122,mpc-p,0,-126.340000,54.885000,9.566778,7.826805,9.650000,7.815000,-0.083222,0.011805,-9.849821,5.153621,1.799193,5.153621,-9.849821,-0.090000,1.050000,5,77,4.621570,76.754541,4.621570,76.754541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.363561,-3.073285,54.242453,67.237999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562934,1.801807,0.319859,0.037741,0.500935,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.735196,mpc-p,0,-126.340000,54.885000,9.480789,7.901154,9.550000,7.905000,-0.069211,-0.003846,-10.642686,10.642686,1.433256,10.642686,-10.642686,-0.020000,0.980000,6,33,5.871466,33.101193,5.871466,33.101193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.186389,-4.459655,62.477609,72.837639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589850,1.778173,0.239887,0.027921,0.502871,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.745151,mpc-p,0,-126.340000,54.885000,9.394405,7.971838,9.450000,8.015000,-0.055595,-0.043162,-11.130602,11.740498,1.067318,11.740498,-11.130602,0.000000,0.680000,8,43,7.510420,43.044574,7.510420,43.044574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.116260,-3.769711,81.287459,92.189703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625715,1.686698,0.216571,0.025631,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.755114,mpc-p,0,-126.340000,54.885000,9.306440,8.039643,9.350000,8.125000,-0.043560,-0.085357,-10.703675,8.447060,1.616224,8.447060,-10.703675,0.040000,0.530000,-4,78,-3.894140,77.786855,-3.894140,77.786855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.812786,-4.308384,78.263601,85.703745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535415,1.579256,0.198817,0.037523,0.500458,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.765118,mpc-p,0,-126.340000,54.885000,9.216480,8.104622,9.260000,8.175000,-0.043520,-0.070378,-9.971800,2.775027,1.616224,2.775027,-9.971800,0.040000,0.640000,-16,112,-15.778172,112.449946,-15.778172,112.449946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.279974,-5.676063,67.594061,75.903980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555028,1.454052,0.237965,0.018928,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.775149,mpc-p,0,-126.340000,54.885000,9.124508,8.166512,9.160000,8.205000,-0.035492,-0.038488,-9.117946,0.030495,0.457422,0.030495,-9.117946,0.000000,0.870000,-21,112,-21.156419,112.450000,-21.156419,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.373495,-7.373191,60.055844,71.463395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554382,1.537220,0.307837,0.023258,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.785116,mpc-p,0,-126.340000,54.885000,9.031262,8.224628,9.080000,8.235000,-0.048738,-0.010372,-9.849821,2.531068,1.006328,2.531068,-9.849821,-0.090000,1.060000,-6,79,-6.086635,79.473515,-6.086635,79.473515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.208021,-8.485782,56.294652,67.141126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543581,1.425391,0.214964,0.015294,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.795145,mpc-p,0,-126.340000,54.885000,8.935470,8.279557,8.990000,8.295000,-0.054530,-0.015443,-10.581696,6.373413,1.372266,6.373413,-10.581696,-0.080000,0.960000,0,52,-0.466548,51.692656,-0.466548,51.692656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.626254,-8.429566,58.028349,66.799645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548239,1.443098,0.180364,0.016367,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.805143,mpc-p,0,-126.340000,54.885000,8.837900,8.330647,8.880000,8.365000,-0.042100,-0.034353,-10.520706,8.020133,0.945339,8.020133,-10.520706,-0.040000,0.770000,-6,49,-5.621165,49.028297,-5.621165,49.028297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.235322,-8.149946,65.054759,73.433687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539862,1.506487,0.161162,0.013746,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.815146,mpc-p,0,-126.340000,54.885000,8.738132,8.377962,8.790000,8.445000,-0.051868,-0.067038,-11.435550,5.824507,0.884349,5.824507,-11.435550,-0.020000,0.620000,-5,74,-4.823760,74.248563,-4.823760,74.248563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.848794,-8.281119,66.375610,74.713519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542275,1.432863,0.169351,0.016498,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.825162,mpc-p,0,-126.340000,54.885000,8.635987,8.421408,8.690000,8.485000,-0.054013,-0.063592,-9.971800,1.921172,1.189297,1.921172,-9.971800,-0.030000,0.670000,-20,100,-20.160833,99.640134,-20.160833,99.640134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.154326,-9.494752,56.565500,66.324573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588007,1.770890,0.261132,0.039557,0.501127,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.835152,mpc-p,0,-126.340000,54.885000,8.531793,8.460706,8.590000,8.505000,-0.058207,-0.044294,-9.605862,-0.518412,1.860183,-0.518412,-9.605862,-0.060000,0.830000,-24,104,-24.245229,104.494700,-24.245229,104.494700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.671128,-11.066647,51.297605,63.012061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558232,1.445829,0.268745,0.022515,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.845147,mpc-p,0,-126.340000,54.885000,8.425177,8.495876,8.510000,8.515000,-0.084823,-0.019124,-9.422894,-0.152474,1.250287,-0.152474,-9.422894,-0.140000,0.960000,-20,88,-20.380645,88.366372,-20.380645,88.366372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.330948,-11.995898,45.658744,57.817980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551963,1.452957,0.246506,0.018069,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.855153,mpc-p,0,-126.340000,54.885000,8.316009,8.526828,8.410000,8.545000,-0.093991,-0.018172,-10.642686,3.201954,0.945339,3.201954,-10.642686,-0.170000,0.960000,-7,57,-7.228703,56.546381,-7.228703,56.546381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.760671,-12.435098,44.388634,56.857772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550267,1.448332,0.195452,0.018258,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.865155,mpc-p,0,-126.340000,54.885000,8.204399,8.553413,8.310000,8.595000,-0.105601,-0.041587,-11.252582,5.397580,1.189297,5.397580,-11.252582,-0.100000,0.790000,-12,46,-11.787997,46.186664,-11.787997,46.186664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.125316,-11.558653,52.082106,62.151334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557188,1.453293,0.202623,0.019506,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.875152,mpc-p,0,-126.340000,54.885000,8.090329,8.575545,8.200000,8.645000,-0.109671,-0.069455,-11.069613,3.628881,1.311276,3.628881,-11.069613,-0.070000,0.620000,-21,69,-20.810701,68.676597,-20.810701,68.676597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.716761,-10.498091,59.417605,68.810721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554840,1.479734,0.208112,0.018558,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.885149,mpc-p,0,-126.340000,54.885000,7.973719,8.593156,8.100000,8.665000,-0.126281,-0.071844,-10.398727,0.152474,1.372266,0.152474,-10.398727,-0.100000,0.630000,-29,93,-28.595772,92.787758,-28.595772,92.787758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.640307,-10.479067,50.350170,61.362298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552913,1.633047,0.248108,0.027107,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.895152,mpc-p,0,-126.340000,54.885000,7.854485,8.606178,8.000000,8.645000,-0.145515,-0.038822,-10.764665,-3.994819,1.616224,-3.994819,-10.764665,-0.160000,0.780000,-24,112,-23.949560,112.449998,-23.949560,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.145495,-10.505180,44.469791,56.130394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553228,1.462012,0.263670,0.025751,0.500800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.905151,mpc-p,0,-126.340000,54.885000,7.732759,8.614533,7.900000,8.625000,-0.167241,-0.010467,-11.008623,-2.470079,1.677214,-2.470079,-11.008623,-0.170000,0.950000,-23,84,-23.494147,84.363149,-23.494147,84.363149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.153441,-11.646466,40.027515,55.065290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.636608,1.530621,0.274258,0.027310,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.915147,mpc-p,0,-126.340000,54.885000,7.608511,8.618170,7.790000,8.625000,-0.181489,-0.006830,-12.289405,0.213464,1.067318,0.213464,-12.289405,-0.170000,0.970000,-15,55,-14.649649,54.962935,-14.649649,54.962935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.967220,-11.048429,46.013403,58.488317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560517,1.470141,0.199908,0.023785,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.925153,mpc-p,0,-126.340000,54.885000,7.481626,8.617042,7.660000,8.645000,-0.178374,-0.027958,-13.875134,2.775027,1.494245,2.775027,-13.875134,-0.280000,0.790000,13,43,13.319216,42.651341,13.319216,42.651341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.997663,-9.528820,51.876869,64.481951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562740,1.452286,0.205065,0.017858,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.935151,mpc-p,0,-126.340000,54.885000,7.352368,8.611112,7.540000,8.665000,-0.187632,-0.053888,-13.021280,0.762370,1.555235,0.762370,-13.021280,-0.150000,0.620000,-12,66,-11.593721,66.458737,-11.593721,66.458737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.865345,-7.414891,55.819255,70.380524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554541,1.449954,0.203573,0.017652,0.502495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.945147,mpc-p,0,-126.340000,54.885000,7.220706,8.600356,7.420000,8.655000,-0.199294,-0.054644,-11.618519,-3.384923,0.701380,-3.384923,-11.618519,-0.070000,0.620000,-41,97,-41.042363,96.671822,-41.042363,96.671822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.889745,-7.277017,55.991050,65.773482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554174,1.656446,0.249286,0.021420,0.501157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.955153,mpc-p,0,-126.340000,54.885000,7.086551,8.584735,7.310000,8.615000,-0.223449,-0.030265,-10.581696,-6.678361,1.006328,-6.678361,-10.581696,-0.150000,0.780000,-48,108,-48.151656,107.787392,-48.151656,107.787392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.738949,-6.973684,49.469805,59.964346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554593,1.446819,0.234924,0.016657,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.965156,mpc-p,0,-126.340000,54.885000,6.950153,8.564259,7.200000,8.575000,-0.249847,-0.010741,-11.191592,-4.787684,1.677214,-4.787684,-11.191592,-0.310000,0.960000,-27,74,-27.024062,73.635548,-27.024062,73.635548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.691769,-6.641630,42.776777,56.205534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556512,1.544291,0.258888,0.018173,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.975153,mpc-p,0,-126.340000,54.885000,6.811644,8.538940,7.080000,8.555000,-0.268356,-0.016060,-14.485031,-1.616224,1.860183,-1.616224,-14.485031,-0.320000,0.900000,2,46,2.234186,46.418010,2.234186,46.418010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.364410,-4.958589,47.710543,62.373928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555849,1.451313,0.191914,0.017545,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.985148,mpc-p,0,-126.340000,54.885000,6.671081,8.508787,6.930000,8.555000,-0.258919,-0.046213,-16.802635,0.823360,1.799193,0.823360,-16.802635,-0.160000,0.710000,4,35,4.389260,35.170266,4.389260,35.170266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.108105,-3.253196,57.479280,74.085564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553466,1.514492,0.212080,0.023746,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.995148,mpc-p,0,-126.340000,54.885000,6.528481,8.473799,6.780000,8.545000,-0.251519,-0.071201,-16.070760,-1.860183,1.555235,-1.860183,-16.070760,-0.030000,0.540000,-21,65,-21.143898,64.627661,-21.143898,64.627661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.993690,-1.298828,74.496217,85.667131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552232,1.457510,0.193194,0.018623,0.500907,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.005152,mpc-p,0,-126.340000,54.885000,6.383981,8.434005,6.630000,8.495000,-0.246019,-0.060995,-14.546020,-7.044299,1.860183,-7.044299,-14.546020,-0.060000,0.600000,-36,99,-36.461616,98.684033,-36.461616,98.684033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.389974,0.058826,64.775935,70.051356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551599,1.518586,0.222727,0.021512,0.500353,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.015152,mpc-p,0,-126.340000,54.885000,6.237847,8.389480,6.490000,8.425000,-0.252153,-0.035520,-14.363051,-8.630029,2.409089,-8.630029,-14.363051,-0.160000,0.790000,-30,93,-29.696332,93.258893,-29.696332,93.258893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.118301,1.509489,52.635101,57.469869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553776,1.969000,0.343138,0.039805,0.500566,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008424,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.025124,mpc-p,0,-126.340000,54.885000,6.090593,8.340406,6.340000,8.355000,-0.249407,-0.014594,-16.070760,-8.142112,2.226120,-8.142112,-16.070760,-0.250000,0.880000,-4,77,-4.112812,77.490260,-4.112812,77.490260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.138968,4.056163,49.953032,55.632853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561627,1.584664,0.248590,0.017231,0.500579,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.035151,mpc-p,0,-126.340000,54.885000,5.941158,8.286421,6.170000,8.305000,-0.228842,-0.018579,-17.412531,-4.055809,2.226120,-4.055809,-17.412531,-0.180000,0.900000,3,36,3.307166,36.499606,3.307166,36.499606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.777045,5.705586,54.031367,64.773978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553685,1.451433,0.187543,0.016598,0.504098,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.045152,mpc-p,0,-126.340000,54.885000,5.790935,8.228018,6.000000,8.285000,-0.209065,-0.056982,-18.388365,-2.287110,1.738204,-2.287110,-18.388365,-0.070000,0.670000,0,33,-0.058521,32.642181,-0.058521,32.642181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.537280,8.196314,74.584467,86.328249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552508,1.714292,0.249628,0.030249,0.500769,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.055157,mpc-p,0,-126.340000,54.885000,5.639647,8.165113,5.820000,8.245000,-0.180353,-0.079887,-17.168573,-4.665705,1.006328,-4.665705,-17.168573,-0.020000,0.480000,-17,62,-16.918199,62.379423,-16.918199,62.379423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.615161,10.137146,81.005601,90.332923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567630,1.645939,0.241811,0.030075,0.500876,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.065150,mpc-p,0,-126.340000,54.885000,5.487767,8.097916,5.660000,8.175000,-0.172233,-0.077084,-16.924615,-9.544873,1.921172,-9.544873,-16.924615,-0.040000,0.530000,-20,95,-20.184526,94.760378,-20.184526,94.760378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.587032,11.708802,67.935036,73.535043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565187,1.476776,0.221017,0.018454,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.075120,mpc-p,0,-126.340000,54.885000,5.335683,8.026631,5.500000,8.085000,-0.164317,-0.058369,-16.375708,-12.106436,2.104141,-12.106436,-16.375708,-0.110000,0.740000,-17,95,-17.012352,95.166086,-17.012352,95.166086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.747967,13.519674,55.563927,61.048364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554764,1.455869,0.219455,0.017612,0.504277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.085153,mpc-p,0,-126.340000,54.885000,5.182265,7.950713,5.340000,7.995000,-0.157735,-0.044287,-16.680656,-9.849821,2.714037,-9.849821,-16.680656,-0.120000,0.870000,-11,62,-11.499900,61.586419,-11.499900,61.586419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.675011,15.394190,52.828467,57.601359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553286,1.559037,0.239413,0.018432,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.095152,mpc-p,0,-126.340000,54.885000,5.029273,7.871023,5.170000,7.925000,-0.140727,-0.053977,-17.778469,-5.580549,1.921172,-5.580549,-17.778469,-0.130000,0.790000,3,27,2.964542,27.141205,2.964542,27.141205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.077674,17.868007,63.744327,71.523039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.659279,1.656084,0.217492,0.038475,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.105150,mpc-p,0,-126.340000,54.885000,4.876435,7.787449,4.990000,7.885000,-0.113565,-0.097551,-18.937271,-3.933829,1.921172,-3.933829,-18.937271,-0.040000,0.560000,6,25,6.392611,24.771350,6.392611,24.771350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.625835,20.912730,76.766311,89.351526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563976,1.477415,0.212964,0.019800,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.115149,mpc-p,0,-126.340000,54.885000,4.723953,7.700106,4.810000,7.835000,-0.086047,-0.134894,-18.815292,-7.105289,1.677214,-7.105289,-18.815292,0.010000,0.400000,1,57,1.009436,57.397952,1.009436,57.397952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.466736,24.112827,84.800522,96.251786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554877,1.509727,0.207002,0.024887,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.125150,mpc-p,0,-126.340000,54.885000,4.572089,7.609149,4.630000,7.735000,-0.057911,-0.125851,-18.327375,-12.899301,2.165131,-12.899301,-18.327375,0.020000,0.450000,-4,98,-3.889023,98.038193,-3.889023,98.038193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.674471,27.424077,78.530802,86.457458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591931,1.800124,0.218253,0.036030,0.500928,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.135151,mpc-p,0,-126.340000,54.885000,4.421131,7.514750,4.450000,7.615000,-0.028869,-0.100250,-17.290552,-14.728989,2.348100,-14.728989,-17.290552,0.010000,0.680000,-9,92,-8.712850,92.339226,-8.712850,92.339226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.781214,29.569728,68.107252,75.341412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561110,1.477336,0.291877,0.026997,0.500526,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.145162,mpc-p,0,-126.340000,54.885000,4.271193,7.416977,4.280000,7.485000,-0.008807,-0.068023,-16.375708,-13.326228,1.921172,-13.326228,-16.375708,-0.010000,0.860000,-11,63,-10.614191,63.022258,-10.614191,63.022258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.990793,32.049558,66.856853,74.084675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556663,1.564270,0.238850,0.020299,0.500949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.155145,mpc-p,0,-126.340000,54.885000,4.123127,7.316394,4.120000,7.395000,0.003127,-0.078606,-16.070760,-7.532216,0.884349,-7.532216,-16.070760,-0.020000,0.780000,-7,18,-7.397998,17.198967,-7.397998,17.198967,0.000000,0.823291,0.000000,64.000000,0.000000,0.000000,54.404929,33.741627,74.568539,81.433743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.841230,1.712302,0.222530,0.021568,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008309,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.165120,mpc-p,0,-126.340000,54.885000,3.976896,7.212995,3.970000,7.325000,0.006896,-0.112005,-15.887791,-6.190445,1.738204,-6.190445,-15.887791,-0.040000,0.540000,-3,20,-3.180130,19.561625,-3.180130,19.561625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.660551,36.593535,86.811206,101.463675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556793,1.605232,0.230165,0.025439,0.502186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.175151,mpc-p,0,-126.340000,54.885000,3.831842,7.106279,3.800000,7.235000,0.031842,-0.128721,-14.607010,-10.642686,0.701380,-10.642686,-14.607010,-0.010000,0.360000,-15,65,-14.652475,67.527692,-14.652475,67.527692,0.000000,-2.966067,0.000000,64.000000,0.000000,0.000000,56.930614,39.786828,87.744065,104.325694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.876220,3.008787,0.351168,0.086733,0.501336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010838,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.186115,mpc-p,0,-126.340000,54.885000,3.675947,6.986754,3.670000,7.115000,0.005947,-0.128246,-12.594353,-16.009771,1.250287,-16.009771,-12.594353,-0.030000,0.330000,-31,110,-31.440107,112.449936,-31.440107,112.449936,0.000000,-2.888311,0.000000,64.000000,0.000000,0.000000,58.508691,41.707931,79.804411,91.401792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582581,3.758663,0.288912,0.039926,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010185,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.196333,mpc-p,0,-126.340000,54.885000,3.533452,6.872868,3.540000,6.955000,-0.006548,-0.082132,-11.740498,-18.815292,1.067318,-18.815292,-11.740498,-0.140000,0.620000,-25,112,-24.978241,112.450000,-24.978241,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.217116,42.511752,72.293942,84.028037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553498,1.777211,0.370466,0.037259,0.507015,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.206404,mpc-p,0,-126.340000,54.885000,3.395960,6.758510,3.420000,6.785000,-0.024040,-0.026490,-12.594353,-14.911958,1.311276,-14.911958,-12.594353,-0.170000,0.940000,-10,67,-9.912813,55.047355,-9.912813,55.047355,0.000000,12.402645,0.000000,64.000000,0.000000,0.000000,57.329327,44.940932,72.523502,90.660640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.587074,1.989824,0.479920,0.051979,0.501811,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.218472,mpc-p,0,-126.340000,54.885000,3.235439,6.619002,3.270000,6.675000,-0.034561,-0.055998,-13.021280,-7.166278,0.884349,-7.166278,-13.021280,-0.170000,0.870000,2,22,2.085459,-9.802797,2.085459,-9.802797,0.000000,32.252797,0.000000,64.000000,0.000000,0.000000,54.114031,48.758467,85.282139,117.169485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608217,1.748086,0.230940,0.035564,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.226640,mpc-p,0,-126.340000,54.885000,3.129640,6.523231,3.170000,6.635000,-0.040360,-0.111769,-12.838311,-3.140965,1.250287,-3.140965,-12.838311,-0.110000,0.640000,-2,-23,-1.718252,-30.035318,-1.718252,-30.035318,0.000000,7.485318,0.000000,64.000000,0.000000,0.000000,52.616711,50.050714,94.237694,129.765686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566989,1.759771,0.242340,0.035236,0.974339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.236705,mpc-p,0,-126.340000,54.885000,3.002711,6.403958,3.050000,6.585000,-0.047289,-0.181042,-11.679509,-4.909663,0.457422,-4.909663,-11.679509,-0.030000,0.250000,-21,10,-20.842758,10.339255,-20.842758,10.339255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.058809,51.101965,114.925094,147.877276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580980,1.789664,0.242658,0.041441,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.246719,mpc-p,0,-126.340000,54.885000,2.880427,6.284109,2.950000,6.475000,-0.069573,-0.190891,-10.032790,-14.728989,0.457422,-14.728989,-10.032790,-0.090000,0.110000,-32,55,-32.156847,103.184727,-32.156847,103.184727,0.000000,-47.845471,0.000000,64.000000,0.000000,0.000000,66.360663,51.628344,107.445546,132.320247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.772306,1.676106,0.227371,0.034243,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.256700,mpc-p,0,-126.340000,54.885000,2.762777,6.163715,2.860000,6.315000,-0.097223,-0.151285,-8.325081,-22.108731,0.213464,-22.108731,-8.325081,-0.160000,0.210000,-40,100,-40.410476,112.450000,-40.410476,112.450000,0.000000,-12.110745,0.000000,64.000000,0.000000,0.000000,71.894196,54.486372,101.667211,123.349164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555332,1.479129,0.238200,0.022527,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.266733,mpc-p,0,-126.340000,54.885000,2.649038,6.041997,2.780000,6.085000,-0.130962,-0.043003,-9.178935,-26.560972,0.457422,-26.560972,-9.178935,-0.270000,0.600000,-20,112,-19.998892,112.450000,-19.998892,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.703251,59.122152,99.854160,123.424090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553236,1.459691,0.259437,0.018222,0.500421,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.276730,mpc-p,0,-126.340000,54.885000,2.540449,5.920244,2.680000,5.845000,-0.139551,0.075244,-10.215758,-22.840606,0.640391,-22.840606,-10.215758,-0.250000,0.890000,-7,112,-6.520742,112.450000,-6.520742,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.015963,67.326145,105.861237,143.207940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552577,1.605971,0.316075,0.026495,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.286734,mpc-p,0,-126.340000,54.885000,2.436775,5.798192,2.580000,5.675000,-0.143225,0.123192,-10.703675,-15.155916,0.274453,-15.155916,-10.703675,-0.170000,1.020000,-2,67,-2.497910,46.205153,-2.497910,46.205153,0.000000,21.244847,0.000000,64.000000,0.000000,0.000000,64.893268,75.146477,114.949636,159.962422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553929,1.467763,0.328737,0.019751,0.500851,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.296699,mpc-p,0,-126.340000,54.885000,2.338688,5.676639,2.480000,5.585000,-0.141312,0.091639,-11.130602,-4.116798,0.823360,-4.116798,-11.130602,-0.090000,0.910000,1,22,1.249620,-39.976214,1.249620,-39.976214,0.000000,62.426214,0.000000,64.000000,0.000000,0.000000,63.142246,78.656882,125.366389,172.227243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554110,1.487112,0.197273,0.019055,0.500819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.306732,mpc-p,0,-126.340000,54.885000,2.245381,5.554529,2.380000,5.575000,-0.134619,-0.020471,-9.849821,1.433256,1.006328,1.433256,-9.849821,-0.010000,0.580000,-12,-23,-11.974967,-65.352376,-11.974967,-65.352376,0.000000,42.802376,0.000000,64.000000,0.000000,0.000000,64.697588,75.203889,124.970221,165.859869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564800,1.500249,0.213663,0.019694,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.316732,mpc-p,0,-126.340000,54.885000,2.158012,5.433321,2.300000,5.575000,-0.141988,-0.141679,-8.264091,-0.457422,0.640391,-0.457422,-8.264091,-0.010000,0.190000,-24,-24,-24.463610,-24.350999,-24.463610,-24.350999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.826539,69.846484,131.516035,164.095601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552731,1.604450,0.225574,0.021236,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.326732,mpc-p,0,-126.340000,54.885000,2.076470,5.312875,2.230000,5.535000,-0.153530,-0.222125,-6.190445,-7.349247,0.640391,-7.349247,-6.190445,-0.090000,0.040000,-34,21,-33.529622,41.051555,-33.529622,41.051555,0.000000,-20.402554,0.000000,64.000000,0.000000,0.000000,82.256340,65.778801,127.863790,157.425335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554380,1.466510,0.201580,0.018174,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.336735,mpc-p,0,-126.340000,54.885000,2.000895,5.193369,2.170000,5.415000,-0.169105,-0.221631,-5.275601,-16.497687,0.274453,-16.497687,-5.275601,-0.180000,0.040000,-31,66,-31.137966,112.450000,-31.137966,112.450000,0.000000,-46.800999,0.000000,64.000000,0.000000,0.000000,89.017567,64.905206,120.103104,144.855470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553451,1.773541,0.414669,0.063191,0.500962,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008319,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.346715,mpc-p,0,-126.340000,54.885000,1.931643,5.075377,2.120000,5.215000,-0.188357,-0.139623,-6.190445,-24.487325,-0.030495,-24.487325,-6.190445,-0.310000,0.230000,-4,111,-4.436457,112.450000,-4.436457,112.450000,0.000000,-1.800999,0.000000,64.000000,0.000000,0.000000,91.065697,68.971498,117.891974,145.032624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594365,1.481716,0.268284,0.022277,0.500863,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.356729,mpc-p,0,-126.340000,54.885000,1.868468,4.958452,2.060000,4.965000,-0.191532,-0.006548,-6.129455,-26.865920,-0.091484,-26.865920,-6.129455,-0.170000,0.680000,-16,112,-15.535158,112.450000,-15.535158,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.956590,76.605646,122.518057,159.918742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555802,1.463018,0.302743,0.018858,0.501863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.366732,mpc-p,0,-126.340000,54.885000,1.811803,4.843350,2.000000,4.745000,-0.188197,0.098350,-5.702528,-20.401022,-0.457422,-20.401022,-5.702528,-0.200000,0.930000,-6,100,-6.369023,99.690422,-6.369023,99.690422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.829885,86.035002,132.731196,172.931714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553971,1.540417,0.300707,0.021463,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.376741,mpc-p,0,-126.340000,54.885000,1.761669,4.730123,1.950000,4.605000,-0.188331,0.125123,-5.214611,-9.910810,0.152474,-9.910810,-5.214611,-0.110000,0.980000,-9,55,-9.267135,9.947837,-9.267135,9.947837,0.000000,44.742584,0.000000,64.000000,0.000000,0.000000,75.623990,93.349376,136.316532,185.071735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564851,1.476418,0.267406,0.024279,0.500618,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.386733,mpc-p,0,-126.340000,54.885000,1.718263,4.619247,1.900000,4.555000,-0.181737,0.064247,-4.482736,-1.311276,0.274453,-1.311276,-4.482736,-0.090000,0.810000,-7,10,-6.932593,-50.904613,-6.932593,-50.904613,0.000000,60.595034,0.000000,64.000000,0.000000,0.000000,72.699193,95.017383,135.547183,183.705136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574613,1.453806,0.203885,0.019734,0.500625,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.396757,mpc-p,0,-126.340000,54.885000,1.681468,4.510416,1.870000,4.555000,-0.188532,-0.044584,-3.140965,3.018985,0.152474,3.018985,-3.140965,-0.080000,0.450000,-12,-35,-11.535425,-61.055919,-11.535425,-61.055919,0.000000,25.746340,0.000000,64.000000,0.000000,0.000000,72.116493,91.072325,128.480767,174.414592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555810,1.573036,0.203592,0.027725,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.406701,mpc-p,0,-126.340000,54.885000,1.651697,4.405021,1.850000,4.565000,-0.198303,-0.159979,-1.921172,-0.762370,-0.091484,-0.762370,-1.921172,-0.040000,0.100000,-24,-6,-24.354931,-6.233385,-24.354931,-6.233385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.581893,86.602063,132.588662,173.359546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552716,1.456590,0.198815,0.017071,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.416734,mpc-p,0,-126.340000,54.885000,1.628500,4.301504,1.850000,4.515000,-0.221500,-0.213496,0.335443,-9.300914,-0.274453,-9.300914,0.335443,-0.130000,0.020000,-34,39,-33.686536,71.829730,-33.686536,71.829730,0.000000,-33.063115,0.000000,64.000000,0.000000,0.000000,83.090862,82.803127,126.655691,161.959187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558864,1.562865,0.204750,0.019504,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.426731,mpc-p,0,-126.340000,54.885000,1.612238,4.201378,1.860000,4.385000,-0.247762,-0.183622,0.701380,-18.876282,-1.067318,-18.876282,0.701380,-0.210000,0.070000,-27,84,-26.982203,112.450000,-26.982203,112.450000,0.000000,-28.683385,0.000000,64.000000,0.000000,0.000000,86.547634,83.069768,122.996468,155.548531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554109,1.531382,0.237149,0.021371,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.436731,mpc-p,0,-126.340000,54.885000,1.602813,4.104443,1.870000,4.175000,-0.267187,-0.070557,-0.091484,-25.219201,-0.396432,-25.219201,-0.091484,-0.240000,0.400000,-12,112,-12.323471,112.450000,-12.323471,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.727231,88.119674,123.166785,161.343624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553589,1.494305,0.249733,0.019449,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.446736,mpc-p,0,-126.340000,54.885000,1.600211,4.010867,1.870000,3.935000,-0.269789,0.075867,-0.518412,-25.585138,-0.396432,-25.585138,-0.518412,-0.210000,0.750000,-4,112,-4.374021,112.450000,-4.374021,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.207625,95.781764,126.228307,172.367589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549979,1.506485,0.428329,0.056212,0.501565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.456712,mpc-p,0,-126.340000,54.885000,1.604373,3.921141,1.880000,3.725000,-0.275627,0.196141,-0.579401,-18.632323,-0.762370,-18.632323,-0.579401,-0.120000,0.980000,-5,108,-5.268830,107.638339,-5.268830,107.638339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.950986,103.709372,131.765084,182.753879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606549,1.564840,0.372815,0.022853,0.500457,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.466730,mpc-p,0,-126.340000,54.885000,1.615281,3.834807,1.880000,3.595000,-0.264719,0.239807,-0.091484,-9.849821,0.396432,-9.849821,-0.091484,-0.090000,1.020000,-1,63,-1.346486,37.337386,-1.346486,37.337386,0.000000,25.300953,0.000000,64.000000,0.000000,0.000000,65.671305,108.653553,137.802597,189.850717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552768,1.457478,0.279366,0.019640,0.500370,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.476741,mpc-p,0,-126.340000,54.885000,1.632832,3.752479,1.880000,3.555000,-0.247168,0.197479,0.213464,-0.701380,0.274453,-0.701380,0.213464,-0.040000,0.890000,2,18,2.002073,-27.782635,2.002073,-27.782635,0.000000,45.420974,0.000000,64.000000,0.000000,0.000000,61.902484,108.792436,136.238795,190.424907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552107,1.443167,0.188903,0.015396,0.500392,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.486728,mpc-p,0,-126.340000,54.885000,1.656861,3.674437,1.900000,3.575000,-0.243139,0.099437,1.738204,3.506902,0.091484,3.506902,1.738204,-0.020000,0.520000,-5,-27,-5.076613,-33.396271,-5.076613,-33.396271,0.000000,6.034610,0.000000,64.000000,0.000000,0.000000,60.810062,104.107292,133.131334,183.749501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544819,1.441026,0.175205,0.016806,0.500400,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.496727,mpc-p,0,-126.340000,54.885000,1.687319,3.600535,1.930000,3.595000,-0.242681,0.005535,2.592058,1.982162,-0.274453,1.982162,2.592058,-0.020000,0.140000,-9,10,-8.800868,9.882073,-8.800868,9.882073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.056166,98.083543,138.328649,181.887681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548069,1.457021,0.198997,0.018954,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.506731,mpc-p,0,-126.340000,54.885000,1.724048,3.530989,1.970000,3.555000,-0.245952,-0.024011,4.238777,-7.044299,-0.884349,-7.044299,4.238777,-0.030000,0.080000,-22,55,-21.682621,93.726670,-21.682621,93.726670,0.000000,-38.844597,0.000000,64.000000,0.000000,0.000000,70.278552,94.830778,133.080565,171.590254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551494,1.470921,0.199896,0.019756,0.500840,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.516732,mpc-p,0,-126.340000,54.885000,1.766856,3.465974,2.010000,3.415000,-0.243144,0.050974,4.177788,-16.863625,-0.701380,-16.863625,4.177788,-0.090000,0.220000,-12,100,-12.264991,112.450000,-12.264991,112.450000,0.000000,-12.567927,0.000000,64.000000,0.000000,0.000000,72.763029,95.516753,127.836839,162.971204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547445,1.485195,0.214528,0.016128,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.526728,mpc-p,0,-126.340000,54.885000,1.815543,3.405614,2.060000,3.235000,-0.244457,0.170614,3.994819,-21.254876,-0.152474,-21.254876,3.994819,-0.100000,0.600000,-4,112,-4.189979,112.450000,-4.189979,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.680192,99.383959,131.116895,171.624751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550762,1.445159,0.234988,0.018459,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.536731,mpc-p,0,-126.340000,54.885000,1.869955,3.349954,2.100000,3.055000,-0.230045,0.294954,3.018985,-18.876282,-0.213464,-18.876282,3.018985,-0.080000,0.870000,11,112,10.969865,112.450000,10.969865,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.614958,105.508241,136.455103,182.240988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550070,1.462239,0.247135,0.020756,0.500829,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.546732,mpc-p,0,-126.340000,54.885000,1.929817,3.299145,2.130000,2.915000,-0.200183,0.384145,2.470079,-11.130602,-0.335443,-11.130602,2.470079,-0.020000,1.010000,22,95,22.088249,95.051077,22.088249,95.051077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.166371,110.044792,139.589272,188.190070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557976,1.536069,0.335383,0.025868,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.556731,mpc-p,0,-126.340000,54.885000,1.994877,3.253269,2.160000,2.855000,-0.165123,0.398269,1.982162,-2.592058,-0.396432,-2.592058,1.982162,0.020000,0.990000,36,50,35.990139,31.312417,35.990139,31.312417,0.000000,18.738660,0.000000,64.000000,0.000000,0.000000,40.056211,111.804556,144.018450,192.580774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607045,1.533525,0.245095,0.031923,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.566709,mpc-p,0,-126.340000,54.885000,2.064731,3.212469,2.190000,2.875000,-0.125269,0.337469,2.714037,5.458569,-0.213464,5.458569,2.714037,0.070000,0.770000,38,5,38.273566,-16.254134,38.273566,-16.254134,0.000000,21.305210,0.000000,64.000000,0.000000,0.000000,30.110177,108.895445,139.184860,185.180619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566638,1.896974,0.253793,0.039304,0.500702,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.576703,mpc-p,0,-126.340000,54.885000,2.139348,3.176653,2.230000,2.935000,-0.090652,0.241653,3.384923,7.044299,-0.030495,7.044299,3.384923,0.180000,0.440000,28,-3,28.313437,-3.049614,28.313437,-3.049614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.160224,103.618963,146.632712,187.250980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554825,1.614780,0.227447,0.020730,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.586706,mpc-p,0,-126.340000,54.885000,2.218385,3.145919,2.280000,2.975000,-0.061615,0.170919,5.885497,1.433256,-0.396432,1.433256,5.885497,0.260000,0.180000,1,42,0.694881,65.952775,0.694881,65.952775,0.000000,-24.002389,0.000000,64.000000,0.000000,0.000000,22.958193,99.132755,165.450986,199.545537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562903,1.830377,0.270380,0.035874,0.654824,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008366,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.596713,mpc-p,0,-126.340000,54.885000,2.301500,3.120328,2.350000,2.935000,-0.048500,0.185328,8.934977,-7.227268,-0.762370,-7.227268,8.934977,0.210000,0.220000,-20,87,-19.633996,112.450000,-19.633996,112.450000,0.000000,-25.499614,0.000000,64.000000,0.000000,0.000000,23.848074,96.071427,155.824572,183.606505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581945,1.637665,0.247187,0.026159,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.606706,mpc-p,0,-126.340000,54.885000,2.388190,3.099951,2.440000,2.835000,-0.051810,0.264951,9.788831,-12.411384,-0.884349,-12.411384,9.788831,0.110000,0.510000,-14,112,-13.506227,112.450000,-13.506227,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.944836,95.720748,144.297255,177.777091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570834,1.795545,0.292355,0.039012,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.616713,mpc-p,0,-126.340000,54.885000,2.478342,3.084744,2.540000,2.715000,-0.061658,0.369744,9.422894,-12.899301,-0.335443,-12.899301,9.422894,0.060000,0.820000,1,112,0.801640,112.450000,0.801640,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.013253,97.455427,139.952891,182.317186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588314,1.755906,0.290188,0.030647,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.626705,mpc-p,0,-126.340000,54.885000,2.571338,3.074753,2.630000,2.635000,-0.058662,0.439753,8.995966,-6.739351,-0.091484,-6.739351,8.995966,0.050000,0.990000,15,107,15.062347,106.745770,15.062347,106.745770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.922865,98.578663,139.264817,186.821032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557258,1.900174,0.421939,0.035733,0.500888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008428,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.636712,mpc-p,0,-126.340000,54.885000,2.667062,3.069941,2.730000,2.615000,-0.062938,0.454941,8.081122,1.189297,0.030495,1.189297,8.081122,0.070000,1.030000,30,62,29.670429,45.294358,29.670429,45.294358,0.000000,16.451412,0.000000,64.000000,0.000000,0.000000,-14.829143,95.839670,139.461389,185.735561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590295,1.732126,0.337849,0.026095,0.501071,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.646712,mpc-p,0,-126.340000,54.885000,2.764927,3.070303,2.810000,2.695000,-0.045073,0.375303,8.203101,10.520706,-0.823360,10.520706,8.203101,0.100000,0.870000,36,17,35.946338,-18.173344,35.946338,-18.173344,0.000000,34.919114,0.000000,64.000000,0.000000,0.000000,-26.868389,88.806600,136.052412,179.250204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.311265,1.957393,0.246593,0.038656,0.505455,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010072,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.656817,mpc-p,0,-126.340000,54.885000,2.865640,3.075886,2.900000,2.795000,-0.034360,0.280886,8.386070,12.838311,-0.213464,12.838311,8.386070,0.160000,0.580000,34,-13,33.514261,-12.866217,33.514261,-12.866217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.341531,79.930555,134.934190,178.467088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555734,1.572655,0.192116,0.019220,0.500388,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.666879,mpc-p,0,-126.340000,54.885000,2.967317,3.086611,3.000000,2.895000,-0.032683,0.191611,9.788831,9.544873,0.213464,9.544873,9.788831,0.260000,0.210000,11,32,10.973798,45.594353,10.973798,45.594353,0.000000,-13.460569,0.000000,64.000000,0.000000,0.000000,-45.099621,73.264412,146.339004,188.601550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554121,1.568274,0.201255,0.017925,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.676909,mpc-p,0,-126.340000,54.885000,3.069620,3.102375,3.120000,2.935000,-0.050380,0.167375,11.984457,0.274453,-0.274453,0.274453,11.984457,0.250000,0.230000,-11,77,-11.456309,112.450000,-11.456309,112.450000,0.000000,-35.316217,0.000000,64.000000,0.000000,0.000000,-48.847800,69.414587,145.371839,179.271439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553094,1.459074,0.227990,0.017193,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.686909,mpc-p,0,-126.340000,54.885000,3.172119,3.123063,3.260000,2.885000,-0.087881,0.238063,13.753155,-7.959143,-1.189297,-7.959143,13.753155,0.130000,0.460000,-18,112,-17.806543,112.450000,-17.806543,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.258056,69.862680,131.182019,167.961783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552157,1.480019,0.226256,0.019760,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.696876,mpc-p,0,-126.340000,54.885000,3.274348,3.148544,3.410000,2.795000,-0.135652,0.353544,14.424041,-9.971800,-0.823360,-9.971800,14.424041,0.080000,0.750000,-22,112,-22.212501,112.450000,-22.212501,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.580246,71.752438,131.504590,168.035239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552158,1.583379,0.304389,0.018047,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.706877,mpc-p,0,-126.340000,54.885000,3.376550,3.178901,3.550000,2.725000,-0.173450,0.453901,13.875134,-6.068465,-0.335443,-6.068465,13.875134,0.040000,0.950000,-15,112,-15.147806,112.450000,-15.147806,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.932172,74.231618,138.277100,174.280508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551912,1.599067,0.260720,0.016711,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.716909,mpc-p,0,-126.340000,54.885000,3.478219,3.214063,3.690000,2.715000,-0.211781,0.499063,12.167426,2.165131,-0.152474,2.165131,12.167426,0.010000,1.050000,3,84,2.847461,83.748917,2.847461,83.748917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.292855,72.848422,143.899593,178.964853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552568,1.485078,0.280852,0.019121,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.726909,mpc-p,0,-126.340000,54.885000,3.578276,3.253701,3.810000,2.785000,-0.231724,0.468701,9.971800,10.398727,-0.579401,10.398727,9.971800,0.000000,0.970000,25,39,24.525453,26.305853,24.525453,26.305853,0.000000,12.443064,0.000000,64.000000,0.000000,0.000000,-75.140910,67.253644,141.624277,174.722666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550973,1.602273,0.228421,0.024646,0.501016,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.736910,mpc-p,0,-126.340000,54.885000,3.676583,3.297793,3.910000,2.925000,-0.233417,0.372793,8.508050,14.850968,-0.640391,14.850968,8.508050,0.050000,0.700000,32,11,32.355765,10.974012,32.355765,10.974012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.489298,59.669543,136.370074,168.334966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.788310,1.635553,0.232049,0.031949,0.500430,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.746909,mpc-p,0,-126.340000,54.885000,3.772658,3.346195,3.990000,3.065000,-0.217342,0.281195,6.678361,13.814145,-0.152474,13.814145,6.678361,0.100000,0.400000,42,44,41.788905,44.251084,41.788905,44.251084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.242065,52.830001,134.269941,169.171086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552313,1.502524,0.215036,0.022873,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.757206,mpc-p,0,-126.340000,54.885000,3.868811,3.400405,3.990000,3.155000,-0.121189,0.245405,5.946486,6.861330,-0.091484,6.861330,5.946486,0.190000,0.370000,41,89,41.486371,107.929401,41.486371,107.929401,0.000000,-18.678317,0.000000,64.000000,0.000000,0.000000,-91.149143,48.182605,130.248922,165.084258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607694,1.662519,0.260737,0.025798,0.500481,1,1,0,6,1,1,0,0,0,0,1,1,0,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.010298,0.000000,0.000000,0.000000
13.766910,mpc-p,0,-126.340000,54.885000,3.956380,3.455390,4.140000,3.205000,-0.183620,0.250390,6.861330,1.799193,-0.579401,1.799193,6.861330,0.320000,0.570000,7,112,6.680109,112.450000,6.680109,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.642637,45.995514,124.770323,152.956088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562930,1.753926,0.321025,0.035177,0.500928,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.776886,mpc-p,0,-126.340000,54.885000,4.042881,3.515699,4.230000,3.225000,-0.187119,0.290699,8.873987,1.250287,-0.762370,1.250287,8.873987,0.290000,0.840000,-15,112,-14.570341,112.450000,-14.570341,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.040391,45.564865,122.959288,148.665731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586332,1.625288,0.317301,0.038825,0.501080,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.786886,mpc-p,0,-126.340000,54.885000,4.125569,3.579838,4.320000,3.275000,-0.194431,0.304838,9.117946,6.007476,-0.091484,6.007476,9.117946,0.140000,1.000000,-2,75,-2.243164,74.850373,-2.243164,74.850373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.224198,44.891721,119.974341,144.859971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588168,1.471484,0.300899,0.022996,0.500779,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.796894,mpc-p,0,-126.340000,54.885000,4.203843,3.647537,4.410000,3.365000,-0.206157,0.282537,5.946486,11.984457,0.274453,11.984457,5.946486,0.120000,0.920000,26,34,25.742604,33.768438,25.742604,33.768438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.410095,42.211115,125.824239,151.019833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.110615,1.727995,0.250169,0.034474,0.514750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.806886,mpc-p,0,-126.340000,54.885000,4.277076,3.718434,4.470000,3.485000,-0.192924,0.233434,4.848673,14.850968,0.213464,14.850968,4.848673,0.120000,0.660000,35,32,34.963186,32.313783,34.963186,32.313783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.360067,38.103416,126.628327,153.570450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587058,1.726965,0.265405,0.037347,0.505059,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.816884,mpc-p,0,-126.340000,54.885000,4.345026,3.792501,4.520000,3.625000,-0.174974,0.167501,3.689871,13.082270,0.091484,13.082270,3.689871,0.160000,0.470000,38,63,37.999273,62.756025,37.999273,62.756025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.694091,33.505441,127.975551,155.080018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590193,1.722608,0.257224,0.035671,0.502756,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.826882,mpc-p,0,-126.340000,54.885000,4.407220,3.869484,4.560000,3.725000,-0.152780,0.144484,4.177788,7.654195,-0.274453,7.654195,4.177788,0.300000,0.500000,12,107,12.196576,107.078327,12.196576,107.078327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.443793,30.184359,120.884928,147.532688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571770,1.482512,0.226933,0.035018,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.836882,mpc-p,0,-126.340000,54.885000,4.463255,3.949182,4.610000,3.785000,-0.146745,0.164182,4.116798,4.482736,0.091484,4.482736,4.116798,0.270000,0.750000,8,112,8.093695,112.450000,8.093695,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.188696,26.162601,109.600471,137.396396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566890,1.634675,0.293126,0.031824,1.109457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.846879,mpc-p,0,-126.340000,54.885000,4.512720,4.031353,4.660000,3.855000,-0.147280,0.176353,3.445913,7.288257,0.030495,7.288257,3.445913,0.210000,0.960000,16,79,16.035283,79.433433,16.035283,79.433433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.516590,23.293657,112.041838,135.963223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562177,1.471088,0.289325,0.019990,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.856880,mpc-p,0,-126.340000,54.885000,4.555261,4.115827,4.700000,3.985000,-0.144739,0.130827,3.445913,7.288257,-0.213464,13.265238,2.592058,0.190000,0.910000,13,80,13.402908,80.091309,13.402908,80.091309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.577689,21.853491,113.193717,131.214506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.589698,1.753922,0.236083,0.046074,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.866910,mpc-p,0,-126.340000,54.885000,4.590583,4.202605,4.730000,4.135000,-0.139417,0.067605,1.555235,17.290552,0.213464,17.290552,1.555235,0.180000,0.840000,29,35,28.597192,3.584406,28.597192,3.584406,0.000000,31.506903,0.000000,64.000000,0.000000,0.000000,-140.962959,15.158562,109.654835,134.098466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571929,1.497579,0.217470,0.024819,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.876883,mpc-p,0,-126.340000,54.885000,4.618058,4.290694,4.750000,4.315000,-0.131942,-0.024306,0.823360,19.974095,0.274453,19.974095,0.823360,0.230000,0.630000,24,-6,23.751298,-5.668480,23.751298,-5.668480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.206978,8.647062,111.846133,138.599394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585238,1.659846,0.249609,0.030489,0.501040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.886911,mpc-p,0,-126.340000,54.885000,4.637665,4.380857,4.760000,4.505000,-0.122335,-0.124143,0.213464,17.778469,0.335443,17.778469,0.213464,0.250000,0.320000,19,33,18.537056,33.029630,18.537056,33.029630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.890857,3.088218,119.636267,153.038333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572356,1.465010,0.207752,0.023852,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.896914,mpc-p,0,-126.340000,54.885000,4.648892,4.472136,4.770000,4.635000,-0.121108,-0.162864,0.274453,9.422894,0.701380,9.422894,0.274453,0.250000,0.250000,7,78,7.322410,108.860447,7.322410,108.860447,0.000000,-30.830817,0.000000,64.000000,0.000000,0.000000,-148.897753,-1.583251,119.437374,156.835090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560029,1.460554,0.227433,0.017557,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.906907,mpc-p,0,-126.340000,54.885000,4.651502,4.564424,4.780000,4.685000,-0.128498,-0.120576,0.030495,2.470079,0.030495,2.470079,0.030495,0.210000,0.500000,3,112,2.626447,112.450000,2.626447,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-150.853314,-2.007317,118.086976,151.019585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554062,1.464240,0.241922,0.019484,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.916910,mpc-p,0,-126.340000,54.885000,4.645221,4.657666,4.780000,4.715000,-0.134779,-0.057334,-0.701380,1.250287,-0.457422,1.250287,-0.701380,0.130000,0.800000,8,112,7.912520,112.450000,7.912520,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-151.500972,-0.163806,116.428387,142.794645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558132,1.604382,0.283086,0.023069,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.926879,mpc-p,0,-126.340000,54.885000,4.629851,4.751213,4.780000,4.765000,-0.150149,-0.013787,-2.348100,5.641538,0.335443,5.641538,-2.348100,0.110000,0.990000,15,89,14.755316,88.576584,14.755316,88.576584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-151.556070,1.761816,117.806098,140.949397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554053,1.462384,0.240762,0.016824,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.936909,mpc-p,0,-126.340000,54.885000,4.604975,4.845690,4.750000,4.875000,-0.145025,-0.029310,-3.445913,12.899301,0.762370,12.899301,-3.445913,0.130000,0.970000,15,44,14.536135,28.801083,14.536135,28.801083,0.000000,14.775501,0.000000,64.000000,0.000000,0.000000,-150.922841,0.745708,116.925861,141.066382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553793,1.460369,0.210112,0.019263,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.946912,mpc-p,0,-126.340000,54.885000,4.570545,4.940045,4.720000,5.025000,-0.149455,-0.084955,-4.421746,18.571334,0.518412,18.571334,-4.421746,0.160000,0.740000,10,-1,9.862386,-2.280726,9.862386,-2.280726,0.000000,0.857309,0.000000,64.000000,0.000000,0.000000,-149.069456,-3.108788,112.799938,139.294338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556130,1.479972,0.240627,0.026188,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.956908,mpc-p,0,-126.340000,54.885000,4.526353,5.034210,4.680000,5.215000,-0.153647,-0.180790,-4.177788,18.571334,0.152474,18.571334,-4.177788,0.140000,0.390000,-2,20,-1.579405,19.896782,-1.579405,19.896782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.343907,-6.611704,114.139366,143.381128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571419,1.709728,0.320846,0.038946,0.501101,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.966877,mpc-p,0,-126.340000,54.885000,4.472362,5.127769,4.650000,5.365000,-0.177638,-0.237231,-4.116798,11.557530,0.396432,11.557530,-4.116798,0.130000,0.250000,-17,65,-17.386136,87.266602,-17.386136,87.266602,0.000000,-22.369820,0.000000,64.000000,0.000000,0.000000,-141.979682,-11.007129,108.945940,141.042990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561750,1.788689,0.371682,0.040274,0.500667,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008288,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.976882,mpc-p,0,-126.340000,54.885000,4.408091,5.221044,4.610000,5.445000,-0.201909,-0.223956,-3.628881,3.689871,0.518412,3.689871,-3.628881,0.110000,0.400000,-36,110,-35.715404,112.450000,-35.715404,112.450000,0.000000,-2.553218,0.000000,64.000000,0.000000,0.000000,-139.878922,-13.037791,105.442823,136.871292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620320,1.774611,0.319023,0.033853,0.501050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.986878,mpc-p,0,-126.340000,54.885000,4.333647,5.313403,4.570000,5.465000,-0.236353,-0.151597,-4.604715,-0.152474,0.335443,-0.152474,-4.604715,0.040000,0.720000,-35,112,-35.040682,112.450000,-35.040682,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.339437,-11.282328,105.506947,131.377184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568521,1.649662,0.306960,0.024519,0.500863,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.997465,mpc-p,0,-126.340000,54.885000,4.243572,5.410020,4.530000,5.495000,-0.286428,-0.084980,-6.007476,3.140965,0.762370,3.140965,-6.007476,-0.260000,0.960000,1,104,1.011979,103.874878,1.011979,103.874878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.556970,-6.740542,113.355590,131.129711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597497,1.771753,0.312777,0.033855,0.501082,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.006876,mpc-p,0,-126.340000,54.885000,4.153719,5.494667,4.470000,5.565000,-0.316281,-0.070333,-8.508050,8.995966,1.799193,8.995966,-8.508050,-0.140000,1.020000,-2,59,-2.363128,49.274434,-2.363128,49.274434,0.000000,9.600444,0.000000,64.000000,0.000000,0.000000,-138.114150,-4.736288,111.951131,128.944082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559551,1.626881,0.245096,0.021298,0.500945,1,1,0,7,2,0,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.016881,mpc-p,0,-126.340000,54.885000,4.048072,5.583137,4.380000,5.695000,-0.331928,-0.111863,-9.971800,15.277895,1.128308,15.277895,-9.971800,-0.030000,0.860000,-15,14,-15.270786,5.276769,-15.270786,5.276769,0.000000,8.598109,0.000000,64.000000,0.000000,0.000000,-134.622906,-5.626637,109.043142,129.894112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571242,1.632453,0.217673,0.019183,0.504103,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.026878,mpc-p,0,-126.340000,54.885000,3.932070,5.669753,4.290000,5.855000,-0.357930,-0.185247,-10.581696,16.802635,1.128308,16.802635,-10.581696,-0.060000,0.540000,-22,12,-21.727459,11.978409,-21.727459,11.978409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.016156,-6.806686,104.670146,127.357806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556593,1.481794,0.210344,0.017223,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.036878,mpc-p,0,-126.340000,54.885000,3.805589,5.754398,4.180000,5.995000,-0.374411,-0.240602,-11.130602,11.069613,1.067318,11.069613,-11.130602,-0.120000,0.320000,-27,57,-26.568668,72.195676,-26.568668,72.195676,0.000000,-15.217267,0.000000,64.000000,0.000000,0.000000,-118.018150,-7.199929,97.687505,119.379503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548584,1.609678,0.205614,0.016523,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.046877,mpc-p,0,-126.340000,54.885000,3.668719,5.836813,4.080000,6.055000,-0.411281,-0.218187,-11.618519,2.287110,1.250287,2.287110,-11.618519,-0.180000,0.380000,-34,102,-34.287451,112.450000,-34.287451,112.450000,0.000000,-10.471591,0.000000,64.000000,0.000000,0.000000,-109.828563,-6.217682,86.293270,104.442138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552901,1.521644,0.243300,0.019988,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.056878,mpc-p,0,-126.340000,54.885000,3.521492,5.916802,3.960000,6.065000,-0.438508,-0.148198,-12.960290,-3.140965,1.616224,-3.140965,-12.960290,-0.260000,0.650000,-29,112,-29.062609,112.450000,-29.062609,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.243075,-3.373461,82.617095,97.325665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556255,1.594867,0.273936,0.030782,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.066883,mpc-p,0,-126.340000,54.885000,3.363930,5.994189,3.820000,6.055000,-0.456070,-0.060811,-15.216906,-1.921172,1.616224,-1.921172,-15.216906,-0.260000,0.930000,-22,112,-21.828510,112.450000,-21.828510,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.873796,1.001400,88.947871,98.450303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605705,1.514270,0.294974,0.022985,0.500978,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.076910,mpc-p,0,-126.340000,54.885000,3.195848,6.068887,3.660000,6.075000,-0.464152,-0.006113,-17.168573,2.714037,1.616224,2.714037,-17.168573,-0.240000,1.040000,-16,86,-16.408117,85.819389,-16.408117,85.819389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.070445,3.926758,94.303612,104.919187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563052,1.508818,0.251304,0.018558,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.086877,mpc-p,0,-126.340000,54.885000,3.018797,6.140120,3.480000,6.145000,-0.461203,-0.004880,-19.059251,8.995966,1.921172,8.995966,-19.059251,-0.190000,0.960000,-14,41,-14.189040,37.682714,-14.189040,37.682714,0.000000,3.136675,0.000000,64.000000,0.000000,0.000000,-102.270518,4.194111,94.170703,107.489698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551558,1.470880,0.196177,0.016056,0.501710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.096877,mpc-p,0,-126.340000,54.885000,2.831352,6.208370,3.300000,6.255000,-0.468648,-0.046630,-19.059251,12.716332,2.287110,12.716332,-19.059251,-0.170000,0.740000,-28,19,-27.643958,18.702953,-27.643958,18.702953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.443274,3.207663,88.424369,104.120110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547683,1.495214,0.210199,0.018681,0.505163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.106878,mpc-p,0,-126.340000,54.885000,2.634216,6.273238,3.120000,6.385000,-0.485784,-0.111762,-19.059251,10.520706,2.043152,10.520706,-19.059251,-0.180000,0.460000,-42,53,-41.706122,52.515348,-41.706122,52.515348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.297515,1.988332,83.858330,103.645968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555001,1.583498,0.232403,0.018842,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.116880,mpc-p,0,-126.340000,54.885000,2.427626,6.334544,2.920000,6.455000,-0.492374,-0.120456,-19.364199,4.177788,2.531068,4.177788,-19.364199,-0.270000,0.440000,-44,98,-43.643100,104.332223,-43.643100,104.332223,0.000000,-6.816875,0.000000,64.000000,0.000000,0.000000,-77.275651,0.519951,68.227915,87.211011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553772,1.678541,0.275244,0.025719,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.126882,mpc-p,0,-126.340000,54.885000,2.211810,6.392130,2.730000,6.475000,-0.518190,-0.082870,-21.193887,-0.823360,2.287110,-0.823360,-21.193887,-0.340000,0.680000,-35,112,-34.604341,112.450000,-34.604341,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.838374,-0.045207,59.904346,75.762829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564404,1.548614,0.249163,0.016714,0.500900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.136877,mpc-p,0,-126.340000,54.885000,1.987213,6.445798,2.520000,6.495000,-0.532787,-0.049202,-23.511492,-0.579401,2.104141,-0.579401,-23.511492,-0.350000,0.920000,-24,101,-24.115018,101.375394,-24.115018,101.375394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.189176,0.571282,61.000271,72.434700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554606,1.474877,0.266015,0.018824,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.146878,mpc-p,0,-126.340000,54.885000,1.753834,6.495478,2.280000,6.525000,-0.526166,-0.029522,-25.585138,2.957996,2.653048,2.957996,-25.585138,-0.290000,1.000000,-20,62,-20.427274,62.489729,-20.427274,62.489729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.471432,0.780792,66.583284,78.087974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542727,1.459253,0.246743,0.016025,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.156876,mpc-p,0,-126.340000,54.885000,1.512140,6.540997,2.030000,6.585000,-0.517860,-0.044003,-26.499982,7.410237,3.445913,7.410237,-26.499982,-0.230000,0.850000,-27,33,-26.577458,32.834482,-26.577458,32.834482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.436436,0.604381,71.603338,85.713059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550510,1.493734,0.192669,0.017163,0.503600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.166878,mpc-p,0,-126.340000,54.885000,1.262316,6.582258,1.770000,6.675000,-0.507684,-0.092742,-27.109878,8.264091,2.957996,8.264091,-27.109878,-0.210000,0.610000,-32,38,-32.021028,38.405059,-32.021028,38.405059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.217528,-0.203476,72.824422,92.168288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579388,1.602144,0.217698,0.031592,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.176879,mpc-p,0,-126.340000,54.885000,1.004822,6.619126,1.500000,6.735000,-0.495178,-0.115874,-26.865920,3.933829,2.531068,3.933829,-26.865920,-0.250000,0.470000,-39,81,-38.555545,81.169462,-38.555545,81.169462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.249829,-1.140650,66.684316,87.704653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567589,1.827196,0.289456,0.031956,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.187478,mpc-p,0,-126.340000,54.885000,0.723926,6.653295,1.180000,6.755000,-0.456074,-0.101705,-27.719774,-2.470079,2.775027,-2.470079,-27.719774,-0.310000,0.620000,-32,112,-31.809406,112.450000,-31.809406,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.007525,-1.338296,54.080590,73.014180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.547167,1.849378,0.264947,0.045299,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.196874,mpc-p,0,-126.340000,54.885000,0.468391,6.679278,0.950000,6.745000,-0.481609,-0.065722,-29.061545,-3.567892,3.384923,-3.567892,-29.061545,-0.330000,0.820000,-27,110,-27.293678,109.653741,-27.293678,109.653741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.291398,-0.259638,50.817330,65.062339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546404,1.464458,0.261028,0.017678,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.206876,mpc-p,0,-126.340000,54.885000,0.190012,6.702410,0.650000,6.745000,-0.459988,-0.042590,-30.708265,-1.311276,4.055809,-1.311276,-30.708265,-0.290000,1.000000,-22,72,-21.996570,71.692948,-21.996570,71.692948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.316990,0.965958,53.760396,66.194745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548578,1.452983,0.272969,0.017349,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.216879,mpc-p,0,-126.340000,54.885000,-0.094523,6.720804,0.330000,6.785000,-0.424523,-0.064196,-32.598942,4.116798,3.628881,4.116798,-32.598942,-0.260000,0.900000,-10,28,-10.304703,28.212201,-10.304703,28.212201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.043483,1.610862,62.374020,78.587411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606811,1.566568,0.196059,0.015614,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.226876,mpc-p,0,-126.340000,54.885000,-0.384616,6.734390,0.010000,6.845000,-0.394616,-0.110610,-33.330818,6.251434,3.933829,6.251434,-33.330818,-0.200000,0.620000,-13,26,-13.208438,25.642927,-13.208438,25.642927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.314919,2.016921,72.956591,91.669780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547007,1.499610,0.229733,0.023191,0.500692,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.236914,mpc-p,0,-126.340000,54.885000,-0.681202,6.743156,-0.310000,6.895000,-0.371202,-0.151844,-32.598942,1.982162,3.811850,1.982162,-32.598942,-0.170000,0.440000,-29,69,-28.866369,69.027925,-28.866369,69.027925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.465883,1.203114,78.534938,92.878634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558032,1.569471,0.215714,0.022082,0.500634,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.246881,mpc-p,0,-126.340000,54.885000,-0.980512,6.746987,-0.620000,6.885000,-0.360512,-0.138013,-31.806078,-4.909663,3.384923,-4.909663,-31.806078,-0.210000,0.510000,-39,112,-39.430756,112.450000,-39.430756,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.341672,0.236441,64.732194,78.680666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556142,1.499344,0.246602,0.018386,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.256908,mpc-p,0,-126.340000,54.885000,-1.285998,6.745912,-0.930000,6.845000,-0.355998,-0.099088,-31.379150,-7.044299,3.567892,-7.044299,-31.379150,-0.310000,0.810000,-37,109,-37.485136,108.652109,-37.485136,108.652109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.687338,0.595651,55.863068,69.335082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573123,1.664564,0.314870,0.028529,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.266879,mpc-p,0,-126.340000,54.885000,-1.593646,6.739922,-1.240000,6.805000,-0.353646,-0.065078,-31.623109,-4.299767,4.055809,-4.299767,-31.623109,-0.350000,0.990000,-33,67,-33.166132,67.172682,-33.166132,67.172682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.880768,2.332130,54.620585,68.439562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554375,1.462801,0.294812,0.018725,0.500645,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.276908,mpc-p,0,-126.340000,54.885000,-1.906481,6.728939,-1.570000,6.805000,-0.336481,-0.076061,-33.208838,0.518412,4.055809,0.518412,-33.208838,-0.360000,0.920000,-18,26,-17.522610,26.299110,-17.522610,26.299110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.963135,3.830014,65.850874,82.120776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552343,1.771564,0.271097,0.035368,0.501168,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.286888,mpc-p,0,-126.340000,54.885000,-2.220701,6.713078,-1.910000,6.835000,-0.310701,-0.121922,-34.672589,3.689871,3.628881,3.689871,-34.672589,-0.290000,0.650000,-11,15,-11.146306,14.611178,-11.146306,14.611178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.344543,4.539900,74.359872,93.730026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576555,1.693602,0.242879,0.028490,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.296883,mpc-p,0,-126.340000,54.885000,-2.537819,6.692273,-2.260000,6.845000,-0.277819,-0.152727,-35.282485,-0.823360,3.567892,-0.823360,-35.282485,-0.220000,0.400000,-15,60,-14.742335,66.566683,-14.742335,66.566683,0.000000,-6.955505,0.000000,64.000000,0.000000,0.000000,-10.053314,5.425587,83.510578,101.379171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570769,1.527123,0.226612,0.019333,0.500638,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.306910,mpc-p,0,-126.340000,54.885000,-2.857889,6.666479,-2.600000,6.815000,-0.257889,-0.148521,-34.672589,-7.288257,3.262944,-7.288257,-34.672589,-0.190000,0.410000,-27,105,-26.860845,112.450000,-26.860845,112.450000,0.000000,-7.838822,0.000000,64.000000,0.000000,0.000000,-6.253497,6.017531,75.626722,86.061501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554425,1.556958,0.257583,0.020954,0.500464,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.316907,mpc-p,0,-126.340000,54.885000,-3.178394,6.635891,-2.930000,6.735000,-0.248394,-0.099109,-33.025870,-11.618519,3.628881,-11.618519,-33.025870,-0.210000,0.750000,-43,112,-42.640822,112.450000,-42.640822,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.479887,7.181987,65.456054,75.169949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568998,1.801181,3.409485,0.037395,0.503737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011335,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.328276,mpc-p,0,-126.340000,54.885000,-3.543984,6.595244,-3.290000,6.645000,-0.253984,-0.049756,-33.635766,-8.264091,3.628881,-8.264091,-33.635766,-0.270000,0.970000,-32,74,-32.196327,73.528722,-32.196327,73.528722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.659674,8.279241,60.015403,71.238358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.736295,1.636909,0.325453,0.027902,0.501087,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008237,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.338342,mpc-p,0,-126.340000,54.885000,-3.868079,6.554110,-3.640000,6.615000,-0.228079,-0.060890,-34.794568,-2.409089,3.384923,-2.409089,-34.794568,-0.330000,0.910000,-9,29,-9.214776,23.716709,-9.214776,23.716709,0.000000,4.812013,0.000000,64.000000,0.000000,0.000000,4.254664,9.573830,70.604985,86.465025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580058,2.318761,0.297327,0.042040,0.501227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.348523,mpc-p,0,-126.340000,54.885000,-4.195698,6.507662,-4.010000,6.615000,-0.185698,-0.107338,-37.051183,1.189297,3.872840,1.189297,-37.051183,-0.280000,0.660000,12,7,11.865544,6.932321,11.865544,6.932321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.928479,10.166233,78.464900,97.792100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579111,1.650392,1.326145,0.032186,0.502638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.358338,mpc-p,0,-126.340000,54.885000,-4.510866,6.458346,-4.380000,6.625000,-0.130866,-0.166654,-37.417121,-0.396432,3.872840,-0.396432,-37.417121,-0.070000,0.380000,-5,35,-5.000100,35.081514,-5.000100,35.081514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.409807,10.728180,90.054705,106.794987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.652108,1.793110,0.237160,0.040449,0.500902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.368349,mpc-p,0,-126.340000,54.885000,-4.831179,6.403534,-4.740000,6.605000,-0.091179,-0.201466,-35.587433,-7.105289,4.116798,-7.105289,-35.587433,-0.110000,0.280000,-15,80,-15.476239,93.400627,-15.476239,93.400627,0.000000,-13.319113,0.000000,64.000000,0.000000,0.000000,9.116104,9.832494,89.355705,96.417860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.653472,1.902400,0.268708,0.040201,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008378,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.378335,mpc-p,0,-126.340000,54.885000,-5.149043,6.344410,-5.120000,6.515000,-0.029043,-0.170590,-33.574776,-12.350394,3.323933,-12.350394,-33.574776,-0.120000,0.520000,-28,112,-28.372927,112.449967,-28.372927,112.449967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.193037,10.448489,78.853940,83.473092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556229,1.809404,0.285810,0.029735,0.501553,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.388470,mpc-p,0,-126.340000,54.885000,-5.469442,6.279968,-5.430000,6.415000,-0.039442,-0.135032,-32.415974,-12.106436,3.445913,-12.106436,-32.415974,-0.160000,0.830000,-34,85,-33.680215,84.533845,-33.680215,84.533845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.481284,10.942537,72.612063,80.861527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585712,1.630839,0.300778,0.021827,0.502247,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.398368,mpc-p,0,-126.340000,54.885000,-5.779779,6.212814,-5.740000,6.335000,-0.039779,-0.122186,-32.172015,-7.166278,3.140965,-7.166278,-32.172015,-0.260000,0.880000,-19,40,-19.152309,35.510059,-19.152309,35.510059,0.000000,4.023786,0.000000,64.000000,0.000000,0.000000,19.471650,11.089755,81.046161,88.733172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551038,1.450202,0.230066,0.018798,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.408366,mpc-p,0,-126.340000,54.885000,-6.090159,6.140875,-6.050000,6.295000,-0.040159,-0.154125,-31.928057,-2.714037,2.836017,-2.714037,-31.928057,-0.260000,0.680000,-14,9,-14.197630,9.061064,-14.197630,9.061064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.183834,10.961448,87.030561,101.685239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553781,1.563879,0.207300,0.021358,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.418366,mpc-p,0,-126.340000,54.885000,-6.397048,6.064910,-6.360000,6.275000,-0.037048,-0.210090,-31.379150,-3.323933,3.018985,-3.323933,-31.379150,-0.230000,0.380000,-18,32,-17.505684,32.050656,-17.505684,32.050656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.964263,10.338615,92.505980,108.090268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556659,1.477280,0.222191,0.021134,0.500332,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.428367,mpc-p,0,-126.340000,54.885000,-6.700005,5.985043,-6.660000,6.225000,-0.040005,-0.239957,-30.281337,-8.020133,2.592058,-8.020133,-30.281337,-0.200000,0.320000,-29,72,-28.851889,71.548812,-28.851889,71.548812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.256478,9.218475,88.325663,99.833456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555199,1.492789,0.221821,0.024337,0.500675,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.438367,mpc-p,0,-126.340000,54.885000,-6.998502,5.901433,-6.950000,6.135000,-0.048502,-0.233567,-28.024722,-11.862478,3.018985,-11.862478,-28.024722,-0.240000,0.480000,-42,87,-42.322000,87.448977,-42.322000,87.448977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.005336,8.556701,79.662229,92.443929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558216,1.469687,0.214433,0.020472,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.448365,mpc-p,0,-126.340000,54.885000,-7.292069,5.814236,-7.230000,6.025000,-0.062069,-0.210764,-27.292847,-12.106436,2.348100,-12.106436,-27.292847,-0.320000,0.700000,-37,69,-36.820707,68.943855,-36.820707,68.943855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.465231,8.192759,74.379948,89.226884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554016,1.502060,0.253142,0.023909,0.500959,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.458374,mpc-p,0,-126.340000,54.885000,-7.580715,5.723467,-7.510000,5.935000,-0.070715,-0.211533,-28.207691,-8.812998,2.470079,-8.812998,-28.207691,-0.380000,0.740000,-15,35,-15.146939,34.538048,-15.146939,34.538048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.630508,8.707371,75.270096,91.569828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573897,1.614174,0.201920,0.024392,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.468367,mpc-p,0,-126.340000,54.885000,-7.863257,5.629530,-7.790000,5.865000,-0.073257,-0.235470,-28.146701,-6.373413,1.982162,-6.373413,-28.146701,-0.330000,0.570000,-13,23,-13.418579,23.160515,-13.418579,23.160515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.088760,10.472643,78.752272,101.640574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555741,1.611200,0.229147,0.022349,0.502559,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.478368,mpc-p,0,-126.340000,54.885000,-8.140030,5.532348,-8.060000,5.805000,-0.080030,-0.272652,-27.048889,-7.044299,2.104141,-7.044299,-27.048889,-0.250000,0.400000,-28,38,-28.229103,37.638868,-28.229103,37.638868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.440943,10.890265,82.561251,99.614088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558367,1.523295,0.197219,0.021398,0.500608,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.488366,mpc-p,0,-126.340000,54.885000,-8.410329,5.432198,-8.330000,5.735000,-0.080329,-0.302802,-26.378003,-10.215758,2.043152,-10.215758,-26.378003,-0.250000,0.370000,-32,62,-32.346102,62.029112,-32.346102,62.029112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.558438,10.130811,74.932193,85.260189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565223,1.484757,0.204053,0.028563,0.500895,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.498371,mpc-p,0,-126.340000,54.885000,-8.674084,5.329141,-8.580000,5.635000,-0.094084,-0.305859,-25.158211,-12.838311,2.165131,-12.838311,-25.158211,-0.310000,0.470000,-33,72,-33.433291,72.213314,-33.433291,72.213314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.006169,10.860987,68.001993,77.258159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565446,1.633438,0.202644,0.027376,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.508365,mpc-p,0,-126.340000,54.885000,-8.930558,5.223506,-8.830000,5.525000,-0.100558,-0.301494,-25.158211,-12.106436,2.104141,-12.106436,-25.158211,-0.340000,0.600000,-25,52,-25.040686,52.414604,-25.040686,52.414604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.772839,11.802340,67.420282,76.423639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571091,1.535298,0.221110,0.028537,0.504432,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.518370,mpc-p,0,-126.340000,54.885000,-9.179965,5.115249,-9.080000,5.425000,-0.099965,-0.309751,-25.646128,-10.154769,2.409089,-10.154769,-25.646128,-0.340000,0.590000,-13,33,-13.432084,33.179530,-13.432084,33.179530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.142754,13.162095,74.598056,86.653150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591441,1.515678,0.203022,0.023545,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.528364,mpc-p,0,-126.340000,54.885000,-9.421498,5.004768,-9.330000,5.345000,-0.091498,-0.340232,-25.280190,-8.020133,2.348100,-8.020133,-25.280190,-0.250000,0.480000,-19,20,-19.046607,19.974885,-19.046607,19.974885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.164223,13.925261,82.193317,93.693033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546283,1.439615,0.208419,0.018729,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.538364,mpc-p,0,-126.340000,54.885000,-9.655287,4.892059,-9.580000,5.265000,-0.075287,-0.372941,-23.633471,-8.995966,2.043152,-8.995966,-23.633471,-0.230000,0.330000,-29,36,-28.827713,36.173771,-28.827713,36.173771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.919003,13.901201,86.513221,94.424480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543906,1.469559,0.163910,0.017522,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.548371,mpc-p,0,-126.340000,54.885000,-9.881140,4.777262,-9.810000,5.155000,-0.071140,-0.377738,-22.474668,-12.960290,1.616224,-12.960290,-22.474668,-0.270000,0.330000,-30,67,-29.578472,66.653482,-29.578472,66.653482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.297466,14.760772,82.036109,87.341371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545517,1.510644,0.181450,0.019011,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.558363,mpc-p,0,-126.340000,54.885000,-10.098348,4.660803,-10.030000,5.025000,-0.068348,-0.364197,-22.413679,-15.155916,1.677214,-15.155916,-22.413679,-0.310000,0.470000,-19,72,-18.808408,71.953439,-18.808408,71.953439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.044268,16.916213,73.811249,80.182892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546117,1.490223,0.219225,0.039701,0.501020,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.568377,mpc-p,0,-126.340000,54.885000,-10.307472,4.542445,-10.260000,4.895000,-0.047472,-0.352555,-22.535658,-14.058103,1.250287,-14.058103,-22.535658,-0.270000,0.600000,-12,49,-12.479233,49.325148,-12.479233,49.325148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.858088,20.445954,77.577583,84.297643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573764,1.479130,0.222186,0.028243,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.578374,mpc-p,0,-126.340000,54.885000,-10.507575,4.422787,-10.480000,4.785000,-0.027575,-0.362213,-21.681804,-10.703675,1.067318,-10.703675,-21.681804,-0.180000,0.580000,-20,19,-20.395160,19.371759,-20.395160,19.371759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.688293,22.722741,86.129672,92.619838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554288,1.639265,0.200756,0.029433,0.500580,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.588375,mpc-p,0,-126.340000,54.885000,-10.698910,4.301770,-10.700000,4.675000,0.001090,-0.373230,-21.498835,-10.398727,1.494245,-10.398727,-21.498835,-0.190000,0.400000,-11,30,-11.214292,30.043832,-11.214292,30.043832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.589308,22.493495,90.289179,94.632090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564326,1.473762,0.208456,0.023303,0.500518,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.598367,mpc-p,0,-126.340000,54.885000,-10.881113,4.179718,-10.910000,4.565000,0.028887,-0.385282,-20.705970,-13.204249,1.067318,-13.204249,-20.705970,-0.120000,0.310000,-17,59,-16.948398,58.984334,-16.948398,58.984334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.462474,23.927627,91.343405,94.855995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553979,1.443902,0.201563,0.017830,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.608373,mpc-p,0,-126.340000,54.885000,-11.054502,4.056509,-11.110000,4.435000,0.055498,-0.378491,-19.120240,-16.436698,0.884349,-16.436698,-19.120240,-0.170000,0.410000,-15,77,-15.133248,76.659401,-15.133248,76.659401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.785249,25.639102,84.216945,89.419957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556787,1.614611,0.213928,0.025551,0.504136,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.618372,mpc-p,0,-126.340000,54.885000,-11.218598,3.932581,-11.290000,4.295000,0.071402,-0.362419,-17.595500,-16.619667,0.945339,-16.619667,-17.595500,-0.170000,0.580000,-18,63,-18.254623,63.069922,-18.254623,63.069922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.694356,27.917144,80.670432,86.770323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555693,1.616179,0.220961,0.025636,0.503959,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.628370,mpc-p,0,-126.340000,54.885000,-11.373479,3.808002,-11.460000,4.155000,0.086521,-0.346998,-16.924615,-13.753155,0.884349,-13.753155,-16.924615,-0.170000,0.640000,-14,34,-13.620997,33.749862,-13.620997,33.749862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.615480,29.146999,81.765729,86.437074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566419,1.601983,0.229415,0.020195,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.638373,mpc-p,0,-126.340000,54.885000,-11.519181,3.682865,-11.610000,4.025000,0.090819,-0.342135,-15.643833,-12.228415,0.945339,-12.228415,-15.643833,-0.170000,0.510000,-15,32,-14.883792,31.608490,-14.883792,31.608490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.361993,29.326203,89.058283,91.897574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552657,1.444376,0.194718,0.017670,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.648364,mpc-p,0,-126.340000,54.885000,-11.655455,3.557533,-11.760000,3.905000,0.104545,-0.347467,-14.485031,-13.936124,0.640391,-13.936124,-14.485031,-0.180000,0.380000,-14,57,-14.395420,56.681277,-14.395420,56.681277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.128147,29.135866,88.325087,91.071770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556379,1.638534,0.209703,0.030117,0.500372,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.658374,mpc-p,0,-126.340000,54.885000,-11.782706,3.431781,-11.890000,3.765000,0.107294,-0.333219,-12.838311,-16.802635,0.091484,-16.802635,-12.838311,-0.160000,0.440000,-23,77,-23.081679,76.553620,-23.081679,76.553620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.688646,29.950866,82.586202,87.758908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560093,1.465617,0.219923,0.020670,0.500478,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.668366,mpc-p,0,-126.340000,54.885000,-11.900503,3.306207,-12.010000,3.605000,0.109497,-0.298793,-11.252582,-17.290552,0.274453,-17.290552,-11.252582,-0.180000,0.580000,-26,72,-26.068155,71.535074,-26.068155,71.535074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.239250,30.330391,78.607612,84.445611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550791,1.443839,0.192455,0.018586,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.678366,mpc-p,0,-126.340000,54.885000,-12.009228,3.180611,-12.110000,3.455000,0.100772,-0.274389,-10.093779,-15.521854,0.518412,-15.521854,-10.093779,-0.220000,0.660000,-23,51,-22.599528,51.497283,-22.599528,51.497283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.679163,30.773567,78.145112,83.883928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556720,1.617280,0.218027,0.020648,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.688373,mpc-p,0,-126.340000,54.885000,-12.108889,3.055172,-12.210000,3.325000,0.101111,-0.269828,-10.093779,-15.521854,0.457422,-13.082270,-10.154769,-0.250000,0.590000,-10,57,-9.511973,57.181350,-9.511973,57.181350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.741818,31.660471,82.312456,87.702560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559339,2.005157,0.247424,0.038952,0.501158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008364,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.698375,mpc-p,0,-126.340000,54.885000,-12.199473,2.930148,-12.310000,3.195000,0.110527,-0.264852,-8.995966,-12.289405,-0.030495,-12.289405,-8.995966,-0.210000,0.570000,-12,33,-11.977539,33.419273,-11.977539,33.419273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.799181,32.014883,82.531107,87.931774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564991,1.648638,0.220222,0.026339,0.500772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.709460,mpc-p,0,-126.340000,54.885000,-12.289443,2.792162,-12.410000,3.065000,0.120557,-0.272838,-7.898153,-12.228415,-0.152474,-12.228415,-7.898153,-0.150000,0.440000,-19,44,-18.658294,43.734566,-18.658294,43.734566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.235340,30.982340,90.138992,92.184155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574339,1.887726,0.276636,0.045307,0.500921,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008303,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.718337,mpc-p,0,-126.340000,54.885000,-12.353713,2.682187,-12.480000,2.925000,0.126287,-0.242813,-6.861330,-15.826802,0.091484,-15.826802,-6.861330,-0.160000,0.410000,-20,80,-19.716165,79.965370,-19.716165,79.965370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.928159,30.241887,85.246834,88.619000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.290498,1.828098,0.234457,0.035259,0.500876,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.728335,mpc-p,0,-126.340000,54.885000,-12.417937,2.559009,-12.530000,2.785000,0.112063,-0.225991,-5.580549,-17.046594,-0.396432,-17.046594,-5.580549,-0.180000,0.520000,-21,84,-21.146317,83.728157,-21.146317,83.728157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.400871,30.130842,81.421710,87.594075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548351,1.700404,0.267789,0.041632,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.738352,mpc-p,0,-126.340000,54.885000,-12.473776,2.436415,-12.580000,2.615000,0.106224,-0.178585,-4.604715,-16.375708,0.213464,-16.375708,-4.604715,-0.200000,0.700000,-18,66,-18.462322,66.247498,-18.462322,66.247498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.695960,31.376626,81.667631,90.008559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599571,1.768615,0.225019,0.030210,0.502817,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.748367,mpc-p,0,-126.340000,54.885000,-12.521270,2.314763,-12.620000,2.465000,0.098730,-0.150237,-3.811850,-13.631176,-0.213464,-13.631176,-3.811850,-0.200000,0.710000,-16,45,-15.524756,44.504972,-15.524756,44.504972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.857577,32.939920,83.666247,92.887428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567143,1.611215,0.222686,0.026642,0.500812,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.758791,mpc-p,0,-126.340000,54.885000,-12.562062,2.189213,-12.650000,2.335000,0.087938,-0.145787,-3.079975,-12.289405,-0.518412,-12.289405,-3.079975,-0.190000,0.560000,-14,47,-13.570102,47.172274,-13.570102,47.172274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.392700,33.607611,86.461640,96.182359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587374,1.501216,0.192705,0.022259,0.500814,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.768375,mpc-p,0,-126.340000,54.885000,-12.591987,2.074830,-12.670000,2.215000,0.078013,-0.140170,-2.653048,-13.265238,-0.091484,-13.265238,-2.653048,-0.180000,0.490000,-11,63,-10.985646,63.165925,-10.985646,63.165925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.813023,33.383717,86.067736,93.414186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559557,1.463999,0.211011,0.020865,0.500674,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.778364,mpc-p,0,-126.340000,54.885000,-12.615667,1.956749,-12.680000,2.065000,0.064333,-0.108251,-0.396432,-14.789979,-0.762370,-14.789979,-0.396432,-0.150000,0.530000,-27,76,-27.344913,76.204242,-27.344913,76.204242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.072459,33.509272,82.753897,90.945937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554617,1.436378,0.201315,0.018599,0.500418,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.788365,mpc-p,0,-126.340000,54.885000,-12.631927,1.839754,-12.680000,1.935000,0.048073,-0.095246,1.555235,-15.033937,-1.128308,-15.033937,1.555235,-0.180000,0.640000,-36,71,-35.535977,71.005852,-35.535977,71.005852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.034088,32.489631,75.710331,84.571230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550644,1.584814,0.220621,0.019475,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.798367,mpc-p,0,-126.340000,54.885000,-12.640978,1.724044,-12.670000,1.795000,0.029022,-0.070956,1.677214,-13.082270,-0.091484,-13.082270,1.677214,-0.270000,0.680000,-20,55,-19.600112,54.758833,-19.600112,54.758833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.502337,31.366221,70.997001,81.094256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552966,1.447998,0.215434,0.018551,0.501026,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.808367,mpc-p,0,-126.340000,54.885000,-12.643076,1.609710,-12.650000,1.675000,0.006924,-0.065290,-0.030495,-11.496540,-0.457422,-11.496540,-0.030495,-0.260000,0.620000,2,48,1.860549,48.165233,1.860549,48.165233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.190666,32.235460,71.147625,89.760131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552195,1.546671,0.216308,0.022128,0.500545,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.818370,mpc-p,0,-126.340000,54.885000,-12.638487,1.496716,-12.640000,1.565000,0.001513,-0.068284,0.518412,-10.337738,-0.091484,-10.337738,0.518412,-0.160000,0.530000,-6,47,-5.842902,47.037290,-5.842902,47.037290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.603974,33.709972,75.157834,95.540592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595684,1.787625,0.206111,0.040182,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.828370,mpc-p,0,-126.340000,54.885000,-12.627488,1.385205,-12.620000,1.475000,-0.007488,-0.089795,2.104141,-11.191592,-0.640391,-11.191592,2.104141,-0.100000,0.480000,-22,58,-21.874446,57.774683,-21.874446,57.774683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.145907,33.008013,75.111369,86.673085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558784,1.459972,0.226174,0.022181,0.500625,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.838368,mpc-p,0,-126.340000,54.885000,-12.610361,1.275152,-12.600000,1.365000,-0.010361,-0.089848,2.653048,-12.350394,0.152474,-12.350394,2.653048,-0.130000,0.510000,-19,67,-19.345330,67.026913,-19.345330,67.026913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.411422,30.430808,68.421905,74.148455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559136,1.459645,0.262518,0.025569,0.500665,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.848399,mpc-p,0,-126.340000,54.885000,-12.587311,1.166237,-12.570000,1.255000,-0.017311,-0.088763,2.592058,-11.984457,-0.152474,-11.984457,2.592058,-0.170000,0.570000,-8,61,-8.334558,60.673341,-8.334558,60.673341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.299588,29.020159,64.260969,73.555573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.632496,1.660809,0.225396,0.033653,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.858365,mpc-p,0,-126.340000,54.885000,-12.558879,1.059510,-12.530000,1.145000,-0.028879,-0.085490,3.018985,-10.215758,-0.152474,-10.215758,3.018985,-0.160000,0.590000,-7,45,-6.534461,45.290242,-6.534461,45.290242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.416527,29.391838,64.775842,79.298769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560208,1.456650,0.215125,0.023340,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.868368,mpc-p,0,-126.340000,54.885000,-12.525097,0.953887,-12.490000,1.055000,-0.035097,-0.101113,3.323933,-8.812998,-0.518412,-8.812998,3.323933,-0.130000,0.530000,-6,38,-6.437104,38.315878,-6.437104,38.315878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.845325,29.375364,64.425781,78.448496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569358,1.845850,0.296610,0.060200,0.500990,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008289,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.878375,mpc-p,0,-126.340000,54.885000,-12.486341,0.849721,-12.460000,0.965000,-0.026341,-0.115279,2.775027,-9.605862,-0.640391,-9.605862,2.775027,-0.100000,0.430000,1,54,1.149647,53.817405,1.149647,53.817405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.675621,28.880727,63.136422,75.859942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586256,1.641133,0.214420,0.028599,0.500902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.888377,mpc-p,0,-126.340000,54.885000,-12.442951,0.747098,-12.420000,0.865000,-0.022951,-0.117902,3.506902,-11.008623,-0.457422,-11.008623,3.506902,-0.060000,0.450000,-4,65,-4.166149,64.866214,-4.166149,64.866214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.872369,28.936791,61.032045,74.792075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571935,1.691636,0.230075,0.036309,0.500613,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.898368,mpc-p,0,-126.340000,54.885000,-12.395263,0.646057,-12.380000,0.755000,-0.015263,-0.108943,3.994819,-12.106436,-0.152474,-12.106436,3.994819,-0.040000,0.540000,-6,68,-6.044801,67.784781,-6.044801,67.784781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.380401,28.659716,57.296486,68.392997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.631950,1.641152,0.273479,0.040554,0.500926,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.908375,mpc-p,0,-126.340000,54.885000,-12.343449,0.546306,-12.340000,0.655000,-0.003449,-0.108694,4.604715,-10.337738,-0.396432,-10.337738,4.604715,-0.060000,0.580000,-3,51,-2.641728,50.671053,-2.641728,50.671053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.458586,28.300026,53.662481,65.635714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589163,1.594223,0.215126,0.028545,0.500190,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.918370,mpc-p,0,-126.340000,54.885000,-12.287952,0.448094,-12.290000,0.555000,0.002048,-0.106906,4.482736,-8.752008,-0.030495,-8.752008,4.482736,-0.060000,0.560000,4,40,4.248602,39.815122,4.248602,39.815122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.390774,28.308509,55.751168,68.506345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597465,1.933653,0.275340,0.049638,0.501000,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008376,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.928373,mpc-p,0,-126.340000,54.885000,-12.228962,0.351191,-12.240000,0.475000,0.011038,-0.123809,4.604715,-8.447060,-0.640391,-8.447060,4.604715,-0.050000,0.420000,8,49,8.041014,48.972044,8.041014,48.972044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.947889,28.529747,58.964234,72.064655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577117,1.462220,0.247389,0.022850,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.938379,mpc-p,0,-126.340000,54.885000,-12.166797,0.255602,-12.190000,0.385000,0.023203,-0.129398,4.909663,-8.812998,-0.152474,-8.812998,4.909663,-0.040000,0.420000,9,53,9.324127,52.824687,9.324127,52.824687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.622802,28.305092,56.415402,68.034286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605431,1.836886,0.241983,0.045431,0.503011,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.948365,mpc-p,0,-126.340000,54.885000,-12.101894,0.161487,-12.130000,0.285000,0.028106,-0.123513,5.397580,-10.825654,-0.335443,-10.825654,5.397580,-0.010000,0.470000,4,66,4.493156,66.011361,4.493156,66.011361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.587980,28.293994,55.626793,66.136979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564046,1.593004,0.229237,0.021369,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.958370,mpc-p,0,-126.340000,54.885000,-12.034291,0.068435,-12.070000,0.175000,0.035709,-0.106565,6.129455,-11.252582,-0.396432,-11.252582,6.129455,-0.010000,0.520000,1,68,1.000346,67.806232,1.000346,67.806232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.911156,27.638936,51.876147,60.427578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555540,1.540150,0.199638,0.018827,0.500358,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.968369,mpc-p,0,-126.340000,54.885000,-11.964432,-0.023380,-12.010000,0.065000,0.045568,-0.088380,5.641538,-11.069613,-0.274453,-11.069613,5.641538,0.000000,0.600000,7,62,6.697570,61.521533,6.697570,61.521533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.685609,26.915283,50.286257,57.399555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543854,1.450384,0.207832,0.022227,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.978370,mpc-p,0,-126.340000,54.885000,-11.892528,-0.114104,-11.930000,-0.035000,0.037472,-0.079104,7.105289,-8.630029,-0.396432,-8.630029,7.105289,0.010000,0.570000,-4,45,-4.360502,45.196714,-4.360502,45.196714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.802098,26.784487,53.745949,60.846156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550563,1.521686,0.209450,0.022423,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.988371,mpc-p,0,-126.340000,54.885000,-11.818866,-0.203781,-11.870000,-0.115000,0.051134,-0.088781,8.081122,-8.264091,-0.274453,-8.264091,8.081122,0.000000,0.500000,-9,48,-9.280416,47.535712,-9.280416,47.535712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.723337,26.076026,48.242414,54.925060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553914,1.491612,0.195294,0.022941,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.998375,mpc-p,0,-126.340000,54.885000,-11.743661,-0.292529,-11.790000,-0.205000,0.046339,-0.087529,7.349247,-8.995966,0.030495,-8.995966,7.349247,-0.010000,0.460000,-1,58,-1.401802,58.267119,-1.401802,58.267119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.505121,25.292369,47.604305,53.508812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560224,1.860094,0.274625,0.045702,0.781657,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008537,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.008367,mpc-p,0,-126.340000,54.885000,-11.667293,-0.380274,-11.700000,-0.295000,0.032707,-0.085274,8.081122,-10.581696,-0.274453,-10.581696,8.081122,-0.020000,0.580000,-6,61,-6.173864,61.116056,-6.173864,61.116056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.479204,25.332369,53.975180,59.438246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569891,1.530965,0.197800,0.018814,0.500592,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.018366,mpc-p,0,-126.340000,54.885000,-11.589839,-0.467283,-11.620000,-0.405000,0.030161,-0.062283,9.056956,-11.130602,-0.335443,-11.130602,9.056956,-0.020000,0.530000,-14,73,-13.990353,72.524854,-13.990353,72.524854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.388784,25.166535,52.646598,56.860228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559849,1.569071,0.212066,0.025382,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.028378,mpc-p,0,-126.340000,54.885000,-11.511474,-0.553690,-11.530000,-0.515000,0.018526,-0.038690,8.508050,-11.435550,-0.213464,-11.435550,8.508050,-0.060000,0.610000,-5,71,-5.315838,70.964958,-5.315838,70.964958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.903386,24.088218,51.792097,54.394313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561295,1.559783,0.221301,0.022438,0.500774,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.038372,mpc-p,0,-126.340000,54.885000,-11.432668,-0.639304,-11.450000,-0.615000,0.017332,-0.024304,8.325081,-9.788831,-0.335443,-9.788831,8.325081,-0.060000,0.670000,-2,53,-1.772405,53.369759,-1.772405,53.369759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.696333,23.917172,57.913787,61.060500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554335,1.458552,0.212524,0.019530,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.048375,mpc-p,0,-126.340000,54.885000,-11.353396,-0.724464,-11.360000,-0.705000,0.006604,-0.019464,7.715185,-8.142112,0.091484,-8.142112,7.715185,-0.050000,0.600000,3,46,2.905433,46.036847,2.905433,46.036847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.060765,23.952990,57.438831,61.240402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554253,1.454316,0.191018,0.021036,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.058368,mpc-p,0,-126.340000,54.885000,-11.274006,-0.809093,-11.280000,-0.785000,0.005994,-0.024093,8.447060,-7.959143,-0.152474,-7.959143,8.447060,-0.050000,0.510000,-2,52,-2.428325,51.947412,-2.428325,51.947412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.090806,23.919393,56.795952,61.154919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572852,1.750633,0.234671,0.042174,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.068370,mpc-p,0,-126.340000,54.885000,-11.194510,-0.893459,-11.200000,-0.875000,0.005490,-0.018459,7.776174,-10.032790,-0.335443,-10.032790,7.776174,-0.050000,0.480000,2,73,2.316742,72.842419,2.316742,72.842419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.613181,22.792088,52.355002,55.515073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565648,1.612493,0.222019,0.026316,0.500919,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.078375,mpc-p,0,-126.340000,54.885000,-11.115138,-0.977589,-11.120000,-0.975000,0.004862,-0.002589,7.776174,-10.032790,0.030495,-10.947634,7.410237,-0.040000,0.570000,1,67,1.111092,67.496686,1.111092,67.496686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.723245,20.923490,54.805067,57.044738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566480,2.033090,0.255507,0.039689,0.501224,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008410,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.088369,mpc-p,0,-126.340000,54.885000,-11.036130,-1.061485,-11.040000,-1.085000,0.003870,0.023515,7.349247,-11.191592,-0.030495,-11.191592,7.349247,-0.040000,0.630000,4,74,3.979545,73.929936,3.979545,73.929936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.636225,19.160322,53.709085,54.945342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573548,1.638224,0.215563,0.026886,0.500571,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.098398,mpc-p,0,-126.340000,54.885000,-10.957273,-1.145613,-10.970000,-1.185000,0.012727,0.039387,7.044299,-10.154769,-0.152474,-10.154769,7.044299,-0.050000,0.660000,9,65,8.724460,64.782284,8.724460,64.782284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.077290,17.242980,53.104316,53.846052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563899,1.916083,0.259999,0.039925,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008292,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.108359,mpc-p,0,-126.340000,54.885000,-10.879490,-1.229216,-10.890000,-1.185000,0.010510,-0.044216,7.044299,-10.154769,-0.457422,-8.447060,6.800341,-0.020000,0.660000,5,56,4.658702,56.415702,4.658702,56.415702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.835138,15.785422,53.930469,54.789271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612748,1.784595,0.237569,0.030066,0.501101,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.118337,mpc-p,0,-126.340000,54.885000,-10.802209,-1.313113,-10.810000,-1.355000,0.007791,0.041887,7.349247,-7.532216,-0.030495,-7.532216,7.349247,0.000000,0.610000,-1,48,-1.081859,47.614127,-1.081859,47.614127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.460475,13.288932,48.767685,49.434241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570024,1.741251,0.290630,0.060060,0.501622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.128343,mpc-p,0,-126.340000,54.885000,-10.725463,-1.397473,-10.740000,-1.425000,0.014537,0.027527,7.715185,-8.447060,-0.518412,-8.447060,7.715185,-0.010000,0.530000,-4,61,-3.900181,61.071503,-3.900181,61.071503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.589866,10.563305,46.172696,46.732573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582078,1.645953,0.198104,0.024210,0.500577,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.138342,mpc-p,0,-126.340000,54.885000,-10.649590,-1.482107,-10.670000,-1.515000,0.020410,0.032893,7.410237,-9.727842,-0.335443,-9.727842,7.410237,-0.020000,0.530000,-1,73,-1.145586,73.090310,-1.145586,73.090310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.565836,7.772739,46.263359,49.249973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565331,1.517740,0.223532,0.023170,0.500562,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.148369,mpc-p,0,-126.340000,54.885000,-10.574387,-1.567413,-10.590000,-1.615000,0.015613,0.047587,7.227268,-10.825654,0.274453,-10.825654,7.227268,-0.030000,0.610000,0,77,0.194676,76.747334,0.194676,76.747334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.556922,5.349123,49.864203,53.230073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553961,1.443576,0.212781,0.019480,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.158369,mpc-p,0,-126.340000,54.885000,-10.500324,-1.653007,-10.510000,-1.715000,0.009676,0.061993,7.105289,-10.337738,-0.274453,-10.337738,7.105289,-0.050000,0.690000,3,67,2.702353,66.896604,2.702353,66.896604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.758955,2.939040,51.238591,54.882873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554560,1.461072,0.209011,0.022144,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.168378,mpc-p,0,-126.340000,54.885000,-10.427167,-1.739286,-10.440000,-1.805000,0.012833,0.065714,6.678361,-8.203101,0.518412,-8.203101,6.678361,-0.030000,0.660000,4,52,4.455796,51.953336,4.455796,51.953336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.417195,0.861035,51.138518,53.392889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553978,1.553279,0.213360,0.022070,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.178337,mpc-p,0,-126.340000,54.885000,-10.355366,-1.825821,-10.370000,-1.885000,0.014634,0.059179,6.190445,-7.715185,-0.091484,-7.715185,6.190445,-0.020000,0.610000,7,51,7.239425,50.915347,7.239425,50.915347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.749757,-0.634834,50.115058,51.174422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554184,1.445433,0.198644,0.020051,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.188371,mpc-p,0,-126.340000,54.885000,-10.284032,-1.913784,-10.300000,-1.965000,0.015968,0.051216,6.129455,-8.630029,-0.396432,-8.630029,6.129455,-0.030000,0.530000,9,64,8.542281,64.420348,8.542281,64.420348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.926896,-1.867728,50.067686,52.035814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554815,1.574810,0.217442,0.021881,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.198366,mpc-p,0,-126.340000,54.885000,-10.213973,-2.002265,-10.240000,-2.055000,0.026027,0.052735,6.495393,-10.215758,-0.274453,-10.215758,6.495393,0.010000,0.540000,0,77,-0.061971,76.616658,-0.061971,76.616658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.676618,-3.487200,49.818743,54.757909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552294,1.660876,0.220894,0.028661,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.208375,mpc-p,0,-126.340000,54.885000,-10.144808,-2.091791,-10.170000,-2.155000,0.025192,0.063209,7.166278,-9.727842,0.091484,-9.727842,7.166278,0.040000,0.660000,-12,63,-11.831485,62.879954,-11.831485,62.879954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.224674,-6.563097,45.675891,55.206219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561916,1.522137,0.208464,0.022000,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.218365,mpc-p,0,-126.340000,54.885000,-10.076733,-2.182139,-10.100000,-2.245000,0.023267,0.062861,6.861330,-9.300914,-0.213464,-9.300914,6.861330,-0.020000,0.640000,-4,61,-3.960986,60.617316,-3.960986,60.617316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.666760,-10.021113,41.382446,50.667053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570889,1.664686,0.212229,0.021545,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.228368,mpc-p,0,-126.340000,54.885000,-10.009482,-2.273673,-10.020000,-2.335000,0.010518,0.061327,7.227268,-7.776174,-0.274453,-7.776174,7.227268,-0.040000,0.610000,-5,50,-5.246736,49.977491,-5.246736,49.977491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.353106,-11.593173,46.698550,51.827110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554551,1.421993,0.176564,0.016930,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.238372,mpc-p,0,-126.340000,54.885000,-9.943090,-2.366339,-9.960000,-2.405000,0.016910,0.038661,5.702528,-8.264091,-0.030495,-8.264091,5.702528,-0.050000,0.540000,9,57,9.038540,57.141721,9.038540,57.141721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.591194,-12.609636,46.390745,51.434063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552706,1.445396,0.195197,0.021857,0.500798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.248368,mpc-p,0,-126.340000,54.885000,-9.877562,-2.460098,-9.890000,-2.495000,0.012438,0.034902,5.702528,-8.691018,-0.030495,-8.691018,5.702528,-0.030000,0.530000,7,60,6.655385,59.967332,6.655385,59.967332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.143512,-11.921559,52.474775,55.490705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556795,1.454824,0.202834,0.021926,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.258368,mpc-p,0,-126.340000,54.885000,-9.812743,-2.555117,-9.830000,-2.575000,0.017257,0.019883,6.312424,-9.605862,0.091484,-9.605862,6.312424,-0.030000,0.550000,1,63,0.693251,62.869835,0.693251,62.869835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.793349,-12.150601,48.901638,54.946861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556414,1.452335,0.192823,0.021295,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.268374,mpc-p,0,-126.340000,54.885000,-9.748545,-2.651452,-9.760000,-2.675000,0.011455,0.023548,5.824507,-9.178935,0.701380,-9.178935,5.824507,-0.020000,0.540000,2,60,1.718556,59.891872,1.718556,59.891872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.681797,-13.598799,44.454669,53.449505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555644,1.588654,0.200656,0.021156,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.278370,mpc-p,0,-126.340000,54.885000,-9.684980,-2.748983,-9.700000,-2.755000,0.015020,0.006017,6.495393,-8.752008,-0.030495,-8.752008,6.495393,-0.010000,0.570000,-5,51,-5.463550,50.773980,-5.463550,50.773980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.962946,-14.888698,44.884143,52.763982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554260,1.440534,0.184630,0.020170,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.288377,mpc-p,0,-126.340000,54.885000,-9.621816,-2.847952,-9.630000,-2.835000,0.008184,-0.012952,6.007476,-7.349247,0.030495,-7.349247,6.007476,-0.020000,0.510000,-1,42,-1.368391,42.043952,-1.368391,42.043952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.859923,-16.895279,41.573108,51.683104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555979,1.439804,0.207225,0.023012,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.298370,mpc-p,0,-126.340000,54.885000,-9.559106,-2.948132,-9.570000,-2.905000,0.010894,-0.043132,6.190445,-8.020133,-0.091484,-8.020133,6.190445,-0.020000,0.430000,-3,50,-2.723907,50.346132,-2.723907,50.346132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.566930,-17.068064,45.802837,53.036850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552418,1.463326,0.204566,0.020511,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.308367,mpc-p,0,-126.340000,54.885000,-9.496638,-3.049699,-9.500000,-2.995000,0.003362,-0.054699,6.556382,-8.630029,0.518412,-8.630029,6.556382,-0.020000,0.420000,-7,54,-6.985353,54.171348,-6.985353,54.171348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.791687,-17.262905,45.774605,55.152151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554153,1.628896,0.209755,0.029679,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.318370,mpc-p,0,-126.340000,54.885000,-9.434276,-3.152699,-9.420000,-3.085000,-0.014276,-0.067699,6.800341,-9.483883,0.152474,-9.483883,6.800341,-0.050000,0.460000,-8,55,-7.600494,55.204876,-7.600494,55.204876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.503832,-17.933819,45.242340,56.006048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.748080,1.653972,0.201734,0.035366,0.500672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.328373,mpc-p,0,-126.340000,54.885000,-9.371942,-3.257064,-9.350000,-3.175000,-0.021942,-0.082064,6.617372,-9.605862,-0.091484,-9.605862,6.617372,-0.050000,0.610000,-7,40,-6.827404,39.906246,-6.827404,39.906246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.089531,-18.522258,45.028067,54.398591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562546,1.413364,0.177201,0.017605,0.501553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.338362,mpc-p,0,-126.340000,54.885000,-9.309595,-3.362646,-9.280000,-3.275000,-0.029595,-0.087646,6.617372,-9.605862,0.213464,-9.117946,6.678361,-0.060000,0.420000,-5,54,-5.345501,54.331641,-5.345501,54.331641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.200488,-17.378491,48.177951,54.082052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550041,1.605144,0.224862,0.030236,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.348370,mpc-p,0,-126.340000,54.885000,-9.246920,-3.469754,-9.200000,-3.365000,-0.046920,-0.104754,6.556382,-10.032790,-0.030495,-10.032790,6.556382,-0.060000,0.470000,-6,51,-5.955863,50.569352,-5.955863,50.569352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.927253,-16.468779,48.827784,56.496741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571749,1.653128,0.198760,0.029043,0.502241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.358370,mpc-p,0,-126.340000,54.885000,-9.183940,-3.578107,-9.130000,-3.465000,-0.053940,-0.113107,6.678361,-9.910810,-0.152474,-9.910810,6.678361,-0.080000,0.480000,-5,46,-4.601490,46.112052,-4.601490,46.112052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.263773,-15.851769,48.990665,56.483659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560987,1.445460,0.187213,0.021937,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.368372,mpc-p,0,-126.340000,54.885000,-9.120480,-3.687755,-9.060000,-3.555000,-0.060480,-0.132755,6.434403,-9.788831,0.152474,-9.788831,6.434403,-0.080000,0.460000,-2,43,-2.331968,43.260994,-2.331968,43.260994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.633804,-14.752246,49.572562,55.989660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546456,1.683595,0.234272,0.034395,0.500742,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.378368,mpc-p,0,-126.340000,54.885000,-9.056454,-3.798587,-8.990000,-3.645000,-0.066454,-0.153587,6.495393,-9.300914,0.457422,-9.300914,6.495393,-0.070000,0.440000,-4,37,-3.649467,37.368967,-3.649467,37.368967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.019681,-13.506767,50.030551,56.288465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571258,1.791592,0.236471,0.037548,0.501071,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.388373,mpc-p,0,-126.340000,54.885000,-8.991643,-3.910711,-8.920000,-3.745000,-0.071643,-0.165711,6.434403,-10.276748,-0.030495,-10.276748,6.434403,-0.080000,0.410000,-2,45,-2.145335,45.085684,-2.145335,45.085684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.550889,-12.176945,50.263550,57.406275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584026,1.811549,0.237706,0.040593,0.898547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008586,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.398339,mpc-p,0,-126.340000,54.885000,-8.926233,-4.023537,-8.860000,-3.845000,-0.066233,-0.178537,6.434403,-10.276748,-0.152474,-11.801488,6.190445,-0.080000,0.440000,-1,40,-0.955740,40.104034,-0.955740,40.104034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.131132,-11.344030,50.323959,58.936754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597468,1.721981,0.229268,0.040937,0.500862,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.408345,mpc-p,0,-126.340000,54.885000,-8.859584,-4.137895,-8.790000,-3.965000,-0.069584,-0.172895,6.251434,-12.594353,0.030495,-12.594353,6.251434,-0.070000,0.390000,-1,62,-0.727414,62.244504,-0.727414,62.244504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.996409,-9.604960,52.725594,60.085806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570750,1.676113,0.208346,0.030399,0.500678,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.418463,mpc-p,0,-126.340000,54.885000,-8.791070,-4.254561,-8.730000,-4.095000,-0.061070,-0.159561,5.397580,-13.631176,0.335443,-13.631176,5.397580,-0.050000,0.480000,5,63,5.171486,63.377071,5.171486,63.377071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.219220,-8.668469,53.402378,64.823778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584701,1.780366,0.248226,0.046614,0.500855,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.428350,mpc-p,0,-126.340000,54.885000,-8.722924,-4.369478,-8.670000,-4.235000,-0.052924,-0.134478,5.946486,-13.265238,0.152474,-13.265238,5.946486,-0.060000,0.550000,4,55,4.183117,54.754133,4.183117,54.754133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.078850,-7.330214,57.626381,66.937814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.659089,1.672866,0.196634,0.026416,0.500776,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.438348,mpc-p,0,-126.340000,54.885000,-8.652699,-4.486524,-8.610000,-4.335000,-0.042699,-0.151524,6.007476,-11.130602,-0.030495,-11.130602,6.007476,-0.030000,0.510000,2,38,2.499377,37.759769,2.499377,37.759769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.808760,-6.559417,57.061452,66.467004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554077,1.804901,0.222132,0.042218,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.448346,mpc-p,0,-126.340000,54.885000,-8.581044,-4.604324,-8.550000,-4.425000,-0.031044,-0.179324,5.946486,-9.422894,0.518412,-9.422894,5.946486,-0.020000,0.460000,4,24,4.119092,24.259829,4.119092,24.259829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.742621,-6.166811,58.635463,65.324196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.667301,1.771045,0.219651,0.031483,0.501023,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.458334,mpc-p,0,-126.340000,54.885000,-8.507939,-4.722658,-8.480000,-4.525000,-0.027939,-0.197658,5.641538,-10.703675,0.091484,-10.703675,5.641538,0.000000,0.330000,5,43,5.357344,43.440453,5.357344,43.440453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.080564,-4.757979,64.455598,71.842596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.455129,1.770105,0.291048,0.048796,0.508855,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.468343,mpc-p,0,-126.340000,54.885000,-8.433069,-4.841773,-8.420000,-4.645000,-0.013069,-0.196773,6.678361,-13.326228,0.457422,-13.326228,6.678361,-0.030000,0.330000,2,65,1.924746,64.833936,1.924746,64.833936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.100394,-3.496306,66.721230,73.356091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580208,1.770572,0.244384,0.038932,0.501212,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.478347,mpc-p,0,-126.340000,54.885000,-8.356533,-4.961266,-8.340000,-4.785000,-0.016533,-0.176266,6.678361,-15.460864,-0.030495,-15.460864,6.678361,-0.050000,0.470000,4,72,3.933988,71.590910,3.933988,71.590910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.222954,-2.916839,68.351035,77.495387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601671,1.657058,0.217077,0.026752,0.501998,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.488340,mpc-p,0,-126.340000,54.885000,-8.278316,-5.080927,-8.270000,-4.935000,-0.008316,-0.145927,7.105289,-14.607010,0.701380,-14.607010,7.105289,0.000000,0.590000,-4,56,-3.604138,55.715946,-3.604138,55.715946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.478205,-1.810698,70.904007,79.560931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573090,1.606757,0.229312,0.018813,0.500332,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.498360,mpc-p,0,-126.340000,54.885000,-8.198041,-5.201102,-8.180000,-5.075000,-0.018041,-0.126102,7.288257,-12.350394,0.762370,-12.350394,7.288257,-0.050000,0.580000,2,39,1.953700,38.783188,1.953700,38.783188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.609824,-1.120867,69.751292,76.565482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.533578,1.486381,0.213957,0.020292,0.500975,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.508336,mpc-p,0,-126.340000,54.885000,-8.116237,-5.320792,-8.110000,-5.185000,-0.006237,-0.135792,7.105289,-10.703675,0.457422,-10.703675,7.105289,-0.050000,0.500000,8,31,7.941997,30.617864,7.941997,30.617864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.896297,0.427744,67.910499,76.426251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536134,1.506459,0.220891,0.022603,0.500604,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.518334,mpc-p,0,-126.340000,54.885000,-8.032316,-5.440663,-8.030000,-5.295000,-0.002316,-0.145663,7.471226,-11.313571,0.579401,-11.313571,7.471226,0.000000,0.400000,2,43,1.704128,42.992553,1.704128,42.992553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.149510,2.667438,69.818531,79.959084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551566,1.491264,0.228370,0.026601,0.500920,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.528363,mpc-p,0,-126.340000,54.885000,-7.946166,-5.560659,-7.950000,-5.415000,0.003834,-0.145659,8.264091,-13.692166,0.030495,-13.692166,8.264091,-0.030000,0.380000,0,65,-0.362041,64.766420,-0.362041,64.766420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.764550,3.731229,70.257640,76.699865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547531,1.434020,0.193961,0.018699,0.504899,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.538368,mpc-p,0,-126.340000,54.885000,-7.858224,-5.679992,-7.860000,-5.565000,0.001776,-0.114992,8.630029,-15.399875,0.518412,-15.399875,8.630029,0.070000,0.490000,-16,72,-15.967945,72.380998,-15.967945,72.380998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.514727,4.617496,70.627158,77.368509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555806,1.430852,0.209424,0.017993,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.548368,mpc-p,0,-126.340000,54.885000,-7.768323,-5.798732,-7.770000,-5.715000,0.001677,-0.083732,8.812998,-14.728989,0.640391,-14.728989,8.812998,0.060000,0.600000,-16,61,-16.261222,60.651088,-16.261222,60.651088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.523066,4.448480,67.383702,75.931990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549785,1.423419,0.213790,0.016246,0.501551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.558372,mpc-p,0,-126.340000,54.885000,-7.676382,-5.916833,-7.670000,-5.845000,-0.006382,-0.071833,8.691018,-12.594353,0.640391,-12.594353,8.691018,-0.080000,0.620000,5,43,4.785714,42.548736,4.785714,42.548736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.746907,5.030650,64.973060,73.686789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550304,1.524788,0.216697,0.018111,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.568362,mpc-p,0,-126.340000,54.885000,-7.582586,-6.033918,-7.580000,-5.965000,-0.002586,-0.068918,8.752008,-10.886644,0.762370,-10.886644,8.752008,-0.070000,0.530000,9,37,9.274788,36.553766,9.274788,36.553766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.095516,7.708604,68.786111,81.126748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547175,1.432174,0.219475,0.016433,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.578368,mpc-p,0,-126.340000,54.885000,-7.486689,-6.150162,-7.500000,-6.075000,0.013311,-0.075162,8.142112,-11.679509,0.640391,-11.679509,8.142112,-0.060000,0.440000,18,51,17.785204,51.065785,17.785204,51.065785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.788876,10.193603,69.499874,85.055456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.237739,1.579969,0.240848,0.035434,0.501024,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.588337,mpc-p,0,-126.340000,54.885000,-7.389229,-6.264809,-7.410000,-6.195000,0.020771,-0.069809,8.508050,-13.326228,0.579401,-13.326228,8.508050,-0.040000,0.440000,15,66,14.760642,66.444411,14.760642,66.444411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.446607,12.044742,68.632636,83.727513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552064,1.512625,0.223796,0.020889,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.598373,mpc-p,0,-126.340000,54.885000,-7.289247,-6.378859,-7.310000,-6.345000,0.020753,-0.033859,9.544873,-14.485031,0.762370,-14.485031,9.544873,0.060000,0.520000,-7,73,-7.218191,73.459785,-7.218191,73.459785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.308113,12.964661,71.656380,81.733850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556082,1.587897,0.247770,0.031379,0.500836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.608371,mpc-p,0,-126.340000,54.885000,-7.187829,-6.490963,-7.210000,-6.475000,0.022171,-0.015963,10.581696,-14.058103,0.762370,-14.058103,10.581696,0.020000,0.630000,-13,64,-13.335372,63.533976,-13.335372,63.533976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.568114,12.240084,68.027034,74.048441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569911,1.605342,0.221992,0.027368,0.500732,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.618375,mpc-p,0,-126.340000,54.885000,-7.084622,-6.601439,-7.100000,-6.605000,0.015378,0.003561,10.581696,-14.058103,1.250287,-11.679509,10.886644,-0.040000,0.650000,-7,64,-6.636151,64.456458,-6.636151,64.456458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.971651,12.856874,64.895885,72.976584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572794,1.695199,0.251991,0.042277,2.527576,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.010102,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.628516,mpc-p,0,-126.340000,54.885000,-6.978349,-6.711502,-6.990000,-6.705000,0.011651,-0.006502,10.642686,-8.569039,1.372266,-8.569039,10.642686,-0.070000,0.640000,0,22,0.082797,21.740399,0.082797,21.740399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.802067,12.570458,63.163103,74.120468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.469203,1.755019,0.220357,0.036648,0.508481,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.010001,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.638548,mpc-p,0,-126.340000,54.885000,-6.871651,-6.818331,-6.870000,-6.785000,-0.001651,-0.033331,10.886644,-7.044299,1.128308,-7.044299,10.886644,-0.080000,0.520000,1,18,1.355571,18.019315,1.355571,18.019315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.446651,13.381766,66.610510,83.070347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553853,1.471082,0.216220,0.023612,0.502053,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.648643,mpc-p,0,-126.340000,54.885000,-6.762862,-6.923561,-6.750000,-6.865000,-0.012862,-0.058561,10.215758,-8.081122,1.250287,-8.081122,10.215758,-0.060000,0.320000,5,45,5.238164,45.037969,5.238164,45.037969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.572106,13.936748,72.582171,88.589681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559586,1.463363,0.203072,0.022455,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.658641,mpc-p,0,-126.340000,54.885000,-6.653821,-7.025381,-6.640000,-6.975000,-0.013821,-0.050381,10.337738,-12.167426,1.067318,-12.167426,10.337738,-0.060000,0.350000,4,80,4.123044,80.146881,4.123044,80.146881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.822369,14.543327,71.620096,85.361270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561110,1.465879,0.276026,0.031048,0.504954,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.668642,mpc-p,0,-126.340000,54.885000,-6.543613,-7.124655,-6.530000,-7.095000,-0.013613,-0.029655,10.825654,-14.546020,0.823360,-14.546020,10.825654,-0.020000,0.540000,-6,88,-5.655637,88.145627,-5.655637,88.145627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.131085,14.374361,73.777798,84.129346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562231,1.690259,0.236381,0.036590,0.502777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.678613,mpc-p,0,-126.340000,54.885000,-6.432742,-7.220909,-6.420000,-7.215000,-0.012742,-0.005909,10.581696,-11.435550,1.433256,-11.435550,10.581696,-0.030000,0.740000,-2,50,-1.839565,49.758064,-1.839565,49.758064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.550243,13.588163,75.505360,85.836719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572586,1.723044,0.252403,0.036413,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.688614,mpc-p,0,-126.340000,54.885000,-6.320718,-7.314542,-6.320000,-7.295000,-0.000718,-0.019542,10.459717,-5.885497,1.372266,-5.885497,10.459717,-0.050000,0.670000,6,11,6.444254,10.504576,6.444254,10.504576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.047357,14.127731,73.696930,87.337860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584965,1.736847,0.230363,0.036379,0.517906,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.698616,mpc-p,0,-126.340000,54.885000,-6.208016,-7.405116,-6.210000,-7.335000,0.001984,-0.070116,9.727842,-2.714037,1.189297,-2.714037,9.727842,-0.050000,0.400000,17,6,16.889733,6.348680,16.889733,6.348680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.646653,14.685018,74.769631,91.677551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584782,1.478075,0.203391,0.027035,0.504645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.708644,mpc-p,0,-126.340000,54.885000,-6.094553,-7.492669,-6.100000,-7.385000,0.005447,-0.107669,9.849821,-4.726694,1.433256,-4.726694,9.849821,0.010000,0.210000,10,40,10.304942,40.397012,10.304942,40.397012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.096149,14.757598,76.851657,92.879277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559949,1.450436,0.195542,0.019422,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.718639,mpc-p,0,-126.340000,54.885000,-5.981192,-7.576529,-6.000000,-7.455000,0.018808,-0.121529,10.947634,-9.361904,0.701380,-9.361904,10.947634,0.070000,0.260000,-8,78,-7.698818,78.078952,-7.698818,78.078952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.314339,12.995924,76.064843,84.430641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555022,1.583759,0.212352,0.025391,0.500920,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.728641,mpc-p,0,-126.340000,54.885000,-5.867673,-7.656894,-5.880000,-7.565000,0.012327,-0.091894,11.496540,-11.801488,1.311276,-11.801488,11.496540,-0.010000,0.500000,-6,85,-6.138258,84.825463,-6.138258,84.825463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.565898,10.550120,72.471800,84.349103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550126,1.563263,0.209589,0.022934,0.502925,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.738609,mpc-p,0,-126.340000,54.885000,-5.754662,-7.733306,-5.770000,-7.655000,0.015338,-0.078306,10.520706,-8.934977,2.653048,-8.934977,10.520706,-0.040000,0.690000,8,50,7.890195,49.556144,7.890195,49.556144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.497834,9.115329,69.166717,82.041327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551987,1.599283,0.205885,0.023873,0.500509,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.748640,mpc-p,0,-126.340000,54.885000,-5.641303,-7.806328,-5.660000,-7.715000,0.018697,-0.091328,10.154769,-3.018985,1.372266,-3.018985,10.154769,-0.060000,0.650000,19,6,18.831190,5.535219,18.831190,5.535219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.274860,10.167184,67.508506,77.956206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556880,1.591967,0.209360,0.026059,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.758641,mpc-p,0,-126.340000,54.885000,-5.528868,-7.875126,-5.560000,-7.725000,0.031132,-0.150126,9.971800,0.518412,1.616224,0.518412,9.971800,-0.010000,0.390000,18,-3,18.267001,-3.114936,18.267001,-3.114936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.172027,11.301732,67.251622,81.236392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552085,1.431137,0.192536,0.018088,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.768637,mpc-p,0,-126.340000,54.885000,-5.417283,-7.939773,-5.450000,-7.745000,0.032717,-0.194773,10.337738,-2.409089,1.433256,-2.409089,10.337738,0.070000,0.160000,4,42,3.845858,41.506528,3.845858,41.506528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.802034,12.029016,71.645586,86.645118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551372,1.445301,0.193893,0.019436,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.778640,mpc-p,0,-126.340000,54.885000,-5.306680,-8.000196,-5.330000,-7.795000,0.023320,-0.205196,11.923467,-7.532216,1.311276,-7.532216,11.923467,0.050000,0.230000,-12,82,-12.463604,82.430225,-12.463604,82.430225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.912779,10.962656,69.405668,79.796015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552081,1.506076,0.210758,0.022636,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.788664,mpc-p,0,-126.340000,54.885000,-5.197127,-8.056354,-5.210000,-7.875000,0.012873,-0.181354,12.350394,-9.239925,1.982162,-9.239925,12.350394,0.000000,0.510000,-15,79,-14.666917,79.489105,-14.666917,79.489105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.513866,8.957489,67.799822,84.005310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593584,1.560294,0.205949,0.034282,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.798643,mpc-p,0,-126.340000,54.885000,-5.089586,-8.107775,-5.080000,-7.935000,-0.009586,-0.172775,11.130602,-5.397580,1.982162,-5.397580,11.130602,-0.040000,0.680000,0,38,-0.047784,37.649415,-0.047784,37.649415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.365766,7.838501,67.225085,79.200993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554757,1.546087,0.224459,0.045210,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.808647,mpc-p,0,-126.340000,54.885000,-4.983563,-8.154718,-4.970000,-7.965000,-0.013563,-0.189718,9.239925,-0.091484,1.921172,-0.091484,9.239925,-0.060000,0.580000,22,4,22.091620,4.057314,22.091620,4.057314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.718929,9.545652,67.358523,73.466939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556660,1.426612,0.195886,0.019159,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.818636,mpc-p,0,-126.340000,54.885000,-4.879712,-8.196899,-4.870000,-7.965000,-0.009712,-0.231899,8.752008,1.189297,0.762370,1.189297,8.752008,0.080000,0.310000,10,17,10.309998,16.684642,10.309998,16.684642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.928952,12.055879,67.910548,75.818891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543411,1.532194,0.202658,0.022987,0.509167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.828636,mpc-p,0,-126.340000,54.885000,-4.778026,-8.234330,-4.780000,-7.975000,0.001974,-0.259330,8.934977,-1.860183,1.006328,-1.860183,8.934977,0.060000,0.200000,9,54,8.748169,54.162958,8.748169,54.162958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.897469,13.063675,64.470341,75.584317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545632,1.542241,0.202598,0.022196,0.501456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.838644,mpc-p,0,-126.340000,54.885000,-4.678767,-8.266914,-4.680000,-8.005000,0.001233,-0.261914,8.873987,-4.970653,1.067318,-4.970653,8.873987,0.080000,0.330000,3,74,2.759967,73.807537,2.759967,73.807537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.142872,12.795294,61.654496,67.782942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547960,1.446508,0.169746,0.018204,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.848640,mpc-p,0,-126.340000,54.885000,-4.582404,-8.294506,-4.590000,-8.045000,0.007596,-0.249506,8.447060,-5.397580,1.555235,-5.397580,8.447060,0.060000,0.550000,6,64,5.919625,63.780266,5.919625,63.780266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.206465,12.249950,60.305459,65.231234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551239,1.434888,0.181939,0.017292,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.858637,mpc-p,0,-126.340000,54.885000,-4.489030,-8.317092,-4.500000,-8.085000,0.010970,-0.232092,7.227268,-2.165131,1.433256,-2.165131,7.227268,0.030000,0.620000,19,36,19.487404,36.381571,19.487404,36.381571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.547465,13.072615,59.972654,63.039204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545949,1.438611,0.213160,0.029637,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.868648,mpc-p,0,-126.340000,54.885000,-4.398788,-8.334631,-4.420000,-8.085000,0.021212,-0.249631,6.861330,1.677214,0.945339,1.677214,6.861330,0.080000,0.510000,17,16,16.621999,16.183297,16.621999,16.183297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.708216,14.842272,61.811780,66.321920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564445,1.447686,0.196873,0.017820,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.878643,mpc-p,0,-126.340000,54.885000,-4.312171,-8.347029,-4.340000,-8.065000,0.027829,-0.282029,7.349247,2.957996,0.579401,2.957996,7.349247,0.120000,0.340000,4,21,4.299537,21.432572,4.299537,21.432572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.910545,16.471417,61.020295,69.857303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552578,1.456819,0.191168,0.020555,0.505502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.888639,mpc-p,0,-126.340000,54.885000,-4.229257,-8.354283,-4.270000,-8.045000,0.040743,-0.309283,7.837164,0.335443,0.640391,0.335443,7.837164,0.100000,0.260000,-3,52,-2.673565,51.952000,-2.673565,51.952000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.658730,18.040824,59.754341,70.320501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555854,1.455220,0.198116,0.021450,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.898640,mpc-p,0,-126.340000,54.885000,-4.150244,-8.356366,-4.180000,-8.055000,0.029756,-0.301366,6.922320,-2.957996,1.311276,-2.957996,6.922320,0.020000,0.360000,8,76,7.779120,76.311946,7.779120,76.311946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.364949,18.721105,60.516246,67.240515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555216,1.474145,0.205862,0.023377,0.502166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.908641,mpc-p,0,-126.340000,54.885000,-4.075387,-8.353260,-4.110000,-8.085000,0.034613,-0.268260,6.129455,-2.409089,1.189297,-2.409089,6.129455,0.030000,0.560000,11,62,10.604824,62.377188,10.604824,62.377188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.886903,18.431544,67.271345,71.158016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557424,1.559085,0.197154,0.021389,0.501658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.918638,mpc-p,0,-126.340000,54.885000,-4.004920,-8.344963,-4.050000,-8.085000,0.045080,-0.259963,4.909663,0.213464,0.884349,0.213464,4.909663,0.050000,0.620000,17,40,16.770772,39.616231,16.770772,39.616231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.899062,19.658839,68.278314,73.352701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557010,1.466108,0.208481,0.023334,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.928641,mpc-p,0,-126.340000,54.885000,-3.938980,-8.331475,-4.000000,-8.065000,0.061020,-0.266475,4.116798,3.994819,0.640391,3.994819,4.116798,0.090000,0.530000,17,19,17.327933,19.391541,17.327933,19.391541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.936801,21.215301,67.412247,74.317315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557831,1.466410,0.194705,0.021740,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.938641,mpc-p,0,-126.340000,54.885000,-3.877807,-8.312820,-3.950000,-8.025000,0.072193,-0.287820,4.116798,3.994819,0.701380,4.177788,4.299767,0.120000,0.370000,10,35,9.537835,35.212656,9.537835,35.212656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.046893,22.853658,67.070612,77.134003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553854,1.712664,0.240524,0.036395,0.500949,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.948613,mpc-p,0,-126.340000,54.885000,-3.821709,-8.289097,-3.900000,-7.985000,0.078291,-0.304097,3.811850,1.616224,0.762370,1.616224,3.811850,0.110000,0.320000,7,63,7.161314,62.693311,7.161314,62.693311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.724255,23.708544,63.606668,72.681803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574906,1.651706,0.228154,0.026514,0.504376,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.958617,mpc-p,0,-126.340000,54.885000,-3.770525,-8.260204,-3.850000,-7.975000,0.079475,-0.285204,4.177788,-0.457422,0.518412,-0.457422,4.177788,0.080000,0.440000,1,76,1.331567,76.169050,1.331567,76.169050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.924123,23.158700,64.082584,69.181926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566912,1.655873,0.231377,0.030736,0.501097,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.968759,mpc-p,0,-126.340000,54.885000,-3.723986,-8.225748,-3.810000,-7.965000,0.086014,-0.260748,3.323933,0.213464,0.884349,0.213464,3.323933,0.050000,0.610000,7,63,7.000023,62.815356,7.000023,62.815356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.253518,21.812613,64.609123,67.239255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591517,1.757969,0.237389,0.027949,0.501144,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.978614,mpc-p,0,-126.340000,54.885000,-3.684069,-8.187351,-3.780000,-7.935000,0.095931,-0.252351,2.470079,2.897006,0.457422,2.897006,2.470079,0.030000,0.640000,14,43,14.222039,42.566803,14.222039,42.566803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.322172,21.798354,66.373566,69.561077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566932,1.663684,0.261118,0.032878,0.502129,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.989440,mpc-p,0,-126.340000,54.885000,-3.646380,-8.139663,-3.750000,-7.885000,0.103620,-0.254663,1.372266,6.617372,0.213464,6.617372,1.372266,0.070000,0.540000,15,25,15.212478,24.969958,15.212478,24.969958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.698712,22.028189,65.018375,70.184932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608719,1.765758,0.229587,0.028878,0.502138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.998627,mpc-p,0,-126.340000,54.885000,-3.619559,-8.094750,-3.730000,-7.815000,0.110441,-0.279750,1.128308,6.312424,0.274453,6.312424,1.128308,0.090000,0.400000,10,41,9.737436,41.047610,9.737436,41.047610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.850928,22.535921,63.604824,71.964936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602360,1.622378,0.212242,0.022448,0.501151,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.008618,mpc-p,0,-126.340000,54.885000,-3.595856,-8.041363,-3.720000,-7.765000,0.124144,-0.276363,0.274453,3.933829,0.701380,3.933829,0.274453,0.100000,0.340000,9,71,9.137069,71.447886,9.137069,71.447886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.945217,22.108772,59.835664,66.477252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.047821,1.644241,0.270226,0.027951,0.501154,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.008502,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.018607,mpc-p,0,-126.340000,54.885000,-3.577922,-7.983357,-3.710000,-7.745000,0.132078,-0.238357,0.335443,0.884349,0.518412,0.884349,0.335443,0.090000,0.500000,3,91,2.610754,91.039553,2.610754,91.039553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.606724,20.440711,60.517710,63.632353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561293,1.772767,0.241531,0.028748,0.505703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.028620,mpc-p,0,-126.340000,54.885000,-3.565787,-7.920673,-3.710000,-7.725000,0.144213,-0.195673,-0.030495,1.860183,0.030495,1.860183,-0.030495,0.050000,0.700000,5,74,4.901816,74.228807,4.901816,74.228807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.095555,17.507425,62.429199,69.940301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583905,1.703951,0.222803,0.023496,0.500761,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.038605,mpc-p,0,-126.340000,54.885000,-3.559550,-7.853766,-3.710000,-7.675000,0.150450,-0.178766,-1.311276,6.129455,-0.030495,6.129455,-1.311276,0.030000,0.750000,15,40,14.526971,39.743594,14.526971,39.743594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.704831,15.921647,64.599167,66.686955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549964,1.527801,0.203164,0.023230,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.048612,mpc-p,0,-126.340000,54.885000,-3.559195,-7.782442,-3.710000,-7.595000,0.150805,-0.187442,-2.226120,9.544873,0.030495,9.544873,-2.226120,0.060000,0.610000,14,26,14.490200,26.093988,14.490200,26.093988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.865511,16.130709,65.899476,73.690695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557510,1.577110,0.214108,0.020578,0.501967,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.058610,mpc-p,0,-126.340000,54.885000,-3.564737,-7.707048,-3.720000,-7.505000,0.155263,-0.202048,-2.104141,8.142112,0.457422,8.142112,-2.104141,0.100000,0.420000,2,56,1.924046,56.393036,1.924046,56.393036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.108461,16.781280,64.941450,75.586592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559915,1.559803,0.193279,0.020220,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.068607,mpc-p,0,-126.340000,54.885000,-3.576155,-7.627689,-3.730000,-7.445000,0.153845,-0.182689,-1.433256,5.092632,0.152474,5.092632,-1.433256,0.060000,0.440000,-8,86,-8.240557,86.315828,-8.240557,86.315828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.692475,15.356566,61.068341,67.792352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547346,1.548734,0.185898,0.015223,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.078606,mpc-p,0,-126.340000,54.885000,-3.593417,-7.544499,-3.740000,-7.405000,0.146583,-0.139499,-1.677214,2.470079,-0.030495,2.470079,-1.677214,0.000000,0.630000,-8,100,-8.463383,99.583652,-8.463383,99.583652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.843094,12.630311,62.407043,75.084126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543357,1.426062,0.202781,0.014035,0.505600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.088607,mpc-p,0,-126.340000,54.885000,-3.616470,-7.457648,-3.760000,-7.355000,0.143530,-0.102648,-2.409089,3.933829,0.152474,3.933829,-2.409089,-0.040000,0.820000,-3,78,-3.488314,78.208501,-3.488314,78.208501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.208221,9.117169,68.540996,82.659302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551811,1.520877,0.233607,0.025361,0.501059,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.098613,mpc-p,0,-126.340000,54.885000,-3.645251,-7.367283,-3.780000,-7.295000,0.134749,-0.072283,-3.201954,8.081122,-0.213464,8.081122,-3.201954,-0.060000,0.840000,1,48,0.708849,47.694921,0.708849,47.694921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.790106,7.289428,71.784767,79.968876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564541,1.488346,0.196153,0.015843,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.108609,mpc-p,0,-126.340000,54.885000,-3.679617,-7.273727,-3.810000,-7.185000,0.130383,-0.088727,-3.811850,11.191592,-0.213464,11.191592,-3.811850,-0.040000,0.670000,-2,38,-2.144901,38.109643,-2.144901,38.109643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.728389,6.532743,69.300206,76.101915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554773,1.511996,0.195346,0.026661,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.118643,mpc-p,0,-126.340000,54.885000,-3.719639,-7.176720,-3.850000,-7.075000,0.130361,-0.101720,-4.055809,10.520706,-0.640391,10.520706,-4.055809,-0.050000,0.500000,-7,61,-6.733101,60.635941,-6.733101,60.635941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.044430,5.670726,63.446162,71.135198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562699,1.665238,0.212411,0.024516,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.128609,mpc-p,0,-126.340000,54.885000,-3.764737,-7.077487,-3.880000,-6.985000,0.115263,-0.092487,-4.116798,7.593205,-0.091484,7.593205,-4.116798,-0.060000,0.530000,-16,87,-15.700107,86.676787,-15.700107,86.676787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.582519,3.700808,58.104523,68.470800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556649,1.496932,0.195296,0.026761,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.138616,mpc-p,0,-126.340000,54.885000,-3.815223,-6.975175,-3.920000,-6.925000,0.104777,-0.050175,-4.360757,4.665705,0.091484,4.665705,-4.360757,-0.050000,0.670000,-25,106,-25.245609,105.706858,-25.245609,105.706858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.408801,0.821470,56.524762,73.010611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567024,1.514415,0.233499,0.035183,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.148615,mpc-p,0,-126.340000,54.885000,-3.870703,-6.870481,-3.960000,-6.865000,0.089297,-0.005481,-4.604715,5.580549,0.213464,5.580549,-4.604715,-0.090000,0.860000,-27,89,-26.677311,88.829064,-26.677311,88.829064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.951400,-3.337076,60.655848,83.565168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562852,1.716350,0.261994,0.022777,0.500314,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.158605,mpc-p,0,-126.340000,54.885000,-3.930967,-6.763634,-4.000000,-6.785000,0.069033,0.021366,-5.092632,8.934977,-0.518412,8.934977,-5.092632,-0.160000,0.910000,-20,61,-20.296871,61.209795,-20.296871,61.209795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.290392,-6.693633,65.998562,86.973465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542043,1.424417,0.169843,0.011832,0.500383,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.168641,mpc-p,0,-126.340000,54.885000,-3.996153,-6.654269,-4.050000,-6.675000,0.053847,0.020731,-5.336590,12.716332,-0.213464,12.716332,-5.336590,-0.150000,0.770000,-25,44,-24.739518,44.440824,-24.739518,44.440824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.262855,-9.264247,68.325495,85.380596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538823,1.409962,0.148151,0.013310,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.178763,mpc-p,0,-126.340000,54.885000,-4.066371,-6.542153,-4.100000,-6.555000,0.033629,0.012847,-6.434403,11.740498,-0.579401,11.740498,-6.434403,-0.210000,0.580000,-16,71,-16.076611,70.722793,-16.076611,70.722793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.396480,-10.891089,67.094860,85.589251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559437,1.411484,0.175593,0.014234,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.188606,mpc-p,0,-126.340000,54.885000,-4.138722,-6.431596,-4.160000,-6.455000,0.021278,0.023404,-7.105289,9.117946,-0.518412,9.117946,-7.105289,-0.220000,0.610000,-16,94,-16.051858,93.775590,-16.051858,93.775590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.285715,-13.482638,68.247610,91.488833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540137,1.416091,0.165201,0.013524,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.198636,mpc-p,0,-126.340000,54.885000,-4.216304,-6.317631,-4.230000,-6.365000,0.013696,0.047369,-7.715185,6.800341,-0.701380,6.800341,-7.715185,-0.200000,0.750000,-20,105,-19.986815,105.062771,-19.986815,105.062771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.351082,-16.942865,68.249811,97.677184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537093,1.404967,0.183911,0.014646,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.208606,mpc-p,0,-126.340000,54.885000,-4.296994,-6.203278,-4.310000,-6.285000,0.013006,0.081722,-8.325081,7.654195,-0.579401,7.654195,-8.325081,-0.110000,0.900000,-31,90,-30.962720,89.763704,-30.962720,89.763704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.792659,-21.058803,69.287521,103.684386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539056,1.404824,0.188947,0.013145,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.218756,mpc-p,0,-126.340000,54.885000,-4.382489,-6.086014,-4.390000,-6.185000,0.007511,0.098986,-8.752008,11.374561,-0.640391,11.374561,-8.752008,-0.260000,0.960000,-13,57,-12.679224,56.685958,-12.679224,56.685958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.999302,-25.432608,70.764225,105.587637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559509,1.407572,0.186361,0.014549,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.228760,mpc-p,0,-126.340000,54.885000,-4.469735,-5.969854,-4.490000,-6.055000,0.020265,0.085146,-10.093779,14.241072,-1.006328,14.241072,-10.093779,-0.240000,0.770000,-4,50,-3.604577,49.943137,-3.604577,49.943137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.893635,-28.704738,76.595352,106.662602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557125,1.409518,0.172501,0.016769,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.238757,mpc-p,0,-126.340000,54.885000,-4.559542,-5.853445,-4.590000,-5.905000,0.030458,0.051555,-10.886644,13.326228,-0.945339,13.326228,-10.886644,-0.180000,0.600000,-6,72,-6.445499,71.761214,-6.445499,71.761214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.851636,-32.957865,76.688102,106.320900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556947,1.408561,0.173122,0.015794,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.248757,mpc-p,0,-126.340000,54.885000,-4.651646,-5.736921,-4.690000,-5.795000,0.038354,0.058079,-10.154769,9.483883,-0.884349,9.483883,-10.154769,-0.150000,0.620000,-21,105,-21.099444,104.572932,-21.099444,104.572932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.104101,-38.245983,78.248708,109.834132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558161,1.407768,0.199406,0.013498,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.258758,mpc-p,0,-126.340000,54.885000,-4.745678,-5.620542,-4.790000,-5.685000,0.044322,0.064458,-10.276748,8.630029,-0.518412,8.630029,-10.276748,-0.150000,0.800000,-24,98,-23.524527,98.357517,-23.524527,98.357517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.342035,-43.788652,77.892777,112.842096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555216,1.409490,0.250394,0.014058,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.268763,mpc-p,0,-126.340000,54.885000,-4.841280,-5.504539,-4.880000,-5.575000,0.038720,0.070461,-9.666852,11.679509,-0.396432,11.679509,-9.666852,-0.200000,0.920000,-24,63,-23.836472,63.423359,-23.836472,63.423359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.915390,-48.923959,79.187551,115.499264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557500,1.407696,0.198036,0.013928,0.501091,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.278758,mpc-p,0,-126.340000,54.885000,-4.937930,-5.389320,-4.980000,-5.425000,0.042070,0.035680,-10.154769,15.704823,-0.945339,15.704823,-10.154769,-0.250000,0.790000,-13,38,-12.500187,38.039683,-12.500187,38.039683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.067331,-52.318590,78.730713,112.964831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557761,1.405617,0.174240,0.013677,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.288617,mpc-p,0,-126.340000,54.885000,-5.034014,-5.276546,-5.080000,-5.275000,0.045986,-0.001546,-11.252582,15.399875,-1.128308,15.399875,-11.252582,-0.230000,0.590000,-5,54,-4.544812,54.149910,-4.544812,54.149910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.517885,-53.576424,77.584148,107.504633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556193,1.406786,0.172863,0.014097,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.298773,mpc-p,0,-126.340000,54.885000,-5.133339,-5.161555,-5.180000,-5.135000,0.046661,-0.026555,-10.764665,12.533363,-0.762370,12.533363,-10.764665,-0.210000,0.520000,-12,82,-11.894720,81.964502,-11.894720,81.964502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.434487,-55.755949,75.175663,105.832212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571792,1.410403,0.173072,0.015276,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.308760,mpc-p,0,-126.340000,54.885000,-5.230948,-5.049876,-5.280000,-5.025000,0.049052,-0.024876,-9.483883,8.752008,-0.396432,8.752008,-9.483883,-0.170000,0.640000,-30,102,-29.822430,102.225173,-29.822430,102.225173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.314862,-58.544641,73.450727,105.778673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558502,1.406992,0.198178,0.014519,0.507243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.318760,mpc-p,0,-126.340000,54.885000,-5.328182,-4.939699,-5.360000,-4.925000,0.031818,-0.014699,-8.812998,8.812998,-0.213464,8.812998,-8.812998,-0.220000,0.830000,-31,85,-31.240882,84.807224,-31.240882,84.807224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.558555,-61.334484,69.586104,104.786847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557136,1.407235,0.211284,0.013985,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.328756,mpc-p,0,-126.340000,54.885000,-5.424469,-4.831422,-5.450000,-4.815000,0.025531,-0.016422,-9.300914,11.435550,-0.091484,11.435550,-9.300914,-0.300000,0.860000,-15,58,-15.147769,58.076246,-15.147769,58.076246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.132357,-63.280502,65.817308,101.532673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577799,1.648383,0.204693,0.026877,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.338606,mpc-p,0,-126.340000,54.885000,-5.518022,-4.726786,-5.530000,-4.685000,0.011978,-0.041786,-9.361904,14.789979,-0.396432,14.789979,-9.361904,-0.270000,0.800000,-15,30,-14.726741,30.307055,-14.726741,30.307055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.499352,-62.983839,59.597976,90.692578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544851,1.436809,0.196149,0.015884,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.349364,mpc-p,0,-126.340000,54.885000,-5.618210,-4.615085,-5.630000,-4.535000,0.011790,-0.080085,-9.300914,13.814145,-0.823360,13.814145,-9.300914,-0.210000,0.500000,-20,58,-19.886469,57.784663,-19.886469,57.784663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.656911,-61.180616,61.854651,87.486246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584954,1.542945,0.206402,0.017605,0.500786,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.358607,mpc-p,0,-126.340000,54.885000,-5.702218,-4.521478,-5.710000,-4.425000,0.007782,-0.096478,-9.056956,9.483883,-0.579401,9.483883,-9.056956,-0.220000,0.480000,-21,92,-20.669831,92.293536,-20.669831,92.293536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.160637,-61.324618,58.501683,87.243699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547579,1.645594,0.231332,0.024006,0.500865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.368754,mpc-p,0,-126.340000,54.885000,-5.791815,-4.421431,-5.790000,-4.345000,-0.001815,-0.076431,-8.203101,5.580549,-0.396432,5.580549,-8.203101,-0.210000,0.670000,-28,107,-28.290403,107.232974,-28.290403,107.232974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.906106,-62.491171,58.568189,89.410006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579048,1.532632,0.250475,0.017567,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.378636,mpc-p,0,-126.340000,54.885000,-5.875995,-4.326938,-5.860000,-4.275000,-0.015995,-0.051938,-8.386070,7.044299,-0.274453,7.044299,-8.386070,-0.280000,0.880000,-15,76,-15.111160,76.114096,-15.111160,76.114096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.064643,-63.984134,56.177371,89.548868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550981,1.583879,0.274194,0.017084,0.500347,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.388607,mpc-p,0,-126.340000,54.885000,-5.957420,-4.234735,-5.940000,-4.175000,-0.017420,-0.059735,-8.081122,11.435550,-0.213464,11.435550,-8.081122,-0.250000,0.840000,-14,38,-14.222270,38.032689,-14.222270,38.032689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.064174,-63.387301,53.323203,82.199070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542142,1.419654,0.146099,0.012808,0.500550,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.398641,mpc-p,0,-126.340000,54.885000,-6.035369,-4.145321,-6.010000,-4.045000,-0.025369,-0.100321,-8.325081,13.570186,-0.884349,13.570186,-8.325081,-0.240000,0.610000,-8,32,-7.584451,32.047524,-7.584451,32.047524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.849980,-61.058612,52.831435,76.204107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540199,1.441706,0.142598,0.013419,0.500282,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.408641,mpc-p,0,-126.340000,54.885000,-6.108632,-4.059768,-6.080000,-3.925000,-0.028632,-0.134768,-7.837164,10.886644,-0.213464,10.886644,-7.837164,-0.220000,0.440000,-9,62,-9.264991,61.667802,-9.264991,61.667802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.000218,-58.146408,51.550239,70.668093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539123,1.403817,0.138660,0.012871,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.418768,mpc-p,0,-126.340000,54.885000,-6.177884,-3.976938,-6.150000,-3.845000,-0.027884,-0.131938,-6.190445,6.129455,-0.457422,6.129455,-6.190445,-0.140000,0.480000,-30,94,-29.637907,93.965381,-29.637907,93.965381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.119642,-57.113001,48.318582,68.562372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569859,1.413490,0.191351,0.012878,0.500422,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.428759,mpc-p,0,-126.340000,54.885000,-6.240919,-3.899133,-6.200000,-3.795000,-0.040919,-0.104133,-5.092632,3.079975,0.030495,3.079975,-5.092632,-0.190000,0.660000,-30,103,-29.822188,102.549827,-29.822188,102.549827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.783941,-57.903822,46.367848,75.199202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558924,1.414864,0.201935,0.016300,0.500238,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.438761,mpc-p,0,-126.340000,54.885000,-6.298345,-3.825304,-6.240000,-3.745000,-0.058345,-0.080304,-4.299767,4.665705,0.335443,4.665705,-4.299767,-0.250000,0.850000,-23,71,-23.160983,70.877523,-23.160983,70.877523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.742873,-59.381676,45.934826,76.474380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556701,1.413335,0.217780,0.014139,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.448667,mpc-p,0,-126.340000,54.885000,-6.349229,-3.756329,-6.280000,-3.675000,-0.069229,-0.081329,-4.787684,7.959143,-0.152474,7.959143,-4.787684,-0.260000,0.840000,-10,39,-9.568848,38.818828,-9.568848,38.818828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.884748,-58.536949,40.978051,66.475103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555868,1.410333,0.177111,0.013281,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.458636,mpc-p,0,-126.340000,54.885000,-6.394017,-3.691236,-6.320000,-3.585000,-0.074017,-0.106236,-4.421746,10.459717,-0.274453,10.459717,-4.421746,-0.210000,0.600000,-9,31,-8.748671,31.328588,-8.748671,31.328588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.481053,-55.072261,40.249754,57.618948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539650,1.404007,0.146464,0.015470,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.468761,mpc-p,0,-126.340000,54.885000,-6.432540,-3.629676,-6.350000,-3.495000,-0.082540,-0.134676,-3.262944,7.166278,-0.213464,7.166278,-3.262944,-0.180000,0.390000,-16,69,-15.838412,68.961580,-15.838412,68.961580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.920518,-51.506797,43.338158,57.097250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557899,1.515309,0.178778,0.015706,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.478761,mpc-p,0,-126.340000,54.885000,-6.463320,-3.573505,-6.370000,-3.455000,-0.093320,-0.118505,-1.860183,1.616224,0.213464,1.616224,-1.860183,-0.180000,0.480000,-23,104,-23.223037,104.428031,-23.223037,104.428031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.781396,-50.816277,44.953154,63.274313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558656,1.410192,0.202334,0.012659,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.488637,mpc-p,0,-126.340000,54.885000,-6.486282,-3.522655,-6.380000,-3.445000,-0.106282,-0.077655,-0.762370,-0.945339,0.457422,-0.945339,-0.762370,-0.200000,0.730000,-24,104,-23.757580,103.665881,-23.757580,103.665881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.458805,-52.051251,47.371328,73.267491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540944,1.405942,0.242966,0.016025,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.498758,mpc-p,0,-126.340000,54.885000,-6.501805,-3.475407,-6.380000,-3.425000,-0.121805,-0.050407,-0.091484,1.982162,0.152474,1.982162,-0.091484,-0.230000,0.940000,-17,59,-16.520881,58.434353,-16.520881,58.434353,0.000000,0.231527,0.000000,64.000000,0.000000,0.000000,55.367339,-53.334378,44.134129,70.790885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561239,1.412523,0.228211,0.014245,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.508639,mpc-p,0,-126.340000,54.885000,-6.508819,-3.434118,-6.380000,-3.375000,-0.128819,-0.059118,0.274453,6.251434,0.091484,6.251434,0.274453,-0.220000,0.760000,-9,32,-8.966446,31.874728,-8.966446,31.874728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.629340,-51.567393,41.246311,60.296454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539915,1.405353,0.142553,0.015345,0.500138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.518761,mpc-p,0,-126.340000,54.885000,-6.507357,-3.396850,-6.360000,-3.315000,-0.147357,-0.081850,1.250287,7.044299,-0.091484,7.044299,1.250287,-0.190000,0.560000,-11,35,-10.942770,34.760175,-10.942770,34.760175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.686023,-48.375108,41.698987,55.659803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557685,1.415002,0.178603,0.015131,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.528761,mpc-p,0,-126.340000,54.885000,-6.497028,-3.365097,-6.350000,-3.275000,-0.147028,-0.090097,1.067318,2.714037,0.091484,2.714037,1.067318,-0.180000,0.400000,-2,79,-2.374898,78.990514,-2.374898,78.990514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.851356,-45.838833,46.673252,59.795445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557386,1.410885,0.176142,0.015602,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.538763,mpc-p,0,-126.340000,54.885000,-6.477594,-3.338421,-6.330000,-3.275000,-0.147594,-0.063421,1.921172,-3.384923,0.274453,-3.384923,1.921172,-0.160000,0.530000,-4,112,-4.237538,112.450000,-4.237538,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.793072,-44.734955,54.137548,69.429854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557802,1.409608,0.213637,0.014289,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.548756,mpc-p,0,-126.340000,54.885000,-6.448840,-3.316889,-6.300000,-3.295000,-0.148840,-0.021889,2.836017,-4.238777,0.762370,-4.238777,2.836017,-0.130000,0.810000,-7,98,-6.554488,98.267807,-6.554488,98.267807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.921692,-45.572118,57.152804,77.665963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557536,1.413174,0.268570,0.015334,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.558762,mpc-p,0,-126.340000,54.885000,-6.410472,-3.300485,-6.270000,-3.305000,-0.140472,0.004515,3.445913,-0.396432,0.213464,-0.396432,3.445913,-0.140000,0.920000,2,54,1.706808,53.695604,1.706808,53.695604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.253848,-46.191959,51.485435,70.990160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556026,1.412102,0.227071,0.013802,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.568763,mpc-p,0,-126.340000,54.885000,-6.362339,-3.289257,-6.230000,-3.285000,-0.132339,-0.004257,3.018985,4.665705,0.640391,4.665705,3.018985,-0.120000,0.750000,17,20,17.271196,19.841169,17.271196,19.841169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.690255,-44.438804,50.464443,63.613663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557552,1.411844,0.177396,0.015258,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.578759,mpc-p,0,-126.340000,54.885000,-6.304278,-3.283203,-6.180000,-3.245000,-0.124278,-0.038203,3.872840,4.360757,-0.213464,4.360757,3.872840,-0.120000,0.470000,23,38,23.437901,37.835916,23.437901,37.835916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.505566,-41.145946,58.631936,66.571739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557614,1.412583,0.177333,0.014440,0.501082,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.588730,mpc-p,0,-126.340000,54.885000,-6.236285,-3.282301,-6.140000,-3.235000,-0.096285,-0.047301,4.238777,-0.335443,0.457422,-0.335443,4.238777,-0.070000,0.370000,25,81,24.968786,80.544106,24.968786,80.544106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.365396,-39.467749,63.931892,71.562049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557960,1.411216,0.170588,0.013956,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.598764,mpc-p,0,-126.340000,54.885000,-6.157573,-3.286553,-6.080000,-3.275000,-0.077573,-0.011553,5.519559,-6.495393,0.335443,-6.495393,5.519559,0.050000,0.550000,7,112,6.945799,112.449992,6.945799,112.449992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.205273,-39.357796,68.486644,77.736738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557287,1.411785,0.214759,0.014617,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.608759,mpc-p,0,-126.340000,54.885000,-6.068788,-3.295902,-6.000000,-3.325000,-0.068788,0.029098,8.142112,-6.617372,0.884349,-6.617372,8.142112,0.080000,0.830000,-10,91,-10.449709,91.058188,-10.449709,91.058188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.640109,-40.973515,62.307886,79.586449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556544,1.413112,0.320048,0.014366,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.618637,mpc-p,0,-126.340000,54.885000,-5.970789,-3.310111,-5.910000,-3.365000,-0.060789,0.054889,9.544873,-1.982162,0.640391,-1.982162,9.544873,0.020000,0.900000,-4,46,-3.575881,43.982040,-3.575881,43.982040,0.000000,2.076148,0.000000,64.000000,0.000000,0.000000,50.455401,-42.591060,51.486173,70.303441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540369,1.403919,0.161460,0.014518,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.628761,mpc-p,0,-126.340000,54.885000,-5.859696,-3.329744,-5.820000,-3.355000,-0.039696,0.025256,9.483883,2.836017,0.335443,2.836017,9.483883,-0.050000,0.680000,22,15,21.560451,15.372056,21.560451,15.372056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.575425,-42.095318,49.532729,61.698613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557652,1.410322,0.178816,0.015204,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.638759,mpc-p,0,-126.340000,54.885000,-5.739390,-3.354098,-5.720000,-3.335000,-0.019390,-0.019098,9.239925,2.470079,0.518412,2.470079,9.239925,0.030000,0.410000,29,33,29.237691,32.567129,29.237691,32.567129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.221029,-38.925111,54.794982,60.099315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557625,1.411749,0.176626,0.015657,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.648635,mpc-p,0,-126.340000,54.885000,-5.610168,-3.382928,-5.610000,-3.345000,-0.000168,-0.037928,10.703675,-2.775027,0.457422,-2.775027,10.703675,0.120000,0.310000,16,78,15.555904,79.002104,15.555904,79.002104,0.000000,-1.434975,0.000000,64.000000,0.000000,0.000000,46.181928,-37.136277,63.274775,67.595891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541599,1.404962,0.141578,0.013793,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.658634,mpc-p,0,-126.340000,54.885000,-5.468876,-3.416852,-5.490000,-3.405000,0.021124,-0.011852,12.960290,-8.203101,0.945339,-8.203101,12.960290,0.150000,0.500000,0,106,0.152987,106.409552,0.152987,106.409552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.412013,-37.851697,66.153482,76.320396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539831,1.406702,0.165918,0.014634,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.668758,mpc-p,0,-126.340000,54.885000,-5.315113,-3.455956,-5.340000,-3.475000,0.024887,0.019044,14.728989,-7.837164,1.006328,-7.837164,14.728989,0.090000,0.770000,2,79,1.935144,79.221903,1.935144,79.221903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.982400,-39.417515,60.099541,76.404908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557315,1.414236,0.277495,0.014610,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.678760,mpc-p,0,-126.340000,54.885000,-5.152695,-3.499175,-5.180000,-3.525000,0.027305,0.025825,15.399875,-3.323933,1.128308,-3.323933,15.399875,0.040000,0.810000,15,34,14.715004,34.024621,14.715004,34.024621,0.000000,0.197283,0.000000,64.000000,0.000000,0.000000,52.226135,-39.922874,55.537899,68.089536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557263,1.854923,0.248867,0.651490,0.500845,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.688608,mpc-p,0,-126.340000,54.885000,-4.982681,-3.546055,-5.020000,-3.535000,0.037319,-0.011055,15.155916,1.799193,0.823360,1.799193,15.155916,0.040000,0.620000,31,0,31.394345,-0.292150,31.394345,-0.292150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.850190,-37.745893,55.821852,60.945885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549811,1.490606,0.197023,0.019019,0.500342,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.698635,mpc-p,0,-126.340000,54.885000,-4.799382,-3.598074,-4.860000,-3.535000,0.060618,-0.063074,15.948781,-0.152474,0.335443,-0.152474,15.948781,0.130000,0.300000,27,34,26.658235,33.913515,26.658235,33.913515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.594944,-34.331521,65.480576,65.876430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558091,1.735845,0.233659,0.031883,0.500344,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.708609,mpc-p,0,-126.340000,54.885000,-4.606994,-3.653966,-4.680000,-3.575000,0.073006,-0.078966,17.961438,-6.739351,0.579401,-6.739351,17.961438,0.210000,0.230000,6,79,5.816604,90.377494,5.816604,90.377494,0.000000,-11.463979,0.000000,64.000000,0.000000,0.000000,51.844366,-33.210030,77.962744,79.512036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547617,1.553127,0.201644,0.019133,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.718616,mpc-p,0,-126.340000,54.885000,-4.404074,-3.714042,-4.490000,-3.675000,0.085926,-0.039042,19.425188,-12.106436,1.494245,-12.106436,19.425188,0.160000,0.480000,6,112,5.619264,112.450000,5.619264,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.716069,-33.203802,76.637240,84.364974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570920,1.627532,0.284795,0.020863,0.500314,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.728607,mpc-p,0,-126.340000,54.885000,-4.191747,-3.777870,-4.280000,-3.775000,0.088253,-0.002870,20.401022,-10.642686,1.311276,-10.642686,20.401022,0.070000,0.790000,18,76,18.471048,75.530851,18.471048,75.530851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.808145,-34.125808,74.886695,86.393048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546534,1.600009,0.360738,0.023631,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.738609,mpc-p,0,-126.340000,54.885000,-3.969700,-3.845439,-4.070000,-3.845000,0.100300,-0.000439,19.669147,-5.092632,1.860183,-5.092632,19.669147,0.100000,0.840000,34,31,34.262436,20.378945,34.262436,20.378945,0.000000,10.151906,0.000000,64.000000,0.000000,0.000000,54.142372,-32.871626,79.468658,82.681311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544453,1.472012,0.174272,0.013576,0.500329,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.748605,mpc-p,0,-126.340000,54.885000,-3.738517,-3.916466,-3.870000,-3.865000,0.131483,-0.051466,19.425188,-0.091484,0.884349,-0.091484,19.425188,0.190000,0.580000,40,-7,40.335620,-7.355439,40.335620,-7.355439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.392624,-29.959376,80.299914,77.501160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538595,1.439670,0.154313,0.013860,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.758606,mpc-p,0,-126.340000,54.885000,-3.498255,-3.990831,-3.670000,-3.885000,0.171745,-0.105831,20.462012,-0.945339,1.433256,-0.945339,20.462012,0.280000,0.250000,32,19,32.101367,19.397132,32.101367,19.397132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.055806,-27.041298,90.712413,86.439152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538887,1.414799,0.160319,0.013897,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.768638,mpc-p,0,-126.340000,54.885000,-3.248466,-4.068570,-3.440000,-3.935000,0.191534,-0.133570,22.169720,-7.898153,1.311276,-7.898153,22.169720,0.300000,0.150000,20,64,20.075027,81.008965,20.075027,81.008965,0.000000,-16.611833,0.000000,64.000000,0.000000,0.000000,57.340449,-25.570776,102.647300,97.516781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537730,1.407540,0.145391,0.012553,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.778636,mpc-p,0,-126.340000,54.885000,-2.991138,-4.148962,-3.190000,-4.045000,0.198862,-0.103962,25.158211,-14.119093,2.226120,-14.119093,25.158211,0.260000,0.350000,4,109,3.583669,112.449997,3.583669,112.449997,0.000000,-3.052865,0.000000,64.000000,0.000000,0.000000,60.800459,-23.574632,99.955439,99.012551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539692,1.408370,0.174712,0.012724,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.788770,mpc-p,0,-126.340000,54.885000,-2.722061,-4.233220,-2.940000,-4.185000,0.217939,-0.048220,26.926909,-15.338885,1.677214,-15.338885,26.926909,0.150000,0.770000,10,92,10.032899,91.516189,10.032899,91.516189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.544572,-22.994362,92.364558,98.659173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573899,1.432255,0.257622,0.015938,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.798761,mpc-p,0,-126.340000,54.885000,-2.449042,-4.318797,-2.670000,-4.305000,0.220958,-0.013797,26.560972,-10.337738,2.348100,-10.337738,26.560972,0.100000,0.930000,30,47,30.381321,35.599155,30.381321,35.599155,0.000000,10.917034,0.000000,64.000000,0.000000,0.000000,56.893658,-21.205361,94.091875,96.833030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558393,1.424509,0.207666,0.014213,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.808650,mpc-p,0,-126.340000,54.885000,-2.171567,-4.405751,-2.400000,-4.375000,0.228433,-0.030751,27.231857,-4.238777,2.287110,-4.238777,27.231857,0.170000,0.770000,29,2,28.652701,-6.572717,28.652701,-6.572717,0.000000,8.088906,0.000000,64.000000,0.000000,0.000000,50.727839,-17.817488,92.764260,88.373158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557827,1.422384,0.189372,0.014167,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.818758,mpc-p,0,-126.340000,54.885000,-1.880940,-4.496707,-2.120000,-4.415000,0.239060,-0.081707,28.756597,-2.470079,1.860183,-2.470079,28.756597,0.230000,0.360000,17,7,16.711002,7.275611,16.711002,7.275611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.126153,-15.567446,101.149710,96.560890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559432,1.422477,0.180317,0.014733,0.507353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.828756,mpc-p,0,-126.340000,54.885000,-1.586863,-4.588527,-1.820000,-4.475000,0.233137,-0.113527,29.854410,-7.837164,2.287110,-7.837164,29.854410,0.230000,0.170000,9,52,9.395630,63.920832,9.395630,63.920832,0.000000,-11.645221,0.000000,64.000000,0.000000,0.000000,51.829503,-13.743945,105.972194,100.064946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558013,1.423798,0.178258,0.015808,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.838759,mpc-p,0,-126.340000,54.885000,-1.286530,-4.681992,-1.510000,-4.595000,0.223470,-0.086992,31.745088,-14.667999,2.653048,-14.667999,31.745088,0.170000,0.280000,2,97,2.339989,111.967308,2.339989,111.967308,0.000000,-14.691697,0.000000,64.000000,0.000000,0.000000,52.601983,-10.695882,98.732704,97.347264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559203,1.421669,0.230865,0.014930,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.848763,mpc-p,0,-126.340000,54.885000,-0.980484,-4.776836,-1.180000,-4.755000,0.199516,-0.021836,32.354984,-17.900448,2.957996,-17.900448,32.354984,0.100000,0.590000,8,112,8.103799,112.449968,8.103799,112.449968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.030195,-8.249474,93.968433,98.080584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558542,1.424120,0.215602,0.014854,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.858756,mpc-p,0,-126.340000,54.885000,-0.669494,-4.872727,-0.850000,-4.905000,0.180506,0.032273,32.354984,-14.058103,2.897006,-14.058103,32.354984,0.080000,0.850000,17,67,17.174016,65.215397,17.174016,65.215397,0.000000,2.234571,0.000000,64.000000,0.000000,0.000000,43.838610,-5.911753,93.972756,99.576404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560029,1.422861,0.309046,0.014345,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.868759,mpc-p,0,-126.340000,54.885000,-0.353443,-4.969607,-0.510000,-5.005000,0.156557,0.035393,32.598942,-6.556382,2.897006,-6.556382,32.598942,0.110000,0.810000,19,22,18.900843,3.310095,18.900843,3.310095,0.000000,19.139873,0.000000,64.000000,0.000000,0.000000,36.793431,-1.802999,97.614893,101.233069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557713,1.424875,0.179043,0.015081,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.878756,mpc-p,0,-126.340000,54.885000,-0.033253,-5.067100,-0.180000,-5.055000,0.146747,-0.012100,33.696755,-2.104141,3.140965,-2.104141,33.696755,0.160000,0.520000,9,-14,9.355563,-14.444234,9.355563,-14.444234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.173224,1.068374,95.153432,99.058635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556997,1.424940,0.181115,0.014706,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.888763,mpc-p,0,-126.340000,54.885000,0.291063,-5.165111,0.160000,-5.085000,0.131063,-0.080111,33.574776,-4.482736,2.714037,-4.482736,33.574776,0.160000,0.190000,11,27,11.073369,26.613559,11.073369,26.613559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.550900,3.380051,100.546283,104.812061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559970,1.434795,0.183091,0.015919,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.898758,mpc-p,0,-126.340000,54.885000,0.618346,-5.263200,0.500000,-5.175000,0.118346,-0.088200,33.757745,-10.886644,2.897006,-10.886644,33.757745,0.160000,0.150000,9,72,8.709885,83.523701,8.709885,83.523701,0.000000,-11.910142,0.000000,64.000000,0.000000,0.000000,33.306619,5.428236,95.951423,99.017016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557351,1.426893,0.193683,0.015071,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.908757,mpc-p,0,-126.340000,54.885000,0.948572,-5.361272,0.850000,-5.325000,0.098572,-0.036272,33.940714,-16.558677,3.262944,-16.558677,33.940714,0.140000,0.400000,8,112,7.840580,112.450000,7.840580,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.611834,7.195077,95.330419,98.944154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557635,1.427997,0.228206,0.014652,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.918754,mpc-p,0,-126.340000,54.885000,1.281085,-5.459047,1.200000,-5.495000,0.081085,0.035953,33.940714,-17.412531,3.140965,-17.412531,33.940714,0.130000,0.750000,10,98,9.624608,97.782746,9.624608,97.782746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.903029,7.865567,95.335698,101.998725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557821,1.424191,0.310163,0.014837,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.928764,mpc-p,0,-126.340000,54.885000,1.615819,-5.556417,1.540000,-5.635000,0.075819,0.078583,33.269828,-11.923467,3.628881,-11.923467,33.269828,0.080000,0.900000,26,53,26.496103,42.167798,26.496103,42.167798,0.000000,10.614948,0.000000,64.000000,0.000000,0.000000,22.935290,10.418420,100.129974,107.212067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556703,1.423445,0.243743,0.016004,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.938638,mpc-p,0,-126.340000,54.885000,1.947286,-5.651724,1.880000,-5.705000,0.067286,0.053276,33.269828,-4.787684,3.628881,-4.787684,33.269828,0.160000,0.750000,23,8,22.668385,-7.216308,22.668385,-7.216308,0.000000,14.999054,0.000000,64.000000,0.000000,0.000000,14.580928,13.688627,96.310440,107.793103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557328,1.422596,0.179141,0.014841,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.948756,mpc-p,0,-126.340000,54.885000,2.287758,-5.748394,2.220000,-5.745000,0.067758,-0.003394,33.635766,-2.165131,3.140965,-2.165131,33.635766,0.210000,0.420000,15,-5,15.248462,-5.025722,15.248462,-5.025722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.753313,15.489050,101.199625,110.861665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556750,1.422117,0.180017,0.015066,0.500142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.958757,mpc-p,0,-126.340000,54.885000,2.624577,-5.842730,2.560000,-5.795000,0.064577,-0.047730,34.062693,-6.190445,3.262944,-6.190445,34.062693,0.190000,0.160000,11,40,11.204679,48.135162,11.204679,48.135162,0.000000,-8.160885,0.000000,64.000000,0.000000,0.000000,13.742311,17.159504,103.034574,112.152129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557468,1.424782,0.179964,0.013919,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.968763,mpc-p,0,-126.340000,54.885000,2.961302,-5.935670,2.910000,-5.905000,0.051302,-0.030670,34.916547,-13.509197,3.506902,-13.509197,34.916547,0.180000,0.200000,-1,85,-0.615051,109.119944,-0.615051,109.119944,0.000000,-24.145666,0.000000,64.000000,0.000000,0.000000,15.950459,18.925640,97.942152,106.854947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556846,1.423636,0.217662,0.015168,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.978757,mpc-p,0,-126.340000,54.885000,3.296864,-6.026843,3.270000,-6.065000,0.026864,0.038157,34.794568,-18.510344,3.933829,-18.510344,34.794568,0.140000,0.500000,-1,112,-0.907737,112.450000,-0.907737,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.301586,20.467815,97.052604,106.830554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555966,1.428310,0.216561,0.014498,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.988756,mpc-p,0,-126.340000,54.885000,3.631312,-6.116188,3.620000,-6.235000,0.011312,0.118812,34.855558,-17.046594,3.994819,-17.046594,34.855558,0.110000,0.810000,1,102,0.671775,102.340207,0.671775,102.340207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.902537,21.619715,97.483243,110.153154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559796,1.423353,0.334488,0.015713,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.998759,mpc-p,0,-126.340000,54.885000,3.964121,-6.203489,3.970000,-6.365000,-0.005879,0.161511,32.842901,-9.910810,3.689871,-9.910810,32.842901,0.100000,0.940000,20,57,20.417803,37.241392,20.417803,37.241392,0.000000,20.098816,0.000000,64.000000,0.000000,0.000000,4.890406,23.265343,99.074594,115.129544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557643,1.423732,0.256645,0.015370,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.008760,mpc-p,0,-126.340000,54.885000,4.294614,-6.288495,4.300000,-6.435000,-0.005386,0.146505,31.684098,-2.287110,3.567892,-2.287110,31.684098,0.110000,0.780000,34,12,33.742383,-11.813827,33.742383,-11.813827,0.000000,24.154035,0.000000,64.000000,0.000000,0.000000,-4.471053,24.716725,94.991572,115.537813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556482,1.421825,0.178501,0.013885,0.501484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.018635,mpc-p,0,-126.340000,54.885000,4.618194,-6.369987,4.620000,-6.455000,-0.001806,0.085013,30.647275,0.396432,3.323933,0.396432,30.647275,0.220000,0.470000,30,-10,29.733116,-10.152197,29.733116,-10.152197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.524688,24.936187,92.647190,112.871941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539623,1.420158,0.139714,0.014366,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.028765,mpc-p,0,-126.340000,54.885000,4.946867,-6.450883,4.920000,-6.475000,0.026867,0.024117,29.122535,-3.872840,3.140965,-3.872840,29.122535,0.280000,0.150000,32,35,31.640212,50.789195,31.640212,50.789195,0.000000,-15.941392,0.000000,64.000000,0.000000,0.000000,-8.198135,25.138811,105.172307,122.123025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566296,1.430864,0.177038,0.016401,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.039179,mpc-p,0,-126.340000,54.885000,5.280765,-6.530990,5.230000,-6.565000,0.050765,0.034010,29.488473,-10.642686,3.262944,-10.642686,29.488473,0.290000,0.240000,21,80,20.737496,104.395366,20.737496,104.395366,0.000000,-24.547563,0.000000,64.000000,0.000000,0.000000,-3.847529,24.812313,100.027113,112.733795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579181,1.456081,0.231123,0.027203,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.048637,mpc-p,0,-126.340000,54.885000,5.580053,-6.600887,5.510000,-6.695000,0.070053,0.094113,28.939566,-16.558677,3.140965,-16.558677,28.939566,0.320000,0.440000,15,112,14.624082,112.450000,14.624082,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.142950,25.681790,101.851132,112.674837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546328,1.679281,0.272432,0.029492,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.059266,mpc-p,0,-126.340000,54.885000,5.911455,-6.676021,5.830000,-6.865000,0.081455,0.188979,29.366493,-15.399875,3.506902,-15.399875,29.366493,0.240000,0.800000,16,112,16.297884,112.450000,16.297884,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.383337,26.457969,102.331845,114.604863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571672,1.536059,0.339930,0.022086,0.500514,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.068607,mpc-p,0,-126.340000,54.885000,6.197987,-6.738920,6.110000,-6.965000,0.087987,0.226080,28.756597,-7.959143,3.628881,-7.959143,28.756597,0.200000,0.970000,26,67,26.433372,45.148783,26.433372,45.148783,0.000000,22.301217,0.000000,64.000000,0.000000,0.000000,-5.134859,27.036168,103.309979,118.422639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.861811,1.788999,0.410766,0.034012,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.078611,mpc-p,0,-126.340000,54.885000,6.499516,-6.802877,6.400000,-6.995000,0.099516,0.192123,28.512639,1.555235,3.750861,1.555235,28.512639,0.250000,0.890000,24,22,23.805137,-27.349099,23.805137,-27.349099,0.000000,49.799099,0.000000,64.000000,0.000000,0.000000,-11.926653,27.063430,103.333414,121.855799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549018,1.565008,0.194189,0.019686,0.501245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.088615,mpc-p,0,-126.340000,54.885000,6.795155,-6.863180,6.730000,-6.955000,0.065155,0.091820,28.695608,6.922320,3.506902,6.922320,28.695608,0.300000,0.780000,9,-23,9.153118,-67.688185,9.153118,-67.688185,0.000000,45.138185,0.000000,64.000000,0.000000,0.000000,-14.557065,23.985032,100.336862,116.055456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545575,1.445063,0.199029,0.013123,0.500266,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.098604,mpc-p,0,-126.340000,54.885000,7.084092,-6.919612,7.030000,-6.905000,0.054092,-0.014612,28.512639,5.397580,3.872840,5.397580,28.512639,0.250000,0.410000,8,-27,8.099285,-27.475907,8.099285,-27.475907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.538922,19.931955,103.822622,118.492327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.527764,1.453236,0.140102,0.011620,0.500268,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.108606,mpc-p,0,-126.340000,54.885000,7.366748,-6.972204,7.320000,-6.905000,0.046748,-0.067204,29.854410,-2.531068,3.750861,-2.531068,29.854410,0.210000,0.040000,-7,18,-7.495657,70.724563,-7.495657,70.724563,0.000000,-53.200469,0.000000,64.000000,0.000000,0.000000,-13.379726,18.915929,104.193250,124.701626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529389,1.415332,0.141740,0.012221,0.500542,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.118603,mpc-p,0,-126.340000,54.885000,7.642272,-7.020747,7.630000,-6.995000,0.012272,-0.025747,29.427483,-12.838311,3.323933,-12.838311,29.427483,0.160000,0.010000,-11,63,-10.776361,112.450000,-10.776361,112.450000,0.000000,-49.925907,0.000000,64.000000,0.000000,0.000000,-13.515893,21.572420,102.319259,127.048627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529329,1.416252,0.193090,0.011813,0.500532,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.128760,mpc-p,0,-126.340000,54.885000,7.914690,-7.065834,7.900000,-7.155000,0.014690,0.089166,28.451649,-21.315866,3.323933,-21.315866,28.451649,0.100000,0.210000,0,108,0.013023,112.450000,0.013023,112.450000,0.000000,-4.925907,0.000000,64.000000,0.000000,0.000000,-17.863266,28.525845,106.248224,134.714128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561940,1.422829,0.238947,0.014451,0.506499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.138606,mpc-p,0,-126.340000,54.885000,8.171224,-7.105375,8.180000,-7.365000,-0.008776,0.259625,27.963733,-22.291700,3.140965,-22.291700,27.963733,0.020000,0.640000,6,112,5.826302,112.450000,5.826302,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.079810,35.633397,116.368222,142.338911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542557,1.413138,0.215340,0.013284,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.148760,mpc-p,0,-126.340000,54.885000,8.427705,-7.141771,8.450000,-7.555000,-0.022295,0.413229,26.195034,-15.521854,3.567892,-15.521854,26.195034,0.070000,0.920000,9,112,9.000777,112.450000,9.000777,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.512104,43.143144,123.595964,150.624867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562108,1.419524,0.279093,0.014521,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.158606,mpc-p,0,-126.340000,54.885000,8.668321,-7.172740,8.700000,-7.645000,-0.031679,0.472260,23.511492,-5.153621,3.079975,-5.153621,23.511492,0.040000,1.030000,33,67,33.204628,67.301082,33.204628,67.301082,0.000000,0.148918,0.000000,64.000000,0.000000,0.000000,-41.430432,46.703654,125.803012,150.915418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539742,1.410661,0.267226,0.012615,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.168760,mpc-p,0,-126.340000,54.885000,8.907867,-7.200155,8.930000,-7.635000,-0.022133,0.434845,21.132897,6.617372,3.689871,6.617372,21.132897,0.120000,0.880000,44,22,43.920557,-15.395132,43.920557,-15.395132,0.000000,37.845132,0.000000,64.000000,0.000000,0.000000,-48.237803,44.546074,128.319393,153.610585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558575,1.421894,0.188277,0.013012,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.178605,mpc-p,0,-126.340000,54.885000,9.131569,-7.222295,9.150000,-7.535000,-0.018431,0.312705,18.754303,13.082270,3.140965,13.082270,18.754303,0.180000,0.570000,53,-23,53.331267,-45.002908,53.331267,-45.002908,0.000000,22.452908,0.000000,64.000000,0.000000,0.000000,-52.268239,36.089982,123.830148,148.201743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541233,1.411766,0.171158,0.014408,0.500419,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.188606,mpc-p,0,-126.340000,54.885000,9.349961,-7.240264,9.350000,-7.415000,-0.000039,0.174736,19.242219,12.716332,2.775027,12.716332,19.242219,0.360000,0.180000,20,-13,20.184699,-12.672414,20.184699,-12.672414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.619107,26.235938,119.238362,151.216620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545047,1.411138,0.183478,0.013954,0.500232,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.198763,mpc-p,0,-126.340000,54.885000,9.562460,-7.253814,9.560000,-7.335000,0.002460,0.081186,20.583991,4.482736,2.104141,4.482736,20.583991,0.370000,0.030000,-8,32,-8.323453,68.490401,-8.323453,68.490401,0.000000,-36.162815,0.000000,64.000000,0.000000,0.000000,-47.066742,16.612437,127.476157,163.586456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556837,1.419925,0.176327,0.014781,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.208758,mpc-p,0,-126.340000,54.885000,9.762248,-7.262501,9.770000,-7.345000,-0.007752,0.082499,20.949928,-4.909663,2.897006,-4.909663,20.949928,0.180000,0.080000,-4,77,-3.784514,112.450000,-3.784514,112.450000,0.000000,-35.122414,0.000000,64.000000,0.000000,0.000000,-39.817881,13.782322,117.586905,149.618784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557007,1.424867,0.200575,0.014911,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.218762,mpc-p,0,-126.340000,54.885000,9.952824,-7.266567,9.980000,-7.425000,-0.027176,0.158433,18.632323,-11.740498,2.957996,-11.740498,18.632323,0.090000,0.390000,17,112,16.584866,112.450000,16.584866,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.696826,18.076854,115.995411,142.642767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555995,1.425312,0.210126,0.013719,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.228760,mpc-p,0,-126.340000,54.885000,10.133799,-7.265999,10.160000,-7.535000,-0.026201,0.269001,16.863625,-10.642686,2.165131,-10.642686,16.863625,0.080000,0.770000,27,112,27.290059,112.450000,27.290059,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.095724,25.024506,119.974233,142.478562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556177,1.420476,0.249232,0.013873,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.238762,mpc-p,0,-126.340000,54.885000,10.305251,-7.260804,10.330000,-7.585000,-0.024749,0.324196,14.911958,-1.921172,2.226120,-1.921172,14.911958,0.150000,0.970000,32,74,32.096731,73.625888,32.096731,73.625888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.511662,31.215156,120.676719,142.157939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556530,1.423261,0.315619,0.014992,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.248617,mpc-p,0,-126.340000,54.885000,10.464739,-7.251175,10.470000,-7.545000,-0.005261,0.293825,12.838311,7.898153,2.348100,7.898153,12.838311,0.220000,0.900000,40,29,40.005591,-1.915707,40.005591,-1.915707,0.000000,30.541596,0.000000,64.000000,0.000000,0.000000,-62.662470,33.501470,120.922356,142.908797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547312,1.422065,0.189371,0.015053,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.258764,mpc-p,0,-126.340000,54.885000,10.619112,-7.236610,10.610000,-7.445000,0.009112,0.208390,13.387218,13.814145,2.165131,13.814145,13.387218,0.310000,0.610000,21,-16,20.511844,-28.154775,20.511844,-28.154775,0.000000,11.780663,0.000000,64.000000,0.000000,0.000000,-67.584655,30.014092,115.645542,135.977461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558889,1.422173,0.175525,0.014532,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.268760,mpc-p,0,-126.340000,54.885000,10.761402,-7.217683,10.750000,-7.305000,0.011402,0.087317,13.570186,13.326228,1.860183,13.326228,13.570186,0.300000,0.230000,10,4,10.205747,3.607310,10.205747,3.607310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.861864,25.044325,113.773931,140.553374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556880,1.421574,0.174621,0.015105,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.278763,mpc-p,0,-126.340000,54.885000,10.894076,-7.194239,10.900000,-7.225000,-0.005924,0.030761,13.570186,5.397580,1.799193,5.397580,13.570186,0.220000,0.090000,7,49,6.895094,83.481392,6.895094,83.481392,0.000000,-34.874082,0.000000,64.000000,0.000000,0.000000,-65.093737,19.866834,109.072747,135.068333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556719,1.423398,0.188002,0.014243,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.288755,mpc-p,0,-126.340000,54.885000,11.016924,-7.166376,11.030000,-7.225000,-0.013076,0.058624,13.326228,-4.177788,1.128308,-4.177788,13.326228,0.150000,0.220000,6,94,5.541995,112.450000,5.541995,112.450000,0.000000,-18.842690,0.000000,64.000000,0.000000,0.000000,-64.955624,18.714485,103.263557,120.699435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559132,1.423179,0.212549,0.014626,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.298761,mpc-p,0,-126.340000,54.885000,11.130299,-7.134085,11.150000,-7.275000,-0.019701,0.140915,11.679509,-8.264091,1.677214,-8.264091,11.679509,0.120000,0.570000,13,112,12.621743,112.450000,12.621743,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.203301,20.816961,101.690189,113.983476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558925,1.421806,0.212269,0.015526,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.308641,mpc-p,0,-126.340000,54.885000,11.232848,-7.097960,11.260000,-7.335000,-0.027152,0.237040,9.544873,-4.848673,2.043152,-4.848673,9.544873,0.130000,0.860000,21,112,21.322941,112.450000,21.322941,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.385812,24.032369,102.954182,114.503521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537905,1.412977,0.224944,0.013555,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.318767,mpc-p,0,-126.340000,54.885000,11.328338,-7.056647,11.370000,-7.335000,-0.041662,0.278353,8.386070,2.714037,1.067318,2.714037,8.386070,0.160000,1.000000,20,67,20.133981,62.899393,20.133981,62.899393,0.000000,4.550607,0.000000,64.000000,0.000000,0.000000,-66.411849,25.632796,100.559153,110.630801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556019,1.419133,0.318658,0.014277,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.328610,mpc-p,0,-126.340000,54.885000,11.411953,-7.012412,11.450000,-7.255000,-0.038047,0.242588,7.227268,11.923467,1.494245,11.923467,7.227268,0.190000,0.880000,20,22,20.064029,-3.225115,20.064029,-3.225115,0.000000,25.675115,0.000000,64.000000,0.000000,0.000000,-62.913579,25.143676,98.103604,110.978139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546804,1.418839,0.184867,0.018445,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.338760,mpc-p,0,-126.340000,54.885000,11.488806,-6.962681,11.530000,-7.125000,-0.041194,0.162319,6.495393,14.850968,0.884349,14.850968,6.495393,0.200000,0.550000,15,-1,15.269670,-1.387846,15.269670,-1.387846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.379710,22.130807,94.514253,111.066026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557408,1.431125,0.174051,0.014803,0.503665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.348761,mpc-p,0,-126.340000,54.885000,11.555371,-6.909699,11.600000,-7.005000,-0.044629,0.095301,6.617372,11.679509,0.823360,11.679509,6.617372,0.180000,0.250000,4,44,4.109444,49.813268,4.109444,49.813268,0.000000,-6.201114,0.000000,64.000000,0.000000,0.000000,-47.713859,18.830699,92.413116,112.207737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556450,1.418440,0.173715,0.013849,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.358728,mpc-p,0,-126.340000,54.885000,11.612840,-6.853069,11.670000,-6.935000,-0.057160,0.081931,6.373413,3.323933,1.311276,3.323933,6.373413,0.130000,0.280000,-4,89,-3.634739,112.450000,-3.634739,112.450000,0.000000,-23.837846,0.000000,64.000000,0.000000,0.000000,-37.605327,15.259018,82.618076,99.535223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555658,1.418011,0.213464,0.014665,0.500146,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.368757,mpc-p,0,-126.340000,54.885000,11.661907,-6.792351,11.740000,-6.925000,-0.078093,0.132649,5.580549,-2.409089,0.823360,-2.409089,5.580549,0.070000,0.590000,-4,112,-4.194696,112.450000,-4.194696,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.699796,13.021275,79.585084,96.302489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556620,1.420263,0.223580,0.014425,0.500423,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.378761,mpc-p,0,-126.340000,54.885000,11.702304,-6.728174,11.790000,-6.935000,-0.087696,0.206826,3.506902,-1.738204,0.884349,-1.738204,3.506902,0.050000,0.850000,6,112,5.663592,112.450000,5.663592,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.704446,11.764758,81.329645,96.393171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558112,1.424034,0.239670,0.016920,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.388639,mpc-p,0,-126.340000,54.885000,11.734033,-6.661390,11.830000,-6.915000,-0.095967,0.253610,1.860183,3.384923,1.067318,3.384923,1.860183,0.050000,1.010000,13,84,12.715666,83.951359,12.715666,83.951359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.616921,10.378994,82.086825,95.177302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.892018,1.585806,0.317057,0.027069,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008337,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.398610,mpc-p,0,-126.340000,54.885000,11.758071,-6.590657,11.850000,-6.845000,-0.091929,0.254343,0.030495,10.337738,0.274453,10.337738,0.030495,0.060000,0.950000,21,39,21.468469,34.920537,21.468469,34.920537,0.000000,4.030822,0.000000,64.000000,0.000000,0.000000,-16.662958,8.497045,80.833930,94.410013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548646,1.537612,0.200474,0.019014,0.500918,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.409332,mpc-p,0,-126.340000,54.885000,11.775239,-6.511035,11.850000,-6.705000,-0.074761,0.193965,-1.250287,15.155916,0.091484,15.155916,-1.250287,0.100000,0.680000,22,17,21.680762,16.806237,21.680762,16.806237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.258943,5.894626,79.866100,96.880779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581891,1.625689,0.198118,0.019399,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.418608,mpc-p,0,-126.340000,54.885000,11.783077,-6.439316,11.850000,-6.585000,-0.066923,0.145684,-1.372266,12.045446,0.030495,12.045446,-1.372266,0.160000,0.420000,6,62,5.764864,63.995936,5.764864,63.995936,0.000000,-2.189699,0.000000,64.000000,0.000000,0.000000,-1.891334,3.931935,75.613286,96.856865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547223,1.760104,0.255346,0.032303,0.500685,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.428617,mpc-p,0,-126.340000,54.885000,11.784502,-6.359098,11.830000,-6.505000,-0.045498,0.145902,-1.433256,6.068465,0.396432,6.068465,-1.433256,0.140000,0.440000,-2,107,-2.034113,112.450000,-2.034113,112.450000,0.000000,-5.643763,0.000000,64.000000,0.000000,0.000000,8.243971,0.879793,63.918539,87.227777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561729,1.629770,0.262935,0.018305,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.438604,mpc-p,0,-126.340000,54.885000,11.778922,-6.276279,11.830000,-6.455000,-0.051078,0.178721,-1.738204,2.043152,0.335443,2.043152,-1.738204,0.090000,0.730000,-4,112,-3.884318,112.450000,-3.884318,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.018381,-2.211097,62.226296,87.829635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550452,1.634928,0.254591,0.013348,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.448607,mpc-p,0,-126.340000,54.885000,11.766618,-6.190705,11.810000,-6.405000,-0.043382,0.214295,-2.287110,4.055809,0.030495,4.055809,-2.287110,0.050000,0.950000,0,101,-0.088618,100.944777,-0.088618,100.944777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.002174,-4.015662,64.329931,86.991695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543396,1.427250,0.235069,0.012253,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.458605,mpc-p,0,-126.340000,54.885000,11.747906,-6.102694,11.800000,-6.325000,-0.052094,0.222306,-3.140965,8.934977,0.335443,8.934977,-3.140965,0.040000,0.990000,3,60,3.460144,59.985761,3.460144,59.985761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.558371,-5.834374,63.979633,84.425157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540679,1.428195,0.191965,0.011729,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.468646,mpc-p,0,-126.340000,54.885000,11.722973,-6.011972,11.770000,-6.205000,-0.047027,0.193028,-4.238777,13.753155,0.091484,13.753155,-4.238777,0.030000,0.800000,10,36,10.381595,35.631708,10.381595,35.631708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.454565,-6.637254,64.870749,83.385908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539442,1.410337,0.135388,0.011125,0.500467,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.478608,mpc-p,0,-126.340000,54.885000,11.692470,-5.919804,11.720000,-6.075000,-0.027530,0.155196,-3.994819,14.058103,-0.091484,14.058103,-3.994819,0.050000,0.540000,2,55,2.217982,54.612045,2.217982,54.612045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.367212,-7.446862,62.712120,80.259232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535922,1.423388,0.159490,0.012931,0.500388,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.488634,mpc-p,0,-126.340000,54.885000,11.656294,-5.825029,11.690000,-5.955000,-0.033706,0.129971,-4.482736,9.849821,-0.945339,9.849821,-4.482736,0.050000,0.490000,-2,94,-2.430398,94.337148,-2.430398,94.337148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.473131,-8.702249,52.604436,72.647180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540666,1.411009,0.150041,0.011882,0.500365,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.498761,mpc-p,0,-126.340000,54.885000,11.614513,-5.727418,11.650000,-5.855000,-0.035487,0.127582,-4.543725,7.044299,-0.274453,7.044299,-4.543725,0.020000,0.720000,-6,100,-5.588974,100.135572,-5.588974,100.135572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.582888,-11.241956,47.431783,70.671786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548999,1.421755,0.203005,0.013684,0.506605,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.508606,mpc-p,0,-126.340000,54.885000,11.569169,-5.630860,11.620000,-5.775000,-0.050831,0.144140,-4.055809,7.166278,0.335443,7.166278,-4.055809,0.020000,0.850000,-17,91,-16.572408,90.547585,-16.572408,90.547585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.548501,-13.011808,48.353733,70.523646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540996,1.410585,0.184392,0.013990,0.500400,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.518643,mpc-p,0,-126.340000,54.885000,11.518474,-5.530888,11.580000,-5.675000,-0.061526,0.144112,-4.543725,11.008623,0.213464,11.008623,-4.543725,0.000000,0.890000,-15,56,-14.892111,56.308622,-14.892111,56.308622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.581630,-14.129116,47.270178,69.582761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552836,1.420086,0.191622,0.014165,0.500164,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.528755,mpc-p,0,-126.340000,54.885000,11.463174,-5.428755,11.540000,-5.545000,-0.076826,0.116245,-5.153621,13.875134,-0.213464,13.875134,-5.153621,-0.040000,0.730000,-9,44,-8.560724,44.285297,-8.560724,44.285297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.408119,-13.851385,48.797364,68.009778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556480,1.423267,0.177749,0.014909,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.538762,mpc-p,0,-126.340000,54.885000,11.404614,-5.326456,11.500000,-5.415000,-0.095386,0.088544,-5.458569,12.838311,-0.457422,12.838311,-5.458569,-0.050000,0.570000,-9,65,-9.399044,65.295805,-9.399044,65.295805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.336880,-13.579562,47.257484,65.303694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557977,1.418139,0.173643,0.013972,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.548639,mpc-p,0,-126.340000,54.885000,11.343393,-5.224426,11.440000,-5.305000,-0.096607,0.080574,-6.617372,9.910810,-0.396432,9.910810,-6.617372,-0.060000,0.570000,-2,91,-2.395335,90.717274,-2.395335,90.717274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.927355,-14.265097,42.693800,63.305940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539831,1.409517,0.149940,0.014030,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.558766,mpc-p,0,-126.340000,54.885000,11.277425,-5.118874,11.380000,-5.205000,-0.102575,0.086126,-6.251434,8.325081,-0.335443,8.325081,-6.251434,-0.050000,0.710000,-11,94,-10.602737,93.723066,-10.602737,93.723066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.052558,-16.048836,39.214466,61.054259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565037,1.420663,0.187008,0.015049,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.568633,mpc-p,0,-126.340000,54.885000,11.210362,-5.015273,11.330000,-5.105000,-0.119638,0.089727,-6.983309,8.995966,-0.091484,8.995966,-6.983309,-0.060000,0.830000,-8,79,-7.781643,78.506057,-7.781643,78.506057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.060189,-17.307594,39.525039,63.774257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539481,1.411634,0.172173,0.014532,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.578637,mpc-p,0,-126.340000,54.885000,11.139866,-4.909596,11.260000,-4.985000,-0.120134,0.075404,-7.654195,12.289405,-0.213464,12.289405,-7.654195,-0.060000,0.820000,-3,51,-3.093712,50.985404,-3.093712,50.985404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.340417,-17.977376,41.793489,62.992689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547986,1.420180,0.178468,0.014404,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.588757,mpc-p,0,-126.340000,54.885000,11.066315,-4.802194,11.190000,-4.855000,-0.123685,0.052806,-8.081122,14.363051,-0.762370,14.363051,-8.081122,-0.050000,0.660000,-2,46,-1.903770,45.731650,-1.903770,45.731650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.532109,-18.087933,47.278874,65.252022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557346,1.420992,0.174673,0.016117,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.598639,mpc-p,0,-126.340000,54.885000,10.992631,-4.696973,11.110000,-4.725000,-0.117369,0.028027,-8.325081,13.021280,-1.128308,13.021280,-8.325081,-0.050000,0.530000,-1,67,-1.205696,66.551161,-1.205696,66.551161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.863489,-18.400361,47.238089,66.161368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540627,1.410682,0.149404,0.014459,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.608640,mpc-p,0,-126.340000,54.885000,10.916466,-4.590244,11.030000,-4.605000,-0.113534,0.014756,-8.995966,9.239925,-0.335443,9.239925,-8.995966,-0.010000,0.580000,-3,93,-3.131747,93.071496,-3.131747,93.071496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.387529,-19.228050,44.358471,64.384016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548708,1.418062,0.188270,0.015154,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.618756,mpc-p,0,-126.340000,54.885000,10.838102,-4.482187,10.950000,-4.515000,-0.111898,0.032813,-8.812998,7.654195,0.030495,7.654195,-8.812998,-0.020000,0.690000,-5,99,-5.471344,99.230144,-5.471344,99.230144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.924533,-20.634235,43.466509,64.251173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556565,1.417341,0.200572,0.014342,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.628634,mpc-p,0,-126.340000,54.885000,10.760576,-4.376692,10.870000,-4.415000,-0.109424,0.038308,-9.666852,9.422894,-0.091484,9.422894,-9.666852,-0.030000,0.870000,2,69,2.486374,69.284988,2.486374,69.284988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.243061,-21.949591,45.320805,64.784762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540319,1.407599,0.193533,0.014724,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.638649,mpc-p,0,-126.340000,54.885000,10.681229,-4.269870,10.780000,-4.295000,-0.098771,0.025130,-9.422894,13.326228,-0.152474,13.326228,-9.422894,-0.010000,0.800000,0,41,0.077749,40.724685,0.077749,40.724685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.419136,-21.911139,50.672099,64.665075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540423,1.406498,0.142171,0.014124,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.648756,mpc-p,0,-126.340000,54.885000,10.600666,-4.162327,10.690000,-4.155000,-0.089334,-0.007327,-9.483883,14.972947,-0.640391,14.972947,-9.483883,0.010000,0.600000,-1,41,-0.811651,40.883047,-0.811651,40.883047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.980965,-21.559804,55.416775,68.339995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555961,1.416325,0.177225,0.013933,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.658634,mpc-p,0,-126.340000,54.885000,10.521687,-4.057553,10.600000,-4.025000,-0.078313,-0.032553,-10.032790,12.106436,-0.518412,12.106436,-10.032790,0.020000,0.480000,3,73,2.559604,72.799588,2.559604,72.799588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.832545,-21.445040,53.506430,68.234107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539869,1.425673,0.147465,0.015955,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.668758,mpc-p,0,-126.340000,54.885000,10.440745,-3.950629,10.510000,-3.925000,-0.069255,-0.025629,-9.544873,7.837164,-0.274453,7.837164,-9.544873,0.020000,0.570000,-3,101,-2.506809,101.440079,-2.506809,101.440079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.208808,-22.348587,50.083313,67.128746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557489,1.417024,0.201953,0.015204,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.678759,mpc-p,0,-126.340000,54.885000,10.361012,-3.845542,10.420000,-3.845000,-0.058988,-0.000542,-8.934977,6.678361,-0.274453,6.678361,-8.934977,0.010000,0.770000,-7,96,-6.836903,96.018690,-6.836903,96.018690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.867697,-23.738865,51.719078,69.773493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556844,1.415710,0.228844,0.014471,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.688641,mpc-p,0,-126.340000,54.885000,10.282664,-3.742324,10.330000,-3.755000,-0.047336,0.012676,-9.544873,9.117946,-0.274453,9.117946,-9.544873,-0.050000,0.870000,8,67,7.687145,67.314658,7.687145,67.314658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.066577,-24.158164,55.577081,71.688414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539833,1.405823,0.162389,0.014579,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.698640,mpc-p,0,-126.340000,54.885000,10.204017,-3.638577,10.240000,-3.635000,-0.035983,-0.003577,-9.483883,12.777322,-0.274453,12.777322,-9.483883,-0.020000,0.790000,7,41,7.264445,41.101605,7.264445,41.101605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.396986,-23.910243,58.252484,70.332207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539782,1.407184,0.134399,0.013568,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.708757,mpc-p,0,-126.340000,54.885000,10.125282,-3.534396,10.150000,-3.505000,-0.024718,-0.029396,-8.812998,13.753155,-0.945339,13.753155,-8.812998,0.030000,0.580000,-2,48,-2.463971,47.989447,-2.463971,47.989447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.946926,-23.540745,61.937930,73.108063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556782,1.415214,0.175244,0.015110,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.718642,mpc-p,0,-126.340000,54.885000,10.049325,-3.433422,10.070000,-3.375000,-0.020675,-0.058422,-8.691018,11.069613,-0.884349,11.069613,-8.691018,0.030000,0.480000,-4,76,-3.665115,76.116407,-3.665115,76.116407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.463195,-23.497657,59.277262,73.712284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539538,1.406971,0.141201,0.013807,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.728604,mpc-p,0,-126.340000,54.885000,9.973911,-3.332543,9.990000,-3.285000,-0.016089,-0.047543,-7.898153,7.349247,-0.335443,7.349247,-7.898153,0.040000,0.600000,-12,97,-11.975297,97.126483,-11.975297,97.126483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.749428,-23.841845,55.358864,71.047751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539462,1.403273,0.149962,0.013739,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.738757,mpc-p,0,-126.340000,54.885000,9.898365,-3.230689,9.920000,-3.205000,-0.021635,-0.025689,-7.776174,6.007476,0.213464,6.007476,-7.776174,0.010000,0.750000,-10,97,-9.781043,96.610725,-9.781043,96.610725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.104842,-24.298799,55.690430,72.460661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561629,1.455715,0.230182,0.021822,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.748636,mpc-p,0,-126.340000,54.885000,9.826254,-3.132553,9.850000,-3.125000,-0.023746,-0.007553,-8.142112,7.837164,-0.213464,7.837164,-8.142112,-0.040000,0.860000,1,72,1.456192,72.362914,1.456192,72.362914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.795631,-24.392953,56.272617,72.071354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545614,1.568171,0.233430,0.020631,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.758633,mpc-p,0,-126.340000,54.885000,9.754793,-3.034251,9.770000,-3.025000,-0.015207,-0.009251,-8.325081,10.337738,-0.640391,10.337738,-8.325081,-0.020000,0.810000,4,54,4.290830,54.172548,4.290830,54.172548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.668133,-23.839863,59.680414,71.678582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538858,1.415765,0.144315,0.013539,0.500436,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.768640,mpc-p,0,-126.340000,54.885000,9.684879,-2.936891,9.700000,-2.905000,-0.015121,-0.031891,-8.081122,11.374561,-0.762370,11.374561,-8.081122,0.000000,0.620000,2,59,1.926481,59.266757,1.926481,59.266757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.787524,-23.277889,61.762089,72.969064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538586,1.415753,0.146912,0.013972,0.500194,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.778641,mpc-p,0,-126.340000,54.885000,9.616707,-2.840651,9.630000,-2.805000,-0.013293,-0.035651,-8.020133,9.544873,-0.091484,9.544873,-8.020133,0.010000,0.550000,1,80,1.055841,79.781545,1.055841,79.781545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.386350,-23.005704,59.227146,71.643692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539664,1.403533,0.132010,0.012706,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.788760,mpc-p,0,-126.340000,54.885000,9.549518,-2.744355,9.550000,-2.715000,-0.000482,-0.029355,-7.776174,6.373413,0.213464,6.373413,-7.776174,-0.030000,0.650000,5,97,5.459946,97.315356,5.459946,97.315356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.052136,-23.022671,56.375415,69.508598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558024,1.415123,0.192292,0.015175,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.798641,mpc-p,0,-126.340000,54.885000,9.485697,-2.651379,9.490000,-2.655000,-0.004303,0.003621,-6.800341,5.519559,0.152474,5.519559,-6.800341,0.030000,0.760000,-10,97,-9.506549,97.212055,-9.506549,97.212055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.496736,-23.244657,53.924039,66.923307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540023,1.402601,0.176334,0.014041,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.808636,mpc-p,0,-126.340000,54.885000,9.422980,-2.558398,9.420000,-2.585000,0.002980,0.026602,-6.922320,6.373413,-0.152474,6.373413,-6.922320,0.010000,0.850000,-4,83,-4.278958,83.164935,-4.278958,83.164935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.536860,-22.881344,57.549457,71.065874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539231,1.404147,0.169251,0.013173,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.818761,mpc-p,0,-126.340000,54.885000,9.361344,-2.465277,9.360000,-2.495000,0.001344,0.029723,-6.312424,8.630029,0.274453,8.630029,-6.312424,0.010000,0.860000,-7,62,-6.749524,62.266423,-6.749524,62.266423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.679441,-22.324940,56.539089,67.705110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560694,1.415173,0.179929,0.014383,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.828762,mpc-p,0,-126.340000,54.885000,9.302345,-2.374334,9.300000,-2.405000,0.002345,0.030666,-6.617372,9.483883,0.030495,9.483883,-6.617372,-0.010000,0.730000,1,65,0.599850,65.290435,0.599850,65.290435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.363514,-21.232261,59.245649,69.360660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558459,1.416747,0.165097,0.014845,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.838633,mpc-p,0,-126.340000,54.885000,9.245948,-2.285571,9.250000,-2.325000,-0.004052,0.039429,-6.312424,7.410237,0.091484,7.410237,-6.312424,-0.010000,0.640000,-1,91,-0.902899,90.611506,-0.902899,90.611506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.416640,-20.360060,54.857717,65.669740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539671,1.401914,0.153084,0.014177,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.848762,mpc-p,0,-126.340000,54.885000,9.189952,-2.195487,9.190000,-2.255000,-0.000048,0.059513,-6.007476,4.299767,0.274453,4.299767,-6.007476,0.010000,0.750000,-5,108,-5.400360,108.368226,-5.400360,108.368226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.866402,-20.171679,53.324797,66.581610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559059,1.411845,0.214623,0.014157,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.858763,mpc-p,0,-126.340000,54.885000,9.136484,-2.107482,9.140000,-2.195000,-0.003516,0.087518,-5.763517,4.421746,0.335443,4.421746,-5.763517,0.010000,0.900000,-6,97,-6.491745,96.501156,-6.491745,96.501156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.709456,-20.174243,53.854473,69.514481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557383,1.413520,0.253585,0.014378,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.868636,mpc-p,0,-126.340000,54.885000,9.085435,-2.021480,9.090000,-2.135000,-0.004565,0.113520,-5.458569,6.251434,-0.030495,6.251434,-5.458569,-0.020000,0.950000,-3,78,-3.123530,77.859528,-3.123530,77.859528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.297635,-19.311446,56.386193,70.184533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538843,1.402374,0.166602,0.015544,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.878760,mpc-p,0,-126.340000,54.885000,9.034821,-1.934150,9.040000,-2.055000,-0.005179,0.120850,-5.092632,8.934977,-0.579401,8.934977,-5.092632,-0.020000,0.870000,-3,62,-3.435666,62.209417,-3.435666,62.209417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.820776,-18.430539,58.358333,70.674400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559795,1.411851,0.177905,0.014658,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.888764,mpc-p,0,-126.340000,54.885000,8.986459,-1.848644,8.990000,-1.965000,-0.003541,0.116356,-5.702528,8.630029,-0.152474,8.630029,-5.702528,0.000000,0.730000,1,76,0.925182,75.754217,0.925182,75.754217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.880462,-17.174710,59.629037,70.984603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557664,1.412569,0.177708,0.014276,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.898637,mpc-p,0,-126.340000,54.885000,8.940269,-1.764976,8.940000,-1.895000,0.000269,0.130024,-4.909663,6.251434,0.030495,6.251434,-4.909663,0.010000,0.710000,-6,99,-6.115811,98.536841,-6.115811,98.536841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.977210,-16.747559,54.777285,67.870387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539313,1.401945,0.153342,0.014702,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.908765,mpc-p,0,-126.340000,54.885000,8.894378,-1.679806,8.910000,-1.835000,-0.015622,0.155194,-3.994819,4.360757,0.396432,4.360757,-3.994819,-0.010000,0.780000,-13,111,-12.816237,110.750606,-12.816237,110.750606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.220279,-16.794108,54.360669,71.548908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559759,1.410670,0.242298,0.015375,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.918756,mpc-p,0,-126.340000,54.885000,8.850496,-1.596383,8.870000,-1.785000,-0.019504,0.188617,-3.811850,4.665705,0.701380,4.665705,-3.811850,-0.040000,0.940000,-10,97,-10.035216,97.164013,-10.035216,97.164013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.647162,-16.898180,54.970339,74.874670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558101,1.411697,0.281010,0.014136,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.928640,mpc-p,0,-126.340000,54.885000,8.808335,-1.514352,8.840000,-1.715000,-0.031665,0.200648,-3.811850,7.471226,0.396432,7.471226,-3.811850,-0.070000,0.970000,-5,72,-4.770240,71.686091,-4.770240,71.686091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.442679,-16.579798,57.857308,76.758968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538885,1.401725,0.172962,0.014816,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.938762,mpc-p,0,-126.340000,54.885000,8.766335,-1.430779,8.810000,-1.625000,-0.043665,0.194221,-4.116798,9.178935,-0.213464,9.178935,-4.116798,-0.010000,0.920000,-8,60,-8.479927,60.354537,-8.479927,60.354537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.440420,-15.808374,60.568672,77.441190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558623,1.410983,0.161134,0.014727,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.948763,mpc-p,0,-126.340000,54.885000,8.725888,-1.348555,8.770000,-1.535000,-0.044112,0.186445,-4.055809,8.934977,-0.091484,8.934977,-4.055809,-0.020000,0.800000,-7,72,-6.852905,72.081470,-6.852905,72.081470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.702752,-14.790523,60.347499,78.264023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557379,1.409539,0.177033,0.013897,0.502056,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.958634,mpc-p,0,-126.340000,54.885000,8.686867,-1.267651,8.740000,-1.465000,-0.053133,0.197349,-3.384923,6.678361,0.518412,6.678361,-3.384923,-0.010000,0.670000,-14,104,-14.321791,104.064125,-14.321791,104.064125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.090728,-14.001650,55.896018,75.472403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539626,1.403119,0.162024,0.014847,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.968758,mpc-p,0,-126.340000,54.885000,8.647640,-1.184832,8.710000,-1.405000,-0.062360,0.220168,-3.079975,3.567892,-0.091484,3.567892,-3.079975,-0.060000,0.820000,-12,112,-12.245006,112.450000,-12.245006,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.629053,-14.230329,56.960232,80.816071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558789,1.410887,0.241418,0.014183,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.978641,mpc-p,0,-126.340000,54.885000,8.609995,-1.104060,8.690000,-1.355000,-0.080005,0.250940,-3.384923,5.092632,0.457422,5.092632,-3.384923,-0.070000,0.970000,-8,97,-8.497297,97.368894,-8.497297,97.368894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.865247,-14.668587,58.703707,82.847888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538968,1.418352,0.184530,0.015448,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.988641,mpc-p,0,-126.340000,54.885000,8.572423,-1.022314,8.660000,-1.285000,-0.087577,0.262686,-3.994819,7.959143,0.457422,7.959143,-3.994819,-0.060000,0.980000,-3,74,-3.063518,73.784296,-3.063518,73.784296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.773320,-14.401012,61.145098,83.316638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539452,1.400231,0.169001,0.015648,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.998763,mpc-p,0,-126.340000,54.885000,8.534774,-0.939437,8.630000,-1.185000,-0.095226,0.245563,-3.750861,11.679509,0.274453,11.679509,-3.750861,-0.060000,0.850000,-3,53,-3.123829,53.349660,-3.123829,53.349660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.192250,-14.281850,63.960882,85.680451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559656,1.410250,0.175902,0.014108,0.500154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial4_mpc.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,mpc,0,-126.340000,54.885000,0.000000,0.000000,-0.340000,-0.335000,0.340000,0.335000,4.482736,-33.086859,-1.006328,-33.086859,4.482736,0.000000,-0.040000,45,109,70.000000,112.450000,70.000000,112.450000,-25.000000,-3.450000,0.000000,64.000000,0.000000,0.000000,-66.408580,59.625349,144.285536,181.893125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574728,1.479976,0.541562,0.023571,0.502564,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010062,mpc,0,-126.340000,54.885000,0.000046,0.000095,-0.300000,-0.725000,0.300046,0.725095,5.336590,-45.528738,-0.701380,-45.528738,5.336590,0.040000,0.290000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.717631,67.555826,140.568515,179.290362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559521,1.544416,0.321842,0.021413,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020100,mpc,0,-126.340000,54.885000,0.000207,0.000389,-0.230000,-1.195000,0.230207,1.195389,8.264091,-47.053478,-0.518412,-47.053478,8.264091,0.320000,0.720000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.925791,76.746497,139.442341,182.674315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556318,1.557841,0.561699,0.021490,0.501853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030098,mpc,0,-126.340000,54.885000,0.000511,0.000896,-0.130000,-1.625000,0.130511,1.625896,13.326228,-43.455092,-0.945339,-43.455092,13.326228,0.560000,0.920000,25,112,-25.017673,112.450000,-25.017673,112.450000,50.017673,0.000000,0.000000,64.000000,0.000000,0.000000,-60.976727,84.900519,140.809434,187.421220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576563,1.428856,0.523389,0.017191,0.501004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040093,mpc,0,-126.340000,54.885000,0.000991,0.001631,0.020000,-2.005000,-0.019009,2.006631,18.998261,-36.014360,-0.457422,-36.014360,18.998261,0.490000,0.990000,-20,112,-70.000000,112.450000,-70.000000,112.450000,50.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.665471,89.371578,144.536058,193.358459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557378,1.433331,0.304580,0.019653,0.501127,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050091,mpc,0,-126.340000,54.885000,0.001677,0.002609,0.230000,-2.325000,-0.228323,2.327609,21.803783,-28.329670,-0.152474,-28.329670,21.803783,0.210000,1.030000,-65,112,-70.000000,112.450000,-70.000000,112.450000,5.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.271864,92.276415,147.469493,195.854137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556406,1.676690,0.352783,0.028280,0.501019,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060068,mpc,0,-126.340000,54.885000,0.002594,0.003840,0.440000,-2.495000,-0.437406,2.498840,20.888939,-19.852116,0.335443,-19.852116,20.888939,0.000000,1.040000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.056071,93.439696,148.365619,194.830701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576736,1.591961,0.386092,0.023423,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070063,mpc,0,-126.340000,54.885000,0.003774,0.005340,0.650000,-2.615000,-0.646226,2.620340,18.449355,-9.849821,0.640391,-9.849821,18.449355,-0.250000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.345657,92.351683,158.974267,203.245206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559807,1.641151,0.607159,0.027036,0.501055,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008346,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080343,mpc,0,-126.340000,54.885000,0.005288,0.007173,0.820000,-2.655000,-0.814712,2.662173,12.655342,-0.762370,1.067318,-0.762370,12.655342,-0.500000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.528730,86.755532,160.432415,200.668346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587025,1.633559,0.540503,0.030111,0.500925,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008302,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090065,mpc,0,-126.340000,54.885000,0.007023,0.009187,0.910000,-2.615000,-0.902977,2.624187,4.543725,7.532216,0.701380,7.532216,4.543725,-0.590000,1.070000,-49,112,-49.243256,112.450000,-49.243256,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.123888,76.465303,157.671285,193.169887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563204,1.740961,0.688627,0.036007,0.501134,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008541,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100066,mpc,0,-126.340000,54.885000,0.009138,0.011553,0.920000,-2.495000,-0.910862,2.506553,-3.811850,16.192739,0.091484,16.192739,-3.811850,-0.570000,1.050000,-4,112,23.888637,112.450000,23.888637,112.450000,-28.131894,0.000000,0.000000,64.000000,0.000000,0.000000,-28.233882,61.326551,151.740623,189.039415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.883743,1.663589,0.438334,0.029350,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008525,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110065,mpc,0,-126.340000,54.885000,0.011608,0.014225,0.860000,-2.295000,-0.848392,2.309225,-9.727842,22.840606,0.274453,22.840606,-9.727842,-0.370000,1.040000,41,67,60.418727,57.082471,60.418727,57.082471,-19.661983,10.367529,0.000000,64.000000,0.000000,0.000000,-26.063574,43.156923,142.017820,185.832084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561870,1.591021,0.361818,0.022688,0.500687,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120065,mpc,0,-126.340000,54.885000,0.014452,0.017209,0.760000,-2.025000,-0.745548,2.042209,-13.265238,28.512639,0.457422,28.512639,-13.265238,-0.050000,0.870000,65,22,64.633517,-0.681475,64.633517,-0.681475,0.000000,23.131474,0.000000,64.000000,0.000000,0.000000,-20.567242,25.578918,136.993502,189.086263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589125,1.732578,0.620224,0.032332,0.502563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008487,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130062,mpc,0,-126.340000,54.885000,0.017687,0.020511,0.640000,-1.735000,-0.622313,1.755511,-12.594353,28.085712,0.457422,28.085712,-12.594353,0.050000,0.540000,60,4,59.796245,3.849192,59.796245,3.849192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.315807,9.497040,141.582766,198.915692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562538,1.590123,0.310598,0.021078,0.500980,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140064,mpc,0,-126.340000,54.885000,0.021330,0.024139,0.530000,-1.495000,-0.508670,1.519139,-9.910810,20.888939,-0.152474,20.888939,-9.910810,0.330000,0.390000,15,49,9.036314,52.890043,9.036314,52.890043,5.759931,-4.040851,0.000000,64.000000,0.000000,0.000000,6.602000,-4.094464,164.709422,214.688496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567682,1.618584,0.282323,0.021640,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150079,mpc,0,-126.340000,54.885000,0.025396,0.028101,0.470000,-1.355000,-0.444604,1.383101,-4.909663,10.703675,-0.152474,10.703675,-4.909663,0.340000,0.320000,-30,94,-34.896567,112.450000,-34.896567,112.450000,4.692813,-18.600808,0.000000,64.000000,0.000000,0.000000,22.859770,-14.383440,170.665150,214.818866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597277,1.468837,0.234673,0.019444,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160064,mpc,0,-126.340000,54.885000,0.029878,0.032381,0.450000,-1.285000,-0.420122,1.317381,-1.006328,2.348100,-0.274453,2.348100,-1.006328,0.100000,0.610000,-40,112,-40.474563,112.450000,-40.474563,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.771837,-17.366625,177.676515,215.907204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566019,1.805876,0.299150,0.034968,0.501075,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170064,mpc,0,-126.340000,54.885000,0.034802,0.037000,0.460000,-1.265000,-0.425198,1.302000,-1.006328,2.348100,0.579401,-0.274453,0.518412,0.000000,0.860000,-29,112,-28.838472,112.450000,-28.838472,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.332268,-15.591813,190.270802,229.200490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582332,1.745942,0.521977,0.049491,0.500949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008412,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180075,mpc,0,-126.340000,54.885000,0.040174,0.041959,0.460000,-1.245000,-0.419826,1.286959,0.335443,1.799193,0.396432,1.799193,0.335443,-0.090000,1.020000,-28,112,-27.742084,112.450000,-27.742084,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.246967,-10.139094,189.660690,231.647032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584998,1.636544,0.428634,0.029575,0.500807,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190138,mpc,0,-126.340000,54.885000,0.046022,0.047281,0.470000,-1.205000,-0.423978,1.252281,-0.762370,6.129455,0.701380,6.129455,-0.762370,-0.170000,1.010000,-6,98,-6.303585,98.389146,-6.303585,98.389146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.949468,-5.902620,182.197241,229.877646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576405,1.603522,0.394722,0.025670,0.500395,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200062,mpc,0,-126.340000,54.885000,0.052229,0.052861,0.460000,-1.115000,-0.407771,1.167861,-1.982162,11.435550,-0.579401,11.435550,-1.982162,-0.170000,1.000000,9,53,9.322709,47.751320,9.322709,47.751320,0.000000,5.637826,0.000000,64.000000,0.000000,0.000000,26.633789,-5.964127,167.354572,222.865449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570675,1.702112,0.261580,0.028218,0.500885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210063,mpc,0,-126.340000,54.885000,0.058923,0.058816,0.440000,-0.985000,-0.381077,1.043816,-2.897006,14.728989,-0.274453,14.728989,-2.897006,-0.090000,0.800000,12,25,12.318598,25.464513,12.318598,25.464513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.574057,-8.892964,156.891453,212.876825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.643720,1.734990,0.203195,0.045342,0.501086,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220066,mpc,0,-126.340000,54.885000,0.066055,0.065101,0.420000,-0.845000,-0.353945,0.910101,-3.201954,13.143259,0.579401,13.143259,-3.201954,-0.020000,0.530000,9,49,9.137446,49.406482,9.137446,49.406482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.451134,-13.268218,161.093473,215.641962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575492,1.692337,0.228903,0.035028,0.501238,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230071,mpc,0,-126.340000,54.885000,0.073618,0.071716,0.410000,-0.745000,-0.336382,0.816716,-1.738204,6.861330,0.518412,6.861330,-1.738204,0.000000,0.440000,-6,94,-6.112026,101.594618,-6.112026,101.594618,0.000000,-7.188136,0.000000,64.000000,0.000000,0.000000,25.991268,-18.107732,166.837394,219.708947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589610,2.733705,0.283434,0.043809,0.500933,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240742,mpc,0,-126.340000,54.885000,0.082145,0.079128,0.400000,-0.715000,-0.317855,0.794128,0.213464,-0.335443,-0.701380,-0.335443,0.213464,0.010000,0.600000,-26,112,-25.623257,112.450000,-25.623257,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.546000,-18.367074,169.425641,215.370137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.165129,1.767884,0.279995,0.036483,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250062,mpc,0,-126.340000,54.885000,0.089970,0.085899,0.410000,-0.715000,-0.320030,0.800899,0.640391,-1.372266,-0.457422,-1.372266,0.640391,-0.020000,0.860000,-27,112,-27.429769,112.450000,-27.429769,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.874920,-12.789720,172.153434,211.231299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572676,1.712463,0.419793,0.035981,0.501086,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260064,mpc,0,-126.340000,54.885000,0.098744,0.093469,0.430000,-0.715000,-0.331256,0.808469,0.518412,0.457422,0.274453,0.457422,0.518412,-0.110000,0.990000,-15,107,-15.259462,106.855105,-15.259462,106.855105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.241074,-5.379490,170.176638,210.218527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571067,1.902737,2.212856,0.034635,0.500810,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010233,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270329,mpc,0,-126.340000,54.885000,0.108137,0.101560,0.430000,-0.675000,-0.321863,0.776560,-0.823360,4.909663,0.518412,4.909663,-0.823360,-0.140000,1.040000,4,63,3.518810,63.122254,3.518810,63.122254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.020673,-1.015813,164.628799,210.323803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575732,1.700945,0.302108,0.027181,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280388,mpc,0,-126.340000,54.885000,0.117701,0.109800,0.430000,-0.595000,-0.312299,0.704800,-1.189297,10.093779,0.091484,10.093779,-1.189297,-0.090000,0.830000,5,31,4.683701,31.194380,4.683701,31.194380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.602992,-0.823105,155.162156,203.767845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548648,1.441134,0.189265,0.018860,0.500416,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290391,mpc,0,-126.340000,54.885000,0.127542,0.118291,0.410000,-0.485000,-0.282458,0.603291,-1.677214,10.459717,-0.396432,10.459717,-1.677214,-0.090000,0.620000,13,37,12.572652,36.563781,12.572652,36.563781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.504844,-4.072700,156.856064,206.954479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552128,1.442922,0.191783,0.017822,0.502913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300389,mpc,0,-126.340000,54.885000,0.137684,0.127069,0.410000,-0.415000,-0.272316,0.542069,-1.433256,4.543725,-0.152474,4.543725,-1.433256,-0.020000,0.430000,1,82,1.456153,97.021437,1.456153,97.021437,0.000000,-15.457656,0.000000,64.000000,0.000000,0.000000,23.283445,-7.776746,161.457434,211.068105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561424,1.774670,0.250447,0.035926,0.500912,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310393,mpc,0,-126.340000,54.885000,0.148112,0.136137,0.410000,-0.415000,-0.261888,0.551137,0.030495,-2.470079,-0.030495,-2.470079,0.030495,0.000000,0.550000,-16,112,-15.738517,112.450000,-15.738517,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.809192,-8.279640,165.298609,208.731096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563812,1.455868,0.232931,0.021419,0.500396,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320421,mpc,0,-126.340000,54.885000,0.158817,0.145505,0.430000,-0.455000,-0.271183,0.600505,0.701380,-5.397580,0.274453,-5.397580,0.701380,-0.020000,0.820000,-22,112,-22.210648,112.450000,-22.210648,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.882935,-2.684111,167.020141,202.279047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544780,1.512586,0.293537,0.019684,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.332286,mpc,0,-126.340000,54.885000,0.171767,0.156940,0.440000,-0.485000,-0.268233,0.641940,1.189297,-2.043152,0.213464,-2.043152,1.189297,-0.050000,0.980000,-22,112,-22.083671,112.450000,-22.083671,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.400463,5.137317,164.199605,202.438510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587756,1.522769,0.378111,0.020251,0.500806,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340336,mpc,0,-126.340000,54.885000,0.180703,0.164908,0.450000,-0.465000,-0.269297,0.629908,-0.518412,2.165131,0.579401,2.165131,-0.518412,-0.110000,1.050000,2,73,1.679910,73.022263,1.679910,73.022263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.213687,9.957409,154.884425,196.388668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548968,1.428653,0.328870,0.018058,0.500547,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350424,mpc,0,-126.340000,54.885000,0.192044,0.175128,0.450000,-0.425000,-0.257956,0.600128,-0.884349,7.227268,-0.091484,7.227268,-0.884349,-0.090000,0.890000,7,42,6.716735,41.669298,6.716735,41.669298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.792804,10.334091,143.808680,188.035355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546048,1.494794,0.206495,0.031703,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360428,mpc,0,-126.340000,54.885000,0.203414,0.185512,0.440000,-0.345000,-0.236586,0.530512,-1.250287,8.325081,-0.457422,8.325081,-1.250287,-0.050000,0.710000,8,41,7.717740,41.227343,7.717740,41.227343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.484347,6.793972,139.522480,185.682962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554493,1.605600,0.214881,0.026767,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370426,mpc,0,-126.340000,54.885000,0.214865,0.196132,0.430000,-0.275000,-0.215135,0.471132,-1.189297,5.092632,-0.030495,5.092632,-1.189297,-0.020000,0.570000,5,75,4.508386,75.078010,4.508386,75.078010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.263398,0.698079,138.427354,186.481059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558577,1.449016,0.215176,0.026169,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380428,mpc,0,-126.340000,54.885000,0.226372,0.206992,0.430000,-0.265000,-0.203628,0.471992,-0.396432,-1.067318,0.762370,-1.067318,-0.396432,0.000000,0.570000,-6,112,-6.212608,112.450000,-6.212608,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.605815,-3.949501,135.348177,180.890774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553164,1.598676,0.288475,0.023600,0.500681,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390425,mpc,0,-126.340000,54.885000,0.237891,0.218075,0.430000,-0.285000,-0.192109,0.503075,0.030495,-3.323933,0.091484,-3.323933,0.030495,0.000000,0.830000,-11,112,-10.960099,112.450000,-10.960099,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.770415,-5.847598,133.894930,175.783691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550546,1.496851,0.315061,0.020673,0.500236,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400429,mpc,0,-126.340000,54.885000,0.249394,0.229386,0.440000,-0.295000,-0.190606,0.524386,1.128308,-1.311276,0.091484,-1.311276,1.128308,-0.020000,0.990000,-18,98,-17.930822,98.124863,-17.930822,98.124863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.502718,-5.199737,133.857060,174.960746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562207,1.684602,0.315476,0.029320,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410398,mpc,0,-126.340000,54.885000,0.260802,0.240873,0.450000,-0.275000,-0.189198,0.515873,0.152474,3.506902,0.091484,3.506902,0.152474,-0.050000,0.980000,-4,59,-4.463554,58.515020,-4.463554,58.515020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.998532,-5.930304,123.716635,167.474646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557182,1.580545,0.275833,0.028477,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420398,mpc,0,-126.340000,54.885000,0.272149,0.252606,0.450000,-0.215000,-0.177851,0.467606,-0.762370,6.922320,0.579401,6.922320,-0.762370,-0.050000,0.800000,7,41,6.567202,40.779955,6.567202,40.779955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.846627,-9.046790,118.272518,163.130143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555684,1.645586,0.241611,0.032901,0.503731,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430456,mpc,0,-126.340000,54.885000,0.283429,0.264611,0.450000,-0.145000,-0.166571,0.409611,-0.884349,6.190445,-0.030495,6.190445,-0.884349,-0.030000,0.600000,7,59,6.632737,58.893703,6.632737,58.893703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.112296,-14.681070,111.238552,157.411421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.782099,1.587891,0.246655,0.025954,0.503369,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440394,mpc,0,-126.340000,54.885000,0.294409,0.276673,0.450000,-0.105000,-0.155591,0.381673,-0.579401,2.043152,-0.396432,2.043152,-0.579401,-0.010000,0.530000,1,98,0.866427,97.703865,0.866427,97.703865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.676995,-21.388013,99.554246,146.002426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565787,1.794320,0.241666,0.036474,0.508732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450400,mpc,0,-126.340000,54.885000,0.305261,0.289012,0.450000,-0.105000,-0.144739,0.394012,0.213464,-2.226120,0.091484,-2.226120,0.213464,0.000000,0.700000,-9,112,-8.758320,112.449995,-8.758320,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.694235,-27.136198,78.475974,119.439541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565462,1.624846,0.274219,0.020651,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460403,mpc,0,-126.340000,54.885000,0.315873,0.301537,0.460000,-0.115000,-0.144127,0.416537,0.091484,-1.799193,0.274453,-1.799193,0.091484,0.000000,0.890000,-9,103,-8.886280,102.596674,-8.886280,102.596674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.018798,-31.598706,59.266869,94.851357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.646707,1.767018,0.352610,0.032454,0.505735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008315,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470401,mpc,0,-126.340000,54.885000,0.326210,0.314243,0.460000,-0.105000,-0.133790,0.419243,-0.091484,2.287110,0.213464,2.287110,-0.091484,-0.030000,0.960000,-2,63,-1.688046,62.790576,-1.688046,62.790576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.376046,-34.791274,58.030309,90.921787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602614,1.735165,0.273372,0.030813,0.501081,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.481338,mpc,0,-126.340000,54.885000,0.337170,0.328353,0.460000,-0.055000,-0.122830,0.383353,-0.823360,6.068465,0.091484,6.068465,-0.823360,-0.030000,0.810000,7,40,7.187016,40.458350,7.187016,40.458350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.813437,-36.176234,63.477553,91.238140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583815,1.792790,0.244408,0.033957,0.501368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490628,mpc,0,-126.340000,54.885000,0.346167,0.340508,0.460000,0.005000,-0.113833,0.335508,-0.640391,6.373413,-0.335443,6.373413,-0.640391,-0.010000,0.580000,5,53,4.542971,53.492762,4.542971,53.492762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.728876,-36.537279,64.357697,89.289693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602429,1.768638,0.235012,0.030169,0.502270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500403,mpc,0,-126.340000,54.885000,0.355298,0.353464,0.460000,0.045000,-0.104702,0.308464,-0.457422,2.836017,0.213464,2.836017,-0.457422,0.010000,0.500000,0,88,-0.408991,88.059219,-0.408991,88.059219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.756939,-36.980532,59.313960,86.810427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.844734,1.775683,0.265067,0.030520,0.503238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008431,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510398,mpc,0,-126.340000,54.885000,0.364252,0.366885,0.460000,0.045000,-0.095748,0.321885,-0.152474,-2.043152,0.030495,-2.043152,-0.152474,0.020000,0.640000,-6,112,-6.220498,112.450000,-6.220498,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.724150,-37.652200,58.051455,88.261404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554378,1.575345,0.269118,0.017904,0.507756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520395,mpc,0,-126.340000,54.885000,0.372799,0.380487,0.470000,0.025000,-0.097201,0.355487,0.640391,-2.714037,0.213464,-2.714037,0.640391,0.010000,0.860000,-13,108,-13.489948,108.276357,-13.489948,108.276357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.404725,-39.093080,59.771177,93.713598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555852,1.611624,0.345229,0.020531,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530399,mpc,0,-126.340000,54.885000,0.380921,0.394272,0.470000,0.025000,-0.089079,0.369272,-0.152474,0.091484,0.457422,0.091484,-0.152474,-0.020000,0.950000,-2,79,-2.210565,78.551802,-2.210565,78.551802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.937341,-40.073436,58.901590,92.091416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557183,1.508230,0.306458,0.019329,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540399,mpc,0,-126.340000,54.885000,0.388589,0.408226,0.470000,0.055000,-0.081411,0.353226,-0.335443,4.909663,-0.152474,4.909663,-0.335443,-0.030000,0.870000,3,44,3.287782,43.652496,3.287782,43.652496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.163492,-40.813483,64.945193,94.051640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553505,1.632235,0.229504,0.025205,0.500971,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550398,mpc,0,-126.340000,54.885000,0.395793,0.422355,0.470000,0.115000,-0.074207,0.307355,-0.884349,7.105289,-0.335443,7.105289,-0.884349,-0.010000,0.640000,7,41,7.158405,40.881376,7.158405,40.881376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.485035,-40.194409,65.927666,91.186712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555685,1.460211,0.199601,0.018933,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560398,mpc,0,-126.340000,54.885000,0.402519,0.436660,0.470000,0.165000,-0.067481,0.271660,-1.006328,4.177788,0.091484,4.177788,-1.006328,0.000000,0.480000,7,76,6.625626,76.190369,6.625626,76.190369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.450595,-38.553385,64.208560,88.016634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555578,1.538641,0.208583,0.019693,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570398,mpc,0,-126.340000,54.885000,0.408758,0.451142,0.470000,0.175000,-0.061242,0.276142,-0.396432,-1.555235,0.091484,-1.555235,-0.396432,0.010000,0.560000,-2,112,-1.986306,112.450000,-1.986306,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.698761,-36.755706,58.242668,83.155640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563625,1.479218,0.256233,0.020013,0.500821,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580398,mpc,0,-126.340000,54.885000,0.414503,0.465800,0.470000,0.165000,-0.055497,0.300800,0.152474,-3.201954,0.030495,-3.201954,0.152474,-0.010000,0.910000,-6,104,-5.929768,103.965476,-5.929768,103.965476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.793923,-37.162105,61.090016,91.672266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560242,1.455800,0.324739,0.020308,0.500329,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590401,mpc,0,-126.340000,54.885000,0.419754,0.480642,0.480000,0.155000,-0.060246,0.325642,0.396432,-0.823360,0.091484,-0.823360,0.396432,0.010000,0.950000,-11,83,-11.090258,82.917143,-11.090258,82.917143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.490871,-36.820343,60.519891,90.565697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560429,1.663198,0.299899,0.030967,0.504008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600398,mpc,0,-126.340000,54.885000,0.424508,0.495657,0.480000,0.175000,-0.055492,0.320657,-0.335443,2.775027,-0.030495,2.775027,-0.335443,-0.010000,0.910000,-1,56,-1.217941,55.952888,-1.217941,55.952888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.583094,-36.023946,58.215123,83.432000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561781,1.464177,0.196383,0.019264,0.500753,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610413,mpc,0,-126.340000,54.885000,0.428778,0.510883,0.490000,0.215000,-0.061222,0.295883,-0.640391,5.519559,-0.091484,5.519559,-0.640391,-0.010000,0.700000,2,49,2.402904,49.267093,2.402904,49.267093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.117705,-35.003636,60.782503,80.834535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578285,1.489898,0.214526,0.025728,0.501701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620401,mpc,0,-126.340000,54.885000,0.432556,0.526252,0.490000,0.265000,-0.057444,0.261252,-0.823360,4.421746,-0.152474,4.421746,-0.823360,-0.010000,0.600000,4,64,4.001989,64.049207,4.001989,64.049207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.183656,-34.052299,55.520211,74.192293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563112,1.432002,0.203083,0.016066,0.510581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630411,mpc,0,-126.340000,54.885000,0.435873,0.541844,0.480000,0.285000,-0.044127,0.256844,-0.396432,-0.030495,0.030495,-0.030495,-0.396432,0.000000,0.540000,-1,106,-1.448085,106.483124,-1.448085,106.483124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.666728,-32.240455,50.249454,68.278231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573796,1.495301,0.265169,0.029805,0.503341,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640408,mpc,0,-126.340000,54.885000,0.438731,0.557606,0.490000,0.275000,-0.051269,0.282606,-0.457422,-2.165131,0.274453,-2.165131,-0.457422,0.000000,0.780000,-3,107,-3.457567,106.893132,-3.457567,106.893132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.997139,-33.397588,49.185864,76.948342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576261,1.443362,0.287324,0.022683,0.500275,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650395,mpc,0,-126.340000,54.885000,0.441155,0.573543,0.490000,0.265000,-0.048845,0.308543,-0.274453,-0.762370,-0.152474,-0.762370,-0.274453,0.010000,0.940000,-6,83,-6.432390,83.431118,-6.432390,83.431118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.814546,-34.666869,50.981486,78.733022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543473,1.483035,0.313982,0.018725,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660393,mpc,0,-126.340000,54.885000,0.443172,0.589694,0.480000,0.285000,-0.036828,0.304694,-0.945339,3.323933,-0.030495,3.323933,-0.945339,-0.010000,0.900000,4,52,4.047786,52.465519,4.047786,52.465519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.693604,-35.010627,51.222549,75.142914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543650,1.411777,0.179091,0.018045,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670395,mpc,0,-126.340000,54.885000,0.444807,0.606046,0.480000,0.335000,-0.035193,0.271046,-0.762370,5.092632,-0.213464,5.092632,-0.762370,-0.010000,0.730000,4,49,3.971507,48.970812,3.971507,48.970812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.218370,-33.756577,55.102004,72.597980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544713,1.419436,0.161092,0.018095,0.506274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680395,mpc,0,-126.340000,54.885000,0.446092,0.622596,0.470000,0.375000,-0.023908,0.247596,-0.335443,3.567892,-0.213464,3.567892,-0.335443,0.010000,0.570000,-2,74,-1.635431,73.880650,-1.635431,73.880650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.218201,-32.410715,51.349712,68.693717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556466,1.493845,0.214902,0.032556,0.505646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690402,mpc,0,-126.340000,54.885000,0.447064,0.639357,0.470000,0.395000,-0.022936,0.244357,-0.457422,0.335443,-0.152474,0.335443,-0.457422,0.010000,0.610000,-2,98,-2.095405,97.943818,-2.095405,97.943818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.202461,-32.164472,45.165865,66.551932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565265,1.454633,0.212294,0.022642,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700436,mpc,0,-126.340000,54.885000,0.447760,0.656365,0.480000,0.385000,-0.032240,0.271365,-0.152474,-1.799193,0.152474,-1.799193,-0.152474,0.000000,0.760000,-5,106,-5.420606,105.678984,-5.420606,105.678984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.190376,-33.015847,45.343908,69.840029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549568,1.461829,0.288503,0.028583,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710428,mpc,0,-126.340000,54.885000,0.448222,0.673505,0.490000,0.385000,-0.041778,0.288505,-0.091484,-0.518412,0.213464,-0.518412,-0.091484,0.000000,0.920000,-7,83,-6.916958,82.811052,-6.916958,82.811052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.854239,-34.682152,47.029932,73.291911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550314,1.434260,0.276029,0.016298,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720398,mpc,0,-126.340000,54.885000,0.448497,0.690808,0.490000,0.405000,-0.041503,0.285808,-0.945339,3.628881,0.396432,3.628881,-0.945339,-0.010000,0.890000,3,51,3.212495,50.576123,3.212495,50.576123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.707796,-35.475722,48.184421,71.260838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552921,1.546574,0.233050,0.018194,0.500753,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730397,mpc,0,-126.340000,54.885000,0.448637,0.708365,0.480000,0.455000,-0.031363,0.253365,-0.945339,5.214611,0.030495,5.214611,-0.945339,-0.010000,0.710000,6,50,5.771174,49.564962,5.771174,49.564962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.914143,-34.211252,53.535141,70.758304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555919,1.446425,0.183379,0.017352,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740401,mpc,0,-126.340000,54.885000,0.448694,0.726129,0.480000,0.495000,-0.031306,0.231129,-0.213464,4.177788,-0.213464,4.177788,-0.213464,0.000000,0.570000,-2,69,-1.547326,68.848005,-1.547326,68.848005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.115734,-33.072409,49.491593,66.613568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561800,1.625116,0.231533,0.027770,0.501017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750401,mpc,0,-126.340000,54.885000,0.448723,0.744086,0.480000,0.515000,-0.031277,0.229086,-0.701380,0.701380,0.213464,0.701380,-0.701380,0.010000,0.600000,0,96,0.006333,95.656760,0.006333,95.656760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.712939,-32.251415,43.758600,64.142352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553905,1.528954,0.231081,0.027264,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760427,mpc,0,-126.340000,54.885000,0.448786,0.762288,0.480000,0.515000,-0.031214,0.247288,0.152474,-1.982162,0.213464,-1.982162,0.152474,0.010000,0.750000,-8,107,-8.169181,107.088118,-8.169181,107.088118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.146442,-32.542282,44.188688,67.411813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551034,1.480225,0.281569,0.024227,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770443,mpc,0,-126.340000,54.885000,0.448943,0.780665,0.490000,0.505000,-0.041057,0.275665,-0.091484,-0.945339,0.396432,-0.945339,-0.091484,0.000000,0.910000,-6,88,-5.720976,87.507613,-5.720976,87.507613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.314017,-33.913876,46.419475,72.691008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569089,1.447487,0.328260,0.026955,0.503274,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780430,mpc,0,-126.340000,54.885000,0.449258,0.799176,0.490000,0.525000,-0.040742,0.274176,-0.762370,2.775027,0.152474,2.775027,-0.762370,0.000000,0.900000,2,57,2.012815,57.142517,2.012815,57.142517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.908422,-34.775211,48.452852,71.681803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557245,1.436388,0.216636,0.018869,0.500722,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790427,mpc,0,-126.340000,54.885000,0.449800,0.817887,0.480000,0.575000,-0.030200,0.242887,-0.945339,5.336590,-0.030495,5.336590,-0.945339,0.000000,0.720000,7,48,6.821590,48.363737,6.821590,48.363737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.423704,-34.009213,52.640128,70.927170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552258,1.486627,0.185562,0.031294,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800435,mpc,0,-126.340000,54.885000,0.450637,0.836796,0.470000,0.625000,-0.019363,0.211796,-1.189297,4.543725,0.152474,4.543725,-1.189297,-0.030000,0.650000,15,58,14.637511,58.118973,14.637511,58.118973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.715620,-32.762147,49.150988,65.630258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555284,1.454333,0.192751,0.023509,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810409,mpc,0,-126.340000,54.885000,0.451835,0.855807,0.470000,0.655000,-0.018165,0.200807,-0.701380,0.884349,0.091484,0.884349,-0.701380,0.030000,0.590000,3,93,2.855226,93.045927,2.855226,93.045927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.757879,-30.317988,47.984028,61.231519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595556,1.609903,0.252043,0.029049,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820401,mpc,0,-126.340000,54.885000,0.453471,0.875013,0.480000,0.645000,-0.026529,0.230013,0.213464,-2.043152,-0.091484,-2.043152,0.213464,0.050000,0.660000,-9,112,-9.427784,112.450000,-9.427784,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.882741,-30.449544,46.074121,66.497703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562680,1.742940,0.333654,0.040853,0.501147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830413,mpc,0,-126.340000,54.885000,0.455623,0.894404,0.490000,0.625000,-0.034377,0.269404,0.274453,-2.287110,-0.030495,-2.287110,0.274453,0.000000,0.910000,-5,99,-4.657957,99.234432,-4.657957,99.234432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.765953,-31.816570,46.768101,73.282524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.351545,1.726565,0.454238,0.037090,0.501225,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840398,mpc,0,-126.340000,54.885000,0.458353,0.913880,0.500000,0.645000,-0.041647,0.268880,0.335443,2.165131,-0.030495,2.165131,0.335443,0.020000,0.930000,-6,60,-5.727815,60.363469,-5.727815,60.363469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.846403,-33.415056,49.119028,74.499576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558341,1.574638,0.264958,0.023502,0.501694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850408,mpc,0,-126.340000,54.885000,0.461752,0.933529,0.500000,0.685000,-0.038248,0.248529,-0.030495,6.068465,-0.030495,6.068465,-0.030495,0.000000,0.810000,3,36,2.897300,35.653797,2.897300,35.653797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.763458,-33.369908,54.547635,75.801690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.702569,3.081265,0.251499,0.042148,0.501027,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860397,mpc,0,-126.340000,54.885000,0.465878,0.953244,0.510000,0.745000,-0.044122,0.208244,-0.091484,5.946486,-0.091484,5.946486,-0.091484,0.010000,0.560000,4,55,3.749191,54.527700,3.749191,54.527700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.998070,-31.325520,59.436572,76.371973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564395,1.713234,0.233522,0.031220,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870432,mpc,0,-126.340000,54.885000,0.470840,0.973144,0.510000,0.785000,-0.039160,0.188144,-0.335443,2.043152,-0.274453,2.043152,-0.335443,0.000000,0.520000,8,89,7.669964,89.343886,7.669964,89.343886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.266034,-29.303391,52.865233,70.690638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570703,1.647945,0.256808,0.019719,0.501142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880394,mpc,0,-126.340000,54.885000,0.476650,0.992977,0.510000,0.785000,-0.033350,0.207977,-0.335443,-1.982162,-0.152474,-1.982162,-0.335443,0.020000,0.610000,6,112,5.582878,112.450000,5.582878,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.101100,-28.006725,49.652323,70.014931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553270,1.502455,0.257410,0.024572,0.507489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890403,mpc,0,-126.340000,54.885000,0.483449,1.012959,0.510000,0.775000,-0.026551,0.237959,-0.457422,-2.470079,0.640391,-2.470079,-0.457422,0.030000,0.880000,6,101,6.442036,101.107669,6.442036,101.107669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.448410,-28.785413,52.905641,76.862492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561349,1.427486,0.373523,0.015327,0.500641,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900397,mpc,0,-126.340000,54.885000,0.491273,1.032948,0.510000,0.785000,-0.018727,0.247948,-0.335443,2.348100,0.213464,2.348100,-0.335443,0.010000,0.950000,12,56,11.621319,55.670053,11.621319,55.670053,0.000000,0.437616,0.000000,64.000000,0.000000,0.000000,-34.278614,-30.176681,55.869169,78.794701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551041,1.428061,0.226635,0.015121,0.501069,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910397,mpc,0,-126.340000,54.885000,0.500212,1.052965,0.520000,0.825000,-0.019788,0.227965,-0.457422,5.092632,-0.030495,5.092632,-0.457422,0.030000,0.870000,13,36,12.911212,36.225160,12.911212,36.225160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.765493,-29.540588,62.038449,77.461420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553859,1.460586,0.202120,0.019381,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920398,mpc,0,-126.340000,54.885000,0.510332,1.072974,0.520000,0.875000,-0.009668,0.197974,0.152474,5.031642,-0.152474,5.031642,0.152474,0.070000,0.570000,6,60,5.635920,60.162366,5.635920,60.162366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.183227,-28.474529,63.666880,78.266137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555156,1.438348,0.197115,0.019258,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930397,mpc,0,-126.340000,54.885000,0.521701,1.092948,0.520000,0.895000,0.001701,0.197948,0.396432,0.457422,0.030495,0.457422,0.396432,0.080000,0.530000,3,102,3.021720,102.386978,3.021720,102.386978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.445740,-28.245488,55.554647,74.560230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555057,1.440349,0.230089,0.021483,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940398,mpc,0,-126.340000,54.885000,0.534387,1.112864,0.540000,0.885000,-0.005613,0.227864,1.677214,-3.201954,0.091484,-3.201954,1.677214,0.070000,0.730000,-8,112,-7.516564,112.450000,-7.516564,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.978955,-29.575631,54.847570,79.708843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607611,1.585679,0.343920,0.029572,0.504143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950399,mpc,0,-126.340000,54.885000,0.548459,1.132696,0.560000,0.875000,-0.011541,0.257696,1.311276,-1.555235,0.457422,-1.555235,1.311276,0.040000,0.930000,0,90,0.237053,90.266708,0.237053,90.266708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.422999,-31.593748,54.779887,83.411159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559430,1.461503,0.339523,0.023693,0.500865,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960398,mpc,0,-126.340000,54.885000,0.563972,1.152407,0.580000,0.885000,-0.016028,0.267407,1.433256,3.201954,-0.030495,3.201954,1.433256,0.040000,0.940000,3,50,2.599790,49.993237,2.599790,49.993237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.768028,-33.332742,58.547112,84.364512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557255,3.002426,0.292719,0.045468,0.502920,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009417,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970402,mpc,0,-126.340000,54.885000,0.580995,1.171979,0.590000,0.935000,-0.009005,0.236979,0.579401,6.190445,0.152474,6.190445,0.579401,0.030000,0.770000,15,36,15.299921,36.049312,15.299921,36.049312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.668582,-33.395041,61.408813,82.553346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573897,1.520475,0.249645,0.023642,0.500509,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980399,mpc,0,-126.340000,54.885000,0.599568,1.191363,0.600000,0.985000,-0.000432,0.206363,-0.213464,5.092632,-0.335443,5.092632,-0.213464,0.050000,0.550000,23,61,23.107485,61.396992,23.107485,61.396992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.420712,-32.079364,62.524670,80.663670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559990,1.465670,0.214563,0.028716,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990428,mpc,0,-126.340000,54.885000,0.619817,1.210594,0.610000,0.985000,0.009817,0.225594,-0.213464,5.092632,-0.091484,0.030495,0.457422,0.100000,0.510000,20,68,20.021501,67.927041,20.021501,67.927041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.261501,-32.373113,55.803944,74.743885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574962,1.898415,0.284459,0.062398,0.502855,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008341,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000402,mpc,0,-126.340000,54.885000,0.641613,1.229477,0.620000,0.995000,0.021613,0.234477,0.823360,-3.445913,0.213464,-3.445913,0.823360,0.150000,0.590000,5,112,4.510248,112.450000,4.510248,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.203431,-29.566651,59.982191,71.732798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576120,1.449906,0.248769,0.029209,0.501162,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010402,mpc,0,-126.340000,54.885000,0.665166,1.248128,0.640000,0.955000,0.025166,0.293128,0.823360,-3.445913,0.518412,-5.519559,2.043152,0.130000,0.810000,8,112,7.947900,112.449995,7.947900,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.506800,-30.529120,56.788147,78.503029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.852435,1.659803,0.324298,0.038183,0.500878,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008387,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020405,mpc,0,-126.340000,54.885000,0.690472,1.266468,0.670000,0.925000,0.020472,0.341468,2.470079,-2.104141,-0.152474,-2.104141,2.470079,0.110000,0.990000,-2,95,-1.893706,94.890696,-1.893706,94.890696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.469554,-31.505823,58.889867,81.092935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605539,1.886097,0.482026,0.058135,0.501113,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008549,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030397,mpc,0,-126.340000,54.885000,0.717528,1.284434,0.690000,0.935000,0.027528,0.349434,1.616224,3.567892,-0.335443,3.567892,1.616224,0.080000,1.010000,13,50,13.351735,46.265176,13.351735,46.265176,0.000000,3.625520,0.000000,64.000000,0.000000,0.000000,-45.285834,-33.021254,57.377763,79.185793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566115,1.543330,0.250736,0.025347,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040429,mpc,0,-126.340000,54.885000,0.746510,1.302077,0.710000,0.995000,0.036510,0.307077,0.945339,7.776174,-0.396432,7.776174,0.945339,0.080000,0.760000,25,28,24.904541,27.997515,24.904541,27.997515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.850637,-33.031632,65.957603,84.030804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594923,1.859485,0.274646,0.043901,0.500855,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008288,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050403,mpc,0,-126.340000,54.885000,0.777155,1.319188,0.730000,1.065000,0.047155,0.254188,1.128308,6.312424,0.274453,6.312424,1.128308,0.140000,0.510000,19,56,19.359448,56.102422,19.359448,56.102422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.724361,-31.605774,71.681501,87.396856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564608,1.462049,0.211809,0.031431,0.500427,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060428,mpc,0,-126.340000,54.885000,0.809822,1.335917,0.750000,1.095000,0.059822,0.240917,1.860183,0.518412,-0.335443,0.518412,1.860183,0.190000,0.440000,8,101,7.698598,109.427686,7.698598,109.427686,0.000000,-8.325265,0.000000,64.000000,0.000000,0.000000,-54.595819,-30.517427,67.430321,84.953703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600593,1.836688,0.249370,0.040650,0.509975,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008252,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070429,mpc,0,-126.340000,54.885000,0.844282,1.352094,0.770000,1.085000,0.074282,0.267094,2.592058,-3.628881,-0.396432,-3.628881,2.592058,0.170000,0.660000,5,112,4.866025,112.450000,4.866025,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.910524,-30.994733,64.422880,86.695053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563344,1.445107,0.300736,0.021100,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080427,mpc,0,-126.340000,54.885000,0.880611,1.367714,0.800000,1.065000,0.080611,0.302714,1.921172,-2.592058,-0.274453,-2.592058,1.921172,0.130000,0.900000,18,100,18.105439,100.371395,18.105439,100.371395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.563595,-32.093466,64.113519,88.438633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555665,1.427791,0.313411,0.019081,0.500954,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090423,mpc,0,-126.340000,54.885000,0.918822,1.382742,0.830000,1.065000,0.088822,0.317742,1.555235,1.494245,0.274453,1.494245,1.555235,0.140000,0.980000,25,60,24.746534,59.768280,24.746534,59.768280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.789420,-32.750628,69.848408,91.713143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548107,1.526140,0.246361,0.021786,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.102698,mpc,0,-126.340000,54.885000,0.968320,1.400328,0.850000,1.115000,0.118320,0.285328,1.738204,6.251434,0.274453,6.251434,1.738204,0.190000,0.760000,24,35,24.328767,34.878450,24.328767,34.878450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.473337,-32.253987,76.963150,93.466054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580837,1.464523,0.200742,0.022543,0.503150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110510,mpc,0,-126.340000,54.885000,1.001293,1.410989,0.870000,1.155000,0.131293,0.255989,1.860183,5.702528,-0.335443,5.702528,1.860183,0.220000,0.590000,22,50,22.317009,50.198568,22.317009,50.198568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.275171,-31.560427,78.599115,93.522142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545530,1.445201,0.200619,0.023485,0.503651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120603,mpc,0,-126.340000,54.885000,1.045580,1.424117,0.900000,1.185000,0.145580,0.239117,2.714037,1.372266,-0.518412,1.372266,2.714037,0.230000,0.510000,16,91,15.557178,91.219892,15.557178,91.219892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.301617,-30.789131,73.300885,90.024033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558457,1.580655,0.206149,0.022431,0.504376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130604,mpc,0,-126.340000,54.885000,1.091325,1.436368,0.940000,1.175000,0.151325,0.261368,3.201954,-3.384923,-0.274453,-3.384923,3.201954,0.210000,0.650000,14,112,14.141055,112.450000,14.141055,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.578243,-31.013425,66.679656,87.100772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.616747,1.705872,0.271512,0.031402,0.500478,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140603,mpc,0,-126.340000,54.885000,1.138883,1.447823,0.980000,1.155000,0.158883,0.292823,3.994819,-3.506902,-0.091484,-3.506902,3.994819,0.180000,0.870000,13,105,13.129145,104.663014,13.129145,104.663014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.180010,-32.144092,65.742611,89.561281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558347,1.454256,0.321245,0.027940,0.500566,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150568,mpc,0,-126.340000,54.885000,1.188066,1.458411,1.020000,1.145000,0.168066,0.313411,3.445913,0.091484,-0.152474,0.091484,3.445913,0.150000,0.970000,25,67,25.374316,66.826656,25.374316,66.826656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.762720,-33.327457,64.765644,88.900432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558739,1.471793,0.290411,0.022409,0.500990,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160569,mpc,0,-126.340000,54.885000,1.239180,1.468167,1.060000,1.175000,0.179180,0.293167,3.079975,4.604715,0.274453,4.604715,3.079975,0.180000,0.850000,30,36,29.973161,36.076102,29.973161,36.076102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.072422,-33.291315,70.617843,91.226961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550604,1.570070,0.213542,0.021913,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170604,mpc,0,-126.340000,54.885000,1.292205,1.477046,1.110000,1.225000,0.182205,0.252046,4.238777,5.519559,-0.274453,5.519559,4.238777,0.250000,0.590000,14,46,14.082854,45.677132,14.082854,45.677132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.217181,-32.391128,74.023209,92.475350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559395,1.935050,0.247976,0.040555,0.504355,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008299,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180559,mpc,0,-126.340000,54.885000,1.346473,1.484914,1.160000,1.255000,0.186473,0.229914,4.726694,1.372266,-0.335443,1.372266,4.726694,0.230000,0.500000,12,85,12.433320,85.210849,12.433320,85.210849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.041797,-32.565528,67.012035,90.006508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564594,1.641831,0.223965,0.031900,0.500827,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190604,mpc,0,-126.340000,54.885000,1.402868,1.491870,1.220000,1.245000,0.182868,0.246870,5.885497,-3.140965,-0.030495,-3.140965,5.885497,0.180000,0.610000,8,112,8.353689,112.449914,8.353689,112.449914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.060045,-32.712035,63.322364,86.479249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581855,2.038859,0.282161,0.039573,0.501047,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008456,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200603,mpc,0,-126.340000,54.885000,1.460574,1.497780,1.290000,1.205000,0.170574,0.292780,6.800341,-5.031642,0.213464,-5.031642,6.800341,0.150000,0.840000,3,112,3.383140,112.449976,3.383140,112.449976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.535129,-33.780157,64.575966,89.340062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564359,1.651954,0.371313,0.029988,0.501082,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210604,mpc,0,-126.340000,54.885000,1.519805,1.502648,1.360000,1.185000,0.159805,0.317648,7.105289,-1.738204,-0.030495,-1.738204,7.105289,0.120000,1.000000,6,73,5.605791,73.188668,5.605791,73.188668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.548416,-35.255733,66.346521,90.135677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.026286,1.805196,0.440954,0.047982,0.501105,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220577,mpc,0,-126.340000,54.885000,1.580311,1.506433,1.440000,1.205000,0.140311,0.301433,6.678361,4.177788,0.091484,4.177788,6.678361,0.090000,0.900000,15,29,15.167592,29.341473,15.167592,29.341473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.860043,-35.846264,71.268440,90.583793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564144,1.625817,0.213920,0.024059,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230600,mpc,0,-126.340000,54.885000,1.642501,1.509133,1.510000,1.255000,0.132501,0.254133,6.861330,5.885497,-0.274453,5.885497,6.861330,0.110000,0.610000,13,34,13.397318,33.944101,13.397318,33.944101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.529251,-34.478257,76.901708,92.586102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566513,1.826933,0.227758,0.034262,0.500587,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240610,mpc,0,-126.340000,54.885000,1.705912,1.510700,1.590000,1.285000,0.115912,0.225700,6.922320,1.555235,0.030495,1.555235,6.922320,0.150000,0.390000,6,79,6.375390,85.846877,6.375390,85.846877,0.000000,-6.902777,0.000000,64.000000,0.000000,0.000000,-87.666124,-32.656660,75.867114,92.370437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586113,1.641744,0.223482,0.022340,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250604,mpc,0,-126.340000,54.885000,1.770445,1.511113,1.670000,1.265000,0.100445,0.246113,8.142112,-4.543725,-0.274453,-4.543725,8.142112,0.140000,0.530000,-6,112,-5.830344,112.450000,-5.830344,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.950263,-30.875577,69.394153,87.735567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564375,1.481822,0.252827,0.024578,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260572,mpc,0,-126.340000,54.885000,1.835952,1.510359,1.760000,1.225000,0.075952,0.285359,8.995966,-6.434403,-0.152474,-6.434403,8.995966,0.090000,0.800000,-10,112,-9.844640,112.449980,-9.844640,112.449980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.435544,-30.630629,71.110547,94.155127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594074,1.453370,0.326002,0.018964,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270576,mpc,0,-126.340000,54.885000,1.902753,1.508413,1.850000,1.185000,0.052753,0.323413,8.386070,-3.140965,-0.091484,-3.140965,8.386070,0.050000,0.960000,0,82,-0.041532,81.701872,-0.041532,81.701872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.066307,-30.946362,74.290667,96.787436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560383,1.451581,0.305499,0.017938,0.500942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280571,mpc,0,-126.340000,54.885000,1.970464,1.505264,1.920000,1.185000,0.050464,0.320264,6.739351,2.775027,0.213464,2.775027,6.739351,0.040000,0.930000,19,37,18.784165,33.202058,18.784165,33.202058,0.000000,3.499814,0.000000,64.000000,0.000000,0.000000,-83.507948,-31.289455,78.557289,98.314198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556859,1.518324,0.208313,0.018287,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290571,mpc,0,-126.340000,54.885000,2.039094,1.500893,2.000000,1.225000,0.039094,0.275893,6.068465,6.251434,-0.396432,6.251434,6.068465,0.060000,0.650000,25,23,24.628303,22.702812,24.628303,22.702812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.153102,-30.819236,81.835966,99.819395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554212,1.456135,0.214080,0.019338,0.501003,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300569,mpc,0,-126.340000,54.885000,2.108501,1.495294,2.070000,1.255000,0.038501,0.240294,6.190445,3.384923,-0.213464,3.384923,6.190445,0.110000,0.410000,18,63,17.635101,62.725641,17.635101,62.725641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.183219,-29.943197,83.446870,103.591474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555823,1.447078,0.229670,0.017264,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310567,mpc,0,-126.340000,54.885000,2.178600,1.488459,2.130000,1.245000,0.048600,0.243459,6.373413,-4.238777,0.030495,-4.238777,6.373413,0.160000,0.460000,8,108,8.045787,112.449996,8.045787,112.449996,0.000000,-4.724355,0.000000,64.000000,0.000000,0.000000,-84.683006,-28.604400,74.552654,96.467822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550703,1.438200,0.235226,0.020386,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320573,mpc,0,-126.340000,54.885000,2.249347,1.480379,2.210000,1.185000,0.039347,0.295379,6.922320,-7.288257,0.335443,-7.288257,6.922320,0.150000,0.720000,2,112,2.093325,112.450000,2.093325,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.841912,-28.531553,72.849153,99.395973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558462,1.511062,0.319842,0.018491,0.500888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330574,mpc,0,-126.340000,54.885000,2.320566,1.471061,2.280000,1.135000,0.040566,0.336061,6.617372,-4.726694,0.152474,-4.726694,6.617372,0.150000,0.940000,5,91,5.176067,90.581845,5.176067,90.581845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.573182,-29.214953,75.059853,101.701848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553430,1.463928,0.303032,0.016985,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340569,mpc,0,-126.340000,54.885000,2.392147,1.460512,2.350000,1.115000,0.042147,0.345512,6.007476,0.579401,-0.457422,0.579401,6.007476,0.110000,0.950000,18,46,17.965735,44.975414,17.965735,44.975414,0.000000,0.606431,0.000000,64.000000,0.000000,0.000000,-84.553367,-29.870025,78.207555,101.239628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554479,1.430554,0.212435,0.018412,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350571,mpc,0,-126.340000,54.885000,2.464070,1.448726,2.410000,1.145000,0.054070,0.303726,5.824507,4.543725,-0.518412,4.543725,5.824507,0.140000,0.730000,19,25,19.479152,25.218806,19.479152,25.218806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.387296,-29.376174,81.828378,100.800719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556414,1.506234,0.242935,0.028400,0.504404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360574,mpc,0,-126.340000,54.885000,2.536207,1.435717,2.470000,1.175000,0.066207,0.260717,5.885497,3.201954,-0.274453,3.201954,5.885497,0.150000,0.440000,19,56,19.101007,56.464789,19.101007,56.464789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.812660,-28.368470,83.878771,103.311733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561918,1.517016,0.229824,0.020692,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370571,mpc,0,-126.340000,54.885000,2.608405,1.421510,2.530000,1.185000,0.078405,0.236510,6.312424,-2.104141,-0.030495,-2.104141,6.312424,0.180000,0.440000,11,98,10.840427,98.025834,10.840427,98.025834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.547393,-27.455599,75.131652,94.189764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558035,1.443221,0.212224,0.017201,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380572,mpc,0,-126.340000,54.885000,2.680630,1.406108,2.610000,1.155000,0.070630,0.251108,7.410237,-4.848673,0.091484,-4.848673,7.410237,0.190000,0.650000,-3,104,-2.606961,103.559749,-2.606961,103.559749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.107198,-28.080835,70.915584,93.582141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554291,1.438620,0.223879,0.017777,0.500800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390572,mpc,0,-126.340000,54.885000,2.752754,1.389541,2.680000,1.115000,0.072754,0.274541,7.715185,-3.628881,0.457422,-3.628881,7.715185,0.140000,0.850000,0,77,0.401153,76.719732,0.401153,76.719732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.343421,-29.373997,71.771183,94.636028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554026,1.440708,0.252147,0.017879,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400571,mpc,0,-126.340000,54.885000,2.824674,1.371833,2.760000,1.105000,0.064674,0.266833,7.105289,0.518412,0.518412,0.518412,7.105289,0.010000,0.840000,23,41,23.057519,40.763522,23.057519,40.763522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.842815,-30.157609,75.983333,94.185657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555128,1.450081,0.220404,0.017579,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410569,mpc,0,-126.340000,54.885000,2.896305,1.353012,2.840000,1.115000,0.056305,0.238012,6.434403,2.165131,-0.823360,2.165131,6.434403,0.020000,0.670000,29,37,28.660916,37.301416,28.660916,37.301416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.982450,-29.138073,79.176182,92.872037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553435,1.457156,0.209832,0.019594,0.500985,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420572,mpc,0,-126.340000,54.885000,2.967579,1.333104,2.910000,1.125000,0.057579,0.208104,7.166278,0.945339,-0.579401,0.945339,7.166278,0.180000,0.490000,2,60,1.574019,59.552238,1.574019,59.552238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.809152,-28.066785,75.449693,89.130399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555484,1.435440,0.214786,0.017112,0.509615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430570,mpc,0,-126.340000,54.885000,3.038345,1.312161,3.000000,1.115000,0.038345,0.197161,8.447060,-3.445913,-0.152474,-3.445913,8.447060,0.170000,0.490000,-14,95,-13.533935,94.543594,-13.533935,94.543594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.898014,-27.115621,69.217023,86.487751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559669,1.440404,0.221467,0.016066,0.500945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440574,mpc,0,-126.340000,54.885000,3.108586,1.290203,3.080000,1.065000,0.028586,0.225203,8.752008,-5.275601,0.396432,-5.275601,8.752008,0.100000,0.680000,-11,96,-10.545304,95.794010,-10.545304,95.794010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.880035,-27.481125,66.405905,86.058141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553835,1.491118,0.225983,0.015719,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450569,mpc,0,-126.340000,54.885000,3.178113,1.267305,3.170000,1.035000,0.008113,0.232305,8.081122,-3.567892,0.030495,-3.567892,8.081122,0.070000,0.840000,-3,67,-3.004367,67.222499,-3.004367,67.222499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.354627,-28.340659,67.833005,84.557829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.775331,1.553679,0.240693,0.032706,0.501321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460570,mpc,0,-126.340000,54.885000,3.246952,1.243482,3.240000,1.015000,0.006952,0.228482,6.800341,0.152474,-0.030495,0.152474,6.800341,0.040000,0.790000,13,39,12.848287,38.977029,12.848287,38.977029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.127090,-27.961738,71.351969,83.277995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563094,1.653517,0.205763,0.027349,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470578,mpc,0,-126.340000,54.885000,3.315010,1.218786,3.310000,1.035000,0.005010,0.183786,6.312424,1.311276,-1.067318,1.311276,6.312424,0.070000,0.580000,14,42,13.935133,42.372715,13.935133,42.372715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.108148,-25.964626,73.416867,82.029853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569557,1.453617,0.209187,0.022605,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480573,mpc,0,-126.340000,54.885000,3.382097,1.193315,3.370000,1.035000,0.012097,0.158315,5.153621,-0.518412,-0.335443,-0.518412,5.153621,0.080000,0.480000,22,64,22.069943,63.830085,22.069943,63.830085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.709502,-23.732238,70.297272,79.607511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555722,1.425733,0.195984,0.014806,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490568,mpc,0,-126.340000,54.885000,3.448214,1.167103,3.430000,1.015000,0.018214,0.152103,5.092632,-3.506902,0.396432,-3.506902,5.092632,0.090000,0.530000,20,84,20.247276,83.679431,20.247276,83.679431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.991208,-21.475774,64.648009,73.393571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551601,1.443115,0.218813,0.023001,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500572,mpc,0,-126.340000,54.885000,3.513362,1.140182,3.480000,0.975000,0.033362,0.165182,4.604715,-5.336590,0.335443,-5.336590,4.604715,0.130000,0.660000,19,89,18.623386,88.573560,18.623386,88.573560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.678315,-20.212674,60.707404,70.924187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566419,1.449201,0.237684,0.020996,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510570,mpc,0,-126.340000,54.885000,3.577369,1.112662,3.540000,0.945000,0.037369,0.167662,4.665705,-3.689871,-0.945339,-3.689871,4.665705,0.160000,0.770000,14,65,13.717067,65.091087,13.717067,65.091087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.613861,-20.211701,57.974120,68.601869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556120,1.464676,0.221595,0.022946,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520568,mpc,0,-126.340000,54.885000,3.640215,1.084596,3.590000,0.925000,0.050215,0.159596,4.848673,-0.274453,-0.030495,-0.274453,4.848673,0.170000,0.720000,12,39,11.825923,39.387649,11.825923,39.387649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.360502,-19.504187,59.586090,67.804844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547194,1.485288,0.185204,0.016367,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530571,mpc,0,-126.340000,54.885000,3.701878,1.056040,3.640000,0.925000,0.061878,0.131040,4.848673,1.250287,-0.152474,1.250287,4.848673,0.160000,0.570000,14,36,13.728048,36.369745,13.728048,36.369745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.877749,-17.230275,65.092379,70.874359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555123,1.425445,0.212515,0.014690,0.500715,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.541022,mpc,0,-126.340000,54.885000,3.764953,1.025777,3.690000,0.925000,0.074953,0.100777,4.787684,-1.677214,0.213464,-1.677214,4.787684,0.160000,0.430000,14,70,13.612625,69.940174,13.612625,69.940174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.770446,-13.785687,66.994430,70.754929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577136,1.638357,0.222069,0.025540,0.501152,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550568,mpc,0,-126.340000,54.885000,3.821318,0.997824,3.750000,0.885000,0.071318,0.112824,4.787684,-5.519559,-0.274453,-5.519559,4.787684,0.170000,0.500000,9,98,9.349692,97.759517,9.349692,97.759517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.277303,-11.981888,62.664550,68.635086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560865,1.806569,0.260494,0.033536,0.500759,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.561204,mpc,0,-126.340000,54.885000,3.882663,0.966424,3.800000,0.835000,0.082663,0.131424,4.787684,-6.129455,-0.274453,-6.129455,4.787684,0.150000,0.750000,11,83,10.631218,83.093946,10.631218,83.093946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.651455,-12.584649,62.414013,72.737508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581499,1.635189,0.251054,0.031733,0.504160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570609,mpc,0,-126.340000,54.885000,3.935599,0.938509,3.850000,0.815000,0.085599,0.123509,4.177788,-2.775027,-0.335443,-2.775027,4.177788,0.180000,0.770000,12,52,12.242994,52.449083,12.242994,52.449083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.244188,-12.945582,62.318739,69.384748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566574,1.771275,0.243144,0.031023,0.501169,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580688,mpc,0,-126.340000,54.885000,3.990935,0.908520,3.900000,0.805000,0.090935,0.103520,3.567892,0.762370,-0.274453,0.762370,3.567892,0.160000,0.670000,21,29,20.770868,29.452049,20.770868,29.452049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.069108,-11.956708,65.118040,68.863910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.026737,1.857274,0.271944,0.038098,0.501012,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590569,mpc,0,-126.340000,54.885000,4.043764,0.879129,3.940000,0.815000,0.103764,0.064129,2.836017,1.189297,0.030495,1.189297,2.836017,0.170000,0.500000,27,37,26.688225,36.938974,26.688225,36.938974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.970372,-9.615559,69.356212,73.502129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553478,1.616042,0.242989,0.024326,0.500537,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600602,mpc,0,-126.340000,54.885000,4.095939,0.849385,3.970000,0.805000,0.125939,0.044385,2.836017,-1.738204,-0.091484,-1.738204,2.836017,0.250000,0.360000,17,73,16.664645,72.502363,16.664645,72.502363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.138601,-6.894292,69.518881,73.902765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559773,1.582567,0.218217,0.022238,0.502057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610571,mpc,0,-126.340000,54.885000,4.146300,0.820021,4.010000,0.765000,0.136300,0.055021,3.384923,-6.251434,-0.152474,-6.251434,3.384923,0.240000,0.530000,10,97,10.368256,97.073989,10.368256,97.073989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.887619,-5.549257,65.131906,72.089153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536530,1.434835,0.214258,0.019229,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620571,mpc,0,-126.340000,54.885000,4.195333,0.790841,4.050000,0.705000,0.145333,0.085841,3.567892,-6.495393,0.274453,-6.495393,3.567892,0.200000,0.740000,13,85,12.531108,84.576266,12.531108,84.576266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.134530,-6.100138,64.159186,73.776323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551770,1.446892,0.319978,0.019931,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630572,mpc,0,-126.340000,54.885000,4.242871,0.762028,4.090000,0.665000,0.152871,0.097028,2.592058,-2.897006,0.396432,-2.897006,2.592058,0.180000,0.810000,24,50,24.088232,49.903202,24.088232,49.903202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.847054,-6.718034,63.147132,69.474314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546008,1.491125,0.195700,0.020145,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640572,mpc,0,-126.340000,54.885000,4.288900,0.733683,4.120000,0.655000,0.168900,0.078683,2.470079,0.884349,0.457422,0.884349,2.470079,0.200000,0.660000,25,30,24.931542,29.846732,24.931542,29.846732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.893782,-6.048575,68.053270,71.612857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554912,1.453906,0.203718,0.019509,0.501134,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650571,mpc,0,-126.340000,54.885000,4.333427,0.705896,4.150000,0.665000,0.183427,0.040896,2.836017,0.823360,-0.518412,0.823360,2.836017,0.250000,0.460000,16,45,15.771785,44.725588,15.771785,44.725588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.999586,-3.746731,72.693399,78.317289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550322,1.449888,0.214818,0.017924,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660571,mpc,0,-126.340000,54.885000,4.376468,0.678754,4.190000,0.655000,0.186468,0.023754,3.323933,-2.531068,-0.152474,-2.531068,3.323933,0.240000,0.400000,10,78,10.313384,77.641789,10.313384,77.641789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.236040,-1.412083,70.051135,73.734517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549950,1.592990,0.210641,0.021490,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670570,mpc,0,-126.340000,54.885000,4.418018,0.652360,4.230000,0.615000,0.188018,0.037360,3.750861,-5.092632,0.213464,-5.092632,3.750861,0.230000,0.530000,5,91,5.324211,90.617477,5.324211,90.617477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.376588,-0.851207,66.191214,71.944840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548348,1.430294,0.199099,0.016727,0.506165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680576,mpc,0,-126.340000,54.885000,4.458131,0.626780,4.260000,0.575000,0.198131,0.051780,3.079975,-5.153621,0.457422,-5.153621,3.079975,0.180000,0.720000,17,77,16.551796,76.950433,16.551796,76.950433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.310841,-1.305753,64.310913,70.150315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555687,1.715468,0.237798,0.026497,0.501428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690575,mpc,0,-126.340000,54.885000,4.496764,0.602146,4.290000,0.545000,0.206764,0.057146,1.799193,-2.104141,0.213464,-2.104141,1.799193,0.080000,0.770000,42,49,41.683011,48.621236,41.683011,48.621236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.675220,-1.844848,63.671679,66.358337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559286,1.521642,0.224633,0.020128,0.501195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700620,mpc,0,-126.340000,54.885000,4.534139,0.578422,4.310000,0.545000,0.224139,0.033422,0.762370,1.311276,-0.152474,1.311276,0.762370,0.260000,0.630000,31,31,30.624720,30.956882,30.624720,30.956882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.055637,-2.069781,69.577059,73.846317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603577,1.457131,0.229459,0.018879,0.513095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710577,mpc,0,-126.340000,54.885000,4.569784,0.556008,4.330000,0.555000,0.239784,0.001008,1.921172,0.701380,-1.006328,0.701380,1.921172,0.320000,0.460000,13,49,12.604423,48.593086,12.604423,48.593086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.618206,-0.536586,76.771457,86.389790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568508,1.467616,0.223813,0.025488,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720574,mpc,0,-126.340000,54.885000,4.604194,0.534698,4.350000,0.545000,0.254194,-0.010302,2.836017,-2.470079,-0.701380,-2.470079,2.836017,0.280000,0.430000,8,78,7.979832,78.445131,7.979832,78.445131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.695273,1.117133,72.674307,81.130752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570697,1.758334,0.279316,0.038591,0.501104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730579,mpc,0,-126.340000,54.885000,4.637284,0.514649,4.390000,0.505000,0.247284,0.009649,2.653048,-5.275601,0.213464,-5.275601,2.653048,0.200000,0.570000,17,94,16.653662,93.565705,16.653662,93.565705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.979223,1.444503,69.154010,77.551956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583434,1.618415,0.241566,0.030024,0.501091,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740574,mpc,0,-126.340000,54.885000,4.669019,0.495985,4.410000,0.465000,0.259019,0.030985,2.287110,-5.214611,0.213464,-5.214611,2.287110,0.180000,0.740000,23,82,22.522599,81.881621,22.522599,81.881621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.860736,0.540224,68.746069,76.690505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575776,1.517891,0.258259,0.023524,0.501295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750573,mpc,0,-126.340000,54.885000,4.699479,0.478758,4.430000,0.445000,0.269479,0.033758,0.945339,-0.640391,0.213464,-0.640391,0.945339,0.220000,0.800000,31,40,30.584840,40.379526,30.584840,40.379526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.767959,-0.552090,67.784082,73.782869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562839,1.489115,0.218899,0.023386,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760572,mpc,0,-126.340000,54.885000,4.728686,0.463054,4.440000,0.455000,0.288686,0.008054,0.152474,1.921172,-0.152474,1.921172,0.152474,0.260000,0.610000,35,34,34.700419,33.932455,34.700419,33.932455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.742690,0.492390,73.109723,78.821287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561144,1.507842,0.223796,0.018847,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770573,mpc,0,-126.340000,54.885000,4.756677,0.448945,4.450000,0.475000,0.306677,-0.026055,0.762370,1.799193,-0.396432,1.799193,0.762370,0.320000,0.440000,23,49,22.847942,48.526287,22.847942,48.526287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.653071,1.787943,75.340342,82.595107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559499,1.466159,0.240295,0.029567,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780575,mpc,0,-126.340000,54.885000,4.783482,0.436507,4.470000,0.475000,0.313482,-0.038493,0.762370,1.799193,-0.457422,-1.250287,1.860183,0.310000,0.440000,23,50,23.104985,49.946473,23.104985,49.946473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.137311,2.299777,71.806418,79.362204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572046,1.758580,0.247798,0.037962,1.491319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790577,mpc,0,-126.340000,54.885000,4.809132,0.425807,4.500000,0.435000,0.309132,-0.009193,2.470079,-4.543725,-0.457422,-4.543725,2.470079,0.280000,0.460000,9,95,8.657113,104.331019,8.657113,104.331019,0.000000,-9.384546,0.000000,64.000000,0.000000,0.000000,-95.379906,4.993127,71.687356,76.028314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.653120,1.844281,0.277416,0.040506,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800573,mpc,0,-126.340000,54.885000,4.833651,0.416915,4.520000,0.385000,0.313651,0.031915,2.104141,-7.166278,-0.213464,-7.166278,2.104141,0.240000,0.610000,14,112,14.430389,112.450000,14.430389,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.494964,4.927294,69.423272,77.579689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559323,1.452362,0.248035,0.023616,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810606,mpc,0,-126.340000,54.885000,4.857167,0.409862,4.540000,0.335000,0.317167,0.074862,1.006328,-5.397580,-0.030495,-5.397580,1.006328,0.190000,0.860000,30,90,30.138945,90.023226,30.138945,90.023226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.233411,3.067345,71.529833,81.764056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557628,1.475193,0.262062,0.021216,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820599,mpc,0,-126.340000,54.885000,4.879536,0.404755,4.560000,0.325000,0.319536,0.079755,1.006328,1.006328,-0.457422,1.006328,1.006328,0.240000,0.910000,26,45,25.924099,34.244533,25.924099,34.244533,0.000000,10.778693,0.000000,64.000000,0.000000,0.000000,-91.966321,1.267320,75.849646,84.883199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551839,1.598574,0.243617,0.023424,0.500909,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830598,mpc,0,-126.340000,54.885000,4.900894,0.401612,4.570000,0.375000,0.330894,0.026612,-0.457422,6.861330,0.640391,6.861330,-0.457422,0.290000,0.690000,34,1,34.497825,1.318410,34.497825,1.318410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.661806,0.581841,81.659812,91.250340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547829,1.495994,0.228249,0.018248,0.500426,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840599,mpc,0,-126.340000,54.885000,4.921258,0.400482,4.580000,0.435000,0.341258,-0.034518,0.030495,6.800341,0.579401,6.800341,0.030495,0.310000,0.350000,29,27,28.981214,26.783331,28.981214,26.783331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.325160,2.640717,88.507717,104.566703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550862,1.767731,0.214974,0.034220,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850600,mpc,0,-126.340000,54.885000,4.940650,0.401405,4.590000,0.455000,0.350650,-0.053595,1.250287,0.213464,-0.030495,0.213464,1.250287,0.330000,0.250000,14,72,13.515286,91.189086,13.515286,91.189086,0.000000,-19.405755,0.000000,64.000000,0.000000,0.000000,-93.434048,5.223642,86.335957,98.681921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562597,1.468353,0.227287,0.026124,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860603,mpc,0,-126.340000,54.885000,4.959096,0.404418,4.610000,0.415000,0.349096,-0.010582,2.409089,-6.434403,-0.518412,-6.434403,2.409089,0.270000,0.420000,7,112,6.909596,112.450000,6.909596,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.206027,7.556152,82.538261,93.442149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552543,1.423930,0.232956,0.017779,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870599,mpc,0,-126.340000,54.885000,4.976599,0.409545,4.630000,0.345000,0.346599,0.064545,1.616224,-8.447060,0.091484,-8.447060,1.616224,0.210000,0.740000,19,112,18.603205,112.450000,18.603205,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.091666,7.922815,85.341805,100.106938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549112,1.558773,0.304394,0.019980,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880599,mpc,0,-126.340000,54.885000,4.993194,0.416813,4.640000,0.295000,0.353194,0.121813,0.274453,-4.665705,0.884349,-4.665705,0.274453,0.190000,0.940000,34,95,33.845265,95.364841,33.845265,95.364841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.108227,8.002448,89.189475,102.774297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551693,1.460142,0.301650,0.020162,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890615,mpc,0,-126.340000,54.885000,5.008912,0.426256,4.640000,0.295000,0.368912,0.131256,-1.006328,2.531068,0.823360,2.531068,-1.006328,0.150000,0.960000,54,50,53.869473,36.992534,53.869473,36.992534,0.000000,13.372306,0.000000,64.000000,0.000000,0.000000,-85.719942,7.288687,90.431781,103.612010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602511,1.572569,0.321589,0.033327,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900573,mpc,0,-126.340000,54.885000,5.023647,0.437800,4.640000,0.375000,0.383647,0.062800,-0.945339,9.483883,-0.274453,9.483883,-0.945339,0.390000,0.770000,27,5,26.675801,-9.478960,26.675801,-9.478960,0.000000,14.843801,0.000000,64.000000,0.000000,0.000000,-86.428649,5.608082,93.539313,109.030860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559320,1.806104,0.327898,0.049385,0.501205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008262,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910617,mpc,0,-126.340000,54.885000,5.037612,0.451626,4.640000,0.475000,0.397612,-0.023374,0.457422,10.154769,-0.640391,10.154769,0.457422,0.400000,0.410000,13,9,13.064780,9.379399,13.064780,9.379399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.634164,4.341547,106.378116,132.458065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582701,1.651848,0.209312,0.020361,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920595,mpc,0,-126.340000,54.885000,5.050590,0.467528,4.660000,0.535000,0.390590,-0.067472,1.677214,4.482736,0.030495,4.482736,1.677214,0.330000,0.210000,8,54,7.755031,72.033804,7.755031,72.033804,0.000000,-17.654405,0.000000,64.000000,0.000000,0.000000,-81.926939,4.107044,107.517837,133.408380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543523,1.519560,0.204910,0.017745,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930607,mpc,0,-126.340000,54.885000,5.062708,0.485647,4.680000,0.515000,0.382708,-0.029353,2.043152,-5.214611,0.518412,-5.214611,2.043152,0.220000,0.300000,14,99,13.743621,112.450000,13.743621,112.450000,0.000000,-13.070601,0.000000,64.000000,0.000000,0.000000,-80.201974,6.670339,101.645531,121.356957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546385,1.473988,0.227099,0.016333,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940603,mpc,0,-126.340000,54.885000,5.073891,0.505882,4.700000,0.445000,0.373891,0.060882,1.372266,-9.910810,0.335443,-9.910810,1.372266,0.200000,0.580000,19,112,18.967514,112.450000,18.967514,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.416551,10.036409,103.848715,121.002815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549820,1.443120,0.227735,0.018121,0.501524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950602,mpc,0,-126.340000,54.885000,5.084143,0.528247,4.720000,0.375000,0.364143,0.153247,0.396432,-8.203101,-0.518412,-8.203101,0.396432,0.170000,0.860000,29,112,28.815618,112.450000,28.815618,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.195793,14.003258,109.241020,126.120532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544945,1.481476,0.293441,0.019842,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960597,mpc,0,-126.340000,54.885000,5.093433,0.552696,4.720000,0.335000,0.373433,0.217696,-1.433256,-1.921172,-0.030495,-1.921172,-1.433256,0.230000,1.000000,39,93,38.623329,92.546126,38.623329,92.546126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.619073,16.156732,107.662553,124.511121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545380,1.581512,0.290551,0.014984,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970568,mpc,0,-126.340000,54.885000,5.101715,0.579133,4.700000,0.365000,0.401715,0.214133,-2.409089,6.434403,0.762370,6.434403,-2.409089,0.310000,0.960000,42,48,41.526326,28.433521,41.526326,28.433521,0.000000,19.112605,0.000000,64.000000,0.000000,0.000000,-78.684386,15.094263,105.592383,123.318867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546339,1.436264,0.228055,0.017114,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980597,mpc,0,-126.340000,54.885000,5.109018,0.607749,4.700000,0.455000,0.409018,0.152749,-0.762370,11.862478,0.030495,11.862478,-0.762370,0.380000,0.790000,20,3,20.020231,-7.089671,20.020231,-7.089671,0.000000,9.635797,0.000000,64.000000,0.000000,0.000000,-79.879840,11.686152,104.952347,125.345369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550765,1.490243,0.216528,0.021312,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990603,mpc,0,-126.340000,54.885000,5.115232,0.638265,4.700000,0.575000,0.415232,0.063265,0.396432,12.655342,0.701380,12.655342,0.396432,0.350000,0.380000,13,15,13.069589,14.750041,13.069589,14.750041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.181369,8.072316,113.667161,141.942365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554072,1.555059,0.210112,0.021147,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000602,mpc,0,-126.340000,54.885000,5.120325,0.670670,4.720000,0.655000,0.400325,0.015670,0.823360,4.482736,0.335443,4.482736,0.823360,0.260000,0.220000,16,60,15.520759,93.998456,15.520759,93.998456,0.000000,-34.248416,0.000000,64.000000,0.000000,0.000000,-80.266497,5.308340,112.414797,139.695567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610028,1.685032,0.248557,0.026057,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010609,mpc,0,-126.340000,54.885000,5.124248,0.704949,4.730000,0.645000,0.394248,0.059949,0.762370,-4.177788,-0.213464,-4.177788,0.762370,0.210000,0.350000,18,105,17.995371,112.450000,17.995371,112.450000,0.000000,-7.699959,0.000000,64.000000,0.000000,0.000000,-81.426758,5.995224,107.452593,129.192706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554925,1.487509,0.272430,0.024201,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020612,mpc,0,-126.340000,54.885000,5.126935,0.740991,4.740000,0.575000,0.386935,0.165991,0.457422,-9.605862,-0.518412,-9.605862,0.457422,0.210000,0.660000,17,112,16.713453,112.450000,16.713453,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.719167,8.648207,109.049117,128.534818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563845,1.597901,0.341526,0.023031,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030607,mpc,0,-126.340000,54.885000,5.128318,0.778697,4.750000,0.515000,0.378318,0.263697,-0.030495,-7.471226,-0.518412,-7.471226,-0.030495,0.210000,0.910000,18,112,17.568720,112.450000,17.568720,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.679040,12.304421,112.988305,130.069187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555556,1.456061,0.283290,0.022269,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040607,mpc,0,-126.340000,54.885000,5.128327,0.818038,4.740000,0.485000,0.388327,0.333038,-1.982162,-1.067318,0.945339,-1.067318,-1.982162,0.190000,1.020000,38,107,37.588193,107.172360,37.588193,107.172360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.674244,13.873672,109.409782,126.196228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558382,1.471316,0.359728,0.021771,0.500881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050603,mpc,0,-126.340000,54.885000,5.126880,0.858886,4.730000,0.515000,0.396880,0.343886,-2.226120,6.861330,0.274453,6.861330,-2.226120,0.260000,1.050000,33,62,33.251467,41.501970,33.251467,41.501970,0.000000,20.670389,0.000000,64.000000,0.000000,0.000000,-80.494877,11.489833,105.966237,126.059810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557594,1.644136,0.295287,0.029528,0.502560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060602,mpc,0,-126.340000,54.885000,5.123892,0.901176,4.720000,0.635000,0.403892,0.266176,-1.433256,13.692166,0.030495,13.692166,-1.433256,0.330000,0.870000,18,17,18.466517,-6.667378,18.466517,-6.667378,0.000000,23.839737,0.000000,64.000000,0.000000,0.000000,-80.467857,6.682107,108.124200,133.452397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557682,1.451744,0.214700,0.021222,0.501457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070605,mpc,0,-126.340000,54.885000,5.119269,0.944806,4.710000,0.785000,0.409269,0.159806,-0.579401,16.558677,-0.274453,16.558677,-0.579401,0.290000,0.530000,16,-10,15.551354,-10.478002,15.551354,-10.478002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.770386,0.555212,110.858118,141.944399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556369,1.452273,0.220113,0.023093,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080614,mpc,0,-126.340000,54.885000,5.112911,0.989675,4.720000,0.895000,0.392911,0.094675,-0.396432,10.337738,0.762370,10.337738,-0.396432,0.240000,0.200000,15,35,15.219470,63.785763,15.219470,63.785763,0.000000,-29.263764,0.000000,64.000000,0.000000,0.000000,-79.635505,-2.538021,116.360781,147.410502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565610,1.553747,0.225373,0.024132,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090613,mpc,0,-126.340000,54.885000,5.104726,1.035606,4.720000,0.925000,0.384726,0.110606,-0.213464,-1.250287,0.213464,-1.250287,-0.213464,0.210000,0.180000,11,80,11.231173,112.450000,11.231173,112.450000,0.000000,-32.928002,0.000000,64.000000,0.000000,0.000000,-79.715171,-1.819486,111.221411,137.580950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570074,1.491217,0.235499,0.020470,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100610,mpc,0,-126.340000,54.885000,5.094604,1.082508,4.730000,0.865000,0.364604,0.217508,0.335443,-9.910810,-0.457422,-9.910810,0.335443,0.190000,0.460000,3,112,3.486820,112.450000,3.486820,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.393247,3.317209,111.907780,132.891675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552695,1.446300,0.255391,0.021000,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110602,mpc,0,-126.340000,54.885000,5.082438,1.130245,4.730000,0.765000,0.352438,0.365245,-0.579401,-12.777322,-0.335443,-12.777322,-0.579401,0.150000,0.770000,11,112,10.722953,112.450000,10.722953,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.629685,9.483228,115.487825,135.155188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580507,1.818999,0.345097,0.039892,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008300,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120574,mpc,0,-126.340000,54.885000,5.068140,1.178607,4.720000,0.675000,0.348140,0.503607,-2.836017,-8.569039,0.701380,-8.569039,-2.836017,0.130000,0.960000,29,112,28.731684,112.450000,28.731684,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.872731,15.798655,118.761971,139.688896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568280,1.465537,0.310760,0.023194,0.501048,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130603,mpc,0,-126.340000,54.885000,5.051467,1.227835,4.690000,0.625000,0.361467,0.602835,-3.201954,-1.250287,1.006328,-1.250287,-3.201954,0.170000,1.040000,27,112,27.143616,112.450000,27.143616,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.072342,18.929264,117.165231,137.952365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551084,1.453220,0.431219,0.022246,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140570,mpc,0,-126.340000,54.885000,5.032495,1.277215,4.670000,0.665000,0.362495,0.612215,-2.836017,6.922320,0.091484,6.922320,-2.836017,0.240000,1.080000,14,69,14.400909,68.787606,14.400909,68.787606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.405587,17.406183,112.404296,134.170836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555668,1.626059,0.369455,0.027714,0.500943,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150571,mpc,0,-126.340000,54.885000,5.010927,1.327071,4.650000,0.785000,0.360927,0.542071,-2.104141,14.180083,-0.701380,14.180083,-2.104141,0.240000,0.900000,7,24,6.895226,16.820824,6.895226,16.820824,0.000000,6.966782,0.000000,64.000000,0.000000,0.000000,-71.371760,12.807177,112.695930,138.717309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554945,1.644868,0.229128,0.032918,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160654,mpc,0,-126.340000,54.885000,4.986487,1.377495,4.630000,0.945000,0.356487,0.432495,-2.775027,16.253729,0.762370,16.253729,-2.775027,0.190000,0.570000,17,17,16.501965,17.266521,16.501965,17.266521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.953070,5.629342,112.240775,142.767936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557419,1.609787,0.160047,0.018691,0.500473,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170600,mpc,0,-126.340000,54.885000,4.959593,1.427249,4.620000,1.065000,0.339593,0.362249,-2.531068,11.801488,0.884349,11.801488,-2.531068,0.160000,0.340000,13,62,12.928768,67.297018,12.928768,67.297018,0.000000,-5.030497,0.000000,64.000000,0.000000,0.000000,-70.851268,-2.343512,107.321073,139.357498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546948,1.525595,0.195565,0.019120,0.500542,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180599,mpc,0,-126.340000,54.885000,4.929638,1.477125,4.610000,1.145000,0.319638,0.332125,-1.250287,3.933829,-0.457422,3.933829,-1.250287,0.160000,0.400000,-6,107,-6.425842,112.450000,-6.425842,112.450000,0.000000,-5.183479,0.000000,64.000000,0.000000,0.000000,-70.548867,-8.728248,93.784880,124.256065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544077,1.487151,0.233982,0.018097,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190601,mpc,0,-126.340000,54.885000,4.896615,1.526716,4.600000,1.155000,0.296615,0.371716,-1.006328,-1.433256,-0.396432,-1.433256,-1.006328,0.140000,0.720000,-15,112,-15.213255,112.450000,-15.213255,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.821848,-13.106021,91.852147,124.569475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553658,1.600430,0.342445,0.032381,0.500900,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200575,mpc,0,-126.340000,54.885000,4.860510,1.575707,4.590000,1.165000,0.270510,0.410707,-0.945339,-0.823360,0.091484,-0.823360,-0.945339,0.100000,0.930000,-18,112,-17.716240,112.449999,-17.716240,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.799019,-14.975183,96.599178,126.335999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551373,1.668774,0.328852,0.025368,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210568,mpc,0,-126.340000,54.885000,4.821018,1.624179,4.580000,1.185000,0.241018,0.439179,-2.531068,3.567892,0.640391,3.567892,-2.531068,0.060000,1.030000,-4,80,-4.431143,80.485131,-4.431143,80.485131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.879471,-16.556981,95.172598,122.312206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560216,1.668373,0.417258,0.020767,0.500737,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220574,mpc,0,-126.340000,54.885000,4.778020,1.671931,4.560000,1.255000,0.218020,0.416931,-3.506902,9.544873,0.701380,9.544873,-3.506902,0.040000,0.930000,3,36,3.387975,35.931756,3.387975,35.931756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.570384,-19.088119,96.653620,123.360922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563680,1.471134,0.241472,0.022836,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230573,mpc,0,-126.340000,54.885000,4.731472,1.718703,4.530000,1.365000,0.201472,0.353703,-3.628881,11.618519,0.152474,11.618519,-3.628881,0.040000,0.660000,0,34,0.463391,34.011517,0.463391,34.011517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.909986,-21.159894,95.604173,121.236562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556631,1.503992,0.239577,0.027120,0.500802,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240573,mpc,0,-126.340000,54.885000,4.681213,1.764369,4.500000,1.465000,0.181213,0.299369,-4.848673,8.752008,-0.091484,8.752008,-4.848673,0.040000,0.460000,4,69,4.165714,69.204282,4.165714,69.204282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.335683,-23.236894,90.806243,117.252883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563266,1.570453,0.216319,0.031196,0.501189,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250575,mpc,0,-126.340000,54.885000,4.627109,1.808771,4.450000,1.505000,0.177109,0.303771,-5.275601,1.799193,0.274453,1.799193,-5.275601,0.070000,0.520000,-3,112,-3.093291,112.449999,-3.093291,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.496526,-24.101152,80.614345,105.357064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566372,1.480882,0.240762,0.014027,0.500366,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260573,mpc,0,-126.340000,54.885000,4.569073,1.851720,4.410000,1.515000,0.159073,0.336720,-4.726694,-1.677214,-0.030495,-1.677214,-4.726694,0.040000,0.780000,-12,112,-12.308146,112.450000,-12.308146,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.639129,-25.021180,77.759516,105.459679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539987,1.430352,0.264737,0.013040,0.500247,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270586,mpc,0,-126.340000,54.885000,4.506877,1.893126,4.360000,1.515000,0.146877,0.378126,-4.421746,0.396432,0.213464,0.396432,-4.421746,-0.010000,0.950000,-15,99,-14.593014,98.677393,-14.593014,98.677393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.341341,-24.859245,81.080140,107.326662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561364,1.416376,0.259271,0.013947,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280653,mpc,0,-126.340000,54.885000,4.440125,1.932971,4.310000,1.555000,0.130125,0.377971,-5.885497,4.421746,0.640391,4.421746,-5.885497,-0.040000,0.980000,-3,60,-3.228008,60.382380,-3.228008,60.382380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.587682,-24.804660,80.025052,103.936702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556651,1.411506,0.172869,0.013203,0.500249,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290591,mpc,0,-126.340000,54.885000,4.369978,1.970387,4.260000,1.615000,0.109978,0.355387,-6.678361,7.593205,0.579401,7.593205,-6.678361,-0.050000,0.800000,0,45,0.361667,44.607861,0.361667,44.607861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.065051,-24.849018,79.979845,101.798600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547987,1.408290,0.143798,0.013118,0.500379,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300728,mpc,0,-126.340000,54.885000,4.293961,2.006433,4.200000,1.685000,0.093961,0.321433,-6.251434,7.410237,0.030495,7.410237,-6.251434,-0.030000,0.610000,-12,57,-11.828881,56.916556,-11.828881,56.916556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.346718,-25.563198,74.682641,96.344583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560501,1.418898,0.175719,0.013896,0.500427,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310591,mpc,0,-126.340000,54.885000,4.215593,2.039290,4.140000,1.745000,0.075593,0.294290,-5.824507,3.994819,-0.396432,3.994819,-5.824507,-0.010000,0.530000,-26,88,-26.380230,87.658131,-26.380230,87.658131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.122433,-26.033616,67.061652,89.118567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548980,1.415928,0.193195,0.016433,0.500517,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320722,mpc,0,-126.340000,54.885000,4.130484,2.070609,4.080000,1.765000,0.050484,0.305609,-6.251434,-1.433256,0.335443,-1.433256,-6.251434,-0.110000,0.690000,-20,112,-20.136846,112.450000,-20.136846,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.145677,-25.781320,63.083877,85.378390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558843,1.419365,0.212847,0.015753,0.500386,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330638,mpc,0,-126.340000,54.885000,4.042587,2.098728,4.020000,1.755000,0.022587,0.343728,-6.739351,-2.287110,0.518412,-2.287110,-6.739351,-0.150000,0.890000,-19,108,-18.742400,108.324658,-18.742400,108.324658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.438061,-26.043972,65.713481,88.779289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.531816,1.409800,0.269891,0.014175,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340593,mpc,0,-126.340000,54.885000,3.949703,2.124290,3.950000,1.755000,-0.000297,0.369290,-7.776174,0.823360,0.152474,0.823360,-7.776174,-0.170000,0.990000,-14,73,-13.506772,73.136907,-13.506772,73.136907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.202788,-26.481227,69.707453,92.976184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563062,1.411652,0.253049,0.017311,0.500506,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350722,mpc,0,-126.340000,54.885000,3.850361,2.147409,3.870000,1.795000,-0.019639,0.352409,-8.995966,5.031642,-0.396432,5.031642,-8.995966,-0.140000,0.890000,-12,41,-11.902928,41.435199,-11.902928,41.435199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.841986,-26.701424,73.362409,95.887486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558289,1.416580,0.174465,0.014268,0.500301,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360725,mpc,0,-126.340000,54.885000,3.747436,2.167238,3.780000,1.855000,-0.032564,0.312238,-9.605862,5.763517,0.457422,5.763517,-9.605862,-0.120000,0.650000,-15,49,-14.715181,48.810852,-14.715181,48.810852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.950863,-26.314834,72.828459,94.753859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556208,1.415676,0.159422,0.014371,0.500477,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370717,mpc,0,-126.340000,54.885000,3.639801,2.183933,3.690000,1.885000,-0.050199,0.298933,-10.032790,2.165131,0.762370,2.165131,-10.032790,-0.110000,0.540000,-20,84,-20.236368,84.163830,-20.236368,84.163830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.898643,-25.993440,64.437298,86.136942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557674,1.415517,0.187981,0.015157,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380723,mpc,0,-126.340000,54.885000,3.527157,2.197406,3.590000,1.875000,-0.062843,0.322406,-9.971800,-3.445913,0.579401,-3.445913,-9.971800,-0.140000,0.640000,-26,112,-25.617710,112.449995,-25.617710,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.605422,-26.218530,57.627437,81.104419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558915,1.416989,0.201486,0.014733,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390637,mpc,0,-126.340000,54.885000,3.410759,2.207428,3.500000,1.845000,-0.089241,0.362428,-10.093779,-5.031642,0.274453,-5.031642,-10.093779,-0.170000,0.850000,-30,112,-29.515493,112.449994,-29.515493,112.449994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.483523,-26.502056,57.512388,81.739893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559912,1.406422,0.270912,0.015758,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400728,mpc,0,-126.340000,54.885000,3.287372,2.214110,3.400000,1.815000,-0.112628,0.399110,-10.642686,-2.165131,0.518412,-2.165131,-10.642686,-0.220000,1.010000,-25,79,-25.231266,78.907760,-25.231266,78.907760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.454169,-26.630931,60.207710,83.631579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557508,1.417873,0.304017,0.015242,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410722,mpc,0,-126.340000,54.885000,3.160306,2.217118,3.290000,1.825000,-0.129694,0.392118,-12.167426,1.982162,0.335443,1.982162,-12.167426,-0.250000,0.920000,-13,47,-12.934903,47.334434,-12.934903,47.334434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.881374,-26.382144,66.979335,89.824011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557729,1.499597,0.175241,0.021899,0.500662,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420573,mpc,0,-126.340000,54.885000,3.030365,2.216464,3.170000,1.855000,-0.139635,0.361464,-13.021280,3.811850,-0.396432,3.811850,-13.021280,-0.180000,0.730000,-19,42,-18.678474,41.509717,-18.678474,41.509717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.859290,-26.267740,67.866284,90.280981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553701,1.443642,0.203239,0.018207,0.500543,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430596,mpc,0,-126.340000,54.885000,2.893382,2.212014,3.040000,1.895000,-0.146618,0.317014,-13.509197,1.799193,0.152474,1.799193,-13.509197,-0.160000,0.540000,-23,67,-23.167479,67.058584,-23.167479,67.058584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.762143,-26.352009,63.434822,88.193842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545211,1.535980,0.215858,0.020085,0.500750,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440578,mpc,0,-126.340000,54.885000,2.752253,2.203699,2.910000,1.885000,-0.157747,0.318699,-13.448207,-3.445913,0.274453,-3.445913,-13.448207,-0.190000,0.550000,-28,107,-27.667837,106.623895,-27.667837,106.623895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.055994,-26.334481,54.212751,78.844375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571880,1.570482,0.237021,0.021912,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450597,mpc,0,-126.340000,54.885000,2.605948,2.191373,2.780000,1.845000,-0.174052,0.346373,-13.997114,-6.861330,0.762370,-6.861330,-13.997114,-0.210000,0.770000,-28,112,-28.384779,112.450000,-28.384779,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.780892,-27.178365,50.274326,77.665287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550402,1.825423,0.368399,0.043741,0.504553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008304,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460576,mpc,0,-126.340000,54.885000,2.455658,2.175057,2.640000,1.795000,-0.184342,0.380057,-14.667999,-4.726694,0.274453,-4.726694,-14.667999,-0.230000,0.960000,-25,80,-25.253301,79.911333,-25.253301,79.911333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.481579,-28.188066,50.295020,77.347622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557809,1.452200,0.345318,0.018245,0.500388,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470601,mpc,0,-126.340000,54.885000,2.300195,2.154539,2.500000,1.785000,-0.199805,0.369539,-15.765812,0.274453,0.701380,0.274453,-15.765812,-0.230000,0.920000,-20,36,-19.645173,36.030242,-19.645173,36.030242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.309416,-28.472631,55.623341,81.259744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561810,1.808388,0.227483,0.031544,0.502742,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480570,mpc,0,-126.340000,54.885000,2.141250,2.129974,2.340000,1.795000,-0.198750,0.334974,-16.436698,1.555235,0.213464,1.555235,-16.436698,-0.220000,0.670000,-18,39,-18.008581,38.830053,-18.008581,38.830053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.792812,-27.271263,62.985730,87.596221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549159,1.462859,0.220753,0.017053,0.500624,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490570,mpc,0,-126.340000,54.885000,1.977585,2.101114,2.180000,1.795000,-0.202415,0.306114,-17.168573,-1.128308,0.030495,-1.128308,-17.168573,-0.190000,0.490000,-20,71,-20.401583,70.627281,-20.401583,70.627281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.641329,-26.868413,59.240272,85.805597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549922,1.445791,0.204216,0.013230,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500568,mpc,0,-126.340000,54.885000,1.809885,2.067998,2.020000,1.765000,-0.210115,0.302998,-16.192739,-5.763517,-0.091484,-5.763517,-16.192739,-0.170000,0.560000,-38,99,-37.876905,99.177781,-37.876905,99.177781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.522643,-27.330935,49.782429,78.125629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541742,1.415338,0.180340,0.014397,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510646,mpc,0,-126.340000,54.885000,1.636834,2.030260,1.850000,1.705000,-0.213166,0.325260,-16.131750,-8.020133,0.091484,-8.020133,-16.131750,-0.240000,0.760000,-36,99,-35.578340,98.794839,-35.578340,98.794839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.078238,-27.849841,44.176707,74.039394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562508,1.411839,0.188513,0.014399,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520725,mpc,0,-126.340000,54.885000,1.459956,1.988127,1.680000,1.645000,-0.220044,0.343127,-17.778469,-5.946486,1.006328,-5.946486,-17.778469,-0.290000,0.850000,-18,71,-18.394012,71.350452,-18.394012,71.350452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.374720,-27.814417,41.478953,68.151484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560687,1.415461,0.214093,0.013988,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530727,mpc,0,-126.340000,54.885000,1.280839,1.941956,1.510000,1.615000,-0.229161,0.326956,-18.876282,-1.738204,0.640391,-1.738204,-18.876282,-0.250000,0.790000,-16,35,-15.622172,35.401679,-15.622172,35.401679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.583254,-27.721093,47.550449,72.807040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558771,1.424517,0.178049,0.017110,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540610,mpc,0,-126.340000,54.885000,1.100547,1.892067,1.310000,1.605000,-0.209453,0.287067,-19.669147,-1.067318,-0.396432,-1.067318,-19.669147,-0.210000,0.610000,-14,37,-14.368230,36.710653,-14.368230,36.710653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.944744,-26.582705,55.928661,77.711402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566136,1.422674,0.178724,0.017115,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550718,mpc,0,-126.340000,54.885000,0.912931,1.836646,1.130000,1.585000,-0.217069,0.251646,-19.242219,-2.897006,0.091484,-2.897006,-19.242219,-0.160000,0.420000,-28,62,-28.149813,61.538315,-28.149813,61.538315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.009666,-25.901037,55.675677,77.785585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559826,1.415102,0.177895,0.014789,0.500303,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560722,mpc,0,-126.340000,54.885000,0.724307,1.777442,0.940000,1.535000,-0.215693,0.242442,-19.181230,-7.898153,0.396432,-7.898153,-19.181230,-0.190000,0.480000,-30,93,-29.778354,93.318873,-29.778354,93.318873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.559117,-25.181470,47.804529,71.944424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556664,1.416403,0.189354,0.015205,0.500335,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570720,mpc,0,-126.340000,54.885000,0.533081,1.713956,0.750000,1.455000,-0.216919,0.258956,-19.181230,-9.971800,0.823360,-9.971800,-19.181230,-0.280000,0.690000,-22,90,-21.724908,90.326665,-21.724908,90.326665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.011041,-24.998035,41.661287,67.792544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558477,1.417054,0.205369,0.014475,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580689,mpc,0,-126.340000,54.885000,0.339986,1.646396,0.560000,1.385000,-0.220014,0.261396,-20.279043,-7.898153,0.884349,-7.898153,-20.279043,-0.230000,0.800000,-20,59,-19.983390,59.487782,-19.983390,59.487782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.201443,-25.122743,42.545401,66.193675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558021,1.413504,0.193992,0.015382,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590718,mpc,0,-126.340000,54.885000,0.143558,1.574181,0.340000,1.335000,-0.196442,0.239181,-21.376856,-4.177788,0.640391,-4.177788,-21.376856,-0.230000,0.790000,-9,22,-8.633586,22.483892,-8.633586,22.483892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.781461,-24.790455,48.986232,67.185300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557810,1.415205,0.179834,0.014426,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600722,mpc,0,-126.340000,54.885000,-0.054314,1.497934,0.130000,1.305000,-0.184314,0.192934,-22.413679,-3.689871,-0.213464,-3.689871,-22.413679,-0.170000,0.470000,-6,38,-6.164407,37.704295,-6.164407,37.704295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.719828,-22.923699,64.309842,77.262189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558327,1.419288,0.165371,0.015144,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.610723,mpc,0,-126.340000,54.885000,-0.253738,1.417573,-0.080000,1.255000,-0.173738,0.162573,-21.498835,-7.227268,-0.030495,-7.227268,-21.498835,-0.130000,0.380000,-20,69,-20.162265,68.859175,-20.162265,68.859175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.487774,-21.539174,60.906350,75.879385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558911,1.414952,0.177382,0.016738,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620717,mpc,0,-126.340000,54.885000,-0.454345,1.333199,-0.280000,1.165000,-0.174345,0.168199,-20.462012,-11.496540,-0.091484,-11.496540,-20.462012,-0.140000,0.490000,-31,92,-31.082880,92.026336,-31.082880,92.026336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.428076,-20.649875,52.233657,70.132379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556797,1.415203,0.191541,0.014680,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630648,mpc,0,-126.340000,54.885000,-0.654676,1.245408,-0.480000,1.065000,-0.174676,0.180408,-19.364199,-12.594353,-0.213464,-12.594353,-19.364199,-0.210000,0.700000,-33,80,-33.382047,80.462146,-33.382047,80.462146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.532015,-20.192993,44.649971,65.627589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558968,1.408657,0.179765,0.022780,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640720,mpc,0,-126.340000,54.885000,-0.858570,1.152419,-0.670000,0.975000,-0.188570,0.177419,-19.974095,-9.239925,0.091484,-9.239925,-19.974095,-0.280000,0.760000,-19,43,-19.478270,43.256662,-19.478270,43.256662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.245615,-19.893541,43.045988,63.776997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556842,1.483763,0.176612,0.017167,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650720,mpc,0,-126.340000,54.885000,-1.061359,1.056269,-0.860000,0.905000,-0.201359,0.151269,-19.852116,-5.946486,0.457422,-5.946486,-19.852116,-0.270000,0.630000,-20,20,-20.475614,20.324063,-20.475614,20.324063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.819378,-19.279705,56.930284,74.129742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556257,1.413645,0.175436,0.013905,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660642,mpc,0,-126.340000,54.885000,-1.262628,0.957178,-1.050000,0.855000,-0.212628,0.102178,-19.669147,-5.763517,-0.640391,-5.763517,-19.669147,-0.230000,0.410000,-27,30,-27.100406,29.790154,-27.100406,29.790154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.380495,-18.399597,61.317638,77.661515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562849,1.403560,0.151899,0.014546,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.670729,mpc,0,-126.340000,54.885000,-1.466937,0.852792,-1.250000,0.775000,-0.216937,0.077792,-19.425188,-9.788831,-0.335443,-9.788831,-19.425188,-0.250000,0.320000,-28,66,-27.533562,65.914100,-27.533562,65.914100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.507875,-17.139387,56.523175,74.252859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565998,1.411898,0.174063,0.014483,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.680727,mpc,0,-126.340000,54.885000,-1.668825,0.745798,-1.440000,0.645000,-0.228825,0.100798,-19.425188,-15.948781,-0.274453,-15.948781,-19.425188,-0.280000,0.460000,-26,104,-25.775001,104.463576,-25.775001,104.463576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.130816,-15.293568,51.088258,70.210552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557614,1.412788,0.200824,0.015412,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.690647,mpc,0,-126.340000,54.885000,-1.868139,0.636310,-1.630000,0.505000,-0.238139,0.131310,-20.157064,-16.802635,0.396432,-16.802635,-20.157064,-0.290000,0.710000,-18,91,-18.026018,90.662946,-18.026018,90.662946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.410226,-14.526859,52.744669,76.155204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557221,1.404191,0.213630,0.015332,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.700716,mpc,0,-126.340000,54.885000,-2.069112,0.521897,-1.830000,0.375000,-0.239112,0.146897,-20.462012,-12.716332,-0.274453,-12.716332,-20.462012,-0.240000,0.850000,-18,46,-18.356810,42.319035,-18.356810,42.319035,0.000000,3.343910,0.000000,64.000000,0.000000,0.000000,63.792013,-14.150270,60.645219,83.768987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558895,1.412872,0.191068,0.014561,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.710733,mpc,0,-126.340000,54.885000,-2.267344,0.404939,-2.030000,0.285000,-0.237344,0.119939,-20.644980,-6.983309,-0.762370,-6.983309,-20.644980,-0.220000,0.670000,-15,4,-14.500300,4.369213,-14.500300,4.369213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.394672,-14.500616,73.912700,92.447800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559079,1.414470,0.178525,0.015454,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.720647,mpc,0,-126.340000,54.885000,-2.461530,0.286234,-2.230000,0.215000,-0.231530,0.071234,-20.888939,-7.471226,-0.152474,-7.471226,-20.888939,-0.220000,0.330000,-8,30,-8.330712,30.262394,-8.330712,30.262394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.824333,-13.382796,84.332000,98.943577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556770,1.404710,0.147699,0.016303,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.730726,mpc,0,-126.340000,54.885000,-2.656515,0.162709,-2.430000,0.095000,-0.226515,0.067709,-19.242219,-13.021280,0.091484,-13.021280,-19.242219,-0.170000,0.260000,-27,75,-26.818861,80.403045,-26.818861,80.403045,0.000000,-5.140651,0.000000,64.000000,0.000000,0.000000,70.082042,-11.182548,81.334047,95.789503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558506,1.411883,0.189943,0.014406,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.740723,mpc,0,-126.340000,54.885000,-2.847161,0.037493,-2.610000,-0.055000,-0.237161,0.092493,-18.144407,-19.425188,-0.396432,-19.425188,-18.144407,-0.190000,0.450000,-35,112,-34.854962,112.450000,-34.854962,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.266400,-8.749096,76.591460,93.131881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557049,1.412620,0.214344,0.017190,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.750646,mpc,0,-126.340000,54.885000,-3.033323,-0.089286,-2.790000,-0.235000,-0.243323,0.145714,-17.839459,-19.303209,-0.396432,-19.303209,-17.839459,-0.240000,0.720000,-29,97,-28.885802,96.930812,-28.885802,96.930812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.206031,-7.184241,72.529797,95.245294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557174,1.403402,0.241668,0.013861,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.760719,mpc,0,-126.340000,54.885000,-3.218823,-0.220362,-2.970000,-0.405000,-0.248823,0.184638,-18.571334,-14.911958,-0.274453,-14.911958,-18.571334,-0.290000,0.890000,-11,52,-11.009017,46.516477,-11.009017,46.516477,0.000000,5.414335,0.000000,64.000000,0.000000,0.000000,78.879736,-5.596438,77.253971,99.860089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556923,1.413903,0.229166,0.013944,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.770727,mpc,0,-126.340000,54.885000,-3.399313,-0.352801,-3.150000,-0.515000,-0.249313,0.162199,-20.279043,-10.398727,-0.396432,-10.398727,-20.279043,-0.240000,0.720000,5,19,4.630707,19.142476,4.630707,19.142476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.534757,-3.644993,80.694580,99.014241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555906,1.413692,0.176143,0.015961,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.780648,mpc,0,-126.340000,54.885000,-3.574130,-0.486081,-3.340000,-0.615000,-0.234130,0.128919,-19.120240,-8.995966,-1.189297,-8.995966,-19.120240,-0.150000,0.450000,-9,26,-8.978596,25.718289,-8.978596,25.718289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.688477,-2.305286,82.586070,100.190549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563003,1.404400,0.149723,0.015013,0.509153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.790723,mpc,0,-126.340000,54.885000,-3.747169,-0.623308,-3.530000,-0.735000,-0.217169,0.111692,-18.571334,-13.143259,-0.945339,-13.143259,-18.571334,-0.130000,0.310000,-12,70,-11.566553,69.691074,-11.566553,69.691074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.486473,-1.416351,83.694860,94.079258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605973,1.476314,0.201930,0.017818,0.500477,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.800607,mpc,0,-126.340000,54.885000,-3.912182,-0.759576,-3.710000,-0.895000,-0.202182,0.135424,-17.778469,-20.218053,-0.457422,-20.218053,-17.778469,-0.130000,0.440000,-15,112,-14.564965,112.449976,-14.564965,112.449976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.884660,1.030270,79.004952,86.214512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547914,1.623400,0.248999,0.025323,0.503497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.810583,mpc,0,-126.340000,54.885000,-4.073668,-0.898599,-3.880000,-1.095000,-0.193668,0.196401,-16.619667,-21.803783,-0.762370,-21.803783,-16.619667,-0.140000,0.740000,-18,111,-18.311990,111.097766,-18.311990,111.097766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.340814,3.037970,77.216041,90.303683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580361,1.575763,0.328632,0.018021,0.500610,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.820597,mpc,0,-126.340000,54.885000,-4.230360,-1.039488,-4.050000,-1.275000,-0.180360,0.235512,-16.680656,-17.839459,-0.701380,-17.839459,-16.680656,-0.150000,0.930000,-9,66,-8.696473,64.013221,-8.696473,64.013221,0.000000,2.084544,0.000000,64.000000,0.000000,0.000000,91.045836,4.615175,80.694828,94.629150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546880,1.728353,0.356245,0.032647,0.501130,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.830579,mpc,0,-126.340000,54.885000,-4.380824,-1.181044,-4.210000,-1.405000,-0.170824,0.223956,-16.436698,-11.618519,-0.945339,-11.618519,-16.436698,-0.160000,0.850000,0,21,0.326868,16.250089,0.326868,16.250089,0.000000,4.847677,0.000000,64.000000,0.000000,0.000000,93.638363,5.855858,89.633826,99.620731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562223,1.492582,0.239413,0.019728,0.500277,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.840567,mpc,0,-126.340000,54.885000,-4.525411,-1.323655,-4.370000,-1.505000,-0.155411,0.181345,-16.436698,-8.995966,-1.189297,-8.995966,-16.436698,-0.120000,0.530000,5,17,5.052222,17.146693,5.052222,17.146693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.835023,5.779372,93.982089,104.880293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553783,1.604444,0.203490,0.017201,0.502076,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.850586,mpc,0,-126.340000,54.885000,-4.664151,-1.467476,-4.520000,-1.625000,-0.144151,0.157524,-15.338885,-13.570186,-0.945339,-13.570186,-15.338885,-0.130000,0.270000,4,62,3.815301,75.376596,3.815301,75.376596,0.000000,-13.229902,0.000000,64.000000,0.000000,0.000000,97.291312,6.599959,95.217692,103.993836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564762,1.412652,0.158957,0.018875,0.500506,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.860651,mpc,0,-126.340000,54.885000,-4.796922,-1.612549,-4.660000,-1.785000,-0.136922,0.172451,-13.631176,-20.218053,-1.128308,-20.218053,-13.631176,-0.090000,0.380000,-11,107,-11.071304,112.449999,-11.071304,112.449999,0.000000,-5.303306,0.000000,64.000000,0.000000,0.000000,98.147999,9.661581,88.619979,97.598135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557821,1.410113,0.181321,0.013925,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.870646,mpc,0,-126.340000,54.885000,-4.921983,-1.757031,-4.780000,-1.995000,-0.141983,0.237969,-11.130602,-23.877429,-0.701380,-23.877429,-11.130602,-0.090000,0.690000,-29,112,-28.864878,112.450000,-28.864878,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.726945,12.037520,87.242755,98.219750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542106,1.402191,0.226290,0.013646,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.880643,mpc,0,-126.340000,54.885000,-5.040074,-1.901773,-4.890000,-2.195000,-0.150074,0.293227,-9.971800,-20.279043,-0.823360,-20.279043,-9.971800,-0.110000,0.940000,-30,86,-30.297333,85.642928,-30.297333,85.642928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.020650,13.426277,87.359545,99.419366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559641,1.402601,0.286997,0.013762,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.890722,mpc,0,-126.340000,54.885000,-5.151828,-2.047740,-4.980000,-2.355000,-0.171828,0.307260,-8.873987,-13.448207,-1.128308,-13.448207,-8.873987,-0.100000,1.020000,-34,41,-33.567194,22.437200,-33.567194,22.437200,0.000000,18.205729,0.000000,64.000000,0.000000,0.000000,92.516040,13.712653,87.351749,100.627008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557927,1.414723,0.200474,0.015182,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.900646,mpc,0,-126.340000,54.885000,-5.254505,-2.191325,-5.060000,-2.465000,-0.194505,0.273675,-8.691018,-8.508050,-0.945339,-8.508050,-8.691018,-0.260000,0.690000,-7,7,-6.867290,7.309632,-6.867290,7.309632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.106265,11.909263,87.330345,100.885535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560101,1.403913,0.161574,0.015383,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.910723,mpc,0,-126.340000,54.885000,-5.351126,-2.336816,-5.150000,-2.555000,-0.201126,0.218184,-8.569039,-8.873987,-0.945339,-8.873987,-8.569039,-0.200000,0.360000,-6,34,-6.390621,34.024416,-6.390621,34.024416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.467037,11.106053,77.820715,99.260829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557607,1.413245,0.174291,0.014670,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.920721,mpc,0,-126.340000,54.885000,-5.439228,-2.480692,-5.230000,-2.675000,-0.209228,0.194308,-7.959143,-14.058103,-0.335443,-14.058103,-7.959143,-0.170000,0.280000,-10,79,-10.041661,83.507237,-10.041661,83.507237,0.000000,-4.482821,0.000000,64.000000,0.000000,0.000000,90.852938,11.165073,76.089317,90.282778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557851,1.413958,0.186008,0.014857,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.930649,mpc,0,-126.340000,54.885000,-5.518920,-2.622910,-5.290000,-2.845000,-0.228920,0.222090,-6.068465,-19.608157,-0.274453,-19.608157,-6.068465,-0.150000,0.470000,-25,112,-25.456315,112.450000,-25.456315,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.297213,12.365686,72.934258,83.314522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558111,1.402879,0.183386,0.015654,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.940723,mpc,0,-126.340000,54.885000,-5.591731,-2.766391,-5.350000,-3.025000,-0.241731,0.258609,-4.970653,-18.754303,-0.518412,-18.754303,-4.970653,-0.170000,0.780000,-27,88,-26.886430,87.679720,-26.886430,87.679720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.878613,12.534846,74.969628,89.129916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556456,1.417750,0.327124,0.017486,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.950723,mpc,0,-126.340000,54.885000,-5.655901,-2.907854,-5.390000,-3.165000,-0.265901,0.257146,-4.116798,-12.777322,-0.457422,-12.777322,-4.116798,-0.230000,0.880000,-19,43,-19.057373,29.242040,-19.057373,29.242040,0.000000,13.437679,0.000000,64.000000,0.000000,0.000000,89.300234,13.365129,75.776939,90.076297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558038,1.412520,0.187244,0.014787,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.960644,mpc,0,-126.340000,54.885000,-5.711500,-3.047068,-5.430000,-3.245000,-0.281500,0.197932,-4.726694,-5.519559,-0.213464,-5.519559,-4.726694,-0.250000,0.670000,-1,-2,-1.353903,-17.444202,-1.353903,-17.444202,0.000000,15.123921,0.000000,64.000000,0.000000,0.000000,87.718316,12.774457,74.538539,92.401159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554567,1.402103,0.146424,0.016100,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.970592,mpc,0,-126.340000,54.885000,-5.759137,-3.185387,-5.460000,-3.305000,-0.299137,0.119613,-3.628881,-4.116798,-0.579401,-4.116798,-3.628881,-0.190000,0.320000,-10,-5,-10.014198,-5.452595,-10.014198,-5.452595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.407759,12.378613,74.000194,94.726261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560727,1.401791,0.140281,0.014056,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.980724,mpc,0,-126.340000,54.885000,-5.799278,-3.324801,-5.490000,-3.385000,-0.309278,0.060199,-1.921172,-10.093779,-0.396432,-10.093779,-1.921172,-0.140000,0.090000,-26,40,-26.156121,59.967646,-26.156121,59.967646,0.000000,-20.420242,0.000000,64.000000,0.000000,0.000000,83.810367,13.640192,88.301380,105.242747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557672,1.423931,0.174488,0.016018,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.990654,mpc,0,-126.340000,54.885000,-5.830413,-3.459883,-5.500000,-3.525000,-0.330413,0.065117,-0.335443,-17.839459,-0.579401,-17.839459,-0.335443,-0.200000,0.160000,-30,85,-29.912374,112.450000,-29.912374,112.450000,0.000000,-27.902595,0.000000,64.000000,0.000000,0.000000,85.737879,15.528343,90.074741,103.297711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559739,1.403295,0.189575,0.011734,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.000720,mpc,0,-126.340000,54.885000,-5.853695,-3.595081,-5.500000,-3.725000,-0.353695,0.129919,0.274453,-23.023575,0.091484,-23.023575,0.274453,-0.240000,0.500000,-27,112,-26.911471,112.450000,-26.911471,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.503923,18.909369,89.949209,106.488283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555147,1.415059,0.223274,0.014757,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.010725,mpc,0,-126.340000,54.885000,-5.868622,-3.727621,-5.490000,-3.935000,-0.378622,0.207379,0.457422,-20.583991,-0.335443,-20.583991,0.457422,-0.290000,0.800000,-17,106,-16.533849,105.665867,-16.533849,105.665867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.236831,22.930735,97.374093,119.362468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557874,1.412462,0.291496,0.015211,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.020645,mpc,0,-126.340000,54.885000,-5.875397,-3.857095,-5.490000,-4.085000,-0.385397,0.227905,-0.396432,-13.021280,-0.518412,-13.021280,-0.396432,-0.290000,0.930000,1,61,0.525919,35.499033,0.525919,35.499033,0.000000,25.166833,0.000000,64.000000,0.000000,0.000000,72.776123,27.593819,101.353794,127.355339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557005,1.402627,0.181714,0.013599,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.030722,mpc,0,-126.340000,54.885000,-5.874186,-3.986532,-5.490000,-4.165000,-0.384186,0.178468,0.030495,-3.445913,-0.091484,-3.445913,0.030495,-0.170000,0.790000,-7,16,-6.621424,-35.172545,-6.621424,-35.172545,0.000000,50.838412,0.000000,64.000000,0.000000,0.000000,66.065243,29.631099,98.057755,126.477996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556261,1.410740,0.173816,0.014039,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.040718,mpc,0,-126.340000,54.885000,-5.865037,-4.112727,-5.480000,-4.175000,-0.385037,0.062273,0.152474,0.213464,-0.030495,0.213464,0.152474,-0.140000,0.480000,-3,-29,-2.873973,-47.951623,-2.873973,-47.951623,0.000000,18.617489,0.000000,64.000000,0.000000,0.000000,65.163597,26.708235,104.327593,123.493567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555791,1.451832,0.175433,0.015360,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.050658,mpc,0,-126.340000,54.885000,-5.848222,-4.235953,-5.470000,-4.195000,-0.378222,-0.040953,1.250287,-2.897006,0.274453,-2.897006,1.250287,-0.130000,0.110000,-6,1,-6.053613,1.263514,-6.053613,1.263514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.470037,24.890901,108.954918,129.337079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565260,1.402890,0.139975,0.012143,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.060725,mpc,0,-126.340000,54.885000,-5.823505,-4.358358,-5.440000,-4.275000,-0.383505,-0.083358,2.775027,-12.167426,-0.335443,-12.167426,2.775027,-0.120000,0.000000,-17,46,-17.211832,86.765561,-17.211832,86.765561,0.000000,-40.502047,0.000000,64.000000,0.000000,0.000000,65.186583,25.508818,120.132238,136.451940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556732,1.412909,0.185367,0.014383,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.070726,mpc,0,-126.340000,54.885000,-5.791471,-4.477479,-5.410000,-4.425000,-0.381471,-0.052479,3.445913,-20.827949,-0.152474,-20.827949,3.445913,-0.130000,0.150000,-19,91,-18.582668,112.450000,-18.582668,112.450000,0.000000,-21.186486,0.000000,64.000000,0.000000,0.000000,66.010546,28.783665,119.980778,135.594225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556495,1.412182,0.236792,0.014811,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.080651,mpc,0,-126.340000,54.885000,-5.752507,-4.593187,-5.370000,-4.655000,-0.382507,0.061813,4.421746,-26.438993,-0.274453,-26.438993,4.421746,-0.140000,0.500000,-22,112,-21.909237,112.450000,-21.909237,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.671919,35.009900,117.108287,140.441015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558336,1.404549,0.186757,0.013448,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.090721,mpc,0,-126.340000,54.885000,-5.705895,-4.707954,-5.330000,-4.895000,-0.375895,0.187046,3.872840,-23.755450,-0.213464,-23.755450,3.872840,-0.180000,0.810000,-6,112,-6.125513,112.450000,-6.125513,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.772948,41.732805,121.842536,149.550841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556688,1.412364,0.273599,0.015550,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.100718,mpc,0,-126.340000,54.885000,-5.652808,-4.819215,-5.290000,-5.085000,-0.362808,0.265785,3.323933,-16.436698,-0.213464,-16.436698,3.323933,-0.170000,0.980000,7,80,6.924403,79.901830,6.924403,79.901830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.390970,48.830650,130.942097,162.888738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555516,1.412384,0.315119,0.014858,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.110610,mpc,0,-126.340000,54.885000,-5.593864,-4.926616,-5.260000,-5.195000,-0.333864,0.268384,1.799193,-6.800341,0.396432,-6.800341,1.799193,-0.130000,0.930000,27,35,26.942845,6.807649,26.942845,6.807649,0.000000,28.094181,0.000000,64.000000,0.000000,0.000000,34.381361,54.014761,134.358827,168.370548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539791,1.405707,0.163077,0.015305,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.120717,mpc,0,-126.340000,54.885000,-5.527338,-5.033540,-5.230000,-5.225000,-0.297338,0.191460,1.433256,-0.030495,0.213464,-0.030495,1.433256,-0.100000,0.650000,39,-10,38.715083,-30.002770,38.715083,-30.002770,0.000000,19.904601,0.000000,64.000000,0.000000,0.000000,25.955331,53.002178,127.173017,158.108329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555877,1.413559,0.186430,0.016173,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.130725,mpc,0,-126.340000,54.885000,-5.455484,-5.136595,-5.220000,-5.235000,-0.235484,0.098405,2.104141,-0.335443,0.335443,-0.335443,2.104141,0.000000,0.270000,32,-2,31.712803,-1.523776,31.712803,-1.523776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.466460,48.150780,128.684262,152.960412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555628,1.412027,0.185309,0.014829,0.500347,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.140649,mpc,0,-126.340000,54.885000,-5.378679,-5.235977,-5.180000,-5.265000,-0.198679,0.029023,5.519559,-6.373413,0.091484,-6.373413,5.519559,0.190000,0.090000,-13,43,-16.759909,60.035491,-16.759909,60.035491,3.472712,-16.559267,0.000000,64.000000,0.000000,0.000000,26.420175,41.076785,140.061019,149.556788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565718,1.849540,0.261205,0.037663,0.500952,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.150600,mpc,0,-126.340000,54.885000,-5.296451,-5.332797,-5.120000,-5.385000,-0.176451,0.052203,7.532216,-14.850968,-0.030495,-14.850968,7.532216,0.060000,0.160000,-17,88,-16.988835,112.450000,-16.988835,112.450000,0.000000,-23.973776,0.000000,64.000000,0.000000,0.000000,32.736469,33.388735,130.387510,139.038684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546698,1.497979,0.256911,0.019845,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.160604,mpc,0,-126.340000,54.885000,-5.208874,-5.427262,-5.030000,-5.555000,-0.178874,0.127738,8.142112,-19.974095,0.335443,-19.974095,8.142112,-0.080000,0.480000,-3,112,-3.240056,112.450000,-3.240056,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.628486,31.224717,123.860307,136.368450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562100,1.703106,0.265591,0.031101,0.503873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.170570,mpc,0,-126.340000,54.885000,-5.117101,-5.518503,-4.950000,-5.735000,-0.167101,0.216497,7.654195,-18.083417,0.579401,-18.083417,7.654195,-0.070000,0.800000,4,112,4.287738,112.450000,4.287738,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.820302,33.339789,124.516250,144.201363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549872,1.447347,0.346921,0.019449,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.180577,mpc,0,-126.340000,54.885000,-5.020789,-5.607246,-4.870000,-5.875000,-0.150789,0.267754,7.227268,-11.435550,1.006328,-11.435550,7.227268,0.010000,0.960000,4,67,4.099930,59.800830,4.099930,59.800830,0.000000,7.649170,0.000000,64.000000,0.000000,0.000000,17.608190,37.000836,128.098709,150.616383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570364,1.686259,0.340295,0.019558,0.502455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.190603,mpc,0,-126.340000,54.885000,-4.920505,-5.693285,-4.800000,-5.945000,-0.120505,0.251715,6.129455,-2.592058,0.518412,-2.592058,6.129455,-0.010000,0.860000,24,22,24.409746,-4.658276,24.409746,-4.658276,0.000000,27.108276,0.000000,64.000000,0.000000,0.000000,10.566952,38.792842,127.917983,148.873612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546674,1.726718,0.204346,0.025232,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.200648,mpc,0,-126.340000,54.885000,-4.816668,-5.776603,-4.730000,-5.955000,-0.086668,0.178397,5.763517,2.165131,1.006328,2.165131,5.763517,0.040000,0.560000,30,-23,29.538957,-22.989537,29.538957,-22.989537,0.000000,0.439537,0.000000,64.000000,0.000000,0.000000,1.105118,35.863397,112.285714,132.845433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564366,1.426091,0.175386,0.014898,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.210590,mpc,0,-126.340000,54.885000,-4.710973,-5.856275,-4.670000,-5.955000,-0.040973,0.098725,7.227268,-0.640391,0.457422,-0.640391,7.227268,0.160000,0.190000,7,22,7.126574,25.963093,7.126574,25.963093,0.000000,-3.513093,0.000000,64.000000,0.000000,0.000000,-4.080722,31.829403,114.959685,132.089266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561073,1.412337,0.139950,0.013680,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.220650,mpc,0,-126.340000,54.885000,-4.601524,-5.934077,-4.580000,-6.005000,-0.021524,0.070923,8.812998,-9.117946,1.128308,-9.117946,8.812998,0.150000,0.120000,-6,67,-6.497949,103.526698,-6.497949,103.526698,0.000000,-36.076698,0.000000,64.000000,0.000000,0.000000,-2.549348,24.639003,119.253629,127.646424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559236,1.410254,0.172379,0.013815,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.230659,mpc,0,-126.340000,54.885000,-4.490570,-6.008722,-4.490000,-6.135000,-0.000570,0.126278,9.727842,-16.802635,0.823360,-16.802635,9.727842,0.050000,0.350000,-3,112,-2.604045,112.450000,-2.604045,112.450000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,-2.952109,21.114611,108.771455,121.628690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558011,1.408275,0.173376,0.012415,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.240731,mpc,0,-126.340000,54.885000,-4.377301,-6.081102,-4.390000,-6.305000,0.012699,0.223898,8.569039,-18.144407,1.067318,-18.144407,8.569039,0.010000,0.730000,13,112,12.622792,112.450000,12.622792,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.880229,19.584474,109.832006,128.137798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568976,1.452456,0.389916,0.015792,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.250722,mpc,0,-126.340000,54.885000,-4.263792,-6.150246,-4.290000,-6.455000,0.026208,0.304754,8.264091,-12.716332,1.128308,-12.716332,8.264091,0.010000,0.960000,18,89,18.075023,89.278012,18.075023,89.278012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.109116,21.555008,117.030821,134.081817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557508,1.421572,0.314751,0.015956,0.501574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.260718,mpc,0,-126.340000,54.885000,-4.149555,-6.216827,-4.210000,-6.535000,0.060445,0.318173,8.020133,-4.421746,1.006328,-4.421746,8.020133,0.090000,0.950000,15,44,15.206173,24.358938,15.206173,24.358938,0.000000,19.919075,0.000000,64.000000,0.000000,0.000000,-28.761319,24.014125,116.887132,135.467837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560306,1.421406,0.192131,0.014768,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.270723,mpc,0,-126.340000,54.885000,-4.034990,-6.280943,-4.120000,-6.555000,0.085010,0.274057,8.447060,1.311276,1.067318,1.311276,8.447060,0.120000,0.710000,11,-1,10.872281,-5.201233,10.872281,-5.201233,0.000000,4.479245,0.000000,64.000000,0.000000,0.000000,-36.352691,23.394920,111.880999,127.724057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558956,1.422611,0.177904,0.015763,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.280727,mpc,0,-126.340000,54.885000,-3.920680,-6.342592,-4.030000,-6.525000,0.109320,0.182408,8.995966,2.653048,1.128308,2.653048,8.995966,0.100000,0.350000,10,8,10.227644,7.629931,10.227644,7.629931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.729191,20.069811,107.906227,122.855470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557626,1.421059,0.176686,0.016670,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.290651,mpc,0,-126.340000,54.885000,-3.807994,-6.401386,-3.940000,-6.535000,0.132006,0.133614,9.239925,-3.018985,1.006328,-3.018985,9.239925,0.090000,0.180000,8,53,7.782521,67.179282,7.782521,67.179282,0.000000,-14.549351,0.000000,64.000000,0.000000,0.000000,-47.161356,15.968244,104.861212,117.285669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558845,1.409830,0.144925,0.014016,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.300730,mpc,0,-126.340000,54.885000,-3.694737,-6.458773,-3.840000,-6.605000,0.145263,0.146227,9.239925,-10.215758,1.250287,-10.215758,9.239925,0.060000,0.300000,7,98,7.456211,112.449993,7.456211,112.449993,0.000000,-14.820062,0.000000,64.000000,0.000000,0.000000,-51.713050,12.502888,95.920828,114.364777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568722,1.434674,0.202719,0.015221,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.310723,mpc,0,-126.340000,54.885000,-3.584094,-6.513439,-3.740000,-6.725000,0.155906,0.211561,9.605862,-12.838311,1.128308,-12.838311,9.605862,0.060000,0.620000,1,112,0.593841,112.450000,0.593841,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.416969,9.275436,93.030719,118.232754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558137,1.422493,0.216820,0.015423,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.320680,mpc,0,-126.340000,54.885000,-3.475933,-6.565787,-3.640000,-6.815000,0.164067,0.249213,8.873987,-9.422894,0.579401,-9.422894,8.873987,0.120000,0.870000,-3,77,-3.391352,77.448494,-3.391352,77.448494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.759410,6.540785,90.261884,115.278868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547597,1.419176,0.345842,0.014530,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.330719,mpc,0,-126.340000,54.885000,-3.369444,-6.616512,-3.550000,-6.865000,0.180556,0.248488,8.325081,-2.165131,1.128308,-2.165131,8.325081,0.000000,0.880000,17,32,16.633529,16.881807,16.633529,16.881807,0.000000,15.566686,0.000000,64.000000,0.000000,0.000000,-65.399634,5.033038,84.353588,100.250235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557612,1.420936,0.175575,0.014920,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.340720,mpc,0,-126.340000,54.885000,-3.266357,-6.665092,-3.460000,-6.865000,0.193643,0.199908,7.227268,3.872840,1.128308,3.872840,7.227268,0.050000,0.620000,20,-13,20.322795,-14.183223,20.322795,-14.183223,0.000000,1.631717,0.000000,64.000000,0.000000,0.000000,-70.671830,4.067500,81.981742,94.018692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558911,1.426604,0.190860,0.015761,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.350724,mpc,0,-126.340000,54.885000,-3.166689,-6.711826,-3.390000,-6.835000,0.223311,0.123174,7.349247,2.714037,1.067318,2.714037,7.349247,0.100000,0.250000,11,21,11.446244,20.807008,11.446244,20.807008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.246735,3.240741,81.861378,101.540879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557709,1.423804,0.186954,0.015327,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.360722,mpc,0,-126.340000,54.885000,-3.070945,-6.756774,-3.310000,-6.845000,0.239055,0.088226,7.471226,-4.543725,0.518412,-4.543725,7.471226,0.110000,0.170000,3,66,2.700954,87.087775,2.700954,87.087775,0.000000,-21.280767,0.000000,64.000000,0.000000,0.000000,-69.603699,0.129139,82.862942,101.809277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557159,1.420590,0.189728,0.015022,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.370720,mpc,0,-126.340000,54.885000,-2.979492,-6.800063,-3.230000,-6.915000,0.250508,0.114937,7.776174,-10.154769,0.884349,-10.154769,7.776174,0.080000,0.360000,-3,111,-3.244644,112.450000,-3.244644,112.450000,0.000000,-1.642992,0.000000,64.000000,0.000000,0.000000,-66.901193,-2.376311,80.291166,103.127301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559491,1.421368,0.202496,0.016438,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.380723,mpc,0,-126.340000,54.885000,-2.892688,-6.841815,-3.140000,-7.025000,0.247312,0.183185,8.325081,-11.618519,1.006328,-11.618519,8.325081,0.020000,0.720000,-8,110,-8.006942,110.132837,-8.006942,110.132837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.795195,-5.588219,82.033876,111.213274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558047,1.425115,0.292925,0.014998,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.390719,mpc,0,-126.340000,54.885000,-2.811030,-6.882083,-3.060000,-7.085000,0.248970,0.202917,7.532216,-5.458569,1.494245,-5.458569,7.532216,-0.010000,0.940000,-2,65,-1.935141,42.382604,-1.935141,42.382604,0.000000,22.750234,0.000000,64.000000,0.000000,0.000000,-67.792611,-8.573258,84.939148,111.958137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557862,1.421617,0.307780,0.014237,0.500874,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.400720,mpc,0,-126.340000,54.885000,-2.734801,-6.921014,-2.990000,-7.085000,0.255199,0.163986,6.251434,3.018985,1.189297,3.018985,6.251434,-0.020000,0.840000,8,20,7.985515,-22.863929,7.985515,-22.863929,0.000000,42.996766,0.000000,64.000000,0.000000,0.000000,-72.418821,-10.606873,84.282800,102.707828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557571,1.421992,0.177486,0.014771,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.410601,mpc,0,-126.340000,54.885000,-2.665210,-6.958248,-2.920000,-7.035000,0.254790,0.076752,5.397580,8.081122,0.701380,8.081122,5.397580,-0.010000,0.540000,10,-25,10.358933,-46.565910,10.358933,-46.565910,0.000000,21.698748,0.000000,64.000000,0.000000,0.000000,-75.766296,-12.804390,78.559637,93.073772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561506,1.776765,0.222104,0.031999,0.500579,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.420596,mpc,0,-126.340000,54.885000,-2.600949,-6.994768,-2.870000,-6.975000,0.269051,-0.019768,5.458569,6.129455,0.579401,6.129455,5.458569,0.010000,0.160000,2,-7,1.866344,-6.641204,1.866344,-6.641204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.312890,-13.731225,80.661920,98.701374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554638,1.801761,0.264560,0.045344,0.500631,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.430606,mpc,0,-126.340000,54.885000,-2.543106,-7.030284,-2.800000,-6.965000,0.256894,-0.065284,5.153621,-2.653048,0.274453,-2.653048,5.153621,0.020000,0.030000,-8,38,-8.303195,74.330117,-8.303195,74.330117,0.000000,-35.971321,0.000000,64.000000,0.000000,0.000000,-73.211187,-14.336624,92.280752,114.883425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569746,1.709582,0.196965,0.031301,0.500857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.440599,mpc,0,-126.340000,54.885000,-2.492176,-7.064782,-2.750000,-7.045000,0.257824,-0.019782,5.885497,-12.106436,0.396432,-12.106436,5.885497,-0.020000,0.100000,-21,83,-20.567219,112.450000,-20.567219,112.450000,0.000000,-29.091204,0.000000,64.000000,0.000000,0.000000,-70.137916,-11.710088,94.623987,121.224155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561516,1.687246,0.281916,0.030999,0.506173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.450603,mpc,0,-126.340000,54.885000,-2.448291,-7.098460,-2.700000,-7.195000,0.251709,0.096540,4.543725,-18.510344,0.152474,-18.510344,4.543725,-0.060000,0.430000,-15,112,-15.137031,112.450000,-15.137031,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.414567,-6.383971,98.672693,123.533002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566855,1.444094,0.248241,0.022354,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.461233,mpc,0,-126.340000,54.885000,-2.409753,-7.133407,-2.650000,-7.375000,0.240247,0.241593,4.238777,-17.168573,-0.091484,-17.168573,4.238777,-0.060000,0.810000,-23,112,-22.873588,112.450000,-22.873588,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.704504,-0.809616,114.342728,136.293529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598593,1.572355,0.411851,0.024970,0.500524,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.470626,mpc,0,-126.340000,54.885000,-2.382874,-7.163654,-2.610000,-7.475000,0.227126,0.311346,2.957996,-8.995966,-0.152474,-8.995966,2.957996,-0.090000,0.980000,-15,83,-15.225584,82.589630,-15.225584,82.589630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.108905,3.773365,121.070403,143.267738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603319,1.712672,0.467596,0.042152,0.500945,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.480628,mpc,0,-126.340000,54.885000,-2.361869,-7.195295,-2.590000,-7.505000,0.228131,0.309705,0.884349,1.067318,0.457422,1.067318,0.884349,-0.120000,0.950000,2,38,2.260856,1.783379,2.260856,1.783379,0.000000,35.806251,0.000000,64.000000,0.000000,0.000000,-78.094682,5.337000,124.907893,145.567760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621177,1.736037,0.250691,0.047966,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.490579,mpc,0,-126.340000,54.885000,-2.348964,-7.226275,-2.590000,-7.435000,0.241036,0.208725,-1.494245,9.300914,0.152474,9.300914,-1.494245,-0.070000,0.690000,14,-7,13.592364,-53.230588,13.592364,-53.230588,0.000000,45.820218,0.000000,64.000000,0.000000,0.000000,-79.418471,1.763381,115.675611,137.811535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568864,1.663873,0.240481,0.037562,0.500805,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.500633,mpc,0,-126.340000,54.885000,-2.344205,-7.257146,-2.600000,-7.325000,0.255795,0.067854,-2.409089,11.679509,0.030495,11.679509,-2.409089,-0.080000,0.330000,18,-52,17.933481,-55.150141,17.933481,-55.150141,0.000000,2.739771,0.000000,64.000000,0.000000,0.000000,-75.925378,-4.946319,100.751079,128.296880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593331,1.506840,0.217016,0.016443,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.510570,mpc,0,-126.340000,54.885000,-2.347831,-7.287316,-2.620000,-7.255000,0.272169,-0.032316,-3.079975,5.763517,-0.274453,5.763517,-3.079975,-0.020000,0.000000,8,-7,7.971563,11.719903,7.971563,11.719903,0.000000,-19.130272,0.000000,64.000000,0.000000,0.000000,-67.933849,-9.181530,105.886649,131.479467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547459,1.730800,0.275029,0.033389,0.500772,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.520581,mpc,0,-126.340000,54.885000,-2.359988,-7.317430,-2.650000,-7.255000,0.290012,-0.062430,-2.470079,-4.970653,-0.396432,-4.970653,-2.470079,0.010000,-0.010000,-12,38,-12.364881,99.797210,-12.364881,99.797210,0.000000,-62.207579,0.000000,64.000000,0.000000,0.000000,-58.211153,-13.558409,118.867919,148.506778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570513,1.558363,0.238461,0.018097,0.500506,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530566,mpc,0,-126.340000,54.885000,-2.380722,-7.347255,-2.660000,-7.365000,0.279278,0.017745,-2.348100,-16.253729,-0.579401,-16.253729,-2.348100,-0.010000,0.010000,-24,83,-24.074679,112.450000,-24.074679,112.450000,0.000000,-29.860370,0.000000,64.000000,0.000000,0.000000,-48.510416,-11.743391,118.860890,145.342575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.637378,1.792964,0.306017,0.034077,0.500965,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008283,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.540572,mpc,0,-126.340000,54.885000,-2.410204,-7.376992,-2.670000,-7.565000,0.259796,0.188008,-1.189297,-23.084564,-0.396432,-23.084564,-1.189297,-0.050000,0.360000,-42,112,-41.646490,112.450000,-41.646490,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.231561,-4.080277,115.179999,139.961988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538015,1.459293,0.277935,0.017941,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.550574,mpc,0,-126.340000,54.885000,-2.448441,-7.406621,-2.680000,-7.795000,0.231559,0.388379,-1.372266,-23.267533,-0.518412,-23.267533,-1.372266,-0.100000,0.770000,-48,112,-48.309776,112.450000,-48.309776,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.523774,5.182768,116.174336,142.629171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538585,1.436362,0.274273,0.011836,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.560581,mpc,0,-126.340000,54.885000,-2.495496,-7.436216,-2.700000,-7.965000,0.204504,0.528784,-2.775027,-15.216906,-0.945339,-15.216906,-2.775027,-0.270000,0.970000,-25,112,-25.237863,112.450000,-25.237863,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.574706,14.076749,130.144734,157.531640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553265,1.421156,0.303683,0.012984,0.500303,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.570592,mpc,0,-126.340000,54.885000,-2.551382,-7.465819,-2.740000,-8.035000,0.188618,0.569181,-6.312424,-3.628881,-1.006328,-3.628881,-6.312424,-0.310000,1.050000,5,67,5.289945,57.636335,5.289945,57.636335,0.000000,9.813665,0.000000,64.000000,0.000000,0.000000,-53.006997,18.043046,143.281261,171.183444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556546,1.418905,0.284493,0.012407,0.500357,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.580591,mpc,0,-126.340000,54.885000,-2.615976,-7.495417,-2.810000,-8.005000,0.194024,0.509583,-8.081122,8.447060,-1.189297,8.447060,-8.081122,-0.190000,0.880000,3,22,3.331514,-33.633723,3.331514,-33.633723,0.000000,56.083723,0.000000,64.000000,0.000000,0.000000,-58.662093,15.352011,137.071704,166.127969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546505,1.411709,0.141703,0.012639,0.500310,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.590726,mpc,0,-126.340000,54.885000,-2.690349,-7.525478,-2.890000,-7.865000,0.199651,0.339522,-8.569039,15.155916,-1.555235,15.155916,-8.569039,-0.100000,0.550000,-9,-23,-9.015937,-76.886858,-9.015937,-76.886858,0.000000,54.336858,0.000000,64.000000,0.000000,0.000000,-58.981718,4.119263,120.945347,163.715112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560744,1.421013,0.190169,0.013535,0.500213,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.600593,mpc,0,-126.340000,54.885000,-2.771294,-7.554827,-2.960000,-7.725000,0.188706,0.170173,-7.349247,14.850968,-0.335443,14.850968,-7.349247,-0.090000,0.150000,-30,-56,-29.739621,-56.434724,-29.739621,-56.434724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.105860,-7.789672,118.444516,158.338771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547134,1.410781,0.165738,0.015667,0.500485,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.610637,mpc,0,-126.340000,54.885000,-2.862250,-7.584804,-3.030000,-7.625000,0.167750,0.040196,-7.105289,7.105289,-1.067318,7.105289,-7.105289,-0.140000,-0.020000,-39,-11,-38.636881,8.282241,-38.636881,8.282241,0.000000,-19.716965,0.000000,64.000000,0.000000,0.000000,-43.770364,-14.878501,127.361279,163.411992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558907,1.409731,0.150569,0.013342,0.500300,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.620588,mpc,0,-126.340000,54.885000,-2.960760,-7.614612,-3.100000,-7.625000,0.139240,0.010388,-6.922320,-5.519559,-1.494245,-5.519559,-6.922320,-0.240000,-0.080000,-42,34,-42.263062,112.449982,-42.263062,112.449982,0.000000,-78.884706,0.000000,64.000000,0.000000,0.000000,-35.779894,-17.748728,130.221858,171.807311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554723,1.409178,0.172392,0.012577,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.630592,mpc,0,-126.340000,54.885000,-3.068066,-7.644689,-3.170000,-7.735000,0.101934,0.090311,-8.081122,-16.375708,-1.982162,-16.375708,-8.081122,-0.330000,-0.020000,-34,79,-33.827505,112.450000,-33.827505,112.450000,0.000000,-33.884724,0.000000,64.000000,0.000000,0.000000,-30.841862,-12.711639,122.707542,160.857500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546796,1.408027,0.189361,0.012868,0.500292,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.640724,mpc,0,-126.340000,54.885000,-3.185022,-7.675256,-3.260000,-7.945000,0.074978,0.269744,-10.764665,-24.731284,-1.982162,-24.731284,-10.764665,-0.370000,0.230000,-13,112,-12.980007,112.450000,-12.980007,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.991963,-0.670566,127.439258,159.961334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560370,1.419499,0.230198,0.015190,0.500490,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.650592,mpc,0,-126.340000,54.885000,-3.306771,-7.705122,-3.370000,-8.195000,0.063229,0.489878,-12.594353,-25.280190,-2.897006,-25.280190,-12.594353,-0.300000,0.700000,-18,112,-18.494955,112.450000,-18.494955,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.958623,14.243004,138.500841,174.995317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557112,1.408712,0.258538,0.014856,0.500530,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.660732,mpc,0,-126.340000,54.885000,-3.439694,-7.735884,-3.500000,-8.395000,0.060306,0.659116,-14.363051,-18.205396,-2.470079,-18.205396,-14.363051,-0.220000,0.950000,-22,112,-22.245978,112.450000,-22.245978,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.200572,28.162528,143.970280,185.341426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567657,1.418775,0.262898,0.014955,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670721,mpc,0,-126.340000,54.885000,-3.578152,-7.766234,-3.640000,-8.505000,0.061848,0.738766,-15.216906,-7.105289,-2.714037,-7.105289,-15.216906,-0.230000,1.030000,-18,104,-17.703614,103.817017,-17.703614,103.817017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.259661,34.897074,145.999335,186.259063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558460,1.420075,0.339885,0.015305,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.680723,mpc,0,-126.340000,54.885000,-3.724017,-7.796637,-3.790000,-8.485000,0.065983,0.688363,-16.192739,4.604715,-2.775027,4.604715,-16.192739,-0.220000,1.050000,-12,59,-12.330037,1.170991,-12.330037,1.170991,0.000000,57.646025,0.000000,64.000000,0.000000,0.000000,-33.330698,30.367124,147.065427,190.558020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558011,1.419275,0.220342,0.016545,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.690653,mpc,0,-126.340000,54.885000,-3.875701,-7.826793,-3.960000,-8.365000,0.084299,0.538207,-17.412531,14.911958,-2.714037,14.911958,-17.412531,-0.200000,0.850000,-4,14,-4.342906,-81.046148,-4.342906,-81.046148,0.000000,94.863165,0.000000,64.000000,0.000000,0.000000,-33.209185,14.449105,134.916731,187.211515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566357,1.410356,0.144481,0.014334,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.700646,mpc,0,-126.340000,54.885000,-4.034972,-7.857065,-4.130000,-8.175000,0.095028,0.317935,-17.351542,20.462012,-2.348100,20.462012,-17.351542,-0.140000,0.500000,-14,-31,-14.075496,-106.050000,-14.075496,-106.050000,0.000000,74.867017,0.000000,64.000000,0.000000,0.000000,-31.296864,-4.419897,123.029988,171.375474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560336,1.409194,0.162087,0.014097,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.710730,mpc,0,-126.340000,54.885000,-4.202109,-7.887480,-4.310000,-7.975000,0.107891,0.087520,-17.534511,17.534511,-2.226120,17.534511,-17.534511,-0.160000,0.110000,-15,-76,-14.567616,-81.427661,-14.567616,-81.427661,0.000000,5.244678,0.000000,64.000000,0.000000,0.000000,-26.131620,-18.935081,124.777602,166.916174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568129,1.417606,0.186517,0.014626,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.720721,mpc,0,-126.340000,54.885000,-4.373723,-7.917421,-4.480000,-7.855000,0.106277,-0.062421,-17.290552,7.959143,-1.799193,7.959143,-17.290552,-0.170000,-0.050000,-23,-31,-23.236818,-4.624810,-23.236818,-4.624810,0.000000,-26.558173,0.000000,64.000000,0.000000,0.000000,-19.915991,-26.275347,133.453358,167.614221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557098,1.417906,0.225573,0.014196,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.730726,mpc,0,-126.340000,54.885000,-4.551254,-7.947146,-4.650000,-7.855000,0.098746,-0.092146,-16.375708,-5.153621,-2.287110,-5.153621,-16.375708,-0.190000,-0.220000,-38,14,-38.401808,112.450000,-38.401808,112.450000,0.000000,-98.632983,0.000000,64.000000,0.000000,0.000000,-11.542815,-28.663590,140.026144,176.597721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558349,1.418330,0.203528,0.014624,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.740656,mpc,0,-126.340000,54.885000,-4.732719,-7.976320,-4.800000,-7.985000,0.067281,0.008680,-16.070760,-20.279043,-2.592058,-20.279043,-16.070760,-0.260000,-0.100000,-40,59,-40.111740,112.450000,-40.111740,112.450000,0.000000,-53.632983,0.000000,64.000000,0.000000,0.000000,-3.777972,-21.013342,136.457263,165.787373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556440,1.409155,0.188478,0.013783,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.750721,mpc,0,-126.340000,54.885000,-4.921594,-8.005473,-4.960000,-8.255000,0.038406,0.249527,-16.558677,-30.952223,-3.506902,-30.952223,-16.558677,-0.370000,0.020000,5,104,31.159034,112.450000,31.159034,112.450000,-26.270774,-8.632983,0.000000,64.000000,0.000000,0.000000,-0.183235,-5.743164,128.226207,160.632409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557121,1.417575,0.249922,0.014370,0.500147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.760731,mpc,0,-126.340000,54.885000,-5.114020,-8.033968,-5.140000,-8.595000,0.025980,0.561032,-18.266386,-36.624256,-3.506902,-36.624256,-18.266386,-0.290000,0.480000,41,112,41.369893,112.450000,41.369893,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.284833,13.015497,133.985415,177.252018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555665,1.428763,0.250471,0.015644,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.770724,mpc,0,-126.340000,54.885000,-5.310250,-8.061822,-5.320000,-8.935000,0.009750,0.873178,-16.863625,-34.001703,-4.177788,-34.001703,-16.863625,-0.120000,0.840000,-4,112,-35.527025,112.450000,-35.527025,112.450000,31.896918,0.000000,0.000000,64.000000,0.000000,0.000000,-6.908290,31.041943,136.306605,182.189906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557785,1.419704,0.300978,0.015171,0.501235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.780720,mpc,0,-126.340000,54.885000,-5.510307,-8.089005,-5.470000,-9.195000,-0.040307,1.105995,-15.338885,-24.304356,-3.506902,-24.304356,-15.338885,-0.100000,1.000000,-49,112,-70.000000,112.450000,-70.000000,112.450000,21.369893,0.000000,0.000000,64.000000,0.000000,0.000000,-5.461690,43.574333,141.160576,182.434973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557094,1.420521,0.287457,0.014887,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.790721,mpc,0,-126.340000,54.885000,-5.713778,-8.115412,-5.620000,-9.375000,-0.093778,1.259588,-13.753155,-13.997114,-2.470079,-13.997114,-13.753155,-0.140000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.558376,49.049425,138.162307,176.255981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556067,1.420392,0.387353,0.014884,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.800718,mpc,0,-126.340000,54.885000,-5.920103,-8.140922,-5.750000,-9.435000,-0.170103,1.294078,-12.899301,-1.616224,-2.287110,-1.616224,-12.899301,-0.320000,1.100000,-70,112,-70.000000,112.165587,-70.000000,112.165587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.027537,46.557831,139.893193,179.002384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557673,1.421762,0.490543,0.016127,0.500191,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.810722,mpc,0,-126.340000,54.885000,-6.129047,-8.165449,-5.890000,-9.375000,-0.239047,1.209551,-14.972947,10.276748,-2.348100,10.276748,-14.972947,-0.550000,1.110000,-60,67,-59.687367,7.831952,-59.687367,7.831952,0.000000,59.333635,0.000000,64.000000,0.000000,0.000000,-4.907860,31.812137,138.988783,191.166088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556329,1.420047,0.503670,0.015216,0.500220,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.820649,mpc,0,-126.340000,54.885000,-6.338418,-8.188686,-6.050000,-9.195000,-0.288418,1.006314,-17.839459,20.766960,-2.957996,20.766960,-17.839459,-0.610000,0.930000,-28,22,-27.841708,-81.247195,-27.841708,-81.247195,0.000000,103.412782,0.000000,64.000000,0.000000,0.000000,-6.925479,11.659174,129.555402,188.365875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555761,1.411887,0.195062,0.015696,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.830726,mpc,0,-126.340000,54.885000,-6.552604,-8.211040,-6.240000,-8.955000,-0.312604,0.743960,-22.108731,25.829097,-2.653048,25.829097,-22.108731,-0.490000,0.560000,-5,-23,-4.598140,-106.050000,-4.598140,-106.050000,0.000000,83.215587,0.000000,64.000000,0.000000,0.000000,-7.442139,-5.965090,117.261615,172.817908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557674,1.420603,0.199549,0.015125,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.840633,mpc,0,-126.340000,54.885000,-6.764373,-8.231686,-6.460000,-8.705000,-0.304373,0.473314,-23.816440,23.511492,-2.653048,23.511492,-23.816440,-0.310000,0.210000,-11,-68,-10.899925,-89.135534,-10.899925,-89.135534,0.000000,21.301121,0.000000,64.000000,0.000000,0.000000,-5.536334,-18.927721,118.106593,168.324476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541341,1.411689,0.169913,0.016672,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.850717,mpc,0,-126.340000,54.885000,-6.980685,-8.251222,-6.690000,-8.515000,-0.290685,0.263778,-22.535658,13.143259,-3.445913,13.143259,-22.535658,-0.200000,-0.030000,-38,-23,-37.891433,-3.014846,-37.891433,-3.014846,0.000000,-19.819567,0.000000,64.000000,0.000000,0.000000,2.989700,-26.017762,136.994197,178.813086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.096232,1.457776,0.231326,0.020618,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008316,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.860566,mpc,0,-126.340000,54.885000,-7.192269,-8.268744,-6.910000,-8.455000,-0.282269,0.186256,-20.766960,1.433256,-3.567892,1.433256,-20.766960,-0.250000,-0.130000,-51,22,-50.665397,98.637444,-50.665397,98.637444,0.000000,-76.471858,0.000000,64.000000,0.000000,0.000000,14.867701,-29.563555,144.095379,187.930694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544055,1.506094,0.260619,0.021045,0.500906,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.870701,mpc,0,-126.340000,54.885000,-7.409926,-8.285044,-7.140000,-8.525000,-0.269926,0.239956,-19.974095,-13.265238,-3.872840,-13.265238,-19.974095,-0.370000,-0.040000,-43,67,-43.257576,112.450000,-43.257576,112.450000,0.000000,-45.284413,0.000000,64.000000,0.000000,0.000000,24.832610,-23.548136,145.201110,181.127793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557732,1.533407,0.244739,0.018595,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.880566,mpc,0,-126.340000,54.885000,-7.621251,-8.299098,-7.330000,-8.705000,-0.291251,0.405902,-21.071908,-23.633471,-3.201954,-23.633471,-21.071908,-0.440000,0.080000,2,112,10.757182,112.450000,10.757182,112.450000,-9.014758,-0.284413,0.000000,64.000000,0.000000,0.000000,29.977967,-8.595457,139.307212,175.520959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535164,1.764735,0.293074,0.036137,0.503861,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.890578,mpc,0,-126.340000,54.885000,-7.834780,-8.311410,-7.530000,-8.985000,-0.304780,0.673590,-21.498835,-30.220348,-4.360757,-30.220348,-21.498835,-0.310000,0.560000,11,112,10.573094,112.450000,10.573094,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.443641,10.970644,136.416737,182.198134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561709,1.527648,0.301138,0.017793,0.500258,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.900567,mpc,0,-126.340000,54.885000,-8.046493,-8.321613,-7.750000,-9.245000,-0.296493,0.923387,-20.462012,-26.134045,-3.872840,-26.134045,-20.462012,-0.150000,0.920000,-34,112,-58.112704,112.450000,-58.112704,112.450000,23.685799,0.000000,0.000000,64.000000,0.000000,0.000000,25.814823,29.690894,138.960704,185.738876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538944,1.519094,0.330801,0.013116,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.910593,mpc,0,-126.340000,54.885000,-8.257197,-8.329636,-7.950000,-9.435000,-0.307197,1.105364,-19.303209,-16.985604,-3.811850,-16.985604,-19.303209,-0.150000,1.040000,-70,112,-69.999998,112.450000,-69.999998,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.946618,40.734995,135.659961,174.451952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548104,1.423755,0.246248,0.011630,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.920592,mpc,0,-126.340000,54.885000,-8.465191,-8.335304,-8.140000,-9.545000,-0.325191,1.209696,-18.510344,-6.434403,-2.714037,-6.434403,-18.510344,-0.370000,1.090000,-56,112,-56.036241,112.450000,-56.036241,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.952980,43.946138,131.545090,167.409434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546982,1.424725,0.444451,0.013469,0.500464,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.930582,mpc,0,-126.340000,54.885000,-8.670449,-8.338516,-8.330000,-9.535000,-0.340449,1.196484,-20.279043,5.031642,-3.445913,5.031642,-20.279043,-0.560000,1.100000,-11,75,-10.321654,75.167792,-10.321654,75.167792,-0.714588,0.000000,0.000000,64.000000,0.000000,0.000000,23.956111,37.843510,137.659340,181.791766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561870,1.413254,0.252075,0.012569,0.500517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.940645,mpc,0,-126.340000,54.885000,-8.874248,-8.339155,-8.570000,-9.395000,-0.304248,1.055845,-22.169720,16.436698,-3.445913,16.436698,-22.169720,-0.450000,0.920000,5,30,5.334613,-14.085811,5.334613,-14.085811,0.000000,44.253604,0.000000,64.000000,0.000000,0.000000,18.195738,24.674587,125.577323,168.886702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549231,1.412885,0.160774,0.011653,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.950565,mpc,0,-126.340000,54.885000,-9.071904,-8.337119,-8.750000,-9.195000,-0.321904,0.857881,-22.901596,21.742793,-3.140965,21.742793,-22.901596,-0.200000,0.650000,-15,-15,-15.191516,-51.280344,-15.191516,-51.280344,0.000000,36.448137,0.000000,64.000000,0.000000,0.000000,17.939466,8.425245,117.542569,163.261413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537954,1.413343,0.135888,0.010852,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.960582,mpc,0,-126.340000,54.885000,-9.267856,-8.332264,-8.980000,-8.985000,-0.287856,0.652736,-20.888939,20.766960,-3.140965,20.766960,-20.888939,-0.150000,0.250000,-33,-26,-32.697049,-25.846886,-32.697049,-25.846886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.659049,-5.548801,130.916212,168.769953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568230,1.415378,0.137070,0.010930,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.970567,mpc,0,-126.340000,54.885000,-9.459215,-8.324516,-9.170000,-8.825000,-0.289215,0.500484,-19.364199,12.960290,-2.957996,12.960290,-19.364199,-0.220000,0.050000,-36,19,-36.003153,44.113047,-36.003153,44.113047,0.000000,-24.959933,0.000000,64.000000,0.000000,0.000000,36.000471,-14.338252,138.652412,173.562048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542503,1.416664,0.154177,0.012316,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.980591,mpc,0,-126.340000,54.885000,-9.647006,-8.313710,-9.360000,-8.745000,-0.287006,0.431290,-18.022427,1.799193,-3.201954,1.799193,-18.022427,-0.310000,0.040000,-35,64,-35.258628,112.450000,-35.258628,112.450000,0.000000,-48.296886,0.000000,64.000000,0.000000,0.000000,44.355278,-17.970615,141.878690,176.412149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545981,1.415522,0.163190,0.011450,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.990582,mpc,0,-126.340000,54.885000,-9.829569,-8.299820,-9.530000,-8.785000,-0.299569,0.485180,-17.473521,-8.873987,-2.897006,-8.873987,-17.473521,-0.350000,0.300000,-34,109,-34.082010,112.450000,-34.082010,112.450000,0.000000,-3.296886,0.000000,64.000000,0.000000,0.000000,49.448280,-13.286237,139.950084,168.184340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555583,1.416666,0.162892,0.012264,0.500549,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.000724,mpc,0,-126.340000,54.885000,-10.009890,-8.282436,-9.710000,-8.895000,-0.299890,0.612564,-18.571334,-12.777322,-3.201954,-12.777322,-18.571334,-0.370000,0.680000,-19,112,-19.274811,112.450000,-19.274811,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.358151,-3.807342,133.759885,156.759861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560016,1.433992,0.287972,0.015387,0.500670,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.010592,mpc,0,-126.340000,54.885000,-10.180445,-8.262430,-9.890000,-8.985000,-0.290445,0.722570,-18.815292,-7.898153,-3.079975,-7.898153,-18.815292,-0.340000,0.930000,-15,112,-15.179412,112.450000,-15.179412,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.761306,8.321293,133.643121,163.016202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554934,1.413543,0.223344,0.014854,0.500662,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.020727,mpc,0,-126.340000,54.885000,-10.350517,-8.238756,-10.080000,-9.005000,-0.270517,0.766244,-18.876282,-0.152474,-2.836017,-0.152474,-18.876282,-0.240000,1.040000,-19,108,-18.783125,108.011990,-18.783125,108.011990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.806400,17.195957,130.794757,157.884773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559195,1.424805,0.302222,0.014831,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.030718,mpc,0,-126.340000,54.885000,-10.512898,-8.212238,-10.260000,-8.945000,-0.252898,0.732762,-18.144407,8.934977,-2.592058,8.934977,-18.144407,-0.220000,1.070000,-18,63,-18.220106,30.590524,-18.220106,30.590524,0.000000,32.421466,0.000000,64.000000,0.000000,0.000000,46.290748,18.035487,126.980322,145.546233,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557537,1.422756,0.314316,0.013862,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.040629,mpc,0,-126.340000,54.885000,-10.668592,-8.182742,-10.450000,-8.805000,-0.218592,0.622258,-18.632323,17.595500,-2.348100,17.595500,-18.632323,-0.220000,0.900000,-2,18,-2.313909,-34.156016,-2.313909,-34.156016,0.000000,52.168006,0.000000,64.000000,0.000000,0.000000,46.823161,10.582691,123.008924,144.814299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558722,1.421174,0.174957,0.014949,0.504989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.050722,mpc,0,-126.340000,54.885000,-10.821459,-8.149367,-10.620000,-8.595000,-0.201459,0.445633,-17.107583,20.888939,-2.043152,20.888939,-17.107583,-0.170000,0.550000,-12,-27,-12.019684,-45.000531,-12.019684,-45.000531,0.000000,18.012521,0.000000,64.000000,0.000000,0.000000,45.865818,0.577361,113.456913,136.945605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556062,1.423870,0.171950,0.014492,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.060725,mpc,0,-126.340000,54.885000,-10.967139,-8.112905,-10.780000,-8.405000,-0.187139,0.292095,-15.704823,17.412531,-1.433256,17.412531,-15.704823,-0.150000,0.160000,-21,5,-20.719097,5.482897,-20.719097,5.482897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.367418,-5.922998,121.421069,138.428337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557153,1.424161,0.175201,0.014130,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.070719,mpc,0,-126.340000,54.885000,-11.106743,-8.073059,-10.930000,-8.285000,-0.176743,0.211941,-14.546020,7.959143,-2.043152,7.959143,-14.546020,-0.160000,0.050000,-26,50,-26.298413,90.256968,-26.298413,90.256968,0.000000,-39.774071,0.000000,64.000000,0.000000,0.000000,56.841663,-9.468293,129.009039,145.628988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558757,1.423364,0.188364,0.015160,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.080723,mpc,0,-126.340000,54.885000,-11.240410,-8.029705,-11.060000,-8.265000,-0.180410,0.235295,-12.899301,-3.079975,-1.616224,-3.079975,-12.899301,-0.230000,0.210000,-30,95,-29.761579,112.450000,-29.761579,112.450000,0.000000,-16.967103,0.000000,64.000000,0.000000,0.000000,61.798412,-7.768836,126.500303,141.613859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557773,1.424159,0.212383,0.016125,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.090721,mpc,0,-126.340000,54.885000,-11.367799,-7.982875,-11.180000,-8.315000,-0.187799,0.332125,-12.167426,-8.995966,-1.982162,-8.995966,-12.167426,-0.270000,0.570000,-28,112,-28.119674,112.450000,-28.119674,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.534485,-1.720359,120.125152,135.761565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557906,1.425153,0.212344,0.014298,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.100723,mpc,0,-126.340000,54.885000,-11.488964,-7.932485,-11.290000,-8.385000,-0.198964,0.452515,-11.069613,-6.556382,-1.677214,-6.556382,-11.069613,-0.300000,0.870000,-30,112,-29.891705,112.450000,-29.891705,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.986190,6.494417,118.358876,137.628283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558122,1.423602,0.237441,0.015284,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.110658,mpc,0,-126.340000,54.885000,-11.603022,-7.878909,-11.400000,-8.405000,-0.203022,0.526091,-11.618519,-0.518412,-1.555235,-0.518412,-11.618519,-0.280000,1.020000,-21,112,-21.403587,112.450000,-21.403587,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.334233,13.384193,115.584729,135.998819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.748708,1.415332,0.265479,0.014196,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.120687,mpc,0,-126.340000,54.885000,-11.711734,-7.821251,-11.510000,-8.355000,-0.201734,0.533749,-11.557530,8.569039,-1.555235,8.569039,-11.557530,-0.280000,1.070000,-13,67,-12.614543,44.334312,-12.614543,44.334312,0.000000,23.115688,0.000000,64.000000,0.000000,0.000000,50.390695,14.723246,112.679678,130.153965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558003,1.424911,0.287264,0.014209,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.130719,mpc,0,-126.340000,54.885000,-11.813996,-7.759966,-11.620000,-8.205000,-0.193996,0.445034,-11.069613,17.473521,-1.372266,17.473521,-11.069613,-0.230000,0.910000,-13,22,-12.859540,-21.314337,-12.859540,-21.314337,0.000000,43.764337,0.000000,64.000000,0.000000,0.000000,46.604620,10.303726,111.531949,130.150701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556773,1.421877,0.176600,0.013161,0.500315,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.140596,mpc,0,-126.340000,54.885000,-11.908302,-7.696116,-11.720000,-8.005000,-0.188302,0.308884,-11.008623,21.498835,-0.823360,21.498835,-11.008623,-0.180000,0.570000,-11,-23,-11.444162,-35.011514,-11.444162,-35.011514,0.000000,12.461514,0.000000,64.000000,0.000000,0.000000,44.439064,1.851709,110.515725,130.100026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537774,1.498023,0.174573,0.016546,0.500648,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.150651,mpc,0,-126.340000,54.885000,-11.997824,-7.627535,-11.810000,-7.795000,-0.187824,0.167465,-9.056956,18.022427,-1.067318,18.022427,-9.056956,-0.160000,0.180000,-25,17,-25.199062,16.510737,-25.199062,16.510737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.925110,-2.819603,114.480952,128.602570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559373,1.417366,0.143491,0.014717,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.160732,mpc,0,-126.340000,54.885000,-12.081013,-7.555176,-11.900000,-7.675000,-0.181013,0.119824,-7.898153,8.020133,-0.823360,8.020133,-7.898153,-0.190000,0.100000,-29,62,-28.937171,106.411605,-28.937171,106.411605,0.000000,-44.900868,0.000000,64.000000,0.000000,0.000000,48.253220,-5.127053,123.960928,138.872281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565485,1.489860,0.200198,0.015091,0.500675,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.170686,mpc,0,-126.340000,54.885000,-12.156729,-7.480222,-11.960000,-7.645000,-0.196729,0.164778,-6.861330,-2.104141,-1.128308,-2.104141,-6.861330,-0.260000,0.320000,-28,107,-27.818726,112.450000,-27.818726,112.450000,0.000000,-5.939263,0.000000,64.000000,0.000000,0.000000,51.012447,-2.286856,121.678390,135.650593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556894,1.421221,0.208020,0.015309,0.500448,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.180718,mpc,0,-126.340000,54.885000,-12.226623,-7.401193,-12.020000,-7.675000,-0.206623,0.273807,-6.495393,-5.336590,-1.128308,-5.336590,-6.495393,-0.270000,0.690000,-27,112,-26.845587,112.450000,-26.845587,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.685551,3.888410,117.773613,133.255566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556641,1.422148,0.249148,0.015957,0.502779,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.190717,mpc,0,-126.340000,54.885000,-12.289943,-7.318983,-12.080000,-7.695000,-0.209943,0.376017,-6.495393,-1.860183,-0.579401,-1.860183,-6.495393,-0.280000,0.940000,-21,112,-20.627372,112.450000,-20.627372,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.628636,11.954586,117.712761,138.119689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555612,1.419462,0.259236,0.012515,0.503707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.200656,mpc,0,-126.340000,54.885000,-12.346670,-7.233924,-12.130000,-7.675000,-0.216670,0.441076,-6.556382,5.092632,-0.579401,5.092632,-6.556382,-0.250000,1.050000,-17,91,-17.094299,90.906975,-17.094299,90.906975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.810674,17.793730,116.146692,136.581466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583095,1.453081,0.341291,0.020357,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.210599,mpc,0,-126.340000,54.885000,-12.397315,-7.145551,-12.190000,-7.575000,-0.207315,0.429449,-6.434403,12.838311,-0.152474,12.838311,-6.434403,-0.230000,0.990000,-12,46,-11.729447,33.717795,-11.729447,33.717795,0.000000,12.189179,0.000000,64.000000,0.000000,0.000000,39.896004,18.482017,114.579953,131.882713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545802,1.553640,0.214752,0.018973,0.500344,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.220646,mpc,0,-126.340000,54.885000,-12.442379,-7.053006,-12.240000,-7.405000,-0.202379,0.351994,-5.153621,18.876282,-0.518412,18.876282,-5.153621,-0.180000,0.750000,-21,1,-20.724706,-0.712399,-20.724706,-0.712399,0.000000,1.619373,0.000000,64.000000,0.000000,0.000000,36.039813,12.916004,110.702650,125.874479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562337,1.423938,0.165520,0.012493,0.500391,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.230645,mpc,0,-126.340000,54.885000,-12.481241,-6.957746,-12.290000,-7.225000,-0.191241,0.267254,-4.421746,17.717479,-0.091484,17.717479,-4.421746,-0.190000,0.390000,-20,34,-19.824726,34.098527,-19.824726,34.098527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.827456,5.670069,115.632442,130.987087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542364,1.420537,0.152863,0.014074,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.240650,mpc,0,-126.340000,54.885000,-12.514278,-6.859359,-12.320000,-7.095000,-0.194278,0.235641,-3.628881,10.520706,0.152474,10.520706,-3.628881,-0.210000,0.280000,-22,79,-21.563795,104.371130,-21.563795,104.371130,0.000000,-25.272603,0.000000,64.000000,0.000000,0.000000,34.392876,-1.271273,113.160918,130.036845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558569,1.417146,0.169907,0.014274,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.250736,mpc,0,-126.340000,54.885000,-12.541793,-6.757173,-12.350000,-7.035000,-0.191793,0.277827,-2.409089,2.775027,-0.213464,2.775027,-2.409089,-0.220000,0.510000,-29,112,-28.661416,112.450000,-28.661416,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.592353,-3.215467,99.533300,114.374290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569641,1.425647,0.238277,0.012526,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.260650,mpc,0,-126.340000,54.885000,-12.563315,-6.653903,-12.360000,-7.005000,-0.203315,0.351097,-1.372266,0.823360,-0.152474,0.823360,-1.372266,-0.260000,0.790000,-31,112,-30.671612,112.450000,-30.671612,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.742120,-2.563069,92.852322,109.980493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565515,1.412447,0.208891,0.016363,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.270596,mpc,0,-126.340000,54.885000,-12.579555,-6.547600,-12.370000,-6.965000,-0.209555,0.417400,-1.494245,4.238777,-0.457422,4.238777,-1.494245,-0.280000,0.990000,-23,112,-22.950026,112.450000,-22.950026,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.612883,-0.426494,87.829757,103.557715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539507,1.410716,0.249712,0.013774,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.280730,mpc,0,-126.340000,54.885000,-12.590751,-6.436640,-12.390000,-6.895000,-0.200751,0.458360,-2.043152,9.178935,0.274453,9.178935,-2.043152,-0.270000,1.060000,-12,78,-12.469523,78.124033,-12.469523,78.124033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.837372,0.899873,81.857614,96.367528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569532,1.424771,0.333223,0.013620,0.502402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.290647,mpc,0,-126.340000,54.885000,-12.596646,-6.325585,-12.400000,-6.765000,-0.196646,0.439415,-1.433256,15.582843,0.518412,15.582843,-1.433256,-0.220000,0.940000,-17,35,-16.707886,34.990308,-16.707886,34.990308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.254002,1.456216,77.807512,90.510528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560571,1.410783,0.145403,0.015824,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.300725,mpc,0,-126.340000,54.885000,-12.597683,-6.210391,-12.410000,-6.585000,-0.187683,0.374609,-1.677214,17.473521,0.396432,17.473521,-1.677214,-0.190000,0.650000,-13,40,-12.617863,39.622433,-12.617863,39.622433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.549253,0.081688,80.817577,91.590779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558880,1.422637,0.159407,0.014236,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.310722,mpc,0,-126.340000,54.885000,-12.593956,-6.093919,-12.410000,-6.425000,-0.183956,0.331081,-0.274453,13.082270,-0.030495,13.082270,-0.274453,-0.170000,0.480000,-24,85,-24.014693,88.733307,-24.014693,88.733307,0.000000,-4.110875,0.000000,64.000000,0.000000,0.000000,8.525789,-1.614843,79.487368,86.316372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558973,1.423506,0.188863,0.014889,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.320649,mpc,0,-126.340000,54.885000,-12.585751,-5.976263,-12.400000,-6.335000,-0.185751,0.358737,0.701380,8.386070,0.640391,8.386070,0.701380,-0.170000,0.630000,-32,112,-31.550833,112.450000,-31.550833,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.932795,-5.141587,73.721189,87.971513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557723,1.409387,0.183955,0.015631,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330723,mpc,0,-126.340000,54.885000,-12.573024,-5.854992,-12.380000,-6.245000,-0.193024,0.390008,1.738204,7.227268,0.640391,7.227268,1.738204,-0.250000,0.860000,-29,112,-28.676590,112.449999,-28.676590,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.540134,-8.423956,75.644337,95.543165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556759,1.421247,0.305832,0.015435,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.340723,mpc,0,-126.340000,54.885000,-12.556196,-5.732910,-12.360000,-6.145000,-0.196196,0.412090,0.762370,9.178935,0.274453,9.178935,0.762370,-0.290000,1.000000,-12,89,-11.530661,88.508191,-11.530661,88.508191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.988960,-10.501519,72.516106,91.636645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558482,1.421762,0.304182,0.015686,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350598,mpc,0,-126.340000,54.885000,-12.535662,-5.610857,-12.350000,-6.025000,-0.185662,0.414143,-0.030495,14.058103,0.823360,14.058103,-0.030495,-0.220000,0.960000,-7,52,-6.945302,52.249354,-6.945302,52.249354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.928156,-10.832479,67.704652,81.017529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538836,1.407078,0.160562,0.016118,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.360724,mpc,0,-126.340000,54.885000,-12.510763,-5.484362,-12.350000,-5.865000,-0.160763,0.380638,0.030495,16.741646,-0.030495,16.741646,0.030495,-0.160000,0.750000,-8,45,-8.337858,45.289014,-8.337858,45.289014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.539495,-11.640769,65.905827,75.062168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556030,1.420366,0.163079,0.014670,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.370648,mpc,0,-126.340000,54.885000,-12.482769,-5.359240,-12.340000,-5.695000,-0.142769,0.335760,0.396432,15.460864,0.579401,15.460864,0.396432,-0.130000,0.570000,-11,68,-11.045593,68.262901,-11.045593,68.262901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.417994,-13.428995,64.334361,72.035226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557841,1.408316,0.140585,0.015651,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.380595,mpc,0,-126.340000,54.885000,-12.451331,-5.232877,-12.320000,-5.555000,-0.131331,0.322123,1.189297,11.923467,0.396432,11.923467,1.189297,-0.120000,0.610000,-17,94,-16.903548,93.807131,-16.903548,93.807131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.810363,-15.118684,56.950913,65.595973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539498,1.407115,0.164977,0.015898,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.390648,mpc,0,-126.340000,54.885000,-12.416311,-5.104406,-12.300000,-5.445000,-0.116311,0.340594,2.104141,9.727842,1.006328,9.727842,2.104141,-0.130000,0.740000,-21,103,-20.995800,103.112709,-20.995800,103.112709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.793684,-17.484428,53.408561,66.940949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557388,1.406119,0.174211,0.013284,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.400735,mpc,0,-126.340000,54.885000,-12.378076,-4.974929,-12.280000,-5.335000,-0.098076,0.360071,1.433256,10.581696,1.128308,10.581696,1.433256,-0.140000,0.890000,-10,85,-10.142638,84.922468,-10.142638,84.922468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.147538,-20.380292,50.471820,66.197848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567394,1.417815,0.240899,0.016293,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.410649,mpc,0,-126.340000,54.885000,-12.337653,-4.847313,-12.250000,-5.205000,-0.087653,0.357687,1.372266,14.424041,0.518412,14.424041,1.372266,-0.170000,0.880000,-1,53,-0.622129,53.168469,-0.622129,53.168469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.867248,-21.743061,47.135088,58.920833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561206,1.407032,0.159256,0.014469,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.420717,mpc,0,-126.340000,54.885000,-12.293893,-4.717558,-12.230000,-5.035000,-0.063893,0.317442,1.250287,16.985604,0.579401,16.985604,1.250287,-0.130000,0.680000,1,45,1.400881,44.782000,1.400881,44.782000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.036177,-21.129797,48.059891,55.092083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557235,1.418654,0.175572,0.015163,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.430723,mpc,0,-126.340000,54.885000,-12.247871,-4.588661,-12.200000,-4.885000,-0.047871,0.296339,1.616224,15.582843,0.640391,15.582843,1.616224,-0.080000,0.540000,-5,66,-4.831717,66.080030,-4.831717,66.080030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.728074,-20.633637,48.703396,54.185935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557941,1.415846,0.176823,0.014944,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.440651,mpc,0,-126.340000,54.885000,-12.199873,-4.461033,-12.180000,-4.745000,-0.019873,0.283967,2.531068,12.350394,1.189297,12.350394,2.531068,-0.070000,0.560000,-11,90,-11.125132,89.847268,-11.125132,89.847268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.404886,-21.740194,46.934789,55.147820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558651,1.405555,0.158423,0.014864,0.504451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.450633,mpc,0,-126.340000,54.885000,-12.149426,-4.333190,-12.150000,-4.625000,0.000574,0.291810,2.957996,9.605862,0.762370,9.605862,2.957996,-0.070000,0.710000,-13,100,-12.803684,99.611965,-12.803684,99.611965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.156899,-24.178496,46.717058,59.590734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563445,1.412783,0.199730,0.015358,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.460719,mpc,0,-126.340000,54.885000,-12.096379,-4.204726,-12.110000,-4.515000,0.013621,0.310274,2.531068,11.435550,0.884349,11.435550,2.531068,-0.060000,0.830000,-7,75,-7.288008,74.892762,-7.288008,74.892762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.140378,-27.084724,45.657020,60.116069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557612,1.413671,0.215685,0.014681,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.470661,mpc,0,-126.340000,54.885000,-12.042181,-4.078991,-12.080000,-4.385000,0.037819,0.306009,2.348100,14.607010,0.884349,14.607010,2.348100,-0.110000,0.820000,6,47,5.925703,46.991373,5.925703,46.991373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.144193,-28.229271,41.373220,51.857811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558703,1.404519,0.143980,0.014643,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.480723,mpc,0,-126.340000,54.885000,-11.985538,-3.952870,-12.050000,-4.235000,0.064462,0.282130,2.104141,17.290552,1.067318,17.290552,2.104141,-0.070000,0.640000,9,36,8.852235,36.364743,8.852235,36.364743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.775452,-27.281722,44.406173,50.321664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558706,1.412660,0.177954,0.016433,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.490723,mpc,0,-126.340000,54.885000,-11.927572,-3.828850,-12.020000,-4.075000,0.092428,0.246150,2.531068,13.936124,0.823360,13.936124,2.531068,-0.050000,0.490000,6,72,5.939263,71.872973,5.939263,71.872973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.814186,-25.818164,46.563581,50.263071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556936,1.413397,0.173971,0.014639,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.500595,mpc,0,-126.340000,54.885000,-11.868838,-3.707949,-11.990000,-3.955000,0.121162,0.247051,2.592058,10.093779,0.457422,10.093779,2.592058,-0.030000,0.530000,5,100,5.247036,99.787140,5.247036,99.787140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.733539,-26.673042,45.465506,53.070341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540825,1.405102,0.169460,0.014859,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510717,mpc,0,-126.340000,54.885000,-11.807154,-3.585764,-11.950000,-3.865000,0.142846,0.279236,3.018985,8.508050,0.762370,8.508050,3.018985,-0.010000,0.750000,1,95,1.235488,94.981726,1.235488,94.981726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.978501,-28.802516,45.716356,57.628177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557211,1.412360,0.216870,0.014099,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.520728,mpc,0,-126.340000,54.885000,-11.744778,-3.466892,-11.910000,-3.755000,0.165222,0.288108,3.018985,10.398727,0.457422,10.398727,3.018985,-0.010000,0.870000,5,67,4.712659,66.913120,4.712659,66.913120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.996810,-30.529203,41.181122,52.527736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556955,1.413361,0.200843,0.015258,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530651,mpc,0,-126.340000,54.885000,-11.681687,-3.351206,-11.870000,-3.635000,0.188313,0.283794,3.506902,14.119093,0.884349,14.119093,3.506902,0.000000,0.780000,4,40,4.196429,40.425527,4.196429,40.425527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.239924,-30.921726,39.824506,48.047290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558059,1.403918,0.145242,0.015644,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540718,mpc,0,-126.340000,54.885000,-11.616470,-3.236232,-11.830000,-3.485000,0.213530,0.248768,3.994819,14.789979,0.945339,14.789979,3.994819,0.000000,0.580000,4,46,4.179220,45.954573,4.179220,45.954573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.341831,-30.558859,41.260900,47.927623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556858,1.411692,0.175358,0.014147,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550597,mpc,0,-126.340000,54.885000,-11.551337,-3.125930,-11.780000,-3.355000,0.228663,0.229070,4.909663,11.923467,0.274453,11.923467,4.909663,0.000000,0.480000,-2,74,-1.828197,74.194230,-1.828197,74.194230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.620592,-30.425935,41.171991,47.820301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539124,1.402411,0.148692,0.014774,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560650,mpc,0,-126.340000,54.885000,-11.483953,-3.016457,-11.730000,-3.265000,0.246047,0.248543,5.336590,7.044299,0.640391,7.044299,5.336590,-0.010000,0.570000,-4,106,-3.548203,106.241848,-3.548203,106.241848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.705816,-31.379672,40.759989,50.730349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555893,1.418129,0.165915,0.016193,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570728,mpc,0,-126.340000,54.885000,-11.415312,-2.909698,-11.670000,-3.185000,0.254688,0.275302,5.519559,5.641538,0.884349,5.641538,5.519559,0.000000,0.790000,-5,99,-5.349470,98.676989,-5.349470,98.676989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.353452,-33.411700,43.035010,58.086177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567306,1.410933,0.255441,0.013964,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.580682,mpc,0,-126.340000,54.885000,-11.346470,-2.807376,-11.610000,-3.115000,0.263530,0.307624,5.092632,8.081122,1.189297,8.081122,5.092632,-0.020000,0.920000,3,66,3.484597,66.372453,3.484597,66.372453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.367681,-34.776887,39.889214,53.426201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557451,1.409431,0.230844,0.017055,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.590654,mpc,0,-126.340000,54.885000,-11.276476,-2.708163,-11.550000,-3.005000,0.273524,0.296837,5.885497,12.472374,0.823360,12.472374,5.885497,-0.040000,0.750000,4,40,3.858364,39.913884,3.858364,39.913884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.369941,-34.415385,40.164954,49.383341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555851,1.401859,0.145422,0.013896,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.600643,mpc,0,-126.340000,54.885000,-11.205319,-2.612243,-11.490000,-2.895000,0.284681,0.282757,5.946486,12.533363,0.701380,12.533363,5.946486,-0.020000,0.550000,4,52,3.669845,51.538434,3.669845,51.538434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.393542,-33.409526,40.415543,48.203753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563450,1.401749,0.150652,0.015205,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.610633,mpc,0,-126.340000,54.885000,-11.133099,-2.519944,-11.430000,-2.795000,0.296901,0.275056,5.946486,7.532216,0.335443,7.532216,5.946486,-0.030000,0.460000,6,97,6.096504,96.999252,6.096504,96.999252,0.000000,-0.460817,0.000000,64.000000,0.000000,0.000000,-60.133414,-32.594513,40.778310,48.510439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564044,1.408775,0.190216,0.015065,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.620653,mpc,0,-126.340000,54.885000,-11.059577,-2.431175,-11.360000,-2.735000,0.300423,0.303825,7.105289,3.323933,0.396432,3.323933,7.105289,0.030000,0.660000,-11,112,-11.441024,112.449895,-11.441024,112.449895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.552318,-33.545125,45.687949,59.067131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556554,1.402127,0.194200,0.014295,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.630647,mpc,0,-126.340000,54.885000,-10.985133,-2.346587,-11.280000,-2.695000,0.294867,0.348413,7.471226,3.018985,0.518412,3.018985,7.471226,0.040000,0.870000,-16,99,-16.322304,98.626769,-16.322304,98.626769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.467988,-35.131054,40.137606,56.956355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557615,1.400747,0.299680,0.013282,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.640631,mpc,0,-126.340000,54.885000,-10.909598,-2.266155,-11.200000,-2.635000,0.290402,0.368845,7.715185,6.800341,0.823360,6.800341,7.715185,-0.040000,0.920000,-6,60,-5.854334,60.441087,-5.854334,60.441087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.543635,-36.457625,37.136906,52.012284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538731,1.448583,0.183992,0.016131,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.650728,mpc,0,-126.340000,54.885000,-10.831964,-2.189087,-11.120000,-2.555000,0.288036,0.365913,7.349247,10.032790,0.762370,10.032790,7.349247,-0.060000,0.790000,4,40,3.558628,39.615017,3.558628,39.615017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.662808,-35.458364,39.324635,46.210481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568962,1.422468,0.185123,0.016554,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.660722,mpc,0,-126.340000,54.885000,-10.753833,-2.117169,-11.040000,-2.465000,0.286167,0.347831,6.922320,8.812998,0.274453,8.812998,6.922320,-0.070000,0.570000,11,63,10.992268,62.893306,10.992268,62.893306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.836943,-33.233525,40.815287,45.434133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558515,1.411374,0.178165,0.015369,0.501260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.670717,mpc,0,-126.340000,54.885000,-10.674317,-2.049685,-10.960000,-2.405000,0.285683,0.355315,7.349247,3.262944,0.396432,3.262944,7.349247,-0.030000,0.520000,3,108,2.885306,110.491072,2.885306,110.491072,0.000000,-2.597766,0.000000,64.000000,0.000000,0.000000,-61.809522,-31.479239,40.743417,47.842410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559027,1.409793,0.210784,0.014571,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.680650,mpc,0,-126.340000,54.885000,-10.593852,-1.987131,-10.870000,-2.385000,0.276148,0.397869,7.288257,-0.396432,0.457422,-0.396432,7.288257,-0.020000,0.760000,1,112,1.295861,112.450000,1.295861,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.352558,-32.845324,41.018058,55.848504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560665,1.402072,0.230171,0.017001,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.690727,mpc,0,-126.340000,54.885000,-10.510651,-1.928355,-10.790000,-2.385000,0.279349,0.456645,7.654195,-0.030495,0.701380,-0.030495,7.654195,-0.040000,0.940000,3,102,2.963062,102.469734,2.963062,102.469734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.900529,-33.885426,39.722960,54.014979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558894,1.412575,0.338732,0.014766,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.700594,mpc,0,-126.340000,54.885000,-10.427558,-1.875463,-10.710000,-2.355000,0.282442,0.479537,7.593205,3.445913,0.518412,3.445913,7.593205,-0.010000,0.990000,4,67,3.505899,66.763650,3.505899,66.763650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.066333,-34.401412,38.640912,50.274927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539733,1.401865,0.195122,0.015405,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.710716,mpc,0,-126.340000,54.885000,-10.340527,-1.826064,-10.630000,-2.295000,0.289473,0.468936,7.837164,6.983309,0.335443,6.983309,7.837164,-0.020000,0.830000,8,45,7.559914,45.136472,7.559914,45.136472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.236695,-33.990946,37.688282,45.319251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558403,1.410453,0.176939,0.015394,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.720608,mpc,0,-126.340000,54.885000,-10.253602,-1.782602,-10.540000,-2.235000,0.286398,0.452398,7.593205,6.068465,0.274453,6.068465,7.593205,0.000000,0.640000,10,63,9.920649,62.946539,9.920649,62.946539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.596380,-32.848547,37.363307,43.684887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570557,1.530607,0.208112,0.019146,0.500565,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.730572,mpc,0,-126.340000,54.885000,-10.164065,-1.743691,-10.460000,-2.195000,0.295935,0.451309,8.264091,1.677214,0.091484,1.677214,8.264091,0.020000,0.570000,4,102,4.144057,101.560998,4.144057,101.560998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.432855,-32.427020,36.331619,44.942642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546612,1.467933,0.213001,0.017030,0.500244,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.740579,mpc,0,-126.340000,54.885000,-10.071987,-1.709557,-10.370000,-2.195000,0.298013,0.485443,8.873987,-2.348100,0.701380,-2.348100,8.873987,0.030000,0.750000,-1,112,-1.197150,112.450000,-1.197150,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.570234,-33.557361,37.701261,51.206765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575390,1.611041,0.306922,0.019310,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.750568,mpc,0,-126.340000,54.885000,-9.977810,-1.680463,-10.280000,-2.215000,0.302190,0.534537,9.056956,-1.860183,0.213464,-1.860183,9.056956,0.010000,0.920000,3,100,2.851294,99.860518,2.851294,99.860518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.896066,-34.799680,36.105828,50.493477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544886,1.719641,0.607232,0.034691,0.501032,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008417,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.760579,mpc,0,-126.340000,54.885000,-9.881010,-1.656310,-10.180000,-2.205000,0.298990,0.548690,8.812998,1.372266,0.152474,1.372266,8.812998,0.000000,0.990000,11,63,10.542383,63.272630,10.542383,63.272630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.350972,-35.311397,35.844538,47.613928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564506,1.495964,0.305099,0.021717,0.500196,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.770570,mpc,0,-126.340000,54.885000,-9.781863,-1.637206,-10.080000,-2.175000,0.298137,0.537794,8.203101,4.360757,0.396432,4.360757,8.203101,0.000000,0.810000,21,48,21.122931,48.042201,21.122931,48.042201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.479041,-34.149371,38.014030,45.208834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551973,1.789261,0.240728,0.039192,0.500766,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.780573,mpc,0,-126.340000,54.885000,-9.679888,-1.623075,-9.980000,-2.145000,0.300112,0.521925,9.361904,2.165131,-0.274453,2.165131,9.361904,0.070000,0.640000,6,75,6.194381,74.630041,6.194381,74.630041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.731880,-32.186622,41.021684,45.982783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551325,1.489602,0.223030,0.019911,0.500733,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.790574,mpc,0,-126.340000,54.885000,-9.575097,-1.613927,-9.870000,-2.135000,0.294903,0.521073,11.069613,-1.006328,-0.030495,-1.006328,11.069613,0.070000,0.630000,-7,98,-7.097479,98.245590,-7.097479,98.245590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.050794,-32.628358,35.027824,45.119996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553633,1.514097,0.239915,0.014830,0.500298,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.800651,mpc,0,-126.340000,54.885000,-9.466492,-1.609716,-9.750000,-2.165000,0.283508,0.555284,11.923467,-3.506902,0.762370,-3.506902,11.923467,0.000000,0.790000,-4,104,-4.401119,104.135495,-4.401119,104.135495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.198275,-33.590824,32.481236,46.353475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558252,1.409152,0.206674,0.014048,0.500348,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.810649,mpc,0,-126.340000,54.885000,-9.355604,-1.610462,-9.620000,-2.185000,0.264396,0.574538,12.350394,-3.323933,0.396432,-3.323933,12.350394,-0.030000,0.900000,-2,90,-1.803508,90.419091,-1.803508,90.419091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.466722,-34.376383,34.463314,47.719804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556445,1.403030,0.200426,0.013292,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.820649,mpc,0,-126.340000,54.885000,-9.241419,-1.616060,-9.490000,-2.195000,0.248581,0.578940,12.411384,-1.128308,0.579401,-1.128308,12.411384,-0.040000,0.900000,3,68,2.712159,68.008887,2.712159,68.008887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.642401,-34.353673,33.662751,43.944808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554737,1.404038,0.167915,0.014250,0.500432,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.830718,mpc,0,-126.340000,54.885000,-9.123007,-1.626534,-9.360000,-2.195000,0.236993,0.568466,12.899301,1.677214,0.396432,1.677214,12.899301,-0.030000,0.780000,2,50,2.065384,49.735214,2.065384,49.735214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.873365,-33.443333,33.623813,40.534707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558685,1.416969,0.176136,0.014007,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.840721,mpc,0,-126.340000,54.885000,-9.001817,-1.641666,-9.230000,-2.185000,0.228183,0.543334,13.021280,1.494245,0.396432,1.494245,13.021280,-0.020000,0.630000,4,58,3.705959,57.663856,3.705959,57.663856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.435817,-32.295727,32.228555,38.959150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558870,1.475905,0.179322,0.016785,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.850719,mpc,0,-126.340000,54.885000,-8.877007,-1.661413,-9.090000,-2.195000,0.212993,0.533587,13.021280,-2.165131,0.823360,-2.165131,13.021280,-0.020000,0.580000,6,88,5.989197,87.814396,5.989197,87.814396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.233498,-31.226910,32.495898,39.252152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558428,1.461599,0.193528,0.016599,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.860646,mpc,0,-126.340000,54.885000,-8.749324,-1.685493,-8.950000,-2.245000,0.200676,0.559507,13.753155,-6.068465,0.396432,-6.068465,13.753155,-0.050000,0.690000,6,110,5.738845,109.899038,5.738845,109.899038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.045075,-31.208492,35.838234,45.933692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557330,1.403381,0.185677,0.014605,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.870726,mpc,0,-126.340000,54.885000,-8.615710,-1.714395,-8.800000,-2.305000,0.184290,0.590605,15.033937,-5.580549,0.152474,-5.580549,15.033937,0.000000,0.880000,-9,89,-8.637557,88.720371,-8.637557,88.720371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.628277,-32.103453,37.226802,50.105452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559562,1.419119,0.297676,0.014902,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.880719,mpc,0,-126.340000,54.885000,-8.479208,-1.747351,-8.640000,-2.345000,0.160792,0.597649,15.216906,-2.226120,0.823360,-2.226120,15.216906,-0.020000,0.920000,-5,54,-4.601928,53.701869,-4.601928,53.701869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.316684,-32.951041,31.125896,43.667225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557430,1.421856,0.194162,0.016464,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.890653,mpc,0,-126.340000,54.885000,-8.339422,-1.784227,-8.500000,-2.355000,0.160578,0.570773,15.094927,0.335443,0.518412,0.335443,15.094927,-0.050000,0.720000,7,43,6.839255,43.458754,6.839255,43.458754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.259715,-31.926065,31.651421,38.794390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555950,1.403770,0.144974,0.015000,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.900643,mpc,0,-126.340000,54.885000,-8.194615,-1.825316,-8.350000,-2.365000,0.155385,0.539684,14.911958,-0.762370,0.335443,-0.762370,14.911958,0.050000,0.510000,1,65,0.890583,64.972200,0.890583,64.972200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.280132,-29.619544,36.362043,40.183431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574880,1.416862,0.181155,0.014404,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.910716,mpc,0,-126.340000,54.885000,-8.044241,-1.870652,-8.190000,-2.395000,0.145759,0.524348,15.338885,-3.994819,0.335443,-3.994819,15.338885,-0.020000,0.570000,9,83,9.052823,82.579393,9.052823,82.579393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.657344,-29.271777,34.884843,42.396687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557581,1.419438,0.191901,0.014931,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.920719,mpc,0,-126.340000,54.885000,-7.890494,-1.919394,-8.030000,-2.435000,0.139506,0.515606,15.094927,-5.580549,0.152474,-5.580549,15.094927,0.000000,0.680000,13,83,12.963646,82.736028,12.963646,82.736028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.450674,-28.704633,38.077426,45.426276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558232,1.419460,0.190879,0.014447,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.930646,mpc,0,-126.340000,54.885000,-7.733498,-1.971262,-7.880000,-2.495000,0.146502,0.523738,15.765812,-6.129455,0.823360,-6.129455,15.765812,0.030000,0.710000,9,82,9.073571,82.477068,9.073571,82.477068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.079843,-27.563851,40.532585,45.628655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556738,1.404917,0.151397,0.014889,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.940718,mpc,0,-126.340000,54.885000,-7.569651,-2.027269,-7.710000,-2.545000,0.140349,0.517731,15.948781,-3.384923,1.006328,-3.384923,15.948781,0.030000,0.780000,13,51,12.780405,50.528813,12.780405,50.528813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.159201,-27.465786,37.391396,42.501085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558909,1.435492,0.198825,0.015638,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.950718,mpc,0,-126.340000,54.885000,-7.402385,-2.086059,-7.530000,-2.575000,0.127615,0.488941,16.863625,-1.677214,0.457422,-1.677214,16.863625,0.050000,0.650000,7,42,7.473061,41.620840,7.473061,41.620840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.564626,-25.743309,40.663655,41.002607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558201,1.417413,0.178369,0.015275,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.960719,mpc,0,-126.340000,54.885000,-7.230510,-2.147827,-7.350000,-2.605000,0.119490,0.457173,18.449355,-3.140965,0.762370,-3.140965,18.449355,0.040000,0.520000,-1,60,-0.944913,59.728866,-0.944913,59.728866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.134942,-24.358439,41.751820,41.266418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556892,1.420278,0.176816,0.016053,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.970648,mpc,0,-126.340000,54.885000,-7.055314,-2.211890,-7.160000,-2.655000,0.104686,0.443110,19.120240,-6.007476,0.823360,-6.007476,19.120240,0.030000,0.540000,-3,79,-3.089061,79.005368,-3.089061,79.005368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.090669,-23.748608,39.365537,41.928304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.002262,1.407418,0.160991,0.013085,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.980719,mpc,0,-126.340000,54.885000,-6.872974,-2.279445,-6.960000,-2.715000,0.087026,0.435555,19.852116,-6.983309,1.311276,-6.983309,19.852116,-0.020000,0.620000,0,78,0.055359,78.202217,0.055359,78.202217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.804138,-23.360237,39.477504,44.220036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557188,1.414460,0.187924,0.016096,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.990718,mpc,0,-126.340000,54.885000,-6.687310,-2.348872,-6.750000,-2.775000,0.062690,0.426128,19.547167,-6.434403,0.945339,-6.434403,19.547167,-0.040000,0.700000,8,64,8.416857,64.019014,8.416857,64.019014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.439930,-22.646161,41.017988,44.254545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556600,1.413134,0.189074,0.015124,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.000650,mpc,0,-126.340000,54.885000,-6.498376,-2.419928,-6.550000,-2.835000,0.051624,0.415072,19.608157,-3.933829,0.640391,-3.933829,19.608157,0.000000,0.670000,8,43,8.111914,43.221358,8.111914,43.221358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.765785,-20.905414,43.518581,43.239199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567034,1.403496,0.145074,0.015557,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.010727,mpc,0,-126.340000,54.885000,-6.302101,-2.493934,-6.340000,-2.875000,0.037899,0.381066,19.547167,-3.201954,1.433256,-3.201954,19.547167,-0.010000,0.520000,14,46,14.238713,45.653952,14.238713,45.653952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.453272,-18.807683,48.133988,45.207506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568425,1.412784,0.163526,0.014703,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.020720,mpc,0,-126.340000,54.885000,-6.102979,-2.568986,-6.130000,-2.915000,0.027021,0.346014,19.852116,-4.787684,1.006328,-4.787684,19.852116,0.020000,0.470000,12,59,11.539544,59.127168,11.539544,59.127168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.891220,-16.210433,49.057617,46.848025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557124,1.414103,0.174918,0.013917,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.030649,mpc,0,-126.340000,54.885000,-5.900787,-2.644959,-5.920000,-2.975000,0.019213,0.330041,21.010918,-6.983309,1.006328,-6.983309,21.010918,0.080000,0.500000,-3,73,-3.212317,72.716606,-3.212317,72.716606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.582744,-14.306324,49.757808,46.423935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555696,1.404082,0.145555,0.016964,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.040723,mpc,0,-126.340000,54.885000,-5.691321,-2.723222,-5.710000,-3.055000,0.018679,0.331778,22.108731,-8.264091,0.762370,-8.264091,22.108731,0.000000,0.570000,1,77,0.734375,77.224912,0.734375,77.224912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.338846,-13.501186,45.823633,46.744229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559876,1.410811,0.186882,0.015782,0.504006,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.050721,mpc,0,-126.340000,54.885000,-5.479198,-2.801838,-5.490000,-3.125000,0.010802,0.323162,21.803783,-6.312424,1.494245,-6.312424,21.803783,-0.030000,0.640000,12,54,11.690933,54.213226,11.690933,54.213226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.726629,-12.457570,44.292691,43.613319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557560,1.410767,0.174845,0.015094,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.060652,mpc,0,-126.340000,54.885000,-5.264483,-2.880595,-5.270000,-3.175000,0.005517,0.294405,20.949928,-3.567892,0.701380,-3.567892,20.949928,0.020000,0.610000,18,31,17.985226,30.747125,17.985226,30.747125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.238852,-10.171825,48.322465,45.828108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560115,1.402132,0.154499,0.016495,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.070719,mpc,0,-126.340000,54.885000,-5.042836,-2.960877,-5.050000,-3.215000,0.007164,0.254123,21.315866,-3.079975,1.128308,-3.079975,21.315866,0.040000,0.430000,17,38,17.377515,38.473488,17.377515,38.473488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.376397,-7.324417,54.980165,55.060361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557553,1.409237,0.176588,0.014350,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.080723,mpc,0,-126.340000,54.885000,-4.818814,-3.040824,-4.830000,-3.255000,0.011186,0.214176,22.108731,-4.726694,0.823360,-4.726694,22.108731,0.220000,0.370000,-9,54,-8.985932,54.349739,-8.985932,54.349739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.731729,-5.302557,57.750256,53.361628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556006,1.412118,0.175939,0.015437,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.090654,mpc,0,-126.340000,54.885000,-4.592828,-3.120125,-4.610000,-3.335000,0.017172,0.214875,21.681804,-8.447060,1.189297,-8.447060,21.681804,0.060000,0.440000,17,80,16.577323,80.292781,16.577323,80.292781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.111127,-4.663982,54.280258,51.261078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.963367,1.583800,0.210826,0.028261,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008296,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.100597,mpc,0,-126.340000,54.885000,-4.363179,-3.199202,-4.380000,-3.435000,0.016821,0.235798,21.803783,-9.971800,0.884349,-9.971800,21.803783,0.070000,0.590000,18,83,18.190711,83.295554,18.190711,83.295554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.667872,-2.045877,55.669179,54.639691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548287,1.438615,0.235516,0.018161,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.111196,mpc,0,-126.340000,54.885000,-4.114905,-3.282850,-4.150000,-3.515000,0.035095,0.232150,20.705970,-7.837164,1.067318,-7.837164,20.705970,0.080000,0.680000,32,59,31.954834,58.889311,31.954834,58.889311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.631171,0.386927,61.058502,60.086432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577467,1.479777,0.214799,0.016949,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.120597,mpc,0,-126.340000,54.885000,-3.891840,-3.356270,-3.950000,-3.565000,0.058160,0.208730,20.096074,-3.262944,1.189297,-3.262944,20.096074,0.200000,0.660000,29,21,28.854824,21.173771,28.854824,21.173771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.569314,3.714288,68.993958,67.414410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543679,1.741387,0.276710,0.035764,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.130580,mpc,0,-126.340000,54.885000,-3.652321,-3.433171,-3.730000,-3.605000,0.077679,0.171829,20.949928,-1.921172,0.884349,-1.921172,20.949928,0.270000,0.560000,17,15,17.244409,15.387738,17.244409,15.387738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.005333,6.181006,77.450750,74.085426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564521,1.610642,0.213615,0.021141,0.500396,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.140567,mpc,0,-126.340000,54.885000,-3.410174,-3.508781,-3.520000,-3.635000,0.109826,0.126219,21.742793,-4.238777,1.433256,-4.238777,21.742793,0.180000,0.270000,26,58,26.358209,58.250745,26.358209,58.250745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.083910,7.881552,82.008196,78.888783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553031,1.432742,0.207789,0.014776,0.500170,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.150591,mpc,0,-126.340000,54.885000,-3.164870,-3.583084,-3.290000,-3.715000,0.125130,0.131916,22.901596,-8.812998,1.128308,-8.812998,22.901596,0.180000,0.380000,18,90,18.446923,90.321216,18.446923,90.321216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.560265,10.123872,75.594704,75.424392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563874,1.416783,0.174953,0.014048,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.160653,mpc,0,-126.340000,54.885000,-2.916639,-3.655822,-3.050000,-3.805000,0.133361,0.149178,23.755450,-10.764665,1.128308,-10.764665,23.755450,0.180000,0.610000,12,91,11.857890,90.735139,11.857890,90.735139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.702487,11.093640,75.047307,75.025930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555988,1.418965,0.192164,0.014250,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.170650,mpc,0,-126.340000,54.885000,-2.668289,-3.726027,-2.810000,-3.895000,0.141711,0.168973,25.463159,-7.593205,1.555235,-7.593205,25.463159,0.140000,0.780000,5,53,4.629287,53.428355,4.629287,53.428355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.179828,12.219592,73.780508,74.305105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559465,1.403352,0.158958,0.013130,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.180726,mpc,0,-126.340000,54.885000,-2.416581,-3.794454,-2.550000,-3.945000,0.133419,0.150546,25.646128,-2.714037,1.799193,-2.714037,25.646128,0.100000,0.680000,10,22,9.891816,21.765590,9.891816,21.765590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.667729,14.489350,73.125750,73.753168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558743,1.415039,0.177265,0.016068,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.190721,mpc,0,-126.340000,54.885000,-2.165822,-3.859787,-2.290000,-3.955000,0.124178,0.095213,25.829097,0.091484,1.677214,0.091484,25.829097,0.100000,0.440000,10,17,9.904845,16.839407,9.904845,16.839407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.735775,16.967048,72.700398,73.066757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558294,1.414552,0.175380,0.015386,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.200645,mpc,0,-126.340000,54.885000,-1.916096,-3.921926,-2.030000,-3.975000,0.113904,0.053074,26.073055,-2.470079,1.555235,-2.470079,26.073055,0.140000,0.250000,2,54,1.549209,53.989575,1.549209,53.989575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.803241,19.409350,75.434472,77.302087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570313,1.413122,0.180175,0.015941,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.210726,mpc,0,-126.340000,54.885000,-1.661987,-3.982044,-1.760000,-4.035000,0.098013,0.052956,25.951076,-7.349247,2.104141,-7.349247,25.951076,0.070000,0.350000,8,90,7.823191,90.081304,7.823191,90.081304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.313256,20.454105,69.064746,73.309074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557336,1.413325,0.188999,0.015027,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.220730,mpc,0,-126.340000,54.885000,-1.409732,-4.038493,-1.490000,-4.125000,0.080268,0.086507,25.890086,-9.361904,2.287110,-9.361904,25.890086,0.070000,0.600000,5,92,5.442326,92.141357,5.442326,92.141357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.273475,20.207052,69.614265,74.396489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557998,1.423171,0.202801,0.015281,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.230651,mpc,0,-126.340000,54.885000,-1.159839,-4.091110,-1.230000,-4.195000,0.070161,0.103890,26.499982,-6.434403,1.799193,-6.434403,26.499982,0.070000,0.740000,-1,61,-1.033457,60.625265,-1.033457,60.625265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.065282,20.848181,71.051193,77.254191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555221,1.402544,0.155126,0.014832,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.240727,mpc,0,-126.340000,54.885000,-0.906686,-4.140917,-0.960000,-4.225000,0.053314,0.084083,25.463159,-1.433256,1.738204,-1.433256,25.463159,0.050000,0.710000,9,23,9.176787,22.944983,9.176787,22.944983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.721284,23.245778,69.210687,76.742700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567159,1.453455,0.174219,0.015914,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.250716,mpc,0,-126.340000,54.885000,-0.656703,-4.186492,-0.700000,-4.225000,0.043297,0.038508,25.524149,1.311276,1.677214,1.311276,25.524149,0.050000,0.470000,8,20,8.206806,20.146072,8.206806,20.146072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.010208,25.763452,61.381175,77.157572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557644,1.412947,0.174896,0.015906,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.260718,mpc,0,-126.340000,54.885000,-0.407770,-4.228145,-0.440000,-4.225000,0.032230,-0.003145,25.341180,-0.030495,2.104141,-0.030495,25.341180,0.070000,0.290000,4,48,4.141856,47.653375,4.141856,47.653375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.125274,28.158366,66.587250,81.151084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556589,1.411840,0.175528,0.014562,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.270646,mpc,0,-126.340000,54.885000,-0.162400,-4.265380,-0.180000,-4.245000,0.017600,-0.020380,25.402169,-4.543725,1.799193,-4.543725,25.402169,0.080000,0.350000,-3,83,-3.176151,83.053517,-3.176151,83.053517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.549375,29.819895,65.681841,78.928933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559109,1.400326,0.149203,0.016518,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.280720,mpc,0,-126.340000,54.885000,0.084470,-4.298811,0.070000,-4.305000,0.014470,0.006189,24.609304,-6.617372,2.470079,-6.617372,24.609304,0.060000,0.550000,2,91,1.673718,90.573177,1.673718,90.573177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.654719,29.338227,67.021593,78.202873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557265,1.412356,0.187804,0.016183,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.290725,mpc,0,-126.340000,54.885000,0.327131,-4.327514,0.320000,-4.355000,0.007131,0.027486,23.877429,-4.665705,1.799193,-4.665705,23.877429,0.050000,0.730000,6,65,6.058891,65.083757,6.058891,65.083757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.572468,29.547341,69.836030,81.265699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555239,1.411929,0.185900,0.014891,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.300688,mpc,0,-126.340000,54.885000,0.565911,-4.351493,0.550000,-4.365000,0.015911,0.013507,21.803783,0.152474,1.433256,0.152474,21.803783,0.060000,0.720000,22,29,21.916757,28.790951,21.916757,28.790951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.272422,31.970575,69.716425,82.676516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553594,1.410632,0.179105,0.015675,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.310718,mpc,0,-126.340000,54.885000,0.803046,-4.370860,0.770000,-4.355000,0.033046,-0.015860,20.401022,3.933829,1.616224,3.933829,20.401022,0.100000,0.510000,29,17,29.172869,17.293337,29.172869,17.293337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.454448,33.935812,70.800041,85.443695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557149,1.412161,0.186866,0.014610,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.320719,mpc,0,-126.340000,54.885000,1.035862,-4.385272,0.970000,-4.335000,0.065862,-0.050272,20.035084,2.348100,1.311276,2.348100,20.035084,0.190000,0.310000,20,49,19.732903,49.488676,19.732903,49.488676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.375192,35.888242,72.798595,92.370137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556474,1.411363,0.185923,0.013930,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.330719,mpc,0,-126.340000,54.885000,1.264664,-4.394677,1.190000,-4.345000,0.074664,-0.049677,21.071908,-2.348100,1.311276,-2.348100,21.071908,0.220000,0.350000,1,91,0.855275,90.649450,0.855275,90.649450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.035316,36.833981,73.117928,87.851321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557860,1.413551,0.203925,0.016203,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.340731,mpc,0,-126.340000,54.885000,1.489347,-4.398970,1.410000,-4.385000,0.079347,-0.013970,21.132897,-4.421746,1.616224,-4.421746,21.132897,0.170000,0.560000,0,99,-0.016948,98.866211,-0.016948,98.866211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.798020,34.946293,73.080088,84.199789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557079,1.413153,0.199094,0.015212,0.503397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.350646,mpc,0,-126.340000,54.885000,1.707153,-4.398079,1.630000,-4.405000,0.077153,0.006921,21.925762,-2.104141,1.677214,-2.104141,21.925762,0.100000,0.790000,-3,66,-3.056514,66.078765,-3.056514,66.078765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.506380,33.544213,75.546362,88.103900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559649,1.402909,0.203726,0.016333,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.360652,mpc,0,-126.340000,54.885000,1.921913,-4.391908,1.850000,-4.385000,0.071913,-0.006908,20.462012,3.933829,2.470079,3.933829,20.462012,0.080000,0.760000,8,22,7.994444,21.659134,7.994444,21.659134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.389476,34.670862,74.756258,88.255268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557369,1.402444,0.139871,0.015929,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.370720,mpc,0,-126.340000,54.885000,2.132473,-4.380281,2.070000,-4.335000,0.062473,-0.045281,20.340032,7.654195,1.616224,7.654195,20.340032,0.090000,0.480000,3,16,3.373429,16.010622,3.373429,16.010622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.113918,35.906344,78.466596,93.092209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557414,1.410788,0.175698,0.014235,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.380649,mpc,0,-126.340000,54.885000,2.334379,-4.363432,2.270000,-4.285000,0.064379,-0.078432,19.181230,4.543725,1.311276,4.543725,19.181230,0.090000,0.310000,6,59,6.398143,58.814703,6.398143,58.814703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.051516,38.375768,82.660291,100.831932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559226,1.402934,0.142162,0.015967,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.390717,mpc,0,-126.340000,54.885000,2.532923,-4.340841,2.460000,-4.275000,0.072923,-0.065841,19.059251,0.091484,1.250287,0.091484,19.059251,0.100000,0.360000,-1,99,-1.151595,99.215490,-1.151595,99.215490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.089726,38.896445,84.026534,97.153122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557520,1.412262,0.186654,0.015287,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.400721,mpc,0,-126.340000,54.885000,2.723748,-4.312862,2.640000,-4.285000,0.083748,-0.027862,17.656490,-2.592058,1.738204,-2.592058,17.656490,0.000000,0.640000,16,107,16.065682,106.599330,16.065682,106.599330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.603899,36.916528,88.821217,99.943221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557678,1.411759,0.236140,0.015612,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.410722,mpc,0,-126.340000,54.885000,2.907737,-4.279358,2.820000,-4.275000,0.087737,-0.004358,16.375708,1.006328,1.555235,1.006328,16.375708,0.070000,0.950000,13,62,12.844018,56.508778,12.844018,56.508778,0.000000,5.090552,0.000000,64.000000,0.000000,0.000000,-89.460116,35.231213,97.723763,110.292180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556891,1.411311,0.236965,0.014912,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.420650,mpc,0,-126.340000,54.885000,3.083404,-4.240610,2.980000,-4.235000,0.103404,-0.005610,14.424041,7.166278,1.921172,7.166278,14.424041,0.140000,0.780000,17,24,16.939261,24.488631,16.939261,24.488631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.378875,36.244498,97.099226,113.969013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561112,1.402664,0.136232,0.013770,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.430643,mpc,0,-126.340000,54.885000,3.252909,-4.196084,3.130000,-4.155000,0.122909,-0.041084,13.631176,9.910810,1.067318,9.910810,13.631176,0.160000,0.500000,17,28,17.077254,27.551154,17.077254,27.551154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.443619,37.376705,97.558837,116.200785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554318,1.404025,0.141206,0.015050,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.440719,mpc,0,-126.340000,54.885000,3.416115,-4.145590,3.280000,-4.075000,0.136115,-0.070590,13.570186,7.166278,1.128308,7.166278,13.570186,0.150000,0.370000,12,64,11.535901,64.351209,11.535901,64.351209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.433891,38.430997,96.711233,112.986070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599491,1.799820,0.229888,0.035205,0.500902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.450598,mpc,0,-126.340000,54.885000,3.568383,-4.090641,3.420000,-4.035000,0.148383,-0.055641,13.814145,2.226120,0.640391,2.226120,13.814145,0.140000,0.420000,2,108,1.739121,108.395552,1.739121,108.395552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.639933,38.046313,91.963089,102.906390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551305,1.446210,0.257695,0.020680,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.460599,mpc,0,-126.340000,54.885000,3.714459,-4.029566,3.570000,-4.025000,0.144459,-0.004566,12.716332,0.457422,1.555235,0.457422,12.716332,0.130000,0.730000,2,107,2.069840,106.644199,2.069840,106.644199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.360630,34.735161,94.009630,106.654598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562358,1.685328,0.292802,0.028056,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.470567,mpc,0,-126.340000,54.885000,3.851787,-3.963270,3.690000,-3.995000,0.161787,0.031730,12.106436,3.933829,1.616224,3.933829,12.106436,0.140000,0.900000,0,71,0.002966,70.848495,0.002966,70.848495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.009204,32.655386,99.808053,110.017995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546761,1.437002,0.324760,0.016085,0.500710,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.480574,mpc,0,-126.340000,54.885000,3.981126,-3.891335,3.810000,-3.905000,0.171126,0.013665,10.215758,10.032790,1.006328,10.032790,10.215758,0.050000,0.800000,22,32,22.421949,31.679539,22.421949,31.679539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.874044,32.213090,99.187450,108.632413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554029,1.643724,0.202529,0.020620,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.490566,mpc,0,-126.340000,54.885000,4.101591,-3.814183,3.920000,-3.785000,0.181591,-0.029183,9.422894,13.692166,0.152474,13.692166,9.422894,0.130000,0.570000,14,21,14.221602,21.406440,14.221602,21.406440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.256925,31.717802,100.235968,113.793105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.532771,1.707044,0.201790,0.020931,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.500587,mpc,0,-126.340000,54.885000,4.213507,-3.731555,4.020000,-3.665000,0.193507,-0.066555,8.873987,12.106436,0.823360,12.106436,8.873987,0.140000,0.350000,9,55,9.424229,55.147624,9.424229,55.147624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.154609,32.017008,98.946200,113.836402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548651,1.411506,0.151561,0.013427,0.500491,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.510579,mpc,0,-126.340000,54.885000,4.316096,-3.644014,4.110000,-3.575000,0.206096,-0.069014,7.776174,5.397580,0.640391,5.397580,7.776174,0.140000,0.410000,9,100,8.560041,110.690745,8.560041,110.690745,0.000000,-10.543121,0.000000,64.000000,0.000000,0.000000,-126.146365,32.288248,92.752665,102.423001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553438,1.409632,0.177408,0.016352,0.501373,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.520652,mpc,0,-126.340000,54.885000,4.410313,-3.550638,4.190000,-3.535000,0.220313,-0.015638,6.800341,2.775027,1.372266,2.775027,6.800341,0.130000,0.650000,9,112,9.139724,112.450000,9.139724,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.739590,30.066447,93.701632,103.734768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568493,1.413402,0.231880,0.012316,0.500279,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.530590,mpc,0,-126.340000,54.885000,4.494098,-3.453597,4.250000,-3.485000,0.244098,0.031403,5.763517,4.909663,1.311276,4.909663,5.763517,0.130000,0.900000,12,91,11.501873,91.182595,11.501873,91.182595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.703314,27.921014,98.031996,109.392941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562964,1.412056,0.207107,0.013073,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.540720,mpc,0,-126.340000,54.885000,4.570058,-3.349771,4.310000,-3.395000,0.260058,0.045229,3.567892,9.544873,0.274453,9.544873,3.567892,0.140000,0.920000,23,56,23.196711,56.111201,23.196711,56.111201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.421955,27.458411,96.740101,104.884027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561237,1.420138,0.188984,0.013568,0.500272,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.550591,mpc,0,-126.340000,54.885000,4.634868,-3.243938,4.350000,-3.275000,0.284868,0.031062,2.287110,14.485031,0.335443,14.485031,2.287110,0.160000,0.740000,28,33,27.795717,33.132754,27.795717,33.132754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.309609,27.560376,95.205915,106.796874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549315,1.404871,0.159938,0.015342,0.506519,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.560680,mpc,0,-126.340000,54.885000,4.691675,-3.131170,4.370000,-3.125000,0.321675,-0.006170,1.128308,15.033937,0.335443,15.033937,1.128308,0.220000,0.510000,25,49,25.345668,49.011395,25.345668,49.011395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.444329,28.104343,91.285304,105.450687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558674,1.411135,0.190810,0.013922,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.570724,mpc,0,-126.340000,54.885000,4.738759,-3.014424,4.400000,-2.995000,0.338759,-0.019424,1.799193,11.435550,0.579401,11.435550,1.799193,0.280000,0.450000,3,87,3.214445,87.092771,3.214445,87.092771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.583928,28.095502,85.562024,96.073992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558504,1.412554,0.189864,0.014058,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.580591,mpc,0,-126.340000,54.885000,4.775829,-2.895544,4.420000,-2.905000,0.355829,0.009456,1.311276,6.434403,0.457422,6.434403,1.311276,0.200000,0.620000,7,112,7.381423,112.450000,7.381423,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.254575,26.418674,80.166429,89.660490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563662,1.405193,0.197678,0.017738,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.590717,mpc,0,-126.340000,54.885000,4.804463,-2.769351,4.440000,-2.835000,0.364463,0.065649,0.335443,6.739351,0.335443,6.739351,0.335443,0.150000,0.860000,14,107,14.064260,106.593312,14.064260,106.593312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.242652,23.340802,84.933593,97.071301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560987,1.415589,0.250692,0.013017,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.600591,mpc,0,-126.340000,54.885000,4.823266,-2.642412,4.440000,-2.745000,0.383266,0.102588,-1.006328,9.422894,0.274453,9.422894,-1.006328,0.150000,0.980000,20,80,19.951393,80.202150,19.951393,80.202150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.808980,21.632165,86.282537,95.311934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560268,1.405749,0.214117,0.016974,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.610607,mpc,0,-126.340000,54.885000,4.833236,-2.509883,4.430000,-2.625000,0.403236,0.115117,-2.592058,13.692166,-0.152474,13.692166,-2.592058,0.160000,0.900000,28,56,27.712987,55.707245,27.712987,55.707245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.204737,21.248519,83.918975,90.934316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569899,1.412982,0.196788,0.013313,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.620591,mpc,0,-126.340000,54.885000,4.834167,-2.374168,4.410000,-2.465000,0.424167,0.090832,-2.957996,15.643833,-0.030495,15.643833,-2.957996,0.240000,0.720000,16,56,15.734539,55.525804,15.734539,55.525804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.963441,21.640575,80.601252,90.052188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558472,1.405193,0.160116,0.015654,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.630726,mpc,0,-126.340000,54.885000,4.826058,-2.232927,4.390000,-2.325000,0.436058,0.092073,-2.714037,13.631176,-0.152474,13.631176,-2.714037,0.260000,0.590000,3,87,2.904923,86.723781,2.904923,86.723781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.413006,22.084497,74.268674,81.760414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561826,1.413323,0.188656,0.012829,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.640590,mpc,0,-126.340000,54.885000,4.809567,-2.092272,4.370000,-2.205000,0.439567,0.112728,-2.165131,9.971800,0.396432,9.971800,-2.165131,0.190000,0.680000,-2,112,-2.294718,112.450000,-2.294718,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.314657,20.034122,70.213419,77.643716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558766,1.404786,0.197709,0.015061,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.650591,mpc,0,-126.340000,54.885000,4.784375,-1.946660,4.360000,-2.105000,0.424375,0.158340,-2.714037,8.569039,0.274453,8.569039,-2.714037,0.160000,0.890000,-4,112,-3.796052,112.450000,-3.796052,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.066686,16.313717,71.617237,83.359718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558557,1.405501,0.230272,0.013526,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.660615,mpc,0,-126.340000,54.885000,4.750777,-1.797880,4.340000,-1.995000,0.410777,0.197120,-3.018985,11.008623,0.335443,11.008623,-3.018985,0.000000,1.010000,11,90,11.479870,89.936131,11.479870,89.936131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.721567,12.916106,74.538755,86.023667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560029,1.410314,0.248977,0.014409,0.500850,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.670720,mpc,0,-126.340000,54.885000,4.708683,-1.645217,4.320000,-1.855000,0.388683,0.209783,-3.689871,14.789979,0.030495,14.789979,-3.689871,0.120000,0.930000,-5,68,-4.974625,68.306099,-4.974625,68.306099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.965092,11.093790,77.222060,84.527446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559279,1.413336,0.186669,0.014196,0.500334,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.680592,mpc,0,-126.340000,54.885000,4.659839,-1.493687,4.290000,-1.695000,0.369839,0.201313,-3.872840,16.741646,0.213464,16.741646,-3.872840,0.120000,0.800000,-12,64,-11.681749,64.133632,-11.681749,64.133632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.355083,10.181004,72.360760,78.664948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548475,1.411072,0.172914,0.015717,0.500647,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.690722,mpc,0,-126.340000,54.885000,4.602070,-1.335964,4.250000,-1.535000,0.352070,0.199036,-4.726694,15.216906,0.152474,15.216906,-4.726694,0.090000,0.660000,-9,91,-9.034145,90.786677,-9.034145,90.786677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.202007,10.053924,68.815502,72.848865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559570,1.412935,0.187109,0.014080,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.700606,mpc,0,-126.340000,54.885000,4.538517,-1.180071,4.220000,-1.395000,0.318517,0.214929,-4.726694,13.265238,0.213464,13.265238,-4.726694,0.030000,0.760000,-11,102,-10.929092,101.946812,-10.929092,101.946812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.118621,7.806505,66.168892,74.342060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562188,1.410951,0.204816,0.013696,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.710591,mpc,0,-126.340000,54.885000,4.467445,-1.020842,4.180000,-1.255000,0.287445,0.234158,-5.092632,12.838311,0.396432,12.838311,-5.092632,-0.010000,0.840000,-11,102,-11.438146,101.829045,-11.438146,101.829045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.286839,5.074488,65.202255,75.651497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559863,1.404665,0.180957,0.014229,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.720729,mpc,0,-126.340000,54.885000,4.388541,-0.857553,4.140000,-1.105000,0.248541,0.247447,-5.336590,14.728989,0.030495,14.728989,-5.336590,-0.020000,0.960000,-17,78,-16.505727,77.709366,-16.505727,77.709366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.824156,1.924826,65.146686,77.244698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569904,1.411188,0.215167,0.013228,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.730590,mpc,0,-126.340000,54.885000,4.305625,-0.697372,4.080000,-0.945000,0.225625,0.247628,-6.678361,17.412531,0.091484,17.412531,-6.678361,-0.050000,0.870000,-7,64,-7.073442,63.831483,-7.073442,63.831483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.522721,1.214507,64.872108,73.014822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558805,1.404512,0.140167,0.015214,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.740581,mpc,0,-126.340000,54.885000,4.215800,-0.533965,4.030000,-0.765000,0.185800,0.231035,-7.227268,19.120240,-0.091484,19.120240,-7.227268,-0.040000,0.700000,-10,64,-10.170357,63.883703,-10.170357,63.883703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.222927,1.271504,64.498254,69.898764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551250,1.401629,0.107937,0.010962,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007576,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.750581,mpc,0,-126.340000,54.885000,4.120399,-0.369466,3.960000,-0.585000,0.160399,0.215534,-7.837164,16.253729,0.335443,16.253729,-7.837164,-0.090000,0.640000,-6,92,-5.733040,91.984267,-5.733040,91.984267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.430058,2.058377,61.068290,66.999815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552023,1.403600,0.156531,0.013576,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.760721,mpc,0,-126.340000,54.885000,4.018476,-0.201936,3.890000,-0.415000,0.128476,0.213064,-7.837164,14.607010,0.457422,14.607010,-7.837164,-0.050000,0.770000,-18,95,-17.974137,95.075749,-17.974137,95.075749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.836437,0.213387,57.328931,69.009526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560661,1.411382,0.199767,0.013438,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.770591,mpc,0,-126.340000,54.885000,3.914660,-0.038368,3.830000,-0.265000,0.084660,0.226632,-7.044299,15.338885,0.457422,15.338885,-7.044299,-0.090000,0.860000,-27,82,-27.380784,82.345739,-27.380784,82.345739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.044008,-1.477208,56.579906,70.545744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556295,1.404575,0.169935,0.014711,0.503395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.780724,mpc,0,-126.340000,54.885000,3.803784,0.129871,3.750000,-0.095000,0.053784,0.224871,-7.715185,16.985604,0.396432,16.985604,-7.715185,-0.160000,0.830000,-18,71,-17.963900,70.929468,-17.963900,70.929468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.409729,-1.565170,56.047554,67.555566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561516,1.412208,0.189250,0.015448,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.790591,mpc,0,-126.340000,54.885000,3.692076,0.293789,3.680000,0.095000,0.012076,0.198789,-8.873987,17.534511,0.335443,17.534511,-8.873987,-0.190000,0.780000,-9,68,-9.150242,67.931753,-9.150242,67.931753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.206579,-0.514451,55.222283,62.022071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562092,1.422128,0.197813,0.019996,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.800578,mpc,0,-126.340000,54.885000,3.575706,0.459587,3.590000,0.275000,-0.014294,0.184587,-8.995966,17.900448,-0.213464,17.900448,-8.995966,-0.130000,0.710000,-19,69,-19.213519,69.441940,-19.213519,69.441940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.001003,0.410393,52.127359,57.892066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570214,1.451456,0.216820,0.019224,0.500480,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.810567,mpc,0,-126.340000,54.885000,3.456448,0.625106,3.510000,0.445000,-0.053552,0.180106,-9.239925,16.314719,0.030495,16.314719,-9.239925,-0.170000,0.680000,-18,84,-17.810483,84.356398,-17.810483,84.356398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.592296,1.391813,50.911718,59.605712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606447,1.852878,0.261634,0.034492,0.501061,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.820567,mpc,0,-126.340000,54.885000,3.334664,0.790300,3.420000,0.615000,-0.085336,0.175300,-9.727842,15.094927,0.518412,15.094927,-9.727842,-0.220000,0.700000,-11,92,-11.166464,92.280104,-11.166464,92.280104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.897982,1.427369,48.139424,58.494570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545633,1.441510,0.221378,0.015474,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.830572,mpc,0,-126.340000,54.885000,3.210895,0.954882,3.330000,0.785000,-0.119105,0.169882,-10.032790,16.009771,1.006328,16.009771,-10.032790,-0.130000,0.850000,-23,70,-23.152750,70.077875,-23.152750,70.077875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.649505,0.233657,45.426186,57.064201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558341,1.754116,0.227720,0.025485,0.500632,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.840569,mpc,0,-126.340000,54.885000,3.085783,1.118462,3.230000,0.965000,-0.144217,0.153462,-9.544873,18.022427,0.579401,18.022427,-9.544873,-0.150000,0.850000,-27,50,-26.909247,49.861972,-26.909247,49.861972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.706941,0.728624,49.024991,60.524699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547704,1.609900,0.238379,0.022496,0.500807,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.850592,mpc,0,-126.340000,54.885000,2.959393,1.281411,3.140000,1.145000,-0.180607,0.136411,-9.910810,17.656490,-0.152474,17.656490,-9.910810,-0.190000,0.640000,-21,68,-21.123429,68.366677,-21.123429,68.366677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.096913,3.182455,52.731656,66.715836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565409,1.422945,0.205147,0.014350,0.500530,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.860651,mpc,0,-126.340000,54.885000,2.832109,1.443676,3.030000,1.305000,-0.197891,0.138676,-11.252582,14.728989,0.945339,14.728989,-11.252582,-0.220000,0.600000,-7,96,-6.643693,96.134770,-6.643693,96.134770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.541017,4.836736,49.979310,62.277424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558914,1.410539,0.167802,0.013560,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.870650,mpc,0,-126.340000,54.885000,2.705623,1.603573,2.930000,1.445000,-0.224377,0.158573,-11.496540,12.716332,0.457422,12.716332,-11.496540,-0.140000,0.770000,-16,99,-15.882126,98.922538,-15.882126,98.922538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.898603,4.146570,46.549979,59.522463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557584,1.407150,0.180601,0.013144,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.880652,mpc,0,-126.340000,54.885000,2.579635,1.761959,2.830000,1.575000,-0.250365,0.186959,-11.069613,12.228415,0.579401,12.228415,-11.069613,-0.120000,0.870000,-23,95,-23.382902,94.974611,-23.382902,94.974611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.956390,3.233188,47.445024,63.165167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561208,1.406262,0.177495,0.013251,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.890723,mpc,0,-126.340000,54.885000,2.453833,1.919687,2.720000,1.735000,-0.266167,0.184687,-11.191592,14.485031,0.518412,14.485031,-11.191592,-0.140000,0.910000,-18,71,-18.367862,70.873119,-18.367862,70.873119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.407833,2.370140,46.702715,62.203927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560777,1.416273,0.190102,0.014863,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.900722,mpc,0,-126.340000,54.885000,2.330457,2.074423,2.610000,1.905000,-0.279543,0.169423,-12.045446,17.107583,0.884349,17.107583,-12.045446,-0.170000,0.810000,-4,54,-3.914522,54.302670,-3.914522,54.302670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.347834,2.693590,49.034500,63.822099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559833,1.415763,0.180882,0.014537,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.910644,mpc,0,-126.340000,54.885000,2.210038,2.225962,2.510000,2.075000,-0.299962,0.150962,-11.984457,16.619667,0.274453,16.619667,-11.984457,-0.130000,0.670000,-7,67,-7.050427,66.598580,-7.050427,66.598580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.842794,3.231771,49.421033,68.077321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554831,1.401720,0.146802,0.015378,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.920718,mpc,0,-126.340000,54.885000,2.090288,2.377670,2.400000,2.235000,-0.309712,0.142670,-11.069613,13.509197,0.152474,13.509197,-11.069613,-0.080000,0.640000,-20,93,-19.534643,92.535705,-19.534643,92.535705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.782947,2.795949,47.329566,62.729724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557655,1.415827,0.190190,0.015749,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.930735,mpc,0,-126.340000,54.885000,1.974213,2.526233,2.300000,2.365000,-0.325787,0.161233,-10.215758,9.971800,0.579401,9.971800,-10.215758,-0.090000,0.740000,-25,112,-24.858454,112.450000,-24.858454,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.397045,1.258571,46.709653,64.732697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559381,1.457420,0.272922,0.014099,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.940644,mpc,0,-126.340000,54.885000,1.862782,2.670849,2.210000,2.485000,-0.347218,0.185849,-9.361904,10.520706,1.250287,10.520706,-9.361904,-0.150000,0.940000,-22,92,-22.252984,91.774208,-22.252984,91.774208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.414212,-0.977129,45.783052,66.992957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553457,1.403233,0.244881,0.015813,0.501071,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.950722,mpc,0,-126.340000,54.885000,1.753384,2.815418,2.120000,2.615000,-0.366616,0.200418,-9.849821,14.058103,1.494245,14.058103,-9.849821,-0.170000,0.950000,-11,60,-10.673888,60.125440,-10.673888,60.125440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.141960,-1.736627,49.110852,67.607370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557879,1.418929,0.205709,0.017235,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.960692,mpc,0,-126.340000,54.885000,1.649517,2.955831,2.030000,2.775000,-0.380483,0.180831,-10.093779,16.253729,0.701380,16.253729,-10.093779,-0.150000,0.790000,-5,51,-5.080020,51.083428,-5.080020,51.083428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.557849,-1.603287,54.335074,72.766041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557301,1.413245,0.177854,0.014411,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.970723,mpc,0,-126.340000,54.885000,1.549805,3.094430,1.940000,2.935000,-0.390195,0.159430,-9.544873,14.485031,0.823360,14.485031,-9.544873,-0.090000,0.620000,-12,76,-12.376926,76.181857,-12.376926,76.181857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.254969,-1.525134,54.637437,72.761305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558926,1.415883,0.178305,0.015336,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.980721,mpc,0,-126.340000,54.885000,1.455649,3.229790,1.860000,3.065000,-0.404351,0.164790,-8.081122,11.557530,0.640391,11.557530,-8.081122,-0.070000,0.650000,-24,97,-24.037679,96.677299,-24.037679,96.677299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.289426,-2.735244,50.618123,66.169954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557263,1.416083,0.190345,0.014500,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.990637,mpc,0,-126.340000,54.885000,1.367819,3.361231,1.790000,3.185000,-0.422181,0.176231,-7.166278,10.032790,0.762370,10.032790,-7.166278,-0.130000,0.800000,-21,95,-20.661573,95.179189,-20.661573,95.179189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.396964,-4.410179,49.037246,67.149011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554750,1.401919,0.198432,0.014581,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.000689,mpc,0,-126.340000,54.885000,1.284811,3.491575,1.730000,3.315000,-0.445189,0.176575,-6.922320,12.045446,0.945339,12.045446,-6.922320,-0.150000,0.900000,-15,67,-14.519001,67.105353,-14.519001,67.105353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.202445,-5.877142,48.099654,65.475496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555027,1.410720,0.192294,0.014953,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.010668,mpc,0,-126.340000,54.885000,1.208800,3.618004,1.670000,3.445000,-0.461200,0.173004,-6.495393,14.911958,0.396432,14.911958,-6.495393,-0.140000,0.810000,-12,48,-12.119234,47.583023,-12.119234,47.583023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.790155,-6.375256,52.781181,66.967536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571130,1.410205,0.191046,0.014159,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.020650,mpc,0,-126.340000,54.885000,1.139495,3.741473,1.610000,3.595000,-0.470505,0.146473,-6.617372,13.997114,0.823360,13.997114,-6.617372,-0.130000,0.650000,-5,64,-5.373859,63.737527,-5.373859,63.737527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.143078,-6.025932,54.904442,70.566779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559265,1.401114,0.141984,0.015353,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.030726,mpc,0,-126.340000,54.885000,1.076711,3.863023,1.560000,3.715000,-0.483289,0.148023,-4.909663,11.740498,-0.152474,11.740498,-4.909663,-0.100000,0.640000,-18,81,-17.549794,81.367606,-17.549794,81.367606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.414505,-6.380766,47.738685,59.731899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559806,1.412934,0.177702,0.014340,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.040716,mpc,0,-126.340000,54.885000,1.021891,3.980466,1.520000,3.825000,-0.498109,0.155466,-4.238777,8.934977,0.457422,8.934977,-4.238777,-0.150000,0.700000,-12,98,-11.823436,97.972222,-11.823436,97.972222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.059206,-7.107356,45.432863,57.782140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556240,1.413593,0.198914,0.014305,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.050716,mpc,0,-126.340000,54.885000,0.974736,4.094928,1.490000,3.935000,-0.515264,0.159928,-3.872840,9.056956,1.067318,9.056956,-3.872840,-0.130000,0.860000,-11,81,-10.655221,81.130467,-10.655221,81.130467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.615230,-8.527555,41.366958,53.427240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558138,1.413648,0.217129,0.016810,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.060721,mpc,0,-126.340000,54.885000,0.935566,4.206341,1.460000,4.045000,-0.524434,0.161341,-2.957996,11.862478,1.006328,11.862478,-2.957996,-0.110000,0.850000,-12,56,-12.330538,55.774176,-12.330538,55.774176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.414474,-9.390389,44.820820,54.512331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557652,1.412358,0.189294,0.015133,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.070646,mpc,0,-126.340000,54.885000,0.904882,4.313781,1.450000,4.165000,-0.545118,0.148781,-1.311276,14.546020,0.152474,14.546020,-1.311276,-0.120000,0.710000,-17,42,-17.307061,41.506154,-17.307061,41.506154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.843406,-9.600377,49.665927,60.177766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558119,1.400819,0.167379,0.016596,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.080718,mpc,0,-126.340000,54.885000,0.882297,4.419697,1.440000,4.295000,-0.557703,0.124697,-1.128308,12.960290,0.457422,12.960290,-1.128308,-0.120000,0.570000,-11,62,-11.480744,61.825246,-11.480744,61.825246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.390188,-8.456506,52.803191,65.441275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558888,1.412276,0.189795,0.016264,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.090712,mpc,0,-126.340000,54.885000,0.868624,4.521685,1.450000,4.395000,-0.581376,0.126685,0.335443,8.752008,0.091484,8.752008,0.335443,-0.130000,0.570000,-17,95,-16.939678,94.924497,-16.939678,94.924497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.746607,-7.138612,45.812877,56.726351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557144,1.411592,0.186395,0.014289,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.100730,mpc,0,-126.340000,54.885000,0.863840,4.620855,1.450000,4.485000,-0.586160,0.135855,0.640391,6.617372,0.274453,6.617372,0.640391,-0.130000,0.730000,-12,98,-12.108159,98.041145,-12.108159,98.041145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.704521,-7.583992,41.464115,52.241987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557896,1.415189,0.215370,0.015467,0.502732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.110724,mpc,0,-126.340000,54.885000,0.868134,4.716740,1.470000,4.575000,-0.601866,0.141740,0.884349,8.812998,0.945339,8.812998,0.884349,-0.120000,0.880000,-7,65,-6.884954,64.789340,-6.884954,64.789340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.140163,-8.783250,41.344418,51.840873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557955,1.410918,0.217062,0.013961,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.120728,mpc,0,-126.340000,54.885000,0.881643,4.809725,1.490000,4.695000,-0.608357,0.114725,1.250287,13.265238,0.579401,13.265238,1.250287,-0.110000,0.800000,-1,29,-0.529141,29.141177,-0.529141,29.141177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.820113,-8.706693,49.909808,59.123551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558136,1.410388,0.175561,0.014845,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.130733,mpc,0,-126.340000,54.885000,0.904488,4.899765,1.510000,4.835000,-0.605512,0.064765,0.945339,14.485031,-0.091484,14.485031,0.945339,-0.070000,0.560000,8,32,7.974621,32.388223,7.974621,32.388223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.071595,-6.552054,58.483601,72.379974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556916,1.410875,0.177817,0.014467,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.140719,mpc,0,-126.340000,54.885000,0.936684,4.986725,1.530000,4.955000,-0.593316,0.031725,1.738204,11.069613,-0.030495,11.069613,1.738204,-0.020000,0.410000,5,69,4.895666,68.854223,4.895666,68.854223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.053039,-3.589603,60.796647,73.946712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557151,1.411634,0.176118,0.013860,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.150578,mpc,0,-126.340000,54.885000,0.977748,5.069803,1.560000,5.025000,-0.582252,0.044803,3.262944,5.641538,-0.457422,5.641538,3.262944,0.000000,0.520000,-3,104,-2.789720,104.104747,-2.789720,104.104747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.961098,-1.557972,56.465909,61.909109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577677,1.506708,0.245784,0.016653,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.160603,mpc,0,-126.340000,54.885000,1.028990,5.151504,1.600000,5.085000,-0.571010,0.066504,4.055809,3.811850,0.030495,3.811850,4.055809,0.010000,0.760000,-2,99,-2.035937,98.977567,-2.035937,98.977567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.770104,-1.705812,52.765058,57.470838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546644,1.700860,0.356780,0.033298,0.837563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008485,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.170577,mpc,0,-126.340000,54.885000,1.089481,5.230086,1.650000,5.145000,-0.560519,0.085086,4.482736,6.434403,0.396432,6.434403,4.482736,0.000000,0.910000,6,63,6.463134,63.376900,6.463134,63.376900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.415398,-1.871467,54.076920,56.701961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567378,1.443947,0.275252,0.019797,0.500415,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.180595,mpc,0,-126.340000,54.885000,1.159780,5.306378,1.700000,5.245000,-0.540220,0.061378,4.116798,10.947634,0.457422,10.947634,4.116798,0.010000,0.820000,22,29,21.702094,28.858680,21.702094,28.858680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.601198,-0.777888,59.904321,65.329299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.628953,1.803227,0.244241,0.039030,0.501045,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.190598,mpc,0,-126.340000,54.885000,1.239477,5.380000,1.750000,5.355000,-0.510523,0.025000,4.970653,12.533363,-0.823360,12.533363,4.970653,0.040000,0.580000,24,31,24.251296,30.732855,24.251296,30.732855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.316055,1.681079,64.024452,75.058418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551059,1.483633,0.225381,0.020918,0.500225,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.200601,mpc,0,-126.340000,54.885000,1.328597,5.451146,1.810000,5.465000,-0.481403,-0.013854,5.458569,9.056956,-1.067318,9.056956,5.458569,0.080000,0.420000,26,69,25.916648,68.522706,25.916648,68.522706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.404212,4.246096,69.494873,77.571207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554709,1.437292,0.212425,0.015436,0.500694,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.210647,mpc,0,-126.340000,54.885000,1.427522,5.520215,1.880000,5.525000,-0.452478,-0.004785,6.678361,3.628881,-0.152474,3.628881,6.678361,0.160000,0.530000,15,104,14.637973,103.909799,14.637973,103.909799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.609619,6.170694,67.062328,69.173421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559628,1.413743,0.188809,0.013242,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.220649,mpc,0,-126.340000,54.885000,1.535251,5.586684,1.960000,5.555000,-0.424749,0.031684,7.898153,0.701380,-0.396432,0.701380,7.898153,0.180000,0.770000,11,110,10.591259,109.582680,10.591259,109.582680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.057385,5.634359,64.754548,64.568154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558724,1.406273,0.227373,0.013163,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.230644,mpc,0,-126.340000,54.885000,1.652004,5.650933,2.050000,5.585000,-0.397996,0.065933,9.483883,3.506902,-0.213464,3.506902,9.483883,0.160000,0.950000,11,72,10.721803,72.180680,10.721803,72.180680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.813901,4.645488,64.377516,63.920365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557060,1.401874,0.220904,0.012891,0.501774,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.240730,mpc,0,-126.340000,54.885000,1.778884,5.713668,2.150000,5.655000,-0.371116,0.058668,9.666852,8.873987,-0.457422,8.873987,9.666852,0.160000,0.890000,22,30,21.916824,29.856504,21.916824,29.856504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.350854,5.057114,68.716170,68.271611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567508,1.416913,0.181197,0.015737,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.250718,mpc,0,-126.340000,54.885000,1.913294,5.773807,2.260000,5.755000,-0.346706,0.018807,11.252582,11.374561,-0.884349,11.374561,11.252582,0.170000,0.620000,19,27,19.279386,26.715674,19.279386,26.715674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.614438,6.990195,70.559920,77.215568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558152,1.414611,0.178582,0.015501,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.260647,mpc,0,-126.340000,54.885000,2.055363,5.831745,2.380000,5.835000,-0.324637,-0.003255,11.862478,7.349247,-1.006328,7.349247,11.862478,0.190000,0.430000,20,72,20.121801,73.594283,20.121801,73.594283,0.000000,-1.878609,0.000000,64.000000,0.000000,0.000000,25.247301,9.532569,75.745442,82.394737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557323,1.404595,0.142534,0.014868,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.270724,mpc,0,-126.340000,54.885000,2.207951,5.888778,2.510000,5.885000,-0.302049,0.003778,13.692166,1.555235,-1.555235,1.555235,13.692166,0.230000,0.530000,7,112,6.703363,112.450000,6.703363,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.475160,10.915952,69.818829,73.899161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558696,1.414741,0.232048,0.014177,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.280719,mpc,0,-126.340000,54.885000,2.367412,5.943699,2.650000,5.885000,-0.282588,0.058699,14.972947,-0.701380,-1.250287,-0.701380,14.972947,0.190000,0.810000,8,112,7.676606,112.449921,7.676606,112.449921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.011216,9.478663,68.812373,71.135585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557229,1.417272,0.278260,0.015102,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.290719,mpc,0,-126.340000,54.885000,2.534747,5.997107,2.800000,5.895000,-0.265253,0.102107,15.338885,2.470079,-1.311276,2.470079,15.338885,0.180000,1.000000,15,73,15.034984,72.758039,15.034984,72.758039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.873781,8.438515,71.402064,74.186099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557565,1.415601,0.238546,0.015188,0.503412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.300722,mpc,0,-126.340000,54.885000,2.709672,6.049111,2.960000,5.955000,-0.250328,0.094111,15.155916,7.105289,-1.616224,7.105289,15.155916,0.170000,0.930000,28,38,28.057249,37.756859,28.057249,37.756859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.726236,9.128332,75.670388,80.200022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554915,1.417002,0.179401,0.014449,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.310644,mpc,0,-126.340000,54.885000,2.890327,6.099401,3.120000,6.035000,-0.229673,0.064401,15.704823,9.910810,-1.616224,9.910810,15.704823,0.210000,0.670000,29,33,28.523338,33.264702,28.523338,33.264702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.964343,10.187573,74.434824,84.458215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558506,1.402591,0.143758,0.015003,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.320651,mpc,0,-126.340000,54.885000,3.079404,6.148923,3.290000,6.105000,-0.210596,0.043923,16.680656,7.105289,-2.165131,7.105289,16.680656,0.280000,0.480000,18,71,18.221332,70.711889,18.221332,70.711889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.197410,11.457997,79.011757,88.313267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556963,1.402283,0.141865,0.015469,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.330730,mpc,0,-126.340000,54.885000,3.276496,6.197703,3.480000,6.135000,-0.203504,0.062703,19.120240,1.250287,-2.287110,1.250287,19.120240,0.240000,0.570000,6,112,5.823520,112.449999,5.823520,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.296931,11.678967,72.326707,77.821930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566190,1.416638,0.229240,0.014271,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.340717,mpc,0,-126.340000,54.885000,3.478020,6.245061,3.680000,6.145000,-0.201980,0.100061,20.218053,-0.823360,-1.677214,-0.823360,20.218053,0.110000,0.820000,17,112,16.550090,112.449997,16.550090,112.449997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.471553,9.784426,69.063439,76.116319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557986,1.416538,0.261683,0.014605,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.350726,mpc,0,-126.340000,54.885000,3.685810,6.291648,3.890000,6.155000,-0.204190,0.136648,20.157064,1.372266,-1.860183,1.372266,20.157064,0.170000,1.000000,15,82,14.913112,81.605517,14.913112,81.605517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.762723,8.969883,72.999386,78.634832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557964,1.415303,0.265440,0.014970,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.360724,mpc,0,-126.340000,54.885000,3.898850,6.337424,4.100000,6.195000,-0.201150,0.142424,19.608157,6.617372,-1.799193,6.617372,19.608157,0.190000,0.930000,24,44,23.596152,43.970595,23.596152,43.970595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.828001,9.148854,74.289998,80.423275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556135,1.416153,0.175794,0.014024,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.370722,mpc,0,-126.340000,54.885000,4.116962,6.382542,4.310000,6.285000,-0.193038,0.097542,19.364199,10.154769,-2.104141,10.154769,19.364199,0.220000,0.710000,29,29,28.791898,28.908435,28.791898,28.908435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.581636,9.857770,73.174458,84.783813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556383,1.418307,0.180257,0.014834,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.380724,mpc,0,-126.340000,54.885000,4.339831,6.427121,4.510000,6.355000,-0.170169,0.072121,18.815292,8.142112,-2.104141,8.142112,18.815292,0.260000,0.510000,34,60,34.129550,60.499884,34.129550,60.499884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.788944,11.327654,76.454864,90.383234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555825,1.417281,0.182595,0.014906,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.390642,mpc,0,-126.340000,54.885000,4.565043,6.470871,4.700000,6.395000,-0.134957,0.075871,18.510344,1.860183,-1.982162,1.860183,18.510344,0.310000,0.500000,35,105,34.900910,112.449993,34.900910,112.449993,0.000000,-6.950109,0.000000,64.000000,0.000000,0.000000,-23.019175,12.684284,77.378691,85.657359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554352,1.404251,0.181653,0.014269,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.400722,mpc,0,-126.340000,54.885000,4.797774,6.514960,4.910000,6.405000,-0.112226,0.109960,19.303209,-2.348100,-1.799193,-2.348100,19.303209,0.350000,0.760000,26,112,25.896985,112.450000,25.896985,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.328497,12.267891,76.858987,81.319276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557986,1.416850,0.227977,0.015829,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.410723,mpc,0,-126.340000,54.885000,5.032120,6.558428,5.110000,6.395000,-0.077880,0.163428,20.218053,-0.213464,-2.287110,-0.213464,20.218053,0.340000,0.970000,24,100,24.342558,99.936106,24.342558,99.936106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.766708,11.741229,78.092591,81.317489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557263,1.416976,0.264567,0.013954,0.504642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.420646,mpc,0,-126.340000,54.885000,5.267581,6.601366,5.310000,6.415000,-0.042419,0.186366,19.852116,4.360757,-2.165131,4.360757,19.852116,0.290000,1.010000,40,61,40.439402,60.794188,40.439402,60.794188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.998601,10.908868,72.889499,75.567786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553130,1.406411,0.200859,0.016033,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.430705,mpc,0,-126.340000,54.885000,5.508811,6.644778,5.510000,6.475000,-0.001189,0.169778,19.791126,8.508050,-2.531068,8.508050,19.791126,0.330000,0.840000,44,39,43.710458,39.092438,43.710458,39.092438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.329066,11.006420,76.322543,82.365708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556508,1.417307,0.193554,0.015536,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.440721,mpc,0,-126.340000,54.885000,5.751127,6.687969,5.720000,6.565000,0.031127,0.122969,21.254876,9.117946,-2.653048,9.117946,21.254876,0.410000,0.620000,26,49,25.588489,48.768315,25.588489,48.768315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.837378,10.716701,82.081612,89.082206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556969,1.418815,0.187400,0.014146,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.450717,mpc,0,-126.340000,54.885000,5.994607,6.731105,5.950000,6.625000,0.044607,0.106105,23.267533,5.641538,-2.653048,5.641538,23.267533,0.370000,0.530000,13,85,13.221697,84.518030,13.221697,84.518030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.112786,9.868203,80.864710,83.905456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557753,1.418554,0.177872,0.017203,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.460721,mpc,0,-126.340000,54.885000,6.239503,6.774375,6.200000,6.645000,0.039503,0.129375,25.402169,0.884349,-2.653048,0.884349,25.402169,0.280000,0.660000,4,112,3.588789,112.450000,3.588789,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.705163,8.709329,70.821648,76.524335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556126,1.417435,0.216517,0.014070,0.500159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.470648,mpc,0,-126.340000,54.885000,6.483244,6.817459,6.460000,6.655000,0.023244,0.162459,25.219201,0.213464,-2.531068,0.213464,25.219201,0.190000,0.900000,14,105,13.873000,104.528262,13.873000,104.528262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.972889,6.402719,66.933946,77.443441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556341,1.404808,0.192880,0.015310,0.504917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.480686,mpc,0,-126.340000,54.885000,6.730067,6.861238,6.730000,6.675000,0.000067,0.186238,25.463159,3.628881,-2.775027,3.628881,25.463159,0.180000,1.010000,12,69,11.853951,68.795332,11.853951,68.795332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.212813,4.948847,65.443666,76.876869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559007,1.414142,0.242261,0.015932,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.490722,mpc,0,-126.340000,54.885000,6.976725,6.905261,6.980000,6.735000,-0.003275,0.170261,24.487325,8.020133,-2.897006,8.020133,24.487325,0.170000,0.880000,22,42,21.937326,42.052510,21.937326,42.052510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.505491,4.882268,66.715095,78.654778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555729,1.415135,0.177799,0.014283,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.500724,mpc,0,-126.340000,54.885000,7.221981,6.949423,7.240000,6.815000,-0.018019,0.134423,24.365346,9.300914,-2.775027,9.300914,24.365346,0.190000,0.670000,19,46,19.156093,46.486785,19.156093,46.486785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.512553,5.291110,71.675631,85.203736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567328,1.466268,0.196373,0.019870,0.500357,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.510598,mpc,0,-126.340000,54.885000,7.463169,6.993343,7.490000,6.885000,-0.026831,0.108343,25.402169,6.495393,-2.653048,6.495393,25.402169,0.210000,0.540000,4,79,4.233389,79.428924,4.233389,79.428924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.095048,5.725686,69.707115,82.348879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546932,1.485281,0.199453,0.017784,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.520645,mpc,0,-126.340000,54.885000,7.707185,7.038380,7.750000,6.915000,-0.042815,0.123380,25.646128,2.348100,-3.506902,2.348100,25.646128,0.080000,0.660000,13,106,12.835993,106.135033,12.835993,106.135033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.289629,5.145582,61.456800,71.740893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560463,1.411938,0.174663,0.013487,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.530652,mpc,0,-126.340000,54.885000,7.948418,7.083607,8.020000,6.935000,-0.071582,0.148607,25.707117,0.640391,-2.714037,0.640391,25.707117,0.160000,0.870000,-4,105,-3.708399,105.055613,-3.708399,105.055613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.029367,4.227400,63.042118,71.003047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557781,1.413676,0.219894,0.014047,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.540602,mpc,0,-126.340000,54.885000,8.186084,7.128952,8.260000,6.955000,-0.073916,0.173952,24.731284,3.750861,-2.287110,3.750861,24.731284,0.130000,0.990000,5,72,5.366485,71.675318,5.366485,71.675318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.475534,3.346291,61.331494,69.786278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539000,1.406701,0.193049,0.013595,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.550645,mpc,0,-126.340000,54.885000,8.423374,7.175108,8.520000,7.005000,-0.096626,0.170108,23.938419,7.227268,-2.470079,7.227268,23.938419,0.120000,0.890000,10,51,10.113535,50.815148,10.113535,50.815148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.291887,3.895686,69.029485,74.651669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563233,1.406069,0.139437,0.013033,0.500241,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.560734,mpc,0,-126.340000,54.885000,8.658716,7.221861,8.750000,7.075000,-0.091284,0.146861,21.681804,8.569039,-2.775027,8.569039,21.681804,0.130000,0.720000,26,53,26.340553,52.868348,26.340553,52.868348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.762856,5.035614,72.262443,81.029059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570557,1.421643,0.180502,0.016556,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.570651,mpc,0,-126.340000,54.885000,8.886696,7.268179,8.970000,7.145000,-0.083304,0.123179,20.035084,6.861330,-2.531068,6.861330,20.035084,0.130000,0.620000,38,74,38.058256,74.487543,38.058256,74.487543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.046869,6.155519,71.560895,80.517748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566503,1.407358,0.144116,0.015181,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.580722,mpc,0,-126.340000,54.885000,9.114500,7.315575,9.170000,7.185000,-0.055500,0.130575,19.059251,3.262944,-2.104141,3.262944,19.059251,0.240000,0.670000,30,102,29.919794,101.558486,29.919794,101.558486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.318313,6.981489,63.933381,71.267609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561800,1.418404,0.202766,0.015426,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.590721,mpc,0,-126.340000,54.885000,9.336580,7.362956,9.360000,7.215000,-0.023420,0.147956,18.510344,1.860183,-2.226120,1.860183,18.510344,0.310000,0.840000,23,101,22.741743,100.917437,22.741743,100.917437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.956764,5.729131,53.820190,60.726679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558263,1.420255,0.213733,0.014342,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.600645,mpc,0,-126.340000,54.885000,9.552666,7.410275,9.550000,7.245000,0.002666,0.165275,17.656490,3.994819,-1.799193,3.994819,17.656490,0.270000,0.960000,33,75,33.004317,74.536560,33.004317,74.536560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.426143,4.747634,49.707188,55.075899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558746,1.406670,0.184950,0.016537,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.610723,mpc,0,-126.340000,54.885000,9.767346,7.458581,9.740000,7.305000,0.027346,0.153581,17.900448,7.654195,-1.799193,7.654195,17.900448,0.300000,0.910000,26,47,26.117266,46.822765,26.117266,46.822765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.398482,4.552700,56.363576,62.474329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557943,1.420296,0.190424,0.014363,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.620719,mpc,0,-126.340000,54.885000,9.975271,7.506707,9.920000,7.385000,0.055271,0.121707,16.619667,9.056956,-2.531068,9.056956,16.619667,0.280000,0.740000,38,47,37.548207,46.788045,37.548207,46.788045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.128385,5.048697,61.757506,75.525000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558191,1.420260,0.189435,0.013905,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.630645,mpc,0,-126.340000,54.885000,10.176513,7.554650,10.110000,7.445000,0.066513,0.109650,17.412531,6.678361,-2.165131,6.678361,17.412531,0.330000,0.570000,20,81,20.005456,80.513716,20.005456,80.513716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.712441,5.524308,63.961346,76.905167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556021,1.406235,0.161401,0.015706,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.640724,mpc,0,-126.340000,54.885000,10.375259,7.603428,10.290000,7.485000,0.085259,0.118428,17.595500,2.470079,-1.921172,2.470079,17.595500,0.270000,0.700000,19,106,19.497948,105.684959,19.497948,105.684959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.370618,3.391622,51.277633,64.048904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558355,1.421480,0.203519,0.015352,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.650653,mpc,0,-126.340000,54.885000,10.565277,7.651506,10.480000,7.505000,0.085277,0.146506,17.473521,0.762370,-2.165131,0.762370,17.473521,0.260000,0.900000,15,105,15.004232,105.242804,15.004232,105.242804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.637434,0.795035,49.522173,59.916940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556409,1.405971,0.233023,0.015061,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.660574,mpc,0,-126.340000,54.885000,10.749217,7.699506,10.660000,7.535000,0.089217,0.164506,16.680656,3.811850,-1.860183,3.811850,16.680656,0.220000,1.000000,22,73,21.979486,72.833245,21.979486,72.833245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.317210,-1.956290,49.518868,57.974288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563345,1.684046,0.281216,0.031327,0.500624,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.670569,mpc,0,-126.340000,54.885000,10.928327,7.747743,10.830000,7.595000,0.098327,0.152743,15.643833,8.020133,-1.433256,8.020133,15.643833,0.210000,0.910000,29,44,28.918915,43.704786,28.918915,43.704786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.428648,-3.510592,58.183991,62.929966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549569,1.801707,0.225795,0.037177,0.500625,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.680579,mpc,0,-126.340000,54.885000,11.101256,7.795843,10.980000,7.675000,0.121256,0.120843,14.728989,9.300914,-1.921172,9.300914,14.728989,0.240000,0.690000,30,49,30.040709,48.522744,30.040709,48.522744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.132988,-4.035506,66.938286,76.138327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555624,1.624467,0.258090,0.035772,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.690573,mpc,0,-126.340000,54.885000,11.267308,7.843568,11.130000,7.745000,0.137308,0.098568,14.363051,6.800341,-2.287110,6.800341,14.363051,0.300000,0.600000,20,75,19.934238,74.867374,19.934238,74.867374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.520267,-5.826304,62.718751,72.447766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557937,1.599998,0.290686,0.030095,0.500912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.700586,mpc,0,-126.340000,54.885000,11.426903,7.890989,11.290000,7.785000,0.136903,0.105989,15.216906,1.860183,-2.287110,1.860183,15.216906,0.260000,0.660000,9,111,8.817548,111.165188,8.817548,111.165188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.168131,-7.894865,52.318880,64.432008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579933,1.805859,0.282978,0.039171,0.500952,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.710579,mpc,0,-126.340000,54.885000,11.579291,7.937822,11.440000,7.795000,0.139291,0.142822,15.033937,0.213464,-2.043152,0.213464,15.033937,0.190000,0.800000,12,112,11.616794,112.450000,11.616794,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.639601,-11.012717,46.407746,59.854010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575385,1.599897,0.327948,0.033004,0.500878,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.720580,mpc,0,-126.340000,54.885000,11.724795,7.984093,11.600000,7.815000,0.124795,0.169093,14.424041,2.775027,-1.555235,2.775027,14.424041,0.160000,1.010000,13,78,13.392770,78.335042,13.392770,78.335042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.028024,-13.404440,47.999476,55.276576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588488,1.745746,0.295303,0.034004,0.501086,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.730591,mpc,0,-126.340000,54.885000,11.863330,8.029699,11.740000,7.875000,0.123330,0.154699,13.082270,7.715185,-1.738204,7.715185,13.082270,0.140000,0.950000,23,40,22.698541,39.555540,22.698541,39.555540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.206664,-14.356008,55.306050,59.190490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.617861,1.576500,0.236749,0.038626,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.740581,mpc,0,-126.340000,54.885000,11.994402,8.074388,11.870000,7.965000,0.124402,0.109388,11.801488,9.727842,-1.860183,9.727842,11.801488,0.170000,0.720000,25,37,25.055676,36.894641,25.055676,36.894641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.919044,-13.296252,66.368869,72.323446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572008,1.544154,0.211028,0.026753,0.500560,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.750573,mpc,0,-126.340000,54.885000,12.118267,8.118144,12.000000,8.025000,0.118267,0.093144,11.191592,6.434403,-1.738204,6.434403,11.191592,0.210000,0.540000,17,77,17.337409,77.451085,17.337409,77.451085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.037199,-12.459753,64.467638,72.607654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554506,1.436300,0.215792,0.013823,0.500547,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.760585,mpc,0,-126.340000,54.885000,12.235095,8.160925,12.130000,8.055000,0.105095,0.105925,12.228415,1.067318,-1.616224,1.067318,12.228415,0.200000,0.620000,-1,112,-0.624181,112.450000,-0.624181,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.554174,-13.735096,50.587602,60.606721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556906,1.411950,0.191781,0.013887,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.770650,mpc,0,-126.340000,54.885000,12.345154,8.202729,12.250000,8.055000,0.095154,0.147729,12.045446,-1.860183,-1.799193,-1.860183,12.045446,0.120000,0.860000,1,112,1.225720,112.450000,1.225720,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.957327,-15.407041,46.794813,60.027701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558339,1.405561,0.216474,0.013925,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.780653,mpc,0,-126.340000,54.885000,12.447214,8.242961,12.370000,8.065000,0.077214,0.177961,10.337738,0.579401,-0.945339,0.579401,10.337738,0.070000,1.030000,15,88,14.780893,88.472943,14.780893,88.472943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.553294,-15.744393,47.130206,51.459593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557284,1.404095,0.223782,0.013343,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.790652,mpc,0,-126.340000,54.885000,12.541944,8.281735,12.470000,8.115000,0.071944,0.166735,8.691018,5.336590,-1.189297,5.336590,8.691018,0.080000,1.000000,23,49,23.180287,48.564412,23.180287,48.564412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.031041,-15.401677,51.989594,51.451929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557613,1.403956,0.154042,0.013227,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.800721,mpc,0,-126.340000,54.885000,12.629998,8.319189,12.560000,8.185000,0.069998,0.134189,7.410237,8.934977,-1.555235,8.934977,7.410237,0.130000,0.770000,23,33,23.311265,33.321492,23.311265,33.321492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.191397,-14.192170,61.705876,66.255325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559140,1.425627,0.175919,0.015817,0.504858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.810603,mpc,0,-126.340000,54.885000,12.709320,8.354273,12.640000,8.245000,0.069320,0.109273,6.861330,6.678361,-1.372266,6.678361,6.861330,0.180000,0.540000,15,68,14.986923,67.744025,14.986923,67.744025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.819600,-12.451107,63.948982,75.291698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539981,1.404480,0.143104,0.015198,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.820727,mpc,0,-126.340000,54.885000,12.783351,8.388356,12.720000,8.285000,0.063351,0.103356,6.800341,0.884349,-1.250287,0.884349,6.800341,0.170000,0.590000,7,110,7.431496,109.754489,7.431496,109.754489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.360781,-12.755914,49.554523,60.572602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559446,1.417838,0.212594,0.014897,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.830719,mpc,0,-126.340000,54.885000,12.849324,8.420021,12.790000,8.285000,0.059324,0.135021,6.556382,-2.470079,-0.884349,-2.470079,6.556382,0.140000,0.830000,5,112,4.874862,112.449998,4.874862,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.752333,-14.018349,43.880436,56.910410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557188,1.417693,0.274052,0.011857,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.840653,mpc,0,-126.340000,54.885000,12.908014,8.449421,12.860000,8.285000,0.048014,0.164421,5.336590,0.091484,-0.213464,0.091484,5.336590,0.100000,0.910000,14,91,14.111812,90.960915,14.111812,90.960915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.286609,-14.375149,42.892981,50.095538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558328,1.405723,0.232674,0.014793,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.850669,mpc,0,-126.340000,54.885000,12.960346,8.476841,12.910000,8.305000,0.050346,0.171841,4.116798,3.750861,-0.823360,3.750861,4.116798,0.090000,1.010000,22,49,21.838521,49.196000,21.838521,49.196000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.858313,-14.459524,45.017607,46.730367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566943,1.415333,0.190857,0.015441,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.860588,mpc,0,-126.340000,54.885000,13.005511,8.501662,12.950000,8.365000,0.055511,0.136662,2.104141,7.227268,-0.335443,7.227268,2.104141,0.140000,0.800000,30,32,29.660040,32.178780,29.660040,32.178780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.198253,-13.557238,55.051224,61.965691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551912,1.406348,0.139137,0.013833,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.870590,mpc,0,-126.340000,54.885000,13.044485,8.524215,12.980000,8.415000,0.064485,0.109215,1.616224,5.153621,-0.518412,5.153621,1.616224,0.200000,0.550000,22,66,21.642102,65.835051,21.642102,65.835051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.186977,-11.672778,57.671205,71.883719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559766,1.408393,0.144555,0.015133,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.880735,mpc,0,-126.340000,54.885000,13.077425,8.544421,13.000000,8.435000,0.077425,0.109421,2.226120,-0.335443,-0.640391,-0.335443,2.226120,0.220000,0.610000,7,104,7.046374,104.126890,7.046374,104.126890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.774116,-12.649545,43.369363,58.820688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568116,1.420307,0.201557,0.015819,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.890649,mpc,0,-126.340000,54.885000,13.103358,8.561446,13.030000,8.415000,0.073358,0.146446,2.653048,-4.055809,-0.274453,-4.055809,2.653048,0.170000,0.790000,2,112,1.814991,112.449988,1.814991,112.449988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.136245,-14.058054,40.581848,58.274834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556084,1.405996,0.193965,0.014506,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.900651,mpc,0,-126.340000,54.885000,13.123427,8.575778,13.050000,8.395000,0.073427,0.180778,1.555235,-3.079975,0.274453,-3.079975,1.555235,0.100000,0.980000,15,96,14.920516,96.323739,14.920516,96.323739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.682053,-14.829775,37.384912,50.268436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556279,1.405808,0.208672,0.015169,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.910734,mpc,0,-126.340000,54.885000,13.137641,8.587217,13.060000,8.395000,0.077641,0.192217,-0.091484,1.555235,0.335443,1.555235,-0.091484,0.100000,1.030000,27,51,26.842327,51.230513,26.842327,51.230513,0.000000,0.093227,0.000000,64.000000,0.000000,0.000000,-21.869380,-15.487374,38.385073,44.016506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557289,1.416089,0.201805,0.015339,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.920719,mpc,0,-126.340000,54.885000,13.145948,8.595452,13.060000,8.435000,0.085948,0.160452,-1.677214,4.726694,-0.457422,4.726694,-1.677214,0.190000,0.830000,27,35,27.195680,35.160501,27.195680,35.160501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.472178,-14.615597,49.028119,57.815472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556736,1.415035,0.173592,0.015266,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.930650,mpc,0,-126.340000,54.885000,13.148707,8.600484,13.050000,8.465000,0.098707,0.135484,-1.128308,3.384923,-0.213464,3.384923,-1.128308,0.220000,0.610000,15,60,15.301274,59.678803,15.301274,59.678803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.689547,-13.946572,54.929128,70.407905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560201,1.405714,0.146680,0.016137,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.940728,mpc,0,-126.340000,54.885000,13.146098,8.602264,13.040000,8.475000,0.106098,0.127264,-1.189297,-1.555235,0.335443,-1.555235,-1.189297,0.200000,0.590000,12,99,12.496646,99.095048,12.496646,99.095048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.569235,-14.477670,49.443700,63.390534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558422,1.415328,0.187290,0.014542,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.950650,mpc,0,-126.340000,54.885000,13.138408,8.600648,13.040000,8.445000,0.098408,0.155648,-0.274453,-5.824507,0.274453,-5.824507,-0.274453,0.150000,0.760000,4,112,4.348920,112.450000,4.348920,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.298511,-15.185734,41.373828,56.556906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556680,1.406820,0.212602,0.016610,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.960717,mpc,0,-126.340000,54.885000,13.125622,8.595496,13.040000,8.405000,0.085622,0.190496,-0.701380,-4.604715,0.335443,-4.604715,-0.701380,0.110000,0.980000,8,90,7.587709,90.206492,7.587709,90.206492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.373193,-16.216867,35.484185,51.906588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558438,1.415814,0.264409,0.015908,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.970681,mpc,0,-126.340000,54.885000,13.108237,8.586828,13.030000,8.395000,0.078237,0.191828,-2.104141,0.030495,0.274453,0.030495,-2.104141,0.100000,0.910000,19,54,18.561960,54.351238,18.561960,54.351238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.117030,-16.202467,36.450041,46.468368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551995,1.412504,0.186572,0.014923,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.980742,mpc,0,-126.340000,54.885000,13.086126,8.574394,13.010000,8.405000,0.076126,0.169394,-2.775027,2.897006,0.091484,2.897006,-2.775027,0.110000,0.800000,21,33,21.205573,33.367028,21.205573,33.367028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.397682,-15.397310,43.536377,53.257976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567383,1.415594,0.178046,0.017043,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.990650,mpc,0,-126.340000,54.885000,13.060084,8.558455,12.990000,8.425000,0.070084,0.133455,-3.018985,1.982162,0.152474,1.982162,-3.018985,0.150000,0.580000,15,53,14.656233,52.795467,14.656233,52.795467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.922981,-13.936516,53.924220,68.343820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570642,1.404132,0.153583,0.016762,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.000721,mpc,0,-126.340000,54.885000,13.029498,8.538437,12.970000,8.415000,0.059498,0.123437,-2.409089,-2.897006,-0.274453,-2.897006,-2.409089,0.170000,0.530000,1,93,0.803327,93.471335,0.803327,93.471335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.676580,-13.131043,50.441372,61.372156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559130,1.412202,0.185783,0.014524,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.010728,mpc,0,-126.340000,54.885000,12.995207,8.514670,12.960000,8.365000,0.035207,0.149670,-1.494245,-7.593205,0.396432,-7.593205,-1.494245,0.110000,0.710000,-7,112,-7.214751,112.449950,-7.214751,112.449950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.272200,-13.303105,44.372612,57.435651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557630,1.446271,0.218815,0.020836,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.020573,mpc,0,-126.340000,54.885000,12.957889,8.487469,12.950000,8.305000,0.007889,0.182469,-1.372266,-6.373413,0.884349,-6.373413,-1.372266,0.040000,0.960000,-5,84,-4.980645,83.770159,-4.980645,83.770159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.317115,-13.814743,37.278273,52.655221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566729,1.498051,0.333784,0.019147,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.030598,mpc,0,-126.340000,54.885000,12.916449,8.455837,12.930000,8.275000,-0.013551,0.180837,-2.104141,-2.592058,0.274453,-2.592058,-2.104141,0.020000,0.940000,1,49,0.876536,49.289047,0.876536,49.289047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.931539,-12.718976,37.648192,48.174309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545659,1.436290,0.221074,0.017722,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.040879,mpc,0,-126.340000,54.885000,12.870563,8.419237,12.910000,8.265000,-0.039437,0.154237,-3.018985,0.945339,-0.274453,0.945339,-3.018985,0.010000,0.740000,7,31,7.251711,30.531667,7.251711,30.531667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.747718,-10.605929,46.176702,59.895131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570596,1.619241,0.199536,0.019141,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.050570,mpc,0,-126.340000,54.885000,12.824365,8.380851,12.880000,8.255000,-0.055635,0.125851,-3.811850,-0.457422,0.335443,-0.457422,-3.811850,0.010000,0.570000,11,50,10.773862,50.230457,10.773862,50.230457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.995888,-7.966029,52.116421,71.530748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549050,1.773219,0.253538,0.036509,0.501048,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.060577,mpc,0,-126.340000,54.885000,12.773855,8.337238,12.850000,8.235000,-0.076145,0.102238,-3.262944,-4.726694,-0.091484,-4.726694,-3.262944,0.040000,0.500000,-3,86,-2.849012,86.405257,-2.849012,86.405257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.545068,-6.639600,49.025915,63.013723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560458,1.601139,0.209930,0.021481,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.070599,mpc,0,-126.340000,54.885000,12.720613,8.289510,12.830000,8.175000,-0.109387,0.114510,-3.323933,-8.995966,0.335443,-8.995966,-3.323933,0.030000,0.650000,-8,107,-8.470986,106.850666,-8.470986,106.850666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.102903,-6.817014,46.092543,59.376830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560015,1.753769,0.263112,0.033630,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.080567,mpc,0,-126.340000,54.885000,12.665195,8.238008,12.800000,8.105000,-0.134805,0.133008,-3.628881,-8.203101,0.640391,-8.203101,-3.628881,0.020000,0.860000,-9,80,-9.102990,80.278512,-9.102990,80.278512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.572604,-7.692719,39.503661,53.794864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547626,1.734183,0.342977,0.032147,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.090663,mpc,0,-126.340000,54.885000,12.606754,8.181766,12.770000,8.045000,-0.163246,0.136766,-3.323933,-4.299767,0.457422,-4.299767,-3.323933,0.000000,0.900000,-12,40,-12.208480,39.787919,-12.208480,39.787919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.613770,-7.431452,37.641177,50.537528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587327,1.726905,0.204659,0.026445,0.500492,1,1,0,7,2,0,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.100584,mpc,0,-126.340000,54.885000,12.547221,8.122508,12.740000,8.025000,-0.192779,0.097508,-3.628881,-1.006328,-0.030495,-1.006328,-3.628881,-0.020000,0.700000,-10,22,-9.783333,21.662626,-9.783333,21.662626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.075826,-5.647589,49.641613,64.212272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554504,1.423939,0.158178,0.021087,0.500279,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.110648,mpc,0,-126.340000,54.885000,12.484868,8.058392,12.710000,8.005000,-0.225132,0.053392,-4.238777,-2.653048,-0.213464,-2.653048,-4.238777,-0.050000,0.490000,-5,46,-4.898195,45.587849,-4.898195,45.587849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.949411,-3.329595,55.348127,73.477750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563143,1.414486,0.162477,0.014673,0.500241,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.120653,mpc,0,-126.340000,54.885000,12.421075,7.990688,12.670000,7.955000,-0.248925,0.035688,-4.055809,-7.410237,0.518412,-7.410237,-4.055809,-0.050000,0.460000,-11,83,-11.182479,83.148026,-11.182479,83.148026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.577332,-1.865355,47.789875,62.280647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557105,1.405596,0.140751,0.014442,0.500159,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.130657,mpc,0,-126.340000,54.885000,12.355633,7.919090,12.640000,7.865000,-0.284367,0.054090,-3.933829,-11.435550,0.335443,-11.435550,-3.933829,-0.050000,0.630000,-19,101,-18.740300,100.630037,-18.740300,100.630037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.331765,-1.791051,44.168887,57.517314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556532,1.404816,0.163006,0.013563,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.140719,mpc,0,-126.340000,54.885000,12.288272,7.843192,12.600000,7.755000,-0.311728,0.088192,-4.299767,-10.764665,0.396432,-10.764665,-4.299767,-0.080000,0.850000,-16,76,-16.006823,75.728560,-16.006823,75.728560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.103054,-2.163773,38.836435,53.214803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559253,1.440969,0.223084,0.016629,0.500628,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.150724,mpc,0,-126.340000,54.885000,12.219888,7.763932,12.550000,7.685000,-0.330112,0.078932,-5.336590,-7.166278,0.701380,-7.166278,-5.336590,-0.130000,0.850000,-2,41,-1.922194,40.895495,-1.922194,40.895495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.445002,-1.249733,39.033351,49.866135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559081,1.421067,0.180025,0.014589,0.500550,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.160723,mpc,0,-126.340000,54.885000,12.150258,7.681020,12.500000,7.635000,-0.349742,0.046020,-6.068465,-3.872840,0.823360,-3.872840,-6.068465,-0.100000,0.660000,0,23,0.055709,23.145479,0.055709,23.145479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.996214,0.363191,46.249769,63.373781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558102,1.445323,0.179621,0.016102,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.170723,mpc,0,-126.340000,54.885000,12.079428,7.594476,12.440000,7.595000,-0.360572,-0.000524,-6.373413,-4.543725,-0.091484,-4.543725,-6.373413,-0.060000,0.440000,-4,40,-4.053915,40.211383,-4.053915,40.211383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.160973,2.042191,58.687308,75.130392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557844,1.419401,0.180316,0.015878,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.180650,mpc,0,-126.340000,54.885000,12.008029,7.505081,12.380000,7.525000,-0.371971,-0.019919,-6.129455,-9.117946,0.213464,-9.117946,-6.129455,-0.050000,0.400000,-11,77,-11.097808,77.193388,-11.097808,77.193388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.205408,3.244309,55.814693,67.281260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558696,1.403001,0.141547,0.015018,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.190725,mpc,0,-126.340000,54.885000,11.934540,7.410915,12.330000,7.415000,-0.395460,-0.004085,-5.397580,-13.265238,0.579401,-13.265238,-5.397580,-0.060000,0.570000,-21,96,-21.362317,95.867480,-21.362317,95.867480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.066976,3.554683,49.726397,58.774115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559847,1.421851,0.196591,0.016532,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.200724,mpc,0,-126.340000,54.885000,11.860636,7.314134,12.280000,7.295000,-0.419364,0.019134,-5.580549,-13.021280,0.579401,-13.021280,-5.580549,-0.100000,0.800000,-19,73,-18.681679,73.203137,-18.681679,73.203137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.157261,3.493135,43.785459,54.000508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558492,1.419306,0.208313,0.015860,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.210685,mpc,0,-126.340000,54.885000,11.786110,7.214551,12.220000,7.205000,-0.433890,0.009551,-6.190445,-8.691018,0.701380,-8.691018,-6.190445,-0.140000,0.820000,-9,31,-8.889558,31.265907,-8.889558,31.265907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.400692,4.410294,39.998759,50.443628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552579,1.416936,0.195573,0.014435,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.220722,mpc,0,-126.340000,54.885000,11.710146,7.111144,12.150000,7.135000,-0.439854,-0.023856,-7.471226,-6.190445,0.518412,-6.190445,-7.471226,-0.140000,0.610000,3,22,2.570891,22.203644,2.570891,22.203644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.537726,7.113398,50.874646,67.406537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558888,1.420301,0.179848,0.015526,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.230721,mpc,0,-126.340000,54.885000,11.633624,7.005200,12.080000,7.055000,-0.446376,-0.049800,-7.349247,-8.447060,0.274453,-8.447060,-7.349247,-0.080000,0.410000,-7,53,-7.496026,53.450008,-7.496026,53.450008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.502510,9.649680,55.940436,72.916653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558699,1.418624,0.181484,0.015292,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.240719,mpc,0,-126.340000,54.885000,11.556292,6.896503,12.000000,6.955000,-0.443708,-0.058497,-7.837164,-12.655342,-0.335443,-12.655342,-7.837164,-0.060000,0.450000,-9,83,-8.680601,82.806281,-8.680601,82.806281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.229973,10.697327,53.627619,64.015101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556762,1.420389,0.182327,0.015251,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.250725,mpc,0,-126.340000,54.885000,11.478073,6.785096,11.930000,6.835000,-0.451927,-0.049904,-6.861330,-15.033937,0.274453,-15.033937,-6.861330,-0.070000,0.620000,-19,87,-18.869159,86.777738,-18.869159,86.777738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.894985,11.165904,49.566014,57.049796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559817,1.417781,0.191786,0.016239,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.260725,mpc,0,-126.340000,54.885000,11.399074,6.671303,11.860000,6.705000,-0.460926,-0.033697,-8.264091,-13.692166,0.823360,-13.692166,-8.264091,-0.100000,0.720000,-5,67,-5.125887,66.662812,-5.125887,66.662812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.836433,11.978026,44.067741,51.133770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558663,1.424488,0.189085,0.015869,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.270728,mpc,0,-126.340000,54.885000,11.319205,6.555191,11.780000,6.605000,-0.460795,-0.049809,-8.752008,-9.910810,1.189297,-9.910810,-8.752008,-0.100000,0.750000,0,29,-0.077639,28.668926,-0.077639,28.668926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.845283,13.096789,41.228838,52.306627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557771,1.418704,0.180357,0.014924,0.501086,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.280613,mpc,0,-126.340000,54.885000,11.239417,6.438376,11.700000,6.515000,-0.460583,-0.076624,-9.544873,-6.983309,0.701380,-6.983309,-9.544873,-0.070000,0.560000,3,16,3.344342,16.031291,3.344342,16.031291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.220661,15.278985,55.285380,69.286876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539570,1.403768,0.142419,0.016260,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.290721,mpc,0,-126.340000,54.885000,11.156895,6.316973,11.600000,6.435000,-0.443105,-0.118027,-8.812998,-9.178935,-0.518412,-9.178935,-8.812998,-0.040000,0.360000,-7,46,-6.766558,46.088198,-6.766558,46.088198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.855000,17.350311,63.111935,77.833148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558107,1.425676,0.195173,0.016170,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.300649,mpc,0,-126.340000,54.885000,11.074880,6.196005,11.520000,6.305000,-0.445120,-0.108995,-8.386070,-14.363051,0.396432,-14.363051,-8.386070,-0.040000,0.380000,-14,88,-14.465925,87.751819,-14.465925,87.751819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.902048,18.591716,58.836111,69.764174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562627,1.404059,0.154657,0.014527,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.310646,mpc,0,-126.340000,54.885000,10.991259,6.072648,11.430000,6.165000,-0.438741,-0.092352,-8.508050,-17.473521,1.311276,-17.473521,-8.508050,-0.050000,0.610000,-15,95,-15.064791,94.878888,-15.064791,94.878888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.222491,18.911387,55.931201,64.178891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554844,1.410682,0.157887,0.015976,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.320724,mpc,0,-126.340000,54.885000,10.905845,5.946931,11.350000,6.015000,-0.444155,-0.068069,-9.117946,-15.643833,0.518412,-15.643833,-9.117946,-0.080000,0.810000,-8,64,-7.935622,63.501014,-7.935622,63.501014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.119240,19.839147,51.124374,60.463847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560178,1.417458,0.189765,0.014650,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.330722,mpc,0,-126.340000,54.885000,10.819928,5.821078,11.250000,5.905000,-0.430072,-0.083922,-10.398727,-9.483883,1.067318,-9.483883,-10.398727,-0.080000,0.760000,5,19,5.223082,14.088594,5.223082,14.088594,0.000000,4.412420,0.000000,64.000000,0.000000,0.000000,41.933242,21.647702,51.798605,65.405121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558874,1.416272,0.178052,0.014958,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.340585,mpc,0,-126.340000,54.885000,10.733917,5.696000,11.150000,5.835000,-0.416083,-0.139000,-11.618519,-6.861330,0.640391,-6.861330,-11.618519,-0.050000,0.510000,13,8,13.478859,7.600964,13.478859,7.600964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.439444,24.572386,63.968234,82.594240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561666,1.409254,0.149416,0.016743,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.350723,mpc,0,-126.340000,54.885000,10.644129,5.566715,11.040000,5.745000,-0.395871,-0.178285,-11.252582,-8.264091,0.152474,-8.264091,-11.252582,0.000000,0.280000,4,35,4.095439,35.443823,4.095439,35.443823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.397976,26.455750,72.797004,90.793561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560552,1.416901,0.179621,0.017207,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.360719,mpc,0,-126.340000,54.885000,10.554110,5.438724,10.930000,5.635000,-0.375890,-0.196276,-11.252582,-13.570186,-0.091484,-13.570186,-11.252582,0.020000,0.280000,-1,79,-1.153757,78.516630,-1.153757,78.516630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.020987,27.782409,70.815252,84.214936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557056,1.419282,0.180231,0.015659,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.370720,mpc,0,-126.340000,54.885000,10.462477,5.310399,10.830000,5.495000,-0.367523,-0.184601,-10.703675,-16.741646,0.823360,-16.741646,-10.703675,0.030000,0.510000,-11,87,-10.602080,86.826831,-10.602080,86.826831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.988299,28.367717,67.713137,77.904808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557283,1.418763,0.189544,0.014667,0.500511,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.380628,mpc,0,-126.340000,54.885000,10.370018,5.183194,10.720000,5.345000,-0.349982,-0.161806,-11.069613,-15.033937,1.006328,-15.033937,-11.069613,0.010000,0.700000,-6,58,-6.070587,58.481389,-6.070587,58.481389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.088422,29.467200,61.663265,72.356741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560310,1.415184,0.181281,0.015145,0.500492,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.390718,mpc,0,-126.340000,54.885000,10.274031,5.053815,10.610000,5.225000,-0.335969,-0.171185,-11.374561,-10.459717,0.640391,-10.459717,-11.374561,-0.020000,0.690000,1,20,0.919368,20.226693,0.919368,20.226693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.179248,30.990309,60.911436,73.121932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.031592,1.464923,0.203637,0.017863,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.400599,mpc,0,-126.340000,54.885000,10.178120,4.927489,10.510000,5.145000,-0.331880,-0.217511,-12.045446,-7.715185,0.030495,-7.715185,-12.045446,-0.010000,0.480000,5,11,4.899065,11.426107,4.899065,11.426107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.509464,32.978740,67.231586,83.911818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546047,1.581626,0.220425,0.026089,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.410583,mpc,0,-126.340000,54.885000,10.079160,4.800445,10.390000,5.065000,-0.310840,-0.264555,-11.496540,-9.056956,0.396432,-9.056956,-11.496540,0.000000,0.290000,-2,36,-1.902345,35.748940,-1.902345,35.748940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.238502,34.092231,69.705529,87.152281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.695759,1.699485,0.220383,0.029168,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.420571,mpc,0,-126.340000,54.885000,9.977986,4.674189,10.280000,4.955000,-0.302014,-0.280811,-11.557530,-13.021280,1.433256,-13.021280,-11.557530,0.010000,0.270000,-7,71,-6.537908,70.909090,-6.537908,70.909090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.490220,34.674298,67.038559,81.280553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558091,1.657687,0.208187,0.025930,0.500636,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.430698,mpc,0,-126.340000,54.885000,9.873032,4.547241,10.170000,4.805000,-0.296968,-0.257759,-11.435550,-16.314719,1.067318,-16.314719,-11.435550,0.020000,0.470000,-13,85,-13.428773,84.894573,-13.428773,84.894573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.521032,35.026050,64.411632,75.619926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.203686,1.745601,0.239861,0.027274,0.500904,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.440600,mpc,0,-126.340000,54.885000,9.767985,4.424389,10.060000,4.675000,-0.292015,-0.250611,-11.252582,-14.667999,1.128308,-14.667999,-11.252582,-0.020000,0.650000,-13,58,-12.860462,57.946416,-12.860462,57.946416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.526604,35.644744,60.001478,71.472980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560569,1.653893,0.238705,0.028564,0.503777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.450575,mpc,0,-126.340000,54.885000,9.659605,4.302119,9.940000,4.555000,-0.280395,-0.252881,-11.862478,-11.618519,0.823360,-11.618519,-11.862478,-0.070000,0.650000,-2,33,-2.416111,33.236632,-2.416111,33.236632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.435152,37.314550,58.388086,73.089921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580223,1.624145,0.220252,0.025999,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.460606,mpc,0,-126.340000,54.885000,9.547901,4.180892,9.820000,4.455000,-0.272099,-0.274108,-12.533363,-9.239925,0.030495,-9.239925,-12.533363,-0.050000,0.510000,0,25,-0.307925,25.314695,-0.307925,25.314695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.796320,38.942755,59.652246,78.574752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559357,1.505152,0.253331,0.032843,0.502592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.470599,mpc,0,-126.340000,54.885000,9.433782,4.062062,9.690000,4.355000,-0.256218,-0.292938,-13.814145,-9.971800,0.152474,-9.971800,-13.814145,-0.020000,0.370000,5,44,4.847138,44.213873,4.847138,44.213873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.534733,40.037299,63.031277,82.209069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550448,1.431549,0.197320,0.018817,0.500480,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.480597,mpc,0,-126.340000,54.885000,9.316661,3.945335,9.570000,4.245000,-0.253339,-0.299665,-13.143259,-13.204249,0.274453,-13.204249,-13.143259,0.020000,0.370000,-10,73,-10.449342,73.174262,-10.449342,73.174262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.826942,40.913185,62.566210,79.477082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548174,1.418069,0.169737,0.018608,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.490601,mpc,0,-126.340000,54.885000,9.196375,3.830887,9.430000,4.125000,-0.233625,-0.294113,-13.082270,-15.094927,0.884349,-15.094927,-13.082270,0.010000,0.520000,-14,80,-13.614350,79.501331,-13.614350,79.501331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.756363,41.311300,60.517063,74.014486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547100,1.425721,0.184467,0.017802,0.500715,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.500598,mpc,0,-126.340000,54.885000,9.072995,3.719102,9.300000,3.995000,-0.227005,-0.275898,-13.387218,-14.119093,0.945339,-14.119093,-13.387218,-0.020000,0.680000,-11,62,-10.688693,61.674474,-10.688693,61.674474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.252595,42.214056,55.678787,69.648353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545507,1.427914,0.204837,0.020278,0.500535,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.510573,mpc,0,-126.340000,54.885000,8.946591,3.610315,9.170000,3.875000,-0.223409,-0.264685,-14.180083,-11.191592,0.335443,-11.191592,-14.180083,-0.070000,0.670000,0,42,0.041898,41.765082,0.041898,41.765082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.234666,43.625276,53.578728,71.011181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573754,1.467067,0.208703,0.022433,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.520602,mpc,0,-126.340000,54.885000,8.816102,3.503926,9.020000,3.775000,-0.203898,-0.271074,-14.911958,-8.691018,0.274453,-8.691018,-14.911958,-0.050000,0.550000,3,34,3.063590,33.764426,3.063590,33.764426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.142334,44.624472,55.762375,76.280744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550596,1.479395,0.219284,0.027475,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.530604,mpc,0,-126.340000,54.885000,8.682453,3.400982,8.880000,3.685000,-0.197547,-0.284018,-14.728989,-9.544873,0.152474,-9.544873,-14.728989,0.020000,0.430000,-11,53,-11.113500,53.151687,-11.113500,53.151687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.463107,45.319739,59.668145,80.752192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552445,1.453535,0.197315,0.019152,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.540600,mpc,0,-126.340000,54.885000,8.545297,3.301437,8.740000,3.575000,-0.194703,-0.273563,-14.485031,-12.533363,0.884349,-12.533363,-14.485031,0.020000,0.450000,-19,81,-19.145564,81.063318,-19.145564,81.063318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.691316,45.452759,58.131590,76.026088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556573,1.603501,0.204695,0.019760,0.502919,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.550598,mpc,0,-126.340000,54.885000,8.404470,3.205401,8.600000,3.455000,-0.195530,-0.249599,-14.180083,-13.570186,0.823360,-13.570186,-14.180083,-0.040000,0.600000,-20,83,-19.596550,83.044842,-19.596550,83.044842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.863325,45.284920,54.467989,70.729529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550966,1.484316,0.224800,0.024667,0.500488,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.560602,mpc,0,-126.340000,54.885000,8.259822,3.112997,8.460000,3.345000,-0.200178,-0.232003,-14.302062,-11.923467,0.945339,-11.923467,-14.302062,-0.090000,0.720000,-17,64,-16.629080,64.024423,-16.629080,64.024423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.089451,45.828095,53.253736,68.696145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549831,1.581435,0.263025,0.038773,0.500564,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.570606,mpc,0,-126.340000,54.885000,8.111384,3.024448,8.320000,3.265000,-0.208616,-0.240552,-15.033937,-7.715185,0.640391,-7.715185,-15.033937,-0.100000,0.690000,-13,34,-12.535922,34.413050,-12.535922,34.413050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.767080,46.486748,55.215727,71.656850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559154,1.466250,0.209572,0.019217,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.580604,mpc,0,-126.340000,54.885000,7.959190,2.939952,8.170000,3.195000,-0.210810,-0.255048,-15.521854,-5.946486,0.457422,-5.946486,-15.521854,-0.110000,0.520000,-10,36,-10.468770,36.498959,-10.468770,36.498959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.260019,47.242458,60.576454,80.522524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553594,1.437923,0.199106,0.019139,0.500352,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.590599,mpc,0,-126.340000,54.885000,7.803195,2.859641,8.020000,3.125000,-0.216805,-0.265359,-16.009771,-7.898153,0.640391,-7.898153,-16.009771,-0.080000,0.400000,-15,67,-15.384528,66.578787,-15.384528,66.578787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.762288,47.436733,61.436862,80.868436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555308,1.459894,0.237317,0.025670,0.500980,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.600596,mpc,0,-126.340000,54.885000,7.643267,2.783594,7.880000,3.045000,-0.236733,-0.261406,-15.033937,-10.398727,0.518412,-10.398727,-15.033937,-0.060000,0.490000,-34,85,-33.948499,84.655812,-33.948499,84.655812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.943012,46.833271,58.520625,74.485868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551810,1.444666,0.197206,0.017214,0.500398,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.610570,mpc,0,-126.340000,54.885000,7.479847,2.712130,7.730000,2.955000,-0.250153,-0.242870,-14.363051,-10.459717,0.518412,-10.459717,-14.363051,-0.170000,0.670000,-33,76,-32.586845,75.553109,-32.586845,75.553109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.756256,46.397110,55.876215,69.913699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558128,1.438564,0.240863,0.020026,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.620599,mpc,0,-126.340000,54.885000,7.311599,2.644813,7.580000,2.875000,-0.268401,-0.230187,-14.363051,-10.459717,1.433256,-7.959143,-15.887791,-0.340000,0.720000,-17,76,-16.637812,76.067086,-16.637812,76.067086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.846092,47.602601,56.720176,69.827067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548096,1.599910,0.237467,0.021578,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.630598,mpc,0,-126.340000,54.885000,7.139959,2.582341,7.420000,2.815000,-0.280041,-0.232659,-17.168573,-5.092632,1.311276,-5.092632,-17.168573,-0.210000,0.720000,-12,37,-11.791080,36.623927,-11.791080,36.623927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.903029,47.029477,58.356242,70.563036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545474,1.435978,0.182514,0.017733,0.503868,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.640608,mpc,0,-126.340000,54.885000,6.964296,2.524553,7.240000,2.775000,-0.275704,-0.250447,-18.388365,-2.409089,0.518412,-2.409089,-18.388365,-0.150000,0.580000,-11,28,-11.342437,28.219228,-11.342437,28.219228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.777672,47.057604,64.682451,84.197146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549372,1.440003,0.194252,0.022641,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.650601,mpc,0,-126.340000,54.885000,6.785121,2.471683,7.060000,2.755000,-0.274879,-0.283317,-18.449355,-2.957996,0.579401,-2.957996,-18.449355,-0.130000,0.420000,-17,48,-17.247389,48.247957,-17.247389,48.247957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.612841,46.602476,65.724631,86.770432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556314,1.496281,0.219689,0.023489,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.660602,mpc,0,-126.340000,54.885000,6.602077,2.423675,6.880000,2.705000,-0.277923,-0.281325,-18.144407,-7.837164,0.762370,-7.837164,-18.144407,-0.120000,0.400000,-27,93,-27.417301,95.632783,-27.417301,95.632783,0.000000,-2.384826,0.000000,64.000000,0.000000,0.000000,-4.184820,46.733737,62.967019,82.165122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552490,1.429124,0.205396,0.018233,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.670611,mpc,0,-126.340000,54.885000,6.415205,2.380597,6.700000,2.615000,-0.284795,-0.234403,-18.388365,-11.374561,0.274453,-11.374561,-18.388365,-0.150000,0.630000,-28,112,-28.235954,112.449950,-28.235954,112.449950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.953265,46.394387,60.993799,77.048676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.585221,2.488313,0.277046,0.052635,0.501349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010918,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.681564,mpc,0,-126.340000,54.885000,6.206601,2.339219,6.480000,2.515000,-0.273399,-0.175781,-19.059251,-8.142112,0.518412,-8.142112,-19.059251,-0.220000,0.840000,-16,81,-15.942007,80.945996,-15.942007,80.945996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.909012,46.549215,63.553796,78.469630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544930,1.811257,0.300537,0.041030,0.500869,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.691665,mpc,0,-126.340000,54.885000,6.010543,2.306443,6.300000,2.485000,-0.289457,-0.178557,-20.583991,-3.140965,0.518412,-3.140965,-20.583991,-0.170000,0.870000,-12,40,-11.970758,40.113754,-11.970758,40.113754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.686637,47.985283,70.521419,91.105657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597587,1.654566,0.218074,0.034587,2.526040,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010041,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.701748,mpc,0,-126.340000,54.885000,5.811449,2.278909,6.090000,2.485000,-0.278551,-0.206091,-22.047741,1.494245,1.250287,1.494245,-22.047741,-0.140000,0.650000,-3,22,-3.403293,22.394516,-3.403293,22.394516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.095550,48.322741,72.443022,97.595788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605333,1.680016,0.229628,0.036505,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.711848,mpc,0,-126.340000,54.885000,5.608746,2.256536,5.870000,2.495000,-0.261254,-0.238464,-22.047741,1.006328,0.274453,1.006328,-22.047741,-0.060000,0.420000,-15,48,-14.646789,47.960121,-14.646789,47.960121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.040618,47.901346,72.377087,99.914307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568062,1.635166,0.217474,0.026705,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.722748,mpc,0,-126.340000,54.885000,5.386544,2.238247,5.640000,2.485000,-0.253456,-0.246753,-21.681804,-3.750861,0.640391,-3.750861,-21.681804,-0.040000,0.400000,-25,93,-25.206271,94.126022,-25.206271,94.126022,0.000000,-1.165901,0.000000,64.000000,0.000000,0.000000,1.657125,47.615950,66.117526,90.845553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574063,1.574190,0.243738,0.023017,0.507910,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.731810,mpc,0,-126.340000,54.885000,5.199199,2.227661,5.450000,2.445000,-0.250801,-0.217339,-21.925762,-7.044299,0.518412,-7.044299,-21.925762,-0.120000,0.610000,-17,111,-17.242503,111.184684,-17.242503,111.184684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.858736,46.839065,61.298085,81.879265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.851498,1.639928,0.253689,0.030697,0.500704,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.741809,mpc,0,-126.340000,54.885000,4.989909,2.220829,5.230000,2.395000,-0.240091,-0.174171,-22.840606,-5.641538,1.250287,-5.641538,-22.840606,-0.150000,0.860000,-7,86,-6.723908,86.460260,-6.723908,86.460260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.495026,47.183063,64.455700,84.410632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.943991,1.737077,0.428876,0.029157,0.501034,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.751817,mpc,0,-126.340000,54.885000,4.777969,2.219057,5.000000,2.375000,-0.222031,-0.155943,-24.121388,-0.335443,1.433256,-0.335443,-24.121388,-0.120000,0.910000,2,43,1.984048,43.453306,1.984048,43.453306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.962318,48.484693,68.533873,93.554526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.895387,1.790416,0.273115,0.043605,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008516,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.761818,mpc,0,-126.340000,54.885000,4.563864,2.222304,4.740000,2.415000,-0.176136,-0.192696,-24.792273,5.031642,1.189297,5.031642,-24.792273,-0.050000,0.710000,3,17,3.488445,16.534662,3.488445,16.534662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.828794,48.441688,72.019765,100.543102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.399472,2.803020,0.243824,0.042535,0.501307,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010001,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.771852,mpc,0,-126.340000,54.885000,4.346999,2.230550,4.740000,2.465000,-0.393001,-0.234450,-25.097221,3.994819,0.457422,3.994819,-25.097221,-0.030000,0.400000,-17,52,-17.456366,52.158959,-17.456366,52.158959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.138375,48.354028,79.285156,108.089295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.843944,1.780598,0.280143,0.035645,0.501030,1,1,0,5,1,1,0,0,0,0,0,1,0,1,1,0.008453,0,0,0,0,0,1,1,1,1,0,0.010034,0.000000,0.000000,0.000000
7.781924,mpc,0,-126.340000,54.885000,4.127487,2.243783,4.250000,2.485000,-0.122513,-0.241217,-24.121388,0.396432,0.823360,0.396432,-24.121388,-0.030000,0.410000,-6,86,-5.559688,86.211623,-5.559688,86.211623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.532651,46.734207,72.187092,93.346907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.309383,2.827930,0.262424,0.041696,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.791916,mpc,0,-126.340000,54.885000,3.908137,2.261741,4.010000,2.465000,-0.101863,-0.203259,-23.450502,-3.811850,0.640391,-3.811850,-23.450502,-0.080000,0.560000,-5,112,-5.406331,112.450000,-5.406331,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.900302,46.684563,70.038809,89.526720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.315234,1.705515,0.253256,0.030564,0.500626,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.801977,mpc,0,-126.340000,54.885000,3.685955,2.284593,3.800000,2.455000,-0.114045,-0.170407,-23.328523,-3.628881,1.433256,-3.628881,-23.328523,-0.040000,0.830000,-14,98,-14.273299,98.448302,-14.273299,98.448302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.643940,46.519239,69.613096,88.189034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561428,1.746590,0.357376,0.055563,0.500835,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.812694,mpc,0,-126.340000,54.885000,3.448168,2.314082,3.560000,2.465000,-0.111832,-0.150918,-22.047741,2.409089,1.128308,2.409089,-22.047741,-0.070000,0.930000,-21,53,-20.741047,45.010558,-20.741047,45.010558,0.000000,8.437744,0.000000,64.000000,0.000000,0.000000,28.694228,46.536755,70.490342,90.113949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.547576,1.738548,0.268515,0.033423,0.500774,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010100,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.822829,mpc,0,-126.340000,54.885000,3.222539,2.346734,3.340000,2.515000,-0.117461,-0.168266,-21.315866,6.800341,0.579401,6.800341,-21.315866,-0.110000,0.830000,-21,18,-21.457340,17.922625,-21.457340,17.922625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.526716,46.290499,73.503295,98.477516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577265,1.755418,0.246843,0.037118,0.501527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.833831,mpc,0,-126.340000,54.885000,2.977136,2.387269,3.120000,2.595000,-0.142864,-0.207731,-20.827949,7.715185,0.579401,7.715185,-20.827949,-0.160000,0.470000,-20,42,-20.488391,41.696903,-20.488391,41.696903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.864414,45.816256,75.156667,105.842240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585270,1.798250,0.267932,0.035433,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.842891,mpc,0,-126.340000,54.885000,2.774952,2.424508,2.940000,2.635000,-0.165048,-0.210492,-21.254876,3.079975,0.335443,3.079975,-21.254876,-0.180000,0.390000,-17,87,-17.252998,91.098520,-17.252998,91.098520,0.000000,-4.401617,0.000000,64.000000,0.000000,0.000000,33.956663,45.070530,67.693594,94.423208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569952,1.747801,0.230095,0.026676,0.500672,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.852894,mpc,0,-126.340000,54.885000,2.551927,2.469531,2.740000,2.655000,-0.188073,-0.185469,-19.974095,-2.043152,1.006328,-2.043152,-19.974095,-0.170000,0.580000,-33,112,-32.955990,112.450000,-32.955990,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.414209,44.216676,63.666858,84.734823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575341,1.741717,0.267959,0.030743,0.500991,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.862899,mpc,0,-126.340000,54.885000,2.329410,2.518513,2.540000,2.635000,-0.210590,-0.116487,-20.035084,-3.262944,0.762370,-3.262944,-20.035084,-0.210000,0.840000,-30,112,-30.268785,112.450000,-30.268785,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.606538,43.525561,63.138646,81.712660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563431,1.632416,0.279184,0.028142,0.505102,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.872919,mpc,0,-126.340000,54.885000,2.107401,2.571371,2.340000,2.655000,-0.232599,-0.083629,-21.071908,0.945339,1.372266,0.945339,-21.071908,-0.260000,1.000000,-14,78,-14.318284,77.783436,-14.318284,77.783436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.658346,43.523052,67.475705,87.127770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544215,1.549208,0.243963,0.020609,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.882916,mpc,0,-126.340000,54.885000,1.887126,2.627716,2.130000,2.705000,-0.242874,-0.077284,-22.108731,7.349247,0.396432,7.349247,-22.108731,-0.220000,0.920000,-7,34,-6.562752,34.395655,-6.562752,34.395655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.249699,43.798009,76.206930,103.472331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542232,1.529991,0.168669,0.018118,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.892885,mpc,0,-126.340000,54.885000,1.668969,2.687326,1.920000,2.795000,-0.251031,-0.107674,-21.925762,9.971800,0.640391,9.971800,-21.925762,-0.140000,0.640000,-15,36,-15.295119,35.891550,-15.295119,35.891550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.000672,43.240703,79.383081,112.921338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544063,1.523699,0.164251,0.017449,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.902922,mpc,0,-126.340000,54.885000,1.451227,2.750594,1.720000,2.895000,-0.268773,-0.144406,-20.949928,8.020133,1.189297,8.020133,-20.949928,-0.120000,0.450000,-26,68,-26.281887,68.144411,-26.281887,68.144411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.442202,41.154553,76.095942,108.622214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557886,1.498585,0.209118,0.024876,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.912921,mpc,0,-126.340000,54.885000,1.236539,2.816671,1.510000,2.955000,-0.273461,-0.138329,-19.547167,2.348100,0.823360,2.348100,-19.547167,-0.160000,0.520000,-34,112,-33.639105,112.436957,-33.639105,112.436957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.204036,39.198031,65.653375,91.918192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552318,1.825317,0.405523,0.041084,0.501035,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008336,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.922892,mpc,0,-126.340000,54.885000,1.024995,2.885396,1.320000,2.985000,-0.295005,-0.099604,-19.181230,0.762370,1.372266,0.762370,-19.181230,-0.230000,0.770000,-28,111,-28.147286,110.575176,-28.147286,110.575176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.934347,36.942925,61.474027,82.992944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552831,1.460520,0.311850,0.023384,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.932919,mpc,0,-126.340000,54.885000,0.815217,2.957133,1.130000,3.015000,-0.314783,-0.057867,-20.218053,2.531068,0.701380,2.531068,-20.218053,-0.270000,0.980000,-12,83,-11.928332,82.693124,-11.928332,82.693124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.091582,36.865722,65.202848,89.665527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546510,1.506294,0.343990,0.022040,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.942917,mpc,0,-126.340000,54.885000,0.609291,3.031084,0.930000,3.085000,-0.320709,-0.053916,-20.766960,8.264091,0.823360,8.264091,-20.766960,-0.220000,0.920000,-7,42,-7.457196,41.847336,-7.457196,41.847336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.292577,36.857709,71.548083,101.205238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548095,1.470400,0.199356,0.017564,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.952917,mpc,0,-126.340000,54.885000,0.406961,3.107224,0.720000,3.205000,-0.313039,-0.097776,-21.376856,11.435550,1.006328,11.435550,-21.376856,-0.150000,0.700000,-5,31,-4.635911,31.184140,-4.635911,31.184140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.185286,35.455919,78.154867,108.600982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547836,1.476161,0.179927,0.016849,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.962923,mpc,0,-126.340000,54.885000,0.208445,3.185375,0.510000,3.315000,-0.301555,-0.129625,-21.071908,10.032790,0.823360,10.032790,-21.071908,-0.110000,0.480000,-7,60,-6.819701,60.337513,-6.819701,60.337513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.071315,32.967764,81.117104,107.433453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547240,1.594418,0.209690,0.023324,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.972890,mpc,0,-126.340000,54.885000,0.014996,3.264926,0.320000,3.395000,-0.305004,-0.130074,-19.364199,4.909663,0.640391,4.909663,-19.364199,-0.100000,0.500000,-20,103,-20.357269,102.592454,-20.357269,102.592454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.634735,30.794122,74.145966,93.286677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554827,1.663756,0.235870,0.030454,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.982888,mpc,0,-126.340000,54.885000,-0.174447,3.346207,0.130000,3.435000,-0.304447,-0.088793,-18.876282,1.677214,1.372266,1.677214,-18.876282,-0.110000,0.720000,-21,112,-20.536089,112.449952,-20.536089,112.449952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.267045,27.842920,68.378147,78.955024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585358,1.622966,0.267974,0.022655,0.500563,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.992888,mpc,0,-126.340000,54.885000,-0.358986,3.428748,-0.050000,3.485000,-0.308986,-0.056252,-18.144407,3.872840,1.738204,3.872840,-18.144407,-0.150000,0.950000,-17,81,-16.534335,80.752606,-16.534335,80.752606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.727321,25.865624,66.562887,77.994352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555282,1.516362,0.264525,0.017530,0.500753,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.002890,mpc,0,-126.340000,54.885000,-0.538273,3.512291,-0.220000,3.555000,-0.318273,-0.042709,-17.595500,8.508050,0.945339,8.508050,-17.595500,-0.170000,0.920000,-12,45,-12.053941,45.409118,-12.053941,45.409118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.941262,24.872349,74.089209,90.879173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554492,1.651505,0.228609,0.017576,0.500465,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.012890,mpc,0,-126.340000,54.885000,-0.711953,3.596568,-0.380000,3.665000,-0.331953,-0.068432,-17.473521,11.984457,1.311276,11.984457,-17.473521,-0.160000,0.710000,-8,32,-7.815222,31.948476,-7.815222,31.948476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.817732,22.812303,78.964032,99.006998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551372,1.477676,0.187984,0.015438,0.500703,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.022889,mpc,0,-126.340000,54.885000,-0.879726,3.681327,-0.540000,3.785000,-0.339726,-0.103673,-16.253729,10.520706,0.945339,10.520706,-16.253729,-0.130000,0.500000,-17,59,-16.511850,58.721652,-16.511850,58.721652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.944962,20.486148,79.992817,99.204418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550642,1.457509,0.188464,0.015602,0.501121,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.032905,mpc,0,-126.340000,54.885000,-1.041606,3.766477,-0.690000,3.875000,-0.351606,-0.108523,-14.119093,6.800341,1.067318,6.800341,-14.119093,-0.140000,0.500000,-30,89,-30.019673,89.428302,-30.019673,89.428302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.417449,17.584139,70.614825,83.273521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588409,1.520669,0.234996,0.019840,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.042890,mpc,0,-126.340000,54.885000,-1.196541,3.851352,-0.820000,3.935000,-0.376541,-0.083648,-13.021280,3.628881,1.128308,3.628881,-13.021280,-0.190000,0.680000,-31,102,-30.827450,102.122069,-30.827450,102.122069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.589047,14.457750,62.389454,72.105230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557617,1.568871,0.229431,0.018504,0.501248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.052889,mpc,0,-126.340000,54.885000,-1.344973,3.936077,-0.940000,3.985000,-0.404973,-0.048923,-12.655342,3.445913,0.701380,3.445913,-12.655342,-0.270000,0.860000,-20,90,-19.774222,90.242639,-19.774222,90.242639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.713908,12.231689,58.183297,69.513246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563623,1.488106,0.256073,0.017591,0.500300,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.062892,mpc,0,-126.340000,54.885000,-1.486498,4.020322,-1.080000,4.055000,-0.406498,-0.034678,-12.716332,7.898153,0.945339,7.898153,-12.716332,-0.260000,0.900000,-11,50,-11.484791,49.839217,-11.484791,49.839217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.511451,10.289694,59.433487,72.811455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546589,1.485129,0.225407,0.018352,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.072889,mpc,0,-126.340000,54.885000,-1.620737,4.103748,-1.180000,4.155000,-0.440737,-0.051252,-12.472374,11.679509,0.884349,11.679509,-12.472374,-0.200000,0.740000,-15,28,-14.992110,28.441489,-14.992110,28.441489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.145520,8.457554,68.559188,85.537320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548279,1.451843,0.189953,0.014560,0.500490,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.082890,mpc,0,-126.340000,54.885000,-1.747613,4.186196,-1.300000,4.265000,-0.447613,-0.078804,-12.045446,11.679509,0.945339,11.679509,-12.045446,-0.170000,0.510000,-15,44,-15.361007,44.166541,-15.361007,44.166541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.808796,6.376341,75.082997,90.651178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552102,1.442957,0.182582,0.014693,0.505980,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.092889,mpc,0,-126.340000,54.885000,-1.866826,4.267354,-1.400000,4.355000,-0.466826,-0.087646,-10.947634,7.044299,0.823360,7.044299,-10.947634,-0.170000,0.440000,-20,87,-20.316750,86.565838,-20.316750,86.565838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.426574,5.484851,71.436796,83.832760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548646,1.551972,0.212485,0.016537,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.102888,mpc,0,-126.340000,54.885000,-1.978221,4.346999,-1.500000,4.415000,-0.478221,-0.068001,-9.788831,3.079975,0.701380,3.079975,-9.788831,-0.180000,0.620000,-24,105,-24.244350,104.520294,-24.244350,104.520294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.888332,4.070625,61.306546,68.631347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546056,1.464167,0.230636,0.017314,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.112891,mpc,0,-126.340000,54.885000,-2.081679,4.424925,-1.590000,4.455000,-0.491679,-0.030075,-9.788831,3.079975,0.579401,3.201954,-8.691018,-0.210000,0.840000,-14,87,-14.341294,86.789907,-14.341294,86.789907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.915734,2.467114,56.014392,65.087501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598283,1.712036,0.299382,0.027489,0.501137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.122887,mpc,0,-126.340000,54.885000,-2.176925,4.500798,-1.670000,4.525000,-0.506925,-0.024202,-8.995966,8.142112,1.189297,8.142112,-8.995966,-0.210000,0.890000,-12,42,-12.364297,37.977878,-12.364297,37.977878,0.000000,3.812029,0.000000,64.000000,0.000000,0.000000,99.023415,1.193750,59.599974,68.151569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544449,1.473925,0.228138,0.017582,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.132890,mpc,0,-126.340000,54.885000,-2.263985,4.574506,-1.760000,4.625000,-0.503985,-0.050494,-8.995966,8.142112,0.640391,12.411384,-8.569039,-0.130000,0.700000,-14,48,-13.784061,47.811498,-13.784061,47.811498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.358036,1.268318,71.377422,82.325982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571824,2.342589,0.218384,0.035738,0.501792,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.143701,mpc,0,-126.340000,54.885000,-2.348641,4.651387,-1.840000,4.745000,-0.508641,-0.093613,-7.837164,11.191592,0.701380,11.191592,-7.837164,-0.160000,0.550000,-10,30,-10.206657,29.869494,-10.206657,29.869494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.825855,-1.993421,63.819956,71.865014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.630158,1.632786,0.216797,0.028162,0.502936,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.154689,mpc,0,-126.340000,54.885000,-2.424554,4.726306,-1.900000,4.865000,-0.524554,-0.138694,-5.885497,8.812998,0.823360,8.812998,-5.885497,-0.150000,0.440000,-21,51,-21.082963,50.589731,-21.082963,50.589731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.538789,-2.724115,67.698345,76.263699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576063,3.250764,0.318281,0.040955,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.164422,mpc,0,-126.340000,54.885000,-2.483185,4.789711,-1.950000,4.925000,-0.533185,-0.135289,-5.275601,3.201954,0.335443,3.201954,-5.275601,-0.140000,0.410000,-23,96,-22.874061,97.460107,-22.874061,97.460107,0.000000,-1.870376,0.000000,64.000000,0.000000,0.000000,96.615773,-1.836345,60.576781,66.061187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558251,1.662554,0.244074,0.027782,0.503860,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.174515,mpc,0,-126.340000,54.885000,-2.535403,4.852318,-2.000000,4.945000,-0.535403,-0.092682,-4.238777,-0.335443,0.884349,-0.335443,-4.238777,-0.190000,0.650000,-19,107,-19.110911,107.380461,-19.110911,107.380461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.791069,-1.346012,49.973227,54.857027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567632,2.501452,0.356219,0.040117,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.184498,mpc,0,-126.340000,54.885000,-2.578437,4.910890,-2.040000,4.955000,-0.538437,-0.044110,-3.933829,1.921172,-0.213464,1.921172,-3.933829,-0.200000,0.880000,-12,70,-12.116788,69.577643,-12.116788,69.577643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.802459,-2.028111,49.749867,57.461364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580617,1.796610,0.315944,0.035070,0.501058,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008240,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.194516,mpc,0,-126.340000,54.885000,-2.613015,4.966120,-2.070000,5.015000,-0.543015,-0.048880,-3.628881,6.556382,0.396432,6.556382,-3.628881,-0.180000,0.850000,-8,28,-7.594303,28.239480,-7.594303,28.239480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.657375,-2.553976,62.130217,68.048990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560242,1.774065,0.220977,0.029613,0.502235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.204480,mpc,0,-126.340000,54.885000,-2.638881,5.017345,-2.100000,5.105000,-0.538881,-0.087655,-3.323933,9.666852,0.457422,9.666852,-3.323933,-0.160000,0.620000,-3,14,-2.623811,14.176275,-2.623811,14.176275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.581880,-3.154850,70.741952,80.768838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548284,1.444894,0.183673,0.030783,0.500623,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.214484,mpc,0,-126.340000,54.885000,-2.656345,5.064871,-2.110000,5.185000,-0.546345,-0.120129,-2.226120,6.861330,0.640391,6.861330,-2.226120,-0.080000,0.350000,-15,54,-15.269728,53.816302,-15.269728,53.816302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.515520,-2.344207,76.385366,87.778958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554270,1.450329,0.203274,0.019535,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.224517,mpc,0,-126.340000,54.885000,-2.665374,5.108438,-2.120000,5.215000,-0.545374,-0.106562,0.091484,1.067318,-0.335443,1.067318,0.091484,-0.120000,0.390000,-25,97,-25.008404,96.546173,-25.008404,96.546173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.843977,-1.845749,65.144378,69.622724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549533,1.492661,0.208839,0.017649,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.234511,mpc,0,-126.340000,54.885000,-2.666015,5.147588,-2.110000,5.215000,-0.556015,-0.067412,1.738204,-2.714037,-0.335443,-2.714037,1.738204,-0.170000,0.650000,-29,105,-28.503337,105.238679,-28.503337,105.238679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.347862,-2.194097,55.110858,63.006906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552942,1.458142,0.245507,0.020628,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.244701,mpc,0,-126.340000,54.885000,-2.658210,5.182989,-2.100000,5.215000,-0.558210,-0.032011,0.762370,-0.762370,0.213464,-0.762370,0.762370,-0.220000,0.880000,-6,68,-6.230029,67.841071,-6.230029,67.841071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.264780,-3.481063,52.060846,62.929607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595793,1.559707,0.276688,0.021616,0.500883,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.254516,mpc,0,-126.340000,54.885000,-2.642757,5.212636,-2.080000,5.235000,-0.562757,-0.022364,0.335443,5.031642,0.945339,5.031642,0.335443,-0.200000,0.840000,5,23,4.915735,18.733285,4.915735,18.733285,0.000000,4.107786,0.000000,64.000000,0.000000,0.000000,58.728941,-3.968112,60.824051,70.704694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555237,1.482519,0.221633,0.020526,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.264512,mpc,0,-126.340000,54.885000,-2.619177,5.238209,-2.070000,5.285000,-0.549177,-0.046791,0.396432,6.312424,-0.335443,6.312424,0.396432,-0.100000,0.570000,1,24,1.387779,23.621064,1.387779,23.621064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.867698,-3.113082,70.213135,83.543269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552206,1.498539,0.204137,0.028071,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.274486,mpc,0,-126.340000,54.885000,-2.587952,5.258954,-2.060000,5.335000,-0.527952,-0.076046,1.311276,3.262944,-0.701380,3.262944,1.311276,-0.080000,0.370000,-1,59,-1.185188,59.422472,-1.185188,59.422472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.876944,-3.474777,73.425305,81.057793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553398,1.509513,0.268987,0.028597,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.284509,mpc,0,-126.340000,54.885000,-2.549036,5.274889,-2.030000,5.335000,-0.519036,-0.060111,2.226120,-2.043152,-0.091484,-2.043152,2.226120,-0.060000,0.440000,-6,95,-6.388852,94.954068,-6.388852,94.954068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.183910,-3.217591,64.943706,64.466457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540282,1.500505,0.206703,0.020787,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.294515,mpc,0,-126.340000,54.885000,-2.502881,5.285786,-2.000000,5.295000,-0.502881,-0.009214,2.775027,-5.519559,0.030495,-5.519559,2.775027,-0.060000,0.670000,-5,104,-5.390244,104.167450,-5.390244,104.167450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.663227,-3.503653,54.357539,55.542862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547238,1.424389,0.211925,0.016794,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.304508,mpc,0,-126.340000,54.885000,-2.449758,5.291580,-1.960000,5.265000,-0.489758,0.026580,3.811850,-2.287110,-0.335443,-2.287110,3.811850,-0.060000,0.880000,-7,59,-6.527595,57.455033,-6.527595,57.455033,0.000000,1.712417,0.000000,64.000000,0.000000,0.000000,37.703126,-5.232666,52.660514,56.664185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539714,1.437411,0.225827,0.017823,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.314512,mpc,0,-126.340000,54.885000,-2.389809,5.292209,-1.910000,5.275000,-0.479809,0.017209,3.506902,2.104141,-0.579401,2.104141,3.506902,-0.060000,0.800000,4,21,4.253733,20.775285,4.253733,20.775285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.533167,-5.751272,65.118544,64.949566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554347,1.620812,0.207154,0.025410,0.503731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.324517,mpc,0,-126.340000,54.885000,-2.323383,5.287596,-1.870000,5.305000,-0.453383,-0.017404,3.750861,3.384923,-0.396432,3.384923,3.750861,-0.060000,0.530000,11,25,11.496440,24.773138,11.496440,24.773138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.815551,-4.872387,71.680785,79.708881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558964,1.447413,0.236720,0.019310,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.334515,mpc,0,-126.340000,54.885000,-2.250844,5.277690,-1.830000,5.315000,-0.420844,-0.037310,3.872840,-0.030495,-0.640391,-0.030495,3.872840,-0.030000,0.350000,14,63,14.132086,62.547638,14.132086,62.547638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.977212,-3.935912,74.153002,79.745734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549792,1.456017,0.224814,0.020782,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.344515,mpc,0,-126.340000,54.885000,-2.172475,5.262445,-1.780000,5.285000,-0.392475,-0.022555,4.665705,-4.726694,-0.213464,-4.726694,4.665705,0.000000,0.450000,9,90,8.918962,90.111586,8.918962,90.111586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.144240,-3.295880,69.112733,65.865754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547711,1.538837,0.237613,0.022252,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.354522,mpc,0,-126.340000,54.885000,-2.088573,5.241811,-1.730000,5.245000,-0.358573,-0.003189,5.336590,-6.739351,-0.091484,-6.739351,5.336590,0.030000,0.680000,5,84,5.054299,83.742888,5.054299,83.742888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.653840,-4.050850,59.503521,56.327144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556136,1.457847,0.229626,0.021268,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.364514,mpc,0,-126.340000,54.885000,-1.999691,5.215816,-1.670000,5.195000,-0.329691,0.020816,5.763517,-4.604715,0.152474,-4.604715,5.763517,0.040000,0.780000,7,54,6.745406,54.058620,6.745406,54.058620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.266939,-4.955379,56.738100,51.916628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578470,1.597809,0.232043,0.034505,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.374517,mpc,0,-126.340000,54.885000,-1.905992,5.184388,-1.610000,5.175000,-0.295992,0.009388,5.214611,0.152474,-0.762370,0.152474,5.214611,0.040000,0.700000,20,15,19.807028,15.021179,19.807028,15.021179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.149434,-5.882413,62.514234,56.867977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562617,1.490164,0.227987,0.020288,0.501636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.384516,mpc,0,-126.340000,54.885000,-1.808007,5.147567,-1.550000,5.175000,-0.258007,-0.027433,6.251434,1.189297,-0.884349,1.189297,6.251434,0.070000,0.450000,15,19,15.019575,18.773349,15.019575,18.773349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.533430,-4.919330,72.813046,74.760853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559641,1.659431,0.224849,0.031963,0.502644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.394520,mpc,0,-126.340000,54.885000,-1.706068,5.105337,-1.480000,5.165000,-0.226068,-0.059663,7.532216,-3.445913,-0.701380,-3.445913,7.532216,0.110000,0.300000,3,62,2.711632,62.452372,2.711632,62.452372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.801558,-4.142765,80.766308,77.103877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560979,1.457174,0.220727,0.021347,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.404518,mpc,0,-126.340000,54.885000,-1.600690,5.057756,-1.390000,5.105000,-0.210690,-0.047244,8.020133,-8.569039,-0.518412,-8.569039,8.020133,0.080000,0.410000,3,93,3.202379,92.906990,3.202379,92.906990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.904819,-3.365842,68.090586,64.873512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557946,1.493850,0.233676,0.027238,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.414521,mpc,0,-126.340000,54.885000,-1.492223,5.004822,-1.300000,5.015000,-0.192223,-0.010178,8.386070,-9.849821,-0.335443,-9.849821,8.386070,0.070000,0.670000,4,80,3.683891,79.857892,3.683891,79.857892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.617699,-4.275434,65.669885,63.652548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564347,1.493778,0.237834,0.026388,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.424518,mpc,0,-126.340000,54.885000,-1.381212,4.946627,-1.200000,4.955000,-0.181212,-0.008373,9.727842,-6.251434,-1.128308,-6.251434,9.727842,0.060000,0.770000,-3,36,-3.411357,35.855210,-3.411357,35.855210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.982521,-5.815841,66.102774,62.748216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555399,1.469446,0.215277,0.025139,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.434514,mpc,0,-126.340000,54.885000,-1.268070,4.883207,-1.100000,4.915000,-0.168070,-0.031793,9.727842,-1.799193,-1.250287,-1.799193,9.727842,0.030000,0.620000,4,4,3.792083,4.028659,3.792083,4.028659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.288809,-6.902899,71.272773,65.898825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553669,1.518519,0.208123,0.020923,0.505194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.444516,mpc,0,-126.340000,54.885000,-1.153183,4.814583,-0.990000,4.895000,-0.163183,-0.080417,10.032790,-1.616224,-1.128308,-1.616224,10.032790,0.050000,0.320000,0,19,0.415402,19.062343,0.415402,19.062343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.957561,-5.884766,76.078076,81.371391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558977,1.490797,0.208739,0.019297,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.454512,mpc,0,-126.340000,54.885000,-1.037159,4.740911,-0.870000,4.835000,-0.167159,-0.094089,11.679509,-6.861330,-1.616224,-6.861330,11.679509,0.040000,0.220000,-15,64,-14.841172,65.855247,-14.841172,65.855247,0.000000,-1.792904,0.000000,64.000000,0.000000,0.000000,-20.509143,-3.918989,76.916630,82.313068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553393,1.504730,0.223652,0.023451,0.504847,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.464514,mpc,0,-126.340000,54.885000,-0.920328,4.662184,-0.750000,4.735000,-0.170328,-0.072816,11.923467,-12.960290,-1.189297,-12.960290,11.923467,0.000000,0.380000,-16,101,-16.024070,101.061319,-16.024070,101.061319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.693760,-2.730702,72.255344,76.724745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.205785,1.780481,0.248634,0.046022,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.474485,mpc,0,-126.340000,54.885000,-0.803626,4.578824,-0.620000,4.615000,-0.183626,-0.036176,12.228415,-13.204249,-1.006328,-13.204249,12.228415,-0.020000,0.660000,-19,79,-19.190309,78.536874,-19.190309,78.536874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.327527,-4.187460,70.800216,85.869754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561412,1.449361,0.264307,0.021129,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.484512,mpc,0,-126.340000,54.885000,-0.686493,4.490168,-0.500000,4.515000,-0.186493,-0.024832,11.801488,-10.215758,-1.128308,-10.215758,11.801488,-0.050000,0.780000,-13,39,-12.956062,38.851066,-12.956062,38.851066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.566703,-4.656527,67.136856,83.755748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553365,1.457060,0.215598,0.031056,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.494515,mpc,0,-126.340000,54.885000,-0.570378,4.397038,-0.390000,4.445000,-0.180378,-0.047962,9.971800,-4.116798,-0.884349,-4.116798,9.971800,-0.070000,0.610000,7,-3,6.668569,-3.487100,6.668569,-3.487100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.114308,-4.510060,70.032595,86.143566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551520,1.642429,0.223680,0.030450,0.500930,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.504493,mpc,0,-126.340000,54.885000,-0.455752,4.299582,-0.290000,4.395000,-0.165752,-0.095418,9.056956,-4.665705,-1.494245,-4.665705,9.056956,-0.060000,0.310000,14,18,13.645784,17.877501,13.645784,17.877501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.139261,-1.043497,77.218219,102.079886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593963,1.733031,0.221748,0.029076,0.501000,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.514519,mpc,0,-126.340000,54.885000,-0.342287,4.197222,-0.200000,4.305000,-0.142287,-0.107778,8.142112,-10.581696,-1.494245,-10.581696,8.142112,-0.020000,0.190000,14,63,14.119425,73.460493,14.119425,73.460493,0.000000,-10.582993,0.000000,64.000000,0.000000,0.000000,-55.120713,2.134277,81.124643,103.950033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563881,1.891897,0.263031,0.039693,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008273,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.524494,mpc,0,-126.340000,54.885000,-0.231566,4.091089,-0.110000,4.165000,-0.121566,-0.073911,7.471226,-17.412531,-0.762370,-17.412531,7.471226,0.010000,0.350000,12,108,11.794301,112.450000,11.794301,112.450000,0.000000,-4.572499,0.000000,64.000000,0.000000,0.000000,-56.854707,5.760948,89.577315,105.700230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.158391,1.624638,0.262841,0.029449,0.501211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.534486,mpc,0,-126.340000,54.885000,-0.123320,3.980651,-0.040000,4.005000,-0.083320,-0.024349,7.044299,-18.632323,-0.396432,-18.632323,7.044299,0.040000,0.660000,10,102,9.838428,101.797568,9.838428,101.797568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.439641,6.151105,94.792828,108.183629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566121,1.781779,0.354478,0.035862,0.500909,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008250,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.544495,mpc,0,-126.340000,54.885000,-0.018017,3.866018,0.040000,3.855000,-0.058017,0.011018,6.556382,-14.728989,-0.396432,-14.728989,6.556382,0.060000,0.890000,10,57,10.017265,48.502531,10.017265,48.502531,0.000000,8.295037,0.000000,64.000000,0.000000,0.000000,-62.594168,6.176327,98.295668,111.562412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591749,1.754638,0.266774,0.029656,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.554487,mpc,0,-126.340000,54.885000,0.083509,3.747750,0.100000,3.745000,-0.016491,0.002750,6.007476,-8.081122,-1.067318,-8.081122,6.007476,0.090000,0.780000,12,12,12.238905,-2.086168,12.238905,-2.086168,0.000000,13.883737,0.000000,64.000000,0.000000,0.000000,-68.116183,5.228033,94.489617,105.745766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572792,1.728383,0.254847,0.037044,0.500884,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.564486,mpc,0,-126.340000,54.885000,0.181050,3.625734,0.160000,3.675000,0.021050,-0.049266,5.397580,-4.909663,-0.457422,-4.909663,5.397580,0.100000,0.480000,16,-11,16.187009,-10.799147,16.187009,-10.799147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.027229,2.936932,94.171139,108.307926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563550,1.519966,0.233988,0.025858,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.574514,mpc,0,-126.340000,54.885000,0.274335,3.499868,0.220000,3.605000,0.054335,-0.105132,5.580549,-8.569039,-1.006328,-8.569039,5.580549,0.120000,0.170000,9,34,9.011785,38.055180,9.011785,38.055180,0.000000,-3.854327,0.000000,64.000000,0.000000,0.000000,-76.285048,2.290309,100.981065,116.617072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551367,1.462934,0.233463,0.020008,0.500384,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.584513,mpc,0,-126.340000,54.885000,0.362404,3.371030,0.280000,3.465000,0.082404,-0.093970,5.519559,-17.778469,-0.701380,-17.778469,5.519559,0.120000,0.180000,2,79,2.451535,112.449980,2.451535,112.449980,0.000000,-33.249127,0.000000,64.000000,0.000000,0.000000,-77.418221,2.599838,104.617564,115.305572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.206180,1.438327,0.248483,0.028705,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009437,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.594483,mpc,0,-126.340000,54.885000,0.444856,3.239457,0.340000,3.275000,0.104856,-0.035543,5.519559,-23.694460,-0.762370,-23.694460,5.519559,0.100000,0.400000,-2,112,-2.022184,112.450000,-2.022184,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.161188,4.261171,108.492598,124.309106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554972,1.461561,0.242220,0.023360,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.604515,mpc,0,-126.340000,54.885000,0.522009,3.104108,0.400000,3.045000,0.122009,0.059108,5.275601,-23.755450,-0.579401,-23.755450,5.275601,0.060000,0.760000,-1,112,-1.396243,112.450000,-1.396243,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.503143,4.716496,111.195650,136.210735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555638,1.561653,0.340075,0.026251,0.501168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.614515,mpc,0,-126.340000,54.885000,0.592711,2.966431,0.450000,2.835000,0.142711,0.131431,4.116798,-18.571334,-1.128308,-18.571334,4.116798,0.040000,0.970000,7,67,7.106457,65.692577,7.106457,65.692577,0.000000,1.757423,0.000000,64.000000,0.000000,0.000000,-90.535691,4.815402,111.761717,142.450551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557850,1.618593,0.385185,0.033191,0.502067,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.624549,mpc,0,-126.340000,54.885000,0.657044,2.825700,0.500000,2.685000,0.157044,0.140700,3.506902,-10.520706,-0.274453,-10.520706,3.506902,0.040000,0.870000,9,22,9.497660,5.554026,9.497660,5.554026,0.000000,16.895974,0.000000,64.000000,0.000000,0.000000,-98.603558,3.784182,117.721803,144.745774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.619420,1.578289,0.207224,0.023292,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.634517,mpc,0,-126.340000,54.885000,0.714023,2.683541,0.520000,2.605000,0.194023,0.078541,1.616224,-7.227268,-0.884349,-7.227268,1.616224,0.060000,0.560000,21,-3,20.738515,-2.805746,20.738515,-2.805746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.001628,0.083176,114.247309,142.457434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562667,1.459707,0.228385,0.024207,0.500453,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.644511,mpc,0,-126.340000,54.885000,0.763872,2.538838,0.550000,2.515000,0.213872,0.023838,1.799193,-9.300914,-0.518412,-9.300914,1.799193,0.100000,0.250000,8,34,8.297750,34.252270,8.297750,34.252270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.319991,-3.195511,110.627603,139.902722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598676,1.853880,0.243788,0.039431,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008248,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.654512,mpc,0,-126.340000,54.885000,0.806121,2.392073,0.570000,2.375000,0.236121,0.017073,1.494245,-16.924615,-0.579401,-16.924615,1.494245,0.130000,0.220000,-3,79,-2.544996,99.153065,-2.544996,99.153065,0.000000,-19.900795,0.000000,64.000000,0.000000,0.000000,-106.704911,-7.121922,105.999223,141.223824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560506,1.468034,0.239960,0.023571,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.664520,mpc,0,-126.340000,54.885000,0.840447,2.243418,0.580000,2.165000,0.260447,0.078418,1.433256,-23.206544,-0.640391,-23.206544,1.433256,0.080000,0.440000,-5,112,-5.144614,112.450000,-5.144614,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.287851,-8.411608,104.585097,140.613536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564480,1.619347,0.248962,0.031374,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.674488,mpc,0,-126.340000,54.885000,0.866432,2.093803,0.600000,1.945000,0.266432,0.148803,0.762370,-23.816440,-0.274453,-23.816440,0.762370,0.050000,0.780000,-5,112,-5.020710,112.450000,-5.020710,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.051033,-8.803103,108.446757,144.847121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611411,1.816498,0.385689,0.037217,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008363,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.684487,mpc,0,-126.340000,54.885000,0.884004,1.942352,0.600000,1.745000,0.284004,0.197352,-0.274453,-18.266386,-0.213464,-18.266386,-0.274453,0.040000,0.950000,-1,67,-0.832982,61.207549,-0.832982,61.207549,0.000000,6.242451,0.000000,64.000000,0.000000,0.000000,-105.900182,-8.735543,114.028613,147.913842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574995,1.556298,0.379725,0.029876,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.694515,mpc,0,-126.340000,54.885000,0.892830,1.789297,0.600000,1.615000,0.292830,0.174297,-1.921172,-9.849821,0.030495,-9.849821,-1.921172,0.030000,0.860000,9,22,9.472542,-4.470421,9.472542,-4.470421,0.000000,26.920421,0.000000,64.000000,0.000000,0.000000,-107.947214,-9.579563,118.733841,149.949560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568323,1.949307,0.288188,0.053481,0.506024,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008380,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.704487,mpc,0,-126.340000,54.885000,0.892648,1.636113,0.580000,1.535000,0.312648,0.101113,-2.775027,-5.214611,-0.640391,-5.214611,-2.775027,0.030000,0.570000,12,-23,12.061301,-25.588249,12.061301,-25.588249,0.000000,3.038249,0.000000,64.000000,0.000000,0.000000,-107.942730,-12.881921,113.796171,145.102268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588039,3.773188,0.243455,0.039294,0.500842,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010156,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.714689,mpc,0,-126.340000,54.885000,0.883004,1.478618,0.550000,1.465000,0.333004,0.013618,-3.262944,-7.837164,-0.274453,-7.837164,-3.262944,0.040000,0.240000,7,15,7.107475,14.986725,7.107475,14.986725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.249867,-14.227497,112.133876,146.327350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560431,1.773930,0.242346,0.034812,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.724759,mpc,0,-126.340000,54.885000,0.863918,1.322557,0.530000,1.345000,0.333918,-0.022443,-2.957996,-16.558677,-0.518412,-16.558677,-2.957996,0.050000,0.100000,-9,60,-9.379280,97.332114,-9.379280,97.332114,0.000000,-37.345388,0.000000,64.000000,0.000000,0.000000,-95.664341,-14.877893,110.649320,148.340904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.498953,1.738503,0.240522,0.036821,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.734729,mpc,0,-126.340000,54.885000,0.835506,1.167680,0.510000,1.135000,0.325506,0.032680,-2.287110,-24.609304,-0.762370,-24.609304,-2.287110,0.040000,0.270000,-28,105,-28.089342,112.450000,-28.089342,112.450000,0.000000,-7.463275,0.000000,64.000000,0.000000,0.000000,-85.930902,-11.329308,114.121758,149.924541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.087856,1.797836,0.276924,0.040608,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.744748,mpc,0,-126.340000,54.885000,0.797282,1.011841,0.490000,0.905000,0.307282,0.106841,-1.616224,-25.951076,-0.274453,-25.951076,-1.616224,0.000000,0.580000,-43,112,-42.635926,112.450000,-42.635926,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.177128,-6.890227,116.212881,154.547891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581074,1.844807,0.392591,0.055729,0.503097,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008394,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.754768,mpc,0,-126.340000,54.885000,0.749257,0.855995,0.460000,0.695000,0.289257,0.160995,-2.531068,-21.803783,-0.396432,-21.803783,-2.531068,-0.110000,0.870000,-32,92,-32.358694,92.190059,-32.358694,92.190059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.601064,-1.695749,124.440384,161.758991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588851,1.481150,0.323135,0.027306,0.500659,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.764784,mpc,0,-126.340000,54.885000,0.691373,0.700375,0.430000,0.525000,0.261373,0.175375,-4.482736,-14.424041,-0.823360,-14.424041,-4.482736,-0.200000,0.920000,-13,47,-13.304757,28.229929,-13.304757,28.229929,0.000000,18.960130,0.000000,64.000000,0.000000,0.000000,-79.351760,3.195956,141.072246,174.171050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555333,1.575256,0.237011,0.020816,0.500848,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.774778,mpc,0,-126.340000,54.885000,0.623722,0.545455,0.380000,0.415000,0.243722,0.130455,-7.654195,-7.837164,-0.152474,-7.837164,-7.654195,-0.200000,0.720000,6,2,6.448081,-13.007524,6.448081,-13.007524,0.000000,15.197583,0.000000,64.000000,0.000000,0.000000,-82.895715,4.647815,138.535185,167.460518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553497,1.442724,0.194383,0.018757,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.784782,mpc,0,-126.340000,54.885000,0.546084,0.390920,0.300000,0.355000,0.246084,0.035920,-8.447060,-5.275601,-0.701380,-5.275601,-8.447060,-0.110000,0.360000,-5,-12,-5.112718,-11.647438,-5.112718,-11.647438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.407775,4.432270,127.644556,155.816932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550984,1.492547,0.192297,0.022342,0.500388,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.794778,mpc,0,-126.340000,54.885000,0.458589,0.237203,0.220000,0.275000,0.238589,-0.037797,-8.264091,-11.435550,-0.640391,-11.435550,-8.264091,-0.060000,0.100000,-26,33,-25.728481,55.485674,-25.728481,55.485674,0.000000,-22.133113,0.000000,64.000000,0.000000,0.000000,-77.502656,4.498160,131.340563,169.385498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552988,1.599924,0.203564,0.021592,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.804782,mpc,0,-126.340000,54.885000,0.361113,0.084213,0.140000,0.115000,0.221113,-0.030787,-7.654195,-20.583991,-0.884349,-20.583991,-7.654195,-0.110000,0.130000,-40,78,-40.045662,112.450000,-40.045662,112.450000,0.000000,-34.097438,0.000000,64.000000,0.000000,0.000000,-67.308740,6.775069,129.021728,169.893777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558016,1.487002,0.220383,0.024476,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.814783,mpc,0,-126.340000,54.885000,0.253815,-0.067712,0.070000,-0.115000,0.183815,0.047288,-7.837164,-26.987899,-0.579401,-26.987899,-7.837164,-0.210000,0.430000,-42,112,-41.668753,112.450000,-41.668753,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.108720,13.895466,130.171301,167.806494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600013,1.462503,0.271695,0.023642,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.824779,mpc,0,-126.340000,54.885000,0.136814,-0.218381,-0.010000,-0.375000,0.146814,0.156619,-9.788831,-27.292847,-1.067318,-27.292847,-9.788831,-0.330000,0.750000,-23,112,-23.319256,112.450000,-23.319256,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.845976,23.592726,139.755050,176.325899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554977,1.556416,0.275919,0.021232,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.834778,mpc,0,-126.340000,54.885000,0.010096,-0.367801,-0.120000,-0.615000,0.130096,0.247199,-11.862478,-21.803783,-0.640391,-21.803783,-11.862478,-0.320000,0.940000,-15,102,-15.391287,101.507170,-15.391287,101.507170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.015755,34.543924,153.265675,192.987967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553919,1.451802,0.305714,0.024076,0.505209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.844780,mpc,0,-126.340000,54.885000,-0.126207,-0.515817,-0.230000,-0.775000,0.103793,0.259183,-12.960290,-13.509197,-0.640391,-13.509197,-12.960290,-0.240000,0.970000,-25,57,-24.569647,32.890095,-24.569647,32.890095,0.000000,23.617075,0.000000,64.000000,0.000000,0.000000,-65.212086,41.786558,157.577269,198.559923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555831,1.494692,0.270809,0.020847,0.500961,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.854782,mpc,0,-126.340000,54.885000,-0.271912,-0.662257,-0.360000,-0.875000,0.088088,0.212743,-13.326228,-5.763517,-0.884349,-5.763517,-13.326228,-0.220000,0.780000,-32,12,-31.824431,-18.319753,-31.824431,-18.319753,0.000000,29.826923,0.000000,64.000000,0.000000,0.000000,-66.777164,41.900341,149.623062,187.820034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554638,1.602954,0.206414,0.021483,0.502193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.864782,mpc,0,-126.340000,54.885000,-0.426821,-0.806978,-0.500000,-0.915000,0.073179,0.108022,-13.997114,-3.689871,-0.640391,-3.689871,-13.997114,-0.260000,0.450000,-30,-16,-29.804089,-15.640602,-29.804089,-15.640602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.967642,35.817313,139.052072,174.063370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566807,1.658056,0.226980,0.031223,0.501597,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.874787,mpc,0,-126.340000,54.885000,-0.590833,-0.949953,-0.640000,-0.975000,0.049167,0.025047,-15.094927,-8.934977,-0.457422,-8.934977,-15.094927,-0.290000,0.130000,-28,29,-27.919499,49.041324,-27.919499,49.041324,0.000000,-19.681926,0.000000,64.000000,0.000000,0.000000,-68.912428,30.055276,136.062180,170.559530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565589,1.535042,0.206862,0.031237,0.500860,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.884720,mpc,0,-126.340000,54.885000,-0.762385,-1.090000,-0.790000,-1.115000,0.027615,0.025000,-15.460864,-18.571334,-0.884349,-18.571334,-15.460864,-0.290000,0.120000,-38,74,-37.806364,112.450000,-37.806364,112.450000,0.000000,-38.090602,0.000000,64.000000,0.000000,0.000000,-68.711997,27.463681,136.941482,171.679106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557107,1.665232,0.322625,0.045144,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.894790,mpc,0,-126.340000,54.885000,-0.944919,-1.229941,-0.940000,-1.325000,-0.004919,0.095059,-16.070760,-26.743941,-0.640391,-26.743941,-16.070760,-0.330000,0.360000,-41,112,-41.049681,112.450000,-41.049681,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.275890,31.514824,132.093628,164.267434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575946,1.586492,0.244194,0.020657,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.904779,mpc,0,-126.340000,54.885000,-1.134310,-1.366655,-1.100000,-1.575000,-0.034310,0.208345,-16.558677,-28.390660,-1.494245,-28.390660,-16.558677,-0.380000,0.720000,-43,112,-42.529495,112.450000,-42.529495,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.368304,38.552798,136.164724,168.504682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553493,1.477954,0.267802,0.018767,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.914779,mpc,0,-126.340000,54.885000,-1.331924,-1.501336,-1.280000,-1.825000,-0.051924,0.323664,-18.510344,-24.548315,-1.067318,-24.548315,-18.510344,-0.400000,0.930000,-32,112,-32.015225,112.450000,-32.015225,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.899646,47.470248,147.559470,184.104853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552204,1.512716,0.329325,0.025082,0.502940,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.924782,mpc,0,-126.340000,54.885000,-1.537293,-1.633783,-1.480000,-2.015000,-0.057293,0.381217,-21.010918,-17.107583,-0.457422,-17.107583,-21.010918,-0.370000,0.980000,-19,88,-18.965773,88.000176,-18.965773,88.000176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.377135,53.333620,153.307759,191.199727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582462,1.837367,0.436413,0.139823,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008510,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.934715,mpc,0,-126.340000,54.885000,-1.748568,-1.763017,-1.690000,-2.125000,-0.058568,0.361983,-23.023575,-8.752008,-1.128308,-8.752008,-23.023575,-0.310000,0.960000,-12,43,-12.356484,20.554322,-12.356484,20.554322,0.000000,22.445854,0.000000,64.000000,0.000000,0.000000,-63.960434,52.981961,153.523393,190.657003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559402,1.697638,0.239772,0.020107,0.500762,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.944781,mpc,0,-126.340000,54.885000,-1.969749,-1.891574,-1.930000,-2.165000,-0.039749,0.273426,-24.182377,-2.165131,-0.945339,-2.165131,-24.182377,-0.230000,0.680000,-14,-2,-13.986719,-16.285166,-13.986719,-16.285166,0.000000,14.285343,0.000000,64.000000,0.000000,0.000000,-62.745929,45.550410,144.879855,179.923858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553854,1.578596,0.208857,0.022787,0.500845,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.954780,mpc,0,-126.340000,54.885000,-2.196159,-2.016831,-2.160000,-2.175000,-0.036159,0.158169,-23.999408,-1.494245,-0.823360,-1.494245,-23.999408,-0.180000,0.320000,-27,0,-26.555250,-0.120525,-26.555250,-0.120525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.279262,35.898536,136.699737,178.868987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552509,1.502851,0.196272,0.020285,0.500725,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.964778,mpc,0,-126.340000,54.885000,-2.428868,-2.139612,-2.390000,-2.235000,-0.038868,0.095388,-23.816440,-7.654195,-0.823360,-7.654195,-23.816440,-0.210000,0.110000,-32,45,-32.254447,65.667362,-32.254447,65.667362,0.000000,-20.787887,0.000000,64.000000,0.000000,0.000000,-47.259684,26.293558,136.246390,183.901415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551678,1.487602,0.194334,0.021197,0.500656,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.974713,mpc,0,-126.340000,54.885000,-2.665998,-2.259152,-2.620000,-2.365000,-0.045998,0.105848,-22.596648,-16.680656,-1.555235,-16.680656,-22.596648,-0.270000,0.220000,-44,90,-44.187059,112.450000,-44.187059,112.450000,0.000000,-22.570525,0.000000,64.000000,0.000000,0.000000,-38.154259,22.163183,134.661277,179.631952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554079,1.497086,0.231848,0.021956,0.500519,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.984780,mpc,0,-126.340000,54.885000,-2.911810,-2.377723,-2.850000,-2.555000,-0.061810,0.177277,-22.657637,-22.474668,-2.592058,-22.474668,-22.657637,-0.330000,0.630000,-45,112,-45.339778,112.450000,-45.339778,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.646293,24.307003,130.966017,170.912463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547740,1.437899,0.222361,0.016826,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.994779,mpc,0,-126.340000,54.885000,-3.161101,-2.492953,-3.080000,-2.755000,-0.081101,0.262047,-25.097221,-21.498835,-1.860183,-21.498835,-25.097221,-0.400000,0.830000,-22,112,-21.603255,112.450000,-21.603255,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.176991,31.084478,138.284688,176.615461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545417,1.445915,0.363690,0.016890,0.500279,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.004713,mpc,0,-126.340000,54.885000,-3.413422,-2.604919,-3.330000,-2.925000,-0.083422,0.320081,-27.597795,-14.607010,-1.311276,-14.607010,-27.597795,-0.370000,1.000000,-5,77,-4.721128,76.615326,-4.721128,76.615326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.326589,39.318514,151.865348,195.447754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561352,1.466713,0.365938,0.020758,0.500511,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.014777,mpc,0,-126.340000,54.885000,-3.673317,-2.715789,-3.610000,-3.005000,-0.063317,0.289211,-29.244514,-5.641538,-1.616224,-5.641538,-29.244514,-0.250000,0.900000,-3,32,-3.351823,9.767320,-3.351823,9.767320,0.000000,21.848006,0.000000,64.000000,0.000000,0.000000,-37.004425,43.520032,147.985003,193.338183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555742,1.455168,0.190294,0.019163,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.024780,mpc,0,-126.340000,54.885000,-3.935471,-2.823451,-3.900000,-3.005000,-0.035471,0.181549,-29.183525,1.555235,-2.043152,1.555235,-29.183525,-0.160000,0.620000,-13,-13,-12.752373,-34.075322,-12.752373,-34.075322,0.000000,20.690648,0.000000,64.000000,0.000000,0.000000,-35.105415,39.679894,134.592403,176.906274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544661,1.479209,0.173413,0.018222,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.034781,mpc,0,-126.340000,54.885000,-4.200912,-2.928569,-4.190000,-2.995000,-0.010912,0.066431,-28.939566,1.799193,-1.921172,1.799193,-28.939566,-0.140000,0.240000,-17,-13,-17.286605,-12.600889,-17.286605,-12.600889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.264836,32.421015,136.477568,168.756169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550440,1.497174,0.177683,0.018537,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.044778,mpc,0,-126.340000,54.885000,-4.469160,-3.031162,-4.480000,-3.015000,0.010840,-0.016162,-28.329670,-5.580549,-1.921172,-5.580549,-28.329670,-0.160000,0.020000,-22,32,-22.250638,61.952423,-22.250638,61.952423,0.000000,-29.553312,0.000000,64.000000,0.000000,0.000000,-20.312236,26.052858,137.546618,169.790861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549913,1.465799,0.213138,0.034883,0.500753,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.054783,mpc,0,-126.340000,54.885000,-4.740073,-3.131383,-4.760000,-3.135000,0.019927,0.003617,-27.597795,-14.911958,-1.860183,-14.911958,-27.597795,-0.190000,0.090000,-29,77,-28.912873,112.450000,-28.912873,112.450000,0.000000,-35.050889,0.000000,64.000000,0.000000,0.000000,-13.751480,24.024137,138.051871,168.969006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554261,1.911195,0.319049,0.055951,0.501160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008360,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.064725,mpc,0,-126.340000,54.885000,-5.011220,-3.228570,-5.040000,-3.315000,0.028780,0.086430,-26.926909,-22.718627,-2.226120,-22.718627,-26.926909,-0.270000,0.370000,-27,112,-27.429890,112.450000,-27.429890,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.890466,28.261646,135.795627,165.043858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576627,1.501104,0.242730,0.027451,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.074708,mpc,0,-126.340000,54.885000,-5.285008,-3.323807,-5.300000,-3.525000,0.014992,0.201193,-27.292847,-22.901596,-2.409089,-22.901596,-27.292847,-0.290000,0.750000,-25,112,-25.134524,112.450000,-25.134524,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.001707,36.122217,138.274497,175.990831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561086,1.433526,0.253548,0.016634,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.084775,mpc,0,-126.340000,54.885000,-5.562136,-3.417500,-5.570000,-3.695000,0.007864,0.277500,-28.207691,-16.070760,-2.226120,-16.070760,-28.207691,-0.270000,0.960000,-19,103,-19.382517,102.780889,-19.382517,102.780889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.407361,45.113897,147.256234,191.519965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542729,1.455141,0.291490,0.018267,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.094716,mpc,0,-126.340000,54.885000,-5.836357,-3.507771,-5.840000,-3.785000,0.003643,0.277229,-28.390660,-6.190445,-1.799193,-6.190445,-28.390660,-0.270000,1.000000,-14,58,-14.456203,19.386429,-14.456203,19.386429,0.000000,38.394460,0.000000,64.000000,0.000000,0.000000,-14.690337,48.764250,148.374557,192.490160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555064,1.495168,0.275101,0.021425,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.104708,mpc,0,-126.340000,54.885000,-6.112130,-3.596331,-6.110000,-3.775000,-0.002130,0.178669,-27.292847,4.360757,-1.860183,4.360757,-27.292847,-0.230000,0.800000,-25,13,-24.686720,-58.915504,-24.686720,-58.915504,0.000000,71.696393,0.000000,64.000000,0.000000,0.000000,-16.743158,41.696053,138.273759,176.241030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554766,1.681280,0.234198,0.033061,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.114721,mpc,0,-126.340000,54.885000,-6.388088,-3.682936,-6.380000,-3.695000,-0.008088,0.012064,-26.926909,8.447060,-1.616224,8.447060,-26.926909,-0.230000,0.480000,-26,-32,-25.716458,-79.681633,-25.716458,-79.681633,0.000000,47.462522,0.000000,64.000000,0.000000,0.000000,-16.922339,27.517413,125.709071,167.972686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563332,1.455957,0.206279,0.022029,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.124731,mpc,0,-126.340000,54.885000,-6.663176,-3.767469,-6.640000,-3.625000,-0.023176,-0.142469,-26.499982,6.800341,-1.738204,6.800341,-26.499982,-0.240000,0.060000,-28,-43,-27.576399,-43.367455,-27.576399,-43.367455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.633857,15.689369,120.442185,160.018525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.637168,1.572729,0.211574,0.020531,0.509179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.134719,mpc,0,-126.340000,54.885000,-6.936406,-3.849852,-6.890000,-3.625000,-0.046406,-0.224852,-25.036232,-4.116798,-1.311276,-4.116798,-25.036232,-0.310000,-0.080000,-35,2,-34.778046,51.450568,-34.778046,51.450568,0.000000,-49.818023,0.000000,64.000000,0.000000,0.000000,-14.540421,9.738310,126.316705,162.820880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556407,1.498386,0.212539,0.019479,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.144778,mpc,0,-126.340000,54.885000,-7.209838,-3.930915,-7.140000,-3.735000,-0.069838,-0.195915,-23.816440,-15.399875,-1.982162,-15.399875,-23.816440,-0.320000,-0.090000,-48,47,-47.694599,112.450000,-47.694599,112.450000,0.000000,-65.817455,0.000000,64.000000,0.000000,0.000000,-9.843858,9.882109,133.090977,167.324680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551708,1.482565,0.234921,0.023905,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.154716,mpc,0,-126.340000,54.885000,-7.477863,-4.009222,-7.380000,-3.945000,-0.097863,-0.064222,-23.938419,-27.292847,-2.470079,-27.292847,-23.938419,-0.420000,-0.010000,-28,92,-28.296244,112.450000,-28.296244,112.450000,0.000000,-20.817455,0.000000,64.000000,0.000000,0.000000,-5.018252,17.682150,130.216881,163.670862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560578,1.493300,0.240672,0.019828,0.503299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.164710,mpc,0,-126.340000,54.885000,-7.744837,-4.086273,-7.620000,-4.245000,-0.124837,0.158727,-24.304356,-34.611599,-2.836017,-34.611599,-24.304356,-0.430000,0.410000,-9,112,-9.462764,112.450000,-9.462764,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.733434,32.114671,133.752324,177.754958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561414,1.627678,0.244240,0.029473,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.174713,mpc,0,-126.340000,54.885000,-8.009066,-4.161786,-7.860000,-4.565000,-0.149066,0.403214,-24.487325,-33.086859,-2.409089,-33.086859,-24.487325,-0.320000,0.740000,-40,112,-39.675817,112.450000,-39.675817,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.562885,47.729961,141.995270,189.854209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559269,1.476595,0.341246,0.022139,0.504248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.184713,mpc,0,-126.340000,54.885000,-8.269791,-4.235756,-8.110000,-4.835000,-0.159791,0.599244,-24.548315,-26.256024,-2.836017,-26.256024,-24.548315,-0.320000,0.950000,-42,112,-42.284666,112.450000,-42.284666,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.809845,58.174899,136.504062,183.409690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552913,1.536635,0.270117,0.023159,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.194709,mpc,0,-126.340000,54.885000,-8.526647,-4.308293,-8.360000,-5.035000,-0.166647,0.726707,-24.731284,-17.290552,-2.714037,-17.290552,-24.731284,-0.410000,1.020000,-25,112,-24.698725,112.450000,-24.698725,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.932673,64.015883,142.150737,188.325795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554461,1.548615,0.309149,0.018391,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.204718,mpc,0,-126.340000,54.885000,-8.779655,-4.379611,-8.610000,-5.135000,-0.169655,0.755389,-26.195034,-6.678361,-2.714037,-6.678361,-26.195034,-0.310000,1.040000,-17,77,-16.638184,76.999469,-16.638184,76.999469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.613220,63.066498,146.392040,190.685767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553135,1.451497,0.444340,0.019842,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.214751,mpc,0,-126.340000,54.885000,-9.028707,-4.449887,-8.860000,-5.125000,-0.168707,0.675113,-26.134045,4.726694,-2.043152,4.726694,-26.134045,-0.310000,0.900000,-8,32,-7.648637,-12.304162,-7.648637,-12.304162,0.000000,44.303631,0.000000,64.000000,0.000000,0.000000,-1.666216,50.672940,136.463614,180.826314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550185,1.670058,0.231050,0.027492,0.503374,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.224766,mpc,0,-126.340000,54.885000,-9.272416,-4.518935,-9.120000,-5.025000,-0.152416,0.506065,-25.829097,11.008623,-1.799193,11.008623,-25.829097,-0.190000,0.610000,-16,-13,-15.842623,-55.083211,-15.842623,-55.083211,0.000000,42.082680,0.000000,64.000000,0.000000,0.000000,0.589745,30.387537,124.378916,173.299011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608286,1.514600,0.198883,0.020965,0.500358,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.234754,mpc,0,-126.340000,54.885000,-9.510221,-4.586792,-9.370000,-4.915000,-0.140221,0.328208,-24.670294,10.642686,-2.043152,10.642686,-24.670294,-0.190000,0.250000,-19,-38,-19.099363,-37.999493,-19.099363,-37.999493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.859777,12.293755,127.989637,170.010574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563552,1.455659,0.200072,0.021818,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.244749,mpc,0,-126.340000,54.885000,-9.742658,-4.653807,-9.600000,-4.855000,-0.142658,0.201193,-22.474668,2.897006,-1.738204,2.897006,-22.474668,-0.200000,-0.020000,-34,7,-33.505398,36.768614,-33.505398,36.768614,0.000000,-29.768107,0.000000,64.000000,0.000000,0.000000,19.491403,2.159805,130.820019,163.219293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561355,1.563469,0.227167,0.030324,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.254711,mpc,0,-126.340000,54.885000,-9.968518,-4.719818,-9.810000,-4.895000,-0.158518,0.175182,-20.766960,-8.508050,-2.226120,-8.508050,-20.766960,-0.230000,-0.030000,-45,52,-44.546574,112.450000,-44.546574,112.450000,0.000000,-60.449493,0.000000,64.000000,0.000000,0.000000,33.064376,-2.492272,132.385996,162.125602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572305,1.656254,0.252902,0.034050,2.454133,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.264729,mpc,0,-126.340000,54.885000,-10.189501,-4.785510,-10.020000,-5.055000,-0.169501,0.269490,-20.644980,-21.132897,-3.018985,-21.132897,-20.644980,-0.350000,0.120000,-28,97,-27.561153,112.450000,-27.561153,112.450000,0.000000,-15.449493,0.000000,64.000000,0.000000,0.000000,43.790575,0.345437,127.194812,151.047157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.465009,1.756066,0.275944,0.035249,0.500703,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.274820,mpc,0,-126.340000,54.885000,-10.405609,-4.851091,-10.240000,-5.255000,-0.165609,0.403909,-21.437845,-26.195034,-2.287110,-26.195034,-21.437845,-0.360000,0.480000,-13,112,-13.409136,112.450000,-13.409136,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.526097,10.483991,122.727778,150.735295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578816,1.464764,0.260775,0.021741,0.500379,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.284821,mpc,0,-126.340000,54.885000,-10.613100,-4.915598,-10.460000,-5.525000,-0.153100,0.609402,-23.267533,-24.060398,-3.140965,-24.060398,-23.267533,-0.280000,0.820000,-2,112,-1.824223,112.450000,-1.824223,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.495212,23.506026,125.072616,157.690303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.618830,1.770330,0.340208,0.033732,0.501011,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009276,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.294790,mpc,0,-126.340000,54.885000,-10.813092,-4.979518,-10.690000,-5.685000,-0.123092,0.705482,-22.474668,-17.595500,-2.775027,-17.595500,-22.474668,-0.180000,0.980000,-11,112,-11.377073,112.450000,-11.377073,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.049206,35.156334,125.162570,158.462252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562515,1.680457,0.332080,0.029090,0.501029,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.304790,mpc,0,-126.340000,54.885000,-11.006637,-5.043348,-10.900000,-5.795000,-0.106637,0.751652,-21.925762,-8.508050,-3.018985,-8.508050,-21.925762,-0.140000,1.050000,-11,92,-11.206945,91.717468,-11.206945,91.717468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.454591,40.087212,118.853054,143.833341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577249,1.702245,0.427936,0.035605,0.500862,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.314794,mpc,0,-126.340000,54.885000,-11.192967,-5.107001,-11.110000,-5.805000,-0.082967,0.697999,-20.583991,1.433256,-2.226120,1.433256,-20.583991,-0.140000,1.000000,-10,47,-10.292406,8.418834,-10.292406,8.418834,0.000000,38.298634,0.000000,64.000000,0.000000,0.000000,57.938628,36.886009,110.570704,126.187019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573204,1.574109,0.226914,0.031608,0.505312,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.324821,mpc,0,-126.340000,54.885000,-11.372250,-5.170689,-11.300000,-5.745000,-0.072250,0.574311,-19.303209,9.300914,-1.738204,9.300914,-19.303209,-0.130000,0.750000,-11,2,-11.322256,-47.542426,-11.322256,-47.542426,0.000000,49.259893,0.000000,64.000000,0.000000,0.000000,62.025351,25.990419,102.427909,114.642674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560573,1.574792,0.206101,0.029055,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.334792,mpc,0,-126.340000,54.885000,-11.542975,-5.234001,-11.470000,-5.635000,-0.072975,0.400999,-16.558677,10.581696,-1.555235,10.581696,-16.558677,-0.130000,0.390000,-27,-43,-26.710684,-44.509622,-26.710684,-44.509622,0.000000,1.227089,0.000000,64.000000,0.000000,0.000000,63.116927,14.481284,98.357996,113.146174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576839,1.491192,0.199200,0.020798,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.344788,mpc,0,-126.340000,54.885000,-11.706420,-5.297524,-11.620000,-5.565000,-0.086420,0.267476,-15.033937,4.787684,-1.982162,4.787684,-15.033937,-0.170000,0.020000,-31,2,-30.687336,21.220936,-30.687336,21.220936,0.000000,-19.503469,0.000000,64.000000,0.000000,0.000000,66.749379,7.562930,106.388646,117.255409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552305,1.733549,0.266866,0.042092,0.501046,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.354795,mpc,0,-126.340000,54.885000,-11.862233,-5.361258,-11.760000,-5.585000,-0.102233,0.223742,-13.631176,-6.678361,-1.799193,-6.678361,-13.631176,-0.230000,-0.030000,-33,47,-33.144901,112.449980,-33.144901,112.449980,0.000000,-65.732513,0.000000,64.000000,0.000000,0.000000,70.106858,2.977240,111.859001,127.473556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583554,1.762626,0.271466,0.038358,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.364795,mpc,0,-126.340000,54.885000,-12.010006,-5.425144,-11.890000,-5.715000,-0.120006,0.289856,-13.204249,-17.595500,-1.616224,-17.595500,-13.204249,-0.290000,0.080000,-26,92,-26.071790,112.450000,-26.071790,112.450000,0.000000,-20.732532,0.000000,64.000000,0.000000,0.000000,71.937517,2.194735,109.435092,125.589770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576614,1.599105,0.295897,0.032200,0.500808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.374793,mpc,0,-126.340000,54.885000,-12.149798,-5.489297,-12.020000,-5.925000,-0.129798,0.435703,-12.655342,-24.548315,-1.128308,-24.548315,-12.655342,-0.300000,0.480000,-25,112,-24.891271,112.450000,-24.891271,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.090802,6.552714,109.265124,124.719415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572470,1.824742,0.309376,0.041240,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.384795,mpc,0,-126.340000,54.885000,-12.281616,-5.553806,-12.150000,-6.175000,-0.131616,0.621194,-13.570186,-24.304356,-1.738204,-24.304356,-13.570186,-0.280000,0.810000,-14,112,-14.171915,112.450000,-14.171915,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.570287,13.550562,112.566380,132.564635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.258774,1.629075,0.313381,0.026644,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.394789,mpc,0,-126.340000,54.885000,-12.405285,-5.618648,-12.280000,-6.365000,-0.125285,0.746352,-13.814145,-18.266386,-1.738204,-18.266386,-13.814145,-0.230000,0.990000,-10,112,-9.903066,112.450000,-9.903066,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.861173,21.464710,115.231108,139.042863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558440,1.619742,0.351552,0.028303,0.500959,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.404794,mpc,0,-126.340000,54.885000,-12.521037,-5.684001,-12.400000,-6.495000,-0.121037,0.810999,-12.899301,-8.873987,-2.165131,-8.873987,-12.899301,-0.170000,1.060000,-15,93,-15.238592,93.237901,-15.238592,93.237901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.908984,25.815792,112.194568,132.976069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.066303,1.670110,0.402380,0.024253,0.501144,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.414792,mpc,0,-126.340000,54.885000,-12.628672,-5.749791,-12.520000,-6.525000,-0.108672,0.775209,-11.252582,-0.213464,-1.250287,-0.213464,-11.252582,-0.160000,1.010000,-20,48,-19.769981,21.697944,-19.769981,21.697944,0.000000,26.539956,0.000000,64.000000,0.000000,0.000000,59.549863,23.572117,109.152464,121.471046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565407,1.747004,0.267995,0.034575,0.501102,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.424798,mpc,0,-126.340000,54.885000,-12.728373,-5.816148,-12.630000,-6.465000,-0.098373,0.648852,-10.642686,7.959143,-1.006328,7.959143,-10.642686,-0.180000,0.760000,-11,3,-11.290052,-37.242842,-11.290052,-37.242842,0.000000,40.480742,0.000000,64.000000,0.000000,0.000000,60.420916,13.579098,105.482710,121.179824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.953055,1.746657,0.235927,0.025872,0.501015,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008473,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.434792,mpc,0,-126.340000,54.885000,-12.819997,-5.882969,-12.730000,-6.385000,-0.089997,0.502031,-9.361904,9.361904,-0.762370,9.361904,-9.361904,-0.170000,0.410000,-14,-34,-14.016522,-33.724910,-14.016522,-33.724910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.712280,3.361107,98.860489,116.288675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562702,1.650673,0.215380,0.027016,0.501593,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.444790,mpc,0,-126.340000,54.885000,-12.903774,-5.950390,-12.820000,-6.335000,-0.083774,0.384610,-7.532216,3.384923,-0.945339,3.384923,-7.532216,-0.160000,0.060000,-25,11,-24.953683,33.278519,-24.953683,33.278519,0.000000,-22.003429,0.000000,64.000000,0.000000,0.000000,55.025135,-2.981180,106.468966,118.750851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572660,1.795840,0.229076,0.039883,0.503410,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.454794,mpc,0,-126.340000,54.885000,-12.979795,-6.018443,-12.880000,-6.355000,-0.099795,0.336557,-6.129455,-7.410237,-0.884349,-7.410237,-6.129455,-0.180000,0.010000,-33,56,-33.176888,112.450000,-33.176888,112.450000,0.000000,-56.174910,0.000000,64.000000,0.000000,0.000000,55.484267,-7.256865,115.087394,130.176336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572342,1.713578,0.270017,0.031803,0.500670,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.464793,mpc,0,-126.340000,54.885000,-13.048061,-6.087050,-12.930000,-6.485000,-0.118061,0.397950,-4.360757,-18.266386,-0.823360,-18.266386,-4.360757,-0.250000,0.200000,-38,101,-37.738483,112.450000,-37.738483,112.450000,0.000000,-11.174910,0.000000,64.000000,0.000000,0.000000,54.524344,-7.352105,112.603224,129.970060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572913,1.625856,0.239658,0.021805,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.474789,mpc,0,-126.340000,54.885000,-13.108726,-6.156240,-12.980000,-6.695000,-0.128726,0.538760,-4.604715,-23.328523,-1.372266,-23.328523,-4.604715,-0.320000,0.590000,-24,112,-23.513247,112.450000,-23.513247,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.694509,-3.445546,109.896685,129.888513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552835,1.477889,0.401770,0.018582,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.484788,mpc,0,-126.340000,54.885000,-13.161948,-6.226039,-13.020000,-6.895000,-0.141948,0.668961,-4.970653,-20.705970,-1.006328,-20.705970,-4.970653,-0.290000,0.890000,-19,112,-19.142395,112.450000,-19.142395,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.547040,5.144737,115.387034,137.086585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549541,1.462906,0.298017,0.019558,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.494789,mpc,0,-126.340000,54.885000,-13.207862,-6.296428,-13.070000,-7.035000,-0.137862,0.738572,-4.787684,-11.679509,-0.457422,-11.679509,-4.787684,-0.240000,1.020000,-18,106,-18.350187,106.038649,-18.350187,106.038649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.167621,13.113339,111.946699,135.184154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554579,1.706311,0.398708,0.031446,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.504818,mpc,0,-126.340000,54.885000,-13.246717,-6.367576,-13.110000,-7.085000,-0.136717,0.717424,-4.055809,-1.860183,-1.006328,-1.860183,-4.055809,-0.200000,1.030000,-20,61,-20.333852,21.803303,-20.333852,21.803303,0.000000,39.235346,0.000000,64.000000,0.000000,0.000000,40.703300,15.341542,105.176904,123.333508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567312,1.490859,0.289945,0.023347,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.514820,mpc,0,-126.340000,54.885000,-13.278467,-6.439064,-13.140000,-7.045000,-0.138467,0.605936,-3.384923,8.508050,-0.518412,8.508050,-3.384923,-0.200000,0.850000,-17,16,-16.544403,-59.952634,-16.544403,-59.952634,0.000000,75.991282,0.000000,64.000000,0.000000,0.000000,38.989430,8.990482,100.007943,118.093892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553557,1.489941,0.188918,0.020383,0.503163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.524789,mpc,0,-126.340000,54.885000,-13.303340,-6.510813,-13.170000,-6.945000,-0.133340,0.434187,-2.104141,11.923467,0.335443,11.923467,-2.104141,-0.190000,0.510000,-20,-29,-20.487226,-75.895972,-20.487226,-75.895972,0.000000,46.934621,0.000000,64.000000,0.000000,0.000000,33.894153,-0.703259,92.146143,111.707707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552635,1.443826,0.209409,0.018151,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.534817,mpc,0,-126.340000,54.885000,-13.321729,-6.583435,-13.180000,-6.845000,-0.141729,0.261565,-1.128308,7.715185,-0.030495,7.715185,-1.128308,-0.190000,0.120000,-25,-25,-24.781155,-24.866882,-24.781155,-24.866882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.321110,-7.303098,97.289791,112.986493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564886,1.760498,0.223941,0.038084,0.500722,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.544820,mpc,0,-126.340000,54.885000,-13.333651,-6.656286,-13.180000,-6.815000,-0.153651,0.158714,0.579401,-2.165131,0.274453,-2.165131,0.579401,-0.210000,-0.020000,-36,20,-35.866105,58.762180,-35.866105,58.762180,0.000000,-38.629063,0.000000,64.000000,0.000000,0.000000,29.754569,-9.928833,109.917826,122.191104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561010,1.473517,0.199561,0.023024,0.500660,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.554790,mpc,0,-126.340000,54.885000,-13.339362,-6.729246,-13.160000,-6.905000,-0.179362,0.175754,1.372266,-13.082270,-0.091484,-13.082270,1.372266,-0.270000,0.030000,-36,65,-36.402903,112.450000,-36.402903,112.450000,0.000000,-47.316882,0.000000,64.000000,0.000000,0.000000,31.137906,-9.366370,113.475190,129.446520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558491,1.563682,0.244884,0.029835,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.564825,mpc,0,-126.340000,54.885000,-13.339106,-6.802959,-13.150000,-7.075000,-0.189106,0.272041,1.067318,-21.864772,0.457422,-21.864772,1.067318,-0.320000,0.230000,-25,110,-25.353032,112.450000,-25.353032,112.450000,0.000000,-2.316882,0.000000,64.000000,0.000000,0.000000,29.993971,-3.563103,110.605189,126.926277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562184,1.483020,0.241340,0.021795,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.574823,mpc,0,-126.340000,54.885000,-13.333088,-6.876613,-13.140000,-7.315000,-0.193088,0.438387,0.152474,-25.890086,0.152474,-25.890086,0.152474,-0.310000,0.650000,-16,112,-16.056740,112.450000,-16.056740,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.740554,5.936955,117.474816,141.210896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553922,1.493219,0.287533,0.020694,0.501016,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.584788,mpc,0,-126.340000,54.885000,-13.321593,-6.950164,-13.130000,-7.525000,-0.191593,0.574836,-0.213464,-20.218053,-0.274453,-20.218053,-0.213464,-0.240000,0.930000,-17,112,-17.182241,112.450000,-17.182241,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.986705,17.904300,123.988680,154.887205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546432,1.545710,0.335297,0.024249,0.500821,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.594819,mpc,0,-126.340000,54.885000,-13.304719,-7.024246,-13.130000,-7.655000,-0.174719,0.630754,-0.335443,-9.910810,-0.823360,-9.910810,-0.335443,-0.210000,1.040000,-12,77,-11.562919,76.604551,-11.562919,76.604551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.480173,25.919431,121.159566,150.430315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554771,1.469658,0.318397,0.020138,0.500485,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.604790,mpc,0,-126.340000,54.885000,-13.282907,-7.097854,-13.130000,-7.675000,-0.152907,0.577146,-0.091484,2.409089,-0.274453,2.409089,-0.091484,-0.160000,0.940000,-9,32,-9.468622,-21.767726,-9.468622,-21.767726,0.000000,53.372277,0.000000,64.000000,0.000000,0.000000,6.041580,26.731979,120.872841,146.758850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554699,1.473475,0.220324,0.020202,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.614791,mpc,0,-126.340000,54.885000,-13.256228,-7.171543,-13.120000,-7.595000,-0.136228,0.423457,0.579401,10.581696,0.457422,10.581696,0.579401,-0.130000,0.640000,-10,-13,-10.194863,-77.735834,-10.194863,-77.735834,0.000000,64.340386,0.000000,64.000000,0.000000,0.000000,-0.478410,17.341041,111.701446,132.441901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565347,1.462548,0.212013,0.021956,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.624821,mpc,0,-126.340000,54.885000,-13.224884,-7.245208,-13.100000,-7.485000,-0.124884,0.239792,2.226120,11.862478,0.823360,11.862478,2.226120,-0.120000,0.260000,-20,-58,-19.726229,-72.836232,-19.726229,-72.836232,0.000000,14.440783,0.000000,64.000000,0.000000,0.000000,-6.315326,5.337464,104.209281,125.722676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600111,1.478160,0.216289,0.022556,0.501329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.634790,mpc,0,-126.340000,54.885000,-13.189419,-7.318088,-13.070000,-7.415000,-0.119419,0.096912,2.531068,5.153621,1.189297,5.153621,2.531068,-0.140000,-0.010000,-18,-13,-18.013417,-8.481836,-18.013417,-8.481836,0.000000,-4.913613,0.000000,64.000000,0.000000,0.000000,-9.072174,-3.480135,109.248889,126.892662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555414,1.450197,0.212437,0.019733,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.644786,mpc,0,-126.340000,54.885000,-13.149788,-7.390706,-13.040000,-7.435000,-0.109788,0.044294,3.750861,-6.007476,0.152474,-6.007476,3.750861,-0.170000,-0.050000,-24,32,-24.163674,84.430019,-24.163674,84.430019,0.000000,-52.825468,0.000000,64.000000,0.000000,0.000000,-11.566537,-9.226513,114.753080,135.548411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547554,1.438836,0.215695,0.020261,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.654790,mpc,0,-126.340000,54.885000,-13.106284,-7.462811,-13.000000,-7.555000,-0.106284,0.092189,3.384923,-16.558677,-0.091484,-16.558677,3.384923,-0.200000,-0.020000,-17,77,-17.127570,112.450000,-17.127570,112.450000,0.000000,-35.845449,0.000000,64.000000,0.000000,0.000000,-12.075239,-8.563835,112.043240,131.827188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554852,1.516049,0.212274,0.020105,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.664825,mpc,0,-126.340000,54.885000,-13.059026,-7.534438,-12.960000,-7.765000,-0.099026,0.230562,3.201954,-25.097221,-0.152474,-25.097221,3.201954,-0.200000,0.220000,-13,112,-12.804954,112.450000,-12.804954,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.692702,-0.937164,107.432565,126.633093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554082,1.685987,0.305059,0.036362,0.501155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.674791,mpc,0,-126.340000,54.885000,-13.008742,-7.604751,-12.930000,-8.025000,-0.078742,0.420249,1.738204,-26.378003,-0.274453,-26.378003,1.738204,-0.180000,0.700000,-1,112,-1.069093,112.450000,-1.069093,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.613407,8.709299,112.692717,137.503227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563164,1.495890,0.269741,0.025123,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.684790,mpc,0,-126.340000,54.885000,-12.955166,-7.674347,-12.910000,-8.235000,-0.045166,0.560653,1.372266,-17.961438,0.335443,-17.961438,1.372266,-0.120000,0.960000,1,112,0.631495,112.450000,0.631495,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.282888,19.562103,123.023154,154.108001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549573,1.451346,0.314129,0.022351,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.694800,mpc,0,-126.340000,54.885000,-12.898624,-7.742930,-12.880000,-8.345000,-0.018624,0.602070,1.006328,-7.349247,0.396432,-7.349247,1.006328,-0.070000,1.040000,5,67,5.087239,60.481661,5.087239,60.481661,0.000000,6.968339,0.000000,64.000000,0.000000,0.000000,-40.783182,26.691617,126.394365,155.146133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577980,1.472067,0.341440,0.019517,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.704787,mpc,0,-126.340000,54.885000,-12.839526,-7.810142,-12.870000,-8.345000,0.030474,0.534858,0.823360,4.787684,0.884349,4.787684,0.823360,-0.050000,0.900000,15,22,15.146915,-33.157893,15.146915,-33.157893,0.000000,55.607893,0.000000,64.000000,0.000000,0.000000,-47.314345,26.930342,128.933004,154.009144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554300,1.467191,0.209470,0.023743,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.714817,mpc,0,-126.340000,54.885000,-12.777695,-7.876276,-12.840000,-8.255000,0.062305,0.378724,2.775027,11.740498,0.274453,11.740498,2.775027,-0.020000,0.560000,3,-23,2.882415,-74.643274,2.882415,-74.643274,0.000000,52.093274,0.000000,64.000000,0.000000,0.000000,-53.815964,18.625745,118.951287,139.738733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546859,1.428849,0.190739,0.018074,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.724830,mpc,0,-126.340000,54.885000,-12.713700,-7.940788,-12.810000,-8.135000,0.096300,0.194212,3.506902,11.679509,0.762370,11.679509,3.506902,-0.010000,0.180000,0,-57,0.235655,-57.402296,0.235655,-57.402296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.602696,6.345970,112.333475,133.207223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565222,1.446597,0.213346,0.018566,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.734788,mpc,0,-126.340000,54.885000,-12.648002,-8.003314,-12.760000,-8.065000,0.111998,0.061686,4.116798,4.360757,0.457422,4.360757,4.116798,0.000000,-0.020000,-5,-12,-5.440863,8.249060,-5.440863,8.249060,0.000000,-20.651356,0.000000,64.000000,0.000000,0.000000,-55.764338,-2.397994,109.501829,126.056204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559371,1.480591,0.213276,0.020519,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.744820,mpc,0,-126.340000,54.885000,-12.579936,-8.064510,-12.710000,-8.085000,0.130064,0.020490,5.519559,-6.678361,0.701380,-6.678361,5.519559,-0.010000,-0.070000,-17,33,-17.165524,103.457454,-17.165524,103.457454,0.000000,-70.859750,0.000000,64.000000,0.000000,0.000000,-56.102023,-8.252043,111.415948,131.152144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551217,1.477428,0.220269,0.021732,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.754792,mpc,0,-126.340000,54.885000,-12.510587,-8.123411,-12.650000,-8.205000,0.139413,0.081589,6.129455,-17.107583,0.457422,-17.107583,6.129455,-0.030000,-0.020000,-21,78,-20.750050,112.450000,-20.750050,112.450000,0.000000,-34.852296,0.000000,64.000000,0.000000,0.000000,-56.224617,-7.037903,106.897456,127.339468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556086,1.611730,0.262856,0.027256,0.501377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.764789,mpc,0,-126.340000,54.885000,-12.439540,-8.180389,-12.590000,-8.425000,0.150460,0.244611,5.519559,-24.914252,0.213464,-24.914252,5.519559,-0.060000,0.200000,-9,112,-8.612046,112.450000,-8.612046,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.580598,1.501145,103.156210,124.325461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.342092,2.096242,0.311015,0.039298,0.501438,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009303,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.774790,mpc,0,-126.340000,54.885000,-12.367097,-8.235169,-12.530000,-8.685000,0.162903,0.449831,5.092632,-26.317013,0.884349,-26.317013,5.092632,-0.110000,0.630000,1,112,0.652152,112.450000,0.652152,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.339558,12.571890,116.471129,142.038523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573147,1.748305,0.363432,0.035070,0.501057,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008231,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.784793,mpc,0,-126.340000,54.885000,-12.293430,-8.287587,-12.480000,-8.915000,0.186570,0.627413,4.787684,-20.705970,0.396432,-20.705970,4.787684,-0.060000,0.920000,-1,112,-1.232941,112.450000,-1.232941,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.593743,24.210379,125.164478,154.831017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562440,1.775395,0.502455,0.047076,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008400,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.794796,mpc,0,-126.340000,54.885000,-12.218671,-8.337502,-12.430000,-9.045000,0.211329,0.707498,3.628881,-10.703675,0.701380,-10.703675,3.628881,-0.050000,1.040000,12,112,12.383981,112.449975,12.383981,112.449975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.366916,32.308059,126.345487,156.786046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593974,1.630208,0.346485,0.025910,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.805174,mpc,0,-126.340000,54.885000,-12.140112,-8.386476,-12.380000,-9.085000,0.239888,0.698524,3.628881,2.897006,0.457422,2.897006,3.628881,-0.050000,1.090000,21,67,20.974393,4.722951,20.974393,4.722951,0.000000,62.727024,0.000000,64.000000,0.000000,0.000000,-77.793475,32.592192,128.099795,155.995637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.093374,1.763536,0.564704,0.035764,0.500847,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.815178,mpc,0,-126.340000,54.885000,-12.063523,-8.430841,-12.350000,-9.005000,0.286477,0.574159,2.897006,13.753155,0.335443,13.753155,2.897006,-0.010000,0.970000,32,22,31.569402,-84.187839,31.569402,-84.187839,0.000000,106.637814,0.000000,64.000000,0.000000,0.000000,-79.004508,24.304894,122.201868,150.805123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565372,1.799064,0.281617,0.036910,0.500951,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.825247,mpc,0,-126.340000,54.885000,-11.985696,-8.472530,-12.310000,-8.825000,0.324304,0.352470,3.323933,21.010918,1.372266,21.010918,3.323933,0.070000,0.610000,26,-23,25.597393,-106.050000,25.597393,-106.050000,0.000000,83.499975,0.000000,64.000000,0.000000,0.000000,-78.239179,9.406933,116.125239,146.395532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573912,1.663881,0.264380,0.023985,0.500928,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.835241,mpc,0,-126.340000,54.885000,-11.907798,-8.510836,-12.260000,-8.625000,0.352202,0.114164,5.519559,18.693313,1.311276,18.693313,5.519559,0.150000,0.220000,-1,-68,-0.513496,-98.283150,-0.513496,-98.283150,0.000000,30.733125,0.000000,64.000000,0.000000,0.000000,-74.815101,-5.194100,115.067899,145.136410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560339,1.586714,0.240317,0.021156,0.502059,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.845270,mpc,0,-126.340000,54.885000,-11.829051,-8.546067,-12.190000,-8.485000,0.360949,-0.061067,7.227268,8.873987,1.372266,8.873987,7.227268,0.130000,-0.010000,-15,-23,-15.415444,-12.698153,-15.415444,-12.698153,0.000000,-9.851871,0.000000,64.000000,0.000000,0.000000,-67.394583,-14.965134,120.718337,144.099508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602182,1.754728,0.272714,0.037387,0.500748,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.855238,mpc,0,-126.340000,54.885000,-11.750272,-8.577773,-12.100000,-8.465000,0.349728,-0.112773,8.995966,-3.140965,1.433256,-3.140965,8.995966,0.030000,-0.120000,-23,22,-22.806754,96.380059,-22.806754,96.380059,0.000000,-73.930084,0.000000,64.000000,0.000000,0.000000,-61.172699,-21.634188,131.834246,157.295280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569185,1.490480,0.216927,0.020438,0.501485,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.865237,mpc,0,-126.340000,54.885000,-11.670799,-8.606137,-12.010000,-8.555000,0.339201,-0.051137,9.361904,-15.826802,1.311276,-15.826802,9.361904,-0.020000,-0.040000,-23,67,-22.579303,112.450000,-22.579303,112.450000,0.000000,-45.000025,0.000000,64.000000,0.000000,0.000000,-58.848695,-16.974106,125.715864,148.817750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561616,1.620378,0.268886,0.026241,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.875273,mpc,0,-126.340000,54.885000,-11.590599,-8.631029,-11.910000,-8.765000,0.319401,0.133971,9.666852,-26.134045,0.640391,-26.134045,9.666852,-0.070000,0.070000,17,112,17.001066,112.450000,17.001066,112.450000,0.000000,-0.000025,0.000000,64.000000,0.000000,0.000000,-60.466199,-2.431753,117.144717,146.179112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558019,1.450060,0.247791,0.016946,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.885235,mpc,0,-126.340000,54.885000,-11.510602,-8.652077,-11.810000,-9.055000,0.299398,0.402923,8.873987,-30.769254,0.640391,-30.769254,8.873987,-0.060000,0.570000,21,112,20.690602,112.450000,20.690602,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.624799,12.607394,128.524250,159.176227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546726,1.541100,0.324928,0.026421,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.895274,mpc,0,-126.340000,54.885000,-11.429600,-8.669496,-11.720000,-9.315000,0.290400,0.645504,9.422894,-25.158211,0.945339,-25.158211,9.422894,-0.020000,0.900000,-24,112,-25.682593,112.450000,-25.682593,112.450000,1.373195,0.000000,0.000000,64.000000,0.000000,0.000000,-70.987238,27.318195,134.119471,169.339421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553968,1.468741,0.318197,0.022304,0.501541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.905240,mpc,0,-126.340000,54.885000,-11.348802,-8.682922,-11.630000,-9.515000,0.281198,0.832078,9.422894,-25.158211,1.128308,-16.070760,9.056956,-0.010000,1.030000,-30,112,-30.063979,112.450000,-30.063979,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.439554,38.364606,126.864215,161.316152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558493,1.734860,0.377171,0.028924,0.501086,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.915240,mpc,0,-126.340000,54.885000,-11.267342,-8.692430,-11.540000,-9.605000,0.272658,0.912570,8.142112,-4.421746,1.006328,-4.421746,8.142112,-0.070000,1.080000,-11,112,-10.643349,112.450000,-10.643349,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.176520,41.720216,144.379782,179.094747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570351,1.764950,0.398455,0.031732,0.500644,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008278,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.925244,mpc,0,-126.340000,54.885000,-11.185424,-8.697882,-11.460000,-9.595000,0.274576,0.897118,7.532216,6.922320,1.433256,6.922320,7.532216,-0.120000,1.100000,7,67,6.984823,31.141778,6.984823,31.141778,0.000000,36.308222,0.000000,64.000000,0.000000,0.000000,-72.770677,36.366709,149.399312,183.670452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572639,1.751153,0.389937,0.034715,0.500873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.935893,mpc,0,-126.340000,54.885000,-11.097733,-8.699136,-11.380000,-9.455000,0.282267,0.755864,5.580549,18.327375,2.043152,18.327375,5.580549,-0.090000,0.930000,27,22,27.051426,-57.804484,27.051426,-57.804484,0.000000,80.254484,0.000000,64.000000,0.000000,0.000000,-74.752613,23.197698,139.176355,182.066603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.368928,1.707969,0.240022,0.033422,0.500979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.945237,mpc,0,-126.340000,54.885000,-11.020325,-8.696304,-11.320000,-9.235000,0.299675,0.538696,5.092632,23.267533,1.860183,23.267533,5.092632,-0.050000,0.640000,32,-23,32.333017,-90.726326,32.333017,-90.726326,0.000000,68.176326,0.000000,64.000000,0.000000,0.000000,-73.861633,5.653094,125.197439,171.952175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.295727,1.907392,0.317302,0.056561,0.501090,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.955241,mpc,0,-126.340000,54.885000,-10.936921,-8.689138,-11.260000,-9.035000,0.323079,0.345862,4.909663,21.681804,1.555235,21.681804,4.909663,0.020000,0.260000,29,-59,28.872819,-59.433451,28.872819,-59.433451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.472165,-10.472364,125.123897,165.850311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.461545,1.807007,0.263187,0.030676,0.500959,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.965241,mpc,0,-126.340000,54.885000,-10.852938,-8.677648,-11.190000,-8.875000,0.337062,0.197352,7.105289,12.655342,1.433256,12.655342,7.105289,0.150000,0.020000,-7,-14,-7.003081,24.112413,-7.003081,24.112413,0.000000,-38.545864,0.000000,64.000000,0.000000,0.000000,-59.937728,-20.517229,130.782973,160.264454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565938,1.650761,0.236709,0.024970,0.503542,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.975682,mpc,0,-126.340000,54.885000,-10.764515,-8.660984,-11.100000,-8.805000,0.335485,0.144016,9.056956,0.152474,1.677214,0.152474,9.056956,0.100000,-0.050000,-22,31,-22.169708,112.450000,-22.169708,112.450000,0.000000,-81.883451,0.000000,64.000000,0.000000,0.000000,-47.906267,-26.336101,142.458808,170.502937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582018,1.777135,0.366489,0.043896,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008283,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.985246,mpc,0,-126.340000,54.885000,-10.682791,-8.641500,-11.010000,-8.865000,0.327209,0.223500,10.398727,-12.716332,1.250287,-12.716332,10.398727,-0.020000,-0.020000,-14,76,-13.854865,112.450000,-13.854865,112.450000,0.000000,-36.883451,0.000000,64.000000,0.000000,0.000000,-41.120982,-20.627568,132.763578,154.486935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.670539,3.820682,0.276822,0.033741,0.500741,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010313,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.995639,mpc,0,-126.340000,54.885000,-10.593092,-8.615721,-10.900000,-9.055000,0.306908,0.439279,9.849821,-22.657637,1.311276,-22.657637,9.849821,-0.060000,0.150000,31,112,57.159921,112.450000,57.159921,112.450000,-26.014786,0.000000,0.000000,64.000000,0.000000,0.000000,-42.439749,-5.834000,120.082459,146.007831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575233,1.807541,0.409244,0.064629,0.501947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008372,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.005692,mpc,0,-126.340000,54.885000,-10.505354,-8.586205,-10.790000,-9.305000,0.284646,0.718795,8.691018,-27.414826,0.640391,-27.414826,8.691018,-0.030000,0.630000,66,112,65.555856,112.450000,65.555856,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.574228,9.324369,118.339937,148.570638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594803,1.764822,0.374716,0.047272,0.500865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008298,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.015748,mpc,0,-126.340000,54.885000,-10.416519,-8.552159,-10.690000,-9.525000,0.273481,0.972841,9.422894,-21.132897,1.250287,-21.132897,9.422894,0.220000,0.890000,21,112,-23.038984,112.450000,-23.038984,112.450000,43.594840,0.000000,0.000000,64.000000,0.000000,0.000000,-54.223037,23.444312,122.149515,155.725836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593207,1.804420,0.496901,0.092623,0.501458,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008500,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.025685,mpc,0,-126.340000,54.885000,-10.327580,-8.514075,-10.580000,-9.675000,0.252420,1.160925,12.533363,-11.618519,1.982162,-11.618519,12.533363,0.290000,1.040000,-24,112,-70.000000,112.450000,-70.000000,112.450000,45.555856,0.000000,0.000000,64.000000,0.000000,0.000000,-53.735263,34.340183,120.646599,150.472785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570918,1.642214,0.336438,0.035808,0.502728,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.035689,mpc,0,-126.340000,54.885000,-10.236762,-8.471282,-10.440000,-9.735000,0.203238,1.263718,14.302062,-0.823360,2.897006,-0.823360,14.302062,0.100000,1.090000,-69,112,-69.999999,112.450000,-69.999999,112.450000,0.555854,0.000000,0.000000,64.000000,0.000000,0.000000,-50.297740,38.065854,119.356992,146.031981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582509,1.477088,0.315473,0.019582,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.045730,mpc,0,-126.340000,54.885000,-10.144213,-8.423863,-10.290000,-9.685000,0.145787,1.261137,14.241072,10.398727,2.714037,10.398727,14.241072,-0.100000,1.100000,-50,85,-50.141597,85.362161,-50.141597,85.362161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.539262,33.042934,112.628421,146.290361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552751,1.461734,0.533965,0.017718,0.500605,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.055726,mpc,0,-126.340000,54.885000,-10.050573,-8.372241,-10.140000,-9.505000,0.089427,1.132759,13.143259,21.315866,2.653048,21.315866,13.143259,-0.290000,1.000000,-14,40,-13.676966,-4.117534,-13.676966,-4.117534,0.000000,44.479695,0.000000,64.000000,0.000000,0.000000,-48.602864,18.672228,129.590295,172.216445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551791,1.574264,0.211852,0.020763,0.500477,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.065706,mpc,0,-126.340000,54.885000,-9.955449,-8.316339,-10.020000,-9.255000,0.064551,0.938661,8.934977,27.658785,2.348100,27.658785,8.934977,-0.290000,0.730000,28,-5,27.988447,-47.509841,27.988447,-47.509841,0.000000,42.872002,0.000000,64.000000,0.000000,0.000000,-49.081972,2.853793,113.383955,153.906663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544735,1.434307,0.175493,0.018494,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.075730,mpc,0,-126.340000,54.885000,-9.858146,-8.255853,-9.940000,-8.975000,0.081854,0.719147,5.641538,27.658785,2.226120,27.658785,5.641538,-0.150000,0.370000,46,-33,45.962202,-33.457087,45.962202,-33.457087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.735741,-9.181897,100.548501,137.255830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560085,1.480331,0.218225,0.033850,0.504373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.085738,mpc,0,-126.340000,54.885000,-9.759116,-8.191188,-9.870000,-8.745000,0.110884,0.553812,5.275601,20.949928,1.982162,20.949928,5.275601,-0.040000,0.070000,40,12,39.824525,35.496988,39.824525,35.496988,0.000000,-23.954075,0.000000,64.000000,0.000000,0.000000,-37.526520,-18.099022,102.586008,137.129272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566214,1.572328,0.223986,0.031583,0.502660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.095735,mpc,0,-126.340000,54.885000,-9.658206,-8.122404,-9.800000,-8.595000,0.141794,0.472596,7.105289,9.361904,1.433256,9.361904,7.105289,0.240000,0.040000,-5,57,-10.617299,112.450000,-10.617299,112.450000,5.441824,-55.907087,0.000000,64.000000,0.000000,0.000000,-24.066120,-24.110561,122.826940,150.796854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549569,1.596089,0.260779,0.026059,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.105730,mpc,0,-126.340000,54.885000,-9.555196,-8.049519,-9.710000,-8.565000,0.154804,0.515481,8.873987,-1.921172,1.128308,-1.921172,8.873987,0.220000,0.200000,-24,102,-23.897365,112.450000,-23.897365,112.450000,0.000000,-10.907087,0.000000,64.000000,0.000000,0.000000,-10.813256,-22.818893,121.432366,138.076020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560362,1.463264,0.253268,0.020432,0.503179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.115736,mpc,0,-126.340000,54.885000,-9.449828,-7.972518,-9.610000,-8.615000,0.160172,0.642482,10.215758,-7.471226,1.860183,-7.471226,10.215758,-0.020000,0.610000,-4,112,-3.959552,112.450000,-3.959552,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.026626,-14.922332,109.458073,124.242346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553503,1.635410,0.412814,0.028173,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.125731,mpc,0,-126.340000,54.885000,-9.342228,-7.891677,-9.500000,-8.675000,0.157772,0.783323,9.666852,-5.519559,2.043152,-5.519559,9.666852,-0.040000,0.880000,6,112,5.792222,112.450000,5.792222,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.203247,-3.441543,108.651979,128.165620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554565,1.540417,0.283622,0.022784,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.135732,mpc,0,-126.340000,54.885000,-9.232095,-7.806962,-9.400000,-8.675000,0.167905,0.868038,9.422894,1.799193,1.494245,1.799193,9.422894,-0.050000,1.020000,14,112,14.495132,112.450000,14.495132,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.488328,7.040761,100.910004,124.179206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562279,1.852885,1.367201,0.046091,0.501371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009343,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.145694,mpc,0,-126.340000,54.885000,-9.119834,-7.718893,-9.290000,-8.585000,0.170166,0.866107,9.300914,11.496540,1.372266,11.496540,9.300914,-0.050000,1.080000,22,77,22.382274,77.119713,22.382274,77.119713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.522276,12.192024,95.386163,118.047246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.491566,1.758072,0.379769,0.031277,0.500954,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.155723,mpc,0,-126.340000,54.885000,-9.004143,-7.626647,-9.190000,-8.435000,0.185857,0.808353,9.117946,20.462012,1.982162,20.462012,9.117946,0.040000,0.990000,21,32,20.854485,7.617758,20.854485,7.617758,0.000000,24.501955,0.000000,64.000000,0.000000,0.000000,-27.023614,11.697972,97.167003,118.209207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561313,1.764811,0.262799,0.038608,0.500866,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.165705,mpc,0,-126.340000,54.885000,-8.886241,-7.531402,-9.080000,-8.205000,0.193759,0.673598,11.130602,25.951076,2.714037,25.951076,11.130602,0.120000,0.680000,0,-13,-0.174810,-21.511437,-0.174810,-21.511437,0.000000,8.631149,0.000000,64.000000,0.000000,0.000000,-27.148200,4.412793,99.996931,119.578317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589470,1.651464,0.219588,0.025035,0.500771,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.175717,mpc,0,-126.340000,54.885000,-8.765125,-7.432567,-8.950000,-7.945000,0.184875,0.512433,12.960290,24.243367,3.140965,24.243367,12.960290,0.090000,0.290000,-10,13,-10.188885,13.079811,-10.188885,13.079811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.341253,-4.861100,110.890547,132.541500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577418,1.794097,0.243563,0.032693,0.501022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.185695,mpc,0,-126.340000,54.885000,-8.641485,-7.330920,-8.810000,-7.755000,0.168515,0.424080,14.363051,15.887791,2.470079,15.887791,14.363051,0.000000,0.140000,-12,58,-11.541945,90.583325,-11.541945,90.583325,0.000000,-32.503513,0.000000,64.000000,0.000000,0.000000,-18.100634,-12.850204,117.119212,145.477432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591116,1.673072,0.238129,0.026568,0.501096,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.195716,mpc,0,-126.340000,54.885000,-8.514311,-7.225850,-8.660000,-7.645000,0.145689,0.419150,14.911958,6.800341,1.982162,6.800341,14.911958,-0.050000,0.300000,-11,103,-11.343236,112.450000,-11.343236,112.450000,0.000000,-9.370189,0.000000,64.000000,0.000000,0.000000,-15.865883,-15.148338,111.560057,140.911113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567840,1.676025,0.295722,0.043096,0.501177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.205692,mpc,0,-126.340000,54.885000,-8.384660,-7.118450,-8.500000,-7.595000,0.115340,0.476550,14.972947,2.592058,2.043152,2.592058,14.972947,-0.060000,0.650000,-12,112,-11.680344,112.450000,-11.680344,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.866263,-12.875334,101.423969,129.802340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568941,1.665489,0.262820,0.023634,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.215718,mpc,0,-126.340000,54.885000,-8.251233,-7.007861,-8.350000,-7.545000,0.098767,0.537139,14.485031,4.543725,2.775027,4.543725,14.485031,-0.080000,0.920000,-3,112,-3.067766,112.450000,-3.067766,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.367545,-7.775071,96.099123,118.855402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563155,1.521076,0.321118,0.023453,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.225738,mpc,0,-126.340000,54.885000,-8.114726,-6.894877,-8.200000,-7.475000,0.085274,0.580123,13.448207,10.703675,2.714037,10.703675,13.448207,-0.090000,1.030000,12,80,11.859139,79.704801,11.859139,79.704801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.814862,-3.678997,92.326043,108.683431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552462,1.527793,0.369140,0.024988,0.501043,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.235732,mpc,0,-126.340000,54.885000,-7.975383,-6.779914,-8.060000,-7.325000,0.084617,0.545086,13.082270,17.961438,2.287110,17.961438,13.082270,-0.080000,0.950000,21,35,20.855161,24.280199,20.855161,24.280199,0.000000,10.424603,0.000000,64.000000,0.000000,0.000000,-28.781151,-1.460723,86.753117,102.334581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565408,1.666048,0.215240,0.031173,0.503795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.245711,mpc,0,-126.340000,54.885000,-7.833071,-6.663069,-7.920000,-7.125000,0.086929,0.461931,12.533363,21.315866,2.348100,21.315866,12.533363,-0.020000,0.660000,24,15,24.044183,14.656482,24.044183,14.656482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.986767,-1.621894,79.637649,97.281579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561779,1.482715,0.196626,0.018521,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.255730,mpc,0,-126.340000,54.885000,-7.686972,-6.543879,-7.790000,-6.935000,0.103028,0.391121,13.448207,18.388365,2.409089,18.388365,13.448207,0.070000,0.390000,9,57,9.412036,56.636118,9.412036,56.636118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.390980,-3.179665,75.434114,95.817815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572210,1.593392,0.205430,0.033437,0.500907,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.265717,mpc,0,-126.340000,54.885000,-7.538157,-6.423419,-7.640000,-6.795000,0.101843,0.371581,14.972947,11.130602,2.836017,11.130602,14.972947,0.080000,0.410000,-5,102,-4.894534,112.450000,-4.894534,112.450000,0.000000,-10.813882,0.000000,64.000000,0.000000,0.000000,-20.439548,-6.196398,73.666058,90.825069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572861,1.550194,0.234709,0.023813,0.503009,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.275709,mpc,0,-126.340000,54.885000,-7.386093,-6.301450,-7.480000,-6.705000,0.093907,0.403550,16.497687,6.251434,2.348100,6.251434,16.497687,0.040000,0.690000,-13,112,-13.087546,112.450000,-13.087546,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.047764,-9.032854,71.820594,90.217914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556303,1.471929,0.249599,0.021838,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.285710,mpc,0,-126.340000,54.885000,-7.230753,-6.178141,-7.300000,-6.635000,0.069247,0.456859,17.473521,5.885497,1.982162,5.885497,17.473521,-0.030000,0.930000,-12,112,-12.480030,112.450000,-12.480030,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.261034,-9.845211,68.851390,87.414313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556227,1.649187,0.324667,0.028188,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.295712,mpc,0,-126.340000,54.885000,-7.072331,-6.053830,-7.120000,-6.545000,0.047669,0.491170,16.741646,10.642686,2.957996,10.642686,16.741646,-0.070000,1.040000,2,77,1.756211,77.446529,1.756211,77.446529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.149501,-10.763410,63.896981,82.982926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560610,1.480061,0.338349,0.016618,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.305711,mpc,0,-126.340000,54.885000,-6.910908,-5.928756,-6.950000,-6.415000,0.039092,0.486244,16.314719,15.277895,2.592058,15.277895,16.314719,-0.070000,0.930000,11,48,10.534144,47.549321,10.534144,47.549321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.605128,-10.523581,63.014061,71.981510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551675,1.458616,0.187960,0.018758,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.315711,mpc,0,-126.340000,54.885000,-6.746549,-5.803136,-6.780000,-6.255000,0.033451,0.451864,16.314719,18.144407,2.287110,18.144407,16.314719,-0.040000,0.700000,11,40,11.255197,40.323002,11.255197,40.323002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.065823,-10.930924,59.002518,67.204975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557312,1.502682,0.212517,0.024532,0.502336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.325714,mpc,0,-126.340000,54.885000,-6.579262,-5.677140,-6.600000,-6.085000,0.020738,0.407860,16.497687,15.277895,2.043152,15.277895,16.497687,0.000000,0.540000,6,74,5.823684,73.597342,5.823684,73.597342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.917229,-11.997677,54.116422,62.778213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554509,1.496349,0.197698,0.024004,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.335730,mpc,0,-126.340000,54.885000,-6.409007,-5.550894,-6.420000,-5.965000,0.010993,0.414106,16.863625,9.300914,1.982162,9.300914,16.863625,0.010000,0.580000,1,112,0.968864,112.449996,0.968864,112.449996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.732396,-14.153558,48.099932,61.427746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557487,1.540909,0.266160,0.041668,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.345763,mpc,0,-126.340000,54.885000,-6.235817,-5.424577,-6.240000,-5.875000,0.004183,0.450423,17.595500,7.898153,1.982162,7.898153,17.595500,0.000000,0.820000,-3,112,-3.284307,112.450000,-3.284307,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.627067,-17.743744,48.981772,67.087499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602619,1.516363,0.334667,0.025391,0.501769,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.355720,mpc,0,-126.340000,54.885000,-6.061474,-5.299607,-6.060000,-5.785000,-0.001474,0.485393,18.388365,10.276748,1.982162,10.276748,18.388365,-0.010000,0.990000,-7,82,-6.702650,82.087085,-6.702650,82.087085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.796351,-20.557581,49.549303,66.963277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565356,1.641881,0.347591,0.025550,0.501219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.365719,mpc,0,-126.340000,54.885000,-5.884031,-5.174704,-5.870000,-5.645000,-0.014031,0.470296,18.388365,10.276748,2.287110,14.972947,17.778469,-0.070000,0.940000,2,83,2.179512,82.601900,2.179512,82.601900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.582477,-21.263499,46.985452,58.442136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565168,2.008874,1.930954,0.043653,0.503291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010070,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.375820,mpc,0,-126.340000,54.885000,-5.702572,-5.049395,-5.690000,-5.475000,-0.012572,0.425605,16.924615,18.388365,2.409089,18.388365,16.924615,-0.050000,0.840000,18,38,18.033610,20.149084,18.033610,20.149084,0.000000,17.452816,0.000000,64.000000,0.000000,0.000000,-14.611537,-24.357318,44.405837,57.665869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554371,1.508727,0.223461,0.025344,0.504151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.385884,mpc,0,-126.340000,54.885000,-5.519756,-4.925655,-5.520000,-5.285000,0.000244,0.359345,16.070760,19.913105,2.226120,19.913105,16.070760,0.000000,0.650000,24,15,23.945413,15.019402,23.945413,15.019402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.914427,-25.173937,51.438890,61.362630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558685,1.566043,0.209807,0.024105,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.395881,mpc,0,-126.340000,54.885000,-5.336314,-4.804043,-5.350000,-5.095000,0.013686,0.290957,16.924615,17.412531,1.860183,17.412531,16.924615,0.110000,0.390000,5,50,5.356709,49.720168,5.356709,49.720168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.386629,-26.045993,58.613689,69.915757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599306,1.761389,0.212519,0.038983,0.501012,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.405883,mpc,0,-126.340000,54.885000,-5.151180,-4.683927,-5.170000,-4.965000,0.018820,0.281073,17.351542,9.910810,2.226120,9.910810,17.351542,0.110000,0.370000,0,95,0.033583,111.858112,0.033583,111.858112,0.000000,-17.137944,0.000000,64.000000,0.000000,0.000000,-10.405368,-28.777013,61.496185,76.529045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568819,1.528436,0.282899,0.026751,0.502464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.415884,mpc,0,-126.340000,54.885000,-4.964673,-4.565602,-4.980000,-4.905000,0.015327,0.339398,18.449355,4.177788,2.104141,4.177788,18.449355,0.050000,0.610000,-3,112,-3.443413,112.450000,-3.443413,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.134520,-31.464613,63.585789,80.963331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567909,1.735063,0.269935,0.033225,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.425885,mpc,0,-126.340000,54.885000,-4.776992,-4.449275,-4.780000,-4.865000,0.003008,0.415725,18.632323,3.567892,1.616224,3.567892,18.632323,0.020000,0.870000,-2,112,-2.441589,112.450000,-2.441589,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.165442,-33.386117,61.725732,80.525345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620648,1.810571,0.407706,0.037002,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008391,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.435883,mpc,0,-126.340000,54.885000,-4.588426,-4.335196,-4.600000,-4.795000,0.011574,0.459804,17.717479,7.837164,1.250287,7.837164,17.717479,-0.020000,1.010000,13,83,13.176193,83.458188,13.176193,83.458188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.801478,-35.243492,58.668033,77.870018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562933,1.494348,0.361991,0.028327,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.445883,mpc,0,-126.340000,54.885000,-4.399140,-4.223531,-4.410000,-4.675000,0.010860,0.451469,15.765812,14.911958,1.921172,14.911958,15.765812,0.000000,0.950000,31,38,31.225208,26.369479,31.225208,26.369479,0.000000,12.088709,0.000000,64.000000,0.000000,0.000000,-16.695486,-36.101195,57.274199,73.507480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615015,1.828734,0.240911,0.040412,0.500829,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.455883,mpc,0,-126.340000,54.885000,-4.209426,-4.114513,-4.250000,-4.515000,0.040574,0.400487,15.460864,18.510344,1.738204,18.510344,15.460864,0.100000,0.690000,27,11,26.568438,10.689970,26.568438,10.689970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.063648,-35.310399,60.087287,71.760150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564473,1.612216,0.227378,0.028195,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.465882,mpc,0,-126.340000,54.885000,-4.019576,-4.008358,-4.080000,-4.345000,0.060424,0.336642,15.765812,16.802635,1.494245,16.802635,15.765812,0.200000,0.380000,12,42,12.475898,42.439580,12.475898,42.439580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.675457,-35.685375,71.467845,83.122380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604174,1.785137,0.210425,0.038992,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.475883,mpc,0,-126.340000,54.885000,-3.829823,-3.905244,-3.910000,-4.225000,0.080177,0.319756,17.412531,9.849821,1.433256,9.849821,17.412531,0.170000,0.330000,0,87,0.388904,100.594501,0.388904,100.594501,0.000000,-13.154921,0.000000,64.000000,0.000000,0.000000,-19.810628,-37.468707,75.240190,88.861446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561602,1.582749,0.236725,0.022645,0.503519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.485881,mpc,0,-126.340000,54.885000,-3.640515,-3.805397,-3.730000,-4.175000,0.089485,0.369603,17.595500,2.897006,1.799193,2.897006,17.595500,0.100000,0.560000,5,112,4.503665,112.450000,4.503665,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.098780,-38.982324,73.722237,90.011735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556397,1.496709,0.227940,0.017511,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.495879,mpc,0,-126.340000,54.885000,-3.451923,-3.708994,-3.550000,-4.145000,0.098077,0.436006,17.229563,2.287110,1.616224,2.287110,17.229563,0.060000,0.830000,12,112,11.843272,112.450000,11.843272,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.653487,-40.074101,70.392083,88.190213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546120,1.499664,0.302376,0.024269,0.505180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.505887,mpc,0,-126.340000,54.885000,-3.264137,-3.616110,-3.370000,-4.095000,0.105863,0.478890,16.253729,6.434403,1.128308,6.434403,16.253729,0.060000,0.990000,21,76,20.988142,76.494629,20.988142,76.494629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.206522,-40.564191,67.737470,84.215307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.219074,2.707127,0.416289,0.042073,0.501258,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.515881,mpc,0,-126.340000,54.885000,-3.077897,-3.527132,-3.210000,-3.995000,0.132103,0.467868,15.643833,12.594353,1.799193,12.594353,15.643833,0.090000,0.940000,26,31,25.751288,24.054172,25.751288,24.054172,0.000000,7.440458,0.000000,64.000000,0.000000,0.000000,-27.284277,-40.120910,66.809224,79.323113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559831,1.743043,0.227102,0.028782,0.500745,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.525884,mpc,0,-126.340000,54.885000,-2.893111,-3.442031,-3.040000,-3.845000,0.146889,0.402969,15.765812,17.412531,0.884349,17.412531,15.765812,0.160000,0.640000,18,0,17.534914,-0.320614,17.534914,-0.320614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.582424,-39.659980,68.389619,80.269878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.264251,1.797608,0.273381,0.038330,0.500990,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.535884,mpc,0,-126.340000,54.885000,-2.710302,-3.361061,-2.880000,-3.695000,0.169698,0.333939,17.473521,14.607010,1.677214,14.607010,17.473521,0.180000,0.330000,-1,39,-0.810629,38.567019,-0.810629,38.567019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.060748,-39.700861,78.991445,91.655557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566923,1.652245,0.224157,0.033365,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.547697,mpc,0,-126.340000,54.885000,-2.497250,-3.270898,-2.650000,-3.585000,0.152750,0.314102,19.059251,4.421746,1.982162,4.421746,19.059251,0.100000,0.290000,-13,84,-13.202278,112.449997,-13.202278,112.449997,0.000000,-28.882978,0.000000,64.000000,0.000000,0.000000,-35.350286,-40.510256,85.797880,103.411086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.709256,2.956493,0.264752,0.065563,0.501193,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009510,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.557239,mpc,0,-126.340000,54.885000,-2.327784,-3.202551,-2.470000,-3.585000,0.142216,0.382449,19.120240,-2.165131,1.799193,-2.165131,19.120240,0.040000,0.460000,-13,112,-12.779658,112.450000,-12.779658,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.617468,-40.285747,84.664003,108.262837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553748,1.646085,0.265349,0.025084,0.500831,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.567306,mpc,0,-126.340000,54.885000,-2.151856,-3.134913,-2.270000,-3.615000,0.118144,0.480087,18.205396,-4.726694,1.982162,-4.726694,18.205396,-0.020000,0.790000,-4,112,-4.300012,112.450000,-4.300012,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.956925,-39.677218,82.712315,111.022398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573397,1.639482,0.361857,0.026468,0.503902,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.577300,mpc,0,-126.340000,54.885000,-1.980449,-3.072429,-2.090000,-3.635000,0.109551,0.562571,17.961438,-0.091484,1.311276,-0.091484,17.961438,-0.030000,0.950000,-4,112,-4.008219,111.792973,-4.008219,111.792973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.364673,-38.032895,81.822832,107.470162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558832,1.494463,0.445050,0.024819,0.500481,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.587298,mpc,0,-126.340000,54.885000,-1.812494,-3.014662,-1.910000,-3.595000,0.097506,0.580338,16.009771,6.617372,1.128308,6.617372,16.009771,-0.030000,1.020000,10,67,9.978866,47.974934,9.978866,47.974934,0.000000,18.818039,0.000000,64.000000,0.000000,0.000000,-57.098125,-38.469728,77.580703,103.089595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554025,1.530811,0.369379,0.021535,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.597302,mpc,0,-126.340000,54.885000,-1.648271,-2.961705,-1.750000,-3.495000,0.101729,0.533295,14.546020,13.814145,1.128308,13.814145,14.546020,-0.020000,0.890000,21,22,21.069921,-10.118274,21.069921,-10.118274,0.000000,31.911247,0.000000,64.000000,0.000000,0.000000,-65.474535,-39.388506,79.887116,102.065358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558482,1.514978,0.198942,0.022251,0.501782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.607302,mpc,0,-126.340000,54.885000,-1.488273,-2.913699,-1.600000,-3.345000,0.111727,0.431301,14.119093,16.070760,0.762370,16.070760,14.119093,0.040000,0.550000,16,-14,15.633696,-13.987073,15.633696,-13.987073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.941726,-39.979322,78.622862,99.612805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553631,1.461269,0.196654,0.025119,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.617301,mpc,0,-126.340000,54.885000,-1.332725,-2.870693,-1.450000,-3.215000,0.117275,0.344307,14.241072,10.703675,1.250287,10.703675,14.241072,0.090000,0.190000,3,31,2.568459,48.101106,2.568459,48.101106,0.000000,-17.088178,0.000000,64.000000,0.000000,0.000000,-74.530599,-39.978414,92.366080,115.177002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550465,1.456268,0.191935,0.022699,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.627323,mpc,0,-126.340000,54.885000,-1.181562,-2.832660,-1.300000,-3.175000,0.118438,0.342340,14.241072,0.091484,0.945339,0.091484,14.241072,0.090000,0.190000,-7,76,-6.604222,112.450000,-6.604222,112.450000,0.000000,-36.437073,0.000000,64.000000,0.000000,0.000000,-75.643746,-39.305398,102.189053,131.045628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559360,1.556689,0.233173,0.017363,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.637297,mpc,0,-126.340000,54.885000,-1.036127,-2.799900,-1.150000,-3.235000,0.113873,0.435100,15.338885,-9.910810,0.213464,-9.910810,15.338885,0.040000,0.410000,-19,112,-18.750045,112.450000,-18.750045,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.962737,-34.977049,106.921688,138.082996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541850,1.449639,0.241778,0.026866,0.500769,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.647304,mpc,0,-126.340000,54.885000,-0.895504,-2.772172,-0.990000,-3.335000,0.094496,0.562828,15.277895,-11.679509,0.030495,-11.679509,15.277895,0.000000,0.760000,-23,112,-22.836819,112.450000,-22.836819,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.067795,-30.443247,107.894450,142.599727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563234,1.486459,0.292039,0.030676,0.500774,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.657336,mpc,0,-126.340000,54.885000,-0.760124,-2.749569,-0.840000,-3.415000,0.079876,0.665431,13.204249,-6.922320,1.189297,-6.922320,13.204249,-0.030000,0.950000,-8,112,-7.992569,112.450000,-7.992569,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.552310,-25.952585,114.063750,144.266886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560438,1.665425,0.374523,0.028880,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.667302,mpc,0,-126.340000,54.885000,-0.631434,-2.732276,-0.700000,-3.455000,0.068566,0.722724,11.008623,0.091484,1.189297,0.091484,11.008623,-0.050000,1.040000,9,77,9.415703,76.576600,9.415703,76.576600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.675276,-23.126687,114.804258,141.362201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.576228,1.581417,0.351162,0.019657,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.677298,mpc,0,-126.340000,54.885000,-0.508384,-2.720096,-0.600000,-3.405000,0.091616,0.684904,10.703675,8.020133,0.701380,8.020133,10.703675,-0.050000,0.940000,12,32,11.837114,10.878744,11.837114,10.878744,0.000000,20.697857,0.000000,64.000000,0.000000,0.000000,-96.912281,-22.437754,111.908959,134.893406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551584,1.449016,0.204572,0.018206,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.687387,mpc,0,-126.340000,54.885000,-0.390577,-2.713039,-0.490000,-3.295000,0.099423,0.581961,9.361904,11.618519,0.884349,11.618519,9.361904,-0.010000,0.730000,14,-13,14.435812,-15.843448,14.435812,-15.843448,0.000000,2.420048,0.000000,64.000000,0.000000,0.000000,-101.387922,-25.278837,103.704754,129.008729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554144,1.516493,0.218568,0.021991,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.697333,mpc,0,-126.340000,54.885000,-0.280912,-2.711207,-0.400000,-3.195000,0.119088,0.483793,8.020133,8.873987,1.067318,8.873987,8.020133,0.020000,0.240000,18,32,17.741173,35.554808,17.741173,35.554808,0.000000,-3.978208,0.000000,64.000000,0.000000,0.000000,-103.635364,-27.267595,104.535889,133.550311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553930,1.439543,0.203682,0.021251,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.707301,mpc,0,-126.340000,54.885000,-0.177666,-2.714441,-0.310000,-3.165000,0.132334,0.450559,7.959143,-1.494245,0.091484,-1.494245,7.959143,0.050000,0.210000,6,77,5.719031,112.450000,5.719031,112.450000,0.000000,-35.873400,0.000000,64.000000,0.000000,0.000000,-106.040824,-29.951684,106.764042,143.845494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555638,1.458662,0.238636,0.022041,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.717331,mpc,0,-126.340000,54.885000,-0.080682,-2.722771,-0.230000,-3.225000,0.149318,0.502229,7.898153,-9.056956,-0.030495,-9.056956,7.898153,0.080000,0.430000,-6,112,-6.401593,112.450000,-6.401593,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.823119,-30.436111,109.836389,150.118642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554853,1.461547,0.239840,0.022603,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.727330,mpc,0,-126.340000,54.885000,0.008920,-2.736082,-0.150000,-3.315000,0.158920,0.578918,8.020133,-11.618519,-0.213464,-11.618519,8.020133,0.060000,0.760000,-13,112,-13.424552,112.450000,-13.424552,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.344613,-29.954476,111.840056,151.878906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550065,1.488935,0.343537,0.023059,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.737298,mpc,0,-126.340000,54.885000,0.091062,-2.754258,-0.080000,-3.395000,0.171062,0.640742,5.885497,-7.593205,0.213464,-7.593205,5.885497,0.020000,0.980000,4,107,4.371625,106.744934,4.371625,106.744934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.012956,-28.959998,112.942151,148.714921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557750,1.562645,0.357336,0.022902,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.747330,mpc,0,-126.340000,54.885000,0.166364,-2.777416,-0.020000,-3.425000,0.186364,0.647584,4.482736,1.189297,0.518412,1.189297,4.482736,0.020000,1.020000,15,62,14.555604,27.690914,14.555604,27.690914,0.000000,34.054020,0.000000,64.000000,0.000000,0.000000,-110.314874,-29.322912,113.459700,145.623584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551413,1.456867,0.345112,0.020345,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.757331,mpc,0,-126.340000,54.885000,0.233944,-2.805261,0.020000,-3.375000,0.213944,0.569739,3.689871,7.471226,0.335443,7.471226,3.689871,0.040000,0.830000,17,17,17.241740,-19.875723,17.241740,-19.875723,0.000000,36.620657,0.000000,64.000000,0.000000,0.000000,-113.811785,-31.350937,108.236657,137.422566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562667,1.551013,0.212115,0.031434,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.767326,mpc,0,-126.340000,54.885000,0.293929,-2.837737,0.060000,-3.285000,0.233929,0.447263,2.775027,10.032790,0.152474,10.032790,2.775027,0.070000,0.510000,18,-28,17.611182,-29.178110,17.611182,-29.178110,0.000000,0.923043,0.000000,64.000000,0.000000,0.000000,-115.325716,-34.780803,100.823761,131.694352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553515,1.513149,0.221021,0.023076,0.502578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.777331,mpc,0,-126.340000,54.885000,0.346323,-2.874777,0.090000,-3.215000,0.256323,0.340223,1.555235,4.482736,0.213464,4.482736,1.555235,0.120000,0.090000,16,17,15.544885,38.603229,15.544885,38.603229,0.000000,-21.858295,0.000000,64.000000,0.000000,0.000000,-114.571938,-35.120270,106.696878,138.984254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555772,1.458081,0.215519,0.020415,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.787334,mpc,0,-126.340000,54.885000,0.391002,-2.916217,0.110000,-3.245000,0.281002,0.328783,1.189297,-7.105289,0.274453,-7.105289,1.189297,0.130000,0.010000,9,62,8.623372,112.450000,8.623372,112.450000,0.000000,-50.705066,0.000000,64.000000,0.000000,0.000000,-113.890926,-34.577059,117.060232,152.322381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552931,1.460934,0.224894,0.020535,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.797303,mpc,0,-126.340000,54.885000,0.427832,-2.961768,0.130000,-3.385000,0.297832,0.423232,2.226120,-17.839459,-0.579401,-17.839459,2.226120,0.140000,0.280000,-11,107,-10.788878,112.450000,-10.788878,112.450000,0.000000,-5.705066,0.000000,64.000000,0.000000,0.000000,-112.857388,-28.714610,125.275764,158.855083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558886,1.464318,0.226731,0.021920,0.500798,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.807336,mpc,0,-126.340000,54.885000,0.457118,-3.011743,0.150000,-3.565000,0.307118,0.553257,1.738204,-21.254876,0.152474,-21.254876,1.738204,0.060000,0.640000,-6,112,-5.842067,112.450000,-5.842067,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.729436,-21.178909,124.700055,159.667785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548711,1.495415,0.290738,0.023294,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.817301,mpc,0,-126.340000,54.885000,0.478491,-3.065330,0.160000,-3.735000,0.318491,0.669670,0.213464,-16.619667,0.152474,-16.619667,0.213464,0.040000,0.910000,4,112,3.765459,112.450000,3.765459,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.043288,-12.921522,135.580612,166.097313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551063,1.614959,0.337425,0.018813,0.500602,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.827301,mpc,0,-126.340000,54.885000,0.492236,-3.122896,0.160000,-3.855000,0.332236,0.732104,-1.677214,-9.605862,0.030495,-9.605862,-1.677214,0.030000,0.990000,18,100,17.885217,99.757556,17.885217,99.757556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.337043,-6.683691,137.021060,165.489150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575795,1.609609,0.386007,0.031741,0.500426,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.837301,mpc,0,-126.340000,54.885000,0.498316,-3.184085,0.140000,-3.895000,0.358316,0.710915,-2.226120,1.128308,-0.030495,1.128308,-2.226120,0.050000,0.990000,20,55,19.818752,6.605559,19.818752,6.605559,0.000000,48.151996,0.000000,64.000000,0.000000,0.000000,-113.108850,-5.672878,133.451241,164.054696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554313,1.604436,0.287004,0.024575,0.500431,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.847301,mpc,0,-126.340000,54.885000,0.496803,-3.248716,0.120000,-3.835000,0.376803,0.586284,-3.079975,9.178935,0.030495,9.178935,-3.079975,0.100000,0.770000,19,10,18.942952,-55.691103,18.942952,-55.691103,0.000000,65.448659,0.000000,64.000000,0.000000,0.000000,-112.684266,-11.069389,124.833106,161.029230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569381,1.717106,0.250135,0.029632,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.857300,mpc,0,-126.340000,54.885000,0.487794,-3.316579,0.100000,-3.725000,0.387794,0.408421,-3.140965,10.764665,0.091484,10.764665,-3.140965,0.160000,0.430000,7,-35,7.380409,-59.092240,7.380409,-59.092240,0.000000,23.849795,0.000000,64.000000,0.000000,0.000000,-110.620425,-20.171147,116.173440,159.875946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569900,1.605689,0.236994,0.026126,0.500774,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.867301,mpc,0,-126.340000,54.885000,0.471400,-3.387512,0.080000,-3.645000,0.391400,0.257488,-1.799193,5.885497,0.030495,5.885497,-1.799193,0.120000,0.030000,-7,-2,-6.592452,-1.509545,-6.592452,-1.509545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.470480,-27.304025,125.527004,170.050371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548672,1.812053,0.295053,0.053249,0.500801,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.877524,mpc,0,-126.340000,54.885000,0.447158,-3.462951,0.070000,-3.655000,0.377158,0.192049,-0.152474,-5.763517,-0.457422,-5.763517,-0.152474,0.070000,-0.060000,-27,43,-26.611073,95.348916,-26.611073,95.348916,0.000000,-51.858461,0.000000,64.000000,0.000000,0.000000,-99.518026,-31.981251,129.675264,177.983560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574665,1.643754,0.223751,0.024342,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.887304,mpc,0,-126.340000,54.885000,0.417041,-3.537693,0.070000,-3.765000,0.347041,0.227307,0.396432,-17.351542,-0.823360,-17.351542,0.396432,0.020000,0.110000,-38,88,-38.299125,112.450000,-38.299125,112.450000,0.000000,-23.959545,0.000000,64.000000,0.000000,0.000000,-92.408978,-29.256773,131.427893,176.873516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568512,1.809957,0.296611,0.038679,0.501168,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.897633,mpc,0,-126.340000,54.885000,0.378074,-3.619124,0.070000,-3.975000,0.308074,0.355876,-0.579401,-23.938419,-0.884349,-23.938419,-0.579401,-0.060000,0.450000,-32,112,-32.006655,112.450000,-32.006655,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.629044,-19.548026,134.340208,171.828900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.648022,1.880684,0.263966,0.034345,0.501316,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008340,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.907299,mpc,0,-126.340000,54.885000,0.335143,-3.697434,0.060000,-4.185000,0.275143,0.487566,-2.104141,-23.511492,-0.396432,-23.511492,-2.104141,-0.160000,0.880000,-16,112,-15.834164,112.450000,-15.834164,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.978110,-6.692976,146.463195,175.039255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556938,1.651374,0.369527,0.029383,0.518372,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.917308,mpc,0,-126.340000,54.885000,0.284316,-3.780455,0.020000,-4.385000,0.264316,0.604545,-4.665705,-17.534511,-1.006328,-17.534511,-4.665705,-0.190000,0.970000,6,112,5.811515,112.450000,5.811515,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.967913,6.001032,154.496241,185.880227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.941474,1.702864,0.357279,0.020706,0.507704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008540,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.927298,mpc,0,-126.340000,54.885000,0.227376,-3.865024,-0.030000,-4.475000,0.257376,0.609976,-7.044299,-7.349247,-1.128308,-7.349247,-7.044299,-0.120000,1.070000,16,67,15.961544,44.391464,15.961544,44.391464,0.000000,23.058536,0.000000,64.000000,0.000000,0.000000,-85.905956,13.092710,154.433877,185.264193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553554,1.727912,0.471723,0.030193,0.501042,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008294,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.937302,mpc,0,-126.340000,54.885000,0.164399,-3.951194,-0.100000,-4.495000,0.264399,0.543806,-8.081122,2.287110,-0.762370,2.287110,-8.081122,-0.040000,0.890000,15,22,14.667034,-27.143785,14.667034,-27.143785,0.000000,49.593785,0.000000,64.000000,0.000000,0.000000,-83.300441,13.183951,148.728685,181.010668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568671,1.729276,0.247683,0.025062,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.947301,mpc,0,-126.340000,54.885000,0.095780,-4.038562,-0.160000,-4.435000,0.255780,0.396438,-7.349247,7.044299,-0.274453,7.044299,-7.349247,-0.010000,0.580000,2,-23,1.535933,-54.509073,1.535933,-54.509073,0.000000,31.959073,0.000000,64.000000,0.000000,0.000000,-79.208255,5.224707,140.073940,185.159566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556640,1.520754,0.194658,0.016810,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.957300,mpc,0,-126.340000,54.885000,0.021792,-4.126929,-0.220000,-4.385000,0.241792,0.258071,-6.068465,5.885497,0.213464,5.885497,-6.068465,0.000000,0.170000,-16,-23,-16.385899,-23.307025,-16.385899,-23.307025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.545108,-4.639559,140.120801,192.916520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554831,1.455311,0.206118,0.017236,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.967297,mpc,0,-126.340000,54.885000,-0.057220,-4.216021,-0.270000,-4.385000,0.212780,0.168979,-4.238777,-4.543725,-1.494245,-4.543725,-4.238777,-0.010000,-0.020000,-41,22,-41.352495,70.653685,-41.352495,70.653685,0.000000,-48.960710,0.000000,64.000000,0.000000,0.000000,-61.565087,-11.674734,147.892310,199.826683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546514,1.506052,0.212460,0.021491,0.500909,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.977298,mpc,0,-126.340000,54.885000,-0.140967,-4.305647,-0.300000,-4.475000,0.159033,0.169353,-2.775027,-15.826802,-0.762370,-15.826802,-2.775027,-0.080000,-0.010000,-58,67,-57.933086,112.450000,-57.933086,112.450000,0.000000,-45.757025,0.000000,64.000000,0.000000,0.000000,-50.914018,-12.127304,146.692756,193.510608,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545440,1.442297,0.222831,0.019868,0.504485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.987301,mpc,0,-126.340000,54.885000,-0.229076,-4.395536,-0.330000,-4.675000,0.100924,0.279464,-2.592058,-24.182377,-0.823360,-24.182377,-2.592058,-0.270000,0.290000,-46,112,-46.137028,112.450000,-46.137028,112.450000,0.000000,-0.757025,0.000000,64.000000,0.000000,0.000000,-44.208581,-4.280043,141.579386,182.770249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557453,1.462662,0.249574,0.022892,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.997301,mpc,0,-126.340000,54.885000,-0.321133,-4.485395,-0.360000,-4.925000,0.038867,0.439605,-4.604715,-26.926909,-1.006328,-26.926909,-4.604715,-0.410000,0.680000,-20,112,-20.224173,112.450000,-20.224173,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.293272,8.128880,151.770912,191.388811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557587,1.451980,0.311665,0.018850,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.007300,mpc,0,-126.340000,54.885000,-0.416777,-4.575003,-0.420000,-5.165000,0.003223,0.589997,-7.776174,-21.498835,-1.006328,-21.498835,-7.776174,-0.350000,0.930000,-5,112,-4.894958,112.450000,-4.894958,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.091018,21.910081,162.903308,206.620667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552629,1.675931,0.428702,0.043932,0.501056,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.017302,mpc,0,-126.340000,54.885000,-0.515630,-4.664131,-0.500000,-5.315000,-0.015630,0.650869,-9.422894,-13.143259,-0.579401,-13.143259,-9.422894,-0.210000,1.030000,-9,101,-9.337517,101.394355,-9.337517,101.394355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.686824,31.272621,166.744875,211.188807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552185,1.444547,0.330727,0.017257,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.027296,mpc,0,-126.340000,54.885000,-0.617179,-4.752442,-0.590000,-5.395000,-0.027179,0.642558,-9.239925,-3.506902,-1.311276,-3.506902,-9.239925,-0.140000,1.020000,-19,56,-19.400662,23.386966,-19.400662,23.386966,0.000000,33.007389,0.000000,64.000000,0.000000,0.000000,-43.325350,33.173697,164.695727,207.049437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558632,1.456383,0.275471,0.020508,0.501025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.037298,mpc,0,-126.340000,54.885000,-0.721153,-4.839826,-0.670000,-5.375000,-0.051153,0.535174,-8.081122,5.580549,-1.311276,5.580549,-8.081122,-0.150000,0.820000,-28,11,-28.226378,-43.699586,-28.226378,-43.699586,0.000000,55.093941,0.000000,64.000000,0.000000,0.000000,-40.410662,26.528946,153.930202,200.531844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546899,1.431481,0.180852,0.018964,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.047298,mpc,0,-126.340000,54.885000,-0.827015,-4.925951,-0.740000,-5.295000,-0.087015,0.369049,-7.837164,8.386070,-0.701380,8.386070,-7.837164,-0.200000,0.460000,-26,-34,-26.209427,-49.902864,-26.209427,-49.902864,0.000000,16.297219,0.000000,64.000000,0.000000,0.000000,-35.903257,14.794533,141.887313,195.761043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548851,1.451923,0.208306,0.019139,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.057300,mpc,0,-126.340000,54.885000,-0.934372,-5.010618,-0.820000,-5.245000,-0.114372,0.234382,-8.508050,3.079975,-0.457422,3.079975,-8.508050,-0.240000,0.080000,-18,11,-18.444353,15.348708,-18.444353,15.348708,0.000000,-3.954353,0.000000,64.000000,0.000000,0.000000,-30.840527,7.155967,139.178278,190.855764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547661,1.526380,0.193262,0.022397,0.503956,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.067301,mpc,0,-126.340000,54.885000,-1.042723,-5.093552,-0.900000,-5.265000,-0.142723,0.171448,-8.020133,-7.288257,-1.372266,-7.288257,-8.020133,-0.230000,0.010000,-29,56,-28.887247,105.063034,-28.887247,105.063034,0.000000,-48.668679,0.000000,64.000000,0.000000,0.000000,-23.964918,1.938601,136.795972,189.280636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554804,1.449680,0.223386,0.019175,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.077299,mpc,0,-126.340000,54.885000,-1.151600,-5.174517,-0.980000,-5.385000,-0.171600,0.210483,-8.447060,-16.497687,-2.165131,-16.497687,-8.447060,-0.230000,0.220000,-30,101,-30.442756,112.450000,-30.442756,112.450000,0.000000,-11.055645,0.000000,64.000000,0.000000,0.000000,-14.662004,4.087964,135.942334,183.754111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550534,1.457030,0.223363,0.020135,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.087298,mpc,0,-126.340000,54.885000,-1.260575,-5.253311,-1.050000,-5.555000,-0.210575,0.301689,-8.264091,-20.827949,-0.884349,-20.827949,-8.264091,-0.280000,0.600000,-30,112,-29.933444,112.450000,-29.933444,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.405704,13.053540,140.948409,185.895676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550626,1.523032,0.260633,0.019745,0.504642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.097299,mpc,0,-126.340000,54.885000,-1.369186,-5.329716,-1.150000,-5.735000,-0.219186,0.405284,-10.032790,-17.168573,-0.762370,-17.168573,-10.032790,-0.300000,0.880000,-11,112,-11.220283,112.450000,-11.220283,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.056352,24.216673,149.946431,197.851726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549144,1.479694,0.310180,0.019855,0.503215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.107301,mpc,0,-126.340000,54.885000,-1.476954,-5.403510,-1.250000,-5.865000,-0.226954,0.461490,-11.496540,-10.215758,-0.884349,-10.215758,-11.496540,-0.240000,1.010000,-2,81,-1.844381,81.085916,-1.844381,81.085916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.219049,32.547135,154.144851,201.360596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557339,1.610020,0.398802,0.027676,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.117304,mpc,0,-126.340000,54.885000,-1.583407,-5.474484,-1.370000,-5.905000,-0.213407,0.430516,-12.350394,-1.311276,-1.738204,-1.311276,-12.350394,-0.150000,0.910000,2,36,1.595491,16.029406,1.595491,16.029406,0.000000,20.056510,0.000000,64.000000,0.000000,0.000000,-1.976626,35.046789,150.092950,196.350211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548263,1.826729,0.296378,0.044611,0.500937,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.127302,mpc,0,-126.340000,54.885000,-1.687994,-5.542381,-1.460000,-5.875000,-0.227994,0.332619,-10.520706,5.214611,-1.494245,5.214611,-10.520706,-0.100000,0.670000,-16,-9,-15.849578,-23.977197,-15.849578,-23.977197,0.000000,15.063114,0.000000,64.000000,0.000000,0.000000,3.598449,30.542173,140.268854,185.422698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564664,1.567373,0.221431,0.036455,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.137303,mpc,0,-126.340000,54.885000,-1.790331,-5.607065,-1.560000,-5.835000,-0.230331,0.227935,-9.971800,4.604715,-0.701380,4.604715,-9.971800,-0.090000,0.280000,-19,8,-18.786495,7.924974,-18.786495,7.924974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.323036,24.132207,146.177827,184.916080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570332,1.640439,0.232720,0.029019,0.500639,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.147305,mpc,0,-126.340000,54.885000,-1.889932,-5.668334,-1.650000,-5.825000,-0.239932,0.156666,-8.934977,-2.165131,-0.945339,-2.165131,-8.934977,-0.110000,0.110000,-24,53,-23.970843,76.520680,-23.970843,76.520680,0.000000,-23.595706,0.000000,64.000000,0.000000,0.000000,29.026805,18.466283,140.149314,178.932482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571704,1.775099,0.275677,0.039449,0.500959,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.157648,mpc,0,-126.340000,54.885000,-1.989539,-5.727898,-1.730000,-5.895000,-0.259539,0.167102,-8.264091,-11.008623,-0.884349,-11.008623,-8.264091,-0.200000,0.240000,-19,98,-18.545430,112.450000,-18.545430,112.450000,0.000000,-14.525026,0.000000,64.000000,0.000000,0.000000,42.148167,17.958480,133.569291,167.461982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598880,1.479788,0.245464,0.019858,0.500821,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.167303,mpc,0,-126.340000,54.885000,-2.078955,-5.779845,-1.810000,-6.015000,-0.268955,0.235155,-7.715185,-15.643833,-1.189297,-15.643833,-7.715185,-0.220000,0.630000,-19,112,-18.729247,112.450000,-18.729247,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.991797,23.250641,135.020486,171.393006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581340,1.464204,0.260181,0.019901,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.177302,mpc,0,-126.340000,54.885000,-2.167488,-5.829768,-1.880000,-6.135000,-0.287488,0.305232,-8.020133,-12.716332,-0.823360,-12.716332,-8.020133,-0.170000,0.860000,-19,112,-18.822702,112.450000,-18.822702,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.165991,31.206892,144.102240,185.473918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561264,1.464483,0.471001,0.020780,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.187302,mpc,0,-126.340000,54.885000,-2.251446,-5.875596,-1.960000,-6.225000,-0.291446,0.349404,-8.873987,-5.702528,-1.128308,-5.702528,-8.873987,-0.190000,1.000000,-1,67,-1.496868,63.311563,-1.496868,63.311563,0.000000,4.138437,0.000000,64.000000,0.000000,0.000000,54.789615,36.361641,141.990228,185.069098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564620,1.711095,0.373053,0.030176,0.500800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.197300,mpc,0,-126.340000,54.885000,-2.330359,-5.917166,-2.040000,-6.225000,-0.290359,0.307834,-8.264091,3.628881,-1.250287,3.628881,-8.264091,-0.160000,0.880000,0,22,0.028463,-4.186457,0.028463,-4.186457,0.000000,26.636457,0.000000,64.000000,0.000000,0.000000,53.921888,35.862003,132.272205,177.524475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562155,1.459926,0.204618,0.022800,0.501199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.208693,mpc,0,-126.340000,54.885000,-2.413617,-5.959190,-2.120000,-6.165000,-0.293617,0.205810,-8.081122,7.532216,-0.945339,7.532216,-8.081122,-0.090000,0.510000,-1,-9,-1.141629,-9.299597,-1.141629,-9.299597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.700992,30.502185,130.645584,167.586844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597398,1.773485,0.254581,0.038135,1.318716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.217721,mpc,0,-126.340000,54.885000,-2.474161,-5.988327,-2.190000,-6.115000,-0.284161,0.126673,-6.434403,4.116798,-0.945339,4.116798,-6.434403,-0.080000,0.240000,-10,36,-10.124475,38.022064,-10.124475,38.022064,0.000000,-2.321661,0.000000,64.000000,0.000000,0.000000,64.470037,26.402187,130.638917,163.043560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574218,1.615194,0.217928,0.032470,0.508632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.227785,mpc,0,-126.340000,54.885000,-2.535587,-6.016350,-2.240000,-6.125000,-0.295587,0.108650,-5.275601,-4.299767,-0.701380,-4.299767,-5.275601,-0.090000,0.240000,-16,81,-15.871041,111.919590,-15.871041,111.919590,0.000000,-31.219187,0.000000,64.000000,0.000000,0.000000,75.029988,24.640349,119.318115,146.106431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577085,1.470470,0.255204,0.022685,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.237784,mpc,0,-126.340000,54.885000,-2.589918,-6.039441,-2.280000,-6.195000,-0.309918,0.155559,-3.506902,-9.849821,-0.518412,-9.849821,-3.506902,-0.100000,0.480000,-26,112,-26.031584,112.450000,-26.031584,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.115042,26.506009,114.969980,139.422398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565783,1.657514,0.243511,0.026196,0.503007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.247785,mpc,0,-126.340000,54.885000,-2.637198,-6.057701,-2.300000,-6.275000,-0.337198,0.217299,-2.104141,-10.215758,-0.213464,-10.215758,-2.104141,-0.140000,0.830000,-29,112,-29.191435,112.450000,-29.191435,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.918668,28.659850,113.883745,139.740950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564123,1.624849,0.291100,0.020879,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.257781,mpc,0,-126.340000,54.885000,-2.677039,-6.071034,-2.320000,-6.335000,-0.357039,0.263966,-2.287110,-4.116798,0.030495,-4.116798,-2.287110,-0.210000,0.970000,-11,76,-10.658874,75.736509,-10.658874,75.736509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.288383,29.511766,113.594541,144.342019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552122,1.481724,0.324856,0.019991,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.267782,mpc,0,-126.340000,54.885000,-2.709145,-6.079382,-2.340000,-6.335000,-0.369145,0.255618,-3.018985,3.567892,-0.152474,3.567892,-3.018985,-0.190000,0.940000,4,31,4.251130,17.714893,4.251130,17.714893,0.000000,13.021616,0.000000,64.000000,0.000000,0.000000,79.689948,27.768370,104.794757,142.331497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559501,1.666102,0.214513,0.032121,0.501768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.277784,mpc,0,-126.340000,54.885000,-2.733173,-6.082674,-2.370000,-6.275000,-0.363173,0.192326,-2.775027,8.386070,-0.030495,8.386070,-2.775027,-0.130000,0.630000,7,3,6.896866,3.074945,6.896866,3.074945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.291281,23.041649,88.272041,122.798687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561282,1.463697,0.201899,0.018187,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.287782,mpc,0,-126.340000,54.885000,-2.748811,-6.080858,-2.380000,-6.195000,-0.368811,0.114142,-1.494245,6.739351,-0.091484,6.739351,-1.494245,-0.080000,0.320000,-2,41,-1.794911,40.690646,-1.794911,40.690646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.750886,19.581064,88.562662,119.692757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549262,1.439124,0.192828,0.018019,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.297782,mpc,0,-126.340000,54.885000,-2.755787,-6.073894,-2.380000,-6.165000,-0.375787,0.091106,0.274453,0.030495,-0.030495,0.030495,0.274453,-0.060000,0.290000,-14,86,-13.718219,102.648261,-13.718219,102.648261,0.000000,-16.957616,0.000000,64.000000,0.000000,0.000000,79.862293,17.323638,85.062897,111.666223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552868,1.445496,0.226702,0.017915,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.307781,mpc,0,-126.340000,54.885000,-2.753839,-6.061755,-2.370000,-6.195000,-0.383839,0.133245,1.555235,-5.458569,0.457422,-5.458569,1.555235,-0.080000,0.570000,-17,112,-16.529691,112.450000,-16.529691,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.734893,17.432941,85.178764,105.512965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548370,1.610457,0.289849,0.040245,0.504316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.317796,mpc,0,-126.340000,54.885000,-2.742703,-6.044388,-2.340000,-6.235000,-0.402703,0.190612,2.653048,-5.153621,0.457422,-5.153621,2.653048,-0.090000,0.830000,-18,112,-17.539221,112.449998,-17.539221,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.468493,18.922441,86.998111,109.908463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583448,1.439583,0.277815,0.018535,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.327801,mpc,0,-126.340000,54.885000,-2.722184,-6.021829,-2.310000,-6.245000,-0.412184,0.223171,2.897006,0.457422,0.396432,0.457422,2.897006,-0.120000,0.990000,-5,67,-5.407481,65.206286,-5.407481,65.206286,0.000000,2.243712,0.000000,64.000000,0.000000,0.000000,79.020161,19.529950,84.889832,108.505638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601437,1.548113,0.317559,0.019113,0.505684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.337780,mpc,0,-126.340000,54.885000,-2.692169,-5.994142,-2.280000,-6.195000,-0.412169,0.200858,2.165131,7.593205,0.640391,7.593205,2.165131,-0.120000,0.880000,14,22,14.155812,17.286571,14.155812,17.286571,0.000000,5.163426,0.000000,64.000000,0.000000,0.000000,74.855703,19.771505,74.221571,101.179998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543878,1.534623,0.161323,0.016892,0.504751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.347780,mpc,0,-126.340000,54.885000,-2.652358,-5.961217,-2.240000,-6.115000,-0.412358,0.153783,1.738204,10.276748,0.945339,10.276748,1.738204,-0.080000,0.560000,25,23,25.407914,22.591538,25.407914,22.591538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.685997,19.303163,60.779313,87.781390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550817,1.433668,0.172838,0.016254,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.357781,mpc,0,-126.340000,54.885000,-2.602658,-5.923131,-2.220000,-6.035000,-0.382658,0.111869,2.653048,6.434403,0.152474,6.434403,2.653048,-0.020000,0.350000,22,68,22.334848,73.805367,22.334848,73.805367,0.000000,-6.213829,0.000000,64.000000,0.000000,0.000000,65.943763,18.761480,57.411485,82.706691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549176,1.451961,0.194328,0.017771,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.367781,mpc,0,-126.340000,54.885000,-2.542950,-5.879921,-2.180000,-5.995000,-0.362950,0.115079,3.201954,0.213464,0.274453,0.213464,3.201954,0.060000,0.460000,17,112,16.703024,112.450000,16.703024,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.911355,16.005254,56.603258,70.962699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547883,1.443113,0.209167,0.015189,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.377781,mpc,0,-126.340000,54.885000,-2.473139,-5.831633,-2.130000,-6.005000,-0.343139,0.173367,4.665705,-2.409089,1.006328,-2.409089,4.665705,0.100000,0.770000,9,112,8.929792,112.450000,8.929792,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.534551,11.369765,62.741718,77.066205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547553,1.444676,0.284351,0.017266,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.387780,mpc,0,-126.340000,54.885000,-2.393166,-5.778329,-2.070000,-5.995000,-0.323166,0.216671,6.373413,1.311276,1.189297,1.311276,6.373413,0.100000,0.970000,6,86,6.398554,86.425841,6.398554,86.425841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.063377,9.352788,65.401572,76.902811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547628,1.450347,0.289296,0.017359,0.500817,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.397779,mpc,0,-126.340000,54.885000,-2.302982,-5.720071,-2.000000,-5.945000,-0.302982,0.224929,6.617372,7.227268,1.067318,7.227268,6.617372,0.080000,0.940000,21,45,20.716816,44.582396,20.716816,44.582396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.797162,9.478214,61.846314,73.224019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547740,1.472829,0.209881,0.020534,0.500848,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.407812,mpc,0,-126.340000,54.885000,-2.202205,-5.656709,-1.930000,-5.855000,-0.272205,0.198291,7.776174,11.130602,0.884349,11.130602,7.776174,0.080000,0.710000,26,33,26.227092,33.173204,26.227092,33.173204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.943953,10.962121,61.642486,74.973734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555733,1.868250,0.309019,0.036502,0.500878,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.417780,mpc,0,-126.340000,54.885000,-2.091896,-5.588982,-1.840000,-5.745000,-0.251896,0.156018,8.630029,10.032790,1.128308,10.032790,8.630029,0.160000,0.490000,21,62,20.771371,61.722159,20.771371,61.722159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.933307,11.787470,61.486958,73.708924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561732,1.638898,0.221717,0.029334,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.427786,mpc,0,-126.340000,54.885000,-1.970986,-5.516300,-1.730000,-5.675000,-0.240986,0.158700,10.825654,5.824507,1.555235,5.824507,10.825654,0.190000,0.500000,7,101,7.068157,100.729069,7.068157,100.729069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.428044,10.481683,58.376442,64.726002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566240,1.484241,0.239353,0.025357,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.437784,mpc,0,-126.340000,54.885000,-1.840042,-5.439078,-1.600000,-5.625000,-0.240042,0.185922,12.899301,3.262944,1.982162,3.262944,12.899301,0.160000,0.730000,1,109,0.757488,108.914056,0.757488,108.914056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.504745,6.880305,57.500523,65.907672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557889,1.459095,0.253853,0.018628,0.501262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.447783,mpc,0,-126.340000,54.885000,-1.699043,-5.357362,-1.460000,-5.585000,-0.239043,0.227638,13.814145,5.031642,2.165131,5.031642,13.814145,0.090000,0.920000,11,85,11.444426,85.179473,11.444426,85.179473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.031122,4.339291,56.374739,65.757682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559434,1.481415,0.291142,0.022635,0.502297,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.457785,mpc,0,-126.340000,54.885000,-1.548084,-5.271264,-1.320000,-5.505000,-0.228084,0.233736,14.789979,9.971800,2.043152,9.971800,14.789979,0.070000,0.900000,18,50,18.382399,49.531904,18.382399,49.531904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.870955,3.961378,53.477173,60.107094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558169,1.491299,0.190445,0.021698,0.500659,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.467784,mpc,0,-126.340000,54.885000,-1.387376,-5.180951,-1.160000,-5.385000,-0.227376,0.204049,15.216906,13.631176,1.982162,13.631176,15.216906,0.110000,0.720000,21,35,20.918868,34.918100,20.918868,34.918100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.561953,4.560973,49.783083,59.038399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556637,1.668889,0.216977,0.030954,0.503170,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.477784,mpc,0,-126.340000,54.885000,-1.217005,-5.086516,-0.990000,-5.255000,-0.227005,0.168484,16.558677,12.716332,1.616224,12.716332,16.558677,0.150000,0.510000,14,61,13.576549,60.755937,13.576549,60.755937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.570769,5.152357,49.602691,59.710205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560056,1.473150,0.193852,0.021074,0.500923,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.487812,mpc,0,-126.340000,54.885000,-1.036688,-4.987847,-0.810000,-5.155000,-0.226688,0.167153,18.022427,8.752008,2.592058,8.752008,18.022427,0.160000,0.510000,7,98,6.780875,97.531071,6.780875,97.531071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.841269,3.927224,50.190244,55.013169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561988,1.582295,0.210516,0.020435,0.503826,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.497787,mpc,0,-126.340000,54.885000,-0.848124,-4.885899,-0.610000,-5.085000,-0.238124,0.199101,19.730136,5.702528,2.043152,5.702528,19.730136,0.130000,0.680000,2,112,1.646639,112.450000,1.646639,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.744167,1.132596,51.774888,60.560652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567949,1.453420,0.260343,0.020063,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.507785,mpc,0,-126.340000,54.885000,-0.650128,-4.780056,-0.410000,-5.005000,-0.240128,0.224944,20.462012,8.020133,2.714037,8.020133,20.462012,0.100000,0.880000,7,84,7.373571,83.657462,7.373571,83.657462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.590986,-1.342568,54.739620,65.641332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570308,1.450808,0.288542,0.021204,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.517783,mpc,0,-126.340000,54.885000,-0.443371,-4.670701,-0.200000,-4.895000,-0.243371,0.224299,20.705970,13.143259,2.287110,13.143259,20.705970,0.080000,0.880000,18,43,17.631964,43.020665,17.631964,43.020665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.967661,-1.267702,56.261388,61.220696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553696,1.464428,0.193182,0.017167,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.527781,mpc,0,-126.340000,54.885000,-0.228173,-4.558023,0.010000,-4.745000,-0.238173,0.186977,20.157064,16.924615,2.287110,16.924615,20.157064,0.120000,0.660000,28,29,27.735138,29.355098,27.735138,29.355098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.519712,-0.491180,55.190314,63.198575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587892,1.533748,0.206174,0.026989,0.502427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.537783,mpc,0,-126.340000,54.885000,-0.004724,-4.442132,0.220000,-4.595000,-0.224724,0.152868,20.401022,15.094927,1.921172,15.094927,20.401022,0.170000,0.440000,28,63,28.200130,63.023343,28.200130,63.023343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.114849,-0.025741,55.318243,63.476546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562672,1.475369,0.196513,0.020569,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.547783,mpc,0,-126.340000,54.885000,0.226525,-4.323270,0.430000,-4.475000,-0.203475,0.151730,20.888939,9.910810,1.921172,9.910810,20.888939,0.220000,0.460000,25,108,24.697195,107.548576,24.697195,107.548576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.504513,-1.905049,56.390188,58.300998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554203,1.463481,0.242327,0.021883,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.557782,mpc,0,-126.340000,54.885000,0.465288,-4.201587,0.650000,-4.385000,-0.184712,0.183413,21.742793,7.654195,2.348100,7.654195,21.742793,0.270000,0.720000,18,110,17.662215,109.577411,17.662215,109.577411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.040411,-5.744585,60.260311,68.902860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559688,1.572243,0.261739,0.020978,0.500962,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.567783,mpc,0,-126.340000,54.885000,0.711236,-4.077247,0.890000,-4.285000,-0.178764,0.207753,22.962585,10.764665,2.592058,10.764665,22.962585,0.240000,0.930000,18,69,17.973454,69.209931,17.973454,69.209931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.846212,-7.612572,64.952801,72.478086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559132,1.447588,0.313309,0.015928,0.500341,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.577815,mpc,0,-126.340000,54.885000,0.964743,-3.950060,1.130000,-4.145000,-0.165257,0.194940,23.816440,16.436698,2.409089,16.436698,23.816440,0.210000,0.870000,24,27,23.621318,26.800930,23.621318,26.800930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.307407,-7.443446,66.281022,66.158093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542175,1.448820,0.178186,0.015164,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.587781,mpc,0,-126.340000,54.885000,1.222978,-3.821428,1.380000,-3.985000,-0.157022,0.163572,24.914252,18.693313,1.921172,18.693313,24.914252,0.230000,0.590000,19,30,19.394439,30.367339,19.394439,30.367339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.123949,-7.090387,65.907823,68.088202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544922,1.464616,0.176658,0.014032,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.597780,mpc,0,-126.340000,54.885000,1.488019,-3.690295,1.640000,-3.825000,-0.151981,0.134705,26.073055,15.033937,2.043152,15.033937,26.073055,0.210000,0.460000,16,71,16.273885,71.105992,16.273885,71.105992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.029550,-7.803328,64.244221,64.847332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546862,1.520029,0.201236,0.021772,0.500829,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.607782,mpc,0,-126.340000,54.885000,1.758712,-3.557216,1.920000,-3.705000,-0.161288,0.147784,26.987899,9.483883,2.287110,9.483883,26.987899,0.200000,0.490000,11,112,11.321899,112.450000,11.321899,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.653475,-9.671519,62.678389,70.192413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561704,1.572139,0.235652,0.016845,0.501106,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.617781,mpc,0,-126.340000,54.885000,2.034484,-3.422448,2.200000,-3.615000,-0.165516,0.192552,28.268681,7.776174,2.531068,7.776174,28.268681,0.180000,0.770000,5,112,5.112717,112.450000,5.112717,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.011805,-12.635435,66.095704,79.947583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551396,1.685876,0.335956,0.033428,0.501366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.627781,mpc,0,-126.340000,54.885000,2.314951,-3.286147,2.490000,-3.515000,-0.175049,0.228853,28.512639,11.374561,2.957996,11.374561,28.512639,0.130000,0.950000,13,73,12.754969,72.787646,12.754969,72.787646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.358922,-13.816711,68.457605,81.954535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563739,1.687395,0.377529,0.034835,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.637784,mpc,0,-126.340000,54.885000,2.599747,-3.148456,2.780000,-3.365000,-0.180253,0.216544,28.634618,17.534511,2.348100,17.534511,28.634618,0.130000,0.880000,17,28,17.147090,26.461893,17.147090,26.461893,0.000000,1.325754,0.000000,64.000000,0.000000,0.000000,25.184434,-13.551355,69.475979,76.583106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559975,1.509717,0.212899,0.031746,0.501102,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.647785,mpc,0,-126.340000,54.885000,2.888282,-3.009624,3.060000,-3.185000,-0.171718,0.175376,28.390660,19.486178,1.982162,19.486178,28.390660,0.150000,0.590000,22,32,21.776472,31.600549,21.776472,31.600549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.222355,-12.741388,66.651982,71.555021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561739,1.553677,0.216407,0.029252,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.657784,mpc,0,-126.340000,54.885000,3.180031,-2.869859,3.360000,-3.015000,-0.179969,0.145141,28.512639,15.948781,2.043152,15.948781,28.512639,0.190000,0.400000,17,76,16.634912,75.838019,16.634912,75.838019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.434035,-12.844859,61.687291,67.461824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561488,1.545042,0.199299,0.026746,0.500930,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.667782,mpc,0,-126.340000,54.885000,3.474619,-2.729293,3.660000,-2.905000,-0.185381,0.175707,29.793421,9.666852,2.104141,9.666852,29.793421,0.210000,0.520000,2,112,1.683933,112.450000,1.683933,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.904030,-14.748853,59.898963,72.816572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548187,1.451163,0.222791,0.015545,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.677779,mpc,0,-126.340000,54.885000,3.771490,-2.588141,3.960000,-2.815000,-0.188510,0.226859,30.159358,7.288257,2.348100,7.288257,30.159358,0.160000,0.790000,4,112,3.835501,112.450000,3.835501,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.898445,-16.702926,63.419962,80.821239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540306,1.419223,0.226198,0.012657,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.687779,mpc,0,-126.340000,54.885000,4.070339,-2.446493,4.260000,-2.725000,-0.189661,0.278507,28.817587,9.971800,2.226120,9.971800,28.817587,0.130000,0.960000,21,91,20.721665,91.170719,20.721665,91.170719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.804079,-17.299347,64.130470,80.071947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539636,1.422950,0.257611,0.012409,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.697802,mpc,0,-126.340000,54.885000,4.371255,-2.304250,4.560000,-2.605000,-0.188745,0.300750,26.926909,14.241072,1.677214,14.241072,26.926909,0.160000,0.970000,36,57,36.091526,56.562019,36.091526,56.562019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.821716,-16.527797,63.832915,74.237010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540387,1.408268,0.153906,0.013511,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.707779,mpc,0,-126.340000,54.885000,4.671676,-2.162558,4.830000,-2.445000,-0.158324,0.282442,25.646128,17.229563,1.494245,17.229563,25.646128,0.230000,0.760000,43,48,43.176087,47.821095,43.176087,47.821095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.787980,-14.665335,64.894768,68.587282,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538888,1.405387,0.146087,0.010836,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.717776,mpc,0,-126.340000,54.885000,4.973111,-2.020639,5.090000,-2.285000,-0.116889,0.264361,25.402169,16.009771,1.067318,16.009771,25.402169,0.350000,0.580000,33,72,33.401459,71.814748,33.401459,71.814748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.820878,-13.515130,65.238997,66.660435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538405,1.403887,0.141847,0.011220,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.727938,mpc,0,-126.340000,54.885000,5.279436,-1.876605,5.360000,-2.155000,-0.080564,0.278395,26.682951,11.496540,1.555235,11.496540,26.682951,0.410000,0.570000,15,112,14.797905,111.633007,14.797905,111.633007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.460144,-13.871748,61.258765,66.213441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560920,1.421298,0.229241,0.014075,0.503943,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.737777,mpc,0,-126.340000,54.885000,5.575445,-1.737527,5.630000,-2.055000,-0.054555,0.317473,27.475816,8.264091,1.860183,8.264091,27.475816,0.300000,0.810000,20,112,20.499156,112.450000,20.499156,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.418115,-15.442899,58.708906,70.124257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537740,1.404817,0.229241,0.011745,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.747777,mpc,0,-126.340000,54.885000,5.875271,-1.596689,5.910000,-1.965000,-0.034729,0.368311,27.780764,10.154769,1.494245,10.154769,27.780764,0.250000,0.980000,25,95,24.802972,94.582927,24.802972,94.582927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.701007,-16.139701,59.067650,69.666286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540403,1.582269,0.265765,0.021075,0.500912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.757783,mpc,0,-126.340000,54.885000,6.173746,-1.456440,6.200000,-1.845000,-0.026254,0.388560,28.512639,13.753155,1.128308,13.753155,28.512639,0.260000,0.980000,17,65,17.089417,65.278241,17.089417,65.278241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.237544,-16.219481,58.419659,67.074899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559401,1.550195,0.227895,0.016756,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.767781,mpc,0,-126.340000,54.885000,6.469999,-1.317106,6.490000,-1.695000,-0.020001,0.377894,28.268681,16.497687,1.067318,16.497687,28.268681,0.250000,0.820000,19,54,19.181540,54.177100,19.181540,54.177100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.394297,-16.014616,56.096115,62.913376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546109,1.531472,0.218097,0.021601,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.777788,mpc,0,-126.340000,54.885000,6.764088,-1.178575,6.780000,-1.545000,-0.015912,0.366425,28.573629,15.765812,1.311276,15.765812,28.573629,0.260000,0.610000,13,77,12.814331,76.762984,12.814331,76.762984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.790088,-16.398435,52.607884,61.011161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568210,1.536245,0.202039,0.018235,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.787779,mpc,0,-126.340000,54.885000,7.054808,-1.041328,7.080000,-1.415000,-0.025192,0.373672,29.000556,12.228415,1.433256,12.228415,29.000556,0.210000,0.650000,10,103,9.608950,102.876077,9.608950,102.876077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.390811,-18.336335,47.970971,62.081568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548034,1.782365,0.277924,0.034729,0.501318,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.797787,mpc,0,-126.340000,54.885000,7.342684,-0.905027,7.370000,-1.305000,-0.027316,0.399973,29.061545,10.337738,1.494245,10.337738,29.061545,0.210000,0.790000,4,108,3.856834,108.266283,3.856834,108.266283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.342922,-20.813956,48.865446,65.508837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554696,1.495829,0.274179,0.017941,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.807789,mpc,0,-126.340000,54.885000,7.626642,-0.770085,7.670000,-1.195000,-0.043358,0.424915,29.427483,10.947634,0.945339,10.947634,29.427483,0.180000,0.920000,-2,93,-1.571324,92.793172,-1.571324,92.793172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.699594,-22.616801,50.651117,66.483835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560339,1.747879,0.301984,0.033342,0.500614,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.817784,mpc,0,-126.340000,54.885000,7.906221,-0.636630,7.970000,-1.065000,-0.063779,0.428370,28.817587,14.607010,1.494245,14.607010,28.817587,0.120000,0.940000,6,59,5.870550,59.449117,5.870550,59.449117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.702509,-23.873103,51.044172,64.455736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549902,1.465443,0.227925,0.019951,0.500441,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.827785,mpc,0,-126.340000,54.885000,8.181388,-0.504580,8.250000,-0.905000,-0.068612,0.400420,27.841753,17.778469,0.884349,17.778469,27.841753,0.110000,0.750000,12,45,12.100926,45.365860,12.100926,45.365860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.357344,-24.270000,55.516590,64.931956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548512,1.440202,0.180215,0.013783,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.837778,mpc,0,-126.340000,54.885000,8.451409,-0.374189,8.520000,-0.745000,-0.068591,0.370811,26.317013,16.253729,0.945339,16.253729,26.317013,0.130000,0.590000,18,68,17.619527,67.785757,17.619527,67.785757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.569727,-24.351717,56.547697,64.669020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539294,1.434228,0.146865,0.013959,0.500216,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.847771,mpc,0,-126.340000,54.885000,8.716071,-0.245461,8.770000,-0.615000,-0.053929,0.369539,24.914252,12.533363,0.945339,12.533363,24.914252,0.140000,0.580000,23,99,23.271837,98.989883,23.271837,98.989883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.561958,-25.339974,52.930008,62.725389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547432,1.435725,0.149757,0.013053,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.857768,mpc,0,-126.340000,54.885000,8.975163,-0.118397,9.020000,-0.505000,-0.044837,0.386603,23.694460,10.032790,0.701380,10.032790,23.694460,0.130000,0.720000,29,109,29.219944,108.619950,29.219944,108.619950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.592044,-26.911234,50.476080,62.644740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553818,1.410037,0.166185,0.014281,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.867887,mpc,0,-126.340000,54.885000,9.231308,0.008415,9.260000,-0.385000,-0.028692,0.393415,22.169720,11.008623,0.579401,11.008623,22.169720,0.200000,0.920000,29,82,28.816641,82.125863,28.816641,82.125863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.617630,-28.146922,49.678926,61.801523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560621,1.419424,0.253802,0.015393,0.500523,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.877818,mpc,0,-126.340000,54.885000,9.476336,0.131020,9.480000,-0.255000,-0.003664,0.386020,21.315866,14.911958,0.640391,14.911958,21.315866,0.250000,0.910000,27,48,26.907595,47.617580,26.907595,47.617580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.941005,-28.004221,48.760033,58.315968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549024,1.426487,0.179101,0.016002,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.887806,mpc,0,-126.340000,54.885000,9.716187,0.252469,9.690000,-0.095000,0.026187,0.347469,19.974095,17.107583,0.213464,17.107583,19.974095,0.280000,0.710000,32,41,31.741547,41.191399,31.741547,41.191399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.020494,-26.853845,50.066823,58.079988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539167,1.408721,0.145909,0.016035,0.500657,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.897806,mpc,0,-126.340000,54.885000,9.949400,0.372141,9.900000,0.055000,0.049400,0.317141,19.913105,14.850968,0.640391,14.850968,19.913105,0.280000,0.530000,27,71,27.375582,71.411963,27.375582,71.411963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.761280,-25.831752,50.940979,58.914745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539052,1.408631,0.146881,0.014383,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.907779,mpc,0,-126.340000,54.885000,10.174810,0.489537,10.120000,0.175000,0.054810,0.314537,20.218053,10.337738,-0.274453,10.337738,20.218053,0.300000,0.580000,14,103,13.688571,103.498207,13.688571,103.498207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.471138,-26.055123,45.847861,56.384503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558202,1.417004,0.203114,0.014714,0.500441,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.917932,mpc,0,-126.340000,54.885000,10.396681,0.607026,10.330000,0.265000,0.066681,0.342026,20.523001,8.203101,0.335443,8.203101,20.523001,0.250000,0.780000,9,105,9.262595,105.391739,9.262595,105.391739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.439208,-27.193490,44.024341,57.644069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558450,1.417708,0.265335,0.014867,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.927808,mpc,0,-126.340000,54.885000,10.604925,0.719341,10.530000,0.375000,0.074925,0.344341,20.035084,10.276748,1.006328,10.276748,20.035084,0.180000,0.910000,16,75,16.123920,75.494931,16.123920,75.494931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.780432,-28.218418,43.530172,54.768951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538825,1.407314,0.227524,0.014967,0.500530,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.937934,mpc,0,-126.340000,54.885000,10.810497,0.832483,10.730000,0.505000,0.080497,0.327483,17.778469,14.607010,0.701380,14.607010,17.778469,0.170000,0.860000,32,40,31.756143,40.305089,31.756143,40.305089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.693792,-27.876351,44.668359,50.027079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557613,1.416288,0.177288,0.015558,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.947797,mpc,0,-126.340000,54.885000,11.002800,0.940714,10.910000,0.655000,0.092800,0.285714,16.314719,16.802635,-0.091484,16.802635,16.314719,0.220000,0.640000,34,35,33.599302,35.386845,33.599302,35.386845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.544586,-26.214595,53.588224,57.536957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544681,1.459203,0.208302,0.020542,0.503047,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.957809,mpc,0,-126.340000,54.885000,11.189833,1.048592,11.070000,0.795000,0.119833,0.253592,16.375708,14.363051,0.152474,14.363051,16.375708,0.290000,0.470000,18,66,18.317655,66.086681,18.317655,66.086681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.580460,-24.159371,56.042435,62.226738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540312,1.494210,0.151664,0.020678,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.967930,mpc,0,-126.340000,54.885000,11.370435,1.155648,11.250000,0.905000,0.120435,0.250648,16.985604,8.812998,-0.152474,8.812998,16.985604,0.270000,0.510000,5,108,4.907595,107.650994,4.907595,107.650994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.498547,-22.123821,49.483931,56.938155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556057,1.440018,0.196442,0.017405,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.977934,mpc,0,-126.340000,54.885000,11.540432,1.259499,11.420000,0.985000,0.120432,0.274499,16.924615,5.641538,0.030495,5.641538,16.924615,0.180000,0.760000,7,112,6.807543,112.449999,6.807543,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.739820,-21.949414,48.001746,59.341905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555609,1.416596,0.249017,0.013628,0.501546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.987812,mpc,0,-126.340000,54.885000,11.699887,1.360152,11.590000,1.055000,0.109887,0.305152,16.009771,8.447060,0.579401,8.447060,16.009771,0.110000,0.940000,16,76,15.613611,76.463752,15.613611,76.463752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.435689,-22.270319,47.771102,55.715528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540144,1.408355,0.236325,0.016743,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.997929,mpc,0,-126.340000,54.885000,11.854486,1.461340,11.750000,1.175000,0.104486,0.286340,14.607010,12.289405,0.335443,12.289405,14.607010,0.120000,0.870000,20,47,19.862347,46.646630,19.862347,46.646630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.883655,-20.903080,50.816304,52.011716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557146,1.414675,0.173783,0.014678,0.504670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.007806,mpc,0,-126.340000,54.885000,11.996852,1.558307,11.890000,1.315000,0.106852,0.243307,13.143259,15.277895,-0.213464,15.277895,13.143259,0.160000,0.670000,21,34,21.403420,33.867912,21.403420,33.867912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.689680,-18.829124,56.313071,56.589546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539422,1.406303,0.141781,0.014063,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.017811,mpc,0,-126.340000,54.885000,12.132419,1.654760,12.030000,1.435000,0.102419,0.219760,12.289405,12.655342,-0.335443,12.655342,12.289405,0.190000,0.480000,16,69,16.178974,68.715706,16.178974,68.715706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.880764,-14.829638,59.924695,62.192205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539701,1.412984,0.142097,0.016422,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.027935,mpc,0,-126.340000,54.885000,12.260721,1.750593,12.160000,1.525000,0.100721,0.225593,13.082270,7.715185,-0.152474,7.715185,13.082270,0.180000,0.530000,0,106,0.379914,105.709921,0.379914,105.709921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.551504,-12.096003,52.329986,53.031274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556327,1.414455,0.199331,0.014462,0.503235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.037807,mpc,0,-126.340000,54.885000,12.377244,1.842393,12.300000,1.585000,0.077244,0.257393,13.143259,4.787684,0.213464,4.787684,13.143259,0.120000,0.760000,-5,112,-4.633394,112.449998,-4.633394,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.184123,-10.915627,49.363972,54.226719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539991,1.406690,0.254911,0.014778,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.047808,mpc,0,-126.340000,54.885000,12.486669,1.933792,12.430000,1.645000,0.056669,0.288792,11.923467,6.129455,-0.030495,6.129455,11.923467,0.060000,0.950000,4,87,3.809324,86.783938,3.809324,86.783938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.971908,-10.014177,47.851932,49.566036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539236,1.406282,0.223761,0.015972,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.057937,mpc,0,-126.340000,54.885000,12.588716,2.024805,12.540000,1.735000,0.048716,0.289805,9.971800,9.910810,0.213464,9.910810,9.971800,0.040000,0.910000,17,58,16.631748,57.662881,16.631748,57.662881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.777435,-8.180729,48.083456,43.179197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558052,1.415919,0.184682,0.017067,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.067931,mpc,0,-126.340000,54.885000,12.680805,2.113141,12.640000,1.855000,0.040805,0.258141,8.142112,12.777322,-0.396432,12.777322,8.142112,0.070000,0.730000,22,46,22.409146,45.611582,22.409146,45.611582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.729132,-6.272104,53.093217,50.702543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555611,1.414512,0.171787,0.014476,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.077808,mpc,0,-126.340000,54.885000,12.763512,2.199093,12.720000,1.965000,0.043512,0.234093,6.800341,12.045446,-0.213464,12.045446,6.800341,0.100000,0.590000,23,61,23.439003,60.959843,23.439003,60.959843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.225622,-4.087578,54.257392,56.953837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539775,1.407674,0.139865,0.015889,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.087931,mpc,0,-126.340000,54.885000,12.839819,2.285876,12.800000,2.065000,0.039819,0.220876,6.251434,7.837164,0.030495,7.837164,6.251434,0.160000,0.550000,11,98,11.447527,97.966408,11.447527,97.966408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.759335,-1.678377,47.277810,48.622598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555708,1.414384,0.182686,0.014451,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.097933,mpc,0,-126.340000,54.885000,12.906931,2.370413,12.870000,2.135000,0.036931,0.235413,6.190445,4.360757,0.640391,4.360757,6.190445,0.160000,0.730000,2,112,2.346044,112.449900,2.346044,112.449900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.758462,-0.960123,41.842038,44.791176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557205,1.414807,0.259311,0.015851,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.107809,mpc,0,-126.340000,54.885000,12.965258,2.452800,12.930000,2.185000,0.035258,0.267800,5.458569,4.604715,-0.274453,4.604715,5.458569,0.120000,0.910000,6,98,5.981556,97.767541,5.981556,97.767541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.984161,-0.552645,40.407830,43.237690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539772,1.407395,0.223057,0.015428,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.117805,mpc,0,-126.340000,54.885000,13.016405,2.535172,12.980000,2.265000,0.036405,0.270172,4.726694,8.325081,0.213464,8.325081,4.726694,0.090000,0.940000,11,64,10.897575,63.823229,10.897575,63.823229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.460869,0.351966,38.550673,35.392790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539580,1.411656,0.162787,0.013696,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.127809,mpc,0,-126.340000,54.885000,13.059818,2.616684,13.020000,2.365000,0.039818,0.251684,1.921172,11.923467,0.030495,11.923467,1.921172,0.080000,0.830000,32,41,31.928241,41.075078,31.928241,41.075078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.865076,2.401963,43.707188,44.205575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.968776,1.538116,0.225313,0.018912,0.502179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008265,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.137783,mpc,0,-126.340000,54.885000,13.095542,2.697129,13.040000,2.465000,0.055542,0.232129,1.433256,11.313571,0.091484,11.313571,1.433256,0.130000,0.610000,26,63,26.157378,62.957511,26.157378,62.957511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.613245,4.475995,50.373273,57.701754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546646,1.707730,0.226882,0.022425,0.502455,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.147789,mpc,0,-126.340000,54.885000,13.123994,2.777108,13.060000,2.565000,0.063994,0.212108,0.884349,7.349247,0.274453,7.349247,0.884349,0.220000,0.630000,12,93,12.158672,92.723550,12.158672,92.723550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.535911,5.764771,44.875368,52.095818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575441,1.490000,0.212496,0.016944,0.502751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.157810,mpc,0,-126.340000,54.885000,13.145278,2.856569,13.080000,2.615000,0.065278,0.241569,1.555235,3.994819,0.274453,3.994819,1.555235,0.180000,0.780000,3,111,3.388093,110.712573,3.388093,110.712573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.388765,6.907819,43.059011,49.609678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546519,1.745665,0.314215,0.035423,0.501049,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.167786,mpc,0,-126.340000,54.885000,13.159522,2.935151,13.100000,2.665000,0.059522,0.270151,1.128308,3.872840,0.274453,3.872840,1.128308,0.120000,0.900000,8,105,7.773670,104.593436,7.773670,104.593436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.297307,7.662415,43.069937,48.954835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560678,1.580565,0.304058,0.018993,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.177782,mpc,0,-126.340000,54.885000,13.167070,3.013459,13.110000,2.725000,0.057070,0.288459,-0.518412,7.044299,-0.030495,7.044299,-0.518412,0.120000,0.980000,17,73,17.423136,73.155914,17.423136,73.155914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.791178,8.014951,41.533449,43.384492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550789,1.649528,0.303497,0.016870,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.187813,mpc,0,-126.340000,54.885000,13.168119,3.091714,13.100000,2.835000,0.068119,0.256714,-1.372266,11.435550,0.457422,11.435550,-1.372266,0.110000,0.900000,24,40,24.034573,40.320302,24.034573,40.320302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.080155,8.536850,46.503024,50.483797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540037,1.424664,0.145398,0.013030,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.197819,mpc,0,-126.340000,54.885000,13.162899,3.169540,13.090000,2.955000,0.072899,0.214540,-2.836017,13.509197,0.335443,13.509197,-2.836017,0.160000,0.660000,27,40,27.236455,40.134909,27.236455,40.134909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.508241,10.119825,56.881304,71.753950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540867,1.420726,0.159019,0.014519,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.207777,mpc,0,-126.340000,54.885000,13.151743,3.246859,13.080000,3.065000,0.071743,0.181859,-2.287110,9.727842,0.274453,9.727842,-2.287110,0.200000,0.480000,12,85,11.734412,84.724741,11.734412,84.724741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.421727,12.947316,59.112337,78.515931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540360,1.406311,0.157541,0.013812,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.217932,mpc,0,-126.340000,54.885000,13.134505,3.325672,13.060000,3.145000,0.074505,0.180672,-1.677214,4.604715,0.274453,4.604715,-1.677214,0.200000,0.640000,-1,112,-0.821135,112.449955,-0.821135,112.449955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.559311,14.426815,54.571333,68.294323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558654,1.418635,0.214542,0.014846,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.227811,mpc,0,-126.340000,54.885000,13.112319,3.402389,13.060000,3.195000,0.052319,0.207389,-1.006328,3.872840,0.091484,3.872840,-1.006328,0.110000,0.870000,-3,104,-2.700255,104.153652,-2.700255,104.153652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.791695,15.112203,52.705362,65.192488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539721,1.410074,0.217087,0.016227,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.237930,mpc,0,-126.340000,54.885000,13.084329,3.481115,13.050000,3.265000,0.034329,0.216115,-1.555235,6.983309,0.213464,6.983309,-1.555235,0.050000,0.990000,5,69,4.779442,68.908688,4.779442,68.908688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.253757,16.349776,51.905789,61.426594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558561,1.417332,0.265444,0.014698,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.247933,mpc,0,-126.340000,54.885000,13.051693,3.559170,13.040000,3.375000,0.011693,0.184170,-2.653048,11.740498,0.884349,11.740498,-2.653048,0.050000,0.860000,11,38,10.759516,37.908597,10.759516,37.908597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.404664,18.245051,56.770715,69.742514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556838,1.415819,0.174285,0.014648,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.257806,mpc,0,-126.340000,54.885000,13.014903,3.636526,13.020000,3.495000,-0.005097,0.141526,-3.445913,13.326228,0.640391,13.326228,-3.445913,0.050000,0.630000,14,41,13.985024,41.209967,13.985024,41.209967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.618651,20.349253,62.719794,83.469473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539308,1.406916,0.134767,0.015933,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.267942,mpc,0,-126.340000,54.885000,12.972683,3.716338,12.990000,3.605000,-0.017317,0.111338,-3.445913,10.581696,0.091484,10.581696,-3.445913,0.080000,0.490000,5,75,5.221232,74.609533,5.221232,74.609533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.066947,21.794419,60.132728,82.170112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566711,1.415548,0.174397,0.014427,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.277808,mpc,0,-126.340000,54.885000,12.927527,3.794481,12.960000,3.675000,-0.032473,0.119481,-3.384923,5.824507,0.396432,5.824507,-3.384923,0.090000,0.570000,-3,110,-3.263864,109.582629,-3.263864,109.582629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.303391,21.834664,52.856315,70.801175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539806,1.408517,0.178525,0.017633,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.287808,mpc,0,-126.340000,54.885000,12.877930,3.874229,12.940000,3.735000,-0.062070,0.139229,-2.531068,3.567892,0.457422,3.567892,-2.531068,0.050000,0.820000,-13,110,-12.761948,109.715253,-12.761948,109.715253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.116137,20.930129,52.587183,67.020896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539667,1.405988,0.247632,0.014511,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.297928,mpc,0,-126.340000,54.885000,12.824095,3.955546,12.910000,3.795000,-0.085905,0.160546,-2.957996,6.678361,0.518412,6.678361,-2.957996,0.010000,0.980000,-9,73,-8.522294,72.763645,-8.522294,72.763645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.934508,20.722651,52.463006,66.264325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556422,1.415361,0.269148,0.014527,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.307773,mpc,0,-126.340000,54.885000,12.768463,4.035312,12.880000,3.905000,-0.111537,0.130312,-3.811850,12.472374,0.457422,12.472374,-3.811850,0.000000,0.900000,-2,29,-2.109644,29.050762,-2.109644,29.050762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.614839,21.517144,56.258168,74.474270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554139,1.408075,0.149213,0.014861,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.317809,mpc,0,-126.340000,54.885000,12.708702,4.117348,12.860000,4.045000,-0.151298,0.072348,-4.116798,14.546020,-0.091484,14.546020,-4.116798,-0.010000,0.610000,-2,32,-2.226040,31.938361,-2.226040,31.938361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.553720,23.814453,65.182798,92.682852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539845,1.407309,0.132998,0.013683,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.327933,mpc,0,-126.340000,54.885000,12.645567,4.200879,12.820000,4.165000,-0.174433,0.035879,-4.787684,11.191592,-0.030495,11.191592,-4.787684,-0.010000,0.430000,-1,74,-1.199473,73.743958,-1.199473,73.743958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.668290,25.350461,63.266700,91.418073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553422,1.414878,0.180634,0.016658,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.337931,mpc,0,-126.340000,54.885000,12.580650,4.284196,12.780000,4.245000,-0.199350,0.039196,-4.604715,6.190445,0.335443,6.190445,-4.604715,-0.020000,0.540000,-7,108,-7.330950,108.176417,-7.330950,108.176417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.282605,25.024701,57.141201,78.295446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555719,1.416126,0.211445,0.014925,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.347935,mpc,0,-126.340000,54.885000,12.513389,4.368412,12.750000,4.305000,-0.236611,0.063412,-4.116798,3.933829,0.823360,3.933829,-4.116798,-0.030000,0.810000,-17,107,-16.863712,107.058421,-16.863712,107.058421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.230672,23.875037,56.219484,74.120486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557196,1.416392,0.239775,0.014961,0.504851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.357809,mpc,0,-126.340000,54.885000,12.444965,4.452402,12.710000,4.385000,-0.265035,0.067402,-3.628881,7.593205,0.823360,7.593205,-3.628881,-0.030000,0.960000,-25,65,-24.636161,64.784996,-24.636161,64.784996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.746096,23.334869,55.456801,72.855228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539711,1.412343,0.259534,0.015941,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.367867,mpc,0,-126.340000,54.885000,12.373413,4.538867,12.670000,4.495000,-0.296587,0.043867,-5.275601,12.533363,0.823360,12.533363,-5.275601,-0.090000,0.850000,-5,31,-5.190137,31.427347,-5.190137,31.427347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.931650,24.247960,59.919925,82.317807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554199,1.420575,0.186077,0.016260,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.377939,mpc,0,-126.340000,54.885000,12.300115,4.626380,12.630000,4.635000,-0.329885,-0.008620,-5.885497,15.399875,0.518412,15.399875,-5.885497,-0.110000,0.590000,1,26,1.283400,26.287707,1.283400,26.287707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.695351,25.407001,61.419370,88.234891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556516,1.415640,0.178577,0.015299,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.387934,mpc,0,-126.340000,54.885000,12.225957,4.714151,12.580000,4.765000,-0.354043,-0.050849,-6.007476,12.289405,0.152474,12.289405,-6.007476,-0.070000,0.420000,-6,64,-6.177178,64.070661,-6.177178,64.070661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.758579,26.270277,61.411537,89.979545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557259,1.414973,0.178028,0.015790,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.397936,mpc,0,-126.340000,54.885000,12.150512,4.802928,12.530000,4.855000,-0.379488,-0.052072,-5.641538,7.410237,0.762370,7.410237,-5.641538,-0.050000,0.480000,-17,101,-17.150964,101.379116,-17.150964,101.379116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.342926,25.237275,56.665329,76.830603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555076,1.415004,0.202428,0.013872,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.407805,mpc,0,-126.340000,54.885000,12.075058,4.891427,12.480000,4.925000,-0.404942,-0.033573,-5.214611,4.299767,0.945339,4.299767,-5.214611,-0.080000,0.730000,-22,109,-22.055662,108.660306,-22.055662,108.660306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.151536,23.528311,55.928418,72.000554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538739,1.407379,0.200983,0.014060,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.417939,mpc,0,-126.340000,54.885000,11.996703,4.983227,12.420000,5.005000,-0.423297,-0.021773,-5.885497,7.166278,1.006328,7.166278,-5.885497,-0.140000,0.940000,-10,69,-10.384663,68.719694,-10.384663,68.719694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.166236,22.379661,53.179528,70.215381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565629,1.414929,0.251643,0.015367,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.427935,mpc,0,-126.340000,54.885000,11.918708,5.074676,12.370000,5.115000,-0.451292,-0.040324,-6.373413,12.655342,0.701380,12.655342,-6.373413,-0.150000,0.860000,-5,28,-5.097337,28.328980,-5.097337,28.328980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.465921,23.040718,57.826181,80.395138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555280,1.416276,0.175116,0.014482,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.437810,mpc,0,-126.340000,54.885000,11.841117,5.165865,12.300000,5.265000,-0.458883,-0.099135,-7.715185,15.826802,0.457422,15.826802,-7.715185,-0.100000,0.600000,1,20,1.043797,19.586564,1.043797,19.586564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.231169,24.516644,65.778368,93.135321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539732,1.408257,0.143784,0.015034,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.447936,mpc,0,-126.340000,54.885000,11.761132,5.260216,12.230000,5.395000,-0.468868,-0.134784,-7.227268,12.533363,-0.030495,12.533363,-7.227268,-0.060000,0.390000,-10,63,-9.767883,62.645122,-9.767883,62.645122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.403181,26.088235,68.098584,94.795794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558180,1.432547,0.175619,0.017112,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.457931,mpc,0,-126.340000,54.885000,11.681897,5.354130,12.160000,5.485000,-0.478103,-0.130870,-6.861330,6.312424,0.945339,6.312424,-6.861330,-0.060000,0.450000,-17,108,-16.739402,111.444358,-16.739402,111.444358,0.000000,-3.799236,0.000000,64.000000,0.000000,0.000000,60.993294,25.509267,62.165884,80.283213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554827,1.433175,0.223600,0.015238,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.467938,mpc,0,-126.340000,54.885000,11.602386,5.448897,12.100000,5.545000,-0.497614,-0.096103,-6.861330,3.445913,1.555235,3.445913,-6.861330,-0.090000,0.740000,-17,112,-16.683338,112.450000,-16.683338,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.214580,23.881056,61.047125,75.372717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556469,1.416922,0.238624,0.015346,0.503490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.477934,mpc,0,-126.340000,54.885000,11.522878,5.544243,12.040000,5.615000,-0.517122,-0.070757,-6.556382,6.190445,1.311276,6.190445,-6.556382,-0.120000,0.950000,-17,76,-16.796179,76.428221,-16.796179,76.428221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.462845,23.200212,57.932371,74.689884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556355,1.800598,0.296178,0.038264,0.500982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008202,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.487782,mpc,0,-126.340000,54.885000,11.444563,5.638764,11.970000,5.705000,-0.525437,-0.066236,-7.776174,11.252582,1.006328,11.252582,-7.776174,-0.140000,0.930000,-3,36,-2.687239,36.148282,-2.687239,36.148282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.756821,24.066502,59.545807,80.812965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552581,1.468565,0.210719,0.020626,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.497810,mpc,0,-126.340000,54.885000,11.364887,5.735557,11.890000,5.835000,-0.525113,-0.099443,-8.752008,14.363051,0.884349,14.363051,-8.752008,-0.120000,0.660000,6,31,5.632082,30.770965,5.632082,30.770965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.417111,25.600810,62.439433,88.950550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561490,1.741150,0.221428,0.033374,0.503128,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.507779,mpc,0,-126.340000,54.885000,11.285813,5.832243,11.810000,5.955000,-0.524187,-0.122757,-8.569039,12.167426,0.579401,12.167426,-8.569039,-0.060000,0.480000,-4,63,-3.504364,63.008996,-3.504364,63.008996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.070430,26.104998,62.708224,86.908351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548055,1.475567,0.189180,0.020547,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.517786,mpc,0,-126.340000,54.885000,11.206625,5.929662,11.730000,6.045000,-0.523375,-0.115338,-8.020133,5.641538,0.518412,5.641538,-8.020133,-0.040000,0.510000,-14,108,-13.536045,112.450000,-13.536045,112.450000,0.000000,-4.441004,0.000000,64.000000,0.000000,0.000000,62.822901,24.764533,58.843985,74.362686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573223,1.680686,0.252968,0.020157,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.527779,mpc,0,-126.340000,54.885000,11.127758,6.027228,11.650000,6.095000,-0.522242,-0.067772,-7.837164,2.104141,1.555235,2.104141,-7.837164,-0.060000,0.770000,-15,112,-14.711947,112.450000,-14.711947,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.180926,22.396444,58.440569,71.123099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544539,1.703502,0.275855,0.022715,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.537780,mpc,0,-126.340000,54.885000,11.049060,6.125052,11.580000,6.155000,-0.530940,-0.029948,-7.776174,4.543725,1.677214,4.543725,-7.776174,-0.080000,0.970000,-13,94,-13.277325,94.071205,-13.277325,94.071205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.502966,21.142688,55.831611,68.955643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541049,1.431875,0.183994,0.013466,0.500176,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.547819,mpc,0,-126.340000,54.885000,10.970310,6.223315,11.500000,6.235000,-0.529690,-0.011685,-8.569039,9.483883,1.250287,9.483883,-8.569039,-0.100000,0.990000,-2,53,-2.125366,52.726531,-2.125366,52.726531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.270554,20.534330,54.402624,71.058600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540616,1.425660,0.148782,0.013622,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.557811,mpc,0,-126.340000,54.885000,10.892156,6.321087,11.420000,6.355000,-0.527844,-0.033913,-9.361904,13.082270,0.579401,13.082270,-9.361904,-0.080000,0.790000,4,37,4.452862,37.243243,4.452862,37.243243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.933371,21.052334,60.343770,81.763442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551641,1.409296,0.134254,0.012803,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.567936,mpc,0,-126.340000,54.885000,10.813187,6.419994,11.330000,6.475000,-0.516813,-0.055006,-9.727842,12.594353,0.640391,12.594353,-9.727842,-0.040000,0.580000,4,57,3.902853,57.365751,3.902853,57.365751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.778368,20.751587,63.491908,83.649918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558706,1.419359,0.175716,0.014958,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.577934,mpc,0,-126.340000,54.885000,10.735396,6.517378,11.250000,6.575000,-0.514604,-0.057622,-9.361904,8.142112,1.311276,8.142112,-9.361904,-0.010000,0.540000,-5,98,-4.652772,97.747638,-4.652772,97.747638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.406614,18.828547,58.859073,71.800329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557264,1.422196,0.193717,0.015339,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.587787,mpc,0,-126.340000,54.885000,10.658878,6.612947,11.160000,6.645000,-0.501122,-0.032053,-9.483883,4.177788,1.433256,4.177788,-9.483883,-0.010000,0.740000,-5,112,-4.943934,112.450000,-4.943934,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.083697,15.451422,56.087405,66.793823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538944,1.407729,0.189460,0.014610,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.597932,mpc,0,-126.340000,54.885000,10.580196,6.710792,11.080000,6.705000,-0.499804,0.005792,-8.447060,5.092632,1.433256,5.092632,-8.447060,0.000000,0.950000,-16,93,-15.728131,92.724197,-15.728131,92.724197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.087789,12.354949,54.092538,65.842481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559026,1.421231,0.253085,0.015423,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.607816,mpc,0,-126.340000,54.885000,10.503573,6.805449,11.000000,6.785000,-0.496427,0.020449,-9.178935,8.630029,1.555235,8.630029,-9.178935,-0.040000,0.990000,-4,60,-3.943171,59.825370,-3.943171,59.825370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.333602,11.045669,55.753599,64.856121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549411,1.420233,0.192626,0.015017,0.505064,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.617809,mpc,0,-126.340000,54.885000,10.426076,6.900327,10.920000,6.895000,-0.493924,0.005327,-10.337738,12.289405,1.372266,12.289405,-10.337738,-0.050000,0.830000,9,41,9.239176,40.588441,9.239176,40.588441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.439736,10.301635,57.847976,71.071768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539351,1.408121,0.133224,0.014098,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.627939,mpc,0,-126.340000,54.885000,10.347406,6.995515,10.820000,7.015000,-0.472594,-0.019485,-9.971800,12.167426,0.945339,12.167426,-9.971800,0.000000,0.620000,2,56,1.960498,56.200824,1.960498,56.200824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.077257,9.516972,62.360810,75.573765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568180,1.421254,0.179053,0.015227,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.637941,mpc,0,-126.340000,54.885000,10.269531,7.088377,10.730000,7.105000,-0.460469,-0.016623,-9.971800,7.776174,1.433256,7.776174,-9.971800,0.010000,0.580000,-1,96,-0.870943,95.584485,-0.870943,95.584485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.557622,7.700130,59.433697,66.356913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556730,1.425554,0.193549,0.014904,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.647804,mpc,0,-126.340000,54.885000,10.192459,7.178698,10.640000,7.175000,-0.447541,0.003698,-9.422894,3.872840,1.433256,3.872840,-9.422894,0.010000,0.740000,-7,112,-7.185095,112.450000,-7.185095,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.672743,4.772275,53.769339,63.154423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540266,1.408215,0.186577,0.014162,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.657781,mpc,0,-126.340000,54.885000,10.114105,7.268660,10.550000,7.225000,-0.435895,0.043660,-9.056956,4.543725,1.616224,4.543725,-9.056956,0.000000,0.950000,-10,94,-9.678918,93.808362,-9.678918,93.808362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.192220,2.001392,51.562260,62.367941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557352,1.420731,0.228482,0.014975,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.667934,mpc,0,-126.340000,54.885000,10.033877,7.358580,10.460000,7.305000,-0.426123,0.053580,-9.056956,7.654195,1.067318,7.654195,-9.056956,-0.010000,1.000000,-8,62,-7.904981,62.024240,-7.904981,62.024240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.934156,0.471340,53.438161,61.814220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558183,1.419474,0.203896,0.013751,0.500847,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.677932,mpc,0,-126.340000,54.885000,9.954255,7.445386,10.370000,7.405000,-0.415745,0.040386,-9.666852,11.740498,1.372266,11.740498,-9.666852,-0.040000,0.860000,3,37,2.672396,36.774764,2.672396,36.774764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.129864,-0.629716,58.827815,67.355835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557831,1.419599,0.179038,0.015583,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.687935,mpc,0,-126.340000,54.885000,9.873880,7.530331,10.280000,7.515000,-0.406120,0.015331,-10.154769,11.191592,1.250287,11.191592,-10.154769,-0.030000,0.640000,6,56,5.953664,55.698334,5.953664,55.698334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.275826,-0.713423,64.793584,75.044997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557576,1.420627,0.178864,0.015474,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.697932,mpc,0,-126.340000,54.885000,9.792716,7.613168,10.190000,7.605000,-0.397284,0.008168,-9.788831,6.739351,1.189297,6.739351,-9.788831,0.000000,0.580000,-3,96,-3.007281,95.666189,-3.007281,95.666189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.443719,-1.833312,58.638269,65.699079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558697,1.419692,0.191580,0.014789,0.500519,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.707811,mpc,0,-126.340000,54.885000,9.711567,7.692857,10.100000,7.665000,-0.388433,0.027857,-9.239925,2.897006,1.677214,2.897006,-9.239925,-0.010000,0.760000,-9,112,-9.482552,112.267566,-9.482552,112.267566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.182493,-4.221523,52.079390,62.266146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547774,1.422066,0.252692,0.015047,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.717936,mpc,0,-126.340000,54.885000,9.627315,7.772117,10.010000,7.695000,-0.382685,0.077117,-8.691018,2.531068,1.189297,2.531068,-8.691018,0.000000,0.890000,-18,106,-17.629482,106.313821,-17.629482,106.313821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.099729,-5.948982,48.622540,59.268529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560647,1.421521,0.263697,0.013867,0.500272,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.727935,mpc,0,-126.340000,54.885000,9.542906,7.847841,9.920000,7.755000,-0.377094,0.092841,-9.056956,6.251434,1.433256,6.251434,-9.056956,-0.070000,1.030000,-6,62,-6.301575,61.814699,-6.301575,61.814699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.095961,-7.518794,48.161224,59.469587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555820,1.419820,0.292068,0.013748,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.737931,mpc,0,-126.340000,54.885000,9.457202,7.920855,9.830000,7.845000,-0.372798,0.075855,-9.727842,10.886644,1.494245,10.886644,-9.727842,-0.070000,0.880000,0,31,0.417432,31.009377,0.417432,31.009377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.449207,-7.586228,57.730470,66.982839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559402,1.423802,0.179670,0.015646,0.500533,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.747805,mpc,0,-126.340000,54.885000,9.371127,7.990192,9.740000,7.955000,-0.368873,0.035192,-10.520706,10.642686,1.311276,10.642686,-10.520706,-0.090000,0.640000,9,47,8.985935,46.743812,8.985935,46.743812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.700487,-6.775772,68.633672,79.579518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539580,1.409025,0.142948,0.014738,0.500850,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.757781,mpc,0,-126.340000,54.885000,9.282628,8.057272,9.640000,8.025000,-0.357372,0.032272,-10.703675,5.214611,1.250287,5.214611,-10.703675,0.020000,0.550000,-6,92,-5.975791,96.777128,-5.975791,96.777128,0.000000,-5.033316,0.000000,64.000000,0.000000,0.000000,59.061064,-6.391399,64.984034,71.100753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556599,1.419036,0.189033,0.014157,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.767934,mpc,0,-126.340000,54.885000,9.190841,8.122335,9.540000,8.065000,-0.349159,0.057335,-9.971800,-0.335443,1.555235,-0.335443,-9.971800,0.010000,0.680000,-16,112,-15.522480,112.450000,-15.522480,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.467203,-7.176444,56.527770,65.465955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558223,1.420580,0.216007,0.015193,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.777818,mpc,0,-126.340000,54.885000,9.099719,8.182415,9.440000,8.065000,-0.340281,0.117415,-9.666852,-0.945339,1.738204,-0.945339,-9.666852,-0.030000,0.930000,-16,112,-15.978652,112.450000,-15.978652,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.518551,-7.283353,50.968552,60.290467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553485,1.420299,0.252687,0.015753,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.787928,mpc,0,-126.340000,54.885000,9.004602,8.240396,9.350000,8.085000,-0.345398,0.155396,-10.398727,2.226120,1.555235,2.226120,-10.398727,-0.070000,1.050000,-7,81,-6.713051,80.739103,-6.713051,80.739103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.269198,-7.634039,48.305777,58.250404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557790,1.420396,0.270575,0.014638,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.797938,mpc,0,-126.340000,54.885000,8.908422,8.294205,9.250000,8.135000,-0.341578,0.159205,-11.130602,6.495393,1.372266,6.495393,-11.130602,-0.090000,0.970000,2,48,2.106758,48.412166,2.106758,48.412166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.726885,-7.646644,54.364613,63.559034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558464,1.419838,0.175539,0.014115,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.807876,mpc,0,-126.340000,54.885000,8.810859,8.343957,9.140000,8.215000,-0.329141,0.128957,-11.740498,8.630029,1.250287,8.630029,-11.740498,-0.010000,0.760000,-3,42,-2.773520,41.990777,-2.773520,41.990777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.085413,-7.692360,64.924564,73.405827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558118,1.419739,0.179038,0.014342,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.817781,mpc,0,-126.340000,54.885000,8.711479,8.389778,9.030000,8.285000,-0.318521,0.104778,-11.618519,5.885497,1.433256,5.885497,-11.618519,-0.010000,0.490000,-6,83,-6.158189,82.782316,-6.158189,82.782316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.574979,-7.423153,69.906394,77.605919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556688,1.420643,0.178025,0.014636,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.827931,mpc,0,-126.340000,54.885000,8.607341,8.432709,8.920000,8.315000,-0.312659,0.117709,-11.557530,0.762370,1.677214,0.762370,-11.557530,-0.020000,0.670000,-10,108,-9.918635,107.681071,-9.918635,107.681071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.608886,-8.332008,56.135975,64.728009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557803,1.474462,0.238486,0.022149,0.500673,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.837796,mpc,0,-126.340000,54.885000,8.503831,8.470415,8.810000,8.335000,-0.306169,0.135415,-10.215758,-0.945339,1.494245,-0.945339,-10.215758,-0.030000,0.880000,-24,101,-23.622876,101.351276,-23.622876,101.351276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.030477,-9.181355,50.059037,59.406767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569034,1.675840,0.265286,0.020947,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.847780,mpc,0,-126.340000,54.885000,8.396692,8.504437,8.710000,8.345000,-0.313308,0.159437,-10.581696,0.701380,1.860183,0.701380,-10.581696,-0.100000,0.980000,-15,77,-15.298988,76.761115,-15.298988,76.761115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.073065,-8.834090,48.118290,56.461035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559242,1.788134,0.297374,0.035102,0.501230,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.857788,mpc,0,-126.340000,54.885000,8.286849,8.534258,8.600000,8.385000,-0.313151,0.149258,-11.496540,4.909663,1.555235,4.909663,-11.496540,-0.140000,0.910000,-3,43,-2.964101,42.570826,-2.964101,42.570826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.269215,-8.783179,48.980299,58.515294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555136,1.486283,0.197910,0.017691,0.500433,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.867779,mpc,0,-126.340000,54.885000,8.174705,8.559655,8.490000,8.425000,-0.315295,0.134655,-12.106436,4.848673,1.433256,4.848673,-12.106436,-0.090000,0.710000,-6,54,-6.058271,53.946110,-6.058271,53.946110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.412539,-7.556197,59.690489,69.381050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570188,1.681524,0.216258,0.030004,0.501212,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.877779,mpc,0,-126.340000,54.885000,8.059938,8.580613,8.380000,8.465000,-0.320062,0.115613,-11.252582,1.372266,1.128308,1.372266,-11.252582,-0.070000,0.590000,-20,88,-20.357919,87.760707,-20.357919,87.760707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.260457,-7.471792,56.105372,64.909548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544870,1.624013,0.199141,0.018959,0.502680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.887785,mpc,0,-126.340000,54.885000,7.942555,8.597035,8.280000,8.455000,-0.337445,0.142035,-10.459717,-2.653048,1.738204,-2.653048,-10.459717,-0.100000,0.710000,-30,110,-30.145856,109.577059,-30.145856,109.577059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.934759,-7.950432,46.441798,56.508382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548904,1.466966,0.213203,0.013017,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.897768,mpc,0,-126.340000,54.885000,7.822881,8.608817,8.180000,8.445000,-0.357119,0.163817,-10.459717,-3.506902,1.921172,-3.506902,-10.459717,-0.180000,0.930000,-26,95,-25.634232,95.375949,-25.634232,95.375949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.841329,-7.975604,39.816498,50.650585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549664,1.422613,0.220631,0.012531,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.907780,mpc,0,-126.340000,54.885000,7.700317,8.615949,8.080000,8.435000,-0.379683,0.180949,-11.740498,-0.152474,2.104141,-0.152474,-11.740498,-0.210000,0.980000,-14,60,-14.153463,60.036504,-14.153463,60.036504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.100073,-7.479165,37.587925,48.897846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540162,1.408228,0.171092,0.011956,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.917930,mpc,0,-126.340000,54.885000,7.573473,8.618337,7.960000,8.445000,-0.386527,0.173337,-12.533363,2.226120,1.494245,2.226120,-12.533363,-0.160000,0.840000,-15,46,-15.323169,46.319565,-15.323169,46.319565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.809923,-6.084288,47.503846,59.030152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559307,1.419457,0.176943,0.014939,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.927941,mpc,0,-126.340000,54.885000,7.445837,8.615873,7.850000,8.465000,-0.404163,0.150873,-12.411384,1.006328,1.494245,1.006328,-12.411384,-0.160000,0.660000,-21,65,-20.637485,65.407914,-20.637485,65.407914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.951779,-5.318799,54.724636,66.729964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558440,1.420805,0.175163,0.015780,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.937937,mpc,0,-126.340000,54.885000,7.315914,8.608601,7.730000,8.455000,-0.414086,0.153601,-12.167426,-2.348100,1.494245,-2.348100,-12.167426,-0.250000,0.630000,-16,92,-15.861845,92.438439,-15.861845,92.438439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.178457,-5.244487,46.167862,58.315001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556791,1.424086,0.189944,0.015640,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.947806,mpc,0,-126.340000,54.885000,7.185284,8.596679,7.610000,8.425000,-0.424716,0.171679,-12.106436,-5.519559,1.982162,-5.519559,-12.106436,-0.150000,0.760000,-34,105,-33.722234,105.069444,-33.722234,105.069444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.407867,-5.439465,37.961779,49.250123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540211,1.409918,0.188982,0.015548,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.957781,mpc,0,-126.340000,54.885000,7.050937,8.579827,7.490000,8.385000,-0.439063,0.194827,-12.167426,-4.177788,1.982162,-4.177788,-12.167426,-0.200000,0.920000,-31,78,-31.221933,77.963427,-31.221933,77.963427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.313346,-5.212419,34.910773,46.639427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557352,1.418543,0.227203,0.015479,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.967933,mpc,0,-126.340000,54.885000,6.911897,8.557713,7.360000,8.365000,-0.448103,0.192713,-13.326228,-1.677214,1.982162,-1.677214,-13.326228,-0.240000,0.940000,-18,50,-18.069743,49.704709,-18.069743,49.704709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.995882,-3.705838,36.266102,46.095789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558438,1.435042,0.186286,0.016946,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.977938,mpc,0,-126.340000,54.885000,6.772685,8.531024,7.230000,8.365000,-0.457315,0.166024,-14.850968,-0.518412,1.738204,-0.518412,-14.850968,-0.220000,0.740000,-9,50,-8.724224,50.259420,-8.724224,50.259420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.860837,-1.844625,44.568356,59.019157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554684,1.420407,0.178032,0.017280,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.987931,mpc,0,-126.340000,54.885000,6.631589,8.499533,7.080000,8.355000,-0.448411,0.144533,-16.009771,-1.982162,1.738204,-1.982162,-16.009771,-0.130000,0.560000,-11,72,-10.961886,72.410866,-10.961886,72.410866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.771013,-1.355391,50.743146,62.253663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556673,1.419775,0.177478,0.014810,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.997931,mpc,0,-126.340000,54.885000,6.488455,8.463207,6.920000,8.325000,-0.431545,0.138207,-15.155916,-4.482736,1.982162,-4.482736,-15.155916,-0.110000,0.630000,-22,83,-22.220529,82.571994,-22.220529,82.571994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.919111,-2.136990,46.579270,55.011810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558404,1.420033,0.190175,0.015079,0.503878,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.007931,mpc,0,-126.340000,54.885000,6.343537,8.422106,6.770000,8.285000,-0.426463,0.137106,-15.826802,-6.068465,2.592058,-6.068465,-15.826802,-0.130000,0.690000,-16,86,-16.186756,86.328730,-16.186756,86.328730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.270082,-1.829604,41.753849,47.135060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558043,1.420080,0.186872,0.015824,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.017934,mpc,0,-126.340000,54.885000,6.196904,8.376253,6.610000,8.235000,-0.413096,0.141253,-15.826802,-5.641538,2.470079,-5.641538,-15.826802,-0.140000,0.810000,-15,68,-14.784075,68.234679,-14.784075,68.234679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.949524,-1.243271,37.493868,41.328526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555667,1.420159,0.188927,0.015092,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.027933,mpc,0,-126.340000,54.885000,6.048867,8.325751,6.460000,8.195000,-0.411133,0.130751,-16.619667,-4.177788,2.104141,-4.177788,-16.619667,-0.120000,0.770000,-11,54,-10.809093,53.912914,-10.809093,53.912914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.077817,0.453718,42.355084,46.360532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556867,1.418762,0.178533,0.014808,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.037934,mpc,0,-126.340000,54.885000,5.899464,8.270622,6.290000,8.165000,-0.390536,0.105622,-16.497687,-3.384923,1.494245,-3.384923,-16.497687,-0.110000,0.680000,-12,48,-11.530844,48.454867,-11.530844,48.454867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.166733,2.061162,47.896473,53.304185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558293,1.417893,0.176758,0.014579,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.047852,mpc,0,-126.340000,54.885000,5.750192,8.211477,6.130000,8.125000,-0.379808,0.086477,-16.680656,-4.360757,1.921172,-4.360757,-16.680656,-0.090000,0.590000,-12,59,-12.443549,58.639683,-12.443549,58.639683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.804704,3.315225,51.486330,57.008853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557640,1.417569,0.176733,0.015180,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.057780,mpc,0,-126.340000,54.885000,5.599859,8.147899,5.970000,8.065000,-0.370141,0.082899,-16.558677,-6.983309,2.470079,-6.983309,-16.558677,-0.050000,0.600000,-19,75,-19.239565,75.454074,-19.239565,75.454074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.297852,4.369745,48.688591,52.508275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555290,1.419489,0.178010,0.015581,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.067933,mpc,0,-126.340000,54.885000,5.445362,8.078440,5.800000,7.995000,-0.354638,0.083440,-16.436698,-9.544873,2.043152,-9.544873,-16.436698,-0.120000,0.660000,-11,88,-11.471534,88.094384,-11.471534,88.094384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.162779,5.701694,42.941643,45.621084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557652,1.419040,0.191328,0.014407,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.077811,mpc,0,-126.340000,54.885000,5.294562,8.006676,5.640000,7.915000,-0.345438,0.091676,-17.168573,-8.995966,2.226120,-8.995966,-17.168573,-0.140000,0.790000,-1,70,-1.370995,69.708041,-1.370995,69.708041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.604676,6.791502,39.258679,41.205232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540386,1.407888,0.152074,0.014634,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.087931,mpc,0,-126.340000,54.885000,5.139763,7.928973,5.470000,7.845000,-0.330237,0.083973,-17.107583,-7.349247,1.433256,-7.349247,-17.107583,-0.060000,0.780000,-9,52,-9.477179,51.789443,-9.477179,51.789443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.588249,8.991906,46.397180,50.726040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558214,1.426241,0.176978,0.016470,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.097812,mpc,0,-126.340000,54.885000,4.988590,7.849164,5.300000,7.795000,-0.311410,0.054164,-17.778469,-4.970653,1.860183,-4.970653,-17.778469,-0.060000,0.580000,-1,44,-0.718211,43.713280,-0.718211,43.713280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.209005,11.049223,56.832320,62.973472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539612,1.408086,0.141310,0.014563,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.107938,mpc,0,-126.340000,54.885000,4.833865,7.763464,5.130000,7.735000,-0.296135,0.028464,-17.656490,-5.702528,2.165131,-5.702528,-17.656490,-0.030000,0.560000,-3,45,-3.175242,45.333725,-3.175242,45.333725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.948641,12.869769,61.639274,68.744588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561581,1.423586,0.177949,0.016210,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.117930,mpc,0,-126.340000,54.885000,4.681660,7.675176,4.960000,7.675000,-0.278340,0.000176,-17.717479,-7.959143,2.348100,-7.959143,-17.717479,0.000000,0.510000,-5,63,-4.655807,62.684254,-4.655807,62.684254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.968862,14.940169,64.128656,70.768283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556600,1.416429,0.178246,0.014196,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.127931,mpc,0,-126.340000,54.885000,4.530016,7.583241,4.780000,7.585000,-0.249984,-0.001759,-17.595500,-10.703675,1.982162,-10.703675,-17.595500,0.000000,0.550000,-3,79,-2.940138,79.277278,-2.940138,79.277278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.074510,17.193053,60.247943,64.799048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556668,1.415348,0.173699,0.014292,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.137930,mpc,0,-126.340000,54.885000,4.379377,7.487929,4.610000,7.485000,-0.230623,0.002929,-16.680656,-12.228415,1.738204,-12.228415,-16.680656,0.020000,0.670000,-11,79,-10.789052,79.182285,-10.789052,79.182285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.912155,19.459480,55.391577,59.587512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557477,1.415856,0.186778,0.016791,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.147931,mpc,0,-126.340000,54.885000,4.229973,7.389383,4.450000,7.385000,-0.220027,0.004383,-16.558677,-10.093779,1.860183,-10.093779,-16.558677,-0.010000,0.760000,-5,51,-5.082819,51.099638,-5.082819,51.099638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.470997,20.804379,52.910750,56.230526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557881,1.417375,0.175473,0.014101,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.157802,mpc,0,-126.340000,54.885000,4.083994,7.289124,4.280000,7.295000,-0.196006,-0.005876,-16.192739,-7.898153,1.677214,-7.898153,-16.192739,-0.040000,0.670000,1,37,1.144728,36.520437,1.144728,36.520437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.891716,23.190884,61.506595,67.420454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572623,1.516800,0.263116,0.023900,0.501016,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.167781,mpc,0,-126.340000,54.885000,3.938201,7.184938,4.120000,7.225000,-0.181799,-0.040062,-16.314719,-7.410237,2.104141,-7.410237,-16.314719,-0.010000,0.530000,3,39,2.841454,39.136303,2.841454,39.136303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.984152,25.849593,68.008697,77.526181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558324,1.639961,0.218792,0.020673,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.177794,mpc,0,-126.340000,54.885000,3.794005,7.077739,3.970000,7.135000,-0.175995,-0.057261,-14.972947,-10.520706,1.433256,-10.520706,-14.972947,0.010000,0.450000,-9,68,-8.921692,68.132670,-8.921692,68.132670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.340967,28.693359,71.719138,81.722301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584059,1.489137,0.215832,0.022849,0.500530,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.187788,mpc,0,-126.340000,54.885000,3.652429,6.968270,3.830000,7.015000,-0.177571,-0.046730,-13.326228,-13.753155,1.189297,-13.753155,-13.326228,0.010000,0.540000,-22,87,-22.328935,86.800053,-22.328935,86.800053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.011469,30.221287,64.634599,71.766145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.126959,1.721365,0.251197,0.027307,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.197785,mpc,0,-126.340000,54.885000,3.513440,6.856504,3.700000,6.905000,-0.186560,-0.048496,-11.557530,-13.509197,0.823360,-13.509197,-11.557530,-0.050000,0.690000,-28,70,-28.458248,70.119700,-28.458248,70.119700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.525392,30.603445,57.464523,63.903105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569821,1.619695,0.217437,0.024078,0.500666,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.207790,mpc,0,-126.340000,54.885000,3.377272,6.742610,3.580000,6.785000,-0.202728,-0.042390,-11.801488,-11.435550,1.128308,-11.435550,-11.801488,-0.150000,0.740000,-11,47,-11.146302,46.971934,-11.146302,46.971934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.124904,31.451124,57.883379,65.738916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590715,1.794853,0.241385,0.036602,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.217790,mpc,0,-126.340000,54.885000,3.244378,6.626950,3.460000,6.685000,-0.215622,-0.058050,-11.862478,-9.666852,1.006328,-9.666852,-11.862478,-0.170000,0.630000,-4,39,-3.611327,38.654475,-3.611327,38.654475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.448090,34.278994,59.604872,78.626616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.588892,1.803848,0.248702,0.032206,0.500949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.228048,mpc,0,-126.340000,54.885000,3.111655,6.506630,3.340000,6.605000,-0.228345,-0.098370,-11.862478,-9.300914,0.884349,-9.300914,-11.862478,-0.100000,0.510000,-9,41,-8.845391,41.322529,-8.845391,41.322529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.901987,37.056171,67.156967,88.609862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575073,1.811021,0.315030,0.263830,0.500602,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008479,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.237791,mpc,0,-126.340000,54.885000,2.989245,6.391007,3.230000,6.495000,-0.240755,-0.103993,-10.154769,-12.106436,0.457422,-12.106436,-10.154769,-0.070000,0.460000,-26,67,-25.612929,67.371547,-25.612929,67.371547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.662412,39.181702,72.828833,91.906882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.112067,1.829466,0.218550,0.035124,0.500666,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.247785,mpc,0,-126.340000,54.885000,2.867656,6.271291,3.130000,6.365000,-0.262344,-0.093709,-9.544873,-13.875134,1.006328,-13.875134,-9.544873,-0.110000,0.560000,-25,74,-24.944799,74.444749,-24.944799,74.444749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.719378,39.467065,66.432205,79.934099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.675912,1.864131,0.258193,0.036900,0.501155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009351,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.257780,mpc,0,-126.340000,54.885000,2.750308,6.150638,3.050000,6.245000,-0.299692,-0.094362,-9.422894,-14.424041,1.006328,-14.424041,-9.422894,-0.180000,0.640000,-16,72,-15.884950,71.605091,-15.884950,71.605091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.852108,40.705160,61.616195,77.558270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555879,1.581803,0.243231,0.025296,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.267785,mpc,0,-126.340000,54.885000,2.637384,6.029203,2.960000,6.125000,-0.322616,-0.095797,-9.727842,-11.740498,1.067318,-11.740498,-9.727842,-0.180000,0.700000,-9,44,-9.053137,43.813334,-9.053137,43.813334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.345337,42.369173,60.278688,80.246738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557224,1.608118,0.192749,0.014706,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.277777,mpc,0,-126.340000,54.885000,2.529366,5.907482,2.860000,6.025000,-0.330634,-0.117518,-9.422894,-9.788831,0.213464,-9.788831,-9.422894,-0.140000,0.600000,-11,33,-11.155488,33.477054,-11.155488,33.477054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.761672,44.991630,70.884591,94.122739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538641,1.411176,0.140988,0.012941,0.503287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.287778,mpc,0,-126.340000,54.885000,2.426256,5.785457,2.780000,5.925000,-0.353744,-0.139543,-8.995966,-10.154769,0.518412,-10.154769,-8.995966,-0.110000,0.470000,-15,46,-15.407959,45.960364,-15.407959,45.960364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.614465,46.915161,78.693120,100.727964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540571,1.406403,0.136032,0.013211,0.505124,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.297805,mpc,0,-126.340000,54.885000,2.328130,5.663160,2.700000,5.825000,-0.371870,-0.161840,-8.325081,-11.435550,0.640391,-11.435550,-8.325081,-0.110000,0.450000,-18,57,-17.888957,57.292525,-17.888957,57.292525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.255798,47.648720,76.984030,95.581911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540041,1.407111,0.148407,0.011831,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.307811,mpc,0,-126.340000,54.885000,2.235675,5.541417,2.630000,5.695000,-0.394325,-0.153583,-6.556382,-13.265238,0.030495,-13.265238,-6.556382,-0.110000,0.520000,-30,68,-30.406207,67.699342,-30.406207,67.699342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.053345,48.498806,74.178887,91.040001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541141,1.404332,0.151056,0.011847,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.317778,mpc,0,-126.340000,54.885000,2.149209,5.420687,2.570000,5.575000,-0.420791,-0.154313,-6.190445,-12.533363,0.396432,-12.533363,-6.190445,-0.180000,0.590000,-22,57,-21.663372,56.819244,-21.663372,56.819244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.871269,48.391852,70.580033,85.146514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541380,1.408062,0.150508,0.012829,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.327943,mpc,0,-126.340000,54.885000,2.066999,5.298351,2.500000,5.465000,-0.433001,-0.166649,-7.227268,-10.642686,0.396432,-10.642686,-7.227268,-0.210000,0.600000,-3,40,-2.651580,40.106836,-2.651580,40.106836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.364534,49.753338,70.047300,90.036027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571403,1.417561,0.184832,0.014949,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.337779,mpc,0,-126.340000,54.885000,1.993364,5.180971,2.440000,5.375000,-0.446636,-0.194029,-7.288257,-9.361904,0.274453,-9.361904,-7.288257,-0.150000,0.520000,-3,35,-3.339962,34.810230,-3.339962,34.810230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.806043,52.506202,73.276336,97.992284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539396,1.402869,0.136317,0.012808,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.347779,mpc,0,-126.340000,54.885000,1.924630,5.062882,2.370000,5.285000,-0.445370,-0.222118,-6.251434,-8.873987,-0.030495,-8.873987,-6.251434,-0.080000,0.440000,-15,37,-14.679474,36.648621,-14.679474,36.648621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.648573,54.905312,85.621027,107.087809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541246,1.405165,0.139795,0.013313,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.357778,mpc,0,-126.340000,54.885000,1.862217,4.946290,2.310000,5.185000,-0.447783,-0.238710,-4.787684,-10.093779,0.091484,-10.093779,-4.787684,-0.080000,0.380000,-22,52,-22.143045,52.288908,-22.143045,52.288908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.191465,56.206179,89.941929,107.436868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530489,1.405096,0.149710,0.012983,0.500287,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.367813,mpc,0,-126.340000,54.885000,1.806074,4.831032,2.270000,5.085000,-0.463926,-0.253968,-4.360757,-11.984457,0.518412,-11.984457,-4.360757,-0.130000,0.450000,-16,63,-15.560725,62.778119,-15.560725,62.778119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.612124,57.441458,83.989122,99.697730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554802,1.417097,0.191347,0.012886,0.500170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.377940,mpc,0,-126.340000,54.885000,1.756110,4.716703,2.240000,4.965000,-0.483890,-0.248297,-3.811850,-12.045446,0.152474,-12.045446,-3.811850,-0.140000,0.480000,-14,64,-13.964414,63.821432,-13.964414,63.821432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.302533,59.994487,79.776819,98.437881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550029,1.414669,0.191004,0.014087,0.500269,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.387778,mpc,0,-126.340000,54.885000,1.714111,4.607787,2.210000,4.865000,-0.495889,-0.257213,-2.714037,-10.825654,-0.396432,-10.825654,-2.714037,-0.130000,0.600000,-19,44,-19.155943,44.306441,-19.155943,44.306441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.375238,62.770153,78.854309,98.884201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539048,1.420196,0.152344,0.012735,0.533971,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.397794,mpc,0,-126.340000,54.885000,1.678047,4.499293,2.190000,4.775000,-0.511953,-0.275707,-2.592058,-8.203101,0.213464,-8.203101,-2.592058,-0.170000,0.540000,-9,28,-9.220629,28.246086,-9.220629,28.246086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.747915,64.935887,83.746942,105.577020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540258,1.406235,0.155311,0.014536,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.407930,mpc,0,-126.340000,54.885000,1.648485,4.392182,2.170000,4.695000,-0.521515,-0.302818,-2.104141,-7.593205,0.091484,-7.593205,-2.104141,-0.130000,0.400000,-12,35,-11.767085,35.397724,-11.767085,35.397724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.091613,67.711926,83.299552,110.321333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561940,1.416870,0.178773,0.016312,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.417931,mpc,0,-126.340000,54.885000,1.626193,4.289357,2.160000,4.605000,-0.533807,-0.315643,-1.006328,-10.093779,-0.213464,-10.093779,-1.006328,-0.090000,0.360000,-22,61,-21.931398,61.453793,-21.931398,61.453793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.635804,70.156390,84.714862,108.704100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558281,1.412217,0.191288,0.012651,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.427931,mpc,0,-126.340000,54.885000,1.610746,4.189571,2.160000,4.495000,-0.549254,-0.305429,0.152474,-12.594353,-0.335443,-12.594353,0.152474,-0.130000,0.460000,-23,78,-23.354930,78.129288,-23.354930,78.129288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.728774,71.216247,80.509066,100.922965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559755,1.412296,0.190715,0.014001,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.437777,mpc,0,-126.340000,54.885000,1.602222,4.094496,2.170000,4.375000,-0.567778,-0.280504,0.579401,-12.289405,-0.518412,-12.289405,0.579401,-0.170000,0.610000,-18,68,-17.559419,68.387445,-17.559419,68.387445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.350964,72.747304,77.087476,100.182424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538115,1.399333,0.144625,0.012704,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.447776,mpc,0,-126.340000,54.885000,1.600330,4.001341,2.180000,4.275000,-0.579670,-0.273659,-0.152474,-9.666852,-0.091484,-9.666852,-0.152474,-0.200000,0.670000,-1,45,-1.017313,45.189346,-1.017313,45.189346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.647227,76.012299,78.058118,108.500489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538602,1.405393,0.134771,0.013883,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.457807,mpc,0,-126.340000,54.885000,1.605239,3.911511,2.180000,4.185000,-0.574761,-0.273489,0.213464,-7.471226,0.030495,-7.471226,0.213464,-0.120000,0.570000,-6,39,-5.976111,38.658530,-5.976111,38.658530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.709286,79.802571,78.994600,115.801982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540547,1.400326,0.139528,0.013649,0.500748,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.467933,mpc,0,-126.340000,54.885000,1.617040,3.824703,2.190000,4.125000,-0.572960,-0.300297,0.579401,-7.410237,-0.335443,-7.410237,0.579401,-0.030000,0.470000,-14,48,-14.495392,48.135722,-14.495392,48.135722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.198341,82.585558,87.613775,119.726603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559594,1.413299,0.178468,0.013469,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.477779,mpc,0,-126.340000,54.885000,1.635028,3.744177,2.200000,4.055000,-0.564972,-0.310823,2.104141,-8.142112,-0.640391,-8.142112,2.104141,-0.080000,0.450000,-15,59,-15.347422,59.159025,-15.347422,59.159025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.081605,83.498378,83.849351,110.890478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540376,1.403332,0.159545,0.014897,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.487931,mpc,0,-126.340000,54.885000,1.660192,3.665313,2.230000,3.965000,-0.569808,-0.299687,1.982162,-9.483883,-0.823360,-9.483883,1.982162,-0.090000,0.510000,-8,70,-8.210591,70.368851,-8.210591,70.368851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.395169,84.667304,78.465937,104.858670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558534,1.412629,0.190453,0.014884,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.497779,mpc,0,-126.340000,54.885000,1.690887,3.593018,2.250000,3.875000,-0.559113,-0.281982,1.555235,-9.666852,-0.152474,-9.666852,1.555235,-0.090000,0.620000,2,68,2.050592,68.183865,2.050592,68.183865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.057007,86.559498,74.501441,102.980011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540672,1.401885,0.137375,0.013438,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.507782,mpc,0,-126.340000,54.885000,1.728263,3.523943,2.280000,3.795000,-0.551737,-0.271057,1.433256,-8.081122,-0.396432,-8.081122,1.433256,-0.040000,0.640000,4,59,3.746067,58.502142,3.746067,58.502142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.620386,89.214880,75.723995,107.087929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549560,1.411462,0.178788,0.014397,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.517933,mpc,0,-126.340000,54.885000,1.772401,3.458471,2.300000,3.735000,-0.527599,-0.276529,2.165131,-5.458569,-0.274453,-5.458569,2.165131,-0.020000,0.610000,3,43,3.261774,43.073272,3.261774,43.073272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.146035,91.252074,79.613966,110.682546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557891,1.410536,0.176141,0.013060,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.527778,mpc,0,-126.340000,54.885000,1.820991,3.399547,2.330000,3.685000,-0.509009,-0.285453,2.775027,-4.421746,-0.152474,-4.421746,2.775027,0.000000,0.530000,2,44,2.382203,44.495678,2.382203,44.495678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.504797,92.477815,82.674069,113.413699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541471,1.401850,0.136416,0.015615,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.537929,mpc,0,-126.340000,54.885000,1.876839,3.343614,2.370000,3.635000,-0.493161,-0.291386,3.384923,-4.787684,-0.579401,-4.787684,3.384923,0.000000,0.460000,3,58,3.207569,57.887740,3.207569,57.887740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.349456,92.858713,81.874252,110.471647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558342,1.410683,0.178051,0.012906,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.547778,mpc,0,-126.340000,54.885000,1.936378,3.294118,2.410000,3.575000,-0.473622,-0.280882,3.628881,-7.044299,-0.274453,-7.044299,3.628881,0.010000,0.450000,5,83,5.144717,83.381922,5.144717,83.381922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.813266,93.120140,78.212580,105.694089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530380,1.402267,0.142639,0.013972,0.500657,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.557781,mpc,0,-126.340000,54.885000,2.001999,3.248742,2.450000,3.515000,-0.448001,-0.266258,3.994819,-6.983309,-0.396432,-6.983309,3.994819,0.020000,0.650000,7,72,6.761747,71.858937,6.761747,71.858937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.290868,91.143991,74.625475,101.018970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556840,1.446555,0.196233,0.018239,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.567780,mpc,0,-126.340000,54.885000,2.072511,3.208387,2.500000,3.465000,-0.427489,-0.256613,4.177788,-4.543725,-0.274453,-4.543725,4.177788,0.030000,0.700000,10,52,10.265142,52.225707,10.265142,52.225707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.431993,90.768485,80.105908,108.038117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546709,1.427409,0.187124,0.013924,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.577805,mpc,0,-126.340000,54.885000,2.147846,3.173016,2.530000,3.445000,-0.382154,-0.271984,3.872840,-1.067318,-0.152474,-1.067318,3.872840,0.050000,0.620000,19,33,19.358085,33.374139,19.358085,33.374139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.469492,89.885767,81.836580,110.635873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539774,1.415708,0.140914,0.012467,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.587778,mpc,0,-126.340000,54.885000,2.227103,3.142930,2.580000,3.435000,-0.352897,-0.292070,3.750861,-1.067318,-0.335443,-1.067318,3.750861,0.080000,0.470000,23,49,23.068084,48.854785,23.068084,48.854785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.997525,88.977260,85.098542,115.540087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540417,1.403168,0.135115,0.012874,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.597777,mpc,0,-126.340000,54.885000,2.310556,3.117913,2.630000,3.415000,-0.319444,-0.297087,4.238777,-3.140965,-0.213464,-3.140965,4.238777,0.130000,0.450000,18,73,17.650729,72.566968,17.650729,72.566968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.585905,87.617004,89.058232,113.849539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539378,1.399334,0.138639,0.011532,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.607783,mpc,0,-126.340000,54.885000,2.397734,3.098065,2.680000,3.385000,-0.282266,-0.286935,5.275601,-4.299767,-0.335443,-4.299767,5.275601,0.160000,0.570000,10,78,9.509975,77.801267,9.509975,77.801267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.215080,84.699583,86.541332,109.097242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549972,1.415429,0.181671,0.014350,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.617786,mpc,0,-126.340000,54.885000,2.488192,3.083422,2.740000,3.355000,-0.251808,-0.271578,6.251434,-3.262944,-0.152474,-3.262944,6.251434,0.150000,0.690000,7,65,6.646997,64.610992,6.646997,64.610992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.628330,81.724373,85.016233,107.440201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549745,1.414604,0.183335,0.013824,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.627777,mpc,0,-126.340000,54.885000,2.581471,3.073990,2.810000,3.345000,-0.228529,-0.271010,6.434403,-0.640391,0.030495,-0.640391,6.434403,0.150000,0.670000,9,49,9.439926,48.973853,9.439926,48.973853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.678222,79.269534,82.719057,105.640840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539830,1.398350,0.136857,0.012522,0.502848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.637786,mpc,0,-126.340000,54.885000,2.677478,3.069732,2.880000,3.355000,-0.202522,-0.285268,6.556382,1.311276,-0.457422,1.311276,6.556382,0.130000,0.580000,15,44,15.448921,43.699993,15.448921,43.699993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.348845,76.713567,79.342285,105.803023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549960,1.411678,0.180604,0.014318,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.647779,mpc,0,-126.340000,54.885000,2.775481,3.070645,2.960000,3.375000,-0.184519,-0.304355,7.532216,1.250287,-0.518412,1.250287,7.532216,0.120000,0.500000,11,54,11.131055,53.852220,11.131055,53.852220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.530950,74.125728,78.347000,107.567224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544356,1.417062,0.173095,0.014229,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.657777,mpc,0,-126.340000,54.885000,2.875284,3.076687,3.050000,3.385000,-0.174716,-0.308313,8.020133,0.335443,-0.823360,0.335443,8.020133,0.140000,0.500000,5,66,4.928863,65.902981,4.928863,65.902981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.721548,71.187539,79.205265,106.152132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541570,1.399177,0.139163,0.011803,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.667786,mpc,0,-126.340000,54.885000,2.976532,3.087829,3.130000,3.385000,-0.153468,-0.297171,8.447060,-0.823360,-0.274453,-0.823360,8.447060,0.150000,0.570000,1,75,0.793492,75.011118,0.793492,75.011118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.929199,68.207892,77.853613,101.837604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550005,1.411119,0.182306,0.014281,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.677779,mpc,0,-126.340000,54.885000,3.078520,3.103978,3.240000,3.375000,-0.161480,-0.271022,9.544873,-0.274453,-0.213464,-0.274453,9.544873,0.110000,0.650000,-5,70,-5.108920,70.346604,-5.108920,70.346604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.334931,64.970433,78.593397,98.206054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530994,1.401642,0.130768,0.015050,0.500536,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.687777,mpc,0,-126.340000,54.885000,3.181022,3.125089,3.330000,3.385000,-0.148978,-0.259911,9.361904,1.372266,-0.640391,1.372266,9.361904,0.100000,0.690000,-2,58,-2.033837,58.306651,-2.033837,58.306651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.710800,62.181740,79.672900,97.117555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538947,1.400615,0.133713,0.013031,0.506756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.697785,mpc,0,-126.340000,54.885000,3.283661,3.151107,3.420000,3.415000,-0.136339,-0.263893,8.995966,3.628881,-0.579401,3.628881,8.995966,0.090000,0.640000,3,48,3.109831,47.637003,3.109831,47.637003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.235407,59.288294,81.874089,98.592598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548016,1.408536,0.177160,0.013504,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.707933,mpc,0,-126.340000,54.885000,3.387295,3.182380,3.520000,3.445000,-0.132705,-0.262620,8.934977,3.567892,-0.457422,3.567892,8.934977,0.070000,0.550000,5,60,5.030367,60.020853,5.030367,60.020853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.708447,57.002315,83.864977,101.355342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559847,1.408733,0.178276,0.013987,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.717777,mpc,0,-126.340000,54.885000,3.486961,3.217324,3.610000,3.475000,-0.123039,-0.257676,8.630029,2.714037,-0.884349,2.714037,8.630029,0.090000,0.550000,3,72,3.412616,72.007616,3.412616,72.007616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.320537,53.762781,81.214196,95.226469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539866,1.399854,0.145244,0.013500,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.727785,mpc,0,-126.340000,54.885000,3.586961,3.257386,3.700000,3.505000,-0.113039,-0.247614,7.776174,1.433256,-0.701380,1.433256,7.776174,-0.020000,0.630000,22,81,22.397888,80.754605,22.397888,80.754605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.921105,51.027692,78.839846,90.849639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548407,1.409304,0.181255,0.014537,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.737934,mpc,0,-126.340000,54.885000,3.686526,3.302552,3.790000,3.525000,-0.103474,-0.222448,6.739351,2.043152,-0.579401,2.043152,6.739351,0.120000,0.710000,12,75,11.883081,74.965471,11.883081,74.965471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.992530,47.453844,79.567411,91.660392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559470,1.409032,0.175556,0.012924,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.747777,mpc,0,-126.340000,54.885000,3.780879,3.350596,3.860000,3.565000,-0.079121,-0.214404,6.251434,4.238777,-0.274453,4.238777,6.251434,0.140000,0.730000,12,59,12.109660,59.160116,12.109660,59.160116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.149847,44.322370,79.221252,93.127780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540471,1.398969,0.144472,0.014027,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.757813,mpc,0,-126.340000,54.885000,3.874381,3.403736,3.920000,3.615000,-0.045619,-0.211264,6.068465,6.434403,-0.396432,6.434403,6.068465,0.130000,0.690000,15,48,14.634320,47.732064,14.634320,47.732064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.824733,41.372559,79.027583,92.827292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549148,1.407311,0.181482,0.013351,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.767778,mpc,0,-126.340000,54.885000,3.964054,3.460487,3.980000,3.685000,-0.015946,-0.224513,5.336590,6.495393,-0.274453,6.495393,5.336590,0.080000,0.570000,26,60,25.939676,59.699384,25.939676,59.699384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.627228,38.992795,79.453967,93.883020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540651,1.399227,0.139890,0.013641,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.777777,mpc,0,-126.340000,54.885000,4.050415,3.521264,4.050000,3.735000,0.000415,-0.213736,4.177788,4.421746,-0.396432,4.421746,4.177788,0.140000,0.550000,25,83,24.627045,83.242170,24.627045,83.242170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.178408,36.002025,77.656667,89.851101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541037,1.399449,0.146389,0.014753,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.787785,mpc,0,-126.340000,54.885000,4.132785,3.585774,4.100000,3.785000,0.032785,-0.199226,5.031642,3.201954,-0.213464,3.201954,5.031642,0.210000,0.690000,5,86,4.849293,85.680109,4.849293,85.680109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.852928,31.710775,76.748990,86.456459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549380,1.408332,0.177647,0.013062,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.797929,mpc,0,-126.340000,54.885000,4.211659,3.654726,4.150000,3.825000,0.061659,-0.170274,5.092632,4.787684,-0.335443,4.787684,5.092632,0.110000,0.780000,13,70,13.073217,70.153897,13.073217,70.153897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.776479,28.475400,78.261395,88.388132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560172,1.414652,0.179135,0.015550,0.500397,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.807777,mpc,0,-126.340000,54.885000,4.283358,3.724915,4.220000,3.895000,0.063358,-0.170085,4.665705,7.166278,0.030495,7.166278,4.665705,0.170000,0.810000,4,50,4.194942,49.555470,4.194942,49.555470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.514894,25.388419,81.401049,89.473936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529270,1.472919,0.157063,0.015834,0.500339,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.817777,mpc,0,-126.340000,54.885000,4.350824,3.799265,4.260000,3.965000,0.090824,-0.165735,4.055809,8.325081,-0.091484,8.325081,4.055809,0.130000,0.660000,11,56,10.635366,55.541108,10.635366,55.541108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.629107,23.441463,83.121794,92.730372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540148,1.398810,0.131852,0.012084,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.827777,mpc,0,-126.340000,54.885000,4.412493,3.876510,4.300000,4.035000,0.112493,-0.158490,3.323933,7.349247,0.274453,7.349247,3.323933,0.130000,0.580000,12,74,12.086518,74.030269,12.086518,74.030269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.812891,20.945760,81.056040,87.623801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544954,1.418132,0.138924,0.014032,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.837777,mpc,0,-126.340000,54.885000,4.467956,3.956439,4.340000,4.105000,0.127956,-0.148561,2.409089,5.397580,-0.762370,5.397580,2.409089,0.130000,0.640000,13,88,13.310577,88.418207,13.310577,88.418207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.706328,17.928157,77.815297,84.299874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539731,1.407298,0.132171,0.012246,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.847932,mpc,0,-126.340000,54.885000,4.517532,4.040143,4.360000,4.165000,0.157532,-0.124857,0.945339,5.946486,0.335443,5.946486,0.945339,0.140000,0.760000,19,78,19.481426,77.859343,19.481426,77.859343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.186012,14.419024,76.414638,85.582126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556925,1.407452,0.171543,0.013146,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.857778,mpc,0,-126.340000,54.885000,4.558731,4.123520,4.370000,4.235000,0.188731,-0.111480,0.274453,7.898153,1.006328,7.898153,0.274453,0.160000,0.780000,19,62,18.522591,62.274815,18.522591,62.274815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.996770,11.648586,79.447708,88.129668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540818,1.398915,0.146017,0.015119,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.867780,mpc,0,-126.340000,54.885000,4.593286,4.210216,4.370000,4.335000,0.223286,-0.124784,-0.335443,10.154769,0.274453,10.154769,-0.335443,0.180000,0.720000,17,49,16.794613,48.569875,16.794613,48.569875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.468535,9.014446,80.496585,90.193543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549551,1.409397,0.190126,0.014128,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.877787,mpc,0,-126.340000,54.885000,4.620160,4.298760,4.370000,4.435000,0.250160,-0.136240,-0.274453,11.679509,-0.091484,11.679509,-0.274453,0.190000,0.600000,9,46,9.387802,46.306244,9.387802,46.306244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.706653,6.648512,81.970747,93.181078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540380,1.402027,0.146194,0.015805,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.887932,mpc,0,-126.340000,54.885000,4.639197,4.390113,4.370000,4.535000,0.269197,-0.144887,-1.067318,9.666852,-0.335443,9.666852,-1.067318,0.160000,0.520000,12,70,11.852627,70.102278,11.852627,70.102278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.765380,4.901417,82.582852,95.792571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558965,1.408136,0.178890,0.014708,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.897940,mpc,0,-126.340000,54.885000,4.649561,4.481565,4.370000,4.615000,0.279561,-0.133435,-1.189297,6.678361,0.335443,6.678361,-1.189297,0.160000,0.590000,4,91,3.629128,91.059076,3.629128,91.059076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.999425,3.249419,80.669252,94.235793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557751,1.407797,0.191496,0.014188,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.907932,mpc,0,-126.340000,54.885000,4.651272,4.573948,4.360000,4.685000,0.291272,-0.111052,-1.250287,6.373413,0.274453,6.373413,-1.250287,0.120000,0.740000,0,83,0.063804,83.473491,0.063804,83.473491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.583204,1.411054,79.312062,93.994009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557691,1.407970,0.188823,0.015578,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.917929,mpc,0,-126.340000,54.885000,4.644071,4.667209,4.340000,4.775000,0.304071,-0.107791,-1.982162,8.630029,0.274453,8.630029,-1.982162,0.150000,0.810000,-6,59,-5.552998,58.742085,-5.552998,58.742085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.459771,0.618764,80.258840,91.362719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556318,1.407204,0.178434,0.014100,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.927815,mpc,0,-126.340000,54.885000,4.627933,4.760018,4.330000,4.885000,0.297933,-0.124982,-3.018985,12.167426,0.457422,12.167426,-3.018985,0.130000,0.730000,-3,34,-3.208516,34.308169,-3.208516,34.308169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.017334,0.346283,81.683808,90.642837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546343,1.403595,0.150446,0.007552,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.937815,mpc,0,-126.340000,54.885000,4.602255,4.854236,4.300000,5.015000,0.302255,-0.160764,-3.384923,12.655342,0.457422,12.655342,-3.384923,0.120000,0.560000,-8,41,-7.654166,40.949566,-7.654166,40.949566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.996340,1.234399,85.341806,96.467538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538246,1.401301,0.153115,0.015964,0.500316,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.947935,mpc,0,-126.340000,54.885000,4.566474,4.949693,4.260000,5.135000,0.306474,-0.185307,-3.933829,10.764665,0.762370,10.764665,-3.933829,0.060000,0.460000,-6,63,-5.663559,63.227355,-5.663559,63.227355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.626052,1.865214,82.367405,93.104218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558522,1.407998,0.173197,0.014391,0.500238,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.957809,mpc,0,-126.340000,54.885000,4.521882,5.042684,4.230000,5.225000,0.291882,-0.182316,-4.604715,7.105289,0.396432,7.105289,-4.604715,0.060000,0.530000,-13,88,-12.536992,87.535754,-12.536992,87.535754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.787008,3.281426,77.873139,86.575061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539732,1.398736,0.142314,0.014785,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.967936,mpc,0,-126.340000,54.885000,4.466039,5.137677,4.190000,5.295000,0.276039,-0.157323,-4.543725,5.458569,0.762370,5.458569,-4.543725,0.010000,0.700000,-20,88,-19.815819,88.142274,-19.815819,88.142274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.794071,4.291026,72.679859,81.047316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559572,1.481940,0.188934,0.017119,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.977816,mpc,0,-126.340000,54.885000,4.401566,5.229718,4.140000,5.355000,0.261566,-0.125282,-5.702528,6.922320,0.701380,6.922320,-5.702528,-0.150000,0.820000,-1,67,-0.886275,67.398906,-0.886275,67.398906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.730451,5.487725,69.634311,75.118103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539273,1.399984,0.142207,0.015227,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.987806,mpc,0,-126.340000,54.885000,4.326218,5.321921,4.090000,5.455000,0.236218,-0.133079,-6.434403,9.666852,0.640391,9.666852,-6.434403,-0.030000,0.770000,-21,46,-20.678656,46.256884,-20.678656,46.256884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.347551,6.503175,73.243102,81.224885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539667,1.399783,0.140630,0.014335,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.997931,mpc,0,-126.340000,54.885000,4.239333,5.414247,4.030000,5.565000,0.209333,-0.150753,-6.800341,11.130602,0.396432,11.130602,-6.800341,-0.090000,0.620000,-23,44,-23.104411,43.736258,-23.104411,43.736258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.292090,7.505167,74.298124,86.926643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558379,1.408879,0.174582,0.015200,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.007935,mpc,0,-126.340000,54.885000,4.143031,5.504108,3.960000,5.665000,0.183031,-0.160892,-7.959143,8.508050,0.945339,8.508050,-7.959143,-0.150000,0.530000,-19,71,-18.972169,70.711118,-18.972169,70.711118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.166485,9.143301,71.297703,83.518019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557449,1.407298,0.169749,0.015389,0.504756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.017808,mpc,0,-126.340000,54.885000,4.037751,5.591249,3.890000,5.735000,0.147751,-0.143751,-8.873987,5.641538,1.189297,5.641538,-8.873987,-0.170000,0.590000,-23,90,-22.809269,89.864953,-22.809269,89.864953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.505069,9.976870,64.530282,70.999673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538898,1.402192,0.158357,0.016089,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.027936,mpc,0,-126.340000,54.885000,3.919180,5.678808,3.800000,5.795000,0.119180,-0.116192,-9.605862,4.116798,1.250287,4.116798,-9.605862,-0.150000,0.740000,-33,90,-33.213883,90.060790,-33.213883,90.060790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.094453,10.451412,59.334090,61.797448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558209,1.408919,0.185298,0.014641,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.037815,mpc,0,-126.340000,54.885000,3.793202,5.762220,3.700000,5.855000,0.093202,-0.092780,-10.032790,6.068465,1.128308,6.068465,-10.032790,-0.230000,0.840000,-32,65,-31.864186,64.964760,-31.864186,64.964760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.912477,10.971312,55.384355,56.155418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548498,1.413955,0.188044,0.015315,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.047811,mpc,0,-126.340000,54.885000,3.655407,5.844389,3.590000,5.945000,0.065407,-0.100611,-12.106436,8.508050,1.128308,8.508050,-12.106436,-0.290000,0.750000,-18,49,-17.759477,48.968122,-17.759477,48.968122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.079554,12.546052,59.035519,64.133108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539941,1.407074,0.144354,0.017021,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.057937,mpc,0,-126.340000,54.885000,3.505292,5.925126,3.460000,6.025000,0.045292,-0.099874,-14.485031,8.995966,1.677214,8.995966,-14.485031,-0.220000,0.640000,-17,52,-17.028659,51.728794,-17.028659,51.728794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.987717,14.169148,60.805108,69.651334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559118,1.409181,0.174417,0.014939,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.067930,mpc,0,-126.340000,54.885000,3.346854,6.002125,3.330000,6.105000,0.016854,-0.102875,-14.911958,6.190445,1.677214,6.190445,-14.911958,-0.180000,0.570000,-32,78,-31.721350,78.008841,-31.721350,78.008841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.514209,15.738002,59.073336,67.803621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557465,1.515927,0.249002,0.030498,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.077787,mpc,0,-126.340000,54.885000,3.180668,6.075278,3.180000,6.165000,0.000668,-0.089722,-14.607010,2.957996,1.372266,2.957996,-14.607010,-0.220000,0.630000,-42,99,-42.306422,98.565544,-42.306422,98.565544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.681160,16.232479,50.767426,54.070211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558611,1.470136,0.210727,0.019371,0.500215,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.087816,mpc,0,-126.340000,54.885000,3.001622,6.146665,3.030000,6.195000,-0.028378,-0.048335,-16.375708,1.799193,2.165131,1.799193,-16.375708,-0.290000,0.820000,-32,93,-31.552205,92.728407,-31.552205,92.728407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.826090,16.562950,45.898669,45.708750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547264,1.781583,0.294632,0.036832,0.993338,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.097782,mpc,0,-126.340000,54.885000,2.813902,6.214384,2.860000,6.245000,-0.046098,-0.030616,-18.205396,4.055809,2.104141,4.055809,-18.205396,-0.320000,0.900000,-22,65,-21.512156,65.240168,-21.512156,65.240168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.437304,17.023933,50.284720,51.202583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557996,1.485163,0.210982,0.020593,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.107810,mpc,0,-126.340000,54.885000,2.615353,6.279106,2.680000,6.325000,-0.064647,-0.045894,-20.035084,7.654195,2.043152,7.654195,-20.035084,-0.280000,0.800000,-20,39,-19.601453,38.776569,-19.601453,38.776569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.324633,17.664407,57.625611,65.431684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556168,1.750152,0.234365,0.035963,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.117784,mpc,0,-126.340000,54.885000,2.408491,6.339906,2.480000,6.405000,-0.071509,-0.065094,-21.010918,7.654195,1.799193,7.654195,-21.010918,-0.220000,0.630000,-28,48,-27.831382,47.535906,-27.831382,47.535906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.829458,18.692619,61.942678,76.125598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550742,1.489408,0.191965,0.020048,0.500272,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.127784,mpc,0,-126.340000,54.885000,2.191906,6.397134,2.280000,6.465000,-0.088094,-0.067866,-21.620814,4.665705,2.470079,4.665705,-21.620814,-0.220000,0.530000,-34,78,-33.831232,77.649099,-33.831232,77.649099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.713382,18.916219,57.397198,69.718716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568690,1.608577,0.223183,0.025134,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.137778,mpc,0,-126.340000,54.885000,1.966553,6.450437,2.050000,6.495000,-0.083447,-0.044563,-22.169720,-0.030495,2.409089,-0.030495,-22.169720,-0.260000,0.460000,-33,112,-33.466846,112.450000,-33.466846,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.399680,19.524140,49.588140,56.883440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537520,1.583617,0.284576,0.018988,0.501451,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.147783,mpc,0,-126.340000,54.885000,1.732283,6.499773,1.850000,6.505000,-0.117717,-0.005227,-22.352689,-1.677214,2.653048,-1.677214,-22.352689,-0.300000,0.860000,-39,101,-39.088616,100.974022,-39.088616,100.974022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.790842,19.112101,47.438352,50.301014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545248,1.435115,0.240845,0.012151,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.157777,mpc,0,-126.340000,54.885000,1.489963,6.544891,1.600000,6.525000,-0.110037,0.019891,-23.084564,1.738204,2.409089,1.738204,-23.084564,-0.320000,0.980000,-36,60,-36.465313,59.895011,-36.465313,59.895011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.435331,19.527929,51.143245,55.180612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.527096,1.418437,0.184155,0.011727,0.500425,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.167778,mpc,0,-126.340000,54.885000,1.239453,6.585758,1.380000,6.575000,-0.140547,0.010758,-25.280190,5.824507,2.714037,5.824507,-25.280190,-0.350000,0.840000,-22,32,-21.692602,32.415376,-21.692602,32.415376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.309365,20.457789,60.665715,73.145987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542625,1.408860,0.141492,0.013938,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.177930,mpc,0,-126.340000,54.885000,0.977325,6.622742,1.120000,6.635000,-0.142675,-0.012258,-26.438993,5.580549,2.409089,5.580549,-26.438993,-0.290000,0.580000,-25,50,-25.186434,50.338798,-25.186434,50.338798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.529744,21.711278,65.330714,83.173550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558571,1.414655,0.174437,0.013985,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.187778,mpc,0,-126.340000,54.885000,0.715869,6.654187,0.830000,6.685000,-0.114131,-0.030813,-27.597795,2.043152,3.140965,2.043152,-27.597795,-0.260000,0.480000,-24,84,-23.936265,83.563040,-23.936265,83.563040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.601081,21.760325,58.518904,74.197974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529618,1.404408,0.141720,0.012970,0.500786,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.197785,mpc,0,-126.340000,54.885000,0.443312,6.681578,0.580000,6.685000,-0.136688,-0.003422,-28.207691,-2.043152,2.897006,-2.043152,-28.207691,-0.240000,0.660000,-31,101,-30.965784,100.512906,-30.965784,100.512906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.165252,21.290351,49.232305,59.064520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549831,1.418818,0.200299,0.013472,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.207779,mpc,0,-126.340000,54.885000,0.164594,6.704265,0.300000,6.675000,-0.135406,0.029265,-29.000556,-2.897006,3.567892,-2.897006,-29.000556,-0.270000,0.840000,-27,91,-26.785471,90.740084,-26.785471,90.740084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.902885,21.038180,43.556455,49.963985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551370,1.440024,0.169726,0.015557,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.217929,mpc,0,-126.340000,54.885000,-0.124742,6.722458,0.010000,6.675000,-0.134742,0.047458,-29.610452,-0.640391,3.567892,-0.640391,-29.610452,-0.280000,0.900000,-25,64,-24.527537,63.567945,-24.527537,63.567945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.227259,21.167788,47.489178,55.775643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558335,1.415445,0.185838,0.013331,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.227819,mpc,0,-126.340000,54.885000,-0.412273,6.735423,-0.280000,6.695000,-0.132273,0.040423,-30.952223,2.043152,3.201954,2.043152,-30.952223,-0.270000,0.810000,-17,44,-17.425078,43.508895,-17.425078,43.508895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.138825,21.048454,53.351197,67.192854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551296,1.416447,0.176947,0.014238,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.237934,mpc,0,-126.340000,54.885000,-0.711622,6.743772,-0.590000,6.735000,-0.121622,0.008772,-30.830244,2.348100,3.079975,2.348100,-30.830244,-0.250000,0.630000,-23,49,-23.495479,48.848497,-23.495479,48.848497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.450082,20.658559,57.017755,74.678970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558318,1.414734,0.161413,0.014022,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.247778,mpc,0,-126.340000,54.885000,-1.007678,6.747093,-0.890000,6.745000,-0.117678,0.002093,-30.830244,-0.701380,3.506902,-0.701380,-30.830244,-0.230000,0.550000,-31,76,-30.673389,76.287123,-30.673389,76.287123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.434228,19.689945,53.184571,69.665334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539313,1.407197,0.135112,0.014073,0.500235,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.257935,mpc,0,-126.340000,54.885000,-1.317514,6.745522,-1.200000,6.735000,-0.117514,0.010522,-30.281337,-4.421746,3.750861,-4.421746,-30.281337,-0.270000,0.660000,-36,94,-35.514409,94.268647,-35.514409,94.268647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.788309,18.880007,43.909240,55.271533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560136,1.415252,0.186300,0.014178,0.500490,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.267779,mpc,0,-126.340000,54.885000,-1.621567,6.739140,-1.500000,6.695000,-0.121567,0.044140,-30.220348,-5.397580,3.506902,-5.397580,-30.220348,-0.310000,0.790000,-35,90,-34.969360,90.070852,-34.969360,90.070852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.472773,18.879616,40.443962,48.662067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539977,1.408051,0.176541,0.016090,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.277931,mpc,0,-126.340000,54.885000,-1.938574,6.727539,-1.810000,6.675000,-0.128574,0.052539,-31.623109,-3.567892,3.384923,-3.567892,-31.623109,-0.330000,0.880000,-23,63,-22.847250,63.120348,-22.847250,63.120348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.780390,19.321683,44.286062,53.602395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559719,1.414106,0.180900,0.013745,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.287929,mpc,0,-126.340000,54.885000,-2.253631,6.711140,-2.130000,6.675000,-0.123631,0.036140,-32.476963,-0.701380,3.140965,-0.701380,-32.476963,-0.270000,0.800000,-23,40,-22.831562,39.628490,-22.831562,39.628490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.907325,19.807343,54.852460,70.436128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558509,1.413627,0.175002,0.013428,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.297932,mpc,0,-126.340000,54.885000,-2.571245,6.689804,-2.460000,6.675000,-0.111245,0.014804,-34.001703,-0.213464,3.323933,-0.213464,-34.001703,-0.270000,0.600000,-9,46,-9.366635,46.488430,-9.366635,46.488430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.492557,19.854286,61.383305,80.492801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560010,1.413756,0.177540,0.015315,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.307781,mpc,0,-126.340000,54.885000,-2.885776,6.664006,-2.780000,6.675000,-0.105776,-0.010994,-33.513786,-3.018985,3.994819,-3.018985,-33.513786,-0.220000,0.510000,-20,71,-20.433112,71.150042,-20.433112,71.150042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.170311,20.303725,65.128624,83.567168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549716,1.414346,0.177145,0.014472,0.504861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.317929,mpc,0,-126.340000,54.885000,-3.211227,6.632490,-3.110000,6.635000,-0.101227,-0.002510,-32.476963,-6.251434,3.750861,-6.251434,-32.476963,-0.190000,0.610000,-35,86,-35.293730,85.975286,-35.293730,85.975286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.179425,19.460074,58.033719,68.379344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558940,1.417466,0.189375,0.013800,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.327778,mpc,0,-126.340000,54.885000,-3.527981,6.597151,-3.430000,6.585000,-0.097981,0.012151,-33.025870,-7.288257,3.750861,-7.288257,-33.025870,-0.270000,0.740000,-21,81,-21.404169,80.707464,-21.404169,80.707464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.867401,18.819550,48.256552,56.760373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539795,1.406510,0.147427,0.013637,0.500748,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.337930,mpc,0,-126.340000,54.885000,-3.854800,6.555889,-3.770000,6.525000,-0.084800,0.030889,-33.757745,-6.129455,3.079975,-6.129455,-33.757745,-0.260000,0.760000,-14,67,-13.565910,66.715582,-13.565910,66.715582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.301681,20.000138,52.201146,67.295514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558839,1.412393,0.176132,0.014928,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.347931,mpc,0,-126.340000,54.885000,-4.176655,6.510496,-4.110000,6.495000,-0.066655,0.015496,-34.733578,-3.384923,3.811850,-3.384923,-34.733578,-0.240000,0.750000,-4,39,-3.714419,39.034728,-3.714419,39.034728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.781986,20.152055,59.390075,74.665627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558824,1.412108,0.175478,0.013445,0.506541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.357806,mpc,0,-126.340000,54.885000,-4.493801,6.461133,-4.450000,6.485000,-0.043801,-0.023867,-34.428630,-2.592058,3.506902,-2.592058,-34.428630,-0.190000,0.550000,-8,42,-8.079937,41.599434,-8.079937,41.599434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.953506,20.451406,72.156536,88.135474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550031,1.412393,0.174176,0.013748,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.367935,mpc,0,-126.340000,54.885000,-4.817945,6.405893,-4.800000,6.465000,-0.017945,-0.059107,-33.818734,-4.116798,3.872840,-4.116798,-33.818734,-0.150000,0.490000,-15,52,-14.915612,52.289857,-14.915612,52.289857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.108467,19.056187,75.332936,84.826601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559249,1.413448,0.176162,0.014998,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.377779,mpc,0,-126.340000,54.885000,-5.131367,6.347823,-5.120000,6.415000,-0.011367,-0.067177,-32.720922,-7.471226,3.689871,-7.471226,-32.720922,-0.100000,0.510000,-30,74,-29.562199,73.685401,-29.562199,73.685401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.145391,18.002414,70.644420,77.825833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540955,1.405389,0.135123,0.013344,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.387927,mpc,0,-126.340000,54.885000,-5.452350,6.283530,-5.450000,6.345000,-0.002350,-0.061470,-31.562119,-9.666852,3.079975,-9.666852,-31.562119,-0.210000,0.610000,-24,80,-23.568729,80.334179,-23.568729,80.334179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.307074,17.557927,59.387505,65.420515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558386,1.411392,0.174979,0.013618,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.397931,mpc,0,-126.340000,54.885000,-5.766125,6.215868,-5.750000,6.265000,-0.016125,-0.049132,-31.013213,-8.812998,2.957996,-8.812998,-31.013213,-0.250000,0.720000,-21,61,-20.798793,61.126318,-20.798793,61.126318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.278792,18.272672,58.814229,68.374424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558123,1.411701,0.174816,0.013443,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.407778,mpc,0,-126.340000,54.885000,-6.071995,6.145219,-6.040000,6.205000,-0.031995,-0.059781,-30.708265,-6.434403,2.775027,-6.434403,-30.708265,-0.250000,0.710000,-20,37,-20.328428,37.055620,-20.328428,37.055620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.949070,18.743094,65.277945,78.907747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540666,1.405051,0.141464,0.014210,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.417782,mpc,0,-126.340000,54.885000,-6.379225,6.069456,-6.340000,6.165000,-0.039225,-0.095544,-29.793421,-4.543725,3.018985,-4.543725,-29.793421,-0.230000,0.550000,-26,28,-26.451986,28.059510,-26.451986,28.059510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.238476,18.193034,73.121386,88.018380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555491,1.413915,0.175598,0.015107,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.427807,mpc,0,-126.340000,54.885000,-6.683151,5.989616,-6.640000,6.105000,-0.043151,-0.115384,-28.756597,-6.800341,2.775027,-6.800341,-28.756597,-0.240000,0.410000,-31,54,-30.892293,53.540469,-30.892293,53.540469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.329235,17.448698,75.809857,89.643543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540971,1.403988,0.134719,0.013071,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.437953,mpc,0,-126.340000,54.885000,-6.986213,5.904974,-6.930000,6.025000,-0.056213,-0.120026,-27.963733,-9.727842,2.104141,-9.727842,-27.963733,-0.280000,0.430000,-30,73,-30.189662,73.324916,-30.189662,73.324916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.224471,17.388758,67.358562,80.015541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569722,1.414609,0.174868,0.014212,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.447788,mpc,0,-126.340000,54.885000,-7.275274,5.819361,-7.200000,5.935000,-0.075274,-0.115639,-27.475816,-11.801488,2.409089,-11.801488,-27.475816,-0.320000,0.590000,-27,74,-26.880148,74.098954,-26.880148,74.098954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.384653,18.775812,62.762832,76.227825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587211,1.474484,0.210225,0.017471,0.505235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.457778,mpc,0,-126.340000,54.885000,-7.563684,5.728966,-7.470000,5.845000,-0.093684,-0.116034,-27.292847,-10.093779,2.775027,-10.093779,-27.292847,-0.320000,0.680000,-24,49,-24.063058,49.024764,-24.063058,49.024764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.918277,20.496013,63.023787,79.739432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542915,1.702648,0.246762,0.025971,0.501120,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.467789,mpc,0,-126.340000,54.885000,-7.847075,5.635051,-7.740000,5.775000,-0.107075,-0.139949,-26.682951,-7.654195,2.348100,-7.654195,-26.682951,-0.300000,0.610000,-26,29,-26.167105,29.063703,-26.167105,29.063703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.127119,20.965971,70.423892,89.352403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570340,1.466557,0.210521,0.018418,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.477781,mpc,0,-126.340000,54.885000,-8.123939,5.538143,-8.010000,5.705000,-0.113939,-0.166857,-26.804930,-6.495393,2.348100,-6.495393,-26.804930,-0.290000,0.460000,-20,27,-20.321447,27.172606,-20.321447,27.172606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.915941,20.032564,76.096317,92.629814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554061,1.763548,0.244946,0.036447,0.537371,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.487779,mpc,0,-126.340000,54.885000,-8.394625,5.438164,-8.270000,5.635000,-0.124625,-0.196836,-26.499982,-8.386070,2.226120,-8.386070,-26.499982,-0.270000,0.360000,-20,46,-20.150385,46.355056,-20.150385,46.355056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.004855,19.507359,78.744435,94.037454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549539,1.576527,0.189843,0.017042,0.500448,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.497796,mpc,0,-126.340000,54.885000,-8.659122,5.335134,-8.520000,5.545000,-0.139122,-0.209866,-25.585138,-11.374561,1.616224,-11.374561,-25.585138,-0.260000,0.390000,-25,65,-24.999165,65.403989,-24.999165,65.403989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.563066,19.945560,77.260968,88.982971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552886,1.462397,0.192171,0.013348,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.507779,mpc,0,-126.340000,54.885000,-8.915709,5.229775,-8.760000,5.435000,-0.155709,-0.205225,-24.365346,-13.143259,2.043152,-13.143259,-24.365346,-0.260000,0.510000,-31,68,-31.241407,68.022663,-31.241407,68.022663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.829722,21.030600,73.106284,82.491383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541591,1.427200,0.151137,0.013165,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.517834,mpc,0,-126.340000,54.885000,-9.166792,5.121111,-9.000000,5.325000,-0.166792,-0.203889,-23.572481,-11.923467,2.104141,-11.923467,-23.572481,-0.320000,0.620000,-24,46,-24.315981,46.216468,-24.315981,46.216468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.172397,21.718325,69.959632,79.130534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540776,1.438442,0.141130,0.012685,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.527812,mpc,0,-126.340000,54.885000,-9.408356,5.010930,-9.230000,5.225000,-0.178356,-0.214070,-23.023575,-9.239925,1.433256,-9.239925,-23.023575,-0.310000,0.560000,-23,26,-22.594050,25.732770,-22.594050,25.732770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.865767,22.459309,73.634285,87.305096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539810,1.403150,0.136977,0.012469,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.537778,mpc,0,-126.340000,54.885000,-9.641814,4.898718,-9.460000,5.135000,-0.181814,-0.236282,-22.657637,-8.934977,1.677214,-8.934977,-22.657637,-0.280000,0.420000,-22,31,-21.891654,31.113608,-21.891654,31.113608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.717761,22.031068,78.296187,90.799819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540667,1.403633,0.134969,0.012498,0.507295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.547900,mpc,0,-126.340000,54.885000,-9.870708,4.782701,-9.690000,5.055000,-0.180708,-0.272299,-22.718627,-11.130602,1.738204,-11.130602,-22.718627,-0.270000,0.350000,-15,51,-15.222182,50.839856,-15.222182,50.839856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.453669,21.894426,78.251478,88.242389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570207,1.412799,0.175469,0.014631,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.557937,mpc,0,-126.340000,54.885000,-10.089249,4.665810,-9.910000,4.945000,-0.179249,-0.279190,-21.132897,-12.472374,1.189297,-12.472374,-21.132897,-0.250000,0.400000,-24,56,-23.609059,56.019920,-23.609059,56.019920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.410635,23.067225,77.529831,85.573106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559215,1.411937,0.177660,0.013236,0.507131,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.567934,mpc,0,-126.340000,54.885000,-10.298410,4.547711,-10.110000,4.825000,-0.188410,-0.277289,-20.523001,-13.448207,1.189297,-13.448207,-20.523001,-0.240000,0.490000,-24,55,-23.975153,54.886665,-23.975153,54.886665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.968789,23.752126,75.670909,81.146566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558796,1.411447,0.178308,0.014656,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.577817,mpc,0,-126.340000,54.885000,-10.496653,4.429493,-10.310000,4.695000,-0.186653,-0.265507,-20.401022,-13.448207,1.067318,-13.448207,-20.401022,-0.220000,0.530000,-20,51,-19.537803,51.169143,-19.537803,51.169143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.730139,24.658766,73.113614,78.497741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546448,1.412322,0.177499,0.014419,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.587932,mpc,0,-126.340000,54.885000,-10.690625,4.307155,-10.520000,4.575000,-0.170625,-0.267845,-20.340032,-12.106436,1.189297,-12.106436,-20.340032,-0.210000,0.520000,-11,40,-10.872886,39.764733,-10.872886,39.764733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.403783,25.396411,73.741469,79.113106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558715,1.412322,0.177134,0.013514,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.597778,mpc,0,-126.340000,54.885000,-10.870628,4.186938,-10.710000,4.465000,-0.160628,-0.278062,-18.937271,-12.045446,0.518412,-12.045446,-18.937271,-0.200000,0.460000,-15,42,-14.571989,42.188460,-14.571989,42.188460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.696700,26.193465,78.221618,84.648154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540916,1.402439,0.142020,0.015232,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.607810,mpc,0,-126.340000,54.885000,-11.044984,4.063468,-10.890000,4.355000,-0.154984,-0.291532,-18.083417,-13.448207,0.701380,-13.448207,-18.083417,-0.190000,0.430000,-15,54,-14.988751,54.488073,-14.988751,54.488073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.486634,26.329611,77.596165,81.275925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540706,1.400662,0.139740,0.015102,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.617931,mpc,0,-126.340000,54.885000,-11.211560,3.938058,-11.070000,4.225000,-0.141560,-0.286942,-17.107583,-14.485031,0.579401,-14.485031,-17.107583,-0.170000,0.470000,-17,60,-16.804369,59.726943,-16.804369,59.726943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.314576,26.836371,73.942990,78.372735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559418,1.411635,0.177075,0.014447,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.627779,mpc,0,-126.340000,54.885000,-11.364577,3.815385,-11.230000,4.095000,-0.134577,-0.279615,-15.765812,-15.338885,0.701380,-15.338885,-15.765812,-0.180000,0.530000,-19,62,-18.771346,61.621792,-18.771346,61.621792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.546744,27.542594,71.001907,75.703693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540349,1.401043,0.144328,0.013707,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.637808,mpc,0,-126.340000,54.885000,-11.511203,3.689940,-11.370000,3.955000,-0.141203,-0.265060,-15.155916,-14.058103,0.518412,-14.058103,-15.155916,-0.170000,0.570000,-17,49,-17.343010,48.622030,-17.343010,48.622030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.605877,27.864537,69.174381,73.593381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541574,1.398815,0.130594,0.012513,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.647941,mpc,0,-126.340000,54.885000,-11.649871,3.562847,-11.510000,3.825000,-0.139871,-0.262153,-13.814145,-12.960290,0.335443,-12.960290,-13.814145,-0.190000,0.540000,-17,42,-17.306280,41.667078,-17.306280,41.667078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.614554,27.809899,72.988908,76.481431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559300,1.411463,0.176600,0.013370,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.657931,mpc,0,-126.340000,54.885000,-11.777276,3.437343,-11.630000,3.685000,-0.147276,-0.247657,-12.106436,-13.509197,0.884349,-13.509197,-12.106436,-0.190000,0.490000,-25,51,-24.583729,51.450671,-24.583729,51.450671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.179591,27.364932,74.700347,77.739381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558845,1.442277,0.179838,0.015555,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.667779,mpc,0,-126.340000,54.885000,-11.893838,3.313582,-11.740000,3.555000,-0.153838,-0.241418,-10.947634,-14.972947,0.762370,-14.972947,-10.947634,-0.210000,0.470000,-25,66,-25.428990,66.324104,-25.428990,66.324104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.802420,26.672215,71.109601,75.045973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541345,1.406557,0.148813,0.014515,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.677935,mpc,0,-126.340000,54.885000,-12.004724,3.186028,-11.850000,3.395000,-0.154724,-0.208972,-9.788831,-15.643833,-0.213464,-15.643833,-9.788831,-0.230000,0.540000,-25,69,-25.176205,69.319646,-25.176205,69.319646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.350859,26.465747,68.880454,74.127354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558770,1.409429,0.173139,0.013819,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.687935,mpc,0,-126.340000,54.885000,-12.104714,3.060659,-11.950000,3.245000,-0.154714,-0.184341,-9.727842,-15.277895,0.213464,-15.277895,-9.727842,-0.260000,0.620000,-14,62,-13.889938,61.821561,-13.889938,61.821561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.475218,26.746748,69.728005,75.246880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556628,1.407279,0.176202,0.013322,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.697808,mpc,0,-126.340000,54.885000,-12.194578,2.937223,-12.040000,3.115000,-0.154578,-0.177777,-9.788831,-13.631176,0.091484,-13.631176,-9.788831,-0.220000,0.640000,-10,47,-9.581174,47.122978,-9.581174,47.122978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.621557,28.001202,74.969579,81.477709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540874,1.399032,0.120463,0.013414,0.502327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007580,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.707782,mpc,0,-126.340000,54.885000,-12.276526,2.812998,-12.130000,2.985000,-0.146526,-0.172002,-8.508050,-12.960290,0.274453,-12.960290,-8.508050,-0.170000,0.540000,-18,51,-18.019687,50.825794,-18.019687,50.825794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.511323,28.580833,81.278664,86.194565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548597,1.408659,0.163003,0.013727,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.717931,mpc,0,-126.340000,54.885000,-12.350918,2.687214,-12.200000,2.855000,-0.150918,-0.167786,-6.800341,-13.021280,-0.274453,-13.021280,-6.800341,-0.170000,0.510000,-26,55,-25.960892,55.040101,-25.960892,55.040101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.217413,27.286138,77.791496,80.591315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556915,1.409647,0.176920,0.013116,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.727779,mpc,0,-126.340000,54.885000,-12.414586,2.565846,-12.260000,2.725000,-0.154586,-0.159154,-5.580549,-14.302062,-0.274453,-14.302062,-5.580549,-0.200000,0.510000,-27,67,-26.580154,67.066055,-26.580154,67.066055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.343775,25.889977,73.887524,77.284344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541550,1.399538,0.133953,0.014916,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.737816,mpc,0,-126.340000,54.885000,-12.471001,2.442953,-12.320000,2.575000,-0.151001,-0.132047,-5.397580,-15.338885,-0.030495,-15.338885,-5.397580,-0.240000,0.580000,-16,73,-15.987976,73.088671,-15.987976,73.088671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.647319,25.493220,71.606617,76.793880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549052,1.408283,0.175913,0.013498,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.747778,mpc,0,-126.340000,54.885000,-12.518705,2.321889,-12.370000,2.435000,-0.148705,-0.113111,-4.543725,-15.216906,0.152474,-15.216906,-4.543725,-0.230000,0.650000,-17,68,-16.960521,68.447390,-16.960521,68.447390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.213005,27.267375,72.506202,81.666752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539862,1.398900,0.137079,0.014130,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.757807,mpc,0,-126.340000,54.885000,-12.558581,2.201018,-12.410000,2.295000,-0.148581,-0.093982,-4.177788,-12.960290,-0.213464,-12.960290,-4.177788,-0.200000,0.670000,-17,51,-16.530070,50.528247,-16.530070,50.528247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.516687,28.105873,73.089071,81.028741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540737,1.400353,0.136070,0.013079,0.500218,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.767932,mpc,0,-126.340000,54.885000,-12.590759,2.080099,-12.450000,2.175000,-0.140759,-0.094901,-3.628881,-11.740498,-0.091484,-11.740498,-3.628881,-0.200000,0.670000,-13,40,-13.467179,40.365921,-13.467179,40.365921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.643582,27.962114,74.242431,81.659653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547600,1.406207,0.175856,0.015365,0.502946,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.777933,mpc,0,-126.340000,54.885000,-12.614801,1.961814,-12.470000,2.055000,-0.144801,-0.093186,-2.348100,-12.228415,0.091484,-12.228415,-2.348100,-0.170000,0.490000,-22,61,-22.048779,61.212872,-22.048779,61.212872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.884394,27.641506,76.988061,84.388585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558285,1.404294,0.176636,0.012357,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.787807,mpc,0,-126.340000,54.885000,-12.631211,1.846253,-12.480000,1.925000,-0.151211,-0.078747,-1.128308,-14.241072,-0.396432,-14.241072,-1.128308,-0.180000,0.510000,-27,79,-27.073003,79.145809,-27.073003,79.145809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.451278,26.301052,73.093425,78.166552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541120,1.397996,0.143023,0.013949,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.797942,mpc,0,-126.340000,54.885000,-12.640736,1.728940,-12.490000,1.785000,-0.150736,-0.056060,0.152474,-14.728989,-0.762370,-14.728989,0.152474,-0.220000,0.650000,-28,74,-27.749337,74.314678,-27.749337,74.314678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.774954,25.510999,68.768283,77.194756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579725,1.612900,0.215622,0.028579,0.500793,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.807781,mpc,0,-126.340000,54.885000,-12.643140,1.616373,-12.480000,1.665000,-0.163140,-0.048627,-0.030495,-12.228415,-0.396432,-12.228415,-0.030495,-0.260000,0.690000,-16,52,-15.869318,51.771762,-15.869318,51.771762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.818421,25.335828,67.088403,77.207426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550508,1.490976,0.192911,0.016791,0.500405,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.817782,mpc,0,-126.340000,54.885000,-12.638937,1.503320,-12.480000,1.555000,-0.158937,-0.051680,-0.030495,-9.361904,0.213464,-9.361904,-0.030495,-0.240000,0.620000,-11,34,-10.907301,34.318560,-10.907301,34.318560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.035216,25.905921,68.772299,83.969190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572928,1.595340,0.213716,0.015131,0.500593,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.827780,mpc,0,-126.340000,54.885000,-12.628309,1.391738,-12.470000,1.455000,-0.158309,-0.063262,0.030495,-9.117946,-0.579401,-9.117946,0.030495,-0.180000,0.470000,-13,45,-13.344088,45.062729,-13.344088,45.062729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.586688,25.564935,72.621018,85.860466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547698,1.729673,0.230051,0.023199,0.505765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.837792,mpc,0,-126.340000,54.885000,-12.611510,1.281462,-12.460000,1.365000,-0.151510,-0.083538,1.616224,-10.947634,-0.396432,-10.947634,1.616224,-0.150000,0.410000,-26,65,-26.091039,65.029456,-26.091039,65.029456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.013525,24.270277,69.825732,77.723647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576408,1.571644,0.193776,0.017438,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.847780,mpc,0,-126.340000,54.885000,-12.588898,1.172917,-12.440000,1.255000,-0.148898,-0.082083,2.226120,-12.777322,-0.335443,-12.777322,2.226120,-0.190000,0.520000,-23,72,-22.987679,72.166729,-22.987679,72.166729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.543825,22.219153,64.683332,70.087346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547735,1.641182,0.195045,0.015912,0.500251,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.857739,mpc,0,-126.340000,54.885000,-12.560821,1.066168,-12.420000,1.135000,-0.140821,-0.068832,2.226120,-12.533363,-0.152474,-12.533363,2.226120,-0.230000,0.610000,-13,65,-12.753391,64.672689,-12.753391,64.672689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.158519,22.034595,61.280685,71.445498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542399,1.411543,0.152509,0.011914,0.500292,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.867825,mpc,0,-126.340000,54.885000,-12.527061,0.959585,-12.400000,1.025000,-0.127061,-0.065415,1.616224,-9.727842,-0.152474,-9.727842,1.616224,-0.200000,0.620000,-5,42,-4.556092,41.887788,-4.556092,41.887788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.841092,23.369200,61.317182,75.692355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540985,1.419984,0.142162,0.011928,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.877808,mpc,0,-126.340000,54.885000,-12.488663,0.855579,-12.380000,0.935000,-0.108663,-0.079421,1.555235,-8.386070,-0.396432,-8.386070,1.555235,-0.150000,0.540000,-4,37,-3.994223,36.710451,-3.994223,36.710451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.152356,24.735723,64.426539,80.218101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538406,1.407209,0.140929,0.013777,0.500209,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.887812,mpc,0,-126.340000,54.885000,-12.445518,0.752850,-12.360000,0.865000,-0.085518,-0.112150,2.104141,-8.812998,-0.335443,-8.812998,2.104141,-0.110000,0.430000,-8,48,-8.208334,47.835287,-8.208334,47.835287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.769685,24.926639,64.305717,76.325005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539641,1.397217,0.132946,0.013038,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.897932,mpc,0,-126.340000,54.885000,-12.397429,0.650432,-12.330000,0.765000,-0.067429,-0.114568,2.592058,-10.825654,-0.396432,-10.825654,2.592058,-0.080000,0.400000,-12,68,-12.305178,68.306304,-12.305178,68.306304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.550459,24.550387,61.816325,69.464992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559144,1.410544,0.177225,0.015592,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.907933,mpc,0,-126.340000,54.885000,-12.345821,0.550684,-12.300000,0.665000,-0.045821,-0.114316,3.079975,-11.618519,0.091484,-11.618519,3.079975,-0.070000,0.500000,-14,68,-13.653083,67.618089,-13.653083,67.618089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.660283,23.951471,58.665048,65.239410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557452,1.412114,0.177697,0.016999,0.504465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.917805,mpc,0,-126.340000,54.885000,-12.291184,0.453609,-12.260000,0.555000,-0.031184,-0.101391,3.201954,-10.520706,-0.030495,-10.520706,3.201954,-0.130000,0.600000,-3,52,-2.932561,51.584962,-2.932561,51.584962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.181541,23.937358,55.230642,64.077437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540279,1.398765,0.146390,0.014801,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.927932,mpc,0,-126.340000,54.885000,-12.231632,0.355437,-12.220000,0.475000,-0.011632,-0.119563,3.140965,-8.630029,0.030495,-8.630029,3.140965,-0.100000,0.540000,-1,40,-0.672806,39.890567,-0.672806,39.890567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.915673,25.011120,56.534338,71.343455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555960,1.409652,0.175634,0.016195,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.937939,mpc,0,-126.340000,54.885000,-12.169592,0.259776,-12.190000,0.385000,0.020408,-0.125224,3.323933,-8.325081,-0.701380,-8.325081,3.323933,-0.070000,0.560000,-1,35,-0.892603,35.135647,-0.892603,35.135647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.941137,25.470593,54.804635,69.319885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557421,1.408858,0.176465,0.015311,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.947934,mpc,0,-126.340000,54.885000,-12.104755,0.165530,-12.150000,0.295000,0.045245,-0.129470,3.994819,-9.544873,-0.518412,-9.544873,3.994819,-0.060000,0.500000,-4,51,-4.138985,50.567813,-4.138985,50.567813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.034591,25.707836,52.765185,66.721388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557757,1.408944,0.176839,0.014686,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.957929,mpc,0,-126.340000,54.885000,-12.037322,0.072513,-12.100000,0.185000,0.062678,-0.112487,4.238777,-12.533363,-0.335443,-12.533363,4.238777,-0.060000,0.470000,-4,81,-4.162149,80.795690,-4.162149,80.795690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.944162,25.970265,50.853075,63.274936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557358,1.407036,0.173632,0.014412,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.967934,mpc,0,-126.340000,54.885000,-11.967520,-0.019403,-12.060000,0.055000,0.092480,-0.074403,3.994819,-13.814145,-0.274453,-13.814145,3.994819,-0.060000,0.580000,1,87,1.367411,87.027439,1.367411,87.027439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.639368,25.868595,54.744539,65.757908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558282,1.414924,0.190984,0.016402,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.977933,mpc,0,-126.340000,54.885000,-11.895709,-0.110163,-12.020000,-0.065000,0.124291,-0.045163,3.689871,-11.801488,0.152474,-11.801488,3.689871,-0.060000,0.730000,9,60,8.749423,60.480429,8.749423,60.480429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.842272,26.217219,58.092011,69.638938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557539,1.408451,0.186865,0.015909,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.987938,mpc,0,-126.340000,54.885000,-11.822082,-0.199925,-11.970000,-0.165000,0.147918,-0.034925,4.055809,-8.264091,0.152474,-8.264091,4.055809,-0.030000,0.680000,7,36,6.553718,36.046628,6.553718,36.046628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.684891,27.025419,60.933546,73.933904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557378,1.408424,0.175345,0.013925,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.997930,mpc,0,-126.340000,54.885000,-11.747034,-0.288601,-11.930000,-0.245000,0.182966,-0.043601,4.543725,-6.861330,-0.091484,-6.861330,4.543725,-0.020000,0.510000,6,38,5.694826,38.337464,5.694826,38.337464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.283170,26.677465,58.564249,73.153994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557631,1.407983,0.175557,0.015445,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.007932,mpc,0,-126.340000,54.885000,-11.670636,-0.376477,-11.870000,-0.325000,0.199364,-0.051477,5.031642,-8.203101,-0.152474,-8.203101,5.031642,-0.010000,0.410000,2,58,2.002755,58.053026,2.002755,58.053026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.972850,25.606571,56.821068,69.546681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564137,1.449887,0.196309,0.021925,0.502505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.017813,mpc,0,-126.340000,54.885000,-11.594141,-0.462494,-11.820000,-0.415000,0.225859,-0.047494,5.458569,-11.130602,-0.091484,-11.130602,5.458569,0.000000,0.460000,-1,79,-1.449996,78.952874,-1.449996,78.952874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.016246,24.057827,57.154268,64.962941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538279,1.410658,0.138227,0.013232,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.027825,mpc,0,-126.340000,54.885000,-11.515824,-0.548929,-11.760000,-0.545000,0.244176,-0.003929,6.190445,-12.777322,-0.335443,-12.777322,6.190445,0.000000,0.590000,-7,86,-6.912693,85.713075,-6.912693,85.713075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.411174,22.372428,57.249024,64.446454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542307,1.404464,0.154060,0.013845,0.500301,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.037933,mpc,0,-126.340000,54.885000,-11.436139,-0.635555,-11.690000,-0.655000,0.253861,0.019445,6.617372,-11.679509,-0.213464,-11.679509,6.617372,-0.010000,0.720000,-9,67,-8.541399,67.350412,-8.541399,67.350412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.449777,20.519586,54.102257,61.730741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562423,1.410241,0.192559,0.014525,0.500545,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.047932,mpc,0,-126.340000,54.885000,-11.356912,-0.720703,-11.620000,-0.755000,0.263088,0.034297,6.739351,-8.508050,-0.213464,-8.508050,6.739351,-0.030000,0.720000,-5,42,-5.236210,41.774495,-5.236210,41.774495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.511959,19.270143,52.521536,59.601206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558715,1.411238,0.181760,0.013875,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.057809,mpc,0,-126.340000,54.885000,-11.278444,-0.804374,-11.560000,-0.825000,0.281556,0.020626,6.922320,-6.129455,-0.091484,-6.129455,6.922320,-0.050000,0.570000,-1,33,-1.391540,33.268834,-1.391540,33.268834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.802945,18.467673,54.533319,62.936832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549651,1.413096,0.182048,0.015943,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.067931,mpc,0,-126.340000,54.885000,-11.198004,-0.889756,-11.480000,-0.895000,0.281996,0.005244,6.739351,-7.593205,-0.213464,-7.593205,6.739351,-0.040000,0.420000,-1,57,-1.241897,56.831775,-1.241897,56.831775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.999711,18.198939,55.898013,65.495495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559534,1.411187,0.181104,0.014943,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.077932,mpc,0,-126.340000,54.885000,-11.118645,-0.973872,-11.410000,-0.985000,0.291355,0.011128,6.434403,-11.252582,-0.335443,-11.252582,6.434403,-0.040000,0.440000,1,86,0.635096,86.422710,0.635096,86.422710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.154675,17.575820,54.695561,62.932021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559746,1.410912,0.192311,0.014782,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.087934,mpc,0,-126.340000,54.885000,-11.039563,-1.057833,-11.340000,-1.105000,0.300437,0.047167,7.044299,-13.021280,-0.579401,-13.021280,7.044299,-0.040000,0.640000,-5,87,-5.176687,86.986057,-5.176687,86.986057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.101254,15.933813,58.562634,65.673553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558483,1.420232,0.194007,0.016008,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.097928,mpc,0,-126.340000,54.885000,-10.960953,-1.141675,-11.270000,-1.215000,0.309047,0.073325,7.349247,-10.825654,-0.091484,-10.825654,7.349247,-0.040000,0.740000,-7,62,-7.385594,61.805998,-7.385594,61.805998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.997497,13.818786,55.687919,62.372122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558581,1.410897,0.194146,0.015001,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.107935,mpc,0,-126.340000,54.885000,-10.882787,-1.225657,-11.200000,-1.295000,0.317213,0.069343,6.678361,-7.837164,0.518412,-7.837164,6.678361,-0.060000,0.700000,2,39,2.126525,38.840319,2.126525,38.840319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.516274,12.317347,52.453539,56.679702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558187,1.411801,0.182526,0.015553,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.117932,mpc,0,-126.340000,54.885000,-10.805336,-1.309700,-11.130000,-1.375000,0.324664,0.065300,6.556382,-6.495393,0.030495,-6.495393,6.556382,-0.060000,0.520000,5,42,4.612538,42.088255,4.612538,42.088255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.502647,12.093583,57.172152,64.213987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558368,1.410903,0.179724,0.014709,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.127934,mpc,0,-126.340000,54.885000,-10.728588,-1.394014,-11.060000,-1.445000,0.331412,0.050986,6.800341,-8.508050,-0.396432,-8.508050,6.800341,-0.040000,0.450000,0,63,-0.485157,62.947782,-0.485157,62.947782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.559221,11.727981,54.683746,61.621049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558279,1.412549,0.179947,0.014827,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.137811,mpc,0,-126.340000,54.885000,-10.653597,-1.477602,-10.980000,-1.545000,0.326403,0.067398,6.434403,-11.496540,0.213464,-11.496540,6.434403,-0.030000,0.490000,-1,86,-1.120042,85.564489,-1.120042,85.564489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.704957,10.229422,51.189202,57.307557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549647,1.413903,0.192926,0.015403,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.147787,mpc,0,-126.340000,54.885000,-10.578725,-1.562450,-10.910000,-1.655000,0.331275,0.092550,7.044299,-13.265238,0.335443,-13.265238,7.044299,-0.040000,0.670000,-6,86,-6.355873,86.074984,-6.355873,86.074984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.081715,8.005908,54.346531,62.769131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545600,1.851435,0.269799,0.036819,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008214,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.157787,mpc,0,-126.340000,54.885000,-10.504609,-1.648008,-10.840000,-1.775000,0.335391,0.126992,6.312424,-11.557530,0.030495,-11.557530,6.312424,-0.040000,0.760000,0,66,-0.295422,66.243780,-0.295422,66.243780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.906101,5.344865,52.526345,60.812975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558244,1.484855,0.218891,0.019683,0.501056,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.167780,mpc,0,-126.340000,54.885000,-10.431514,-1.734107,-10.780000,-1.865000,0.348486,0.130893,5.885497,-8.142112,-0.213464,-8.142112,5.885497,-0.040000,0.730000,5,39,5.468295,39.375601,5.468295,39.375601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.812449,4.051547,54.034547,57.297608,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553199,1.770614,0.233895,0.034511,0.500832,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.177780,mpc,0,-126.340000,54.885000,-10.359358,-1.820959,-10.710000,-1.935000,0.350642,0.114041,5.885497,-6.373413,0.213464,-6.373413,5.885497,-0.030000,0.550000,5,37,5.053275,37.247351,5.053275,37.247351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.951513,3.746236,56.227396,61.672545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548206,1.615234,0.196487,0.017832,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.187781,mpc,0,-126.340000,54.885000,-10.288196,-1.908592,-10.650000,-2.005000,0.361804,0.096408,5.580549,-7.715185,0.152474,-7.715185,5.580549,-0.010000,0.430000,5,56,5.305316,56.276137,5.305316,56.276137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.451083,3.134676,53.174851,59.777385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570262,1.575429,0.211282,0.019206,0.500471,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.197781,mpc,0,-126.340000,54.885000,-10.218050,-1.997057,-10.590000,-2.105000,0.371950,0.107943,5.763517,-11.313571,-0.091484,-11.313571,5.763517,-0.010000,0.450000,3,85,2.846577,84.672040,2.846577,84.672040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.147630,2.294360,53.193272,60.482015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547592,1.645005,0.237925,0.025962,0.500910,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.207781,mpc,0,-126.340000,54.885000,-10.148885,-2.086451,-10.520000,-2.235000,0.371115,0.148549,6.129455,-13.631176,-0.030495,-13.631176,6.129455,0.000000,0.630000,-4,91,-3.502037,91.067850,-3.502037,91.067850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.048888,0.234861,54.574943,65.964072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545690,1.430542,0.180980,0.015111,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.217818,mpc,0,-126.340000,54.885000,-10.080436,-2.177165,-10.460000,-2.345000,0.379564,0.167835,5.702528,-12.533363,0.091484,-12.533363,5.702528,-0.020000,0.750000,3,72,2.844270,71.977069,2.844270,71.977069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.457812,-2.484154,52.484845,65.364653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539925,1.418176,0.173728,0.014716,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.227812,mpc,0,-126.340000,54.885000,-10.013193,-2.268561,-10.400000,-2.445000,0.386807,0.176439,5.519559,-8.264091,0.213464,-8.264091,5.519559,-0.030000,0.760000,8,35,7.801868,34.589808,7.801868,34.589808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.393628,-3.840290,54.618748,62.414473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537572,1.399077,0.132059,0.012069,0.500159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.237820,mpc,0,-126.340000,54.885000,-9.946730,-2.361198,-10.340000,-2.505000,0.393270,0.143802,5.519559,-5.214611,-0.335443,-5.214611,5.519559,0.000000,0.520000,6,25,6.087015,25.143563,6.087015,25.143563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.136988,-4.134347,58.517362,65.656695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549508,1.412987,0.180265,0.014079,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.247941,mpc,0,-126.340000,54.885000,-9.880345,-2.456070,-10.290000,-2.565000,0.409655,0.108930,5.275601,-5.824507,-0.091484,-5.824507,5.275601,0.010000,0.480000,8,29,8.041770,28.560869,8.041770,28.560869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.130711,-5.080233,59.139686,64.832005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558834,1.412241,0.177573,0.016092,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.257934,mpc,0,-126.340000,54.885000,-9.815545,-2.550963,-10.230000,-2.655000,0.414455,0.104037,5.641538,-10.032790,0.091484,-10.032790,5.641538,0.030000,0.340000,2,74,1.658435,73.962763,1.658435,73.962763,0.000000,-0.401893,0.000000,64.000000,0.000000,0.000000,-70.934589,-4.573931,62.123591,66.819005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558642,1.412220,0.180280,0.014235,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.267934,mpc,0,-126.340000,54.885000,-9.751359,-2.647182,-10.160000,-2.775000,0.408641,0.127818,6.129455,-14.241072,0.091484,-14.241072,6.129455,0.020000,0.580000,-4,89,-4.028412,89.420192,-4.028412,89.420192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.954359,-5.413875,62.666002,72.869127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558979,1.412567,0.194610,0.017173,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.277942,mpc,0,-126.340000,54.885000,-9.687691,-2.744781,-10.090000,-2.915000,0.402309,0.170219,6.556382,-14.607010,-0.091484,-14.607010,6.556382,0.000000,0.690000,-6,86,-6.277836,85.607545,-6.277836,85.607545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.539580,-6.467326,60.529030,73.553869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557960,1.411199,0.193455,0.014640,0.503424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.287940,mpc,0,-126.340000,54.885000,-9.624567,-2.843601,-10.020000,-3.025000,0.395433,0.181399,7.166278,-10.642686,-0.274453,-10.642686,7.166278,-0.020000,0.790000,-8,43,-8.323608,43.290507,-8.323608,43.290507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.142191,-7.688493,56.488508,70.267877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556862,1.409182,0.192309,0.013956,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.297937,mpc,0,-126.340000,54.885000,-9.561820,-2.943757,-9.950000,-3.105000,0.388180,0.161243,6.251434,-4.848673,0.091484,-4.848673,6.251434,-0.040000,0.620000,4,6,4.104080,6.017871,4.104080,6.017871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.767092,-8.955321,56.002683,66.889197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558545,1.410713,0.179244,0.016364,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.307938,mpc,0,-126.340000,54.885000,-9.499316,-3.045311,-9.890000,-3.145000,0.390684,0.099689,5.763517,-3.689871,0.396432,-3.689871,5.763517,-0.040000,0.340000,11,13,10.835551,13.006099,10.835551,13.006099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.399755,-8.344504,65.838256,78.113358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556753,1.412717,0.178845,0.015373,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.317809,mpc,0,-126.340000,54.885000,-9.437767,-3.146894,-9.820000,-3.215000,0.382233,0.068106,5.580549,-7.715185,0.030495,-7.715185,5.580549,-0.010000,0.210000,8,54,7.776674,53.754048,7.776674,53.754048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.596928,-7.391083,72.146221,81.776561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539805,1.399853,0.143677,0.014944,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.327936,mpc,0,-126.340000,54.885000,-9.374665,-3.252477,-9.750000,-3.325000,0.375335,0.072523,6.800341,-13.448207,-0.030495,-13.448207,6.800341,0.010000,0.300000,-7,93,-7.473350,93.270934,-7.473350,93.270934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.509045,-7.067279,73.820527,85.570036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557740,1.411441,0.189158,0.015873,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.337942,mpc,0,-126.340000,54.885000,-9.312221,-3.358177,-9.680000,-3.465000,0.367779,0.106823,7.166278,-15.826802,0.335443,-15.826802,7.166278,0.000000,0.590000,-11,90,-11.438432,89.986830,-11.438432,89.986830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.080193,-8.445397,73.192907,89.287376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557490,1.411566,0.202088,0.014541,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.347794,mpc,0,-126.340000,54.885000,-9.250536,-3.463551,-9.610000,-3.585000,0.359464,0.121449,7.166278,-11.740498,0.640391,-11.740498,7.166278,-0.040000,0.770000,-5,45,-5.246461,39.944684,-5.246461,39.944684,0.000000,5.042146,0.000000,64.000000,0.000000,0.000000,-57.543975,-9.586553,67.906044,84.860171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547009,1.411338,0.205204,0.014967,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.357805,mpc,0,-126.340000,54.885000,-9.187510,-3.571950,-9.530000,-3.665000,0.342490,0.093050,6.922320,-5.885497,0.152474,-5.885497,6.922320,-0.040000,0.640000,-1,0,-0.885280,-2.381268,-0.885280,-2.381268,0.000000,2.368098,0.000000,64.000000,0.000000,0.000000,-59.709452,-9.180332,64.703280,75.988279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540368,1.401327,0.138623,0.015462,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.367942,mpc,0,-126.340000,54.885000,-9.123221,-3.683013,-9.460000,-3.715000,0.336779,0.031987,6.556382,-3.445913,0.274453,-3.445913,6.556382,-0.050000,0.320000,6,-2,6.144269,-2.352084,6.144269,-2.352084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.502247,-7.906953,69.992211,83.418241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558538,1.411427,0.177855,0.015654,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.377936,mpc,0,-126.340000,54.885000,-9.059237,-3.793768,-9.380000,-3.785000,0.320763,-0.008768,6.617372,-7.715185,0.152474,-7.715185,6.617372,-0.020000,0.110000,1,43,1.156919,46.576966,1.156919,46.576966,0.000000,-3.929050,0.000000,64.000000,0.000000,0.000000,-62.387118,-5.790174,77.318221,90.740124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556876,1.415856,0.177368,0.015177,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.387933,mpc,0,-126.340000,54.885000,-8.994508,-3.905759,-9.300000,-3.905000,0.305492,-0.000759,7.349247,-15.094927,0.030495,-15.094927,7.349247,-0.040000,0.200000,-5,88,-5.399789,100.555828,-5.399789,100.555828,0.000000,-12.907912,0.000000,64.000000,0.000000,0.000000,-60.524231,-4.296804,81.112381,94.532726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557433,1.412168,0.201906,0.014190,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.397806,mpc,0,-126.340000,54.885000,-8.929750,-4.017484,-9.220000,-4.065000,0.290250,0.047516,8.142112,-18.876282,0.274453,-18.876282,8.142112,-0.040000,0.520000,-14,108,-14.379325,107.866256,-14.379325,107.866256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.351853,-3.274479,84.937444,103.536401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538899,1.422550,0.189565,0.016834,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.407810,mpc,0,-126.340000,54.885000,-8.863173,-4.131756,-9.140000,-4.225000,0.276827,0.093244,8.325081,-16.497687,0.335443,-16.497687,8.325081,-0.070000,0.800000,-12,67,-11.918872,67.124667,-11.918872,67.124667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.807999,-3.027234,85.056931,107.276801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540781,1.441451,0.237141,0.016551,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.417929,mpc,0,-126.340000,54.885000,-8.794715,-4.248381,-9.060000,-4.345000,0.265285,0.096619,7.837164,-9.178935,0.579401,-9.178935,7.837164,-0.080000,0.780000,-3,22,-2.972028,6.443562,-2.972028,6.443562,0.000000,15.681105,0.000000,64.000000,0.000000,0.000000,-59.253089,-1.262241,83.718567,98.998389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557564,1.413371,0.175352,0.017272,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.427939,mpc,0,-126.340000,54.885000,-8.725782,-4.364685,-8.970000,-4.405000,0.244218,0.040315,7.044299,-4.055809,0.518412,-4.055809,7.044299,-0.090000,0.510000,8,-19,8.061930,-19.058484,8.061930,-19.058484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.710141,0.178080,81.125227,96.520161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557059,1.421094,0.174211,0.015565,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.437933,mpc,0,-126.340000,54.885000,-8.655637,-4.481657,-8.900000,-4.455000,0.244363,-0.026657,7.776174,-4.848673,0.335443,-4.848673,7.776174,-0.080000,0.160000,4,10,3.623964,10.210861,3.623964,10.210861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.601040,1.834293,82.965398,103.856851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556959,1.420916,0.174418,0.015824,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.447934,mpc,0,-126.340000,54.885000,-8.584022,-4.599464,-8.820000,-4.555000,0.235978,-0.044464,7.654195,-12.228415,0.579401,-12.228415,7.654195,-0.060000,0.040000,1,55,0.948878,80.845332,0.948878,80.845332,0.000000,-25.634471,0.000000,64.000000,0.000000,0.000000,-62.040136,2.312499,89.247996,104.645211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556469,1.413872,0.184981,0.014004,0.502658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.457808,mpc,0,-126.340000,54.885000,-8.511833,-4.716404,-8.740000,-4.715000,0.228167,-0.001404,7.898153,-21.193887,-0.457422,-21.193887,7.898153,-0.040000,0.250000,-6,100,-5.806043,112.450000,-5.806043,112.450000,0.000000,-12.239139,0.000000,64.000000,0.000000,0.000000,-58.301864,4.914565,95.804550,112.251614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539901,1.405539,0.173082,0.014896,0.500154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.467803,mpc,0,-126.340000,54.885000,-8.437151,-4.835335,-8.660000,-4.925000,0.222849,0.089665,8.447060,-23.145554,0.396432,-23.145554,8.447060,-0.060000,0.590000,-8,112,-8.156212,112.450000,-8.156212,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.978301,7.681056,101.933752,122.028487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540038,1.405722,0.189705,0.014492,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.477812,mpc,0,-126.340000,54.885000,-8.360669,-4.954868,-8.570000,-5.125000,0.209331,0.170132,8.081122,-19.303209,0.030495,-19.303209,8.081122,-0.070000,0.880000,-2,86,-2.324204,86.154652,-2.324204,86.154652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.433221,10.917154,106.671812,128.568046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539698,1.403739,0.311884,0.013476,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.487935,mpc,0,-126.340000,54.885000,-8.281518,-5.076078,-8.490000,-5.275000,0.208482,0.198922,7.593205,-10.581696,0.518412,-10.581696,7.593205,-0.090000,0.890000,10,41,9.909252,15.242246,9.909252,15.242246,0.000000,25.912406,0.000000,64.000000,0.000000,0.000000,-56.458415,14.560071,107.729672,132.503129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558991,1.413887,0.189625,0.016490,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.497930,mpc,0,-126.340000,54.885000,-8.201530,-5.195935,-8.410000,-5.335000,0.208470,0.139065,7.776174,-3.750861,0.884349,-3.750861,7.776174,-0.070000,0.670000,12,-4,11.574704,-28.469805,11.574704,-28.469805,0.000000,24.624457,0.000000,64.000000,0.000000,0.000000,-59.790559,15.815657,104.808926,129.818339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557269,1.414554,0.174624,0.015485,0.500175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.507791,mpc,0,-126.340000,54.885000,-8.120754,-5.314256,-8.330000,-5.355000,0.209246,0.040744,7.288257,-1.616224,0.884349,-1.616224,7.288257,-0.040000,0.310000,16,-24,15.945506,-24.322832,15.945506,-24.322832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.091799,13.946263,107.751506,130.529659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575486,1.490486,0.202693,0.017818,0.501764,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.517813,mpc,0,-126.340000,54.885000,-8.036745,-5.434410,-8.250000,-5.415000,0.213255,-0.019410,8.142112,-6.983309,0.579401,-6.983309,8.142112,0.000000,0.040000,5,21,5.163342,37.738437,5.163342,37.738437,0.000000,-17.061269,0.000000,64.000000,0.000000,0.000000,-58.339632,12.392837,116.618361,136.179033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545852,1.731614,0.248692,0.038141,0.501078,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.527788,mpc,0,-126.340000,54.885000,-7.951161,-5.553787,-8.160000,-5.535000,0.208839,-0.018787,9.788831,-15.887791,0.335443,-15.887791,9.788831,0.020000,0.030000,-13,66,-13.339942,112.449932,-13.339942,112.449932,0.000000,-46.772764,0.000000,64.000000,0.000000,0.000000,-52.522942,11.312348,124.242510,139.786038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566110,1.564286,0.237854,0.019572,0.500459,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.537780,mpc,0,-126.340000,54.885000,-7.863441,-5.673001,-8.060000,-5.745000,0.196559,0.071999,10.337738,-24.426336,0.274453,-24.426336,10.337738,-0.020000,0.280000,-16,111,-15.667538,112.450000,-15.667538,112.450000,0.000000,-1.772832,0.000000,64.000000,0.000000,0.000000,-46.514232,14.078801,121.253079,137.259869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555909,1.754840,0.282591,0.033060,0.500628,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.547779,mpc,0,-126.340000,54.885000,-7.773666,-5.791765,-7.950000,-6.005000,0.176334,0.213235,10.398727,-26.865920,0.640391,-26.865920,10.398727,-0.070000,0.680000,-11,112,-11.331311,112.450000,-11.331311,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.050378,18.576309,123.329635,145.431592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545882,1.482804,0.293905,0.019200,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.557784,mpc,0,-126.340000,54.885000,-7.681839,-5.909915,-7.840000,-6.235000,0.158161,0.325085,10.337738,-21.620814,0.579401,-21.620814,10.337738,-0.120000,0.940000,-3,112,-2.968073,112.449949,-2.968073,112.449949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.210519,25.259870,129.483226,160.393161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553372,1.446253,0.303097,0.014068,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.567779,mpc,0,-126.340000,54.885000,-7.588119,-6.027104,-7.740000,-6.405000,0.151881,0.377896,9.666852,-13.326228,0.945339,-13.326228,9.666852,-0.100000,1.030000,5,67,4.824626,47.254769,4.824626,47.254769,0.000000,20.195180,0.000000,64.000000,0.000000,0.000000,-55.141662,29.917006,132.678844,165.820908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540880,1.434002,0.277745,0.013660,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.577812,mpc,0,-126.340000,54.885000,-7.492064,-6.143738,-7.640000,-6.485000,0.147936,0.341262,9.300914,-4.604715,0.945339,-4.604715,9.300914,-0.070000,0.870000,10,22,9.587649,-13.939902,9.587649,-13.939902,0.000000,36.389851,0.000000,64.000000,0.000000,0.000000,-60.596884,31.486307,134.495680,168.100536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538848,1.419969,0.133367,0.012979,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.587805,mpc,0,-126.340000,54.885000,-7.394482,-6.258717,-7.540000,-6.505000,0.145518,0.246283,8.995966,0.823360,1.250287,0.823360,8.995966,-0.030000,0.550000,12,-23,11.697600,-38.882589,11.697600,-38.882589,0.000000,16.332538,0.000000,64.000000,0.000000,0.000000,-64.931204,27.334935,130.022942,162.141445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539191,1.409371,0.137936,0.012681,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.597807,mpc,0,-126.340000,54.885000,-7.294933,-6.372467,-7.450000,-6.505000,0.155067,0.132533,8.873987,-0.884349,1.006328,-0.884349,8.873987,-0.010000,0.170000,13,-2,13.391165,-1.565973,13.391165,-1.565973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.467335,21.185088,129.987333,157.428338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539258,1.408489,0.130319,0.012789,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.607940,mpc,0,-126.340000,54.885000,-7.192234,-6.486167,-7.340000,-6.565000,0.147766,0.078833,10.032790,-9.239925,0.884349,-9.239925,10.032790,0.030000,0.050000,-3,43,-3.029156,75.368231,-3.029156,75.368231,0.000000,-31.934204,0.000000,64.000000,0.000000,0.000000,-66.442274,15.448723,135.027008,161.105673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556789,1.421124,0.178020,0.016080,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.617931,mpc,0,-126.340000,54.885000,-7.089243,-6.596570,-7.230000,-6.715000,0.140757,0.118430,11.679509,-18.815292,0.701380,-18.815292,11.679509,0.020000,0.160000,-19,88,-19.098769,112.450000,-19.098769,112.450000,0.000000,-24.015973,0.000000,64.000000,0.000000,0.000000,-62.278267,14.562470,132.973491,158.672584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556732,1.420411,0.202771,0.016019,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.627931,mpc,0,-126.340000,54.885000,-6.984519,-6.705212,-7.110000,-6.925000,0.125481,0.219788,12.472374,-23.572481,1.128308,-23.572481,12.472374,-0.050000,0.510000,-20,112,-19.842453,112.450000,-19.842453,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.093936,18.295157,125.072343,150.650329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558163,1.429529,0.203774,0.014936,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.637805,mpc,0,-126.340000,54.885000,-6.879608,-6.810489,-6.980000,-7.125000,0.100392,0.314511,12.289405,-21.254876,1.799193,-21.254876,12.289405,-0.070000,0.850000,-17,112,-17.150339,112.450000,-17.150339,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.803560,23.969785,130.064165,161.944298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540317,1.409781,0.261087,0.014981,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.647937,mpc,0,-126.340000,54.885000,-6.770516,-6.916278,-6.860000,-7.295000,0.089484,0.378722,11.618519,-12.838311,1.372266,-12.838311,11.618519,-0.110000,1.000000,-3,67,-3.434936,60.451881,-3.434936,60.451881,0.000000,6.998119,0.000000,64.000000,0.000000,0.000000,-64.230142,28.624714,136.357126,168.056508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558485,1.435850,0.330008,0.015827,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.657929,mpc,0,-126.340000,54.885000,-6.661631,-7.018209,-6.740000,-7.355000,0.078369,0.336791,10.886644,-2.897006,1.311276,-2.897006,10.886644,-0.100000,0.880000,6,22,6.080955,-13.546521,6.080955,-13.546521,0.000000,35.996521,0.000000,64.000000,0.000000,0.000000,-69.190080,30.053618,135.919845,165.871462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558220,1.418561,0.177423,0.014165,0.501300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.667925,mpc,0,-126.340000,54.885000,-6.551550,-7.117627,-6.630000,-7.335000,0.078450,0.217373,9.727842,4.421746,1.433256,4.421746,9.727842,-0.090000,0.560000,20,-23,19.502224,-54.824552,19.502224,-54.824552,0.000000,32.274552,0.000000,64.000000,0.000000,0.000000,-72.274094,25.337946,123.675897,150.672171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559265,1.419095,0.178821,0.015469,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.677935,mpc,0,-126.340000,54.885000,-6.440309,-7.214454,-6.530000,-7.295000,0.089691,0.080546,9.300914,3.933829,1.799193,3.933829,9.300914,-0.050000,0.180000,21,-28,21.288631,-28.367815,21.288631,-28.367815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.349446,18.508285,111.424227,138.757204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558126,1.420243,0.190128,0.014179,0.502834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.687931,mpc,0,-126.340000,54.885000,-6.328388,-7.308246,-6.430000,-7.305000,0.101612,-0.003246,9.361904,-3.018985,1.189297,-3.018985,9.361904,0.010000,0.000000,13,17,12.809219,39.746740,12.809219,39.746740,0.000000,-23.114555,0.000000,64.000000,0.000000,0.000000,-67.371947,11.897784,118.848996,145.029975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557263,1.420895,0.178087,0.014453,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.697928,mpc,0,-126.340000,54.885000,-6.215783,-7.398990,-6.330000,-7.385000,0.114217,-0.013990,11.313571,-12.289405,1.006328,-12.289405,11.313571,0.070000,0.000000,-14,62,-13.990662,112.449998,-13.990662,112.449998,0.000000,-50.817813,0.000000,64.000000,0.000000,0.000000,-58.922163,8.743697,132.106765,157.886703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557938,1.421778,0.204292,0.015827,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.707932,mpc,0,-126.340000,54.885000,-6.102626,-7.486560,-6.210000,-7.545000,0.107374,0.058440,12.472374,-19.608157,1.555235,-19.608157,12.472374,0.010000,0.200000,-21,107,-20.607349,112.450000,-20.607349,112.450000,0.000000,-5.817815,0.000000,64.000000,0.000000,0.000000,-49.724816,11.605063,129.220636,150.342020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556834,1.420888,0.204936,0.015751,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.717949,mpc,0,-126.340000,54.885000,-5.989024,-7.570851,-6.080000,-7.755000,0.090976,0.184149,11.679509,-21.498835,1.433256,-21.498835,11.679509,-0.070000,0.640000,-7,112,-7.392084,112.450000,-7.392084,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.223349,17.337566,126.260249,151.552809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558339,1.420890,0.240447,0.015230,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.727935,mpc,0,-126.340000,54.885000,-5.875683,-7.651342,-5.960000,-7.925000,0.084317,0.273658,10.886644,-14.850968,1.067318,-14.850968,10.886644,-0.090000,0.920000,3,99,2.853183,99.006933,2.853183,99.006933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.995915,24.746089,131.455305,165.580716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557203,1.420380,0.281074,0.016047,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.737932,mpc,0,-126.340000,54.885000,-5.762338,-7.728229,-5.860000,-8.005000,0.097662,0.276771,9.605862,-4.360757,1.494245,-4.360757,9.605862,-0.070000,0.970000,16,54,15.908232,12.052801,15.908232,12.052801,0.000000,41.954132,0.000000,64.000000,0.000000,0.000000,-58.918366,29.916333,131.806036,164.060997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557641,1.420604,0.241826,0.013771,0.501725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.747932,mpc,0,-126.340000,54.885000,-5.649294,-7.801300,-5.760000,-7.985000,0.110706,0.183700,9.117946,6.800341,1.799193,6.800341,9.117946,-0.060000,0.790000,24,9,24.119641,-70.016624,24.119641,-70.016624,0.000000,79.023557,0.000000,64.000000,0.000000,0.000000,-65.791074,28.993643,124.895074,154.427978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558995,1.420353,0.191680,0.015426,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.757832,mpc,0,-126.340000,54.885000,-5.537933,-7.869714,-5.670000,-7.895000,0.132067,0.025286,8.691018,11.679509,1.738204,11.679509,8.691018,0.020000,0.450000,21,-36,21.296552,-92.181270,21.296552,-92.181270,0.000000,56.188203,0.000000,64.000000,0.000000,0.000000,-70.091281,21.626075,110.946571,137.110727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538700,1.412462,0.163096,0.015664,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.767934,mpc,0,-126.340000,54.885000,-5.425106,-7.935360,-5.570000,-7.785000,0.144894,-0.150360,9.849821,9.727842,1.006328,9.727842,9.849821,0.140000,0.070000,-4,-57,-4.280549,-56.511025,-4.280549,-56.511025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.540277,12.924380,114.028783,136.831687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557186,1.421184,0.189669,0.014819,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.777933,mpc,0,-126.340000,54.885000,-5.314454,-7.996070,-5.460000,-7.745000,0.145546,-0.251070,11.069613,1.006328,1.555235,1.006328,11.069613,0.050000,-0.050000,-9,-12,-8.788897,19.317264,-8.788897,19.317264,0.000000,-30.828289,0.000000,64.000000,0.000000,0.000000,-62.903753,6.668608,127.371516,148.014535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557842,1.421266,0.192015,0.015496,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.787933,mpc,0,-126.340000,54.885000,-5.205067,-8.052410,-5.340000,-7.805000,0.134933,-0.247410,11.740498,-10.398727,1.677214,-10.398727,11.740498,-0.040000,-0.110000,-10,33,-9.692632,112.450000,-9.692632,112.450000,0.000000,-78.961025,0.000000,64.000000,0.000000,0.000000,-59.570733,6.642725,130.514901,154.822782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556782,1.421246,0.202084,0.015303,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.797820,mpc,0,-126.340000,54.885000,-5.098399,-8.103703,-5.220000,-7.965000,0.121601,-0.138703,11.130602,-20.218053,1.006328,-20.218053,11.130602,-0.080000,-0.040000,-3,78,-2.745081,112.450000,-2.745081,112.450000,0.000000,-33.961025,0.000000,64.000000,0.000000,0.000000,-59.361506,15.020014,126.236201,158.376585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540532,1.411756,0.165628,0.015822,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.807935,mpc,0,-126.340000,54.885000,-4.991048,-8.151530,-5.110000,-8.215000,0.118952,0.063470,10.398727,-28.512639,0.579401,-28.512639,10.398727,-0.080000,0.180000,30,112,29.746743,112.450000,29.746743,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.280344,27.536252,132.059473,166.846976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557698,1.449073,0.233783,0.016501,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.817933,mpc,0,-126.340000,54.885000,-4.886955,-8.194083,-5.000000,-8.505000,0.113045,0.310917,9.605862,-29.610452,0.335443,-29.610452,9.605862,-0.010000,0.680000,3,112,2.945532,112.450000,2.945532,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.968358,39.188707,140.465125,176.336294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558079,1.421144,0.273155,0.014419,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.827933,mpc,0,-126.340000,54.885000,-4.785093,-8.231858,-4.890000,-8.755000,0.104907,0.523142,9.910810,-21.620814,0.884349,-21.620814,9.910810,0.050000,0.940000,-23,112,-22.888155,112.450000,-22.888155,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.014339,49.010032,142.413508,183.059884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557863,1.444021,0.267312,0.017621,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.837935,mpc,0,-126.340000,54.885000,-4.685715,-8.264767,-4.790000,-8.915000,0.104285,0.650233,9.056956,-11.557530,1.616224,-11.557530,9.056956,0.030000,1.040000,-16,112,-16.218036,112.450000,-16.218036,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.728229,53.943557,145.352227,185.720344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556966,1.422887,0.278959,0.014804,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.847929,mpc,0,-126.340000,54.885000,-4.589160,-8.292709,-4.690000,-8.955000,0.100840,0.662291,7.471226,0.762370,1.738204,0.762370,7.471226,-0.040000,1.090000,7,67,7.122725,43.712371,7.122725,43.712371,0.000000,23.737629,0.000000,64.000000,0.000000,0.000000,-72.575461,51.165664,157.036592,193.870694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557490,1.423707,0.305040,0.015789,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.857807,mpc,0,-126.340000,54.885000,-4.496667,-8.315408,-4.620000,-8.875000,0.123333,0.559592,6.556382,12.350394,1.616224,12.350394,6.556382,-0.070000,0.930000,23,22,23.099560,-43.734310,23.099560,-43.734310,0.000000,66.184310,0.000000,64.000000,0.000000,0.000000,-76.494374,40.711250,149.700283,187.079751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550797,1.574352,0.227438,0.022524,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.867812,mpc,0,-126.340000,54.885000,-4.406193,-8.333362,-4.550000,-8.705000,0.143807,0.371638,5.092632,18.388365,0.823360,18.388365,5.092632,0.070000,0.600000,20,-23,19.570953,-78.230861,19.570953,-78.230861,0.000000,55.680861,0.000000,64.000000,0.000000,0.000000,-77.978771,24.264948,135.116673,181.357776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545228,1.490900,0.197374,0.018938,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.877815,mpc,0,-126.340000,54.885000,-4.319205,-8.346197,-4.500000,-8.535000,0.180795,0.188803,3.811850,18.083417,1.738204,18.083417,3.811850,0.090000,0.200000,28,-54,28.103860,-53.778509,28.103860,-53.778509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.606598,6.613096,133.722762,179.857255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540478,1.429915,0.156657,0.014054,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.887808,mpc,0,-126.340000,54.885000,-4.236000,-8.353877,-4.450000,-8.405000,0.214000,0.051123,4.665705,9.666852,1.494245,9.666852,4.665705,0.190000,0.010000,5,-9,4.790960,22.323518,4.790960,22.323518,0.000000,-31.102027,0.000000,64.000000,0.000000,0.000000,-71.153330,-4.366601,136.590645,173.281300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539157,1.421404,0.155934,0.013926,0.500211,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.897806,mpc,0,-126.340000,54.885000,-4.156679,-8.356391,-4.390000,-8.365000,0.233321,0.008609,6.007476,-1.860183,0.335443,-1.860183,6.007476,0.140000,-0.050000,-8,36,-8.049181,112.450000,-8.049181,112.450000,0.000000,-76.228509,0.000000,64.000000,0.000000,0.000000,-64.208706,-11.299701,145.116160,180.504235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540751,1.413791,0.171853,0.013946,0.500478,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.907898,mpc,0,-126.340000,54.885000,-4.080803,-8.353669,-4.320000,-8.445000,0.239197,0.091331,6.739351,-13.021280,0.579401,-13.021280,6.739351,0.090000,0.000000,-12,81,-12.415469,112.450000,-12.415469,112.450000,0.000000,-31.228509,0.000000,64.000000,0.000000,0.000000,-60.280676,-6.535301,138.368377,166.409852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568785,1.428383,0.203946,0.016001,0.500332,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.917940,mpc,0,-126.340000,54.885000,-4.009694,-8.345711,-4.260000,-8.625000,0.250306,0.279289,5.336590,-21.010918,0.701380,-21.010918,5.336590,-0.040000,0.270000,33,112,37.462803,112.450000,37.462803,112.450000,-4.878272,0.000000,0.000000,64.000000,0.000000,0.000000,-61.191111,5.610315,130.376355,161.622347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558018,1.426783,0.210278,0.014493,0.500248,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.927928,mpc,0,-126.340000,54.885000,-3.943526,-8.332608,-4.210000,-8.845000,0.266474,0.512392,3.628881,-22.047741,0.457422,-22.047741,3.628881,0.010000,0.710000,26,112,25.774132,112.450000,25.774132,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.207960,18.494518,135.381057,167.722633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560123,1.428629,0.264924,0.015118,0.500672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.937839,mpc,0,-126.340000,54.885000,-3.882535,-8.314507,-4.160000,-9.005000,0.277465,0.690493,3.933829,-14.667999,0.152474,-14.667999,3.933829,0.150000,0.950000,-11,112,-11.128783,112.450000,-11.128783,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.900874,30.826265,136.721816,172.801833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557839,1.425325,0.279328,0.015925,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.947937,mpc,0,-126.340000,54.885000,-3.825357,-8.290868,-4.120000,-9.085000,0.294643,0.794132,3.994819,-3.506902,0.640391,-3.506902,3.994819,0.090000,1.050000,-8,112,-8.395142,112.450000,-8.395142,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.678070,37.003602,132.851122,165.899540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558257,1.426690,0.280265,0.014152,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.957809,mpc,0,-126.340000,54.885000,-3.774463,-8.262724,-4.080000,-9.045000,0.305537,0.782276,2.409089,8.142112,1.128308,8.142112,2.409089,-0.020000,1.090000,19,67,19.045264,46.448650,19.045264,46.448650,0.000000,21.001350,0.000000,64.000000,0.000000,0.000000,-76.633846,34.304528,145.101312,179.014810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547518,1.427309,0.308934,0.015790,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.967932,mpc,0,-126.340000,54.885000,-3.727576,-8.228751,-4.060000,-8.905000,0.332424,0.676249,0.945339,19.486178,0.579401,19.486178,0.945339,0.020000,0.910000,29,22,29.286780,-37.628046,29.286780,-37.628046,0.000000,60.078046,0.000000,64.000000,0.000000,0.000000,-79.951009,24.045257,137.833850,176.010287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560024,1.434321,0.189792,0.016678,0.500445,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.977944,mpc,0,-126.340000,54.885000,-3.686613,-8.190112,-4.040000,-8.905000,0.353387,0.714888,0.945339,19.486178,1.189297,25.707117,0.335443,0.130000,0.580000,13,-2,12.515566,-1.811808,12.515566,-1.811808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.244553,9.850128,124.560799,169.582958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549986,1.444414,0.194206,0.015412,0.500322,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.987883,mpc,0,-126.340000,54.885000,-3.651397,-8.146871,-4.040000,-8.415000,0.388603,0.268129,0.579401,23.511492,0.640391,23.511492,0.579401,0.160000,0.280000,11,-47,10.964687,-46.536344,10.964687,-46.536344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.960039,-8.095561,122.289432,167.842293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554806,1.426978,0.188231,0.015847,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.997807,mpc,0,-126.340000,54.885000,-3.621760,-8.098925,-4.020000,-8.225000,0.398240,0.126075,1.189297,15.765812,0.274453,15.765812,1.189297,0.130000,0.020000,3,-2,2.783177,28.933333,2.783177,28.933333,0.000000,-30.469676,0.000000,64.000000,0.000000,0.000000,-67.584851,-18.732646,123.669762,159.772186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540200,1.414288,0.153196,0.014279,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.007933,mpc,0,-126.340000,54.885000,-3.597299,-8.045176,-4.000000,-8.125000,0.402701,0.079824,2.104141,4.970653,0.213464,4.970653,2.104141,0.070000,-0.010000,-7,43,-6.756431,112.450000,-6.756431,112.450000,0.000000,-68.986344,0.000000,64.000000,0.000000,0.000000,-62.257697,-24.784496,124.931746,162.622924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557098,1.426966,0.227444,0.014155,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.017933,mpc,0,-126.340000,54.885000,-3.578949,-7.987412,-3.970000,-8.135000,0.391051,0.147588,1.189297,-6.434403,-0.396432,-6.434403,1.189297,0.010000,0.050000,1,88,1.033037,112.450000,1.033037,112.450000,0.000000,-23.986344,0.000000,64.000000,0.000000,0.000000,-58.311530,-20.968080,118.240764,151.531229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556261,1.425424,0.199112,0.016088,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.027934,mpc,0,-126.340000,54.885000,-3.566431,-7.925111,-3.960000,-8.255000,0.393569,0.329889,-0.396432,-14.180083,0.274453,-14.180083,-0.396432,-0.010000,0.420000,21,112,20.891462,112.450000,20.891462,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.545695,-9.277412,119.487277,145.043792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558508,1.425944,0.213583,0.014863,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.037856,mpc,0,-126.340000,54.885000,-3.559814,-7.858935,-3.960000,-8.395000,0.400186,0.536065,-1.616224,-14.058103,-0.457422,-14.058103,-1.616224,0.070000,0.810000,5,112,5.421642,112.450000,5.421642,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.896305,4.565391,125.930828,153.518256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554944,1.426239,0.290915,0.014596,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.047935,mpc,0,-126.340000,54.885000,-3.559032,-7.787403,-3.970000,-8.475000,0.410968,0.687597,-1.738204,-5.946486,-0.518412,-5.946486,-1.738204,0.070000,0.990000,-1,112,-1.333329,112.450000,-1.333329,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.254510,16.933085,127.253600,157.890812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557849,1.427149,0.265302,0.015668,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.057807,mpc,0,-126.340000,54.885000,-3.564074,-7.713255,-3.990000,-8.475000,0.425926,0.761745,-2.104141,4.238777,-0.152474,4.238777,-2.104141,0.020000,1.060000,6,112,5.731608,112.449999,5.731608,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.442843,22.739685,130.307011,159.112452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540285,1.415036,0.253773,0.015040,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.067936,mpc,0,-126.340000,54.885000,-3.575205,-7.633136,-4.010000,-8.365000,0.434795,0.731864,-3.201954,14.607010,-0.335443,14.607010,-3.201954,0.020000,1.080000,14,67,14.185237,32.840080,14.185237,32.840080,0.000000,34.609920,0.000000,64.000000,0.000000,0.000000,-67.928846,19.050827,128.744265,160.923042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557973,1.427407,0.304678,0.015478,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.077935,mpc,0,-126.340000,54.885000,-3.592076,-7.550200,-4.040000,-8.155000,0.447924,0.604800,-2.897006,24.609304,-0.213464,24.609304,-2.897006,0.060000,0.910000,6,22,6.388835,-44.860887,6.388835,-44.860887,0.000000,67.310886,0.000000,64.000000,0.000000,0.000000,-67.805398,7.493901,119.896272,160.290994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557115,1.426165,0.190968,0.015459,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.087819,mpc,0,-126.340000,54.885000,-3.614445,-7.464619,-4.060000,-7.875000,0.445555,0.410381,-2.409089,29.427483,0.640391,29.427483,-2.409089,0.040000,0.580000,1,-23,1.284956,-71.995672,1.284956,-71.995672,0.000000,49.445672,0.000000,64.000000,0.000000,0.000000,-62.842219,-8.196070,107.270644,153.314226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558865,1.426771,0.190694,0.014849,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.097903,mpc,0,-126.340000,54.885000,-3.643022,-7.373807,-4.070000,-7.595000,0.426978,0.221193,-2.409089,26.134045,0.518412,26.134045,-2.409089,0.030000,0.170000,-5,-25,-4.725565,-25.019579,-4.725565,-25.019579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.915497,-20.344863,107.764900,149.426213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556589,1.427067,0.178190,0.015071,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.107793,mpc,0,-126.340000,54.885000,-3.676603,-7.281487,-4.090000,-7.395000,0.413397,0.113513,-2.592058,15.826802,-0.030495,15.826802,-2.592058,0.000000,0.010000,-9,20,-8.881204,66.139067,-8.881204,66.139067,0.000000,-46.158646,0.000000,64.000000,0.000000,0.000000,-48.219334,-28.587340,115.091530,157.408710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548547,1.426588,0.179407,0.014448,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.117944,mpc,0,-126.340000,54.885000,-3.716676,-7.183570,-4.100000,-7.305000,0.383324,0.121430,-1.128308,3.994819,-0.823360,3.994819,-1.128308,-0.050000,0.010000,-26,65,-26.302165,112.450000,-26.302165,112.450000,0.000000,-47.469579,0.000000,64.000000,0.000000,0.000000,-40.686036,-30.302005,118.037309,161.136031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558402,1.426022,0.217243,0.015582,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.127811,mpc,0,-126.340000,54.885000,-3.760935,-7.085530,-4.110000,-7.335000,0.349065,0.249470,-1.494245,-8.508050,-0.396432,-8.508050,-1.494245,-0.090000,0.240000,-20,110,-20.073962,112.450000,-20.073962,112.450000,0.000000,-2.469579,0.000000,64.000000,0.000000,0.000000,-33.697359,-22.331886,116.084605,151.194552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538841,1.416264,0.179670,0.016009,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.137934,mpc,0,-126.340000,54.885000,-3.811622,-6.982226,-4.120000,-7.445000,0.308378,0.462774,-1.860183,-13.265238,-0.213464,-13.265238,-1.860183,-0.120000,0.680000,-22,112,-22.107937,112.450000,-22.107937,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.133831,-9.631938,123.755763,153.092019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557330,1.425612,0.277519,0.014570,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.147766,mpc,0,-126.340000,54.885000,-3.865807,-6.879451,-4.140000,-7.535000,0.274193,0.655549,-3.140965,-8.630029,-0.274453,-8.630029,-3.140965,-0.120000,0.870000,-28,112,-27.944086,112.450000,-27.944086,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.362589,5.070071,131.265258,162.971650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535828,1.436509,0.257562,0.013651,0.500556,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.157778,mpc,0,-126.340000,54.885000,-3.925797,-6.772563,-4.170000,-7.575000,0.244203,0.802437,-4.055809,-0.274453,-0.884349,-0.274453,-4.055809,-0.180000,1.050000,-20,112,-20.008447,112.450000,-20.008447,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.968695,15.756015,134.752917,166.214418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539238,1.419639,0.208753,0.012979,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.167772,mpc,0,-126.340000,54.885000,-3.990330,-6.663814,-4.210000,-7.515000,0.219670,0.851186,-5.580549,8.812998,-1.433256,8.812998,-5.580549,-0.190000,1.080000,-9,112,-8.847148,112.450000,-8.847148,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.249106,19.275063,138.981109,167.634913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557561,1.422995,0.281679,0.015742,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.177928,mpc,0,-126.340000,54.885000,-4.060414,-6.551465,-4.270000,-7.375000,0.209586,0.823535,-7.227268,18.083417,-0.091484,18.083417,-7.227268,-0.100000,1.080000,-7,67,-6.931548,36.102831,-6.931548,36.102831,0.000000,31.347169,0.000000,64.000000,0.000000,0.000000,-36.241909,13.649268,131.026583,167.172455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558326,1.422644,0.304146,0.015352,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.187938,mpc,0,-126.340000,54.885000,-4.133690,-6.439142,-4.340000,-7.145000,0.206310,0.705858,-8.142112,25.951076,0.091484,25.951076,-8.142112,-0.140000,0.900000,6,22,5.913175,-24.255561,5.913175,-24.255561,0.000000,46.705561,0.000000,64.000000,0.000000,0.000000,-33.309024,1.462884,119.111736,164.469671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557584,1.423479,0.176478,0.013999,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.197930,mpc,0,-126.340000,54.885000,-4.210721,-6.325692,-4.410000,-6.875000,0.199279,0.549308,-8.203101,27.048889,-0.213464,27.048889,-8.203101,-0.130000,0.560000,4,-19,3.642288,-18.648092,3.642288,-18.648092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.716789,-11.041431,105.633134,152.502911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556727,1.422410,0.176025,0.015169,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.207932,mpc,0,-126.340000,54.885000,-4.291427,-6.211045,-4.480000,-6.635000,0.188573,0.423955,-7.349247,21.925762,-0.030495,21.925762,-7.349247,-0.100000,0.230000,-12,26,-12.163375,39.705148,-12.163375,39.705148,0.000000,-13.353241,0.000000,64.000000,0.000000,0.000000,-21.237407,-20.237032,112.921540,153.158179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557546,1.423450,0.174936,0.016071,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.217930,mpc,0,-126.340000,54.885000,-4.375406,-6.095592,-4.540000,-6.485000,0.164594,0.389408,-6.190445,10.093779,-0.823360,10.093779,-6.190445,-0.090000,0.160000,-32,71,-32.382513,112.450000,-32.382513,112.450000,0.000000,-41.098092,0.000000,64.000000,0.000000,0.000000,-10.722100,-27.138359,117.623959,163.913789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555460,1.420479,0.232733,0.013615,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.227814,mpc,0,-126.340000,54.885000,-4.461365,-5.980859,-4.590000,-6.435000,0.128635,0.454141,-4.177788,-0.884349,-1.433256,-0.884349,-4.177788,-0.110000,0.420000,-56,112,-56.017819,112.450000,-56.017819,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.572883,-26.480461,118.623536,158.798604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548323,1.427963,0.214178,0.016186,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.237934,mpc,0,-126.340000,54.885000,-4.552056,-5.863037,-4.630000,-6.455000,0.077944,0.591963,-4.665705,-5.031642,-0.579401,-5.031642,-4.665705,-0.260000,0.750000,-42,112,-41.597446,112.450000,-41.597446,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.623389,-21.461155,114.569322,152.643148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559220,1.423830,0.305848,0.015689,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.247928,mpc,0,-126.340000,54.885000,-4.643929,-5.746582,-4.690000,-6.485000,0.046071,0.738418,-6.983309,-3.445913,-0.335443,-3.445913,-6.983309,-0.400000,0.970000,-8,112,-7.674893,112.450000,-7.674893,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.249101,-12.205207,123.227987,157.601828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556696,1.422104,0.249634,0.014413,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.257927,mpc,0,-126.340000,54.885000,-4.737800,-5.630201,-4.760000,-6.485000,0.022200,0.854799,-9.361904,1.494245,-0.640391,1.494245,-9.361904,-0.310000,1.050000,1,112,0.800896,112.450000,0.800896,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.702961,-2.391149,126.467498,156.149229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557834,1.422320,0.423675,0.017218,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.267935,mpc,0,-126.340000,54.885000,-4.833316,-5.514121,-4.850000,-6.425000,0.016684,0.910879,-9.971800,7.593205,-1.372266,7.593205,-9.971800,-0.180000,1.080000,-10,112,-9.609641,112.450000,-9.609641,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.498463,3.109387,119.763676,147.418503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557407,1.424323,0.291938,0.016454,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.277937,mpc,0,-126.340000,54.885000,-4.929962,-5.398748,-4.940000,-6.305000,0.010038,0.906252,-9.422894,14.485031,-1.067318,14.485031,-9.422894,-0.130000,1.090000,-20,71,-19.696546,70.652509,-19.696546,70.652509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.502304,0.103472,104.423124,139.015545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557643,1.423015,0.302930,0.015193,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.287930,mpc,0,-126.340000,54.885000,-5.027302,-5.284372,-5.030000,-6.125000,0.002698,0.840628,-9.178935,20.157064,-0.213464,20.157064,-9.178935,-0.170000,0.930000,-15,29,-15.048990,29.145083,-15.048990,29.145083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.081256,-6.920103,96.394512,135.728077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557991,1.448868,0.176091,0.016074,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.297929,mpc,0,-126.340000,54.885000,-5.125083,-5.171058,-5.110000,-5.915000,-0.015083,0.743942,-8.934977,21.132897,0.152474,21.132897,-8.934977,-0.170000,0.600000,-16,38,-16.406476,38.446216,-16.406476,38.446216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.294933,-14.059675,90.955059,129.272193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558321,1.421978,0.178299,0.014662,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.307928,mpc,0,-126.340000,54.885000,-5.222829,-5.059122,-5.190000,-5.725000,-0.032829,0.665878,-8.630029,17.778469,0.274453,17.778469,-8.630029,-0.170000,0.440000,-20,72,-20.019591,71.804033,-20.019591,71.804033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.578687,-22.592544,84.628458,128.811594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556736,1.421565,0.177806,0.014552,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.317930,mpc,0,-126.340000,54.885000,-5.320142,-4.948774,-5.260000,-5.575000,-0.060142,0.626226,-7.837164,12.106436,-0.701380,12.106436,-7.837164,-0.200000,0.540000,-26,105,-25.872841,104.900778,-25.872841,104.900778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.772311,-31.020474,82.018079,129.738605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556824,1.422310,0.201501,0.014965,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.327806,mpc,0,-126.340000,54.885000,-5.415367,-4.841627,-5.330000,-5.465000,-0.085367,0.623373,-7.227268,9.239925,-0.762370,9.239925,-7.227268,-0.230000,0.780000,-29,106,-29.072489,105.531275,-29.072489,105.531275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.929088,-38.621290,81.533768,130.659126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540143,1.413657,0.225077,0.014925,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.337934,mpc,0,-126.340000,54.885000,-5.511692,-4.733853,-5.400000,-5.345000,-0.111692,0.611147,-7.593205,10.764665,-0.335443,10.764665,-7.593205,-0.270000,0.930000,-20,76,-20.317172,75.805752,-20.317172,75.805752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.036010,-44.838108,81.272903,129.262865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557279,1.422919,0.281107,0.015465,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.347930,mpc,0,-126.340000,54.885000,-5.604995,-4.629809,-5.470000,-5.205000,-0.134995,0.575191,-8.386070,15.826802,0.152474,15.826802,-8.386070,-0.270000,0.860000,-10,33,-10.008276,33.353060,-10.008276,33.353060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.881666,-49.477301,78.919311,122.033711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555650,1.420822,0.175993,0.014951,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.357933,mpc,0,-126.340000,54.885000,-5.696164,-4.528227,-5.550000,-5.025000,-0.146164,0.496773,-9.239925,17.961438,0.030495,17.961438,-9.239925,-0.210000,0.620000,-6,26,-5.886737,25.523895,-5.886737,25.523895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.715290,-51.102148,76.045166,109.700435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558207,1.421519,0.178574,0.016785,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.367930,mpc,0,-126.340000,54.885000,-5.784654,-4.429442,-5.630000,-4.865000,-0.154654,0.435558,-8.325081,15.155916,-0.823360,15.155916,-8.325081,-0.170000,0.410000,-16,58,-15.904663,58.394400,-15.904663,58.394400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.422485,-52.404605,76.037880,107.461233,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557376,1.493137,0.181072,0.021758,0.503793,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.377784,mpc,0,-126.340000,54.885000,-5.868864,-4.334969,-5.700000,-4.755000,-0.168864,0.420031,-7.044299,8.264091,-0.701380,8.264091,-7.044299,-0.160000,0.440000,-28,103,-28.094556,108.995217,-28.094556,108.995217,0.000000,-5.600817,0.000000,64.000000,0.000000,0.000000,52.905372,-55.075616,74.510303,110.698666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575853,1.754617,0.264255,0.033470,0.503771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.387783,mpc,0,-126.340000,54.885000,-5.950836,-4.242229,-5.760000,-4.695000,-0.190836,0.452771,-6.312424,4.543725,0.579401,4.543725,-6.312424,-0.200000,0.680000,-29,112,-28.806019,112.450000,-28.806019,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.249622,-58.259235,75.252032,115.669073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563438,1.729981,0.327953,0.031739,0.500895,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.397790,mpc,0,-126.340000,54.885000,-6.028921,-4.152772,-5.810000,-4.625000,-0.218921,0.472228,-5.946486,6.068465,0.274453,6.068465,-5.946486,-0.260000,0.920000,-21,84,-21.489001,83.892789,-21.489001,83.892789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.897694,-61.207102,72.892579,115.161025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601414,1.777114,0.448457,0.051351,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008391,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.407782,mpc,0,-126.340000,54.885000,-6.102521,-4.066975,-5.860000,-4.535000,-0.242521,0.468025,-5.946486,6.068465,-0.091484,10.825654,-6.495393,-0.270000,0.920000,-16,78,-16.165375,78.373722,-16.165375,78.373722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.788995,-60.943242,63.177493,98.838968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571768,1.744489,0.240289,0.031296,0.500712,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.417782,mpc,0,-126.340000,54.885000,-6.171373,-3.984827,-5.920000,-4.415000,-0.251373,0.430173,-6.800341,14.607010,-0.701380,14.607010,-6.800341,-0.240000,0.830000,-4,33,-3.929048,9.340105,-3.929048,9.340105,0.000000,24.033617,0.000000,64.000000,0.000000,0.000000,57.451694,-61.544337,47.381027,82.577914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579367,1.804093,0.267557,0.038010,0.500693,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008202,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.427789,mpc,0,-126.340000,54.885000,-6.235045,-3.906507,-5.970000,-4.265000,-0.265045,0.358493,-5.824507,16.680656,-0.762370,16.680656,-5.824507,-0.180000,0.600000,-13,0,-12.855123,0.253066,-12.855123,0.253066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.079749,-58.976499,50.120497,75.391568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580067,1.652780,0.214362,0.025652,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.438408,mpc,0,-126.340000,54.885000,-6.296421,-3.827837,-6.020000,-4.115000,-0.276421,0.287163,-4.665705,12.228415,0.396432,12.228415,-4.665705,-0.150000,0.280000,-22,45,-21.707814,53.102861,-21.707814,53.102861,0.000000,-7.849795,0.000000,64.000000,0.000000,0.000000,55.928227,-55.322050,64.025582,83.350459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583724,1.815266,0.230908,0.036206,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.448075,mpc,0,-126.340000,54.885000,-6.346360,-3.760336,-6.060000,-4.035000,-0.286360,0.274664,-3.384923,3.079975,0.274453,3.079975,-3.384923,-0.170000,0.340000,-28,90,-27.693448,112.449967,-27.693448,112.449967,0.000000,-22.196901,0.000000,64.000000,0.000000,0.000000,58.548323,-54.723170,67.276944,94.722394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.264200,1.804194,0.255078,0.034897,1.859961,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010229,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.458338,mpc,0,-126.340000,54.885000,-6.392777,-3.693116,-6.080000,-4.035000,-0.312777,0.341884,-1.677214,-3.933829,-0.274453,-3.933829,-1.677214,-0.220000,0.600000,-34,112,-33.541016,112.450000,-33.541016,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.107701,-55.350456,72.518528,106.815160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571673,1.781889,0.265019,0.032241,0.504137,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.468418,mpc,0,-126.340000,54.885000,-6.431355,-3.631684,-6.110000,-4.065000,-0.321355,0.433316,-1.677214,-3.933829,-0.457422,-3.628881,-2.226120,-0.250000,0.800000,-23,112,-23.390243,112.450000,-23.390243,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.523821,-55.952299,74.174946,112.396740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595388,1.743663,0.356930,0.042627,0.502275,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008252,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.478410,mpc,0,-126.340000,54.885000,-6.462367,-3.575397,-6.120000,-4.065000,-0.342367,0.489603,-2.714037,1.189297,0.030495,1.189297,-2.714037,-0.330000,0.970000,4,88,4.086861,88.104006,4.086861,88.104006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.983545,-56.004864,69.799551,108.289643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576422,1.553551,0.369472,0.030646,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.488404,mpc,0,-126.340000,54.885000,-6.485829,-3.523800,-6.140000,-4.015000,-0.345829,0.491200,-3.445913,7.410237,0.213464,7.410237,-3.445913,-0.190000,0.950000,4,43,4.377617,33.460665,4.377617,33.460665,0.000000,9.643340,0.000000,64.000000,0.000000,0.000000,52.217117,-54.006722,57.974637,86.275536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557037,1.566190,0.249398,0.017051,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.498476,mpc,0,-126.340000,54.885000,-6.501485,-3.476656,-6.170000,-3.925000,-0.331485,0.448344,-1.860183,11.740498,0.091484,11.740498,-1.860183,-0.150000,0.700000,-2,10,-2.197793,9.791344,-2.197793,9.791344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.290014,-51.624305,53.818100,74.154998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552871,1.409270,0.147370,0.013556,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.508482,mpc,0,-126.340000,54.885000,-6.508773,-3.434736,-6.180000,-3.805000,-0.328773,0.370264,-0.335443,10.093779,0.762370,10.093779,-0.335443,-0.120000,0.390000,-10,38,-10.007406,37.785351,-10.007406,37.785351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.936187,-48.800432,61.841633,78.467530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557710,1.413851,0.147565,0.013583,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.518479,mpc,0,-126.340000,54.885000,-6.507519,-3.397818,-6.170000,-3.745000,-0.337519,0.347182,1.494245,3.079975,0.091484,3.079975,1.494245,-0.110000,0.310000,-21,83,-21.053105,96.946275,-21.053105,96.946275,0.000000,-14.160924,0.000000,64.000000,0.000000,0.000000,51.427908,-48.450784,61.771288,83.255627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554393,1.419938,0.152440,0.013518,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.528424,mpc,0,-126.340000,54.885000,-6.497522,-3.366083,-6.140000,-3.745000,-0.357522,0.378917,2.897006,-3.384923,0.518412,-3.384923,2.897006,-0.070000,0.510000,-34,112,-33.678982,112.450000,-33.678982,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.798975,-50.264526,64.102343,92.433833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538844,1.412171,0.200591,0.014170,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.538550,mpc,0,-126.340000,54.885000,-6.478105,-3.338937,-6.100000,-3.785000,-0.378105,0.446063,3.689871,-3.628881,0.396432,-3.628881,3.689871,-0.170000,0.840000,-21,107,-21.054696,106.983495,-21.054696,106.983495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.667507,-53.044966,64.071406,98.829347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558861,1.417945,0.318902,0.015121,0.500672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.548547,mpc,0,-126.340000,54.885000,-6.449539,-3.317288,-6.060000,-3.785000,-0.389539,0.467712,2.957996,0.945339,0.640391,0.945339,2.957996,-0.230000,1.000000,4,62,4.042267,52.202747,4.042267,52.202747,0.000000,9.780749,0.000000,64.000000,0.000000,0.000000,50.263586,-54.706242,58.405661,92.191684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557528,1.418916,0.272811,0.014823,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.558549,mpc,0,-126.340000,54.885000,-6.411389,-3.300780,-6.030000,-3.745000,-0.381389,0.444220,2.043152,6.251434,0.457422,6.251434,2.043152,-0.170000,0.840000,19,17,18.812971,14.346756,18.812971,14.346756,0.000000,2.636740,0.000000,64.000000,0.000000,0.000000,44.129149,-51.911566,51.517632,73.230606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557852,1.417291,0.183166,0.014209,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.568548,mpc,0,-126.340000,54.885000,-6.363480,-3.289444,-6.000000,-3.675000,-0.363480,0.385556,2.165131,7.654195,-0.091484,7.654195,2.165131,-0.100000,0.500000,23,21,22.835447,21.472246,22.835447,21.472246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.313782,-47.359133,58.292942,71.010279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559131,1.418113,0.181169,0.016347,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.578549,mpc,0,-126.340000,54.885000,-6.305597,-3.283276,-5.970000,-3.635000,-0.335597,0.351724,2.775027,1.860183,-0.152474,1.860183,2.775027,-0.080000,0.310000,27,66,26.751091,78.670052,26.751091,78.670052,0.000000,-12.197807,0.000000,64.000000,0.000000,0.000000,40.425452,-44.029926,68.203630,79.563783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558496,1.419078,0.193750,0.014939,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.588548,mpc,0,-126.340000,54.885000,-6.237618,-3.282272,-5.940000,-3.645000,-0.297618,0.362728,3.567892,-4.726694,-0.152474,-4.726694,3.567892,0.040000,0.420000,16,111,16.256652,112.449999,16.256652,112.449999,0.000000,-0.977754,0.000000,64.000000,0.000000,0.000000,44.529133,-42.480771,77.342278,89.178560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556671,1.417759,0.208995,0.015365,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.598467,mpc,0,-126.340000,54.885000,-6.160053,-3.286353,-5.890000,-3.715000,-0.270053,0.428647,6.007476,-8.264091,0.884349,-8.264091,6.007476,0.110000,0.740000,-3,112,-3.305547,112.450000,-3.305547,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.463183,-43.148576,80.004969,97.222425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551433,1.406361,0.238830,0.018453,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.608558,mpc,0,-126.340000,54.885000,-6.070678,-3.295664,-5.820000,-3.765000,-0.250678,0.469336,7.532216,-4.909663,0.945339,-4.909663,7.532216,0.040000,0.960000,5,76,4.598210,76.184031,4.598210,76.184031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.064872,-44.467326,69.252775,89.841357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567506,1.418724,0.436474,0.015348,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.618551,mpc,0,-126.340000,54.885000,-5.971686,-3.309966,-5.730000,-3.765000,-0.241686,0.455034,8.752008,1.982162,0.701380,1.982162,8.752008,0.000000,0.900000,14,31,13.718279,17.592829,13.718279,17.592829,0.000000,13.591202,0.000000,64.000000,0.000000,0.000000,47.595584,-44.922707,59.370995,76.641746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556108,1.421413,0.180132,0.014292,0.500337,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.628544,mpc,0,-126.340000,54.885000,-5.862197,-3.329269,-5.640000,-3.725000,-0.222197,0.395731,9.056956,5.702528,0.579401,5.702528,9.056956,0.040000,0.600000,21,2,20.898986,2.384106,20.898986,2.384106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.932892,-43.097153,57.522115,68.622966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559154,1.416517,0.180684,0.015376,0.500530,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.638550,mpc,0,-126.340000,54.885000,-5.742007,-3.353540,-5.550000,-3.685000,-0.192007,0.331460,10.276748,3.079975,0.274453,3.079975,10.276748,0.100000,0.300000,16,39,16.299553,39.352994,16.299553,39.352994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.291178,-40.293335,67.230256,73.989427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556230,1.417151,0.182599,0.014829,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.648551,mpc,0,-126.340000,54.885000,-5.611313,-3.382663,-5.430000,-3.705000,-0.181313,0.322337,12.350394,-4.848673,-0.030495,-4.848673,12.350394,0.120000,0.280000,5,84,4.577288,102.730362,4.577288,102.730362,0.000000,-18.377368,0.000000,64.000000,0.000000,0.000000,45.912276,-39.851812,75.575518,85.089845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557056,1.416210,0.203169,0.014283,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.658395,mpc,0,-126.340000,54.885000,-5.472370,-3.415988,-5.290000,-3.775000,-0.182370,0.359012,14.180083,-9.910810,0.884349,-9.910810,14.180083,0.120000,0.500000,-4,112,-3.700927,112.449996,-3.700927,112.449996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.027112,-40.861652,78.384145,93.696015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540500,1.407639,0.165244,0.015524,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.668490,mpc,0,-126.340000,54.885000,-5.319327,-3.454859,-5.140000,-3.875000,-0.179327,0.420141,15.582843,-11.191592,0.213464,-11.191592,15.582843,0.030000,0.770000,5,112,5.122474,112.450000,5.122474,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.811293,-42.134086,76.336791,96.337829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552136,1.417174,0.310426,0.015982,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.678478,mpc,0,-126.340000,54.885000,-5.157429,-3.497891,-4.990000,-3.935000,-0.167429,0.437109,15.216906,-4.299767,1.006328,-4.299767,15.216906,0.060000,0.950000,18,67,18.294582,39.648344,18.294582,39.648344,0.000000,27.801656,0.000000,64.000000,0.000000,0.000000,46.212906,-43.536047,74.949124,94.394866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555404,1.406697,0.322794,0.014315,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.688549,mpc,0,-126.340000,54.885000,-4.983732,-3.545761,-4.830000,-3.935000,-0.153732,0.389239,14.485031,3.750861,1.006328,3.750861,14.485031,0.070000,0.860000,39,22,38.590534,-28.328985,38.590534,-28.328985,0.000000,50.778985,0.000000,64.000000,0.000000,0.000000,41.930653,-43.086766,73.283822,87.544801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558105,1.416080,0.193741,0.016173,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.698553,mpc,0,-126.340000,54.885000,-4.800915,-3.597634,-4.670000,-3.885000,-0.130915,0.287366,14.850968,6.861330,1.067318,6.861330,14.850968,0.190000,0.530000,35,-23,35.054985,-39.100342,35.054985,-39.100342,0.000000,16.550342,0.000000,64.000000,0.000000,0.000000,36.942567,-40.997767,71.964101,80.550136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556261,1.416127,0.193174,0.014271,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.708548,mpc,0,-126.340000,54.885000,-4.608207,-3.653610,-4.510000,-3.835000,-0.098207,0.181390,17.168573,4.177788,1.982162,4.177788,17.168573,0.270000,0.140000,17,3,17.274884,2.546142,17.274884,2.546142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.245842,-38.658726,92.763067,97.652970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556561,1.416958,0.184622,0.015378,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.718478,mpc,0,-126.340000,54.885000,-4.406922,-3.713193,-4.320000,-3.855000,-0.086922,0.141807,20.035084,-5.702528,1.616224,-5.702528,20.035084,0.240000,0.010000,3,48,2.906135,89.374112,2.906135,89.374112,0.000000,-41.827970,0.000000,64.000000,0.000000,0.000000,44.425630,-36.912646,116.343241,121.406874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554410,1.410812,0.150683,0.014271,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.728551,mpc,0,-126.340000,54.885000,-4.192971,-3.777500,-4.100000,-3.985000,-0.092971,0.207500,21.132897,-16.741646,1.250287,-16.741646,21.132897,0.130000,0.200000,12,93,12.033312,112.450000,12.033312,112.450000,0.000000,-19.903858,0.000000,64.000000,0.000000,0.000000,49.159323,-32.091826,121.774963,127.562728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555983,1.416735,0.217094,0.014303,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.738553,mpc,0,-126.340000,54.885000,-3.970959,-3.845053,-3.890000,-4.175000,-0.080959,0.329947,21.437845,-22.169720,0.945339,-22.169720,21.437845,0.070000,0.540000,26,112,25.607810,112.450000,25.607810,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.372363,-24.050351,122.492606,130.414383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557627,1.415832,0.217733,0.014401,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.748547,mpc,0,-126.340000,54.885000,-3.739881,-3.916045,-3.670000,-4.365000,-0.069881,0.448955,21.132897,-20.462012,1.372266,-20.462012,21.132897,0.120000,0.830000,32,112,31.609604,112.450000,31.609604,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.621831,-14.394689,126.961208,135.763075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556433,1.415106,0.295188,0.014889,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.758508,mpc,0,-126.340000,54.885000,-3.500646,-3.990089,-3.450000,-4.525000,-0.050646,0.534911,21.132897,-12.350394,1.677214,-12.350394,21.132897,0.200000,0.990000,34,86,33.752251,85.798418,33.752251,85.798418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.166826,-6.474655,131.459679,139.997148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557249,1.436816,0.356295,0.020563,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.768409,mpc,0,-126.340000,54.885000,-3.254266,-4.066761,-3.230000,-4.595000,-0.024266,0.528239,22.413679,-3.384923,1.738204,-3.384923,22.413679,0.260000,0.930000,29,41,28.617309,13.512390,28.617309,13.512390,0.000000,27.286028,0.000000,64.000000,0.000000,0.000000,33.109293,-1.460342,136.083731,141.938642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573843,1.517165,0.262643,0.019459,0.500423,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.778398,mpc,0,-126.340000,54.885000,-2.997340,-4.147022,-3.000000,-4.595000,0.002660,0.447978,24.792273,3.933829,2.348100,3.933829,24.792273,0.280000,0.690000,18,-4,18.417616,-36.654676,18.417616,-36.654676,0.000000,32.453093,0.000000,64.000000,0.000000,0.000000,33.339089,-2.098735,135.111722,139.260276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550292,1.793622,0.254356,0.042899,0.501183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.788433,mpc,0,-126.340000,54.885000,-2.731134,-4.230377,-2.740000,-4.565000,0.008866,0.334623,26.621961,4.787684,2.775027,4.787684,26.621961,0.220000,0.330000,19,-26,18.942999,-25.737526,18.942999,-25.737526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.535624,-6.418509,130.272474,136.150103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554725,1.580904,0.228936,0.019281,0.500321,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.798429,mpc,0,-126.340000,54.885000,-2.458234,-4.315915,-2.460000,-4.565000,0.001766,0.249085,28.573629,-1.372266,2.043152,-1.372266,28.573629,0.180000,0.030000,12,19,12.328382,41.031538,12.328382,41.031538,0.000000,-21.769064,0.000000,64.000000,0.000000,0.000000,36.659498,-8.311268,131.905596,136.591084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559695,1.727262,0.220146,0.029736,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.808400,mpc,0,-126.340000,54.885000,-2.178664,-4.403528,-2.170000,-4.645000,-0.008664,0.241472,29.854410,-12.289405,2.470079,-12.289405,29.854410,0.160000,0.040000,6,64,5.540354,112.450000,5.540354,112.450000,0.000000,-48.187526,0.000000,64.000000,0.000000,0.000000,37.899019,-6.778501,134.538294,141.037260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548691,1.443052,0.240923,0.018047,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.818402,mpc,0,-126.340000,54.885000,-1.891274,-4.493476,-1.860000,-4.815000,-0.031274,0.321524,31.440140,-20.827949,1.921172,-20.827949,31.440140,0.110000,0.270000,-1,109,-0.554878,112.450000,-0.554878,112.450000,0.000000,-3.187526,0.000000,64.000000,0.000000,0.000000,35.801457,-1.837366,131.549745,140.659425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553306,1.434447,0.207823,0.014584,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.828418,mpc,0,-126.340000,54.885000,-1.596921,-4.585391,-1.540000,-5.035000,-0.056921,0.449609,32.050036,-24.060398,1.677214,-24.060398,32.050036,0.070000,0.640000,0,112,0.488077,112.450000,0.488077,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.955056,3.448564,128.821055,142.882823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556604,1.423732,0.229800,0.013248,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.838419,mpc,0,-126.340000,54.885000,-1.296846,-4.678788,-1.220000,-5.245000,-0.076846,0.566212,31.257171,-19.181230,3.079975,-19.181230,31.257171,0.040000,0.900000,15,112,15.009417,112.450000,15.009417,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.657775,10.142134,131.376821,151.513687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556199,1.422682,0.266996,0.022034,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.848550,mpc,0,-126.340000,54.885000,-0.987051,-4.774806,-0.900000,-5.385000,-0.087051,0.610194,30.708265,-10.520706,2.775027,-10.520706,30.708265,0.070000,1.080000,23,67,23.101116,55.473397,23.101116,55.473397,0.000000,11.976603,0.000000,64.000000,0.000000,0.000000,10.162837,14.421979,126.856744,148.896525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557996,1.423939,0.324094,0.016108,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.858509,mpc,0,-126.340000,54.885000,-0.677260,-4.870339,-0.590000,-5.445000,-0.087260,0.574661,31.135192,-0.762370,3.262944,-0.762370,31.135192,0.130000,0.880000,20,22,20.187655,-12.213481,20.187655,-12.213481,0.000000,34.663481,0.000000,64.000000,0.000000,0.000000,2.260352,16.438788,126.078394,148.542317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557975,1.421161,0.184018,0.013954,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.868548,mpc,0,-126.340000,54.885000,-0.360137,-4.967561,-0.270000,-5.425000,-0.090137,0.457439,32.111026,4.116798,3.323933,4.116798,32.111026,0.190000,0.610000,10,-23,9.831410,-41.158909,9.831410,-41.158909,0.000000,18.608909,0.000000,64.000000,0.000000,0.000000,-0.797999,13.791331,119.341045,136.905760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557593,1.429500,0.188002,0.018388,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.878547,mpc,0,-126.340000,54.885000,-0.039987,-5.065057,0.060000,-5.405000,-0.099987,0.339943,32.537953,1.799193,3.506902,1.799193,32.537953,0.170000,0.190000,11,3,10.897385,2.865061,10.897385,2.865061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.330091,10.061538,119.947702,134.976275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557805,1.421877,0.183838,0.014456,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.888548,mpc,0,-126.340000,54.885000,0.284064,-5.163004,0.390000,-5.455000,-0.105936,0.291996,32.842901,-6.373413,3.201954,-6.373413,32.842901,0.150000,0.040000,11,48,10.938620,80.499065,10.938620,80.499065,0.000000,-32.634004,0.000000,64.000000,0.000000,0.000000,1.582885,8.297846,120.262182,134.527464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558095,1.422121,0.196473,0.015005,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.898550,mpc,0,-126.340000,54.885000,0.611521,-5.261163,0.730000,-5.575000,-0.118479,0.313837,33.452797,-15.338885,2.714037,-15.338885,33.452797,0.140000,0.190000,5,93,5.119250,112.450000,5.119250,112.450000,0.000000,-19.584939,0.000000,64.000000,0.000000,0.000000,2.428845,10.010369,119.235490,136.648113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558300,1.422367,0.233565,0.015003,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.908395,mpc,0,-126.340000,54.885000,0.936582,-5.357728,1.060000,-5.755000,-0.123418,0.397272,33.635766,-21.010918,3.262944,-21.010918,33.635766,0.070000,0.510000,11,112,11.420153,112.450000,11.420153,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.992271,13.547337,118.552953,139.459189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557545,1.437751,0.226300,0.014724,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.918416,mpc,0,-126.340000,54.885000,1.269791,-5.455743,1.410000,-5.955000,-0.140209,0.499257,32.720922,-19.364199,3.262944,-19.364199,32.720922,0.110000,0.840000,14,112,13.778085,112.450000,13.778085,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.070758,18.389323,120.296840,145.989264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565634,1.520955,0.333979,0.020233,0.500707,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.928428,mpc,0,-126.340000,54.885000,1.604561,-5.553160,1.740000,-6.105000,-0.135439,0.551840,32.476963,-11.862478,3.872840,-11.862478,32.476963,0.140000,1.000000,15,71,15.478931,70.708386,15.478931,70.708386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.841166,22.216150,121.764963,147.918838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552003,1.538681,0.374123,0.021115,0.500733,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.938430,mpc,0,-126.340000,54.885000,1.940315,-5.649731,2.080000,-6.175000,-0.139685,0.525269,32.659932,-3.079975,3.262944,-3.079975,32.659932,0.150000,0.900000,16,26,15.908960,4.589498,15.908960,4.589498,0.000000,21.118889,0.000000,64.000000,0.000000,0.000000,-14.958805,24.891417,119.960017,147.709933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556672,1.666933,0.232908,0.024241,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.948430,mpc,0,-126.340000,54.885000,2.276780,-5.745297,2.410000,-6.185000,-0.133220,0.439703,32.598942,1.799193,3.933829,1.799193,32.598942,0.150000,0.590000,19,-16,19.327697,-15.824429,19.327697,-15.824429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.071765,24.137524,113.067385,139.384689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550763,1.506112,0.222532,0.027610,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.958430,mpc,0,-126.340000,54.885000,2.613555,-5.839664,2.730000,-6.185000,-0.116445,0.345336,32.354984,0.152474,3.323933,0.152474,32.354984,0.170000,0.230000,20,21,20.270167,21.270827,20.270167,21.270827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.584282,22.409200,108.612231,134.329400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555603,1.643490,0.245666,0.031306,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.968427,mpc,0,-126.340000,54.885000,2.949977,-5.932567,3.060000,-6.245000,-0.110023,0.312433,33.025870,-7.776174,3.567892,-7.776174,33.025870,0.200000,0.150000,8,66,7.677794,94.032467,7.677794,94.032467,0.000000,-27.761640,0.000000,64.000000,0.000000,0.000000,-15.779802,19.914300,108.397059,129.244771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545573,1.494071,0.195905,0.027124,0.500554,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.978427,mpc,0,-126.340000,54.885000,3.285779,-6.023855,3.400000,-6.365000,-0.114221,0.341145,34.062693,-14.789979,3.323933,-14.789979,34.062693,0.180000,0.360000,-4,111,-4.060626,112.450000,-4.060626,112.450000,0.000000,-1.179173,0.000000,64.000000,0.000000,0.000000,-12.591297,19.614817,108.165888,128.380851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543756,1.427552,0.189870,0.016572,0.500584,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.988425,mpc,0,-126.340000,54.885000,3.620266,-6.113263,3.750000,-6.525000,-0.129734,0.411737,33.635766,-17.534511,3.811850,-17.534511,33.635766,0.150000,0.720000,-2,112,-2.360787,112.450000,-2.360787,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.547096,20.025372,107.701379,129.403572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546537,1.432464,0.278785,0.022853,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.998424,mpc,0,-126.340000,54.885000,3.953005,-6.200600,4.090000,-6.665000,-0.136995,0.464400,32.781911,-11.862478,4.116798,-11.862478,32.781911,0.100000,0.950000,10,80,9.631428,79.946233,9.631428,79.946233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.020887,22.433159,110.349724,137.229022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544598,1.436115,0.374872,0.022482,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.008441,mpc,0,-126.340000,54.885000,4.284100,-6.285818,4.420000,-6.735000,-0.135900,0.449182,30.159358,-3.018985,3.933829,-3.018985,30.159358,0.100000,0.910000,33,35,33.173330,11.069152,33.173330,11.069152,0.000000,23.877081,0.000000,64.000000,0.000000,0.000000,-22.735090,24.842656,111.641426,138.698005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571254,1.624405,0.240473,0.027099,0.500987,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.018397,mpc,0,-126.340000,54.885000,4.610437,-6.368054,4.730000,-6.735000,-0.119563,0.366946,28.634618,2.287110,3.018985,2.287110,28.634618,0.140000,0.650000,43,-10,42.986592,-15.739595,42.986592,-15.739595,0.000000,5.685827,0.000000,64.000000,0.000000,0.000000,-27.852919,24.789179,103.970516,129.615201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551208,1.507883,0.233288,0.027486,0.503907,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.028427,mpc,0,-126.340000,54.885000,4.935964,-6.448231,5.010000,-6.715000,-0.074036,0.266769,27.780764,2.531068,3.079975,2.531068,27.780764,0.270000,0.290000,35,6,35.248545,6.355348,35.248545,6.355348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.741811,23.378593,101.801306,129.471449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550801,1.462252,0.208852,0.022848,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.038429,mpc,0,-126.340000,54.885000,5.256864,-6.525328,5.300000,-6.735000,-0.043136,0.209672,27.597795,-3.262944,3.994819,-3.262944,27.597795,0.350000,0.120000,23,51,22.963805,67.797507,22.963805,67.797507,0.000000,-16.442159,0.000000,64.000000,0.000000,0.000000,-20.374148,20.952117,112.236543,131.451104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552120,1.446386,0.208373,0.018230,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.048427,mpc,0,-126.340000,54.885000,5.573475,-6.599371,5.580000,-6.815000,-0.006525,0.215629,29.061545,-11.374561,3.384923,-11.374561,29.061545,0.310000,0.260000,10,96,10.356750,112.450000,10.356750,112.450000,0.000000,-16.094652,0.000000,64.000000,0.000000,0.000000,-12.724074,21.150553,111.975305,129.716010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550465,1.518771,0.291245,0.020191,0.500434,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.058432,mpc,0,-126.340000,54.885000,5.885671,-6.670265,5.870000,-6.945000,0.015671,0.274735,29.671441,-14.667999,3.140965,-14.667999,29.671441,0.230000,0.580000,10,112,9.781706,112.450000,9.781706,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.334782,23.128735,112.356883,132.687056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550399,1.735337,0.273863,0.031283,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.068431,mpc,0,-126.340000,54.885000,6.192617,-6.737759,6.170000,-7.065000,0.022617,0.327241,28.756597,-11.008623,2.957996,-11.008623,28.756597,0.220000,0.870000,15,89,14.504209,88.799712,14.504209,88.799712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.194259,26.391203,112.014047,136.810867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556818,1.490161,0.343805,0.021424,0.500679,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.078427,mpc,0,-126.340000,54.885000,6.494018,-6.801733,6.460000,-7.115000,0.034018,0.313267,28.085712,-1.738204,3.994819,-1.738204,28.085712,0.220000,0.920000,19,44,18.725816,9.410120,18.725816,9.410120,0.000000,34.389592,0.000000,64.000000,0.000000,0.000000,-15.436654,29.020241,109.530518,136.788368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554959,1.453709,0.233414,0.021611,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.088427,mpc,0,-126.340000,54.885000,6.789656,-6.862081,6.740000,-7.105000,0.049656,0.242919,26.804930,5.092632,3.750861,5.092632,26.804930,0.220000,0.710000,28,-1,28.012415,-32.405239,28.012415,-32.405239,0.000000,31.204951,0.000000,64.000000,0.000000,0.000000,-19.454746,28.747274,106.082414,133.503473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548959,1.687205,0.226536,0.034826,0.504785,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.098434,mpc,0,-126.340000,54.885000,7.079247,-6.918687,7.020000,-7.055000,0.059247,0.136313,27.109878,6.861330,3.323933,6.861330,27.109878,0.270000,0.350000,15,-23,15.155775,-22.675423,15.155775,-22.675423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.230192,25.988539,100.467669,127.459001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558100,1.436870,0.190025,0.018884,0.500267,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.108429,mpc,0,-126.340000,54.885000,7.361800,-6.971307,7.310000,-7.005000,0.051800,0.033693,27.658785,3.323933,3.933829,3.323933,27.658785,0.250000,0.070000,4,22,4.199931,24.852371,4.199931,24.852371,0.000000,-2.527794,0.000000,64.000000,0.000000,0.000000,-22.036974,22.608591,111.714469,136.555413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560118,1.687068,0.224485,0.022801,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.118396,mpc,0,-126.340000,54.885000,7.636641,-7.019783,7.590000,-7.035000,0.046641,0.015217,27.658785,3.323933,4.299767,-6.129455,28.451649,0.190000,0.060000,4,30,3.737989,30.308621,3.737989,30.308621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.231495,17.134986,102.946028,131.751061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.089464,1.737559,0.240683,0.039858,0.501107,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.128400,mpc,0,-126.340000,54.885000,7.905166,-7.064310,7.880000,-7.145000,0.025166,0.080690,27.963733,-14.485031,3.445913,-14.485031,27.963733,0.140000,0.160000,-7,75,-7.224594,112.450000,-7.224594,112.450000,0.000000,-37.141379,0.000000,64.000000,0.000000,0.000000,-28.903615,22.438485,111.328997,141.242322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558825,1.597587,0.272827,0.023436,0.501049,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.138513,mpc,0,-126.340000,54.885000,8.168826,-7.105020,8.160000,-7.305000,0.008826,0.199980,28.146701,-19.120240,3.262944,-19.120240,28.146701,0.110000,0.430000,-16,112,-16.176209,112.450000,-16.176209,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.726798,30.903471,112.688135,141.045428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.646823,1.790170,0.304801,0.040203,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008293,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.148399,mpc,0,-126.340000,54.885000,8.418728,-7.140554,8.430000,-7.485000,-0.011272,0.344446,26.682951,-17.656490,3.506902,-17.656490,26.682951,0.120000,0.750000,-16,112,-16.290626,112.450000,-16.290626,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.119929,39.140302,119.259041,147.980676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561563,1.632547,0.325546,0.028271,0.501243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.158406,mpc,0,-126.340000,54.885000,8.663522,-7.172155,8.690000,-7.615000,-0.026478,0.442845,24.975242,-8.873987,3.445913,-8.873987,24.975242,0.070000,0.960000,-3,109,-3.116179,109.126513,-3.116179,109.126513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.320032,45.785460,123.990185,151.328936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583021,1.792763,0.375882,0.036600,0.500997,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008302,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.168401,mpc,0,-126.340000,54.885000,8.899559,-7.199266,8.920000,-7.635000,-0.020441,0.435734,20.949928,2.653048,3.018985,2.653048,20.949928,0.030000,1.040000,34,64,33.592471,11.372411,33.592471,11.372411,0.000000,52.754102,0.000000,64.000000,0.000000,0.000000,-45.398321,46.140790,125.079934,147.932148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563631,1.628984,0.397672,0.026305,0.500533,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.179845,mpc,0,-126.340000,54.885000,9.159129,-7.224771,9.150000,-7.525000,0.009129,0.300229,17.656490,13.692166,2.897006,13.692166,17.656490,0.060000,0.840000,58,19,57.544695,-70.593601,57.544695,-70.593601,0.000000,89.720115,0.000000,64.000000,0.000000,0.000000,-49.951436,39.197726,123.379816,145.022139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594380,1.761464,0.255784,0.030778,0.500928,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.188398,mpc,0,-126.340000,54.885000,9.345505,-7.239937,9.300000,-7.385000,0.045505,0.145063,14.911958,19.120240,2.714037,19.120240,14.911958,0.140000,0.580000,70,-26,69.999964,-104.302890,69.999964,-104.302890,0.000000,78.429403,0.000000,64.000000,0.000000,0.000000,-51.507694,26.863636,115.716012,146.318000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.334868,1.770136,0.352163,0.049072,0.501068,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010019,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.198453,mpc,0,-126.340000,54.885000,9.556098,-7.253470,9.450000,-7.205000,0.106098,-0.048470,14.424041,17.229563,2.226120,17.229563,14.424041,0.360000,0.230000,44,-71,44.247923,-73.347740,44.247923,-73.347740,0.000000,2.474253,0.000000,64.000000,0.000000,0.000000,-49.241387,14.347086,118.947090,157.425953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566100,1.735472,0.564522,0.036781,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008414,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.208527,mpc,0,-126.340000,54.885000,9.757726,-7.262353,9.620000,-7.095000,0.137726,-0.167353,17.107583,8.995966,1.921172,8.995966,17.107583,0.490000,-0.040000,-1,-26,-5.405260,8.849613,-5.405260,8.849613,4.653183,-34.723099,0.000000,64.000000,0.000000,0.000000,-40.023383,5.665619,147.851767,177.946057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588894,1.744458,0.323256,0.044371,0.500763,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.218519,mpc,0,-126.340000,54.885000,9.948322,-7.266523,9.800000,-7.085000,0.148322,-0.181523,18.815292,-4.543725,2.653048,-4.543725,18.815292,0.330000,-0.150000,-14,19,-14.146447,112.450000,-14.146447,112.450000,0.000000,-93.323487,0.000000,64.000000,0.000000,0.000000,-28.706642,1.122986,147.707601,177.768949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582151,1.794586,0.308757,0.041905,0.501051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008241,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.228529,mpc,0,-126.340000,54.885000,10.129732,-7.266064,9.990000,-7.215000,0.139732,-0.051064,17.961438,-18.571334,2.531068,-18.571334,17.961438,0.150000,-0.080000,28,64,27.963030,112.450000,27.963030,112.450000,0.000000,-48.323487,0.000000,64.000000,0.000000,0.000000,-23.253310,8.462080,138.930469,165.705255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588523,1.796884,0.304462,0.039641,1.620736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009360,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.238516,mpc,0,-126.340000,54.885000,10.301145,-7.260987,10.180000,-7.455000,0.121145,0.194013,16.924615,-28.634618,1.433256,-28.634618,16.924615,0.110000,0.030000,70,109,70.000000,112.450000,70.000000,112.450000,0.000000,-3.323487,0.000000,64.000000,0.000000,0.000000,-30.439461,24.510296,136.445737,176.820785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566618,1.587094,0.350134,0.022662,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.248551,mpc,0,-126.340000,54.885000,10.463698,-7.251255,10.340000,-7.765000,0.123698,0.513745,15.277895,-33.513786,1.494245,-33.513786,15.277895,0.310000,0.530000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.579390,40.192466,132.443917,169.111427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562999,1.593701,0.662387,0.026385,0.501063,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008355,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.258518,mpc,0,-126.340000,54.885000,10.615490,-7.237019,10.510000,-8.065000,0.105490,0.827981,16.802635,-27.902743,1.921172,-27.902743,16.802635,0.540000,0.880000,25,112,-21.770643,112.450000,-21.770643,112.450000,46.770643,0.000000,0.000000,64.000000,0.000000,0.000000,-44.205454,53.291728,129.508071,167.188849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569862,1.618521,0.645752,0.030241,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008375,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.268544,mpc,0,-126.340000,54.885000,10.758436,-7.218139,10.700000,-8.285000,0.058436,1.066861,20.157064,-16.497687,3.079975,-16.497687,20.157064,0.490000,1.020000,-20,112,-70.000000,112.450000,-70.000000,112.450000,50.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.997145,60.289127,130.615644,167.269864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.971703,1.776617,0.775551,0.039770,0.501054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.278515,mpc,0,-126.340000,54.885000,10.890907,-7.194873,10.910000,-8.385000,-0.019093,1.190127,21.254876,-4.909663,3.567892,-4.909663,21.254876,0.240000,1.070000,-65,112,-70.000000,112.450000,-70.000000,112.450000,5.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.218420,62.266510,130.411158,162.060257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575341,1.775549,0.359889,0.036840,0.500777,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008258,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.290695,mpc,0,-126.340000,54.885000,11.039661,-7.160455,11.160000,-8.335000,-0.120339,1.174545,19.486178,10.703675,2.653048,10.703675,19.486178,0.020000,1.080000,-70,67,-70.000000,61.438168,-70.000000,61.438168,0.000000,6.011832,0.000000,64.000000,0.000000,0.000000,-39.938429,55.965274,125.190697,148.187593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596769,1.769661,0.498989,0.039504,0.501175,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008417,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.299154,mpc,0,-126.340000,54.885000,11.134552,-7.132729,11.320000,-8.185000,-0.185448,1.052271,17.168573,21.376856,3.140965,21.376856,17.168573,-0.240000,0.970000,-28,22,-27.760884,-26.002235,-27.760884,-26.002235,0.000000,48.452235,0.000000,64.000000,0.000000,0.000000,-41.618806,42.171206,138.338507,172.075988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557425,1.453464,0.555544,0.016998,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.309249,mpc,0,-126.340000,54.885000,11.238852,-7.095602,11.460000,-7.925000,-0.221148,0.829398,10.032790,28.085712,1.616224,28.085712,10.032790,-0.370000,0.590000,17,-23,44.743433,-64.672437,44.743433,-64.672437,-27.504318,42.122437,0.000000,64.000000,0.000000,0.000000,-43.042636,25.301665,129.178962,166.988015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553429,1.453672,0.204031,0.016307,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.319214,mpc,0,-126.340000,54.885000,11.332328,-7.054726,11.540000,-7.655000,-0.207672,0.600274,4.116798,27.658785,2.104141,27.658785,4.116798,-0.150000,0.170000,62,-43,63.924909,-42.533997,63.924909,-42.533997,-1.685794,0.000000,0.000000,64.000000,0.000000,0.000000,-41.661407,10.672632,120.185989,159.474075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562019,1.721159,0.263515,0.031105,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.329260,mpc,0,-126.340000,54.885000,11.417161,-7.009350,11.570000,-7.445000,-0.152839,0.435650,1.372266,17.412531,0.396432,17.412531,1.372266,0.020000,-0.010000,62,2,62.069053,44.835363,62.069053,44.835363,0.000000,-42.369360,0.000000,64.000000,0.000000,0.000000,-37.210813,0.069612,114.821375,154.325272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580468,1.820361,0.370254,0.041814,0.505902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008428,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.339226,mpc,0,-126.340000,54.885000,11.492112,-6.960296,11.590000,-7.335000,-0.097888,0.374704,0.762370,4.299767,-0.091484,4.299767,0.762370,0.220000,-0.040000,34,47,34.493118,112.450000,34.493118,112.450000,0.000000,-64.983997,0.000000,64.000000,0.000000,0.000000,-21.428916,-6.825579,129.426057,169.281825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586544,1.721930,0.358456,0.029452,0.501319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.349247,mpc,0,-126.340000,54.885000,11.558382,-6.907021,11.610000,-7.345000,-0.051618,0.437979,3.079975,-7.532216,0.335443,-7.532216,3.079975,0.370000,0.030000,-6,92,-6.228429,112.450000,-6.228429,112.450000,0.000000,-19.983997,0.000000,64.000000,0.000000,0.000000,-3.028794,-1.530210,142.901891,168.029894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563188,1.926314,0.300677,0.040200,0.504375,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008347,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.359246,mpc,0,-126.340000,54.885000,11.615585,-6.850026,11.640000,-7.465000,-0.024415,0.614974,4.543725,-16.070760,0.884349,-16.070760,4.543725,0.230000,0.400000,16,112,16.217739,112.450000,16.217739,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.873207,11.658007,139.602006,170.151821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561490,1.611699,0.297460,0.058914,0.501011,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.369254,mpc,0,-126.340000,54.885000,11.664112,-6.789249,11.690000,-7.625000,-0.025888,0.835751,3.689871,-15.338885,0.579401,-15.338885,3.689871,0.130000,0.790000,5,112,4.641523,112.450000,4.641523,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.393929,29.123372,135.298050,179.325592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552654,1.472372,0.296319,0.018493,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.379241,mpc,0,-126.340000,54.885000,11.704033,-6.725004,11.730000,-7.725000,-0.025967,0.999996,3.445913,-7.410237,-0.396432,-7.410237,3.445913,0.130000,0.980000,-9,112,-9.481892,112.450000,-9.481892,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.148044,43.986648,133.079106,179.198935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542489,1.479616,0.280219,0.016871,0.500582,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.389241,mpc,0,-126.340000,54.885000,11.735711,-6.657210,11.760000,-7.735000,-0.024289,1.077790,1.799193,3.750861,0.579401,3.750861,1.799193,0.070000,1.060000,6,112,6.468788,112.450000,6.468788,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.915911,52.232737,133.588562,175.952473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544028,1.426501,0.266023,0.015105,0.500404,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.399243,mpc,0,-126.340000,54.885000,11.759331,-6.586058,11.770000,-7.645000,-0.010669,1.058942,-0.152474,13.448207,0.091484,13.448207,-0.152474,0.040000,1.080000,26,67,25.725185,65.665671,25.725185,65.665671,0.000000,1.784329,0.000000,64.000000,0.000000,0.000000,4.917374,50.159964,138.838475,173.025269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543294,1.520496,0.340581,0.031808,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.409247,mpc,0,-126.340000,54.885000,11.775138,-6.511681,11.770000,-7.455000,0.005138,0.943319,-1.921172,23.572481,0.640391,23.572481,-1.921172,0.080000,0.910000,36,22,35.814530,-12.131960,35.814530,-12.131960,0.000000,34.581960,0.000000,64.000000,0.000000,0.000000,2.520209,38.601861,135.538683,175.669265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552539,1.509672,0.225512,0.017924,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.419214,mpc,0,-126.340000,54.885000,11.783369,-6.434538,11.760000,-7.195000,0.023369,0.760462,-2.165131,27.170868,0.335443,27.170868,-2.165131,0.200000,0.600000,21,-23,20.529328,-30.493353,20.529328,-30.493353,0.000000,7.943353,0.000000,64.000000,0.000000,0.000000,4.378366,21.858113,128.829026,177.844017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564739,1.441421,0.205858,0.018211,0.500530,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.429244,mpc,0,-126.340000,54.885000,11.784354,-6.353973,11.750000,-6.955000,0.034354,0.601027,-1.128308,22.840606,0.823360,22.840606,-1.128308,0.230000,0.180000,1,22,1.473908,28.110256,1.473908,28.110256,0.000000,-5.660256,0.000000,64.000000,0.000000,0.000000,11.524871,7.881178,144.883980,187.542195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548574,1.458116,0.216375,0.017844,0.500671,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.439248,mpc,0,-126.340000,54.885000,11.778329,-6.270852,11.750000,-6.795000,0.028329,0.524148,0.213464,11.191592,0.213464,11.191592,0.213464,0.160000,0.120000,-12,67,-11.961640,112.450000,-11.961640,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,18.958986,-3.600272,143.371566,189.178350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546774,1.574120,0.258104,0.015579,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.449243,mpc,0,-126.340000,54.885000,11.765616,-6.185180,11.760000,-6.745000,0.005616,0.559820,-0.030495,1.128308,-0.518412,1.128308,-0.030495,0.070000,0.340000,-9,112,-8.999086,112.450000,-8.999086,112.450000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,24.192841,-5.768921,132.909670,172.466954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546911,1.581145,0.242309,0.012545,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.459241,mpc,0,-126.340000,54.885000,11.746506,-6.097017,11.760000,-6.745000,-0.013494,0.647983,-0.579401,-3.811850,-0.457422,-3.811850,-0.579401,0.030000,0.720000,-8,112,-7.770326,112.450000,-7.770326,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.120840,-0.016604,122.850581,157.946419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544712,1.450266,0.273640,0.018131,0.500751,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.469218,mpc,0,-126.340000,54.885000,11.721374,-6.006735,11.750000,-6.765000,-0.028626,0.758265,-2.104141,-1.860183,0.457422,-1.860183,-2.104141,0.020000,0.950000,0,112,-0.090521,112.450000,-0.090521,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.331590,11.614388,124.540280,159.876089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553823,1.591246,0.313606,0.023749,0.504740,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.479219,mpc,0,-126.340000,54.885000,11.690418,-5.914080,11.730000,-6.745000,-0.039582,0.830920,-3.445913,2.714037,-0.030495,2.714037,-3.445913,0.010000,1.040000,9,112,8.508818,112.450000,8.508818,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.909298,22.028842,123.979600,157.405389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556831,1.755416,0.697844,0.038951,0.501115,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008561,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.489213,mpc,0,-126.340000,54.885000,11.654045,-5.819500,11.690000,-6.675000,-0.035955,0.855500,-4.421746,10.215758,-1.067318,10.215758,-4.421746,0.020000,1.080000,15,91,14.558505,91.184232,14.558505,91.184232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.617676,26.053917,119.396457,148.688147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570641,1.623362,0.476927,0.025567,0.500947,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008207,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.499217,mpc,0,-126.340000,54.885000,11.612511,-5.722976,11.650000,-6.525000,-0.037489,0.802024,-5.214611,16.497687,-0.579401,16.497687,-5.214611,0.030000,0.980000,19,46,18.929143,44.204242,18.929143,44.204242,0.000000,1.979989,0.000000,64.000000,0.000000,0.000000,21.192288,23.139486,114.264672,143.263483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.880494,1.838920,0.431047,0.042068,0.501232,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.509214,mpc,0,-126.340000,54.885000,11.566222,-5.624844,11.600000,-6.335000,-0.033778,0.710156,-5.336590,20.583991,0.152474,20.583991,-5.336590,0.070000,0.740000,14,23,13.895178,22.883127,13.895178,22.883127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.015035,15.548201,109.171737,147.191942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549075,1.628405,0.206059,0.021902,0.500910,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.519219,mpc,0,-126.340000,54.885000,11.515433,-5.525104,11.550000,-6.125000,-0.034567,0.599896,-5.519559,19.913105,0.945339,19.913105,-5.519559,0.090000,0.490000,10,41,9.799035,40.703204,9.799035,40.703204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.649887,5.805322,105.674613,146.211440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569140,1.794863,1.195397,0.040371,0.501196,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.529264,mpc,0,-126.340000,54.885000,11.460283,-5.423576,11.520000,-5.965000,-0.059717,0.541424,-3.689871,13.509197,0.030495,13.509197,-3.689871,0.100000,0.390000,-15,86,-14.594705,98.277033,-14.594705,98.277033,0.000000,-12.573829,0.000000,64.000000,0.000000,0.000000,42.107229,-3.214974,95.246147,137.566543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556051,1.735241,0.250280,0.025500,0.500750,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.539220,mpc,0,-126.340000,54.885000,11.401846,-5.321744,11.490000,-5.855000,-0.088154,0.533256,-2.287110,7.288257,-0.884349,7.288257,-2.287110,0.070000,0.570000,-32,112,-31.697292,112.450000,-31.697292,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.482839,-9.657413,83.466026,124.895178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.053405,1.783809,0.268973,0.033427,0.503165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.549217,mpc,0,-126.340000,54.885000,11.339713,-5.218427,11.480000,-5.785000,-0.140287,0.566573,-1.433256,5.275601,-0.518412,5.275601,-1.433256,0.020000,0.820000,-42,112,-41.812966,112.450000,-41.812966,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.623394,-13.046677,82.330604,121.263084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561067,1.602502,0.378303,0.018687,0.505412,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.559215,mpc,0,-126.340000,54.885000,11.274431,-5.114176,11.460000,-5.705000,-0.185569,0.590824,-2.409089,8.873987,1.372266,8.873987,-2.409089,-0.080000,1.010000,-26,90,-26.350500,89.657721,-26.350500,89.657721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.980432,-14.759032,83.401651,117.230194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556204,1.463326,0.324548,0.017952,0.500621,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.569219,mpc,0,-126.340000,54.885000,11.206299,-5.009099,11.430000,-5.585000,-0.223701,0.575901,-4.238777,13.936124,0.762370,13.936124,-4.238777,-0.200000,0.960000,3,51,2.590491,50.999443,2.590491,50.999443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.732809,-16.374081,84.703533,112.878122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546810,1.516104,0.234843,0.026113,0.500985,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.579220,mpc,0,-126.340000,54.885000,11.135693,-4.903430,11.380000,-5.415000,-0.244307,0.511570,-6.678361,18.327375,0.152474,18.327375,-6.678361,-0.150000,0.720000,18,30,17.663960,29.559513,17.663960,29.559513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.973519,-18.393173,79.854134,105.745571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561927,1.560234,0.199499,0.018999,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.589213,mpc,0,-126.340000,54.885000,11.062959,-4.797353,11.310000,-5.235000,-0.247041,0.437647,-7.227268,17.351542,-0.823360,17.351542,-7.227268,-0.040000,0.490000,8,51,7.884412,50.673848,7.884412,50.673848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.350260,-20.591089,75.076876,103.621802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546459,1.550892,0.201578,0.017082,0.500587,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.599214,mpc,0,-126.340000,54.885000,10.988287,-4.690834,11.250000,-5.085000,-0.261713,0.394166,-7.410237,12.777322,-0.579401,12.777322,-7.410237,0.010000,0.460000,-1,88,-1.177538,87.921151,-1.177538,87.921151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.240764,-22.094381,64.294939,95.965346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547359,1.508422,0.230525,0.018877,0.500507,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.609211,mpc,0,-126.340000,54.885000,10.912073,-4.584142,11.180000,-4.975000,-0.267927,0.390858,-6.922320,8.508050,0.152474,8.508050,-6.922320,0.020000,0.670000,-10,105,-10.251334,105.144957,-10.251334,105.144957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.855728,-23.151411,57.915943,89.983153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548900,1.445133,0.216428,0.014664,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.619212,mpc,0,-126.340000,54.885000,10.834545,-4.477318,11.120000,-4.885000,-0.285455,0.407682,-6.190445,8.386070,0.091484,8.386070,-6.190445,0.020000,0.860000,-20,91,-19.532933,91.004366,-19.532933,91.004366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.132236,-23.425420,57.970960,88.822073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588966,1.475241,0.270278,0.024052,0.500695,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.629684,mpc,0,-126.340000,54.885000,10.752293,-4.365492,11.070000,-4.755000,-0.317707,0.389508,-6.678361,11.069613,-0.457422,11.069613,-6.678361,-0.040000,0.880000,-10,65,-10.268129,64.689247,-10.268129,64.689247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.690936,-21.794293,59.929028,87.673164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577326,1.465184,0.222628,0.016857,0.504748,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.639214,mpc,0,-126.340000,54.885000,10.676741,-4.263857,11.010000,-4.625000,-0.333259,0.361143,-7.410237,14.789979,-0.701380,14.789979,-7.410237,-0.070000,0.790000,1,38,0.591763,38.318188,0.591763,38.318188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.555697,-20.213816,59.944561,84.670135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577085,1.536013,0.207783,0.022620,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.649245,mpc,0,-126.340000,54.885000,10.596758,-4.157129,10.940000,-4.475000,-0.343242,0.317871,-7.471226,15.460864,-1.067318,15.460864,-7.471226,-0.060000,0.550000,1,49,0.554425,49.008795,0.554425,49.008795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.186443,-18.835273,59.041285,80.227384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551055,1.510061,0.202054,0.018900,0.502762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.659212,mpc,0,-126.340000,54.885000,10.517065,-4.051438,10.870000,-4.345000,-0.352935,0.293562,-8.264091,12.594353,-0.274453,12.594353,-8.264091,-0.010000,0.490000,0,76,-0.291563,75.883469,-0.291563,75.883469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.932743,-18.374936,51.617968,73.288450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565855,1.452112,0.207100,0.022527,0.500810,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.669216,mpc,0,-126.340000,54.885000,10.437085,-3.945801,10.800000,-4.225000,-0.362915,0.279199,-7.837164,9.056956,0.091484,9.056956,-7.837164,-0.070000,0.590000,2,95,2.084511,95.224777,2.084511,95.224777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.990858,-18.518707,46.731920,69.086978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563217,1.459541,0.204439,0.016211,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.679215,mpc,0,-126.340000,54.885000,10.357386,-3.840765,10.740000,-4.135000,-0.382614,0.294235,-7.715185,7.593205,0.396432,7.593205,-7.715185,-0.040000,0.760000,-5,93,-4.567426,93.448246,-4.567426,93.448246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.714880,-19.232324,44.591227,65.914822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548154,1.716571,0.275342,0.020904,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.689213,mpc,0,-126.340000,54.885000,10.278149,-3.736375,10.660000,-4.035000,-0.381851,0.298625,-8.142112,10.215758,0.335443,10.215758,-8.142112,0.000000,0.820000,-5,66,-4.670632,66.280342,-4.670632,66.280342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.791453,-19.776201,46.090654,65.668024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563119,1.479621,0.225569,0.016213,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.699213,mpc,0,-126.340000,54.885000,10.199535,-3.632658,10.600000,-3.915000,-0.400465,0.282342,-7.593205,13.570186,-0.701380,13.570186,-7.593205,-0.010000,0.750000,-7,42,-7.467134,41.588608,-7.467134,41.588608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.744677,-19.094870,49.277391,64.950337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586198,1.741742,0.259247,0.031343,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.709219,mpc,0,-126.340000,54.885000,10.121710,-3.529660,10.530000,-3.775000,-0.408290,0.245340,-8.264091,14.667999,0.152474,14.667999,-8.264091,-0.020000,0.660000,1,36,0.566145,35.510449,0.566145,35.510449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.515123,-18.141214,52.160538,66.803692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564853,1.603905,0.220698,0.018784,0.500644,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.719222,mpc,0,-126.340000,54.885000,10.044902,-3.427523,10.460000,-3.645000,-0.415098,0.217477,-8.386070,12.045446,0.030495,12.045446,-8.386070,-0.010000,0.460000,1,72,1.025971,71.652582,1.025971,71.652582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.998783,-17.372252,51.082284,65.634256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556657,1.602795,0.212524,0.020474,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.729218,mpc,0,-126.340000,54.885000,9.969303,-3.326354,10.390000,-3.555000,-0.420697,0.228646,-7.349247,6.373413,0.152474,6.373413,-7.349247,-0.010000,0.530000,-9,112,-9.098005,112.450000,-9.098005,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.835644,-18.085474,46.345887,64.727053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595932,1.733028,0.299993,0.022300,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.739217,mpc,0,-126.340000,54.885000,9.894978,-3.226100,10.320000,-3.495000,-0.425022,0.268900,-6.983309,4.482736,-0.701380,4.482736,-6.983309,-0.010000,0.820000,-13,108,-13.039155,107.762355,-13.039155,107.762355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.492349,-20.146757,47.860963,69.933208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571056,1.538880,0.326066,0.036370,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.749213,mpc,0,-126.340000,54.885000,9.822091,-3.126856,10.260000,-3.415000,-0.437909,0.288144,-7.166278,8.142112,-0.213464,8.142112,-7.166278,-0.040000,0.970000,-7,65,-6.529565,64.963860,-6.529565,64.963860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.346019,-21.061847,50.880473,71.645083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564667,1.461315,0.301296,0.021567,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.759244,mpc,0,-126.340000,54.885000,9.750478,-3.028278,10.190000,-3.305000,-0.439522,0.276722,-7.105289,13.265238,-0.396432,13.265238,-7.105289,-0.050000,0.830000,-2,32,-1.945338,31.810387,-1.945338,31.810387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.910252,-20.143239,57.666438,73.516023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549691,1.508023,0.207110,0.025495,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.769245,mpc,0,-126.340000,54.885000,9.680709,-2.931043,10.120000,-3.165000,-0.439291,0.233957,-8.325081,14.058103,0.152474,14.058103,-8.325081,-0.040000,0.560000,10,44,10.088853,43.720564,10.088853,43.720564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.411704,-18.455346,60.902230,74.906198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550501,1.450446,0.196213,0.016141,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.779210,mpc,0,-126.340000,54.885000,9.612875,-2.835199,10.050000,-3.055000,-0.437125,0.219801,-8.386070,9.788831,-0.518412,9.788831,-8.386070,0.000000,0.450000,7,87,6.760730,87.238905,6.760730,87.238905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.285084,-17.248373,53.203497,66.587854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566943,1.435974,0.197357,0.020477,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.789244,mpc,0,-126.340000,54.885000,9.546348,-2.739772,9.980000,-2.975000,-0.433652,0.235228,-7.349247,4.909663,-1.372266,4.909663,-7.349247,0.030000,0.600000,-6,112,-6.270544,112.449998,-6.270544,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.750110,-17.600757,50.916080,66.657054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543446,1.420206,0.194551,0.012337,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.799209,mpc,0,-126.340000,54.885000,9.482081,-2.646064,9.910000,-2.915000,-0.427919,0.268936,-7.349247,3.628881,0.091484,3.628881,-7.349247,0.030000,0.860000,-6,107,-5.868506,106.718187,-5.868506,106.718187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.459438,-18.051337,53.374914,70.857433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539094,1.473434,0.327678,0.023131,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.809221,mpc,0,-126.340000,54.885000,9.419362,-2.552983,9.850000,-2.845000,-0.430638,0.292017,-6.861330,7.715185,0.396432,7.715185,-6.861330,0.010000,0.970000,-5,64,-4.993681,64.373988,-4.993681,64.373988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.499761,-18.211973,53.145140,69.471337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570984,1.719835,0.275430,0.029367,0.500793,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.819217,mpc,0,-126.340000,54.885000,9.358613,-2.461109,9.780000,-2.735000,-0.421387,0.273891,-6.373413,12.411384,0.335443,12.411384,-6.373413,-0.010000,0.850000,-2,32,-2.323202,32.339314,-2.323202,32.339314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.733407,-17.139598,58.288092,69.860578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561973,1.443292,0.203173,0.017837,0.500396,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.829251,mpc,0,-126.340000,54.885000,9.299510,-2.369916,9.720000,-2.625000,-0.420490,0.255084,-6.373413,11.435550,-0.884349,11.435550,-6.373413,0.010000,0.570000,-3,62,-2.875451,61.890907,-2.875451,61.890907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.281082,-15.094821,60.572096,70.860645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551490,1.645332,0.219555,0.016993,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.839223,mpc,0,-126.340000,54.885000,9.242636,-2.280299,9.660000,-2.535000,-0.417364,0.254701,-6.190445,6.556382,-0.884349,6.556382,-6.190445,0.000000,0.520000,-3,107,-2.964974,107.349491,-2.964974,107.349491,0.000000,-0.458585,0.000000,64.000000,0.000000,0.000000,84.171605,-13.878979,53.988515,69.211417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553981,1.441470,0.226881,0.017605,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.849229,mpc,0,-126.340000,54.885000,9.187414,-2.191356,9.600000,-2.485000,-0.412586,0.293644,-6.312424,2.409089,0.457422,2.409089,-6.312424,0.020000,0.760000,-5,112,-4.521815,112.450000,-4.521815,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.622605,-14.501054,55.150233,73.523610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.345479,1.669595,0.301870,0.030068,0.504046,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.859213,mpc,0,-126.340000,54.885000,9.134118,-2.103539,9.540000,-2.435000,-0.405882,0.331461,-6.312424,2.409089,0.518412,3.628881,-6.190445,-0.010000,0.950000,1,111,0.747404,110.837697,0.747404,110.837697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.218850,-13.854392,56.753736,73.910512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.068155,1.681664,1.894239,0.039394,0.500936,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010197,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.869443,mpc,0,-126.340000,54.885000,9.081335,-2.014485,9.480000,-2.365000,-0.398665,0.350515,-6.251434,7.044299,1.006328,7.044299,-6.251434,-0.020000,1.010000,5,69,5.159098,68.774285,5.159098,68.774285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.775210,-13.609320,56.552789,72.982156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565397,1.879359,0.387602,0.035210,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008381,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.879505,mpc,0,-126.340000,54.885000,9.031163,-1.927754,9.430000,-2.275000,-0.398837,0.347246,-6.373413,11.618519,-0.335443,11.618519,-6.373413,0.000000,0.870000,7,41,6.847469,41.339729,6.847469,41.339729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.541723,-12.258120,63.062216,73.676989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560217,1.640851,0.235998,0.032433,0.500864,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.889687,mpc,0,-126.340000,54.885000,8.982079,-1.840796,9.370000,-2.155000,-0.387921,0.314204,-6.007476,11.496540,-0.091484,11.496540,-6.007476,0.040000,0.640000,1,59,1.126194,58.506523,1.126194,58.506523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.085861,-10.656005,64.313829,73.807761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.868531,1.776248,0.225956,0.032705,0.500798,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008416,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.899533,mpc,0,-126.340000,54.885000,8.936146,-1.757409,9.320000,-2.065000,-0.383854,0.307591,-5.763517,7.227268,0.274453,7.227268,-5.763517,0.040000,0.550000,-1,102,-1.251866,101.759013,-1.251866,101.759013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.737293,-9.710102,58.111023,70.828998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571913,1.648388,0.254304,0.030219,0.501063,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.909514,mpc,0,-126.340000,54.885000,8.891043,-1.673535,9.270000,-2.015000,-0.378957,0.341465,-4.360757,1.433256,-0.396432,1.433256,-4.360757,0.020000,0.730000,-12,112,-11.886912,112.450000,-11.886912,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.969616,-9.923975,59.728251,77.911121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580159,1.660903,0.262434,0.033024,0.500453,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.919506,mpc,0,-126.340000,54.885000,8.847255,-1.590143,9.240000,-1.985000,-0.392745,0.394857,-3.994819,2.043152,0.396432,2.043152,-3.994819,0.010000,1.000000,-15,112,-15.442073,112.450000,-15.442073,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.816662,-9.156749,61.787671,80.901002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567514,1.580808,0.377064,0.032814,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.929535,mpc,0,-126.340000,54.885000,8.804574,-1.506944,9.200000,-1.935000,-0.395426,0.428056,-4.299767,5.336590,0.213464,5.336590,-4.299767,-0.040000,1.030000,-5,87,-5.200173,87.252275,-5.200173,87.252275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.081465,-8.345509,61.596762,82.174574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558664,1.499449,0.326927,0.023782,0.500796,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.939537,mpc,0,-126.340000,54.885000,8.763164,-1.424394,9.160000,-1.865000,-0.396836,0.440606,-5.214611,9.300914,-0.396432,9.300914,-5.214611,-0.070000,0.970000,9,60,8.943739,60.488627,8.943739,60.488627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.874437,-7.609528,63.411191,81.935357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557139,1.448540,0.234194,0.019988,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.949536,mpc,0,-126.340000,54.885000,8.722800,-1.342207,9.120000,-1.775000,-0.397200,0.432793,-4.909663,10.703675,-0.274453,10.703675,-4.909663,-0.010000,0.760000,1,66,0.523721,66.224711,0.523721,66.224711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.317252,-7.247366,65.042987,80.951788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547098,1.456865,0.230420,0.016423,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.959500,mpc,0,-126.340000,54.885000,8.683480,-1.260558,9.090000,-1.685000,-0.406520,0.424442,-3.933829,8.203101,-0.030495,8.203101,-3.933829,0.020000,0.630000,-14,98,-13.522684,98.262524,-13.522684,98.262524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.837261,-7.333402,60.671423,79.104034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548374,1.937152,0.216052,0.034874,0.502680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008253,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.969499,mpc,0,-126.340000,54.885000,8.644796,-1.178773,9.050000,-1.615000,-0.405204,0.436227,-3.140965,5.031642,0.213464,5.031642,-3.140965,-0.010000,0.750000,-18,112,-18.450169,112.450000,-18.450169,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.557065,-8.147740,58.228778,80.950289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544302,1.461934,0.279418,0.020550,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.979508,mpc,0,-126.340000,54.885000,8.606719,-1.096975,9.030000,-1.555000,-0.423281,0.458025,-3.201954,5.946486,0.884349,5.946486,-3.201954,-0.060000,0.940000,-14,95,-13.576519,94.832038,-13.576519,94.832038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.288364,-8.995534,56.886224,81.300275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557094,1.530746,0.324022,0.019969,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.989505,mpc,0,-126.340000,54.885000,8.569195,-1.015243,9.000000,-1.475000,-0.430805,0.459757,-3.994819,8.569039,0.457422,8.569039,-3.994819,-0.090000,0.960000,-3,72,-2.625964,71.515218,-2.625964,71.515218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.950648,-8.444353,56.882341,78.721933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553736,1.451516,0.220941,0.019141,0.500774,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.999505,mpc,0,-126.340000,54.885000,8.532026,-0.933355,8.960000,-1.385000,-0.427974,0.451645,-4.360757,9.483883,-0.030495,9.483883,-4.360757,-0.070000,0.850000,-1,73,-1.001247,72.819507,-1.001247,72.819507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.632354,-7.209594,56.445679,74.912116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558253,1.530482,0.228420,0.019813,0.504355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial4_proposed.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,proposed,0,-126.340000,54.885000,0.000000,0.000000,-0.060000,-0.215000,0.060000,0.215000,8.386070,-34.184672,-1.372266,-34.184672,8.386070,-0.020000,-0.060000,45,103,61.988762,102.906406,61.988762,102.906406,-16.988762,0.000000,0.000000,64.000000,0.000000,0.000000,-68.641986,61.728510,143.057822,179.390869,0.000000,0.000000,0.000000,0.000000,8.669170,11.626179,5.549526,1.411437,0.421048,0.014735,0.500497,1,1,0,8,1,0,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010147,proposed,0,-126.340000,54.885000,0.000047,0.000096,0.020000,-0.635000,-0.019953,0.635096,8.569039,-46.748530,-0.579401,-46.748530,8.569039,0.040000,0.350000,62,103,62.134097,102.947147,62.134097,102.947147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.927145,69.544239,140.462560,178.625060,0.000000,0.000000,0.000000,0.000000,8.429682,11.627335,5.550399,1.474340,0.246491,0.014081,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020081,proposed,0,-126.340000,54.885000,0.000206,0.000388,0.110000,-1.125000,-0.109794,1.125388,9.666852,-50.346917,-0.762370,-50.346917,9.666852,0.310000,0.750000,62,103,62.217051,102.759038,62.217051,102.759038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.687536,79.143089,138.981238,182.160936,0.000000,0.000000,0.000000,0.000000,8.196490,11.822661,5.549217,1.385679,0.494596,0.013117,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030076,proposed,0,-126.340000,54.885000,0.000510,0.000895,0.220000,-1.585000,-0.219490,1.585895,12.594353,-47.480405,-0.884349,-47.480405,12.594353,0.500000,0.900000,17,103,-4.658353,102.624902,-4.658353,102.624902,21.875404,0.000000,0.000000,64.000000,0.000000,0.000000,-62.702342,87.596389,138.950146,184.682301,0.000000,0.000000,0.000000,0.000000,8.086313,12.007395,5.560047,1.373150,0.394163,0.013344,0.500439,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040208,proposed,0,-126.340000,54.885000,0.000998,0.001641,0.360000,-2.035000,-0.359002,2.036641,16.436698,-42.479258,-0.762370,-42.479258,16.436698,0.420000,0.950000,-28,102,-62.017357,102.315437,-62.017357,102.315437,34.234408,0.000000,0.000000,64.000000,0.000000,0.000000,-54.692619,92.250806,142.547199,190.499298,0.000000,0.000000,0.000000,0.000000,8.732014,12.384613,5.558265,1.386273,0.283704,0.014829,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050209,proposed,0,-126.340000,54.885000,0.001686,0.002622,0.540000,-2.415000,-0.538314,2.417622,18.693313,-36.075350,-0.396432,-36.075350,18.693313,0.140000,0.960000,-62,102,-61.887782,102.212172,-61.887782,102.212172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.826650,95.504288,144.861044,192.440378,0.000000,0.000000,0.000000,0.000000,8.706744,12.515058,5.555574,1.388525,0.311977,0.014437,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060215,proposed,0,-126.340000,54.885000,0.002610,0.003860,0.720000,-2.725000,-0.717390,2.728860,17.473521,-28.268681,0.396432,-28.268681,17.473521,0.000000,0.980000,-62,102,-61.745402,102.157721,-61.745402,102.157721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.063072,98.107962,147.403543,193.463882,0.000000,0.000000,0.000000,0.000000,8.788779,12.564882,5.556266,1.389353,0.458292,0.016387,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070211,proposed,0,-126.340000,54.885000,0.003794,0.005364,0.880000,-2.955000,-0.876206,2.960364,14.911958,-19.486178,0.030495,-19.486178,14.911958,-0.240000,0.980000,-61,102,-61.332175,101.844377,-61.332175,101.844377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.737574,99.637197,154.782591,199.353814,0.000000,0.000000,0.000000,0.000000,9.626363,12.800335,5.556713,1.388420,0.437606,0.015851,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080209,proposed,0,-126.340000,54.885000,0.005266,0.007147,1.000000,-3.085000,-0.994734,3.092147,9.605862,-10.947634,0.091484,-10.947634,9.605862,-0.430000,0.980000,-61,102,-61.250670,101.881892,-61.250670,101.881892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.658680,98.067527,156.238031,198.648656,0.000000,0.000000,0.000000,0.000000,10.067933,12.629708,5.555567,1.388918,0.397797,0.014099,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090137,proposed,0,-126.340000,54.885000,0.007037,0.009203,1.060000,-3.145000,-1.052963,3.154203,2.592058,-2.043152,0.152474,-2.043152,2.592058,-0.540000,0.980000,-37,102,-37.166034,102.004327,-37.166034,102.004327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.726603,92.869473,156.247628,196.347231,0.000000,0.000000,0.000000,0.000000,10.456452,12.352313,5.551312,1.394817,0.385557,0.015128,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100207,proposed,0,-126.340000,54.885000,0.009170,0.011589,1.050000,-3.105000,-1.040830,3.116589,-4.543725,6.922320,-0.579401,6.922320,-4.543725,-0.490000,0.970000,8,102,20.518707,102.182900,20.518707,102.182900,-12.684740,0.000000,0.000000,64.000000,0.000000,0.000000,-31.584555,83.329182,156.726474,192.990596,0.000000,0.000000,0.000000,0.000000,10.906407,11.947419,5.557330,1.396539,0.341073,0.015584,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110211,proposed,0,-126.340000,54.885000,0.011647,0.014266,0.990000,-2.975000,-0.978353,2.989266,-9.971800,14.607010,-0.640391,14.607010,-9.971800,-0.260000,0.980000,47,103,46.648934,102.754144,46.648934,102.754144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.691639,69.240050,150.945290,182.252941,0.000000,0.000000,0.000000,0.000000,10.911184,11.394826,5.608009,1.489340,0.397042,0.021680,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120060,proposed,0,-126.340000,54.885000,0.014451,0.017207,0.890000,-2.785000,-0.875549,2.802207,-12.289405,21.010918,-0.274453,21.010918,-12.289405,-0.010000,0.990000,45,103,45.304297,102.549543,45.304297,102.549543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.059169,51.693466,142.661439,186.098815,0.000000,0.000000,0.000000,0.000000,10.679335,11.623940,5.547886,1.552969,0.423061,0.025093,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130538,proposed,0,-126.340000,54.885000,0.017851,0.020677,0.770000,-2.505000,-0.752149,2.525677,-11.557530,26.926909,0.213464,26.926909,-11.557530,0.080000,0.970000,35,58,34.830838,51.625411,34.830838,51.625411,0.000000,5.924132,0.000000,64.000000,0.000000,0.000000,-10.036270,30.838462,129.920884,189.938510,0.000000,0.000000,0.000000,0.000000,9.992426,11.728015,5.576544,1.615013,0.405603,0.018353,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140057,proposed,0,-126.340000,54.885000,0.021327,0.024136,0.670000,-2.225000,-0.648673,2.249136,-9.544873,31.135192,0.152474,31.135192,-9.544873,0.240000,0.850000,1,13,0.636166,8.439541,0.636166,8.439541,0.000000,4.110002,0.000000,64.000000,0.000000,0.000000,6.467194,11.328378,142.965046,196.724041,0.000000,0.000000,0.000000,0.000000,9.385865,12.036191,5.547355,1.702568,0.292680,0.036311,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150075,proposed,0,-126.340000,54.885000,0.025394,0.028099,0.600000,-1.905000,-0.574606,1.933099,-6.556382,30.464306,0.640391,30.464306,-6.556382,0.190000,0.480000,-19,23,-19.095193,22.688568,-19.095193,22.688568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.755784,-4.433235,153.246463,200.621856,0.000000,0.000000,0.000000,0.000000,8.836797,12.098622,5.566807,1.499724,0.251750,0.019542,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160060,proposed,0,-126.340000,54.885000,0.029876,0.032379,0.560000,-1.655000,-0.530124,1.687379,-3.750861,23.084564,0.274453,23.084564,-3.750861,0.080000,0.300000,-33,68,-32.532320,82.579502,-32.532320,82.579502,0.000000,-14.890934,0.000000,64.000000,0.000000,0.000000,33.822164,-17.164710,160.222616,207.647838,0.000000,0.000000,0.000000,0.000000,9.462291,12.394339,5.553394,1.481788,0.233941,0.021653,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170083,proposed,0,-126.340000,54.885000,0.034812,0.037009,0.530000,-1.495000,-0.495188,1.532009,-2.348100,12.472374,-0.152474,12.472374,-2.348100,0.000000,0.430000,-38,101,-38.362718,100.957483,-38.362718,100.957483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.171431,-25.757856,167.712213,216.024756,0.000000,0.000000,0.000000,0.000000,9.996986,12.730186,5.559580,1.399403,0.182135,0.013090,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180144,proposed,0,-126.340000,54.885000,0.040213,0.041994,0.520000,-1.395000,-0.479787,1.436994,-1.311276,7.105289,0.518412,7.105289,-1.311276,-0.100000,0.680000,-37,100,-37.381385,100.463570,-37.381385,100.463570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.159051,-28.926305,176.857843,225.308843,0.000000,0.000000,0.000000,0.000000,10.480679,13.206974,5.552535,1.409503,0.247012,0.013836,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190141,proposed,0,-126.340000,54.885000,0.046023,0.047283,0.510000,-1.325000,-0.463977,1.372283,-1.982162,5.885497,0.457422,5.885497,-1.982162,-0.220000,0.850000,-17,100,-16.678490,100.239870,-16.678490,100.239870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.588569,-26.897460,181.417535,229.513715,0.000000,0.000000,0.000000,0.000000,10.595926,13.555879,5.553023,1.389653,0.227629,0.013159,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200225,proposed,0,-126.340000,54.885000,0.052334,0.052955,0.480000,-1.245000,-0.427666,1.297955,-4.360757,8.020133,0.945339,8.020133,-4.360757,-0.230000,0.900000,10,100,10.414516,100.437849,10.414516,100.437849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.862944,-23.799234,176.034826,225.792314,0.000000,0.000000,0.000000,0.000000,10.579477,13.468269,5.572245,1.400122,0.309278,0.014961,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210143,proposed,0,-126.340000,54.885000,0.058978,0.058864,0.440000,-1.155000,-0.381022,1.213864,-4.726694,10.703675,-0.213464,10.703675,-4.726694,-0.110000,0.970000,6,85,5.725976,85.411441,5.725976,85.411441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.942748,-22.202930,167.904400,218.713167,0.000000,0.000000,0.000000,0.000000,10.536796,13.160195,5.553310,1.390488,0.241226,0.013538,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220167,proposed,0,-126.340000,54.885000,0.066130,0.065166,0.400000,-1.025000,-0.333870,1.090166,-4.665705,13.448207,-0.274453,13.448207,-4.665705,-0.060000,0.900000,3,58,3.062409,57.927496,3.062409,57.927496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.762895,-23.653018,165.552267,215.446194,0.000000,0.000000,0.000000,0.000000,10.084999,12.985947,5.556876,1.401738,0.206897,0.015230,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230073,proposed,0,-126.340000,54.885000,0.073620,0.071718,0.360000,-0.885000,-0.286380,0.956718,-4.665705,14.241072,-0.335443,14.241072,-4.665705,-0.020000,0.740000,1,54,1.093160,53.811365,1.093160,53.811365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.464506,-26.612671,166.962264,213.368230,0.000000,0.000000,0.000000,0.000000,9.631772,12.879235,5.555489,1.393598,0.141301,0.013576,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240209,proposed,0,-126.340000,54.885000,0.081708,0.078749,0.330000,-0.735000,-0.248292,0.813749,-3.506902,13.265238,0.762370,13.265238,-3.506902,-0.010000,0.610000,-9,62,-8.647846,62.246944,-8.647846,62.246944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.755651,-31.130405,169.638700,214.385161,0.000000,0.000000,0.000000,0.000000,9.892105,12.857994,5.560582,1.403306,0.180741,0.015782,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250135,proposed,0,-126.340000,54.885000,0.090033,0.085953,0.320000,-0.625000,-0.229967,0.710953,-2.104141,9.483883,0.335443,9.483883,-2.104141,-0.020000,0.580000,-21,88,-21.195029,88.263708,-21.195029,88.263708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.023736,-34.688177,174.364199,216.101899,0.000000,0.000000,0.000000,0.000000,10.422458,12.819603,5.555397,1.395325,0.150526,0.013808,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260211,proposed,0,-126.340000,54.885000,0.098876,0.093583,0.310000,-0.545000,-0.211124,0.638583,-0.213464,6.434403,-0.457422,6.434403,-0.213464,-0.050000,0.670000,-35,100,-34.633824,100.062552,-34.633824,100.062552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.490217,-36.595039,176.758810,217.330405,0.000000,0.000000,0.000000,0.000000,10.793470,12.714886,5.559770,1.427905,0.244732,0.017471,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270213,proposed,0,-126.340000,54.885000,0.108029,0.101467,0.320000,-0.485000,-0.211971,0.586467,0.213464,5.885497,-0.335443,5.885497,0.213464,-0.140000,0.810000,-28,87,-27.826911,87.377100,-27.826911,87.377100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.707534,-36.601189,177.032058,218.280970,0.000000,0.000000,0.000000,0.000000,10.878918,12.734815,5.557632,1.404278,0.282972,0.015313,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280211,proposed,0,-126.340000,54.885000,0.117529,0.109652,0.310000,-0.405000,-0.192471,0.514652,-1.189297,7.410237,0.396432,7.410237,-1.189297,-0.220000,0.840000,-1,65,-1.133017,65.018951,-1.133017,65.018951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.847450,-36.075961,177.359733,222.803831,0.000000,0.000000,0.000000,0.000000,10.685075,13.178589,5.558506,1.406371,0.235508,0.017243,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290209,proposed,0,-126.340000,54.885000,0.127361,0.118134,0.300000,-0.325000,-0.172639,0.443134,-2.104141,8.752008,0.030495,8.752008,-2.104141,-0.160000,0.720000,6,57,6.154753,57.494941,6.154753,57.494941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.558178,-35.498346,168.691376,216.472456,0.000000,0.000000,0.000000,0.000000,9.896187,13.035328,5.557085,1.404775,0.176223,0.013355,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300210,proposed,0,-126.340000,54.885000,0.137500,0.126909,0.280000,-0.235000,-0.142500,0.361909,-2.348100,8.630029,0.457422,8.630029,-2.348100,-0.060000,0.610000,1,61,0.545250,61.131295,0.545250,61.131295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.233888,-35.705812,169.363122,216.227927,0.000000,0.000000,0.000000,0.000000,9.932742,13.038507,5.556615,1.407559,0.177922,0.014120,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310211,proposed,0,-126.340000,54.885000,0.147920,0.135970,0.270000,-0.165000,-0.122080,0.300970,-1.799193,5.153621,-0.457422,5.153621,-1.799193,-0.040000,0.590000,-6,86,-6.067544,85.748814,-6.067544,85.748814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.048835,-34.945148,172.955671,215.621192,0.000000,0.000000,0.000000,0.000000,10.324285,12.890954,5.556977,1.408694,0.192516,0.015076,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320210,proposed,0,-126.340000,54.885000,0.158589,0.145305,0.260000,-0.125000,-0.101411,0.270305,-0.762370,1.799193,0.579401,1.799193,-0.762370,-0.040000,0.690000,-15,101,-14.663476,100.764013,-14.663476,100.764013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.559183,-31.594516,172.890589,210.584507,0.000000,0.000000,0.000000,0.000000,10.564528,12.404349,5.557642,1.408232,0.242616,0.014838,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330075,proposed,0,-126.340000,54.885000,0.169332,0.154781,0.270000,-0.105000,-0.100668,0.259781,0.396432,1.860183,0.457422,1.860183,0.396432,-0.060000,0.810000,-22,86,-22.023094,86.317048,-22.023094,86.317048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.899405,-26.062254,169.156775,203.755061,0.000000,0.000000,0.000000,0.000000,10.481200,12.212700,5.562228,1.402570,0.232045,0.017889,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340210,proposed,0,-126.340000,54.885000,0.180562,0.164782,0.280000,-0.065000,-0.099438,0.229782,1.372266,3.811850,0.213464,3.811850,1.372266,-0.110000,0.930000,-23,53,-22.553959,53.254117,-22.553959,53.254117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.399340,-20.325754,159.434871,194.059628,0.000000,0.000000,0.000000,0.000000,9.862876,11.757121,5.557170,1.410029,0.206388,0.015741,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350215,proposed,0,-126.340000,54.885000,0.191808,0.174913,0.290000,-0.015000,-0.098192,0.189913,0.030495,4.604715,0.213464,4.604715,0.030495,-0.140000,0.720000,-4,59,-4.348545,59.064980,-4.348545,59.064980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.784857,-15.242974,148.983725,184.677680,0.000000,0.000000,0.000000,0.000000,9.086785,11.273811,5.557900,1.409872,0.179969,0.014662,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360148,proposed,0,-126.340000,54.885000,0.203094,0.185218,0.290000,0.025000,-0.086906,0.160218,-1.372266,3.811850,0.091484,3.811850,-1.372266,-0.130000,0.610000,12,73,11.517565,73.040306,11.517565,73.040306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.069223,-13.054632,139.113187,180.406598,0.000000,0.000000,0.000000,0.000000,8.658032,11.075733,5.554818,1.412061,0.137999,0.014676,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370212,proposed,0,-126.340000,54.885000,0.214619,0.195903,0.290000,0.045000,-0.075381,0.150903,-0.213464,0.945339,-0.091484,0.945339,-0.213464,-0.050000,0.650000,-5,92,-4.683193,91.844946,-4.683193,91.844946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.573709,-10.717538,130.006510,168.113842,0.000000,0.000000,0.000000,0.000000,8.219449,10.362502,5.557479,1.411354,0.190857,0.015485,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380072,proposed,0,-126.340000,54.885000,0.225962,0.206601,0.290000,0.045000,-0.064038,0.161601,0.396432,-1.311276,0.335443,-1.311276,0.396432,-0.040000,0.820000,-11,96,-10.958561,95.614454,-10.958561,95.614454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.456665,-8.602859,124.303588,159.556341,0.000000,0.000000,0.000000,0.000000,7.674594,9.832885,5.552429,1.405352,0.186112,0.014913,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390218,proposed,0,-126.340000,54.885000,0.237651,0.217842,0.300000,0.055000,-0.062349,0.162842,0.030495,0.091484,0.762370,0.091484,0.030495,-0.050000,0.860000,-5,80,-5.175901,80.093771,-5.175901,80.093771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.576350,-6.941442,119.029077,154.631195,0.000000,0.000000,0.000000,0.000000,7.341335,9.455650,5.568711,1.412524,0.230962,0.014835,0.500936,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400216,proposed,0,-126.340000,54.885000,0.249150,0.229143,0.300000,0.065000,-0.050850,0.164143,0.335443,1.616224,-0.091484,1.616224,0.335443,-0.080000,0.850000,0,68,-0.379986,67.859374,-0.379986,67.859374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.748373,-6.319483,113.405779,149.849169,0.000000,0.000000,0.000000,0.000000,7.375425,9.301131,5.556730,1.413312,0.179997,0.015157,0.503578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410072,proposed,0,-126.340000,54.885000,0.260429,0.240494,0.310000,0.095000,-0.049571,0.145494,-0.091484,3.140965,0.579401,3.140965,-0.091484,-0.030000,0.760000,0,63,-0.366152,62.578111,-0.366152,62.578111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.497035,-8.226100,104.573130,141.730568,0.000000,0.000000,0.000000,0.000000,7.065283,8.931896,5.555243,1.405900,0.139662,0.014033,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420191,proposed,0,-126.340000,54.885000,0.271915,0.252360,0.320000,0.115000,-0.048085,0.137360,0.579401,2.165131,-0.213464,2.165131,0.579401,-0.020000,0.660000,-6,80,-6.143973,80.485979,-6.143973,80.485979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.167224,-11.529672,97.285195,134.860153,0.000000,0.000000,0.000000,0.000000,6.654531,8.522222,5.558624,1.416455,0.181562,0.015259,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430085,proposed,0,-126.340000,54.885000,0.283015,0.264165,0.330000,0.135000,-0.046985,0.129165,0.762370,0.152474,-0.457422,0.152474,0.762370,-0.030000,0.710000,-7,95,-6.713887,94.591666,-6.713887,94.591666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.711139,-16.105108,83.633565,123.084412,0.000000,0.000000,0.000000,0.000000,5.926418,7.656783,5.579700,1.412405,0.188174,0.018913,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440141,proposed,0,-126.340000,54.885000,0.294131,0.276363,0.340000,0.145000,-0.045869,0.131363,1.128308,-0.030495,0.091484,-0.030495,1.128308,-0.040000,0.790000,-8,92,-8.036685,91.795455,-8.036685,91.795455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.279181,-21.281976,70.106152,108.195613,0.000000,0.000000,0.000000,0.000000,5.196283,6.729889,5.556430,1.406143,0.193852,0.013994,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450213,proposed,0,-126.340000,54.885000,0.305061,0.288780,0.350000,0.155000,-0.044939,0.133780,0.884349,1.311276,0.274453,1.311276,0.884349,-0.050000,0.860000,-4,77,-3.855517,76.823190,-3.855517,76.823190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.342512,-27.145738,48.976277,80.662927,0.000000,0.000000,0.000000,0.000000,3.784331,5.120176,5.559015,1.411775,0.216415,0.014176,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460213,proposed,0,-126.340000,54.885000,0.315674,0.301297,0.360000,0.185000,-0.044326,0.116297,-0.091484,3.689871,0.030495,3.689871,-0.091484,-0.040000,0.830000,6,60,5.961096,59.595225,5.961096,59.595225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.556051,-31.373462,34.808242,56.847851,0.000000,0.000000,0.000000,0.000000,2.639483,3.806079,5.559668,1.782759,0.255606,0.041273,0.501189,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470088,proposed,0,-126.340000,54.885000,0.325891,0.313843,0.370000,0.235000,-0.044109,0.078843,-0.518412,4.848673,0.030495,4.848673,-0.518412,-0.030000,0.720000,13,57,12.513441,57.009013,12.513441,57.009013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.231831,-32.828505,41.450613,58.206487,0.000000,0.000000,0.000000,0.000000,3.007350,4.151344,5.549010,1.449568,0.199737,0.024580,0.500540,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480085,proposed,0,-126.340000,54.885000,0.335934,0.326726,0.370000,0.275000,-0.034066,0.051726,-0.213464,3.933829,-0.518412,3.933829,-0.213464,0.000000,0.640000,10,70,9.941796,69.965397,9.941796,69.965397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.608848,-33.643893,43.071130,58.262671,0.000000,0.000000,0.000000,0.000000,3.250854,4.060437,5.566367,1.590734,0.267838,0.027308,0.500651,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490058,proposed,0,-126.340000,54.885000,0.345624,0.339758,0.380000,0.295000,-0.034376,0.044758,-0.091484,0.884349,-0.152474,0.884349,-0.091484,0.030000,0.630000,6,96,6.028779,96.290649,6.028779,96.290649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.962382,-34.797743,43.640008,59.287428,0.000000,0.000000,0.000000,0.000000,3.515267,3.824883,5.548249,1.560633,0.244382,0.022345,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500070,proposed,0,-126.340000,54.885000,0.354993,0.353019,0.390000,0.295000,-0.035007,0.058019,0.518412,-1.860183,-0.152474,-1.860183,0.518412,0.030000,0.770000,1,109,1.102707,108.923198,1.102707,108.923198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.044312,-36.839111,43.236769,64.955640,0.000000,0.000000,0.000000,0.000000,3.627117,3.997853,5.576206,1.549849,0.311705,0.018761,0.501988,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510090,proposed,0,-126.340000,54.885000,0.363982,0.366470,0.400000,0.305000,-0.036018,0.061470,1.311276,0.457422,0.579401,0.457422,1.311276,0.040000,0.910000,-6,79,-5.536781,78.869657,-5.536781,78.869657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.107769,-39.834520,44.616222,71.209384,0.000000,0.000000,0.000000,0.000000,3.699857,4.354815,5.548168,1.665312,0.259260,0.017038,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520059,proposed,0,-126.340000,54.885000,0.372518,0.380026,0.420000,0.335000,-0.047482,0.045026,1.250287,4.421746,-0.213464,4.421746,1.250287,0.030000,0.870000,-3,48,-2.786864,47.774158,-2.786864,47.774158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.523110,-41.733819,49.713766,73.723521,0.000000,0.000000,0.000000,0.000000,3.941250,4.639507,5.563989,1.412250,0.160574,0.012977,0.500394,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530055,proposed,0,-126.340000,54.885000,0.380649,0.393796,0.430000,0.385000,-0.049351,0.008796,1.250287,6.312424,-0.030495,6.312424,1.250287,-0.010000,0.680000,5,46,4.632720,45.572375,4.632720,45.572375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.341986,-41.704487,55.396191,76.883039,0.000000,0.000000,0.000000,0.000000,3.959139,5.103563,5.539225,1.408701,0.138704,0.013029,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540127,proposed,0,-126.340000,54.885000,0.388387,0.407845,0.450000,0.435000,-0.061613,-0.027155,1.067318,3.506902,-0.396432,3.506902,1.067318,0.010000,0.520000,4,80,4.074589,79.939258,4.074589,79.939258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.298819,-40.105175,57.340880,75.216973,0.000000,0.000000,0.000000,0.000000,3.910724,5.046003,5.550823,1.400163,0.137349,0.013599,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550225,proposed,0,-126.340000,54.885000,0.395672,0.422108,0.470000,0.445000,-0.074328,-0.022892,1.128308,-0.945339,-0.213464,-0.945339,1.128308,0.030000,0.600000,-1,109,-0.564012,108.612986,-0.564012,108.612986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.299440,-39.107410,51.257236,72.123999,0.000000,0.000000,0.000000,0.000000,3.529925,4.492528,5.576139,1.410979,0.215910,0.016494,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560087,proposed,0,-126.340000,54.885000,0.402317,0.436213,0.480000,0.445000,-0.077683,-0.008787,1.006328,-1.494245,-0.030495,-1.494245,1.006328,0.030000,0.820000,0,98,-0.490306,97.833366,-0.490306,97.833366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.412022,-39.939106,51.713815,78.413628,0.000000,0.000000,0.000000,0.000000,3.675327,4.739299,5.576192,1.408791,0.370450,0.013534,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570214,proposed,0,-126.340000,54.885000,0.408647,0.450872,0.500000,0.455000,-0.091353,-0.004128,0.884349,0.945339,-0.030495,0.945339,0.884349,0.020000,0.890000,2,71,1.583656,71.293722,1.583656,71.293722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.170082,-40.312738,53.913620,78.057863,0.000000,0.000000,0.000000,0.000000,3.686867,4.828966,5.559252,1.406921,0.242722,0.014776,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580211,proposed,0,-126.340000,54.885000,0.414400,0.465524,0.510000,0.495000,-0.095600,-0.029476,-0.091484,4.360757,0.213464,4.360757,-0.091484,0.030000,0.800000,10,48,10.136394,48.135247,10.136394,48.135247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.646339,-39.740037,54.939045,74.191955,0.000000,0.000000,0.000000,0.000000,3.716930,4.852806,5.557320,1.406837,0.181856,0.015588,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590086,proposed,0,-126.340000,54.885000,0.419596,0.480172,0.510000,0.545000,-0.090404,-0.064828,-0.457422,6.312424,0.579401,6.312424,-0.457422,0.030000,0.720000,15,35,15.401194,35.467217,15.401194,35.467217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.418852,-38.501273,54.882094,70.678312,0.000000,0.000000,0.000000,0.000000,3.790401,4.865518,5.578353,1.405814,0.176973,0.013963,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600166,proposed,0,-126.340000,54.885000,0.424403,0.495307,0.510000,0.595000,-0.085597,-0.099693,-0.335443,2.775027,-0.518412,2.775027,-0.335443,0.050000,0.490000,12,80,12.145885,80.838156,12.145885,80.838156,0.000000,-0.370940,0.000000,64.000000,0.000000,0.000000,-56.038563,-34.653413,59.055643,72.633649,0.000000,0.000000,0.000000,0.000000,4.041466,4.944679,5.547712,1.448205,0.194721,0.016445,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610212,proposed,0,-126.340000,54.885000,0.428698,0.510576,0.520000,0.605000,-0.091302,-0.094424,-0.213464,-1.616224,-0.274453,-1.616224,-0.213464,0.070000,0.560000,6,109,6.431090,108.627257,6.431090,108.627257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.057328,-33.152006,51.291273,71.856068,0.000000,0.000000,0.000000,0.000000,3.995275,4.403269,5.557104,1.405343,0.224722,0.014980,0.500608,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620060,proposed,0,-126.340000,54.885000,0.432435,0.525725,0.530000,0.575000,-0.097565,-0.049275,0.457422,-3.872840,0.457422,-3.872840,0.457422,0.090000,0.820000,-4,108,-4.181173,108.168830,-4.181173,108.168830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.263498,-33.344477,54.996416,80.473115,0.000000,0.000000,0.000000,0.000000,4.322710,4.760421,5.555499,1.403039,0.267030,0.014054,0.500308,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630209,proposed,0,-126.340000,54.885000,0.435810,0.541528,0.540000,0.565000,-0.104190,-0.023472,0.945339,-0.518412,0.274453,-0.518412,0.945339,0.060000,0.940000,-5,76,-5.373543,76.160892,-5.373543,76.160892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.386118,-34.347942,56.724165,83.309385,0.000000,0.000000,0.000000,0.000000,4.230178,4.990256,5.557150,1.403873,0.232121,0.015643,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640121,proposed,0,-126.340000,54.885000,0.438655,0.557150,0.550000,0.595000,-0.111345,-0.037850,-0.518412,4.482736,0.213464,4.482736,-0.518412,0.050000,0.900000,9,37,9.465305,36.570904,9.465305,36.570904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.950174,-34.826025,58.814967,80.866246,0.000000,0.000000,0.000000,0.000000,4.055273,5.120582,5.538745,1.394291,0.146156,0.013568,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650056,proposed,0,-126.340000,54.885000,0.441079,0.572999,0.550000,0.645000,-0.108921,-0.072001,-0.640391,5.580549,-0.091484,5.580549,-0.640391,0.030000,0.640000,15,46,15.242075,46.354996,15.242075,46.354996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.121409,-32.523333,65.551137,80.098471,0.000000,0.000000,0.000000,0.000000,4.319978,5.438583,5.539492,1.393543,0.143472,0.013268,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660216,proposed,0,-126.340000,54.885000,0.443139,0.589406,0.550000,0.675000,-0.106861,-0.085594,-0.213464,2.531068,-0.030495,2.531068,-0.213464,0.070000,0.500000,7,83,6.878456,83.251336,6.878456,83.251336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.949315,-30.560999,60.352080,75.105499,0.000000,0.000000,0.000000,0.000000,4.059100,4.998933,5.556333,1.402699,0.181381,0.015219,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670210,proposed,0,-126.340000,54.885000,0.444780,0.605743,0.550000,0.685000,-0.105220,-0.079257,0.152474,-1.677214,-0.213464,-1.677214,0.152474,0.090000,0.620000,-1,109,-1.025186,108.504531,-1.025186,108.504531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.480425,-30.267139,53.249233,74.153638,0.000000,0.000000,0.000000,0.000000,3.772016,4.553963,5.557473,1.400637,0.227089,0.014474,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680215,proposed,0,-126.340000,54.885000,0.446072,0.622297,0.560000,0.665000,-0.113928,-0.042703,-0.457422,-3.140965,0.335443,-3.140965,-0.457422,0.060000,0.850000,5,105,5.114925,104.726212,5.114925,104.726212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.220859,-31.385514,53.862622,79.491830,0.000000,0.000000,0.000000,0.000000,3.899477,4.768793,5.558911,1.399910,0.258691,0.015155,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690209,proposed,0,-126.340000,54.885000,0.447048,0.639032,0.560000,0.665000,-0.112952,-0.025968,0.152474,-0.579401,0.579401,-0.579401,0.152474,0.060000,0.970000,1,74,0.839095,74.329861,0.839095,74.329861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.263564,-32.531592,57.187001,80.805622,0.000000,0.000000,0.000000,0.000000,3.939765,4.950479,5.556184,1.400340,0.258116,0.014953,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700211,proposed,0,-126.340000,54.885000,0.447747,0.655982,0.560000,0.705000,-0.112253,-0.049018,-1.250287,4.848673,0.152474,4.848673,-1.250287,0.060000,0.870000,14,36,14.436023,36.137017,14.436023,36.137017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.812112,-33.106662,57.242643,77.910089,0.000000,0.000000,0.000000,0.000000,3.918885,5.027806,5.556028,1.399342,0.192855,0.014255,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710139,proposed,0,-126.340000,54.885000,0.448211,0.673007,0.550000,0.755000,-0.101789,-0.081993,-0.640391,6.373413,-0.396432,6.373413,-0.640391,0.060000,0.620000,12,42,11.949511,41.786616,11.949511,41.786616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.958379,-31.332997,64.081942,79.305076,0.000000,0.000000,0.000000,0.000000,4.249184,5.403427,5.552660,1.391753,0.148660,0.014487,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720216,proposed,0,-126.340000,54.885000,0.448493,0.690491,0.550000,0.795000,-0.101507,-0.104509,-0.701380,2.836017,-0.335443,2.836017,-0.701380,0.060000,0.480000,11,82,11.453097,81.891751,11.453097,81.891751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.997164,-29.870681,60.202780,78.141317,0.000000,0.000000,0.000000,0.000000,4.074510,5.150454,5.556432,1.399214,0.180587,0.015063,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730141,proposed,0,-126.340000,54.885000,0.448635,0.707912,0.560000,0.795000,-0.111365,-0.087088,-0.274453,-2.043152,0.030495,-2.043152,-0.274453,0.100000,0.590000,0,108,-0.197297,108.395184,-0.197297,108.395184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.092678,-29.241516,54.567239,76.218343,0.000000,0.000000,0.000000,0.000000,4.020529,4.676215,5.551611,1.598323,0.293210,0.033086,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740145,proposed,0,-126.340000,54.885000,0.448693,0.725673,0.560000,0.785000,-0.111307,-0.059327,0.335443,-3.262944,0.213464,-3.262944,0.335443,0.080000,0.800000,-5,108,-5.146320,108.011733,-5.146320,108.011733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.030738,-30.328708,55.985359,83.425841,0.000000,0.000000,0.000000,0.000000,4.204635,4.960427,5.561827,1.683121,0.379727,0.027122,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750062,proposed,0,-126.340000,54.885000,0.448722,0.743474,0.570000,0.775000,-0.121278,-0.031526,0.030495,0.091484,0.396432,0.091484,0.030495,0.070000,0.980000,-2,69,-2.282914,68.799452,-2.282914,68.799452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.398348,-32.109575,56.558444,83.984274,0.000000,0.000000,0.000000,0.000000,4.040569,5.088645,5.552434,1.789649,0.274492,0.030626,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760065,proposed,0,-126.340000,54.885000,0.448782,0.761628,0.570000,0.805000,-0.121218,-0.043372,0.091484,4.421746,-0.152474,4.421746,0.091484,0.050000,0.860000,2,42,1.638857,41.729811,1.638857,41.729811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.001482,-32.288647,61.707656,83.154349,0.000000,0.000000,0.000000,0.000000,4.094402,5.362881,5.564193,1.652150,0.226597,0.031493,0.501464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770089,proposed,0,-126.340000,54.885000,0.448935,0.780011,0.570000,0.855000,-0.121065,-0.074989,0.091484,4.421746,-0.457422,5.702528,-1.006328,0.030000,0.630000,5,59,5.130367,58.814560,5.130367,58.814560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.179817,-30.892308,62.866043,79.111136,0.000000,0.000000,0.000000,0.000000,4.300069,5.353993,5.554749,1.773829,0.220748,0.035801,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780090,proposed,0,-126.340000,54.885000,0.449244,0.798543,0.570000,0.885000,-0.120756,-0.086457,-1.372266,3.140965,-0.091484,3.140965,-1.372266,0.030000,0.560000,18,76,17.863752,76.297118,17.863752,76.297118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.435225,-30.764769,52.289085,69.379921,0.000000,0.000000,0.000000,0.000000,3.807559,4.627898,5.557330,1.851419,0.217886,0.032004,0.501288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790065,proposed,0,-126.340000,54.885000,0.449775,0.817207,0.570000,0.905000,-0.120225,-0.087793,-1.067318,0.091484,0.030495,0.091484,-1.067318,0.050000,0.640000,13,95,12.748464,94.524342,12.748464,94.524342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.410733,-30.017441,48.852288,64.654960,0.000000,0.000000,0.000000,0.000000,3.473037,4.245126,5.582808,1.449288,0.267214,0.035297,0.511197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800045,proposed,0,-126.340000,54.885000,0.450598,0.836056,0.560000,0.895000,-0.109402,-0.058944,-0.396432,-1.799193,0.396432,-1.799193,-0.396432,0.100000,0.770000,0,102,0.343518,101.667767,0.343518,101.667767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.840914,-30.772229,45.527022,65.961197,0.000000,0.000000,0.000000,0.000000,3.455983,4.134502,5.578247,1.591195,0.288470,0.038771,0.501388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810077,proposed,0,-126.340000,54.885000,0.451788,0.855173,0.560000,0.895000,-0.108212,-0.039827,-0.152474,-0.762370,0.274453,-0.762370,-0.152474,0.080000,0.900000,0,84,-0.311925,83.838374,-0.311925,83.838374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.139632,-32.608272,43.717187,67.140257,0.000000,0.000000,0.000000,0.000000,3.413161,4.185795,5.576922,1.815857,0.326746,0.040210,0.501108,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008273,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820061,proposed,0,-126.340000,54.885000,0.453407,0.874355,0.560000,0.915000,-0.106593,-0.040645,0.030495,2.775027,0.213464,2.775027,0.030495,0.050000,0.890000,3,55,3.222707,55.439221,3.222707,55.439221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.027791,-34.095885,43.420496,63.628943,0.000000,0.000000,0.000000,0.000000,3.207427,4.121373,5.564237,1.641060,0.281909,0.031941,0.506926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830060,proposed,0,-126.340000,54.885000,0.455537,0.893717,0.560000,0.965000,-0.104463,-0.071283,-0.518412,5.336590,-0.152474,5.336590,-0.518412,0.050000,0.730000,10,46,10.017096,45.546610,10.017096,45.546610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.531247,-34.182158,46.776868,63.357378,0.000000,0.000000,0.000000,0.000000,3.308138,4.339615,5.556811,1.493253,0.197432,0.014394,0.500235,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840082,proposed,0,-126.340000,54.885000,0.458257,0.913262,0.570000,1.005000,-0.111743,-0.091738,-0.579401,3.933829,-0.213464,3.933829,-0.579401,0.050000,0.560000,11,70,11.100466,70.480877,11.100466,70.480877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.996964,-33.050445,48.213288,63.145690,0.000000,0.000000,0.000000,0.000000,3.382914,4.371594,5.549478,1.395710,0.145752,0.012297,0.500480,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850142,proposed,0,-126.340000,54.885000,0.461652,0.933004,0.560000,1.035000,-0.098348,-0.101996,-0.396432,0.762370,0.579401,0.762370,-0.396432,0.080000,0.580000,7,95,6.991891,94.865838,6.991891,94.865838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.075118,-32.746917,42.080148,59.990926,0.000000,0.000000,0.000000,0.000000,3.279272,3.895528,5.554038,1.397625,0.151994,0.012087,0.500275,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860082,proposed,0,-126.340000,54.885000,0.465736,0.952621,0.570000,1.035000,-0.104264,-0.082379,0.213464,-1.555235,0.274453,-1.555235,0.213464,0.080000,0.760000,1,100,0.725355,100.382064,0.725355,100.382064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.061864,-33.771643,42.139811,62.769268,0.000000,0.000000,0.000000,0.000000,3.394553,3.902909,5.547777,1.392797,0.176586,0.012032,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870074,proposed,0,-126.340000,54.885000,0.470648,0.972434,0.570000,1.025000,-0.099352,-0.052566,0.030495,-0.579401,-0.030495,-0.579401,0.030495,0.060000,0.860000,6,87,5.825388,86.607274,5.825388,86.607274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.488335,-35.324032,40.727256,63.288818,0.000000,0.000000,0.000000,0.000000,3.308997,3.958153,5.555691,1.391739,0.193177,0.012824,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880211,proposed,0,-126.340000,54.885000,0.476535,0.992612,0.580000,1.045000,-0.103465,-0.052388,-0.396432,2.957996,-0.213464,2.957996,-0.396432,0.060000,0.880000,12,56,11.967286,55.674535,11.967286,55.674535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.804842,-36.701118,41.956200,61.995528,0.000000,0.000000,0.000000,0.000000,3.295939,4.010206,5.558137,1.403395,0.193691,0.014151,0.500519,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890081,proposed,0,-126.340000,54.885000,0.483214,1.012315,0.580000,1.075000,-0.096786,-0.062685,0.030495,5.397580,0.091484,5.397580,0.030495,0.080000,0.710000,10,49,9.654641,48.969732,9.654641,48.969732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.750738,-36.227496,49.629412,65.191414,0.000000,0.000000,0.000000,0.000000,3.671839,4.434631,5.547710,1.390994,0.138090,0.012495,0.506533,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900218,proposed,0,-126.340000,54.885000,0.491124,1.032589,0.580000,1.125000,-0.088876,-0.092411,0.335443,3.933829,0.152474,3.933829,0.335443,0.090000,0.550000,8,73,7.855488,72.569679,7.855488,72.569679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.669632,-35.466399,50.491387,66.284051,0.000000,0.000000,0.000000,0.000000,3.747381,4.438185,5.557862,1.403069,0.183187,0.014494,0.500313,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910081,proposed,0,-126.340000,54.885000,0.499912,1.052333,0.580000,1.145000,-0.080088,-0.092667,0.335443,-0.213464,0.152474,-0.213464,0.335443,0.090000,0.620000,9,101,8.602234,100.921922,8.602234,100.921922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.589935,-34.976558,45.024674,62.436349,0.000000,0.000000,0.000000,0.000000,3.537340,3.962238,5.552332,1.397206,0.185005,0.013063,0.500392,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920223,proposed,0,-126.340000,54.885000,0.510144,1.072624,0.590000,1.145000,-0.079856,-0.072376,0.213464,-1.555235,-0.213464,-1.555235,0.213464,0.090000,0.790000,11,100,10.564364,99.583020,10.564364,99.583020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.242141,-35.885779,44.429883,65.225511,0.000000,0.000000,0.000000,0.000000,3.549972,4.020851,5.572521,1.403040,0.233418,0.014828,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930211,proposed,0,-126.340000,54.885000,0.521477,1.092577,0.600000,1.145000,-0.078523,-0.052423,0.274453,0.396432,-0.030495,0.396432,0.274453,0.110000,0.880000,10,77,10.054251,77.131373,10.054251,77.131373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.800144,-36.994431,46.611502,66.473084,0.000000,0.000000,0.000000,0.000000,3.699820,4.135950,5.559777,1.408322,0.233138,0.016894,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940213,proposed,0,-126.340000,54.885000,0.534141,1.112497,0.610000,1.165000,-0.075859,-0.052503,-0.213464,3.872840,0.579401,3.872840,-0.213464,0.110000,0.830000,18,52,17.808658,52.316157,17.808658,52.316157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.988091,-37.564392,48.891372,65.357777,0.000000,0.000000,0.000000,0.000000,3.792234,4.255716,5.557504,1.402717,0.178355,0.015410,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950085,proposed,0,-126.340000,54.885000,0.547995,1.132074,0.610000,1.205000,-0.062005,-0.072926,0.823360,4.482736,-0.274453,4.482736,0.823360,0.150000,0.690000,9,57,8.547423,56.672136,8.547423,56.672136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.002401,-36.468517,54.094869,66.937588,0.000000,0.000000,0.000000,0.000000,3.981806,4.534507,5.578982,1.403215,0.177140,0.013978,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960218,proposed,0,-126.340000,54.885000,0.563679,1.152053,0.620000,1.245000,-0.056321,-0.092947,0.396432,2.409089,-0.274453,2.409089,0.396432,0.150000,0.600000,14,80,13.681246,80.267124,13.681246,80.267124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.259184,-36.382030,49.880083,65.453413,0.000000,0.000000,0.000000,0.000000,3.853738,4.257738,5.556784,1.403513,0.181971,0.014831,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970164,proposed,0,-126.340000,54.885000,0.580572,1.171516,0.640000,1.255000,-0.059428,-0.083484,1.433256,-0.152474,0.274453,-0.152474,1.433256,0.130000,0.660000,9,97,8.696653,97.300399,8.696653,97.300399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.259270,-36.386673,46.716129,63.923522,0.000000,0.000000,0.000000,0.000000,3.679654,4.020680,5.556736,1.405153,0.192736,0.015328,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980144,proposed,0,-126.340000,54.885000,0.599074,1.190871,0.660000,1.255000,-0.060926,-0.064129,1.067318,-1.555235,0.152474,-1.555235,1.067318,0.120000,0.800000,14,98,14.000304,98.435961,14.000304,98.435961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.151753,-37.262721,44.776574,64.359064,0.000000,0.000000,0.000000,0.000000,3.616685,3.982260,5.555577,1.393399,0.201837,0.015801,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990208,proposed,0,-126.340000,54.885000,0.619354,1.210174,0.670000,1.255000,-0.050646,-0.044826,1.433256,0.213464,0.518412,0.213464,1.433256,0.140000,0.890000,12,77,12.341101,77.355324,12.341101,77.355324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.342203,-38.313967,46.243795,64.986973,0.000000,0.000000,0.000000,0.000000,3.675935,4.072863,5.556525,1.403530,0.219751,0.014681,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000163,proposed,0,-126.340000,54.885000,0.641069,1.229027,0.690000,1.275000,-0.048931,-0.045973,0.884349,3.689871,0.152474,3.689871,0.884349,0.140000,0.840000,21,52,20.889042,52.341051,20.889042,52.341051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.836691,-38.914144,48.024485,64.025776,0.000000,0.000000,0.000000,0.000000,3.747333,4.182102,5.547168,1.401684,0.178634,0.014860,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010214,proposed,0,-126.340000,54.885000,0.664707,1.247780,0.710000,1.325000,-0.045293,-0.077220,1.311276,4.665705,-0.335443,4.665705,1.311276,0.170000,0.670000,18,55,17.958760,55.351107,17.958760,55.351107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.185290,-37.860577,54.737598,67.600312,0.000000,0.000000,0.000000,0.000000,4.009299,4.571418,5.558911,1.402190,0.180814,0.014509,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020214,proposed,0,-126.340000,54.885000,0.689973,1.266121,0.730000,1.345000,-0.040027,-0.078879,1.433256,1.555235,-0.152474,1.555235,1.433256,0.180000,0.580000,18,89,17.867267,88.552711,17.867267,88.552711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.243266,-37.101531,53.705466,67.764044,0.000000,0.000000,0.000000,0.000000,4.037466,4.430172,5.558285,1.403250,0.181273,0.014458,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030139,proposed,0,-126.340000,54.885000,0.716807,1.283974,0.750000,1.355000,-0.033193,-0.071026,1.860183,-1.250287,-0.274453,-1.250287,1.860183,0.190000,0.680000,15,104,14.766471,104.126284,14.766471,104.126284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.747624,-37.400038,49.790440,67.124989,0.000000,0.000000,0.000000,0.000000,3.908490,4.140574,5.555301,1.393942,0.165895,0.015717,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040093,proposed,0,-126.340000,54.885000,0.745509,1.301492,0.770000,1.345000,-0.024491,-0.043508,1.982162,-1.494245,-0.152474,-1.494245,1.982162,0.190000,0.860000,16,93,16.167014,92.617119,16.167014,92.617119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.989934,-38.509535,49.291735,68.801052,0.000000,0.000000,0.000000,0.000000,3.925223,4.211277,5.539331,1.393658,0.199077,0.013828,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050209,proposed,0,-126.340000,54.885000,0.776544,1.318861,0.800000,1.365000,-0.023456,-0.046139,1.616224,1.189297,-0.335443,1.189297,1.616224,0.150000,0.920000,28,64,27.999739,64.033230,27.999739,64.033230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.015963,-39.445232,50.375937,67.767662,0.000000,0.000000,0.000000,0.000000,3.959552,4.277028,5.557543,1.406950,0.240674,0.015445,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060092,proposed,0,-126.340000,54.885000,0.808695,1.335364,0.830000,1.385000,-0.021305,-0.049636,2.348100,4.970653,0.274453,4.970653,2.348100,0.210000,0.790000,20,43,19.647370,42.706302,19.647370,42.706302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.733581,-39.062482,57.965524,72.383400,0.000000,0.000000,0.000000,0.000000,4.272486,4.785179,5.531412,1.401200,0.156130,0.016826,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070183,proposed,0,-126.340000,54.885000,0.843411,1.351702,0.850000,1.425000,-0.006589,-0.073298,2.775027,3.933829,0.579401,3.933829,2.775027,0.230000,0.600000,17,65,17.067933,64.819915,17.067933,64.819915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.820519,-38.551608,64.354163,78.391797,0.000000,0.000000,0.000000,0.000000,4.694846,5.128014,5.558418,1.408061,0.179216,0.015696,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080143,proposed,0,-126.340000,54.885000,0.879554,1.367279,0.890000,1.435000,-0.010446,-0.067721,3.201954,-0.640391,-0.518412,-0.640391,3.201954,0.210000,0.550000,17,108,16.924411,107.584926,16.924411,107.584926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.539450,-38.054779,56.941488,75.327111,0.000000,0.000000,0.000000,0.000000,4.352651,4.709396,5.551813,1.394171,0.202654,0.015621,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090099,proposed,0,-126.340000,54.885000,0.917553,1.382264,0.930000,1.425000,-0.012447,-0.042736,3.689871,-3.567892,-0.213464,-3.567892,3.689871,0.190000,0.790000,16,108,15.876474,108.302373,15.876474,108.302373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.393515,-38.896341,55.039951,77.962914,0.000000,0.000000,0.000000,0.000000,4.273249,4.679673,5.554291,1.400781,0.292733,0.013712,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100209,proposed,0,-126.340000,54.885000,0.958055,1.396843,0.980000,1.405000,-0.021945,-0.008157,4.238777,-1.067318,-0.396432,-1.067318,4.238777,0.180000,0.940000,14,82,14.468080,81.614295,14.468080,81.614295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.109745,-39.962785,56.262789,79.816863,0.000000,0.000000,0.000000,0.000000,4.362889,4.854413,5.558044,1.400065,0.227269,0.015363,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110212,proposed,0,-126.340000,54.885000,1.000017,1.410591,1.020000,1.435000,-0.019983,-0.024409,3.445913,3.384923,0.579401,3.384923,3.445913,0.170000,0.900000,27,46,27.044552,45.591686,27.044552,45.591686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.039317,-40.574486,56.138617,77.135515,0.000000,0.000000,0.000000,0.000000,4.294058,4.922128,5.556695,1.401799,0.191621,0.015070,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120210,proposed,0,-126.340000,54.885000,1.043823,1.423620,1.070000,1.465000,-0.026177,-0.041380,3.872840,5.092632,-0.030495,5.092632,3.872840,0.200000,0.680000,24,48,23.972465,47.518980,23.972465,47.518980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.058236,-39.249112,63.943840,80.601085,0.000000,0.000000,0.000000,0.000000,4.482910,5.369224,5.556378,1.402086,0.178949,0.014421,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130145,proposed,0,-126.340000,54.885000,1.089183,1.435822,1.120000,1.495000,-0.030817,-0.059178,4.421746,2.165131,-0.518412,2.165131,4.421746,0.240000,0.610000,16,76,15.855948,75.625819,15.855948,75.625819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.397668,-38.993053,60.547544,79.651164,0.000000,0.000000,0.000000,0.000000,4.270643,5.192723,5.554312,1.392723,0.144487,0.015936,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140211,proposed,0,-126.340000,54.885000,1.136983,1.447389,1.180000,1.505000,-0.043017,-0.057611,6.068465,-1.494245,-0.335443,-1.494245,6.068465,0.220000,0.610000,4,106,4.042144,105.999745,4.042144,105.999745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.630314,-39.097304,55.757589,76.570157,0.000000,0.000000,0.000000,0.000000,3.966160,4.771817,5.558762,1.401585,0.218810,0.015346,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150161,proposed,0,-126.340000,54.885000,1.186020,1.457995,1.250000,1.485000,-0.063980,-0.027005,7.715185,-4.238777,-0.030495,-4.238777,7.715185,0.180000,0.830000,-7,108,-7.241856,108.243885,-7.241856,108.243885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.564376,-40.076258,55.539126,79.062296,0.000000,0.000000,0.000000,0.000000,3.880648,4.789841,5.557207,1.400911,0.330100,0.014501,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160143,proposed,0,-126.340000,54.885000,1.236968,1.467770,1.330000,1.465000,-0.093032,0.002770,7.105289,-0.640391,1.006328,-0.640391,7.105289,0.110000,0.950000,6,74,6.171529,73.502018,6.171529,73.502018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.025808,-41.419534,55.165590,77.787361,0.000000,0.000000,0.000000,0.000000,3.659312,4.783681,5.553238,1.393473,0.274989,0.014918,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170211,proposed,0,-126.340000,54.885000,1.290097,1.476716,1.410000,1.485000,-0.119903,-0.008284,7.349247,3.262944,-0.335443,3.262944,7.349247,0.080000,0.880000,10,45,10.368136,44.609002,10.368136,44.609002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.525709,-41.946700,63.119887,80.988452,0.000000,0.000000,0.000000,0.000000,4.175646,5.280028,5.556491,1.400580,0.175149,0.015420,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180085,proposed,0,-126.340000,54.885000,1.343855,1.484561,1.490000,1.515000,-0.146145,-0.030439,6.800341,4.055809,-0.518412,4.055809,6.800341,0.070000,0.640000,18,56,17.727047,55.896596,17.727047,55.896596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.609785,-41.092891,65.861411,80.850544,0.000000,0.000000,0.000000,0.000000,4.499414,5.436171,5.540408,1.394111,0.138060,0.013750,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190220,proposed,0,-126.340000,54.885000,1.400683,1.491623,1.570000,1.535000,-0.169317,-0.043377,7.898153,2.775027,-0.762370,2.775027,7.898153,0.120000,0.530000,3,75,2.902110,74.854392,2.902110,74.854392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.110269,-40.693297,62.155751,77.102269,0.000000,0.000000,0.000000,0.000000,4.453580,5.122929,5.568047,1.402131,0.178260,0.014787,0.500175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200215,proposed,0,-126.340000,54.885000,1.458307,1.497570,1.660000,1.535000,-0.201693,-0.037430,8.630029,-1.677214,-0.518412,-1.677214,8.630029,0.120000,0.610000,-7,104,-7.032046,103.957577,-7.032046,103.957577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.216863,-40.001132,57.523250,74.212530,0.000000,0.000000,0.000000,0.000000,4.106554,4.738217,5.557817,1.402528,0.220493,0.014811,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210138,proposed,0,-126.340000,54.885000,1.517016,1.502445,1.750000,1.505000,-0.232984,-0.002555,8.569039,-3.750861,-0.152474,-3.750861,8.569039,0.090000,0.810000,-6,106,-6.228112,105.942482,-6.228112,105.942482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.149598,-39.899556,55.755421,74.598559,0.000000,0.000000,0.000000,0.000000,3.970221,4.654989,5.550423,1.393977,0.213026,0.014499,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220144,proposed,0,-126.340000,54.885000,1.577657,1.506292,1.840000,1.495000,-0.262343,0.011292,8.325081,-1.433256,0.152474,-1.433256,8.325081,0.030000,0.940000,3,75,2.505335,75.303601,2.505335,75.303601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.751824,-40.238518,56.905780,74.785983,0.000000,0.000000,0.000000,0.000000,4.088438,4.751908,5.550324,1.394441,0.227745,0.015355,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230143,proposed,0,-126.340000,54.885000,1.639631,1.509035,1.920000,1.505000,-0.280369,0.004035,8.142112,2.836017,0.274453,2.836017,8.142112,0.050000,0.860000,3,44,3.434296,44.438026,3.434296,44.438026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.486690,-40.168417,61.599257,76.739683,0.000000,0.000000,0.000000,0.000000,4.365929,5.086763,5.555947,1.394419,0.144671,0.015191,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240147,proposed,0,-126.340000,54.885000,1.702950,1.510652,2.010000,1.535000,-0.307050,-0.024348,7.715185,4.360757,-0.213464,4.360757,7.715185,0.050000,0.650000,7,46,7.139143,45.932635,7.139143,45.932635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.442675,-39.081326,64.736171,78.480629,0.000000,0.000000,0.000000,0.000000,4.596762,5.330741,5.552699,1.395622,0.149172,0.013571,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250143,proposed,0,-126.340000,54.885000,1.767442,1.511119,2.090000,1.555000,-0.322558,-0.043881,7.654195,1.067318,-0.640391,1.067318,7.654195,0.060000,0.530000,6,81,6.029722,80.653621,6.029722,80.653621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.940684,-37.310626,63.254387,75.624054,0.000000,0.000000,0.000000,0.000000,4.602932,5.117093,5.552902,1.393712,0.133448,0.013092,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260211,proposed,0,-126.340000,54.885000,1.833562,1.510407,2.170000,1.535000,-0.336438,-0.024593,6.739351,-3.201954,-0.335443,-3.201954,6.739351,0.070000,0.620000,11,109,10.897055,108.638109,10.897055,108.638109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.831586,-36.185670,56.854701,71.651682,0.000000,0.000000,0.000000,0.000000,4.173862,4.642321,5.556602,1.401013,0.227253,0.014918,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270216,proposed,0,-126.340000,54.885000,1.900329,1.508504,2.250000,1.505000,-0.349671,0.003504,6.739351,-5.031642,0.701380,-5.031642,6.739351,0.070000,0.910000,10,100,9.636811,100.243688,9.636811,100.243688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.280023,-36.213036,58.500563,77.048339,0.000000,0.000000,0.000000,0.000000,4.183805,4.872744,5.557049,1.398390,0.248018,0.015148,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280072,proposed,0,-126.340000,54.885000,1.967064,1.505449,2.310000,1.485000,-0.342936,0.020449,6.251434,-1.616224,-0.152474,-1.616224,6.251434,0.080000,0.910000,15,72,14.883027,72.112988,14.883027,72.112988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.737000,-36.332889,59.004071,76.694025,0.000000,0.000000,0.000000,0.000000,4.114059,4.922656,5.552710,1.394316,0.200066,0.013597,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290219,proposed,0,-126.340000,54.885000,2.036664,1.501068,2.390000,1.495000,-0.353336,0.006068,6.312424,2.287110,-0.152474,2.287110,6.312424,0.120000,0.850000,11,42,10.830307,41.637936,10.830307,41.637936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.288099,-36.168365,59.742522,74.680864,0.000000,0.000000,0.000000,0.000000,4.080176,4.985433,5.569778,1.398809,0.175253,0.014693,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300210,proposed,0,-126.340000,54.885000,2.105997,1.495516,2.450000,1.525000,-0.344003,-0.029484,5.702528,3.750861,-0.152474,3.750861,5.702528,0.140000,0.630000,16,44,15.797983,43.862901,15.797983,43.862901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.773353,-35.324167,62.545130,77.939447,0.000000,0.000000,0.000000,0.000000,4.220889,5.252778,5.557921,1.399951,0.178780,0.016423,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310138,proposed,0,-126.340000,54.885000,2.175575,1.488779,2.520000,1.535000,-0.344425,-0.046221,6.434403,-0.030495,-0.579401,-0.030495,6.434403,0.140000,0.510000,10,83,10.008589,82.722073,10.008589,82.722073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.673094,-33.772322,62.365500,76.467139,0.000000,0.000000,0.000000,0.000000,4.236857,5.093364,5.558476,1.396664,0.152620,0.015324,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320218,proposed,0,-126.340000,54.885000,2.246828,1.480687,2.580000,1.515000,-0.333172,-0.034313,5.763517,-4.177788,-0.030495,-4.177788,5.763517,0.160000,0.620000,13,108,13.090913,108.310240,13.090913,108.310240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.877629,-33.636935,57.108772,75.647397,0.000000,0.000000,0.000000,0.000000,3.851656,4.759243,5.556153,1.403532,0.238125,0.014235,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330146,proposed,0,-126.340000,54.885000,2.317509,1.471486,2.640000,1.475000,-0.322491,-0.003514,6.495393,-4.787684,0.213464,-4.787684,6.495393,0.140000,0.830000,11,97,10.510774,96.955098,10.510774,96.955098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.200797,-34.529311,58.920394,79.757090,0.000000,0.000000,0.000000,0.000000,3.931955,4.940774,5.565106,1.729205,0.300113,0.032525,0.508566,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340060,proposed,0,-126.340000,54.885000,2.388494,1.461079,2.720000,1.455000,-0.331506,0.006079,6.556382,-2.165131,0.152474,-2.165131,6.556382,0.140000,0.910000,10,67,10.397144,67.277220,10.397144,67.277220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.002960,-35.272776,59.351681,77.962750,0.000000,0.000000,0.000000,0.000000,3.885058,4.937972,5.549467,1.446843,0.300571,0.019044,0.500369,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350088,proposed,0,-126.340000,54.885000,2.460594,1.449323,2.790000,1.455000,-0.329406,-0.005677,6.800341,2.226120,-0.457422,2.226120,6.800341,0.150000,0.820000,10,36,9.552479,35.939484,9.552479,35.939484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.588661,-35.439819,59.917380,74.896992,0.000000,0.000000,0.000000,0.000000,3.926666,4.951809,5.554167,1.661229,0.216521,0.030110,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360062,proposed,0,-126.340000,54.885000,2.532515,1.436412,2.860000,1.485000,-0.327485,-0.048588,6.739351,3.140965,-0.762370,3.140965,6.739351,0.120000,0.630000,15,39,15.425382,39.096680,15.425382,39.096680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.285558,-34.233055,64.131492,77.255929,0.000000,0.000000,0.000000,0.000000,4.239439,5.208877,5.549915,1.430125,0.186820,0.019243,0.500532,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370062,proposed,0,-126.340000,54.885000,2.604728,1.422262,2.930000,1.485000,-0.325272,-0.062738,7.410237,-0.396432,-0.823360,-0.396432,7.410237,0.150000,0.450000,7,82,6.612385,81.650024,6.612385,81.650024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.233318,-32.153549,65.845658,77.749288,0.000000,0.000000,0.000000,0.000000,4.424079,5.159019,5.569169,1.564911,0.224424,0.022277,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380060,proposed,0,-126.340000,54.885000,2.676938,1.406925,3.010000,1.455000,-0.333062,-0.048075,7.654195,-5.153621,-0.213464,-5.153621,7.654195,0.160000,0.610000,0,108,0.428261,107.913842,0.428261,107.913842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.762721,-31.542490,61.358927,77.773990,0.000000,0.000000,0.000000,0.000000,4.140516,4.882436,5.546972,1.588052,0.299384,0.025659,0.501836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390071,proposed,0,-126.340000,54.885000,2.749147,1.390397,3.090000,1.405000,-0.340853,-0.014603,7.532216,-6.556382,-0.335443,-6.556382,7.532216,0.050000,0.820000,14,103,13.502831,103.482957,13.502831,103.482957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.118871,-31.979362,63.085012,82.207811,0.000000,0.000000,0.000000,0.000000,4.321242,5.080118,5.579776,1.576074,0.311501,0.017191,0.500632,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400059,proposed,0,-126.340000,54.885000,2.820998,1.372767,3.170000,1.375000,-0.349002,-0.002233,7.532216,-2.957996,-0.213464,-2.957996,7.532216,0.140000,0.930000,3,64,2.762897,63.835225,2.762897,63.835225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.674739,-32.714360,65.157938,82.857908,0.000000,0.000000,0.000000,0.000000,4.434699,5.251837,5.548108,1.663652,0.313047,0.020417,0.500289,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410058,proposed,0,-126.340000,54.885000,2.892649,1.354002,3.240000,1.375000,-0.347351,-0.020998,6.861330,2.531068,0.274453,2.531068,6.861330,0.140000,0.830000,9,23,9.489327,23.298522,9.489327,23.298522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.266293,-32.276370,66.817941,81.838704,0.000000,0.000000,0.000000,0.000000,4.446820,5.352217,5.541119,1.406021,0.146836,0.013426,0.500471,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420075,proposed,0,-126.340000,54.885000,2.964047,1.334118,3.310000,1.405000,-0.345953,-0.070882,6.068465,3.262944,-0.640391,3.262944,6.068465,0.110000,0.520000,21,38,21.070767,37.644958,21.070767,37.644958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.603298,-29.628927,73.944979,85.916243,0.000000,0.000000,0.000000,0.000000,4.920697,5.766804,5.561155,1.402810,0.142927,0.012881,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430071,proposed,0,-126.340000,54.885000,3.034826,1.313230,3.380000,1.405000,-0.345174,-0.091770,6.007476,-0.945339,-0.640391,-0.945339,6.007476,0.120000,0.400000,20,80,20.047206,80.368876,20.047206,80.368876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.491373,-27.240125,71.881099,83.776579,0.000000,0.000000,0.000000,0.000000,4.901695,5.519085,5.565801,1.399507,0.142884,0.013454,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440142,proposed,0,-126.340000,54.885000,3.105569,1.291170,3.450000,1.375000,-0.344431,-0.083830,6.617372,-5.580549,-0.274453,-5.580549,6.617372,0.160000,0.600000,7,101,7.333642,101.346546,7.333642,101.346546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.909394,-26.249220,66.051821,81.471942,0.000000,0.000000,0.000000,0.000000,4.473087,5.132799,5.557900,1.399420,0.156869,0.012906,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450142,proposed,0,-126.340000,54.885000,3.175162,1.268301,3.520000,1.325000,-0.344838,-0.056699,6.678361,-6.617372,-0.030495,-6.617372,6.678361,0.170000,0.800000,3,94,3.126115,93.861380,3.126115,93.861380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.035932,-26.202210,66.178705,84.327246,0.000000,0.000000,0.000000,0.000000,4.386856,5.198785,5.552083,1.398665,0.191044,0.012586,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460085,proposed,0,-126.340000,54.885000,3.243631,1.244657,3.590000,1.285000,-0.346369,-0.040343,6.251434,-3.628881,0.091484,-3.628881,6.251434,0.140000,0.860000,10,64,10.359291,64.143644,10.359291,64.143644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.678088,-26.279762,64.019605,78.986821,0.000000,0.000000,0.000000,0.000000,4.277248,4.984718,5.579748,1.422740,0.219717,0.015446,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470208,proposed,0,-126.340000,54.885000,3.312510,1.219713,3.660000,1.285000,-0.347490,-0.065287,6.007476,0.945339,-0.091484,0.945339,6.007476,0.110000,0.770000,18,31,17.684618,30.534228,17.684618,30.534228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.402889,-26.000326,65.336246,76.725923,0.000000,0.000000,0.000000,0.000000,4.381901,5.071152,5.558871,1.406260,0.178889,0.014966,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480213,proposed,0,-126.340000,54.885000,3.379699,1.194245,3.720000,1.295000,-0.340301,-0.100755,5.519559,2.470079,-0.274453,2.470079,5.519559,0.130000,0.540000,21,33,20.524100,33.314483,20.524100,33.314483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.098217,-24.278015,69.826677,80.327076,0.000000,0.000000,0.000000,0.000000,4.635148,5.384886,5.558812,1.407472,0.177780,0.014874,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490060,proposed,0,-126.340000,54.885000,3.444879,1.168452,3.780000,1.295000,-0.335121,-0.126548,5.702528,-0.945339,-0.762370,-0.945339,5.702528,0.170000,0.410000,13,70,13.222398,69.678626,13.222398,69.678626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.750114,-22.046805,69.647294,80.026583,0.000000,0.000000,0.000000,0.000000,4.590654,5.251123,5.558170,1.407089,0.175119,0.014333,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500142,proposed,0,-126.340000,54.885000,3.510582,1.141353,3.840000,1.265000,-0.329418,-0.123647,5.336590,-5.763517,-0.274453,-5.763517,5.336590,0.210000,0.510000,9,101,8.763920,100.888901,8.763920,100.888901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.965271,-20.763594,64.389676,77.226333,0.000000,0.000000,0.000000,0.000000,4.183923,4.835099,5.557222,1.400589,0.166576,0.018420,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510164,proposed,0,-126.340000,54.885000,3.574792,1.113791,3.900000,1.205000,-0.325208,-0.091209,5.153621,-7.044299,0.335443,-7.044299,5.153621,0.170000,0.730000,14,95,13.769505,95.215749,13.769505,95.215749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.698230,-21.079078,64.388007,80.305149,0.000000,0.000000,0.000000,0.000000,4.185813,4.930773,5.547968,1.407252,0.229805,0.014954,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520056,proposed,0,-126.340000,54.885000,3.637023,1.086047,3.950000,1.165000,-0.312977,-0.078953,4.848673,-3.994819,-0.396432,-3.994819,4.848673,0.170000,0.860000,18,59,17.805244,58.868781,17.805244,58.868781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.530335,-21.706767,64.970131,78.796416,0.000000,0.000000,0.000000,0.000000,4.201990,4.959960,5.538327,1.399132,0.161240,0.013985,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530213,proposed,0,-126.340000,54.885000,3.699696,1.057068,4.000000,1.165000,-0.300304,-0.107932,3.689871,0.884349,0.030495,0.884349,3.689871,0.170000,0.710000,30,28,30.300872,27.879702,30.300872,27.879702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.734667,-21.012594,68.268849,78.780125,0.000000,0.000000,0.000000,0.000000,4.345531,5.150750,5.559254,1.407143,0.179572,0.015869,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540211,proposed,0,-126.340000,54.885000,3.760111,1.028138,4.040000,1.175000,-0.279889,-0.146862,3.689871,2.165131,-0.213464,2.165131,3.689871,0.240000,0.470000,24,33,23.927061,33.448487,23.927061,33.448487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.278934,-18.788641,73.890262,83.538208,0.000000,0.000000,0.000000,0.000000,4.686270,5.508290,5.558007,1.406780,0.179827,0.015363,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550124,proposed,0,-126.340000,54.885000,3.818721,0.999131,4.080000,1.165000,-0.261279,-0.165869,4.360757,-1.128308,-0.579401,-1.128308,4.360757,0.300000,0.390000,10,65,10.166143,65.183699,10.166143,65.183699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.769377,-16.497852,73.319220,84.492294,0.000000,0.000000,0.000000,0.000000,4.559859,5.433121,5.556515,1.408164,0.176885,0.017876,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560211,proposed,0,-126.340000,54.885000,3.876999,0.969366,4.130000,1.135000,-0.253001,-0.165634,4.543725,-5.580549,-0.274453,-5.580549,4.543725,0.220000,0.450000,16,97,15.974105,96.879846,15.974105,96.879846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.030985,-14.836714,68.615382,80.862683,0.000000,0.000000,0.000000,0.000000,4.256442,5.137209,5.556580,1.410081,0.192496,0.015414,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570060,proposed,0,-126.340000,54.885000,3.932544,0.940141,4.180000,1.075000,-0.247456,-0.134859,4.421746,-7.044299,0.091484,-7.044299,4.421746,0.200000,0.680000,18,92,18.391292,92.053488,18.391292,92.053488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.102066,-14.955099,68.084048,81.767271,0.000000,0.000000,0.000000,0.000000,4.297565,5.001360,5.555381,1.409130,0.226196,0.016034,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580214,proposed,0,-126.340000,54.885000,3.988367,0.909930,4.230000,1.035000,-0.241633,-0.125070,3.750861,-4.482736,0.091484,-4.482736,3.750861,0.220000,0.920000,22,50,21.579661,49.901692,21.579661,49.901692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.692177,-15.534798,68.472211,80.675631,0.000000,0.000000,0.000000,0.000000,4.273325,5.043500,5.558989,1.407919,0.202650,0.014982,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590207,proposed,0,-126.340000,54.885000,4.041851,0.880206,4.260000,1.015000,-0.218149,-0.134794,2.836017,-0.091484,0.152474,-0.091484,2.836017,0.230000,0.700000,31,31,31.337547,30.999532,31.337547,30.999532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.745161,-14.099721,72.793854,80.658064,0.000000,0.000000,0.000000,0.000000,4.465417,5.246747,5.557787,1.407831,0.180078,0.014624,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600205,proposed,0,-126.340000,54.885000,4.093899,0.850561,4.300000,1.015000,-0.206101,-0.164439,2.957996,0.945339,-0.762370,0.945339,2.957996,0.270000,0.560000,27,31,26.552892,31.495711,26.552892,31.495711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.392227,-12.249247,74.288679,80.926288,0.000000,0.000000,0.000000,0.000000,4.645677,5.327752,5.557226,1.407454,0.179468,0.015218,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610133,proposed,0,-126.340000,54.885000,4.144121,0.821305,4.340000,1.005000,-0.195879,-0.183695,2.592058,-2.104141,-0.457422,-2.104141,2.592058,0.290000,0.360000,26,72,26.365143,72.495141,26.365143,72.495141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.573438,-9.554500,75.041309,82.369801,0.000000,0.000000,0.000000,0.000000,4.630953,5.513326,5.554642,1.399875,0.139467,0.014336,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620215,proposed,0,-126.340000,54.885000,4.193612,0.791874,4.370000,0.965000,-0.176388,-0.173126,3.628881,-6.312424,-0.396432,-6.312424,3.628881,0.330000,0.500000,11,97,11.178902,96.956568,11.178902,96.956568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.803802,-8.758737,69.397025,78.981050,0.000000,0.000000,0.000000,0.000000,4.264787,5.099673,5.555789,1.408797,0.191929,0.015154,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630206,proposed,0,-126.340000,54.885000,4.241158,0.763075,4.410000,0.905000,-0.168842,-0.141925,3.994819,-6.861330,0.213464,-6.861330,3.994819,0.270000,0.720000,13,86,13.150983,85.922525,13.150983,85.922525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.147830,-9.419096,68.921668,81.590780,0.000000,0.000000,0.000000,0.000000,4.238223,4.957757,5.557541,1.406591,0.229506,0.015524,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640134,proposed,0,-126.340000,54.885000,4.286917,0.734913,4.460000,0.875000,-0.173083,-0.140087,3.201954,-3.384923,0.091484,-3.384923,3.201954,0.200000,0.800000,28,51,28.443143,50.680698,28.443143,50.680698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.928903,-10.115585,67.228224,76.059419,0.000000,0.000000,0.000000,0.000000,4.220074,4.780179,5.557346,1.398937,0.160301,0.015147,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650219,proposed,0,-126.340000,54.885000,4.331884,0.706865,4.480000,0.865000,-0.148116,-0.158135,1.616224,0.640391,0.274453,0.640391,1.616224,0.180000,0.670000,48,27,48.204868,27.329158,48.204868,27.329158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.562755,-9.692175,71.626509,78.013893,0.000000,0.000000,0.000000,0.000000,4.502443,5.106573,5.557836,1.412140,0.193010,0.015418,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660212,proposed,0,-126.340000,54.885000,4.374946,0.679718,4.510000,0.875000,-0.135054,-0.195282,1.982162,1.372266,0.030495,1.372266,1.982162,0.320000,0.460000,29,36,28.862045,36.459645,28.862045,36.459645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.738258,-8.295855,75.717722,82.651102,0.000000,0.000000,0.000000,0.000000,4.749572,5.417374,5.557564,1.407945,0.205096,0.015917,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670146,proposed,0,-126.340000,54.885000,4.416287,0.653462,4.530000,0.865000,-0.113713,-0.211538,2.775027,-1.738204,-0.701380,-1.738204,2.775027,0.380000,0.380000,13,68,12.933510,68.407471,12.933510,68.407471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.466689,-6.932037,76.320081,87.648035,0.000000,0.000000,0.000000,0.000000,4.733650,5.737901,5.558447,1.408474,0.177614,0.013566,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680208,proposed,0,-126.340000,54.885000,4.456681,0.627706,4.570000,0.835000,-0.113319,-0.207294,3.811850,-5.275601,0.030495,-5.275601,3.811850,0.180000,0.490000,26,90,25.587067,89.854524,25.587067,89.854524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.043829,-6.264479,71.206763,82.587265,0.000000,0.000000,0.000000,0.000000,4.394703,5.298824,5.556814,1.407943,0.192456,0.013508,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690139,proposed,0,-126.340000,54.885000,4.495109,0.603201,4.620000,0.775000,-0.124891,-0.171799,3.018985,-6.190445,0.213464,-6.190445,3.018985,0.260000,0.680000,20,85,19.793808,85.407264,19.793808,85.407264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.755009,-6.783164,70.289434,80.764713,0.000000,0.000000,0.000000,0.000000,4.387849,5.056077,5.556619,1.400398,0.148227,0.013810,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700214,proposed,0,-126.340000,54.885000,4.532654,0.579361,4.650000,0.735000,-0.117346,-0.155639,2.531068,-3.384923,0.274453,-3.384923,2.531068,0.260000,0.780000,24,56,23.692906,55.773624,23.692906,55.773624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.238137,-7.203528,68.677130,76.919724,0.000000,0.000000,0.000000,0.000000,4.250563,4.809816,5.558447,2.357986,0.275572,0.039999,0.501040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710093,proposed,0,-126.340000,54.885000,4.568081,0.557072,4.680000,0.725000,-0.111919,-0.167928,2.165131,0.091484,-0.335443,0.091484,2.165131,0.270000,0.700000,27,33,26.517357,33.077940,26.517357,33.077940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.759741,-6.375663,69.917771,73.876832,0.000000,0.000000,0.000000,0.000000,4.321281,4.807150,5.555137,1.458458,0.210095,0.027590,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720089,proposed,0,-126.340000,54.885000,4.602558,0.535701,4.700000,0.735000,-0.097442,-0.199299,1.799193,2.409089,-0.274453,2.409089,1.799193,0.270000,0.500000,31,29,31.355282,29.467419,31.355282,29.467419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.516475,-4.729717,73.272476,76.802262,0.000000,0.000000,0.000000,0.000000,4.587637,5.096884,5.556380,1.743275,0.234931,0.035034,0.501229,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730063,proposed,0,-126.340000,54.885000,4.635609,0.515650,4.730000,0.745000,-0.094391,-0.229350,1.555235,-0.579401,-0.335443,-0.579401,1.555235,0.320000,0.380000,26,63,26.120202,62.511773,26.120202,62.511773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.666512,-2.109173,74.167503,79.260390,0.000000,0.000000,0.000000,0.000000,4.603189,5.358975,5.551716,1.446655,0.193658,0.026428,0.500284,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740064,proposed,0,-126.340000,54.885000,4.667429,0.496904,4.740000,0.715000,-0.072571,-0.218096,1.738204,-4.787684,0.152474,-4.787684,1.738204,0.260000,0.440000,31,95,31.318595,95.040356,31.318595,95.040356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.259716,-0.721497,68.868682,73.234209,0.000000,0.000000,0.000000,0.000000,4.275581,5.040239,5.564601,1.592165,0.245947,0.024897,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750061,proposed,0,-126.340000,54.885000,4.697949,0.479604,4.770000,0.665000,-0.072051,-0.185396,2.165131,-6.373413,0.091484,-6.373413,2.165131,0.300000,0.680000,21,92,20.583777,92.205122,20.583777,92.205122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.784108,-1.508844,67.845946,75.411252,0.000000,0.000000,0.000000,0.000000,4.214269,4.845429,5.546220,1.440808,0.234389,0.023511,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760094,proposed,0,-126.340000,54.885000,4.727317,0.463769,4.800000,0.625000,-0.072683,-0.161231,1.982162,-3.018985,0.152474,-3.018985,1.982162,0.280000,0.810000,24,57,23.516708,56.771276,23.516708,56.771276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.713900,-2.579440,68.309925,75.917314,0.000000,0.000000,0.000000,0.000000,4.195092,4.725350,5.560216,1.427155,0.206514,0.023233,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770082,proposed,0,-126.340000,54.885000,4.755329,0.449600,4.810000,0.625000,-0.054671,-0.175400,1.067318,1.433256,-0.152474,1.433256,1.067318,0.280000,0.710000,34,28,33.956460,28.195820,33.956460,28.195820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.122460,-2.275129,71.037654,74.604394,0.000000,0.000000,0.000000,0.000000,4.345879,4.844075,5.559710,1.425023,0.164019,0.015039,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780081,proposed,0,-126.340000,54.885000,4.782185,0.437081,4.840000,0.655000,-0.057815,-0.217919,1.128308,3.201954,0.152474,3.201954,1.128308,0.310000,0.490000,30,30,30.152154,29.969776,30.152154,29.969776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.095881,-0.810860,75.360510,80.440470,0.000000,0.000000,0.000000,0.000000,4.662628,5.274603,5.555798,1.408919,0.139757,0.013917,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790143,proposed,0,-126.340000,54.885000,4.808044,0.426234,4.850000,0.665000,-0.041956,-0.238766,0.945339,-0.091484,-0.152474,-0.091484,0.945339,0.370000,0.350000,24,69,23.767882,68.888499,23.767882,68.888499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.884171,1.533299,76.062754,81.454032,0.000000,0.000000,0.000000,0.000000,4.654808,5.570515,5.551563,1.402457,0.133345,0.012655,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800214,proposed,0,-126.340000,54.885000,4.832790,0.417203,4.870000,0.645000,-0.037210,-0.227797,1.738204,-4.299767,-0.152474,-4.299767,1.738204,0.310000,0.460000,22,98,21.905132,97.622117,21.905132,97.622117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.816658,2.164553,70.247999,75.621591,0.000000,0.000000,0.000000,0.000000,4.336989,5.146720,5.558307,1.410618,0.194039,0.014717,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810168,proposed,0,-126.340000,54.885000,4.856165,0.410130,4.890000,0.605000,-0.033835,-0.194870,1.860183,-5.519559,0.152474,-5.519559,1.860183,0.280000,0.730000,23,89,22.582571,89.460135,22.582571,89.460135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.365139,0.944851,69.724136,77.896776,0.000000,0.000000,0.000000,0.000000,4.349914,4.965823,5.560164,1.409817,0.231262,0.013656,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820213,proposed,0,-126.340000,54.885000,4.878692,0.404916,4.910000,0.575000,-0.031308,-0.170084,0.823360,-1.067318,0.152474,-1.067318,0.823360,0.270000,0.810000,33,50,33.160487,50.020487,33.160487,50.020487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.502655,-0.293580,69.648037,76.094537,0.000000,0.000000,0.000000,0.000000,4.344869,4.790101,5.559043,1.409559,0.190440,0.014527,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830214,proposed,0,-126.340000,54.885000,4.900092,0.401696,4.920000,0.595000,-0.019908,-0.193304,0.274453,2.592058,0.335443,2.592058,0.274453,0.280000,0.650000,39,33,38.850486,32.617970,38.850486,32.617970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.833383,0.194461,74.849543,78.710495,0.000000,0.000000,0.000000,0.000000,4.599980,5.163337,5.558726,1.409560,0.181171,0.015218,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840214,proposed,0,-126.340000,54.885000,4.920492,0.400487,4.930000,0.625000,-0.009508,-0.224513,0.274453,3.872840,-0.091484,3.872840,0.274453,0.350000,0.460000,31,38,31.332168,37.623885,31.332168,37.623885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.989259,1.206118,77.276748,83.095373,0.000000,0.000000,0.000000,0.000000,4.787649,5.492878,5.557242,1.411084,0.192259,0.013715,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850141,proposed,0,-126.340000,54.885000,4.939780,0.401317,4.940000,0.645000,-0.000220,-0.243683,0.884349,0.762370,-0.579401,0.762370,0.884349,0.280000,0.390000,34,69,33.954403,69.387891,33.954403,69.387891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.275147,2.775339,76.651412,81.214343,0.000000,0.000000,0.000000,0.000000,4.733108,5.603980,5.552858,1.400297,0.137721,0.013565,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860228,proposed,0,-126.340000,54.885000,4.958421,0.404267,4.960000,0.625000,-0.001579,-0.220733,1.372266,-3.506902,0.091484,-3.506902,1.372266,0.380000,0.510000,14,99,14.313089,98.698019,14.313089,98.698019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.155868,3.011026,71.336501,76.534317,0.000000,0.000000,0.000000,0.000000,4.391439,5.175173,5.572039,1.409513,0.202437,0.015928,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870137,proposed,0,-126.340000,54.885000,4.975810,0.409261,4.990000,0.605000,-0.014190,-0.195739,2.714037,-3.384923,0.396432,-3.384923,2.714037,0.290000,0.720000,10,85,9.770028,84.566532,9.770028,84.566532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.053840,1.310096,70.481723,80.595673,0.000000,0.000000,0.000000,0.000000,4.412309,5.008033,5.553778,1.403685,0.197128,0.015138,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880141,proposed,0,-126.340000,54.885000,4.992454,0.416434,5.010000,0.595000,-0.017546,-0.178566,1.982162,0.152474,0.335443,0.152474,1.982162,0.220000,0.810000,24,51,23.989146,50.821446,23.989146,50.821446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.137113,0.066702,68.015983,73.590982,0.000000,0.000000,0.000000,0.000000,4.360468,4.642911,5.549822,1.398823,0.155167,0.013779,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890212,proposed,0,-126.340000,54.885000,5.008297,0.425835,5.030000,0.625000,-0.021703,-0.199165,0.213464,3.811850,-0.091484,3.811850,0.213464,0.230000,0.660000,39,34,38.733485,33.623259,38.733485,33.623259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.789045,0.013529,71.811058,74.529218,0.000000,0.000000,0.000000,0.000000,4.601443,4.918408,5.556525,1.407060,0.179527,0.014167,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900218,proposed,0,-126.340000,54.885000,5.023136,0.437351,5.030000,0.665000,-0.006864,-0.227649,-0.823360,4.299767,-0.213464,4.299767,-0.823360,0.310000,0.500000,39,43,39.084490,43.011168,39.084490,43.011168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.206183,0.755690,73.168223,78.198305,0.000000,0.000000,0.000000,0.000000,4.676872,5.124450,5.558170,1.408610,0.190742,0.014638,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910139,proposed,0,-126.340000,54.885000,5.036968,0.450918,5.030000,0.685000,0.006968,-0.234082,-0.274453,0.823360,-0.579401,0.823360,-0.274453,0.350000,0.430000,29,79,28.720902,79.185049,28.720902,79.185049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.802439,2.111740,71.785369,75.802530,0.000000,0.000000,0.000000,0.000000,4.493884,5.225558,5.553967,1.398630,0.152054,0.014623,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920215,proposed,0,-126.340000,54.885000,5.050111,0.466882,5.040000,0.685000,0.010111,-0.218118,1.006328,-2.348100,-0.152474,-2.348100,1.006328,0.400000,0.560000,8,98,8.217116,98.290577,8.217116,98.290577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.510923,1.565398,67.003664,74.598477,0.000000,0.000000,0.000000,0.000000,4.118024,4.904041,5.559603,1.408383,0.204081,0.014051,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930141,proposed,0,-126.340000,54.885000,5.062164,0.484756,5.060000,0.665000,0.002164,-0.180244,1.250287,-2.714037,0.091484,-2.714037,1.250287,0.280000,0.760000,17,90,16.947743,89.670152,16.947743,89.670152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.842188,0.188115,66.657933,76.744269,0.000000,0.000000,0.000000,0.000000,4.160832,4.758512,5.556267,1.400034,0.187924,0.015311,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940217,proposed,0,-126.340000,54.885000,5.073476,0.505061,5.060000,0.675000,0.013476,-0.169939,-0.030495,1.982162,0.091484,1.982162,-0.030495,0.240000,0.850000,35,46,34.749401,46.382098,34.749401,46.382098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.064375,-1.774389,66.448979,74.033869,0.000000,0.000000,0.000000,0.000000,4.235649,4.675339,5.556628,1.408305,0.192211,0.015139,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950212,proposed,0,-126.340000,54.885000,5.083761,0.527335,5.060000,0.715000,0.023761,-0.187665,-1.189297,5.519559,0.030495,5.519559,-1.189297,0.280000,0.680000,42,32,41.883879,31.504862,41.883879,31.504862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.453931,-1.748890,73.198319,78.675845,0.000000,0.000000,0.000000,0.000000,4.524573,5.161361,5.555801,1.409206,0.191406,0.013810,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960211,proposed,0,-126.340000,54.885000,5.093092,0.551714,5.060000,0.765000,0.033092,-0.213286,-1.433256,4.604715,-0.457422,4.604715,-1.433256,0.380000,0.480000,32,56,31.728915,55.704247,31.728915,55.704247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.946085,-0.283468,76.282196,84.289058,0.000000,0.000000,0.000000,0.000000,4.687179,5.527693,5.558028,1.407287,0.191875,0.014480,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970135,proposed,0,-126.340000,54.885000,5.101376,0.577943,5.060000,0.785000,0.041376,-0.207057,-0.213464,1.311276,-0.152474,1.311276,-0.213464,0.380000,0.450000,19,88,19.366826,88.406612,19.366826,88.406612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.250280,0.542971,72.332626,80.048330,0.000000,0.000000,0.000000,0.000000,4.391575,5.399662,5.556351,1.399567,0.154237,0.015653,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980212,proposed,0,-126.340000,54.885000,5.108757,0.606613,5.070000,0.785000,0.038757,-0.178387,0.457422,-1.128308,0.152474,-1.128308,0.457422,0.210000,0.630000,32,98,31.624051,98.060403,31.624051,98.060403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.407907,-0.265385,69.211428,79.632062,0.000000,0.000000,0.000000,0.000000,4.289350,5.063052,5.556401,1.408180,0.202070,0.013710,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990209,proposed,0,-126.340000,54.885000,5.115008,0.637027,5.080000,0.785000,0.035008,-0.147973,0.640391,-1.189297,0.640391,-1.189297,0.640391,0.180000,0.820000,33,87,32.531060,86.515525,32.531060,86.515525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.339729,-1.841144,69.135508,78.336120,0.000000,0.000000,0.000000,0.000000,4.311776,4.864424,5.557143,1.408708,0.218387,0.015110,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000144,proposed,0,-126.340000,54.885000,5.120117,0.669147,5.090000,0.815000,0.030117,-0.145853,0.335443,2.836017,0.274453,2.836017,0.335443,0.330000,0.810000,16,56,15.641092,56.005413,15.641092,56.005413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.193182,-3.178448,68.930444,76.469206,0.000000,0.000000,0.000000,0.000000,4.207630,4.824766,5.559572,1.401186,0.159798,0.019514,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010133,proposed,0,-126.340000,54.885000,5.124089,0.703279,5.100000,0.855000,0.024089,-0.151721,0.701380,6.434403,-0.335443,6.434403,0.701380,0.300000,0.730000,14,33,14.456057,33.270300,14.456057,33.270300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.639498,-3.025617,71.474967,77.193305,0.000000,0.000000,0.000000,0.000000,4.372406,4.946068,5.554264,1.401851,0.144214,0.013660,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020210,proposed,0,-126.340000,54.885000,5.126851,0.739507,5.110000,0.925000,0.016851,-0.185493,-0.091484,5.824507,-0.213464,5.824507,-0.091484,0.240000,0.510000,27,55,26.991862,55.294830,26.991862,55.294830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.720991,-1.142199,74.035911,75.740406,0.000000,0.000000,0.000000,0.000000,4.650054,5.045478,5.557385,1.409406,0.179444,0.015611,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030217,proposed,0,-126.340000,54.885000,5.128289,0.777197,5.110000,0.955000,0.018289,-0.177803,-0.762370,2.226120,-0.091484,2.226120,-0.762370,0.250000,0.480000,30,91,29.897847,90.771746,29.897847,90.771746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.724685,-0.634154,68.038017,69.530960,0.000000,0.000000,0.000000,0.000000,4.416137,4.655442,5.558176,1.408135,0.188833,0.014904,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040146,proposed,0,-126.340000,54.885000,5.128358,0.816191,5.110000,0.965000,0.018358,-0.148809,-0.762370,-1.494245,0.518412,-1.494245,-0.762370,0.280000,0.640000,23,109,22.806687,108.681802,22.806687,108.681802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.501999,-1.999504,64.599405,70.830764,0.000000,0.000000,0.000000,0.000000,4.174771,4.465161,5.553179,1.400665,0.186716,0.013374,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050210,proposed,0,-126.340000,54.885000,5.126966,0.857253,5.110000,0.965000,0.016966,-0.107747,-0.579401,0.091484,0.152474,0.091484,-0.579401,0.290000,0.870000,17,85,17.027195,85.420047,17.027195,85.420047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.118900,-4.858998,64.658990,75.301292,0.000000,0.000000,0.000000,0.000000,4.122350,4.669667,5.563568,1.409172,0.228824,0.013992,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060061,proposed,0,-126.340000,54.885000,5.124095,0.898850,5.100000,0.995000,0.024095,-0.096150,-1.006328,4.238777,-0.030495,4.238777,-1.006328,0.250000,0.880000,25,52,25.247224,52.150973,25.247224,52.150973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.327857,-6.488989,65.141190,72.527482,0.000000,0.000000,0.000000,0.000000,4.101368,4.622836,5.577984,1.496852,0.228555,0.018128,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070087,proposed,0,-126.340000,54.885000,5.119550,0.942514,5.090000,1.055000,0.029550,-0.112486,-1.616224,6.861330,-0.030495,6.861330,-1.616224,0.240000,0.710000,32,45,32.069048,44.506612,32.069048,44.506612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.276469,-6.745197,69.439081,74.005016,0.000000,0.000000,0.000000,0.000000,4.378915,4.884266,5.546583,1.653568,0.242383,0.028595,0.500903,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080088,proposed,0,-126.340000,54.885000,5.113290,0.987292,5.080000,1.115000,0.033290,-0.127708,-2.043152,6.373413,-0.213464,6.373413,-2.043152,0.290000,0.550000,29,63,28.577222,62.562283,28.577222,62.562283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.161846,-6.776349,68.724713,73.170188,0.000000,0.000000,0.000000,0.000000,4.389182,4.825385,5.581584,1.577669,0.233899,0.019341,0.500575,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090061,proposed,0,-126.340000,54.885000,5.105227,1.033046,5.070000,1.155000,0.035227,-0.121954,-1.250287,2.897006,-0.091484,2.897006,-1.250287,0.310000,0.550000,16,93,16.002813,93.241586,16.002813,93.241586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.079512,-7.265797,64.310567,70.401179,0.000000,0.000000,0.000000,0.000000,4.111342,4.501844,5.550454,1.763451,0.297454,0.039359,0.500996,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100066,proposed,0,-126.340000,54.885000,5.095207,1.079931,5.070000,1.175000,0.025207,-0.095069,0.091484,0.030495,-0.274453,0.030495,0.091484,0.270000,0.700000,4,108,3.712719,107.982377,3.712719,107.982377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.489365,-9.222917,61.974475,72.472136,0.000000,0.000000,0.000000,0.000000,4.003644,4.479171,5.558393,1.514072,0.278148,0.019922,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110059,proposed,0,-126.340000,54.885000,5.083154,1.127631,5.080000,1.185000,0.003154,-0.057369,-0.701380,1.128308,0.884349,1.128308,-0.701380,0.210000,0.890000,12,87,11.936133,87.190815,11.936133,87.190815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.520419,-11.668779,61.414448,73.428833,0.000000,0.000000,0.000000,0.000000,4.068864,4.538530,5.550772,1.487399,0.290714,0.015165,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120144,proposed,0,-126.340000,54.885000,5.068803,1.176505,5.070000,1.225000,-0.001197,-0.048495,-1.677214,4.421746,0.457422,4.421746,-1.677214,0.180000,0.910000,22,59,22.197412,59.356409,22.197412,59.356409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.672580,-13.475626,62.759067,71.293092,0.000000,0.000000,0.000000,0.000000,4.194865,4.591236,5.551205,1.407025,0.157046,0.013191,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130137,proposed,0,-126.340000,54.885000,5.052294,1.225540,5.060000,1.295000,-0.007706,-0.069460,-2.470079,7.776174,-0.091484,7.776174,-2.470079,0.230000,0.760000,21,43,20.926436,43.142203,20.926436,43.142203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.733555,-14.237446,65.053087,71.578549,0.000000,0.000000,0.000000,0.000000,4.325002,4.758838,5.553910,1.407706,0.140841,0.013016,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140140,proposed,0,-126.340000,54.885000,5.033366,1.275076,5.040000,1.365000,-0.006634,-0.089924,-2.287110,6.800341,0.335443,6.800341,-2.287110,0.250000,0.570000,14,66,13.594462,65.756790,13.594462,65.756790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.544149,-13.417972,66.980437,72.925166,0.000000,0.000000,0.000000,0.000000,4.444066,4.826563,5.552467,1.402372,0.136000,0.012620,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150221,proposed,0,-126.340000,54.885000,5.011726,1.325322,5.030000,1.405000,-0.018274,-0.079678,-2.165131,2.409089,-0.091484,2.409089,-2.165131,0.210000,0.570000,11,104,10.814527,103.551794,10.814527,103.551794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.449458,-13.102601,61.422047,69.160112,0.000000,0.000000,0.000000,0.000000,4.198287,4.427522,5.573142,1.423004,0.206817,0.016062,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160127,proposed,0,-126.340000,54.885000,4.987831,1.374862,5.010000,1.435000,-0.022169,-0.060138,-2.043152,0.091484,-0.091484,0.091484,-2.043152,0.200000,0.770000,5,108,4.892259,108.068506,4.892259,108.068506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.163000,-14.706274,58.984509,71.663000,0.000000,0.000000,0.000000,0.000000,4.093154,4.463957,5.561489,1.470612,0.294118,0.031062,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170097,proposed,0,-126.340000,54.885000,4.961020,1.424738,5.000000,1.455000,-0.038980,-0.030262,-2.470079,2.043152,0.213464,2.043152,-2.470079,0.160000,0.910000,7,82,7.416508,82.401171,7.416508,82.401171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.493753,-16.455028,58.262321,70.949971,0.000000,0.000000,0.000000,0.000000,4.034652,4.442392,5.560322,1.424592,0.309934,0.014855,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180214,proposed,0,-126.340000,54.885000,4.930847,1.475210,4.970000,1.505000,-0.039153,-0.029790,-3.018985,5.824507,0.030495,5.824507,-3.018985,0.130000,0.890000,13,52,12.723825,51.870871,12.723825,51.870871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.945932,-17.259904,59.710862,69.226319,0.000000,0.000000,0.000000,0.000000,4.129472,4.497307,5.559841,1.422880,0.207938,0.015121,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190214,proposed,0,-126.340000,54.885000,4.897954,1.524802,4.950000,1.565000,-0.052046,-0.040198,-3.567892,7.776174,0.274453,7.776174,-3.567892,0.140000,0.690000,12,51,11.685831,51.225978,11.685831,51.225978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.119040,-16.822359,63.182816,70.794745,0.000000,0.000000,0.000000,0.000000,4.375514,4.734475,5.556243,1.421196,0.192766,0.014776,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200216,proposed,0,-126.340000,54.885000,4.861864,1.573956,4.920000,1.635000,-0.058136,-0.061044,-3.689871,5.641538,-0.518412,5.641538,-3.689871,0.140000,0.620000,7,72,6.711329,72.291864,6.711329,72.291864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.823208,-16.250882,59.786064,67.415139,0.000000,0.000000,0.000000,0.000000,4.283658,4.483870,5.559003,1.420768,0.193354,0.015225,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210211,proposed,0,-126.340000,54.885000,4.822487,1.622460,4.890000,1.675000,-0.067513,-0.052540,-3.506902,1.921172,0.274453,1.921172,-3.506902,0.140000,0.640000,-3,102,-2.594644,101.594064,-2.594644,101.594064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.354416,-16.060067,55.017057,64.313491,0.000000,0.000000,0.000000,0.000000,4.019468,4.150227,5.558662,1.418668,0.218522,0.014332,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220213,proposed,0,-126.340000,54.885000,4.779634,1.670223,4.860000,1.685000,-0.080366,-0.014777,-3.018985,-0.945339,0.152474,-0.945339,-3.018985,0.130000,0.840000,-14,109,-14.446123,108.878180,-14.446123,108.878180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.670978,-16.993201,53.885320,67.139356,0.000000,0.000000,0.000000,0.000000,3.913810,4.207134,5.557088,1.419075,0.255456,0.013771,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230212,proposed,0,-126.340000,54.885000,4.733218,1.717031,4.840000,1.695000,-0.106782,0.022031,-3.445913,0.274453,0.396432,0.274453,-3.445913,0.130000,0.950000,-20,93,-19.762628,93.070195,-19.762628,93.070195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.708572,-17.869407,53.368887,66.741983,0.000000,0.000000,0.000000,0.000000,3.841657,4.190543,5.562028,1.525442,0.290545,0.028441,0.500942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240139,proposed,0,-126.340000,54.885000,4.683473,1.762412,4.800000,1.725000,-0.116527,0.037412,-3.506902,4.665705,0.274453,4.665705,-3.506902,0.050000,0.960000,-15,56,-14.586194,55.517630,-14.586194,55.517630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.657359,-18.311210,54.926543,66.338807,0.000000,0.000000,0.000000,0.000000,3.994931,4.265780,5.547543,1.454680,0.242682,0.023273,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250064,proposed,0,-126.340000,54.885000,4.629964,1.806539,4.760000,1.785000,-0.130036,0.021539,-4.360757,7.044299,-0.091484,7.044299,-4.360757,0.000000,0.760000,-6,50,-6.229358,49.504506,-6.229358,49.504506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.771352,-17.483608,63.269401,73.123185,0.000000,0.000000,0.000000,0.000000,4.578606,4.844367,5.557161,1.453181,0.198656,0.031493,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260090,proposed,0,-126.340000,54.885000,4.571972,1.849679,4.720000,1.855000,-0.148028,-0.005321,-5.397580,5.824507,0.213464,5.824507,-5.397580,0.000000,0.610000,-4,69,-4.200822,68.912107,-4.200822,68.912107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.343872,-16.751960,62.325590,72.084337,0.000000,0.000000,0.000000,0.000000,4.679082,4.811687,5.557595,1.510073,0.213360,0.019327,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270092,proposed,0,-126.340000,54.885000,4.510043,1.891124,4.660000,1.895000,-0.149957,-0.003876,-6.983309,1.738204,0.640391,1.738204,-6.983309,0.020000,0.600000,0,103,-0.457388,102.660854,-0.457388,102.660854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.095149,-16.429674,55.773654,66.999770,0.000000,0.000000,0.000000,0.000000,4.311909,4.381929,5.558103,1.463634,0.288172,0.021889,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280061,proposed,0,-126.340000,54.885000,4.444170,1.930680,4.600000,1.905000,-0.155830,0.025680,-7.166278,-0.945339,0.579401,-0.945339,-7.166278,0.010000,0.770000,-5,109,-5.189540,108.834730,-5.189540,108.834730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.749745,-17.614238,52.631330,67.956110,0.000000,0.000000,0.000000,0.000000,4.056974,4.309886,5.555651,1.487219,0.323035,0.030139,0.500963,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290096,proposed,0,-126.340000,54.885000,4.373572,1.968572,4.530000,1.915000,-0.156428,0.053572,-7.898153,0.152474,0.091484,0.152474,-7.898153,-0.090000,0.950000,7,87,7.216039,87.446255,7.216039,87.446255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.554023,-19.041566,52.195544,68.985254,0.000000,0.000000,0.000000,0.000000,4.007885,4.355805,5.553132,1.427735,0.279422,0.017454,0.500739,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300087,proposed,0,-126.340000,54.885000,4.298907,2.004218,4.450000,1.945000,-0.151093,0.059218,-7.898153,4.116798,0.518412,4.116798,-7.898153,0.040000,0.930000,-13,54,-13.150863,54.374371,-13.150863,54.374371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.123644,-20.554809,54.750724,71.447624,0.000000,0.000000,0.000000,0.000000,4.061123,4.644405,5.544763,1.426222,0.178561,0.017264,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310087,proposed,0,-126.340000,54.885000,4.219710,2.037664,4.380000,1.995000,-0.160290,0.042664,-7.715185,5.458569,-0.091484,5.458569,-7.715185,-0.010000,0.760000,-17,53,-16.953460,53.227838,-16.953460,53.227838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.198833,-20.332257,59.068015,77.437454,0.000000,0.000000,0.000000,0.000000,4.265388,5.004270,5.544283,1.417617,0.167223,0.016760,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320057,proposed,0,-126.340000,54.885000,4.136220,2.068630,4.300000,2.035000,-0.163780,0.033630,-8.264091,3.323933,-0.274453,3.323933,-8.264091,-0.050000,0.600000,-15,82,-15.115673,81.927696,-15.115673,81.927696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.963239,-19.852755,54.722401,71.367205,0.000000,0.000000,0.000000,0.000000,4.094228,4.633023,5.544039,1.415549,0.165938,0.018040,0.503673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330095,proposed,0,-126.340000,54.885000,4.047518,2.097256,4.220000,2.055000,-0.172482,0.042256,-9.361904,-0.335443,0.274453,-0.335443,-9.361904,-0.100000,0.690000,-8,104,-8.031431,103.598587,-8.031431,103.598587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.579159,-20.740047,48.188645,66.587957,0.000000,0.000000,0.000000,0.000000,3.779472,4.231859,5.567768,1.471846,0.228915,0.021251,0.500865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340061,proposed,0,-126.340000,54.885000,3.954781,2.122994,4.130000,2.055000,-0.175219,0.067994,-9.239925,-2.043152,0.640391,-2.043152,-9.239925,-0.040000,0.830000,-24,106,-23.786202,105.749059,-23.786202,105.749059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.716765,-22.550058,46.943475,66.950824,0.000000,0.000000,0.000000,0.000000,3.670284,4.213306,5.550944,1.507647,0.293227,0.024374,0.500878,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350061,proposed,0,-126.340000,54.885000,3.856990,2.145993,4.040000,2.055000,-0.183010,0.090993,-9.971800,-0.335443,0.579401,-0.335443,-9.971800,-0.110000,0.950000,-17,80,-16.678884,80.429885,-16.678884,80.429885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.924866,-23.916441,45.633659,66.135680,0.000000,0.000000,0.000000,0.000000,3.571394,4.182272,5.557332,1.435248,0.294172,0.018896,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360092,proposed,0,-126.340000,54.885000,3.754088,2.166075,3.940000,2.075000,-0.185912,0.091075,-11.496540,3.201954,0.335443,3.201954,-11.496540,-0.140000,0.890000,-5,53,-4.807274,53.197773,-4.807274,53.197773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.647773,-24.771748,48.248478,67.109423,0.000000,0.000000,0.000000,0.000000,3.744347,4.361602,5.553790,1.458777,0.206311,0.019735,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370091,proposed,0,-126.340000,54.885000,3.646686,2.182981,3.830000,2.115000,-0.183314,0.067981,-12.167426,3.628881,0.152474,3.628881,-12.167426,-0.100000,0.710000,-9,60,-9.116328,59.888933,-9.116328,59.888933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.400964,-24.819371,52.393258,70.784819,0.000000,0.000000,0.000000,0.000000,3.986370,4.714780,5.550814,1.500989,0.212539,0.021689,0.503780,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380092,proposed,0,-126.340000,54.885000,3.534406,2.196655,3.710000,2.145000,-0.175594,0.051655,-11.984457,1.677214,0.030495,1.677214,-11.984457,-0.070000,0.630000,-21,79,-20.990590,79.208484,-20.990590,79.208484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.548053,-25.766650,46.511916,67.406194,0.000000,0.000000,0.000000,0.000000,3.638895,4.385710,5.550353,1.450817,0.199327,0.017941,0.500493,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390064,proposed,0,-126.340000,54.885000,3.417609,2.206941,3.600000,2.145000,-0.182391,0.061941,-11.496540,-2.043152,0.335443,-2.043152,-11.496540,-0.110000,0.680000,-29,104,-29.276752,103.785486,-29.276752,103.785486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.530542,-26.748811,40.572749,62.778546,0.000000,0.000000,0.000000,0.000000,3.251501,3.972045,5.567945,1.445473,0.251841,0.026809,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400061,proposed,0,-126.340000,54.885000,3.295683,2.213780,3.490000,2.125000,-0.194317,0.088780,-11.801488,-3.323933,0.579401,-3.323933,-11.801488,-0.170000,0.830000,-28,101,-27.691863,100.952957,-27.691863,100.952957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.456035,-27.927179,37.233576,60.206151,0.000000,0.000000,0.000000,0.000000,3.036842,3.783424,5.551834,1.480938,0.294271,0.021828,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410089,proposed,0,-126.340000,54.885000,3.168505,2.217036,3.370000,2.115000,-0.201495,0.102036,-12.289405,-1.860183,0.091484,-1.860183,-12.289405,-0.230000,0.930000,-22,77,-22.250100,77.391105,-22.250100,77.391105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.755551,-28.713442,37.348008,58.511948,0.000000,0.000000,0.000000,0.000000,3.098710,3.740045,5.557971,2.472776,0.300671,0.049642,0.500919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420066,proposed,0,-126.340000,54.885000,3.037159,2.216586,3.250000,2.125000,-0.212841,0.091586,-13.692166,1.555235,0.579401,1.555235,-13.692166,-0.230000,0.880000,-16,49,-15.595202,48.570766,-15.595202,48.570766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.088907,-29.134951,41.559896,61.872189,0.000000,0.000000,0.000000,0.000000,3.392652,4.032957,5.565280,1.694443,0.225085,0.027431,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430097,proposed,0,-126.340000,54.885000,2.900314,2.212327,3.120000,2.145000,-0.219686,0.067327,-13.692166,1.555235,0.030495,1.006328,-14.546020,-0.190000,0.690000,-26,59,-26.478077,58.562298,-26.478077,58.562298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.843163,-28.544470,48.100102,68.225088,0.000000,0.000000,0.000000,0.000000,3.786098,4.572940,5.567276,1.808234,0.247749,0.036460,0.500857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440070,proposed,0,-126.340000,54.885000,2.759549,2.204217,2.980000,2.155000,-0.220451,0.049217,-14.546020,-1.128308,0.579401,-1.128308,-14.546020,-0.190000,0.600000,-27,84,-26.651456,84.044496,-26.651456,84.044496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.346629,-28.565677,42.077494,64.556690,0.000000,0.000000,0.000000,0.000000,3.415060,4.192457,5.588183,1.649837,0.233084,0.021363,0.500637,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450064,proposed,0,-126.340000,54.885000,2.613841,2.192130,2.840000,2.125000,-0.226159,0.067130,-15.155916,-4.360757,0.518412,-4.360757,-15.155916,-0.230000,0.680000,-24,102,-23.850002,102.433841,-23.850002,102.433841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.616558,-29.168119,35.089105,58.053996,0.000000,0.000000,0.000000,0.000000,2.996460,3.729840,6.045414,1.773492,0.308368,0.039691,0.950792,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460066,proposed,0,-126.340000,54.885000,2.463441,2.175989,2.690000,2.095000,-0.226559,0.080989,-15.582843,-5.153621,0.701380,-5.153621,-15.582843,-0.220000,0.820000,-28,94,-27.500738,94.479442,-27.500738,94.479442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.531154,-30.207719,32.082243,55.258977,0.000000,0.000000,0.000000,0.000000,2.791380,3.557691,5.571958,1.692606,0.336245,0.024819,0.500699,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470065,proposed,0,-126.340000,54.885000,2.308617,2.155742,2.540000,2.075000,-0.231383,0.080742,-16.497687,-3.018985,0.457422,-3.018985,-16.497687,-0.230000,0.910000,-24,64,-24.125727,64.456146,-24.125727,64.456146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.891914,-30.880884,31.943804,54.301943,0.000000,0.000000,0.000000,0.000000,2.765511,3.528263,5.558731,1.609274,0.268157,0.029656,0.501143,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480069,proposed,0,-126.340000,54.885000,2.149342,2.131309,2.380000,2.065000,-0.230658,0.066309,-17.778469,-0.213464,0.152474,-0.213464,-17.778469,-0.230000,0.790000,-17,46,-17.202934,45.796902,-17.202934,45.796902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.770824,-30.550150,38.190164,59.996465,0.000000,0.000000,0.000000,0.000000,3.110315,3.985633,5.567911,1.452293,0.202629,0.026639,0.500641,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490062,proposed,0,-126.340000,54.885000,1.986013,2.102686,2.200000,2.065000,-0.213987,0.037686,-18.083417,-0.640391,0.091484,-0.640391,-18.083417,-0.200000,0.610000,-21,58,-21.481904,58.278690,-21.481904,58.278690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.865027,-29.919262,43.283236,64.523631,0.000000,0.000000,0.000000,0.000000,3.333406,4.375453,5.560256,1.452275,0.206589,0.025465,0.500840,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500092,proposed,0,-126.340000,54.885000,1.817946,2.069669,2.030000,2.045000,-0.212054,0.024669,-18.022427,-3.628881,-0.030495,-3.628881,-18.022427,-0.170000,0.530000,-32,86,-31.950785,85.533123,-31.950785,85.533123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.910938,-30.019406,38.998593,61.750216,0.000000,0.000000,0.000000,0.000000,2.947469,4.068818,5.553332,1.728858,0.251908,0.030621,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510173,proposed,0,-126.340000,54.885000,1.645050,2.032131,1.830000,1.995000,-0.184950,0.037131,-17.900448,-7.166278,0.640391,-7.166278,-17.900448,-0.220000,0.670000,-31,100,-31.235494,99.956939,-31.235494,99.956939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.645266,-30.422018,31.740237,56.790913,0.000000,0.000000,0.000000,0.000000,2.588384,3.691065,6.472486,3.840623,0.306486,0.041119,0.500956,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.011174,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.521380,proposed,0,-126.340000,54.885000,1.448341,1.985238,1.640000,1.945000,-0.191659,0.040238,-18.754303,-6.495393,0.762370,-6.495393,-18.754303,-0.290000,0.820000,-21,77,-20.508556,77.180418,-20.508556,77.180418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.006206,-31.097650,28.549364,54.113156,0.000000,0.000000,0.000000,0.000000,2.440132,3.549213,5.565903,1.790745,0.300313,0.037149,0.630783,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008336,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.531450,proposed,0,-126.340000,54.885000,1.267770,1.938454,1.440000,1.905000,-0.172230,0.033454,-19.486178,-3.506902,0.640391,-3.506902,-19.486178,-0.250000,0.820000,-20,47,-20.210185,46.922447,-20.210185,46.922447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.113001,-31.222082,37.315425,58.910034,0.000000,0.000000,0.000000,0.000000,2.746539,3.948797,6.421418,1.665963,0.245579,0.042234,0.505005,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.541438,proposed,0,-126.340000,54.885000,1.085287,1.887691,1.260000,1.885000,-0.174713,0.002691,-20.279043,-1.677214,0.152474,-1.677214,-20.279043,-0.220000,0.650000,-21,39,-20.590503,39.232821,-20.590503,39.232821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.343006,-30.688182,48.280769,66.668583,0.000000,0.000000,0.000000,0.000000,3.133356,4.445571,5.582557,1.590396,0.208129,0.027377,0.501050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.551477,proposed,0,-126.340000,54.885000,0.898719,1.832306,1.060000,1.875000,-0.161281,-0.042694,-20.705970,-2.348100,0.457422,-2.348100,-20.705970,-0.200000,0.510000,-22,49,-21.758484,49.159622,-21.758484,49.159622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.871299,-30.471238,49.933559,68.818991,0.000000,0.000000,0.000000,0.000000,3.270425,4.574861,5.585687,1.801246,0.293910,0.041337,0.509572,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008244,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.561445,proposed,0,-126.340000,54.885000,0.710560,1.772993,0.860000,1.825000,-0.149440,-0.052007,-20.583991,-6.800341,0.152474,-6.800341,-20.583991,-0.190000,0.520000,-28,80,-27.799737,80.109091,-27.799737,80.109091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.437695,-29.940627,46.396892,65.418444,0.000000,0.000000,0.000000,0.000000,3.173695,4.264809,5.610282,1.591669,0.201099,0.021815,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.571452,proposed,0,-126.340000,54.885000,0.518986,1.709141,0.650000,1.755000,-0.131014,-0.045859,-21.132897,-9.971800,0.640391,-9.971800,-21.132897,-0.230000,0.660000,-21,91,-21.076734,91.052097,-21.076734,91.052097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.101209,-29.781937,38.507015,59.471933,0.000000,0.000000,0.000000,0.000000,2.812494,3.846662,5.567573,1.507600,0.220704,0.029386,0.502283,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.581444,proposed,0,-126.340000,54.885000,0.325277,1.641110,0.440000,1.655000,-0.114723,-0.013890,-22.291700,-11.191592,0.335443,-11.191592,-22.291700,-0.230000,0.740000,-13,93,-12.715505,92.823006,-12.715505,92.823006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.740508,-29.369656,37.873551,57.301009,0.000000,0.000000,0.000000,0.000000,2.724853,3.724749,5.655383,1.747761,0.279336,0.036338,0.503817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.591455,proposed,0,-126.340000,54.885000,0.129037,1.568705,0.220000,1.575000,-0.090963,-0.006295,-22.657637,-8.508050,-0.030495,-8.508050,-22.657637,-0.210000,0.850000,-11,58,-11.439464,57.606106,-11.439464,57.606106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.074467,-29.891181,40.455418,59.573563,0.000000,0.000000,0.000000,0.000000,2.825956,3.906815,5.648875,1.764612,0.296027,0.043590,0.506497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008272,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.601448,proposed,0,-126.340000,54.885000,-0.068732,1.492242,0.000000,1.535000,-0.068732,-0.042758,-23.084564,-3.689871,0.457422,-3.689871,-23.084564,-0.150000,0.740000,-14,20,-14.035715,19.574935,-14.035715,19.574935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.280265,-30.247358,53.774454,69.234891,0.000000,0.000000,0.000000,0.000000,3.560235,4.593376,5.588021,1.640547,0.219068,0.033059,0.500819,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.611860,proposed,0,-126.340000,54.885000,-0.276500,1.408178,-0.230000,1.515000,-0.046500,-0.106822,-22.901596,-2.653048,0.335443,-2.653048,-22.901596,-0.140000,0.460000,-16,25,-16.181060,25.140071,-16.181060,25.140071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.103773,-29.728012,69.282335,83.164840,0.000000,0.000000,0.000000,0.000000,4.443620,5.366175,5.566786,1.490602,0.205031,0.018925,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.621442,proposed,0,-126.340000,54.885000,-0.468931,1.326926,-0.440000,1.465000,-0.028931,-0.138074,-22.901596,-2.653048,0.762370,-5.885497,-22.047741,-0.150000,0.320000,-14,32,-14.408232,32.469630,-14.408232,32.469630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.189192,-30.239255,65.988540,83.649437,0.000000,0.000000,0.000000,0.000000,4.408635,5.299714,5.563575,1.595046,0.209253,0.023838,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.631479,proposed,0,-126.340000,54.885000,-0.671484,1.237881,-0.650000,1.385000,-0.021484,-0.147119,-20.462012,-11.557530,-0.396432,-11.557530,-20.462012,-0.160000,0.300000,-38,77,-37.710003,102.121560,-37.710003,102.121560,0.000000,-24.651930,0.000000,64.000000,0.000000,0.000000,55.401897,-28.720462,69.884481,85.765762,0.000000,0.000000,0.000000,0.000000,4.666318,5.252357,5.553670,1.456801,0.228679,0.021518,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.641441,proposed,0,-126.340000,54.885000,-0.873181,1.145615,-0.840000,1.235000,-0.033181,-0.089385,-19.059251,-17.412531,-0.213464,-17.412531,-19.059251,-0.230000,0.470000,-47,108,-46.779980,107.872454,-46.779980,107.872454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.745206,-27.051395,65.813837,86.044097,0.000000,0.000000,0.000000,0.000000,4.629786,5.047386,5.552585,1.460418,0.240637,0.019328,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.651470,proposed,0,-126.340000,54.885000,-1.076577,1.048905,-1.030000,1.075000,-0.046577,-0.026095,-19.425188,-18.205396,-0.152474,-18.205396,-19.425188,-0.350000,0.770000,-31,108,-31.230871,107.868496,-31.230871,107.868496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.261851,-25.011839,61.090476,86.118501,0.000000,0.000000,0.000000,0.000000,4.380421,5.005664,5.592387,1.713258,0.337519,0.025706,0.512968,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.661450,proposed,0,-126.340000,54.885000,-1.279013,0.948949,-1.240000,0.935000,-0.039013,0.013949,-20.949928,-12.716332,-0.091484,-12.716332,-20.949928,-0.380000,0.940000,-11,63,-10.551018,58.447269,-10.551018,58.447269,0.000000,4.421227,0.000000,64.000000,0.000000,0.000000,63.092332,-24.341572,70.486061,99.796512,0.000000,0.000000,0.000000,0.000000,4.797159,5.726971,6.447512,2.186689,0.388666,0.046815,0.509134,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.671439,proposed,0,-126.340000,54.885000,-1.481308,0.845304,-1.440000,0.875000,-0.041308,-0.029696,-22.657637,-5.458569,0.152474,-5.458569,-22.657637,-0.310000,0.880000,0,18,0.278075,-4.395858,0.278075,-4.395858,0.000000,22.264354,0.000000,64.000000,0.000000,0.000000,61.229935,-24.548282,82.045311,107.459977,0.000000,0.000000,0.000000,0.000000,5.175315,6.584931,5.632656,1.688772,0.312903,0.026241,0.503924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.681439,proposed,0,-126.340000,54.885000,-1.683152,0.738057,-1.680000,0.875000,-0.003152,-0.136943,-22.474668,-0.030495,0.152474,-0.030495,-22.474668,-0.170000,0.540000,-11,-27,-11.328003,-31.516541,-11.328003,-31.516541,0.000000,4.385037,0.000000,64.000000,0.000000,0.000000,60.107392,-26.646955,86.799131,108.371902,0.000000,0.000000,0.000000,0.000000,5.231221,6.765789,5.552698,1.493845,0.191850,0.018821,0.500694,1,1,0,6,1,1,0,0,0,0,1,1,1,0,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.010000,0.000000,0.000000
2.691442,proposed,0,-126.340000,54.885000,-1.884067,0.627391,-1.880000,0.845000,-0.004067,-0.217609,-21.742793,-2.714037,-0.335443,-2.714037,-21.742793,-0.120000,0.130000,-25,15,-24.733610,15.086256,-24.733610,15.086256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.433558,-25.382438,102.250766,117.227723,0.000000,0.000000,0.000000,0.000000,6.320369,7.226922,5.623153,1.475784,0.204117,0.023269,0.500388,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.701440,proposed,0,-126.340000,54.885000,-2.083498,0.513549,-2.100000,0.755000,0.016502,-0.241451,-20.401022,-12.106436,-0.091484,-12.106436,-20.401022,-0.140000,0.050000,-36,60,-35.689257,94.985852,-35.689257,94.985852,0.000000,-34.899596,0.000000,64.000000,0.000000,0.000000,68.945272,-22.559503,100.679181,118.120485,0.000000,0.000000,0.000000,0.000000,6.528037,7.113184,5.541084,1.435489,0.182152,0.019133,0.500251,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.711438,proposed,0,-126.340000,54.885000,-2.281214,0.396599,-2.310000,0.575000,0.028786,-0.178401,-19.730136,-21.681804,-0.396432,-21.681804,-19.730136,-0.230000,0.330000,-32,105,-31.926007,106.503575,-31.926007,106.503575,0.000000,-1.417319,0.000000,64.000000,0.000000,0.000000,74.186049,-17.200007,95.503684,111.774898,0.000000,0.000000,0.000000,0.000000,6.347942,7.107576,5.533590,1.423035,0.206028,0.014995,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.721438,proposed,0,-126.340000,54.885000,-2.476926,0.276641,-2.480000,0.355000,0.003074,-0.078359,-19.669147,-26.134045,-0.701380,-26.134045,-19.669147,-0.300000,0.630000,-25,106,-24.595601,106.337054,-24.595601,106.337054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.384414,-10.009540,95.857185,114.904991,0.000000,0.000000,0.000000,0.000000,6.509202,7.647979,5.545374,1.420084,0.251286,0.014913,0.502373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.731440,proposed,0,-126.340000,54.885000,-2.670231,0.153849,-2.680000,0.125000,0.009769,0.028849,-21.132897,-23.023575,-0.823360,-23.023575,-21.132897,-0.280000,0.870000,-10,106,-10.011367,105.856876,-10.011367,105.856876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.879664,-0.599685,104.912669,123.930905,0.000000,0.000000,0.000000,0.000000,7.138047,8.512117,5.562827,1.459468,0.374309,0.020224,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.741440,proposed,0,-126.340000,54.885000,-2.860717,0.028415,-2.890000,-0.055000,0.029283,0.083415,-21.254876,-16.497687,-0.457422,-16.497687,-21.254876,-0.220000,0.960000,-8,61,-7.904209,57.867380,-7.904209,57.867380,0.000000,2.989496,0.000000,64.000000,0.000000,0.000000,73.354147,6.742206,109.451284,132.625726,0.000000,0.000000,0.000000,0.000000,7.242083,8.794796,5.552071,1.448790,0.301742,0.018363,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.751445,proposed,0,-126.340000,54.885000,-3.048166,-0.099595,-3.100000,-0.165000,0.051834,0.065405,-21.803783,-9.178935,-0.945339,-9.178935,-21.803783,-0.170000,0.810000,-2,16,-1.762460,5.400508,-1.762460,5.400508,0.000000,10.456368,0.000000,64.000000,0.000000,0.000000,74.922013,8.112223,111.897220,130.584228,0.000000,0.000000,0.000000,0.000000,7.170549,8.035561,5.547734,1.486927,0.192124,0.017857,0.502709,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.761438,proposed,0,-126.340000,54.885000,-3.231925,-0.229808,-3.300000,-0.225000,0.068075,-0.004808,-21.132897,-5.885497,-0.823360,-5.885497,-21.132897,-0.130000,0.480000,-6,0,-6.406177,-0.025340,-6.406177,-0.025340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.324218,4.793858,108.971951,122.964351,0.000000,0.000000,0.000000,0.000000,6.732923,7.596189,5.550616,1.544661,0.200150,0.016821,0.500445,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.771440,proposed,0,-126.340000,54.885000,-3.412015,-0.362314,-3.500000,-0.305000,0.087985,-0.057314,-20.157064,-9.300914,-0.335443,-9.300914,-20.157064,-0.110000,0.220000,-14,45,-14.444424,45.939790,-14.444424,45.939790,0.000000,-0.965130,0.000000,64.000000,0.000000,0.000000,82.470039,1.966307,107.537528,118.243675,0.000000,0.000000,0.000000,0.000000,6.741064,7.245675,5.549588,1.441253,0.187924,0.014982,0.506660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.781454,proposed,0,-126.340000,54.885000,-3.588144,-0.496993,-3.690000,-0.455000,0.101856,-0.041993,-19.303209,-18.693313,-0.640391,-18.693313,-19.303209,-0.130000,0.230000,-19,90,-19.363696,106.501413,-19.363696,106.501413,0.000000,-16.526753,0.000000,64.000000,0.000000,0.000000,89.012672,1.989520,102.778324,111.815551,0.000000,0.000000,0.000000,0.000000,6.686792,7.104310,5.757390,1.616466,0.256245,0.022282,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.791439,proposed,0,-126.340000,54.885000,-3.759275,-0.633119,-3.880000,-0.655000,0.120725,0.021881,-18.266386,-23.389512,-0.884349,-23.389512,-18.266386,-0.140000,0.520000,-23,107,-23.469372,106.862676,-23.469372,106.862676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.846024,4.266875,93.440946,105.024888,0.000000,0.000000,0.000000,0.000000,6.331703,7.011911,5.569404,1.647285,0.243994,0.029389,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.801579,proposed,0,-126.340000,54.885000,-3.928140,-0.773055,-4.060000,-0.875000,0.131860,0.101945,-17.412531,-23.023575,-1.494245,-23.023575,-17.412531,-0.170000,0.760000,-21,107,-21.462353,106.857461,-21.462353,106.857461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.740748,7.311662,92.034816,105.122914,0.000000,0.000000,0.000000,0.000000,6.380810,7.092634,5.594898,1.761284,0.382011,0.029988,0.501376,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008282,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.811445,proposed,0,-126.340000,54.885000,-4.087377,-0.910681,-4.230000,-1.065000,0.142623,0.154319,-17.839459,-19.059251,-0.823360,-19.059251,-17.839459,-0.200000,0.940000,-7,75,-6.546652,74.653808,-6.546652,74.653808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.801925,9.737219,91.774596,105.225120,0.000000,0.000000,0.000000,0.000000,6.300325,6.969953,5.619697,1.697782,0.360810,0.040788,0.500983,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008231,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.821956,proposed,0,-126.340000,54.885000,-4.251180,-1.058692,-4.430000,-1.215000,0.178820,0.156308,-18.693313,-11.984457,-0.640391,-11.984457,-18.693313,-0.180000,0.860000,10,30,10.104562,21.291817,10.104562,21.291817,0.000000,8.361991,0.000000,64.000000,0.000000,0.000000,96.063448,10.863525,95.359388,107.174415,0.000000,0.000000,0.000000,0.000000,6.203283,6.695841,5.579915,1.765921,0.261402,0.035467,0.506908,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.831444,proposed,0,-126.340000,54.885000,-4.393596,-1.193368,-4.600000,-1.295000,0.206404,0.101632,-18.205396,-8.203101,-0.640391,-8.203101,-18.205396,-0.140000,0.580000,11,9,11.202812,8.849492,11.202812,8.849492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.631325,9.901536,97.020011,107.818194,0.000000,0.000000,0.000000,0.000000,5.971025,6.340766,5.621599,1.647376,0.238352,0.025297,0.501038,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.841445,proposed,0,-126.340000,54.885000,-4.537823,-1.336228,-4.780000,-1.385000,0.242177,0.048772,-16.680656,-9.910810,-1.067318,-9.910810,-16.680656,-0.100000,0.290000,1,44,0.876239,43.745581,0.876239,43.745581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.992943,8.476319,100.553519,106.257352,0.000000,0.000000,0.000000,0.000000,6.228355,6.279565,5.617123,1.475258,0.208760,0.017151,0.500642,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.851442,proposed,0,-126.340000,54.885000,-4.675695,-1.479784,-4.920000,-1.515000,0.244305,0.035216,-14.789979,-16.741646,-1.189297,-16.741646,-14.789979,-0.070000,0.300000,-17,89,-16.787662,98.324269,-16.787662,98.324269,0.000000,-9.578688,0.000000,64.000000,0.000000,0.000000,103.405927,8.805945,92.749452,97.072178,0.000000,0.000000,0.000000,0.000000,6.060210,6.161490,5.553681,1.495970,0.240572,0.016508,0.500419,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.861440,proposed,0,-126.340000,54.885000,-4.807044,-1.623943,-5.060000,-1.715000,0.252956,0.091057,-12.411384,-21.986752,-1.250287,-21.986752,-12.411384,-0.100000,0.540000,-29,108,-28.761862,107.650907,-28.761862,107.650907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.229099,9.182721,83.653879,90.208508,0.000000,0.000000,0.000000,0.000000,5.795653,6.042355,5.549713,1.466184,0.237066,0.017430,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.871441,proposed,0,-126.340000,54.885000,-4.931635,-1.768537,-5.170000,-1.915000,0.238365,0.146463,-11.008623,-22.291700,-0.640391,-22.291700,-11.008623,-0.120000,0.780000,-33,108,-32.759089,107.666420,-32.759089,107.666420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.026491,9.991350,80.986845,89.916923,0.000000,0.000000,0.000000,0.000000,5.792799,6.062041,5.552723,1.455007,0.280164,0.016951,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.881438,proposed,0,-126.340000,54.885000,-5.049158,-1.913286,-5.270000,-2.105000,0.220842,0.191714,-9.666852,-17.656490,-0.579401,-17.656490,-9.666852,-0.170000,0.940000,-30,63,-30.410010,62.654390,-30.410010,62.654390,0.000000,0.012029,0.000000,64.000000,0.000000,0.000000,99.519328,10.164423,81.278666,93.751889,0.000000,0.000000,0.000000,0.000000,5.744090,6.053460,5.549176,1.468411,0.399362,0.017492,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.891441,proposed,0,-126.340000,54.885000,-5.159509,-2.058143,-5.360000,-2.235000,0.200491,0.176857,-9.544873,-11.679509,-1.006328,-11.679509,-9.544873,-0.270000,0.790000,-11,24,-11.116976,24.218368,-11.116976,24.218368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.027876,9.636443,84.656248,92.486844,0.000000,0.000000,0.000000,0.000000,5.454889,5.724491,5.555046,1.465320,0.199240,0.017008,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.901441,proposed,0,-126.340000,54.885000,-5.262411,-2.202819,-5.450000,-2.335000,0.187589,0.132181,-9.117946,-8.142112,-0.823360,-8.142112,-9.117946,-0.250000,0.500000,-8,17,-7.595453,17.111755,-7.595453,17.111755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.748131,8.750518,78.423114,92.368235,0.000000,0.000000,0.000000,0.000000,4.634360,5.438973,5.558945,1.468286,0.210821,0.016185,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.911421,proposed,0,-126.340000,54.885000,-5.357532,-2.346882,-5.530000,-2.425000,0.172468,0.078118,-8.264091,-11.008623,-0.945339,-11.008623,-8.264091,-0.190000,0.270000,-17,57,-17.356889,57.276808,-17.356889,57.276808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.872853,8.433383,80.322869,90.040678,0.000000,0.000000,0.000000,0.000000,4.671410,5.358868,5.553484,1.442504,0.175087,0.016087,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.921510,proposed,0,-126.340000,54.885000,-5.445847,-2.492021,-5.620000,-2.575000,0.174153,0.082979,-6.983309,-16.497687,-0.945339,-16.497687,-6.983309,-0.180000,0.390000,-25,94,-24.855059,94.038104,-24.855059,94.038104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.421255,8.460424,72.805977,78.328317,0.000000,0.000000,0.000000,0.000000,4.511481,5.141893,5.618177,1.437534,0.202443,0.017926,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.932313,proposed,0,-126.340000,54.885000,-5.531504,-2.646664,-5.680000,-2.755000,0.148496,0.108336,-6.068465,-19.791126,-0.579401,-19.791126,-6.068465,-0.160000,0.660000,-30,101,-30.374150,100.586790,-30.374150,100.586790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.863149,9.252321,69.222673,77.586281,0.000000,0.000000,0.000000,0.000000,4.691822,5.324929,5.595677,1.595701,0.257082,0.020534,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.941437,proposed,0,-126.340000,54.885000,-5.596586,-2.776535,-5.720000,-2.915000,0.123414,0.138465,-5.336590,-16.131750,-0.518412,-16.131750,-5.336590,-0.260000,0.790000,-17,62,-17.385152,62.250069,-17.385152,62.250069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.402581,9.747904,70.323446,79.691374,0.000000,0.000000,0.000000,0.000000,4.811865,5.368613,5.542254,1.429134,0.230189,0.015974,0.502051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.951477,proposed,0,-126.340000,54.885000,-5.660410,-2.918477,-5.780000,-3.035000,0.119590,0.116523,-5.336590,-10.459717,-0.457422,-10.459717,-5.336590,-0.250000,0.760000,-8,17,-7.630028,14.920168,-7.630028,14.920168,0.000000,2.329901,0.000000,64.000000,0.000000,0.000000,96.356034,11.447316,72.202973,83.810573,0.000000,0.000000,0.000000,0.000000,4.653303,5.213634,5.554486,1.735473,0.226270,0.032939,0.504741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.961443,proposed,0,-126.340000,54.885000,-5.715622,-3.058216,-5.820000,-3.115000,0.104378,0.056784,-5.641538,-6.495393,-0.701380,-6.495393,-5.641538,-0.240000,0.500000,4,0,3.504585,-0.035193,3.504585,-0.035193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.335586,12.365645,75.696354,89.388066,0.000000,0.000000,0.000000,0.000000,4.609789,5.189311,5.548307,1.542745,0.211863,0.022731,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.971472,proposed,0,-126.340000,54.885000,-5.762958,-3.197552,-5.860000,-3.195000,0.097042,-0.002552,-4.482736,-8.812998,-1.006328,-8.812998,-4.482736,-0.140000,0.220000,-11,39,-11.060007,39.216349,-11.060007,39.216349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.006160,13.982726,81.981969,95.210937,0.000000,0.000000,0.000000,0.000000,5.059923,5.647775,5.557074,1.668482,0.239746,0.032092,0.501051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.981443,proposed,0,-126.340000,54.885000,-5.801806,-3.334643,-5.890000,-3.325000,0.088194,-0.009643,-2.714037,-14.607010,-0.640391,-14.607010,-2.714037,-0.040000,0.230000,-35,84,-35.123374,87.475928,-35.123374,87.475928,0.000000,-3.259580,0.000000,64.000000,0.000000,0.000000,91.646285,15.383936,81.251338,89.028491,0.000000,0.000000,0.000000,0.000000,5.438303,5.821124,5.561044,1.850197,0.288764,0.057307,0.502066,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008272,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.991444,proposed,0,-126.340000,54.885000,-5.832541,-3.470559,-5.900000,-3.485000,0.067459,0.014441,-0.457422,-18.998261,-0.640391,-18.998261,-0.457422,-0.120000,0.480000,-40,106,-40.463289,105.900424,-40.463289,105.900424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.417981,15.748706,77.687552,87.661382,0.000000,0.000000,0.000000,0.000000,5.604282,5.991442,5.564479,1.455350,0.251196,0.021344,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.001474,proposed,0,-126.340000,54.885000,-5.855106,-3.605141,-5.900000,-3.665000,0.044894,0.059859,0.091484,-18.205396,-0.030495,-18.205396,0.091484,-0.270000,0.770000,-19,79,-18.978266,79.268200,-18.978266,79.268200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.070744,16.300156,81.677600,94.210706,0.000000,0.000000,0.000000,0.000000,5.920667,6.441252,5.559278,1.435605,0.317039,0.020252,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.011477,proposed,0,-126.340000,54.885000,-5.869415,-3.737513,-5.900000,-3.785000,0.030585,0.047487,-0.884349,-11.374561,-0.274453,-11.374561,-0.884349,-0.290000,0.820000,4,34,3.988753,16.541331,3.988753,16.541331,0.000000,17.726869,0.000000,64.000000,0.000000,0.000000,80.816915,19.522701,82.341892,100.777362,0.000000,0.000000,0.000000,0.000000,5.720251,6.541238,5.554188,1.646593,0.231852,0.025480,0.500857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.021476,proposed,0,-126.340000,54.885000,-5.875604,-3.867846,-5.910000,-3.855000,0.034396,-0.012846,-0.762370,-4.482736,-0.213464,-4.482736,-0.762370,-0.180000,0.590000,3,-11,3.489589,-25.057057,3.489589,-25.057057,0.000000,14.325257,0.000000,64.000000,0.000000,0.000000,72.706213,21.190610,76.610399,97.498215,0.000000,0.000000,0.000000,0.000000,4.870282,5.833687,5.550269,1.444301,0.191639,0.018107,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.031470,proposed,0,-126.340000,54.885000,-5.873774,-3.996043,-5.910000,-3.895000,0.036226,-0.101043,-0.457422,-3.872840,-0.091484,-3.872840,-0.457422,-0.130000,0.240000,3,-6,3.005683,-6.110217,3.005683,-6.110217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.245372,21.781268,91.834923,109.034249,0.000000,0.000000,0.000000,0.000000,5.770057,6.433236,5.546756,1.454541,0.183294,0.018985,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.041441,proposed,0,-126.340000,54.885000,-5.864072,-4.121761,-5.890000,-3.965000,0.025928,-0.156761,1.555235,-10.032790,-0.274453,-10.032790,1.555235,-0.110000,0.050000,-13,39,-13.327415,57.926478,-13.327415,57.926478,0.000000,-19.036695,0.000000,64.000000,0.000000,0.000000,73.393036,23.730464,103.660499,116.978503,0.000000,0.000000,0.000000,0.000000,6.707340,7.295077,5.545653,1.472958,0.192578,0.019092,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.051472,proposed,0,-126.340000,54.885000,-5.846509,-4.245939,-5.870000,-4.115000,0.023491,-0.130939,2.775027,-18.266386,-0.518412,-18.266386,2.775027,-0.110000,0.140000,-21,84,-21.157365,106.386078,-21.157365,106.386078,0.000000,-22.496294,0.000000,64.000000,0.000000,0.000000,74.796285,25.925611,102.279957,113.983502,0.000000,0.000000,0.000000,0.000000,6.965668,7.551113,5.550145,1.454997,0.232384,0.026519,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.061475,proposed,0,-126.340000,54.885000,-5.821359,-4.367377,-5.830000,-4.315000,0.008641,-0.052377,4.482736,-23.206544,0.091484,-23.206544,4.482736,-0.130000,0.450000,-29,106,-28.578657,106.305321,-28.578657,106.305321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.326903,29.598208,100.022846,115.501487,0.000000,0.000000,0.000000,0.000000,7.172568,7.875492,5.557379,1.457442,0.254763,0.019224,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.071474,proposed,0,-126.340000,54.885000,-5.788781,-4.486288,-5.790000,-4.535000,0.001219,0.048712,4.299767,-22.169720,0.091484,-22.169720,4.299767,-0.150000,0.750000,-16,106,-16.491440,105.865192,-16.491440,105.865192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.837940,34.230393,104.155693,123.774590,0.000000,0.000000,0.000000,0.000000,7.628413,8.435900,5.562181,1.499407,0.324016,0.018626,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.081468,proposed,0,-126.340000,54.885000,-5.748985,-4.602604,-5.740000,-4.715000,-0.008985,0.112396,4.055809,-16.497687,-0.213464,-16.497687,4.055809,-0.190000,0.920000,2,61,2.137008,61.482093,2.137008,61.482093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.985850,40.758960,111.898729,138.502916,0.000000,0.000000,0.000000,0.000000,8.023002,9.234777,5.559111,1.484037,0.289732,0.022693,0.500574,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.091444,proposed,0,-126.340000,54.885000,-5.702280,-4.716091,-5.710000,-4.815000,0.007720,0.098909,2.836017,-7.715185,0.152474,-7.715185,2.836017,-0.170000,0.810000,26,16,25.766118,-3.718859,25.766118,-3.718859,0.000000,20.200952,0.000000,64.000000,0.000000,0.000000,45.781468,46.295371,112.424551,141.672328,0.000000,0.000000,0.000000,0.000000,7.756617,8.980182,5.557131,1.582523,0.211072,0.018917,0.500748,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.101473,proposed,0,-126.340000,54.885000,-5.648535,-4.827499,-5.680000,-4.865000,0.031465,0.037501,2.775027,-3.140965,0.213464,-3.140965,2.775027,-0.110000,0.480000,33,-16,33.437883,-16.288685,33.437883,-16.288685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.850004,47.083271,105.659273,133.363380,0.000000,0.000000,0.000000,0.000000,6.869679,8.114467,5.541960,1.421336,0.177199,0.017623,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.111469,proposed,0,-126.340000,54.885000,-5.588454,-4.935813,-5.650000,-4.915000,0.061546,-0.020813,2.043152,-5.031642,-0.091484,-5.031642,2.043152,-0.050000,0.130000,41,28,41.147981,28.162666,41.147981,28.162666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.311157,45.136688,116.427228,137.400131,0.000000,0.000000,0.000000,0.000000,7.480226,8.324092,5.550272,1.434956,0.203815,0.013729,0.500526,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.121469,proposed,0,-126.340000,54.885000,-5.522142,-5.041381,-5.610000,-5.005000,0.087858,-0.036381,4.299767,-12.472374,0.030495,-12.472374,4.299767,0.160000,0.110000,-1,73,-1.056811,94.643237,-1.056811,94.643237,0.000000,-21.480572,0.000000,64.000000,0.000000,0.000000,35.479333,42.499210,119.931602,127.999025,0.000000,0.000000,0.000000,0.000000,8.022875,8.327585,5.541534,1.418738,0.193458,0.013765,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.131476,proposed,0,-126.340000,54.885000,-5.449861,-5.144214,-5.540000,-5.165000,0.090139,0.020786,7.593205,-18.327375,0.152474,-18.327375,7.593205,0.140000,0.360000,-28,106,-27.747698,106.430077,-27.747698,106.430077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.228328,38.063581,107.359108,113.156439,0.000000,0.000000,0.000000,0.000000,7.636324,7.595754,5.600463,1.661000,0.267302,0.036351,0.501020,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.141472,proposed,0,-126.340000,54.885000,-5.372068,-5.244097,-5.450000,-5.345000,0.077932,0.100903,9.605862,-19.059251,0.335443,-19.059251,9.605862,-0.040000,0.730000,-21,107,-20.726962,106.712084,-20.726962,106.712084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.683623,35.489147,98.206399,107.855542,0.000000,0.000000,0.000000,0.000000,7.295061,7.381074,5.626063,1.620375,0.348571,0.031260,0.504411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.151476,proposed,0,-126.340000,54.885000,-5.288976,-5.341181,-5.360000,-5.495000,0.071024,0.153819,8.934977,-12.960290,1.067318,-12.960290,8.934977,-0.100000,0.930000,1,62,0.639325,53.954827,0.639325,53.954827,0.000000,7.757256,0.000000,64.000000,0.000000,0.000000,32.180106,35.654747,101.660632,117.614435,0.000000,0.000000,0.000000,0.000000,7.576807,7.973193,6.402677,1.800427,0.369600,0.035530,0.501168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.161438,proposed,0,-126.340000,54.885000,-5.201364,-5.435005,-5.270000,-5.585000,0.068636,0.149995,7.959143,-6.007476,0.823360,-6.007476,7.959143,-0.110000,0.830000,21,17,21.379738,5.061037,21.379738,5.061037,0.000000,11.651046,0.000000,64.000000,0.000000,0.000000,22.018154,38.140807,97.509801,119.722491,0.000000,0.000000,0.000000,0.000000,7.013248,7.657396,5.548977,1.667354,0.227007,0.025550,0.501162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.171445,proposed,0,-126.340000,54.885000,-5.108839,-5.526379,-5.190000,-5.615000,0.081161,0.088621,6.739351,-1.189297,0.457422,-1.189297,6.739351,-0.070000,0.500000,38,-9,38.233174,-8.638855,38.233174,-8.638855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.426043,37.614004,87.171001,109.904206,0.000000,0.000000,0.000000,0.000000,5.815966,6.648520,5.564052,1.489926,0.234379,0.018632,0.500943,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.181478,proposed,0,-126.340000,54.885000,-5.011919,-5.615101,-5.110000,-5.635000,0.098081,0.019899,7.044299,-2.348100,0.823360,-2.348100,7.044299,0.050000,0.200000,28,25,27.637619,24.757847,27.637619,24.757847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.834863,35.150447,88.510623,107.840388,0.000000,0.000000,0.000000,0.000000,5.686396,6.474424,5.556142,1.455279,0.224045,0.023583,0.502335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.191474,proposed,0,-126.340000,54.885000,-4.911628,-5.700624,-5.020000,-5.705000,0.108372,0.004376,8.934977,-9.605862,0.823360,-9.605862,8.934977,0.160000,0.160000,-3,70,-3.494340,92.060041,-3.494340,92.060041,0.000000,-22.302194,0.000000,64.000000,0.000000,0.000000,6.654557,30.452916,95.446882,100.299752,0.000000,0.000000,0.000000,0.000000,6.469121,6.588049,5.552834,1.474653,0.222870,0.022178,0.500481,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.201480,proposed,0,-126.340000,54.885000,-4.807924,-5.783380,-4.910000,-5.845000,0.102076,0.061620,11.801488,-16.009771,0.762370,-16.009771,11.801488,0.100000,0.390000,-25,108,-24.607514,107.628634,-24.607514,107.628634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.187356,26.104242,86.208037,90.627186,0.000000,0.000000,0.000000,0.000000,6.235479,6.149088,5.602462,1.476628,0.291931,0.024639,0.501097,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.211480,proposed,0,-126.340000,54.885000,-4.701385,-5.863272,-4.780000,-6.005000,0.078615,0.141728,12.899301,-17.351542,1.067318,-17.351542,12.899301,0.000000,0.730000,-24,108,-23.867602,107.567051,-23.867602,107.567051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.146360,23.042597,81.013779,91.784752,0.000000,0.000000,0.000000,0.000000,6.157429,6.166021,5.562401,1.512653,0.287185,0.019005,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.221472,proposed,0,-126.340000,54.885000,-4.592483,-5.940310,-4.660000,-6.145000,0.067517,0.204690,11.496540,-11.984457,1.372266,-11.984457,11.496540,-0.090000,0.930000,4,73,3.715390,72.913350,3.715390,72.913350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.589335,21.846887,80.489258,93.241011,0.000000,0.000000,0.000000,0.000000,6.251417,6.414097,5.556534,1.533031,0.368208,0.027449,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.231442,proposed,0,-126.340000,54.885000,-4.481818,-6.014446,-4.550000,-6.225000,0.068182,0.210554,9.849821,-5.153621,1.250287,-5.153621,9.849821,-0.090000,0.910000,27,28,26.587987,19.194771,26.587987,19.194771,0.000000,8.718579,0.000000,64.000000,0.000000,0.000000,-6.156316,23.686710,78.785784,97.764457,0.000000,0.000000,0.000000,0.000000,5.794201,6.334658,5.560580,1.541540,0.250463,0.042101,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.241581,proposed,0,-126.340000,54.885000,-4.367681,-6.087088,-4.440000,-6.245000,0.072319,0.157912,8.447060,0.030495,0.884349,0.030495,8.447060,-0.020000,0.580000,37,2,37.318859,2.265574,37.318859,2.265574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.133220,24.795996,77.267714,98.276787,0.000000,0.000000,0.000000,0.000000,5.183689,5.952036,5.581618,1.490534,0.222136,0.024205,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.251475,proposed,0,-126.340000,54.885000,-4.255205,-6.155351,-4.350000,-6.255000,0.094795,0.099649,8.203101,-0.701380,0.945339,-0.701380,8.203101,0.120000,0.290000,25,31,25.418948,31.117707,25.418948,31.117707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.171430,24.014008,85.676891,102.401199,0.000000,0.000000,0.000000,0.000000,5.563849,6.141456,5.562961,1.583669,0.208713,0.024263,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.261478,proposed,0,-126.340000,54.885000,-4.140854,-6.221786,-4.260000,-6.295000,0.119146,0.073214,9.361904,-6.556382,1.189297,-6.556382,9.361904,0.210000,0.240000,2,76,1.631489,85.842503,1.631489,85.842503,0.000000,-9.724797,0.000000,64.000000,0.000000,0.000000,-19.029297,20.351860,91.763012,94.179510,0.000000,0.000000,0.000000,0.000000,6.329112,6.209625,5.557614,1.452661,0.215366,0.021555,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.271478,proposed,0,-126.340000,54.885000,-4.026348,-6.285681,-4.140000,-6.395000,0.113652,0.109319,11.191592,-11.801488,1.555235,-11.801488,11.191592,0.150000,0.460000,-13,108,-12.998582,107.842869,-12.998582,107.842869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.148394,17.134873,81.911955,86.600200,0.000000,0.000000,0.000000,0.000000,6.025663,5.788311,5.562119,1.515591,0.263888,0.025758,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.281476,proposed,0,-126.340000,54.885000,-3.912144,-6.347111,-4.020000,-6.505000,0.107856,0.157889,11.252582,-11.740498,1.372266,-11.740498,11.252582,0.010000,0.760000,1,98,0.993996,97.856213,0.993996,97.856213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.574543,14.112047,75.422677,86.310063,0.000000,0.000000,0.000000,0.000000,5.805615,5.618923,5.554739,1.592517,0.364097,0.021757,0.504592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.291441,proposed,0,-126.340000,54.885000,-3.799073,-6.405965,-3.910000,-6.575000,0.110927,0.169035,9.849821,-6.007476,1.616224,-6.007476,9.849821,-0.040000,0.900000,23,53,23.003380,40.575966,23.003380,40.575966,0.000000,12.280247,0.000000,64.000000,0.000000,0.000000,-21.442826,13.023636,76.512064,84.879930,0.000000,0.000000,0.000000,0.000000,5.896788,5.727463,5.556246,1.474643,0.252567,0.021556,0.505214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.301469,proposed,0,-126.340000,54.885000,-3.686495,-6.462889,-3.810000,-6.595000,0.123505,0.132111,9.056956,0.518412,1.006328,0.518412,9.056956,0.040000,0.760000,25,8,25.342018,-4.265170,25.342018,-4.265170,0.000000,12.121383,0.000000,64.000000,0.000000,0.000000,-31.077537,14.055402,75.976869,88.940004,0.000000,0.000000,0.000000,0.000000,5.545266,5.633737,5.552702,1.447673,0.207846,0.019779,0.503220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.311472,proposed,0,-126.340000,54.885000,-3.575883,-6.517448,-3.720000,-6.585000,0.144117,0.067552,8.447060,3.140965,1.128308,3.140965,8.447060,0.130000,0.430000,21,-1,21.423147,-1.469774,21.423147,-1.469774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.971702,13.805465,86.204908,98.060350,0.000000,0.000000,0.000000,0.000000,6.054029,5.978091,5.553303,1.483539,0.204226,0.020654,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.321480,proposed,0,-126.340000,54.885000,-3.467349,-6.569902,-3.620000,-6.585000,0.152651,0.015098,9.422894,-1.128308,1.006328,-1.128308,9.422894,0.170000,0.170000,5,44,5.042962,53.973785,5.042962,53.973785,0.000000,-10.443559,0.000000,64.000000,0.000000,0.000000,-40.086037,13.079259,97.942426,104.808646,0.000000,0.000000,0.000000,0.000000,6.834592,6.678210,5.555544,1.475710,0.193932,0.020770,0.502210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.331471,proposed,0,-126.340000,54.885000,-3.361581,-6.620232,-3.510000,-6.635000,0.148419,0.014768,10.215758,-8.020133,0.823360,-8.020133,10.215758,0.130000,0.250000,-4,89,-4.039018,106.838848,-4.039018,106.838848,0.000000,-18.308622,0.000000,64.000000,0.000000,0.000000,-40.021964,11.674215,94.777005,100.494521,0.000000,0.000000,0.000000,0.000000,6.885946,6.746812,5.553768,1.571420,0.252330,0.019603,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.341472,proposed,0,-126.340000,54.885000,-3.258740,-6.668669,-3.400000,-6.745000,0.141260,0.076331,10.459717,-12.838311,1.006328,-12.838311,10.459717,0.060000,0.530000,-3,107,-3.380305,106.910094,-3.380305,106.910094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.141723,11.219383,91.075241,104.133567,0.000000,0.000000,0.000000,0.000000,6.747284,6.941227,5.553304,1.463833,0.237507,0.023418,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.351470,proposed,0,-126.340000,54.885000,-3.159411,-6.715237,-3.290000,-6.855000,0.130589,0.139763,9.971800,-10.764665,1.067318,-10.764665,9.971800,0.010000,0.810000,5,94,4.827932,94.375556,4.827932,94.375556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.238557,11.553918,93.263617,110.598446,0.000000,0.000000,0.000000,0.000000,6.927266,7.342125,5.552455,1.453319,0.376636,0.018211,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.361440,proposed,0,-126.340000,54.885000,-3.064228,-6.759938,-3.190000,-6.915000,0.125772,0.155062,9.300914,-4.299767,1.311276,-4.299767,9.300914,0.010000,0.910000,12,49,12.134817,33.273214,12.134817,33.273214,0.000000,16.102343,0.000000,64.000000,0.000000,0.000000,-60.404388,13.234781,97.626581,111.302512,0.000000,0.000000,0.000000,0.000000,6.837115,7.587163,5.551731,2.038131,0.418073,0.055734,0.501324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.371443,proposed,0,-126.340000,54.885000,-2.973052,-6.803134,-3.100000,-6.915000,0.126948,0.111866,8.508050,3.506902,1.250287,3.506902,8.508050,0.030000,0.760000,18,4,18.476728,-21.971799,18.476728,-21.971799,0.000000,26.347356,0.000000,64.000000,0.000000,0.000000,-71.124815,13.878637,96.587714,110.737652,0.000000,0.000000,0.000000,0.000000,6.392845,7.146928,5.560526,1.621708,0.208456,0.023540,0.500449,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.381444,proposed,0,-126.340000,54.885000,-2.886624,-6.844767,-3.020000,-6.865000,0.133376,0.020233,8.386070,5.641538,0.945339,5.641538,8.386070,0.080000,0.410000,12,-16,12.468946,-16.060585,12.468946,-16.060585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.061279,12.898086,93.408087,109.641836,0.000000,0.000000,0.000000,0.000000,6.036918,6.826695,5.555768,1.565370,0.204328,0.029276,0.505236,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.391442,proposed,0,-126.340000,54.885000,-2.805331,-6.884942,-2.930000,-6.845000,0.124669,-0.039942,8.447060,1.555235,1.250287,1.555235,8.447060,0.110000,0.120000,2,29,1.594954,39.451971,1.594954,39.451971,0.000000,-10.512556,0.000000,64.000000,0.000000,0.000000,-83.497688,11.525200,97.915727,117.518975,0.000000,0.000000,0.000000,0.000000,6.683076,7.470479,5.553719,1.536018,0.211488,0.023827,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.401470,proposed,0,-126.340000,54.885000,-2.729315,-6.923882,-2.840000,-6.875000,0.110685,-0.048882,8.752008,-6.983309,1.067318,-6.983309,8.752008,0.070000,0.120000,-6,74,-5.845813,106.098927,-5.845813,106.098927,0.000000,-32.159512,0.000000,64.000000,0.000000,0.000000,-85.914670,10.167471,97.024655,119.381075,0.000000,0.000000,0.000000,0.000000,6.762645,7.862986,5.552843,1.497806,0.242961,0.021329,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.411476,proposed,0,-126.340000,54.885000,-2.659336,-6.961489,-2.740000,-6.985000,0.080664,0.023511,9.422894,-13.936124,1.311276,-13.936124,9.422894,0.020000,0.380000,-16,106,-16.143081,105.838620,-16.143081,105.838620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.428522,11.466896,104.606479,124.274059,0.000000,0.000000,0.000000,0.000000,6.649022,8.323830,5.552215,1.526115,0.243740,0.022996,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.421480,proposed,0,-126.340000,54.885000,-2.595575,-6.997944,-2.640000,-7.115000,0.044425,0.117056,9.788831,-13.997114,0.396432,-13.997114,9.788831,-0.030000,0.720000,-23,105,-23.455569,105.402792,-23.455569,105.402792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.083934,13.429958,113.195938,132.466307,0.000000,0.000000,0.000000,0.000000,6.673027,8.782744,5.699177,1.811470,0.347166,0.046361,0.501033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008418,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.431442,proposed,0,-126.340000,54.885000,-2.538583,-7.033204,-2.550000,-7.205000,0.011417,0.171796,8.386070,-8.142112,1.128308,-8.142112,8.386070,-0.060000,0.920000,-15,71,-14.989014,71.115535,-14.989014,71.115535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.005009,15.601899,121.529469,138.497215,0.000000,0.000000,0.000000,0.000000,7.394243,9.124108,5.560706,1.488602,0.385462,0.023621,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.441480,proposed,0,-126.340000,54.885000,-2.488019,-7.067783,-2.470000,-7.225000,-0.018019,0.157217,6.739351,1.616224,0.945339,1.616224,6.739351,-0.080000,0.840000,-3,26,-2.830194,-3.695409,-2.830194,-3.695409,0.000000,29.810944,0.000000,64.000000,0.000000,0.000000,-99.716894,15.900769,123.645226,135.887332,0.000000,0.000000,0.000000,0.000000,7.982881,8.739275,5.554190,1.533940,0.247085,0.030481,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.453321,proposed,0,-126.340000,54.885000,-2.437630,-7.107475,-2.390000,-7.175000,-0.047630,0.067525,5.031642,7.349247,0.701380,7.349247,5.031642,-0.080000,0.550000,3,-19,3.396772,-31.958818,3.396772,-31.958818,0.000000,13.074353,0.000000,64.000000,0.000000,0.000000,-101.353264,13.035648,113.530203,124.666120,0.000000,0.000000,0.000000,0.000000,7.772543,8.141657,5.610606,1.519375,0.206472,0.024483,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.461439,proposed,0,-126.340000,54.885000,-2.409089,-7.134078,-2.350000,-7.115000,-0.059089,-0.019078,4.055809,6.922320,0.335443,6.922320,4.055809,-0.060000,0.260000,1,-9,0.812078,-9.339869,0.812078,-9.339869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.361342,9.391535,102.919588,118.591754,0.000000,0.000000,0.000000,0.000000,7.190262,7.740766,5.549342,1.503515,0.220243,0.024398,0.501628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.471479,proposed,0,-126.340000,54.885000,-2.380773,-7.166374,-2.310000,-7.095000,-0.070773,-0.071374,2.775027,0.213464,0.945339,0.213464,2.775027,-0.070000,0.080000,0,36,-0.473819,60.871353,-0.473819,60.871353,0.000000,-25.211222,0.000000,64.000000,0.000000,0.000000,-93.010407,4.464174,102.837974,126.071492,0.000000,0.000000,0.000000,0.000000,7.126173,8.095336,5.555105,1.651592,0.227741,0.032382,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.482317,proposed,0,-126.340000,54.885000,-2.359111,-7.200586,-2.280000,-7.155000,-0.079111,-0.045586,1.799193,-9.971800,0.091484,-9.971800,1.799193,-0.050000,0.130000,-10,81,-9.898997,105.264995,-9.898997,105.264995,0.000000,-24.604864,0.000000,64.000000,0.000000,0.000000,-86.884981,2.387199,107.052979,135.056487,0.000000,0.000000,0.000000,0.000000,7.099597,8.321066,5.647819,1.492909,0.245278,0.023082,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.491441,proposed,0,-126.340000,54.885000,-2.348228,-7.228936,-2.270000,-7.265000,-0.078228,0.036064,1.311276,-15.216906,-0.335443,-15.216906,1.311276,-0.040000,0.400000,-19,105,-19.185403,105.096692,-19.185403,105.096692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.247395,3.750215,109.656442,138.220071,0.000000,0.000000,0.000000,0.000000,6.902247,8.789581,5.560817,1.640957,0.271974,0.028561,0.500996,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.501474,proposed,0,-126.340000,54.885000,-2.344189,-7.259711,-2.260000,-7.395000,-0.084189,0.135289,-0.091484,-13.387218,-0.335443,-13.387218,-0.091484,-0.080000,0.740000,-14,105,-14.011966,104.862039,-14.011966,104.862039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.600862,6.331731,114.235041,142.630855,0.000000,0.000000,0.000000,0.000000,6.989504,9.153563,5.567469,1.528215,0.333262,0.024500,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.512318,proposed,0,-126.340000,54.885000,-2.349335,-7.292591,-2.260000,-7.485000,-0.089335,0.192409,-1.982162,-6.129455,-0.640391,-6.129455,-1.982162,-0.100000,0.930000,-3,63,-2.802089,62.868656,-2.802089,62.868656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.195312,8.023500,122.126357,149.065288,0.000000,0.000000,0.000000,0.000000,7.598740,9.443062,5.616366,1.613891,0.390127,0.027696,0.502666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.521442,proposed,0,-126.340000,54.885000,-2.361436,-7.320010,-2.280000,-7.485000,-0.081436,0.164990,-3.384923,2.592058,-0.335443,2.592058,-3.384923,-0.090000,0.850000,5,18,4.647103,-5.359548,4.647103,-5.359548,0.000000,23.228204,0.000000,64.000000,0.000000,0.000000,-76.167801,7.570149,117.088184,138.322410,0.000000,0.000000,0.000000,0.000000,7.522816,8.708957,5.557005,1.545370,0.218194,0.023069,0.501895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.531479,proposed,0,-126.340000,54.885000,-2.383050,-7.349974,-2.310000,-7.415000,-0.073050,0.065026,-4.299767,9.056956,-0.701380,9.056956,-4.299767,-0.070000,0.500000,5,-27,4.593822,-34.901159,4.593822,-34.901159,0.000000,7.769815,0.000000,64.000000,0.000000,0.000000,-75.617295,2.652336,101.176261,123.312864,0.000000,0.000000,0.000000,0.000000,6.852670,8.025950,5.621457,1.751190,0.240834,0.034306,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.541440,proposed,0,-126.340000,54.885000,-2.413176,-7.379568,-2.350000,-7.345000,-0.063176,-0.034568,-4.238777,7.044299,-0.701380,7.044299,-4.238777,-0.050000,0.180000,-8,2,-8.456692,1.953669,-8.456692,1.953669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.225713,-2.036443,93.475624,119.384131,0.000000,0.000000,0.000000,0.000000,6.288464,7.757907,5.577193,1.771279,0.253758,0.042696,0.519020,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.553301,proposed,0,-126.340000,54.885000,-2.460391,-7.414689,-2.390000,-7.315000,-0.070391,-0.099689,-3.994819,-1.982162,-0.640391,-1.982162,-3.994819,-0.050000,0.040000,-28,47,-27.731693,86.218578,-27.731693,86.218578,0.000000,-39.264909,0.000000,64.000000,0.000000,0.000000,-64.100090,-7.485742,96.714091,133.200586,0.000000,0.000000,0.000000,0.000000,6.288145,8.112560,5.591074,1.717197,0.329412,0.042051,0.502972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.561544,proposed,0,-126.340000,54.885000,-2.500488,-7.439063,-2.410000,-7.365000,-0.090488,-0.074063,-3.872840,-10.215758,-0.701380,-10.215758,-3.872840,-0.070000,0.110000,-42,92,-41.677276,105.496264,-41.677276,105.496264,0.000000,-13.542595,0.000000,64.000000,0.000000,0.000000,-55.223082,-9.642860,94.504299,130.709317,0.000000,0.000000,0.000000,0.000000,6.277781,7.633848,5.591741,1.773025,0.281877,0.040763,0.501149,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.571611,proposed,0,-126.340000,54.885000,-2.557562,-7.468832,-2.450000,-7.495000,-0.107562,0.026168,-3.628881,-14.363051,-0.701380,-14.363051,-3.628881,-0.160000,0.480000,-47,106,-46.855089,105.674477,-46.855089,105.674477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.776211,-9.244138,92.261628,127.359460,0.000000,0.000000,0.000000,0.000000,6.177096,7.570400,6.268211,1.805214,0.325848,0.036463,2.261910,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.010708,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.582352,proposed,0,-126.340000,54.885000,-2.628257,-7.500635,-2.490000,-7.605000,-0.138257,0.104365,-5.214611,-10.276748,-0.640391,-10.276748,-5.214611,-0.310000,0.810000,-26,106,-25.913041,105.556091,-25.913041,105.556091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.925530,-8.200605,97.986392,129.584341,0.000000,0.000000,0.000000,0.000000,6.013908,7.743880,5.578836,1.745510,0.370799,0.029336,0.500870,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.592416,proposed,0,-126.340000,54.885000,-2.703622,-7.530500,-2.550000,-7.655000,-0.153622,0.124500,-7.898153,-1.860183,-1.067318,-1.860183,-7.898153,-0.330000,0.960000,-5,61,-4.749196,25.162289,-4.749196,25.162289,0.000000,35.393802,0.000000,64.000000,0.000000,0.000000,-52.432950,-8.023763,106.113940,132.776440,0.000000,0.000000,0.000000,0.000000,6.846462,7.982497,5.587117,1.879865,0.451204,0.037535,0.500904,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008469,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.602436,proposed,0,-126.340000,54.885000,-2.787343,-7.560321,-2.630000,-7.605000,-0.157343,0.044679,-9.605862,9.117946,-1.677214,9.117946,-9.605862,-0.230000,0.820000,-6,16,-5.633389,-60.079020,-5.633389,-60.079020,0.000000,75.635111,0.000000,64.000000,0.000000,0.000000,-55.081515,-10.518484,95.297772,116.892692,0.000000,0.000000,0.000000,0.000000,6.481338,7.479453,6.465363,1.707742,0.207290,0.021345,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.612409,proposed,0,-126.340000,54.885000,-2.879185,-7.590104,-2.720000,-7.495000,-0.159185,-0.095104,-10.154769,13.265238,-1.433256,13.265238,-10.154769,-0.160000,0.540000,-17,-29,-17.400893,-81.101198,-17.400893,-81.101198,0.000000,51.657289,0.000000,64.000000,0.000000,0.000000,-53.124671,-15.097424,77.278192,100.615334,0.000000,0.000000,0.000000,0.000000,5.535257,6.654487,5.553291,1.471841,0.220172,0.021422,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.622412,proposed,0,-126.340000,54.885000,-2.979711,-7.620088,-2.820000,-7.365000,-0.159711,-0.255088,-9.910810,11.374561,-0.884349,11.374561,-9.910810,-0.150000,0.140000,-32,-45,-31.863449,-44.584208,-31.863449,-44.584208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.896244,-17.757231,79.097762,104.671257,0.000000,0.000000,0.000000,0.000000,5.326367,6.771960,5.557637,1.584897,0.219658,0.020406,0.501074,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.632413,proposed,0,-126.340000,54.885000,-3.088473,-7.650174,-2.900000,-7.305000,-0.188473,-0.345174,-9.422894,1.921172,-1.128308,1.921172,-9.422894,-0.210000,0.000000,-45,0,-45.354130,36.515711,-45.354130,36.515711,0.000000,-36.099919,0.000000,64.000000,0.000000,0.000000,-39.080464,-17.444530,90.980640,117.921322,0.000000,0.000000,0.000000,0.000000,5.833391,7.382245,5.555470,1.479549,0.221089,0.025076,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.642414,proposed,0,-126.340000,54.885000,-3.205330,-7.680365,-3.000000,-7.355000,-0.205330,-0.325365,-9.849821,-9.422894,-1.555235,-9.422894,-9.849821,-0.330000,-0.050000,-42,45,-41.916609,105.465697,-41.916609,105.465697,0.000000,-60.049905,0.000000,64.000000,0.000000,0.000000,-31.259232,-15.044409,97.196278,131.283890,0.000000,0.000000,0.000000,0.000000,6.303959,7.992341,5.555446,1.476893,0.244042,0.022982,0.500640,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.652412,proposed,0,-126.340000,54.885000,-3.330045,-7.710637,-3.100000,-7.495000,-0.230045,-0.215637,-11.984457,-19.486178,-2.165131,-19.486178,-11.984457,-0.420000,0.010000,-10,90,-9.807077,105.489981,-9.807077,105.489981,0.000000,-15.074188,0.000000,64.000000,0.000000,0.000000,-26.578467,-7.489017,102.177122,130.827432,0.000000,0.000000,0.000000,0.000000,6.399791,8.726665,5.555049,1.532606,0.251127,0.022868,0.517662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.662419,proposed,0,-126.340000,54.885000,-3.462558,-7.741007,-3.220000,-7.725000,-0.242558,-0.016007,-13.692166,-26.378003,-2.653048,-26.378003,-13.692166,-0.280000,0.400000,-12,104,-12.352749,104.437970,-12.352749,104.437970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.384454,5.802014,120.632701,150.602065,0.000000,0.000000,0.000000,0.000000,7.155626,10.161009,5.587532,1.746537,0.279089,0.029864,0.501075,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.672415,proposed,0,-126.340000,54.885000,-3.602354,-7.771383,-3.360000,-7.965000,-0.242354,0.193617,-15.277895,-23.938419,-2.775027,-23.938419,-15.277895,-0.240000,0.760000,-33,104,-32.949815,103.567456,-32.949815,103.567456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.076826,21.278074,130.741781,166.965113,0.000000,0.000000,0.000000,0.000000,8.011004,11.180053,5.565464,1.638082,0.445635,0.028426,0.500748,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008187,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.682417,proposed,0,-126.340000,54.885000,-3.749413,-7.801784,-3.510000,-8.145000,-0.239413,0.343216,-16.680656,-14.302062,-2.653048,-14.302062,-16.680656,-0.150000,0.930000,-40,104,-40.137347,103.558524,-40.137347,103.558524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.649237,31.575961,129.495581,167.132999,0.000000,0.000000,0.000000,0.000000,8.357919,11.127944,5.955762,1.957213,0.405078,0.031918,0.502957,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.692413,proposed,0,-126.340000,54.885000,-3.903279,-7.832131,-3.680000,-8.225000,-0.223279,0.392869,-18.327375,-4.604715,-2.531068,-4.604715,-18.327375,-0.230000,0.980000,-18,59,-18.144447,53.094229,-18.144447,53.094229,0.000000,5.464295,0.000000,64.000000,0.000000,0.000000,-24.888734,33.930757,132.695819,167.958425,0.000000,0.000000,0.000000,0.000000,8.312215,11.031392,5.567555,1.638165,0.364930,0.030029,0.501214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.702417,proposed,0,-126.340000,54.885000,-4.063862,-7.862417,-3.870000,-8.205000,-0.193862,0.342583,-20.401022,5.824507,-2.714037,5.824507,-20.401022,-0.310000,0.830000,12,14,12.464656,-21.536602,12.464656,-21.536602,0.000000,35.095126,0.000000,64.000000,0.000000,0.000000,-26.940019,27.541323,130.876800,165.235735,0.000000,0.000000,0.000000,0.000000,8.386004,10.263318,5.844495,1.737870,0.229993,0.033770,0.501478,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008359,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.712411,proposed,0,-126.340000,54.885000,-4.230579,-7.892534,-4.070000,-8.115000,-0.160579,0.222466,-21.315866,11.862478,-3.079975,11.862478,-21.315866,-0.150000,0.510000,2,-31,1.658601,-48.917285,1.658601,-48.917285,0.000000,17.475809,0.000000,64.000000,0.000000,0.000000,-28.484444,16.064863,111.081980,145.993838,0.000000,0.000000,0.000000,0.000000,7.722073,9.328143,5.562636,1.729137,0.248684,0.033636,0.501408,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.722452,proposed,0,-126.340000,54.885000,-4.404057,-7.922586,-4.280000,-7.995000,-0.124057,0.072414,-20.583991,10.581696,-3.323933,10.581696,-20.583991,-0.130000,0.130000,-13,-14,-12.723075,-13.864922,-12.723075,-13.864922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.039528,4.466378,113.511510,142.505271,0.000000,0.000000,0.000000,0.000000,6.846940,8.955608,5.585586,2.839511,0.253195,0.037411,0.501015,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009230,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.732412,proposed,0,-126.340000,54.885000,-4.581713,-7.952126,-4.490000,-7.935000,-0.091713,-0.017126,-20.157064,1.738204,-2.592058,1.738204,-20.157064,-0.110000,0.010000,-29,31,-29.036794,66.626101,-29.036794,66.626101,0.000000,-35.491023,0.000000,64.000000,0.000000,0.000000,-9.256749,-4.813824,117.648978,147.621592,0.000000,0.000000,0.000000,0.000000,7.460775,8.903749,5.562528,1.666392,0.208042,0.026147,0.504214,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.742415,proposed,0,-126.340000,54.885000,-4.765377,-7.981447,-4.680000,-7.975000,-0.085377,-0.006447,-18.754303,-7.959143,-2.836017,-7.959143,-18.754303,-0.140000,0.040000,-49,76,-48.763722,104.825034,-48.763722,104.825034,0.000000,-28.689956,0.000000,64.000000,0.000000,0.000000,1.678328,-9.030652,113.926156,143.326424,0.000000,0.000000,0.000000,0.000000,7.439282,8.306339,5.571440,1.616125,0.258453,0.025103,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.752413,proposed,0,-126.340000,54.885000,-4.953810,-8.010327,-4.860000,-8.085000,-0.093810,0.074673,-17.534511,-15.094927,-3.323933,-15.094927,-17.534511,-0.260000,0.340000,-54,105,-53.719825,105.362098,-53.719825,105.362098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.099942,-8.116827,105.400551,133.231244,0.000000,0.000000,0.000000,0.000000,7.123708,7.936793,5.558226,1.596017,0.230567,0.020027,0.505412,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.762414,proposed,0,-126.340000,54.885000,-5.146781,-8.038701,-5.050000,-8.225000,-0.096781,0.186299,-19.608157,-13.875134,-3.506902,-13.875134,-19.608157,-0.420000,0.710000,-22,106,-21.811359,105.509774,-21.811359,105.509774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.454892,-4.234062,100.763702,130.455368,0.000000,0.000000,0.000000,0.000000,6.840750,8.182196,5.551826,1.529051,0.413940,0.024028,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.772447,proposed,0,-126.340000,54.885000,-5.344478,-8.066559,-5.250000,-8.305000,-0.094478,0.238441,-22.352689,-7.410237,-3.689871,-7.410237,-22.352689,-0.410000,0.910000,2,87,1.517402,86.715517,1.517402,86.715517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.084260,3.272529,100.605410,128.996707,0.000000,0.000000,0.000000,0.000000,6.470410,8.494902,5.552374,1.479331,0.354455,0.019975,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.782447,proposed,0,-126.340000,54.885000,-5.545209,-8.093623,-5.470000,-8.315000,-0.075209,0.221377,-23.633471,3.018985,-3.201954,3.018985,-23.633471,-0.240000,0.930000,-5,42,-5.193578,-3.956671,-5.193578,-3.956671,0.000000,45.672188,0.000000,64.000000,0.000000,0.000000,9.749830,8.068552,89.201810,116.162861,0.000000,0.000000,0.000000,0.000000,5.627476,7.280520,5.554658,1.445475,0.212935,0.018433,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.792412,proposed,0,-126.340000,54.885000,-5.748497,-8.119794,-5.700000,-8.235000,-0.048497,0.115206,-22.169720,10.825654,-3.201954,10.825654,-22.169720,-0.140000,0.690000,-30,-3,-29.982478,-55.617656,-29.982478,-55.617656,0.000000,52.333173,0.000000,64.000000,0.000000,0.000000,13.955777,5.408579,79.131583,92.972946,0.000000,0.000000,0.000000,0.000000,4.967653,5.912444,5.553930,1.459664,0.222722,0.020363,0.500791,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.802447,proposed,0,-126.340000,54.885000,-5.956049,-8.145236,-5.910000,-8.105000,-0.046049,-0.040236,-21.193887,12.594353,-2.836017,12.594353,-21.193887,-0.190000,0.340000,-37,-48,-36.867693,-51.410436,-36.867693,-51.410436,0.000000,3.125953,0.000000,64.000000,0.000000,0.000000,21.588543,1.155971,80.048636,92.644598,0.000000,0.000000,0.000000,0.000000,5.193503,5.873366,5.561859,1.757844,0.219722,0.040140,0.500618,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.812441,proposed,0,-126.340000,54.885000,-6.165182,-8.169555,-6.120000,-8.005000,-0.045182,-0.164555,-20.401022,7.959143,-2.775027,7.959143,-20.401022,-0.270000,0.030000,-38,-3,-37.996613,3.414092,-37.996613,3.414092,0.000000,-6.698575,0.000000,64.000000,0.000000,0.000000,26.240576,-0.008054,83.614394,99.285415,0.000000,0.000000,0.000000,0.000000,5.378771,6.115336,5.544348,1.478149,0.204414,0.022003,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.822441,proposed,0,-126.340000,54.885000,-6.376416,-8.192758,-6.320000,-7.975000,-0.056416,-0.217758,-20.583991,-2.409089,-2.714037,-2.409089,-20.583991,-0.350000,-0.020000,-33,42,-32.751507,91.893126,-32.751507,91.893126,0.000000,-50.177609,0.000000,64.000000,0.000000,0.000000,29.925450,-0.512714,89.077672,110.864003,0.000000,0.000000,0.000000,0.000000,5.752158,6.891380,5.547057,1.521149,0.216282,0.025730,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.832449,proposed,0,-126.340000,54.885000,-6.589373,-8.214730,-6.520000,-8.045000,-0.069373,-0.169730,-20.462012,-12.045446,-3.506902,-12.045446,-20.462012,-0.350000,0.050000,-38,87,-37.867183,106.373658,-37.867183,106.373658,0.000000,-19.658141,0.000000,64.000000,0.000000,0.000000,32.311603,1.973383,91.692642,114.216959,0.000000,0.000000,0.000000,0.000000,5.902178,7.428002,5.557129,1.462313,0.236217,0.020280,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.842447,proposed,0,-126.340000,54.885000,-6.803243,-8.235314,-6.730000,-8.195000,-0.073243,-0.040314,-20.766960,-18.693313,-3.628881,-18.693313,-20.766960,-0.390000,0.410000,-32,106,-32.274325,106.362463,-32.274325,106.362463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.576771,7.438732,93.287004,114.427390,0.000000,0.000000,0.000000,0.000000,6.246971,7.826975,5.549934,1.448186,0.234746,0.019326,0.500560,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.852490,proposed,0,-126.340000,54.885000,-7.018752,-8.254493,-6.940000,-8.355000,-0.078752,0.100507,-22.169720,-15.948781,-3.567892,-15.948781,-22.169720,-0.380000,0.770000,-23,106,-23.092518,105.946644,-23.092518,105.946644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.578440,14.939168,97.233186,122.243536,0.000000,0.000000,0.000000,0.000000,6.598261,8.325297,5.543669,1.446794,0.296347,0.026131,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.862443,proposed,0,-126.340000,54.885000,-7.232612,-8.271901,-7.160000,-8.465000,-0.072612,0.193099,-21.681804,-8.691018,-3.994819,-8.691018,-21.681804,-0.340000,0.940000,-29,94,-28.573587,94.135791,-28.573587,94.135791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.838432,22.174791,96.669161,124.076915,0.000000,0.000000,0.000000,0.000000,6.490883,8.259595,5.555360,1.471606,0.271490,0.020288,0.502536,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.872411,proposed,0,-126.340000,54.885000,-7.446602,-8.287612,-7.380000,-8.485000,-0.066602,0.197388,-22.474668,1.616224,-3.262944,1.616224,-22.474668,-0.310000,0.950000,-22,49,-21.721336,9.939444,-21.721336,9.939444,0.000000,39.196347,0.000000,64.000000,0.000000,0.000000,32.574762,23.047618,89.231679,108.508845,0.000000,0.000000,0.000000,0.000000,5.950824,7.078612,5.550957,1.472598,0.257205,0.025977,0.501080,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.882442,proposed,0,-126.340000,54.885000,-7.661333,-8.301558,-7.600000,-8.405000,-0.061333,0.103442,-21.803783,10.093779,-3.384923,10.093779,-21.803783,-0.330000,0.760000,-20,4,-19.632948,-48.060424,-19.632948,-48.060424,0.000000,52.196214,0.000000,64.000000,0.000000,0.000000,31.785471,17.370514,80.315039,96.937452,0.000000,0.000000,0.000000,0.000000,5.148276,6.201744,5.554893,1.884422,0.374009,0.082985,0.502834,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008413,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.892435,proposed,0,-126.340000,54.885000,-7.874261,-8.313469,-7.820000,-8.275000,-0.054261,-0.038469,-22.108731,14.119093,-3.079975,14.119093,-22.108731,-0.150000,0.420000,-36,-41,-35.876426,-59.241110,-35.876426,-59.241110,0.000000,18.376901,0.000000,64.000000,0.000000,0.000000,30.917841,9.984402,77.152717,92.157350,0.000000,0.000000,0.000000,0.000000,4.884579,6.016768,5.607207,1.562743,0.222916,0.026729,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.902443,proposed,0,-126.340000,54.885000,-8.086065,-8.323287,-8.030000,-8.155000,-0.056065,-0.168287,-21.254876,10.520706,-2.957996,10.520706,-21.254876,-0.330000,0.060000,-21,-7,-21.005778,-6.513658,-21.005778,-6.513658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.169952,6.155409,86.818506,100.295330,0.000000,0.000000,0.000000,0.000000,5.578197,6.300890,5.555101,1.441446,0.230665,0.015907,0.500308,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.912439,proposed,0,-126.340000,54.885000,-8.295777,-8.330862,-8.240000,-8.105000,-0.055777,-0.225862,-20.705970,1.189297,-3.262944,1.189297,-20.705970,-0.340000,0.000000,-25,38,-24.694250,74.922551,-24.694250,74.922551,0.000000,-36.436209,0.000000,64.000000,0.000000,0.000000,35.382134,4.788041,89.575791,105.935853,0.000000,0.000000,0.000000,0.000000,5.676582,6.715735,5.543444,1.441163,0.174699,0.019990,0.500483,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.922410,proposed,0,-126.340000,54.885000,-8.502737,-8.336074,-8.440000,-8.155000,-0.062737,-0.181074,-20.035084,-9.300914,-3.079975,-9.300914,-20.035084,-0.290000,0.050000,-39,83,-38.728561,106.614883,-38.728561,106.614883,0.000000,-23.128541,0.000000,64.000000,0.000000,0.000000,38.835143,5.882671,92.197734,109.682657,0.000000,0.000000,0.000000,0.000000,5.907214,7.143160,5.548503,1.512871,0.256835,0.023279,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.932450,proposed,0,-126.340000,54.885000,-8.708510,-8.338835,-8.630000,-8.285000,-0.078510,-0.053835,-19.852116,-16.253729,-3.384923,-16.253729,-19.852116,-0.270000,0.400000,-44,107,-43.826316,106.593110,-43.826316,106.593110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.669596,9.284959,92.837746,110.091911,0.000000,0.000000,0.000000,0.000000,6.249996,7.396872,5.559068,1.679794,0.269486,0.032916,0.502176,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.942444,proposed,0,-126.340000,54.885000,-8.910346,-8.338986,-8.830000,-8.435000,-0.080346,0.096014,-19.974095,-15.643833,-3.872840,-15.643833,-19.974095,-0.350000,0.750000,-32,106,-31.885200,106.327633,-31.885200,106.327633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.587340,15.145116,94.269340,115.082086,0.000000,0.000000,0.000000,0.000000,6.484481,7.885189,5.566700,1.458528,0.320836,0.019927,0.500535,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.952449,proposed,0,-126.340000,54.885000,-9.109044,-8.336424,-9.030000,-8.535000,-0.079044,0.198576,-21.132897,-8.934977,-3.506902,-8.934977,-21.132897,-0.390000,0.930000,-11,106,-10.669963,106.018557,-10.669963,106.018557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.444308,22.434266,95.726441,120.891795,0.000000,0.000000,0.000000,0.000000,6.468606,8.078552,5.546723,1.483969,0.314577,0.020171,0.503043,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.962447,proposed,0,-126.340000,54.885000,-9.303901,-8.331041,-9.240000,-8.535000,-0.063901,0.203959,-22.230710,1.677214,-3.628881,1.677214,-22.230710,-0.290000,1.000000,-3,61,-3.193804,26.812584,-3.193804,26.812584,0.000000,34.205973,0.000000,64.000000,0.000000,0.000000,36.316840,26.414428,90.419858,114.241695,0.000000,0.000000,0.000000,0.000000,5.875169,7.408941,5.572155,1.877464,0.364055,0.062581,0.500915,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008393,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.972417,proposed,0,-126.340000,54.885000,-9.494207,-8.322753,-9.460000,-8.455000,-0.034207,0.132247,-21.071908,12.228415,-3.140965,12.228415,-21.071908,-0.210000,0.860000,-13,16,-12.554493,-51.515537,-12.554493,-51.515537,0.000000,67.534094,0.000000,64.000000,0.000000,0.000000,35.029059,23.818387,87.953358,104.933570,0.000000,0.000000,0.000000,0.000000,5.567971,6.287813,5.565650,1.526254,0.213808,0.021187,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.982444,proposed,0,-126.340000,54.885000,-9.681214,-8.311372,-9.660000,-8.285000,-0.021214,-0.026372,-19.364199,17.229563,-2.470079,17.229563,-19.364199,-0.150000,0.520000,-29,-29,-29.100848,-71.840111,-29.100848,-71.840111,0.000000,42.858667,0.000000,64.000000,0.000000,0.000000,37.301758,16.206691,88.585216,98.935094,0.000000,0.000000,0.000000,0.000000,5.630143,6.314489,5.560405,1.693013,0.243926,0.030778,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.992421,proposed,0,-126.340000,54.885000,-9.862640,-8.296917,-9.850000,-8.125000,-0.012640,-0.171917,-18.449355,15.216906,-2.348100,15.216906,-18.449355,-0.180000,0.140000,-31,-31,-30.884168,-30.647156,-30.884168,-30.647156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.084014,10.845042,95.665834,105.156738,0.000000,0.000000,0.000000,0.000000,6.159681,6.586717,5.582735,1.708897,0.261867,0.025556,0.502189,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.002415,proposed,0,-126.340000,54.885000,-10.039462,-8.279217,-10.050000,-8.015000,0.010538,-0.264217,-17.473521,4.787684,-1.677214,4.787684,-17.473521,-0.210000,0.000000,-34,14,-34.163768,62.332659,-34.163768,62.332659,0.000000,-47.979816,0.000000,64.000000,0.000000,0.000000,47.332747,10.190843,105.992346,119.433504,0.000000,0.000000,0.000000,0.000000,6.855231,7.359885,7.455660,1.781898,0.243015,0.035793,0.501108,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010028,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.012485,proposed,0,-126.340000,54.885000,-10.212622,-8.258250,-10.190000,-8.025000,-0.022622,-0.233250,-16.375708,-4.421746,-2.592058,-4.421746,-16.375708,-0.310000,-0.030000,-33,59,-33.287867,106.059803,-33.287867,106.059803,0.000000,-46.706960,0.000000,64.000000,0.000000,0.000000,52.485112,11.117095,106.835827,120.116480,0.000000,0.000000,0.000000,0.000000,6.845479,7.850471,5.646232,1.802484,0.295767,0.049496,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008306,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.022550,proposed,0,-126.340000,54.885000,-10.380549,-8.234155,-10.360000,-8.125000,-0.020549,-0.109155,-17.107583,-15.521854,-3.140965,-15.521854,-17.107583,-0.320000,0.080000,8,104,7.880773,105.962858,7.880773,105.962858,0.000000,-1.610015,0.000000,64.000000,0.000000,0.000000,55.068163,16.116761,104.997100,121.938756,0.000000,0.000000,0.000000,0.000000,6.834237,8.170533,5.574613,1.677549,0.286263,0.036077,0.505150,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.034281,proposed,0,-126.340000,54.885000,-10.569503,-8.202003,-10.560000,-8.345000,-0.009503,0.142997,-17.900448,-21.132897,-3.201954,-21.132897,-17.900448,-0.180000,0.630000,-3,105,-2.738738,105.040331,-2.738738,105.040331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.292112,26.871064,113.020927,139.279490,0.000000,0.000000,0.000000,0.000000,7.435518,9.254290,5.593123,1.730544,0.382472,0.049825,0.501022,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008273,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.042589,proposed,0,-126.340000,54.885000,-10.698743,-8.176524,-10.700000,-8.485000,0.001257,0.308476,-16.741646,-16.314719,-2.714037,-16.314719,-16.741646,-0.120000,0.850000,-36,105,-35.610041,104.678174,-35.610041,104.678174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.517999,38.014479,117.372538,146.086955,0.000000,0.000000,0.000000,0.000000,7.944674,9.658016,5.762030,1.800764,0.464114,0.039351,0.501137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008578,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.053015,proposed,0,-126.340000,54.885000,-10.855371,-8.141308,-10.860000,-8.585000,0.004629,0.443692,-14.485031,-6.129455,-2.470079,-6.129455,-14.485031,-0.150000,0.970000,-46,105,-46.101811,105.111616,-46.101811,105.111616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.016969,42.908912,113.132219,137.939541,0.000000,0.000000,0.000000,0.000000,7.693923,9.124286,6.128969,1.794502,0.434755,0.037694,0.501168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.063316,proposed,0,-126.340000,54.885000,-11.003914,-8.102903,-11.040000,-8.585000,0.036086,0.482097,-14.911958,4.848673,-2.165131,4.848673,-14.911958,-0.290000,1.010000,-14,60,-13.650664,50.005927,-13.650664,50.005927,0.000000,10.105690,0.000000,64.000000,0.000000,0.000000,45.731561,40.182156,114.400711,133.584254,0.000000,0.000000,0.000000,0.000000,7.548646,8.708404,7.566953,3.725187,0.368861,0.039548,0.501389,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.012212,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.075564,proposed,0,-126.340000,54.885000,-11.172244,-8.052499,-11.190000,-8.445000,0.017756,0.392501,-15.765812,16.070760,-1.738204,16.070760,-15.765812,-0.360000,0.910000,15,15,14.940732,-34.656239,14.940732,-34.656239,0.000000,49.767856,0.000000,64.000000,0.000000,0.000000,41.745866,31.539142,103.941887,126.342779,0.000000,0.000000,0.000000,0.000000,6.432917,7.936288,6.282261,2.805794,0.241423,0.034746,0.501142,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.085627,proposed,0,-126.340000,54.885000,-11.303665,-8.007177,-11.340000,-8.245000,0.036335,0.237823,-15.094927,22.047741,-1.799193,22.047741,-15.094927,-0.210000,0.590000,3,-30,2.947408,-61.956661,2.947408,-61.956661,0.000000,32.068278,0.000000,64.000000,0.000000,0.000000,36.356792,20.318031,87.219804,106.853195,0.000000,0.000000,0.000000,0.000000,5.538392,7.007555,5.605379,1.889610,0.944381,0.045043,0.501397,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.095635,proposed,0,-126.340000,54.885000,-11.428114,-7.958564,-11.480000,-8.005000,0.051886,0.046436,-15.094927,22.047741,-1.555235,19.425188,-13.997114,-0.080000,0.190000,-8,-37,-7.729661,-37.268814,-7.729661,-37.268814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.477630,10.565448,98.514085,110.923774,0.000000,0.000000,0.000000,0.000000,6.215345,7.039582,7.674068,1.856689,0.277544,0.035354,0.500969,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010356,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.106024,proposed,0,-126.340000,54.885000,-11.550608,-7.904336,-11.600000,-7.885000,0.049392,-0.019336,-11.618519,10.215758,-1.250287,10.215758,-11.618519,-0.060000,0.000000,-41,8,-40.983600,75.700651,-40.983600,75.700651,0.000000,-67.969465,0.000000,64.000000,0.000000,0.000000,43.692293,6.116347,113.149706,118.956598,0.000000,0.000000,0.000000,0.000000,7.413928,7.262192,5.554545,1.706813,0.262809,0.032836,0.501274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.116091,proposed,0,-126.340000,54.885000,-11.662717,-7.848121,-11.690000,-7.845000,0.027283,-0.003121,-8.325081,-1.128308,-0.762370,-1.128308,-8.325081,-0.160000,-0.010000,-58,53,-58.130415,105.544428,-58.130415,105.544428,0.000000,-52.813242,0.000000,64.000000,0.000000,0.000000,49.390297,3.856020,115.909576,129.803989,0.000000,0.000000,0.000000,0.000000,7.695338,7.830573,5.644099,1.801976,0.299015,0.041626,0.501610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008299,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.128302,proposed,0,-126.340000,54.885000,-11.789948,-7.775064,-11.780000,-7.945000,-0.009948,0.169936,-7.105289,-14.241072,-1.311276,-14.241072,-7.105289,-0.370000,0.120000,-13,98,34.780021,105.660004,34.780021,105.660004,-47.910435,-7.928819,0.000000,64.000000,0.000000,0.000000,51.262524,6.814871,110.266560,127.631495,0.000000,0.000000,0.000000,0.000000,7.345533,8.266808,5.601952,1.830344,0.411213,0.036584,0.501318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008394,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.136733,proposed,0,-126.340000,54.885000,-11.872168,-7.721506,-11.850000,-8.095000,-0.022168,0.373494,-8.995966,-20.340032,-1.250287,-20.340032,-8.995966,-0.390000,0.480000,32,105,63.651581,104.868872,63.651581,104.868872,-31.781995,0.000000,0.000000,64.000000,0.000000,0.000000,42.783704,17.933241,113.364629,142.502401,0.000000,0.000000,0.000000,0.000000,7.377300,9.479571,6.118704,1.809263,0.322695,0.037458,0.501246,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.146798,proposed,0,-126.340000,54.885000,-11.964295,-7.654239,-11.930000,-8.265000,-0.034295,0.610761,-8.812998,-17.046594,-1.250287,-17.046594,-8.812998,-0.140000,0.810000,-10,104,-9.916928,104.200710,-9.916928,104.200710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.756293,31.996185,116.730371,155.061846,0.000000,0.000000,0.000000,0.000000,7.456942,9.996986,5.576592,1.557875,0.435040,0.022844,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.156795,proposed,0,-126.340000,54.885000,-12.049301,-7.583866,-12.000000,-8.395000,-0.049301,0.811134,-6.922320,-9.666852,-1.250287,-9.666852,-6.922320,-0.060000,0.950000,-55,105,-60.384950,104.597728,-60.384950,104.597728,5.468021,0.000000,0.000000,64.000000,0.000000,0.000000,28.904065,42.055560,115.541653,147.599100,0.000000,0.000000,0.000000,0.000000,7.712659,9.732786,5.564556,1.714352,0.381111,0.028092,0.500905,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.166798,proposed,0,-126.340000,54.885000,-12.127907,-7.509916,-12.060000,-8.425000,-0.067907,0.915084,-4.604715,0.762370,-0.152474,0.762370,-4.604715,-0.170000,1.000000,-64,105,-63.929375,105.251160,-63.929375,105.251160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.755744,43.972861,108.403987,135.316549,0.000000,0.000000,0.000000,0.000000,7.178677,8.958162,5.577859,1.626703,0.467675,0.035615,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.176804,proposed,0,-126.340000,54.885000,-12.200116,-7.432441,-12.100000,-8.355000,-0.100116,0.922559,-5.031642,10.276748,0.274453,10.276748,-5.031642,-0.430000,1.010000,-22,85,-21.969640,84.734468,-21.969640,84.734468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.038311,37.982088,106.612284,142.650963,0.000000,0.000000,0.000000,0.000000,6.843852,8.787614,5.593798,1.737934,0.495621,0.029655,0.501357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008370,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.186796,proposed,0,-126.340000,54.885000,-12.265864,-7.351627,-12.160000,-8.185000,-0.105864,0.833373,-7.227268,20.462012,-0.518412,20.462012,-7.227268,-0.410000,0.960000,7,40,6.704346,6.252104,6.704346,6.252104,0.000000,33.482364,0.000000,64.000000,0.000000,0.000000,25.221669,25.295988,101.392101,134.741794,0.000000,0.000000,0.000000,0.000000,7.240508,8.515329,5.569281,1.739047,0.294503,0.032987,0.501049,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.196794,proposed,0,-126.340000,54.885000,-12.325360,-7.267365,-12.230000,-7.935000,-0.095360,0.667635,-8.020133,27.048889,-0.640391,27.048889,-8.020133,-0.230000,0.710000,2,-5,1.829946,-32.673486,1.829946,-32.673486,0.000000,27.407954,0.000000,64.000000,0.000000,0.000000,21.454756,11.783940,84.125205,115.728437,0.000000,0.000000,0.000000,0.000000,6.376115,7.606739,5.558663,1.648747,0.217691,0.023056,0.500753,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.206796,proposed,0,-126.340000,54.885000,-12.378658,-7.179737,-12.300000,-7.655000,-0.078658,0.475263,-6.678361,27.231857,-0.091484,27.231857,-6.678361,-0.110000,0.330000,-18,-11,-18.458369,-11.077758,-18.458369,-11.077758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.841505,0.048018,95.915080,121.561203,0.000000,0.000000,0.000000,0.000000,5.810341,7.802647,5.569129,1.517399,0.202224,0.020721,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.216794,proposed,0,-126.340000,54.885000,-12.425818,-7.088873,-12.350000,-7.445000,-0.075818,0.356127,-4.726694,19.364199,-0.091484,19.364199,-4.726694,-0.110000,0.090000,-35,34,-35.138165,70.428966,-35.138165,70.428966,0.000000,-36.506723,0.000000,64.000000,0.000000,0.000000,26.560102,-8.498296,112.457683,134.431640,0.000000,0.000000,0.000000,0.000000,7.276159,8.213595,5.549671,1.618682,0.221507,0.029295,0.501083,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.228307,proposed,0,-126.340000,54.885000,-12.472683,-6.980297,-12.380000,-7.295000,-0.092683,0.314703,-3.079975,7.654195,-0.335443,7.654195,-3.079975,-0.180000,0.160000,-42,79,-41.664532,105.022787,-41.664532,105.022787,0.000000,-26.100545,0.000000,64.000000,0.000000,0.000000,31.761390,-12.635060,116.698846,139.609262,0.000000,0.000000,0.000000,0.000000,7.716760,8.073044,5.598027,1.691339,0.303262,0.038223,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.236793,proposed,0,-126.340000,54.885000,-12.502229,-6.897638,-12.400000,-7.265000,-0.102229,0.367362,-3.079975,7.654195,0.213464,-1.067318,-1.982162,-0.300000,0.380000,-25,105,-24.996012,105.319823,-24.996012,105.319823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.604984,-15.446285,107.396977,134.025886,0.000000,0.000000,0.000000,0.000000,7.038605,7.670397,5.623822,1.631959,0.288837,0.040986,0.500985,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.246795,proposed,0,-126.340000,54.885000,-12.531726,-6.797449,-12.410000,-7.285000,-0.121726,0.487551,-2.836017,-3.933829,0.762370,-3.933829,-2.836017,-0.330000,0.720000,-17,106,-16.880907,105.893100,-16.880907,105.893100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.838735,-9.101893,103.076823,123.250001,0.000000,0.000000,0.000000,0.000000,6.791884,8.026917,5.564283,1.627708,0.362483,0.033176,0.501030,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.256798,proposed,0,-126.340000,54.885000,-12.555595,-6.694351,-12.440000,-7.305000,-0.115595,0.610649,-3.201954,-1.189297,0.213464,-1.189297,-3.201954,-0.280000,0.920000,-17,106,-17.145510,106.062998,-17.145510,106.062998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.371294,1.823636,96.477301,120.056423,0.000000,0.000000,0.000000,0.000000,6.363534,7.936345,5.573367,1.503086,0.315044,0.029301,0.504371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.266795,proposed,0,-126.340000,54.885000,-12.573971,-6.588542,-12.460000,-7.275000,-0.113971,0.686458,-2.897006,5.580549,0.274453,5.580549,-2.897006,-0.230000,1.000000,-20,106,-20.360296,106.490941,-20.360296,106.490941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.188053,10.247006,89.779312,112.012396,0.000000,0.000000,0.000000,0.000000,5.933218,7.328478,5.560700,1.459822,0.327365,0.017750,0.502894,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.276795,proposed,0,-126.340000,54.885000,-12.587034,-6.480035,-12.480000,-7.185000,-0.107034,0.704965,-2.226120,11.679509,-0.152474,11.679509,-2.226120,-0.220000,1.030000,-21,88,-21.135032,88.199380,-21.135032,88.199380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.851068,13.024770,85.150677,101.972571,0.000000,0.000000,0.000000,0.000000,5.592069,6.596832,5.552187,1.504719,0.317733,0.017730,0.503981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.286794,proposed,0,-126.340000,54.885000,-12.594940,-6.369012,-12.490000,-7.025000,-0.104940,0.655988,-1.799193,18.022427,0.091484,18.022427,-1.799193,-0.220000,0.960000,-19,43,-18.747109,40.384019,-18.747109,40.384019,0.000000,2.815361,0.000000,64.000000,0.000000,0.000000,28.730249,10.284219,82.224655,96.236286,0.000000,0.000000,0.000000,0.000000,5.316674,6.002480,5.554619,1.497555,0.218740,0.017771,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.296794,proposed,0,-126.340000,54.885000,-12.597861,-6.255589,-12.490000,-6.835000,-0.107861,0.579411,-1.067318,21.498835,0.945339,21.498835,-1.067318,-0.220000,0.710000,-19,30,-19.089209,30.316271,-19.089209,30.316271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.709018,4.765391,85.919447,99.884479,0.000000,0.000000,0.000000,0.000000,5.478328,6.472965,5.570088,1.822253,0.300000,0.042288,0.501179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008250,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.306800,proposed,0,-126.340000,54.885000,-12.595971,-6.139860,-12.490000,-6.625000,-0.105971,0.485140,-0.457422,18.998261,0.823360,18.998261,-0.457422,-0.200000,0.490000,-23,67,-22.565897,66.522005,-22.565897,66.522005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.333271,-1.804058,87.214183,100.998104,0.000000,0.000000,0.000000,0.000000,5.730826,6.403194,5.565464,1.505561,0.218985,0.018402,0.504348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.316793,proposed,0,-126.340000,54.885000,-12.589460,-6.022192,-12.480000,-6.465000,-0.109460,0.442808,0.945339,13.753155,0.457422,13.753155,0.945339,-0.190000,0.520000,-34,107,-33.525644,107.353679,-33.525644,107.353679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.963889,-8.350939,80.125043,95.795505,0.000000,0.000000,0.000000,0.000000,5.490128,5.700252,5.552101,1.473609,0.255630,0.021232,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.326795,proposed,0,-126.340000,54.885000,-12.578502,-5.902496,-12.470000,-6.335000,-0.108502,0.432504,1.006328,10.520706,-0.091484,10.520706,1.006328,-0.260000,0.760000,-22,107,-22.359278,107.191997,-22.359278,107.191997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.626710,-14.675659,77.038546,98.834645,0.000000,0.000000,0.000000,0.000000,5.310649,5.756471,5.554848,1.547103,0.272550,0.020629,0.504800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.336795,proposed,0,-126.340000,54.885000,-12.563292,-5.781054,-12.460000,-6.215000,-0.103292,0.433946,0.396432,11.435550,0.579401,11.435550,0.396432,-0.270000,0.940000,-10,96,-9.543306,96.053485,-9.543306,96.053485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.120709,-17.237239,74.117686,91.151352,0.000000,0.000000,0.000000,0.000000,5.101574,5.469304,5.553395,1.458904,0.313085,0.016172,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.346794,proposed,0,-126.340000,54.885000,-12.544021,-5.658039,-12.450000,-6.075000,-0.094021,0.416961,-0.579401,15.155916,1.006328,15.155916,-0.579401,-0.210000,0.960000,-1,63,-0.802397,62.591442,-0.802397,62.591442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.743132,-16.895596,64.700562,74.674746,0.000000,0.000000,0.000000,0.000000,4.477853,4.704328,5.550331,1.453551,0.229213,0.016186,0.502441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.356794,proposed,0,-126.340000,54.885000,-12.520877,-5.533609,-12.450000,-5.905000,-0.070877,0.371391,-0.396432,18.998261,0.640391,18.998261,-0.396432,-0.130000,0.800000,-3,41,-3.208239,40.592680,-3.208239,40.592680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.529840,-15.645770,60.471074,64.750272,0.000000,0.000000,0.000000,0.000000,4.214380,4.320449,5.552493,1.669944,0.227911,0.021192,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.366798,proposed,0,-126.340000,54.885000,-12.494038,-5.407898,-12.440000,-5.705000,-0.054038,0.297102,1.311276,18.876282,0.518412,18.876282,1.311276,-0.090000,0.600000,-16,52,-16.437118,52.457959,-16.437118,52.457959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.798992,-15.005669,59.863178,62.027068,0.000000,0.000000,0.000000,0.000000,4.335214,4.132145,5.563786,1.518783,0.214417,0.020120,0.503611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.376796,proposed,0,-126.340000,54.885000,-12.463727,-5.281244,-12.410000,-5.535000,-0.053727,0.253756,2.104141,15.277895,0.823360,15.277895,2.104141,-0.100000,0.530000,-20,85,-19.676997,85.465753,-19.676997,85.465753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.758788,-15.565648,55.777309,60.605959,0.000000,0.000000,0.000000,0.000000,4.234003,3.746540,5.554614,1.486490,0.205031,0.016572,0.500283,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.386794,proposed,0,-126.340000,54.885000,-12.430111,-5.153739,-12.380000,-5.405000,-0.050111,0.251261,2.653048,11.435550,0.701380,11.435550,2.653048,-0.140000,0.630000,-16,109,-15.635253,108.906308,-15.635253,108.906308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.116193,-17.652434,54.186876,66.610745,0.000000,0.000000,0.000000,0.000000,4.106295,4.002231,5.557582,1.439884,0.244751,0.015425,0.503188,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.396793,proposed,0,-126.340000,54.885000,-12.393376,-5.025585,-12.350000,-5.285000,-0.043376,0.259415,2.653048,10.215758,0.762370,10.215758,2.653048,-0.160000,0.840000,-8,104,-7.789294,103.594324,-7.789294,103.594324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.758996,-20.034636,55.007538,70.941503,0.000000,0.000000,0.000000,0.000000,4.141323,4.283597,5.545690,1.853877,0.349430,0.038207,0.501088,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008300,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.406799,proposed,0,-126.340000,54.885000,-12.353672,-4.896893,-12.310000,-5.145000,-0.043672,0.248107,2.653048,10.215758,1.372266,14.302062,2.226120,-0.140000,0.970000,-5,90,-4.851059,90.003950,-4.851059,90.003950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.216263,-20.131052,51.287124,63.731327,0.000000,0.000000,0.000000,0.000000,3.927915,4.014789,5.564172,1.558711,0.271299,0.021059,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.416795,proposed,0,-126.340000,54.885000,-12.311255,-4.768112,-12.290000,-4.975000,-0.021255,0.206888,2.165131,18.998261,0.213464,18.998261,2.165131,-0.120000,0.930000,6,45,6.312083,18.059879,6.312083,18.059879,0.000000,26.944071,0.000000,64.000000,0.000000,0.000000,-29.774330,-22.231688,46.242467,58.936652,0.000000,0.000000,0.000000,0.000000,3.499934,3.865965,5.558986,1.503584,0.245762,0.020410,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.426795,proposed,0,-126.340000,54.885000,-12.266228,-4.639240,-12.250000,-4.765000,-0.016228,0.125760,2.104141,23.267533,0.945339,23.267533,2.104141,-0.070000,0.720000,8,0,7.587759,-6.870888,7.587759,-6.870888,0.000000,6.874838,0.000000,64.000000,0.000000,0.000000,-35.808221,-22.996921,52.955778,62.289474,0.000000,0.000000,0.000000,0.000000,3.752239,4.341663,5.559773,1.457007,0.198791,0.017376,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.436795,proposed,0,-126.340000,54.885000,-12.218785,-4.510567,-12.220000,-4.555000,0.001215,0.044433,2.470079,20.888939,0.762370,20.888939,2.470079,-0.040000,0.350000,6,37,5.563552,36.516921,5.563552,36.516921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.977865,-22.286981,65.757327,72.792570,0.000000,0.000000,0.000000,0.000000,4.585332,4.944569,5.553038,1.479125,0.199787,0.017156,0.501220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.447316,proposed,0,-126.340000,54.885000,-12.166425,-4.375608,-12.180000,-4.365000,0.013575,-0.010608,3.201954,11.008623,0.945339,11.008623,3.201954,-0.030000,0.360000,-1,82,-1.224646,108.765763,-1.224646,108.765763,0.000000,-27.248842,0.000000,64.000000,0.000000,0.000000,-42.583859,-21.802400,62.363548,69.252579,0.000000,0.000000,0.000000,0.000000,4.609288,4.271303,7.538344,1.609851,0.255038,0.027991,0.500743,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.457311,proposed,0,-126.340000,54.885000,-12.114530,-4.248045,-12.140000,-4.305000,0.025470,0.056955,4.055809,4.482736,1.250287,4.482736,4.055809,-0.020000,0.440000,-8,109,-7.734567,108.571864,-7.734567,108.571864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.114537,-21.912716,61.360973,72.897285,0.000000,0.000000,0.000000,0.000000,4.610190,4.315047,5.555523,1.649043,0.287575,0.024483,0.500870,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.467373,proposed,0,-126.340000,54.885000,-12.060308,-4.120465,-12.090000,-4.275000,0.029692,0.154535,4.482736,1.372266,0.030495,1.372266,4.482736,-0.030000,0.780000,-9,108,-8.542474,108.330045,-8.542474,108.330045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.069624,-21.812088,61.358704,77.442771,0.000000,0.000000,0.000000,0.000000,4.694303,4.604493,5.630507,1.815576,0.367540,0.031304,0.501109,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008358,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.477387,proposed,0,-126.340000,54.885000,-12.004508,-3.994541,-12.030000,-4.235000,0.025492,0.240459,4.909663,4.909663,0.640391,4.909663,4.909663,-0.040000,0.950000,-8,109,-7.683286,108.512021,-7.683286,108.512021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.964111,-21.066575,58.637280,74.022164,0.000000,0.000000,0.000000,0.000000,4.477680,4.529028,5.563972,1.801687,0.353387,0.028171,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008257,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.487375,proposed,0,-126.340000,54.885000,-11.947160,-3.870216,-11.980000,-4.145000,0.032840,0.274784,4.787684,10.276748,1.067318,10.276748,4.787684,-0.060000,1.010000,1,82,1.141098,81.829478,1.141098,81.829478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.601375,-22.068540,56.552916,71.856788,0.000000,0.000000,0.000000,0.000000,4.106457,4.486275,5.572614,3.316046,0.412341,0.040170,0.501346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.497311,proposed,0,-126.340000,54.885000,-11.888539,-3.747992,-11.930000,-4.005000,0.041461,0.257008,4.177788,16.924615,1.006328,16.924615,4.177788,-0.060000,1.040000,13,37,12.543225,21.179231,12.543225,21.179231,0.000000,15.650247,0.000000,64.000000,0.000000,0.000000,-61.289458,-24.396116,55.287547,69.131947,0.000000,0.000000,0.000000,0.000000,3.793571,4.586757,5.569502,1.870314,0.269447,0.037837,0.505955,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.507379,proposed,0,-126.340000,54.885000,-11.827651,-3.625840,-11.880000,-3.805000,0.052349,0.179160,3.994819,21.193887,0.823360,21.193887,3.994819,-0.040000,0.690000,18,8,17.833443,8.389208,17.833443,8.389208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.867454,-26.209930,59.881418,73.893192,0.000000,0.000000,0.000000,0.000000,4.041464,5.064502,5.583759,1.752232,0.228426,0.031100,0.500694,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.517373,proposed,0,-126.340000,54.885000,-11.765827,-3.506497,-11.840000,-3.605000,0.074173,0.098503,4.604715,19.730136,1.189297,19.730136,4.604715,0.000000,0.370000,11,40,11.461094,39.881791,11.461094,39.881791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.197986,-27.601427,65.983651,79.628423,0.000000,0.000000,0.000000,0.000000,4.506296,5.330200,5.559492,1.571112,0.205409,0.020201,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.527370,proposed,0,-126.340000,54.885000,-11.702684,-3.389212,-11.780000,-3.455000,0.077316,0.065788,4.238777,12.350394,0.518412,12.350394,4.238777,0.040000,0.310000,8,85,7.677880,103.008024,7.677880,103.008024,0.000000,-18.126233,0.000000,64.000000,0.000000,0.000000,-64.435902,-29.845281,60.970199,73.877193,0.000000,0.000000,0.000000,0.000000,4.413427,4.561340,5.546434,1.517835,0.219227,0.021103,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.537403,proposed,0,-126.340000,54.885000,-11.638079,-3.273819,-11.720000,-3.365000,0.081921,0.091181,6.190445,5.397580,0.884349,5.397580,6.190445,0.040000,0.490000,-10,108,-10.322562,108.427025,-10.322562,108.427025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.256106,-32.336743,59.909486,75.619825,0.000000,0.000000,0.000000,0.000000,4.421524,4.514417,5.555426,1.466370,0.230756,0.022154,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.547406,proposed,0,-126.340000,54.885000,-11.572500,-3.161281,-11.650000,-3.315000,0.077500,0.153719,6.922320,4.238777,0.091484,4.238777,6.922320,0.020000,0.770000,-16,109,-16.105041,108.574613,-16.105041,108.574613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.037324,-35.181933,52.719541,72.845630,0.000000,0.000000,0.000000,0.000000,4.084512,4.339035,5.559919,1.782889,0.325468,0.038619,0.501248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.557373,proposed,0,-126.340000,54.885000,-11.506038,-3.051824,-11.570000,-3.245000,0.063962,0.193176,7.166278,6.556382,0.701380,6.556382,7.166278,-0.020000,0.950000,-13,101,-13.203216,100.756248,-13.203216,100.756248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.437080,-37.521049,48.546143,69.121060,0.000000,0.000000,0.000000,0.000000,3.805367,4.216485,5.568169,1.473268,0.335829,0.019617,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.567401,proposed,0,-126.340000,54.885000,-11.438095,-2.944606,-11.500000,-3.155000,0.061905,0.210394,7.166278,12.533363,1.433256,12.533363,7.166278,-0.040000,0.960000,-7,56,-7.097124,49.855884,-7.097124,49.855884,0.000000,5.900364,0.000000,64.000000,0.000000,0.000000,-61.101410,-39.504239,46.037476,65.290386,0.000000,0.000000,0.000000,0.000000,3.438897,4.146683,5.561196,1.754534,0.270305,0.034634,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.577370,proposed,0,-126.340000,54.885000,-11.369491,-2.841067,-11.420000,-3.005000,0.050509,0.163933,6.800341,16.802635,0.213464,16.802635,6.800341,-0.060000,0.810000,2,19,1.956324,19.439214,1.956324,19.439214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.690597,-39.549580,48.119105,60.930586,0.000000,0.000000,0.000000,0.000000,3.369914,4.205330,5.552632,1.462045,0.215005,0.020602,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.587400,proposed,0,-126.340000,54.885000,-11.299426,-2.740161,-11.350000,-2.825000,0.050574,0.084839,7.227268,17.168573,0.701380,17.168573,7.227268,-0.060000,0.470000,2,35,1.950779,35.218059,1.950779,35.218059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.526365,-38.119803,53.641615,65.428668,0.000000,0.000000,0.000000,0.000000,3.786360,4.614994,5.558132,1.442206,0.197730,0.018399,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.597398,proposed,0,-126.340000,54.885000,-11.228549,-2.643011,-11.280000,-2.695000,0.051451,0.051989,6.617372,9.971800,0.762370,9.971800,6.617372,-0.050000,0.330000,6,80,5.811382,101.102995,5.811382,101.102995,0.000000,-20.884937,0.000000,64.000000,0.000000,0.000000,-67.801422,-36.985232,49.235364,63.126802,0.000000,0.000000,0.000000,0.000000,3.517331,4.119946,5.546352,1.491581,0.221539,0.028358,0.501127,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.607410,proposed,0,-126.340000,54.885000,-11.156515,-2.549314,-11.200000,-2.655000,0.043485,0.105686,6.922320,2.287110,0.335443,2.287110,6.922320,-0.050000,0.520000,2,109,2.141785,108.767531,2.141785,108.767531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.885565,-36.673555,51.369763,69.219344,0.000000,0.000000,0.000000,0.000000,3.714537,4.287069,5.563023,1.744698,0.261369,0.028985,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.617407,proposed,0,-126.340000,54.885000,-11.083515,-2.459504,-11.120000,-2.635000,0.036485,0.175496,7.776174,-0.762370,0.030495,-0.762370,7.776174,-0.050000,0.800000,-6,109,-6.001451,108.615328,-6.001451,108.615328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.926394,-37.259179,52.125937,72.080308,0.000000,0.000000,0.000000,0.000000,3.819051,4.406155,5.562344,1.501725,0.282953,0.020569,0.503800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.627402,proposed,0,-126.340000,54.885000,-11.009432,-2.373614,-11.040000,-2.625000,0.030568,0.251386,8.142112,1.128308,0.274453,1.128308,8.142112,-0.060000,0.950000,-8,109,-7.627693,108.986231,-7.627693,108.986231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.930194,-37.727872,47.817806,65.108434,0.000000,0.000000,0.000000,0.000000,3.476417,4.064401,5.551789,1.453692,0.350668,0.018249,0.506570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.637398,proposed,0,-126.340000,54.885000,-10.934187,-2.291746,-10.970000,-2.585000,0.035813,0.293254,6.617372,4.909663,0.945339,4.909663,6.617372,-0.060000,1.020000,8,90,8.204398,90.001167,8.204398,90.001167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.692670,-38.816170,45.675144,62.356054,0.000000,0.000000,0.000000,0.000000,3.273253,3.973140,5.552528,1.463225,0.302235,0.021632,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.647403,proposed,0,-126.340000,54.885000,-10.857676,-2.213988,-10.890000,-2.515000,0.032324,0.301012,6.129455,10.154769,0.762370,10.154769,6.129455,-0.060000,0.980000,17,47,16.774868,46.704590,16.774868,46.704590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.263061,-38.826134,47.675160,59.429076,0.000000,0.000000,0.000000,0.000000,3.377648,4.031908,5.566700,1.726385,0.223643,0.031393,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.657375,proposed,0,-126.340000,54.885000,-10.780150,-2.140767,-10.820000,-2.405000,0.039850,0.264233,6.800341,12.106436,0.457422,12.106436,6.800341,-0.020000,0.830000,10,35,10.105696,34.674619,10.105696,34.674619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.350825,-37.743912,48.862341,58.003998,0.000000,0.000000,0.000000,0.000000,3.504007,4.177330,5.563802,1.542137,0.236113,0.023488,0.500907,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.667404,proposed,0,-126.340000,54.885000,-10.700832,-2.071555,-10.750000,-2.295000,0.049168,0.223445,6.678361,9.544873,0.396432,9.544873,6.678361,0.110000,0.510000,-4,77,-3.879796,76.525019,-3.879796,76.525019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.104512,-37.628047,45.855172,58.645847,0.000000,0.000000,0.000000,0.000000,3.372916,3.973305,5.552732,1.629764,0.215269,0.032595,0.502399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.677377,proposed,0,-126.340000,54.885000,-10.620527,-2.007238,-10.680000,-2.245000,0.059473,0.237762,6.983309,3.140965,0.823360,3.140965,6.983309,0.010000,0.560000,5,109,5.098367,109.120199,5.098367,109.120199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.130499,-39.227987,45.323994,62.590237,0.000000,0.000000,0.000000,0.000000,3.522625,3.838985,5.588892,1.633555,0.242151,0.027418,0.504298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.687405,proposed,0,-126.340000,54.885000,-10.538259,-1.947203,-10.590000,-2.235000,0.051741,0.287797,7.410237,-0.579401,0.701380,-0.579401,7.410237,-0.010000,0.800000,4,109,4.015776,108.664825,4.015776,108.664825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.783403,-41.109179,51.398109,71.149899,0.000000,0.000000,0.000000,0.000000,3.858007,4.365534,5.563827,1.476308,0.322935,0.024019,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.697404,proposed,0,-126.340000,54.885000,-10.454606,-1.892055,-10.520000,-2.225000,0.065394,0.332945,7.593205,0.518412,0.091484,0.518412,7.593205,0.010000,0.970000,3,109,2.965881,108.950768,2.965881,108.950768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.802204,-42.217164,46.967310,65.775040,0.000000,0.000000,0.000000,0.000000,3.627169,4.138004,5.551997,1.451676,0.353888,0.017850,0.503370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.707405,proposed,0,-126.340000,54.885000,-10.369208,-1.841680,-10.430000,-2.195000,0.060792,0.353320,7.044299,3.445913,0.945339,3.445913,7.044299,0.010000,1.020000,10,79,10.155070,79.486456,10.155070,79.486456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.361817,-43.211032,43.254753,61.636303,0.000000,0.000000,0.000000,0.000000,3.403383,3.926822,5.553263,1.993272,0.447435,0.049879,0.502193,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008566,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.717373,proposed,0,-126.340000,54.885000,-10.282245,-1.796291,-10.360000,-2.145000,0.077755,0.348709,6.983309,7.349247,1.006328,7.349247,6.983309,0.020000,0.930000,16,49,15.619853,49.495248,15.619853,49.495248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.795540,-42.960094,43.828846,57.275830,0.000000,0.000000,0.000000,0.000000,3.184778,3.888414,5.569198,1.720676,0.214893,0.036785,0.501002,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.727370,proposed,0,-126.340000,54.885000,-10.193060,-1.755659,-10.280000,-2.065000,0.086940,0.309341,7.654195,8.081122,0.335443,8.081122,7.654195,0.030000,0.710000,13,54,13.410832,53.871954,13.410832,53.871954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.517840,-41.895922,44.106487,56.000497,0.000000,0.000000,0.000000,0.000000,3.158832,3.903266,5.555445,1.769584,0.201050,0.027607,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.737376,proposed,0,-126.340000,54.885000,-10.101697,-1.719939,-10.190000,-1.995000,0.088303,0.275061,8.142112,5.763517,0.091484,5.763517,8.142112,0.080000,0.590000,5,76,4.758116,76.337860,4.758116,76.337860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.288141,-41.730446,40.782728,53.894531,0.000000,0.000000,0.000000,0.000000,3.098969,3.590523,5.566466,1.511728,0.208339,0.020110,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.747372,proposed,0,-126.340000,54.885000,-10.008204,-1.689232,-10.090000,-1.965000,0.081796,0.275768,9.056956,-0.091484,0.335443,-0.091484,9.056956,0.140000,0.630000,-12,110,-11.907260,109.625321,-11.907260,109.625321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.246995,-42.068657,38.986546,53.095078,0.000000,0.000000,0.000000,0.000000,3.114803,3.357142,5.549057,1.440285,0.220714,0.018682,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.757373,proposed,0,-126.340000,54.885000,-9.912289,-1.663501,-9.990000,-1.975000,0.077711,0.311499,10.154769,-2.104141,0.945339,-2.104141,10.154769,0.010000,0.840000,-5,109,-5.176666,109.422925,-5.176666,109.422925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.072173,-43.276158,36.858401,56.899911,0.000000,0.000000,0.000000,0.000000,3.114529,3.477398,5.557415,1.452570,0.258226,0.022041,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.767372,proposed,0,-126.340000,54.885000,-9.813883,-1.642778,-9.880000,-1.995000,0.066117,0.352222,10.398727,-1.006328,0.457422,-1.006328,10.398727,-0.040000,0.980000,2,93,1.548680,92.642179,1.548680,92.642179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.641224,-43.987807,38.672015,56.452408,0.000000,0.000000,0.000000,0.000000,3.086331,3.576498,5.556513,1.515653,0.293545,0.017704,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.777371,proposed,0,-126.340000,54.885000,-9.712827,-1.627055,-9.760000,-1.975000,0.047173,0.347945,10.581696,2.470079,1.067318,2.470079,10.581696,-0.040000,0.960000,3,60,3.475635,60.069298,3.475635,60.069298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.643513,-43.408096,38.168858,50.609997,0.000000,0.000000,0.000000,0.000000,2.770213,3.406476,5.556471,1.483378,0.225842,0.023933,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.787373,proposed,0,-126.340000,54.885000,-9.608953,-1.616315,-9.660000,-1.945000,0.051047,0.328685,10.032790,5.519559,0.396432,5.519559,10.032790,-0.030000,0.770000,13,45,12.634891,44.521340,12.634891,44.521340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.049700,-41.992833,37.182952,46.528848,0.000000,0.000000,0.000000,0.000000,2.728317,3.332912,5.559190,1.603286,0.183733,0.024357,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.797377,proposed,0,-126.340000,54.885000,-9.502117,-1.610536,-9.540000,-1.915000,0.037883,0.304464,10.337738,2.409089,0.396432,2.409089,10.337738,0.000000,0.600000,9,78,8.853081,77.515659,8.853081,77.515659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.810360,-39.559976,38.485195,45.859989,0.000000,0.000000,0.000000,0.000000,2.980747,3.392302,5.556191,1.912387,0.299934,0.044831,0.501464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008329,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.807330,proposed,0,-126.340000,54.885000,-9.392770,-1.609674,-9.430000,-1.915000,0.037230,0.305326,10.947634,-2.226120,0.274453,-2.226120,10.947634,0.040000,0.610000,0,110,-0.031626,109.873480,-0.031626,109.873480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.042467,-39.272417,35.720033,48.428347,0.000000,0.000000,0.000000,0.000000,2.651950,3.165832,5.577934,1.514289,0.296426,0.029467,0.501102,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.817593,proposed,0,-126.340000,54.885000,-9.276670,-1.613838,-9.300000,-1.945000,0.023330,0.331162,12.899301,-4.238777,0.640391,-4.238777,12.899301,0.010000,0.840000,-13,107,-12.709244,106.757778,-12.709244,106.757778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.908929,-40.323040,35.685038,53.335494,0.000000,0.000000,0.000000,0.000000,2.829063,3.323985,5.588576,1.658151,0.296175,0.028284,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.827375,proposed,0,-126.340000,54.885000,-9.162710,-1.622523,-9.170000,-1.975000,0.007290,0.352477,13.204249,-2.775027,1.006328,-2.775027,13.204249,-0.020000,0.970000,-10,81,-10.273179,80.797829,-10.273179,80.797829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.751967,-41.238140,32.904860,49.316401,0.000000,0.000000,0.000000,0.000000,2.666164,3.130213,5.562508,1.787465,0.377205,0.041709,0.501350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008283,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.837379,proposed,0,-126.340000,54.885000,-9.042703,-1.636092,-9.020000,-1.985000,-0.022703,0.348908,13.387218,0.396432,0.945339,0.396432,13.387218,-0.040000,0.890000,-6,56,-6.228105,56.292630,-6.228105,56.292630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.433927,-40.739888,31.630083,41.834433,0.000000,0.000000,0.000000,0.000000,2.317328,2.912137,5.589305,1.687680,0.223277,0.031496,0.501072,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.847331,proposed,0,-126.340000,54.885000,-8.919723,-1.654210,-8.890000,-1.975000,-0.029723,0.320790,13.204249,2.104141,0.945339,2.104141,13.204249,0.000000,0.740000,-4,48,-4.394009,47.925877,-4.394009,47.925877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.529441,-39.071140,31.712105,37.806522,0.000000,0.000000,0.000000,0.000000,2.506118,2.888085,5.567652,1.862886,0.312389,0.059609,0.501740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008319,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.857679,proposed,0,-126.340000,54.885000,-8.787879,-1.677836,-8.740000,-1.965000,-0.047879,0.287164,13.692166,-0.213464,0.335443,-0.213464,13.692166,-0.110000,0.580000,8,74,8.464133,73.747862,8.464133,73.747862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.612048,-37.389214,32.035975,38.403768,0.000000,0.000000,0.000000,0.000000,2.703118,2.932381,5.588897,1.731229,0.256442,0.036650,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.867372,proposed,0,-126.340000,54.885000,-8.660621,-1.704287,-8.620000,-1.995000,-0.040621,0.290713,13.326228,-4.299767,0.701380,-4.299767,13.326228,-0.060000,0.580000,10,105,9.584726,104.722994,9.584726,104.722994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.189424,-35.762087,36.549813,44.463632,0.000000,0.000000,0.000000,0.000000,3.108405,3.090259,5.564046,1.803075,0.334587,0.051219,0.501131,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008265,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.877379,proposed,0,-126.340000,54.885000,-8.525294,-1.735865,-8.480000,-2.045000,-0.045294,0.309135,13.326228,-6.678361,0.335443,-6.678361,13.326228,-0.030000,0.750000,8,108,7.974449,108.245062,7.974449,108.245062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.308400,-36.046295,37.117723,51.395574,0.000000,0.000000,0.000000,0.000000,3.071656,3.333039,5.568695,1.543881,0.306637,0.037311,0.506000,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.887381,proposed,0,-126.340000,54.885000,-8.385917,-1.771637,-8.340000,-2.095000,-0.045917,0.323363,13.448207,-4.543725,0.579401,-4.543725,13.448207,0.000000,0.930000,7,72,6.880377,72.418700,6.880377,72.418700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.902465,-36.800916,36.018288,50.693916,0.000000,0.000000,0.000000,0.000000,2.823548,3.311815,5.591287,1.546320,0.270284,0.018983,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.897375,proposed,0,-126.340000,54.885000,-8.242452,-1.811443,-8.200000,-2.115000,-0.042452,0.303557,14.241072,-0.823360,0.457422,-0.823360,14.241072,0.020000,0.860000,3,41,3.127482,41.160911,3.127482,41.160911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.573710,-36.225972,33.724727,44.003365,0.000000,0.000000,0.000000,0.000000,2.641268,3.126324,5.545965,1.439118,0.187844,0.018640,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.907403,proposed,0,-126.340000,54.885000,-8.094194,-1.855316,-8.060000,-2.115000,-0.034194,0.259684,14.058103,0.518412,0.274453,0.518412,14.058103,0.000000,0.590000,13,46,12.734718,46.049391,12.734718,46.049391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.783424,-35.030349,35.735630,43.955491,0.000000,0.000000,0.000000,0.000000,2.677013,3.275899,5.544197,1.425842,0.159168,0.017089,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.917370,proposed,0,-126.340000,54.885000,-7.942465,-1.902672,-7.910000,-2.135000,-0.032465,0.232328,14.728989,-2.653048,0.213464,-2.653048,14.728989,0.030000,0.500000,7,75,7.033932,74.518295,7.033932,74.518295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.588073,-33.370439,39.651351,45.690344,0.000000,0.000000,0.000000,0.000000,3.021799,3.273392,5.544957,1.494008,0.163736,0.017780,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.927398,proposed,0,-126.340000,54.885000,-7.785354,-1.953918,-7.750000,-2.185000,-0.035354,0.231082,15.399875,-6.251434,0.152474,-6.251434,15.399875,0.030000,0.610000,3,92,2.570093,92.272915,2.570093,92.272915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.753389,-33.580005,39.643860,49.133078,0.000000,0.000000,0.000000,0.000000,2.761845,3.174338,5.551307,1.644799,0.215905,0.034290,0.503424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.937379,proposed,0,-126.340000,54.885000,-7.624474,-2.008338,-7.590000,-2.245000,-0.034474,0.236662,16.619667,-8.142112,1.067318,-8.142112,16.619667,0.030000,0.800000,-5,89,-5.466527,88.952912,-5.466527,88.952912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.649303,-34.026739,39.070063,50.307629,0.000000,0.000000,0.000000,0.000000,2.755850,3.202694,5.577443,1.502847,0.256176,0.033921,0.500962,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.947372,proposed,0,-126.340000,54.885000,-7.458871,-2.066044,-7.420000,-2.325000,-0.038871,0.258956,16.680656,-6.495393,1.128308,-6.495393,16.680656,0.000000,0.790000,1,76,1.436362,75.940855,1.436362,75.940855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.958565,-34.367627,36.185897,47.520794,0.000000,0.000000,0.000000,0.000000,2.691901,3.063119,5.550185,1.519039,0.220283,0.027899,0.500935,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.957402,proposed,0,-126.340000,54.885000,-7.288038,-2.127019,-7.240000,-2.365000,-0.048038,0.237981,17.107583,-3.750861,0.701380,-3.750861,17.107583,-0.050000,0.790000,9,48,9.312184,48.321507,9.312184,48.321507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.402635,-33.650232,35.672794,43.448231,0.000000,0.000000,0.000000,0.000000,2.629337,2.992123,5.567293,1.567175,0.220798,0.018760,0.502150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.967372,proposed,0,-126.340000,54.885000,-7.113624,-2.190463,-7.060000,-2.405000,-0.053624,0.214537,17.534511,-2.104141,0.457422,-2.104141,17.534511,-0.020000,0.620000,7,44,7.424153,44.229723,7.424153,44.229723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.992878,-31.481609,40.296923,44.065586,0.000000,0.000000,0.000000,0.000000,3.032772,3.306123,5.552949,1.490203,0.204961,0.021997,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.977374,proposed,0,-126.340000,54.885000,-6.934056,-2.256732,-6.880000,-2.425000,-0.054056,0.168268,18.022427,-3.384923,0.579401,-3.384923,18.022427,0.000000,0.530000,4,56,4.171502,56.208609,4.171502,56.208609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.117386,-30.070598,41.688886,45.318973,0.000000,0.000000,0.000000,0.000000,3.001436,3.192026,5.555010,1.615136,0.204926,0.025320,0.504521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.987372,proposed,0,-126.340000,54.885000,-6.749955,-2.325390,-6.690000,-2.475000,-0.059955,0.149610,18.693313,-6.190445,0.945339,-6.190445,18.693313,0.000000,0.600000,0,70,0.038997,69.554357,0.038997,69.554357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.913769,-29.255547,41.297379,45.238102,0.000000,0.000000,0.000000,0.000000,2.870953,3.021676,5.555239,1.642295,0.232789,0.026717,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.997411,proposed,0,-126.340000,54.885000,-6.560482,-2.396540,-6.490000,-2.565000,-0.070482,0.168460,19.303209,-8.691018,1.067318,-8.691018,19.303209,0.000000,0.580000,-4,92,-3.609357,92.441258,-3.609357,92.441258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.094481,-28.602327,42.437941,47.665265,0.000000,0.000000,0.000000,0.000000,2.787306,3.086779,5.559260,1.482420,0.226718,0.021405,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.007373,proposed,0,-126.340000,54.885000,-6.367935,-2.469104,-6.300000,-2.645000,-0.067935,0.175896,19.486178,-9.056956,0.396432,-9.056956,19.486178,-0.060000,0.720000,6,83,6.106467,83.289934,6.106467,83.289934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.147229,-28.867355,42.797636,52.192778,0.000000,0.000000,0.000000,0.000000,2.852937,3.310943,5.553199,1.480251,0.216136,0.019254,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.017401,proposed,0,-126.340000,54.885000,-6.169606,-2.543890,-6.100000,-2.715000,-0.069606,0.171110,18.998261,-5.519559,0.884349,-5.519559,18.998261,-0.010000,0.800000,10,45,9.901764,44.748502,9.901764,44.748502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.514304,-28.078727,46.523218,51.314838,0.000000,0.000000,0.000000,0.000000,3.078664,3.387599,5.559689,1.761582,0.224978,0.034170,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.027373,proposed,0,-126.340000,54.885000,-5.967983,-2.619749,-5.910000,-2.755000,-0.057983,0.135251,18.388365,-1.860183,1.189297,-1.860183,18.388365,0.000000,0.650000,21,22,21.021744,22.160888,21.021744,22.160888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.012795,-26.134764,51.888957,52.097727,0.000000,0.000000,0.000000,0.000000,3.388636,3.675003,5.557334,1.501041,0.220187,0.023180,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.037401,proposed,0,-126.340000,54.885000,-5.760872,-2.697297,-5.730000,-2.785000,-0.030872,0.087703,18.754303,-2.531068,1.189297,-2.531068,18.754303,0.080000,0.430000,15,41,15.159213,40.915623,15.159213,40.915623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.896989,-23.080792,59.947803,59.797854,0.000000,0.000000,0.000000,0.000000,3.766454,3.979110,5.554866,1.454595,0.200620,0.019837,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.047400,proposed,0,-126.340000,54.885000,-5.550115,-2.775637,-5.530000,-2.845000,-0.020115,0.069363,19.730136,-6.678361,0.640391,-6.678361,19.730136,0.120000,0.350000,3,80,3.467857,80.414728,3.467857,80.414728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.998585,-21.550313,65.369318,62.202804,0.000000,0.000000,0.000000,0.000000,4.026196,3.937627,5.555540,1.507465,0.197640,0.021160,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.057401,proposed,0,-126.340000,54.885000,-5.335203,-2.854755,-5.320000,-2.935000,-0.015203,0.080245,21.132897,-10.764665,0.274453,-10.764665,21.132897,0.080000,0.540000,-3,99,-2.699370,98.827367,-2.699370,98.827367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.572744,-20.896736,61.298540,65.016215,0.000000,0.000000,0.000000,0.000000,4.044350,3.962911,5.553451,1.561803,0.224225,0.019382,0.505404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.067403,proposed,0,-126.340000,54.885000,-5.116272,-2.934401,-5.110000,-3.025000,-0.006272,0.090599,21.254876,-9.544873,0.945339,-9.544873,21.254876,0.030000,0.750000,7,72,6.857996,71.597754,6.857996,71.597754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.310273,-21.060475,58.660303,65.273149,0.000000,0.000000,0.000000,0.000000,4.071261,3.978062,5.553717,1.653267,0.272927,0.025922,0.501057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.077403,proposed,0,-126.340000,54.885000,-4.893567,-3.014289,-4.890000,-3.095000,-0.003567,0.080711,20.340032,-5.275601,1.372266,-5.275601,20.340032,0.010000,0.770000,24,32,24.103804,32.423771,24.103804,32.423771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.671607,-19.725580,60.627999,59.767246,0.000000,0.000000,0.000000,0.000000,4.095324,3.837588,5.565841,1.526125,0.207834,0.035293,0.502079,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.087407,proposed,0,-126.340000,54.885000,-4.667097,-3.094220,-4.680000,-3.125000,0.012903,0.030780,19.913105,-0.945339,1.189297,-0.945339,19.913105,0.100000,0.550000,26,10,25.511580,10.297163,25.511580,10.297163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.856409,-16.630157,64.769014,63.817774,0.000000,0.000000,0.000000,0.000000,4.035521,4.042318,5.558239,1.516853,0.205891,0.029390,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.098244,proposed,0,-126.340000,54.885000,-4.417835,-3.180526,-4.450000,-3.145000,0.032165,-0.035526,20.157064,-2.043152,1.128308,-2.043152,20.157064,0.190000,0.280000,17,37,16.869766,37.044754,16.869766,37.044754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.952619,-14.230653,78.373896,75.568440,0.000000,0.000000,0.000000,0.000000,4.841146,4.571098,5.610826,1.598926,0.194505,0.022779,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.107371,proposed,0,-126.340000,54.885000,-4.204903,-3.252757,-4.260000,-3.195000,0.055097,-0.057757,21.193887,-7.044299,1.067318,-7.044299,21.193887,0.200000,0.280000,8,77,7.534627,77.367621,7.534627,77.367621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.031461,-12.500515,80.775205,73.608238,0.000000,0.000000,0.000000,0.000000,5.163347,4.803383,5.558445,1.497657,0.214029,0.023230,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.117402,proposed,0,-126.340000,54.885000,-3.967937,-3.331414,-4.030000,-3.295000,0.062063,-0.036414,22.108731,-11.679509,1.372266,-11.679509,22.108731,0.150000,0.480000,6,101,6.242638,101.289797,6.242638,101.289797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.259167,-10.590591,74.696677,73.023064,0.000000,0.000000,0.000000,0.000000,5.001439,4.782906,5.556411,1.480764,0.231817,0.024397,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.127409,proposed,0,-126.340000,54.885000,-3.728702,-3.408871,-3.800000,-3.405000,0.071298,-0.003871,21.864772,-11.008623,1.494245,-11.008623,21.864772,0.080000,0.730000,21,78,21.084553,77.937592,21.084553,77.937592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.725439,-9.087601,71.598703,72.351311,0.000000,0.000000,0.000000,0.000000,4.979667,4.676554,5.558020,1.482477,0.281800,0.021582,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.137401,proposed,0,-126.340000,54.885000,-3.487210,-3.484965,-3.580000,-3.475000,0.092790,-0.009965,21.193887,-5.641538,1.311276,-5.641538,21.193887,0.110000,0.780000,32,33,31.854948,27.764941,31.854948,27.764941,0.000000,5.172651,0.000000,64.000000,0.000000,0.000000,8.906599,-5.313911,75.736468,73.622960,0.000000,0.000000,0.000000,0.000000,5.185516,4.808452,5.553054,1.443889,0.202490,0.017524,0.503753,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.147408,proposed,0,-126.340000,54.885000,-3.242986,-3.559678,-3.370000,-3.505000,0.127014,-0.054678,20.644980,-0.152474,1.555235,-0.152474,20.644980,0.180000,0.560000,37,-3,36.960239,-2.645643,36.960239,-2.645643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.978823,-1.808158,82.056901,81.049079,0.000000,0.000000,0.000000,0.000000,5.316647,4.979591,5.550622,1.457066,0.201461,0.020678,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.157402,proposed,0,-126.340000,54.885000,-2.997038,-3.632539,-3.150000,-3.525000,0.152962,-0.107539,21.925762,-0.640391,1.433256,-0.640391,21.925762,0.260000,0.260000,20,23,20.227107,23.337150,20.227107,23.337150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.766258,0.962340,92.550499,92.300419,0.000000,0.000000,0.000000,0.000000,5.868960,5.581680,5.553281,1.469683,0.240085,0.020589,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.167400,proposed,0,-126.340000,54.885000,-2.749185,-3.703448,-2.930000,-3.575000,0.180815,-0.128448,23.755450,-6.800341,1.372266,-6.800341,23.755450,0.260000,0.180000,4,68,3.741125,81.840819,3.741125,81.840819,0.000000,-13.503669,0.000000,64.000000,0.000000,0.000000,9.662596,2.757474,96.663944,92.435495,0.000000,0.000000,0.000000,0.000000,6.375286,6.059121,5.551491,1.475853,0.216950,0.023853,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.177380,proposed,0,-126.340000,54.885000,-2.500301,-3.772006,-2.670000,-3.675000,0.169699,-0.097006,23.755450,-6.800341,1.433256,-12.777322,26.317013,0.160000,0.360000,15,73,14.531530,72.936879,14.531530,72.936879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.997827,3.354770,85.626142,83.651093,0.000000,0.000000,0.000000,0.000000,5.859049,5.675650,5.844936,1.942201,0.346345,0.037522,0.501253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.187375,proposed,0,-126.340000,54.885000,-2.249872,-3.838210,-2.410000,-3.805000,0.160128,-0.033210,26.317013,-13.692166,1.921172,-13.692166,26.317013,0.120000,0.540000,-2,108,-2.355577,107.736310,-2.355577,107.736310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.136022,8.977692,84.248596,88.603202,0.000000,0.000000,0.000000,0.000000,5.881206,6.020206,5.580061,1.682641,0.314524,0.027574,0.501029,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.197374,proposed,0,-126.340000,54.885000,-1.998454,-3.901762,-2.140000,-3.915000,0.141546,0.013238,26.926909,-10.764665,1.433256,-10.764665,26.926909,0.090000,0.790000,-4,80,-3.913400,80.060707,-3.913400,80.060707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.035946,10.565742,78.417368,82.350942,0.000000,0.000000,0.000000,0.000000,5.673074,5.758249,5.578065,1.792031,0.405152,0.039665,0.501620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.207377,proposed,0,-126.340000,54.885000,-1.746421,-3.962424,-1.870000,-3.995000,0.123579,0.032576,26.317013,-4.360757,1.799193,-4.360757,26.317013,0.030000,0.800000,12,35,12.479103,28.733995,12.479103,28.733995,0.000000,6.326711,0.000000,64.000000,0.000000,0.000000,-1.588063,14.056874,76.515510,83.328692,0.000000,0.000000,0.000000,0.000000,5.612911,5.698630,5.574792,3.876365,0.327179,0.061982,0.505540,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010361,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.217776,proposed,0,-126.340000,54.885000,-1.484194,-4.022173,-1.600000,-4.005000,0.115806,-0.017173,25.463159,3.140965,2.043152,3.140965,25.463159,0.030000,0.660000,26,-10,26.308258,-23.829214,26.308258,-23.829214,0.000000,13.889921,0.000000,64.000000,0.000000,0.000000,-11.316463,16.371132,69.877382,80.350285,0.000000,0.000000,0.000000,0.000000,4.914474,5.117832,5.782865,1.800724,0.249453,0.039452,0.501291,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008385,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.227844,proposed,0,-126.340000,54.885000,-1.230490,-4.076575,-1.320000,-3.985000,0.089510,-0.091575,25.463159,2.775027,1.433256,2.775027,25.463159,0.100000,0.290000,19,7,18.563423,7.360447,18.563423,7.360447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.516014,17.972687,73.724247,88.996411,0.000000,0.000000,0.000000,0.000000,4.853204,5.435988,5.570568,1.686370,0.236465,0.026662,0.501480,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.237842,proposed,0,-126.340000,54.885000,-0.979083,-4.127041,-1.070000,-3.995000,0.090917,-0.132041,26.256024,-4.055809,2.165131,-4.055809,26.256024,0.170000,0.100000,0,52,0.310051,80.801571,0.310051,80.801571,0.000000,-28.441125,0.000000,64.000000,0.000000,0.000000,-21.739358,19.691623,87.236117,99.421510,0.000000,0.000000,0.000000,0.000000,5.781556,6.563475,5.573879,1.512043,0.256132,0.024051,0.501069,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.247861,proposed,0,-126.340000,54.885000,-0.728050,-4.173859,-0.800000,-4.075000,0.071950,-0.098859,27.780764,-10.886644,1.677214,-10.886644,27.780764,0.130000,0.250000,-14,97,-14.499516,107.258599,-14.499516,107.258599,0.000000,-9.898153,0.000000,64.000000,0.000000,0.000000,-20.382301,22.113904,86.540076,97.582721,0.000000,0.000000,0.000000,0.000000,5.876209,6.813398,5.624300,1.637962,0.287066,0.025293,0.500941,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.257840,proposed,0,-126.340000,54.885000,-0.479243,-4.216577,-0.520000,-4.195000,0.040757,-0.021577,28.085712,-14.607010,1.372266,-14.607010,28.085712,0.040000,0.580000,-12,107,-12.068698,107.103321,-12.068698,107.103321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.066392,23.608660,87.275749,100.501489,0.000000,0.000000,0.000000,0.000000,6.076008,7.112280,5.561231,1.651569,0.312254,0.025633,0.500902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.267842,proposed,0,-126.340000,54.885000,-0.231516,-4.255287,-0.250000,-4.305000,0.018484,0.049713,26.865920,-10.520706,1.677214,-10.520706,26.865920,0.010000,0.830000,2,97,1.756658,96.868535,1.756658,96.868535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.718475,26.155588,90.041511,108.774317,0.000000,0.000000,0.000000,0.000000,6.361095,7.618741,5.565696,1.727131,0.361249,0.031111,0.500772,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.277898,proposed,0,-126.340000,54.885000,0.015554,-4.289898,0.020000,-4.375000,-0.004446,0.085102,25.158211,-3.140965,2.287110,-3.140965,25.158211,0.010000,0.990000,19,52,18.842364,27.595868,18.842364,27.595868,0.000000,24.272667,0.000000,64.000000,0.000000,0.000000,-37.686164,29.261974,94.380870,112.010181,0.000000,0.000000,0.000000,0.000000,6.215529,7.639178,5.616213,1.495477,0.259127,0.048572,0.501059,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.287870,proposed,0,-126.340000,54.885000,0.258152,-4.319788,0.270000,-4.365000,-0.011848,0.045212,24.121388,4.665705,1.982162,4.665705,24.121388,0.040000,0.770000,28,7,28.053061,-18.510027,28.053061,-18.510027,0.000000,25.378562,0.000000,64.000000,0.000000,0.000000,-47.568912,32.172506,93.437271,113.651518,0.000000,0.000000,0.000000,0.000000,5.886668,7.316179,5.562218,1.477187,0.217875,0.022066,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.297856,proposed,0,-126.340000,54.885000,0.498349,-4.345152,0.520000,-4.315000,-0.021651,-0.030152,22.535658,7.105289,1.799193,7.105289,22.535658,0.130000,0.350000,31,-4,30.576520,-4.485694,30.576520,-4.485694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.695225,33.583796,92.836276,117.700312,0.000000,0.000000,0.000000,0.000000,5.883268,7.323415,5.614330,1.471636,0.209368,0.024113,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.307842,proposed,0,-126.340000,54.885000,0.735401,-4.365804,0.740000,-4.275000,-0.004599,-0.090804,22.413679,2.714037,1.555235,2.714037,22.413679,0.230000,0.110000,17,41,16.940579,51.477803,16.940579,51.477803,0.000000,-10.963497,0.000000,64.000000,0.000000,0.000000,-58.303515,35.605227,100.194403,127.306296,0.000000,0.000000,0.000000,0.000000,6.595652,8.118172,5.564328,1.672578,0.329245,0.045093,0.501654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.318312,proposed,0,-126.340000,54.885000,0.980184,-4.382257,0.990000,-4.295000,-0.009816,-0.087257,23.389512,-4.787684,2.409089,-4.787684,23.389512,0.240000,0.190000,-1,86,-1.095141,106.018293,-1.095141,106.018293,0.000000,-20.503987,0.000000,64.000000,0.000000,0.000000,-57.425378,37.567391,98.156379,120.896756,0.000000,0.000000,0.000000,0.000000,6.707247,8.294526,5.600412,1.478570,0.237382,0.021772,0.501030,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.327840,proposed,0,-126.340000,54.885000,1.199224,-4.392489,1.220000,-4.365000,-0.020776,-0.027489,23.450502,-9.910810,1.982162,-9.910810,23.450502,0.150000,0.450000,1,106,1.316846,106.097392,1.316846,106.097392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.288266,39.413530,98.884793,119.409930,0.000000,0.000000,0.000000,0.000000,6.885086,8.406723,5.555974,1.451275,0.229316,0.017815,0.508090,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.337839,proposed,0,-126.340000,54.885000,1.424917,-4.398262,1.460000,-4.445000,-0.035083,0.046738,23.999408,-8.569039,2.592058,-8.569039,23.999408,0.100000,0.730000,-1,106,-1.265118,105.568216,-1.265118,105.568216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.852203,41.973034,105.297498,129.356841,0.000000,0.000000,0.000000,0.000000,7.248987,9.047610,5.553285,1.483365,0.317310,0.016438,0.500857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.347838,proposed,0,-126.340000,54.885000,1.645970,-4.398856,1.690000,-4.485000,-0.044030,0.086144,23.999408,-8.569039,1.555235,-2.592058,22.413679,0.080000,0.890000,-2,105,-2.157073,105.317086,-2.157073,105.317086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.737074,45.998759,110.917811,134.077335,0.000000,0.000000,0.000000,0.000000,7.373542,9.294677,6.471963,1.626481,0.357095,0.036616,0.501082,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.357835,proposed,0,-126.340000,54.885000,1.861975,-4.394186,1.920000,-4.465000,-0.058025,0.070814,21.437845,6.129455,1.982162,6.129455,21.437845,0.060000,0.980000,24,60,23.573355,-17.001131,23.573355,-17.001131,0.000000,77.318217,0.000000,64.000000,0.000000,0.000000,-74.138832,45.142483,111.419618,129.868966,0.000000,0.000000,0.000000,0.000000,7.003309,8.938191,5.549471,1.548114,0.373615,0.019631,0.500712,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.367838,proposed,0,-126.340000,54.885000,2.072768,-4.384169,2.140000,-4.355000,-0.067232,-0.029169,20.949928,14.728989,1.677214,14.728989,20.949928,0.090000,0.800000,25,15,25.034616,-75.168997,25.034616,-75.168997,0.000000,90.486083,0.000000,64.000000,0.000000,0.000000,-82.474375,40.893797,114.590071,134.655963,0.000000,0.000000,0.000000,0.000000,6.857491,8.710197,5.556484,1.462580,0.210375,0.019150,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.377838,proposed,0,-126.340000,54.885000,2.277817,-4.368747,2.350000,-4.195000,-0.072183,-0.173747,20.035084,18.144407,1.677214,18.144407,20.035084,0.150000,0.520000,23,-30,22.600503,-84.167001,22.600503,-84.167001,0.000000,54.484086,0.000000,64.000000,0.000000,0.000000,-88.789485,33.398552,110.615958,131.654367,0.000000,0.000000,0.000000,0.000000,6.731863,8.314131,5.726030,1.793796,0.247808,0.037116,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008316,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.387841,proposed,0,-126.340000,54.885000,2.476858,-4.347863,2.550000,-4.045000,-0.073142,-0.302863,19.974095,14.789979,2.226120,14.789979,19.974095,0.210000,0.130000,10,-27,9.711280,-27.185826,9.711280,-27.185826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.723702,27.901064,111.998984,138.618616,0.000000,0.000000,0.000000,0.000000,7.175714,8.766996,5.564446,1.463968,0.245086,0.018668,0.500798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.397841,proposed,0,-126.340000,54.885000,2.669486,-4.321485,2.750000,-3.975000,-0.080514,-0.346485,20.523001,3.140965,1.677214,3.140965,20.523001,0.200000,-0.050000,-5,18,-4.581966,86.139201,-4.581966,86.139201,0.000000,-68.325027,0.000000,64.000000,0.000000,0.000000,-94.666437,27.606531,119.978989,151.997645,0.000000,0.000000,0.000000,0.000000,8.173970,10.012144,5.562128,1.468536,0.217151,0.019831,0.502399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.407840,proposed,0,-126.340000,54.885000,2.855437,-4.289580,2.970000,-4.035000,-0.114563,-0.254580,21.132897,-10.642686,1.189297,-10.642686,21.132897,0.150000,-0.050000,12,63,12.154873,104.410259,12.154873,104.410259,0.000000,-41.596084,0.000000,64.000000,0.000000,0.000000,-93.720202,33.727137,120.678364,151.122956,0.000000,0.000000,0.000000,0.000000,7.904367,10.331667,5.559627,1.523366,0.251398,0.018826,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.417837,proposed,0,-126.340000,54.885000,3.034349,-4.252145,3.190000,-4.185000,-0.155651,-0.067145,22.169720,-19.913105,0.945339,-19.913105,22.169720,0.140000,0.210000,44,104,43.900603,104.007708,43.900603,104.007708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.853693,43.248065,128.734186,158.689694,0.000000,0.000000,0.000000,0.000000,7.729659,10.793701,5.555611,1.514301,0.295719,0.021680,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.427841,proposed,0,-126.340000,54.885000,3.206134,-4.209128,3.410000,-4.405000,-0.203866,0.195872,20.949928,-24.304356,1.982162,-24.304356,20.949928,0.210000,0.610000,33,104,32.997025,103.943180,32.997025,103.943180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.687160,51.335227,130.324522,159.902626,0.000000,0.000000,0.000000,0.000000,7.618467,10.762598,5.557369,1.585200,0.300511,0.027610,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.437837,proposed,0,-126.340000,54.885000,3.370244,-4.160604,3.620000,-4.625000,-0.249756,0.464396,22.474668,-20.401022,1.921172,-20.401022,22.474668,0.340000,0.850000,-12,104,-56.616205,103.720430,-56.616205,103.720430,44.613230,0.000000,0.000000,64.000000,0.000000,0.000000,-98.617498,59.234251,132.242178,164.089655,0.000000,0.000000,0.000000,0.000000,8.033266,11.031427,5.556455,1.493823,0.416011,0.018128,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.447837,proposed,0,-126.340000,54.885000,3.526612,-4.106539,3.850000,-4.775000,-0.323388,0.668461,22.962585,-12.289405,2.287110,-12.289405,22.962585,0.220000,0.930000,-57,104,-62.473958,103.615113,-62.473958,103.615113,5.470983,0.000000,0.000000,64.000000,0.000000,0.000000,-95.224066,64.071982,134.393602,166.069307,0.000000,0.000000,0.000000,0.000000,8.087856,11.160351,5.552845,1.467873,0.384479,0.019152,0.500945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.457841,proposed,0,-126.340000,54.885000,3.674997,-4.046954,4.090000,-4.845000,-0.415003,0.798046,21.925762,-3.689871,1.372266,-3.689871,21.925762,0.070000,0.970000,-63,104,-62.588873,103.849571,-62.588873,103.849571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.147311,66.202816,132.341545,161.662197,0.000000,0.000000,0.000000,0.000000,7.660009,10.841372,5.553437,1.436881,0.356326,0.016511,0.500530,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.467835,proposed,0,-126.340000,54.885000,3.814981,-3.981976,4.300000,-4.835000,-0.485019,0.853024,18.998261,6.129455,1.433256,6.129455,18.998261,-0.260000,0.990000,-31,104,-31.381528,103.502740,-31.381528,103.502740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.514956,65.118920,141.549460,167.643455,0.000000,0.000000,0.000000,0.000000,8.747536,11.078798,5.552768,1.654498,0.562079,0.031535,0.501390,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008311,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.477840,proposed,0,-126.340000,54.885000,3.946650,-3.911519,4.470000,-4.725000,-0.523350,0.813481,12.167426,13.692166,1.555235,13.692166,12.167426,-0.320000,1.000000,14,59,27.564186,46.027413,27.564186,46.027413,-13.945713,12.475328,0.000000,64.000000,0.000000,0.000000,-86.730786,58.483041,142.163234,163.203025,0.000000,0.000000,0.000000,0.000000,9.294800,10.535995,5.562015,1.530218,0.370562,0.024418,0.503303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.487844,proposed,0,-126.340000,54.885000,4.069639,-3.835726,4.570000,-4.525000,-0.500361,0.689274,6.312424,22.108731,1.860183,22.108731,6.312424,-0.150000,0.840000,55,14,54.626444,-11.659208,54.626444,-11.659208,0.000000,25.161949,0.000000,64.000000,0.000000,0.000000,-86.124574,48.195285,133.387607,154.331638,0.000000,0.000000,0.000000,0.000000,8.979074,9.799607,5.584019,1.743020,0.269618,0.031934,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.497839,proposed,0,-126.340000,54.885000,4.183711,-3.754732,4.620000,-4.295000,-0.436289,0.540268,2.592058,24.731284,1.128308,24.731284,2.592058,0.070000,0.490000,58,-7,57.725942,-6.777301,57.725942,-6.777301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.586951,37.003571,122.746281,147.273267,0.000000,0.000000,0.000000,0.000000,8.482111,9.491211,5.560429,1.455040,0.302952,0.019472,0.503152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.507838,proposed,0,-126.340000,54.885000,4.288852,-3.668538,4.640000,-4.075000,-0.351148,0.406462,0.823360,20.583991,0.640391,20.583991,0.823360,0.160000,0.190000,56,38,56.289063,51.296930,56.289063,51.296930,0.000000,-13.074231,0.000000,64.000000,0.000000,0.000000,-76.387822,25.738059,123.595447,163.053003,0.000000,0.000000,0.000000,0.000000,8.331832,10.313182,5.552318,1.489979,0.327986,0.019889,0.501025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.517838,proposed,0,-126.340000,54.885000,4.384932,-3.577233,4.660000,-3.935000,-0.275068,0.357767,0.518412,10.886644,-0.091484,10.886644,0.518412,0.400000,0.200000,19,83,19.415968,103.308503,19.415968,103.308503,0.000000,-20.085804,0.000000,64.000000,0.000000,0.000000,-68.110771,17.564945,140.308938,171.832652,0.000000,0.000000,0.000000,0.000000,9.160125,10.411499,5.557084,1.446990,0.310902,0.021068,0.509773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.527840,proposed,0,-126.340000,54.885000,4.471824,-3.480939,4.690000,-3.865000,-0.218176,0.384061,2.836017,3.811850,0.274453,3.811850,2.836017,0.380000,0.480000,-9,104,-9.261197,103.669192,-9.261197,103.669192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.032976,15.939669,145.238976,165.052779,0.000000,0.000000,0.000000,0.000000,10.007129,10.538042,5.560460,1.467765,0.239900,0.022151,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.537839,proposed,0,-126.340000,54.885000,4.549427,-3.379798,4.720000,-3.825000,-0.170573,0.445202,3.262944,3.018985,0.640391,3.018985,3.262944,0.210000,0.760000,-1,104,-0.945343,104.135609,-0.945343,104.135609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.640387,18.394964,137.142529,156.285542,0.000000,0.000000,0.000000,0.000000,9.664411,10.445014,5.559428,1.706042,0.365427,0.028240,0.500839,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.547842,proposed,0,-126.340000,54.885000,4.617732,-3.273870,4.750000,-3.775000,-0.132268,0.501130,1.189297,6.251434,0.945339,6.251434,1.189297,0.120000,0.910000,25,104,24.869990,103.968097,24.869990,103.968097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.738522,23.230007,136.727082,159.434260,0.000000,0.000000,0.000000,0.000000,9.707324,10.931353,5.552487,1.644882,0.409387,0.030226,0.500855,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.557841,proposed,0,-126.340000,54.885000,4.676655,-3.163363,4.760000,-3.675000,-0.083345,0.511637,-0.396432,11.862478,0.091484,11.862478,-0.396432,0.120000,0.970000,40,85,39.951629,84.744339,39.951629,84.744339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.392838,26.301544,134.316602,160.327943,0.000000,0.000000,0.000000,0.000000,9.391500,10.804559,5.571789,1.527570,0.374080,0.030460,0.502309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.567839,proposed,0,-126.340000,54.885000,4.726197,-3.048416,4.750000,-3.515000,-0.023803,0.466584,-2.287110,18.205396,-0.030495,18.205396,-2.287110,0.220000,0.910000,46,40,46.254099,36.998070,46.254099,36.998070,0.000000,2.746269,0.000000,64.000000,0.000000,0.000000,-68.522220,26.567359,134.649310,158.413994,0.000000,0.000000,0.000000,0.000000,9.367765,10.483184,5.557573,1.527571,0.235355,0.020964,0.500455,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.577838,proposed,0,-126.340000,54.885000,4.766398,-2.929126,4.740000,-3.305000,0.026398,0.375874,-1.921172,22.352689,0.762370,22.352689,-1.921172,0.350000,0.660000,28,20,27.618834,19.541150,27.618834,19.541150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.078312,25.272563,130.245260,153.225507,0.000000,0.000000,0.000000,0.000000,9.039501,9.933527,5.558359,1.463695,0.222667,0.019589,0.500726,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.587846,proposed,0,-126.340000,54.885000,4.797308,-2.805558,4.730000,-3.095000,0.067308,0.289442,-0.701380,20.279043,1.311276,20.279043,-0.701380,0.380000,0.370000,11,59,10.515737,58.648525,10.515737,58.648525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.493578,22.658515,131.892080,154.896051,0.000000,0.000000,0.000000,0.000000,9.382462,10.083381,5.578633,1.508150,0.208093,0.019900,0.501404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.597839,proposed,0,-126.340000,54.885000,4.818926,-2.678166,4.740000,-2.935000,0.078926,0.256834,0.152474,13.570186,0.945339,13.570186,0.152474,0.280000,0.430000,8,104,8.277184,104.666358,8.277184,104.666358,0.000000,-1.017833,0.000000,64.000000,0.000000,0.000000,-92.300860,18.569047,116.505838,146.309054,0.000000,0.000000,0.000000,0.000000,8.537819,9.256267,5.558640,1.458723,0.230541,0.017796,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.607840,proposed,0,-126.340000,54.885000,4.831392,-2.546865,4.750000,-2.815000,0.081392,0.268135,0.701380,8.995966,0.030495,8.995966,0.701380,0.190000,0.690000,8,105,7.547382,104.782793,7.547382,104.782793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.234397,14.189161,112.800129,144.120432,0.000000,0.000000,0.000000,0.000000,7.743939,8.868037,5.560452,1.469223,0.311265,0.018688,0.509598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.617839,proposed,0,-126.340000,54.885000,4.834801,-2.411927,4.750000,-2.705000,0.084801,0.293073,-0.579401,10.337738,0.030495,10.337738,-0.579401,0.150000,0.870000,18,105,18.123684,105.040718,18.123684,105.040718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.086534,12.949263,115.337946,139.272210,0.000000,0.000000,0.000000,0.000000,7.243302,8.848289,5.556250,1.463603,0.313556,0.020835,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.627839,proposed,0,-126.340000,54.885000,4.829288,-2.273507,4.750000,-2.575000,0.079288,0.301493,-1.860183,13.875134,0.518412,13.875134,-1.860183,0.170000,0.960000,21,79,21.308094,78.591599,21.308094,78.591599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.536304,11.939702,113.885141,133.479478,0.000000,0.000000,0.000000,0.000000,6.839872,8.476868,5.556294,1.464129,0.336040,0.020065,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.637839,proposed,0,-126.340000,54.885000,4.815009,-2.131806,4.730000,-2.425000,0.085009,0.293194,-2.836017,16.924615,0.762370,16.924615,-2.836017,0.210000,0.890000,19,61,19.166282,60.818072,19.166282,60.818072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.617965,11.952295,110.019883,124.760630,0.000000,0.000000,0.000000,0.000000,6.758708,8.043340,5.553244,1.460637,0.192193,0.019217,0.508558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.647839,proposed,0,-126.340000,54.885000,4.792147,-1.987025,4.710000,-2.245000,0.082147,0.257975,-2.897006,18.571334,0.152474,18.571334,-2.897006,0.210000,0.710000,12,63,12.485998,62.600103,12.485998,62.600103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.930078,11.623160,101.514728,111.965406,0.000000,0.000000,0.000000,0.000000,6.502455,7.249814,5.552987,1.461619,0.195185,0.018654,0.500891,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.657838,proposed,0,-126.340000,54.885000,4.760908,-1.839367,4.690000,-2.065000,0.070908,0.225633,-2.775027,15.521854,-0.762370,15.521854,-2.775027,0.190000,0.610000,4,96,3.635378,96.344186,3.635378,96.344186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.202251,11.403423,90.544537,97.273772,0.000000,0.000000,0.000000,0.000000,5.983094,6.394941,5.558527,1.472772,0.218800,0.020522,0.501840,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.667839,proposed,0,-126.340000,54.885000,4.721508,-1.688994,4.670000,-1.925000,0.051508,0.236006,-2.714037,13.021280,-0.091484,13.021280,-2.714037,0.160000,0.740000,-5,108,-4.940791,107.545161,-4.940791,107.545161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.460681,8.820966,81.701357,92.196109,0.000000,0.000000,0.000000,0.000000,5.553587,5.709157,5.561379,1.500095,0.271490,0.020586,0.504173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.677839,proposed,0,-126.340000,54.885000,4.674211,-1.536165,4.640000,-1.795000,0.034211,0.258835,-3.018985,12.411384,0.823360,12.411384,-3.018985,0.120000,0.890000,-8,107,-8.275818,107.332743,-8.275818,107.332743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.987759,6.515383,78.719095,89.372909,0.000000,0.000000,0.000000,0.000000,5.353301,5.506551,5.556867,1.464919,0.344743,0.024082,0.511069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.687842,proposed,0,-126.340000,54.885000,4.619266,-1.381025,4.620000,-1.655000,-0.000734,0.273975,-3.506902,15.216906,0.457422,15.216906,-3.506902,0.120000,1.050000,-15,74,-15.167881,73.766709,-15.167881,73.766709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.385173,4.040985,77.730048,88.557920,0.000000,0.000000,0.000000,0.000000,5.365820,5.529209,5.557797,1.470955,0.325461,0.020680,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.697840,proposed,0,-126.340000,54.885000,4.557004,-1.223893,4.580000,-1.475000,-0.022996,0.251107,-4.421746,17.839459,0.518412,17.839459,-4.421746,0.100000,1.000000,-15,55,-14.758806,54.798390,-14.758806,54.798390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.392271,4.034879,75.641939,81.170230,0.000000,0.000000,0.000000,0.000000,5.190104,5.261261,5.565509,1.589144,0.229017,0.022326,0.500991,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.707841,proposed,0,-126.340000,54.885000,4.487686,-1.064852,4.540000,-1.295000,-0.052314,0.230148,-5.458569,18.327375,0.274453,18.327375,-5.458569,0.060000,0.700000,-11,77,-10.945494,76.591097,-10.945494,76.591097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.089838,5.761654,73.973623,77.057611,0.000000,0.000000,0.000000,0.000000,5.219074,5.037442,5.563466,1.503790,0.205383,0.024783,0.500798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.717837,proposed,0,-126.340000,54.885000,4.411716,-0.904277,4.500000,-1.135000,-0.088284,0.230723,-6.434403,15.216906,0.274453,15.216906,-6.434403,0.010000,0.770000,-8,98,-8.076326,98.345802,-8.076326,98.345802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.147514,5.598825,68.087365,71.498277,0.000000,0.000000,0.000000,0.000000,5.029756,4.700772,5.548828,1.432647,0.205607,0.016268,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.727835,proposed,0,-126.340000,54.885000,4.329379,-0.742239,4.440000,-0.995000,-0.110621,0.252761,-6.739351,13.753155,0.030495,13.753155,-6.739351,0.000000,0.790000,-14,109,-13.774286,108.601486,-13.774286,108.601486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.559575,3.970058,64.990551,72.340455,0.000000,0.000000,0.000000,0.000000,4.828165,4.650413,5.539926,1.692289,0.302455,0.024352,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.737842,proposed,0,-126.340000,54.885000,4.240984,-0.578858,4.380000,-0.835000,-0.139016,0.256142,-7.837164,14.607010,0.274453,14.607010,-7.837164,-0.050000,0.940000,-8,95,-7.728211,95.138964,-7.728211,95.138964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.441153,1.575548,63.807873,75.166072,0.000000,0.000000,0.000000,0.000000,4.734660,4.757377,5.566260,1.458009,0.267279,0.022710,0.500916,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.747867,proposed,0,-126.340000,54.885000,4.146815,-0.414198,4.300000,-0.655000,-0.153185,0.240802,-9.300914,18.449355,0.640391,18.449355,-9.300914,-0.050000,0.960000,-1,61,-1.364499,61.242545,-1.364499,61.242545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.661361,-0.075826,63.001598,72.987010,0.000000,0.000000,0.000000,0.000000,4.689327,4.750730,5.556226,1.562261,0.224983,0.018495,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.757835,proposed,0,-126.340000,54.885000,4.047986,-0.249671,4.220000,-0.455000,-0.172014,0.205329,-9.727842,21.254876,0.396432,21.254876,-9.727842,-0.010000,0.810000,-9,48,-9.439413,47.676971,-9.439413,47.676971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.355598,0.174806,62.881774,70.104050,0.000000,0.000000,0.000000,0.000000,4.595037,4.718202,5.543895,1.440106,0.187359,0.019207,0.507303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.767839,proposed,0,-126.340000,54.885000,3.944038,-0.084011,4.130000,-0.245000,-0.185962,0.160989,-9.483883,20.949928,-0.701380,20.949928,-9.483883,-0.150000,0.620000,-2,63,-1.616715,63.064753,-1.616715,63.064753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.930921,1.106386,61.549069,71.682204,0.000000,0.000000,0.000000,0.000000,4.583711,4.672995,5.555809,1.440813,0.185695,0.015934,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.777835,proposed,0,-126.340000,54.885000,3.835813,0.081884,4.050000,-0.055000,-0.214187,0.136884,-9.849821,16.619667,-0.274453,16.619667,-9.849821,-0.020000,0.580000,-24,101,-24.290157,100.571915,-24.290157,100.571915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.125577,1.641468,57.749188,67.178918,0.000000,0.000000,0.000000,0.000000,4.308738,4.435339,5.553311,1.483160,0.227530,0.022845,0.501144,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.787839,proposed,0,-126.340000,54.885000,3.723573,0.248080,3.960000,0.105000,-0.236427,0.143080,-9.422894,14.119093,0.823360,14.119093,-9.422894,-0.070000,0.760000,-31,107,-31.236340,107.241055,-31.236340,107.241055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.267075,-0.027392,56.940950,75.431199,0.000000,0.000000,0.000000,0.000000,4.208983,4.588393,5.558958,1.484584,0.292647,0.021699,0.500988,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.797840,proposed,0,-126.340000,54.885000,3.607922,0.414143,3.870000,0.265000,-0.262078,0.149143,-9.422894,15.399875,1.128308,15.399875,-9.422894,-0.190000,0.940000,-22,81,-22.472755,81.035645,-22.472755,81.035645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.164530,-1.064871,56.140934,73.127390,0.000000,0.000000,0.000000,0.000000,4.226981,4.495572,5.559119,1.464100,0.286181,0.019134,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.807840,proposed,0,-126.340000,54.885000,3.489266,0.579957,3.780000,0.455000,-0.290734,0.124957,-10.764665,19.425188,0.335443,19.425188,-10.764665,-0.210000,0.900000,-12,48,-12.465860,47.650160,-12.465860,47.650160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.074032,-0.214118,58.948491,70.539382,0.000000,0.000000,0.000000,0.000000,4.436878,4.561653,5.561451,1.498375,0.200261,0.017845,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.817835,proposed,0,-126.340000,54.885000,3.368141,0.745237,3.670000,0.665000,-0.301859,0.080237,-12.350394,21.742793,0.152474,21.742793,-12.350394,-0.160000,0.700000,-8,40,-7.690910,40.455866,-7.690910,40.455866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.973836,1.631234,58.924002,73.520901,0.000000,0.000000,0.000000,0.000000,4.430718,4.554611,5.545388,1.439907,0.197034,0.019912,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.827839,proposed,0,-126.340000,54.885000,3.244867,0.910005,3.550000,0.865000,-0.305133,0.045005,-13.082270,19.974095,0.091484,19.974095,-13.082270,-0.110000,0.530000,-11,66,-10.865209,65.813925,-10.865209,65.813925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.624579,3.574698,57.410387,74.818894,0.000000,0.000000,0.000000,0.000000,4.309167,4.681322,5.555357,1.526590,0.182875,0.015349,0.500595,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.837839,proposed,0,-126.340000,54.885000,3.120060,1.073895,3.430000,1.035000,-0.309940,0.038895,-12.228415,15.704823,0.335443,15.704823,-12.228415,-0.100000,0.550000,-24,98,-24.001885,98.204536,-24.001885,98.204536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.548423,4.467334,52.834537,66.826114,0.000000,0.000000,0.000000,0.000000,4.023669,4.517072,5.548637,1.459283,0.209557,0.018447,0.500654,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.847837,proposed,0,-126.340000,54.885000,2.994203,1.236733,3.320000,1.175000,-0.325797,0.061733,-11.740498,11.679509,0.945339,11.679509,-11.740498,-0.150000,0.730000,-28,109,-27.668006,108.732658,-27.668006,108.732658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.364794,3.817904,51.196910,69.874851,0.000000,0.000000,0.000000,0.000000,3.899417,4.439281,5.553340,1.429703,0.258026,0.014224,0.503217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.857838,proposed,0,-126.340000,54.885000,2.867720,1.398436,3.200000,1.315000,-0.332280,0.083436,-11.862478,13.204249,1.006328,13.204249,-11.862478,-0.190000,0.910000,-23,90,-23.357108,89.552811,-23.357108,89.552811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.275687,2.948194,50.121513,68.662183,0.000000,0.000000,0.000000,0.000000,3.876632,4.281957,5.552598,1.492747,0.280510,0.022794,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.867839,proposed,0,-126.340000,54.885000,2.741140,1.558783,3.080000,1.455000,-0.338860,0.103783,-13.326228,15.033937,0.823360,15.033937,-13.326228,-0.210000,0.920000,-9,73,-8.900468,72.969583,-8.900468,72.969583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.269132,3.811155,50.251322,63.702586,0.000000,0.000000,0.000000,0.000000,3.900639,4.199705,5.553116,1.547097,0.215389,0.017743,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.877837,proposed,0,-126.340000,54.885000,2.615006,1.717555,2.960000,1.635000,-0.344994,0.082555,-13.509197,18.876282,0.640391,18.876282,-13.509197,-0.160000,0.820000,-12,47,-12.326435,46.735633,-12.326435,46.735633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.192053,3.695225,49.491520,64.352853,0.000000,0.000000,0.000000,0.000000,3.942754,4.135234,5.552028,1.556599,0.215818,0.021248,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.887837,proposed,0,-126.340000,54.885000,2.489752,1.874669,2.830000,1.825000,-0.340248,0.049669,-13.631176,18.815292,0.213464,18.815292,-13.631176,-0.110000,0.650000,-18,57,-17.589764,57.030159,-17.589764,57.030159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.599651,4.113320,51.500653,71.829751,0.000000,0.000000,0.000000,0.000000,4.036548,4.407348,5.550590,1.447100,0.196159,0.015602,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.897836,proposed,0,-126.340000,54.885000,2.365880,2.029964,2.700000,1.995000,-0.334120,0.034964,-13.326228,14.241072,0.579401,14.241072,-13.326228,-0.130000,0.570000,-19,99,-19.072535,99.291137,-19.072535,99.291137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.434767,4.258477,49.508348,68.328867,0.000000,0.000000,0.000000,0.000000,3.905826,4.273163,5.554304,1.670404,0.263063,0.022016,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.907841,proposed,0,-126.340000,54.885000,2.243827,2.183362,2.580000,2.125000,-0.336173,0.058362,-13.143259,10.825654,1.067318,10.825654,-13.143259,-0.160000,0.720000,-18,109,-17.791369,108.888045,-17.791369,108.888045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.319359,2.432332,47.212361,66.954050,0.000000,0.000000,0.000000,0.000000,3.676440,4.160579,5.570133,1.580923,0.292374,0.022990,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.917845,proposed,0,-126.340000,54.885000,2.124149,2.334637,2.460000,2.235000,-0.335851,0.099637,-12.777322,10.825654,1.128308,10.825654,-12.777322,-0.150000,0.910000,-21,102,-21.137023,101.776942,-21.137023,101.776942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.192158,0.879227,47.487446,66.354809,0.000000,0.000000,0.000000,0.000000,3.643265,4.156174,5.586017,1.477997,0.254818,0.023543,0.502262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.927842,proposed,0,-126.340000,54.885000,2.007399,2.483571,2.340000,2.375000,-0.332601,0.108571,-12.899301,13.692166,1.189297,13.692166,-12.899301,-0.170000,0.970000,-15,72,-14.783080,71.647813,-14.783080,71.647813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.162158,-0.325920,48.803059,67.196373,0.000000,0.000000,0.000000,0.000000,3.796090,4.280925,5.569731,1.461401,0.273981,0.022514,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.937842,proposed,0,-126.340000,54.885000,1.893921,2.630200,2.220000,2.525000,-0.326079,0.105200,-13.326228,16.192739,0.823360,16.192739,-13.326228,-0.150000,0.850000,-9,59,-9.426576,58.565378,-9.426576,58.565378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.553095,-0.426548,55.965184,72.959340,0.000000,0.000000,0.000000,0.000000,4.126886,4.651008,5.568530,1.716629,0.253395,0.036067,0.501334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.947846,proposed,0,-126.340000,54.885000,1.784178,2.774418,2.100000,2.695000,-0.315822,0.079418,-13.387218,16.863625,0.884349,16.863625,-13.387218,-0.130000,0.730000,-7,60,-6.948992,59.510191,-6.948992,59.510191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.507521,-1.086825,56.924728,73.283895,0.000000,0.000000,0.000000,0.000000,4.058679,4.654805,5.586739,1.542424,0.202737,0.025803,0.500888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.957841,proposed,0,-126.340000,54.885000,1.678748,2.915952,1.980000,2.855000,-0.301252,0.060952,-12.167426,14.424041,0.701380,14.424041,-12.167426,-0.090000,0.630000,-18,85,-18.424081,85.128154,-18.424081,85.128154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.316174,-1.956108,55.207663,67.508474,0.000000,0.000000,0.000000,0.000000,3.652315,4.311546,5.578948,1.645374,0.235306,0.039727,0.504655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.967840,proposed,0,-126.340000,54.885000,1.577944,3.054878,1.870000,3.005000,-0.292056,0.049878,-10.703675,11.801488,0.640391,11.801488,-10.703675,-0.100000,0.690000,-27,100,-26.732717,99.635529,-26.732717,99.635529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.595065,-4.108026,51.354508,64.534847,0.000000,0.000000,0.000000,0.000000,3.369584,4.084699,5.564317,1.501100,0.228844,0.022468,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.977838,proposed,0,-126.340000,54.885000,1.482247,3.191038,1.770000,3.125000,-0.287753,0.066038,-10.093779,11.984457,0.701380,11.984457,-10.093779,-0.170000,0.840000,-19,85,-18.658742,85.028398,-18.658742,85.028398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.001872,-6.477343,49.230735,64.466457,0.000000,0.000000,0.000000,0.000000,3.323004,4.077126,5.558873,1.628772,0.296499,0.027303,0.504676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.987839,proposed,0,-126.340000,54.885000,1.392015,3.324436,1.670000,3.265000,-0.277985,0.059436,-10.398727,13.570186,0.457422,13.570186,-10.398727,-0.170000,0.860000,-9,67,-8.792442,67.075077,-8.792442,67.075077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.934531,-7.847841,50.976573,63.276870,0.000000,0.000000,0.000000,0.000000,3.381740,4.103495,5.560852,1.546390,0.199719,0.018943,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.997853,proposed,0,-126.340000,54.885000,1.307592,3.455101,1.580000,3.415000,-0.272408,0.040101,-10.459717,16.070760,0.884349,16.070760,-10.459717,-0.220000,0.780000,6,50,6.466605,49.594691,6.466605,49.594691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.397553,-8.865633,51.578787,61.685095,0.000000,0.000000,0.000000,0.000000,3.395519,4.130558,5.612746,1.574211,0.207084,0.032810,0.501048,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.009301,proposed,0,-126.340000,54.885000,1.218827,3.600853,1.470000,3.605000,-0.251173,-0.004147,-9.239925,15.521854,0.640391,15.521854,-9.239925,-0.040000,0.610000,-16,62,-16.140169,62.069547,-16.140169,62.069547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.899529,-9.160685,54.649161,62.911203,0.000000,0.000000,0.000000,0.000000,3.328458,4.065019,5.589542,1.737866,0.241108,0.035901,0.505181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.017837,proposed,0,-126.340000,54.885000,1.158330,3.706975,1.410000,3.725000,-0.251670,-0.018025,-7.837164,12.838311,0.884349,12.838311,-7.837164,-0.050000,0.590000,-24,83,-24.095792,83.265652,-24.095792,83.265652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.575254,-9.944422,57.803444,63.957461,0.000000,0.000000,0.000000,0.000000,3.427451,4.065176,5.560268,1.640429,0.208969,0.025037,0.501014,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.027842,proposed,0,-126.340000,54.885000,1.093924,3.828554,1.340000,3.845000,-0.246076,-0.016446,-6.251434,10.825654,0.884349,10.825654,-6.251434,-0.110000,0.690000,-24,89,-23.923806,89.399975,-23.923806,89.399975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.320138,-11.016044,52.509340,60.870008,0.000000,0.000000,0.000000,0.000000,3.091576,3.836441,5.570550,1.463380,0.223202,0.021971,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.037838,proposed,0,-126.340000,54.885000,1.036904,3.946953,1.290000,3.955000,-0.253096,-0.008047,-6.068465,10.825654,0.579401,10.825654,-6.068465,-0.150000,0.810000,-13,77,-13.368069,77.211965,-13.368069,77.211965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.355814,-11.935363,48.031465,56.852020,0.000000,0.000000,0.000000,0.000000,2.849107,3.658173,5.557074,1.460085,0.213489,0.019261,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.047836,proposed,0,-126.340000,54.885000,0.987510,4.062276,1.230000,4.075000,-0.242490,-0.012724,-6.129455,12.106436,1.433256,12.106436,-6.129455,-0.150000,0.810000,-2,63,-2.096073,63.291092,-2.096073,63.291092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.164274,-12.050801,46.518349,51.658622,0.000000,0.000000,0.000000,0.000000,2.840307,3.504433,7.503419,1.640282,0.210638,0.038243,0.504528,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.057783,proposed,0,-126.340000,54.885000,0.946224,4.173941,1.180000,4.195000,-0.233776,-0.021059,-5.946486,12.899301,1.128308,12.899301,-5.946486,-0.120000,0.760000,4,58,3.803596,57.535801,3.803596,57.535801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.039838,-11.754480,46.776556,50.933884,0.000000,0.000000,0.000000,0.000000,2.930069,3.421833,5.563665,1.737115,0.224457,0.026296,0.501092,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.067847,proposed,0,-126.340000,54.885000,0.912696,4.283796,1.130000,4.335000,-0.217304,-0.051204,-4.238777,13.814145,0.518412,13.814145,-4.238777,-0.100000,0.660000,-1,54,-1.085116,53.748195,-1.085116,53.748195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.306056,-11.812143,47.802568,50.742303,0.000000,0.000000,0.000000,0.000000,3.022069,3.444481,5.564089,1.684086,0.246754,0.025252,0.500793,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.077847,proposed,0,-126.340000,54.885000,0.887845,4.389820,1.100000,4.455000,-0.212155,-0.065180,-4.238777,13.814145,0.457422,11.496540,-3.872840,-0.040000,0.590000,1,56,1.166866,56.365957,1.166866,56.365957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.217905,-11.634641,51.461114,52.256713,0.000000,0.000000,0.000000,0.000000,3.282569,3.479284,5.591946,1.792002,0.274104,0.039552,0.501191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.087858,proposed,0,-126.340000,54.885000,0.871630,4.492875,1.070000,4.575000,-0.198370,-0.082125,-2.287110,9.544873,0.091484,9.544873,-2.287110,-0.010000,0.580000,-10,87,-9.864404,87.455289,-9.864404,87.455289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.506316,-10.216752,52.581781,50.887885,0.000000,0.000000,0.000000,0.000000,3.408144,3.195099,5.582894,1.606010,0.220764,0.037041,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.097853,proposed,0,-126.340000,54.885000,0.864289,4.592688,1.070000,4.665000,-0.205711,-0.072312,-0.335443,7.654195,0.213464,7.654195,-0.335443,-0.030000,0.700000,-16,92,-15.831870,91.741321,-15.831870,91.741321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.717441,-10.252466,42.486245,43.339631,0.000000,0.000000,0.000000,0.000000,2.940963,2.904301,5.617778,1.792746,0.265976,0.035688,0.513666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.107846,proposed,0,-126.340000,54.885000,0.865961,4.689443,1.080000,4.755000,-0.214039,-0.065557,0.884349,7.654195,-0.396432,7.654195,0.884349,-0.050000,0.820000,-15,79,-14.555939,79.019733,-14.555939,79.019733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.932542,-10.430331,39.084753,40.908966,0.000000,0.000000,0.000000,0.000000,2.710452,2.802026,6.068003,1.530182,0.236210,0.023328,0.500462,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008369,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.118301,proposed,0,-126.340000,54.885000,0.877513,4.787444,1.110000,4.875000,-0.232487,-0.087556,1.372266,12.594353,-0.152474,12.594353,1.372266,-0.080000,0.830000,-4,34,-3.812906,32.815051,-3.812906,32.815051,0.000000,1.204682,0.000000,64.000000,0.000000,0.000000,68.899958,-11.113631,42.526976,43.057194,0.000000,0.000000,0.000000,0.000000,2.788744,3.024004,5.579961,1.785497,0.263945,0.035221,0.500850,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.128343,proposed,0,-126.340000,54.885000,0.898176,4.878519,1.120000,5.005000,-0.221824,-0.126481,0.945339,14.485031,0.396432,14.485031,0.945339,-0.100000,0.630000,16,27,15.881846,27.048351,15.881846,27.048351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.989049,-8.777503,55.305483,61.655692,0.000000,0.000000,0.000000,0.000000,3.353924,3.819050,5.582913,1.680149,0.221571,0.026776,0.502741,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.137864,proposed,0,-126.340000,54.885000,0.926517,4.962158,1.140000,5.125000,-0.213483,-0.162842,1.921172,12.106436,0.213464,12.106436,1.921172,-0.030000,0.450000,11,56,10.839299,56.161665,10.839299,56.161665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.511173,-5.620790,59.168305,68.149983,0.000000,0.000000,0.000000,0.000000,3.553624,4.066434,5.605887,1.840696,0.250687,0.036859,0.500959,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008249,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.147846,proposed,0,-126.340000,54.885000,0.965445,5.047059,1.180000,5.225000,-0.214555,-0.177941,2.653048,7.715185,0.030495,7.715185,2.653048,0.010000,0.460000,8,88,8.076250,87.994159,8.076250,87.994159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.003817,-3.354043,58.803226,59.720050,0.000000,0.000000,0.000000,0.000000,3.734396,3.854185,5.554770,1.587550,0.262504,0.083170,0.501275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.157860,proposed,0,-126.340000,54.885000,1.014017,5.129423,1.220000,5.285000,-0.205983,-0.155577,3.811850,3.689871,0.091484,3.689871,3.811850,0.030000,0.650000,5,104,5.495116,104.286739,5.495116,104.286739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.323978,-2.163694,53.796291,53.032745,0.000000,0.000000,0.000000,0.000000,3.577043,3.612186,5.582797,1.456366,0.224980,0.016178,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.167874,proposed,0,-126.340000,54.885000,1.072156,5.209058,1.270000,5.335000,-0.197844,-0.125942,4.421746,4.360757,0.030495,4.360757,4.421746,0.030000,0.860000,12,81,11.863525,81.011067,11.863525,81.011067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.086052,-2.517768,51.688745,50.201131,0.000000,0.000000,0.000000,0.000000,3.491343,3.373279,5.543657,1.469019,0.232790,0.017494,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.177869,proposed,0,-126.340000,54.885000,1.139706,5.285875,1.320000,5.405000,-0.180294,-0.119125,5.214611,8.691018,0.457422,8.691018,5.214611,0.050000,0.870000,17,42,16.610309,41.779303,16.610309,41.779303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.109861,-2.034828,59.324049,56.973154,0.000000,0.000000,0.000000,0.000000,3.867919,3.517583,5.546353,1.421764,0.195846,0.017988,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.187877,proposed,0,-126.340000,54.885000,1.216856,5.360217,1.390000,5.505000,-0.173144,-0.144783,5.641538,11.374561,0.152474,11.374561,5.641538,0.070000,0.680000,23,30,22.750364,30.383287,22.750364,30.383287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.088805,-0.067389,66.194991,68.662770,0.000000,0.000000,0.000000,0.000000,4.124587,4.204333,5.547918,1.435404,0.190408,0.015552,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.197873,proposed,0,-126.340000,54.885000,1.303365,5.431985,1.450000,5.615000,-0.146635,-0.183015,6.922320,9.361904,-0.640391,9.361904,6.922320,0.150000,0.480000,13,58,13.443842,58.155664,13.443842,58.155664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.463633,2.747675,69.594518,73.582599,0.000000,0.000000,0.000000,0.000000,4.323534,4.342352,5.546804,1.491902,0.185335,0.016762,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.207871,proposed,0,-126.340000,54.885000,1.399244,5.501360,1.540000,5.675000,-0.140756,-0.173640,8.752008,4.726694,-1.250287,4.726694,8.752008,0.160000,0.500000,4,94,4.014752,93.729917,4.014752,93.729917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.175497,4.775614,64.103262,64.637842,0.000000,0.000000,0.000000,0.000000,4.184043,4.186552,5.544709,1.499818,0.182538,0.016732,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.217871,proposed,0,-126.340000,54.885000,1.504411,5.568446,1.630000,5.715000,-0.125589,-0.146554,9.422894,1.250287,-0.579401,1.250287,9.422894,0.110000,0.700000,14,106,13.853377,106.284208,13.853377,106.284208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.182142,5.130405,57.995252,57.870014,0.000000,0.000000,0.000000,0.000000,3.951356,3.954082,5.547169,1.426433,0.211263,0.014254,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.227876,proposed,0,-126.340000,54.885000,1.618776,5.633356,1.740000,5.735000,-0.121224,-0.101644,10.398727,3.018985,-0.579401,3.018985,10.398727,0.120000,0.900000,16,77,16.028173,76.574738,16.028173,76.574738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.075430,4.911779,60.642365,60.560991,0.000000,0.000000,0.000000,0.000000,4.120643,4.045261,5.551560,1.548389,0.277740,0.026813,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.237876,proposed,0,-126.340000,54.885000,1.742061,5.696121,1.850000,5.785000,-0.107939,-0.088879,10.398727,6.922320,-0.884349,6.922320,10.398727,0.130000,0.880000,27,44,27.281918,44.163301,27.281918,44.163301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.195674,6.105559,68.154551,68.336385,0.000000,0.000000,0.000000,0.000000,4.520361,4.215953,5.556071,1.547799,0.197939,0.020690,0.503023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.247873,proposed,0,-126.340000,54.885000,1.874124,5.756869,1.970000,5.855000,-0.095876,-0.098131,11.557530,8.630029,-0.823360,8.630029,11.557530,0.190000,0.660000,22,46,21.957824,45.582550,21.957824,45.582550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.787264,8.368046,71.129742,75.479199,0.000000,0.000000,0.000000,0.000000,4.540241,4.550489,5.562791,1.492169,0.201863,0.022671,0.501306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.257877,proposed,0,-126.340000,54.885000,2.014896,5.815762,2.100000,5.925000,-0.085104,-0.109238,13.448207,6.556382,-1.555235,6.556382,13.448207,0.230000,0.550000,9,70,8.836780,69.668065,8.836780,69.668065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.139477,9.669820,71.209779,72.679902,0.000000,0.000000,0.000000,0.000000,4.596494,4.502044,5.555770,1.461799,0.193481,0.018310,0.501320,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.267879,proposed,0,-126.340000,54.885000,2.164031,5.872851,2.240000,5.965000,-0.075969,-0.092149,15.277895,2.775027,-1.372266,2.775027,15.277895,0.190000,0.600000,5,97,5.005766,97.096282,5.005766,97.096282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.640485,10.625610,62.725572,65.433023,0.000000,0.000000,0.000000,0.000000,4.196818,4.316520,5.554756,1.461957,0.213628,0.020810,0.502196,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.277880,proposed,0,-126.340000,54.885000,2.321303,5.928257,2.400000,5.995000,-0.078697,-0.066743,15.826802,0.701380,-0.884349,0.701380,15.826802,0.170000,0.780000,10,100,10.156203,100.284687,10.156203,100.284687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.634687,10.300087,59.200221,61.831464,0.000000,0.000000,0.000000,0.000000,4.051293,4.204244,5.556982,1.461592,0.243882,0.017579,0.501674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.287882,proposed,0,-126.340000,54.885000,2.486502,5.982106,2.570000,6.015000,-0.083498,-0.032894,15.521854,2.714037,-0.945339,2.714037,15.521854,0.100000,0.900000,31,75,31.232307,75.284527,31.232307,75.284527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.787201,10.084897,60.573260,63.991865,0.000000,0.000000,0.000000,0.000000,4.103000,4.237098,5.553544,1.483745,0.317356,0.021909,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.297877,proposed,0,-126.340000,54.885000,2.659168,6.034458,2.730000,6.075000,-0.070832,-0.040542,15.887791,6.373413,-1.372266,6.373413,15.887791,0.100000,0.870000,41,45,40.894252,44.953465,40.894252,44.953465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.244457,10.881942,68.406946,74.428292,0.000000,0.000000,0.000000,0.000000,4.460639,4.666106,5.576921,1.754441,0.245444,0.032169,0.504281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.307876,proposed,0,-126.340000,54.885000,2.839228,6.085494,2.900000,6.135000,-0.060772,-0.049506,16.924615,7.776174,-1.738204,7.776174,16.924615,0.190000,0.680000,31,47,30.767963,47.275352,30.767963,47.275352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.251577,12.197068,74.297497,82.570198,0.000000,0.000000,0.000000,0.000000,4.704519,5.007240,5.563494,1.547106,0.197556,0.018202,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.317875,proposed,0,-126.340000,54.885000,3.026285,6.135301,3.080000,6.205000,-0.053715,-0.069699,19.425188,5.702528,-2.592058,5.702528,19.425188,0.300000,0.560000,1,72,0.634583,72.290740,0.634583,72.290740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.296365,12.451866,75.810273,79.128063,0.000000,0.000000,0.000000,0.000000,4.902364,4.984298,5.556420,1.456990,0.197406,0.018279,0.501140,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.327883,proposed,0,-126.340000,54.885000,3.220168,6.184030,3.290000,6.235000,-0.069832,-0.050970,20.827949,1.677214,-2.043152,1.677214,20.827949,0.210000,0.620000,1,102,0.725508,102.217005,0.725508,102.217005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.427465,12.120866,65.746113,69.721692,0.000000,0.000000,0.000000,0.000000,4.464426,4.665162,5.563272,1.479243,0.255734,0.028734,0.500728,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.337874,proposed,0,-126.340000,54.885000,3.420044,6.231673,3.520000,6.235000,-0.099956,-0.003327,21.681804,-0.152474,-1.799193,-0.152474,21.681804,0.130000,0.810000,7,106,6.593889,105.728390,6.593889,105.728390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.837892,10.628427,63.311418,68.610303,0.000000,0.000000,0.000000,0.000000,4.346319,4.688883,5.561976,1.561495,0.273471,0.023478,0.501061,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.347874,proposed,0,-126.340000,54.885000,3.626033,6.278457,3.740000,6.255000,-0.113967,0.023457,21.254876,2.043152,-1.799193,2.043152,21.254876,0.130000,0.950000,17,78,17.104360,77.585273,17.104360,77.585273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.720230,9.479653,64.996045,70.829021,0.000000,0.000000,0.000000,0.000000,4.442940,4.765126,5.554708,1.434046,0.276090,0.017055,0.500564,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.357876,proposed,0,-126.340000,54.885000,3.837639,6.324458,3.960000,6.305000,-0.122361,0.019458,20.218053,6.861330,-2.409089,6.861330,20.218053,0.140000,0.910000,33,40,33.439438,40.013060,33.439438,40.013060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.377638,9.432533,68.586351,77.890485,0.000000,0.000000,0.000000,0.000000,4.571625,4.964132,5.552557,1.616868,0.212558,0.029965,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.367873,proposed,0,-126.340000,54.885000,4.054325,6.369749,4.170000,6.365000,-0.115675,0.004749,19.486178,7.959143,-2.409089,7.959143,19.486178,0.190000,0.690000,42,47,42.137597,47.492922,42.137597,47.492922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.848118,11.032880,72.584851,86.885113,0.000000,0.000000,0.000000,0.000000,4.643724,5.329993,5.555056,1.433079,0.204334,0.017121,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.377844,proposed,0,-126.340000,54.885000,4.275211,6.414338,4.370000,6.435000,-0.094789,-0.020662,19.913105,5.519559,-1.860183,5.519559,19.913105,0.290000,0.550000,33,78,32.987012,77.989223,32.987012,77.989223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.754276,11.759143,74.088914,85.789249,0.000000,0.000000,0.000000,0.000000,4.718854,5.456693,5.556685,1.572198,0.209435,0.020645,0.504970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.387874,proposed,0,-126.340000,54.885000,4.501777,6.458698,4.580000,6.455000,-0.078223,0.003698,20.766960,1.860183,-1.677214,1.860183,20.766960,0.380000,0.640000,17,103,17.458911,103.224516,17.458911,103.224516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.854705,11.629299,71.596168,75.733256,0.000000,0.000000,0.000000,0.000000,4.756434,5.116653,5.555758,1.588499,0.235478,0.029274,0.500704,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.397847,proposed,0,-126.340000,54.885000,4.731022,6.502418,4.810000,6.465000,-0.078978,0.037418,22.474668,0.091484,-2.287110,0.091484,22.474668,0.300000,0.800000,14,108,14.361699,107.636846,14.361699,107.636846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.021260,10.684015,66.253020,69.360337,0.000000,0.000000,0.000000,0.000000,4.574724,4.779477,5.546218,1.430691,0.254136,0.012932,0.500488,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.407843,proposed,0,-126.340000,54.885000,4.964313,6.545934,5.030000,6.475000,-0.065687,0.070934,21.681804,1.860183,-2.104141,1.860183,21.681804,0.260000,0.960000,31,82,31.084762,82.425019,31.084762,82.425019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.985178,9.704138,62.944677,66.370846,0.000000,0.000000,0.000000,0.000000,4.410514,4.518534,5.554293,1.568643,0.304543,0.022288,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.417871,proposed,0,-126.340000,54.885000,5.201472,6.589375,5.250000,6.515000,-0.048528,0.074375,20.766960,5.702528,-2.592058,5.702528,20.766960,0.230000,0.940000,50,52,50.402686,52.160295,50.402686,52.160295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.328599,9.789430,67.361207,72.998289,0.000000,0.000000,0.000000,0.000000,4.611400,4.746413,5.542452,1.433673,0.195169,0.014553,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.427874,proposed,0,-126.340000,54.885000,5.440691,6.632569,5.470000,6.585000,-0.029309,0.047569,20.888939,8.569039,-2.836017,8.569039,20.888939,0.360000,0.740000,40,43,40.194717,43.155277,40.194717,43.155277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.470573,10.344746,72.589303,81.200550,0.000000,0.000000,0.000000,0.000000,4.792081,5.105310,5.553381,1.599010,0.297712,0.035527,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.437843,proposed,0,-126.340000,54.885000,5.681319,6.675560,5.690000,6.655000,-0.008681,0.020560,23.084564,7.227268,-2.897006,7.227268,23.084564,0.400000,0.580000,19,66,18.567404,65.796385,18.567404,65.796385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.885069,10.425121,80.197286,85.236052,0.000000,0.000000,0.000000,0.000000,5.323149,5.445806,5.551647,1.646718,0.383249,0.026665,0.501085,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.447854,proposed,0,-126.340000,54.885000,5.924735,6.718745,5.940000,6.695000,-0.015265,0.023745,24.731284,3.140965,-3.018985,3.140965,24.731284,0.360000,0.590000,6,100,6.441058,99.971013,6.441058,99.971013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.603106,10.134688,69.373844,73.177892,0.000000,0.000000,0.000000,0.000000,4.802543,4.981003,5.593650,1.669185,0.281895,0.025851,0.500936,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.457848,proposed,0,-126.340000,54.885000,6.169055,6.761931,6.200000,6.715000,-0.030945,0.046931,25.890086,0.396432,-2.104141,0.396432,25.890086,0.250000,0.780000,8,109,7.824987,108.775513,7.824987,108.775513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.448958,8.660724,62.413870,69.069301,0.000000,0.000000,0.000000,0.000000,4.436461,4.701917,5.573237,1.852586,0.352641,0.037398,0.505627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.467855,proposed,0,-126.340000,54.885000,6.414618,6.805319,6.470000,6.725000,-0.055382,0.080319,26.438993,1.677214,-2.653048,1.677214,26.438993,0.190000,0.950000,10,88,10.310733,88.151557,10.310733,88.151557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.076796,6.909118,61.192137,70.971759,0.000000,0.000000,0.000000,0.000000,4.363076,4.664598,5.588058,1.733858,0.327784,0.031616,0.500806,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.477848,proposed,0,-126.340000,54.885000,6.660275,6.848836,6.740000,6.775000,-0.079725,0.073836,25.280190,6.373413,-3.262944,6.373413,25.280190,0.140000,0.960000,28,48,28.071512,48.251216,28.071512,48.251216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.656169,5.858026,61.610561,70.549255,0.000000,0.000000,0.000000,0.000000,4.223043,4.679683,5.572604,1.753847,0.269289,0.038283,0.501165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.487926,proposed,0,-126.340000,54.885000,6.908041,6.892968,7.010000,6.845000,-0.101959,0.047968,24.609304,8.873987,-2.836017,8.873987,24.609304,0.210000,0.750000,27,43,26.964350,43.081963,26.964350,43.081963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.093310,6.652613,69.470043,81.792417,0.000000,0.000000,0.000000,0.000000,4.411835,5.219064,5.592677,1.727784,0.251303,0.036806,0.501220,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.497851,proposed,0,-126.340000,54.885000,7.151616,6.936707,7.280000,6.925000,-0.128384,0.011707,24.792273,7.959143,-3.140965,7.959143,24.792273,0.250000,0.590000,19,62,18.824775,62.170068,18.824775,62.170068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.892348,6.941748,67.495926,80.575596,0.000000,0.000000,0.000000,0.000000,4.474952,5.255519,6.070615,1.696244,0.214635,0.028509,0.500530,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008521,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.507867,proposed,0,-126.340000,54.885000,7.396587,6.981164,7.530000,6.965000,-0.133413,0.016164,26.621961,3.506902,-3.567892,3.506902,26.621961,0.250000,0.590000,0,100,0.401450,99.926859,0.401450,99.926859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.184407,7.557549,61.135958,70.963086,0.000000,0.000000,0.000000,0.000000,4.089413,4.904467,5.562361,1.421742,0.181046,0.014360,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.517925,proposed,0,-126.340000,54.885000,7.641290,7.026153,7.810000,6.985000,-0.168710,0.041153,27.170868,1.311276,-2.409089,1.311276,27.170868,0.180000,0.780000,-2,106,-2.295342,105.706795,-2.295342,105.706795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.546404,6.025677,55.789800,66.566332,0.000000,0.000000,0.000000,0.000000,3.740336,4.449124,5.553723,1.413149,0.213602,0.013287,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.527921,proposed,0,-126.340000,54.885000,7.882781,7.071226,8.080000,7.005000,-0.197219,0.066226,27.170868,2.348100,-2.836017,2.348100,27.170868,0.120000,0.950000,2,85,1.785214,85.293175,1.785214,85.293175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.945825,4.573670,59.162017,66.329057,0.000000,0.000000,0.000000,0.000000,3.934032,4.368649,5.556143,1.411312,0.213072,0.013001,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.537925,proposed,0,-126.340000,54.885000,8.122387,7.116717,8.350000,7.035000,-0.227613,0.081717,26.012065,6.129455,-2.836017,6.129455,26.012065,0.100000,0.940000,12,57,12.422315,56.629969,12.422315,56.629969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.224791,4.091895,63.330687,65.682605,0.000000,0.000000,0.000000,0.000000,4.208964,4.438707,5.553783,1.402933,0.150574,0.013525,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.547993,proposed,0,-126.340000,54.885000,8.361002,7.162884,8.600000,7.105000,-0.238998,0.057884,24.243367,7.776174,-3.323933,7.776174,24.243367,0.100000,0.780000,27,55,27.151250,54.719744,27.151250,54.719744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.938450,5.191970,68.468911,73.670191,0.000000,0.000000,0.000000,0.000000,4.624368,4.818856,5.557827,1.412446,0.173611,0.015974,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.557998,proposed,0,-126.340000,54.885000,8.595204,7.209142,8.840000,7.175000,-0.244796,0.034142,23.206544,7.288257,-2.897006,7.288257,23.206544,0.120000,0.660000,33,68,32.684463,68.110764,32.684463,68.110764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.863145,5.809576,68.380036,73.300133,0.000000,0.000000,0.000000,0.000000,4.832960,4.850326,5.560002,1.415941,0.175089,0.015786,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.567997,proposed,0,-126.340000,54.885000,8.826022,7.255747,9.070000,7.235000,-0.243978,0.020747,20.583991,4.360757,-2.653048,4.360757,20.583991,0.200000,0.660000,42,92,42.196746,91.960793,42.196746,91.960793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.731705,6.653438,63.844881,68.840346,0.000000,0.000000,0.000000,0.000000,4.564435,4.712554,5.558080,1.415880,0.188764,0.016506,0.500746,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.577998,proposed,0,-126.340000,54.885000,9.053279,7.302722,9.280000,7.275000,-0.226721,0.027722,20.462012,3.384923,-1.799193,3.384923,20.462012,0.310000,0.790000,27,90,27.186048,90.228865,27.186048,90.228865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.706341,6.352945,57.395427,59.656233,0.000000,0.000000,0.000000,0.000000,4.072049,4.236909,5.559179,1.412446,0.186277,0.014808,0.500301,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.587993,proposed,0,-126.340000,54.885000,9.276419,7.350000,9.490000,7.305000,-0.213581,0.045000,20.766960,3.872840,-2.592058,3.872840,20.766960,0.330000,0.870000,17,80,17.135201,80.491931,17.135201,80.491931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.632997,6.173372,51.371182,54.749422,0.000000,0.000000,0.000000,0.000000,3.518101,3.882843,5.557853,1.412617,0.188254,0.015670,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.597995,proposed,0,-126.340000,54.885000,9.495391,7.397610,9.700000,7.355000,-0.204609,0.042610,20.705970,5.702528,-2.470079,5.702528,20.705970,0.270000,0.850000,21,67,20.905043,66.969025,20.905043,66.969025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.631273,5.878289,46.927603,48.135740,0.000000,0.000000,0.000000,0.000000,3.239816,3.413709,5.557882,1.414161,0.174462,0.015751,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.608002,proposed,0,-126.340000,54.885000,9.709870,7.445515,9.910000,7.425000,-0.200130,0.020515,19.242219,6.861330,-2.165131,6.861330,19.242219,0.240000,0.780000,34,62,34.135707,61.796109,34.135707,61.796109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.902519,5.733031,51.029923,51.936231,0.000000,0.000000,0.000000,0.000000,3.549442,3.569063,5.559548,1.411099,0.174684,0.014678,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.617993,proposed,0,-126.340000,54.885000,9.919076,7.493564,10.120000,7.485000,-0.200924,0.008564,18.571334,5.702528,-2.287110,5.702528,18.571334,0.270000,0.720000,32,76,32.452293,75.919894,32.452293,75.919894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.102883,5.488121,57.266391,59.514952,0.000000,0.000000,0.000000,0.000000,3.967833,4.023674,5.559065,1.412476,0.176188,0.014840,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.627993,proposed,0,-126.340000,54.885000,10.123265,7.541828,10.310000,7.545000,-0.186735,-0.003172,18.754303,5.824507,-2.470079,5.824507,18.754303,0.310000,0.730000,22,75,22.105970,74.595803,22.105970,74.595803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.580761,3.362646,52.930329,55.596528,0.000000,0.000000,0.000000,0.000000,3.775361,3.765274,5.557823,1.412690,0.175321,0.015558,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.637999,proposed,0,-126.340000,54.885000,10.322103,7.590236,10.510000,7.585000,-0.187897,0.005236,19.120240,3.933829,-1.494245,3.933829,19.120240,0.280000,0.760000,16,88,15.710663,88.164227,15.710663,88.164227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.097563,2.634466,49.913499,51.345092,0.000000,0.000000,0.000000,0.000000,3.484604,3.585151,5.556473,1.410507,0.174668,0.014246,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.647995,proposed,0,-126.340000,54.885000,10.514987,7.638638,10.710000,7.635000,-0.195013,0.003638,18.693313,3.262944,-2.104141,3.262944,18.693313,0.250000,0.820000,16,90,15.780074,89.512168,15.780074,89.512168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.976204,0.430737,44.178533,45.431057,0.000000,0.000000,0.000000,0.000000,3.218078,3.073787,5.557554,1.411695,0.186592,0.014988,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.657999,proposed,0,-126.340000,54.885000,10.702060,7.687056,10.900000,7.675000,-0.197940,0.012056,17.229563,5.275601,-2.653048,5.275601,17.229563,0.210000,0.900000,28,68,27.855482,67.911231,27.855482,67.911231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.945513,-2.525260,43.758953,44.024554,0.000000,0.000000,0.000000,0.000000,3.256004,3.072600,5.557067,1.411198,0.174922,0.014858,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.667993,proposed,0,-126.340000,54.885000,10.882774,7.735328,11.070000,7.735000,-0.187226,0.000328,16.192739,6.922320,-2.226120,6.922320,16.192739,0.220000,0.840000,32,58,32.443411,58.468775,32.443411,58.468775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.185910,-3.958274,51.432851,49.324070,0.000000,0.000000,0.000000,0.000000,3.679403,3.531098,5.558406,1.410669,0.174371,0.014626,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.677992,proposed,0,-126.340000,54.885000,11.057181,7.783434,11.240000,7.805000,-0.182819,-0.021566,16.741646,6.922320,-1.982162,6.922320,16.741646,0.280000,0.730000,16,67,15.663760,66.507177,15.663760,66.507177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.281288,-5.592891,54.988444,55.567094,0.000000,0.000000,0.000000,0.000000,3.970783,3.888670,5.557614,1.411055,0.174441,0.015589,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.687873,proposed,0,-126.340000,54.885000,11.223099,7.830707,11.410000,7.855000,-0.186901,-0.024293,16.802635,4.116798,-2.165131,4.116798,16.802635,0.250000,0.690000,10,94,10.234167,93.676900,10.234167,93.676900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.158433,-7.556256,49.707799,54.964986,0.000000,0.000000,0.000000,0.000000,3.680130,3.676313,5.558606,1.402765,0.147602,0.013989,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.697996,proposed,0,-126.340000,54.885000,11.386278,7.878766,11.580000,7.885000,-0.193722,-0.006234,16.009771,2.165131,-1.860183,2.165131,16.009771,0.190000,0.770000,16,106,16.115851,105.979571,16.115851,105.979571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.720432,-10.083923,45.057219,49.706856,0.000000,0.000000,0.000000,0.000000,3.465781,3.317541,5.559744,1.410924,0.212053,0.014665,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.707918,proposed,0,-126.340000,54.885000,11.539393,7.925406,11.750000,7.925000,-0.210607,0.000406,15.033937,4.055809,-2.104141,4.055809,15.033937,0.160000,0.970000,21,74,20.746493,73.937180,20.746493,73.937180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.192022,-12.538294,42.983952,44.447058,0.000000,0.000000,0.000000,0.000000,3.311429,3.108545,5.553171,1.404465,0.226451,0.016980,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.717998,proposed,0,-126.340000,54.885000,11.687907,7.972211,11.900000,7.985000,-0.212093,-0.012789,14.607010,6.922320,-1.616224,6.922320,14.607010,0.180000,0.810000,17,62,17.043252,61.834717,17.043252,61.834717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.689918,-12.850039,50.666213,48.486855,0.000000,0.000000,0.000000,0.000000,3.738135,3.498397,5.557974,1.409284,0.174908,0.014589,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.727996,proposed,0,-126.340000,54.885000,11.828117,8.017955,12.050000,8.055000,-0.221883,-0.037045,14.241072,7.349247,-1.738204,7.349247,14.241072,0.180000,0.760000,13,60,13.076889,59.894092,13.076889,59.894092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.757684,-13.857910,50.833503,50.629227,0.000000,0.000000,0.000000,0.000000,3.908285,3.632799,5.557672,1.422316,0.175613,0.016525,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.737995,proposed,0,-126.340000,54.885000,11.961165,8.062906,12.200000,8.125000,-0.238835,-0.062094,13.509197,6.434403,-1.799193,6.434403,13.509197,0.160000,0.690000,13,71,13.441096,71.081557,13.441096,71.081557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.825701,-14.651225,49.136796,49.082959,0.000000,0.000000,0.000000,0.000000,3.910089,3.536628,5.557405,1.410506,0.174962,0.014334,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.747992,proposed,0,-126.340000,54.885000,12.086972,8.106940,12.350000,8.175000,-0.263028,-0.068060,13.021280,4.238777,-2.226120,4.238777,13.021280,0.140000,0.690000,11,88,10.561364,88.401609,10.561364,88.401609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.509132,-15.173527,44.715913,43.191459,0.000000,0.000000,0.000000,0.000000,3.651369,3.169505,5.557296,1.411263,0.173569,0.014625,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.757993,proposed,0,-126.340000,54.885000,12.205543,8.149955,12.490000,8.205000,-0.284457,-0.055045,12.167426,2.104141,-1.555235,2.104141,12.167426,0.130000,0.780000,9,99,8.970789,98.869626,8.970789,98.869626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.897034,-15.890915,38.740445,37.123248,0.000000,0.000000,0.000000,0.000000,3.252791,2.757861,5.556393,1.411361,0.186153,0.014705,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.767995,proposed,0,-126.340000,54.885000,12.316840,8.191825,12.610000,8.235000,-0.293160,-0.043175,11.557530,3.201954,-1.250287,3.201954,11.557530,0.110000,0.910000,8,79,8.408843,78.772697,8.408843,78.772697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.421834,-17.001775,35.373011,33.154370,0.000000,0.000000,0.000000,0.000000,3.032684,2.542956,5.558317,1.413216,0.209722,0.015898,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.777991,proposed,0,-126.340000,54.885000,12.420765,8.232389,12.740000,8.275000,-0.319235,-0.042611,10.398727,4.909663,-1.372266,4.909663,10.398727,0.100000,0.890000,11,64,10.558755,64.268033,10.558755,64.268033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.652676,-16.756352,37.850120,32.226021,0.000000,0.000000,0.000000,0.000000,3.158998,2.600411,5.557601,1.409855,0.175666,0.014752,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.787990,proposed,0,-126.340000,54.885000,12.517431,8.271560,12.840000,8.335000,-0.322569,-0.063440,8.995966,5.946486,-1.311276,5.946486,8.995966,0.090000,0.780000,17,62,17.213897,61.834450,17.213897,61.834450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.310696,-16.311329,40.409521,34.814348,0.000000,0.000000,0.000000,0.000000,3.411174,2.841675,5.556343,1.409693,0.175734,0.015230,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.797990,proposed,0,-126.340000,54.885000,12.606841,8.309197,12.930000,8.385000,-0.323159,-0.075803,7.654195,4.787684,-1.067318,4.787684,7.654195,0.110000,0.700000,19,76,19.375409,75.996805,19.375409,75.996805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.308730,-16.175908,39.942427,35.724547,0.000000,0.000000,0.000000,0.000000,3.446108,2.861215,5.556880,1.408508,0.174086,0.013948,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.807855,proposed,0,-126.340000,54.885000,12.687969,8.344692,13.010000,8.415000,-0.322031,-0.070308,6.617372,1.799193,-1.250287,1.799193,6.617372,0.140000,0.740000,17,97,16.705089,96.693689,16.705089,96.693689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.790986,-17.118983,36.332120,36.113941,0.000000,0.000000,0.000000,0.000000,3.198420,2.726858,5.580117,1.475322,0.213162,0.017608,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.817873,proposed,0,-126.340000,54.885000,12.763220,8.378947,13.080000,8.445000,-0.316780,-0.066053,6.068465,1.250287,-0.884349,1.250287,6.068465,0.150000,0.880000,12,89,12.482310,88.604104,12.482310,88.604104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.558983,-19.234876,32.401353,36.060694,0.000000,0.000000,0.000000,0.000000,2.903594,2.623094,5.548489,1.791869,0.286959,0.038679,0.500656,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.827847,proposed,0,-126.340000,54.885000,12.831078,8.411128,13.140000,8.465000,-0.308922,-0.053872,5.214611,3.384923,-0.335443,3.384923,5.214611,0.140000,0.920000,15,67,14.505615,66.629551,14.505615,66.629551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.594710,-20.510430,32.245575,34.541973,0.000000,0.000000,0.000000,0.000000,2.879964,2.576670,5.557252,1.523234,0.199930,0.017115,0.500762,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.837843,proposed,0,-126.340000,54.885000,12.892102,8.441321,13.200000,8.505000,-0.307898,-0.063679,4.299767,3.811850,-0.762370,3.811850,4.299767,0.140000,0.840000,16,66,15.634920,66.312575,15.634920,66.312575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.681274,-20.347148,36.024433,35.681024,0.000000,0.000000,0.000000,0.000000,3.103440,2.807693,5.558846,1.670223,0.226431,0.031100,0.500783,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.847840,proposed,0,-126.340000,54.885000,12.946256,8.469331,13.240000,8.545000,-0.293744,-0.075669,3.140965,3.933829,-0.396432,3.933829,3.140965,0.140000,0.750000,20,71,19.862858,70.877149,19.862858,70.877149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.147884,-21.521526,33.825522,37.208612,0.000000,0.000000,0.000000,0.000000,3.071110,2.826475,5.547105,1.431466,0.183980,0.017079,0.500847,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.857846,proposed,0,-126.340000,54.885000,12.993678,8.495038,13.270000,8.575000,-0.276322,-0.079962,2.470079,1.982162,-0.823360,1.982162,2.470079,0.160000,0.730000,17,87,17.037087,86.753700,17.037087,86.753700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.537931,-23.024115,31.631432,37.034707,0.000000,0.000000,0.000000,0.000000,2.902004,2.727294,5.553030,1.427866,0.181976,0.013386,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.867864,proposed,0,-126.340000,54.885000,13.034510,8.518322,13.310000,8.595000,-0.275490,-0.076678,2.104141,0.945339,-0.335443,0.945339,2.104141,0.160000,0.760000,12,92,12.056920,91.902338,12.056920,91.902338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.335145,-25.403234,27.777237,37.532229,0.000000,0.000000,0.000000,0.000000,2.655449,2.629798,5.560121,1.410433,0.155165,0.012102,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.877864,proposed,0,-126.340000,54.885000,13.068765,8.538982,13.320000,8.615000,-0.251235,-0.076018,1.677214,0.701380,0.091484,0.701380,1.677214,0.150000,0.790000,11,89,10.984671,89.309287,10.984671,89.309287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.229789,-26.992787,26.866856,37.050130,0.000000,0.000000,0.000000,0.000000,2.606250,2.591692,5.557507,1.400572,0.154833,0.012230,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.887996,proposed,0,-126.340000,54.885000,13.097014,8.557160,13.340000,8.635000,-0.242986,-0.077840,0.335443,3.018985,0.030495,3.018985,0.335443,0.130000,0.920000,19,56,18.587894,55.982237,18.587894,55.982237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.135048,-28.367786,25.887934,35.239603,0.000000,0.000000,0.000000,0.000000,2.561923,2.534367,5.568135,1.417025,0.196887,0.016610,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.897928,proposed,0,-126.340000,54.885000,13.118561,8.572167,13.350000,8.675000,-0.231439,-0.102833,-0.884349,4.238777,-0.274453,4.238777,-0.884349,0.140000,0.770000,23,53,22.598496,52.764700,22.598496,52.764700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.694574,-27.359668,34.075978,41.484679,0.000000,0.000000,0.000000,0.000000,2.975792,3.161809,5.550958,1.400132,0.136422,0.013701,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.907919,proposed,0,-126.340000,54.885000,13.134270,8.584334,13.340000,8.705000,-0.205730,-0.120666,-1.555235,2.714037,-0.274453,2.714037,-1.555235,0.180000,0.650000,18,72,17.832774,71.675383,17.832774,71.675383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.053743,-27.387426,34.817370,46.829872,0.000000,0.000000,0.000000,0.000000,2.977465,3.322058,5.554244,1.398010,0.136589,0.012670,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.917992,proposed,0,-126.340000,54.885000,13.144238,8.593515,13.330000,8.715000,-0.185762,-0.121485,-1.616224,-0.335443,0.213464,-0.335443,-1.616224,0.170000,0.670000,12,93,11.819802,92.878326,11.819802,92.878326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.984732,-28.498236,35.099878,47.276312,0.000000,0.000000,0.000000,0.000000,2.623719,3.132037,5.555890,1.412763,0.193807,0.015454,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.927871,proposed,0,-126.340000,54.885000,13.148477,8.599399,13.320000,8.705000,-0.171523,-0.105601,-1.311276,-2.409089,0.457422,-2.409089,-1.311276,0.160000,0.810000,3,96,2.654977,96.467662,2.654977,96.467662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.411234,-29.521204,33.121845,45.501437,0.000000,0.000000,0.000000,0.000000,2.429091,3.000828,5.556087,1.401851,0.149629,0.012414,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.937874,proposed,0,-126.340000,54.885000,13.147378,8.602106,13.310000,8.695000,-0.162622,-0.092894,-1.494245,-2.409089,0.396432,-2.409089,-1.494245,0.100000,0.910000,5,85,4.505419,85.125504,4.505419,85.125504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.053627,-29.467994,31.042339,42.766841,0.000000,0.000000,0.000000,0.000000,2.423660,2.863122,5.539782,1.403547,0.186059,0.015730,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.947990,proposed,0,-126.340000,54.885000,13.140956,8.601414,13.300000,8.685000,-0.159044,-0.083586,-2.287110,0.091484,0.396432,0.091484,-2.287110,0.110000,0.910000,5,61,4.705970,61.217012,4.705970,61.217012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.980204,-28.632344,27.679513,38.419957,0.000000,0.000000,0.000000,0.000000,2.431184,2.710119,5.555157,1.406727,0.171576,0.016205,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.957994,proposed,0,-126.340000,54.885000,13.129564,8.597244,13.270000,8.695000,-0.140436,-0.097756,-3.933829,2.348100,0.762370,2.348100,-3.933829,0.050000,0.780000,23,48,22.643582,48.449566,22.643582,48.449566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.883998,-26.948542,35.591764,44.238386,0.000000,0.000000,0.000000,0.000000,2.777058,3.118752,5.555263,1.407995,0.175408,0.014932,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.967991,proposed,0,-126.340000,54.885000,13.113383,8.589523,13.240000,8.705000,-0.126617,-0.115477,-3.689871,0.945339,0.030495,0.945339,-3.689871,0.110000,0.640000,9,66,9.290309,66.421592,9.290309,66.421592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.848640,-25.210231,40.973312,47.688710,0.000000,0.000000,0.000000,0.000000,2.996682,3.396068,5.556378,1.405876,0.177394,0.014967,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.977998,proposed,0,-126.340000,54.885000,13.092599,8.578157,13.210000,8.705000,-0.117401,-0.126843,-3.384923,-2.592058,0.152474,-2.592058,-3.384923,0.120000,0.640000,-2,92,-2.335818,91.510085,-2.335818,91.510085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.734264,-25.304506,45.121807,54.069564,0.000000,0.000000,0.000000,0.000000,2.745684,3.523749,5.552499,1.404953,0.189119,0.015774,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.987994,proposed,0,-126.340000,54.885000,13.067468,8.563091,13.190000,8.675000,-0.122532,-0.111909,-3.018985,-5.214611,0.640391,-5.214611,-3.018985,0.060000,0.800000,-6,97,-5.864559,97.119272,-5.864559,97.119272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.334200,-25.473545,40.372001,50.697136,0.000000,0.000000,0.000000,0.000000,2.523222,3.289614,5.555700,1.405275,0.199570,0.015446,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.997991,proposed,0,-126.340000,54.885000,13.038185,8.544246,13.160000,8.635000,-0.121815,-0.090754,-3.018985,-4.238777,0.884349,-4.238777,-3.018985,0.030000,0.900000,-7,78,-6.818694,78.177541,-6.818694,78.177541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.792038,-25.095886,34.726230,45.004543,0.000000,0.000000,0.000000,0.000000,2.417332,3.023342,5.556549,1.406609,0.214326,0.015248,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.007870,proposed,0,-126.340000,54.885000,13.005382,8.521854,13.130000,8.615000,-0.124618,-0.093146,-3.567892,-1.494245,0.518412,-1.494245,-3.567892,0.010000,0.870000,-3,53,-3.166751,53.019499,-3.166751,53.019499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.407110,-23.521325,34.572868,43.330592,0.000000,0.000000,0.000000,0.000000,2.530058,3.025592,5.541379,1.417193,0.152144,0.013490,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.018003,proposed,0,-126.340000,54.885000,12.967962,8.494938,13.100000,8.605000,-0.132038,-0.110062,-4.238777,-0.152474,0.213464,-0.152474,-4.238777,0.000000,0.730000,0,47,-0.110576,47.489578,-0.110576,47.489578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.928237,-21.075549,41.349647,48.513752,0.000000,0.000000,0.000000,0.000000,2.904428,3.336097,5.557277,1.403558,0.173830,0.015618,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.027989,proposed,0,-126.340000,54.885000,12.927555,8.464453,13.060000,8.595000,-0.132445,-0.130547,-4.299767,-1.677214,0.396432,-1.677214,-4.299767,0.000000,0.600000,-4,65,-3.877064,65.289081,-3.877064,65.289081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.791851,-19.106115,45.385257,52.846842,0.000000,0.000000,0.000000,0.000000,3.028040,3.526957,5.556330,1.403781,0.173656,0.015498,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.037992,proposed,0,-126.340000,54.885000,12.883780,8.429940,13.030000,8.565000,-0.146220,-0.135060,-4.177788,-4.787684,0.762370,-4.787684,-4.177788,-0.010000,0.610000,-10,86,-9.931899,86.105289,-9.931899,86.105289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.381421,-18.288032,42.798891,51.634048,0.000000,0.000000,0.000000,0.000000,2.782077,3.378164,5.555767,1.403900,0.172532,0.014073,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.047872,proposed,0,-126.340000,54.885000,12.837500,8.391915,12.990000,8.515000,-0.152500,-0.123085,-4.360757,-6.739351,0.213464,-6.739351,-4.360757,-0.010000,0.730000,-13,89,-13.251554,89.259028,-13.251554,89.259028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.898713,-18.175040,39.078362,48.680127,0.000000,0.000000,0.000000,0.000000,2.541587,3.189254,5.555491,1.396054,0.155293,0.015486,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.057990,proposed,0,-126.340000,54.885000,12.787177,8.348902,12.940000,8.465000,-0.152823,-0.116098,-4.604715,-5.824507,0.457422,-5.824507,-4.604715,-0.040000,0.840000,-10,68,-10.056465,68.439101,-10.056465,68.439101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.551554,-17.957793,35.556553,44.991676,0.000000,0.000000,0.000000,0.000000,2.406190,3.040049,5.555296,1.410810,0.187181,0.015366,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.067992,proposed,0,-126.340000,54.885000,12.734705,8.302313,12.910000,8.425000,-0.175295,-0.122687,-5.275601,-3.628881,0.457422,-3.628881,-5.275601,-0.050000,0.810000,-6,47,-6.453495,47.280311,-6.453495,47.280311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.777867,-16.605815,37.319675,44.379498,0.000000,0.000000,0.000000,0.000000,2.524678,3.094661,5.556429,1.401837,0.174960,0.014986,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.077992,proposed,0,-126.340000,54.885000,12.679735,8.251696,12.860000,8.395000,-0.180265,-0.143304,-5.580549,-2.653048,0.213464,-2.653048,-5.580549,-0.060000,0.650000,-5,47,-4.666931,46.543829,-4.666931,46.543829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.487348,-14.566572,44.698492,50.471446,0.000000,0.000000,0.000000,0.000000,2.858847,3.386864,5.557231,1.402818,0.174301,0.017139,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.087989,proposed,0,-126.340000,54.885000,12.622446,8.197058,12.810000,8.365000,-0.187554,-0.167942,-5.214611,-4.177788,0.518412,-4.177788,-5.214611,-0.060000,0.570000,-11,60,-11.093809,59.699452,-11.093809,59.699452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.174675,-13.081588,46.043061,52.103767,0.000000,0.000000,0.000000,0.000000,2.882015,3.444258,5.554238,1.402389,0.174966,0.014797,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.098001,proposed,0,-126.340000,54.885000,12.562914,8.138317,12.760000,8.305000,-0.197086,-0.166683,-5.519559,-7.593205,1.006328,-7.593205,-5.519559,-0.060000,0.590000,-13,82,-12.953821,82.383241,-12.953821,82.383241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.711003,-12.091919,43.541453,50.417694,0.000000,0.000000,0.000000,0.000000,2.705321,3.277666,5.556114,1.402784,0.174895,0.014735,0.501028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.107997,proposed,0,-126.340000,54.885000,12.501478,8.075673,12.700000,8.235000,-0.198522,-0.159327,-5.397580,-8.812998,0.884349,-8.812998,-5.397580,-0.080000,0.710000,-14,79,-13.808257,79.273780,-13.808257,79.273780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.170900,-11.915039,38.700022,46.746620,0.000000,0.000000,0.000000,0.000000,2.475642,3.068376,5.555595,1.427967,0.174978,0.015926,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.117991,proposed,0,-126.340000,54.885000,12.438220,8.009090,12.650000,8.155000,-0.211780,-0.145910,-6.068465,-7.349247,0.762370,-7.349247,-6.068465,-0.100000,0.770000,-8,59,-7.755872,58.982740,-7.755872,58.982740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.666358,-11.325210,37.382052,44.173526,0.000000,0.000000,0.000000,0.000000,2.405192,2.978521,5.554664,1.403169,0.173913,0.014574,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.127990,proposed,0,-126.340000,54.885000,12.373233,7.938556,12.590000,8.085000,-0.216767,-0.146444,-6.739351,-6.190445,0.701380,-6.190445,-6.739351,-0.100000,0.730000,-3,48,-2.951267,47.961965,-2.951267,47.961965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.888579,-9.740302,40.410355,44.326253,0.000000,0.000000,0.000000,0.000000,2.542168,3.032509,5.555279,1.403248,0.174616,0.014629,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.137997,proposed,0,-126.340000,54.885000,12.306640,7.864105,12.520000,8.025000,-0.213360,-0.160895,-7.105289,-6.495393,0.152474,-6.495393,-7.105289,-0.080000,0.630000,-3,54,-3.044468,53.554145,-3.044468,53.554145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.267635,-7.877580,43.981015,48.736655,0.000000,0.000000,0.000000,0.000000,2.657672,3.125918,5.555447,1.401781,0.175434,0.015026,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.147992,proposed,0,-126.340000,54.885000,12.238696,7.785950,12.460000,7.955000,-0.221304,-0.169050,-7.166278,-7.349247,1.006328,-7.349247,-7.166278,-0.060000,0.610000,-7,58,-7.269169,58.081885,-7.269169,58.081885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.522099,-6.927286,43.159864,46.802037,0.000000,0.000000,0.000000,0.000000,2.670303,3.120835,5.555911,1.403502,0.174598,0.014868,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.157921,proposed,0,-126.340000,54.885000,12.169895,7.704624,12.390000,7.875000,-0.220105,-0.170376,-6.617372,-9.971800,0.274453,-9.971800,-6.617372,-0.060000,0.580000,-14,78,-14.056639,78.427713,-14.056639,78.427713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.763271,-5.892717,43.220167,46.817317,0.000000,0.000000,0.000000,0.000000,2.719758,3.053747,5.945035,1.450512,0.215472,0.018543,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.167842,proposed,0,-126.340000,54.885000,12.099953,7.619778,12.320000,7.785000,-0.220047,-0.165222,-6.922320,-10.398727,0.762370,-10.398727,-6.922320,-0.070000,0.680000,-12,71,-11.720077,70.925404,-11.720077,70.925404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.733686,-5.791351,38.820389,44.210725,0.000000,0.000000,0.000000,0.000000,2.520479,2.899167,5.544131,1.543477,0.228554,0.020264,0.504021,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.177854,proposed,0,-126.340000,54.885000,12.028246,7.530607,12.260000,7.695000,-0.231754,-0.164393,-6.983309,-9.727842,0.884349,-9.727842,-6.983309,-0.090000,0.730000,-10,57,-10.239110,56.991088,-10.239110,56.991088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.512526,-5.096304,38.032286,40.822691,0.000000,0.000000,0.000000,0.000000,2.378174,2.768518,5.573802,1.603486,0.213935,0.017704,0.502478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.187843,proposed,0,-126.340000,54.885000,11.955661,7.438197,12.190000,7.615000,-0.234339,-0.176803,-7.288257,-7.776174,0.335443,-7.776174,-7.288257,-0.100000,0.670000,-7,41,-6.522787,41.250928,-6.522787,41.250928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.280185,-3.972708,40.631726,43.647915,0.000000,0.000000,0.000000,0.000000,2.458020,2.865070,5.545520,1.708212,0.237054,0.024232,0.500888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.198094,proposed,0,-126.340000,54.885000,11.880164,7.339904,12.110000,7.535000,-0.229836,-0.195096,-7.471226,-7.654195,0.274453,-7.654195,-7.471226,-0.090000,0.580000,-6,42,-6.280453,42.469459,-6.280453,42.469459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.026716,-2.323701,45.770912,51.017302,0.000000,0.000000,0.000000,0.000000,2.749783,3.216186,5.568576,1.517699,0.227024,0.020352,0.500334,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.207842,proposed,0,-126.340000,54.885000,11.807472,7.243291,12.040000,7.455000,-0.232528,-0.211709,-7.532216,-9.239925,0.823360,-9.239925,-7.532216,-0.080000,0.490000,-8,59,-8.390957,58.910054,-8.390957,58.910054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.697438,-0.765346,46.891924,52.334616,0.000000,0.000000,0.000000,0.000000,2.890225,3.362635,5.552330,1.610492,0.200605,0.014567,0.500311,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.217871,proposed,0,-126.340000,54.885000,11.731806,7.140816,11.970000,7.355000,-0.238194,-0.214184,-7.410237,-11.862478,0.579401,-11.862478,-7.410237,-0.080000,0.480000,-12,79,-11.567454,78.633085,-11.567454,78.633085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.077115,0.409999,45.278136,49.266909,0.000000,0.000000,0.000000,0.000000,2.875810,3.326586,5.539115,1.402693,0.147371,0.011572,0.500308,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.227926,proposed,0,-126.340000,54.885000,11.655102,7.035106,11.890000,7.235000,-0.234898,-0.199894,-7.776174,-13.265238,0.762370,-13.265238,-7.776174,-0.080000,0.670000,-10,72,-9.646597,72.195581,-9.646597,72.195581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.161359,0.903282,42.006904,46.208010,0.000000,0.000000,0.000000,0.000000,2.745302,3.151685,5.551139,1.611409,0.187211,0.028957,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.237877,proposed,0,-126.340000,54.885000,11.578356,6.927672,11.820000,7.125000,-0.241644,-0.197328,-7.776174,-11.679509,0.274453,-11.679509,-7.776174,-0.100000,0.720000,-8,52,-7.829817,51.718167,-7.829817,51.718167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.520523,1.798653,41.590017,44.577962,0.000000,0.000000,0.000000,0.000000,2.637803,3.062951,5.554949,1.631422,0.228707,0.031334,0.500595,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.247814,proposed,0,-126.340000,54.885000,11.500916,6.817771,11.740000,7.025000,-0.239084,-0.207229,-8.691018,-8.995966,0.884349,-8.995966,-8.691018,-0.090000,0.660000,-1,31,-0.804280,30.687166,-0.804280,30.687166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.242208,3.285983,45.557496,50.409958,0.000000,0.000000,0.000000,0.000000,2.768193,3.267646,5.551939,1.714423,0.242722,0.039604,0.501161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.257847,proposed,0,-126.340000,54.885000,11.421894,6.704292,11.650000,6.945000,-0.228106,-0.240708,-8.873987,-8.873987,0.945339,-8.873987,-8.873987,-0.060000,0.510000,-2,36,-2.315382,36.372250,-2.315382,36.372250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.726213,5.713664,52.372343,60.109695,0.000000,0.000000,0.000000,0.000000,3.169554,3.779156,5.563438,1.709391,0.252789,0.033157,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.267846,proposed,0,-126.340000,54.885000,11.342304,6.588867,11.570000,6.845000,-0.227696,-0.256133,-8.752008,-12.594353,0.213464,-12.594353,-8.752008,-0.040000,0.410000,-8,72,-7.996506,71.921899,-7.996506,71.921899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.262201,8.109528,54.121270,61.849177,0.000000,0.000000,0.000000,0.000000,3.430191,4.043416,5.556731,1.687574,0.490142,0.035561,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008281,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.277844,proposed,0,-126.340000,54.885000,11.261851,6.471289,11.490000,6.715000,-0.228149,-0.243711,-8.752008,-12.594353,0.274453,-14.972947,-8.630029,-0.050000,0.490000,-8,66,-7.966507,65.647239,-7.966507,65.647239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.252605,8.493440,50.528418,55.220642,0.000000,0.000000,0.000000,0.000000,3.359280,3.876476,6.318612,1.703402,0.191544,0.034491,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.287853,proposed,0,-126.340000,54.885000,11.180403,6.351601,11.400000,6.565000,-0.219597,-0.213399,-8.812998,-15.277895,0.701380,-15.277895,-8.812998,-0.070000,0.640000,-6,74,-6.296640,73.880938,-6.296640,73.880938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.562721,10.254463,49.581324,55.022763,0.000000,0.000000,0.000000,0.000000,3.223030,3.803113,5.577899,1.709636,0.290042,0.040868,0.501249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.297848,proposed,0,-126.340000,54.885000,11.098118,6.230295,11.320000,6.425000,-0.221882,-0.194705,-9.117946,-14.180083,1.067318,-14.180083,-9.117946,-0.080000,0.690000,-3,61,-3.221041,60.587397,-3.221041,60.587397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.638069,11.446616,45.817044,50.778853,0.000000,0.000000,0.000000,0.000000,2.952702,3.566903,5.576516,1.724132,0.264325,0.036257,0.501148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.308266,proposed,0,-126.340000,54.885000,11.011266,6.102147,11.220000,6.295000,-0.208734,-0.192853,-9.544873,-11.984457,0.335443,-11.984457,-9.544873,-0.040000,0.680000,-4,41,-3.894234,41.262644,-3.894234,41.262644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.887723,12.868721,47.488034,53.231461,0.000000,0.000000,0.000000,0.000000,2.991655,3.586050,5.606115,1.608636,0.211414,0.040910,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.317854,proposed,0,-126.340000,54.885000,10.930295,5.982869,11.130000,6.195000,-0.199705,-0.212131,-10.032790,-10.642686,0.091484,-10.642686,-10.032790,-0.040000,0.570000,0,36,0.353306,36.138971,0.353306,36.138971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.469390,14.594122,52.664136,60.724756,0.000000,0.000000,0.000000,0.000000,3.325197,3.940900,5.566156,1.682847,0.237672,0.026088,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.327869,proposed,0,-126.340000,54.885000,10.844573,5.857098,11.030000,6.085000,-0.185427,-0.227902,-10.032790,-11.130602,0.274453,-11.130602,-10.032790,-0.020000,0.460000,-2,47,-1.976549,47.224225,-1.976549,47.224225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.355594,16.133176,54.632107,63.909019,0.000000,0.000000,0.000000,0.000000,3.536485,4.169221,5.567391,1.426691,0.172698,0.012482,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.337929,proposed,0,-126.340000,54.885000,10.757205,5.729759,10.930000,5.965000,-0.172795,-0.235241,-10.032790,-13.204249,0.335443,-13.204249,-10.032790,-0.020000,0.460000,-3,63,-3.053299,63.092750,-3.053299,63.092750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.242721,17.134979,54.417454,62.516250,0.000000,0.000000,0.000000,0.000000,3.618556,4.232623,5.554413,1.408722,0.145711,0.012876,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.347858,proposed,0,-126.340000,54.885000,10.669652,5.603314,10.830000,5.835000,-0.160348,-0.231686,-10.520706,-14.363051,1.189297,-14.363051,-10.520706,-0.010000,0.540000,-1,66,-1.060168,65.694437,-1.060168,65.694437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.071219,17.828358,52.526004,58.889668,0.000000,0.000000,0.000000,0.000000,3.534835,4.113381,5.561849,1.411709,0.140829,0.011795,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.357867,proposed,0,-126.340000,54.885000,10.579950,5.475280,10.720000,5.695000,-0.140050,-0.219720,-11.069613,-13.936124,0.152474,-13.936124,-11.069613,-0.010000,0.610000,4,56,3.917889,56.466548,3.917889,56.466548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.086825,18.768193,52.156640,58.342232,0.000000,0.000000,0.000000,0.000000,3.491175,4.057374,5.560036,1.398523,0.139665,0.011691,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.368008,proposed,0,-126.340000,54.885000,10.487488,5.345213,10.610000,5.575000,-0.122512,-0.229787,-11.557530,-12.228415,0.945339,-12.228415,-11.557530,0.000000,0.610000,7,41,7.340088,40.687371,7.340088,40.687371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.152936,20.010541,53.340960,60.205455,0.000000,0.000000,0.000000,0.000000,3.520469,4.068720,5.569954,1.407614,0.177743,0.014702,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.377994,proposed,0,-126.340000,54.885000,10.394764,5.217001,10.510000,5.475000,-0.115236,-0.257999,-11.435550,-10.032790,1.128308,-10.032790,-11.435550,0.020000,0.520000,3,27,3.433206,27.440338,3.433206,27.440338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.125579,21.132875,58.263585,67.044578,0.000000,0.000000,0.000000,0.000000,3.848874,4.390807,5.557358,1.407007,0.176921,0.014472,0.504734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.387992,proposed,0,-126.340000,54.885000,10.300152,5.088740,10.400000,5.375000,-0.099848,-0.286260,-11.618519,-10.215758,0.579401,-10.215758,-11.618519,0.030000,0.410000,3,36,2.767141,35.888473,2.767141,35.888473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.470112,22.195894,63.944992,74.331806,0.000000,0.000000,0.000000,0.000000,4.269651,4.840636,5.557338,1.410547,0.176278,0.018758,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.397875,proposed,0,-126.340000,54.885000,10.204757,4.962266,10.290000,5.275000,-0.085243,-0.312734,-11.069613,-11.801488,0.640391,-11.801488,-11.069613,0.030000,0.370000,-3,51,-3.271393,50.810715,-3.271393,50.810715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.282815,22.940605,63.267553,73.024002,0.000000,0.000000,0.000000,0.000000,4.284163,4.899647,5.570655,1.564644,0.213388,0.018870,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.407845,proposed,0,-126.340000,54.885000,10.106507,4.835208,10.190000,5.135000,-0.083493,-0.299792,-10.459717,-13.936124,0.335443,-13.936124,-10.459717,0.030000,0.430000,-12,65,-11.908880,65.036463,-11.908880,65.036463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.274164,23.820613,61.666009,70.449254,0.000000,0.000000,0.000000,0.000000,4.235998,4.875987,5.543928,1.419430,0.163567,0.012745,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.417919,proposed,0,-126.340000,54.885000,10.005064,4.707612,10.080000,5.005000,-0.074936,-0.297388,-10.642686,-14.363051,0.579401,-14.363051,-10.642686,0.010000,0.540000,-10,60,-10.338868,59.998581,-10.338868,59.998581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.417512,24.695208,58.013938,66.453011,0.000000,0.000000,0.000000,0.000000,4.030793,4.707415,5.554338,1.399987,0.141880,0.013569,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.427999,proposed,0,-126.340000,54.885000,9.901251,4.580964,9.980000,4.875000,-0.078749,-0.294036,-10.825654,-12.960290,0.518412,-12.960290,-10.825654,-0.020000,0.590000,-7,45,-7.377344,44.718919,-7.377344,44.718919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.268069,25.989972,56.855897,66.596823,0.000000,0.000000,0.000000,0.000000,3.903223,4.636191,5.558478,1.634386,0.214592,0.019745,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.437910,proposed,0,-126.340000,54.885000,9.796765,4.457624,9.880000,4.765000,-0.083235,-0.307376,-11.008623,-10.703675,0.579401,-10.703675,-11.008623,-0.010000,0.520000,-9,32,-8.960877,31.607988,-8.960877,31.607988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.584085,27.528152,58.714106,71.234512,0.000000,0.000000,0.000000,0.000000,3.979760,4.790402,5.541189,1.411791,0.145358,0.011995,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.447858,proposed,0,-126.340000,54.885000,9.689388,4.335263,9.770000,4.665000,-0.080612,-0.329737,-11.740498,-10.398727,0.640391,-10.398727,-11.740498,-0.040000,0.430000,-1,36,-0.937638,36.067577,-0.937638,36.067577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.845622,28.773598,62.114922,76.882238,0.000000,0.000000,0.000000,0.000000,4.198918,5.097759,5.565838,1.408050,0.143631,0.014266,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.457925,proposed,0,-126.340000,54.885000,9.578036,4.213116,9.650000,4.555000,-0.071964,-0.341884,-12.350394,-11.984457,0.335443,-11.984457,-12.350394,-0.040000,0.380000,3,54,2.761377,54.298326,2.761377,54.298326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.094160,30.055474,62.360723,77.676449,0.000000,0.000000,0.000000,0.000000,4.197798,5.223259,5.552060,1.417529,0.143297,0.012276,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.468000,proposed,0,-126.340000,54.885000,9.463746,4.092774,9.530000,4.425000,-0.066254,-0.332226,-12.289405,-14.241072,0.518412,-14.241072,-12.289405,0.000000,0.430000,-6,71,-5.573083,71.319519,-5.573083,71.319519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.387466,31.630396,62.355737,76.401259,0.000000,0.000000,0.000000,0.000000,4.236976,5.311691,5.559882,1.408059,0.177233,0.013755,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.477995,proposed,0,-126.340000,54.885000,9.347428,3.975489,9.410000,4.285000,-0.062572,-0.309511,-12.167426,-15.521854,0.579401,-15.521854,-12.167426,0.000000,0.560000,-10,74,-10.399573,74.144102,-10.399573,74.144102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.656870,33.356975,60.651005,73.575432,0.000000,0.000000,0.000000,0.000000,4.192892,5.261562,5.557288,1.404943,0.161889,0.015102,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.487992,proposed,0,-126.340000,54.885000,9.228042,3.860490,9.290000,4.165000,-0.061958,-0.304510,-13.082270,-13.326228,0.762370,-13.326228,-13.082270,-0.010000,0.660000,-4,49,-4.026802,49.337464,-4.026802,49.337464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.147996,34.958594,57.604833,71.023508,0.000000,0.000000,0.000000,0.000000,4.009074,5.075637,5.557525,1.406505,0.177929,0.012798,0.500517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.497909,proposed,0,-126.340000,54.885000,9.106506,3.748909,9.160000,4.055000,-0.053494,-0.306091,-13.265238,-10.459717,0.701380,-10.459717,-13.265238,-0.040000,0.590000,1,33,0.675629,32.807601,0.675629,32.807601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.665781,36.911114,59.689435,77.846068,0.000000,0.000000,0.000000,0.000000,4.077116,5.235469,5.557695,1.397020,0.143434,0.014996,0.500546,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.507991,proposed,0,-126.340000,54.885000,8.979630,3.638198,9.030000,3.955000,-0.050370,-0.316802,-13.509197,-9.727842,0.640391,-9.727842,-13.509197,0.010000,0.480000,-6,37,-5.698144,37.387358,-5.698144,37.387358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.885279,38.531757,63.056628,83.573843,0.000000,0.000000,0.000000,0.000000,4.273843,5.506698,5.795045,1.795415,0.243978,0.036884,0.500978,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008383,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.517844,proposed,0,-126.340000,54.885000,8.852334,3.532875,8.910000,3.855000,-0.057666,-0.322125,-13.509197,-11.923467,0.152474,-11.923467,-13.509197,-0.010000,0.390000,-8,66,-8.061255,65.737772,-8.061255,65.737772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.266396,39.914998,63.309295,83.277576,0.000000,0.000000,0.000000,0.000000,4.354432,5.647071,5.548202,1.436475,0.186142,0.018347,0.500547,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.527849,proposed,0,-126.340000,54.885000,8.719618,3.429010,8.780000,3.725000,-0.060382,-0.295990,-12.716332,-13.631176,0.152474,-13.631176,-12.716332,-0.020000,0.490000,-18,77,-18.207855,77.022904,-18.207855,77.022904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.493229,40.632310,60.106491,78.021471,0.000000,0.000000,0.000000,0.000000,4.175469,5.528305,5.567068,1.679427,0.233025,0.028032,0.500806,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.537843,proposed,0,-126.340000,54.885000,8.583490,3.328550,8.650000,3.595000,-0.066510,-0.266450,-13.265238,-14.241072,0.579401,-14.241072,-13.265238,-0.070000,0.620000,-12,76,-12.273652,76.088909,-12.273652,76.088909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.266509,41.850364,57.194504,75.236619,0.000000,0.000000,0.000000,0.000000,3.982868,5.413069,5.549887,1.481584,0.228233,0.018545,0.500716,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.547944,proposed,0,-126.340000,54.885000,8.442207,3.230537,8.530000,3.475000,-0.087793,-0.244463,-13.265238,-12.106436,0.640391,-12.106436,-13.265238,-0.090000,0.680000,-14,58,-13.867829,57.989097,-13.867829,57.989097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.310796,43.070983,59.177084,76.140698,0.000000,0.000000,0.000000,0.000000,3.750754,5.373857,5.582187,1.639170,0.232196,0.017461,0.500240,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.557843,proposed,0,-126.340000,54.885000,8.300078,3.138095,8.400000,3.385000,-0.099922,-0.246905,-13.692166,-8.752008,0.213464,-8.752008,-13.692166,-0.090000,0.650000,-14,35,-13.520927,35.362929,-13.520927,35.362929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.758153,44.151268,61.554485,79.950698,0.000000,0.000000,0.000000,0.000000,3.801465,5.435038,5.546603,1.698146,0.219641,0.024546,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.567923,proposed,0,-126.340000,54.885000,8.151558,3.047803,8.270000,3.295000,-0.118442,-0.247197,-13.936124,-7.288257,0.030495,-7.288257,-13.936124,-0.100000,0.500000,-14,40,-14.464137,39.634229,-14.464137,39.634229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.167280,44.988123,65.435877,86.092791,0.000000,0.000000,0.000000,0.000000,3.973521,5.667402,5.556068,1.460954,0.160865,0.015530,0.500319,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.577917,proposed,0,-126.340000,54.885000,8.000477,2.962262,8.140000,3.225000,-0.139523,-0.262738,-13.753155,-9.361904,0.335443,-9.361904,-13.753155,-0.120000,0.420000,-19,66,-19.312958,66.489145,-19.312958,66.489145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.596229,45.418474,64.617358,83.686003,0.000000,0.000000,0.000000,0.000000,3.951572,5.646544,5.558536,1.416720,0.144655,0.011946,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.587920,proposed,0,-126.340000,54.885000,7.845395,2.880756,8.010000,3.115000,-0.164605,-0.234244,-13.387218,-11.801488,0.640391,-11.801488,-13.387218,-0.130000,0.510000,-28,86,-28.244267,86.091088,-28.244267,86.091088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.479130,45.380323,61.326322,77.055066,0.000000,0.000000,0.000000,0.000000,3.830504,5.455280,5.553901,1.412481,0.158742,0.013651,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.597916,proposed,0,-126.340000,54.885000,7.686525,2.803554,7.880000,3.015000,-0.193475,-0.211446,-14.180083,-11.374561,1.006328,-11.374561,-14.180083,-0.170000,0.680000,-23,74,-23.204546,74.246567,-23.204546,74.246567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.910879,45.204819,58.981208,72.425752,0.000000,0.000000,0.000000,0.000000,3.744203,5.262557,5.551299,1.397017,0.146404,0.013459,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.607944,proposed,0,-126.340000,54.885000,7.523243,2.730510,7.740000,2.925000,-0.216757,-0.194490,-14.728989,-8.812998,0.152474,-8.812998,-14.728989,-0.190000,0.710000,-20,56,-20.202307,55.590687,-20.202307,55.590687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.876841,45.597498,61.854761,75.799392,0.000000,0.000000,0.000000,0.000000,3.941335,5.285853,5.547653,1.406399,0.175717,0.014996,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.617996,proposed,0,-126.340000,54.885000,7.355633,2.661837,7.590000,2.855000,-0.234367,-0.193163,-15.826802,-5.946486,0.457422,-5.946486,-15.826802,-0.180000,0.650000,-16,41,-15.749177,41.289927,-15.749177,41.289927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.509573,45.877263,63.829881,79.531503,0.000000,0.000000,0.000000,0.000000,4.051830,5.330935,5.557384,1.405635,0.174931,0.014532,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.627992,proposed,0,-126.340000,54.885000,7.185077,2.598174,7.440000,2.795000,-0.254923,-0.196826,-16.070760,-5.519559,0.701380,-5.519559,-16.070760,-0.170000,0.520000,-20,53,-19.526689,53.180937,-19.526689,53.180937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.029014,46.033298,64.999171,81.862405,0.000000,0.000000,0.000000,0.000000,4.116509,5.407574,5.557439,1.405869,0.175457,0.014570,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.637994,proposed,0,-126.340000,54.885000,7.010550,2.539185,7.280000,2.745000,-0.269450,-0.205815,-16.741646,-6.800341,0.457422,-6.800341,-16.741646,-0.150000,0.500000,-22,70,-21.898995,69.924604,-21.898995,69.924604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.333785,45.756919,61.041434,75.965843,0.000000,0.000000,0.000000,0.000000,3.887149,5.229313,5.557158,1.406137,0.176164,0.013237,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.647995,proposed,0,-126.340000,54.885000,6.832212,2.485002,7.120000,2.675000,-0.287788,-0.189998,-17.046594,-7.898153,0.945339,-7.898153,-17.046594,-0.150000,0.570000,-25,79,-25.319156,79.348014,-25.319156,79.348014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.198933,45.478040,57.088613,69.625500,0.000000,0.000000,0.000000,0.000000,3.674981,4.969093,5.559653,1.405236,0.176221,0.014080,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.657993,proposed,0,-126.340000,54.885000,6.650175,2.435720,6.950000,2.605000,-0.299825,-0.169280,-17.534511,-7.593205,0.640391,-7.593205,-17.534511,-0.200000,0.680000,-20,74,-19.871939,73.685303,-19.871939,73.685303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.627289,45.378230,54.675205,65.652723,0.000000,0.000000,0.000000,0.000000,3.556945,4.764590,5.558499,1.406129,0.177990,0.015259,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.667991,proposed,0,-126.340000,54.885000,6.464465,2.391388,6.760000,2.545000,-0.295535,-0.153612,-19.120240,-6.190445,1.067318,-6.190445,-19.120240,-0.190000,0.710000,-10,65,-9.994411,65.217694,-9.994411,65.217694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.459027,45.674871,54.975501,66.631581,0.000000,0.000000,0.000000,0.000000,3.570672,4.699249,5.557758,1.406341,0.176302,0.014358,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.677994,proposed,0,-126.340000,54.885000,6.275052,2.352040,6.570000,2.505000,-0.294948,-0.152960,-20.523001,-3.567892,0.335443,-3.567892,-20.523001,-0.130000,0.680000,-8,51,-7.622635,51.023493,-7.622635,51.023493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.400270,45.529016,56.770498,70.382376,0.000000,0.000000,0.000000,0.000000,3.638425,4.771672,5.557415,1.407674,0.174301,0.014967,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.688000,proposed,0,-126.340000,54.885000,6.082076,2.317735,6.370000,2.485000,-0.287924,-0.167265,-20.340032,-1.860183,0.152474,-1.860183,-20.340032,-0.080000,0.580000,-18,49,-17.956197,48.879578,-17.956197,48.879578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.294551,45.394172,58.693560,75.352385,0.000000,0.000000,0.000000,0.000000,3.647528,5.000653,5.557357,1.405926,0.175032,0.013946,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.697988,proposed,0,-126.340000,54.885000,5.886089,2.288571,6.170000,2.465000,-0.283911,-0.176429,-20.035084,-3.018985,0.762370,-3.018985,-20.035084,-0.090000,0.520000,-24,67,-24.108525,67.392614,-24.108525,67.392614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.222697,45.480573,57.487884,74.926594,0.000000,0.000000,0.000000,0.000000,3.499610,5.101875,5.558385,1.405530,0.177143,0.014464,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.707864,proposed,0,-126.340000,54.885000,5.689080,2.264738,5.980000,2.435000,-0.290920,-0.170262,-20.096074,-4.482736,0.335443,-4.482736,-20.096074,-0.150000,0.560000,-21,82,-21.451607,81.667500,-21.451607,81.667500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.014652,45.408794,53.010529,67.590038,0.000000,0.000000,0.000000,0.000000,3.265183,4.853272,5.557155,1.397903,0.149131,0.014409,0.500522,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.717864,proposed,0,-126.340000,54.885000,5.486549,2.245692,5.770000,2.405000,-0.283451,-0.159308,-21.437845,-4.299767,0.579401,-4.299767,-21.437845,-0.170000,0.680000,-10,75,-10.202295,75.463610,-10.202295,75.463610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.705719,45.419507,51.189859,64.019279,0.000000,0.000000,0.000000,0.000000,3.194086,4.688033,5.568479,1.413743,0.172915,0.013497,0.500391,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.727996,proposed,0,-126.340000,54.885000,5.278323,2.231606,5.560000,2.385000,-0.281677,-0.153394,-22.291700,-2.043152,0.579401,-2.043152,-22.291700,-0.120000,0.720000,-11,58,-10.979184,57.978093,-10.979184,57.978093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.381472,45.857597,53.918175,68.716734,0.000000,0.000000,0.000000,0.000000,3.319621,4.793272,5.559783,1.419688,0.184337,0.016329,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.737863,proposed,0,-126.340000,54.885000,5.072807,2.222919,5.340000,2.385000,-0.267193,-0.162081,-23.328523,-0.579401,0.335443,-0.579401,-23.328523,-0.100000,0.650000,-6,55,-6.253675,55.010752,-6.253675,55.010752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.456406,46.596535,55.332880,73.625166,0.000000,0.000000,0.000000,0.000000,3.475367,4.946824,5.557794,1.398793,0.145794,0.013495,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.747989,proposed,0,-126.340000,54.885000,4.859307,2.219139,5.110000,2.385000,-0.250693,-0.165861,-23.694460,0.457422,1.250287,0.457422,-23.694460,-0.050000,0.570000,-11,58,-10.634429,57.949396,-10.634429,57.949396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.614827,46.651320,54.434267,73.434743,0.000000,0.000000,0.000000,0.000000,3.556710,4.934048,5.559513,1.413722,0.183343,0.015747,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.757865,proposed,0,-126.340000,54.885000,4.648761,2.220424,4.870000,2.395000,-0.221239,-0.174576,-24.304356,-0.274453,1.250287,-0.274453,-24.304356,-0.050000,0.550000,-7,69,-6.686274,69.469876,-6.686274,69.469876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.657925,46.697083,51.743033,70.819300,0.000000,0.000000,0.000000,0.000000,3.626127,4.885782,5.557484,1.398286,0.136107,0.012556,0.500707,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.768000,proposed,0,-126.340000,54.885000,4.430500,2.226797,4.630000,2.395000,-0.199500,-0.168203,-24.670294,-1.738204,0.213464,-1.738204,-24.670294,-0.050000,0.610000,-5,81,-5.123572,81.310103,-5.123572,81.310103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.579050,46.830538,49.950087,67.573982,0.000000,0.000000,0.000000,0.000000,3.620045,4.784901,5.568211,1.409418,0.178859,0.014572,0.500485,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.777864,proposed,0,-126.340000,54.885000,4.216179,2.237857,4.390000,2.395000,-0.173821,-0.157143,-24.792273,-1.250287,0.701380,-1.250287,-24.792273,-0.040000,0.680000,-6,76,-5.843492,76.466739,-5.843492,76.466739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.634361,46.745826,49.422824,64.324465,0.000000,0.000000,0.000000,0.000000,3.600882,4.663893,5.556629,1.399076,0.140445,0.014331,0.500602,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.787993,proposed,0,-126.340000,54.885000,3.994416,2.254123,4.140000,2.405000,-0.145584,-0.150877,-25.036232,0.945339,1.433256,0.945339,-25.036232,-0.020000,0.720000,-6,59,-6.100209,59.250889,-6.100209,59.250889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.231440,46.593184,50.756168,64.619428,0.000000,0.000000,0.000000,0.000000,3.648566,4.575282,5.556679,1.408312,0.176333,0.014521,0.503003,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.797922,proposed,0,-126.340000,54.885000,3.775645,2.274813,3.900000,2.435000,-0.124355,-0.160187,-24.182377,2.592058,0.701380,2.592058,-24.182377,-0.040000,0.670000,-11,53,-10.966183,52.505953,-10.966183,52.505953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.699401,46.663293,54.228389,69.857841,0.000000,0.000000,0.000000,0.000000,3.794795,4.697195,5.556257,1.397989,0.145164,0.014861,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.807994,proposed,0,-126.340000,54.885000,3.552584,2.300503,3.670000,2.465000,-0.117416,-0.164497,-22.962585,2.957996,0.823360,2.957996,-22.962585,-0.020000,0.620000,-26,57,-25.832793,57.342428,-25.832793,57.342428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.209524,46.224874,55.030700,71.022205,0.000000,0.000000,0.000000,0.000000,3.866288,4.772709,5.559451,1.407370,0.174867,0.014884,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.817995,proposed,0,-126.340000,54.885000,3.330221,2.330592,3.440000,2.485000,-0.109779,-0.154408,-22.413679,1.006328,1.128308,1.006328,-22.413679,-0.090000,0.610000,-25,80,-24.509796,79.500766,-24.509796,79.500766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.518095,45.263029,53.703256,67.987702,0.000000,0.000000,0.000000,0.000000,3.680468,4.731063,5.558202,1.407481,0.176953,0.014970,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.827993,proposed,0,-126.340000,54.885000,3.107379,2.365112,3.230000,2.495000,-0.122621,-0.129888,-21.986752,-0.945339,0.640391,-0.945339,-21.986752,-0.160000,0.670000,-22,97,-22.082383,96.994406,-22.082383,96.994406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.928695,44.791559,49.589666,64.192023,0.000000,0.000000,0.000000,0.000000,3.405039,4.687472,5.558702,1.407433,0.190013,0.015548,0.507628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.837991,proposed,0,-126.340000,54.885000,2.884281,2.403945,3.010000,2.505000,-0.125719,-0.101055,-22.413679,-0.274453,0.701380,-0.274453,-22.413679,-0.180000,0.810000,-16,86,-16.323450,85.719150,-16.323450,85.719150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.183463,44.371742,48.558663,64.496306,0.000000,0.000000,0.000000,0.000000,3.342856,4.767787,5.556397,1.406937,0.227265,0.013978,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.847992,proposed,0,-126.340000,54.885000,2.661163,2.446966,2.790000,2.535000,-0.128837,-0.088034,-22.535658,3.140965,1.006328,3.140965,-22.535658,-0.180000,0.840000,-14,59,-14.093293,58.866607,-14.093293,58.866607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.982103,44.677126,53.499779,72.714007,0.000000,0.000000,0.000000,0.000000,3.500990,5.017733,5.558613,1.406951,0.179223,0.015123,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.857999,proposed,0,-126.340000,54.885000,2.438308,2.494039,2.570000,2.595000,-0.131692,-0.100961,-23.084564,5.641538,1.494245,5.641538,-23.084564,-0.180000,0.720000,-8,50,-8.359301,50.277847,-8.359301,50.277847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.414077,45.033599,58.353613,82.815335,0.000000,0.000000,0.000000,0.000000,3.766436,5.308632,5.556854,1.407900,0.199639,0.020058,0.500681,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.867847,proposed,0,-126.340000,54.885000,2.219659,2.544148,2.360000,2.655000,-0.140341,-0.110852,-22.413679,5.763517,1.067318,5.763517,-22.413679,-0.110000,0.590000,-23,63,-23.001918,63.215177,-23.001918,63.215177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.859033,44.707932,59.285523,84.725294,0.000000,0.000000,0.000000,0.000000,3.866065,5.371565,5.551044,1.433866,0.195929,0.019002,0.500682,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.877843,proposed,0,-126.340000,54.885000,1.998727,2.598685,2.150000,2.705000,-0.151273,-0.106315,-21.071908,3.872840,0.213464,3.872840,-21.071908,-0.130000,0.570000,-35,85,-34.524535,85.221112,-34.524535,85.221112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.826369,42.645424,54.720498,75.035791,0.000000,0.000000,0.000000,0.000000,3.595177,5.051157,5.549767,1.415990,0.178156,0.013270,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.887924,proposed,0,-126.340000,54.885000,1.777323,2.657246,1.940000,2.745000,-0.162677,-0.087754,-20.157064,2.287110,1.006328,2.287110,-20.157064,-0.220000,0.690000,-33,94,-32.807557,93.570337,-32.807557,93.570337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.646107,40.130145,49.217540,65.872076,0.000000,0.000000,0.000000,0.000000,3.335838,4.695723,5.556877,1.406901,0.149972,0.012487,0.502223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.897864,proposed,0,-126.340000,54.885000,1.560706,2.718313,1.730000,2.785000,-0.169294,-0.066687,-21.315866,3.140965,1.067318,3.140965,-21.315866,-0.270000,0.810000,-15,81,-15.490979,81.084616,-15.490979,81.084616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.010601,38.703937,47.321094,65.295914,0.000000,0.000000,0.000000,0.000000,3.441223,4.638344,5.563747,1.406634,0.196329,0.013441,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.907926,proposed,0,-126.340000,54.885000,1.343488,2.783294,1.520000,2.835000,-0.176512,-0.051706,-22.474668,5.763517,0.823360,5.763517,-22.474668,-0.220000,0.820000,-9,62,-8.719277,62.087765,-8.719277,62.087765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.826571,38.642988,53.589398,76.265352,0.000000,0.000000,0.000000,0.000000,3.788360,4.968363,5.553669,1.407239,0.135551,0.014073,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.917994,proposed,0,-126.340000,54.885000,1.128572,2.851296,1.300000,2.915000,-0.171428,-0.063704,-22.108731,6.861330,0.579401,6.861330,-22.108731,-0.160000,0.740000,-16,61,-16.309506,60.631761,-16.309506,60.631761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.555824,38.759077,59.123237,83.538250,0.000000,0.000000,0.000000,0.000000,3.920650,5.185577,5.559943,1.414160,0.181942,0.014204,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.927993,proposed,0,-126.340000,54.885000,0.917886,2.921575,1.080000,2.995000,-0.162114,-0.073425,-21.986752,7.166278,0.396432,7.166278,-21.986752,-0.140000,0.650000,-18,68,-18.016032,68.251362,-18.016032,68.251362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.229437,36.933978,58.994576,78.560079,0.000000,0.000000,0.000000,0.000000,3.697789,4.962227,5.558835,1.416341,0.182372,0.014286,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.937997,proposed,0,-126.340000,54.885000,0.710195,2.994406,0.880000,3.065000,-0.169805,-0.070594,-20.644980,6.190445,1.006328,6.190445,-20.644980,-0.160000,0.650000,-27,80,-26.600763,79.639256,-26.600763,79.639256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.158205,34.100279,55.667072,71.095557,0.000000,0.000000,0.000000,0.000000,3.459335,4.588263,5.558440,1.418932,0.180606,0.014361,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.947864,proposed,0,-126.340000,54.885000,0.508735,3.068487,0.670000,3.135000,-0.161265,-0.066513,-20.827949,5.275601,1.372266,5.275601,-20.827949,-0.190000,0.710000,-19,85,-19.494548,85.429077,-19.494548,85.429077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.475696,30.558123,52.458928,63.214214,0.000000,0.000000,0.000000,0.000000,3.223629,4.235710,5.559140,1.402232,0.153845,0.013477,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.958008,proposed,0,-126.340000,54.885000,0.305448,3.146754,0.460000,3.205000,-0.154552,-0.058246,-21.559824,5.214611,1.189297,5.214611,-21.559824,-0.210000,0.790000,-7,82,-6.969411,81.948465,-6.969411,81.948465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.224254,28.098056,52.179619,62.779414,0.000000,0.000000,0.000000,0.000000,3.217672,4.154950,5.567658,1.413507,0.191924,0.013961,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.967864,proposed,0,-126.340000,54.885000,0.111986,3.224615,0.250000,3.275000,-0.138014,-0.050385,-21.803783,6.861330,1.372266,6.861330,-21.803783,-0.160000,0.800000,-5,70,-5.332198,69.835582,-5.332198,69.835582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.891101,26.515295,55.489346,66.864260,0.000000,0.000000,0.000000,0.000000,3.303526,4.221455,5.559840,1.400920,0.139901,0.013042,0.500557,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.978008,proposed,0,-126.340000,54.885000,-0.082590,3.306369,0.040000,3.365000,-0.122590,-0.058631,-21.071908,9.300914,0.762370,9.300914,-21.071908,-0.110000,0.760000,-13,54,-12.611121,53.985791,-12.611121,53.985791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.925584,24.237987,60.908904,70.989232,0.000000,0.000000,0.000000,0.000000,3.435644,4.296248,5.568080,1.411470,0.176361,0.016300,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.987864,proposed,0,-126.340000,54.885000,-0.266920,3.387143,-0.170000,3.465000,-0.096920,-0.077857,-19.913105,8.934977,0.884349,8.934977,-19.913105,-0.110000,0.630000,-18,68,-17.966696,68.088043,-17.966696,68.088043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.817153,21.493418,67.582741,75.656403,0.000000,0.000000,0.000000,0.000000,3.784633,4.505377,5.547767,1.400025,0.147586,0.013965,0.500467,1,1,0,7,0,2,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.997992,proposed,0,-126.340000,54.885000,-0.451155,3.471272,-0.340000,3.565000,-0.111155,-0.093728,-18.876282,8.508050,1.067318,8.508050,-18.876282,-0.140000,0.640000,-21,72,-21.351589,71.792863,-21.351589,71.792863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.152782,17.591231,61.210439,65.542018,0.000000,0.000000,0.000000,0.000000,3.464658,4.106317,5.557677,1.417391,0.175987,0.015220,0.500211,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.007994,proposed,0,-126.340000,54.885000,-0.627631,3.555226,-0.530000,3.645000,-0.097631,-0.089774,-17.473521,6.800341,1.128308,6.800341,-17.473521,-0.180000,0.680000,-24,84,-23.813689,83.910911,-23.813689,83.910911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.374329,14.273928,59.334193,62.459716,0.000000,0.000000,0.000000,0.000000,3.322715,3.972830,5.556626,1.412471,0.178158,0.015187,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.017998,proposed,0,-126.340000,54.885000,-0.798422,3.639826,-0.700000,3.725000,-0.098422,-0.085174,-16.924615,6.800341,0.884349,6.800341,-16.924615,-0.200000,0.760000,-21,79,-21.307115,78.669233,-21.307115,78.669233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.156856,11.108322,54.847416,59.581895,0.000000,0.000000,0.000000,0.000000,3.074429,3.817048,5.557119,1.411980,0.178965,0.014279,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.027996,proposed,0,-126.340000,54.885000,-0.963064,3.724733,-0.850000,3.815000,-0.113064,-0.090267,-16.131750,8.325081,0.640391,8.325081,-16.131750,-0.220000,0.780000,-21,64,-20.797408,64.325214,-20.797408,64.325214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.294049,8.375219,56.596884,61.169013,0.000000,0.000000,0.000000,0.000000,3.169426,3.841450,5.557895,1.411769,0.180501,0.015295,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.037994,proposed,0,-126.340000,54.885000,-1.121395,3.809754,-1.010000,3.915000,-0.111395,-0.105246,-15.887791,10.154769,1.250287,10.154769,-15.887791,-0.230000,0.720000,-15,53,-14.993801,53.329148,-14.993801,53.329148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.316888,6.123083,60.356725,65.725820,0.000000,0.000000,0.000000,0.000000,3.379977,4.084705,5.556255,1.411567,0.178293,0.015398,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.047993,proposed,0,-126.340000,54.885000,-1.273149,3.894641,-1.160000,4.025000,-0.113149,-0.130359,-15.704823,10.398727,1.494245,10.398727,-15.704823,-0.200000,0.620000,-14,58,-13.960199,57.860922,-13.960199,57.860922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.010139,4.362503,62.874231,69.065577,0.000000,0.000000,0.000000,0.000000,3.520957,4.198001,5.557622,1.407485,0.168736,0.014309,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.057999,proposed,0,-126.340000,54.885000,-1.418158,3.979194,-1.310000,4.115000,-0.108158,-0.135806,-14.850968,8.264091,1.372266,8.264091,-14.850968,-0.170000,0.590000,-19,77,-19.132723,77.497053,-19.132723,77.497053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.868840,2.712771,61.493156,64.985797,0.000000,0.000000,0.000000,0.000000,3.443617,3.972418,5.557252,1.408538,0.179084,0.014527,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.067998,proposed,0,-126.340000,54.885000,-1.555980,4.063047,-1.450000,4.195000,-0.105980,-0.131953,-14.241072,6.312424,0.945339,6.312424,-14.241072,-0.180000,0.660000,-17,88,-17.172618,87.823254,-17.172618,87.823254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.027881,0.726236,54.972096,57.815290,0.000000,0.000000,0.000000,0.000000,3.078437,3.679083,5.556944,1.407711,0.188850,0.016084,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.077937,proposed,0,-126.340000,54.885000,-1.685721,4.145508,-1.580000,4.275000,-0.105721,-0.129492,-13.204249,7.044299,1.128308,7.044299,-13.204249,-0.190000,0.770000,-17,72,-17.206033,71.575316,-17.206033,71.575316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.919288,-1.010903,51.686638,54.796792,0.000000,0.000000,0.000000,0.000000,2.896685,3.488823,5.569322,1.410430,0.179085,0.017199,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.087868,proposed,0,-126.340000,54.885000,-1.807920,4.226768,-1.700000,4.365000,-0.107920,-0.138232,-12.594353,9.483883,1.433256,9.483883,-12.594353,-0.190000,0.760000,-15,50,-14.682781,49.697809,-14.682781,49.697809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.785959,-2.247742,58.573192,59.182312,0.000000,0.000000,0.000000,0.000000,3.280099,3.752486,5.557253,1.399309,0.148225,0.013319,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.097995,proposed,0,-126.340000,54.885000,-1.924695,4.308228,-1.820000,4.475000,-0.104695,-0.166772,-12.228415,11.130602,1.128308,11.130602,-12.228415,-0.170000,0.650000,-12,41,-11.800564,41.088617,-11.800564,41.088617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.532683,-2.728060,63.878123,66.322484,0.000000,0.000000,0.000000,0.000000,3.577175,4.059103,5.556890,1.407473,0.177952,0.014245,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.107993,proposed,0,-126.340000,54.885000,-2.032026,4.387001,-1.930000,4.575000,-0.102026,-0.187999,-11.679509,9.971800,1.067318,9.971800,-11.679509,-0.160000,0.520000,-10,58,-10.048588,58.216490,-10.048588,58.216490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.085565,-2.706647,64.704488,67.565516,0.000000,0.000000,0.000000,0.000000,3.630007,4.017364,5.555682,1.406217,0.177131,0.015332,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.117998,proposed,0,-126.340000,54.885000,-2.131362,4.463950,-2.040000,4.665000,-0.091362,-0.201050,-10.459717,6.800341,1.189297,6.800341,-10.459717,-0.160000,0.530000,-13,80,-12.578044,80.278105,-12.578044,80.278105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.940539,-2.324762,58.068031,57.864816,0.000000,0.000000,0.000000,0.000000,3.344888,3.566481,5.556575,1.410329,0.177929,0.015377,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.127994,proposed,0,-126.340000,54.885000,-2.222413,4.538721,-2.130000,4.735000,-0.092413,-0.196279,-8.873987,4.909663,0.701380,4.909663,-8.873987,-0.150000,0.650000,-20,84,-19.623568,83.504982,-19.623568,83.504982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.618332,-2.272751,47.000343,46.944954,0.000000,0.000000,0.000000,0.000000,2.863445,3.105376,5.556211,1.406122,0.180232,0.013568,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.137942,proposed,0,-126.340000,54.885000,-2.304770,4.610808,-2.210000,4.805000,-0.094770,-0.194192,-8.264091,6.800341,0.518412,6.800341,-8.264091,-0.160000,0.770000,-15,55,-14.792481,54.898729,-14.792481,54.898729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.486748,-2.983643,44.749873,44.518192,0.000000,0.000000,0.000000,0.000000,2.718069,2.984350,5.559299,1.407590,0.189596,0.014014,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.147927,proposed,0,-126.340000,54.885000,-2.379051,4.680601,-2.290000,4.885000,-0.089051,-0.204399,-7.349247,8.569039,1.189297,8.569039,-7.349247,-0.170000,0.690000,-11,42,-11.283076,42.342412,-11.283076,42.342412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.239025,-2.694458,55.685863,55.100723,0.000000,0.000000,0.000000,0.000000,3.246349,3.392000,5.561466,1.397620,0.149710,0.015841,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.157991,proposed,0,-126.340000,54.885000,-2.445349,4.748133,-2.350000,4.965000,-0.095349,-0.216867,-6.800341,8.691018,0.823360,8.691018,-6.800341,-0.170000,0.550000,-7,49,-7.132218,49.283157,-7.132218,49.283157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.200490,-2.097711,55.632056,57.025069,0.000000,0.000000,0.000000,0.000000,3.336579,3.431870,5.556624,1.405632,0.177327,0.014370,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.167917,proposed,0,-126.340000,54.885000,-2.502257,4.811763,-2.410000,5.045000,-0.092257,-0.233237,-5.336590,5.824507,0.518412,5.824507,-5.336590,-0.130000,0.500000,-16,72,-16.030826,72.309153,-16.030826,72.309153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.273040,-0.966127,51.177974,51.022730,0.000000,0.000000,0.000000,0.000000,3.279269,3.018891,5.558102,1.405894,0.177421,0.014311,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.177990,proposed,0,-126.340000,54.885000,-2.551356,4.873095,-2.460000,5.105000,-0.091356,-0.231905,-4.421746,4.299767,0.335443,4.299767,-4.421746,-0.140000,0.590000,-14,74,-13.929723,74.166157,-13.929723,74.166157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.611085,-0.711220,38.424972,39.210164,0.000000,0.000000,0.000000,0.000000,2.698280,2.601714,5.555810,1.407442,0.176214,0.015889,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.188000,proposed,0,-126.340000,54.885000,-2.591504,4.930610,-2.490000,5.145000,-0.101504,-0.214390,-3.384923,3.567892,1.006328,3.567892,-3.384923,-0.140000,0.680000,-14,70,-14.152524,69.666448,-14.152524,69.666448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.236072,-0.259883,36.809376,36.400690,0.000000,0.000000,0.000000,0.000000,2.607973,2.398318,5.556385,1.405596,0.178308,0.014428,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.197998,proposed,0,-126.340000,54.885000,-2.623019,4.984452,-2.510000,5.185000,-0.113019,-0.200548,-2.165131,4.787684,0.762370,4.787684,-2.165131,-0.150000,0.700000,-14,55,-14.311529,55.005388,-14.311529,55.005388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.013714,-0.167211,37.400206,35.875119,0.000000,0.000000,0.000000,0.000000,2.621310,2.323715,5.558796,1.406380,0.178162,0.014851,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.207882,proposed,0,-126.340000,54.885000,-2.645774,5.033958,-2.530000,5.235000,-0.115774,-0.201042,-1.067318,5.763517,-0.030495,5.763517,-1.067318,-0.140000,0.640000,-16,48,-15.563009,47.848314,-15.563009,47.848314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.248181,-0.146091,42.367026,40.676762,0.000000,0.000000,0.000000,0.000000,2.833306,2.626572,5.549770,1.410332,0.177954,0.013469,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.217942,proposed,0,-126.340000,54.885000,-2.660413,5.080359,-2.540000,5.295000,-0.120413,-0.214641,-1.067318,3.750861,0.335443,3.750861,-1.067318,-0.170000,0.570000,-4,65,-3.573427,64.887669,-3.573427,64.887669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.222016,0.665627,43.498863,43.131443,0.000000,0.000000,0.000000,0.000000,2.881789,2.599384,5.558060,1.406324,0.179946,0.015020,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.227925,proposed,0,-126.340000,54.885000,-2.666524,5.122270,-2.530000,5.335000,-0.136524,-0.212730,0.579401,2.104141,-0.823360,2.104141,0.579401,-0.140000,0.580000,-13,74,-12.888285,73.878011,-12.888285,73.878011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.240730,1.178989,38.101683,36.052339,0.000000,0.000000,0.000000,0.000000,2.593026,2.348762,5.551394,1.396669,0.146756,0.016005,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.238023,proposed,0,-126.340000,54.885000,-2.664283,5.160312,-2.510000,5.355000,-0.154283,-0.194688,1.250287,2.226120,0.152474,2.226120,1.250287,-0.120000,0.660000,-14,64,-13.960436,63.523181,-13.960436,63.523181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.728307,0.492365,31.551042,29.346788,0.000000,0.000000,0.000000,0.000000,2.313724,2.050160,5.557328,1.404112,0.178428,0.016300,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.247993,proposed,0,-126.340000,54.885000,-2.653887,5.193428,-2.490000,5.385000,-0.163887,-0.191572,2.104141,1.738204,-0.457422,1.738204,2.104141,-0.130000,0.670000,-12,62,-12.273994,61.796006,-12.273994,61.796006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.009291,0.544375,34.264784,32.067890,0.000000,0.000000,0.000000,0.000000,2.366712,2.101649,5.557108,1.404103,0.177329,0.014834,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.257925,proposed,0,-126.340000,54.885000,-2.635595,5.221888,-2.460000,5.405000,-0.175595,-0.183112,2.104141,2.165131,-0.457422,2.165131,2.104141,-0.130000,0.660000,-4,56,-4.300626,55.503552,-4.300626,55.503552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.891574,0.549427,33.152135,31.436918,0.000000,0.000000,0.000000,0.000000,2.252345,2.049752,5.550700,1.395703,0.143229,0.013706,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.268023,proposed,0,-126.340000,54.885000,-2.609054,5.246059,-2.430000,5.415000,-0.179054,-0.168941,2.348100,1.494245,-0.762370,1.494245,2.348100,-0.130000,0.600000,3,63,2.577666,62.624743,2.577666,62.624743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.788329,1.426866,36.658774,37.114010,0.000000,0.000000,0.000000,0.000000,2.357909,2.294874,5.556082,1.404232,0.176719,0.014298,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.277995,proposed,0,-126.340000,54.885000,-2.575176,5.265098,-2.400000,5.435000,-0.175176,-0.169902,3.018985,0.579401,-0.274453,0.579401,3.018985,-0.090000,0.610000,1,65,0.872238,64.563336,0.872238,64.563336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.281892,1.826524,36.654705,34.952264,0.000000,0.000000,0.000000,0.000000,2.424567,2.223568,5.556062,1.402231,0.165625,0.015624,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.287867,proposed,0,-126.340000,54.885000,-2.534347,5.279109,-2.370000,5.435000,-0.164347,-0.155891,3.262944,-0.213464,0.213464,-0.213464,3.262944,-0.070000,0.630000,5,66,4.693358,65.857148,4.693358,65.857148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.301897,1.886212,36.680349,33.167728,0.000000,0.000000,0.000000,0.000000,2.507085,2.125935,5.556809,1.395461,0.136856,0.014365,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.297872,proposed,0,-126.340000,54.885000,-2.485808,5.288303,-2.330000,5.435000,-0.155808,-0.146697,3.750861,-0.640391,0.335443,-0.640391,3.750861,-0.060000,0.640000,8,64,7.770471,64.300940,7.770471,64.300940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.225965,2.269978,38.079450,34.213961,0.000000,0.000000,0.000000,0.000000,2.580280,2.195912,5.559658,1.403315,0.177466,0.015043,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.307993,proposed,0,-126.340000,54.885000,-2.429628,5.292390,-2.290000,5.425000,-0.139628,-0.132610,3.323933,-1.311276,-0.335443,-1.311276,3.323933,-0.020000,0.650000,15,65,15.008061,64.929525,15.008061,64.929525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.578398,2.985594,39.907967,35.654873,0.000000,0.000000,0.000000,0.000000,2.708491,2.257989,5.554937,1.401593,0.175189,0.015602,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.317951,proposed,0,-126.340000,54.885000,-2.367692,5.291218,-2.240000,5.415000,-0.127692,-0.123782,4.238777,-0.335443,-0.762370,-0.335443,4.238777,0.030000,0.650000,10,53,9.522068,52.625593,9.522068,52.625593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.445350,3.368324,42.826241,37.735520,0.000000,0.000000,0.000000,0.000000,2.885482,2.392205,5.547567,1.401661,0.175425,0.014236,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.327912,proposed,0,-126.340000,54.885000,-2.299424,5.284828,-2.200000,5.415000,-0.099424,-0.130172,5.031642,-0.701380,-0.762370,-0.701380,5.031642,0.030000,0.600000,11,54,10.524243,53.912947,10.524243,53.912947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.152700,3.663489,46.384791,40.824673,0.000000,0.000000,0.000000,0.000000,3.165913,2.480646,5.557232,1.401622,0.164090,0.014774,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.337990,proposed,0,-126.340000,54.885000,-2.224252,5.273000,-2.130000,5.405000,-0.094252,-0.132000,5.641538,-1.799193,-0.457422,-1.799193,5.641538,0.060000,0.560000,7,61,7.100522,61.155055,7.100522,61.155055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.621276,4.372510,45.931840,40.446231,0.000000,0.000000,0.000000,0.000000,3.194715,2.520130,5.555125,1.402003,0.162008,0.013735,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.347920,proposed,0,-126.340000,54.885000,-2.144519,5.256029,-2.070000,5.385000,-0.074519,-0.128971,6.190445,-2.957996,-0.213464,-2.957996,6.190445,0.050000,0.590000,10,63,10.044056,63.397180,10.044056,63.397180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.735796,4.895626,40.843471,35.561638,0.000000,0.000000,0.000000,0.000000,3.002566,2.281091,5.555731,1.391807,0.128906,0.014383,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.357998,proposed,0,-126.340000,54.885000,-2.058211,5.233379,-2.000000,5.355000,-0.058211,-0.121621,6.922320,-3.262944,-0.945339,-3.262944,6.922320,0.060000,0.610000,9,60,9.312486,59.545272,9.312486,59.545272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.630451,5.421585,40.629386,34.769085,0.000000,0.000000,0.000000,0.000000,2.976570,2.264747,5.559527,1.405770,0.164485,0.015462,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.367994,proposed,0,-126.340000,54.885000,-1.967611,5.205497,-1.930000,5.335000,-0.037611,-0.129503,7.044299,-2.653048,-1.006328,-2.653048,7.044299,0.080000,0.620000,13,48,12.598770,47.679932,12.598770,47.679932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.606864,5.584664,40.515590,34.208009,0.000000,0.000000,0.000000,0.000000,2.993263,2.206359,5.557365,1.400772,0.175270,0.014262,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.377920,proposed,0,-126.340000,54.885000,-1.873114,5.172464,-1.850000,5.305000,-0.023114,-0.132536,7.898153,-2.348100,-0.762370,-2.348100,7.898153,0.090000,0.560000,10,45,10.062628,44.628195,10.062628,44.628195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.566051,5.949113,45.563128,39.211024,0.000000,0.000000,0.000000,0.000000,3.269627,2.502330,5.566588,1.703978,0.230751,0.031551,0.500431,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.387876,proposed,0,-126.340000,54.885000,-1.774189,5.133986,-1.760000,5.275000,-0.014189,-0.141014,8.203101,-3.628881,-0.762370,-3.628881,8.203101,0.090000,0.510000,11,54,11.468218,53.654497,11.468218,53.654497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.457644,6.452288,46.717952,40.520714,0.000000,0.000000,0.000000,0.000000,3.393868,2.605075,5.551715,1.488053,0.204104,0.018074,0.500253,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.397871,proposed,0,-126.340000,54.885000,-1.671115,5.089986,-1.670000,5.235000,-0.001115,-0.145014,8.203101,-3.628881,-1.433256,-5.885497,8.447060,0.090000,0.510000,16,49,16.404523,48.862007,16.404523,48.862007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.485334,6.610123,44.113608,37.898344,0.000000,0.000000,0.000000,0.000000,3.287007,2.549140,5.551122,1.752424,0.233520,0.037184,0.502340,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.407846,proposed,0,-126.340000,54.885000,-1.564917,5.040734,-1.570000,5.185000,0.005083,-0.144266,9.910810,-5.336590,-1.250287,-5.336590,9.910810,0.110000,0.510000,3,57,2.710274,57.356910,2.710274,57.356910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.022225,6.917890,45.808015,40.874838,0.000000,0.000000,0.000000,0.000000,3.481467,2.740345,5.553263,1.510129,0.203196,0.017180,0.500337,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.417844,proposed,0,-126.340000,54.885000,-1.455583,4.986059,-1.450000,5.125000,-0.005583,-0.138941,11.557530,-6.129455,-1.128308,-6.129455,11.557530,0.100000,0.530000,-10,58,-9.590830,58.026499,-9.590830,58.026499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.561620,6.636253,39.795828,34.276742,0.000000,0.000000,0.000000,0.000000,3.127902,2.380123,5.563350,1.441135,0.225149,0.016523,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.427842,proposed,0,-126.340000,54.885000,-1.343800,4.926113,-1.330000,5.065000,-0.013800,-0.138887,12.045446,-6.373413,-1.189297,-6.373413,12.045446,0.040000,0.560000,-6,53,-5.665831,52.698621,-5.665831,52.698621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.383256,6.237771,33.398383,28.529868,0.000000,0.000000,0.000000,0.000000,2.698048,2.025714,5.547343,1.634479,0.222592,0.022361,0.500637,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.437856,proposed,0,-126.340000,54.885000,-1.229837,4.860844,-1.210000,5.005000,-0.019837,-0.144156,12.777322,-5.397580,-1.067318,-5.397580,12.777322,0.000000,0.550000,-4,41,-4.472780,40.544693,-4.472780,40.544693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.366973,5.097377,32.734558,27.287604,0.000000,0.000000,0.000000,0.000000,2.589469,2.014450,5.573658,1.468840,0.202487,0.018436,0.500525,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.447842,proposed,0,-126.340000,54.885000,-1.114683,4.790627,-1.070000,4.955000,-0.044683,-0.164373,13.143259,-5.458569,-1.372266,-5.458569,13.143259,0.000000,0.490000,-8,40,-7.509467,39.789575,-7.509467,39.789575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.305647,4.142345,34.390249,31.646026,0.000000,0.000000,0.000000,0.000000,2.680405,2.261145,5.548148,1.665706,0.210924,0.025259,0.500635,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.457867,proposed,0,-126.340000,54.885000,-0.998028,4.715057,-0.940000,4.895000,-0.058028,-0.179943,11.740498,-5.519559,-1.067318,-5.519559,11.740498,-0.020000,0.440000,7,40,7.479559,39.552188,7.479559,39.552188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.811318,3.360103,36.479735,34.105932,0.000000,0.000000,0.000000,0.000000,2.742943,2.474675,5.561018,1.405776,0.146951,0.012493,0.500453,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.467929,proposed,0,-126.340000,54.885000,-0.880363,4.634179,-0.810000,4.825000,-0.070363,-0.190821,12.899301,-7.471226,-1.372266,-7.471226,12.899301,0.000000,0.410000,-4,53,-3.669664,52.506025,-3.669664,52.506025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.628962,3.974970,36.247120,43.515842,0.000000,0.000000,0.000000,0.000000,2.865475,3.054460,5.555379,1.402665,0.147267,0.013739,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.477920,proposed,0,-126.340000,54.885000,-0.763448,4.548991,-0.680000,4.745000,-0.083448,-0.196009,12.228415,-8.630029,-0.823360,-8.630029,12.228415,0.000000,0.460000,0,54,0.406011,53.907798,0.406011,53.907798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.840627,2.647898,38.992954,36.488251,0.000000,0.000000,0.000000,0.000000,2.993452,2.811438,5.554228,1.408014,0.132527,0.015365,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.487867,proposed,0,-126.340000,54.885000,-0.647443,4.459449,-0.560000,4.645000,-0.087443,-0.185551,12.350394,-9.910810,-1.067318,-9.910810,12.350394,0.000000,0.500000,-1,58,-0.566437,57.703296,-0.566437,57.703296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.793252,2.190022,35.077712,38.243217,0.000000,0.000000,0.000000,0.000000,2.871117,2.905398,5.557859,1.392731,0.139079,0.011758,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.497989,proposed,0,-126.340000,54.885000,-0.530311,4.363619,-0.430000,4.545000,-0.100311,-0.181381,12.289405,-10.825654,-1.128308,-10.825654,12.289405,0.000000,0.540000,-1,58,-1.498520,58.313069,-1.498520,58.313069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.502281,1.140318,32.402981,34.878475,0.000000,0.000000,0.000000,0.000000,2.718512,2.747446,5.558674,1.401129,0.161415,0.014393,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.507925,proposed,0,-126.340000,54.885000,-0.416699,4.265041,-0.310000,4.445000,-0.106699,-0.179959,12.167426,-9.727842,-0.945339,-9.727842,12.167426,0.000000,0.560000,-1,44,-1.053254,44.489810,-1.053254,44.489810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.237001,-0.712920,30.800908,34.170048,0.000000,0.000000,0.000000,0.000000,2.565303,2.624539,5.557510,1.446742,0.150846,0.016401,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.517992,proposed,0,-126.340000,54.885000,-0.303468,4.160748,-0.200000,4.355000,-0.103468,-0.194252,10.703675,-8.569039,-0.701380,-8.569039,10.703675,0.000000,0.500000,11,35,11.441660,35.444462,11.441660,35.444462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.678764,-1.816733,32.309784,37.410718,0.000000,0.000000,0.000000,0.000000,2.676779,2.809263,5.557969,1.400526,0.177134,0.014458,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.527992,proposed,0,-126.340000,54.885000,-0.193347,4.052893,-0.090000,4.265000,-0.103347,-0.212107,10.337738,-9.910810,-1.250287,-9.910810,10.337738,0.020000,0.430000,11,47,11.406269,46.980416,11.406269,46.980416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.287939,-1.082352,41.094921,47.966969,0.000000,0.000000,0.000000,0.000000,3.012241,3.414958,5.557279,1.400515,0.177010,0.014757,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.537911,proposed,0,-126.340000,54.885000,-0.086906,3.941864,0.010000,4.165000,-0.096906,-0.223136,9.666852,-11.069613,-1.250287,-11.069613,9.666852,0.040000,0.420000,13,54,12.887989,53.777444,12.887989,53.777444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.252742,-1.572425,39.249370,46.719268,0.000000,0.000000,0.000000,0.000000,3.360810,3.563756,5.553414,1.395842,0.142852,0.013318,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.548002,proposed,0,-126.340000,54.885000,0.018053,3.824933,0.110000,4.035000,-0.091947,-0.210067,9.117946,-13.631176,-0.457422,-13.631176,9.117946,0.060000,0.470000,12,68,11.958546,68.311420,11.958546,68.311420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.652046,-1.785400,41.578130,48.612391,0.000000,0.000000,0.000000,0.000000,3.657742,3.766000,5.567615,1.401255,0.175556,0.015927,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.557911,proposed,0,-126.340000,54.885000,0.117387,3.706377,0.200000,3.895000,-0.082613,-0.188623,8.264091,-14.911958,-1.189297,-14.911958,8.264091,0.090000,0.570000,12,70,12.435137,69.604834,12.435137,69.604834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.528828,-3.329866,43.514402,51.525908,0.000000,0.000000,0.000000,0.000000,3.792604,3.707936,5.552265,1.391718,0.144495,0.013196,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.567921,proposed,0,-126.340000,54.885000,0.213540,3.583002,0.290000,3.765000,-0.076460,-0.181998,8.142112,-13.204249,-1.006328,-13.204249,8.142112,0.120000,0.630000,7,49,7.219648,48.614773,7.219648,48.614773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.136289,-6.031008,44.170510,54.445326,0.000000,0.000000,0.000000,0.000000,3.811138,3.655205,5.557960,1.395737,0.144128,0.013323,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.577996,proposed,0,-126.340000,54.885000,0.305591,3.455364,0.380000,3.635000,-0.074409,-0.179636,8.264091,-11.923467,-0.823360,-11.923467,8.264091,0.110000,0.570000,4,41,3.696661,40.680855,3.696661,40.680855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.062032,-8.161059,44.050404,54.728679,0.000000,0.000000,0.000000,0.000000,3.857386,3.669626,5.556165,1.401036,0.174844,0.016165,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.587995,proposed,0,-126.340000,54.885000,0.391826,3.325427,0.450000,3.515000,-0.058174,-0.189573,7.471226,-11.923467,-1.006328,-11.923467,7.471226,0.090000,0.490000,10,45,9.970675,44.600533,9.970675,44.600533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.802061,-9.187593,43.874638,54.817570,0.000000,0.000000,0.000000,0.000000,3.783175,3.798246,5.557912,1.400270,0.174330,0.014250,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.597990,proposed,0,-126.340000,54.885000,0.472509,3.192472,0.530000,3.385000,-0.057491,-0.192528,6.983309,-13.814145,-0.396432,-13.814145,6.983309,0.080000,0.450000,11,61,10.953694,61.076259,10.953694,61.076259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.000160,-8.755194,48.746889,56.185762,0.000000,0.000000,0.000000,0.000000,3.727595,4.115283,5.557406,1.399393,0.175229,0.014702,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.607868,proposed,0,-126.340000,54.885000,0.546428,3.058237,0.600000,3.245000,-0.053572,-0.186763,6.556382,-15.155916,-0.518412,-15.155916,6.556382,0.100000,0.500000,7,67,7.266691,66.711120,7.266691,66.711120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.177826,-9.320919,49.745622,60.207998,0.000000,0.000000,0.000000,0.000000,3.777237,4.177294,5.560671,1.389780,0.142764,0.012741,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.617889,proposed,0,-126.340000,54.885000,0.615106,2.919378,0.660000,3.085000,-0.044894,-0.165622,5.702528,-15.765812,-1.006328,-15.765812,5.702528,0.100000,0.580000,10,65,9.548687,65.035468,9.548687,65.035468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.913425,-10.816269,50.006733,62.068006,0.000000,0.000000,0.000000,0.000000,3.728899,4.056878,5.555812,1.399070,0.176064,0.015443,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.627909,proposed,0,-126.340000,54.885000,0.677039,2.778036,0.720000,2.935000,-0.042961,-0.156964,5.763517,-15.155916,-0.823360,-15.155916,5.763517,0.100000,0.600000,4,57,4.077125,57.424635,4.077125,57.424635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.413599,-12.191307,52.594548,62.096828,0.000000,0.000000,0.000000,0.000000,3.528646,4.025552,5.553590,1.395851,0.139354,0.015081,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.637993,proposed,0,-126.340000,54.885000,0.732204,2.633450,0.780000,2.785000,-0.047796,-0.151550,4.848673,-14.424041,-0.884349,-14.424041,4.848673,0.090000,0.580000,6,52,6.398149,52.200195,6.398149,52.200195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.329870,-13.403764,51.517340,60.092481,0.000000,0.000000,0.000000,0.000000,3.300873,3.868736,5.556652,1.397362,0.175494,0.014082,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.647926,proposed,0,-126.340000,54.885000,0.779172,2.488938,0.830000,2.635000,-0.050828,-0.146062,4.543725,-14.302062,-0.457422,-14.302062,4.543725,0.090000,0.550000,2,53,2.247061,52.710519,2.247061,52.710519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.005086,-13.395441,52.520416,56.927449,0.000000,0.000000,0.000000,0.000000,3.240729,3.801225,5.553612,1.388511,0.143349,0.015302,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.657871,proposed,0,-126.340000,54.885000,0.818546,2.342359,0.880000,2.495000,-0.061454,-0.152641,3.872840,-14.911958,-0.579401,-14.911958,3.872840,0.070000,0.530000,2,57,1.500323,57.443396,1.500323,57.443396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.666561,-12.852039,50.204746,53.545517,0.000000,0.000000,0.000000,0.000000,3.155798,3.619554,5.539759,1.389050,0.136036,0.012068,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007582,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.667992,proposed,0,-126.340000,54.885000,0.850440,2.191477,0.910000,2.335000,-0.059560,-0.143523,3.262944,-16.802635,-1.006328,-16.802635,3.262944,0.060000,0.530000,-1,72,-1.099351,72.191401,-1.099351,72.191401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.175435,-11.364881,48.860047,49.205201,0.000000,0.000000,0.000000,0.000000,3.097440,3.477523,5.556825,1.399320,0.176041,0.014489,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.677994,proposed,0,-126.340000,54.885000,0.873575,2.040844,0.950000,2.165000,-0.076425,-0.124156,2.531068,-17.046594,-0.335443,-17.046594,2.531068,0.050000,0.610000,-5,68,-4.810169,67.973581,-4.810169,67.973581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.151682,-10.378957,45.215662,45.908553,0.000000,0.000000,0.000000,0.000000,2.985096,3.195707,5.556997,1.397826,0.172346,0.016108,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.687923,proposed,0,-126.340000,54.885000,0.888032,1.890036,0.970000,2.005000,-0.081968,-0.114964,1.616224,-16.009771,-0.457422,-16.009771,1.616224,0.020000,0.650000,-4,55,-3.533111,55.291964,-3.533111,55.291964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.920846,-9.404528,41.989221,40.783136,0.000000,0.000000,0.000000,0.000000,2.832014,2.860817,5.552174,1.386245,0.136208,0.013433,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.697997,proposed,0,-126.340000,54.885000,0.893793,1.735911,0.990000,1.855000,-0.096207,-0.119089,0.823360,-14.607010,-0.213464,-14.607010,0.823360,0.030000,0.570000,-9,49,-8.970917,48.815268,-8.970917,48.815268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.665959,-7.631552,42.881726,38.527131,0.000000,0.000000,0.000000,0.000000,2.849006,2.864155,5.556200,1.396565,0.173218,0.014946,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.707995,proposed,0,-126.340000,54.885000,0.890421,1.582036,0.990000,1.705000,-0.099579,-0.122964,-0.335443,-14.667999,-0.640391,-14.667999,-0.335443,0.010000,0.500000,-8,54,-7.941982,53.608084,-7.941982,53.608084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.806868,-4.932300,42.118214,36.839511,0.000000,0.000000,0.000000,0.000000,2.751523,2.887002,5.556585,1.395731,0.175640,0.015735,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.717992,proposed,0,-126.340000,54.885000,0.877799,1.427483,0.990000,1.565000,-0.112201,-0.137517,-1.250287,-15.399875,-0.518412,-15.399875,-1.250287,-0.010000,0.480000,-10,59,-9.840062,58.763494,-9.840062,58.763494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.057636,-1.745927,42.236536,36.443306,0.000000,0.000000,0.000000,0.000000,2.781262,2.986754,5.557060,1.395258,0.174869,0.014323,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.728001,proposed,0,-126.340000,54.885000,0.855726,1.272232,0.970000,1.405000,-0.114274,-0.132768,-2.287110,-15.948781,-0.640391,-15.948781,-2.287110,-0.020000,0.520000,-12,59,-11.566882,58.928726,-11.566882,58.928726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.790785,1.268699,40.273150,34.651309,0.000000,0.000000,0.000000,0.000000,2.661755,2.904667,5.556810,1.395598,0.175544,0.014324,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.737998,proposed,0,-126.340000,54.885000,0.824103,1.116838,0.940000,1.265000,-0.115897,-0.148162,-3.628881,-15.521854,-0.274453,-15.521854,-3.628881,-0.040000,0.580000,-9,48,-9.139876,47.521128,-9.139876,47.521128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.324715,3.826979,37.960219,32.430045,0.000000,0.000000,0.000000,0.000000,2.505386,2.752995,5.557514,1.397101,0.175406,0.013805,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.747910,proposed,0,-126.340000,54.885000,0.783191,0.962658,0.900000,1.115000,-0.116809,-0.152342,-4.726694,-14.972947,-0.518412,-14.972947,-4.726694,-0.050000,0.510000,-9,48,-9.287737,47.520926,-9.287737,47.520926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.543458,6.840443,41.273711,37.679933,0.000000,0.000000,0.000000,0.000000,2.613450,3.000124,5.554419,1.488847,0.200482,0.025887,0.677008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.757848,proposed,0,-126.340000,54.885000,0.732511,0.808111,0.850000,0.965000,-0.117489,-0.156889,-5.702528,-15.399875,-0.335443,-15.399875,-5.702528,-0.080000,0.440000,-8,56,-8.356340,56.081973,-8.356340,56.081973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.803980,10.148136,43.928579,42.258598,0.000000,0.000000,0.000000,0.000000,2.762547,3.319748,5.567318,1.442520,0.194802,0.018079,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.767874,proposed,0,-126.340000,54.885000,0.671516,0.652435,0.790000,0.825000,-0.118484,-0.172565,-6.800341,-16.009771,-0.640391,-16.009771,-6.800341,-0.050000,0.490000,-14,55,-14.184136,54.827177,-14.184136,54.827177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.654646,12.741152,43.933916,42.028159,0.000000,0.000000,0.000000,0.000000,2.730910,3.383805,5.553991,1.742080,0.239652,0.034036,0.505311,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.777846,proposed,0,-126.340000,54.885000,0.600973,0.498007,0.730000,0.665000,-0.129027,-0.166993,-7.105289,-16.314719,-0.457422,-16.314719,-7.105289,-0.080000,0.510000,-20,55,-20.420432,55.398856,-20.420432,55.398856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.754666,15.192664,42.767584,41.166347,0.000000,0.000000,0.000000,0.000000,2.595173,3.330219,5.550489,1.472958,0.210399,0.019473,0.500332,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.787843,proposed,0,-126.340000,54.885000,0.520343,0.343765,0.660000,0.515000,-0.139657,-0.171235,-7.349247,-15.948781,-0.030495,-15.948781,-7.349247,-0.120000,0.490000,-26,54,-25.641720,53.500940,-25.641720,53.500940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.628181,17.538372,42.693567,41.348012,0.000000,0.000000,0.000000,0.000000,2.594731,3.359463,5.570862,1.602820,0.220387,0.022565,0.500394,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.797842,proposed,0,-126.340000,54.885000,0.429780,0.190239,0.580000,0.365000,-0.150220,-0.174761,-8.081122,-15.643833,-0.213464,-15.643833,-8.081122,-0.160000,0.500000,-26,50,-26.416964,49.508244,-26.416964,49.508244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.928801,19.923585,43.369906,42.430978,0.000000,0.000000,0.000000,0.000000,2.639391,3.417318,5.547140,1.635504,0.239431,0.027506,0.501210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.807868,proposed,0,-126.340000,54.885000,0.329054,0.037220,0.500000,0.205000,-0.170946,-0.167780,-9.056956,-15.765812,-0.335443,-15.765812,-9.056956,-0.230000,0.500000,-21,51,-21.407947,50.877709,-21.407947,50.877709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.631569,22.815842,46.728362,46.997271,0.000000,0.000000,0.000000,0.000000,2.883094,3.659220,5.561057,1.405438,0.151532,0.013173,0.500438,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.817919,proposed,0,-126.340000,54.885000,0.218153,-0.115117,0.400000,0.045000,-0.181847,-0.160117,-10.764665,-16.802635,-0.945339,-16.802635,-10.764665,-0.210000,0.480000,-20,62,-19.948927,61.977422,-19.948927,61.977422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.223252,25.995569,51.982341,53.505181,0.000000,0.000000,0.000000,0.000000,3.218473,4.052062,5.552598,1.395817,0.138739,0.013704,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.828012,proposed,0,-126.340000,54.885000,0.096896,-0.266842,0.290000,-0.125000,-0.193104,-0.141842,-11.618519,-17.351542,-0.457422,-17.351542,-11.618519,-0.200000,0.520000,-25,65,-24.514738,65.254847,-24.514738,65.254847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.146527,28.464946,53.874164,54.678926,0.000000,0.000000,0.000000,0.000000,3.324981,4.218242,5.570876,1.397995,0.172649,0.014722,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.837994,proposed,0,-126.340000,54.885000,-0.032701,-0.415564,0.170000,-0.295000,-0.202701,-0.120564,-12.655342,-18.266386,-0.640391,-18.266386,-12.655342,-0.210000,0.570000,-25,71,-25.292789,70.581832,-25.292789,70.581832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.212335,30.765751,53.904174,54.685940,0.000000,0.000000,0.000000,0.000000,3.262371,4.247081,5.559839,1.395721,0.174708,0.013776,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.847994,proposed,0,-126.340000,54.885000,-0.172015,-0.563057,0.050000,-0.455000,-0.222015,-0.108057,-13.692166,-16.985604,-0.823360,-16.985604,-13.692166,-0.240000,0.610000,-23,59,-23.071382,58.526152,-23.071382,58.526152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.649633,32.435064,56.170210,56.869919,0.000000,0.000000,0.000000,0.000000,3.431586,4.395595,5.559463,1.394985,0.176419,0.014823,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.857920,proposed,0,-126.340000,54.885000,-0.319545,-0.707865,-0.090000,-0.615000,-0.229545,-0.092865,-14.728989,-15.521854,-0.640391,-15.521854,-14.728989,-0.240000,0.600000,-23,49,-22.800667,49.077318,-22.800667,49.077318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.062499,34.368476,59.740673,62.904920,0.000000,0.000000,0.000000,0.000000,3.658603,4.619063,5.554013,1.388283,0.149454,0.014844,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.867928,proposed,0,-126.340000,54.885000,-0.477433,-0.852139,-0.230000,-0.765000,-0.247433,-0.087139,-15.338885,-14.911958,-0.274453,-14.911958,-15.338885,-0.230000,0.490000,-29,55,-28.614963,55.147587,-28.614963,55.147587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.196340,36.385136,62.833305,68.521406,0.000000,0.000000,0.000000,0.000000,3.849327,4.909080,5.554435,1.386897,0.135812,0.014970,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.877946,proposed,0,-126.340000,54.885000,-0.644448,-0.994691,-0.390000,-0.905000,-0.254448,-0.089691,-16.070760,-15.826802,-0.762370,-15.826802,-16.070760,-0.250000,0.610000,-30,53,-30.032122,52.911773,-30.032122,52.911773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.902534,37.556621,61.233075,66.082834,0.000000,0.000000,0.000000,0.000000,3.711602,4.859673,5.557647,1.395840,0.180015,0.015706,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.887995,proposed,0,-126.340000,54.885000,-0.820798,-1.135732,-0.550000,-1.075000,-0.270798,-0.060732,-17.046594,-17.900448,-1.067318,-17.900448,-17.046594,-0.280000,0.490000,-28,84,-28.413218,84.417474,-28.413218,84.417474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.484472,39.723072,63.676574,69.738570,0.000000,0.000000,0.000000,0.000000,3.874623,5.060530,5.558755,1.394882,0.185361,0.015145,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.897927,proposed,0,-126.340000,54.885000,-1.003517,-1.273105,-0.710000,-1.235000,-0.293517,-0.038105,-17.473521,-17.839459,-1.189297,-17.839459,-17.473521,-0.290000,0.590000,-34,80,-33.815820,79.894178,-33.815820,79.894178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.916232,39.958510,67.984851,72.341373,0.000000,0.000000,0.000000,0.000000,4.221661,5.438097,5.552631,1.387431,0.155690,0.014231,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.907883,proposed,0,-126.340000,54.885000,-1.194809,-1.408701,-0.880000,-1.405000,-0.314809,-0.003701,-18.266386,-17.168573,-1.067318,-17.168573,-18.266386,-0.310000,0.710000,-35,68,-34.714282,67.766967,-34.714282,67.766967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.176953,40.581237,69.022564,74.281326,0.000000,0.000000,0.000000,0.000000,4.227588,5.470740,5.558445,1.395876,0.187621,0.012444,0.500796,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.917991,proposed,0,-126.340000,54.885000,-1.397047,-1.544118,-1.070000,-1.545000,-0.327047,0.000882,-18.754303,-14.363051,-0.518412,-14.363051,-18.754303,-0.330000,0.680000,-36,49,-35.647201,49.028315,-35.647201,49.028315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.374826,41.272104,71.358161,78.248621,0.000000,0.000000,0.000000,0.000000,4.424565,5.566301,5.558448,1.396948,0.188982,0.014584,0.500493,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.927908,proposed,0,-126.340000,54.885000,-1.603023,-1.674711,-1.260000,-1.665000,-0.343023,-0.009711,-19.852116,-12.655342,-1.189297,-12.655342,-19.852116,-0.360000,0.560000,-30,46,-30.034832,46.149615,-30.034832,46.149615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.847634,42.036604,73.977931,83.611557,0.000000,0.000000,0.000000,0.000000,4.617205,5.723048,5.560848,1.388404,0.148466,0.013734,0.500829,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.937991,proposed,0,-126.340000,54.885000,-1.819784,-1.805123,-1.470000,-1.795000,-0.349784,-0.010123,-21.742793,-13.631176,-1.494245,-13.631176,-21.742793,-0.340000,0.490000,-23,63,-23.230230,62.641276,-23.230230,62.641276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.284665,42.741160,76.402833,86.932851,0.000000,0.000000,0.000000,0.000000,4.800324,5.921426,5.560379,1.397145,0.176815,0.014286,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.947996,proposed,0,-126.340000,54.885000,-2.041826,-1.932110,-1.690000,-1.945000,-0.351826,0.012890,-23.450502,-16.253729,-1.006328,-16.253729,-23.450502,-0.300000,0.550000,-20,84,-20.425843,83.530478,-20.425843,83.530478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.745263,43.460688,76.534836,85.938530,0.000000,0.000000,0.000000,0.000000,4.793568,6.041873,5.560315,1.400867,0.188026,0.015769,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.957926,proposed,0,-126.340000,54.885000,-2.268729,-2.055738,-1.910000,-2.085000,-0.358729,0.029262,-23.938419,-16.192739,-1.189297,-16.192739,-23.938419,-0.240000,0.660000,-31,77,-30.533918,77.381098,-30.533918,77.381098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.148985,43.135868,76.993825,85.271808,0.000000,0.000000,0.000000,0.000000,4.764754,6.161959,5.560031,1.391058,0.157569,0.014451,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.967993,proposed,0,-126.340000,54.885000,-2.504987,-2.178570,-2.160000,-2.235000,-0.344987,0.056430,-24.304356,-14.728989,-1.616224,-14.728989,-24.304356,-0.270000,0.730000,-29,63,-29.289859,63.336064,-29.289859,63.336064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.547161,42.329671,72.517297,81.640242,0.000000,0.000000,0.000000,0.000000,4.368354,5.840866,5.558535,1.399169,0.186091,0.014736,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.977993,proposed,0,-126.340000,54.885000,-2.745491,-2.298065,-2.400000,-2.355000,-0.345491,0.056935,-25.158211,-11.557530,-0.945339,-11.557530,-25.158211,-0.280000,0.660000,-25,46,-25.316388,45.667975,-25.316388,45.667975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.324056,41.526848,73.348600,84.308839,0.000000,0.000000,0.000000,0.000000,4.483442,5.811749,5.557626,1.397672,0.175293,0.014150,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.987929,proposed,0,-126.340000,54.885000,-2.989799,-2.414291,-2.650000,-2.465000,-0.339799,0.050709,-25.768107,-10.886644,-1.921172,-10.886644,-25.768107,-0.270000,0.550000,-25,51,-25.350529,51.442139,-25.350529,51.442139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.105032,41.014665,75.826166,89.786247,0.000000,0.000000,0.000000,0.000000,4.640761,5.958961,5.557891,1.409399,0.149351,0.016405,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.997878,proposed,0,-126.340000,54.885000,-3.239349,-2.528156,-2.900000,-2.565000,-0.339349,0.036844,-25.646128,-10.947634,-1.982162,-10.947634,-25.646128,-0.270000,0.490000,-31,59,-31.155501,59.075223,-31.155501,59.075223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.228454,39.849988,73.727544,86.139769,0.000000,0.000000,0.000000,0.000000,4.528790,5.928125,5.528377,1.394796,0.148999,0.013512,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.007988,proposed,0,-126.340000,54.885000,-3.497549,-2.641282,-3.160000,-2.675000,-0.337549,0.033718,-26.865920,-11.557530,-2.043152,-11.557530,-26.865920,-0.280000,0.530000,-25,63,-25.013236,63.313795,-25.013236,63.313795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.268576,38.133759,68.745130,79.858722,0.000000,0.000000,0.000000,0.000000,4.176761,5.674300,5.556857,1.406836,0.201848,0.015178,0.500160,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.017990,proposed,0,-126.340000,54.885000,-3.757129,-2.750647,-3.430000,-2.785000,-0.327129,0.034353,-27.902743,-12.045446,-1.799193,-12.045446,-27.902743,-0.300000,0.520000,-16,71,-16.428529,70.801607,-16.428529,70.801607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.123977,37.611375,70.571335,82.306720,0.000000,0.000000,0.000000,0.000000,4.295888,5.805671,5.558274,1.396991,0.174754,0.013941,0.500475,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.027862,proposed,0,-126.340000,54.885000,-4.016949,-2.856118,-3.700000,-2.885000,-0.316949,0.028882,-28.451649,-11.618519,-1.921172,-11.618519,-28.451649,-0.260000,0.580000,-19,64,-18.670454,63.588980,-18.670454,63.588980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.028280,37.401017,71.577566,83.572735,0.000000,0.000000,0.000000,0.000000,4.347623,5.904895,5.558243,1.392506,0.143247,0.014529,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.038024,proposed,0,-126.340000,54.885000,-4.287635,-2.962121,-4.000000,-2.975000,-0.287635,0.012879,-29.244514,-8.447060,-1.982162,-8.447060,-29.244514,-0.230000,0.640000,-16,33,-16.157158,33.006648,-16.157158,33.006648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.487008,35.582883,65.944637,79.218165,0.000000,0.000000,0.000000,0.000000,4.044846,5.511898,5.577644,1.396801,0.172759,0.014024,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.047990,proposed,0,-126.340000,54.885000,-4.555899,-3.063607,-4.290000,-3.045000,-0.265899,-0.018607,-30.159358,-6.922320,-2.531068,-6.922320,-30.159358,-0.230000,0.460000,-9,36,-9.002107,35.548526,-9.002107,35.548526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.673299,34.224989,68.401428,88.527150,0.000000,0.000000,0.000000,0.000000,4.501812,5.703997,5.556683,1.396356,0.174592,0.015646,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.057841,proposed,0,-126.340000,54.885000,-4.823299,-3.161533,-4.590000,-3.115000,-0.233299,-0.046533,-30.952223,-8.081122,-2.043152,-8.081122,-30.952223,-0.190000,0.350000,-7,55,-7.087698,55.229888,-7.087698,55.229888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.344236,33.213563,70.731599,92.538304,0.000000,0.000000,0.000000,0.000000,4.906587,6.155653,5.537366,1.394145,0.150156,0.012931,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.067992,proposed,0,-126.340000,54.885000,-5.100680,-3.259996,-4.890000,-3.195000,-0.210680,-0.064996,-29.366493,-10.642686,-1.799193,-10.642686,-29.366493,-0.160000,0.420000,-26,71,-26.266086,70.650807,-26.266086,70.650807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.928435,32.363172,73.691652,90.213149,0.000000,0.000000,0.000000,0.000000,5.243220,6.367214,5.556882,1.396479,0.171746,0.014302,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.077924,proposed,0,-126.340000,54.885000,-5.373446,-3.353990,-5.180000,-3.285000,-0.193446,-0.068990,-28.268681,-10.642686,-2.470079,-10.642686,-28.268681,-0.190000,0.550000,-36,61,-35.504285,61.285112,-35.504285,61.285112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.216068,29.328149,73.591346,89.327531,0.000000,0.000000,0.000000,0.000000,5.411675,6.028542,5.553471,1.392864,0.143362,0.014508,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.087992,proposed,0,-126.340000,54.885000,-5.650833,-3.446953,-5.460000,-3.365000,-0.190833,-0.081953,-27.841753,-8.447060,-1.982162,-8.447060,-27.841753,-0.300000,0.590000,-28,40,-27.598429,40.434520,-27.598429,40.434520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.730775,26.607176,70.853950,87.515392,0.000000,0.000000,0.000000,0.000000,5.188485,5.847174,5.559963,1.397361,0.183148,0.014631,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.097993,proposed,0,-126.340000,54.885000,-5.926805,-3.537052,-5.730000,-3.445000,-0.196805,-0.092052,-28.451649,-6.861330,-1.921172,-6.861330,-28.451649,-0.340000,0.560000,-17,31,-17.334915,30.816061,-17.334915,30.816061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.679153,25.304461,68.469378,88.828030,0.000000,0.000000,0.000000,0.000000,4.831622,5.847810,5.552982,1.397433,0.172217,0.014626,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.108032,proposed,0,-126.340000,54.885000,-6.203799,-3.625313,-6.010000,-3.505000,-0.193799,-0.120313,-28.512639,-6.983309,-2.531068,-6.983309,-28.512639,-0.260000,0.380000,-25,47,-25.463708,47.212729,-25.463708,47.212729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.641431,25.162273,68.115197,90.464208,0.000000,0.000000,0.000000,0.000000,4.662046,5.886806,5.577042,1.490735,0.213424,0.027101,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.117870,proposed,0,-126.340000,54.885000,-6.474738,-3.709747,-6.280000,-3.575000,-0.194738,-0.134747,-28.024722,-9.178935,-2.287110,-9.178935,-28.024722,-0.290000,0.460000,-28,59,-27.799570,58.861405,-27.799570,58.861405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.149242,24.390497,64.993351,81.098942,0.000000,0.000000,0.000000,0.000000,4.637640,5.703864,5.547640,1.742594,0.272047,0.029928,0.501244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.127851,proposed,0,-126.340000,54.885000,-6.748673,-3.793407,-6.560000,-3.665000,-0.188673,-0.128407,-26.987899,-10.886644,-2.592058,-10.886644,-26.987899,-0.310000,0.540000,-35,68,-34.636354,67.549909,-34.636354,67.549909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.505602,24.279287,62.561189,78.361913,0.000000,0.000000,0.000000,0.000000,4.519337,5.621326,5.562006,1.471009,0.196698,0.018004,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.137841,proposed,0,-126.340000,54.885000,-7.021487,-3.875214,-6.830000,-3.755000,-0.191487,-0.120214,-27.048889,-10.459717,-1.677214,-10.459717,-27.048889,-0.320000,0.530000,-33,67,-33.338982,67.155345,-33.338982,67.155345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.959223,23.922621,59.419760,75.056510,0.000000,0.000000,0.000000,0.000000,4.328428,5.341494,5.552420,1.731466,0.273060,0.038570,0.501140,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.147845,proposed,0,-126.340000,54.885000,-7.292800,-3.955266,-7.100000,-3.845000,-0.192800,-0.110266,-26.682951,-8.203101,-2.653048,-8.203101,-26.682951,-0.340000,0.590000,-32,45,-32.369791,45.167745,-32.369791,45.167745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.597874,23.521911,56.023733,72.574046,0.000000,0.000000,0.000000,0.000000,4.048996,5.164200,5.547668,1.447160,0.208367,0.016584,0.500639,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.157846,proposed,0,-126.340000,54.885000,-7.561780,-4.033534,-7.370000,-3.895000,-0.191780,-0.138534,-27.475816,-4.970653,-1.921172,-4.970653,-27.475816,-0.380000,0.640000,-18,12,-17.851831,12.429747,-17.851831,12.429747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.624330,22.274146,54.336940,71.878834,0.000000,0.000000,0.000000,0.000000,3.817216,4.731147,5.554619,1.424285,0.188232,0.013743,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.167926,proposed,0,-126.340000,54.885000,-7.830126,-4.110720,-7.650000,-3.945000,-0.180126,-0.165720,-27.475816,-4.848673,-2.287110,-4.848673,-27.475816,-0.290000,0.330000,-24,37,-24.177949,37.159376,-24.177949,37.159376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.553607,22.752958,62.874284,84.734152,0.000000,0.000000,0.000000,0.000000,4.120536,5.213868,5.554044,1.400474,0.144974,0.013125,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.177922,proposed,0,-126.340000,54.885000,-8.093126,-4.185684,-7.910000,-4.015000,-0.183126,-0.170684,-27.231857,-9.178935,-2.531068,-9.178935,-27.231857,-0.290000,0.290000,-27,78,-26.727164,77.804760,-26.727164,77.804760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.509440,22.957336,66.797932,81.647799,0.000000,0.000000,0.000000,0.000000,4.598661,5.626754,5.552302,1.400858,0.141110,0.012946,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.187867,proposed,0,-126.340000,54.885000,-8.351265,-4.258791,-8.180000,-4.115000,-0.171265,-0.143791,-26.012065,-11.801488,-2.287110,-11.801488,-26.012065,-0.280000,0.490000,-37,86,-36.657566,85.944356,-36.657566,85.944356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.049456,21.836320,70.995645,86.052601,0.000000,0.000000,0.000000,0.000000,5.032483,5.919267,5.558814,1.394158,0.152298,0.013805,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.198010,proposed,0,-126.340000,54.885000,-8.610569,-4.331953,-8.440000,-4.205000,-0.170569,-0.126953,-26.195034,-10.337738,-2.531068,-10.337738,-26.195034,-0.330000,0.690000,-26,58,-26.367339,58.407700,-26.367339,58.407700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.548012,20.433571,72.268833,88.627412,0.000000,0.000000,0.000000,0.000000,5.232059,5.906899,5.568379,1.406177,0.191350,0.013878,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.207999,proposed,0,-126.340000,54.885000,-8.861623,-4.402722,-8.690000,-4.265000,-0.171623,-0.137722,-26.499982,-5.824507,-2.226120,-5.824507,-26.499982,-0.330000,0.640000,-18,24,-17.774909,24.466521,-17.774909,24.466521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.802973,20.300269,72.577671,87.729076,0.000000,0.000000,0.000000,0.000000,5.080204,5.758129,5.558822,1.405886,0.179801,0.014364,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.217920,proposed,0,-126.340000,54.885000,-9.106387,-4.471855,-8.950000,-4.305000,-0.156387,-0.166855,-26.499982,-3.750861,-2.104141,-3.750861,-26.499982,-0.280000,0.420000,-17,24,-16.783813,24.444675,-16.783813,24.444675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.680166,20.063044,71.391728,87.457866,0.000000,0.000000,0.000000,0.000000,4.792042,5.436632,5.557713,1.407667,0.183435,0.016532,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.227925,proposed,0,-126.340000,54.885000,-9.348202,-4.540498,-9.200000,-4.355000,-0.148202,-0.185498,-25.524149,-5.275601,-1.982162,-5.275601,-25.524149,-0.230000,0.280000,-27,49,-27.295998,48.940230,-27.295998,48.940230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.419573,19.285788,72.721263,83.679478,0.000000,0.000000,0.000000,0.000000,4.924210,5.448619,5.553698,1.397218,0.143271,0.014599,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.237995,proposed,0,-126.340000,54.885000,-9.586209,-4.608614,-9.450000,-4.425000,-0.136209,-0.183614,-23.755450,-9.544873,-2.531068,-9.544873,-23.755450,-0.240000,0.350000,-39,79,-38.938866,79.337968,-38.938866,79.337968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.485397,17.559426,71.528833,79.893445,0.000000,0.000000,0.000000,0.000000,5.003057,5.422759,5.558820,1.407213,0.190549,0.016170,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.247926,proposed,0,-126.340000,54.885000,-9.815348,-4.674944,-9.690000,-4.505000,-0.125348,-0.169944,-23.816440,-10.886644,-1.921172,-10.886644,-23.816440,-0.320000,0.550000,-25,76,-24.532441,75.815646,-24.532441,75.815646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.723718,14.833253,71.249109,86.497220,0.000000,0.000000,0.000000,0.000000,5.092705,5.551651,5.552031,1.394120,0.152944,0.014648,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.257996,proposed,0,-126.340000,54.885000,-10.041674,-4.741431,-9.920000,-4.605000,-0.121674,-0.136431,-23.755450,-9.239925,-2.348100,-9.239925,-23.755450,-0.310000,0.660000,-20,55,-19.620553,54.977087,-19.620553,54.977087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.442705,14.922695,75.377670,85.082356,0.000000,0.000000,0.000000,0.000000,5.303175,5.780618,5.558965,1.405294,0.177306,0.014196,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.267953,proposed,0,-126.340000,54.885000,-10.259272,-4.806524,-10.170000,-4.665000,-0.089272,-0.141524,-24.853263,-5.519559,-2.165131,-5.519559,-24.853263,-0.270000,0.630000,-6,26,-5.675876,26.148961,-5.675876,26.148961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.308645,14.721346,71.831193,79.363851,0.000000,0.000000,0.000000,0.000000,4.976610,5.162378,5.548861,1.406672,0.177956,0.016270,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.277997,proposed,0,-126.340000,54.885000,-10.472259,-4.871632,-10.410000,-4.705000,-0.062259,-0.166632,-24.121388,-4.360757,-2.165131,-4.360757,-24.121388,-0.200000,0.430000,-11,32,-10.842824,31.687287,-10.842824,31.687287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.716471,14.464093,73.108792,82.055604,0.000000,0.000000,0.000000,0.000000,4.852225,5.069552,5.557228,1.407228,0.177653,0.013909,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.287928,proposed,0,-126.340000,54.885000,-10.676177,-4.935558,-10.640000,-4.755000,-0.036177,-0.180558,-23.084564,-6.251434,-2.592058,-6.251434,-23.084564,-0.080000,0.350000,-29,54,-28.992330,53.807842,-28.992330,53.807842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.445931,12.980301,73.355782,74.485136,0.000000,0.000000,0.000000,0.000000,5.049753,4.892920,5.557243,1.395726,0.142896,0.013946,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.297996,proposed,0,-126.340000,54.885000,-10.875929,-5.000011,-10.870000,-4.835000,-0.005929,-0.165011,-21.986752,-9.727842,-2.104141,-9.727842,-21.986752,-0.190000,0.400000,-19,81,-19.072338,80.947633,-19.072338,80.947633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.134067,10.457897,68.871125,74.878399,0.000000,0.000000,0.000000,0.000000,4.884381,4.846336,5.558864,1.405422,0.177914,0.015303,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.307995,proposed,0,-126.340000,54.885000,-11.067125,-5.063756,-11.080000,-4.925000,0.012875,-0.138756,-20.949928,-10.764665,-1.799193,-10.764665,-20.949928,-0.220000,0.590000,-17,76,-16.594475,75.777102,-16.594475,75.777102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.277034,9.075211,73.023815,81.310886,0.000000,0.000000,0.000000,0.000000,5.174421,5.308929,5.558236,1.405591,0.188734,0.014230,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.317996,proposed,0,-126.340000,54.885000,-11.251045,-5.127349,-11.280000,-5.015000,0.028955,-0.112349,-19.974095,-8.020133,-2.348100,-8.020133,-19.974095,-0.220000,0.660000,-17,49,-16.693915,48.899150,-16.693915,48.899150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.564597,8.099574,72.932707,78.065574,0.000000,0.000000,0.000000,0.000000,5.158069,5.063717,5.557440,1.405378,0.177605,0.015065,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.327993,proposed,0,-126.340000,54.885000,-11.427391,-5.190830,-11.470000,-5.065000,0.042609,-0.125830,-19.303209,-4.726694,-2.165131,-4.726694,-19.303209,-0.190000,0.590000,-18,26,-18.394613,26.116896,-18.394613,26.116896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.833130,6.188890,72.326325,72.568150,0.000000,0.000000,0.000000,0.000000,5.025760,4.529576,5.558719,1.406026,0.178583,0.013623,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.337922,proposed,0,-126.340000,54.885000,-11.594984,-5.253880,-11.650000,-5.115000,0.055016,-0.138880,-18.266386,-4.238777,-2.165131,-4.238777,-18.266386,-0.190000,0.430000,-20,35,-20.160281,34.974044,-20.160281,34.974044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.603221,4.108030,72.000825,71.506732,0.000000,0.000000,0.000000,0.000000,4.940926,4.433193,5.552609,1.396244,0.139250,0.014307,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.347993,proposed,0,-126.340000,54.885000,-11.757190,-5.317922,-11.820000,-5.165000,0.062810,-0.152922,-17.046594,-6.678361,-1.128308,-6.678361,-17.046594,-0.200000,0.340000,-23,62,-23.179609,62.488701,-23.179609,62.488701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.767629,2.320381,70.796597,72.417169,0.000000,0.000000,0.000000,0.000000,4.879834,4.546498,5.558369,1.406420,0.179301,0.016769,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.357994,proposed,0,-126.340000,54.885000,-11.910374,-5.381671,-11.980000,-5.235000,0.069626,-0.146671,-16.131750,-9.544873,-1.921172,-9.544873,-16.131750,-0.220000,0.430000,-22,80,-22.266549,79.732574,-22.266549,79.732574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.644588,0.392580,68.818399,75.474479,0.000000,0.000000,0.000000,0.000000,4.806856,4.670172,5.558731,1.405878,0.179609,0.014222,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.367999,proposed,0,-126.340000,54.885000,-12.055679,-5.445672,-12.140000,-5.315000,0.084321,-0.130672,-15.582843,-9.544873,-1.494245,-9.544873,-15.582843,-0.240000,0.620000,-16,65,-16.130208,64.693273,-16.130208,64.693273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.736098,-1.560564,69.063771,77.643383,0.000000,0.000000,0.000000,0.000000,4.879645,4.700256,5.557841,1.405630,0.177697,0.014055,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.377998,proposed,0,-126.340000,54.885000,-12.192912,-5.509929,-12.290000,-5.395000,0.097088,-0.114929,-15.338885,-7.288257,-1.677214,-7.288257,-15.338885,-0.210000,0.680000,-13,41,-12.993381,41.177839,-12.993381,41.177839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.217653,-2.586680,70.909948,74.062421,0.000000,0.000000,0.000000,0.000000,4.955566,4.511704,5.557171,1.406424,0.178568,0.014091,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.387992,proposed,0,-126.340000,54.885000,-12.322054,-5.574505,-12.430000,-5.455000,0.107946,-0.119505,-14.241072,-5.397580,-2.104141,-5.397580,-14.241072,-0.200000,0.560000,-15,35,-14.935543,34.796369,-14.935543,34.796369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.866381,-3.467121,71.294891,70.486577,0.000000,0.000000,0.000000,0.000000,4.908452,4.327287,5.557257,1.403695,0.174609,0.014266,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.397993,proposed,0,-126.340000,54.885000,-12.443234,-5.639528,-12.570000,-5.505000,0.126766,-0.134528,-12.960290,-5.763517,-1.433256,-5.763517,-12.960290,-0.170000,0.490000,-21,42,-21.318742,42.034803,-21.318742,42.034803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.215071,-4.158136,68.208912,67.542595,0.000000,0.000000,0.000000,0.000000,4.765582,4.158549,5.556520,1.405411,0.177254,0.014110,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.407924,proposed,0,-126.340000,54.885000,-12.555594,-5.704542,-12.680000,-5.575000,0.124406,-0.129542,-11.557530,-7.776174,-1.616224,-7.776174,-11.557530,-0.180000,0.400000,-26,67,-26.174689,67.056860,-26.174689,67.056860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.365238,-4.829676,66.063763,68.214734,0.000000,0.000000,0.000000,0.000000,4.666219,4.217628,5.551411,1.395757,0.134108,0.013559,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.417931,proposed,0,-126.340000,54.885000,-12.660807,-5.770548,-12.800000,-5.665000,0.139193,-0.105548,-10.459717,-10.154769,-0.945339,-10.154769,-10.459717,-0.220000,0.500000,-23,80,-22.924504,80.359719,-22.924504,80.359719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.681151,-5.785510,66.424070,73.095062,0.000000,0.000000,0.000000,0.000000,4.706515,4.447512,5.554275,1.396078,0.146889,0.015715,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.427994,proposed,0,-126.340000,54.885000,-12.758533,-5.837454,-12.900000,-5.755000,0.141467,-0.082454,-10.032790,-10.825654,-1.616224,-10.825654,-10.032790,-0.230000,0.650000,-18,74,-17.695981,74.218038,-17.695981,74.218038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.412366,-6.326531,68.921321,76.511171,0.000000,0.000000,0.000000,0.000000,4.875662,4.640449,5.556835,1.404555,0.191518,0.015410,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.437942,proposed,0,-126.340000,54.885000,-12.847238,-5.904148,-12.980000,-5.835000,0.132762,-0.069148,-9.117946,-6.800341,-1.433256,-6.800341,-9.117946,-0.220000,0.700000,-19,37,-18.753171,36.950002,-18.753171,36.950002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.367841,-6.930200,68.852255,73.913786,0.000000,0.000000,0.000000,0.000000,4.807534,4.424498,5.553485,1.404323,0.177657,0.014177,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.447935,proposed,0,-126.340000,54.885000,-12.928509,-5.971718,-13.070000,-5.885000,0.141491,-0.086718,-7.471226,-4.482736,-0.884349,-4.482736,-7.471226,-0.200000,0.560000,-27,27,-26.971584,26.731609,-26.971584,26.731609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.125882,-7.516604,70.786479,70.726301,0.000000,0.000000,0.000000,0.000000,4.869802,4.355073,5.553395,1.397045,0.152497,0.015069,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.458007,proposed,0,-126.340000,54.885000,-13.002562,-6.040419,-13.140000,-5.945000,0.137438,-0.095419,-7.349247,-5.580549,-0.884349,-5.580549,-7.349247,-0.230000,0.390000,-18,50,-18.372057,49.645893,-18.372057,49.645893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.344086,-8.009033,70.167315,71.600313,0.000000,0.000000,0.000000,0.000000,4.869562,4.365795,5.583605,1.514871,0.228830,0.033619,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.467843,proposed,0,-126.340000,54.885000,-13.067371,-6.108100,-13.200000,-6.015000,0.132629,-0.093100,-5.946486,-8.752008,-1.006328,-8.752008,-5.946486,-0.230000,0.400000,-24,75,-23.758348,75.126448,-23.758348,75.126448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.501472,-7.848473,70.061899,72.848393,0.000000,0.000000,0.000000,0.000000,4.855729,4.570898,5.547407,1.430884,0.189539,0.017904,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.478549,proposed,0,-126.340000,54.885000,-13.129607,-6.182417,-13.260000,-6.115000,0.130393,-0.067417,-4.787684,-10.825654,-0.701380,-10.825654,-4.787684,-0.220000,0.560000,-28,80,-28.115808,80.211568,-28.115808,80.211568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.136517,-8.069815,67.848257,75.175999,0.000000,0.000000,0.000000,0.000000,4.859859,4.625863,5.582482,1.585463,0.225016,0.018714,0.502302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.487840,proposed,0,-126.340000,54.885000,-13.176727,-6.247457,-13.300000,-6.195000,0.123273,-0.052457,-3.323933,-9.605862,-0.640391,-9.605862,-3.323933,-0.250000,0.680000,-30,60,-30.366009,60.228008,-30.366009,60.228008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.130249,-8.720311,66.739978,75.743359,0.000000,0.000000,0.000000,0.000000,4.815871,4.508416,5.544418,1.688510,0.270850,0.034272,0.501148,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.497851,proposed,0,-126.340000,54.885000,-13.220480,-6.318091,-13.330000,-6.275000,0.109520,-0.043091,-3.750861,-6.861330,-0.152474,-6.861330,-3.750861,-0.270000,0.670000,-18,38,-17.604757,38.367440,-17.604757,38.367440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.224800,-9.533583,63.872307,69.899292,0.000000,0.000000,0.000000,0.000000,4.534442,4.198825,5.566745,1.516492,0.193729,0.017382,0.500477,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.507844,proposed,0,-126.340000,54.885000,-13.257053,-6.389152,-13.360000,-6.345000,0.102947,-0.044152,-2.957996,-5.519559,-0.579401,-5.519559,-2.957996,-0.250000,0.540000,-18,38,-18.404239,37.585289,-18.404239,37.585289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.213283,-9.135481,63.101056,65.430285,0.000000,0.000000,0.000000,0.000000,4.315687,4.138781,5.552266,1.501831,0.191020,0.014118,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.517892,proposed,0,-126.340000,54.885000,-13.286844,-6.461125,-13.380000,-6.405000,0.093156,-0.056125,-1.921172,-6.861330,0.274453,-6.861330,-1.921172,-0.210000,0.440000,-26,56,-26.353981,55.821429,-26.353981,55.821429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.344511,-8.674157,62.174706,62.912757,0.000000,0.000000,0.000000,0.000000,4.373546,4.006037,5.542265,1.405248,0.146149,0.012342,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.527919,proposed,0,-126.340000,54.885000,-13.309783,-6.533431,-13.400000,-6.475000,0.090217,-0.058431,-0.762370,-9.727842,-0.396432,-9.727842,-0.762370,-0.220000,0.460000,-29,78,-29.495867,77.540821,-29.495867,77.540821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.586009,-8.758386,59.041072,64.646856,0.000000,0.000000,0.000000,0.000000,4.308959,4.030366,5.554273,1.401838,0.140439,0.012882,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.537926,proposed,0,-126.340000,54.885000,-13.326111,-6.606037,-13.400000,-6.575000,0.073889,-0.031037,-0.152474,-10.581696,-0.030495,-10.581696,-0.152474,-0.250000,0.590000,-26,76,-25.819020,75.827036,-25.819020,75.827036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.407503,-9.148003,59.255555,69.514617,0.000000,0.000000,0.000000,0.000000,4.344723,4.228066,5.550663,1.440676,0.146996,0.013282,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.547995,proposed,0,-126.340000,54.885000,-13.336129,-6.679489,-13.390000,-6.665000,0.053871,-0.014489,-0.274453,-7.898153,0.091484,-7.898153,-0.274453,-0.260000,0.690000,-17,46,-17.479480,45.834092,-17.479480,45.834092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.403696,-9.443459,58.821544,67.913970,0.000000,0.000000,0.000000,0.000000,4.254955,4.097561,5.560570,1.409818,0.178426,0.015439,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.557992,proposed,0,-126.340000,54.885000,-13.339924,-6.752739,-13.380000,-6.725000,0.040076,-0.027739,0.457422,-5.641538,0.091484,-5.641538,0.457422,-0.240000,0.610000,-19,31,-19.045745,31.445716,-19.045745,31.445716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.485398,-8.464231,55.714352,59.876229,0.000000,0.000000,0.000000,0.000000,3.946633,3.866749,5.558365,1.408347,0.175747,0.014482,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.567867,proposed,0,-126.340000,54.885000,-13.337873,-6.825350,-13.370000,-6.765000,0.032127,-0.060350,1.128308,-4.726694,-0.030495,-4.726694,1.128308,-0.210000,0.450000,-22,35,-22.192832,34.709005,-22.192832,34.709005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.311399,-8.015118,53.174534,56.135590,0.000000,0.000000,0.000000,0.000000,3.838618,3.648270,5.555013,1.399586,0.135206,0.012514,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.577994,proposed,0,-126.340000,54.885000,-13.330014,-6.900005,-13.360000,-6.835000,0.029986,-0.065005,1.677214,-6.922320,0.335443,-6.922320,1.677214,-0.210000,0.380000,-21,59,-21.389421,58.625042,-21.389421,58.625042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.656886,-7.555356,52.135667,55.875196,0.000000,0.000000,0.000000,0.000000,3.845166,3.685031,5.558033,1.407835,0.175991,0.015019,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.587991,proposed,0,-126.340000,54.885000,-13.316772,-6.973817,-13.340000,-6.915000,0.023228,-0.058817,1.982162,-9.910810,-0.091484,-9.910810,1.982162,-0.210000,0.450000,-19,78,-19.104108,78.160305,-19.104108,78.160305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.359338,-7.241026,51.229236,58.680467,0.000000,0.000000,0.000000,0.000000,3.844107,3.835163,5.557029,1.406211,0.174600,0.015118,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.597992,proposed,0,-126.340000,54.885000,-13.298311,-7.047679,-13.310000,-7.005000,0.011689,-0.042679,2.104141,-9.849821,-0.030495,-9.849821,2.104141,-0.210000,0.610000,-15,65,-14.823508,65.423956,-14.823508,65.423956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.672369,-7.406378,51.884170,62.183826,0.000000,0.000000,0.000000,0.000000,3.933543,3.942840,5.556721,1.405768,0.176316,0.015537,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.607993,proposed,0,-126.340000,54.885000,-13.274875,-7.121471,-13.290000,-7.075000,0.015125,-0.046471,2.104141,-6.983309,0.274453,-6.983309,2.104141,-0.180000,0.650000,-11,37,-10.936819,37.281420,-10.936819,37.281420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.460516,-6.961727,49.722297,56.641819,0.000000,0.000000,0.000000,0.000000,3.784203,3.680109,5.557946,1.406324,0.177447,0.015052,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.617995,proposed,0,-126.340000,54.885000,-13.246703,-7.195106,-13.260000,-7.135000,0.013297,-0.060106,2.531068,-4.055809,0.152474,-4.055809,2.531068,-0.150000,0.530000,-11,22,-11.100440,21.888644,-11.100440,21.888644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.031191,-6.038343,47.310855,52.497883,0.000000,0.000000,0.000000,0.000000,3.548594,3.448018,5.557714,1.406968,0.175578,0.014670,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.627993,proposed,0,-126.340000,54.885000,-13.214054,-7.268441,-13.240000,-7.175000,0.025946,-0.093441,2.470079,-5.153621,-0.152474,-5.153621,2.470079,-0.130000,0.370000,-7,42,-6.543342,42.029591,-6.543342,42.029591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.462217,-4.886784,48.273901,53.401769,0.000000,0.000000,0.000000,0.000000,3.614752,3.548479,5.558265,1.406589,0.175829,0.013637,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.637999,proposed,0,-126.340000,54.885000,-13.177130,-7.341454,-13.200000,-7.235000,0.022870,-0.106454,2.897006,-7.837164,0.274453,-7.837164,2.897006,-0.120000,0.350000,-7,66,-6.821431,65.854087,-6.821431,65.854087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.091251,-4.046884,46.347845,50.391995,0.000000,0.000000,0.000000,0.000000,3.519917,3.604448,5.556774,1.406487,0.175445,0.015490,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.647994,proposed,0,-126.340000,54.885000,-13.136244,-7.413897,-13.160000,-7.315000,0.023756,-0.098897,3.384923,-9.117946,0.396432,-9.117946,3.384923,-0.100000,0.480000,-9,67,-9.182997,66.908680,-9.182997,66.908680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.801424,-4.444203,46.110120,52.805135,0.000000,0.000000,0.000000,0.000000,3.583527,3.539686,5.558010,1.407474,0.178423,0.014352,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.657919,proposed,0,-126.340000,54.885000,-13.091927,-7.485223,-13.120000,-7.395000,0.028073,-0.090223,4.360757,-7.898153,0.823360,-7.898153,4.360757,-0.100000,0.600000,-13,48,-12.636393,47.630858,-12.636393,47.630858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.988271,-5.262107,44.401714,50.942019,0.000000,0.000000,0.000000,0.000000,3.542257,3.309636,5.553660,1.400156,0.147617,0.015825,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.667991,proposed,0,-126.340000,54.885000,-13.043405,-7.556866,-13.080000,-7.445000,0.036595,-0.111866,4.055809,-3.445913,1.189297,-3.445913,4.055809,-0.110000,0.550000,-3,14,-2.711052,14.420280,-2.711052,14.420280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.089393,-6.418004,41.879527,46.596433,0.000000,0.000000,0.000000,0.000000,3.313553,3.083687,5.557757,1.406904,0.176025,0.015425,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.677997,proposed,0,-126.340000,54.885000,-12.991898,-7.627171,-13.030000,-7.485000,0.038102,-0.142171,4.360757,-2.836017,-0.030495,-2.836017,4.360757,-0.100000,0.360000,-1,24,-1.004744,23.626866,-1.004744,23.626866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.400443,-5.592922,46.632460,53.247840,0.000000,0.000000,0.000000,0.000000,3.388134,3.412096,5.557140,1.407378,0.174616,0.014446,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.687923,proposed,0,-126.340000,54.885000,-12.937773,-7.695934,-12.990000,-7.535000,0.052227,-0.160934,4.299767,-5.763517,0.579401,-5.763517,4.299767,-0.060000,0.280000,-1,55,-1.213060,54.667631,-1.213060,54.667631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.547733,-4.586993,46.641692,51.880240,0.000000,0.000000,0.000000,0.000000,3.515119,3.616989,5.560618,1.397173,0.141196,0.014200,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.698001,proposed,0,-126.340000,54.885000,-12.879965,-7.764610,-12.940000,-7.605000,0.060035,-0.159610,4.665705,-8.386070,0.945339,-8.386070,4.665705,-0.060000,0.390000,-1,69,-1.290829,68.922503,-1.290829,68.922503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.663266,-4.591758,46.044575,51.546679,0.000000,0.000000,0.000000,0.000000,3.509799,3.565528,5.556588,1.409500,0.175814,0.014841,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.707991,proposed,0,-126.340000,54.885000,-12.820036,-7.831422,-12.880000,-7.685000,0.059964,-0.146422,4.909663,-8.325081,0.640391,-8.325081,4.909663,-0.050000,0.550000,-2,57,-1.710643,57.120558,-1.710643,57.120558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.851480,-5.114818,46.250704,52.514339,0.000000,0.000000,0.000000,0.000000,3.592649,3.495522,5.557522,1.404878,0.175452,0.014092,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.717992,proposed,0,-126.340000,54.885000,-12.757641,-7.896900,-12.840000,-7.745000,0.082359,-0.151900,4.909663,-5.275601,1.250287,-5.275601,4.909663,-0.040000,0.590000,3,29,2.885737,29.002050,2.885737,29.002050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.933822,-5.232596,44.374292,48.311455,0.000000,0.000000,0.000000,0.000000,3.485518,3.280315,5.557877,1.405883,0.175665,0.014307,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.727995,proposed,0,-126.340000,54.885000,-12.693036,-7.960841,-12.780000,-7.785000,0.086964,-0.175841,4.909663,-2.592058,1.067318,-2.592058,4.909663,-0.040000,0.460000,7,17,7.447317,17.010089,7.447317,17.010089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.121902,-4.428080,45.790736,49.414083,0.000000,0.000000,0.000000,0.000000,3.360339,3.284719,5.556432,1.412069,0.176371,0.016667,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.737916,proposed,0,-126.340000,54.885000,-12.626973,-8.022594,-12.730000,-7.815000,0.103027,-0.207594,4.787684,-3.262944,0.579401,-3.262944,4.787684,-0.020000,0.310000,10,34,9.996369,34.258673,9.996369,34.258673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.519649,-2.963986,48.069119,53.452370,0.000000,0.000000,0.000000,0.000000,3.483706,3.578886,5.552801,1.396541,0.150032,0.014201,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.747991,proposed,0,-126.340000,54.885000,-12.558060,-8.083454,-12.670000,-7.865000,0.111940,-0.218454,5.824507,-6.373413,0.396432,-6.373413,5.824507,-0.010000,0.290000,2,63,1.744393,62.770833,1.744393,62.770833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.203754,-1.650799,46.245651,50.396831,0.000000,0.000000,0.000000,0.000000,3.404120,3.608917,5.557143,1.405559,0.176687,0.016165,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.757998,proposed,0,-126.340000,54.885000,-12.487961,-8.141917,-12.600000,-7.935000,0.112039,-0.206917,5.519559,-7.715185,0.823360,-7.715185,5.519559,0.020000,0.450000,1,64,0.514532,63.553703,0.514532,63.553703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.889578,-1.764230,44.580433,48.389333,0.000000,0.000000,0.000000,0.000000,3.419051,3.400023,5.557358,1.413781,0.175771,0.016459,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.767995,proposed,0,-126.340000,54.885000,-12.416462,-8.198196,-12.540000,-7.995000,0.123538,-0.203196,6.251434,-5.519559,0.640391,-5.519559,6.251434,0.010000,0.550000,-2,39,-1.505374,38.930892,-1.505374,38.930892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.795819,-2.071363,42.657488,46.391878,0.000000,0.000000,0.000000,0.000000,3.361372,3.242545,5.556338,1.404827,0.176800,0.015063,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.777990,proposed,0,-126.340000,54.885000,-12.343660,-8.252199,-12.470000,-8.035000,0.126340,-0.217199,6.434403,-3.140965,0.457422,-3.140965,6.434403,0.000000,0.510000,1,23,0.540260,22.844585,0.540260,22.844585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.773402,-1.560103,42.596270,44.631464,0.000000,0.000000,0.000000,0.000000,3.185977,3.086056,5.556266,1.405184,0.174384,0.013803,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.787918,proposed,0,-126.340000,54.885000,-12.270186,-8.303456,-12.400000,-8.065000,0.129814,-0.238456,6.800341,-1.921172,1.311276,-1.921172,6.800341,0.000000,0.360000,0,26,-0.335458,25.969574,-0.335458,25.969574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.638424,-0.176870,45.030569,48.642288,0.000000,0.000000,0.000000,0.000000,3.174010,3.298655,5.557531,1.396700,0.142248,0.014741,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.797997,proposed,0,-126.340000,54.885000,-12.194546,-8.352917,-12.330000,-8.095000,0.135454,-0.257917,7.227268,-3.628881,1.372266,-3.628881,7.227268,0.000000,0.300000,-3,46,-3.132582,45.791465,-3.132582,45.791465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.722684,1.600518,45.010094,49.296725,0.000000,0.000000,0.000000,0.000000,3.193271,3.471619,5.556194,1.404404,0.176851,0.014464,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.807994,proposed,0,-126.340000,54.885000,-12.118599,-8.399273,-12.250000,-8.145000,0.131401,-0.254273,6.739351,-5.885497,1.067318,-5.885497,6.739351,-0.010000,0.360000,2,62,1.696825,62.297163,1.696825,62.297163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.319806,2.959494,44.132095,47.287944,0.000000,0.000000,0.000000,0.000000,3.181859,3.494734,5.559701,1.684138,0.399555,0.038446,0.501012,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.817843,proposed,0,-126.340000,54.885000,-12.042990,-8.442172,-12.180000,-8.195000,0.137010,-0.247172,6.617372,-6.007476,0.945339,-6.007476,6.617372,-0.020000,0.480000,6,56,5.840994,56.079607,5.840994,56.079607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.618773,3.987331,47.735890,49.777654,0.000000,0.000000,0.000000,0.000000,3.273625,3.640829,5.548458,1.524063,0.192528,0.017686,0.500372,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.827871,proposed,0,-126.340000,54.885000,-11.965300,-8.482891,-12.100000,-8.245000,0.134700,-0.237891,7.288257,-4.421746,1.433256,-4.421746,7.288257,-0.010000,0.540000,1,40,0.658312,40.392172,0.658312,40.392172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.669503,5.448307,50.707230,52.749881,0.000000,0.000000,0.000000,0.000000,3.311635,3.702097,5.639034,1.683936,0.229629,0.027983,0.500469,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.837844,proposed,0,-126.340000,54.885000,-11.887406,-8.520297,-12.020000,-8.285000,0.132594,-0.235297,7.593205,-1.555235,0.945339,-1.555235,7.593205,0.010000,0.490000,-3,24,-3.313931,23.509837,-3.313931,23.509837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.959206,6.805015,48.932452,52.331767,0.000000,0.000000,0.000000,0.000000,3.282914,3.593742,5.548658,1.434851,0.190339,0.015067,0.500506,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.847848,proposed,0,-126.340000,54.885000,-11.808719,-8.554590,-11.940000,-8.295000,0.131281,-0.259590,7.654195,-0.945339,1.250287,-0.945339,7.654195,-0.010000,0.380000,-1,28,-0.886183,28.203893,-0.886183,28.203893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.323707,8.524133,49.690618,55.280034,0.000000,0.000000,0.000000,0.000000,3.298207,3.711256,5.569546,1.671359,0.236249,0.018907,0.500392,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.857844,proposed,0,-126.340000,54.885000,-11.729606,-8.585501,-11.860000,-8.315000,0.130394,-0.270501,7.959143,-2.531068,1.250287,-2.531068,7.959143,0.010000,0.310000,-6,49,-5.849806,49.355118,-5.849806,49.355118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.273203,10.599067,51.480179,57.350054,0.000000,0.000000,0.000000,0.000000,3.310922,3.950747,5.546613,1.702782,0.250544,0.023011,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.867931,proposed,0,-126.340000,54.885000,-11.649310,-8.613176,-11.780000,-8.355000,0.130690,-0.258176,7.654195,-5.641538,1.189297,-5.641538,7.654195,-0.040000,0.380000,2,73,2.070692,73.412075,2.070692,73.412075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.045289,12.075781,50.742269,55.303911,0.000000,0.000000,0.000000,0.000000,3.349548,3.994952,5.551312,1.416464,0.150621,0.014514,0.500225,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.877926,proposed,0,-126.340000,54.885000,-11.569337,-8.636994,-11.700000,-8.405000,0.130663,-0.231994,7.410237,-5.336590,1.250287,-5.336590,7.410237,-0.040000,0.550000,6,62,5.571287,61.978439,5.571287,61.978439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.247741,12.901603,56.614762,60.181079,0.000000,0.000000,0.000000,0.000000,3.574255,4.297974,5.552341,1.473801,0.146836,0.013647,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.887890,proposed,0,-126.340000,54.885000,-11.489217,-8.657059,-11.620000,-8.435000,0.130783,-0.222059,8.142112,-1.921172,1.067318,-1.921172,8.142112,-0.010000,0.610000,-2,32,-1.921031,31.716004,-1.921031,31.716004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.465322,14.238012,60.193923,64.698094,0.000000,0.000000,0.000000,0.000000,3.687356,4.395721,5.537700,1.400676,0.137018,0.012826,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.897915,proposed,0,-126.340000,54.885000,-11.408222,-8.673433,-11.530000,-8.435000,0.121778,-0.238433,7.776174,1.189297,1.311276,1.189297,7.776174,-0.030000,0.490000,4,18,4.394985,17.596101,4.394985,17.596101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.389013,15.626544,59.846919,67.743436,0.000000,0.000000,0.000000,0.000000,3.783089,4.406318,5.552418,1.397240,0.138174,0.012834,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.907995,proposed,0,-126.340000,54.885000,-11.326396,-8.685942,-11.460000,-8.425000,0.133604,-0.260942,7.532216,2.104141,1.372266,2.104141,7.532216,-0.010000,0.330000,7,26,6.858182,25.672396,6.858182,25.672396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.202715,16.957496,62.765168,72.602545,0.000000,0.000000,0.000000,0.000000,3.882821,4.666003,5.559393,1.403518,0.173975,0.014620,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.917997,proposed,0,-126.340000,54.885000,-11.244811,-8.694341,-11.370000,-8.425000,0.125189,-0.269341,8.142112,-0.884349,0.945339,-0.884349,8.142112,-0.010000,0.280000,1,58,0.770563,57.812178,0.770563,57.812178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.050086,18.105207,61.185015,70.559682,0.000000,0.000000,0.000000,0.000000,3.813186,4.713777,5.559158,1.403625,0.175106,0.014105,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.927927,proposed,0,-126.340000,54.885000,-11.163384,-8.698643,-11.290000,-8.455000,0.126616,-0.243643,8.264091,-3.811850,1.189297,-3.811850,8.264091,0.040000,0.410000,-8,78,-8.038998,77.523029,-8.038998,77.523029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.935394,17.958713,56.281917,62.669445,0.000000,0.000000,0.000000,0.000000,3.741145,4.479758,5.553471,1.396873,0.147935,0.015318,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.937994,proposed,0,-126.340000,54.885000,-11.080368,-8.698821,-11.200000,-8.485000,0.119632,-0.213821,9.056956,-3.567892,1.494245,-3.567892,9.056956,-0.020000,0.600000,-8,66,-8.182628,65.721574,-8.182628,65.721574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.028018,17.217432,56.379728,60.946365,0.000000,0.000000,0.000000,0.000000,3.809918,4.413439,5.557574,1.403831,0.177424,0.014013,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.947998,proposed,0,-126.340000,54.885000,-10.997362,-8.694756,-11.120000,-8.495000,0.122638,-0.199756,7.471226,0.091484,1.433256,0.091484,7.471226,-0.030000,0.660000,10,35,9.606022,35.052539,9.606022,35.052539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.005438,17.318115,58.383433,62.724603,0.000000,0.000000,0.000000,0.000000,3.692456,4.318794,5.561405,1.403107,0.174665,0.015186,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.957997,proposed,0,-126.340000,54.885000,-10.913838,-8.686405,-11.030000,-8.465000,0.116162,-0.221405,7.410237,4.055809,1.677214,4.055809,7.410237,-0.030000,0.540000,14,14,14.491189,14.088333,14.491189,14.088333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.725522,18.379065,65.459709,72.224782,0.000000,0.000000,0.000000,0.000000,3.982033,4.578628,5.559072,1.404832,0.175926,0.014287,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.967997,proposed,0,-126.340000,54.885000,-10.829676,-8.673715,-10.950000,-8.425000,0.120324,-0.248715,6.922320,4.360757,1.433256,4.360757,6.922320,-0.010000,0.340000,19,31,19.031874,30.628489,19.031874,30.628489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.695476,19.317955,66.588213,76.769445,0.000000,0.000000,0.000000,0.000000,4.124131,4.814553,5.557736,1.403873,0.175548,0.013501,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.977922,proposed,0,-126.340000,54.885000,-10.745440,-8.656783,-10.870000,-8.395000,0.124560,-0.261783,7.776174,1.433256,1.250287,1.433256,7.776174,0.080000,0.290000,1,63,1.161936,62.694811,1.161936,62.694811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.017863,19.585098,60.341998,68.660987,0.000000,0.000000,0.000000,0.000000,3.825610,4.589476,5.555554,1.396912,0.139475,0.014539,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.987860,proposed,0,-126.340000,54.885000,-10.660324,-8.635469,-10.780000,-8.395000,0.119676,-0.240469,8.934977,-1.921172,0.762370,-1.921172,8.934977,0.060000,0.440000,-9,84,-9.364393,84.146090,-9.364393,84.146090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.419485,18.278180,50.982889,56.294012,0.000000,0.000000,0.000000,0.000000,3.509377,4.092932,5.561518,1.396423,0.140547,0.012543,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.997996,proposed,0,-126.340000,54.885000,-10.572612,-8.609206,-10.680000,-8.405000,0.107388,-0.204206,9.178935,-1.555235,1.433256,-1.555235,9.178935,-0.030000,0.640000,-1,72,-1.325147,71.741456,-1.325147,71.741456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.170972,16.619266,52.072657,56.479907,0.000000,0.000000,0.000000,0.000000,3.540336,4.068921,5.558383,1.403469,0.172896,0.014185,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.007920,proposed,0,-126.340000,54.885000,-10.485763,-8.579050,-10.580000,-8.395000,0.094237,-0.184050,8.569039,2.531068,1.128308,2.531068,8.569039,-0.020000,0.700000,6,38,5.611456,38.038316,5.611456,38.038316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.193056,16.689615,57.003083,60.103249,0.000000,0.000000,0.000000,0.000000,3.499444,4.114249,5.551791,1.397238,0.141003,0.014723,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.017919,proposed,0,-126.340000,54.885000,-10.397189,-8.544215,-10.500000,-8.335000,0.102811,-0.209215,8.508050,6.922320,1.494245,6.922320,8.508050,-0.010000,0.570000,10,14,10.278796,13.945484,10.278796,13.945484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.608938,17.784070,59.711954,65.699875,0.000000,0.000000,0.000000,0.000000,3.742197,4.192262,5.557893,1.398305,0.143789,0.014491,0.500227,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.028012,proposed,0,-126.340000,54.885000,-10.306566,-8.504516,-10.410000,-8.265000,0.103434,-0.239516,7.715185,6.678361,1.494245,6.678361,7.715185,0.020000,0.360000,16,35,15.933656,35.262277,15.933656,35.262277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.403211,19.264224,61.267526,70.913773,0.000000,0.000000,0.000000,0.000000,3.917928,4.431760,5.567795,1.402436,0.172327,0.013566,0.500248,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.037997,proposed,0,-126.340000,54.885000,-10.215618,-8.460779,-10.320000,-8.215000,0.104382,-0.245779,7.898153,3.140965,1.433256,3.140965,7.898153,0.020000,0.310000,15,73,15.321157,73.186648,15.321157,73.186648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.543398,19.814973,56.346678,63.336697,0.000000,0.000000,0.000000,0.000000,3.735873,4.240170,5.556872,1.403312,0.172852,0.014761,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.047868,proposed,0,-126.340000,54.885000,-10.124321,-8.413194,-10.220000,-8.195000,0.095679,-0.218194,9.361904,0.396432,1.799193,0.396432,9.361904,0.160000,0.490000,-16,87,-16.230080,87.416005,-16.230080,87.416005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.230576,18.608827,53.008389,57.002950,0.000000,0.000000,0.000000,0.000000,3.463923,4.039698,5.552583,1.397765,0.156282,0.013577,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.057995,proposed,0,-126.340000,54.885000,-10.029086,-8.359909,-10.120000,-8.195000,0.090914,-0.164909,10.215758,-0.335443,2.104141,-0.335443,10.215758,0.000000,0.690000,-6,85,-6.107096,85.162017,-6.107096,85.162017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.104878,16.707030,48.469354,53.942325,0.000000,0.000000,0.000000,0.000000,3.318215,3.814859,5.558205,1.403289,0.185622,0.015013,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.067996,proposed,0,-126.340000,54.885000,-9.933380,-8.302902,-10.020000,-8.155000,0.086620,-0.147902,9.056956,4.909663,1.860183,4.909663,9.056956,0.040000,0.790000,3,40,2.853495,38.796956,2.853495,38.796956,0.000000,1.365061,0.000000,64.000000,0.000000,0.000000,-55.940771,15.463598,54.042858,56.636756,0.000000,0.000000,0.000000,0.000000,3.502987,3.887608,5.558596,1.404316,0.186869,0.015562,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.077993,proposed,0,-126.340000,54.885000,-9.835920,-8.241601,-9.910000,-8.085000,0.074080,-0.156601,9.056956,9.056956,1.738204,9.056956,9.056956,0.040000,0.640000,7,19,6.820477,19.208932,6.820477,19.208932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.493383,16.684065,59.081019,66.343795,0.000000,0.000000,0.000000,0.000000,3.827214,4.124462,5.556725,1.403823,0.174212,0.015342,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.087996,proposed,0,-126.340000,54.885000,-9.736504,-8.176017,-9.820000,-7.985000,0.083496,-0.191017,8.995966,10.825654,1.494245,10.825654,8.995966,-0.030000,0.410000,21,26,20.849118,25.677620,20.849118,25.677620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.227079,17.252458,59.707154,69.555021,0.000000,0.000000,0.000000,0.000000,4.030465,4.290247,5.557560,1.402893,0.170991,0.014505,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.097994,proposed,0,-126.340000,54.885000,-9.635115,-8.106288,-9.720000,-7.915000,0.084885,-0.191288,8.812998,6.007476,1.433256,6.007476,8.812998,0.040000,0.310000,15,71,15.162542,78.032658,15.162542,78.032658,0.000000,-7.355038,0.000000,64.000000,0.000000,0.000000,-56.346409,18.443661,59.900844,70.212283,0.000000,0.000000,0.000000,0.000000,4.105680,4.423019,5.556632,1.404435,0.175027,0.014567,0.500590,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.107998,proposed,0,-126.340000,54.885000,-9.531509,-8.032412,-9.620000,-7.875000,0.088491,-0.157412,10.520706,1.555235,2.104141,1.555235,10.520706,0.090000,0.460000,-6,109,-6.487386,109.269769,-6.487386,109.269769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.267578,17.031151,53.424037,59.778771,0.000000,0.000000,0.000000,0.000000,3.626376,4.129460,5.556432,1.402621,0.235282,0.013881,0.500402,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.117924,proposed,0,-126.340000,54.885000,-9.426478,-7.955153,-9.500000,-7.865000,0.073522,-0.090153,11.740498,0.640391,2.592058,0.640391,11.740498,0.030000,0.760000,-12,102,-11.807983,102.100347,-11.807983,102.100347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.574903,13.660655,53.010025,64.460620,0.000000,0.000000,0.000000,0.000000,3.711528,4.199942,5.552325,1.399453,0.212863,0.013241,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.127992,proposed,0,-126.340000,54.885000,-9.317545,-7.872852,-9.370000,-7.815000,0.052455,-0.057852,11.801488,6.312424,1.921172,6.312424,11.801488,-0.030000,0.920000,-3,57,-2.784928,47.710867,-2.784928,47.710867,0.000000,9.389480,0.000000,64.000000,0.000000,0.000000,-44.471908,10.902354,56.607135,65.728300,0.000000,0.000000,0.000000,0.000000,3.730032,4.216923,5.557390,1.405546,0.263500,0.014109,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.137916,proposed,0,-126.340000,54.885000,-9.207705,-7.787964,-9.250000,-7.715000,0.042295,-0.072964,11.801488,12.472374,1.677214,12.472374,11.801488,-0.050000,0.790000,5,12,5.331399,9.265312,5.331399,9.265312,0.000000,2.835035,0.000000,64.000000,0.000000,0.000000,-46.041114,10.138150,60.007943,66.594727,0.000000,0.000000,0.000000,0.000000,3.991709,4.202701,5.553286,1.401373,0.146146,0.015036,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.147995,proposed,0,-126.340000,54.885000,-9.093534,-7.698044,-9.120000,-7.575000,0.026466,-0.123044,11.496540,15.277895,2.714037,15.277895,11.496540,-0.040000,0.460000,11,14,10.849569,13.593790,10.849569,13.593790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.339715,9.930802,63.868390,75.090128,0.000000,0.000000,0.000000,0.000000,4.399471,4.641085,5.558758,1.406314,0.174436,0.016639,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.157995,proposed,0,-126.340000,54.885000,-8.977553,-7.605265,-9.000000,-7.455000,0.022447,-0.150265,11.862478,10.825654,1.921172,10.825654,11.862478,-0.020000,0.260000,7,59,6.966116,69.130707,6.966116,69.130707,0.000000,-10.536916,0.000000,64.000000,0.000000,0.000000,-46.719392,10.149970,62.552380,74.735316,0.000000,0.000000,0.000000,0.000000,4.394325,4.630537,5.555907,1.416342,0.175184,0.016269,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.167878,proposed,0,-126.340000,54.885000,-8.860197,-7.510224,-8.870000,-7.395000,0.009803,-0.115224,12.716332,3.384923,1.799193,3.384923,12.716332,0.020000,0.370000,-7,104,-7.323329,108.986243,-7.323329,108.986243,0.000000,-5.392453,0.000000,64.000000,0.000000,0.000000,-43.406014,9.467278,57.088467,65.108210,0.000000,0.000000,0.000000,0.000000,4.017759,4.433250,5.555673,1.450744,0.244504,0.018428,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.177875,proposed,0,-126.340000,54.885000,-8.738630,-7.410839,-8.730000,-7.365000,-0.008630,-0.045839,13.936124,0.335443,1.799193,0.335443,13.936124,0.000000,0.680000,-17,109,-17.191633,108.615909,-17.191633,108.615909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.260632,7.149683,58.143582,72.069379,0.000000,0.000000,0.000000,0.000000,3.893579,4.592062,5.546967,1.433074,0.238035,0.013318,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.187922,proposed,0,-126.340000,54.885000,-8.613485,-7.307823,-8.590000,-7.345000,-0.023485,0.037177,13.570186,3.018985,2.104141,3.018985,13.570186,-0.080000,0.910000,-2,104,-2.366759,103.798612,-2.366759,103.798612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.361621,6.109544,61.790139,73.427485,0.000000,0.000000,0.000000,0.000000,4.005959,4.718863,5.554361,1.407474,0.233399,0.013495,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.197928,proposed,0,-126.340000,54.885000,-8.485838,-7.202280,-8.450000,-7.285000,-0.035838,0.082720,13.387218,9.300914,2.165131,9.300914,13.387218,-0.090000,0.990000,6,59,6.391260,51.402131,6.391260,51.402131,0.000000,7.396482,0.000000,64.000000,0.000000,0.000000,-39.048092,5.621657,66.227184,71.994429,0.000000,0.000000,0.000000,0.000000,4.477904,4.715294,5.563684,1.403242,0.234839,0.013267,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.207997,proposed,0,-126.340000,54.885000,-8.354267,-7.093256,-8.310000,-7.155000,-0.044267,0.061744,12.838311,15.277895,1.677214,15.277895,12.838311,-0.060000,0.820000,13,16,13.245365,16.338418,13.245365,16.338418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.407476,5.698612,67.206394,75.872158,0.000000,0.000000,0.000000,0.000000,4.676082,4.799644,5.559035,1.432247,0.178726,0.014442,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.217916,proposed,0,-126.340000,54.885000,-8.221555,-6.983276,-8.180000,-7.015000,-0.041555,0.031724,12.228415,16.070760,2.043152,16.070760,12.228415,-0.070000,0.520000,24,35,24.335453,35.272339,24.335453,35.272339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.910071,5.576453,69.259901,83.169459,0.000000,0.000000,0.000000,0.000000,4.941290,5.145626,5.552129,1.409788,0.145828,0.016436,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.227992,proposed,0,-126.340000,54.885000,-8.083578,-6.869140,-8.050000,-6.885000,-0.033578,0.015860,13.143259,11.008623,2.043152,11.008623,13.143259,0.040000,0.370000,5,80,4.573235,92.111177,4.573235,92.111177,0.000000,-11.838838,0.000000,64.000000,0.000000,0.000000,-37.194112,4.764703,64.655555,77.438395,0.000000,0.000000,0.000000,0.000000,4.767073,4.859402,5.558538,1.415281,0.190884,0.014961,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.238000,proposed,0,-126.340000,54.885000,-7.943318,-6.753531,-7.910000,-6.805000,-0.033318,0.051469,14.241072,4.787684,2.043152,4.787684,14.241072,0.060000,0.540000,-10,109,-10.049534,108.570660,-10.049534,108.570660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.687573,1.791254,58.431818,72.919924,0.000000,0.000000,0.000000,0.000000,4.035227,4.595318,5.558554,1.414285,0.214669,0.015024,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.247944,proposed,0,-126.340000,54.885000,-7.800785,-6.636657,-7.750000,-6.765000,-0.050785,0.128343,14.972947,2.714037,2.226120,2.714037,14.972947,0.010000,0.810000,-12,109,-11.809386,108.503666,-11.809386,108.503666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.468931,-0.465153,58.936816,74.179210,0.000000,0.000000,0.000000,0.000000,4.003959,4.579175,5.557623,1.429502,0.275728,0.017470,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.257996,proposed,0,-126.340000,54.885000,-7.653485,-6.516684,-7.590000,-6.715000,-0.063485,0.198316,15.277895,5.458569,2.165131,5.458569,15.277895,-0.050000,0.970000,-4,108,-4.384951,108.457634,-4.384951,108.457634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.106755,-1.416776,59.431780,73.268730,0.000000,0.000000,0.000000,0.000000,3.986766,4.633616,5.559258,1.414341,0.275773,0.014653,0.504238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.267990,proposed,0,-126.340000,54.885000,-7.503832,-6.395784,-7.430000,-6.625000,-0.073832,0.229216,14.485031,11.374561,2.957996,11.374561,14.485031,-0.060000,1.020000,9,63,8.822940,59.856744,8.822940,59.856744,0.000000,3.600890,0.000000,64.000000,0.000000,0.000000,-23.588901,-2.937714,61.017715,73.049682,0.000000,0.000000,0.000000,0.000000,4.192200,4.729526,5.557787,1.415383,0.294110,0.014992,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.277991,proposed,0,-126.340000,54.885000,-7.350927,-6.273417,-7.280000,-6.485000,-0.070927,0.211583,14.546020,15.887791,1.921172,15.887791,14.546020,-0.060000,0.850000,15,36,15.080079,35.984062,15.080079,35.984062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.475484,-3.532688,64.258744,73.011567,0.000000,0.000000,0.000000,0.000000,4.514821,4.910782,5.557463,1.415542,0.179916,0.015800,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.287996,proposed,0,-126.340000,54.885000,-7.194816,-6.149810,-7.120000,-6.325000,-0.074816,0.175190,15.033937,17.168573,2.104141,17.168573,15.033937,-0.010000,0.580000,8,47,8.399577,47.239652,8.399577,47.239652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.406505,-5.201272,64.454470,76.193751,0.000000,0.000000,0.000000,0.000000,4.724970,5.165201,5.555096,1.414137,0.174729,0.014833,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.297926,proposed,0,-126.340000,54.885000,-7.036848,-6.026196,-6.960000,-6.185000,-0.076848,0.158804,15.399875,13.326228,2.226120,13.326228,15.399875,0.020000,0.500000,1,87,0.926523,86.804501,0.926523,86.804501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.633752,-8.313508,59.152550,73.974573,0.000000,0.000000,0.000000,0.000000,4.310550,4.920287,5.554038,1.406588,0.157750,0.016506,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.307996,proposed,0,-126.340000,54.885000,-6.873604,-5.900088,-6.790000,-6.085000,-0.083604,0.184912,16.253729,8.142112,2.348100,8.142112,16.253729,0.010000,0.630000,-7,108,-6.902822,108.473976,-6.902822,108.473976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.329987,-11.741278,58.556369,74.737301,0.000000,0.000000,0.000000,0.000000,3.926474,4.712360,5.556468,1.436113,0.216912,0.015482,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.317946,proposed,0,-126.340000,54.885000,-6.709408,-5.774998,-6.620000,-6.005000,-0.089408,0.230002,17.107583,7.898153,2.531068,7.898153,17.107583,-0.010000,0.850000,-11,108,-11.355786,108.407430,-11.355786,108.407430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.980232,-14.894274,58.764608,75.988151,0.000000,0.000000,0.000000,0.000000,3.928182,4.731325,5.557337,1.416374,0.250050,0.014993,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.327867,proposed,0,-126.340000,54.885000,-6.542896,-5.650004,-6.450000,-5.905000,-0.092896,0.254996,16.558677,11.008623,2.531068,11.008623,16.558677,-0.080000,1.030000,5,72,4.965610,72.034757,4.965610,72.034757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.495883,-18.135950,57.368652,75.785583,0.000000,0.000000,0.000000,0.000000,3.887167,4.780187,5.561893,1.405718,0.289443,0.012558,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.337998,proposed,0,-126.340000,54.885000,-6.370087,-5.522321,-6.270000,-5.765000,-0.100087,0.242679,15.582843,15.582843,2.226120,15.582843,15.582843,-0.100000,0.910000,22,43,21.599717,43.137139,21.599717,43.137139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.834607,-19.514121,56.626375,69.664166,0.000000,0.000000,0.000000,0.000000,4.087389,4.795138,5.556106,1.414786,0.175764,0.013997,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.347923,proposed,0,-126.340000,54.885000,-6.198205,-5.397429,-6.110000,-5.615000,-0.088205,0.217571,15.338885,17.290552,2.226120,17.290552,15.338885,0.010000,0.660000,16,48,15.946563,48.381235,15.946563,48.381235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.541933,-19.970504,57.427355,67.284928,0.000000,0.000000,0.000000,0.000000,4.302790,4.823211,5.554247,1.408544,0.141945,0.015027,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.357991,proposed,0,-126.340000,54.885000,-6.021369,-5.271173,-5.940000,-5.455000,-0.081369,0.183827,16.802635,14.546020,1.616224,14.546020,16.802635,0.050000,0.540000,-1,79,-0.881917,79.256193,-0.881917,79.256193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.176925,-22.938789,55.240108,69.270584,0.000000,0.000000,0.000000,0.000000,3.916458,4.669738,5.556684,1.416282,0.175416,0.015402,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.367998,proposed,0,-126.340000,54.885000,-5.843287,-5.146354,-5.770000,-5.325000,-0.073287,0.178646,17.900448,10.764665,1.311276,10.764665,17.900448,0.080000,0.620000,-15,104,-15.406330,104.021064,-15.406330,104.021064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.422536,-26.913434,51.653562,68.560566,0.000000,0.000000,0.000000,0.000000,3.463913,4.337394,5.556998,1.417422,0.214147,0.013938,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.377916,proposed,0,-126.340000,54.885000,-5.664670,-5.023533,-5.590000,-5.225000,-0.074670,0.201467,17.656490,10.764665,2.653048,10.764665,17.656490,-0.030000,0.810000,1,90,0.683445,90.212158,0.683445,90.212158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.457553,-31.091203,48.787023,69.529519,0.000000,0.000000,0.000000,0.000000,3.478032,4.312466,5.554801,1.406707,0.214657,0.015293,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.387950,proposed,0,-126.340000,54.885000,-5.481995,-4.900412,-5.410000,-5.095000,-0.071995,0.194588,16.924615,13.021280,1.616224,13.021280,16.924615,-0.050000,0.850000,14,66,14.175190,66.063089,14.175190,66.063089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.622438,-33.174022,45.663552,62.422689,0.000000,0.000000,0.000000,0.000000,3.263356,4.156840,5.565811,1.416146,0.199550,0.015245,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.397992,proposed,0,-126.340000,54.885000,-5.297367,-4.778555,-5.240000,-4.945000,-0.057367,0.166445,15.582843,16.436698,1.921172,16.436698,15.582843,0.060000,0.770000,18,40,17.673296,40.220566,17.673296,40.220566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.699269,-33.228410,43.973311,55.534445,0.000000,0.000000,0.000000,0.000000,3.336281,3.960543,5.556779,1.415422,0.177220,0.013949,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.407994,proposed,0,-126.340000,54.885000,-5.111919,-4.658794,-5.080000,-4.785000,-0.031919,0.126206,15.826802,17.839459,1.555235,17.839459,15.826802,0.070000,0.580000,19,39,19.317119,39.487885,19.317119,39.487885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.915493,-33.061992,46.630255,56.942608,0.000000,0.000000,0.000000,0.000000,3.399859,4.148015,5.558501,1.415553,0.177372,0.015443,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.417857,proposed,0,-126.340000,54.885000,-4.927730,-4.542487,-4.910000,-4.635000,-0.017730,0.092513,16.314719,13.875134,1.555235,13.875134,16.314719,0.200000,0.460000,-1,78,-0.609819,77.526683,-0.609819,77.526683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.337130,-32.788533,49.820434,57.837647,0.000000,0.000000,0.000000,0.000000,3.264703,3.970005,5.563047,1.406779,0.145190,0.013914,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.427990,proposed,0,-126.340000,54.885000,-4.737344,-4.425055,-4.730000,-4.525000,-0.007344,0.099945,17.046594,9.727842,1.860183,9.727842,17.046594,0.080000,0.560000,6,103,6.499075,103.172864,6.499075,103.172864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.878990,-34.899242,46.449479,61.338497,0.000000,0.000000,0.000000,0.000000,3.316624,3.828388,5.558047,1.415595,0.201881,0.013803,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.437991,proposed,0,-126.340000,54.885000,-4.548576,-4.311450,-4.560000,-4.435000,0.011424,0.123550,16.741646,8.508050,1.677214,8.508050,16.741646,0.040000,0.790000,17,94,16.655374,93.698432,16.655374,93.698432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.701902,-37.107659,45.686830,62.234834,0.000000,0.000000,0.000000,0.000000,3.370658,3.902184,5.556605,1.416597,0.265453,0.015068,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.448001,proposed,0,-126.340000,54.885000,-4.358990,-4.200216,-4.380000,-4.335000,0.021010,0.134784,16.314719,11.557530,1.799193,11.557530,16.314719,0.080000,0.880000,19,59,18.818833,58.520687,18.818833,58.520687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.177542,-38.094576,47.599515,60.442520,0.000000,0.000000,0.000000,0.000000,3.451263,3.934404,5.557533,1.416268,0.202449,0.015667,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.457993,proposed,0,-126.340000,54.885000,-4.169372,-4.091870,-4.220000,-4.205000,0.050628,0.113130,15.216906,14.728989,1.616224,14.728989,15.216906,0.130000,0.760000,27,37,26.744342,37.024567,26.744342,37.024567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.269929,-37.905140,48.334642,57.873735,0.000000,0.000000,0.000000,0.000000,3.454963,3.950617,5.558121,1.417498,0.178572,0.016151,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.467994,proposed,0,-126.340000,54.885000,-3.979500,-3.986330,-4.050000,-4.055000,0.070500,0.068670,15.948781,15.277895,1.555235,15.277895,15.948781,0.190000,0.550000,16,43,16.023426,43.387996,16.023426,43.387996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.447548,-37.207503,52.217213,59.927023,0.000000,0.000000,0.000000,0.000000,3.584068,4.137481,5.556449,1.416238,0.177443,0.015062,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.477923,proposed,0,-126.340000,54.885000,-3.791161,-3.884605,-3.880000,-3.925000,0.088839,0.040395,16.863625,12.167426,1.494245,12.167426,16.863625,0.170000,0.430000,10,75,9.872827,74.562029,9.872827,74.562029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.034583,-37.932818,52.574177,62.701598,0.000000,0.000000,0.000000,0.000000,3.753880,4.034799,5.551970,1.641864,0.199164,0.030491,0.501107,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.487886,proposed,0,-126.340000,54.885000,-3.602644,-3.785791,-3.700000,-3.835000,0.097356,0.049209,17.290552,8.081122,1.860183,8.081122,17.290552,0.130000,0.560000,9,95,9.112697,95.481287,9.112697,95.481287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.126065,-39.329185,49.083513,62.486880,0.000000,0.000000,0.000000,0.000000,3.650660,3.869504,5.562555,1.762446,0.251437,0.027065,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.497874,proposed,0,-126.340000,54.885000,-3.414402,-3.690185,-3.520000,-3.755000,0.105598,0.064815,16.497687,6.556382,1.860183,6.556382,16.497687,0.100000,0.730000,19,92,19.214496,91.879275,19.214496,91.879275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.282367,-40.798939,45.665873,61.059896,0.000000,0.000000,0.000000,0.000000,3.551343,3.782594,5.556833,1.710561,0.346639,0.048538,0.501606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.507891,proposed,0,-126.340000,54.885000,-3.226682,-3.597961,-3.350000,-3.675000,0.123318,0.077039,16.741646,8.691018,1.738204,8.691018,16.741646,0.110000,0.840000,18,62,18.370372,61.600212,18.370372,61.600212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.450741,-41.425691,46.971063,59.419697,0.000000,0.000000,0.000000,0.000000,3.576914,3.791426,5.567406,1.661717,0.267203,0.032006,0.500603,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.517846,proposed,0,-126.340000,54.885000,-3.041469,-3.510102,-3.180000,-3.575000,0.138531,0.064898,16.802635,12.350394,1.433256,12.350394,16.802635,0.140000,0.760000,16,33,15.953859,32.508094,15.953859,32.508094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.068951,-41.517461,47.899377,57.739091,0.000000,0.000000,0.000000,0.000000,3.615963,3.808463,5.558023,1.607513,0.255154,0.033249,0.500841,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.527848,proposed,0,-126.340000,54.885000,-2.857058,-3.425805,-3.010000,-3.455000,0.152942,0.029195,17.229563,12.350394,1.067318,12.350394,17.229563,0.140000,0.540000,13,44,12.653123,43.957129,12.653123,43.957129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.346708,-41.085700,50.790499,59.593853,0.000000,0.000000,0.000000,0.000000,3.725471,3.978716,5.566970,1.455413,0.208441,0.020678,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.537863,proposed,0,-126.340000,54.885000,-2.674384,-3.345539,-2.830000,-3.355000,0.155616,0.009461,18.266386,8.508050,1.372266,8.508050,18.266386,0.130000,0.430000,2,80,2.301971,80.191285,2.301971,80.191285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.035113,-41.339819,50.627647,61.199710,0.000000,0.000000,0.000000,0.000000,3.744031,3.909438,5.582461,1.715996,0.230078,0.033633,0.501110,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.547857,proposed,0,-126.340000,54.885000,-2.494392,-3.269721,-2.630000,-3.295000,0.135608,0.025279,18.876282,3.445913,1.372266,3.445913,18.876282,0.090000,0.560000,-4,109,-4.142191,109.062500,-4.142191,109.062500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.279114,-42.726024,47.070095,63.650694,0.000000,0.000000,0.000000,0.000000,3.652679,3.881772,5.593911,1.741304,0.349553,0.041666,0.505899,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008244,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.559110,proposed,0,-126.340000,54.885000,-2.294854,-3.189629,-2.410000,-3.255000,0.115146,0.065371,19.120240,2.531068,1.189297,2.531068,19.120240,0.030000,0.800000,-4,96,-3.676418,95.807786,-3.676418,95.807786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.735495,-45.068736,45.068611,67.475515,0.000000,0.000000,0.000000,0.000000,3.637924,4.060183,5.597623,1.470369,0.458825,0.033865,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.567843,proposed,0,-126.340000,54.885000,-2.142569,-3.131440,-2.240000,-3.205000,0.097431,0.073560,19.120240,6.922320,2.104141,6.922320,19.120240,0.010000,0.910000,-2,51,-2.140137,46.605495,-2.140137,46.605495,0.000000,4.202291,0.000000,64.000000,0.000000,0.000000,-32.694362,-46.981355,43.678930,64.735623,0.000000,0.000000,0.000000,0.000000,3.563290,4.028058,5.554906,1.725853,0.312187,0.022696,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.577928,proposed,0,-126.340000,54.885000,-1.969780,-3.068655,-2.050000,-3.115000,0.080220,0.046345,17.961438,10.154769,0.945339,10.154769,17.961438,0.020000,0.750000,6,26,5.873304,25.857719,5.873304,25.857719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.071881,-46.833105,44.289631,59.802846,0.000000,0.000000,0.000000,0.000000,3.408229,4.012530,5.544308,1.554748,0.162675,0.015713,0.500538,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.587919,proposed,0,-126.340000,54.885000,-1.802187,-3.011234,-1.870000,-3.025000,0.067813,0.013766,16.741646,9.483883,1.555235,9.483883,16.741646,0.050000,0.490000,11,47,11.460106,46.565015,11.460106,46.565015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.315064,-45.327110,49.387390,61.907077,0.000000,0.000000,0.000000,0.000000,3.474267,4.281204,5.552299,1.411276,0.145094,0.013741,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.597925,proposed,0,-126.340000,54.885000,-1.638185,-2.958571,-1.700000,-2.965000,0.061815,0.006429,16.680656,4.543725,0.884349,4.543725,16.680656,0.040000,0.420000,10,89,10.251498,89.419225,10.251498,89.419225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.772515,-45.001919,51.173645,66.999457,0.000000,0.000000,0.000000,0.000000,3.604065,4.396166,5.550739,1.410059,0.152120,0.013525,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.607919,proposed,0,-126.340000,54.885000,-1.478536,-2.910898,-1.520000,-2.945000,0.041464,0.034102,16.802635,-0.640391,1.189297,-0.640391,16.802635,0.070000,0.610000,-1,108,-1.140133,108.457618,-1.140133,108.457618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.707930,-46.356634,53.266400,75.044768,0.000000,0.000000,0.000000,0.000000,3.847155,4.648941,5.551927,1.405332,0.172921,0.013776,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.618004,proposed,0,-126.340000,54.885000,-1.321962,-2.867859,-1.340000,-2.955000,0.018038,0.087141,16.436698,-1.372266,1.372266,-1.372266,16.436698,0.040000,0.890000,-1,97,-1.083471,97.239142,-1.083471,97.239142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.966903,-48.811109,52.872811,77.650480,0.000000,0.000000,0.000000,0.000000,3.911244,4.735103,5.560060,1.411739,0.260082,0.015103,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.628002,proposed,0,-126.340000,54.885000,-1.171498,-2.830268,-1.170000,-2.945000,-0.001498,0.114732,16.070760,2.897006,1.189297,2.897006,16.070760,0.020000,1.030000,1,52,1.125041,47.508019,1.125041,47.508019,0.000000,4.731124,0.000000,64.000000,0.000000,0.000000,-69.062076,-50.772575,53.265616,74.754326,0.000000,0.000000,0.000000,0.000000,3.704888,4.723981,5.557572,1.411444,0.212022,0.015592,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.638002,proposed,0,-126.340000,54.885000,-1.026043,-2.797777,-1.010000,-2.895000,-0.016043,0.097223,16.192739,6.007476,0.945339,6.007476,16.192739,0.020000,0.760000,-2,38,-1.941774,38.326634,-1.941774,38.326634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.438135,-50.350776,55.678431,70.484209,0.000000,0.000000,0.000000,0.000000,3.758543,4.728513,5.558116,1.411693,0.179574,0.014806,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.647926,proposed,0,-126.340000,54.885000,-0.886946,-2.770620,-0.850000,-2.845000,-0.036946,0.074380,15.704823,5.214611,0.640391,5.214611,15.704823,0.030000,0.530000,-4,59,-3.614695,58.753515,-3.614695,58.753515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.508971,-49.942808,56.888336,71.127800,0.000000,0.000000,0.000000,0.000000,3.940750,4.782137,5.555318,1.406912,0.143353,0.015803,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.657864,proposed,0,-126.340000,54.885000,-0.753161,-2.748524,-0.680000,-2.825000,-0.073161,0.076476,15.399875,0.762370,0.762370,0.762370,15.399875,0.010000,0.580000,-7,87,-6.706699,87.426777,-6.706699,87.426777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.430661,-49.978694,58.021876,73.606131,0.000000,0.000000,0.000000,0.000000,4.032803,4.828021,5.558938,1.406711,0.148568,0.012165,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.667866,proposed,0,-126.340000,54.885000,-0.624321,-2.731450,-0.530000,-2.825000,-0.094321,0.093550,14.607010,-2.409089,0.701380,-2.409089,14.607010,0.000000,0.680000,-6,103,-6.433524,102.989995,-6.433524,102.989995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.962001,-50.761137,59.423738,77.821839,0.000000,0.000000,0.000000,0.000000,4.052368,4.984895,5.558170,1.406740,0.175514,0.012673,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.677998,proposed,0,-126.340000,54.885000,-0.500002,-2.719437,-0.380000,-2.845000,-0.120002,0.125563,13.692166,-2.043152,0.701380,-2.043152,13.692166,-0.010000,0.830000,-5,86,-4.788078,85.961571,-4.788078,85.961571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.973592,-52.216033,61.438733,81.174671,0.000000,0.000000,0.000000,0.000000,4.147040,5.186981,5.567969,1.666308,0.333723,0.026419,0.502135,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.687849,proposed,0,-126.340000,54.885000,-0.385335,-2.712841,-0.250000,-2.845000,-0.135335,0.132159,12.777322,0.823360,0.640391,0.823360,12.777322,-0.010000,0.830000,-2,58,-1.810090,58.258693,-1.810090,58.258693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.400513,-53.016006,61.962683,78.238604,0.000000,0.000000,0.000000,0.000000,4.233965,5.163309,5.555464,1.435645,0.206010,0.016305,0.500554,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.697871,proposed,0,-126.340000,54.885000,-0.275163,-2.711252,-0.120000,-2.825000,-0.155163,0.113748,11.374561,2.957996,0.457422,2.957996,11.374561,-0.010000,0.730000,5,43,4.983847,42.600513,4.983847,42.600513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.578506,-52.444852,61.534019,73.374731,0.000000,0.000000,0.000000,0.000000,4.335001,5.024537,5.868254,1.772699,0.242841,0.040246,0.501017,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008437,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.707844,proposed,0,-126.340000,54.885000,-0.172233,-2.714762,-0.010000,-2.795000,-0.162233,0.080238,9.544873,2.409089,0.274453,2.409089,9.544873,0.000000,0.520000,15,58,14.760310,58.055516,14.760310,58.055516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.819112,-50.797351,63.397110,73.280935,0.000000,0.000000,0.000000,0.000000,4.533312,5.040674,5.550625,1.585171,0.204438,0.018245,0.500694,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.717877,proposed,0,-126.340000,54.885000,-0.075612,-2.723369,0.080000,-2.795000,-0.155612,0.071631,8.325081,-0.945339,0.945339,-0.945339,8.325081,0.020000,0.530000,18,80,17.591325,80.049674,17.591325,80.049674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.386471,-49.509764,64.456121,76.743968,0.000000,0.000000,0.000000,0.000000,4.582844,5.110718,5.788452,1.687621,0.210550,0.025602,0.500568,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.727844,proposed,0,-126.340000,54.885000,0.013329,-2.736900,0.160000,-2.815000,-0.146671,0.078100,7.471226,-3.628881,0.701380,-3.628881,7.471226,0.060000,0.620000,14,91,13.833683,91.207425,13.833683,91.207425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.152367,-49.517675,63.694138,80.942994,0.000000,0.000000,0.000000,0.000000,4.446431,5.209874,5.547983,1.490116,0.221133,0.016302,0.500683,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.737849,proposed,0,-126.340000,54.885000,0.095390,-2.755404,0.230000,-2.855000,-0.134610,0.099596,5.580549,-4.116798,0.335443,-4.116798,5.580549,0.100000,0.780000,19,79,18.819652,79.391956,18.819652,79.391956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.292304,-50.752851,60.692279,81.656177,0.000000,0.000000,0.000000,0.000000,4.146364,5.176257,5.568237,1.634965,0.260782,0.018763,0.500712,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.747843,proposed,0,-126.340000,54.885000,0.170007,-2.778728,0.290000,-2.885000,-0.119993,0.106272,5.336590,-2.226120,-0.152474,-2.226120,5.336590,0.140000,0.840000,12,54,11.510835,54.341808,11.510835,54.341808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.280918,-51.051268,60.992764,78.992605,0.000000,0.000000,0.000000,0.000000,4.140326,5.105634,5.545897,1.700959,0.229501,0.021837,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.757918,proposed,0,-126.340000,54.885000,0.237676,-2.807041,0.350000,-2.895000,-0.112324,0.087959,4.116798,-0.335443,-0.335443,-0.335443,4.116798,0.150000,0.670000,15,48,15.079375,47.628983,15.079375,47.628983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.063886,-50.936434,57.790530,74.638251,0.000000,0.000000,0.000000,0.000000,3.898252,4.886006,5.558114,1.422167,0.148860,0.014063,0.500508,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.767923,proposed,0,-126.340000,54.885000,0.297271,-2.839821,0.400000,-2.905000,-0.102729,0.065179,4.604715,-0.518412,-0.274453,-0.518412,4.604715,0.150000,0.540000,5,54,5.453449,54.488405,5.453449,54.488405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.521246,-50.161684,58.697127,73.569924,0.000000,0.000000,0.000000,0.000000,3.956164,4.837133,5.552162,1.411393,0.141995,0.013071,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.777925,proposed,0,-126.340000,54.885000,0.349192,-2.877116,0.440000,-2.935000,-0.090808,0.057884,3.750861,-2.957996,0.091484,-2.957996,3.750861,0.130000,0.480000,8,76,7.886174,75.907559,7.886174,75.907559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.137631,-49.819575,55.597896,73.379593,0.000000,0.000000,0.000000,0.000000,3.781529,4.681541,5.554763,1.412354,0.138177,0.012911,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.787912,proposed,0,-126.340000,54.885000,0.393348,-2.918743,0.470000,-2.965000,-0.076652,0.046257,2.775027,-5.519559,-0.335443,-5.519559,2.775027,0.110000,0.600000,12,82,11.829930,82.227877,11.829930,82.227877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.614871,-49.648166,55.040490,73.052798,0.000000,0.000000,0.000000,0.000000,3.761311,4.627581,5.553419,1.418526,0.154297,0.013985,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.797996,proposed,0,-126.340000,54.885000,0.430106,-2.965089,0.500000,-3.015000,-0.069894,0.049911,1.494245,-4.604715,-0.213464,-4.604715,1.494245,0.100000,0.700000,18,63,17.706568,62.853931,17.706568,62.853931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.303773,-49.671691,53.932691,70.880296,0.000000,0.000000,0.000000,0.000000,3.712083,4.537218,5.557877,1.417081,0.176991,0.014920,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.807996,proposed,0,-126.340000,54.885000,0.458773,-3.015176,0.520000,-3.055000,-0.061227,0.039824,0.823360,-2.470079,-0.457422,-2.470079,0.823360,0.140000,0.700000,13,40,12.975277,39.940941,12.975277,39.940941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.443153,-48.849173,54.315694,67.368645,0.000000,0.000000,0.000000,0.000000,3.675440,4.440738,5.558364,1.410419,0.175937,0.015044,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.817996,proposed,0,-126.340000,54.885000,0.479696,-3.069211,0.530000,-3.075000,-0.050304,0.005789,-0.152474,-1.738204,-0.152474,-1.738204,-0.152474,0.140000,0.520000,15,43,15.082653,42.674973,15.082653,42.674973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.235315,-47.367370,54.190982,66.566068,0.000000,0.000000,0.000000,0.000000,3.582412,4.392983,5.557387,1.411920,0.174827,0.014529,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.827992,proposed,0,-126.340000,54.885000,0.492903,-3.127013,0.540000,-3.105000,-0.047097,-0.022013,-0.213464,-3.628881,-0.335443,-3.628881,-0.213464,0.150000,0.450000,7,58,6.688250,58.429325,6.688250,58.429325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.007086,-45.384383,54.113639,65.905650,0.000000,0.000000,0.000000,0.000000,3.556105,4.297824,5.557711,1.413800,0.175809,0.014527,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.838007,proposed,0,-126.340000,54.885000,0.498458,-3.188540,0.540000,-3.155000,-0.041542,-0.033540,-0.457422,-6.556382,-0.884349,-6.556382,-0.457422,0.140000,0.490000,1,75,1.043175,74.887693,1.043175,74.887693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.171268,-43.709093,49.912710,63.776321,0.000000,0.000000,0.000000,0.000000,3.369643,4.033177,5.558246,1.412364,0.175262,0.015983,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.847915,proposed,0,-126.340000,54.885000,0.496465,-3.252794,0.530000,-3.215000,-0.033535,-0.037794,-1.494245,-7.105289,-0.274453,-7.105289,-1.494245,0.100000,0.550000,7,71,6.946956,71.324940,6.946956,71.324940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.065297,-42.675579,45.471543,59.890905,0.000000,0.000000,0.000000,0.000000,3.166961,3.760966,5.538102,1.402301,0.140380,0.014808,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.857995,proposed,0,-126.340000,54.885000,0.486892,-3.321412,0.520000,-3.275000,-0.033108,-0.046412,-1.799193,-5.641538,0.152474,-5.641538,-1.799193,0.080000,0.660000,5,46,5.063919,45.537893,5.063919,45.537893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.602619,-41.868594,44.491973,55.770840,0.000000,0.000000,0.000000,0.000000,3.139030,3.629506,5.559067,1.412058,0.175371,0.015159,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.868004,proposed,0,-126.340000,54.885000,0.469975,-3.392604,0.500000,-3.325000,-0.030025,-0.067604,-3.567892,-3.750861,-0.335443,-3.750861,-3.567892,0.070000,0.570000,15,32,14.621519,32.432026,14.621519,32.432026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.994428,-39.951577,42.681532,50.027609,0.000000,0.000000,0.000000,0.000000,2.942983,3.366669,5.557948,1.411686,0.177298,0.016258,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.877874,proposed,0,-126.340000,54.885000,0.446196,-3.465583,0.470000,-3.355000,-0.023804,-0.110583,-3.506902,-4.055809,-0.396432,-4.055809,-3.506902,0.100000,0.420000,4,41,4.156240,40.906747,4.156240,40.906747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.364355,-36.699321,46.496374,50.239290,0.000000,0.000000,0.000000,0.000000,3.046180,3.458460,5.539192,1.403056,0.143545,0.013256,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.887907,proposed,0,-126.340000,54.885000,0.414965,-3.542381,0.450000,-3.415000,-0.035035,-0.127381,-3.018985,-6.190445,-0.640391,-6.190445,-3.018985,0.100000,0.460000,-10,50,-10.118136,50.446271,-10.118136,50.446271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.416108,-33.706770,44.651447,51.757308,0.000000,0.000000,0.000000,0.000000,3.011039,3.332697,5.552802,1.401110,0.140581,0.015336,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.897998,proposed,0,-126.340000,54.885000,0.376567,-3.622042,0.420000,-3.495000,-0.043433,-0.127042,-3.445913,-8.934977,-0.274453,-8.934977,-3.445913,0.060000,0.400000,-12,76,-12.297809,75.887755,-12.297809,75.887755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.196494,-30.382079,41.669073,49.295333,0.000000,0.000000,0.000000,0.000000,2.842250,3.049713,5.557315,1.409581,0.178431,0.013774,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.907999,proposed,0,-126.340000,54.885000,0.331795,-3.703181,0.390000,-3.585000,-0.058205,-0.118181,-3.506902,-10.337738,-0.396432,-10.337738,-3.506902,0.030000,0.530000,-18,75,-18.255533,75.188118,-18.255533,75.188118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.442309,-28.564931,39.951228,48.389309,0.000000,0.000000,0.000000,0.000000,2.741888,2.972743,5.557193,1.408289,0.173345,0.014300,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.918003,proposed,0,-126.340000,54.885000,0.280557,-3.786278,0.350000,-3.665000,-0.069443,-0.121278,-3.628881,-8.020133,-0.213464,-8.020133,-3.628881,-0.010000,0.650000,-21,43,-20.791417,43.041160,-20.791417,43.041160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.733336,-27.291944,35.546618,41.846663,0.000000,0.000000,0.000000,0.000000,2.461242,2.654338,5.556326,1.409068,0.176545,0.015322,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.927993,proposed,0,-126.340000,54.885000,0.223193,-3.870962,0.320000,-3.735000,-0.096807,-0.135962,-4.482736,-5.214611,-0.945339,-5.214611,-4.482736,-0.050000,0.530000,-17,26,-16.939479,26.106683,-16.939479,26.106683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.353705,-23.924624,37.899564,38.415707,0.000000,0.000000,0.000000,0.000000,2.677083,2.718476,5.556546,1.407725,0.175747,0.014081,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.937929,proposed,0,-126.340000,54.885000,0.160259,-3.956639,0.270000,-3.785000,-0.109741,-0.171639,-5.519559,-5.275601,-0.518412,-5.275601,-5.519559,-0.110000,0.410000,-8,31,-7.675181,31.241006,-7.675181,31.241006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.537141,-18.781638,46.598378,45.650570,0.000000,0.000000,0.000000,0.000000,3.411037,3.226047,5.558143,1.404832,0.142606,0.014844,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.948009,proposed,0,-126.340000,54.885000,0.090713,-4.044791,0.210000,-3.845000,-0.119287,-0.199791,-6.556382,-8.447060,-0.701380,-8.447060,-6.556382,-0.100000,0.340000,-7,59,-7.417465,58.719859,-7.417465,58.719859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.426965,-12.627008,52.229078,53.969128,0.000000,0.000000,0.000000,0.000000,3.835293,3.681363,5.568654,1.409408,0.174874,0.016780,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.958000,proposed,0,-126.340000,54.885000,0.016424,-4.133141,0.150000,-3.945000,-0.133576,-0.188141,-7.227268,-11.313571,-0.823360,-11.313571,-7.227268,-0.070000,0.520000,-14,66,-14.429644,66.029871,-14.429644,66.029871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.635582,-8.140654,49.323681,49.876757,0.000000,0.000000,0.000000,0.000000,3.708615,3.595570,5.557242,1.408341,0.175767,0.013998,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.967991,proposed,0,-126.340000,54.885000,-0.062877,-4.222221,0.080000,-4.055000,-0.142877,-0.167221,-6.861330,-12.045446,-0.823360,-12.045446,-6.861330,-0.070000,0.530000,-26,72,-26.136329,71.549494,-26.136329,71.549494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.178363,-4.426842,46.300479,48.539830,0.000000,0.000000,0.000000,0.000000,3.509348,3.423278,5.556063,1.409958,0.175948,0.014460,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.977994,proposed,0,-126.340000,54.885000,-0.146961,-4.311897,0.010000,-4.155000,-0.156961,-0.156897,-7.227268,-10.947634,-0.762370,-10.947634,-7.227268,-0.130000,0.670000,-25,50,-24.563708,49.869376,-24.563708,49.869376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.486141,-1.934909,42.718219,47.681098,0.000000,0.000000,0.000000,0.000000,3.269419,3.203303,5.555516,1.423396,0.161175,0.017794,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.987993,proposed,0,-126.340000,54.885000,-0.235327,-4.401762,-0.060000,-4.245000,-0.175327,-0.156762,-7.776174,-8.812998,-1.006328,-8.812998,-7.776174,-0.190000,0.580000,-19,39,-18.899036,38.640258,-18.899036,38.640258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.687373,1.756525,47.241463,49.819922,0.000000,0.000000,0.000000,0.000000,3.619526,3.388614,5.558573,1.406802,0.175108,0.015483,0.504303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.997994,proposed,0,-126.340000,54.885000,-0.327650,-4.491616,-0.140000,-4.315000,-0.187650,-0.176616,-8.325081,-7.288257,-1.250287,-7.288257,-8.325081,-0.200000,0.470000,-18,33,-18.252697,33.189282,-18.252697,33.189282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.189754,5.898996,51.929817,59.223430,0.000000,0.000000,0.000000,0.000000,4.001433,3.805347,5.557820,1.406178,0.174765,0.014306,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.007991,proposed,0,-126.340000,54.885000,-0.423508,-4.581179,-0.220000,-4.395000,-0.203508,-0.186179,-9.788831,-9.178935,-1.006328,-9.178935,-9.788831,-0.190000,0.390000,-14,54,-13.982245,54.319645,-13.982245,54.319645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.818311,10.410132,53.242452,65.234458,0.000000,0.000000,0.000000,0.000000,4.116116,4.152917,5.558271,1.406169,0.173544,0.015481,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.017923,proposed,0,-126.340000,54.885000,-0.521864,-4.669643,-0.310000,-4.495000,-0.211864,-0.174643,-9.605862,-11.313571,-1.250287,-11.313571,-9.605862,-0.170000,0.410000,-24,72,-24.201456,71.717041,-24.201456,71.717041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.216943,13.740701,52.362945,62.923213,0.000000,0.000000,0.000000,0.000000,4.114929,4.248248,5.553441,1.400887,0.146542,0.014942,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.027996,proposed,0,-126.340000,54.885000,-0.624377,-4.758587,-0.400000,-4.615000,-0.224377,-0.143587,-9.849821,-12.472374,-1.128308,-12.472374,-9.849821,-0.180000,0.540000,-28,74,-28.312780,73.591613,-28.312780,73.591613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.340152,14.656236,47.828666,59.466121,0.000000,0.000000,0.000000,0.000000,3.904091,4.168196,5.556544,1.407889,0.177415,0.015214,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.037996,proposed,0,-126.340000,54.885000,-0.728478,-4.845875,-0.500000,-4.715000,-0.228478,-0.130875,-10.215758,-11.130602,-1.494245,-11.130602,-10.215758,-0.220000,0.640000,-25,56,-24.864200,55.753896,-24.864200,55.753896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.010196,14.936827,46.921260,60.542826,0.000000,0.000000,0.000000,0.000000,3.901582,4.115486,5.557600,1.447301,0.177611,0.017451,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.048004,proposed,0,-126.340000,54.885000,-0.834546,-4.931975,-0.600000,-4.795000,-0.234546,-0.136975,-11.130602,-7.837164,-1.311276,-7.837164,-11.130602,-0.260000,0.620000,-15,31,-14.530379,30.558038,-14.530379,30.558038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.454445,16.124248,49.861446,66.322019,0.000000,0.000000,0.000000,0.000000,4.179222,4.268747,5.557449,1.406262,0.173840,0.015520,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.057854,proposed,0,-126.340000,54.885000,-0.940347,-5.015255,-0.710000,-4.865000,-0.230347,-0.150255,-11.618519,-6.312424,-1.250287,-6.312424,-11.618519,-0.220000,0.460000,-16,32,-15.989349,31.575687,-15.989349,31.575687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.420736,18.906878,55.261277,79.471950,0.000000,0.000000,0.000000,0.000000,4.479667,4.700766,5.575155,1.457476,0.202287,0.016632,0.500560,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.067843,proposed,0,-126.340000,54.885000,-1.048620,-5.097997,-0.820000,-4.945000,-0.228620,-0.152997,-11.374561,-8.203101,-1.250287,-8.203101,-11.374561,-0.190000,0.440000,-25,50,-25.127095,50.132408,-25.127095,50.132408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.807370,21.067362,56.786598,81.264177,0.000000,0.000000,0.000000,0.000000,4.413989,4.985225,5.552395,1.765779,0.258474,0.034319,0.501259,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.077846,proposed,0,-126.340000,54.885000,-1.157567,-5.178888,-0.930000,-5.025000,-0.227567,-0.153888,-10.642686,-11.008623,-1.067318,-11.008623,-10.642686,-0.200000,0.400000,-34,79,-34.141545,79.286098,-34.141545,79.286098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.251760,21.775146,59.272495,77.433918,0.000000,0.000000,0.000000,0.000000,4.248422,5.134513,5.554692,1.440591,0.210468,0.017480,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.087842,proposed,0,-126.340000,54.885000,-1.266492,-5.257527,-1.040000,-5.135000,-0.226492,-0.122527,-11.252582,-12.045446,-1.372266,-12.045446,-11.252582,-0.270000,0.570000,-23,79,-22.984502,78.957696,-22.984502,78.957696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.533266,20.988011,59.366290,75.274355,0.000000,0.000000,0.000000,0.000000,4.074542,5.131739,5.557307,1.729901,0.781082,0.029250,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.097841,proposed,0,-126.340000,54.885000,-1.375051,-5.333783,-1.150000,-5.245000,-0.225051,-0.088783,-12.228415,-10.276748,-1.311276,-10.276748,-12.228415,-0.270000,0.690000,-14,59,-14.288575,58.511415,-14.288575,58.511415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.247382,22.232272,62.359349,82.292882,0.000000,0.000000,0.000000,0.000000,4.537805,5.527498,5.545983,1.480120,0.205472,0.017337,0.502190,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.107847,proposed,0,-126.340000,54.885000,-1.482801,-5.407458,-1.270000,-5.315000,-0.212801,-0.092458,-13.021280,-6.434403,-1.372266,-6.434403,-13.021280,-0.230000,0.650000,-10,32,-9.916177,31.521822,-9.916177,31.521822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.030979,24.309641,67.902790,90.340608,0.000000,0.000000,0.000000,0.000000,4.722833,5.580639,5.553101,1.460743,0.185872,0.014284,0.500338,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.117927,proposed,0,-126.340000,54.885000,-1.589978,-5.478803,-1.400000,-5.375000,-0.189978,-0.103803,-13.265238,-4.421746,-1.738204,-4.421746,-13.265238,-0.170000,0.480000,-12,31,-12.246960,31.152311,-12.246960,31.152311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.057585,25.806823,74.789907,95.295328,0.000000,0.000000,0.000000,0.000000,4.618360,5.551294,5.552356,1.404643,0.141544,0.013074,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.127921,proposed,0,-126.340000,54.885000,-1.694399,-5.546481,-1.530000,-5.425000,-0.164399,-0.121481,-12.106436,-6.251434,-1.799193,-6.251434,-12.106436,-0.150000,0.350000,-23,59,-23.367481,59.413255,-23.367481,59.413255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.654020,26.267660,79.606880,94.856269,0.000000,0.000000,0.000000,0.000000,4.457985,5.747996,5.554366,1.401521,0.145865,0.013450,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.137927,proposed,0,-126.340000,54.885000,-1.796636,-5.610993,-1.650000,-5.505000,-0.146636,-0.105993,-12.167426,-9.056956,-1.494245,-9.056956,-12.167426,-0.180000,0.480000,-19,77,-19.036654,76.958138,-19.036654,76.958138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.926445,24.791114,76.597488,83.988497,0.000000,0.000000,0.000000,0.000000,4.289459,5.556763,5.553590,1.399945,0.131226,0.012680,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.147922,proposed,0,-126.340000,54.885000,-1.895980,-5.672000,-1.770000,-5.585000,-0.125980,-0.087000,-11.862478,-9.727842,-1.067318,-9.727842,-11.862478,-0.210000,0.590000,-15,78,-14.533120,78.322988,-14.533120,78.322988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.582595,24.275812,73.875353,82.568153,0.000000,0.000000,0.000000,0.000000,4.137020,5.536961,5.553223,1.400204,0.151496,0.013479,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.157994,proposed,0,-126.340000,54.885000,-1.992801,-5.729819,-1.890000,-5.665000,-0.102801,-0.064819,-12.167426,-7.715185,-1.433256,-7.715185,-12.167426,-0.190000,0.690000,-9,58,-9.199791,58.100194,-9.199791,58.100194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.872317,24.598693,74.832650,84.168093,0.000000,0.000000,0.000000,0.000000,4.190628,5.523353,5.557669,1.413620,0.182477,0.014544,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.167995,proposed,0,-126.340000,54.885000,-2.085218,-5.783428,-2.010000,-5.715000,-0.075218,-0.068428,-11.679509,-4.055809,-1.860183,-4.055809,-11.679509,-0.160000,0.650000,-10,34,-10.365746,33.921020,-10.365746,33.921020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.725384,25.109619,80.077257,88.101689,0.000000,0.000000,0.000000,0.000000,4.484326,5.447416,5.556906,1.410654,0.178650,0.013980,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.177873,proposed,0,-126.340000,54.885000,-2.172409,-5.832496,-2.120000,-5.745000,-0.052409,-0.087496,-11.557530,-2.348100,-1.616224,-2.348100,-11.557530,-0.130000,0.490000,-9,36,-9.263474,35.815622,-9.263474,35.815622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.600664,24.925559,84.485655,90.744431,0.000000,0.000000,0.000000,0.000000,4.731197,5.414873,5.539109,1.398525,0.141246,0.013062,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.188005,proposed,0,-126.340000,54.885000,-2.257164,-5.878659,-2.230000,-5.785000,-0.027164,-0.093659,-10.886644,-4.604715,-1.738204,-4.604715,-10.886644,-0.120000,0.380000,-10,68,-10.460284,68.012056,-10.460284,68.012056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.863025,25.011506,82.578622,87.575362,0.000000,0.000000,0.000000,0.000000,4.624403,5.400632,5.570034,1.412933,0.181028,0.017247,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.198003,proposed,0,-126.340000,54.885000,-2.335712,-5.919928,-2.330000,-5.835000,-0.005712,-0.084928,-9.727842,-7.044299,-1.189297,-7.044299,-9.727842,-0.120000,0.470000,-14,86,-13.970749,86.171021,-13.970749,86.171021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.570592,24.839373,70.921658,77.550824,0.000000,0.000000,0.000000,0.000000,3.971613,5.132133,5.557377,1.412494,0.191427,0.013847,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.207919,proposed,0,-126.340000,54.885000,-2.408198,-5.956519,-2.420000,-5.895000,0.011802,-0.061519,-8.934977,-6.251434,-0.640391,-6.251434,-8.934977,-0.110000,0.670000,-15,69,-14.530615,68.567131,-14.530615,68.567131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,111.306389,24.499712,68.218594,74.488038,0.000000,0.000000,0.000000,0.000000,3.845502,4.997567,5.552858,1.400237,0.159299,0.014946,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.217918,proposed,0,-126.340000,54.885000,-2.475421,-5.988918,-2.510000,-5.925000,0.034579,-0.063918,-8.630029,-3.140965,-0.823360,-3.140965,-8.630029,-0.130000,0.710000,-5,43,-5.223750,42.512641,-5.223750,42.512641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,112.646932,24.957447,73.935270,79.185539,0.000000,0.000000,0.000000,0.000000,4.140375,5.014784,5.556195,1.398210,0.133674,0.013026,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.227997,proposed,0,-126.340000,54.885000,-2.536808,-6.016888,-2.590000,-5.945000,0.053192,-0.071888,-7.898153,-1.006328,-0.640391,-1.006328,-7.898153,-0.140000,0.550000,0,42,0.327760,41.672559,0.327760,41.672559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,112.015868,26.528395,77.000006,82.448542,0.000000,0.000000,0.000000,0.000000,4.312000,4.889532,5.558250,1.410375,0.176927,0.013860,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.237910,proposed,0,-126.340000,54.885000,-2.590559,-6.039701,-2.650000,-5.955000,0.059441,-0.084701,-6.739351,-0.945339,-0.701380,-0.945339,-6.739351,-0.080000,0.480000,-9,50,-8.541353,50.296859,-8.541353,50.296859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.901493,27.926854,72.944660,78.065608,0.000000,0.000000,0.000000,0.000000,4.084901,4.722424,5.552455,1.398929,0.144949,0.016263,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.248007,proposed,0,-126.340000,54.885000,-2.638164,-6.058050,-2.710000,-5.975000,0.071836,-0.083050,-5.153621,-3.323933,-0.884349,-3.323933,-5.153621,-0.100000,0.450000,-12,77,-11.533660,77.396036,-11.533660,77.396036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.479174,28.457683,68.671004,74.307978,0.000000,0.000000,0.000000,0.000000,3.878134,4.727742,5.567139,1.410787,0.177914,0.014972,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.257944,proposed,0,-126.340000,54.885000,-2.677625,-6.071210,-2.750000,-6.005000,0.072375,-0.066210,-3.689871,-3.811850,-0.152474,-3.811850,-3.689871,-0.100000,0.590000,-16,76,-15.580892,75.957854,-15.580892,75.957854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.509495,28.077563,60.471936,66.489675,0.000000,0.000000,0.000000,0.000000,3.572611,4.484186,5.548276,1.409570,0.177040,0.014344,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.267992,proposed,0,-126.340000,54.885000,-2.709736,-6.079504,-2.780000,-6.025000,0.070264,-0.054504,-2.957996,-2.104141,-0.213464,-2.104141,-2.957996,-0.130000,0.680000,-9,59,-8.623084,59.327521,-8.623084,59.327521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.641686,28.013506,60.515186,66.581768,0.000000,0.000000,0.000000,0.000000,3.565188,4.403040,5.557922,1.410544,0.176691,0.015465,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.277990,proposed,0,-126.340000,54.885000,-2.733581,-6.082688,-2.800000,-6.025000,0.066419,-0.057688,-2.043152,0.457422,0.030495,0.457422,-2.043152,-0.140000,0.650000,-4,44,-4.138567,44.105868,-4.138567,44.105868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.942096,29.330536,59.289378,67.306807,0.000000,0.000000,0.000000,0.000000,3.376188,4.158298,5.559859,1.409595,0.178694,0.014710,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.287994,proposed,0,-126.340000,54.885000,-2.749049,-6.080764,-2.820000,-6.015000,0.070951,-0.065764,-1.494245,1.738204,-0.518412,1.738204,-1.494245,-0.120000,0.580000,0,43,0.196799,42.780468,0.196799,42.780468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.906183,30.736538,59.203653,67.361074,0.000000,0.000000,0.000000,0.000000,3.315405,4.016312,5.557645,1.410424,0.177094,0.014395,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.297931,proposed,0,-126.340000,54.885000,-2.755824,-6.073752,-2.820000,-6.005000,0.064176,-0.068752,-0.335443,0.030495,-0.213464,0.030495,-0.335443,-0.100000,0.470000,-3,70,-2.600828,70.441432,-2.600828,70.441432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.258170,32.479625,58.822032,67.577784,0.000000,0.000000,0.000000,0.000000,3.294034,4.113810,5.552357,1.396799,0.136165,0.013831,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.307875,proposed,0,-126.340000,54.885000,-2.753778,-6.061617,-2.800000,-6.005000,0.046222,-0.056617,1.006328,-1.067318,0.762370,-1.067318,1.006328,-0.080000,0.560000,-9,78,-8.661676,78.258636,-8.661676,78.258636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.922005,32.183272,53.691860,62.009737,0.000000,0.000000,0.000000,0.000000,3.125967,4.108022,5.576123,1.410099,0.177540,0.014167,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.317929,proposed,0,-126.340000,54.885000,-2.742492,-6.044122,-2.780000,-6.015000,0.037508,-0.029122,2.409089,-1.006328,0.518412,-1.006328,2.409089,-0.080000,0.660000,-11,76,-11.449338,76.237913,-11.449338,76.237913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.712769,31.616572,53.261259,61.680210,0.000000,0.000000,0.000000,0.000000,3.185489,4.090105,5.553945,1.396562,0.149807,0.012160,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.327994,proposed,0,-126.340000,54.885000,-2.721693,-6.021341,-2.750000,-6.005000,0.028307,-0.016341,2.775027,1.494245,0.518412,1.494245,2.775027,-0.040000,0.720000,-9,56,-9.231350,56.124041,-9.231350,56.124041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.263074,31.228716,52.119855,60.952834,0.000000,0.000000,0.000000,0.000000,3.120608,3.938371,5.558529,1.407937,0.177693,0.014266,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.337995,proposed,0,-126.340000,54.885000,-2.691416,-5.993488,-2.720000,-5.975000,0.028584,-0.018488,2.897006,3.750861,0.640391,3.750861,2.897006,-0.060000,0.660000,4,46,4.250735,46.446950,4.250735,46.446950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.257386,31.975477,53.781744,63.057148,0.000000,0.000000,0.000000,0.000000,3.059623,3.791450,5.558417,1.406896,0.175459,0.014092,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.347994,proposed,0,-126.340000,54.885000,-2.651399,-5.960456,-2.680000,-5.945000,0.028601,-0.015456,2.957996,3.872840,0.335443,3.872840,2.957996,-0.090000,0.540000,20,61,20.078918,60.527694,20.078918,60.527694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.934153,33.435226,54.740940,64.932349,0.000000,0.000000,0.000000,0.000000,3.306924,3.868617,5.557323,1.407529,0.177780,0.016388,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.358004,proposed,0,-126.340000,54.885000,-2.601436,-5.922223,-2.650000,-5.905000,0.048564,-0.017223,3.750861,2.409089,0.335443,2.409089,3.750861,-0.050000,0.550000,22,76,21.610103,76.330712,21.610103,76.330712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.126608,34.216347,54.512493,64.495467,0.000000,0.000000,0.000000,0.000000,3.462175,3.861903,5.557998,1.406991,0.178464,0.013896,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.368000,proposed,0,-126.340000,54.885000,-2.541526,-5.878916,-2.600000,-5.875000,0.058474,-0.003916,3.750861,1.738204,0.884349,1.738204,3.750861,0.030000,0.640000,22,80,22.122363,80.282504,22.122363,80.282504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.406260,33.711293,58.563504,67.209881,0.000000,0.000000,0.000000,0.000000,3.444140,4.115259,5.556906,1.407560,0.189581,0.014749,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.377998,proposed,0,-126.340000,54.885000,-2.471512,-5.830530,-2.550000,-5.855000,0.078488,0.024470,5.397580,2.409089,0.945339,2.409089,5.397580,0.110000,0.720000,9,75,9.411554,74.648040,9.411554,74.648040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.490156,33.318347,63.483454,71.340143,0.000000,0.000000,0.000000,0.000000,3.613609,4.306623,5.557285,1.407312,0.188644,0.014009,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.387930,proposed,0,-126.340000,54.885000,-2.391894,-5.777495,-2.490000,-5.815000,0.098106,0.037505,6.556382,4.909663,0.640391,4.909663,6.556382,0.110000,0.730000,10,59,10.424323,59.157539,10.424323,59.157539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.693634,31.684202,66.163777,72.494686,0.000000,0.000000,0.000000,0.000000,3.868034,4.355045,5.551972,1.395084,0.140619,0.014868,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.397992,proposed,0,-126.340000,54.885000,-2.300953,-5.718778,-2.410000,-5.755000,0.109047,0.036222,7.837164,5.824507,1.128308,5.824507,7.837164,0.090000,0.670000,13,61,12.987177,60.868583,12.987177,60.868583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.981132,31.005824,67.594761,73.682003,0.000000,0.000000,0.000000,0.000000,3.834251,4.275811,5.557531,1.404696,0.175999,0.014495,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.408002,proposed,0,-126.340000,54.885000,-2.200201,-5.655465,-2.320000,-5.695000,0.119799,0.039535,8.873987,5.763517,0.640391,5.763517,8.873987,0.090000,0.620000,15,71,14.746432,70.941463,14.746432,70.941463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.209779,30.076520,67.288884,73.056236,0.000000,0.000000,0.000000,0.000000,3.825719,4.290505,5.582492,1.454934,0.202969,0.022599,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.417843,proposed,0,-126.340000,54.885000,-2.091168,-5.588539,-2.230000,-5.635000,0.138832,0.046461,9.483883,5.580549,1.250287,5.580549,9.483883,0.150000,0.640000,13,76,12.852194,76.324243,12.852194,76.324243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.224856,28.707144,67.404815,72.309823,0.000000,0.000000,0.000000,0.000000,3.849999,4.321864,5.548476,1.540328,0.225430,0.022631,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.427851,proposed,0,-126.340000,54.885000,-1.970169,-5.515814,-2.120000,-5.575000,0.149831,0.059186,10.764665,5.275601,1.189297,5.275601,10.764665,0.120000,0.690000,16,80,15.953962,80.141722,15.953962,80.141722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.999560,27.382267,68.934629,73.907273,0.000000,0.000000,0.000000,0.000000,4.031479,4.444358,5.573988,1.496662,0.221673,0.021052,0.500756,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.437843,proposed,0,-126.340000,54.885000,-1.839238,-5.438608,-2.000000,-5.505000,0.160762,0.066392,11.862478,6.800341,1.433256,6.800341,11.862478,0.130000,0.740000,17,68,16.530141,68.298919,16.530141,68.298919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.890856,25.955761,70.317984,74.995488,0.000000,0.000000,0.000000,0.000000,4.188577,4.500762,5.548734,1.757543,0.282261,0.038614,0.500702,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.447851,proposed,0,-126.340000,54.885000,-1.698057,-5.356796,-1.880000,-5.425000,0.181943,0.068204,13.021280,8.447060,1.860183,8.447060,13.021280,0.140000,0.720000,17,60,17.271935,60.309823,17.271935,60.309823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.980937,25.015003,74.566484,78.943156,0.000000,0.000000,0.000000,0.000000,4.435293,4.672681,5.560740,1.449999,0.191327,0.017961,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.457843,proposed,0,-126.340000,54.885000,-1.547177,-5.270750,-1.740000,-5.345000,0.192823,0.074250,13.692166,8.752008,1.921172,8.752008,13.692166,0.160000,0.650000,19,68,19.271848,68.404204,19.271848,68.404204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.612123,24.182218,77.580251,81.327133,0.000000,0.000000,0.000000,0.000000,4.590225,4.798955,5.552445,1.500657,0.194495,0.012907,0.500379,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.467866,proposed,0,-126.340000,54.885000,-1.386019,-5.180194,-1.590000,-5.265000,0.203981,0.084806,15.399875,7.654195,1.799193,7.654195,15.399875,0.160000,0.640000,14,84,14.382645,83.505797,14.382645,83.505797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.054790,23.114781,77.752279,81.467226,0.000000,0.000000,0.000000,0.000000,4.655311,4.882217,5.559953,1.406844,0.147534,0.013748,0.500441,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.477927,proposed,0,-126.340000,54.885000,-1.214498,-5.085136,-1.420000,-5.185000,0.205502,0.099864,17.168573,8.142112,1.982162,8.142112,17.168573,0.170000,0.720000,7,78,6.865534,78.425864,6.865534,78.425864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.046682,20.928883,77.528832,80.790311,0.000000,0.000000,0.000000,0.000000,4.821451,4.950076,5.563750,1.399831,0.157317,0.013144,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.487932,proposed,0,-126.340000,54.885000,-1.034471,-4.986641,-1.240000,-5.085000,0.205529,0.098359,18.205396,9.666852,2.470079,9.666852,18.205396,0.140000,0.750000,11,67,10.834184,66.655984,10.834184,66.655984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.814757,19.194779,78.362194,81.956813,0.000000,0.000000,0.000000,0.000000,4.945333,4.992317,5.554794,1.395014,0.141242,0.012958,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.497996,proposed,0,-126.340000,54.885000,-0.844071,-4.883721,-1.040000,-4.985000,0.195929,0.101279,18.754303,11.313571,2.287110,11.313571,18.754303,0.110000,0.700000,19,61,19.000739,61.144376,19.000739,61.144376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.740132,17.863851,78.859844,82.038048,0.000000,0.000000,0.000000,0.000000,4.892224,4.920648,5.559442,1.403954,0.163381,0.014297,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.507933,proposed,0,-126.340000,54.885000,-0.647115,-4.778454,-0.840000,-4.875000,0.192885,0.096546,19.852116,12.228415,2.714037,12.228415,19.852116,0.130000,0.650000,16,61,16.384682,61.014085,16.384682,61.014085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.934472,16.354490,78.993601,80.952586,0.000000,0.000000,0.000000,0.000000,4.813321,4.851680,5.554520,1.393487,0.139614,0.015452,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.517961,proposed,0,-126.340000,54.885000,-0.439623,-4.668729,-0.630000,-4.765000,0.190377,0.096271,21.803783,11.313571,2.104141,11.313571,21.803783,0.160000,0.610000,3,75,3.438866,75.312314,3.438866,75.312314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.938432,14.886643,79.637665,81.907733,0.000000,0.000000,0.000000,0.000000,4.896074,4.955783,5.567329,1.402045,0.175937,0.014189,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.527996,proposed,0,-126.340000,54.885000,-0.223457,-4.555565,-0.400000,-4.665000,0.176543,0.109435,22.535658,10.093779,2.348100,10.093779,22.535658,0.130000,0.640000,7,88,6.739527,87.985232,6.739527,87.985232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.134262,12.752371,76.740533,79.081439,0.000000,0.000000,0.000000,0.000000,4.861426,4.938636,5.557496,1.403574,0.189813,0.013851,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.537928,proposed,0,-126.340000,54.885000,-0.001432,-4.440432,-0.180000,-4.555000,0.178568,0.114568,22.474668,11.130602,2.592058,11.130602,22.474668,0.110000,0.750000,19,74,19.085685,74.059442,19.085685,74.059442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.859206,10.204728,74.910713,76.417377,0.000000,0.000000,0.000000,0.000000,4.747963,4.802801,5.555015,1.392091,0.148592,0.014260,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.547964,proposed,0,-126.340000,54.885000,0.230783,-4.321091,0.050000,-4.445000,0.180783,0.123909,22.291700,12.838311,2.470079,12.838311,22.291700,0.120000,0.760000,30,62,29.585714,62.114076,29.585714,62.114076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.279659,9.251998,77.514879,78.679842,0.000000,0.000000,0.000000,0.000000,4.832055,4.788640,5.566527,1.401731,0.176408,0.016017,0.500763,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.557997,proposed,0,-126.340000,54.885000,0.470492,-4.198946,0.280000,-4.315000,0.190492,0.116054,21.986752,14.607010,2.043152,14.607010,21.986752,0.210000,0.650000,31,59,30.907333,58.993391,30.907333,58.993391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.368842,8.413599,80.537883,79.886588,0.000000,0.000000,0.000000,0.000000,4.928138,4.815621,5.556680,1.404837,0.187714,0.014290,0.500382,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.567936,proposed,0,-126.340000,54.885000,0.715033,-4.075335,0.520000,-4.185000,0.195033,0.109665,23.084564,14.363051,1.799193,14.363051,23.084564,0.280000,0.620000,20,65,19.652106,65.368460,19.652106,65.368460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.515906,7.226988,82.024076,80.632526,0.000000,0.000000,0.000000,0.000000,5.023079,4.881072,5.552583,1.392093,0.136423,0.014443,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.577951,proposed,0,-126.340000,54.885000,0.968230,-3.948317,0.770000,-4.045000,0.198230,0.096683,25.036232,13.814145,2.348100,13.814145,25.036232,0.260000,0.600000,11,73,10.870399,73.198828,10.870399,73.198828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.320783,5.465516,80.876773,79.472520,0.000000,0.000000,0.000000,0.000000,5.051000,4.900322,5.558260,1.401440,0.177894,0.013760,0.500308,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.587992,proposed,0,-126.340000,54.885000,1.228501,-3.818686,1.030000,-3.915000,0.198501,0.096314,26.073055,12.899301,2.348100,12.899301,26.073055,0.220000,0.630000,12,80,12.217478,80.439076,12.217478,80.439076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.426699,4.156242,77.873288,77.211486,0.000000,0.000000,0.000000,0.000000,4.953141,4.845214,5.557299,1.401565,0.174241,0.016552,0.500344,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.597926,proposed,0,-126.340000,54.885000,1.491927,-3.688368,1.300000,-3.795000,0.191927,0.106632,26.134045,12.899301,2.470079,12.899301,26.134045,0.160000,0.720000,25,76,24.951596,75.629994,24.951596,75.629994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.679888,2.777275,76.007961,76.227357,0.000000,0.000000,0.000000,0.000000,4.849119,4.778300,5.550937,1.391494,0.146767,0.013416,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.607879,proposed,0,-126.340000,54.885000,1.761363,-3.555917,1.570000,-3.655000,0.191363,0.099083,26.560972,14.911958,2.470079,14.911958,26.560972,0.160000,0.730000,29,59,28.914248,59.109179,28.914248,59.109179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.200554,1.525994,77.151403,75.216000,0.000000,0.000000,0.000000,0.000000,4.850102,4.760770,5.562619,1.401458,0.177642,0.014719,0.500261,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.617935,proposed,0,-126.340000,54.885000,2.038748,-3.420370,1.860000,-3.505000,0.178748,0.084630,27.719774,16.253729,2.653048,16.253729,27.719774,0.240000,0.660000,14,54,13.731514,53.687362,13.731514,53.687362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.632631,0.738802,80.197795,77.649965,0.000000,0.000000,0.000000,0.000000,5.026292,4.845715,5.557132,1.399905,0.176314,0.013863,0.500425,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.627998,proposed,0,-126.340000,54.885000,2.321095,-3.283169,2.160000,-3.345000,0.161095,0.061831,29.183525,15.033937,2.165131,15.033937,29.183525,0.140000,0.560000,15,72,15.480567,71.820727,15.480567,71.820727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.840515,-0.313136,78.756096,78.425746,0.000000,0.000000,0.000000,0.000000,5.004973,4.924176,5.557912,1.401596,0.177499,0.013817,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.637995,proposed,0,-126.340000,54.885000,2.605802,-3.145536,2.450000,-3.215000,0.155802,0.069464,29.793421,13.570186,2.043152,13.570186,29.793421,0.160000,0.610000,11,82,11.293488,82.356104,11.293488,82.356104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.644260,-2.136555,73.646832,77.226222,0.000000,0.000000,0.000000,0.000000,4.688968,4.812468,5.558207,1.401158,0.177594,0.015284,0.500259,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.647994,proposed,0,-126.340000,54.885000,2.894341,-3.006715,2.760000,-3.085000,0.134341,0.078285,31.318161,12.106436,2.104141,12.106436,31.318161,0.090000,0.700000,9,88,8.992715,88.480868,8.992715,88.480868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.316358,-3.568076,71.606554,77.909704,0.000000,0.000000,0.000000,0.000000,4.622403,4.847402,5.556430,1.402283,0.188055,0.015237,0.500478,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.658001,proposed,0,-126.340000,54.885000,3.186403,-2.866813,3.080000,-2.965000,0.106403,0.098187,30.525296,12.655342,2.775027,12.655342,30.525296,0.160000,0.790000,9,79,8.763229,78.979561,8.763229,78.979561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.907714,-4.935157,70.049241,77.325329,0.000000,0.000000,0.000000,0.000000,4.597100,4.820268,5.559196,1.402481,0.201794,0.015062,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.667997,proposed,0,-126.340000,54.885000,3.480984,-2.726262,3.400000,-2.825000,0.080984,0.098738,30.952223,13.936124,2.104141,13.936124,30.952223,0.150000,0.780000,9,70,8.714423,69.552145,8.714423,69.552145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.172724,-5.683216,68.996897,75.152339,0.000000,0.000000,0.000000,0.000000,4.546455,4.733843,5.557411,1.400717,0.176299,0.015240,0.500419,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.677920,proposed,0,-126.340000,54.885000,3.775706,-2.586140,3.700000,-2.685000,0.075706,0.098860,30.586285,15.338885,2.043152,15.338885,30.586285,0.150000,0.720000,15,64,15.481809,63.798702,15.481809,63.798702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.872779,-6.625610,67.030824,72.827628,0.000000,0.000000,0.000000,0.000000,4.395582,4.630979,5.559033,1.399607,0.162751,0.013892,0.500287,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.687996,proposed,0,-126.340000,54.885000,4.076862,-2.443406,4.020000,-2.545000,0.056862,0.101594,29.427483,14.424041,1.982162,14.424041,29.427483,0.160000,0.670000,26,76,25.773958,76.454855,25.773958,76.454855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.279410,-7.333405,65.141476,69.405500,0.000000,0.000000,0.000000,0.000000,4.217127,4.483174,5.558078,1.399131,0.178731,0.014953,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.697995,proposed,0,-126.340000,54.885000,4.377058,-2.301510,4.330000,-2.405000,0.047058,0.103490,28.878577,12.960290,1.921172,12.960290,28.878577,0.200000,0.690000,27,88,27.227738,88.088219,27.227738,88.088219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.425168,-8.820785,62.566373,67.981735,0.000000,0.000000,0.000000,0.000000,4.025483,4.365833,5.558086,1.400500,0.190407,0.014475,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.708007,proposed,0,-126.340000,54.885000,4.678547,-2.159320,4.620000,-2.295000,0.058547,0.135680,28.573629,10.825654,2.348100,10.825654,28.573629,0.260000,0.760000,24,103,24.309586,103.042881,24.309586,103.042881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.356729,-9.957886,62.726274,68.278432,0.000000,0.000000,0.000000,0.000000,4.103992,4.342626,5.557411,1.400196,0.214141,0.014342,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.717891,proposed,0,-126.340000,54.885000,4.976570,-2.019012,4.900000,-2.185000,0.076570,0.165988,27.963733,9.910810,1.494245,9.910810,27.963733,0.270000,0.880000,30,104,30.423274,103.511945,30.423274,103.511945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.108048,-11.379316,61.441902,68.659471,0.000000,0.000000,0.000000,0.000000,4.092837,4.330665,5.538978,1.390622,0.192146,0.012769,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.727994,proposed,0,-126.340000,54.885000,5.281104,-1.875821,5.190000,-2.065000,0.091104,0.189179,27.597795,13.448207,1.860183,13.448207,27.597795,0.290000,0.950000,34,71,34.368293,70.645856,34.368293,70.645856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.928022,-12.966137,62.313646,68.967569,0.000000,0.000000,0.000000,0.000000,4.166116,4.369293,5.556388,1.636574,0.296189,0.025568,0.503985,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.737882,proposed,0,-126.340000,54.885000,5.578585,-1.736052,5.470000,-1.915000,0.108585,0.178948,27.414826,16.436698,1.738204,16.436698,27.414826,0.330000,0.850000,33,52,33.469633,52.382595,33.469633,52.382595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.948643,-13.250927,67.446389,68.910009,0.000000,0.000000,0.000000,0.000000,4.491804,4.460400,5.552654,1.669424,0.240413,0.022196,0.501267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.747874,proposed,0,-126.340000,54.885000,5.878173,-1.595326,5.750000,-1.765000,0.128173,0.169674,27.841753,16.192739,1.494245,16.192739,27.841753,0.350000,0.690000,28,67,27.861896,66.989420,27.861896,66.989420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.744905,-13.960291,69.061507,70.024440,0.000000,0.000000,0.000000,0.000000,4.562698,4.530885,5.556056,1.606608,0.210392,0.023385,0.500751,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.757874,proposed,0,-126.340000,54.885000,6.176463,-1.455162,6.040000,-1.625000,0.136463,0.169838,29.488473,12.899301,2.043152,12.899301,29.488473,0.340000,0.620000,13,101,12.800053,100.869422,12.800053,100.869422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.408761,-15.534737,64.025249,69.647102,0.000000,0.000000,0.000000,0.000000,4.288167,4.397572,5.556254,1.779200,0.928544,0.041067,0.501056,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.767845,proposed,0,-126.340000,54.885000,6.471892,-1.316215,6.350000,-1.525000,0.121892,0.208785,30.647275,10.154769,1.189297,10.154769,30.647275,0.280000,0.770000,5,109,5.238988,108.652624,5.238988,108.652624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.920932,-17.876055,59.301580,71.379255,0.000000,0.000000,0.000000,0.000000,4.064933,4.433578,5.562255,1.577661,0.302043,0.022125,0.500884,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.777847,proposed,0,-126.340000,54.885000,6.765828,-1.177755,6.660000,-1.425000,0.105828,0.247245,30.952223,9.605862,1.433256,9.605862,30.952223,0.200000,0.920000,9,109,8.792676,108.638730,8.792676,108.638730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.857004,-19.325071,57.827815,71.640418,0.000000,0.000000,0.000000,0.000000,4.035621,4.467126,5.566873,1.793483,1.195336,0.039335,1.181611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.787843,proposed,0,-126.340000,54.885000,7.056662,-1.040452,6.980000,-1.305000,0.076662,0.264548,30.769254,13.570186,1.677214,13.570186,30.769254,0.140000,1.000000,15,71,15.186937,70.910236,15.186937,70.910236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.183179,-21.448584,56.530227,72.664127,0.000000,0.000000,0.000000,0.000000,3.946399,4.545309,5.573852,1.708248,0.402614,0.025366,0.500873,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.797850,proposed,0,-126.340000,54.885000,7.344483,-0.904173,7.290000,-1.155000,0.054483,0.250827,29.976389,17.168573,1.677214,17.168573,29.976389,0.160000,0.890000,18,48,17.672428,47.802024,17.672428,47.802024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.135872,-22.278251,58.664717,72.311405,0.000000,0.000000,0.000000,0.000000,4.067612,4.670344,5.573326,2.484753,0.259492,0.039075,0.501149,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.807862,proposed,0,-126.340000,54.885000,7.628702,-0.769104,7.590000,-0.985000,0.038702,0.215896,29.732431,18.998261,0.884349,18.998261,29.732431,0.170000,0.690000,17,47,16.513797,46.662130,16.513797,46.662130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.806905,-23.920698,58.947753,74.549209,0.000000,0.000000,0.000000,0.000000,3.972712,4.888392,5.569096,1.629370,0.209125,0.031228,0.500809,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.817846,proposed,0,-126.340000,54.885000,7.907957,-0.635800,7.890000,-0.825000,0.017957,0.189200,30.098369,16.192739,0.335443,16.192739,30.098369,0.190000,0.550000,6,79,6.196043,79.488319,6.196043,79.488319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.429028,-25.437799,57.653746,72.676200,0.000000,0.000000,0.000000,0.000000,4.010165,4.726814,5.557579,1.561079,0.210284,0.021724,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.827840,proposed,0,-126.340000,54.885000,8.182914,-0.503846,8.190000,-0.695000,-0.007086,0.191154,29.793421,10.886644,1.067318,10.886644,29.793421,0.160000,0.610000,5,109,5.104364,108.731234,5.104364,108.731234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.092592,-26.986322,54.175626,69.901614,0.000000,0.000000,0.000000,0.000000,3.822655,4.396183,5.548767,1.487889,0.267358,0.015651,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.837841,proposed,0,-126.340000,54.885000,8.453077,-0.373381,8.480000,-0.595000,-0.026923,0.221619,28.634618,9.605862,1.616224,9.605862,28.634618,0.120000,0.840000,14,109,14.200430,108.660554,14.200430,108.660554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.617977,-28.848190,54.892898,71.229413,0.000000,0.000000,0.000000,0.000000,3.839338,4.434875,5.546911,1.472531,0.258455,0.020612,0.501153,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.847854,proposed,0,-126.340000,54.885000,8.718235,-0.244404,8.770000,-0.475000,-0.051765,0.230596,27.414826,11.984457,0.762370,11.984457,27.414826,0.130000,0.980000,19,79,18.748770,79.488820,18.748770,79.488820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.797227,-30.001119,55.973406,69.506074,0.000000,0.000000,0.000000,0.000000,3.826059,4.398579,5.569243,1.592728,0.363337,0.025056,0.500553,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.857844,proposed,0,-126.340000,54.885000,8.977107,-0.117439,9.040000,-0.325000,-0.062893,0.207561,25.707117,17.656490,1.372266,17.656490,25.707117,0.150000,0.910000,28,35,28.447955,34.972795,28.447955,34.972795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.203868,-30.536902,57.305257,68.980873,0.000000,0.000000,0.000000,0.000000,3.884800,4.497034,5.549401,1.450174,0.203693,0.020051,0.500496,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.867882,proposed,0,-126.340000,54.885000,9.231177,0.008350,9.300000,-0.145000,-0.068823,0.153350,23.816440,19.486178,0.884349,19.486178,23.816440,0.190000,0.610000,37,39,36.871919,39.086622,36.871919,39.086622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.158030,-29.541689,64.262042,74.619124,0.000000,0.000000,0.000000,0.000000,4.305265,5.006646,5.552377,1.486963,0.205380,0.021595,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.877844,proposed,0,-126.340000,54.885000,9.476989,0.131349,9.540000,0.015000,-0.063011,0.116349,21.986752,15.216906,0.457422,15.216906,21.986752,0.280000,0.460000,37,83,36.783042,83.322743,36.783042,83.322743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.962780,-28.823437,62.862194,73.916742,0.000000,0.000000,0.000000,0.000000,4.346756,4.877320,5.557995,1.443917,0.206192,0.018206,0.501167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.887879,proposed,0,-126.340000,54.885000,9.717921,0.253353,9.770000,0.145000,-0.052079,0.108353,22.779616,10.764665,0.396432,10.764665,22.779616,0.330000,0.550000,17,109,17.197393,108.921179,17.197393,108.921179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.514805,-29.368812,53.458203,66.331174,0.000000,0.000000,0.000000,0.000000,3.781047,4.218407,5.549829,1.455702,0.261554,0.021485,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.897877,proposed,0,-126.340000,54.885000,9.951032,0.372984,10.010000,0.255000,-0.058968,0.117984,23.755450,10.154769,0.518412,10.154769,23.755450,0.310000,0.820000,2,92,1.913668,92.380299,1.913668,92.380299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.920615,-30.353555,48.970639,63.403439,0.000000,0.000000,0.000000,0.000000,3.409541,3.945575,5.549676,1.523994,0.280406,0.026724,0.500975,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.907845,proposed,0,-126.340000,54.885000,10.176259,0.490298,10.250000,0.375000,-0.073741,0.115298,22.291700,13.326228,0.640391,13.326228,22.291700,0.190000,0.910000,22,56,21.626560,55.622376,21.626560,55.622376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.250857,-30.352850,44.939208,54.408363,0.000000,0.000000,0.000000,0.000000,3.116854,3.501381,5.556802,1.526856,0.210538,0.015884,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.917880,proposed,0,-126.340000,54.885000,10.395564,0.606430,10.470000,0.525000,-0.074436,0.081430,20.644980,16.436698,0.457422,16.436698,20.644980,0.180000,0.840000,33,30,33.383940,30.282213,33.383940,30.282213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.746319,-29.623296,50.596389,54.571356,0.000000,0.000000,0.000000,0.000000,3.440451,3.776636,5.553505,1.434025,0.197085,0.018356,0.501213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.927880,proposed,0,-126.340000,54.885000,10.606414,0.720152,10.680000,0.675000,-0.073586,0.045152,18.937271,16.680656,0.091484,16.680656,18.937271,0.250000,0.590000,34,45,34.323137,45.097430,34.323137,45.097430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.497038,-27.987857,55.926824,60.202657,0.000000,0.000000,0.000000,0.000000,3.880339,4.179772,5.551432,1.504957,0.228863,0.024201,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.937844,proposed,0,-126.340000,54.885000,10.808709,0.831488,10.870000,0.805000,-0.061291,0.026488,18.998261,11.984457,-0.640391,11.984457,18.998261,0.300000,0.400000,21,90,20.889919,97.816358,20.889919,97.816358,0.000000,-7.718928,0.000000,64.000000,0.000000,0.000000,-73.236940,-26.100745,52.804852,57.832413,0.000000,0.000000,0.000000,0.000000,3.782041,3.865354,5.553315,1.436931,0.203214,0.017467,0.500467,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.947844,proposed,0,-126.340000,54.885000,11.003687,0.941220,11.070000,0.895000,-0.066313,0.046220,19.425188,6.983309,0.457422,6.983309,19.425188,0.290000,0.580000,7,110,7.485580,109.575396,7.485580,109.575396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.297934,-25.426323,45.927812,54.033917,0.000000,0.000000,0.000000,0.000000,3.275421,3.425639,5.559877,1.439918,0.239171,0.019483,0.503486,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.957878,proposed,0,-126.340000,54.885000,11.191105,1.049335,11.270000,0.965000,-0.078895,0.084335,19.486178,6.617372,0.030495,6.617372,19.486178,0.190000,0.850000,9,105,8.912702,105.333706,8.912702,105.333706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.492110,-25.428893,43.917474,51.780397,0.000000,0.000000,0.000000,0.000000,3.091437,3.276158,5.553833,1.586622,0.295823,0.025375,0.504704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.967876,proposed,0,-126.340000,54.885000,11.369486,1.155077,11.460000,1.065000,-0.090514,0.090077,17.961438,10.764665,0.884349,10.764665,17.961438,0.130000,0.970000,22,60,22.214870,59.442603,22.214870,59.442603,0.000000,0.891103,0.000000,64.000000,0.000000,0.000000,-70.341360,-25.693395,42.867512,47.118470,0.000000,0.000000,0.000000,0.000000,3.008706,3.127225,5.548947,1.487641,0.282464,0.017459,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.977841,proposed,0,-126.340000,54.885000,11.538886,1.258539,11.640000,1.195000,-0.101114,0.063539,16.680656,16.070760,-0.213464,16.070760,16.680656,0.160000,0.790000,25,26,24.645065,26.287480,24.645065,26.287480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.633639,-24.462938,51.828455,52.647299,0.000000,0.000000,0.000000,0.000000,3.507680,3.644148,5.548305,1.462458,0.180738,0.016965,0.502486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.987877,proposed,0,-126.340000,54.885000,11.700903,1.360805,11.810000,1.345000,-0.109097,0.015805,16.131750,16.131750,-0.640391,16.131750,16.131750,0.200000,0.520000,17,42,17.202675,42.276674,17.202675,42.276674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.373111,-21.341201,61.189689,62.423961,0.000000,0.000000,0.000000,0.000000,4.177325,4.288603,5.554901,1.636498,0.200678,0.031905,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.997882,proposed,0,-126.340000,54.885000,11.853791,1.460875,11.980000,1.465000,-0.126209,-0.004125,15.826802,10.764665,-0.274453,10.764665,15.826802,0.200000,0.410000,9,87,8.661128,92.567229,8.661128,92.567229,0.000000,-5.290555,0.000000,64.000000,0.000000,0.000000,-76.817338,-17.581210,58.009626,58.629821,0.000000,0.000000,0.000000,0.000000,4.132198,3.983220,5.555534,1.440608,0.207808,0.016696,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.007877,proposed,0,-126.340000,54.885000,11.997851,1.559003,12.150000,1.535000,-0.152149,0.024003,15.765812,5.214611,-0.213464,5.214611,15.765812,0.160000,0.590000,1,109,0.739827,109.485068,0.739827,109.485068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.474744,-15.508181,52.475754,55.731797,0.000000,0.000000,0.000000,0.000000,3.787725,3.614677,5.557482,1.748109,0.336792,0.029814,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.019069,proposed,0,-126.340000,54.885000,12.148845,1.666762,12.340000,1.595000,-0.191155,0.071762,15.338885,4.543725,0.030495,4.543725,15.338885,0.090000,0.860000,-1,109,-1.156025,108.537065,-1.156025,108.537065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.744578,-14.503527,50.553746,53.636094,0.000000,0.000000,0.000000,0.000000,3.654290,3.442346,5.604715,1.770573,0.395839,0.039767,0.501064,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008324,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.027845,proposed,0,-126.340000,54.885000,12.259624,1.749752,12.470000,1.655000,-0.210376,0.094752,13.570186,6.739351,0.091484,6.739351,13.570186,0.060000,0.980000,9,80,9.049078,80.326210,9.049078,80.326210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.813973,-13.534719,48.595504,47.901144,0.000000,0.000000,0.000000,0.000000,3.531377,3.195172,5.574973,1.782275,0.432228,0.030351,0.509136,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008340,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.037851,proposed,0,-126.340000,54.885000,12.377741,1.842795,12.610000,1.755000,-0.232259,0.087795,11.923467,11.862478,0.091484,11.862478,11.923467,0.060000,0.910000,16,41,15.749968,41.426646,15.749968,41.426646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.715701,-12.108449,49.572599,44.117822,0.000000,0.000000,0.000000,0.000000,3.605340,3.151960,5.577535,1.741805,0.284730,0.037750,0.501105,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.048580,proposed,0,-126.340000,54.885000,12.494762,1.940787,12.740000,1.885000,-0.245238,0.055787,10.154769,13.814145,-0.457422,13.814145,10.154769,0.070000,0.670000,22,41,21.607160,40.993966,21.607160,40.993966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.743654,-9.205843,58.052548,56.491346,0.000000,0.000000,0.000000,0.000000,4.238826,3.781719,5.986402,1.684149,2.260668,0.036419,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010478,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.059093,proposed,0,-126.340000,54.885000,12.599806,2.035099,12.850000,1.995000,-0.250194,0.040099,9.056956,10.337738,-0.701380,10.337738,9.056956,0.120000,0.500000,15,82,15.297172,81.823278,15.297172,81.823278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.073347,-5.995122,56.988084,57.484370,0.000000,0.000000,0.000000,0.000000,4.294860,3.865752,5.552405,1.696345,0.228303,0.030694,0.502413,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.069189,proposed,0,-126.340000,54.885000,12.691797,2.124163,12.940000,2.075000,-0.248203,0.049163,8.325081,4.848673,0.396432,4.848673,8.325081,0.140000,0.600000,8,110,7.915704,109.902203,7.915704,109.902203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.330558,-4.593988,47.999313,47.890921,0.000000,0.000000,0.000000,0.000000,3.742242,3.401526,5.575620,2.271900,0.309301,0.043671,0.500973,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.079192,proposed,0,-126.340000,54.885000,12.774446,2.211033,13.030000,2.115000,-0.255554,0.096033,7.532216,2.653048,0.518412,2.653048,7.532216,0.130000,0.820000,5,110,4.598029,109.932688,4.598029,109.932688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.443050,-4.180285,44.869389,47.317902,0.000000,0.000000,0.000000,0.000000,3.457681,3.158399,6.637622,1.772490,0.369806,0.038543,0.502825,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009334,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.089162,proposed,0,-126.340000,54.885000,12.848519,2.296341,13.100000,2.165000,-0.251481,0.131341,6.617372,4.482736,-0.335443,4.482736,6.617372,0.090000,0.960000,9,96,9.195571,95.864005,9.195571,95.864005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.002358,-3.342773,42.422707,41.440247,0.000000,0.000000,0.000000,0.000000,3.254612,2.808458,5.574346,1.791957,0.336427,0.043348,0.504851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008262,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.099189,proposed,0,-126.340000,54.885000,12.914788,2.380955,13.170000,2.245000,-0.255212,0.135955,4.116798,9.422894,-0.274453,9.422894,4.116798,0.110000,0.980000,21,53,21.216536,52.727932,21.216536,52.727932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.530442,-2.724209,40.252869,36.389999,0.000000,0.000000,0.000000,0.000000,3.143781,2.535973,6.572758,1.779489,0.285433,0.044406,0.501259,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.109158,proposed,0,-126.340000,54.885000,12.972616,2.463968,13.210000,2.385000,-0.237384,0.078968,2.653048,13.448207,0.640391,13.448207,2.653048,0.100000,0.800000,31,28,31.161778,28.192111,31.161778,28.192111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.330244,-0.886172,50.437341,51.744358,0.000000,0.000000,0.000000,0.000000,3.694815,3.358104,7.696051,1.731845,0.233629,0.036029,0.500961,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010210,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.119409,proposed,0,-126.340000,54.885000,13.023882,2.548296,13.240000,2.485000,-0.216118,0.063296,1.738204,12.411384,-0.213464,12.411384,1.738204,0.170000,0.560000,24,55,24.387464,55.072635,24.387464,55.072635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.670436,1.977805,57.767229,68.129969,0.000000,0.000000,0.000000,0.000000,4.109459,4.291922,6.906523,1.769736,2.333443,0.035687,0.501024,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011559,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.131005,proposed,0,-126.340000,54.885000,13.072078,2.642546,13.270000,2.595000,-0.197922,0.047546,1.921172,5.702528,0.457422,5.702528,1.921172,0.240000,0.450000,3,100,3.236157,109.179552,3.236157,109.179552,0.000000,-9.106917,0.000000,64.000000,0.000000,0.000000,-41.853093,5.066990,52.208943,61.474590,0.000000,0.000000,0.000000,0.000000,3.739740,4.320781,5.559049,1.672631,0.287166,0.026376,0.501035,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.141107,proposed,0,-126.340000,54.885000,13.105805,2.723775,13.300000,2.615000,-0.194195,0.108775,2.165131,0.640391,-0.213464,0.640391,2.165131,0.180000,0.680000,-4,109,-3.550415,109.193208,-3.550415,109.193208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.752532,6.778954,50.918776,61.217902,0.000000,0.000000,0.000000,0.000000,3.661063,4.364662,5.571141,2.530723,0.347535,0.041828,0.516786,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.151063,proposed,0,-126.340000,54.885000,13.131729,2.803129,13.330000,2.635000,-0.198271,0.168129,1.311276,0.884349,0.030495,0.884349,1.311276,0.060000,0.890000,9,109,9.074521,109.439004,9.074521,109.439004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.155619,9.379059,50.319444,56.597673,0.000000,0.000000,0.000000,0.000000,3.609513,4.197825,5.555052,1.667170,0.301356,0.026502,0.500933,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.161297,proposed,0,-126.340000,54.885000,13.151033,2.884091,13.340000,2.665000,-0.188967,0.219091,-0.274453,3.994819,0.274453,3.994819,-0.274453,0.090000,1.010000,13,96,13.484579,96.297997,13.484579,96.297997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.105989,10.698771,50.517763,53.933882,0.000000,0.000000,0.000000,0.000000,3.641418,3.884021,5.567214,1.708173,0.357270,0.032348,0.500684,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.171205,proposed,0,-126.340000,54.885000,13.162849,2.961980,13.330000,2.745000,-0.167151,0.216980,-2.470079,9.361904,0.579401,9.361904,-2.470079,0.100000,1.040000,28,51,27.809880,49.029239,27.809880,49.029239,0.000000,2.268758,0.000000,64.000000,0.000000,0.000000,-17.026989,10.824209,49.733217,53.854110,0.000000,0.000000,0.000000,0.000000,3.673696,3.720827,6.860262,2.487956,0.278136,0.040896,0.502858,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010182,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.181478,proposed,0,-126.340000,54.885000,13.168204,3.042326,13.310000,2.855000,-0.141796,0.187326,-3.262944,13.204249,0.152474,13.204249,-3.262944,0.120000,0.830000,30,32,29.905278,32.125429,29.905278,32.125429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.339815,11.821928,59.594386,72.947230,0.000000,0.000000,0.000000,0.000000,4.143891,4.527865,5.569467,1.815914,0.240364,0.037816,0.501115,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.193310,proposed,0,-126.340000,54.885000,13.166010,3.134497,13.280000,3.015000,-0.113990,0.119497,-3.140965,12.777322,0.518412,12.777322,-3.140965,0.210000,0.530000,12,56,12.192654,56.121902,12.192654,56.121902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.773278,12.981539,64.923008,86.583730,0.000000,0.000000,0.000000,0.000000,4.491199,5.352296,5.583975,1.780720,0.264701,0.043629,0.501293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.201532,proposed,0,-126.340000,54.885000,13.159421,3.198381,13.260000,3.105000,-0.100579,0.093381,-2.104141,8.752008,0.396432,8.752008,-2.104141,0.230000,0.490000,-7,91,-7.433445,91.362753,-7.433445,91.362753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.934630,13.628911,59.885525,76.872367,0.000000,0.000000,0.000000,0.000000,4.163335,5.187959,5.569032,1.498289,0.203553,0.020668,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.211594,proposed,0,-126.340000,54.885000,13.145942,3.276487,13.250000,3.165000,-0.104058,0.111487,-1.555235,4.238777,0.640391,4.238777,-1.555235,0.100000,0.660000,-6,109,-6.361863,108.727468,-6.361863,108.727468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.344221,14.242604,54.798777,69.972400,0.000000,0.000000,0.000000,0.000000,3.945916,4.914679,5.598018,1.604838,0.254500,0.020250,0.500641,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.221591,proposed,0,-126.340000,54.885000,13.126897,3.354075,13.240000,3.215000,-0.113103,0.139075,-1.494245,4.421746,0.091484,4.421746,-1.494245,0.040000,0.870000,-7,99,-6.833722,99.032668,-6.833722,99.032668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.010331,14.401131,53.901127,67.072316,0.000000,0.000000,0.000000,0.000000,3.957172,4.670387,5.626578,1.465105,0.254568,0.018311,0.500768,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.231590,proposed,0,-126.340000,54.885000,13.102476,3.431766,13.220000,3.295000,-0.117524,0.136766,-3.018985,7.959143,0.152474,7.959143,-3.018985,0.010000,0.960000,5,62,4.601203,61.517567,4.601203,61.517567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.197993,15.043727,52.618167,64.201262,0.000000,0.000000,0.000000,0.000000,3.907461,4.406179,5.544370,1.434056,0.207451,0.015001,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.241624,proposed,0,-126.340000,54.885000,13.072837,3.509909,13.190000,3.395000,-0.117163,0.114909,-4.055809,12.228415,0.701380,12.228415,-4.055809,0.000000,0.850000,11,33,11.458647,33.408773,11.458647,33.408773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.106530,16.137514,56.629061,72.529001,0.000000,0.000000,0.000000,0.000000,4.165452,4.530679,5.548473,1.465923,0.211148,0.020493,0.500723,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.251635,proposed,0,-126.340000,54.885000,13.038414,3.588141,13.160000,3.515000,-0.121586,0.073141,-4.604715,12.899301,0.274453,12.899301,-4.604715,0.020000,0.580000,9,48,8.681713,48.101296,8.681713,48.101296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.540721,17.507798,60.649366,83.525356,0.000000,0.000000,0.000000,0.000000,4.466871,5.080558,5.613954,1.444262,0.201094,0.023340,0.500274,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.261625,proposed,0,-126.340000,54.885000,12.999510,3.666545,13.110000,3.625000,-0.110490,0.041545,-5.092632,9.056956,0.091484,9.056956,-5.092632,0.040000,0.480000,4,87,4.288954,87.385645,4.288954,87.385645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.447733,17.903681,54.330718,75.812985,0.000000,0.000000,0.000000,0.000000,4.162164,4.867696,5.619577,1.480363,0.211346,0.018115,0.500471,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.271620,proposed,0,-126.340000,54.885000,12.956305,3.745409,13.080000,3.685000,-0.123695,0.060409,-4.665705,4.848673,0.091484,4.848673,-4.665705,0.040000,0.640000,-8,109,-7.778689,108.967903,-7.778689,108.967903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.705902,16.741903,50.831948,65.452949,0.000000,0.000000,0.000000,0.000000,3.788142,4.499507,5.550583,1.435115,0.224267,0.017029,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.281619,proposed,0,-126.340000,54.885000,12.909062,3.824810,13.040000,3.745000,-0.130938,0.079810,-3.872840,4.787684,1.067318,4.787684,-3.872840,0.020000,0.870000,-19,95,-18.554094,95.370663,-18.554094,95.370663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.316257,15.366817,50.531850,65.309016,0.000000,0.000000,0.000000,0.000000,3.667171,4.405271,5.628049,1.438048,0.294202,0.017446,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.291621,proposed,0,-126.340000,54.885000,12.858063,3.904790,13.010000,3.825000,-0.151937,0.079790,-4.238777,7.837164,1.006328,7.837164,-4.238777,0.010000,0.930000,-20,65,-19.962910,65.003873,-19.962910,65.003873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.365572,15.252465,48.896549,62.186142,0.000000,0.000000,0.000000,0.000000,3.636312,4.266937,5.598744,1.538343,0.199217,0.016837,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.301620,proposed,0,-126.340000,54.885000,12.803592,3.985386,12.970000,3.935000,-0.166408,0.050386,-4.604715,12.045446,0.396432,12.045446,-4.604715,-0.020000,0.820000,-16,37,-16.430421,37.366655,-16.430421,37.366655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.458605,15.684628,50.205281,67.582445,0.000000,0.000000,0.000000,0.000000,3.854714,4.306276,5.545968,1.445894,0.178132,0.018080,0.500720,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.311593,proposed,0,-126.340000,54.885000,12.746066,4.066447,12.930000,4.055000,-0.183934,0.011447,-5.275601,14.058103,0.335443,14.058103,-5.275601,-0.080000,0.590000,-6,38,-6.396374,38.213630,-6.396374,38.213630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.817535,16.452588,53.334485,75.178008,0.000000,0.000000,0.000000,0.000000,4.134568,4.600250,5.577670,1.680027,0.212980,0.026116,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.321628,proposed,0,-126.340000,54.885000,12.685209,4.148762,12.880000,4.165000,-0.194791,-0.016238,-5.275601,10.215758,0.335443,10.215758,-5.275601,-0.090000,0.460000,-9,80,-9.134807,80.234535,-9.134807,80.234535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.994085,16.916945,49.970844,71.822292,0.000000,0.000000,0.000000,0.000000,4.004508,4.486094,5.557638,1.506446,0.205820,0.035228,0.500967,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.331622,proposed,0,-126.340000,54.885000,12.621897,4.231526,12.820000,4.235000,-0.198103,-0.003474,-6.068465,5.763517,0.640391,5.763517,-6.068465,-0.090000,0.590000,-7,109,-6.879726,109.211618,-6.879726,109.211618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.582687,15.533640,45.568996,60.870564,0.000000,0.000000,0.000000,0.000000,3.657263,4.171488,5.616471,1.561782,0.267461,0.033875,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.341622,proposed,0,-126.340000,54.885000,12.556087,4.315170,12.770000,4.305000,-0.213913,0.010170,-6.617372,5.092632,0.579401,5.092632,-6.617372,-0.080000,0.830000,-7,98,-7.406450,97.751644,-7.406450,97.751644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.553457,13.620320,45.977967,61.780052,0.000000,0.000000,0.000000,0.000000,3.568803,4.101857,5.624070,1.443378,0.314928,0.021339,0.500741,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.351623,proposed,0,-126.340000,54.885000,12.488054,4.399683,12.710000,4.395000,-0.221946,0.004683,-7.166278,8.508050,0.945339,8.508050,-7.166278,-0.080000,0.940000,-5,60,-4.691253,59.862774,-4.691253,59.862774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.374180,12.963801,48.509413,61.238554,0.000000,0.000000,0.000000,0.000000,3.590786,4.140242,5.550443,1.498158,0.234319,0.019920,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.361626,proposed,0,-126.340000,54.885000,12.418022,4.485103,12.640000,4.515000,-0.221978,-0.029897,-6.983309,13.936124,1.006328,13.936124,-6.983309,-0.070000,0.810000,-8,23,-7.678233,23.332228,-7.678233,23.332228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.670047,13.333110,56.904207,73.491608,0.000000,0.000000,0.000000,0.000000,3.926221,4.527105,5.617239,1.474330,0.186259,0.017604,0.502150,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.371620,proposed,0,-126.340000,54.885000,12.346285,4.571363,12.560000,4.665000,-0.213715,-0.093637,-7.349247,15.704823,0.762370,15.704823,-7.349247,-0.070000,0.540000,-5,27,-5.262098,26.833289,-5.262098,26.833289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.856541,14.624889,67.973044,88.348723,0.000000,0.000000,0.000000,0.000000,4.341988,5.315681,5.549962,1.570640,0.196029,0.020724,0.500624,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.381622,proposed,0,-126.340000,54.885000,12.272945,4.658612,12.500000,4.785000,-0.227055,-0.126388,-8.142112,11.191592,0.579401,11.191592,-8.142112,-0.060000,0.380000,-4,72,-3.891750,76.494956,-3.891750,76.494956,0.000000,-4.661666,0.000000,64.000000,0.000000,0.000000,64.320137,15.866067,65.429761,84.952140,0.000000,0.000000,0.000000,0.000000,4.159324,5.285045,5.549934,1.461435,0.200351,0.019310,0.500819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.391621,proposed,0,-126.340000,54.885000,12.198274,4.746773,12.430000,4.875000,-0.231726,-0.128227,-7.166278,5.397580,0.762370,5.397580,-7.166278,-0.060000,0.510000,-16,109,-16.148341,108.581140,-16.148341,108.581140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.807172,15.735637,59.540041,72.722928,0.000000,0.000000,0.000000,0.000000,3.792201,4.912201,5.550797,1.450091,0.244044,0.017785,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.401626,proposed,0,-126.340000,54.885000,12.122416,4.835905,12.360000,4.935000,-0.237584,-0.099095,-7.105289,4.421746,1.067318,4.421746,-7.105289,-0.080000,0.800000,-17,102,-17.252991,102.105471,-17.252991,102.105471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.045892,14.744763,59.522188,72.151196,0.000000,0.000000,0.000000,0.000000,3.706880,4.890893,5.552342,1.467800,0.313980,0.030879,0.501032,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.411629,proposed,0,-126.340000,54.885000,12.045587,4.925957,12.300000,5.015000,-0.254413,-0.089043,-7.227268,7.837164,0.762370,7.837164,-7.227268,-0.110000,0.940000,-14,63,-13.914005,62.688340,-13.914005,62.688340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.009456,14.777902,58.157130,70.444418,0.000000,0.000000,0.000000,0.000000,3.757389,4.809568,5.598016,1.472513,0.257124,0.018968,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.421623,proposed,0,-126.340000,54.885000,11.968035,5.016823,12.220000,5.125000,-0.251965,-0.108177,-8.020133,13.631176,1.189297,13.631176,-8.020133,-0.130000,0.830000,-3,22,-2.916074,22.471331,-2.916074,22.471331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.222452,15.671847,62.732824,79.744636,0.000000,0.000000,0.000000,0.000000,4.062379,4.973351,5.624559,1.467177,0.198096,0.020280,0.500707,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.431623,proposed,0,-126.340000,54.885000,11.889790,5.108631,12.150000,5.275000,-0.260210,-0.166369,-9.056956,15.887791,1.067318,15.887791,-9.056956,-0.100000,0.570000,3,21,2.559600,21.101043,2.559600,21.101043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.936090,17.502468,68.606004,90.378969,0.000000,0.000000,0.000000,0.000000,4.354370,5.406079,6.723392,1.740221,0.252892,0.034525,0.502395,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009267,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.441589,proposed,0,-126.340000,54.885000,11.811308,5.200982,12.070000,5.415000,-0.258692,-0.214018,-8.447060,12.411384,0.579401,12.411384,-8.447060,-0.050000,0.370000,-10,64,-10.162629,63.865308,-10.162629,63.865308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.871055,18.891163,69.378672,89.409609,0.000000,0.000000,0.000000,0.000000,4.142571,5.514553,5.539275,1.426677,0.173236,0.019968,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.451621,proposed,0,-126.340000,54.885000,11.731948,5.294751,11.990000,5.505000,-0.258052,-0.210249,-7.898153,5.946486,0.518412,5.946486,-7.898153,-0.060000,0.460000,-17,108,-17.179303,108.405534,-17.179303,108.405534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.249917,18.353984,64.145417,76.023801,0.000000,0.000000,0.000000,0.000000,3.854383,5.121496,5.546481,1.714272,0.292041,0.028744,1.511949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.461592,proposed,0,-126.340000,54.885000,11.652818,5.388724,11.910000,5.565000,-0.257182,-0.176276,-7.776174,3.384923,1.677214,3.384923,-7.776174,-0.090000,0.730000,-16,109,-15.995090,108.500604,-15.995090,108.500604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.258780,17.187992,62.742917,74.236770,0.000000,0.000000,0.000000,0.000000,3.936478,5.097691,5.567046,1.436904,0.326560,0.018748,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.471588,proposed,0,-126.340000,54.885000,11.573357,5.483638,11.840000,5.615000,-0.266643,-0.131362,-8.386070,5.214611,1.128308,5.214611,-8.386070,-0.110000,0.950000,-9,84,-8.684637,83.862502,-8.684637,83.862502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.013263,17.467131,61.804765,73.786319,0.000000,0.000000,0.000000,0.000000,3.832181,5.099990,5.550033,1.589638,0.285787,0.022196,0.500753,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.481594,proposed,0,-126.340000,54.885000,11.493769,5.579305,11.760000,5.715000,-0.266231,-0.135695,-9.178935,10.215758,0.640391,10.215758,-9.178935,-0.110000,0.930000,0,43,0.220828,43.440759,0.220828,43.440759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.046601,18.336122,62.454074,77.868653,0.000000,0.000000,0.000000,0.000000,3.857231,5.021925,5.560990,1.485769,0.211583,0.026325,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.491591,proposed,0,-126.340000,54.885000,11.414287,5.675469,11.680000,5.845000,-0.265713,-0.169531,-9.239925,14.667999,0.518412,14.667999,-9.239925,-0.070000,0.710000,-2,22,-2.276910,22.274146,-2.276910,22.274146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.391353,19.634991,68.805794,88.300145,0.000000,0.000000,0.000000,0.000000,4.155877,5.328419,5.611361,1.623974,0.223671,0.024571,0.501206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.501592,proposed,0,-126.340000,54.885000,11.334867,5.772191,11.590000,5.965000,-0.255133,-0.192809,-9.300914,12.472374,0.884349,12.472374,-9.300914,-0.040000,0.480000,-6,58,-5.970533,58.188715,-5.970533,58.188715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.404698,21.104556,75.245051,94.746126,0.000000,0.000000,0.000000,0.000000,4.346037,5.753084,5.560420,1.643605,0.209025,0.023767,0.500991,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.511594,proposed,0,-126.340000,54.885000,11.255604,5.869338,11.500000,6.065000,-0.244396,-0.195662,-9.239925,6.861330,1.555235,6.861330,-9.239925,-0.040000,0.480000,-8,103,-8.187455,106.245677,-8.187455,106.245677,0.000000,-3.056962,0.000000,64.000000,0.000000,0.000000,76.087503,20.416402,65.824509,77.950625,0.000000,0.000000,0.000000,0.000000,3.903066,5.119528,5.565209,1.720450,0.292961,0.033612,0.500985,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.521594,proposed,0,-126.340000,54.885000,11.176542,5.966817,11.420000,6.115000,-0.243458,-0.148183,-8.630029,2.104141,1.189297,2.104141,-8.630029,-0.060000,0.710000,-13,109,-12.684634,108.602444,-12.684634,108.602444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.116576,19.005055,63.035419,72.322488,0.000000,0.000000,0.000000,0.000000,3.958083,4.996018,5.560261,1.602394,0.320235,0.025377,0.500610,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.531593,proposed,0,-126.340000,54.885000,11.097721,6.064515,11.330000,6.165000,-0.232279,-0.100485,-8.508050,3.445913,1.250287,3.445913,-8.508050,-0.070000,0.940000,-12,104,-11.792916,103.965849,-11.792916,103.965849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.864444,18.656613,61.845987,72.400069,0.000000,0.000000,0.000000,0.000000,3.875097,4.956643,5.548236,1.502265,0.266666,0.018386,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.541588,proposed,0,-126.340000,54.885000,11.019158,6.162325,11.250000,6.235000,-0.230842,-0.072675,-10.520706,7.776174,0.762370,7.776174,-10.520706,-0.080000,1.010000,8,65,8.250921,64.907006,8.250921,64.907006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.045130,17.997460,60.428245,71.158151,0.000000,0.000000,0.000000,0.000000,3.691145,4.728826,5.549195,1.450528,0.265282,0.019355,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.551593,proposed,0,-126.340000,54.885000,10.940766,6.260252,11.150000,6.335000,-0.209234,-0.074748,-10.337738,12.289405,1.067318,12.289405,-10.337738,-0.050000,0.880000,8,38,7.792773,37.667268,7.792773,37.667268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.693923,18.384968,65.155655,81.444775,0.000000,0.000000,0.000000,0.000000,3.919671,4.928070,5.552848,1.456095,0.187940,0.020525,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.561622,proposed,0,-126.340000,54.885000,10.862408,6.358341,11.050000,6.465000,-0.187592,-0.106659,-10.459717,13.753155,1.494245,13.753155,-10.459717,0.000000,0.630000,4,45,4.288903,44.514363,4.288903,44.514363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.356799,18.133074,75.980260,91.490979,0.000000,0.000000,0.000000,0.000000,4.569018,5.459779,5.549120,1.458207,0.200231,0.026682,0.502907,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.571592,proposed,0,-126.340000,54.885000,10.784721,6.455644,10.960000,6.575000,-0.175279,-0.119356,-10.642686,9.910810,0.762370,9.910810,-10.642686,0.020000,0.540000,2,84,1.674609,83.707257,1.674609,83.707257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.264452,16.955841,73.628213,84.173476,0.000000,0.000000,0.000000,0.000000,4.475789,5.189514,5.555986,1.462478,0.204867,0.019603,0.500821,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.581596,proposed,0,-126.340000,54.885000,10.706949,6.552943,10.870000,6.655000,-0.163051,-0.102057,-9.422894,5.031642,1.433256,5.031642,-9.422894,0.020000,0.670000,-10,109,-10.308834,108.677270,-10.308834,108.677270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.990677,14.547759,64.753843,70.915982,0.000000,0.000000,0.000000,0.000000,4.156619,4.647062,5.555181,1.447543,0.266073,0.021949,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.591623,proposed,0,-126.340000,54.885000,10.629123,6.650013,10.770000,6.715000,-0.140877,-0.064987,-9.544873,4.116798,1.860183,4.116798,-9.544873,0.020000,0.880000,-9,109,-8.805370,108.742684,-8.805370,108.742684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.636452,11.994599,60.969973,69.686075,0.000000,0.000000,0.000000,0.000000,4.014398,4.440463,5.552148,1.511804,0.318684,0.031208,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.601592,proposed,0,-126.340000,54.885000,10.551820,6.745931,10.690000,6.775000,-0.138180,-0.029069,-9.544873,7.349247,1.677214,7.349247,-9.544873,-0.010000,1.030000,-4,72,-3.919474,72.197615,-3.919474,72.197615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.740294,9.577262,59.051383,68.004333,0.000000,0.000000,0.000000,0.000000,3.883819,4.220896,5.559620,1.449484,0.317327,0.018885,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.611589,proposed,0,-126.340000,54.885000,10.474319,6.841377,10.590000,6.885000,-0.115681,-0.043623,-10.520706,11.618519,1.433256,11.618519,-10.520706,-0.020000,0.930000,9,43,8.958622,42.998683,8.958622,42.998683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.001013,8.524881,66.326420,73.377279,0.000000,0.000000,0.000000,0.000000,4.205050,4.455766,5.540312,1.622586,0.188288,0.020242,0.502328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.621624,proposed,0,-126.340000,54.885000,10.396465,6.936302,10.500000,7.005000,-0.103535,-0.068698,-10.398727,13.265238,0.945339,13.265238,-10.398727,0.000000,0.680000,8,48,7.502760,48.139593,7.502760,48.139593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.444570,8.089304,71.755441,82.575854,0.000000,0.000000,0.000000,0.000000,4.417209,4.885122,5.549567,1.422207,0.160762,0.015443,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.631587,proposed,0,-126.340000,54.885000,10.319030,7.029522,10.400000,7.115000,-0.080970,-0.085478,-9.361904,10.581696,1.555235,10.581696,-9.361904,0.020000,0.590000,-4,77,-3.930453,76.561572,-3.930453,76.561572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.117920,6.627456,70.067851,76.890852,0.000000,0.000000,0.000000,0.000000,4.394174,4.702853,5.540476,1.421424,0.163250,0.020704,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.641593,proposed,0,-126.340000,54.885000,10.241029,7.121975,10.310000,7.195000,-0.068971,-0.073025,-9.727842,5.946486,1.311276,5.946486,-9.727842,0.050000,0.650000,-7,109,-6.735532,108.860136,-6.735532,108.860136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.264528,4.497162,61.502394,67.478068,0.000000,0.000000,0.000000,0.000000,4.006759,4.160513,5.555879,1.609297,0.261471,0.027157,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.651627,proposed,0,-126.340000,54.885000,10.162485,7.213347,10.220000,7.265000,-0.057515,-0.051653,-8.934977,4.299767,1.494245,4.299767,-8.934977,0.020000,0.860000,-10,108,-9.696014,108.396813,-9.696014,108.396813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.773893,1.734806,55.774327,65.225805,0.000000,0.000000,0.000000,0.000000,3.755438,3.945502,5.556580,1.458489,0.289187,0.022389,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.662584,proposed,0,-126.340000,54.885000,10.076224,7.311409,10.130000,7.345000,-0.053776,-0.033591,-8.812998,7.288257,1.128308,7.288257,-8.812998,-0.020000,1.010000,-5,71,-5.146015,71.124508,-5.146015,71.124508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.957159,-1.060878,55.726899,65.518551,0.000000,0.000000,0.000000,0.000000,3.724866,4.008434,5.674559,1.455492,0.346931,0.020946,0.503413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.671591,proposed,0,-126.340000,54.885000,10.004827,7.390544,10.050000,7.445000,-0.045173,-0.054456,-8.812998,11.191592,1.433256,11.191592,-8.812998,-0.020000,0.930000,-3,42,-3.498464,41.703127,-3.498464,41.703127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.011057,-2.378281,63.773970,70.738432,0.000000,0.000000,0.000000,0.000000,4.111118,4.436561,5.549619,1.430858,0.190398,0.019821,0.503918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.681623,proposed,0,-126.340000,54.885000,9.924689,7.476958,9.970000,7.565000,-0.045311,-0.088042,-8.812998,13.265238,0.701380,13.265238,-8.812998,-0.020000,0.700000,-4,40,-3.826581,39.902411,-3.826581,39.902411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.164322,-2.965615,71.086589,79.423616,0.000000,0.000000,0.000000,0.000000,4.400641,4.977132,5.556593,1.470320,0.199489,0.022832,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.691633,proposed,0,-126.340000,54.885000,9.843957,7.561225,9.870000,7.685000,-0.026043,-0.123775,-9.666852,10.337738,0.945339,10.337738,-9.666852,-0.020000,0.540000,3,73,2.691240,73.483194,2.691240,73.483194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.246741,-2.995325,70.168447,78.297754,0.000000,0.000000,0.000000,0.000000,4.333751,4.807989,5.604957,1.643809,0.202872,0.030212,0.501835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.701593,proposed,0,-126.340000,54.885000,9.762757,7.642962,9.790000,7.755000,-0.027243,-0.112038,-9.300914,4.238777,1.372266,4.238777,-9.300914,0.000000,0.590000,-6,109,-6.088642,108.934174,-6.088642,108.934174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.419197,-2.981669,60.572130,66.086948,0.000000,0.000000,0.000000,0.000000,3.910601,4.141036,5.556667,1.576749,0.264875,0.021543,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.711623,proposed,0,-126.340000,54.885000,9.679985,7.722990,9.700000,7.795000,-0.020015,-0.072010,-8.995966,2.043152,1.311276,2.043152,-8.995966,0.000000,0.840000,-10,109,-10.365281,109.035272,-10.365281,109.035272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.833342,-4.266942,55.029662,64.186614,0.000000,0.000000,0.000000,0.000000,3.703264,3.864880,5.555667,1.502516,0.297362,0.021146,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.721629,proposed,0,-126.340000,54.885000,9.596286,7.800387,9.610000,7.845000,-0.013714,-0.044613,-9.239925,3.506902,1.494245,3.506902,-9.239925,-0.020000,1.000000,-6,91,-6.037692,91.380872,-6.037692,91.380872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.605457,-5.320518,53.092407,61.669034,0.000000,0.000000,0.000000,0.000000,3.594364,3.772662,5.554607,1.458307,0.254225,0.019570,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.731626,proposed,0,-126.340000,54.885000,9.511419,7.875124,9.520000,7.905000,-0.008581,-0.029876,-10.154769,7.410237,1.677214,7.410237,-10.154769,-0.040000,1.000000,5,58,5.225894,57.997317,5.225894,57.997317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.737961,-6.898693,54.986665,63.357732,0.000000,0.000000,0.000000,0.000000,3.643363,3.940382,5.560589,1.505894,0.214691,0.034009,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.741633,proposed,0,-126.340000,54.885000,9.425103,7.947183,9.420000,8.005000,0.005103,-0.057817,-10.154769,10.520706,1.311276,10.520706,-10.154769,-0.010000,0.830000,3,42,3.315472,41.660726,3.315472,41.660726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.299280,-7.801405,63.041834,70.238134,0.000000,0.000000,0.000000,0.000000,3.996435,4.488991,5.614098,1.490676,0.209823,0.023522,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.751597,proposed,0,-126.340000,54.885000,9.337672,8.016052,9.330000,8.105000,0.007672,-0.088948,-10.398727,8.995966,0.945339,8.995966,-10.398727,0.010000,0.620000,0,67,0.353089,67.070347,0.353089,67.070347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.991735,-7.893167,71.207600,76.886931,0.000000,0.000000,0.000000,0.000000,4.486116,4.820333,5.565224,1.463887,0.204696,0.020406,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.761623,proposed,0,-126.340000,54.885000,9.248102,8.082284,9.240000,8.185000,0.008102,-0.102716,-9.727842,5.763517,1.799193,5.763517,-9.727842,0.030000,0.630000,-11,90,-11.377386,89.907547,-11.377386,89.907547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.699401,-9.031400,59.338232,66.619096,0.000000,0.000000,0.000000,0.000000,3.895186,4.074471,5.559499,1.485586,0.214120,0.020078,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.771622,proposed,0,-126.340000,54.885000,9.157051,8.145136,9.150000,8.225000,0.007051,-0.079864,-9.178935,1.799193,1.250287,1.799193,-9.178935,0.010000,0.770000,-18,109,-17.732451,109.280019,-17.732451,109.280019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.677030,-9.781683,51.984688,59.586103,0.000000,0.000000,0.000000,0.000000,3.534770,3.645498,5.554432,1.590441,0.263817,0.025610,0.500862,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.781594,proposed,0,-126.340000,54.885000,9.064426,8.204488,9.070000,8.255000,-0.005574,-0.050512,-9.605862,1.250287,1.494245,1.250287,-9.605862,-0.050000,0.930000,-10,100,-9.702086,100.233040,-9.702086,100.233040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.532044,-10.810940,46.072963,55.802296,0.000000,0.000000,0.000000,0.000000,3.179775,3.433790,5.553848,1.459460,0.235534,0.018896,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.791629,proposed,0,-126.340000,54.885000,8.969281,8.260714,8.980000,8.295000,-0.010719,-0.034286,-9.422894,4.177788,1.067318,4.177788,-9.422894,-0.080000,1.030000,-8,65,-7.825981,65.227873,-7.825981,65.227873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.204318,-12.360569,46.808208,57.098627,0.000000,0.000000,0.000000,0.000000,3.175651,3.622745,5.560737,1.450991,0.240194,0.019507,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.801624,proposed,0,-126.340000,54.885000,8.872485,8.313090,8.880000,8.365000,-0.007515,-0.051910,-9.727842,7.959143,1.067318,7.959143,-9.727842,-0.060000,0.890000,-8,41,-7.713795,40.618871,-7.713795,40.618871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.122145,-12.990011,58.938573,68.662685,0.000000,0.000000,0.000000,0.000000,3.797707,4.330855,5.551348,1.461205,0.188074,0.020938,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.811626,proposed,0,-126.340000,54.885000,8.773494,8.361752,8.790000,8.445000,-0.016506,-0.083248,-10.581696,7.593205,1.250287,7.593205,-10.581696,-0.050000,0.700000,-5,53,-4.965623,53.377537,-4.965623,53.377537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.239880,-12.385972,67.000854,75.625200,0.000000,0.000000,0.000000,0.000000,4.173214,4.766687,5.553776,1.523421,0.199867,0.021751,0.503633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.821625,proposed,0,-126.340000,54.885000,8.672317,8.406523,8.690000,8.495000,-0.017683,-0.088477,-10.337738,3.201954,1.738204,3.201954,-10.337738,-0.030000,0.600000,-14,95,-13.600887,94.639196,-13.600887,94.639196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.233266,-11.582385,59.980755,67.941116,0.000000,0.000000,0.000000,0.000000,3.813778,4.218301,5.618572,1.469080,0.206265,0.021456,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.831624,proposed,0,-126.340000,54.885000,8.568857,8.447296,8.590000,8.505000,-0.021143,-0.057704,-9.910810,-0.945339,1.433256,-0.945339,-9.910810,-0.060000,0.770000,-18,109,-18.040785,109.256943,-18.040785,109.256943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.017007,-12.117870,49.861684,60.019356,0.000000,0.000000,0.000000,0.000000,3.368083,3.623203,5.552710,1.472081,0.224471,0.020777,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.841620,proposed,0,-126.340000,54.885000,8.463074,8.483946,8.510000,8.505000,-0.046926,-0.021054,-9.788831,-1.372266,1.555235,-1.372266,-9.788831,-0.100000,0.970000,-19,99,-18.907203,99.370538,-18.907203,99.370538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.032721,-12.650133,45.367767,56.043254,0.000000,0.000000,0.000000,0.000000,3.101160,3.421830,5.554356,1.452796,0.249156,0.023074,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.851623,proposed,0,-126.340000,54.885000,8.354807,8.516400,8.410000,8.515000,-0.055193,0.001400,-10.093779,1.006328,1.677214,1.006328,-10.093779,-0.130000,1.030000,-14,72,-14.338206,71.981626,-14.338206,71.981626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.676460,-12.942839,44.448984,56.146400,0.000000,0.000000,0.000000,0.000000,2.980547,3.501186,5.552638,1.569279,0.246494,0.020340,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.861621,proposed,0,-126.340000,54.885000,8.244125,8.544522,8.310000,8.555000,-0.065875,-0.010478,-11.008623,4.970653,1.616224,4.970653,-11.008623,-0.110000,0.920000,-10,43,-10.082408,43.455942,-10.082408,43.455942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.125404,-13.283592,51.269855,63.661267,0.000000,0.000000,0.000000,0.000000,3.266089,4.055402,5.550341,1.928283,0.310549,0.049625,0.505152,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008355,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.871600,proposed,0,-126.340000,54.885000,8.131155,8.568194,8.210000,8.595000,-0.078845,-0.026806,-10.581696,4.543725,0.884349,4.543725,-10.581696,-0.110000,0.730000,-17,57,-16.985017,57.060782,-16.985017,57.060782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.980798,-12.357884,60.567005,71.612866,0.000000,0.000000,0.000000,0.000000,3.718896,4.580594,5.575478,1.472884,0.198580,0.021509,0.500884,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.881621,proposed,0,-126.340000,54.885000,8.015162,8.587462,8.120000,8.635000,-0.104838,-0.047538,-10.520706,1.677214,1.189297,1.677214,-10.520706,-0.090000,0.530000,-26,93,-26.300013,93.314648,-26.300013,93.314648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.381076,-11.922140,54.651174,66.315569,0.000000,0.000000,0.000000,0.000000,3.475544,4.095649,5.554581,1.446589,0.216749,0.029824,0.502067,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.891625,proposed,0,-126.340000,54.885000,7.896818,8.602116,8.020000,8.635000,-0.123182,-0.032884,-10.276748,-2.104141,1.372266,-2.104141,-10.276748,-0.130000,0.730000,-29,105,-29.384727,104.801253,-29.384727,104.801253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.634940,-12.218735,44.057966,56.398695,0.000000,0.000000,0.000000,0.000000,2.955884,3.458215,5.553440,1.475500,0.240830,0.021391,0.500480,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.901622,proposed,0,-126.340000,54.885000,7.776011,8.612120,7.920000,8.625000,-0.143989,-0.012880,-10.825654,-2.653048,1.921172,-2.653048,-10.825654,-0.190000,0.920000,-21,90,-21.362246,89.880277,-21.362246,89.880277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.870916,-12.216799,38.828867,51.207057,0.000000,0.000000,0.000000,0.000000,2.610562,3.195066,5.554790,1.461926,0.246769,0.020342,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.911621,proposed,0,-126.340000,54.885000,7.652630,8.617428,7.810000,8.625000,-0.157370,-0.007572,-11.984457,0.640391,2.043152,0.640391,-11.984457,-0.260000,0.950000,-3,56,-3.419165,55.782129,-3.419165,55.782129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.646813,-12.172191,39.890878,53.534371,0.000000,0.000000,0.000000,0.000000,2.983412,3.410565,5.554000,1.524892,0.237223,0.024348,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.921620,proposed,0,-126.340000,54.885000,7.526710,8.617988,7.700000,8.645000,-0.173290,-0.027012,-12.289405,2.592058,1.311276,2.592058,-12.289405,-0.220000,0.810000,-7,45,-6.822817,44.675314,-6.822817,44.675314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.926927,-11.499368,52.415102,65.247018,0.000000,0.000000,0.000000,0.000000,3.735259,4.278985,7.021293,1.683806,0.223321,0.039368,0.504562,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009485,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.931590,proposed,0,-126.340000,54.885000,7.398685,8.613777,7.580000,8.665000,-0.181315,-0.051223,-12.045446,1.128308,1.555235,1.128308,-12.045446,-0.070000,0.670000,-32,62,-32.197687,62.230773,-32.197687,62.230773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.169995,-11.340636,61.599174,73.054986,0.000000,0.000000,0.000000,0.000000,3.784519,4.603721,5.641952,1.501947,0.206488,0.024231,0.500736,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.941592,proposed,0,-126.340000,54.885000,7.267814,8.604736,7.470000,8.645000,-0.202186,-0.040264,-10.337738,-1.921172,1.799193,-1.921172,-10.337738,-0.110000,0.600000,-49,91,-49.438978,90.667361,-49.438978,90.667361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.864703,-11.004153,54.435714,65.997876,0.000000,0.000000,0.000000,0.000000,3.516466,3.997917,5.556599,1.459333,0.242684,0.022279,0.503028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.951628,proposed,0,-126.340000,54.885000,7.134084,8.590794,7.360000,8.615000,-0.225916,-0.024206,-11.191592,-5.885497,1.006328,-5.885497,-11.191592,-0.290000,0.750000,-26,107,-26.407092,107.202297,-26.407092,107.202297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.858756,-9.383734,43.370534,54.211035,0.000000,0.000000,0.000000,0.000000,2.856166,3.364140,5.621911,1.750125,0.278561,0.050685,0.501144,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.961595,proposed,0,-126.340000,54.885000,6.998967,8.572106,7.240000,8.565000,-0.241033,0.007106,-13.936124,-6.312424,1.738204,-6.312424,-13.936124,-0.290000,0.920000,-4,94,-3.983258,93.982279,-3.983258,93.982279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.446095,-7.758972,38.021451,51.072951,0.000000,0.000000,0.000000,0.000000,3.059891,3.226474,5.561042,1.592192,0.290771,0.025410,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.971621,proposed,0,-126.340000,54.885000,6.860831,8.548440,7.100000,8.535000,-0.239169,0.013440,-15.094927,-2.287110,2.409089,-2.287110,-15.094927,-0.200000,0.960000,-3,53,-2.928549,52.616956,-2.928549,52.616956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.861485,-6.847193,46.171172,58.898130,0.000000,0.000000,0.000000,0.000000,3.556416,3.799029,5.556184,1.619785,0.249614,0.028593,0.500945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.981625,proposed,0,-126.340000,54.885000,6.720859,8.519967,6.920000,8.535000,-0.199141,-0.015033,-15.582843,1.494245,1.860183,1.494245,-15.582843,-0.090000,0.830000,-10,24,-9.508778,24.382947,-9.508778,24.382947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.826473,-6.233452,67.649067,79.435075,0.000000,0.000000,0.000000,0.000000,4.117840,5.007346,7.253991,1.505705,0.201495,0.019681,0.501509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009492,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.991591,proposed,0,-126.340000,54.885000,6.579426,8.486796,6.790000,8.555000,-0.210574,-0.068204,-15.460864,0.518412,2.104141,0.518412,-15.460864,-0.050000,0.580000,-21,44,-20.526676,44.223737,-20.526676,44.223737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.015225,-5.089638,83.782831,95.069948,0.000000,0.000000,0.000000,0.000000,5.080296,5.705227,5.552915,1.653255,0.213988,0.024986,0.505685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.002382,proposed,0,-126.340000,54.885000,6.424171,8.445502,6.630000,8.515000,-0.205829,-0.069498,-14.302062,-5.641538,1.677214,-5.641538,-14.302062,-0.100000,0.470000,-30,89,-30.047029,100.017196,-30.047029,100.017196,0.000000,-10.793459,0.000000,64.000000,0.000000,0.000000,43.572229,-3.269339,72.797279,81.880446,0.000000,0.000000,0.000000,0.000000,4.578327,5.143468,5.579902,1.532906,0.232960,0.030508,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.011598,proposed,0,-126.340000,54.885000,6.289969,8.405845,6.510000,8.445000,-0.220031,-0.039155,-14.789979,-10.337738,2.592058,-10.337738,-14.789979,-0.160000,0.620000,-24,109,-24.273495,109.025166,-24.273495,109.025166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.276180,-0.985888,58.676275,64.376577,0.000000,0.000000,0.000000,0.000000,3.889033,4.347244,7.274241,1.669630,0.283326,0.035509,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.021591,proposed,0,-126.340000,54.885000,6.142924,8.358321,6.360000,8.445000,-0.217076,-0.086679,-14.789979,-10.337738,2.287110,-8.691018,-15.826802,-0.220000,0.850000,-18,95,-17.568253,94.607683,-17.568253,94.607683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.694198,1.618031,51.414846,56.220105,0.000000,0.000000,0.000000,0.000000,3.424705,3.933193,5.549095,1.745296,0.325198,0.023952,0.501392,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.031597,proposed,0,-126.340000,54.885000,5.994266,8.306082,6.200000,8.295000,-0.205734,0.011082,-16.741646,-7.532216,1.860183,-7.532216,-16.741646,-0.180000,0.940000,-4,66,-4.303023,66.370285,-4.303023,66.370285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.469384,4.806925,52.556924,60.654462,0.000000,0.000000,0.000000,0.000000,3.454625,4.005462,5.668438,1.837845,0.306884,0.044931,0.501337,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008372,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.041605,proposed,0,-126.340000,54.885000,5.844329,8.249244,6.030000,8.255000,-0.185671,-0.005756,-18.266386,-3.140965,1.433256,-3.140965,-18.266386,-0.100000,0.850000,3,31,2.771578,31.062283,2.771578,31.062283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.975163,6.947030,62.306736,72.909400,0.000000,0.000000,0.000000,0.000000,3.923711,4.492858,6.700365,1.738313,0.245447,0.041673,0.505751,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.051599,proposed,0,-126.340000,54.885000,5.693559,8.187994,5.850000,8.245000,-0.156441,-0.057006,-17.534511,-0.457422,1.494245,-0.457422,-17.534511,-0.050000,0.650000,-6,17,-6.274685,16.582889,-6.274685,16.582889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.454049,8.208665,77.926380,88.820190,0.000000,0.000000,0.000000,0.000000,4.786412,5.320429,7.254583,3.805678,0.232939,0.041056,0.501213,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.011848,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.063480,proposed,0,-126.340000,54.885000,5.513194,8.109445,5.650000,8.225000,-0.136806,-0.115555,-16.985604,-4.238777,1.799193,-4.238777,-16.985604,0.000000,0.400000,-19,59,-18.959993,58.995462,-18.959993,58.995462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.198094,9.910223,88.518236,98.806050,0.000000,0.000000,0.000000,0.000000,5.535696,6.031559,5.558333,2.827911,0.199565,0.036347,0.504882,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.076299,proposed,0,-126.340000,54.885000,5.317655,8.017918,5.440000,8.125000,-0.122345,-0.107082,-16.253729,-13.021280,2.348100,-13.021280,-16.253729,-0.050000,0.470000,-23,104,-22.712385,108.105086,-22.712385,108.105086,0.000000,-4.109624,0.000000,64.000000,0.000000,0.000000,50.986251,12.794287,74.084215,81.671323,0.000000,0.000000,0.000000,0.000000,4.884973,5.402936,5.588191,1.847624,0.268391,0.036810,0.501165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.084586,proposed,0,-126.340000,54.885000,5.190951,7.955118,5.300000,8.005000,-0.109049,-0.049882,-16.314719,-15.277895,1.677214,-15.277895,-16.314719,-0.130000,0.680000,-12,109,-12.003949,108.645196,-12.003949,108.645196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.775802,15.717386,63.810145,71.518879,0.000000,0.000000,0.000000,0.000000,4.313553,4.996405,6.318932,1.787932,0.309993,0.034076,0.501562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.094623,proposed,0,-126.340000,54.885000,5.037367,7.875339,5.140000,7.885000,-0.102633,-0.009661,-17.351542,-13.692166,1.433256,-13.692166,-17.351542,-0.130000,0.940000,-1,85,-0.678004,85.479610,-0.678004,85.479610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.203701,19.529878,65.293330,73.977048,0.000000,0.000000,0.000000,0.000000,4.415059,5.117649,5.599683,1.791105,0.723272,0.037085,0.517044,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.107310,proposed,0,-126.340000,54.885000,4.843448,7.768890,4.920000,7.775000,-0.076552,-0.006110,-19.059251,-6.190445,2.043152,-6.190445,-19.059251,-0.050000,0.920000,11,40,11.269082,19.887798,11.269082,19.887798,0.000000,20.591812,0.000000,64.000000,0.000000,0.000000,47.540351,22.392269,75.694684,87.059613,0.000000,0.000000,0.000000,0.000000,4.985128,5.562288,5.607754,1.794533,0.261096,0.033830,0.501149,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008211,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.115557,proposed,0,-126.340000,54.885000,4.717741,7.696464,4.760000,7.745000,-0.042259,-0.048536,-19.242219,-1.799193,2.775027,-1.799193,-19.242219,-0.020000,0.770000,16,-5,16.226041,-11.260351,16.226041,-11.260351,0.000000,6.739961,0.000000,64.000000,0.000000,0.000000,44.761149,23.482879,87.248099,100.912672,0.000000,0.000000,0.000000,0.000000,5.455612,6.094593,5.561324,1.669725,0.261737,0.021501,0.501130,1,1,0,8,2,0,0,0,0,0,2,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.125621,proposed,0,-126.340000,54.885000,4.564957,7.604779,4.570000,7.725000,-0.005043,-0.120221,-18.510344,-1.860183,1.921172,-1.860183,-18.510344,0.040000,0.400000,7,11,6.878438,10.612297,6.878438,10.612297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.488149,25.342013,106.089481,121.892264,0.000000,0.000000,0.000000,0.000000,6.456230,7.298464,5.575718,1.699074,0.224202,0.027020,0.500505,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.135618,proposed,0,-126.340000,54.885000,4.414112,7.510263,4.400000,7.675000,0.014112,-0.164737,-17.595500,-8.995966,1.738204,-8.995966,-17.595500,0.060000,0.220000,-5,56,-5.444356,78.340834,-5.444356,78.340834,0.000000,-22.728538,0.000000,64.000000,0.000000,0.000000,52.799493,27.404746,106.281725,119.035547,0.000000,0.000000,0.000000,0.000000,6.650221,7.439780,5.586325,1.498725,0.201674,0.017523,0.500705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.145620,proposed,0,-126.340000,54.885000,4.264379,7.412437,4.230000,7.545000,0.034379,-0.132563,-15.399875,-16.497687,1.006328,-16.497687,-15.399875,0.050000,0.360000,-25,101,-24.754004,106.844089,-24.754004,106.844089,0.000000,-6.231793,0.000000,64.000000,0.000000,0.000000,57.805394,31.257062,94.356569,105.374260,0.000000,0.000000,0.000000,0.000000,6.052530,6.998539,5.605442,1.600752,0.233947,0.018263,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.155619,proposed,0,-126.340000,54.885000,4.116138,7.311545,4.080000,7.365000,0.036138,-0.053455,-13.875134,-20.888939,1.189297,-20.888939,-13.875134,0.010000,0.680000,-34,107,-34.205538,107.348338,-34.205538,107.348338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.733580,34.528457,83.793252,95.895910,0.000000,0.000000,0.000000,0.000000,5.529196,6.608147,5.606096,1.638614,0.280177,0.032122,0.501259,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.165620,proposed,0,-126.340000,54.885000,3.969619,7.207740,3.940000,7.185000,0.029619,0.022740,-13.326228,-18.510344,1.921172,-18.510344,-13.326228,-0.130000,0.910000,-19,102,-19.323568,101.855261,-19.323568,101.855261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.867094,38.560801,81.143370,95.317013,0.000000,0.000000,0.000000,0.000000,5.328797,6.616114,5.641751,1.469944,0.266716,0.021386,0.500486,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.175618,proposed,0,-126.340000,54.885000,3.825142,7.101246,3.800000,7.055000,0.025142,0.046246,-14.789979,-12.716332,2.043152,-12.716332,-14.789979,-0.180000,1.000000,6,57,6.450493,44.154658,6.450493,44.154658,0.000000,12.700603,0.000000,64.000000,0.000000,0.000000,55.737670,42.950938,83.597680,106.563041,0.000000,0.000000,0.000000,0.000000,5.444471,7.126704,5.608177,1.517382,0.317612,0.019231,0.500415,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.185618,proposed,0,-126.340000,54.885000,3.682945,6.992230,3.650000,6.975000,0.032945,0.017230,-15.216906,-6.007476,1.372266,-6.007476,-15.216906,-0.070000,0.850000,6,12,6.432693,-4.995748,6.432693,-4.995748,0.000000,16.851008,0.000000,64.000000,0.000000,0.000000,48.103853,46.175180,91.599042,123.719557,0.000000,0.000000,0.000000,0.000000,5.705329,7.604430,5.551976,1.526135,0.212936,0.022396,0.501111,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.195619,proposed,0,-126.340000,54.885000,3.543314,6.880899,3.510000,6.945000,0.033314,-0.064101,-14.241072,-2.348100,0.945339,-2.348100,-14.241072,0.020000,0.490000,-8,-13,-8.114971,-13.433502,-8.114971,-13.433502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.675712,46.716350,109.748699,139.371209,0.000000,0.000000,0.000000,0.000000,6.633335,8.388901,5.555346,1.655681,0.340650,0.056888,0.502705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.205788,proposed,0,-126.340000,54.885000,3.404274,6.765555,3.380000,6.895000,0.024274,-0.129445,-12.411384,-6.434403,1.677214,-6.434403,-12.411384,0.000000,0.190000,-23,32,-22.749499,38.791493,-22.749499,38.791493,0.000000,-7.224995,0.000000,64.000000,0.000000,0.000000,52.692878,46.505119,119.368648,146.122503,0.000000,0.000000,0.000000,0.000000,7.178510,8.885828,5.587537,1.500879,0.206092,0.017795,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.215619,proposed,0,-126.340000,54.885000,3.272939,6.652200,3.270000,6.795000,0.002939,-0.142800,-10.642686,-13.265238,1.616224,-13.265238,-10.642686,-0.030000,0.170000,-38,77,-38.263593,95.827632,-38.263593,95.827632,0.000000,-19.261133,0.000000,64.000000,0.000000,0.000000,59.873362,47.028110,102.582711,125.208415,0.000000,0.000000,0.000000,0.000000,6.183649,8.102047,5.555128,1.508113,0.236936,0.022863,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.225647,proposed,0,-126.340000,54.885000,3.142372,6.534926,3.170000,6.615000,-0.027628,-0.080074,-9.910810,-20.705970,0.274453,-20.705970,-9.910810,-0.190000,0.440000,-28,106,-28.171151,106.301266,-28.171151,106.301266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.938689,48.983068,94.935947,115.577705,0.000000,0.000000,0.000000,0.000000,5.517201,7.789870,5.624453,1.535898,0.252867,0.022274,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.235649,proposed,0,-126.340000,54.885000,3.015846,6.416535,3.070000,6.415000,-0.054154,0.001535,-10.093779,-22.535658,0.518412,-22.535658,-10.093779,-0.270000,0.770000,-15,106,-15.060101,105.712038,-15.060101,105.712038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.812312,54.479559,96.602199,126.653417,0.000000,0.000000,0.000000,0.000000,5.669105,8.608792,5.644547,1.717444,0.345147,0.035376,0.501936,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008259,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.245651,proposed,0,-126.340000,54.885000,2.893273,6.296943,2.970000,6.235000,-0.076727,0.061943,-11.496540,-18.815292,0.823360,-18.815292,-11.496540,-0.210000,0.950000,-5,82,-5.130805,82.499975,-5.130805,82.499975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.924946,62.794932,102.573492,143.134662,0.000000,0.000000,0.000000,0.000000,6.338395,9.517623,5.580740,1.543662,0.316641,0.021925,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.255649,proposed,0,-126.340000,54.885000,2.774964,6.176435,2.860000,6.105000,-0.085036,0.071435,-12.167426,-10.337738,1.067318,-10.337738,-12.167426,-0.140000,0.920000,0,37,0.345784,12.578339,0.345784,12.578339,0.000000,24.921636,0.000000,64.000000,0.000000,0.000000,57.412006,69.231608,109.530589,155.625408,0.000000,0.000000,0.000000,0.000000,6.797146,9.871664,5.624952,1.457176,0.210474,0.021061,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.265650,proposed,0,-126.340000,54.885000,2.661093,6.055165,2.750000,6.055000,-0.088907,0.000165,-10.886644,-4.421746,0.640391,-4.421746,-10.886644,-0.040000,0.670000,-16,-8,-16.326822,-22.719044,-16.326822,-22.719044,0.000000,15.219019,0.000000,64.000000,0.000000,0.000000,56.948733,71.213611,112.697090,156.659791,0.000000,0.000000,0.000000,0.000000,6.776694,9.476585,5.622621,1.534273,0.212605,0.025382,0.500888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.275646,proposed,0,-126.340000,54.885000,2.551990,5.933464,2.660000,6.015000,-0.108010,-0.081536,-9.605862,-2.592058,0.518412,-2.592058,-9.605862,-0.070000,0.330000,-23,-15,-22.763297,-15.145083,-22.763297,-15.145083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.080975,68.929079,121.604146,157.120773,0.000000,0.000000,0.000000,0.000000,7.019986,9.449513,5.553661,1.493105,0.204535,0.017910,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.285648,proposed,0,-126.340000,54.885000,2.447783,5.811448,2.570000,5.955000,-0.122217,-0.143552,-8.995966,-8.203101,0.457422,-8.203101,-8.995966,-0.140000,0.100000,-20,30,-20.295994,47.278303,-20.295994,47.278303,0.000000,-17.423387,0.000000,64.000000,0.000000,0.000000,72.927781,66.310861,118.889991,151.215645,0.000000,0.000000,0.000000,0.000000,6.657840,9.230576,5.584342,2.239977,0.197826,0.026225,0.500772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008557,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.295618,proposed,0,-126.340000,54.885000,2.349079,5.689825,2.490000,5.805000,-0.140921,-0.115175,-8.020133,-16.680656,0.945339,-16.680656,-8.020133,-0.170000,0.110000,-26,75,-26.418570,104.971221,-26.418570,104.971221,0.000000,-30.116304,0.000000,64.000000,0.000000,0.000000,79.994555,66.276205,113.472959,140.578561,0.000000,0.000000,0.000000,0.000000,6.354486,9.065933,5.551706,1.470945,0.225208,0.018412,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.305617,proposed,0,-126.340000,54.885000,2.255471,5.568075,2.420000,5.605000,-0.164529,-0.036925,-8.142112,-23.877429,0.457422,-23.877429,-8.142112,-0.190000,0.390000,-23,105,-23.173486,105.138143,-23.173486,105.138143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.832867,69.319566,112.920032,137.440925,0.000000,0.000000,0.000000,0.000000,6.323522,9.204925,5.557209,1.693993,1.981827,0.048588,0.501090,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.315623,proposed,0,-126.340000,54.885000,2.167419,5.446733,2.340000,5.365000,-0.172581,0.081733,-7.593205,-24.609304,-0.335443,-24.609304,-7.593205,-0.190000,0.700000,-24,105,-23.602652,104.690812,-23.602652,104.690812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.555282,75.287029,116.250838,145.849392,0.000000,0.000000,0.000000,0.000000,6.586589,9.878739,5.618526,1.514739,0.387359,0.022231,0.501469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.325619,proposed,0,-126.340000,54.885000,2.085251,5.326234,2.270000,5.155000,-0.184749,0.171234,-7.837164,-19.425188,0.091484,-19.425188,-7.837164,-0.220000,0.900000,-11,96,-10.754564,95.546818,-10.754564,95.546818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.168789,83.024984,119.789478,155.963624,0.000000,0.000000,0.000000,0.000000,6.858683,10.467547,5.551432,1.481637,0.302869,0.024961,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.335646,proposed,0,-126.340000,54.885000,2.008829,5.206328,2.180000,5.025000,-0.171171,0.181328,-9.056956,-11.008623,0.823360,-11.008623,-9.056956,-0.170000,0.950000,6,51,5.835779,21.373050,5.835779,21.373050,0.000000,29.173767,0.000000,64.000000,0.000000,0.000000,76.962891,89.238876,122.449536,167.109940,0.000000,0.000000,0.000000,0.000000,7.145316,10.872593,5.544541,1.429913,0.243507,0.020178,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.345614,proposed,0,-126.340000,54.885000,1.938975,5.088323,2.100000,4.975000,-0.161025,0.113323,-7.898153,-1.250287,0.335443,-1.250287,-7.898153,-0.090000,0.760000,-1,6,-1.359962,-48.223860,-1.359962,-48.223860,0.000000,53.770678,0.000000,64.000000,0.000000,0.000000,72.775229,90.081629,122.459247,169.641491,0.000000,0.000000,0.000000,0.000000,7.169627,10.391401,5.545204,1.451410,0.194013,0.025569,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.355647,proposed,0,-126.340000,54.885000,1.874983,4.971003,2.030000,4.985000,-0.155017,-0.013997,-6.739351,2.897006,0.396432,2.897006,-6.739351,-0.020000,0.430000,-13,-39,-13.387249,-61.756604,-13.387249,-61.756604,0.000000,22.303421,0.000000,64.000000,0.000000,0.000000,76.056662,84.922799,132.970876,170.492898,0.000000,0.000000,0.000000,0.000000,7.765328,10.271409,5.614348,1.456496,0.211461,0.021476,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.365618,proposed,0,-126.340000,54.885000,1.817795,4.856086,1.970000,4.995000,-0.152205,-0.138914,-5.458569,0.213464,0.579401,0.213464,-5.458569,-0.040000,0.070000,-19,-16,-18.970189,-16.063245,-18.970189,-16.063245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.069964,79.002529,136.176025,168.272738,0.000000,0.000000,0.000000,0.000000,8.037928,10.169533,5.632685,1.444616,0.225167,0.021149,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.375615,proposed,0,-126.340000,54.885000,1.766982,4.742765,1.940000,4.935000,-0.173018,-0.192235,-3.750861,-7.898153,0.152474,-7.898153,-3.750861,-0.100000,0.010000,-27,29,-26.950471,55.675695,-26.950471,55.675695,0.000000,-26.738940,0.000000,64.000000,0.000000,0.000000,89.938284,75.362401,131.444387,161.178493,0.000000,0.000000,0.000000,0.000000,7.804356,10.093433,5.544244,1.433395,0.189314,0.017360,0.502038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.385618,proposed,0,-126.340000,54.885000,1.722776,4.631509,1.920000,4.795000,-0.197224,-0.163491,-1.738204,-17.839459,-0.152474,-17.839459,-1.738204,-0.160000,0.020000,-37,74,-36.658604,104.326880,-36.658604,104.326880,0.000000,-30.390125,0.000000,64.000000,0.000000,0.000000,93.092307,76.210751,126.271340,152.690229,0.000000,0.000000,0.000000,0.000000,7.411683,10.044468,5.642055,1.465398,0.227756,0.027634,0.500900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.395645,proposed,0,-126.340000,54.885000,1.685214,4.522361,1.910000,4.575000,-0.224786,-0.052639,-1.860183,-26.256024,-0.091484,-26.256024,-1.860183,-0.230000,0.260000,-23,105,-22.979578,104.533583,-22.979578,104.533583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.908777,80.238906,120.354388,148.804825,0.000000,0.000000,0.000000,0.000000,7.054370,10.082451,5.610717,1.509401,0.237126,0.030593,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.405616,proposed,0,-126.340000,54.885000,1.654618,4.416388,1.890000,4.295000,-0.235382,0.121388,-1.555235,-29.183525,-0.762370,-29.183525,-1.555235,-0.250000,0.660000,-17,104,-16.582223,103.671297,-16.582223,103.671297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.463753,88.347195,124.288198,165.013217,0.000000,0.000000,0.000000,0.000000,7.465937,11.158001,5.557320,1.641821,0.592930,0.059882,0.502281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008368,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.415647,proposed,0,-126.340000,54.885000,1.630681,4.312578,1.870000,4.055000,-0.239319,0.257578,-2.226120,-24.731284,-0.335443,-24.731284,-2.226120,-0.240000,0.880000,-3,103,-2.934373,103.074651,-2.934373,103.074651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.198929,98.167952,127.456977,176.228368,0.000000,0.000000,0.000000,0.000000,7.739756,11.772179,5.607395,1.514296,0.357345,0.026774,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.425646,proposed,0,-126.340000,54.885000,1.613672,4.212093,1.850000,3.875000,-0.236328,0.337093,-2.409089,-16.985604,-0.640391,-16.985604,-2.409089,-0.130000,0.960000,-3,97,-2.684748,97.094668,-2.684748,97.094668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.386299,106.068020,128.778739,182.657187,0.000000,0.000000,0.000000,0.000000,7.867563,11.996551,5.632077,1.727747,1.123874,0.038379,0.500786,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.435824,proposed,0,-126.340000,54.885000,1.603386,4.113099,1.830000,3.755000,-0.226614,0.358099,-1.860183,-7.654195,-0.274453,-7.654195,-1.860183,-0.090000,0.970000,0,52,-0.085588,22.943210,-0.085588,22.943210,0.000000,29.151459,0.000000,64.000000,0.000000,0.000000,63.283986,110.250659,134.656209,187.919251,0.000000,0.000000,0.000000,0.000000,8.188303,12.127421,5.567697,1.709744,0.303892,0.023733,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.445619,proposed,0,-126.340000,54.885000,1.600164,4.021132,1.820000,3.725000,-0.219836,0.296132,-0.884349,-0.518412,0.152474,-0.518412,-0.884349,-0.030000,0.780000,-6,7,-5.829814,-22.110086,-5.829814,-22.110086,0.000000,29.204755,0.000000,64.000000,0.000000,0.000000,60.975134,109.336469,130.742356,183.513789,0.000000,0.000000,0.000000,0.000000,7.813950,11.309299,5.561193,1.797060,0.265078,0.052744,0.501228,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008189,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.455627,proposed,0,-126.340000,54.885000,1.603595,3.930715,1.830000,3.745000,-0.226405,0.185715,0.823360,3.567892,0.335443,3.567892,0.823360,-0.020000,0.450000,-16,-31,-15.840860,-31.419248,-15.840860,-31.419248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.734651,103.439045,130.340831,177.057755,0.000000,0.000000,0.000000,0.000000,7.690129,10.703977,5.604202,1.693657,0.228486,0.036512,0.507959,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.465623,proposed,0,-126.340000,54.885000,1.613747,3.844155,1.850000,3.755000,-0.236253,0.089155,2.592058,-0.335443,-0.579401,-0.335443,2.592058,-0.040000,0.090000,-27,14,-27.170237,29.096338,-27.170237,29.096338,0.000000,-15.515586,0.000000,64.000000,0.000000,0.000000,70.245304,97.186434,133.093725,175.299212,0.000000,0.000000,0.000000,0.000000,7.954871,10.672768,5.695102,1.804567,0.574071,0.043146,0.515894,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.476315,proposed,0,-126.340000,54.885000,1.631952,3.755897,1.890000,3.675000,-0.258048,0.080897,2.957996,-10.886644,-0.884349,-10.886644,2.957996,-0.130000,0.040000,-21,59,-20.700130,103.874900,-20.700130,103.874900,0.000000,-45.294148,0.000000,64.000000,0.000000,0.000000,76.847234,93.148803,124.931758,161.186085,0.000000,0.000000,0.000000,0.000000,7.536619,10.425167,5.582155,1.620338,0.251752,0.023258,0.505398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.485618,proposed,0,-126.340000,54.885000,1.653873,3.682903,1.920000,3.525000,-0.266127,0.157903,3.201954,-18.937271,-1.067318,-18.937271,3.201954,-0.180000,0.180000,-13,104,-12.914018,103.658835,-12.914018,103.658835,0.000000,-0.078082,0.000000,64.000000,0.000000,0.000000,78.409847,94.975660,126.242127,165.247465,0.000000,0.000000,0.000000,0.000000,7.599264,10.981030,5.628561,1.608856,0.259263,0.026488,0.500807,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.495619,proposed,0,-126.340000,54.885000,1.683632,3.608513,1.950000,3.315000,-0.266368,0.293513,3.201954,-18.937271,-0.884349,-23.877429,2.409089,-0.130000,0.590000,-14,103,-13.901783,103.293611,-13.901783,103.293611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.103919,98.966804,129.429206,172.112580,0.000000,0.000000,0.000000,0.000000,8.074354,11.538597,5.557755,1.891638,1.227529,0.056299,0.502311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.505618,proposed,0,-126.340000,54.885000,1.719656,3.538506,1.980000,3.095000,-0.260344,0.443506,2.897006,-22.169720,-0.396432,-22.169720,2.897006,-0.110000,0.840000,-7,103,-6.571806,103.001825,-6.571806,103.001825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.743778,106.380893,130.831714,177.597282,0.000000,0.000000,0.000000,0.000000,8.329065,11.880259,5.556406,1.508423,0.347842,0.020569,0.501212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.515619,proposed,0,-126.340000,54.885000,1.761800,3.472978,2.000000,2.915000,-0.238200,0.557978,0.762370,-15.765812,-0.274453,-15.765812,0.762370,-0.090000,0.950000,21,103,21.013904,102.837562,21.013904,102.837562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.805993,112.981738,130.803560,180.684921,0.000000,0.000000,0.000000,0.000000,8.380781,11.971876,5.554130,1.487387,0.384109,0.022281,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.525650,proposed,0,-126.340000,54.885000,1.810014,3.411899,2.010000,2.805000,-0.199986,0.606899,0.518412,-8.569039,-0.396432,-8.569039,0.518412,-0.010000,0.970000,29,87,28.877337,86.529579,28.877337,86.529579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.741646,115.799548,131.268064,181.917468,0.000000,0.000000,0.000000,0.000000,8.372792,11.795324,5.620607,1.474577,0.354588,0.021579,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.535650,proposed,0,-126.340000,54.885000,1.863807,3.355737,2.020000,2.775000,-0.156193,0.580737,1.311276,-0.579401,-0.335443,-0.579401,1.311276,0.040000,0.930000,30,42,30.175660,26.048220,30.175660,26.048220,0.000000,15.481359,0.000000,64.000000,0.000000,0.000000,43.697980,115.598340,142.299659,190.565520,0.000000,0.000000,0.000000,0.000000,9.100695,12.100067,5.617645,1.473719,0.229777,0.023973,0.500952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.545647,proposed,0,-126.340000,54.885000,1.923062,3.304423,2.040000,2.815000,-0.116938,0.489423,1.555235,6.068465,0.274453,6.068465,1.555235,0.100000,0.690000,33,-3,32.500353,-10.096843,32.500353,-10.096843,0.000000,6.626421,0.000000,64.000000,0.000000,0.000000,39.631588,110.405813,146.291470,188.886585,0.000000,0.000000,0.000000,0.000000,9.337288,11.655881,5.630523,1.646023,0.232589,0.031618,0.501322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.555620,proposed,0,-126.340000,54.885000,1.987399,3.258121,2.070000,2.875000,-0.082601,0.383121,3.628881,6.312424,0.213464,6.312424,3.628881,0.170000,0.350000,14,15,14.293279,14.689103,14.293279,14.689103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.482375,102.979561,150.834990,187.719109,0.000000,0.000000,0.000000,0.000000,9.653143,11.525408,5.554268,1.472628,0.204597,0.020772,0.500748,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.565617,proposed,0,-126.340000,54.885000,2.056853,3.216691,2.130000,2.895000,-0.073147,0.321691,5.885497,0.396432,-0.213464,0.396432,5.885497,0.130000,0.200000,1,60,1.060384,79.584190,1.060384,79.584190,0.000000,-19.895087,0.000000,64.000000,0.000000,0.000000,40.099049,95.412782,158.265847,184.019186,0.000000,0.000000,0.000000,0.000000,10.506963,11.855018,5.552002,1.461986,0.191065,0.019991,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.575616,proposed,0,-126.340000,54.885000,2.131014,3.180303,2.200000,2.845000,-0.068986,0.335303,8.203101,-7.471226,-0.884349,-7.471226,8.203101,0.110000,0.350000,-15,103,-15.323630,103.310818,-15.323630,103.310818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.544004,92.476198,145.505708,171.789135,0.000000,0.000000,0.000000,0.000000,9.916293,11.461289,5.550516,1.660297,0.245650,0.027788,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.585621,proposed,0,-126.340000,54.885000,2.209614,3.149003,2.300000,2.745000,-0.090386,0.404003,9.727842,-10.825654,-0.579401,-10.825654,9.727842,0.080000,0.660000,-24,104,-23.681072,103.619328,-23.681072,103.619328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.842426,90.938651,135.966974,165.990072,0.000000,0.000000,0.000000,0.000000,9.409491,11.246462,5.638271,1.738858,0.351900,0.037225,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008277,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.595620,proposed,0,-126.340000,54.885000,2.292234,3.122872,2.400000,2.665000,-0.107766,0.457872,9.605862,-8.386070,-0.152474,-8.386070,9.605862,0.040000,0.880000,-13,103,-12.624550,103.284870,-12.624550,103.284870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.677233,92.852683,135.189277,172.276871,0.000000,0.000000,0.000000,0.000000,9.457154,11.659218,5.557357,1.516453,0.346930,0.030563,0.501785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.605619,proposed,0,-126.340000,54.885000,2.378589,3.101917,2.500000,2.625000,-0.121411,0.476917,8.386070,-2.165131,0.335443,-2.165131,8.386070,0.000000,0.960000,13,68,12.716373,67.765688,12.716373,67.765688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.372277,93.310854,133.868960,179.418761,0.000000,0.000000,0.000000,0.000000,9.227336,11.954102,5.629208,1.724538,0.602535,0.039923,0.501363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008509,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.615621,proposed,0,-126.340000,54.885000,2.468350,3.086151,2.580000,2.645000,-0.111650,0.441151,7.898153,4.665705,-0.396432,4.665705,7.898153,0.000000,0.860000,30,23,29.909344,22.038103,29.909344,22.038103,0.000000,0.727586,0.000000,64.000000,0.000000,0.000000,-4.363714,90.756666,133.516130,178.617008,0.000000,0.000000,0.000000,0.000000,8.642098,11.492342,5.569719,1.749203,0.230749,0.038468,0.501148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.625627,proposed,0,-126.340000,54.885000,2.561167,3.075582,2.660000,2.715000,-0.098833,0.360582,7.410237,9.117946,-0.518412,9.117946,7.410237,0.070000,0.560000,36,10,36.039750,10.373407,36.039750,10.373407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.914431,86.438514,128.030503,172.294818,0.000000,0.000000,0.000000,0.000000,8.081180,10.847686,5.630411,1.726313,0.247690,0.046577,0.503824,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.635629,proposed,0,-126.340000,54.885000,2.656588,3.070211,2.740000,2.785000,-0.083412,0.285211,7.044299,5.763517,-0.701380,5.763517,7.044299,0.120000,0.310000,39,55,39.159567,59.168237,39.159567,59.168237,0.000000,-3.794830,0.000000,64.000000,0.000000,0.000000,-28.433727,84.006297,132.023865,179.298574,0.000000,0.000000,0.000000,0.000000,8.672658,11.462282,5.638706,1.498164,0.212502,0.028152,0.501037,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.645621,proposed,0,-126.340000,54.885000,2.754155,3.070013,2.820000,2.795000,-0.065845,0.275013,8.386070,-0.518412,0.030495,-0.518412,8.386070,0.230000,0.350000,17,100,17.165167,103.558254,17.165167,103.558254,0.000000,-3.184847,0.000000,64.000000,0.000000,0.000000,-36.633651,82.936263,128.556824,167.138077,0.000000,0.000000,0.000000,0.000000,8.732176,11.260346,5.566322,1.645206,0.259901,0.035537,0.502538,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.655624,proposed,0,-126.340000,54.885000,2.853671,3.074955,2.920000,2.765000,-0.066329,0.309955,10.703675,-5.214611,-0.396432,-5.214611,10.703675,0.250000,0.640000,-7,104,-6.669812,104.104361,-6.669812,104.104361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.291232,81.331582,126.177378,156.872917,0.000000,0.000000,0.000000,0.000000,8.814772,10.791318,5.640259,1.760810,0.385533,0.042504,0.502624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008343,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.665627,proposed,0,-126.340000,54.885000,2.954601,3.084997,3.040000,2.745000,-0.085399,0.339997,12.472374,-2.836017,-0.396432,-2.836017,12.472374,0.180000,0.860000,-14,102,-14.163617,101.956141,-14.163617,101.956141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.961048,80.721818,122.438978,156.397376,0.000000,0.000000,0.000000,0.000000,8.687218,10.712130,5.613747,1.867516,0.470932,0.045028,0.501141,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008513,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.675623,proposed,0,-126.340000,54.885000,3.056461,3.100072,3.170000,2.745000,-0.113539,0.355072,12.655342,1.433256,-0.396432,1.433256,12.655342,0.110000,0.950000,-6,65,-5.807377,65.150116,-5.807377,65.150116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.319669,78.646344,122.242234,155.716681,0.000000,0.000000,0.000000,0.000000,8.202817,10.578118,5.618086,1.478864,0.315880,0.029398,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.685620,proposed,0,-126.340000,54.885000,3.158898,3.120121,3.300000,2.795000,-0.141102,0.325121,12.106436,7.410237,-0.030495,7.410237,12.106436,0.070000,0.830000,7,29,7.202880,28.895424,7.202880,28.895424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.098314,74.817016,128.865534,162.040741,0.000000,0.000000,0.000000,0.000000,7.871832,10.593218,5.563287,1.547834,0.238746,0.031950,0.505488,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.695622,proposed,0,-126.340000,54.885000,3.261501,3.145075,3.430000,2.885000,-0.168499,0.260075,11.923467,9.971800,-0.274453,9.971800,11.923467,0.060000,0.560000,12,32,12.348781,31.645515,12.348781,31.645515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.609888,69.853117,126.751435,158.354831,0.000000,0.000000,0.000000,0.000000,7.434329,10.196829,5.609642,1.462516,0.200100,0.022000,0.500536,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.705619,proposed,0,-126.340000,54.885000,3.363727,3.174821,3.560000,2.965000,-0.196273,0.209821,11.374561,6.861330,-0.945339,6.861330,11.374561,0.090000,0.400000,13,73,13.135738,73.378920,13.135738,73.378920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.377496,66.039255,124.044927,153.206441,0.000000,0.000000,0.000000,0.000000,7.237387,10.146723,5.560824,1.785372,0.274965,0.050570,0.501641,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.715626,proposed,0,-126.340000,54.885000,3.465274,3.209305,3.670000,3.015000,-0.204726,0.194305,11.191592,2.165131,-0.274453,2.165131,11.191592,0.090000,0.480000,14,105,14.241541,105.373486,14.241541,105.373486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.638977,62.399587,111.810050,133.017183,0.000000,0.000000,0.000000,0.000000,6.582170,9.303084,5.661125,1.494573,0.250625,0.030785,0.500701,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.725618,proposed,0,-126.340000,54.885000,3.565442,3.248328,3.790000,3.025000,-0.224558,0.223328,10.215758,-0.091484,0.335443,-0.091484,10.215758,0.110000,0.750000,17,106,17.443236,105.752571,17.443236,105.752571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.242852,58.477335,107.991114,125.891518,0.000000,0.000000,0.000000,0.000000,6.534111,8.914967,5.643261,1.665102,0.375085,0.042982,0.501363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008238,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.735626,proposed,0,-126.340000,54.885000,3.664079,3.291889,3.900000,3.045000,-0.235921,0.246889,10.032790,2.226120,-0.030495,2.226120,10.032790,0.130000,0.910000,15,87,15.355354,87.491604,15.355354,87.491604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.693538,55.225929,111.093661,129.897699,0.000000,0.000000,0.000000,0.000000,6.793276,9.024831,5.636105,1.769373,0.378696,0.038131,0.501185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008335,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.745630,proposed,0,-126.340000,54.885000,3.760507,3.339767,4.000000,3.115000,-0.239493,0.224767,9.605862,8.203101,-0.091484,8.203101,9.605862,0.180000,0.950000,12,42,12.457197,37.230151,12.457197,37.230151,0.000000,5.261454,0.000000,64.000000,0.000000,0.000000,-113.059177,51.176006,111.396342,130.210790,0.000000,0.000000,0.000000,0.000000,6.805051,8.824724,5.611738,1.673886,0.228330,0.030508,0.505379,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.755622,proposed,0,-126.340000,54.885000,3.854220,3.391782,4.090000,3.215000,-0.235780,0.176782,8.325081,11.801488,-0.091484,11.801488,8.325081,0.150000,0.700000,27,29,26.941940,29.377683,26.941940,29.377683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.771932,47.660278,110.366885,131.334941,0.000000,0.000000,0.000000,0.000000,6.666671,8.628186,5.595847,1.621043,0.210276,0.032061,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.765622,proposed,0,-126.340000,54.885000,3.944936,3.447875,4.180000,3.325000,-0.235064,0.122875,8.142112,11.252582,-0.213464,11.252582,8.142112,0.200000,0.470000,21,55,21.328107,54.525438,21.328107,54.525438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.587897,43.809471,112.849897,133.650435,0.000000,0.000000,0.000000,0.000000,6.687229,8.870512,5.624262,1.773964,0.232606,0.047765,0.500997,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.775624,proposed,0,-126.340000,54.885000,4.032152,3.507864,4.280000,3.405000,-0.247848,0.102864,8.142112,6.251434,-0.457422,6.251434,8.142112,0.260000,0.450000,9,100,8.532055,101.173898,8.532055,101.173898,0.000000,-1.648460,0.000000,64.000000,0.000000,0.000000,-131.704219,40.311470,112.251993,129.995327,0.000000,0.000000,0.000000,0.000000,7.173117,9.071919,5.612128,1.784579,0.301574,0.044939,0.500962,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.785624,proposed,0,-126.340000,54.885000,4.115372,3.571547,4.360000,3.445000,-0.244628,0.126547,8.630029,2.348100,-0.823360,2.348100,8.630029,0.240000,0.700000,1,106,1.081958,105.803642,1.081958,105.803642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.580059,36.425320,107.496914,124.931533,0.000000,0.000000,0.000000,0.000000,7.029737,8.671302,5.598283,2.360264,0.364124,0.041226,0.712241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.795622,proposed,0,-126.340000,54.885000,4.194153,3.638740,4.450000,3.495000,-0.255847,0.143740,7.837164,3.628881,-0.518412,3.628881,7.837164,0.180000,0.890000,10,97,9.984775,96.670835,9.984775,96.670835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.083859,33.624312,107.624236,122.004932,0.000000,0.000000,0.000000,0.000000,6.726445,8.473802,5.625700,1.804177,0.416024,0.041806,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008400,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.805631,proposed,0,-126.340000,54.885000,4.268166,3.709358,4.530000,3.555000,-0.261834,0.154358,6.251434,8.020133,0.335443,8.020133,6.251434,0.100000,0.950000,30,60,30.445449,60.070752,30.445449,60.070752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.608328,30.130552,108.918482,122.600532,0.000000,0.000000,0.000000,0.000000,6.349044,8.257713,5.674885,1.775086,0.400607,0.036149,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008400,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.817311,proposed,0,-126.340000,54.885000,4.347803,3.795730,4.590000,3.685000,-0.242197,0.110730,4.360757,13.692166,-0.030495,13.692166,4.360757,0.180000,0.780000,34,28,34.299103,28.396732,34.299103,28.396732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.437421,25.838836,107.712872,122.194771,0.000000,0.000000,0.000000,0.000000,6.437377,8.011199,5.597947,1.855612,0.245036,0.035113,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.825593,proposed,0,-126.340000,54.885000,4.399537,3.859400,4.640000,3.805000,-0.240463,0.054400,3.994819,13.997114,-1.128308,13.997114,3.994819,0.280000,0.600000,20,39,20.262538,39.353749,20.262538,39.353749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-146.733866,21.799624,106.459433,122.748272,0.000000,0.000000,0.000000,0.000000,6.415582,8.024260,6.241429,2.655203,0.230044,0.037866,0.501350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.837335,proposed,0,-126.340000,54.885000,4.465644,3.952856,4.690000,3.955000,-0.224356,-0.002144,3.750861,10.947634,-0.457422,10.947634,3.750861,0.290000,0.430000,14,80,14.066894,79.584487,14.066894,79.584487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-150.547137,17.114939,103.221545,123.731765,0.000000,0.000000,0.000000,0.000000,6.719388,7.972157,5.591624,1.773085,0.289576,0.046749,0.501179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008214,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.848302,proposed,0,-126.340000,54.885000,4.519205,4.043238,4.750000,4.035000,-0.230795,0.008238,3.994819,5.458569,0.457422,5.458569,3.994819,0.260000,0.570000,6,106,5.799801,105.689542,5.799801,105.689542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-153.710341,12.580058,103.535935,127.076275,0.000000,0.000000,0.000000,0.000000,6.899858,8.025257,6.218341,1.845570,0.301595,0.039165,0.501073,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.858417,proposed,0,-126.340000,54.885000,4.561160,4.128998,4.790000,4.095000,-0.228840,0.033998,3.506902,4.299767,0.152474,4.299767,3.506902,0.190000,0.810000,11,105,10.570336,105.366804,10.570336,105.366804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-155.617454,9.292835,108.678340,133.142783,0.000000,0.000000,0.000000,0.000000,7.011997,8.315711,5.596444,1.838921,0.357217,0.035892,0.504593,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008347,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.868489,proposed,0,-126.340000,54.885000,4.595450,4.216438,4.830000,4.165000,-0.234550,0.051438,3.079975,7.837164,-0.640391,7.837164,3.079975,0.140000,0.960000,14,73,13.588027,73.255156,13.588027,73.255156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.445868,6.984471,115.214656,138.924738,0.000000,0.000000,0.000000,0.000000,7.003688,8.633557,5.583683,1.770377,0.368293,0.038752,0.500952,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008273,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.878559,proposed,0,-126.340000,54.885000,4.621903,4.305657,4.850000,4.285000,-0.228097,0.020657,0.884349,13.814145,0.335443,13.814145,0.884349,0.150000,0.880000,26,30,25.807164,29.907691,25.807164,29.907691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.675697,4.172414,115.423350,138.520155,0.000000,0.000000,0.000000,0.000000,6.906726,8.443078,5.594503,1.654163,0.225454,0.024468,0.501051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.888479,proposed,0,-126.340000,54.885000,4.639983,4.395082,4.860000,4.445000,-0.220017,-0.049918,-0.396432,17.473521,0.213464,17.473521,-0.396432,0.100000,0.620000,37,18,37.279272,18.066394,37.279272,18.066394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.489265,0.579347,110.936085,132.919684,0.000000,0.000000,0.000000,0.000000,6.999198,8.320778,5.565264,1.523191,0.211402,0.022342,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.898476,proposed,0,-126.340000,54.885000,4.649875,4.486498,4.860000,4.595000,-0.210125,-0.108502,-0.823360,14.667999,0.091484,14.667999,-0.823360,0.210000,0.390000,19,58,18.531130,58.296284,18.531130,58.296284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.855989,-2.286808,106.949611,128.618436,0.000000,0.000000,0.000000,0.000000,6.771268,8.059017,5.557880,1.476442,0.214581,0.021930,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.908477,proposed,0,-126.340000,54.885000,4.651112,4.579008,4.860000,4.715000,-0.208888,-0.135992,-0.274453,8.934977,0.152474,8.934977,-0.274453,0.270000,0.430000,-7,103,-6.902690,102.655780,-6.902690,102.655780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.206472,-5.815257,94.692939,120.783104,0.000000,0.000000,0.000000,0.000000,6.075107,7.258960,5.548819,1.493438,0.228472,0.018876,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.918476,proposed,0,-126.340000,54.885000,4.643414,4.672333,4.860000,4.795000,-0.216586,-0.122667,-0.640391,6.129455,0.579401,6.129455,-0.640391,0.060000,0.710000,8,105,8.118470,104.526972,8.118470,104.526972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-151.656371,-8.247997,88.175723,114.103951,0.000000,0.000000,0.000000,0.000000,5.680360,6.785743,5.552721,1.458660,0.277543,0.023914,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.928478,proposed,0,-126.340000,54.885000,4.626524,4.766257,4.860000,4.885000,-0.233476,-0.118743,-1.372266,8.934977,0.640391,8.934977,-1.372266,0.140000,0.910000,-6,64,-6.215902,63.709412,-6.215902,63.709412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-150.764048,-8.911808,95.656102,116.401879,0.000000,0.000000,0.000000,0.000000,5.795153,7.093165,5.562852,1.530749,0.282123,0.029506,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.938478,proposed,0,-126.340000,54.885000,4.600213,4.860494,4.850000,5.015000,-0.249787,-0.154506,-2.653048,14.241072,0.640391,14.241072,-2.653048,0.110000,0.830000,-2,22,-2.360067,21.855734,-2.360067,21.855734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-148.985511,-8.040912,99.495888,117.614655,0.000000,0.000000,0.000000,0.000000,6.015107,7.262235,5.581091,1.499517,0.217308,0.028582,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.948480,proposed,0,-126.340000,54.885000,4.564264,4.954831,4.810000,5.175000,-0.245736,-0.220169,-4.299767,17.412531,0.884349,17.412531,-4.299767,0.100000,0.540000,4,14,4.390800,14.052402,4.390800,14.052402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-147.168626,-7.066527,105.459720,122.884444,0.000000,0.000000,0.000000,0.000000,6.711981,7.721800,5.557581,1.457330,0.215106,0.018667,0.503535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.958509,proposed,0,-126.340000,54.885000,4.518350,5.049273,4.780000,5.325000,-0.261650,-0.275727,-5.153621,13.814145,0.396432,13.814145,-5.153621,0.090000,0.330000,0,56,0.322425,56.198011,0.322425,56.198011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.798059,-5.120188,105.630430,121.106538,0.000000,0.000000,0.000000,0.000000,6.835285,7.838187,5.553249,1.466767,0.204286,0.021392,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.968475,proposed,0,-126.340000,54.885000,4.462783,5.142707,4.730000,5.415000,-0.267217,-0.272293,-5.397580,6.739351,0.396432,6.739351,-5.397580,0.080000,0.390000,-10,101,-10.335362,106.404017,-10.335362,106.404017,0.000000,-5.206006,0.000000,64.000000,0.000000,0.000000,-144.182575,-2.932069,98.234125,113.646301,0.000000,0.000000,0.000000,0.000000,6.223832,7.547973,5.545192,1.596058,0.276003,0.025218,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.978507,proposed,0,-126.340000,54.885000,4.396682,5.236129,4.680000,5.465000,-0.283318,-0.228871,-5.702528,2.714037,1.006328,2.714037,-5.702528,0.060000,0.670000,-21,107,-20.956868,106.879324,-20.956868,106.879324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.974241,-0.483087,89.979253,104.711963,0.000000,0.000000,0.000000,0.000000,5.632035,7.053614,5.562039,1.474995,0.268112,0.019942,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.988513,proposed,0,-126.340000,54.885000,4.320498,5.328406,4.620000,5.515000,-0.299502,-0.186594,-6.373413,4.482736,0.945339,4.482736,-6.373413,0.030000,0.900000,-25,86,-24.908760,86.006665,-24.908760,86.006665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.819935,2.735641,89.890983,100.843672,0.000000,0.000000,0.000000,0.000000,5.577128,6.934150,5.553429,1.518930,0.302368,0.025034,0.502818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.998478,proposed,0,-126.340000,54.885000,4.234340,5.419195,4.550000,5.605000,-0.315660,-0.185805,-7.776174,8.752008,1.189297,8.752008,-7.776174,-0.070000,0.920000,-12,46,-11.685942,45.939008,-11.685942,45.939008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.088826,5.150502,88.353426,95.387037,0.000000,0.000000,0.000000,0.000000,5.595414,6.529133,5.565344,1.480282,0.210732,0.020431,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.008477,proposed,0,-126.340000,54.885000,4.137517,5.508933,4.470000,5.715000,-0.332483,-0.206067,-10.032790,12.716332,0.884349,12.716332,-10.032790,-0.120000,0.720000,2,26,2.359872,26.169937,2.359872,26.169937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.724480,6.929662,86.998129,97.327515,0.000000,0.000000,0.000000,0.000000,5.747208,6.307575,5.555463,1.463102,0.199893,0.021465,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.018477,proposed,0,-126.340000,54.885000,4.030250,5.597092,4.370000,5.835000,-0.339750,-0.237908,-10.825654,12.533363,0.518412,12.533363,-10.825654,-0.050000,0.480000,-13,44,-12.636220,43.765763,-12.636220,43.765763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.118664,8.153518,83.105749,96.739087,0.000000,0.000000,0.000000,0.000000,5.624815,6.189530,5.550714,1.558849,0.203685,0.017544,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.028478,proposed,0,-126.340000,54.885000,3.912529,5.683440,4.270000,5.935000,-0.357471,-0.251560,-10.886644,7.166278,0.701380,7.166278,-10.886644,-0.050000,0.430000,-30,89,-29.550059,89.768732,-29.550059,89.768732,0.000000,-1.002969,0.000000,64.000000,0.000000,0.000000,-114.731665,8.262121,74.087566,83.987515,0.000000,0.000000,0.000000,0.000000,4.890275,5.776360,5.548661,1.461082,0.195718,0.018128,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.038478,proposed,0,-126.340000,54.885000,3.784381,5.767743,4.160000,5.975000,-0.375619,-0.207257,-11.374561,1.921172,1.921172,1.921172,-11.374561,-0.150000,0.640000,-30,108,-29.942863,108.417409,-29.942863,108.417409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.926227,7.869899,65.628965,75.800591,0.000000,0.000000,0.000000,0.000000,4.255597,5.205460,5.570334,1.530669,0.233743,0.032605,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.048479,proposed,0,-126.340000,54.885000,3.645835,5.849792,4.050000,6.005000,-0.404165,-0.155208,-12.533363,1.860183,1.982162,1.860183,-12.533363,-0.210000,0.880000,-26,99,-26.361868,99.082293,-26.361868,99.082293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.400916,8.140840,67.443041,74.305993,0.000000,0.000000,0.000000,0.000000,4.382373,5.174027,5.562021,1.640338,0.273017,0.030847,2.310939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.058506,proposed,0,-126.340000,54.885000,3.496549,5.929581,3.910000,6.065000,-0.413451,-0.135419,-14.119093,5.031642,1.555235,5.031642,-14.119093,-0.210000,0.970000,-23,63,-22.867632,63.409054,-22.867632,63.409054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.463747,8.633964,71.588299,76.383325,0.000000,0.000000,0.000000,0.000000,4.696724,5.272555,5.577010,1.482139,0.257682,0.022761,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.068480,proposed,0,-126.340000,54.885000,3.337845,6.006279,3.760000,6.145000,-0.422155,-0.138721,-16.680656,9.666852,2.104141,9.666852,-16.680656,-0.230000,0.840000,-8,33,-8.246557,32.711813,-8.246557,32.711813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.319667,9.459193,74.476419,82.766561,0.000000,0.000000,0.000000,0.000000,4.940153,5.429733,5.549974,1.483779,0.195060,0.019832,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.078511,proposed,0,-126.340000,54.885000,3.168069,6.080539,3.590000,6.245000,-0.421931,-0.164461,-17.778469,10.459717,1.860183,10.459717,-17.778469,-0.140000,0.600000,-21,41,-20.787359,41.066751,-20.787359,41.066751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.440032,10.953106,74.596111,88.757275,0.000000,0.000000,0.000000,0.000000,5.050308,5.608093,5.550262,1.455656,0.198435,0.017741,0.503663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.088480,proposed,0,-126.340000,54.885000,2.989412,6.151280,3.420000,6.325000,-0.430588,-0.173720,-17.534511,5.946486,1.616224,5.946486,-17.534511,-0.140000,0.490000,-38,84,-37.767087,84.294631,-37.767087,84.294631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.948686,11.534822,66.737978,79.376651,0.000000,0.000000,0.000000,0.000000,4.380228,5.334202,5.556619,1.533172,0.209466,0.017989,0.501469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.098476,proposed,0,-126.340000,54.885000,2.800469,6.218977,3.250000,6.365000,-0.449531,-0.146023,-17.839459,1.189297,2.165131,1.189297,-17.839459,-0.230000,0.630000,-40,109,-40.020184,109.060733,-40.020184,109.060733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.656629,11.044821,54.807399,63.708014,0.000000,0.000000,0.000000,0.000000,3.568383,4.521201,5.548315,1.562355,0.253296,0.026517,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.108508,proposed,0,-126.340000,54.885000,2.601190,6.283476,3.070000,6.385000,-0.468810,-0.101524,-18.693313,0.335443,2.653048,0.335443,-18.693313,-0.290000,0.830000,-38,102,-37.924933,102.142657,-37.924933,102.142657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.655212,11.254497,53.058145,58.086204,0.000000,0.000000,0.000000,0.000000,3.475996,4.233252,5.561819,1.506519,0.256420,0.025252,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.118510,proposed,0,-126.340000,54.885000,2.393077,6.344187,2.880000,6.415000,-0.486923,-0.070813,-21.254876,2.957996,2.592058,2.957996,-21.254876,-0.330000,0.970000,-21,67,-20.995826,66.597451,-20.995826,66.597451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.791954,12.080207,56.190701,58.250101,0.000000,0.000000,0.000000,0.000000,3.732381,4.275957,5.559994,1.548402,0.253873,0.021907,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.129100,proposed,0,-126.340000,54.885000,2.162737,6.404377,2.640000,6.485000,-0.477263,-0.080623,-23.450502,7.654195,2.348100,7.654195,-23.450502,-0.260000,0.810000,-18,36,-17.703383,36.153621,-17.703383,36.153621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.962623,13.273315,64.105410,74.484046,0.000000,0.000000,0.000000,0.000000,4.306778,4.824596,5.579249,1.469047,0.220415,0.019332,0.501021,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.138479,proposed,0,-126.340000,54.885000,1.950405,6.454030,2.440000,6.565000,-0.489595,-0.110970,-24.487325,8.203101,2.409089,8.203101,-24.487325,-0.220000,0.660000,-24,37,-23.951562,37.485312,-23.951562,37.485312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.691301,14.155206,66.018378,82.096940,0.000000,0.000000,0.000000,0.000000,4.411251,5.176617,5.551922,1.445004,0.196594,0.016566,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.148505,proposed,0,-126.340000,54.885000,1.715055,6.503173,2.200000,6.635000,-0.484945,-0.131827,-24.182377,4.299767,2.226120,4.299767,-24.182377,-0.220000,0.490000,-37,79,-37.206986,79.118546,-37.206986,79.118546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.159849,14.585995,63.381902,79.620168,0.000000,0.000000,0.000000,0.000000,4.120017,5.231899,5.555906,1.792595,0.255979,0.035477,0.501113,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.158481,proposed,0,-126.340000,54.885000,1.472587,6.547909,1.960000,6.655000,-0.487413,-0.107091,-24.548315,-0.701380,2.714037,-0.701380,-24.548315,-0.230000,0.600000,-45,109,-45.107005,109.230854,-45.107005,109.230854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.703876,14.187326,50.900335,60.510257,0.000000,0.000000,0.000000,0.000000,3.295325,4.420220,5.567120,1.783242,0.305858,0.036675,0.501040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008204,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.168485,proposed,0,-126.340000,54.885000,1.221460,6.588480,1.710000,6.655000,-0.488540,-0.066520,-25.036232,-2.653048,3.201954,-2.653048,-25.036232,-0.340000,0.830000,-37,106,-37.046660,105.980093,-37.046660,105.980093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.238214,14.540390,47.011260,53.602055,0.000000,0.000000,0.000000,0.000000,3.029549,4.039343,5.583488,1.550570,0.304304,0.031298,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.178482,proposed,0,-126.340000,54.885000,0.962870,6.624619,1.450000,6.665000,-0.487130,-0.040381,-26.499982,0.030495,3.140965,0.030495,-26.499982,-0.350000,0.990000,-29,67,-29.012971,67.159617,-29.012971,67.159617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.367282,15.154867,53.123875,58.593622,0.000000,0.000000,0.000000,0.000000,3.528796,4.246557,5.575748,2.692980,0.354428,0.038223,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.188478,proposed,0,-126.340000,54.885000,0.697013,6.656254,1.170000,6.705000,-0.472987,-0.048746,-26.499982,0.030495,3.750861,4.970653,-29.183525,-0.320000,0.880000,-38,69,-37.676173,69.148403,-37.676173,69.148403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.873908,17.715783,62.405505,75.131203,0.000000,0.000000,0.000000,0.000000,4.116344,4.874024,5.561577,1.791752,0.250075,0.033957,0.503293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.198491,proposed,0,-126.340000,54.885000,0.423817,6.683336,0.870000,6.775000,-0.446183,-0.091664,-30.830244,6.739351,3.140965,6.739351,-30.830244,-0.330000,0.780000,-2,24,-1.582892,16.815426,-1.582892,16.815426,0.000000,7.332977,0.000000,64.000000,0.000000,0.000000,-51.372330,16.278579,54.655878,64.685000,0.000000,0.000000,0.000000,0.000000,3.778191,4.321398,5.826235,1.816408,0.851635,0.041853,0.500980,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.208478,proposed,0,-126.340000,54.885000,0.144852,6.705676,0.560000,6.845000,-0.415148,-0.139324,-32.781911,6.922320,3.445913,6.922320,-32.781911,-0.250000,0.590000,3,22,2.574427,21.761983,2.574427,21.761983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.037365,17.208652,63.856173,84.658666,0.000000,0.000000,0.000000,0.000000,4.478125,5.143708,5.563756,1.636304,0.210094,0.028699,0.502441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.218477,proposed,0,-126.340000,54.885000,-0.140538,6.723300,0.240000,6.895000,-0.380538,-0.171700,-32.842901,1.738204,4.055809,1.738204,-32.842901,-0.140000,0.380000,-17,67,-17.126537,75.622767,-17.126537,75.622767,0.000000,-8.860784,0.000000,64.000000,0.000000,0.000000,-40.153460,18.056118,72.476351,91.464657,0.000000,0.000000,0.000000,0.000000,4.622582,5.778234,5.562884,2.390801,0.263279,0.045195,0.506506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.228480,proposed,0,-126.340000,54.885000,-0.431677,6.736120,-0.080000,6.885000,-0.351677,-0.148880,-31.623109,-5.702528,3.506902,-5.702528,-31.623109,-0.100000,0.460000,-42,109,-41.959284,108.604382,-41.959284,108.604382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.290942,18.105306,63.512644,72.286055,0.000000,0.000000,0.000000,0.000000,4.601284,5.152223,5.571496,1.843722,0.270044,0.038552,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.238484,proposed,0,-126.340000,54.885000,-0.728051,6.744083,-0.380000,6.815000,-0.348051,-0.070917,-30.220348,-9.056956,2.836017,-9.056956,-30.220348,-0.210000,0.760000,-50,109,-49.969579,109.141444,-49.969579,109.141444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.040331,18.840086,53.848364,62.190894,0.000000,0.000000,0.000000,0.000000,4.152453,4.687716,5.595428,1.787153,0.341256,0.043916,0.501333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008282,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.248483,proposed,0,-126.340000,54.885000,-1.029029,6.747148,-0.680000,6.755000,-0.349029,-0.007852,-30.281337,-7.349247,2.775027,-7.349247,-30.281337,-0.370000,0.960000,-34,100,-34.478830,100.111856,-34.478830,100.111856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.712077,20.934126,51.821325,62.251275,0.000000,0.000000,0.000000,0.000000,3.967631,4.667204,5.568710,1.591661,0.276539,0.025689,0.500555,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.258480,proposed,0,-126.340000,54.885000,-1.334253,6.745294,-0.990000,6.735000,-0.344253,0.010294,-31.867067,-1.433256,3.445913,-1.433256,-31.867067,-0.400000,1.010000,-16,55,-16.180423,43.687301,-16.180423,43.687301,0.000000,11.424555,0.000000,64.000000,0.000000,0.000000,-20.558988,21.880929,59.280277,75.450154,0.000000,0.000000,0.000000,0.000000,4.057216,5.183521,5.568332,1.500911,0.255346,0.024475,0.503254,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.268480,proposed,0,-126.340000,54.885000,-1.643349,6.738503,-1.320000,6.755000,-0.323349,-0.016497,-33.513786,3.567892,3.567892,3.567892,-33.513786,-0.310000,0.820000,-11,12,-10.844248,11.503414,-10.844248,11.503414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.692624,21.646012,69.445099,89.656057,0.000000,0.000000,0.000000,0.000000,4.450593,5.622173,5.551758,1.481040,0.191826,0.018156,0.500249,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.278513,proposed,0,-126.340000,54.885000,-1.956831,6.726720,-1.650000,6.795000,-0.306831,-0.068280,-33.940714,3.933829,3.811850,3.933829,-33.940714,-0.220000,0.490000,-19,28,-19.036079,27.968981,-19.036079,27.968981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.216173,20.830791,81.620015,101.874476,0.000000,0.000000,0.000000,0.000000,5.156975,6.267464,5.552216,1.557745,0.199989,0.030375,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.288512,proposed,0,-126.340000,54.885000,-2.272096,6.710031,-1.990000,6.815000,-0.282096,-0.104969,-33.452797,-2.104141,3.384923,-2.104141,-33.452797,-0.200000,0.340000,-29,73,-29.272268,85.183189,-29.272268,85.183189,0.000000,-12.214208,0.000000,64.000000,0.000000,0.000000,-18.283437,18.527711,81.849672,96.605823,0.000000,0.000000,0.000000,0.000000,5.461778,6.271006,5.557349,1.592702,0.211551,0.023324,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.298508,proposed,0,-126.340000,54.885000,-2.589567,6.688428,-2.320000,6.775000,-0.269567,-0.086572,-32.720922,-8.142112,3.384923,-8.142112,-32.720922,-0.230000,0.490000,-37,108,-36.681531,108.140619,-36.681531,108.140619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.320567,16.973193,68.900045,81.003406,0.000000,0.000000,0.000000,0.000000,4.900363,5.544733,5.556452,1.618094,0.261888,0.026808,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.308480,proposed,0,-126.340000,54.885000,-2.908143,6.661997,-2.640000,6.695000,-0.268143,-0.033003,-32.781911,-10.337738,4.177788,-10.337738,-32.781911,-0.280000,0.790000,-34,109,-33.518569,108.500948,-33.518569,108.500948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.625164,16.931080,61.943443,74.230202,0.000000,0.000000,0.000000,0.000000,4.513552,5.224185,5.558301,1.540276,0.276461,0.024522,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.318508,proposed,0,-126.340000,54.885000,-3.229835,6.630541,-2.960000,6.625000,-0.269835,0.005541,-33.391807,-6.922320,3.445913,-6.922320,-33.391807,-0.330000,0.980000,-21,67,-21.190331,66.575292,-21.190331,66.575292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.983822,17.929988,61.996391,77.434025,0.000000,0.000000,0.000000,0.000000,4.335613,5.429033,5.555731,1.575716,0.256312,0.028699,0.500967,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.328511,proposed,0,-126.340000,54.885000,-3.551560,6.594337,-3.300000,6.605000,-0.251560,-0.010663,-35.404464,-0.945339,4.116798,-0.945339,-35.404464,-0.300000,0.890000,-3,22,-2.766715,18.472787,-2.766715,18.472787,0.000000,3.102505,0.000000,64.000000,0.000000,0.000000,-11.421037,18.209141,73.907811,93.761883,0.000000,0.000000,0.000000,0.000000,4.725629,5.909424,5.558179,1.494203,0.195156,0.023374,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.338481,proposed,0,-126.340000,54.885000,-3.872567,6.553507,-3.660000,6.615000,-0.212567,-0.061493,-36.014360,2.165131,3.628881,2.165131,-36.014360,-0.220000,0.580000,-1,11,-1.446306,11.054638,-1.446306,11.054638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.592112,17.595949,82.185963,102.856507,0.000000,0.000000,0.000000,0.000000,4.999232,6.232066,5.562024,1.467192,0.191674,0.023408,0.502071,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.348515,proposed,0,-126.340000,54.885000,-4.195430,6.507702,-4.010000,6.625000,-0.185430,-0.117298,-35.648422,-1.982162,3.018985,-1.982162,-35.648422,-0.160000,0.350000,-12,56,-11.891000,57.159491,-11.891000,57.159491,0.000000,-1.104853,0.000000,64.000000,0.000000,0.000000,-6.952314,15.980376,90.438749,105.875887,0.000000,0.000000,0.000000,0.000000,5.680716,6.542667,5.557638,1.500641,0.203313,0.026414,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.358507,proposed,0,-126.340000,54.885000,-4.516270,6.457461,-4.360000,6.575000,-0.156270,-0.117539,-34.428630,-8.325081,3.506902,-8.325081,-34.428630,-0.140000,0.400000,-27,101,-26.725260,103.148956,-26.725260,103.148956,0.000000,-2.094318,0.000000,64.000000,0.000000,0.000000,0.412453,14.027335,78.899073,87.187796,0.000000,0.000000,0.000000,0.000000,5.382603,5.839230,5.557029,1.482681,0.225217,0.024665,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.368524,proposed,0,-126.340000,54.885000,-4.836759,6.402537,-4.710000,6.505000,-0.126759,-0.102463,-33.879724,-11.496540,3.201954,-11.496540,-33.879724,-0.170000,0.690000,-28,102,-28.218309,102.232074,-28.218309,102.232074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.588559,12.741158,68.750110,78.093826,0.000000,0.000000,0.000000,0.000000,4.906003,5.260306,5.578238,1.536743,0.320705,0.037173,0.503499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.378519,proposed,0,-126.340000,54.885000,-5.154855,6.343285,-5.050000,6.415000,-0.104855,-0.071715,-33.208838,-8.630029,3.506902,-8.630029,-33.208838,-0.270000,0.890000,-18,59,-18.009939,59.447675,-18.009939,59.447675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.219554,12.096667,69.688454,80.248182,0.000000,0.000000,0.000000,0.000000,4.823648,5.314537,5.566910,1.585056,0.296536,0.042509,0.501176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.388511,proposed,0,-126.340000,54.885000,-5.470732,6.279698,-5.380000,6.375000,-0.090732,-0.095302,-33.391807,-3.811850,3.811850,-3.811850,-33.391807,-0.280000,0.800000,-9,21,-9.239348,20.532354,-9.239348,20.532354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.142345,11.883844,79.700792,93.741374,0.000000,0.000000,0.000000,0.000000,5.091757,5.848164,5.567631,1.837981,0.278264,0.054106,0.504697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.398484,proposed,0,-126.340000,54.885000,-5.783400,6.212003,-5.710000,6.355000,-0.073400,-0.142997,-33.147849,-1.128308,2.897006,-1.128308,-33.147849,-0.220000,0.550000,-13,12,-12.874391,12.276053,-12.874391,12.276053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.527771,10.912885,85.908656,100.928354,0.000000,0.000000,0.000000,0.000000,5.323733,6.123474,5.567234,1.456665,0.191106,0.019341,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.408503,proposed,0,-126.340000,54.885000,-6.094369,6.139865,-6.020000,6.335000,-0.074369,-0.195135,-31.013213,-4.299767,2.531068,-4.299767,-31.013213,-0.190000,0.340000,-34,49,-34.245030,49.452138,-34.245030,49.452138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.517871,9.089051,87.812766,99.563996,0.000000,0.000000,0.000000,0.000000,5.580587,6.166953,5.545661,1.443327,0.176851,0.017967,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.418505,proposed,0,-126.340000,54.885000,-6.401308,6.063821,-6.330000,6.275000,-0.071308,-0.211179,-29.854410,-9.788831,2.653048,-9.788831,-29.854410,-0.250000,0.360000,-38,90,-37.911126,89.732764,-37.911126,89.732764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.260612,7.863585,74.020684,84.318933,0.000000,0.000000,0.000000,0.000000,5.008984,5.511581,5.544491,1.432089,0.187283,0.018088,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.428476,proposed,0,-126.340000,54.885000,-6.703272,5.984155,-6.620000,6.175000,-0.083272,-0.190845,-29.366493,-12.960290,3.201954,-12.960290,-29.366493,-0.320000,0.610000,-33,93,-32.972716,92.610909,-32.972716,92.610909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.618542,8.585119,67.946810,78.819117,0.000000,0.000000,0.000000,0.000000,4.677874,5.373608,5.544471,1.437412,0.194716,0.019212,0.502551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.438509,proposed,0,-126.340000,54.885000,-7.002699,5.900222,-6.910000,6.065000,-0.092699,-0.164778,-29.061545,-11.435550,3.018985,-11.435550,-29.061545,-0.380000,0.790000,-23,62,-23.472837,61.989718,-23.472837,61.989718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.204079,10.489755,70.855599,84.474929,0.000000,0.000000,0.000000,0.000000,4.682290,5.756202,5.561495,1.525405,0.233333,0.036254,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.448511,proposed,0,-126.340000,54.885000,-7.296316,5.812937,-7.210000,5.995000,-0.086316,-0.182063,-29.244514,-6.068465,2.836017,-6.068465,-29.244514,-0.200000,0.760000,-36,17,-36.333983,14.445505,-36.333983,14.445505,0.000000,2.544213,0.000000,64.000000,0.000000,0.000000,27.211305,11.249830,80.281834,97.245015,0.000000,0.000000,0.000000,0.000000,5.020888,6.115795,5.564107,1.446773,0.209452,0.022452,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.458501,proposed,0,-126.340000,54.885000,-7.584342,5.722294,-7.500000,5.955000,-0.084342,-0.232706,-29.854410,-4.177788,2.043152,-4.177788,-29.854410,-0.360000,0.480000,-5,16,-5.491750,15.843081,-5.491750,15.843081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.914115,10.212802,89.829718,104.110692,0.000000,0.000000,0.000000,0.000000,5.574156,6.353220,5.552328,1.511575,0.237992,0.030789,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.468482,proposed,0,-126.340000,54.885000,-7.866478,5.628429,-7.800000,5.905000,-0.066478,-0.276571,-29.488473,-6.434403,2.043152,-6.434403,-29.488473,-0.310000,0.280000,-6,46,-6.221560,45.814318,-6.221560,45.814318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.166666,11.095588,85.769144,105.630758,0.000000,0.000000,0.000000,0.000000,5.083504,6.484517,5.565131,1.516254,0.200396,0.021241,0.504812,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.478507,proposed,0,-126.340000,54.885000,-8.143828,5.530977,-8.080000,5.835000,-0.063828,-0.304023,-27.963733,-11.130602,2.165131,-11.130602,-27.963733,-0.190000,0.350000,-32,73,-31.700919,73.259311,-31.700919,73.259311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.845053,12.298582,86.601982,96.925431,0.000000,0.000000,0.000000,0.000000,5.506645,6.378712,5.558083,1.545141,0.198573,0.023627,0.502910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.488477,proposed,0,-126.340000,54.885000,-8.413295,5.431069,-8.340000,5.725000,-0.073295,-0.293931,-26.073055,-13.570186,2.165131,-13.570186,-26.073055,-0.250000,0.530000,-40,76,-40.136696,76.027193,-40.136696,76.027193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.070868,11.960119,78.177914,83.932149,0.000000,0.000000,0.000000,0.000000,5.212521,5.689838,5.555401,1.472347,0.206823,0.020282,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.498480,proposed,0,-126.340000,54.885000,-8.676924,5.328001,-8.590000,5.605000,-0.086924,-0.276999,-25.280190,-12.228415,2.592058,-12.228415,-25.280190,-0.340000,0.660000,-32,52,-32.246249,52.275569,-32.246249,52.275569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.592788,11.627114,73.938159,81.364670,0.000000,0.000000,0.000000,0.000000,4.849493,5.436622,5.558183,1.649499,0.244501,0.031444,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.508481,proposed,0,-126.340000,54.885000,-8.933479,5.222271,-8.840000,5.505000,-0.093479,-0.282729,-25.219201,-9.056956,2.470079,-9.056956,-25.219201,-0.380000,0.630000,-20,25,-20.456285,25.397455,-20.456285,25.397455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.501101,11.589045,76.834404,88.079479,0.000000,0.000000,0.000000,0.000000,4.741320,5.577080,5.559176,1.533091,0.201013,0.022612,0.501597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.518508,proposed,0,-126.340000,54.885000,-9.183351,5.113740,-9.090000,5.435000,-0.093351,-0.321260,-25.463159,-7.898153,1.433256,-7.898153,-25.463159,-0.310000,0.460000,-19,25,-18.875962,24.749525,-18.875962,24.749525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.366809,11.957262,80.929409,94.608249,0.000000,0.000000,0.000000,0.000000,4.863164,5.809933,5.553838,1.496677,0.207300,0.020370,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.528510,proposed,0,-126.340000,54.885000,-9.424961,5.003141,-9.340000,5.355000,-0.084961,-0.351859,-24.914252,-9.178935,1.921172,-9.178935,-24.914252,-0.240000,0.340000,-25,41,-25.499216,41.499261,-25.499216,41.499261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.324159,12.167971,81.464879,91.054641,0.000000,0.000000,0.000000,0.000000,5.039830,5.738608,5.566961,1.509411,0.202605,0.025017,0.503246,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.538513,proposed,0,-126.340000,54.885000,-9.658708,4.890365,-9.580000,5.265000,-0.078708,-0.374635,-23.694460,-11.923467,2.043152,-11.923467,-23.694460,-0.260000,0.360000,-28,58,-28.261877,58.470178,-28.261877,58.470178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.421922,12.997468,76.923877,83.207731,0.000000,0.000000,0.000000,0.000000,4.916440,5.462790,5.558820,1.496184,0.214933,0.020453,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.548486,proposed,0,-126.340000,54.885000,-9.883691,4.775930,-9.810000,5.135000,-0.073691,-0.359070,-22.535658,-13.997114,1.311276,-13.997114,-22.535658,-0.260000,0.460000,-32,66,-32.476619,65.791254,-32.476619,65.791254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.926136,14.696371,73.212321,78.388658,0.000000,0.000000,0.000000,0.000000,4.763526,5.296195,5.865451,1.639734,0.226668,0.024956,0.501082,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.558482,proposed,0,-126.340000,54.885000,-10.100881,4.659408,-10.050000,5.015000,-0.050881,-0.355592,-22.413679,-13.753155,1.616224,-13.753155,-22.413679,-0.290000,0.560000,-21,53,-21.109546,53.096940,-21.109546,53.096940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.739159,16.001510,70.288740,75.234456,0.000000,0.000000,0.000000,0.000000,4.583965,5.089016,5.567144,1.770142,0.246001,0.038030,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.568558,proposed,0,-126.340000,54.885000,-10.311175,4.540290,-10.280000,4.895000,-0.031175,-0.354710,-23.206544,-11.374561,1.494245,-11.374561,-23.206544,-0.310000,0.570000,-1,30,-0.823746,30.247274,-0.823746,30.247274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.833845,17.843828,75.938837,82.387924,0.000000,0.000000,0.000000,0.000000,4.762579,5.320919,5.591796,1.750591,0.223084,0.032778,0.501061,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.578481,proposed,0,-126.340000,54.885000,-10.509666,4.421501,-10.510000,4.805000,0.000334,-0.383499,-23.023575,-10.703675,1.006328,-10.703675,-23.023575,-0.190000,0.460000,-5,29,-4.832559,28.890347,-4.832559,28.890347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.186309,20.398041,85.868587,94.603314,0.000000,0.000000,0.000000,0.000000,5.324321,5.916795,5.565072,1.801601,0.251227,0.038885,0.505264,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.588553,proposed,0,-126.340000,54.885000,-10.702234,4.299606,-10.750000,4.695000,0.047766,-0.395394,-21.925762,-11.374561,1.250287,-11.374561,-21.925762,-0.160000,0.360000,-7,41,-6.745467,40.845496,-6.745467,40.845496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.971308,21.281226,88.059557,90.641338,0.000000,0.000000,0.000000,0.000000,5.718397,5.796072,5.584311,1.738911,0.248132,0.028522,0.501173,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.598485,proposed,0,-126.340000,54.885000,-10.883211,4.178270,-10.950000,4.575000,0.066789,-0.396730,-20.340032,-13.936124,1.433256,-13.936124,-20.340032,-0.110000,0.360000,-19,60,-18.512431,60.413011,-18.512431,60.413011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.328909,22.931971,84.301170,87.483287,0.000000,0.000000,0.000000,0.000000,5.628288,5.717004,5.589282,1.807859,0.251856,0.047652,0.501651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.608484,proposed,0,-126.340000,54.885000,-11.056367,4.055142,-11.140000,4.445000,0.083633,-0.389858,-17.900448,-15.826802,0.396432,-15.826802,-17.900448,-0.140000,0.460000,-28,67,-27.889786,66.821815,-27.889786,66.821815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.699244,23.837142,76.734212,80.448097,0.000000,0.000000,0.000000,0.000000,5.271556,5.397807,5.572251,1.576127,0.197067,0.021745,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.618476,proposed,0,-126.340000,54.885000,-11.220266,3.931281,-11.310000,4.285000,0.089734,-0.353719,-16.680656,-16.680656,0.640391,-16.680656,-16.680656,-0.190000,0.560000,-24,67,-24.438352,67.217371,-24.438352,67.217371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.661302,24.470089,72.094721,76.048941,0.000000,0.000000,0.000000,0.000000,4.935598,5.136911,5.549987,1.605974,0.207553,0.023464,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.628478,proposed,0,-126.340000,54.885000,-11.375095,3.806659,-11.460000,4.145000,0.084905,-0.338341,-15.826802,-14.302062,0.945339,-14.302062,-15.826802,-0.220000,0.620000,-19,43,-18.987889,42.663134,-18.987889,42.663134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.509772,25.454024,72.569403,77.100306,0.000000,0.000000,0.000000,0.000000,4.874742,5.174932,5.557083,1.481092,0.201828,0.022852,0.500762,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.638511,proposed,0,-126.340000,54.885000,-11.521127,3.681136,-11.610000,4.015000,0.088873,-0.333864,-14.972947,-13.143259,0.579401,-13.143259,-14.972947,-0.220000,0.550000,-17,38,-16.630299,37.947201,-16.630299,37.947201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.125968,26.262602,80.995127,84.421908,0.000000,0.000000,0.000000,0.000000,5.288969,5.420913,5.555512,1.464901,0.197960,0.021556,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.648512,proposed,0,-126.340000,54.885000,-11.657403,3.555675,-11.750000,3.895000,0.092597,-0.339325,-14.180083,-12.716332,0.396432,-12.716332,-14.180083,-0.210000,0.450000,-15,43,-15.223807,42.628233,-15.223807,42.628233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.073536,26.242472,81.853474,84.477836,0.000000,0.000000,0.000000,0.000000,5.413054,5.464691,5.557247,1.585710,0.205273,0.027165,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.658510,proposed,0,-126.340000,54.885000,-11.784366,3.430077,-11.890000,3.765000,0.105634,-0.334923,-13.265238,-14.241072,0.335443,-14.241072,-13.265238,-0.190000,0.420000,-16,58,-15.909492,58.227589,-15.909492,58.227589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.263189,26.494497,80.369728,83.409994,0.000000,0.000000,0.000000,0.000000,5.415433,5.481365,5.554998,1.495680,0.202612,0.020228,0.500727,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.668505,proposed,0,-126.340000,54.885000,-11.902083,3.304454,-12.010000,3.615000,0.107917,-0.310546,-11.984457,-16.924615,0.701380,-16.924615,-11.984457,-0.180000,0.480000,-20,77,-19.814358,77.081694,-19.814358,77.081694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.678503,27.669532,77.368218,82.056571,0.000000,0.000000,0.000000,0.000000,5.358931,5.527669,5.554118,1.528049,0.187755,0.020749,0.504551,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.678508,proposed,0,-126.340000,54.885000,-12.010707,3.178828,-12.120000,3.455000,0.109293,-0.276172,-10.520706,-17.290552,0.152474,-17.290552,-10.520706,-0.190000,0.590000,-22,74,-22.164267,73.551060,-22.164267,73.551060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.676143,28.829662,74.743159,80.597227,0.000000,0.000000,0.000000,0.000000,5.287227,5.536062,5.555584,1.479584,0.204087,0.023758,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.688509,proposed,0,-126.340000,54.885000,-12.110178,3.053473,-12.220000,3.295000,0.109822,-0.241527,-9.483883,-15.033937,-0.152474,-15.033937,-9.483883,-0.210000,0.680000,-19,50,-19.016377,49.643442,-19.016377,49.643442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.342022,29.551253,75.807490,81.287884,0.000000,0.000000,0.000000,0.000000,5.289764,5.503380,5.554641,1.556457,0.196535,0.021947,0.502491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.698501,proposed,0,-126.340000,54.885000,-12.200555,2.928580,-12.310000,3.165000,0.109445,-0.236420,-8.630029,-12.228415,0.518412,-12.228415,-8.630029,-0.210000,0.600000,-16,34,-16.397853,33.619492,-16.397853,33.619492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.169008,29.327831,82.812528,86.042022,0.000000,0.000000,0.000000,0.000000,5.585102,5.627101,5.554627,1.918918,0.313918,0.065687,0.501188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008367,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.708486,proposed,0,-126.340000,54.885000,-12.281975,2.804255,-12.400000,3.045000,0.118025,-0.240745,-7.837164,-12.228415,-0.030495,-12.228415,-7.837164,-0.200000,0.460000,-14,46,-14.480186,46.170171,-14.480186,46.170171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.200166,28.193124,86.821604,88.984809,0.000000,0.000000,0.000000,0.000000,5.851799,5.788438,5.572535,1.529591,0.202321,0.026319,0.501131,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.718515,proposed,0,-126.340000,54.885000,-12.354927,2.679995,-12.470000,2.915000,0.115073,-0.235005,-7.288257,-14.119093,-0.457422,-14.119093,-7.288257,-0.180000,0.480000,-13,62,-13.431670,61.782616,-13.431670,61.782616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.276181,27.475022,83.866443,86.396844,0.000000,0.000000,0.000000,0.000000,5.837691,5.804547,5.559836,1.523191,0.215222,0.028003,0.501340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.728508,proposed,0,-126.340000,54.885000,-12.418969,2.556894,-12.540000,2.765000,0.121031,-0.208106,-6.312424,-16.131750,-0.518412,-16.131750,-6.312424,-0.170000,0.510000,-14,79,-13.904461,79.035647,-13.904461,79.035647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.550881,28.028353,81.193558,85.709285,0.000000,0.000000,0.000000,0.000000,5.784671,5.877344,5.612905,2.021014,0.241010,0.036798,0.504264,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008427,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.738479,proposed,0,-126.340000,54.885000,-12.474431,2.434865,-12.580000,2.605000,0.105569,-0.170135,-4.787684,-16.985604,-0.152474,-16.985604,-4.787684,-0.150000,0.600000,-22,82,-22.055166,81.882114,-22.055166,81.882114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.236360,29.602246,78.802521,85.988787,0.000000,0.000000,0.000000,0.000000,5.717204,5.976474,5.560737,1.500480,0.230637,0.023969,0.501994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.748511,proposed,0,-126.340000,54.885000,-12.521893,2.313023,-12.620000,2.455000,0.098107,-0.141977,-2.836017,-15.643833,-0.579401,-15.643833,-2.836017,-0.180000,0.720000,-27,63,-27.100587,62.562312,-27.100587,62.562312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.043600,30.739964,75.895102,84.546647,0.000000,0.000000,0.000000,0.000000,5.552971,5.846924,5.557821,1.622626,0.351266,0.075704,0.502030,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.758497,proposed,0,-126.340000,54.885000,-12.561029,2.192743,-12.640000,2.325000,0.078971,-0.132257,-2.226120,-11.862478,-0.213464,-11.862478,-2.226120,-0.220000,0.700000,-20,34,-19.828723,34.155346,-19.828723,34.155346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.943266,30.538571,76.510045,83.852077,0.000000,0.000000,0.000000,0.000000,5.449393,5.658358,5.620802,1.586553,0.225013,0.028403,0.501019,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.768481,proposed,0,-126.340000,54.885000,-12.592277,2.073574,-12.660000,2.215000,0.067723,-0.141426,-1.982162,-10.459717,-0.335443,-10.459717,-1.982162,-0.240000,0.520000,-10,38,-10.330717,38.364314,-10.330717,38.364314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.064218,29.786613,79.706714,90.531568,0.000000,0.000000,0.000000,0.000000,5.455406,5.885008,5.563138,1.681121,0.224540,0.029982,0.501033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.778498,proposed,0,-126.340000,54.885000,-12.615934,1.955170,-12.670000,2.095000,0.054066,-0.139830,-0.823360,-11.801488,-0.335443,-11.801488,-0.823360,-0.180000,0.420000,-20,60,-19.935940,60.132100,-19.935940,60.132100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.027287,29.100304,80.466142,90.348652,0.000000,0.000000,0.000000,0.000000,5.575612,6.046789,5.576689,1.654745,0.226526,0.040080,1.364595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.788494,proposed,0,-126.340000,54.885000,-12.632088,1.838259,-12.670000,1.955000,0.037912,-0.116741,0.030495,-15.216906,-0.335443,-15.216906,0.030495,-0.180000,0.480000,-23,87,-22.686049,87.038228,-22.686049,87.038228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.861334,27.944742,77.499969,83.242796,0.000000,0.000000,0.000000,0.000000,5.650494,5.873926,5.617469,1.629592,0.229419,0.024068,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.798479,proposed,0,-126.340000,54.885000,-12.641039,1.722764,-12.660000,1.815000,0.018961,-0.092236,1.128308,-16.131750,-0.091484,-16.131750,1.128308,-0.200000,0.640000,-24,84,-23.945541,84.110287,-23.945541,84.110287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.681139,27.938839,73.010898,83.373187,0.000000,0.000000,0.000000,0.000000,5.415637,5.988972,5.563564,1.786411,0.354194,0.059015,0.501359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008279,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.808492,proposed,0,-126.340000,54.885000,-12.643060,1.608289,-12.640000,1.675000,-0.003060,-0.066711,1.799193,-13.936124,-0.457422,-13.936124,1.799193,-0.230000,0.750000,-20,59,-19.562476,58.500160,-19.562476,58.500160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.597076,29.018905,72.074540,85.090040,0.000000,0.000000,0.000000,0.000000,5.278285,5.995556,5.605988,1.498494,0.213356,0.023235,0.501093,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.818482,proposed,0,-126.340000,54.885000,-12.638399,1.495463,-12.620000,1.565000,-0.018399,-0.069537,1.799193,-9.239925,0.152474,-9.239925,1.799193,-0.230000,0.700000,-11,24,-11.116037,24.051980,-11.116037,24.051980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.196389,29.671578,71.317602,87.777253,0.000000,0.000000,0.000000,0.000000,5.068770,5.889699,5.570030,1.925411,0.322680,0.046749,0.501143,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008386,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.828485,proposed,0,-126.340000,54.885000,-12.627325,1.383930,-12.600000,1.485000,-0.027325,-0.101070,1.311276,-6.739351,-0.213464,-6.739351,1.311276,-0.190000,0.500000,-3,19,-3.219354,19.366363,-3.219354,19.366363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.930836,28.666456,75.762375,92.959369,0.000000,0.000000,0.000000,0.000000,5.207495,5.983138,5.583384,1.464690,0.218616,0.025158,0.500480,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.838480,proposed,0,-126.340000,54.885000,-12.610137,1.273937,-12.590000,1.395000,-0.020137,-0.121063,1.860183,-9.300914,-0.579401,-9.300914,1.860183,-0.120000,0.310000,-9,58,-8.826705,57.690213,-8.826705,57.690213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.269884,27.207815,79.067401,92.792587,0.000000,0.000000,0.000000,0.000000,5.505548,6.145475,5.560291,1.451280,0.197273,0.023514,0.503584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.848478,proposed,0,-126.340000,54.885000,-12.587107,1.165386,-12.560000,1.285000,-0.027107,-0.119614,2.531068,-13.692166,-0.518412,-13.692166,2.531068,-0.090000,0.380000,-15,91,-14.690105,90.991781,-14.690105,90.991781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.538103,25.142200,75.129476,82.467817,0.000000,0.000000,0.000000,0.000000,5.570641,5.954246,5.549122,1.443837,0.204321,0.018617,0.500626,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.858514,proposed,0,-126.340000,54.885000,-12.558415,1.057929,-12.530000,1.145000,-0.028415,-0.087071,2.531068,-13.692166,-0.640391,-15.582843,3.201954,-0.120000,0.640000,-6,73,-5.900796,73.324501,-5.900796,73.324501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.081379,23.453513,71.259828,79.528979,0.000000,0.000000,0.000000,0.000000,5.433368,5.875669,5.557764,1.714187,0.288591,0.032847,0.501080,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.868479,proposed,0,-126.340000,54.885000,-12.524694,0.952727,-12.490000,1.015000,-0.034694,-0.062273,3.262944,-11.862478,-0.274453,-11.862478,3.262944,-0.110000,0.710000,-6,53,-6.238041,53.181465,-6.238041,53.181465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.269472,25.696016,71.442613,87.882561,0.000000,0.000000,0.000000,0.000000,5.316728,6.133778,5.557991,1.698454,0.213852,0.024917,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.878476,proposed,0,-126.340000,54.885000,-12.485926,0.848677,-12.450000,0.925000,-0.035926,-0.076323,3.628881,-8.569039,-0.152474,-8.569039,3.628881,-0.100000,0.630000,-3,32,-3.399631,31.650937,-3.399631,31.650937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.485590,27.248936,66.962011,83.776628,0.000000,0.000000,0.000000,0.000000,5.054410,5.744056,5.555227,1.461153,0.210245,0.027319,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.888486,proposed,0,-126.340000,54.885000,-12.442454,0.745989,-12.410000,0.845000,-0.032454,-0.099011,3.872840,-6.495393,-0.091484,-6.495393,3.872840,-0.070000,0.460000,-2,28,-2.159420,28.345315,-2.159420,28.345315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.491368,27.295456,66.492376,83.999688,0.000000,0.000000,0.000000,0.000000,5.011342,5.660732,5.599003,1.536826,0.229465,0.021350,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.898479,proposed,0,-126.340000,54.885000,-12.394711,0.644945,-12.360000,0.775000,-0.034711,-0.130055,4.177788,-8.142112,-0.213464,-8.142112,4.177788,-0.070000,0.360000,0,49,-0.131335,49.391256,-0.131335,49.391256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.555613,26.626716,65.325995,81.130649,0.000000,0.000000,0.000000,0.000000,5.011816,5.605764,5.556279,1.455648,0.201744,0.021883,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.908514,proposed,0,-126.340000,54.885000,-12.342704,0.544933,-12.320000,0.675000,-0.022704,-0.130067,4.299767,-11.374561,-0.213464,-11.374561,4.299767,-0.060000,0.380000,2,76,2.384982,76.030837,2.384982,76.030837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.087086,26.465041,61.623541,76.401065,0.000000,0.000000,0.000000,0.000000,4.841816,5.552347,5.575783,1.632707,0.223394,0.032196,0.501215,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.918481,proposed,0,-126.340000,54.885000,-12.287314,0.447009,-12.260000,0.555000,-0.027314,-0.107991,5.214611,-13.265238,-0.335443,-13.265238,5.214611,-0.050000,0.540000,-3,80,-3.351473,80.438190,-3.351473,80.438190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.883574,27.114858,62.771320,76.332449,0.000000,0.000000,0.000000,0.000000,4.754594,5.660614,5.567588,1.742437,0.245181,0.033498,0.500696,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.928481,proposed,0,-126.340000,54.885000,-12.228308,0.350154,-12.210000,0.435000,-0.018308,-0.084846,5.275601,-12.045446,-0.152474,-12.045446,5.275601,-0.040000,0.680000,-1,60,-0.783496,60.211457,-0.783496,60.211457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.095947,27.835897,60.079867,71.521636,0.000000,0.000000,0.000000,0.000000,4.488839,5.281038,5.556994,1.483841,0.203110,0.020912,0.501856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.938514,proposed,0,-126.340000,54.885000,-12.165939,0.254323,-12.150000,0.335000,-0.015939,-0.080677,5.519559,-8.569039,-0.518412,-8.569039,5.519559,-0.040000,0.640000,2,35,2.325714,35.149140,2.325714,35.149140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.881310,28.793311,60.571865,71.782842,0.000000,0.000000,0.000000,0.000000,4.137785,5.071642,5.560469,1.492696,0.208107,0.023614,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.948510,proposed,0,-126.340000,54.885000,-12.100935,0.160135,-12.100000,0.265000,-0.000935,-0.104865,5.458569,-6.739351,0.030495,-6.739351,5.458569,-0.040000,0.500000,8,30,8.364077,30.386366,8.364077,30.386366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.220219,29.110229,61.266055,74.120677,0.000000,0.000000,0.000000,0.000000,4.129575,5.060386,5.556649,1.644716,0.207574,0.027085,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.958506,proposed,0,-126.340000,54.885000,-12.033358,0.067182,-12.040000,0.185000,0.006642,-0.117818,5.824507,-8.081122,-0.091484,-8.081122,5.824507,-0.030000,0.370000,7,53,7.425251,52.676513,7.425251,52.676513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.045992,29.190062,61.964988,75.781944,0.000000,0.000000,0.000000,0.000000,4.270580,5.256287,5.551466,1.451444,0.198537,0.023336,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.968479,proposed,0,-126.340000,54.885000,-11.963653,-0.024381,-11.970000,0.095000,0.006347,-0.119381,5.885497,-11.374561,-0.396432,-11.374561,5.885497,-0.010000,0.400000,5,79,5.251526,78.550128,5.251526,78.550128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.776469,28.693780,58.092730,69.592005,0.000000,0.000000,0.000000,0.000000,4.240598,5.132053,5.557466,1.475235,0.207711,0.024906,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.978476,proposed,0,-126.340000,54.885000,-11.891757,-0.115059,-11.900000,-0.025000,0.008243,-0.090059,6.983309,-12.899301,0.091484,-12.899301,6.983309,0.000000,0.570000,-4,80,-4.341977,79.945073,-4.341977,79.945073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.496859,27.730343,58.421285,67.593000,0.000000,0.000000,0.000000,0.000000,4.264616,5.094725,5.542479,1.458084,0.206990,0.020240,0.500552,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.988510,proposed,0,-126.340000,54.885000,-11.817830,-0.205021,-11.830000,-0.145000,0.012170,-0.060021,7.410237,-11.618519,0.579401,-11.618519,7.410237,-0.010000,0.650000,-5,66,-5.430745,65.679843,-5.430745,65.679843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.927400,26.354346,54.798380,61.582692,0.000000,0.000000,0.000000,0.000000,4.010828,4.630009,5.565187,1.554082,0.208517,0.030536,0.500713,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.998510,proposed,0,-126.340000,54.885000,-11.742638,-0.293719,-11.750000,-0.235000,0.007362,-0.058719,7.776174,-8.934977,-0.396432,-8.934977,7.776174,-0.020000,0.640000,-6,45,-5.566328,44.715677,-5.566328,44.715677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.265215,25.328436,53.810850,59.562185,0.000000,0.000000,0.000000,0.000000,3.594037,4.343891,5.580267,1.621516,0.221358,0.032725,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.008479,proposed,0,-126.340000,54.885000,-11.666429,-0.381255,-11.670000,-0.325000,0.003571,-0.056255,7.776174,-6.617372,-0.152474,-6.617372,7.776174,-0.020000,0.570000,-4,32,-3.930113,32.260837,-3.930113,32.260837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.736043,24.278227,52.419004,58.482861,0.000000,0.000000,0.000000,0.000000,3.344188,4.145999,5.559515,1.510698,0.196199,0.026929,0.509746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.018513,proposed,0,-126.340000,54.885000,-11.588693,-0.468557,-11.590000,-0.385000,0.001307,-0.083557,8.081122,-6.739351,-0.213464,-6.739351,8.081122,-0.040000,0.410000,-3,46,-2.850501,45.526694,-2.850501,45.526694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.279961,23.530003,53.500055,60.652135,0.000000,0.000000,0.000000,0.000000,3.341689,4.294664,5.558521,1.454749,0.196596,0.026102,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.028479,proposed,0,-126.340000,54.885000,-11.510683,-0.554555,-11.510000,-0.475000,-0.000683,-0.079555,8.020133,-9.849821,-0.762370,-9.849821,8.020133,-0.040000,0.400000,-3,73,-2.677831,73.370185,-2.677831,73.370185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.582896,22.957690,53.103562,59.178903,0.000000,0.000000,0.000000,0.000000,3.326634,4.392748,5.556535,1.496601,0.192024,0.023077,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.038508,proposed,0,-126.340000,54.885000,-11.431590,-0.640468,-11.420000,-0.595000,-0.011590,-0.045468,7.837164,-13.204249,0.030495,-13.204249,7.837164,-0.050000,0.500000,-1,96,-1.404172,96.462365,-1.404172,96.462365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.897562,22.114399,55.976575,60.582324,0.000000,0.000000,0.000000,0.000000,3.532273,4.613193,5.557593,1.481114,0.222603,0.024689,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.048517,proposed,0,-126.340000,54.885000,-11.352268,-0.725670,-11.340000,-0.715000,-0.012268,-0.010670,8.447060,-12.411384,-0.396432,-12.411384,8.447060,-0.040000,0.710000,-8,75,-7.658800,75.471453,-7.658800,75.471453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.045252,20.144334,60.943095,64.110348,0.000000,0.000000,0.000000,0.000000,3.841428,4.803787,5.557981,1.570059,0.242547,0.023337,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.058507,proposed,0,-126.340000,54.885000,-11.272898,-0.810270,-11.250000,-0.805000,-0.022898,-0.005270,8.508050,-8.812998,-0.213464,-8.812998,8.508050,-0.060000,0.840000,-6,34,-5.910856,34.018170,-5.910856,34.018170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.687855,18.285230,55.583395,57.545854,0.000000,0.000000,0.000000,0.000000,3.450630,4.150641,5.556045,1.483904,0.202250,0.023358,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.068507,proposed,0,-126.340000,54.885000,-11.193427,-0.894608,-11.170000,-0.885000,-0.023427,-0.009608,7.410237,-5.092632,-0.152474,-5.092632,7.410237,-0.070000,0.600000,7,24,6.823181,23.949011,6.823181,23.949011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.425701,17.001034,57.703586,62.863537,0.000000,0.000000,0.000000,0.000000,3.458209,4.195287,5.555644,1.619367,0.230137,0.021926,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.078509,proposed,0,-126.340000,54.885000,-11.114078,-0.978714,-11.090000,-0.955000,-0.024078,-0.023714,7.227268,-7.227268,0.152474,-7.227268,7.227268,0.010000,0.370000,-1,61,-1.194295,60.622616,-1.194295,60.622616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.623910,17.201418,63.514096,72.088645,0.000000,0.000000,0.000000,0.000000,3.774006,4.882471,5.565101,1.464445,0.201468,0.018997,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.088478,proposed,0,-126.340000,54.885000,-11.035269,-1.062401,-11.020000,-1.045000,-0.015269,-0.017401,7.532216,-11.679509,-0.213464,-11.679509,7.532216,-0.040000,0.400000,1,97,1.083042,97.002325,1.083042,97.002325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.704317,15.415045,57.736335,63.405510,0.000000,0.000000,0.000000,0.000000,3.923070,4.757172,5.551744,1.460658,0.225878,0.022714,0.501052,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.098481,proposed,0,-126.340000,54.885000,-10.956618,-1.146314,-10.930000,-1.165000,-0.026618,0.018686,7.532216,-13.204249,-0.213464,-13.204249,7.532216,0.000000,0.670000,-6,90,-6.207267,90.296376,-6.207267,90.296376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.365880,12.373313,64.395070,74.758150,0.000000,0.000000,0.000000,0.000000,4.381498,5.089957,5.583074,1.481026,0.237483,0.020003,0.501637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.108477,proposed,0,-126.340000,54.885000,-10.878569,-1.230210,-10.860000,-1.275000,-0.018569,0.044790,6.922320,-10.032790,0.457422,-10.032790,6.922320,-0.050000,0.760000,6,59,6.154533,58.752822,6.154533,58.752822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.437595,9.309092,60.262288,68.844429,0.000000,0.000000,0.000000,0.000000,4.123872,4.540937,5.545612,1.495851,0.219376,0.024166,0.500960,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.118508,proposed,0,-126.340000,54.885000,-10.800896,-1.314547,-10.790000,-1.355000,-0.010896,0.040453,6.495393,-7.410237,0.091484,-7.410237,6.495393,-0.040000,0.720000,11,39,11.021254,38.772520,11.021254,38.772520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.797907,8.635798,63.735330,67.621722,0.000000,0.000000,0.000000,0.000000,3.870092,4.587948,5.559023,1.448369,0.197415,0.024015,0.501064,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.128507,proposed,0,-126.340000,54.885000,-10.724210,-1.398860,-10.720000,-1.415000,-0.004210,0.016140,5.946486,-5.458569,0.152474,-5.458569,5.946486,-0.010000,0.530000,14,37,13.576834,36.809474,13.576834,36.809474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.360017,8.022937,61.648939,67.117050,0.000000,0.000000,0.000000,0.000000,3.849142,4.547744,5.556797,1.511447,0.211561,0.021683,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.138516,proposed,0,-126.340000,54.885000,-10.648272,-1.483588,-10.650000,-1.475000,0.001728,-0.008588,6.495393,-6.983309,-0.579401,-6.983309,6.495393,0.020000,0.430000,5,56,4.819692,55.676520,4.819692,55.676520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.015309,7.064950,58.409381,63.932960,0.000000,0.000000,0.000000,0.000000,3.862800,4.492495,5.556623,1.505074,0.201061,0.019426,0.500857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.148512,proposed,0,-126.340000,54.885000,-10.573320,-1.568634,-10.580000,-1.565000,0.006680,-0.003634,6.800341,-11.069613,-0.457422,-11.069613,6.800341,0.030000,0.450000,-2,88,-1.736623,88.397088,-1.736623,88.397088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.696089,5.163350,52.603927,59.510379,0.000000,0.000000,0.000000,0.000000,3.827317,4.213958,5.554908,1.501020,0.216766,0.023956,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.158508,proposed,0,-126.340000,54.885000,-10.499302,-1.654199,-10.500000,-1.685000,0.000698,0.030801,7.349247,-13.204249,0.274453,-13.204249,7.349247,0.020000,0.640000,-9,93,-8.627628,93.120486,-8.627628,93.120486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.598124,2.215013,54.219192,65.820076,0.000000,0.000000,0.000000,0.000000,3.974030,4.231825,5.556589,1.522197,0.216982,0.022162,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.168509,proposed,0,-126.340000,54.885000,-10.426220,-1.740415,-10.420000,-1.805000,-0.006220,0.064585,7.349247,-11.618519,0.152474,-11.618519,7.349247,-0.010000,0.770000,-7,72,-6.899146,71.599970,-6.899146,71.599970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.684156,-1.014659,53.690545,64.567252,0.000000,0.000000,0.000000,0.000000,3.774558,3.989171,5.556838,1.499651,0.255474,0.024366,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.178508,proposed,0,-126.340000,54.885000,-10.354142,-1.827313,-10.350000,-1.885000,-0.004142,0.057687,6.739351,-8.264091,0.579401,-8.264091,6.739351,-0.030000,0.770000,2,42,1.782926,42.231288,1.782926,42.231288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.105794,-2.987474,53.093931,57.897785,0.000000,0.000000,0.000000,0.000000,3.359003,3.829807,5.557779,1.456548,0.187799,0.022047,0.500744,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.188508,proposed,0,-126.340000,54.885000,-10.283066,-1.914990,-10.280000,-1.955000,-0.003066,0.040010,6.922320,-5.763517,-0.457422,-5.763517,6.922320,-0.050000,0.600000,4,34,4.383811,33.595510,4.383811,33.595510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.858628,-3.417238,56.860259,57.735940,0.000000,0.000000,0.000000,0.000000,3.716610,3.971390,5.564219,1.500449,0.204146,0.018772,0.500578,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.198478,proposed,0,-126.340000,54.885000,-10.213196,-2.003259,-10.200000,-2.015000,-0.013196,0.011741,6.434403,-6.373413,-0.030495,-6.373413,6.434403,-0.050000,0.430000,8,50,7.567009,50.390828,7.567009,50.390828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.651263,-3.634307,55.651148,58.121816,0.000000,0.000000,0.000000,0.000000,3.705602,3.979994,5.571128,1.489892,0.207136,0.022787,0.500677,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.208478,proposed,0,-126.340000,54.885000,-10.144100,-2.092719,-10.140000,-2.105000,-0.004100,0.012281,5.885497,-10.154769,0.030495,-10.154769,5.885497,-0.010000,0.440000,6,80,6.238580,80.261054,6.238580,80.261054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.493087,-3.932475,54.340381,58.842137,0.000000,0.000000,0.000000,0.000000,3.617574,4.061685,5.546491,1.426709,0.184447,0.017770,0.501900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.218477,proposed,0,-126.340000,54.885000,-10.075971,-2.183163,-10.070000,-2.215000,-0.005971,0.031837,6.556382,-12.716332,0.335443,-12.716332,6.556382,0.000000,0.580000,-3,91,-3.269338,90.665547,-3.269338,90.665547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.846886,-5.493522,54.200574,63.640804,0.000000,0.000000,0.000000,0.000000,3.575575,4.055469,5.558739,1.666844,0.232251,0.033825,0.500879,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.228515,proposed,0,-126.340000,54.885000,-10.008497,-2.275030,-10.000000,-2.335000,-0.008497,0.059970,6.739351,-12.533363,-0.274453,-12.533363,6.739351,-0.010000,0.730000,-6,78,-6.289278,78.031179,-6.289278,78.031179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.257440,-8.453782,50.910568,63.029084,0.000000,0.000000,0.000000,0.000000,3.506422,3.910700,5.567646,1.459773,0.223608,0.028669,0.501011,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.238514,proposed,0,-126.340000,54.885000,-9.942155,-2.367661,-9.930000,-2.435000,-0.012155,0.067339,6.129455,-8.630029,-0.213464,-8.630029,6.129455,-0.040000,0.760000,2,43,2.231948,43.276519,2.231948,43.276519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.626575,-11.582238,48.071645,57.729352,0.000000,0.000000,0.000000,0.000000,3.191661,3.750037,5.557814,1.424684,0.192028,0.016985,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.248508,proposed,0,-126.340000,54.885000,-9.876652,-2.461417,-9.860000,-2.495000,-0.016652,0.033583,6.251434,-5.336590,-0.213464,-5.336590,6.251434,-0.040000,0.620000,2,24,2.208974,23.584906,2.208974,23.584906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.582921,-12.581154,52.294029,56.680771,0.000000,0.000000,0.000000,0.000000,3.646774,3.944279,5.549961,1.509840,0.192619,0.023209,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.258482,proposed,0,-126.340000,54.885000,-9.812012,-2.556202,-9.800000,-2.545000,-0.012012,-0.011202,6.007476,-5.458569,0.152474,-5.458569,6.007476,-0.030000,0.410000,3,38,3.204906,37.911159,3.204906,37.911159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.689432,-13.056963,53.225101,59.972653,0.000000,0.000000,0.000000,0.000000,3.726873,4.093801,5.570732,1.502428,0.191400,0.021239,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.268510,proposed,0,-126.340000,54.885000,-9.747674,-2.652773,-9.730000,-2.615000,-0.017674,-0.037773,6.434403,-9.178935,0.396432,-9.178935,6.434403,-0.020000,0.350000,-4,71,-3.802888,70.739020,-3.802888,70.739020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.427723,-13.241595,53.411677,63.045192,0.000000,0.000000,0.000000,0.000000,3.670493,4.060188,5.555489,1.615816,0.210469,0.023438,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.278509,proposed,0,-126.340000,54.885000,-9.684101,-2.750347,-9.670000,-2.725000,-0.014101,-0.025347,6.007476,-12.350394,0.152474,-12.350394,6.007476,-0.020000,0.480000,-2,87,-2.465439,86.557537,-2.465439,86.557537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.201677,-14.875101,52.551963,68.411847,0.000000,0.000000,0.000000,0.000000,3.727385,4.158026,5.547114,1.494727,0.202896,0.018344,0.500270,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.288508,proposed,0,-126.340000,54.885000,-9.620989,-2.849261,-9.590000,-2.845000,-0.030989,-0.004261,6.983309,-11.984457,0.213464,-11.984457,6.983309,-0.030000,0.650000,-12,70,-11.538217,69.518375,-11.538217,69.518375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.550813,-16.703055,56.062875,71.830768,0.000000,0.000000,0.000000,0.000000,3.823810,4.407440,5.551740,1.480914,0.213446,0.022434,0.502100,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.298507,proposed,0,-126.340000,54.885000,-9.558253,-2.949508,-9.520000,-2.935000,-0.038253,-0.014508,6.678361,-8.325081,0.213464,-8.325081,6.678361,-0.050000,0.700000,-7,33,-7.062889,32.751540,-7.062889,32.751540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.768162,-19.482877,49.534105,64.344520,0.000000,0.000000,0.000000,0.000000,3.370749,4.085885,5.541973,1.442007,0.188469,0.024150,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.308512,proposed,0,-126.340000,54.885000,-9.495729,-3.051189,-9.450000,-2.995000,-0.045729,-0.056189,6.678361,-4.238777,0.518412,-4.238777,6.678361,-0.060000,0.500000,-4,11,-4.361310,11.258542,-4.361310,11.258542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.137366,-20.342599,52.162780,61.655062,0.000000,0.000000,0.000000,0.000000,3.740848,4.214741,5.560799,1.519137,0.191940,0.022556,0.501088,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.318508,proposed,0,-126.340000,54.885000,-9.433412,-3.154135,-9.380000,-3.055000,-0.053412,-0.099135,6.495393,-5.214611,0.701380,-5.214611,6.495393,-0.090000,0.270000,1,34,0.778297,34.134404,0.778297,34.134404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.226509,-19.612351,58.110099,68.490808,0.000000,0.000000,0.000000,0.000000,4.153026,4.605323,5.571896,1.489745,0.190854,0.022388,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.328478,proposed,0,-126.340000,54.885000,-9.371284,-3.258172,-9.310000,-3.135000,-0.061284,-0.123172,6.617372,-10.398727,0.030495,-10.398727,6.617372,-0.080000,0.270000,-3,74,-3.117524,73.513810,-3.117524,73.513810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.668453,-18.156787,61.271216,74.101305,0.000000,0.000000,0.000000,0.000000,4.264161,4.739999,5.555295,1.437563,0.189252,0.018995,0.500519,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.338498,proposed,0,-126.340000,54.885000,-9.308748,-3.364088,-9.250000,-3.245000,-0.058748,-0.119088,6.373413,-13.753155,0.152474,-13.753155,6.373413,-0.050000,0.470000,-6,83,-6.101541,83.200294,-6.101541,83.200294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.543645,-18.118141,62.316817,81.533835,0.000000,0.000000,0.000000,0.000000,4.192910,4.912834,5.543071,1.493503,0.175298,0.017006,0.500619,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.348508,proposed,0,-126.340000,54.885000,-9.246050,-3.471246,-9.180000,-3.365000,-0.066050,-0.106246,6.190445,-11.801488,0.396432,-11.801488,6.190445,-0.080000,0.610000,-1,55,-0.715034,54.763541,-0.715034,54.763541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.552046,-19.027036,62.065946,81.578050,0.000000,0.000000,0.000000,0.000000,4.168546,4.957528,5.547174,1.486419,0.191726,0.023147,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.358510,proposed,0,-126.340000,54.885000,-9.183059,-3.579628,-9.110000,-3.465000,-0.073059,-0.114628,6.251434,-8.203101,0.335443,-8.203101,6.251434,-0.100000,0.600000,3,23,3.216708,22.561736,3.216708,22.561736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.470426,-18.447302,60.549963,71.384664,0.000000,0.000000,0.000000,0.000000,4.152669,4.688326,5.545664,1.418063,0.183503,0.017304,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.368505,proposed,0,-126.340000,54.885000,-9.119630,-3.689226,-9.040000,-3.535000,-0.079630,-0.154226,5.885497,-6.007476,-0.091484,-6.007476,5.885497,-0.070000,0.420000,4,14,4.040605,14.321367,4.040605,14.321367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.921342,-16.811630,59.546248,67.731679,0.000000,0.000000,0.000000,0.000000,4.206384,4.600638,5.547310,1.535188,0.201452,0.021894,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.378478,proposed,0,-126.340000,54.885000,-9.055744,-3.799816,-8.970000,-3.605000,-0.085744,-0.194816,6.495393,-7.288257,-0.091484,-7.288257,6.495393,-0.040000,0.260000,-5,34,-5.124147,33.738008,-5.124147,33.738008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.209551,-15.404557,59.111004,69.995303,0.000000,0.000000,0.000000,0.000000,4.159385,4.636366,5.546875,1.580142,0.205044,0.023003,0.501129,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.388511,proposed,0,-126.340000,54.885000,-8.990743,-3.912266,-8.900000,-3.695000,-0.090743,-0.217266,7.349247,-11.801488,-0.640391,-11.801488,7.349247,0.010000,0.260000,-21,68,-21.272241,67.935885,-21.272241,67.935885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.367748,-15.027888,60.843445,75.584665,0.000000,0.000000,0.000000,0.000000,4.141085,4.745146,5.552862,1.461004,0.199726,0.021607,0.500674,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.398513,proposed,0,-126.340000,54.885000,-8.925079,-4.025524,-8.830000,-3.835000,-0.095079,-0.190524,7.105289,-14.972947,-0.030495,-14.972947,7.105289,-0.010000,0.450000,-20,80,-19.629482,79.559842,-19.629482,79.559842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.598783,-15.984592,62.318020,82.575286,0.000000,0.000000,0.000000,0.000000,4.452232,4.822918,5.550348,1.512007,0.190620,0.017821,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.408478,proposed,0,-126.340000,54.885000,-8.858687,-4.139429,-8.750000,-3.965000,-0.108687,-0.174429,6.922320,-14.546020,0.396432,-14.546020,6.922320,-0.100000,0.580000,-6,65,-6.263868,65.018916,-6.263868,65.018916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.150499,-16.248212,64.812968,85.742015,0.000000,0.000000,0.000000,0.000000,4.439763,5.135823,5.549364,1.615365,0.214550,0.024652,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.418505,proposed,0,-126.340000,54.885000,-8.790781,-4.255051,-8.680000,-4.085000,-0.110781,-0.170051,5.885497,-10.398727,0.274453,-10.398727,5.885497,0.000000,0.660000,-6,22,-5.678745,21.772410,-5.678745,21.772410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.684359,-14.392271,68.590227,79.514559,0.000000,0.000000,0.000000,0.000000,4.498435,5.101101,5.549265,1.601820,0.240397,0.024703,0.500819,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.428510,proposed,0,-126.340000,54.885000,-8.721812,-4.371344,-8.630000,-4.165000,-0.091812,-0.206344,5.397580,-7.288257,0.701380,-7.288257,5.397580,-0.100000,0.450000,16,9,16.423547,8.871122,16.423547,8.871122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.063211,-11.980516,66.505809,77.561442,0.000000,0.000000,0.000000,0.000000,4.568772,5.027028,5.582279,1.855975,1.465185,0.047866,0.500928,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009463,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.438481,proposed,0,-126.340000,54.885000,-8.651755,-4.488087,-8.570000,-4.245000,-0.081755,-0.243087,5.092632,-8.264091,0.091484,-8.264091,5.092632,-0.130000,0.350000,27,21,27.206036,20.604836,27.206036,20.604836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.432619,-8.766465,70.007159,83.754996,0.000000,0.000000,0.000000,0.000000,4.938679,5.146363,5.565784,1.758263,0.242943,0.027790,0.520656,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.448476,proposed,0,-126.340000,54.885000,-8.580099,-4.605867,-8.520000,-4.355000,-0.060099,-0.250867,4.726694,-13.204249,0.091484,-13.204249,4.726694,-0.070000,0.290000,25,65,25.272401,65.179899,25.272401,65.179899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.816845,-6.496037,68.974149,84.206134,0.000000,0.000000,0.000000,0.000000,4.836194,5.386537,5.585968,1.772801,0.242871,0.038859,0.500891,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.458483,proposed,0,-126.340000,54.885000,-8.506839,-4.724422,-8.460000,-4.505000,-0.046839,-0.219422,5.946486,-18.144407,0.152474,-18.144407,5.946486,0.160000,0.350000,-15,104,-14.934243,103.900651,-14.934243,103.900651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.088026,-6.161266,76.211599,87.549612,0.000000,0.000000,0.000000,0.000000,4.972226,5.663565,6.685757,1.720036,0.260937,0.040255,0.500742,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.468482,proposed,0,-126.340000,54.885000,-8.432019,-4.843429,-8.390000,-4.685000,-0.042019,-0.158429,7.471226,-18.937271,0.274453,-18.937271,7.471226,0.180000,0.640000,-35,91,-34.684587,91.376677,-34.684587,91.376677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.414885,-8.942807,73.397761,89.313619,0.000000,0.000000,0.000000,0.000000,5.248546,5.128377,5.673724,3.209214,0.306473,0.042187,0.501051,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.478475,proposed,0,-126.340000,54.885000,-8.355540,-4.962800,-8.310000,-4.845000,-0.045540,-0.117800,7.593205,-14.302062,-0.030495,-14.302062,7.593205,-0.080000,0.830000,-3,46,-2.790504,40.050719,-2.790504,40.050719,0.000000,6.325958,0.000000,64.000000,0.000000,0.000000,-42.084238,-12.495457,66.390125,86.121860,0.000000,0.000000,0.000000,0.000000,4.866223,5.048556,5.566719,1.679961,0.256102,0.028907,0.509233,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.489313,proposed,0,-126.340000,54.885000,-8.270602,-5.092592,-8.220000,-4.945000,-0.050602,-0.147592,7.349247,-7.349247,0.091484,-7.349247,7.349247,-0.110000,0.660000,11,1,10.607479,-5.873201,10.607479,-5.873201,0.000000,7.249878,0.000000,64.000000,0.000000,0.000000,-44.938267,-12.766692,68.263015,80.372071,0.000000,0.000000,0.000000,0.000000,4.522429,5.315921,5.595291,1.833013,0.281126,0.040392,0.501074,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008262,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.498704,proposed,0,-126.340000,54.885000,-8.195255,-5.205225,-8.160000,-5.005000,-0.035255,-0.200225,6.312424,-4.482736,0.335443,-4.482736,6.312424,-0.100000,0.400000,25,-12,24.560954,-11.955648,24.560954,-11.955648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.201981,-12.019848,70.338049,84.555155,0.000000,0.000000,0.000000,0.000000,4.890159,5.527684,6.637949,1.657168,0.223862,0.031635,0.501359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.508474,proposed,0,-126.340000,54.885000,-8.115090,-5.322450,-8.080000,-5.075000,-0.035090,-0.247450,6.617372,-7.959143,0.213464,-7.959143,6.617372,0.010000,0.130000,10,33,9.947052,36.420975,9.947052,36.420975,0.000000,-3.376622,0.000000,64.000000,0.000000,0.000000,-47.364387,-10.873273,77.171857,92.103463,0.000000,0.000000,0.000000,0.000000,4.981941,5.764993,5.549691,1.740122,0.217623,0.031381,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.518476,proposed,0,-126.340000,54.885000,-8.031114,-5.442358,-8.020000,-5.205000,-0.011114,-0.237358,7.288257,-15.826802,0.030495,-15.826802,7.288257,0.040000,0.150000,-1,78,-0.867534,102.580862,-0.867534,102.580862,0.000000,-24.536510,0.000000,64.000000,0.000000,0.000000,-41.549946,-11.678911,86.891714,100.040897,0.000000,0.000000,0.000000,0.000000,5.681055,6.117858,5.558789,1.736295,0.237062,0.028890,0.501093,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.528478,proposed,0,-126.340000,54.885000,-7.945161,-5.562041,-7.940000,-5.395000,-0.005161,-0.167041,8.447060,-22.169720,0.640391,-22.169720,8.447060,0.020000,0.420000,-10,107,-10.049431,106.895480,-10.049431,106.895480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.514676,-10.423082,89.589090,104.408277,0.000000,0.000000,0.000000,0.000000,6.231543,6.512088,5.563065,1.573035,0.297538,0.029865,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.538479,proposed,0,-126.340000,54.885000,-7.857230,-5.681323,-7.840000,-5.615000,-0.017230,-0.066323,8.995966,-21.437845,0.701380,-21.437845,8.995966,-0.030000,0.740000,-9,107,-8.669959,106.575120,-8.669959,106.575120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.510428,-8.534328,92.355895,110.430079,0.000000,0.000000,0.000000,0.000000,6.654580,6.896393,5.563228,1.460393,0.298273,0.019597,0.500864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.548484,proposed,0,-126.340000,54.885000,-7.767268,-5.800107,-7.750000,-5.795000,-0.017268,-0.005107,8.508050,-15.704823,0.640391,-15.704823,8.508050,-0.050000,0.910000,3,62,3.160768,54.721518,3.160768,54.721518,0.000000,6.853601,0.000000,64.000000,0.000000,0.000000,-36.709905,-6.299383,95.911472,115.774168,0.000000,0.000000,0.000000,0.000000,6.904213,7.275889,5.761149,1.645147,0.421383,0.030394,0.501175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008370,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.558486,proposed,0,-126.340000,54.885000,-7.675323,-5.918174,-7.660000,-5.895000,-0.015323,-0.023174,8.142112,-7.837164,0.518412,-7.837164,8.142112,-0.050000,0.820000,14,17,14.330803,-5.677252,14.330803,-5.677252,0.000000,22.252372,0.000000,64.000000,0.000000,0.000000,-42.319563,-3.152817,91.559355,109.342170,0.000000,0.000000,0.000000,0.000000,6.356853,6.959855,5.584358,1.752994,0.235739,0.036343,0.501222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.568486,proposed,0,-126.340000,54.885000,-7.581410,-6.035364,-7.570000,-5.945000,-0.011410,-0.090364,8.386070,-3.018985,0.640391,-3.018985,8.386070,-0.030000,0.500000,17,-23,16.734225,-23.286830,16.734225,-23.286830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.487074,-1.628926,90.117941,108.484320,0.000000,0.000000,0.000000,0.000000,5.876200,6.656016,5.583200,1.753086,0.248177,0.032078,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.578479,proposed,0,-126.340000,54.885000,-7.485611,-6.151450,-7.480000,-5.995000,-0.005611,-0.156450,8.691018,-5.519559,1.311276,-5.519559,8.691018,0.030000,0.160000,9,21,9.113737,21.490719,9.113737,21.490719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.759789,-0.299509,100.433238,117.975006,0.000000,0.000000,0.000000,0.000000,6.438233,7.164355,5.573469,1.582552,0.226368,0.030085,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.588496,proposed,0,-126.340000,54.885000,-7.387659,-6.266627,-7.380000,-6.095000,-0.007659,-0.171627,10.764665,-13.021280,0.701380,-13.021280,10.764665,0.060000,0.080000,-14,66,-14.257618,92.186010,-14.257618,92.186010,0.000000,-25.695291,0.000000,64.000000,0.000000,0.000000,-46.777103,-0.530005,105.441659,119.200351,0.000000,0.000000,0.000000,0.000000,7.084055,7.742159,5.609147,1.612613,0.230143,0.027176,0.500699,1,1,0,7,2,0,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.598479,proposed,0,-126.340000,54.885000,-7.288178,-6.380059,-7.270000,-6.275000,-0.018178,-0.105059,12.045446,-20.766960,1.067318,-20.766960,12.045446,0.000000,0.320000,-22,106,-22.153820,106.162061,-22.153820,106.162061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.965284,0.940838,101.459298,118.194343,0.000000,0.000000,0.000000,0.000000,7.074914,7.689451,5.573482,1.731291,0.299499,0.046976,0.501464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.608489,proposed,0,-126.340000,54.885000,-7.186623,-6.492274,-7.140000,-6.485000,-0.046623,-0.007274,12.167426,-22.718627,1.311276,-22.718627,12.167426,-0.070000,0.680000,-17,106,-16.581844,105.861014,-16.581844,105.861014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.597937,3.882517,101.265682,123.853128,0.000000,0.000000,0.000000,0.000000,7.212051,8.184327,5.603459,1.738091,0.356018,0.035063,0.505342,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008252,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.618489,proposed,0,-126.340000,54.885000,-7.083439,-6.602685,-7.010000,-6.685000,-0.073439,0.082315,11.679509,-17.534511,1.616224,-17.534511,11.679509,-0.100000,0.900000,-5,81,-5.446744,81.456671,-5.446744,81.456671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.963456,8.756604,108.089010,129.685312,0.000000,0.000000,0.000000,0.000000,7.381858,8.833046,5.609352,1.743766,0.288780,0.031748,0.501130,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.628484,proposed,0,-126.340000,54.885000,-6.978679,-6.711166,-6.900000,-6.815000,-0.078679,0.103834,10.703675,-9.422894,1.372266,-9.422894,10.703675,-0.090000,0.880000,9,36,9.018172,17.599006,9.018172,17.599006,0.000000,18.857665,0.000000,64.000000,0.000000,0.000000,-54.282166,13.998395,108.939325,130.014190,0.000000,0.000000,0.000000,0.000000,6.746246,8.521096,5.594533,1.642340,0.245377,0.029249,0.503727,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.638482,proposed,0,-126.340000,54.885000,-6.872363,-6.817630,-6.780000,-6.875000,-0.092363,0.057370,10.520706,-4.116798,1.128308,-4.116798,10.520706,-0.080000,0.650000,15,-9,14.706509,-10.049764,14.706509,-10.049764,0.000000,1.506435,0.000000,64.000000,0.000000,0.000000,-60.661417,17.529101,102.699631,123.768014,0.000000,0.000000,0.000000,0.000000,6.299182,7.691365,5.578787,1.832140,0.252572,0.042269,0.502560,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.648483,proposed,0,-126.340000,54.885000,-6.764599,-6.921911,-6.670000,-6.915000,-0.094599,-0.006911,10.093779,-2.957996,1.067318,-2.957996,10.093779,-0.070000,0.270000,20,10,20.034229,9.945704,20.034229,9.945704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.932431,18.595619,97.563124,122.699763,0.000000,0.000000,0.000000,0.000000,6.247285,7.409882,5.572009,1.724328,0.236815,0.024283,0.501262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.658476,proposed,0,-126.340000,54.885000,-6.655638,-7.023715,-6.560000,-6.975000,-0.095638,-0.048715,10.215758,-7.471226,1.372266,-7.471226,10.215758,0.010000,0.140000,8,55,8.409760,59.324923,8.409760,59.324923,0.000000,-4.379219,0.000000,64.000000,0.000000,0.000000,-62.894368,17.369909,91.775713,116.685710,0.000000,0.000000,0.000000,0.000000,5.945901,7.447575,5.570082,1.785751,0.271391,0.037097,0.501152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.668486,proposed,0,-126.340000,54.885000,-6.545342,-7.123126,-6.450000,-7.085000,-0.095342,-0.038126,11.374561,-13.753155,1.067318,-13.753155,11.374561,0.040000,0.280000,-9,100,-9.369370,104.338884,-9.369370,104.338884,0.000000,-4.393180,0.000000,64.000000,0.000000,0.000000,-58.184537,15.213158,90.971463,110.742014,0.000000,0.000000,0.000000,0.000000,5.996954,7.383595,5.581287,1.765848,0.287444,0.030878,0.501418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.678484,proposed,0,-126.340000,54.885000,-6.434183,-7.219681,-6.320000,-7.225000,-0.114183,0.005319,12.533363,-16.314719,1.067318,-16.314719,12.533363,-0.030000,0.620000,-16,103,-15.750111,103.477690,-15.750111,103.477690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.693783,12.987338,87.210686,109.850001,0.000000,0.000000,0.000000,0.000000,6.063313,7.076074,5.605973,1.910192,0.432280,0.060958,0.502941,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008528,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.688498,proposed,0,-126.340000,54.885000,-6.322013,-7.313479,-6.190000,-7.345000,-0.132013,0.031521,12.655342,-11.862478,1.555235,-11.862478,12.655342,0.060000,0.860000,-29,58,-28.782435,50.326674,-28.782435,50.326674,0.000000,8.151016,0.000000,64.000000,0.000000,0.000000,-52.359509,11.991063,87.286290,110.048390,0.000000,0.000000,0.000000,0.000000,6.166909,7.143546,5.630677,1.751676,0.420760,0.047434,0.501030,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008367,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.698492,proposed,0,-126.340000,54.885000,-6.209419,-7.404011,-6.070000,-7.405000,-0.139419,0.000989,11.313571,-2.409089,1.616224,-2.409089,11.313571,-0.100000,0.790000,6,13,5.509190,-21.759886,5.509190,-21.759886,0.000000,35.237576,0.000000,64.000000,0.000000,0.000000,-51.994236,10.710530,81.486685,98.677178,0.000000,0.000000,0.000000,0.000000,5.476903,6.314572,5.591476,1.460606,0.199871,0.017654,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.708475,proposed,0,-126.340000,54.885000,-6.096465,-7.491224,-5.960000,-7.405000,-0.136465,-0.086224,10.459717,2.897006,1.555235,2.897006,10.459717,-0.090000,0.480000,18,-32,17.722926,-42.364773,17.722926,-42.364773,0.000000,10.842463,0.000000,64.000000,0.000000,0.000000,-56.762340,9.443971,77.383112,88.661706,0.000000,0.000000,0.000000,0.000000,5.155910,5.577900,5.543448,1.428577,0.163503,0.015985,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.718477,proposed,0,-126.340000,54.885000,-5.983031,-7.575197,-5.860000,-7.395000,-0.123031,-0.180197,9.239925,1.128308,1.494245,1.128308,9.239925,-0.070000,0.090000,27,2,27.382911,1.939503,27.382911,1.939503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.326055,8.272812,77.744097,96.776465,0.000000,0.000000,0.000000,0.000000,5.281135,5.901602,5.551099,1.449008,0.202121,0.015175,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.728476,proposed,0,-126.340000,54.885000,-5.869543,-7.655600,-5.770000,-7.425000,-0.099543,-0.230600,8.995966,-5.824507,0.762370,-5.824507,8.995966,0.030000,0.030000,16,47,15.821917,66.349410,15.821917,66.349410,0.000000,-19.409907,0.000000,64.000000,0.000000,0.000000,-55.736699,5.857448,74.686797,93.097769,0.000000,0.000000,0.000000,0.000000,4.974263,5.969325,5.549548,1.446427,0.191572,0.014997,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.738478,proposed,0,-126.340000,54.885000,-5.756149,-7.732324,-5.670000,-7.525000,-0.086149,-0.207324,10.642686,-13.753155,1.067318,-13.753155,10.642686,0.080000,0.140000,-10,92,-9.516252,107.370205,-9.516252,107.370205,0.000000,-15.430702,0.000000,64.000000,0.000000,0.000000,-50.682714,4.033212,79.086440,95.484862,0.000000,0.000000,0.000000,0.000000,5.296871,6.204040,5.552778,1.470284,0.241733,0.017642,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.748477,proposed,0,-126.340000,54.885000,-5.643148,-7.805168,-5.550000,-7.685000,-0.093148,-0.120168,11.069613,-17.778469,1.250287,-17.778469,11.069613,0.010000,0.520000,-11,107,-11.112146,107.399295,-11.112146,107.399295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.635465,3.256412,77.881952,94.938063,0.000000,0.000000,0.000000,0.000000,5.587220,6.077683,5.547214,1.478169,0.207263,0.014887,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.758477,proposed,0,-126.340000,54.885000,-5.530704,-7.874032,-5.440000,-7.835000,-0.090704,-0.039032,10.825654,-12.411384,1.860183,-12.411384,10.825654,-0.060000,0.820000,1,82,0.611294,81.842900,0.611294,81.842900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.632954,3.000751,80.762283,102.324601,0.000000,0.000000,0.000000,0.000000,5.972380,6.556277,5.566760,1.463028,0.292035,0.016436,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.768477,proposed,0,-126.340000,54.885000,-5.419068,-7.938767,-5.320000,-7.905000,-0.099068,-0.033767,10.215758,-4.238777,1.067318,-4.238777,10.215758,-0.080000,0.870000,12,37,12.237436,12.431029,12.237436,12.431029,0.000000,24.411871,0.000000,64.000000,0.000000,0.000000,-52.059033,5.339279,83.754802,96.443676,0.000000,0.000000,0.000000,0.000000,5.654844,6.476182,5.548799,1.455984,0.209063,0.021177,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.778509,proposed,0,-126.340000,54.885000,-5.308118,-7.999434,-5.220000,-7.895000,-0.088118,-0.104434,8.691018,4.238777,1.189297,4.238777,8.691018,-0.010000,0.640000,22,-8,21.893901,-40.689036,21.893901,-40.689036,0.000000,32.531935,0.000000,64.000000,0.000000,0.000000,-58.306599,6.968470,76.764863,90.730078,0.000000,0.000000,0.000000,0.000000,4.955456,5.665533,5.556816,1.531667,0.209664,0.021459,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.788477,proposed,0,-126.340000,54.885000,-5.199154,-8.055349,-5.120000,-7.845000,-0.079154,-0.210349,8.752008,6.922320,1.433256,6.922320,8.752008,0.130000,0.300000,5,-39,5.315406,-38.794762,5.315406,-38.794762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.663112,6.933885,72.166117,89.218400,0.000000,0.000000,0.000000,0.000000,4.774330,5.400581,5.555641,1.642730,0.235475,0.031504,0.500943,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.798478,proposed,0,-126.340000,54.885000,-5.091350,-8.106962,-5.020000,-7.805000,-0.071350,-0.301962,9.727842,2.226120,1.494245,2.226120,9.727842,0.080000,0.030000,-1,6,-1.375891,19.531821,-1.375891,19.531821,0.000000,-13.326583,0.000000,64.000000,0.000000,0.000000,-58.700795,5.839542,87.681261,102.598544,0.000000,0.000000,0.000000,0.000000,5.981631,6.351661,5.560850,1.485575,0.230374,0.019388,0.504665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.808510,proposed,0,-126.340000,54.885000,-4.985002,-8.154107,-4.910000,-7.825000,-0.075002,-0.329107,10.337738,-6.556382,1.433256,-6.556382,10.337738,0.030000,0.000000,-6,51,-6.380521,98.016580,-6.380521,98.016580,0.000000,-46.811342,0.000000,64.000000,0.000000,0.000000,-57.315972,6.094706,91.047553,106.285658,0.000000,0.000000,0.000000,0.000000,6.379184,7.246967,5.555800,1.593650,0.212186,0.023805,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.818513,proposed,0,-126.340000,54.885000,-4.880985,-8.196405,-4.810000,-7.925000,-0.070985,-0.271405,10.093779,-13.509197,1.067318,-13.509197,10.093779,0.000000,0.110000,-4,96,-4.164929,106.688895,-4.164929,106.688895,0.000000,-10.483657,0.000000,64.000000,0.000000,0.000000,-57.358834,9.379557,89.590839,108.291452,0.000000,0.000000,0.000000,0.000000,6.352329,7.643130,5.559325,1.463927,0.273699,0.024673,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.828487,proposed,0,-126.340000,54.885000,-4.779516,-8.233811,-4.710000,-8.095000,-0.069516,-0.138811,9.178935,-18.083417,1.067318,-18.083417,9.178935,-0.020000,0.510000,4,106,3.549263,106.050115,3.549263,106.050115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.981549,14.627907,101.530092,120.298599,0.000000,0.000000,0.000000,0.000000,6.854976,8.480784,5.590217,1.661538,0.295412,0.027185,0.501042,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.838482,proposed,0,-126.340000,54.885000,-4.680356,-8.266425,-4.610000,-8.235000,-0.070356,-0.031425,8.020133,-13.448207,0.518412,-13.448207,8.020133,-0.030000,0.830000,15,105,15.033331,105.192858,15.033331,105.192858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.492575,21.523991,115.313689,136.412438,0.000000,0.000000,0.000000,0.000000,7.427001,9.355712,5.565625,1.817030,0.406656,0.035770,0.504340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008347,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.849198,proposed,0,-126.340000,54.885000,-4.577108,-8.295900,-4.530000,-8.305000,-0.047108,0.009100,6.434403,-1.921172,1.433256,-1.921172,6.434403,0.020000,0.970000,28,60,28.073719,16.263904,28.073719,16.263904,0.000000,43.928954,0.000000,64.000000,0.000000,0.000000,-76.183468,26.106237,120.334681,142.890873,0.000000,0.000000,0.000000,0.000000,7.539049,9.563467,5.647644,1.669812,0.399063,0.032936,0.500947,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.858481,proposed,0,-126.340000,54.885000,-4.490465,-8.316778,-4.460000,-8.275000,-0.030465,-0.041778,5.946486,7.227268,1.311276,7.227268,5.946486,0.110000,0.850000,25,15,25.161084,-50.728963,25.161084,-50.728963,0.000000,65.921822,0.000000,64.000000,0.000000,0.000000,-82.526413,27.516382,117.384069,141.895525,0.000000,0.000000,0.000000,0.000000,7.346742,9.009650,5.567502,1.633106,0.262078,0.030889,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.868484,proposed,0,-126.340000,54.885000,-4.400239,-8.334385,-4.390000,-8.165000,-0.010239,-0.169385,6.007476,13.387218,1.555235,13.387218,6.007476,0.190000,0.510000,16,-30,15.521860,-77.002418,15.521860,-77.002418,0.000000,47.195276,0.000000,64.000000,0.000000,0.000000,-85.006686,22.937423,106.454141,131.143909,0.000000,0.000000,0.000000,0.000000,7.097795,8.079737,5.596809,1.779407,0.248517,0.036725,0.500952,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.878485,proposed,0,-126.340000,54.885000,-4.313508,-8.346873,-4.320000,-8.035000,0.006492,-0.311873,7.288257,11.923467,1.250287,11.923467,7.288257,0.190000,0.130000,1,-38,0.805668,-37.921631,0.805668,-37.921631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.481610,16.640356,108.258802,128.065416,0.000000,0.000000,0.000000,0.000000,7.278104,8.089461,5.578512,1.646767,0.272285,0.026283,0.503538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.888482,proposed,0,-126.340000,54.885000,-4.230529,-8.354209,-4.230000,-7.965000,-0.000529,-0.389209,8.264091,4.055809,1.555235,4.055809,8.264091,0.100000,0.000000,-5,7,-5.420979,37.627222,-5.420979,37.627222,0.000000,-30.548852,0.000000,64.000000,0.000000,0.000000,-80.150074,12.258703,116.740061,138.211579,0.000000,0.000000,0.000000,0.000000,7.951664,8.720947,6.619952,1.793395,0.242817,0.041049,0.504157,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.898477,proposed,0,-126.340000,54.885000,-4.151497,-8.356374,-4.130000,-7.975000,-0.021497,-0.381374,8.325081,-5.641538,0.945339,-5.641538,8.325081,0.020000,-0.030000,-6,52,-5.589334,104.927187,-5.589334,104.927187,0.000000,-52.848818,0.000000,64.000000,0.000000,0.000000,-78.419947,12.761566,114.059866,141.406257,0.000000,0.000000,0.000000,0.000000,7.821211,9.460806,5.558320,1.479961,0.222785,0.016982,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.908480,proposed,0,-126.340000,54.885000,-4.076556,-8.353351,-4.050000,-8.085000,-0.026556,-0.268351,7.227268,-14.546020,1.067318,-14.546020,7.227268,0.000000,0.050000,12,97,11.854207,104.710246,11.854207,104.710246,0.000000,-7.631877,0.000000,64.000000,0.000000,0.000000,-79.224522,19.936469,119.789137,145.484092,0.000000,0.000000,0.000000,0.000000,7.547344,9.997400,5.554589,1.572336,0.253166,0.020564,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.918509,proposed,0,-126.340000,54.885000,-4.005799,-8.345103,-3.990000,-8.265000,-0.015799,-0.080103,6.190445,-20.218053,0.762370,-20.218053,6.190445,0.000000,0.480000,20,104,19.982248,104.196330,19.982248,104.196330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.294922,29.079671,129.561799,155.144173,0.000000,0.000000,0.000000,0.000000,7.666532,10.555700,5.564011,1.503405,0.250721,0.023889,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.928509,proposed,0,-126.340000,54.885000,-3.939820,-8.331687,-3.920000,-8.445000,-0.019820,0.113313,4.665705,-15.643833,0.579401,-15.643833,4.665705,0.070000,0.800000,7,104,7.027010,103.581701,7.027010,103.581701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.535903,38.800548,136.937356,166.697359,0.000000,0.000000,0.000000,0.000000,8.171753,11.149604,5.552003,1.474598,0.365026,0.024923,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.938478,proposed,0,-126.340000,54.885000,-3.878762,-8.313165,-3.870000,-8.545000,-0.008762,0.231835,4.848673,-7.166278,0.213464,-7.166278,4.848673,0.080000,0.940000,1,103,1.102979,103.450994,1.102979,103.450994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.109808,45.877040,137.735098,169.154245,0.000000,0.000000,0.000000,0.000000,8.323458,11.252106,5.560013,1.668978,0.423266,0.022365,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.948478,proposed,0,-126.340000,54.885000,-3.822438,-8.289454,-3.830000,-8.565000,0.007562,0.275546,3.445913,2.836017,1.311276,2.836017,3.445913,0.050000,0.990000,17,58,16.757788,38.150530,16.757788,38.150530,0.000000,20.300464,0.000000,64.000000,0.000000,0.000000,-90.778838,46.571946,140.353631,169.101091,0.000000,0.000000,0.000000,0.000000,8.372710,11.115447,5.553177,1.642365,0.340331,0.026772,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.958507,proposed,0,-126.340000,54.885000,-3.771057,-8.260548,-3.790000,-8.475000,0.018943,0.214452,2.348100,13.570186,0.396432,13.570186,2.348100,0.060000,0.830000,26,13,25.619534,-35.117435,25.619534,-35.117435,0.000000,48.568430,0.000000,64.000000,0.000000,0.000000,-92.478664,40.121703,137.204620,162.951915,0.000000,0.000000,0.000000,0.000000,8.727463,10.171017,5.539475,1.435487,0.173925,0.022733,0.502640,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.968505,proposed,0,-126.340000,54.885000,-3.725084,-8.226673,-3.760000,-8.305000,0.034916,0.078327,2.409089,18.266386,0.640391,18.266386,2.409089,0.130000,0.490000,14,-32,13.812890,-47.019940,13.812890,-47.019940,0.000000,15.470934,0.000000,64.000000,0.000000,0.000000,-91.555051,27.879712,123.116936,154.306212,0.000000,0.000000,0.000000,0.000000,8.241546,9.865825,5.547796,1.440866,0.193476,0.017972,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.978510,proposed,0,-126.340000,54.885000,-3.684460,-8.187779,-3.730000,-8.135000,0.045540,-0.052779,2.775027,15.643833,0.518412,15.643833,2.775027,0.140000,0.110000,1,5,1.133934,4.916196,1.133934,4.916196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.590836,15.706529,117.306302,155.647374,0.000000,0.000000,0.000000,0.000000,7.568632,9.833446,5.546811,1.480155,0.226333,0.021410,0.500640,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.988477,proposed,0,-126.340000,54.885000,-3.649469,-8.144137,-3.690000,-8.025000,0.040531,-0.119137,3.384923,5.946486,0.640391,5.946486,3.384923,0.090000,0.040000,-10,50,-10.260404,95.287803,-10.260404,95.287803,0.000000,-45.371607,0.000000,64.000000,0.000000,0.000000,-78.958241,4.783090,118.798102,163.116247,0.000000,0.000000,0.000000,0.000000,7.760343,9.854417,5.559484,1.594011,0.206951,0.026081,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.998507,proposed,0,-126.340000,54.885000,-3.619880,-8.095365,-3.650000,-8.015000,0.030120,-0.080365,2.897006,-3.323933,0.335443,-3.323933,2.897006,-0.010000,0.160000,-4,95,-3.892307,104.222276,-3.892307,104.222276,0.000000,-9.306079,0.000000,64.000000,0.000000,0.000000,-73.064282,1.726423,114.397526,154.656474,0.000000,0.000000,0.000000,0.000000,7.491864,9.291992,5.551372,1.496808,0.261043,0.034870,0.503741,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.008512,proposed,0,-126.340000,54.885000,-3.596077,-8.041953,-3.620000,-8.065000,0.023923,0.023047,1.189297,-8.386070,0.518412,-8.386070,1.189297,0.010000,0.550000,1,105,0.566016,104.510692,0.566016,104.510692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.533715,5.197290,120.901340,149.235105,0.000000,0.000000,0.000000,0.000000,7.400212,9.771934,5.564589,1.729607,0.304649,0.029431,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.018478,proposed,0,-126.340000,54.885000,-3.578117,-7.984133,-3.610000,-8.115000,0.031883,0.130867,-0.030495,-4.543725,0.213464,-4.543725,-0.030495,-0.020000,0.830000,9,104,9.481603,104.410471,9.481603,104.410471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.500790,12.127146,127.402580,151.118975,0.000000,0.000000,0.000000,0.000000,7.611589,10.220572,5.557618,1.539523,0.335799,0.029174,0.500870,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.028482,proposed,0,-126.340000,54.885000,-3.565915,-7.921570,-3.610000,-8.115000,0.044085,0.193430,-1.982162,2.653048,-0.518412,2.653048,-1.982162,-0.040000,0.960000,27,82,27.315468,81.503258,27.315468,81.503258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.565996,17.751501,128.054364,152.272420,0.000000,0.000000,0.000000,0.000000,7.870643,10.098553,5.565207,1.646046,0.321534,0.029860,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.038482,proposed,0,-126.340000,54.885000,-3.559591,-7.854620,-3.630000,-8.045000,0.070409,0.190380,-2.897006,11.130602,-0.213464,11.130602,-2.897006,0.050000,0.920000,24,37,24.406343,17.481564,24.406343,17.481564,0.000000,19.021694,0.000000,64.000000,0.000000,0.000000,-78.061044,19.315552,123.567190,148.337623,0.000000,0.000000,0.000000,0.000000,7.829754,9.444632,5.567722,1.517057,0.225818,0.030198,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.048514,proposed,0,-126.340000,54.885000,-3.559169,-7.783161,-3.650000,-7.895000,0.090831,0.111839,-2.592058,16.802635,-0.335443,16.802635,-2.592058,0.170000,0.660000,3,-8,3.231181,-9.354000,3.231181,-9.354000,0.000000,0.857258,0.000000,64.000000,0.000000,0.000000,-75.767505,15.807687,107.155491,132.165653,0.000000,0.000000,0.000000,0.000000,6.902872,8.359763,5.580441,1.538189,0.194331,0.016743,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.058512,proposed,0,-126.340000,54.885000,-3.564654,-7.707810,-3.660000,-7.715000,0.095346,0.007190,-1.494245,16.314719,0.274453,16.314719,-1.494245,0.120000,0.310000,-9,21,-8.989642,20.698594,-8.989642,20.698594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.286812,10.492365,103.689019,129.648200,0.000000,0.000000,0.000000,0.000000,6.707658,8.259294,5.540369,1.423915,0.143161,0.013145,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.068510,proposed,0,-126.340000,54.885000,-3.576016,-7.628479,-3.660000,-7.585000,0.083984,-0.043479,-0.945339,10.154769,0.518412,10.154769,-0.945339,0.030000,0.190000,-14,66,-14.001918,84.950213,-14.001918,84.950213,0.000000,-19.251619,0.000000,64.000000,0.000000,0.000000,-61.174242,3.703446,97.780422,135.385757,0.000000,0.000000,0.000000,0.000000,6.400147,8.228409,5.538677,1.442288,0.157589,0.013972,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.078514,proposed,0,-126.340000,54.885000,-3.593231,-7.545282,-3.660000,-7.535000,0.066769,-0.010282,-1.311276,1.860183,-0.274453,1.860183,-1.311276,-0.040000,0.380000,-14,106,-13.722261,105.528136,-13.722261,105.528136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.867372,-0.431216,95.289060,130.110224,0.000000,0.000000,0.000000,0.000000,6.228443,7.727895,5.539624,1.414027,0.180120,0.013767,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.088632,proposed,0,-126.340000,54.885000,-3.616532,-7.457433,-3.670000,-7.505000,0.053468,0.047567,-1.494245,-0.274453,-0.335443,-0.274453,-1.494245,-0.060000,0.730000,-19,105,-18.512901,105.372075,-18.512901,105.372075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.548614,-3.115183,98.927276,133.043696,0.000000,0.000000,0.000000,0.000000,6.426449,7.841898,5.558377,1.424970,0.343387,0.014899,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.098631,proposed,0,-126.340000,54.885000,-3.645307,-7.367121,-3.690000,-7.475000,0.044693,0.107879,-2.957996,3.384923,-0.274453,3.384923,-2.957996,-0.080000,0.920000,-10,102,-9.577092,102.428464,-9.577092,102.428464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.218044,-3.732722,99.783953,129.258885,0.000000,0.000000,0.000000,0.000000,6.460599,7.742574,5.557859,1.425344,0.327339,0.014925,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.108628,proposed,0,-126.340000,54.885000,-3.679688,-7.273545,-3.720000,-7.395000,0.040312,0.121455,-4.848673,9.239925,0.457422,9.239925,-4.848673,-0.090000,0.970000,4,57,4.482821,54.410510,4.482821,54.410510,0.000000,3.017954,0.000000,64.000000,0.000000,0.000000,-51.516026,-5.736301,97.405147,124.200454,0.000000,0.000000,0.000000,0.000000,6.609143,7.653980,5.557260,1.424423,0.255432,0.015308,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.118629,proposed,0,-126.340000,54.885000,-3.719579,-7.176858,-3.760000,-7.255000,0.040421,0.078142,-4.848673,16.009771,-0.213464,16.009771,-4.848673,-0.090000,0.800000,2,12,1.752697,12.149112,1.752697,12.149112,0.000000,0.279352,0.000000,64.000000,0.000000,0.000000,-49.786120,-8.250696,87.856239,107.881931,0.000000,0.000000,0.000000,0.000000,6.185073,7.095691,5.559014,1.421034,0.178447,0.014844,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.128628,proposed,0,-126.340000,54.885000,-3.764827,-7.077298,-3.800000,-7.085000,0.035173,0.007702,-5.702528,18.022427,-0.701380,18.022427,-5.702528,-0.070000,0.470000,0,21,-0.001664,21.048120,-0.001664,21.048120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.676482,-10.498538,75.687562,94.455506,0.000000,0.000000,0.000000,0.000000,5.450690,6.389623,5.558412,1.424558,0.178960,0.015221,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.138566,proposed,0,-126.340000,54.885000,-3.814959,-6.975692,-3.860000,-6.955000,0.045041,-0.020692,-5.702528,11.801488,-0.640391,11.801488,-5.702528,-0.090000,0.320000,-6,66,-5.855426,86.618399,-5.855426,86.618399,0.000000,-20.570279,0.000000,64.000000,0.000000,0.000000,-37.865174,-12.464111,70.182691,90.912333,0.000000,0.000000,0.000000,0.000000,5.122573,5.987591,5.559748,1.426925,0.193153,0.015597,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.148636,proposed,0,-126.340000,54.885000,-3.870829,-6.870250,-3.900000,-6.875000,0.029171,0.004750,-5.824507,4.116798,-0.335443,4.116798,-5.824507,-0.070000,0.430000,-19,108,-18.540760,107.549243,-18.540760,107.549243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.654889,-14.517334,66.198426,92.119500,0.000000,0.000000,0.000000,0.000000,4.800673,5.668324,5.558909,1.422522,0.214759,0.014289,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.158517,proposed,0,-126.340000,54.885000,-3.930412,-6.764589,-3.950000,-6.855000,0.019588,0.090411,-4.909663,0.213464,-0.457422,0.213464,-4.909663,-0.070000,0.730000,-36,107,-35.603552,107.168377,-35.603552,107.168377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.030220,-16.806882,67.630941,99.278621,0.000000,0.000000,0.000000,0.000000,4.660680,5.852774,5.548331,1.422021,0.266671,0.016502,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.168625,proposed,0,-126.340000,54.885000,-3.996043,-6.654449,-4.000000,-6.825000,0.003957,0.170551,-4.909663,2.104141,-0.579401,2.104141,-4.909663,-0.120000,0.930000,-37,107,-37.216306,107.338941,-37.216306,107.338941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.725925,-17.290040,67.519114,96.072542,0.000000,0.000000,0.000000,0.000000,4.506657,5.733639,5.557068,1.421954,0.239684,0.014420,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.178510,proposed,0,-126.340000,54.885000,-4.064566,-6.544971,-4.040000,-6.765000,-0.024566,0.220029,-5.214611,6.251434,-0.213464,6.251434,-5.214611,-0.200000,1.010000,-30,101,-30.070643,101.398200,-30.070643,101.398200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.744401,-18.907095,72.390524,100.237700,0.000000,0.000000,0.000000,0.000000,5.033405,6.091669,5.539846,1.423438,0.225842,0.017870,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.188632,proposed,0,-126.340000,54.885000,-4.138919,-6.431301,-4.100000,-6.675000,-0.038919,0.243699,-7.532216,12.533363,-0.762370,12.533363,-7.532216,-0.290000,1.010000,-2,56,-1.724405,54.662974,-1.724405,54.662974,0.000000,1.735226,0.000000,64.000000,0.000000,0.000000,-16.001867,-22.727664,72.379050,101.303103,0.000000,0.000000,0.000000,0.000000,5.357707,6.338645,5.799972,1.558032,0.297168,0.032241,0.500642,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.198476,proposed,0,-126.340000,54.885000,-4.215034,-6.319463,-4.170000,-6.515000,-0.045034,0.195537,-8.812998,17.107583,-0.701380,17.107583,-8.812998,-0.220000,0.830000,-1,29,-0.743337,29.393956,-0.743337,29.393956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.544572,-24.918600,73.940406,95.388335,0.000000,0.000000,0.000000,0.000000,5.484384,6.418078,5.550027,1.457058,0.186135,0.017370,0.503089,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.208480,proposed,0,-126.340000,54.885000,-4.295950,-6.204733,-4.260000,-6.345000,-0.035950,0.140267,-8.995966,16.680656,-0.457422,16.680656,-8.995966,-0.130000,0.540000,-14,55,-14.146734,55.160698,-14.146734,55.160698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.519225,-27.286073,68.547711,93.032660,0.000000,0.000000,0.000000,0.000000,5.223440,6.302200,5.578788,1.470914,0.201385,0.017759,0.500458,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.218473,proposed,0,-126.340000,54.885000,-4.380062,-6.089293,-4.330000,-6.195000,-0.050062,0.105707,-8.873987,12.533363,-0.030495,12.533363,-8.873987,-0.130000,0.490000,-24,93,-23.870749,93.476531,-23.870749,93.476531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.658069,-30.920808,63.084700,97.763581,0.000000,0.000000,0.000000,0.000000,4.875964,6.142942,5.547457,1.618438,0.233441,0.024413,0.503269,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.228488,proposed,0,-126.340000,54.885000,-4.467323,-5.973023,-4.410000,-6.105000,-0.057323,0.131977,-8.264091,7.715185,-0.762370,7.715185,-8.264091,-0.160000,0.660000,-32,107,-32.334795,106.947933,-32.334795,106.947933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.276313,-34.679562,63.981113,103.422313,0.000000,0.000000,0.000000,0.000000,4.739337,6.202987,5.577602,1.674407,0.247857,0.017519,0.500237,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.238474,proposed,0,-126.340000,54.885000,-4.556965,-5.856744,-4.490000,-6.025000,-0.066965,0.168256,-7.959143,6.922320,-0.701380,6.922320,-7.959143,-0.220000,0.870000,-32,107,-32.246383,106.792804,-32.246383,106.792804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.440823,-37.511691,65.559151,106.338278,0.000000,0.000000,0.000000,0.000000,4.832442,6.377596,5.544765,1.711499,0.274026,0.023586,0.500647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.248475,proposed,0,-126.340000,54.885000,-4.649024,-5.740201,-4.570000,-5.915000,-0.079024,0.174799,-9.117946,10.276748,-0.945339,10.276748,-9.117946,-0.290000,0.990000,-16,77,-15.909688,76.901489,-15.909688,76.901489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.081590,-40.386282,66.751198,106.622045,0.000000,0.000000,0.000000,0.000000,5.036672,6.503504,5.542360,1.431777,0.303990,0.014342,0.500210,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.258510,proposed,0,-126.340000,54.885000,-4.743320,-5.623431,-4.670000,-5.785000,-0.073320,0.161569,-11.557530,15.033937,-0.274453,15.033937,-11.557530,-0.280000,0.890000,5,45,4.663833,45.186175,4.663833,45.186175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.520733,-42.259490,65.572117,98.396403,0.000000,0.000000,0.000000,0.000000,5.099292,6.393940,5.539100,1.425519,0.141686,0.013204,0.501996,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.268502,proposed,0,-126.340000,54.885000,-4.838771,-5.507556,-4.780000,-5.625000,-0.058771,0.117444,-11.679509,16.741646,-0.579401,16.741646,-11.679509,-0.160000,0.670000,-8,45,-7.818976,45.374317,-7.818976,45.374317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.497374,-42.095625,60.275399,84.916570,0.000000,0.000000,0.000000,0.000000,4.760274,5.960759,5.539442,1.416659,0.141616,0.013246,0.501241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.278514,proposed,0,-126.340000,54.885000,-4.935564,-5.392118,-4.890000,-5.455000,-0.045564,0.062882,-11.252582,15.765812,-1.189297,15.765812,-11.252582,-0.160000,0.510000,-14,63,-13.612499,62.879164,-13.612499,62.879164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.944466,-44.187477,57.137926,84.941930,0.000000,0.000000,0.000000,0.000000,4.159140,5.520124,5.540353,1.411743,0.137747,0.014089,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.288474,proposed,0,-126.340000,54.885000,-5.032615,-5.278177,-5.000000,-5.315000,-0.032615,0.036823,-10.276748,11.191592,-1.067318,11.191592,-10.276748,-0.150000,0.540000,-26,95,-26.289579,95.173447,-26.289579,95.173447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.914257,-46.339460,58.381626,87.356571,0.000000,0.000000,0.000000,0.000000,3.917666,5.417843,5.537371,1.412925,0.140422,0.012612,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.298518,proposed,0,-126.340000,54.885000,-5.130841,-5.164430,-5.090000,-5.215000,-0.040841,0.050570,-10.032790,8.812998,-0.091484,8.812998,-10.032790,-0.210000,0.710000,-24,101,-24.197879,101.134787,-24.197879,101.134787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.364005,-49.506466,59.169233,93.233275,0.000000,0.000000,0.000000,0.000000,3.829373,5.585982,5.542594,1.410024,0.186240,0.012850,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.308639,proposed,0,-126.340000,54.885000,-5.229765,-5.051223,-5.180000,-5.115000,-0.049765,0.063777,-9.544873,9.666852,-0.213464,9.666852,-9.544873,-0.120000,0.880000,-41,79,-40.528585,78.952905,-40.528585,78.952905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.523547,-52.848395,59.522149,94.216319,0.000000,0.000000,0.000000,0.000000,3.876106,5.717992,5.559281,1.420274,0.227681,0.013532,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.318631,proposed,0,-126.340000,54.885000,-5.326936,-4.941105,-5.270000,-4.975000,-0.056936,0.033895,-9.422894,13.814145,-0.335443,13.814145,-9.422894,-0.300000,0.850000,-19,43,-18.742103,42.606525,-18.742103,42.606525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.061954,-54.802061,56.451549,90.425395,0.000000,0.000000,0.000000,0.000000,3.867337,5.604213,5.559653,1.415999,0.189853,0.013951,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.328502,proposed,0,-126.340000,54.885000,-5.422031,-4.834155,-5.370000,-4.825000,-0.052031,-0.009155,-11.191592,15.948781,-0.701380,15.948781,-11.191592,-0.330000,0.640000,5,37,4.687024,36.966078,4.687024,36.966078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.465968,-53.785396,58.266776,85.634327,0.000000,0.000000,0.000000,0.000000,4.385100,5.824591,5.540506,1.410216,0.145787,0.015032,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.338631,proposed,0,-126.340000,54.885000,-5.518261,-4.726519,-5.470000,-4.675000,-0.048261,-0.051519,-11.679509,13.692166,-0.518412,13.692166,-11.679509,-0.160000,0.480000,-9,63,-9.125358,63.192897,-9.125358,63.192897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.988502,-51.643904,53.769630,74.145058,0.000000,0.000000,0.000000,0.000000,3.928408,5.247921,5.558468,1.422071,0.176446,0.015611,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.348631,proposed,0,-126.340000,54.885000,-5.611462,-4.622603,-5.570000,-4.565000,-0.041462,-0.057603,-10.459717,9.300914,-0.152474,9.300914,-10.459717,-0.140000,0.520000,-23,94,-22.566857,93.677992,-22.566857,93.677992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.572021,-52.570886,50.834510,76.249055,0.000000,0.000000,0.000000,0.000000,3.234595,4.733077,5.558639,1.416803,0.184330,0.014131,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.358507,proposed,0,-126.340000,54.885000,-5.701323,-4.522476,-5.660000,-4.475000,-0.041323,-0.047476,-8.873987,6.678361,-0.030495,6.678361,-8.873987,-0.090000,0.690000,-42,99,-42.335082,99.337358,-42.335082,99.337358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.220402,-54.814402,52.340506,81.764298,0.000000,0.000000,0.000000,0.000000,3.481380,4.882693,5.540241,1.407964,0.176626,0.014638,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.368628,proposed,0,-126.340000,54.885000,-5.790718,-4.422658,-5.740000,-4.385000,-0.050718,-0.037658,-8.020133,8.264091,-0.335443,8.264091,-8.020133,-0.260000,0.850000,-27,70,-26.508147,70.349473,-26.508147,70.349473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.632151,-57.185015,50.535303,83.695724,0.000000,0.000000,0.000000,0.000000,3.288253,5.020632,5.557646,1.417028,0.215022,0.015114,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.378509,proposed,0,-126.340000,54.885000,-5.874931,-4.328136,-5.820000,-4.285000,-0.054931,-0.043136,-9.056956,11.557530,-0.213464,11.557530,-9.056956,-0.330000,0.810000,-3,42,-2.553794,42.496895,-2.553794,42.496895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.923111,-57.456235,46.919986,77.521595,0.000000,0.000000,0.000000,0.000000,3.580332,5.006575,5.540391,1.408708,0.151584,0.015794,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.388512,proposed,0,-126.340000,54.885000,-5.956662,-4.235598,-5.900000,-4.165000,-0.056662,-0.070598,-8.995966,13.692166,-1.006328,13.692166,-8.995966,-0.220000,0.620000,-9,35,-8.954367,34.682228,-8.954367,34.682228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.500870,-54.867666,42.200111,63.684171,0.000000,0.000000,0.000000,0.000000,3.462861,4.678130,5.539966,1.407673,0.142118,0.015517,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.398633,proposed,0,-126.340000,54.885000,-6.035311,-4.145388,-5.990000,-4.055000,-0.045311,-0.090388,-8.508050,10.764665,-0.640391,10.764665,-8.508050,-0.160000,0.450000,-16,68,-16.270454,67.880056,-16.270454,67.880056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.169128,-52.833453,42.310025,62.182263,0.000000,0.000000,0.000000,0.000000,2.932130,4.280804,5.556857,1.416407,0.178692,0.016165,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.408528,proposed,0,-126.340000,54.885000,-6.107830,-4.060714,-6.060000,-3.965000,-0.047830,-0.095714,-7.715185,5.763517,-0.457422,5.763517,-7.715185,-0.170000,0.530000,-20,99,-19.789175,98.646173,-19.789175,98.646173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.584434,-52.878261,41.548383,64.471081,0.000000,0.000000,0.000000,0.000000,2.742631,4.115217,5.556401,1.421970,0.202932,0.014707,0.500647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.418502,proposed,0,-126.340000,54.885000,-6.176132,-3.979063,-6.120000,-3.915000,-0.056132,-0.064063,-6.495393,4.421746,0.213464,4.421746,-6.495393,-0.180000,0.730000,-25,92,-25.084117,91.995228,-25.084117,91.995228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.091950,-54.377263,41.652596,69.199841,0.000000,0.000000,0.000000,0.000000,2.772560,4.252466,5.539444,1.405786,0.180306,0.013090,0.500505,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.428638,proposed,0,-126.340000,54.885000,-6.240189,-3.900052,-6.170000,-3.855000,-0.070189,-0.045052,-5.031642,5.885497,-0.213464,5.885497,-5.031642,-0.220000,0.850000,-28,66,-27.910639,66.261370,-27.910639,66.261370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.101499,-55.350430,38.957500,66.510222,0.000000,0.000000,0.000000,0.000000,2.641371,4.193694,5.568273,1.414610,0.202411,0.013990,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.438626,proposed,0,-126.340000,54.885000,-6.297611,-3.826271,-6.220000,-3.775000,-0.077611,-0.051271,-5.580549,9.666852,0.030495,9.666852,-5.580549,-0.260000,0.770000,-11,37,-11.420212,36.661292,-11.420212,36.661292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.508156,-54.798095,37.306621,63.569149,0.000000,0.000000,0.000000,0.000000,2.741489,4.176574,5.557649,1.421766,0.177104,0.015628,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.448626,proposed,0,-126.340000,54.885000,-6.349029,-3.756608,-6.270000,-3.675000,-0.079029,-0.081608,-5.214611,9.971800,0.152474,9.971800,-5.214611,-0.230000,0.560000,-10,44,-9.520210,44.145614,-9.520210,44.145614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.239381,-51.472542,39.544043,57.165178,0.000000,0.000000,0.000000,0.000000,3.007438,4.170041,5.559432,1.416279,0.176143,0.014657,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.458533,proposed,0,-126.340000,54.885000,-6.393592,-3.691881,-6.300000,-3.595000,-0.093592,-0.096881,-4.116798,6.922320,-0.945339,6.922320,-4.116798,-0.220000,0.450000,-15,73,-14.950647,73.166648,-14.950647,73.166648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.707893,-49.246284,36.412157,53.786165,0.000000,0.000000,0.000000,0.000000,2.597886,3.685630,5.557511,1.416970,0.174922,0.015383,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.468624,proposed,0,-126.340000,54.885000,-6.432069,-3.630476,-6.330000,-3.545000,-0.102069,-0.085476,-3.323933,2.714037,-0.030495,2.714037,-3.323933,-0.180000,0.560000,-22,95,-21.931380,95.174619,-21.931380,95.174619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.932879,-48.982015,35.192301,54.894156,0.000000,0.000000,0.000000,0.000000,2.419389,3.613846,5.557384,1.414040,0.189193,0.015304,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.478511,proposed,0,-126.340000,54.885000,-6.462641,-3.574854,-6.350000,-3.515000,-0.112641,-0.059854,-1.494245,1.128308,-0.152474,1.128308,-1.494245,-0.190000,0.740000,-30,91,-30.131675,90.624439,-30.131675,90.624439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.634726,-50.009556,33.634270,58.121802,0.000000,0.000000,0.000000,0.000000,2.389319,3.707523,5.539782,1.408641,0.204757,0.015032,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.488474,proposed,0,-126.340000,54.885000,-6.485966,-3.523454,-6.350000,-3.485000,-0.135966,-0.038454,-1.250287,3.201954,-0.213464,3.201954,-1.250287,-0.240000,0.830000,-19,63,-19.116656,62.838040,-19.116656,62.838040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.795765,-51.056432,30.863533,56.868260,0.000000,0.000000,0.000000,0.000000,2.235525,3.696919,5.539387,1.408134,0.151241,0.015020,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.498624,proposed,0,-126.340000,54.885000,-6.501654,-3.476001,-6.360000,-3.435000,-0.141654,-0.041001,-0.579401,5.885497,-0.457422,5.885497,-0.579401,-0.240000,0.740000,-14,42,-13.679419,42.376964,-13.679419,42.376964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.148652,-49.545757,27.341396,47.599924,0.000000,0.000000,0.000000,0.000000,2.308878,3.354283,5.557711,1.414738,0.174249,0.014619,0.500899,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.508510,proposed,0,-126.340000,54.885000,-6.508781,-3.434625,-6.360000,-3.365000,-0.148781,-0.069625,-1.067318,6.129455,-0.213464,6.129455,-1.067318,-0.220000,0.560000,-2,48,-2.081920,48.000081,-2.081920,48.000081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.913501,-46.676271,29.782398,45.169177,0.000000,0.000000,0.000000,0.000000,2.425832,3.401458,5.540538,1.407824,0.141656,0.014292,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.518627,proposed,0,-126.340000,54.885000,-6.507435,-3.397310,-6.350000,-3.325000,-0.157435,-0.072310,0.457422,3.140965,-0.213464,3.140965,0.457422,-0.180000,0.500000,-11,72,-11.246950,72.077044,-11.246950,72.077044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.972970,-43.434892,32.487426,43.480043,0.000000,0.000000,0.000000,0.000000,2.548047,3.199095,5.558566,1.414943,0.174598,0.014229,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.528625,proposed,0,-126.340000,54.885000,-6.497228,-3.365493,-6.330000,-3.305000,-0.167228,-0.060493,1.616224,-0.701380,0.030495,-0.701380,1.616224,-0.160000,0.560000,-17,95,-17.257738,95.072684,-17.257738,95.072684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.942330,-42.825303,33.693717,48.961262,0.000000,0.000000,0.000000,0.000000,2.288768,3.278226,5.557853,1.415581,0.189366,0.014250,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.538509,proposed,0,-126.340000,54.885000,-6.478203,-3.339036,-6.310000,-3.325000,-0.168203,-0.014036,1.738204,-2.043152,1.189297,-2.043152,1.738204,-0.180000,0.740000,-7,90,-6.846883,90.484370,-6.846883,90.484370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.416923,-43.444175,34.892539,54.007410,0.000000,0.000000,0.000000,0.000000,2.453743,3.448575,5.538558,1.441884,0.256929,0.025022,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.548484,proposed,0,-126.340000,54.885000,-6.449749,-3.317408,-6.280000,-3.325000,-0.169749,0.007592,2.653048,-0.396432,-0.091484,-0.396432,2.653048,-0.160000,0.820000,-5,66,-5.420182,66.280812,-5.420182,66.280812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.812942,-43.068185,34.495377,49.848826,0.000000,0.000000,0.000000,0.000000,2.496578,3.268630,5.568155,1.516465,0.229084,0.019894,0.500398,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.558477,proposed,0,-126.340000,54.885000,-6.411701,-3.300881,-6.240000,-3.295000,-0.171701,-0.005881,2.775027,2.714037,0.091484,2.714037,2.775027,-0.160000,0.760000,5,39,5.458997,38.637232,5.458997,38.637232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.016288,-41.553957,31.515360,43.919019,0.000000,0.000000,0.000000,0.000000,2.459064,3.113050,5.552942,2.391371,0.227883,0.039770,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.568478,proposed,0,-126.340000,54.885000,-6.363850,-3.289506,-6.210000,-3.265000,-0.153850,-0.024506,3.628881,3.689871,0.457422,3.689871,3.628881,-0.130000,0.590000,8,38,8.246438,37.575091,8.246438,37.575091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.456279,-38.415969,37.496815,44.470705,0.000000,0.000000,0.000000,0.000000,2.895986,3.509476,5.550497,1.568622,0.207899,0.021908,0.500504,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.578475,proposed,0,-126.340000,54.885000,-6.306064,-3.283303,-6.170000,-3.245000,-0.136064,-0.038303,4.116798,0.823360,-0.091484,0.823360,4.116798,-0.100000,0.440000,11,68,11.144576,68.217668,11.144576,68.217668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.542037,-36.172598,44.284765,50.606711,0.000000,0.000000,0.000000,0.000000,3.106527,3.589868,5.560920,1.755800,0.221013,0.034310,0.500568,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.588477,proposed,0,-126.340000,54.885000,-6.238137,-3.282261,-6.120000,-3.265000,-0.118137,-0.017261,4.482736,-3.628881,-0.152474,-3.628881,4.482736,-0.070000,0.520000,14,96,13.653348,95.830466,13.653348,95.830466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.445082,-35.549678,49.018701,56.684206,0.000000,0.000000,0.000000,0.000000,3.204254,3.635173,5.550801,1.458612,0.204404,0.017215,0.500359,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.598477,proposed,0,-126.340000,54.885000,-6.159964,-3.286360,-6.070000,-3.305000,-0.089964,0.018640,4.360757,-5.275601,0.640391,-5.275601,4.360757,-0.030000,0.700000,21,93,21.412257,92.981473,21.412257,92.981473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.939406,-35.840561,52.745357,63.287652,0.000000,0.000000,0.000000,0.000000,3.310513,3.926984,5.550934,1.441097,0.222381,0.014524,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.608475,proposed,0,-126.340000,54.885000,-6.071451,-3.295567,-6.020000,-3.345000,-0.051451,0.049433,5.580549,-3.384923,0.396432,-3.384923,5.580549,0.040000,0.820000,17,64,16.572769,64.239239,16.572769,64.239239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.422180,-35.440039,58.691428,66.094064,0.000000,0.000000,0.000000,0.000000,3.694617,4.195964,5.543341,1.417517,0.181577,0.012083,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.618474,proposed,0,-126.340000,54.885000,-5.972490,-3.309836,-5.950000,-3.355000,-0.022490,0.045164,6.861330,1.494245,0.335443,1.494245,6.861330,0.110000,0.740000,10,25,10.178911,25.068802,10.178911,25.068802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.031506,-35.216348,60.954917,66.847947,0.000000,0.000000,0.000000,0.000000,3.887627,4.287963,5.538895,1.406350,0.144752,0.014031,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.628474,proposed,0,-126.340000,54.885000,-5.862999,-3.329117,-5.870000,-3.345000,0.007001,0.015883,8.812998,1.921172,0.701380,1.921172,8.812998,0.110000,0.500000,5,34,5.326055,34.190803,5.326055,34.190803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.873810,-34.392330,69.201764,72.499404,0.000000,0.000000,0.000000,0.000000,4.373322,4.683535,5.540102,1.421189,0.151175,0.014786,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.638474,proposed,0,-126.340000,54.885000,-5.742960,-3.353337,-5.780000,-3.355000,0.037040,0.001663,9.605862,-1.860183,0.579401,-1.860183,9.605862,0.060000,0.370000,15,72,15.085675,71.922757,15.085675,71.922757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.893591,-34.125647,72.344673,77.112281,0.000000,0.000000,0.000000,0.000000,4.594916,4.805910,5.545221,1.438230,0.171026,0.012659,0.500233,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.648629,proposed,0,-126.340000,54.885000,-5.610250,-3.382909,-5.660000,-3.395000,0.049750,0.012091,11.313571,-6.129455,0.518412,-6.129455,11.313571,0.160000,0.500000,-3,93,-2.658609,93.045592,-2.658609,93.045592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.426197,-33.520738,74.224560,79.106113,0.000000,0.000000,0.000000,0.000000,4.734952,4.808191,5.558581,1.420120,0.196549,0.015021,0.500501,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.658630,proposed,0,-126.340000,54.885000,-5.468939,-3.416837,-5.530000,-3.455000,0.061061,0.038163,12.716332,-6.495393,1.006328,-6.495393,12.716332,0.050000,0.700000,9,77,9.264752,77.302006,9.264752,77.302006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.539375,-34.229417,67.834918,79.855579,0.000000,0.000000,0.000000,0.000000,4.578016,4.828377,5.559255,1.418806,0.247842,0.014234,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.668629,proposed,0,-126.340000,54.885000,-5.317135,-3.455430,-5.400000,-3.505000,0.082865,0.049570,13.143259,-3.994819,0.945339,-3.994819,13.143259,0.010000,0.770000,25,47,24.743693,46.570665,24.743693,46.570665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.222232,-33.847739,69.948175,76.199844,0.000000,0.000000,0.000000,0.000000,4.526082,4.744269,5.557718,1.452923,0.183376,0.015443,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.678625,proposed,0,-126.340000,54.885000,-5.154964,-3.498559,-5.260000,-3.525000,0.105036,0.026441,12.960290,-1.006328,1.128308,-1.006328,12.960290,0.100000,0.640000,30,26,29.896121,25.717433,29.896121,25.717433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.029555,-31.396537,75.426515,73.564310,0.000000,0.000000,0.000000,0.000000,4.548443,4.796725,5.558697,1.420743,0.198372,0.015787,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.688629,proposed,0,-126.340000,54.885000,-4.982301,-3.546162,-5.120000,-3.535000,0.137699,-0.011162,15.216906,-0.335443,0.884349,-0.335443,15.216906,0.190000,0.420000,13,31,12.660592,31.148985,12.660592,31.148985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.110145,-29.027233,84.292391,79.941655,0.000000,0.000000,0.000000,0.000000,5.036355,5.126995,5.558408,1.418339,0.182997,0.014284,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.698517,proposed,0,-126.340000,54.885000,-4.801593,-3.597439,-4.930000,-3.575000,0.128407,-0.022439,17.351542,-3.933829,0.762370,-3.933829,17.351542,0.180000,0.450000,1,53,0.801236,52.966597,0.801236,52.966597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.075842,-28.064747,82.594460,81.829085,0.000000,0.000000,0.000000,0.000000,5.190868,5.036635,5.591597,1.577744,0.192899,0.017091,0.500485,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.708474,proposed,0,-126.340000,54.885000,-4.609670,-3.653181,-4.770000,-3.635000,0.160330,-0.018181,18.571334,-8.020133,1.250287,-8.020133,18.571334,0.070000,0.370000,14,92,14.430964,91.516629,14.430964,91.516629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.565094,-27.242515,80.038513,82.862356,0.000000,0.000000,0.000000,0.000000,5.167316,5.038875,5.553304,1.624103,0.234640,0.040108,0.502340,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.718503,proposed,0,-126.340000,54.885000,-4.406413,-3.713345,-4.560000,-3.735000,0.153587,0.021655,18.754303,-10.520706,1.250287,-10.520706,18.754303,0.080000,0.620000,21,91,20.519907,91.014352,20.519907,91.014352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.831513,-26.370575,81.807302,84.699146,0.000000,0.000000,0.000000,0.000000,5.237196,5.085204,5.606840,1.620458,0.259388,0.052834,0.505221,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.728495,proposed,0,-126.340000,54.885000,-4.194178,-3.777135,-4.360000,-3.825000,0.165822,0.047865,18.998261,-7.776174,1.433256,-7.776174,18.998261,0.120000,0.780000,25,52,25.435647,52.473624,25.435647,52.473624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.031765,-24.955580,86.646424,87.266102,0.000000,0.000000,0.000000,0.000000,5.496522,5.282737,5.616532,1.674784,0.233459,0.029400,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.738480,proposed,0,-126.340000,54.885000,-3.972621,-3.844545,-4.160000,-3.865000,0.187379,0.020455,19.669147,-3.201954,1.616224,-3.201954,19.669147,0.190000,0.690000,24,15,23.827182,14.773948,23.827182,14.773948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.277483,-22.667893,95.044374,89.146191,0.000000,0.000000,0.000000,0.000000,5.886521,5.541762,5.564095,1.668455,0.230100,0.023345,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.748479,proposed,0,-126.340000,54.885000,-3.741495,-3.915548,-3.960000,-3.885000,0.218505,-0.030548,20.035084,-1.067318,1.616224,-1.067318,20.035084,0.220000,0.420000,29,12,28.979828,12.015886,28.979828,12.015886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.468493,-20.700737,101.358133,93.184681,0.000000,0.000000,0.000000,0.000000,6.233071,5.805265,5.566281,1.580256,0.224756,0.030917,0.501045,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.758479,proposed,0,-126.340000,54.885000,-3.501351,-3.989870,-3.740000,-3.915000,0.238649,-0.074870,21.071908,-4.116798,1.860183,-4.116798,21.071908,0.210000,0.220000,30,48,30.443303,47.759981,30.443303,47.759981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.548147,-18.743029,107.346019,97.542213,0.000000,0.000000,0.000000,0.000000,6.573167,5.947968,5.560787,1.691649,0.247390,0.028228,0.500855,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.768483,proposed,0,-126.340000,54.885000,-3.252386,-4.067348,-3.510000,-3.995000,0.257614,-0.072348,22.901596,-10.032790,1.738204,-10.032790,22.901596,0.240000,0.300000,18,87,17.990236,87.337136,17.990236,87.337136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.381543,-16.445163,105.523050,98.289782,0.000000,0.000000,0.000000,0.000000,6.550772,6.003710,5.573310,1.607292,0.229207,0.021108,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.778478,proposed,0,-126.340000,54.885000,-2.995267,-4.147670,-3.280000,-4.105000,0.284733,-0.042670,24.548315,-13.326228,1.799193,-13.326228,24.548315,0.220000,0.550000,15,93,14.639716,93.168740,14.639716,93.168740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.174121,-15.102170,99.371472,98.345223,0.000000,0.000000,0.000000,0.000000,6.433340,5.873521,5.561995,1.757156,0.274448,0.051769,0.501568,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.788485,proposed,0,-126.340000,54.885000,-2.729724,-4.230819,-3.030000,-4.225000,0.300276,-0.005819,24.731284,-11.740498,1.555235,-11.740498,24.731284,0.180000,0.750000,28,63,28.170705,62.966447,28.170705,62.966447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.937722,-13.699717,99.188601,98.453606,0.000000,0.000000,0.000000,0.000000,6.564610,5.848080,5.610258,1.636842,0.231572,0.027944,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.798472,proposed,0,-126.340000,54.885000,-2.457029,-4.316293,-2.770000,-4.305000,0.312971,-0.011293,26.317013,-6.556382,2.470079,-6.556382,26.317013,0.190000,0.710000,26,19,25.862185,18.865997,25.862185,18.865997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.229195,-10.706181,102.870344,96.358196,0.000000,0.000000,0.000000,0.000000,6.628312,5.923526,5.537533,1.429936,0.158044,0.012857,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.808476,proposed,0,-126.340000,54.885000,-2.176520,-4.404200,-2.500000,-4.355000,0.323480,-0.049200,27.475816,-3.689871,2.104141,-3.689871,27.475816,0.230000,0.460000,20,10,20.205639,9.856355,20.205639,9.856355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.519176,-8.209477,108.273377,100.211872,0.000000,0.000000,0.000000,0.000000,6.856129,6.017496,5.540575,1.411479,0.140637,0.014085,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.818633,proposed,0,-126.340000,54.885000,-1.884571,-4.495572,-2.210000,-4.415000,0.325429,-0.080572,29.427483,-6.495393,2.287110,-6.495393,29.427483,0.220000,0.240000,10,47,10.325533,47.158726,10.325533,47.158726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.640974,-5.964696,108.424016,101.079234,0.000000,0.000000,0.000000,0.000000,6.875379,6.224455,5.558524,1.420857,0.180746,0.015443,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.828630,proposed,0,-126.340000,54.885000,-1.590618,-4.587356,-1.900000,-4.515000,0.309382,-0.072356,30.586285,-12.045446,2.165131,-12.045446,30.586285,0.160000,0.300000,10,88,10.431791,87.650329,10.431791,87.650329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.938631,-3.887144,98.750828,94.340027,0.000000,0.000000,0.000000,0.000000,6.391543,6.070743,5.558469,1.418109,0.191060,0.014068,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.838627,proposed,0,-126.340000,54.885000,-1.290533,-4.680749,-1.580000,-4.645000,0.289467,-0.035749,31.806078,-14.789979,3.018985,-14.789979,31.806078,0.130000,0.560000,8,90,7.935944,90.007738,7.935944,90.007738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.500319,-2.575555,94.175961,94.504490,0.000000,0.000000,0.000000,0.000000,6.176809,6.021302,5.559317,1.422148,0.205522,0.014406,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.848631,proposed,0,-126.340000,54.885000,-0.984533,-4.775585,-1.250000,-4.775000,0.265467,-0.000585,32.842901,-12.777322,2.836017,-12.777322,32.842901,0.110000,0.740000,7,59,7.170169,58.602264,7.170169,58.602264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.246579,-0.621556,93.641624,94.546407,0.000000,0.000000,0.000000,0.000000,6.236856,6.091696,5.559814,1.455919,0.218918,0.013604,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.858560,proposed,0,-126.340000,54.885000,-0.675650,-4.870834,-0.920000,-4.865000,0.244350,-0.005834,32.659932,-8.020133,2.409089,-8.020133,32.659932,0.100000,0.700000,17,19,16.645067,19.404611,16.645067,19.404611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.263426,2.476995,93.778272,94.503662,0.000000,0.000000,0.000000,0.000000,6.209682,6.015361,5.559790,1.419790,0.180308,0.014355,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.868627,proposed,0,-126.340000,54.885000,-0.357623,-4.968330,-0.590000,-4.945000,0.232377,-0.023330,32.903890,-5.580549,2.531068,-5.580549,32.903890,0.130000,0.430000,18,19,18.047203,18.989396,18.047203,18.989396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.359683,6.024046,90.228545,93.734179,0.000000,0.000000,0.000000,0.000000,5.756290,5.766251,5.558598,1.426545,0.180869,0.015209,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.878628,proposed,0,-126.340000,54.885000,-0.037390,-5.065845,-0.260000,-5.015000,0.222610,-0.050845,34.123682,-7.349247,2.348100,-7.349247,34.123682,0.160000,0.270000,7,45,7.185796,44.551416,7.185796,44.551416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.278969,8.151860,90.207793,92.099017,0.000000,0.000000,0.000000,0.000000,5.659029,5.812627,5.559909,1.457838,0.191220,0.016144,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.888626,proposed,0,-126.340000,54.885000,0.286616,-5.163772,0.090000,-5.125000,0.196616,-0.038772,34.916547,-12.533363,2.836017,-12.533363,34.916547,0.140000,0.300000,1,86,1.259366,85.938326,1.259366,85.938326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.281896,9.879234,87.145553,88.839582,0.000000,0.000000,0.000000,0.000000,5.540027,5.822271,5.559490,1.423744,0.191128,0.014834,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.898474,proposed,0,-126.340000,54.885000,0.609011,-5.260414,0.430000,-5.255000,0.179011,-0.005414,34.306651,-14.058103,3.079975,-14.058103,34.306651,0.110000,0.560000,11,80,10.800570,80.175269,10.800570,80.175269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.455947,9.867366,83.628431,86.155628,0.000000,0.000000,0.000000,0.000000,5.407219,5.733122,5.564716,1.460587,0.213954,0.016578,0.500431,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.908505,proposed,0,-126.340000,54.885000,0.940236,-5.358808,0.780000,-5.395000,0.160236,0.036192,33.513786,-12.594353,3.628881,-12.594353,33.513786,0.110000,0.680000,21,60,21.043093,60.444912,21.043093,60.444912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.750587,11.985383,86.936723,91.633379,0.000000,0.000000,0.000000,0.000000,5.642888,6.002247,5.547490,1.650996,0.236824,0.027910,0.500991,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.918913,proposed,0,-126.340000,54.885000,1.286375,-5.460594,1.130000,-5.505000,0.156375,0.044406,33.086859,-8.325081,3.262944,-8.325081,33.086859,0.150000,0.660000,25,27,25.184200,26.781353,25.184200,26.781353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.435042,14.921416,86.958101,93.631262,0.000000,0.000000,0.000000,0.000000,5.566540,5.956957,5.575783,1.532294,0.215271,0.018401,0.500729,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.928476,proposed,0,-126.340000,54.885000,1.606180,-5.553629,1.460000,-5.585000,0.146180,0.031371,33.269828,-6.678361,3.018985,-6.678361,33.269828,0.190000,0.490000,21,26,20.830681,25.706796,20.830681,25.706796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.704344,18.225191,88.189238,95.711972,0.000000,0.000000,0.000000,0.000000,5.581356,5.926917,5.551795,1.772603,0.237201,0.036708,0.501300,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.938480,proposed,0,-126.340000,54.885000,1.941996,-5.650212,1.800000,-5.665000,0.141996,0.014788,34.001703,-7.593205,3.262944,-7.593205,34.001703,0.230000,0.330000,9,47,8.684953,46.687435,8.684953,46.687435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.779096,19.984097,89.222810,93.195778,0.000000,0.000000,0.000000,0.000000,5.652072,5.929820,5.563320,1.462987,0.197209,0.020053,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.948473,proposed,0,-126.340000,54.885000,2.278250,-5.745712,2.150000,-5.775000,0.128250,0.029288,34.794568,-11.801488,3.750861,-11.801488,34.794568,0.180000,0.370000,4,81,3.877316,80.576878,3.877316,80.576878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.439567,21.484153,85.458940,90.413330,0.000000,0.000000,0.000000,0.000000,5.493268,5.927708,5.556515,1.568806,0.203329,0.016633,0.500603,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.958504,proposed,0,-126.340000,54.885000,2.616051,-5.840359,2.500000,-5.905000,0.116051,0.064641,35.160506,-13.631176,3.811850,-13.631176,35.160506,0.170000,0.550000,-1,85,-0.648134,85.362742,-0.648134,85.362742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.206664,21.898551,82.978742,89.077250,0.000000,0.000000,0.000000,0.000000,5.427604,5.944637,5.539216,1.421870,0.154808,0.013490,0.500404,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.968508,proposed,0,-126.340000,54.885000,2.952726,-5.933320,2.850000,-6.035000,0.102726,0.101680,34.428630,-12.777322,3.018985,-12.777322,34.428630,0.140000,0.750000,8,65,8.162922,65.083479,8.162922,65.083479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.458475,22.932013,82.285864,90.248071,0.000000,0.000000,0.000000,0.000000,5.515098,5.995184,5.540549,1.414529,0.163223,0.013937,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.978629,proposed,0,-126.340000,54.885000,3.292577,-6.025687,3.200000,-6.135000,0.092577,0.109313,33.513786,-8.020133,3.506902,-8.020133,33.513786,0.090000,0.710000,25,31,24.541486,30.862934,24.541486,30.862934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.618068,24.803475,82.214572,92.356382,0.000000,0.000000,0.000000,0.000000,5.455219,5.984082,5.559246,1.685802,0.213721,0.027740,0.500926,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.988479,proposed,0,-126.340000,54.885000,3.622070,-6.113741,3.530000,-6.215000,0.092070,0.101259,32.781911,-5.519559,3.384923,-5.519559,32.781911,0.130000,0.570000,28,22,28.347623,22.375760,28.347623,22.375760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.347392,27.008632,78.510253,92.296314,0.000000,0.000000,0.000000,0.000000,5.074099,5.729217,5.562302,1.661766,0.203450,0.022456,0.500440,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.998477,proposed,0,-126.340000,54.885000,3.954774,-6.201060,3.870000,-6.295000,0.084774,0.093940,32.781911,-6.739351,3.689871,-6.739351,32.781911,0.240000,0.360000,12,52,12.126960,52.425807,12.126960,52.425807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.502674,28.428124,84.576370,95.773489,0.000000,0.000000,0.000000,0.000000,5.416882,6.015676,5.563560,1.668909,0.230199,0.032515,0.501054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.008477,proposed,0,-126.340000,54.885000,4.285301,-6.286124,4.210000,-6.385000,0.075301,0.098876,32.598942,-10.337738,4.055809,-10.337738,32.598942,0.240000,0.370000,7,86,6.656125,85.651752,6.656125,85.651752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.465897,27.839545,84.556917,90.499552,0.000000,0.000000,0.000000,0.000000,5.525351,5.995315,5.558649,1.688569,0.238757,0.028378,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.018506,proposed,0,-126.340000,54.885000,4.614000,-6.368942,4.550000,-6.505000,0.064000,0.136058,33.025870,-11.679509,3.750861,-11.679509,33.025870,0.160000,0.600000,8,84,7.594603,83.756697,7.594603,83.756697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.873065,26.545508,83.114975,90.239099,0.000000,0.000000,0.000000,0.000000,5.495715,6.071277,5.557597,1.678520,0.246460,0.031415,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.028479,proposed,0,-126.340000,54.885000,4.937627,-6.448636,4.870000,-6.505000,0.067627,0.056364,33.025870,-11.679509,3.567892,-9.666852,30.464306,0.190000,0.760000,1,64,1.477961,63.557778,1.477961,63.557778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.606984,27.503008,84.616007,95.148102,0.000000,0.000000,0.000000,0.000000,5.712075,6.325837,5.564826,1.770139,0.252233,0.032634,0.501155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.038495,proposed,0,-126.340000,54.885000,5.258959,-6.525825,5.180000,-6.675000,0.078959,0.149175,28.756597,-5.092632,3.567892,-5.092632,28.756597,0.130000,0.720000,45,24,45.440432,24.207402,45.440432,24.207402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.818930,28.575311,85.994847,96.309069,0.000000,0.000000,0.000000,0.000000,5.806942,6.281980,5.581105,1.771835,0.236979,0.041295,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.048484,proposed,0,-126.340000,54.885000,5.575243,-6.599779,5.470000,-6.725000,0.105243,0.125221,26.926909,-2.348100,3.262944,-2.348100,26.926909,0.170000,0.500000,61,22,60.735454,21.604550,60.735454,21.604550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.958687,28.677231,76.826537,92.942133,0.000000,0.000000,0.000000,0.000000,4.946219,5.707109,5.585298,1.720126,0.292253,0.037991,0.500772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.059303,proposed,0,-126.340000,54.885000,5.912600,-6.676277,5.750000,-6.765000,0.162600,0.088723,26.317013,-4.543725,2.957996,-4.543725,26.317013,0.390000,0.330000,39,56,38.853957,55.873696,38.853957,55.873696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.853317,27.847963,91.272677,102.637278,0.000000,0.000000,0.000000,0.000000,5.789163,6.320355,5.574163,1.656864,0.350634,0.030352,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.068476,proposed,0,-126.340000,54.885000,6.194006,-6.738060,6.020000,-6.825000,0.174006,0.086940,28.695608,-8.081122,3.384923,-8.081122,28.695608,0.460000,0.380000,1,86,0.839662,85.882789,0.839662,85.882789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.330771,24.314362,96.820756,97.694645,0.000000,0.000000,0.000000,0.000000,6.401277,6.362858,5.559055,1.675826,0.242967,0.026767,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.078475,proposed,0,-126.340000,54.885000,6.495452,-6.802031,6.320000,-6.905000,0.175452,0.102969,30.769254,-9.117946,3.994819,-9.117946,30.769254,0.320000,0.600000,-9,82,-9.308159,81.718049,-9.308159,81.718049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.257381,21.120917,88.944992,93.904764,0.000000,0.000000,0.000000,0.000000,6.058226,6.137401,5.543599,1.560534,0.156939,0.013268,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.088511,proposed,0,-126.340000,54.885000,6.792128,-6.862575,6.650000,-6.975000,0.142128,0.112425,31.135192,-5.580549,4.543725,-5.580549,31.135192,0.150000,0.740000,1,45,0.916944,44.641122,0.916944,44.641122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.979194,19.614024,82.278706,90.451810,0.000000,0.000000,0.000000,0.000000,5.696175,6.050008,5.538684,1.421652,0.146792,0.011780,0.501816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.098510,proposed,0,-126.340000,54.885000,7.081414,-6.919101,6.960000,-7.015000,0.121414,0.095899,29.122535,-1.006328,3.567892,-1.006328,29.122535,0.110000,0.620000,20,19,20.430373,18.857101,20.430373,18.857101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.611053,20.120562,75.459035,91.860452,0.000000,0.000000,0.000000,0.000000,5.033253,5.887028,5.532999,1.409556,0.142463,0.013304,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.108513,proposed,0,-126.340000,54.885000,7.364150,-6.971734,7.270000,-7.015000,0.094150,0.043266,29.122535,0.396432,3.140965,0.396432,29.122535,0.130000,0.400000,15,26,14.529772,25.515103,14.529772,25.515103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.160133,20.554864,76.040335,89.918832,0.000000,0.000000,0.000000,0.000000,4.770144,5.592428,5.537156,1.429559,0.145309,0.014367,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.118511,proposed,0,-126.340000,54.885000,7.639761,-7.020317,7.570000,-7.035000,0.069761,0.014683,28.390660,-1.738204,3.689871,-1.738204,28.390660,0.150000,0.300000,10,54,9.869561,54.085425,9.869561,54.085425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.669742,20.431605,76.976373,93.575222,0.000000,0.000000,0.000000,0.000000,4.905709,6.077703,5.553372,1.421238,0.177734,0.015621,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.128474,proposed,0,-126.340000,54.885000,7.907129,-7.064624,7.860000,-7.075000,0.047129,0.010376,27.780764,-6.617372,3.506902,-6.617372,27.780764,0.140000,0.390000,6,91,5.775777,90.598427,5.775777,90.598427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.441247,20.725678,75.448098,90.217324,0.000000,0.000000,0.000000,0.000000,4.851669,6.073576,5.539410,1.411761,0.155833,0.014642,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.138507,proposed,0,-126.340000,54.885000,8.168672,-7.104997,8.140000,-7.125000,0.028672,0.020003,27.841753,-6.434403,3.628881,-6.434403,27.841753,0.130000,0.630000,-2,74,-2.463542,73.991201,-2.463542,73.991201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.565619,19.680216,78.003231,89.665442,0.000000,0.000000,0.000000,0.000000,5.013645,6.147677,5.556550,1.419373,0.201800,0.014628,0.501402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.148627,proposed,0,-126.340000,54.885000,8.424418,-7.141325,8.420000,-7.155000,0.004418,0.013675,27.109878,-1.616224,4.177788,-1.616224,27.109878,0.120000,0.720000,-3,29,-2.815073,28.471524,-2.815073,28.471524,0.000000,0.519677,0.000000,64.000000,0.000000,0.000000,-25.408044,20.624481,82.625797,95.390800,0.000000,0.000000,0.000000,0.000000,5.196620,6.381299,5.556084,1.414651,0.175095,0.013943,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.158629,proposed,0,-126.340000,54.885000,8.668880,-7.172809,8.680000,-7.155000,-0.011120,-0.017809,24.853263,2.531068,3.262944,2.531068,24.853263,0.090000,0.540000,14,10,14.398667,9.798851,14.398667,9.798851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.634270,22.603373,85.426571,101.158091,0.000000,0.000000,0.000000,0.000000,5.429345,6.387290,5.556900,1.418829,0.174827,0.016376,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.168632,proposed,0,-126.340000,54.885000,8.904917,-7.199840,8.930000,-7.135000,-0.025083,-0.064840,22.596648,2.714037,2.409089,2.714037,22.596648,0.090000,0.310000,28,29,28.423614,29.019638,28.423614,29.019638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.677512,23.052521,85.439349,99.097236,0.000000,0.000000,0.000000,0.000000,5.643117,6.118073,5.557378,1.416255,0.175340,0.014531,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.178571,proposed,0,-126.340000,54.885000,9.130805,-7.222226,9.150000,-7.145000,-0.019195,-0.077226,21.437845,-1.250287,2.653048,-1.250287,21.437845,0.120000,0.260000,29,71,28.662429,71.017761,28.662429,71.017761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.181133,22.081615,84.526847,95.816625,0.000000,0.000000,0.000000,0.000000,5.716678,6.122993,5.558609,1.416530,0.177963,0.013474,0.505315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.188630,proposed,0,-126.340000,54.885000,9.350474,-7.240302,9.360000,-7.175000,-0.009526,-0.065302,19.547167,-5.214611,2.531068,-5.214611,19.547167,0.180000,0.440000,29,95,28.778582,95.321912,28.778582,95.321912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.600797,20.101142,80.885683,90.389443,0.000000,0.000000,0.000000,0.000000,5.450851,6.079080,5.556225,1.416160,0.187155,0.015413,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.198632,proposed,0,-126.340000,54.885000,9.559775,-7.253670,9.560000,-7.205000,-0.000225,-0.048670,18.266386,-4.238777,2.897006,-4.238777,18.266386,0.240000,0.690000,24,72,24.311709,71.590874,24.311709,71.590874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.150484,18.852226,79.973382,89.643061,0.000000,0.000000,0.000000,0.000000,5.146707,6.079648,5.558866,1.417288,0.214310,0.015652,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.208625,proposed,0,-126.340000,54.885000,9.759652,-7.262416,9.740000,-7.215000,0.019652,-0.047416,17.473521,0.823360,2.957996,0.823360,17.473521,0.260000,0.740000,23,28,22.575383,28.059393,22.575383,28.059393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.334440,19.708854,80.208636,93.048989,0.000000,0.000000,0.000000,0.000000,4.907803,6.105392,5.556886,1.418177,0.175299,0.014755,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.218478,proposed,0,-126.340000,54.885000,9.947542,-7.266515,9.920000,-7.185000,0.027542,-0.081515,16.680656,6.068465,2.165131,6.068465,16.680656,0.260000,0.550000,23,2,22.881543,1.559128,22.881543,1.559128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.350541,19.774108,79.878779,96.213039,0.000000,0.000000,0.000000,0.000000,4.868937,5.977485,5.556145,1.423467,0.175189,0.015538,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.228511,proposed,0,-126.340000,54.885000,10.129417,-7.266069,10.090000,-7.135000,0.039417,-0.131069,16.375708,4.970653,1.189297,4.970653,16.375708,0.260000,0.270000,18,35,17.611164,35.095991,17.611164,35.095991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.100730,19.220462,81.175970,99.768677,0.000000,0.000000,0.000000,0.000000,5.011080,6.170201,5.538257,1.407969,0.149971,0.014292,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.238579,proposed,0,-126.340000,54.885000,10.302208,-7.260940,10.260000,-7.125000,0.042208,-0.135940,15.826802,-0.396432,1.677214,-0.396432,15.826802,0.230000,0.260000,16,80,15.980712,86.113972,15.980712,86.113972,0.000000,-6.017981,0.000000,64.000000,0.000000,0.000000,-45.198098,17.414032,77.842459,88.993255,0.000000,0.000000,0.000000,0.000000,4.798710,6.023720,5.559764,1.413054,0.187848,0.015834,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.248625,proposed,0,-126.340000,54.885000,10.464858,-7.251166,10.420000,-7.145000,0.044858,-0.106166,15.033937,-3.689871,2.409089,-3.689871,15.033937,0.220000,0.490000,15,102,14.918937,101.944385,14.918937,101.944385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.769245,14.854488,76.559540,88.598178,0.000000,0.000000,0.000000,0.000000,4.715249,5.840037,5.561090,1.531628,0.216814,0.023092,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.258504,proposed,0,-126.340000,54.885000,10.615286,-7.237042,10.570000,-7.165000,0.045286,-0.072042,14.180083,-2.165131,2.836017,-2.165131,14.180083,0.200000,0.760000,18,74,17.757713,73.695885,17.757713,73.695885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.833150,12.330489,79.432921,91.403272,0.000000,0.000000,0.000000,0.000000,4.822687,5.878736,5.547950,1.509429,0.278146,0.019928,0.500391,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.268474,proposed,0,-126.340000,54.885000,10.757468,-7.218287,10.710000,-7.145000,0.047468,-0.073287,12.777322,3.689871,1.982162,3.689871,12.777322,0.180000,0.800000,28,29,28.017003,24.814827,28.017003,24.814827,0.000000,3.881058,0.000000,64.000000,0.000000,0.000000,-57.266974,11.663196,82.573173,89.010254,0.000000,0.000000,0.000000,0.000000,4.941172,5.882384,5.539780,1.444855,0.147877,0.012734,0.500349,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.278511,proposed,0,-126.340000,54.885000,10.890850,-7.194885,10.840000,-7.095000,0.050850,-0.099885,11.740498,7.410237,1.677214,7.410237,11.740498,0.230000,0.600000,26,12,26.270182,12.340472,26.270182,12.340472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.068599,11.782047,85.518754,94.670745,0.000000,0.000000,0.000000,0.000000,5.140045,5.976676,5.540312,1.407515,0.138696,0.013168,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.288631,proposed,0,-126.340000,54.885000,11.015454,-7.166749,10.960000,-7.025000,0.055454,-0.141749,10.642686,6.312424,1.189297,6.312424,10.642686,0.250000,0.330000,27,46,26.512558,45.690728,26.512558,45.690728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.542854,11.995218,86.929081,98.017213,0.000000,0.000000,0.000000,0.000000,5.213773,6.286600,5.563065,1.413501,0.176893,0.012946,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.298629,proposed,0,-126.340000,54.885000,11.128867,-7.134539,11.080000,-7.005000,0.048867,-0.129539,10.642686,1.311276,1.372266,1.311276,10.642686,0.270000,0.330000,15,91,14.902725,93.495638,14.902725,93.495638,0.000000,-2.804910,0.000000,64.000000,0.000000,0.000000,-72.164303,11.125734,79.125125,83.973533,0.000000,0.000000,0.000000,0.000000,4.813289,5.687140,5.558990,1.414948,0.187742,0.015836,0.504213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.308628,proposed,0,-126.340000,54.885000,11.232718,-7.098010,11.190000,-6.995000,0.042718,-0.103010,11.496540,-1.677214,1.616224,-1.677214,11.496540,0.230000,0.590000,2,103,2.152156,102.956155,2.152156,102.956155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.664910,9.005771,76.699705,85.775100,0.000000,0.000000,0.000000,0.000000,4.817104,5.475981,5.558310,1.416390,0.211410,0.014595,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.318632,proposed,0,-126.340000,54.885000,11.327134,-7.057224,11.310000,-6.985000,0.017134,-0.072224,10.947634,0.579401,2.470079,0.579401,10.947634,0.160000,0.830000,5,70,4.990793,70.086914,4.990793,70.086914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.906831,7.122434,77.981753,86.881778,0.000000,0.000000,0.000000,0.000000,5.030869,5.415762,5.559139,1.413493,0.252773,0.013542,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.328475,proposed,0,-126.340000,54.885000,11.410867,-7.013045,11.410000,-6.955000,0.000867,-0.058045,9.422894,6.068465,1.555235,6.068465,9.422894,0.110000,0.800000,17,32,17.412808,31.601372,17.412808,31.601372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.952704,6.365188,80.143211,83.294904,0.000000,0.000000,0.000000,0.000000,5.290402,5.355040,5.538588,1.410299,0.134215,0.013714,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.338569,proposed,0,-126.340000,54.885000,11.487451,-6.963652,11.500000,-6.875000,-0.012549,-0.088652,7.532216,8.752008,1.189297,8.752008,7.532216,0.110000,0.570000,26,30,26.212124,30.192962,26.212124,30.192962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.094316,6.330276,83.280973,87.124520,0.000000,0.000000,0.000000,0.000000,5.589464,5.671836,5.561433,1.416868,0.174306,0.014802,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.348629,proposed,0,-126.340000,54.885000,11.554555,-6.910420,11.590000,-6.815000,-0.035445,-0.095420,7.105289,7.044299,-0.091484,7.044299,7.105289,0.170000,0.410000,12,62,12.060697,62.167694,12.060697,62.167694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.024520,5.851736,77.806463,80.012353,0.000000,0.000000,0.000000,0.000000,5.350961,5.277434,5.557946,1.419873,0.174892,0.017175,0.504752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.358630,proposed,0,-126.340000,54.885000,11.612317,-6.853645,11.660000,-6.775000,-0.047683,-0.078645,7.532216,1.555235,1.067318,1.555235,7.532216,0.180000,0.470000,-6,107,-6.212478,107.902823,-6.212478,107.902823,0.000000,-0.735129,0.000000,64.000000,0.000000,0.000000,-70.648357,5.535932,68.942994,71.141021,0.000000,0.000000,0.000000,0.000000,4.882981,4.638772,5.557546,1.414939,0.224071,0.013748,0.501818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.368630,proposed,0,-126.340000,54.885000,11.661337,-6.793148,11.740000,-6.755000,-0.078663,-0.038148,6.739351,0.335443,1.128308,0.335443,6.739351,0.090000,0.740000,-2,103,-2.452458,102.857549,-2.452458,102.857549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.145478,3.704830,68.076563,77.421090,0.000000,0.000000,0.000000,0.000000,4.886647,4.833853,5.559961,1.415858,0.279355,0.015319,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.378630,proposed,0,-126.340000,54.885000,11.701828,-6.729040,11.810000,-6.735000,-0.108172,0.005960,5.092632,2.531068,1.921172,2.531068,5.092632,0.060000,0.920000,5,76,5.110620,75.796413,5.110620,75.796413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.207561,2.292098,70.161631,75.804417,0.000000,0.000000,0.000000,0.000000,4.971490,4.868274,5.558417,1.416469,0.240072,0.015021,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.388627,proposed,0,-126.340000,54.885000,11.734001,-6.661468,11.860000,-6.665000,-0.125999,0.003532,3.506902,7.837164,0.701380,7.837164,3.506902,0.050000,0.860000,12,40,12.313886,39.668415,12.313886,39.668415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.841025,1.515710,69.672503,72.382151,0.000000,0.000000,0.000000,0.000000,4.971176,4.826286,5.557065,1.415959,0.175243,0.013876,0.502687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.398631,proposed,0,-126.340000,54.885000,11.758113,-6.590505,11.890000,-6.565000,-0.131887,-0.025505,2.348100,11.191592,0.274453,11.191592,2.348100,0.060000,0.640000,13,31,13.401030,31.165524,13.401030,31.165524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.724915,1.454291,70.212161,74.966929,0.000000,0.000000,0.000000,0.000000,5.026256,5.012570,5.558631,1.414066,0.174733,0.016232,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.408631,proposed,0,-126.340000,54.885000,11.774385,-6.516353,11.920000,-6.465000,-0.145615,-0.051353,1.006328,9.666852,-0.152474,9.666852,1.006328,0.070000,0.440000,13,62,12.953765,62.278960,12.953765,62.278960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.735713,1.464576,65.951899,72.507114,0.000000,0.000000,0.000000,0.000000,4.865221,4.810039,5.558272,1.417136,0.175007,0.014864,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.418535,proposed,0,-126.340000,54.885000,11.783041,-6.439889,11.930000,-6.405000,-0.146959,-0.034889,-0.091484,4.116798,-0.091484,4.116798,-0.091484,0.100000,0.480000,7,107,7.233551,109.123651,7.233551,109.123651,0.000000,-1.844691,0.000000,64.000000,0.000000,0.000000,-38.060261,0.767710,56.966391,62.525188,0.000000,0.000000,0.000000,0.000000,4.422972,4.179946,5.556999,1.424849,0.226176,0.016570,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.428628,proposed,0,-126.340000,54.885000,11.784499,-6.359003,11.930000,-6.365000,-0.145501,0.005997,-0.518412,0.945339,0.457422,0.945339,-0.518412,0.080000,0.740000,3,109,3.015907,108.707488,3.015907,108.707488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.902114,-1.857778,57.025533,70.347969,0.000000,0.000000,0.000000,0.000000,4.389719,4.431172,5.556440,1.415560,0.280300,0.015504,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.438506,proposed,0,-126.340000,54.885000,11.779010,-6.277106,11.930000,-6.325000,-0.150990,0.047894,-1.128308,3.994819,0.640391,3.994819,-1.128308,0.080000,0.940000,0,84,0.265955,84.490160,0.265955,84.490160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.197312,-3.873400,58.979561,72.349103,0.000000,0.000000,0.000000,0.000000,4.362325,4.552983,5.538476,1.408816,0.198406,0.015062,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.448632,proposed,0,-126.340000,54.885000,11.766579,-6.190488,11.920000,-6.255000,-0.153421,0.064512,-2.226120,8.325081,-0.030495,8.325081,-2.226120,0.060000,0.920000,5,53,5.438088,53.480678,5.438088,53.480678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.911258,-4.520134,58.424791,69.273818,0.000000,0.000000,0.000000,0.000000,4.250721,4.484418,5.559687,1.413907,0.175369,0.014183,0.502897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.458630,proposed,0,-126.340000,54.885000,11.747851,-6.102470,11.890000,-6.145000,-0.142149,0.042530,-3.323933,11.557530,-0.396432,11.557530,-3.323933,0.060000,0.730000,10,43,9.731595,43.156188,9.731595,43.156188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.112582,-4.673789,58.564396,67.925088,0.000000,0.000000,0.000000,0.000000,4.263226,4.574708,5.556968,1.417956,0.174418,0.014154,0.500574,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.468509,proposed,0,-126.340000,54.885000,11.723352,-6.013220,11.870000,-6.035000,-0.146648,0.021780,-3.750861,11.008623,-0.518412,11.008623,-3.750861,0.060000,0.560000,6,63,5.708690,63.086626,5.708690,63.086626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.048913,-5.177646,55.628672,65.375147,0.000000,0.000000,0.000000,0.000000,4.162517,4.456232,5.539844,1.410031,0.148996,0.015678,0.500484,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.478635,proposed,0,-126.340000,54.885000,11.692379,-5.919550,11.840000,-5.945000,-0.147621,0.025450,-3.872840,7.349247,-0.091484,7.349247,-3.872840,0.070000,0.540000,-4,98,-3.615611,98.277698,-3.615611,98.277698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.646279,-6.289204,49.696821,61.885582,0.000000,0.000000,0.000000,0.000000,3.906291,4.083462,5.559896,1.412780,0.202120,0.015138,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.488628,proposed,0,-126.340000,54.885000,11.656319,-5.825093,11.810000,-5.865000,-0.153681,0.039907,-3.323933,5.641538,0.274453,5.641538,-3.323933,0.050000,0.730000,-14,100,-14.381703,100.183837,-14.381703,100.183837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.100981,-9.046896,48.902536,67.334701,0.000000,0.000000,0.000000,0.000000,3.947489,4.225649,5.557482,1.418974,0.228139,0.014381,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.498512,proposed,0,-126.340000,54.885000,11.615602,-5.729841,11.780000,-5.795000,-0.164398,0.065159,-3.445913,6.678361,0.518412,6.678361,-3.445913,0.030000,0.880000,-18,82,-18.090829,82.188359,-18.090829,82.188359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.444181,-10.954069,51.078175,69.699798,0.000000,0.000000,0.000000,0.000000,4.003576,4.357584,5.538700,1.408576,0.193078,0.016430,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.508508,proposed,0,-126.340000,54.885000,11.569642,-5.631828,11.750000,-5.695000,-0.180358,0.063172,-3.994819,10.581696,0.091484,10.581696,-3.994819,-0.010000,0.850000,-14,53,-13.973083,53.456868,-13.973083,53.456868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.461591,-11.873386,51.672267,67.748690,0.000000,0.000000,0.000000,0.000000,3.996554,4.357070,5.540679,1.409873,0.145633,0.015130,0.502148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.518629,proposed,0,-126.340000,54.885000,11.518543,-5.531019,11.710000,-5.575000,-0.191457,0.043981,-4.909663,13.326228,-0.640391,13.326228,-4.909663,-0.040000,0.680000,-7,45,-6.998333,44.909948,-6.998333,44.909948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.271043,-12.036537,52.854096,67.406193,0.000000,0.000000,0.000000,0.000000,4.095380,4.503941,5.556824,1.413950,0.172153,0.014587,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.528626,proposed,0,-126.340000,54.885000,11.463902,-5.430062,11.660000,-5.445000,-0.196098,0.014938,-5.397580,12.167426,-0.030495,12.167426,-5.397580,-0.050000,0.520000,-6,67,-6.275547,67.235649,-6.275547,67.235649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.516039,-11.966310,50.396690,64.171095,0.000000,0.000000,0.000000,0.000000,4.057905,4.347599,5.557864,1.420632,0.175856,0.015271,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.538635,proposed,0,-126.340000,54.885000,11.405375,-5.327753,11.610000,-5.335000,-0.204625,0.007247,-5.763517,10.032790,-0.335443,10.032790,-5.763517,-0.040000,0.570000,-10,82,-10.491968,81.912511,-10.491968,81.912511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.502853,-13.250287,44.643414,62.417488,0.000000,0.000000,0.000000,0.000000,3.837396,4.087430,5.557394,1.411091,0.175331,0.012428,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.548629,proposed,0,-126.340000,54.885000,11.343456,-5.224529,11.560000,-5.235000,-0.216544,0.010471,-6.312424,8.081122,-0.213464,8.081122,-6.312424,-0.050000,0.670000,-11,91,-10.861154,90.814709,-10.861154,90.814709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.622263,-14.435708,43.093705,63.006940,0.000000,0.000000,0.000000,0.000000,3.744994,4.032385,5.557317,1.411778,0.187076,0.013973,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.558640,proposed,0,-126.340000,54.885000,11.278263,-5.120191,11.500000,-5.145000,-0.221737,0.024809,-6.556382,8.386070,-0.884349,8.386070,-6.556382,-0.070000,0.780000,-10,81,-10.310978,80.894594,-10.310978,80.894594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.557802,-15.576985,43.100884,63.280391,0.000000,0.000000,0.000000,0.000000,3.707622,4.037905,5.557334,1.410640,0.200289,0.013805,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.568502,proposed,0,-126.340000,54.885000,11.211268,-5.016651,11.440000,-5.045000,-0.228732,0.028349,-7.776174,10.947634,-0.518412,10.947634,-7.776174,-0.070000,0.780000,-3,60,-2.722768,60.485052,-2.722768,60.485052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.309856,-16.101912,43.080616,63.080685,0.000000,0.000000,0.000000,0.000000,3.683984,4.079474,5.539132,1.425224,0.144930,0.015477,0.502192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.578536,proposed,0,-126.340000,54.885000,11.140593,-4.910672,11.360000,-4.915000,-0.219407,0.004328,-7.532216,13.082270,-0.884349,13.082270,-7.532216,-0.060000,0.700000,-7,48,-6.868012,47.586626,-6.868012,47.586626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.605528,-16.309962,44.750131,63.269083,0.000000,0.000000,0.000000,0.000000,3.714440,4.196007,5.557944,1.416670,0.172486,0.015431,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.588628,proposed,0,-126.340000,54.885000,11.067267,-4.803568,11.290000,-4.795000,-0.222733,-0.008568,-8.569039,12.472374,-0.396432,12.472374,-8.569039,-0.060000,0.580000,-1,62,-1.393252,62.237256,-1.393252,62.237256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.044005,-16.322733,47.997386,66.130126,0.000000,0.000000,0.000000,0.000000,3.812373,4.330010,5.557358,1.411511,0.174796,0.015813,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.598631,proposed,0,-126.340000,54.885000,10.992684,-4.697048,11.200000,-4.675000,-0.207316,-0.022048,-8.873987,10.154769,-0.274453,10.154769,-8.873987,-0.070000,0.580000,1,81,1.017658,81.173476,1.017658,81.173476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.976458,-17.075581,44.260571,63.731915,0.000000,0.000000,0.000000,0.000000,3.596897,4.111166,5.557578,1.410673,0.173479,0.015477,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.608503,proposed,0,-126.340000,54.885000,10.917521,-4.591710,11.130000,-4.575000,-0.212479,-0.016710,-8.691018,8.630029,-0.396432,8.630029,-8.691018,-0.020000,0.670000,-10,87,-10.209257,87.204450,-10.209257,87.204450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.823910,-18.495579,44.112057,63.536077,0.000000,0.000000,0.000000,0.000000,3.417678,4.041058,5.539048,1.407447,0.163524,0.015573,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.618513,proposed,0,-126.340000,54.885000,10.839995,-4.484779,11.040000,-4.485000,-0.200005,0.000221,-8.691018,8.752008,-0.396432,8.752008,-8.691018,-0.030000,0.760000,-11,80,-10.583794,79.954443,-10.583794,79.954443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.002547,-19.544794,47.736788,66.831719,0.000000,0.000000,0.000000,0.000000,3.505380,4.195012,5.538535,1.406671,0.149563,0.014675,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.628626,proposed,0,-126.340000,54.885000,10.760640,-4.376779,10.960000,-4.385000,-0.199360,0.008221,-9.910810,10.947634,-0.396432,10.947634,-9.910810,-0.060000,0.800000,3,59,3.124068,58.828357,3.124068,58.828357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.117528,-20.118758,48.186097,65.536572,0.000000,0.000000,0.000000,0.000000,3.467606,4.148938,5.564823,1.409002,0.173234,0.015719,0.501780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.638507,proposed,0,-126.340000,54.885000,10.682358,-4.271383,10.870000,-4.265000,-0.187642,-0.006383,-10.032790,12.228415,-0.213464,12.228415,-10.032790,-0.030000,0.700000,2,55,1.963468,54.973060,1.963468,54.973060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.835981,-20.091486,51.195063,64.501148,0.000000,0.000000,0.000000,0.000000,3.469010,4.189540,5.538596,1.404755,0.147896,0.014553,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.648625,proposed,0,-126.340000,54.885000,10.601710,-4.163715,10.770000,-4.135000,-0.168290,-0.028715,-10.276748,12.838311,-0.579401,12.838311,-10.276748,-0.020000,0.600000,4,57,4.006502,56.986544,4.006502,56.986544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.479745,-20.805763,51.955168,66.713815,0.000000,0.000000,0.000000,0.000000,3.478739,4.269778,5.557058,1.410844,0.175651,0.014485,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.658559,proposed,0,-126.340000,54.885000,10.522283,-4.058343,10.680000,-4.025000,-0.157717,-0.033343,-10.276748,11.069613,0.030495,11.069613,-10.276748,0.010000,0.560000,0,75,0.031433,74.667086,0.031433,74.667086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.131995,-21.426630,51.860693,65.758664,0.000000,0.000000,0.000000,0.000000,3.367648,4.192833,5.559312,1.409146,0.176658,0.013630,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.668611,proposed,0,-126.340000,54.885000,10.441916,-3.952174,10.590000,-3.915000,-0.148084,-0.037174,-9.971800,8.812998,-0.762370,8.812998,-9.971800,0.010000,0.640000,-3,86,-3.331435,86.057661,-3.331435,86.057661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.001140,-22.416638,51.162942,66.157786,0.000000,0.000000,0.000000,0.000000,3.262932,4.161416,5.558453,1.417558,0.175951,0.015964,0.501104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.678625,proposed,0,-126.340000,54.885000,10.362081,-3.846950,10.490000,-3.825000,-0.127919,-0.021950,-9.971800,8.325081,-0.457422,8.325081,-9.971800,0.020000,0.730000,-4,83,-3.509389,83.411024,-3.509389,83.411024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.520391,-23.356132,51.601360,66.321468,0.000000,0.000000,0.000000,0.000000,3.205232,4.155438,5.557331,1.409948,0.186802,0.015190,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.688628,proposed,0,-126.340000,54.885000,10.282768,-3.742462,10.400000,-3.725000,-0.117232,-0.017462,-9.300914,10.886644,-0.152474,10.886644,-9.300914,0.000000,0.780000,-5,58,-4.785877,57.637951,-4.785877,57.637951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.280200,-24.125516,51.861354,66.214459,0.000000,0.000000,0.000000,0.000000,3.223737,4.180208,5.558764,1.424009,0.173038,0.017069,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.698511,proposed,0,-126.340000,54.885000,10.205026,-3.639910,10.320000,-3.605000,-0.114974,-0.034910,-9.239925,12.655342,-0.091484,12.655342,-9.239925,0.000000,0.700000,-4,47,-4.062375,46.919221,-4.062375,46.919221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.859002,-23.961073,56.671100,68.612458,0.000000,0.000000,0.000000,0.000000,3.449887,4.363068,5.540098,1.405554,0.141549,0.014456,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.708504,proposed,0,-126.340000,54.885000,10.127242,-3.536995,10.230000,-3.485000,-0.102758,-0.051995,-9.300914,12.228415,-0.579401,12.228415,-9.300914,-0.010000,0.560000,0,61,-0.416185,60.626689,-0.416185,60.626689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.359871,-23.870531,57.175819,70.096519,0.000000,0.000000,0.000000,0.000000,3.553365,4.451522,5.539228,1.411305,0.141936,0.013675,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.718628,proposed,0,-126.340000,54.885000,10.049436,-3.433569,10.140000,-3.385000,-0.090564,-0.048569,-9.117946,9.300914,-0.335443,9.300914,-9.117946,0.000000,0.540000,-2,87,-2.167919,86.873594,-2.167919,86.873594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.781555,-24.195676,54.218698,68.377948,0.000000,0.000000,0.000000,0.000000,3.396511,4.312096,5.557667,1.409236,0.187763,0.014341,0.501967,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.728626,proposed,0,-126.340000,54.885000,9.973747,-3.332323,10.050000,-3.295000,-0.076253,-0.037323,-8.447060,6.129455,-0.457422,6.129455,-8.447060,0.000000,0.670000,-7,103,-7.329558,102.560943,-7.329558,102.560943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.522478,-24.929637,54.086576,69.308931,0.000000,0.000000,0.000000,0.000000,3.327668,4.293310,5.557229,1.408449,0.198709,0.014328,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.738538,proposed,0,-126.340000,54.885000,9.899979,-3.232874,9.970000,-3.215000,-0.070021,-0.017874,-8.995966,7.105289,-0.274453,7.105289,-8.995966,-0.010000,0.800000,0,85,0.001795,84.722390,0.001795,84.722390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.929593,-25.735754,55.116114,71.236642,0.000000,0.000000,0.000000,0.000000,3.389837,4.375036,5.556477,1.415870,0.235578,0.015812,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.748625,proposed,0,-126.340000,54.885000,9.826336,-3.132666,9.880000,-3.115000,-0.053664,-0.017666,-8.752008,9.178935,-0.274453,9.178935,-8.752008,-0.010000,0.840000,2,62,1.576302,62.211416,1.576302,62.211416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.644090,-25.603872,58.516839,70.735772,0.000000,0.000000,0.000000,0.000000,3.439488,4.414602,5.556714,1.408188,0.172845,0.015841,0.506276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.758519,proposed,0,-126.340000,54.885000,9.755605,-3.035374,9.810000,-2.995000,-0.054395,-0.040374,-8.934977,13.204249,-0.640391,13.204249,-8.934977,0.000000,0.730000,5,35,4.632625,35.499724,4.632625,35.499724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.306582,-25.586911,61.384257,73.024204,0.000000,0.000000,0.000000,0.000000,3.578572,4.622508,5.539309,1.402125,0.144568,0.013847,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.768511,proposed,0,-126.340000,54.885000,9.685772,-2.938143,9.730000,-2.865000,-0.044228,-0.073143,-8.569039,12.411384,0.274453,12.411384,-8.569039,0.020000,0.530000,1,55,1.388933,55.126077,1.388933,55.126077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.743412,-24.777332,66.266465,75.822229,0.000000,0.000000,0.000000,0.000000,3.808336,4.830888,5.565899,1.590882,0.196828,0.020272,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.778509,proposed,0,-126.340000,54.885000,9.617595,-2.841914,9.650000,-2.775000,-0.032405,-0.066914,-8.447060,7.715185,-0.030495,7.715185,-8.447060,0.020000,0.490000,1,98,0.761709,97.929862,0.761709,97.929862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.334614,-24.374409,62.544550,74.418353,0.000000,0.000000,0.000000,0.000000,3.648486,4.585518,5.545946,1.424866,0.195360,0.017023,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.788476,proposed,0,-126.340000,54.885000,9.551379,-2.747043,9.580000,-2.725000,-0.028621,-0.022043,-7.349247,3.018985,0.091484,3.018985,-7.349247,0.030000,0.690000,-10,108,-10.288158,108.441716,-10.288158,108.441716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.284959,-24.410790,60.930541,75.343691,0.000000,0.000000,0.000000,0.000000,3.553290,4.538665,5.562500,1.570928,0.248263,0.018959,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.798477,proposed,0,-126.340000,54.885000,9.486742,-2.652914,9.510000,-2.685000,-0.023258,0.032086,-6.983309,2.897006,-0.091484,2.897006,-6.983309,0.020000,0.870000,-11,108,-11.212561,108.252145,-11.212561,108.252145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.670081,-23.310045,63.880539,78.907055,0.000000,0.000000,0.000000,0.000000,3.775719,4.736621,5.546323,1.672921,0.340096,0.029670,0.501007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.808484,proposed,0,-126.340000,54.885000,9.423917,-2.559801,9.450000,-2.625000,-0.026083,0.065199,-6.739351,5.702528,0.091484,5.702528,-6.739351,-0.020000,0.990000,-6,80,-5.834165,79.619691,-5.834165,79.619691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.933229,-22.136998,63.588168,79.708886,0.000000,0.000000,0.000000,0.000000,3.893085,4.824555,5.574383,1.561858,0.253140,0.017952,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.818475,proposed,0,-126.340000,54.885000,9.363057,-2.467890,9.380000,-2.525000,-0.016943,0.057110,-7.471226,10.276748,-0.335443,10.276748,-7.471226,-0.030000,0.910000,6,46,6.259046,46.295944,6.259046,46.295944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.540933,-21.127210,68.318017,81.597512,0.000000,0.000000,0.000000,0.000000,3.998368,5.014874,5.552203,1.771985,0.267238,0.036969,0.501611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.828478,proposed,0,-126.340000,54.885000,9.303994,-2.376901,9.320000,-2.415000,-0.016006,0.038099,-7.837164,12.228415,-0.335443,12.228415,-7.837164,0.000000,0.680000,9,47,9.313515,47.458833,9.313515,47.458833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.012632,-20.269936,71.515779,83.047700,0.000000,0.000000,0.000000,0.000000,4.143713,5.312349,5.555195,1.585687,0.198349,0.017266,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.838507,proposed,0,-126.340000,54.885000,9.246661,-2.286705,9.250000,-2.305000,-0.003339,0.018295,-7.288257,9.117946,-0.213464,9.117946,-7.288257,0.040000,0.500000,2,87,1.528366,86.944174,1.528366,86.944174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.687862,-19.528690,71.470105,83.717560,0.000000,0.000000,0.000000,0.000000,4.138105,5.282449,5.553059,1.543576,0.203242,0.015503,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.848473,proposed,0,-126.340000,54.885000,9.191523,-2.198044,9.190000,-2.245000,0.001523,0.046956,-6.617372,3.872840,-0.213464,3.872840,-6.617372,0.050000,0.630000,-6,108,-6.050305,107.940394,-6.050305,107.940394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.886002,-18.734708,69.949173,84.767036,0.000000,0.000000,0.000000,0.000000,4.207467,5.068237,5.540156,1.421670,0.183684,0.013017,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.858515,proposed,0,-126.340000,54.885000,9.137786,-2.109649,9.140000,-2.205000,-0.002214,0.095351,-5.397580,1.860183,0.030495,1.860183,-5.397580,0.050000,0.820000,-16,108,-16.373167,107.861975,-16.373167,107.861975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.606282,-16.724943,70.231398,86.241064,0.000000,0.000000,0.000000,0.000000,4.325053,5.133658,5.538516,1.457807,0.225203,0.014107,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.868639,proposed,0,-126.340000,54.885000,9.085420,-2.021455,9.090000,-2.165000,-0.004580,0.143545,-5.275601,4.116798,-0.152474,4.116798,-5.275601,-0.020000,0.980000,-7,94,-6.674922,93.915647,-6.674922,93.915647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.844049,-14.061663,69.767609,86.651094,0.000000,0.000000,0.000000,0.000000,4.273987,5.188083,5.569623,1.412415,0.240765,0.013990,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.878577,proposed,0,-126.340000,54.885000,9.035720,-1.935719,9.040000,-2.105000,-0.004280,0.169281,-5.214611,6.983309,0.030495,6.983309,-5.214611,-0.030000,0.940000,-2,74,-2.095138,74.499176,-2.095138,74.499176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.188911,-12.195260,69.280980,85.833909,0.000000,0.000000,0.000000,0.000000,4.239921,5.203282,5.557910,1.414407,0.207672,0.014859,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.888474,proposed,0,-126.340000,54.885000,8.987838,-1.851111,8.990000,-2.015000,-0.002162,0.163889,-5.519559,9.483883,-0.518412,9.483883,-5.519559,-0.020000,0.810000,3,64,2.554936,63.925454,2.554936,63.925454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.165888,-11.233050,68.659578,84.980701,0.000000,0.000000,0.000000,0.000000,4.250366,5.276872,5.538540,1.407787,0.135093,0.014336,0.501289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.898504,proposed,0,-126.340000,54.885000,8.940881,-1.766097,8.940000,-1.915000,0.000881,0.148903,-4.665705,9.788831,-0.274453,9.788831,-4.665705,0.020000,0.760000,-8,64,-7.673204,64.033905,-7.673204,64.033905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.226686,-11.401454,65.599410,81.976962,0.000000,0.000000,0.000000,0.000000,4.141409,5.178440,5.539250,1.402140,0.141273,0.014193,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.908502,proposed,0,-126.340000,54.885000,8.895550,-1.682007,8.900000,-1.825000,-0.004450,0.142993,-4.482736,6.739351,-0.457422,6.739351,-4.482736,-0.030000,0.640000,-4,99,-3.683966,99.065183,-3.683966,99.065183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.101419,-10.598714,64.786861,81.976024,0.000000,0.000000,0.000000,0.000000,4.196327,5.083194,5.540369,1.403973,0.160563,0.013837,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.918630,proposed,0,-126.340000,54.885000,8.851041,-1.597430,8.860000,-1.765000,-0.008959,0.167570,-4.604715,4.665705,-0.091484,4.665705,-4.604715,-0.040000,0.760000,-1,108,-0.900212,108.036839,-0.900212,108.036839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.293730,-11.611851,61.264119,82.954145,0.000000,0.000000,0.000000,0.000000,4.063095,5.005342,5.558526,1.412403,0.241113,0.015502,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.928580,proposed,0,-126.340000,54.885000,8.808587,-1.514848,8.820000,-1.715000,-0.011413,0.200152,-4.421746,4.238777,-0.213464,4.238777,-4.421746,-0.010000,0.920000,-5,102,-5.146130,101.640076,-5.146130,101.640076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.481407,-12.119232,64.931994,85.507106,0.000000,0.000000,0.000000,0.000000,4.096109,5.154218,5.557951,1.412493,0.253190,0.014558,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.938502,proposed,0,-126.340000,54.885000,8.767401,-1.432923,8.800000,-1.655000,-0.032599,0.222077,-3.323933,6.434403,-0.030495,6.434403,-3.323933,-0.020000,0.980000,-13,80,-13.427716,79.565710,-13.427716,79.565710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.023710,-11.917384,66.086612,86.027397,0.000000,0.000000,0.000000,0.000000,4.151794,5.227490,5.539666,1.402389,0.195500,0.013994,0.501236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.948638,proposed,0,-126.340000,54.885000,8.726388,-1.349581,8.760000,-1.565000,-0.033612,0.215419,-3.323933,9.849821,0.213464,9.849821,-3.323933,-0.040000,0.870000,-9,60,-9.278996,59.920164,-9.278996,59.920164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.975831,-11.193517,65.768757,85.550492,0.000000,0.000000,0.000000,0.000000,4.257610,5.260257,5.567177,1.413024,0.179171,0.013112,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.958629,proposed,0,-126.340000,54.885000,8.686886,-1.267691,8.740000,-1.465000,-0.053114,0.197309,-3.262944,10.520706,0.030495,10.520706,-3.262944,-0.070000,0.740000,-6,64,-6.238418,64.185105,-6.238418,64.185105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.387777,-10.789514,63.990903,85.275028,0.000000,0.000000,0.000000,0.000000,4.456601,5.396467,5.555702,1.412836,0.179054,0.015098,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.968627,proposed,0,-126.340000,54.885000,8.648145,-1.185908,8.710000,-1.385000,-0.061855,0.199092,-3.262944,8.081122,0.030495,8.081122,-3.262944,-0.070000,0.660000,-7,93,-6.912245,92.602563,-6.912245,92.602563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.907394,-10.856822,59.308485,82.311308,0.000000,0.000000,0.000000,0.000000,4.356285,5.201854,5.559493,1.413652,0.190071,0.014110,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.978534,proposed,0,-126.340000,54.885000,8.610400,-1.104934,8.700000,-1.315000,-0.089600,0.210066,-2.653048,4.970653,-0.030495,4.970653,-2.653048,-0.030000,0.730000,-20,108,-20.169304,108.013011,-20.169304,108.013011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.707911,-11.894163,58.089610,83.402047,0.000000,0.000000,0.000000,0.000000,4.221849,5.096885,5.557245,1.413534,0.212781,0.015310,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.988632,proposed,0,-126.340000,54.885000,8.572457,-1.022387,8.680000,-1.255000,-0.107543,0.232613,-2.653048,4.360757,-0.030495,4.360757,-2.653048,-0.090000,0.900000,-15,108,-14.695438,107.576686,-14.695438,107.576686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.007969,-12.013745,60.624678,86.966272,0.000000,0.000000,0.000000,0.000000,4.338637,5.230005,5.557162,1.413743,0.264788,0.015099,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.998628,proposed,0,-126.340000,54.885000,8.535274,-0.940542,8.650000,-1.185000,-0.114726,0.244458,-2.775027,7.349247,0.213464,7.349247,-2.775027,-0.130000,1.000000,-7,76,-7.019035,75.776718,-7.019035,75.776718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.796980,-12.387248,61.876787,88.467492,0.000000,0.000000,0.000000,0.000000,4.552740,5.379244,5.557601,1.412052,0.251442,0.016000,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial4_tube-mpc.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,tube-mpc,0,-126.340000,54.885000,0.000000,0.000000,-0.240000,-1.115000,0.240000,1.115000,-4.604715,-42.052331,-1.128308,-42.052331,-4.604715,0.000000,-0.040000,45,107,62.400000,106.750000,62.400000,106.750000,-17.400000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.132441,72.842529,141.593725,181.289510,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569540,1.534463,0.477635,0.022526,0.502060,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010061,tube-mpc,0,-126.340000,54.885000,0.000046,0.000095,-0.270000,-1.605000,0.270046,1.605095,-2.348100,-55.531033,-1.067318,-55.531033,-2.348100,0.040000,0.280000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.331727,79.660880,135.136669,175.286630,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566334,1.700664,0.361410,0.043202,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020064,tube-mpc,0,-126.340000,54.885000,0.000206,0.000388,-0.280000,-2.185000,0.280206,2.185388,1.250287,-58.641502,-0.762370,-58.641502,1.250287,0.290000,0.730000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.693389,87.359694,133.228487,176.856168,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568873,1.581037,0.605993,0.027612,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008293,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030062,tube-mpc,0,-126.340000,54.885000,0.000510,0.000894,-0.240000,-2.735000,0.240510,2.735894,6.739351,-54.921137,-1.128308,-54.921137,6.739351,0.470000,0.900000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.255680,93.766219,134.326680,180.407667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572066,1.523720,0.636431,0.022954,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008265,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040059,tube-mpc,0,-126.340000,54.885000,0.000989,0.001629,-0.140000,-3.225000,0.140989,3.226629,13.570186,-46.504572,-0.640391,-46.504572,13.570186,0.570000,0.970000,17,107,-48.725750,106.750000,-48.725750,106.750000,66.125750,0.000000,0.000000,64.000000,0.000000,0.000000,-55.094782,98.701219,138.131161,185.378872,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557456,1.622527,0.609767,0.025923,0.503730,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008330,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050063,tube-mpc,0,-126.340000,54.885000,0.001675,0.002606,0.020000,-3.635000,-0.018325,3.637606,18.876282,-36.380298,0.091484,-36.380298,18.876282,0.450000,1.020000,-28,107,-62.400000,106.750000,-62.400000,106.750000,34.800000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.367580,100.043096,143.303888,191.452426,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.706709,1.698665,0.332035,0.035056,0.501007,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060063,tube-mpc,0,-126.340000,54.885000,0.002594,0.003839,0.220000,-3.925000,-0.217406,3.928839,21.681804,-25.829097,1.067318,-25.829097,21.681804,0.160000,0.990000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.327742,100.061941,147.361771,194.761989,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565404,1.565542,0.316394,0.021373,0.502776,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070068,tube-mpc,0,-126.340000,54.885000,0.003775,0.005341,0.430000,-4.115000,-0.426225,4.120341,21.132897,-14.607010,1.494245,-14.607010,21.132897,-0.010000,1.010000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.950413,98.821247,150.981833,196.388885,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.714029,1.707769,0.575666,0.032020,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008541,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080060,tube-mpc,0,-126.340000,54.885000,0.005242,0.007118,0.630000,-4.195000,-0.624758,4.202118,17.534511,-1.677214,1.311276,-1.677214,17.534511,-0.240000,0.990000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.949121,93.956956,161.225250,203.785054,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.243320,1.688132,0.604047,0.033017,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010079,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090172,tube-mpc,0,-126.340000,54.885000,0.007044,0.009211,0.790000,-4.175000,-0.782956,4.184211,13.265238,5.946486,1.189297,5.946486,13.265238,-0.450000,1.020000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.984831,84.967065,160.539151,198.648116,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567044,1.784698,0.699121,0.043404,0.501040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100243,tube-mpc,0,-126.340000,54.885000,0.009178,0.011598,0.870000,-4.055000,-0.860822,4.066598,6.373413,15.582843,0.701380,15.582843,6.373413,-0.520000,1.000000,-62,107,-62.399997,106.750000,-62.399997,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.218878,71.398105,156.548125,192.123217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585006,1.679958,0.575595,0.027113,0.503578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008381,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110238,tube-mpc,0,-126.340000,54.885000,0.011654,0.014273,0.890000,-3.835000,-0.878346,3.849273,-1.677214,24.670294,1.006328,24.670294,-1.677214,-0.560000,1.060000,-17,107,7.870177,106.750000,7.870177,106.750000,-25.270174,0.000000,0.000000,64.000000,0.000000,0.000000,-24.994633,54.141301,147.793991,191.871596,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574194,1.732259,0.758602,0.031926,0.505524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120235,tube-mpc,0,-126.340000,54.885000,0.014504,0.017262,0.840000,-3.525000,-0.825496,3.542262,-8.934977,32.720922,0.091484,32.720922,-8.934977,-0.440000,1.030000,28,93,62.400000,93.495611,62.400000,93.495611,-34.799997,0.000000,0.000000,64.000000,0.000000,0.000000,-22.157214,34.897534,138.325996,186.592119,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557355,1.493952,0.401296,0.029413,0.500621,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130232,tube-mpc,0,-126.340000,54.885000,0.017746,0.020570,0.740000,-3.135000,-0.722254,3.155570,-12.960290,40.832539,0.640391,40.832539,-12.960290,-0.130000,0.950000,62,48,62.400000,-1.917571,62.400000,-1.917571,0.000000,50.413182,0.000000,64.000000,0.000000,0.000000,-17.256650,16.145156,129.389604,183.706422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547396,1.581429,0.289399,0.024577,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140232,tube-mpc,0,-126.340000,54.885000,0.021395,0.024203,0.620000,-2.685000,-0.598605,2.709203,-13.692166,44.613894,0.457422,44.613894,-13.692166,0.030000,0.720000,62,3,62.400000,-55.858514,62.400000,-55.858514,0.000000,59.354125,0.000000,64.000000,0.000000,0.000000,-10.505157,-0.585466,128.350105,187.636255,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555872,1.424572,0.464159,0.023992,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150234,tube-mpc,0,-126.340000,54.885000,0.025462,0.028164,0.500000,-2.255000,-0.474538,2.283164,-12.045446,42.540248,0.579401,42.540248,-12.045446,0.270000,0.370000,45,-42,45.084384,-49.471985,45.084384,-49.471985,0.000000,7.967597,0.000000,64.000000,0.000000,0.000000,1.279886,-15.392743,147.062145,201.746380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554485,1.433833,0.553243,0.019253,0.505384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160268,tube-mpc,0,-126.340000,54.885000,0.029974,0.032472,0.420000,-1.905000,-0.390026,1.937472,-7.898153,32.293994,0.457422,32.293994,-7.898153,0.410000,0.020000,0,3,-4.040681,31.019237,-4.040681,31.019237,4.125065,-27.523626,0.000000,64.000000,0.000000,0.000000,14.659826,-24.861582,168.794799,213.789675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559174,1.479536,0.226426,0.019096,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170247,tube-mpc,0,-126.340000,54.885000,0.034896,0.037087,0.390000,-1.685000,-0.355104,1.722087,-1.982162,15.948781,0.457422,15.948781,-1.982162,0.290000,-0.040000,-43,48,-43.448018,106.750000,-43.448018,106.750000,0.000000,-58.254389,0.000000,64.000000,0.000000,0.000000,24.847981,-31.359318,177.679413,221.374653,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596804,1.458186,0.243151,0.020780,0.501420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180240,tube-mpc,0,-126.340000,54.885000,0.040266,0.042043,0.390000,-1.625000,-0.349734,1.667043,1.311276,-0.884349,-0.274453,-0.884349,1.311276,0.040000,0.110000,-41,93,-41.272479,106.750000,-41.272479,106.750000,0.000000,-13.254389,0.000000,64.000000,0.000000,0.000000,31.489119,-29.400059,188.882026,228.629983,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556487,1.432792,0.267552,0.017509,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190267,tube-mpc,0,-126.340000,54.885000,0.046099,0.047351,0.410000,-1.695000,-0.363901,1.742351,2.714037,-12.533363,-0.030495,-12.533363,2.714037,-0.040000,0.540000,-20,107,-20.317193,106.750000,-20.317193,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.054033,-16.246980,189.864686,225.358059,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555123,1.476462,0.271313,0.019636,0.501123,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200234,tube-mpc,0,-126.340000,54.885000,0.052340,0.052960,0.440000,-1.825000,-0.387660,1.877960,1.677214,-16.619667,-0.213464,-16.619667,1.677214,-0.140000,0.810000,8,107,7.841106,106.750000,7.841106,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.763700,3.208013,181.616540,233.422105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553724,1.447007,0.328699,0.021212,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210232,tube-mpc,0,-126.340000,54.885000,0.059040,0.058919,0.450000,-1.965000,-0.390960,2.023919,0.457422,-13.814145,0.213464,-13.814145,0.457422,-0.090000,0.940000,-7,107,-6.914645,106.750000,-6.914645,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.342126,21.045740,175.359565,232.815037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552590,1.443556,0.291579,0.017027,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220235,tube-mpc,0,-126.340000,54.885000,0.066180,0.065210,0.460000,-2.075000,-0.393820,2.140210,-0.518412,-9.117946,-0.518412,-9.117946,-0.518412,-0.060000,0.990000,-17,107,-17.430186,106.750000,-17.430186,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.733183,34.361140,179.029564,233.609151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557829,1.523919,0.315284,0.030490,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230240,tube-mpc,0,-126.340000,54.885000,0.073749,0.071830,0.450000,-2.125000,-0.376251,2.196830,-1.372266,-2.470079,-0.579401,-2.470079,-1.372266,-0.090000,1.000000,-7,107,-6.549912,106.750000,-6.549912,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.647979,42.147857,179.806132,233.924473,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566045,1.517631,0.317283,0.031434,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240234,tube-mpc,0,-126.340000,54.885000,0.081728,0.078766,0.440000,-2.105000,-0.358272,2.183766,-1.860183,3.445913,0.091484,3.445913,-1.860183,-0.090000,1.010000,1,107,0.738385,106.750000,0.738385,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.127816,43.706759,177.515315,231.732572,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568440,1.470455,0.321999,0.023364,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250239,tube-mpc,0,-126.340000,54.885000,0.090122,0.086030,0.430000,-2.025000,-0.339878,2.111030,-2.470079,9.727842,0.335443,9.727842,-2.470079,-0.060000,0.980000,6,107,6.048474,106.750000,6.048474,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.589023,38.532496,172.641271,225.986850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578619,1.483831,0.254590,0.021259,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260234,tube-mpc,0,-126.340000,54.885000,0.098896,0.093600,0.410000,-1.905000,-0.311104,1.998600,-2.714037,14.180083,0.640391,14.180083,-2.714037,-0.030000,1.030000,9,103,8.804761,103.187085,8.804761,103.187085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.611691,26.774283,164.227391,224.656622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546039,1.442444,0.355212,0.015104,0.506077,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270231,tube-mpc,0,-126.340000,54.885000,0.108045,0.101482,0.390000,-1.735000,-0.281955,1.836482,-2.043152,18.998261,0.091484,18.998261,-2.043152,-0.020000,1.010000,7,58,6.672589,50.409014,6.672589,50.409014,0.000000,7.778071,0.000000,64.000000,0.000000,0.000000,1.031295,9.954091,152.423308,216.149303,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544599,1.410032,0.291126,0.015352,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280232,tube-mpc,0,-126.340000,54.885000,0.117549,0.109669,0.380000,-1.525000,-0.262451,1.634669,-1.250287,21.620814,-0.274453,21.620814,-1.250287,0.000000,0.780000,1,29,0.750582,28.815149,0.750582,28.815149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.448850,-6.208736,152.177286,212.633070,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546321,1.420781,0.167151,0.014951,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290231,tube-mpc,0,-126.340000,54.885000,0.127383,0.118153,0.380000,-1.325000,-0.252617,1.443153,-1.067318,20.462012,1.067318,20.462012,-1.067318,0.010000,0.500000,-1,45,-0.904133,44.612066,-0.904133,44.612066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.249545,-20.366673,156.527907,214.105284,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546136,1.498703,0.209961,0.032011,0.500950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300238,tube-mpc,0,-126.340000,54.885000,0.137529,0.126934,0.390000,-1.165000,-0.252471,1.291934,0.274453,13.875134,0.762370,13.875134,0.274453,0.010000,0.510000,-14,84,-14.399214,84.209005,-14.399214,84.209005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.912782,-32.132526,159.191858,214.924067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570535,1.552924,0.234009,0.021097,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310234,tube-mpc,0,-126.340000,54.885000,0.147945,0.135991,0.400000,-1.065000,-0.252055,1.200991,1.372266,7.166278,0.152474,7.166278,1.372266,0.000000,0.600000,-25,107,-25.416202,106.750000,-25.416202,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.957908,-39.740295,159.567743,213.129853,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553183,1.502889,0.239219,0.025741,0.502084,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320237,tube-mpc,0,-126.340000,54.885000,0.158618,0.145331,0.430000,-0.995000,-0.271382,1.140331,1.982162,4.421746,-0.152474,4.421746,1.982162,-0.040000,0.840000,-29,107,-29.090663,106.750000,-29.090663,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.476595,-42.124676,163.356057,214.903108,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565279,1.505553,0.268656,0.019544,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330235,tube-mpc,0,-126.340000,54.885000,0.169508,0.154937,0.450000,-0.945000,-0.280492,1.099937,0.884349,5.885497,0.762370,5.885497,0.884349,-0.130000,1.040000,-9,87,-8.791423,87.022302,-8.791423,87.022302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.303430,-41.033402,161.613597,212.546665,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555112,1.442883,0.425181,0.019338,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340234,tube-mpc,0,-126.340000,54.885000,0.180589,0.164806,0.450000,-0.865000,-0.269411,1.029806,-1.250287,8.812998,0.335443,8.812998,-1.250287,-0.150000,0.940000,16,65,15.771644,65.187053,15.771644,65.187053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.437591,-39.429384,154.964539,206.590220,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559231,1.610374,0.252437,0.021954,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350234,tube-mpc,0,-126.340000,54.885000,0.191829,0.174933,0.440000,-0.765000,-0.248171,0.939933,-2.287110,11.313571,0.091484,11.313571,-2.287110,-0.050000,0.800000,16,48,16.401767,48.247642,16.401767,48.247642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.732633,-39.403498,146.233419,196.570836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558225,1.614697,0.218891,0.020820,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360239,tube-mpc,0,-126.340000,54.885000,0.203198,0.185314,0.430000,-0.655000,-0.226802,0.840314,-1.677214,9.971800,-0.518412,9.971800,-1.677214,-0.010000,0.620000,8,66,7.931921,65.554231,7.931921,65.554231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.528074,-40.445212,149.666729,196.666674,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565945,1.453965,0.208843,0.018573,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370234,tube-mpc,0,-126.340000,54.885000,0.214645,0.195927,0.420000,-0.575000,-0.205355,0.770927,-1.677214,6.312424,0.213464,6.312424,-1.677214,0.010000,0.600000,6,92,5.630710,91.939288,5.630710,91.939288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.096114,-41.717481,152.361214,195.898834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555724,1.443389,0.211588,0.015992,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380234,tube-mpc,0,-126.340000,54.885000,0.226149,0.206779,0.410000,-0.535000,-0.183851,0.741779,-0.640391,2.775027,0.457422,2.775027,-0.640391,0.030000,0.730000,-6,107,-5.631928,106.749993,-5.631928,106.749993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.917984,-40.072980,155.098790,192.620987,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559113,1.552293,0.250146,0.025616,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390237,tube-mpc,0,-126.340000,54.885000,0.237673,0.217863,0.420000,-0.505000,-0.182327,0.722863,0.335443,2.714037,0.701380,2.714037,0.335443,0.030000,0.880000,-15,94,-15.034420,93.539225,-15.034420,93.539225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.989344,-36.271190,153.316130,186.752859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564902,1.457291,0.281451,0.017217,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400235,tube-mpc,0,-126.340000,54.885000,0.249172,0.229164,0.430000,-0.455000,-0.180828,0.684164,0.213464,4.970653,0.335443,4.970653,0.213464,0.000000,0.930000,-10,66,-9.980966,66.446136,-9.980966,66.446136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.494025,-32.391655,149.279905,183.349346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553852,1.526053,0.242134,0.018159,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410235,tube-mpc,0,-126.340000,54.885000,0.260615,0.240683,0.440000,-0.385000,-0.179385,0.625683,0.457422,8.020133,0.152474,8.020133,0.457422,-0.020000,0.800000,-8,47,-7.941265,46.687695,-7.941265,46.687695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.914004,-31.026764,142.205501,181.486840,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556336,1.491303,0.197220,0.016654,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420249,tube-mpc,0,-126.340000,54.885000,0.271980,0.252429,0.450000,-0.315000,-0.178020,0.567429,-0.152474,7.288257,0.152474,7.288257,-0.152474,-0.040000,0.620000,0,63,0.104421,62.951928,0.104421,62.951928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.135615,-31.364084,136.064545,179.710234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601421,1.626263,0.284662,0.025185,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430235,tube-mpc,0,-126.340000,54.885000,0.283183,0.264346,0.460000,-0.265000,-0.176817,0.529346,-0.152474,3.445913,-0.152474,3.445913,-0.152474,-0.020000,0.580000,-3,95,-3.348186,95.495020,-3.348186,95.495020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.783615,-32.181981,127.362363,174.946313,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548433,1.784541,0.359579,0.030970,0.506894,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008241,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440293,tube-mpc,0,-126.340000,54.885000,0.294298,0.276550,0.460000,-0.245000,-0.165702,0.521550,-0.396432,-0.213464,-0.091484,-0.213464,-0.396432,-0.030000,0.710000,-1,107,-0.911114,106.750000,-0.911114,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.396561,-32.114272,109.955609,156.552544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597609,2.337515,0.304138,0.036017,0.501160,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450234,tube-mpc,0,-126.340000,54.885000,0.305083,0.288805,0.460000,-0.235000,-0.154917,0.523805,-0.945339,0.152474,0.274453,0.152474,-0.945339,-0.020000,0.900000,3,95,3.019518,95.461081,3.019518,95.461081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.977178,-33.411255,83.740522,124.369439,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570149,1.605203,0.271431,0.027374,0.504920,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460231,tube-mpc,0,-126.340000,54.885000,0.315693,0.301321,0.460000,-0.215000,-0.144307,0.516321,-1.311276,2.897006,0.152474,2.897006,-1.311276,0.000000,0.930000,5,69,5.267381,69.219607,5.267381,69.219607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.057578,-36.085442,55.348715,83.434743,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571094,1.830674,1.161154,0.041877,0.501293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470233,tube-mpc,0,-126.340000,54.885000,0.326038,0.314028,0.450000,-0.165000,-0.123962,0.479028,-0.579401,5.885497,-0.030495,5.885497,-0.579401,0.000000,0.830000,2,49,1.734644,49.158388,1.734644,49.158388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.035451,-36.652209,51.152839,71.823228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565117,1.669607,0.204416,0.062559,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480231,tube-mpc,0,-126.340000,54.885000,0.336078,0.326914,0.450000,-0.105000,-0.113922,0.431914,-1.006328,6.190445,-0.335443,6.190445,-1.006328,0.010000,0.640000,5,59,4.946590,58.849059,4.946590,58.849059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.192928,-36.203539,54.047107,72.894258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552119,1.731518,0.235083,0.028590,0.501480,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490234,tube-mpc,0,-126.340000,54.885000,0.345792,0.339989,0.440000,-0.055000,-0.094208,0.394989,-0.701380,3.689871,0.152474,3.689871,-0.701380,-0.020000,0.590000,7,81,7.008343,81.118976,7.008343,81.118976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.431494,-36.159698,51.044680,72.476712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559520,1.677153,0.216531,0.029213,0.501642,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500230,tube-mpc,0,-126.340000,54.885000,0.355139,0.353232,0.450000,-0.045000,-0.094861,0.398232,0.091484,0.213464,0.274453,0.213464,0.091484,0.010000,0.660000,-5,105,-5.453108,104.667429,-5.453108,104.667429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.307046,-36.456654,49.198367,72.614440,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555895,1.530221,0.232434,0.018334,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510234,tube-mpc,0,-126.340000,54.885000,0.364109,0.366664,0.450000,-0.045000,-0.085891,0.411664,0.518412,-1.799193,0.213464,-1.799193,0.518412,0.020000,0.830000,-12,107,-11.871690,106.750000,-11.871690,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.566700,-37.926444,50.705147,79.976628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555145,1.540429,0.320142,0.015917,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520233,tube-mpc,0,-126.340000,54.885000,0.372664,0.380265,0.460000,-0.035000,-0.087336,0.415265,0.518412,1.006328,0.335443,1.006328,0.518412,0.010000,0.940000,-11,76,-10.872351,75.891043,-10.872351,75.891043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.936008,-39.630050,51.033778,81.448942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552884,1.447006,0.243772,0.017326,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530235,tube-mpc,0,-126.340000,54.885000,0.380791,0.394044,0.470000,-0.005000,-0.089209,0.399044,0.152474,4.787684,-0.457422,4.787684,0.152474,-0.020000,0.870000,-3,49,-3.019111,48.516463,-3.019111,48.516463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.259570,-39.969964,55.060410,80.795821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554831,1.525807,0.197398,0.015933,0.500701,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540231,tube-mpc,0,-126.340000,54.885000,0.388464,0.407990,0.470000,0.055000,-0.081536,0.352990,-0.213464,6.190445,-0.152474,6.190445,-0.213464,-0.040000,0.680000,4,49,4.278489,48.951906,4.278489,48.951906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.717254,-39.019827,58.192749,79.335896,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551169,1.586956,0.200863,0.020428,0.501127,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550236,tube-mpc,0,-126.340000,54.885000,0.395679,0.422124,0.470000,0.095000,-0.074321,0.327124,-0.152474,3.689871,-0.396432,3.689871,-0.152474,-0.010000,0.550000,0,79,-0.115792,79.067096,-0.115792,79.067096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.596545,-37.438879,56.038413,75.682969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572209,1.843883,0.273226,0.034103,0.500938,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008240,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560238,tube-mpc,0,-126.340000,54.885000,0.402415,0.436430,0.470000,0.115000,-0.067585,0.321430,-0.396432,-0.396432,0.213464,-0.396432,-0.396432,-0.010000,0.590000,0,107,0.406218,106.750000,0.406218,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.422437,-36.529456,50.086154,74.095196,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569982,1.560984,0.246216,0.022507,0.500600,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570235,tube-mpc,0,-126.340000,54.885000,0.408659,0.450903,0.470000,0.105000,-0.061341,0.345903,-0.640391,-2.531068,0.213464,-2.531068,-0.640391,0.000000,0.800000,0,107,0.150896,106.750000,0.150896,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.270743,-36.778558,50.570370,78.344009,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558325,1.569753,0.271092,0.019446,0.508430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580267,tube-mpc,0,-126.340000,54.885000,0.414431,0.465606,0.460000,0.105000,-0.045569,0.360606,-1.128308,0.396432,0.274453,0.396432,-1.128308,0.000000,0.930000,6,78,5.956929,78.237355,5.956929,78.237355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.506648,-37.578304,51.916883,79.245289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.054055,1.561258,0.317658,0.024167,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008468,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590232,tube-mpc,0,-126.340000,54.885000,0.419670,0.480391,0.460000,0.125000,-0.040330,0.355391,-1.006328,4.116798,0.091484,4.116798,-1.006328,0.000000,0.870000,7,52,6.596439,51.516902,6.596439,51.516902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.038944,-37.200441,54.706752,76.286236,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554566,1.558749,0.199018,0.018609,0.503712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600235,tube-mpc,0,-126.340000,54.885000,0.424434,0.495412,0.460000,0.175000,-0.035566,0.320412,-0.701380,6.068465,-0.274453,6.068465,-0.701380,0.020000,0.670000,2,49,2.468517,49.347786,2.468517,49.347786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.962117,-35.916506,56.777049,74.443506,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.499565,1.872905,0.295592,0.052782,0.501176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610245,tube-mpc,0,-126.340000,54.885000,0.428711,0.510627,0.460000,0.225000,-0.031289,0.285627,-0.579401,4.482736,-0.152474,4.482736,-0.579401,0.030000,0.570000,0,68,-0.460917,68.299620,-0.460917,68.299620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.328934,-34.692095,53.310726,72.290997,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572149,1.613063,0.206838,0.026129,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620234,tube-mpc,0,-126.340000,54.885000,0.432497,0.525994,0.460000,0.255000,-0.027503,0.270994,0.335443,0.396432,0.091484,0.396432,0.335443,0.030000,0.540000,-10,104,-9.911595,104.192226,-9.911595,104.192226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.816533,-33.244258,49.626541,70.733721,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541888,1.643755,0.300561,0.039553,0.500519,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630236,tube-mpc,0,-126.340000,54.885000,0.435819,0.541571,0.470000,0.245000,-0.034181,0.296571,0.335443,0.396432,0.152474,-2.592058,0.762370,0.010000,0.760000,-9,89,-9.334903,88.642781,-9.334903,88.642781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.548240,-34.632855,49.459870,78.485993,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.502868,1.860780,0.483102,0.050239,0.501813,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009414,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640235,tube-mpc,0,-126.340000,54.885000,0.438686,0.557331,0.470000,0.235000,-0.031314,0.322331,0.213464,-0.762370,0.396432,-0.762370,0.213464,-0.010000,0.870000,-6,90,-6.396412,89.870893,-6.396412,89.870893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.583506,-34.144106,51.206185,74.524285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564878,1.583281,0.239731,0.022347,0.500740,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650268,tube-mpc,0,-126.340000,54.885000,0.441127,0.573340,0.480000,0.255000,-0.038873,0.318340,-0.518412,2.043152,-0.091484,2.043152,-0.518412,-0.020000,0.830000,1,71,1.428068,70.676606,1.428068,70.676606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.900301,-34.390711,48.166671,69.129108,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566974,3.587243,0.298105,0.045094,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010027,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660330,tube-mpc,0,-126.340000,54.885000,0.443160,0.589591,0.480000,0.275000,-0.036840,0.314591,-0.762370,4.604715,-0.213464,4.604715,-0.762370,-0.020000,0.790000,5,52,4.843576,52.302032,4.843576,52.302032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.202273,-34.143308,48.333172,65.538868,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552581,1.611948,0.231746,0.026990,0.501045,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670423,tube-mpc,0,-126.340000,54.885000,0.444811,0.606093,0.480000,0.335000,-0.035189,0.271093,-0.762370,4.604715,0.335443,4.665705,-1.311276,-0.010000,0.650000,4,60,4.011301,60.290391,4.011301,60.290391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.249686,-32.536233,47.617034,62.245173,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593017,1.835894,0.223647,0.038409,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008205,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680392,tube-mpc,0,-126.340000,54.885000,0.446092,0.622591,0.470000,0.365000,-0.023908,0.257591,-0.823360,2.714037,0.457422,2.714037,-0.823360,0.010000,0.590000,2,81,2.249334,80.650471,2.249334,80.650471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.510612,-31.100641,42.340696,58.174712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558058,1.608348,0.236257,0.023991,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690424,tube-mpc,0,-126.340000,54.885000,0.447065,0.639393,0.470000,0.375000,-0.022935,0.264393,-0.945339,-0.457422,0.518412,-0.457422,-0.945339,0.000000,0.670000,3,101,3.232636,101.246476,3.232636,101.246476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.417916,-30.403483,39.549000,57.905184,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553407,1.469420,0.217312,0.019506,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700419,tube-mpc,0,-126.340000,54.885000,0.447759,0.656337,0.460000,0.375000,-0.012241,0.281337,-0.396432,-0.640391,0.213464,-0.640391,-0.396432,0.010000,0.800000,-2,94,-2.201478,93.696396,-2.201478,93.696396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.000385,-31.301002,40.190569,61.441158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544984,1.468390,0.302048,0.022759,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710430,tube-mpc,0,-126.340000,54.885000,0.448222,0.673509,0.460000,0.385000,-0.011778,0.288509,-0.518412,1.311276,-0.335443,1.311276,-0.518412,0.010000,0.860000,-1,73,-0.900930,72.789462,-0.900930,72.789462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.950290,-32.148612,40.160516,60.841540,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555999,1.573253,0.256674,0.018592,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720423,tube-mpc,0,-126.340000,54.885000,0.448497,0.690852,0.470000,0.405000,-0.021503,0.285852,-0.335443,3.506902,-0.152474,3.506902,-0.335443,0.010000,0.810000,-2,58,-2.388353,58.263674,-2.388353,58.263674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.266314,-31.997658,41.499432,58.179050,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554128,1.512400,0.201566,0.027381,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730425,tube-mpc,0,-126.340000,54.885000,0.448637,0.708414,0.470000,0.455000,-0.021363,0.253414,-0.640391,5.031642,0.030495,5.031642,-0.640391,0.000000,0.650000,2,57,2.469023,56.948681,2.469023,56.948681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.194931,-31.255201,42.007163,57.326237,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555752,1.489087,0.191390,0.023356,0.501067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740405,tube-mpc,0,-126.340000,54.885000,0.448694,0.726137,0.470000,0.495000,-0.021306,0.231137,-0.518412,3.018985,-0.213464,3.018985,-0.518412,0.000000,0.600000,1,76,1.353195,76.021033,1.353195,76.021033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.887112,-29.525920,41.340223,54.145778,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.617216,1.575569,0.233646,0.024324,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750393,tube-mpc,0,-126.340000,54.885000,0.448723,0.744073,0.470000,0.515000,-0.021277,0.229073,-0.274453,0.640391,-0.213464,0.640391,-0.274453,0.000000,0.640000,-1,93,-1.427204,92.825386,-1.427204,92.825386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.722940,-28.792222,37.437178,52.925177,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555443,1.557835,0.226613,0.028693,0.501954,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760423,tube-mpc,0,-126.340000,54.885000,0.448786,0.762280,0.480000,0.515000,-0.031214,0.247280,-0.030495,-0.762370,0.030495,-0.762370,-0.030495,0.010000,0.750000,-6,97,-6.261210,97.000183,-6.261210,97.000183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.989876,-29.207468,37.583376,56.051452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563151,1.471650,0.233866,0.029006,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770390,tube-mpc,0,-126.340000,54.885000,0.448942,0.780566,0.490000,0.515000,-0.041058,0.265566,0.091484,0.518412,0.335443,0.518412,0.091484,0.000000,0.870000,-7,78,-6.612730,77.691484,-6.612730,77.691484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.618533,-30.422099,38.798698,58.908228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558024,1.540289,0.262388,0.018154,0.505659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780424,tube-mpc,0,-126.340000,54.885000,0.449258,0.799165,0.490000,0.545000,-0.040742,0.254165,-0.701380,2.714037,-0.274453,2.714037,-0.701380,-0.010000,0.840000,3,61,2.854807,60.729254,2.854807,60.729254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.706971,-30.581099,39.844776,56.449731,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556785,2.525494,0.272500,0.040236,0.507416,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790910,tube-mpc,0,-126.340000,54.885000,0.449833,0.818797,0.480000,0.595000,-0.030167,0.223797,-1.250287,4.726694,0.091484,4.726694,-1.250287,-0.010000,0.720000,11,52,10.661103,51.810253,10.661103,51.810253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.832016,-29.899062,41.904514,54.846793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587348,1.617614,0.269255,0.029741,0.500980,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800388,tube-mpc,0,-126.340000,54.885000,0.450632,0.836707,0.480000,0.625000,-0.029368,0.211707,-0.518412,3.262944,-0.213464,3.262944,-0.518412,0.010000,0.610000,3,72,2.627953,72.274605,2.627953,72.274605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.794480,-27.786213,43.568623,54.271215,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558789,1.840127,0.253312,0.701418,0.500908,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810401,tube-mpc,0,-126.340000,54.885000,0.451833,0.855793,0.470000,0.655000,-0.018167,0.200793,-0.457422,0.701380,0.091484,0.701380,-0.457422,0.010000,0.640000,2,91,2.472605,90.726185,2.472605,90.726185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.042974,-27.321397,39.368919,54.393848,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573987,1.709919,0.257549,0.027818,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820397,tube-mpc,0,-126.340000,54.885000,0.453470,0.875004,0.470000,0.655000,-0.016530,0.220004,-0.396432,-1.067318,-0.030495,-1.067318,-0.396432,0.030000,0.720000,0,101,-0.471819,100.786020,-0.471819,100.786020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.120413,-27.554362,37.654846,55.167100,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569451,1.949327,0.350781,0.035439,0.501232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008419,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830722,tube-mpc,0,-126.340000,54.885000,0.455698,0.895005,0.470000,0.655000,-0.014302,0.240005,0.457422,-0.213464,0.335443,-0.213464,0.457422,0.020000,0.870000,-6,83,-5.657124,82.527374,-5.657124,82.527374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.383461,-29.078756,39.859270,59.877797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.086396,1.663293,0.378252,0.024686,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840388,tube-mpc,0,-126.340000,54.885000,0.458350,0.913859,0.480000,0.665000,-0.021650,0.248859,-0.640391,2.409089,0.335443,2.409089,-0.640391,0.020000,0.850000,5,63,4.727346,63.076130,4.727346,63.076130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.819490,-29.822057,39.733285,58.094913,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555342,1.752398,0.297386,0.038650,0.502270,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850399,tube-mpc,0,-126.340000,54.885000,0.461748,0.933511,0.480000,0.705000,-0.018252,0.228511,-0.213464,4.726694,0.518412,4.726694,-0.213464,0.010000,0.760000,5,49,5.271985,49.482334,5.271985,49.482334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.270994,-29.737308,43.596197,57.619257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576089,1.522574,0.207388,0.030460,0.500460,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860422,tube-mpc,0,-126.340000,54.885000,0.465890,0.953294,0.480000,0.755000,-0.014110,0.198294,-0.396432,3.811850,-0.091484,3.811850,-0.396432,0.030000,0.600000,6,68,5.864174,68.155668,5.864174,68.155668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.969012,-28.195218,46.163871,58.099017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550983,1.847263,0.243884,0.036007,0.501078,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870395,tube-mpc,0,-126.340000,54.885000,0.470820,0.973072,0.490000,0.775000,-0.019180,0.198072,-0.030495,1.250287,-0.274453,1.250287,-0.030495,0.030000,0.600000,3,90,2.627619,90.094060,2.627619,90.094060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.060087,-27.284144,40.610048,54.926576,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557803,1.580045,0.246704,0.022247,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880387,tube-mpc,0,-126.340000,54.885000,0.476645,0.992963,0.490000,0.775000,-0.013355,0.217963,0.335443,-1.311276,0.213464,-1.311276,0.335443,0.040000,0.680000,-1,107,-1.253635,106.736686,-1.253635,106.736686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.209230,-27.314899,39.423895,57.020790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553137,1.518512,0.278313,0.017901,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890393,tube-mpc,0,-126.340000,54.885000,0.483441,1.012939,0.500000,0.765000,-0.016559,0.247939,0.274453,-1.311276,-0.152474,-1.311276,0.274453,0.030000,0.900000,1,90,0.940902,90.342165,0.940902,90.342165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.044477,-28.969633,42.122689,62.995523,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556790,1.461332,0.255782,0.019501,0.507522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900391,tube-mpc,0,-126.340000,54.885000,0.491269,1.032937,0.510000,0.785000,-0.018731,0.247937,0.335443,2.531068,0.213464,2.531068,0.335443,0.030000,0.910000,3,57,3.047591,57.142241,3.047591,57.142241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.858465,-30.367837,44.477582,64.254121,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555716,1.451412,0.229466,0.019745,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910388,tube-mpc,0,-126.340000,54.885000,0.500204,1.052947,0.510000,0.835000,-0.009796,0.217947,-0.030495,5.336590,0.030495,5.336590,-0.030495,0.030000,0.770000,10,42,9.908612,42.476967,9.908612,42.476967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.779673,-30.153120,50.429892,65.741799,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553665,1.459937,0.178894,0.016762,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920392,tube-mpc,0,-126.340000,54.885000,0.510325,1.072962,0.510000,0.875000,0.000325,0.197962,0.457422,4.665705,-0.335443,4.665705,0.457422,0.050000,0.560000,6,64,6.203783,64.395172,6.203783,64.395172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.491377,-28.474021,54.177996,67.360086,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551349,1.423294,0.212254,0.018923,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930391,tube-mpc,0,-126.340000,54.885000,0.521693,1.092936,0.520000,0.895000,0.001693,0.197936,0.457422,0.823360,-0.518412,0.823360,0.457422,0.050000,0.560000,6,97,6.468413,96.897704,6.468413,96.897704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.300937,-27.463160,47.688889,64.270422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556797,1.628074,0.258710,0.026290,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940391,tube-mpc,0,-126.340000,54.885000,0.534378,1.112850,0.530000,0.895000,0.004378,0.217850,0.335443,-2.043152,-0.396432,-2.043152,0.335443,0.050000,0.720000,8,107,8.189272,106.750000,8.189272,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.374691,-27.879712,47.093092,67.175805,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560482,1.456564,0.276154,0.022430,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950391,tube-mpc,0,-126.340000,54.885000,0.548448,1.132681,0.530000,0.885000,0.018448,0.247681,0.396432,-1.433256,-0.091484,-1.433256,0.396432,0.060000,0.900000,9,91,9.290541,90.886472,9.290541,90.886472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.213221,-29.057963,49.683353,70.984219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554304,1.446485,0.268301,0.017766,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960409,tube-mpc,0,-126.340000,54.885000,0.563989,1.152428,0.550000,0.895000,0.013989,0.257428,0.335443,2.226120,0.457422,2.226120,0.335443,0.070000,0.920000,11,59,11.176685,59.035645,11.176685,59.035645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.650940,-30.103392,52.675996,70.918264,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589167,1.440067,0.234374,0.017347,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970388,tube-mpc,0,-126.340000,54.885000,0.580971,1.171954,0.550000,0.945000,0.030971,0.226954,0.091484,5.092632,0.091484,5.092632,0.091484,0.080000,0.770000,17,45,16.794337,44.606868,16.794337,44.606868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.046006,-30.056556,56.775694,70.424067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556040,1.471810,0.186067,0.019162,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980392,tube-mpc,0,-126.340000,54.885000,0.599555,1.191350,0.560000,0.995000,0.039555,0.196350,0.884349,4.909663,-0.518412,4.909663,0.884349,0.120000,0.570000,8,60,8.147941,60.376346,8.147941,60.376346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.185925,-29.214527,59.503409,71.897244,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560169,1.438110,0.190227,0.017993,0.501113,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990392,tube-mpc,0,-126.340000,54.885000,0.619742,1.210527,0.580000,1.015000,0.039742,0.195527,1.067318,1.372266,-0.091484,1.372266,1.067318,0.130000,0.560000,6,91,5.577359,90.659103,5.577359,90.659103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.626387,-28.960608,54.062951,69.258597,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553485,1.427193,0.207362,0.018428,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000387,tube-mpc,0,-126.340000,54.885000,0.641579,1.229449,0.610000,1.015000,0.031579,0.214449,1.738204,-1.799193,0.213464,-1.799193,1.738204,0.110000,0.680000,2,107,2.143443,106.750000,2.143443,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.597495,-29.491487,50.541926,69.780178,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552670,1.440415,0.251039,0.017841,0.502039,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010390,tube-mpc,0,-126.340000,54.885000,0.665136,1.248105,0.630000,1.005000,0.035136,0.243105,2.470079,-1.738204,0.213464,-1.738204,2.470079,0.090000,0.870000,0,94,0.133969,93.790849,0.133969,93.790849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.686301,-31.114309,49.962492,73.273475,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554575,1.429491,0.271021,0.017797,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020392,tube-mpc,0,-126.340000,54.885000,0.690437,1.266443,0.650000,1.015000,0.040437,0.251443,1.372266,1.921172,-0.091484,1.921172,1.372266,0.070000,0.920000,16,59,15.742843,59.189506,15.742843,59.189506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.154617,-32.634153,49.735805,71.626730,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554690,1.439091,0.214187,0.018122,0.500886,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030389,tube-mpc,0,-126.340000,54.885000,0.717506,1.284419,0.670000,1.055000,0.047506,0.229419,0.640391,5.458569,0.091484,5.458569,0.640391,0.070000,0.780000,27,39,27.178360,38.838659,27.178360,38.838659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.602393,-32.478870,58.739128,75.547330,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554623,1.450580,0.192405,0.017092,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040387,tube-mpc,0,-126.340000,54.885000,0.746386,1.302004,0.680000,1.105000,0.066386,0.197004,0.457422,5.214611,-0.335443,5.214611,0.457422,0.150000,0.560000,23,56,23.260033,56.319592,23.260033,56.319592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.010999,-30.739221,66.063445,78.448833,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553630,1.503595,0.208122,0.023844,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050393,tube-mpc,0,-126.340000,54.885000,0.777124,1.319171,0.690000,1.125000,0.087124,0.194171,1.189297,0.579401,-0.030495,0.579401,1.189297,0.200000,0.520000,13,98,12.723842,97.873906,12.723842,97.873906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.415514,-29.204384,65.332040,77.472924,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554631,1.442431,0.215764,0.019487,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060678,tube-mpc,0,-126.340000,54.885000,0.810658,1.336327,0.720000,1.115000,0.090658,0.221327,2.165131,-3.201954,-0.030495,-3.201954,2.165131,0.190000,0.710000,6,107,5.786407,106.750000,5.786407,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.690206,-29.596660,60.550541,78.486035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592598,1.468360,0.291868,0.019534,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070422,tube-mpc,0,-126.340000,54.885000,0.844256,1.352082,0.750000,1.105000,0.094256,0.247082,2.957996,-2.470079,-0.091484,-2.470079,2.957996,0.140000,0.860000,7,98,7.233435,97.987792,7.233435,97.987792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.711511,-30.491484,58.224789,78.801320,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557669,1.661122,0.303341,0.033167,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080422,tube-mpc,0,-126.340000,54.885000,0.880593,1.367707,0.780000,1.105000,0.100593,0.262707,2.043152,0.945339,-0.030495,0.945339,2.043152,0.120000,0.920000,21,65,21.481431,65.102679,21.481431,65.102679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.153294,-31.664313,56.952416,76.682672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562902,1.538698,0.273802,0.025910,0.501214,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090422,tube-mpc,0,-126.340000,54.885000,0.918820,1.382741,0.800000,1.145000,0.118820,0.237741,1.494245,5.275601,-0.030495,5.275601,1.494245,0.140000,0.790000,30,37,29.928976,36.896530,29.928976,36.896530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.452173,-31.507607,64.731966,79.870345,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557508,1.415163,0.207364,0.015173,0.500680,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100418,tube-mpc,0,-126.340000,54.885000,0.958911,1.397137,0.820000,1.185000,0.138911,0.212137,1.311276,5.763517,-0.518412,5.763517,1.311276,0.210000,0.560000,27,49,27.466800,49.299422,27.466800,49.299422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.290919,-29.690380,72.325670,83.186421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547292,1.536536,0.226151,0.020237,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110423,tube-mpc,0,-126.340000,54.885000,1.000919,1.410873,0.840000,1.225000,0.160919,0.185873,2.409089,1.433256,-0.396432,1.433256,2.409089,0.240000,0.520000,17,86,16.625880,85.604883,16.625880,85.604883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.608704,-28.168772,70.789161,82.457874,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565394,1.471151,0.220060,0.032046,0.500414,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120422,tube-mpc,0,-126.340000,54.885000,1.044769,1.423888,0.880000,1.215000,0.164769,0.208888,3.567892,-3.445913,-0.274453,-3.445913,3.567892,0.240000,0.710000,6,107,6.291645,106.750000,6.291645,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.197508,-27.944891,64.540756,80.388508,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557830,1.498224,0.254031,0.016741,0.500501,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130422,tube-mpc,0,-126.340000,54.885000,1.090473,1.436151,0.910000,1.175000,0.180473,0.261151,3.994819,-3.628881,0.213464,-3.628881,3.994819,0.170000,0.910000,14,100,13.879659,99.627473,13.879659,99.627473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.273881,-29.088383,59.759698,80.739531,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547574,1.485076,0.304657,0.016732,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140387,tube-mpc,0,-126.340000,54.885000,1.137837,1.447584,0.960000,1.165000,0.177837,0.282584,3.506902,-1.006328,0.152474,-1.006328,3.506902,0.150000,0.940000,24,76,23.596050,76.294143,23.596050,76.294143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.023311,-29.814892,60.565826,80.439425,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548227,1.446350,0.258672,0.019417,0.501432,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150422,tube-mpc,0,-126.340000,54.885000,1.187330,1.458262,0.960000,1.175000,0.227330,0.283262,3.506902,-1.006328,-0.396432,3.201954,3.506902,0.180000,0.850000,27,82,26.792608,82.413639,26.792608,82.413639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.002772,-28.053577,62.875854,77.198194,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.531751,1.628507,0.260232,0.024686,0.500696,1,1,0,5,0,1,0,0,0,0,1,1,0,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.010034,0.000000,0.000000,0.000000
1.160426,tube-mpc,0,-126.340000,54.885000,1.238440,1.468035,1.030000,1.215000,0.208440,0.253035,3.323933,5.092632,-0.030495,5.092632,3.323933,0.230000,0.810000,24,37,24.385248,32.790514,24.385248,32.790514,0.000000,4.623125,0.000000,64.000000,0.000000,0.000000,-75.881533,-30.321911,55.808892,74.009757,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568140,1.718040,0.250464,0.028407,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170419,tube-mpc,0,-126.340000,54.885000,1.291213,1.476891,1.080000,1.265000,0.211213,0.211891,4.665705,6.007476,-0.030495,6.007476,4.665705,0.250000,0.630000,13,34,12.787211,34.306917,12.787211,34.306917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.022225,-29.508253,68.511776,81.127478,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560810,1.539083,0.224144,0.029045,0.500386,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180422,tube-mpc,0,-126.340000,54.885000,1.345715,1.484812,1.140000,1.305000,0.205715,0.179812,5.946486,1.921172,0.091484,1.921172,5.946486,0.220000,0.460000,5,79,5.140917,78.923928,5.140917,78.923928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.553972,-27.910989,66.641085,83.070313,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556806,1.626245,0.281768,0.036220,0.501454,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190422,tube-mpc,0,-126.340000,54.885000,1.401833,1.491753,1.210000,1.285000,0.191833,0.206753,6.861330,-4.055809,0.030495,-4.055809,6.861330,0.160000,0.560000,3,107,2.765009,106.750000,2.765009,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.518196,-26.933047,61.957746,81.691864,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555207,1.428663,0.243156,0.017268,0.501648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200416,tube-mpc,0,-126.340000,54.885000,1.459482,1.497679,1.280000,1.235000,0.179482,0.262679,7.959143,-6.373413,-1.189297,-6.373413,7.959143,0.120000,0.800000,-3,107,-2.563344,106.750000,-2.563344,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.874475,-27.139622,65.601490,86.918925,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544205,1.497993,0.282761,0.021829,0.502612,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210422,tube-mpc,0,-126.340000,54.885000,1.518716,1.502569,1.360000,1.205000,0.158716,0.297569,7.166278,-3.140965,0.030495,-3.140965,7.166278,0.090000,0.950000,8,87,8.150212,87.078895,8.150212,87.078895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.819842,-27.818734,67.783915,88.175410,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553922,1.412442,0.262033,0.015984,0.500339,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220422,tube-mpc,0,-126.340000,54.885000,1.579358,1.506383,1.440000,1.205000,0.139358,0.301383,6.678361,1.372266,0.152474,1.372266,6.678361,0.090000,0.930000,14,50,14.210768,50.268164,14.210768,50.268164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.119911,-28.586465,71.551291,88.825890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547351,1.431225,0.219982,0.017592,0.504554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230425,tube-mpc,0,-126.340000,54.885000,1.641400,1.509096,1.510000,1.235000,0.131400,0.274096,6.617372,4.787684,0.091484,4.787684,6.617372,0.100000,0.720000,16,36,16.010987,35.907960,16.010987,35.907960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.017854,-28.631651,74.242052,89.158713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553127,1.554319,0.213479,0.021068,0.500576,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240420,tube-mpc,0,-126.340000,54.885000,1.704694,1.510680,1.580000,1.275000,0.124694,0.235680,7.044299,3.994819,-0.335443,3.994819,7.044299,0.150000,0.520000,7,55,6.782635,55.053487,6.782635,55.053487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.813739,-28.376139,73.733585,88.778687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550461,1.454213,0.204316,0.019642,0.500351,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250427,tube-mpc,0,-126.340000,54.885000,1.769295,1.511116,1.660000,1.275000,0.109295,0.236116,7.715185,-1.128308,-0.640391,-1.128308,7.715185,0.130000,0.500000,1,99,1.127509,98.558119,1.127509,98.558119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.228726,-27.528209,67.028097,82.267071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551365,1.465262,0.237299,0.022842,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260421,tube-mpc,0,-126.340000,54.885000,1.834954,1.510379,1.750000,1.255000,0.084954,0.255379,7.959143,-4.909663,-0.579401,-4.909663,7.959143,0.110000,0.700000,-2,107,-1.510475,106.750000,-1.510475,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.753775,-27.963656,64.292946,83.833324,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547938,1.487959,0.269198,0.016216,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270420,tube-mpc,0,-126.340000,54.885000,1.901704,1.508453,1.840000,1.215000,0.061704,0.293453,8.203101,-4.177788,0.152474,-4.177788,8.203101,0.040000,0.890000,4,94,3.946164,93.513811,3.946164,93.513811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.976658,-28.831491,67.388386,87.354165,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550888,1.423608,0.261374,0.014820,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280418,tube-mpc,0,-126.340000,54.885000,1.969421,1.505321,1.920000,1.205000,0.049421,0.300321,7.959143,0.152474,0.030495,0.152474,7.959143,0.050000,0.930000,6,53,6.209180,53.210170,6.209180,53.210170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.543877,-29.753731,69.494378,87.180818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549276,1.625425,0.283162,0.025354,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290393,tube-mpc,0,-126.340000,54.885000,2.037864,1.500982,2.000000,1.225000,0.037864,0.275982,7.105289,4.299767,0.152474,4.299767,7.105289,0.080000,0.760000,11,29,11.346137,29.324197,11.346137,29.324197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.724106,-29.609926,71.816659,86.486150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563755,1.454287,0.206563,0.022626,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300424,tube-mpc,0,-126.340000,54.885000,2.107489,1.495384,2.080000,1.255000,0.027489,0.240384,6.678361,3.262944,-0.518412,3.262944,6.678361,0.080000,0.480000,15,58,15.345303,57.656945,15.345303,57.656945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.546162,-27.995260,75.203634,88.537434,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601177,1.529207,0.225548,0.026049,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310391,tube-mpc,0,-126.340000,54.885000,2.177361,1.488590,2.150000,1.255000,0.027361,0.233590,6.129455,-1.738204,-0.396432,-1.738204,6.129455,0.120000,0.500000,14,96,14.018102,96.406195,14.018102,96.406195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.799900,-26.628232,67.640958,81.678353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560313,1.445250,0.231490,0.021189,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320424,tube-mpc,0,-126.340000,54.885000,2.248290,1.480509,2.220000,1.225000,0.028290,0.255509,6.983309,-5.519559,-0.396432,-5.519559,6.983309,0.130000,0.690000,4,107,4.169011,106.750000,4.169011,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.451361,-26.478637,65.126998,83.260176,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561270,1.599489,0.309053,0.030201,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330427,tube-mpc,0,-126.340000,54.885000,2.319521,1.471207,2.300000,1.185000,0.019521,0.286207,6.922320,-3.262944,0.823360,-3.262944,6.922320,0.130000,0.840000,4,83,4.106481,82.780739,4.106481,82.780739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.580080,-27.596093,65.706501,86.487681,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.858572,1.672134,0.326612,0.033195,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009401,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340388,tube-mpc,0,-126.340000,54.885000,2.390846,1.460714,2.360000,1.175000,0.030846,0.285714,6.800341,0.335443,0.640391,0.335443,6.800341,0.120000,0.900000,9,45,8.834144,45.394466,8.834144,45.394466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.549958,-28.363108,66.542031,83.444310,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551172,1.853568,0.282575,0.040922,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350423,tube-mpc,0,-126.340000,54.885000,2.463009,1.448909,2.440000,1.195000,0.023009,0.253909,6.556382,3.811850,-0.030495,3.811850,6.556382,0.100000,0.660000,15,33,14.961626,32.863593,14.961626,32.863593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.581788,-27.852847,70.444641,84.037659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570304,1.469153,0.216021,0.028822,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360393,tube-mpc,0,-126.340000,54.885000,2.534901,1.435963,2.510000,1.215000,0.024901,0.220963,6.434403,2.104141,-0.579401,2.104141,6.434403,0.120000,0.500000,14,57,13.826198,56.553945,13.826198,56.553945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.212825,-26.339832,70.960090,82.959887,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556506,1.538137,0.200451,0.035868,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370424,tube-mpc,0,-126.340000,54.885000,2.607342,1.421728,2.580000,1.215000,0.027342,0.206728,6.922320,-2.897006,-0.518412,-2.897006,6.922320,0.140000,0.440000,6,102,5.615181,101.642676,5.615181,101.642676,0.000000,-0.088731,0.000000,64.000000,0.000000,0.000000,-93.866017,-24.448869,65.547552,77.422385,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559075,1.607131,0.237478,0.030488,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380427,tube-mpc,0,-126.340000,54.885000,2.679584,1.406340,2.650000,1.165000,0.029584,0.241340,7.288257,-6.556382,-0.274453,-6.556382,7.288257,0.120000,0.690000,3,107,2.898569,106.750000,2.898569,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.224724,-24.807486,64.360462,82.586399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574464,1.672621,0.307810,0.036123,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390393,tube-mpc,0,-126.340000,54.885000,2.751469,1.389846,2.730000,1.135000,0.021469,0.254846,7.288257,-6.556382,0.152474,-3.323933,6.800341,0.110000,0.900000,3,94,2.637032,94.430970,2.637032,94.430970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.677379,-25.698227,67.737332,86.106224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564535,1.714412,0.339822,0.036770,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400400,tube-mpc,0,-126.340000,54.885000,2.823450,1.372144,2.800000,1.125000,0.023450,0.247144,6.678361,1.250287,-0.030495,1.250287,6.678361,0.100000,0.900000,12,49,11.690611,28.360089,11.690611,28.360089,0.000000,21.070881,0.000000,64.000000,0.000000,0.000000,-94.713422,-27.419039,69.630282,87.376251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584199,1.753685,0.309262,0.032715,0.502705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410401,tube-mpc,0,-126.340000,54.885000,2.895104,1.353338,2.870000,1.165000,0.025104,0.188338,6.617372,5.458569,-0.640391,5.458569,6.617372,0.100000,0.740000,14,4,14.308971,-0.304743,14.308971,-0.304743,0.000000,4.735713,0.000000,64.000000,0.000000,0.000000,-95.982804,-28.043563,74.768672,90.410309,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580913,1.454930,0.210040,0.021859,0.503552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420389,tube-mpc,0,-126.340000,54.885000,2.966278,1.333478,2.940000,1.205000,0.026278,0.128478,6.556382,4.360757,-0.274453,4.360757,6.556382,0.120000,0.400000,12,31,12.420810,30.801521,12.420810,30.801521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.216766,-25.564877,82.939920,98.144862,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558365,1.434646,0.188177,0.017794,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430420,tube-mpc,0,-126.340000,54.885000,3.037285,1.312483,3.010000,1.205000,0.027285,0.107483,6.373413,-2.531068,-0.152474,-2.531068,6.373413,0.120000,0.320000,11,76,11.304577,93.017062,11.304577,93.017062,0.000000,-17.215541,0.000000,64.000000,0.000000,0.000000,-96.490195,-22.439521,79.118549,93.880313,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554323,3.198111,0.259290,0.042734,0.501574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009570,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440387,tube-mpc,0,-126.340000,54.885000,3.107280,1.290622,3.080000,1.145000,0.027280,0.145622,6.556382,-9.849821,-0.213464,-9.849821,6.556382,0.120000,0.420000,7,107,6.720114,106.750000,6.720114,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.761334,-18.734064,78.131155,93.125661,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555781,1.449291,0.223746,0.016519,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450387,tube-mpc,0,-126.340000,54.885000,3.176853,1.267731,3.150000,1.035000,0.026853,0.232731,6.983309,-12.716332,0.213464,-12.716332,6.983309,0.120000,0.750000,0,107,0.233858,106.750000,0.233858,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.521877,-16.183516,83.578485,101.395523,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550822,1.432304,0.273938,0.017756,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460392,tube-mpc,0,-126.340000,54.885000,3.245731,1.243914,3.220000,0.945000,0.025731,0.298914,6.617372,-8.752008,0.030495,-8.752008,6.617372,0.110000,0.910000,4,107,3.957582,106.749999,3.957582,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.883762,-14.289357,87.809046,104.805970,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558850,1.593561,0.323857,0.025606,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470395,tube-mpc,0,-126.340000,54.885000,3.313777,1.219243,3.290000,0.895000,0.023777,0.324243,5.519559,-2.775027,0.274453,-2.775027,5.519559,0.090000,0.970000,17,62,17.055511,57.006540,17.055511,57.006540,0.000000,4.743459,0.000000,64.000000,0.000000,0.000000,-95.803837,-14.676430,86.479460,104.069016,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560811,1.448973,0.235347,0.017396,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480388,tube-mpc,0,-126.340000,54.885000,3.380862,1.193794,3.360000,0.905000,0.020862,0.288794,5.641538,4.604715,-0.335443,4.604715,5.641538,0.110000,0.810000,16,17,15.814756,4.952705,15.814756,4.952705,0.000000,11.797294,0.000000,64.000000,0.000000,0.000000,-96.146792,-15.909069,89.718793,107.418423,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547414,1.816361,0.269772,0.040047,0.505656,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490396,tube-mpc,0,-126.340000,54.885000,3.447085,1.167560,3.410000,0.965000,0.037085,0.202560,4.970653,7.227268,-0.091484,7.227268,4.970653,0.130000,0.580000,21,-6,20.899128,-6.388659,20.899128,-6.388659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.577766,-17.513066,89.094210,109.014059,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563308,1.432699,0.196265,0.015744,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500392,tube-mpc,0,-126.340000,54.885000,3.512198,1.140673,3.470000,1.015000,0.042198,0.125673,4.665705,3.262944,0.274453,3.262944,4.665705,0.160000,0.230000,19,39,18.850309,49.128810,18.850309,49.128810,0.000000,-10.517469,0.000000,64.000000,0.000000,0.000000,-95.264091,-16.836065,93.924167,114.531085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554573,1.505915,0.274230,0.046223,0.501064,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510413,tube-mpc,0,-126.340000,54.885000,3.576368,1.113101,3.530000,0.985000,0.046368,0.128101,5.824507,-6.434403,-0.335443,-6.434403,5.824507,0.210000,0.240000,-2,84,-1.616538,106.750000,-1.616538,106.750000,0.000000,-23.138659,0.000000,64.000000,0.000000,0.000000,-94.938985,-14.423719,89.496670,109.233276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598152,1.437657,0.241681,0.023415,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520392,tube-mpc,0,-126.340000,54.885000,3.639119,1.085094,3.590000,0.875000,0.049119,0.210094,6.251434,-12.960290,-0.152474,-12.960290,6.251434,0.160000,0.490000,-3,107,-2.980353,106.750000,-2.980353,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.864757,-10.808087,91.481787,113.053824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576647,1.505196,0.244074,0.029719,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530390,tube-mpc,0,-126.340000,54.885000,3.700777,1.056559,3.660000,0.755000,0.040777,0.301559,5.824507,-13.448207,-0.396432,-13.448207,5.824507,0.110000,0.870000,4,107,3.575165,106.750000,3.575165,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.199648,-7.838625,98.734516,120.411286,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541289,1.428600,0.249276,0.021675,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540387,tube-mpc,0,-126.340000,54.885000,3.761162,1.027625,3.720000,0.655000,0.041162,0.372625,4.787684,-9.178935,0.030495,-9.178935,4.787684,0.110000,1.000000,12,107,12.489371,106.750000,12.489371,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.085863,-5.253409,102.009955,121.521740,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544153,1.418778,0.251216,0.020550,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550395,tube-mpc,0,-126.340000,54.885000,3.820308,0.998333,3.760000,0.605000,0.060308,0.393333,4.787684,-9.178935,0.640391,-1.738204,3.079975,0.110000,1.010000,13,107,13.429506,106.750000,13.429506,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.245938,-2.922023,99.847590,116.536717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565704,1.791759,0.326786,0.033988,0.500973,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008231,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560391,tube-mpc,0,-126.340000,54.885000,3.878027,0.968833,3.810000,0.645000,0.068027,0.323833,2.287110,5.763517,-0.335443,5.763517,2.287110,0.110000,1.020000,40,62,39.626657,-19.830985,39.626657,-19.830985,0.000000,81.580985,0.000000,64.000000,0.000000,0.000000,-88.517495,-6.399334,92.589377,114.683072,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552517,1.701194,0.414713,0.032970,0.506608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570394,tube-mpc,0,-126.340000,54.885000,3.934401,0.939149,3.840000,0.755000,0.094401,0.184149,1.860183,13.387218,0.091484,13.387218,1.860183,0.200000,0.860000,37,17,37.346435,-82.968189,37.346435,-82.968189,0.000000,99.718189,0.000000,64.000000,0.000000,0.000000,-86.850739,-12.404486,95.388278,124.097480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580589,1.644457,0.279509,0.028379,0.500796,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580911,tube-mpc,0,-126.340000,54.885000,3.992144,0.907856,3.860000,0.905000,0.132144,0.002856,2.165131,15.887791,0.701380,15.887791,2.165131,0.290000,0.500000,27,-28,26.771974,-89.802616,26.771974,-89.802616,0.000000,61.552616,0.000000,64.000000,0.000000,0.000000,-85.189692,-20.118302,96.370940,133.972008,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575702,1.640182,0.257236,0.028629,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590395,tube-mpc,0,-126.340000,54.885000,4.042844,0.879647,3.900000,1.035000,0.142844,-0.155353,3.994819,8.691018,0.335443,8.691018,3.994819,0.370000,0.150000,-2,-16,-1.795716,-16.359743,-1.795716,-16.359743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.769875,-23.353503,113.968470,150.813223,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.865501,1.740327,0.237777,0.025746,0.501132,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009381,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600388,tube-mpc,0,-126.340000,54.885000,4.094841,0.850018,3.950000,1.045000,0.144841,-0.194982,5.397580,-1.738204,-0.091484,-1.738204,5.397580,0.240000,-0.030000,-3,29,-2.993705,82.535513,-2.993705,82.535513,0.000000,-53.895256,0.000000,64.000000,0.000000,0.000000,-77.817658,-23.976261,124.827379,164.126192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.351354,1.713228,0.214663,0.040984,0.500967,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610394,tube-mpc,0,-126.340000,54.885000,4.145418,0.820540,4.010000,0.945000,0.135418,-0.124460,6.068465,-14.972947,-1.128308,-14.972947,6.068465,0.160000,-0.030000,-1,74,-0.510458,106.750000,-0.510458,106.750000,0.000000,-33.109743,0.000000,64.000000,0.000000,0.000000,-76.083988,-16.246346,125.503273,160.008524,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577003,1.695862,0.274472,0.031947,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620400,tube-mpc,0,-126.340000,54.885000,4.194510,0.791335,4.070000,0.735000,0.124510,0.056335,4.665705,-26.256024,-0.335443,-26.256024,4.665705,0.020000,0.320000,44,107,62.399998,106.750000,62.399998,106.750000,-17.910456,0.000000,0.000000,64.000000,0.000000,0.000000,-76.091010,-1.384003,131.758678,163.982285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.339764,1.774641,0.304557,0.038352,0.504147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.632735,tube-mpc,0,-126.340000,54.885000,4.252955,0.755854,4.120000,0.395000,0.132955,0.360854,2.897006,-29.427483,0.274453,-29.427483,2.897006,0.170000,0.740000,60,107,59.743475,106.750000,59.743475,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.975711,12.631519,132.529354,164.762397,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.605123,1.825212,0.417239,0.051728,0.501201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008414,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.641186,tube-mpc,0,-126.340000,54.885000,4.291677,0.731960,4.150000,0.175000,0.141677,0.556960,3.384923,-26.073055,-0.396432,-26.073055,3.384923,0.350000,0.870000,15,107,7.590132,106.750000,7.590132,106.750000,7.153343,0.000000,0.000000,64.000000,0.000000,0.000000,-78.205155,26.168522,138.364757,174.071604,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564886,1.663692,0.430894,0.031074,0.501222,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.651252,tube-mpc,0,-126.340000,54.885000,4.336405,0.704027,4.190000,-0.045000,0.146405,0.749027,4.543725,-19.181230,-0.640391,-19.181230,4.543725,0.380000,0.980000,-26,107,-25.768030,106.750000,-25.768030,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.150642,35.152952,137.737570,174.508296,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571848,1.692531,0.358127,0.019338,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.661249,tube-mpc,0,-126.340000,54.885000,4.379332,0.676940,4.240000,-0.185000,0.139332,0.861940,5.580549,-10.764665,-0.701380,-10.764665,5.580549,0.180000,1.010000,-13,107,-12.825527,106.750000,-12.825527,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.684847,40.343054,131.341108,163.975447,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562280,1.756263,0.339446,0.030015,0.500869,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.671384,tube-mpc,0,-126.340000,54.885000,4.421335,0.650247,4.290000,-0.245000,0.131335,0.895247,3.506902,-2.957996,-0.335443,-2.957996,3.506902,0.040000,1.000000,24,107,23.966638,106.750000,23.966638,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.120362,40.825142,139.654881,168.996488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587574,1.713933,0.326045,0.023244,0.500615,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.681249,tube-mpc,0,-126.340000,54.885000,4.460775,0.625093,4.330000,-0.215000,0.130775,0.840093,1.250287,5.153621,0.152474,5.153621,1.250287,0.130000,1.020000,35,62,35.426641,40.577854,35.426641,40.577854,0.000000,21.172146,0.000000,64.000000,0.000000,0.000000,-62.649575,35.001538,133.783167,161.414135,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563326,1.672741,0.396184,0.028901,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.691251,tube-mpc,0,-126.340000,54.885000,4.499326,0.600515,4.330000,-0.105000,0.169326,0.705515,-0.396432,12.533363,0.335443,12.533363,-0.396432,0.120000,0.850000,57,17,56.888700,-17.812231,56.888700,-17.812231,0.000000,34.562231,0.000000,64.000000,0.000000,0.000000,-62.721142,24.701036,128.053951,162.706105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.499394,1.819864,0.308383,0.048376,0.501272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009189,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.701251,tube-mpc,0,-126.340000,54.885000,4.536437,0.576969,4.330000,0.035000,0.206437,0.541969,-1.311276,15.338885,0.457422,15.338885,-1.311276,0.220000,0.560000,57,-28,57.005096,-30.710431,57.005096,-30.710431,0.000000,2.460431,0.000000,64.000000,0.000000,0.000000,-62.933001,12.332451,118.245064,157.884679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569246,1.631268,0.366778,0.025872,0.502647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.711253,tube-mpc,0,-126.340000,54.885000,4.572151,0.554530,4.330000,0.155000,0.242151,0.399530,0.274453,11.191592,0.335443,11.191592,0.274453,0.460000,0.150000,14,17,13.908122,25.761345,13.908122,25.761345,0.000000,-9.011345,0.000000,64.000000,0.000000,0.000000,-61.204935,2.886345,131.183880,174.173633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568565,1.776967,0.412108,0.039059,0.501245,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008309,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.721829,tube-mpc,0,-126.340000,54.885000,4.608419,0.532110,4.360000,0.185000,0.248419,0.347110,3.384923,-2.409089,-0.274453,-2.409089,3.384923,0.410000,0.050000,-14,62,-13.591716,106.750000,-13.591716,106.750000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-54.524397,-6.464511,139.456213,184.673792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586218,1.709407,0.261346,0.031664,0.501418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.731251,tube-mpc,0,-126.340000,54.885000,4.639457,0.513351,4.400000,0.115000,0.239457,0.398351,4.482736,-12.167426,-0.518412,-12.167426,4.482736,0.200000,0.260000,0,107,0.088006,106.750000,0.088006,106.750000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,-48.759449,-8.161323,139.480146,179.417811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566013,1.759088,0.332940,0.031605,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.742085,tube-mpc,0,-126.340000,54.885000,4.673703,0.493288,4.450000,-0.055000,0.223703,0.548288,3.262944,-17.534511,0.030495,-17.534511,3.262944,0.130000,0.660000,17,107,17.098814,106.750000,17.098814,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.455531,-2.755413,135.491317,173.658130,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586382,1.781845,0.440109,0.031038,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008350,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.751244,tube-mpc,0,-126.340000,54.885000,4.701477,0.477656,4.470000,-0.185000,0.231477,0.662656,1.494245,-15.826802,0.701380,-15.826802,1.494245,0.100000,0.880000,34,107,33.769242,106.750000,33.769242,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.368322,7.817822,141.758581,175.133638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557964,1.713231,0.339253,0.027092,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.761249,tube-mpc,0,-126.340000,54.885000,4.730619,0.462047,4.480000,-0.305000,0.250619,0.767047,-0.274453,-9.910810,0.213464,-9.910810,-0.274453,0.160000,0.990000,43,107,42.788271,106.750000,42.788271,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.519753,16.619388,140.408447,173.224709,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556577,1.562087,0.279724,0.023834,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.771246,tube-mpc,0,-126.340000,54.885000,4.758517,0.448055,4.480000,-0.355000,0.278517,0.803055,-0.823360,-1.433256,-0.518412,-1.433256,-0.823360,0.310000,1.030000,32,103,32.215200,103.074019,32.215200,103.074019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.106431,20.499919,136.067548,166.499194,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558422,1.564056,0.313897,0.024392,0.501087,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.781244,tube-mpc,0,-126.340000,54.885000,4.785233,0.435736,4.480000,-0.315000,0.305233,0.750736,0.335443,6.617372,-0.701380,6.617372,0.335443,0.350000,1.010000,21,58,20.632007,35.619325,20.632007,35.619325,0.000000,22.454694,0.000000,64.000000,0.000000,0.000000,-68.293294,18.547565,130.215693,162.836083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547812,1.465151,0.308169,0.019376,0.501612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.791248,tube-mpc,0,-126.340000,54.885000,4.810814,0.425153,4.500000,-0.205000,0.310814,0.630153,0.884349,13.509197,0.884349,13.509197,0.884349,0.320000,0.810000,22,13,21.520993,-14.328167,21.520993,-14.328167,0.000000,27.402186,0.000000,64.000000,0.000000,0.000000,-71.013028,11.836721,129.563401,168.288731,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553698,1.670325,0.247299,0.022309,0.502040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.801247,tube-mpc,0,-126.340000,54.885000,4.835265,0.416382,4.510000,-0.065000,0.325265,0.481382,0.396432,14.667999,1.372266,14.667999,0.396432,0.270000,0.470000,34,-7,33.917381,-7.046694,33.917381,-7.046694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.323316,2.389711,127.120733,170.098068,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553073,1.653949,0.237513,0.039921,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.811258,tube-mpc,0,-126.340000,54.885000,4.858659,0.409470,4.520000,0.045000,0.338659,0.364470,0.823360,8.934977,0.457422,8.934977,0.823360,0.310000,0.170000,25,38,24.902045,57.006287,24.902045,57.006287,0.000000,-19.052982,0.000000,64.000000,0.000000,0.000000,-81.366612,-4.478349,126.424463,167.326101,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556061,1.441816,0.168554,0.017181,0.504251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.821275,tube-mpc,0,-126.340000,54.885000,4.881011,0.404480,4.540000,0.065000,0.341011,0.339480,2.043152,-1.311276,-0.762370,-1.311276,2.043152,0.310000,0.230000,10,83,9.862240,106.750000,9.862240,106.750000,0.000000,-23.796694,0.000000,64.000000,0.000000,0.000000,-86.605516,-8.502511,120.377075,159.669078,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547255,1.432696,0.220143,0.015339,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.831243,tube-mpc,0,-126.340000,54.885000,4.902237,0.401478,4.570000,0.005000,0.332237,0.396478,2.957996,-9.117946,-0.823360,-9.117946,2.957996,0.230000,0.460000,8,107,8.019766,106.750000,8.019766,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.074882,-7.066386,118.766582,151.923879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543586,1.457686,0.232764,0.016360,0.501885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.841246,tube-mpc,0,-126.340000,54.885000,4.922542,0.400479,4.590000,-0.095000,0.332542,0.495479,2.592058,-11.801488,0.152474,-11.801488,2.592058,0.180000,0.760000,15,107,15.103665,106.750000,15.103665,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.195118,-1.510828,123.014634,146.828715,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558006,1.624186,0.316745,0.030919,0.504814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.851275,tube-mpc,0,-126.340000,54.885000,4.941925,0.401543,4.610000,-0.175000,0.331925,0.576543,0.396432,-7.715185,0.335443,-7.715185,0.396432,0.170000,0.950000,34,107,34.485868,106.750000,34.485868,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.278136,5.122703,124.858783,143.799598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548059,1.483303,0.267870,0.024123,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.861248,tube-mpc,0,-126.340000,54.885000,4.960253,0.404685,4.610000,-0.205000,0.350253,0.609685,-0.945339,-0.396432,-0.030495,-0.396432,-0.945339,0.220000,1.010000,43,96,43.398417,95.792078,43.398417,95.792078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.387139,8.670955,120.831453,139.764886,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562790,1.720752,0.326203,0.023849,0.501032,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.871248,tube-mpc,0,-126.340000,54.885000,4.977704,0.409952,4.610000,-0.165000,0.367704,0.574952,-1.128308,6.312424,-0.457422,6.312424,-1.128308,0.350000,1.040000,32,51,31.619262,36.334274,31.619262,36.334274,0.000000,14.457804,0.000000,64.000000,0.000000,0.000000,-93.173967,8.362645,114.715117,136.632558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555888,1.610239,0.341542,0.026891,0.500552,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.881246,tube-mpc,0,-126.340000,54.885000,4.994237,0.417358,4.610000,-0.065000,0.384237,0.482358,0.152474,11.984457,-0.884349,11.984457,0.152474,0.380000,0.830000,19,6,19.038474,-0.022765,19.038474,-0.022765,0.000000,5.814843,0.000000,64.000000,0.000000,0.000000,-90.916585,5.551248,112.808563,138.638043,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554216,1.519876,0.206318,0.026003,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.891248,tube-mpc,0,-126.340000,54.885000,5.009875,0.426926,4.610000,0.065000,0.399875,0.361926,0.579401,12.655342,0.884349,12.655342,0.579401,0.310000,0.450000,25,18,25.354428,17.670958,25.354428,17.670958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.860292,1.828537,116.951606,147.709151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564398,1.461415,0.217491,0.026420,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.901248,tube-mpc,0,-126.340000,54.885000,5.024614,0.438661,4.630000,0.135000,0.394614,0.303661,0.823360,4.665705,0.701380,4.665705,0.823360,0.280000,0.260000,24,63,23.899807,97.554064,23.899807,97.554064,0.000000,-34.883107,0.000000,64.000000,0.000000,0.000000,-91.762268,-1.462697,119.047399,149.693153,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564243,1.521114,0.237753,0.015112,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.911270,tube-mpc,0,-126.340000,54.885000,5.038489,0.452601,4.640000,0.135000,0.398489,0.317601,1.250287,-3.201954,-0.152474,-3.201954,1.250287,0.300000,0.390000,15,107,14.621651,106.750000,14.621651,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.799396,-1.309050,114.382745,141.086033,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561699,1.423346,0.186250,0.012126,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.921260,tube-mpc,0,-126.340000,54.885000,5.051422,0.468664,4.660000,0.085000,0.391422,0.383664,2.043152,-8.447060,-0.762370,-8.447060,2.043152,0.270000,0.690000,8,107,7.715832,106.750000,7.715832,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.256250,1.037769,113.919688,138.599348,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561647,1.414885,0.225539,0.012105,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.931260,tube-mpc,0,-126.340000,54.885000,5.063467,0.486904,4.680000,0.015000,0.383467,0.471904,0.335443,-6.312424,-0.274453,-6.312424,0.335443,0.230000,0.900000,25,107,24.954023,106.750000,24.954023,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.699409,5.587935,115.772100,134.664056,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562667,1.415210,0.202792,0.011962,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.941271,tube-mpc,0,-126.340000,54.885000,5.074605,0.507310,4.680000,-0.005000,0.394605,0.512310,-0.884349,-0.335443,0.701380,-0.335443,-0.884349,0.210000,0.980000,40,105,40.397403,105.136061,40.397403,105.136061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.149638,8.159368,114.918455,132.939964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540000,1.409471,0.214388,0.011594,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.951246,tube-mpc,0,-126.340000,54.885000,5.084770,0.529759,4.670000,0.025000,0.414770,0.504759,-1.250287,6.068465,0.274453,6.068465,-1.250287,0.340000,1.010000,30,60,30.467682,51.105869,30.467682,51.105869,0.000000,9.030192,0.000000,64.000000,0.000000,0.000000,-92.761313,6.825805,107.452451,128.533461,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557169,1.417176,0.252627,0.012621,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.961246,tube-mpc,0,-126.340000,54.885000,5.094002,0.554354,4.670000,0.125000,0.424002,0.429354,-1.067318,12.289405,0.335443,12.289405,-1.067318,0.370000,0.830000,27,15,26.678874,9.087955,26.678874,9.087955,0.000000,6.048106,0.000000,64.000000,0.000000,0.000000,-90.801402,3.528997,109.013531,134.522400,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558875,1.417513,0.184955,0.013441,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.971402,tube-mpc,0,-126.340000,54.885000,5.102363,0.581438,4.670000,0.255000,0.432363,0.326438,-0.396432,12.777322,0.152474,12.777322,-0.396432,0.320000,0.490000,28,26,27.651178,25.954864,27.651178,25.954864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.358159,0.280868,111.860329,138.903064,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557775,1.417097,0.186984,0.014776,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.981270,tube-mpc,0,-126.340000,54.885000,5.109470,0.609739,4.670000,0.335000,0.439470,0.274739,-0.091484,6.922320,0.396432,6.922320,-0.091484,0.330000,0.310000,22,71,21.643161,87.685942,21.643161,87.685942,0.000000,-16.731078,0.000000,64.000000,0.000000,0.000000,-93.688955,-3.022755,112.271177,140.123771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556910,1.416716,0.188471,0.014409,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.991276,tube-mpc,0,-126.340000,54.885000,5.115611,0.640387,4.680000,0.365000,0.435611,0.275387,0.701380,-0.762370,-0.274453,-0.762370,0.701380,0.280000,0.450000,17,107,16.670561,106.750000,16.670561,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.079422,-3.955961,107.328703,133.566396,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556458,1.416390,0.223765,0.013196,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.001396,tube-mpc,0,-126.340000,54.885000,5.120680,0.673324,4.700000,0.345000,0.420680,0.328324,1.555235,-3.445913,-0.518412,-3.445913,1.555235,0.240000,0.750000,10,107,9.824697,106.750000,9.824697,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.617692,-2.593478,110.842763,135.358072,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558067,1.416455,0.262572,0.015617,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.011399,tube-mpc,0,-126.340000,54.885000,5.124506,0.707731,4.700000,0.345000,0.424506,0.362731,1.067318,-1.311276,0.213464,-1.311276,1.067318,0.200000,0.910000,18,107,17.756687,106.750000,17.756687,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.727432,0.577873,111.923390,131.132645,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560253,1.416658,0.238215,0.012905,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.021399,tube-mpc,0,-126.340000,54.885000,5.127092,0.743899,4.710000,0.365000,0.417092,0.378899,-1.250287,3.506902,0.701380,3.506902,-1.250287,0.190000,0.960000,39,77,38.764443,76.733981,38.764443,76.733981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.121360,1.509252,106.889856,124.534365,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561019,1.417161,0.225154,0.013836,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.031397,tube-mpc,0,-126.340000,54.885000,5.128370,0.781748,4.700000,0.435000,0.428370,0.346748,-2.226120,9.117946,0.274453,9.117946,-2.226120,0.260000,0.900000,41,33,40.738742,33.152061,40.738742,33.152061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.155973,-0.083227,104.230433,123.873479,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557217,1.416328,0.203235,0.012891,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.041367,tube-mpc,0,-126.340000,54.885000,5.128269,0.821093,4.690000,0.545000,0.438269,0.276093,-1.006328,11.862478,-0.640391,11.862478,-1.006328,0.350000,0.620000,19,28,19.330106,28.375717,19.330106,28.375717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.243040,-2.191058,102.379759,123.980480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560003,1.416154,0.200978,0.014511,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.051261,tube-mpc,0,-126.340000,54.885000,5.126732,0.861628,4.690000,0.655000,0.436732,0.206628,-0.213464,9.422894,-0.396432,9.422894,-0.213464,0.320000,0.390000,13,64,12.840087,63.680595,12.840087,63.680595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.603530,-6.027567,101.834747,130.313034,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563097,1.842052,1.105900,0.040465,0.501033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.061244,tube-mpc,0,-126.340000,54.885000,5.123646,0.903936,4.700000,0.705000,0.423646,0.198936,0.213464,3.018985,0.640391,3.018985,0.213464,0.260000,0.440000,11,107,11.142004,106.750000,11.142004,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.608361,-9.104068,91.976763,118.099228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544013,1.469755,0.226840,0.018510,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.071247,tube-mpc,0,-126.340000,54.885000,5.118915,0.947644,4.700000,0.715000,0.418915,0.232644,-0.030495,-1.494245,0.457422,-1.494245,-0.030495,0.210000,0.720000,15,107,15.074903,106.750000,15.074903,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.915250,-11.581612,90.178835,116.236037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563857,1.726439,0.311095,0.030574,0.500768,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.081246,tube-mpc,0,-126.340000,54.885000,5.112449,0.992550,4.710000,0.725000,0.402449,0.267550,-0.457422,0.091484,-0.457422,0.091484,-0.457422,0.180000,0.930000,19,103,19.066932,103.286128,19.066932,103.286128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.040803,-11.528015,94.139498,114.957126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548810,1.590171,0.294607,0.022557,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.091252,tube-mpc,0,-126.340000,54.885000,5.104139,1.038575,4.700000,0.765000,0.404139,0.273575,-1.555235,5.397580,0.335443,5.397580,-1.555235,0.170000,0.980000,30,58,29.536377,56.597443,29.536377,56.597443,0.000000,1.688686,0.000000,64.000000,0.000000,0.000000,-89.298607,-11.961059,93.136368,112.036074,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565454,1.692182,0.394033,0.019631,0.500252,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.101276,tube-mpc,0,-126.340000,54.885000,5.093859,1.085663,4.690000,0.845000,0.403859,0.240663,-3.079975,10.215758,0.762370,10.215758,-3.079975,0.230000,0.800000,35,29,35.057074,28.914169,35.057074,28.914169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.103228,-12.415537,94.750158,112.565267,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548509,1.719673,0.231167,0.024436,0.500484,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.111260,tube-mpc,0,-126.340000,54.885000,5.081563,1.133413,4.670000,0.945000,0.411563,0.188413,-1.616224,10.093779,0.030495,10.093779,-1.616224,0.310000,0.510000,11,50,11.018839,50.111481,11.018839,50.111481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.715491,-12.745275,93.330861,110.900106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545146,1.418974,0.165888,0.012226,0.500300,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.121269,tube-mpc,0,-126.340000,54.885000,5.067060,1.181999,4.670000,1.015000,0.397060,0.166999,-0.579401,6.251434,-0.152474,6.251434,-0.579401,0.270000,0.500000,1,82,0.514754,81.746970,0.514754,81.746970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.722213,-14.271628,86.152827,107.661440,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555536,1.417295,0.151409,0.011863,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.131335,tube-mpc,0,-126.340000,54.885000,5.050156,1.231452,4.660000,1.055000,0.390156,0.176452,-0.030495,0.884349,0.030495,0.884349,-0.030495,0.180000,0.700000,1,107,1.055552,106.749999,1.055552,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.224168,-14.856141,82.448819,102.790645,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556508,1.413871,0.184120,0.012089,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.141258,tube-mpc,0,-126.340000,54.885000,5.031094,1.280637,4.660000,1.065000,0.371094,0.215637,-1.128308,-0.335443,0.335443,-0.335443,-1.128308,0.130000,0.900000,11,107,11.441847,106.749977,11.441847,106.749977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.795261,-14.521704,86.548170,106.114495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555657,1.405809,0.269338,0.011245,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.151363,tube-mpc,0,-126.340000,54.885000,5.009108,1.331027,4.650000,1.095000,0.359108,0.236027,-1.799193,3.140965,-0.152474,3.140965,-1.799193,0.130000,0.950000,15,76,14.574647,75.751723,14.574647,75.751723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.563144,-14.720992,84.659769,102.237468,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569035,1.417512,0.255458,0.015011,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.161268,tube-mpc,0,-126.340000,54.885000,4.984906,1.380571,4.630000,1.155000,0.354906,0.225571,-3.323933,6.800341,-0.152474,6.800341,-3.323933,0.140000,0.880000,24,50,24.361949,49.528479,24.361949,49.528479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.834472,-14.919956,81.005237,95.526942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565103,1.407080,0.166537,0.014373,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.171275,tube-mpc,0,-126.340000,54.885000,4.957665,1.430621,4.610000,1.235000,0.347665,0.195621,-3.506902,8.873987,0.030495,8.873987,-3.506902,0.160000,0.690000,21,45,20.908420,45.316324,20.908420,45.316324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.518747,-15.698074,79.361361,93.230250,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559215,1.414812,0.187537,0.013637,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.181395,tube-mpc,0,-126.340000,54.885000,4.927123,1.481086,4.580000,1.305000,0.347123,0.176086,-2.592058,6.739351,0.640391,6.739351,-2.592058,0.250000,0.530000,-3,75,-2.930023,74.527964,-2.930023,74.527964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.170919,-16.391186,76.800962,92.214928,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556802,1.414951,0.189008,0.016201,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.191395,tube-mpc,0,-126.340000,54.885000,4.893860,1.530633,4.560000,1.345000,0.333860,0.185633,-1.616224,2.897006,0.640391,2.897006,-1.616224,0.190000,0.590000,-11,102,-11.354292,102.082759,-11.354292,102.082759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.078411,-17.382194,71.921151,91.247032,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558401,1.414695,0.200774,0.014857,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.201396,tube-mpc,0,-126.340000,54.885000,4.857389,1.579719,4.550000,1.365000,0.307389,0.214719,-2.043152,0.274453,0.457422,0.274453,-2.043152,0.130000,0.790000,-8,107,-7.961489,106.750000,-7.961489,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.425382,-18.422095,71.407257,91.128042,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557714,1.413560,0.263729,0.013597,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.211403,tube-mpc,0,-126.340000,54.885000,4.817563,1.628197,4.530000,1.385000,0.287563,0.243197,-2.531068,2.226120,0.640391,2.226120,-2.531068,0.110000,0.930000,-6,82,-6.435628,81.764834,-6.435628,81.764834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.757683,-19.354165,74.766005,93.195745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557048,1.414039,0.272851,0.014191,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.221391,tube-mpc,0,-126.340000,54.885000,4.774353,1.675791,4.510000,1.435000,0.264353,0.240791,-2.348100,5.885497,0.823360,5.885497,-2.348100,0.090000,0.900000,-10,52,-10.292642,51.793527,-10.292642,51.793527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.625430,-19.764466,74.938661,90.167829,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559928,1.413944,0.187552,0.013315,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.231353,tube-mpc,0,-126.340000,54.885000,4.727687,1.722307,4.480000,1.495000,0.247687,0.227307,-3.323933,6.922320,-0.457422,6.922320,-3.323933,-0.010000,0.710000,6,57,5.855399,56.711480,5.855399,56.711480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.160123,-18.771630,75.720871,87.374152,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557680,1.413774,0.177005,0.014475,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.241398,tube-mpc,0,-126.340000,54.885000,4.676898,1.768081,4.460000,1.555000,0.216898,0.213081,-3.750861,5.885497,-0.091484,5.885497,-3.750861,-0.070000,0.600000,11,73,10.949162,72.741786,10.949162,72.741786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.533003,-18.867122,69.481037,79.657606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559518,1.415437,0.176582,0.015790,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.251394,tube-mpc,0,-126.340000,54.885000,4.622501,1.812349,4.420000,1.605000,0.202501,0.207349,-4.299767,2.348100,0.396432,2.348100,-4.299767,0.050000,0.640000,-7,97,-6.585726,96.554009,-6.585726,96.554009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.465019,-19.298549,60.234737,70.754132,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558857,1.413049,0.201154,0.012813,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.261395,tube-mpc,0,-126.340000,54.885000,4.564121,1.855183,4.390000,1.615000,0.174121,0.240183,-3.689871,0.152474,0.213464,0.152474,-3.689871,0.060000,0.790000,-22,103,-22.424478,103.174846,-22.424478,103.174846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.470836,-19.940541,55.972042,70.125467,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559063,1.414464,0.250976,0.014279,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.271402,tube-mpc,0,-126.340000,54.885000,4.501629,1.896423,4.350000,1.625000,0.151629,0.271423,-4.055809,0.823360,0.518412,0.823360,-4.055809,-0.010000,0.910000,-18,88,-17.919668,88.123631,-17.919668,88.123631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.198461,-20.114915,54.134013,67.919289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556199,1.413919,0.256319,0.012613,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.281281,tube-mpc,0,-126.340000,54.885000,4.435818,1.935394,4.310000,1.665000,0.125818,0.270394,-4.848673,3.994819,0.518412,3.994819,-4.848673,-0.070000,0.900000,-9,60,-9.028621,60.260655,-9.028621,60.260655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.860637,-20.377389,57.272337,69.295946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556118,1.414380,0.201727,0.014229,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.291400,tube-mpc,0,-126.340000,54.885000,4.364076,1.973346,4.260000,1.715000,0.104076,0.258346,-5.885497,5.641538,-0.213464,5.641538,-5.885497,-0.080000,0.760000,-4,55,-4.312331,54.815791,-4.312331,54.815791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.151378,-19.878871,64.202063,75.493200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557573,1.413549,0.177911,0.013722,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.301396,tube-mpc,0,-126.340000,54.885000,4.288795,2.008727,4.200000,1.775000,0.088795,0.233727,-7.105289,4.543725,0.274453,4.543725,-7.105289,-0.050000,0.630000,-4,71,-3.780787,70.794028,-3.780787,70.794028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.174285,-19.399895,62.351648,74.029240,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556930,1.415206,0.175953,0.013888,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.311282,tube-mpc,0,-126.340000,54.885000,4.209942,2.041504,4.140000,1.795000,0.069942,0.246504,-6.373413,1.250287,0.579401,1.250287,-6.373413,-0.030000,0.640000,-20,96,-20.495159,96.156623,-20.495159,96.156623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.267117,-19.209353,56.894886,69.463448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556764,1.413161,0.201813,0.013407,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.321396,tube-mpc,0,-126.340000,54.885000,4.124657,2.072601,4.080000,1.805000,0.044657,0.267601,-6.800341,-1.189297,0.091484,-1.189297,-6.800341,-0.050000,0.770000,-24,105,-23.712375,104.872931,-23.712375,104.872931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.459202,-19.251401,52.582510,67.999740,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559082,1.412335,0.263446,0.013522,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.331395,tube-mpc,0,-126.340000,54.885000,4.035687,2.100768,4.010000,1.815000,0.025687,0.285768,-7.166278,-0.335443,0.152474,-0.335443,-7.166278,-0.140000,0.910000,-16,85,-15.955342,84.536687,-15.955342,84.536687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.529799,-19.526644,51.941973,67.094741,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556819,1.412402,0.290463,0.013071,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.341396,tube-mpc,0,-126.340000,54.885000,3.942006,2.126231,3.940000,1.825000,0.002006,0.301231,-8.386070,2.104141,0.091484,2.104141,-8.386070,-0.150000,0.890000,-10,64,-10.131974,63.979328,-10.131974,63.979328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.277671,-19.611599,56.340003,70.436111,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557798,1.417190,0.188410,0.014115,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.351398,tube-mpc,0,-126.340000,54.885000,3.843558,2.148844,3.860000,1.855000,-0.016442,0.293844,-9.483883,3.750861,0.030495,3.750861,-9.483883,-0.120000,0.750000,-10,59,-10.197916,58.568401,-10.197916,58.568401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.336865,-19.559231,56.904089,70.270451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557789,1.413260,0.178498,0.013777,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.361400,tube-mpc,0,-126.340000,54.885000,3.740314,2.168466,3.760000,1.885000,-0.019686,0.283466,-9.239925,2.897006,-0.396432,2.897006,-9.239925,-0.100000,0.630000,-20,72,-20.439819,72.000603,-20.439819,72.000603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.087961,-19.482863,53.817451,67.279579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557779,1.412110,0.175352,0.012553,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.371395,tube-mpc,0,-126.340000,54.885000,3.632317,2.184951,3.680000,1.905000,-0.047683,0.279951,-9.422894,-0.274453,-0.091484,-0.274453,-9.422894,-0.120000,0.630000,-26,95,-25.644460,95.018407,-25.644460,95.018407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.554933,-19.193050,48.234995,62.190142,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557421,1.412227,0.202624,0.013693,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.381404,tube-mpc,0,-126.340000,54.885000,3.519320,2.198201,3.580000,1.895000,-0.060680,0.303201,-9.971800,-2.470079,0.518412,-2.470079,-9.971800,-0.160000,0.770000,-23,100,-23.434154,100.234821,-23.434154,100.234821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.986555,-19.215459,44.882298,59.454756,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556944,1.411432,0.228366,0.014450,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.391392,tube-mpc,0,-126.340000,54.885000,3.401689,2.208052,3.490000,1.885000,-0.088311,0.323052,-10.520706,-1.250287,0.701380,-1.250287,-10.520706,-0.190000,0.870000,-22,80,-22.142631,79.812562,-22.142631,79.812562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.846947,-19.656223,44.586984,59.103712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557173,1.411072,0.290368,0.012927,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.401398,tube-mpc,0,-126.340000,54.885000,3.279006,2.214425,3.380000,1.885000,-0.100994,0.329425,-11.435550,0.518412,0.518412,0.518412,-11.435550,-0.200000,0.850000,-19,63,-18.502671,63.187860,-18.502671,63.187860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.451749,-19.510991,46.353276,59.913543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557287,1.412635,0.214577,0.018748,0.501053,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.411255,tube-mpc,0,-126.340000,54.885000,3.153398,2.217175,3.270000,1.895000,-0.116602,0.322175,-12.289405,1.860183,-0.030495,1.860183,-12.289405,-0.200000,0.720000,-17,59,-16.587347,59.011918,-16.587347,59.011918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.197613,-19.229036,47.110069,60.400767,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574347,1.449489,0.199888,0.018996,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.421279,tube-mpc,0,-126.340000,54.885000,3.020873,2.216276,3.140000,1.905000,-0.119127,0.311276,-12.655342,0.335443,-0.030495,0.335443,-12.655342,-0.170000,0.680000,-23,70,-22.842556,70.092371,-22.842556,70.092371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.122659,-19.100081,44.046249,57.528975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553026,1.764532,0.249129,0.036894,0.501077,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.431249,tube-mpc,0,-126.340000,54.885000,2.884296,2.211590,3.020000,1.895000,-0.135704,0.316590,-13.326228,-2.287110,0.701380,-2.287110,-13.326228,-0.170000,0.620000,-25,94,-24.557826,94.355741,-24.557826,94.355741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.268236,-18.832834,38.720421,52.680927,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553755,1.455892,0.219630,0.017540,0.500618,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.441245,tube-mpc,0,-126.340000,54.885000,2.742659,2.203003,2.900000,1.865000,-0.157341,0.338003,-13.204249,-5.153621,0.274453,-5.153621,-13.204249,-0.210000,0.760000,-29,104,-28.568310,104.338107,-28.568310,104.338107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.896154,-19.027785,35.671051,50.439127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558540,1.739220,0.292769,0.033827,0.501246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.451249,tube-mpc,0,-126.340000,54.885000,2.596267,2.190431,2.770000,1.835000,-0.173733,0.355431,-14.119093,-4.116798,0.335443,-4.116798,-14.119093,-0.230000,0.860000,-24,85,-24.351300,85.041666,-24.351300,85.041666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.575545,-19.568523,35.311091,50.621500,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551613,1.483690,0.344998,0.018295,0.500644,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.461251,tube-mpc,0,-126.340000,54.885000,2.445331,2.173806,2.630000,1.825000,-0.184669,0.348806,-15.033937,-0.579401,0.091484,-0.579401,-15.033937,-0.230000,0.880000,-21,49,-20.593425,48.723487,-20.593425,48.723487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.438956,-20.284482,39.632624,55.441901,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550611,1.429500,0.198185,0.014430,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.471329,tube-mpc,0,-126.340000,54.885000,2.288735,2.152887,2.480000,1.835000,-0.191265,0.317887,-15.704823,1.067318,-0.030495,1.067318,-15.704823,-0.220000,0.700000,-20,43,-19.967562,42.856074,-19.967562,42.856074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.945332,-19.893289,47.722041,64.698264,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561657,1.410278,0.145976,0.013286,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.481323,tube-mpc,0,-126.340000,54.885000,2.129069,2.127949,2.330000,1.835000,-0.200931,0.292949,-16.802635,-0.579401,0.457422,-0.579401,-16.802635,-0.200000,0.530000,-18,65,-18.333297,65.250866,-18.333297,65.250866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.111774,-19.602939,47.088641,66.194250,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551713,1.474733,0.146026,0.013219,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.491262,tube-mpc,0,-126.340000,54.885000,1.966108,2.098960,2.170000,1.815000,-0.203892,0.283960,-16.619667,-4.482736,0.335443,-4.482736,-16.619667,-0.170000,0.560000,-29,91,-29.395235,90.573819,-29.395235,90.573819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.924402,-20.028633,40.718120,61.220582,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564323,1.400144,0.155437,0.012118,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.501407,tube-mpc,0,-126.340000,54.885000,1.795630,2.065024,2.010000,1.765000,-0.214370,0.300024,-16.131750,-6.434403,0.457422,-6.434403,-16.131750,-0.180000,0.710000,-39,91,-38.851830,91.371521,-38.851830,91.371521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.945792,-21.124093,35.176361,57.843796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560373,1.409385,0.225037,0.014238,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.511400,tube-mpc,0,-126.340000,54.885000,1.623740,2.027262,1.850000,1.715000,-0.226260,0.312262,-16.802635,-5.580549,1.250287,-5.580549,-16.802635,-0.250000,0.820000,-29,72,-29.267073,71.510976,-29.267073,71.510976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.359400,-21.251612,32.275838,52.378216,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557255,1.408033,0.201588,0.014686,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.521396,tube-mpc,0,-126.340000,54.885000,1.448054,1.985167,1.680000,1.675000,-0.231946,0.310167,-18.083417,-3.628881,0.518412,-3.628881,-18.083417,-0.330000,0.780000,-11,54,-10.548738,54.046135,-10.548738,54.046135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.704379,-20.736536,38.279919,55.984924,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560043,1.407042,0.174584,0.012672,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.531397,tube-mpc,0,-126.340000,54.885000,1.268723,1.938710,1.500000,1.655000,-0.231277,0.283710,-19.242219,-1.799193,-0.030495,-1.799193,-19.242219,-0.250000,0.650000,-12,43,-12.079009,43.495935,-12.079009,43.495935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.266738,-20.477136,43.030446,61.010687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557959,1.407583,0.173171,0.013350,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.541287,tube-mpc,0,-126.340000,54.885000,1.088080,1.888494,1.310000,1.625000,-0.221920,0.263494,-18.571334,-3.445913,-0.091484,-3.445913,-18.571334,-0.140000,0.530000,-35,61,-34.638631,61.171932,-34.638631,61.171932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.704786,-20.212447,45.631544,63.985380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540253,1.397832,0.155279,0.013401,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.551283,tube-mpc,0,-126.340000,54.885000,0.902363,1.833421,1.130000,1.575000,-0.227637,0.258421,-17.961438,-6.007476,-0.396432,-6.007476,-17.961438,-0.210000,0.520000,-36,79,-36.294358,79.386479,-36.294358,79.386479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.148472,-20.298107,37.077397,59.048296,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557569,1.407505,0.189263,0.012375,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.561397,tube-mpc,0,-126.340000,54.885000,0.711479,1.773291,0.950000,1.515000,-0.238521,0.258291,-18.754303,-8.081122,0.518412,-8.081122,-18.754303,-0.280000,0.640000,-25,82,-24.920874,82.349064,-24.920874,82.349064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.422479,-20.165356,30.712972,51.117223,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559778,1.407448,0.189230,0.014195,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.571397,tube-mpc,0,-126.340000,54.885000,0.520051,1.709506,0.750000,1.445000,-0.229949,0.264506,-20.401022,-7.471226,0.457422,-7.471226,-20.401022,-0.280000,0.730000,-11,66,-11.449397,66.054673,-11.449397,66.054673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.126090,-20.205673,30.446497,50.834768,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557625,1.407647,0.189921,0.012037,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.581395,tube-mpc,0,-126.340000,54.885000,0.326239,1.641456,0.540000,1.395000,-0.213761,0.246456,-21.681804,-5.336590,0.030495,-5.336590,-21.681804,-0.220000,0.700000,-7,45,-7.026948,44.923978,-7.026948,44.923978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.134180,-20.043312,39.870833,56.758922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558294,1.406234,0.175643,0.014773,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.591398,tube-mpc,0,-126.340000,54.885000,0.130155,1.569127,0.330000,1.365000,-0.199845,0.204127,-22.230710,-4.482736,-0.457422,-4.482736,-22.230710,-0.140000,0.570000,-12,41,-12.153146,40.817731,-12.153146,40.817731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.115888,-19.468836,50.411858,63.220050,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556947,1.406950,0.177191,0.013196,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.601405,tube-mpc,0,-126.340000,54.885000,-0.067879,1.492579,0.110000,1.315000,-0.177879,0.177579,-22.230710,-4.482736,-0.457422,-4.482736,-22.230710,-0.120000,0.470000,-14,43,-14.164436,43.408751,-14.164436,43.408751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.194049,-19.266440,50.221273,62.823660,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555633,1.406304,0.177694,0.013942,0.500639,1,1,0,6,1,1,0,0,0,0,1,1,1,1,0,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.611347,tube-mpc,0,-126.340000,54.885000,-0.266218,1.412427,-0.100000,1.245000,-0.166218,0.167427,-21.498835,-8.264091,0.518412,-8.264091,-21.498835,-0.140000,0.430000,-19,73,-19.165994,73.298913,-19.165994,73.298913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.927473,-18.298291,49.969778,61.635507,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558053,1.407723,0.173717,0.013970,0.500330,1,1,0,8,1,1,0,0,0,0,1,1,1,1,2,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.621397,tube-mpc,0,-126.340000,54.885000,-0.468016,1.327320,-0.300000,1.155000,-0.168016,0.172320,-20.279043,-11.008623,-0.030495,-11.008623,-20.279043,-0.160000,0.520000,-29,86,-29.392275,85.666716,-29.392275,85.666716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.432149,-18.017622,42.790050,57.801937,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557840,1.405887,0.188661,0.013339,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.631386,tube-mpc,0,-126.340000,54.885000,-0.669597,1.238728,-0.490000,1.055000,-0.179597,0.183728,-19.486178,-11.679509,-0.396432,-11.679509,-19.486178,-0.200000,0.690000,-34,74,-33.658356,73.612482,-33.658356,73.612482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.598229,-18.042804,36.564230,54.559406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556925,1.405968,0.202873,0.014501,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.641399,tube-mpc,0,-126.340000,54.885000,-0.872320,1.146016,-0.680000,0.965000,-0.192320,0.181016,-19.425188,-8.630029,0.030495,-8.630029,-19.425188,-0.280000,0.710000,-24,43,-24.275888,42.507807,-24.275888,42.507807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.571098,-18.110767,36.646768,54.769597,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557586,1.405269,0.187515,0.014825,0.500949,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.651397,tube-mpc,0,-126.340000,54.885000,-1.075091,1.049625,-0.870000,0.895000,-0.205091,0.154625,-19.974095,-6.190445,0.091484,-6.190445,-19.974095,-0.290000,0.560000,-17,29,-17.366100,28.827601,-17.366100,28.827601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.842211,-17.584339,48.971385,65.243947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556563,1.405883,0.173754,0.012714,0.500207,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.661388,tube-mpc,0,-126.340000,54.885000,-1.277750,0.949584,-1.060000,0.835000,-0.217750,0.114584,-20.035084,-7.471226,-0.396432,-7.471226,-20.035084,-0.240000,0.400000,-23,46,-23.428266,46.098403,-23.428266,46.098403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.756381,-16.573097,54.919913,70.193628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557922,1.405388,0.174614,0.014120,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.671393,tube-mpc,0,-126.340000,54.885000,-1.480384,0.845786,-1.260000,0.755000,-0.220384,0.090786,-19.547167,-10.093779,-0.274453,-10.093779,-19.547167,-0.230000,0.360000,-29,67,-29.282440,66.628460,-29.282440,66.628460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.414045,-15.816865,49.226183,66.531029,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557596,1.404582,0.186738,0.012740,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.681396,tube-mpc,0,-126.340000,54.885000,-1.682291,0.738523,-1.450000,0.655000,-0.232291,0.083523,-19.059251,-12.960290,-0.091484,-12.960290,-19.059251,-0.260000,0.490000,-31,75,-30.872800,75.443878,-30.872800,75.443878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.203592,-15.222587,42.988359,61.053179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557157,1.403432,0.185291,0.015264,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.691246,tube-mpc,0,-126.340000,54.885000,-1.880144,0.629591,-1.640000,0.535000,-0.240144,0.094591,-19.669147,-13.143259,0.091484,-13.143259,-19.669147,-0.280000,0.620000,-22,64,-22.449140,63.752343,-22.449140,63.752343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.112931,-14.867618,38.864988,56.698354,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549251,1.405563,0.189437,0.013827,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.701394,tube-mpc,0,-126.340000,54.885000,-2.082585,0.514080,-1.840000,0.415000,-0.242585,0.099080,-20.035084,-11.435550,0.396432,-11.435550,-20.035084,-0.280000,0.650000,-16,44,-16.402136,44.043494,-16.402136,44.043494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.172858,-14.074863,41.492825,56.711580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557556,1.404997,0.176004,0.013250,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.711385,tube-mpc,0,-126.340000,54.885000,-2.280175,0.397224,-2.040000,0.315000,-0.240175,0.082224,-21.437845,-10.459717,-0.091484,-10.459717,-21.437845,-0.230000,0.570000,-7,38,-7.225189,38.258225,-7.225189,38.258225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.771817,-12.765331,48.195674,58.598642,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556859,1.403726,0.174946,0.012952,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.721396,tube-mpc,0,-126.340000,54.885000,-2.476110,0.277150,-2.240000,0.205000,-0.236110,0.072150,-20.949928,-12.594353,-0.518412,-12.594353,-20.949928,-0.180000,0.430000,-15,65,-14.651675,64.632344,-14.651675,64.632344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.873930,-10.549787,53.892858,62.838251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556179,1.406280,0.175299,0.013486,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.731392,tube-mpc,0,-126.340000,54.885000,-2.669309,0.154446,-2.440000,0.075000,-0.229309,0.079446,-18.937271,-14.972947,-0.579401,-14.972947,-18.937271,-0.170000,0.490000,-31,78,-30.981631,78.020198,-30.981631,78.020198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.155710,-9.806978,49.093571,58.629053,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557601,1.404997,0.187755,0.013338,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.741322,tube-mpc,0,-126.340000,54.885000,-2.858488,0.029910,-2.630000,-0.075000,-0.228488,0.104910,-18.510344,-15.887791,-0.457422,-15.887791,-18.510344,-0.200000,0.620000,-29,74,-28.832669,74.484388,-28.832669,74.484388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.644316,-10.493549,43.758414,56.177094,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555376,1.399655,0.156962,0.013948,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.751398,tube-mpc,0,-126.340000,54.885000,-3.047297,-0.098991,-2.820000,-0.215000,-0.227297,0.116009,-18.266386,-14.485031,-0.762370,-14.485031,-18.266386,-0.270000,0.680000,-17,56,-17.487607,56.340372,-17.487607,56.340372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.890307,-11.057364,43.492851,56.034070,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556695,1.410461,0.187164,0.013785,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.761397,tube-mpc,0,-126.340000,54.885000,-3.231170,-0.229263,-3.000000,-0.345000,-0.231170,0.115737,-19.486178,-12.777322,-0.457422,-12.777322,-19.486178,-0.260000,0.630000,-3,44,-3.098932,44.235943,-3.098932,44.235943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.116246,-10.306683,49.067523,57.768274,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.666188,1.612622,0.233722,0.026025,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.771247,tube-mpc,0,-126.340000,54.885000,-3.408578,-0.359737,-3.180000,-0.465000,-0.228578,0.105263,-19.547167,-13.204249,-1.189297,-13.204249,-19.547167,-0.180000,0.470000,-7,59,-7.254411,58.974289,-7.254411,58.974289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.170302,-8.107024,55.407002,62.205468,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547444,1.585829,0.231714,0.022410,0.501043,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.781252,tube-mpc,0,-126.340000,54.885000,-3.584633,-0.494256,-3.370000,-0.605000,-0.214633,0.110744,-18.876282,-14.728989,-1.250287,-14.728989,-18.876282,-0.150000,0.540000,-12,65,-11.803932,64.641314,-11.803932,64.641314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.228242,-7.678057,51.795353,54.982748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574270,1.625943,0.206341,0.017433,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.791247,tube-mpc,0,-126.340000,54.885000,-3.756034,-0.630490,-3.550000,-0.745000,-0.206034,0.114510,-17.961438,-16.009771,-0.274453,-16.009771,-17.961438,-0.140000,0.550000,-16,73,-15.876922,73.317337,-15.876922,73.317337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.740793,-7.509384,49.296792,52.811068,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552615,1.743291,0.273696,0.030652,0.500753,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.801251,tube-mpc,0,-126.340000,54.885000,-3.922755,-0.768500,-3.730000,-0.905000,-0.192755,0.136500,-17.290552,-17.046594,-0.518412,-17.046594,-17.290552,-0.160000,0.700000,-13,69,-13.433458,69.267077,-13.433458,69.267077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.423102,-7.519426,45.809252,50.890443,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558574,1.564805,0.204972,0.018223,0.503121,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.811243,tube-mpc,0,-126.340000,54.885000,-4.084162,-0.907843,-3.900000,-1.065000,-0.184162,0.157157,-17.473521,-15.887791,-0.823360,-15.887791,-17.473521,-0.160000,0.640000,-5,66,-4.802146,66.004054,-4.802146,66.004054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.952830,-7.313970,47.824213,51.538384,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550904,1.468283,0.202969,0.013043,0.500478,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.821334,tube-mpc,0,-126.340000,54.885000,-4.241667,-1.049903,-4.070000,-1.225000,-0.171667,0.175097,-16.985604,-16.009771,-1.067318,-16.009771,-16.985604,-0.140000,0.630000,-4,68,-4.038242,68.438238,-4.038242,68.438238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.046577,-6.194417,50.347334,50.548358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552971,1.406765,0.155693,0.014155,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.831327,tube-mpc,0,-126.340000,54.885000,-4.391868,-1.191698,-4.230000,-1.365000,-0.161868,0.173302,-15.826802,-15.521854,-0.762370,-15.521854,-15.826802,-0.110000,0.640000,-11,63,-10.679822,62.580262,-10.679822,62.580262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.129887,-5.334695,49.495300,49.017819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555487,1.395194,0.148772,0.011801,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.841407,tube-mpc,0,-126.340000,54.885000,-4.537289,-1.335686,-4.390000,-1.505000,-0.147289,0.169314,-15.582843,-15.765812,-0.762370,-15.765812,-15.582843,-0.120000,0.630000,-4,64,-4.142593,64.237598,-4.142593,64.237598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.557850,-4.806454,50.698742,50.114982,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570101,1.409971,0.179491,0.014522,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.851397,tube-mpc,0,-126.340000,54.885000,-4.675096,-1.479144,-4.540000,-1.655000,-0.135096,0.175856,-14.911958,-15.643833,-0.518412,-15.643833,-14.911958,-0.110000,0.630000,-3,63,-3.070655,63.454640,-3.070655,63.454640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.341645,-3.581176,51.831758,51.240623,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558961,1.408311,0.183068,0.012822,0.500511,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.861398,tube-mpc,0,-126.340000,54.885000,-4.806504,-1.623334,-4.670000,-1.805000,-0.136504,0.181666,-13.082270,-16.192739,-0.762370,-16.192739,-13.082270,-0.110000,0.600000,-12,71,-12.217623,70.706692,-12.217623,70.706692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.898025,-2.009498,52.722296,52.336116,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557695,1.407710,0.181093,0.012796,0.500501,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.871397,tube-mpc,0,-126.340000,54.885000,-4.931097,-1.767894,-4.800000,-1.965000,-0.131097,0.197106,-11.862478,-16.985604,-1.128308,-16.985604,-11.862478,-0.100000,0.620000,-17,77,-17.372077,76.967135,-17.372077,76.967135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.329149,-1.258161,50.584889,50.765022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558271,1.406931,0.191595,0.012414,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.881407,tube-mpc,0,-126.340000,54.885000,-5.048804,-1.912837,-4.910000,-2.115000,-0.138804,0.202163,-10.764665,-16.070760,-1.128308,-16.070760,-10.764665,-0.130000,0.680000,-17,65,-16.550352,64.776599,-16.550352,64.776599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.698371,-1.066311,50.396719,51.637224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558282,1.407587,0.195281,0.015014,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.891398,tube-mpc,0,-126.340000,54.885000,-5.159051,-2.057521,-5.010000,-2.255000,-0.149051,0.197479,-9.300914,-15.338885,-0.884349,-15.338885,-9.300914,-0.150000,0.670000,-20,59,-19.831234,58.680203,-19.831234,58.680203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.377082,-0.358843,54.452301,54.850185,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557558,1.406595,0.182437,0.015049,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.901397,tube-mpc,0,-126.340000,54.885000,-5.261969,-2.202173,-5.100000,-2.395000,-0.161969,0.192827,-7.959143,-13.570186,-0.945339,-13.570186,-7.959143,-0.160000,0.610000,-23,49,-23.243678,49.199408,-23.243678,49.199408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.462224,-0.199186,55.120010,55.588028,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558477,1.404997,0.190329,0.014250,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.911395,tube-mpc,0,-126.340000,54.885000,-5.357294,-2.346506,-5.170000,-2.525000,-0.187294,0.178494,-7.471226,-13.631176,-1.128308,-13.631176,-7.471226,-0.190000,0.540000,-18,55,-18.265402,54.785843,-18.265402,54.785843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.838670,-0.013729,57.561003,58.268684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556641,1.406812,0.190879,0.013060,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.921395,tube-mpc,0,-126.340000,54.885000,-5.444887,-2.490372,-5.240000,-2.665000,-0.204887,0.174628,-7.044299,-14.667999,-1.250287,-14.667999,-7.044299,-0.220000,0.520000,-12,66,-11.917939,65.705613,-11.917939,65.705613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.844528,0.944706,54.562811,56.856416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557535,1.405748,0.180710,0.013630,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.931327,tube-mpc,0,-126.340000,54.885000,-5.524072,-2.632586,-5.290000,-2.805000,-0.234072,0.172414,-6.800341,-14.972947,-0.579401,-14.972947,-6.800341,-0.190000,0.580000,-13,64,-12.599416,63.837611,-12.599416,63.837611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.062409,2.883907,50.346789,54.050791,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552250,1.392320,0.138379,0.013609,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.941393,tube-mpc,0,-126.340000,54.885000,-5.596287,-2.775907,-5.350000,-2.955000,-0.246287,0.179093,-5.397580,-14.607010,0.030495,-14.607010,-5.397580,-0.170000,0.550000,-20,65,-20.356666,64.911595,-20.356666,64.911595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.297190,5.278242,51.955253,55.634781,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558188,1.405700,0.179728,0.014131,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.951321,tube-mpc,0,-126.340000,54.885000,-5.659479,-2.916274,-5.400000,-3.085000,-0.259479,0.168726,-3.872840,-13.143259,-0.213464,-13.143259,-3.872840,-0.200000,0.610000,-23,47,-23.069829,47.461879,-23.069829,47.461879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.176488,6.574291,51.268736,54.926850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553153,1.392675,0.160524,0.014186,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.961399,tube-mpc,0,-126.340000,54.885000,-5.715397,-3.057602,-5.440000,-3.195000,-0.275397,0.137398,-3.628881,-10.581696,-0.213464,-10.581696,-3.628881,-0.220000,0.520000,-15,32,-15.125021,32.160663,-15.125021,32.160663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.880054,7.467107,56.111927,59.164601,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556810,1.403873,0.191341,0.013914,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.971403,tube-mpc,0,-126.340000,54.885000,-5.762662,-3.196602,-5.470000,-3.305000,-0.292662,0.108398,-3.750861,-10.398727,-0.579401,-10.398727,-3.750861,-0.220000,0.390000,-7,40,-6.889152,40.441007,-6.889152,40.441007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.313313,9.802959,58.275563,66.283964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556092,1.403197,0.178799,0.012872,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.981396,tube-mpc,0,-126.340000,54.885000,-5.801643,-3.334000,-5.490000,-3.415000,-0.311643,0.081000,-2.287110,-13.326228,-0.945339,-13.326228,-2.287110,-0.180000,0.490000,-19,54,-19.218921,54.279695,-19.218921,54.279695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.606685,13.224504,55.890901,64.290758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559030,1.403096,0.181111,0.014844,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.991329,tube-mpc,0,-126.340000,54.885000,-5.832234,-3.469003,-5.500000,-3.555000,-0.332234,0.085997,-1.250287,-15.216906,-0.457422,-15.216906,-1.250287,-0.190000,0.440000,-22,77,-22.259834,77.009686,-22.259834,77.009686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.513150,15.165975,57.167722,64.960010,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554754,1.397354,0.159191,0.013294,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.001406,tube-mpc,0,-126.340000,54.885000,-5.854980,-3.604234,-5.510000,-3.685000,-0.344980,0.080766,0.335443,-15.033937,-0.396432,-15.033937,0.335443,-0.200000,0.600000,-28,63,-28.474748,63.061458,-28.474748,63.061458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.405974,16.808631,55.888547,66.433115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557475,1.404341,0.189255,0.012715,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.011395,tube-mpc,0,-126.340000,54.885000,-5.869330,-3.736430,-5.500000,-3.815000,-0.369330,0.078570,0.335443,-11.984457,-1.372266,-11.984457,0.335443,-0.250000,0.620000,-16,37,-15.973484,37.218739,-15.973484,37.218739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.650883,18.112758,57.923346,68.698164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555832,1.404358,0.190882,0.013655,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.021396,tube-mpc,0,-126.340000,54.885000,-5.875587,-3.866822,-5.500000,-3.915000,-0.375587,0.048178,-0.396432,-8.812998,0.091484,-8.812998,-0.396432,-0.240000,0.500000,-2,20,-1.938292,20.067550,-1.938292,20.067550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.859396,20.411971,55.945256,72.350085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556776,1.404023,0.180625,0.012865,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.031394,tube-mpc,0,-126.340000,54.885000,-5.873818,-3.995083,-5.490000,-4.005000,-0.383818,0.009917,0.457422,-10.154769,-0.518412,-10.154769,0.457422,-0.180000,0.340000,-10,43,-9.744498,42.994716,-9.744498,42.994716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.243189,23.601764,58.772245,78.490351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557342,1.404526,0.176051,0.013136,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.041394,tube-mpc,0,-126.340000,54.885000,-5.864136,-4.121178,-5.470000,-4.125000,-0.394136,0.003822,0.884349,-13.204249,-0.396432,-13.204249,0.884349,-0.180000,0.350000,-9,70,-8.696260,69.677249,-8.696260,69.677249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.720078,24.991863,62.392455,74.119310,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557962,1.408369,0.180874,0.016870,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.051396,tube-mpc,0,-126.340000,54.885000,-5.846670,-4.245009,-5.460000,-4.255000,-0.386670,0.009991,2.226120,-15.643833,-0.823360,-15.643833,2.226120,-0.170000,0.480000,-15,82,-14.984839,81.639064,-14.984839,81.639064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.359390,26.558043,61.284636,74.532903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555541,1.402875,0.190865,0.013467,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.061401,tube-mpc,0,-126.340000,54.885000,-5.821572,-4.366487,-5.430000,-4.395000,-0.391572,0.028513,2.836017,-14.241072,-0.274453,-14.241072,2.836017,-0.180000,0.650000,-13,59,-12.923805,59.092179,-12.923805,59.092179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.697691,27.595799,63.664925,77.401583,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555917,1.403377,0.194114,0.013896,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.071398,tube-mpc,0,-126.340000,54.885000,-5.789054,-4.485398,-5.400000,-4.515000,-0.389054,0.029602,3.201954,-11.252582,-0.335443,-11.252582,3.201954,-0.180000,0.640000,-8,37,-8.222489,36.699229,-8.222489,36.699229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.332703,29.856179,63.593425,78.758579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555919,1.403205,0.177614,0.014122,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.081393,tube-mpc,0,-126.340000,54.885000,-5.749309,-4.601744,-5.380000,-4.605000,-0.369309,0.003256,2.775027,-8.325081,-0.030495,-8.325081,2.775027,-0.170000,0.500000,4,24,3.762288,24.323069,3.762288,24.323069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.335240,31.446984,62.622353,78.110650,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554204,1.404386,0.175773,0.014551,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.091400,tube-mpc,0,-126.340000,54.885000,-5.702500,-4.715599,-5.340000,-4.695000,-0.362500,-0.020599,2.470079,-9.544873,-0.091484,-9.544873,2.470079,-0.090000,0.350000,3,47,3.266057,47.473697,3.266057,47.473697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.798256,33.080273,64.696965,80.991242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556274,1.404973,0.179032,0.014435,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.101276,tube-mpc,0,-126.340000,54.885000,-5.649650,-4.825344,-5.320000,-4.795000,-0.329650,-0.030344,3.201954,-12.533363,-0.030495,-12.533363,3.201954,-0.110000,0.370000,7,73,7.017194,72.679111,7.017194,72.679111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.583277,33.261907,66.241941,76.278684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553039,1.404764,0.179867,0.012725,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.111395,tube-mpc,0,-126.340000,54.885000,-5.588924,-4.935019,-5.280000,-4.925000,-0.308924,-0.010019,2.409089,-14.789979,0.213464,-14.789979,2.409089,-0.070000,0.520000,15,83,15.124990,83.149876,15.124990,83.149876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.072921,33.519661,66.973965,77.563875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566097,1.608398,0.241103,0.029076,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.121249,tube-mpc,0,-126.340000,54.885000,-5.523666,-5.039088,-5.250000,-5.055000,-0.273666,0.015912,3.750861,-12.960290,0.457422,-12.960290,3.750861,-0.060000,0.660000,11,61,11.112992,60.544490,11.112992,60.544490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.830489,34.136568,71.746336,82.938821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547062,1.447558,0.199827,0.017108,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.131278,tube-mpc,0,-126.340000,54.885000,-5.451343,-5.142211,-5.210000,-5.155000,-0.241343,0.012789,3.323933,-9.056956,0.823360,-9.056956,3.323933,-0.010000,0.660000,17,30,17.011507,29.629078,17.011507,29.629078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.870026,33.982592,77.200616,84.647047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566954,1.556047,0.206182,0.023582,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.141246,tube-mpc,0,-126.340000,54.885000,-5.373889,-5.241866,-5.170000,-5.225000,-0.203889,-0.016866,4.543725,-6.129455,0.030495,-6.129455,4.543725,0.050000,0.560000,8,13,7.932521,12.648465,7.932521,12.648465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.162058,33.184971,81.734447,85.959937,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550571,1.660793,0.247065,0.022970,0.504933,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.151262,tube-mpc,0,-126.340000,54.885000,-5.290801,-5.339140,-5.120000,-5.305000,-0.170801,-0.034140,5.458569,-7.898153,0.091484,-7.898153,5.458569,0.050000,0.300000,6,51,6.345931,50.796010,6.345931,50.796010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.119400,31.403658,90.836230,92.543131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573733,1.558469,0.198675,0.018046,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.161247,tube-mpc,0,-126.340000,54.885000,-5.203084,-5.433236,-5.050000,-5.405000,-0.153084,-0.028236,6.495393,-12.472374,0.152474,-12.472374,6.495393,0.060000,0.340000,0,89,-0.495207,89.383501,-0.495207,89.383501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.140015,30.114622,84.593769,88.901104,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549589,1.557831,0.221071,0.020699,0.500293,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.171259,tube-mpc,0,-126.340000,54.885000,-5.110599,-5.524705,-4.970000,-5.535000,-0.140599,0.010295,7.654195,-14.302062,1.067318,-14.302062,7.654195,-0.010000,0.590000,1,89,1.236221,89.404634,1.236221,89.404634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.520712,28.094121,82.673619,88.056617,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560987,1.400494,0.174175,0.012068,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.181330,tube-mpc,0,-126.340000,54.885000,-5.013376,-5.613814,-4.890000,-5.655000,-0.123376,0.041186,8.081122,-11.618519,0.396432,-11.618519,8.081122,0.000000,0.730000,1,60,1.220172,59.866317,1.220172,59.866317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.534536,27.671860,83.976473,91.888464,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556886,1.400068,0.164995,0.012321,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.191403,tube-mpc,0,-126.340000,54.885000,-4.912357,-5.700023,-4.820000,-5.745000,-0.092357,0.044977,7.044299,-6.983309,1.067318,-6.983309,7.044299,-0.010000,0.700000,18,26,18.187184,26.071650,18.187184,26.071650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.080560,28.012840,83.911508,90.705599,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557677,1.404355,0.188612,0.013688,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.201395,tube-mpc,0,-126.340000,54.885000,-4.808821,-5.782687,-4.740000,-5.805000,-0.068821,0.022313,6.983309,-4.421746,-0.396432,-4.421746,6.983309,0.060000,0.490000,16,23,15.939412,22.726114,15.939412,22.726114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.689290,28.520923,83.729290,93.013343,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557624,1.403234,0.177617,0.013090,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.211403,tube-mpc,0,-126.340000,54.885000,-4.702220,-5.862663,-4.660000,-5.865000,-0.042220,0.002337,7.410237,-6.129455,0.396432,-6.129455,7.410237,0.110000,0.320000,9,52,9.258656,52.418104,9.258656,52.418104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.855287,27.561237,91.784874,95.457684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557771,1.403672,0.175741,0.012202,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.221398,tube-mpc,0,-126.340000,54.885000,-4.593303,-5.939746,-4.570000,-5.955000,-0.023303,0.015254,8.325081,-10.337738,0.335443,-10.337738,8.325081,0.100000,0.370000,3,87,3.399206,87.148916,3.399206,87.148916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.442145,25.591092,84.234910,86.398262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559102,1.402777,0.188408,0.013711,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.231396,tube-mpc,0,-126.340000,54.885000,-4.482331,-6.014111,-4.470000,-6.065000,-0.012331,0.050889,9.239925,-11.984457,1.128308,-11.984457,9.239925,0.060000,0.580000,1,89,0.812032,88.622480,0.812032,88.622480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.317152,23.006505,78.867406,82.354027,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558393,1.403714,0.200244,0.013016,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.241396,tube-mpc,0,-126.340000,54.885000,-4.369777,-6.085786,-4.380000,-6.175000,0.010223,0.089214,9.483883,-10.032790,1.433256,-10.032790,9.483883,0.030000,0.740000,5,64,4.811729,63.789904,4.811729,63.789904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.107000,21.506275,75.832658,81.047818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559005,1.404236,0.199351,0.013935,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.251350,tube-mpc,0,-126.340000,54.885000,-4.256633,-6.154503,-4.280000,-6.245000,0.023367,0.090497,8.995966,-5.336590,1.128308,-5.336590,8.995966,0.020000,0.730000,13,27,12.955145,27.231793,12.955145,27.231793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.341032,21.158876,74.253262,79.370212,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546729,1.404038,0.178390,0.013641,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.261398,tube-mpc,0,-126.340000,54.885000,-4.141765,-6.221268,-4.180000,-6.285000,0.038235,0.063732,8.569039,-3.323933,0.884349,-3.323933,8.569039,0.060000,0.550000,14,25,13.521378,24.844864,13.521378,24.844864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.034376,21.585192,72.811855,82.865576,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557468,1.404656,0.176098,0.013188,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.271395,tube-mpc,0,-126.340000,54.885000,-4.027303,-6.285158,-4.100000,-6.335000,0.072697,0.049842,8.142112,-4.482736,1.189297,-4.482736,8.142112,0.080000,0.370000,16,51,16.456393,51.377932,16.456393,51.377932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.197407,21.252754,77.731506,84.183394,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557636,1.404807,0.177734,0.012247,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.281395,tube-mpc,0,-126.340000,54.885000,-3.913075,-6.346619,-4.000000,-6.405000,0.086925,0.058381,8.508050,-8.264091,1.311276,-8.264091,8.508050,0.100000,0.420000,9,82,9.038939,81.673074,9.038939,81.673074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.895290,20.269867,75.248523,78.011023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556540,1.406346,0.190802,0.014889,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.291398,tube-mpc,0,-126.340000,54.885000,-3.799558,-6.405716,-3.900000,-6.505000,0.100442,0.099284,9.056956,-11.313571,0.884349,-11.313571,9.056956,0.100000,0.590000,1,98,1.465955,98.147179,1.465955,98.147179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.774146,18.406829,70.714755,73.984358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557716,1.403481,0.202719,0.013786,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.301396,tube-mpc,0,-126.340000,54.885000,-3.687313,-6.462481,-3.800000,-6.595000,0.112687,0.132519,8.873987,-8.995966,1.189297,-8.995966,8.873987,0.050000,0.790000,8,67,7.874007,66.591333,7.874007,66.591333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.640152,15.455337,68.937737,75.975488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558308,1.408818,0.232316,0.013446,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.311400,tube-mpc,0,-126.340000,54.885000,-3.576673,-6.517062,-3.710000,-6.645000,0.133327,0.127938,8.020133,-3.567892,0.518412,-3.567892,8.020133,0.040000,0.770000,18,24,17.578341,23.652316,17.578341,23.652316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.512129,14.158773,71.794119,76.055700,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557851,1.405067,0.177739,0.013099,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.321405,tube-mpc,0,-126.340000,54.885000,-3.468155,-6.569516,-3.620000,-6.675000,0.151845,0.105484,8.325081,-0.457422,0.762370,-0.457422,8.325081,0.070000,0.530000,11,17,11.341622,17.274137,11.341622,17.274137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.561654,14.078456,74.624620,85.169011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559375,1.405549,0.188717,0.012974,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.331391,tube-mpc,0,-126.340000,54.885000,-3.362416,-6.619837,-3.540000,-6.685000,0.177584,0.065163,8.020133,-1.555235,0.701380,-1.555235,8.020133,0.070000,0.330000,12,42,12.106841,41.933959,12.106841,41.933959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.804392,12.342795,84.957945,90.636682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557159,1.404968,0.174387,0.013230,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.341402,tube-mpc,0,-126.340000,54.885000,-3.259451,-6.668335,-3.440000,-6.735000,0.180549,0.066665,8.569039,-6.312424,0.640391,-6.312424,8.569039,0.090000,0.330000,-1,83,-0.836960,83.488272,-0.836960,83.488272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.836535,11.198850,83.548070,87.443225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559628,1.411412,0.188786,0.013727,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.351392,tube-mpc,0,-126.340000,54.885000,-3.160169,-6.714881,-3.350000,-6.805000,0.189831,0.090119,8.325081,-8.934977,1.372266,-8.934977,8.325081,0.050000,0.550000,0,90,0.465020,90.453735,0.465020,90.453735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.695157,8.864059,79.118873,89.577953,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556482,1.405669,0.200117,0.013393,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.361396,tube-mpc,0,-126.340000,54.885000,-3.064646,-6.759741,-3.260000,-6.885000,0.195354,0.125259,8.264091,-7.654195,1.738204,-7.654195,8.264091,0.020000,0.750000,0,66,0.322774,66.462839,0.322774,66.462839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.302751,7.362473,78.189243,89.865211,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557652,1.406241,0.215636,0.013835,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.371326,tube-mpc,0,-126.340000,54.885000,-2.974091,-6.802638,-3.180000,-6.925000,0.205909,0.122362,7.166278,-3.018985,0.884349,-3.018985,7.166278,0.070000,0.740000,0,29,0.439223,29.074098,0.439223,29.074098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.059699,7.374214,76.064716,83.448711,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554248,1.396768,0.142766,0.014546,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.381392,tube-mpc,0,-126.340000,54.885000,-2.887056,-6.844557,-3.110000,-6.945000,0.222944,0.100443,6.617372,0.640391,0.579401,0.640391,6.617372,0.070000,0.530000,3,15,2.533753,15.423931,2.533753,15.423931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.701773,7.830510,74.654882,85.523677,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557740,1.406702,0.177299,0.015941,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.391396,tube-mpc,0,-126.340000,54.885000,-2.805691,-6.884761,-3.040000,-6.945000,0.234309,0.060239,6.251434,-0.213464,0.274453,-0.213464,6.251434,0.040000,0.320000,5,38,4.746339,38.107517,4.746339,38.107517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.984704,8.108304,75.834671,88.981727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557508,1.406056,0.177909,0.013084,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.401396,tube-mpc,0,-126.340000,54.885000,-2.729853,-6.923601,-2.970000,-6.975000,0.240147,0.051399,6.129455,-4.238777,0.884349,-4.238777,6.129455,0.010000,0.320000,3,72,2.519188,72.196608,2.519188,72.196608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.584069,7.810364,74.706652,85.703369,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557000,1.406775,0.174593,0.012446,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.411394,tube-mpc,0,-126.340000,54.885000,-2.659881,-6.961187,-2.910000,-7.025000,0.250119,0.063813,4.787684,-7.715185,0.335443,-7.715185,4.787684,0.010000,0.490000,7,89,6.595782,88.867908,6.595782,88.867908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.049154,6.219533,74.889283,89.598351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557343,1.406262,0.188502,0.013475,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.421394,tube-mpc,0,-126.340000,54.885000,-2.596097,-6.997635,-2.850000,-7.085000,0.253903,0.087365,4.848673,-7.166278,0.579401,-7.166278,4.848673,0.030000,0.690000,-3,70,-3.251311,69.668314,-3.251311,69.668314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.203172,4.722098,80.021007,93.638690,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557593,1.406472,0.202894,0.013107,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.431395,tube-mpc,0,-126.340000,54.885000,-2.538835,-7.033040,-2.800000,-7.125000,0.261165,0.091960,5.031642,-1.555235,0.762370,-1.555235,5.031642,0.010000,0.720000,-8,25,-7.688263,20.954790,-7.688263,20.954790,0.000000,3.713524,0.000000,64.000000,0.000000,0.000000,-71.030166,3.353812,77.258862,89.776759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556884,1.408523,0.178049,0.013918,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.441396,tube-mpc,0,-126.340000,54.885000,-2.488415,-7.067495,-2.750000,-7.115000,0.261585,0.047505,4.604715,2.165131,0.457422,2.165131,4.604715,-0.030000,0.520000,-5,3,-4.905772,2.849103,-4.905772,2.849103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.359819,2.781246,75.871598,84.909869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558912,1.406718,0.174422,0.014095,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.451327,tube-mpc,0,-126.340000,54.885000,-2.445396,-7.100868,-2.710000,-7.105000,0.264604,0.004132,3.140965,1.006328,0.274453,1.006328,3.140965,-0.030000,0.270000,1,31,0.629174,30.595030,0.629174,30.595030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.997197,2.832913,77.457613,90.220941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556360,1.398977,0.144510,0.013142,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.461398,tube-mpc,0,-126.340000,54.885000,-2.409222,-7.133944,-2.670000,-7.125000,0.260778,-0.008944,3.201954,-3.872840,0.274453,-3.872840,3.201954,-0.030000,0.240000,-10,74,-9.513322,73.738907,-9.513322,73.738907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.790283,2.367815,78.446448,90.012152,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558611,1.597943,0.213560,0.023516,0.502204,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.471276,tube-mpc,0,-126.340000,54.885000,-2.381268,-7.165727,-2.650000,-7.185000,0.268732,0.019273,2.104141,-8.325081,-0.579401,-8.325081,2.104141,-0.030000,0.450000,-10,96,-9.896141,96.194503,-9.896141,96.194503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.845433,0.186594,77.841638,98.582445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547089,1.429328,0.213745,0.017259,0.500545,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.481274,tube-mpc,0,-126.340000,54.885000,-2.360787,-7.197319,-2.620000,-7.255000,0.259213,0.057681,1.006328,-7.227268,0.335443,-7.227268,1.006328,-0.060000,0.710000,-6,68,-5.903243,68.479347,-5.903243,68.479347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.340075,-2.886664,83.328474,106.451876,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543218,1.416498,0.194836,0.013397,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.491312,tube-mpc,0,-126.340000,54.885000,-2.348334,-7.228539,-2.610000,-7.285000,0.261666,0.056461,-0.640391,-2.043152,0.335443,-2.043152,-0.640391,-0.050000,0.740000,1,23,0.716305,22.059423,0.716305,22.059423,0.000000,1.419924,0.000000,64.000000,0.000000,0.000000,-66.228885,-4.099710,84.392964,99.820125,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553185,1.404945,0.144052,0.012842,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.501326,tube-mpc,0,-126.340000,54.885000,-2.344188,-7.259260,-2.620000,-7.275000,0.275812,0.015740,-1.128308,2.897006,-0.518412,2.897006,-1.128308,-0.050000,0.500000,0,-2,0.233087,-2.427029,0.233087,-2.427029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.281536,-4.252827,79.927648,89.863061,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555529,1.399346,0.135912,0.011866,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.511347,tube-mpc,0,-126.340000,54.885000,-2.348468,-7.289662,-2.630000,-7.255000,0.281532,-0.034662,-2.104141,1.921172,-0.030495,1.921172,-2.104141,-0.040000,0.240000,-1,23,-0.503536,23.416601,-0.503536,23.416601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.351345,-4.621287,77.861219,93.263400,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557454,1.412069,0.179447,0.013036,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.521390,tube-mpc,0,-126.340000,54.885000,-2.361347,-7.319854,-2.650000,-7.285000,0.288653,-0.034854,-2.043152,-3.628881,-0.030495,-3.628881,-2.043152,-0.040000,0.180000,-11,68,-10.880810,75.594373,-10.880810,75.594373,0.000000,-7.177771,0.000000,64.000000,0.000000,0.000000,-59.456953,-5.407938,77.263597,97.252449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556831,1.410920,0.191640,0.013672,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.531401,tube-mpc,0,-126.340000,54.885000,-2.382850,-7.349743,-2.670000,-7.345000,0.287150,-0.004743,-2.653048,-8.995966,-0.335443,-8.995966,-2.653048,-0.050000,0.380000,-16,106,-15.994802,106.349727,-15.994802,106.349727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.270049,-6.412437,75.937707,100.106918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556443,1.410770,0.243801,0.011911,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.541399,tube-mpc,0,-126.340000,54.885000,-2.413035,-7.379446,-2.690000,-7.415000,0.276965,0.035554,-2.775027,-8.264091,-0.335443,-8.264091,-2.775027,-0.060000,0.730000,-24,74,-24.064464,73.912123,-24.064464,73.912123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.594588,-9.159399,77.623047,108.063312,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558498,1.411203,0.309697,0.013696,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.551397,tube-mpc,0,-126.340000,54.885000,-2.451979,-7.409057,-2.720000,-7.455000,0.268021,0.045943,-3.750861,-1.738204,-0.152474,-1.738204,-3.750861,-0.100000,0.780000,-18,29,-18.333573,15.240557,-18.333573,15.240557,0.000000,13.671566,0.000000,64.000000,0.000000,0.000000,-48.093082,-10.652069,75.038492,98.837446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557621,1.411869,0.190187,0.013346,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.561401,tube-mpc,0,-126.340000,54.885000,-2.499742,-7.438641,-2.740000,-7.435000,0.240258,-0.003641,-3.750861,3.689871,-0.640391,3.689871,-3.750861,-0.140000,0.580000,-22,-16,-21.673272,-18.022260,-21.673272,-18.022260,0.000000,1.934383,0.000000,64.000000,0.000000,0.000000,-49.136841,-11.137902,73.574735,87.837773,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559407,1.410036,0.176695,0.013810,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.571397,tube-mpc,0,-126.340000,54.885000,-2.556259,-7.468201,-2.790000,-7.405000,0.233741,-0.063201,-5.336590,3.689871,-1.128308,3.689871,-5.336590,-0.170000,0.230000,-13,6,-12.638801,6.186143,-12.638801,6.186143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.897607,-9.795154,74.814469,89.710922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557596,1.412396,0.179472,0.013860,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.581397,tube-mpc,0,-126.340000,54.885000,-2.621561,-7.497804,-2.840000,-7.405000,0.218439,-0.092804,-5.641538,-2.470079,-1.128308,-2.470079,-5.641538,-0.170000,0.090000,-21,51,-21.060472,67.617195,-21.060472,67.617195,0.000000,-16.431052,0.000000,64.000000,0.000000,0.000000,-45.763994,-7.758982,79.134693,94.337657,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557693,1.419415,0.180836,0.014091,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.591396,tube-mpc,0,-126.340000,54.885000,-2.695579,-7.527468,-2.890000,-7.455000,0.194421,-0.072468,-5.763517,-9.056956,-0.640391,-9.056956,-5.763517,-0.180000,0.240000,-32,96,-32.228939,106.750000,-32.228939,106.750000,0.000000,-10.563857,0.000000,64.000000,0.000000,0.000000,-41.385275,-6.094460,77.023277,97.962062,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556820,1.412373,0.217243,0.012188,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.601398,tube-mpc,0,-126.340000,54.885000,-2.778272,-7.557228,-2.950000,-7.555000,0.171728,-0.002228,-6.495393,-11.679509,-0.884349,-11.679509,-6.495393,-0.210000,0.580000,-35,107,-34.584051,106.750000,-34.584051,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.734045,-5.610687,77.600009,102.952465,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557040,1.413206,0.245128,0.013165,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.611396,tube-mpc,0,-126.340000,54.885000,-2.869474,-7.587075,-3.010000,-7.625000,0.140526,0.037925,-8.142112,-6.983309,-0.823360,-6.983309,-8.142112,-0.310000,0.850000,-17,62,-17.434279,52.275469,-17.434279,52.275469,0.000000,9.474531,0.000000,64.000000,0.000000,0.000000,-37.758005,-6.048228,84.780106,110.554686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557282,1.410771,0.308932,0.012959,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.621394,tube-mpc,0,-126.340000,54.885000,-2.969101,-7.617032,-3.090000,-7.635000,0.120899,0.017968,-9.788831,1.921172,-1.372266,1.921172,-9.788831,-0.290000,0.790000,-11,17,-11.272498,-19.285071,-11.272498,-19.285071,0.000000,36.035071,0.000000,64.000000,0.000000,0.000000,-41.460545,-5.431961,88.569123,103.347089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556989,1.424920,0.180522,0.013735,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.631331,tube-mpc,0,-126.340000,54.885000,-3.076313,-7.646914,-3.190000,-7.585000,0.113687,-0.061914,-11.069613,7.349247,-1.189297,7.349247,-11.069613,-0.220000,0.490000,-15,-28,-14.617448,-46.091377,-14.617448,-46.091377,0.000000,17.841377,0.000000,64.000000,0.000000,0.000000,-42.915306,-6.332805,78.959380,92.386538,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556680,1.403832,0.149471,0.013173,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.641394,tube-mpc,0,-126.340000,54.885000,-3.193055,-7.677283,-3.290000,-7.525000,0.096945,-0.152283,-11.252582,5.763517,-1.799193,5.763517,-11.252582,-0.210000,0.130000,-23,-11,-23.196757,-11.078395,-23.196757,-11.078395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.396548,-5.704768,77.080865,97.250737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558569,1.409358,0.175911,0.013947,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.651399,tube-mpc,0,-126.340000,54.885000,-3.317054,-7.707566,-3.400000,-7.515000,0.082946,-0.192566,-11.374561,-1.128308,-1.311276,-1.128308,-11.374561,-0.210000,0.020000,-33,34,-33.124326,52.435988,-33.124326,52.435988,0.000000,-18.514383,0.000000,64.000000,0.000000,0.000000,-32.902237,-4.871148,84.119411,106.903372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556874,1.409292,0.175228,0.013417,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.661332,tube-mpc,0,-126.340000,54.885000,-3.447793,-7.737704,-3.510000,-7.575000,0.062207,-0.162704,-11.923467,-10.581696,-1.006328,-10.581696,-11.923467,-0.240000,0.070000,-37,79,-36.979781,106.750000,-36.979781,106.750000,0.000000,-27.828395,0.000000,64.000000,0.000000,0.000000,-25.568125,-2.476043,86.693422,112.481422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554324,1.402200,0.184358,0.013509,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.671398,tube-mpc,0,-126.340000,54.885000,-3.587794,-7.768291,-3.640000,-7.715000,0.052206,-0.053291,-13.265238,-16.741646,-2.287110,-16.741646,-13.265238,-0.240000,0.400000,-36,107,-35.557715,106.750000,-35.557715,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.391221,2.362794,88.642658,114.640678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557980,1.410734,0.213527,0.012728,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.681397,tube-mpc,0,-126.340000,54.885000,-3.734088,-7.798683,-3.780000,-7.865000,0.045912,0.066317,-15.521854,-15.582843,-2.836017,-15.582843,-15.521854,-0.350000,0.750000,-10,107,-9.627279,106.750000,-9.627279,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.817995,8.668464,99.636757,122.954719,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555922,1.410322,0.263194,0.015107,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.691352,tube-mpc,0,-126.340000,54.885000,-3.886620,-7.828912,-3.950000,-7.955000,0.063380,0.126088,-18.083417,-7.593205,-2.775027,-7.593205,-18.083417,-0.290000,0.930000,4,62,3.926289,59.375141,3.926289,59.375141,0.000000,2.374859,0.000000,64.000000,0.000000,0.000000,-24.862274,16.581380,114.638479,140.026214,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548053,1.410955,0.303943,0.013659,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.701395,tube-mpc,0,-126.340000,54.885000,-4.047168,-7.859329,-4.130000,-7.965000,0.082832,0.105671,-19.364199,2.836017,-2.714037,2.836017,-19.364199,-0.170000,0.830000,0,17,0.019837,-20.760527,0.019837,-20.760527,0.000000,37.510527,0.000000,64.000000,0.000000,0.000000,-28.250656,20.773792,109.616196,137.603300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556949,1.411025,0.189249,0.013355,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.711397,tube-mpc,0,-126.340000,54.885000,-4.213387,-7.889486,-4.330000,-7.895000,0.116613,0.005514,-19.608157,8.691018,-2.043152,8.691018,-19.608157,-0.130000,0.500000,-3,-28,-2.838996,-49.868058,-2.838996,-49.868058,0.000000,21.618058,0.000000,64.000000,0.000000,0.000000,-26.120825,17.183465,100.873016,121.379562,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556732,1.410689,0.179676,0.014415,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.721395,tube-mpc,0,-126.340000,54.885000,-4.385513,-7.919433,-4.520000,-7.805000,0.134487,-0.114433,-18.571334,7.959143,-2.348100,7.959143,-18.571334,-0.120000,0.130000,-16,-23,-16.000774,-23.388898,-16.000774,-23.388898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.458211,12.643891,96.606018,112.473746,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555733,1.410833,0.187080,0.013428,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.731400,tube-mpc,0,-126.340000,54.885000,-4.563409,-7.949137,-4.690000,-7.785000,0.126591,-0.164137,-17.107583,-0.030495,-2.531068,-0.030495,-17.107583,-0.110000,0.000000,-38,22,-38.417004,49.702412,-38.417004,49.702412,0.000000,-28.091310,0.000000,64.000000,0.000000,0.000000,-11.328173,9.277602,104.757434,120.124072,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556577,1.412741,0.177414,0.014519,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.741398,tube-mpc,0,-126.340000,54.885000,-4.746464,-7.978483,-4.860000,-7.835000,0.113536,-0.143483,-16.070760,-9.483883,-2.836017,-9.483883,-16.070760,-0.160000,0.020000,-51,67,-50.750366,106.750000,-50.750366,106.750000,0.000000,-40.138898,0.000000,64.000000,0.000000,0.000000,-2.332437,7.589917,105.777548,127.287981,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557987,1.413991,0.211036,0.013814,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.751387,tube-mpc,0,-126.340000,54.885000,-4.934267,-8.007386,-5.020000,-7.965000,0.085733,-0.042386,-15.643833,-16.802635,-2.348100,-16.802635,-15.643833,-0.330000,0.250000,-42,107,-41.509242,106.750000,-41.509242,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.390230,9.631507,100.828208,124.429949,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558480,1.413281,0.240194,0.013050,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.761320,tube-mpc,0,-126.340000,54.885000,-5.125475,-8.035627,-5.180000,-8.135000,0.054525,0.099373,-17.717479,-18.693313,-3.018985,-18.693313,-17.717479,-0.410000,0.670000,-21,107,-21.020788,106.750000,-21.020788,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.869874,15.032340,103.383235,130.234734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559466,1.417355,0.252006,0.014172,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.771397,tube-mpc,0,-126.340000,54.885000,-5.323619,-8.063677,-5.360000,-8.265000,0.036381,0.201323,-20.279043,-11.496540,-2.836017,-11.496540,-20.279043,-0.370000,0.910000,-7,105,-6.638738,104.835101,-6.638738,104.835101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.038725,24.235003,116.586198,147.810175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557042,1.412802,0.250225,0.012735,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.781249,tube-mpc,0,-126.340000,54.885000,-5.520990,-8.090422,-5.560000,-8.305000,0.039010,0.214578,-20.766960,-2.165131,-3.506902,-2.165131,-20.766960,-0.260000,0.980000,-15,60,-15.233079,24.115055,-15.233079,24.115055,0.000000,35.720046,0.000000,64.000000,0.000000,0.000000,-8.540349,30.412756,114.992884,145.649584,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561294,1.419534,0.296020,0.015782,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.791334,tube-mpc,0,-126.340000,54.885000,-5.726367,-8.117005,-5.760000,-8.255000,0.033633,0.137995,-20.096074,8.386070,-3.079975,8.386070,-20.096074,-0.190000,0.840000,-29,15,-29.439534,-58.038259,-29.439534,-58.038259,0.000000,72.873359,0.000000,64.000000,0.000000,0.000000,-7.856499,27.568418,103.955297,129.176333,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551821,1.408148,0.159101,0.013746,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.801400,tube-mpc,0,-126.340000,54.885000,-5.934271,-8.142627,-5.960000,-8.125000,0.025729,-0.017627,-19.120240,14.363051,-2.409089,14.363051,-19.120240,-0.230000,0.500000,-33,-30,-33.213713,-91.701022,-33.213713,-91.701022,0.000000,61.536123,0.000000,64.000000,0.000000,0.000000,-4.296260,17.885884,91.070405,116.088528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557671,1.422130,0.200362,0.013976,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.811398,tube-mpc,0,-126.340000,54.885000,-6.143244,-8.167067,-6.140000,-7.995000,-0.003244,-0.172067,-19.120240,12.045446,-1.860183,12.045446,-19.120240,-0.270000,0.120000,-32,-54,-32.099725,-53.505998,-32.099725,-53.505998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.621510,11.237223,87.734240,110.314355,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555516,1.417070,0.187526,0.013718,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.821405,tube-mpc,0,-126.340000,54.885000,-6.354442,-8.190409,-6.330000,-7.915000,-0.024442,-0.275409,-19.242219,3.262944,-3.323933,3.262944,-19.242219,-0.300000,-0.020000,-33,-9,-32.548929,21.622820,-32.548929,21.622820,0.000000,-30.128819,0.000000,64.000000,0.000000,0.000000,1.900987,9.619625,91.905706,116.366117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554376,1.423557,0.190107,0.013534,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.831388,tube-mpc,0,-126.340000,54.885000,-6.566737,-8.212463,-6.520000,-7.955000,-0.046737,-0.257463,-19.120240,-7.227268,-2.775027,-7.227268,-19.120240,-0.360000,-0.080000,-32,36,-31.877201,106.750000,-31.877201,106.750000,0.000000,-70.255998,0.000000,64.000000,0.000000,0.000000,6.655973,10.247328,97.970376,122.430677,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555529,1.414682,0.197964,0.012140,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.841398,tube-mpc,0,-126.340000,54.885000,-6.780755,-8.233221,-6.720000,-8.085000,-0.060755,-0.148221,-19.120240,-18.022427,-2.714037,-18.022427,-19.120240,-0.350000,-0.020000,-34,81,-33.614139,106.750000,-33.614139,106.750000,0.000000,-25.255998,0.000000,64.000000,0.000000,0.000000,10.831662,15.312609,101.614567,128.508758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556682,1.415317,0.203888,0.015640,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.851403,tube-mpc,0,-126.340000,54.885000,-6.995411,-8.252494,-6.910000,-8.315000,-0.085411,0.062506,-19.364199,-26.499982,-4.055809,-26.499982,-19.364199,-0.360000,0.240000,-1,107,-0.777977,106.750000,-0.777977,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.563457,24.286142,103.805926,135.054164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556480,1.415122,0.226993,0.013811,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.861394,tube-mpc,0,-126.340000,54.885000,-7.210075,-8.270145,-7.100000,-8.585000,-0.110075,0.314855,-19.791126,-27.414826,-3.994819,-27.414826,-19.791126,-0.250000,0.700000,-35,107,-34.978554,106.750000,-34.978554,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.300457,37.004928,118.204540,155.893363,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555879,1.420966,0.274708,0.014329,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.871396,tube-mpc,0,-126.340000,54.885000,-7.424828,-8.286094,-7.290000,-8.805000,-0.134828,0.518906,-18.022427,-20.583991,-3.567892,-20.583991,-18.022427,-0.260000,0.910000,-62,107,-62.399971,106.750000,-62.399971,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.305727,46.084002,115.865784,152.645846,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556376,1.423160,0.277674,0.013922,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.881401,tube-mpc,0,-126.340000,54.885000,-7.639098,-8.300202,-7.480000,-8.945000,-0.159098,0.644798,-18.571334,-10.520706,-3.201954,-10.520706,-18.571334,-0.400000,0.990000,-45,107,-45.075631,106.750000,-45.075631,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.075222,49.151642,114.137271,148.662221,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555867,1.417195,0.422616,0.015032,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.891399,tube-mpc,0,-126.340000,54.885000,-7.852239,-8.312329,-7.680000,-8.985000,-0.172239,0.672671,-20.583991,-0.457422,-3.445913,-0.457422,-20.583991,-0.500000,1.030000,-10,67,-10.264038,67.124537,-10.264038,67.124537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.664518,46.422092,127.160173,159.708711,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555104,1.416823,0.320869,0.019132,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.901403,tube-mpc,0,-126.340000,54.885000,-8.064125,-8.322368,-7.890000,-8.915000,-0.174125,0.592632,-21.864772,10.398727,-3.384923,10.398727,-21.864772,-0.400000,0.890000,-4,22,-4.206903,-16.157360,-4.206903,-16.157360,0.000000,38.281898,0.000000,64.000000,0.000000,0.000000,2.865490,37.415627,115.325540,141.917927,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555241,1.417682,0.177668,0.012547,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.911396,tube-mpc,0,-126.340000,54.885000,-8.273992,-8.330179,-8.100000,-8.765000,-0.173992,0.434821,-21.620814,16.558677,-3.384923,16.558677,-21.620814,-0.250000,0.560000,-20,-23,-20.058868,-51.355330,-20.058868,-51.355330,0.000000,28.479867,0.000000,64.000000,0.000000,0.000000,3.641747,23.607308,99.996776,136.325050,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554972,1.422575,0.177321,0.013225,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.921397,tube-mpc,0,-126.340000,54.885000,-8.481822,-8.335655,-8.310000,-8.605000,-0.171822,0.269345,-21.315866,14.667999,-2.775027,14.667999,-21.315866,-0.240000,0.180000,-22,-17,-21.712518,-16.567576,-21.712518,-16.567576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.041947,12.638927,110.164814,138.117261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555699,1.417964,0.179440,0.014368,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.931402,tube-mpc,0,-126.340000,54.885000,-8.687166,-8.338667,-8.510000,-8.515000,-0.177166,0.176333,-19.364199,6.373413,-2.714037,6.373413,-19.364199,-0.240000,0.030000,-39,28,-38.550204,58.870338,-38.550204,58.870338,0.000000,-30.437914,0.000000,64.000000,0.000000,0.000000,21.978543,6.654070,114.342382,138.984092,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554479,1.418411,0.190730,0.012235,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.941401,tube-mpc,0,-126.340000,54.885000,-8.889439,-8.339095,-8.690000,-8.505000,-0.199439,0.165905,-18.022427,-3.994819,-3.506902,-3.994819,-18.022427,-0.310000,0.060000,-44,73,-44.011285,106.750000,-44.011285,106.750000,0.000000,-33.317576,0.000000,64.000000,0.000000,0.000000,32.192397,4.518688,114.719124,140.320374,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555273,1.419118,0.213183,0.014084,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.951395,tube-mpc,0,-126.340000,54.885000,-9.088291,-8.336825,-8.870000,-8.575000,-0.218291,0.238175,-17.534511,-11.862478,-2.775027,-11.862478,-17.534511,-0.340000,0.350000,-45,107,-44.785287,106.750000,-44.785287,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.911430,8.177304,110.947204,133.441679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558845,1.418585,0.214568,0.012659,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.961397,tube-mpc,0,-126.340000,54.885000,-9.283622,-8.331743,-9.050000,-8.695000,-0.233622,0.363257,-19.181230,-13.570186,-3.079975,-13.570186,-19.181230,-0.430000,0.730000,-19,107,-18.538445,106.750000,-18.538445,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.257890,15.327167,108.945538,134.122622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554746,1.418418,0.263973,0.013902,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.971351,tube-mpc,0,-126.340000,54.885000,-9.474049,-8.323782,-9.240000,-8.785000,-0.234049,0.461218,-20.340032,-7.715185,-2.653048,-7.715185,-20.340032,-0.340000,0.920000,-14,107,-14.350331,106.750000,-14.350331,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.342246,25.724538,108.875396,141.817186,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546589,1.418918,0.250999,0.013547,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.981396,tube-mpc,0,-126.340000,54.885000,-9.661887,-8.312707,-9.450000,-8.795000,-0.211887,0.482293,-20.096074,1.555235,-3.140965,1.555235,-20.096074,-0.250000,1.010000,-19,62,-18.908969,57.794785,-18.908969,57.794785,0.000000,3.955215,0.000000,64.000000,0.000000,0.000000,42.030962,32.021779,99.901075,127.077523,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574701,1.620875,0.293276,0.023751,0.502290,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.991274,tube-mpc,0,-126.340000,54.885000,-9.842041,-8.298739,-9.640000,-8.705000,-0.202041,0.406261,-20.157064,11.435550,-2.165131,11.435550,-20.157064,-0.210000,0.860000,-15,17,-14.875011,-15.896504,-14.875011,-15.896504,0.000000,32.646504,0.000000,64.000000,0.000000,0.000000,44.787096,30.666918,95.463085,115.010442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546646,1.453825,0.177978,0.016154,0.500529,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.001273,tube-mpc,0,-126.340000,54.885000,-10.019509,-8.281400,-9.840000,-8.575000,-0.179509,0.293600,-18.998261,15.582843,-2.775027,15.582843,-18.998261,-0.200000,0.540000,-17,-28,-17.166086,-30.609904,-17.166086,-30.609904,0.000000,2.359904,0.000000,64.000000,0.000000,0.000000,44.924013,24.462626,86.898915,102.692515,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560837,1.541408,0.200815,0.024842,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.011242,tube-mpc,0,-126.340000,54.885000,-10.191511,-8.261007,-10.030000,-8.425000,-0.161511,0.163993,-18.205396,12.289405,-2.470079,12.289405,-18.205396,-0.190000,0.160000,-19,17,-19.251837,19.559412,-19.251837,19.559412,0.000000,-2.809412,0.000000,64.000000,0.000000,0.000000,46.483880,20.212401,92.346025,107.992451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540407,1.553024,0.239382,0.026772,0.500602,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.021253,tube-mpc,0,-126.340000,54.885000,-10.359194,-8.237440,-10.200000,-8.355000,-0.159194,0.117560,-16.924615,3.323933,-2.470079,3.323933,-16.924615,-0.190000,0.080000,-28,62,-28.075959,101.183838,-28.075959,101.183838,0.000000,-39.433838,0.000000,64.000000,0.000000,0.000000,49.678647,16.945952,94.857693,106.058563,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578426,1.537276,0.224789,0.017756,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.031246,tube-mpc,0,-126.340000,54.885000,-10.521325,-8.210748,-10.360000,-8.355000,-0.161325,0.144252,-16.253729,-5.641538,-3.140965,-5.641538,-16.253729,-0.240000,0.300000,-26,107,-25.782638,106.750000,-25.782638,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.847507,15.699648,93.041468,106.360384,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546239,1.741871,1.185187,0.037255,0.500554,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.041246,tube-mpc,0,-126.340000,54.885000,-10.678107,-8.180798,-10.520000,-8.415000,-0.158107,0.234202,-15.826802,-8.386070,-2.775027,-8.386070,-15.826802,-0.270000,0.650000,-22,107,-21.682075,106.750000,-21.682075,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.087848,17.186100,92.244752,107.678104,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551461,1.483161,0.265115,0.016375,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.051245,tube-mpc,0,-126.340000,54.885000,-10.829231,-8.147542,-10.670000,-8.475000,-0.159231,0.327458,-15.765812,-4.726694,-2.714037,-4.726694,-15.765812,-0.260000,0.910000,-18,107,-18.084029,106.750000,-18.084029,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.659819,21.841342,93.600729,112.871121,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553062,1.676707,0.298421,0.013608,0.500310,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.061269,tube-mpc,0,-126.340000,54.885000,-10.974893,-8.110824,-10.820000,-8.465000,-0.154893,0.354176,-15.826802,2.957996,-2.409089,2.957996,-15.826802,-0.230000,0.990000,-13,62,-13.054907,60.707243,-13.054907,60.707243,0.000000,1.042757,0.000000,64.000000,0.000000,0.000000,47.849354,24.369243,88.165298,105.493027,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555000,1.423212,0.193914,0.011503,0.500311,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.071329,tube-mpc,0,-126.340000,54.885000,-11.115069,-8.070515,-10.980000,-8.375000,-0.135069,0.304485,-14.789979,11.435550,-1.921172,11.435550,-14.789979,-0.200000,0.850000,-15,17,-15.042485,0.355089,-15.042485,0.355089,0.000000,16.394911,0.000000,64.000000,0.000000,0.000000,46.244342,23.042400,87.355438,101.703766,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554357,1.416919,0.136036,0.012813,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.081327,tube-mpc,0,-126.340000,54.885000,-11.248279,-8.026976,-11.130000,-8.235000,-0.118279,0.208024,-14.546020,15.155916,-1.860183,15.155916,-14.546020,-0.170000,0.520000,-12,-8,-11.966111,-7.930495,-11.966111,-7.930495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.351949,18.372763,86.244140,97.638335,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549935,1.416679,0.149338,0.012826,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.091397,tube-mpc,0,-126.340000,54.885000,-11.376183,-7.979582,-11.260000,-8.105000,-0.116183,0.125418,-12.899301,11.435550,-1.738204,11.435550,-12.899301,-0.190000,0.220000,-18,37,-18.041212,44.137028,-18.041212,44.137028,0.000000,-7.067523,0.000000,64.000000,0.000000,0.000000,44.764916,15.563456,89.628394,102.345618,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557901,1.424857,0.180023,0.014873,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.101398,tube-mpc,0,-126.340000,54.885000,-11.496912,-7.928957,-11.380000,-8.035000,-0.116912,0.106043,-11.557530,3.628881,-1.677214,3.628881,-11.557530,-0.190000,0.220000,-27,82,-26.890609,106.750000,-26.890609,106.750000,0.000000,-24.680495,0.000000,64.000000,0.000000,0.000000,46.350573,13.013443,87.655118,96.055766,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557205,1.422156,0.212083,0.013255,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.111401,tube-mpc,0,-126.340000,54.885000,-11.611294,-7.874763,-11.480000,-8.025000,-0.131294,0.150237,-9.300914,-2.653048,-1.677214,-2.653048,-9.300914,-0.220000,0.500000,-41,107,-40.931242,106.750000,-40.931242,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.088062,11.821748,83.211923,96.935446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555802,1.422638,0.217787,0.013386,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.121321,tube-mpc,0,-126.340000,54.885000,-11.718392,-7.817483,-11.570000,-8.035000,-0.148392,0.217517,-9.605862,-1.555235,-1.555235,-1.555235,-9.605862,-0.290000,0.800000,-27,107,-26.519145,106.750000,-26.519145,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.901662,11.367411,82.988421,100.108992,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556863,1.410167,0.229925,0.013970,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.131397,tube-mpc,0,-126.340000,54.885000,-11.820665,-7.755699,-11.670000,-8.015000,-0.150665,0.259301,-10.459717,2.714037,-1.433256,2.714037,-10.459717,-0.310000,0.960000,-9,80,-9.092822,79.574682,-9.092822,79.574682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.841697,13.008344,82.615972,95.976030,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559361,1.420161,0.227004,0.014293,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.141398,tube-mpc,0,-126.340000,54.885000,-11.915689,-7.690774,-11.760000,-7.935000,-0.155689,0.244226,-10.642686,10.642686,-1.555235,10.642686,-10.642686,-0.190000,0.900000,-14,35,-13.889658,20.608051,-13.889658,20.608051,0.000000,13.966631,0.000000,64.000000,0.000000,0.000000,34.962794,15.003694,76.728320,92.056828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556342,1.420984,0.187992,0.013910,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.151392,tube-mpc,0,-126.340000,54.885000,-12.004159,-7.622342,-11.850000,-7.795000,-0.154159,0.172658,-9.178935,15.033937,-1.372266,15.033937,-9.178935,-0.140000,0.640000,-25,2,-25.348133,2.479730,-25.348133,2.479730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.448652,14.367510,75.235839,87.620831,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557321,1.419995,0.174377,0.013982,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.161396,tube-mpc,0,-126.340000,54.885000,-12.086258,-7.550287,-11.940000,-7.645000,-0.146258,0.094713,-8.752008,13.814145,-1.311276,13.814145,-8.752008,-0.210000,0.330000,-14,35,-13.967099,35.163443,-13.967099,35.163443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.275558,13.464558,81.051671,92.992603,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557306,1.419286,0.173705,0.014108,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.171399,tube-mpc,0,-126.340000,54.885000,-12.161904,-7.474725,-12.020000,-7.545000,-0.141904,0.070275,-7.776174,6.983309,-0.701380,6.983309,-7.776174,-0.200000,0.280000,-19,80,-19.167414,98.100536,-19.167414,98.100536,0.000000,-17.937093,0.000000,64.000000,0.000000,0.000000,31.913915,14.017236,77.057039,87.557373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557397,1.420505,0.200505,0.013537,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.181399,tube-mpc,0,-126.340000,54.885000,-12.231137,-7.395702,-12.080000,-7.505000,-0.151137,0.109298,-6.556382,1.616224,-0.701380,1.616224,-6.556382,-0.190000,0.500000,-29,107,-28.741263,106.750000,-28.741263,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.225754,13.623805,73.453308,82.206476,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556503,1.420357,0.227696,0.014767,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.191394,tube-mpc,0,-126.340000,54.885000,-12.294000,-7.313297,-12.130000,-7.485000,-0.164000,0.171703,-5.397580,-0.091484,-0.457422,-0.091484,-5.397580,-0.230000,0.800000,-31,107,-31.151649,106.750000,-31.151649,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.941677,13.675534,76.408625,89.302704,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557105,1.420860,0.240244,0.013231,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.201399,tube-mpc,0,-126.340000,54.885000,-12.350664,-7.227433,-12.180000,-7.445000,-0.170664,0.217567,-5.458569,4.055809,-0.823360,4.055809,-5.458569,-0.270000,0.960000,-20,86,-19.935406,86.321648,-19.935406,86.321648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.522426,14.354017,76.620636,89.011884,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557685,1.419657,0.275055,0.013298,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.211399,tube-mpc,0,-126.340000,54.885000,-12.401124,-7.138306,-12.230000,-7.355000,-0.171124,0.216694,-5.763517,10.642686,0.213464,10.642686,-5.763517,-0.250000,0.930000,-12,41,-11.744378,36.989927,-11.744378,36.989927,0.000000,4.331720,0.000000,64.000000,0.000000,0.000000,22.239486,15.016453,73.743850,86.153210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556457,1.419049,0.191546,0.014083,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.221397,tube-mpc,0,-126.340000,54.885000,-12.445500,-7.045967,-12.280000,-7.225000,-0.165500,0.179033,-5.336590,15.582843,-0.091484,15.582843,-5.336590,-0.200000,0.700000,-14,14,-13.611605,14.490117,-13.611605,14.490117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.428209,14.235439,71.743834,85.854579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556431,1.418864,0.175416,0.012813,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.231391,tube-mpc,0,-126.340000,54.885000,-12.483907,-6.950510,-12.320000,-7.085000,-0.163907,0.134490,-4.543725,12.777322,-0.274453,12.777322,-4.543725,-0.180000,0.400000,-18,59,-18.290513,61.960000,-18.290513,61.960000,0.000000,-2.469884,0.000000,64.000000,0.000000,0.000000,14.116087,13.466893,77.776701,90.329802,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557910,1.418664,0.173880,0.013071,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.241399,tube-mpc,0,-126.340000,54.885000,-12.516520,-6.851871,-12.350000,-6.985000,-0.166520,0.133129,-3.384923,6.617372,-0.335443,6.617372,-3.384923,-0.180000,0.410000,-26,104,-25.981553,106.750000,-25.981553,106.750000,0.000000,-2.259883,0.000000,64.000000,0.000000,0.000000,11.557227,11.157588,70.555758,78.121902,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557407,1.418239,0.213971,0.014383,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.251392,tube-mpc,0,-126.340000,54.885000,-12.543385,-6.750424,-12.370000,-6.945000,-0.173385,0.194576,-1.738204,2.470079,0.213464,2.470079,-1.738204,-0.210000,0.700000,-35,107,-34.597446,106.750000,-34.597446,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.166140,8.482883,73.521176,89.518372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555206,1.419481,0.278631,0.013248,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.261335,tube-mpc,0,-126.340000,54.885000,-12.564605,-6.646664,-12.380000,-6.895000,-0.184605,0.248336,-1.311276,4.360757,-0.030495,4.360757,-1.311276,-0.270000,0.910000,-28,107,-27.505923,106.743587,-27.505923,106.743587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.836142,7.606712,73.655707,89.875974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553379,1.419979,0.239114,0.014224,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.271397,tube-mpc,0,-126.340000,54.885000,-12.580634,-6.538929,-12.390000,-6.815000,-0.190634,0.276071,-1.738204,8.812998,0.152474,8.812998,-1.738204,-0.300000,1.000000,-14,67,-14.318800,67.085855,-14.318800,67.085855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.933411,7.000783,70.906671,85.990205,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557537,1.417992,0.226672,0.013222,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.281396,tube-mpc,0,-126.340000,54.885000,-12.591302,-6.429251,-12.410000,-6.705000,-0.181302,0.275749,-1.799193,13.570186,-0.457422,13.570186,-1.799193,-0.240000,0.860000,-14,41,-13.778933,40.975190,-13.778933,40.975190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.026682,7.809269,66.903751,82.599110,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558240,1.417111,0.175557,0.015148,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.291392,tube-mpc,0,-126.340000,54.885000,-12.596891,-6.317153,-12.420000,-6.575000,-0.176891,0.257847,-1.555235,14.119093,0.579401,14.119093,-1.555235,-0.190000,0.620000,-17,57,-17.118162,57.350170,-17.118162,57.350170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.798229,7.820410,65.973250,79.808266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556209,1.432597,0.175210,0.015209,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.301396,tube-mpc,0,-126.340000,54.885000,-12.597579,-6.202634,-12.420000,-6.455000,-0.177579,0.252366,-0.091484,10.642686,0.457422,10.642686,-0.091484,-0.180000,0.570000,-28,92,-28.417293,92.336235,-28.417293,92.336235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.500537,6.134593,61.383677,68.896068,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555911,1.417026,0.185974,0.012844,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.311392,tube-mpc,0,-126.340000,54.885000,-12.593541,-6.086037,-12.410000,-6.355000,-0.183541,0.268963,0.762370,7.410237,0.640391,7.410237,0.762370,-0.210000,0.750000,-31,107,-30.786253,106.749999,-30.786253,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.334318,2.197214,61.660011,77.587687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556495,1.416695,0.237925,0.013201,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.321393,tube-mpc,0,-126.340000,54.885000,-12.584961,-5.967371,-12.400000,-6.285000,-0.184961,0.317629,0.396432,7.471226,0.457422,7.471226,0.396432,-0.270000,0.930000,-17,97,-16.911926,97.243468,-16.911926,97.243468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.630783,-1.699761,64.533804,83.407686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555902,1.415933,0.236650,0.013545,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.331329,tube-mpc,0,-126.340000,54.885000,-12.572121,-5.847636,-12.380000,-6.185000,-0.192121,0.337364,0.457422,10.398727,-0.091484,10.398727,0.457422,-0.240000,0.950000,-17,74,-16.780678,74.115000,-16.780678,74.115000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.210605,-3.149065,62.043998,76.881317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553843,1.406716,0.181825,0.013232,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.341404,tube-mpc,0,-126.340000,54.885000,-12.554902,-5.724535,-12.380000,-6.065000,-0.174902,0.340465,-0.335443,13.753155,0.762370,13.753155,-0.335443,-0.210000,0.850000,-8,56,-7.613383,56.227186,-7.613383,56.227186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.578459,-4.258710,53.473180,64.209308,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567387,1.415767,0.177258,0.014650,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.351395,tube-mpc,0,-126.340000,54.885000,-12.533843,-5.600958,-12.370000,-5.925000,-0.163843,0.324042,-0.091484,14.241072,0.213464,14.241072,-0.091484,-0.170000,0.690000,-10,65,-9.720960,65.353483,-9.720960,65.353483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.857333,-4.747587,51.100110,58.959717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558393,1.737997,0.244110,0.034736,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.361243,tube-mpc,0,-126.340000,54.885000,-12.509384,-5.477839,-12.360000,-5.795000,-0.149384,0.317161,1.006328,12.411384,0.396432,12.411384,1.006328,-0.130000,0.620000,-21,87,-20.742212,87.206592,-20.742212,87.206592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.001994,-6.773660,46.844221,55.298258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546351,1.599840,0.202494,0.017853,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.371401,tube-mpc,0,-126.340000,54.885000,-12.480507,-5.349710,-12.350000,-5.665000,-0.130507,0.315290,1.006328,10.703675,0.518412,10.703675,1.006328,-0.150000,0.740000,-15,92,-15.056587,91.847147,-15.056587,91.847147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.718392,-10.782615,46.992731,60.920544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.629112,1.623641,0.253999,0.024727,0.500376,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.381246,tube-mpc,0,-126.340000,54.885000,-12.449159,-5.224574,-12.320000,-5.555000,-0.129159,0.330426,1.982162,11.252582,0.335443,11.252582,1.982162,-0.170000,0.810000,-18,83,-17.799841,82.934934,-17.799841,82.934934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.431339,-14.017967,48.818347,62.541281,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546158,1.495261,0.264002,0.018178,0.500850,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.391943,tube-mpc,0,-126.340000,54.885000,-12.411570,-5.087805,-12.300000,-5.415000,-0.111570,0.327195,1.921172,13.753155,0.213464,13.753155,1.921172,-0.170000,0.830000,-12,60,-12.365180,60.187792,-12.365180,60.187792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.257881,-17.051392,45.386604,59.029281,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581802,1.657074,0.223777,0.017673,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.401247,tube-mpc,0,-126.340000,54.885000,-12.376056,-4.968345,-12.280000,-5.285000,-0.096056,0.316655,1.067318,15.216906,0.579401,15.216906,1.067318,-0.170000,0.780000,0,51,-0.457940,50.806760,-0.457940,50.806760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.756135,-18.620383,44.378697,54.517073,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547664,1.641388,0.207957,0.024751,0.500656,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.411261,tube-mpc,0,-126.340000,54.885000,-12.335067,-4.839421,-12.260000,-5.125000,-0.075067,0.285579,1.067318,14.424041,0.335443,14.424041,1.067318,-0.120000,0.600000,-2,70,-1.953195,70.220828,-1.953195,70.220828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.598288,-18.463452,47.315593,54.134712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558709,1.416349,0.140336,0.012256,0.500239,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.421268,tube-mpc,0,-126.340000,54.885000,-12.291422,-4.710454,-12.240000,-4.995000,-0.051422,0.284546,1.555235,11.862478,0.335443,11.862478,1.555235,-0.080000,0.620000,-8,90,-8.091634,89.871740,-8.091634,89.871740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.130777,-19.985935,46.547294,55.422656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559404,1.411643,0.151542,0.011579,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.431398,tube-mpc,0,-126.340000,54.885000,-12.244679,-4.579971,-12.210000,-4.875000,-0.034679,0.295029,1.921172,10.825654,0.945339,10.825654,1.921172,-0.060000,0.750000,-11,88,-11.304181,87.895904,-11.304181,87.895904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.397293,-22.779607,46.313876,58.337678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561740,1.414221,0.205529,0.012529,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.441400,tube-mpc,0,-126.340000,54.885000,-12.196165,-4.451429,-12.190000,-4.755000,-0.006165,0.303571,2.470079,11.923467,0.762370,11.923467,2.470079,-0.060000,0.820000,-12,72,-11.592494,72.444823,-11.592494,72.444823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.728620,-25.441546,44.007752,56.049690,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559232,1.414011,0.206888,0.014496,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.451397,tube-mpc,0,-126.340000,54.885000,-12.145480,-4.323433,-12.150000,-4.615000,0.004520,0.291567,2.409089,13.814145,0.640391,13.814145,2.409089,-0.070000,0.770000,-6,59,-6.310066,58.758052,-6.310066,58.758052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.319773,-27.132664,41.042105,51.447324,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559165,1.414240,0.179450,0.013586,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.461388,tube-mpc,0,-126.340000,54.885000,-12.092788,-4.196229,-12.130000,-4.465000,0.037212,0.268771,2.287110,15.399875,0.701380,15.399875,2.287110,-0.100000,0.670000,4,51,4.299714,51.074171,4.299714,51.074171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.338227,-27.904203,40.291725,49.291223,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558386,1.413783,0.178797,0.012817,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.471398,tube-mpc,0,-126.340000,54.885000,-12.038090,-4.069708,-12.090000,-4.325000,0.051910,0.255292,2.226120,14.119093,0.518412,14.119093,2.226120,-0.070000,0.570000,4,68,4.277913,67.737714,4.277913,67.737714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.019143,-27.101495,43.604345,49.656232,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558433,1.412684,0.176786,0.012690,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.481400,tube-mpc,0,-126.340000,54.885000,-11.981660,-3.944419,-12.070000,-4.195000,0.088340,0.250581,3.018985,11.923467,1.128308,11.923467,3.018985,-0.050000,0.600000,-1,82,-1.169827,81.799278,-1.169827,81.799278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.234168,-27.392032,43.837447,51.522957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559030,1.417588,0.191745,0.014086,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.491273,tube-mpc,0,-126.340000,54.885000,-11.924340,-3.822075,-12.040000,-4.085000,0.115660,0.262925,2.409089,10.032790,0.701380,10.032790,2.409089,-0.020000,0.690000,3,89,2.957534,89.363093,2.957534,89.363093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.561038,-28.644426,42.923434,52.446976,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541409,1.402609,0.173067,0.013592,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.501321,tube-mpc,0,-126.340000,54.885000,-11.864464,-3.699127,-12.010000,-3.975000,0.145536,0.275873,2.531068,10.947634,-0.091484,10.947634,2.531068,-0.040000,0.870000,9,65,8.745972,65.155694,8.745972,65.155694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.410054,-30.238028,42.361775,53.359577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555422,1.402419,0.164428,0.012876,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.511398,tube-mpc,0,-126.340000,54.885000,-11.802952,-3.577611,-11.970000,-3.855000,0.167048,0.277389,3.140965,12.594353,0.091484,12.594353,3.140965,-0.010000,0.730000,4,61,4.053723,61.233219,4.053723,61.233219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.122845,-30.035131,42.246952,49.202666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557350,1.409439,0.174311,0.013022,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.521273,tube-mpc,0,-126.340000,54.885000,-11.741341,-3.460474,-11.930000,-3.725000,0.188659,0.264526,2.836017,13.448207,-0.091484,13.448207,2.836017,-0.010000,0.650000,10,58,10.117883,58.060448,10.117883,58.060448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.434388,-30.574515,38.555773,46.639036,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539896,1.400120,0.146026,0.014612,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.531398,tube-mpc,0,-126.340000,54.885000,-11.676887,-3.342587,-11.900000,-3.595000,0.223113,0.252413,3.933829,12.289405,0.335443,12.289405,3.933829,0.000000,0.590000,4,69,3.845416,69.153247,3.845416,69.153247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.531498,-30.502093,40.554535,47.212930,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557740,1.408494,0.176181,0.013592,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.541245,tube-mpc,0,-126.340000,54.885000,-11.613024,-3.230284,-11.850000,-3.475000,0.236976,0.244716,4.421746,9.849821,0.396432,9.849821,4.421746,0.060000,0.610000,-7,84,-6.825504,84.493735,-6.825504,84.493735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.151920,-30.958428,39.143537,46.803668,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541920,1.442196,0.167474,0.015531,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.551275,tube-mpc,0,-126.340000,54.885000,-11.546826,-3.118456,-11.800000,-3.375000,0.253174,0.256544,4.787684,9.544873,0.396432,9.544873,4.787684,0.000000,0.690000,0,79,-0.392503,78.884248,-0.392503,78.884248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.230392,-32.368728,36.091500,48.294011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537870,1.400520,0.165423,0.012425,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.561353,tube-mpc,0,-126.340000,54.885000,-11.479200,-3.008912,-11.750000,-3.275000,0.270800,0.266088,5.519559,10.581696,0.396432,10.581696,5.519559,-0.010000,0.740000,-2,63,-1.915601,63.416210,-1.915601,63.416210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.708871,-33.225311,37.756753,48.174236,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545803,1.405343,0.184138,0.014086,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.571399,tube-mpc,0,-126.340000,54.885000,-11.410708,-2.902707,-11.690000,-3.165000,0.279292,0.262293,4.726694,10.154769,0.823360,10.154769,4.726694,-0.020000,0.650000,8,71,8.283994,71.054893,8.283994,71.054893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.211744,-33.062656,36.431835,44.483967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557626,1.404253,0.183516,0.012286,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.581304,tube-mpc,0,-126.340000,54.885000,-11.342135,-2.801090,-11.640000,-3.065000,0.297865,0.263910,5.519559,10.398727,0.945339,10.398727,5.519559,0.000000,0.740000,2,58,2.369081,58.064008,2.369081,58.064008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.464763,-32.919027,38.341323,46.470288,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538804,1.416917,0.161488,0.015116,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.591272,tube-mpc,0,-126.340000,54.885000,-11.272099,-2.702120,-11.580000,-2.975000,0.307901,0.272880,5.824507,8.203101,1.128308,8.203101,5.824507,0.000000,0.610000,1,85,1.200877,84.729493,1.200877,84.729493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.204102,-32.378662,36.327292,42.938515,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540698,1.400821,0.161142,0.013003,0.501148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.601396,tube-mpc,0,-126.340000,54.885000,-11.199910,-2.605153,-11.510000,-2.895000,0.310090,0.289847,5.702528,6.251434,0.640391,6.251434,5.702528,0.000000,0.670000,3,95,3.078089,94.716496,3.078089,94.716496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.459665,-33.059299,36.836708,47.458235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556376,1.402950,0.196510,0.012425,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.611321,tube-mpc,0,-126.340000,54.885000,-11.128084,-2.513723,-11.450000,-2.835000,0.321916,0.321277,6.556382,5.641538,0.274453,5.641538,6.556382,-0.010000,0.810000,-1,87,-0.840031,86.667360,-0.840031,86.667360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.195263,-33.965524,37.521891,49.544448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557496,1.398466,0.201930,0.014856,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.621350,tube-mpc,0,-126.340000,54.885000,-11.054427,-2.425151,-11.370000,-2.755000,0.315573,0.329849,7.288257,7.410237,0.396432,7.410237,7.288257,0.000000,0.840000,-7,66,-7.117441,65.984407,-7.117441,65.984407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.661708,-34.714960,35.288532,47.241482,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553787,1.403385,0.200703,0.013440,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.631328,tube-mpc,0,-126.340000,54.885000,-10.980021,-2.340972,-11.300000,-2.665000,0.319979,0.324028,7.593205,8.812998,1.311276,8.812998,7.593205,-0.020000,0.740000,-5,58,-4.769977,58.196283,-4.769977,58.196283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.265395,-35.107976,33.916263,44.771572,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557628,1.403913,0.146170,0.013993,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.641320,tube-mpc,0,-126.340000,54.885000,-10.904339,-2.260756,-11.210000,-2.585000,0.305661,0.324244,7.288257,7.776174,0.762370,7.776174,7.288257,-0.010000,0.660000,-3,70,-2.958680,69.698926,-2.958680,69.698926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.102943,-34.926959,34.780451,44.277625,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554750,1.398501,0.141535,0.013198,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.651396,tube-mpc,0,-126.340000,54.885000,-10.826785,-2.184145,-11.130000,-2.515000,0.303215,0.330855,8.264091,5.275601,0.945339,5.275601,8.264091,-0.040000,0.630000,-6,90,-6.498914,89.946013,-6.498914,89.946013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.537554,-34.942698,35.469577,46.386180,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555332,1.403330,0.198817,0.012706,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.661396,tube-mpc,0,-126.340000,54.885000,-10.748513,-2.112476,-11.040000,-2.475000,0.291487,0.362524,8.203101,2.714037,0.457422,2.714037,8.203101,-0.050000,0.740000,-5,101,-5.041256,100.755070,-5.041256,100.755070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.749917,-35.707531,35.712280,49.216903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557135,1.402092,0.214246,0.013037,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.671320,tube-mpc,0,-126.340000,54.885000,-10.669477,-2.045761,-10.960000,-2.445000,0.290523,0.399239,7.959143,2.409089,0.335443,2.409089,7.959143,-0.040000,0.880000,-3,90,-2.537177,90.300337,-2.537177,90.300337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.358929,-36.543040,37.427823,50.831748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557722,1.397700,0.252346,0.014388,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.681395,tube-mpc,0,-126.340000,54.885000,-10.587754,-1.982621,-10.870000,-2.405000,0.282246,0.422379,6.983309,3.933829,0.457422,3.933829,6.983309,-0.060000,0.870000,11,76,10.666667,76.235752,10.666667,76.235752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.522029,-36.636049,36.981262,47.478007,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557373,1.401577,0.210800,0.012577,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.691397,tube-mpc,0,-126.340000,54.885000,-10.505067,-1.924621,-10.790000,-2.355000,0.284933,0.430379,7.227268,5.946486,0.335443,5.946486,7.227268,-0.030000,0.810000,9,61,8.873643,60.886662,8.873643,60.886662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.011252,-35.588236,40.030283,47.216534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554547,1.401156,0.180773,0.013303,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.701324,tube-mpc,0,-126.340000,54.885000,-10.421348,-1.871738,-10.720000,-2.295000,0.298652,0.423262,6.556382,5.336590,1.006328,5.336590,6.556382,-0.010000,0.710000,16,69,15.729692,69.302690,15.729692,69.302690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.932657,-34.798169,37.059319,45.264063,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557126,1.426163,0.177562,0.019484,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.711261,tube-mpc,0,-126.340000,54.885000,-10.335790,-1.823547,-10.640000,-2.255000,0.304210,0.431453,7.837164,2.287110,0.579401,2.287110,7.837164,0.010000,0.650000,5,96,4.713841,96.357400,4.713841,96.357400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.596483,-33.982882,38.216615,46.864967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576152,1.452372,0.224552,0.017063,0.500653,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.721247,tube-mpc,0,-126.340000,54.885000,-10.247922,-1.779960,-10.560000,-2.235000,0.312078,0.455040,7.959143,0.579401,0.640391,0.579401,7.959143,0.030000,0.850000,3,91,2.942773,91.193394,2.942773,91.193394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.622163,-34.678391,34.219910,47.106931,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601570,1.767909,0.353181,0.034588,0.501420,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008271,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.731244,tube-mpc,0,-126.340000,54.885000,-10.157949,-1.741242,-10.470000,-2.225000,0.312051,0.483758,7.837164,0.518412,0.396432,0.518412,7.837164,0.030000,0.870000,7,88,6.752553,87.854603,6.752553,87.854603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.577303,-34.930043,33.120088,44.187681,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550300,1.438270,0.223022,0.017498,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.741246,tube-mpc,0,-126.340000,54.885000,-10.065774,-1.707460,-10.390000,-2.215000,0.324226,0.507540,8.447060,1.494245,0.152474,1.494245,8.447060,0.030000,0.850000,6,79,6.240024,79.231805,6.240024,79.231805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.205454,-34.862167,33.560217,43.485615,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565418,1.679963,0.267863,0.030391,0.500703,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.751243,tube-mpc,0,-126.340000,54.885000,-9.971361,-1.678677,-10.300000,-2.195000,0.328639,0.516323,8.630029,2.104141,0.640391,2.104141,8.630029,0.030000,0.810000,9,74,8.559869,73.806349,8.559869,73.806349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.622277,-34.669395,32.780952,42.006779,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545294,1.433441,0.211273,0.015857,0.500357,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.761282,tube-mpc,0,-126.340000,54.885000,-9.874123,-1.654803,-10.200000,-2.185000,0.325877,0.530197,8.752008,1.738204,0.701380,1.738204,8.752008,0.030000,0.780000,11,76,10.745054,76.085809,10.745054,76.085809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.251687,-34.300917,33.521841,41.996000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557165,1.429596,0.194622,0.014155,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.771326,tube-mpc,0,-126.340000,54.885000,-9.774250,-1.635964,-10.100000,-2.175000,0.325750,0.539036,9.605862,0.640391,0.396432,0.640391,9.605862,0.060000,0.700000,3,89,2.967112,88.762332,2.967112,88.762332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.661833,-33.993464,34.695925,43.084415,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555191,1.405719,0.166657,0.012856,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.781273,tube-mpc,0,-126.340000,54.885000,-9.672649,-1.622273,-9.990000,-2.175000,0.317351,0.552727,11.191592,-0.457422,0.457422,-0.457422,11.191592,0.020000,0.780000,-4,88,-3.626486,87.819889,-3.626486,87.819889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.874866,-34.398064,31.215431,42.808644,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538283,1.541992,0.181215,0.012454,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.791329,tube-mpc,0,-126.340000,54.885000,-9.567070,-1.613438,-9.870000,-2.175000,0.302930,0.561562,10.642686,-1.128308,0.274453,-1.128308,10.642686,0.020000,0.810000,3,87,3.038278,87.057414,3.038278,87.057414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.203136,-34.707549,29.509943,40.547530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554550,1.396160,0.166439,0.014182,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.801249,tube-mpc,0,-126.340000,54.885000,-9.459955,-1.609624,-9.760000,-2.185000,0.300045,0.575376,10.825654,-0.091484,0.274453,-0.091484,10.825654,-0.030000,0.830000,12,74,12.324898,73.785752,12.324898,73.785752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.799587,-34.701061,31.621584,41.690948,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556940,1.690723,0.262711,0.028238,0.500846,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.811247,tube-mpc,0,-126.340000,54.885000,-9.348863,-1.610661,-9.640000,-2.185000,0.291137,0.574339,11.191592,-0.030495,0.030495,-0.030495,11.191592,-0.020000,0.800000,12,71,11.856284,70.939942,11.856284,70.939942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.507947,-33.653281,34.026290,41.368446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553006,1.667351,0.215517,0.049841,0.500709,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.821251,tube-mpc,0,-126.340000,54.885000,-9.234440,-1.616551,-9.510000,-2.185000,0.275560,0.568449,11.679509,0.274453,0.091484,0.274453,11.679509,0.120000,0.730000,-7,70,-7.338148,69.813515,-7.338148,69.813515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.175755,-33.012534,33.361361,40.132975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565494,1.676150,0.260383,0.028475,0.502543,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.831251,tube-mpc,0,-126.340000,54.885000,-9.116643,-1.627222,-9.380000,-2.195000,0.263357,0.567778,12.960290,-1.921172,0.823360,-1.921172,12.960290,0.120000,0.680000,-17,88,-16.848149,88.006973,-16.848149,88.006973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.400182,-32.820805,27.589611,36.745185,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.496003,1.629722,0.226095,0.031003,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.841246,tube-mpc,0,-126.340000,54.885000,-8.995351,-1.642590,-9.240000,-2.225000,0.244649,0.582410,13.936124,-3.201954,0.701380,-3.201954,13.936124,-0.050000,0.750000,-2,90,-1.591028,90.496056,-1.591028,90.496056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.255818,-33.295681,28.121085,40.666372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556037,1.625049,0.263884,0.031547,0.500675,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.851201,tube-mpc,0,-126.340000,54.885000,-8.870893,-1.662481,-9.090000,-2.245000,0.219107,0.582519,13.692166,-3.201954,0.518412,-3.201954,13.692166,-0.040000,0.820000,2,80,2.342100,80.390827,2.342100,80.390827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.995952,-32.856090,35.184704,44.136990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589413,1.558578,0.268872,0.026658,0.501541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.861264,tube-mpc,0,-126.340000,54.885000,-8.741248,-1.687137,-8.950000,-2.275000,0.208752,0.587863,14.241072,-1.982162,0.274453,-1.982162,14.241072,-0.040000,0.800000,2,68,2.139568,68.387153,2.139568,68.387153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.958413,-32.021736,34.941231,42.851638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575061,1.814847,0.262283,0.033394,0.501056,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.871413,tube-mpc,0,-126.340000,54.885000,-8.606460,-1.716524,-8.800000,-2.285000,0.193540,0.568476,13.875134,-1.067318,0.640391,-1.067318,13.875134,-0.040000,0.730000,9,61,9.347024,61.268605,9.347024,61.268605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.304390,-31.190625,33.282310,40.136143,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595367,1.629558,0.251132,0.043170,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.881286,tube-mpc,0,-126.340000,54.885000,-8.471350,-1.749344,-8.660000,-2.305000,0.188650,0.555656,13.936124,-1.372266,0.884349,-1.372266,13.936124,-0.020000,0.630000,11,68,11.231114,67.900383,11.231114,67.900383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.141679,-29.578232,35.913856,40.216686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568037,1.572982,0.251678,0.027566,0.500651,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.891275,tube-mpc,0,-126.340000,54.885000,-8.330533,-1.786669,-8.510000,-2.325000,0.179467,0.538331,14.302062,-2.592058,0.396432,-2.592058,14.302062,0.000000,0.610000,9,75,9.458876,75.043980,9.458876,75.043980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.475726,-28.593306,36.542811,41.083807,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562550,1.503974,0.182787,0.012886,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.901327,tube-mpc,0,-126.340000,54.885000,-8.184550,-1.828270,-8.360000,-2.365000,0.175450,0.536730,14.972947,-4.726694,0.518412,-4.726694,14.972947,0.000000,0.670000,7,84,7.494307,83.946131,7.494307,83.946131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.724402,-27.999887,36.079501,40.811175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556189,1.400814,0.169178,0.012330,0.500237,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.911324,tube-mpc,0,-126.340000,54.885000,-8.035030,-1.873508,-8.200000,-2.415000,0.164970,0.541492,16.253729,-4.909663,0.335443,-4.909663,16.253729,0.000000,0.740000,0,77,0.313466,76.760906,0.313466,76.760906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.058078,-27.863272,34.588321,40.775925,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556951,1.395530,0.151930,0.011829,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.921327,tube-mpc,0,-126.340000,54.885000,-7.881003,-1.922473,-8.040000,-2.455000,0.158997,0.532527,15.582843,-3.689871,0.396432,-3.689871,15.582843,0.000000,0.760000,11,61,10.743121,61.010836,10.743121,61.010836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.078246,-27.882476,31.217081,37.500836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549878,1.397116,0.156128,0.011854,0.500238,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.931399,tube-mpc,0,-126.340000,54.885000,-7.721402,-1.975335,-7.870000,-2.485000,0.148598,0.509665,16.558677,-2.897006,1.311276,-2.897006,16.558677,0.020000,0.670000,5,57,5.141879,56.941324,5.141879,56.941324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.643507,-26.241285,36.721766,37.195229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562168,1.407169,0.177978,0.014130,0.500340,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.941393,tube-mpc,0,-126.340000,54.885000,-7.558495,-2.031143,-7.700000,-2.515000,0.141505,0.483857,16.619667,-3.933829,0.701380,-3.933829,16.619667,0.030000,0.710000,7,57,7.211916,56.617020,7.211916,56.617020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.382556,-25.448373,33.871293,35.181958,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557487,1.408419,0.178771,0.014309,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.951332,tube-mpc,0,-126.340000,54.885000,-7.391975,-2.089764,-7.520000,-2.555000,0.128025,0.465236,17.778469,-4.848673,0.762370,-4.848673,17.778469,0.010000,0.570000,4,73,3.895675,72.750332,3.895675,72.750332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.393884,-24.199452,36.942251,36.862499,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554466,1.397288,0.148888,0.013757,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.961399,tube-mpc,0,-126.340000,54.885000,-7.218656,-2.152130,-7.330000,-2.605000,0.111344,0.452870,18.510344,-5.702528,0.518412,-5.702528,18.510344,0.020000,0.620000,-1,73,-0.519015,72.627610,-0.519015,72.627610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.851404,-23.900725,35.995336,39.303720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558701,1.406374,0.190485,0.013691,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.971397,tube-mpc,0,-126.340000,54.885000,-7.041912,-2.216828,-7.130000,-2.665000,0.088088,0.448172,19.059251,-5.946486,0.701380,-5.946486,19.059251,0.000000,0.660000,0,69,0.018848,68.557450,0.018848,68.557450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.277670,-23.609215,35.594700,38.973647,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557701,1.406153,0.188042,0.013069,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.981403,tube-mpc,0,-126.340000,54.885000,-6.860423,-2.284121,-6.940000,-2.725000,0.079577,0.440879,18.876282,-4.665705,1.067318,-4.665705,18.876282,-0.030000,0.660000,10,56,10.342178,55.570953,10.342178,55.570953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.541744,-23.040693,36.275991,38.039516,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558082,1.405284,0.187719,0.013420,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.991393,tube-mpc,0,-126.340000,54.885000,-6.674603,-2.353641,-6.740000,-2.765000,0.065397,0.411359,19.303209,-3.994819,0.579401,-3.994819,19.303209,0.010000,0.610000,6,50,6.265859,49.618123,6.265859,49.618123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.804832,-20.959202,40.445582,38.532352,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557470,1.409359,0.173039,0.012073,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.001398,tube-mpc,0,-126.340000,54.885000,-6.483956,-2.425362,-6.530000,-2.805000,0.046044,0.379638,19.974095,-4.421746,0.945339,-4.421746,19.974095,0.030000,0.550000,1,54,0.941240,53.937774,0.941240,53.937774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.330250,-19.543206,42.700380,40.116877,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557925,1.405440,0.172963,0.013293,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.011336,tube-mpc,0,-126.340000,54.885000,-6.290092,-2.498464,-6.330000,-2.855000,0.039908,0.356536,19.974095,-5.458569,1.250287,-5.458569,19.974095,0.020000,0.510000,6,63,6.026611,63.137412,6.026611,63.137412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.280247,-18.186681,41.959354,39.862913,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552413,1.393803,0.144776,0.014617,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.021397,tube-mpc,0,-126.340000,54.885000,-6.089331,-2.574124,-6.120000,-2.925000,0.030669,0.350876,19.547167,-6.129455,1.433256,-6.129455,19.547167,-0.010000,0.570000,18,62,17.571226,62.353117,17.571226,62.353117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.273517,-16.330572,42.780010,39.692283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559587,1.403125,0.177412,0.012881,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.031390,tube-mpc,0,-126.340000,54.885000,-5.885537,-2.650675,-5.910000,-2.995000,0.024463,0.344325,20.340032,-6.678361,1.433256,-6.678361,20.340032,0.020000,0.600000,11,63,11.398056,62.687208,11.398056,62.687208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.242288,-13.235712,47.668362,44.569127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556521,1.402717,0.174316,0.012860,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.041393,tube-mpc,0,-126.340000,54.885000,-5.677231,-2.728466,-5.710000,-3.065000,0.032769,0.336534,21.071908,-6.434403,1.128308,-6.434403,21.071908,0.050000,0.600000,6,60,6.203003,59.507755,6.203003,59.507755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.083300,-11.573002,48.344738,43.621782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557679,1.403080,0.178082,0.014397,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.051329,tube-mpc,0,-126.340000,54.885000,-5.466171,-2.806641,-5.490000,-3.125000,0.023829,0.318359,21.193887,-6.190445,1.067318,-6.190445,21.193887,0.080000,0.560000,5,59,4.700431,59.138552,4.700431,59.138552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.447989,-10.007110,46.827330,41.851592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555508,1.393044,0.142556,0.012643,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.061249,tube-mpc,0,-126.340000,54.885000,-5.251440,-2.885349,-5.280000,-3.185000,0.028560,0.299651,21.925762,-5.397580,1.128308,-5.397580,21.925762,0.050000,0.590000,7,48,6.988035,48.158044,6.988035,48.158044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.908022,-8.559662,44.571546,39.786793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573027,1.438749,0.205630,0.016801,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.071276,tube-mpc,0,-126.340000,54.885000,-5.030470,-2.965322,-5.050000,-3.235000,0.019530,0.269678,21.498835,-4.116798,1.311276,-4.116798,21.498835,0.000000,0.540000,21,39,21.064006,39.311675,21.064006,39.311675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.734038,-6.923535,46.891236,41.971551,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547868,1.671080,0.250676,0.023782,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.081409,tube-mpc,0,-126.340000,54.885000,-4.803312,-3.046309,-4.830000,-3.285000,0.026688,0.238691,21.864772,-4.848673,1.677214,-4.848673,21.864772,0.100000,0.450000,10,51,10.264774,50.570098,10.264774,50.570098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.671162,-3.599042,51.454370,49.346820,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576219,1.505842,0.206721,0.021481,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.091246,tube-mpc,0,-126.340000,54.885000,-4.579233,-3.124850,-4.610000,-3.355000,0.030767,0.230150,21.925762,-6.861330,0.884349,-6.861330,21.925762,0.120000,0.450000,10,68,9.745670,67.594549,9.745670,67.594549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.213817,-2.031109,52.416109,48.213438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553254,1.764545,0.265140,0.031702,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.101251,tube-mpc,0,-126.340000,54.885000,-4.347958,-3.204386,-4.390000,-3.445000,0.042042,0.240614,21.315866,-8.325081,0.823360,-8.325081,21.315866,0.070000,0.540000,25,74,25.128982,74.374573,25.128982,74.374573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.281061,-0.462546,49.844891,46.623677,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554612,1.436893,0.208559,0.016443,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.111275,tube-mpc,0,-126.340000,54.885000,-4.113026,-3.283476,-4.160000,-3.525000,0.046974,0.241524,21.254876,-7.959143,1.067318,-7.959143,21.254876,0.140000,0.630000,21,65,20.985427,64.750922,20.985427,64.750922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.375224,2.063307,54.437841,52.055503,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552813,1.497894,0.201985,0.013254,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.121328,tube-mpc,0,-126.340000,54.885000,-3.874392,-3.361940,-3.940000,-3.585000,0.065608,0.223060,21.376856,-4.482736,1.616224,-4.482736,21.376856,0.170000,0.720000,21,27,21.330341,27.275147,21.330341,27.275147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.273254,3.310298,58.562439,54.110607,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556940,1.402694,0.147037,0.012863,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.131327,tube-mpc,0,-126.340000,54.885000,-3.634294,-3.438875,-3.720000,-3.625000,0.085706,0.186125,21.498835,-2.836017,1.982162,-2.836017,21.498835,0.180000,0.480000,24,32,24.422386,32.043729,24.422386,32.043729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.142125,5.473420,67.039284,62.083286,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554875,1.402798,0.136355,0.011029,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.141274,tube-mpc,0,-126.340000,54.885000,-3.392959,-3.514071,-3.500000,-3.675000,0.107041,0.160929,21.925762,-4.970653,1.860183,-4.970653,21.925762,0.180000,0.360000,25,60,24.616661,60.241527,24.616661,60.241527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.424855,8.097149,67.623199,63.832961,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540156,1.398844,0.154814,0.012214,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.151273,tube-mpc,0,-126.340000,54.885000,-3.148118,-3.588071,-3.270000,-3.735000,0.121882,0.146929,22.413679,-7.959143,1.494245,-7.959143,22.413679,0.210000,0.420000,19,81,18.702068,81.388247,18.702068,81.388247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.380962,10.082118,64.747688,62.007112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540518,1.395231,0.149436,0.011612,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.161399,tube-mpc,0,-126.340000,54.885000,-2.898147,-3.661140,-3.040000,-3.825000,0.141853,0.163860,24.121388,-8.325081,1.616224,-8.325081,24.121388,0.200000,0.610000,8,72,7.785385,71.815368,7.785385,71.815368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.253765,10.882910,62.984220,60.266956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557292,1.405724,0.187341,0.014736,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.171322,tube-mpc,0,-126.340000,54.885000,-2.651542,-3.730666,-2.790000,-3.885000,0.138458,0.154334,25.646128,-5.458569,1.677214,-5.458569,25.646128,0.140000,0.680000,4,43,3.526223,42.920884,3.526223,42.920884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.505179,11.697833,61.176414,58.538900,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556100,1.394962,0.147269,0.013761,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.181408,tube-mpc,0,-126.340000,54.885000,-2.399513,-3.798992,-2.540000,-3.925000,0.140487,0.126008,25.585138,-2.653048,1.677214,-2.653048,25.585138,0.100000,0.570000,11,29,11.318267,28.697316,11.318267,28.697316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.342160,13.587462,59.988096,58.041947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568927,1.402983,0.173962,0.014542,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.191397,tube-mpc,0,-126.340000,54.885000,-2.148826,-3.864109,-2.280000,-3.955000,0.131174,0.090891,25.646128,-2.287110,1.799193,-2.287110,25.646128,0.080000,0.370000,14,43,14.163720,42.926679,14.163720,42.926679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.518418,16.405182,60.257375,59.766545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556355,1.402427,0.168892,0.014120,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.201322,tube-mpc,0,-126.340000,54.885000,-1.899033,-3.926063,-2.010000,-3.995000,0.110967,0.068937,25.951076,-4.848673,1.738204,-4.848673,25.951076,0.090000,0.380000,8,65,7.984357,64.668653,7.984357,64.668653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.897986,18.758662,58.904729,60.131109,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552865,1.394997,0.137143,0.013917,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.211408,tube-mpc,0,-126.340000,54.885000,-1.644787,-3.985997,-1.750000,-4.045000,0.105213,0.059003,26.682951,-6.129455,1.738204,-6.129455,26.682951,0.110000,0.540000,-3,64,-2.656475,63.887430,-2.656475,63.887430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.102892,19.355743,55.882963,57.426791,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567139,1.403461,0.174282,0.014097,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.221399,tube-mpc,0,-126.340000,54.885000,-1.392865,-4.042150,-1.480000,-4.105000,0.087135,0.062850,26.317013,-6.190445,2.714037,-6.190445,26.317013,0.070000,0.540000,3,68,2.927613,68.286008,2.927613,68.286008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.560732,20.564517,55.437892,57.801024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556805,1.402281,0.174843,0.014685,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.231323,tube-mpc,0,-126.340000,54.885000,-1.142951,-4.094544,-1.220000,-4.165000,0.077049,0.070456,25.585138,-4.665705,1.799193,-4.665705,25.585138,0.030000,0.620000,13,53,13.339844,53.189259,13.339844,53.189259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.486443,21.828106,51.976805,55.539312,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552146,1.400120,0.140589,0.013831,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.241325,tube-mpc,0,-126.340000,54.885000,-0.891682,-4.143755,-0.950000,-4.195000,0.058318,0.051245,25.463159,-2.714037,1.799193,-2.714037,25.463159,0.060000,0.580000,9,42,8.960235,42.059699,8.960235,42.059699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.718104,23.699381,50.800395,57.823966,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554868,1.394064,0.140248,0.014037,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.251394,tube-mpc,0,-126.340000,54.885000,-0.639788,-4.189442,-0.690000,-4.215000,0.050212,0.025558,25.341180,-2.104141,1.616224,-2.104141,25.341180,0.100000,0.540000,3,42,2.550857,41.692687,2.550857,41.692687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.059072,25.972293,55.269180,61.488356,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558300,1.401429,0.173762,0.013014,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.261320,tube-mpc,0,-126.340000,54.885000,-0.392846,-4.230520,-0.430000,-4.235000,0.037154,0.004480,26.378003,-1.799193,2.104141,-1.799193,26.378003,0.080000,0.420000,-7,52,-7.000396,52.144360,-7.000396,52.144360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.580995,28.271134,56.602840,63.169416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556509,1.395277,0.142570,0.014946,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.271403,tube-mpc,0,-126.340000,54.885000,-0.143772,-4.268046,-0.170000,-4.275000,0.026228,0.006954,25.585138,-3.994819,2.531068,-3.994819,25.585138,0.040000,0.440000,0,73,0.314157,73.482790,0.314157,73.482790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.903042,30.413694,54.191782,62.913992,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557433,1.401448,0.174259,0.013673,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.281401,tube-mpc,0,-126.340000,54.885000,0.101064,-4.300908,0.080000,-4.305000,0.021064,0.004092,24.426336,-3.872840,1.982162,-3.872840,24.426336,0.030000,0.560000,9,67,8.633585,66.868825,8.633585,66.868825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.923659,31.115312,52.619616,61.773575,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557477,1.400752,0.175009,0.013280,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.291325,tube-mpc,0,-126.340000,54.885000,0.341593,-4.329089,0.330000,-4.335000,0.011593,0.005911,23.023575,-2.470079,1.616224,-2.470079,23.023575,0.040000,0.610000,16,55,16.351088,55.252888,16.351088,55.252888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.390173,32.605338,53.551009,64.252296,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555711,1.393742,0.142966,0.014153,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.301397,tube-mpc,0,-126.340000,54.885000,0.582781,-4.353021,0.560000,-4.345000,0.022781,-0.008021,21.498835,-0.701380,1.738204,-0.701380,21.498835,0.090000,0.580000,22,46,21.649359,46.401611,21.649359,46.401611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.128387,34.412337,55.123485,66.686320,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557191,1.402466,0.174894,0.014290,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.311401,tube-mpc,0,-126.340000,54.885000,0.819061,-4.372001,0.780000,-4.345000,0.039061,-0.027001,20.644980,1.006328,1.738204,1.006328,20.644980,0.140000,0.500000,21,42,21.191494,42.282133,21.191494,42.282133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.374168,36.055106,56.087429,69.859043,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555887,1.402784,0.175005,0.012688,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.321401,tube-mpc,0,-126.340000,54.885000,1.051608,-4.386074,0.990000,-4.335000,0.061608,-0.051074,20.766960,0.884349,1.921172,0.884349,20.766960,0.200000,0.440000,10,51,10.212338,50.995086,10.212338,50.995086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.467042,37.815329,59.071344,73.193502,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557110,1.401317,0.173409,0.012553,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.331398,tube-mpc,0,-126.340000,54.885000,1.280026,-4.395130,1.210000,-4.335000,0.070026,-0.060130,20.827949,-0.945339,1.738204,-0.945339,20.827949,0.180000,0.460000,7,69,7.116797,68.593350,7.116797,68.593350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.683479,39.619144,60.857316,72.725517,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556555,1.400163,0.174259,0.013711,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.341322,tube-mpc,0,-126.340000,54.885000,1.502451,-4.399061,1.430000,-4.345000,0.072451,-0.054061,20.949928,-1.555235,1.799193,-1.555235,20.949928,0.130000,0.540000,7,73,7.238636,72.651318,7.238636,72.651318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.315011,40.315342,59.584208,71.348663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556760,1.394426,0.149561,0.015562,0.500902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.351401,tube-mpc,0,-126.340000,54.885000,1.723541,-4.397799,1.660000,-4.345000,0.063541,-0.052799,21.315866,0.457422,1.921172,0.457422,21.315866,0.130000,0.630000,-2,53,-1.614813,53.207632,-1.614813,53.207632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.977006,40.363231,58.730679,71.161742,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556039,1.400709,0.172253,0.013835,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.361397,tube-mpc,0,-126.340000,54.885000,1.937686,-4.391235,1.880000,-4.335000,0.057686,-0.056235,20.949928,2.897006,1.738204,2.897006,20.949928,0.120000,0.590000,-3,41,-2.971888,40.646425,-2.971888,40.646425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.737904,41.433612,58.894187,72.458334,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557345,1.400843,0.173939,0.013511,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.371396,tube-mpc,0,-126.340000,54.885000,2.146404,-4.379304,2.090000,-4.305000,0.056404,-0.074304,20.523001,3.811850,1.860183,3.811850,20.523001,0.080000,0.490000,0,45,0.227027,45.111766,0.227027,45.111766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.701423,42.956024,61.392055,74.853468,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556997,1.400948,0.176108,0.013183,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.381406,tube-mpc,0,-126.340000,54.885000,2.349529,-4.361926,2.300000,-4.285000,0.049529,-0.076926,19.364199,1.982162,1.860183,1.982162,19.364199,0.010000,0.440000,12,70,12.040268,69.949435,12.040268,69.949435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.855703,44.695059,66.862118,79.228898,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556806,1.402422,0.177280,0.014558,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.391403,tube-mpc,0,-126.340000,54.885000,2.546224,-4.339098,2.490000,-4.275000,0.056224,-0.064098,18.876282,0.884349,1.250287,0.884349,18.876282,0.070000,0.530000,3,78,2.600157,78.274343,2.600157,78.274343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.137135,43.864499,72.806536,81.843642,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557425,1.402746,0.174929,0.012954,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.401401,tube-mpc,0,-126.340000,54.885000,2.736469,-4.310761,2.680000,-4.255000,0.056469,-0.055761,17.656490,1.311276,1.616224,1.311276,17.656490,0.060000,0.650000,7,70,6.915711,70.279842,6.915711,70.279842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.512241,42.926036,74.917917,84.263623,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555515,1.402539,0.173631,0.013561,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.411394,tube-mpc,0,-126.340000,54.885000,2.919861,-4.276906,2.860000,-4.235000,0.059861,-0.041906,16.924615,3.201954,1.982162,3.201954,16.924615,0.040000,0.690000,10,57,9.747459,57.223791,9.747459,57.223791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.597742,42.207147,79.171803,87.333670,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575276,1.598960,0.232277,0.027233,0.502092,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.421247,tube-mpc,0,-126.340000,54.885000,3.093748,-4.238103,3.030000,-4.185000,0.063748,-0.053103,15.765812,5.885497,1.494245,5.885497,15.765812,0.110000,0.620000,5,45,4.962114,45.036599,4.962114,45.036599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.722774,41.681421,80.805827,88.870090,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549065,1.439001,0.185666,0.016336,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.431254,tube-mpc,0,-126.340000,54.885000,3.263034,-4.193180,3.190000,-4.125000,0.073034,-0.068180,14.728989,6.251434,1.494245,6.251434,14.728989,0.110000,0.530000,7,53,7.141855,53.425583,7.141855,53.425583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.460077,41.811659,81.006787,89.752985,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570246,1.569956,0.214740,0.024331,0.500785,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.441246,tube-mpc,0,-126.340000,54.885000,3.424436,-4.142793,3.340000,-4.075000,0.084436,-0.067793,14.972947,4.787684,1.006328,4.787684,14.972947,0.120000,0.500000,-3,74,-3.432306,73.569553,-3.432306,73.569553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.505463,41.382398,82.244415,88.643786,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549292,1.708393,0.242138,0.024516,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.451257,tube-mpc,0,-126.340000,54.885000,3.578255,-4.086787,3.500000,-4.035000,0.078255,-0.051787,13.875134,3.323933,1.372266,3.323933,13.875134,0.090000,0.580000,0,86,0.008708,85.926779,0.008708,85.926779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.378090,39.880919,81.097808,85.327276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578866,1.454756,0.212769,0.015811,0.500596,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.461247,tube-mpc,0,-126.340000,54.885000,3.723643,-4.025418,3.630000,-3.995000,0.093643,-0.030418,12.106436,3.811850,1.250287,3.811850,12.106436,0.090000,0.730000,8,76,8.469225,75.992747,8.469225,75.992747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.166809,37.350141,85.502601,88.691264,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552674,1.660902,0.229847,0.019746,0.500350,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.471315,tube-mpc,0,-126.340000,54.885000,3.861750,-3.958080,3.760000,-3.945000,0.101750,-0.013080,10.947634,6.312424,1.006328,6.312424,10.947634,0.090000,0.830000,12,52,11.832202,52.489186,11.832202,52.489186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.796999,35.289373,88.246059,92.171484,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553318,1.406786,0.145519,0.012425,0.500275,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.481330,tube-mpc,0,-126.340000,54.885000,3.990544,-3.885684,3.880000,-3.855000,0.110544,-0.030684,9.666852,9.056956,0.945339,9.056956,9.666852,0.090000,0.640000,17,50,16.626847,49.511349,16.626847,49.511349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.493135,34.453745,88.753439,94.441558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555488,1.404209,0.139824,0.012017,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.491263,tube-mpc,0,-126.340000,54.885000,4.109663,-3.808606,3.980000,-3.775000,0.129663,-0.033606,8.386070,8.569039,0.518412,8.569039,8.386070,0.100000,0.530000,20,68,19.829225,67.969503,19.829225,67.969503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.677359,33.829904,86.679798,91.584789,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559638,1.401512,0.156042,0.012058,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.501326,tube-mpc,0,-126.340000,54.885000,4.221397,-3.725261,4.060000,-3.695000,0.161397,-0.030261,6.800341,6.983309,0.701380,6.983309,6.800341,0.130000,0.570000,23,83,23.246694,83.375536,23.246694,83.375536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.571637,31.997860,82.624960,85.082388,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553422,1.395435,0.148865,0.011589,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.511390,tube-mpc,0,-126.340000,54.885000,4.324026,-3.636684,4.140000,-3.625000,0.184026,-0.011684,6.007476,6.800341,0.884349,6.800341,6.007476,0.160000,0.680000,19,82,19.221364,81.935899,19.221364,81.935899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.279797,29.215942,81.381818,82.941772,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558470,1.404809,0.188146,0.014397,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.521398,tube-mpc,0,-126.340000,54.885000,4.416917,-3.543524,4.210000,-3.535000,0.206917,-0.008524,5.580549,7.776174,0.579401,7.776174,5.580549,0.210000,0.710000,10,76,9.600530,75.808044,9.600530,75.808044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.057667,27.009650,79.854038,80.908560,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556801,1.404377,0.188975,0.013540,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.531327,tube-mpc,0,-126.340000,54.885000,4.499948,-3.446208,4.270000,-3.445000,0.229948,-0.001208,4.604715,10.520706,1.250287,10.520706,4.604715,0.210000,0.750000,11,54,11.498440,54.435704,11.498440,54.435704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.096325,24.973727,76.927005,76.858373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555860,1.394796,0.139660,0.012863,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.541327,tube-mpc,0,-126.340000,54.885000,4.574310,-3.343389,4.320000,-3.335000,0.254310,-0.008389,3.689871,12.289405,0.579401,12.289405,3.689871,0.200000,0.640000,15,53,14.866585,52.509842,14.866585,52.509842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.547222,24.282809,78.030420,78.569430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554138,1.410448,0.176314,0.014823,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.551395,tube-mpc,0,-126.340000,54.885000,4.639740,-3.235129,4.360000,-3.215000,0.279740,-0.020129,2.897006,11.130602,0.579401,11.130602,2.897006,0.160000,0.540000,20,74,20.205051,74.112459,20.205051,74.112459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.694252,24.378934,76.478219,76.839413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555018,1.434285,0.213721,0.018795,0.500420,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.561332,tube-mpc,0,-126.340000,54.885000,4.695015,-3.123733,4.390000,-3.115000,0.305015,-0.008733,1.555235,8.691018,0.579401,8.691018,1.555235,0.120000,0.610000,30,94,29.754547,93.917410,29.754547,93.917410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.157023,23.402398,73.677519,72.129044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557276,1.396379,0.157719,0.013248,0.500299,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.571323,tube-mpc,0,-126.340000,54.885000,4.741268,-3.007324,4.410000,-3.025000,0.331268,0.017676,0.579401,7.959143,0.274453,7.959143,0.579401,0.250000,0.750000,15,94,14.898458,94.305686,14.898458,94.305686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.018340,21.043385,73.490920,74.140752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550394,1.396908,0.234014,0.012881,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.581325,tube-mpc,0,-126.340000,54.885000,4.778227,-2.886526,4.430000,-2.925000,0.348227,0.038474,0.823360,9.788831,0.762370,9.788831,0.823360,0.190000,0.860000,13,75,12.823094,74.825010,12.823094,74.825010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.288172,19.086887,71.740038,73.976038,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554368,1.396282,0.237293,0.012026,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.591244,tube-mpc,0,-126.340000,54.885000,4.805693,-2.762677,4.440000,-2.805000,0.365693,0.042323,0.152474,12.716332,0.213464,12.716332,0.152474,0.200000,0.760000,11,63,11.384089,62.842801,11.384089,62.842801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.965606,18.605521,70.253517,68.057589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551512,1.401460,0.186743,0.013462,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.601399,tube-mpc,0,-126.340000,54.885000,4.824409,-2.631854,4.440000,-2.675000,0.384409,0.043146,-1.189297,13.265238,0.152474,13.265238,-1.189297,0.180000,0.700000,19,67,18.848451,66.790482,18.848451,66.790482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.887389,18.951516,67.284601,65.747032,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556514,1.402129,0.186207,0.016202,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.611350,tube-mpc,0,-126.340000,54.885000,4.833614,-2.499902,4.440000,-2.545000,0.393614,0.045098,-1.982162,11.862478,0.640391,11.862478,-1.982162,0.180000,0.660000,18,85,18.266911,85.464515,18.266911,85.464515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.800362,19.162206,64.716857,63.081599,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547646,1.399290,0.184966,0.013274,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.621327,tube-mpc,0,-126.340000,54.885000,4.833884,-2.364028,4.420000,-2.435000,0.413884,0.070972,-2.104141,10.520706,0.213464,10.520706,-2.104141,0.200000,0.720000,10,97,9.767035,97.250558,9.767035,97.250558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.817556,17.744385,61.367926,58.424698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556022,1.396910,0.172314,0.013493,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.631395,tube-mpc,0,-126.340000,54.885000,4.825205,-2.223477,4.400000,-2.325000,0.425205,0.101523,-2.348100,9.544873,0.213464,9.544873,-2.348100,0.190000,0.820000,5,102,5.110274,102.346069,5.110274,102.346069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.459838,15.708660,59.581547,59.592760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559892,1.400289,0.224698,0.014571,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.641395,tube-mpc,0,-126.340000,54.885000,4.807852,-2.080664,4.380000,-2.215000,0.427852,0.134336,-2.714037,10.947634,0.213464,10.947634,-2.714037,0.140000,0.920000,7,88,7.198193,87.708405,7.198193,87.708405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.215253,13.113954,59.644202,61.000427,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555602,1.401785,0.249257,0.015232,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.651394,tube-mpc,0,-126.340000,54.885000,4.781988,-1.934844,4.360000,-2.095000,0.421988,0.160156,-3.689871,12.777322,-0.030495,12.777322,-3.689871,0.140000,0.900000,8,79,8.357922,78.712293,8.357922,78.712293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.407415,11.800732,59.461910,57.610892,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555479,1.400540,0.196828,0.013533,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.661401,tube-mpc,0,-126.340000,54.885000,4.747796,-1.786099,4.330000,-1.955000,0.417796,0.168901,-4.116798,14.485031,0.457422,14.485031,-4.116798,0.160000,0.830000,3,74,2.621230,73.717954,2.621230,73.717954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.469485,10.560014,57.585200,55.024214,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555993,1.401735,0.184848,0.013525,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.671320,tube-mpc,0,-126.340000,54.885000,4.705929,-1.636070,4.290000,-1.805000,0.415929,0.168930,-4.055809,13.997114,0.152474,13.997114,-4.055809,0.110000,0.770000,1,85,1.136145,84.947716,1.136145,84.947716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.243230,10.023043,55.270153,52.371424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556940,1.395066,0.152108,0.013277,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.681330,tube-mpc,0,-126.340000,54.885000,4.655891,-1.482276,4.260000,-1.675000,0.395891,0.192724,-3.567892,12.655342,0.152474,12.655342,-3.567892,0.110000,0.740000,-12,103,-12.043039,103.219919,-12.043039,103.219919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.401870,8.813807,54.422297,53.727951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553037,1.394590,0.177432,0.014679,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.691377,tube-mpc,0,-126.340000,54.885000,4.598070,-1.325681,4.230000,-1.545000,0.368070,0.219319,-3.872840,12.167426,0.213464,12.167426,-3.872840,0.090000,0.870000,-17,100,-16.874077,100.448508,-16.874077,100.448508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.412480,5.987618,55.053061,61.423847,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558456,1.400982,0.263069,0.014634,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.701394,tube-mpc,0,-126.340000,54.885000,4.533160,-1.167578,4.190000,-1.405000,0.343160,0.237422,-4.421746,14.180083,0.335443,14.180083,-4.421746,0.080000,0.930000,-19,82,-18.788991,81.553571,-18.788991,81.553571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.803974,3.523807,56.940518,63.780020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557629,1.399907,0.225246,0.014643,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.711328,tube-mpc,0,-126.340000,54.885000,4.461931,-1.009020,4.160000,-1.245000,0.301931,0.235980,-4.360757,15.948781,0.396432,15.948781,-4.360757,-0.020000,0.840000,-15,75,-14.991472,75.486036,-14.991472,75.486036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.713163,3.051007,59.904139,63.252257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551766,1.397150,0.155009,0.014529,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.721398,tube-mpc,0,-126.340000,54.885000,4.383103,-0.846724,4.120000,-1.075000,0.263103,0.228276,-5.458569,17.656490,0.579401,17.656490,-5.458569,-0.070000,0.790000,-7,66,-6.868176,66.302208,-6.868176,66.302208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.036762,2.644850,59.828420,62.307586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555917,1.400171,0.173027,0.014415,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.731328,tube-mpc,0,-126.340000,54.885000,4.299186,-0.685338,4.070000,-0.905000,0.229186,0.219662,-6.556382,17.168573,0.274453,17.168573,-6.556382,-0.090000,0.690000,-2,79,-2.104827,79.155175,-2.104827,79.155175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.470200,3.160916,59.862494,60.968066,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556029,1.394521,0.140770,0.014177,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.741327,tube-mpc,0,-126.340000,54.885000,4.208867,-0.521721,4.010000,-0.735000,0.198867,0.213279,-6.922320,15.216906,0.457422,15.216906,-6.922320,-0.050000,0.690000,-12,96,-11.626788,95.861550,-11.626788,95.861550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.015677,2.637156,56.204501,60.342828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552475,1.393775,0.157388,0.012571,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.751394,tube-mpc,0,-126.340000,54.885000,4.112417,-0.356062,3.940000,-0.575000,0.172417,0.218938,-6.678361,14.241072,0.152474,14.241072,-6.678361,-0.050000,0.820000,-21,94,-21.283782,93.806164,-21.283782,93.806164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.438710,0.577649,54.953986,65.787959,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556680,1.400122,0.209114,0.012951,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.761398,tube-mpc,0,-126.340000,54.885000,4.011488,-0.190719,3.880000,-0.415000,0.131488,0.224281,-7.166278,16.009771,0.335443,16.009771,-7.166278,-0.120000,0.870000,-15,76,-15.325846,75.607460,-15.325846,75.607460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.497435,-0.623783,54.362980,65.152672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551501,1.466773,0.225975,0.024019,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.771275,tube-mpc,0,-126.340000,54.885000,3.907306,-0.027016,3.810000,-0.235000,0.097306,0.207984,-7.349247,18.449355,0.335443,18.449355,-7.349247,-0.150000,0.810000,-15,59,-14.718609,58.825199,-14.718609,58.825199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.823573,-0.427500,56.285857,63.151913,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547332,1.422012,0.187710,0.016949,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.781276,tube-mpc,0,-126.340000,54.885000,3.797623,0.139047,3.740000,-0.045000,0.057623,0.184047,-8.447060,19.242219,-0.030495,19.242219,-8.447060,-0.150000,0.690000,-11,60,-10.886522,60.295838,-10.886522,60.295838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.565923,0.905444,56.125727,62.398736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543382,1.408659,0.152250,0.012531,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.791322,tube-mpc,0,-126.340000,54.885000,3.683668,0.305927,3.660000,0.145000,0.023668,0.160927,-8.691018,17.229563,0.579401,17.229563,-8.691018,-0.110000,0.640000,-20,79,-19.544611,78.994208,-19.544611,78.994208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.614138,2.437136,54.077085,61.182804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555707,1.400161,0.138765,0.012029,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.801327,tube-mpc,0,-126.340000,54.885000,3.566860,0.472007,3.580000,0.305000,-0.013140,0.167007,-8.569039,14.667999,0.335443,14.667999,-8.569039,-0.130000,0.680000,-25,97,-24.515630,97.464413,-24.515630,97.464413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.644968,2.904795,52.308179,62.376738,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556581,1.396188,0.166801,0.013012,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.811402,tube-mpc,0,-126.340000,54.885000,3.446365,0.638921,3.500000,0.455000,-0.053635,0.183921,-9.239925,14.424041,0.457422,14.424041,-9.239925,-0.170000,0.760000,-19,94,-19.008083,94.310686,-19.008083,94.310686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.198001,2.244825,50.702078,63.707418,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560818,1.403515,0.225940,0.013791,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.821402,tube-mpc,0,-126.340000,54.885000,3.324394,0.804074,3.410000,0.625000,-0.085606,0.179074,-9.727842,16.680656,1.128308,16.680656,-9.727842,-0.170000,0.860000,-18,65,-17.565928,65.442522,-17.565928,65.442522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.933298,1.732279,50.299182,61.702160,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557979,1.403333,0.276133,0.012188,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.831395,tube-mpc,0,-126.340000,54.885000,3.200634,0.968396,3.320000,0.815000,-0.119366,0.153396,-10.703675,19.608157,0.823360,19.608157,-10.703675,-0.170000,0.760000,-11,46,-11.165071,46.001827,-11.165071,46.001827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.943982,3.027014,53.264630,64.114234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559071,1.401922,0.173447,0.012465,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.841262,tube-mpc,0,-126.340000,54.885000,3.077067,1.129768,3.220000,1.005000,-0.142933,0.124768,-10.886644,19.059251,0.335443,19.059251,-10.886644,-0.140000,0.590000,-15,61,-14.848442,61.329401,-14.848442,61.329401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.746878,5.005187,55.455086,71.266449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568226,1.396514,0.139872,0.014441,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.851400,tube-mpc,0,-126.340000,54.885000,2.949179,1.294493,3.110000,1.185000,-0.160821,0.109493,-11.191592,15.277895,0.152474,15.277895,-11.191592,-0.110000,0.540000,-18,95,-18.391780,95.077122,-18.391780,95.077122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.464676,6.295857,52.657750,67.198746,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557393,1.403167,0.195007,0.014146,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.861397,tube-mpc,0,-126.340000,54.885000,2.822658,1.455664,3.010000,1.325000,-0.187342,0.130664,-11.130602,12.899301,0.335443,12.899301,-11.130602,-0.140000,0.690000,-18,103,-17.616254,103.344029,-17.616254,103.344029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.822949,5.470424,49.788963,66.678277,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557837,1.416653,0.215379,0.014045,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.871398,tube-mpc,0,-126.340000,54.885000,2.696172,1.615479,2.910000,1.465000,-0.213828,0.150479,-11.008623,13.021280,0.884349,13.021280,-11.008623,-0.150000,0.930000,-19,81,-18.560371,81.245339,-18.560371,81.245339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.391421,4.301709,49.350116,66.687169,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558552,1.466046,0.271620,0.019253,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.881393,tube-mpc,0,-126.340000,54.885000,2.570333,1.773630,2.800000,1.615000,-0.229667,0.158630,-10.703675,15.704823,0.823360,15.704823,-10.703675,-0.160000,0.890000,-18,61,-18.330193,61.010770,-18.330193,61.010770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.711878,4.815146,51.714911,65.585444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558023,1.403079,0.185539,0.012448,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.891330,tube-mpc,0,-126.340000,54.885000,2.446290,1.929142,2.700000,1.775000,-0.253710,0.154142,-11.374561,16.070760,0.640391,16.070760,-11.374561,-0.160000,0.730000,-12,70,-11.682354,69.644362,-11.682354,69.644362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.492557,6.150531,51.787271,69.040047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552766,1.396109,0.148942,0.014923,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.901399,tube-mpc,0,-126.340000,54.885000,2.322177,2.084821,2.590000,1.935000,-0.267823,0.149821,-11.679509,14.789979,-0.091484,14.789979,-11.679509,-0.130000,0.690000,-11,82,-11.103735,82.107044,-11.103735,82.107044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.827491,6.180415,47.323356,63.118681,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558591,1.403356,0.188486,0.013262,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.911332,tube-mpc,0,-126.340000,54.885000,2.201776,2.236390,2.490000,2.075000,-0.288224,0.161390,-11.008623,12.167426,0.457422,12.167426,-11.008623,-0.130000,0.730000,-16,100,-16.226647,99.701612,-16.226647,99.701612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.343534,5.392095,44.095474,58.822733,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555424,1.397016,0.163423,0.013057,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.921401,tube-mpc,0,-126.340000,54.885000,2.082278,2.387867,2.390000,2.215000,-0.307722,0.172867,-10.581696,11.679509,0.640391,11.679509,-10.581696,-0.110000,0.850000,-21,93,-21.019432,92.713276,-21.019432,92.713276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.618127,3.264371,42.878980,61.086780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558199,1.404592,0.225840,0.014212,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.931350,tube-mpc,0,-126.340000,54.885000,1.967188,2.535285,2.290000,2.345000,-0.322812,0.190285,-10.886644,13.509197,1.067318,13.509197,-10.886644,-0.130000,0.900000,-13,73,-12.593788,72.515898,-12.593788,72.515898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.902308,1.744616,44.635152,61.823546,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548504,1.405412,0.217113,0.013786,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.941402,tube-mpc,0,-126.340000,54.885000,1.854409,2.681813,2.190000,2.505000,-0.335591,0.176813,-10.886644,15.094927,0.518412,15.094927,-10.886644,-0.130000,0.830000,-8,62,-7.745748,61.505717,-7.745748,61.505717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.986357,1.063189,48.023393,63.056433,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558146,1.408217,0.174625,0.013461,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.951406,tube-mpc,0,-126.340000,54.885000,1.746122,2.825125,2.100000,2.655000,-0.353878,0.170125,-9.971800,14.911958,0.396432,14.911958,-9.971800,-0.100000,0.720000,-16,70,-15.531685,69.520455,-15.531685,69.520455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.590759,0.398608,49.046286,64.200210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558628,1.404395,0.171598,0.014016,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.961395,tube-mpc,0,-126.340000,54.885000,1.642359,2.965644,2.010000,2.795000,-0.367641,0.170644,-8.995966,13.326228,0.579401,13.326228,-8.995966,-0.090000,0.680000,-22,84,-21.809156,84.266892,-21.809156,84.266892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.024328,-0.881730,48.172844,62.376316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557901,1.407865,0.184856,0.014384,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.971397,tube-mpc,0,-126.340000,54.885000,1.543294,3.103636,1.930000,2.925000,-0.386706,0.178636,-8.264091,11.252582,0.823360,11.252582,-8.264091,-0.130000,0.740000,-20,95,-19.876547,94.922684,-19.876547,94.922684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.134301,-2.390589,46.320776,62.359821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556826,1.403747,0.197719,0.014214,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.981399,tube-mpc,0,-126.340000,54.885000,1.449467,3.238862,1.850000,3.045000,-0.400533,0.193862,-7.715185,10.886644,1.128308,10.886644,-7.715185,-0.150000,0.850000,-17,87,-17.168340,87.458525,-17.168340,87.458525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.046224,-4.034360,44.116409,60.855990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557188,1.404867,0.214904,0.012938,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.991330,tube-mpc,0,-126.340000,54.885000,1.361892,3.370318,1.780000,3.165000,-0.418108,0.205318,-7.837164,12.106436,0.701380,12.106436,-7.837164,-0.170000,0.850000,-8,76,-7.888396,75.855735,-7.888396,75.855735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.297675,-5.218683,45.154381,60.705455,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557689,1.397684,0.169105,0.012832,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.001393,tube-mpc,0,-126.340000,54.885000,1.279237,3.500589,1.710000,3.315000,-0.430763,0.185589,-7.654195,14.728989,0.396432,14.728989,-7.654195,-0.110000,0.810000,-10,53,-9.751941,53.122937,-9.751941,53.122937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.180980,-6.453059,45.488622,58.228724,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558227,1.403684,0.174907,0.013821,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.011321,tube-mpc,0,-126.340000,54.885000,1.204063,3.626163,1.640000,3.455000,-0.435937,0.171163,-7.227268,15.216906,0.091484,15.216906,-7.227268,-0.110000,0.670000,-6,57,-6.245304,56.917324,-6.245304,56.917324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.609810,-6.772224,52.581448,64.671391,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556228,1.397200,0.152386,0.013944,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.021407,tube-mpc,0,-126.340000,54.885000,1.134524,3.750713,1.580000,3.605000,-0.445476,0.145713,-6.068465,13.326228,1.067318,13.326228,-6.068465,-0.080000,0.610000,-14,73,-13.554952,73.022043,-13.554952,73.022043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.461371,-7.016911,50.597712,60.611741,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559294,1.403897,0.186314,0.013550,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.031397,tube-mpc,0,-126.340000,54.885000,1.072794,3.871006,1.540000,3.725000,-0.467206,0.146006,-4.421746,10.398727,0.762370,10.398727,-4.421746,-0.150000,0.650000,-14,92,-14.257550,91.565374,-14.257550,91.565374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.988726,-7.497250,47.252077,56.921047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556900,1.403336,0.188688,0.013777,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.041397,tube-mpc,0,-126.340000,54.885000,1.018434,3.988352,1.510000,3.835000,-0.491566,0.153352,-3.506902,8.934977,0.518412,8.934977,-3.506902,-0.110000,0.760000,-22,93,-22.102529,92.524044,-22.102529,92.524044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.307036,-8.558773,42.553871,53.331536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558998,1.403489,0.223212,0.013578,0.501328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.051352,tube-mpc,0,-126.340000,54.885000,0.972007,4.102098,1.480000,3.935000,-0.507993,0.167098,-2.470079,10.459717,0.030495,10.459717,-2.470079,-0.130000,0.870000,-22,69,-21.758572,68.790807,-21.758572,68.790807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.587145,-9.708403,41.832560,54.453173,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548086,1.403241,0.198275,0.013264,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.061401,tube-mpc,0,-126.340000,54.885000,0.933204,4.213792,1.460000,4.055000,-0.526796,0.158792,-3.079975,13.265238,0.579401,13.265238,-3.079975,-0.170000,0.810000,-3,47,-3.225317,46.998545,-3.225317,46.998545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.360757,-9.631190,46.178048,56.588085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556058,1.404870,0.188410,0.012474,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.071392,tube-mpc,0,-126.340000,54.885000,0.902910,4.321734,1.440000,4.195000,-0.537090,0.126734,-2.470079,13.692166,0.396432,13.692166,-2.470079,-0.130000,0.650000,-4,51,-4.201658,51.420654,-4.201658,51.420654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.011656,-8.650957,47.470568,60.722932,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558270,1.402531,0.184017,0.013781,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.081393,tube-mpc,0,-126.340000,54.885000,0.881098,4.426677,1.430000,4.325000,-0.548902,0.101677,-1.494245,11.923467,0.640391,11.923467,-1.494245,-0.100000,0.560000,-9,69,-9.029686,69.462441,-9.029686,69.462441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.605566,-7.927671,47.547607,58.039232,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558294,1.403387,0.188073,0.014904,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.091349,tube-mpc,0,-126.340000,54.885000,0.868051,4.528089,1.430000,4.415000,-0.561949,0.113089,-0.396432,8.691018,0.030495,8.691018,-0.396432,-0.050000,0.600000,-19,92,-18.535250,91.714651,-18.535250,91.714651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.912758,-7.361078,44.904851,50.954169,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548015,1.402462,0.185724,0.013845,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.101324,tube-mpc,0,-126.340000,54.885000,0.863840,4.626641,1.440000,4.505000,-0.576160,0.121641,1.006328,8.081122,-0.030495,8.081122,1.006328,-0.110000,0.760000,-16,82,-16.050982,81.634750,-16.050982,81.634750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.512214,-8.111410,40.593639,49.555902,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556961,1.397111,0.172055,0.014472,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.111399,tube-mpc,0,-126.340000,54.885000,0.868754,4.723108,1.460000,4.605000,-0.591246,0.118108,0.518412,9.361904,0.274453,9.361904,0.518412,-0.130000,0.820000,-1,63,-0.725683,62.612000,-0.725683,62.612000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.501388,-8.090849,40.559182,46.822086,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560752,1.402239,0.186960,0.013279,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.121395,tube-mpc,0,-126.340000,54.885000,0.882876,4.815826,1.480000,4.715000,-0.597124,0.100826,0.762370,11.740498,0.518412,11.740498,0.762370,-0.090000,0.740000,3,46,2.734626,45.569185,2.734626,45.569185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.964360,-7.394704,44.149353,52.219620,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558383,1.402565,0.184484,0.012363,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.131393,tube-mpc,0,-126.340000,54.885000,0.906326,4.905602,1.500000,4.835000,-0.593674,0.070602,1.494245,12.167426,0.274453,12.167426,1.494245,-0.030000,0.610000,-1,48,-0.953782,47.920908,-0.953782,47.920908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.043273,-5.947007,50.427826,59.245949,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557827,1.403425,0.175872,0.015985,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.141394,tube-mpc,0,-126.340000,54.885000,0.939201,4.992501,1.530000,4.945000,-0.590799,0.047501,2.287110,10.215758,-0.030495,10.215758,2.287110,-0.020000,0.530000,0,67,-0.052523,66.957923,-0.052523,66.957923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.114178,-3.974944,51.698734,58.958336,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558623,1.403305,0.185435,0.012694,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.151400,tube-mpc,0,-126.340000,54.885000,0.981587,5.076604,1.560000,5.045000,-0.578413,0.031604,3.079975,7.593205,0.152474,7.593205,3.079975,0.000000,0.590000,0,80,0.164544,80.294717,0.164544,80.294717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.016075,-2.251297,48.624157,51.923689,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558302,1.403397,0.167678,0.012524,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.161398,tube-mpc,0,-126.340000,54.885000,1.033466,5.157870,1.600000,5.115000,-0.566534,0.042870,3.506902,5.946486,-0.030495,5.946486,3.506902,0.000000,0.700000,6,83,6.199803,83.459600,6.199803,83.459600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.352832,-0.833945,44.979316,47.446401,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558008,1.401926,0.187849,0.014098,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.171398,tube-mpc,0,-126.340000,54.885000,1.094887,5.236441,1.640000,5.185000,-0.545113,0.051441,4.238777,7.166278,-0.213464,7.166278,4.238777,0.010000,0.770000,10,66,10.483555,66.100800,10.483555,66.100800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.953637,0.087390,44.683105,46.195509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558637,1.402208,0.174003,0.013633,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.181396,tube-mpc,0,-126.340000,54.885000,1.165813,5.312366,1.700000,5.275000,-0.534187,0.037366,4.055809,9.056956,-0.335443,9.056956,4.055809,0.020000,0.740000,22,49,22.015397,49.382198,22.015397,49.382198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.506054,1.687733,49.878044,51.682110,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557019,1.418674,0.175792,0.014433,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.191325,tube-mpc,0,-126.340000,54.885000,1.245634,5.385250,1.750000,5.365000,-0.504366,0.020250,4.665705,9.788831,-0.457422,9.788831,4.665705,0.050000,0.630000,26,49,25.825192,49.162853,25.825192,49.162853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.538805,3.897420,54.878357,59.198971,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555389,1.396835,0.147208,0.014080,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.201347,tube-mpc,0,-126.340000,54.885000,1.335624,5.456358,1.800000,5.455000,-0.464376,0.001358,5.275601,7.959143,-0.396432,7.959143,5.275601,0.120000,0.540000,24,69,23.995096,68.812505,23.995096,68.812505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.232003,6.025282,59.754840,61.171608,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559081,1.403385,0.174760,0.013014,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.211396,tube-mpc,0,-126.340000,54.885000,1.435265,5.525266,1.880000,5.515000,-0.444735,0.010266,6.861330,5.214611,-0.701380,5.214611,6.861330,0.170000,0.600000,13,86,13.377376,85.839996,13.377376,85.839996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.649659,7.368453,56.674206,56.584718,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557034,1.402884,0.189603,0.013060,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.221402,tube-mpc,0,-126.340000,54.885000,1.543733,5.591600,1.950000,5.565000,-0.406267,0.026600,8.203101,3.079975,-0.945339,3.079975,8.203101,0.190000,0.720000,10,93,9.802108,93.129145,9.802108,93.129145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.337821,7.748425,52.540318,51.668734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556727,1.412832,0.198899,0.013258,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.231396,tube-mpc,0,-126.340000,54.885000,1.661153,5.655683,2.050000,5.605000,-0.388847,0.050683,9.605862,4.665705,-0.579401,4.665705,9.605862,0.160000,0.830000,12,71,11.726842,71.273076,11.726842,71.273076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.288165,7.480234,49.141567,48.074923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558188,1.404804,0.203437,0.012894,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.241326,tube-mpc,0,-126.340000,54.885000,1.786653,5.717307,2.150000,5.675000,-0.363347,0.042307,10.154769,7.227268,-1.006328,7.227268,10.154769,0.140000,0.790000,21,51,21.199175,50.757515,21.199175,50.757515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.446704,8.569531,52.784274,52.649412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551751,1.401784,0.145377,0.014711,0.501068,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.251320,tube-mpc,0,-126.340000,54.885000,1.921671,5.777372,2.260000,5.745000,-0.338329,0.032372,11.252582,8.081122,-0.823360,8.081122,11.252582,0.150000,0.660000,22,52,21.859810,52.318362,21.859810,52.318362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.031048,10.315378,57.761680,58.828387,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557676,1.396735,0.138860,0.012310,0.500204,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.261402,tube-mpc,0,-126.340000,54.885000,2.066513,5.836082,2.380000,5.825000,-0.313487,0.011082,11.740498,6.739351,-1.128308,6.739351,11.740498,0.220000,0.580000,19,68,18.511539,67.509668,18.511539,67.509668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.371090,11.736925,58.877629,60.009378,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568413,1.404120,0.174184,0.015819,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.271404,tube-mpc,0,-126.340000,54.885000,2.218558,5.892570,2.510000,5.875000,-0.291442,0.017570,13.509197,3.689871,-1.372266,3.689871,13.509197,0.230000,0.620000,10,89,10.167356,88.972721,10.167356,88.972721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.309310,13.045246,56.546808,58.381363,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557561,1.403788,0.186434,0.012365,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.281274,tube-mpc,0,-126.340000,54.885000,2.376494,5.946701,2.660000,5.905000,-0.283506,0.041701,14.485031,2.592058,-1.189297,2.592058,14.485031,0.200000,0.750000,12,89,12.364556,88.527235,12.364556,88.527235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.820219,12.912952,52.565708,54.048424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570927,1.681614,0.254599,0.021987,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.291274,tube-mpc,0,-126.340000,54.885000,2.544267,6.000032,2.810000,5.935000,-0.265733,0.065032,15.399875,3.079975,-1.616224,3.079975,15.399875,0.180000,0.830000,16,79,15.709056,78.503248,15.709056,78.503248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.123099,13.344106,53.039051,55.477112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548050,1.431648,0.205070,0.015527,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.301273,tube-mpc,0,-126.340000,54.885000,2.719517,6.051936,2.970000,5.975000,-0.250483,0.076936,15.582843,6.007476,-1.494245,6.007476,15.582843,0.180000,0.830000,23,54,23.305808,54.485506,23.305808,54.485506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.399221,13.691846,54.396148,56.878966,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.775454,1.499587,0.216202,0.024658,0.500351,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.311245,tube-mpc,0,-126.340000,54.885000,2.901489,6.102407,3.130000,6.045000,-0.228511,0.057407,16.375708,6.617372,-1.555235,6.617372,16.375708,0.200000,0.710000,23,57,23.040574,56.633899,23.040574,56.633899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.756099,15.269231,60.947745,64.774753,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545105,1.629311,0.226664,0.022386,0.501040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.321481,tube-mpc,0,-126.340000,54.885000,3.095382,6.152979,3.310000,6.095000,-0.214618,0.057979,17.107583,4.970653,-2.043152,4.970653,17.107583,0.230000,0.620000,20,78,19.785217,77.871755,19.785217,77.871755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.434699,16.408138,60.183403,64.444737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571818,1.610609,0.231579,0.019991,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.331245,tube-mpc,0,-126.340000,54.885000,3.286747,6.200170,3.490000,6.135000,-0.203253,0.065170,18.327375,3.506902,-1.860183,3.506902,18.327375,0.250000,0.680000,12,86,12.316359,85.603877,12.316359,85.603877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.691948,16.308129,56.111769,60.104150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547565,1.753479,0.285255,0.033631,0.500770,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.341252,tube-mpc,0,-126.340000,54.885000,3.488969,6.247569,3.690000,6.165000,-0.201031,0.082569,19.181230,2.409089,-1.677214,2.409089,19.181230,0.230000,0.780000,12,87,11.915517,87.054485,11.915517,87.054485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.230069,16.395954,54.819171,59.018409,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563548,1.438890,0.205920,0.017602,0.500571,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.351246,tube-mpc,0,-126.340000,54.885000,3.696760,6.294047,3.890000,6.195000,-0.193240,0.099047,19.242219,3.201954,-1.738204,3.201954,19.242219,0.170000,0.840000,25,77,24.780402,76.547484,24.780402,76.547484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.111586,16.299105,52.485170,57.138810,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553029,1.431159,0.204283,0.013295,0.500382,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.361270,tube-mpc,0,-126.340000,54.885000,3.910641,6.339906,4.090000,6.235000,-0.179359,0.104906,19.059251,5.214611,-1.921172,5.214611,19.059251,0.210000,0.830000,28,61,28.309046,60.845679,28.309046,60.845679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.383836,16.416057,57.326275,61.815404,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562819,1.408776,0.148031,0.011979,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.371330,tube-mpc,0,-126.340000,54.885000,4.130384,6.385268,4.290000,6.285000,-0.159616,0.100268,18.693313,5.092632,-1.921172,5.092632,18.693313,0.270000,0.690000,30,73,29.991044,73.304867,29.991044,73.304867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.132913,17.669994,63.426122,68.368245,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555737,1.407341,0.143403,0.013376,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.381400,tube-mpc,0,-126.340000,54.885000,4.355055,6.430116,4.500000,6.335000,-0.144945,0.095116,19.303209,5.214611,-2.226120,5.214611,19.303209,0.280000,0.720000,28,70,28.461950,69.697810,28.461950,69.697810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.888578,17.028813,58.851764,62.657187,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560276,1.409437,0.178484,0.015115,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.391330,tube-mpc,0,-126.340000,54.885000,4.580803,6.473890,4.700000,6.385000,-0.119197,0.088890,19.669147,3.811850,-2.226120,3.811850,19.669147,0.320000,0.700000,25,82,25.103923,82.200279,25.103923,82.200279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.900289,18.085616,61.828929,66.252062,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551161,1.397478,0.141550,0.013935,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.401428,tube-mpc,0,-126.340000,54.885000,4.814208,6.518036,4.910000,6.415000,-0.095792,0.103036,20.035084,3.140965,-1.921172,3.140965,20.035084,0.300000,0.750000,29,85,28.894951,85.253606,28.894951,85.253606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.465608,17.980813,57.135548,60.816077,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568410,1.409666,0.187354,0.015545,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.411398,tube-mpc,0,-126.340000,54.885000,5.048041,6.561353,5.120000,6.445000,-0.071959,0.116353,20.035084,3.750861,-2.043152,3.750861,20.035084,0.290000,0.820000,35,76,34.939295,75.511970,34.939295,75.511970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.049481,17.763744,57.148830,60.616093,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557097,1.407398,0.189202,0.013230,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.421395,tube-mpc,0,-126.340000,54.885000,5.285466,6.604603,5.320000,6.485000,-0.034534,0.119603,20.644980,4.360757,-2.470079,4.360757,20.644980,0.330000,0.810000,30,71,30.340658,71.366254,30.340658,71.366254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.248200,17.977885,61.110300,64.488870,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557873,1.406053,0.187201,0.013045,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.431330,tube-mpc,0,-126.340000,54.885000,5.523867,6.647473,5.530000,6.535000,-0.006133,0.112473,20.644980,4.970653,-2.348100,4.970653,20.644980,0.370000,0.770000,29,69,29.239622,69.461307,29.239622,69.461307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.916287,17.797403,61.520906,64.297613,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557932,1.396188,0.140206,0.013615,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.441295,tube-mpc,0,-126.340000,54.885000,5.765075,6.690446,5.750000,6.575000,0.015075,0.115446,21.925762,4.848673,-2.470079,4.848673,21.925762,0.320000,0.740000,28,74,27.545812,73.616212,27.545812,73.616212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.715039,17.650978,60.452811,63.886662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539018,1.395161,0.138535,0.013371,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.451396,tube-mpc,0,-126.340000,54.885000,6.011200,6.734039,5.980000,6.615000,0.031200,0.119039,22.840606,4.055809,-2.409089,4.055809,22.840606,0.320000,0.740000,21,81,21.358101,80.938492,21.358101,80.938492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.878570,17.233618,58.170102,61.930297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556540,1.405429,0.174864,0.012912,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.461400,tube-mpc,0,-126.340000,54.885000,6.256144,6.777314,6.230000,6.645000,0.026144,0.132314,23.755450,3.933829,-2.409089,3.933829,23.755450,0.290000,0.790000,17,79,16.564967,79.339908,16.564967,79.339908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.819795,16.087981,54.361032,58.043275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555787,1.407409,0.190234,0.012984,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.471391,tube-mpc,0,-126.340000,54.885000,6.501519,6.820694,6.480000,6.685000,0.021519,0.135694,24.609304,4.177788,-2.226120,4.177788,24.609304,0.260000,0.820000,12,75,12.177860,75.198234,12.177860,75.198234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.431731,15.014786,52.256069,56.602955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556668,1.404855,0.175963,0.013609,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.481400,tube-mpc,0,-126.340000,54.885000,6.747631,6.864362,6.750000,6.725000,-0.002369,0.139362,25.280190,4.909663,-2.714037,4.909663,25.280190,0.220000,0.800000,9,72,8.802331,71.589880,8.802331,71.589880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.648213,13.837927,50.686886,56.075774,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556999,1.402906,0.178072,0.013831,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.491322,tube-mpc,0,-126.340000,54.885000,6.991455,6.907901,7.000000,6.765000,-0.008545,0.142901,25.402169,5.153621,-2.897006,5.153621,25.402169,0.220000,0.760000,6,74,6.140539,73.876820,6.140539,73.876820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.951478,12.813136,49.821621,57.574189,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554407,1.394791,0.155826,0.015362,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.501323,tube-mpc,0,-126.340000,54.885000,7.236651,6.952080,7.260000,6.805000,-0.023349,0.147080,25.158211,4.543725,-2.653048,4.543725,25.158211,0.130000,0.760000,17,80,16.787834,80.004487,16.787834,80.004487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.773187,11.809751,51.669441,57.624941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558344,1.397374,0.141994,0.013509,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.511394,tube-mpc,0,-126.340000,54.885000,7.482573,6.996901,7.520000,6.845000,-0.037427,0.151901,23.938419,4.726694,-2.836017,4.726694,23.938419,0.160000,0.770000,21,79,21.022438,79.036778,21.022438,79.036778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.223611,10.688310,54.115052,58.248644,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555595,1.403370,0.189040,0.012117,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.521397,tube-mpc,0,-126.340000,54.885000,7.725388,7.041767,7.760000,6.885000,-0.034612,0.156767,24.060398,3.994819,-3.018985,3.994819,24.060398,0.190000,0.770000,14,86,14.138761,85.867205,14.138761,85.867205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.773040,10.315638,53.935006,58.419725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556156,1.403043,0.186886,0.013157,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.531398,tube-mpc,0,-126.340000,54.885000,7.966325,7.086995,8.020000,6.935000,-0.053675,0.151995,24.975242,5.519559,-2.714037,5.519559,24.975242,0.190000,0.830000,2,68,1.941512,68.228007,1.941512,68.228007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.130658,8.591017,49.511772,52.071294,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558415,1.402301,0.177128,0.013712,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.541331,tube-mpc,0,-126.340000,54.885000,8.203418,7.132293,8.260000,6.985000,-0.056582,0.147293,24.609304,6.373413,-2.714037,6.373413,24.609304,0.150000,0.790000,7,64,6.809716,64.090822,6.809716,64.090822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.192539,8.870546,50.245341,54.568679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556150,1.401870,0.176206,0.013600,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.551391,tube-mpc,0,-126.340000,54.885000,8.440889,7.178553,8.510000,7.035000,-0.069111,0.143553,23.633471,6.190445,-2.653048,6.190445,23.633471,0.120000,0.730000,15,71,15.076930,71.125145,15.076930,71.125145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.989296,9.100959,55.612684,58.793734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556625,1.402664,0.159629,0.012863,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.561397,tube-mpc,0,-126.340000,54.885000,8.674056,7.224944,8.740000,7.085000,-0.065944,0.139944,21.986752,4.848673,-2.592058,4.848673,21.986752,0.120000,0.710000,26,85,26.102402,84.629112,26.102402,84.629112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.089280,9.332093,56.968186,59.504527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557090,1.402154,0.175468,0.013821,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.571347,tube-mpc,0,-126.340000,54.885000,8.902559,7.271442,8.740000,7.125000,0.162559,0.146442,21.986752,4.848673,-2.287110,3.262944,19.547167,0.160000,0.780000,38,80,38.158114,80.079038,38.158114,80.079038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.357584,8.701559,55.610404,56.810807,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.530402,1.413695,0.190107,0.014858,0.500571,1,1,0,6,1,1,0,0,0,0,1,1,0,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.009950,0.000000,0.000000,0.000000
6.581402,tube-mpc,0,-126.340000,54.885000,9.129725,7.318785,9.160000,7.165000,-0.030275,0.153785,19.791126,3.994819,-2.470079,3.994819,19.791126,0.280000,0.810000,20,85,20.327862,85.131829,20.327862,85.131829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.342294,9.283977,54.746572,57.963627,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557568,1.401015,0.189965,0.015943,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.591394,tube-mpc,0,-126.340000,54.885000,9.351364,7.366154,9.370000,7.205000,-0.018636,0.161154,19.181230,4.543725,-1.799193,4.543725,19.181230,0.280000,0.840000,21,79,21.266437,79.304842,21.266437,79.304842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.035692,8.382223,45.986207,49.354307,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556842,1.401330,0.188343,0.014222,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.601401,tube-mpc,0,-126.340000,54.885000,9.568939,7.413890,9.560000,7.255000,0.008939,0.158890,17.961438,5.458569,-2.043152,5.458569,17.961438,0.270000,0.830000,31,73,31.231647,72.678214,31.231647,72.678214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.493657,8.058822,45.584737,47.894011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554802,1.401487,0.187574,0.013083,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.611401,tube-mpc,0,-126.340000,54.885000,9.781616,7.461841,9.750000,7.325000,0.031616,0.136841,17.351542,6.800341,-2.226120,6.800341,17.351542,0.270000,0.790000,35,63,34.669680,63.244827,34.669680,63.244827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.875322,7.557965,49.531142,52.356046,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556642,1.401543,0.189013,0.013781,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.621394,tube-mpc,0,-126.340000,54.885000,9.989129,7.509964,9.930000,7.385000,0.059129,0.124964,17.290552,6.983309,-1.982162,6.983309,17.290552,0.330000,0.730000,25,66,25.055566,65.692345,25.055566,65.692345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.863346,7.448031,52.352241,58.330760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555821,1.400835,0.188239,0.011995,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.631396,tube-mpc,0,-126.340000,54.885000,10.191530,7.558285,10.110000,7.445000,0.081530,0.113285,17.412531,5.153621,-2.226120,5.153621,17.412531,0.320000,0.690000,21,83,20.777743,83.394454,20.777743,83.394454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.503284,7.304412,48.638665,55.833376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555631,1.401437,0.178279,0.014613,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.641400,tube-mpc,0,-126.340000,54.885000,10.388375,7.606700,10.290000,7.495000,0.098375,0.111700,17.595500,4.055809,-2.470079,4.055809,17.595500,0.250000,0.760000,23,87,23.348459,86.808644,23.348459,86.808644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.907585,5.728701,44.298759,47.395255,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557412,1.401576,0.188145,0.013978,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.651262,tube-mpc,0,-126.340000,54.885000,10.576744,7.654455,10.470000,7.535000,0.106744,0.119455,17.168573,4.360757,-1.921172,4.360757,17.168573,0.270000,0.820000,20,80,19.551251,79.670303,19.551251,79.670303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.649874,4.126015,44.123062,44.408307,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563021,1.764722,0.245655,0.033505,0.500925,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.661247,tube-mpc,0,-126.340000,54.885000,10.761479,7.702759,10.640000,7.575000,0.121479,0.127759,16.131750,5.214611,-2.165131,5.214611,16.131750,0.240000,0.830000,28,72,27.772090,72.160749,27.772090,72.160749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.193675,2.589239,43.676634,43.476584,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553995,1.442186,0.196229,0.017491,0.501863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.671373,tube-mpc,0,-126.340000,54.885000,10.942445,7.751612,10.800000,7.635000,0.142445,0.116612,15.521854,5.946486,-1.799193,5.946486,15.521854,0.260000,0.790000,27,68,26.918652,68.164180,26.918652,68.164180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.135317,0.921105,47.301334,46.464461,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571896,1.573299,0.241942,0.026329,0.500952,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.681245,tube-mpc,0,-126.340000,54.885000,11.112524,7.799032,10.960000,7.685000,0.152524,0.114032,14.789979,5.336590,-2.043152,5.336590,14.789979,0.270000,0.740000,27,77,26.506401,76.970493,26.506401,76.970493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.270765,-0.800886,47.597072,48.208836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546417,1.474491,0.221633,0.016034,0.500625,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.691248,tube-mpc,0,-126.340000,54.885000,11.278279,7.846778,11.100000,7.745000,0.178279,0.101778,14.911958,5.214611,-1.982162,5.214611,14.911958,0.280000,0.760000,20,75,19.985615,74.974140,19.985615,74.974140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.854511,-3.657856,44.263260,46.757597,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573449,1.616167,0.210250,0.015892,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.701246,tube-mpc,0,-126.340000,54.885000,11.437189,7.894101,11.260000,7.785000,0.177189,0.109101,14.789979,4.360757,-1.921172,4.360757,14.789979,0.270000,0.780000,15,80,15.032798,80.108632,15.032798,80.108632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.329212,-5.639571,42.305226,44.100414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545798,1.691492,0.230001,0.022589,0.500594,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.711260,tube-mpc,0,-126.340000,54.885000,11.589424,7.940994,11.420000,7.835000,0.169424,0.105994,14.850968,3.689871,-1.921172,3.689871,14.850968,0.210000,0.790000,14,84,14.465458,83.999020,14.465458,83.999020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.746165,-7.947966,39.057794,39.710990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554089,1.406174,0.150913,0.012280,0.500767,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.721339,tube-mpc,0,-126.340000,54.885000,11.735556,7.987579,11.570000,7.865000,0.165556,0.122579,13.936124,4.116798,-1.860183,4.116798,13.936124,0.180000,0.820000,19,79,19.270755,78.866408,19.270755,78.866408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.035202,-10.292394,37.799300,36.889511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556980,1.399922,0.146278,0.014075,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.731401,tube-mpc,0,-126.340000,54.885000,11.874233,8.033357,11.710000,7.915000,0.164233,0.118357,13.021280,5.275601,-2.470079,5.275601,13.021280,0.170000,0.840000,22,66,22.292063,66.085882,22.292063,66.085882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.694021,-12.229481,39.865320,37.452615,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558701,1.398562,0.176280,0.014119,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.741400,tube-mpc,0,-126.340000,54.885000,12.004832,8.078013,11.840000,7.965000,0.164832,0.113013,12.533363,4.970653,-1.616224,4.970653,12.533363,0.190000,0.780000,17,72,17.496648,71.836050,17.496648,71.836050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.958381,-13.357589,42.605348,39.638786,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560577,1.403663,0.176835,0.015264,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.751272,tube-mpc,0,-126.340000,54.885000,12.126667,8.121169,11.970000,8.005000,0.156667,0.116169,12.045446,3.811850,-1.372266,3.811850,12.045446,0.200000,0.760000,12,83,12.466115,82.632694,12.466115,82.632694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.194807,-15.097080,37.603686,36.591222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574365,1.399041,0.178979,0.012826,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.761397,tube-mpc,0,-126.340000,54.885000,12.244250,8.164344,12.100000,8.045000,0.144250,0.119344,12.106436,3.018985,-1.555235,3.018985,12.106436,0.160000,0.820000,9,83,8.564648,83.210896,8.564648,83.210896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.938339,-16.770632,33.859648,32.738545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560446,1.399359,0.189617,0.012865,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.771400,tube-mpc,0,-126.340000,54.885000,12.353064,8.205795,12.230000,8.075000,0.123064,0.130795,11.130602,2.957996,-1.738204,2.957996,11.130602,0.130000,0.850000,12,81,12.029785,80.795313,12.029785,80.795313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.447983,-17.503794,32.011284,28.116954,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559622,1.403541,0.189397,0.014425,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.781327,tube-mpc,0,-126.340000,54.885000,12.453823,8.245620,12.350000,8.115000,0.103823,0.130620,10.032790,3.567892,-0.823360,3.567892,10.032790,0.120000,0.840000,15,75,14.973561,75.195375,14.973561,75.195375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.069994,-17.662469,31.246496,24.242393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560442,1.399968,0.189406,0.013499,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.791393,tube-mpc,0,-126.340000,54.885000,12.548672,8.284547,12.460000,8.145000,0.088672,0.139547,9.300914,4.177788,-1.555235,4.177788,9.300914,0.120000,0.830000,14,70,13.749214,70.057202,13.749214,70.057202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.082892,-17.895416,32.142394,25.257527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558020,1.401337,0.177174,0.015592,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.801398,tube-mpc,0,-126.340000,54.885000,12.635656,8.321647,12.550000,8.185000,0.085656,0.136647,8.386070,4.116798,-1.250287,4.116798,8.386070,0.130000,0.780000,14,73,13.669835,72.893153,13.669835,72.893153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.387712,-18.202339,31.717318,26.022502,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558072,1.406873,0.178281,0.015466,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.811401,tube-mpc,0,-126.340000,54.885000,12.715420,8.357029,12.640000,8.225000,0.075420,0.132029,8.020133,2.836017,-1.372266,2.836017,8.020133,0.130000,0.730000,9,86,9.225917,85.761972,9.225917,85.761972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.137264,-18.226112,29.614424,23.811010,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557491,1.396271,0.190710,0.012101,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.821274,tube-mpc,0,-126.340000,54.885000,12.787142,8.390140,12.720000,8.245000,0.067142,0.145140,7.227268,1.677214,-1.372266,1.677214,7.227268,0.120000,0.840000,10,85,9.591828,85.179523,9.591828,85.179523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.122182,-18.982158,26.284155,23.159887,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539959,1.405798,0.155013,0.014513,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.831307,tube-mpc,0,-126.340000,54.885000,12.852983,8.421817,12.790000,8.265000,0.062983,0.156817,5.580549,1.921172,-0.884349,1.921172,5.580549,0.110000,0.840000,19,82,18.708005,82.312897,18.708005,82.312897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.341172,-18.863048,25.570114,20.174947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538459,1.393524,0.150295,0.012652,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.841394,tube-mpc,0,-126.340000,54.885000,12.912122,8.451529,12.850000,8.295000,0.062122,0.156529,4.421746,1.921172,-0.457422,1.921172,4.421746,0.130000,0.860000,20,78,20.498418,78.106810,20.498418,78.106810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.221394,-18.520222,26.014579,19.065529,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557099,1.395614,0.189771,0.013152,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.851270,tube-mpc,0,-126.340000,54.885000,12.963268,8.478411,12.890000,8.335000,0.073268,0.143411,3.628881,4.116798,-0.640391,4.116798,3.628881,0.150000,0.830000,21,59,20.907140,59.197588,20.907140,59.197588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.682172,-19.582893,26.526635,23.729189,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578028,1.395541,0.176640,0.013149,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.861396,tube-mpc,0,-126.340000,54.885000,13.008902,8.503577,12.930000,8.365000,0.078902,0.138577,3.140965,3.201954,-0.457422,3.201954,3.140965,0.190000,0.740000,15,71,14.578574,70.850530,14.578574,70.850530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.071395,-19.495278,31.298083,29.858960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558815,1.396025,0.176341,0.015962,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.871297,tube-mpc,0,-126.340000,54.885000,13.046991,8.525710,12.970000,8.395000,0.076991,0.130710,2.592058,0.640391,-0.335443,0.640391,2.592058,0.170000,0.720000,15,91,15.084033,90.975353,15.084033,90.975353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.138870,-20.361569,26.494173,30.191068,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544273,1.388934,0.165956,0.012774,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.881414,tube-mpc,0,-126.340000,54.885000,13.079395,8.545673,13.000000,8.405000,0.079395,0.140673,2.165131,-0.213464,-0.274453,-0.213464,2.165131,0.150000,0.810000,16,89,15.683727,89.040635,15.683727,89.040635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.450104,-21.556263,23.907343,28.151700,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567225,1.394462,0.223319,0.013523,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.891356,tube-mpc,0,-126.340000,54.885000,13.104977,8.562555,13.020000,8.415000,0.084977,0.147555,1.738204,0.274453,-0.518412,0.274453,1.738204,0.150000,0.890000,15,75,14.729534,75.470186,14.729534,75.470186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.553662,-22.272495,24.130829,26.600947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546551,1.391959,0.197690,0.014274,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.901400,tube-mpc,0,-126.340000,54.885000,13.124689,8.576734,13.040000,8.425000,0.084689,0.151734,0.213464,1.250287,0.152474,1.250287,0.213464,0.130000,0.850000,26,68,25.793104,68.058038,25.793104,68.058038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.281077,-22.412823,25.589331,27.817040,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558015,1.391290,0.172002,0.013424,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.911392,tube-mpc,0,-126.340000,54.885000,13.138363,8.587856,13.040000,8.445000,0.098363,0.142856,0.701380,2.104141,-0.823360,2.104141,0.701380,0.170000,0.770000,14,64,13.855682,63.980576,13.855682,63.980576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.098101,-22.766483,28.612621,30.198200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555849,1.391856,0.172304,0.013133,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.921403,tube-mpc,0,-126.340000,54.885000,13.146311,8.595901,13.050000,8.465000,0.096311,0.130901,-0.579401,1.128308,0.091484,1.128308,-0.579401,0.170000,0.720000,19,72,19.220523,72.201445,19.220523,72.201445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.401991,-23.858548,28.347542,39.415862,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556120,1.391458,0.175348,0.013623,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.931395,tube-mpc,0,-126.340000,54.885000,13.148698,8.600731,13.050000,8.465000,0.098698,0.135731,-0.762370,-1.616224,0.091484,-1.616224,-0.762370,0.160000,0.720000,17,92,17.230344,92.266271,17.230344,92.266271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.857162,-23.987487,25.730168,33.112276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557558,1.393756,0.185748,0.014082,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.941361,tube-mpc,0,-126.340000,54.885000,13.145756,8.602262,13.040000,8.445000,0.105756,0.157262,-1.067318,-3.628881,0.091484,-3.628881,-1.067318,0.170000,0.730000,14,107,14.123635,106.749971,14.123635,106.749971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.011965,-24.660673,22.926807,32.775755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551245,1.409474,0.250525,0.014940,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.951243,tube-mpc,0,-126.340000,54.885000,13.137792,8.600443,13.040000,8.425000,0.097792,0.175443,-0.762370,-1.677214,0.701380,-1.677214,-0.762370,0.160000,0.920000,8,73,8.096573,73.371919,8.096573,73.371919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.852565,-26.342796,23.126578,34.712160,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540114,1.390449,0.205877,0.012019,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.961324,tube-mpc,0,-126.340000,54.885000,13.124696,8.595071,13.030000,8.435000,0.094696,0.160071,-2.348100,1.494245,-0.091484,1.494245,-2.348100,0.130000,0.930000,22,40,22.259868,40.018606,22.259868,40.018606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.409835,-26.281600,29.836549,40.746188,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556284,1.390373,0.142352,0.012519,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.971399,tube-mpc,0,-126.340000,54.885000,13.106808,8.586064,13.010000,8.465000,0.096808,0.121064,-2.531068,2.714037,-0.091484,2.714037,-2.531068,0.150000,0.670000,20,45,19.521444,44.768497,19.521444,44.768497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.246084,-23.874933,41.518734,50.876812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556805,1.402101,0.176898,0.015159,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.981395,tube-mpc,0,-126.340000,54.885000,13.084537,8.573456,12.990000,8.465000,0.094537,0.108456,-2.409089,-1.250287,0.396432,-1.250287,-2.409089,0.180000,0.550000,10,84,9.670088,83.514050,9.670088,83.514050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.576913,-22.017144,47.998060,57.893309,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558602,1.404981,0.189077,0.014454,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.991394,tube-mpc,0,-126.340000,54.885000,13.057964,8.557109,12.980000,8.415000,0.077964,0.142109,-1.372266,-6.434403,-0.396432,-6.434403,-1.372266,0.150000,0.670000,-3,107,-2.763622,106.750000,-2.763622,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.837303,-21.201103,44.231474,56.872577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555241,1.401423,0.213672,0.015164,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.001411,tube-mpc,0,-126.340000,54.885000,13.027256,8.536923,12.970000,8.365000,0.057256,0.171923,-1.067318,-7.044299,0.030495,-7.044299,-1.067318,0.060000,0.890000,0,102,-0.150708,101.546469,-0.150708,101.546469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.485770,-20.707596,40.354786,55.685855,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557212,1.400531,0.258567,0.014592,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.011258,tube-mpc,0,-126.340000,54.885000,12.993286,8.513302,12.960000,8.335000,0.033286,0.178302,-2.409089,-3.384923,0.030495,-3.384923,-2.409089,0.050000,0.990000,9,59,8.902676,59.327803,8.902676,59.327803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.123611,-20.026362,36.356476,49.737249,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571835,1.438830,0.251498,0.018764,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.021283,tube-mpc,0,-126.340000,54.885000,12.955065,8.485359,12.940000,8.335000,0.015065,0.150359,-3.079975,0.640391,0.640391,0.640391,-3.079975,0.060000,0.850000,11,31,11.216328,30.607191,11.216328,30.607191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.268147,-17.680965,46.341045,56.454037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548455,1.754436,0.265481,0.030116,0.500626,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.031251,tube-mpc,0,-126.340000,54.885000,12.913636,8.453639,12.910000,8.335000,0.003636,0.118639,-3.750861,1.677214,0.274453,1.677214,-3.750861,0.100000,0.610000,9,36,9.275756,35.815323,9.275756,35.815323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.285331,-14.629176,58.937393,76.623788,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557596,1.444234,0.200123,0.018055,0.502476,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.041274,tube-mpc,0,-126.340000,54.885000,12.868731,8.417743,12.890000,8.325000,-0.021269,0.092743,-3.201954,-2.775027,-1.006328,-2.775027,-3.201954,0.080000,0.480000,1,78,1.166372,78.002246,1.166372,78.002246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.454932,-11.589078,60.694074,76.792434,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.813361,1.805268,0.235802,0.035014,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008402,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.051238,tube-mpc,0,-126.340000,54.885000,12.821076,8.378062,12.870000,8.275000,-0.048924,0.103062,-2.714037,-7.837164,-0.091484,-7.837164,-2.714037,0.080000,0.570000,-10,107,-10.104538,106.750000,-10.104538,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.607958,-10.198174,53.127458,67.556581,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570596,1.610190,0.254733,0.030327,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.061249,tube-mpc,0,-126.340000,54.885000,12.770367,8.334166,12.850000,8.195000,-0.079633,0.139166,-2.409089,-9.056956,1.189297,-9.056956,-2.409089,0.030000,0.820000,-13,99,-12.721156,98.677185,-12.721156,98.677185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.144043,-9.959173,48.380668,65.095521,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571525,1.693669,0.301659,0.022938,0.500746,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.071247,tube-mpc,0,-126.340000,54.885000,12.717082,8.286284,12.820000,8.125000,-0.102918,0.161284,-2.897006,-5.702528,0.640391,-5.702528,-2.897006,0.010000,0.950000,-9,57,-9.235639,57.284712,-9.235639,57.284712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.003672,-9.335574,42.281164,58.069355,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555131,1.449540,0.263680,0.017600,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.081249,tube-mpc,0,-126.340000,54.885000,12.661320,8.234339,12.800000,8.105000,-0.138680,0.129339,-3.323933,-1.372266,-0.030495,-1.372266,-3.323933,-0.010000,0.820000,-6,25,-6.002486,24.829245,-6.002486,24.829245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.429755,-7.281713,49.559494,63.998246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.476852,1.430716,0.195654,0.018500,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.091273,tube-mpc,0,-126.340000,54.885000,12.603150,8.178234,12.760000,8.085000,-0.156850,0.093234,-4.238777,-0.335443,-0.335443,-0.335443,-4.238777,-0.030000,0.530000,2,34,2.384891,34.119260,2.384891,34.119260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.314140,-4.201073,59.442245,81.303855,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537680,1.558554,0.232725,0.034103,0.501165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.101247,tube-mpc,0,-126.340000,54.885000,12.543171,8.118407,12.720000,8.055000,-0.176829,0.063407,-4.299767,-4.421746,-0.152474,-4.421746,-4.299767,-0.030000,0.420000,-1,72,-1.039692,71.530212,-1.039692,71.530212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.710931,-2.162538,56.530094,76.407351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559805,1.424443,0.207401,0.017209,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.111245,tube-mpc,0,-126.340000,54.885000,12.481116,8.054467,12.690000,7.995000,-0.208884,0.059467,-4.238777,-9.178935,-0.030495,-9.178935,-4.238777,-0.010000,0.550000,-11,96,-10.503575,96.425023,-10.503575,96.425023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.284761,-1.753735,52.523378,67.158320,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546798,1.410924,0.194143,0.015084,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.121245,tube-mpc,0,-126.340000,54.885000,12.417251,7.986564,12.650000,7.905000,-0.232749,0.081564,-3.750861,-10.154769,0.396432,-10.154769,-3.750861,-0.030000,0.760000,-17,85,-16.923055,84.921401,-16.923055,84.921401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.244883,-2.184824,48.364476,63.543291,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544688,1.429305,0.206769,0.016115,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.131245,tube-mpc,0,-126.340000,54.885000,12.351740,7.914764,12.610000,7.835000,-0.258260,0.079764,-4.421746,-7.349247,0.518412,-7.349247,-4.421746,-0.050000,0.850000,-12,50,-11.649593,49.529226,-11.649593,49.529226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.973160,-1.949195,43.512091,57.349899,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545055,1.408083,0.174939,0.015389,0.501944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.141244,tube-mpc,0,-126.340000,54.885000,12.284715,7.839123,12.570000,7.775000,-0.285285,0.064123,-5.214611,-3.872840,-0.030495,-3.872840,-5.214611,-0.090000,0.710000,-1,27,-1.428925,27.205483,-1.428925,27.205483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.073827,-0.256475,47.897878,63.499662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550936,1.491750,0.200758,0.029001,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.151251,tube-mpc,0,-126.340000,54.885000,12.216250,7.759656,12.520000,7.735000,-0.303750,0.024656,-5.519559,-4.360757,-0.274453,-4.360757,-5.519559,-0.060000,0.520000,-5,40,-4.570483,40.240322,-4.570483,40.240322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.575152,1.925973,54.099365,71.893690,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568512,1.484367,0.212390,0.017061,0.502192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.161245,tube-mpc,0,-126.340000,54.885000,12.146588,7.676590,12.470000,7.665000,-0.323412,0.011590,-5.153621,-7.898153,-0.152474,-7.898153,-5.153621,-0.060000,0.430000,-12,73,-11.710875,73.477814,-11.710875,73.477814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.190926,3.062297,53.567578,66.846272,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553641,1.441879,0.196447,0.016469,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.171245,tube-mpc,0,-126.340000,54.885000,12.075701,7.589862,12.420000,7.575000,-0.344299,0.014862,-5.275601,-11.435550,0.945339,-11.435550,-5.275601,-0.070000,0.550000,-14,90,-14.063806,90.312695,-14.063806,90.312695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.102583,2.892807,48.672403,59.570823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550503,1.547408,0.207948,0.022355,0.500840,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.181248,tube-mpc,0,-126.340000,54.885000,12.003700,7.499593,12.370000,7.475000,-0.366300,0.024593,-5.580549,-11.618519,1.006328,-11.618519,-5.580549,-0.090000,0.770000,-12,70,-12.421167,70.439877,-12.421167,70.439877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.047101,2.424692,43.316540,54.901580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555157,1.439776,0.219198,0.015118,0.500504,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.191246,tube-mpc,0,-126.340000,54.885000,11.930709,7.405949,12.310000,7.385000,-0.379291,0.020949,-6.129455,-9.178935,0.152474,-9.178935,-6.129455,-0.110000,0.780000,-6,45,-6.292106,45.270073,-6.292106,45.270073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.091316,3.448711,41.882867,52.242557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552378,1.496914,0.204136,0.017704,0.506964,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.201246,tube-mpc,0,-126.340000,54.885000,11.856753,7.308994,12.250000,7.305000,-0.393247,0.003994,-6.434403,-7.166278,-0.152474,-7.166278,-6.434403,-0.100000,0.660000,-6,34,-5.854778,34.006462,-5.854778,34.006462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.871509,5.302512,46.016035,59.209929,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558405,1.455408,0.198312,0.016188,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.211246,tube-mpc,0,-126.340000,54.885000,11.781882,7.208846,12.190000,7.235000,-0.408118,-0.026154,-6.922320,-7.044299,-0.030495,-7.044299,-6.922320,-0.070000,0.510000,-7,41,-7.385894,40.605144,-7.385894,40.605144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.259079,6.809565,50.732743,63.373067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550739,1.432508,0.195942,0.016272,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.221249,tube-mpc,0,-126.340000,54.885000,11.706134,7.105632,12.130000,7.145000,-0.423866,-0.039368,-6.922320,-9.910810,-0.030495,-9.910810,-6.922320,-0.070000,0.440000,-11,67,-10.652992,66.929406,-10.652992,66.929406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.399612,7.826681,50.469435,61.286499,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550919,1.431576,0.194837,0.014516,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.231245,tube-mpc,0,-126.340000,54.885000,11.629594,6.999574,12.060000,7.035000,-0.430406,-0.035426,-6.556382,-13.326228,1.006328,-13.326228,-6.556382,-0.090000,0.530000,-14,86,-14.321007,85.894618,-14.321007,85.894618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.886408,8.108169,46.345391,54.164674,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559199,1.446753,0.215492,0.017797,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.241247,tube-mpc,0,-126.340000,54.885000,11.552189,6.890695,12.000000,6.925000,-0.447811,-0.034305,-7.227268,-13.631176,1.067318,-13.631176,-7.227268,-0.090000,0.630000,-12,78,-11.614950,78.171348,-11.614950,78.171348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.070951,8.108823,43.043326,50.738143,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549698,1.529306,0.226839,0.018836,0.500964,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.251250,tube-mpc,0,-126.340000,54.885000,11.473949,6.779186,11.930000,6.815000,-0.456051,-0.035814,-8.020133,-11.130602,0.579401,-11.130602,-8.020133,-0.110000,0.770000,-3,42,-3.257930,42.350344,-3.257930,42.350344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.030905,8.524319,39.622715,47.330078,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566526,1.527185,0.213063,0.017982,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.261245,tube-mpc,0,-126.340000,54.885000,11.394944,6.665322,11.850000,6.725000,-0.455056,-0.059678,-8.081122,-7.532216,0.030495,-7.532216,-8.081122,-0.090000,0.640000,-4,19,-4.391843,18.678478,-4.391843,18.678478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.877727,10.341781,47.870464,59.832722,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564008,1.551511,0.192894,0.015516,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.271247,tube-mpc,0,-126.340000,54.885000,11.315039,6.549110,11.770000,6.645000,-0.454961,-0.095890,-8.812998,-8.203101,-0.091484,-8.203101,-8.812998,-0.060000,0.420000,-3,38,-2.929303,37.880828,-2.929303,37.880828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.014918,12.832901,58.898892,72.630960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551912,1.449739,0.196103,0.016534,0.500698,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.281247,tube-mpc,0,-126.340000,54.885000,11.234265,6.430811,11.690000,6.545000,-0.455735,-0.114189,-8.630029,-12.533363,0.640391,-12.533363,-8.630029,-0.050000,0.370000,-8,75,-8.404245,75.478240,-8.404245,75.478240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.415051,14.490348,55.663861,67.179969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554165,1.447203,0.200645,0.017092,0.500783,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.291252,tube-mpc,0,-126.340000,54.885000,11.152535,6.310547,11.600000,6.405000,-0.447465,-0.094453,-8.203101,-15.582843,0.579401,-15.582843,-8.203101,-0.040000,0.540000,-16,87,-15.722248,87.203817,-15.722248,87.203817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.580108,14.785451,53.853146,61.544564,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558015,1.448086,0.212884,0.016781,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.301247,tube-mpc,0,-126.340000,54.885000,11.069906,6.188665,11.520000,6.275000,-0.450094,-0.086335,-9.117946,-15.399875,0.884349,-15.399875,-9.117946,-0.070000,0.720000,-6,70,-6.341979,69.531942,-6.341979,69.531942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.036265,15.378656,49.415129,56.875396,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553353,1.732986,0.299803,0.024861,0.500923,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.311253,tube-mpc,0,-126.340000,54.885000,10.986148,6.065114,11.430000,6.155000,-0.443852,-0.089886,-9.544873,-11.679509,0.823360,-11.679509,-9.544873,-0.070000,0.770000,-2,32,-1.972040,32.254523,-1.972040,32.254523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.639838,16.578610,46.742586,57.400777,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553770,1.878612,0.253156,0.036064,0.501292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008252,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.323730,tube-mpc,0,-126.340000,54.885000,10.880144,5.909206,11.320000,6.025000,-0.439856,-0.115794,-10.825654,-8.752008,0.579401,-8.752008,-10.825654,-0.040000,0.530000,5,25,5.218548,24.955943,5.218548,24.955943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.054316,19.126942,57.501821,71.748618,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.599669,1.776444,0.261572,0.037465,0.500815,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008189,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.332005,tube-mpc,0,-126.340000,54.885000,10.808814,5.804858,11.230000,5.955000,-0.421186,-0.150142,-10.642686,-8.995966,0.396432,-8.995966,-10.642686,-0.050000,0.400000,6,35,5.739028,34.687306,5.739028,34.687306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.124223,20.718230,59.310985,73.515517,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.723007,1.752581,0.255039,0.034694,0.500972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008277,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.342725,tube-mpc,0,-126.340000,54.885000,10.715085,5.668765,11.120000,5.835000,-0.404915,-0.166235,-11.069613,-12.106436,0.274453,-12.106436,-11.069613,0.000000,0.360000,1,62,1.444042,62.293031,1.444042,62.293031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.624563,21.768688,60.781815,72.597889,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.628522,1.758176,0.246923,0.032861,0.500684,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.352065,tube-mpc,0,-126.340000,54.885000,10.632134,5.549561,11.030000,5.715000,-0.397866,-0.165439,-10.337738,-15.948781,0.579401,-15.948781,-10.337738,0.010000,0.460000,-9,86,-9.221400,85.732384,-9.221400,85.732384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.189281,22.457658,58.343601,66.948480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566821,1.674737,0.244812,0.040952,0.511939,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.362077,tube-mpc,0,-126.340000,54.885000,10.541766,5.421315,10.930000,5.565000,-0.388234,-0.143685,-10.703675,-16.314719,1.067318,-16.314719,-10.703675,0.000000,0.650000,-7,75,-7.229992,74.658558,-7.229992,74.658558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.687861,22.681016,53.816437,61.665970,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.654063,1.793069,0.272193,0.046382,0.501221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008280,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.372522,tube-mpc,0,-126.340000,54.885000,10.445782,5.287253,10.820000,5.435000,-0.374218,-0.147747,-10.337738,-11.862478,0.640391,-11.862478,-10.337738,-0.030000,0.740000,-6,30,-6.268322,29.214302,-6.268322,29.214302,0.000000,0.444256,0.000000,64.000000,0.000000,0.000000,38.326975,23.023949,51.063902,59.073838,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573875,3.769824,0.305930,0.052128,0.502665,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010217,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.382774,tube-mpc,0,-126.340000,54.885000,10.349754,5.155646,10.710000,5.345000,-0.360246,-0.189354,-11.679509,-6.678361,0.701380,-6.678361,-11.679509,-0.030000,0.620000,6,-8,6.159002,-7.906148,6.159002,-7.906148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.383848,24.208114,59.340488,71.444552,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563878,1.737377,0.230240,0.029063,0.500649,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.392842,tube-mpc,0,-126.340000,54.885000,10.253578,5.026622,10.600000,5.285000,-0.346422,-0.258378,-12.106436,-5.763517,1.006328,-5.763517,-12.106436,0.000000,0.290000,6,7,6.345269,6.930744,6.345269,6.930744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.251052,25.843745,69.943693,86.161388,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587606,1.806486,0.247181,0.033947,0.534502,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.402845,tube-mpc,0,-126.340000,54.885000,10.156039,4.898846,10.470000,5.185000,-0.313961,-0.286154,-12.045446,-11.435550,0.396432,-11.435550,-12.045446,-0.010000,0.140000,6,52,5.723592,65.987235,5.723592,65.987235,0.000000,-14.056491,0.000000,64.000000,0.000000,0.000000,36.648171,27.247028,72.762497,87.789457,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.430404,1.760666,0.242156,0.033536,0.503419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.412839,tube-mpc,0,-126.340000,54.885000,10.056503,4.771846,10.370000,5.055000,-0.313497,-0.283154,-11.557530,-17.778469,0.396432,-17.778469,-11.557530,0.050000,0.240000,-11,97,-11.479176,106.750000,-11.479176,106.750000,0.000000,-9.819256,0.000000,64.000000,0.000000,0.000000,36.030720,28.883377,73.128902,84.593519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571340,1.818926,0.313468,0.035325,1.371542,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.424728,tube-mpc,0,-126.340000,54.885000,9.935205,4.621941,10.240000,4.835000,-0.304795,-0.213059,-11.069613,-20.218053,0.518412,-20.218053,-11.069613,0.020000,0.640000,-17,106,-17.392587,105.912096,-17.392587,105.912096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.416833,30.105743,72.702179,84.343940,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584313,1.813051,0.345331,0.035972,0.500930,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008291,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.433055,tube-mpc,0,-126.340000,54.885000,9.848250,4.517876,10.150000,4.695000,-0.301750,-0.177124,-11.069613,-17.107583,0.762370,-17.107583,-11.069613,-0.010000,0.830000,-16,68,-15.629888,68.181889,-15.629888,68.181889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.002362,32.093669,69.961710,83.897948,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563379,1.751604,0.346615,0.034553,0.504849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.443153,tube-mpc,0,-126.340000,54.885000,9.740498,4.392947,10.030000,4.585000,-0.289502,-0.192053,-11.679509,-8.934977,1.311276,-8.934977,-11.679509,-0.070000,0.820000,-2,23,-1.957290,0.676693,-1.957290,0.676693,0.000000,22.505196,0.000000,64.000000,0.000000,0.000000,32.556792,34.566186,69.264744,88.595675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564759,1.471406,0.219448,0.017687,0.500666,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.453116,tube-mpc,0,-126.340000,54.885000,9.631572,4.271239,9.910000,4.525000,-0.278428,-0.253761,-12.960290,-3.811850,0.884349,-3.811850,-12.960290,-0.070000,0.540000,10,-22,9.831940,-21.771853,9.831940,-21.771853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.612017,35.978608,73.168315,98.228328,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552501,1.586702,0.205716,0.015301,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.463115,tube-mpc,0,-126.340000,54.885000,9.519521,4.150867,9.780000,4.485000,-0.260479,-0.334133,-13.814145,-4.787684,0.701380,-4.787684,-13.814145,0.000000,0.180000,7,11,7.385957,11.215354,7.385957,11.215354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.856630,38.268963,85.066478,112.502342,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.625129,1.694349,0.253481,0.036611,0.505756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.473117,tube-mpc,0,-126.340000,54.885000,9.404574,4.032459,9.650000,4.395000,-0.245426,-0.362541,-13.570186,-11.984457,0.518412,-11.984457,-13.570186,0.020000,0.080000,-2,56,-1.968703,80.411795,-1.968703,80.411795,0.000000,-24.196441,0.000000,64.000000,0.000000,0.000000,28.372350,40.316547,85.488256,107.817134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571401,1.768506,0.266706,0.029784,0.516559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.483128,tube-mpc,0,-126.340000,54.885000,9.286525,3.916149,9.520000,4.225000,-0.233475,-0.308851,-12.960290,-20.157064,0.640391,-20.157064,-12.960290,0.020000,0.240000,-13,101,-13.086324,106.750000,-13.086324,106.750000,0.000000,-5.534646,0.000000,64.000000,0.000000,0.000000,29.562265,43.310116,84.086345,102.976991,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589841,1.750306,0.299145,0.035183,0.500827,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008187,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.493119,tube-mpc,0,-126.340000,54.885000,9.165600,3.802478,9.400000,4.025000,-0.234400,-0.222522,-12.594353,-23.999408,0.579401,-23.999408,-12.594353,0.000000,0.590000,-20,107,-20.183002,106.750000,-20.183002,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.299815,46.937724,85.198492,105.364450,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568102,1.635601,0.303521,0.024352,0.501117,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.503154,tube-mpc,0,-126.340000,54.885000,9.040915,3.690949,9.270000,3.825000,-0.229085,-0.134051,-12.960290,-20.523001,0.274453,-20.523001,-12.960290,-0.050000,0.860000,-15,107,-14.795716,106.750000,-14.795716,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.059961,52.134695,85.078241,110.475956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557210,1.639878,0.383911,0.036674,0.505001,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.513122,tube-mpc,0,-126.340000,54.885000,8.913758,3.582988,9.140000,3.675000,-0.226242,-0.092012,-14.302062,-12.777322,0.335443,-12.777322,-14.302062,-0.090000,0.960000,1,62,0.773096,47.586490,0.773096,47.586490,0.000000,14.163510,0.000000,64.000000,0.000000,0.000000,23.067208,56.294044,86.827144,116.873511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557201,1.430727,0.244196,0.016736,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.523141,tube-mpc,0,-126.340000,54.885000,8.782499,3.477479,8.990000,3.595000,-0.207501,-0.117521,-14.911958,-5.153621,-0.091484,-5.153621,-14.911958,-0.070000,0.830000,5,17,4.691653,-4.477511,4.691653,-4.477511,0.000000,21.227511,0.000000,64.000000,0.000000,0.000000,17.938982,58.753193,94.101676,128.509419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546078,1.426317,0.178099,0.016386,0.500392,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.533114,tube-mpc,0,-126.340000,54.885000,8.648345,3.375659,8.850000,3.575000,-0.201655,-0.199341,-15.887791,-0.823360,0.274453,-0.823360,-15.887791,-0.010000,0.490000,4,-16,4.120634,-15.519082,4.120634,-15.519082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.840749,58.604970,93.583516,131.665290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545375,1.467622,0.179321,0.015102,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.543146,tube-mpc,0,-126.340000,54.885000,8.509786,3.276641,8.700000,3.555000,-0.190214,-0.278359,-15.033937,-2.836017,0.518412,-2.836017,-15.033937,0.040000,0.180000,-13,23,-13.025458,23.342303,-13.025458,23.342303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.953918,58.133469,99.380792,136.472135,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550415,1.466752,0.217219,0.020302,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.553148,tube-mpc,0,-126.340000,54.885000,8.367949,3.181486,8.560000,3.465000,-0.192051,-0.283514,-13.997114,-11.435550,0.457422,-11.435550,-13.997114,0.040000,0.140000,-30,68,-30.317006,102.232412,-30.317006,102.232412,0.000000,-33.890109,0.000000,64.000000,0.000000,0.000000,18.061217,57.339415,90.340986,120.914326,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549361,1.533506,0.222128,0.021611,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.563146,tube-mpc,0,-126.340000,54.885000,8.222433,3.090106,8.430000,3.315000,-0.207567,-0.224894,-12.960290,-18.815292,0.030495,-18.815292,-12.960290,-0.060000,0.360000,-35,107,-35.159990,106.750000,-35.159990,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.937758,57.841848,86.190260,114.242291,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550460,1.490274,0.229888,0.015256,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.573144,tube-mpc,0,-126.340000,54.885000,8.073114,3.002614,8.300000,3.125000,-0.226886,-0.122386,-13.936124,-21.193887,0.091484,-21.193887,-13.936124,-0.180000,0.700000,-19,107,-19.343430,106.750000,-19.343430,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.628329,60.359502,88.816976,120.738525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549522,1.453098,0.306327,0.017652,0.504659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.583148,tube-mpc,0,-126.340000,54.885000,7.919858,2.919115,8.170000,2.955000,-0.250142,-0.035885,-15.521854,-17.229563,0.518412,-17.229563,-15.521854,-0.200000,0.910000,-9,107,-8.717820,106.750000,-8.717820,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.995149,65.908279,100.980667,134.684754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546161,1.496594,0.333364,0.016144,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.593144,tube-mpc,0,-126.340000,54.885000,7.762856,2.839872,8.020000,2.835000,-0.257144,0.004872,-16.314719,-9.422894,0.823360,-9.422894,-16.314719,-0.110000,0.990000,-16,62,-15.615653,55.210176,-15.615653,55.210176,0.000000,6.539824,0.000000,64.000000,0.000000,0.000000,11.064991,69.691649,104.748256,139.037317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548852,1.480948,0.263788,0.016034,0.500916,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.603152,tube-mpc,0,-126.340000,54.885000,7.601755,2.764856,7.860000,2.795000,-0.258245,-0.030144,-17.229563,-1.494245,0.396432,-1.494245,-17.229563,-0.150000,0.850000,-4,17,-4.450795,1.841244,-4.450795,1.841244,0.000000,14.908756,0.000000,64.000000,0.000000,0.000000,9.430849,70.543519,103.308401,140.306675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545565,1.438456,0.178823,0.015696,0.500840,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.613124,tube-mpc,0,-126.340000,54.885000,7.437361,2.694546,7.700000,2.795000,-0.262639,-0.100454,-16.924615,1.555235,0.335443,1.555235,-16.924615,-0.110000,0.510000,-15,3,-14.599991,3.118793,-14.599991,3.118793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.993913,68.489406,99.356966,135.752270,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596606,1.500440,0.241200,0.025112,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.623148,tube-mpc,0,-126.340000,54.885000,7.268202,2.628439,7.540000,2.795000,-0.271798,-0.166561,-15.704823,-1.616224,0.579401,-1.616224,-15.704823,-0.070000,0.250000,-37,48,-36.545078,49.957489,-36.545078,49.957489,0.000000,-1.838697,0.000000,64.000000,0.000000,0.000000,8.107082,65.524640,96.165232,133.494859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560626,1.489596,0.222537,0.015799,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.633149,tube-mpc,0,-126.340000,54.885000,7.095563,2.567162,7.390000,2.745000,-0.294437,-0.177838,-14.972947,-8.630029,0.579401,-8.630029,-14.972947,-0.170000,0.290000,-40,93,-39.920184,106.750000,-39.920184,106.750000,0.000000,-13.631207,0.000000,64.000000,0.000000,0.000000,11.835606,61.925227,83.961239,114.224309,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558925,1.487416,0.238773,0.017415,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.643145,tube-mpc,0,-126.340000,54.885000,6.919160,2.510670,7.230000,2.635000,-0.310840,-0.124330,-16.375708,-13.021280,0.335443,-13.021280,-16.375708,-0.270000,0.580000,-23,107,-22.604266,106.750000,-22.604266,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.360273,60.394922,84.381542,112.150173,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553968,1.447172,0.239209,0.015782,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.653145,tube-mpc,0,-126.340000,54.885000,6.738919,2.459005,7.070000,2.535000,-0.331081,-0.075995,-17.961438,-11.801488,0.396432,-11.801488,-17.961438,-0.290000,0.830000,-12,107,-11.599991,106.750000,-11.599991,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.615627,62.247974,93.806039,122.673018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553446,1.465382,0.327674,0.016875,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.663144,tube-mpc,0,-126.340000,54.885000,6.554957,2.412260,6.870000,2.465000,-0.315043,-0.052740,-19.913105,-6.434403,0.762370,-6.434403,-19.913105,-0.180000,0.960000,-9,62,-9.348643,58.929177,-9.348643,58.929177,0.000000,2.820823,0.000000,64.000000,0.000000,0.000000,7.534042,64.310560,97.183646,128.228571,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548021,1.498376,0.273336,0.016263,0.501215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.673144,tube-mpc,0,-126.340000,54.885000,6.367327,2.370488,6.670000,2.445000,-0.302673,-0.074512,-21.193887,0.457422,0.823360,0.457422,-21.193887,-0.100000,0.830000,-9,17,-8.641605,14.704738,-8.641605,14.704738,0.000000,2.045262,0.000000,64.000000,0.000000,0.000000,6.693200,64.509145,96.189741,131.608443,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549050,1.464905,0.203177,0.017097,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.683151,tube-mpc,0,-126.340000,54.885000,6.176025,2.333726,6.460000,2.475000,-0.283975,-0.141274,-21.071908,3.262944,0.579401,3.262944,-21.071908,-0.080000,0.500000,-13,18,-12.604764,17.840099,-12.604764,17.840099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.299709,62.970139,94.194180,132.314697,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553236,1.510749,0.213529,0.019234,0.502100,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.693145,tube-mpc,0,-126.340000,54.885000,5.981532,2.302078,6.260000,2.495000,-0.278468,-0.192922,-21.010918,-0.091484,0.518412,-0.091484,-21.010918,-0.080000,0.310000,-17,62,-17.110716,62.408567,-17.110716,62.408567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.614158,60.670826,89.313510,126.117235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551412,1.520499,0.195484,0.022046,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.703145,tube-mpc,0,-126.340000,54.885000,5.783595,2.275503,6.060000,2.455000,-0.276405,-0.179497,-20.583991,-6.434403,0.640391,-6.434403,-20.583991,-0.110000,0.400000,-23,107,-22.692650,106.750000,-22.692650,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.573829,59.194321,81.720403,113.666983,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559617,1.469976,0.238756,0.019749,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.713150,tube-mpc,0,-126.340000,54.885000,5.582407,2.254033,5.860000,2.395000,-0.277593,-0.140967,-20.523001,-8.812998,1.006328,-8.812998,-20.523001,-0.150000,0.710000,-23,107,-23.162361,106.750000,-23.162361,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.306321,58.478342,81.511925,110.700894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549296,1.448205,0.289824,0.015100,0.500911,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.723150,tube-mpc,0,-126.340000,54.885000,5.378270,2.237688,5.650000,2.345000,-0.271730,-0.107312,-21.620814,-5.824507,0.762370,-5.824507,-21.620814,-0.170000,0.900000,-13,82,-13.062636,81.822481,-13.062636,81.822481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.502142,60.139525,84.008518,114.209035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559668,1.684828,0.395370,0.030349,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.733157,tube-mpc,0,-126.340000,54.885000,5.171148,2.226444,5.430000,2.345000,-0.258852,-0.118556,-23.389512,0.701380,0.823360,0.701380,-23.389512,-0.170000,0.890000,3,37,3.397645,31.774496,3.397645,31.774496,0.000000,5.047985,0.000000,64.000000,0.000000,0.000000,13.742936,61.276534,85.480604,118.346685,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573858,1.953018,0.329759,0.037535,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008409,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.743739,tube-mpc,0,-126.340000,54.885000,4.949224,2.220094,5.190000,2.385000,-0.240776,-0.164906,-23.999408,5.275601,0.274453,5.275601,-23.999408,-0.060000,0.650000,-4,14,-3.632807,14.274820,-3.632807,14.274820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.430815,60.558032,84.709913,120.071530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590632,1.683382,0.232087,0.022852,0.504288,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.753117,tube-mpc,0,-126.340000,54.885000,4.750266,2.219196,4.970000,2.435000,-0.219734,-0.215804,-24.182377,4.726694,0.396432,4.726694,-24.182377,-0.030000,0.400000,-6,40,-6.249225,39.790275,-6.249225,39.790275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.577024,59.181271,92.997320,126.742528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556063,1.764150,0.241131,0.041848,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.763125,tube-mpc,0,-126.340000,54.885000,4.535726,2.223097,4.730000,2.455000,-0.194274,-0.231903,-24.487325,-2.287110,0.884349,-2.287110,-24.487325,-0.020000,0.320000,-7,85,-7.015065,106.749999,-7.015065,106.749999,0.000000,-21.959724,0.000000,64.000000,0.000000,0.000000,17.684281,59.068068,90.985236,120.856454,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.179568,1.813758,0.293582,0.028433,0.500873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.773115,tube-mpc,0,-126.340000,54.885000,4.319570,2.231939,4.500000,2.425000,-0.180430,-0.193061,-23.694460,-6.556382,0.823360,-6.556382,-23.694460,-0.030000,0.500000,-15,107,-14.641970,106.750000,-14.641970,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.930106,60.038838,88.420935,113.839649,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554309,1.748520,0.333778,0.031058,0.500886,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.783127,tube-mpc,0,-126.340000,54.885000,4.101146,2.245693,4.260000,2.375000,-0.158854,-0.129307,-23.694460,-7.349247,1.311276,-7.349247,-23.694460,-0.070000,0.770000,-11,107,-10.630668,106.750000,-10.630668,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.284411,62.394384,87.910194,113.481341,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581329,1.765849,0.390009,0.030144,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008279,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.793127,tube-mpc,0,-126.340000,54.885000,3.881453,2.264241,4.030000,2.335000,-0.148547,-0.070759,-23.328523,-2.653048,0.640391,-2.653048,-23.328523,-0.090000,0.930000,-10,87,-10.361684,86.882424,-10.361684,86.882424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.850932,64.826289,87.702474,116.441260,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570257,1.779190,0.426776,0.033223,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008326,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.803119,tube-mpc,0,-126.340000,54.885000,3.660677,2.287484,3.800000,2.355000,-0.139323,-0.067516,-22.840606,4.177788,0.274453,4.177788,-22.840606,-0.080000,0.900000,-14,42,-13.666753,36.945631,-13.666753,36.945631,0.000000,4.936793,0.000000,64.000000,0.000000,0.000000,20.430167,65.118393,87.126820,118.492108,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561871,1.458957,0.227765,0.018945,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.813758,tube-mpc,0,-126.340000,54.885000,3.424505,2.317296,3.560000,2.445000,-0.135495,-0.127704,-22.535658,8.752008,0.518412,8.752008,-22.535658,-0.090000,0.680000,-14,16,-13.501411,15.695942,-13.501411,15.695942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.258216,62.885548,89.441559,123.015408,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601356,1.602343,0.204574,0.022256,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.823118,tube-mpc,0,-126.340000,54.885000,3.216103,2.347731,3.350000,2.515000,-0.133897,-0.167269,-21.864772,7.959143,0.884349,7.959143,-21.864772,-0.120000,0.420000,-15,44,-15.285534,44.253645,-15.285534,44.253645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.932569,59.953897,89.885358,125.413450,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554354,1.506157,0.194943,0.016682,0.500876,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.833155,tube-mpc,0,-126.340000,54.885000,2.992201,2.384633,3.140000,2.575000,-0.147799,-0.190367,-21.742793,1.677214,0.762370,1.677214,-21.742793,-0.110000,0.370000,-21,89,-20.982535,103.080742,-20.982535,103.080742,0.000000,-13.827097,0.000000,64.000000,0.000000,0.000000,20.819650,58.109963,82.275256,114.724802,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555094,1.618705,0.244223,0.022199,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.843154,tube-mpc,0,-126.340000,54.885000,2.769072,2.425642,2.940000,2.575000,-0.170928,-0.149358,-19.852116,-2.836017,0.518412,-2.836017,-19.852116,-0.150000,0.590000,-36,107,-36.074794,106.750000,-36.074794,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.105446,57.115140,77.334909,104.693534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550378,1.440160,0.239266,0.014910,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.853115,tube-mpc,0,-126.340000,54.885000,2.547005,2.470571,2.740000,2.555000,-0.192995,-0.084429,-20.096074,-3.506902,0.701380,-3.506902,-20.096074,-0.230000,0.810000,-27,107,-26.685439,106.750000,-26.685439,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.849211,57.376245,75.754738,100.909414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547446,1.464138,0.309381,0.017141,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.863152,tube-mpc,0,-126.340000,54.885000,2.323787,2.519803,2.550000,2.565000,-0.226213,-0.045197,-21.254876,0.457422,0.945339,0.457422,-21.254876,-0.240000,0.960000,-16,86,-15.973417,85.846039,-15.973417,85.846039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.278917,58.376789,81.990449,108.364275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558835,1.737411,0.373147,0.045178,0.509857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.873132,tube-mpc,0,-126.340000,54.885000,2.102697,2.572534,2.340000,2.605000,-0.237303,-0.032466,-22.535658,6.190445,0.823360,6.190445,-22.535658,-0.190000,0.930000,-8,45,-8.451348,44.905820,-8.451348,44.905820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.967920,57.805297,86.315718,116.654402,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597127,1.647805,0.224569,0.023483,1.005190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008508,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.883117,tube-mpc,0,-126.340000,54.885000,1.882698,2.628889,2.120000,2.705000,-0.237302,-0.076111,-22.047741,10.825654,0.884349,10.825654,-22.047741,-0.150000,0.720000,-14,23,-13.711934,22.624736,-13.711934,22.624736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.386756,54.996702,88.145752,122.313004,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.612986,1.753935,0.279450,0.040693,0.501395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.893121,tube-mpc,0,-126.340000,54.885000,1.663840,2.688773,1.900000,2.805000,-0.236160,-0.116227,-21.132897,8.386070,0.640391,8.386070,-21.132897,-0.110000,0.470000,-25,63,-25.246233,62.904429,-25.246233,62.904429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.181163,52.280609,88.696694,127.063780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.605709,1.755623,1.820802,0.051027,0.501196,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.903121,tube-mpc,0,-126.340000,54.885000,1.446922,2.751883,1.700000,2.865000,-0.253078,-0.113117,-20.523001,2.775027,0.823360,2.775027,-20.523001,-0.130000,0.430000,-30,107,-29.503690,106.750000,-29.503690,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.671751,49.888634,75.399108,107.385501,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597766,1.776628,0.293989,0.032824,0.501075,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.913126,tube-mpc,0,-126.340000,54.885000,1.232157,2.818058,1.500000,2.885000,-0.267843,-0.066942,-20.035084,-0.762370,1.006328,-0.762370,-20.035084,-0.190000,0.710000,-27,107,-26.501646,106.750000,-26.501646,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.457169,48.250984,70.612494,97.364551,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585203,1.841399,0.435975,0.039593,0.500775,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008417,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.923118,tube-mpc,0,-126.340000,54.885000,1.020244,2.886981,1.310000,2.895000,-0.289756,-0.008019,-20.401022,1.372266,1.311276,1.372266,-20.401022,-0.250000,0.920000,-14,100,-14.273308,100.357496,-14.273308,100.357496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.762043,48.954658,73.466244,102.450890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595012,1.802382,0.398069,0.035520,0.500847,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008344,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.933120,tube-mpc,0,-126.340000,54.885000,0.811031,2.958602,1.110000,2.945000,-0.298969,0.013602,-20.035084,5.580549,1.189297,5.580549,-20.035084,-0.200000,0.970000,-19,65,-19.335014,64.786677,-19.335014,64.786677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.529618,48.467171,76.726409,106.222785,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586993,1.851090,0.400595,0.044668,0.506355,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008401,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.943123,tube-mpc,0,-126.340000,54.885000,0.605100,3.032625,0.900000,3.035000,-0.294900,-0.002375,-20.827949,9.788831,1.006328,9.788831,-20.827949,-0.180000,0.850000,-10,40,-9.563176,39.693788,-9.563176,39.693788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.176903,45.971297,80.524985,114.107924,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588640,1.816122,0.236309,0.030354,0.500731,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.953119,tube-mpc,0,-126.340000,54.885000,0.402911,3.108783,0.700000,3.145000,-0.297089,-0.036217,-21.437845,11.252582,1.128308,11.252582,-21.437845,-0.160000,0.620000,-1,46,-1.415401,45.729174,-1.415401,45.729174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.291200,41.750569,82.412932,114.301848,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.609587,1.806767,0.235715,0.037180,0.501056,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.963119,tube-mpc,0,-126.340000,54.885000,0.204613,3.186918,0.490000,3.255000,-0.285387,-0.068082,-20.157064,9.300914,0.945339,9.300914,-20.157064,-0.100000,0.500000,-15,71,-14.678931,70.936809,-14.678931,70.936809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.466247,36.772423,81.296533,107.303338,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579810,1.773540,0.274331,0.032972,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.973127,tube-mpc,0,-126.340000,54.885000,0.010440,3.266841,0.290000,3.335000,-0.279560,-0.068159,-20.462012,4.970653,1.189297,4.970653,-20.462012,-0.100000,0.570000,-9,102,-9.122099,102.283155,-9.122099,102.283155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.578446,32.590957,73.914317,90.631496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.352350,1.848040,0.303423,0.046074,1.376360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.983107,tube-mpc,0,-126.340000,54.885000,-0.178549,3.348005,0.110000,3.395000,-0.288549,-0.046995,-19.120240,3.079975,1.372266,3.079975,-19.120240,-0.100000,0.760000,-17,105,-17.206231,104.538207,-17.206231,104.538207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.515587,29.694409,68.868251,80.218067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.634746,1.813021,0.373026,0.041145,0.500779,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009376,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.993177,tube-mpc,0,-126.340000,54.885000,-0.364237,3.431146,-0.070000,3.445000,-0.294237,-0.013854,-18.388365,5.702528,1.372266,5.702528,-18.388365,-0.110000,0.910000,-17,73,-17.292010,73.038677,-17.292010,73.038677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.150245,26.876842,66.822277,76.833495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.619961,1.795485,1.426930,0.045649,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009402,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.003214,tube-mpc,0,-126.340000,54.885000,-0.544002,3.515017,-0.260000,3.565000,-0.284002,-0.049983,-17.290552,10.764665,0.701380,10.764665,-17.290552,-0.140000,0.890000,-15,29,-14.523900,28.587154,-14.523900,28.587154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.291672,24.571934,73.820077,88.640544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.209871,2.085383,0.251019,0.037140,0.500827,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010095,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.013344,tube-mpc,0,-126.340000,54.885000,-0.719707,3.600411,-0.400000,3.675000,-0.319707,-0.074589,-16.619667,13.082270,0.701380,13.082270,-16.619667,-0.150000,0.660000,-15,26,-14.789451,25.935093,-14.789451,25.935093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.218239,22.536464,81.519725,100.866405,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.387422,1.805631,0.276764,0.037207,0.500735,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.023407,tube-mpc,0,-126.340000,54.885000,-0.888261,3.685731,-0.550000,3.785000,-0.338261,-0.099269,-15.033937,11.130602,1.494245,11.130602,-15.033937,-0.160000,0.430000,-23,60,-22.798925,60.086285,-22.798925,60.086285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.955798,19.260357,81.053210,99.607710,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573605,1.736828,0.272208,0.047272,0.500973,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.033421,tube-mpc,0,-126.340000,54.885000,-1.049765,3.770862,-0.700000,3.855000,-0.349765,-0.084138,-14.607010,4.604715,1.067318,4.604715,-14.607010,-0.180000,0.460000,-21,105,-21.152881,106.750000,-21.152881,106.750000,0.000000,-1.663715,0.000000,64.000000,0.000000,0.000000,90.778713,16.759644,73.497527,86.456886,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.605209,1.844327,0.313205,0.044856,0.501331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008322,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.043416,tube-mpc,0,-126.340000,54.885000,-1.204511,3.855813,-0.820000,3.905000,-0.384511,-0.049187,-12.838311,1.372266,0.884349,1.372266,-12.838311,-0.200000,0.720000,-32,107,-31.770690,106.750000,-31.770690,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.683180,14.917574,69.013898,81.620129,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.618428,1.643608,0.337273,0.034838,0.506108,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.053407,tube-mpc,0,-126.340000,54.885000,-1.352471,3.940452,-0.940000,3.945000,-0.412471,-0.004548,-12.533363,3.262944,0.518412,3.262944,-12.533363,-0.250000,0.920000,-24,91,-24.026254,90.558594,-24.026254,90.558594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.245430,13.728837,66.673342,78.666733,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569808,1.588470,0.278850,0.017452,0.501788,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.063407,tube-mpc,0,-126.340000,54.885000,-1.493601,4.024647,-1.060000,4.005000,-0.433601,0.019647,-13.204249,8.142112,1.555235,8.142112,-13.204249,-0.270000,0.940000,-8,49,-8.358018,49.299257,-8.358018,49.299257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.624428,12.280896,65.509841,80.947688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560673,1.589566,0.259393,0.024122,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.073435,tube-mpc,0,-126.340000,54.885000,-1.627861,4.108281,-1.180000,4.115000,-0.447861,-0.006719,-13.021280,12.411384,1.616224,12.411384,-13.021280,-0.210000,0.760000,-9,25,-8.862431,24.785155,-8.862431,24.785155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.151475,10.717648,69.334410,89.129567,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553376,1.472267,0.202634,0.020147,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.083404,tube-mpc,0,-126.340000,54.885000,-1.753928,4.190400,-1.310000,4.235000,-0.443928,-0.044600,-11.740498,12.228415,0.152474,12.228415,-11.740498,-0.140000,0.500000,-21,43,-20.648272,43.441802,-20.648272,43.441802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.868980,8.795999,76.022871,93.886488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559282,1.485557,0.220255,0.037759,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.093441,tube-mpc,0,-126.340000,54.885000,-1.873181,4.271793,-1.410000,4.345000,-0.463181,-0.073207,-10.703675,7.959143,0.884349,7.959143,-10.703675,-0.160000,0.420000,-23,82,-22.950465,82.109216,-22.950465,82.109216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.551900,6.480584,72.521257,84.400442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565716,1.566680,0.256245,0.040887,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.103456,tube-mpc,0,-126.340000,54.885000,-1.984310,4.351473,-1.500000,4.425000,-0.484310,-0.073527,-9.666852,2.714037,1.006328,2.714037,-9.666852,-0.200000,0.590000,-23,107,-23.010881,106.749994,-23.010881,106.749994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.176485,4.557596,65.609096,75.568380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,10.856946,1.652322,0.257863,0.032962,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.013311,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.116806,tube-mpc,0,-126.340000,54.885000,-2.119960,4.454893,-1.620000,4.455000,-0.499960,-0.000107,-8.995966,4.177788,1.250287,4.177788,-8.995966,-0.220000,0.820000,-17,82,-17.080351,81.588880,-17.080351,81.588880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.775263,2.526658,60.883005,72.898325,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557925,1.548161,0.260296,0.018814,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.126869,tube-mpc,0,-126.340000,54.885000,-2.212577,4.530418,-1.710000,4.525000,-0.502577,0.005418,-9.300914,8.508050,0.945339,8.508050,-9.300914,-0.220000,0.860000,-5,39,-4.837406,39.304012,-4.837406,39.304012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.347188,1.504763,65.221648,74.336717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557517,1.691260,0.227999,0.024782,0.500864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.136868,tube-mpc,0,-126.340000,54.885000,-2.296282,4.603146,-1.790000,4.625000,-0.506282,-0.021854,-8.873987,11.008623,0.457422,11.008623,-8.873987,-0.160000,0.670000,-7,29,-6.504975,28.651665,-6.504975,28.651665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.451673,1.157385,69.147186,82.024759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556126,1.587362,0.189574,0.019800,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.146867,tube-mpc,0,-126.340000,54.885000,-2.371571,4.673324,-1.870000,4.725000,-0.501571,-0.051676,-7.776174,9.727842,0.396432,9.727842,-7.776174,-0.120000,0.470000,-13,51,-12.641085,51.047735,-12.641085,51.047735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.046178,0.480890,70.194977,80.038492,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562440,1.460061,0.201388,0.020109,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.156867,tube-mpc,0,-126.340000,54.885000,-2.438376,4.740741,-1.940000,4.805000,-0.498376,-0.064259,-6.495393,5.031642,0.457422,5.031642,-6.495393,-0.130000,0.460000,-16,87,-15.807026,87.190959,-15.807026,87.190959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.906377,0.281480,63.019582,68.259383,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552673,1.459256,0.198463,0.021237,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.166897,tube-mpc,0,-126.340000,54.885000,-2.496799,4.805367,-1.990000,4.855000,-0.506799,-0.049633,-4.543725,2.836017,0.762370,2.836017,-4.543725,-0.140000,0.640000,-25,89,-25.200096,88.521410,-25.200096,88.521410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.679515,-0.669396,52.183333,56.660839,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554962,1.518537,0.224719,0.021639,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.176865,tube-mpc,0,-126.340000,54.885000,-2.546306,4.866415,-2.030000,4.895000,-0.516306,-0.028585,-4.299767,3.994819,0.884349,3.994819,-4.299767,-0.180000,0.800000,-15,63,-15.316141,63.118006,-15.316141,63.118006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.845788,-2.370365,51.542332,58.296469,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552170,1.479894,0.223981,0.020646,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.186895,tube-mpc,0,-126.340000,54.885000,-2.587495,4.924435,-2.070000,4.955000,-0.517495,-0.030565,-4.116798,6.495393,0.091484,6.495393,-4.116798,-0.210000,0.750000,-3,42,-3.420991,42.167340,-3.420991,42.167340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.602724,-3.426369,55.230126,60.182530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554678,1.462374,0.209657,0.019576,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.196866,tube-mpc,0,-126.340000,54.885000,-2.619882,4.978544,-2.100000,5.025000,-0.519882,-0.046456,-3.018985,7.959143,0.152474,7.959143,-3.018985,-0.150000,0.570000,-11,40,-11.252690,40.173500,-11.252690,40.173500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.120595,-3.832341,54.307256,61.872724,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556040,1.625141,0.211038,0.022564,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.206867,tube-mpc,0,-126.340000,54.885000,-2.643821,5.029049,-2.120000,5.095000,-0.523821,-0.065951,-2.226120,5.641538,0.274453,5.641538,-2.226120,-0.120000,0.490000,-15,61,-15.374977,60.526116,-15.374977,60.526116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.512517,-3.910517,54.126125,58.727854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554180,1.455944,0.207406,0.019907,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.216897,tube-mpc,0,-126.340000,54.885000,-2.659289,5.075729,-2.130000,5.135000,-0.529289,-0.059271,-0.762370,2.470079,0.030495,2.470079,-0.762370,-0.140000,0.530000,-19,80,-19.408400,80.331824,-19.408400,80.331824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.307189,-3.776486,44.986376,46.593955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551713,1.541212,0.280472,0.040665,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.226890,tube-mpc,0,-126.340000,54.885000,-2.666277,5.118124,-2.130000,5.165000,-0.536277,-0.046876,-0.213464,1.006328,0.518412,1.006328,-0.213464,-0.150000,0.650000,-17,79,-16.707528,79.379623,-16.707528,79.379623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.529147,-4.213862,36.862586,39.222802,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596713,1.620992,0.222490,0.019771,0.501371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.236867,tube-mpc,0,-126.340000,54.885000,-2.664965,5.156184,-2.120000,5.185000,-0.544965,-0.028816,0.640391,1.982162,0.152474,1.982162,0.640391,-0.180000,0.750000,-13,60,-13.141934,59.576829,-13.141934,59.576829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.051215,-5.360278,37.248619,39.676765,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554003,1.506686,0.226706,0.027722,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.246869,tube-mpc,0,-126.340000,54.885000,-2.655461,5.189920,-2.110000,5.215000,-0.545461,-0.025080,0.640391,3.689871,-0.091484,3.689871,0.640391,-0.170000,0.700000,-6,45,-6.171303,45.129694,-6.171303,45.129694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.647449,-5.797077,41.932996,45.207179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556412,1.497824,0.227559,0.022176,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.256865,tube-mpc,0,-126.340000,54.885000,-2.637921,5.219069,-2.090000,5.245000,-0.547921,-0.025931,1.067318,3.689871,-0.335443,3.689871,1.067318,-0.130000,0.580000,-7,51,-7.383886,50.700591,-7.383886,50.700591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.510219,-5.274985,45.491657,50.982285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553422,1.529815,0.195215,0.019144,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.266867,tube-mpc,0,-126.340000,54.885000,-2.612491,5.243541,-2.070000,5.275000,-0.542491,-0.031459,1.433256,1.311276,-0.518412,1.311276,1.433256,-0.120000,0.530000,-5,70,-5.100605,69.895955,-5.100605,69.895955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.266610,-4.566027,43.133619,45.668241,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554381,1.470658,0.206765,0.022688,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.276899,tube-mpc,0,-126.340000,54.885000,-2.579266,5.263244,-2.050000,5.285000,-0.529266,-0.021756,2.531068,-0.823360,-0.030495,-0.823360,2.531068,-0.100000,0.600000,-10,78,-9.942266,78.065144,-9.942266,78.065144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.611977,-4.029501,37.530627,36.631207,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560960,1.917145,0.336995,0.056177,0.500891,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008390,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.286877,tube-mpc,0,-126.340000,54.885000,-2.538763,5.277924,-2.010000,5.285000,-0.528763,-0.007076,3.079975,-1.006328,0.030495,-1.006328,3.079975,-0.100000,0.690000,-9,68,-8.700273,68.378602,-8.700273,68.378602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.572910,-4.050632,32.311932,31.293925,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580254,1.694339,0.238071,0.024275,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.296866,tube-mpc,0,-126.340000,54.885000,-2.491007,5.287609,-1.980000,5.285000,-0.511007,0.002609,2.714037,0.274453,-0.335443,0.274453,2.714037,-0.110000,0.710000,4,52,4.013945,51.783292,4.013945,51.783292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.001931,-3.925693,35.036236,33.816685,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558689,1.625800,0.231816,0.026923,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.306869,tube-mpc,0,-126.340000,54.885000,-2.436206,5.292198,-1.950000,5.295000,-0.486206,-0.002802,2.775027,1.006328,-0.396432,1.006328,2.775027,-0.060000,0.640000,6,46,6.299074,45.920886,6.299074,45.920886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.574806,-2.806728,43.759402,46.020295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.144652,1.633799,0.244020,0.035751,0.500603,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008569,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.316870,tube-mpc,0,-126.340000,54.885000,-2.374727,5.291597,-1.910000,5.305000,-0.464727,-0.013403,2.957996,0.396432,-0.579401,0.396432,2.957996,-0.050000,0.550000,11,53,11.069502,52.941028,11.069502,52.941028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.971182,-2.086361,48.605259,48.703841,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561395,1.552828,0.219818,0.025008,0.500584,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.326896,tube-mpc,0,-126.340000,54.885000,-2.306670,5.285721,-1.880000,5.305000,-0.426670,-0.019279,2.957996,0.396432,-0.640391,-2.714037,2.836017,-0.040000,0.520000,19,51,18.808304,50.629874,18.808304,50.629874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.035699,-1.799515,49.425226,46.177195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561126,1.635087,0.205863,0.029035,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.337744,tube-mpc,0,-126.340000,54.885000,-2.226164,5.273354,-1.840000,5.275000,-0.386164,-0.001646,3.689871,-4.360757,-0.762370,-4.360757,3.689871,0.020000,0.530000,12,85,12.466648,84.555994,12.466648,84.555994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.852523,0.527987,56.359552,52.077121,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.625743,1.521184,0.247715,0.025642,0.500672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.346870,tube-mpc,0,-126.340000,54.885000,-2.153209,5.258074,-1.800000,5.225000,-0.353209,0.033074,4.360757,-5.275601,-0.457422,-5.275601,4.360757,0.040000,0.600000,10,86,10.282933,86.143124,10.282933,86.143124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.939530,0.514070,44.067469,39.886702,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.903670,1.661410,0.241627,0.068161,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008392,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.356869,tube-mpc,0,-126.340000,54.885000,-2.068136,5.236189,-1.740000,5.185000,-0.328136,0.051189,5.092632,-3.628881,-0.945339,-3.628881,5.092632,0.070000,0.760000,7,55,6.541071,54.753577,6.541071,54.753577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.056145,-0.187688,42.861029,37.265826,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569517,1.904300,0.315270,1.845946,0.501436,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.010155,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.367057,tube-mpc,0,-126.340000,54.885000,-1.976304,5.208340,-1.680000,5.165000,-0.296304,0.043340,6.007476,-0.091484,-1.128308,-0.091484,6.007476,0.070000,0.720000,6,22,6.342153,21.928635,6.342153,21.928635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.802652,-0.436411,50.239981,43.867406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553573,1.608970,0.215496,0.024499,0.500738,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.377157,tube-mpc,0,-126.340000,54.885000,-1.880527,5.175192,-1.620000,5.175000,-0.260527,0.000192,6.373413,1.189297,-0.579401,1.189297,6.373413,0.070000,0.500000,11,21,10.649864,20.772782,10.649864,20.772782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.719374,-0.183783,62.301135,58.335723,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.584222,1.906441,0.307390,0.055557,0.501129,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009368,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.387116,tube-mpc,0,-126.340000,54.885000,-1.781874,5.137110,-1.550000,5.165000,-0.231874,-0.027890,7.166278,-1.555235,-0.335443,-1.555235,7.166278,0.070000,0.330000,9,51,8.945267,51.069547,8.945267,51.069547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.200437,0.718870,67.963022,64.298542,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558664,1.545726,0.205003,0.021270,0.500670,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.397149,tube-mpc,0,-126.340000,54.885000,-1.678676,5.093343,-1.460000,5.125000,-0.218676,-0.031657,7.776174,-6.251434,-0.823360,-6.251434,7.776174,0.070000,0.390000,6,80,5.525863,80.252445,5.525863,80.252445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.079897,2.121314,60.775269,56.890057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.606800,1.868010,0.303390,0.048543,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008341,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.407126,tube-mpc,0,-126.340000,54.885000,-1.572688,5.044469,-1.380000,5.045000,-0.192688,-0.000531,8.752008,-8.691018,-1.128308,-8.691018,8.752008,0.070000,0.580000,0,82,-0.025660,82.334918,-0.025660,82.334918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.381135,1.774926,53.316863,48.614958,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.134149,2.603706,0.258031,0.036725,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009545,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.417123,tube-mpc,0,-126.340000,54.885000,-1.463559,4.990181,-1.290000,4.965000,-0.173559,0.025181,8.630029,-6.983309,-0.640391,-6.983309,8.630029,0.050000,0.720000,7,53,6.811763,53.371391,6.811763,53.371391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.437599,0.353657,48.551216,42.289709,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.139153,1.777692,0.257805,0.030991,0.501074,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.427119,tube-mpc,0,-126.340000,54.885000,-1.351957,4.930624,-1.190000,4.915000,-0.161957,0.015624,9.361904,-3.262944,-0.579401,-3.262944,9.361904,0.040000,0.700000,6,18,5.591011,17.529090,5.591011,17.529090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.525481,-0.817545,53.863391,46.868701,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.136776,1.734133,0.227225,0.031986,0.500569,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.437126,tube-mpc,0,-126.340000,54.885000,-1.238207,4.865780,-1.090000,4.895000,-0.148207,-0.029220,10.520706,-1.555235,-0.884349,-1.555235,10.520706,0.050000,0.470000,-3,14,-2.859549,13.672856,-2.859549,13.672856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.841310,-1.129008,63.482184,61.841834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.131239,1.756209,0.227228,0.034814,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.447117,tube-mpc,0,-126.340000,54.885000,-1.123082,4.795894,-0.980000,4.865000,-0.143082,-0.069106,10.886644,-4.299767,-1.555235,-4.299767,10.886644,0.040000,0.290000,-5,44,-5.124817,44.033566,-5.124817,44.033566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.546300,-0.974888,68.716064,67.537031,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558678,1.610954,0.209091,0.021009,0.501319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.457117,tube-mpc,0,-126.340000,54.885000,-1.006774,4.720881,-0.860000,4.795000,-0.146774,-0.074119,11.313571,-8.995966,-1.494245,-8.995966,11.313571,0.030000,0.310000,-10,77,-9.925479,77.208982,-9.925479,77.208982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.368613,0.251817,65.559084,64.383977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561306,1.782157,0.312958,0.050736,0.500710,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.467138,tube-mpc,0,-126.340000,54.885000,-0.889618,4.640714,-0.740000,4.685000,-0.149618,-0.044286,12.228415,-12.350394,-0.823360,-12.350394,12.228415,0.000000,0.520000,-17,85,-16.890924,85.472048,-16.890924,85.472048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.497356,0.109182,59.048476,60.825775,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.626789,1.813683,0.285438,0.030453,0.501170,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008270,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.477153,tube-mpc,0,-126.340000,54.885000,-0.772414,4.555700,-0.610000,4.575000,-0.162414,-0.019300,12.533363,-11.252582,-1.189297,-11.252582,12.533363,-0.030000,0.690000,-19,59,-18.502854,59.427519,-18.502854,59.427519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.062052,-1.735222,51.719174,59.362269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564275,1.474250,0.211940,0.016459,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.487150,tube-mpc,0,-126.340000,54.885000,-0.655778,4.466056,-0.490000,4.495000,-0.165778,-0.028944,11.374561,-6.983309,-1.006328,-6.983309,11.374561,-0.040000,0.670000,-8,20,-7.862014,20.094747,-7.862014,20.094747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.020204,-2.996021,48.622758,55.347356,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556585,1.480990,0.210600,0.022006,0.501027,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.497146,tube-mpc,0,-126.340000,54.885000,-0.540014,4.371775,-0.380000,4.435000,-0.160014,-0.063225,10.337738,-5.031642,-0.823360,-5.031642,10.337738,-0.070000,0.450000,5,15,5.025409,15.082697,5.025409,15.082697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.685137,-1.012998,58.385319,74.651156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553517,1.516810,0.193174,0.021204,0.501051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.507155,tube-mpc,0,-126.340000,54.885000,-0.425441,4.272835,-0.280000,4.355000,-0.145441,-0.082165,8.995966,-8.081122,-1.555235,-8.081122,8.995966,-0.040000,0.280000,11,50,11.446692,49.748188,11.446692,49.748188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.016064,2.318079,63.789691,83.883724,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555233,1.447582,0.198313,0.018358,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.517154,tube-mpc,0,-126.340000,54.885000,-0.312810,4.169596,-0.190000,4.255000,-0.122810,-0.085404,8.569039,-13.143259,-0.945339,-13.143259,8.569039,-0.020000,0.350000,10,83,9.960148,82.523983,9.960148,82.523983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.993836,5.223667,67.260663,81.850543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552150,1.451062,0.206828,0.018223,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.527150,tube-mpc,0,-126.340000,54.885000,-0.202511,4.062128,-0.110000,4.125000,-0.092511,-0.062872,7.959143,-15.277895,-0.579401,-15.277895,7.959143,0.010000,0.560000,9,81,9.199656,81.051298,9.199656,81.051298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.645892,5.885427,70.031944,77.689195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555548,1.557058,0.205893,0.020118,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.537147,tube-mpc,0,-126.340000,54.885000,-0.094992,3.950552,-0.030000,3.995000,-0.064992,-0.044448,6.983309,-13.265238,-0.457422,-13.265238,6.983309,0.040000,0.710000,12,49,12.458765,49.148546,12.458765,49.148546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.550530,5.655308,68.187264,73.674740,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557509,1.464439,0.202471,0.017852,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.547157,tube-mpc,0,-126.340000,54.885000,0.009400,3.834880,0.040000,3.885000,-0.030600,-0.050120,6.190445,-10.337738,-0.762370,-10.337738,6.190445,0.050000,0.630000,18,27,17.919802,27.069329,17.919802,27.069329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.833799,5.623481,64.443569,75.152800,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567353,1.546089,0.204878,0.028834,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.557118,tube-mpc,0,-126.340000,54.885000,0.109588,3.715992,0.100000,3.785000,0.009588,-0.069008,5.519559,-9.666852,-1.372266,-9.666852,5.519559,0.090000,0.450000,18,32,18.148139,32.004985,18.148139,32.004985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.985801,5.871048,66.911511,79.611972,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558912,1.575015,0.211460,0.016818,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.567148,tube-mpc,0,-126.340000,54.885000,0.206269,3.592663,0.160000,3.665000,0.046269,-0.072337,5.458569,-12.960290,-1.372266,-12.960290,5.458569,0.130000,0.360000,10,64,10.497238,64.045621,10.497238,64.045621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.534218,6.180367,71.047090,79.618160,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552354,1.458957,0.196005,0.018019,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.577152,tube-mpc,0,-126.340000,54.885000,0.298070,3.466188,0.220000,3.515000,0.078070,-0.048812,5.580549,-16.314719,-0.640391,-16.314719,5.580549,0.140000,0.450000,3,84,3.435039,84.270788,3.435039,84.270788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.056441,5.042197,71.763754,75.118216,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552605,1.510950,0.225494,0.018719,0.500912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.587152,tube-mpc,0,-126.340000,54.885000,0.384762,3.336505,0.280000,3.375000,0.104762,-0.038495,5.580549,-16.863625,-0.396432,-16.863625,5.580549,0.110000,0.640000,3,71,2.547120,70.754094,2.547120,70.754094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.474490,2.490359,69.888969,78.462357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552728,1.504995,0.215047,0.017848,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.597153,tube-mpc,0,-126.340000,54.885000,0.465978,3.203713,0.340000,3.225000,0.125978,-0.021287,5.763517,-14.241072,-0.274453,-14.241072,5.763517,0.080000,0.690000,1,43,0.886670,43.105844,0.886670,43.105844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.388176,-0.572154,65.219626,77.635339,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552445,1.501436,0.216922,0.017521,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.607147,tube-mpc,0,-126.340000,54.885000,0.541239,3.068122,0.400000,3.095000,0.141239,-0.026878,4.665705,-11.679509,-0.701380,-11.679509,4.665705,0.060000,0.580000,8,28,8.408996,28.065332,8.408996,28.065332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.372822,-2.791517,60.209939,73.786465,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553318,1.487214,0.204639,0.016920,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.617396,tube-mpc,0,-126.340000,54.885000,0.611877,2.926279,0.440000,2.955000,0.171877,-0.028721,4.665705,-11.679509,-1.433256,-13.387218,3.750861,0.060000,0.420000,4,40,4.459590,39.500966,4.459590,39.500966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.631657,-2.831993,66.406463,75.414019,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553045,1.762833,0.250107,0.028145,0.501173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.627336,tube-mpc,0,-126.340000,54.885000,0.673685,2.786182,0.490000,2.815000,0.183685,-0.028818,3.445913,-16.375708,-0.457422,-16.375708,3.445913,0.080000,0.380000,4,80,4.208805,80.296335,4.208805,80.296335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.387175,-1.564949,66.053170,74.603476,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574226,1.688852,0.308949,0.027819,0.503697,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.637117,tube-mpc,0,-126.340000,54.885000,0.727708,2.646094,0.510000,2.635000,0.217708,0.011094,2.165131,-19.852116,-0.579401,-19.852116,2.165131,0.030000,0.530000,16,99,15.546629,99.367048,15.546629,99.367048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.323958,-1.231766,67.243660,79.445172,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556318,1.590824,0.238592,0.018078,0.500581,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.647830,tube-mpc,0,-126.340000,54.885000,0.778756,2.490336,0.530000,2.435000,0.248756,0.055336,1.311276,-19.364199,-0.335443,-19.364199,1.311276,0.090000,0.770000,9,77,9.454991,76.859759,9.454991,76.859759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.192392,-1.743255,76.464367,89.122598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588137,1.645573,0.284846,0.020116,0.500549,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.657148,tube-mpc,0,-126.340000,54.885000,0.815945,2.353088,0.550000,2.285000,0.265945,0.068088,0.823360,-14.728989,-0.335443,-14.728989,0.823360,0.110000,0.800000,6,35,5.855651,34.915067,5.855651,34.915067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.726187,-3.895790,75.199740,88.744273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564176,1.618424,0.245645,0.027862,0.500779,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.667125,tube-mpc,0,-126.340000,54.885000,0.848039,2.204462,0.560000,2.155000,0.288039,0.049462,0.030495,-11.740498,-0.701380,-11.740498,0.030495,0.100000,0.610000,8,23,8.494772,22.731997,8.494772,22.731997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.747721,-4.723085,76.063255,85.911645,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583562,1.751057,0.246922,0.031299,0.500428,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.677121,tube-mpc,0,-126.340000,54.885000,0.871895,2.054048,0.570000,2.005000,0.301895,0.049048,-0.152474,-13.082270,-0.701380,-13.082270,-0.152474,0.080000,0.390000,5,52,5.111454,52.075118,5.111454,52.075118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.546826,-3.439106,78.709406,88.882897,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.724132,1.665027,0.239915,0.032143,0.500829,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.687117,tube-mpc,0,-126.340000,54.885000,0.887180,1.902317,0.570000,1.875000,0.317180,0.027317,-0.274453,-16.558677,-0.884349,-16.558677,-0.274453,0.090000,0.370000,-4,81,-4.178564,80.918478,-4.178564,80.918478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.827217,-2.658888,71.513333,83.815817,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.935113,1.800701,0.266781,0.037331,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008552,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.697124,tube-mpc,0,-126.340000,54.885000,0.893654,1.749306,0.570000,1.705000,0.323654,0.044306,-0.762370,-19.730136,-0.274453,-19.730136,-0.762370,0.070000,0.550000,-8,93,-8.095639,92.791561,-8.095639,92.791561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.483010,-2.717031,66.930766,81.603774,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573861,1.593369,0.231731,0.019809,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.707124,tube-mpc,0,-126.340000,54.885000,0.891080,1.595480,0.560000,1.525000,0.331080,0.070480,-1.555235,-18.571334,-0.335443,-18.571334,-1.555235,0.040000,0.740000,-6,69,-6.417882,68.543101,-6.417882,68.543101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.290091,-4.088856,64.596467,79.391149,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570582,1.639196,0.257218,0.023519,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.717118,tube-mpc,0,-126.340000,54.885000,0.879277,1.441027,0.550000,1.375000,0.329277,0.066027,-2.226120,-14.789979,-0.274453,-14.789979,-2.226120,0.020000,0.740000,-6,36,-6.422080,35.584944,-6.422080,35.584944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.955025,-4.482625,63.499104,72.751961,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556459,1.473684,0.204198,0.017991,0.500446,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.727119,tube-mpc,0,-126.340000,54.885000,0.858054,1.285926,0.520000,1.255000,0.338054,0.030926,-3.018985,-10.703675,-0.640391,-10.703675,-3.018985,0.010000,0.550000,-5,14,-5.402692,14.394629,-5.402692,14.394629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.101227,-3.517902,66.567503,74.689501,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552641,2.057799,0.350948,0.049520,0.501386,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008532,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.737137,tube-mpc,0,-126.340000,54.885000,0.827207,1.130229,0.490000,1.155000,0.337207,-0.024771,-3.750861,-11.191592,-1.006328,-11.191592,-3.750861,0.000000,0.350000,-7,30,-7.293930,30.326089,-7.293930,30.326089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.171838,-0.910853,74.063662,89.969371,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597644,1.588679,0.215623,0.021000,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.747117,tube-mpc,0,-126.340000,54.885000,0.786815,0.974988,0.460000,1.015000,0.326815,-0.040012,-3.750861,-14.850968,-1.128308,-14.850968,-3.750861,-0.010000,0.280000,-18,66,-17.945242,66.103310,-17.945242,66.103310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.082081,2.199122,74.682712,90.769911,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552149,1.418438,0.181964,0.013126,0.501580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.757158,tube-mpc,0,-126.340000,54.885000,0.736345,0.818839,0.420000,0.845000,0.316345,-0.026161,-3.933829,-19.181230,-0.396432,-19.181230,-3.933829,-0.040000,0.450000,-26,89,-25.776001,89.370983,-25.776001,89.370983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.552484,5.381546,71.479141,86.649983,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548073,1.436339,0.193135,0.014449,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.767118,tube-mpc,0,-126.340000,54.885000,0.676461,0.664159,0.380000,0.665000,0.296461,-0.000841,-4.299767,-20.340032,-0.945339,-20.340032,-4.299767,-0.110000,0.610000,-26,88,-26.398108,88.255720,-26.398108,88.255720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.805944,8.271704,73.187633,88.687417,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555978,1.498798,0.235248,0.018618,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.777119,tube-mpc,0,-126.340000,54.885000,0.606444,0.509237,0.330000,0.495000,0.276444,0.014237,-6.129455,-16.741646,-0.030495,-16.741646,-6.129455,-0.160000,0.760000,-15,47,-14.928385,47.248406,-14.928385,47.248406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.191446,10.598673,77.662592,91.658746,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563889,1.492262,0.219749,0.017725,0.502593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.787119,tube-mpc,0,-126.340000,54.885000,0.526516,0.354914,0.260000,0.375000,0.266516,-0.020086,-7.532216,-11.191592,-1.006328,-11.191592,-7.532216,-0.170000,0.610000,-9,11,-9.354082,11.038083,-9.354082,11.038083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.510315,13.441797,92.337911,108.880789,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557994,1.451035,0.194009,0.015278,0.503491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.797117,tube-mpc,0,-126.340000,54.885000,0.436686,0.201354,0.180000,0.265000,0.256686,-0.063646,-8.386070,-10.154769,-0.457422,-10.154769,-8.386070,-0.130000,0.340000,-17,22,-16.521267,22.100566,-16.521267,22.100566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.118111,16.574382,96.661305,121.917611,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552173,1.449452,0.197989,0.016555,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.807117,tube-mpc,0,-126.340000,54.885000,0.336940,0.048645,0.100000,0.145000,0.236940,-0.096355,-8.934977,-14.424041,-0.274453,-14.424041,-8.934977,-0.130000,0.220000,-25,66,-24.785167,66.461014,-24.785167,66.461014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.982111,19.856645,96.824059,122.808548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552759,1.449729,0.196269,0.018829,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.817119,tube-mpc,0,-126.340000,54.885000,0.227346,-0.103030,0.020000,-0.025000,0.207346,-0.078030,-8.995966,-19.547167,-0.884349,-19.547167,-8.995966,-0.170000,0.500000,-34,88,-34.083486,87.785494,-34.083486,87.785494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.647197,23.601203,95.144267,118.097824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.624428,1.646268,0.220305,0.034767,0.500637,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.827116,tube-mpc,0,-126.340000,54.885000,0.108049,-0.253438,-0.070000,-0.225000,0.178049,-0.028438,-9.178935,-21.254876,-0.213464,-21.254876,-9.178935,-0.240000,0.610000,-37,99,-36.909018,98.667365,-36.909018,98.667365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.787245,28.729112,96.633147,117.589078,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547066,1.546974,0.236773,0.021264,0.504915,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.837121,tube-mpc,0,-126.340000,54.885000,-0.020985,-0.402612,-0.160000,-0.415000,0.139015,0.012388,-11.008623,-19.608157,-0.152474,-19.608157,-11.008623,-0.310000,0.800000,-25,74,-24.848011,73.756475,-24.848011,73.756475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.753181,33.761598,102.439423,122.271840,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564569,1.474320,0.253603,0.019758,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.847120,tube-mpc,0,-126.340000,54.885000,-0.159467,-0.550231,-0.270000,-0.575000,0.110533,0.024769,-12.472374,-14.424041,-0.640391,-14.424041,-12.472374,-0.290000,0.790000,-24,34,-23.968289,33.629873,-23.968289,33.629873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.197847,38.850922,116.433766,140.652436,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560599,1.484932,0.213878,0.016975,0.500318,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.857118,tube-mpc,0,-126.340000,54.885000,-0.307280,-0.696221,-0.390000,-0.695000,0.082720,-0.001221,-13.265238,-10.581696,-1.189297,-10.581696,-13.265238,-0.260000,0.590000,-31,17,-30.586433,17.464351,-30.586433,17.464351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.296613,41.381642,113.099990,139.940481,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553091,1.503685,0.193743,0.016542,0.500379,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.867118,tube-mpc,0,-126.340000,54.885000,-0.464302,-0.840516,-0.530000,-0.805000,0.065698,-0.035516,-14.058103,-11.862478,-1.189297,-11.862478,-14.058103,-0.290000,0.330000,-30,49,-30.268686,49.337561,-30.268686,49.337561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.336157,42.306907,106.484425,133.061293,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553121,1.441826,0.184881,0.016069,0.500898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.877118,tube-mpc,0,-126.340000,54.885000,-0.630311,-0.982984,-0.670000,-0.945000,0.039689,-0.037984,-14.363051,-16.497687,-0.213464,-16.497687,-14.363051,-0.290000,0.360000,-40,88,-39.949142,87.559510,-39.949142,87.559510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.464951,43.099517,99.294020,120.564852,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551990,1.457710,0.199073,0.018748,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.887117,tube-mpc,0,-126.340000,54.885000,-0.805045,-1.123490,-0.820000,-1.125000,0.014955,0.001510,-15.216906,-20.279043,-0.640391,-20.279043,-15.216906,-0.340000,0.590000,-39,105,-38.783878,104.964853,-38.783878,104.964853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.253152,43.672010,93.842830,111.769621,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554061,1.468887,0.255216,0.024428,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.897117,tube-mpc,0,-126.340000,54.885000,-0.988319,-1.261988,-0.980000,-1.305000,-0.008319,0.043012,-16.985604,-19.059251,-1.311276,-19.059251,-16.985604,-0.370000,0.820000,-30,81,-29.569255,80.744551,-29.569255,80.744551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.304241,44.637583,100.628215,118.507502,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568838,1.471353,0.290863,0.017539,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.907120,tube-mpc,0,-126.340000,54.885000,-1.179863,-1.398383,-1.150000,-1.455000,-0.029863,0.056617,-18.449355,-13.692166,-1.128308,-13.692166,-18.449355,-0.360000,0.820000,-25,39,-25.354514,38.837493,-25.354514,38.837493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.012983,46.876981,109.706099,132.355161,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563120,1.549449,0.230282,0.024673,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.917148,tube-mpc,0,-126.340000,54.885000,-1.379866,-1.532904,-1.350000,-1.565000,-0.029866,0.032096,-20.279043,-10.093779,-0.579401,-10.093779,-20.279043,-0.320000,0.620000,-20,25,-20.043189,25.293342,-20.043189,25.293342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.148824,47.545984,106.558781,132.663893,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569961,1.833378,0.245322,0.031931,0.500673,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.927123,tube-mpc,0,-126.340000,54.885000,-1.586448,-1.664454,-1.550000,-1.665000,-0.036448,0.000546,-21.132897,-10.764665,-0.701380,-10.764665,-21.132897,-0.250000,0.400000,-29,49,-28.584771,49.185670,-28.584771,49.185670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.958972,47.094643,102.020576,128.438659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592341,1.730385,0.238573,0.041175,0.505408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.937127,tube-mpc,0,-126.340000,54.885000,-1.800931,-1.794044,-1.760000,-1.795000,-0.040931,0.000956,-21.498835,-15.338885,-1.128308,-15.338885,-21.498835,-0.270000,0.390000,-32,91,-31.764107,90.805250,-31.764107,90.805250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.685458,46.828913,94.435783,118.152824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580440,1.766678,0.281038,0.032864,0.501464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.947122,tube-mpc,0,-126.340000,54.885000,-2.022162,-1.921114,-1.980000,-1.955000,-0.042162,0.033886,-21.864772,-18.510344,-1.494245,-18.510344,-21.864772,-0.290000,0.600000,-34,105,-33.977199,104.811881,-33.977199,104.811881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.686525,46.223182,92.503589,113.196897,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569027,1.697171,0.324849,0.027679,0.509840,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.957118,tube-mpc,0,-126.340000,54.885000,-2.250033,-2.045770,-2.200000,-2.115000,-0.050033,0.069230,-22.901596,-18.144407,-1.616224,-18.144407,-22.901596,-0.320000,0.820000,-28,88,-28.092398,87.860941,-28.092398,87.860941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.089351,46.796058,97.813174,119.743926,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576251,1.634057,0.373348,0.035343,0.500772,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.967123,tube-mpc,0,-126.340000,54.885000,-2.484323,-2.168050,-2.430000,-2.245000,-0.054323,0.076950,-23.938419,-11.862478,-1.006328,-11.862478,-23.938419,-0.310000,0.870000,-24,43,-23.841606,33.868492,-23.841606,33.868492,0.000000,8.992448,0.000000,64.000000,0.000000,0.000000,-37.545317,47.783446,104.782386,130.538102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584531,1.757938,0.280102,0.030785,0.500811,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.977123,tube-mpc,0,-126.340000,54.885000,-2.724345,-2.287769,-2.670000,-2.335000,-0.054345,0.047231,-24.914252,-6.678361,-1.433256,-6.678361,-24.914252,-0.280000,0.670000,-22,7,-21.828830,6.737559,-21.828830,6.737559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.227783,46.383160,102.564878,131.022361,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571714,1.742472,0.236399,0.055597,0.500915,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.987116,tube-mpc,0,-126.340000,54.885000,-2.969623,-2.404878,-2.930000,-2.395000,-0.039623,-0.009878,-26.134045,-6.007476,-1.860183,-6.007476,-26.134045,-0.260000,0.370000,-16,24,-16.074059,23.617801,-16.074059,23.617801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.874557,44.061581,99.347064,130.415138,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562629,1.597564,0.205776,0.022936,0.501502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.997118,tube-mpc,0,-126.340000,54.885000,-3.220127,-2.519549,-3.180000,-2.395000,-0.040127,-0.124549,-26.134045,-6.007476,-1.677214,-12.350394,-26.195034,-0.230000,0.250000,-23,27,-23.386359,26.668306,-23.386359,26.668306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.972243,39.974565,98.219797,126.877513,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572226,1.865460,0.283766,0.044384,0.501279,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008282,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.007136,tube-mpc,0,-126.340000,54.885000,-3.475622,-2.631849,-3.430000,-2.625000,-0.045622,-0.006849,-26.499982,-17.717479,-1.860183,-17.717479,-26.499982,-0.220000,0.230000,-30,72,-29.959355,106.750000,-29.959355,106.750000,0.000000,-35.081694,0.000000,64.000000,0.000000,0.000000,-31.705910,42.031790,102.077307,136.515338,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578793,3.007315,0.306653,0.037428,0.503035,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009451,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.017117,tube-mpc,0,-126.340000,54.885000,-3.734324,-2.741204,-3.690000,-2.825000,-0.044324,0.083796,-26.499982,-23.084564,-2.104141,-23.084564,-26.499982,-0.250000,0.370000,-31,107,-30.782415,106.750000,-30.782415,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.267079,46.095220,104.417730,137.925247,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575015,1.796114,2.457769,0.051442,0.501162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010395,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.027552,tube-mpc,0,-126.340000,54.885000,-4.008740,-2.852843,-4.000000,-3.075000,-0.008740,0.222157,-28.146701,-24.548315,-2.165131,-24.548315,-28.146701,-0.300000,0.820000,-12,107,-12.036558,106.750000,-12.036558,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.340888,51.442500,115.480872,150.850448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.908696,3.861172,0.417230,0.048812,0.500933,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010749,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.038342,tube-mpc,0,-126.340000,54.885000,-4.296154,-2.965397,-4.290000,-3.335000,-0.006154,0.369603,-28.146701,-24.548315,-2.470079,-15.399875,-30.098369,-0.300000,0.900000,-13,107,-13.494486,106.750000,-13.494486,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.366258,61.262515,132.343345,172.922816,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,8.963698,1.819877,0.375445,0.039265,0.501500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011713,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.050091,tube-mpc,0,-126.340000,54.885000,-4.612761,-3.084691,-4.630000,-3.415000,0.017239,0.330309,-30.403317,-8.264091,-2.348100,-8.264091,-30.403317,-0.210000,0.980000,-1,62,-1.278248,36.151488,-1.278248,36.151488,0.000000,25.598512,0.000000,64.000000,0.000000,0.000000,-25.359545,63.770490,133.596873,175.671483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.649901,1.797598,0.512264,0.041954,0.501179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009515,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.060155,tube-mpc,0,-126.340000,54.885000,-4.886377,-3.184193,-4.940000,-3.425000,0.053623,0.240807,-30.525296,2.653048,-1.311276,2.653048,-30.525296,-0.170000,0.890000,1,17,1.174073,-53.884538,1.174073,-53.884538,0.000000,70.634538,0.000000,64.000000,0.000000,0.000000,-26.767204,55.507389,130.991692,165.873844,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587258,1.778475,1.030397,0.034098,0.501262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.071724,tube-mpc,0,-126.340000,54.885000,-5.203029,-3.295580,-5.280000,-3.335000,0.076971,0.039420,-29.183525,8.447060,-1.311276,8.447060,-29.183525,-0.120000,0.460000,-13,-28,-12.593262,-81.423783,-12.593262,-81.423783,0.000000,53.173783,0.000000,64.000000,0.000000,0.000000,-26.251962,39.870533,120.961144,155.582083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586697,2.336285,0.311103,0.036381,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.080541,tube-mpc,0,-126.340000,54.885000,-5.445477,-3.378375,-5.520000,-3.275000,0.074523,-0.103375,-27.597795,6.800341,-1.128308,6.800341,-27.597795,-0.140000,0.190000,-25,-58,-24.938236,-57.802494,-24.938236,-57.802494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.862426,25.996110,124.258250,155.618829,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558178,1.836388,0.279208,0.039781,0.501241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008226,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.090741,tube-mpc,0,-126.340000,54.885000,-5.726673,-3.471941,-5.820000,-3.265000,0.093327,-0.206941,-24.975242,-4.909663,-2.531068,-4.909663,-24.975242,-0.150000,-0.080000,-49,-13,-48.613151,52.607237,-48.613151,52.607237,0.000000,-65.409731,0.000000,64.000000,0.000000,0.000000,-13.467062,19.662737,135.088980,162.371604,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,8.551198,1.664008,0.256085,0.029976,1.134241,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.011645,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.102418,tube-mpc,0,-126.340000,54.885000,-6.048942,-3.576225,-6.070000,-3.365000,0.021058,-0.211225,-23.145554,-16.985604,-1.860183,-16.985604,-23.145554,-0.260000,-0.150000,-61,32,-60.515393,106.750000,-60.515393,106.750000,0.000000,-74.552494,0.000000,64.000000,0.000000,0.000000,-5.009600,18.593901,141.854635,171.925735,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.673052,1.776439,0.316911,0.035856,0.501147,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008315,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.112480,tube-mpc,0,-126.340000,54.885000,-6.326388,-3.663737,-6.300000,-3.605000,-0.026388,-0.058737,-23.755450,-29.427483,-1.982162,-29.427483,-23.755450,-0.430000,-0.120000,-16,77,2.940552,106.750000,2.940552,106.750000,-18.455945,-29.552494,0.000000,64.000000,0.000000,0.000000,-1.005681,24.945943,135.895691,168.791464,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562363,1.827469,0.363277,0.039136,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008306,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.122482,tube-mpc,0,-126.340000,54.885000,-6.601481,-3.748656,-6.550000,-3.945000,-0.051481,0.196344,-25.463159,-40.100663,-2.653048,-40.100663,-25.463159,-0.410000,0.120000,29,107,62.400000,106.750000,62.400000,106.750000,-32.915393,0.000000,0.000000,64.000000,0.000000,0.000000,-5.662303,39.392198,138.105566,182.976755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569971,1.784928,0.373211,0.035126,0.503330,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008277,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.132491,tube-mpc,0,-126.340000,54.885000,-6.875582,-3.831639,-6.810000,-4.345000,-0.065582,0.513361,-25.402169,-43.455092,-3.079975,-43.455092,-25.402169,-0.180000,0.660000,37,107,36.516283,106.750000,36.516283,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.365809,54.500139,139.832727,187.552045,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.840150,1.837490,0.439045,0.049878,0.501574,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.142484,tube-mpc,0,-126.340000,54.885000,-7.147650,-3.912589,-7.050000,-4.735000,-0.097650,0.822411,-23.206544,-38.575923,-3.445913,-38.575923,-23.206544,-0.080000,0.860000,-8,107,-38.685806,106.750000,-38.685806,106.750000,30.202089,0.000000,0.000000,64.000000,0.000000,0.000000,-10.564871,68.558557,144.572758,196.365582,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.605560,1.773406,0.327463,0.036234,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.152480,tube-mpc,0,-126.340000,54.885000,-7.417770,-3.991754,-7.270000,-5.045000,-0.147770,1.053246,-20.583991,-30.525296,-2.348100,-30.525296,-20.583991,-0.060000,0.950000,-53,107,-62.400000,106.750000,-62.400000,106.750000,8.916283,0.000000,0.000000,64.000000,0.000000,0.000000,-6.549544,76.271627,139.926528,188.875577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556032,1.559113,0.354003,0.023306,0.503613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.162482,tube-mpc,0,-126.340000,54.885000,-7.685572,-4.069241,-7.460000,-5.295000,-0.225572,1.225759,-18.144407,-21.010918,-2.897006,-21.010918,-18.144407,-0.110000,1.070000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.250902,77.805925,133.483623,179.194497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558003,1.459264,0.317254,0.019816,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.172510,tube-mpc,0,-126.340000,54.885000,-7.951134,-4.145284,-7.630000,-5.435000,-0.321134,1.289716,-16.009771,-11.252582,-2.287110,-11.252582,-16.009771,-0.270000,1.030000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.692721,75.053371,147.231206,191.214533,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550536,1.509784,0.421549,0.018746,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.182509,tube-mpc,0,-126.340000,54.885000,-8.212658,-4.219583,-7.790000,-5.475000,-0.422658,1.255417,-16.436698,-0.884349,-2.104141,-0.884349,-16.436698,-0.510000,1.030000,-62,74,-62.400000,74.308972,-62.400000,74.308972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.131501,63.123167,145.846840,186.392356,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551021,1.445123,0.504472,0.021568,0.502590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.192513,tube-mpc,0,-126.340000,54.885000,-8.470577,-4.292477,-7.970000,-5.415000,-0.500577,1.122523,-19.181230,8.569039,-1.616224,8.569039,-19.181230,-0.580000,0.900000,-62,29,-62.400000,-3.960954,-62.400000,-3.960954,0.000000,33.269926,0.000000,64.000000,0.000000,0.000000,-1.311005,44.219036,137.438530,186.522014,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587434,1.711897,0.487119,0.030214,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008327,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.202511,tube-mpc,0,-126.340000,54.885000,-8.724263,-4.363998,-8.170000,-5.295000,-0.554263,0.931002,-22.108731,13.387218,-2.226120,13.387218,-22.108731,-0.580000,0.620000,-47,-16,-47.495832,-37.016333,-47.495832,-37.016333,0.000000,21.325304,0.000000,64.000000,0.000000,0.000000,-0.310342,25.072608,127.881200,180.815497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560309,1.541878,0.641204,0.019454,0.500911,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008273,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.212509,tube-mpc,0,-126.340000,54.885000,-8.973476,-4.434285,-8.400000,-5.155000,-0.573476,0.720715,-25.646128,12.899301,-2.226120,12.899301,-25.646128,-0.600000,0.240000,-10,-19,-9.589507,-19.291921,-9.589507,-19.291921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.117413,10.530081,124.425566,176.439728,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550526,1.441220,0.240952,0.018574,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.222510,tube-mpc,0,-126.340000,54.885000,-9.217974,-4.503475,-8.660000,-5.075000,-0.557974,0.571525,-27.536805,4.421746,-2.957996,4.421746,-27.536805,-0.350000,0.020000,-19,26,-19.134779,56.423703,-19.134779,56.423703,0.000000,-30.715624,0.000000,64.000000,0.000000,0.000000,5.404868,1.091703,118.263185,165.986968,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549636,1.433060,0.194984,0.019042,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.232508,tube-mpc,0,-126.340000,54.885000,-9.457216,-4.571614,-8.930000,-5.085000,-0.527216,0.513386,-27.719774,-7.288257,-2.470079,-7.288257,-27.719774,-0.200000,0.070000,-33,71,-33.151129,106.750000,-33.151129,106.750000,0.000000,-36.041921,0.000000,64.000000,0.000000,0.000000,18.463859,-3.240874,131.599543,173.264320,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547214,1.622115,0.269118,0.022129,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.242514,tube-mpc,0,-126.340000,54.885000,-9.691179,-4.638894,-9.200000,-5.205000,-0.491179,0.566106,-26.438993,-16.375708,-2.775027,-16.375708,-26.438993,-0.290000,0.320000,-27,107,-26.931291,106.750000,-26.931291,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.208667,1.197696,132.359750,161.031532,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547024,1.479311,0.238335,0.019095,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.252510,tube-mpc,0,-126.340000,54.885000,-9.919137,-4.705298,-9.470000,-5.365000,-0.449137,0.659702,-26.560972,-18.266386,-2.897006,-18.266386,-26.560972,-0.320000,0.690000,-14,107,-14.068202,106.750000,-14.068202,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.132730,11.799981,127.912619,160.045576,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559241,1.672545,0.406945,0.041503,0.510017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008202,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.262492,tube-mpc,0,-126.340000,54.885000,-10.140713,-4.770899,-9.730000,-5.505000,-0.410713,0.734101,-26.256024,-13.326228,-3.262944,-13.326228,-26.256024,-0.240000,0.910000,-17,107,-16.759653,106.750000,-16.759653,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.359696,24.146400,125.507295,159.733426,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581974,1.557596,0.287997,0.021029,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.272516,tube-mpc,0,-126.340000,54.885000,-10.356858,-4.836166,-10.000000,-5.575000,-0.356858,0.738834,-25.951076,-5.885497,-3.018985,-5.885497,-25.951076,-0.210000,0.990000,-10,75,-10.271062,75.091662,-10.271062,75.091662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.099447,31.389485,118.820116,144.985928,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556888,1.464109,0.351276,0.018393,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.282513,tube-mpc,0,-126.340000,54.885000,-10.565833,-4.900754,-10.250000,-5.575000,-0.315833,0.674246,-25.707117,3.323933,-2.470079,3.323933,-25.707117,-0.180000,0.890000,-2,30,-2.438580,1.131098,-2.438580,1.131098,0.000000,28.960565,0.000000,64.000000,0.000000,0.000000,65.601083,31.422045,113.584828,134.646297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548445,1.576257,0.241383,0.016867,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.292507,tube-mpc,0,-126.340000,54.885000,-10.767912,-4.964910,-10.500000,-5.505000,-0.267912,0.540090,-23.938419,8.752008,-2.165131,8.752008,-23.938419,-0.140000,0.600000,-9,-15,-8.998531,-32.059777,-8.998531,-32.059777,0.000000,17.151439,0.000000,64.000000,0.000000,0.000000,69.781354,24.125509,106.902069,119.628748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551475,1.473322,0.212778,0.023219,0.500691,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.302516,tube-mpc,0,-126.340000,54.885000,-10.963253,-5.028853,-10.730000,-5.415000,-0.233253,0.386147,-23.267533,7.837164,-1.799193,7.837164,-23.267533,-0.120000,0.230000,-7,-8,-7.288101,-7.796427,-7.288101,-7.796427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.127466,16.560930,111.842154,120.533918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553027,1.492524,0.209246,0.019189,0.500313,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.312514,tube-mpc,0,-126.340000,54.885000,-11.151138,-5.092503,-10.950000,-5.385000,-0.201138,0.292497,-21.498835,-0.823360,-1.921172,-0.823360,-21.498835,-0.110000,0.050000,-16,37,-16.444658,70.580340,-16.444658,70.580340,0.000000,-33.376768,0.000000,64.000000,0.000000,0.000000,80.033906,12.212957,117.763626,123.725530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561103,1.479710,0.217362,0.023297,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.322508,tube-mpc,0,-126.340000,54.885000,-11.331563,-5.156002,-11.140000,-5.445000,-0.191563,0.288998,-18.266386,-9.971800,-2.165131,-9.971800,-18.266386,-0.120000,0.130000,-39,82,-38.815045,106.750000,-38.815045,106.750000,0.000000,-24.546427,0.000000,64.000000,0.000000,0.000000,84.995610,10.317832,119.082322,125.981750,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548758,1.526710,0.276230,0.018980,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.332509,tube-mpc,0,-126.340000,54.885000,-11.504557,-5.219502,-11.310000,-5.575000,-0.194557,0.355498,-16.558677,-16.192739,-2.653048,-16.192739,-16.558677,-0.190000,0.420000,-41,107,-41.315302,106.750000,-41.315302,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.317097,10.173358,114.781945,126.928207,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549784,1.449483,0.253045,0.015183,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.342508,tube-mpc,0,-126.340000,54.885000,-11.669826,-5.283027,-11.470000,-5.725000,-0.199826,0.441973,-15.765812,-16.497687,-2.043152,-16.497687,-15.765812,-0.310000,0.760000,-27,107,-27.433979,106.750000,-27.433979,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.986832,12.951584,115.098579,128.760698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546248,1.444758,0.263317,0.016669,0.500734,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.352509,tube-mpc,0,-126.340000,54.885000,-11.827334,-5.346683,-11.630000,-5.855000,-0.197334,0.508317,-17.107583,-11.618519,-2.287110,-11.618519,-17.107583,-0.320000,0.920000,-5,103,-5.398571,103.462968,-5.398571,103.462968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.284463,17.702496,113.577784,130.998178,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549771,1.554990,0.337141,0.020638,0.500615,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.362510,tube-mpc,0,-126.340000,54.885000,-11.976948,-5.410528,-11.790000,-5.915000,-0.186948,0.504472,-17.107583,-11.618519,-1.677214,-3.506902,-17.046594,-0.230000,0.960000,-8,99,-7.624446,98.624210,-7.624446,98.624210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.203690,24.070056,107.822251,128.861266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562354,1.862403,0.389823,0.043155,0.501329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008372,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.372488,tube-mpc,0,-126.340000,54.885000,-12.118283,-5.474481,-11.960000,-5.895000,-0.158283,0.420519,-16.375708,4.604715,-2.165131,4.604715,-16.375708,-0.170000,0.960000,-6,54,-6.471344,-42.935693,-6.471344,-42.935693,0.000000,96.559904,0.000000,64.000000,0.000000,0.000000,78.748582,20.784288,101.576901,109.547800,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572289,1.451728,0.272399,0.020384,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.382508,tube-mpc,0,-126.340000,54.885000,-12.252186,-5.539024,-12.100000,-5.795000,-0.152186,0.255976,-14.789979,11.801488,-1.067318,11.801488,-14.789979,-0.130000,0.770000,-14,9,-14.430459,-100.350000,-14.430459,-100.350000,0.000000,108.974210,0.000000,64.000000,0.000000,0.000000,77.348207,11.602542,99.538659,110.430546,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546293,1.444589,0.216161,0.016110,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.392508,tube-mpc,0,-126.340000,54.885000,-12.377765,-5.603811,-12.240000,-5.665000,-0.137765,0.061189,-13.570186,13.448207,-0.640391,13.448207,-13.570186,-0.120000,0.430000,-17,-36,-16.691027,-100.349995,-16.691027,-100.349995,0.000000,63.974206,0.000000,64.000000,0.000000,0.000000,75.824410,2.489711,100.907477,114.281343,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547071,1.482205,0.229238,0.020956,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.402512,tube-mpc,0,-126.340000,54.885000,-12.495346,-5.669054,-12.360000,-5.565000,-0.135346,-0.104054,-11.618519,8.386070,-0.884349,8.386070,-11.618519,-0.150000,0.070000,-23,-51,-23.085817,-51.441279,-23.085817,-51.441279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.952351,-2.960464,109.854287,120.451593,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555237,2.471999,0.285693,0.038801,0.501011,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.412485,tube-mpc,0,-126.340000,54.885000,-12.604539,-5.734560,-12.470000,-5.545000,-0.134539,-0.189560,-9.910810,-3.384923,-0.701380,-3.384923,-9.910810,-0.170000,-0.070000,-32,-6,-31.945715,47.886288,-31.945715,47.886288,0.000000,-54.327567,0.000000,64.000000,0.000000,0.000000,77.078565,-3.059711,125.992888,133.241554,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566020,1.688922,0.238702,0.031221,0.500798,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.422515,tube-mpc,0,-126.340000,54.885000,-12.706329,-5.800960,-12.560000,-5.655000,-0.146329,-0.145960,-8.569039,-16.375708,-1.067318,-16.375708,-8.569039,-0.230000,-0.090000,-34,39,-33.880162,106.750000,-33.880162,106.750000,0.000000,-68.191279,0.000000,64.000000,0.000000,0.000000,79.054912,0.079127,135.891261,144.250819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567868,1.785398,0.297211,0.033736,0.501284,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.432497,tube-mpc,0,-126.340000,54.885000,-12.799662,-5.867579,-12.640000,-5.895000,-0.159662,0.027421,-8.325081,-28.756597,-1.494245,-28.756597,-8.325081,-0.290000,-0.050000,-2,84,-1.518399,106.750000,-1.518399,106.750000,0.000000,-23.191279,0.000000,64.000000,0.000000,0.000000,77.493870,8.881019,136.355203,152.833395,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582309,1.680585,0.302054,0.029769,0.500750,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.442512,tube-mpc,0,-126.340000,54.885000,-12.885380,-5.934981,-12.720000,-6.245000,-0.165380,0.310019,-8.995966,-39.307799,-1.738204,-39.307799,-8.995966,-0.220000,0.260000,43,107,56.212339,106.750000,56.212339,106.750000,-12.730738,0.000000,0.000000,64.000000,0.000000,0.000000,66.873716,24.637765,141.026355,171.596410,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564917,1.789061,0.350146,0.028377,0.500803,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.452994,tube-mpc,0,-126.340000,54.885000,-12.966686,-6.006152,-12.800000,-6.695000,-0.166686,0.688848,-6.068465,-41.869362,-1.860183,-41.869362,-6.068465,-0.040000,0.710000,2,107,2.131427,106.750000,2.131427,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.462348,40.718350,147.441671,186.336613,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583054,1.934442,0.421061,0.037036,0.501288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008492,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.462480,tube-mpc,0,-126.340000,54.885000,-13.032948,-6.071125,-12.850000,-7.015000,-0.182948,0.943875,-3.445913,-37.600090,-1.616224,-37.600090,-3.445913,0.000000,0.930000,-43,107,-60.096584,106.750000,-60.096584,106.750000,17.228012,0.000000,0.000000,64.000000,0.000000,0.000000,43.406891,52.710254,147.895256,182.011241,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562025,1.609669,0.372970,0.021682,0.501231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.472485,tube-mpc,0,-126.340000,54.885000,-13.095410,-6.140240,-12.870000,-7.325000,-0.225410,1.184760,-1.311276,-28.085712,-0.640391,-28.085712,-1.311276,-0.030000,1.000000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.273454,59.490329,146.616340,180.027608,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569533,3.188787,0.360026,0.040041,0.501899,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.482516,tube-mpc,0,-126.340000,54.885000,-13.150500,-6.210124,-12.870000,-7.535000,-0.280500,1.324876,0.762370,-17.351542,-0.335443,-17.351542,0.762370,-0.220000,1.040000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.880386,62.100340,153.725419,192.551732,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563499,1.668156,0.524148,0.032299,0.502046,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008305,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.492481,tube-mpc,0,-126.340000,54.885000,-13.197907,-6.280132,-12.860000,-7.635000,-0.337907,1.354868,0.396432,-5.031642,-0.457422,-5.031642,0.396432,-0.460000,1.040000,-55,107,-55.394048,106.749997,-55.394048,106.749997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.696419,56.780896,157.669614,199.113539,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560921,1.506088,0.569347,0.020761,0.501994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.502482,tube-mpc,0,-126.340000,54.885000,-13.238301,-6.350956,-12.870000,-7.615000,-0.368301,1.264044,-2.531068,6.800341,-0.091484,6.800341,-2.531068,-0.540000,1.050000,-12,62,-11.881355,1.013388,-11.881355,1.013388,0.000000,60.736610,0.000000,64.000000,0.000000,0.000000,14.459632,39.395153,146.873658,206.068204,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565364,1.620745,0.404072,0.028884,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.512512,tube-mpc,0,-126.340000,54.885000,-13.271752,-6.422523,-12.910000,-7.475000,-0.361752,1.052477,-2.531068,6.800341,-0.335443,16.558677,-5.153621,-0.380000,0.870000,-23,17,-22.781343,-5.538723,-22.781343,-5.538723,0.000000,22.288721,0.000000,64.000000,0.000000,0.000000,6.229120,20.161473,138.214137,196.066513,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561532,1.887822,0.231707,0.045090,0.500944,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.522481,tube-mpc,0,-126.340000,54.885000,-13.298174,-6.494162,-12.960000,-7.285000,-0.338174,0.790838,-6.129455,21.864772,0.091484,21.864772,-6.129455,-0.260000,0.540000,6,-28,5.993331,-100.350000,5.993331,-100.350000,0.000000,72.099997,0.000000,64.000000,0.000000,0.000000,6.646558,-0.582868,140.193661,197.269218,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563790,1.443704,0.239657,0.017308,0.500469,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.532476,tube-mpc,0,-126.340000,54.885000,-13.318021,-6.566448,-13.010000,-7.095000,-0.308021,0.528552,-5.336590,18.205396,-0.335443,18.205396,-5.336590,-0.150000,0.150000,-5,-73,-5.105997,-87.603368,-5.105997,-87.603368,0.000000,14.353366,0.000000,64.000000,0.000000,0.000000,6.723520,-14.802062,136.079385,186.750292,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543578,1.447000,0.237454,0.026692,0.500425,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.542511,tube-mpc,0,-126.340000,54.885000,-13.331457,-6.639436,-13.040000,-6.975000,-0.291457,0.335564,-3.262944,7.044299,0.335443,7.044299,-3.262944,-0.080000,-0.070000,-29,-28,-28.906727,2.593651,-28.906727,2.593651,0.000000,-30.843653,0.000000,64.000000,0.000000,0.000000,15.485953,-21.849047,159.439532,197.018010,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.044267,1.570326,0.269780,0.037838,0.500509,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008432,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.552480,tube-mpc,0,-126.340000,54.885000,-13.338576,-6.712310,-13.060000,-7.005000,-0.278576,0.292690,-0.457422,-9.727842,0.030495,-9.727842,-0.457422,-0.130000,-0.190000,-47,17,-46.804917,106.750000,-46.804917,106.750000,0.000000,-90.000003,0.000000,64.000000,0.000000,0.000000,24.457664,-22.317876,171.490370,203.059584,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.569816,1.685687,0.271696,0.027627,0.500840,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.562479,tube-mpc,0,-126.340000,54.885000,-13.339693,-6.785700,-13.050000,-7.145000,-0.289693,0.359300,1.128308,-22.901596,-0.091484,-22.901596,1.128308,-0.270000,-0.090000,-37,62,-37.104414,106.750000,-37.104414,106.750000,0.000000,-45.000003,0.000000,64.000000,0.000000,0.000000,29.493368,-14.135979,172.848172,197.639440,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553907,1.484442,0.314978,0.024431,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.572481,tube-mpc,0,-126.340000,54.885000,-13.335001,-6.859344,-13.030000,-7.445000,-0.305001,0.585656,1.494245,-34.245662,-0.335443,-34.245662,1.494245,-0.360000,0.010000,8,107,45.047420,106.750000,45.047420,106.750000,-37.151834,-0.000003,0.000000,64.000000,0.000000,0.000000,25.779251,2.490710,159.428956,195.859034,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550666,1.560936,0.452335,0.016183,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.582478,tube-mpc,0,-126.340000,54.885000,-13.324734,-6.933106,-13.030000,-7.815000,-0.294734,0.881894,-0.030495,-39.612747,-0.640391,-39.612747,-0.030495,-0.220000,0.490000,50,107,49.739614,106.750000,49.739614,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.247582,20.869862,153.862009,199.041725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552409,1.522134,0.315793,0.023242,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.592478,tube-mpc,0,-126.340000,54.885000,-13.309120,-7.006958,-13.020000,-8.185000,-0.289120,1.178042,1.677214,-36.380298,-0.823360,-36.380298,1.677214,-0.030000,0.850000,5,107,-28.563496,106.750000,-28.563496,106.750000,33.303110,0.000000,0.000000,64.000000,0.000000,0.000000,6.092451,37.028985,151.930649,199.778951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555520,1.534885,0.372697,0.019475,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.602480,tube-mpc,0,-126.340000,54.885000,-13.288395,-7.080808,-12.990000,-8.485000,-0.298395,1.404192,3.384923,-26.682951,0.213464,-26.682951,3.384923,0.030000,0.990000,-40,107,-62.400000,106.750000,-62.400000,106.750000,22.139614,0.000000,0.000000,64.000000,0.000000,0.000000,2.248709,48.039575,158.834746,198.094840,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557431,1.617110,0.367512,0.023483,0.502978,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.612480,tube-mpc,0,-126.340000,54.885000,-13.262807,-7.154533,-12.940000,-8.685000,-0.322807,1.530467,5.214611,-14.424041,0.335443,-14.424041,5.214611,0.000000,1.020000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.877116,52.114390,158.540160,193.231109,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558563,1.483280,0.283081,0.020071,0.502226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.622478,tube-mpc,0,-126.340000,54.885000,-13.232602,-7.228031,-12.880000,-8.775000,-0.352602,1.546969,5.946486,-3.018985,1.067318,-3.018985,5.946486,-0.170000,1.030000,-62,107,-62.400000,106.749996,-62.400000,106.749996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.006364,48.756550,161.562957,198.013897,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552021,1.474787,0.559401,0.020512,0.503695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.632483,tube-mpc,0,-126.340000,54.885000,-13.197995,-7.301260,-12.820000,-8.735000,-0.377995,1.433740,3.872840,7.837164,0.701380,7.837164,3.872840,-0.430000,1.040000,-22,62,-21.795344,8.209286,-21.795344,8.209286,0.000000,53.540710,0.000000,64.000000,0.000000,0.000000,-7.028121,32.673117,152.246619,210.852151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563188,1.586029,0.522577,0.021883,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008204,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.642482,tube-mpc,0,-126.340000,54.885000,-13.159272,-7.374014,-12.790000,-8.585000,-0.369272,1.210986,0.152474,18.510344,0.640391,18.510344,0.152474,-0.420000,0.880000,20,17,19.672215,-86.688228,19.672215,-86.688228,0.000000,103.438223,0.000000,64.000000,0.000000,0.000000,-11.708512,11.410461,133.768031,196.087673,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560141,1.462538,0.276367,0.018575,0.500850,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.652478,tube-mpc,0,-126.340000,54.885000,-13.116666,-7.446206,-12.800000,-8.365000,-0.316666,0.918794,-2.409089,23.511492,0.640391,23.511492,-2.409089,-0.160000,0.540000,21,-28,21.052765,-100.350000,21.052765,-100.350000,0.000000,72.099996,0.000000,64.000000,0.000000,0.000000,-12.927884,-6.603454,125.612093,180.109033,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555231,1.465530,0.254099,0.026264,0.502076,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.662482,tube-mpc,0,-126.340000,54.885000,-13.070374,-7.517780,-12.810000,-8.145000,-0.260374,0.627220,-1.982162,21.254876,0.274453,21.254876,-1.982162,-0.030000,0.150000,9,-73,8.999152,-100.349800,8.999152,-100.349800,0.000000,27.099795,0.000000,64.000000,0.000000,0.000000,-8.696963,-21.869148,136.643984,183.947557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557044,1.552401,0.303497,0.033819,0.500852,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.672484,tube-mpc,0,-126.340000,54.885000,-13.020668,-7.588553,-12.810000,-7.985000,-0.210668,0.396447,0.518412,10.947634,-0.152474,10.947634,0.518412,0.000000,-0.030000,-13,-28,-12.930854,-23.089645,-12.930854,-23.089645,0.000000,-5.160359,0.000000,64.000000,0.000000,0.000000,-1.616592,-30.821474,150.856083,186.100558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566727,1.564957,0.364795,0.030088,0.503980,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.682479,tube-mpc,0,-126.340000,54.885000,-12.967815,-7.658354,-12.800000,-7.945000,-0.167815,0.286646,1.921172,-1.738204,-0.152474,-1.738204,1.921172,-0.010000,-0.180000,-23,17,-22.637691,87.471449,-22.637691,87.471449,0.000000,-70.721453,0.000000,64.000000,0.000000,0.000000,4.520550,-35.789982,164.191419,195.975838,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556621,1.475418,0.215232,0.033814,0.500899,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.692485,tube-mpc,0,-126.340000,54.885000,-12.911948,-7.727172,-12.770000,-8.045000,-0.141948,0.317828,3.384923,-16.558677,-0.274453,-16.558677,3.384923,-0.040000,-0.090000,-30,62,-30.472698,106.750000,-30.472698,106.750000,0.000000,-45.000004,0.000000,64.000000,0.000000,0.000000,5.175637,-31.778949,166.240909,192.379309,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578165,1.508738,0.322262,0.037980,0.500836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.702480,tube-mpc,0,-126.340000,54.885000,-12.853404,-7.794732,-12.740000,-8.265000,-0.113404,0.470268,3.323933,-27.292847,-0.213464,-27.292847,3.323933,-0.120000,0.030000,15,107,16.285029,106.750000,16.285029,106.750000,-1.757727,-0.000004,0.000000,64.000000,0.000000,0.000000,0.448344,-18.348578,153.256422,173.108550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549471,1.437784,0.240845,0.023524,0.500294,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.712475,tube-mpc,0,-126.340000,54.885000,-12.792347,-7.860960,-12.700000,-8.575000,-0.092347,0.714040,2.592058,-33.452797,-0.945339,-33.452797,2.592058,-0.090000,0.510000,31,107,30.864258,106.750000,30.864258,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.502224,-1.153471,146.308172,180.516085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544608,1.488435,0.277383,0.017782,0.500308,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.722505,tube-mpc,0,-126.340000,54.885000,-12.728755,-7.925947,-12.660000,-8.875000,-0.068755,0.949053,3.018985,-28.573629,-0.640391,-28.573629,3.018985,-0.020000,0.850000,-14,107,-16.646395,106.750000,-16.646395,106.750000,2.510653,0.000000,0.000000,64.000000,0.000000,0.000000,-24.141949,15.940880,147.526363,186.121908,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543244,1.504291,0.382439,0.018774,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.732507,tube-mpc,0,-126.340000,54.885000,-12.663222,-7.989143,-12.630000,-9.105000,-0.033222,1.115857,3.262944,-19.791126,-0.335443,-19.791126,3.262944,-0.010000,0.960000,-21,107,-20.878727,106.750000,-20.878727,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.238005,27.577331,148.338919,179.302425,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543707,1.462228,0.307088,0.022968,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.742525,tube-mpc,0,-126.340000,54.885000,-12.595664,-8.050677,-12.580000,-9.245000,-0.015664,1.194323,3.933829,-9.178935,0.640391,-9.178935,3.933829,-0.030000,1.020000,-20,107,-19.768617,106.750000,-19.768617,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.146018,33.106941,163.057819,197.648196,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578219,1.474598,0.274989,0.028204,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.752515,tube-mpc,0,-126.340000,54.885000,-12.526561,-8.110139,-12.540000,-9.275000,0.013439,1.164861,3.689871,2.043152,1.067318,2.043152,3.689871,-0.080000,1.050000,-4,62,-3.691793,45.822572,-3.691793,45.822572,0.000000,15.927428,0.000000,64.000000,0.000000,0.000000,-40.767793,29.436811,169.645317,208.257426,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556900,1.442042,0.353660,0.016585,0.502531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.762516,tube-mpc,0,-126.340000,54.885000,-12.455823,-8.167621,-12.500000,-9.185000,0.044177,1.017379,2.836017,11.618519,1.128308,11.618519,2.836017,-0.090000,0.880000,14,17,13.588950,-30.834562,13.588950,-30.834562,0.000000,47.584562,0.000000,64.000000,0.000000,0.000000,-48.343104,17.223007,161.117380,208.602921,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558874,1.703912,0.238811,0.026412,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.772512,tube-mpc,0,-126.340000,54.885000,-12.383712,-8.222893,-12.460000,-9.035000,0.076288,0.812107,2.470079,16.924615,0.823360,16.924615,2.470079,-0.050000,0.540000,19,-28,19.269565,-62.411909,19.269565,-62.411909,0.000000,34.161909,0.000000,64.000000,0.000000,0.000000,-53.951004,0.375930,146.896278,195.615475,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579543,1.634634,0.241574,0.027112,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.782483,tube-mpc,0,-126.340000,54.885000,-12.310541,-8.275701,-12.430000,-8.885000,0.119459,0.609299,2.226120,14.424041,0.762370,14.424041,2.226120,-0.010000,0.150000,22,-25,21.582580,-25.165133,21.582580,-25.165133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.481679,-15.157061,137.158888,181.063123,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566287,1.760524,0.261554,0.033943,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.792486,tube-mpc,0,-126.340000,54.885000,-12.236029,-8.326202,-12.400000,-8.795000,0.163971,0.468798,3.079975,5.397580,0.762370,5.397580,3.079975,0.030000,0.020000,11,20,11.452950,49.987334,11.452950,49.987334,0.000000,-30.152467,0.000000,64.000000,0.000000,0.000000,-56.600567,-27.232698,127.910159,166.271105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584004,1.773449,0.268722,0.038666,0.500900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.802488,tube-mpc,0,-126.340000,54.885000,-12.160532,-8.374085,-12.350000,-8.795000,0.189468,0.420915,4.848673,-5.153621,0.579401,-5.153621,4.848673,0.050000,0.020000,-7,65,-7.234075,106.750000,-7.234075,106.750000,0.000000,-41.915133,0.000000,64.000000,0.000000,0.000000,-54.238167,-34.793584,124.078259,156.617190,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578307,1.756048,0.279490,0.030191,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.812489,tube-mpc,0,-126.340000,54.885000,-12.084187,-8.419198,-12.290000,-8.895000,0.205813,0.475802,6.190445,-15.033937,0.396432,-15.033937,6.190445,0.040000,0.220000,-18,107,-18.317971,106.750000,-18.317971,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.423428,-33.228066,108.436495,133.824406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581286,2.831522,0.283639,0.041319,0.501046,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009252,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.822491,tube-mpc,0,-126.340000,54.885000,-12.007064,-8.461424,-12.230000,-9.065000,0.222936,0.603576,5.885497,-17.900448,1.189297,-17.900448,5.885497,-0.020000,0.610000,-8,107,-8.447309,106.750000,-8.447309,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.516519,-25.943460,96.132567,118.126271,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573405,1.656330,0.335047,0.028884,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.832480,tube-mpc,0,-126.340000,54.885000,-11.929377,-8.500568,-12.150000,-9.205000,0.220623,0.704432,6.434403,-13.936124,1.006328,-13.936124,6.434403,-0.020000,0.880000,-13,107,-12.968492,106.750000,-12.968492,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.522413,-14.492048,99.532669,117.966172,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562767,1.728616,0.311754,0.030792,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.842482,tube-mpc,0,-126.340000,54.885000,-11.850997,-8.536603,-12.080000,-9.285000,0.229003,0.748397,6.678361,-4.726694,0.762370,-4.726694,6.678361,-0.060000,0.990000,-7,92,-6.597038,91.825413,-6.597038,91.825413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.520486,-4.867193,96.758045,114.586407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566978,1.557725,0.351472,0.023756,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.852484,tube-mpc,0,-126.340000,54.885000,-11.772085,-8.569350,-12.020000,-9.255000,0.247915,0.685650,5.458569,6.129455,1.250287,6.129455,5.458569,-0.070000,0.970000,12,47,11.669111,1.657873,11.669111,1.657873,0.000000,45.167541,0.000000,64.000000,0.000000,0.000000,-67.784837,-0.876818,90.231200,105.061102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559027,1.495787,0.298910,0.023381,0.500699,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.862481,tube-mpc,0,-126.340000,54.885000,-11.692748,-8.598670,-11.960000,-9.155000,0.267252,0.556330,4.787684,13.753155,1.372266,13.753155,4.787684,-0.060000,0.760000,23,2,22.739750,-52.504807,22.739750,-52.504807,0.000000,54.330221,0.000000,64.000000,0.000000,0.000000,-70.088511,-1.868230,81.395319,94.712488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551696,1.521010,0.227252,0.021961,0.500853,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.872476,tube-mpc,0,-126.340000,54.885000,-11.612991,-8.624459,-11.910000,-8.995000,0.297009,0.370541,4.848673,17.046594,1.006328,17.046594,4.848673,-0.020000,0.410000,23,-43,23.036132,-63.758458,23.036132,-63.758458,0.000000,20.583871,0.000000,64.000000,0.000000,0.000000,-69.838672,-6.084250,73.437432,88.956044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550834,1.552276,0.228357,0.021839,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.882514,tube-mpc,0,-126.340000,54.885000,-11.532493,-8.646695,-11.850000,-8.855000,0.317507,0.208305,5.885497,11.252582,1.494245,11.252582,5.885497,0.080000,0.060000,3,1,2.623376,1.473021,2.623376,1.473021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.578733,-9.324501,81.569677,92.022611,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553684,1.451536,0.209558,0.019050,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.892510,tube-mpc,0,-126.340000,54.885000,-11.451941,-8.665086,-11.780000,-8.805000,0.328059,0.139914,6.861330,0.945339,0.945339,0.945339,6.861330,0.090000,0.020000,-10,46,-9.979168,88.929302,-9.979168,88.929302,0.000000,-42.456280,0.000000,64.000000,0.000000,0.000000,-59.078832,-13.081419,84.307420,96.762512,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560331,1.640608,0.250976,0.027256,0.503767,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.903742,tube-mpc,0,-126.340000,54.885000,-11.360974,-8.681153,-11.690000,-8.865000,0.329026,0.183847,8.264091,-11.618519,1.128308,-11.618519,8.264091,0.010000,0.120000,-14,91,-14.241631,106.750000,-14.241631,106.750000,0.000000,-15.276979,0.000000,64.000000,0.000000,0.000000,-54.995951,-11.842918,76.755839,90.035827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594984,1.696068,0.253466,0.028439,0.500780,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.912475,tube-mpc,0,-126.340000,54.885000,-11.289904,-8.690203,-11.610000,-8.975000,0.320096,0.284797,8.325081,-16.558677,1.250287,-16.558677,8.325081,-0.030000,0.440000,-11,107,-11.163294,106.750000,-11.163294,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.956027,-6.682071,74.701746,88.998923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540297,1.456455,0.256794,0.027085,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.922482,tube-mpc,0,-126.340000,54.885000,-11.208084,-8.696787,-11.520000,-9.125000,0.311916,0.428213,8.447060,-14.728989,1.189297,-14.728989,8.447060,-0.010000,0.770000,-17,107,-16.628759,106.750000,-16.628759,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.813748,0.610722,83.797686,95.102539,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559128,1.534138,0.312887,0.027490,0.501180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.932481,tube-mpc,0,-126.340000,54.885000,-11.125888,-8.699250,-11.440000,-9.235000,0.314112,0.535750,8.203101,-7.227268,1.372266,-7.227268,8.203101,-0.050000,0.950000,-8,107,-7.807398,106.750000,-7.807398,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.824286,7.398787,84.650024,96.501960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556954,1.478416,0.279154,0.022607,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.942483,tube-mpc,0,-126.340000,54.885000,-11.043192,-8.697524,-11.360000,-9.245000,0.316808,0.547476,7.288257,2.714037,1.189297,2.714037,7.288257,-0.070000,1.020000,7,62,7.492015,46.403052,7.492015,46.403052,0.000000,15.346948,0.000000,64.000000,0.000000,0.000000,-63.253583,10.290298,85.850230,96.334489,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558323,1.557548,0.418915,0.025667,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.952482,tube-mpc,0,-126.340000,54.885000,-10.959980,-8.691544,-11.290000,-9.165000,0.330020,0.473456,6.739351,12.228415,1.372266,12.228415,6.739351,-0.070000,0.860000,19,17,18.992831,-21.976583,18.992831,-21.976583,0.000000,38.726583,0.000000,64.000000,0.000000,0.000000,-66.417851,9.914399,86.177615,98.137295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558522,1.509040,0.238697,0.020377,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.962480,tube-mpc,0,-126.340000,54.885000,-10.876191,-8.681256,-11.210000,-9.015000,0.333809,0.333744,5.702528,16.985604,1.555235,16.985604,5.702528,-0.040000,0.540000,29,-28,28.688241,-42.889933,28.688241,-42.889933,0.000000,14.639933,0.000000,64.000000,0.000000,0.000000,-67.387530,6.097676,82.206625,96.663622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551107,1.455017,0.203249,0.025510,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.972507,tube-mpc,0,-126.340000,54.885000,-10.791489,-8.666558,-11.150000,-8.865000,0.358511,0.198442,5.946486,14.302062,1.372266,14.302062,5.946486,0.030000,0.170000,22,2,21.613666,1.901829,21.613666,1.901829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.516462,2.482059,82.452775,100.968483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551658,1.460239,0.217406,0.021974,0.502606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.982479,tube-mpc,0,-126.340000,54.885000,-10.706509,-8.647553,-11.080000,-8.775000,0.373491,0.127447,6.800341,4.360757,1.372266,4.360757,6.800341,0.120000,0.060000,2,47,1.883278,92.116899,1.883278,92.116899,0.000000,-45.215070,0.000000,64.000000,0.000000,0.000000,-56.828640,-0.099734,87.421462,97.006039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549816,1.470768,0.218539,0.021895,0.501980,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.992507,tube-mpc,0,-126.340000,54.885000,-10.620228,-8.623996,-10.990000,-8.785000,0.369772,0.161004,9.178935,-5.153621,1.372266,-5.153621,9.178935,0.090000,0.180000,-17,92,-17.368092,106.750000,-17.368092,106.750000,0.000000,-14.848171,0.000000,64.000000,0.000000,0.000000,-46.838086,1.218983,80.281748,87.298485,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553223,1.550844,0.254286,0.023263,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.002530,tube-mpc,0,-126.340000,54.885000,-10.533060,-8.595975,-10.890000,-8.855000,0.356940,0.259025,9.849821,-10.520706,1.128308,-10.520706,9.849821,-0.020000,0.540000,-12,107,-11.511420,106.750000,-11.511420,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.676438,5.519093,69.006899,80.841127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.643069,1.508861,0.300308,0.025862,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.012479,tube-mpc,0,-126.340000,54.885000,-10.445523,-8.563723,-10.790000,-8.945000,0.344477,0.381277,9.666852,-8.081122,1.311276,-8.081122,9.666852,-0.030000,0.820000,-9,107,-8.705993,106.750000,-8.705993,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.910277,11.013760,72.992237,87.213869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556615,1.465802,0.308780,0.019917,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.022479,tube-mpc,0,-126.340000,54.885000,-10.356407,-8.526844,-10.690000,-8.995000,0.333593,0.468156,8.873987,-1.677214,1.311276,-1.677214,8.873987,-0.060000,0.970000,4,107,4.185045,106.750000,4.185045,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.814145,15.668453,73.921738,86.029992,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557074,1.811826,0.485662,0.039376,0.501084,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008409,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.033737,tube-mpc,0,-126.340000,54.885000,-10.254585,-8.479980,-10.590000,-8.945000,0.335415,0.465020,7.410237,8.812998,1.494245,8.812998,7.410237,-0.050000,1.030000,22,62,22.082482,25.202191,22.082482,25.202191,0.000000,36.547809,0.000000,64.000000,0.000000,0.000000,-45.612025,16.499066,74.689937,85.069674,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594513,1.570042,0.421753,0.027366,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.042475,tube-mpc,0,-126.340000,54.885000,-10.174378,-8.439725,-10.520000,-8.825000,0.345622,0.385275,6.861330,17.412531,1.677214,17.412531,6.861330,-0.020000,0.900000,30,17,30.021843,-39.572768,30.021843,-39.572768,0.000000,56.322768,0.000000,64.000000,0.000000,0.000000,-48.866782,14.594282,78.734502,92.333959,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548013,1.483788,0.227181,0.022438,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.052510,tube-mpc,0,-126.340000,54.885000,-10.080866,-8.389325,-10.440000,-8.825000,0.359134,0.435675,6.861330,17.412531,1.616224,20.462012,6.983309,0.080000,0.550000,22,-1,21.621688,-1.115638,21.621688,-1.115638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.110175,10.835472,82.895798,99.801950,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575178,1.894813,0.303418,0.044656,0.501101,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008334,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.062489,tube-mpc,0,-126.340000,54.885000,-9.986296,-8.334832,-10.350000,-8.445000,0.363704,0.110168,8.142112,17.534511,2.104141,17.534511,8.142112,0.160000,0.260000,4,-4,3.592401,-3.602169,3.592401,-3.602169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.981864,4.187987,92.422003,103.506595,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578525,1.657292,0.226297,0.027165,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.072480,tube-mpc,0,-126.340000,54.885000,-9.889892,-8.275936,-10.250000,-8.315000,0.360108,0.039064,9.666852,10.520706,1.921172,10.520706,9.666852,0.130000,0.120000,-7,41,-6.576149,63.443268,-6.576149,63.443268,0.000000,-22.045437,0.000000,64.000000,0.000000,0.000000,-34.743084,0.992992,102.066920,109.651209,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558723,1.645858,0.246666,0.029428,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.083727,tube-mpc,0,-126.340000,54.885000,-9.779178,-8.204526,-10.130000,-8.265000,0.350822,0.060474,9.666852,10.520706,1.555235,-0.945339,11.252582,0.020000,0.210000,9,64,8.946389,63.931285,8.946389,63.931285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.169350,-1.064438,90.931573,101.747731,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589528,1.974321,0.328687,0.053044,1.705800,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.009673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.093435,tube-mpc,0,-126.340000,54.885000,-9.681605,-8.138597,-10.010000,-8.305000,0.328395,0.166403,10.703675,-7.105289,1.372266,-7.105289,10.703675,0.000000,0.430000,0,107,0.002140,106.750000,0.002140,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.280766,6.327844,86.203351,103.424784,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574088,1.568949,0.274479,0.029734,0.501459,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.103494,tube-mpc,0,-126.340000,54.885000,-9.578430,-8.066176,-9.890000,-8.375000,0.311570,0.308824,10.886644,-8.447060,2.104141,-8.447060,10.886644,0.000000,0.730000,-2,107,-2.297952,106.750000,-2.297952,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.152953,13.647357,85.179487,103.805247,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558869,1.486088,0.315962,0.032527,0.500835,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.113742,tube-mpc,0,-126.340000,54.885000,-9.471005,-7.988176,-9.760000,-8.425000,0.288995,0.436824,11.252582,-2.470079,2.470079,-2.470079,11.252582,-0.040000,0.930000,0,107,0.331530,106.750000,0.331530,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.288453,20.682924,85.124660,105.804126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.615783,1.547861,0.299941,0.023189,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.123498,tube-mpc,0,-126.340000,54.885000,-9.366473,-7.910070,-9.640000,-8.405000,0.273527,0.494930,11.679509,4.543725,1.616224,4.543725,11.679509,-0.040000,1.000000,0,99,0.164339,98.575824,0.164339,98.575824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.127883,24.581357,85.636859,103.961341,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557072,1.707688,0.424452,0.060293,0.501104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008266,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.133510,tube-mpc,0,-126.340000,54.885000,-9.256784,-7.826109,-9.520000,-8.295000,0.263216,0.468891,11.740498,13.509197,2.409089,13.509197,11.740498,-0.030000,1.000000,4,54,3.636660,25.567593,3.636660,25.567593,0.000000,28.008231,0.000000,64.000000,0.000000,0.000000,-32.845863,23.733076,83.923081,100.024132,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.957946,2.601585,0.270338,0.038922,0.501033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011381,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.144924,tube-mpc,0,-126.340000,54.885000,-9.128608,-7.725832,-9.370000,-8.085000,0.241392,0.359168,11.496540,22.596648,2.409089,22.596648,11.496540,-0.030000,0.870000,11,9,11.208455,-46.017587,11.208455,-46.017587,0.000000,54.593411,0.000000,64.000000,0.000000,0.000000,-34.367514,17.783738,84.953471,102.019367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.803884,1.695956,0.219139,0.030439,0.651431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008411,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.155002,tube-mpc,0,-126.340000,54.885000,-9.012556,-7.633399,-9.250000,-7.835000,0.237444,0.201601,11.435550,25.890086,2.226120,25.890086,11.435550,-0.020000,0.490000,16,-36,16.026172,-52.365672,16.026172,-52.365672,0.000000,15.941496,0.000000,64.000000,0.000000,0.000000,-35.411070,9.027180,83.741625,106.093938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.666583,1.790310,0.962970,0.039624,0.501055,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.164986,tube-mpc,0,-126.340000,54.885000,-8.894830,-7.538377,-9.120000,-7.595000,0.225170,0.056623,12.045446,20.766960,2.775027,20.766960,12.045446,0.010000,0.110000,9,9,8.757665,11.018926,8.757665,11.018926,0.000000,-2.443102,0.000000,64.000000,0.000000,0.000000,-34.237121,2.670311,92.590954,111.320091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560955,1.652450,0.233978,0.025001,0.500741,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.174989,tube-mpc,0,-126.340000,54.885000,-8.774030,-7.439862,-8.980000,-7.465000,0.205970,0.025138,13.997114,10.032790,2.348100,10.032790,13.997114,0.030000,0.050000,-13,54,-12.764889,106.080832,-12.764889,106.080832,0.000000,-52.505008,0.000000,64.000000,0.000000,0.000000,-29.881441,-1.413233,100.311820,121.004757,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573510,1.768473,0.310590,0.034265,0.500957,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008199,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.185652,tube-mpc,0,-126.340000,54.885000,-8.642031,-7.331370,-8.810000,-7.435000,0.167969,0.103630,15.582843,-1.738204,2.104141,-1.738204,15.582843,-0.020000,0.210000,-23,99,-22.797360,106.750000,-22.797360,106.750000,0.000000,-8.174176,0.000000,64.000000,0.000000,0.000000,-24.552527,0.678530,97.625481,114.752854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.676407,1.731158,0.271080,0.032624,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.194987,tube-mpc,0,-126.340000,54.885000,-8.523669,-7.233595,-8.660000,-7.475000,0.136331,0.241405,16.192739,-8.752008,1.555235,-8.752008,16.192739,-0.090000,0.550000,-18,107,-17.832499,106.750000,-17.832499,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.041487,6.968086,94.857256,115.040385,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561457,1.659707,0.308343,0.030097,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.204995,tube-mpc,0,-126.340000,54.885000,-8.393817,-7.126040,-8.490000,-7.555000,0.096183,0.428960,15.704823,-7.288257,2.348100,-7.288257,15.704823,-0.080000,0.850000,-19,107,-19.062991,106.750000,-19.062991,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.971001,15.705394,100.388946,125.090438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575558,1.859054,0.439168,0.043476,0.500829,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008434,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.214999,tube-mpc,0,-126.340000,54.885000,-8.260910,-7.015879,-8.330000,-7.585000,0.069090,0.569121,14.850968,-1.250287,2.957996,-1.250287,14.850968,-0.100000,0.970000,-8,107,-8.343433,106.750000,-8.343433,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.139942,23.390453,103.180114,127.195536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598851,1.518747,0.279544,0.022240,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.224984,tube-mpc,0,-126.340000,54.885000,-8.125107,-6.903458,-8.180000,-7.555000,0.054893,0.651542,13.753155,6.495393,2.226120,6.495393,13.753155,-0.010000,1.020000,-6,107,-5.875791,106.750000,-5.875791,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.700192,27.713868,104.045783,126.066913,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558827,1.702238,0.296697,0.027200,0.503681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.235019,tube-mpc,0,-126.340000,54.885000,-7.985435,-6.788191,-8.040000,-7.445000,0.054565,0.656809,13.265238,14.850968,2.043152,14.850968,13.265238,-0.100000,1.040000,16,62,16.470141,53.342348,16.470141,53.342348,0.000000,8.407652,0.000000,64.000000,0.000000,0.000000,-33.750744,26.434115,99.716191,118.453482,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561037,1.490491,0.339060,0.024568,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.245020,tube-mpc,0,-126.340000,54.885000,-7.843021,-6.671216,-7.910000,-7.245000,0.066979,0.573784,11.557530,22.413679,2.409089,22.413679,11.557530,-0.110000,0.860000,42,17,41.622412,-0.538439,41.622412,-0.538439,0.000000,17.288439,0.000000,64.000000,0.000000,0.000000,-34.845684,21.457998,98.774271,117.796210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557139,1.580263,0.208858,0.020711,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.254983,tube-mpc,0,-126.340000,54.885000,-7.697966,-6.552817,-7.790000,-7.025000,0.092034,0.472183,11.069613,22.596648,2.531068,22.596648,11.069613,-0.020000,0.520000,42,18,42.424596,18.392358,42.424596,18.392358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.910661,15.193869,91.710566,112.539986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558452,1.597580,0.230574,0.023424,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.265018,tube-mpc,0,-126.340000,54.885000,-7.548666,-6.431891,-7.670000,-6.835000,0.121334,0.403109,12.350394,17.778469,2.287110,17.778469,12.350394,0.190000,0.310000,9,63,9.367551,71.290397,9.367551,71.290397,0.000000,-7.898039,0.000000,64.000000,0.000000,0.000000,-25.842432,6.521918,98.295516,119.150700,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557538,1.454150,0.226209,0.018919,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.275016,tube-mpc,0,-126.340000,54.885000,-7.396732,-6.309944,-7.520000,-6.695000,0.123268,0.385056,15.521854,9.910810,1.921172,9.910810,15.521854,0.190000,0.390000,-19,107,-18.959414,106.750000,-18.959414,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.502925,-1.649618,104.218896,124.529851,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554279,1.454307,0.217892,0.019720,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.284984,tube-mpc,0,-126.340000,54.885000,-7.242144,-6.187137,-7.340000,-6.625000,0.097856,0.437863,17.778469,5.214611,1.494245,5.214611,17.778469,0.020000,0.720000,-19,107,-19.162932,106.750000,-19.162932,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.116227,-5.691334,96.175013,116.579210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556003,1.475510,0.290319,0.023109,0.500933,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.295016,tube-mpc,0,-126.340000,54.885000,-7.083455,-6.062509,-7.160000,-6.565000,0.076545,0.502491,17.961438,6.373413,3.201954,6.373413,17.961438,-0.060000,0.910000,-9,107,-9.246049,106.750000,-9.246049,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.068664,-5.835386,90.761310,109.976967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551941,1.443284,0.307080,0.017640,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.305010,tube-mpc,0,-126.340000,54.885000,-6.922332,-5.937552,-6.970000,-6.485000,0.047668,0.547448,17.717479,9.117946,3.323933,9.117946,17.717479,-0.080000,0.980000,-3,100,-2.660887,100.487985,-2.660887,100.487985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.137145,-4.554237,80.140877,98.447145,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557089,1.679060,0.300650,0.030998,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.314985,tube-mpc,0,-126.340000,54.885000,-6.758567,-5.812261,-6.790000,-6.355000,0.031433,0.542739,17.168573,14.850968,2.165131,14.850968,17.168573,-0.070000,0.990000,5,55,4.758247,51.957746,4.758247,51.957746,0.000000,3.530238,0.000000,64.000000,0.000000,0.000000,-14.366208,-5.012083,71.727923,87.490897,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559648,1.481234,0.243475,0.022491,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.326680,tube-mpc,0,-126.340000,54.885000,-6.562961,-5.664965,-6.580000,-6.155000,0.017039,0.490035,16.863625,19.120240,1.494245,19.120240,16.863625,-0.060000,0.760000,11,31,10.710091,30.530215,10.710091,30.530215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.411053,-6.121377,68.909183,80.019652,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.626047,1.534666,0.202718,0.026249,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.334982,tube-mpc,0,-126.340000,54.885000,-6.421814,-5.560319,-6.440000,-6.005000,0.018186,0.444681,15.948781,18.571334,2.531068,18.571334,15.948781,-0.050000,0.570000,20,47,20.406317,46.595036,20.406317,46.595036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.503136,-8.177985,63.800297,75.226605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551149,1.483273,0.200616,0.021800,0.501050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.344985,tube-mpc,0,-126.340000,54.885000,-6.249348,-5.434368,-6.270000,-5.855000,0.020652,0.420632,16.314719,13.814145,2.653048,13.814145,16.314719,0.030000,0.440000,9,92,9.091161,95.220137,9.091161,95.220137,0.000000,-3.625101,0.000000,64.000000,0.000000,0.000000,-20.588115,-10.234583,57.532998,69.241922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558114,1.584077,0.222856,0.023190,0.502441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.354986,tube-mpc,0,-126.340000,54.885000,-6.074403,-5.308798,-6.100000,-5.755000,0.025597,0.446202,17.473521,8.508050,2.348100,8.508050,17.473521,0.080000,0.620000,-7,107,-7.176286,106.750000,-7.176286,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.597006,-14.344469,53.163064,70.756878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557046,1.608312,0.250600,0.025436,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.365014,tube-mpc,0,-126.340000,54.885000,-5.896618,-5.183487,-5.910000,-5.665000,0.013382,0.481513,17.839459,7.959143,2.165131,7.959143,17.839459,0.010000,0.870000,-2,107,-1.784907,106.749997,-1.784907,106.749997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.755045,-18.173427,50.615098,68.607141,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557859,1.472177,0.263427,0.021467,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.374984,tube-mpc,0,-126.340000,54.885000,-5.717678,-5.059733,-5.730000,-5.555000,0.012322,0.495267,17.046594,11.679509,2.409089,11.679509,17.046594,-0.010000,0.970000,11,71,11.031009,71.014052,11.031009,71.014052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.533356,-21.568602,47.900306,65.440350,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559050,1.471240,0.332461,0.020782,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.385017,tube-mpc,0,-126.340000,54.885000,-5.535577,-4.936263,-5.560000,-5.415000,0.024423,0.478737,16.558677,16.436698,2.470079,16.436698,16.558677,0.000000,0.870000,20,36,19.546641,36.395399,19.546641,36.395399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.920422,-22.560590,48.455666,58.141047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553610,1.479445,0.187827,0.021081,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.395013,tube-mpc,0,-126.340000,54.885000,-5.352305,-4.814542,-5.380000,-5.245000,0.027695,0.430458,17.107583,18.022427,2.409089,18.022427,17.107583,0.070000,0.620000,9,38,9.343473,38.121331,9.343473,38.121331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.501504,-22.694237,49.208118,57.511175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556608,1.492797,0.200266,0.023225,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.404984,tube-mpc,0,-126.340000,54.885000,-5.167881,-4.694654,-5.190000,-5.085000,0.022119,0.390346,18.083417,15.277895,2.043152,15.277895,18.083417,0.100000,0.500000,-3,66,-3.225755,65.823967,-3.225755,65.823967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.831962,-24.471661,46.280666,57.597119,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557570,1.455158,0.203920,0.020856,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.415017,tube-mpc,0,-126.340000,54.885000,-4.980895,-4.575787,-5.010000,-4.965000,0.029105,0.389213,18.083417,15.277895,2.043152,9.300914,18.205396,0.010000,0.530000,9,62,9.475014,62.458039,9.475014,62.458039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.829748,-27.627176,39.674215,55.613460,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557028,1.785928,0.237720,0.039528,0.500798,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.424986,tube-mpc,0,-126.340000,54.885000,-4.793890,-4.459635,-4.810000,-4.885000,0.016110,0.425365,18.022427,7.044299,2.470079,7.044299,18.022427,0.030000,0.590000,5,107,5.107022,106.750000,5.107022,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.336757,-27.727052,41.284502,50.064384,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549558,1.458910,0.227070,0.018144,0.500403,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.434983,tube-mpc,0,-126.340000,54.885000,-4.605430,-4.345368,-4.620000,-4.825000,0.014570,0.479632,18.083417,5.641538,2.348100,5.641538,18.083417,0.040000,0.790000,3,107,2.638299,106.750000,2.638299,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.160961,-30.085855,45.427083,60.633177,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557785,1.463664,0.269270,0.022233,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.445014,tube-mpc,0,-126.340000,54.885000,-4.415611,-4.233134,-4.430000,-4.755000,0.014389,0.521866,17.839459,7.959143,1.738204,7.959143,17.839459,0.000000,0.950000,11,91,10.527337,91.044745,10.527337,91.044745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.285773,-32.089325,44.516452,59.666859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557459,1.464351,0.277070,0.021371,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.455015,tube-mpc,0,-126.340000,54.885000,-4.225901,-4.123864,-4.240000,-4.635000,0.014099,0.511136,15.887791,13.631176,1.921172,13.631176,15.887791,0.070000,0.930000,21,46,20.894801,42.031839,20.894801,42.031839,0.000000,4.012906,0.000000,64.000000,0.000000,0.000000,-16.820144,-33.549393,44.354430,57.862620,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556644,1.497709,0.263891,0.021992,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.464982,tube-mpc,0,-126.340000,54.885000,-4.036667,-4.017793,-4.070000,-4.485000,0.033333,0.467207,16.192739,17.412531,2.165131,17.412531,16.192739,0.090000,0.720000,20,21,19.603890,20.775740,19.603890,20.775740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.399356,-33.345584,49.510183,59.673780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554345,1.561664,0.209036,0.021133,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.475018,tube-mpc,0,-126.340000,54.885000,-3.846219,-3.914034,-3.900000,-4.335000,0.053781,0.420966,16.009771,16.558677,1.433256,16.558677,16.009771,0.150000,0.450000,15,44,15.062356,43.615329,15.062356,43.615329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.255507,-33.589960,56.965330,67.250938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553537,1.450854,0.194269,0.022728,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.485015,tube-mpc,0,-126.340000,54.885000,-3.656906,-3.813922,-3.730000,-4.205000,0.073094,0.391078,17.229563,10.886644,1.311276,10.886644,17.229563,0.140000,0.390000,5,89,4.793580,90.400494,4.793580,90.400494,0.000000,-1.785165,0.000000,64.000000,0.000000,0.000000,-19.779024,-34.688112,58.229200,69.449599,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553489,1.452207,0.202292,0.020350,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.494983,tube-mpc,0,-126.340000,54.885000,-3.468791,-3.717490,-3.550000,-4.125000,0.081209,0.407510,17.412531,5.275601,1.433256,5.275601,17.412531,0.080000,0.590000,8,107,7.798727,106.750000,7.798727,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.683262,-36.998352,57.303454,73.374204,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557421,1.655802,0.273469,0.024632,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.505014,tube-mpc,0,-126.340000,54.885000,-3.280463,-3.624060,-3.370000,-4.065000,0.089537,0.440940,17.412531,5.275601,1.860183,5.092632,16.802635,0.080000,0.830000,7,97,6.792565,96.892346,6.792565,96.892346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.938043,-38.955869,54.674577,71.746057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564533,1.754724,0.334667,0.044695,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.514989,tube-mpc,0,-126.340000,54.885000,-3.094472,-3.534922,-3.210000,-3.985000,0.115528,0.450078,16.558677,9.483883,1.799193,9.483883,16.558677,0.080000,0.900000,16,53,16.042525,52.789392,16.042525,52.789392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.208573,-40.399471,50.943606,66.948823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563695,1.657937,0.277953,0.027823,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.524990,tube-mpc,0,-126.340000,54.885000,-2.909556,-3.449473,-3.040000,-3.865000,0.130444,0.415527,15.582843,14.667999,1.433256,14.667999,15.582843,0.090000,0.770000,25,13,25.127561,12.959112,25.127561,12.959112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.038655,-39.979250,51.190576,62.617509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581919,1.483591,0.214279,0.018555,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.534983,tube-mpc,0,-126.340000,54.885000,-2.726696,-3.368189,-2.880000,-3.725000,0.153304,0.356811,16.436698,14.302062,1.250287,14.302062,16.436698,0.120000,0.460000,15,33,14.720124,32.559266,14.720124,32.559266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.088964,-38.332921,57.745270,66.182491,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547381,1.489459,0.215536,0.023708,0.500988,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.544987,tube-mpc,0,-126.340000,54.885000,-2.545817,-3.291044,-2.700000,-3.625000,0.154183,0.333956,17.290552,8.020133,1.006328,8.020133,17.290552,0.160000,0.320000,-3,78,-2.776625,91.366944,-2.776625,91.366944,0.000000,-13.807678,0.000000,64.000000,0.000000,0.000000,-33.369895,-39.104224,61.181594,73.724006,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568361,1.672393,0.254617,0.032736,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.554989,tube-mpc,0,-126.340000,54.885000,-2.367509,-3.218297,-2.520000,-3.575000,0.152491,0.356703,18.144407,2.226120,1.494245,2.226120,18.144407,0.110000,0.490000,-10,107,-10.047392,106.750000,-10.047392,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.636508,-41.258405,60.667883,79.520082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564920,1.606012,0.274966,0.024540,0.502287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.565015,tube-mpc,0,-126.340000,54.885000,-2.191622,-3.149898,-2.330000,-3.565000,0.138378,0.415102,18.571334,-0.518412,1.677214,-0.518412,18.571334,0.020000,0.760000,-9,107,-8.578532,106.750000,-8.578532,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.135328,-43.882093,58.974196,82.834284,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548228,1.448659,0.257575,0.018277,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.575019,tube-mpc,0,-126.340000,54.885000,-2.019264,-3.086273,-2.150000,-3.535000,0.130736,0.448727,17.290552,3.506902,1.921172,3.506902,17.290552,-0.010000,0.890000,3,78,3.212861,77.963221,3.212861,77.963221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.293965,-46.136716,54.828307,79.014511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554712,1.711518,0.365909,0.030560,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.585020,tube-mpc,0,-126.340000,54.885000,-1.850435,-3.027401,-1.970000,-3.475000,0.119565,0.447599,16.253729,7.959143,1.189297,7.959143,16.253729,-0.010000,0.850000,10,39,9.589991,39.253900,9.589991,39.253900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.289385,-46.040286,53.744674,70.796669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566134,1.457258,0.216454,0.023767,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.594989,tube-mpc,0,-126.340000,54.885000,-1.685883,-2.973514,-1.810000,-3.385000,0.124117,0.411486,15.399875,11.740498,0.762370,11.740498,15.399875,0.010000,0.630000,13,19,12.795585,18.640830,12.795585,18.640830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.967464,-44.406848,54.487203,66.917960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556306,1.468994,0.203272,0.021347,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.605012,tube-mpc,0,-126.340000,54.885000,-1.524534,-2.924255,-1.650000,-3.285000,0.125466,0.360745,14.607010,8.873987,0.579401,8.873987,14.607010,0.050000,0.390000,10,54,9.942794,53.683991,9.942794,53.683991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.227777,-42.231529,58.881396,72.169587,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541165,1.462100,0.179854,0.018428,0.502529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.614986,tube-mpc,0,-126.340000,54.885000,-1.368327,-2.880202,-1.490000,-3.235000,0.121673,0.354798,14.546020,2.226120,1.189297,2.226120,14.546020,0.070000,0.400000,0,99,0.444828,103.798533,0.444828,103.798533,0.000000,-5.114542,0.000000,64.000000,0.000000,0.000000,-67.955287,-41.354270,60.296140,78.729251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554670,1.445354,0.228693,0.016597,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.625014,tube-mpc,0,-126.340000,54.885000,-1.215955,-2.840970,-1.340000,-3.235000,0.124045,0.394030,15.094927,-2.287110,1.494245,-2.287110,15.094927,0.050000,0.610000,-9,107,-8.978880,106.750000,-8.978880,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.931395,-42.460014,61.257299,86.248719,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548335,1.557693,0.266961,0.025255,0.500912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.635016,tube-mpc,0,-126.340000,54.885000,-1.068941,-2.806944,-1.180000,-3.245000,0.111059,0.438056,14.911958,-0.762370,1.006328,-0.762370,14.911958,0.030000,0.910000,-12,83,-11.972035,82.777804,-11.972035,82.777804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.501559,-44.736408,59.535358,84.648321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559251,1.469669,0.368235,0.023439,0.501222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.645016,tube-mpc,0,-126.340000,54.885000,-0.927178,-2.778057,-1.030000,-3.225000,0.102822,0.446943,14.424041,3.384923,1.006328,3.384923,14.424041,0.000000,0.980000,-9,38,-9.040089,37.431171,-9.040089,37.431171,0.000000,0.346633,0.000000,64.000000,0.000000,0.000000,-77.117580,-46.218839,56.271394,75.241896,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556398,1.858321,0.256475,0.057583,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008241,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.655019,tube-mpc,0,-126.340000,54.885000,-0.790887,-2.754328,-0.890000,-3.185000,0.099113,0.430672,13.448207,6.007476,1.006328,6.007476,13.448207,-0.020000,0.660000,-2,37,-2.371626,36.902239,-2.371626,36.902239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.828721,-44.687368,58.924082,69.476535,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558837,1.606551,0.203005,0.019527,0.500756,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.665012,tube-mpc,0,-126.340000,54.885000,-0.660483,-2.735794,-0.740000,-3.135000,0.079517,0.399206,12.899301,3.811850,0.640391,3.811850,12.899301,-0.030000,0.460000,-4,66,-3.944441,65.603118,-3.944441,65.603118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.998791,-42.547395,61.872591,70.079976,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544844,1.430427,0.160113,0.016399,0.500212,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.675018,tube-mpc,0,-126.340000,54.885000,-0.535914,-2.722419,-0.610000,-3.115000,0.074086,0.392581,12.655342,-0.091484,0.762370,-0.091484,12.655342,-0.020000,0.510000,-11,89,-11.267580,89.220131,-11.267580,89.220131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.531674,-41.781767,62.719575,75.253548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553308,1.453067,0.202967,0.019326,0.500139,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.685012,tube-mpc,0,-126.340000,54.885000,-0.417726,-2.714228,-0.490000,-3.125000,0.072274,0.410772,11.679509,-2.897006,1.189297,-2.897006,11.679509,-0.030000,0.730000,-10,91,-9.870856,90.508533,-9.870856,90.508533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.935212,-42.683500,62.580336,79.864039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543183,1.427466,0.216921,0.019061,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.695011,tube-mpc,0,-126.340000,54.885000,-0.305929,-2.711181,-0.370000,-3.145000,0.064071,0.433819,10.825654,-1.921172,1.067318,-1.921172,10.825654,-0.050000,0.800000,-7,74,-6.935354,73.941457,-6.935354,73.941457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.227327,-43.886674,63.547971,79.676297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551327,1.472249,0.220899,0.020283,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.705011,tube-mpc,0,-126.340000,54.885000,-0.200786,-2.713251,-0.270000,-3.145000,0.069214,0.431749,8.812998,1.128308,0.640391,1.128308,8.812998,-0.040000,0.780000,4,46,4.184441,45.569395,4.184441,45.569395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.110651,-44.476203,61.401780,73.665745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548532,1.505823,0.201791,0.021535,0.503670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.715018,tube-mpc,0,-126.340000,54.885000,-0.102429,-2.720401,-0.180000,-3.135000,0.077571,0.414599,7.349247,2.226120,0.152474,2.226120,7.349247,-0.020000,0.630000,10,43,9.500702,42.989289,9.500702,42.989289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.692394,-42.722650,63.135397,70.281143,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554832,1.451147,0.196419,0.017905,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.725017,tube-mpc,0,-126.340000,54.885000,-0.011172,-2.732562,-0.110000,-3.125000,0.098828,0.392438,6.007476,0.396432,0.152474,0.396432,6.007476,0.000000,0.510000,13,63,13.430716,62.574986,13.430716,62.574986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.473241,-41.146794,62.954423,71.531722,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551016,1.468566,0.193228,0.018883,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.735012,tube-mpc,0,-126.340000,54.885000,0.072866,-2.749662,-0.050000,-3.145000,0.122866,0.395338,4.482736,-3.872840,0.335443,-3.872840,4.482736,0.020000,0.510000,18,95,17.917960,94.760451,17.917960,94.760451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.731640,-40.287653,62.995312,76.014876,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551000,1.484311,0.237782,0.019285,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.745015,tube-mpc,0,-126.340000,54.885000,0.149650,-2.771644,0.000000,-3.185000,0.149650,0.413356,3.811850,-5.153621,0.274453,-5.153621,3.811850,0.060000,0.710000,13,86,13.195741,86.215652,13.195741,86.215652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.841046,-41.551654,62.015482,81.628065,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547984,1.506466,0.286909,0.023910,0.500772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.754988,tube-mpc,0,-126.340000,54.885000,0.218785,-2.798316,0.040000,-3.215000,0.178785,0.416684,3.018985,-3.018985,-0.030495,-3.018985,3.018985,0.090000,0.800000,12,56,11.833692,56.446447,11.833692,56.446447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.772088,-43.145985,58.155927,77.989781,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557793,1.677039,0.259279,0.038549,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.765007,tube-mpc,0,-126.340000,54.885000,0.280686,-2.829793,0.070000,-3.225000,0.210686,0.395207,2.165131,0.213464,0.091484,0.213464,2.165131,0.100000,0.700000,15,32,14.725719,31.795639,14.725719,31.795639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.050821,-43.176518,55.459708,70.551545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603594,1.548270,0.220139,0.018286,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.774982,tube-mpc,0,-126.340000,54.885000,0.334715,-2.865681,0.090000,-3.225000,0.244715,0.359319,1.494245,0.335443,0.091484,0.335443,1.494245,0.130000,0.510000,13,40,13.047177,39.836588,13.047177,39.836588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.563077,-41.715785,57.600524,69.527730,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554183,1.535046,0.236765,0.016407,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.784989,tube-mpc,0,-126.340000,54.885000,0.381222,-2.906114,0.110000,-3.245000,0.271222,0.338886,1.494245,0.335443,0.152474,-3.201954,1.799193,0.130000,0.420000,8,43,8.208387,42.964992,8.208387,42.964992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.708233,-41.075075,56.493176,72.217521,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567836,1.793476,0.266099,0.041486,0.512666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.795718,tube-mpc,0,-126.340000,54.885000,0.422491,-2.954248,0.130000,-3.295000,0.292491,0.340752,2.287110,-7.105289,-0.030495,-7.105289,2.287110,0.130000,0.410000,-7,88,-7.340094,101.180111,-7.340094,101.180111,0.000000,-13.215119,0.000000,64.000000,0.000000,0.000000,-104.300692,-38.694910,59.729081,74.536019,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.574203,1.724941,0.273980,0.032149,1.056712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.805427,tube-mpc,0,-126.340000,54.885000,0.452148,-3.001924,0.150000,-3.375000,0.302148,0.373076,1.494245,-10.642686,0.274453,-10.642686,1.494245,0.070000,0.530000,-1,107,-1.234544,106.750000,-1.234544,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.843509,-38.156569,59.180815,81.608915,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601090,1.674288,0.289202,0.033910,1.239810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.815493,tube-mpc,0,-126.340000,54.885000,0.475183,-3.055322,0.160000,-3.465000,0.315183,0.409678,-0.213464,-9.239925,-0.457422,-9.239925,-0.213464,0.020000,0.820000,14,85,14.062230,84.971534,14.062230,84.971534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.793815,-39.762053,64.503212,88.457792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584213,1.609300,0.315781,0.028814,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.825491,tube-mpc,0,-126.340000,54.885000,0.490319,-3.112206,0.160000,-3.525000,0.330319,0.412794,-1.128308,-3.689871,-0.213464,-3.689871,-1.128308,0.060000,0.850000,14,40,13.710291,33.059001,13.710291,33.059001,0.000000,6.912534,0.000000,64.000000,0.000000,0.000000,-101.299254,-39.480641,69.459388,86.494520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560202,1.485518,0.259889,0.021802,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.835522,tube-mpc,0,-126.340000,54.885000,0.497792,-3.172942,0.150000,-3.525000,0.347792,0.352058,-2.470079,1.921172,-0.274453,1.921172,-2.470079,0.090000,0.650000,18,-5,18.297932,-5.239555,18.297932,-5.239555,0.000000,0.211090,0.000000,64.000000,0.000000,0.000000,-102.063064,-38.171473,68.230837,82.530134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558228,1.473862,0.260074,0.035087,0.500494,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.845518,tube-mpc,0,-126.340000,54.885000,0.497625,-3.236948,0.130000,-3.505000,0.367625,0.268052,-2.165131,1.921172,0.274453,1.921172,-2.165131,0.120000,0.310000,8,13,7.713962,12.921809,7.713962,12.921809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.979522,-34.928746,75.334167,90.081499,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561604,1.492094,0.231927,0.019392,0.500415,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.855525,tube-mpc,0,-126.340000,54.885000,0.489936,-3.304306,0.110000,-3.525000,0.379936,0.220694,-2.043152,-3.689871,0.030495,-3.689871,-2.043152,0.120000,0.140000,-1,58,-1.095566,68.429151,-1.095566,68.429151,0.000000,-10.507342,0.000000,64.000000,0.000000,0.000000,-98.731352,-31.872423,88.136682,107.941179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566560,1.684638,0.356190,0.031955,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.865494,tube-mpc,0,-126.340000,54.885000,0.474903,-3.374481,0.100000,-3.605000,0.374903,0.230519,-1.067318,-11.740498,-0.396432,-11.740498,-1.067318,0.080000,0.280000,-15,103,-14.842236,106.750000,-14.842236,106.750000,0.000000,-3.828191,0.000000,64.000000,0.000000,0.000000,-94.591111,-27.683252,90.615169,116.461519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580521,1.616680,0.293678,0.035024,0.501922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.875532,tube-mpc,0,-126.340000,54.885000,0.452467,-3.448031,0.100000,-3.735000,0.352467,0.286969,-1.311276,-14.485031,-0.457422,-14.485031,-1.311276,0.040000,0.720000,-19,107,-18.731078,106.750000,-18.731078,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.984566,-25.437262,92.300106,124.921626,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586908,1.633040,0.353126,0.033251,0.500740,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.885528,tube-mpc,0,-126.340000,54.885000,0.423007,-3.523940,0.080000,-3.845000,0.343007,0.321060,-1.677214,-10.825654,0.213464,-10.825654,-1.677214,0.000000,0.830000,-17,72,-16.731776,71.814267,-16.731776,71.814267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.681492,-23.300656,100.168276,130.007166,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572996,1.449814,0.268872,0.021288,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.895520,tube-mpc,0,-126.340000,54.885000,0.386634,-3.602267,0.060000,-3.905000,0.326634,0.302733,-2.897006,-3.506902,0.213464,-3.506902,-2.897006,-0.040000,0.800000,-6,27,-5.798882,9.724090,-5.798882,9.724090,0.000000,17.090177,0.000000,64.000000,0.000000,0.000000,-89.331710,-20.884989,101.469856,122.425224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553610,1.553502,0.216102,0.018216,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.905518,tube-mpc,0,-126.340000,54.885000,0.343511,-3.682865,0.040000,-3.915000,0.303511,0.232135,-3.933829,1.921172,-0.274453,1.921172,-3.933829,-0.060000,0.560000,1,-18,0.981159,-22.951635,0.981159,-22.951635,0.000000,4.765902,0.000000,64.000000,0.000000,0.000000,-90.079565,-18.803011,95.955991,110.172162,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545878,1.437873,0.206590,0.015427,0.500602,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.915492,tube-mpc,0,-126.340000,54.885000,0.294008,-3.765257,0.000000,-3.905000,0.294008,0.139743,-4.421746,0.091484,-1.067318,0.091484,-4.421746,-0.050000,0.190000,-2,14,-1.744265,13.698339,-1.744265,13.698339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.210648,-14.447675,95.327653,112.355842,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550034,1.529783,0.216799,0.024212,0.500808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.925519,tube-mpc,0,-126.340000,54.885000,0.237962,-3.849845,-0.040000,-3.945000,0.277962,0.095155,-4.909663,-7.471226,-0.701380,-7.471226,-4.909663,-0.030000,0.070000,-9,59,-9.129694,83.095323,-9.129694,83.095323,0.000000,-24.396983,0.000000,64.000000,0.000000,0.000000,-82.048953,-9.823355,101.233005,119.631389,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559863,1.456669,0.238485,0.020923,0.500568,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.935518,tube-mpc,0,-126.340000,54.885000,0.176049,-3.935736,-0.080000,-4.065000,0.256049,0.129264,-4.543725,-15.948781,-0.518412,-15.948781,-4.543725,-0.040000,0.280000,-21,104,-21.372827,106.750000,-21.372827,106.750000,0.000000,-3.051661,0.000000,64.000000,0.000000,0.000000,-73.312122,-2.366631,104.951116,125.209392,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558915,1.434620,0.238356,0.014814,0.500831,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.945520,tube-mpc,0,-126.340000,54.885000,0.108399,-4.022927,-0.120000,-4.225000,0.228399,0.202073,-3.933829,-18.327375,-1.006328,-18.327375,-3.933829,-0.080000,0.680000,-31,107,-31.023763,106.750000,-31.023763,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.907104,4.237737,109.107377,134.308354,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550636,1.505780,0.297322,0.018683,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.955518,tube-mpc,0,-126.340000,54.885000,0.035359,-4.111116,-0.160000,-4.365000,0.195359,0.253884,-4.299767,-14.058103,-0.945339,-14.058103,-4.299767,-0.140000,0.870000,-27,82,-26.979035,81.870161,-26.979035,81.870161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.004304,11.312049,118.703245,142.799025,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549385,1.441879,0.249122,0.018711,0.501537,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.965518,tube-mpc,0,-126.340000,54.885000,-0.042800,-4.200117,-0.200000,-4.455000,0.157200,0.254883,-5.153621,-6.861330,-0.823360,-6.861330,-5.153621,-0.210000,0.940000,-15,37,-15.325783,15.478562,-15.325783,15.478562,0.000000,21.391600,0.000000,64.000000,0.000000,0.000000,-53.499436,17.080705,127.385769,151.168787,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573460,1.535786,0.276932,0.031737,0.500654,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.975540,tube-mpc,0,-126.340000,54.885000,-0.125917,-4.289864,-0.260000,-4.485000,0.134083,0.195136,-6.922320,-0.091484,-0.823360,-0.091484,-6.922320,-0.200000,0.630000,-3,-8,-3.248421,-19.054194,-3.248421,-19.054194,0.000000,10.924355,0.000000,64.000000,0.000000,0.000000,-51.175007,17.975723,121.538081,144.398498,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564471,1.620778,0.329031,0.050478,0.501121,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.985539,tube-mpc,0,-126.340000,54.885000,-0.213258,-4.379697,-0.320000,-4.485000,0.106742,0.105303,-7.166278,0.091484,-1.128308,0.091484,-7.166278,-0.140000,0.290000,-13,0,-12.893880,0.118272,-12.893880,0.118272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.228509,17.921147,110.429199,136.939534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580741,1.517312,0.249194,0.015891,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.995515,tube-mpc,0,-126.340000,54.885000,-0.304420,-4.469360,-0.380000,-4.515000,0.075580,0.045640,-6.129455,-5.885497,-0.884349,-5.885497,-6.129455,-0.110000,0.100000,-33,45,-33.352665,61.653200,-33.352665,61.653200,0.000000,-16.534928,0.000000,64.000000,0.000000,0.000000,-37.168821,18.390854,111.368973,143.754714,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544172,1.498232,0.185992,0.016502,0.502038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.005518,tube-mpc,0,-126.340000,54.885000,-0.399489,-4.559065,-0.440000,-4.625000,0.040511,0.065935,-5.763517,-14.180083,-0.945339,-14.180083,-5.763517,-0.170000,0.200000,-38,90,-38.318820,106.750000,-38.318820,106.750000,0.000000,-16.631728,0.000000,64.000000,0.000000,0.000000,-24.040068,20.895822,105.129720,136.717176,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548810,1.422948,0.217321,0.019524,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.015517,tube-mpc,0,-126.340000,54.885000,-0.497773,-4.648273,-0.500000,-4.785000,0.002227,0.136727,-6.129455,-18.571334,-0.701380,-18.571334,-6.129455,-0.280000,0.520000,-29,107,-28.591118,106.750000,-28.591118,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.676352,25.850349,109.389365,140.673923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547395,1.430315,0.236595,0.014831,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.025519,tube-mpc,0,-126.340000,54.885000,-0.598939,-4.736806,-0.560000,-4.945000,-0.038939,0.208194,-7.105289,-16.497687,-0.823360,-16.497687,-7.105289,-0.310000,0.810000,-21,107,-21.106870,106.749998,-21.106870,106.749998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.847315,33.174604,124.984287,159.502978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564599,1.723481,0.334897,0.029920,0.501071,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.035492,tube-mpc,0,-126.340000,54.885000,-0.702218,-4.824127,-0.640000,-5.065000,-0.062218,0.240873,-9.056956,-9.788831,-1.006328,-9.788831,-9.056956,-0.270000,0.950000,-10,62,-10.156424,44.858191,-10.156424,44.858191,0.000000,16.891807,0.000000,64.000000,0.000000,0.000000,-5.766093,39.403748,133.419714,171.343234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560713,1.602087,0.368663,0.019000,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.045522,tube-mpc,0,-126.340000,54.885000,-0.808095,-4.910757,-0.720000,-5.105000,-0.088095,0.194243,-9.117946,-1.311276,-0.945339,-1.311276,-9.117946,-0.210000,0.820000,-16,17,-16.498001,-17.665013,-16.498001,-17.665013,0.000000,34.415011,0.000000,64.000000,0.000000,0.000000,-2.257434,40.922202,130.008149,168.235853,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559382,2.700968,0.249265,0.038043,0.501025,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.055488,tube-mpc,0,-126.340000,54.885000,-0.914826,-4.995393,-0.810000,-5.095000,-0.104826,0.099607,-9.971800,3.384923,-0.640391,3.384923,-9.971800,-0.170000,0.540000,-14,-28,-14.021528,-39.668142,-14.021528,-39.668142,0.000000,11.418140,0.000000,64.000000,0.000000,0.000000,6.012133,36.928109,114.748704,154.174953,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556431,1.628911,0.234749,0.024615,0.504238,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.065525,tube-mpc,0,-126.340000,54.885000,-1.023425,-5.078958,-0.890000,-5.075000,-0.133425,-0.003958,-8.508050,0.884349,-0.701380,0.884349,-8.508050,-0.160000,0.150000,-30,6,-29.996051,6.307705,-29.996051,6.307705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.295938,34.479274,109.286652,152.969500,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.774390,1.814833,0.275037,0.038313,0.500933,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008415,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.075491,tube-mpc,0,-126.340000,54.885000,-1.131892,-5.160031,-0.970000,-5.115000,-0.161892,-0.045031,-8.020133,-8.508050,-1.067318,-8.508050,-8.020133,-0.200000,0.020000,-35,51,-34.583046,95.298484,-34.583046,95.298484,0.000000,-43.990780,0.000000,64.000000,0.000000,0.000000,26.072219,33.563781,104.595262,145.879800,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597796,1.701772,0.254248,0.032418,0.500964,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.085496,tube-mpc,0,-126.340000,54.885000,-1.240947,-5.239279,-1.050000,-5.255000,-0.190947,0.015721,-7.959143,-17.168573,-1.311276,-17.168573,-7.959143,-0.270000,0.190000,-30,96,-30.284539,106.750000,-30.284539,106.750000,0.000000,-10.442295,0.000000,64.000000,0.000000,0.000000,35.484412,36.732824,102.659923,143.589041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572090,1.787744,0.315674,0.039431,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.096730,tube-mpc,0,-126.340000,54.885000,-1.363021,-5.325434,-1.140000,-5.465000,-0.223021,0.139566,-8.752008,-22.291700,-1.555235,-22.291700,-8.752008,-0.300000,0.590000,-22,107,-22.404619,106.750000,-22.404619,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.201460,42.964682,109.502979,151.315393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588051,1.770218,0.301119,0.033810,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.105487,tube-mpc,0,-126.340000,54.885000,-1.457496,-5.390333,-1.230000,-5.645000,-0.227496,0.254667,-10.154769,-19.974095,-1.433256,-19.974095,-10.154769,-0.290000,0.830000,-10,107,-10.259285,106.750000,-10.259285,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.483392,52.167764,122.253869,168.775825,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561476,1.621234,0.384393,0.026629,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.115493,tube-mpc,0,-126.340000,54.885000,-1.564248,-5.461850,-1.340000,-5.795000,-0.224248,0.333150,-11.618519,-13.631176,-1.555235,-13.631176,-11.618519,-0.210000,0.960000,-3,104,-3.034252,103.706843,-3.034252,103.706843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.192522,60.990472,130.184418,180.863805,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560040,1.518507,0.286930,0.021339,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.125487,tube-mpc,0,-126.340000,54.885000,-1.669156,-5.530285,-1.440000,-5.885000,-0.229156,0.354715,-11.557530,-5.336590,-1.616224,-5.336590,-11.557530,-0.150000,0.990000,-6,59,-5.585375,38.186261,-5.585375,38.186261,0.000000,20.520582,0.000000,64.000000,0.000000,0.000000,47.914994,65.036147,130.922286,183.387282,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558143,1.484607,0.334947,0.018233,0.502817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.135486,tube-mpc,0,-126.340000,54.885000,-1.771928,-5.595562,-1.550000,-5.875000,-0.221928,0.279438,-11.069613,3.262944,-0.945339,3.262944,-11.069613,-0.120000,0.830000,-6,14,-6.351264,-23.607949,-6.351264,-23.607949,0.000000,37.314792,0.000000,64.000000,0.000000,0.000000,55.271823,61.050018,128.481138,172.392951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551885,1.497912,0.203793,0.022782,0.505580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.145519,tube-mpc,0,-126.340000,54.885000,-1.872372,-5.657655,-1.660000,-5.825000,-0.212372,0.167345,-9.788831,6.190445,-0.579401,6.190445,-9.788831,-0.100000,0.480000,-13,-25,-13.377932,-24.997331,-13.377932,-24.997331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.996322,51.727315,121.451673,155.731719,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561836,1.453043,0.211611,0.022746,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.155491,tube-mpc,0,-126.340000,54.885000,-1.969071,-5.715801,-1.740000,-5.785000,-0.229071,0.069199,-9.056956,2.287110,-0.762370,2.287110,-9.056956,-0.080000,0.130000,-20,20,-20.270453,31.313123,-20.270453,31.313123,0.000000,-11.310454,0.000000,64.000000,0.000000,0.000000,73.322800,45.181221,124.881381,156.135150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556344,1.554264,0.229342,0.026706,0.502016,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.165521,tube-mpc,0,-126.340000,54.885000,-2.062729,-5.770529,-1.830000,-5.815000,-0.232729,0.044471,-7.898153,-7.593205,-1.067318,-7.593205,-7.898153,-0.130000,0.080000,-23,65,-22.800953,106.750000,-22.800953,106.750000,0.000000,-41.747331,0.000000,64.000000,0.000000,0.000000,83.228916,41.662420,118.356862,147.992251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560989,1.528605,0.264500,0.026724,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.175517,tube-mpc,0,-126.340000,54.885000,-2.152008,-5.821152,-1.900000,-5.935000,-0.252008,0.113848,-6.922320,-15.216906,-1.311276,-15.216906,-6.922320,-0.180000,0.310000,-23,107,-23.407791,106.750000,-23.407791,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.276019,42.592319,114.439611,143.167796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558905,1.453226,0.248428,0.020782,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.185523,tube-mpc,0,-126.340000,54.885000,-2.236866,-5.867750,-1.970000,-6.085000,-0.266866,0.217250,-7.166278,-17.717479,-0.945339,-17.717479,-7.166278,-0.220000,0.680000,-14,107,-13.643761,106.750000,-13.643761,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.011829,46.150007,116.853658,147.642994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556975,1.450260,0.270320,0.020248,0.501509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.195518,tube-mpc,0,-126.340000,54.885000,-2.316684,-5.910075,-2.050000,-6.235000,-0.266684,0.324925,-7.959143,-13.875134,-0.884349,-13.875134,-7.959143,-0.200000,0.900000,-3,107,-2.853156,106.750000,-2.853156,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.543936,52.862083,122.411704,160.853918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577767,1.503009,0.299074,0.021112,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.205519,tube-mpc,0,-126.340000,54.885000,-2.391174,-5.948067,-2.110000,-6.335000,-0.281174,0.386933,-8.203101,-5.946486,-0.884349,-5.946486,-8.203101,-0.130000,0.980000,-2,78,-1.809314,78.027537,-1.809314,78.027537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.875517,57.832542,122.764185,163.880820,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556094,1.629759,0.270622,0.023720,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.215526,tube-mpc,0,-126.340000,54.885000,-2.459899,-5.981586,-2.180000,-6.345000,-0.279899,0.363414,-6.922320,2.104141,-1.128308,2.104141,-6.922320,-0.110000,0.910000,-6,33,-5.587340,19.090316,-5.587340,19.090316,0.000000,13.937221,0.000000,64.000000,0.000000,0.000000,94.996598,57.887104,119.674861,158.090279,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556904,1.439596,0.211375,0.016724,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.225520,tube-mpc,0,-126.340000,54.885000,-2.522340,-6.010458,-2.240000,-6.285000,-0.282340,0.274542,-5.702528,7.654195,-0.640391,7.654195,-5.702528,-0.100000,0.620000,-8,-6,-8.113070,-6.138042,-8.113070,-6.138042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.754870,52.089165,112.143838,142.445286,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558572,1.539544,0.215506,0.021225,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.235521,tube-mpc,0,-126.340000,54.885000,-2.578227,-6.034635,-2.290000,-6.225000,-0.288227,0.190365,-4.482736,5.885497,0.213464,5.885497,-4.482736,-0.090000,0.280000,-13,34,-12.885276,33.896179,-12.885276,33.896179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.340930,46.564033,108.478951,136.202327,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559230,1.485468,0.235790,0.022489,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.245525,tube-mpc,0,-126.340000,54.885000,-2.627149,-6.054001,-2.330000,-6.205000,-0.297149,0.150999,-3.262944,-1.372266,-0.213464,-1.372266,-3.262944,-0.100000,0.260000,-18,79,-17.682749,97.951913,-17.682749,97.951913,0.000000,-19.055734,0.000000,64.000000,0.000000,0.000000,111.086686,41.685955,97.577310,121.196970,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556026,1.432595,0.225317,0.019123,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.255517,tube-mpc,0,-126.340000,54.885000,-2.668681,-6.068448,-2.350000,-6.255000,-0.318681,0.186552,-1.982162,-7.349247,-0.640391,-7.349247,-1.982162,-0.130000,0.450000,-21,107,-21.097233,106.750000,-21.097233,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,113.224955,38.547296,90.578303,109.720733,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547271,1.432464,0.237642,0.016594,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.265514,tube-mpc,0,-126.340000,54.885000,-2.702562,-6.077930,-2.370000,-6.315000,-0.332562,0.237070,-0.945339,-7.898153,-0.396432,-7.898153,-0.945339,-0.170000,0.760000,-19,107,-18.914295,106.750000,-18.914295,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,111.506195,37.241657,90.256090,113.570409,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542623,1.439805,0.278021,0.015058,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.275519,tube-mpc,0,-126.340000,54.885000,-2.728457,-6.082374,-2.370000,-6.355000,-0.358457,0.272626,-1.128308,-2.165131,-0.335443,-2.165131,-1.128308,-0.200000,0.970000,-6,69,-5.562648,68.529489,-5.562648,68.529489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,109.302056,36.321808,91.918618,118.822270,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552567,1.563425,0.308819,0.027181,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.285516,tube-mpc,0,-126.340000,54.885000,-2.746016,-6.081719,-2.380000,-6.335000,-0.366016,0.253281,-1.738204,5.275601,0.030495,5.275601,-1.738204,-0.160000,0.840000,6,24,6.391444,20.582707,6.391444,20.582707,0.000000,2.946782,0.000000,64.000000,0.000000,0.000000,105.598710,35.230720,85.636225,118.194285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548733,1.692268,0.268803,0.020344,0.500389,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.295489,tube-mpc,0,-126.340000,54.885000,-2.754967,-6.075947,-2.380000,-6.265000,-0.374967,0.189053,-0.457422,8.691018,-0.152474,8.691018,-0.457422,-0.100000,0.540000,-2,16,-1.546385,16.258593,-1.546385,16.258593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.571101,33.120535,75.790024,105.339590,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549308,1.727037,0.262349,0.036403,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.306397,tube-mpc,0,-126.340000,54.885000,-2.754650,-6.063745,-2.380000,-6.185000,-0.374650,0.121255,0.823360,5.275601,0.091484,5.275601,0.823360,-0.100000,0.320000,-3,61,-3.400943,62.651427,-3.400943,62.651427,0.000000,-1.392833,0.000000,64.000000,0.000000,0.000000,100.783730,31.340667,77.656880,104.139246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.630405,1.636818,0.234817,0.025067,0.500642,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.315488,tube-mpc,0,-126.340000,54.885000,-2.746096,-6.048853,-2.360000,-6.165000,-0.386096,0.116147,1.616224,-0.091484,0.213464,-0.091484,1.616224,-0.060000,0.370000,-10,106,-9.729021,106.750000,-9.729021,106.750000,0.000000,-0.491407,0.000000,64.000000,0.000000,0.000000,101.433523,29.444214,70.202229,89.240494,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570642,1.795557,0.301042,0.042187,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.325759,tube-mpc,0,-126.340000,54.885000,-2.727144,-6.026856,-2.330000,-6.185000,-0.397144,0.158144,2.775027,-3.872840,0.518412,-3.872840,2.775027,-0.080000,0.690000,-10,107,-10.427356,106.750000,-10.427356,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.255014,26.720288,69.253195,86.720329,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586293,1.711806,0.358839,0.031894,0.500997,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.335491,tube-mpc,0,-126.340000,54.885000,-2.699904,-6.000949,-2.290000,-6.185000,-0.409904,0.184051,3.262944,-0.823360,0.884349,-0.823360,3.262944,-0.090000,0.910000,-4,83,-4.437361,82.584146,-4.437361,82.584146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.700858,25.638689,69.044723,89.214131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575190,1.696197,0.357396,0.045100,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008187,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.345505,tube-mpc,0,-126.340000,54.885000,-2.662282,-5.969164,-2.250000,-6.155000,-0.412282,0.185836,3.323933,4.726694,0.762370,4.726694,3.323933,-0.100000,0.900000,8,42,8.336621,41.716906,8.336621,41.716906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.403942,25.731112,63.781378,84.536463,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.693061,1.455056,0.251208,0.022908,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.355501,tube-mpc,0,-126.340000,54.885000,-2.614866,-5.932267,-2.220000,-6.085000,-0.394866,0.152733,2.897006,8.447060,0.701380,8.447060,2.897006,-0.080000,0.690000,24,30,23.528779,29.985779,23.528779,29.985779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.475402,26.424068,56.659075,79.720907,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587375,1.682956,0.218815,0.034717,0.501159,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.366723,tube-mpc,0,-126.340000,54.885000,-2.549745,-5.884735,-2.170000,-6.005000,-0.379745,0.120265,3.079975,7.166278,0.091484,7.166278,3.079975,-0.010000,0.450000,27,64,26.601282,63.871126,26.601282,63.871126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.587810,26.989397,53.912611,76.516804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597721,1.586564,0.192330,0.030675,0.500855,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.375489,tube-mpc,0,-126.340000,54.885000,-2.490036,-5.843146,-2.130000,-5.965000,-0.360036,0.121854,4.421746,3.018985,0.762370,3.018985,4.421746,0.070000,0.470000,14,102,14.077942,101.612476,14.077942,101.612476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.158396,25.056482,52.472761,65.925405,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591431,1.664728,0.293016,0.038162,0.505885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.385526,tube-mpc,0,-126.340000,54.885000,-2.412084,-5.790780,-2.070000,-5.945000,-0.342084,0.154220,5.641538,-0.274453,1.128308,-0.274453,5.641538,0.120000,0.710000,7,107,6.562802,106.750000,6.562802,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.278436,20.738632,55.702124,64.076444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575574,1.559817,0.294983,0.032189,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.395493,tube-mpc,0,-126.340000,54.885000,-2.324506,-5.733826,-2.000000,-5.925000,-0.324506,0.191174,7.105289,2.592058,1.372266,2.592058,7.105289,0.080000,0.930000,11,80,10.773797,80.210365,10.773797,80.210365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.765948,17.129451,55.580110,64.143170,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550118,1.497342,0.288531,0.014904,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.405498,tube-mpc,0,-126.340000,54.885000,-2.226364,-5.671755,-1.930000,-5.865000,-0.296364,0.193245,7.715185,7.532216,1.311276,7.532216,7.715185,0.080000,0.880000,20,47,20.142455,47.425973,20.142455,47.425973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.523424,15.980796,52.610153,62.129990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553379,1.416263,0.136133,0.011970,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.415511,tube-mpc,0,-126.340000,54.885000,-2.117896,-5.604811,-1.840000,-5.785000,-0.277896,0.180189,8.020133,9.910810,0.701380,9.910810,8.020133,0.110000,0.670000,27,48,27.124266,48.424238,27.124266,48.424238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.478481,16.238949,52.379670,62.437048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579169,1.533018,0.227568,0.023884,0.500868,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.425487,tube-mpc,0,-126.340000,54.885000,-1.999672,-5.533414,-1.740000,-5.685000,-0.259672,0.151586,9.910810,8.812998,0.701380,8.812998,9.910810,0.170000,0.550000,15,70,14.899227,69.528095,14.899227,69.528095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.327822,15.725543,50.508435,58.278173,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548191,1.537126,0.236132,0.020842,0.500426,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.436101,tube-mpc,0,-126.340000,54.885000,-1.862788,-5.452393,-1.620000,-5.615000,-0.242788,0.162607,11.984457,6.068465,2.043152,6.068465,11.984457,0.180000,0.600000,6,93,5.883745,93.490456,5.883745,93.490456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.227781,13.313873,49.653053,54.854676,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582629,1.590801,0.218558,0.017362,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.445485,tube-mpc,0,-126.340000,54.885000,-1.732335,-5.376536,-1.500000,-5.565000,-0.232335,0.188464,13.143259,4.787684,2.104141,4.787684,13.143259,0.130000,0.740000,11,98,11.100772,98.362126,11.100772,98.362126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.644413,10.308662,48.198443,52.785716,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543282,1.748567,0.303371,0.036425,0.500914,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.455498,tube-mpc,0,-126.340000,54.885000,-1.583472,-5.291330,-1.350000,-5.495000,-0.233472,0.203670,13.997114,6.556382,2.165131,6.556382,13.997114,0.100000,0.860000,18,78,17.684549,78.235539,17.684549,78.235539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.771271,8.312189,47.849103,52.817589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563112,1.448368,0.254417,0.022319,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.465487,tube-mpc,0,-126.340000,54.885000,-1.425145,-5.202062,-1.200000,-5.405000,-0.225145,0.202938,15.399875,9.910810,1.555235,9.910810,15.399875,0.130000,0.840000,13,55,13.309290,54.884693,13.309290,54.884693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.569884,8.269925,49.733584,55.370924,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555722,1.605856,0.228421,0.015886,0.500313,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.475579,tube-mpc,0,-126.340000,54.885000,-1.255392,-5.107686,-1.020000,-5.295000,-0.235392,0.187314,16.375708,12.472374,1.494245,12.472374,16.375708,0.140000,0.690000,13,48,12.806194,48.359231,12.806194,48.359231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.868171,8.078711,52.256941,57.254363,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551070,1.416510,0.143500,0.016626,0.500507,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.485565,tube-mpc,0,-126.340000,54.885000,-1.077908,-5.010295,-0.840000,-5.175000,-0.237908,0.164705,18.266386,12.350394,1.616224,12.350394,18.266386,0.150000,0.560000,4,62,4.049526,61.861423,4.049526,61.861423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.789387,7.401215,50.356258,55.350589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555869,1.408501,0.141654,0.013456,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.495569,tube-mpc,0,-126.340000,54.885000,-0.890830,-4.908885,-0.650000,-5.075000,-0.240830,0.166115,19.669147,10.093779,2.043152,10.093779,19.669147,0.120000,0.560000,3,84,2.928916,84.203178,2.928916,84.203178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.460042,5.853940,48.292071,53.241202,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552568,1.405434,0.151342,0.013508,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.505647,tube-mpc,0,-126.340000,54.885000,-0.693207,-4.802987,-0.440000,-4.995000,-0.253207,0.192013,20.035084,7.349247,2.287110,7.349247,20.035084,0.070000,0.650000,12,105,12.370107,105.087734,12.370107,105.087734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.225441,4.100292,47.833936,52.574456,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561868,1.414744,0.228644,0.018384,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.515638,tube-mpc,0,-126.340000,54.885000,-0.488451,-4.694449,-0.230000,-4.905000,-0.258451,0.210551,19.913105,8.447060,2.104141,8.447060,19.913105,0.080000,0.820000,20,86,20.299495,86.267649,20.299495,86.267649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.032386,1.493344,50.979733,57.332288,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560331,1.412196,0.295778,0.015192,0.500123,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.525637,tube-mpc,0,-126.340000,54.885000,-0.275027,-4.582463,-0.030000,-4.795000,-0.245027,0.212537,19.608157,12.594353,2.348100,12.594353,19.608157,0.140000,0.840000,26,52,25.969478,52.442145,25.969478,52.442145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.912225,1.112620,57.695892,60.274949,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558837,1.412880,0.191640,0.015907,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.535638,tube-mpc,0,-126.340000,54.885000,-0.053329,-4.467250,0.180000,-4.645000,-0.233329,0.177750,20.218053,15.948781,1.982162,15.948781,20.218053,0.190000,0.680000,25,37,24.543451,37.065101,24.543451,37.065101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.869698,1.298394,63.458833,66.090294,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558314,1.413156,0.180774,0.014819,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.545643,tube-mpc,0,-126.340000,54.885000,0.176406,-4.348943,0.390000,-4.495000,-0.213594,0.146057,20.583991,16.070760,2.043152,16.070760,20.583991,0.240000,0.520000,24,49,24.108455,49.283541,24.108455,49.283541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.519015,0.472538,67.473778,68.710982,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561751,1.412304,0.179061,0.015834,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.555634,tube-mpc,0,-126.340000,54.885000,0.413370,-4.227961,0.620000,-4.365000,-0.206630,0.137039,21.681804,12.960290,2.470079,12.960290,21.681804,0.260000,0.460000,18,82,18.438827,82.108461,18.438827,82.108461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.840209,-0.542754,69.058944,68.116930,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557797,1.411559,0.192528,0.015374,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.565633,tube-mpc,0,-126.340000,54.885000,0.657766,-4.104197,0.850000,-4.275000,-0.192234,0.170803,23.267533,9.178935,1.982162,9.178935,23.267533,0.220000,0.590000,16,107,15.637687,106.749999,15.637687,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.273262,-2.597387,68.685668,72.348939,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558310,1.411174,0.223912,0.013989,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.575637,tube-mpc,0,-126.340000,54.885000,0.909145,-3.977874,1.100000,-4.185000,-0.190855,0.207126,23.816440,8.508050,1.921172,8.508050,23.816440,0.200000,0.870000,19,94,18.561184,94.368640,18.561184,94.368640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.967457,-4.785256,71.650824,78.867801,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558449,1.409984,0.240500,0.014643,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.585638,tube-mpc,0,-126.340000,54.885000,1.166917,-3.849277,1.350000,-4.075000,-0.183083,0.225723,24.731284,12.960290,2.836017,12.960290,24.731284,0.200000,0.950000,18,53,18.364218,53.362100,18.364218,53.362100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.635937,-5.191548,74.704036,78.293213,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558561,1.411550,0.220063,0.015912,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.595635,tube-mpc,0,-126.340000,54.885000,1.430685,-3.718590,1.610000,-3.925000,-0.179315,0.206410,25.585138,16.680656,2.531068,16.680656,25.585138,0.200000,0.770000,18,37,18.057961,36.934316,18.057961,36.934316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.710895,-4.583384,77.598958,77.227668,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557248,1.411468,0.179574,0.014813,0.500142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.605640,tube-mpc,0,-126.340000,54.885000,1.700307,-3.585861,1.880000,-3.755000,-0.179693,0.169139,26.560972,17.900448,2.470079,17.900448,26.560972,0.190000,0.540000,16,45,16.471343,44.986035,16.471343,44.986035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.362897,-5.530018,75.478570,74.852592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558616,1.410521,0.178728,0.015960,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.615640,tube-mpc,0,-126.340000,54.885000,1.975017,-3.451444,2.160000,-3.605000,-0.184983,0.153556,27.109878,14.180083,2.043152,14.180083,27.109878,0.190000,0.460000,14,83,14.347481,82.893931,14.347481,82.893931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.083263,-6.371817,72.182530,73.831021,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557352,1.410525,0.193146,0.015336,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.625650,tube-mpc,0,-126.340000,54.885000,2.254820,-3.315308,2.440000,-3.495000,-0.185180,0.179692,27.780764,10.093779,1.921172,10.093779,27.780764,0.200000,0.590000,9,107,9.268247,106.749991,9.268247,106.749991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.910380,-8.612981,68.776312,77.934462,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561424,1.411351,0.216911,0.015024,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.635638,tube-mpc,0,-126.340000,54.885000,2.538329,-3.178092,2.720000,-3.395000,-0.181671,0.216908,28.695608,9.727842,2.592058,9.727842,28.695608,0.180000,0.820000,7,97,6.667236,97.394502,6.667236,97.394502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.392236,-10.775985,70.370180,82.800409,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559758,1.409242,0.244334,0.016488,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.645640,tube-mpc,0,-126.340000,54.885000,2.826082,-3.039499,3.010000,-3.275000,-0.183918,0.235501,28.939566,12.899301,2.348100,12.899301,28.939566,0.160000,0.900000,11,66,10.561428,66.163773,10.561428,66.163773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.447199,-11.263182,70.377186,80.887463,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557929,1.409182,0.231832,0.014381,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.655635,tube-mpc,0,-126.340000,54.885000,3.117072,-2.899971,3.300000,-3.115000,-0.182928,0.215029,28.207691,17.107583,1.921172,17.107583,28.207691,0.170000,0.790000,20,39,20.002888,38.989035,20.002888,38.989035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.975920,-10.905261,69.980148,75.017949,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556738,1.408646,0.178601,0.014391,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.665638,tube-mpc,0,-126.340000,54.885000,3.411227,-2.759497,3.580000,-2.945000,-0.168773,0.185503,27.841753,18.510344,1.372266,18.510344,27.841753,0.200000,0.590000,24,42,23.979226,42.140439,23.979226,42.140439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.800688,-10.598869,66.533588,69.416035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557793,1.409403,0.181286,0.016022,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.675501,tube-mpc,0,-126.340000,54.885000,3.703666,-2.620348,3.870000,-2.785000,-0.166334,0.164652,28.085712,14.363051,1.738204,14.363051,28.085712,0.250000,0.460000,16,86,16.221922,86.408479,16.221922,86.408479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.468157,-10.413983,64.186311,67.340993,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560642,1.400194,0.154710,0.014995,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.685642,tube-mpc,0,-126.340000,54.885000,4.006343,-2.476792,4.170000,-2.675000,-0.163657,0.198208,28.634618,9.361904,1.738204,9.361904,28.634618,0.190000,0.610000,18,107,18.092549,106.750000,18.092549,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.908838,-12.627852,61.825990,73.608159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557229,1.409947,0.241390,0.015003,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.695641,tube-mpc,0,-126.340000,54.885000,4.306300,-2.334925,4.460000,-2.585000,-0.153700,0.250075,27.963733,7.105289,2.043152,7.105289,27.963733,0.130000,0.830000,32,107,31.982984,106.750000,31.982984,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.174557,-13.847616,64.600241,76.818194,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557998,1.416474,0.281724,0.015889,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.705641,tube-mpc,0,-126.340000,54.885000,4.607251,-2.192920,4.750000,-2.505000,-0.142749,0.312080,27.841753,9.788831,1.860183,9.788831,27.841753,0.230000,0.960000,22,95,22.444760,95.497882,22.444760,95.497882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.261214,-13.800933,66.122588,75.012395,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558879,1.424750,0.277205,0.015808,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.715639,tube-mpc,0,-126.340000,54.885000,4.908661,-2.050965,5.030000,-2.385000,-0.121339,0.334035,27.048889,13.387218,1.799193,13.387218,27.048889,0.270000,0.960000,26,67,26.311686,67.439470,26.311686,67.439470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.322482,-13.632274,64.316324,72.107284,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557857,1.408501,0.221287,0.015535,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.725634,tube-mpc,0,-126.340000,54.885000,5.210004,-1.909239,5.310000,-2.235000,-0.099996,0.325761,26.621961,16.741646,1.494245,16.741646,26.621961,0.270000,0.820000,33,50,32.730478,50.303553,32.730478,50.303553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.036251,-13.514854,63.197442,67.273104,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558170,1.407254,0.183220,0.016670,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.735635,tube-mpc,0,-126.340000,54.885000,5.511061,-1.767772,5.580000,-2.075000,-0.068939,0.307228,26.682951,16.253729,1.555235,16.253729,26.682951,0.290000,0.630000,32,69,31.733636,68.562230,31.733636,68.562230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.822972,-13.521531,62.636177,65.157519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557249,1.408445,0.189664,0.014870,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.745637,tube-mpc,0,-126.340000,54.885000,5.811228,-1.626773,5.860000,-1.945000,-0.048772,0.318227,27.780764,11.984457,1.311276,11.984457,27.780764,0.300000,0.620000,20,106,19.534245,105.638148,19.534245,105.638148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.725278,-14.876084,58.499723,64.915075,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557052,1.408018,0.227954,0.015105,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.755561,tube-mpc,0,-126.340000,54.885000,6.107608,-1.487525,6.140000,-1.845000,-0.032392,0.357475,28.756597,8.812998,1.799193,8.812998,28.756597,0.290000,0.780000,10,107,9.621755,106.750000,9.621755,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.010620,-17.226115,56.669628,68.904460,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551595,1.399791,0.279602,0.015456,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.765515,tube-mpc,0,-126.340000,54.885000,6.403057,-1.348605,6.450000,-1.755000,-0.046943,0.406395,29.183525,9.605862,1.311276,9.605862,29.183525,0.230000,0.920000,9,106,9.088095,106.311459,9.088095,106.311459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.857843,-18.014035,55.264941,67.469946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559702,1.781280,0.326455,0.033249,0.500914,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.775486,tube-mpc,0,-126.340000,54.885000,6.696682,-1.210350,6.740000,-1.635000,-0.043318,0.424650,28.817587,12.533363,1.250287,12.533363,28.817587,0.210000,1.000000,13,76,12.934442,75.927301,12.934442,75.927301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.607602,-19.594680,53.005109,67.168555,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545571,1.434027,0.315703,0.020498,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.785493,tube-mpc,0,-126.340000,54.885000,6.988578,-1.072627,7.040000,-1.505000,-0.051422,0.432373,28.512639,15.887791,1.067318,15.887791,28.512639,0.140000,0.890000,22,57,22.031940,56.803414,22.031940,56.803414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.180856,-20.060575,52.257196,64.204056,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565264,1.576035,0.249778,0.022616,0.500418,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.795487,tube-mpc,0,-126.340000,54.885000,7.276865,-0.936231,7.340000,-1.345000,-0.063135,0.408769,28.390660,16.863625,1.250287,16.863625,28.390660,0.110000,0.710000,23,61,23.342443,61.035023,23.342443,61.035023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.974900,-20.858629,53.130139,63.810705,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547876,1.514561,0.243616,0.023447,0.504499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.805938,tube-mpc,0,-126.340000,54.885000,7.574405,-0.794951,7.640000,-1.185000,-0.065595,0.390049,28.939566,14.058103,0.823360,14.058103,28.939566,0.210000,0.620000,0,89,0.378951,89.281626,0.378951,89.281626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.392119,-22.064608,51.154495,62.636991,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580890,1.615903,0.212324,0.017418,0.500400,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.815487,tube-mpc,0,-126.340000,54.885000,7.842352,-0.667176,7.930000,-1.075000,-0.087648,0.407824,29.427483,11.740498,1.311276,11.740498,29.427483,0.180000,0.700000,-9,103,-8.582013,102.882858,-8.582013,102.882858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.263920,-23.752910,48.642181,64.513132,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546216,1.675138,0.270370,0.019928,0.500251,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.825502,tube-mpc,0,-126.340000,54.885000,8.119015,-0.534580,8.220000,-0.965000,-0.100985,0.430420,29.244514,10.581696,0.762370,10.581696,29.244514,0.100000,0.860000,-4,99,-4.007037,99.350520,-4.007037,99.350520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.260250,-25.443535,50.938601,66.485229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556540,1.411529,0.272622,0.018401,0.500425,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.835509,tube-mpc,0,-126.340000,54.885000,8.390544,-0.403658,8.510000,-0.845000,-0.119456,0.441342,27.658785,13.265238,0.762370,13.265238,27.658785,0.080000,0.890000,6,74,6.490250,74.400314,6.490250,74.400314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.344558,-26.765266,52.755079,65.033550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559788,1.409548,0.228288,0.014373,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.845509,tube-mpc,0,-126.340000,54.885000,8.656636,-0.274457,8.770000,-0.695000,-0.113364,0.420543,25.402169,16.436698,1.189297,16.436698,25.402169,0.080000,0.810000,23,51,22.882397,51.446468,22.882397,51.446468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.782464,-26.775811,54.564370,62.429419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557764,1.406922,0.138854,0.012897,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.855646,tube-mpc,0,-126.340000,54.885000,8.920661,-0.145220,9.030000,-0.525000,-0.109339,0.379780,23.572481,17.046594,0.152474,17.046594,23.572481,0.100000,0.660000,32,54,32.065793,53.912733,32.065793,53.912733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.730226,-25.945387,57.626926,63.470814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573416,1.417296,0.180434,0.015951,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.865642,tube-mpc,0,-126.340000,54.885000,9.175026,-0.019561,9.260000,-0.375000,-0.084974,0.355439,21.315866,14.789979,0.274453,14.789979,21.315866,0.130000,0.620000,44,73,43.680599,72.695384,43.680599,72.695384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.341435,-25.621089,55.155321,62.442758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563447,1.410836,0.191958,0.014361,0.500142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.875567,tube-mpc,0,-126.340000,54.885000,9.421370,0.103396,9.470000,-0.255000,-0.048630,0.358396,19.730136,11.313571,0.152474,11.313571,19.730136,0.250000,0.620000,38,101,38.310143,101.027404,38.310143,101.027404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.075574,-25.282937,51.815396,60.484519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550953,1.400467,0.188412,0.015505,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.885567,tube-mpc,0,-126.340000,54.885000,9.663021,0.225415,9.670000,-0.155000,-0.006979,0.380415,19.974095,8.873987,0.274453,8.873987,19.974095,0.330000,0.800000,21,106,21.453482,106.453229,21.453482,106.453229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.648826,-25.896065,46.862522,58.945656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554698,1.400896,0.215012,0.014151,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.895562,tube-mpc,0,-126.340000,54.885000,9.897669,0.345447,9.880000,-0.045000,0.017669,0.390447,20.462012,11.008623,0.518412,11.008623,20.462012,0.280000,0.940000,19,76,18.530873,75.896388,18.530873,75.896388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.521930,-26.336799,43.137186,54.400452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562288,1.412379,0.326776,0.013618,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.905638,tube-mpc,0,-126.340000,54.885000,10.127023,0.464494,10.090000,0.095000,0.037023,0.369494,20.035084,14.789979,0.701380,14.789979,20.035084,0.260000,0.870000,21,46,20.715133,46.341546,20.715133,46.341546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.627753,-25.575633,40.617661,46.379760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560024,1.413602,0.184074,0.017173,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.915642,tube-mpc,0,-126.340000,54.885000,10.347312,0.580702,10.290000,0.255000,0.057312,0.325702,19.303209,17.168573,0.213464,17.168573,19.303209,0.230000,0.670000,27,38,26.899160,38.138503,26.899160,38.138503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.398445,-24.497431,44.430667,48.167624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557981,1.414036,0.180077,0.014944,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.925634,tube-mpc,0,-126.340000,54.885000,10.559747,0.694790,10.490000,0.395000,0.069747,0.299790,18.449355,15.521854,-0.152474,15.521854,18.449355,0.260000,0.480000,24,65,24.341628,64.697333,24.341628,64.697333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.019225,-23.210319,47.775720,52.019534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557671,1.411871,0.194528,0.014757,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.935638,tube-mpc,0,-126.340000,54.885000,10.764598,0.807007,10.680000,0.515000,0.084598,0.292007,18.266386,10.825654,0.213464,10.825654,18.266386,0.270000,0.530000,17,98,16.611701,97.696775,16.611701,97.696775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.085326,-22.666220,43.253021,49.265874,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558863,1.411809,0.208791,0.014490,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.945639,tube-mpc,0,-126.340000,54.885000,10.961388,0.917192,10.860000,0.615000,0.101388,0.302192,17.778469,7.715185,0.640391,7.715185,17.778469,0.250000,0.730000,15,106,15.378674,106.133784,15.378674,106.133784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.672022,-23.219019,40.732073,49.598532,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558282,1.410867,0.269971,0.015570,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.955634,tube-mpc,0,-126.340000,54.885000,11.149919,1.025332,11.040000,0.705000,0.109919,0.320332,16.985604,8.752008,0.274453,8.752008,16.985604,0.210000,0.900000,20,83,20.336510,82.935951,20.336510,82.935951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.935856,-24.000002,40.483675,48.256866,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560076,1.415879,0.262429,0.015984,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.965562,tube-mpc,0,-126.340000,54.885000,11.328956,1.130783,11.210000,0.815000,0.118956,0.315783,15.887791,13.326228,0.762370,13.326228,15.887791,0.200000,0.880000,26,44,26.015481,44.465640,26.015481,44.465640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.847263,-23.767534,41.258482,44.738599,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551451,1.401809,0.159482,0.014801,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.975500,tube-mpc,0,-126.340000,54.885000,11.499842,1.234402,11.360000,0.955000,0.139842,0.279402,14.789979,15.826802,0.152474,15.826802,14.789979,0.230000,0.660000,27,37,27.311841,37.450772,27.311841,37.450772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.989188,-21.842119,49.784556,51.582397,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570480,1.401375,0.152439,0.014196,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.985645,tube-mpc,0,-126.340000,54.885000,11.665625,1.338231,11.520000,1.105000,0.145625,0.233231,15.094927,14.241072,0.274453,14.241072,15.094927,0.240000,0.490000,16,60,15.769820,59.845151,15.769820,59.845151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.778114,-19.612765,53.291907,56.194863,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563072,1.411831,0.178286,0.015012,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.995633,tube-mpc,0,-126.340000,54.885000,11.820180,1.438544,11.680000,1.205000,0.140180,0.233544,14.789979,9.727842,-0.213464,9.727842,14.789979,0.220000,0.510000,10,95,10.335157,94.901177,10.335157,94.901177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.251824,-17.108843,47.465236,50.395212,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557587,1.411390,0.192732,0.014125,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.005636,tube-mpc,0,-126.340000,54.885000,11.966300,1.537154,11.840000,1.275000,0.126300,0.262154,15.155916,5.275601,0.030495,5.275601,15.155916,0.170000,0.690000,2,107,2.243255,106.750000,2.243255,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.292925,-16.166609,45.057650,49.670638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559251,1.445016,0.263065,0.019279,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.015638,tube-mpc,0,-126.340000,54.885000,12.103721,1.633964,11.990000,1.335000,0.113721,0.298964,14.911958,5.763517,0.152474,5.763517,14.911958,0.110000,0.870000,2,101,2.276544,100.633183,2.276544,100.633183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.569420,-15.641940,44.432233,47.590089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558072,1.410607,0.254144,0.015915,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.025638,tube-mpc,0,-126.340000,54.885000,12.232395,1.729003,12.140000,1.415000,0.092395,0.314003,13.326228,9.178935,0.457422,9.178935,13.326228,0.060000,0.950000,14,66,13.602093,65.637322,13.602093,65.637322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.978751,-15.144067,43.754503,42.942181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558503,1.411472,0.293928,0.015133,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.035635,tube-mpc,0,-126.340000,54.885000,12.352337,1.822335,12.270000,1.535000,0.082337,0.287335,11.679509,13.509197,-0.030495,13.509197,11.679509,0.060000,0.830000,21,36,21.463135,36.032725,21.463135,36.032725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.857426,-13.928133,50.907568,47.310939,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556834,1.410710,0.182531,0.014963,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.045637,tube-mpc,0,-126.340000,54.885000,12.463653,1.914087,12.390000,1.665000,0.073653,0.249087,10.093779,14.424041,-0.152474,14.424041,10.093779,0.130000,0.590000,19,45,18.842872,44.528691,18.842872,44.528691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.462220,-11.544353,59.742790,61.194580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556412,1.411534,0.180090,0.014703,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.055634,tube-mpc,0,-126.340000,54.885000,12.566283,2.004242,12.490000,1.775000,0.076283,0.229242,9.361904,10.520706,0.152474,10.520706,9.361904,0.160000,0.490000,13,83,12.611059,83.358779,12.611059,83.358779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.524017,-8.240553,56.434778,58.435552,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558387,1.412364,0.193155,0.015034,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.065635,tube-mpc,0,-126.340000,54.885000,12.660400,2.092972,12.600000,1.835000,0.060400,0.257972,9.361904,4.726694,0.152474,4.726694,9.361904,0.150000,0.610000,2,107,2.379469,106.750000,2.379469,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.001248,-5.879951,49.435981,50.616092,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557360,1.411890,0.220120,0.017014,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.075638,tube-mpc,0,-126.340000,54.885000,12.746044,2.180320,12.700000,1.885000,0.046044,0.295320,9.971800,2.775027,-0.030495,2.775027,9.971800,0.110000,0.830000,-8,107,-8.235043,106.750000,-8.235043,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.086610,-4.284941,48.132086,50.714632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556404,1.411999,0.280302,0.014343,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.085638,tube-mpc,0,-126.340000,54.885000,12.823276,2.266326,12.790000,1.935000,0.033276,0.331326,8.081122,4.665705,-0.152474,4.665705,8.081122,0.040000,0.970000,8,98,8.349117,98.253233,8.349117,98.253233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.517745,-2.229662,47.239912,47.182737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558140,1.413331,0.243823,0.015878,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.095638,tube-mpc,0,-126.340000,54.885000,12.892255,2.351120,12.870000,2.005000,0.022255,0.346120,6.007476,9.117946,0.213464,9.117946,6.007476,0.040000,0.980000,21,62,20.519811,61.621269,20.519811,61.621269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.910701,-1.535340,46.262432,42.773037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556343,1.412383,0.218768,0.014370,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.105570,tube-mpc,0,-126.340000,54.885000,12.952715,2.434207,12.920000,2.115000,0.032715,0.319207,3.933829,12.411384,0.030495,12.411384,3.933829,0.080000,0.830000,29,44,29.412849,43.730806,29.412849,43.730806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.725534,-0.658350,53.825311,55.150470,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555029,1.404073,0.146487,0.015081,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.115558,tube-mpc,0,-126.340000,54.885000,13.005587,2.516734,12.960000,2.235000,0.045587,0.281734,2.714037,12.106436,0.152474,12.106436,2.714037,0.150000,0.610000,26,62,26.140073,61.613681,26.140073,61.613681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.420860,0.756657,57.901891,65.819123,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538922,2.192910,0.251728,0.040146,0.502800,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008534,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.125495,tube-mpc,0,-126.340000,54.885000,13.050459,2.597909,12.990000,2.335000,0.060459,0.262909,2.531068,7.593205,0.518412,7.593205,2.531068,0.220000,0.570000,12,101,11.804339,101.021471,11.804339,101.021471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.138504,2.791806,51.230055,58.617745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561014,1.447717,0.231906,0.018725,0.500585,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.135487,tube-mpc,0,-126.340000,54.885000,13.087977,2.678676,13.030000,2.395000,0.057977,0.283676,2.409089,4.482736,0.518412,4.482736,2.409089,0.180000,0.740000,9,107,9.171518,106.749999,9.171518,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.854850,3.420412,46.557273,55.596978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555056,1.764303,0.293420,0.033935,0.504446,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.145490,tube-mpc,0,-126.340000,54.885000,13.118101,2.758790,13.050000,2.445000,0.068101,0.313790,2.043152,4.848673,0.213464,4.848673,2.043152,0.140000,0.910000,12,99,11.747873,99.366264,11.747873,99.366264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.873548,4.579816,44.451486,49.485745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550418,1.439984,0.315192,0.019873,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.155491,tube-mpc,0,-126.340000,54.885000,13.140982,2.838230,13.080000,2.525000,0.060982,0.313230,1.555235,8.203101,0.091484,8.203101,1.555235,0.120000,0.980000,13,65,13.015979,65.159161,13.015979,65.159161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.935256,5.047147,43.601205,45.663830,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581629,1.584162,0.267103,0.023368,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.165487,tube-mpc,0,-126.340000,54.885000,13.156842,2.917083,13.090000,2.625000,0.066842,0.292083,0.152474,11.801488,0.518412,11.801488,0.152474,0.120000,0.830000,21,46,21.499567,45.941868,21.499567,45.941868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.216802,6.942916,48.940737,54.439329,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549834,1.451386,0.196113,0.029476,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.175524,tube-mpc,0,-126.340000,54.885000,13.165941,2.995807,13.090000,2.745000,0.075941,0.250807,-0.701380,11.801488,0.518412,11.801488,-0.701380,0.140000,0.650000,22,58,22.430991,57.767681,22.430991,57.767681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.326993,8.885529,52.098690,62.015485,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556789,1.432681,0.186468,0.020943,0.501480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.185508,tube-mpc,0,-126.340000,54.885000,13.168444,3.073762,13.090000,2.845000,0.078444,0.228762,-1.677214,8.752008,-0.213464,8.752008,-1.677214,0.170000,0.570000,21,89,21.119709,88.935771,21.119709,88.935771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.264801,10.320874,46.372885,56.024253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557362,1.411304,0.155514,0.013171,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.195508,tube-mpc,0,-126.340000,54.885000,13.164647,3.151585,13.090000,2.925000,0.074647,0.226585,-0.640391,5.702528,0.030495,5.702528,-0.640391,0.190000,0.700000,3,104,2.749504,103.571392,2.749504,103.571392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.594201,10.019394,41.204060,46.952494,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558741,1.413101,0.178741,0.012865,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.205502,tube-mpc,0,-126.340000,54.885000,13.154802,3.229205,13.080000,2.985000,0.074802,0.244205,-0.884349,5.214611,1.006328,5.214611,-0.884349,0.140000,0.860000,5,96,4.953473,95.859656,4.953473,95.859656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.133018,9.883879,41.248689,49.249528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561001,1.403484,0.228267,0.016499,0.500176,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.215506,tube-mpc,0,-126.340000,54.885000,13.139146,3.306844,13.080000,3.065000,0.059146,0.241844,-2.104141,8.630029,0.701380,8.630029,-2.104141,0.090000,0.990000,17,56,16.983933,56.112610,16.983933,56.112610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.455071,9.630092,39.778566,43.582154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563432,1.403611,0.178423,0.013050,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.225638,tube-mpc,0,-126.340000,54.885000,13.117645,3.385503,13.060000,3.175000,0.057645,0.210503,-2.653048,11.313571,0.457422,11.313571,-2.653048,0.100000,0.780000,18,49,17.933090,48.948539,17.933090,48.948539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.777582,11.204422,47.580598,57.946675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559895,1.416210,0.180596,0.016527,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.235556,tube-mpc,0,-126.340000,54.885000,13.091360,3.462627,13.040000,3.285000,0.051360,0.177627,-2.897006,11.496540,0.091484,11.496540,-2.897006,0.150000,0.620000,9,59,9.407917,59.256128,9.407917,59.256128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.476964,12.239975,50.359372,64.574484,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551649,1.402299,0.142277,0.015137,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.245644,tube-mpc,0,-126.340000,54.885000,13.059581,3.541287,13.020000,3.375000,0.039581,0.166287,-2.409089,8.508050,0.030495,8.508050,-2.409089,0.130000,0.580000,1,87,1.420515,87.483823,1.420515,87.483823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.715795,13.516868,47.951334,62.780013,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561792,1.413248,0.193170,0.014248,0.500482,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.255639,tube-mpc,0,-126.340000,54.885000,13.023355,3.619516,13.000000,3.445000,0.023355,0.174516,-1.921172,5.702528,0.213464,5.702528,-1.921172,0.060000,0.710000,0,102,-0.485497,101.562010,-0.485497,101.562010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.192209,13.665790,44.944702,55.705337,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558581,1.414550,0.218324,0.014225,0.500392,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.265637,tube-mpc,0,-126.340000,54.885000,12.982668,3.698145,12.980000,3.515000,0.002668,0.183145,-2.531068,5.824507,0.579401,5.824507,-2.531068,0.050000,0.850000,0,90,0.498117,90.234582,0.498117,90.234582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.495964,13.359796,43.609934,52.770486,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560442,1.414364,0.245052,0.015540,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.275510,tube-mpc,0,-126.340000,54.885000,12.938387,3.776239,12.960000,3.595000,-0.021613,0.181239,-3.445913,8.569039,0.274453,8.569039,-3.445913,0.060000,0.900000,3,63,2.723683,63.422122,2.723683,63.422122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.195609,13.357631,43.044407,52.800659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581277,1.415998,0.196549,0.015362,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.285644,tube-mpc,0,-126.340000,54.885000,12.888976,3.856921,12.930000,3.705000,-0.041024,0.151921,-3.750861,11.618519,0.335443,11.618519,-3.750861,0.030000,0.780000,6,46,5.991505,46.305906,5.991505,46.305906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.109159,13.954893,46.691651,62.126805,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561046,1.418164,0.182585,0.014795,0.500132,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.295638,tube-mpc,0,-126.340000,54.885000,12.836585,3.937086,12.910000,3.835000,-0.073415,0.102086,-3.811850,12.167426,-0.091484,12.167426,-3.811850,0.030000,0.620000,2,52,1.692407,51.835297,1.692407,51.835297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.100926,15.018025,50.884393,70.902418,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559278,1.414022,0.182597,0.015406,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.305637,tube-mpc,0,-126.340000,54.885000,12.780792,4.017951,12.880000,3.935000,-0.099208,0.082951,-3.689871,9.056956,-0.030495,9.056956,-3.689871,0.030000,0.550000,-5,83,-5.246488,83.140947,-5.246488,83.140947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.557286,15.822180,50.522746,69.039646,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559400,1.413037,0.193567,0.016060,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.315554,tube-mpc,0,-126.340000,54.885000,12.722386,4.098848,12.850000,4.015000,-0.127614,0.083848,-2.653048,6.678361,0.579401,6.678361,-2.653048,0.030000,0.650000,-20,96,-20.384872,96.085022,-20.384872,96.085022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.147964,15.271384,45.833159,60.365641,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538669,1.402843,0.172525,0.014199,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.325544,tube-mpc,0,-126.340000,54.885000,12.660710,4.181094,12.820000,4.095000,-0.159290,0.086094,-3.140965,6.617372,0.335443,6.617372,-3.140965,0.000000,0.810000,-18,84,-18.332552,84.021853,-18.332552,84.021853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.661937,14.765635,46.332113,59.722298,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538943,1.420775,0.190251,0.019183,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.335642,tube-mpc,0,-126.340000,54.885000,12.595724,4.265047,12.790000,4.185000,-0.194276,0.080047,-3.506902,9.239925,0.396432,9.239925,-3.506902,-0.030000,0.860000,-15,58,-15.351485,57.966769,-15.351485,57.966769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.517141,14.887305,45.548413,60.006913,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558965,1.413610,0.194437,0.014051,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.345640,tube-mpc,0,-126.340000,54.885000,12.529006,4.349021,12.760000,4.285000,-0.230994,0.064021,-4.604715,12.106436,0.701380,12.106436,-4.604715,-0.070000,0.740000,-4,44,-4.190270,43.916799,-4.190270,43.916799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.347422,15.676365,48.818235,67.748910,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557847,1.410382,0.178421,0.014124,0.500145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.355643,tube-mpc,0,-126.340000,54.885000,12.460138,4.433901,12.720000,4.405000,-0.259862,0.028901,-5.397580,11.740498,0.335443,11.740498,-5.397580,-0.080000,0.590000,1,58,0.810493,57.801554,0.810493,57.801554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.785763,16.676794,50.741300,71.948175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558657,1.417659,0.182614,0.015261,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.365643,tube-mpc,0,-126.340000,54.885000,12.389389,4.519662,12.670000,4.515000,-0.280611,0.004662,-5.580549,9.300914,0.457422,9.300914,-5.580549,-0.050000,0.560000,-5,80,-5.037480,80.064433,-5.037480,80.064433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.656824,16.582652,47.289487,65.742291,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562394,1.411883,0.182278,0.014972,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.375640,tube-mpc,0,-126.340000,54.885000,12.316983,4.606318,12.630000,4.605000,-0.313017,0.001318,-5.946486,7.410237,0.701380,7.410237,-5.946486,-0.050000,0.670000,-7,87,-7.043014,87.495224,-7.043014,87.495224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.109300,15.643052,45.911681,59.812736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558616,1.411008,0.190965,0.014878,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.385636,tube-mpc,0,-126.340000,54.885000,12.243120,4.693891,12.580000,4.695000,-0.336880,-0.001109,-5.702528,8.386070,1.128308,8.386070,-5.702528,-0.050000,0.770000,-12,72,-12.211047,71.608757,-12.211047,71.608757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.191477,14.624751,44.369985,56.500858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558926,1.420831,0.194395,0.015457,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.395567,tube-mpc,0,-126.340000,54.885000,12.168481,4.781818,12.530000,4.795000,-0.361519,-0.013182,-5.702528,10.459717,0.640391,10.459717,-5.702528,-0.060000,0.770000,-13,54,-13.491290,53.754971,-13.491290,53.754971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.721578,14.432957,47.691142,60.457338,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550728,1.399763,0.146919,0.013672,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.405636,tube-mpc,0,-126.340000,54.885000,12.091721,4.871898,12.470000,4.915000,-0.378279,-0.043102,-6.495393,12.533363,0.335443,12.533363,-6.495393,-0.090000,0.660000,-4,44,-4.011462,44.332974,-4.011462,44.332974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.339380,14.585992,50.750154,65.635304,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559029,1.411132,0.178723,0.015373,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.415636,tube-mpc,0,-126.340000,54.885000,12.014582,4.962280,12.420000,5.035000,-0.405418,-0.072720,-6.129455,12.045446,0.640391,12.045446,-6.129455,-0.090000,0.550000,-10,56,-9.520412,56.044753,-9.520412,56.044753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.769420,14.852725,49.928995,66.577186,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558238,1.412276,0.179992,0.014059,0.500144,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.425634,tube-mpc,0,-126.340000,54.885000,11.936717,5.053546,12.360000,5.135000,-0.423283,-0.081454,-6.190445,9.361904,0.396432,9.361904,-6.190445,-0.080000,0.540000,-13,80,-13.489149,79.680212,-13.489149,79.680212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.720367,14.482044,48.470413,61.773889,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557689,1.409253,0.189294,0.014378,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.435636,tube-mpc,0,-126.340000,54.885000,11.858241,5.145716,12.310000,5.225000,-0.451759,-0.079284,-5.763517,7.288257,0.884349,7.288257,-5.763517,-0.090000,0.660000,-20,88,-19.944113,87.998173,-19.944113,87.998173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.944392,13.360987,44.513106,54.959724,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558218,1.410557,0.195690,0.015034,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.445635,tube-mpc,0,-126.340000,54.885000,11.779337,5.238705,12.250000,5.315000,-0.470663,-0.076295,-5.885497,8.386070,0.640391,8.386070,-5.885497,-0.120000,0.780000,-17,70,-17.184625,69.719175,-17.184625,69.719175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.009786,12.302502,43.102928,53.803673,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559088,1.409397,0.192003,0.014441,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.455637,tube-mpc,0,-126.340000,54.885000,11.700103,5.332508,12.190000,5.415000,-0.489897,-0.082492,-6.983309,10.032790,0.701380,10.032790,-6.983309,-0.150000,0.760000,-5,58,-4.931063,57.523783,-4.931063,57.523783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.775420,12.416815,44.716237,57.306543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560264,1.409692,0.194281,0.014750,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.465512,tube-mpc,0,-126.340000,54.885000,11.621668,5.425864,12.120000,5.525000,-0.498332,-0.099136,-8.081122,11.618519,0.762370,11.618519,-8.081122,-0.120000,0.680000,1,51,1.242253,50.545406,1.242253,50.545406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.006012,12.607006,45.113923,59.794581,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539690,1.401362,0.143878,0.015951,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.475515,tube-mpc,0,-126.340000,54.885000,11.542126,5.521105,12.040000,5.635000,-0.497874,-0.113895,-8.447060,9.788831,0.945339,9.788831,-8.447060,-0.080000,0.590000,-1,73,-0.842535,72.649163,-0.842535,72.649163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.144704,13.215256,49.051341,62.759335,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572762,1.508059,0.231714,0.018594,0.500410,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.485516,tube-mpc,0,-126.340000,54.885000,11.462580,5.616964,11.970000,5.735000,-0.507420,-0.118036,-7.898153,7.898153,0.640391,7.898153,-7.898153,-0.060000,0.640000,-10,85,-9.920757,84.843408,-9.920757,84.843408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.695879,12.365274,46.367993,55.411110,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545529,1.704699,0.218422,0.030306,0.500864,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.495748,tube-mpc,0,-126.340000,54.885000,11.381258,5.715617,11.890000,5.825000,-0.508742,-0.109383,-7.471226,7.166278,0.945339,7.166278,-7.471226,-0.040000,0.740000,-17,84,-17.303645,83.601150,-17.303645,83.601150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.497531,11.321019,46.342914,53.711820,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573911,1.521150,0.227755,0.018220,0.500404,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.505518,tube-mpc,0,-126.340000,54.885000,11.303734,5.810278,11.830000,5.905000,-0.526266,-0.094722,-7.593205,8.081122,1.189297,8.081122,-7.593205,-0.070000,0.810000,-14,71,-14.217493,71.488388,-14.217493,71.488388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.086102,10.637910,45.100894,52.107499,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552490,1.771216,0.272005,0.038979,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.515492,tube-mpc,0,-126.340000,54.885000,11.224762,5.907299,11.760000,6.005000,-0.535238,-0.097701,-7.837164,9.666852,0.884349,9.666852,-7.837164,-0.110000,0.780000,-7,61,-6.966731,60.740887,-6.966731,60.740887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.895402,10.440955,44.279920,53.951115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555027,1.627418,0.232099,0.019519,0.500672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.525487,tube-mpc,0,-126.340000,54.885000,11.145830,6.004826,11.680000,6.105000,-0.534170,-0.100174,-8.630029,10.154769,0.823360,10.154769,-8.630029,-0.100000,0.700000,-1,64,-0.571433,63.586089,-0.571433,63.586089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.459296,10.477637,45.076433,56.419014,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553491,1.480615,0.199730,0.016710,0.500389,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.535562,tube-mpc,0,-126.340000,54.885000,11.066497,6.103342,11.600000,6.205000,-0.533503,-0.101658,-8.873987,9.117946,1.006328,9.117946,-8.873987,-0.070000,0.670000,-2,75,-2.243313,74.929523,-2.243313,74.929523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.259486,9.983639,44.657006,54.555414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553522,1.407277,0.147217,0.014004,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.545584,tube-mpc,0,-126.340000,54.885000,10.987819,6.201440,11.520000,6.295000,-0.532181,-0.093560,-8.873987,7.471226,0.762370,7.471226,-8.873987,-0.040000,0.710000,-7,86,-6.821211,86.063157,-6.821211,86.063157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.790327,8.821336,44.662166,50.955425,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552840,1.398917,0.156875,0.018152,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.555483,tube-mpc,0,-126.340000,54.885000,10.910347,6.298314,11.440000,6.365000,-0.529653,-0.066686,-8.508050,6.373413,1.616224,6.373413,-8.508050,-0.040000,0.790000,-11,91,-10.711856,90.659054,-10.711856,90.659054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.259833,7.517807,43.603469,50.304614,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539386,1.398706,0.144188,0.012614,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.565640,tube-mpc,0,-126.340000,54.885000,10.831080,6.397581,11.360000,6.445000,-0.528920,-0.047419,-8.873987,7.044299,1.006328,7.044299,-8.873987,-0.060000,0.870000,-5,80,-5.252824,79.744809,-5.252824,79.744809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.554596,6.386758,42.847875,49.896815,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559753,1.407398,0.205310,0.015791,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.575486,tube-mpc,0,-126.340000,54.885000,10.754428,6.493566,11.270000,6.535000,-0.515572,-0.041434,-9.483883,9.727842,0.945339,9.727842,-9.483883,-0.060000,0.860000,2,58,2.214438,58.442196,2.214438,58.442196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.511046,5.516986,44.279946,50.607055,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557063,1.408416,0.176278,0.013985,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.585522,tube-mpc,0,-126.340000,54.885000,10.676461,6.591016,11.190000,6.635000,-0.513539,-0.043984,-8.812998,10.520706,1.006328,10.520706,-8.812998,-0.030000,0.720000,-7,63,-6.650323,62.724777,-6.650323,62.724777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.205971,5.567051,50.161713,59.082649,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546912,1.653546,0.191367,0.011142,0.500393,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.595483,tube-mpc,0,-126.340000,54.885000,10.599188,6.687226,11.100000,6.735000,-0.500812,-0.047774,-9.666852,8.873987,1.555235,8.873987,-9.666852,-0.030000,0.670000,1,80,0.547741,80.134828,0.547741,80.134828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.499656,4.753820,50.163197,56.691878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.524259,1.403444,0.145108,0.010157,0.500504,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.605484,tube-mpc,0,-126.340000,54.885000,10.521650,6.783184,11.020000,6.825000,-0.498350,-0.041816,-9.910810,6.922320,1.006328,6.922320,-9.910810,-0.030000,0.740000,2,90,2.000686,90.418368,2.000686,90.418368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.516088,3.009475,46.827261,53.539391,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.531432,1.421808,0.149717,0.013034,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.615639,tube-mpc,0,-126.340000,54.885000,10.442911,6.879801,10.930000,6.895000,-0.487089,-0.015199,-9.666852,6.800341,0.945339,6.800341,-9.666852,0.000000,0.820000,-4,86,-3.733621,86.145289,-3.733621,86.145289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.155830,0.983312,46.368371,53.114902,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559462,1.406544,0.201094,0.013583,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.625633,tube-mpc,0,-126.340000,54.885000,10.365328,6.973943,10.830000,6.975000,-0.464672,-0.001057,-10.093779,7.837164,1.250287,7.837164,-10.093779,0.000000,0.870000,1,73,1.201109,73.202485,1.201109,73.202485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.725178,-0.377258,47.374930,52.949144,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560783,1.410401,0.193335,0.016376,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.635559,tube-mpc,0,-126.340000,54.885000,10.288104,7.066367,10.740000,7.065000,-0.451896,0.001367,-10.032790,9.483883,1.555235,9.483883,-10.032790,-0.010000,0.820000,3,63,3.254813,62.644562,3.254813,62.644562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.807774,-1.388047,48.658672,53.147669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556343,1.396524,0.148890,0.016362,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.645568,tube-mpc,0,-126.340000,54.885000,10.209958,7.158341,10.650000,7.165000,-0.440042,-0.006659,-10.093779,9.422894,1.433256,9.422894,-10.093779,0.010000,0.760000,2,66,1.581943,65.921844,1.581943,65.921844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.939564,-2.361945,51.159573,55.443950,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557450,1.399858,0.138033,0.015237,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.655558,tube-mpc,0,-126.340000,54.885000,10.131600,7.248748,10.560000,7.255000,-0.428400,-0.006252,-9.056956,8.081122,1.006328,8.081122,-9.056956,0.010000,0.700000,-8,81,-7.800320,80.926251,-7.800320,80.926251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.892126,-3.835656,49.829566,55.746214,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554364,1.399108,0.131864,0.014198,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.665639,tube-mpc,0,-126.340000,54.885000,10.052057,7.338411,10.470000,7.335000,-0.417943,0.003411,-9.666852,6.312424,1.555235,6.312424,-9.666852,0.020000,0.750000,-5,91,-5.257400,90.935861,-5.257400,90.935861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.808551,-5.639868,45.805005,53.369519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556850,1.404124,0.190865,0.015448,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.675554,tube-mpc,0,-126.340000,54.885000,9.973253,7.424907,10.380000,7.405000,-0.406747,0.019907,-9.178935,5.946486,1.555235,5.946486,-9.178935,0.000000,0.850000,-7,85,-7.337125,85.006548,-7.337125,85.006548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.731072,-7.471559,42.881661,50.647648,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552871,1.486298,0.235468,0.021196,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.685557,tube-mpc,0,-126.340000,54.885000,9.893053,7.510324,10.300000,7.475000,-0.406947,0.035324,-9.483883,7.593205,1.433256,7.593205,-9.483883,-0.010000,0.890000,-4,67,-4.473239,67.103030,-4.473239,67.103030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.268524,-8.632164,44.504999,51.242897,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554944,1.416677,0.158962,0.019800,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.695552,tube-mpc,0,-126.340000,54.885000,9.812119,7.593645,10.210000,7.565000,-0.397881,0.028645,-9.056956,8.752008,0.701380,8.752008,-9.056956,-0.020000,0.820000,-7,60,-6.863383,60.262748,-6.863383,60.262748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.671084,-8.791811,48.234950,53.862241,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552782,1.396649,0.141701,0.013893,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.705619,tube-mpc,0,-126.340000,54.885000,9.729666,7.675364,10.130000,7.655000,-0.400334,0.020364,-9.727842,7.776174,1.128308,7.776174,-9.727842,-0.070000,0.700000,3,76,3.349694,75.926019,3.349694,75.926019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.860926,-8.926033,49.318145,56.145820,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550984,1.395077,0.147162,0.014675,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.715636,tube-mpc,0,-126.340000,54.885000,9.646559,7.754332,10.030000,7.725000,-0.383441,0.029332,-9.178935,6.068465,1.189297,6.068465,-9.178935,-0.020000,0.730000,-8,86,-8.161091,86.265480,-8.161091,86.265480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.172119,-10.457191,44.942032,52.984837,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558047,1.433514,0.191149,0.015504,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.725642,tube-mpc,0,-126.340000,54.885000,9.562375,7.830708,9.940000,7.785000,-0.377625,0.045708,-9.727842,5.458569,1.433256,5.458569,-9.727842,-0.010000,0.810000,-7,84,-7.079582,83.544941,-7.079582,83.544941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.811878,-12.075791,44.286728,53.096418,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556062,1.405361,0.191627,0.016127,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.735558,tube-mpc,0,-126.340000,54.885000,9.477671,7.903776,9.850000,7.845000,-0.372329,0.058776,-10.093779,4.665705,1.494245,4.665705,-10.093779,-0.020000,0.810000,-4,88,-4.317011,88.459339,-4.317011,88.459339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.210378,-12.461164,42.535803,48.874754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550930,1.394670,0.155232,0.014242,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.745639,tube-mpc,0,-126.340000,54.885000,9.390133,7.975228,9.750000,7.905000,-0.359867,0.070228,-10.459717,5.580549,1.555235,5.580549,-10.459717,-0.030000,0.890000,-1,72,-0.538900,72.209204,-0.538900,72.209204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.965869,-13.378500,40.495873,47.487977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564737,1.404507,0.203528,0.014338,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.755609,tube-mpc,0,-126.340000,54.885000,9.302032,8.042930,9.660000,7.975000,-0.357968,0.067930,-10.215758,6.922320,1.616224,6.922320,-10.215758,-0.020000,0.830000,-5,63,-5.170757,62.604155,-5.170757,62.604155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.794155,-13.476501,45.343801,50.740004,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557238,1.403721,0.181277,0.015162,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.765556,tube-mpc,0,-126.340000,54.885000,9.212497,8.107397,9.560000,8.045000,-0.347503,0.062397,-9.971800,6.678361,1.311276,6.678361,-9.971800,-0.010000,0.750000,-10,68,-10.087339,67.728804,-10.087339,67.728804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.642948,-13.445583,48.680558,54.771220,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552817,1.393087,0.139533,0.014261,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.775634,tube-mpc,0,-126.340000,54.885000,9.120011,8.169422,9.460000,8.105000,-0.339989,0.064422,-10.459717,5.092632,1.799193,5.092632,-10.459717,-0.030000,0.720000,-6,81,-5.746148,80.716949,-5.746148,80.716949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.673277,-13.784937,45.550249,52.754375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557970,1.437881,0.179025,0.015368,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.785525,tube-mpc,0,-126.340000,54.885000,9.027391,8.226940,9.360000,8.145000,-0.332609,0.081940,-11.069613,1.921172,1.677214,1.921172,-11.069613,-0.040000,0.770000,-2,101,-1.877426,101.128572,-1.877426,101.128572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.782963,-14.067603,41.599239,47.864148,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563515,1.404888,0.199390,0.017657,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.795571,tube-mpc,0,-126.340000,54.885000,8.931350,8.281812,9.260000,8.175000,-0.328650,0.106812,-10.947634,2.104141,1.616224,2.104141,-10.947634,-0.030000,0.890000,-6,89,-6.418754,88.569689,-6.418754,88.569689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.640228,-15.374105,38.780735,46.862711,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556509,1.394227,0.190905,0.013230,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.805556,tube-mpc,0,-126.340000,54.885000,8.833826,8.332676,9.150000,8.215000,-0.316174,0.117676,-11.313571,3.628881,1.250287,3.628881,-11.313571,0.000000,0.910000,-8,71,-8.417874,71.041982,-8.417874,71.041982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.862576,-15.377751,42.944429,48.328410,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552186,1.424754,0.174981,0.013898,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.815637,tube-mpc,0,-126.340000,54.885000,8.733177,8.380184,9.040000,8.265000,-0.306823,0.115184,-11.374561,5.641538,1.738204,5.641538,-11.374561,-0.030000,0.860000,-5,54,-5.195796,54.286133,-5.195796,54.286133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.437909,-14.905056,46.563129,51.780495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556713,1.402031,0.178255,0.014120,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.825557,tube-mpc,0,-126.340000,54.885000,8.631913,8.423038,8.940000,8.315000,-0.308087,0.108038,-11.557530,4.848673,1.494245,4.848673,-11.557530,-0.020000,0.710000,-7,69,-7.494991,69.103684,-7.494991,69.103684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.919374,-13.672354,51.276391,55.531069,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561534,1.421573,0.205013,0.020721,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.835518,tube-mpc,0,-126.340000,54.885000,8.527935,8.462066,8.830000,8.355000,-0.302065,0.107066,-10.764665,1.921172,1.311276,1.921172,-10.764665,-0.030000,0.690000,-16,92,-16.347905,91.549578,-16.347905,91.549578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.026663,-13.610791,45.731726,52.499026,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544969,1.598505,0.211414,0.015527,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.845505,tube-mpc,0,-126.340000,54.885000,8.421321,8.497056,8.730000,8.375000,-0.308679,0.122056,-11.008623,-0.396432,1.860183,-0.396432,-11.008623,-0.060000,0.710000,-15,107,-15.080913,106.749921,-15.080913,106.749921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.061733,-13.875606,40.443097,48.466336,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562272,1.401046,0.204087,0.013552,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.855562,tube-mpc,0,-126.340000,54.885000,8.311497,8.528000,8.620000,8.385000,-0.308503,0.143000,-11.069613,0.030495,1.433256,0.030495,-11.069613,-0.090000,0.950000,-14,81,-13.774315,80.612502,-13.774315,80.612502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.875413,-14.814635,36.999724,46.095050,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552585,1.397618,0.206110,0.013482,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.865572,tube-mpc,0,-126.340000,54.885000,8.199694,8.554425,8.510000,8.405000,-0.310306,0.149425,-11.862478,2.836017,1.860183,2.836017,-11.862478,-0.110000,0.940000,-6,54,-6.279033,53.739055,-6.279033,53.739055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.270871,-14.241587,43.032555,49.673203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554097,1.401615,0.139899,0.014157,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.875597,tube-mpc,0,-126.340000,54.885000,8.085193,8.576425,8.400000,8.445000,-0.314807,0.131425,-12.167426,4.177788,1.860183,4.177788,-12.167426,-0.100000,0.780000,-7,50,-6.937899,50.038115,-6.937899,50.038115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.542632,-12.785316,50.761327,56.692682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559808,1.407202,0.183645,0.014605,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.885568,tube-mpc,0,-126.340000,54.885000,7.968779,8.593793,8.290000,8.475000,-0.321221,0.118793,-11.435550,2.287110,1.250287,2.287110,-11.435550,-0.070000,0.630000,-21,73,-20.881317,73.389158,-20.881317,73.389158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.942852,-11.732684,53.246883,60.074419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559702,1.394661,0.143223,0.015613,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.895637,tube-mpc,0,-126.340000,54.885000,7.848639,8.606691,8.190000,8.475000,-0.341361,0.131691,-10.459717,-2.165131,1.738204,-2.165131,-10.459717,-0.060000,0.650000,-38,106,-37.576505,105.860921,-37.576505,105.860921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.805424,-11.381366,45.957527,54.803447,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559435,1.414510,0.232540,0.016024,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.905640,tube-mpc,0,-126.340000,54.885000,7.726732,8.614821,8.090000,8.445000,-0.363268,0.169821,-10.703675,-3.994819,1.860183,-3.994819,-10.703675,-0.170000,0.860000,-28,103,-27.968501,102.697184,-27.968501,102.697184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.685217,-11.392865,40.296691,51.402543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560155,1.409518,0.297803,0.015957,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.915572,tube-mpc,0,-126.340000,54.885000,7.603173,8.618220,7.990000,8.425000,-0.386827,0.193220,-11.130602,-2.653048,1.921172,-2.653048,-11.130602,-0.260000,0.980000,-17,78,-16.670356,78.498730,-16.670356,78.498730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.913424,-10.725564,35.236026,47.313669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551995,1.396896,0.230525,0.016424,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.925638,tube-mpc,0,-126.340000,54.885000,7.475420,8.616866,7.870000,8.425000,-0.394580,0.191866,-12.899301,0.640391,1.860183,0.640391,-12.899301,-0.180000,0.920000,-13,51,-13.146791,51.336628,-13.146791,51.336628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.996781,-9.436402,40.228144,51.363904,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558562,1.417152,0.183553,0.015654,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.935636,tube-mpc,0,-126.340000,54.885000,7.346039,8.610702,7.750000,8.455000,-0.403961,0.155702,-13.570186,2.592058,1.677214,2.592058,-13.570186,-0.130000,0.740000,-16,43,-15.900931,42.585845,-15.900931,42.585845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.895017,-8.028618,51.735866,63.286548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558058,1.406797,0.180211,0.015143,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.945642,tube-mpc,0,-126.340000,54.885000,7.214126,8.599697,7.620000,8.455000,-0.405874,0.144697,-13.692166,-0.091484,1.189297,-0.091484,-13.692166,-0.180000,0.590000,-12,72,-11.706909,72.298328,-11.706909,72.298328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.439166,-6.412926,57.242274,68.459795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559258,1.408232,0.182086,0.015249,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.955554,tube-mpc,0,-126.340000,54.885000,7.081128,8.584008,7.480000,8.435000,-0.398872,0.149008,-13.631176,-4.909663,1.616224,-4.909663,-13.631176,-0.100000,0.620000,-26,106,-25.679423,106.406380,-25.679423,106.406380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.300988,-5.797807,49.671379,58.716016,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557509,1.397213,0.207860,0.014183,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.965572,tube-mpc,0,-126.340000,54.885000,6.944436,8.563302,7.360000,8.385000,-0.415564,0.178302,-13.021280,-6.861330,2.043152,-6.861330,-13.021280,-0.150000,0.870000,-30,100,-30.180042,99.580090,-30.180042,99.580090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.701185,-5.988039,43.560230,54.247463,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557909,1.399867,0.240043,0.015252,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.975569,tube-mpc,0,-126.340000,54.885000,6.805838,8.537782,7.230000,8.345000,-0.424162,0.192782,-13.326228,-4.482736,1.860183,-4.482736,-13.326228,-0.190000,0.980000,-25,67,-24.890941,66.730123,-24.890941,66.730123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.655023,-5.065407,39.457077,48.811861,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550778,1.399699,0.188969,0.011917,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.985572,tube-mpc,0,-126.340000,54.885000,6.665080,8.507403,7.090000,8.325000,-0.424920,0.182403,-14.485031,-1.189297,1.738204,-1.189297,-14.485031,-0.210000,0.870000,-13,43,-12.601609,42.923070,-12.601609,42.923070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.724341,-2.852799,44.606588,55.323028,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554965,1.398487,0.146592,0.013580,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.995560,tube-mpc,0,-126.340000,54.885000,6.522558,8.472253,6.940000,8.315000,-0.417442,0.157253,-15.704823,-0.213464,1.799193,-0.213464,-15.704823,-0.170000,0.690000,-7,44,-6.855250,43.554246,-6.855250,43.554246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.344272,-0.777575,51.194758,64.688716,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554286,1.399424,0.139591,0.011712,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.005643,tube-mpc,0,-126.340000,54.885000,6.376842,8.431928,6.780000,8.305000,-0.403158,0.126928,-16.253729,-2.409089,1.433256,-2.409089,-16.253729,-0.110000,0.540000,-10,68,-10.223197,68.098318,-10.223197,68.098318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.605598,0.490414,56.581484,66.805858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560842,1.409784,0.178059,0.015689,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.015633,tube-mpc,0,-126.340000,54.885000,6.230774,8.387218,6.630000,8.255000,-0.399226,0.132218,-15.704823,-7.166278,1.982162,-7.166278,-15.704823,-0.100000,0.600000,-19,99,-19.211717,98.954410,-19.211717,98.954410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.566200,1.268001,50.849825,56.207387,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557350,1.409470,0.204005,0.015584,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.025641,tube-mpc,0,-126.340000,54.885000,6.082924,8.337737,6.470000,8.185000,-0.387076,0.152737,-15.155916,-8.691018,2.409089,-8.691018,-15.155916,-0.100000,0.780000,-25,94,-25.475877,94.315497,-25.475877,94.315497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.309573,1.252172,43.731528,49.116727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555967,1.411729,0.245054,0.014807,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.035572,tube-mpc,0,-126.340000,54.885000,5.934859,8.284055,6.320000,8.125000,-0.385141,0.159055,-16.009771,-6.922320,2.714037,-6.922320,-16.009771,-0.130000,0.880000,-15,67,-14.981496,67.164455,-14.981496,67.164455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.359375,2.190069,40.635431,43.724467,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552026,1.400611,0.186470,0.015465,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.045644,tube-mpc,0,-126.340000,54.885000,5.783519,8.225030,6.150000,8.085000,-0.366481,0.140030,-16.619667,-3.567892,1.921172,-3.567892,-16.619667,-0.130000,0.820000,-7,38,-6.922445,38.065445,-6.922445,38.065445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.983897,4.045518,46.074762,52.379794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560468,1.420778,0.187578,0.014981,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.055641,tube-mpc,0,-126.340000,54.885000,5.632320,8.161964,5.990000,8.065000,-0.357680,0.096964,-17.473521,-1.616224,2.104141,-1.616224,-17.473521,-0.090000,0.610000,-3,32,-2.861122,31.920684,-2.861122,31.920684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.097562,6.433747,58.199442,67.229964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556360,1.411440,0.178730,0.014290,0.500147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.065637,tube-mpc,0,-126.340000,54.885000,5.480353,8.094534,5.820000,8.035000,-0.339647,0.059534,-16.863625,-3.872840,1.738204,-3.872840,-16.863625,-0.050000,0.470000,-12,55,-12.192222,55.401157,-12.192222,55.401157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.143596,8.665260,65.765457,74.878667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558944,1.410267,0.182122,0.014884,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.075643,tube-mpc,0,-126.340000,54.885000,5.327692,8.022776,5.650000,7.975000,-0.322308,0.047776,-16.985604,-8.569039,2.226120,-8.569039,-16.985604,-0.050000,0.500000,-12,88,-11.792153,87.544734,-11.792153,87.544734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.441354,10.597390,59.705131,65.850798,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557345,1.410318,0.202032,0.015996,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.085562,tube-mpc,0,-126.340000,54.885000,5.176017,7.947536,5.490000,7.875000,-0.313983,0.072536,-16.558677,-11.740498,1.799193,-11.740498,-16.558677,-0.060000,0.670000,-15,98,-14.678931,98.384583,-14.678931,98.384583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.136286,12.273723,52.450155,56.705582,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551181,1.402016,0.176991,0.017648,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.095568,tube-mpc,0,-126.340000,54.885000,5.022909,7.867622,5.330000,7.775000,-0.307091,0.092622,-17.046594,-10.764665,1.799193,-10.764665,-17.046594,-0.040000,0.850000,-12,73,-12.213391,73.060699,-12.213391,73.060699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.136979,13.627536,47.929176,51.703375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551839,1.401044,0.192289,0.012467,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.105636,tube-mpc,0,-126.340000,54.885000,4.869005,7.783285,5.160000,7.695000,-0.290995,0.088285,-18.388365,-7.166278,1.799193,-7.166278,-18.388365,-0.100000,0.860000,11,38,10.650144,37.945755,10.650144,37.945755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.966965,15.773844,53.898794,58.672786,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556294,1.411760,0.183487,0.015506,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.115635,tube-mpc,0,-126.340000,54.885000,4.716564,7.695773,4.980000,7.655000,-0.263436,0.040773,-18.876282,-4.238777,2.165131,-4.238777,-18.876282,-0.020000,0.660000,11,23,10.733620,22.850036,10.733620,22.850036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.119483,19.116388,64.564432,76.080721,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558293,1.412646,0.180829,0.014666,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.125636,tube-mpc,0,-126.340000,54.885000,4.564736,7.604643,4.800000,7.605000,-0.235264,-0.000357,-18.449355,-5.214611,2.104141,-5.214611,-18.449355,0.040000,0.460000,3,41,3.181190,41.384329,3.181190,41.384329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.966393,21.799475,80.033315,90.470602,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557657,1.412310,0.182233,0.014233,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.135561,tube-mpc,0,-126.340000,54.885000,4.414969,7.510812,4.620000,7.535000,-0.205031,-0.024188,-17.290552,-9.483883,1.738204,-9.483883,-17.290552,-0.050000,0.400000,7,78,7.300685,77.693406,7.300685,77.693406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.875136,24.035330,76.917225,85.757241,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560681,1.412704,0.183007,0.013873,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.145635,tube-mpc,0,-126.340000,54.885000,4.264150,7.412284,4.450000,7.415000,-0.185850,-0.002716,-15.765812,-13.936124,2.165131,-13.936124,-15.765812,0.040000,0.580000,-16,99,-15.659786,98.600308,-15.659786,98.600308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.638199,26.556395,69.719808,76.804681,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556090,1.413059,0.203594,0.015816,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.155636,tube-mpc,0,-126.340000,54.885000,4.115890,7.311372,4.300000,7.285000,-0.184110,0.026372,-15.887791,-14.058103,2.043152,-14.058103,-15.887791,0.030000,0.750000,-13,86,-12.839639,85.521854,-12.839639,85.521854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.889213,27.387621,61.156237,67.217827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557572,1.412956,0.222028,0.014889,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.165643,tube-mpc,0,-126.340000,54.885000,3.969285,7.207499,4.150000,7.185000,-0.180715,0.022499,-14.241072,-10.520706,1.067318,-10.520706,-14.241072,-0.020000,0.870000,-17,42,-16.869458,42.115099,-16.869458,42.115099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.078439,28.495249,60.366508,66.671931,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558387,1.413355,0.214511,0.015605,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.175538,tube-mpc,0,-126.340000,54.885000,3.826288,7.102108,4.010000,7.115000,-0.183712,-0.012892,-13.631176,-5.763517,1.433256,-5.763517,-13.631176,-0.040000,0.690000,-15,12,-15.481407,11.955597,-15.481407,11.955597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.130460,30.069420,72.815087,83.258445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555506,1.413219,0.175394,0.017463,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.185634,tube-mpc,0,-126.340000,54.885000,3.682721,6.992055,3.870000,7.065000,-0.187279,-0.072945,-14.363051,-6.007476,1.006328,-6.007476,-14.363051,-0.110000,0.410000,3,31,3.146061,30.592588,3.146061,30.592588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.149528,32.568509,79.847837,97.294646,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557966,1.414074,0.178530,0.015652,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.195635,tube-mpc,0,-126.340000,54.885000,3.543097,6.880723,3.740000,6.975000,-0.196903,-0.094277,-13.448207,-10.459717,0.762370,-10.459717,-13.448207,-0.040000,0.330000,-12,71,-11.758090,71.381158,-11.758090,71.381158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.627401,35.993791,77.150094,97.448423,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556330,1.419195,0.179815,0.016314,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.205638,tube-mpc,0,-126.340000,54.885000,3.406303,6.767272,3.620000,6.855000,-0.213697,-0.087728,-12.045446,-15.338885,1.189297,-15.338885,-12.045446,-0.020000,0.480000,-27,99,-27.370458,98.639870,-27.370458,98.639870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.531492,37.769638,74.511495,87.067622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558291,1.413964,0.208169,0.015351,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.215640,tube-mpc,0,-126.340000,54.885000,3.272661,6.651956,3.510000,6.715000,-0.237339,-0.063044,-11.313571,-16.375708,1.006328,-16.375708,-11.313571,-0.100000,0.750000,-24,85,-23.611713,84.898765,-23.611713,84.898765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.173502,38.654016,68.024498,79.180588,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557652,1.414475,0.218882,0.014380,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.225637,tube-mpc,0,-126.340000,54.885000,3.142506,6.535049,3.400000,6.585000,-0.257494,-0.049951,-11.069613,-13.082270,0.945339,-13.082270,-11.069613,-0.170000,0.840000,-13,49,-13.413210,49.209424,-13.413210,49.209424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.702190,41.288402,66.935284,85.821700,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555288,1.415024,0.190940,0.014517,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.235638,tube-mpc,0,-126.340000,54.885000,3.015979,6.416661,3.290000,6.485000,-0.274021,-0.068339,-11.801488,-8.630029,0.823360,-8.630029,-11.801488,-0.130000,0.700000,-7,21,-7.156462,21.224561,-7.156462,21.224561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.399506,44.848413,74.180991,101.438148,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558090,1.415114,0.178809,0.015793,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.245648,tube-mpc,0,-126.340000,54.885000,2.893299,6.296968,3.180000,6.415000,-0.286701,-0.118032,-10.886644,-7.349247,0.213464,-7.349247,-10.886644,-0.200000,0.460000,-1,26,-1.376134,25.871438,-1.376134,25.871438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.806051,47.892701,81.894156,112.793349,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559443,1.414972,0.179085,0.014519,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.255528,tube-mpc,0,-126.340000,54.885000,2.776360,6.177888,3.080000,6.325000,-0.303640,-0.147112,-10.459717,-10.459717,0.091484,-10.459717,-10.459717,-0.030000,0.340000,-24,59,-24.392219,59.145373,-24.392219,59.145373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.024676,50.185012,85.848096,112.892243,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538425,1.404213,0.152710,0.012883,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.265644,tube-mpc,0,-126.340000,54.885000,2.661157,6.055235,2.980000,6.195000,-0.318843,-0.139765,-8.934977,-14.850968,0.640391,-14.850968,-8.934977,-0.100000,0.440000,-28,88,-27.956112,88.039573,-27.956112,88.039573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.867900,50.049915,81.173782,98.508986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568749,1.416092,0.192420,0.016733,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.275634,tube-mpc,0,-126.340000,54.885000,2.552116,5.933609,2.900000,6.045000,-0.347884,-0.111391,-8.325081,-16.375708,0.945339,-16.375708,-8.325081,-0.240000,0.660000,-14,85,-13.822618,84.664434,-13.822618,84.664434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.338464,50.627628,74.048981,92.058475,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556806,1.414568,0.203871,0.014149,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.285646,tube-mpc,0,-126.340000,54.885000,2.447809,5.811478,2.830000,5.915000,-0.382191,-0.103522,-8.508050,-13.021280,0.579401,-13.021280,-8.508050,-0.180000,0.780000,-16,47,-16.074846,47.042298,-16.074846,47.042298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.727353,53.217123,75.998085,102.180451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558820,1.422027,0.213071,0.016045,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.295567,tube-mpc,0,-126.340000,54.885000,2.349567,5.690443,2.740000,5.815000,-0.390433,-0.124557,-8.630029,-8.569039,-0.030495,-8.569039,-8.630029,-0.150000,0.680000,-13,16,-12.592132,16.300050,-12.592132,16.300050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.732280,56.076487,89.437503,116.710584,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552059,1.406024,0.156217,0.015123,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.305638,tube-mpc,0,-126.340000,54.885000,2.255279,5.567818,2.660000,5.735000,-0.404721,-0.167182,-8.630029,-7.044299,0.579401,-7.044299,-8.630029,-0.140000,0.430000,-8,22,-8.182248,21.777983,-8.182248,21.777983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.339232,57.931827,94.069377,123.187850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560340,1.415706,0.176595,0.014719,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.315636,tube-mpc,0,-126.340000,54.885000,2.167305,5.446572,2.590000,5.635000,-0.422695,-0.188428,-7.715185,-10.032790,0.335443,-10.032790,-7.715185,-0.100000,0.310000,-18,56,-17.528155,56.224264,-17.528155,56.224264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.400004,59.248624,93.221678,119.276169,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557451,1.413487,0.192263,0.014548,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.325643,tube-mpc,0,-126.340000,54.885000,2.085061,5.325946,2.530000,5.515000,-0.444939,-0.189054,-6.556382,-13.997114,0.274453,-13.997114,-6.556382,-0.130000,0.400000,-22,83,-21.732156,83.191327,-21.732156,83.191327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.859056,59.677417,88.005665,106.614039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556038,1.425622,0.190895,0.014027,0.500128,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.335634,tube-mpc,0,-126.340000,54.885000,2.008918,5.206472,2.470000,5.385000,-0.461082,-0.178528,-5.946486,-15.216906,0.152474,-15.216906,-5.946486,-0.150000,0.600000,-21,79,-20.826505,78.589097,-20.826505,78.589097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.645757,60.426512,83.845724,101.028403,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558256,1.476809,0.212617,0.020308,0.500507,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.345491,tube-mpc,0,-126.340000,54.885000,1.939800,5.089772,2.420000,5.265000,-0.480200,-0.175228,-6.007476,-12.167426,0.457422,-12.167426,-6.007476,-0.220000,0.720000,-6,44,-5.992177,44.384998,-5.992177,44.384998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.220256,62.539411,84.942706,106.447224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566380,1.498412,0.236436,0.016152,0.500720,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.355487,tube-mpc,0,-126.340000,54.885000,1.875954,4.972863,2.360000,5.175000,-0.484046,-0.202137,-5.763517,-7.471226,0.091484,-7.471226,-5.763517,-0.140000,0.620000,-10,12,-9.808139,12.466757,-9.808139,12.466757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.527332,65.835551,89.931143,119.632773,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547104,1.443886,0.233049,0.020875,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.365498,tube-mpc,0,-126.340000,54.885000,1.818441,4.857449,2.310000,5.115000,-0.491559,-0.257551,-5.641538,-5.702528,-0.213464,-5.702528,-5.641538,-0.100000,0.390000,-9,14,-9.394586,14.104105,-9.394586,14.104105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.312582,67.720408,102.581097,130.051719,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574666,1.502313,0.235426,0.017936,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.375485,tube-mpc,0,-126.340000,54.885000,1.767600,4.744225,2.280000,5.045000,-0.512400,-0.300775,-3.323933,-8.264091,-0.274453,-8.264091,-3.323933,-0.160000,0.240000,-18,47,-17.586907,46.699985,-17.586907,46.699985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.673739,69.158937,100.237263,126.877991,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546995,1.835155,0.273564,0.040823,0.500952,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.385492,tube-mpc,0,-126.340000,54.885000,1.723294,4.632901,2.250000,4.935000,-0.526706,-0.302099,-2.287110,-12.960290,0.030495,-12.960290,-2.287110,-0.100000,0.310000,-31,82,-31.280744,82.475406,-31.280744,82.475406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.563106,70.396356,94.109713,115.169195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557847,1.452483,0.227480,0.019198,0.500403,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.395488,tube-mpc,0,-126.340000,54.885000,1.685749,4.524050,2.240000,4.795000,-0.554251,-0.270950,-1.433256,-15.399875,-0.152474,-15.399875,-1.433256,-0.180000,0.540000,-26,89,-26.386560,88.738195,-26.386560,88.738195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.435391,70.837862,87.939816,107.975426,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560830,1.753536,0.252271,0.030134,0.504196,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.405485,tube-mpc,0,-126.340000,54.885000,1.654975,4.417760,2.220000,4.665000,-0.565025,-0.247240,-1.799193,-12.777322,0.274453,-12.777322,-1.799193,-0.220000,0.730000,-12,55,-11.736893,55.337311,-11.736893,55.337311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.073011,73.517670,88.603626,116.931176,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545703,1.443301,0.195966,0.016438,0.500377,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.415492,tube-mpc,0,-126.340000,54.885000,1.630998,4.314156,2.200000,4.565000,-0.569002,-0.250844,-2.043152,-7.898153,-0.030495,-7.898153,-2.043152,-0.190000,0.680000,-5,21,-4.764281,20.854204,-4.764281,20.854204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.719057,78.397226,93.945731,133.646254,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551782,1.446110,0.197133,0.021733,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.425569,tube-mpc,0,-126.340000,54.885000,1.613777,4.212860,2.190000,4.505000,-0.576223,-0.292140,-1.677214,-5.458569,-0.213464,-5.458569,-1.677214,-0.110000,0.450000,-11,19,-10.672727,19.254686,-10.672727,19.254686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.865747,82.039408,98.544448,138.467798,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553138,1.412023,0.141532,0.014425,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.435574,tube-mpc,0,-126.340000,54.885000,1.603554,4.115489,2.180000,4.435000,-0.576446,-0.319511,-1.067318,-7.898153,-0.213464,-7.898153,-1.067318,-0.170000,0.300000,-3,54,-2.615117,53.535589,-2.615117,53.535589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.723543,83.895532,100.493714,134.869655,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551603,1.407827,0.151715,0.017086,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.445566,tube-mpc,0,-126.340000,54.885000,1.600163,4.021627,2.180000,4.335000,-0.579837,-0.313373,0.152474,-11.374561,-0.579401,-11.374561,0.152474,-0.080000,0.380000,-20,80,-19.656048,80.205143,-19.656048,80.205143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.578515,86.207301,93.427289,123.988500,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552800,1.405739,0.152451,0.013325,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.455514,tube-mpc,0,-126.340000,54.885000,1.603519,3.931713,2.200000,4.225000,-0.596481,-0.293287,2.104141,-13.204249,-0.823360,-13.204249,2.104141,-0.090000,0.570000,-33,84,-32.556411,84.382778,-32.556411,84.382778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.517185,86.810204,90.884484,116.779817,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539248,1.405722,0.145579,0.011790,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.465644,tube-mpc,0,-126.340000,54.885000,1.613775,3.843978,2.220000,4.125000,-0.606225,-0.281022,2.287110,-11.069613,-0.274453,-11.069613,2.287110,-0.170000,0.730000,-19,58,-18.844875,57.519815,-18.844875,57.519815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.027288,87.188699,87.511037,115.373866,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562689,1.419172,0.194039,0.014914,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.475639,tube-mpc,0,-126.340000,54.885000,1.630578,3.761343,2.240000,4.045000,-0.609422,-0.283657,1.067318,-7.349247,-0.518412,-7.349247,1.067318,-0.210000,0.680000,5,34,4.706351,34.078126,4.706351,34.078126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.005368,90.241140,86.807196,129.329370,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560895,1.418847,0.182121,0.014691,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.485643,tube-mpc,0,-126.340000,54.885000,1.653939,3.682713,2.250000,3.985000,-0.596061,-0.302287,0.213464,-4.909663,-0.579401,-4.909663,0.213464,-0.100000,0.510000,7,31,7.420756,30.702063,7.420756,30.702063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.710129,91.935076,83.016940,128.139742,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562568,1.417692,0.182194,0.014290,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.495640,tube-mpc,0,-126.340000,54.885000,1.683700,3.608363,2.250000,3.935000,-0.566300,-0.326637,0.884349,-5.458569,-0.457422,-5.458569,0.884349,-0.010000,0.390000,-1,48,-1.482025,47.648454,-1.482025,47.648454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.192140,93.327699,93.953247,132.968458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557816,1.418147,0.182895,0.014820,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.505646,tube-mpc,0,-126.340000,54.885000,1.719769,3.538311,2.270000,3.855000,-0.550231,-0.316689,1.250287,-8.812998,0.030495,-8.812998,1.250287,0.020000,0.410000,-3,79,-3.351165,79.214701,-3.351165,79.214701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.781710,93.641658,94.856400,122.649918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560284,1.417969,0.179311,0.016738,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.515565,tube-mpc,0,-126.340000,54.885000,1.761557,3.473319,2.300000,3.765000,-0.538443,-0.291681,3.018985,-10.642686,-0.152474,-10.642686,3.018985,0.000000,0.570000,-11,88,-10.931159,87.601564,-10.931159,87.601564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.178480,93.517665,86.798586,114.381760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553834,1.404161,0.149922,0.013836,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.525665,tube-mpc,0,-126.340000,54.885000,1.810090,3.411811,2.340000,3.675000,-0.529910,-0.263189,3.140965,-8.691018,0.030495,-8.691018,3.140965,-0.020000,0.730000,-4,65,-3.770343,64.582986,-3.770343,64.582986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.363678,93.617021,85.842178,114.661724,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563454,1.418136,0.191819,0.014806,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.535641,tube-mpc,0,-126.340000,54.885000,1.863755,3.355787,2.370000,3.615000,-0.506245,-0.259213,3.628881,-5.763517,-0.762370,-5.763517,3.628881,-0.020000,0.720000,0,45,0.227104,45.089684,0.227104,45.089684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.487360,95.587819,88.011367,120.902752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557790,1.417195,0.180302,0.015448,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.545532,tube-mpc,0,-126.340000,54.885000,1.922350,3.304986,2.410000,3.585000,-0.487650,-0.280014,3.018985,-1.921172,-0.335443,-1.921172,3.018985,-0.090000,0.590000,22,27,22.408610,27.263335,22.408610,27.263335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.758484,96.325241,86.630421,123.262748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555400,1.415253,0.177843,0.014363,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.555590,tube-mpc,0,-126.340000,54.885000,1.987196,3.258254,2.450000,3.565000,-0.462804,-0.306746,3.323933,-1.799193,-0.274453,-1.799193,3.323933,0.020000,0.420000,14,43,13.621547,42.796531,13.621547,42.796531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.612644,95.916876,87.134941,124.590647,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557287,1.415515,0.194075,0.014623,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.565640,tube-mpc,0,-126.340000,54.885000,2.057017,3.216601,2.490000,3.525000,-0.432983,-0.308399,3.506902,-4.665705,-0.091484,-4.665705,3.506902,0.070000,0.400000,11,73,10.656814,73.325150,10.656814,73.325150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.495156,95.087593,95.147594,123.561804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558209,1.415338,0.181472,0.015040,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.575638,tube-mpc,0,-126.340000,54.885000,2.131181,3.180229,2.530000,3.465000,-0.398819,-0.284771,4.421746,-7.776174,-0.701380,-7.776174,4.421746,0.060000,0.530000,9,95,9.080048,95.241270,9.080048,95.241270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.322443,93.154057,87.391807,113.681376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559294,1.416279,0.194841,0.015394,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.585643,tube-mpc,0,-126.340000,54.885000,2.209791,3.148940,2.580000,3.405000,-0.370209,-0.256060,5.031642,-6.922320,-0.030495,-6.922320,5.031642,0.070000,0.740000,8,78,7.954022,77.504350,7.954022,77.504350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.517234,89.858086,87.779816,113.442438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560255,1.416063,0.219254,0.015559,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.595571,tube-mpc,0,-126.340000,54.885000,2.291822,3.122987,2.630000,3.375000,-0.338178,-0.252013,5.153621,-2.226120,-0.030495,-2.226120,5.153621,0.090000,0.780000,11,40,11.370202,39.526827,11.370202,39.526827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.314707,87.963962,93.514541,120.625267,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552111,1.403138,0.158204,0.020545,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.605646,tube-mpc,0,-126.340000,54.885000,2.378825,3.101867,2.680000,3.375000,-0.301175,-0.273133,5.885497,1.372266,-0.579401,1.372266,5.885497,0.100000,0.620000,11,25,11.240571,25.354434,11.240571,25.354434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.218680,86.057363,93.540780,124.330311,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561339,1.442059,0.184536,0.017275,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.615644,tube-mpc,0,-126.340000,54.885000,2.468559,3.086120,2.740000,3.385000,-0.271441,-0.298880,5.153621,2.043152,-0.457422,2.043152,5.153621,0.100000,0.420000,23,40,22.918361,39.805542,22.918361,39.805542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.784697,84.108334,96.066393,128.163432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556647,1.414998,0.192202,0.014003,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.625645,tube-mpc,0,-126.340000,54.885000,2.561338,3.075567,2.800000,3.385000,-0.238662,-0.309433,5.946486,-1.250287,-0.701380,-1.250287,5.946486,0.140000,0.390000,15,74,15.098050,73.726213,15.098050,73.726213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.679707,82.726519,95.018958,125.028015,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558897,1.412166,0.172504,0.013984,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.635641,tube-mpc,0,-126.340000,54.885000,2.656709,3.070208,2.870000,3.345000,-0.213291,-0.274792,6.739351,-4.848673,-0.213464,-4.848673,6.739351,0.160000,0.520000,7,101,7.177654,100.782001,7.177654,100.782001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.924117,79.888433,91.143507,115.021705,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558972,1.411127,0.208860,0.015605,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.645640,tube-mpc,0,-126.340000,54.885000,2.754344,3.070017,2.940000,3.315000,-0.185656,-0.244983,7.593205,-4.848673,-0.518412,-4.848673,7.593205,0.140000,0.760000,5,88,4.679025,87.531732,4.679025,87.531732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.830888,75.164766,89.993894,112.461985,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558190,1.411232,0.291899,0.014441,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.655544,tube-mpc,0,-126.340000,54.885000,2.852864,3.074895,3.020000,3.305000,-0.167136,-0.230105,7.959143,0.152474,-0.579401,0.152474,7.959143,0.130000,0.830000,6,45,6.205968,45.370253,6.205968,45.370253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.208689,71.675418,92.303175,117.900667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557499,1.411523,0.192927,0.014362,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.665645,tube-mpc,0,-126.340000,54.885000,2.954781,3.085020,3.110000,3.335000,-0.155219,-0.249980,8.264091,5.763517,-0.335443,5.763517,8.264091,0.110000,0.670000,9,14,9.472295,14.493986,9.472295,14.493986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.833898,68.410954,92.227807,122.267573,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559942,1.413164,0.194825,0.016967,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.675645,tube-mpc,0,-126.340000,54.885000,3.056685,3.100111,3.200000,3.395000,-0.143315,-0.294889,8.447060,5.946486,-1.006328,5.946486,8.447060,0.110000,0.400000,9,36,9.306098,36.158680,9.306098,36.158680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.350392,66.312257,97.054502,130.280650,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560101,1.410859,0.191356,0.014839,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.685641,tube-mpc,0,-126.340000,54.885000,3.159109,3.120167,3.300000,3.415000,-0.140891,-0.294833,9.361904,1.311276,-1.067318,1.311276,9.361904,0.110000,0.330000,-1,81,-0.765776,85.731903,-0.765776,85.731903,0.000000,-4.573224,0.000000,64.000000,0.000000,0.000000,-61.078934,65.008797,95.967493,125.666156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557853,1.478896,0.179627,0.016680,0.500159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.695645,tube-mpc,0,-126.340000,54.885000,3.261738,3.145138,3.400000,3.405000,-0.138262,-0.259862,9.666852,-2.653048,-0.518412,-2.653048,9.666852,0.090000,0.510000,-4,107,-4.275659,106.750000,-4.275659,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.931466,62.168590,89.837928,112.605126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560504,1.413677,0.256281,0.016686,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.705624,tube-mpc,0,-126.340000,54.885000,3.363783,3.174839,3.500000,3.385000,-0.136217,-0.210161,9.605862,-2.775027,-0.335443,-2.775027,9.605862,0.070000,0.790000,-4,97,-3.704479,96.965786,-3.704479,96.965786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.281058,58.889915,95.082283,115.373048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560165,1.411503,0.278636,0.015470,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.715577,tube-mpc,0,-126.340000,54.885000,3.464785,3.209127,3.600000,3.395000,-0.135215,-0.185873,8.995966,2.470079,-0.030495,2.470079,8.995966,0.090000,0.910000,-2,52,-1.691209,48.864724,-1.691209,48.864724,0.000000,3.101062,0.000000,64.000000,0.000000,0.000000,-74.639302,55.981506,100.869956,121.677180,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579171,1.484859,0.250438,0.022486,0.500394,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.725488,tube-mpc,0,-126.340000,54.885000,3.564150,3.247792,3.690000,3.445000,-0.125850,-0.197208,7.898153,7.654195,-0.152474,7.654195,7.898153,0.060000,0.760000,12,21,11.983981,20.718458,11.983981,20.718458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.130405,53.601870,101.686234,125.641227,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549693,1.491424,0.241135,0.023145,0.500418,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.735777,tube-mpc,0,-126.340000,54.885000,3.665544,3.292577,3.780000,3.525000,-0.114456,-0.232423,7.227268,8.873987,-0.823360,8.873987,7.227268,0.070000,0.450000,16,38,16.098271,38.006246,16.098271,38.006246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.600871,51.553231,102.189112,129.056322,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573296,1.487946,0.215477,0.015862,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.745485,tube-mpc,0,-126.340000,54.885000,3.759130,3.339045,3.850000,3.595000,-0.090870,-0.255955,6.312424,5.214611,-1.006328,5.214611,6.312424,0.090000,0.370000,19,78,19.228509,77.505506,19.228509,77.505506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.696922,49.623576,97.824948,123.585814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547431,1.748492,0.251273,0.034283,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.755492,tube-mpc,0,-126.340000,54.885000,3.853025,3.391082,3.920000,3.615000,-0.066975,-0.223918,5.946486,0.274453,-0.335443,0.274453,5.946486,0.110000,0.540000,16,107,16.042535,106.750000,16.042535,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.428933,47.614184,89.561583,110.760138,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562579,1.442132,0.260992,0.023926,0.500390,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.765487,tube-mpc,0,-126.340000,54.885000,3.943742,3.447097,3.990000,3.615000,-0.046258,-0.167903,5.336590,-0.823360,-0.030495,-0.823360,5.336590,0.140000,0.790000,14,107,13.655899,106.749508,13.655899,106.749508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.329985,44.561272,90.755573,110.029927,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553751,1.565112,0.355155,0.016276,0.500290,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.775501,tube-mpc,0,-126.340000,54.885000,4.031100,3.507101,4.050000,3.655000,-0.018900,-0.147899,5.336590,3.628881,-0.152474,3.628881,5.336590,0.150000,0.950000,11,62,10.882251,60.965833,10.882251,60.965833,0.000000,0.783675,0.000000,64.000000,0.000000,0.000000,-94.703867,41.203057,94.516768,113.532520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562030,1.409856,0.217862,0.016268,0.502293,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.785575,tube-mpc,0,-126.340000,54.885000,4.114972,3.571224,4.110000,3.725000,0.004972,-0.153776,4.970653,9.300914,-0.274453,9.300914,4.970653,0.160000,0.830000,11,26,11.484992,25.582891,11.484992,25.582891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.841728,38.523870,97.155691,118.777489,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550277,1.409020,0.143217,0.012820,0.500238,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.795570,tube-mpc,0,-126.340000,54.885000,4.193755,3.638381,4.150000,3.825000,0.043755,-0.186619,3.384923,11.923467,-0.274453,11.923467,3.384923,0.140000,0.550000,27,28,27.033780,27.735435,27.033780,27.735435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.884815,35.424793,98.798337,122.309835,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551665,1.402855,0.160491,0.016494,0.500152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.805505,tube-mpc,0,-126.340000,54.885000,4.267264,3.708447,4.190000,3.915000,0.077264,-0.206553,3.079975,8.081122,-0.213464,8.081122,3.079975,0.180000,0.400000,21,73,21.315875,73.588303,21.315875,73.588303,0.000000,-0.852869,0.000000,64.000000,0.000000,0.000000,-107.961635,33.085715,98.098866,120.966290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560051,1.403385,0.153041,0.014553,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.815641,tube-mpc,0,-126.340000,54.885000,4.336884,3.783131,4.230000,3.965000,0.106884,-0.181869,3.628881,2.409089,-0.030495,2.409089,3.628881,0.210000,0.510000,6,107,6.265470,106.750000,6.265470,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.038210,29.639798,90.083611,106.943786,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558160,1.412477,0.214488,0.015204,0.500147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.825638,tube-mpc,0,-126.340000,54.885000,4.399809,3.859753,4.270000,3.995000,0.129809,-0.135247,3.628881,0.701380,0.335443,0.701380,3.628881,0.190000,0.780000,2,107,1.902082,106.750000,1.902082,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.839861,25.813489,92.577663,113.297339,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557337,1.416601,0.317857,0.015065,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.835512,tube-mpc,0,-126.340000,54.885000,4.455960,3.938114,4.310000,4.025000,0.145960,-0.086886,3.140965,4.848673,0.457422,4.848673,3.140965,0.160000,0.950000,5,72,4.943249,71.554595,4.943249,71.554595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.760543,22.482849,97.553429,116.597232,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571598,1.412737,0.242561,0.014779,0.502160,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.845591,tube-mpc,0,-126.340000,54.885000,4.506730,4.020637,4.340000,4.105000,0.166730,-0.084363,1.433256,9.971800,-0.213464,9.971800,1.433256,0.120000,0.860000,21,38,21.119797,38.295311,21.119797,38.295311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.175338,19.533600,101.849411,117.645025,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559145,1.415873,0.190682,0.015199,0.500153,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.855568,tube-mpc,0,-126.340000,54.885000,4.550090,4.104625,4.350000,4.215000,0.200090,-0.110375,0.030495,12.777322,-0.213464,12.777322,0.030495,0.130000,0.640000,29,33,29.348849,32.969639,29.348849,32.969639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.298474,15.693897,102.073682,117.933648,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560188,1.401648,0.143828,0.013631,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.865523,tube-mpc,0,-126.340000,54.885000,4.586151,4.190494,4.350000,4.335000,0.236151,-0.144506,-0.884349,11.191592,-0.213464,11.191592,-0.884349,0.180000,0.460000,26,60,26.134029,60.288672,26.134029,60.288672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.778584,11.414997,99.154718,118.198790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579898,1.411810,0.192777,0.015405,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.875644,tube-mpc,0,-126.340000,54.885000,4.615072,4.279662,4.350000,4.415000,0.265072,-0.135338,-0.152474,6.922320,0.274453,6.922320,-0.152474,0.240000,0.490000,4,96,4.249304,95.681929,4.249304,95.681929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.093931,7.619343,91.740071,113.908400,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560053,1.413407,0.192268,0.015139,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.885639,tube-mpc,0,-126.340000,54.885000,4.635635,4.369342,4.360000,4.485000,0.275635,-0.115658,0.152474,4.665705,0.518412,4.665705,0.152474,0.220000,0.710000,-6,99,-6.206432,98.588185,-6.206432,98.588185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.998140,3.743901,86.851543,112.498357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556483,1.413324,0.228924,0.014596,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.895486,tube-mpc,0,-126.340000,54.885000,4.647810,4.459032,4.360000,4.555000,0.287810,-0.095968,-0.640391,7.349247,0.396432,7.349247,-0.640391,0.120000,0.870000,6,65,5.647472,64.877849,5.647472,64.877849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.213506,0.992685,89.135230,111.023856,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556673,1.412937,0.294131,0.014376,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.905637,tube-mpc,0,-126.340000,54.885000,4.651657,4.552646,4.350000,4.665000,0.301657,-0.112354,-1.799193,11.618519,0.091484,11.618519,-1.799193,0.000000,0.800000,25,34,25.214025,33.737759,25.214025,33.737759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.219624,-0.664629,97.219038,113.847381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560695,1.412467,0.192325,0.022714,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.915636,tube-mpc,0,-126.340000,54.885000,4.646524,4.645756,4.340000,4.795000,0.306524,-0.149244,-3.201954,13.448207,0.213464,13.448207,-3.201954,0.080000,0.580000,20,34,20.089989,34.069011,20.089989,34.069011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.971215,-1.747810,97.601604,112.451856,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556495,1.411974,0.191971,0.014323,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.925487,tube-mpc,0,-126.340000,54.885000,4.632552,4.738124,4.310000,4.915000,0.322552,-0.176876,-2.836017,11.679509,-0.030495,11.679509,-2.836017,0.200000,0.450000,-7,58,-7.382805,57.650287,-7.382805,57.650287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.781115,-4.126176,93.993656,114.380641,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556839,1.412462,0.188781,0.013858,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.935649,tube-mpc,0,-126.340000,54.885000,4.608625,4.833815,4.290000,5.015000,0.318625,-0.181185,-2.226120,7.715185,0.640391,7.715185,-2.226120,0.130000,0.490000,-17,87,-17.055005,86.988171,-17.055005,86.988171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.485352,-6.111470,84.889979,108.612062,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560063,1.413128,0.193312,0.015771,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.945568,tube-mpc,0,-126.340000,54.885000,4.575735,4.927373,4.280000,5.085000,0.295735,-0.157627,-2.226120,5.397580,0.762370,5.397580,-2.226120,0.090000,0.670000,-26,93,-25.681991,92.795018,-25.681991,92.795018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.442783,-6.602719,80.978891,100.872768,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554376,1.402810,0.149756,0.013703,0.500181,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.955567,tube-mpc,0,-126.340000,54.885000,4.532856,5.021593,4.250000,5.155000,0.282856,-0.133407,-3.262944,6.678361,0.884349,6.678361,-3.262944,0.040000,0.820000,-22,71,-22.017545,70.689790,-22.017545,70.689790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.818728,-6.111711,80.841235,95.928860,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548958,1.402708,0.177730,0.018889,0.500215,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.965636,tube-mpc,0,-126.340000,54.885000,4.479631,5.116144,4.220000,5.255000,0.259631,-0.138856,-4.055809,10.642686,0.701380,10.642686,-4.055809,-0.040000,0.800000,-16,38,-15.702723,37.684590,-15.702723,37.684590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.746341,-5.508466,86.414540,97.604341,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556761,1.412628,0.180320,0.015057,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.975639,tube-mpc,0,-126.340000,54.885000,4.416630,5.209497,4.180000,5.375000,0.236630,-0.165503,-5.702528,12.655342,0.457422,12.655342,-5.702528,-0.100000,0.610000,-5,33,-4.700873,33.491600,-4.700873,33.491600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.130567,-3.732009,91.158318,102.075698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557121,1.413165,0.175163,0.014371,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.985567,tube-mpc,0,-126.340000,54.885000,4.343998,5.301344,4.120000,5.485000,0.223998,-0.183656,-7.410237,10.398727,0.640391,10.398727,-7.410237,-0.050000,0.450000,-8,63,-7.668174,63.484703,-7.668174,63.484703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.641456,-1.276584,88.828867,102.428082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551816,1.403122,0.143302,0.015895,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.995600,tube-mpc,0,-126.340000,54.885000,4.260281,5.393102,4.050000,5.565000,0.210281,-0.171898,-8.020133,6.007476,0.945339,6.007476,-8.020133,-0.030000,0.510000,-18,95,-18.490751,95.098968,-18.490751,95.098968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.609361,0.563701,76.874277,86.104121,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547547,1.413213,0.195367,0.014294,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.005636,tube-mpc,0,-126.340000,54.885000,4.166090,5.483584,3.970000,5.625000,0.196090,-0.141416,-8.325081,3.506902,1.677214,3.506902,-8.325081,-0.110000,0.710000,-19,100,-19.187907,100.156495,-19.187907,100.156495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.718141,1.947446,68.464878,77.932462,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558543,1.414233,0.242808,0.016258,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.015570,tube-mpc,0,-126.340000,54.885000,4.062510,5.571641,3.890000,5.685000,0.172510,-0.113359,-8.508050,5.519559,1.006328,5.519559,-8.508050,-0.100000,0.880000,-31,69,-31.142519,69.121007,-31.142519,69.121007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.375343,2.982894,67.700291,74.857238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554592,1.403927,0.193184,0.014171,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.025635,tube-mpc,0,-126.340000,54.885000,3.947053,5.659094,3.800000,5.775000,0.147053,-0.115906,-9.666852,9.300914,1.189297,9.300914,-9.666852,-0.200000,0.830000,-20,39,-20.252009,38.992661,-20.252009,38.992661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.837029,5.378483,71.351467,79.411002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558124,1.412862,0.178790,0.014805,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.035646,tube-mpc,0,-126.340000,54.885000,3.821732,5.744087,3.700000,5.865000,0.121732,-0.120913,-11.496540,10.520706,1.494245,10.520706,-11.496540,-0.210000,0.650000,-14,41,-14.327862,41.301267,-14.327862,41.301267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.828755,8.197103,74.578025,87.015862,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560223,1.412835,0.177426,0.015183,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.045562,tube-mpc,0,-126.340000,54.885000,3.687314,5.826107,3.580000,5.965000,0.107314,-0.138893,-12.106436,7.959143,1.067318,7.959143,-12.106436,-0.150000,0.500000,-28,72,-28.432264,71.912420,-28.432264,71.912420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.741943,10.368207,71.957205,84.252838,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555656,1.403876,0.141565,0.012988,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.055610,tube-mpc,0,-126.340000,54.885000,3.540729,5.906803,3.470000,6.025000,0.070729,-0.118197,-12.228415,3.689871,1.250287,3.689871,-12.228415,-0.190000,0.580000,-38,100,-38.071971,100.404249,-38.071971,100.404249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.039963,11.154014,60.269977,66.310894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552919,1.403521,0.171428,0.014828,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.065641,tube-mpc,0,-126.340000,54.885000,3.384046,5.984732,3.340000,6.055000,0.044046,-0.070268,-13.570186,1.738204,1.433256,1.738204,-13.570186,-0.260000,0.790000,-31,101,-31.477184,100.547334,-31.477184,100.547334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.591183,11.440134,53.398576,57.328629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565452,1.744901,0.267653,0.032155,0.500732,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.075489,tube-mpc,0,-126.340000,54.885000,3.220284,6.058482,3.200000,6.105000,0.020284,-0.046518,-15.033937,3.994819,1.921172,3.994819,-15.033937,-0.300000,0.920000,-25,70,-24.552651,69.702319,-24.552651,69.702319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.929815,11.767519,55.374822,56.478996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556079,1.438874,0.268119,0.020003,0.500335,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.085493,tube-mpc,0,-126.340000,54.885000,3.043978,6.130413,3.050000,6.175000,-0.006022,-0.044587,-17.168573,8.081122,1.677214,8.081122,-17.168573,-0.270000,0.860000,-20,37,-20.023835,37.397778,-20.023835,37.397778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.176070,12.715764,63.231031,70.747099,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565992,1.629942,0.282281,0.029620,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.095488,tube-mpc,0,-126.340000,54.885000,2.857967,6.199090,2.880000,6.255000,-0.022033,-0.055910,-18.632323,8.752008,1.494245,8.752008,-18.632323,-0.220000,0.640000,-24,46,-23.681531,46.045859,-23.681531,46.045859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.316906,14.576225,68.369668,82.986109,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548903,1.600208,0.249115,0.026782,0.500759,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.105495,tube-mpc,0,-126.340000,54.885000,2.662035,6.264480,2.700000,6.335000,-0.037965,-0.070520,-18.510344,5.458569,1.494245,5.458569,-18.510344,-0.230000,0.530000,-35,79,-35.081391,78.626074,-35.081391,78.626074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.612328,15.539938,64.135380,76.832832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577881,1.512023,0.223584,0.018585,0.500448,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.115487,tube-mpc,0,-126.340000,54.885000,2.456956,6.326226,2.530000,6.375000,-0.073044,-0.048774,-19.425188,1.494245,1.860183,1.494245,-19.425188,-0.270000,0.630000,-36,102,-36.215223,102.226909,-36.215223,102.226909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.754728,15.580528,52.895749,59.251302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546120,1.569329,0.259007,0.018738,0.500407,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.125512,tube-mpc,0,-126.340000,54.885000,2.241919,6.384465,2.340000,6.395000,-0.098081,-0.010535,-19.852116,0.152474,2.043152,0.152474,-19.852116,-0.290000,0.830000,-42,96,-41.751551,96.069012,-41.751551,96.069012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.366649,15.642474,48.670318,50.730171,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558335,1.416190,0.236607,0.015088,0.500181,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.135508,tube-mpc,0,-126.340000,54.885000,2.018497,6.438681,2.130000,6.425000,-0.111503,0.013681,-21.620814,2.165131,2.226120,2.165131,-21.620814,-0.320000,0.930000,-32,69,-31.923804,68.854205,-31.923804,68.854205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.123938,16.461849,49.068770,51.511525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558555,1.414453,0.180113,0.013258,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.145566,tube-mpc,0,-126.340000,54.885000,1.784922,6.489197,1.910000,6.475000,-0.125078,0.014197,-23.267533,5.458569,2.348100,5.458569,-23.267533,-0.330000,0.840000,-24,45,-23.749066,45.020312,-23.749066,45.020312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.747864,17.484934,57.266712,65.682470,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551160,1.411750,0.134180,0.013920,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.155568,tube-mpc,0,-126.340000,54.885000,1.544218,6.535284,1.670000,6.545000,-0.125782,-0.009716,-25.036232,6.251434,2.531068,6.251434,-25.036232,-0.290000,0.670000,-20,47,-20.179061,46.725865,-20.179061,46.725865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.370611,18.411814,61.417250,74.794102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562627,1.407008,0.135154,0.014522,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.165623,tube-mpc,0,-126.340000,54.885000,1.294091,6.577320,1.420000,6.585000,-0.125909,-0.007680,-25.524149,3.689871,2.714037,3.689871,-25.524149,-0.230000,0.550000,-31,75,-31.437057,74.755274,-31.437057,74.755274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.027423,18.858122,59.830877,74.030114,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552418,1.406143,0.143787,0.013245,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.175640,tube-mpc,0,-126.340000,54.885000,1.037126,6.614801,1.170000,6.615000,-0.132874,-0.000199,-25.585138,-0.030495,2.775027,-0.030495,-25.585138,-0.240000,0.630000,-39,96,-39.200917,95.847293,-39.200917,95.847293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.699509,18.353492,48.899019,57.515719,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559470,1.418090,0.204007,0.016160,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.185643,tube-mpc,0,-126.340000,54.885000,0.773135,6.647745,0.920000,6.615000,-0.146865,0.032745,-26.195034,-2.043152,3.384923,-2.043152,-26.195034,-0.300000,0.800000,-35,97,-35.421970,96.810310,-35.421970,96.810310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.039233,18.421175,42.252065,46.849170,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557757,1.415100,0.215619,0.014967,0.500147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.195638,tube-mpc,0,-126.340000,54.885000,0.502349,6.676094,0.650000,6.625000,-0.147651,0.051094,-27.902743,-0.274453,3.567892,-0.274453,-27.902743,-0.320000,0.910000,-24,70,-23.644191,69.993299,-23.644191,69.993299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.342121,18.737157,44.477668,48.891367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558080,1.415932,0.217810,0.015871,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.205641,tube-mpc,0,-126.340000,54.885000,0.224741,6.699808,0.360000,6.645000,-0.135259,0.054808,-30.220348,2.957996,3.018985,2.957996,-30.220348,-0.330000,0.830000,-5,46,-4.934050,45.752931,-4.934050,45.752931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.131931,19.370671,54.284200,65.944917,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557779,1.417969,0.181244,0.016345,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.215638,tube-mpc,0,-126.340000,54.885000,-0.058893,6.718781,0.060000,6.685000,-0.118893,0.033781,-31.013213,3.262944,3.262944,3.262944,-31.013213,-0.220000,0.660000,-15,51,-14.509454,51.079201,-14.509454,51.079201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.082904,20.240784,60.297091,78.300416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556246,1.415388,0.179231,0.014387,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.225572,tube-mpc,0,-126.340000,54.885000,-0.346481,6.732892,-0.240000,6.715000,-0.106481,0.017892,-30.647275,1.128308,3.384923,1.128308,-30.647275,-0.150000,0.590000,-31,69,-31.499305,69.176766,-31.499305,69.176766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.403353,19.261520,57.949225,73.431322,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551330,1.406177,0.136219,0.015457,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.235665,tube-mpc,0,-126.340000,54.885000,-0.644032,6.742333,-0.540000,6.725000,-0.104032,0.017333,-29.793421,-2.165131,3.811850,-2.165131,-29.793421,-0.220000,0.620000,-36,90,-36.165418,89.688782,-36.165418,89.688782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.091970,17.893649,48.960766,59.016748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560300,1.416845,0.189273,0.014505,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.245641,tube-mpc,0,-126.340000,54.885000,-0.943036,6.746776,-0.830000,6.695000,-0.113036,0.051776,-29.305504,-4.055809,3.506902,-4.055809,-29.305504,-0.290000,0.760000,-37,92,-37.268279,92.153213,-37.268279,92.153213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.482578,17.697825,40.029756,49.481015,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559025,1.425979,0.215011,0.015110,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.255566,tube-mpc,0,-126.340000,54.885000,-1.244872,6.746343,-1.120000,6.685000,-0.124872,0.061343,-30.037379,-3.201954,3.262944,-3.201954,-30.037379,-0.340000,0.880000,-29,71,-28.976368,70.899382,-28.976368,70.899382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.212658,18.131225,42.250625,50.594336,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551660,1.405596,0.198867,0.015014,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.265640,tube-mpc,0,-126.340000,54.885000,-1.555211,6.740934,-1.430000,6.675000,-0.125211,0.065934,-31.440140,-0.518412,3.018985,-0.518412,-31.440140,-0.340000,0.820000,-18,49,-18.368205,49.411133,-18.368205,49.411133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.277083,18.827832,52.020648,65.039298,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558741,1.415045,0.180067,0.015734,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.275639,tube-mpc,0,-126.340000,54.885000,-1.866729,6.730603,-1.740000,6.685000,-0.126729,0.045603,-32.111026,0.823360,3.994819,0.823360,-32.111026,-0.280000,0.660000,-22,46,-21.538088,45.566267,-21.538088,45.566267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.266491,19.220596,58.435420,75.896120,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559611,1.415031,0.179668,0.014998,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.285575,tube-mpc,0,-126.340000,54.885000,-2.179213,6.715445,-2.060000,6.685000,-0.119213,0.030445,-32.354984,-1.372266,3.018985,-1.372266,-32.354984,-0.240000,0.560000,-27,67,-26.629744,66.584753,-26.629744,66.584753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.677616,19.068961,60.036557,77.488375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553280,1.406183,0.140098,0.014032,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.295645,tube-mpc,0,-126.340000,54.885000,-2.498432,6.695116,-2.390000,6.665000,-0.108432,0.030116,-31.989046,-4.482736,3.506902,-4.482736,-31.989046,-0.250000,0.590000,-30,86,-30.482329,85.866795,-30.482329,85.866795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.351945,18.584791,52.569482,65.684046,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559119,1.415402,0.193274,0.014991,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.305645,tube-mpc,0,-126.340000,54.885000,-2.817433,6.670003,-2.710000,6.625000,-0.107433,0.045003,-32.476963,-5.885497,3.323933,-5.885497,-32.476963,-0.270000,0.730000,-26,83,-25.637162,82.662919,-25.637162,82.662919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.265679,18.440588,44.881593,56.317925,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561220,1.418865,0.206530,0.016665,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.315580,tube-mpc,0,-126.340000,54.885000,-3.135808,6.640228,-3.020000,6.585000,-0.115808,0.055228,-33.025870,-4.726694,3.506902,-4.726694,-33.025870,-0.300000,0.810000,-18,62,-17.840611,62.448030,-17.840611,62.448030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.736769,18.961051,47.806257,60.970694,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551467,1.404034,0.136471,0.013823,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.325671,tube-mpc,0,-126.340000,54.885000,-3.460180,6.605101,-3.350000,6.565000,-0.110180,0.040101,-34.062693,-2.653048,3.445913,-2.653048,-34.062693,-0.250000,0.740000,-14,45,-13.623710,45.187887,-13.623710,45.187887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.982923,19.373862,55.763106,72.891839,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578838,1.411990,0.177309,0.015817,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.335640,tube-mpc,0,-126.340000,54.885000,-3.781097,6.565619,-3.690000,6.555000,-0.091097,0.010619,-34.367641,-1.982162,3.933829,-1.982162,-34.367641,-0.220000,0.610000,-12,44,-12.008956,43.738749,-12.008956,43.738749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.638340,19.045735,64.544699,80.852580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560501,1.411576,0.179874,0.014906,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.345569,tube-mpc,0,-126.340000,54.885000,-4.100687,6.521637,-4.030000,6.525000,-0.070687,-0.003363,-34.428630,-4.116798,3.506902,-4.116798,-34.428630,-0.210000,0.520000,-11,64,-10.529928,63.923911,-10.529928,63.923911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.916467,18.493080,68.724670,82.527258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550694,1.402685,0.140644,0.013861,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.355568,tube-mpc,0,-126.340000,54.885000,-4.422003,6.472713,-4.380000,6.485000,-0.042003,-0.012287,-34.184672,-6.617372,3.384923,-6.617372,-34.184672,-0.200000,0.570000,-11,76,-10.892670,75.957251,-10.892670,75.957251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.800487,18.015571,64.288706,73.793106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552925,1.402878,0.134158,0.014539,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.365603,tube-mpc,0,-126.340000,54.885000,-4.743447,6.419020,-4.720000,6.425000,-0.023447,-0.005980,-33.147849,-8.020133,3.628881,-8.020133,-33.147849,-0.160000,0.670000,-22,75,-22.299591,75.342653,-22.299591,75.342653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.325284,18.052438,60.090441,67.625374,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554227,1.414080,0.195802,0.015134,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.375572,tube-mpc,0,-126.340000,54.885000,-5.061262,6.361213,-5.050000,6.365000,-0.011262,-0.003787,-32.415974,-6.373413,2.775027,-6.373413,-32.415974,-0.140000,0.730000,-28,53,-28.163583,52.624042,-28.163583,52.624042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.068633,17.189826,55.743770,62.100117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554190,1.401934,0.139321,0.013609,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.385637,tube-mpc,0,-126.340000,54.885000,-5.380142,6.298423,-5.370000,6.325000,-0.010142,-0.026577,-32.354984,-5.153621,3.140965,-5.153621,-32.354984,-0.250000,0.660000,-11,42,-11.467223,42.016767,-11.467223,42.016767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.441155,16.361808,60.919778,70.581416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558551,1.410870,0.179645,0.016047,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.395639,tube-mpc,0,-126.340000,54.885000,-5.694481,6.231742,-5.680000,6.285000,-0.014481,-0.053258,-31.562119,-4.726694,3.079975,-4.726694,-31.562119,-0.250000,0.550000,-14,42,-14.250784,41.735944,-14.250784,41.735944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.514709,16.614011,65.906008,81.655361,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558197,1.410357,0.180390,0.014079,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.405641,tube-mpc,0,-126.340000,54.885000,-6.005875,6.160890,-5.990000,6.235000,-0.015875,-0.074110,-30.891234,-6.678361,3.079975,-6.678361,-30.891234,-0.200000,0.430000,-24,63,-23.689281,63.011331,-23.689281,63.011331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.577928,16.641899,69.784668,81.881063,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558460,1.411407,0.179174,0.016852,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.415650,tube-mpc,0,-126.340000,54.885000,-6.314092,6.085927,-6.280000,6.165000,-0.034092,-0.079073,-29.061545,-8.995966,2.592058,-8.995966,-29.061545,-0.220000,0.530000,-36,70,-36.170651,69.805932,-36.170651,69.805932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.597678,16.718487,61.755858,71.089179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558145,2.365794,0.269716,0.041702,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.425491,tube-mpc,0,-126.340000,54.885000,-6.613322,6.008400,-6.560000,6.075000,-0.053322,-0.066600,-28.085712,-9.666852,2.714037,-9.666852,-28.085712,-0.260000,0.630000,-38,64,-38.108531,64.321358,-38.108531,64.321358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.163061,16.823489,56.401004,65.503736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554584,1.469335,0.223672,0.026806,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.435487,tube-mpc,0,-126.340000,54.885000,-6.913013,5.925889,-6.840000,6.005000,-0.073013,-0.079111,-27.658785,-8.264091,2.165131,-8.264091,-27.658785,-0.340000,0.650000,-28,46,-28.217084,46.414930,-28.217084,46.414930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.604960,17.274271,56.763812,69.366218,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554177,1.778900,0.258299,0.036340,0.500847,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.445490,tube-mpc,0,-126.340000,54.885000,-7.208173,5.839671,-7.120000,5.945000,-0.088173,-0.105329,-28.085712,-6.861330,2.592058,-6.861330,-28.085712,-0.330000,0.590000,-21,34,-20.925203,34.023727,-20.925203,34.023727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.511163,18.362783,63.067893,81.032996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552756,1.446983,0.194818,0.027629,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.455490,tube-mpc,0,-126.340000,54.885000,-7.498112,5.749967,-7.400000,5.885000,-0.098112,-0.135033,-27.658785,-7.349247,2.348100,-7.349247,-27.658785,-0.300000,0.480000,-23,42,-23.469233,41.622001,-23.469233,41.622001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.789348,19.582672,71.165417,90.019796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561796,1.758975,0.214305,0.032251,0.500495,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.465490,tube-mpc,0,-126.340000,54.885000,-7.782517,5.656903,-7.680000,5.805000,-0.102517,-0.148097,-27.292847,-8.812998,2.470079,-8.812998,-27.292847,-0.290000,0.430000,-23,55,-23.122548,54.540548,-23.122548,54.540548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.606085,19.889015,73.978342,88.201698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551142,1.438016,0.191679,0.019459,0.500351,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.475490,tube-mpc,0,-126.340000,54.885000,-8.061002,5.560636,-7.950000,5.725000,-0.111002,-0.164364,-26.621961,-10.825654,1.982162,-10.825654,-26.621961,-0.270000,0.500000,-27,61,-27.000465,61.013668,-27.000465,61.013668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.092780,20.822050,72.933120,85.502124,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552712,1.486656,0.195171,0.021551,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.485564,tube-mpc,0,-126.340000,54.885000,-8.335220,5.460566,-8.210000,5.625000,-0.125220,-0.164434,-25.829097,-11.496540,2.348100,-11.496540,-25.829097,-0.270000,0.550000,-29,60,-29.303191,59.662661,-29.303191,59.662661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.457319,21.935451,70.842603,82.511455,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553489,1.408740,0.143659,0.013308,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.495573,tube-mpc,0,-126.340000,54.885000,-8.601035,5.358232,-8.460000,5.525000,-0.141035,-0.166768,-25.585138,-9.910810,2.348100,-9.910810,-25.585138,-0.310000,0.600000,-21,40,-20.742927,39.535373,-20.742927,39.535373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.891189,22.270197,68.014005,79.996886,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553668,1.415700,0.142962,0.017980,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.505638,tube-mpc,0,-126.340000,54.885000,-8.861285,5.252588,-8.710000,5.445000,-0.151285,-0.192412,-25.280190,-8.447060,1.982162,-8.447060,-25.280190,-0.320000,0.520000,-15,29,-14.899771,29.184678,-14.899771,29.184678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.265627,23.111591,72.302512,88.457093,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558616,1.411972,0.178158,0.015986,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.515641,tube-mpc,0,-126.340000,54.885000,-9.112669,5.145022,-8.960000,5.365000,-0.152669,-0.219978,-24.548315,-8.569039,1.433256,-8.569039,-24.548315,-0.180000,0.410000,-32,35,-31.773769,34.847050,-31.773769,34.847050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.210752,23.185702,78.408278,92.131278,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559298,1.411297,0.180168,0.014987,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.525569,tube-mpc,0,-126.340000,54.885000,-9.354728,5.035893,-9.190000,5.275000,-0.164728,-0.239107,-23.572481,-10.520706,1.799193,-10.520706,-23.572481,-0.270000,0.370000,-24,51,-23.925226,51.084587,-23.925226,51.084587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.816715,21.817768,74.762073,83.719462,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552608,1.398288,0.152053,0.015431,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.535634,tube-mpc,0,-126.340000,54.885000,-9.592260,4.923033,-9.420000,5.165000,-0.172260,-0.241967,-22.840606,-12.594353,1.555235,-12.594353,-22.840606,-0.170000,0.430000,-37,61,-36.621823,61.201586,-36.621823,61.201586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.881584,23.004567,75.091493,84.379868,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559304,1.418770,0.195187,0.015289,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.545640,tube-mpc,0,-126.340000,54.885000,-9.820329,4.808776,-9.650000,5.045000,-0.170329,-0.236224,-22.840606,-12.594353,1.311276,-12.899301,-22.596648,-0.320000,0.520000,-10,53,-10.288737,52.669967,-10.288737,52.669967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.734447,23.109506,70.527032,77.325536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558032,1.663684,0.228066,0.028235,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.555572,tube-mpc,0,-126.340000,54.885000,-10.038517,4.693511,-9.870000,4.925000,-0.168517,-0.231489,-22.230710,-12.350394,1.616224,-12.350394,-22.230710,-0.270000,0.540000,-12,47,-12.464570,47.252241,-12.464570,47.252241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.650886,27.039872,75.211323,91.082780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567713,1.685567,0.216218,0.023886,0.500533,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.565514,tube-mpc,0,-126.340000,54.885000,-10.248572,4.576440,-10.090000,4.825000,-0.158572,-0.248560,-21.620814,-11.496540,1.189297,-11.496540,-21.620814,-0.180000,0.510000,-20,40,-20.290386,39.722030,-20.290386,39.722030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.819040,28.683570,79.719200,89.531795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558223,1.721976,0.232992,0.033412,0.500579,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.575525,tube-mpc,0,-126.340000,54.885000,-10.451448,4.457026,-10.300000,4.715000,-0.151448,-0.257974,-20.766960,-10.703675,1.128308,-10.703675,-20.766960,-0.190000,0.450000,-18,36,-17.691378,36.249516,-17.691378,36.249516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.237671,27.746311,77.381023,83.504794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560627,1.576147,0.229214,0.024702,0.500424,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.585485,tube-mpc,0,-126.340000,54.885000,-10.644545,4.336860,-10.510000,4.615000,-0.134545,-0.278140,-20.218053,-11.374561,1.433256,-11.374561,-20.218053,-0.220000,0.410000,-9,42,-8.838345,42.314898,-8.838345,42.314898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.507889,26.912319,77.236280,82.967048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551787,1.732179,0.210598,0.036233,0.500341,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.595487,tube-mpc,0,-126.340000,54.885000,-10.829530,4.214999,-10.700000,4.495000,-0.129530,-0.280001,-19.059251,-13.326228,1.677214,-13.326228,-19.059251,-0.190000,0.400000,-14,58,-14.116420,58.296084,-14.116420,58.296084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.854356,27.798795,79.813678,85.199455,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552826,1.827085,0.219885,0.033283,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.605493,tube-mpc,0,-126.340000,54.885000,-11.005534,4.092062,-10.880000,4.355000,-0.125534,-0.262938,-18.327375,-15.399875,0.762370,-15.399875,-18.327375,-0.160000,0.470000,-17,70,-16.802291,70.481881,-16.802291,70.481881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.388225,28.619627,74.804746,79.971653,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574122,1.608689,0.213949,0.025794,0.501004,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.616689,tube-mpc,0,-126.340000,54.885000,-11.191615,3.953495,-11.070000,4.195000,-0.121615,-0.241505,-16.009771,-15.216906,0.274453,-15.216906,-16.009771,-0.170000,0.590000,-26,60,-26.208603,59.746862,-26.208603,59.746862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.222582,29.366777,70.141530,75.873979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.600860,1.737251,0.240839,0.041314,0.500626,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.625494,tube-mpc,0,-126.340000,54.885000,-11.329867,3.843901,-11.200000,4.085000,-0.129867,-0.241099,-14.789979,-13.997114,0.274453,-13.997114,-14.789979,-0.190000,0.610000,-28,47,-27.730884,46.900381,-27.730884,46.900381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.296811,28.777926,68.111359,72.515224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568480,1.618211,0.234194,0.035718,0.500782,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.635496,tube-mpc,0,-126.340000,54.885000,-11.478228,3.718896,-11.340000,3.965000,-0.138228,-0.246104,-13.875134,-12.411384,0.701380,-12.411384,-13.875134,-0.240000,0.550000,-21,38,-21.002508,37.918866,-21.002508,37.918866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.137889,27.391270,69.177441,72.510863,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567421,1.710608,0.208903,0.025143,0.500658,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.645518,tube-mpc,0,-126.340000,54.885000,-11.617575,3.593264,-11.480000,3.845000,-0.137575,-0.251736,-13.814145,-11.923467,0.884349,-11.923467,-13.814145,-0.230000,0.450000,-14,42,-13.651902,41.908537,-13.651902,41.908537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.974227,26.254366,73.227358,77.533876,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562633,1.426574,0.173944,0.012924,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.655510,tube-mpc,0,-126.340000,54.885000,-11.747238,3.467778,-11.600000,3.725000,-0.147238,-0.257222,-13.326228,-13.936124,0.396432,-13.936124,-13.326228,-0.210000,0.420000,-13,61,-13.218493,60.657681,-13.218493,60.657681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.457647,26.255092,76.602352,80.429769,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558089,1.439879,0.145832,0.013694,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.665569,tube-mpc,0,-126.340000,54.885000,-11.868465,3.341344,-11.730000,3.585000,-0.138465,-0.243656,-12.167426,-16.253729,0.091484,-16.253729,-12.167426,-0.190000,0.500000,-18,74,-17.704700,74.447416,-17.704700,74.447416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.141192,27.082533,73.989239,79.199421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549345,1.415365,0.159848,0.020878,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.675568,tube-mpc,0,-126.340000,54.885000,-11.979728,3.215736,-11.840000,3.435000,-0.139728,-0.219264,-10.520706,-16.497687,0.030495,-16.497687,-10.520706,-0.190000,0.620000,-25,68,-24.553231,68.440727,-24.553231,68.440727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.804645,27.761903,71.636091,77.585367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550685,1.399348,0.139921,0.013386,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.685571,tube-mpc,0,-126.340000,54.885000,-12.081897,3.090268,-11.930000,3.285000,-0.151897,-0.194732,-9.666852,-14.789979,0.640391,-14.789979,-9.666852,-0.220000,0.650000,-21,54,-21.056616,53.928716,-21.056616,53.928716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.526213,27.703284,71.103125,76.207112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553248,1.398617,0.136743,0.013073,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.695670,tube-mpc,0,-126.340000,54.885000,-12.175860,2.963918,-12.020000,3.155000,-0.155860,-0.191082,-8.812998,-12.350394,0.152474,-12.350394,-8.812998,-0.240000,0.610000,-17,38,-17.136977,37.520415,-17.136977,37.520415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.902993,26.933932,74.470320,78.264200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562459,1.406735,0.174949,0.013686,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.705639,tube-mpc,0,-126.340000,54.885000,-12.259659,2.839647,-12.100000,3.045000,-0.159659,-0.205353,-8.203101,-12.045446,-0.152474,-12.045446,-8.203101,-0.210000,0.480000,-18,45,-18.278941,45.079960,-18.278941,45.079960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.178928,25.804941,78.230432,82.531218,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559293,1.407341,0.179742,0.017016,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.715636,tube-mpc,0,-126.340000,54.885000,-12.334885,2.715591,-12.180000,2.915000,-0.154885,-0.199409,-7.837164,-13.387218,-0.030495,-13.387218,-7.837164,-0.190000,0.430000,-16,62,-16.421072,62.107976,-16.421072,62.107976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.954983,24.516070,77.166179,79.192111,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556967,1.406340,0.179699,0.014751,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.725569,tube-mpc,0,-126.340000,54.885000,-12.401025,2.593010,-12.240000,2.775000,-0.161025,-0.181990,-6.312424,-15.033937,-0.091484,-15.033937,-6.312424,-0.190000,0.500000,-23,72,-23.366242,72.127704,-23.366242,72.127704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.465839,24.412454,73.976352,77.980462,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551441,1.395989,0.142185,0.014243,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.735635,tube-mpc,0,-126.340000,54.885000,-12.459463,2.469579,-12.300000,2.615000,-0.159463,-0.145421,-5.336590,-15.765812,-0.274453,-15.765812,-5.336590,-0.200000,0.660000,-24,68,-24.088539,68.028559,-24.088539,68.028559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.266078,24.530502,71.090645,76.587736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558800,1.406512,0.179811,0.015850,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.745638,tube-mpc,0,-126.340000,54.885000,-12.509142,2.347820,-12.350000,2.465000,-0.159142,-0.117180,-4.604715,-14.972947,0.030495,-14.972947,-4.604715,-0.230000,0.650000,-19,66,-19.244735,65.627783,-19.244735,65.627783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.638773,25.397899,70.604685,77.722771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556803,1.405647,0.176110,0.014595,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.755564,tube-mpc,0,-126.340000,54.885000,-12.550360,2.227965,-12.390000,2.325000,-0.160360,-0.097035,-4.055809,-14.058103,-0.274453,-14.058103,-4.055809,-0.230000,0.640000,-17,62,-16.709338,61.606590,-16.709338,61.606590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.217848,26.645818,71.066602,79.611157,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554001,1.395944,0.135245,0.012555,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.765652,tube-mpc,0,-126.340000,54.885000,-12.584212,2.107220,-12.420000,2.185000,-0.164212,-0.077780,-3.384923,-13.387218,-0.579401,-13.387218,-3.384923,-0.210000,0.620000,-18,60,-18.353860,60.352962,-18.353860,60.352962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.779295,27.523249,71.608156,80.256070,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573540,1.404390,0.177596,0.016404,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.775563,tube-mpc,0,-126.340000,54.885000,-12.609788,1.989734,-12.450000,2.075000,-0.159788,-0.085266,-3.079975,-11.679509,-0.213464,-11.679509,-3.079975,-0.200000,0.610000,-15,47,-15.025311,47.463411,-15.025311,47.463411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.217531,26.948656,70.472617,76.943793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582562,1.546886,0.222802,0.021937,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.785486,tube-mpc,0,-126.340000,54.885000,-12.627996,1.873304,-12.470000,1.965000,-0.157996,-0.091696,-1.982162,-11.435550,-0.396432,-11.435550,-1.982162,-0.180000,0.510000,-20,54,-20.324014,54.144745,-20.324014,54.144745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.125237,26.446334,72.380908,80.054785,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547516,1.620703,0.226602,0.025964,0.504093,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.795525,tube-mpc,0,-126.340000,54.885000,-12.639124,1.756792,-12.480000,1.845000,-0.159124,-0.088208,-1.189297,-12.472374,-0.152474,-12.472374,-1.189297,-0.200000,0.510000,-19,64,-19.402309,64.253788,-19.402309,64.253788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.624646,25.136906,70.257209,74.926522,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576239,1.445756,0.236858,0.018649,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.805521,tube-mpc,0,-126.340000,54.885000,-12.643171,1.642108,-12.480000,1.715000,-0.163171,-0.072892,0.152474,-13.692166,-0.518412,-13.692166,0.152474,-0.200000,0.560000,-26,72,-26.159025,72.477345,-26.159025,72.477345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.976469,24.944385,67.493861,74.726258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547027,1.699404,0.252839,0.035354,0.500741,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.815496,tube-mpc,0,-126.340000,54.885000,-12.640475,1.529035,-12.470000,1.595000,-0.170475,-0.065965,0.762370,-12.533363,-0.640391,-12.533363,0.762370,-0.230000,0.630000,-23,59,-22.957634,58.716159,-22.957634,58.716159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.481056,24.227468,63.771087,71.636247,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569400,1.514220,0.216558,0.020210,0.500632,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.825487,tube-mpc,0,-126.340000,54.885000,-12.631300,1.417201,-12.460000,1.485000,-0.171300,-0.067799,1.067318,-11.496540,-0.518412,-11.496540,1.067318,-0.240000,0.690000,-19,45,-18.795843,44.871941,-18.795843,44.871941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.838618,24.488676,62.210607,73.991647,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554071,1.593556,0.211831,0.015290,0.500345,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.835558,tube-mpc,0,-126.340000,54.885000,-12.615777,1.305935,-12.440000,1.385000,-0.175777,-0.079065,1.006328,-9.849821,-0.152474,-9.849821,1.006328,-0.220000,0.530000,-15,45,-15.196587,45.373029,-15.196587,45.373029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.922908,24.647328,63.484038,76.585290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551826,1.405336,0.146974,0.013561,0.500423,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.845564,tube-mpc,0,-126.340000,54.885000,-12.594404,1.196865,-12.430000,1.285000,-0.164404,-0.088135,0.518412,-10.276748,-0.091484,-10.276748,0.518412,-0.190000,0.470000,-9,55,-9.009229,54.679912,-9.009229,54.679912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.515840,24.418401,63.808279,75.035492,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554112,1.401827,0.138140,0.012720,0.500209,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.855564,tube-mpc,0,-126.340000,54.885000,-12.567409,1.089354,-12.410000,1.175000,-0.157409,-0.085646,0.884349,-11.862478,-0.335443,-11.862478,0.884349,-0.150000,0.460000,-13,70,-12.513626,70.275825,-12.513626,70.275825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.340121,25.010408,64.209305,75.122181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556326,1.394137,0.134659,0.012789,0.500377,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.865636,tube-mpc,0,-126.340000,54.885000,-12.534827,0.982583,-12.400000,1.065000,-0.134827,-0.082417,1.799193,-11.435550,-0.396432,-11.435550,1.799193,-0.140000,0.580000,-16,58,-15.894626,57.886210,-15.894626,57.886210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.399366,24.745134,61.063191,69.358358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558851,1.411279,0.192889,0.016722,0.500436,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.875644,tube-mpc,0,-126.340000,54.885000,-12.497392,0.877999,-12.370000,0.965000,-0.127392,-0.087001,2.470079,-10.642686,-0.030495,-10.642686,2.470079,-0.150000,0.590000,-16,50,-15.878879,50.354210,-15.878879,50.354210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.499422,24.930156,58.435018,68.094733,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556695,1.404491,0.170154,0.013923,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.885571,tube-mpc,0,-126.340000,54.885000,-12.455573,0.775732,-12.350000,0.875000,-0.105573,-0.099268,1.921172,-8.691018,-0.213464,-8.691018,1.921172,-0.170000,0.510000,-2,41,-2.260887,41.320327,-2.260887,41.320327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.499650,24.582377,56.766209,66.936651,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554256,1.408934,0.146066,0.015212,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.895557,tube-mpc,0,-126.340000,54.885000,-12.409101,0.674336,-12.320000,0.795000,-0.089101,-0.120664,1.799193,-8.995966,-0.091484,-8.995966,1.799193,-0.130000,0.450000,-1,48,-0.788173,47.765760,-0.788173,47.765760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.365093,25.215726,59.628529,74.895369,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552540,1.391739,0.131107,0.013513,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.905647,tube-mpc,0,-126.340000,54.885000,-12.357958,0.573355,-12.290000,0.705000,-0.067958,-0.131645,2.348100,-9.788831,-0.213464,-9.788831,2.348100,-0.070000,0.430000,-8,56,-8.495868,56.217883,-8.495868,56.217883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.803701,25.284475,57.752594,70.071481,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560423,1.403471,0.191581,0.015795,0.500147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.915641,tube-mpc,0,-126.340000,54.885000,-12.303461,0.474774,-12.260000,0.605000,-0.043461,-0.130226,3.018985,-11.130602,-0.030495,-11.130602,3.018985,-0.090000,0.490000,-8,63,-7.813984,63.109894,-7.813984,63.109894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.140113,24.848978,54.502840,62.610295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558814,1.403868,0.181025,0.015376,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.925640,tube-mpc,0,-126.340000,54.885000,-12.245404,0.377531,-12.220000,0.495000,-0.025404,-0.117469,3.201954,-11.130602,-0.091484,-11.130602,3.201954,-0.090000,0.530000,-5,62,-5.364209,61.846243,-5.364209,61.846243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.978217,24.979933,51.436133,61.940701,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556855,1.402652,0.181698,0.015714,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.935638,tube-mpc,0,-126.340000,54.885000,-12.184124,0.281658,-12.180000,0.395000,-0.004124,-0.113342,3.933829,-10.398727,-0.152474,-10.398727,3.933829,-0.080000,0.550000,-9,55,-8.514978,55.036147,-8.514978,55.036147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.177768,25.609642,50.636195,62.406710,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556232,1.402246,0.181118,0.014191,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.945640,tube-mpc,0,-126.340000,54.885000,-12.119874,0.187047,-12.140000,0.295000,0.020126,-0.107953,4.116798,-8.752008,-0.091484,-8.752008,4.116798,-0.080000,0.560000,-6,42,-5.613824,41.529633,-5.613824,41.529633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.299094,25.638925,47.759194,58.829219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558845,1.402440,0.182197,0.015967,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.955577,tube-mpc,0,-126.340000,54.885000,-12.053410,0.094295,-12.090000,0.215000,0.036590,-0.120705,3.994819,-8.508050,-0.335443,-8.508050,3.994819,-0.100000,0.480000,2,46,1.657495,45.650258,1.657495,45.650258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.918637,25.840970,50.226421,62.147909,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554271,1.392042,0.132808,0.014332,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.965642,tube-mpc,0,-126.340000,54.885000,-11.983699,0.001551,-12.050000,0.115000,0.066301,-0.113449,4.116798,-10.276748,-0.213464,-10.276748,4.116798,-0.070000,0.430000,1,66,0.829510,66.153509,0.829510,66.153509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.813917,26.600607,52.964838,65.276937,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556962,1.403606,0.180604,0.015657,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.975577,tube-mpc,0,-126.340000,54.885000,-11.912797,-0.088876,-12.010000,0.015000,0.097203,-0.103876,4.177788,-11.191592,-0.762370,-11.191592,4.177788,-0.060000,0.510000,3,69,2.528274,68.824288,2.528274,68.824288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.507418,26.473542,50.707445,61.531885,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545011,1.391519,0.138357,0.013081,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.985641,tube-mpc,0,-126.340000,54.885000,-11.839132,-0.179403,-11.970000,-0.095000,0.130868,-0.084403,4.299767,-11.008623,-0.091484,-11.008623,4.299767,-0.040000,0.560000,3,65,3.018768,65.151809,3.018768,65.151809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.060166,26.525620,51.128998,61.228180,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557707,1.400700,0.177919,0.014261,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.995607,tube-mpc,0,-126.340000,54.885000,-11.764607,-0.268065,-11.920000,-0.195000,0.155393,-0.073065,4.421746,-9.971800,0.030495,-9.971800,4.421746,-0.030000,0.610000,4,53,3.998966,53.316682,3.998966,53.316682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.004900,26.299376,49.554368,59.140930,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560056,1.400726,0.183306,0.014432,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.005644,tube-mpc,0,-126.340000,54.885000,-11.688214,-0.356447,-11.870000,-0.285000,0.181786,-0.071447,4.360757,-8.630029,-0.335443,-8.630029,4.360757,-0.030000,0.550000,8,48,8.197284,47.684814,8.197284,47.684814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.773796,25.860487,49.024024,58.926888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559910,1.400713,0.178071,0.014303,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.015637,tube-mpc,0,-126.340000,54.885000,-11.611069,-0.443608,-11.820000,-0.375000,0.208931,-0.068608,4.421746,-8.630029,-0.030495,-8.630029,4.421746,-0.020000,0.470000,10,55,9.712498,55.182400,9.712498,55.182400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.587909,25.471146,50.244990,61.054192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555110,1.398821,0.187289,0.013862,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.025640,tube-mpc,0,-126.340000,54.885000,-11.532973,-0.530125,-11.760000,-0.455000,0.227027,-0.075125,5.763517,-9.300914,-0.213464,-9.300914,5.763517,0.010000,0.460000,-4,61,-3.914389,61.268804,-3.914389,61.268804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.343447,24.644721,49.588439,59.666460,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556575,1.401328,0.179460,0.015459,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.035644,tube-mpc,0,-126.340000,54.885000,-11.454226,-0.615991,-11.700000,-0.555000,0.245774,-0.060991,6.434403,-10.154769,-0.335443,-10.154769,6.434403,0.000000,0.640000,-8,53,-8.028354,53.354555,-8.028354,53.354555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.774863,22.532156,45.342325,50.901697,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559467,1.399664,0.181948,0.014558,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.045642,tube-mpc,0,-126.340000,54.885000,-11.375081,-0.701246,-11.630000,-0.665000,0.254919,-0.036246,6.922320,-11.313571,0.030495,-11.313571,6.922320,-0.010000,0.560000,-11,72,-10.608524,71.949218,-10.608524,71.949218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.392881,21.240189,43.647298,50.687252,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558874,1.400599,0.182301,0.016068,0.500145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.055639,tube-mpc,0,-126.340000,54.885000,-11.295698,-0.786018,-11.560000,-0.775000,0.264302,-0.011018,6.739351,-11.130602,0.091484,-11.130602,6.739351,-0.040000,0.640000,-5,66,-4.688190,66.412559,-4.688190,66.412559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.568945,19.623228,46.974336,52.498424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556915,1.402883,0.181120,0.016089,0.500129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.065647,tube-mpc,0,-126.340000,54.885000,-11.216145,-0.870520,-11.480000,-0.885000,0.263855,0.014480,7.349247,-10.337738,-0.030495,-10.337738,7.349247,-0.050000,0.620000,-8,64,-8.303102,63.541291,-8.303102,63.541291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.032497,19.263714,52.639577,58.424253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560455,1.400358,0.178572,0.015762,0.500126,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.075639,tube-mpc,0,-126.340000,54.885000,-11.136818,-0.954606,-11.410000,-0.975000,0.273182,0.020394,7.044299,-9.605862,-0.030495,-9.605862,7.044299,-0.050000,0.610000,-5,59,-5.102411,58.608604,-5.102411,58.608604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.155131,18.418146,50.078131,55.184219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557124,1.400447,0.181735,0.014487,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.085641,tube-mpc,0,-126.340000,54.885000,-11.057659,-1.038595,-11.340000,-1.065000,0.282341,0.026405,7.044299,-8.508050,0.213464,-8.508050,7.044299,-0.070000,0.590000,-2,51,-1.515252,51.377604,-1.515252,51.377604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.762447,17.774683,50.999860,56.205994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556088,1.397959,0.182604,0.014354,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.095638,tube-mpc,0,-126.340000,54.885000,-10.978927,-1.122459,-11.260000,-1.155000,0.281073,0.032541,6.861330,-8.386070,-0.030495,-8.386070,6.861330,-0.080000,0.530000,1,56,1.126132,55.598620,1.126132,55.598620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.330270,17.424042,51.567480,57.314633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558212,1.399429,0.178709,0.014769,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.105642,tube-mpc,0,-126.340000,54.885000,-10.900644,-1.206406,-11.200000,-1.245000,0.299356,0.038594,6.800341,-9.422894,-0.030495,-9.422894,6.800341,-0.080000,0.530000,3,64,2.544769,64.291841,2.544769,64.291841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.592172,16.840487,50.979560,56.208295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557883,1.398641,0.179581,0.015302,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.115638,tube-mpc,0,-126.340000,54.885000,-10.823048,-1.290396,-11.130000,-1.345000,0.306952,0.054604,6.434403,-11.130602,-0.579401,-11.130602,6.434403,-0.060000,0.560000,3,77,2.637637,76.827568,2.637637,76.827568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.444531,15.860297,51.041923,55.374443,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556478,1.396218,0.189454,0.014315,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.125638,tube-mpc,0,-126.340000,54.885000,-10.746137,-1.374633,-11.060000,-1.455000,0.313863,0.080367,6.312424,-11.618519,-0.274453,-11.618519,6.312424,-0.050000,0.650000,2,75,2.010646,74.908992,2.010646,74.908992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.525475,14.008471,51.191407,54.352320,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558638,1.435430,0.222632,0.026530,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.135521,tube-mpc,0,-126.340000,54.885000,-10.670906,-1.458193,-11.000000,-1.555000,0.329094,0.096807,6.373413,-9.605862,0.335443,-9.605862,6.373413,-0.040000,0.690000,1,55,1.435078,55.399349,1.435078,55.399349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.363808,11.671356,49.918953,53.524121,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547279,1.419995,0.199273,0.021576,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.145576,tube-mpc,0,-126.340000,54.885000,-10.595242,-1.543602,-10.920000,-1.635000,0.324758,0.091398,6.007476,-8.264091,0.030495,-8.264091,6.007476,-0.030000,0.580000,3,52,2.883457,52.087710,2.883457,52.087710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.347966,9.835064,48.970837,52.468507,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557577,1.403897,0.153248,0.016206,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.155573,tube-mpc,0,-126.340000,54.885000,-10.520934,-1.629019,-10.860000,-1.715000,0.339066,0.085981,6.556382,-8.203101,0.030495,-8.203101,6.556382,-0.020000,0.520000,-2,55,-2.312741,55.329972,-2.312741,55.329972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.240489,8.319180,48.475879,52.520051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562284,1.388811,0.139586,0.012282,0.500433,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.165573,tube-mpc,0,-126.340000,54.885000,-10.447570,-1.715039,-10.790000,-1.805000,0.342430,0.089961,6.251434,-9.971800,-0.091484,-9.971800,6.251434,-0.030000,0.500000,0,71,0.395295,71.167472,0.395295,71.167472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.845457,6.340874,46.234367,52.199607,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554864,1.388621,0.140081,0.013289,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.175640,tube-mpc,0,-126.340000,54.885000,-10.374712,-1.802314,-10.730000,-1.915000,0.355288,0.112686,6.556382,-11.374561,-0.274453,-11.374561,6.556382,-0.010000,0.600000,-5,75,-4.853532,75.247481,-4.853532,75.247481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.267013,4.533620,49.670678,56.615789,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557658,1.398312,0.187801,0.014355,0.500366,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.185641,tube-mpc,0,-126.340000,54.885000,-10.303340,-1.889771,-10.660000,-2.025000,0.356660,0.135229,6.312424,-11.069613,0.030495,-11.069613,6.312424,-0.020000,0.670000,-2,68,-2.306287,67.535879,-2.306287,67.535879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.778277,2.016703,48.315172,57.035888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558994,1.396150,0.189540,0.015600,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.195636,tube-mpc,0,-126.340000,54.885000,-10.233016,-1.978002,-10.590000,-2.125000,0.356984,0.146998,6.007476,-9.910810,-0.213464,-9.910810,6.007476,-0.030000,0.670000,2,58,1.621066,57.562969,1.621066,57.562969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.889005,0.385616,50.179763,56.099885,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556967,1.397364,0.179197,0.014714,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.205643,tube-mpc,0,-126.340000,54.885000,-10.163595,-2.067252,-10.540000,-2.215000,0.376405,0.147748,5.214611,-8.264091,0.030495,-8.264091,5.214611,-0.030000,0.630000,11,46,10.580712,46.134791,10.580712,46.134791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.362842,-0.589183,50.763706,55.334953,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558197,1.400138,0.179479,0.015985,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.215639,tube-mpc,0,-126.340000,54.885000,-10.095211,-2.157389,-10.480000,-2.295000,0.384789,0.137611,5.397580,-8.569039,0.030495,-8.569039,5.397580,-0.030000,0.520000,10,56,9.979893,55.768645,9.979893,55.768645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.486001,-0.215832,54.770972,59.400948,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558381,1.396300,0.189604,0.014603,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.225638,tube-mpc,0,-126.340000,54.885000,-10.027748,-2.248582,-10.430000,-2.385000,0.402252,0.136418,5.031642,-9.544873,0.213464,-9.544873,5.031642,0.020000,0.520000,8,63,7.532729,62.773394,7.532729,62.773394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.635553,-0.887529,52.071244,57.980231,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557755,1.397653,0.190171,0.014358,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.235646,tube-mpc,0,-126.340000,54.885000,-9.961099,-2.340973,-10.370000,-2.485000,0.408901,0.144027,5.763517,-10.886644,-0.152474,-10.886644,5.763517,0.030000,0.540000,0,71,-0.405947,71.454036,-0.405947,71.454036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.551071,-2.089458,51.552031,57.897344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561074,1.396996,0.191494,0.015352,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.245635,tube-mpc,0,-126.340000,54.885000,-9.895406,-2.434339,-10.310000,-2.595000,0.414594,0.160661,5.824507,-11.252582,0.335443,-11.252582,5.824507,0.020000,0.620000,0,68,-0.081131,67.693404,-0.081131,67.693404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.740691,-4.256588,49.321314,57.122301,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557881,1.394968,0.190348,0.014290,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.255636,tube-mpc,0,-126.340000,54.885000,-9.830386,-2.529030,-10.240000,-2.685000,0.409614,0.155970,5.946486,-9.361904,0.091484,-9.361904,5.946486,0.000000,0.640000,2,48,1.544360,48.277070,1.544360,48.277070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.524012,-6.140392,48.381787,56.418411,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560804,1.395471,0.177225,0.014542,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.265642,tube-mpc,0,-126.340000,54.885000,-9.766014,-2.625020,-10.180000,-2.765000,0.413986,0.139980,6.312424,-7.105289,0.091484,-7.105289,6.312424,-0.010000,0.570000,1,32,1.103500,32.165409,1.103500,32.165409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.767295,-7.318702,49.128301,55.747050,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557670,1.397464,0.180176,0.015980,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.275566,tube-mpc,0,-126.340000,54.885000,-9.702755,-2.721498,-10.120000,-2.845000,0.417245,0.123502,5.763517,-6.678361,0.152474,-6.678361,5.763517,-0.030000,0.430000,9,38,9.280134,37.713577,9.280134,37.713577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.784502,-7.861364,52.276262,57.756085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554855,1.389262,0.134831,0.012566,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.285640,tube-mpc,0,-126.340000,54.885000,-9.639051,-2.820750,-10.050000,-2.925000,0.410949,0.104250,5.641538,-9.239925,0.518412,-9.239925,5.641538,0.010000,0.330000,5,65,4.707082,64.745740,4.707082,64.745740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.640834,-6.429367,57.023651,61.688702,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557830,1.396004,0.189156,0.013941,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.295644,tube-mpc,0,-126.340000,54.885000,-9.576180,-2.920673,-9.980000,-3.025000,0.403820,0.104327,6.251434,-11.618519,-0.030495,-11.618519,6.251434,0.020000,0.440000,-3,74,-3.407035,73.930633,-3.407035,73.930633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.180713,-6.287328,57.378732,64.755333,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560747,1.395801,0.189148,0.015200,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.305640,tube-mpc,0,-126.340000,54.885000,-9.513657,-3.021861,-9.900000,-3.135000,0.386343,0.113139,6.739351,-11.435550,0.213464,-11.435550,6.739351,0.000000,0.580000,-7,59,-6.817911,59.349760,-6.817911,59.349760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.743455,-7.189644,54.169442,63.152936,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557621,1.396570,0.190310,0.014918,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.315644,tube-mpc,0,-126.340000,54.885000,-9.451258,-3.124501,-9.830000,-3.235000,0.378742,0.110499,7.105289,-8.569039,0.335443,-8.569039,7.105289,-0.040000,0.570000,-4,34,-4.093104,34.307774,-4.093104,34.307774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.723396,-8.042107,49.847769,58.248493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556730,1.397036,0.175915,0.014532,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.325643,tube-mpc,0,-126.340000,54.885000,-9.388956,-3.228448,-9.750000,-3.305000,0.361044,0.076552,6.861330,-6.556382,0.335443,-6.556382,6.861330,-0.040000,0.450000,-2,23,-1.702162,22.890022,-1.702162,22.890022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.851641,-7.614146,50.787667,56.764246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557902,1.396942,0.178866,0.014228,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.335577,tube-mpc,0,-126.340000,54.885000,-9.326995,-3.333073,-9.680000,-3.385000,0.353005,0.051927,6.861330,-7.471226,0.335443,-7.471226,6.861330,-0.050000,0.350000,0,35,-0.195301,35.193277,-0.195301,35.193277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.106474,-6.011258,54.362157,61.669376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556635,1.390057,0.135829,0.015081,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.345640,tube-mpc,0,-126.340000,54.885000,-9.264046,-3.440405,-9.610000,-3.475000,0.345954,0.034595,6.861330,-10.032790,0.274453,-10.032790,6.861330,-0.040000,0.310000,-2,57,-1.779380,57.408018,-1.779380,57.408018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.475842,-3.941378,56.647240,63.972746,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557313,1.396895,0.177260,0.016183,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.355640,tube-mpc,0,-126.340000,54.885000,-9.201180,-3.548390,-9.530000,-3.585000,0.328820,0.036610,6.983309,-12.838311,0.030495,-12.838311,6.983309,-0.040000,0.500000,-5,63,-4.654289,62.900564,-4.654289,62.900564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.976886,-2.431980,56.441466,64.955283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559019,1.396953,0.178257,0.014205,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.365645,tube-mpc,0,-126.340000,54.885000,-9.137841,-3.657728,-9.450000,-3.715000,0.312159,0.057272,7.166278,-13.021280,0.030495,-13.021280,7.166278,-0.050000,0.510000,-5,64,-5.473820,64.403530,-5.473820,64.403530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.200553,-1.027779,55.594311,64.699684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562082,1.398688,0.179015,0.015969,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.375639,tube-mpc,0,-126.340000,54.885000,-9.074000,-3.768209,-9.370000,-3.835000,0.296000,0.066791,6.983309,-11.313571,0.030495,-11.313571,6.983309,-0.060000,0.580000,-2,44,-2.312225,43.793217,-2.312225,43.793217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.496445,-0.055990,55.022386,63.155384,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556928,1.400358,0.189474,0.015169,0.500132,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.385641,tube-mpc,0,-126.340000,54.885000,-9.009420,-3.879978,-9.290000,-3.925000,0.280580,0.045022,7.044299,-8.873987,-0.030495,-8.873987,7.044299,-0.060000,0.520000,-2,25,-1.586659,25.017927,-1.586659,25.017927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.922606,1.424609,55.927954,63.966831,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556140,1.396302,0.177900,0.015417,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.395643,tube-mpc,0,-126.340000,54.885000,-8.944014,-3.992915,-9.210000,-4.015000,0.265986,0.022085,7.471226,-8.508050,0.518412,-8.508050,7.471226,-0.070000,0.370000,-3,31,-3.205981,31.477314,-3.205981,31.477314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.780070,3.244670,57.230395,68.960142,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560705,1.397410,0.180642,0.015608,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.405638,tube-mpc,0,-126.340000,54.885000,-8.877713,-4.106863,-9.130000,-4.115000,0.252287,0.008137,8.142112,-10.825654,0.030495,-10.825654,8.142112,-0.060000,0.300000,-11,55,-10.541668,54.752638,-10.541668,54.752638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.238265,4.923516,60.343055,71.265511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556481,1.398448,0.177903,0.015380,0.500133,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.415638,tube-mpc,0,-126.340000,54.885000,-8.810317,-4.221892,-9.050000,-4.235000,0.239683,0.013108,8.203101,-13.936124,0.213464,-13.936124,8.203101,-0.110000,0.400000,-6,72,-5.612691,71.831537,-5.612691,71.831537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.831592,5.696407,62.417593,72.067633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557423,1.395194,0.174598,0.014078,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.425579,tube-mpc,0,-126.340000,54.885000,-8.742151,-4.337181,-8.960000,-4.365000,0.217849,0.027819,7.715185,-14.972947,0.396432,-14.972947,7.715185,-0.080000,0.530000,-6,70,-5.680275,69.872431,-5.680275,69.872431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.459165,7.129998,66.150853,77.345612,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558060,1.398476,0.192621,0.015998,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.435637,tube-mpc,0,-126.340000,54.885000,-8.671876,-4.454711,-8.880000,-4.495000,0.208124,0.040289,7.959143,-12.716332,0.274453,-12.716332,7.959143,-0.110000,0.620000,-2,43,-2.239080,43.494571,-2.239080,43.494571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.738197,8.378259,66.997356,79.068032,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558101,1.398906,0.177627,0.014231,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.445644,tube-mpc,0,-126.340000,54.885000,-8.600551,-4.572428,-8.800000,-4.605000,0.199449,0.032572,7.349247,-9.788831,0.213464,-9.788831,7.349247,-0.090000,0.530000,3,25,3.101122,25.139369,3.101122,25.139369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.282468,10.089326,67.822674,82.115696,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558976,1.398942,0.179957,0.014982,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.455571,tube-mpc,0,-126.340000,54.885000,-8.528324,-4.689857,-8.730000,-4.695000,0.201676,0.005143,7.349247,-9.117946,0.640391,-9.117946,7.349247,-0.080000,0.370000,5,30,5.012321,30.267082,5.012321,30.267082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.047319,11.915794,70.740849,86.460891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552310,1.391844,0.133999,0.014708,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.465642,tube-mpc,0,-126.340000,54.885000,-8.453437,-4.809582,-8.660000,-4.805000,0.206563,-0.004582,7.410237,-11.191592,-0.091484,-11.191592,7.410237,0.000000,0.310000,-4,52,-3.666567,51.611366,-3.666567,51.611366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.097897,13.198205,73.838822,86.291587,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558681,1.402633,0.178459,0.015901,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.475636,tube-mpc,0,-126.340000,54.885000,-8.377449,-4.928844,-8.580000,-4.945000,0.202551,0.016156,6.739351,-15.277895,0.335443,-15.277895,6.739351,0.010000,0.380000,1,82,0.669632,81.528878,0.669632,81.528878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.571910,13.644808,75.948385,82.925843,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557346,1.397736,0.189345,0.014399,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.485636,tube-mpc,0,-126.340000,54.885000,-8.299660,-5.048523,-8.500000,-5.095000,0.200340,0.046477,7.227268,-16.192739,0.518412,-16.192739,7.227268,0.040000,0.580000,-6,75,-5.842700,74.861208,-5.842700,74.861208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.471798,14.166540,80.075467,88.158629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558010,1.397537,0.193440,0.014836,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.495573,tube-mpc,0,-126.340000,54.885000,-8.220559,-5.167664,-8.430000,-5.235000,0.209441,0.067336,7.471226,-13.753155,0.274453,-13.753155,7.471226,-0.060000,0.660000,8,49,8.320199,49.273766,8.320199,49.273766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.000674,14.718334,81.001942,89.374645,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552764,1.391200,0.155858,0.013256,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.505646,tube-mpc,0,-126.340000,54.885000,-8.138487,-5.288515,-8.350000,-5.345000,0.211513,0.056485,6.678361,-9.727842,0.091484,-9.727842,6.678361,-0.030000,0.600000,16,20,16.135006,19.710645,16.135006,19.710645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.422613,16.420354,81.294830,96.451669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560366,1.396143,0.172306,0.015675,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.515566,tube-mpc,0,-126.340000,54.885000,-8.055747,-5.407491,-8.280000,-5.425000,0.224253,0.017509,7.166278,-8.203101,0.457422,-8.203101,7.166278,-0.020000,0.390000,16,21,15.511601,21.483992,15.511601,21.483992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.552936,17.771263,87.063865,103.147447,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553035,1.390677,0.152272,0.012536,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.525637,tube-mpc,0,-126.340000,54.885000,-7.969776,-5.528080,-8.200000,-5.535000,0.230224,0.006920,7.288257,-11.435550,0.762370,-11.435550,7.288257,0.060000,0.280000,6,57,6.098176,57.458949,6.098176,57.458949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.885278,18.357110,93.125321,103.414570,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572957,1.409541,0.177648,0.014667,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.535646,tube-mpc,0,-126.340000,54.885000,-7.882348,-5.647572,-8.120000,-5.675000,0.237652,0.027428,8.752008,-15.887791,0.335443,-15.887791,8.752008,0.050000,0.360000,-5,91,-4.535690,90.763302,-4.535690,90.763302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.823033,18.174363,91.869535,96.875442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557827,1.398136,0.189645,0.015600,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.545638,tube-mpc,0,-126.340000,54.885000,-7.793059,-5.766385,-8.010000,-5.835000,0.216941,0.068615,10.032790,-16.680656,0.701380,-16.680656,10.032790,0.020000,0.620000,-13,80,-12.791164,79.608664,-12.791164,79.608664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.932543,17.577231,87.582352,95.943767,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557436,1.397653,0.215910,0.015560,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.555638,tube-mpc,0,-126.340000,54.885000,-7.701702,-5.884641,-7.910000,-5.975000,0.208298,0.090359,10.520706,-13.997114,1.128308,-13.997114,10.520706,-0.030000,0.740000,-9,49,-8.957373,48.994256,-8.957373,48.994256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.573791,18.138044,85.436072,94.425799,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557197,1.397872,0.191729,0.015440,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.565571,tube-mpc,0,-126.340000,54.885000,-7.608987,-6.001303,-7.800000,-6.085000,0.191013,0.083697,10.154769,-9.605862,0.884349,-9.605862,10.154769,-0.080000,0.640000,3,21,3.172602,21.162424,3.172602,21.162424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.745041,19.533018,81.421515,95.841011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556150,1.392023,0.140732,0.015529,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.575570,tube-mpc,0,-126.340000,54.885000,-7.513696,-6.117774,-7.700000,-6.185000,0.186304,0.067226,9.483883,-8.934977,0.640391,-8.934977,9.483883,-0.080000,0.420000,12,34,12.041757,34.155527,12.041757,34.155527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.147666,21.436683,79.141653,98.941083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556130,1.394884,0.135178,0.013637,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.585641,tube-mpc,0,-126.340000,54.885000,-7.415769,-6.233932,-7.590000,-6.295000,0.174231,0.061068,9.971800,-11.740498,0.579401,-11.740498,9.971800,-0.030000,0.350000,2,65,2.030818,64.882872,2.030818,64.882872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.103293,22.575695,75.963469,94.048875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558865,1.403015,0.176843,0.015585,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.595567,tube-mpc,0,-126.340000,54.885000,-7.317387,-6.347119,-7.490000,-6.425000,0.172613,0.077881,9.849821,-14.850968,1.006328,-14.850968,9.849821,-0.040000,0.460000,4,85,4.263758,85.006162,4.263758,85.006162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.474881,21.613687,73.213860,84.682445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553894,1.395025,0.164324,0.013297,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.605600,tube-mpc,0,-126.340000,54.885000,-7.216116,-6.460052,-7.380000,-6.575000,0.163884,0.114948,10.886644,-15.521854,1.006328,-15.521854,10.886644,0.000000,0.660000,-9,78,-9.387134,78.203385,-9.387134,78.203385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.120734,21.268117,74.043504,87.571879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553683,1.402121,0.206433,0.015529,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.615570,tube-mpc,0,-126.340000,54.885000,-7.113729,-6.570645,-7.260000,-6.695000,0.146271,0.124355,11.130602,-11.740498,1.494245,-11.740498,11.130602,-0.040000,0.740000,-6,42,-5.931872,42.337861,-5.931872,42.337861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.684685,20.524487,73.705973,84.897487,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550868,1.393042,0.150915,0.012157,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.625649,tube-mpc,0,-126.340000,54.885000,-7.008553,-6.680596,-7.140000,-6.795000,0.131447,0.114404,11.069613,-7.715185,1.189297,-7.715185,11.069613,-0.060000,0.610000,-1,21,-0.762148,20.592305,-0.762148,20.592305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.167016,20.921120,70.732685,87.211843,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567983,1.400729,0.175767,0.014307,0.501618,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.635573,tube-mpc,0,-126.340000,54.885000,-6.903444,-6.786879,-7.020000,-6.875000,0.116556,0.088121,11.252582,-7.471226,1.006328,-7.471226,11.252582,0.030000,0.400000,-13,36,-13.078952,36.300336,-13.078952,36.300336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.045022,22.212005,71.938437,90.944112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555139,1.394846,0.142598,0.013959,0.500525,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.645516,tube-mpc,0,-126.340000,54.885000,-6.796708,-6.891217,-6.910000,-6.965000,0.113292,0.073783,11.008623,-9.422894,1.311276,-9.422894,11.008623,-0.080000,0.340000,3,60,2.968407,59.750475,2.968407,59.750475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.293413,21.382640,71.028233,85.566360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562772,1.544461,0.223037,0.020276,0.500625,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.655488,tube-mpc,0,-126.340000,54.885000,-6.688346,-6.993533,-6.790000,-7.065000,0.101654,0.071467,11.252582,-12.106436,1.494245,-12.106436,11.252582,-0.070000,0.440000,-1,76,-0.542657,75.964348,-0.542657,75.964348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.536970,22.426305,72.706212,88.901075,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547653,1.427839,0.186993,0.015941,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.665487,tube-mpc,0,-126.340000,54.885000,-6.578499,-7.093621,-6.680000,-7.175000,0.101501,0.081379,10.398727,-11.801488,1.555235,-11.801488,10.398727,-0.070000,0.600000,7,63,7.304772,63.369428,7.304772,63.369428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.199669,22.676313,71.689980,88.152373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568359,1.568172,0.240347,0.016671,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.675488,tube-mpc,0,-126.340000,54.885000,-6.467586,-7.191046,-6.570000,-7.275000,0.102414,0.083954,10.398727,-8.873987,1.067318,-8.873987,10.398727,-0.050000,0.640000,7,38,6.879635,38.128564,6.879635,38.128564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.102562,24.152236,74.206955,91.496033,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547411,1.651099,0.241968,0.027563,0.500705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.685693,tube-mpc,0,-126.340000,54.885000,-6.353514,-7.287504,-6.450000,-7.345000,0.096486,0.057496,10.337738,-5.763517,1.189297,-5.763517,10.337738,-0.010000,0.540000,3,21,3.489393,21.044765,3.489393,21.044765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.254839,25.548226,73.306522,92.183998,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589594,1.530109,0.197963,0.017595,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.695520,tube-mpc,0,-126.340000,54.885000,-6.242964,-7.377416,-6.350000,-7.395000,0.107036,0.017584,10.398727,-4.482736,1.372266,-4.482736,10.398727,0.000000,0.390000,4,23,3.509557,22.734212,3.509557,22.734212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.243267,25.784834,74.849489,91.077971,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549585,1.772661,0.257937,0.037983,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.705492,tube-mpc,0,-126.340000,54.885000,-6.130261,-7.465507,-6.240000,-7.445000,0.109739,-0.020507,10.947634,-6.556382,1.250287,-6.556382,10.947634,0.000000,0.280000,-1,49,-1.312293,49.460179,-1.312293,49.460179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.238847,26.049559,74.889760,90.136841,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556749,1.435615,0.195078,0.026756,0.500363,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.715490,tube-mpc,0,-126.340000,54.885000,-6.016925,-7.550484,-6.120000,-7.525000,0.103075,-0.025484,10.398727,-9.971800,1.372266,-9.971800,10.398727,-0.010000,0.350000,2,75,2.455921,75.398488,2.455921,75.398488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.271957,25.747061,73.092348,84.100735,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554117,1.559277,0.207674,0.015181,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.725576,tube-mpc,0,-126.340000,54.885000,-5.902445,-7.632661,-6.010000,-7.625000,0.107555,-0.007661,11.069613,-9.971800,1.677214,-9.971800,11.069613,-0.010000,0.540000,-3,64,-3.478215,64.461910,-3.478215,64.461910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.651376,25.214407,71.962476,82.734421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553179,1.407411,0.140026,0.012951,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.735643,tube-mpc,0,-126.340000,54.885000,-5.788264,-7.710962,-5.900000,-7.695000,0.111736,-0.015962,10.581696,-6.007476,1.433256,-6.007476,10.581696,-0.060000,0.620000,8,27,7.825555,27.148288,7.825555,27.148288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.171775,24.665803,71.647090,81.667342,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558056,1.414545,0.183189,0.014419,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.745570,tube-mpc,0,-126.340000,54.885000,-5.675947,-7.784398,-5.800000,-7.735000,0.124053,-0.049398,9.910810,-2.409089,1.677214,-2.409089,9.910810,-0.010000,0.480000,10,9,9.641775,9.252631,9.641775,9.252631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.879574,25.298865,67.889179,83.544961,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554430,1.397966,0.134408,0.015027,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.755647,tube-mpc,0,-126.340000,54.885000,-5.562455,-7.854956,-5.690000,-7.765000,0.127545,-0.089956,9.849821,-2.714037,1.372266,-2.714037,9.849821,0.120000,0.280000,-7,29,-6.944492,29.150948,-6.944492,29.150948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.413656,25.773806,73.031251,86.957086,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560809,1.411164,0.186881,0.014422,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.765642,tube-mpc,0,-126.340000,54.885000,-5.450616,-7.920845,-5.590000,-7.815000,0.139384,-0.105845,10.215758,-5.275601,1.433256,-5.275601,10.215758,0.040000,0.250000,-2,56,-1.770585,56.467966,-1.770585,56.467966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.307606,23.965941,72.789199,80.180449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561455,1.414033,0.184223,0.016254,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.775569,tube-mpc,0,-126.340000,54.885000,-5.340504,-7.982109,-5.490000,-7.885000,0.149496,-0.097109,9.910810,-8.325081,1.067318,-8.325081,9.910810,-0.020000,0.380000,7,76,6.988049,75.924433,6.988049,75.924433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.441149,23.280213,67.698518,77.854493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551259,1.415617,0.136797,0.014463,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.785642,tube-mpc,0,-126.340000,54.885000,-5.230002,-8.039895,-5.380000,-7.965000,0.149998,-0.074895,9.422894,-7.776174,1.555235,-7.776174,9.422894,0.010000,0.570000,6,61,5.830525,61.377116,5.830525,61.377116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.893688,23.214779,67.795119,79.443089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559183,1.428907,0.209932,0.025306,0.500353,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.795563,tube-mpc,0,-126.340000,54.885000,-5.122600,-8.092389,-5.290000,-8.015000,0.167400,-0.077389,8.569039,-3.628881,1.311276,-3.628881,8.569039,0.000000,0.630000,15,25,15.220006,25.352740,15.220006,25.352740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.309831,23.950219,66.800219,79.220797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553364,1.402941,0.146568,0.013612,0.500410,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.805563,tube-mpc,0,-126.340000,54.885000,-5.016048,-8.140742,-5.190000,-8.025000,0.173952,-0.115742,8.203101,-0.030495,1.189297,-0.030495,8.203101,0.060000,0.470000,11,9,11.019495,9.453706,11.019495,9.453706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.124162,25.172086,66.877530,81.105554,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540877,1.399123,0.144709,0.014057,0.501920,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.815503,tube-mpc,0,-126.340000,54.885000,-4.912053,-8.184179,-5.100000,-8.025000,0.187947,-0.159179,9.117946,-0.030495,1.311276,-0.030495,9.117946,0.180000,0.270000,-13,27,-13.499229,27.055856,-13.499229,27.055856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.540671,25.930471,70.742984,85.013398,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555558,1.398461,0.138083,0.014013,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.825649,tube-mpc,0,-126.340000,54.885000,-4.808147,-8.223657,-5.000000,-8.045000,0.191853,-0.178657,9.849821,-3.201954,0.945339,-3.201954,9.849821,0.000000,0.250000,-1,59,-1.499411,58.597311,-1.499411,58.597311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.322951,24.909932,72.186564,82.740514,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575126,1.405324,0.177788,0.015673,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.835638,tube-mpc,0,-126.340000,54.885000,-4.708306,-8.257644,-4.900000,-8.095000,0.191694,-0.162644,9.300914,-5.702528,1.677214,-5.702528,9.300914,-0.030000,0.400000,4,73,3.594217,73.101933,3.594217,73.101933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.541850,25.266097,70.236318,83.985283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557975,1.405209,0.178644,0.014818,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.845639,tube-mpc,0,-126.340000,54.885000,-4.611032,-8.286746,-4.810000,-8.145000,0.198968,-0.141746,7.593205,-5.824507,1.372266,-5.824507,7.593205,-0.030000,0.570000,16,66,15.602008,66.086714,15.602008,66.086714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.107806,26.470099,73.500175,85.063875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559455,1.405957,0.178081,0.014933,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.855568,tube-mpc,0,-126.340000,54.885000,-4.517362,-8.310695,-4.730000,-8.175000,0.212638,-0.135695,6.983309,-1.372266,1.067318,-1.372266,6.983309,0.030000,0.640000,13,28,12.874649,28.075463,12.874649,28.075463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.547874,28.223384,75.462407,87.303401,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552256,1.399426,0.147909,0.013930,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.865646,tube-mpc,0,-126.340000,54.885000,-4.425493,-8.329908,-4.660000,-8.155000,0.234507,-0.174908,6.922320,2.775027,1.311276,2.775027,6.922320,0.070000,0.490000,8,7,7.974925,6.913780,7.974925,6.913780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.954905,29.600459,73.083250,89.739479,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560348,1.408916,0.175040,0.014503,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.875570,tube-mpc,0,-126.340000,54.885000,-4.338415,-8.343764,-4.590000,-8.135000,0.251585,-0.208764,6.434403,2.592058,1.006328,2.592058,6.434403,0.060000,0.280000,11,28,11.175488,28.138145,11.175488,28.138145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.319849,30.235828,73.800703,92.266217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550586,1.399960,0.152328,0.014345,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.885652,tube-mpc,0,-126.340000,54.885000,-4.253632,-8.352656,-4.510000,-8.135000,0.256368,-0.217656,6.556382,-0.823360,1.189297,-0.823360,6.556382,0.060000,0.240000,5,65,5.446282,64.741004,5.446282,64.741004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.350801,30.323610,69.287297,86.211959,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571423,1.404554,0.176764,0.014318,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.895641,tube-mpc,0,-126.340000,54.885000,-4.173512,-8.356286,-4.440000,-8.145000,0.266488,-0.211286,6.495393,-3.506902,1.128308,-3.506902,6.495393,0.060000,0.410000,1,78,0.901305,78.315334,0.901305,78.315334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.090858,28.607398,66.085027,77.791994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560475,1.406120,0.177703,0.016286,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.905646,tube-mpc,0,-126.340000,54.885000,-4.097356,-8.354735,-4.370000,-8.175000,0.272644,-0.179735,6.129455,-2.897006,1.067318,-2.897006,6.129455,0.030000,0.610000,3,63,3.391522,63.433551,3.391522,63.433551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.376174,27.041668,66.154087,75.038594,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559277,1.405885,0.178070,0.015469,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.915504,tube-mpc,0,-126.340000,54.885000,-4.026532,-8.348123,-4.310000,-8.175000,0.283468,-0.173123,5.092632,1.921172,1.006328,1.921172,5.092632,0.020000,0.660000,12,24,11.561542,24.032880,11.561542,24.032880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.586552,26.498070,66.084085,74.647620,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555377,1.402045,0.140183,0.014141,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.925578,tube-mpc,0,-126.340000,54.885000,-3.958674,-8.336155,-4.260000,-8.135000,0.301326,-0.201155,3.506902,5.519559,1.128308,5.519559,3.506902,0.020000,0.470000,24,12,23.993927,12.227910,23.993927,12.227910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.896560,26.389109,67.093259,78.444748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550011,1.408110,0.154761,0.018678,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.935639,tube-mpc,0,-126.340000,54.885000,-3.895660,-8.318961,-4.220000,-8.085000,0.324340,-0.233961,3.750861,4.421746,0.701380,4.421746,3.750861,0.120000,0.280000,7,39,6.663137,39.413697,6.663137,39.413697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.129142,26.150067,68.098599,80.372852,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558567,1.406023,0.190332,0.014777,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.945635,tube-mpc,0,-126.340000,54.885000,-3.837938,-8.296715,-4.180000,-8.055000,0.342062,-0.241715,3.689871,0.701380,0.518412,0.701380,3.689871,0.120000,0.290000,1,74,1.265201,74.202814,1.265201,74.202814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.397280,24.063350,62.605659,72.075798,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557760,1.404212,0.176015,0.014276,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.955573,tube-mpc,0,-126.340000,54.885000,-3.785551,-8.269534,-4.130000,-8.065000,0.344449,-0.204534,3.506902,-1.616224,1.006328,-1.616224,3.506902,0.120000,0.500000,-4,84,-3.843969,83.704944,-3.843969,83.704944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.673295,21.379050,61.105820,70.569648,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553539,1.400462,0.150273,0.014518,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.965567,tube-mpc,0,-126.340000,54.885000,-3.738044,-8.237150,-4.100000,-8.065000,0.361956,-0.172150,2.531068,-0.213464,0.457422,-0.213464,2.531068,0.050000,0.680000,9,64,9.499724,63.898685,9.499724,63.898685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.625807,19.330432,62.412603,69.712496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551730,1.400255,0.143092,0.013263,0.500320,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.975648,tube-mpc,0,-126.340000,54.885000,-3.695523,-8.199411,-4.070000,-8.025000,0.374477,-0.174411,1.128308,5.092632,0.274453,5.092632,1.128308,0.000000,0.690000,26,23,26.130222,22.930090,26.130222,22.930090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.739488,18.902482,68.103935,73.386881,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569051,1.404517,0.184344,0.014583,0.500440,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.985578,tube-mpc,0,-126.340000,54.885000,-3.659076,-8.157330,-4.060000,-7.965000,0.400924,-0.192330,-0.030495,7.776174,0.213464,7.776174,-0.030495,0.110000,0.490000,21,20,20.968728,19.762926,20.968728,19.762926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.070737,19.690413,71.442591,81.211572,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553196,1.400909,0.148198,0.015200,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.995635,tube-mpc,0,-126.340000,54.885000,-3.627770,-8.109823,-4.060000,-7.895000,0.432230,-0.214823,0.457422,5.824507,0.030495,5.824507,0.457422,0.150000,0.320000,8,53,8.034226,53.121827,8.034226,53.121827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.130842,20.346784,69.466705,83.073629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557200,1.404706,0.189856,0.014089,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.005569,tube-mpc,0,-126.340000,54.885000,-3.602482,-8.058154,-4.040000,-7.855000,0.437518,-0.203154,1.006328,2.043152,0.396432,2.043152,1.006328,0.130000,0.390000,-2,84,-1.570606,84.445284,-1.570606,84.445284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.487414,20.213301,63.270714,72.259664,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555540,1.400734,0.156689,0.014141,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.015515,tube-mpc,0,-126.340000,54.885000,-3.582854,-8.001801,-4.030000,-7.835000,0.447146,-0.166801,0.579401,0.335443,0.945339,0.335443,0.579401,0.030000,0.600000,9,88,8.542756,88.290130,8.542756,88.290130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.875964,19.188947,62.372969,70.831664,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596778,1.650671,0.286514,0.028314,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.025484,tube-mpc,0,-126.340000,54.885000,-3.568956,-7.940787,-4.020000,-7.805000,0.451044,-0.135787,-0.274453,2.897006,0.640391,2.897006,-0.274453,0.060000,0.760000,8,60,7.693735,59.640561,7.693735,59.640561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.898794,18.722839,68.537352,72.536087,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542146,1.466137,0.224285,0.017381,0.500701,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.036105,tube-mpc,0,-126.340000,54.885000,-3.560560,-7.870924,-4.020000,-7.745000,0.459440,-0.125924,-0.884349,7.837164,-0.091484,7.837164,-0.884349,0.060000,0.810000,9,18,9.053161,18.035103,9.053161,18.035103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.366905,19.339068,66.601972,73.743134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566260,1.524635,0.220160,0.018461,0.500553,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.045484,tube-mpc,0,-126.340000,54.885000,-3.558671,-7.805189,-4.030000,-7.665000,0.471329,-0.140189,-1.677214,9.239925,-0.335443,9.239925,-1.677214,0.050000,0.490000,14,36,14.059620,35.832629,14.059620,35.832629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.992821,21.051688,69.017763,82.632824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543482,1.734935,0.273791,0.035132,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.055492,tube-mpc,0,-126.340000,54.885000,-3.562377,-7.730994,-4.040000,-7.585000,0.477623,-0.145994,-1.921172,6.495393,-0.152474,6.495393,-1.921172,0.080000,0.360000,7,74,6.767686,73.979264,6.767686,73.979264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.016405,21.466124,65.217028,74.991274,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549780,1.496667,0.222931,0.023422,0.500360,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.065484,tube-mpc,0,-126.340000,54.885000,-3.571958,-7.652901,-4.050000,-7.535000,0.478042,-0.117901,-1.677214,2.348100,0.091484,2.348100,-1.677214,0.080000,0.530000,-3,100,-3.144600,100.132120,-3.144600,100.132120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.960847,19.915097,59.966759,65.137962,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539173,1.480211,0.216606,0.014409,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.075512,tube-mpc,0,-126.340000,54.885000,-3.587453,-7.570644,-4.060000,-7.505000,0.472547,-0.065644,-1.677214,2.957996,0.457422,2.957996,-1.677214,0.130000,0.770000,-17,82,-16.609430,82.430094,-16.609430,82.430094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.022862,16.925460,60.258463,70.653170,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555093,1.411906,0.229064,0.012797,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.085509,tube-mpc,0,-126.340000,54.885000,-3.608712,-7.484938,-4.070000,-7.455000,0.461288,-0.029938,-1.799193,5.885497,0.274453,5.885497,-1.799193,0.050000,0.820000,-12,59,-11.634639,59.309001,-11.634639,59.309001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.171926,15.586576,58.947597,66.371498,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549659,1.410924,0.146845,0.012051,0.500342,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.095498,tube-mpc,0,-126.340000,54.885000,-3.635681,-7.395782,-4.090000,-7.365000,0.454319,-0.030782,-3.018985,9.727842,-0.213464,9.727842,-3.018985,-0.080000,0.720000,12,39,11.556882,38.750123,11.556882,38.750123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.957265,14.455000,63.405216,68.235035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552320,1.399292,0.126579,0.011349,0.504790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.105638,tube-mpc,0,-126.340000,54.885000,-3.668822,-7.301869,-4.120000,-7.255000,0.451178,-0.046869,-3.506902,10.581696,-0.640391,10.581696,-3.506902,0.030000,0.540000,-2,48,-1.952016,48.155241,-1.952016,48.155241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.194595,14.148049,68.089414,76.796975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559076,1.413629,0.196345,0.015156,0.500429,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.115509,tube-mpc,0,-126.340000,54.885000,-3.706550,-7.207344,-4.150000,-7.165000,0.443450,-0.042344,-4.360757,7.532216,-0.335443,7.532216,-4.360757,-0.030000,0.470000,6,83,5.877384,82.930429,5.877384,82.930429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.752778,12.522244,61.559624,70.188725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553173,1.400760,0.156121,0.013779,0.504991,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.125498,tube-mpc,0,-126.340000,54.885000,-3.750096,-7.108760,-4.180000,-7.095000,0.429904,-0.013760,-3.750861,5.153621,-0.457422,5.153621,-3.750861,-0.060000,0.630000,-2,94,-2.244873,94.266324,-2.244873,94.266324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.362775,9.984511,61.372603,71.372246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551185,1.398141,0.153320,0.012120,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.135634,tube-mpc,0,-126.340000,54.885000,-3.799646,-7.005926,-4.220000,-7.035000,0.420354,0.029074,-3.933829,5.580549,0.457422,5.580549,-3.933829,-0.010000,0.780000,-13,84,-13.349828,83.571112,-13.349828,83.571112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.037539,7.604288,60.359868,74.285591,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560340,1.410588,0.210848,0.015263,0.500436,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.145508,tube-mpc,0,-126.340000,54.885000,-3.852941,-6.903255,-4.250000,-6.965000,0.397059,0.061745,-3.628881,7.532216,-0.274453,7.532216,-3.628881,-0.050000,0.870000,-17,64,-17.458755,63.547132,-17.458755,63.547132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.881387,5.646451,58.446314,72.406678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550610,1.408063,0.166243,0.013005,0.500308,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.155498,tube-mpc,0,-126.340000,54.885000,-3.911718,-6.797092,-4.280000,-6.865000,0.368282,0.067908,-3.567892,10.215758,-0.579401,10.215758,-3.567892,-0.060000,0.750000,-23,54,-22.528368,53.628258,-22.528368,53.628258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.027021,3.582601,59.479005,71.996639,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552686,1.399226,0.129877,0.012209,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.165644,tube-mpc,0,-126.340000,54.885000,-3.976209,-6.687132,-4.300000,-6.765000,0.323791,0.077868,-3.384923,9.727842,-0.274453,9.727842,-3.384923,-0.090000,0.620000,-28,71,-28.377200,71.256948,-28.377200,71.256948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.265481,1.626747,59.812026,72.897023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562163,1.446137,0.205780,0.015715,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.175509,tube-mpc,0,-126.340000,54.885000,-4.043320,-6.578384,-4.330000,-6.675000,0.286680,0.096616,-2.897006,8.386070,-0.152474,8.386070,-2.897006,-0.130000,0.630000,-35,85,-35.143301,85.025032,-35.143301,85.025032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.813072,-2.007560,60.008155,78.871754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561543,1.401349,0.152352,0.012884,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.185500,tube-mpc,0,-126.340000,54.885000,-4.115476,-6.466629,-4.360000,-6.585000,0.244524,0.118371,-3.323933,6.739351,0.213464,6.739351,-3.323933,-0.210000,0.730000,-29,93,-29.362983,93.072546,-29.362983,93.072546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.251805,-5.904252,64.011795,86.848270,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562779,1.402062,0.171908,0.012225,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.195639,tube-mpc,0,-126.340000,54.885000,-4.192726,-6.351816,-4.400000,-6.505000,0.207274,0.153184,-4.848673,7.837164,-0.274453,7.837164,-4.848673,-0.270000,0.820000,-14,80,-14.307556,80.445532,-14.307556,80.445532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.076081,-10.249764,72.173348,97.139631,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557738,1.410550,0.205945,0.010969,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.205493,tube-mpc,0,-126.340000,54.885000,-4.271429,-6.239092,-4.450000,-6.415000,0.178571,0.175908,-6.495393,9.117946,-0.518412,9.117946,-6.495393,-0.260000,0.830000,-5,71,-5.290866,71.133652,-5.290866,71.133652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.594395,-13.013649,78.620027,100.322777,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558334,1.452677,0.191537,0.018225,0.501160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.215483,tube-mpc,0,-126.340000,54.885000,-4.354565,-6.123913,-4.510000,-6.315000,0.155435,0.191087,-7.166278,10.032790,-0.884349,10.032790,-7.166278,-0.110000,0.770000,-22,70,-22.340968,70.215157,-22.340968,70.215157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.434375,-15.764539,75.855680,98.761641,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.536629,1.450043,0.149002,0.011940,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.225641,tube-mpc,0,-126.340000,54.885000,-4.442237,-6.006116,-4.580000,-6.205000,0.137763,0.198884,-6.800341,11.252582,-0.640391,11.252582,-6.800341,-0.170000,0.720000,-22,66,-21.827218,65.501588,-21.827218,65.501588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.792555,-20.503941,68.549981,101.543571,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558194,1.410227,0.177686,0.017494,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.235568,tube-mpc,0,-126.340000,54.885000,-4.530630,-5.890600,-4.650000,-6.095000,0.119370,0.204400,-7.776174,9.422894,-0.030495,9.422894,-7.776174,-0.230000,0.690000,-9,83,-9.381853,83.424761,-9.381853,83.424761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.412922,-23.911308,72.094731,104.722389,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554168,1.404325,0.148180,0.014700,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.245576,tube-mpc,0,-126.340000,54.885000,-4.622122,-5.773981,-4.720000,-6.005000,0.097878,0.231019,-7.959143,7.898153,-0.457422,7.898153,-7.959143,-0.220000,0.740000,-12,94,-12.144427,94.277406,-12.144427,94.277406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.548377,-26.956036,72.756089,105.817690,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551043,1.401304,0.165271,0.018464,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.255638,tube-mpc,0,-126.340000,54.885000,-4.716161,-5.656814,-4.790000,-5.915000,0.073839,0.258186,-7.898153,8.325081,-0.335443,8.325081,-7.898153,-0.140000,0.810000,-26,87,-26.184749,86.695906,-26.184749,86.695906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.028101,-30.885658,75.855453,108.423225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558444,1.409435,0.219535,0.015328,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.265639,tube-mpc,0,-126.340000,54.885000,-4.811283,-5.540705,-4.860000,-5.815000,0.048717,0.274295,-7.288257,9.910810,-0.213464,9.910810,-7.288257,-0.200000,0.830000,-27,72,-26.719239,72.060485,-26.719239,72.060485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.212157,-35.164448,75.939076,109.257405,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558082,1.409503,0.203454,0.014515,0.500145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.275578,tube-mpc,0,-126.340000,54.885000,-4.907083,-5.425887,-4.930000,-5.695000,0.022917,0.269113,-6.922320,12.899301,-0.396432,12.899301,-6.922320,-0.240000,0.780000,-26,50,-25.947819,49.784236,-25.947819,49.784236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.072368,-40.356595,76.475475,112.876017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559879,1.400528,0.142066,0.014188,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.285657,tube-mpc,0,-126.340000,54.885000,-5.005114,-5.310297,-5.000000,-5.565000,-0.005114,0.254703,-8.752008,13.265238,-0.335443,13.265238,-8.752008,-0.290000,0.650000,-5,55,-5.295699,55.118896,-5.295699,55.118896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.663171,-44.496707,80.291774,116.273360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569974,1.407898,0.177046,0.014436,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.295575,tube-mpc,0,-126.340000,54.885000,-5.102048,-5.197624,-5.090000,-5.445000,-0.012048,0.247376,-8.995966,10.703675,-0.579401,10.703675,-8.995966,-0.210000,0.570000,-13,81,-12.782621,81.372305,-12.782621,81.372305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.255220,-47.377557,80.783108,113.127035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552175,1.401197,0.157980,0.019271,0.501863,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.305572,tube-mpc,0,-126.340000,54.885000,-5.199823,-5.085360,-5.170000,-5.335000,-0.029823,0.249640,-8.873987,8.203101,-0.579401,8.203101,-8.873987,-0.170000,0.660000,-21,93,-20.778895,93.335322,-20.778895,93.335322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.680692,-52.009466,78.090799,113.914355,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554376,1.401226,0.174875,0.016113,0.500394,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.315597,tube-mpc,0,-126.340000,54.885000,-5.297510,-4.974353,-5.250000,-5.245000,-0.047510,0.270647,-8.752008,7.837164,-0.701380,7.837164,-8.752008,-0.190000,0.790000,-20,85,-19.992354,85.033120,-19.992354,85.033120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.931448,-55.784661,76.153374,111.810016,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558473,1.407245,0.215854,0.014586,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.325572,tube-mpc,0,-126.340000,54.885000,-5.393922,-4.865697,-5.340000,-5.145000,-0.053922,0.279303,-8.630029,10.154769,-0.823360,10.154769,-8.630029,-0.210000,0.820000,-16,62,-16.137293,61.532577,-16.137293,61.532577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.436745,-58.601797,73.372518,108.377048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551522,1.399921,0.151177,0.014273,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.335647,tube-mpc,0,-126.340000,54.885000,-5.490078,-4.757995,-5.410000,-5.025000,-0.080078,0.267005,-8.630029,12.228415,-0.152474,12.228415,-8.630029,-0.250000,0.740000,-10,47,-9.598515,47.137767,-9.598515,47.137767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.765438,-59.826992,70.450675,102.797743,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567627,1.407845,0.176650,0.014081,0.500164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.345642,tube-mpc,0,-126.340000,54.885000,-5.583815,-4.653409,-5.500000,-4.905000,-0.083815,0.251591,-8.325081,11.801488,-0.701380,11.801488,-8.325081,-0.220000,0.590000,-13,60,-12.851821,59.530443,-12.851821,59.530443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.714867,-59.836322,67.188383,96.131578,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557405,1.406930,0.174548,0.015426,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.355575,tube-mpc,0,-126.340000,54.885000,-5.674893,-4.551935,-5.570000,-4.795000,-0.104893,0.243065,-7.532216,9.300914,-0.884349,9.300914,-7.532216,-0.170000,0.550000,-26,81,-25.545091,80.601372,-25.545091,80.601372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.107686,-60.665923,62.863478,92.589865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550287,1.399704,0.149002,0.014405,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.365639,tube-mpc,0,-126.340000,54.885000,-5.764628,-4.451830,-5.630000,-4.705000,-0.134628,0.253170,-6.861330,6.922320,-0.030495,6.922320,-6.861330,-0.240000,0.660000,-23,89,-22.795349,89.058547,-22.795349,89.058547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.836063,-62.050074,60.538545,93.061493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558666,1.793455,0.263296,0.038919,0.500865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.375486,tube-mpc,0,-126.340000,54.885000,-5.849514,-4.356734,-5.690000,-4.635000,-0.159514,0.278266,-6.678361,7.410237,0.030495,7.410237,-6.678361,-0.230000,0.740000,-23,77,-23.490460,77.451185,-23.490460,77.451185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.609788,-63.366263,57.275047,90.747358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547151,1.434946,0.219519,0.026647,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.385494,tube-mpc,0,-126.340000,54.885000,-5.932403,-4.263172,-5.750000,-4.545000,-0.182403,0.281828,-6.678361,9.239925,-0.335443,9.239925,-6.678361,-0.250000,0.830000,-18,51,-17.786599,50.702970,-17.786599,50.702970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.450259,-63.860231,52.251694,84.542323,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565241,1.621135,0.341602,0.026869,0.500386,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.395485,tube-mpc,0,-126.340000,54.885000,-6.011309,-4.173069,-5.820000,-4.445000,-0.191309,0.271931,-6.861330,9.788831,-0.396432,9.788831,-6.861330,-0.230000,0.640000,-13,58,-13.484090,57.889251,-13.484090,57.889251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.735563,-62.067955,51.176029,77.852144,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546831,1.502574,0.209222,0.016071,0.502163,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.405491,tube-mpc,0,-126.340000,54.885000,-6.086053,-4.086327,-5.870000,-4.355000,-0.216053,0.268673,-6.800341,9.239925,-0.213464,9.239925,-6.800341,-0.220000,0.590000,-12,63,-11.728951,63.453220,-11.728951,63.453220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.197266,-60.827181,44.592429,70.538444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567595,1.573813,0.270164,0.018282,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.415490,tube-mpc,0,-126.340000,54.885000,-6.156035,-4.003323,-5.920000,-4.275000,-0.236035,0.271677,-5.824507,7.410237,-0.152474,7.410237,-5.824507,-0.180000,0.600000,-22,74,-21.638445,74.186089,-21.638445,74.186089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.748763,-59.415196,41.666960,65.153333,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549933,1.672437,0.258151,0.028957,0.500550,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.425487,tube-mpc,0,-126.340000,54.885000,-6.220880,-3.924174,-5.970000,-4.215000,-0.250880,0.290826,-5.153621,5.397580,-0.091484,5.397580,-5.153621,-0.210000,0.670000,-20,83,-19.890456,82.712759,-19.890456,82.712759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.504690,-58.901518,40.873413,66.418064,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541295,1.417339,0.166616,0.013253,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.435508,tube-mpc,0,-126.340000,54.885000,-6.280317,-3.848860,-6.010000,-4.145000,-0.270317,0.296140,-4.360757,4.726694,0.152474,4.726694,-4.360757,-0.170000,0.720000,-27,80,-27.060202,80.447030,-27.060202,80.447030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.656466,-58.554546,39.485134,65.099572,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561958,1.410071,0.178314,0.012976,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.445571,tube-mpc,0,-126.340000,54.885000,-6.333989,-3.777436,-6.050000,-4.085000,-0.283989,0.307564,-3.750861,6.434403,-0.030495,6.434403,-3.750861,-0.230000,0.720000,-18,63,-18.432942,63.342537,-18.432942,63.342537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.687860,-58.424864,38.488250,65.896166,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553638,1.477892,0.164735,0.013573,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.455514,tube-mpc,0,-126.340000,54.885000,-6.380704,-3.711151,-6.080000,-4.015000,-0.300704,0.303849,-3.811850,8.386070,-0.396432,8.386070,-3.811850,-0.140000,0.710000,-22,43,-22.340010,42.812283,-22.340010,42.812283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.293379,-56.888553,36.128522,59.374541,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538294,1.397937,0.146920,0.013353,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.465643,tube-mpc,0,-126.340000,54.885000,-6.421451,-3.648133,-6.120000,-3.925000,-0.301451,0.276867,-3.262944,8.020133,-0.152474,8.020133,-3.262944,-0.230000,0.570000,-8,51,-7.544407,50.726243,-7.544407,50.726243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.859736,-54.516532,40.422014,61.031445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560977,1.406782,0.191200,0.015750,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.475646,tube-mpc,0,-126.340000,54.885000,-6.454530,-3.590500,-6.140000,-3.865000,-0.314530,0.274500,-3.201954,4.604715,-0.030495,4.604715,-3.201954,-0.210000,0.500000,-4,81,-3.716806,80.888052,-3.716806,80.888052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.319782,-51.110755,42.378523,56.588062,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561187,1.405055,0.187135,0.014733,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.485542,tube-mpc,0,-126.340000,54.885000,-6.479902,-3.538089,-6.160000,-3.835000,-0.319902,0.296911,-2.409089,1.616224,0.030495,1.616224,-2.409089,-0.160000,0.620000,-10,94,-10.096413,93.505782,-10.096413,93.505782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.767486,-49.840487,44.343855,60.641379,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540469,1.409327,0.160856,0.014119,0.505066,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.495562,tube-mpc,0,-126.340000,54.885000,-6.497800,-3.489788,-6.170000,-3.815000,-0.327800,0.325212,-0.213464,1.677214,0.030495,1.677214,-0.213464,-0.150000,0.820000,-23,73,-23.005351,73.195121,-23.005351,73.195121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.850041,-49.996801,41.365469,62.603233,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562359,1.398986,0.194399,0.014030,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.505567,tube-mpc,0,-126.340000,54.885000,-6.507519,-3.446437,-6.160000,-3.785000,-0.347519,0.338563,0.335443,3.872840,0.396432,3.872840,0.335443,-0.180000,0.780000,-16,55,-16.466244,54.535461,-16.466244,54.535461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.078439,-50.002666,40.439327,61.548588,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555509,1.397718,0.150641,0.014657,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.515561,tube-mpc,0,-126.340000,54.885000,-6.508783,-3.408075,-6.150000,-3.735000,-0.358783,0.326925,1.128308,4.848673,0.396432,4.848673,1.128308,-0.180000,0.680000,-14,49,-14.015733,48.962799,-14.015733,48.962799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.701941,-48.312090,37.958024,55.164150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556434,1.398298,0.152456,0.013535,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.525639,tube-mpc,0,-126.340000,54.885000,-6.501217,-3.374466,-6.130000,-3.695000,-0.371217,0.320534,1.616224,4.177788,0.701380,4.177788,1.616224,-0.170000,0.560000,-11,60,-10.763066,59.855116,-10.763066,59.855116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.857946,-46.243554,38.970716,54.148849,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557466,1.405211,0.179103,0.014050,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.535646,tube-mpc,0,-126.340000,54.885000,-6.484641,-3.346185,-6.110000,-3.665000,-0.374641,0.318815,2.470079,1.372266,0.152474,1.372266,2.470079,-0.180000,0.510000,-8,83,-7.939754,83.076359,-7.939754,83.076359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.923104,-44.482035,40.960962,55.853645,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560376,1.404780,0.187473,0.015026,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.545568,tube-mpc,0,-126.340000,54.885000,-6.459043,-3.323201,-6.080000,-3.665000,-0.379043,0.341799,2.287110,-0.945339,0.213464,-0.945339,2.287110,-0.160000,0.680000,0,85,-0.334620,85.262060,-0.334620,85.262060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.176043,-43.995037,43.230648,60.107052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563696,1.465651,0.247486,0.026327,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.555577,tube-mpc,0,-126.340000,54.885000,-6.423739,-3.305146,-6.050000,-3.665000,-0.373739,0.359854,2.287110,-0.457422,0.640391,-0.457422,2.287110,-0.160000,0.750000,11,72,10.829572,72.060120,10.829572,72.060120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.713212,-42.871441,43.966947,58.571221,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564682,1.600454,0.252181,0.024410,0.500527,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.565518,tube-mpc,0,-126.340000,54.885000,-6.379039,-3.292333,-6.010000,-3.665000,-0.369039,0.372667,2.531068,1.372266,0.335443,1.372266,2.531068,-0.120000,0.740000,16,54,15.563494,53.878698,15.563494,53.878698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.588530,-40.318512,45.141471,54.692027,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555042,1.440524,0.227623,0.023990,0.502715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.575521,tube-mpc,0,-126.340000,54.885000,-6.324185,-3.284598,-5.980000,-3.635000,-0.344185,0.350402,2.775027,2.714037,0.152474,2.714037,2.775027,-0.090000,0.600000,23,48,23.358404,48.071882,23.358404,48.071882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.461063,-37.557837,50.860440,56.968259,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555054,1.582846,0.226478,0.020640,0.500725,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.585491,tube-mpc,0,-126.340000,54.885000,-6.259486,-3.282032,-5.940000,-3.615000,-0.319486,0.332968,3.933829,1.006328,0.335443,1.006328,3.933829,-0.010000,0.550000,16,60,15.808047,59.905253,15.808047,59.905253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.689145,-34.687655,58.621168,61.009426,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555814,1.612025,0.218685,0.016993,0.502340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.595526,tube-mpc,0,-126.340000,54.885000,-6.184111,-3.284617,-5.890000,-3.625000,-0.294111,0.340383,4.970653,-1.555235,0.640391,-1.555235,4.970653,0.070000,0.530000,8,79,8.240553,79.308995,8.240553,79.308995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.587743,-33.660416,61.101621,64.997212,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557876,1.572279,0.261387,0.027048,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.605521,tube-mpc,0,-126.340000,54.885000,-6.098690,-3.292317,-5.830000,-3.645000,-0.268690,0.352683,7.166278,-3.567892,0.518412,-3.567892,7.166278,0.070000,0.620000,1,85,0.968508,84.976174,0.968508,84.976174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.292420,-33.851100,57.359441,66.389241,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547123,1.415794,0.203732,0.019404,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.615516,tube-mpc,0,-126.340000,54.885000,-6.002859,-3.305091,-5.750000,-3.675000,-0.252859,0.369909,8.447060,-3.079975,0.762370,-3.079975,8.447060,0.030000,0.720000,7,69,6.778057,69.252014,6.778057,69.252014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.530514,-34.653550,53.511755,65.414101,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546344,1.543906,0.249257,0.017589,0.502166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.625483,tube-mpc,0,-126.340000,54.885000,-5.896855,-3.322828,-5.660000,-3.695000,-0.236855,0.372172,9.178935,-0.396432,0.396432,-0.396432,9.178935,0.010000,0.720000,16,42,16.461173,42.337657,16.461173,42.337657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.209450,-34.594537,53.010663,61.156307,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538495,1.478640,0.167993,0.014866,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.635489,tube-mpc,0,-126.340000,54.885000,-5.779902,-3.345594,-5.560000,-3.695000,-0.219902,0.349406,9.849821,0.640391,0.701380,0.640391,9.849821,0.070000,0.570000,16,40,16.445283,39.686067,16.445283,39.686067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.397836,-32.612900,58.621456,60.368478,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549126,1.416102,0.193629,0.017529,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.645495,tube-mpc,0,-126.340000,54.885000,-5.652370,-3.373253,-5.450000,-3.695000,-0.202370,0.321747,11.374561,-0.823360,0.396432,-0.823360,11.374561,0.080000,0.440000,14,57,14.077723,56.506680,14.077723,56.506680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.721200,-31.273303,64.617340,65.627488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571950,1.458866,0.206198,0.018509,0.500510,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.655489,tube-mpc,0,-126.340000,54.885000,-5.514447,-3.405675,-5.330000,-3.735000,-0.184447,0.329325,12.533363,-4.177788,0.701380,-4.177788,12.533363,0.130000,0.450000,9,80,8.555446,80.424661,8.555446,80.424661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.314153,-30.408567,66.922057,68.712850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551568,1.583814,0.233470,0.021891,0.500573,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.665490,tube-mpc,0,-126.340000,54.885000,-5.365922,-3.442817,-5.190000,-3.785000,-0.175922,0.342183,14.180083,-6.007476,1.067318,-6.007476,14.180083,0.100000,0.590000,8,81,8.284315,80.941122,8.284315,80.941122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.635489,-30.417565,65.192268,71.370675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556474,1.435989,0.228606,0.016033,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.675486,tube-mpc,0,-126.340000,54.885000,-5.207003,-3.484534,-5.040000,-3.835000,-0.167003,0.350466,14.667999,-4.482736,1.433256,-4.482736,14.667999,0.070000,0.690000,19,56,19.461950,56.318910,19.461950,56.318910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.558045,-30.322121,64.352067,70.148597,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552568,1.443499,0.204216,0.019272,0.500603,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.685487,tube-mpc,0,-126.340000,54.885000,-5.037653,-3.530737,-4.880000,-3.865000,-0.157653,0.334263,15.399875,-2.653048,1.372266,-2.653048,15.399875,0.110000,0.630000,20,40,20.497726,40.246781,20.497726,40.246781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.854749,-28.308825,69.440254,67.216176,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551759,1.437477,0.200822,0.024076,0.500531,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.695488,tube-mpc,0,-126.340000,54.885000,-4.858008,-3.581292,-4.720000,-3.885000,-0.138008,0.303708,16.253729,-1.250287,1.006328,-1.250287,16.253729,0.150000,0.490000,21,34,20.674405,34.254309,20.674405,34.254309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.976200,-26.449059,74.421674,70.225580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549656,1.578098,0.244343,0.031447,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.705490,tube-mpc,0,-126.340000,54.885000,-4.668220,-3.636054,-4.550000,-3.905000,-0.118220,0.268946,17.595500,-2.714037,1.311276,-2.714037,17.595500,0.160000,0.490000,19,39,19.049638,39.087840,19.049638,39.087840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.550323,-24.498032,76.510366,70.420578,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558874,1.436915,0.181129,0.017592,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.715490,tube-mpc,0,-126.340000,54.885000,-4.468514,-3.694856,-4.350000,-3.955000,-0.118514,0.260144,18.815292,-6.861330,1.067318,-6.861330,18.815292,0.160000,0.400000,17,77,16.881764,77.321296,16.881764,77.321296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.735395,-21.968918,80.698296,73.858126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556408,1.428987,0.207302,0.024151,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.725498,tube-mpc,0,-126.340000,54.885000,-4.258834,-3.757611,-4.140000,-4.045000,-0.118834,0.287389,19.669147,-9.483883,1.372266,-9.483883,19.669147,0.140000,0.500000,20,91,20.277052,91.072088,20.277052,91.072088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.288391,-20.514535,78.823447,78.013951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.410607,1.867702,0.268581,0.035950,0.501016,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.735487,tube-mpc,0,-126.340000,54.885000,-4.040005,-3.823967,-3.960000,-4.125000,-0.080005,0.301033,19.852116,-8.569039,1.128308,-8.569039,19.852116,0.160000,0.700000,29,64,28.867813,64.389214,28.867813,64.389214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.501644,-19.441507,80.321018,80.178685,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555572,1.587858,0.290345,0.032614,0.501177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.745491,tube-mpc,0,-126.340000,54.885000,-3.811511,-3.893976,-3.740000,-4.185000,-0.071511,0.291024,20.462012,-5.153621,1.799193,-5.153621,20.462012,0.180000,0.710000,32,30,32.317783,30.397868,32.317783,30.397868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.903361,-17.231968,87.481197,80.839196,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576163,1.764777,0.253230,0.037996,0.501184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.755489,tube-mpc,0,-126.340000,54.885000,-3.574070,-3.967314,-3.540000,-4.225000,-0.034070,0.257686,21.437845,-2.226120,1.494245,-2.226120,21.437845,0.220000,0.500000,32,18,32.303607,18.136933,32.303607,18.136933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.724458,-15.124127,94.511571,85.807218,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566401,1.710269,0.223534,0.025334,0.500808,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.765492,tube-mpc,0,-126.340000,54.885000,-3.327723,-4.043866,-3.310000,-4.255000,-0.017723,0.211134,22.352689,-3.323933,1.860183,-3.323933,22.352689,0.250000,0.330000,30,35,30.284746,35.215374,30.284746,35.215374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.463031,-13.419767,99.492911,90.208474,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568070,1.791435,0.235033,0.034215,0.500983,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.775599,tube-mpc,0,-126.340000,54.885000,-3.070174,-4.124245,-3.070000,-4.325000,-0.000174,0.200755,25.036232,-8.569039,1.616224,-8.569039,25.036232,0.270000,0.300000,12,78,12.259374,78.243025,12.259374,78.243025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.374430,-11.094565,100.068759,92.218954,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581338,1.696535,0.242357,0.027863,0.500840,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.785487,tube-mpc,0,-126.340000,54.885000,-2.810103,-4.205636,-2.820000,-4.425000,0.009897,0.219364,27.353837,-12.289405,1.860183,-12.289405,27.353837,0.210000,0.470000,6,95,5.677237,94.955919,5.677237,94.955919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.965682,-10.057757,90.880783,89.667145,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558077,1.808567,0.279687,0.039264,0.500842,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.795490,tube-mpc,0,-126.340000,54.885000,-2.539244,-4.290521,-2.540000,-4.555000,0.000756,0.264479,28.085712,-12.411384,2.531068,-12.411384,28.085712,0.160000,0.710000,11,77,11.193006,77.299852,11.193006,77.299852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.370069,-9.437302,88.450576,89.932182,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560256,1.623457,0.292561,0.026871,0.500673,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.805491,tube-mpc,0,-126.340000,54.885000,-2.260973,-4.377741,-2.250000,-4.645000,-0.010973,0.267259,28.634618,-7.532216,2.531068,-7.532216,28.634618,0.150000,0.760000,15,32,15.297615,30.549332,15.297615,30.549332,0.000000,1.750520,0.000000,64.000000,0.000000,0.000000,67.217461,-7.994329,89.292009,87.516033,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557340,1.451288,0.225894,0.020389,0.500639,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.815523,tube-mpc,0,-126.340000,54.885000,-1.974708,-4.467380,-1.950000,-4.695000,-0.024708,0.227620,28.451649,-3.201954,2.409089,-3.201954,28.451649,0.120000,0.570000,28,5,28.014432,5.193892,28.014432,5.193892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.686141,-6.095833,90.800673,85.993609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557561,1.681158,0.239223,0.026225,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.825495,tube-mpc,0,-126.340000,54.885000,-1.683493,-4.558385,-1.660000,-4.745000,-0.023493,0.186615,29.305504,-3.872840,2.287110,-3.872840,29.305504,0.170000,0.300000,21,29,21.272185,28.872816,21.272185,28.872816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.157974,-3.910037,87.000143,86.329882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595274,1.774988,0.257551,0.043927,0.500927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.835497,tube-mpc,0,-126.340000,54.885000,-1.385121,-4.651349,-1.350000,-4.825000,-0.035121,0.173651,30.830244,-9.666852,2.409089,-9.666852,30.830244,0.220000,0.230000,4,74,3.862420,81.547030,3.862420,81.547030,0.000000,-7.674214,0.000000,64.000000,0.000000,0.000000,54.337774,-2.737618,91.266476,86.710445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582699,1.740489,0.258343,0.040064,0.500736,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.845504,tube-mpc,0,-126.340000,54.885000,-1.080771,-4.745806,-1.030000,-4.955000,-0.050771,0.209194,32.598942,-14.546020,2.775027,-14.546020,32.598942,0.170000,0.420000,-4,107,-4.433945,106.750000,-4.433945,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.959617,-2.190690,84.984987,86.407319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593987,1.637360,0.275404,0.031339,0.502079,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.855491,tube-mpc,0,-126.340000,54.885000,-0.771643,-4.841289,-0.700000,-5.095000,-0.071643,0.253711,34.062693,-14.850968,3.201954,-14.850968,34.062693,0.090000,0.730000,-5,88,-5.363998,88.256497,-5.363998,88.256497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.097773,-2.656783,82.211824,89.547511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.997677,1.700527,0.346323,0.032123,0.500644,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.865488,tube-mpc,0,-126.340000,54.885000,-0.457305,-4.937838,-0.360000,-5.205000,-0.097305,0.267162,33.513786,-9.666852,2.957996,-9.666852,33.513786,0.040000,0.850000,9,43,9.033811,35.014536,9.033811,35.014536,0.000000,8.241961,0.000000,64.000000,0.000000,0.000000,41.064444,-1.906576,82.692449,88.658073,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558294,1.759318,0.268931,0.036829,0.507143,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.875512,tube-mpc,0,-126.340000,54.885000,-0.137594,-5.035406,-0.040000,-5.275000,-0.097594,0.239594,31.989046,-2.409089,2.714037,-2.409089,31.989046,0.050000,0.680000,28,-2,28.135824,-13.538076,28.135824,-13.538076,0.000000,11.794573,0.000000,64.000000,0.000000,0.000000,31.765133,-0.563529,77.387609,82.323796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.774733,3.808090,0.226178,0.045151,0.522641,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.011390,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.886939,tube-mpc,0,-126.340000,54.885000,0.231687,-5.147226,0.330000,-5.305000,-0.098313,0.157774,31.135192,-1.494245,2.653048,-1.494245,31.135192,0.100000,0.380000,35,-3,34.606347,-3.310499,34.606347,-3.310499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.286687,0.244520,71.954456,80.137143,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565230,1.668526,0.218839,0.027493,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.897002,tube-mpc,0,-126.340000,54.885000,0.560637,-5.245967,0.650000,-5.355000,-0.089363,0.109033,31.135192,-6.129455,2.775027,-6.129455,31.135192,0.230000,0.130000,21,42,20.513076,53.152523,20.513076,53.152523,0.000000,-11.463022,0.000000,64.000000,0.000000,0.000000,20.929140,0.477942,83.808244,88.476365,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561278,1.457431,0.197619,0.020712,0.526342,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.907000,tube-mpc,0,-126.340000,54.885000,0.890362,-5.344053,0.970000,-5.465000,-0.079638,0.120947,31.989046,-14.180083,2.957996,-14.180083,31.989046,0.250000,0.200000,10,87,9.787947,106.750000,9.787947,106.750000,0.000000,-20.060499,0.000000,64.000000,0.000000,0.000000,24.343685,0.847554,90.250208,90.435488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559857,1.496253,0.236234,0.020801,0.500274,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.917029,tube-mpc,0,-126.340000,54.885000,1.223550,-5.442202,1.310000,-5.635000,-0.086450,0.192798,33.391807,-18.693313,3.079975,-18.693313,33.391807,0.200000,0.510000,2,107,2.276896,106.750000,2.276896,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.161884,2.031318,90.601606,94.356584,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560144,1.633503,0.262093,0.029819,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.927004,tube-mpc,0,-126.340000,54.885000,1.556852,-5.539345,1.660000,-5.805000,-0.103148,0.265655,33.757745,-16.985604,3.689871,-16.985604,33.757745,0.140000,0.850000,6,99,5.560483,98.699107,5.560483,98.699107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.464790,3.505441,90.561875,96.846963,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582541,1.475301,0.258691,0.019378,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.937040,tube-mpc,0,-126.340000,54.885000,1.893599,-5.636365,2.000000,-5.955000,-0.106401,0.318635,33.818734,-10.764665,3.628881,-10.764665,33.818734,0.130000,0.910000,9,54,8.591952,48.149712,8.591952,48.149712,0.000000,5.549396,0.000000,64.000000,0.000000,0.000000,16.588806,5.486294,91.553779,97.343742,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554986,1.555266,0.235560,0.019306,0.501106,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.947027,tube-mpc,0,-126.340000,54.885000,2.229534,-5.731954,2.340000,-6.025000,-0.110466,0.293046,32.842901,-3.994819,3.628881,-3.994819,32.842901,0.110000,0.780000,22,9,21.977460,1.531589,21.977460,1.531589,0.000000,7.167518,0.000000,64.000000,0.000000,0.000000,10.398734,8.474661,88.277966,97.434922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549386,1.692731,0.244525,0.029369,0.500543,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.957002,tube-mpc,0,-126.340000,54.885000,2.565482,-5.826275,2.670000,-6.055000,-0.104518,0.228725,32.537953,-1.250287,3.811850,-1.250287,32.537953,0.150000,0.450000,22,3,21.895446,2.557687,21.895446,2.557687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.709676,10.599904,79.103630,91.266811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569856,1.783517,0.307240,2.079603,0.500606,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.010253,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.967290,tube-mpc,0,-126.340000,54.885000,2.911769,-5.922087,3.010000,-6.105000,-0.098231,0.182913,32.781911,-5.397580,3.140965,-5.397580,32.781911,0.200000,0.210000,12,48,11.974936,55.654647,11.974936,55.654647,0.000000,-8.096960,0.000000,64.000000,0.000000,0.000000,2.675148,12.086458,86.567090,96.847729,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568704,1.725926,0.254648,0.036829,0.500829,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.977403,tube-mpc,0,-126.340000,54.885000,3.251463,-6.014595,3.350000,-6.205000,-0.098537,0.190405,33.452797,-12.350394,3.506902,-12.350394,33.452797,0.210000,0.280000,0,93,0.267482,106.750000,0.267482,106.750000,0.000000,-14.192313,0.000000,64.000000,0.000000,0.000000,5.273543,12.858961,85.998633,93.172494,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585782,1.459505,0.260134,0.020730,0.502166,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.987392,tube-mpc,0,-126.340000,54.885000,3.585792,-6.104121,3.690000,-6.355000,-0.104208,0.250879,33.696755,-16.497687,3.506902,-16.497687,33.696755,0.160000,0.570000,-1,107,-0.535168,106.750000,-0.535168,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.110580,13.170741,86.816271,94.139364,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557813,1.521289,0.250121,0.021566,0.500569,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.997393,tube-mpc,0,-126.340000,54.885000,3.918816,-6.191703,4.030000,-6.505000,-0.111184,0.313297,32.233005,-13.814145,4.177788,-13.814145,32.233005,0.140000,0.850000,12,90,11.702173,90.302462,11.702173,90.302462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.553110,14.178299,88.181090,98.048362,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582180,1.456090,0.234881,0.018817,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.007377,tube-mpc,0,-126.340000,54.885000,4.249058,-6.276882,4.360000,-6.595000,-0.110942,0.318118,31.562119,-7.349247,3.872840,-7.349247,31.562119,0.120000,0.940000,20,45,19.845386,31.383142,19.845386,31.383142,0.000000,13.919320,0.000000,64.000000,0.000000,0.000000,-4.600035,16.201757,86.802057,101.246752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542032,1.429745,0.214829,0.015633,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.017377,tube-mpc,0,-126.340000,54.885000,4.577134,-6.359745,4.670000,-6.645000,-0.092866,0.285255,29.183525,-0.884349,3.445913,-0.884349,29.183525,0.140000,0.700000,39,0,39.217900,-1.904505,39.217900,-1.904505,0.000000,2.206966,0.000000,64.000000,0.000000,0.000000,-10.243173,18.637605,85.625070,102.219759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543578,1.508430,0.179129,0.014724,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.027388,tube-mpc,0,-126.340000,54.885000,4.902388,-6.440051,4.960000,-6.645000,-0.057612,0.204949,27.109878,-0.091484,2.897006,-0.091484,27.109878,0.260000,0.370000,43,15,43.105805,14.977779,43.105805,14.977779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.455552,20.344087,81.765376,99.233523,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543302,1.482297,0.219109,0.030783,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.037388,tube-mpc,0,-126.340000,54.885000,5.223630,-6.517437,5.240000,-6.685000,-0.016370,0.167563,27.414826,-4.238777,3.079975,-4.238777,27.414826,0.360000,0.200000,26,60,26.171831,64.609307,26.171831,64.609307,0.000000,-4.631528,0.000000,64.000000,0.000000,0.000000,-12.399592,19.625751,90.754341,100.547270,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560623,1.436811,0.229772,0.018409,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.047387,tube-mpc,0,-126.340000,54.885000,5.540726,-6.591810,5.510000,-6.765000,0.030726,0.173190,27.719774,-11.252582,3.262944,-11.252582,27.719774,0.350000,0.350000,21,105,20.761634,106.749982,20.761634,106.749982,0.000000,-1.772203,0.000000,64.000000,0.000000,0.000000,-6.062880,18.389134,92.740060,96.829267,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554290,1.459097,0.220757,0.015795,0.503689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.057381,tube-mpc,0,-126.340000,54.885000,5.853113,-6.662975,5.800000,-6.865000,0.053113,0.202025,28.512639,-12.228415,3.506902,-12.228415,28.512639,0.320000,0.680000,13,100,13.322680,100.199049,13.322680,100.199049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.123669,16.724601,92.770390,98.696582,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550238,1.479373,0.313766,0.015524,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.067382,tube-mpc,0,-126.340000,54.885000,6.160689,-6.730846,6.090000,-6.955000,0.070689,0.224154,28.634618,-6.251434,3.872840,-6.251434,28.634618,0.270000,0.870000,16,55,15.981742,39.128681,15.981742,39.128681,0.000000,16.070367,0.000000,64.000000,0.000000,0.000000,-4.949518,16.691373,93.816164,100.601780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549837,1.428809,0.239948,0.015396,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.077385,tube-mpc,0,-126.340000,54.885000,6.462864,-6.795231,6.390000,-6.975000,0.072864,0.179769,28.390660,0.579401,4.055809,0.579401,28.390660,0.110000,0.760000,36,10,35.840539,-9.530676,35.840539,-9.530676,0.000000,19.729724,0.000000,64.000000,0.000000,0.000000,-8.565296,17.723887,89.178935,101.897461,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547522,1.428066,0.189328,0.015616,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.087381,tube-mpc,0,-126.340000,54.885000,6.759028,-6.855945,6.680000,-6.965000,0.079028,0.109055,27.963733,3.872840,3.628881,3.872840,27.963733,0.150000,0.450000,32,-13,31.644316,-13.472522,31.644316,-13.472522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.872140,17.678367,79.791066,96.913809,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546424,1.599828,0.254425,0.019439,1.107504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008536,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.097358,tube-mpc,0,-126.340000,54.885000,7.048399,-6.912782,6.980000,-6.955000,0.068399,0.042218,29.000556,0.457422,3.323933,0.457422,29.000556,0.350000,0.150000,-11,32,-11.418026,37.755423,-11.418026,37.755423,0.000000,-6.227945,0.000000,64.000000,0.000000,0.000000,-15.276218,18.029228,94.396119,109.152552,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595086,1.696180,0.317510,0.033389,0.501056,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.107357,tube-mpc,0,-126.340000,54.885000,7.331836,-6.965856,7.290000,-6.985000,0.041836,0.019144,30.952223,-6.495393,3.323933,-6.495393,30.952223,0.240000,0.160000,-28,77,-28.135138,97.517326,-28.135138,97.517326,0.000000,-20.989848,0.000000,64.000000,0.000000,0.000000,-10.332048,17.569922,95.254593,108.483561,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568932,1.708529,0.460260,0.043366,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008292,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.118118,tube-mpc,0,-126.340000,54.885000,7.629061,-7.018484,7.630000,-7.085000,-0.000939,0.066516,30.891234,-12.167426,4.299767,-12.167426,30.891234,0.100000,0.430000,-24,107,-24.405571,106.750000,-24.405571,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.810342,19.381267,90.366787,112.550750,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603159,1.652353,0.272248,0.025217,0.500460,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.127350,tube-mpc,0,-126.340000,54.885000,7.877340,-7.059834,7.910000,-7.185000,-0.032660,0.125166,29.610452,-10.947634,4.177788,-10.947634,29.610452,0.090000,0.740000,-22,103,-21.985181,102.729319,-21.985181,102.729319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.970355,21.771631,102.111966,120.611825,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563468,1.763763,0.367926,0.029132,0.501136,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008238,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.137967,tube-mpc,0,-126.340000,54.885000,8.154795,-7.102933,8.210000,-7.255000,-0.055205,0.152067,26.682951,-3.079975,3.567892,-3.079975,26.682951,-0.130000,0.920000,23,58,24.001181,29.037276,24.001181,29.037276,-0.986362,28.692042,0.000000,64.000000,0.000000,0.000000,-26.392371,24.100792,110.072217,126.929465,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.600771,1.728390,0.345696,0.024615,0.501845,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.147349,tube-mpc,0,-126.340000,54.885000,8.392575,-7.136984,8.450000,-7.245000,-0.057425,0.108016,23.816440,4.360757,3.018985,4.360757,23.816440,0.010000,0.820000,28,13,28.377287,-25.172787,28.377287,-25.172787,0.000000,37.902106,0.000000,64.000000,0.000000,0.000000,-34.732418,24.360063,112.083161,130.654814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552517,1.744005,0.247600,0.031360,0.501009,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.157353,tube-mpc,0,-126.340000,54.885000,8.638164,-7.169039,8.690000,-7.175000,-0.051836,0.005961,21.010918,9.544873,3.140965,9.544873,21.010918,0.040000,0.490000,44,-32,44.001573,-44.842746,44.001573,-44.842746,0.000000,12.572065,0.000000,64.000000,0.000000,0.000000,-36.841372,21.621706,108.782435,132.703720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561161,1.524796,0.210335,0.016873,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.167351,tube-mpc,0,-126.340000,54.885000,8.875157,-7.196628,8.890000,-7.105000,-0.014843,-0.091628,19.547167,6.739351,2.714037,6.739351,19.547167,0.030000,0.100000,54,7,53.854051,6.642532,53.854051,6.642532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.243179,19.362606,100.666377,128.116465,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548220,1.629935,0.246484,0.022665,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.177382,tube-mpc,0,-126.340000,54.885000,9.104243,-7.219784,9.090000,-7.095000,0.014243,-0.124784,18.510344,-1.677214,2.287110,-1.677214,18.510344,0.290000,0.030000,21,52,21.216231,84.859426,21.216231,84.859426,0.000000,-33.216893,0.000000,64.000000,0.000000,0.000000,-31.484372,17.449935,99.951294,129.008501,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551163,1.509224,0.528964,0.020198,0.500581,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.187379,tube-mpc,0,-126.340000,54.885000,9.323638,-7.238305,9.290000,-7.155000,0.033638,-0.083305,19.486178,-10.215758,2.775027,-10.215758,19.486178,0.330000,0.180000,-4,97,-3.822722,106.750000,-3.822722,106.750000,0.000000,-10.107468,0.000000,64.000000,0.000000,0.000000,-21.133808,19.944561,105.691141,128.940663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552762,1.442605,0.233467,0.018968,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.197380,tube-mpc,0,-126.340000,54.885000,9.534082,-7.252249,9.480000,-7.265000,0.054082,0.012751,18.815292,-13.570186,2.104141,-13.570186,18.815292,0.200000,0.560000,9,107,8.549073,106.750000,8.549073,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.563715,25.606775,102.334791,127.590619,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550368,1.439652,0.268045,0.018052,0.500741,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.207384,tube-mpc,0,-126.340000,54.885000,9.735330,-7.261581,9.670000,-7.375000,0.065330,0.113419,17.107583,-8.630029,3.140965,-8.630029,17.107583,0.140000,0.840000,24,107,24.279284,106.750000,24.279284,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.375044,33.174651,106.228097,135.333079,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555459,1.468469,0.298264,0.023241,0.500314,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.217349,tube-mpc,0,-126.340000,54.885000,9.926480,-7.266274,9.840000,-7.415000,0.086480,0.148726,15.460864,-0.335443,1.982162,-0.335443,15.460864,0.160000,0.970000,32,62,32.325694,35.893580,32.325694,35.893580,0.000000,25.856420,0.000000,64.000000,0.000000,0.000000,-26.693384,37.717036,109.623992,135.088326,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549057,1.456020,0.267409,0.015874,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.227426,tube-mpc,0,-126.340000,54.885000,10.110206,-7.266342,10.000000,-7.365000,0.110206,0.098658,14.058103,9.300914,2.226120,9.300914,14.058103,0.240000,0.840000,31,17,31.235704,-33.828976,31.235704,-33.828976,0.000000,50.578976,0.000000,64.000000,0.000000,0.000000,-33.841705,37.978371,114.252574,142.185932,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547487,1.432532,0.216855,0.021412,0.502459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.237348,tube-mpc,0,-126.340000,54.885000,10.281598,-7.261819,10.140000,-7.245000,0.141598,-0.016819,13.875134,14.363051,1.921172,14.363051,13.875134,0.280000,0.510000,24,-28,24.003454,-54.176839,24.003454,-54.176839,0.000000,25.926839,0.000000,64.000000,0.000000,0.000000,-38.840529,32.755279,110.468618,138.032206,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577924,1.640975,0.246153,0.027486,0.500613,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.247348,tube-mpc,0,-126.340000,54.885000,10.444732,-7.252666,10.290000,-7.135000,0.154732,-0.117666,13.570186,10.947634,2.043152,10.947634,13.570186,0.280000,0.140000,18,0,18.148730,-0.086325,18.148730,-0.086325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.150578,28.002987,112.787482,141.147890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551372,1.433266,0.197024,0.017917,0.500577,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.257349,tube-mpc,0,-126.340000,54.885000,10.598185,-7.238923,10.430000,-7.085000,0.168185,-0.153923,13.387218,2.287110,1.860183,2.287110,13.387218,0.240000,0.030000,14,45,14.168061,82.975261,14.168061,82.975261,0.000000,-38.061586,0.000000,64.000000,0.000000,0.000000,-44.885828,24.318271,105.132411,131.178859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551820,1.753599,0.253346,0.028554,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.267353,tube-mpc,0,-126.340000,54.885000,10.741962,-7.220620,10.570000,-7.115000,0.171962,-0.105620,13.631176,-7.837164,1.677214,-7.837164,13.631176,0.210000,0.140000,4,90,4.480107,106.750000,4.480107,106.750000,0.000000,-16.836325,0.000000,64.000000,0.000000,0.000000,-48.679600,25.721709,101.377718,122.188826,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547189,1.551550,0.233060,0.022006,0.500798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.277349,tube-mpc,0,-126.340000,54.885000,10.875915,-7.197823,10.710000,-7.205000,0.165915,0.007177,12.655342,-13.204249,1.372266,-13.204249,12.655342,0.150000,0.500000,9,107,9.008963,106.750000,9.008963,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.105643,30.804880,103.203530,123.304935,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557532,1.718556,0.280045,0.024637,0.500875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.287382,tube-mpc,0,-126.340000,54.885000,11.000613,-7.170466,10.830000,-7.315000,0.170613,0.144534,11.008623,-10.337738,1.982162,-10.337738,11.008623,0.130000,0.820000,16,107,16.312280,106.750000,16.312280,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.501660,37.479046,109.830107,129.663764,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559463,1.649970,0.453876,0.041746,0.501300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.297365,tube-mpc,0,-126.340000,54.885000,11.115056,-7.138852,10.930000,-7.375000,0.185056,0.236148,8.934977,-2.409089,1.555235,-2.409089,8.934977,0.140000,0.960000,28,95,27.677329,94.627284,27.677329,94.627284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.536228,42.206019,111.315632,129.421009,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584452,1.554843,0.334014,0.021873,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.307385,tube-mpc,0,-126.340000,54.885000,11.220322,-7.102785,11.020000,-7.345000,0.200322,0.242215,7.898153,7.776174,1.189297,7.776174,7.898153,0.190000,0.970000,27,50,26.971456,14.088049,26.971456,14.088049,0.000000,35.539235,0.000000,64.000000,0.000000,0.000000,-62.100020,41.348041,108.895827,123.632911,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553618,1.494998,0.235790,0.019991,0.500965,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.317351,tube-mpc,0,-126.340000,54.885000,11.315568,-7.062681,11.100000,-7.225000,0.215568,0.162319,6.983309,15.948781,1.006328,15.948781,6.983309,0.250000,0.760000,23,5,23.303983,-39.774229,23.303983,-39.774229,0.000000,44.401512,0.000000,64.000000,0.000000,0.000000,-60.645933,35.439996,106.932905,123.779484,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556178,1.555984,0.216011,0.028334,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.327379,tube-mpc,0,-126.340000,54.885000,11.401992,-7.018159,11.170000,-7.065000,0.231992,0.046841,6.861330,17.107583,1.311276,17.107583,6.861330,0.240000,0.420000,20,-28,19.832464,-27.818277,19.832464,-27.818277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.748257,26.938553,102.358012,124.444825,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545829,1.542501,0.188393,0.015330,0.501738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.337380,tube-mpc,0,-126.340000,54.885000,11.478912,-6.969683,11.250000,-6.935000,0.228912,-0.034683,6.800341,11.008623,1.433256,11.008623,6.800341,0.230000,0.080000,12,17,11.791515,47.234578,11.791515,47.234578,0.000000,-30.052855,0.000000,64.000000,0.000000,0.000000,-49.004353,21.001094,104.583108,131.497448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548799,1.442181,0.189106,0.018291,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.347354,tube-mpc,0,-126.340000,54.885000,11.546553,-6.917385,11.320000,-6.895000,0.226553,-0.022385,7.471226,-0.091484,0.762370,-0.091484,7.471226,0.200000,0.040000,-2,62,-1.881439,106.750000,-1.881439,106.750000,0.000000,-44.568277,0.000000,64.000000,0.000000,0.000000,-40.679203,17.823551,100.136902,125.287969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546474,1.448659,0.229209,0.019298,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.357379,tube-mpc,0,-126.340000,54.885000,11.605575,-6.860952,11.390000,-6.945000,0.215575,0.084048,6.617372,-10.215758,0.274453,-10.215758,6.617372,0.120000,0.270000,9,107,8.555081,106.750000,8.555081,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.683391,21.305065,97.345947,120.813932,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550645,1.616463,0.252635,0.027629,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.367388,tube-mpc,0,-126.340000,54.885000,11.655717,-6.800859,11.460000,-7.055000,0.195717,0.254141,4.848673,-13.021280,0.884349,-13.021280,4.848673,0.090000,0.660000,15,107,15.437784,106.750000,15.437784,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.529689,27.862425,102.143292,125.141189,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551053,1.465745,0.354954,0.025897,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.377380,tube-mpc,0,-126.340000,54.885000,11.697229,-6.737241,11.500000,-7.145000,0.197229,0.407759,3.140965,-8.447060,1.189297,-8.447060,3.140965,0.110000,0.910000,18,107,17.867531,106.750000,17.867531,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.655783,36.557575,104.949466,129.528487,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553953,1.458962,0.298426,0.021978,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.387382,tube-mpc,0,-126.340000,54.885000,11.730439,-6.670070,11.530000,-7.185000,0.200439,0.514930,2.287110,-1.067318,0.274453,-1.067318,2.287110,0.140000,1.000000,16,107,15.725721,106.750000,15.725721,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.551701,42.145381,103.382365,125.775046,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548506,1.524863,0.308177,0.029322,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.397385,tube-mpc,0,-126.340000,54.885000,11.755542,-6.599522,11.550000,-7.135000,0.205542,0.535478,0.945339,8.873987,0.091484,8.873987,0.945339,0.150000,1.030000,23,62,22.674842,57.220464,22.674842,57.220464,0.000000,4.529536,0.000000,64.000000,0.000000,0.000000,-16.980678,40.565493,100.073807,118.408976,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554233,1.430394,0.244147,0.016810,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.407377,tube-mpc,0,-126.340000,54.885000,11.772765,-6.525821,11.570000,-7.015000,0.202765,0.489179,0.213464,16.680656,0.213464,16.680656,0.213464,0.190000,0.850000,20,17,20.493194,5.731573,20.493194,5.731573,0.000000,11.018427,0.000000,64.000000,0.000000,0.000000,-11.704264,33.651544,105.289252,127.412728,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544350,1.439309,0.197901,0.017008,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.417391,tube-mpc,0,-126.340000,54.885000,11.782412,-6.448865,11.580000,-6.835000,0.202412,0.386135,0.152474,18.693313,0.274453,18.693313,0.152474,0.200000,0.510000,15,11,14.807847,10.767797,14.807847,10.767797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.640084,23.809111,103.189667,136.155463,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544555,1.480412,0.163342,0.012590,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.427377,tube-mpc,0,-126.340000,54.885000,11.784712,-6.369189,11.590000,-6.675000,0.194712,0.305811,0.030495,13.509197,0.457422,13.509197,0.030495,0.160000,0.280000,13,56,12.900371,68.692134,12.900371,68.692134,0.000000,-12.924337,0.000000,64.000000,0.000000,0.000000,6.460143,13.875237,100.703778,140.029135,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540623,1.425496,0.161211,0.017078,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.437386,tube-mpc,0,-126.340000,54.885000,11.779967,-6.286526,11.590000,-6.575000,0.189967,0.288474,0.213464,5.641538,0.274453,5.641538,0.213464,0.160000,0.360000,2,101,2.442810,106.750000,2.442810,106.750000,0.000000,-5.982203,0.000000,64.000000,0.000000,0.000000,16.623931,5.783367,89.058303,126.834091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549832,1.633214,0.289365,0.029988,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.447383,tube-mpc,0,-126.340000,54.885000,11.768474,-6.201312,11.600000,-6.545000,0.168474,0.343688,-0.396432,0.457422,-0.091484,0.457422,-0.396432,0.120000,0.660000,3,107,2.869701,106.750000,2.869701,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.964545,1.794595,82.791292,116.167155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555621,1.598125,0.367579,0.024558,0.500647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.459467,tube-mpc,0,-126.340000,54.885000,11.746003,-6.094998,11.600000,-6.515000,0.146003,0.420002,-1.616224,2.348100,0.396432,2.348100,-1.616224,0.080000,0.910000,10,107,10.182495,106.750000,10.182495,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.630618,1.222507,85.126038,111.403536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593578,1.618566,0.349209,0.030446,0.500626,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.467603,tube-mpc,0,-126.340000,54.885000,11.725840,-6.021500,11.590000,-6.475000,0.135840,0.453500,-2.470079,5.641538,0.884349,5.641538,-2.470079,0.070000,0.990000,15,95,15.335953,95.065898,15.335953,95.065898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.651475,0.738833,84.448110,107.353977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552085,1.490586,0.306693,0.021266,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.477700,tube-mpc,0,-126.340000,54.885000,11.695480,-5.928291,11.570000,-6.385000,0.125480,0.456709,-3.689871,11.740498,-0.091484,11.740498,-3.689871,0.100000,0.980000,19,50,18.929715,47.531209,18.929715,47.531209,0.000000,2.534689,0.000000,64.000000,0.000000,0.000000,34.475664,-1.984300,81.913637,107.146530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560483,1.559385,0.258471,0.023517,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.487706,tube-mpc,0,-126.340000,54.885000,11.659867,-5.833889,11.540000,-6.245000,0.119867,0.411111,-3.750861,15.155916,-0.518412,15.155916,-3.750861,0.140000,0.760000,11,35,11.471970,34.510906,11.471970,34.510906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.062500,-4.678438,82.802115,110.457008,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554762,1.474119,0.216279,0.021157,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.497693,tube-mpc,0,-126.340000,54.885000,11.619158,-5.737798,11.500000,-6.085000,0.119158,0.347202,-3.811850,14.728989,-0.030495,14.728989,-3.811850,0.160000,0.540000,5,53,5.479294,52.644524,5.479294,52.644524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.556984,-8.448415,77.416657,107.646198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566067,1.577277,0.201255,0.023323,0.500518,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.507696,tube-mpc,0,-126.340000,54.885000,11.573546,-5.639848,11.480000,-5.975000,0.093546,0.335152,-3.323933,10.093779,0.335443,10.093779,-3.323933,0.100000,0.480000,1,97,1.416264,97.038913,1.416264,97.038913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.822595,-11.700825,65.088200,96.682736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583676,1.582032,0.235071,0.019785,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.517700,tube-mpc,0,-126.340000,54.885000,11.523415,-5.540333,11.460000,-5.885000,0.063415,0.344667,-2.226120,6.007476,-0.335443,6.007476,-2.226120,0.070000,0.680000,-12,107,-12.133020,106.750000,-12.133020,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.381051,-15.355924,57.510709,89.021740,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565007,1.484525,0.297497,0.026741,0.500770,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.527668,tube-mpc,0,-126.340000,54.885000,11.469310,-5.439795,11.440000,-5.805000,0.029310,0.365205,-2.043152,7.166278,-0.030495,7.166278,-2.043152,0.050000,0.880000,-18,92,-17.959053,91.770631,-17.959053,91.770631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.246957,-17.914199,59.641569,89.777391,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565873,1.482542,0.279165,0.031225,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.537700,tube-mpc,0,-126.340000,54.885000,11.410998,-5.337362,11.420000,-5.695000,-0.009002,0.357638,-2.714037,10.947634,0.335443,10.947634,-2.714037,0.020000,0.910000,-13,57,-13.459017,57.493493,-13.459017,57.493493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.879790,-19.282915,60.580272,87.166737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.661753,1.629471,0.258765,0.037611,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.547697,tube-mpc,0,-126.340000,54.885000,11.349369,-5.234197,11.390000,-5.575000,-0.040631,0.340803,-4.421746,14.119093,0.030495,14.119093,-4.421746,-0.020000,0.770000,3,42,2.962717,41.938309,2.962717,41.938309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.062757,-19.385525,61.522171,84.526714,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577278,1.560293,0.204329,0.025967,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.557693,tube-mpc,0,-126.340000,54.885000,11.284559,-5.130099,11.350000,-5.435000,-0.065441,0.304901,-4.604715,14.241072,0.030495,14.241072,-4.604715,-0.050000,0.580000,6,55,5.569185,54.733703,5.569185,54.733703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.064813,-19.663428,58.329034,78.838059,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562681,1.459841,0.199323,0.021376,0.501035,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.567698,tube-mpc,0,-126.340000,54.885000,11.216830,-5.025124,11.310000,-5.305000,-0.093170,0.279876,-5.031642,11.313571,-0.335443,11.313571,-5.031642,0.010000,0.530000,-3,82,-3.437998,81.993614,-3.437998,81.993614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.321661,-20.465828,51.193246,74.390169,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569174,1.632449,0.223138,0.021496,0.501307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.577696,tube-mpc,0,-126.340000,54.885000,11.146597,-4.919562,11.270000,-5.195000,-0.123403,0.275438,-5.092632,8.447060,-0.213464,8.447060,-5.092632,0.010000,0.640000,-9,97,-8.781870,96.688446,-8.781870,96.688446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.854358,-21.520587,45.896221,71.818296,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560971,1.632980,0.236655,0.024478,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.587697,tube-mpc,0,-126.340000,54.885000,11.074116,-4.813464,11.220000,-5.115000,-0.145884,0.301536,-5.763517,8.691018,0.823360,8.691018,-5.763517,-0.010000,0.800000,-4,84,-4.177233,83.580864,-4.177233,83.580864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.295920,-22.329830,43.815455,68.504467,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571106,1.469702,0.260001,0.018583,0.503153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.597694,tube-mpc,0,-126.340000,54.885000,10.999746,-4.707042,11.160000,-5.005000,-0.160254,0.297958,-5.702528,10.459717,-0.152474,10.459717,-5.702528,-0.030000,0.840000,-4,65,-3.561372,64.516696,-3.561372,64.516696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.583391,-21.985455,44.456698,65.418707,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560387,1.570764,0.218870,0.022960,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.607695,tube-mpc,0,-126.340000,54.885000,10.923723,-4.600335,11.110000,-4.885000,-0.186277,0.284665,-5.824507,13.265238,-0.701380,13.265238,-5.824507,-0.020000,0.740000,-6,48,-5.636106,48.490909,-5.636106,48.490909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.141854,-21.238932,43.945946,64.511770,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564122,1.456465,0.196660,0.020534,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.617698,tube-mpc,0,-126.340000,54.885000,10.846351,-4.493487,11.050000,-4.745000,-0.203649,0.251513,-6.129455,14.119093,-0.701380,14.119093,-6.129455,-0.030000,0.600000,-3,50,-3.210091,50.343033,-3.210091,50.343033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.862441,-20.038097,44.232451,64.783684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565878,1.466350,0.190260,0.022675,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.627696,tube-mpc,0,-126.340000,54.885000,10.767978,-4.386712,10.990000,-4.625000,-0.222022,0.238288,-7.044299,11.008623,-0.274453,11.008623,-7.044299,-0.030000,0.520000,2,82,2.125416,81.918310,2.125416,81.918310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.629453,-18.917691,41.629211,62.133522,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560855,1.554000,0.208997,0.021454,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.637666,tube-mpc,0,-126.340000,54.885000,10.689045,-4.280348,10.930000,-4.515000,-0.240955,0.234652,-7.105289,8.752008,-0.030495,8.752008,-7.105289,-0.020000,0.620000,-1,92,-0.983694,92.263156,-0.983694,92.263156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.473545,-19.414007,37.396414,59.599802,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563283,1.503876,0.226851,0.020939,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.647693,tube-mpc,0,-126.340000,54.885000,10.609156,-4.173624,10.870000,-4.425000,-0.260844,0.251376,-6.861330,8.264091,0.091484,8.264091,-6.861330,-0.010000,0.760000,-7,85,-6.612445,85.149211,-6.612445,85.149211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.292894,-20.072261,39.607535,61.832620,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567708,1.495368,0.248499,0.019215,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.657691,tube-mpc,0,-126.340000,54.885000,10.529230,-4.067538,10.810000,-4.325000,-0.280770,0.257462,-6.800341,10.154769,-0.274453,10.154769,-6.800341,-0.020000,0.820000,-7,64,-7.050998,63.978148,-7.050998,63.978148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.251715,-20.287772,41.822515,62.873246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563033,1.916801,0.284368,0.043650,0.500943,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.667720,tube-mpc,0,-126.340000,54.885000,10.449040,-3.961573,10.740000,-4.215000,-0.290960,0.253427,-7.227268,13.143259,-0.579401,13.143259,-7.227268,-0.020000,0.720000,-3,47,-2.501475,46.810964,-2.501475,46.810964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.526882,-19.800786,44.680203,62.966399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564161,1.475450,0.195762,0.020406,0.500868,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.677694,tube-mpc,0,-126.340000,54.885000,10.369485,-3.856704,10.670000,-4.075000,-0.300515,0.218296,-7.471226,13.448207,-0.518412,13.448207,-7.471226,-0.030000,0.560000,2,54,1.528546,54.287213,1.528546,54.287213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.812045,-18.734488,46.614292,62.523113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570017,1.466609,0.204790,0.024706,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.687694,tube-mpc,0,-126.340000,54.885000,10.290150,-3.752190,10.600000,-3.955000,-0.309850,0.202810,-7.776174,11.435550,-0.274453,11.435550,-7.776174,-0.020000,0.550000,3,70,2.541196,70.050869,2.541196,70.050869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.247882,-18.425285,43.092050,60.252980,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561379,1.553396,0.212111,0.020780,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.697694,tube-mpc,0,-126.340000,54.885000,10.211428,-3.648364,10.530000,-3.845000,-0.318572,0.196636,-8.020133,9.178935,0.030495,9.178935,-8.020133,-0.010000,0.560000,3,87,2.911670,87.246983,2.911670,87.246983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.186111,-18.618537,41.771131,59.029224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561835,1.444251,0.209123,0.024032,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.707694,tube-mpc,0,-126.340000,54.885000,10.133509,-3.545303,10.460000,-3.755000,-0.326491,0.209697,-7.532216,8.264091,-0.152474,8.264091,-7.532216,0.020000,0.690000,-5,84,-5.304382,84.186145,-5.304382,84.186145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.342785,-19.428180,41.317545,58.301960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572645,1.524178,0.251944,0.029149,0.502118,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.717701,tube-mpc,0,-126.340000,54.885000,10.056515,-3.443004,10.390000,-3.665000,-0.333485,0.221996,-7.410237,8.873987,-0.518412,8.873987,-7.410237,0.010000,0.780000,-5,71,-4.876394,71.249559,-4.876394,71.249559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.844406,-19.624210,44.543373,60.133103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.633729,1.547198,0.239080,0.034613,0.500786,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.727693,tube-mpc,0,-126.340000,54.885000,9.980761,-3.341736,10.320000,-3.565000,-0.339239,0.223264,-7.227268,10.825654,-0.762370,10.825654,-7.227268,0.010000,0.740000,-5,58,-4.852653,57.654831,-4.852653,57.654831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.785912,-19.352040,45.678017,59.963302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566791,1.508965,0.239921,0.022959,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.737694,tube-mpc,0,-126.340000,54.885000,9.906211,-3.241309,10.260000,-3.445000,-0.353789,0.203691,-7.166278,11.435550,-0.213464,11.435550,-7.166278,0.000000,0.670000,-4,56,-3.571982,55.782176,-3.571982,55.782176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.556327,-18.825844,46.849258,60.579565,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569382,1.603839,0.327047,0.051806,0.500899,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.747683,tube-mpc,0,-126.340000,54.885000,9.833147,-3.141977,10.190000,-3.335000,-0.356853,0.193023,-7.166278,10.093779,-0.152474,10.093779,-7.166278,0.000000,0.580000,-3,73,-2.511352,73.161295,-2.511352,73.161295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.310656,-18.391773,46.374737,60.522070,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.615584,1.594953,0.219063,0.022243,0.500347,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.757697,tube-mpc,0,-126.340000,54.885000,9.761419,-3.043414,10.120000,-3.235000,-0.358581,0.191586,-7.410237,7.776174,-0.762370,7.776174,-7.410237,-0.010000,0.620000,2,89,1.523918,88.530921,1.523918,88.530921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.160804,-18.515129,44.990587,60.042015,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563830,1.464285,0.235590,0.023216,0.500782,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.767696,tube-mpc,0,-126.340000,54.885000,9.691404,-2.946031,10.050000,-3.155000,-0.358596,0.208969,-7.410237,6.190445,-0.091484,6.190445,-7.410237,0.000000,0.730000,1,93,1.294365,93.103987,1.294365,93.103987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.841358,-18.885466,44.874402,58.781143,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572877,1.892372,0.398513,0.064948,0.501337,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008446,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.777675,tube-mpc,0,-126.340000,54.885000,9.623216,-2.849901,9.990000,-3.075000,-0.366784,0.225099,-7.166278,7.837164,0.213464,7.837164,-7.166278,0.000000,0.820000,0,72,0.406847,72.380033,0.406847,72.380033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.331663,-19.268608,45.677335,58.850425,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602425,1.614825,0.271781,0.024359,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.787661,tube-mpc,0,-126.340000,54.885000,9.556721,-2.754753,9.920000,-2.975000,-0.363279,0.220247,-6.983309,10.337738,-0.152474,10.337738,-6.983309,0.030000,0.810000,-2,51,-2.289572,50.517243,-2.289572,50.517243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.586481,-18.765983,49.009550,58.765039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560278,1.640435,0.225553,0.035036,0.501035,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.797699,tube-mpc,0,-126.340000,54.885000,9.491704,-2.660197,9.860000,-2.845000,-0.368296,0.184803,-6.495393,11.862478,0.091484,11.862478,-6.495393,0.030000,0.660000,-5,47,-4.618130,46.531300,-4.618130,46.531300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.653203,-17.705555,51.474616,60.431524,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568169,3.965430,0.281840,0.050186,0.501435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010381,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.808119,tube-mpc,0,-126.340000,54.885000,9.426174,-2.563175,9.800000,-2.755000,-0.373826,0.191825,-6.312424,8.934977,-0.518412,8.934977,-6.312424,0.010000,0.540000,-3,81,-3.311486,81.208414,-3.311486,81.208414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.827885,-16.339373,50.919411,61.137570,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570380,1.732280,0.231186,0.028129,0.500816,1,1,0,7,1,0,0,0,0,0,2,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.818182,tube-mpc,0,-126.340000,54.885000,9.364816,-2.470573,9.740000,-2.685000,-0.375184,0.214427,-6.129455,4.726694,-0.152474,4.726694,-6.129455,0.000000,0.610000,-4,107,-3.610230,106.750000,-3.610230,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.914831,-16.293009,49.267963,62.827649,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571194,1.824983,0.367330,0.048279,0.501286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.828191,tube-mpc,0,-126.340000,54.885000,9.305664,-2.379499,9.680000,-2.655000,-0.374336,0.275501,-6.251434,1.982162,-0.640391,1.982162,-6.251434,0.000000,0.840000,-2,107,-2.380070,106.750000,-2.380070,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.625812,-16.534533,50.933980,66.468483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.293295,1.824571,0.375855,0.078821,0.510908,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.838387,tube-mpc,0,-126.340000,54.885000,9.247332,-2.287772,9.630000,-2.605000,-0.382668,0.317228,-5.824507,4.726694,0.274453,4.726694,-5.824507,0.010000,0.900000,-6,96,-5.845192,95.743235,-5.845192,95.743235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.363415,-15.970264,53.159974,67.782726,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.856597,1.878664,0.331222,0.040042,0.500839,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.848179,tube-mpc,0,-126.340000,54.885000,9.193123,-2.200644,9.580000,-2.525000,-0.386877,0.324356,-6.495393,8.508050,0.396432,8.508050,-6.495393,0.020000,0.980000,1,57,0.592578,57.179940,0.592578,57.179940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.148268,-15.390060,54.596386,68.017438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569890,1.736776,4.450307,0.038636,0.501045,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.012308,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.860520,tube-mpc,0,-126.340000,54.885000,9.127275,-2.092114,9.510000,-2.395000,-0.382725,0.302886,-6.678361,12.228415,-0.091484,12.228415,-6.678361,0.000000,0.840000,9,35,8.724211,35.018958,8.724211,35.018958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.439292,-14.247309,60.539081,69.837584,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.750897,3.567903,0.235325,0.036843,0.508362,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010110,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.870663,tube-mpc,0,-126.340000,54.885000,9.075159,-2.003921,9.450000,-2.275000,-0.374841,0.271079,-6.190445,11.740498,-0.274453,11.740498,-6.190445,0.040000,0.580000,2,58,2.160947,58.174726,2.160947,58.174726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.493631,-12.857614,62.703935,71.811163,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580505,1.963637,0.223764,0.037147,0.655875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008474,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.880734,tube-mpc,0,-126.340000,54.885000,9.025148,-1.917213,9.390000,-2.175000,-0.364852,0.257787,-5.763517,6.922320,-0.030495,6.922320,-5.763517,0.030000,0.490000,0,103,0.030489,105.456187,0.030489,105.456187,0.000000,-2.281461,0.000000,64.000000,0.000000,0.000000,77.886562,-11.513740,60.062062,73.150495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592909,4.070910,0.279642,0.056578,0.501463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010513,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.891279,tube-mpc,0,-126.340000,54.885000,8.974551,-1.827264,9.340000,-2.145000,-0.365449,0.317736,-5.153621,0.884349,0.030495,0.884349,-5.153621,0.030000,0.710000,-7,107,-6.609773,106.750000,-6.609773,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.522071,-10.730960,63.201236,80.406138,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543837,3.522437,0.392437,0.051104,0.525217,1,1,0,6,1,1,0,0,0,0,0,1,1,1,1,0.010048,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.901361,tube-mpc,0,-126.340000,54.885000,8.927782,-1.742006,9.300000,-2.135000,-0.372218,0.392994,-4.360757,-0.640391,-0.274453,-0.640391,-4.360757,0.030000,0.880000,-14,107,-14.458833,106.750000,-14.458833,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.662864,-7.583651,64.838363,80.233143,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572388,1.675619,0.447560,0.032047,0.505734,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.912053,tube-mpc,0,-126.340000,54.885000,8.879788,-1.652288,9.260000,-2.115000,-0.380212,0.462712,-4.360757,-0.640391,-0.274453,1.555235,-4.482736,-0.010000,0.980000,-10,107,-9.939155,106.750000,-9.939155,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.441273,-3.761679,63.208017,79.325652,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593052,1.873063,0.352339,0.042272,0.505314,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008379,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.921429,tube-mpc,0,-126.340000,54.885000,8.838977,-1.574154,9.210000,-2.075000,-0.371023,0.500846,-4.848673,6.983309,-0.152474,6.983309,-4.848673,-0.050000,1.010000,3,82,3.381419,82.221582,3.381419,82.221582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.019296,-2.593556,62.004438,81.539861,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,11.414540,1.683801,0.287639,0.030319,0.504835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.013931,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.935393,tube-mpc,0,-126.340000,54.885000,8.780191,-1.458554,9.160000,-1.965000,-0.379809,0.506446,-4.909663,10.459717,-0.274453,10.459717,-4.909663,-0.020000,0.970000,2,57,1.972863,56.781048,1.972863,56.781048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.506091,-2.661821,65.740930,84.297043,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554561,1.561995,0.219711,0.017569,0.504165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.945456,tube-mpc,0,-126.340000,54.885000,8.739154,-1.375708,9.120000,-1.855000,-0.380846,0.479292,-5.153621,12.167426,0.091484,12.167426,-5.153621,0.000000,0.760000,3,58,2.726772,58.384183,2.726772,58.384183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.511980,-2.980327,69.240256,87.259361,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559199,1.447059,0.196116,0.015309,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.955451,tube-mpc,0,-126.340000,54.885000,8.699360,-1.293718,9.080000,-1.745000,-0.380640,0.451282,-4.665705,9.483883,0.396432,9.483883,-4.665705,0.020000,0.640000,-4,89,-4.408295,88.965304,-4.408295,88.965304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.663212,-3.579208,64.159821,83.131561,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553846,1.459474,0.203742,0.016668,0.500800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.965451,tube-mpc,0,-126.340000,54.885000,8.660372,-1.211871,9.040000,-1.675000,-0.379628,0.463129,-3.811850,6.495393,-0.335443,6.495393,-3.811850,0.020000,0.710000,-13,107,-13.166701,106.750000,-13.166701,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.183281,-5.194207,60.868339,82.897409,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551475,1.541088,0.325570,0.021911,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.975461,tube-mpc,0,-126.340000,54.885000,8.622046,-1.130046,9.010000,-1.625000,-0.387954,0.494954,-3.140965,3.933829,-0.701380,3.933829,-3.140965,-0.020000,0.840000,-16,107,-16.202472,106.750000,-16.202472,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.575963,-5.759501,61.501296,84.430225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579287,1.756682,0.342418,0.030036,0.504855,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008225,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.985458,tube-mpc,0,-126.340000,54.885000,8.584332,-1.048337,8.980000,-1.565000,-0.395668,0.516663,-3.201954,6.129455,0.274453,6.129455,-3.201954,-0.070000,0.940000,-10,99,-9.812241,98.921527,-9.812241,98.921527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.670689,-5.659072,60.239677,83.634743,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568324,1.611741,0.305142,0.026897,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.995457,tube-mpc,0,-126.340000,54.885000,8.547036,-0.966522,8.950000,-1.475000,-0.402964,0.508478,-4.177788,9.605862,0.579401,9.605862,-4.177788,-0.090000,0.950000,2,69,1.773761,69.215365,1.773761,69.215365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.581591,-6.207796,58.646672,81.828772,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.278992,1.638749,0.259489,0.031947,0.501011,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial5_mpc-p.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,mpc-p,0,-126.340000,54.885000,0.000000,0.000000,0.340000,-1.245000,-0.340000,1.245000,7.349247,-49.188114,-1.921172,-49.188114,7.349247,0.000000,-0.040000,45,109,70.000000,112.450000,70.000000,112.450000,-25.000000,-3.450000,0.000000,64.000000,0.000000,0.000000,-68.430911,80.357469,136.945362,173.163420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591931,1.876482,0.680408,0.075081,0.767838,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.009014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.012299,mpc-p,0,-126.340000,54.885000,0.000071,0.000142,0.430000,-1.245000,-0.429929,1.245142,5.153621,-65.533328,-1.006328,-65.533328,5.153621,0.070000,0.420000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.621687,85.398614,133.066363,170.429570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581839,1.584546,0.308572,0.022702,0.500567,1,1,0,6,1,1,0,0,0,0,1,1,1,0,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.012299,0.000000,0.000000
0.020352,mpc-p,0,-126.340000,54.885000,0.000212,0.000399,0.480000,-2.605000,-0.479788,2.605399,6.129455,-66.448172,-1.067318,-66.448172,6.129455,0.350000,0.820000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.955660,91.047015,132.442649,172.936557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.066819,1.541564,0.595017,0.026189,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030409,mpc-p,0,-126.340000,54.885000,0.000523,0.000915,0.530000,-3.135000,-0.529477,3.135915,8.569039,-60.715149,-0.823360,-60.715149,8.569039,0.530000,0.970000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.521463,95.720284,134.090913,177.126797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558111,1.718846,0.703874,0.033846,0.502035,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008527,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040417,mpc-p,0,-126.340000,54.885000,0.001010,0.001659,0.640000,-3.665000,-0.638990,3.666659,12.960290,-51.017802,-1.067318,-51.017802,12.960290,0.620000,1.040000,25,112,-48.241414,112.450000,-48.241414,112.450000,73.241414,0.000000,0.000000,64.000000,0.000000,0.000000,-63.148957,99.208642,137.447194,181.825681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574329,1.722680,0.785909,0.036900,0.523108,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050429,mpc-p,0,-126.340000,54.885000,0.001704,0.002647,0.800000,-4.085000,-0.798296,4.087647,17.595500,-39.551757,0.091484,-39.551757,17.595500,0.500000,1.040000,-20,112,-70.000000,112.450000,-70.000000,112.450000,50.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.304896,99.418850,142.152783,187.542142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.819540,1.969319,0.345928,0.033238,0.500962,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060414,mpc-p,0,-126.340000,54.885000,0.002631,0.003887,1.000000,-4.405000,-0.997369,4.408887,21.437845,-27.597795,0.884349,-27.597795,21.437845,0.260000,1.060000,-65,112,-70.000000,112.450000,-70.000000,112.450000,5.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.934168,98.507576,147.033404,192.310990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583425,1.746566,0.364389,0.040184,0.511989,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008257,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.071254,mpc-p,0,-126.340000,54.885000,0.003934,0.005537,1.230000,-4.625000,-1.226066,4.630537,21.559824,-15.216906,1.799193,-15.216906,21.559824,0.030000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.986449,95.774876,149.786915,193.297869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597182,2.750645,0.323387,0.033356,0.518198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080520,mpc-p,0,-126.340000,54.885000,0.005317,0.007207,1.420000,-4.705000,-1.414683,4.712207,19.303209,-5.214611,1.799193,-5.214611,19.303209,-0.210000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.309841,91.146463,161.120909,202.945243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579620,1.658805,0.714774,0.035801,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008502,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090584,mpc-p,0,-126.340000,54.885000,0.007124,0.009302,1.610000,-4.695000,-1.602876,4.704302,14.363051,6.190445,1.738204,6.190445,14.363051,-0.470000,1.120000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.013994,82.306342,161.666607,199.006507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575893,1.741244,0.641361,0.027704,0.500973,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008498,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100580,mpc-p,0,-126.340000,54.885000,0.009256,0.011683,1.690000,-4.575000,-1.680744,4.586683,7.227268,16.192739,0.762370,16.192739,7.227268,-0.590000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.479779,68.959966,158.204971,194.854876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546626,1.529917,0.488300,0.016772,0.504242,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110581,mpc-p,0,-126.340000,54.885000,0.011745,0.014371,1.720000,-4.355000,-1.708255,4.369371,-0.701380,26.134045,0.640391,26.134045,-0.701380,-0.640000,1.060000,-51,112,-50.835263,112.450000,-50.835263,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.115141,52.022990,149.400601,193.530554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555656,1.446062,0.545076,0.018662,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120580,mpc-p,0,-126.340000,54.885000,0.014609,0.017371,1.680000,-4.035000,-1.665391,4.052371,-8.325081,35.282485,0.823360,35.282485,-8.325081,-0.590000,1.060000,-6,112,14.896917,112.449979,14.896917,112.449979,-20.732180,0.000000,0.000000,64.000000,0.000000,0.000000,-30.462788,33.141218,140.589291,190.605627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551835,1.589547,0.395053,0.024592,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130582,mpc-p,0,-126.340000,54.885000,0.017866,0.020692,1.570000,-3.625000,-1.552134,3.645692,-15.033937,44.064988,0.152474,44.064988,-15.033937,-0.370000,1.180000,39,67,58.597844,5.529716,58.597844,5.529716,-19.433107,61.920263,0.000000,64.000000,0.000000,0.000000,-26.056225,14.796142,131.411245,184.874209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563549,1.554100,0.343433,0.022930,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140588,mpc-p,0,-126.340000,54.885000,0.021532,0.024338,1.420000,-3.105000,-1.398468,3.129338,-17.717479,51.932646,1.006328,51.932646,-17.717479,-0.050000,0.910000,59,22,58.549578,-76.914698,58.549578,-76.914698,0.000000,99.364677,0.000000,64.000000,0.000000,0.000000,-20.909645,-1.767309,127.016373,185.369144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584128,1.478452,0.232254,0.019881,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150583,mpc-p,0,-126.340000,54.885000,0.025612,0.028309,1.270000,-2.565000,-1.244388,2.593309,-16.375708,53.030459,0.152474,53.030459,-16.375708,0.060000,0.540000,46,-23,46.293935,-97.738418,46.293935,-97.738418,0.000000,75.188397,0.000000,64.000000,0.000000,0.000000,-12.857143,-17.052768,132.615703,191.750663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566795,1.453104,0.291340,0.023139,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160584,mpc-p,0,-126.340000,54.885000,0.030123,0.032613,1.130000,-2.075000,-1.099877,2.107613,-13.326228,46.565561,0.091484,46.565561,-13.326228,0.260000,0.150000,1,-52,1.192726,-51.763167,1.192726,-51.763167,0.101209,0.000000,0.000000,64.000000,0.000000,0.000000,-1.423122,-29.780724,150.692029,204.140189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563270,1.593607,0.256686,0.025055,0.501903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170589,mpc-p,0,-126.340000,54.885000,0.035073,0.037251,1.040000,-1.715000,-1.004927,1.752251,-8.691018,32.476963,0.152474,32.476963,-8.691018,0.230000,-0.050000,-37,-7,-37.330886,49.929632,-37.330886,49.929632,0.000000,-56.692800,0.000000,64.000000,0.000000,0.000000,10.745805,-37.836272,167.357374,214.580012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588485,1.769947,0.435315,0.042194,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008349,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180586,mpc-p,0,-126.340000,54.885000,0.040460,0.042221,0.970000,-1.505000,-0.929540,1.547221,-5.458569,14.180083,0.274453,14.180083,-5.458569,0.060000,-0.090000,-46,38,-46.236359,112.450000,-46.236359,112.450000,0.000000,-74.213167,0.000000,64.000000,0.000000,0.000000,19.582470,-41.616997,174.506053,222.243015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576618,1.773346,0.269875,0.035168,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190580,mpc-p,0,-126.340000,54.885000,0.046289,0.047523,0.940000,-1.465000,-0.893711,1.512523,-3.445913,-3.750861,0.091484,-3.750861,-3.445913,-0.020000,-0.060000,-1,83,10.446133,112.450000,10.446133,112.450000,-11.682491,-29.213167,0.000000,64.000000,0.000000,0.000000,24.872414,-35.730173,189.263878,231.957935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562570,1.614201,0.330429,0.027519,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200588,mpc-p,0,-126.340000,54.885000,0.052569,0.053166,0.910000,-1.575000,-0.857431,1.628166,-2.836017,-18.510344,-0.335443,-18.510344,-2.836017,-0.100000,0.300000,44,112,70.000000,112.450000,70.000000,112.450000,-26.236359,0.000000,0.000000,64.000000,0.000000,0.000000,21.149396,-15.901900,180.875675,227.972406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575825,1.828348,0.389883,0.033105,0.504476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008344,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210589,mpc-p,0,-126.340000,54.885000,0.059287,0.059138,0.890000,-1.795000,-0.830713,1.854138,-2.043152,-24.609304,-0.457422,-24.609304,-2.043152,0.010000,0.720000,53,112,52.596350,112.450000,52.596350,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.896507,6.383222,171.094231,225.516405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582401,1.652672,0.378595,0.037452,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220583,mpc-p,0,-126.340000,54.885000,0.066436,0.065435,0.880000,-2.015000,-0.813564,2.080435,-0.030495,-22.901596,-0.945339,-22.901596,-0.030495,0.120000,0.940000,8,112,-22.642406,112.450000,-22.642406,112.450000,30.238756,0.000000,0.000000,64.000000,0.000000,0.000000,9.986555,26.179555,177.235986,231.784198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577234,1.762017,0.426115,0.037982,0.501017,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008315,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230584,mpc-p,0,-126.340000,54.885000,0.074017,0.072064,0.890000,-2.215000,-0.815983,2.287064,2.104141,-17.473521,-0.518412,-17.473521,2.104141,0.220000,1.040000,-37,112,-70.000000,112.450000,-70.000000,112.450000,32.596350,0.000000,0.000000,64.000000,0.000000,0.000000,9.153141,39.720276,179.747001,227.129635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574438,1.692863,0.415855,0.030205,0.500909,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008231,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240590,mpc-p,0,-126.340000,54.885000,0.082021,0.079020,0.920000,-2.335000,-0.837979,2.414020,4.482736,-9.849821,-0.213464,-9.849821,4.482736,0.060000,1.060000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.428566,48.302634,176.375262,222.780083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600097,1.812444,0.418627,0.036973,0.500791,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008380,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250588,mpc-p,0,-126.340000,54.885000,0.090422,0.086289,0.990000,-2.395000,-0.899578,2.481289,4.665705,-0.640391,0.030495,-0.640391,4.665705,-0.050000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.234208,51.920329,173.558704,221.679117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.240236,1.770809,0.499958,0.036746,0.501298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260587,mpc-p,0,-126.340000,54.885000,0.099214,0.093874,1.020000,-2.355000,-0.920786,2.448874,2.470079,7.044299,0.091484,7.044299,2.470079,-0.380000,1.060000,-53,112,-52.539476,112.450000,-52.539476,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.122678,48.440450,172.052122,223.633569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.673622,1.732120,0.739958,0.043300,1.481941,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.009682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270581,mpc-p,0,-126.340000,54.885000,0.108372,0.101763,1.020000,-2.245000,-0.911628,2.346763,-2.348100,13.265238,0.091484,13.265238,-2.348100,-0.510000,1.050000,-8,112,11.696191,112.450000,11.696191,112.450000,-19.235667,0.000000,0.000000,64.000000,0.000000,0.000000,-2.381235,37.347287,165.501809,220.407350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578216,1.602019,0.342556,0.025173,0.500806,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280581,mpc-p,0,-126.340000,54.885000,0.117888,0.109961,0.970000,-2.075000,-0.852112,2.184961,-8.142112,19.425188,0.396432,19.425188,-8.142112,-0.350000,1.080000,37,79,52.373459,78.761181,52.373459,78.761181,-14.912935,0.000000,0.000000,64.000000,0.000000,0.000000,-6.197591,22.019061,151.153284,208.660247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558957,1.512018,0.351830,0.020824,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290580,mpc-p,0,-126.340000,54.885000,0.127731,0.118455,0.900000,-1.835000,-0.772269,1.953455,-9.178935,24.731284,-0.213464,24.731284,-9.178935,-0.050000,0.950000,34,34,34.030798,31.210138,34.030798,31.210138,0.000000,2.551042,0.000000,64.000000,0.000000,0.000000,-5.873305,6.474043,141.622674,203.945976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553843,1.499481,0.220315,0.022807,0.503026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300580,mpc-p,0,-126.340000,54.885000,0.137881,0.127240,0.820000,-1.575000,-0.682119,1.702240,-8.569039,26.256024,0.152474,26.256024,-8.569039,0.040000,0.640000,23,28,22.848522,28.242569,22.848522,28.242569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.062800,-8.511394,151.924412,210.710264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550166,1.568876,0.207414,0.017361,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310612,mpc-p,0,-126.340000,54.885000,0.148343,0.136339,0.740000,-1.355000,-0.591657,1.491339,-6.556382,21.254876,0.640391,21.254876,-6.556382,0.090000,0.400000,1,73,0.567250,76.950214,0.567250,76.950214,0.000000,-3.707646,0.000000,64.000000,0.000000,0.000000,13.795913,-21.675394,160.250608,213.022538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559938,1.505280,0.238020,0.022154,0.501249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320579,mpc-p,0,-126.340000,54.885000,0.158987,0.145655,0.700000,-1.195000,-0.541013,1.340655,-4.543725,12.960290,0.030495,12.960290,-4.543725,0.110000,0.500000,-24,112,-23.759850,112.450000,-23.759850,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.971887,-31.868193,162.479115,210.493876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561262,1.467567,0.239973,0.020211,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330610,mpc-p,0,-126.340000,54.885000,0.169921,0.155302,0.680000,-1.075000,-0.510079,1.230302,-1.921172,8.447060,0.152474,8.447060,-1.921172,0.040000,0.740000,-41,112,-41.498893,112.450000,-41.498893,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.752619,-37.357075,166.145004,210.629120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549443,1.456110,0.271061,0.015779,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340609,mpc-p,0,-126.340000,54.885000,0.181008,0.165182,0.670000,-0.965000,-0.488992,1.130182,-0.640391,10.276748,0.152474,10.276748,-0.640391,-0.030000,0.930000,-45,96,-44.874948,95.588562,-44.874948,95.588562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.444555,-39.855471,169.867049,213.949030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551072,1.439103,0.285702,0.016227,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350611,mpc-p,0,-126.340000,54.885000,0.192256,0.175320,0.670000,-0.845000,-0.477744,1.020320,-1.311276,14.058103,1.006328,14.058103,-1.311276,-0.190000,0.970000,-17,52,-17.263068,51.724270,-17.263068,51.724270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.020097,-43.254753,163.082226,212.590095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552256,1.491912,0.230095,0.025378,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360629,mpc-p,0,-126.340000,54.885000,0.203644,0.185724,0.660000,-0.685000,-0.456356,0.870724,-2.592058,16.436698,0.396432,16.436698,-2.592058,-0.230000,0.770000,5,37,4.655469,36.757876,4.655469,36.757876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.261287,-47.127335,148.107492,201.045786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587131,1.463336,0.190947,0.021350,0.501587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370616,mpc-p,0,-126.340000,54.885000,0.215083,0.196337,0.630000,-0.535000,-0.414917,0.731337,-3.628881,14.728989,0.030495,14.728989,-3.628881,-0.120000,0.660000,5,50,4.794723,49.599035,4.794723,49.599035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.750936,-51.511302,138.071398,189.766456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573857,1.556006,0.198933,0.029530,0.502793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380610,mpc-p,0,-126.340000,54.885000,0.226582,0.207192,0.610000,-0.415000,-0.383418,0.622192,-2.775027,9.361904,-0.091484,9.361904,-2.775027,-0.060000,0.520000,-10,95,-9.772716,98.452509,-9.772716,98.452509,0.000000,-3.853473,0.000000,64.000000,0.000000,0.000000,41.241540,-54.736555,139.937602,188.832769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544254,1.439001,0.190128,0.020557,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390612,mpc-p,0,-126.340000,54.885000,0.238105,0.218283,0.600000,-0.345000,-0.361895,0.563283,-2.287110,3.933829,0.518412,3.933829,-2.287110,-0.050000,0.710000,-18,112,-17.866479,112.450000,-17.866479,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.319935,-54.583523,138.210672,182.042762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547587,1.433764,0.225676,0.018082,0.501655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400609,mpc-p,0,-126.340000,54.885000,0.249602,0.229592,0.580000,-0.295000,-0.330398,0.524592,-1.311276,3.140965,0.579401,3.140965,-1.311276,-0.080000,0.940000,-22,103,-21.866420,102.650151,-21.866420,102.650151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.310859,-50.875602,141.441657,181.402181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545270,1.513705,0.238360,0.018960,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410609,mpc-p,0,-126.340000,54.885000,0.261042,0.241118,0.580000,-0.235000,-0.318958,0.476118,-1.250287,6.678361,0.335443,6.678361,-1.250287,-0.120000,0.990000,-16,62,-15.812290,62.226054,-15.812290,62.226054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.527672,-46.795612,136.938112,176.573475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546523,1.434817,0.231623,0.016123,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420607,mpc-p,0,-126.340000,54.885000,0.272385,0.252853,0.570000,-0.145000,-0.297615,0.397853,-1.738204,10.459717,0.030495,10.459717,-1.738204,-0.140000,0.830000,-5,36,-4.744778,35.966486,-4.744778,35.966486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.837083,-44.326355,129.619374,169.185351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549420,1.456104,0.178708,0.015007,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430612,mpc-p,0,-126.340000,54.885000,0.283603,0.264799,0.560000,-0.045000,-0.276397,0.309799,-1.799193,9.849821,-0.213464,9.849821,-1.799193,-0.120000,0.570000,-3,56,-2.893204,55.626270,-2.893204,55.626270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.225719,-43.799566,121.516536,161.873726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545179,1.448765,0.171662,0.014936,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440610,mpc-p,0,-126.340000,54.885000,0.294646,0.276938,0.550000,0.025000,-0.255354,0.251938,-1.555235,5.031642,0.030495,5.031642,-1.555235,-0.090000,0.520000,-8,96,-7.601315,95.884269,-7.601315,95.884269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.542697,-44.508915,108.619821,149.207077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545360,1.480035,0.207575,0.020648,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450614,mpc-p,0,-126.340000,54.885000,0.305491,0.289278,0.550000,0.065000,-0.244509,0.224278,-0.579401,1.128308,-0.274453,1.128308,-0.579401,-0.060000,0.700000,-20,111,-20.106205,111.158756,-20.106205,111.158756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.359491,-46.149086,87.855356,125.195857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554716,1.538138,0.257900,0.022198,0.501779,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460586,mpc-p,0,-126.340000,54.885000,0.316065,0.301769,0.550000,0.095000,-0.233935,0.206769,-0.274453,1.311276,0.396432,1.311276,-0.274453,-0.100000,0.900000,-17,91,-17.485273,91.012862,-17.485273,91.012862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.815829,-48.540606,72.364862,107.453559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589857,1.506892,0.349061,0.020093,0.500444,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470617,mpc-p,0,-126.340000,54.885000,0.326430,0.314520,0.550000,0.135000,-0.223570,0.179520,-0.213464,5.092632,0.335443,5.092632,-0.213464,-0.130000,0.930000,-11,54,-11.340300,54.114445,-11.340300,54.114445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.974715,-49.839099,65.679734,97.780293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563957,1.494877,0.213882,0.019116,0.501459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480611,mpc-p,0,-126.340000,54.885000,0.336453,0.327408,0.550000,0.205000,-0.213547,0.122408,-1.372266,7.959143,0.518412,7.959143,-1.372266,-0.110000,0.760000,-1,40,-0.715060,39.664369,-0.715060,39.664369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.062551,-49.750959,69.385422,97.050554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556982,1.531195,0.201914,0.018784,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490611,mpc-p,0,-126.340000,54.885000,0.346151,0.340485,0.550000,0.275000,-0.203849,0.065485,-1.189297,6.922320,-0.518412,6.922320,-1.189297,-0.100000,0.560000,-1,61,-0.873160,60.976439,-0.873160,60.976439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.600730,-49.148461,69.077966,94.863106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553703,1.489516,0.200010,0.019845,0.503092,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500615,mpc-p,0,-126.340000,54.885000,0.355492,0.353747,0.550000,0.315000,-0.194508,0.038747,-0.213464,2.348100,-0.030495,2.348100,-0.213464,-0.060000,0.520000,-14,101,-14.039343,100.636829,-14.039343,100.636829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.031908,-48.759151,64.200889,91.490374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556952,1.470818,0.211003,0.018602,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510619,mpc-p,0,-126.340000,54.885000,0.364446,0.367185,0.560000,0.325000,-0.195554,0.042185,0.579401,-1.250287,-0.335443,-1.250287,0.579401,-0.060000,0.720000,-23,112,-22.945820,112.450000,-22.945820,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.830136,-49.310456,64.843236,98.122276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553473,1.462143,0.257364,0.020410,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520586,mpc-p,0,-126.340000,54.885000,0.372958,0.380748,0.570000,0.325000,-0.197042,0.055748,0.152474,0.274453,0.457422,0.274453,0.152474,-0.110000,0.920000,-13,85,-13.114802,84.586315,-13.114802,84.586315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.959569,-49.540730,63.880959,100.309580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563963,1.645143,0.275706,0.022020,0.501069,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530582,mpc-p,0,-126.340000,54.885000,0.381065,0.394525,0.570000,0.365000,-0.188935,0.029525,-0.823360,4.726694,0.396432,4.726694,-0.823360,-0.130000,0.950000,1,42,1.102352,41.759026,1.102352,41.759026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.529895,-49.489600,68.490953,102.563998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545601,1.642218,0.220417,0.022808,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540611,mpc-p,0,-126.340000,54.885000,0.388747,0.408525,0.570000,0.425000,-0.181253,-0.016475,-1.067318,7.715185,0.030495,7.715185,-1.067318,-0.090000,0.700000,2,34,2.029547,33.887602,2.029547,33.887602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.981639,-47.816791,72.867141,99.545254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557989,1.450947,0.209115,0.021156,0.500398,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550610,mpc-p,0,-126.340000,54.885000,0.395940,0.422656,0.570000,0.485000,-0.174060,-0.062344,-0.518412,4.909663,-1.067318,4.909663,-0.518412,-0.030000,0.490000,-9,71,-9.493617,71.380179,-9.493617,71.380179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.307489,-46.040656,75.270768,101.879470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557995,1.478475,0.206291,0.020057,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560583,mpc-p,0,-126.340000,54.885000,0.402638,0.436926,0.570000,0.505000,-0.167362,-0.068074,-0.152474,-0.274453,-0.518412,-0.274453,-0.152474,-0.040000,0.540000,-13,110,-13.265934,109.993923,-13.265934,109.993923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.777238,-44.695208,69.783489,101.215850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554712,1.462817,0.235533,0.022144,0.501152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570612,mpc-p,0,-126.340000,54.885000,0.408885,0.451452,0.580000,0.505000,-0.171115,-0.053548,-0.091484,-2.775027,0.457422,-2.775027,-0.091484,-0.060000,0.770000,-13,112,-12.760240,111.831314,-12.760240,111.831314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.775836,-43.847721,70.069547,104.760502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.898895,1.754395,0.339317,0.034206,0.500925,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009539,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580578,mpc-p,0,-126.340000,54.885000,0.414602,0.466065,0.580000,0.505000,-0.165398,-0.038935,0.396432,-0.152474,-0.030495,-0.152474,0.396432,-0.090000,0.960000,-12,74,-11.663223,73.777845,-11.663223,73.777845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.126537,-43.515452,69.827110,106.250068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557985,1.636546,0.324093,0.031632,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590588,mpc-p,0,-126.340000,54.885000,0.419848,0.480922,0.580000,0.545000,-0.160152,-0.064078,-0.701380,5.153621,0.579401,5.153621,-0.701380,-0.090000,0.900000,0,32,0.129938,31.664310,0.129938,31.664310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.020038,-42.827486,72.285279,103.716815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.727208,1.771447,0.252768,0.033725,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008299,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600583,mpc-p,0,-126.340000,54.885000,0.424591,0.495937,0.580000,0.595000,-0.155409,-0.099063,-1.006328,6.556382,0.030495,6.556382,-1.006328,-0.060000,0.610000,1,41,1.360543,41.390383,1.360543,41.390383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.075930,-40.476878,73.659409,97.140647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564775,1.700663,0.221428,0.026938,0.500894,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610583,mpc-p,0,-126.340000,54.885000,0.428847,0.511143,0.580000,0.635000,-0.151153,-0.123857,-0.762370,3.262944,-0.823360,3.262944,-0.762370,-0.030000,0.470000,-5,79,-4.669303,79.397955,-4.669303,79.397955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.884947,-38.871540,65.024227,89.342799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.148630,1.796865,0.239138,0.040224,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620583,mpc-p,0,-126.340000,54.885000,0.432621,0.526534,0.580000,0.645000,-0.147379,-0.118466,-0.030495,-2.287110,-0.457422,-2.287110,-0.030495,-0.020000,0.540000,-14,112,-14.190374,112.450000,-14.190374,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.394583,-37.635356,60.486367,88.269250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565882,1.752709,0.290385,0.025528,0.500928,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630584,mpc-p,0,-126.340000,54.885000,0.435926,0.542115,0.580000,0.615000,-0.144074,-0.072885,0.457422,-4.604715,0.579401,-4.604715,0.457422,-0.050000,0.810000,-16,112,-16.228177,112.450000,-16.228177,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.662225,-37.353041,63.893536,97.177402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568542,1.641437,0.311460,0.015685,0.500529,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640581,mpc-p,0,-126.340000,54.885000,0.438777,0.557880,0.590000,0.605000,-0.151223,-0.047120,-0.762370,-1.189297,1.067318,-1.189297,-0.762370,-0.060000,0.980000,-4,78,-4.289571,78.186293,-4.289571,78.186293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.153946,-37.526761,64.217725,99.039166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547778,1.457640,0.252994,0.017478,0.500561,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650578,mpc-p,0,-126.340000,54.885000,0.441195,0.573837,0.590000,0.625000,-0.148805,-0.051163,-0.762370,4.421746,0.823360,4.421746,-0.762370,-0.060000,0.910000,-1,37,-0.734009,36.939704,-0.734009,36.939704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.270876,-37.584706,70.072580,101.650972,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542876,1.449828,0.188973,0.014995,0.502493,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660608,mpc-p,0,-126.340000,54.885000,0.443210,0.590042,0.590000,0.675000,-0.146790,-0.084958,-1.555235,7.044299,-0.945339,7.044299,-1.555235,-0.050000,0.610000,7,38,7.088713,38.437921,7.088713,38.437921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.355035,-36.550537,73.764435,99.244420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552077,1.502104,0.221688,0.028348,0.500740,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670586,mpc-p,0,-126.340000,54.885000,0.444835,0.606361,0.580000,0.715000,-0.135165,-0.108639,-0.640391,3.262944,-0.945339,3.262944,-0.640391,-0.030000,0.440000,-2,83,-2.053312,82.995095,-2.053312,82.995095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.445855,-35.024286,69.537904,93.992356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567529,1.472780,0.197953,0.016439,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680580,mpc-p,0,-126.340000,54.885000,0.446113,0.622904,0.590000,0.715000,-0.143887,-0.092096,-0.152474,-1.921172,-0.030495,-1.921172,-0.152474,-0.040000,0.580000,-8,112,-8.146277,112.450000,-8.146277,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.594568,-34.766671,62.776990,92.247173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557749,1.490123,0.295793,0.023609,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690582,mpc-p,0,-126.340000,54.885000,0.447078,0.639661,0.600000,0.695000,-0.152922,-0.055339,0.091484,-3.323933,0.213464,-3.323933,0.091484,-0.020000,0.800000,-15,112,-14.798554,112.123868,-14.798554,112.123868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.428059,-35.339135,64.578744,97.418782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562422,1.613240,0.324667,0.026587,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700584,mpc-p,0,-126.340000,54.885000,0.447769,0.656617,0.610000,0.695000,-0.162231,-0.038383,0.335443,0.396432,0.457422,0.396432,0.335443,-0.050000,0.950000,-13,70,-13.348453,69.533978,-13.348453,69.533978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.914526,-36.326633,63.269383,98.597097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559916,1.492132,0.307963,0.027293,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710583,mpc-p,0,-126.340000,54.885000,0.448227,0.673773,0.620000,0.735000,-0.171773,-0.061227,-0.091484,5.397580,0.457422,5.397580,-0.091484,-0.050000,0.850000,-9,34,-8.612666,33.914210,-8.612666,33.914210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.129956,-36.285723,68.633633,99.951755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562169,1.542126,0.203818,0.027163,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720616,mpc-p,0,-126.340000,54.885000,0.448501,0.691190,0.620000,0.795000,-0.171499,-0.103810,-0.640391,6.190445,-0.579401,6.190445,-0.640391,-0.090000,0.610000,2,44,2.193458,44.287800,2.193458,44.287800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.433749,-34.966209,68.972583,95.835730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569234,1.576863,0.209308,0.019118,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730578,mpc-p,0,-126.340000,54.885000,0.448638,0.708683,0.620000,0.835000,-0.171362,-0.126317,-1.250287,2.897006,-0.823360,2.897006,-1.250287,-0.050000,0.460000,2,84,2.494136,83.843247,2.494136,83.843247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.546507,-33.577759,61.920830,86.428152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552637,1.427215,0.155610,0.014486,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740614,mpc-p,0,-126.340000,54.885000,0.448694,0.726509,0.610000,0.845000,-0.161306,-0.118491,-0.640391,-1.494245,-0.152474,-1.494245,-0.640391,-0.030000,0.610000,-6,108,-5.788164,108.471098,-5.788164,108.471098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.754567,-33.061250,51.998133,79.440138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549304,1.431783,0.183603,0.012581,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750605,mpc-p,0,-126.340000,54.885000,0.448724,0.744456,0.610000,0.835000,-0.161276,-0.090544,-0.518412,-2.714037,0.762370,-2.714037,-0.518412,-0.030000,0.830000,-8,102,-8.175173,101.988257,-8.175173,101.988257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.443923,-33.774559,54.351066,84.226612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538659,1.401235,0.201035,0.012711,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760735,mpc-p,0,-126.340000,54.885000,0.448789,0.762850,0.610000,0.835000,-0.161211,-0.072150,-0.701380,0.518412,0.640391,0.518412,-0.701380,-0.030000,0.950000,-6,66,-5.836253,66.046409,-5.836253,66.046409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.455109,-34.744307,53.517161,82.867031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559219,1.409558,0.212599,0.014318,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770732,mpc-p,0,-126.340000,54.885000,0.448950,0.781197,0.610000,0.865000,-0.161050,-0.083803,-0.640391,4.787684,0.762370,4.787684,-0.640391,-0.040000,0.830000,-3,40,-3.048403,39.557554,-3.048403,39.557554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.468624,-34.643982,57.220564,81.579638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560539,1.505874,0.173712,0.014209,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780730,mpc-p,0,-126.340000,54.885000,0.449271,0.799734,0.610000,0.905000,-0.160729,-0.105266,-1.067318,5.031642,-0.396432,5.031642,-1.067318,-0.030000,0.590000,0,57,0.384269,56.568544,0.384269,56.568544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.697123,-33.217580,58.331258,78.600937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558315,1.404042,0.171881,0.013450,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790681,mpc-p,0,-126.340000,54.885000,0.449817,0.818365,0.610000,0.935000,-0.160183,-0.116635,-0.335443,1.372266,-0.640391,1.372266,-0.335443,-0.020000,0.510000,-7,94,-7.347624,93.625392,-7.347624,93.625392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.120211,-32.274311,47.983700,69.748858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557122,1.402893,0.170231,0.014324,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800737,mpc-p,0,-126.340000,54.885000,0.450667,0.837370,0.620000,0.935000,-0.169333,-0.097630,-0.091484,-2.226120,0.579401,-2.226120,-0.091484,-0.030000,0.700000,-11,109,-10.679384,109.253254,-10.679384,109.253254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.639786,-32.875926,46.449771,73.013741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556894,1.404160,0.209312,0.013307,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810734,mpc-p,0,-126.340000,54.885000,0.451881,0.856430,0.620000,0.935000,-0.168119,-0.078570,0.396432,-0.884349,0.518412,-0.884349,0.396432,-0.040000,0.880000,-13,85,-13.166125,84.560216,-13.166125,84.560216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.322707,-34.584460,47.052356,76.715566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556835,1.401993,0.248371,0.013331,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820746,mpc-p,0,-126.340000,54.885000,0.453536,0.875679,0.620000,0.945000,-0.166464,-0.069321,-0.457422,2.775027,0.396432,2.775027,-0.457422,-0.060000,0.890000,-2,54,-1.884139,53.621317,-1.884139,53.621317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.598763,-35.178103,48.199348,74.958843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555517,1.401951,0.187965,0.013378,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830583,mpc-p,0,-126.340000,54.885000,0.455664,0.894735,0.620000,0.995000,-0.164336,-0.100265,-1.433256,4.848673,-0.030495,4.848673,-1.433256,-0.050000,0.730000,8,47,7.974945,47.264951,7.974945,47.264951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.363530,-34.218068,51.779617,71.819165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547119,1.405821,0.171183,0.015275,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840686,mpc-p,0,-126.340000,54.885000,0.458441,0.914444,0.610000,1.035000,-0.151559,-0.120556,-1.555235,3.567892,-0.640391,3.567892,-1.555235,-0.030000,0.560000,10,71,9.506995,71.284011,9.506995,71.284011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.227556,-32.731538,50.238485,66.154208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559968,1.401750,0.174240,0.013578,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850786,mpc-p,0,-126.340000,54.885000,0.461894,0.934271,0.610000,1.045000,-0.148106,-0.110729,-0.396432,-0.213464,-0.335443,-0.213464,-0.396432,0.010000,0.600000,-5,100,-4.895925,100.349872,-4.895925,100.349872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.870021,-32.241520,44.501385,60.821800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559009,1.401946,0.187646,0.013506,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860728,mpc-p,0,-126.340000,54.885000,0.466029,0.953900,0.610000,1.045000,-0.143971,-0.091100,0.457422,-1.677214,-0.274453,-1.677214,0.457422,0.010000,0.760000,-13,101,-12.560195,101.115152,-12.560195,101.115152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.802240,-33.851971,44.565436,68.410040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556702,1.401902,0.224940,0.012927,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870731,mpc-p,0,-126.340000,54.885000,0.471001,0.973739,0.620000,1.045000,-0.148999,-0.071261,0.579401,0.091484,0.762370,0.091484,0.579401,0.000000,0.890000,-12,77,-11.962110,76.806585,-11.962110,76.806585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.520090,-35.415976,42.178345,67.478094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557164,1.402001,0.211746,0.013253,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880732,mpc-p,0,-126.340000,54.885000,0.476863,0.993650,0.630000,1.065000,-0.153137,-0.071350,0.091484,3.384923,0.213464,3.384923,0.091484,-0.030000,0.850000,-2,53,-1.919373,52.553680,-1.919373,52.553680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.118902,-36.019522,42.690815,64.902162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556694,1.414243,0.206121,0.018237,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890626,mpc-p,0,-126.340000,54.885000,0.483612,1.013404,0.630000,1.105000,-0.146388,-0.091596,-0.579401,4.543725,-0.274453,4.543725,-0.579401,-0.040000,0.660000,9,58,9.028533,57.582226,9.028533,57.582226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.207461,-34.835456,45.884290,62.659613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559197,1.396644,0.146724,0.012577,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900735,mpc-p,0,-126.340000,54.885000,0.491557,1.033626,0.630000,1.145000,-0.138443,-0.111374,0.030495,3.262944,-0.274453,3.262944,0.030495,-0.040000,0.590000,8,73,7.568822,72.890890,7.568822,72.890890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.929887,-33.877524,41.221902,56.431038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555147,1.397468,0.172748,0.014017,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910730,mpc-p,0,-126.340000,54.885000,0.500529,1.053631,0.640000,1.155000,-0.139471,-0.101369,-0.396432,-0.396432,-0.335443,-0.396432,-0.396432,-0.030000,0.630000,11,101,10.840671,100.542451,10.840671,100.542451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.939382,-33.237861,37.692829,52.266174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556679,1.399880,0.185519,0.013301,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920735,mpc-p,0,-126.340000,54.885000,0.510694,1.073648,0.650000,1.155000,-0.139306,-0.081352,0.640391,-1.433256,0.457422,-1.433256,0.640391,0.020000,0.770000,-2,99,-2.108121,99.186416,-2.108121,99.186416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.915517,-34.192845,38.407476,56.454310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558232,1.399844,0.221749,0.014178,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930734,mpc-p,0,-126.340000,54.885000,0.522105,1.093619,0.660000,1.165000,-0.137895,-0.071381,0.945339,0.640391,0.396432,0.640391,0.945339,0.020000,0.870000,-3,74,-2.837379,73.975208,-2.837379,73.975208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.479035,-35.660304,38.258726,59.242587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556331,1.827669,0.441440,0.035764,0.500494,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008371,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940614,mpc-p,0,-126.340000,54.885000,0.534678,1.113295,0.670000,1.185000,-0.135322,-0.071705,1.250287,3.567892,-0.945339,3.567892,1.250287,0.020000,0.810000,-2,54,-2.010094,54.204889,-2.010094,54.204889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.850390,-36.257382,40.281783,57.484245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549679,1.472837,0.206795,0.018346,0.501551,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950609,mpc-p,0,-126.340000,54.885000,0.548769,1.133111,0.690000,1.235000,-0.141231,-0.101889,1.738204,4.116798,-1.189297,4.116798,1.738204,0.020000,0.660000,-4,59,-3.749066,59.497233,-3.749066,59.497233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.975711,-35.543400,40.846716,56.029991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.791662,1.674552,0.237801,0.030824,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960580,mpc-p,0,-126.340000,54.885000,0.564267,1.152764,0.710000,1.275000,-0.145733,-0.122236,1.250287,2.714037,0.213464,2.714037,1.250287,0.020000,0.610000,2,74,1.926607,73.810204,1.926607,73.810204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.199439,-34.953262,35.362748,52.066634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545932,1.546925,0.192534,0.018644,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970584,mpc-p,0,-126.340000,54.885000,0.581319,1.172334,0.720000,1.285000,-0.138681,-0.112666,1.250287,0.396432,0.518412,0.396432,1.250287,-0.020000,0.650000,10,90,9.894400,90.266562,9.894400,90.266562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.167082,-34.316917,33.255733,48.924630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577740,1.544242,0.197835,0.015427,0.500712,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980579,mpc-p,0,-126.340000,54.885000,0.599917,1.191710,0.740000,1.285000,-0.140083,-0.093290,0.823360,-1.616224,0.335443,-1.616224,0.823360,0.030000,0.760000,10,99,9.673041,98.663248,9.673041,98.663248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.111302,-34.118606,34.946727,50.582571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545331,1.722250,0.229869,0.022775,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990591,mpc-p,0,-126.340000,54.885000,0.620159,1.210905,0.750000,1.285000,-0.129841,-0.074095,0.579401,-0.274453,0.579401,-0.274453,0.579401,0.040000,0.830000,15,83,14.637749,83.301206,14.637749,83.301206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.502635,-35.077641,36.698142,53.419823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561309,1.428408,0.198682,0.013139,0.500370,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000656,mpc-p,0,-126.340000,54.885000,0.642189,1.229954,0.770000,1.295000,-0.127811,-0.065046,1.067318,2.104141,-0.030495,2.104141,1.067318,0.070000,0.860000,11,61,10.968904,60.781431,10.968904,60.781431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.891314,-35.516891,41.466059,54.497839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554628,1.409712,0.154712,0.012171,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010663,mpc-p,0,-126.340000,54.885000,0.665805,1.248611,0.780000,1.335000,-0.114195,-0.086389,0.762370,4.177788,-0.030495,4.177788,0.762370,0.100000,0.740000,15,51,14.560466,51.449145,14.560466,51.449145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.378927,-35.259432,45.850114,56.107838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555937,1.422882,0.147330,0.012939,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020613,mpc-p,0,-126.340000,54.885000,0.691017,1.266845,0.800000,1.365000,-0.108983,-0.098155,1.799193,2.897006,0.396432,2.897006,1.799193,0.110000,0.690000,8,64,7.831081,64.380170,7.831081,64.380170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.599750,-34.409940,47.314864,55.956034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538293,1.396612,0.133850,0.011595,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030733,mpc-p,0,-126.340000,54.885000,0.718467,1.285030,0.830000,1.365000,-0.111533,-0.079970,2.836017,-1.189297,0.396432,-1.189297,2.836017,0.110000,0.580000,0,109,-0.083484,109.313325,-0.083484,109.313325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.193929,-33.743432,44.722410,56.121135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557695,1.404584,0.211758,0.014073,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040729,mpc-p,0,-126.340000,54.885000,0.747406,1.302598,0.860000,1.345000,-0.112594,-0.042402,2.957996,-3.201954,-0.579401,-3.201954,2.957996,0.080000,0.780000,4,112,3.553625,112.450000,3.553625,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.383079,-35.547518,42.919469,65.907694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558070,1.411005,0.287717,0.013287,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050730,mpc-p,0,-126.340000,54.885000,0.778193,1.319742,0.900000,1.335000,-0.121807,-0.015258,2.714037,-0.579401,-0.030495,-0.579401,2.714037,0.060000,0.960000,11,78,10.981856,77.976774,10.981856,77.976774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.941539,-37.754629,46.318648,70.177860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557952,1.403482,0.234504,0.013225,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060735,mpc-p,0,-126.340000,54.885000,0.810852,1.336422,0.930000,1.355000,-0.119148,-0.018578,3.079975,3.750861,0.030495,3.750861,3.079975,0.080000,0.920000,11,44,10.979262,43.943875,10.979262,43.943875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.991355,-38.709619,54.713600,74.063770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557256,1.405334,0.186629,0.013795,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070649,mpc-p,0,-126.340000,54.885000,0.845061,1.352443,0.960000,1.395000,-0.114939,-0.042557,1.982162,5.580549,0.335443,5.580549,1.982162,0.100000,0.670000,23,48,22.802712,47.908603,22.802712,47.908603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.969716,-38.368166,61.360084,77.836588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538700,1.408045,0.142653,0.012643,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080728,mpc-p,0,-126.340000,54.885000,0.881736,1.368176,1.000000,1.425000,-0.118264,-0.056824,2.836017,2.287110,-0.091484,2.287110,2.836017,0.140000,0.520000,14,87,14.102975,86.631395,14.102975,86.631395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.818830,-37.065005,62.344072,78.966795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559220,1.405269,0.173065,0.014266,0.502548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090732,mpc-p,0,-126.340000,54.885000,0.920034,1.383197,1.030000,1.425000,-0.109966,-0.041803,3.323933,-1.433256,-0.518412,-1.433256,3.323933,0.160000,0.660000,9,107,9.195104,106.880969,9.195104,106.880969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.030302,-37.772426,54.837508,75.606313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557484,1.404928,0.195338,0.013639,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100733,mpc-p,0,-126.340000,54.885000,0.960205,1.397580,1.070000,1.415000,-0.109795,-0.017420,3.872840,-2.470079,0.274453,-2.470079,3.872840,0.140000,0.860000,9,100,8.891931,99.557754,8.891931,99.557754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.518344,-38.911165,53.460332,76.567837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558807,1.404338,0.227480,0.012940,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110603,mpc-p,0,-126.340000,54.885000,1.001694,1.411114,1.120000,1.405000,-0.118306,0.006114,4.360757,-0.091484,0.335443,-0.091484,4.360757,0.130000,0.920000,9,76,8.961964,75.561623,8.961964,75.561623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.073276,-39.714645,52.254119,74.602466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582669,1.406511,0.223493,0.013570,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120729,mpc-p,0,-126.340000,54.885000,1.046147,1.424276,1.160000,1.435000,-0.113853,-0.010724,3.750861,3.323933,0.213464,3.323933,3.750861,0.120000,0.850000,21,51,20.641958,50.680512,20.641958,50.680512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.705945,-39.930959,52.124922,70.953601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558533,1.403763,0.173905,0.013287,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130734,mpc-p,0,-126.340000,54.885000,1.091929,1.436521,1.210000,1.475000,-0.118071,-0.038479,3.567892,5.092632,-0.152474,5.092632,3.567892,0.140000,0.690000,25,46,24.573787,46.354686,24.573787,46.354686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.701057,-38.941662,57.203518,72.646600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557176,1.404511,0.177643,0.013169,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140733,mpc-p,0,-126.340000,54.885000,1.139511,1.447966,1.250000,1.505000,-0.110489,-0.057034,4.665705,1.982162,-0.701380,1.982162,4.665705,0.200000,0.550000,11,81,11.319842,81.233637,11.319842,81.233637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.807818,-37.053565,58.706727,74.037755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557328,1.404371,0.176340,0.013801,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150736,mpc-p,0,-126.340000,54.885000,1.188906,1.458581,1.310000,1.505000,-0.121094,-0.046419,5.458569,-1.860183,0.335443,-1.860183,5.458569,0.190000,0.630000,5,107,5.271429,106.850827,5.271429,106.850827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.184451,-36.960454,51.848643,72.659833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557512,1.404624,0.202612,0.012463,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160730,mpc-p,0,-126.340000,54.885000,1.240021,1.468318,1.380000,1.485000,-0.139979,-0.016682,5.824507,-3.384923,0.213464,-3.384923,5.824507,0.150000,0.830000,6,104,6.490032,103.999616,6.490032,103.999616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.432265,-37.810386,51.554317,74.018814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559511,1.405232,0.227105,0.013113,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170729,mpc-p,0,-126.340000,54.885000,1.292876,1.477150,1.440000,1.465000,-0.147124,0.012150,5.763517,-0.701380,0.396432,-0.701380,5.763517,0.120000,0.960000,13,72,13.414397,71.817025,13.414397,71.817025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.947349,-38.809237,52.996897,73.193150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557513,1.405585,0.225725,0.013924,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180643,mpc-p,0,-126.340000,54.885000,1.346938,1.484976,1.510000,1.485000,-0.163062,-0.000024,6.495393,2.470079,0.091484,2.470079,6.495393,0.110000,0.860000,12,51,11.605385,51.115965,11.605385,51.115965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.593296,-38.393522,57.860644,72.791652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557058,1.406018,0.174890,0.013672,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190734,mpc-p,0,-126.340000,54.885000,1.403611,1.491954,1.580000,1.515000,-0.176389,-0.023046,6.129455,3.872840,-0.579401,3.872840,6.129455,0.140000,0.660000,13,54,13.352173,53.815267,13.352173,53.815267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.028087,-37.545638,57.912832,71.117238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556844,1.404575,0.172684,0.013170,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200643,mpc-p,0,-126.340000,54.885000,1.460812,1.497802,1.660000,1.535000,-0.199188,-0.037198,6.739351,1.128308,-0.701380,1.128308,6.739351,0.130000,0.560000,10,83,9.591075,82.756367,9.591075,82.756367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.404423,-35.926720,56.674499,67.913118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551685,1.398587,0.149071,0.013741,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210723,mpc-p,0,-126.340000,54.885000,1.520524,1.502700,1.730000,1.535000,-0.209476,-0.032300,7.593205,-2.287110,-0.091484,-2.287110,7.593205,0.140000,0.660000,1,102,0.591475,101.857158,0.591475,101.857158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.638035,-35.247160,52.770685,66.474255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557810,1.404925,0.200480,0.012837,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220735,mpc-p,0,-126.340000,54.885000,1.581281,1.506484,1.820000,1.515000,-0.238719,-0.008516,7.715185,-3.079975,-0.518412,-3.079975,7.715185,0.110000,0.820000,1,96,0.924412,95.596161,0.924412,95.596161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.748084,-35.608115,51.597157,67.585216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556346,1.404141,0.211288,0.012630,0.501296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230730,mpc-p,0,-126.340000,54.885000,1.643316,1.509161,1.910000,1.505000,-0.266684,0.004161,7.654195,-1.128308,0.213464,-1.128308,7.654195,0.040000,0.910000,10,71,9.755081,71.112794,9.755081,71.112794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.510447,-35.979813,51.947597,65.520368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556395,1.404591,0.201140,0.015952,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240730,mpc-p,0,-126.340000,54.885000,1.706681,1.510711,1.990000,1.515000,-0.283319,-0.004289,7.898153,2.165131,-0.518412,2.165131,7.898153,0.090000,0.810000,3,50,3.157589,50.139246,3.157589,50.139246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.011295,-35.702327,55.351791,65.671280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557578,1.409167,0.174983,0.012865,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250728,mpc-p,0,-126.340000,54.885000,1.771253,1.511111,2.070000,1.535000,-0.298747,-0.023889,7.044299,2.957996,-0.518412,2.957996,7.044299,0.080000,0.640000,12,55,11.924538,55.201342,11.924538,55.201342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.519390,-34.570268,56.108937,66.193159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555602,1.419553,0.174598,0.012827,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260731,mpc-p,0,-126.340000,54.885000,1.837005,1.510338,2.160000,1.545000,-0.322995,-0.034662,6.922320,-0.274453,-0.823360,-0.274453,6.922320,0.100000,0.540000,10,88,9.501538,88.355307,9.501538,88.355307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.180842,-32.512933,56.005129,63.985963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556827,1.405281,0.186784,0.012527,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270732,mpc-p,0,-126.340000,54.885000,1.903802,1.508373,2.230000,1.535000,-0.326198,-0.026627,7.471226,-3.262944,0.213464,-3.262944,7.471226,0.100000,0.650000,4,104,4.170843,103.593286,4.170843,103.593286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.065273,-32.027552,52.106455,64.790868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557131,1.404998,0.199177,0.013133,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280727,mpc-p,0,-126.340000,54.885000,1.971527,1.505205,2.300000,1.505000,-0.328473,0.000205,7.105289,-3.628881,0.030495,-3.628881,7.105289,0.090000,0.820000,8,93,8.215458,93.037235,8.215458,93.037235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.955077,-32.511506,51.178134,66.004300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556506,1.409951,0.228993,0.015865,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290801,mpc-p,0,-126.340000,54.885000,2.040681,1.500778,2.380000,1.495000,-0.339319,0.005778,6.739351,-0.640391,-0.274453,-0.640391,6.739351,0.090000,0.890000,12,61,12.257802,61.061413,12.257802,61.061413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.945187,-33.104935,51.411121,64.275105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573292,1.447906,0.209985,0.018951,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300608,mpc-p,0,-126.340000,54.885000,2.108773,1.495270,2.440000,1.505000,-0.331227,-0.009730,5.702528,2.592058,-0.274453,2.592058,5.702528,0.110000,0.750000,22,43,21.775381,43.368998,21.775381,43.368998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.774716,-32.585233,54.684638,65.269076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549827,1.750766,0.246619,0.039885,0.896773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008494,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310580,mpc-p,0,-126.340000,54.885000,2.178691,1.488450,2.500000,1.525000,-0.321309,-0.036550,5.275601,2.287110,-0.457422,2.287110,5.275601,0.130000,0.600000,26,55,25.541086,54.996016,25.541086,54.996016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.381297,-31.241668,58.159986,68.482093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556397,1.557790,0.202252,0.019229,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320579,mpc-p,0,-126.340000,54.885000,2.249394,1.480373,2.560000,1.525000,-0.310606,-0.044627,5.580549,-1.738204,-0.457422,-1.738204,5.580549,0.140000,0.530000,23,92,22.770351,92.494738,22.770351,92.494738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.162054,-29.749517,56.635269,68.328422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556889,1.699363,0.228195,0.032632,0.506611,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330582,mpc-p,0,-126.340000,54.885000,2.320622,1.471053,2.620000,1.495000,-0.299378,-0.023947,6.190445,-4.909663,-0.152474,-4.909663,6.190445,0.220000,0.640000,7,111,7.355843,110.645493,7.355843,110.645493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.398190,-29.933682,53.642726,70.487814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550474,1.473400,0.260302,0.020772,0.500484,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340581,mpc-p,0,-126.340000,54.885000,2.392230,1.460499,2.690000,1.455000,-0.297770,0.005499,6.739351,-4.360757,0.518412,-4.360757,6.739351,0.190000,0.860000,5,89,5.387854,88.680036,5.387854,88.680036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.900620,-31.687958,53.343693,73.936514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551796,1.476949,0.289516,0.014151,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350575,mpc-p,0,-126.340000,54.885000,2.464103,1.448721,2.770000,1.445000,-0.305897,0.003721,7.044299,-0.884349,0.030495,-0.884349,7.044299,0.140000,0.920000,10,53,9.990526,52.575227,9.990526,52.575227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.684796,-32.981647,52.620343,68.425152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542359,1.419149,0.143646,0.011572,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360577,mpc-p,0,-126.340000,54.885000,2.536231,1.435713,2.840000,1.455000,-0.303769,-0.019287,6.068465,3.079975,-0.396432,3.079975,6.068465,0.150000,0.710000,20,35,20.214357,34.653871,20.214357,34.653871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.995293,-32.740690,57.764900,69.598509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537514,1.396911,0.133703,0.012960,0.500175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370729,mpc-p,0,-126.340000,54.885000,2.609548,1.421275,2.910000,1.485000,-0.300452,-0.063725,6.983309,2.531068,-0.213464,2.531068,6.983309,0.150000,0.530000,15,49,14.522124,49.244867,14.522124,49.244867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.275871,-31.199316,63.523005,73.952910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557815,1.409417,0.180746,0.011487,0.500446,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380729,mpc-p,0,-126.340000,54.885000,2.681765,1.405857,2.990000,1.475000,-0.308235,-0.069143,6.922320,-1.738204,-0.701380,-1.738204,6.922320,0.180000,0.470000,10,88,9.695972,88.202906,9.695972,88.202906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.442605,-29.339408,60.815922,71.987382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559916,1.408903,0.194612,0.013951,0.500608,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390721,mpc-p,0,-126.340000,54.885000,2.753832,1.389284,3.070000,1.435000,-0.316168,-0.045716,8.508050,-5.458569,-0.091484,-5.458569,8.508050,0.180000,0.630000,-6,106,-6.327819,106.412240,-6.327819,106.412240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.075950,-28.807479,58.867482,73.123414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557444,1.410596,0.206438,0.011953,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400636,mpc-p,0,-126.340000,54.885000,2.825147,1.371713,3.170000,1.385000,-0.344853,-0.013287,8.995966,-6.251434,-0.030495,-6.251434,8.995966,0.140000,0.850000,-10,95,-10.278071,95.376075,-10.278071,95.376075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.526113,-29.189895,60.301153,76.681301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555617,1.396604,0.197518,0.015076,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410734,mpc-p,0,-126.340000,54.885000,2.897483,1.352693,3.250000,1.345000,-0.352517,0.007693,8.203101,-2.287110,0.030495,-2.287110,8.203101,0.080000,0.920000,4,57,3.769740,57.068712,3.769740,57.068712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.298452,-29.614012,59.752517,72.495788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560102,1.408769,0.196750,0.013542,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420729,mpc-p,0,-126.340000,54.885000,2.968697,1.332782,3.340000,1.355000,-0.371303,-0.022218,7.410237,1.555235,-0.335443,1.555235,7.410237,0.090000,0.750000,10,36,9.575750,35.820330,9.575750,35.820330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.807428,-29.298800,66.588791,76.795030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559263,1.408636,0.183765,0.013274,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430731,mpc-p,0,-126.340000,54.885000,3.039483,1.311815,3.420000,1.375000,-0.380517,-0.063185,6.617372,2.531068,-0.518412,2.531068,6.617372,0.090000,0.530000,16,42,16.186879,42.472417,16.186879,42.472417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.401222,-28.275362,68.511248,78.899966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559373,1.409430,0.180551,0.013364,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440729,mpc-p,0,-126.340000,54.885000,3.109675,1.289853,3.490000,1.375000,-0.380325,-0.085147,6.190445,-0.396432,0.030495,-0.396432,6.190445,0.090000,0.440000,19,72,19.097741,71.862268,19.097741,71.862268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.178599,-26.538121,65.885223,75.833761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556298,1.419616,0.188746,0.013678,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450728,mpc-p,0,-126.340000,54.885000,3.179213,1.266934,3.560000,1.345000,-0.380787,-0.078066,5.946486,-4.970653,0.091484,-4.970653,5.946486,0.120000,0.540000,15,101,15.200743,100.754728,15.200743,100.754728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.450627,-24.891407,60.949786,71.436951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556783,1.410483,0.204795,0.013795,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460740,mpc-p,0,-126.340000,54.885000,3.248111,1.243071,3.630000,1.295000,-0.381889,-0.051929,5.702528,-6.007476,0.152474,-6.007476,5.702528,0.170000,0.760000,9,92,8.859669,91.890166,8.859669,91.890166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.919092,-24.917792,59.628823,74.040178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559293,1.410894,0.209638,0.013865,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470733,mpc-p,0,-126.340000,54.885000,3.316063,1.218395,3.690000,1.265000,-0.373937,-0.046605,5.641538,-2.775027,-0.030495,-2.775027,5.641538,0.180000,0.850000,8,56,8.442262,56.318357,8.442262,56.318357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.602080,-25.111062,58.278632,70.920312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557231,1.408912,0.191787,0.012402,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480728,mpc-p,0,-126.340000,54.885000,3.383128,1.192915,3.750000,1.265000,-0.366872,-0.072085,5.153621,1.250287,0.518412,1.250287,5.153621,0.170000,0.750000,15,28,15.254170,27.500773,15.254170,27.500773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.938645,-24.048847,60.501649,69.196825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557572,1.411374,0.180231,0.014555,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490612,mpc-p,0,-126.340000,54.885000,3.448505,1.166985,3.800000,1.275000,-0.351495,-0.108015,4.421746,1.555235,-0.701380,1.555235,4.421746,0.150000,0.500000,26,42,25.696099,41.908920,25.696099,41.908920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.567891,-21.082267,66.230446,72.851938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556911,1.411871,0.183880,0.014463,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500687,mpc-p,0,-126.340000,54.885000,3.514102,1.139870,3.860000,1.265000,-0.345898,-0.125130,5.092632,-2.714037,-0.152474,-2.714037,5.092632,0.190000,0.420000,14,82,14.349822,81.715043,14.349822,81.715043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.624007,-18.249947,65.623281,72.291042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559447,1.410763,0.179662,0.013324,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510659,mpc-p,0,-126.340000,54.885000,3.577928,1.112417,3.910000,1.225000,-0.332072,-0.112583,5.153621,-6.007476,-0.457422,-6.007476,5.153621,0.210000,0.570000,9,97,9.448907,97.161753,9.448907,97.161753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.321133,-17.592473,61.853904,74.115518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555562,1.400550,0.158100,0.013056,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520737,mpc-p,0,-126.340000,54.885000,3.641269,1.084116,3.970000,1.175000,-0.328731,-0.090884,5.458569,-6.312424,-0.335443,-6.312424,5.458569,0.120000,0.780000,17,83,16.787541,82.664534,16.787541,82.664534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.844919,-17.963974,61.155277,73.876375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559494,1.409146,0.218411,0.011996,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530727,mpc-p,0,-126.340000,54.885000,3.702834,1.055590,4.020000,1.145000,-0.317166,-0.089410,3.994819,-2.348100,-0.030495,-2.348100,3.994819,0.180000,0.820000,23,46,23.490253,45.887117,23.490253,45.887117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.571393,-18.417285,60.503930,70.311323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557607,1.411879,0.195815,0.013097,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540736,mpc-p,0,-126.340000,54.885000,3.763248,1.026609,4.070000,1.135000,-0.306752,-0.108391,4.116798,0.518412,0.213464,0.518412,4.116798,0.210000,0.650000,20,34,20.199639,33.833197,20.199639,33.833197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.652020,-17.105240,65.596934,72.761892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557320,1.411623,0.181724,0.013348,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550579,mpc-p,0,-126.340000,54.885000,3.821378,0.997794,4.120000,1.145000,-0.298622,-0.147206,3.811850,0.457422,-0.152474,0.457422,3.811850,0.270000,0.470000,15,46,15.160646,45.911142,15.160646,45.911142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.767894,-15.088220,67.425043,74.868263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551596,1.416678,0.184863,0.014704,0.501793,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560610,mpc-p,0,-126.340000,54.885000,3.879274,0.968186,4.170000,1.125000,-0.290726,-0.156814,4.238777,-1.799193,-0.213464,-1.799193,4.238777,0.110000,0.430000,31,67,30.860151,67.057984,30.860151,67.057984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.017352,-12.985580,65.062433,71.594094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540192,1.403301,0.140269,0.013558,0.500413,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570727,mpc-p,0,-126.340000,54.885000,3.936255,0.938158,4.210000,1.095000,-0.273745,-0.156842,4.360757,-5.580549,-0.091484,-5.580549,4.360757,0.250000,0.510000,12,91,11.918799,90.937580,11.918799,90.937580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.242310,-11.485489,63.537217,69.398631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557289,1.412211,0.192083,0.013658,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580729,mpc-p,0,-126.340000,54.885000,3.991159,0.908397,4.260000,1.035000,-0.268841,-0.126603,4.665705,-6.251434,-0.274453,-6.251434,4.665705,0.240000,0.660000,8,87,7.700108,86.609111,7.700108,86.609111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.836110,-11.758050,62.015690,72.527971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556985,1.412156,0.190216,0.013617,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590728,mpc-p,0,-126.340000,54.885000,4.044601,0.878657,4.310000,0.995000,-0.265399,-0.116343,3.933829,-3.933829,-0.152474,-3.933829,3.933829,0.180000,0.770000,21,59,20.935201,58.640141,20.935201,58.640141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.182332,-12.265143,58.995339,66.657548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558575,1.411113,0.193488,0.014081,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600727,mpc-p,0,-126.340000,54.885000,4.096576,0.849018,4.350000,0.985000,-0.253424,-0.135982,3.628881,0.640391,-0.701380,0.640391,3.628881,0.180000,0.680000,26,27,26.000567,26.798743,26.000567,26.798743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.068068,-12.280154,62.503941,67.767362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556582,1.420517,0.179069,0.014151,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610638,mpc-p,0,-126.340000,54.885000,4.146634,0.819824,4.370000,0.995000,-0.223366,-0.175176,1.921172,1.738204,-0.030495,1.738204,1.921172,0.240000,0.490000,35,30,35.424093,30.153524,35.424093,30.153524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.435559,-10.287275,68.511600,74.053317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539517,1.401530,0.138856,0.012513,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620730,mpc-p,0,-126.340000,54.885000,4.196103,0.790378,4.410000,0.995000,-0.213897,-0.204622,2.348100,-1.616224,-0.335443,-1.616224,2.348100,0.280000,0.460000,26,57,26.022738,57.416514,26.022738,57.416514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.736072,-7.877855,68.490247,73.944252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557906,1.414628,0.179898,0.013510,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630734,mpc-p,0,-126.340000,54.885000,4.243626,0.761567,4.440000,0.955000,-0.196374,-0.193433,2.714037,-6.678361,0.457422,-6.678361,2.714037,0.300000,0.430000,18,102,18.399527,103.448602,18.399527,103.448602,0.000000,-1.032088,0.000000,64.000000,0.000000,0.000000,-105.451321,-5.702638,65.585927,71.971039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558049,1.409725,0.204029,0.012518,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640662,mpc-p,0,-126.340000,54.885000,4.289308,0.733430,4.470000,0.885000,-0.180692,-0.151570,3.140965,-8.325081,-0.335443,-8.325081,3.140965,0.310000,0.690000,12,100,11.542883,99.818659,11.542883,99.818659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.847365,-6.595510,64.771409,77.050609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.640224,1.463336,0.243537,0.017558,0.500538,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650580,mpc-p,0,-126.340000,54.885000,4.333465,0.705872,4.510000,0.835000,-0.176535,-0.129128,2.531068,-4.665705,-0.396432,-4.665705,2.531068,0.220000,0.870000,28,56,27.712812,56.390246,27.712812,56.390246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.830068,-7.900965,65.053023,75.849562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545981,1.643604,0.275846,0.026076,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660587,mpc-p,0,-126.340000,54.885000,4.376534,0.678712,4.540000,0.825000,-0.163466,-0.146288,2.287110,1.128308,-0.152474,1.128308,2.287110,0.240000,0.840000,30,11,30.086822,9.141838,30.086822,9.141838,0.000000,2.248408,0.000000,64.000000,0.000000,0.000000,-103.463997,-8.347184,71.052679,79.026624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575844,1.487193,0.198936,0.016724,0.500635,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670579,mpc-p,0,-126.340000,54.885000,4.418057,0.652335,4.570000,0.845000,-0.151943,-0.192665,1.372266,2.470079,-0.335443,2.470079,1.372266,0.270000,0.420000,35,30,35.085151,30.440614,35.085151,30.440614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.356262,-5.684277,80.011170,91.888794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546659,1.762408,0.234182,0.033851,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680588,mpc-p,0,-126.340000,54.885000,4.458178,0.626751,4.590000,0.835000,-0.131822,-0.208249,1.860183,-1.189297,-0.457422,-1.189297,1.860183,0.330000,0.310000,23,70,23.451762,70.261791,23.451762,70.261791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.525547,-3.652825,76.967633,84.891800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564953,1.515958,0.202924,0.017472,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690580,mpc-p,0,-126.340000,54.885000,4.496783,0.602134,4.620000,0.785000,-0.123217,-0.182866,2.409089,-7.166278,-0.884349,-7.166278,2.409089,0.310000,0.430000,18,112,17.545660,112.449999,17.545660,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.024689,-2.261411,72.050081,81.960182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553861,1.447082,0.250866,0.013409,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700577,mpc-p,0,-126.340000,54.885000,4.533981,0.578521,4.650000,0.725000,-0.116019,-0.146479,3.018985,-7.715185,0.457422,-7.715185,3.018985,0.260000,0.730000,16,97,16.339344,96.566838,16.339344,96.566838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.797142,-3.541977,73.188430,88.549588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539590,1.414579,0.210420,0.012948,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710662,mpc-p,0,-126.340000,54.885000,4.570082,0.555822,4.680000,0.685000,-0.109918,-0.129178,2.714037,-2.531068,0.518412,-2.531068,2.714037,0.130000,0.900000,36,52,36.038295,40.987045,36.038295,40.987045,0.000000,10.579793,0.000000,64.000000,0.000000,0.000000,-99.648068,-4.637711,74.709571,86.918241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550606,1.409035,0.163147,0.011602,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720722,mpc-p,0,-126.340000,54.885000,4.604693,0.534391,4.700000,0.685000,-0.095307,-0.150609,1.433256,2.714037,0.274453,2.714037,1.433256,0.260000,0.750000,33,9,33.320371,9.360326,33.320371,9.360326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.552591,-4.892820,79.638647,89.883149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552865,1.401000,0.139929,0.011350,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730577,mpc-p,0,-126.340000,54.885000,4.637277,0.514653,4.730000,0.725000,-0.092723,-0.210347,0.762370,4.055809,-0.457422,4.055809,0.762370,0.330000,0.490000,29,16,29.464655,15.584020,29.464655,15.584020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.598161,-3.011475,84.178857,98.688661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546555,1.404967,0.137109,0.013999,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740686,mpc-p,0,-126.340000,54.885000,4.669369,0.495783,4.750000,0.725000,-0.080631,-0.229217,2.043152,-0.274453,-0.945339,-0.274453,2.043152,0.320000,0.210000,19,61,18.565759,75.726028,18.565759,75.726028,0.000000,-15.142008,0.000000,64.000000,0.000000,0.000000,-98.429521,-0.347271,85.481428,99.210146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547877,1.415579,0.178991,0.014220,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750730,mpc-p,0,-126.340000,54.885000,4.699949,0.478499,4.780000,0.675000,-0.080051,-0.196501,2.104141,-7.593205,-0.213464,-7.593205,2.104141,0.300000,0.360000,16,106,15.682147,112.450000,15.682147,112.450000,0.000000,-6.865980,0.000000,64.000000,0.000000,0.000000,-96.161314,2.056610,79.645904,90.938969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558757,1.413625,0.240035,0.013060,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760584,mpc-p,0,-126.340000,54.885000,4.728720,0.463036,4.800000,0.595000,-0.071280,-0.131964,2.409089,-10.215758,0.213464,-10.215758,2.409089,0.240000,0.690000,18,112,18.175630,112.450000,18.175630,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.015208,2.392042,82.082403,97.298701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569395,1.415900,0.194175,0.013097,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770737,mpc-p,0,-126.340000,54.885000,4.757124,0.448728,4.830000,0.535000,-0.072876,-0.086272,1.311276,-6.312424,0.457422,-6.312424,1.311276,0.240000,0.920000,27,81,27.039337,81.415155,27.039337,81.415155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.977072,1.931016,85.445802,100.996593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557968,1.414245,0.226694,0.012959,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780732,mpc-p,0,-126.340000,54.885000,4.783892,0.436325,4.840000,0.515000,-0.056108,-0.078675,0.030495,0.701380,0.457422,0.701380,0.030495,0.260000,0.900000,39,36,38.701575,26.960156,38.701575,26.960156,0.000000,9.454999,0.000000,64.000000,0.000000,0.000000,-92.737106,1.743720,87.326447,99.998846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557598,1.413119,0.191153,0.013193,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790576,mpc-p,0,-126.340000,54.885000,4.809130,0.425808,4.850000,0.545000,-0.040870,-0.119192,-0.579401,5.519559,-0.823360,5.519559,-0.579401,0.320000,0.660000,39,6,39.245922,5.633890,39.245922,5.633890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.018464,1.851455,88.675938,100.864797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541630,1.405576,0.166881,0.014932,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800612,mpc-p,0,-126.340000,54.885000,4.833744,0.416884,4.850000,0.595000,-0.016256,-0.178116,0.640391,4.848673,-0.457422,4.848673,0.640391,0.400000,0.340000,20,35,20.221907,34.864277,20.221907,34.864277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.666187,3.238509,93.522238,111.558270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540023,1.418136,0.151646,0.012778,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810735,mpc-p,0,-126.340000,54.885000,4.857463,0.409784,4.860000,0.605000,-0.002537,-0.195216,1.250287,-1.494245,0.396432,-1.494245,1.250287,0.350000,0.270000,18,80,18.337624,94.545496,18.337624,94.545496,0.000000,-14.681219,0.000000,64.000000,0.000000,0.000000,-92.259108,4.150671,87.947541,103.112808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558183,1.412760,0.187219,0.013040,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820601,mpc-p,0,-126.340000,54.885000,4.879541,0.404754,4.880000,0.555000,-0.000459,-0.150246,1.250287,-6.617372,0.335443,-6.617372,1.250287,0.260000,0.490000,27,112,26.748624,112.450000,26.748624,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.956606,4.396143,84.395248,99.689353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580898,1.414826,0.212388,0.012206,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830608,mpc-p,0,-126.340000,54.885000,4.900915,0.401610,4.900000,0.505000,0.000915,-0.103390,0.640391,-6.678361,0.274453,-6.678361,0.640391,0.240000,0.790000,34,106,33.557983,105.639541,33.557983,105.639541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.557805,3.298350,86.673980,104.102840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555794,1.415678,0.238254,0.013010,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840733,mpc-p,0,-126.340000,54.885000,4.921524,0.400480,4.910000,0.475000,0.011524,-0.074520,0.518412,-2.104141,0.091484,-2.104141,0.518412,0.230000,0.910000,38,62,37.699907,61.652994,37.699907,61.652994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.784609,2.557507,89.794850,106.024509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556869,1.411363,0.229021,0.012901,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850599,mpc-p,0,-126.340000,54.885000,4.940648,0.401405,4.920000,0.495000,0.020648,-0.093595,0.335443,5.580549,0.396432,5.580549,0.335443,0.330000,0.800000,30,17,29.607144,7.114432,29.607144,7.114432,0.000000,9.538562,0.000000,64.000000,0.000000,0.000000,-91.915351,2.146201,92.927097,107.337511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562549,1.404104,0.151111,0.012040,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860732,mpc-p,0,-126.340000,54.885000,4.959327,0.404471,4.930000,0.565000,0.029327,-0.160529,1.372266,8.508050,-0.396432,8.508050,1.372266,0.350000,0.480000,19,6,19.319959,6.198778,19.319959,6.198778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.705540,2.315030,97.546669,113.062841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558471,1.419765,0.177416,0.013083,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870578,mpc-p,0,-126.340000,54.885000,4.976564,0.409532,4.950000,0.615000,0.026564,-0.205468,1.372266,3.567892,-0.335443,3.567892,1.372266,0.310000,0.250000,22,51,21.802250,64.831516,21.802250,64.831516,0.000000,-13.632738,0.000000,64.000000,0.000000,0.000000,-92.981738,3.596900,99.647041,116.020797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537332,1.405302,0.141286,0.013612,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880604,mpc-p,0,-126.340000,54.885000,4.993203,0.416818,4.970000,0.615000,0.023203,-0.198182,1.250287,-4.787684,-0.030495,-4.787684,1.250287,0.260000,0.280000,26,96,25.855277,112.450000,25.855277,112.450000,0.000000,-16.251222,0.000000,64.000000,0.000000,0.000000,-93.053166,5.490675,92.066780,104.351155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573837,1.415642,0.225191,0.013115,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890729,mpc-p,0,-126.340000,54.885000,5.009086,0.426376,4.990000,0.555000,0.019086,-0.128624,1.189297,-8.264091,0.396432,-8.264091,1.189297,0.260000,0.570000,24,112,23.708723,112.450000,23.708723,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.714899,6.638260,91.926696,105.648961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557768,1.414069,0.227701,0.015255,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900727,mpc-p,0,-126.340000,54.885000,5.023868,0.437996,5.010000,0.505000,0.013868,-0.067004,0.762370,-6.251434,-0.274453,-6.251434,0.762370,0.280000,0.850000,23,112,22.852408,112.449996,22.852408,112.449996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.097227,7.207747,95.207535,110.352348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556132,1.412066,0.273896,0.011875,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910577,mpc-p,0,-126.340000,54.885000,5.037558,0.451566,5.010000,0.485000,0.027558,-0.033434,0.213464,0.213464,-0.335443,0.213464,0.213464,0.310000,1.000000,25,67,25.217073,51.188719,25.217073,51.188719,0.000000,16.261277,0.000000,64.000000,0.000000,0.000000,-90.642336,6.655869,94.272874,109.834514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548331,1.415331,0.279873,0.014395,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920727,mpc-p,0,-126.340000,54.885000,5.050755,0.467753,5.020000,0.535000,0.030755,-0.067247,-0.640391,8.325081,-0.396432,8.325081,-0.640391,0.280000,0.860000,38,22,38.312266,-4.984538,38.312266,-4.984538,0.000000,27.434534,0.000000,64.000000,0.000000,0.000000,-89.593806,5.637192,97.386343,112.368587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556101,1.412231,0.191799,0.012712,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930732,mpc-p,0,-126.340000,54.885000,5.062853,0.485887,5.020000,0.635000,0.042853,-0.149113,-0.640391,11.740498,0.152474,11.740498,-0.640391,0.320000,0.580000,35,-14,35.318115,-13.811998,35.318115,-13.811998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.329307,3.483112,96.694557,113.450611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557044,1.412664,0.187344,0.013043,0.501431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940580,mpc-p,0,-126.340000,54.885000,5.073866,0.505834,5.020000,0.725000,0.053866,-0.219166,-0.152474,6.922320,0.213464,6.922320,-0.152474,0.330000,0.190000,28,31,28.391422,54.846595,28.391422,54.846595,0.000000,-23.658593,0.000000,64.000000,0.000000,0.000000,-88.511477,4.432154,104.559590,128.007170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539827,1.407634,0.151898,0.014903,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950737,mpc-p,0,-126.340000,54.885000,5.084275,0.528563,5.030000,0.735000,0.054275,-0.206437,0.945339,-2.104141,0.091484,-2.104141,0.945339,0.340000,0.170000,13,76,13.307721,112.450000,13.307721,112.450000,0.000000,-36.261998,0.000000,64.000000,0.000000,0.000000,-87.707785,6.255847,98.816395,117.153698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566688,1.413431,0.212615,0.013225,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960656,mpc-p,0,-126.340000,54.885000,5.093485,0.552846,5.040000,0.675000,0.053485,-0.122154,1.311276,-10.276748,-0.213464,-10.276748,1.311276,0.290000,0.430000,12,112,12.423674,112.450000,12.423674,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.106283,9.592468,99.519475,117.281380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548386,1.416050,0.215011,0.013964,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970674,mpc-p,0,-126.340000,54.885000,5.101798,0.579424,5.060000,0.575000,0.041798,0.004424,0.823360,-11.923467,-0.640391,-11.923467,0.823360,0.250000,0.750000,17,112,17.268333,112.450000,17.268333,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.815680,12.822724,105.084178,122.274495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556855,1.412460,0.274912,0.014615,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980600,mpc-p,0,-126.340000,54.885000,5.109020,0.607757,5.060000,0.495000,0.049020,0.112757,-0.762370,-7.105289,-0.213464,-7.105289,-0.762370,0.200000,0.950000,37,112,36.656948,112.450000,36.656948,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.840342,16.112741,108.952642,125.396334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579528,1.415129,0.277524,0.013304,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990729,mpc-p,0,-126.340000,54.885000,5.115304,0.638662,5.060000,0.475000,0.055304,0.163662,-1.921172,1.311276,0.457422,1.311276,-1.921172,0.260000,1.040000,41,68,41.079065,68.099718,41.079065,68.099718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.626878,16.185715,106.590069,124.465768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563149,1.525753,0.327096,0.017371,0.500998,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000610,mpc-p,0,-126.340000,54.885000,5.120329,0.670698,5.040000,0.535000,0.080329,0.135698,-2.043152,9.788831,0.030495,9.788831,-2.043152,0.350000,0.900000,34,23,34.345828,9.435946,34.345828,9.435946,0.000000,13.663772,0.000000,64.000000,0.000000,0.000000,-81.312784,13.831254,108.038287,128.889426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544898,1.631174,0.223324,0.018022,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010660,mpc-p,0,-126.340000,54.885000,5.124265,0.705130,5.030000,0.645000,0.094265,0.060130,-0.762370,12.716332,-0.091484,12.716332,-0.762370,0.350000,0.560000,24,11,24.437118,10.807298,24.437118,10.807298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.150025,9.792599,109.276619,133.933637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553372,1.425722,0.160868,0.012702,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020645,mpc-p,0,-126.340000,54.885000,5.126942,0.741112,5.030000,0.765000,0.096942,-0.023888,-0.152474,10.032790,0.518412,10.032790,-0.152474,0.370000,0.300000,15,52,15.028967,51.880315,15.028967,51.880315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.958539,5.128262,109.970477,137.957093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551563,1.415875,0.144473,0.011385,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030615,mpc-p,0,-126.340000,54.885000,5.128319,0.778730,5.050000,0.805000,0.078319,-0.026270,0.823360,1.982162,0.091484,1.982162,0.823360,0.280000,0.350000,12,97,12.237184,112.450000,12.237184,112.450000,0.000000,-15.569685,0.000000,64.000000,0.000000,0.000000,-85.244233,1.045484,100.479601,127.259986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538696,1.406315,0.169528,0.011685,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040661,mpc-p,0,-126.340000,54.885000,5.128323,0.818256,5.060000,0.805000,0.068323,0.013256,1.128308,-2.957996,-0.335443,-2.957996,1.128308,0.200000,0.630000,15,112,15.368885,112.450000,15.368885,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.591039,-1.663885,97.576703,123.126144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552600,1.406831,0.212192,0.011771,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050729,mpc-p,0,-126.340000,54.885000,5.126852,0.859411,5.070000,0.795000,0.056852,0.064411,-0.213464,-1.860183,-0.030495,-1.860183,-0.213464,0.200000,0.890000,24,112,23.914439,112.450000,23.914439,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.730907,-3.119956,98.951135,122.378014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557678,1.415204,0.251042,0.013319,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060685,mpc-p,0,-126.340000,54.885000,5.123861,0.901533,5.070000,0.815000,0.053861,0.086533,-1.860183,4.116798,0.396432,4.116798,-1.860183,0.210000,0.990000,37,67,36.583512,61.253261,36.583512,61.253261,0.000000,6.196739,0.000000,64.000000,0.000000,0.000000,-85.241116,-4.744085,98.003186,120.591541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548637,1.415752,0.278800,0.014065,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070644,mpc-p,0,-126.340000,54.885000,5.119248,0.944975,5.050000,0.885000,0.069248,0.059975,-2.226120,9.971800,0.518412,9.971800,-2.226120,0.200000,0.860000,43,23,43.030373,22.522581,43.030373,22.522581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.397247,-6.617335,100.565832,122.859877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554413,1.407645,0.165844,0.014461,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080575,mpc-p,0,-126.340000,54.885000,5.112939,0.989501,5.030000,0.995000,0.082939,-0.005499,-1.799193,11.313571,-0.152474,11.313571,-1.799193,0.380000,0.560000,17,32,16.670446,32.129667,16.670446,32.129667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.489815,-7.739756,100.433382,122.468481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538792,1.428986,0.153318,0.015297,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090636,mpc-p,0,-126.340000,54.885000,5.104705,1.035713,5.030000,1.075000,0.074705,-0.039287,-0.823360,6.312424,-0.701380,6.312424,-0.823360,0.240000,0.380000,20,77,20.006963,88.555937,20.006963,88.555937,0.000000,-11.426269,0.000000,64.000000,0.000000,0.000000,-85.231000,-9.767554,98.944035,126.077496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548834,1.408982,0.139615,0.012391,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100732,mpc-p,0,-126.340000,54.885000,5.094468,1.083087,5.040000,1.115000,0.054468,-0.031913,0.335443,0.823360,0.213464,0.823360,0.335443,0.320000,0.510000,-6,112,-6.217131,112.450000,-6.217131,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.702113,-11.633176,90.471395,115.694420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558772,1.415508,0.212516,0.013812,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110735,mpc-p,0,-126.340000,54.885000,5.082263,1.130882,5.050000,1.115000,0.032263,0.015882,-0.579401,-0.579401,0.457422,-0.579401,-0.579401,0.210000,0.800000,8,112,7.653522,112.450000,7.653522,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.543955,-13.252276,88.199492,115.178240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559499,1.415459,0.248438,0.012968,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120743,mpc-p,0,-126.340000,54.885000,5.067878,1.179431,5.040000,1.135000,0.027878,0.044431,-1.250287,2.104141,0.457422,2.104141,-1.250287,0.030000,0.970000,35,84,34.705565,83.810205,34.705565,83.810205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.040863,-14.889218,90.892987,115.386692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557978,1.416730,0.237213,0.013365,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130733,mpc-p,0,-126.340000,54.885000,5.051236,1.228476,5.030000,1.185000,0.021236,0.043476,-2.470079,7.166278,0.030495,7.166278,-2.470079,0.190000,0.930000,24,45,24.319525,45.456418,24.319525,45.456418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.561648,-16.338158,92.930370,116.016273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558153,1.415434,0.190635,0.013542,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140733,mpc-p,0,-126.340000,54.885000,5.032165,1.278025,5.020000,1.275000,0.012165,0.003025,-2.775027,9.849821,-0.091484,9.849821,-2.775027,0.270000,0.690000,14,41,13.543503,40.515937,13.543503,40.515937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.045596,-17.511008,94.323652,118.273506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556622,1.415936,0.176367,0.011636,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150731,mpc-p,0,-126.340000,54.885000,5.010561,1.327871,5.000000,1.365000,0.010561,-0.037129,-2.226120,8.020133,-0.701380,8.020133,-2.226120,0.230000,0.520000,10,68,9.979321,67.619575,9.979321,67.619575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.585649,-18.592266,90.065097,112.832244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557964,1.415037,0.178257,0.012683,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160733,mpc-p,0,-126.340000,54.885000,4.986283,1.377892,4.980000,1.405000,0.006283,-0.027108,-2.653048,2.592058,0.274453,2.592058,-2.653048,0.090000,0.540000,26,112,25.960743,112.449995,25.960743,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.169954,-19.289342,80.120866,100.291075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557110,1.416133,0.238871,0.013608,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170644,mpc-p,0,-126.340000,54.885000,4.959466,1.427472,4.960000,1.435000,-0.000534,-0.007528,-2.165131,0.335443,0.213464,0.335443,-2.165131,0.210000,0.820000,2,110,1.828323,109.590658,1.828323,109.590658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.200492,-21.218240,76.160926,98.708113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550627,1.409785,0.215509,0.012126,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180575,mpc-p,0,-126.340000,54.885000,4.929712,1.477008,4.950000,1.465000,-0.020288,0.012008,-1.799193,2.775027,0.335443,2.775027,-1.799193,0.190000,0.970000,-6,77,-6.182913,77.225138,-6.182913,77.225138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.945669,-22.804864,77.738440,101.966614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540440,1.411793,0.224301,0.015810,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190583,mpc-p,0,-126.340000,54.885000,4.896680,1.526624,4.930000,1.515000,-0.033320,0.011624,-2.043152,7.044299,0.091484,7.044299,-2.043152,0.150000,0.870000,-3,49,-3.345898,49.311154,-3.345898,49.311154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.297226,-23.265127,77.543826,96.220230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557799,1.420065,0.174963,0.016256,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200721,mpc-p,0,-126.340000,54.885000,4.859955,1.576423,4.910000,1.595000,-0.050045,-0.018577,-2.836017,8.630029,0.152474,8.630029,-2.836017,0.080000,0.690000,8,48,7.761685,48.309084,7.761685,48.309084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.551295,-23.356712,78.151076,93.730729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557629,1.416313,0.174288,0.013672,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210647,mpc-p,0,-126.340000,54.885000,4.820693,1.624558,4.890000,1.665000,-0.069307,-0.040442,-3.201954,5.275601,-0.640391,5.275601,-3.201954,0.090000,0.550000,4,86,3.915714,85.790150,3.915714,85.790150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.312140,-23.075532,75.037069,88.299994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548932,1.410790,0.148185,0.014170,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220737,mpc-p,0,-126.340000,54.885000,4.777293,1.672699,4.860000,1.695000,-0.082707,-0.022301,-3.201954,1.006328,-0.030495,1.006328,-3.201954,0.080000,0.630000,-2,112,-2.328679,112.450000,-2.328679,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.265745,-23.501576,66.883667,81.996028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557523,1.415480,0.213323,0.012896,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230728,mpc-p,0,-126.340000,54.885000,4.730721,1.719420,4.830000,1.715000,-0.099279,0.004420,-4.116798,0.213464,0.274453,0.213464,-4.116798,0.080000,0.850000,-2,105,-2.051925,105.120307,-2.051925,105.120307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.999195,-24.562970,64.764888,82.637625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557654,1.414316,0.263429,0.013021,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240643,mpc-p,0,-126.340000,54.885000,4.680846,1.764685,4.790000,1.745000,-0.109154,0.019685,-4.482736,3.018985,0.701380,3.018985,-4.482736,0.070000,0.980000,-3,70,-3.040467,70.106054,-3.040467,70.106054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.757407,-25.730771,64.997444,82.884741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553315,1.409540,0.219665,0.013360,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250734,mpc-p,0,-126.340000,54.885000,4.626214,1.809469,4.750000,1.795000,-0.123786,0.014469,-4.909663,6.617372,0.274453,6.617372,-4.909663,0.060000,0.930000,-4,41,-3.866278,41.489112,-3.866278,41.489112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.105263,-25.918509,66.655095,82.560857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557545,1.419488,0.174640,0.013159,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260730,mpc-p,0,-126.340000,54.885000,4.568129,1.852383,4.700000,1.865000,-0.131871,-0.012617,-5.092632,7.044299,-0.030495,7.044299,-5.092632,0.050000,0.720000,-7,51,-7.202951,51.443993,-7.202951,51.443993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.996177,-25.017890,67.865757,82.055726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557439,1.415844,0.177080,0.013004,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270638,mpc-p,0,-126.340000,54.885000,4.506547,1.893334,4.650000,1.905000,-0.143453,-0.011666,-5.275601,2.957996,-0.457422,2.957996,-5.275601,0.030000,0.530000,-11,96,-11.283279,100.709958,-11.283279,100.709958,0.000000,-4.265965,0.000000,64.000000,0.000000,0.000000,-63.514271,-23.893770,63.563059,77.569995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550460,1.409774,0.154496,0.012579,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280575,mpc-p,0,-126.340000,54.885000,4.440660,1.932669,4.610000,1.915000,-0.169340,0.017669,-5.092632,-2.104141,-0.030495,-2.104141,-5.092632,-0.090000,0.700000,-8,112,-8.098477,112.450000,-8.098477,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.422007,-23.811645,60.641367,78.113096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540228,1.425004,0.193294,0.015795,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290727,mpc-p,0,-126.340000,54.885000,4.368988,1.970885,4.560000,1.905000,-0.191012,0.065885,-5.763517,-2.287110,0.701380,-2.287110,-5.763517,-0.030000,0.910000,-18,112,-18.277820,112.450000,-18.277820,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.981478,-24.247402,62.749852,81.488986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557343,1.416160,0.261717,0.014928,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300656,mpc-p,0,-126.340000,54.885000,4.294516,2.006185,4.500000,1.915000,-0.205484,0.091185,-6.922320,1.494245,0.274453,1.494245,-6.922320,-0.030000,1.020000,-15,74,-15.447466,73.699794,-15.447466,73.699794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.302308,-25.024563,62.031256,81.608637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547975,1.417025,0.265505,0.012428,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310729,mpc-p,0,-126.340000,54.885000,4.214469,2.039731,4.430000,1.955000,-0.215531,0.084731,-8.203101,5.519559,0.152474,5.519559,-8.203101,-0.100000,0.920000,-1,45,-1.089388,45.181045,-1.089388,45.181045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.862617,-25.172362,66.588078,85.248949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557460,1.414720,0.174787,0.013511,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320730,mpc-p,0,-126.340000,54.885000,4.130419,2.070631,4.350000,2.015000,-0.219581,0.055631,-8.812998,6.678361,-0.518412,6.678361,-8.812998,-0.050000,0.690000,-8,50,-7.584017,50.499548,-7.584017,50.499548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.730372,-25.275482,67.503565,86.034318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556248,1.415634,0.174282,0.011959,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330730,mpc-p,0,-126.340000,54.885000,4.041754,2.098975,4.260000,2.065000,-0.218246,0.033975,-9.483883,2.653048,0.091484,2.653048,-9.483883,-0.030000,0.550000,-13,92,-12.618487,92.136212,-12.618487,92.136212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.261406,-25.537044,61.559420,82.257191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556859,1.414725,0.185540,0.012610,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340731,mpc-p,0,-126.340000,54.885000,3.948384,2.124624,4.180000,2.075000,-0.231616,0.049624,-9.056956,-1.799193,0.213464,-1.799193,-9.056956,-0.050000,0.680000,-24,112,-23.546211,112.450000,-23.546211,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.254515,-26.916856,54.952223,78.849416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556771,1.414968,0.212783,0.013708,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350741,mpc-p,0,-126.340000,54.885000,3.850168,2.147450,4.090000,2.065000,-0.239832,0.082450,-10.032790,-2.043152,0.884349,-2.043152,-10.032790,-0.110000,0.900000,-16,101,-15.845407,100.794127,-15.845407,100.794127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.266958,-28.046554,53.711120,77.987474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556523,1.414870,0.223667,0.011820,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360639,mpc-p,0,-126.340000,54.885000,3.748336,2.167082,3.990000,2.065000,-0.241664,0.102082,-11.191592,1.067318,0.579401,1.067318,-11.191592,-0.100000,0.980000,-12,67,-12.135361,66.541667,-12.135361,66.541667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.729696,-29.235031,55.757531,79.512121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548588,1.409447,0.184065,0.013703,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370644,mpc-p,0,-126.340000,54.885000,3.640605,2.183823,3.880000,2.105000,-0.239395,0.078823,-12.167426,3.628881,-0.030495,3.628881,-12.167426,-0.160000,0.860000,-1,50,-1.178298,49.708292,-1.178298,49.708292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.270579,-29.181707,58.561717,80.416539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553907,1.429699,0.136911,0.012756,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380729,mpc-p,0,-126.340000,54.885000,3.527087,2.197413,3.760000,2.135000,-0.232913,0.062413,-12.289405,3.506902,-0.335443,3.506902,-12.289405,-0.040000,0.660000,-21,64,-20.708297,63.545545,-20.708297,63.545545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.391464,-29.185079,57.198494,78.816433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556533,1.414087,0.173746,0.013308,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390578,mpc-p,0,-126.340000,54.885000,3.411462,2.207378,3.650000,2.155000,-0.238538,0.052378,-11.557530,0.396432,-0.030495,0.396432,-11.557530,-0.090000,0.610000,-30,90,-30.348553,89.969126,-30.348553,89.969126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.811916,-29.438590,49.733857,73.920357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539707,1.410981,0.164429,0.014813,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400734,mpc-p,0,-126.340000,54.885000,3.287296,2.214113,3.530000,2.145000,-0.242704,0.069113,-11.801488,-3.079975,0.457422,-3.079975,-11.801488,-0.170000,0.730000,-27,107,-27.223276,106.622534,-27.223276,106.622534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.704797,-29.732993,43.085120,67.035952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557761,1.419058,0.199709,0.013228,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410729,mpc-p,0,-126.340000,54.885000,3.160217,2.217119,3.420000,2.115000,-0.259783,0.102119,-12.594353,-3.506902,1.006328,-3.506902,-12.594353,-0.220000,0.890000,-22,96,-22.014006,95.714422,-22.014006,95.714422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.266860,-30.244865,42.214201,65.233197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555677,1.414282,0.225577,0.012043,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420688,mpc-p,0,-126.340000,54.885000,3.028816,2.216434,3.290000,2.105000,-0.261184,0.111434,-13.753155,-1.128308,0.762370,-1.128308,-13.753155,-0.240000,0.950000,-14,67,-14.465289,67.485020,-14.465289,67.485020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.937820,-30.622480,45.000714,66.888860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549588,1.413367,0.203604,0.013899,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430731,mpc-p,0,-126.340000,54.885000,2.891505,2.211928,3.160000,2.115000,-0.268495,0.096928,-14.241072,2.043152,0.274453,2.043152,-14.241072,-0.140000,0.820000,-28,47,-28.050937,47.083246,-28.050937,47.083246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.889429,-30.754496,49.359956,71.153370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557131,1.438897,0.174260,0.013161,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440642,mpc-p,0,-126.340000,54.885000,2.751333,2.203633,3.020000,2.135000,-0.268667,0.068633,-14.728989,1.860183,-0.213464,1.860183,-14.728989,-0.190000,0.620000,-25,60,-24.872617,59.624888,-24.872617,59.624888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.396250,-30.309299,50.049307,74.602249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546044,1.407214,0.136235,0.012138,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450732,mpc-p,0,-126.340000,54.885000,2.603944,2.191180,2.880000,2.135000,-0.276056,0.056180,-15.338885,-2.165131,0.518412,-2.165131,-15.338885,-0.210000,0.580000,-25,92,-25.479226,91.830522,-25.479226,91.830522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.537398,-29.931093,43.110777,66.417330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557522,1.412050,0.187122,0.013195,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460606,mpc-p,0,-126.340000,54.885000,2.455190,2.175001,2.730000,2.105000,-0.274810,0.070001,-15.887791,-5.763517,0.457422,-5.763517,-15.887791,-0.220000,0.710000,-27,108,-26.955814,108.402502,-26.955814,108.402502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.932173,-30.471640,37.229356,62.354498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539418,1.407814,0.178086,0.014206,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470636,mpc-p,0,-126.340000,54.885000,2.299647,2.154461,2.580000,2.065000,-0.280353,0.089461,-16.314719,-5.275601,0.579401,-5.275601,-16.314719,-0.230000,0.880000,-29,87,-28.619473,87.482440,-28.619473,87.482440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.868509,-31.394327,35.226082,60.566699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538311,1.407959,0.219568,0.012686,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480733,mpc-p,0,-126.340000,54.885000,2.138621,2.129539,2.410000,2.045000,-0.271379,0.084539,-17.229563,-1.982162,0.396432,-1.982162,-17.229563,-0.250000,0.900000,-22,53,-22.156761,53.115109,-22.156761,53.115109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.606584,-31.558518,37.706379,61.715663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559205,1.419290,0.175859,0.015725,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490738,mpc-p,0,-126.340000,54.885000,1.974812,2.100595,2.240000,2.035000,-0.265188,0.065595,-18.327375,0.091484,0.274453,0.091484,-18.327375,-0.240000,0.710000,-17,46,-17.310754,46.082156,-17.310754,46.082156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.178211,-30.690663,45.718966,69.265558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556854,1.418158,0.175421,0.014724,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500728,mpc-p,0,-126.340000,54.885000,1.807155,2.067431,2.060000,2.035000,-0.252845,0.032431,-19.303209,-0.579401,0.335443,-0.579401,-19.303209,-0.210000,0.560000,-16,58,-16.227735,58.256330,-16.227735,58.256330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.388418,-30.532544,47.118304,70.573222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557427,1.410894,0.172520,0.013222,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510582,mpc-p,0,-126.340000,54.885000,1.637957,2.030516,1.880000,2.015000,-0.242043,0.015516,-19.059251,-4.177788,0.335443,-4.177788,-19.059251,-0.150000,0.530000,-31,86,-31.062191,85.537046,-31.062191,85.537046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.301527,-30.670732,44.137085,66.360626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572316,1.542670,0.198077,0.016760,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520580,mpc-p,0,-126.340000,54.885000,1.462529,1.988765,1.700000,1.965000,-0.237471,0.023765,-18.266386,-7.471226,0.884349,-7.471226,-18.266386,-0.170000,0.670000,-42,97,-42.346725,97.340234,-42.346725,97.340234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.918338,-30.950714,35.451006,59.572125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547489,1.448421,0.191916,0.017529,0.500514,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530622,mpc-p,0,-126.340000,54.885000,1.282741,1.942465,1.520000,1.905000,-0.237259,0.037465,-18.571334,-7.166278,0.884349,-7.166278,-18.571334,-0.290000,0.820000,-30,78,-30.061148,78.384868,-30.061148,78.384868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.877616,-30.672108,29.250663,53.861079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567977,1.610928,0.255950,0.018372,0.500393,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540580,mpc-p,0,-126.340000,54.885000,1.101098,1.892225,1.330000,1.855000,-0.228902,0.037225,-19.669147,-4.604715,-0.091484,-4.604715,-19.669147,-0.320000,0.830000,-19,51,-18.601458,51.386349,-18.601458,51.386349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.797086,-30.222221,35.969226,58.683054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544737,1.664743,0.226030,0.028100,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550586,mpc-p,0,-126.340000,54.885000,0.915398,1.837398,1.120000,1.835000,-0.204602,0.002398,-21.803783,-1.982162,0.518412,-1.982162,-21.803783,-0.260000,0.660000,-7,37,-7.269228,37.181651,-7.269228,37.181651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.909254,-29.554148,47.024883,65.860395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571621,1.494006,0.209201,0.018001,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560580,mpc-p,0,-126.340000,54.885000,0.727005,1.778313,0.910000,1.815000,-0.182995,-0.036687,-21.986752,-3.506902,0.396432,-3.506902,-21.986752,-0.180000,0.510000,-17,55,-16.506989,54.948715,-16.506989,54.948715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.176346,-28.496886,56.516724,72.258763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551260,1.777329,0.257247,0.037103,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570582,mpc-p,0,-126.340000,54.885000,0.535741,1.714863,0.690000,1.765000,-0.154259,-0.050137,-21.681804,-6.434403,0.457422,-6.434403,-21.681804,-0.150000,0.480000,-25,77,-25.121623,76.971058,-25.121623,76.971058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.488947,-27.900774,49.157960,66.307404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559859,1.590953,0.208936,0.012216,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580579,mpc-p,0,-126.340000,54.885000,0.342128,1.647164,0.470000,1.685000,-0.127872,-0.037836,-21.803783,-10.032790,0.579401,-10.032790,-21.803783,-0.170000,0.580000,-24,95,-24.329250,94.855057,-24.329250,94.855057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.063593,-27.207081,40.935833,58.050847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552510,1.461744,0.204648,0.014409,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590577,mpc-p,0,-126.340000,54.885000,0.146317,1.575219,0.250000,1.605000,-0.103683,-0.029781,-22.657637,-10.337738,0.274453,-10.337738,-22.657637,-0.220000,0.760000,-12,78,-11.543538,78.120950,-11.543538,78.120950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.266286,-26.941846,35.648874,53.459823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539081,1.432077,0.173408,0.013733,0.501175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600681,mpc-p,0,-126.340000,54.885000,-0.053500,1.498255,0.030000,1.535000,-0.083500,-0.036745,-23.633471,-7.349247,0.335443,-7.349247,-23.633471,-0.190000,0.780000,-6,46,-5.800650,46.345337,-5.800650,46.345337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.377128,-26.843127,45.369025,59.543420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556830,1.447412,0.146608,0.012346,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.610758,mpc-p,0,-126.340000,54.885000,-0.254435,1.417286,-0.190000,1.485000,-0.064435,-0.067714,-22.779616,-4.421746,-0.030495,-4.421746,-22.779616,-0.140000,0.630000,-18,28,-18.043202,27.813654,-18.043202,27.813654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.394795,-26.516691,58.472752,69.807735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556721,1.412985,0.174606,0.013991,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620728,mpc-p,0,-126.340000,54.885000,-0.454555,1.333109,-0.400000,1.445000,-0.054555,-0.111891,-21.864772,-5.092632,-0.152474,-5.092632,-21.864772,-0.140000,0.440000,-27,42,-27.452412,41.881622,-27.452412,41.881622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.803686,-26.011885,61.653506,74.739753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556889,1.414001,0.173044,0.013056,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630744,mpc-p,0,-126.340000,54.885000,-0.656609,1.244543,-0.610000,1.385000,-0.046609,-0.140457,-20.523001,-8.203101,0.274453,-8.203101,-20.523001,-0.190000,0.390000,-35,66,-34.872576,66.113267,-34.872576,66.113267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.680156,-25.797538,53.896747,70.583457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557458,1.413080,0.177438,0.013542,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640728,mpc-p,0,-126.340000,54.885000,-0.858730,1.152345,-0.810000,1.285000,-0.048730,-0.132655,-19.547167,-12.106436,-0.457422,-12.106436,-19.547167,-0.270000,0.510000,-36,85,-36.441620,84.995243,-36.441620,84.995243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.254662,-25.593391,45.653637,64.612403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557718,1.412568,0.175215,0.013077,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650729,mpc-p,0,-126.340000,54.885000,-1.061551,1.056176,-1.000000,1.175000,-0.061551,-0.118824,-19.913105,-13.692166,0.457422,-13.692166,-19.913105,-0.330000,0.660000,-28,83,-28.394642,82.575920,-28.394642,82.575920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.626470,-25.345511,41.508172,62.155112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556880,1.411266,0.187749,0.012626,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660727,mpc-p,0,-126.340000,54.885000,-1.264358,0.956310,-1.210000,1.065000,-0.054358,-0.108690,-20.583991,-10.642686,0.030495,-10.642686,-20.583991,-0.320000,0.760000,-22,46,-22.244590,46.002645,-22.244590,46.002645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.224530,-25.680895,42.701731,63.887027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556890,1.411751,0.177327,0.012777,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.670729,mpc-p,0,-126.340000,54.885000,-1.466949,0.852786,-1.420000,0.995000,-0.046949,-0.142214,-22.108731,-7.532216,-0.030495,-7.532216,-22.108731,-0.290000,0.630000,-11,25,-10.597726,24.657201,-10.597726,24.657201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.289112,-25.239094,55.867090,72.209633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557501,1.412011,0.171465,0.013789,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.680733,mpc-p,0,-126.340000,54.885000,-1.668935,0.745739,-1.640000,0.925000,-0.028935,-0.179261,-22.291700,-7.166278,-0.457422,-7.166278,-22.291700,-0.220000,0.430000,-14,33,-14.354986,32.545971,-14.354986,32.545971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.762009,-24.185883,65.384473,78.724746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558760,1.412918,0.174098,0.016182,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.690732,mpc-p,0,-126.340000,54.885000,-1.869834,0.635362,-1.860000,0.835000,-0.009834,-0.199638,-22.169720,-10.642686,-0.091484,-10.642686,-22.169720,-0.190000,0.340000,-18,64,-18.143710,64.365696,-18.143710,64.365696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.140957,-22.681306,64.913968,77.590305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556161,1.410977,0.174749,0.015170,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.700734,mpc-p,0,-126.340000,54.885000,-2.069473,0.521688,-2.070000,0.715000,0.000527,-0.193312,-21.681804,-14.667999,-0.030495,-14.667999,-21.681804,-0.190000,0.460000,-23,85,-22.591409,84.556408,-22.591409,84.556408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.854137,-21.063932,59.031839,70.898152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557938,1.411620,0.176687,0.013453,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.710735,mpc-p,0,-126.340000,54.885000,-2.267388,0.404913,-2.280000,0.575000,0.012612,-0.170087,-20.583991,-16.497687,-0.396432,-16.497687,-20.583991,-0.200000,0.640000,-30,82,-29.614101,82.342970,-29.614101,82.342970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.951559,-19.706562,51.787697,65.137106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557405,1.410921,0.188289,0.013259,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.720739,mpc-p,0,-126.340000,54.885000,-2.463322,0.285118,-2.480000,0.445000,0.016678,-0.159882,-20.401022,-12.838311,0.152474,-12.838311,-20.401022,-0.260000,0.720000,-21,43,-20.866295,42.951641,-20.866295,42.951641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.345239,-19.565145,48.052311,61.931602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557674,1.410902,0.188080,0.013223,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.730738,mpc-p,0,-126.340000,54.885000,-2.656740,0.162563,-2.680000,0.335000,0.023260,-0.172437,-21.132897,-9.910810,-0.579401,-9.910810,-21.132897,-0.270000,0.600000,-9,24,-9.196788,24.294303,-9.196788,24.294303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.451341,-18.577096,61.428410,69.935852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557169,1.410637,0.175043,0.013144,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.740729,mpc-p,0,-126.340000,54.885000,-2.847270,0.037420,-2.890000,0.235000,0.042730,-0.197580,-21.071908,-10.581696,-1.006328,-10.581696,-21.071908,-0.220000,0.400000,-11,42,-10.900758,42.217021,-10.900758,42.217021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.790180,-16.692814,66.696552,73.613820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556511,1.409914,0.175942,0.014683,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.750726,mpc-p,0,-126.340000,54.885000,-3.034802,-0.090312,-3.080000,0.115000,0.045198,-0.205312,-20.157064,-13.997114,-0.823360,-13.997114,-20.157064,-0.180000,0.350000,-22,72,-22.327199,71.795320,-22.327199,71.795320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.796335,-14.695385,63.391592,66.732843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556581,1.411254,0.173913,0.013074,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.760640,mpc-p,0,-126.340000,54.885000,-3.217386,-0.219327,-3.270000,-0.035000,0.052614,-0.184327,-19.486178,-18.388365,-0.640391,-18.388365,-19.486178,-0.180000,0.450000,-26,99,-26.450163,99.122167,-26.450163,99.122167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.011777,-13.376037,56.461029,62.090481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551236,1.409087,0.159720,0.013888,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.770731,mpc-p,0,-126.340000,54.885000,-3.399379,-0.352850,-3.460000,-0.205000,0.060621,-0.147850,-19.242219,-18.388365,-0.762370,-18.388365,-19.242219,-0.220000,0.710000,-19,78,-19.123413,77.673622,-19.123413,77.673622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.931556,-12.771676,51.612800,61.488543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556258,1.409005,0.214552,0.013298,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.780728,mpc-p,0,-126.340000,54.885000,-3.575526,-0.487167,-3.660000,-0.355000,0.084474,-0.132167,-20.096074,-14.911958,-0.701380,-14.911958,-20.096074,-0.250000,0.770000,0,42,-0.189365,41.995963,-0.189365,41.995963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.766925,-11.826349,57.480762,62.956840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557360,1.409616,0.187834,0.013877,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.790726,mpc-p,0,-126.340000,54.885000,-3.747205,-0.623337,-3.860000,-0.485000,0.112795,-0.138337,-20.888939,-11.984457,-0.884349,-11.984457,-20.888939,-0.180000,0.610000,7,28,7.017623,28.037710,7.017623,28.037710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.743549,-9.040081,71.097534,73.423887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557903,1.410297,0.174488,0.014165,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.800729,mpc-p,0,-126.340000,54.885000,-3.914194,-0.761272,-4.060000,-0.595000,0.145806,-0.166272,-20.157064,-12.594353,-1.067318,-12.594353,-20.157064,-0.050000,0.400000,-8,46,-8.013422,46.342688,-8.013422,46.342688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.355549,-5.702041,77.337491,78.422098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557057,1.408308,0.176533,0.012747,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.810647,mpc-p,0,-126.340000,54.885000,-4.074686,-0.899495,-4.250000,-0.735000,0.175314,-0.164495,-18.754303,-16.497687,-0.945339,-16.497687,-18.754303,-0.100000,0.400000,-8,77,-8.481452,77.143073,-8.481452,77.143073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.521618,-3.404846,69.847124,70.798872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552848,1.402496,0.140161,0.013399,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.820726,mpc-p,0,-126.340000,54.885000,-4.232333,-1.041303,-4.430000,-0.915000,0.197667,-0.126303,-17.290552,-20.218053,-0.701380,-20.218053,-17.290552,-0.100000,0.540000,-15,98,-14.636906,97.560759,-14.636906,97.560759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.554970,-1.074559,64.624939,65.658348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556361,1.410805,0.187162,0.013667,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.830577,mpc-p,0,-126.340000,54.885000,-4.380804,-1.181024,-4.600000,-1.115000,0.219196,-0.066024,-16.375708,-20.096074,-1.189297,-20.096074,-16.375708,-0.120000,0.740000,-12,83,-12.234615,83.157966,-12.234615,83.157966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.826600,0.404632,63.129089,64.780861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539214,1.404127,0.165371,0.013928,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.840731,mpc-p,0,-126.340000,54.885000,-4.527727,-1.325997,-4.760000,-1.285000,0.232273,-0.040997,-15.582843,-17.534511,-1.067318,-17.534511,-15.582843,-0.110000,0.760000,-12,60,-11.680742,60.308726,-11.680742,60.308726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.887619,2.100260,66.464168,67.584093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556664,1.410361,0.189664,0.013162,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.850736,mpc-p,0,-126.340000,54.885000,-4.666175,-1.469630,-4.910000,-1.435000,0.243825,-0.034630,-14.119093,-14.667999,-1.006328,-14.667999,-14.119093,-0.140000,0.680000,-12,43,-12.306474,42.579720,-12.306474,42.579720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.513604,3.022941,69.600334,69.048437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556198,1.411043,0.174770,0.013684,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.860728,mpc-p,0,-126.340000,54.885000,-4.797916,-1.613667,-5.040000,-1.565000,0.242084,-0.048667,-13.265238,-13.692166,-1.067318,-13.692166,-13.265238,-0.150000,0.520000,-12,47,-12.113526,46.635685,-12.113526,46.635685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.904247,3.274698,71.343255,70.145810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556253,1.411241,0.173671,0.013095,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.870728,mpc-p,0,-126.340000,54.885000,-4.922984,-1.758222,-5.160000,-1.715000,0.237016,-0.043222,-11.435550,-15.887791,-0.640391,-15.887791,-11.435550,-0.150000,0.450000,-22,71,-22.491948,71.173836,-22.491948,71.173836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.319761,3.800108,67.291249,66.950878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557764,1.409764,0.177038,0.013099,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.880638,mpc-p,0,-126.340000,54.885000,-5.040015,-1.901697,-5.270000,-1.875000,0.229985,-0.026697,-10.215758,-18.693313,-0.579401,-18.693313,-10.215758,-0.160000,0.550000,-27,87,-26.743258,87.467588,-26.743258,87.467588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.208356,3.960410,60.607299,61.643446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566927,1.726249,0.234905,0.030645,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.890580,mpc-p,0,-126.340000,54.885000,-5.150298,-2.045674,-5.360000,-2.055000,0.209702,0.009326,-8.569039,-19.242219,-0.640391,-19.242219,-8.569039,-0.170000,0.690000,-34,83,-34.251164,82.965617,-34.251164,82.965617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.126308,4.283109,59.272463,61.581391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549804,1.457146,0.221727,0.019387,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.900583,mpc-p,0,-126.340000,54.885000,-5.253878,-2.190416,-5.450000,-2.235000,0.196122,0.044584,-8.934977,-17.534511,-0.945339,-17.534511,-8.934977,-0.280000,0.740000,-10,68,-10.190928,67.871597,-10.190928,67.871597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.674233,4.196857,60.213492,64.302432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569196,1.650370,0.225855,0.017806,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.910581,mpc-p,0,-126.340000,54.885000,-5.349818,-2.334768,-5.530000,-2.385000,0.180182,0.050232,-9.239925,-14.058103,-0.396432,-14.058103,-9.239925,-0.260000,0.740000,-1,39,-0.702320,38.799820,-0.702320,38.799820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.740679,6.221136,64.401427,69.702556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546141,1.737907,0.234749,0.025160,0.500629,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.921029,mpc-p,0,-126.340000,54.885000,-5.441811,-2.485103,-5.620000,-2.515000,0.178189,0.029897,-8.386070,-12.167426,-0.762370,-12.167426,-8.386070,-0.210000,0.570000,-5,35,-4.837001,35.267031,-4.837001,35.267031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.465146,8.938339,71.497608,78.011104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572803,1.572872,0.212909,0.020680,0.500574,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.930617,mpc-p,0,-126.340000,54.885000,-5.518674,-2.622450,-5.700000,-2.635000,0.181326,0.012550,-7.105289,-13.082270,-0.640391,-13.082270,-7.105289,-0.150000,0.440000,-17,53,-16.958942,53.142639,-16.958942,53.142639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.290149,10.124615,73.850498,74.677788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551609,1.664796,0.213169,0.017448,0.500447,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.940603,mpc-p,0,-126.340000,54.885000,-5.590915,-2.764693,-5.760000,-2.785000,0.169085,0.020307,-5.275601,-16.192739,-0.884349,-16.192739,-5.275601,-0.150000,0.430000,-28,82,-27.662661,81.595940,-27.662661,81.595940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.351486,10.846550,66.169999,69.073688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558798,1.410994,0.144850,0.011952,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.950626,mpc-p,0,-126.340000,54.885000,-5.655318,-2.906486,-5.800000,-2.945000,0.144682,0.038514,-4.360757,-17.534511,-1.067318,-17.534511,-4.360757,-0.190000,0.610000,-25,80,-25.053742,79.911474,-25.053742,79.911474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.340496,11.335065,62.270941,67.644238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556014,1.418908,0.157259,0.012181,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.960611,mpc-p,0,-126.340000,54.885000,-5.711329,-3.046609,-5.840000,-3.095000,0.128671,0.048391,-3.811850,-14.667999,-0.640391,-14.667999,-3.811850,-0.230000,0.710000,-16,49,-16.154275,48.732930,-16.154275,48.732930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.049632,12.442064,63.319559,69.327436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538022,1.402850,0.134489,0.011589,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.970729,mpc-p,0,-126.340000,54.885000,-5.759737,-3.187285,-5.860000,-3.215000,0.100263,0.027715,-2.897006,-10.581696,-0.945339,-10.581696,-2.897006,-0.240000,0.610000,-14,21,-14.151481,21.362791,-14.151481,21.362791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.176790,14.534956,67.275058,74.256945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557070,1.412847,0.175596,0.013173,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.980647,mpc-p,0,-126.340000,54.885000,-5.799005,-3.323749,-5.890000,-3.315000,0.090995,-0.008749,-2.957996,-9.483883,-0.091484,-9.483883,-2.957996,-0.230000,0.410000,-6,27,-6.359277,27.034767,-6.359277,27.034767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.078162,16.378645,73.488702,81.839152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552300,1.401940,0.143774,0.014509,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.990688,mpc-p,0,-126.340000,54.885000,-5.830504,-3.460337,-5.910000,-3.435000,0.079496,-0.025337,-1.250287,-12.472374,-1.006328,-12.472374,-1.250287,-0.170000,0.340000,-21,57,-21.496941,56.953471,-21.496941,56.953471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.590297,19.190430,73.930819,82.210522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557363,1.411389,0.175801,0.013842,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.000655,mpc-p,0,-126.340000,54.885000,-5.853572,-3.594219,-5.910000,-3.565000,0.056428,-0.029219,-0.457422,-15.460864,-0.640391,-15.460864,-0.457422,-0.170000,0.370000,-24,81,-23.573075,80.862156,-23.573075,80.862156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.471273,20.289102,69.186502,77.845340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558711,1.400836,0.138092,0.012467,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.010733,mpc-p,0,-126.340000,54.885000,-5.868631,-3.727733,-5.910000,-3.715000,0.041369,-0.012733,0.701380,-15.948781,-0.091484,-15.948781,0.701380,-0.220000,0.590000,-20,68,-19.721676,68.389142,-19.721676,68.389142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.725476,21.557020,67.588178,78.208431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555552,1.412060,0.188932,0.013128,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.020611,mpc-p,0,-126.340000,54.885000,-5.875387,-3.856654,-5.900000,-3.855000,0.024613,-0.001654,0.762370,-13.204249,0.091484,-13.204249,0.762370,-0.220000,0.650000,-11,41,-11.388449,41.293180,-11.388449,41.293180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.165390,24.509289,67.630505,80.713622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554162,1.412573,0.179840,0.013360,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.030663,mpc-p,0,-126.340000,54.885000,-5.874217,-3.985775,-5.890000,-3.965000,0.015783,-0.020775,0.518412,-9.727842,-0.457422,-9.727842,0.518412,-0.210000,0.540000,0,21,-0.187059,20.614211,-0.187059,20.614211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.995362,27.596118,68.378440,82.428464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535679,1.400820,0.139748,0.012219,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.040664,mpc-p,0,-126.340000,54.885000,-5.865107,-4.112055,-5.880000,-4.055000,0.014893,-0.057055,0.457422,-9.971800,-0.701380,-9.971800,0.457422,-0.150000,0.360000,3,36,2.671028,35.935554,2.671028,35.935554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.189993,30.438905,71.605954,87.572676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550566,1.400128,0.132544,0.011138,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.050791,mpc-p,0,-126.340000,54.885000,-5.847946,-4.237579,-5.860000,-4.175000,0.012054,-0.062579,2.043152,-13.021280,-0.213464,-13.021280,2.043152,-0.120000,0.370000,-8,61,-8.200764,61.197090,-8.200764,61.197090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.178690,32.730580,72.345787,83.287673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556641,1.409937,0.177444,0.013852,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.060737,mpc-p,0,-126.340000,54.885000,-5.823472,-4.358495,-5.830000,-4.305000,0.006528,-0.053495,2.775027,-15.948781,0.274453,-15.948781,2.775027,-0.140000,0.430000,-7,84,-6.912030,83.576068,-6.912030,83.576068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.385778,33.192690,69.620167,79.344264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555757,1.409943,0.177887,0.013471,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.070729,mpc-p,0,-126.340000,54.885000,-5.791460,-4.477515,-5.800000,-4.455000,0.008540,-0.022515,3.567892,-15.277895,0.457422,-15.277895,3.567892,-0.150000,0.600000,-4,68,-4.303152,68.169738,-4.303152,68.169738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.114172,33.843043,69.606670,81.768653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555581,1.410287,0.187593,0.013272,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.080735,mpc-p,0,-126.340000,54.885000,-5.752145,-4.594161,-5.760000,-4.585000,0.007855,-0.009161,3.994819,-12.655342,-0.213464,-12.655342,3.994819,-0.130000,0.650000,-2,44,-1.666579,43.623743,-1.666579,43.623743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.768552,36.237006,71.802591,86.103419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556724,1.425655,0.175382,0.016516,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.090736,mpc-p,0,-126.340000,54.885000,-5.705816,-4.708133,-5.720000,-4.685000,0.014184,-0.023133,4.055809,-9.910810,0.213464,-9.910810,4.055809,-0.020000,0.550000,-7,29,-7.101447,28.965445,-7.101447,28.965445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.748049,38.769403,76.023387,88.428524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556684,1.416050,0.176510,0.015052,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.100736,mpc-p,0,-126.340000,54.885000,-5.652706,-4.819413,-5.670000,-4.785000,0.017294,-0.034413,4.543725,-8.630029,-0.152474,-8.630029,4.543725,-0.020000,0.400000,-5,33,-4.641985,32.683816,-4.641985,32.683816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.714692,39.326322,77.828535,86.893932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555661,1.408604,0.177604,0.012257,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.110640,mpc-p,0,-126.340000,54.885000,-5.593680,-4.926931,-5.630000,-4.885000,0.036320,-0.041931,4.238777,-11.008623,0.152474,-11.008623,4.238777,-0.100000,0.330000,15,60,15.303765,60.491041,15.303765,60.491041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.474087,39.755327,74.818229,84.301685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548159,1.402456,0.148982,0.013844,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.120731,mpc-p,0,-126.340000,54.885000,-5.527242,-5.033685,-5.580000,-5.005000,0.052758,-0.028685,4.238777,-13.509197,0.152474,-13.509197,4.238777,-0.040000,0.430000,16,76,16.164401,76.152141,16.164401,76.152141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.493059,41.130891,72.657508,84.637180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555107,1.415508,0.177857,0.013655,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.130649,mpc-p,0,-126.340000,54.885000,-5.456052,-5.135822,-5.540000,-5.145000,0.083948,0.009178,3.567892,-14.607010,0.579401,-14.607010,3.567892,-0.030000,0.590000,29,77,28.854066,76.950461,28.854066,76.950461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.068167,41.648026,75.759816,86.642924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553483,1.400940,0.148157,0.012149,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.140736,mpc-p,0,-126.340000,54.885000,-5.377981,-5.236837,-5.490000,-5.265000,0.112019,0.028163,5.092632,-12.045446,0.335443,-12.045446,5.092632,0.090000,0.650000,10,54,10.380671,53.832140,10.380671,53.832140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.084660,42.712123,83.820004,94.485387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555109,1.410365,0.178531,0.013670,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.150577,mpc-p,0,-126.340000,54.885000,-5.296643,-5.332580,-5.430000,-5.365000,0.133357,0.032420,6.617372,-8.508050,0.396432,-8.508050,6.617372,0.090000,0.630000,3,29,2.504486,28.907740,2.504486,28.907740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.522096,40.953640,87.765071,93.005488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538208,1.402029,0.135593,0.013748,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.160641,mpc-p,0,-126.340000,54.885000,-5.208536,-5.427611,-5.350000,-5.445000,0.141464,0.017389,8.081122,-6.495393,0.274453,-6.495393,8.081122,0.060000,0.450000,-2,30,-2.320526,29.732395,-2.320526,29.732395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.616712,38.578590,87.712593,90.867030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548673,1.406939,0.145061,0.014526,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.170736,mpc-p,0,-126.340000,54.885000,-5.115536,-5.519999,-5.260000,-5.525000,0.144464,0.005001,8.630029,-9.056956,0.640391,-9.056956,8.630029,0.010000,0.330000,2,64,1.553347,63.816151,1.553347,63.816151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.782491,36.935053,84.255796,88.582306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555801,1.410191,0.176176,0.013357,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.180733,mpc-p,0,-126.340000,54.885000,-5.019254,-5.608608,-5.170000,-5.625000,0.150746,0.016392,8.691018,-11.984457,0.396432,-11.984457,8.691018,0.010000,0.440000,4,83,4.447280,83.257392,4.447280,83.257392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.577729,35.758342,77.618900,84.717501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556440,1.410576,0.188471,0.014524,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.190591,mpc-p,0,-126.340000,54.885000,-4.920634,-5.693178,-5.070000,-5.745000,0.149366,0.051822,9.849821,-11.740498,0.701380,-11.740498,9.849821,0.000000,0.600000,0,73,-0.080882,73.346561,-0.080882,73.346561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.687397,34.514390,77.354712,85.387893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559528,1.402227,0.154860,0.012751,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.200733,mpc-p,0,-126.340000,54.885000,-4.815770,-5.777301,-4.970000,-5.845000,0.154230,0.067699,9.544873,-9.178935,0.945339,-9.178935,9.544873,0.010000,0.760000,6,41,6.016716,41.286472,6.016716,41.286472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.562163,33.610206,77.083849,84.511005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556272,1.410191,0.175246,0.012421,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.210732,mpc-p,0,-126.340000,54.885000,-4.709450,-5.857388,-4.880000,-5.925000,0.170550,0.067612,9.117946,-6.678361,0.762370,-6.678361,9.117946,0.010000,0.590000,17,37,16.699266,36.960993,16.699266,36.960993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.681293,34.071307,81.988989,88.837335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557580,1.409019,0.175627,0.012922,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.220665,mpc-p,0,-126.340000,54.885000,-4.601358,-5.934192,-4.780000,-5.995000,0.178642,0.060808,9.971800,-6.678361,0.335443,-6.678361,9.971800,0.040000,0.450000,11,51,11.015478,50.924361,11.015478,50.924361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.720060,34.474148,83.258003,90.655560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552427,1.401143,0.141492,0.013350,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.230736,mpc-p,0,-126.340000,54.885000,-4.489716,-6.009282,-4.670000,-6.075000,0.180284,0.065718,10.154769,-8.873987,0.457422,-8.873987,10.154769,0.090000,0.460000,4,72,4.145250,71.750078,4.145250,71.750078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.810628,33.175027,80.522042,85.559757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556690,1.864721,0.427494,0.033115,1.117217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.240585,mpc-p,0,-126.340000,54.885000,-4.378949,-6.080075,-4.560000,-6.165000,0.181051,0.084925,10.947634,-10.337738,0.640391,-10.337738,10.947634,0.080000,0.560000,-1,80,-1.146396,80.167837,-1.146396,80.167837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.132787,30.985704,74.242512,79.321644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572419,1.721178,0.237437,0.029993,0.501076,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.250581,mpc-p,0,-126.340000,54.885000,-4.265405,-6.149285,-4.440000,-6.255000,0.174595,0.105715,10.825654,-9.239925,1.433256,-9.239925,10.825654,0.030000,0.670000,7,66,6.704690,66.379635,6.704690,66.379635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.856636,28.674875,70.931374,76.252995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562843,1.650820,0.243455,0.029589,0.504492,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.260592,mpc-p,0,-126.340000,54.885000,-4.150995,-6.216006,-4.320000,-6.335000,0.169005,0.118994,10.276748,-4.970653,1.189297,-4.970653,10.276748,0.020000,0.690000,16,33,15.606705,32.829343,15.606705,32.829343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.323247,26.975760,72.561598,77.627817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.224999,1.650389,0.224031,0.021767,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.270579,mpc-p,0,-126.340000,54.885000,-4.036637,-6.280038,-4.230000,-6.375000,0.193363,0.094962,9.117946,-3.811850,1.006328,-3.811850,9.117946,0.060000,0.550000,25,35,25.075654,34.730227,25.075654,34.730227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.408687,26.744562,75.982765,85.014227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558020,1.695058,0.212508,0.025657,0.500832,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.280583,mpc-p,0,-126.340000,54.885000,-3.922328,-6.341719,-4.120000,-6.415000,0.197672,0.073281,9.666852,-4.055809,1.189297,-4.055809,9.666852,0.130000,0.420000,13,49,12.919991,49.061059,12.919991,49.061059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.633206,25.845681,78.546611,85.525280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.851430,1.824278,0.239210,0.035815,0.501236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008463,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.290584,mpc-p,0,-126.340000,54.885000,-3.808763,-6.400991,-4.010000,-6.475000,0.201237,0.074009,10.276748,-7.654195,0.945339,-7.654195,10.276748,0.160000,0.420000,0,82,0.220038,81.721564,0.220038,81.721564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.015778,23.774018,79.783744,80.984520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571999,1.728413,0.261633,0.032731,0.500962,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.300590,mpc-p,0,-126.340000,54.885000,-3.696310,-6.457986,-3.900000,-6.555000,0.203690,0.097014,11.130602,-9.178935,1.250287,-9.178935,11.130602,0.090000,0.590000,-2,85,-1.972760,85.055715,-1.972760,85.055715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.644044,20.872607,72.315005,75.826878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586836,1.721937,0.208512,0.031129,0.505535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.310580,mpc-p,0,-126.340000,54.885000,-3.585665,-6.512671,-3.780000,-6.625000,0.194335,0.112329,10.337738,-7.166278,1.250287,-7.166278,10.337738,0.020000,0.740000,12,59,11.749357,58.965198,11.749357,58.965198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.828752,18.402984,69.941879,74.977406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575456,1.735392,0.229924,0.029871,0.500526,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.320625,mpc-p,0,-126.340000,54.885000,-3.476523,-6.565503,-3.670000,-6.665000,0.193477,0.099497,10.337738,-7.166278,1.616224,-1.677214,9.544873,0.010000,0.710000,14,60,13.582172,60.223567,13.582172,60.223567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.133653,19.426769,71.341213,82.115008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574862,1.644399,0.221784,0.034511,0.500995,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.330618,mpc-p,0,-126.340000,54.885000,-3.370496,-6.616014,-3.570000,-6.675000,0.199504,0.058986,8.569039,-0.152474,0.945339,-0.152474,8.569039,0.050000,0.620000,26,15,25.544452,9.937046,25.544452,9.937046,0.000000,5.286521,0.000000,64.000000,0.000000,0.000000,-34.751707,17.215962,74.136157,79.055540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579256,1.610220,0.200427,0.026237,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.340580,mpc-p,0,-126.340000,54.885000,-3.267780,-6.664424,-3.480000,-6.675000,0.212220,0.010576,9.544873,0.640391,0.945339,0.640391,9.544873,0.130000,0.430000,7,16,7.189413,16.221689,7.189413,16.221689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.172725,16.193688,76.751422,89.349470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555948,1.446369,0.194603,0.013452,0.502413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.350686,mpc-p,0,-126.340000,54.885000,-3.167063,-6.711650,-3.380000,-6.675000,0.212937,-0.036650,9.239925,-2.714037,0.762370,-2.714037,9.239925,0.130000,0.270000,3,56,3.210188,56.401479,3.210188,56.401479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.821895,13.955787,92.648399,97.185272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556679,1.401933,0.148511,0.011596,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.360647,mpc-p,0,-126.340000,54.885000,-3.071653,-6.756441,-3.270000,-6.735000,0.198347,-0.021441,9.910810,-8.142112,0.945339,-8.142112,9.910810,0.060000,0.340000,-2,99,-1.558163,99.016568,-1.558163,99.016568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.350320,13.107090,89.873670,98.932175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553171,1.407977,0.156977,0.012313,0.500532,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.370667,mpc-p,0,-126.340000,54.885000,-2.979969,-6.799836,-3.170000,-6.815000,0.190031,0.015164,10.032790,-9.971800,1.616224,-9.971800,10.032790,0.030000,0.680000,-5,90,-5.181508,89.587757,-5.181508,89.587757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.696933,11.482921,90.509630,106.810439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553254,1.400940,0.178604,0.011109,0.500445,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.380716,mpc-p,0,-126.340000,54.885000,-2.892747,-6.841787,-3.060000,-6.885000,0.167253,0.043213,9.971800,-5.275601,1.433256,-5.275601,9.971800,0.000000,0.810000,-5,45,-4.505575,41.997397,-4.505575,41.997397,0.000000,2.590361,0.000000,64.000000,0.000000,0.000000,-50.677093,11.384619,89.253891,106.771912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552160,1.399620,0.155733,0.011516,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.390727,mpc-p,0,-126.340000,54.885000,-2.810965,-6.882115,-2.980000,-6.905000,0.169035,0.022885,8.081122,-0.274453,0.945339,-0.274453,8.081122,-0.040000,0.670000,17,11,16.844206,10.700283,16.844206,10.700283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.356552,12.632924,90.159165,103.293405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557027,1.409094,0.173861,0.013412,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.400610,mpc-p,0,-126.340000,54.885000,-2.735607,-6.920594,-2.890000,-6.895000,0.154393,-0.025594,7.166278,1.250287,0.945339,1.250287,7.166278,0.000000,0.400000,18,18,17.967435,18.007951,17.967435,18.007951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.554991,13.569703,91.176028,103.731509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539989,1.413471,0.145289,0.013827,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.410650,mpc-p,0,-126.340000,54.885000,-2.664881,-6.958430,-2.810000,-6.915000,0.145119,-0.043430,7.837164,-2.348100,0.518412,-2.348100,7.837164,0.070000,0.250000,-2,61,-1.836284,61.186986,-1.836284,61.186986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.597157,13.031945,91.442929,103.648605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551656,1.400397,0.140411,0.013919,0.501644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.420726,mpc-p,0,-126.340000,54.885000,-2.600155,-6.995236,-2.730000,-6.965000,0.129845,-0.030236,8.447060,-7.715185,0.579401,-7.715185,8.447060,0.060000,0.380000,-16,98,-16.112950,97.995293,-16.112950,97.995293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.304293,10.559345,86.379801,104.418547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558168,1.408189,0.188383,0.013086,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.430612,mpc-p,0,-126.340000,54.885000,-2.543078,-7.030302,-2.640000,-7.025000,0.096922,-0.005302,8.203101,-8.264091,1.067318,-8.264091,8.203101,0.000000,0.670000,-17,82,-17.005048,81.865744,-17.005048,81.865744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.979683,6.763760,89.567401,112.410340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540191,1.403459,0.173406,0.013615,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.440635,mpc-p,0,-126.340000,54.885000,-2.492004,-7.064905,-2.560000,-7.075000,0.067996,0.010095,7.349247,-4.116798,0.762370,-4.116798,7.349247,-0.040000,0.800000,-11,38,-10.609041,38.144610,-10.609041,38.144610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.145890,4.298847,95.025181,109.184481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555647,1.407331,0.138376,0.013606,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.450644,mpc-p,0,-126.340000,54.885000,-2.448126,-7.098597,-2.490000,-7.085000,0.041874,-0.013597,6.007476,1.494245,0.945339,1.494245,6.007476,-0.050000,0.620000,-3,6,-2.949425,5.727635,-2.949425,5.727635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.602874,3.720579,92.346399,96.586996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552898,1.401480,0.134122,0.011636,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.460681,mpc-p,0,-126.340000,54.885000,-2.411544,-7.131613,-2.430000,-7.075000,0.018456,-0.056613,5.031642,1.799193,0.213464,1.799193,5.031642,-0.070000,0.330000,0,25,-0.045142,25.320500,-0.045142,25.320500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.705884,4.305781,88.322322,94.246713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570048,1.408415,0.174056,0.012870,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.470725,mpc-p,0,-126.340000,54.885000,-2.382627,-7.163970,-2.390000,-7.075000,0.007373,-0.088970,3.689871,-2.226120,-0.030495,-2.226120,3.689871,-0.050000,0.240000,-1,66,-0.802942,65.758393,-0.802942,65.758393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.036098,3.435683,85.567079,90.231971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555877,1.406819,0.176472,0.012320,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.480637,mpc-p,0,-126.340000,54.885000,-2.361854,-7.195322,-2.350000,-7.115000,-0.011854,-0.080322,2.714037,-6.312424,0.823360,-6.312424,2.714037,-0.050000,0.410000,-5,88,-4.539009,87.891215,-4.539009,87.891215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.778436,0.605836,84.724035,97.378886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554310,1.424619,0.154452,0.013991,0.500381,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.490733,mpc-p,0,-126.340000,54.885000,-2.348829,-7.226749,-2.320000,-7.175000,-0.028829,-0.051749,1.555235,-6.434403,0.213464,-6.434403,1.555235,-0.040000,0.650000,-7,72,-7.381767,72.197767,-7.381767,72.197767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.722635,-3.140088,85.668700,102.848828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556977,1.406265,0.182281,0.015123,0.500306,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.500728,mpc-p,0,-126.340000,54.885000,-2.344200,-7.257436,-2.310000,-7.205000,-0.034200,-0.052436,0.823360,-2.957996,-0.213464,-2.957996,0.823360,-0.060000,0.710000,-7,38,-7.446865,38.435679,-7.446865,38.435679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.851556,-5.574842,82.201136,94.767969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556749,1.407249,0.171856,0.012789,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.510726,mpc-p,0,-126.340000,54.885000,-2.347955,-7.287787,-2.310000,-7.205000,-0.037955,-0.082787,-0.945339,1.372266,-1.311276,1.372266,-0.945339,-0.040000,0.570000,-4,12,-3.768547,12.163909,-3.768547,12.163909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.002597,-6.317453,73.807516,80.336281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556393,1.406951,0.175009,0.013155,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.520638,mpc-p,0,-126.340000,54.885000,-2.360082,-7.317602,-2.320000,-7.195000,-0.040082,-0.122602,-1.799193,1.860183,-0.579401,1.860183,-1.799193,-0.070000,0.340000,-3,25,-2.909363,24.887398,-2.909363,24.887398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.585598,-6.164263,70.098307,76.330142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552434,1.400915,0.135136,0.012342,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530763,mpc-p,0,-126.340000,54.885000,-2.381219,-7.347843,-2.330000,-7.195000,-0.051219,-0.152843,-2.287110,-2.226120,-0.945339,-2.226120,-2.287110,-0.050000,0.260000,-15,64,-14.728744,63.912736,-14.728744,63.912736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.471627,-6.730704,67.806035,77.467543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556630,1.406052,0.173955,0.013249,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.540732,mpc-p,0,-126.340000,54.885000,-2.410749,-7.377468,-2.360000,-7.235000,-0.050749,-0.142468,-3.079975,-6.129455,0.091484,-6.129455,-3.079975,-0.060000,0.410000,-21,86,-20.692707,85.672515,-20.692707,85.672515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.801510,-9.147016,63.671640,82.855928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557464,1.407137,0.175350,0.013235,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.550639,mpc-p,0,-126.340000,54.885000,-2.448719,-7.406813,-2.390000,-7.285000,-0.058719,-0.121813,-3.384923,-5.580549,-0.335443,-5.580549,-3.384923,-0.100000,0.630000,-25,65,-25.176983,65.085278,-25.176983,65.085278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.207098,-13.156749,61.129689,83.581348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551535,1.402896,0.145704,0.013050,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.560734,mpc-p,0,-126.340000,54.885000,-2.496283,-7.436668,-2.420000,-7.305000,-0.076283,-0.131668,-4.787684,-1.555235,-0.640391,-1.555235,-4.787684,-0.140000,0.680000,-19,27,-18.933686,26.740988,-18.933686,26.740988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.651992,-16.390575,55.538538,72.829033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556534,1.408843,0.174757,0.013099,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.570728,mpc-p,0,-126.340000,54.885000,-2.552202,-7.466221,-2.470000,-7.295000,-0.082202,-0.171221,-6.007476,1.860183,-0.579401,1.860183,-6.007476,-0.190000,0.490000,-11,11,-10.561405,11.095341,-10.561405,11.095341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.648799,-16.360029,56.699415,65.468498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555581,1.407170,0.174291,0.013581,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.580640,mpc-p,0,-126.340000,54.885000,-2.616316,-7.495562,-2.520000,-7.285000,-0.096316,-0.210562,-6.617372,0.152474,-1.372266,0.152474,-6.617372,-0.180000,0.300000,-17,38,-17.051631,37.673305,-17.051631,37.673305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.424095,-14.316202,60.680298,67.442514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554137,1.402441,0.135514,0.012943,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.590731,mpc-p,0,-126.340000,54.885000,-2.690393,-7.525495,-2.590000,-7.295000,-0.100393,-0.230495,-7.105289,-3.201954,-1.250287,-3.201954,-7.105289,-0.170000,0.290000,-26,65,-26.001934,65.174208,-26.001934,65.174208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.963709,-13.926954,58.956896,73.271221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558265,1.408156,0.173823,0.014129,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.600740,mpc-p,0,-126.340000,54.885000,-2.772567,-7.555267,-2.650000,-7.345000,-0.122567,-0.210267,-6.800341,-5.946486,-0.762370,-5.946486,-6.800341,-0.200000,0.450000,-38,76,-38.429891,75.895387,-38.429891,75.895387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.941588,-14.652937,55.770839,74.090831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556818,1.739542,0.262306,0.030334,0.500945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.610586,mpc-p,0,-126.340000,54.885000,-2.861772,-7.584653,-2.720000,-7.385000,-0.141772,-0.199653,-7.959143,-5.214611,-0.335443,-5.214611,-7.959143,-0.260000,0.610000,-33,57,-32.699561,56.809672,-32.699561,56.809672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.151638,-15.846641,51.168714,69.580838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565314,1.493345,0.211699,0.017761,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.620580,mpc-p,0,-126.340000,54.885000,-2.960679,-7.614589,-2.800000,-7.405000,-0.160679,-0.209589,-9.300914,-1.738204,-1.067318,-1.738204,-9.300914,-0.310000,0.630000,-23,25,-22.779518,24.783686,-22.779518,24.783686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.055365,-16.027010,52.763146,63.227501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556253,1.798276,0.233262,0.035134,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.630583,mpc-p,0,-126.340000,54.885000,-3.067960,-7.644660,-2.890000,-7.415000,-0.177960,-0.229660,-11.496540,0.884349,-1.860183,0.884349,-11.496540,-0.290000,0.460000,-14,15,-13.896147,15.170684,-13.896147,15.170684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.571500,-13.583279,57.026921,61.626079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550421,1.548337,0.193925,0.018620,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.640584,mpc-p,0,-126.340000,54.885000,-3.183356,-7.674834,-3.000000,-7.405000,-0.183356,-0.269834,-12.472374,-0.335443,-2.226120,-0.335443,-12.472374,-0.250000,0.300000,-18,35,-18.402674,34.787212,-18.402674,34.787212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.430491,-10.311292,60.369085,68.794223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577925,1.688795,0.213893,0.019184,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.650580,mpc-p,0,-126.340000,54.885000,-3.306621,-7.705086,-3.120000,-7.425000,-0.186621,-0.280086,-12.655342,-4.360757,-1.677214,-4.360757,-12.655342,-0.210000,0.280000,-32,69,-32.151533,68.606060,-32.151533,68.606060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.443922,-8.253491,59.339599,70.520391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547787,1.710501,0.213552,0.027558,0.500387,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.660660,mpc-p,0,-126.340000,54.885000,-3.438721,-7.735665,-3.240000,-7.475000,-0.198721,-0.260665,-13.326228,-7.166278,-2.043152,-7.166278,-13.326228,-0.240000,0.450000,-34,79,-34.395051,79.045099,-34.395051,79.045099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.156837,-8.309304,55.771513,74.834245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555343,1.422629,0.149107,0.012230,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670654,mpc-p,0,-126.340000,54.885000,-3.577203,-7.766031,-3.370000,-7.535000,-0.207203,-0.231031,-14.119093,-5.519559,-1.616224,-5.519559,-14.119093,-0.300000,0.640000,-28,51,-27.951004,51.414297,-27.951004,51.414297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.590029,-9.149516,55.290394,73.427338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556989,1.420861,0.146908,0.011889,0.500644,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.680662,mpc-p,0,-126.340000,54.885000,-3.723100,-7.796451,-3.520000,-7.555000,-0.203100,-0.241451,-16.741646,-1.677214,-2.287110,-1.677214,-16.741646,-0.310000,0.610000,-9,20,-8.533053,20.487553,-8.533053,20.487553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.281662,-8.075190,54.904301,63.631719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553776,1.405586,0.142818,0.011882,0.500318,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.690731,mpc-p,0,-126.340000,54.885000,-3.876915,-7.827029,-3.690000,-7.555000,-0.186915,-0.272029,-18.266386,0.945339,-2.592058,0.945339,-18.266386,-0.260000,0.410000,-4,13,-3.959293,12.767058,-3.959293,12.767058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.522140,-5.260240,59.596711,69.772464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557558,1.410685,0.172926,0.013149,0.500431,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.700730,mpc-p,0,-126.340000,54.885000,-4.036339,-7.857319,-3.880000,-7.565000,-0.156339,-0.292319,-18.632323,-1.860183,-2.714037,-1.860183,-18.632323,-0.190000,0.250000,-14,48,-13.970451,47.570449,-13.970451,47.570449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.135793,-2.370233,60.330982,74.079859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558237,1.411552,0.174647,0.013006,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.710722,mpc-p,0,-126.340000,54.885000,-4.201965,-7.887454,-4.060000,-7.585000,-0.141965,-0.302454,-18.205396,-4.848673,-2.287110,-4.848673,-18.205396,-0.180000,0.320000,-27,66,-26.640689,66.283418,-26.640689,66.283418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.856588,-2.431156,59.197393,74.432420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557366,1.410966,0.175108,0.012915,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.720664,mpc-p,0,-126.340000,54.885000,-4.372730,-7.917251,-4.240000,-7.635000,-0.132730,-0.282251,-18.510344,-6.373413,-2.348100,-6.373413,-18.510344,-0.180000,0.490000,-32,66,-32.157309,66.288731,-32.157309,66.288731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.103641,-3.675117,56.820217,73.152675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554122,1.418297,0.139412,0.013186,0.500193,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.730738,mpc-p,0,-126.340000,54.885000,-4.551486,-7.947184,-4.430000,-7.685000,-0.121486,-0.262184,-18.876282,-5.092632,-2.470079,-5.092632,-18.876282,-0.260000,0.590000,-24,49,-24.359419,49.008451,-24.359419,49.008451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.819947,-4.699123,49.642445,65.358133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567913,1.432996,0.177001,0.016599,0.500716,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.740728,mpc-p,0,-126.340000,54.885000,-4.734049,-7.976530,-4.620000,-7.715000,-0.114049,-0.261530,-20.583991,-2.104141,-2.531068,-2.104141,-20.583991,-0.220000,0.570000,-18,26,-17.777589,26.311170,-17.777589,26.311170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.983699,-4.483007,45.427495,55.398640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557751,1.418194,0.176494,0.015233,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.750734,mpc-p,0,-126.340000,54.885000,-4.921833,-8.005509,-4.830000,-7.725000,-0.091833,-0.280509,-20.644980,-1.006328,-3.384923,-1.006328,-20.644980,-0.250000,0.420000,-15,29,-14.959123,28.659136,-14.959123,28.659136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.857487,-2.955981,47.405600,56.758153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556694,1.412250,0.174103,0.012737,0.500273,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.760634,mpc-p,0,-126.340000,54.885000,-5.112134,-8.033694,-5.030000,-7.725000,-0.082134,-0.308694,-20.644980,-1.799193,-2.897006,-1.799193,-20.644980,-0.210000,0.330000,-24,41,-23.626065,41.317824,-23.626065,41.317824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.664945,-1.832562,49.068671,56.825133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552191,1.405131,0.135962,0.013638,0.502051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.770731,mpc-p,0,-126.340000,54.885000,-5.310388,-8.061842,-5.230000,-7.745000,-0.080388,-0.316842,-19.974095,-3.628881,-3.079975,-3.628881,-19.974095,-0.230000,0.350000,-33,55,-32.894460,54.901229,-32.894460,54.901229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.515872,-1.865138,49.094295,59.453239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555218,1.411580,0.175213,0.011910,0.500476,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.780657,mpc-p,0,-126.340000,54.885000,-5.509035,-8.088836,-5.440000,-7.785000,-0.069035,-0.303836,-20.401022,-5.092632,-2.531068,-5.092632,-20.401022,-0.280000,0.450000,-28,60,-27.730638,60.393636,-27.730638,60.393636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.287055,-2.213235,47.550629,59.995192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547865,1.412854,0.178111,0.013937,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.790615,mpc-p,0,-126.340000,54.885000,-5.711619,-8.115139,-5.640000,-7.825000,-0.071619,-0.290139,-20.827949,-4.177788,-3.201954,-4.177788,-20.827949,-0.300000,0.530000,-25,48,-24.635430,47.943310,-24.635430,47.943310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.230270,-2.173064,43.921571,56.290094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539105,1.404990,0.145013,0.013237,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.800663,mpc-p,0,-126.340000,54.885000,-5.918960,-8.140784,-5.840000,-7.845000,-0.078960,-0.295784,-21.437845,-2.470079,-3.384923,-2.470079,-21.437845,-0.310000,0.520000,-21,35,-20.946136,34.635589,-20.946136,34.635589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.706139,-1.286475,42.406982,50.658007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555401,1.408522,0.142300,0.013131,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.810737,mpc-p,0,-126.340000,54.885000,-6.129367,-8.165485,-6.050000,-7.855000,-0.079367,-0.310485,-21.986752,-1.433256,-3.201954,-1.433256,-21.986752,-0.270000,0.450000,-23,32,-23.384444,31.533692,-23.384444,31.533692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.215902,0.049293,44.476239,52.246328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555421,1.410115,0.175248,0.013471,0.500351,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.820736,mpc-p,0,-126.340000,54.885000,-6.340278,-8.188887,-6.260000,-7.865000,-0.080278,-0.323887,-21.986752,-1.250287,-2.897006,-1.250287,-21.986752,-0.250000,0.380000,-29,36,-28.763126,36.197079,-28.763126,36.197079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.308059,0.850316,47.754979,53.548736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559131,1.413378,0.175923,0.013116,0.500470,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.830731,mpc-p,0,-126.340000,54.885000,-6.552728,-8.211052,-6.470000,-7.885000,-0.082728,-0.326052,-20.766960,-3.201954,-2.775027,-3.201954,-20.766960,-0.280000,0.360000,-39,55,-39.054205,54.930251,-39.054205,54.930251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.054319,1.665856,49.941474,56.862995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556312,1.407913,0.173955,0.012636,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.840727,mpc-p,0,-126.340000,54.885000,-6.766391,-8.231875,-6.670000,-7.915000,-0.096391,-0.316875,-20.705970,-5.031642,-3.201954,-5.031642,-20.705970,-0.340000,0.440000,-36,66,-36.330424,65.530553,-36.330424,65.530553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.828468,1.840036,51.056279,62.755710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556095,1.406261,0.174551,0.012373,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.850733,mpc-p,0,-126.340000,54.885000,-6.981024,-8.251252,-6.880000,-7.955000,-0.101024,-0.296252,-21.071908,-3.628881,-2.897006,-3.628881,-21.071908,-0.390000,0.550000,-27,48,-27.484005,47.775955,-27.484005,47.775955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.444120,2.095680,49.387923,62.535065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557387,1.408724,0.173072,0.013102,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.860719,mpc-p,0,-126.340000,54.885000,-7.195568,-8.269005,-7.080000,-7.965000,-0.115568,-0.304005,-21.376856,-1.616224,-3.445913,-1.616224,-21.376856,-0.350000,0.540000,-30,32,-29.882731,31.803688,-29.882731,31.803688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.777393,3.900681,48.832461,59.582503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555713,1.408388,0.175288,0.012803,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.870734,mpc-p,0,-126.340000,54.885000,-7.410629,-8.285094,-7.290000,-7.965000,-0.120629,-0.320094,-21.071908,0.152474,-2.470079,0.152474,-21.071908,-0.310000,0.450000,-38,25,-37.534641,24.873474,-37.534641,24.873474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.743940,5.155445,50.739258,60.336953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555633,1.407248,0.172841,0.012336,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.880660,mpc-p,0,-126.340000,54.885000,-7.623261,-8.299223,-7.500000,-7.965000,-0.123261,-0.334223,-20.705970,-0.640391,-2.836017,-0.640391,-20.705970,-0.400000,0.340000,-30,42,-29.887406,41.556829,-29.887406,41.556829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.171522,6.237149,54.888243,64.687705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556083,1.401780,0.146214,0.014738,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.890728,mpc-p,0,-126.340000,54.885000,-7.837982,-8.311580,-7.720000,-7.985000,-0.117982,-0.326580,-21.620814,-3.445913,-3.018985,-3.445913,-21.620814,-0.360000,0.350000,-26,67,-25.917424,66.612228,-25.917424,66.612228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.235791,8.067608,56.258628,67.162648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555570,1.407588,0.172469,0.015034,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.900733,mpc-p,0,-126.340000,54.885000,-8.049996,-8.321764,-7.930000,-8.015000,-0.119996,-0.306764,-21.986752,-5.092632,-3.811850,-5.092632,-21.986752,-0.350000,0.500000,-23,71,-23.045980,70.824400,-23.045980,70.824400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.055427,9.250658,56.758015,66.024607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558569,1.407004,0.161340,0.013102,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.910675,mpc-p,0,-126.340000,54.885000,-8.258922,-8.329693,-8.140000,-8.035000,-0.118922,-0.294693,-21.986752,-2.043152,-3.506902,-2.043152,-21.986752,-0.300000,0.620000,-27,38,-26.872458,37.784021,-26.872458,37.784021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.896535,10.056365,57.436495,64.118806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556163,1.400574,0.138253,0.012480,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.920733,mpc-p,0,-126.340000,54.885000,-8.468097,-8.335366,-8.360000,-8.025000,-0.108097,-0.310366,-21.315866,1.128308,-2.836017,1.128308,-21.315866,-0.290000,0.530000,-31,19,-31.163155,19.126184,-31.163155,19.126184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.019294,10.880425,62.093919,69.200854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555645,1.406013,0.174262,0.011695,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.930715,mpc-p,0,-126.340000,54.885000,-8.673152,-8.338541,-8.570000,-8.005000,-0.103152,-0.333541,-21.620814,2.165131,-3.140965,2.165131,-21.620814,-0.310000,0.370000,-24,25,-23.937541,25.077863,-23.937541,25.077863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.174859,11.027389,65.441113,72.798384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555638,1.406154,0.173199,0.012110,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.940662,mpc-p,0,-126.340000,54.885000,-8.874601,-8.339154,-8.780000,-7.995000,-0.094601,-0.344154,-21.132897,-1.067318,-3.628881,-1.067318,-21.132897,-0.300000,0.280000,-27,61,-26.614091,61.415370,-26.614091,61.415370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.724484,11.958302,67.421642,75.768330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555922,1.401371,0.138571,0.012698,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.950578,mpc-p,0,-126.340000,54.885000,-9.072151,-8.337115,-8.980000,-8.015000,-0.092151,-0.322115,-20.644980,-3.689871,-3.384923,-3.689871,-20.644980,-0.290000,0.410000,-30,77,-30.060143,77.396685,-30.060143,77.396685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.044114,11.321009,65.241120,72.963889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539388,1.414882,0.134909,0.012981,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.960588,mpc-p,0,-126.340000,54.885000,-9.267970,-8.332261,-9.180000,-8.035000,-0.087970,-0.297261,-20.583991,-3.384923,-3.018985,-3.384923,-20.583991,-0.310000,0.590000,-25,64,-24.714498,64.101479,-24.714498,64.101479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.448393,10.996211,64.617494,73.209447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573502,1.514422,0.201557,0.018198,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.970608,mpc-p,0,-126.340000,54.885000,-9.459980,-8.324479,-9.390000,-8.035000,-0.069980,-0.289479,-20.340032,-0.030495,-2.409089,-0.030495,-20.340032,-0.300000,0.650000,-22,33,-21.813134,33.443011,-21.813134,33.443011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.852467,11.978310,65.067352,70.796596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552278,1.776197,0.259570,0.044327,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.980582,mpc-p,0,-126.340000,54.885000,-9.646837,-8.313721,-9.590000,-8.015000,-0.056837,-0.298721,-20.096074,3.323933,-3.140965,3.323933,-20.096074,-0.280000,0.520000,-20,18,-20.301985,18.382332,-20.301985,18.382332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.009567,12.587800,65.664515,71.330158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558023,1.544527,0.198422,0.016971,0.502283,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.990583,mpc-p,0,-126.340000,54.885000,-9.829582,-8.299818,-9.790000,-7.975000,-0.039582,-0.324818,-20.035084,3.018985,-2.836017,3.018985,-20.035084,-0.250000,0.340000,-19,37,-18.991838,37.288464,-18.991838,37.288464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.053270,12.984698,68.263804,73.469150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569444,1.697088,0.212518,0.027861,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.000579,mpc-p,0,-126.340000,54.885000,-10.007342,-8.282709,-9.980000,-7.955000,-0.027342,-0.327709,-19.364199,-0.213464,-3.262944,-0.213464,-19.364199,-0.230000,0.310000,-23,70,-22.863968,70.059626,-22.863968,70.059626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.664514,12.843413,66.631888,69.098981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547897,1.516989,0.236413,0.019674,0.503204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.010622,mpc-p,0,-126.340000,54.885000,-10.180959,-8.262364,-10.170000,-7.965000,-0.010959,-0.297364,-18.693313,-2.836017,-2.592058,-2.836017,-18.693313,-0.150000,0.480000,-34,83,-33.878928,83.417860,-33.878928,83.417860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.236502,12.084424,63.501834,68.212793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553777,1.435088,0.162279,0.012981,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.020597,mpc-p,0,-126.340000,54.885000,-10.348379,-8.239079,-10.350000,-7.975000,0.001621,-0.264079,-17.778469,-1.982162,-2.409089,-1.982162,-17.778469,-0.290000,0.670000,-19,66,-18.532068,66.029205,-18.532068,66.029205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.040641,11.150700,63.611174,71.366130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555650,1.422181,0.141117,0.011925,0.500441,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.030575,mpc-p,0,-126.340000,54.885000,-10.510613,-8.212640,-10.530000,-7.955000,0.019387,-0.257640,-18.815292,1.799193,-2.897006,1.799193,-18.815292,-0.270000,0.700000,-3,35,-3.041646,34.833201,-3.041646,34.833201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.871330,12.240011,67.497517,72.404306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539561,1.403078,0.132747,0.013166,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.040664,mpc-p,0,-126.340000,54.885000,-10.669140,-8.182630,-10.710000,-7.905000,0.040860,-0.277630,-18.510344,5.641538,-2.775027,5.641538,-18.510344,-0.180000,0.540000,-7,18,-6.559102,17.504188,-6.559102,17.504188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.479365,13.751770,69.536548,76.059610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555021,1.401943,0.142024,0.012088,0.500444,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.050739,mpc-p,0,-126.340000,54.885000,-10.821721,-8.149305,-10.890000,-7.845000,0.068279,-0.304305,-17.168573,5.336590,-2.592058,5.336590,-17.168573,-0.140000,0.350000,-16,37,-15.786069,37.296138,-15.786069,37.296138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.081788,14.022077,73.353847,74.748849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561474,1.415565,0.181523,0.013906,0.500551,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.060602,mpc-p,0,-126.340000,54.885000,-10.965385,-8.113374,-11.040000,-7.815000,0.074615,-0.298374,-15.277895,0.945339,-2.348100,0.945339,-15.277895,-0.140000,0.330000,-28,80,-28.321029,79.541032,-28.321029,79.541032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.759908,14.126173,67.376116,70.127442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584527,1.415465,0.179744,0.012146,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.070736,mpc-p,0,-126.340000,54.885000,-11.106975,-8.072988,-11.190000,-7.815000,0.083025,-0.257988,-14.180083,-2.592058,-1.738204,-2.592058,-14.180083,-0.180000,0.530000,-28,100,-28.147974,99.546084,-28.147974,99.546084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.416404,12.981716,66.840678,73.814910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557709,1.416180,0.196389,0.014245,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.080731,mpc-p,0,-126.340000,54.885000,-11.240504,-8.029672,-11.320000,-7.825000,0.079496,-0.204672,-12.777322,-1.189297,-1.677214,-1.189297,-12.777322,-0.240000,0.780000,-26,74,-26.263619,74.211143,-26.263619,74.211143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.597701,12.379364,70.849117,80.328568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558161,1.417631,0.216792,0.014058,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.090600,mpc-p,0,-126.340000,54.885000,-11.366294,-7.983462,-11.440000,-7.795000,0.073706,-0.188462,-12.411384,4.055809,-1.799193,4.055809,-12.411384,-0.260000,0.800000,-19,32,-19.483114,32.330403,-19.483114,32.330403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.468876,13.512766,70.473977,77.370269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580510,1.414472,0.180644,0.012787,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.100733,mpc-p,0,-126.340000,54.885000,-11.489076,-7.932436,-11.560000,-7.725000,0.070924,-0.207436,-12.533363,8.569039,-1.677214,8.569039,-12.533363,-0.240000,0.580000,-12,15,-12.416156,15.193841,-12.416156,15.193841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.040193,14.241003,71.044261,78.706325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556905,1.413366,0.179983,0.013078,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.110577,mpc-p,0,-126.340000,54.885000,-11.602111,-7.879364,-11.670000,-7.635000,0.067889,-0.244364,-11.740498,7.410237,-1.494245,7.410237,-11.740498,-0.230000,0.350000,-13,45,-13.458313,44.761046,-13.458313,44.761046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.567098,15.091921,72.067100,80.687190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539574,1.402557,0.144711,0.014499,0.500500,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.120589,mpc-p,0,-126.340000,54.885000,-11.710701,-7.821833,-11.780000,-7.585000,0.069299,-0.236833,-10.337738,2.653048,-1.494245,2.653048,-10.337738,-0.170000,0.360000,-28,88,-27.824377,87.985078,-27.824377,87.985078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.718621,15.098955,65.412786,69.274553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558419,1.416675,0.189000,0.012876,0.500314,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.130740,mpc-p,0,-126.340000,54.885000,-11.814199,-7.759837,-11.870000,-7.575000,0.055801,-0.184837,-8.569039,-0.640391,-1.311276,-0.640391,-8.569039,-0.200000,0.590000,-36,105,-35.759194,104.590933,-35.759194,104.590933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.395452,13.133828,63.927842,74.113094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557010,1.410962,0.202039,0.012904,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.140738,mpc-p,0,-126.340000,54.885000,-11.909616,-7.695170,-11.950000,-7.565000,0.040384,-0.130170,-8.386070,0.518412,-0.945339,0.518412,-8.386070,-0.270000,0.840000,-23,82,-23.324945,81.736918,-23.324945,81.736918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.007460,11.603118,66.921974,80.273411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555877,1.449198,0.237412,0.012711,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.150575,mpc-p,0,-126.340000,54.885000,-11.997175,-7.628064,-12.030000,-7.525000,0.032825,-0.103064,-9.056956,5.702528,-0.945339,5.702528,-9.056956,-0.290000,0.860000,-6,41,-6.302228,41.455916,-6.302228,41.455916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.568477,12.917873,68.250799,76.686243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540741,1.402321,0.139943,0.013972,0.500262,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.160736,mpc-p,0,-126.340000,54.885000,-12.081041,-7.555150,-12.120000,-7.435000,0.038959,-0.120150,-8.569039,10.215758,-1.128308,10.215758,-8.569039,-0.210000,0.660000,-9,22,-9.438458,21.923506,-9.438458,21.923506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.190580,15.243683,67.338702,80.563284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568362,1.410967,0.175822,0.012927,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.170730,mpc-p,0,-126.340000,54.885000,-12.157047,-7.479885,-12.190000,-7.345000,0.032953,-0.134885,-7.410237,9.300914,-0.640391,9.300914,-7.410237,-0.150000,0.430000,-21,51,-20.947375,50.748528,-20.947375,50.748528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.769245,17.060030,70.314151,80.198922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556242,1.411125,0.173662,0.012843,0.500213,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.180578,mpc-p,0,-126.340000,54.885000,-12.225692,-7.402321,-12.250000,-7.275000,0.024308,-0.127321,-6.068465,4.604715,-0.640391,4.604715,-6.068465,-0.160000,0.410000,-28,96,-27.791439,95.986453,-27.791439,95.986453,0.000000,-0.237925,0.000000,64.000000,0.000000,0.000000,17.880317,17.011166,62.483621,68.269772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549144,1.412322,0.189634,0.014610,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.190601,mpc-p,0,-126.340000,54.885000,-12.289243,-7.319959,-12.300000,-7.245000,0.010757,-0.074959,-4.848673,0.579401,-0.457422,0.579401,-4.848673,-0.220000,0.660000,-27,112,-27.131953,112.450000,-27.131953,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.016805,15.435333,65.233700,77.574254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578804,1.413377,0.226868,0.012865,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.200641,mpc-p,0,-126.340000,54.885000,-12.346586,-7.234059,-12.350000,-7.215000,0.003414,-0.019059,-4.604715,2.653048,-0.091484,2.653048,-4.604715,-0.250000,0.910000,-19,86,-18.840964,85.614852,-18.840964,85.614852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.420343,14.319736,70.081480,84.481295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552367,1.402415,0.229821,0.011899,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.210744,mpc-p,0,-126.340000,54.885000,-12.398008,-7.144239,-12.380000,-7.145000,-0.018008,0.000761,-4.116798,7.776174,0.274453,7.776174,-4.116798,-0.230000,0.920000,-19,45,-18.623179,45.222388,-18.623179,45.222388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.537607,15.847769,69.365231,80.864462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558277,1.411828,0.177435,0.013374,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.220727,mpc-p,0,-126.340000,54.885000,-12.442716,-7.052249,-12.420000,-7.055000,-0.022716,0.002751,-3.689871,11.496540,-0.152474,11.496540,-3.689871,-0.220000,0.710000,-16,35,-16.262459,34.734936,-16.262459,34.734936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.424207,17.262486,65.463099,79.821132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555815,1.411613,0.177668,0.011959,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.230652,mpc-p,0,-126.340000,54.885000,-12.481269,-6.957673,-12.450000,-6.945000,-0.031269,-0.012673,-2.957996,10.703675,-0.762370,10.703675,-2.957996,-0.200000,0.510000,-20,60,-19.522170,60.333955,-19.522170,60.333955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.095292,17.797488,62.119506,75.235150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549416,1.402200,0.135934,0.012102,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.240727,mpc-p,0,-126.340000,54.885000,-12.514509,-6.858593,-12.470000,-6.865000,-0.044509,0.006407,-2.043152,6.556382,0.091484,6.556382,-2.043152,-0.190000,0.510000,-26,100,-25.560283,100.192983,-25.560283,100.192983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.199787,16.637209,55.742809,63.297073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558020,1.413176,0.201194,0.012626,0.500283,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.250662,mpc-p,0,-126.340000,54.885000,-12.541611,-6.757937,-12.480000,-6.815000,-0.061611,0.057063,-1.189297,2.836017,0.152474,2.836017,-1.189297,-0.220000,0.730000,-27,112,-26.700460,112.450000,-26.700460,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.757703,13.720253,59.610015,74.559493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555075,1.402543,0.192122,0.012323,0.500236,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.260729,mpc-p,0,-126.340000,54.885000,-12.563465,-6.653072,-12.480000,-6.765000,-0.083465,0.111928,-1.189297,4.421746,0.213464,4.421746,-1.189297,-0.260000,0.940000,-18,97,-17.641204,97.080612,-17.641204,97.080612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.605880,11.368277,64.099060,80.860112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556705,1.409835,0.279381,0.013036,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.270736,mpc-p,0,-126.340000,54.885000,-12.579747,-6.546083,-12.480000,-6.685000,-0.099747,0.138917,-0.823360,9.239925,0.274453,9.239925,-0.823360,-0.240000,0.970000,-17,59,-16.955730,58.906618,-16.955730,58.906618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.340152,10.760900,63.680043,75.912467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557718,1.410533,0.202754,0.012904,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.280639,mpc-p,0,-126.340000,54.885000,-12.590674,-6.437644,-12.490000,-6.575000,-0.100674,0.137356,-0.152474,12.594353,0.396432,12.594353,-0.152474,-0.180000,0.810000,-24,46,-23.754290,46.380903,-23.754290,46.380903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.806799,10.697115,60.853183,74.611002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555611,1.403519,0.146621,0.013829,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.290681,mpc-p,0,-126.340000,54.885000,-12.596658,-6.325198,-12.480000,-6.455000,-0.116658,0.129802,-0.091484,12.655342,0.518412,12.655342,-0.091484,-0.210000,0.610000,-17,66,-17.337135,65.908147,-17.337135,65.908147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.963883,9.023774,58.173013,68.777429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556911,1.411829,0.175109,0.014151,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.300733,mpc-p,0,-126.340000,54.885000,-12.597681,-6.210292,-12.470000,-6.345000,-0.127681,0.134708,0.640391,9.117946,0.213464,9.117946,0.640391,-0.220000,0.590000,-19,101,-19.039906,100.715733,-19.039906,100.715733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.781627,7.058065,54.481305,66.074062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557549,1.411568,0.201917,0.012737,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.310579,mpc-p,0,-126.340000,54.885000,-12.594042,-6.095605,-12.460000,-6.255000,-0.134042,0.159395,0.884349,7.410237,0.762370,7.410237,0.884349,-0.200000,0.770000,-21,105,-20.680677,105.287726,-20.680677,105.287726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.848692,3.012722,57.255730,74.379549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553747,1.508374,0.235288,0.017806,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.320609,mpc-p,0,-126.340000,54.885000,-12.585793,-5.976741,-12.450000,-6.175000,-0.135793,0.198259,0.884349,8.264091,0.884349,8.264091,0.884349,-0.220000,0.920000,-14,91,-13.799630,91.167683,-13.799630,91.167683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.146627,-0.491811,58.826962,76.286938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545838,1.423629,0.227294,0.013299,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330654,mpc-p,0,-126.340000,54.885000,-12.573126,-5.855829,-12.430000,-6.065000,-0.143126,0.209171,1.067318,12.106436,0.762370,12.106436,1.067318,-0.190000,0.920000,-13,62,-13.379087,62.400250,-13.379087,62.400250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.951467,-2.965344,57.682533,72.231567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557354,1.412726,0.157852,0.012331,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.340662,mpc-p,0,-126.340000,54.885000,-12.556310,-5.733655,-12.410000,-5.925000,-0.146310,0.191345,1.006328,14.607010,0.518412,14.607010,1.006328,-0.160000,0.780000,-11,54,-11.347045,54.125702,-11.347045,54.125702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.595551,-5.140417,55.789361,67.753880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556937,1.403621,0.123762,0.011901,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350735,mpc-p,0,-126.340000,54.885000,-12.535352,-5.609159,-12.400000,-5.785000,-0.135352,0.175841,1.128308,14.241072,0.579401,14.241072,1.128308,-0.120000,0.630000,-12,71,-11.786435,71.337079,-11.786435,71.337079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.375967,-7.453331,54.467543,65.293825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558028,1.414678,0.177756,0.011878,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.360640,mpc-p,0,-126.340000,54.885000,-12.510986,-5.485421,-12.370000,-5.655000,-0.140986,0.169579,1.433256,11.801488,0.762370,11.801488,1.433256,-0.140000,0.620000,-9,95,-9.020318,94.641597,-9.020318,94.641597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.310228,-10.586045,51.636953,64.872761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550896,1.404464,0.159478,0.013757,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.370734,mpc-p,0,-126.340000,54.885000,-12.482511,-5.358149,-12.350000,-5.535000,-0.132511,0.176851,1.921172,10.459717,0.518412,10.459717,1.921172,-0.120000,0.770000,-12,96,-11.531777,95.674099,-11.531777,95.674099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.354309,-14.308068,53.296868,69.307424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557634,1.413832,0.214492,0.013724,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.380734,mpc-p,0,-126.340000,54.885000,-12.450869,-5.231107,-12.320000,-5.415000,-0.130869,0.183893,2.165131,12.106436,0.884349,12.106436,2.165131,-0.130000,0.870000,-8,76,-8.378709,75.556881,-8.378709,75.556881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.712722,-17.944125,51.758960,68.278984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558216,1.412376,0.204834,0.013367,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.390610,mpc-p,0,-126.340000,54.885000,-12.416448,-5.104889,-12.300000,-5.275000,-0.116448,0.170111,1.982162,15.338885,0.701380,15.338885,1.982162,-0.100000,0.830000,-4,52,-4.351533,52.122592,-4.351533,52.122592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.021809,-20.723192,49.875528,63.960562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540920,1.404441,0.150633,0.013679,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.400733,mpc-p,0,-126.340000,54.885000,-12.378083,-4.974951,-12.280000,-5.115000,-0.098083,0.140049,1.921172,16.741646,0.640391,16.741646,1.921172,-0.090000,0.650000,1,54,1.374575,54.370446,1.374575,54.370446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.879486,-22.151697,50.494094,61.733043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556903,1.410311,0.175656,0.012428,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.410738,mpc-p,0,-126.340000,54.885000,-12.337276,-4.846160,-12.240000,-4.955000,-0.097276,0.108840,2.226120,14.667999,0.762370,14.667999,2.226120,-0.070000,0.560000,0,77,-0.251207,77.244122,-0.251207,77.244122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.665881,-22.926735,49.752745,59.937969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557518,1.409430,0.172574,0.013236,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.420730,mpc-p,0,-126.340000,54.885000,-12.293837,-4.717396,-12.210000,-4.815000,-0.083837,0.097604,2.531068,12.838311,0.579401,12.838311,2.531068,-0.060000,0.600000,-1,89,-0.792517,89.195240,-0.792517,89.195240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.627563,-25.141873,48.253516,61.174161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557904,1.408990,0.188143,0.014160,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.430729,mpc-p,0,-126.340000,54.885000,-12.247843,-4.588584,-12.180000,-4.685000,-0.067843,0.096416,2.897006,11.862478,0.701380,11.862478,2.897006,-0.050000,0.720000,-2,87,-1.646674,86.972644,-1.646674,86.972644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.397749,-27.551384,47.435146,61.160363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556937,1.409758,0.187102,0.011987,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.440660,mpc-p,0,-126.340000,54.885000,-12.199832,-4.460925,-12.140000,-4.555000,-0.059832,0.094075,3.567892,13.936124,0.579401,13.936124,3.567892,-0.050000,0.820000,-4,61,-3.772465,60.617619,-3.772465,60.617619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.965041,-29.865043,44.089748,58.082196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555593,1.402048,0.141428,0.013224,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.450742,mpc-p,0,-126.340000,54.885000,-12.148865,-4.331802,-12.100000,-4.405000,-0.048865,0.073198,3.445913,15.582843,1.189297,15.582843,3.445913,-0.050000,0.720000,1,53,1.309392,52.829051,1.309392,52.829051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.671781,-30.875148,41.537768,52.997543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568731,1.413254,0.176129,0.015078,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.460620,mpc-p,0,-126.340000,54.885000,-12.096908,-4.205979,-12.060000,-4.255000,-0.036908,0.049021,3.140965,15.948781,1.128308,15.948781,3.140965,-0.050000,0.580000,8,59,8.197995,59.439773,8.197995,59.439773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.886074,-31.090629,42.211017,52.054792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535479,1.402013,0.138364,0.012051,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.470642,mpc-p,0,-126.340000,54.885000,-12.042284,-4.079225,-12.020000,-4.105000,-0.022284,0.025775,3.628881,13.387218,0.701380,13.387218,3.628881,-0.030000,0.570000,5,78,4.770578,78.166337,4.770578,78.166337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.184867,-30.843883,43.183515,52.486691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555576,1.401321,0.142176,0.012802,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.480685,mpc-p,0,-126.340000,54.885000,-11.985750,-3.953333,-11.980000,-3.975000,-0.005750,0.021667,3.506902,11.740498,0.823360,11.740498,3.506902,0.000000,0.650000,4,84,4.255025,83.750409,4.255025,83.750409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.546468,-31.948191,42.362384,53.689372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554792,1.399339,0.132380,0.011928,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.490610,mpc-p,0,-126.340000,54.885000,-11.928241,-3.830254,-11.930000,-3.855000,0.001759,0.024746,3.872840,12.411384,1.006328,12.411384,3.872840,0.000000,0.730000,3,70,3.412612,70.267485,3.412612,70.267485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.875191,-33.339984,40.578099,52.754961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539111,1.401904,0.142253,0.012923,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.500764,mpc-p,0,-126.340000,54.885000,-11.867823,-3.705901,-11.890000,-3.725000,0.022177,0.019099,4.238777,13.448207,0.457422,13.448207,4.238777,0.000000,0.720000,4,60,3.966961,59.861689,3.966961,59.861689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.264823,-33.961239,37.167350,47.874089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566455,1.406831,0.173421,0.013514,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510727,mpc-p,0,-126.340000,54.885000,-11.807090,-3.585640,-11.840000,-3.585000,0.032910,-0.000640,4.299767,13.387218,0.701380,13.387218,4.299767,0.010000,0.660000,5,62,4.763824,61.556850,4.763824,61.556850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.712620,-33.925868,36.586742,45.761264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557079,1.405514,0.173269,0.013302,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.520740,mpc-p,0,-126.340000,54.885000,-11.744697,-3.466742,-11.790000,-3.455000,0.045303,-0.011742,4.482736,12.594353,0.762370,12.594353,4.482736,0.000000,0.610000,7,70,6.890015,69.560306,6.890015,69.560306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.950638,-33.982397,36.899960,46.353492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556166,1.404530,0.173705,0.013338,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530732,mpc-p,0,-126.340000,54.885000,-11.681168,-3.350272,-11.730000,-3.335000,0.048832,-0.015272,5.580549,11.130602,0.518412,11.130602,5.580549,0.020000,0.640000,-4,76,-3.817119,76.417392,-3.817119,76.417392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.351959,-34.329959,37.628380,48.043425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556148,1.404919,0.174273,0.012533,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540693,mpc-p,0,-126.340000,54.885000,-11.616636,-3.236519,-11.670000,-3.225000,0.053364,-0.011519,5.641538,10.154769,0.945339,10.154769,5.641538,0.010000,0.650000,-3,82,-2.907869,81.877331,-2.907869,81.877331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.683553,-35.252031,34.625586,47.009647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547207,1.403924,0.174695,0.012566,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550728,mpc-p,0,-126.340000,54.885000,-11.550468,-3.124489,-11.600000,-3.125000,0.049532,0.000511,6.434403,9.605862,0.884349,9.605862,6.434403,0.000000,0.750000,-8,76,-7.898326,76.035591,-7.898326,76.035591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.447755,-36.264047,35.073612,48.179654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557522,1.403121,0.175160,0.013130,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560612,mpc-p,0,-126.340000,54.885000,-11.484212,-3.016869,-11.530000,-3.025000,0.045788,0.008131,6.373413,10.032790,0.396432,10.032790,6.373413,-0.020000,0.750000,-4,70,-4.217099,70.380838,-4.217099,70.380838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.775751,-37.052359,33.683402,45.641723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536650,1.400966,0.150094,0.013427,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570665,mpc-p,0,-126.340000,54.885000,-11.415747,-2.910359,-11.460000,-2.915000,0.044253,0.004641,6.617372,10.398727,0.518412,10.398727,6.617372,-0.020000,0.720000,-4,67,-4.471407,66.599159,-4.471407,66.599159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.475519,-37.321012,35.515665,45.595134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552939,1.398447,0.137201,0.011798,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.580662,mpc-p,0,-126.340000,54.885000,-11.346613,-2.807584,-11.390000,-2.805000,0.043387,-0.002584,7.166278,9.788831,0.823360,9.788831,7.166278,-0.030000,0.650000,-6,74,-6.481180,73.988634,-6.481180,73.988634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.099943,-37.373895,35.984207,45.958221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554905,1.396431,0.135729,0.012489,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.590660,mpc-p,0,-126.340000,54.885000,-11.276428,-2.708097,-11.310000,-2.725000,0.033572,0.016903,7.349247,8.203101,0.884349,8.203101,7.349247,-0.040000,0.640000,-7,87,-6.839248,86.885317,-6.839248,86.885317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.181452,-37.761489,36.138330,47.747010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556836,1.396959,0.155520,0.013092,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.600689,mpc-p,0,-126.340000,54.885000,-11.204988,-2.611808,-11.230000,-2.645000,0.025012,0.033192,7.410237,7.105289,0.823360,7.105289,7.410237,-0.060000,0.750000,-5,85,-4.738551,84.748246,-4.738551,84.748246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.983983,-38.670862,37.361437,50.651018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553411,1.447101,0.186958,0.013933,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.610622,mpc-p,0,-126.340000,54.885000,-11.133175,-2.520038,-11.160000,-2.565000,0.026825,0.044962,7.471226,6.800341,0.640391,6.800341,7.471226,-0.080000,0.800000,-1,80,-0.941277,80.215075,-0.941277,80.215075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.364869,-39.123366,37.768519,49.031238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553611,1.399487,0.184740,0.013185,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.620670,mpc-p,0,-126.340000,54.885000,-11.059457,-2.431033,-11.080000,-2.495000,0.020543,0.063967,7.044299,7.105289,0.335443,7.105289,7.044299,-0.070000,0.810000,3,75,3.006266,74.693193,3.006266,74.693193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.017830,-39.136660,37.730593,47.240538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555484,1.394775,0.144473,0.012865,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.630731,mpc-p,0,-126.340000,54.885000,-10.984504,-2.345895,-11.010000,-2.415000,0.025496,0.069105,6.922320,7.349247,0.396432,7.349247,6.922320,-0.070000,0.750000,7,75,6.822924,74.550341,6.822924,74.550341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.664447,-38.883973,37.923940,46.566646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556998,1.398445,0.170930,0.013864,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.640729,mpc-p,0,-126.340000,54.885000,-10.908850,-2.265386,-10.930000,-2.355000,0.021150,0.089614,6.312424,6.129455,0.457422,6.129455,6.312424,-0.050000,0.740000,11,83,10.756622,83.437921,10.756622,83.437921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.921072,-38.604740,37.980674,46.936198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551842,1.410290,0.171421,0.013438,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.650723,mpc-p,0,-126.340000,54.885000,-10.832007,-2.189128,-10.860000,-2.295000,0.027993,0.105872,6.556382,4.726694,0.396432,4.726694,6.556382,-0.030000,0.770000,8,90,8.052452,90.060401,8.052452,90.060401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.521050,-38.726558,38.405063,48.969272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555575,1.396806,0.184713,0.012876,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.660646,mpc-p,0,-126.340000,54.885000,-10.754427,-2.117695,-10.790000,-2.245000,0.035573,0.127305,6.373413,4.543725,0.640391,4.543725,6.373413,0.010000,0.800000,6,87,6.145890,87.163022,6.145890,87.163022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.780918,-39.310356,36.359558,48.602907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555062,1.392728,0.158595,0.013685,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.670797,mpc-p,0,-126.340000,54.885000,-10.673672,-2.049161,-10.720000,-2.195000,0.046328,0.145839,6.983309,4.360757,0.701380,4.360757,6.983309,0.020000,0.850000,2,81,1.696122,81.373457,1.696122,81.373457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.978676,-39.783086,35.303201,47.119016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564807,1.395409,0.184449,0.014402,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.680605,mpc-p,0,-126.340000,54.885000,-10.594222,-1.987405,-10.640000,-2.155000,0.045778,0.167595,7.166278,4.543725,0.457422,4.543725,7.166278,-0.010000,0.820000,5,80,5.115578,80.312951,5.115578,80.312951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.769329,-40.285160,33.615010,45.470922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538887,1.393265,0.159552,0.014389,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.690642,mpc-p,0,-126.340000,54.885000,-10.511366,-1.928835,-10.560000,-2.105000,0.048634,0.176165,7.227268,4.604715,0.457422,4.604715,7.227268,0.010000,0.770000,4,81,4.466185,80.909561,4.466185,80.909561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.600920,-40.613593,35.482717,47.176636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553111,1.392497,0.158118,0.015090,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.700732,mpc-p,0,-126.340000,54.885000,-10.426386,-1.874757,-10.480000,-2.065000,0.053614,0.190243,7.715185,3.323933,0.640391,3.323933,7.715185,0.020000,0.770000,1,88,0.897765,88.332439,0.897765,88.332439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.215636,-40.935090,35.462734,47.895540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555703,1.393881,0.184498,0.012154,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.710723,mpc-p,0,-126.340000,54.885000,-10.340471,-1.826034,-10.390000,-2.025000,0.049529,0.198966,7.593205,2.653048,0.030495,2.653048,7.593205,0.020000,0.800000,3,88,2.868926,88.043943,2.868926,88.043943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.932743,-41.649567,34.379846,48.567676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556930,1.393581,0.186111,0.013355,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.720730,mpc-p,0,-126.340000,54.885000,-10.252524,-1.782099,-10.310000,-1.995000,0.057476,0.212901,8.264091,2.714037,-0.152474,2.714037,8.264091,0.000000,0.810000,3,84,2.594565,83.505972,2.594565,83.505972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.252564,-42.074120,35.137139,48.476329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558255,1.411999,0.187482,0.015190,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.730665,mpc-p,0,-126.340000,54.885000,-10.163213,-1.743348,-10.230000,-1.965000,0.066787,0.221652,7.715185,3.384923,0.457422,3.384923,7.715185,0.000000,0.840000,11,72,10.516380,71.585310,10.516380,71.585310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.464653,-42.295887,34.102635,46.950845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554428,1.388766,0.150729,0.011388,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.740681,mpc-p,0,-126.340000,54.885000,-10.071044,-1.709237,-10.140000,-1.935000,0.068956,0.225763,7.593205,2.714037,0.518412,2.714037,7.593205,-0.010000,0.770000,16,79,16.258286,78.627320,16.258286,78.627320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.042966,-41.432025,36.063427,46.099840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559227,1.394759,0.172587,0.016982,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.750578,mpc-p,0,-126.340000,54.885000,-9.977721,-1.680438,-10.050000,-1.905000,0.072279,0.224562,8.325081,1.738204,-0.030495,1.738204,8.325081,0.030000,0.740000,8,85,7.859785,84.880780,7.859785,84.880780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.003993,-40.911066,36.024337,47.636591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539635,1.388627,0.149161,0.011853,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.760655,mpc-p,0,-126.340000,54.885000,-9.880269,-1.656146,-9.950000,-1.905000,0.069731,0.248854,9.727842,-0.457422,0.823360,-0.457422,9.727842,0.080000,0.800000,-10,95,-9.955840,95.096660,-9.955840,95.096660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.260325,-40.963014,33.309581,46.646231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555372,1.388794,0.163318,0.012309,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.770680,mpc-p,0,-126.340000,54.885000,-9.780754,-1.637023,-9.840000,-1.895000,0.059246,0.257977,10.398727,-0.579401,0.579401,-0.579401,10.398727,-0.020000,0.850000,-3,89,-2.978921,88.647157,-2.978921,88.647157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.927014,-41.654915,30.484120,46.009293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555265,1.393391,0.201557,0.013243,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.780667,mpc-p,0,-126.340000,54.885000,-9.678921,-1.622966,-9.730000,-1.895000,0.051079,0.272034,10.520706,0.152474,0.518412,0.152474,10.520706,-0.060000,0.860000,4,78,4.162727,78.291040,4.162727,78.291040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.517653,-41.667739,32.744908,45.662303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555411,1.388885,0.148983,0.012471,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.790737,mpc-p,0,-126.340000,54.885000,-9.573369,-1.613820,-9.620000,-1.895000,0.046631,0.281180,10.581696,0.823360,0.396432,0.823360,10.581696,-0.030000,0.820000,4,72,3.858196,72.091582,3.858196,72.091582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.502544,-40.699366,33.803596,43.347912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557023,1.394140,0.172900,0.015145,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.800626,mpc-p,0,-126.340000,54.885000,-9.466767,-1.609721,-9.510000,-1.885000,0.043233,0.275279,10.703675,0.335443,0.091484,0.335443,10.703675,0.000000,0.770000,2,75,2.158101,75.242750,2.158101,75.242750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.770932,-39.860285,31.644183,41.243230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538108,1.388956,0.143131,0.012540,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.810663,mpc-p,0,-126.340000,54.885000,-9.355450,-1.610466,-9.390000,-1.895000,0.034550,0.284534,11.984457,-1.189297,0.335443,-1.189297,11.984457,-0.040000,0.720000,-1,89,-1.484924,88.743941,-1.484924,88.743941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.300393,-39.375710,30.811997,41.679359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555200,1.388510,0.148358,0.011956,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.820660,mpc-p,0,-126.340000,54.885000,-9.241293,-1.616069,-9.260000,-1.905000,0.018707,0.288931,11.923467,-2.531068,0.884349,-2.531068,11.923467,-0.050000,0.780000,2,91,1.637613,91.149048,1.637613,91.149048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.227532,-39.525088,31.114466,44.302135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551750,1.620507,0.258807,0.027297,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.830586,mpc-p,0,-126.340000,54.885000,-9.124587,-1.626365,-9.140000,-1.935000,0.015413,0.308635,12.106436,-2.043152,0.701380,-2.043152,12.106436,-0.030000,0.860000,1,78,1.256395,77.650410,1.256395,77.650410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.085929,-39.532908,32.680244,45.178085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553793,1.445343,0.210355,0.018652,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.840579,mpc-p,0,-126.340000,54.885000,-9.003566,-1.641418,-9.010000,-1.945000,0.006434,0.303582,12.838311,-1.372266,0.762370,-1.372266,12.838311,-0.020000,0.760000,-3,76,-2.593790,75.901427,-2.593790,75.901427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.297071,-38.946069,31.977684,42.510171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546833,1.745928,0.249020,0.036096,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.850581,mpc-p,0,-126.340000,54.885000,-8.878748,-1.661111,-8.870000,-1.965000,-0.008748,0.303889,13.082270,-1.738204,0.457422,-1.738204,13.082270,-0.030000,0.750000,-1,76,-1.117636,75.738108,-1.117636,75.738108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.609950,-38.621497,29.203622,40.294128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552573,1.469125,0.222663,0.020162,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.860579,mpc-p,0,-126.340000,54.885000,-8.750199,-1.685316,-8.740000,-1.975000,-0.010199,0.289684,13.082270,-1.250287,0.091484,-1.250287,13.082270,-0.040000,0.740000,5,68,4.517788,67.503628,4.517788,67.503628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.234264,-38.261396,29.350550,40.035756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.634089,1.649449,0.212139,0.029703,0.501960,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.870581,mpc-p,0,-126.340000,54.885000,-8.617664,-1.713947,-8.610000,-1.995000,-0.007664,0.281053,13.326228,-2.287110,0.579401,-2.287110,13.326228,-0.040000,0.770000,7,68,7.152154,68.020681,7.152154,68.020681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.800262,-37.058672,30.840339,39.130125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550561,1.445298,0.197243,0.018267,0.500719,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.880585,mpc-p,0,-126.340000,54.885000,-8.481070,-1.746880,-8.470000,-2.015000,-0.011070,0.268120,13.509197,-3.506902,0.701380,-3.506902,13.509197,0.000000,0.670000,5,82,4.526269,82.077055,4.526269,82.077055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.842158,-35.882255,31.963218,40.443396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568084,1.647250,0.213029,0.018297,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.890580,mpc-p,0,-126.340000,54.885000,-8.340467,-1.783941,-8.330000,-2.065000,-0.010467,0.281059,13.753155,-4.421746,0.640391,-4.421746,13.753155,0.000000,0.760000,6,80,5.830601,79.732344,5.830601,79.732344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.295499,-35.721523,31.882334,42.211160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547550,1.656975,0.228623,0.021360,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.900657,mpc-p,0,-126.340000,54.885000,-8.194420,-1.825373,-8.180000,-2.115000,-0.014420,0.289627,14.363051,-4.787684,0.701380,-4.787684,14.363051,0.000000,0.740000,4,82,4.391486,81.675688,4.391486,81.675688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.070541,-35.173004,33.462448,42.321923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555020,1.412515,0.161870,0.012430,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.910667,mpc-p,0,-126.340000,54.885000,-8.044985,-1.870422,-8.030000,-2.155000,-0.014985,0.284578,15.033937,-3.933829,0.030495,-3.933829,15.033937,0.010000,0.750000,1,70,1.465215,70.128112,1.465215,70.128112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.282515,-34.960410,32.380707,41.830206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554246,1.404821,0.158382,0.011435,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.920610,mpc-p,0,-126.340000,54.885000,-7.892204,-1.918840,-7.880000,-2.185000,-0.012204,0.266160,14.911958,-2.714037,0.945339,-2.714037,14.911958,0.000000,0.730000,8,57,8.302940,56.703776,8.302940,56.703776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.303386,-34.522858,32.100469,40.159954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539556,1.391975,0.138498,0.011605,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007586,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.930733,mpc-p,0,-126.340000,54.885000,-7.732101,-1.971732,-7.720000,-2.215000,-0.012101,0.243268,15.338885,-2.348100,0.701380,-2.348100,15.338885,0.000000,0.630000,10,57,9.918319,56.899886,9.918319,56.899886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.847057,-32.952582,36.099681,40.850841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559046,1.395441,0.162746,0.014032,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.940732,mpc-p,0,-126.340000,54.885000,-7.569416,-2.027350,-7.560000,-2.255000,-0.009416,0.227650,15.887791,-4.360757,0.579401,-4.360757,15.887791,-0.020000,0.590000,12,73,11.581250,72.648381,11.581250,72.648381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.198678,-31.615636,38.804218,42.881444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557252,1.395542,0.176513,0.012271,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.950729,mpc-p,0,-126.340000,54.885000,-7.402202,-2.086124,-7.400000,-2.315000,-0.002202,0.228876,16.497687,-6.556382,0.396432,-6.556382,16.497687,0.010000,0.620000,6,86,6.194633,85.991594,6.194633,85.991594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.712140,-30.801870,41.363427,45.926095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560204,1.396433,0.188110,0.013410,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.960733,mpc-p,0,-126.340000,54.885000,-7.230272,-2.147913,-7.220000,-2.385000,-0.010272,0.237087,17.534511,-6.434403,0.884349,-6.434403,17.534511,0.030000,0.740000,-3,73,-2.768893,73.066546,-2.768893,73.066546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.029185,-30.727870,39.685431,46.780973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559267,1.396664,0.187286,0.013362,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.970733,mpc-p,0,-126.340000,54.885000,-7.053799,-2.212448,-7.030000,-2.435000,-0.023799,0.222552,18.571334,-5.397580,0.823360,-5.397580,18.571334,0.000000,0.710000,-5,63,-5.365017,63.140832,-5.365017,63.140832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.340068,-30.483872,37.618619,44.135226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556963,1.395768,0.173283,0.013097,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.980729,mpc-p,0,-126.340000,54.885000,-6.872789,-2.279514,-6.840000,-2.475000,-0.032789,0.195486,18.632323,-3.872840,0.823360,-3.872840,18.632323,-0.050000,0.660000,4,50,4.331828,50.379633,4.331828,50.379633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.578214,-30.042146,36.290867,41.475265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558324,1.401386,0.164116,0.015742,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.990668,mpc-p,0,-126.340000,54.885000,-6.688256,-2.348517,-6.640000,-2.525000,-0.048256,0.176483,18.815292,-3.811850,0.823360,-3.811850,18.815292,-0.020000,0.590000,3,52,3.109255,51.783127,3.109255,51.783127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.469380,-28.123103,39.729532,40.700968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557338,1.389091,0.135941,0.014412,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.000683,mpc-p,0,-126.340000,54.885000,-6.497728,-2.420172,-6.450000,-2.565000,-0.047728,0.144828,18.632323,-5.214611,1.067318,-5.214611,18.632323,-0.010000,0.520000,7,65,7.200102,65.063106,7.200102,65.063106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.350955,-26.702899,43.083589,43.801744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548405,1.394500,0.171395,0.012906,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.010727,mpc-p,0,-126.340000,54.885000,-6.302094,-2.493937,-6.250000,-2.635000,-0.052094,0.141063,18.510344,-6.983309,0.884349,-6.983309,18.510344,0.060000,0.550000,3,75,2.530251,75.270369,2.530251,75.270369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.679788,-25.021577,45.549939,45.184843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558372,1.393461,0.174715,0.014019,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.020728,mpc-p,0,-126.340000,54.885000,-6.102818,-2.569047,-6.060000,-2.705000,-0.042818,0.135953,18.876282,-7.410237,0.701380,-7.410237,18.876282,0.010000,0.640000,10,69,9.729389,69.300733,9.729389,69.300733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.767822,-24.137043,44.957491,46.897780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557929,1.395215,0.175158,0.013077,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.030733,mpc-p,0,-126.340000,54.885000,-5.899077,-2.645600,-5.860000,-2.775000,-0.039077,0.129400,18.998261,-6.434403,0.762370,-6.434403,18.998261,0.030000,0.620000,11,61,11.231921,60.699670,11.231921,60.699670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.346587,-22.102011,49.135204,46.778721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557470,1.394270,0.175804,0.013553,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.040729,mpc-p,0,-126.340000,54.885000,-5.691188,-2.723272,-5.680000,-2.835000,-0.011188,0.111728,18.998261,-4.787684,1.128308,-4.787684,18.998261,0.060000,0.600000,14,46,14.036533,45.814791,14.036533,45.814791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.806073,-20.194992,51.794428,47.116345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558189,1.393828,0.176572,0.012844,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.050732,mpc-p,0,-126.340000,54.885000,-5.478959,-2.801926,-5.490000,-2.885000,0.011041,0.083074,19.242219,-4.360757,0.945339,-4.360757,19.242219,0.090000,0.500000,14,47,13.647466,46.915655,13.647466,46.915655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.818173,-17.649843,55.996478,49.054828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558173,1.394456,0.174502,0.012979,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.060731,mpc-p,0,-126.340000,54.885000,-5.262762,-2.881223,-5.290000,-2.935000,0.027238,0.053777,19.852116,-6.007476,1.250287,-6.007476,19.852116,0.110000,0.440000,9,62,9.349373,62.149408,9.349373,62.149408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.996442,-14.981872,58.273280,51.213809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556141,1.395851,0.174678,0.012727,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.070734,mpc-p,0,-126.340000,54.885000,-5.042513,-2.960993,-5.080000,-2.995000,0.037487,0.034007,20.462012,-7.349247,0.945339,-7.349247,20.462012,0.090000,0.480000,9,68,9.164573,67.744950,9.164573,67.744950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.590041,-12.811520,56.105053,49.948638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557367,1.396772,0.161895,0.012664,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.080664,mpc-p,0,-126.340000,54.885000,-4.820139,-3.040355,-4.870000,-3.075000,0.049861,0.034645,20.827949,-7.349247,0.701380,-7.349247,20.827949,0.070000,0.590000,12,58,12.125868,57.576271,12.125868,57.576271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.762535,-10.610434,54.798612,49.210740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558926,1.390836,0.141859,0.013170,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.090728,mpc-p,0,-126.340000,54.885000,-4.591120,-3.120719,-4.660000,-3.135000,0.068880,0.014281,20.827949,-6.068465,0.945339,-6.068465,20.827949,0.090000,0.580000,15,45,14.838168,45.226904,14.838168,45.226904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.523727,-7.859147,56.956720,51.364745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557285,1.404857,0.175364,0.015272,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.100735,mpc-p,0,-126.340000,54.885000,-4.359968,-3.200296,-4.450000,-3.205000,0.090032,0.004704,19.791126,-5.763517,1.250287,-5.763517,19.791126,0.110000,0.530000,26,46,26.151695,45.710646,26.151695,45.710646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.165684,-4.697633,59.939734,54.192524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557796,1.397807,0.174811,0.013099,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.110665,mpc-p,0,-126.340000,54.885000,-4.127416,-3.278683,-4.240000,-3.275000,0.112584,-0.003683,20.096074,-6.556382,1.189297,-6.556382,20.096074,0.130000,0.470000,26,57,26.345945,56.665862,26.345945,56.665862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.523084,-1.095938,62.985273,57.999887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557069,1.391800,0.151998,0.013083,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.120734,mpc-p,0,-126.340000,54.885000,-3.888571,-3.357333,-4.020000,-3.345000,0.131429,-0.012333,21.315866,-7.532216,1.189297,-7.532216,21.315866,0.200000,0.490000,10,63,10.183727,62.732586,10.183727,62.732586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.578859,1.464092,64.965719,59.930485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555747,1.398833,0.175314,0.011946,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.130637,mpc-p,0,-126.340000,54.885000,-3.650952,-3.433605,-3.800000,-3.425000,0.149048,-0.008605,22.047741,-7.959143,1.433256,-7.959143,22.047741,0.160000,0.540000,10,63,10.454997,63.376175,10.454997,63.376175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.910824,2.749673,62.109539,56.933335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566520,1.394186,0.141819,0.012939,0.500315,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.140726,mpc-p,0,-126.340000,54.885000,-3.406300,-3.509972,-3.570000,-3.495000,0.163700,-0.014972,21.986752,-6.861330,1.250287,-6.861330,21.986752,0.120000,0.590000,20,50,19.573050,50.427618,19.573050,50.427618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.528807,4.626510,58.581189,54.072112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570305,1.399349,0.173328,0.013533,0.500544,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.150730,mpc-p,0,-126.340000,54.885000,-3.161449,-3.584103,-3.350000,-3.565000,0.188551,-0.019103,21.925762,-4.848673,1.433256,-4.848673,21.925762,0.110000,0.560000,27,37,27.372753,36.707805,27.372753,36.707805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.200536,7.377010,60.833929,56.631240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557070,1.398807,0.174015,0.013029,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.160732,mpc-p,0,-126.340000,54.885000,-2.914665,-3.656391,-3.120000,-3.615000,0.205335,-0.041391,22.169720,-4.848673,1.250287,-4.848673,22.169720,0.190000,0.470000,19,43,19.311264,43.110923,19.311264,43.110923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.553291,10.600848,66.988232,63.140731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558174,1.398072,0.172947,0.013429,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.170737,mpc-p,0,-126.340000,54.885000,-2.666136,-3.726624,-2.900000,-3.675000,0.233864,-0.051624,23.450502,-5.946486,1.494245,-5.946486,23.450502,0.190000,0.420000,11,58,10.876410,57.691041,10.876410,57.691041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.134680,12.419106,67.937600,64.067671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557789,1.408162,0.171879,0.012992,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.180731,mpc-p,0,-126.340000,54.885000,-2.416463,-3.794486,-2.660000,-3.745000,0.243537,-0.049486,24.609304,-8.081122,1.799193,-8.081122,24.609304,0.140000,0.480000,8,72,7.659222,72.468315,7.659222,72.468315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.278164,14.071017,63.715860,61.408264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557107,1.399563,0.173944,0.013511,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.190732,mpc-p,0,-126.340000,54.885000,-2.165536,-3.859859,-2.400000,-3.835000,0.234464,-0.024859,25.707117,-7.654195,1.738204,-7.654195,25.707117,0.130000,0.580000,0,65,-0.077040,65.035933,-0.077040,65.035933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.691734,15.236975,60.178551,58.832571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558029,1.415728,0.192392,0.019150,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.200592,mpc-p,0,-126.340000,54.885000,-1.917429,-3.921602,-2.150000,-3.895000,0.232571,-0.026602,25.280190,-5.824507,1.677214,-5.824507,25.280190,0.080000,0.630000,11,47,11.469397,47.444848,11.469397,47.444848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.275770,16.604401,58.566954,57.712509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578558,1.457670,0.200839,0.016916,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.210579,mpc-p,0,-126.340000,54.885000,-1.665700,-3.981189,-1.890000,-3.945000,0.224300,-0.036189,24.609304,-3.384923,1.494245,-3.384923,24.609304,0.070000,0.580000,22,33,21.926224,32.501838,21.926224,32.501838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.797139,19.319728,57.669960,58.254168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555192,1.772926,0.231071,0.035509,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.220582,mpc-p,0,-126.340000,54.885000,-1.413458,-4.037683,-1.640000,-3.985000,0.226542,-0.052683,24.426336,-3.384923,2.043152,-3.384923,24.426336,0.120000,0.440000,20,45,20.131993,45.305829,20.131993,45.305829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.475152,22.079195,61.938031,64.046633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552806,1.455259,0.194587,0.017680,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.230584,mpc-p,0,-126.340000,54.885000,-1.161538,-4.090764,-1.380000,-4.025000,0.218462,-0.065764,25.646128,-5.031642,1.921172,-5.031642,25.646128,0.170000,0.400000,3,64,2.617010,64.405778,2.617010,64.405778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.620177,24.057812,65.451128,66.668587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565464,1.662511,0.213240,0.024457,0.500569,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.240578,mpc-p,0,-126.340000,54.885000,-0.910437,-4.140205,-1.110000,-4.085000,0.199563,-0.055205,26.743941,-6.861330,1.982162,-6.861330,26.743941,0.140000,0.500000,-7,76,-7.070881,75.501462,-7.070881,75.501462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.699176,24.525968,61.325810,63.372361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546167,1.630469,0.216798,0.021409,0.501059,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.250651,mpc-p,0,-126.340000,54.885000,-0.658330,-4.186207,-0.830000,-4.145000,0.171670,-0.041207,26.804930,-5.946486,2.348100,-5.946486,26.804930,0.070000,0.580000,-2,66,-1.734570,66.317548,-1.734570,66.317548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.142140,24.744041,57.249460,60.491779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555080,1.420662,0.154058,0.012847,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.260692,mpc-p,0,-126.340000,54.885000,-0.408414,-4.228043,-0.560000,-4.195000,0.151586,-0.033043,26.804930,-3.079975,2.714037,-3.079975,26.804930,0.030000,0.660000,4,39,3.743850,39.254209,3.743850,39.254209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.056397,26.056643,53.311318,58.691685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556811,1.408810,0.136939,0.011106,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.270604,mpc-p,0,-126.340000,54.885000,-0.163441,-4.265230,-0.290000,-4.225000,0.126559,-0.040230,26.073055,-1.067318,2.043152,-1.067318,26.073055,0.040000,0.530000,8,36,8.441630,35.948750,8.441630,35.948750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.373937,28.167485,50.769051,60.998185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539692,1.401482,0.146348,0.014182,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.280737,mpc-p,0,-126.340000,54.885000,0.084885,-4.298864,-0.040000,-4.235000,0.124885,-0.063864,24.731284,-1.372266,1.738204,-1.372266,24.731284,0.040000,0.410000,20,51,20.398205,50.723311,20.398205,50.723311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.418456,30.364707,52.142008,64.364880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560175,1.404602,0.175550,0.013030,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.290729,mpc-p,0,-126.340000,54.885000,0.327215,-4.327523,0.210000,-4.255000,0.117215,-0.072523,24.182377,-3.323933,1.799193,-3.323933,24.182377,0.100000,0.430000,17,69,16.565406,68.637813,16.565406,68.637813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.850045,31.700477,53.582406,65.049680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559851,1.405978,0.180366,0.015412,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.300728,mpc-p,0,-126.340000,54.885000,0.566857,-4.351580,0.460000,-4.295000,0.106857,-0.056580,23.389512,-4.360757,1.982162,-4.360757,23.389512,0.160000,0.520000,13,75,12.612613,75.464249,12.612613,75.464249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.948480,32.358589,56.919821,66.038524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556140,1.403900,0.176942,0.012984,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.310651,mpc-p,0,-126.340000,54.885000,0.801467,-4.370746,0.690000,-4.325000,0.111467,-0.045746,22.962585,-2.043152,1.677214,-2.043152,22.962585,0.150000,0.610000,16,54,16.386474,54.153288,16.386474,54.153288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.330201,32.407520,56.245258,64.738693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541958,1.394524,0.135569,0.012783,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.320637,mpc-p,0,-126.340000,54.885000,1.033984,-4.385175,0.930000,-4.335000,0.103984,-0.050175,22.352689,-0.091484,1.921172,-0.091484,22.352689,0.160000,0.590000,18,43,18.160921,42.682866,18.160921,42.682866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.734009,33.666033,54.647359,65.653343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552999,1.408841,0.143482,0.013170,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.330734,mpc-p,0,-126.340000,54.885000,1.265005,-4.394687,1.160000,-4.335000,0.105005,-0.059687,22.230710,1.799193,1.860183,1.799193,22.230710,0.180000,0.500000,15,38,14.506643,38.253361,14.506643,38.253361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.511294,35.062884,54.756101,66.543316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557687,1.404847,0.174970,0.012690,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.340732,mpc-p,0,-126.340000,54.885000,1.489372,-4.398971,1.400000,-4.325000,0.089372,-0.073971,22.779616,0.945339,1.860183,0.945339,22.779616,0.170000,0.410000,6,56,5.537843,55.939858,5.537843,55.939858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.209471,36.908391,56.197193,69.651660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558299,1.403618,0.177682,0.012726,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.350649,mpc-p,0,-126.340000,54.885000,1.707219,-4.398078,1.630000,-4.335000,0.077219,-0.063078,22.840606,-1.372266,1.982162,-1.372266,22.840606,0.150000,0.460000,1,77,1.021456,76.501999,1.021456,76.501999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.637943,38.286803,57.119318,69.397973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555957,1.395922,0.139012,0.012160,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.360733,mpc-p,0,-126.340000,54.885000,1.923631,-4.391836,1.880000,-4.345000,0.043631,-0.046836,23.389512,-1.372266,2.226120,-1.372266,23.389512,0.110000,0.570000,-6,74,-5.904651,73.861797,-5.904651,73.861797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.725597,38.087609,61.552024,71.056014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556564,1.404912,0.174999,0.011725,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.370639,mpc-p,0,-126.340000,54.885000,2.130796,-4.380397,2.120000,-4.345000,0.010796,-0.035397,22.840606,0.762370,2.470079,0.762370,22.840606,0.070000,0.670000,-2,53,-2.314070,52.983382,-2.314070,52.983382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.244100,38.168993,64.906966,72.925864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556987,1.396215,0.139106,0.012917,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.380730,mpc-p,0,-126.340000,54.885000,2.336000,-4.363272,2.350000,-4.315000,-0.014000,-0.048272,22.108731,3.750861,2.470079,3.750861,22.108731,0.060000,0.580000,2,39,1.676463,39.377713,1.676463,39.377713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.838528,39.098074,70.331814,77.501821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556608,1.404795,0.176799,0.013381,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.390576,mpc-p,0,-126.340000,54.885000,2.530192,-4.341196,2.560000,-4.285000,-0.029808,-0.056196,21.132897,4.726694,1.677214,4.726694,21.132897,0.080000,0.480000,4,44,4.368587,43.937189,4.368587,43.937189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.664818,40.466320,75.267923,82.659984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539054,1.398836,0.142165,0.016575,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.400634,mpc-p,0,-126.340000,54.885000,2.722113,-4.313130,2.770000,-4.245000,-0.047887,-0.068130,20.401022,3.323933,1.616224,3.323933,20.401022,0.060000,0.440000,9,63,8.694738,63.179434,8.694738,63.179434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.812680,41.524411,79.075211,85.212460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546651,1.406234,0.141539,0.012727,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.410737,mpc-p,0,-126.340000,54.885000,2.908015,-4.279302,2.970000,-4.225000,-0.061985,-0.054302,19.303209,1.555235,1.860183,1.555235,19.303209,0.060000,0.510000,13,79,13.189977,79.034447,13.189977,79.034447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.517737,41.046381,81.978005,85.844054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560169,1.459858,0.177678,0.014042,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.420731,mpc-p,0,-126.340000,54.885000,3.084801,-4.240273,3.170000,-4.215000,-0.085199,-0.025273,18.022427,0.457422,1.738204,0.457422,18.022427,0.080000,0.720000,15,78,15.158877,78.094008,15.158877,78.094008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.235494,39.403945,85.448572,88.575712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555387,1.404245,0.187771,0.012027,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.430732,mpc-p,0,-126.340000,54.885000,3.254382,-4.195663,3.350000,-4.195000,-0.095618,-0.000663,17.107583,3.140965,1.555235,3.140965,17.107583,0.120000,0.710000,13,65,13.458135,65.043066,13.458135,65.043066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.089403,37.840553,87.200617,89.926308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557904,1.405282,0.175075,0.013680,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.440732,mpc-p,0,-126.340000,54.885000,3.416314,-4.145523,3.520000,-4.145000,-0.103686,-0.000523,16.741646,5.702528,1.067318,5.702528,16.741646,0.130000,0.680000,10,52,10.357990,51.735708,10.357990,51.735708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.112764,36.718686,86.483047,88.585827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557923,1.403057,0.173931,0.012771,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.450733,mpc-p,0,-126.340000,54.885000,3.570403,-4.089855,3.700000,-4.085000,-0.129597,-0.004855,16.253729,7.166278,1.311276,7.166278,16.253729,0.140000,0.600000,6,52,5.880737,51.548935,5.880737,51.548935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.431098,35.876670,85.383498,86.819835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556608,1.404173,0.174294,0.012031,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.460673,mpc-p,0,-126.340000,54.885000,3.715521,-4.029088,3.860000,-4.015000,-0.144479,-0.014088,14.728989,6.922320,1.372266,6.922320,14.728989,0.150000,0.520000,10,66,10.242732,65.673588,10.242732,65.673588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.737227,34.907028,83.407322,83.350118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555796,1.397650,0.139761,0.013547,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.470728,mpc-p,0,-126.340000,54.885000,3.853938,-3.962154,4.020000,-3.945000,-0.166062,-0.017154,13.936124,6.617372,1.433256,6.617372,13.936124,0.140000,0.570000,10,70,10.119074,70.096644,10.119074,70.096644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.916348,32.574782,83.892586,82.045234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557184,1.405370,0.176494,0.009922,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.480737,mpc-p,0,-126.340000,54.885000,3.983169,-3.890114,4.160000,-3.885000,-0.176831,-0.005114,12.533363,5.946486,1.067318,5.946486,12.533363,0.130000,0.640000,15,76,15.297775,76.440882,15.297775,76.440882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.082128,30.411111,84.236485,82.090933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559226,1.405901,0.174342,0.013215,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.490737,mpc-p,0,-126.340000,54.885000,4.103574,-3.812817,4.290000,-3.815000,-0.186426,0.002183,11.069613,6.556382,1.067318,6.556382,11.069613,0.140000,0.680000,19,75,18.957041,74.725108,18.957041,74.725108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.745615,27.958142,84.840482,82.280635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556628,1.405787,0.176326,0.015448,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.500728,mpc-p,0,-126.340000,54.885000,4.215018,-3.730355,4.400000,-3.735000,-0.184982,0.004645,9.666852,7.959143,0.823360,7.959143,9.666852,0.160000,0.710000,22,66,21.616725,66.380590,21.616725,66.380590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.751757,25.712970,84.889475,82.486451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556771,1.404293,0.173251,0.013114,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.510727,mpc-p,0,-126.340000,54.885000,4.317545,-3.642681,4.490000,-3.645000,-0.172455,0.002319,8.081122,9.788831,0.640391,9.788831,8.081122,0.200000,0.670000,24,60,24.101773,59.943692,24.101773,59.943692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.984090,23.955726,83.925980,82.017709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557024,1.405112,0.162048,0.013133,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.520633,mpc-p,0,-126.340000,54.885000,4.410143,-3.550820,4.580000,-3.535000,-0.169857,-0.015820,7.166278,10.947634,0.884349,10.947634,7.166278,0.240000,0.630000,19,57,19.462771,57.270663,19.462771,57.270663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.595966,22.453307,82.599436,80.966808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556733,1.397993,0.145373,0.012206,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.530737,mpc-p,0,-126.340000,54.885000,4.495271,-3.452123,4.650000,-3.425000,-0.154729,-0.027123,5.702528,10.154769,0.457422,10.154769,5.702528,0.240000,0.580000,24,72,24.202654,72.055090,24.202654,72.055090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.986442,21.628623,80.031271,78.161670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557663,1.402862,0.172383,0.012609,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.540730,mpc-p,0,-126.340000,54.885000,4.570133,-3.349660,4.720000,-3.335000,-0.149867,-0.014660,5.275601,9.178935,0.884349,9.178935,5.275601,0.230000,0.610000,21,84,20.756437,84.088790,20.756437,84.088790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.550045,19.980820,79.226210,77.193869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557676,1.403458,0.174216,0.013404,0.500481,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.550596,mpc-p,0,-126.340000,54.885000,4.634895,-3.243889,4.780000,-3.235000,-0.145105,-0.008889,5.275601,9.178935,0.884349,8.691018,4.787684,0.270000,0.720000,7,80,6.773293,79.788468,6.773293,79.788468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.592060,17.950971,78.788957,78.819595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576150,1.463373,0.212095,0.017060,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.560577,mpc-p,0,-126.340000,54.885000,4.691139,-3.132353,4.830000,-3.135000,-0.138861,0.002647,3.933829,10.093779,0.701380,10.093779,3.933829,0.190000,0.760000,19,74,19.221753,73.927956,19.221753,73.927956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.119251,17.003467,76.571387,74.656299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547044,1.833281,0.253367,0.048694,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.570585,mpc-p,0,-126.340000,54.885000,4.738171,-3.016071,4.860000,-3.025000,-0.121829,0.008929,2.775027,11.801488,0.457422,11.801488,2.775027,0.210000,0.720000,21,68,20.532312,68.249467,20.532312,68.249467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.182080,16.241198,79.164799,74.457662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554920,1.507791,0.190007,0.019316,0.502769,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.580579,mpc-p,0,-126.340000,54.885000,4.775792,-2.895682,4.890000,-2.905000,-0.114208,0.009318,1.372266,12.411384,0.640391,12.411384,1.372266,0.210000,0.700000,24,69,24.322789,68.748658,24.322789,68.748658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.102524,16.176450,75.970342,70.912142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.743261,1.675722,0.223018,0.036959,0.504397,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.590581,mpc-p,0,-126.340000,54.885000,4.804141,-2.771075,4.900000,-2.785000,-0.095859,0.013925,-0.274453,11.679509,-0.091484,11.679509,-0.274453,0.230000,0.670000,28,82,28.028779,81.533100,28.028779,81.533100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.981054,16.431535,72.308035,67.525905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550778,1.523008,0.196894,0.026187,0.500593,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.600615,mpc-p,0,-126.340000,54.885000,4.823300,-2.642105,4.900000,-2.665000,-0.076700,0.022895,-0.213464,10.581696,-0.030495,10.581696,-0.213464,0.170000,0.740000,27,89,27.115591,89.144356,27.115591,89.144356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.708467,15.717270,69.953050,64.877576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557229,1.436540,0.190586,0.012967,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.610597,mpc-p,0,-126.340000,54.885000,4.833231,-2.510007,4.900000,-2.555000,-0.066769,0.044993,-1.189297,10.337738,0.335443,10.337738,-1.189297,0.320000,0.800000,7,92,7.214290,91.538296,7.214290,91.538296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.891390,14.484353,67.786128,65.041051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568100,1.408620,0.159844,0.012099,0.501023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.620660,mpc-p,0,-126.340000,54.885000,4.834143,-2.373224,4.900000,-2.435000,-0.065857,0.061776,-1.189297,11.557530,0.457422,11.557530,-1.189297,0.230000,0.860000,8,81,7.917472,80.990364,7.917472,80.990364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.150007,13.514701,64.929034,63.596224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552186,1.398739,0.152731,0.011738,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.630651,mpc-p,0,-126.340000,54.885000,4.826151,-2.233985,4.890000,-2.305000,-0.063849,0.071015,-2.165131,12.777322,-0.152474,12.777322,-2.165131,0.170000,0.920000,15,69,15.031933,68.827899,15.031933,68.827899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.486032,13.362453,64.804266,59.253782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553962,1.399131,0.137545,0.011527,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.640662,mpc-p,0,-126.340000,54.885000,4.809416,-2.091240,4.870000,-2.175000,-0.060584,0.083760,-3.201954,13.143259,0.152474,13.143259,-3.201954,0.170000,0.760000,16,83,15.663880,83.495929,15.663880,83.495929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.819139,14.503813,64.204286,59.195129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549963,1.432433,0.178894,0.016264,0.502558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.650734,mpc-p,0,-126.340000,54.885000,4.783956,-1.944569,4.840000,-2.045000,-0.056044,0.100431,-3.933829,11.740498,0.152474,11.740498,-3.933829,0.170000,0.730000,13,103,12.747753,102.661878,12.747753,102.661878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.910800,14.231216,60.800528,54.230550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558958,1.413308,0.201982,0.014018,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.660737,mpc-p,0,-126.340000,54.885000,4.750317,-1.796051,4.810000,-1.935000,-0.059683,0.138949,-3.872840,11.130602,0.274453,11.130602,-3.872840,0.170000,0.840000,2,105,2.108293,104.996046,2.108293,104.996046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.349574,12.184741,59.691218,58.292718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558929,1.416988,0.217139,0.013769,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.670667,mpc-p,0,-126.340000,54.885000,4.708924,-1.646021,4.770000,-1.795000,-0.061076,0.148979,-4.299767,12.411384,0.457422,12.411384,-4.299767,0.140000,0.960000,0,87,-0.022319,87.241967,-0.022319,87.241967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.841480,10.194554,58.786834,59.006285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557851,1.402763,0.205766,0.012979,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.680663,mpc-p,0,-126.340000,54.885000,4.659459,-1.492584,4.730000,-1.655000,-0.070541,0.162416,-4.726694,15.033937,0.335443,15.033937,-4.726694,0.120000,0.920000,-3,72,-2.611552,71.899948,-2.611552,71.899948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.742493,9.721489,58.910711,55.701347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553564,1.398571,0.156063,0.012373,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.690733,mpc-p,0,-126.340000,54.885000,4.602001,-1.335785,4.690000,-1.495000,-0.087999,0.159215,-5.763517,16.863625,0.518412,16.863625,-5.763517,0.110000,0.770000,-2,71,-1.934285,71.263871,-1.934285,71.263871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.120213,10.558846,58.280699,53.975897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557151,1.407123,0.165413,0.014937,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.700732,mpc-p,0,-126.340000,54.885000,4.537665,-1.178077,4.640000,-1.335000,-0.102335,0.156923,-5.580549,16.009771,-0.152474,16.009771,-5.580549,0.090000,0.700000,-11,86,-10.645763,85.558516,-10.645763,85.558516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.539856,11.744748,57.717537,54.267579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557609,1.405255,0.174713,0.013701,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.710729,mpc-p,0,-126.340000,54.885000,4.466414,-1.018626,4.590000,-1.185000,-0.123586,0.166374,-5.824507,14.546020,0.030495,14.546020,-5.824507,0.060000,0.740000,-16,97,-15.835662,96.807049,-15.835662,96.807049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.956446,11.649215,56.766783,55.610860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556370,1.403698,0.188896,0.012481,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.720670,mpc-p,0,-126.340000,54.885000,4.389012,-0.858493,4.540000,-1.035000,-0.150988,0.176507,-6.068465,14.119093,0.335443,14.119093,-6.068465,0.060000,0.860000,-24,92,-24.499036,92.253542,-24.499036,92.253542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.758398,10.488379,57.104391,59.426141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560146,1.408739,0.193935,0.016940,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.730583,mpc-p,0,-126.340000,54.885000,4.305691,-0.697496,4.480000,-0.885000,-0.174309,0.187504,-6.739351,16.070760,0.274453,16.070760,-6.739351,-0.040000,0.850000,-15,79,-15.209969,79.222752,-15.209969,79.222752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.877237,10.001083,57.725956,60.256419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561786,1.622474,0.193634,0.017562,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.740586,mpc-p,0,-126.340000,54.885000,4.215750,-0.533877,4.410000,-0.705000,-0.194250,0.171123,-7.837164,17.961438,-0.274453,17.961438,-7.837164,-0.120000,0.790000,-3,68,-2.907603,68.088801,-2.907603,68.088801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.720496,10.367147,59.458740,60.067889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567480,1.602847,0.229754,0.021374,0.500932,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.750578,mpc-p,0,-126.340000,54.885000,4.120424,-0.369508,4.340000,-0.515000,-0.219576,0.145492,-9.300914,18.327375,0.152474,18.327375,-9.300914,-0.050000,0.740000,-7,68,-7.287671,67.539720,-7.287671,67.539720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.713400,10.908850,57.915109,61.878237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553507,1.458357,0.200555,0.019378,0.502396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.760615,mpc-p,0,-126.340000,54.885000,4.019569,-0.203695,4.240000,-0.335000,-0.220431,0.131305,-10.154769,18.022427,0.823360,18.022427,-10.154769,-0.050000,0.690000,-7,74,-6.951684,73.869164,-6.951684,73.869164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.137265,11.183000,54.334715,59.409669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554850,1.666500,0.220811,0.022474,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.770583,mpc-p,0,-126.340000,54.885000,3.914745,-0.038499,4.140000,-0.165000,-0.225255,0.126501,-9.971800,16.436698,0.457422,16.436698,-9.971800,-0.050000,0.660000,-16,90,-15.572066,89.554058,-15.572066,89.554058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.677942,11.524175,51.584489,56.535572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557078,1.456584,0.212175,0.020316,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.780582,mpc-p,0,-126.340000,54.885000,3.805360,0.127520,4.050000,-0.005000,-0.244640,0.132520,-10.825654,15.033937,0.762370,15.033937,-10.825654,-0.090000,0.740000,-12,95,-11.759886,95.367349,-11.759886,95.367349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.461370,10.772979,49.392808,56.781879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559444,1.500097,0.238208,0.028415,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.790612,mpc-p,0,-126.340000,54.885000,3.691835,0.294137,3.950000,0.165000,-0.258165,0.129137,-11.191592,15.582843,0.030495,15.582843,-11.191592,-0.090000,0.860000,-15,80,-14.609697,80.027843,-14.609697,80.027843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.614552,9.602861,47.652333,55.318357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546531,1.527631,0.199517,0.016154,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.800613,mpc-p,0,-126.340000,54.885000,3.575293,0.460167,3.840000,0.355000,-0.264707,0.105167,-11.313571,18.998261,0.335443,18.998261,-11.313571,-0.090000,0.840000,-18,51,-17.841699,50.675603,-17.841699,50.675603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.387532,9.420663,47.292020,53.706858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544965,1.464498,0.161251,0.015751,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.810610,mpc-p,0,-126.340000,54.885000,3.455939,0.625805,3.730000,0.555000,-0.274061,0.070805,-12.533363,19.791126,0.579401,19.791126,-12.533363,-0.120000,0.690000,-8,52,-8.488266,52.489396,-8.488266,52.489396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.414359,11.281058,50.199267,62.830068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545809,1.425598,0.163835,0.014993,0.506280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.820611,mpc-p,0,-126.340000,54.885000,3.334126,0.791022,3.610000,0.745000,-0.275874,0.046022,-12.655342,18.266386,0.274453,18.266386,-12.655342,-0.110000,0.580000,-12,72,-12.188950,72.031466,-12.188950,72.031466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.913503,12.564438,49.741480,63.564783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544733,1.423730,0.202026,0.020871,0.502027,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.830632,mpc-p,0,-126.340000,54.885000,3.210146,0.955870,3.500000,0.915000,-0.289854,0.040870,-12.228415,15.460864,0.091484,15.460864,-12.228415,-0.060000,0.600000,-28,93,-27.825183,92.819252,-27.825183,92.819252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.090340,12.371272,46.642692,58.077084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572574,1.570255,0.244087,0.025326,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.840614,mpc-p,0,-126.340000,54.885000,3.085209,1.119208,3.380000,1.065000,-0.294791,0.054208,-11.252582,13.265238,0.640391,13.265238,-11.252582,-0.150000,0.750000,-30,99,-29.722202,98.554361,-29.722202,98.554361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.533557,11.133068,46.810884,61.313117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547525,1.504704,0.227947,0.022397,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.850611,mpc-p,0,-126.340000,54.885000,2.959151,1.281720,3.270000,1.205000,-0.310849,0.076720,-12.411384,14.363051,0.945339,14.363051,-12.411384,-0.220000,0.860000,-14,81,-14.033289,81.143789,-14.033289,81.143789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.269350,10.219742,45.320247,58.554800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561883,1.431936,0.225105,0.017063,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.860613,mpc-p,0,-126.340000,54.885000,2.832582,1.443075,3.140000,1.365000,-0.307418,0.078075,-14.119093,16.680656,0.762370,16.680656,-14.119093,-0.190000,0.850000,-2,61,-2.386183,61.410119,-2.386183,61.410119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.682463,10.253381,46.624288,59.701089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552538,1.595355,0.189734,0.016339,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.870609,mpc-p,0,-126.340000,54.885000,2.706137,1.602926,3.010000,1.535000,-0.303863,0.067926,-13.997114,18.205396,0.762370,18.205396,-13.997114,-0.100000,0.730000,-14,57,-13.919315,56.882878,-13.919315,56.882878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.307088,10.265674,46.798810,63.688953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552572,1.462408,0.197917,0.018117,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.880580,mpc-p,0,-126.340000,54.885000,2.580540,1.760823,2.890000,1.705000,-0.309460,0.055823,-13.387218,16.253729,0.152474,16.253729,-13.387218,-0.080000,0.640000,-24,78,-24.293330,78.381293,-24.293330,78.381293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.374635,10.064880,48.323781,64.458267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551766,1.598651,0.251485,0.035088,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.890615,mpc-p,0,-126.340000,54.885000,2.455169,1.918013,2.770000,1.845000,-0.314831,0.073013,-12.533363,12.533363,0.640391,12.533363,-12.533363,-0.110000,0.660000,-31,108,-30.513940,108.276354,-30.513940,108.276354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.792660,8.984215,46.493600,61.185035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559401,1.648254,0.231808,0.018613,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.900584,mpc-p,0,-126.340000,54.885000,2.332159,2.072286,2.640000,1.975000,-0.307841,0.097286,-12.716332,11.008623,0.945339,11.008623,-12.716332,-0.200000,0.850000,-17,106,-17.235095,106.079757,-17.235095,106.079757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.941509,6.811843,45.544437,64.556164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.918918,1.623566,0.325844,0.029044,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008408,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.910584,mpc-p,0,-126.340000,54.885000,2.210764,2.225046,2.530000,2.105000,-0.319236,0.120046,-13.509197,12.289405,0.945339,12.289405,-13.509197,-0.210000,0.970000,-8,85,-7.591674,85.211639,-7.591674,85.211639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.438292,5.501891,46.522153,62.810055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562875,1.602199,0.335562,0.021056,0.500822,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.920587,mpc-p,0,-126.340000,54.885000,2.091823,2.375716,2.400000,2.275000,-0.308177,0.100716,-14.058103,16.253729,0.823360,16.253729,-14.058103,-0.130000,0.920000,-8,53,-8.181652,53.181240,-8.181652,53.181240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.508081,4.349930,50.176299,63.890515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586870,1.794691,0.243815,0.115119,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008253,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.930581,mpc-p,0,-126.340000,54.885000,1.975964,2.523977,2.270000,2.435000,-0.294036,0.088977,-14.363051,17.717479,1.006328,17.717479,-14.363051,-0.100000,0.750000,-5,53,-5.323241,52.769995,-5.323241,52.769995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.461358,3.651239,58.055701,73.197500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612971,1.616396,0.210731,0.028410,0.500681,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.940587,mpc-p,0,-126.340000,54.885000,1.863413,2.670023,2.140000,2.605000,-0.276587,0.065023,-12.899301,15.399875,0.762370,15.399875,-12.899301,-0.030000,0.600000,-23,82,-23.373853,81.625757,-23.373853,81.625757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.872995,2.643062,59.127990,71.827891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588734,1.771562,0.254496,0.091220,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.950591,mpc-p,0,-126.340000,54.885000,1.754785,2.813546,2.020000,2.745000,-0.265215,0.068546,-11.496540,11.435550,0.457422,11.435550,-11.496540,-0.090000,0.670000,-27,108,-26.680749,107.986122,-26.680749,107.986122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.771087,0.330374,56.497569,69.981716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.182468,1.737152,0.274956,0.034483,0.504236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.960584,mpc-p,0,-126.340000,54.885000,1.650618,2.954323,1.910000,2.875000,-0.259382,0.079323,-10.947634,10.337738,1.128308,10.337738,-10.947634,-0.150000,0.850000,-20,101,-20.379714,101.283359,-20.379714,101.283359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.916655,-2.146336,52.943363,68.493167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.824711,1.634586,0.302370,0.016256,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008288,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.970580,mpc-p,0,-126.340000,54.885000,1.551194,3.092468,1.810000,2.995000,-0.258806,0.097468,-11.008623,12.533363,1.372266,12.533363,-11.008623,-0.160000,0.950000,-13,74,-13.174011,73.779600,-13.174011,73.779600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.646966,-3.884074,53.260392,66.835994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554505,1.530820,0.311177,0.018725,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.980581,mpc-p,0,-126.340000,54.885000,1.456932,3.227911,1.710000,3.145000,-0.253068,0.082911,-11.252582,16.131750,0.701380,16.131750,-11.252582,-0.140000,0.870000,-6,47,-6.245666,47.299190,-6.245666,47.299190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.199154,-5.014835,57.154090,67.810149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555609,1.573666,0.199904,0.023851,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.990580,mpc-p,0,-126.340000,54.885000,1.368306,3.360486,1.610000,3.315000,-0.241694,0.045486,-11.008623,17.351542,0.823360,17.351542,-11.008623,-0.100000,0.680000,-6,48,-5.507677,48.293025,-5.507677,48.293025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.748916,-5.829603,60.823487,72.301225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556017,1.441458,0.227732,0.017302,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.000581,mpc-p,0,-126.340000,54.885000,1.285672,3.490185,1.510000,3.475000,-0.224328,0.015185,-9.727842,14.363051,0.152474,14.363051,-9.727842,-0.070000,0.560000,-14,79,-13.656302,78.944061,-13.656302,78.944061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.125814,-6.436936,60.977812,69.532872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562810,1.723435,0.232976,0.027554,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.011271,mpc-p,0,-126.340000,54.885000,1.204423,3.625542,1.420000,3.615000,-0.215577,0.010542,-8.508050,10.459717,0.701380,10.459717,-8.508050,-0.100000,0.640000,-15,102,-14.792620,102.345908,-14.792620,102.345908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.453710,-7.762865,56.158131,63.433298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.137838,1.748993,0.294459,0.042483,0.500900,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.020584,mpc-p,0,-126.340000,54.885000,1.139930,3.740669,1.350000,3.715000,-0.210070,0.025669,-7.837164,9.239925,0.945339,9.239925,-7.837164,-0.140000,0.800000,-9,98,-9.007354,98.357506,-9.007354,98.357506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.869147,-9.355050,50.163035,59.530479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576079,1.753674,0.283089,1.885225,0.500847,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.010008,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.030623,mpc-p,0,-126.340000,54.885000,1.077315,3.861795,1.280000,3.835000,-0.202685,0.026795,-6.861330,11.740498,0.762370,11.740498,-6.861330,-0.120000,0.910000,-10,66,-10.408021,65.532536,-10.408021,65.532536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.716741,-10.842171,49.146535,56.665361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588642,1.778301,0.304965,0.039958,0.500566,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008226,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.040693,mpc-p,0,-126.340000,54.885000,1.022009,3.980197,1.220000,3.975000,-0.197991,0.005197,-5.946486,15.338885,0.762370,15.338885,-5.946486,-0.100000,0.820000,-11,38,-10.919867,38.403419,-10.919867,38.403419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.275107,-11.332249,56.532926,60.778208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579314,1.649315,0.213261,0.028790,0.501563,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.050821,mpc-p,0,-126.340000,54.885000,0.974286,4.096107,1.170000,4.135000,-0.195714,-0.038893,-5.397580,16.192739,0.457422,16.192739,-5.397580,-0.100000,0.610000,-6,43,-6.125588,42.920400,-6.125588,42.920400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.559389,-11.039688,61.341255,68.265549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573232,1.737644,0.245339,0.032230,0.506148,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.060690,mpc-p,0,-126.340000,54.885000,0.935677,4.205996,1.130000,4.265000,-0.194323,-0.059004,-4.909663,13.265238,0.518412,13.265238,-4.909663,-0.090000,0.490000,-3,74,-3.200409,73.747228,-3.200409,73.747228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.739962,-10.263780,59.835425,65.461545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578683,1.709479,0.238643,0.031393,0.500888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.070700,mpc-p,0,-126.340000,54.885000,0.904736,4.314361,1.110000,4.385000,-0.205264,-0.070639,-2.957996,8.873987,0.274453,8.873987,-2.957996,-0.050000,0.580000,-18,99,-18.032844,98.904216,-18.032844,98.904216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.895588,-9.975372,53.393418,53.793944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595572,1.608316,0.230885,0.029284,0.500770,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.080687,mpc-p,0,-126.340000,54.885000,0.882354,4.419372,1.090000,4.465000,-0.207646,-0.045628,-1.982162,7.227268,0.579401,7.227268,-1.982162,-0.090000,0.770000,-14,96,-13.515599,96.188071,-13.515599,96.188071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.396458,-10.727665,47.659425,53.947133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567873,1.764272,0.300764,0.028811,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.090711,mpc-p,0,-126.340000,54.885000,0.868625,4.521678,1.080000,4.565000,-0.211375,-0.043322,-1.006328,10.398727,0.335443,10.398727,-1.006328,-0.120000,0.900000,-7,56,-6.904860,56.281751,-6.904860,56.281751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.293471,-12.072068,45.976493,51.811476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.624745,1.858479,0.302088,0.034682,0.500934,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008334,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.100692,mpc-p,0,-126.340000,54.885000,0.863841,4.620482,1.080000,4.695000,-0.216159,-0.074518,-0.884349,14.972947,0.640391,14.972947,-0.884349,-0.110000,0.790000,3,22,3.221217,21.819345,3.221217,21.819345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.985331,-11.901602,55.448428,58.895969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582494,1.656142,0.215487,0.026519,0.501492,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.110719,mpc-p,0,-126.340000,54.885000,0.868129,4.716693,1.080000,4.845000,-0.211871,-0.128307,0.030495,14.667999,0.030495,14.667999,0.030495,-0.050000,0.520000,0,39,-0.015248,39.313622,-0.015248,39.313622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.277473,-9.557664,62.553988,71.943352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573699,1.588094,0.221090,0.020921,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.120686,mpc-p,0,-126.340000,54.885000,0.881567,4.809342,1.100000,4.965000,-0.218433,-0.155658,1.067318,10.703675,-0.152474,10.703675,1.067318,-0.030000,0.420000,-3,76,-3.106713,76.141825,-3.106713,76.141825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.989789,-7.360257,62.649957,68.700665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559932,1.455302,0.192737,0.016563,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.130715,mpc-p,0,-126.340000,54.885000,0.904439,4.899608,1.120000,5.045000,-0.215561,-0.145392,1.921172,5.824507,-0.030495,5.824507,1.921172,-0.020000,0.550000,-3,104,-2.825780,103.798793,-2.825780,103.798793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.375292,-5.834772,56.804634,57.631200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552856,1.602610,0.228202,0.022108,0.500753,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.140713,mpc-p,0,-126.340000,54.885000,0.936664,4.986678,1.160000,5.115000,-0.223336,-0.128322,2.957996,5.153621,0.457422,5.153621,2.957996,-0.020000,0.790000,-2,88,-1.570852,87.890850,-1.570852,87.890850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.563129,-6.233283,52.615276,55.854422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551167,1.429788,0.237999,0.016135,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.150712,mpc-p,0,-126.340000,54.885000,0.978372,5.070918,1.200000,5.185000,-0.221628,-0.114082,3.811850,8.142112,-0.030495,8.142112,3.811850,-0.020000,0.870000,3,54,3.213116,54.177033,3.213116,54.177033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.478907,-6.173292,56.598307,55.587869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549695,1.714544,0.292363,0.025884,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.160696,mpc-p,0,-126.340000,54.885000,1.029511,5.152251,1.240000,5.295000,-0.210489,-0.142749,4.177788,11.862478,-0.396432,11.862478,4.177788,-0.010000,0.730000,12,30,12.401436,29.795139,12.401436,29.795139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.489989,-4.899470,60.730588,63.814481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.151315,1.791997,0.288728,0.041186,0.501573,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.170685,mpc-p,0,-126.340000,54.885000,1.090189,5.230923,1.290000,5.405000,-0.199811,-0.174077,4.238777,11.801488,-0.579401,11.801488,4.238777,0.010000,0.520000,22,43,21.729383,42.715775,21.729383,42.715775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.010092,-2.171465,64.163132,72.354600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578314,1.614061,0.201291,0.025325,0.500797,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.181498,mpc-p,0,-126.340000,54.885000,1.166582,5.313125,1.340000,5.515000,-0.173418,-0.201875,4.726694,7.654195,-0.335443,7.654195,4.726694,0.050000,0.450000,25,78,25.148967,77.820376,25.148967,77.820376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.265726,1.040088,65.663380,70.814765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584725,1.628840,0.219727,0.020737,0.500954,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.190686,mpc-p,0,-126.340000,54.885000,1.240213,5.380631,1.400000,5.565000,-0.159787,-0.184369,5.397580,3.750861,-0.396432,3.750861,5.397580,0.100000,0.550000,23,101,22.737445,101.211496,22.737445,101.211496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.881339,3.135640,61.951267,62.677375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557768,1.599754,0.251031,0.033875,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.200686,mpc-p,0,-126.340000,54.885000,1.329394,5.451739,1.460000,5.605000,-0.130606,-0.153261,7.105289,2.165131,0.274453,2.165131,7.105289,0.170000,0.780000,11,95,11.188989,94.850282,11.188989,94.850282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.951888,3.448906,62.382100,60.946246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553398,1.424660,0.248552,0.017897,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.210681,mpc-p,0,-126.340000,54.885000,1.427863,5.520438,1.550000,5.635000,-0.122137,-0.114562,8.508050,4.787684,-0.274453,4.787684,8.508050,0.170000,0.880000,10,66,9.514592,65.545897,9.514592,65.545897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.210228,3.493647,61.346953,59.240792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543348,1.428567,0.185648,0.015616,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.220681,mpc-p,0,-126.340000,54.885000,1.535612,5.586894,1.640000,5.715000,-0.104388,-0.128106,9.117946,8.691018,-0.701380,8.691018,9.117946,0.150000,0.800000,19,36,18.842025,36.269448,18.842025,36.269448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.349498,4.325498,62.432353,60.729387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545027,1.415882,0.163817,0.015512,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.230681,mpc-p,0,-126.340000,54.885000,1.652461,5.651171,1.740000,5.795000,-0.087539,-0.143829,10.154769,8.934977,-1.128308,8.934977,10.154769,0.160000,0.600000,20,47,20.281758,47.212825,20.281758,47.212825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.402415,6.841476,65.149726,68.353606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551523,1.515193,0.221078,0.023481,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.240685,mpc-p,0,-126.340000,54.885000,1.778289,5.713388,1.860000,5.865000,-0.081711,-0.151612,11.130602,5.641538,-1.311276,5.641538,11.130602,0.190000,0.510000,17,80,16.524873,79.865717,16.524873,79.865717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.226795,8.989219,64.608755,66.456584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553033,1.463843,0.203171,0.019527,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.250683,mpc-p,0,-126.340000,54.885000,1.912811,5.773601,1.990000,5.905000,-0.077189,-0.131399,13.082270,1.799193,-1.006328,1.799193,13.082270,0.190000,0.620000,8,103,7.828954,102.822315,7.828954,102.822315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.295267,9.783286,59.601754,61.388285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554548,1.447580,0.258178,0.018021,0.501165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.260684,mpc-p,0,-126.340000,54.885000,2.055912,5.831959,2.130000,5.915000,-0.074088,-0.083041,13.997114,1.494245,-0.762370,1.494245,13.997114,0.170000,0.830000,11,91,11.198561,90.772945,11.198561,90.772945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.845552,8.776931,58.187927,58.793817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.067760,1.768681,0.298295,0.045366,0.501296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.270684,mpc-p,0,-126.340000,54.885000,2.207332,5.888556,2.280000,5.955000,-0.072668,-0.066444,14.911958,3.445913,-1.372266,3.445913,14.911958,0.150000,0.920000,16,66,16.104350,66.090810,16.104350,66.090810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.324221,8.886982,60.213857,62.118295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562565,1.595837,0.211318,0.021274,0.500805,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.280686,mpc-p,0,-126.340000,54.885000,2.366876,5.943521,2.430000,6.005000,-0.063124,-0.061479,14.789979,7.532216,-1.982162,7.532216,14.789979,0.150000,0.830000,29,39,28.595265,38.990594,28.595265,38.990594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.390701,9.344263,63.659542,66.044239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.684445,1.828510,0.358823,0.042340,0.501288,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008427,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.290692,mpc-p,0,-126.340000,54.885000,2.534285,5.996965,2.580000,6.075000,-0.045715,-0.078035,15.582843,7.288257,-1.433256,7.288257,15.582843,0.210000,0.630000,25,55,25.335729,54.729228,25.335729,54.729228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.486594,11.450888,68.032130,76.270624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588706,1.599376,0.218983,0.020784,0.500673,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.300688,mpc-p,0,-126.340000,54.885000,2.709063,6.048936,2.750000,6.135000,-0.040937,-0.086064,16.558677,4.238777,-1.982162,4.238777,16.558677,0.240000,0.550000,20,86,19.824344,85.719490,19.824344,85.719490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.812953,12.365320,67.322126,71.501546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574727,1.839390,0.375406,0.045224,0.500855,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008349,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.310689,mpc-p,0,-126.340000,54.885000,2.891159,6.099625,2.930000,6.155000,-0.038841,-0.055375,18.266386,1.067318,-1.799193,1.067318,18.266386,0.270000,0.680000,7,103,7.252461,103.183020,7.252461,103.183020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.303350,12.300618,63.264676,66.944321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589878,1.600157,0.246140,0.024326,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.320685,mpc-p,0,-126.340000,54.885000,3.080064,6.149091,3.120000,6.175000,-0.039936,-0.025909,18.937271,0.945339,-1.860183,0.945339,18.937271,0.210000,0.860000,15,91,15.091249,91.053537,15.091249,91.053537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.062948,11.196099,61.283892,64.181035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572270,1.648718,0.260148,0.020167,0.500811,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.330686,mpc-p,0,-126.340000,54.885000,3.275626,6.197494,3.330000,6.195000,-0.054374,0.002494,20.157064,3.506902,-1.860183,3.506902,20.157064,0.200000,0.920000,13,66,13.268730,65.893949,13.268730,65.893949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.216872,10.968434,63.396567,67.575365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552934,1.649620,0.210300,0.017946,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.340682,mpc-p,0,-126.340000,54.885000,3.477301,6.244896,3.530000,6.245000,-0.052699,-0.000104,20.096074,6.434403,-2.409089,6.434403,20.096074,0.210000,0.830000,20,48,20.374428,48.083735,20.374428,48.083735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.457076,11.395728,65.042379,70.381037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550471,1.490798,0.201094,0.017434,0.502669,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.350713,mpc-p,0,-126.340000,54.885000,3.685539,6.291588,3.740000,6.305000,-0.054461,-0.013412,19.791126,7.349247,-1.982162,7.349247,19.791126,0.190000,0.650000,33,55,33.085289,54.550138,33.085289,54.550138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.985303,12.410748,65.017587,75.414103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549473,1.484444,0.188956,0.016622,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.360722,mpc-p,0,-126.340000,54.885000,3.898806,6.337415,3.950000,6.365000,-0.051194,-0.027585,20.096074,4.299767,-2.165131,4.299767,20.096074,0.250000,0.600000,29,82,29.368098,82.454718,29.368098,82.454718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.394443,13.512081,65.476042,76.187488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550647,1.660226,0.200584,0.036893,0.505530,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.370684,mpc-p,0,-126.340000,54.885000,4.116122,6.382372,4.160000,6.385000,-0.043878,-0.002628,20.827949,1.555235,-2.226120,1.555235,20.827949,0.330000,0.680000,17,101,17.367612,101.044763,17.367612,101.044763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.298953,13.148958,64.502400,69.487800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560754,1.566413,0.218761,0.018777,0.500653,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.380718,mpc-p,0,-126.340000,54.885000,4.339694,6.427094,4.380000,6.395000,-0.040306,0.032094,21.742793,0.457422,-1.982162,0.457422,21.742793,0.260000,0.860000,22,98,21.819574,97.922704,21.819574,97.922704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.783769,12.106543,60.881171,64.737300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555012,1.442383,0.250233,0.018574,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.390716,mpc-p,0,-126.340000,54.885000,4.566728,6.471194,4.610000,6.415000,-0.043272,0.056194,22.108731,3.201954,-1.860183,3.201954,22.108731,0.260000,0.960000,24,69,23.892659,68.604522,23.892659,68.604522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.033427,11.221079,59.994614,63.971555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551326,1.500294,0.238822,0.018769,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.400715,mpc-p,0,-126.340000,54.885000,4.797614,6.514930,4.830000,6.455000,-0.032386,0.059930,21.681804,6.739351,-2.409089,6.739351,21.681804,0.250000,0.850000,35,49,35.322626,48.644797,35.322626,48.644797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.105287,11.572854,64.066948,69.810967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558810,1.442601,0.202959,0.016310,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.410715,mpc-p,0,-126.340000,54.885000,5.031939,6.558395,5.050000,6.525000,-0.018061,0.033395,21.193887,6.800341,-2.470079,6.800341,21.193887,0.290000,0.690000,41,59,40.617171,59.384255,40.617171,59.384255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.384257,12.466027,66.533162,76.407416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547861,1.421246,0.177419,0.014998,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.420718,mpc-p,0,-126.340000,54.885000,5.269302,6.601678,5.270000,6.575000,-0.000698,0.026678,21.193887,4.848673,-2.287110,4.848673,21.193887,0.370000,0.610000,35,83,34.890831,82.790944,34.890831,82.790944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.628028,12.548200,67.652591,74.629558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549838,1.426157,0.194911,0.015040,0.500656,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.430716,mpc-p,0,-126.340000,54.885000,5.509072,6.644825,5.500000,6.605000,0.009072,0.039825,23.023575,1.738204,-2.470079,1.738204,23.023575,0.370000,0.680000,21,104,20.635954,104.286399,20.635954,104.286399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.988419,12.183746,65.324079,69.337876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547069,1.429519,0.207198,0.014731,0.502989,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.440711,mpc-p,0,-126.340000,54.885000,5.750878,6.687925,5.740000,6.625000,0.010878,0.062925,24.121388,1.982162,-2.531068,1.982162,24.121388,0.350000,0.860000,14,90,14.084119,89.948474,14.084119,89.948474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.034018,10.368217,59.504532,61.858115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.585902,1.757896,0.306931,0.036131,0.500645,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.450680,mpc-p,0,-126.340000,54.885000,5.993709,6.730947,5.980000,6.665000,0.013709,0.065947,24.792273,4.970653,-2.592058,4.970653,24.792273,0.270000,0.940000,21,58,20.594599,58.389727,20.594599,58.389727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.241743,9.342526,56.899727,60.158938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552779,1.728287,0.251829,0.041073,0.501059,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.460686,mpc-p,0,-126.340000,54.885000,6.238632,6.774221,6.240000,6.725000,-0.001368,0.049221,25.036232,7.715185,-2.653048,7.715185,25.036232,0.240000,0.810000,24,45,24.388623,45.159901,24.388623,45.159901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.406967,9.439784,59.207565,67.639121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548554,1.437703,0.200540,0.015882,0.502316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.470682,mpc-p,0,-126.340000,54.885000,6.484090,6.817609,6.510000,6.785000,-0.025910,0.032609,24.914252,6.617372,-3.018985,6.617372,24.914252,0.260000,0.640000,23,68,22.623756,67.862860,22.623756,67.862860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.387378,10.095708,60.426063,73.444706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551999,1.554647,0.197088,0.021047,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.480715,mpc-p,0,-126.340000,54.885000,6.730779,6.861364,6.770000,6.835000,-0.039221,0.026364,26.012065,4.238777,-3.262944,4.238777,26.012065,0.270000,0.620000,11,90,11.055135,90.380558,11.055135,90.380558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.686985,9.290385,56.648585,65.748631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561563,1.679491,0.253241,0.031161,0.500493,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.490717,mpc-p,0,-126.340000,54.885000,6.976588,6.905236,7.060000,6.855000,-0.083412,0.050236,26.987899,1.616224,-2.957996,1.616224,26.987899,0.220000,0.770000,3,102,3.371197,102.171422,3.371197,102.171422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.941914,8.023945,54.037780,62.532938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564968,1.744616,0.275517,0.031232,0.506251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.500690,mpc-p,0,-126.340000,54.885000,7.221165,6.949276,7.320000,6.875000,-0.098835,0.074276,26.987899,2.104141,-2.409089,2.104141,26.987899,0.170000,0.900000,8,90,7.691488,90.249322,7.691488,90.249322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.502286,6.218026,52.651545,59.782863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573164,1.757444,0.341579,0.043257,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.510701,mpc-p,0,-126.340000,54.885000,7.465681,6.993803,7.600000,6.905000,-0.134319,0.088803,26.865920,5.336590,-2.775027,5.336590,26.865920,0.150000,0.930000,9,63,9.496389,62.907604,9.496389,62.907604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.297018,4.887190,55.299350,57.969591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593548,1.697365,0.285347,0.029635,0.500538,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.520687,mpc-p,0,-126.340000,54.885000,7.708211,7.038571,7.880000,6.965000,-0.171789,0.073571,26.195034,8.569039,-3.018985,8.569039,26.195034,0.140000,0.820000,14,45,14.461801,44.639206,14.461801,44.639206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.510057,4.700807,59.878881,63.599660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568850,1.636879,0.224138,0.026140,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.530689,mpc-p,0,-126.340000,54.885000,7.949310,7.083776,8.130000,7.035000,-0.180690,0.048776,25.646128,7.837164,-3.262944,7.837164,25.646128,0.130000,0.650000,20,63,19.730615,63.409560,19.730615,63.409560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.121139,5.895342,65.509644,72.282024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.918860,1.662522,0.248161,0.031118,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008372,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.540685,mpc-p,0,-126.340000,54.885000,8.188068,7.129334,8.380000,7.085000,-0.191932,0.044334,25.646128,7.837164,-3.262944,7.837164,25.646128,0.150000,0.610000,16,69,15.777542,68.776028,15.777542,68.776028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.462693,5.023088,61.668304,63.968590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568811,1.714200,0.237446,0.033496,0.500727,1,1,0,6,1,1,0,0,0,0,1,1,1,1,0,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.550695,mpc-p,0,-126.340000,54.885000,8.424552,7.175339,8.630000,7.115000,-0.205448,0.060339,23.816440,1.494245,-2.897006,1.494245,23.816440,0.160000,0.660000,25,112,24.802623,112.450000,24.802623,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.578798,7.434963,60.028483,64.506394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583821,1.839179,0.286630,0.031233,0.500640,1,1,0,9,2,1,0,0,0,0,1,1,1,1,2,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.561244,mpc-p,0,-126.340000,54.885000,8.670520,7.224233,8.880000,7.125000,-0.209480,0.099233,23.816440,1.494245,-2.714037,0.335443,22.779616,0.200000,0.870000,16,105,16.266911,105.060034,16.266911,105.060034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.313706,5.910983,54.010361,55.991838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.021997,1.814614,0.416091,0.052247,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.571101,mpc-p,0,-126.340000,54.885000,8.896953,7.270288,9.110000,7.145000,-0.213047,0.125288,22.047741,3.201954,-2.775027,3.201954,22.047741,0.140000,1.010000,35,81,34.908275,81.163458,34.908275,81.163458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.103196,5.045706,52.024335,53.340266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559416,2.659627,0.348923,0.038421,0.502739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.581189,mpc-p,0,-126.340000,54.885000,9.124946,7.317777,9.340000,7.195000,-0.215054,0.122777,21.071908,8.020133,-2.714037,8.020133,21.071908,0.240000,0.950000,29,47,29.485760,46.717070,29.485760,46.717070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.422789,4.218206,57.295419,58.312312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587781,1.786737,0.305001,0.039384,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008230,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.591166,mpc-p,0,-126.340000,54.885000,9.346372,7.365073,9.540000,7.285000,-0.193628,0.080073,20.157064,10.337738,-2.531068,10.337738,20.157064,0.310000,0.750000,27,41,26.861907,40.835872,26.861907,40.835872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.101171,4.562860,63.273032,72.386760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.631729,1.775465,0.217530,0.037030,0.501038,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.601164,mpc-p,0,-126.340000,54.885000,9.563846,7.412758,9.750000,7.375000,-0.186154,0.037758,19.486178,8.264091,-2.714037,8.264091,19.486178,0.290000,0.570000,31,70,30.650476,70.303170,30.650476,70.303170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.889653,5.494348,64.638168,76.343711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576836,1.813317,0.228751,0.034163,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.611162,mpc-p,0,-126.340000,54.885000,9.776586,7.460691,9.960000,7.435000,-0.183414,0.025691,19.364199,4.604715,-2.531068,4.604715,19.364199,0.280000,0.600000,27,98,27.260594,98.211603,27.260594,98.211603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.836221,5.201553,58.126805,64.457210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554882,1.527364,0.234895,0.029686,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.621194,mpc-p,0,-126.340000,54.885000,9.985018,7.508998,10.160000,7.465000,-0.174982,0.043998,19.974095,1.494245,-2.531068,1.494245,19.974095,0.310000,0.800000,12,109,11.638201,108.731882,11.638201,108.731882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.752613,3.936007,52.968461,58.856503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559871,1.711106,0.250659,0.020734,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.631189,mpc-p,0,-126.340000,54.885000,10.187385,7.557281,10.370000,7.495000,-0.182615,0.062281,19.791126,2.836017,-2.592058,2.836017,19.791126,0.260000,0.940000,12,88,11.762052,88.006155,11.762052,88.006155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.800537,1.607128,49.336597,57.015727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609885,1.610940,0.301271,0.024668,0.501868,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.641191,mpc-p,0,-126.340000,54.885000,10.384325,7.605689,10.570000,7.555000,-0.185675,0.050689,18.022427,7.898153,-1.494245,7.898153,18.022427,0.190000,0.960000,32,44,32.003782,43.865544,32.003782,43.865544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.312042,-0.500260,51.825965,54.497665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585795,1.562840,0.197346,0.016192,0.500344,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.651188,mpc-p,0,-126.340000,54.885000,10.575359,7.654099,10.750000,7.635000,-0.174641,0.019099,16.741646,10.093779,-1.921172,10.093779,16.741646,0.230000,0.750000,36,40,36.111692,40.049608,36.111692,40.049608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.884112,0.296115,65.083007,71.784995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541322,1.412575,0.170284,0.016622,0.509152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.661192,mpc-p,0,-126.340000,54.885000,10.760486,7.702496,10.920000,7.725000,-0.159514,-0.022504,15.765812,8.081122,-2.348100,8.081122,15.765812,0.300000,0.560000,32,70,31.574912,70.143615,31.574912,70.143615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.051604,0.308756,66.567923,76.583231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561940,1.607451,0.238525,0.027111,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.671199,mpc-p,0,-126.340000,54.885000,10.939395,7.750775,11.090000,7.775000,-0.150605,-0.024225,16.741646,3.445913,-2.226120,3.445913,16.741646,0.320000,0.600000,13,106,13.245718,105.851326,13.245718,105.851326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.623827,-1.086537,56.190062,64.449297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600100,1.495762,0.228098,0.020060,0.500653,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.681189,mpc-p,0,-126.340000,54.885000,11.111577,7.798764,11.260000,7.795000,-0.148423,0.003764,17.290552,0.884349,-2.348100,0.884349,17.290552,0.280000,0.820000,4,112,3.773177,111.551127,3.773177,111.551127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.377961,-3.943210,49.172835,62.160062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610697,1.459596,0.295587,0.021848,0.500308,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.691192,mpc-p,0,-126.340000,54.885000,11.277374,7.846513,11.440000,7.815000,-0.162626,0.031513,17.046594,2.775027,-1.677214,2.775027,17.046594,0.150000,1.000000,14,83,13.986228,82.981203,13.986228,82.981203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.204933,-6.489873,49.104870,57.787341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607617,1.529847,0.297038,0.023747,0.502833,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.701198,mpc-p,0,-126.340000,54.885000,11.436445,7.893876,11.610000,7.865000,-0.173555,0.028876,15.216906,7.410237,-1.189297,7.410237,15.216906,0.140000,0.970000,27,47,26.653941,46.537039,26.653941,46.537039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.669766,-7.881178,55.397424,56.948603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598686,1.468837,0.209945,0.020769,0.500754,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.713095,mpc-p,0,-126.340000,54.885000,11.616573,7.949527,11.800000,7.965000,-0.183427,-0.015473,14.241072,9.727842,-2.226120,9.727842,14.241072,0.190000,0.710000,23,45,23.202397,44.828495,23.202397,44.828495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.369912,-7.269720,64.925484,68.503341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594194,1.449044,0.229838,0.021168,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.721159,mpc-p,0,-126.340000,54.885000,11.733009,7.986753,11.910000,8.025000,-0.176991,-0.038247,14.058103,6.739351,-2.165131,6.739351,14.058103,0.220000,0.590000,16,78,16.178785,77.877266,16.178785,77.877266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.872518,-7.577003,62.470606,66.602121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548820,1.462705,0.216235,0.022143,0.500733,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.731192,mpc-p,0,-126.340000,54.885000,11.871430,8.032416,12.070000,8.075000,-0.198570,-0.042584,13.936124,3.567892,-1.921172,3.567892,13.936124,0.200000,0.680000,10,97,9.613638,97.015133,9.613638,97.015133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.602302,-10.106157,50.482987,57.967256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.630744,1.454699,0.209137,0.020959,0.500420,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.741195,mpc-p,0,-126.340000,54.885000,12.002225,8.077106,12.210000,8.095000,-0.207775,-0.017894,14.180083,0.823360,-1.677214,0.823360,14.180083,0.160000,0.870000,3,105,3.290750,104.890164,3.290750,104.890164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.817036,-12.045972,47.422607,53.001916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615550,1.478688,0.243966,0.025259,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.751193,mpc-p,0,-126.340000,54.885000,12.125712,8.120824,12.360000,8.125000,-0.234288,-0.004176,13.387218,2.714037,-1.189297,2.714037,13.387218,0.110000,0.980000,7,81,7.034507,80.634336,7.034507,80.634336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.317729,-13.799216,45.183921,48.184845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611312,1.514768,0.317425,0.033861,0.500593,1,1,0,7,2,0,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.761197,mpc-p,0,-126.340000,54.885000,12.241995,8.163501,12.490000,8.175000,-0.248005,-0.011499,11.801488,5.946486,-1.189297,5.946486,11.801488,0.090000,0.930000,17,56,16.894791,56.108001,16.894791,56.108001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.772387,-14.211220,49.210748,47.051603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609504,1.498102,0.198539,0.021938,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.771192,mpc-p,0,-126.340000,54.885000,12.350878,8.204946,12.610000,8.235000,-0.259122,-0.030054,10.459717,8.020133,-1.311276,8.020133,10.459717,0.110000,0.780000,20,49,20.325631,49.085270,20.325631,49.085270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.494343,-14.257415,54.502839,52.499711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564416,1.608924,0.204904,0.025490,0.500590,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.781198,mpc-p,0,-126.340000,54.885000,12.452563,8.245112,12.710000,8.295000,-0.257437,-0.049888,9.361904,6.617372,-1.860183,6.617372,9.361904,0.130000,0.590000,21,75,21.254750,74.807814,21.254750,74.807814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.572258,-14.360141,53.559728,53.983627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559003,1.577671,0.214867,0.024929,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.791192,mpc-p,0,-126.340000,54.885000,12.546854,8.283786,12.820000,8.335000,-0.273146,-0.051214,8.812998,2.104141,-1.128308,2.104141,8.812998,0.180000,0.600000,10,111,10.121262,110.878996,10.121262,110.878996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.384308,-15.568895,43.260272,46.085226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596042,1.561678,0.237319,0.019456,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.801191,mpc-p,0,-126.340000,54.885000,12.633933,8.320898,12.910000,8.345000,-0.276067,-0.024102,8.752008,-0.152474,-0.701380,-0.152474,8.752008,0.140000,0.880000,6,107,5.811788,107.170388,5.811788,107.170388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.659972,-18.219414,39.864061,48.931844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.633405,1.476204,0.365003,0.024165,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.811201,mpc-p,0,-126.340000,54.885000,12.713899,8.356341,12.990000,8.385000,-0.276101,-0.028659,7.776174,3.079975,-0.823360,3.079975,7.776174,0.110000,1.010000,11,67,10.866571,66.862265,10.866571,66.862265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.855309,-19.666249,39.905423,44.759575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561213,1.453300,0.294223,0.020701,0.500277,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.821189,mpc-p,0,-126.340000,54.885000,12.786560,8.389866,13.070000,8.435000,-0.283440,-0.045134,5.763517,7.349247,-0.823360,7.349247,5.763517,0.100000,0.850000,24,41,23.686434,41.079478,23.686434,41.079478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.724126,-18.729497,49.525806,50.313645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556755,1.467125,0.189150,0.020849,0.500590,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.831191,mpc-p,0,-126.340000,54.885000,12.852264,8.421464,13.130000,8.505000,-0.277736,-0.083536,4.116798,7.288257,-0.823360,7.288257,4.116798,0.140000,0.670000,27,51,27.194795,50.853205,27.194795,50.853205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.763576,-16.790634,54.274832,59.791226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557423,1.458021,0.209027,0.021500,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.841194,mpc-p,0,-126.340000,54.885000,12.911019,8.450962,13.170000,8.555000,-0.258981,-0.104038,3.750861,4.055809,-1.067318,4.055809,3.750861,0.190000,0.570000,18,83,17.543689,83.002115,17.543689,83.002115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.489761,-16.768116,47.549227,54.689027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593449,1.588521,0.196292,0.021667,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.851190,mpc-p,0,-126.340000,54.885000,12.962880,8.478202,13.220000,8.565000,-0.257120,-0.086798,4.116798,-1.128308,-1.006328,-1.128308,4.116798,0.200000,0.690000,2,112,2.480162,112.449998,2.480162,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.041257,-18.280916,39.175185,53.202038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557422,1.501405,0.241627,0.023088,0.500964,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.861194,mpc-p,0,-126.340000,54.885000,13.008058,8.503100,13.270000,8.555000,-0.261942,-0.051900,3.689871,-2.043152,-0.091484,-2.043152,3.689871,0.140000,0.900000,3,106,3.118088,106.368821,3.118088,106.368821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.846101,-19.893088,38.759535,55.423652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568976,1.458836,0.284905,0.021379,0.500775,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.871192,mpc-p,0,-126.340000,54.885000,13.046624,8.525491,13.300000,8.565000,-0.253376,-0.039509,1.982162,0.884349,0.579401,0.884349,1.982162,0.080000,1.030000,19,69,19.376295,68.949834,19.376295,68.949834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.100978,-20.362853,37.217587,46.654264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557153,1.555512,0.250880,0.019974,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.881189,mpc-p,0,-126.340000,54.885000,13.078744,8.545259,13.320000,8.595000,-0.241256,-0.049741,1.067318,4.604715,-0.457422,4.604715,1.067318,0.110000,0.910000,20,44,20.199526,43.688522,20.199526,43.688522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.482445,-19.175561,45.466258,49.522933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609695,1.488951,0.199612,0.022193,0.500380,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.891189,mpc-p,0,-126.340000,54.885000,13.104597,8.562294,13.330000,8.645000,-0.225403,-0.082706,-1.128308,5.885497,-0.396432,5.885497,-1.128308,0.140000,0.690000,30,47,29.933393,46.600757,29.933393,46.600757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.687842,-18.614985,50.012550,62.449842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556843,1.608482,0.213235,0.026857,0.500338,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.901194,mpc-p,0,-126.340000,54.885000,13.124346,8.576473,13.320000,8.685000,-0.195654,-0.108527,-1.616224,2.836017,-0.091484,2.836017,-1.616224,0.200000,0.580000,21,77,21.421033,76.734660,21.421033,76.734660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.097401,-18.743192,46.670774,60.358103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564167,1.439859,0.206045,0.018764,0.500451,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.911166,mpc-p,0,-126.340000,54.885000,13.138118,8.587638,13.320000,8.685000,-0.181882,-0.097362,-0.518412,-2.348100,0.091484,-2.348100,-0.518412,0.220000,0.650000,0,112,0.286207,112.449266,0.286207,112.449266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.031569,-20.471558,44.129349,57.628568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.639273,1.517255,0.286300,0.019423,0.500258,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.921193,mpc-p,0,-126.340000,54.885000,13.146203,8.595765,13.320000,8.665000,-0.173797,-0.069235,-0.213464,-4.116798,0.823360,-4.116798,-0.213464,0.140000,0.880000,-2,108,-1.570845,107.524002,-1.570845,107.524002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.992005,-22.270281,43.882852,60.173990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560150,1.459391,0.275785,0.025444,0.500886,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.931192,mpc-p,0,-126.340000,54.885000,13.148703,8.600666,13.310000,8.645000,-0.161297,-0.044334,-1.555235,-1.555235,0.274453,-1.555235,-1.555235,0.060000,1.020000,15,73,15.037849,72.715393,15.037849,72.715393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.578080,-22.722805,34.908241,51.006464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559234,1.519603,0.299795,0.023966,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.941192,mpc-p,0,-126.340000,54.885000,13.145850,8.602264,13.300000,8.665000,-0.154150,-0.062736,-3.201954,3.018985,0.579401,3.018985,-3.201954,0.060000,0.920000,27,38,26.957478,37.728369,26.957478,37.728369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.674719,-21.990285,39.823400,51.016339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559421,1.466992,0.214675,0.024584,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.951207,mpc-p,0,-126.340000,54.885000,13.137829,8.600456,13.270000,8.705000,-0.132171,-0.104544,-3.811850,4.116798,0.213464,4.116798,-3.811850,0.140000,0.690000,20,40,19.526172,40.498966,19.526172,40.498966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.989982,-20.472875,53.519837,65.987001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.904902,1.489295,0.208704,0.020060,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.961193,mpc-p,0,-126.340000,54.885000,13.124898,8.595164,13.240000,8.725000,-0.115102,-0.129836,-2.714037,0.884349,-0.274453,0.884349,-2.714037,0.170000,0.530000,-1,76,-0.917502,75.651313,-0.917502,75.651313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.850655,-19.997808,60.927181,71.233688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565432,1.531963,0.226944,0.024180,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.971192,mpc-p,0,-126.340000,54.885000,13.107225,8.586287,13.220000,8.705000,-0.112775,-0.118713,-2.348100,-4.055809,0.457422,-4.055809,-2.348100,0.120000,0.620000,-7,107,-7.423729,106.919206,-7.423729,106.919206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.847858,-20.227480,52.337612,64.861380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.668739,1.883034,0.303223,0.042946,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008413,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.981194,mpc-p,0,-126.340000,54.885000,13.085027,8.573746,13.200000,8.665000,-0.114973,-0.091254,-2.165131,-6.739351,0.762370,-6.739351,-2.165131,0.050000,0.850000,-7,108,-7.340183,108.006392,-7.340183,108.006392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.354931,-20.281663,43.692460,57.806808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602014,1.523943,0.257338,0.026547,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.991199,mpc-p,0,-126.340000,54.885000,13.058523,8.557465,13.190000,8.615000,-0.131477,-0.057535,-2.470079,-4.726694,0.274453,-4.726694,-2.470079,0.030000,1.000000,-8,77,-7.719131,76.900423,-7.719131,76.900423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.560633,-19.857208,36.006048,50.876126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569362,1.459878,0.276444,0.026311,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.001165,mpc-p,0,-126.340000,54.885000,13.028058,8.537465,13.160000,8.605000,-0.131942,-0.067535,-3.323933,-0.091484,0.518412,-0.091484,-3.323933,0.000000,0.930000,1,39,0.585077,38.711581,0.585077,38.711581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.216168,-18.303472,38.564840,51.630665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.683096,1.868941,0.226659,0.042017,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008334,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.011194,mpc-p,0,-126.340000,54.885000,12.993520,8.513469,13.120000,8.625000,-0.126480,-0.111531,-4.482736,2.653048,0.091484,2.653048,-4.482736,-0.010000,0.710000,9,26,9.497874,26.106612,9.497874,26.106612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.274687,-15.715232,50.992179,66.345379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580482,1.681315,0.221631,0.033441,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.021196,mpc-p,0,-126.340000,54.885000,12.955414,8.485621,13.080000,8.625000,-0.124586,-0.139379,-4.726694,0.579401,0.396432,0.579401,-4.726694,0.010000,0.500000,4,55,4.470682,54.600039,4.470682,54.600039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.417831,-13.068251,58.764786,74.489025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567456,1.989974,0.346176,0.073161,0.509210,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008502,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.031176,mpc-p,0,-126.340000,54.885000,12.913960,8.453893,13.040000,8.595000,-0.126040,-0.141107,-4.665705,-6.068465,0.762370,-6.068465,-4.665705,0.020000,0.500000,-5,100,-4.991349,105.712866,-4.991349,105.712866,0.000000,-6.112827,0.000000,64.000000,0.000000,0.000000,42.830906,-11.513574,54.529207,63.736476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.657861,1.746877,0.278128,0.041934,0.503481,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.041199,mpc-p,0,-126.340000,54.885000,12.869082,8.418029,13.000000,8.515000,-0.130918,-0.096971,-4.787684,-10.093779,0.396432,-10.093779,-4.787684,0.010000,0.730000,-9,112,-9.170268,112.450000,-9.170268,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.827918,-11.557424,49.615693,60.611378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611218,1.742454,0.310746,0.040486,0.502689,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.051198,mpc-p,0,-126.340000,54.885000,12.821276,8.378232,12.960000,8.425000,-0.138724,-0.046768,-4.421746,-9.666852,0.518412,-9.666852,-4.421746,0.000000,0.930000,-15,99,-15.009924,99.000628,-15.009924,99.000628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.515576,-11.354163,42.906885,54.404646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.637484,1.870840,0.363702,0.051477,1.145937,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.061195,mpc-p,0,-126.340000,54.885000,12.770647,8.334413,12.920000,8.375000,-0.149353,-0.040587,-4.665705,-4.726694,0.823360,-4.726694,-4.665705,-0.020000,1.020000,-13,54,-12.710957,46.120853,-12.710957,46.120853,0.000000,7.879774,0.000000,64.000000,0.000000,0.000000,50.073215,-11.078016,39.330336,51.380452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.062519,1.743137,0.297569,0.041024,0.500897,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.071164,mpc-p,0,-126.340000,54.885000,12.717535,8.286698,12.870000,8.365000,-0.152465,-0.078302,-5.092632,1.433256,0.396432,1.433256,-5.092632,-0.050000,0.880000,-6,9,-5.691484,-1.083450,-5.691484,-1.083450,0.000000,10.084077,0.000000,64.000000,0.000000,0.000000,51.885562,-10.192772,49.955485,61.122460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565321,3.771250,0.233743,0.042460,0.505020,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010128,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.081325,mpc-p,0,-126.340000,54.885000,12.660887,8.233929,12.820000,8.395000,-0.159113,-0.161071,-5.458569,3.384923,0.213464,3.384923,-5.458569,-0.070000,0.590000,-2,-5,-2.116244,-4.613853,-2.116244,-4.613853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.974770,-8.175481,67.306597,84.805267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560178,1.570028,0.221814,0.032696,0.500757,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.091389,mpc-p,0,-126.340000,54.885000,12.602464,8.177561,12.770000,8.395000,-0.167536,-0.217439,-5.458569,3.384923,0.457422,-2.043152,-5.519559,-0.040000,0.260000,-9,16,-9.332944,15.798157,-9.332944,15.798157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.179528,-6.757075,74.497097,91.006573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604574,1.886252,0.262090,0.044669,0.501122,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008313,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.103263,mpc-p,0,-126.340000,54.885000,12.530812,8.105836,12.710000,8.295000,-0.179188,-0.189164,-5.397580,-13.936124,0.396432,-13.936124,-5.397580,-0.050000,0.190000,-19,61,-18.670627,112.450000,-18.670627,112.450000,0.000000,-51.651843,0.000000,64.000000,0.000000,0.000000,64.816174,-1.494817,75.767378,89.126216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589355,1.483290,0.239313,0.020545,0.500387,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.111381,mpc-p,0,-126.340000,54.885000,12.480253,8.053564,12.660000,8.145000,-0.179747,-0.091436,-5.336590,-22.108731,0.030495,-22.108731,-5.336590,-0.080000,0.290000,-13,106,-12.635320,112.450000,-12.635320,112.450000,0.000000,-6.651843,0.000000,64.000000,0.000000,0.000000,67.382942,4.605059,73.244783,82.550035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547914,1.443589,0.226355,0.019767,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.121388,mpc-p,0,-126.340000,54.885000,12.416323,7.985561,12.610000,7.905000,-0.193677,0.080561,-5.092632,-26.804930,0.213464,-26.804930,-5.092632,-0.120000,0.700000,-17,112,-16.614203,112.450000,-16.614203,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.326053,12.161278,74.180710,89.377446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558476,1.515132,0.280105,0.021107,0.500772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.131415,mpc-p,0,-126.340000,54.885000,12.350608,7.913504,12.560000,7.665000,-0.209392,0.248504,-6.373413,-24.060398,0.457422,-24.060398,-6.373413,-0.130000,0.970000,-10,112,-9.633347,112.450000,-9.633347,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.448218,20.896582,76.956566,97.917976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553366,1.465238,0.296595,0.019159,0.500774,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.141389,mpc-p,0,-126.340000,54.885000,12.283734,7.838001,12.490000,7.475000,-0.206266,0.363001,-7.105289,-16.924615,0.030495,-16.924615,-7.105289,-0.130000,1.060000,-1,112,-1.134282,112.450000,-1.134282,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.559498,28.563733,78.416839,106.062305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572177,1.770481,0.339679,0.035582,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.151389,mpc-p,0,-126.340000,54.885000,12.215295,7.758531,12.420000,7.355000,-0.204705,0.403531,-7.959143,-8.203101,1.006328,-8.203101,-7.959143,-0.090000,1.090000,5,67,4.785207,58.668763,4.785207,58.668763,0.000000,8.781237,0.000000,64.000000,0.000000,0.000000,55.057935,31.595848,81.314803,107.491310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566447,1.649906,0.384407,0.027895,0.501066,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.161389,mpc-p,0,-126.340000,54.885000,12.145575,7.675365,12.340000,7.335000,-0.194425,0.340365,-8.447060,1.372266,1.067318,1.372266,-8.447060,-0.050000,0.950000,8,22,7.794974,-16.991797,7.794974,-16.991797,0.000000,39.441797,0.000000,64.000000,0.000000,0.000000,53.890095,29.418368,91.499325,120.192773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569417,1.792059,0.250346,0.040444,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.171388,mpc-p,0,-126.340000,54.885000,12.074683,7.588601,12.260000,7.385000,-0.185317,0.203601,-7.837164,5.946486,1.006328,5.946486,-7.837164,-0.030000,0.630000,1,-23,1.055430,-39.876810,1.055430,-39.876810,0.000000,17.326810,0.000000,64.000000,0.000000,0.000000,55.704270,22.675448,102.108272,126.355735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569240,1.732242,0.210482,0.026636,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.181389,mpc-p,0,-126.340000,54.885000,12.002674,7.498292,12.190000,7.415000,-0.187326,0.083292,-7.959143,2.775027,1.189297,2.775027,-7.959143,-0.010000,0.240000,-5,8,-5.099567,7.668223,-5.099567,7.668223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.232246,17.987633,117.642320,139.946568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.744729,1.796584,0.245055,0.039273,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.191392,mpc-p,0,-126.340000,54.885000,11.929634,7.404555,12.110000,7.395000,-0.180366,0.009555,-6.800341,-6.922320,0.213464,-6.922320,-6.800341,0.000000,0.130000,-23,53,-23.392915,90.285211,-23.392915,90.285211,0.000000,-37.616987,0.000000,64.000000,0.000000,0.000000,70.502339,14.420762,107.457430,124.046259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574031,1.675805,0.233479,0.026313,0.501033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.202263,mpc-p,0,-126.340000,54.885000,11.849175,7.298946,12.050000,7.265000,-0.200825,0.033946,-6.007476,-16.375708,-0.518412,-16.375708,-6.007476,-0.060000,0.280000,-32,98,-31.884626,112.450000,-31.884626,112.450000,0.000000,-14.781777,0.000000,64.000000,0.000000,0.000000,77.336286,13.799876,97.680584,109.954456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567820,1.907004,0.333443,0.035795,0.514483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008368,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.211418,mpc-p,0,-126.340000,54.885000,11.780589,7.207099,12.000000,7.105000,-0.219411,0.102099,-6.007476,-16.375708,-0.091484,-21.254876,-5.702528,-0.120000,0.570000,-29,112,-28.916316,112.450000,-28.916316,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.161802,14.421599,93.707871,106.611428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.949205,1.741943,0.300254,0.040098,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008543,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.221391,mpc-p,0,-126.340000,54.885000,11.705050,7.104142,11.940000,6.925000,-0.234950,0.179142,-7.410237,-19.608157,1.006328,-19.608157,-7.410237,-0.220000,0.880000,-7,112,-6.887542,112.450000,-6.887542,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.852125,18.825886,90.197927,108.377175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590011,1.720346,0.302609,0.025421,0.501199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.231390,mpc-p,0,-126.340000,54.885000,11.628481,6.998019,11.860000,6.785000,-0.231519,0.213019,-8.873987,-12.716332,0.762370,-12.716332,-8.873987,-0.170000,1.020000,4,67,4.302662,64.581693,4.302662,64.581693,0.000000,2.868307,0.000000,64.000000,0.000000,0.000000,72.975694,24.055056,86.439586,113.277379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594586,1.767129,0.376132,0.036714,0.500822,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008286,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.241388,mpc-p,0,-126.340000,54.885000,11.551092,6.889141,11.770000,6.715000,-0.218908,0.174141,-10.154769,-4.360757,0.518412,-4.360757,-10.154769,-0.080000,0.880000,9,22,9.231826,-0.679335,9.231826,-0.679335,0.000000,23.129335,0.000000,64.000000,0.000000,0.000000,68.778243,28.285812,96.123017,126.274276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571422,1.709859,0.225249,0.020318,0.500642,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.251386,mpc-p,0,-126.340000,54.885000,11.472878,6.777650,11.680000,6.695000,-0.207122,0.082650,-10.581696,0.152474,0.640391,0.152474,-10.581696,-0.030000,0.600000,9,-23,9.310927,-24.603782,9.310927,-24.603782,0.000000,2.053782,0.000000,64.000000,0.000000,0.000000,67.156448,28.797530,105.162684,132.733747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568688,1.625160,0.205302,0.019748,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.261414,mpc-p,0,-126.340000,54.885000,11.393605,6.663384,11.580000,6.675000,-0.186395,-0.011616,-10.093779,-1.799193,1.006328,-1.799193,-10.093779,0.000000,0.210000,1,14,1.292348,14.035701,1.292348,14.035701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.896578,29.544132,118.255490,144.458478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554418,1.663925,0.209508,0.023900,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.271417,mpc-p,0,-126.340000,54.885000,11.313672,6.547113,11.480000,6.605000,-0.166328,-0.057887,-9.666852,-10.581696,1.189297,-10.581696,-9.666852,0.010000,0.120000,-8,59,-7.631672,89.573493,-7.631672,89.573493,0.000000,-30.537791,0.000000,64.000000,0.000000,0.000000,72.666371,30.086079,107.719963,126.000763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554809,1.597946,0.223045,0.022629,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.281417,mpc-p,0,-126.340000,54.885000,11.232884,6.428784,11.400000,6.465000,-0.167116,-0.036216,-8.691018,-18.815292,0.518412,-18.815292,-8.691018,0.010000,0.300000,-21,104,-21.336728,112.450000,-21.336728,112.450000,0.000000,-8.414299,0.000000,64.000000,0.000000,0.000000,74.557643,32.651502,100.735625,115.806902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552221,1.581273,0.278136,0.024627,0.502846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.291416,mpc-p,0,-126.340000,54.885000,11.151181,6.308551,11.320000,6.275000,-0.168819,0.033551,-8.264091,-22.291700,0.213464,-22.291700,-8.264091,-0.040000,0.650000,-22,112,-21.870791,112.450000,-21.870791,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.186561,35.499208,96.958740,113.643283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549687,1.451780,0.248695,0.018975,0.502384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.301417,mpc-p,0,-126.340000,54.885000,11.068488,6.186573,11.240000,6.085000,-0.171512,0.101573,-8.569039,-18.205396,0.640391,-18.205396,-8.569039,-0.090000,0.920000,-12,89,-12.075458,88.594422,-12.075458,88.594422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.383376,40.044104,96.162379,118.159021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554172,1.503621,0.311523,0.019451,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.311735,mpc-p,0,-126.340000,54.885000,10.982085,6.059126,11.140000,5.955000,-0.157915,0.104126,-10.398727,-10.032790,1.067318,-10.032790,-10.398727,-0.120000,0.950000,13,44,12.716955,15.085542,12.716955,15.085542,0.000000,28.508880,0.000000,64.000000,0.000000,0.000000,64.190320,44.647374,96.458872,126.298807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600212,1.451914,0.218478,0.018289,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.321414,mpc-p,0,-126.340000,54.885000,10.899956,5.938281,11.040000,5.895000,-0.140044,0.043281,-11.862478,-3.689871,0.640391,-3.689871,-11.862478,-0.050000,0.740000,23,-1,23.231267,-26.458956,23.231267,-26.458956,0.000000,25.053378,0.000000,64.000000,0.000000,0.000000,56.353406,46.198359,98.602877,132.762020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551018,1.433973,0.192548,0.017454,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.331413,mpc-p,0,-126.340000,54.885000,10.813944,5.812343,10.930000,5.875000,-0.116056,-0.062657,-11.984457,-1.311276,0.579401,-1.311276,-11.984457,0.020000,0.380000,19,-25,19.166644,-25.420106,19.166644,-25.420106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.284125,46.599500,110.632035,142.948212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542682,1.574517,0.197841,0.019962,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.341415,mpc-p,0,-126.340000,54.885000,10.726626,5.685449,10.820000,5.835000,-0.093374,-0.149551,-11.557530,-6.434403,0.701380,-6.434403,-11.557530,0.060000,0.100000,8,20,8.457787,32.015975,8.457787,32.015975,0.000000,-12.436081,0.000000,64.000000,0.000000,0.000000,53.734065,47.845517,124.775825,152.617310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545554,1.445942,0.209073,0.019719,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.351417,mpc-p,0,-126.340000,54.885000,10.637924,5.557838,10.710000,5.725000,-0.072076,-0.167162,-10.520706,-15.033937,0.518412,-15.033937,-10.520706,0.080000,0.090000,-8,65,-7.586835,102.510154,-7.586835,102.510154,0.000000,-37.930260,0.000000,64.000000,0.000000,0.000000,56.516815,49.592639,115.407387,135.113864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559383,1.466151,0.214110,0.018995,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.361418,mpc-p,0,-126.340000,54.885000,10.547758,5.429762,10.610000,5.545000,-0.062242,-0.115238,-9.483883,-22.230710,0.457422,-22.230710,-9.483883,0.080000,0.300000,-22,110,-21.543172,112.450000,-21.543172,112.450000,0.000000,-2.870106,0.000000,64.000000,0.000000,0.000000,57.714518,52.531377,108.898904,128.133747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548267,1.575820,0.271098,0.019443,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.371413,mpc-p,0,-126.340000,54.885000,10.456063,5.301498,10.520000,5.325000,-0.063937,-0.023502,-9.483883,-23.755450,0.457422,-23.755450,-9.483883,0.040000,0.690000,-20,112,-19.947252,112.449998,-19.947252,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.535077,55.770866,106.921753,129.827064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545966,1.436903,0.252190,0.018704,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.381418,mpc-p,0,-126.340000,54.885000,10.362563,5.173046,10.430000,5.135000,-0.067437,0.038046,-9.422894,-17.290552,0.518412,-17.290552,-9.422894,-0.060000,0.940000,-6,67,-6.373823,61.194400,-6.373823,61.194400,0.000000,6.255598,0.000000,64.000000,0.000000,0.000000,50.520104,60.770047,109.789510,139.731902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549709,1.490910,0.301017,0.017733,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.391418,mpc-p,0,-126.340000,54.885000,10.267298,5.044849,10.330000,5.015000,-0.062702,0.029849,-10.886644,-7.654195,0.823360,-7.654195,-10.886644,-0.080000,0.860000,14,22,13.982326,-14.412914,13.982326,-14.412914,0.000000,36.862912,0.000000,64.000000,0.000000,0.000000,42.832747,65.309911,109.320293,150.738146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550737,1.501769,0.213651,0.021194,0.500696,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.401419,mpc-p,0,-126.340000,54.885000,10.170071,4.917029,10.220000,4.975000,-0.049929,-0.057971,-11.740498,-1.799193,0.640391,-1.799193,-11.740498,0.000000,0.560000,16,-23,16.295447,-44.173405,16.295447,-44.173405,0.000000,21.623403,0.000000,64.000000,0.000000,0.000000,34.495503,65.946942,105.453336,148.380596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563735,1.869043,0.312681,0.052417,0.501094,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008316,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.411389,mpc-p,0,-126.340000,54.885000,10.071077,4.790221,10.120000,4.955000,-0.048923,-0.164779,-11.069613,-2.165131,0.579401,-2.165131,-11.069613,0.020000,0.190000,7,-18,6.805349,-18.316807,6.805349,-18.316807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.830096,66.347400,116.564228,157.758502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574331,1.513731,0.209756,0.022331,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.421420,mpc-p,0,-126.340000,54.885000,9.969280,4.663501,10.010000,4.895000,-0.040720,-0.231499,-10.825654,-9.239925,0.091484,-9.239925,-10.825654,0.050000,0.040000,-5,27,-4.890789,48.461542,-4.890789,48.461542,0.000000,-21.778349,0.000000,64.000000,0.000000,0.000000,34.004790,66.700051,120.998013,156.929944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553552,1.481616,0.196281,0.017050,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.431412,mpc-p,0,-126.340000,54.885000,9.865544,4.538343,9.900000,4.765000,-0.034456,-0.226657,-10.520706,-17.839459,0.335443,-17.839459,-10.520706,0.050000,0.050000,-15,72,-14.628692,112.450000,-14.628692,112.450000,0.000000,-40.766807,0.000000,64.000000,0.000000,0.000000,36.870221,67.691487,112.636023,142.510285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546937,1.442733,0.228380,0.017371,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.441414,mpc-p,0,-126.340000,54.885000,9.759246,4.414361,9.810000,4.555000,-0.050754,-0.140639,-9.483883,-25.585138,0.274453,-25.585138,-9.483883,0.020000,0.310000,-27,112,-27.336676,112.450000,-27.336676,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.063884,71.337121,110.408300,141.664305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550673,1.455213,0.236543,0.020477,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.451415,mpc-p,0,-126.340000,54.885000,9.650356,4.291897,9.710000,4.305000,-0.059644,-0.013103,-9.361904,-25.951076,-0.152474,-25.951076,-9.361904,-0.070000,0.710000,-22,112,-21.749622,112.450000,-21.749622,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.147853,75.884872,110.993072,146.687583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553801,1.521013,0.281163,0.023676,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.461386,mpc-p,0,-126.340000,54.885000,9.539094,4.171542,9.610000,4.105000,-0.070906,0.066542,-11.069613,-19.913105,0.213464,-19.913105,-11.069613,-0.190000,0.940000,8,86,8.301503,86.265140,8.301503,86.265140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.798812,82.545654,116.227142,158.398111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560813,1.456383,0.324921,0.018151,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.471411,mpc-p,0,-126.340000,54.885000,9.424381,4.052498,9.490000,3.965000,-0.065619,0.087498,-13.021280,-11.496540,0.213464,-11.496540,-13.021280,-0.080000,0.920000,16,41,15.862035,20.422841,15.862035,20.422841,0.000000,20.842299,0.000000,64.000000,0.000000,0.000000,18.671264,86.992109,123.466933,167.456658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549125,1.615310,0.230250,0.023543,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.481405,mpc-p,0,-126.340000,54.885000,9.307057,3.935997,9.360000,3.885000,-0.052943,0.050997,-14.058103,-4.299767,1.006328,-4.299767,-14.058103,0.020000,0.690000,15,-4,14.510249,-20.652850,14.510249,-20.652850,0.000000,16.917990,0.000000,64.000000,0.000000,0.000000,13.219987,88.014379,123.101417,171.490318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.428013,1.564734,0.208735,0.021809,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.491386,mpc-p,0,-126.340000,54.885000,9.186805,3.822016,9.240000,3.855000,-0.053195,-0.032984,-13.326228,-2.226120,0.518412,-2.226120,-13.326228,0.050000,0.360000,2,-14,1.819451,-13.939173,1.819451,-13.939173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.313903,86.490852,122.064483,172.593729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556403,1.485425,0.194974,0.020407,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.501415,mpc-p,0,-126.340000,54.885000,9.062762,3.710081,9.110000,3.805000,-0.047238,-0.094919,-12.777322,-8.264091,0.152474,-8.264091,-12.777322,0.060000,0.130000,-12,31,-11.528592,54.144169,-11.528592,54.144169,0.000000,-23.083341,0.000000,64.000000,0.000000,0.000000,16.103007,84.096818,123.391966,168.707194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553951,1.483347,0.219415,0.020201,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.511413,mpc-p,0,-126.340000,54.885000,8.935789,3.601282,8.990000,3.675000,-0.054211,-0.073718,-11.374561,-17.107583,0.152474,-17.107583,-11.374561,0.050000,0.130000,-32,76,-32.357332,112.450000,-32.357332,112.450000,0.000000,-36.389173,0.000000,64.000000,0.000000,0.000000,20.533657,82.337181,111.528346,149.206100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559130,1.482110,0.232157,0.019568,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.521417,mpc-p,0,-126.340000,54.885000,8.805336,3.495412,8.880000,3.475000,-0.074664,0.020412,-10.703675,-23.267533,0.030495,-23.267533,-10.703675,-0.050000,0.390000,-35,112,-35.334615,112.450000,-35.334615,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.282445,82.289575,108.246822,143.843774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554020,1.472852,0.223832,0.020250,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.531413,mpc-p,0,-126.340000,54.885000,8.671478,3.392792,8.770000,3.245000,-0.098522,0.147792,-11.923467,-24.670294,0.213464,-24.670294,-11.923467,-0.180000,0.750000,-15,112,-14.965013,112.450000,-14.965013,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.158681,85.166886,110.072070,150.743452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549702,1.792615,0.340141,0.040217,0.837856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008571,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.541395,mpc-p,0,-126.340000,54.885000,8.534238,3.293672,8.650000,3.045000,-0.115762,0.248672,-13.936124,-18.876282,0.091484,-18.876282,-13.936124,-0.210000,0.960000,5,112,5.334736,112.197659,5.334736,112.197659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.405096,90.515512,121.760526,163.245776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580001,1.637970,0.344089,0.026652,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.551422,mpc-p,0,-126.340000,54.885000,8.392694,3.197647,8.510000,2.905000,-0.117306,0.292647,-15.277895,-10.398727,0.152474,-10.398727,-15.277895,-0.080000,1.040000,2,67,2.175081,42.086781,2.175081,42.086781,0.000000,25.110878,0.000000,64.000000,0.000000,0.000000,7.371289,92.954771,125.868738,168.147478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564085,1.787146,0.422950,0.749477,0.500794,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.009035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.561389,mpc-p,0,-126.340000,54.885000,8.248273,3.105883,8.360000,2.855000,-0.111727,0.250883,-15.460864,-0.945339,0.335443,-0.945339,-15.460864,-0.010000,0.910000,-5,22,-4.639189,-24.823558,-4.639189,-24.823558,0.000000,47.021217,0.000000,64.000000,0.000000,0.000000,3.690648,91.020398,126.787189,171.739000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571524,1.644958,0.218670,0.026019,0.500827,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.571420,mpc-p,0,-126.340000,54.885000,8.099131,3.017414,8.220000,2.885000,-0.120869,0.132414,-14.424041,3.933829,0.640391,3.933829,-14.424041,0.000000,0.570000,-18,-23,-17.677648,-39.834259,-17.677648,-39.834259,0.000000,17.031918,0.000000,64.000000,0.000000,0.000000,1.800576,84.143819,125.097336,169.340272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569312,1.907727,0.258682,0.041818,1.762410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009551,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.581755,mpc-p,0,-126.340000,54.885000,7.941426,2.930492,8.090000,2.905000,-0.148574,0.025492,-14.424041,3.933829,0.762370,1.372266,-13.326228,-0.050000,0.180000,-19,-8,-19.291559,-8.405509,-19.291559,-8.405509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.983053,76.239483,125.136727,170.886428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.261308,1.647250,0.215457,0.033197,0.500975,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.591384,mpc-p,0,-126.340000,54.885000,7.790777,2.853513,7.970000,2.865000,-0.179223,-0.011487,-12.655342,-8.020133,0.335443,-8.020133,-12.655342,-0.100000,0.040000,-40,37,-39.795203,105.265806,-39.795203,105.265806,0.000000,-68.671315,0.000000,64.000000,0.000000,0.000000,5.975671,71.755025,117.313067,161.715511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562298,1.846328,0.249593,0.037069,0.501114,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.601394,mpc-p,0,-126.340000,54.885000,7.630335,2.777713,7.850000,2.725000,-0.219665,0.052713,-12.289405,-18.083417,0.091484,-18.083417,-12.289405,-0.200000,0.110000,-42,82,-42.340217,112.450000,-42.340217,112.450000,0.000000,-30.855509,0.000000,64.000000,0.000000,0.000000,9.685144,70.824119,107.410244,147.958968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.631536,1.616847,0.302235,0.020642,0.500685,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.611382,mpc-p,0,-126.340000,54.885000,7.466366,2.706507,7.720000,2.505000,-0.253634,0.201507,-13.326228,-26.743941,-0.579401,-26.743941,-13.326228,-0.310000,0.400000,-20,112,-19.935449,112.450000,-19.935449,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.276955,74.723611,110.294889,149.149970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554060,1.668612,0.252148,0.023470,0.500910,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.621389,mpc-p,0,-126.340000,54.885000,7.298175,2.639706,7.580000,2.245000,-0.281825,0.394706,-13.326228,-26.743941,0.335443,-28.024722,-16.070760,-0.270000,0.760000,-37,112,-37.273459,112.450000,-37.273459,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.652693,80.985131,121.559877,159.610796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565134,1.778741,0.367866,0.038470,0.500943,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008262,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.631396,mpc-p,0,-126.340000,54.885000,7.126111,2.577564,7.420000,2.005000,-0.293889,0.572564,-17.656490,-22.474668,0.152474,-22.474668,-17.656490,-0.260000,0.960000,-8,112,-7.614935,112.450000,-7.614935,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.660881,87.806500,126.517383,167.569238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581219,1.735838,0.323824,0.036799,0.500647,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008189,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.641403,mpc-p,0,-126.340000,54.885000,6.950175,2.520168,7.230000,1.835000,-0.279825,0.685168,-19.547167,-14.241072,0.030495,-14.241072,-19.547167,-0.180000,1.040000,0,112,0.397756,112.450000,0.397756,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.469515,92.836735,133.433679,176.241812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.824167,1.466168,0.295677,0.020188,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.652257,mpc-p,0,-126.340000,54.885000,6.755071,2.463394,7.020000,1.755000,-0.264929,0.708394,-19.791126,-3.018985,0.030495,-3.018985,-19.791126,-0.080000,1.070000,-9,67,-8.552531,60.265172,-8.552531,60.265172,0.000000,7.184828,0.000000,64.000000,0.000000,0.000000,-7.457967,92.726050,135.239980,179.256263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.600874,1.780037,0.439754,0.050935,0.503882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010386,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.662682,mpc-p,0,-126.340000,54.885000,6.563531,2.414308,6.820000,1.775000,-0.256469,0.639308,-19.669147,5.824507,0.457422,5.824507,-19.669147,-0.030000,0.950000,-17,22,-16.995914,-2.030108,-16.995914,-2.030108,0.000000,24.480108,0.000000,64.000000,0.000000,0.000000,-7.655273,86.109431,133.388440,177.471544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.781250,1.718745,0.247993,0.032871,1.786858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009578,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.672772,mpc-p,0,-126.340000,54.885000,6.374377,2.371954,6.620000,1.875000,-0.245623,0.496954,-19.913105,10.642686,1.250287,10.642686,-19.913105,-0.010000,0.590000,-20,-14,-19.630998,-13.979031,-19.630998,-13.979031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.662544,74.711360,128.714506,171.603961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581354,1.639714,0.221953,1.036022,0.500697,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.682745,mpc-p,0,-126.340000,54.885000,6.183865,2.335121,6.430000,1.955000,-0.246135,0.380121,-19.486178,7.593205,1.189297,7.593205,-19.486178,-0.100000,0.230000,-18,31,-17.708149,40.567489,-17.708149,40.567489,0.000000,-9.546520,0.000000,64.000000,0.000000,0.000000,-1.762776,64.718371,127.720203,171.670562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559099,1.489597,0.204115,0.022181,0.500806,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.692779,mpc-p,0,-126.340000,54.885000,5.988703,2.303145,6.240000,1.985000,-0.251297,0.318145,-19.791126,-1.494245,0.152474,-1.494245,-19.791126,-0.110000,0.190000,-23,76,-22.688861,112.450000,-22.688861,112.450000,0.000000,-36.429031,0.000000,64.000000,0.000000,0.000000,3.338880,57.413384,115.793112,155.705802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568086,1.758059,0.303387,0.036282,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.702743,mpc-p,0,-126.340000,54.885000,5.791613,2.276473,6.050000,1.935000,-0.258387,0.341473,-19.608157,-8.995966,-0.091484,-8.995966,-19.608157,-0.180000,0.410000,-23,112,-23.407567,112.450000,-23.407567,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.063608,56.217601,109.639774,148.098817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563638,1.441799,0.248169,0.016341,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.712743,mpc-p,0,-126.340000,54.885000,5.590651,2.254807,5.850000,1.845000,-0.259349,0.409807,-20.583991,-11.130602,0.213464,-11.130602,-20.583991,-0.170000,0.760000,-22,112,-21.629215,112.450000,-21.629215,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.666513,59.180401,110.888226,151.606808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560351,1.773050,0.383062,0.035762,0.500898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008264,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.722749,mpc-p,0,-126.340000,54.885000,5.386505,2.238245,5.640000,1.775000,-0.253495,0.463245,-22.047741,-6.434403,1.250287,-6.434403,-22.047741,-0.160000,0.960000,-12,112,-11.662211,112.450000,-11.662211,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.101376,64.439004,116.262128,159.855604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599481,1.689863,0.359515,0.030129,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.732745,mpc-p,0,-126.340000,54.885000,5.179724,2.226806,5.420000,1.765000,-0.240276,0.461806,-23.877429,1.433256,0.762370,1.433256,-23.877429,-0.120000,1.040000,1,67,1.241112,52.161880,1.241112,52.161880,0.000000,15.288120,0.000000,64.000000,0.000000,0.000000,7.115467,66.529316,115.973150,158.437584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561361,1.605022,0.372970,0.033100,0.500949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.742747,mpc-p,0,-126.340000,54.885000,4.970152,2.220449,5.180000,1.835000,-0.209848,0.385449,-23.877429,1.433256,0.152474,10.215758,-24.609304,-0.050000,0.890000,-6,61,-5.770106,60.701785,-5.770106,60.701785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.583904,67.136050,116.009946,159.899977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574003,1.770609,0.259224,0.030162,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.752750,mpc-p,0,-126.340000,54.885000,4.758092,2.219148,4.940000,1.955000,-0.181908,0.264148,-24.975242,13.387218,-0.152474,13.387218,-24.975242,0.000000,0.720000,1,16,1.357217,-25.205011,1.357217,-25.205011,0.000000,40.906796,0.000000,64.000000,0.000000,0.000000,4.288468,60.247612,109.842367,147.514960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568197,1.500585,0.198647,0.019933,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.762745,mpc-p,0,-126.340000,54.885000,4.543923,2.222857,4.690000,2.085000,-0.146077,0.137857,-25.646128,12.960290,1.311276,12.960290,-25.646128,0.020000,0.450000,5,-3,5.489766,-3.343470,5.489766,-3.343470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.134237,53.637113,116.398492,150.615164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559094,1.553405,0.208315,0.021100,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.772744,mpc-p,0,-126.340000,54.885000,4.327637,2.231523,4.440000,2.185000,-0.112363,0.046523,-25.036232,6.068465,1.189297,6.068465,-25.036232,0.050000,0.220000,-6,42,-5.720706,70.111641,-5.720706,70.111641,0.000000,-28.455112,0.000000,64.000000,0.000000,0.000000,9.927524,51.180593,123.402947,156.332243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556343,1.488944,0.223674,0.019697,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.782747,mpc-p,0,-126.340000,54.885000,4.109478,2.245082,4.200000,2.195000,-0.090522,0.050082,-23.694460,-4.604715,0.823360,-4.604715,-23.694460,0.040000,0.230000,-21,87,-21.127741,112.450000,-21.127741,112.450000,0.000000,-25.793470,0.000000,64.000000,0.000000,0.000000,15.380992,53.343461,119.665806,148.408201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562380,1.874181,0.370872,0.051009,0.501274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008375,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.792752,mpc-p,0,-126.340000,54.885000,3.889725,2.263459,3.970000,2.115000,-0.080275,0.148459,-22.230710,-12.045446,-0.274453,-12.045446,-22.230710,-0.040000,0.500000,-27,112,-27.155954,112.450000,-27.155954,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.581261,58.776021,115.657887,144.788163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574485,1.550487,0.240397,0.019082,0.500628,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.802745,mpc-p,0,-126.340000,54.885000,3.668954,2.286531,3.750000,2.015000,-0.081046,0.271531,-21.803783,-12.777322,-0.091484,-12.777322,-21.803783,-0.170000,0.810000,-17,112,-17.248312,112.450000,-17.248312,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.800062,66.222027,113.054268,148.324543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564464,1.440725,0.279869,0.016540,0.500553,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.812744,mpc-p,0,-126.340000,54.885000,3.447071,2.314230,3.530000,1.925000,-0.082929,0.389230,-22.352689,-8.386070,0.884349,-8.386070,-22.352689,-0.190000,0.980000,-9,112,-8.828462,112.450000,-8.828462,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.533463,74.602783,112.739358,156.300696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552919,1.517105,0.295845,0.019778,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.822742,mpc-p,0,-126.340000,54.885000,3.224472,2.346435,3.310000,1.895000,-0.085528,0.451435,-22.352689,-0.152474,1.189297,-0.152474,-22.352689,-0.220000,1.040000,-1,95,-1.110630,94.861325,-1.110630,94.861325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.360933,79.371060,119.721233,163.793893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556659,1.560636,0.307243,0.018862,0.501360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.832743,mpc-p,0,-126.340000,54.885000,3.001397,2.383032,3.090000,1.945000,-0.088603,0.438032,-21.742793,8.264091,0.030495,8.264091,-21.742793,-0.100000,1.000000,-17,50,-17.263852,31.677614,-17.263852,31.677614,0.000000,18.183710,0.000000,64.000000,0.000000,0.000000,7.898135,78.132604,122.873203,166.096837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550729,1.496799,0.212264,0.016175,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.842743,mpc-p,0,-126.340000,54.885000,2.778256,2.423872,2.890000,2.065000,-0.111744,0.358872,-20.888939,13.204249,0.640391,13.204249,-20.888939,-0.080000,0.780000,-28,8,-27.965497,8.338384,-27.965497,8.338384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.486681,71.633031,120.069713,162.438799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550175,1.517851,0.193140,0.018516,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.852746,mpc-p,0,-126.340000,54.885000,2.555224,2.468836,2.690000,2.195000,-0.134776,0.273836,-20.340032,12.289405,0.701380,12.289405,-20.340032,-0.170000,0.420000,-24,46,-23.878283,45.519164,-23.878283,45.519164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.711334,65.057506,116.303763,159.372540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559779,1.482511,0.206739,0.020668,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.862744,mpc-p,0,-126.340000,54.885000,2.332843,2.517727,2.500000,2.285000,-0.167157,0.232727,-20.401022,5.519559,1.067318,5.519559,-20.401022,-0.200000,0.360000,-25,91,-24.695945,110.164394,-24.695945,110.164394,0.000000,-19.645230,0.000000,64.000000,0.000000,0.000000,12.917396,60.105849,103.297473,139.860107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554033,1.447135,0.228605,0.015988,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.872743,mpc-p,0,-126.340000,54.885000,2.111303,2.570408,2.300000,2.315000,-0.188697,0.255408,-20.766960,-0.640391,0.457422,-0.640391,-20.766960,-0.220000,0.580000,-23,112,-23.440938,112.450000,-23.440938,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.071827,58.167350,94.310315,127.287193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552036,1.487385,0.232592,0.017259,0.500574,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.882742,mpc-p,0,-126.340000,54.885000,1.890931,2.626710,2.110000,2.325000,-0.219069,0.301710,-20.035084,-0.701380,0.701380,-0.701380,-20.035084,-0.220000,0.830000,-33,112,-32.650984,112.450000,-32.650984,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.055592,57.908254,95.151008,127.111850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546130,1.864147,0.362943,0.044195,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008331,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.892747,mpc-p,0,-126.340000,54.885000,1.671975,2.686479,1.900000,2.345000,-0.228025,0.341479,-20.766960,2.714037,1.006328,2.714037,-20.766960,-0.230000,1.010000,-25,96,-25.135816,96.307782,-25.135816,96.307782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.629553,56.799916,94.598893,126.398461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570995,1.553141,0.311821,0.018816,0.500634,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.902754,mpc-p,0,-126.340000,54.885000,1.454851,2.749510,1.690000,2.405000,-0.235149,0.344510,-21.681804,8.142112,1.250287,8.142112,-21.681804,-0.260000,0.990000,-10,57,-10.494832,57.236092,-10.494832,57.236092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.912548,53.740734,99.187980,132.649846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587653,1.696747,0.269773,0.028379,0.500718,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.912746,mpc-p,0,-126.340000,54.885000,1.240279,2.815489,1.490000,2.515000,-0.249721,0.300489,-21.742793,12.167426,0.945339,12.167426,-21.742793,-0.190000,0.860000,-16,35,-16.297595,34.843801,-16.297595,34.843801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.514200,48.895893,99.104196,134.752475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568604,1.727472,0.228574,0.033919,0.503099,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.922748,mpc-p,0,-126.340000,54.885000,1.028033,2.884384,1.270000,2.655000,-0.241967,0.229384,-21.132897,12.350394,0.640391,12.350394,-21.132897,-0.160000,0.570000,-24,57,-24.150399,57.075069,-24.150399,57.075069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.554876,43.089030,96.489344,135.428227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577179,1.803442,0.548964,0.039861,0.500967,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008482,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.932748,mpc-p,0,-126.340000,54.885000,0.818760,2.955892,1.060000,2.765000,-0.241240,0.190892,-21.132897,7.654195,1.128308,7.654195,-21.132897,-0.180000,0.510000,-24,102,-23.753087,102.470422,-23.753087,102.470422,0.000000,-0.395353,0.000000,64.000000,0.000000,0.000000,42.680489,38.630980,83.976615,116.481741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571021,1.661576,0.273326,0.028258,0.500484,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.942745,mpc-p,0,-126.340000,54.885000,0.612818,3.029787,0.860000,2.825000,-0.247182,0.204787,-20.766960,4.055809,1.067318,4.055809,-20.766960,-0.220000,0.720000,-23,112,-23.109561,112.450000,-23.109561,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.291159,35.628390,72.501400,97.652691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566570,2.407419,0.318491,0.040506,0.501473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.953154,mpc-p,0,-126.340000,54.885000,0.402216,3.109051,0.640000,2.895000,-0.237784,0.214051,-21.742793,5.702528,1.372266,5.702528,-21.742793,-0.220000,0.930000,-12,90,-12.049868,89.758470,-12.049868,89.758470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.839109,33.129308,70.865515,93.310583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566245,1.676399,0.313962,0.030650,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.962747,mpc-p,0,-126.340000,54.885000,0.211899,3.183986,0.440000,2.995000,-0.228101,0.188986,-22.230710,10.581696,1.189297,10.581696,-22.230710,-0.190000,0.960000,-7,46,-6.649837,45.789130,-6.649837,45.789130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.938055,30.706740,76.867868,100.650329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568360,1.608276,0.226908,0.022967,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.972742,mpc-p,0,-126.340000,54.885000,0.017834,3.263734,0.220000,3.125000,-0.202166,0.138734,-22.413679,13.631176,1.372266,13.631176,-22.413679,-0.140000,0.740000,-5,37,-5.044910,36.818471,-5.044910,36.818471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.863115,27.274617,86.976890,109.370888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561932,1.558015,0.194258,0.018668,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.982773,mpc-p,0,-126.340000,54.885000,-0.172292,3.345263,0.000000,3.255000,-0.172292,0.090263,-21.803783,12.594353,1.128308,12.594353,-21.803783,-0.110000,0.540000,-9,62,-9.246578,61.875738,-9.246578,61.875738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.479654,22.057120,92.281000,109.741009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565633,1.853934,0.426189,0.049059,0.501206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008409,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.992745,mpc-p,0,-126.340000,54.885000,-0.356379,3.427558,-0.200000,3.355000,-0.156379,0.072558,-20.644980,8.325081,1.128308,8.325081,-20.644980,-0.080000,0.520000,-21,101,-21.432161,100.638374,-21.432161,100.638374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.835261,17.144075,89.370516,100.342502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568284,1.495213,0.210671,0.018841,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.002741,mpc-p,0,-126.340000,54.885000,-0.535651,3.511045,-0.380000,3.445000,-0.155651,0.066045,-18.571334,5.702528,0.823360,5.702528,-18.571334,-0.130000,0.730000,-32,105,-31.689090,105.409985,-31.689090,105.409985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.466352,13.343414,82.832749,94.278749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555441,1.475294,0.229583,0.018172,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.012774,mpc-p,0,-126.340000,54.885000,-0.709971,3.595587,-0.560000,3.525000,-0.149971,0.070587,-18.327375,7.776174,1.860183,7.776174,-18.327375,-0.210000,0.930000,-19,72,-19.183224,71.534128,-19.183224,71.534128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.584524,10.889308,74.858474,84.303474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544891,1.432973,0.303687,0.015924,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.022780,mpc-p,0,-126.340000,54.885000,-0.877926,3.680399,-0.730000,3.635000,-0.147926,0.045399,-17.412531,11.740498,1.555235,11.740498,-17.412531,-0.240000,0.860000,-16,42,-15.719831,41.854111,-15.719831,41.854111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.943964,9.444145,76.998191,88.059189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552120,1.503978,0.203069,0.018230,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.032773,mpc-p,0,-126.340000,54.885000,-1.039516,3.765355,-0.900000,3.765000,-0.139516,0.000355,-16.985604,13.875134,1.006328,13.875134,-16.985604,-0.210000,0.650000,-16,39,-15.631180,38.766103,-15.631180,38.766103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.615905,7.283072,76.878227,89.743455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554028,1.659577,0.226830,0.031525,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.042749,mpc-p,0,-126.340000,54.885000,-1.194397,3.850154,-1.060000,3.895000,-0.134397,-0.044846,-16.192739,11.679509,1.067318,11.679509,-16.192739,-0.180000,0.500000,-21,67,-20.750262,66.550105,-20.750262,66.550105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.147332,5.224891,76.117423,87.068068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577088,1.472437,0.204731,0.022045,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.052781,mpc-p,0,-126.340000,54.885000,-1.343409,3.935166,-1.220000,3.995000,-0.123409,-0.059834,-15.399875,7.288257,0.823360,7.288257,-15.399875,-0.190000,0.550000,-21,98,-21.215993,97.672764,-21.215993,97.672764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.932013,3.238531,67.898192,74.876121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556291,1.774651,0.314210,0.042608,0.500522,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008204,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.062745,mpc-p,0,-126.340000,54.885000,-1.484480,4.019095,-1.360000,4.065000,-0.124480,-0.045905,-14.667999,5.946486,1.555235,5.946486,-14.667999,-0.220000,0.740000,-18,94,-17.901839,93.734334,-17.901839,93.734334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.322602,0.622561,61.166836,70.001225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553883,1.464014,0.241732,0.017584,0.500546,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.072779,mpc-p,0,-126.340000,54.885000,-1.619301,4.102836,-1.500000,4.135000,-0.119301,-0.032164,-14.119093,7.471226,1.799193,7.471226,-14.119093,-0.220000,0.870000,-15,70,-15.057078,69.884624,-15.057078,69.884624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.053037,-2.008762,65.710580,74.464875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554836,1.565154,0.225014,0.025672,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.082778,mpc-p,0,-126.340000,54.885000,-1.746232,4.185278,-1.640000,4.235000,-0.106232,-0.049722,-13.997114,11.313571,1.372266,11.313571,-13.997114,-0.190000,0.810000,-10,41,-10.390302,40.822424,-10.390302,40.822424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.275404,-4.697706,74.204086,82.705290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546359,1.534657,0.184314,0.017716,0.504726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.092774,mpc-p,0,-126.340000,54.885000,-1.865491,4.266424,-1.780000,4.355000,-0.085491,-0.088576,-13.997114,12.960290,0.762370,12.960290,-13.997114,-0.170000,0.620000,-3,39,-2.605107,39.183426,-2.605107,39.183426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.567654,-6.727700,78.645288,84.049171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555046,1.486780,0.201732,0.016655,0.501942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.102783,mpc-p,0,-126.340000,54.885000,-1.977098,4.346175,-1.900000,4.475000,-0.077098,-0.128825,-12.472374,10.886644,1.128308,10.886644,-12.472374,-0.120000,0.490000,-14,63,-13.583198,62.778297,-13.583198,62.778297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.907751,-7.766982,73.526967,77.659013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553757,1.449523,0.196085,0.020318,0.500965,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.112775,mpc-p,0,-126.340000,54.885000,-2.080518,4.424027,-2.010000,4.565000,-0.070518,-0.140973,-10.764665,7.532216,1.006328,7.532216,-10.764665,-0.110000,0.540000,-23,83,-22.765295,83.127011,-22.765295,83.127011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.565645,-7.742555,62.471530,62.994951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551488,1.502731,0.216820,0.017993,0.503330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.122778,mpc-p,0,-126.340000,54.885000,-2.175934,4.499984,-2.110000,4.645000,-0.065934,-0.145016,-9.605862,5.824507,0.945339,5.824507,-9.605862,-0.160000,0.670000,-18,83,-18.214792,83.278444,-18.214792,83.278444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.546326,-8.074582,50.757602,53.725624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548958,1.521966,0.214350,0.019567,0.500957,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.132774,mpc-p,0,-126.340000,54.885000,-2.263019,4.573661,-2.200000,4.715000,-0.063019,-0.141339,-9.422894,7.044299,1.067318,7.044299,-9.422894,-0.190000,0.770000,-6,62,-5.787764,61.937263,-5.787764,61.937263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.598530,-8.453903,47.785772,49.729761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550689,1.793777,0.260576,0.034043,0.501014,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.142749,mpc-p,0,-126.340000,54.885000,-2.341588,4.644745,-2.290000,4.805000,-0.051588,-0.160255,-8.934977,9.178935,0.884349,9.178935,-8.934977,-0.150000,0.750000,-3,41,-3.090133,40.666449,-3.090133,40.666449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.741071,-8.392741,53.876248,53.225499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562081,1.639138,0.219957,0.025917,0.500834,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.152746,mpc-p,0,-126.340000,54.885000,-2.411876,4.713305,-2.370000,4.905000,-0.041876,-0.191695,-7.776174,10.703675,-0.091484,10.703675,-7.776174,-0.120000,0.600000,-5,35,-5.344230,35.086940,-5.344230,35.086940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.335877,-8.307816,58.267733,58.940416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558541,1.543778,0.207650,0.019975,0.500439,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.163526,mpc-p,0,-126.340000,54.885000,-2.478125,4.783993,-2.430000,5.015000,-0.048125,-0.231007,-5.702528,8.447060,0.762370,8.447060,-5.702528,-0.110000,0.460000,-15,59,-15.457537,58.894007,-15.457537,58.894007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.589178,-8.174686,61.801054,62.628031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585719,1.708244,0.234193,0.031465,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.172742,mpc-p,0,-126.340000,54.885000,-2.526862,4.841559,-2.480000,5.075000,-0.046862,-0.233441,-4.421746,5.092632,0.579401,5.092632,-4.421746,-0.100000,0.480000,-20,82,-20.438359,82.041681,-20.438359,82.041681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.218642,-7.876659,51.661031,51.608058,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555398,1.475221,0.201418,0.022236,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.182774,mpc-p,0,-126.340000,54.885000,-2.571620,4.901025,-2.500000,5.115000,-0.071620,-0.213975,-2.653048,2.775027,1.128308,2.775027,-2.653048,-0.130000,0.640000,-25,85,-25.175937,85.308429,-25.175937,85.308429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.527708,-7.612965,40.679968,41.268159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556460,1.434317,0.197264,0.015050,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.192774,mpc-p,0,-126.340000,54.885000,-2.607621,4.956781,-2.520000,5.155000,-0.087621,-0.198219,-1.921172,3.445913,0.152474,3.445913,-1.921172,-0.180000,0.760000,-17,67,-16.830978,66.638319,-16.830978,66.638319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.498917,-7.776962,36.775183,38.641236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545013,1.563771,0.229915,0.023120,0.501168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.202770,mpc-p,0,-126.340000,54.885000,-2.635046,5.008827,-2.540000,5.205000,-0.095046,-0.196173,-1.616224,6.007476,-0.396432,6.007476,-1.616224,-0.210000,0.750000,-5,42,-5.004616,42.223197,-5.004616,42.223197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.812535,-8.180296,44.504647,42.696690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596299,1.611527,0.221024,0.036715,0.500938,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.212748,mpc-p,0,-126.340000,54.885000,-2.653923,5.056912,-2.550000,5.275000,-0.103923,-0.218088,-1.128308,6.800341,0.030495,6.800341,-1.128308,-0.160000,0.590000,-5,43,-4.718938,43.052148,-4.718938,43.052148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.913134,-7.226755,49.951545,53.376402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575676,1.472413,0.194255,0.019561,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.222746,mpc-p,0,-126.340000,54.885000,-2.664394,5.101052,-2.550000,5.335000,-0.114394,-0.233948,-0.457422,4.848673,0.213464,4.848673,-0.457422,-0.130000,0.500000,-6,62,-5.969873,61.672748,-5.969873,61.672748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.825548,-6.649588,50.092633,51.154252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572450,1.455630,0.205089,0.018343,0.504574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.232746,mpc-p,0,-126.340000,54.885000,-2.666503,5.140988,-2.530000,5.375000,-0.136503,-0.234012,1.311276,2.165131,-0.274453,2.165131,1.311276,-0.100000,0.530000,-19,77,-18.519494,77.061307,-18.519494,77.061307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.251455,-6.217824,42.765697,39.884421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549527,1.440528,0.197496,0.015093,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.242742,mpc-p,0,-126.340000,54.885000,-2.660367,5.176547,-2.510000,5.385000,-0.150367,-0.208453,2.592058,0.335443,0.274453,0.335443,2.592058,-0.120000,0.650000,-21,80,-20.870369,79.612027,-20.870369,79.612027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.137839,-6.412833,33.721538,32.813207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567020,1.576605,0.207212,0.021217,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.252752,mpc-p,0,-126.340000,54.885000,-2.646101,5.207637,-2.480000,5.395000,-0.166101,-0.187363,2.714037,0.457422,0.091484,0.457422,2.714037,-0.160000,0.740000,-10,68,-9.687731,68.116278,-9.687731,68.116278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.922898,-7.064941,31.854881,31.714143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558209,1.454981,0.202454,0.016642,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.262746,mpc-p,0,-126.340000,54.885000,-2.623913,5.234034,-2.450000,5.415000,-0.173913,-0.180966,2.287110,2.165131,-0.213464,2.165131,2.287110,-0.170000,0.730000,5,51,5.066855,50.637919,5.066855,50.637919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.299507,-7.076992,37.524692,36.980874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.214042,1.811804,0.250164,0.038772,0.501159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.272833,mpc-p,0,-126.340000,54.885000,-2.593652,5.255848,-2.420000,5.445000,-0.173652,-0.189152,2.531068,3.445913,-0.396432,3.445913,2.531068,-0.110000,0.640000,6,42,6.343913,41.906227,6.343913,41.906227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.796649,-6.039679,45.396875,48.905979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.006422,1.639784,0.229471,0.032329,0.513025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009431,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.282742,mpc-p,0,-126.340000,54.885000,-2.556437,5.272441,-2.390000,5.475000,-0.166437,-0.202559,2.165131,2.409089,-0.091484,2.409089,2.165131,-0.090000,0.540000,16,53,15.586399,53.168937,15.586399,53.168937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.579307,-5.127530,51.265489,52.558912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570863,1.898710,0.263005,0.038916,0.501177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008284,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.293182,mpc-p,0,-126.340000,54.885000,-2.509443,5.284626,-2.350000,5.495000,-0.159443,-0.210374,2.775027,-0.091484,-0.213464,-0.091484,2.775027,-0.050000,0.520000,14,70,13.538540,69.646854,13.538540,69.646854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.877075,-3.668778,52.454364,50.255180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621176,1.724649,0.227227,0.030333,0.511327,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.302740,mpc-p,0,-126.340000,54.885000,-2.459655,5.290929,-2.320000,5.475000,-0.139655,-0.184071,3.628881,-2.653048,-0.091484,-2.653048,3.628881,0.000000,0.590000,7,82,7.309550,82.183953,7.309550,82.183953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.028700,-2.693538,46.489376,41.325042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561144,1.765415,0.251056,0.030306,0.501113,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.313226,mpc-p,0,-126.340000,54.885000,-2.397884,5.292421,-2.270000,5.445000,-0.127884,-0.152579,4.543725,-3.872840,-0.457422,-3.872840,4.543725,0.020000,0.640000,4,86,4.066885,85.519640,4.066885,85.519640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.617972,-2.122181,39.423659,34.309676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.613383,1.818754,0.251835,0.027824,0.500706,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008224,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.322743,mpc-p,0,-126.340000,54.885000,-2.335622,5.288799,-2.220000,5.435000,-0.115622,-0.146201,5.153621,-1.311276,-0.396432,-1.311276,5.153621,0.030000,0.790000,5,47,5.327208,46.906512,5.327208,46.906512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.754996,-2.639771,35.718818,30.237399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560951,2.032400,0.240332,0.035329,0.501041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008382,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.332744,mpc-p,0,-126.340000,54.885000,-2.264127,5.279833,-2.160000,5.435000,-0.104127,-0.155167,6.007476,1.738204,-0.152474,1.738204,6.007476,0.040000,0.690000,5,23,4.776894,23.019402,4.776894,23.019402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.541773,-2.126807,51.310858,45.650270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565500,1.459013,0.197981,0.018318,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.342745,mpc-p,0,-126.340000,54.885000,-2.186757,5.265535,-2.100000,5.445000,-0.086757,-0.179465,6.007476,1.189297,-0.640391,1.189297,6.007476,0.030000,0.460000,13,40,12.597803,40.001905,12.597803,40.001905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.123498,-1.017148,61.367888,59.282783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560226,1.533820,0.227389,0.038586,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.352748,mpc-p,0,-126.340000,54.885000,-2.103832,5.245863,-2.030000,5.435000,-0.073832,-0.189137,6.129455,-2.653048,-0.884349,-2.653048,6.129455,0.040000,0.390000,16,72,15.613486,72.078909,15.613486,72.078909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.747041,0.911761,62.000934,57.433837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561849,1.509768,0.214561,0.031312,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.362743,mpc-p,0,-126.340000,54.885000,-2.015805,5.220819,-1.960000,5.395000,-0.055805,-0.174181,7.044299,-6.007476,-1.006328,-6.007476,7.044299,0.080000,0.530000,8,84,8.492152,84.052099,8.492152,84.052099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.998938,1.976565,54.340961,49.140957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567255,1.457707,0.207477,0.021537,0.500297,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.372747,mpc-p,0,-126.340000,54.885000,-1.922899,5.190343,-1.880000,5.335000,-0.042899,-0.144657,7.715185,-6.251434,-0.701380,-6.251434,7.715185,0.080000,0.700000,8,69,8.112039,68.839122,8.112039,68.839122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.369977,1.464000,47.892604,41.494911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576373,1.636952,0.206112,0.024139,0.500520,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.382744,mpc-p,0,-126.340000,54.885000,-1.825671,5.154487,-1.790000,5.285000,-0.035671,-0.130513,8.264091,-3.384923,-0.701380,-3.384923,8.264091,0.070000,0.720000,11,39,10.857344,39.139793,10.857344,39.139793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.393940,1.141225,48.272418,41.431329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546369,1.423927,0.181987,0.019555,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.392741,mpc-p,0,-126.340000,54.885000,-1.724457,5.113237,-1.700000,5.265000,-0.024457,-0.151763,8.081122,-1.067318,-1.067318,-1.067318,8.081122,0.070000,0.580000,18,25,18.417012,24.687408,18.417012,24.687408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.299682,1.241597,55.769856,50.128907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546388,1.421126,0.157364,0.015173,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.402741,mpc-p,0,-126.340000,54.885000,-1.619653,5.066603,-1.610000,5.245000,-0.009653,-0.178397,9.056956,-1.555235,-0.884349,-1.555235,9.056956,0.110000,0.420000,10,35,10.255682,35.193585,10.255682,35.193585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.340429,1.704979,60.858288,58.318056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548727,1.443814,0.174526,0.015027,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.412741,mpc-p,0,-126.340000,54.885000,-1.511725,5.014628,-1.500000,5.215000,-0.011725,-0.200372,10.642686,-4.543725,-1.494245,-4.543725,10.642686,0.120000,0.360000,-4,59,-3.961646,58.527038,-3.961646,58.527038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.458463,1.870811,61.417596,54.757349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546673,1.491780,0.210480,0.032975,0.501004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.422747,mpc-p,0,-126.340000,54.885000,-1.401047,4.957319,-1.380000,5.145000,-0.021047,-0.187681,12.350394,-8.691018,-1.250287,-8.691018,12.350394,0.100000,0.460000,-17,81,-17.178568,80.546586,-17.178568,80.546586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.102954,1.878489,50.216320,46.126790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573576,1.455208,0.207682,0.020758,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.432746,mpc-p,0,-126.340000,54.885000,-1.288210,4.894798,-1.250000,5.065000,-0.038210,-0.170202,12.228415,-8.934977,-0.945339,-8.934977,12.228415,0.030000,0.630000,-8,66,-7.566970,65.716658,-7.566970,65.716658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.754842,-0.056305,40.148206,38.869915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553193,1.543001,0.198514,0.026194,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.442744,mpc-p,0,-126.340000,54.885000,-1.173636,4.827113,-1.120000,4.995000,-0.053636,-0.167887,12.960290,-6.007476,-0.701380,-6.007476,12.960290,0.000000,0.670000,-6,34,-6.353463,33.501616,-6.353463,33.501616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.581001,-2.164656,45.521714,41.623729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563934,1.449354,0.201873,0.018905,0.500952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.452743,mpc-p,0,-126.340000,54.885000,-1.057752,4.754312,-0.990000,4.955000,-0.067752,-0.200688,12.411384,-3.140965,-0.823360,-3.140965,12.411384,-0.010000,0.530000,3,15,2.927715,14.515734,2.927715,14.515734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.003726,-3.370087,50.214419,51.253196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554573,1.452186,0.212443,0.018808,0.500976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.462743,mpc-p,0,-126.340000,54.885000,-0.941043,4.676483,-0.860000,4.905000,-0.081043,-0.228517,12.106436,-3.750861,-1.372266,-3.750861,12.106436,-0.010000,0.350000,8,28,7.635807,28.172023,7.635807,28.172023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.245574,-2.388169,55.217614,64.939459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555387,1.583543,0.202414,0.020408,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.472743,mpc-p,0,-126.340000,54.885000,-0.824005,4.593730,-0.730000,4.845000,-0.094005,-0.251270,11.679509,-8.508050,-1.250287,-8.508050,11.679509,0.000000,0.280000,9,67,9.420638,67.058350,9.420638,67.058350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.992667,-0.070647,58.396236,68.140166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557135,1.631874,0.228934,0.021367,0.502801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.482745,mpc-p,0,-126.340000,54.885000,-0.707095,4.506137,-0.610000,4.745000,-0.097095,-0.238863,12.289405,-11.862478,-1.189297,-11.862478,12.289405,0.020000,0.440000,1,78,1.211237,78.002717,1.211237,78.002717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.427014,0.929986,57.938916,62.762104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565550,1.562490,0.202237,0.016862,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.492744,mpc-p,0,-126.340000,54.885000,-0.590863,4.413864,-0.490000,4.625000,-0.100863,-0.211136,12.228415,-11.496540,-0.884349,-11.496540,12.228415,0.030000,0.620000,0,58,-0.309220,57.574537,-0.309220,57.574537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.675790,-0.043034,53.644828,58.077068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552515,1.443288,0.194893,0.016845,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.502744,mpc-p,0,-126.340000,54.885000,-0.475742,4.316993,-0.360000,4.525000,-0.115742,-0.208007,12.167426,-9.605862,-1.189297,-9.605862,12.167426,0.040000,0.630000,-2,37,-1.953335,36.525995,-1.953335,36.525995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.542275,-0.574391,45.282492,51.541078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561667,1.563755,0.195633,0.026706,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.512744,mpc-p,0,-126.340000,54.885000,-0.362226,4.215659,-0.240000,4.435000,-0.122226,-0.219341,11.618519,-7.471226,-1.006328,-7.471226,11.618519,0.020000,0.510000,5,24,4.750073,24.403527,4.750073,24.403527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.681837,-0.617241,44.458729,53.572403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567193,1.463972,0.201591,0.017298,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.522744,mpc-p,0,-126.340000,54.885000,-0.250812,4.110011,-0.120000,4.345000,-0.130812,-0.234989,11.069613,-8.142112,-1.189297,-8.142112,11.069613,0.020000,0.380000,8,36,7.858792,35.879956,7.858792,35.879956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.095250,0.703150,49.497308,60.676997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553814,1.617403,0.214176,0.019240,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.532745,mpc-p,0,-126.340000,54.885000,-0.141969,4.000186,-0.010000,4.235000,-0.131969,-0.234814,10.642686,-12.350394,-1.250287,-12.350394,10.642686,0.040000,0.350000,6,69,5.909525,69.472878,5.909525,69.472878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.967024,2.416113,50.354854,61.014653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601343,1.448466,0.195354,0.016771,0.501253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.542741,mpc-p,0,-126.340000,54.885000,-0.036217,3.886382,0.100000,4.105000,-0.136217,-0.218618,10.276748,-15.643833,-0.579401,-15.643833,10.276748,0.050000,0.480000,4,84,3.802102,84.153392,3.802102,84.153392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.742420,2.153377,49.718282,57.928426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585230,1.476276,0.247102,0.015927,0.500702,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.552743,mpc-p,0,-126.340000,54.885000,0.066068,3.768661,0.210000,3.955000,-0.143932,-0.186339,9.117946,-16.009771,-0.762370,-16.009771,9.117946,0.050000,0.670000,10,71,10.333799,70.827807,10.333799,70.827807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.655214,0.096407,51.598675,62.305850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550197,1.644447,0.233085,0.024963,0.500974,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.562749,mpc-p,0,-126.340000,54.885000,0.164416,3.647186,0.290000,3.815000,-0.125584,-0.167814,8.873987,-12.716332,-0.762370,-12.716332,8.873987,0.060000,0.710000,12,39,12.107885,39.051539,12.107885,39.051539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.357396,-2.369074,55.817946,63.707686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564393,1.627132,0.201914,0.027728,0.501741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.572739,mpc-p,0,-126.340000,54.885000,0.258178,3.522388,0.380000,3.715000,-0.121822,-0.192612,7.471226,-10.154769,-1.067318,-10.154769,7.471226,0.080000,0.560000,20,26,20.169294,25.956225,20.169294,25.956225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.782930,-3.916139,59.861677,65.965072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549027,1.734521,0.262794,0.041634,0.501235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.582777,mpc-p,0,-126.340000,54.885000,0.347486,3.393630,0.450000,3.605000,-0.102514,-0.211370,7.166278,-9.971800,-0.945339,-9.971800,7.166278,0.120000,0.400000,16,34,16.425455,34.418679,16.425455,34.418679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.566465,-4.321797,64.204047,72.172177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569469,1.467105,0.199805,0.020463,0.501428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.592746,mpc-p,0,-126.340000,54.885000,0.430897,3.262591,0.530000,3.485000,-0.099103,-0.222409,6.861330,-13.326228,-0.945339,-13.326228,6.861330,0.160000,0.340000,8,64,8.232845,64.302178,8.232845,64.302178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.229609,-4.614993,63.207511,74.295407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561895,1.448284,0.202805,0.018646,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.602743,mpc-p,0,-126.340000,54.885000,0.508821,3.128226,0.610000,3.325000,-0.101179,-0.196774,7.471226,-17.168573,-0.945339,-17.168573,7.471226,0.140000,0.460000,-2,86,-2.173647,86.260224,-2.173647,86.260224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.603515,-5.642278,60.979185,76.436512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556596,1.469584,0.199584,0.020446,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.612747,mpc-p,0,-126.340000,54.885000,0.580680,2.990963,0.680000,3.155000,-0.099320,-0.164037,7.105289,-18.510344,-0.762370,-18.510344,7.105289,0.090000,0.650000,0,82,0.402959,82.376198,0.402959,82.376198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.305343,-7.937402,61.378884,78.569549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557557,1.443645,0.209860,0.016888,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.622744,mpc-p,0,-126.340000,54.885000,0.645978,2.851194,0.750000,2.985000,-0.104022,-0.133806,6.495393,-15.826802,-0.640391,-15.826802,6.495393,0.060000,0.740000,5,54,4.913565,53.637154,4.913565,53.637154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.112074,-10.413550,64.939472,77.776837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549617,1.445287,0.184754,0.015940,0.503069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.632752,mpc-p,0,-126.340000,54.885000,0.704453,2.708875,0.820000,2.845000,-0.115547,-0.136125,5.397580,-12.655342,-0.701380,-12.655342,5.397580,0.060000,0.680000,9,30,9.236790,30.342549,9.236790,30.342549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.985207,-11.510171,67.307409,72.967063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599676,1.638278,0.221754,0.035550,0.501155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.642748,mpc-p,0,-126.340000,54.885000,0.755625,2.564506,0.880000,2.725000,-0.124375,-0.160494,4.848673,-11.069613,-0.457422,-11.069613,4.848673,0.070000,0.490000,6,30,6.456806,29.736207,6.456806,29.736207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.223027,-10.718135,70.319213,72.246685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563159,1.802573,0.249176,0.030061,0.500820,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.652852,mpc-p,0,-126.340000,54.885000,0.799652,2.416555,0.920000,2.595000,-0.120348,-0.178445,4.299767,-13.570186,-0.823360,-13.570186,4.299767,0.080000,0.370000,2,57,1.733366,57.404327,1.733366,57.404327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.034127,-8.657748,68.613205,70.211450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595957,1.659812,0.253402,0.028093,0.505150,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.662743,mpc-p,0,-126.340000,54.885000,0.834945,2.269943,0.960000,2.435000,-0.125055,-0.165057,3.018985,-17.900448,-0.396432,-17.900448,3.018985,0.070000,0.420000,3,89,3.194455,88.812741,3.194455,88.812741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.423515,-6.583301,63.081565,66.113547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564402,1.614057,0.256324,0.027821,0.501023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.672754,mpc-p,0,-126.340000,54.885000,0.862512,2.119930,1.010000,2.205000,-0.147488,-0.085070,2.714037,-20.583991,-0.701380,-20.583991,2.714037,0.070000,0.620000,-6,100,-6.298583,99.720121,-6.298583,99.720121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.332010,-5.794874,63.991295,69.392230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.584088,1.696901,0.264434,0.027983,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010086,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.682873,mpc-p,0,-126.340000,54.885000,0.881754,1.966884,1.030000,2.055000,-0.148246,-0.088116,2.348100,-18.998261,-0.823360,-18.998261,2.348100,0.060000,0.800000,-12,70,-11.973515,69.547904,-11.973515,69.547904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.807271,-6.751409,61.941609,69.422502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556990,1.624575,0.280030,0.031215,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.692934,mpc-p,0,-126.340000,54.885000,0.892033,1.813494,1.050000,1.905000,-0.157967,-0.091506,0.762370,-12.960290,-0.396432,-12.960290,0.762370,0.030000,0.830000,-4,25,-4.032263,15.216130,-4.032263,15.216130,0.000000,9.331774,0.000000,64.000000,0.000000,0.000000,-123.288139,-7.563891,57.209190,61.375701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567759,1.720536,0.223463,0.025020,0.500401,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.702934,mpc-p,0,-126.340000,54.885000,0.893272,1.660034,1.060000,1.785000,-0.166728,-0.124966,-0.457422,-10.337738,-0.152474,-10.337738,-0.457422,0.010000,0.540000,-1,14,-0.775632,13.967216,-0.775632,13.967216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.169017,-5.160046,69.068823,72.964187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563363,1.844187,0.297055,0.053716,0.501122,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008276,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.712941,mpc-p,0,-126.340000,54.885000,0.885344,1.505655,1.060000,1.675000,-0.174656,-0.169345,-1.128308,-11.557530,-0.640391,-11.557530,-1.128308,0.010000,0.320000,-7,38,-6.983446,38.175838,-6.983446,38.175838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.717761,-1.699418,74.699374,85.446150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582351,1.507924,0.223240,0.024113,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.722933,mpc-p,0,-126.340000,54.885000,0.868093,1.350897,1.050000,1.525000,-0.181907,-0.174103,-2.226120,-16.863625,-0.640391,-16.863625,-2.226120,0.000000,0.350000,-11,78,-11.277426,78.127275,-11.277426,78.127275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.063876,1.734782,70.426715,79.079811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556618,1.620916,0.236260,0.019558,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.732967,mpc-p,0,-126.340000,54.885000,0.841223,1.195078,1.020000,1.345000,-0.178777,-0.149922,-2.592058,-20.888939,-0.823360,-20.888939,-2.592058,-0.020000,0.500000,-19,100,-19.416835,100.144979,-19.416835,100.144979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.328196,4.209642,68.088396,76.518957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566565,1.936554,0.340615,0.040944,0.500798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008401,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.742944,mpc-p,0,-126.340000,54.885000,0.804887,1.039915,1.000000,1.155000,-0.195113,-0.115085,-2.592058,-20.888939,0.335443,-20.035084,-4.055809,-0.050000,0.730000,-30,82,-29.759471,82.451414,-29.759471,82.451414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.678970,5.272473,68.731364,79.508338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574118,1.587104,0.257901,0.022538,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.752932,mpc-p,0,-126.340000,54.885000,0.758792,0.884536,0.960000,0.995000,-0.201208,-0.110464,-5.153621,-15.460864,0.091484,-15.460864,-5.153621,-0.130000,0.810000,-9,37,-8.645791,30.153433,-8.645791,30.153433,0.000000,7.297981,0.000000,64.000000,0.000000,0.000000,-91.162982,6.051073,64.362336,72.905594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562773,1.627926,0.271633,0.026329,0.500847,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.762939,mpc-p,0,-126.340000,54.885000,0.702777,0.729011,0.900000,0.875000,-0.197223,-0.145989,-7.044299,-9.910810,0.213464,-9.910810,-7.044299,-0.140000,0.620000,1,-3,1.346236,-3.075600,1.346236,-3.075600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.041947,7.781568,79.175332,91.712551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572817,4.070286,0.281913,0.061486,0.501270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010505,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.773483,mpc-p,0,-126.340000,54.885000,0.633050,0.565510,0.820000,0.785000,-0.186950,-0.219490,-8.325081,-9.422894,-0.701380,-9.422894,-8.325081,-0.110000,0.340000,-2,10,-1.923254,9.802591,-1.923254,9.802591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.011475,10.615263,84.858089,108.007990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559719,1.486652,0.199761,0.020587,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.783546,mpc-p,0,-126.340000,54.885000,0.556211,0.409972,0.740000,0.665000,-0.183789,-0.255028,-8.203101,-13.631176,-0.762370,-13.631176,-8.203101,-0.050000,0.160000,-24,55,-24.036728,57.930672,-24.036728,57.930672,0.000000,-3.128081,0.000000,64.000000,0.000000,0.000000,-76.808424,13.000354,87.144755,111.986837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561317,1.948403,0.332449,0.064820,0.500836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008429,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.793556,mpc-p,0,-126.340000,54.885000,0.469812,0.255945,0.660000,0.495000,-0.190188,-0.239055,-7.837164,-20.705970,-0.457422,-20.705970,-7.837164,-0.090000,0.280000,-40,100,-39.771792,107.806714,-39.771792,107.806714,0.000000,-8.004123,0.000000,64.000000,0.000000,0.000000,-67.129604,15.661535,84.454231,107.053765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598570,1.485276,0.247226,0.021299,0.500891,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.803574,mpc-p,0,-126.340000,54.885000,0.373407,0.102634,0.570000,0.275000,-0.196593,-0.172366,-8.691018,-23.511492,-0.335443,-23.511492,-8.691018,-0.170000,0.590000,-38,110,-37.545547,109.945849,-37.545547,109.945849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.005887,18.528338,85.443420,109.322120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564037,1.874548,0.370880,0.063229,0.511649,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008398,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.813557,mpc-p,0,-126.340000,54.885000,0.267502,-0.049139,0.480000,0.075000,-0.212498,-0.124139,-10.154769,-19.852116,-0.213464,-19.852116,-10.154769,-0.280000,0.850000,-21,65,-20.957473,60.260520,-20.957473,60.260520,0.000000,4.685329,0.000000,64.000000,0.000000,0.000000,-57.629879,21.994979,97.252669,119.013107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601030,1.482447,0.322904,0.020138,0.500799,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.823576,mpc-p,0,-126.340000,54.885000,0.151402,-0.200323,0.360000,-0.075000,-0.208598,-0.125323,-13.082270,-13.509197,-0.030495,-13.509197,-13.082270,-0.280000,0.790000,0,20,-0.330741,11.045219,-0.330741,11.045219,0.000000,8.900630,0.000000,64.000000,0.000000,0.000000,-60.760007,26.631395,110.516611,136.287239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557886,1.609022,0.204367,0.022210,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.833575,mpc-p,0,-126.340000,54.885000,0.025849,-0.349899,0.230000,-0.185000,-0.204151,-0.164899,-15.277895,-8.934977,-0.945339,-8.934977,-15.277895,-0.170000,0.510000,-1,-6,-0.588209,-5.691362,-0.588209,-5.691362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.127574,29.052952,105.802267,133.958347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551987,1.471605,0.197692,0.018819,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.843540,mpc-p,0,-126.340000,54.885000,-0.108796,-0.497550,0.090000,-0.285000,-0.198796,-0.212550,-14.667999,-11.618519,-0.762370,-11.618519,-14.667999,-0.080000,0.200000,-27,39,-26.879588,39.447001,-26.879588,39.447001,0.000000,-0.138363,0.000000,64.000000,0.000000,0.000000,-62.415950,31.766677,105.095427,138.972992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551919,1.556380,0.236309,0.031121,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.853579,mpc-p,0,-126.340000,54.885000,-0.253894,-0.644730,-0.050000,-0.445000,-0.203894,-0.199730,-13.692166,-19.791126,-1.250287,-19.791126,-13.692166,-0.130000,0.200000,-45,84,-44.812582,109.714628,-44.812582,109.714628,0.000000,-25.405990,0.000000,64.000000,0.000000,0.000000,-56.016363,34.383969,101.273234,132.328424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561841,1.484311,0.245277,0.020699,0.500583,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.863572,mpc-p,0,-126.340000,54.885000,-0.407595,-0.789563,-0.180000,-0.665000,-0.227595,-0.124563,-13.814145,-25.158211,-0.396432,-25.158211,-13.814145,-0.260000,0.470000,-43,112,-43.170961,112.450000,-43.170961,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.550037,38.294654,99.244143,127.144353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552708,1.502734,0.250273,0.022771,0.500624,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.873543,mpc-p,0,-126.340000,54.885000,-0.569943,-0.932267,-0.320000,-0.905000,-0.249943,-0.027267,-13.814145,-25.158211,-0.823360,-24.853263,-15.155916,-0.360000,0.790000,-41,112,-41.084033,112.450000,-41.084033,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.342503,43.761350,111.644785,138.404484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.731924,1.837166,0.393067,0.046775,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009524,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.883542,mpc-p,0,-126.340000,54.885000,-0.741586,-1.073487,-0.480000,-1.105000,-0.261586,0.031513,-16.985604,-19.364199,-0.823360,-19.364199,-16.985604,-0.400000,0.970000,-15,67,-14.755516,58.132560,-14.755516,58.132560,0.000000,9.317440,0.000000,64.000000,0.000000,0.000000,-51.978116,49.180279,122.290762,150.686301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548893,1.513143,0.316016,0.023692,0.501497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.893546,mpc-p,0,-126.340000,54.885000,-0.921909,-1.212767,-0.660000,-1.245000,-0.261909,0.032233,-19.791126,-10.947634,-1.067318,-10.947634,-19.791126,-0.320000,0.830000,-3,22,-2.656818,0.972550,-2.656818,0.972550,0.000000,21.477450,0.000000,64.000000,0.000000,0.000000,-56.505914,52.206936,129.038061,161.722830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557262,1.502384,0.202852,0.025607,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.903542,mpc-p,0,-126.340000,54.885000,-1.110426,-1.349848,-0.850000,-1.335000,-0.260426,-0.014848,-20.035084,-7.532216,-1.006328,-7.532216,-20.035084,-0.190000,0.530000,-22,-3,-21.680489,-3.492425,-21.680489,-3.492425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.451360,51.554946,120.680577,153.104453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559138,1.529165,0.226097,0.022899,0.500906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.913576,mpc-p,0,-126.340000,54.885000,-1.307732,-1.485249,-1.040000,-1.425000,-0.267732,-0.060249,-19.120240,-10.398727,-0.823360,-10.398727,-19.120240,-0.160000,0.210000,-44,42,-44.373508,46.804042,-44.373508,46.804042,0.000000,-5.296467,0.000000,64.000000,0.000000,0.000000,-56.255151,49.620710,118.125567,154.632032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551441,1.465011,0.207511,0.021517,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.923578,mpc-p,0,-126.340000,54.885000,-1.512173,-1.617961,-1.230000,-1.565000,-0.282173,-0.052961,-18.022427,-18.144407,-0.640391,-18.144407,-18.022427,-0.280000,0.200000,-53,87,-53.434747,112.450000,-53.434747,112.450000,0.000000,-25.942425,0.000000,64.000000,0.000000,0.000000,-48.480102,47.832468,107.967263,138.951575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559135,1.467800,0.241299,0.021483,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.933543,mpc-p,0,-126.340000,54.885000,-1.723263,-1.747885,-1.420000,-1.775000,-0.303263,0.027115,-19.181230,-24.182377,-1.372266,-24.182377,-19.181230,-0.420000,0.510000,-39,112,-38.541976,112.450000,-38.541976,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.260033,48.775316,106.500923,133.813852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555726,1.543965,0.254876,0.024452,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.943576,mpc-p,0,-126.340000,54.885000,-1.942896,-1.876307,-1.620000,-1.995000,-0.322896,0.118693,-21.864772,-24.060398,-1.677214,-24.060398,-21.864772,-0.440000,0.770000,-20,112,-20.131173,112.450000,-20.131173,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.007385,52.893611,119.337538,147.388800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552619,1.458611,0.303419,0.020542,0.500952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.953577,mpc-p,0,-126.340000,54.885000,-2.168568,-2.001886,-1.850000,-2.185000,-0.318568,0.183114,-24.182377,-18.144407,-1.250287,-18.144407,-24.182377,-0.340000,0.950000,-15,74,-14.979312,74.419531,-14.979312,74.419531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.490037,58.289624,130.738524,164.030236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556219,1.536541,0.346396,0.023223,0.503900,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.963540,mpc-p,0,-126.340000,54.885000,-2.399739,-2.124552,-2.090000,-2.315000,-0.309739,0.190448,-26.012065,-9.849821,-1.616224,-9.849821,-26.012065,-0.230000,0.870000,-15,29,-14.764190,14.075444,-14.764190,14.075444,0.000000,15.344087,0.000000,64.000000,0.000000,0.000000,-47.400962,60.444871,128.120455,164.565238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543732,1.459745,0.161457,0.016943,0.501190,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.973582,mpc-p,0,-126.340000,54.885000,-2.638706,-2.245662,-2.350000,-2.385000,-0.288706,0.139338,-25.524149,-5.153621,-1.616224,-5.153621,-25.524149,-0.210000,0.630000,-23,-5,-23.285321,-5.378506,-23.285321,-5.378506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.107004,57.002493,115.864546,149.975644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562393,1.598003,0.208016,0.021183,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.983577,mpc-p,0,-126.340000,54.885000,-2.882152,-2.363688,-2.600000,-2.445000,-0.282152,0.081312,-25.463159,-7.227268,-1.738204,-7.227268,-25.463159,-0.200000,0.380000,-32,32,-31.579824,32.050557,-31.579824,32.050557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.752927,52.147033,108.863108,144.087386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558568,1.844460,0.289292,0.044628,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008250,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.993547,mpc-p,0,-126.340000,54.885000,-3.130125,-2.478893,-2.850000,-2.555000,-0.280125,0.076107,-25.158211,-14.302062,-1.677214,-14.302062,-25.158211,-0.240000,0.180000,-38,77,-37.869302,112.450000,-37.869302,112.450000,0.000000,-35.399443,0.000000,64.000000,0.000000,0.000000,-37.954317,47.715588,103.183366,132.347299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580842,1.630914,0.278761,0.031254,0.504061,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.003578,mpc-p,0,-126.340000,54.885000,-3.384391,-2.592262,-3.100000,-2.725000,-0.284391,0.132738,-25.707117,-19.791126,-1.738204,-19.791126,-25.707117,-0.310000,0.440000,-33,112,-32.855258,112.450000,-32.855258,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.396238,45.301014,98.630007,123.752020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568150,1.684040,0.294360,0.030555,0.500590,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.013577,mpc-p,0,-126.340000,54.885000,-3.642119,-2.702705,-3.350000,-2.905000,-0.292119,0.202295,-26.378003,-19.913105,-1.860183,-19.913105,-26.378003,-0.360000,0.760000,-26,112,-25.944208,112.449999,-25.944208,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.168573,44.615865,105.897051,130.323349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558491,1.504712,0.309213,0.023393,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.023592,mpc-p,0,-126.340000,54.885000,-3.904165,-2.810802,-3.630000,-3.045000,-0.274165,0.234198,-29.000556,-13.387218,-1.555235,-13.387218,-29.000556,-0.330000,0.960000,-7,67,-6.762522,59.712321,-6.762522,59.712321,0.000000,7.737679,0.000000,64.000000,0.000000,0.000000,-29.111694,44.574912,112.688140,141.100858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563370,1.497670,0.322492,0.020581,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.033543,mpc-p,0,-126.340000,54.885000,-4.167890,-2.915694,-3.920000,-3.115000,-0.247890,0.199306,-30.952223,-3.567892,-1.860183,-3.567892,-30.952223,-0.250000,0.810000,4,22,4.094395,-8.745146,4.094395,-8.745146,0.000000,31.195145,0.000000,64.000000,0.000000,0.000000,-29.688357,41.893798,110.758197,142.873877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551596,1.489322,0.190782,0.017702,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.043546,mpc-p,0,-126.340000,54.885000,-4.435961,-3.018653,-4.230000,-3.115000,-0.205961,0.096347,-31.135192,1.738204,-2.165131,1.738204,-31.135192,-0.140000,0.500000,-5,-23,-4.765254,-30.244727,-4.765254,-30.244727,0.000000,7.694726,0.000000,64.000000,0.000000,0.000000,-28.788512,35.314226,97.699033,128.573365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553581,1.492412,0.188608,0.021620,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.053545,mpc-p,0,-126.340000,54.885000,-4.706435,-3.119115,-4.540000,-3.105000,-0.166435,-0.014115,-29.854410,0.030495,-2.043152,0.030495,-29.854410,-0.130000,0.110000,-18,12,-18.420663,11.566559,-18.420663,11.566559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.428566,29.699838,106.830534,131.079034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554188,1.463722,0.188637,0.020363,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.063544,mpc-p,0,-126.340000,54.885000,-4.978927,-3.217150,-4.830000,-3.145000,-0.148927,-0.072150,-29.061545,-8.569039,-1.860183,-8.569039,-29.061545,-0.130000,0.080000,-32,57,-31.954695,84.407407,-31.954695,84.407407,0.000000,-27.840849,0.000000,64.000000,0.000000,0.000000,-13.508391,25.389428,113.185073,137.213747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555329,1.485666,0.206483,0.024028,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.073549,mpc-p,0,-126.340000,54.885000,-5.253168,-3.312873,-5.110000,-3.265000,-0.143168,-0.047873,-27.658785,-16.253729,-1.860183,-16.253729,-27.658785,-0.170000,0.260000,-45,102,-45.372723,112.450000,-45.372723,112.450000,0.000000,-10.883441,0.000000,64.000000,0.000000,0.000000,-6.015605,23.764566,114.419536,139.971307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562474,1.516717,0.276628,0.021095,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.083547,mpc-p,0,-126.340000,54.885000,-5.528282,-3.406192,-5.380000,-3.425000,-0.148282,0.018808,-26.926909,-18.449355,-2.043152,-18.449355,-26.926909,-0.330000,0.630000,-35,112,-35.451621,112.450000,-35.451621,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.584259,24.008832,114.052693,142.592162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.206515,1.519435,0.277576,0.032257,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008545,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.093544,mpc-p,0,-126.340000,54.885000,-5.804031,-3.497248,-5.650000,-3.565000,-0.154031,0.067752,-28.695608,-13.265238,-2.165131,-13.265238,-28.695608,-0.380000,0.890000,-12,69,-11.801518,69.013835,-11.801518,69.013835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.283134,26.742080,120.135841,152.389910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558198,1.442646,0.337587,0.017756,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.103542,mpc-p,0,-126.340000,54.885000,-6.079944,-3.586103,-5.930000,-3.635000,-0.149944,0.048897,-29.427483,-4.970653,-2.348100,-4.970653,-29.427483,-0.290000,0.830000,-10,24,-10.298102,3.135846,-10.298102,3.135846,0.000000,20.877989,0.000000,64.000000,0.000000,0.000000,-6.853009,29.909306,120.536211,159.513737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553542,1.491431,0.203773,0.021235,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.113546,mpc-p,0,-126.340000,54.885000,-6.355731,-3.672879,-6.220000,-3.655000,-0.135731,-0.017879,-29.549462,0.701380,-2.348100,0.701380,-29.549462,-0.220000,0.540000,-13,-21,-12.957881,-22.093886,-12.957881,-22.093886,0.000000,1.107721,0.000000,64.000000,0.000000,0.000000,-9.209146,27.691752,110.761203,144.802951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556158,1.476485,0.202958,0.018868,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.123545,mpc-p,0,-126.340000,54.885000,-6.630649,-3.757561,-6.510000,-3.645000,-0.120649,-0.112561,-28.207691,-0.457422,-2.043152,-0.457422,-28.207691,-0.190000,0.160000,-26,14,-26.442828,14.213945,-26.442828,14.213945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.709597,25.000861,105.967745,135.680212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554377,1.478373,0.189654,0.020519,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.133545,mpc-p,0,-126.340000,54.885000,-6.904358,-3.840264,-6.780000,-3.685000,-0.124358,-0.155264,-26.256024,-7.776174,-1.738204,-7.776174,-26.256024,-0.220000,0.080000,-43,59,-43.160668,81.380328,-43.160668,81.380328,0.000000,-22.166383,0.000000,64.000000,0.000000,0.000000,-2.112569,22.452590,104.162902,130.950601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553882,1.456578,0.197796,0.020978,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.143546,mpc-p,0,-126.340000,54.885000,-7.176458,-3.921086,-7.030000,-3.795000,-0.146458,-0.126086,-24.426336,-15.826802,-2.531068,-15.826802,-24.426336,-0.310000,0.290000,-53,104,-52.986108,112.450000,-52.986108,112.450000,0.000000,-8.236055,0.000000,64.000000,0.000000,0.000000,3.474185,21.241101,102.639025,132.188672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553383,1.475803,0.229950,0.020678,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.153544,mpc-p,0,-126.340000,54.885000,-7.446395,-4.000081,-7.280000,-3.945000,-0.166395,-0.055081,-25.341180,-17.351542,-2.104141,-17.351542,-25.341180,-0.430000,0.630000,-32,112,-31.696814,112.450000,-31.696814,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.125504,21.590122,102.129698,134.202044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554568,1.500254,0.258945,0.021835,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.163544,mpc-p,0,-126.340000,54.885000,-7.713837,-4.077369,-7.540000,-4.075000,-0.173837,-0.002369,-26.378003,-11.801488,-1.982162,-11.801488,-26.378003,-0.440000,0.890000,-16,67,-16.200726,59.694902,-16.200726,59.694902,0.000000,7.755098,0.000000,64.000000,0.000000,0.000000,6.490463,25.515846,109.423605,142.188446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551077,1.479126,0.371713,0.022177,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.173546,mpc-p,0,-126.340000,54.885000,-7.978396,-4.153053,-7.810000,-4.135000,-0.168396,-0.018053,-27.658785,-3.323933,-2.104141,-3.323933,-27.658785,-0.340000,0.820000,-10,22,-9.936617,-6.968611,-9.936617,-6.968611,0.000000,29.418611,0.000000,64.000000,0.000000,0.000000,4.733026,28.681711,106.017795,142.330403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555831,1.632506,0.214391,0.026780,0.501054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.183545,mpc-p,0,-126.340000,54.885000,-8.239541,-4.227195,-8.080000,-4.135000,-0.159541,-0.092195,-27.597795,1.372266,-2.470079,1.372266,-27.597795,-0.250000,0.530000,-16,-23,-15.634032,-25.496831,-15.634032,-25.496831,0.000000,2.946831,0.000000,64.000000,0.000000,0.000000,4.820965,26.468587,89.978308,121.515511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556830,1.496731,0.204435,0.021819,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.193550,mpc-p,0,-126.340000,54.885000,-8.497069,-4.299951,-8.350000,-4.125000,-0.147069,-0.174951,-26.438993,0.762370,-2.165131,0.762370,-26.438993,-0.230000,0.160000,-25,6,-25.218830,5.986726,-25.218830,5.986726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.692463,23.594611,90.471370,114.824918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579383,1.474201,0.197104,0.016939,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.203541,mpc-p,0,-126.340000,54.885000,-8.750152,-4.371295,-8.600000,-4.165000,-0.150152,-0.206295,-24.548315,-7.898153,-1.677214,-7.898153,-24.548315,-0.230000,0.050000,-44,51,-44.014919,86.700023,-44.014919,86.700023,0.000000,-35.713297,0.000000,64.000000,0.000000,0.000000,18.050384,21.713667,93.825771,112.833258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551792,1.605993,0.211838,0.021569,0.503434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.213548,mpc-p,0,-126.340000,54.885000,-8.999100,-4.441522,-8.840000,-4.275000,-0.159100,-0.166522,-23.816440,-16.619667,-1.982162,-16.619667,-23.816440,-0.340000,0.200000,-39,96,-39.232491,112.450000,-39.232491,112.450000,0.000000,-16.463274,0.000000,64.000000,0.000000,0.000000,26.316572,19.913106,95.280165,117.178241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565808,1.569013,0.246723,0.028369,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.223575,mpc-p,0,-126.340000,54.885000,-9.243700,-4.510777,-9.080000,-4.435000,-0.163700,-0.075777,-24.182377,-19.791126,-2.104141,-19.791126,-24.182377,-0.390000,0.550000,-28,112,-27.703641,112.450000,-27.703641,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.054954,21.815236,98.139435,121.691759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559184,1.498913,0.289256,0.022718,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.233570,mpc-p,0,-126.340000,54.885000,-9.482318,-4.578798,-9.320000,-4.605000,-0.162318,0.026202,-25.158211,-16.253729,-1.982162,-16.253729,-25.158211,-0.370000,0.840000,-16,107,-15.571037,107.088338,-15.571037,107.088338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.580585,27.078547,106.811113,133.532255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543406,1.433292,0.296004,0.018375,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.243577,mpc-p,0,-126.340000,54.885000,-9.715705,-4.645994,-9.570000,-4.705000,-0.145705,0.059006,-25.463159,-8.264091,-2.348100,-8.264091,-25.463159,-0.280000,0.930000,-15,62,-14.618087,34.135004,-14.618087,34.135004,0.000000,27.953334,0.000000,64.000000,0.000000,0.000000,31.261621,31.565978,108.119902,135.482608,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552791,1.645906,0.317929,0.031413,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.253577,mpc-p,0,-126.340000,54.885000,-9.943106,-4.712339,-9.820000,-4.735000,-0.123106,0.022661,-25.402169,0.030495,-2.592058,0.030495,-25.402169,-0.230000,0.810000,-12,17,-11.994116,-26.929506,-11.994116,-26.929506,0.000000,44.017845,0.000000,64.000000,0.000000,0.000000,33.488154,29.124221,101.525509,121.135337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557293,1.508987,0.203957,0.024693,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.263578,mpc-p,0,-126.340000,54.885000,-10.164441,-4.777997,-10.070000,-4.705000,-0.094441,-0.072997,-23.999408,4.604715,-2.104141,4.604715,-23.999408,-0.190000,0.480000,-19,-28,-19.221624,-41.123559,-19.221624,-41.123559,0.000000,13.211897,0.000000,64.000000,0.000000,0.000000,34.367289,20.883250,93.308740,107.565850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553188,1.454146,0.195509,0.018962,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.273573,mpc-p,0,-126.340000,54.885000,-10.379266,-4.843016,-10.300000,-4.665000,-0.079266,-0.178016,-23.084564,1.494245,-2.348100,1.494245,-23.084564,-0.180000,0.100000,-23,10,-23.141694,10.325343,-23.141694,10.325343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.505908,14.773530,98.071259,108.178610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542217,1.444086,0.185231,0.021548,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.283578,mpc-p,0,-126.340000,54.885000,-10.587698,-4.907609,-10.530000,-4.695000,-0.057698,-0.212609,-21.986752,-7.471226,-2.043152,-7.471226,-21.986752,-0.210000,0.020000,-25,55,-25.214186,91.422219,-25.214186,91.422219,0.000000,-36.096876,0.000000,64.000000,0.000000,0.000000,41.775294,10.541898,102.383969,115.957442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549565,1.451718,0.194534,0.016958,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.293541,mpc-p,0,-126.340000,54.885000,-10.788412,-4.971526,-10.740000,-4.805000,-0.048412,-0.166526,-20.644980,-15.521854,-2.348100,-15.521854,-20.644980,-0.220000,0.240000,-33,100,-32.627517,112.450000,-32.627517,112.450000,0.000000,-12.124657,0.000000,64.000000,0.000000,0.000000,45.846460,8.950073,101.589613,116.194662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554594,1.518247,0.230638,0.025037,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.303546,mpc-p,0,-126.340000,54.885000,-10.982939,-5.035416,-10.950000,-4.955000,-0.032939,-0.080416,-20.766960,-19.120240,-2.226120,-19.120240,-20.766960,-0.270000,0.590000,-20,112,-19.914301,112.450000,-19.914301,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.149674,9.436003,103.084817,121.003814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555839,1.495718,0.275480,0.023273,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.313573,mpc-p,0,-126.340000,54.885000,-11.170620,-5.099239,-11.160000,-5.115000,-0.010620,0.015761,-21.620814,-14.607010,-1.738204,-14.607010,-21.620814,-0.270000,0.930000,-2,90,-2.383815,89.711942,-2.383815,89.711942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.470891,13.074178,110.072973,125.303865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565237,1.624810,0.327229,0.025018,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.323547,mpc-p,0,-126.340000,54.885000,-11.349889,-5.162600,-11.370000,-5.215000,0.020111,0.052400,-20.888939,-7.349247,-2.348100,-7.349247,-20.888939,-0.200000,0.900000,-4,45,-4.480608,32.717750,-4.480608,32.717750,0.000000,11.994192,0.000000,64.000000,0.000000,0.000000,48.024282,17.598880,110.578546,127.402068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550177,1.439276,0.189390,0.017486,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.333574,mpc-p,0,-126.340000,54.885000,-11.522529,-5.226265,-11.560000,-5.245000,0.037471,0.018735,-19.669147,-0.396432,-1.982162,-0.396432,-19.669147,-0.120000,0.700000,-15,0,-15.332532,-10.861146,-15.332532,-10.861146,0.000000,10.573089,0.000000,64.000000,0.000000,0.000000,50.190765,15.921735,105.271092,113.075463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544661,1.429572,0.193015,0.018006,0.504657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.343576,mpc-p,0,-126.340000,54.885000,-11.687030,-5.289822,-11.740000,-5.225000,0.052970,-0.064822,-18.083417,1.372266,-1.982162,1.372266,-18.083417,-0.120000,0.350000,-22,-1,-21.565293,-1.094939,-21.565293,-1.094939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.690061,10.446279,101.726218,105.761774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554864,1.440994,0.185573,0.017055,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.353571,mpc-p,0,-126.340000,54.885000,-11.843598,-5.353453,-11.910000,-5.245000,0.066402,-0.108453,-16.558677,-3.933829,-1.616224,-3.933829,-16.558677,-0.160000,0.140000,-25,44,-24.538227,59.075332,-24.538227,59.075332,0.000000,-15.170272,0.000000,64.000000,0.000000,0.000000,57.260496,5.872525,98.773557,104.759527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546913,1.432424,0.180690,0.016547,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.363578,mpc-p,0,-126.340000,54.885000,-11.992453,-5.417358,-12.060000,-5.315000,0.067547,-0.102358,-13.814145,-11.069613,-1.494245,-11.069613,-13.814145,-0.200000,0.230000,-39,89,-39.446970,112.448343,-39.446970,112.448343,0.000000,-23.543283,0.000000,64.000000,0.000000,0.000000,59.815050,2.193578,95.008684,105.718823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552643,1.450169,0.260931,0.017480,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.373613,mpc-p,0,-126.340000,54.885000,-12.133717,-5.481710,-12.200000,-5.445000,0.066283,-0.036710,-13.265238,-15.399875,-1.860183,-15.399875,-13.265238,-0.290000,0.510000,-29,112,-28.631069,112.450000,-28.631069,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.388227,-0.555220,91.439556,108.363450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549853,1.489546,0.235550,0.018716,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.383583,mpc-p,0,-126.340000,54.885000,-12.266062,-5.545965,-12.340000,-5.575000,0.073938,0.029035,-14.485031,-13.326228,-2.165131,-13.326228,-14.485031,-0.320000,0.820000,-6,92,-5.591684,92.253882,-5.591684,92.253882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.567349,-0.979515,95.633521,112.399567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554485,1.449529,0.300049,0.019175,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.393570,mpc-p,0,-126.340000,54.885000,-12.390632,-5.610717,-12.480000,-5.675000,0.089368,0.064283,-15.582843,-6.800341,-1.982162,-6.800341,-15.582843,-0.220000,0.910000,4,47,3.700956,31.264707,3.700956,31.264707,0.000000,15.989175,0.000000,64.000000,0.000000,0.000000,59.357612,1.138222,96.187186,104.037032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557125,1.453677,0.219476,0.015686,0.500553,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.403575,mpc-p,0,-126.340000,54.885000,-12.507362,-5.676012,-12.630000,-5.695000,0.122638,0.018988,-13.814145,-0.518412,-1.860183,-0.518412,-13.814145,-0.110000,0.710000,-12,2,-12.022596,-8.777901,-12.022596,-8.777901,0.000000,11.031783,0.000000,64.000000,0.000000,0.000000,57.163514,0.782624,92.977342,97.122337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553363,1.464339,0.196270,0.017763,0.500387,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.413572,mpc-p,0,-126.340000,54.885000,-12.615967,-5.741735,-12.750000,-5.695000,0.134033,-0.046735,-12.045446,1.616224,-1.372266,1.616224,-12.045446,-0.090000,0.370000,-22,-3,-22.132035,-2.820297,-22.132035,-2.820297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.775167,-1.924704,94.130878,95.014235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546743,1.511687,0.218324,0.024019,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.423573,mpc-p,0,-126.340000,54.885000,-12.716591,-5.807991,-12.860000,-5.705000,0.143409,-0.102991,-9.971800,-4.299767,-1.006328,-4.299767,-9.971800,-0.140000,0.150000,-29,42,-28.777822,60.229831,-28.777822,60.229831,0.000000,-18.050128,0.000000,64.000000,0.000000,0.000000,61.027539,-3.657274,97.628500,99.749458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560589,1.870818,0.310327,0.046676,0.500890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008303,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.433546,mpc-p,0,-126.340000,54.885000,-12.809010,-5.874611,-12.950000,-5.785000,0.140990,-0.089611,-8.569039,-12.411384,-1.189297,-12.411384,-8.569039,-0.200000,0.200000,-30,87,-29.837636,112.450000,-29.837636,112.450000,0.000000,-25.270297,0.000000,64.000000,0.000000,0.000000,62.195287,-5.050327,95.245149,104.047738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564237,1.492395,0.250997,0.023105,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.443544,mpc-p,0,-126.340000,54.885000,-12.893764,-5.941959,-13.020000,-5.935000,0.126236,-0.006959,-7.532216,-17.229563,-0.945339,-17.229563,-7.532216,-0.260000,0.500000,-27,112,-26.845482,112.450000,-26.845482,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.120491,-4.605074,94.566471,107.613587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565411,1.574010,0.250092,0.027592,0.504208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.453546,mpc-p,0,-126.340000,54.885000,-12.970729,-6.009916,-13.090000,-6.085000,0.119271,0.075084,-7.044299,-16.070760,-1.128308,-16.070760,-7.044299,-0.280000,0.820000,-21,112,-21.298034,112.449998,-21.298034,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.441967,-2.776907,97.479444,112.273012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560777,1.645629,0.368362,0.027116,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.463546,mpc-p,0,-126.340000,54.885000,-13.039968,-6.078465,-13.150000,-6.205000,0.110032,0.126535,-6.434403,-9.971800,-0.823360,-9.971800,-6.434403,-0.260000,0.990000,-20,67,-19.953930,51.399354,-19.953930,51.399354,0.000000,16.050644,0.000000,64.000000,0.000000,0.000000,55.349182,-1.065584,95.908521,109.439849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575522,1.742458,0.445292,0.037414,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008312,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.473550,mpc-p,0,-126.340000,54.885000,-13.101612,-6.147629,-13.210000,-6.245000,0.108388,0.097371,-6.190445,-1.067318,-0.518412,-1.067318,-6.190445,-0.220000,0.880000,-17,22,-16.843728,-16.380010,-16.843728,-16.380010,0.000000,38.830008,0.000000,64.000000,0.000000,0.000000,53.121723,-2.587030,92.658340,102.268000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575214,1.807024,0.258552,0.059886,0.501298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.483549,mpc-p,0,-126.340000,54.885000,-13.155749,-6.217352,-13.260000,-6.235000,0.104251,0.017648,-4.909663,3.628881,-0.762370,3.628881,-4.909663,-0.210000,0.580000,-19,-23,-19.190224,-35.161360,-19.190224,-35.161360,0.000000,12.611358,0.000000,64.000000,0.000000,0.000000,48.247844,-7.375841,86.674809,96.609346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581844,1.540200,0.221285,0.023509,0.505692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.493546,mpc-p,0,-126.340000,54.885000,-13.202546,-6.287644,-13.300000,-6.205000,0.097454,-0.082644,-3.811850,0.091484,-0.396432,0.091484,-3.811850,-0.190000,0.180000,-25,20,-24.760491,19.806584,-24.760491,19.806584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.235182,-9.758909,92.724261,99.044568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558690,1.454478,0.198635,0.022608,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.503546,mpc-p,0,-126.340000,54.885000,-13.242180,-6.358520,-13.330000,-6.255000,0.087820,-0.103520,-1.738204,-8.142112,-0.335443,-8.142112,-1.738204,-0.200000,0.110000,-38,65,-37.818819,93.681933,-37.818819,93.681933,0.000000,-28.875349,0.000000,64.000000,0.000000,0.000000,41.348174,-11.471136,95.117848,104.820033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561005,1.489256,0.217047,0.020147,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.513548,mpc-p,0,-126.340000,54.885000,-13.274813,-6.429949,-13.350000,-6.365000,0.075187,-0.064949,-1.738204,-8.142112,-0.640391,-16.314719,-1.067318,-0.280000,0.320000,-23,81,-23.046870,80.870334,-23.046870,80.870334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.782556,-14.478931,89.721113,106.635070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.260723,1.814816,0.235322,0.035507,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.523545,mpc-p,0,-126.340000,54.885000,-13.300599,-6.501834,-13.350000,-6.525000,0.049401,0.023166,-0.945339,-18.083417,-0.457422,-18.083417,-0.945339,-0.310000,0.590000,-23,112,-23.035355,112.450000,-23.035355,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.173241,-10.426343,87.978009,101.140753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559003,1.759988,0.285222,0.032829,0.500912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.533551,mpc-p,0,-126.340000,54.885000,-13.319767,-6.574244,-13.360000,-6.715000,0.040233,0.140756,-1.189297,-15.216906,-0.274453,-15.216906,-1.189297,-0.260000,0.830000,-20,109,-19.961064,108.742530,-19.961064,108.742530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.345169,-7.041621,85.405744,101.742186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.318345,1.800414,0.409470,0.041869,1.118882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010702,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.544290,mpc-p,0,-126.340000,54.885000,-13.333177,-6.652417,-13.360000,-6.835000,0.026823,0.182583,-0.091484,-6.556382,-0.396432,-6.556382,-0.091484,-0.240000,0.990000,-23,64,-22.875349,25.396765,-22.875349,25.396765,0.000000,38.345766,0.000000,64.000000,0.000000,0.000000,23.613054,-5.532372,81.241076,96.978764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.545669,1.778684,0.414982,0.042632,2.174768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011968,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.556293,mpc-p,0,-126.340000,54.885000,-13.339701,-6.740264,-13.360000,-6.845000,0.020299,0.104736,-0.030495,2.836017,0.152474,2.836017,-0.030495,-0.220000,0.870000,-16,19,-16.235945,-49.011527,-16.235945,-49.011527,0.000000,67.754058,0.000000,64.000000,0.000000,0.000000,20.518236,-8.070905,74.382837,88.212803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.551000,1.811184,0.254442,0.038815,1.380523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010048,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.566377,mpc-p,0,-126.340000,54.885000,-13.338543,-6.814382,-13.350000,-6.785000,0.011457,-0.029382,0.945339,8.020133,1.006328,8.020133,0.945339,-0.210000,0.580000,-17,-26,-16.807027,-77.270186,-16.807027,-77.270186,0.000000,51.012716,0.000000,64.000000,0.000000,0.000000,13.897695,-12.427589,69.294623,82.609386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577800,1.637773,0.234512,0.027778,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.576441,mpc-p,0,-126.340000,54.885000,-13.331588,-6.888547,-13.340000,-6.735000,0.008412,-0.153547,1.616224,4.299767,0.335443,4.299767,1.616224,-0.180000,0.160000,-21,-21,-20.592594,-20.748651,-20.592594,-20.748651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.509667,-14.159138,77.346527,86.633632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562525,1.868956,0.291181,0.054416,1.729175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009519,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.586450,mpc-p,0,-126.340000,54.885000,-13.319159,-6.962436,-13.310000,-6.735000,-0.009159,-0.227436,2.226120,-4.116798,0.213464,-4.116798,2.226120,-0.200000,0.000000,-22,24,-22.023968,56.206505,-22.023968,56.206505,0.000000,-31.955156,0.000000,64.000000,0.000000,0.000000,5.750357,-13.313765,89.820677,97.312366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592791,1.772288,0.248717,0.037900,0.504809,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.596442,mpc-p,0,-126.340000,54.885000,-13.301504,-7.036235,-13.280000,-6.835000,-0.021504,-0.201235,2.836017,-15.582843,-0.396432,-15.582843,2.836017,-0.210000,0.030000,-25,69,-25.054277,112.450000,-25.054277,112.450000,0.000000,-43.198651,0.000000,64.000000,0.000000,0.000000,2.797571,-10.045417,92.786910,104.387650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571727,1.639614,0.259078,0.025339,0.500510,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.606444,mpc-p,0,-126.340000,54.885000,-13.278821,-7.110051,-13.240000,-7.015000,-0.038821,-0.095051,3.262944,-23.938419,-0.030495,-23.938419,3.262944,-0.230000,0.290000,-23,112,-23.169840,112.450000,-23.169840,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.401732,-3.409112,94.190812,108.331292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568810,1.692261,0.258196,0.020630,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.616438,mpc-p,0,-126.340000,54.885000,-13.251388,-7.183663,-13.210000,-7.245000,-0.041388,0.061337,2.226120,-24.548315,0.152474,-24.548315,2.226120,-0.240000,0.680000,-8,112,-8.047248,112.450000,-8.047248,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.677526,4.003570,105.975514,125.695540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556952,1.632960,0.310609,0.025702,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.626440,mpc-p,0,-126.340000,54.885000,-13.219409,-7.257073,-13.190000,-7.455000,-0.029409,0.197927,1.494245,-17.900448,-0.030495,-17.900448,1.494245,-0.180000,0.940000,1,112,0.681096,112.449994,0.681096,112.449994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.253728,13.712635,116.210127,143.981199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557938,1.496154,0.338003,0.019582,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.636436,mpc-p,0,-126.340000,54.885000,-13.183166,-7.330082,-13.160000,-7.565000,-0.023166,0.234918,1.494245,-17.900448,0.091484,-6.861330,1.616224,-0.120000,1.040000,1,108,0.876640,107.718171,0.876640,107.718171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.336834,23.215482,114.382431,143.862539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549596,1.767585,0.364889,0.033538,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.646439,mpc-p,0,-126.340000,54.885000,-13.142860,-7.402661,-13.140000,-7.565000,-0.002860,0.162339,1.982162,5.031642,0.579401,5.031642,1.982162,-0.060000,1.070000,4,63,3.533469,-88.831730,3.533469,-88.831730,0.000000,151.549902,0.000000,64.000000,0.000000,0.000000,-33.608948,21.967710,113.887439,133.788731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556459,1.442494,0.320275,0.018225,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.656438,mpc-p,0,-126.340000,54.885000,-13.098766,-7.474623,-13.110000,-7.455000,0.011234,-0.019623,2.957996,15.399875,0.884349,15.399875,2.957996,-0.040000,0.880000,2,18,1.634555,-106.049998,1.634555,-106.049998,0.000000,123.768169,0.000000,64.000000,0.000000,0.000000,-37.798170,10.438077,112.239293,139.132047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556310,1.647086,0.291633,0.034983,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.666455,mpc-p,0,-126.340000,54.885000,-13.051027,-7.545993,-13.080000,-7.285000,0.028973,-0.260993,3.872840,21.071908,1.250287,21.071908,3.872840,-0.030000,0.540000,0,-27,-0.002244,-106.050000,-0.002244,-106.050000,0.000000,78.768171,0.000000,64.000000,0.000000,0.000000,-41.061658,-4.396999,104.050769,136.047411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614127,1.853262,0.242465,0.038939,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008262,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.676440,mpc-p,0,-126.340000,54.885000,-13.000118,-7.616296,-13.030000,-7.095000,0.029882,-0.521296,4.604715,16.375708,1.372266,16.375708,4.604715,-0.030000,0.160000,-3,-72,-3.178516,-106.050000,-3.178516,-106.050000,0.000000,33.768171,0.000000,64.000000,0.000000,0.000000,-43.653297,-16.072581,101.745269,131.815292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574259,1.564228,0.297462,0.045359,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.686442,mpc-p,0,-126.340000,54.885000,-12.946033,-7.685740,-12.970000,-7.005000,0.023967,-0.680740,5.763517,5.214611,0.945339,5.214611,5.763517,-0.020000,-0.050000,-16,-51,-16.082919,-50.554950,-16.082919,-50.554950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.909668,-22.348867,108.701871,129.669203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556636,1.476952,0.278076,0.020235,0.500525,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.696435,mpc-p,0,-126.340000,54.885000,-12.889124,-7.754024,-12.910000,-7.025000,0.020876,-0.729024,6.556382,-9.300914,1.189297,-9.300914,6.556382,-0.040000,-0.260000,-25,-6,-24.500329,85.935266,-24.500329,85.935266,0.000000,-91.490216,0.000000,64.000000,0.000000,0.000000,-41.657278,-23.354568,130.649142,149.040598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545161,1.432786,0.215807,0.024665,0.500449,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.706467,mpc-p,0,-126.340000,54.885000,-12.829337,-7.821319,-12.840000,-7.195000,0.010663,-0.626319,7.105289,-25.646128,-0.030495,-25.646128,7.105289,-0.100000,-0.200000,-5,39,-4.909546,112.450000,-4.909546,112.450000,0.000000,-73.004950,0.000000,64.000000,0.000000,0.000000,-40.086775,-13.907876,139.106456,157.854885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543913,1.481886,0.259872,0.024968,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.716438,mpc-p,0,-126.340000,54.885000,-12.767486,-7.886823,-12.760000,-7.515000,-0.007486,-0.371823,6.312424,-37.600090,0.396432,-37.600090,6.312424,-0.120000,-0.040000,40,84,69.999970,112.450000,69.999970,112.450000,-29.909516,-28.004950,0.000000,64.000000,0.000000,0.000000,-44.788596,5.160644,139.560271,175.867832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548531,1.492358,0.266547,0.017931,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.726436,mpc-p,0,-126.340000,54.885000,-12.703240,-7.950984,-12.700000,-7.935000,-0.003240,-0.015984,6.800341,-45.467748,-0.396432,-45.467748,6.800341,-0.030000,0.180000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.169628,23.337057,140.014947,182.619202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549484,1.437036,0.309303,0.018142,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.736436,mpc-p,0,-126.340000,54.885000,-12.636947,-8.013492,-12.630000,-7.935000,-0.006947,-0.078492,6.800341,-45.467748,-0.213464,-45.894676,6.556382,0.130000,0.710000,25,112,8.684461,112.450000,8.684461,112.450000,16.315539,0.000000,0.000000,64.000000,0.000000,0.000000,-56.017565,38.193810,143.281645,185.504134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560135,1.617855,0.668290,0.033256,0.500899,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008391,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.746612,mpc-p,0,-126.340000,54.885000,-12.567592,-8.075241,-12.540000,-8.815000,-0.027592,0.739759,11.069613,-37.905038,0.457422,-37.905038,11.069613,0.310000,0.950000,-20,112,-70.000000,112.450000,-70.000000,112.450000,50.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.540882,49.619427,148.679929,185.439827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570432,1.694246,0.396018,0.020582,0.500366,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.756441,mpc-p,0,-126.340000,54.885000,-12.498972,-8.132954,-12.420000,-9.135000,-0.078972,1.002046,12.533363,-27.292847,1.372266,-27.292847,12.533363,0.140000,1.030000,-65,112,-70.000000,112.450000,-70.000000,112.450000,5.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.978864,56.086319,152.440432,187.978146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581846,1.797549,0.367088,0.035958,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008294,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.766444,mpc-p,0,-126.340000,54.885000,-12.427642,-8.189611,-12.290000,-9.345000,-0.137642,1.155389,12.838311,-15.582843,1.860183,-15.582843,12.838311,-0.030000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.426608,57.768763,153.416073,187.732922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577461,1.768756,0.410000,0.045071,0.504575,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008316,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.776442,mpc-p,0,-126.340000,54.885000,-12.355012,-8.243992,-12.160000,-9.435000,-0.195012,1.191008,12.167426,-2.287110,2.165131,-2.287110,12.167426,-0.300000,1.090000,-45,73,-44.683287,73.402564,-44.683287,73.402564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.555470,52.925889,163.556316,204.105518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575426,1.822269,0.709249,0.044436,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.786443,mpc-p,0,-126.340000,54.885000,-12.281170,-8.295996,-12.050000,-9.405000,-0.231170,1.109004,7.715185,7.959143,1.799193,7.959143,7.715185,-0.440000,0.960000,0,28,16.531658,0.664264,16.531658,0.664264,-16.214945,27.738300,0.000000,64.000000,0.000000,0.000000,-60.932014,41.151848,161.847007,209.775584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585493,1.750204,0.273607,0.038790,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.796440,mpc-p,0,-126.340000,54.885000,-12.206290,-8.345455,-11.980000,-9.255000,-0.226290,0.909545,2.957996,15.216906,1.311276,15.216906,2.957996,-0.300000,0.650000,45,-17,47.569816,-40.891755,47.569816,-40.891755,-2.253103,24.294319,0.000000,64.000000,0.000000,0.000000,-64.930142,26.199960,149.915041,197.784393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.384576,1.549514,0.203720,0.030212,0.501071,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.806441,mpc-p,0,-126.340000,54.885000,-12.130454,-8.392253,-11.950000,-9.105000,-0.180454,0.712747,0.945339,14.485031,1.250287,14.485031,0.945339,-0.090000,0.300000,45,-14,45.231064,-14.007222,45.231064,-14.007222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.101078,12.652488,137.663464,184.476158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.422178,1.745158,0.307929,0.051446,0.500670,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010040,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.816518,mpc-p,0,-126.340000,54.885000,-12.053206,-8.436564,-11.930000,-9.005000,-0.123206,0.568436,0.884349,6.800341,0.213464,6.800341,0.884349,0.000000,0.060000,34,31,34.138970,67.400607,34.138970,67.400607,0.000000,-36.407829,0.000000,64.000000,0.000000,0.000000,-57.065462,-2.217112,148.880422,197.045626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.843743,1.709882,0.260760,0.044403,0.500661,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010371,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.826924,mpc-p,0,-126.340000,54.885000,-11.972662,-8.479178,-11.910000,-8.985000,-0.062662,0.505822,3.079975,-1.738204,0.579401,-1.738204,3.079975,0.170000,0.060000,-9,76,-8.905500,112.450000,-8.905500,112.450000,0.000000,-36.457222,0.000000,64.000000,0.000000,0.000000,-45.156450,-12.937038,160.636923,200.804846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574264,1.756878,0.272050,0.037447,0.501346,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.836997,mpc-p,0,-126.340000,54.885000,-11.894050,-8.517240,-11.860000,-9.045000,-0.034050,0.527760,5.275601,-10.032790,0.213464,-10.032790,5.275601,0.130000,0.360000,-29,112,-28.750044,112.450000,-28.750044,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.555671,-15.224213,152.322244,178.706498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598417,1.684692,0.275835,0.032131,0.500767,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.846996,mpc-p,0,-126.340000,54.885000,-11.815440,-8.551799,-11.790000,-9.155000,-0.025440,0.603201,6.312424,-10.459717,1.067318,-10.459717,6.312424,0.000000,0.740000,-24,112,-23.705071,112.450000,-23.705071,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.876932,-12.061117,141.524340,165.764876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.511515,1.878334,0.305457,0.035022,0.504013,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.856984,mpc-p,0,-126.340000,54.885000,-11.736429,-8.582977,-11.730000,-9.215000,-0.006429,0.632023,6.068465,-5.031642,0.884349,-5.031642,6.068465,-0.040000,0.920000,-11,109,-11.053854,109.193982,-11.053854,109.193982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.558003,-5.412526,141.737997,166.075904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556073,1.506213,0.307861,0.020683,0.504111,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.866988,mpc-p,0,-126.340000,54.885000,-11.656837,-8.610742,-11.660000,-9.205000,0.003163,0.594258,5.641538,4.787684,1.433256,4.787684,5.641538,-0.070000,1.050000,5,64,5.036425,14.611787,5.036425,14.611787,0.000000,49.582196,0.000000,64.000000,0.000000,0.000000,-40.362697,-1.088580,137.743598,165.655966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558905,1.482743,0.354795,0.025983,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.876989,mpc-p,0,-126.340000,54.885000,-11.576846,-8.634918,-11.600000,-9.095000,0.023154,0.460082,4.360757,14.058103,1.006328,14.058103,4.360757,-0.060000,0.890000,25,19,24.937752,-56.945860,24.937752,-56.945860,0.000000,76.139842,0.000000,64.000000,0.000000,0.000000,-49.177961,-1.867513,129.820868,158.192493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563711,1.535958,0.220636,0.028887,0.502788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.886988,mpc-p,0,-126.340000,54.885000,-11.496483,-8.655397,-11.560000,-8.935000,0.063517,0.279603,3.445913,18.693313,1.677214,18.693313,3.445913,-0.040000,0.560000,40,-26,40.148968,-76.644288,40.148968,-76.644288,0.000000,50.838270,0.000000,64.000000,0.000000,0.000000,-55.827122,-7.895959,115.095017,142.885009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559710,1.501025,0.221269,0.033467,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.896988,mpc-p,0,-126.340000,54.885000,-11.415731,-8.672082,-11.520000,-8.765000,0.104269,0.092918,3.689871,15.399875,1.006328,15.399875,3.689871,0.070000,0.180000,30,-28,29.648081,-27.514605,29.648081,-27.514605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.067255,-14.153414,109.946733,133.194697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562927,1.526495,0.232372,0.021615,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.906986,mpc-p,0,-126.340000,54.885000,-11.334608,-8.684871,-11.460000,-8.665000,0.125392,-0.019871,6.007476,6.129455,0.457422,6.129455,6.007476,0.170000,0.010000,-5,17,-5.059610,59.602365,-5.059610,59.602365,0.000000,-42.116970,0.000000,64.000000,0.000000,0.000000,-56.926702,-20.159200,115.363619,132.337323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575536,1.787495,0.238509,0.031991,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.916989,mpc-p,0,-126.340000,54.885000,-11.253046,-8.693679,-11.390000,-8.665000,0.136954,-0.028679,8.447060,-5.946486,1.555235,-5.946486,8.447060,0.130000,0.010000,-27,62,-26.556699,112.450000,-26.556699,112.450000,0.000000,-49.964605,0.000000,64.000000,0.000000,0.000000,-50.464905,-22.577041,113.429301,130.892854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567016,1.669136,0.270766,0.033510,0.500876,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.926994,mpc-p,0,-126.340000,54.885000,-11.171050,-8.698412,-11.290000,-8.775000,0.118950,0.076588,9.910810,-15.704823,1.250287,-15.704823,9.910810,-0.020000,0.190000,-10,107,-9.898808,112.450000,-9.898808,112.450000,0.000000,-4.964605,0.000000,64.000000,0.000000,0.000000,-47.458275,-16.934351,99.182576,116.368598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589040,2.505286,0.386187,0.034957,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.936984,mpc-p,0,-126.340000,54.885000,-11.088723,-8.698996,-11.190000,-8.955000,0.101277,0.256004,9.239925,-19.303209,1.128308,-19.303209,9.239925,-0.040000,0.600000,-9,112,-9.008066,112.450000,-9.008066,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.560193,-6.937571,103.699875,123.123132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559174,1.650163,0.321809,0.029463,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.947061,mpc-p,0,-126.340000,54.885000,-11.005159,-8.695318,-11.090000,-9.125000,0.084841,0.429682,9.178935,-13.936124,1.250287,-13.936124,9.178935,-0.050000,0.890000,-11,112,-10.960637,112.450000,-10.960637,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.493907,5.010551,111.554938,132.805672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.954924,1.812733,0.327011,0.034725,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.956987,mpc-p,0,-126.340000,54.885000,-10.922301,-8.687445,-11.010000,-9.205000,0.087699,0.517555,8.203101,-6.068465,1.311276,-6.068465,8.203101,-0.070000,1.020000,5,112,4.847818,112.450000,4.847818,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.990212,14.179574,111.689910,131.690227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565630,1.608738,0.386080,0.029730,0.504755,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.966992,mpc-p,0,-126.340000,54.885000,-10.838161,-8.675187,-10.920000,-9.205000,0.081839,0.529813,6.983309,4.848673,1.799193,4.848673,6.983309,-0.070000,1.080000,22,67,22.420726,36.064665,22.420726,36.064665,0.000000,31.385335,0.000000,64.000000,0.000000,0.000000,-71.194874,17.394691,109.819468,126.426450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574161,1.449055,0.318493,0.014925,0.500496,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.977013,mpc-p,0,-126.340000,54.885000,-10.753184,-8.658514,-10.840000,-9.105000,0.086816,0.446486,5.885497,14.667999,1.616224,14.667999,5.885497,0.010000,0.920000,29,22,29.094533,-34.092252,29.094533,-34.092252,0.000000,56.542252,0.000000,64.000000,0.000000,0.000000,-75.079333,15.356531,104.232601,120.366544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550077,1.581734,0.228105,0.016937,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.987025,mpc-p,0,-126.340000,54.885000,-10.667511,-8.637430,-10.770000,-8.915000,0.102489,0.277570,7.044299,20.340032,1.372266,20.340032,7.044299,0.030000,0.590000,22,-23,21.896259,-60.244970,21.896259,-60.244970,0.000000,37.694970,0.000000,64.000000,0.000000,0.000000,-75.381014,7.610095,95.317835,117.243859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540160,1.523526,0.209493,0.018501,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.996984,mpc-p,0,-126.340000,54.885000,-10.581415,-8.612035,-10.700000,-8.725000,0.118585,0.112965,7.105289,19.547167,1.677214,19.547167,7.105289,0.120000,0.190000,10,-26,10.415270,-25.903855,10.415270,-25.903855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.238902,-1.786464,100.529209,122.675299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546210,1.477743,0.266497,0.033193,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.006991,mpc-p,0,-126.340000,54.885000,-10.493935,-8.582059,-10.610000,-8.595000,0.116065,0.012941,9.178935,10.093779,1.372266,10.093779,9.178935,0.190000,0.040000,-22,19,-21.997181,62.663062,-21.997181,62.663062,0.000000,-43.566917,0.000000,64.000000,0.000000,0.000000,-62.221637,-8.489882,112.630632,130.748524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565435,1.589640,0.225156,0.020063,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.016987,mpc-p,0,-126.340000,54.885000,-10.405490,-8.547649,-10.500000,-8.575000,0.094510,0.027351,10.947634,-2.043152,1.372266,-2.043152,10.947634,0.020000,0.030000,-24,64,-24.261348,112.450000,-24.261348,112.450000,0.000000,-48.353855,0.000000,64.000000,0.000000,0.000000,-51.354091,-9.751875,116.103113,137.681081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557074,1.853297,0.351141,0.038244,0.500968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008313,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.026991,mpc-p,0,-126.340000,54.885000,-10.315798,-8.508741,-10.390000,-8.645000,0.074202,0.136259,10.276748,-11.923467,1.433256,-11.923467,10.276748,-0.050000,0.220000,2,109,1.961460,112.450000,1.961460,112.450000,0.000000,-3.353855,0.000000,64.000000,0.000000,0.000000,-47.171379,-1.993752,108.831102,129.474419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575316,1.700332,0.270477,0.028001,0.500752,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.036988,mpc-p,0,-126.340000,54.885000,-10.224869,-8.465398,-10.280000,-8.795000,0.055131,0.329602,9.422894,-15.765812,1.494245,-15.765812,9.422894,-0.050000,0.650000,2,112,1.756296,112.450000,1.756296,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.998380,8.859416,113.270773,139.749469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555602,1.559608,0.329885,0.028444,0.500825,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.046989,mpc-p,0,-126.340000,54.885000,-10.132502,-8.417602,-10.190000,-8.925000,0.057498,0.507398,8.508050,-12.289405,1.494245,-12.289405,8.508050,-0.060000,0.920000,8,112,8.214900,112.450000,8.214900,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.655983,20.914012,116.712698,145.268167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565780,1.581005,0.328695,0.034613,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.056988,mpc-p,0,-126.340000,54.885000,-10.038630,-8.365408,-10.110000,-8.985000,0.071370,0.619592,7.166278,-3.506902,1.311276,-3.506902,7.166278,-0.020000,1.030000,21,112,20.659057,112.450000,20.659057,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.610021,29.595184,118.659534,146.795509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564359,1.533538,0.442992,0.032793,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.066989,mpc-p,0,-126.340000,54.885000,-9.943097,-8.308840,-10.020000,-8.955000,0.076903,0.646160,7.349247,7.471226,1.311276,7.471226,7.349247,0.000000,1.080000,24,67,24.453102,59.884374,24.453102,59.884374,0.000000,7.565626,0.000000,64.000000,0.000000,0.000000,-58.370709,32.052328,118.685005,144.143223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553182,1.615882,0.379591,0.019345,0.500466,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.077066,mpc-p,0,-126.340000,54.885000,-9.845035,-8.247465,-9.940000,-8.815000,0.094965,0.567535,7.715185,17.839459,2.348100,17.839459,7.715185,0.070000,0.920000,20,22,20.380226,-13.932755,20.380226,-13.932755,0.000000,36.382755,0.000000,64.000000,0.000000,0.000000,-59.202673,27.665962,115.553248,141.571725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555166,1.422128,0.144226,0.013899,0.500210,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.086996,mpc-p,0,-126.340000,54.885000,-9.746530,-8.182762,-9.850000,-8.605000,0.103470,0.422238,8.386070,22.291700,2.043152,22.291700,8.386070,0.150000,0.580000,8,-23,8.111209,-25.904555,8.111209,-25.904555,0.000000,3.354555,0.000000,64.000000,0.000000,0.000000,-56.697045,16.211088,115.670049,143.322615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554684,1.421573,0.141109,0.014458,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.097070,mpc-p,0,-126.340000,54.885000,-9.644575,-8.112907,-9.750000,-8.395000,0.105425,0.282093,10.032790,20.888939,2.653048,20.888939,10.032790,0.100000,0.190000,0,16,0.057087,15.502389,0.057087,15.502389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.330377,3.695459,120.726864,147.035264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550491,1.414365,0.135816,0.013719,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.107036,mpc-p,0,-126.340000,54.885000,-9.541564,-8.039689,-9.630000,-8.245000,0.088436,0.205311,11.740498,10.581696,2.226120,10.581696,11.740498,0.020000,0.110000,-9,61,-9.247131,110.073532,-9.247131,110.073532,0.000000,-49.571143,0.000000,64.000000,0.000000,0.000000,-43.906396,-7.350449,126.557791,158.891884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538937,1.414832,0.183208,0.014813,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.117135,mpc-p,0,-126.340000,54.885000,-9.434904,-7.961431,-9.500000,-8.195000,0.065096,0.233569,13.387218,2.287110,2.043152,2.287110,13.387218,-0.020000,0.320000,-22,106,-22.040417,112.450000,-22.040417,112.450000,0.000000,-6.947611,0.000000,64.000000,0.000000,0.000000,-38.863023,-11.275829,121.782169,153.775469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560640,1.425861,0.215785,0.015530,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.127077,mpc-p,0,-126.340000,54.885000,-9.327548,-7.880493,-9.360000,-8.185000,0.032452,0.304507,12.655342,-2.043152,1.677214,-2.043152,12.655342,-0.060000,0.680000,-14,112,-13.603397,112.450000,-13.603397,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.391312,-9.144180,112.001367,142.514259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559861,1.424637,0.357558,0.014430,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.137137,mpc-p,0,-126.340000,54.885000,-9.216417,-7.794760,-9.220000,-8.175000,0.003583,0.380240,12.289405,0.823360,2.043152,0.823360,12.289405,-0.080000,0.940000,-6,112,-5.801710,112.450000,-5.801710,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.235234,-2.880855,108.661802,132.135113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559693,1.426515,0.243139,0.014764,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.146997,mpc-p,0,-126.340000,54.885000,-9.104957,-7.707109,-9.090000,-8.115000,-0.014957,0.407891,11.679509,8.569039,1.982162,8.569039,11.679509,-0.090000,1.030000,6,73,6.404548,73.294401,6.404548,73.294401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.527780,2.072364,102.654616,121.916785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552944,1.414316,0.280715,0.015804,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.157135,mpc-p,0,-126.340000,54.885000,-8.987642,-7.613385,-8.960000,-7.965000,-0.027642,0.351615,11.618519,17.961438,2.104141,17.961438,11.618519,-0.080000,0.910000,13,28,12.930747,2.930325,12.930747,2.930325,0.000000,25.364076,0.000000,64.000000,0.000000,0.000000,-45.536108,3.454902,94.609976,111.579475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557289,1.424783,0.181117,0.014925,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.167138,mpc-p,0,-126.340000,54.885000,-8.869082,-7.517454,-8.850000,-7.755000,-0.019082,0.237546,11.557530,22.840606,2.104141,22.840606,11.557530,-0.050000,0.600000,16,-17,16.131070,-16.769955,16.131070,-16.769955,0.000000,0.064356,0.000000,64.000000,0.000000,0.000000,-45.894524,0.752586,83.764056,100.363568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559117,1.426126,0.180413,0.014750,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.176996,mpc-p,0,-126.340000,54.885000,-8.749435,-7.419704,-8.730000,-7.545000,-0.019435,0.125296,11.130602,19.974095,2.714037,19.974095,11.130602,-0.040000,0.220000,21,28,20.717217,33.381131,20.717217,33.381131,0.000000,-5.086730,0.000000,64.000000,0.000000,0.000000,-43.719629,-1.868942,82.274007,103.885853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555638,1.412538,0.137883,0.013862,0.500398,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.187146,mpc-p,0,-126.340000,54.885000,-8.623266,-7.315894,-8.610000,-7.415000,-0.013266,0.099106,11.984457,11.313571,2.043152,11.313571,11.984457,0.050000,0.160000,2,73,1.514041,112.450000,1.514041,112.450000,0.000000,-39.155598,0.000000,64.000000,0.000000,0.000000,-39.260881,-4.799126,78.158426,99.481473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567029,1.424653,0.228641,0.016123,0.500492,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.197134,mpc-p,0,-126.340000,54.885000,-8.496072,-7.210753,-8.470000,-7.355000,-0.026072,0.144247,14.058103,1.982162,1.738204,1.982162,14.058103,0.080000,0.420000,-24,112,-23.991784,112.450000,-23.991784,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.758921,-5.806331,78.312444,97.730060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558332,1.426337,0.216843,0.014968,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.206996,mpc-p,0,-126.340000,54.885000,-8.367482,-7.104211,-8.330000,-7.335000,-0.037482,0.230789,14.850968,-1.250287,2.287110,-1.250287,14.850968,-0.030000,0.760000,-19,112,-18.963699,112.450000,-18.963699,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.529255,-5.191959,74.511069,94.681584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553021,1.413447,0.230187,0.017995,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.217068,mpc-p,0,-126.340000,54.885000,-8.233022,-6.992774,-8.170000,-7.315000,-0.063022,0.322226,13.997114,2.836017,2.348100,2.836017,13.997114,-0.080000,0.970000,-3,112,-3.041154,112.450000,-3.041154,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.973641,-2.670936,76.430398,93.560676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551466,1.414498,0.216301,0.013625,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.227146,mpc-p,0,-126.340000,54.885000,-8.095281,-6.878807,-8.020000,-7.245000,-0.075281,0.366193,13.082270,9.544873,1.738204,9.544873,13.082270,-0.080000,1.070000,11,78,11.014916,77.636804,11.014916,77.636804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.970811,-0.332572,76.918165,89.083678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568563,1.423097,0.307900,0.016452,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.236981,mpc-p,0,-126.340000,54.885000,-7.957749,-6.765401,-7.890000,-7.115000,-0.067749,0.349599,12.716332,16.558677,1.677214,16.558677,12.716332,-0.080000,0.950000,22,33,22.208683,29.262247,22.208683,29.262247,0.000000,3.374557,0.000000,64.000000,0.000000,0.000000,-31.691833,0.932666,72.507558,84.465045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537858,1.410706,0.144225,0.013039,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.247136,mpc-p,0,-126.340000,54.885000,-7.812484,-6.646223,-7.740000,-6.915000,-0.072484,0.268777,12.899301,21.132897,2.897006,21.132897,12.899301,-0.050000,0.630000,23,14,22.636226,13.925603,22.636226,13.925603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.298709,-0.184910,68.940081,82.650080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558474,1.422840,0.187552,0.017777,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.257077,mpc-p,0,-126.340000,54.885000,-7.667077,-6.527716,-7.610000,-6.745000,-0.057077,0.217284,13.387218,17.107583,2.470079,17.107583,13.387218,0.070000,0.370000,6,59,5.536055,67.491531,5.536055,67.491531,0.000000,-8.565929,0.000000,64.000000,0.000000,0.000000,-29.330935,-2.364853,66.696170,84.269463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543968,1.417311,0.165793,0.014529,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.266998,mpc-p,0,-126.340000,54.885000,-7.518830,-6.407852,-7.460000,-6.625000,-0.058830,0.217148,15.033937,9.117946,1.738204,9.117946,15.033937,0.060000,0.410000,-10,104,-10.245743,112.450000,-10.245743,112.450000,0.000000,-8.524397,0.000000,64.000000,0.000000,0.000000,-22.608087,-6.193488,64.255921,81.073258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568149,2.062196,0.242070,0.034322,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008418,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.276983,mpc-p,0,-126.340000,54.885000,-7.366477,-6.285805,-7.290000,-6.565000,-0.076477,0.279195,16.802635,3.872840,2.592058,3.872840,16.802635,0.000000,0.680000,-20,112,-20.243563,112.450000,-20.243563,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.042905,-9.620237,64.119706,83.364357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545929,1.620876,0.285260,0.021500,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.286988,mpc-p,0,-126.340000,54.885000,-7.210688,-6.162313,-7.110000,-6.515000,-0.100688,0.352687,16.985604,3.628881,2.226120,3.628881,16.985604,-0.080000,0.920000,-12,112,-11.755645,112.450000,-11.755645,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.119367,-11.110087,60.375690,80.206618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573603,1.652463,0.278599,0.020295,0.500879,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.296982,mpc-p,0,-126.340000,54.885000,-7.051982,-6.037973,-6.940000,-6.445000,-0.111982,0.407027,16.131750,8.081122,2.714037,8.081122,16.131750,-0.090000,1.040000,2,107,1.734839,107.420829,1.734839,107.420829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.684666,-11.925730,61.856802,77.202455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548255,1.649880,0.361306,0.021850,0.500622,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.307360,mpc-p,0,-126.340000,54.885000,-6.884017,-5.908081,-6.760000,-6.335000,-0.124017,0.426919,15.338885,14.119093,2.897006,14.119093,15.338885,-0.090000,1.050000,15,62,14.559078,59.374556,14.559078,59.374556,0.000000,3.046273,0.000000,64.000000,0.000000,0.000000,-22.445480,-13.050846,60.986899,72.883071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575361,1.553069,0.276751,0.018123,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.316985,mpc-p,0,-126.340000,54.885000,-6.725394,-5.787098,-6.600000,-6.175000,-0.125394,0.387902,15.094927,19.120240,2.104141,19.120240,15.094927,-0.100000,0.880000,24,29,24.071942,28.956806,24.071942,28.956806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.645267,-13.917182,61.418014,69.689082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546981,1.548489,0.214178,0.021009,0.500603,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.327000,mpc-p,0,-126.340000,54.885000,-6.557546,-5.660925,-6.440000,-5.975000,-0.117546,0.314075,15.460864,19.852116,2.287110,19.852116,15.460864,0.030000,0.580000,9,43,8.945662,42.804623,8.945662,42.804623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.998651,-15.369734,62.281304,73.527336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561582,1.422876,0.148886,0.013783,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.337058,mpc-p,0,-126.340000,54.885000,-6.386242,-5.534168,-6.270000,-5.805000,-0.116242,0.270832,16.070760,14.607010,2.470079,14.607010,16.070760,0.070000,0.450000,-3,88,-3.321090,95.573761,-3.321090,95.573761,0.000000,-7.769138,0.000000,64.000000,0.000000,0.000000,-19.220892,-19.410154,60.613499,77.483457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553026,1.414821,0.150818,0.012639,0.500454,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.347067,mpc-p,0,-126.340000,54.885000,-6.213134,-5.408192,-6.100000,-5.695000,-0.113134,0.286808,17.290552,9.727842,1.982162,9.727842,17.290552,0.010000,0.620000,-8,112,-7.842883,112.450000,-7.842883,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.698674,-24.005426,58.974553,79.232226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552870,1.410447,0.188073,0.016407,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.357008,mpc-p,0,-126.340000,54.885000,-6.038740,-5.283474,-5.910000,-5.595000,-0.128740,0.311526,17.168573,8.934977,2.287110,8.934977,17.168573,0.000000,0.870000,-6,112,-6.219531,111.911992,-6.219531,111.911992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.418752,-28.037622,58.269452,79.472939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581824,1.422126,0.295793,0.015049,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.367135,mpc-p,0,-126.340000,54.885000,-5.858738,-5.157090,-5.740000,-5.475000,-0.118738,0.317910,16.985604,12.594353,2.043152,12.594353,16.985604,-0.050000,1.010000,6,70,6.183084,69.694736,6.183084,69.694736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.497543,-31.430685,55.322861,76.566365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560431,1.421571,0.261755,0.014414,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.377135,mpc-p,0,-126.340000,54.885000,-5.678809,-5.033168,-5.570000,-5.315000,-0.108809,0.281832,14.972947,17.534511,2.714037,17.534511,14.972947,-0.030000,0.890000,27,34,27.476783,34.409873,27.476783,34.409873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.131943,-32.466205,52.452027,68.602284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559498,1.420478,0.183607,0.015772,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.387009,mpc-p,0,-126.340000,54.885000,-5.499189,-4.911892,-5.410000,-5.135000,-0.089189,0.223108,15.643833,20.157064,1.860183,20.157064,15.643833,0.050000,0.610000,19,30,18.925467,30.201238,18.925467,30.201238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.081087,-31.937045,54.435543,65.903961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577633,1.449414,0.177693,0.022704,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.397134,mpc-p,0,-126.340000,54.885000,-5.313218,-4.788915,-5.240000,-4.955000,-0.073218,0.166085,15.948781,17.229563,1.860183,17.229563,15.948781,0.130000,0.490000,7,59,7.246653,58.748843,7.246653,58.748843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.899759,-33.554533,55.162919,69.930808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558103,1.421457,0.182429,0.014128,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.407062,mpc-p,0,-126.340000,54.885000,-5.129271,-4.669887,-5.060000,-4.815000,-0.069271,0.145113,18.022427,10.947634,1.433256,10.947634,18.022427,0.080000,0.450000,-6,104,-6.431005,111.871351,-6.431005,111.871351,0.000000,-8.122508,0.000000,64.000000,0.000000,0.000000,-13.458849,-35.695689,54.206470,70.337071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552238,1.409904,0.193029,0.018732,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.416993,mpc-p,0,-126.340000,54.885000,-4.943907,-4.552596,-4.870000,-4.725000,-0.073907,0.172404,18.510344,7.349247,2.470079,7.349247,18.510344,0.040000,0.700000,-8,112,-7.862629,112.449992,-7.862629,112.449992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.074140,-38.755420,53.195102,74.511288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558131,1.418368,0.225067,0.015519,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.427138,mpc-p,0,-126.340000,54.885000,-4.753408,-4.434853,-4.680000,-4.645000,-0.073408,0.210147,18.266386,8.569039,2.043152,8.569039,18.266386,-0.030000,0.930000,5,93,4.669167,93.218492,4.669167,93.218492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.027847,-41.414144,49.510089,71.833458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556932,1.418426,0.271602,0.013654,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.437134,mpc-p,0,-126.340000,54.885000,-4.564775,-4.321088,-4.490000,-4.515000,-0.074775,0.193912,17.412531,14.728989,1.921172,14.728989,17.412531,-0.030000,0.950000,17,48,16.723953,36.405830,16.723953,36.405830,0.000000,11.812662,0.000000,64.000000,0.000000,0.000000,-15.445683,-42.580834,45.706255,64.954519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558120,1.417866,0.209724,0.015584,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.447092,mpc-p,0,-126.340000,54.885000,-4.376216,-4.210203,-4.320000,-4.345000,-0.056216,0.134797,15.582843,18.937271,1.433256,18.937271,15.582843,0.030000,0.710000,31,14,30.954058,13.739862,30.954058,13.739862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.663358,-41.554673,47.733214,61.420272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564563,1.417194,0.181638,0.013959,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.457133,mpc-p,0,-126.340000,54.885000,-4.185703,-4.101086,-4.160000,-4.175000,-0.025703,0.073914,15.094927,18.327375,1.921172,18.327375,15.094927,0.150000,0.430000,25,34,24.871456,33.991329,24.871456,33.991329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.209673,-39.600636,55.401827,65.867554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560159,1.433925,0.194996,0.016005,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.467139,mpc-p,0,-126.340000,54.885000,-3.995726,-3.995232,-4.000000,-4.035000,0.004274,0.039768,15.704823,12.106436,1.677214,12.106436,15.704823,0.200000,0.330000,13,79,13.278103,89.059071,13.278103,89.059071,0.000000,-10.067742,0.000000,64.000000,0.000000,0.000000,-23.012817,-40.033424,59.185199,71.713057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557493,1.419015,0.193668,0.016324,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.477140,mpc-p,0,-126.340000,54.885000,-3.805994,-3.892508,-3.820000,-3.955000,0.014006,0.062492,17.046594,5.458569,1.006328,5.458569,17.046594,0.170000,0.470000,2,112,2.370019,112.450000,2.370019,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.389206,-41.999352,59.993343,76.718485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566271,1.418056,0.217392,0.015058,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.487135,mpc-p,0,-126.340000,54.885000,-3.616830,-3.793121,-3.640000,-3.905000,0.023170,0.111879,17.229563,3.323933,1.189297,3.323933,17.229563,0.100000,0.820000,8,112,8.102022,112.450000,8.102022,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.712112,-44.535561,56.067509,78.302420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557553,1.418337,0.255534,0.014785,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.497132,mpc-p,0,-126.340000,54.885000,-3.428347,-3.697161,-3.460000,-3.845000,0.031653,0.147839,17.046594,7.654195,2.043152,7.654195,17.046594,0.060000,0.990000,17,70,17.337159,70.290571,17.337159,70.290571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.897936,-46.354815,53.941985,74.860721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557762,1.417196,0.270377,0.015161,0.500225,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.507137,mpc-p,0,-126.340000,54.885000,-3.240755,-3.604765,-3.290000,-3.735000,0.049245,0.130235,17.046594,7.654195,2.043152,7.654195,17.046594,0.090000,0.870000,17,73,16.507260,73.038404,16.507260,73.038404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.197816,-44.744139,53.587596,64.476431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553062,1.419580,0.180369,0.008822,0.500457,1,1,0,5,0,1,0,0,0,0,1,1,1,1,0,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.517010,mpc-p,0,-126.340000,54.885000,-3.056961,-3.517329,-3.120000,-3.585000,0.063039,0.067671,16.131750,16.375708,1.067318,16.375708,16.131750,0.120000,0.770000,25,28,24.574141,1.898138,24.574141,1.898138,0.000000,26.140266,0.000000,64.000000,0.000000,0.000000,-33.499540,-45.782334,43.789443,60.280830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538624,1.410641,0.171207,0.016483,0.500530,1,1,0,8,1,1,0,0,0,0,1,1,1,1,2,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.527142,mpc-p,0,-126.340000,54.885000,-2.870013,-3.431621,-2.950000,-3.415000,0.079987,-0.016621,16.741646,17.839459,1.616224,17.839459,16.741646,0.150000,0.540000,18,-3,17.770303,-3.075818,17.770303,-3.075818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.384904,-44.915098,53.053066,66.019455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560273,1.417527,0.179828,0.016146,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.537053,mpc-p,0,-126.340000,54.885000,-2.689069,-3.351870,-2.770000,-3.275000,0.080931,-0.076870,18.022427,13.692166,1.799193,13.692166,18.022427,0.170000,0.210000,1,42,1.132870,49.954445,1.132870,49.954445,0.000000,-8.030263,0.000000,64.000000,0.000000,0.000000,-38.625280,-44.088732,69.159263,81.874757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555602,1.409456,0.149821,0.014554,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.547133,mpc-p,0,-126.340000,54.885000,-2.507344,-3.275065,-2.570000,-3.215000,0.062656,-0.060065,18.998261,2.653048,1.433256,2.653048,18.998261,0.090000,0.250000,-6,87,-5.905529,112.450000,-5.905529,112.450000,0.000000,-25.525818,0.000000,64.000000,0.000000,0.000000,-37.997425,-44.421959,78.989165,96.064074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557812,1.416459,0.218178,0.015365,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.557132,mpc-p,0,-126.340000,54.885000,-2.329674,-3.203297,-2.380000,-3.235000,0.050326,0.031703,20.218053,-4.726694,0.762370,-4.726694,20.218053,0.030000,0.530000,-14,112,-14.397372,112.450000,-14.397372,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.754710,-43.946456,80.901089,104.069300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555185,1.416642,0.205810,0.015008,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.567066,mpc-p,0,-126.340000,54.885000,-2.156017,-3.136473,-2.170000,-3.275000,0.013983,0.138527,19.791126,-6.190445,1.311276,-6.190445,19.791126,0.000000,0.880000,-14,112,-13.560145,112.450000,-13.560145,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.927325,-43.345317,79.508148,108.196847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552773,1.407961,0.250534,0.015646,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.577134,mpc-p,0,-126.340000,54.885000,-1.983263,-3.073426,-1.980000,-3.305000,-0.003263,0.231574,18.510344,-1.982162,1.677214,-1.982162,18.510344,-0.030000,0.970000,0,112,0.304015,112.450000,0.304015,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.680366,-42.314618,79.737826,107.911918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558174,1.416007,0.268016,0.014485,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.587133,mpc-p,0,-126.340000,54.885000,-1.815227,-3.015574,-1.790000,-3.285000,-0.025227,0.269426,16.863625,4.848673,1.555235,4.848673,16.863625,-0.020000,1.040000,14,67,13.685386,60.585693,13.685386,60.585693,0.000000,6.864307,0.000000,64.000000,0.000000,0.000000,-60.091212,-41.701446,81.043607,105.752593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557969,1.416870,0.306902,0.015259,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.597043,mpc-p,0,-126.340000,54.885000,-1.652477,-2.963016,-1.620000,-3.195000,-0.032477,0.231984,15.277895,12.045446,1.677214,12.045446,15.277895,-0.020000,0.860000,30,22,29.624970,8.476439,29.624970,8.476439,0.000000,13.973561,0.000000,64.000000,0.000000,0.000000,-69.332613,-41.542267,82.560783,103.976556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556225,1.416349,0.175088,0.012810,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.607132,mpc-p,0,-126.340000,54.885000,-1.490944,-2.914470,-1.450000,-3.055000,-0.040944,0.140530,15.460864,14.363051,0.579401,14.363051,15.460864,0.070000,0.530000,16,5,16.226416,4.763253,16.226416,4.763253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.937602,-40.905920,82.316731,101.628761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556799,1.415557,0.179880,0.016595,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.617060,mpc-p,0,-126.340000,54.885000,-1.336418,-2.871670,-1.290000,-2.945000,-0.046418,0.073330,15.399875,9.300914,1.372266,9.300914,15.399875,0.120000,0.260000,4,50,4.332017,60.471875,4.332017,60.471875,0.000000,-10.708621,0.000000,64.000000,0.000000,0.000000,-80.296024,-42.619653,91.474124,119.112290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556126,1.573503,0.205164,0.023839,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.626995,mpc-p,0,-126.340000,54.885000,-1.186429,-2.833823,-1.130000,-2.905000,-0.056429,0.071177,16.253729,0.579401,1.677214,0.579401,16.253729,0.120000,0.300000,-11,95,-11.462232,112.450000,-11.462232,112.450000,0.000000,-17.686747,0.000000,64.000000,0.000000,0.000000,-82.531552,-43.477942,94.370724,127.322620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565723,1.521544,0.244713,0.019287,0.500643,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.636984,mpc-p,0,-126.340000,54.885000,-1.040612,-2.800850,-0.960000,-2.955000,-0.080612,0.154150,16.924615,-6.068465,1.311276,-6.068465,16.924615,0.040000,0.600000,-17,112,-16.964115,112.450000,-16.964115,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.655728,-43.199627,92.238631,129.762791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557153,1.790728,0.279582,0.035637,0.500411,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.646988,mpc-p,0,-126.340000,54.885000,-0.899866,-2.772970,-0.780000,-3.005000,-0.119866,0.232030,16.863625,-6.617372,1.006328,-6.617372,16.863625,0.000000,0.840000,-19,112,-19.449243,112.450000,-19.449243,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.282768,-42.347598,96.876881,130.960425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551209,1.547362,0.295621,0.019694,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.656985,mpc-p,0,-126.340000,54.885000,-0.764767,-2.750273,-0.610000,-3.045000,-0.154767,0.294727,15.887791,-2.470079,1.494245,-2.470079,15.887791,-0.020000,1.000000,-14,95,-14.071472,94.771576,-14.071472,94.771576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.217848,-41.537476,98.126064,127.435247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568617,1.685275,0.364145,0.024463,0.500407,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.666983,mpc-p,0,-126.340000,54.885000,-0.635457,-2.732749,-0.450000,-3.025000,-0.185457,0.292251,14.119093,4.665705,1.494245,4.665705,14.119093,-0.040000,0.980000,0,50,0.340337,32.692739,0.340337,32.692739,0.000000,17.078837,0.000000,64.000000,0.000000,0.000000,-100.627089,-41.455344,96.072529,120.344854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545082,1.468230,0.270477,0.018426,0.500551,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.677009,mpc-p,0,-126.340000,54.885000,-0.511856,-2.720375,-0.310000,-2.955000,-0.201856,0.234625,13.082270,10.032790,0.518412,10.032790,13.082270,-0.040000,0.720000,7,5,7.153246,1.048146,7.153246,1.048146,0.000000,3.723430,0.000000,64.000000,0.000000,0.000000,-107.230024,-41.377098,95.315465,115.173644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562354,1.438374,0.167433,0.014790,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.687006,mpc-p,0,-126.340000,54.885000,-0.394905,-2.713210,-0.180000,-2.865000,-0.214905,0.151790,11.557530,8.325081,0.335443,8.325081,11.557530,-0.020000,0.370000,12,33,12.145138,33.044228,12.145138,33.044228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.487832,-40.117876,95.898220,115.347049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560994,1.414307,0.142707,0.013086,0.500450,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.697005,mpc-p,0,-126.340000,54.885000,-0.284428,-2.711187,-0.070000,-2.825000,-0.214428,0.113813,10.520706,1.128308,0.335443,1.128308,10.520706,0.000000,0.260000,12,78,11.874957,95.969912,11.874957,95.969912,0.000000,-17.925684,0.000000,64.000000,0.000000,0.000000,-115.975231,-40.162271,97.619217,122.651589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559370,1.413673,0.154170,0.013338,0.500367,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.707061,mpc-p,0,-126.340000,54.885000,-0.180072,-2.714304,0.030000,-2.865000,-0.210072,0.150696,8.752008,-6.495393,0.640391,-6.495393,8.752008,0.030000,0.500000,15,112,15.062684,112.450000,15.062684,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.414863,-40.154515,100.606612,130.861594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552393,1.408763,0.202631,0.018129,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.717139,mpc-p,0,-126.340000,54.885000,-0.082478,-2.722563,0.120000,-2.945000,-0.202478,0.222437,8.447060,-9.056956,0.518412,-9.056956,8.447060,0.050000,0.790000,8,112,8.297289,112.450000,8.297289,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.084504,-39.784435,104.313756,136.711165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558549,1.421765,0.251995,0.014475,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.727006,mpc-p,0,-126.340000,54.885000,0.006129,-2.735573,0.200000,-2.995000,-0.193871,0.259427,6.739351,-5.397580,0.152474,-5.397580,6.739351,0.080000,0.980000,14,87,14.098017,87.085464,14.098017,87.085464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.664166,-39.580677,103.125011,134.806470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558330,1.409025,0.292566,0.015081,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.737142,mpc-p,0,-126.340000,54.885000,0.089836,-2.753937,0.270000,-3.005000,-0.180164,0.251063,5.214611,1.250287,0.762370,1.250287,5.214611,0.100000,0.940000,22,42,22.487131,30.309448,22.487131,30.309448,0.000000,11.776016,0.000000,64.000000,0.000000,0.000000,-124.649690,-39.913013,100.748990,128.343111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560137,1.425965,0.204830,0.015053,0.500323,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.747134,mpc-p,0,-126.340000,54.885000,0.164963,-2.776917,0.320000,-2.965000,-0.155037,0.188083,4.848673,6.007476,-0.091484,6.007476,4.848673,0.150000,0.690000,18,3,17.946998,2.727415,17.946998,2.727415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.923666,-40.383620,96.611555,120.453853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557442,1.421088,0.177437,0.014517,0.500412,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.757138,mpc-p,0,-126.340000,54.885000,0.232713,-2.804680,0.380000,-2.915000,-0.147287,0.110320,4.604715,4.482736,-0.030495,4.482736,4.604715,0.180000,0.350000,10,34,10.173429,33.666452,10.173429,33.666452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.777492,-40.290884,96.525519,122.478075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557114,1.420508,0.179479,0.014245,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.767068,mpc-p,0,-126.340000,54.885000,0.292477,-2.836842,0.430000,-2.915000,-0.137523,0.078158,4.726694,-2.592058,0.884349,-2.592058,4.726694,0.160000,0.280000,4,79,3.552969,93.355296,3.552969,93.355296,0.000000,-14.688845,0.000000,64.000000,0.000000,0.000000,-131.474842,-41.758035,94.547925,126.436885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559862,1.418793,0.150464,0.015300,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.777059,mpc-p,0,-126.340000,54.885000,0.345000,-2.873711,0.470000,-2.995000,-0.125000,0.121289,3.994819,-10.215758,0.823360,-10.215758,3.994819,0.090000,0.470000,10,112,9.822633,112.450000,9.822633,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.350588,-42.751259,95.010722,129.083847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553377,1.408254,0.182598,0.014812,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.787133,mpc-p,0,-126.340000,54.885000,0.390182,-2.915342,0.520000,-3.095000,-0.129818,0.179658,3.384923,-10.581696,0.030495,-10.581696,3.384923,0.110000,0.800000,4,112,4.359268,112.450000,4.359268,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.716894,-43.759637,99.073178,133.500288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557979,1.419254,0.267255,0.015537,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.797140,mpc-p,0,-126.340000,54.885000,0.427291,-2.960989,0.550000,-3.165000,-0.122709,0.204011,3.079975,-6.068465,-0.091484,-6.068465,3.079975,0.090000,0.970000,4,67,3.851354,64.004272,3.851354,64.004272,0.000000,3.445728,0.000000,64.000000,0.000000,0.000000,-131.785891,-45.073437,97.714172,130.694196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557875,1.425091,0.297319,0.015529,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.807136,mpc-p,0,-126.340000,54.885000,0.456610,-3.010706,0.570000,-3.175000,-0.113390,0.164294,0.640391,1.555235,0.152474,1.555235,0.640391,0.080000,0.840000,22,22,22.425357,5.039903,22.425357,5.039903,0.000000,17.410097,0.000000,64.000000,0.000000,0.000000,-131.591628,-45.762316,92.220632,118.970298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557288,1.419118,0.181887,0.015853,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.817137,mpc-p,0,-126.340000,54.885000,0.478201,-3.064417,0.580000,-3.145000,-0.101799,0.080583,-0.518412,5.519559,0.091484,5.519559,-0.518412,0.110000,0.550000,25,-13,24.615123,-13.482337,24.615123,-13.482337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.385066,-45.128264,88.516174,110.280445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557903,1.420366,0.179258,0.014287,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.827135,mpc-p,0,-126.340000,54.885000,0.492071,-3.121914,0.570000,-3.115000,-0.077929,-0.006914,-1.128308,1.250287,-0.640391,1.250287,-1.128308,0.190000,0.200000,13,32,12.730095,40.271186,12.730095,40.271186,0.000000,-8.753523,0.000000,64.000000,0.000000,0.000000,-127.717389,-42.811183,91.051515,114.547675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558693,1.418327,0.179121,0.014834,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.837132,mpc-p,0,-126.340000,54.885000,0.498277,-3.183026,0.570000,-3.155000,-0.071723,-0.028026,-0.213464,-7.044299,-0.030495,-7.044299,-0.213464,0.180000,0.170000,-5,77,-4.633656,107.887133,-4.633656,107.887133,0.000000,-31.369469,0.000000,64.000000,0.000000,0.000000,-124.922109,-41.998097,92.626560,124.374073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557469,1.419869,0.207069,0.015034,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.847141,mpc-p,0,-126.340000,54.885000,0.496887,-3.247655,0.580000,-3.265000,-0.083113,0.017345,-0.030495,-13.326228,-0.274453,-13.326228,-0.030495,0.120000,0.430000,-12,112,-11.603052,112.450000,-11.603052,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.581485,-40.524045,93.976191,129.346722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556648,1.418941,0.218408,0.014961,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.857060,mpc-p,0,-126.340000,54.885000,0.488097,-3.314914,0.570000,-3.395000,-0.081903,0.080086,-1.189297,-14.728989,-0.213464,-14.728989,-1.189297,0.050000,0.740000,-2,112,-2.081371,112.450000,-2.081371,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.472679,-39.834968,97.942648,135.091048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551391,1.408202,0.223696,0.014776,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.867132,mpc-p,0,-126.340000,54.885000,0.471738,-3.386288,0.560000,-3.505000,-0.088262,0.118712,-2.592058,-9.544873,-0.396432,-9.544873,-2.592058,0.040000,0.970000,6,67,5.634457,63.080174,5.634457,63.080174,0.000000,4.369826,0.000000,64.000000,0.000000,0.000000,-114.548800,-38.682433,103.405580,136.705852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557756,1.417745,0.312892,0.015758,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.877137,mpc-p,0,-126.340000,54.885000,0.448211,-3.460046,0.530000,-3.535000,-0.081789,0.074954,-3.689871,-0.884349,-0.457422,-0.884349,-3.689871,0.040000,0.840000,13,22,12.509484,-4.716807,12.509484,-4.716807,0.000000,27.166807,0.000000,64.000000,0.000000,0.000000,-113.869979,-36.891349,100.165680,126.117006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557154,1.417991,0.181042,0.014810,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.887011,mpc-p,0,-126.340000,54.885000,0.418040,-3.535418,0.500000,-3.515000,-0.081960,-0.020418,-4.726694,4.482736,0.152474,4.482736,-4.726694,0.050000,0.530000,16,-23,15.612306,-32.825463,15.612306,-32.825463,0.000000,10.275463,0.000000,64.000000,0.000000,0.000000,-111.353836,-35.822216,91.142437,113.969998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540244,1.407537,0.151272,0.015875,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.897134,mpc-p,0,-126.340000,54.885000,0.380123,-3.615133,0.450000,-3.475000,-0.069877,-0.140133,-5.214611,1.860183,-0.274453,1.860183,-5.214611,0.070000,0.130000,10,10,10.363116,9.672532,10.363116,9.672532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.585634,-32.705763,92.664884,116.004157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558026,1.415983,0.179948,0.014776,0.500450,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.907139,mpc-p,0,-126.340000,54.885000,0.335899,-3.696129,0.410000,-3.515000,-0.074101,-0.181129,-4.299767,-7.166278,-0.213464,-7.166278,-4.299767,0.090000,0.030000,-11,55,-10.802914,87.761709,-10.802914,87.761709,0.000000,-33.089177,0.000000,64.000000,0.000000,0.000000,-102.406663,-29.517737,99.899743,129.791232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556133,1.418068,0.180001,0.016274,0.500533,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.917144,mpc-p,0,-126.340000,54.885000,0.285204,-3.779073,0.380000,-3.635000,-0.094796,-0.144073,-3.018985,-15.582843,-0.457422,-15.582843,-3.018985,0.050000,0.240000,-31,100,-30.900177,112.450000,-30.900177,112.450000,0.000000,-12.777468,0.000000,64.000000,0.000000,0.000000,-94.604643,-24.000393,104.119228,137.136623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557591,1.418124,0.217849,0.015152,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.927135,mpc-p,0,-126.340000,54.885000,0.228356,-3.863628,0.350000,-3.805000,-0.121644,-0.058628,-3.262944,-19.608157,-0.701380,-19.608157,-3.262944,0.000000,0.610000,-36,112,-35.768371,112.450000,-35.768371,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.586519,-17.708850,106.892080,140.686734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556774,1.417705,0.229631,0.015057,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.937060,mpc-p,0,-126.340000,54.885000,0.165987,-3.949099,0.330000,-3.965000,-0.164013,0.015901,-3.933829,-15.948781,-0.152474,-15.948781,-3.933829,-0.090000,0.870000,-28,94,-27.608568,93.706269,-27.608568,93.706269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.392295,-10.970760,117.116503,147.567138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550642,1.408105,0.243357,0.014186,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.947133,mpc-p,0,-126.340000,54.885000,0.096972,-4.037093,0.280000,-4.065000,-0.183028,0.027907,-5.031642,-7.898153,-0.030495,-7.898153,-5.031642,-0.170000,0.930000,-11,49,-10.795857,19.339303,-10.795857,19.339303,0.000000,29.366966,0.000000,64.000000,0.000000,0.000000,-83.519657,-4.753659,125.564993,149.845622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555825,1.431742,0.207538,0.015855,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.957132,mpc-p,0,-126.340000,54.885000,0.023080,-4.125434,0.230000,-4.105000,-0.206920,-0.020434,-6.800341,0.396432,-0.884349,0.396432,-6.800341,-0.180000,0.690000,4,4,3.524041,-33.767933,3.524041,-33.767933,0.000000,37.474202,0.000000,64.000000,0.000000,0.000000,-83.816460,-2.422562,120.656989,140.445417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557686,1.415906,0.181711,0.014622,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.967137,mpc-p,0,-126.340000,54.885000,-0.055915,-4.214588,0.160000,-4.085000,-0.215915,-0.129588,-7.410237,2.165131,-1.250287,2.165131,-7.410237,-0.110000,0.330000,-4,-27,-3.828540,-27.190853,-3.828540,-27.190853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.996687,-1.620083,108.400936,126.820704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557032,1.416625,0.179945,0.014407,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.977501,mpc-p,0,-126.340000,54.885000,-0.142712,-4.307469,0.070000,-4.085000,-0.212712,-0.222469,-8.081122,-3.384923,-0.335443,-3.384923,-8.081122,-0.060000,0.000000,-12,18,-12.279743,38.102886,-12.279743,38.102886,0.000000,-20.293739,0.000000,64.000000,0.000000,0.000000,-75.106383,1.024617,110.772843,139.501704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573986,1.481296,0.197591,0.016381,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.986984,mpc-p,0,-126.340000,54.885000,-0.226219,-4.392684,0.010000,-4.175000,-0.236219,-0.217684,-7.166278,-12.716332,-1.250287,-12.716332,-7.166278,-0.060000,0.010000,-33,63,-32.585384,112.450000,-32.585384,112.450000,0.000000,-49.640853,0.000000,64.000000,0.000000,0.000000,-65.143855,5.517935,112.777444,141.451894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546073,1.709748,0.268883,0.028545,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.997191,mpc-p,0,-126.340000,54.885000,-0.320104,-4.484412,-0.060000,-4.335000,-0.260104,-0.149412,-6.556382,-20.583991,-1.372266,-20.583991,-6.556382,-0.130000,0.280000,-42,108,-41.844559,112.450000,-41.844559,112.450000,0.000000,-4.640853,0.000000,64.000000,0.000000,0.000000,-53.053626,12.828207,111.780923,142.340123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.628910,1.502310,0.228694,0.018939,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.007011,mpc-p,0,-126.340000,54.885000,-0.413968,-4.572422,-0.130000,-4.545000,-0.283968,-0.027422,-7.349247,-24.060398,-0.884349,-24.060398,-7.349247,-0.260000,0.620000,-28,112,-27.854911,112.450000,-27.854911,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.485652,21.607753,119.384359,151.202915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553807,1.772349,0.384137,0.042150,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008265,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.016986,mpc-p,0,-126.340000,54.885000,-0.512459,-4.661322,-0.200000,-4.745000,-0.312459,0.083678,-9.666852,-19.852116,-0.884349,-19.852116,-9.666852,-0.310000,0.900000,-6,112,-5.682353,112.449918,-5.682353,112.449918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.419568,32.711107,139.290877,175.996289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550265,1.457979,0.331557,0.016400,0.500473,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.026988,mpc-p,0,-126.340000,54.885000,-0.614008,-4.749731,-0.290000,-4.885000,-0.324008,0.135269,-10.581696,-10.398727,-1.311276,-10.398727,-10.581696,-0.220000,1.000000,-8,67,-8.261879,30.153748,-8.261879,30.153748,0.000000,37.296170,0.000000,64.000000,0.000000,0.000000,-39.886412,40.727727,147.499795,186.426712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552113,1.490202,0.340700,0.015918,0.502248,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.037006,mpc-p,0,-126.340000,54.885000,-0.718086,-4.837289,-0.400000,-4.925000,-0.318086,0.087711,-11.862478,-1.006328,-1.006328,-1.006328,-11.862478,-0.140000,0.910000,-7,22,-6.922153,-44.328739,-6.922153,-44.328739,0.000000,66.778657,0.000000,64.000000,0.000000,0.000000,-35.107494,42.977173,138.133539,177.411718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559486,1.414465,0.153797,0.013635,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.047034,mpc-p,0,-126.340000,54.885000,-0.824201,-4.923696,-0.500000,-4.905000,-0.324201,-0.018696,-10.520706,4.360757,-1.189297,4.360757,-10.520706,-0.120000,0.530000,-22,-23,-22.437056,-61.205748,-22.437056,-61.205748,0.000000,38.655666,0.000000,64.000000,0.000000,0.000000,-28.943309,37.786798,122.850318,157.584602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540776,1.410455,0.157992,0.013767,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.057140,mpc-p,0,-126.340000,54.885000,-0.932636,-5.009269,-0.610000,-4.885000,-0.322636,-0.124269,-10.093779,2.409089,-0.762370,2.409089,-10.093779,-0.140000,0.170000,-29,-20,-28.964156,-19.585957,-28.964156,-19.585957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.857905,32.546307,114.305200,154.987411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560237,1.422305,0.195850,0.014312,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.067132,mpc-p,0,-126.340000,54.885000,-1.040891,-5.092170,-0.700000,-4.915000,-0.340891,-0.177170,-9.849821,-6.251434,-1.494245,-6.251434,-9.849821,-0.210000,-0.020000,-31,25,-31.239911,67.625072,-31.239911,67.625072,0.000000,-42.211029,0.000000,64.000000,0.000000,0.000000,-5.254419,29.918744,112.542618,154.943357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557354,1.422379,0.194019,0.015190,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.077053,mpc-p,0,-126.340000,54.885000,-1.148917,-5.172548,-0.780000,-5.035000,-0.368917,-0.137548,-9.239925,-17.351542,-1.250287,-17.351542,-9.239925,-0.270000,0.020000,-38,70,-38.418013,112.450000,-38.418013,112.450000,0.000000,-42.035957,0.000000,64.000000,0.000000,0.000000,6.980508,32.248984,110.073822,152.281852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553029,1.408384,0.167518,0.014590,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.087132,mpc-p,0,-126.340000,54.885000,-1.258768,-5.252022,-0.880000,-5.255000,-0.378768,0.002978,-9.788831,-26.560972,-2.287110,-26.560972,-9.788831,-0.310000,0.310000,-33,112,-32.921226,112.450000,-32.921226,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.113900,39.069462,110.781104,153.383904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559181,1.420865,0.256498,0.014360,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.097052,mpc-p,0,-126.340000,54.885000,-1.366514,-5.327861,-0.980000,-5.515000,-0.386514,0.187139,-11.618519,-27.658785,-1.189297,-27.658785,-11.618519,-0.330000,0.700000,-17,112,-17.203152,112.450000,-17.203152,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.378308,47.842766,122.333953,166.841836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552820,1.409790,0.262237,0.015491,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.107137,mpc-p,0,-126.340000,54.885000,-1.475198,-5.402324,-1.100000,-5.755000,-0.375198,0.352676,-13.082270,-22.779616,-1.738204,-22.779616,-13.082270,-0.290000,0.940000,-7,112,-6.635264,112.450000,-6.635264,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.191608,58.806399,135.588016,185.267925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560334,1.436743,0.281561,0.016550,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.117133,mpc-p,0,-126.340000,54.885000,-1.581598,-5.473294,-1.230000,-5.925000,-0.351598,0.451706,-14.363051,-14.241072,-1.799193,-14.241072,-14.363051,-0.190000,1.030000,-2,98,-2.112077,98.449223,-2.112077,98.449223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.161876,67.294919,140.031096,193.604305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557243,1.420010,0.309316,0.014103,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.127066,mpc-p,0,-126.340000,54.885000,-1.685548,-5.540814,-1.360000,-6.005000,-0.325548,0.464186,-13.997114,-4.055809,-0.884349,-4.055809,-13.997114,-0.110000,1.010000,-9,53,-9.156351,19.449159,-9.156351,19.449159,0.000000,34.000063,0.000000,64.000000,0.000000,0.000000,31.451036,69.566426,138.893197,193.090836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554078,1.408035,0.196192,0.018185,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.137137,mpc-p,0,-126.340000,54.885000,-1.788654,-5.606019,-1.490000,-5.995000,-0.298654,0.388981,-11.984457,3.567892,-0.884349,3.567892,-11.984457,-0.100000,0.790000,-24,8,-23.865251,-25.754314,-23.865251,-25.754314,0.000000,34.203536,0.000000,64.000000,0.000000,0.000000,41.980683,63.000653,134.486728,176.182060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557091,1.419134,0.182488,0.014295,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.147131,mpc-p,0,-126.340000,54.885000,-1.888224,-5.667298,-1.610000,-5.945000,-0.278224,0.277702,-11.618519,5.458569,-1.067318,5.458569,-11.618519,-0.140000,0.440000,-21,-13,-21.052873,-12.936576,-21.052873,-12.936576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.936366,51.875641,129.974001,160.722352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557101,1.420124,0.178931,0.014217,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.157136,mpc-p,0,-126.340000,54.885000,-1.984689,-5.725038,-1.720000,-5.915000,-0.264689,0.189962,-11.374561,1.250287,-1.372266,1.250287,-11.374561,-0.200000,0.140000,-15,32,-15.312421,47.937331,-15.312421,47.937331,0.000000,-15.873907,0.000000,64.000000,0.000000,0.000000,66.581471,42.817376,127.894202,158.866347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557198,1.419884,0.184031,0.015259,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.167135,mpc-p,0,-126.340000,54.885000,-2.077425,-5.778969,-1.830000,-5.955000,-0.247425,0.176031,-11.313571,-8.081122,-1.372266,-8.081122,-11.313571,-0.190000,0.150000,-18,77,-18.214364,112.450000,-18.214364,112.450000,0.000000,-35.386576,0.000000,64.000000,0.000000,0.000000,78.582838,37.668860,121.952007,151.596045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557262,1.420920,0.208152,0.014315,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.177058,mpc-p,0,-126.340000,54.885000,-2.165382,-5.828598,-1.930000,-6.065000,-0.235382,0.236402,-10.581696,-13.936124,-1.311276,-13.936124,-10.581696,-0.190000,0.410000,-24,112,-23.847004,112.450000,-23.847004,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.749096,37.766260,118.596291,145.910863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559123,1.409629,0.176441,0.012834,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.187131,mpc-p,0,-126.340000,54.885000,-2.250049,-5.874846,-2.040000,-6.195000,-0.210049,0.320154,-10.581696,-14.911958,-1.250287,-14.911958,-10.581696,-0.210000,0.770000,-17,112,-16.704331,112.450000,-16.704331,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.962996,40.128226,120.426651,146.917130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556587,1.437572,0.257811,0.015584,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.197133,mpc-p,0,-126.340000,54.885000,-2.329087,-5.916508,-2.140000,-6.305000,-0.189087,0.388492,-11.252582,-9.483883,-1.006328,-9.483883,-11.252582,-0.210000,0.970000,-3,98,-2.790809,98.401792,-2.790809,98.401792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.708879,44.291336,124.523719,154.870178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557276,1.420483,0.298182,0.014678,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.207137,mpc-p,0,-126.340000,54.885000,-2.402688,-5.953793,-2.250000,-6.345000,-0.152688,0.391207,-11.435550,-1.189297,-0.945339,-1.189297,-11.435550,-0.140000,0.990000,1,53,1.177055,31.331199,1.177055,31.331199,0.000000,22.070594,0.000000,64.000000,0.000000,0.000000,101.065533,46.530085,121.273540,152.528090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556963,1.421642,0.247562,0.016311,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.216999,mpc-p,0,-126.340000,54.885000,-2.469504,-5.986134,-2.350000,-6.305000,-0.119504,0.318866,-10.215758,6.007476,-1.189297,6.007476,-10.215758,-0.120000,0.780000,-2,8,-1.726021,-11.471506,-1.726021,-11.471506,0.000000,19.873299,0.000000,64.000000,0.000000,0.000000,106.649865,43.410758,113.500511,137.616337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557432,1.408384,0.134220,0.011653,0.503627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.227187,mpc-p,0,-126.340000,54.885000,-2.532125,-6.014819,-2.450000,-6.225000,-0.082125,0.210181,-9.178935,8.203101,-1.067318,8.203101,-9.178935,-0.090000,0.430000,-5,-2,-4.899366,-2.231441,-4.899366,-2.231441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,111.642705,37.564705,107.897077,125.782410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572123,1.419611,0.179228,0.014493,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.237130,mpc-p,0,-126.340000,54.885000,-2.586575,-6.038077,-2.530000,-6.175000,-0.056575,0.136923,-7.532216,2.775027,-0.884349,2.775027,-7.532216,-0.060000,0.180000,-17,43,-16.595460,64.205105,-16.595460,64.205105,0.000000,-21.436546,0.000000,64.000000,0.000000,0.000000,116.163545,33.534968,106.990432,123.712503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556400,1.420634,0.182053,0.014584,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.247068,mpc-p,0,-126.340000,54.885000,-2.634048,-6.056553,-2.590000,-6.195000,-0.044048,0.138447,-5.763517,-6.007476,-1.067318,-6.007476,-5.763517,-0.100000,0.240000,-23,88,-22.575702,112.450000,-22.575702,112.450000,0.000000,-24.681441,0.000000,64.000000,0.000000,0.000000,120.083717,31.369178,102.183626,114.358794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552804,1.409839,0.170481,0.013905,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.257057,mpc-p,0,-126.340000,54.885000,-2.674409,-6.070235,-2.650000,-6.275000,-0.024409,0.204765,-4.909663,-10.825654,-0.579401,-10.825654,-4.909663,-0.130000,0.530000,-17,112,-17.394827,112.450000,-17.394827,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,118.710454,31.211555,94.317738,109.656142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551549,1.409352,0.184551,0.013042,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.267132,mpc-p,0,-126.340000,54.885000,-2.707302,-6.078993,-2.680000,-6.355000,-0.027302,0.276007,-4.604715,-9.727842,-0.579401,-9.727842,-4.604715,-0.170000,0.830000,-5,112,-4.744562,112.450000,-4.744562,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,113.978858,33.403800,94.835655,115.930058,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554768,1.419895,0.255614,0.015243,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.277132,mpc-p,0,-126.340000,54.885000,-2.731860,-6.082615,-2.720000,-6.415000,-0.011860,0.332385,-4.482736,-3.018985,-0.274453,-3.018985,-4.482736,-0.150000,0.990000,6,77,6.324185,77.182590,6.324185,77.182590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.930314,36.500516,96.229593,120.478875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557544,1.423265,0.347102,0.015417,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.287137,mpc-p,0,-126.340000,54.885000,-2.748060,-6.081130,-2.760000,-6.395000,0.011940,0.313870,-2.775027,4.421746,-0.640391,4.421746,-2.775027,-0.100000,0.900000,1,32,0.792580,24.587890,0.792580,24.587890,0.000000,7.594700,0.000000,64.000000,0.000000,0.000000,105.288833,38.587021,94.880094,117.723476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558019,1.421108,0.181804,0.014801,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.297129,mpc-p,0,-126.340000,54.885000,-2.755601,-6.074507,-2.780000,-6.315000,0.024399,0.240493,-1.677214,10.276748,0.091484,10.276748,-1.677214,-0.070000,0.620000,0,0,-0.005168,-0.492313,-0.005168,-0.492313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.306154,35.898378,92.432059,110.052763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555039,1.418749,0.181494,0.013732,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.307133,mpc-p,0,-126.340000,54.885000,-2.754241,-6.062699,-2.790000,-6.225000,0.035759,0.162301,-0.457422,7.837164,0.152474,7.837164,-0.457422,-0.060000,0.280000,-1,45,-1.114059,48.084498,-1.114059,48.084498,0.000000,-3.576811,0.000000,64.000000,0.000000,0.000000,102.489807,33.359987,89.430848,108.599196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557662,1.418134,0.180151,0.016360,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.316998,mpc-p,0,-126.340000,54.885000,-2.743932,-6.045963,-2.780000,-6.195000,0.036068,0.149037,0.945339,1.189297,0.579401,1.189297,0.945339,-0.060000,0.280000,-6,90,-6.124370,108.895543,-6.124370,108.895543,0.000000,-19.387857,0.000000,64.000000,0.000000,0.000000,103.193059,31.065337,81.333687,95.266934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555929,1.407290,0.175013,0.012262,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.327135,mpc-p,0,-126.340000,54.885000,-2.723846,-6.023493,-2.760000,-6.205000,0.036154,0.181507,2.226120,-4.238777,0.640391,-4.238777,2.226120,-0.060000,0.570000,-8,112,-8.252891,112.450000,-8.252891,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.031123,28.720335,74.285311,88.478542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564084,1.438654,0.249750,0.020285,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.337017,mpc-p,0,-126.340000,54.885000,-2.694804,-5.996441,-2.720000,-6.235000,0.025196,0.238559,3.872840,-3.140965,0.518412,-3.140965,3.872840,-0.060000,0.830000,-11,112,-11.293259,112.450000,-11.293259,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.632545,27.017906,75.902585,91.757423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547430,1.575846,0.320825,0.016963,0.500455,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.347069,mpc-p,0,-126.340000,54.885000,-2.655514,-5.963729,-2.670000,-6.235000,0.014486,0.271271,3.811850,2.104141,0.884349,2.104141,3.811850,-0.080000,1.000000,5,67,4.639638,65.059579,4.639638,65.059579,0.000000,2.390421,0.000000,64.000000,0.000000,0.000000,87.721139,26.170324,76.760303,94.382529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556247,1.417040,0.278503,0.014707,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.357070,mpc-p,0,-126.340000,54.885000,-2.606516,-5.926005,-2.630000,-6.175000,0.023484,0.248995,3.933829,8.447060,0.640391,8.447060,3.933829,-0.080000,0.870000,20,25,20.171756,25.402328,20.171756,25.402328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.952740,26.423999,75.051660,94.956542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553376,1.409795,0.134567,0.011113,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.367070,mpc-p,0,-126.340000,54.885000,-2.547525,-5.883160,-2.590000,-6.075000,0.042475,0.191840,4.116798,10.825654,0.213464,10.825654,4.116798,-0.050000,0.560000,31,32,30.956120,32.376025,30.956120,32.376025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.346274,26.106171,66.579517,88.274576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550510,1.408943,0.133308,0.011672,0.500434,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.377065,mpc-p,0,-126.340000,54.885000,-2.478479,-5.835261,-2.530000,-5.985000,0.051521,0.149739,5.214611,7.837164,0.274453,7.837164,5.214611,0.060000,0.400000,19,73,18.522307,73.293361,18.522307,73.293361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.372858,24.766876,61.878742,79.807379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553600,1.410100,0.137186,0.011422,0.500510,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.387143,mpc-p,0,-126.340000,54.885000,-2.398570,-5.781877,-2.470000,-5.945000,0.071430,0.163123,6.434403,1.921172,0.762370,1.921172,6.434403,0.130000,0.510000,7,112,6.883860,112.450000,6.883860,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.331324,21.087839,60.267760,67.921834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559708,1.424835,0.219537,0.013855,0.500228,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.397092,mpc-p,0,-126.340000,54.885000,-2.309508,-5.724232,-2.390000,-5.925000,0.080492,0.200768,8.386070,0.701380,0.945339,0.701380,8.386070,0.120000,0.780000,1,112,1.106168,112.450000,1.106168,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.408023,16.352932,58.932120,67.542995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559135,1.422483,0.260375,0.014618,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.407091,mpc-p,0,-126.340000,54.885000,-2.209791,-5.661425,-2.290000,-5.895000,0.080209,0.233575,9.300914,3.811850,1.555235,3.811850,9.300914,0.060000,0.960000,13,83,12.596971,83.095287,12.596971,83.095287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.533754,13.807523,58.194700,66.215870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549416,1.422175,0.278556,0.015376,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.416981,mpc-p,0,-126.340000,54.885000,-2.101117,-5.594587,-2.200000,-5.815000,0.098883,0.220413,9.544873,10.154769,1.494245,10.154769,9.544873,0.070000,0.920000,25,38,24.894238,36.320166,24.894238,36.320166,0.000000,1.775121,0.000000,64.000000,0.000000,0.000000,67.930668,13.361125,58.053654,66.485917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536219,1.408652,0.142972,0.012891,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.427138,mpc-p,0,-126.340000,54.885000,-1.979123,-5.521147,-2.100000,-5.695000,0.120877,0.173853,9.666852,13.631176,1.128308,13.631176,9.666852,0.130000,0.660000,32,29,31.845840,29.494902,31.845840,29.494902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.625022,13.803142,58.958698,70.251678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557771,1.419435,0.195848,0.015394,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.437137,mpc-p,0,-126.340000,54.885000,-1.848829,-5.444217,-1.980000,-5.575000,0.131171,0.130783,11.313571,11.069613,1.433256,11.069613,11.313571,0.200000,0.440000,19,70,19.241471,70.230085,19.241471,70.230085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.906636,13.912529,61.360983,71.620757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558966,1.419379,0.181676,0.015284,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.447066,mpc-p,0,-126.340000,54.885000,-1.709494,-5.363374,-1.850000,-5.495000,0.140506,0.131626,13.753155,6.495393,1.677214,6.495393,13.753155,0.220000,0.500000,2,109,2.317037,108.826457,2.317037,108.826457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.397402,11.018908,60.066445,63.286159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551041,1.409222,0.183535,0.014811,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.457137,mpc-p,0,-126.340000,54.885000,-1.558169,-5.276975,-1.700000,-5.435000,0.141831,0.158025,16.375708,4.116798,2.165131,4.116798,16.375708,0.140000,0.780000,-2,112,-2.470005,111.730586,-2.470005,111.730586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.658034,7.357590,59.126563,66.984834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560629,1.420010,0.280420,0.014091,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.467135,mpc-p,0,-126.340000,54.885000,-1.398096,-5.186936,-1.520000,-5.365000,0.121904,0.178064,16.680656,8.020133,2.348100,8.020133,16.680656,0.070000,0.960000,13,70,13.188613,69.608908,13.188613,69.608908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.502394,4.893095,57.681010,65.820683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559397,1.419514,0.282771,0.014362,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.477017,mpc-p,0,-126.340000,54.885000,-1.230409,-5.093902,-1.350000,-5.255000,0.119591,0.161098,17.046594,13.021280,1.982162,13.021280,17.046594,0.060000,0.880000,24,36,24.327683,35.694586,24.327683,35.694586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.293793,4.818839,56.954676,63.477474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538701,1.408826,0.139990,0.012929,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.487134,mpc-p,0,-126.340000,54.885000,-1.049176,-4.994641,-1.170000,-5.125000,0.120824,0.130359,17.107583,15.399875,1.738204,15.399875,17.107583,0.130000,0.610000,27,40,27.030452,40.104207,27.030452,40.104207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.330652,5.044775,54.613857,64.090098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557549,1.418662,0.179779,0.014747,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.497022,mpc-p,0,-126.340000,54.885000,-0.862892,-4.893842,-0.990000,-4.995000,0.127108,0.101158,18.754303,12.411384,1.555235,12.411384,18.754303,0.200000,0.470000,12,78,12.110090,78.021109,12.110090,78.021109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.245440,4.851115,55.184070,62.456837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538994,1.409125,0.141819,0.013131,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.507135,mpc-p,0,-126.340000,54.885000,-0.663262,-4.787041,-0.780000,-4.885000,0.116738,0.097959,21.437845,8.995966,2.348100,8.995966,21.437845,0.180000,0.580000,-4,101,-3.793839,100.971182,-3.793839,100.971182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.114209,2.437716,56.174895,60.760671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558396,1.417963,0.208212,0.017878,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.517009,mpc-p,0,-126.340000,54.885000,-0.459692,-4.679293,-0.550000,-4.795000,0.090308,0.115707,23.023575,8.264091,2.836017,8.264091,23.023575,0.100000,0.780000,-3,95,-2.766353,94.646622,-2.766353,94.646622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.875073,0.424171,55.065081,63.752439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578149,1.416819,0.216256,0.018316,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.527136,mpc-p,0,-126.340000,54.885000,-0.242323,-4.565398,-0.320000,-4.695000,0.077677,0.129602,22.901596,10.764665,2.653048,10.764665,22.901596,0.050000,0.880000,13,69,13.196671,68.797860,13.196671,68.797860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.512699,-0.261114,52.964513,59.171165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556886,1.420205,0.574170,0.019766,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.537134,mpc-p,0,-126.340000,54.885000,-0.019469,-4.449746,-0.090000,-4.575000,0.070531,0.125254,22.535658,14.972947,2.226120,14.972947,22.535658,0.050000,0.800000,27,43,27.039301,42.539002,27.039301,42.539002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.376542,0.078989,50.906317,56.905866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555278,1.415889,0.174706,0.014623,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.547133,mpc-p,0,-126.340000,54.885000,0.211260,-4.331084,0.130000,-4.415000,0.081260,0.083916,22.047741,16.497687,1.311276,16.497687,22.047741,0.120000,0.600000,33,46,33.254767,45.840512,33.254767,45.840512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.295754,0.587161,50.342202,58.204456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556440,1.413999,0.179673,0.014688,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.557142,mpc-p,0,-126.340000,54.885000,0.449782,-4.209459,0.360000,-4.275000,0.089782,0.065541,21.498835,14.911958,1.616224,14.911958,21.498835,0.230000,0.490000,31,70,31.471779,69.996437,31.471779,69.996437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.296529,0.155701,51.965126,56.481701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556471,1.414390,0.194655,0.014714,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.567132,mpc-p,0,-126.340000,54.885000,0.695011,-4.085420,0.600000,-4.155000,0.095011,0.069580,23.267533,11.618519,2.592058,11.618519,23.267533,0.290000,0.560000,14,94,13.549863,94.295009,13.549863,94.295009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.989282,-1.199414,55.361458,54.855027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555707,1.414116,0.191892,0.013970,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.577059,mpc-p,0,-126.340000,54.885000,0.945413,-3.959725,0.840000,-4.045000,0.105413,0.085275,24.365346,10.276748,2.592058,10.276748,24.365346,0.240000,0.730000,15,95,15.277297,94.748710,15.277297,94.748710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.023975,-3.056009,57.345850,61.353944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550953,1.405266,0.171197,0.014380,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.587139,mpc-p,0,-126.340000,54.885000,1.206160,-3.829778,1.110000,-3.925000,0.096160,0.095222,24.792273,12.228415,2.226120,12.228415,24.792273,0.190000,0.820000,24,73,23.855305,73.337648,23.855305,73.337648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.930248,-3.875057,57.998912,60.021706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557560,1.413653,0.205963,0.015609,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.597131,mpc-p,0,-126.340000,54.885000,1.470638,-3.698869,1.360000,-3.785000,0.110638,0.086131,25.768107,16.192739,2.165131,16.192739,25.768107,0.200000,0.810000,23,41,22.863618,41.263372,22.863618,41.263372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.365580,-4.014518,60.042648,58.842363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558722,1.413761,0.181761,0.013743,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.607134,mpc-p,0,-126.340000,54.885000,1.741035,-3.565882,1.630000,-3.625000,0.111035,0.059118,26.378003,18.327375,2.348100,18.327375,26.378003,0.230000,0.580000,19,42,19.311897,42.173357,19.311897,42.173357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.499436,-4.034665,64.083838,63.120216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556964,1.470315,0.193375,0.017255,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.617020,mpc-p,0,-126.340000,54.885000,2.013306,-3.432770,1.910000,-3.465000,0.103306,0.032230,27.048889,16.070760,2.226120,16.070760,27.048889,0.220000,0.440000,17,72,17.122710,72.407217,17.122710,72.407217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.743614,-4.578260,63.770189,61.896228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553351,1.413681,0.177041,0.015801,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.627138,mpc-p,0,-126.340000,54.885000,2.296787,-3.294952,2.200000,-3.325000,0.096787,0.030048,28.695608,12.228415,2.165131,12.228415,28.695608,0.200000,0.520000,8,99,7.573395,99.229376,7.573395,99.229376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.057384,-6.100432,61.523360,64.885037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555455,1.412521,0.190393,0.013524,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.637133,mpc-p,0,-126.340000,54.885000,2.581095,-3.157453,2.500000,-3.215000,0.081095,0.057547,29.427483,10.764665,2.653048,10.764665,29.427483,0.180000,0.730000,6,97,5.505646,97.361586,5.505646,97.361586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.551032,-8.111765,62.485230,70.733263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554967,1.413275,0.235876,0.015469,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.647133,mpc-p,0,-126.340000,54.885000,2.869347,-3.018716,2.790000,-3.095000,0.079347,0.076284,29.976389,12.472374,2.287110,12.472374,29.976389,0.140000,0.840000,11,76,10.686748,75.836781,10.686748,75.836781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.361171,-9.032823,63.304895,71.194723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556968,1.412374,0.208732,0.013815,0.500164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.657060,mpc-p,0,-126.340000,54.885000,3.158800,-2.880010,3.090000,-2.955000,0.068800,0.074990,29.915400,15.460864,2.043152,15.460864,29.915400,0.150000,0.820000,15,52,14.507084,52.455274,14.507084,52.455274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.763608,-9.026065,63.492399,67.361040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551246,1.403880,0.144047,0.013222,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.667135,mpc-p,0,-126.340000,54.885000,3.455481,-2.738410,3.400000,-2.795000,0.055481,0.056590,29.976389,17.168573,1.677214,17.168573,29.976389,0.150000,0.660000,17,51,17.354071,50.680840,17.354071,50.680840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.659142,-8.796184,62.255528,63.654025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575128,1.434881,0.222751,0.016135,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.677073,mpc-p,0,-126.340000,54.885000,3.750460,-2.598125,3.700000,-2.655000,0.050460,0.056875,29.305504,14.546020,2.104141,14.546020,29.305504,0.120000,0.550000,29,83,28.863024,82.650684,28.863024,82.650684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.137804,-8.736451,59.218112,61.342929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555805,1.404923,0.143817,0.013447,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.687073,mpc-p,0,-126.340000,54.885000,4.049187,-2.456506,4.010000,-2.525000,0.039187,0.068494,29.183525,11.313571,2.226120,11.313571,29.183525,0.160000,0.640000,26,104,25.955936,104.416571,25.955936,104.416571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.459526,-10.654740,57.249738,63.786839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551114,1.405121,0.160683,0.012000,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.697149,mpc-p,0,-126.340000,54.885000,4.351622,-2.313520,4.320000,-2.435000,0.031622,0.121480,29.854410,8.569039,1.433256,8.569039,29.854410,0.280000,0.840000,5,112,4.840210,112.450000,4.840210,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.829072,-12.234042,60.167077,68.525808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569117,1.419085,0.271362,0.014198,0.500252,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.707134,mpc-p,0,-126.340000,54.885000,4.652251,-2.171711,4.620000,-2.335000,0.032251,0.163289,29.793421,10.459717,1.799193,10.459717,29.793421,0.220000,0.970000,14,92,13.674508,92.139886,13.674508,92.139886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.934772,-13.345784,59.479489,69.896835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558756,1.415750,0.246185,0.016144,0.500507,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.717138,mpc-p,0,-126.340000,54.885000,4.953862,-2.029696,4.920000,-2.195000,0.033862,0.165304,27.597795,14.180083,1.616224,14.180083,27.597795,0.190000,0.950000,40,63,39.880819,63.004313,39.880819,63.004313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.371478,-14.139114,59.304280,66.671373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560255,1.418069,0.198711,0.014998,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.727000,mpc-p,0,-126.340000,54.885000,5.251170,-1.889889,5.190000,-2.045000,0.061170,0.155111,26.804930,17.595500,1.372266,17.595500,26.804930,0.250000,0.800000,46,47,45.737257,46.564140,45.737257,46.564140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.182788,-14.478337,63.720490,66.510352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556955,1.402811,0.154552,0.013657,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.737063,mpc-p,0,-126.340000,54.885000,5.553980,-1.747610,5.470000,-1.885000,0.083980,0.137390,27.292847,16.070760,1.128308,16.070760,27.292847,0.350000,0.610000,31,74,30.870883,73.654351,30.870883,73.654351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.202408,-14.655259,69.480774,70.160611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552304,1.402985,0.150339,0.015003,0.500196,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.747131,mpc-p,0,-126.340000,54.885000,5.855928,-1.605776,5.750000,-1.755000,0.105928,0.149224,29.122535,11.923467,1.494245,11.923467,29.122535,0.370000,0.600000,11,111,11.091466,110.842489,11.091466,110.842489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.330508,-16.518335,64.108968,70.753786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558758,1.415428,0.220501,0.015360,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.757137,mpc-p,0,-126.340000,54.885000,6.154529,-1.465473,6.060000,-1.665000,0.094529,0.199527,30.037379,8.812998,1.372266,8.812998,30.037379,0.290000,0.830000,8,112,8.404382,112.450000,8.404382,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.657392,-18.536809,59.976304,72.528939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555226,1.415105,0.285209,0.014165,0.500343,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.767075,mpc-p,0,-126.340000,54.885000,6.449169,-1.326908,6.370000,-1.565000,0.079169,0.238092,29.793421,10.154769,1.372266,10.154769,29.793421,0.210000,0.940000,18,104,18.420494,103.847669,18.420494,103.847669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.107758,-19.518282,58.214746,71.316833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560366,1.415590,0.260203,0.016220,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.777143,mpc-p,0,-126.340000,54.885000,6.745223,-1.187470,6.680000,-1.445000,0.065223,0.257530,29.854410,13.936124,1.372266,13.936124,29.854410,0.210000,1.010000,17,67,17.187072,67.257585,17.187072,67.257585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.894807,-20.775682,56.994500,70.192893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566019,1.414386,0.270340,0.014789,0.500493,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.787130,mpc-p,0,-126.340000,54.885000,7.036034,-1.050202,6.980000,-1.285000,0.056034,0.234798,29.305504,17.656490,1.372266,17.656490,29.305504,0.220000,0.860000,20,46,19.673120,45.879293,19.673120,45.879293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.606363,-21.263059,57.681064,68.735290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557133,1.413685,0.181731,0.014771,0.500248,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.797136,mpc-p,0,-126.340000,54.885000,7.324092,-0.913843,7.280000,-1.115000,0.044092,0.201157,28.756597,18.327375,1.189297,18.327375,28.756597,0.250000,0.640000,18,56,18.485995,55.985478,18.485995,55.985478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.020647,-22.186615,56.642036,69.097647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558513,1.413411,0.181466,0.015902,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.807068,mpc-p,0,-126.340000,54.885000,7.606321,-0.779761,7.580000,-0.965000,0.026321,0.185239,29.244514,15.094927,0.823360,15.094927,29.244514,0.210000,0.520000,15,92,14.711281,92.026018,14.711281,92.026018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.935518,-23.653910,52.651169,67.132681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556723,1.402785,0.154415,0.012975,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.817061,mpc-p,0,-126.340000,54.885000,7.886144,-0.646236,7.880000,-0.845000,0.006144,0.198764,30.220348,10.764665,1.128308,10.764665,30.220348,0.200000,0.690000,1,112,0.786315,112.450000,0.786315,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.726429,-25.806297,51.133748,67.516415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552625,1.403511,0.191029,0.013483,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.827105,mpc-p,0,-126.340000,54.885000,8.162841,-0.513505,8.180000,-0.745000,-0.017159,0.231495,30.098369,10.703675,1.311276,10.703675,30.098369,0.150000,0.910000,1,98,1.158408,98.215783,1.158408,98.215783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.245918,-27.838286,52.121181,70.001241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556161,1.415417,0.255505,0.015784,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.837144,mpc-p,0,-126.340000,54.885000,8.434435,-0.382412,8.480000,-0.615000,-0.045565,0.232588,29.610452,13.631176,1.006328,13.631176,29.610452,0.100000,0.940000,7,70,6.852319,69.987474,6.852319,69.987474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.847263,-28.976009,53.517598,66.815667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555284,1.430403,0.266591,0.020902,0.500228,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.846991,mpc-p,0,-126.340000,54.885000,8.695624,-0.255442,8.760000,-0.465000,-0.064376,0.209558,27.841753,16.924615,0.884349,16.924615,27.841753,0.130000,0.840000,15,48,15.132805,47.821115,15.132805,47.821115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.034977,-29.415530,55.385035,64.836815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565680,1.463121,0.199091,0.030904,0.500642,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.857015,mpc-p,0,-126.340000,54.885000,8.955861,-0.127902,9.030000,-0.295000,-0.074139,0.167098,25.402169,18.632323,1.372266,18.632323,25.402169,0.080000,0.640000,40,47,39.888980,46.590296,39.888980,46.590296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.562038,-29.512069,57.937491,66.433991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545979,1.437289,0.182091,0.016556,0.500408,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.867015,mpc-p,0,-126.340000,54.885000,9.209475,-0.002445,9.290000,-0.135000,-0.080525,0.132555,24.121388,15.643833,0.884349,15.643833,24.121388,0.130000,0.510000,41,79,41.061047,78.716475,41.061047,78.716475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.561998,-29.050221,59.818755,67.175910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572125,1.519727,0.239181,0.019076,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.876984,mpc-p,0,-126.340000,54.885000,9.456019,0.120801,9.530000,-0.005000,-0.073981,0.125801,23.450502,11.801488,0.396432,11.801488,23.450502,0.330000,0.610000,15,101,15.251840,100.762097,15.251840,100.762097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.226541,-29.874126,51.054792,61.662642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544899,1.694453,0.248596,0.028668,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.886994,mpc-p,0,-126.340000,54.885000,9.696931,0.242661,9.770000,0.105000,-0.073069,0.137661,23.450502,9.239925,0.091484,9.239925,23.450502,0.230000,0.790000,19,106,18.701028,106.062879,18.701028,106.062879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.146988,-30.691181,44.839621,57.638728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568953,1.458996,0.321004,0.018933,0.500460,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.896983,mpc-p,0,-126.340000,54.885000,9.930458,0.362357,10.010000,0.215000,-0.079542,0.147357,22.413679,12.289405,0.762370,12.289405,22.413679,0.250000,0.940000,19,67,18.927254,67.338661,18.927254,67.338661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.896048,-31.763864,43.610314,53.749786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548349,1.796350,0.323987,0.043285,0.501121,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008224,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.906987,mpc-p,0,-126.340000,54.885000,10.157173,0.480284,10.230000,0.365000,-0.072827,0.115284,21.620814,16.436698,0.579401,16.436698,21.620814,0.200000,0.830000,28,37,28.240156,36.839044,28.240156,36.839044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.010109,-30.970050,45.213652,50.459153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559073,1.521156,0.209166,0.024719,0.500311,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.917012,mpc-p,0,-126.340000,54.885000,10.376894,0.596462,10.450000,0.535000,-0.073106,0.061462,20.827949,17.900448,-0.030495,17.900448,20.827949,0.230000,0.600000,27,38,26.689671,37.680765,26.689671,37.680765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.521694,-29.262473,51.833992,55.555706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553102,1.436352,0.189387,0.014858,0.500410,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.927066,mpc-p,0,-126.340000,54.885000,10.589548,0.710972,10.660000,0.685000,-0.070452,0.025972,20.279043,15.216906,0.030495,15.216906,20.279043,0.270000,0.450000,19,68,19.229846,68.231514,19.229846,68.231514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.613530,-27.577521,50.672960,55.610881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558149,1.411029,0.143443,0.013225,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.937066,mpc-p,0,-126.340000,54.885000,10.793200,0.822867,10.870000,0.795000,-0.076800,0.027867,19.852116,10.032790,0.335443,10.032790,19.852116,0.250000,0.530000,15,103,15.092388,103.031116,15.092388,103.031116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.235846,-26.400257,44.342641,49.750595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552565,1.406417,0.168066,0.012834,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.947042,mpc-p,0,-126.340000,54.885000,10.988349,0.932492,11.070000,0.885000,-0.081651,0.047492,19.608157,7.105289,0.396432,7.105289,19.608157,0.210000,0.780000,12,106,12.222982,106.102138,12.222982,106.102138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.968851,-26.713135,42.297347,49.978917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538063,1.403905,0.176039,0.011479,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.957134,mpc-p,0,-126.340000,54.885000,11.177494,1.041386,11.270000,0.975000,-0.092506,0.066386,18.876282,9.300914,0.213464,9.300914,18.876282,0.170000,0.910000,15,77,15.146002,76.656265,15.146002,76.656265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.586904,-26.994788,41.400482,46.739666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558332,1.416340,0.237324,0.014864,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.967138,mpc-p,0,-126.340000,54.885000,11.356603,1.147337,11.450000,1.095000,-0.093397,0.052337,17.595500,13.143259,0.152474,13.143259,17.595500,0.150000,0.920000,23,40,22.835201,39.873250,22.835201,39.873250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.924160,-26.177961,41.979339,42.342637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557789,1.417480,0.188562,0.014673,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.977062,mpc-p,0,-126.340000,54.885000,11.525942,1.250517,11.630000,1.235000,-0.104058,0.015517,16.131750,15.460864,0.213464,15.460864,16.131750,0.190000,0.630000,24,40,24.345385,40.411042,24.345385,40.411042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.858669,-23.732834,51.085021,49.763191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554002,1.405498,0.150093,0.015126,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.987135,mpc-p,0,-126.340000,54.885000,11.689231,1.353316,11.800000,1.365000,-0.110769,-0.011684,16.192739,13.021280,-0.335443,13.021280,16.192739,0.220000,0.480000,12,70,11.789885,69.561817,11.789885,69.561817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.107889,-21.287602,51.987214,51.514959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556171,1.416256,0.184508,0.015722,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.997058,mpc-p,0,-126.340000,54.885000,11.841521,1.452700,11.970000,1.455000,-0.128479,-0.002300,16.253729,7.959143,-0.030495,7.959143,16.253729,0.190000,0.540000,3,106,2.680510,105.619672,2.680510,105.619672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.525730,-19.162222,46.107180,47.006066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553254,1.403710,0.170852,0.014411,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.007068,mpc-p,0,-126.340000,54.885000,11.986519,1.551131,12.140000,1.515000,-0.153481,0.036131,15.887791,4.848673,0.213464,4.848673,15.887791,0.110000,0.780000,3,112,2.947521,112.449831,2.947521,112.449831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.602262,-18.635552,44.807791,48.763005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558690,1.404011,0.226347,0.014001,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.017139,mpc-p,0,-126.340000,54.885000,12.123590,1.648339,12.300000,1.585000,-0.176410,0.063339,14.972947,6.800341,0.213464,6.800341,14.972947,0.080000,0.950000,5,83,4.578813,82.906602,4.578813,82.906602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.363527,-18.555062,44.497337,46.007580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557151,1.412256,0.267268,0.014573,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.027135,mpc-p,0,-126.340000,54.885000,12.250911,1.743086,12.450000,1.685000,-0.199089,0.058086,13.570186,11.435550,-0.396432,11.435550,13.570186,0.070000,0.920000,10,44,9.786148,44.197925,9.786148,44.197925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.497348,-17.122180,46.027230,42.001930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555578,1.411158,0.180445,0.015848,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.037069,mpc-p,0,-126.340000,54.885000,12.368827,1.835585,12.580000,1.805000,-0.211173,0.030585,11.984457,14.302062,-0.091484,14.302062,11.984457,0.060000,0.690000,18,36,17.814964,35.721126,17.814964,35.721126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.297144,-14.132499,55.617470,51.357337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555443,1.403902,0.141660,0.014030,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.047140,mpc-p,0,-126.340000,54.885000,12.479636,1.927741,12.700000,1.925000,-0.220364,0.002741,10.459717,11.618519,-0.152474,11.618519,10.459717,0.100000,0.480000,17,72,17.207882,72.105595,17.207882,72.105595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.611245,-10.417803,58.012436,57.961687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556649,1.413916,0.178601,0.013902,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.057062,mpc-p,0,-126.340000,54.885000,12.580250,2.017005,12.810000,1.995000,-0.229750,0.022005,10.154769,5.824507,-0.091484,5.824507,10.154769,0.130000,0.550000,5,112,4.671173,112.449997,4.671173,112.449997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.570427,-8.197853,48.798002,46.220590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554767,1.404181,0.179934,0.013390,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.067063,mpc-p,0,-126.340000,54.885000,12.673140,2.105522,12.910000,2.045000,-0.236860,0.060522,8.691018,2.470079,0.091484,2.470079,8.691018,0.110000,0.800000,8,112,7.641409,112.450000,7.641409,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.584110,-7.741333,46.107306,50.200767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553114,1.404092,0.199284,0.018677,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.077069,mpc-p,0,-126.340000,54.885000,12.757605,2.192704,12.990000,2.095000,-0.232395,0.097704,7.837164,4.726694,-0.152474,4.726694,7.837164,0.090000,0.980000,10,91,9.905712,91.329966,9.905712,91.329966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.489420,-7.114627,44.212651,44.263337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551043,1.404655,0.179278,0.012568,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.087146,mpc-p,0,-126.340000,54.885000,12.834204,2.279190,13.060000,2.165000,-0.225796,0.114190,5.824507,8.934977,0.640391,8.934977,5.824507,0.090000,0.950000,21,59,20.985806,59.008999,20.985806,59.008999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.674114,-5.706157,42.763369,38.801094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567329,1.412100,0.178749,0.014937,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.097053,mpc-p,0,-126.340000,54.885000,12.901354,2.363022,13.120000,2.275000,-0.218646,0.088022,4.116798,12.472374,-0.518412,12.472374,4.116798,0.120000,0.790000,27,40,26.692975,39.915088,26.692975,39.915088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.971588,-3.934567,48.607729,47.136378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550244,1.405057,0.142995,0.013982,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.107136,mpc-p,0,-126.340000,54.885000,12.961529,2.447216,13.170000,2.385000,-0.208471,0.062216,3.506902,11.252582,-0.579401,11.252582,3.506902,0.170000,0.580000,19,65,18.583279,64.685992,18.583279,64.685992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.585500,-1.292454,53.603832,59.003770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557946,1.412707,0.178749,0.016134,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.117139,mpc-p,0,-126.340000,54.885000,13.013239,2.529711,13.210000,2.465000,-0.196761,0.064711,3.445913,6.495393,-0.274453,6.495393,3.445913,0.190000,0.570000,7,105,6.638519,104.712859,6.638519,104.712859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.039493,0.726585,46.682658,49.532110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557172,1.413344,0.205302,0.015607,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.127060,mpc-p,0,-126.340000,54.885000,13.056832,2.610609,13.250000,2.515000,-0.193168,0.095609,3.811850,2.897006,0.762370,2.897006,3.811850,0.150000,0.750000,-2,112,-2.408093,112.450000,-2.408093,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.978435,1.072622,45.247044,52.521425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556018,1.405649,0.195372,0.013357,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.137058,mpc-p,0,-126.340000,54.885000,13.093197,2.691310,13.280000,2.565000,-0.186803,0.126310,2.348100,4.970653,0.396432,4.970653,2.348100,0.090000,0.940000,9,90,9.389396,90.039801,9.389396,90.039801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.153201,1.677672,43.614115,49.119820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554352,1.405397,0.180708,0.013360,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.147135,mpc-p,0,-126.340000,54.885000,13.122357,2.771901,13.300000,2.645000,-0.177643,0.126901,0.762370,8.934977,-0.091484,8.934977,0.762370,0.060000,0.960000,22,54,21.676436,54.325576,21.676436,54.325576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.746899,2.729444,44.405349,44.134402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555231,1.413938,0.180306,0.015425,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.157135,mpc-p,0,-126.340000,54.885000,13.144067,2.851236,13.300000,2.745000,-0.155933,0.106236,-0.945339,11.435550,-0.030495,11.435550,-0.945339,0.120000,0.760000,25,48,24.903769,48.289235,24.903769,48.289235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.185222,4.507844,51.509742,59.121613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557450,1.413845,0.181515,0.015524,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.167132,mpc-p,0,-126.340000,54.885000,13.158796,2.930017,13.290000,2.855000,-0.131204,0.075017,-2.104141,11.069613,0.579401,11.069613,-2.104141,0.190000,0.590000,20,64,20.459345,63.736932,20.459345,63.736932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.839638,5.641434,50.065297,61.592272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557099,1.414257,0.201047,0.015969,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.177052,mpc-p,0,-126.340000,54.885000,13.166742,3.007757,13.280000,2.945000,-0.113258,0.062757,-1.616224,6.861330,0.213464,6.861330,-1.616224,0.200000,0.560000,7,100,6.509642,99.949108,6.509642,99.949108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.299498,7.130969,44.169864,54.730999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537889,1.404394,0.150087,0.011477,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.187072,mpc-p,0,-126.340000,54.885000,13.168260,3.085945,13.270000,3.005000,-0.101740,0.080945,-1.311276,4.482736,0.579401,4.482736,-1.311276,0.150000,0.770000,1,104,1.074904,103.603433,1.074904,103.603433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.331658,7.184775,43.120726,54.554978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555742,1.404494,0.195690,0.016125,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.197068,mpc-p,0,-126.340000,54.885000,13.163503,3.163704,13.260000,3.065000,-0.096497,0.098704,-1.677214,5.641538,0.823360,5.641538,-1.677214,0.090000,0.920000,5,82,4.533194,82.068517,4.533194,82.068517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.643709,7.774126,40.915794,48.914555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559454,1.404913,0.226879,0.012817,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.207139,mpc-p,0,-126.340000,54.885000,13.152631,3.241908,13.240000,3.155000,-0.087369,0.086908,-2.775027,9.422894,0.579401,9.422894,-2.775027,0.070000,0.880000,12,53,11.813810,52.627218,11.813810,52.627218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.400929,9.000579,40.290168,47.551155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556590,1.414217,0.181770,0.015488,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.217058,mpc-p,0,-126.340000,54.885000,13.136214,3.318889,13.220000,3.265000,-0.083786,0.053889,-3.201954,11.801488,-0.091484,11.801488,-3.201954,0.050000,0.730000,13,43,13.146975,42.632788,13.146975,42.632788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.666761,10.431174,44.915367,58.235044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567045,1.704310,0.200120,0.030243,0.503140,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.226985,mpc-p,0,-126.340000,54.885000,13.114373,3.395970,13.190000,3.365000,-0.075627,0.030970,-3.628881,10.642686,-0.030495,10.642686,-3.628881,0.080000,0.560000,7,65,6.934488,65.438066,6.934488,65.438066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.734809,11.725084,46.750571,64.420673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549448,1.514721,0.201191,0.018992,0.500330,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.236986,mpc-p,0,-126.340000,54.885000,13.087156,3.473766,13.160000,3.445000,-0.072844,0.028766,-3.445913,6.678361,0.457422,6.678361,-3.445913,0.120000,0.560000,-8,99,-7.636403,99.183512,-7.636403,99.183512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.772653,12.123414,43.686712,56.947288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567442,1.723096,0.233967,0.026879,0.500519,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.246984,mpc-p,0,-126.340000,54.885000,13.054994,3.551753,13.130000,3.505000,-0.075006,0.046753,-3.140965,4.543725,0.701380,4.543725,-3.140965,0.050000,0.750000,-9,103,-9.237796,103.382097,-9.237796,103.382097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.460265,11.452899,44.255170,56.615743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549276,1.702320,0.271482,0.024122,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.257361,mpc-p,0,-126.340000,54.885000,13.016654,3.633034,13.100000,3.575000,-0.083346,0.058034,-3.201954,5.946486,0.945339,5.946486,-3.201954,0.010000,0.900000,-9,80,-9.343357,80.174944,-9.343357,80.174944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.285273,10.986199,40.571398,52.469239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574869,1.606477,0.264950,0.016612,0.500347,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.266982,mpc-p,0,-126.340000,54.885000,12.976869,3.708757,13.080000,3.655000,-0.103131,0.053757,-3.933829,9.605862,0.152474,9.605862,-3.933829,0.010000,0.880000,-8,51,-8.048344,51.187240,-8.048344,51.187240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.545425,11.313405,42.587724,55.202135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546984,1.668508,0.216895,0.019407,0.500191,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.277005,mpc-p,0,-126.340000,54.885000,12.931343,3.788107,13.040000,3.775000,-0.108657,0.013107,-4.238777,12.167426,0.274453,12.167426,-4.238777,-0.010000,0.720000,-7,40,-6.577735,40.456050,-6.577735,40.456050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.977043,12.197884,49.350249,65.909457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556872,1.415295,0.148606,0.012192,0.500473,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.287071,mpc-p,0,-126.340000,54.885000,12.881710,3.868332,12.990000,3.885000,-0.108290,-0.016668,-5.092632,11.130602,0.579401,11.130602,-5.092632,-0.030000,0.550000,-1,62,-0.855862,62.242932,-0.855862,62.242932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.701246,13.040324,52.186481,70.561055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559428,1.413962,0.140839,0.012806,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.297063,mpc-p,0,-126.340000,54.885000,12.828833,3.948571,12.950000,3.965000,-0.121167,-0.016429,-5.031642,7.349247,0.640391,7.349247,-5.031642,-0.040000,0.550000,-6,95,-5.909914,95.480242,-5.909914,95.480242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.510087,12.742100,46.544878,61.643141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552611,1.404714,0.157467,0.012392,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.307087,mpc-p,0,-126.340000,54.885000,12.772437,4.029735,12.900000,4.045000,-0.127563,-0.015265,-4.909663,4.787684,0.701380,4.787684,-4.909663,-0.030000,0.730000,-14,103,-13.677959,103.033412,-13.677959,103.033412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.152253,11.545862,46.081407,58.757015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551294,1.421472,0.208748,0.016980,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.317144,mpc-p,0,-126.340000,54.885000,12.712752,4.111888,12.860000,4.105000,-0.147248,0.006888,-5.702528,6.495393,0.884349,6.495393,-5.702528,-0.050000,0.900000,-9,77,-9.262839,77.241254,-9.262839,77.241254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.512012,10.640895,46.155671,57.807565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557250,1.414485,0.293155,0.014750,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.327132,mpc-p,0,-126.340000,54.885000,12.650658,4.194244,12.800000,4.195000,-0.149342,-0.000756,-5.763517,10.520706,0.701380,10.520706,-5.763517,-0.050000,0.860000,-10,47,-9.851592,46.979847,-9.851592,46.979847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.993954,10.792427,48.505582,60.766937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558436,1.415157,0.181926,0.015034,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.337064,mpc-p,0,-126.340000,54.885000,12.586374,4.276938,12.750000,4.315000,-0.163626,-0.038062,-5.824507,12.655342,0.579401,12.655342,-5.824507,-0.060000,0.700000,-11,40,-11.024523,40.110479,-11.024523,40.110479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.260090,11.737470,56.399279,72.118959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556742,1.405147,0.138232,0.012626,0.500540,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.347132,mpc-p,0,-126.340000,54.885000,12.518864,4.361624,12.690000,4.435000,-0.171136,-0.073376,-6.434403,12.106436,0.762370,12.106436,-6.434403,-0.090000,0.530000,-5,58,-5.044634,57.856162,-5.044634,57.856162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.858040,12.241565,57.255797,74.189062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558464,1.412402,0.180239,0.013951,0.500496,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.357135,mpc-p,0,-126.340000,54.885000,12.449697,4.446639,12.630000,4.545000,-0.180303,-0.098361,-6.983309,8.508050,0.213464,8.508050,-6.983309,-0.070000,0.530000,-7,87,-6.628103,87.282972,-6.628103,87.282972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.684698,11.856741,52.688860,66.322985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558656,1.414509,0.181378,0.014200,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.367057,mpc-p,0,-126.340000,54.885000,12.379239,4.531870,12.560000,4.615000,-0.180761,-0.083130,-6.617372,6.556382,0.823360,6.556382,-6.617372,-0.080000,0.680000,-11,94,-11.267185,93.849423,-11.267185,93.849423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.064570,10.658484,50.137837,61.019662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557314,1.406418,0.146899,0.014378,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.377083,mpc-p,0,-126.340000,54.885000,12.306406,4.618902,12.500000,4.695000,-0.193594,-0.076098,-6.861330,6.983309,1.189297,6.983309,-6.861330,-0.070000,0.830000,-13,79,-13.468330,78.902008,-13.468330,78.902008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.226509,9.685587,49.050353,58.347114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553625,1.401287,0.152773,0.013526,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.387138,mpc-p,0,-126.340000,54.885000,12.231905,4.707132,12.440000,4.795000,-0.208095,-0.087868,-7.288257,10.337738,0.640391,10.337738,-7.288257,-0.090000,0.830000,-9,51,-8.844155,50.868583,-8.844155,50.868583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.403035,9.315080,50.487301,59.306411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557354,1.413216,0.181908,0.015772,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.397069,mpc-p,0,-126.340000,54.885000,12.157101,4.795190,12.370000,4.925000,-0.212899,-0.129810,-7.410237,13.448207,0.396432,13.448207,-7.410237,-0.100000,0.700000,-7,33,-6.571505,33.164592,-6.571505,33.164592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.425278,9.718783,55.726054,68.379735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554836,1.401305,0.141627,0.013698,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.407145,mpc-p,0,-126.340000,54.885000,12.080133,4.885480,12.300000,5.065000,-0.219867,-0.179520,-7.837164,13.021280,0.518412,13.021280,-7.837164,-0.090000,0.510000,-6,50,-5.658446,49.525863,-5.658446,49.525863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.896657,10.751082,61.115657,75.902184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566924,1.411623,0.181639,0.015385,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.417147,mpc-p,0,-126.340000,54.885000,12.002855,4.976019,12.220000,5.175000,-0.217145,-0.198981,-7.593205,9.727842,0.701380,9.727842,-7.593205,-0.080000,0.490000,-11,78,-10.738553,78.371681,-10.738553,78.371681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.066150,10.828423,57.121803,68.704467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557870,1.410519,0.182434,0.014404,0.501447,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.427066,mpc-p,0,-126.340000,54.885000,11.925516,5.066686,12.160000,5.265000,-0.234484,-0.198314,-7.471226,6.556382,1.006328,6.556382,-7.471226,-0.080000,0.620000,-16,95,-15.595619,95.043835,-15.595619,95.043835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.954713,10.011346,53.893551,61.475315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552654,1.400285,0.150277,0.013134,0.500277,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.437139,mpc-p,0,-126.340000,54.885000,11.846403,5.159644,12.090000,5.335000,-0.243597,-0.175356,-7.227268,6.556382,0.823360,6.556382,-7.227268,-0.110000,0.780000,-16,84,-15.547565,84.451289,-15.547565,84.451289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.162670,9.107359,51.137480,59.602747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561338,1.411277,0.193289,0.015149,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.447133,mpc-p,0,-126.340000,54.885000,11.767487,5.252705,12.020000,5.435000,-0.252513,-0.182295,-7.654195,8.691018,0.701380,8.691018,-7.654195,-0.120000,0.840000,-11,61,-10.969392,61.169217,-10.969392,61.169217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.208830,8.905414,50.926666,58.299270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556560,1.411651,0.181095,0.015102,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.457059,mpc-p,0,-126.340000,54.885000,11.688817,5.345908,11.940000,5.545000,-0.251183,-0.199092,-9.361904,12.655342,1.372266,12.655342,-9.361904,-0.130000,0.750000,7,35,6.667490,35.398304,6.667490,35.398304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.485922,9.090092,54.059662,64.387007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552385,1.481096,0.152473,0.014102,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.467133,mpc-p,0,-126.340000,54.885000,11.608780,5.441255,11.860000,5.665000,-0.251220,-0.223745,-9.178935,12.167426,0.457422,12.167426,-9.178935,-0.060000,0.560000,-3,53,-2.832594,53.403205,-2.832594,53.403205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.995253,10.916122,60.029423,73.796530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557138,1.474664,0.177079,0.015586,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.477140,mpc-p,0,-126.340000,54.885000,11.529196,5.536644,11.770000,5.765000,-0.240804,-0.228356,-8.386070,8.691018,0.884349,8.691018,-8.386070,-0.040000,0.520000,-14,86,-13.513874,86.422457,-13.513874,86.422457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.396910,11.211340,59.840543,68.509517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557266,1.410688,0.179569,0.014458,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.487064,mpc-p,0,-126.340000,54.885000,11.450266,5.631860,11.700000,5.845000,-0.249734,-0.213140,-8.264091,4.604715,1.250287,4.604715,-8.264091,-0.050000,0.650000,-16,112,-16.413048,111.619610,-16.413048,111.619610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.946926,10.694954,56.426105,62.512324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550851,1.449456,0.215797,0.017659,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.497130,mpc-p,0,-126.340000,54.885000,11.370286,5.728979,11.620000,5.905000,-0.249714,-0.176021,-8.020133,4.848673,1.311276,4.848673,-8.020133,-0.090000,0.900000,-13,92,-13.443550,92.101453,-13.443550,92.101453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.945884,9.879932,53.401964,63.002285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557870,1.410624,0.260090,0.015578,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.507065,mpc-p,0,-126.340000,54.885000,11.291474,5.825300,11.540000,5.995000,-0.248526,-0.169700,-8.752008,9.361904,1.494245,9.361904,-8.752008,-0.110000,0.960000,-3,50,-2.787508,49.559119,-2.787508,49.559119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.711948,10.069385,55.566768,63.765736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557617,1.399237,0.157931,0.013327,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.517066,mpc-p,0,-126.340000,54.885000,11.212313,5.922646,11.460000,6.105000,-0.247687,-0.182354,-9.239925,12.655342,1.128308,12.655342,-9.239925,-0.090000,0.760000,1,37,1.004731,37.371236,1.004731,37.371236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.279068,12.059433,63.474620,78.501663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551062,1.437606,0.151016,0.014138,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.527135,mpc-p,0,-126.340000,54.885000,11.132831,6.020937,11.370000,6.225000,-0.237169,-0.204063,-9.605862,11.618519,0.152474,11.618519,-9.605862,-0.050000,0.560000,0,61,-0.287398,61.410536,-0.287398,61.410536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.257856,13.654042,67.087543,82.780737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557818,1.410212,0.177880,0.014167,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.537134,mpc-p,0,-126.340000,54.885000,11.054140,6.118725,11.280000,6.325000,-0.225860,-0.206275,-9.300914,7.532216,1.494245,7.532216,-9.300914,-0.040000,0.580000,-5,94,-5.280877,94.190671,-5.280877,94.190671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.760032,13.322918,61.617302,70.891985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557954,1.409334,0.192778,0.013938,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.547130,mpc-p,0,-126.340000,54.885000,10.975705,6.216573,11.190000,6.385000,-0.214295,-0.168427,-9.605862,4.177788,1.433256,4.177788,-9.605862,-0.030000,0.740000,-5,112,-4.845735,112.449952,-4.845735,112.449952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.293663,12.074229,57.846505,64.343303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557702,1.448750,0.254307,0.013680,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.557135,mpc-p,0,-126.340000,54.885000,10.897434,6.314478,11.110000,6.445000,-0.212566,-0.130522,-9.239925,4.726694,1.311276,4.726694,-9.239925,-0.020000,0.950000,-9,93,-9.086621,93.468004,-9.086621,93.468004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.318587,10.608988,55.648176,64.094429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557293,1.453891,0.264307,0.021428,0.505106,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.567074,mpc-p,0,-126.340000,54.885000,10.819904,6.411580,11.020000,6.515000,-0.200096,-0.103420,-9.666852,8.264091,1.616224,8.264091,-9.666852,-0.020000,0.970000,-4,64,-3.850627,64.098568,-3.850627,64.098568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.916559,10.102437,58.369608,64.536830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558467,1.757200,0.264956,0.033475,0.501031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.576990,mpc-p,0,-126.340000,54.885000,10.742735,6.508197,10.930000,6.625000,-0.187265,-0.116803,-10.093779,11.740498,0.518412,11.740498,-10.093779,-0.050000,0.850000,6,44,5.920877,43.895280,5.920877,43.895280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.568147,9.842494,61.733334,71.384597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558897,1.511391,0.247327,0.020261,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.587012,mpc-p,0,-126.340000,54.885000,10.664898,6.605441,10.840000,6.745000,-0.175102,-0.139559,-10.093779,11.740498,0.945339,12.350394,-10.032790,-0.020000,0.670000,3,57,3.342460,57.100905,3.342460,57.100905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.027105,9.661368,65.468261,76.776082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.670354,1.783088,0.225690,0.032774,0.507795,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.596990,mpc-p,0,-126.340000,54.885000,10.587498,6.701736,10.750000,6.845000,-0.162502,-0.143264,-10.215758,8.995966,1.311276,8.995966,-10.215758,0.010000,0.590000,0,87,-0.285184,87.325211,-0.285184,87.325211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.476426,8.068685,62.335665,68.360520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547898,1.577458,0.224342,0.020193,0.500204,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.606990,mpc-p,0,-126.340000,54.885000,10.509979,6.797564,10.650000,6.915000,-0.140021,-0.117436,-9.178935,5.641538,1.860183,5.641538,-9.178935,0.010000,0.710000,-9,108,-9.184778,107.692648,-9.184778,107.692648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.224825,5.619086,55.839885,62.390980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562693,1.795224,0.253225,0.031189,0.500450,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.616983,mpc-p,0,-126.340000,54.885000,10.432487,6.892515,10.560000,6.975000,-0.127513,-0.082485,-8.995966,4.787684,1.677214,4.787684,-8.995966,0.000000,0.900000,-10,101,-9.583615,101.462510,-9.583615,101.462510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.051294,3.244232,52.859540,61.458433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549292,1.615587,0.284289,0.020962,0.500600,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.626988,mpc-p,0,-126.340000,54.885000,10.354797,6.986628,10.470000,7.055000,-0.115203,-0.068372,-9.605862,8.020133,1.250287,8.020133,-9.605862,-0.030000,1.010000,1,66,1.133972,65.743930,1.133972,65.743930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.246432,1.110677,53.058136,60.885196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555687,1.429031,0.225639,0.019579,0.500437,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.637065,mpc-p,0,-126.340000,54.885000,10.276364,7.080289,10.380000,7.165000,-0.103636,-0.084711,-9.910810,11.313571,1.189297,11.313571,-9.910810,0.000000,0.870000,2,48,2.280503,47.517503,2.280503,47.517503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.288643,0.369266,61.691989,66.979308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555598,1.417678,0.157921,0.013135,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.647051,mpc-p,0,-126.340000,54.885000,10.198351,7.171854,10.290000,7.285000,-0.091649,-0.113146,-9.849821,12.167426,1.128308,12.167426,-9.849821,0.010000,0.680000,1,54,0.949460,53.757900,0.949460,53.757900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.893885,-0.742908,68.171110,74.310305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553750,1.410228,0.141615,0.011771,0.500599,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.657125,mpc-p,0,-126.340000,54.885000,10.119274,7.262788,10.190000,7.395000,-0.070726,-0.132212,-9.544873,8.691018,1.067318,8.691018,-9.544873,0.020000,0.600000,-4,87,-3.653133,87.055780,-3.653133,87.055780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.838266,-1.844728,64.944294,70.273132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550904,1.401999,0.137519,0.013116,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.667062,mpc-p,0,-126.340000,54.885000,10.040790,7.350925,10.100000,7.475000,-0.059210,-0.124075,-9.544873,5.885497,1.738204,5.885497,-9.544873,-0.020000,0.730000,0,100,0.277458,99.711653,0.277458,99.711653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.180715,-4.005584,55.253490,63.206491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555119,1.463227,0.156819,0.011670,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.677135,mpc-p,0,-126.340000,54.885000,9.960627,7.438534,10.010000,7.535000,-0.049373,-0.096466,-9.666852,5.214611,2.104141,5.214611,-9.666852,0.010000,0.880000,-2,93,-2.437376,93.406658,-2.437376,93.406658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.157096,-5.792920,51.646229,58.499591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560102,1.412561,0.230987,0.014540,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.687136,mpc-p,0,-126.340000,54.885000,9.880327,7.523621,9.920000,7.615000,-0.039673,-0.091379,-8.752008,6.678361,1.677214,6.678361,-8.752008,0.010000,0.930000,-10,75,-10.224918,75.340495,-10.224918,75.340495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.088435,-7.225951,52.344795,58.589094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557113,1.414074,0.195476,0.014006,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.697062,mpc-p,0,-126.340000,54.885000,9.799810,7.606051,9.840000,7.695000,-0.040190,-0.088949,-8.934977,10.276748,0.945339,10.276748,-8.934977,-0.020000,0.870000,-6,49,-5.680164,49.274909,-5.680164,49.274909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.566775,-8.628444,56.411554,63.607052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554987,1.407428,0.147099,0.014752,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.707141,mpc-p,0,-126.340000,54.885000,9.717106,7.687521,9.760000,7.805000,-0.042894,-0.117479,-9.117946,9.666852,0.945339,9.666852,-9.117946,-0.020000,0.700000,-6,64,-5.907455,63.709567,-5.907455,63.709567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.075733,-8.436180,62.029065,67.413610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558789,1.412738,0.182725,0.016055,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.717138,mpc-p,0,-126.340000,54.885000,9.634003,7.765958,9.670000,7.895000,-0.035997,-0.129042,-9.544873,7.593205,1.555235,7.593205,-9.544873,0.000000,0.640000,-6,84,-6.461429,83.974057,-6.461429,83.974057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.892473,-9.400959,54.017715,61.541466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557481,1.412371,0.179372,0.015761,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.727001,mpc-p,0,-126.340000,54.885000,9.550843,7.840880,9.580000,7.955000,-0.029157,-0.114120,-9.178935,4.848673,0.945339,4.848673,-9.178935,-0.010000,0.740000,-10,98,-10.125490,97.526083,-10.125490,97.526083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.479816,-10.693666,48.135414,55.607564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562841,1.418127,0.159306,0.015055,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.737056,mpc-p,0,-126.340000,54.885000,9.464760,7.914575,9.490000,8.005000,-0.025240,-0.090425,-9.300914,3.201954,1.250287,3.201954,-9.300914,-0.030000,0.880000,-8,99,-8.247587,98.646460,-8.247587,98.646460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.340229,-11.750661,44.011455,51.998889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554099,1.402542,0.168850,0.014359,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.747002,mpc-p,0,-126.340000,54.885000,9.378179,7.984662,9.400000,8.055000,-0.021821,-0.070338,-9.910810,5.031642,1.494245,5.031642,-9.910810,-0.020000,0.950000,-5,77,-4.508829,76.870319,-4.508829,76.870319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.994097,-13.071992,43.505199,51.378090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561282,1.402588,0.178267,0.014089,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.757144,mpc-p,0,-126.340000,54.885000,9.288325,8.053083,9.300000,8.125000,-0.011675,-0.071917,-9.788831,7.959143,1.311276,7.959143,-9.788831,-0.100000,0.900000,5,54,5.295360,53.732780,5.295360,53.732780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.410511,-13.933948,50.252209,57.934571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567854,1.488574,0.177809,0.016078,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.767136,mpc-p,0,-126.340000,54.885000,9.198123,8.117340,9.200000,8.215000,-0.001877,-0.097660,-10.398727,8.325081,1.982162,8.325081,-10.398727,0.010000,0.740000,-4,59,-3.631446,59.074559,-3.631446,59.074559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.891437,-14.211326,59.373246,65.463126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556947,1.412543,0.179786,0.014784,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.777063,mpc-p,0,-126.340000,54.885000,9.106742,8.177943,9.100000,8.295000,0.006742,-0.117057,-10.459717,6.373413,1.311276,6.373413,-10.459717,0.000000,0.680000,-5,76,-4.673722,76.210170,-4.673722,76.210170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.403645,-14.968470,58.128968,65.688168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550620,1.402998,0.144806,0.013895,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.787065,mpc-p,0,-126.340000,54.885000,9.012799,8.235588,9.010000,8.345000,0.002799,-0.109412,-9.483883,2.957996,1.616224,2.957996,-9.483883,-0.010000,0.650000,-15,105,-15.498436,104.928838,-15.498436,104.928838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.713016,-15.155937,51.005464,57.398778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556627,1.477647,0.178167,0.015514,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.797146,mpc-p,0,-126.340000,54.885000,8.916106,8.290082,8.910000,8.365000,0.006106,-0.074918,-9.788831,0.884349,1.738204,0.884349,-9.788831,-0.020000,0.900000,-15,100,-14.612382,100.311244,-14.612382,100.311244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.446859,-15.841323,43.748298,53.073636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567714,1.410459,0.244182,0.014423,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.807136,mpc-p,0,-126.340000,54.885000,8.818192,8.340384,8.810000,8.395000,0.008192,-0.054616,-9.239925,2.409089,1.189297,2.409089,-9.239925,-0.080000,0.960000,-13,80,-12.639823,80.304813,-12.639823,80.304813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.252905,-16.160462,43.329361,51.360715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557806,1.412094,0.266225,0.015443,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.817067,mpc-p,0,-126.340000,54.885000,8.718721,8.386602,8.720000,8.445000,-0.001279,-0.058398,-10.642686,5.702528,1.616224,5.702528,-10.642686,-0.090000,0.920000,-1,52,-0.718434,52.309429,-0.718434,52.309429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.411908,-16.300432,47.820168,56.067865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558055,1.402290,0.143787,0.013883,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.827139,mpc-p,0,-126.340000,54.885000,8.615551,8.429509,8.620000,8.515000,-0.004449,-0.085491,-10.764665,6.434403,1.189297,6.434403,-10.764665,-0.070000,0.770000,-3,52,-3.316235,52.210943,-3.316235,52.210943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.152624,-15.468676,56.996288,64.066437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555806,1.411243,0.179059,0.015181,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.837065,mpc-p,0,-126.340000,54.885000,8.511572,8.467762,8.520000,8.575000,-0.008428,-0.107238,-10.642686,4.055809,1.799193,4.055809,-10.642686,-0.020000,0.620000,-15,79,-14.593947,79.449259,-14.593947,79.449259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.093312,-15.049933,59.817640,67.370748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551907,1.401155,0.136597,0.014181,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.847135,mpc-p,0,-126.340000,54.885000,8.403685,8.502368,8.420000,8.595000,-0.016315,-0.092632,-9.605862,0.091484,1.067318,0.091484,-9.605862,-0.060000,0.690000,-24,104,-23.792940,103.912529,-23.792940,103.912529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.792790,-15.029674,49.849084,58.547053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557802,1.413841,0.210096,0.016509,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.857061,mpc-p,0,-126.340000,54.885000,8.294917,8.532237,8.340000,8.595000,-0.045083,-0.062763,-9.361904,-1.372266,1.677214,-1.372266,-9.361904,-0.110000,0.890000,-25,97,-25.469627,97.356445,-25.469627,97.356445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.322976,-15.174713,42.741648,52.676620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553533,1.402427,0.197273,0.013457,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.867137,mpc-p,0,-126.340000,54.885000,8.181983,8.558157,8.250000,8.595000,-0.068017,-0.036843,-10.032790,0.274453,1.372266,0.274453,-10.032790,-0.190000,0.990000,-13,72,-13.097814,72.402010,-13.097814,72.402010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.404550,-14.642508,40.176281,49.915020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559000,1.411267,0.207396,0.016002,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.877134,mpc-p,0,-126.340000,54.885000,8.067410,8.579398,8.150000,8.625000,-0.082590,-0.045602,-10.459717,2.531068,1.616224,2.531068,-10.459717,-0.170000,0.920000,-13,54,-13.035841,53.822840,-13.035841,53.822840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.462813,-13.649543,43.502564,53.668242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557596,1.493327,0.186967,0.014368,0.500157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.887135,mpc-p,0,-126.340000,54.885000,7.950251,8.596109,8.060000,8.655000,-0.109749,-0.058891,-11.008623,2.836017,1.372266,2.836017,-11.008623,-0.130000,0.760000,-18,60,-17.680731,59.505484,-17.680731,59.505484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.756647,-12.896778,52.528342,63.625174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557304,1.410595,0.180734,0.014641,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.897137,mpc-p,0,-126.340000,54.885000,7.830531,8.608209,7.960000,8.665000,-0.129469,-0.056791,-10.398727,0.152474,1.128308,0.152474,-10.398727,-0.110000,0.690000,-31,84,-30.930775,83.962387,-30.930775,83.962387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.376490,-12.702280,50.175459,61.799378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557763,1.409618,0.179655,0.014601,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.907136,mpc-p,0,-126.340000,54.885000,7.708279,8.615632,7.860000,8.665000,-0.151721,-0.049368,-9.910810,-2.957996,1.677214,-2.957996,-9.910810,-0.180000,0.740000,-32,102,-32.491132,102.189640,-32.491132,102.189640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.276755,-12.505915,41.900264,54.218694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556924,1.415539,0.210463,0.014943,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.917136,mpc-p,0,-126.340000,54.885000,7.583490,8.618327,7.760000,8.635000,-0.176510,-0.016673,-11.313571,-4.238777,1.677214,-4.238777,-11.313571,-0.240000,0.800000,-17,106,-17.340918,106.446548,-17.340918,106.446548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.752298,-11.623405,34.704757,46.815128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556964,1.410035,0.217617,0.015019,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.927068,mpc-p,0,-126.340000,54.885000,7.457066,8.616280,7.640000,8.625000,-0.182934,-0.008720,-12.045446,-1.189297,1.372266,-1.189297,-12.045446,-0.190000,0.990000,-17,61,-17.048207,60.833178,-17.048207,60.833178,0.000000,0.613371,0.000000,64.000000,0.000000,0.000000,38.585543,-12.010633,34.069214,47.155703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578342,1.446420,0.286681,0.019740,0.500392,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.936985,mpc-p,0,-126.340000,54.885000,7.328392,8.609501,7.520000,8.635000,-0.191608,-0.025499,-12.716332,2.226120,1.494245,2.226120,-12.716332,-0.180000,0.890000,-14,34,-13.648173,33.526991,-13.648173,33.526991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.174046,-10.787861,52.229700,63.954635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545091,1.591862,0.240926,0.025551,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.947680,mpc-p,0,-126.340000,54.885000,7.186970,8.596861,7.380000,8.655000,-0.193030,-0.058139,-13.387218,1.433256,1.433256,1.433256,-13.387218,-0.120000,0.620000,-18,55,-18.035939,55.142960,-18.035939,55.142960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.328153,-9.011907,66.495686,80.528929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574662,1.537844,0.205145,0.017967,0.502423,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.956983,mpc-p,0,-126.340000,54.885000,7.061776,8.581354,7.260000,8.645000,-0.198224,-0.063646,-13.143259,-2.836017,1.677214,-2.836017,-13.143259,-0.120000,0.550000,-25,93,-25.144418,92.750777,-25.144418,92.750777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.594484,-8.373811,60.004371,71.688523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545854,1.748540,0.285085,0.037161,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.966996,mpc-p,0,-126.340000,54.885000,6.924827,8.559964,7.140000,8.595000,-0.215173,-0.035036,-13.143259,-6.983309,1.433256,-6.983309,-13.143259,-0.160000,0.630000,-26,112,-26.151635,112.450000,-26.151635,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.365644,-7.760522,49.861854,60.387672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559530,1.451669,0.246721,0.021659,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.976984,mpc-p,0,-126.340000,54.885000,6.786057,8.533780,7.000000,8.545000,-0.213943,-0.011220,-13.814145,-6.739351,2.104141,-6.739351,-13.814145,-0.200000,0.970000,-17,84,-17.494141,84.327351,-17.494141,84.327351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.134586,-7.288251,42.942047,53.352615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554323,1.617671,0.272238,0.015920,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.987009,mpc-p,0,-126.340000,54.885000,6.644687,8.502640,6.850000,8.515000,-0.205313,-0.012360,-15.094927,-3.079975,2.165131,-3.079975,-15.094927,-0.190000,0.960000,-6,49,-6.436041,48.722576,-6.436041,48.722576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.403782,-5.416742,47.173859,55.071475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542105,1.440841,0.194328,0.014888,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.996988,mpc-p,0,-126.340000,54.885000,6.502041,8.466840,6.700000,8.505000,-0.197959,-0.038160,-16.558677,0.213464,2.348100,0.213464,-16.558677,-0.130000,0.720000,0,35,-0.099930,34.769624,-0.099930,34.769624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.215959,-3.248175,61.120997,72.835400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555716,1.612402,0.229884,0.015761,0.500479,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.006988,mpc-p,0,-126.340000,54.885000,6.357269,8.426183,6.550000,8.495000,-0.192731,-0.068817,-16.314719,-1.189297,1.738204,-1.189297,-16.314719,-0.040000,0.550000,-15,53,-15.342465,53.496455,-15.342465,53.496455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.519093,-1.748452,72.826299,82.752699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564431,1.634517,0.234682,0.025784,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.016987,mpc-p,0,-126.340000,54.885000,6.210856,8.380797,6.400000,8.455000,-0.189144,-0.074203,-14.363051,-6.495393,1.555235,-6.495393,-14.363051,-0.050000,0.520000,-36,95,-35.942601,95.033454,-35.942601,95.033454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.137798,-0.667182,66.152353,72.110150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562721,1.474681,0.236553,0.028207,0.500392,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.027021,mpc-p,0,-126.340000,54.885000,6.062428,8.330550,6.250000,8.385000,-0.187572,-0.054450,-14.180083,-9.483883,2.226120,-9.483883,-14.180083,-0.130000,0.720000,-32,100,-31.681276,100.407145,-31.681276,100.407145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.936661,0.040993,53.449137,59.253809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567852,1.525138,0.297796,0.025691,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.037249,mpc-p,0,-126.340000,54.885000,5.909742,8.274546,6.080000,8.305000,-0.170258,-0.030454,-15.887791,-8.386070,2.653048,-8.386070,-15.887791,-0.240000,0.720000,-2,89,-1.743971,88.987698,-1.743971,88.987698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.968945,2.143259,47.604782,51.594242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561361,1.761606,0.265157,0.032246,0.508296,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.046986,mpc-p,0,-126.340000,54.885000,5.763267,8.216818,5.940000,8.255000,-0.176733,-0.038182,-17.717479,-4.299767,2.226120,-4.299767,-17.717479,-0.170000,0.920000,8,44,7.903480,31.611276,7.903480,31.611276,0.000000,12.376422,0.000000,64.000000,0.000000,0.000000,41.990733,3.779839,51.721220,60.055211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584634,1.781388,0.336637,0.032201,0.509078,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.056990,mpc-p,0,-126.340000,54.885000,5.611853,8.153117,5.760000,8.245000,-0.148147,-0.091883,-17.900448,-0.945339,1.982162,-0.945339,-17.900448,-0.030000,0.750000,-4,8,-4.067606,7.752660,-4.067606,7.752660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.352280,5.965450,72.785280,82.342968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587957,1.642880,0.255893,0.035748,0.501072,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.066989,mpc-p,0,-126.340000,54.885000,5.459758,8.085087,5.590000,8.235000,-0.130242,-0.149913,-17.595500,-2.226120,1.799193,-2.226120,-17.595500,0.020000,0.440000,-14,35,-14.166012,34.619524,-14.166012,34.619524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.878607,8.499486,96.401840,106.791565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569537,1.569389,0.242529,0.024019,0.500538,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.076989,mpc-p,0,-126.340000,54.885000,5.307118,8.012800,5.410000,8.175000,-0.102882,-0.162200,-16.924615,-8.569039,2.287110,-8.569039,-16.924615,-0.030000,0.340000,-16,80,-15.593401,90.843284,-15.593401,90.843284,0.000000,-11.223759,0.000000,64.000000,0.000000,0.000000,50.203835,11.499915,86.847904,96.902380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548504,1.437960,0.205063,0.013245,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.087007,mpc-p,0,-126.340000,54.885000,5.153907,7.936242,5.250000,8.065000,-0.096093,-0.128758,-16.863625,-14.850968,2.043152,-14.850968,-16.863625,-0.060000,0.560000,-15,112,-14.895513,112.450000,-14.895513,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.941268,15.854218,75.637903,84.370943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548417,1.407776,0.197480,0.012496,0.502499,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.097069,mpc-p,0,-126.340000,54.885000,4.999949,7.855296,5.090000,7.925000,-0.090051,-0.069704,-17.229563,-15.582843,2.287110,-15.582843,-17.229563,-0.120000,0.830000,-3,105,-3.403033,104.847431,-3.403033,104.847431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.675924,19.925456,68.181587,76.904530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556105,1.407992,0.218053,0.012495,0.500183,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.107005,mpc-p,0,-126.340000,54.885000,4.848109,7.771524,4.910000,7.815000,-0.061891,-0.043476,-18.266386,-10.764665,2.531068,-10.764665,-18.266386,-0.060000,1.000000,4,60,4.093047,46.742613,4.093047,46.742613,0.000000,13.104818,0.000000,64.000000,0.000000,0.000000,50.331155,24.042250,71.783426,81.269384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547375,1.412967,0.182510,0.013206,0.500401,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.117006,mpc-p,0,-126.340000,54.885000,4.695711,7.683492,4.730000,7.745000,-0.034289,-0.061508,-18.571334,-3.811850,1.921172,-3.811850,-18.571334,-0.020000,0.860000,9,15,8.948372,-5.618261,8.948372,-5.618261,0.000000,20.465692,0.000000,64.000000,0.000000,0.000000,47.986395,27.243341,84.683935,97.951995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558668,1.406167,0.144058,0.012175,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.127064,mpc-p,0,-126.340000,54.885000,4.543132,7.591351,4.540000,7.725000,0.003132,-0.133649,-19.120240,-1.982162,2.592058,-1.982162,-19.120240,0.020000,0.530000,15,-3,14.685127,-2.759877,14.685127,-2.759877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.793594,29.234158,98.764091,114.871662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564414,1.406416,0.144170,0.012105,0.507392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.137134,mpc-p,0,-126.340000,54.885000,4.391329,7.495638,4.360000,7.675000,0.031329,-0.179362,-17.839459,-6.739351,1.494245,-6.739351,-17.839459,0.060000,0.270000,0,42,0.482586,50.841268,0.482586,50.841268,0.000000,-8.601145,0.000000,64.000000,0.000000,0.000000,50.884456,32.140307,109.112731,126.046194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557508,1.413737,0.180819,0.012548,0.500531,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.147006,mpc-p,0,-126.340000,54.885000,4.243739,7.398633,4.190000,7.575000,0.053739,-0.176367,-15.643833,-14.667999,1.921172,-14.667999,-15.643833,0.060000,0.290000,-20,87,-20.019967,111.868171,-20.019967,111.868171,0.000000,-24.628048,0.000000,64.000000,0.000000,0.000000,55.839034,35.427998,98.842119,110.700192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550234,1.405566,0.186880,0.013095,0.500522,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.157140,mpc-p,0,-126.340000,54.885000,4.093740,7.295943,4.040000,7.405000,0.053740,-0.109057,-13.936124,-20.218053,1.982162,-20.218053,-13.936124,0.030000,0.570000,-33,112,-33.119106,112.450000,-33.119106,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.550288,38.475307,87.060123,99.523530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558694,1.414824,0.240895,0.013596,0.500277,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.167006,mpc-p,0,-126.340000,54.885000,3.949463,7.193134,3.900000,7.225000,0.049463,-0.031866,-13.692166,-19.547167,1.433256,-19.547167,-13.692166,-0.110000,0.860000,-16,109,-16.408753,108.626516,-16.408753,108.626516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.219638,41.447996,80.675444,94.429139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560917,1.413161,0.272422,0.014460,0.500254,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.177062,mpc-p,0,-126.340000,54.885000,3.804470,7.085662,3.760000,7.065000,0.044470,0.020662,-13.875134,-13.997114,1.006328,-13.997114,-13.875134,-0.160000,1.000000,-2,64,-1.950671,50.913877,-1.950671,50.913877,0.000000,12.712640,0.000000,64.000000,0.000000,0.000000,55.364714,45.795781,84.300096,107.058189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554516,1.405434,0.223038,0.013415,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.187144,mpc-p,0,-126.340000,54.885000,3.661468,6.975389,3.630000,6.975000,0.031468,0.000389,-14.058103,-6.373413,1.067318,-6.373413,-14.058103,-0.100000,0.890000,-1,19,-0.602418,-8.780725,-0.602418,-8.780725,0.000000,27.407241,0.000000,64.000000,0.000000,0.000000,49.762476,49.395193,94.010906,126.545941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557268,1.414738,0.177402,0.015176,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.197090,mpc-p,0,-126.340000,54.885000,3.523013,6.864344,3.500000,6.945000,0.023013,-0.080656,-13.509197,-3.323933,1.677214,-3.323933,-13.509197,-0.010000,0.560000,-12,-15,-12.382212,-14.952069,-12.382212,-14.952069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.286813,50.122677,105.050694,137.793895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548026,1.415935,0.174572,0.017380,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.207135,mpc-p,0,-126.340000,54.885000,3.386101,6.750133,3.370000,6.895000,0.016101,-0.144867,-11.374561,-6.251434,1.311276,-6.251434,-11.374561,-0.050000,0.220000,-26,30,-26.018808,31.046864,-26.018808,31.046864,0.000000,-0.998933,0.000000,64.000000,0.000000,0.000000,53.633874,50.322205,115.024594,146.433434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557786,1.416626,0.178361,0.014920,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.217132,mpc-p,0,-126.340000,54.885000,3.253016,6.634610,3.260000,6.795000,-0.006984,-0.160390,-10.642686,-13.570186,1.067318,-13.570186,-10.642686,-0.110000,0.190000,-29,75,-28.726003,93.287606,-28.726003,93.287606,0.000000,-18.239675,0.000000,64.000000,0.000000,0.000000,60.503822,50.229434,97.142948,122.520338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556712,1.415963,0.190983,0.015300,0.500170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.227136,mpc-p,0,-126.340000,54.885000,3.123304,6.517394,3.160000,6.635000,-0.036696,-0.117606,-10.520706,-19.974095,0.518412,-19.974095,-10.520706,-0.210000,0.380000,-20,112,-19.714977,112.450000,-19.714977,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.952124,52.385353,92.546870,116.428857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557456,1.414587,0.216980,0.014300,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.237133,mpc-p,0,-126.340000,54.885000,2.997401,6.398859,3.060000,6.435000,-0.062599,-0.036141,-10.215758,-21.742793,0.396432,-21.742793,-10.215758,-0.210000,0.750000,-21,112,-21.299703,112.449978,-21.299703,112.449978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.079028,56.804355,94.711677,123.809551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557494,1.416161,0.252361,0.014764,0.501184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.247129,mpc-p,0,-126.340000,54.885000,2.875508,6.279179,2.950000,6.255000,-0.074492,0.024179,-10.886644,-16.558677,0.640391,-16.558677,-10.886644,-0.190000,0.960000,-13,67,-13.092740,59.733434,-13.092740,59.733434,0.000000,7.716544,0.000000,64.000000,0.000000,0.000000,64.362793,62.943856,103.625564,138.740673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557049,1.415600,0.296224,0.014488,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.257058,mpc-p,0,-126.340000,54.885000,2.758635,6.159378,2.840000,6.155000,-0.081365,0.004378,-10.947634,-8.873987,0.579401,-8.873987,-10.947634,-0.140000,0.890000,-11,22,-11.217443,-3.422193,-11.217443,-3.422193,0.000000,25.872172,0.000000,64.000000,0.000000,0.000000,62.716647,68.287230,110.057780,153.847789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552140,1.407051,0.141459,0.014771,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.267136,mpc-p,0,-126.340000,54.885000,2.644560,6.037088,2.730000,6.105000,-0.085440,-0.067912,-11.069613,-3.445913,0.579401,-3.445913,-11.069613,-0.130000,0.570000,-5,-23,-5.177269,-27.717733,-5.177269,-27.717733,0.000000,5.167712,0.000000,64.000000,0.000000,0.000000,64.487014,69.595386,113.754137,156.908993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557352,1.421366,0.180085,0.015550,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.277129,mpc-p,0,-126.340000,54.885000,2.536218,5.915380,2.630000,6.055000,-0.093782,-0.139620,-10.581696,-4.665705,0.274453,-4.665705,-10.581696,-0.090000,0.200000,-12,8,-11.757191,7.524943,-11.757191,7.524943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.653702,69.774608,120.187643,159.504636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562186,1.786638,0.226910,0.033325,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.286983,mpc-p,0,-126.340000,54.885000,2.434263,5.795158,2.530000,5.955000,-0.095737,-0.159842,-8.873987,-12.472374,-0.091484,-12.472374,-8.873987,-0.090000,0.110000,-27,53,-27.339603,79.778169,-27.339603,79.778169,0.000000,-27.253226,0.000000,64.000000,0.000000,0.000000,77.562747,68.741855,116.385397,144.820760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546955,1.452107,0.179316,0.016699,0.500528,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.296987,mpc-p,0,-126.340000,54.885000,2.335939,5.673137,2.460000,5.785000,-0.124061,-0.111863,-8.203101,-20.827949,0.152474,-20.827949,-8.203101,-0.150000,0.260000,-28,98,-28.281378,112.450000,-28.281378,112.450000,0.000000,-14.925057,0.000000,64.000000,0.000000,0.000000,83.332960,69.372748,111.632132,133.546566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566912,1.588531,0.406751,0.026334,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.306984,mpc-p,0,-126.340000,54.885000,2.243112,5.551472,2.380000,5.565000,-0.136888,-0.013528,-7.471226,-24.487325,0.274453,-24.487325,-7.471226,-0.190000,0.590000,-27,112,-27.205117,112.450000,-27.205117,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.990813,72.665768,112.593556,137.662725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548386,1.551558,0.278108,0.027544,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.317097,mpc-p,0,-126.340000,54.885000,2.154932,5.428911,2.300000,5.345000,-0.145068,0.083911,-8.203101,-21.010918,0.396432,-21.010918,-8.203101,-0.230000,0.880000,-9,104,-9.415957,103.630673,-9.415957,103.630673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.534767,78.721942,118.237799,150.767489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580063,1.527532,0.321578,0.018265,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.326984,mpc-p,0,-126.340000,54.885000,2.074486,5.309842,2.220000,5.205000,-0.145514,0.104842,-9.056956,-13.143259,0.030495,-13.143259,-9.056956,-0.170000,0.970000,2,59,1.786990,30.701852,1.786990,30.701852,0.000000,27.928821,0.000000,64.000000,0.000000,0.000000,78.166404,85.432359,123.471905,167.673874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548478,1.622184,0.254132,0.021350,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.336981,mpc-p,0,-126.340000,54.885000,1.999117,5.190451,2.140000,5.155000,-0.140883,0.035451,-8.934977,-2.714037,0.457422,-2.714037,-8.934977,-0.090000,0.840000,3,14,2.870318,-50.894011,2.870318,-50.894011,0.000000,64.524684,0.000000,64.000000,0.000000,0.000000,74.017663,87.952436,127.950502,174.469184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540637,1.420218,0.149691,0.013401,0.500517,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.347071,mpc-p,0,-126.340000,54.885000,1.929289,5.071196,2.060000,5.165000,-0.130711,-0.093804,-7.593205,3.201954,0.579401,3.201954,-7.593205,-0.040000,0.490000,-6,-31,-5.579359,-77.817569,-5.579359,-77.817569,0.000000,46.448242,0.000000,64.000000,0.000000,0.000000,74.403982,83.884975,129.925168,169.375599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551193,1.414827,0.149587,0.013600,0.500480,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.357068,mpc-p,0,-126.340000,54.885000,1.866441,4.954520,2.000000,5.185000,-0.133559,-0.230480,-5.214611,1.860183,0.091484,1.860183,-5.214611,-0.020000,0.120000,-25,-44,-25.123435,-43.541127,-25.123435,-43.541127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.855992,77.889227,134.097700,166.851468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552421,1.409208,0.145891,0.013373,0.500379,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.367044,mpc-p,0,-126.340000,54.885000,1.810145,4.839800,1.960000,5.155000,-0.149855,-0.315200,-3.262944,-6.556382,-0.030495,-6.556382,-3.262944,-0.090000,0.010000,-35,1,-34.572280,30.555423,-34.572280,30.555423,0.000000,-29.096551,0.000000,64.000000,0.000000,0.000000,87.163928,73.727151,134.843175,165.496203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570991,1.418629,0.192525,0.018751,0.500330,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.377138,mpc-p,0,-126.340000,54.885000,1.759820,4.725680,1.940000,5.025000,-0.180180,-0.299320,-2.165131,-15.033937,0.274453,-15.033937,-2.165131,-0.200000,-0.020000,-31,46,-30.970650,108.636270,-30.970650,108.636270,0.000000,-62.177397,0.000000,64.000000,0.000000,0.000000,91.654065,73.272458,128.066849,156.863394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558619,1.418743,0.204365,0.014657,0.500427,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.387147,mpc-p,0,-126.340000,54.885000,1.716610,4.614706,1.920000,4.805000,-0.203390,-0.190294,-2.104141,-25.097221,-0.457422,-25.097221,-2.104141,-0.310000,0.020000,-13,91,-13.417077,112.450000,-13.417077,112.450000,0.000000,-20.991127,0.000000,64.000000,0.000000,0.000000,90.903683,78.462445,123.285947,155.574152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558744,1.418592,0.206619,0.014785,0.500417,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.397144,mpc-p,0,-126.340000,54.885000,1.680183,4.506262,1.900000,4.505000,-0.219817,0.001262,-2.957996,-33.574776,-0.823360,-33.574776,-2.957996,-0.260000,0.370000,-1,112,-1.388976,112.450000,-1.388976,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.968496,87.624612,123.095494,164.052898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561512,1.418233,0.217248,0.014227,0.500463,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.407146,mpc-p,0,-126.340000,54.885000,1.650524,4.400373,1.880000,4.175000,-0.229476,0.225373,-2.043152,-32.842901,-0.457422,-32.842901,-2.043152,-0.120000,0.770000,-23,112,-23.377904,112.450000,-23.377904,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.615102,97.920915,128.333053,175.541200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559157,1.418980,0.279300,0.013623,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.417000,mpc-p,0,-126.340000,54.885000,1.627980,4.298805,1.860000,3.905000,-0.232020,0.393805,-0.396432,-28.207691,-1.433256,-28.207691,-0.396432,-0.100000,0.970000,-33,112,-32.967081,112.450000,-32.967081,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.698969,105.917994,134.192411,181.702430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556000,1.409561,0.233757,0.015768,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.427148,mpc-p,0,-126.340000,54.885000,1.611708,4.197272,1.850000,3.685000,-0.238292,0.512272,-1.128308,-18.205396,-0.213464,-18.205396,-1.128308,-0.210000,1.040000,-2,112,-1.943413,112.449969,-1.943413,112.449969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.254336,111.623899,136.179953,189.763476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559064,1.419544,0.307617,0.015802,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.437148,mpc-p,0,-126.340000,54.885000,1.602569,4.100474,1.850000,3.565000,-0.247431,0.535474,-1.494245,-8.386070,0.213464,-8.386070,-1.494245,-0.160000,1.070000,9,67,9.314559,36.580240,9.314559,36.580240,0.000000,30.869729,0.000000,64.000000,0.000000,0.000000,51.140664,112.493005,140.019621,196.799692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558673,1.418444,0.367249,0.013837,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.447137,mpc-p,0,-126.340000,54.885000,1.600248,4.007183,1.840000,3.545000,-0.239752,0.462183,-0.091484,2.165131,-0.030495,2.165131,-0.091484,-0.060000,0.900000,-2,22,-1.964438,-37.787677,-1.964438,-37.787677,0.000000,60.237646,0.000000,64.000000,0.000000,0.000000,44.857605,108.269026,140.279101,198.900551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557231,1.418566,0.193929,0.016055,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.457135,mpc-p,0,-126.340000,54.885000,1.604698,3.917415,1.850000,3.605000,-0.245302,0.312415,1.372266,7.532216,-0.884349,7.532216,1.372266,-0.010000,0.570000,-15,-23,-14.845995,-59.512678,-14.845995,-59.512678,0.000000,36.962647,0.000000,64.000000,0.000000,0.000000,47.356277,98.451774,140.912832,190.769979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557766,1.416918,0.178723,0.014716,0.500155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.467134,mpc-p,0,-126.340000,54.885000,1.615861,3.831406,1.860000,3.665000,-0.244139,0.166406,1.799193,5.031642,0.274453,5.031642,1.799193,-0.040000,0.190000,-13,-12,-12.807081,-11.504549,-12.807081,-11.504549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.735551,88.084589,141.136082,184.137350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557376,1.425858,0.194664,0.016845,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.477138,mpc-p,0,-126.340000,54.885000,1.633664,3.749297,1.900000,3.655000,-0.266336,0.094297,3.140965,-3.262944,-0.152474,-3.262944,3.140965,-0.090000,0.030000,-20,33,-20.047986,71.844829,-20.047986,71.844829,0.000000,-38.349378,0.000000,64.000000,0.000000,0.000000,64.893782,81.162968,137.014986,179.853101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558730,1.418318,0.180076,0.016112,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.486987,mpc-p,0,-126.340000,54.885000,1.657570,3.672468,1.940000,3.565000,-0.282430,0.107468,4.726694,-13.448207,-0.640391,-13.448207,4.726694,-0.140000,0.080000,-29,78,-29.338055,112.450000,-29.338055,112.450000,0.000000,-33.954549,0.000000,64.000000,0.000000,0.000000,72.401787,80.791838,134.549201,173.996294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556161,1.416983,0.213072,0.014672,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.497064,mpc-p,0,-126.340000,54.885000,1.688453,3.598125,1.980000,3.385000,-0.291547,0.213125,3.445913,-22.413679,-1.128308,-22.413679,3.445913,-0.170000,0.380000,-12,112,-12.496405,112.450000,-12.496405,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.854469,85.112552,131.505984,170.606299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552083,1.409763,0.179425,0.014341,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.507140,mpc-p,0,-126.340000,54.885000,1.725682,3.528238,2.010000,3.165000,-0.284318,0.363238,2.653048,-23.206544,-0.152474,-23.206544,2.653048,-0.170000,0.750000,1,112,1.309734,112.450000,1.309734,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.222447,92.479302,134.713674,181.338062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558446,1.418892,0.292970,0.015909,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.516999,mpc-p,0,-126.340000,54.885000,1.768083,3.464298,2.030000,2.985000,-0.261917,0.479298,0.701380,-17.351542,0.091484,-17.351542,0.701380,-0.090000,0.950000,19,112,19.018699,112.450000,19.018699,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.898156,100.880355,137.945851,188.162143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558781,1.409132,0.254307,0.016383,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.527068,mpc-p,0,-126.340000,54.885000,1.817302,3.403642,2.040000,2.855000,-0.222698,0.548642,0.701380,-10.337738,-0.579401,-10.337738,0.701380,0.020000,1.040000,19,95,19.471107,94.537632,19.471107,94.537632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.790591,106.474204,139.746220,189.626515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553256,1.411691,0.277337,0.014711,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.537129,mpc-p,0,-126.340000,54.885000,1.872230,3.347843,2.060000,2.825000,-0.187770,0.522843,1.372266,-0.518412,-0.091484,-0.518412,1.372266,0.040000,0.990000,24,50,24.497343,18.956761,24.497343,18.956761,0.000000,30.580871,0.000000,64.000000,0.000000,0.000000,49.537089,108.430890,149.377114,196.520209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558717,1.418095,0.203865,0.014572,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.547145,mpc-p,0,-126.340000,54.885000,1.932398,3.297155,2.080000,2.875000,-0.147602,0.422155,1.860183,7.776174,-0.091484,7.776174,1.860183,0.070000,0.760000,30,5,29.851064,-32.837053,29.851064,-32.837053,0.000000,37.374685,0.000000,64.000000,0.000000,0.000000,44.442370,104.064757,147.368695,191.326246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557985,1.416100,0.174122,0.014310,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.557143,mpc-p,0,-126.340000,54.885000,1.997668,3.251484,2.110000,2.955000,-0.112332,0.296484,2.348100,8.995966,0.518412,8.995966,2.348100,0.140000,0.430000,26,-18,26.371005,-18.160406,26.371005,-18.160406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.046893,95.859979,150.215246,188.046437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557406,1.416561,0.180497,0.014555,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.567136,mpc-p,0,-126.340000,54.885000,2.067826,3.210835,2.150000,3.005000,-0.082174,0.205835,5.214611,3.628881,-0.030495,3.628881,5.214611,0.210000,0.130000,-3,27,-2.618312,51.035020,-2.618312,51.035020,0.000000,-24.195426,0.000000,64.000000,0.000000,0.000000,41.525780,88.810792,162.149738,193.791838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558638,1.416397,0.180377,0.014308,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.577061,mpc-p,0,-126.340000,54.885000,2.142104,3.175464,2.220000,2.975000,-0.077896,0.200464,6.556382,-6.312424,-0.579401,-6.312424,6.556382,0.180000,0.110000,-12,72,-12.248119,112.450000,-12.248119,112.450000,0.000000,-40.610406,0.000000,64.000000,0.000000,0.000000,44.822541,84.601372,155.785706,178.208327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555692,1.409520,0.161110,0.013771,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.587140,mpc-p,0,-126.340000,54.885000,2.221908,3.144702,2.300000,2.855000,-0.078092,0.289702,8.264091,-15.216906,-0.579401,-15.216906,8.264091,0.080000,0.370000,-12,112,-12.104251,112.450000,-12.104251,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.172736,86.841492,143.770363,175.167252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556645,1.416353,0.230621,0.015410,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.597135,mpc-p,0,-126.340000,54.885000,2.305083,3.119364,2.390000,2.705000,-0.084917,0.414364,8.691018,-17.351542,-0.396432,-17.351542,8.691018,0.040000,0.740000,-7,112,-6.568326,112.450000,-6.568326,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.746953,90.309768,140.966061,177.909386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557190,1.417898,0.265425,0.015045,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.607134,mpc-p,0,-126.340000,54.885000,2.391972,3.099195,2.470000,2.565000,-0.078028,0.534195,8.081122,-12.228415,-0.335443,-12.228415,8.081122,0.040000,0.950000,7,112,7.351187,112.450000,7.351187,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.432488,95.248421,143.160613,187.728302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558204,1.477120,0.256661,0.017271,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.617009,mpc-p,0,-126.340000,54.885000,2.481059,3.084373,2.550000,2.485000,-0.068941,0.599373,7.532216,-5.214611,-0.579401,-5.214611,7.532216,0.050000,1.040000,22,101,21.951604,101.145869,21.951604,101.145869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.390145,96.855421,145.041858,192.728967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573519,1.415725,0.309332,0.015431,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.627027,mpc-p,0,-126.340000,54.885000,2.574379,3.074517,2.630000,2.495000,-0.055621,0.579517,7.044299,3.628881,-0.335443,3.628881,7.044299,0.060000,1.020000,37,56,37.022096,34.485689,37.022096,34.485689,0.000000,21.660180,0.000000,64.000000,0.000000,0.000000,-6.533812,93.446621,145.414850,191.035774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538151,1.459094,0.229471,0.021348,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.637013,mpc-p,0,-126.340000,54.885000,2.669985,3.069876,2.700000,2.575000,-0.030015,0.494876,7.288257,10.764665,-0.396432,10.764665,7.288257,0.130000,0.820000,38,11,37.846003,-7.854255,37.846003,-7.854255,0.000000,19.000124,0.000000,64.000000,0.000000,0.000000,-19.281417,86.389158,139.127402,182.340308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548916,1.449724,0.205740,0.021345,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.647019,mpc-p,0,-126.340000,54.885000,2.767966,3.070395,2.780000,2.695000,-0.012034,0.375395,7.532216,12.899301,-0.274453,12.899301,7.532216,0.230000,0.470000,31,2,30.634697,1.545133,30.634697,1.545133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.747236,78.658127,141.603776,181.486168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544997,1.425759,0.162596,0.013713,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.657070,mpc-p,0,-126.340000,54.885000,2.868180,3.076093,2.870000,2.785000,-0.001820,0.291093,9.483883,7.837164,0.213464,7.837164,9.483883,0.310000,0.220000,6,47,6.434328,64.313284,6.434328,64.313284,0.000000,-17.768152,0.000000,64.000000,0.000000,0.000000,-38.130533,73.120101,152.994025,188.949133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550600,1.410878,0.139960,0.013426,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.667049,mpc-p,0,-126.340000,54.885000,2.969040,3.086836,2.980000,2.805000,-0.010960,0.281836,12.899301,-1.311276,-0.579401,-1.311276,12.899301,0.240000,0.280000,-17,92,-17.479092,112.450000,-17.479092,112.450000,0.000000,-20.904867,0.000000,64.000000,0.000000,0.000000,-42.074467,70.309778,144.462585,175.338906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555405,1.414853,0.179490,0.014402,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.677137,mpc-p,0,-126.340000,54.885000,3.071954,3.102792,3.120000,2.765000,-0.048046,0.337792,14.302062,-7.593205,-0.762370,-7.593205,14.302062,0.140000,0.570000,-23,112,-22.535151,112.450000,-22.535151,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.011116,70.495562,131.484507,167.435293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557693,1.422968,0.217596,0.013881,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.687067,mpc-p,0,-126.340000,54.885000,3.173745,3.123430,3.270000,2.695000,-0.096255,0.428430,13.631176,-7.715185,-0.823360,-7.715185,13.631176,0.070000,0.830000,-11,112,-11.212393,112.450000,-11.212393,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.893866,72.957881,136.228835,174.370359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553727,1.409889,0.212912,0.014917,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.697138,mpc-p,0,-126.340000,54.885000,3.277039,3.149280,3.410000,2.655000,-0.132961,0.494280,13.326228,-1.860183,0.152474,-1.860183,13.326228,0.050000,1.000000,-6,112,-5.683742,112.185907,-5.683742,112.185907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.188564,74.020090,142.266770,179.593268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560929,1.427759,0.320199,0.015207,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.707142,mpc-p,0,-126.340000,54.885000,3.379242,3.179767,3.540000,2.675000,-0.160758,0.504767,11.679509,5.519559,-0.030495,5.519559,11.679509,0.030000,1.060000,12,67,12.126153,53.112789,12.126153,53.112789,0.000000,14.073118,0.000000,64.000000,0.000000,0.000000,-67.322945,70.709297,139.275729,172.466771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557461,1.422139,0.293345,0.013930,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.716986,mpc-p,0,-126.340000,54.885000,3.478992,3.214350,3.660000,2.785000,-0.181008,0.429350,10.459717,13.509197,-0.762370,13.509197,10.459717,0.010000,0.910000,27,22,27.166743,-0.312146,27.166743,-0.312146,0.000000,22.498052,0.000000,64.000000,0.000000,0.000000,-73.314012,63.619508,131.125713,160.900222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538708,1.426869,0.148332,0.015355,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.727063,mpc-p,0,-126.340000,54.885000,3.579802,3.254346,3.760000,2.935000,-0.180198,0.319346,9.178935,16.314719,0.091484,16.314719,9.178935,0.060000,0.620000,33,-1,33.188698,-1.014100,33.188698,-1.014100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.749062,55.102410,124.264797,153.458028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557786,1.411750,0.142138,0.013824,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.737066,mpc-p,0,-126.340000,54.885000,3.678100,3.298516,3.860000,3.055000,-0.181900,0.243516,8.508050,11.252582,-0.335443,11.252582,8.508050,0.110000,0.270000,30,44,30.129760,70.646565,30.129760,70.646565,0.000000,-26.660664,0.000000,64.000000,0.000000,0.000000,-83.484899,49.993283,128.772300,164.145802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560428,1.410429,0.134710,0.013128,0.500235,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.747137,mpc-p,0,-126.340000,54.885000,3.774827,3.347352,3.960000,3.115000,-0.185173,0.232352,8.691018,2.531068,-0.518412,2.531068,8.691018,0.200000,0.280000,12,89,11.965828,112.450000,11.965828,112.450000,0.000000,-23.464100,0.000000,64.000000,0.000000,0.000000,-87.806831,48.768368,126.495870,162.208595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557553,1.423527,0.215044,0.015061,0.500246,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.757134,mpc-p,0,-126.340000,54.885000,3.868150,3.400011,4.050000,3.105000,-0.181850,0.295011,9.422894,-4.177788,-0.701380,-4.177788,9.422894,0.220000,0.560000,-3,112,-2.855723,112.450000,-2.855723,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.264673,50.887289,127.758252,162.671207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557896,1.419359,0.215285,0.014260,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.767133,mpc-p,0,-126.340000,54.885000,3.958348,3.456693,4.150000,3.065000,-0.191652,0.391693,9.666852,-4.543725,-0.518412,-4.543725,9.666852,0.150000,0.830000,-2,112,-2.197184,112.450000,-2.197184,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.577356,54.176568,131.068937,165.409588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557319,1.419869,0.267588,0.014813,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.777136,mpc-p,0,-126.340000,54.885000,4.045001,3.517259,4.240000,3.045000,-0.194999,0.472259,7.288257,-1.006328,0.091484,-1.006328,7.288257,0.110000,1.000000,20,112,20.334330,112.450000,20.334330,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.811048,56.704851,134.871920,168.572416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556877,1.419092,0.230197,0.014031,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.787140,mpc-p,0,-126.340000,54.885000,4.127612,3.581513,4.320000,3.075000,-0.192388,0.506513,5.763517,5.641538,0.213464,5.641538,5.763517,0.100000,1.060000,34,88,34.370575,87.534623,34.370575,87.534623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.947855,54.535470,132.661015,163.357762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556984,1.419269,0.268615,0.014690,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.797133,mpc-p,0,-126.340000,54.885000,4.205648,3.649190,4.390000,3.185000,-0.184352,0.464190,5.397580,13.021280,-0.518412,13.021280,5.397580,0.180000,0.990000,27,43,26.939411,33.810628,26.939411,33.810628,0.000000,8.723995,0.000000,64.000000,0.000000,0.000000,-104.161421,48.420341,128.430681,156.223765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558076,1.419715,0.192721,0.014762,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.807133,mpc-p,0,-126.340000,54.885000,4.278822,3.720228,4.440000,3.355000,-0.161178,0.365228,4.482736,18.266386,0.274453,18.266386,4.482736,0.260000,0.730000,24,10,24.060556,9.973907,24.060556,9.973907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.146211,39.345853,123.240537,154.198507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557331,1.419371,0.179656,0.014156,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.817003,mpc-p,0,-126.340000,54.885000,4.345800,3.793399,4.500000,3.525000,-0.154200,0.268399,4.909663,16.558677,0.274453,16.558677,4.909663,0.280000,0.420000,15,48,14.664869,48.107306,14.664869,48.107306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.503429,30.217662,122.069751,155.359516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541513,1.412434,0.155136,0.015595,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.827134,mpc-p,0,-126.340000,54.885000,4.408706,3.871455,4.560000,3.655000,-0.151294,0.216455,4.787684,10.642686,0.030495,10.642686,4.787684,0.240000,0.380000,15,93,15.094705,103.886868,15.094705,103.886868,0.000000,-10.779562,0.000000,64.000000,0.000000,0.000000,-124.812847,20.114596,116.911448,154.130448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558550,1.423506,0.204965,0.016866,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.837137,mpc-p,0,-126.340000,54.885000,4.464600,3.951248,4.620000,3.725000,-0.155400,0.226248,5.031642,4.421746,-0.884349,4.421746,5.031642,0.200000,0.620000,11,112,10.945710,112.450000,10.945710,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.682653,12.914159,116.408133,151.074174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558623,1.418510,0.210398,0.014582,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.847071,mpc-p,0,-126.340000,54.885000,4.513605,4.032957,4.670000,3.795000,-0.156395,0.237957,4.299767,5.946486,-0.213464,5.946486,4.299767,0.210000,0.880000,10,110,9.707365,109.879806,9.707365,109.879806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.391765,8.719270,121.270418,154.308334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554599,1.419108,0.217642,0.014773,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.857133,mpc-p,0,-126.340000,54.885000,4.556247,4.117998,4.720000,3.885000,-0.163753,0.232998,2.592058,10.032790,0.518412,10.032790,2.592058,0.160000,1.010000,25,67,24.592241,66.940774,24.592241,66.940774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.835364,5.637368,123.126181,154.409843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557432,1.419249,0.306749,0.014361,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.867050,mpc-p,0,-126.340000,54.885000,4.591023,4.203833,4.740000,4.025000,-0.148977,0.178833,1.189297,16.070760,1.128308,16.070760,1.189297,0.190000,0.890000,30,24,29.752222,24.393854,29.752222,24.393854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.168304,2.269562,124.765851,155.929499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552364,1.422166,0.143133,0.016277,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.877138,mpc-p,0,-126.340000,54.885000,4.618658,4.292968,4.760000,4.195000,-0.141342,0.097968,0.396432,18.815292,0.091484,18.815292,0.396432,0.250000,0.570000,23,25,23.361649,25.064000,23.361649,25.064000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.401340,-2.327008,122.224354,155.267228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561685,1.418082,0.176126,0.014875,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.887066,mpc-p,0,-126.340000,54.885000,4.637903,4.382259,4.780000,4.365000,-0.142097,0.017259,0.945339,15.399875,-0.518412,15.399875,0.945339,0.280000,0.380000,6,66,6.074336,66.311906,6.074336,66.311906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-147.892270,-7.775130,117.939886,153.905989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551315,1.414019,0.150887,0.013591,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.897059,mpc-p,0,-126.340000,54.885000,4.648992,4.473469,4.800000,4.485000,-0.151008,-0.011531,0.945339,9.666852,0.274453,9.666852,0.945339,0.230000,0.480000,1,106,0.512266,105.904206,0.512266,105.904206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-150.072742,-12.094484,111.859703,148.948568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551674,1.410584,0.169447,0.014151,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.907129,mpc-p,0,-126.340000,54.885000,4.651460,4.566486,4.810000,4.575000,-0.158540,-0.008514,-0.518412,6.922320,0.640391,6.922320,-0.518412,0.150000,0.750000,12,107,12.286419,106.952950,12.286419,106.952950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-151.417130,-13.583128,109.592081,141.554651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557013,1.417655,0.239895,0.015540,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.917131,mpc-p,0,-126.340000,54.885000,4.644980,4.659736,4.810000,4.675000,-0.165020,-0.015264,-1.128308,10.703675,0.579401,10.703675,-1.128308,0.150000,0.940000,9,62,9.169486,58.478595,9.169486,58.478595,0.000000,3.474354,0.000000,64.000000,0.000000,0.000000,-152.207000,-14.337450,109.807578,137.072833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559373,1.417818,0.254324,0.015378,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.927136,mpc-p,0,-126.340000,54.885000,4.629333,4.753629,4.790000,4.835000,-0.160667,-0.081371,-2.592058,16.253729,0.457422,16.253729,-2.592058,0.150000,0.840000,14,17,13.944205,14.291401,13.944205,14.291401,0.000000,2.661549,0.000000,64.000000,0.000000,0.000000,-151.696093,-14.702571,111.192091,136.622426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557666,1.418788,0.179251,0.015519,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.937134,mpc-p,0,-126.340000,54.885000,4.604306,4.847815,4.760000,5.005000,-0.155694,-0.157185,-4.055809,18.998261,0.457422,18.998261,-4.055809,0.130000,0.530000,20,11,20.402306,11.414609,20.402306,11.414609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-149.604254,-14.807515,111.982025,136.833522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557867,1.417738,0.190836,0.014856,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.947134,mpc-p,0,-126.340000,54.885000,4.569670,4.942141,4.730000,5.165000,-0.160330,-0.222859,-4.116798,14.972947,0.152474,14.972947,-4.116798,0.170000,0.300000,4,56,4.136935,58.955338,4.136935,58.955338,0.000000,-2.540729,0.000000,64.000000,0.000000,0.000000,-148.503793,-14.793985,113.370901,140.059655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555503,1.416098,0.187687,0.014402,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.957135,mpc-p,0,-126.340000,54.885000,4.525234,5.036346,4.700000,5.275000,-0.174766,-0.238654,-3.750861,7.349247,0.152474,7.349247,-3.750861,0.160000,0.380000,-13,101,-13.271094,112.449933,-13.271094,112.449933,0.000000,-11.035324,0.000000,64.000000,0.000000,0.000000,-147.118509,-15.144486,108.319494,139.695882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557243,1.416877,0.217402,0.015444,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.967051,mpc-p,0,-126.340000,54.885000,4.471332,5.129396,4.670000,5.335000,-0.198668,-0.205604,-3.323933,4.116798,0.762370,4.116798,-3.323933,0.100000,0.670000,-25,112,-24.552348,112.450000,-24.552348,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.688911,-13.049201,106.962825,135.042508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553914,1.409322,0.201335,0.014063,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.977069,mpc-p,0,-126.340000,54.885000,4.406792,5.222780,4.630000,5.395000,-0.223208,-0.172220,-3.994819,4.970653,0.274453,4.970653,-3.994819,0.090000,0.920000,-31,88,-30.788966,87.501803,-30.788966,87.501803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.579219,-8.626021,108.915901,129.829871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554601,1.410115,0.204826,0.013535,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.987135,mpc-p,0,-126.340000,54.885000,4.331602,5.315760,4.590000,5.495000,-0.258398,-0.179240,-5.519559,11.130602,0.945339,11.130602,-5.519559,0.010000,0.930000,-19,43,-19.257001,31.846718,-19.257001,31.846718,0.000000,10.655085,0.000000,64.000000,0.000000,0.000000,-145.481977,-5.420953,107.411245,123.488892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559316,1.416462,0.192356,0.015816,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.997089,mpc-p,0,-126.340000,54.885000,4.246965,5.406617,4.530000,5.625000,-0.283035,-0.218383,-7.654195,15.338885,0.396432,15.338885,-7.654195,-0.100000,0.710000,2,10,2.143701,10.232711,2.143701,10.232711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.199672,-3.760495,106.392127,120.267169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556741,1.417173,0.190722,0.014691,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.007055,mpc-p,0,-126.340000,54.885000,4.151918,5.496266,4.460000,5.775000,-0.308082,-0.278734,-8.752008,13.692166,0.213464,13.692166,-8.752008,-0.050000,0.430000,-9,40,-8.987414,39.762872,-8.987414,39.762872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.239467,-0.855421,101.647984,117.792559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557953,1.409412,0.153933,0.012979,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.017131,mpc-p,0,-126.340000,54.885000,4.045303,5.585322,4.370000,5.875000,-0.324697,-0.289678,-9.666852,7.227268,1.433256,7.227268,-9.666852,-0.020000,0.370000,-22,85,-22.398008,96.314558,-22.398008,96.314558,0.000000,-11.551686,0.000000,64.000000,0.000000,0.000000,-130.373912,0.724587,91.362500,105.129316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558633,1.417639,0.192122,0.017126,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.027097,mpc-p,0,-126.340000,54.885000,3.929403,5.671635,4.280000,5.915000,-0.350597,-0.243365,-9.971800,0.640391,1.189297,0.640391,-9.971800,-0.090000,0.570000,-29,112,-29.102997,112.450000,-29.102997,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.543284,2.459864,81.368226,94.951908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558290,1.418527,0.213330,0.014612,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.037134,mpc-p,0,-126.340000,54.885000,3.802209,5.756540,4.180000,5.935000,-0.377791,-0.178460,-10.825654,-0.030495,1.738204,-0.030495,-10.825654,-0.150000,0.850000,-29,112,-29.474377,112.450000,-29.474377,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.718244,4.545484,80.872309,91.908825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555310,1.417475,0.266175,0.014709,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.047135,mpc-p,0,-126.340000,54.885000,3.665056,5.838905,4.070000,5.965000,-0.404944,-0.126095,-12.167426,2.957996,0.884349,2.957996,-12.167426,-0.270000,1.020000,-14,81,-14.387348,80.671134,-14.387348,80.671134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.559103,6.741898,87.591953,96.124583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555903,1.416740,0.246816,0.014514,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.057056,mpc-p,0,-126.340000,54.885000,3.518779,5.918203,3.940000,6.045000,-0.421221,-0.126797,-15.338885,9.727842,2.043152,9.727842,-15.338885,-0.200000,0.970000,-4,36,-4.339471,25.953158,-4.339471,25.953158,0.000000,9.717977,0.000000,64.000000,0.000000,0.000000,-119.895178,7.153558,95.375023,105.565098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540159,1.410891,0.157953,0.014572,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.067139,mpc-p,0,-126.340000,54.885000,3.359774,5.996128,3.790000,6.155000,-0.430226,-0.158872,-15.460864,12.472374,1.616224,12.472374,-15.460864,-0.110000,0.690000,-25,21,-25.039701,21.362798,-25.039701,21.362798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.386012,7.086641,95.462200,109.403791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559362,1.433326,0.178000,0.016553,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.077135,mpc-p,0,-126.340000,54.885000,3.191968,6.070526,3.630000,6.265000,-0.438032,-0.194474,-15.948781,9.544873,1.433256,9.544873,-15.948781,-0.130000,0.430000,-33,63,-33.107722,62.650418,-33.107722,62.650418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.633500,6.732266,90.650435,107.610008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557179,1.417473,0.191802,0.016760,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.087058,mpc-p,0,-126.340000,54.885000,3.015495,6.141383,3.480000,6.325000,-0.464505,-0.183617,-16.497687,3.384923,2.165131,3.384923,-16.497687,-0.210000,0.490000,-35,108,-35.032986,108.112769,-35.032986,108.112769,0.000000,-0.462351,0.000000,64.000000,0.000000,0.000000,-104.121039,5.718001,76.686329,91.750907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555440,1.410768,0.176418,0.013095,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.097199,mpc-p,0,-126.340000,54.885000,2.825144,6.210516,3.320000,6.345000,-0.494856,-0.134484,-17.351542,-1.372266,1.921172,-1.372266,-17.351542,-0.270000,0.770000,-36,112,-36.342315,112.450000,-36.342315,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.592207,5.491091,69.737138,82.399162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581824,1.418231,0.228867,0.014745,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.107135,mpc-p,0,-126.340000,54.885000,2.629013,6.274862,3.150000,6.365000,-0.520987,-0.090138,-18.510344,0.152474,1.677214,0.152474,-18.510344,-0.300000,0.980000,-35,93,-35.487010,93.376515,-35.487010,93.376515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.324226,6.564683,68.731276,76.876756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556996,1.417032,0.241822,0.014789,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.117065,mpc-p,0,-126.340000,54.885000,2.423714,6.335645,2.960000,6.405000,-0.536286,-0.069355,-21.010918,5.397580,2.714037,5.397580,-21.010918,-0.310000,0.990000,-23,48,-22.544852,47.115526,-22.544852,47.115526,0.000000,1.260990,0.000000,64.000000,0.000000,0.000000,-90.507792,7.047279,70.778679,78.220363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552561,1.411736,0.181067,0.016662,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.127138,mpc-p,0,-126.340000,54.885000,2.206172,6.393552,2.750000,6.485000,-0.543828,-0.091448,-22.901596,8.995966,2.470079,8.995966,-22.901596,-0.280000,0.780000,-19,29,-19.224444,29.006616,-19.224444,29.006616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.694044,8.000979,76.093748,89.067367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558459,1.417378,0.179151,0.014125,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.137059,mpc-p,0,-126.340000,54.885000,1.983045,6.446738,2.530000,6.575000,-0.546955,-0.128262,-23.755450,7.654195,2.165131,7.654195,-23.755450,-0.220000,0.520000,-30,56,-29.809092,55.884725,-29.809092,55.884725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.117900,8.421939,76.536712,92.967509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553713,1.410780,0.144977,0.013578,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.147065,mpc-p,0,-126.340000,54.885000,1.749389,6.496368,2.300000,6.625000,-0.550611,-0.128632,-24.182377,2.226120,2.531068,2.226120,-24.182377,-0.210000,0.510000,-40,99,-40.015995,99.129361,-40.015995,99.129361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.069687,7.461657,66.347847,79.814771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562153,1.732992,0.235692,0.032256,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.156986,mpc-p,0,-126.340000,54.885000,1.509444,6.541473,2.060000,6.645000,-0.550556,-0.103527,-24.304356,-1.799193,2.775027,-1.799193,-24.304356,-0.280000,0.720000,-42,112,-41.770875,112.449943,-41.770875,112.449943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.519372,6.680894,56.799345,69.833197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548884,1.443392,0.247000,0.029386,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.167020,mpc-p,0,-126.340000,54.885000,1.258715,6.582812,1.810000,6.645000,-0.551285,-0.062188,-25.707117,-1.128308,2.775027,-1.128308,-25.707117,-0.350000,0.940000,-30,88,-29.814806,87.824966,-29.814806,87.824966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.156426,7.335185,54.373077,62.942720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560849,1.595356,0.286816,0.028227,0.502244,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.176986,mpc-p,0,-126.340000,54.885000,1.002022,6.619497,1.550000,6.675000,-0.547978,-0.055503,-26.926909,3.262944,3.506902,3.262944,-26.926909,-0.340000,0.970000,-26,44,-26.354792,44.179620,-26.354792,44.179620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.056298,8.130178,61.469015,71.183120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551201,1.449250,0.206653,0.016578,0.500349,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.186992,mpc-p,0,-126.340000,54.885000,0.736998,6.651838,1.270000,6.735000,-0.533002,-0.083162,-28.695608,6.007476,3.140965,6.007476,-28.695608,-0.300000,0.770000,-22,31,-21.908664,30.968296,-21.908664,30.968296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.403597,9.290624,66.120994,82.977361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570071,1.591653,0.232886,0.016894,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.196985,mpc-p,0,-126.340000,54.885000,0.465353,6.679559,0.970000,6.785000,-0.504647,-0.105441,-29.915400,4.421746,2.714037,4.421746,-29.915400,-0.250000,0.520000,-23,60,-23.002267,60.023120,-23.002267,60.023120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.987186,9.797813,66.671668,86.461445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546369,1.682403,0.240982,0.027738,0.502939,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.207100,mpc-p,0,-126.340000,54.885000,0.183724,6.702873,0.670000,6.805000,-0.486276,-0.102127,-30.403317,-1.067318,3.018985,-1.067318,-30.403317,-0.240000,0.530000,-28,102,-27.512382,101.581492,-27.512382,101.581492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.108108,9.410118,58.381009,73.702021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581884,1.597482,0.229826,0.019721,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.216985,mpc-p,0,-126.340000,54.885000,-0.097572,6.720973,0.370000,6.785000,-0.467572,-0.064027,-30.342327,-4.665705,3.323933,-4.665705,-30.342327,-0.250000,0.760000,-33,111,-33.329808,111.135391,-33.329808,111.135391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.612062,8.676702,51.176734,66.029815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560047,1.541017,0.257385,0.016481,0.500543,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.227008,mpc-p,0,-126.340000,54.885000,-0.388474,6.734537,0.060000,6.765000,-0.448474,-0.030463,-31.989046,-3.506902,3.872840,-3.506902,-31.989046,-0.290000,0.950000,-18,83,-18.488091,83.145783,-18.488091,83.145783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.240666,8.938022,49.370528,61.127890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556624,1.423683,0.318933,0.020348,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.237062,mpc-p,0,-126.340000,54.885000,-0.685636,6.743249,-0.260000,6.775000,-0.425636,-0.031751,-33.147849,1.250287,4.177788,1.250287,-33.147849,-0.280000,0.940000,-10,39,-10.483564,39.049552,-10.483564,39.049552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.376132,9.596099,58.758175,73.343984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555339,1.415861,0.155025,0.013874,0.500924,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.247065,mpc-p,0,-126.340000,54.885000,-0.986087,6.747012,-0.590000,6.805000,-0.396087,-0.057988,-32.964880,3.750861,3.140965,3.750861,-32.964880,-0.200000,0.700000,-23,31,-23.430551,31.247189,-23.430551,31.247189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.089860,10.423845,67.907337,86.323720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556047,1.414362,0.136596,0.013176,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.257064,mpc-p,0,-126.340000,54.885000,-1.290782,6.745856,-0.910000,6.835000,-0.380782,-0.089144,-31.989046,1.128308,2.897006,1.128308,-31.989046,-0.190000,0.490000,-39,65,-38.940789,64.557667,-38.940789,64.557667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.776291,9.556246,71.440144,86.007846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550235,1.417508,0.139963,0.015192,0.500536,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.267069,mpc-p,0,-126.340000,54.885000,-1.599546,6.739760,-1.220000,6.825000,-0.379546,-0.085240,-31.318161,-4.360757,3.567892,-4.360757,-31.318161,-0.280000,0.530000,-42,104,-41.637789,103.596591,-41.637789,103.596591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.078331,8.533683,57.178191,70.573338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549753,1.408444,0.158728,0.011648,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.277149,mpc-p,0,-126.340000,54.885000,-1.914029,6.728614,-1.540000,6.785000,-0.374029,-0.056386,-32.111026,-6.312424,3.933829,-6.312424,-32.111026,-0.370000,0.770000,-28,98,-28.472901,97.593728,-28.472901,97.593728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.252626,8.429375,48.412786,62.856187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567982,1.423254,0.269568,0.014676,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.287002,mpc-p,0,-126.340000,54.885000,-2.224313,6.712868,-1.870000,6.755000,-0.354313,-0.042132,-33.940714,-4.299767,4.055809,-4.299767,-33.940714,-0.350000,0.920000,-15,64,-14.543811,63.620483,-14.543811,63.620483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.462542,9.591635,53.956351,68.359297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562341,1.409525,0.170582,0.014271,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.297059,mpc-p,0,-126.340000,54.885000,-2.543428,6.691863,-2.220000,6.745000,-0.323428,-0.053137,-35.282485,-0.701380,4.177788,-0.701380,-35.282485,-0.270000,0.830000,-10,35,-9.681505,35.092799,-9.681505,35.092799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.346339,10.751896,66.432261,84.643899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552252,1.407731,0.138812,0.013686,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.307138,mpc-p,0,-126.340000,54.885000,-2.865190,6.665835,-2.560000,6.755000,-0.305190,-0.089165,-34.794568,0.213464,3.567892,0.213464,-34.794568,-0.220000,0.590000,-19,40,-19.055542,40.490969,-19.055542,40.490969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.889374,11.024539,76.545495,93.594627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556445,1.421593,0.180596,0.015460,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.317069,mpc-p,0,-126.340000,54.885000,-3.183612,6.635354,-2.900000,6.745000,-0.283612,-0.109646,-34.672589,-2.836017,2.836017,-2.836017,-34.672589,-0.190000,0.500000,-26,69,-25.699715,68.520112,-25.699715,68.520112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.557850,9.435877,75.702744,86.185941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552628,1.408820,0.143469,0.015891,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.327139,mpc-p,0,-126.340000,54.885000,-3.507392,6.599587,-3.230000,6.705000,-0.277392,-0.105413,-33.696755,-6.617372,3.628881,-6.617372,-33.696755,-0.220000,0.560000,-33,92,-33.396952,91.624243,-33.396952,91.624243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.618856,8.325460,63.195856,73.137653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557942,1.417784,0.193463,0.014354,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.337131,mpc-p,0,-126.340000,54.885000,-3.829103,6.559310,-3.570000,6.645000,-0.259103,-0.085690,-34.245662,-7.776174,4.360757,-7.776174,-34.245662,-0.300000,0.750000,-19,82,-19.447380,82.417153,-19.447380,82.417153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.218400,8.069753,53.602258,63.555350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557115,1.417252,0.201985,0.014048,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.347135,mpc-p,0,-126.340000,54.885000,-4.151056,6.514280,-3.910000,6.605000,-0.241056,-0.090720,-35.221495,-5.885497,3.933829,-5.885497,-35.221495,-0.300000,0.830000,-8,54,-7.783366,54.294093,-7.783366,54.294093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.824103,8.943159,59.573790,71.814179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556649,1.417767,0.180747,0.013963,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.357069,mpc-p,0,-126.340000,54.885000,-4.470171,6.464971,-4.270000,6.565000,-0.200171,-0.100029,-35.892381,-2.957996,3.262944,-2.957996,-35.892381,-0.220000,0.690000,-6,37,-5.532836,36.882833,-5.532836,36.882833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.977934,9.643929,71.755869,86.024070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551494,1.407525,0.140053,0.012881,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.367070,mpc-p,0,-126.340000,54.885000,-4.790339,6.410788,-4.630000,6.545000,-0.160339,-0.134212,-35.953370,-2.592058,3.323933,-2.592058,-35.953370,-0.160000,0.540000,-8,40,-7.580570,40.121696,-7.580570,40.121696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.429076,9.055104,80.751765,91.043772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553401,1.407360,0.133824,0.013081,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.377147,mpc-p,0,-126.340000,54.885000,-5.111325,6.351675,-4.990000,6.515000,-0.121325,-0.163325,-34.794568,-5.702528,3.567892,-5.702528,-34.794568,-0.150000,0.480000,-15,65,-15.464059,64.892476,-15.464059,64.892476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.738087,8.191771,80.471627,87.261155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566889,1.417269,0.179499,0.015100,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.387072,mpc-p,0,-126.340000,54.885000,-5.425381,6.289122,-5.320000,6.455000,-0.105381,-0.165878,-33.147849,-8.873987,3.689871,-8.873987,-33.147849,-0.170000,0.540000,-26,82,-26.350851,82.274918,-26.350851,82.274918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.209387,7.799353,69.674535,73.707926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554568,1.406332,0.139205,0.013673,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.396983,mpc-p,0,-126.340000,54.885000,-5.736512,6.222460,-5.640000,6.375000,-0.096512,-0.152540,-31.806078,-9.910810,3.323933,-9.910810,-31.806078,-0.210000,0.680000,-32,76,-32.221657,75.910321,-32.221657,75.910321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.764413,7.659751,60.463955,66.005199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550942,1.414663,0.155746,0.012470,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.407134,mpc-p,0,-126.340000,54.885000,-6.052097,6.149958,-5.950000,6.305000,-0.102097,-0.155042,-31.196182,-7.349247,2.470079,-7.349247,-31.196182,-0.250000,0.750000,-30,44,-30.362186,44.394166,-30.362186,44.394166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.801771,7.208692,60.438186,68.153348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556584,1.417873,0.183745,0.016324,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.417059,mpc-p,0,-126.340000,54.885000,-6.357177,6.075056,-6.250000,6.245000,-0.107177,-0.169944,-31.074202,-5.153621,2.348100,-5.153621,-31.074202,-0.300000,0.630000,-21,32,-21.055241,31.534046,-21.055241,31.534046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.282581,6.820670,70.296521,81.409734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555625,1.406801,0.143126,0.013110,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.427138,mpc-p,0,-126.340000,54.885000,-6.663002,5.995063,-6.560000,6.195000,-0.103002,-0.199937,-30.769254,-5.641538,2.836017,-5.641538,-30.769254,-0.280000,0.480000,-21,43,-20.672532,42.852478,-20.672532,42.852478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.655088,6.864682,74.130983,88.253838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555592,1.414291,0.177960,0.014184,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.437133,mpc-p,0,-126.340000,54.885000,-6.961904,5.911954,-6.860000,6.135000,-0.101904,-0.223046,-30.098369,-8.569039,3.079975,-8.569039,-30.098369,-0.260000,0.450000,-25,65,-25.470695,64.643231,-25.470695,64.643231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.635442,7.342798,73.267918,84.339198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556616,1.414242,0.178868,0.015495,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.447061,mpc-p,0,-126.340000,54.885000,-7.254067,5.825809,-7.160000,6.055000,-0.094067,-0.229191,-28.573629,-10.703675,3.201954,-10.703675,-28.573629,-0.270000,0.530000,-34,71,-33.515250,71.484395,-33.515250,71.484395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.932318,8.317183,67.252422,75.904967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552075,1.406175,0.140176,0.012531,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.457067,mpc-p,0,-126.340000,54.885000,-7.543343,5.735509,-7.440000,5.965000,-0.103343,-0.229491,-28.085712,-10.520706,2.531068,-10.520706,-28.085712,-0.310000,0.640000,-30,57,-29.787454,56.712931,-29.787454,56.712931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.352672,9.138341,62.905804,71.524523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555177,1.410446,0.140410,0.013569,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.467142,mpc-p,0,-126.340000,54.885000,-7.828952,5.641213,-7.720000,5.875000,-0.108952,-0.233787,-27.902743,-9.117946,2.409089,-9.117946,-27.902743,-0.320000,0.600000,-25,44,-24.658870,44.481050,-24.658870,44.481050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.037331,10.504479,66.293707,78.467390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564599,1.412391,0.175423,0.015717,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.477065,mpc-p,0,-126.340000,54.885000,-8.104321,5.545184,-7.990000,5.795000,-0.114321,-0.249816,-27.536805,-8.020133,2.104141,-8.020133,-27.536805,-0.350000,0.550000,-18,35,-17.872508,35.320510,-17.872508,35.320510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.504150,11.203450,69.030642,82.785395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553151,1.404280,0.138404,0.012683,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.487143,mpc-p,0,-126.340000,54.885000,-8.377598,5.444612,-8.270000,5.725000,-0.107598,-0.280388,-27.414826,-8.264091,2.165131,-8.264091,-27.414826,-0.270000,0.430000,-22,43,-21.992134,42.607754,-21.992134,42.607754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.084908,11.424517,75.265953,87.864406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557756,1.409253,0.180902,0.015038,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.497132,mpc-p,0,-126.340000,54.885000,-8.641811,5.342046,-8.530000,5.655000,-0.111811,-0.312954,-26.743941,-10.093779,2.470079,-10.093779,-26.743941,-0.250000,0.430000,-26,52,-26.075856,52.366720,-26.075856,52.366720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.934659,11.602164,75.263927,84.012198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555844,1.408376,0.176657,0.013180,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.507077,mpc-p,0,-126.340000,54.885000,-8.897895,5.237270,-8.780000,5.555000,-0.117895,-0.317730,-25.158211,-11.252582,2.043152,-11.252582,-25.158211,-0.250000,0.480000,-36,54,-35.604821,54.428878,-35.604821,54.428878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.623416,12.231193,73.315481,80.308004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556979,1.403318,0.140346,0.013800,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.517065,mpc-p,0,-126.340000,54.885000,-9.147853,5.129509,-9.030000,5.445000,-0.117853,-0.315491,-24.548315,-11.557530,1.738204,-11.557530,-24.548315,-0.340000,0.510000,-25,52,-24.659715,52.019847,-24.659715,52.019847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.362260,12.712253,69.079381,75.803275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555079,1.805345,0.250043,0.032723,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.526991,mpc-p,0,-126.340000,54.885000,-9.388768,5.020082,-9.280000,5.345000,-0.108768,-0.324918,-25.158211,-10.764665,1.799193,-10.764665,-25.158211,-0.320000,0.530000,-14,40,-13.675887,40.141872,-13.675887,40.141872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.143155,14.523557,69.739637,78.836295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557557,1.449682,0.200931,0.017645,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.537017,mpc-p,0,-126.340000,54.885000,-9.624274,4.907356,-9.530000,5.245000,-0.094274,-0.337644,-24.670294,-10.215758,1.982162,-10.215758,-24.670294,-0.260000,0.480000,-16,36,-16.169547,35.904726,-16.169547,35.904726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.759596,16.501659,75.649203,85.357464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.770988,1.739264,0.226249,0.029937,0.500752,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008277,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.546986,mpc-p,0,-126.340000,54.885000,-9.850367,4.793267,-9.770000,5.145000,-0.080367,-0.351733,-23.938419,-11.313571,1.555235,-11.313571,-23.938419,-0.200000,0.420000,-23,47,-22.868393,46.681470,-22.868393,46.681470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.520698,17.508326,78.335795,84.966239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545500,1.591823,0.212295,0.020816,0.500238,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.557012,mpc-p,0,-126.340000,54.885000,-10.069468,4.676653,-10.000000,5.035000,-0.069468,-0.358347,-23.023575,-11.862478,1.738204,-11.862478,-23.023575,-0.220000,0.420000,-22,49,-21.629836,49.111103,-21.629836,49.111103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.880333,18.007499,76.067560,79.402078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564469,1.706028,0.219956,0.029301,0.500647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.566985,mpc-p,0,-126.340000,54.885000,-10.278931,4.558985,-10.230000,4.915000,-0.048931,-0.356015,-22.047741,-12.533363,1.067318,-12.533363,-22.047741,-0.220000,0.460000,-22,49,-21.814501,49.171048,-21.814501,49.171048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.250727,19.103803,76.213594,79.808509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548775,1.499311,0.206370,0.025522,0.502833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.576988,mpc-p,0,-126.340000,54.885000,-10.480358,4.439459,-10.440000,4.805000,-0.040358,-0.365541,-21.803783,-13.082270,0.884349,-13.082270,-21.803783,-0.230000,0.480000,-15,49,-15.077950,49.081870,-15.077950,49.081870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.045444,20.348015,74.861730,78.431459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576813,1.481282,0.182958,0.025266,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.587006,mpc-p,0,-126.340000,54.885000,-10.673244,4.318408,-10.650000,4.685000,-0.023244,-0.366592,-21.193887,-13.387218,1.372266,-13.387218,-21.193887,-0.220000,0.470000,-12,50,-12.128058,50.356779,-12.128058,50.356779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.434450,22.321958,75.319881,79.124334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558192,1.410405,0.147258,0.014040,0.500228,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.597005,mpc-p,0,-126.340000,54.885000,-10.856814,4.196412,-10.860000,4.565000,0.003186,-0.368588,-20.523001,-13.204249,1.189297,-13.204249,-20.523001,-0.190000,0.490000,-11,45,-11.383889,45.111398,-11.383889,45.111398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.474067,24.146678,75.184515,78.818276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558915,1.405271,0.138006,0.013284,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.607067,mpc-p,0,-126.340000,54.885000,-11.032379,4.072648,-11.050000,4.445000,0.017621,-0.372352,-18.998261,-13.448207,1.067318,-13.448207,-18.998261,-0.160000,0.470000,-19,47,-19.240302,46.795000,-19.240302,46.795000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.601035,25.396510,76.706546,79.798552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551471,1.399724,0.139807,0.013188,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.617057,mpc-p,0,-126.340000,54.885000,-11.197551,3.948914,-11.230000,4.315000,0.032449,-0.366086,-17.229563,-13.814145,0.823360,-13.814145,-17.229563,-0.180000,0.460000,-24,51,-23.592279,50.562654,-23.592279,50.562654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.454031,25.372936,73.630075,76.214296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554220,1.400065,0.146540,0.014260,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.627135,mpc-p,0,-126.340000,54.885000,-11.354849,3.823420,-11.390000,4.175000,0.035151,-0.351580,-16.131750,-14.850968,0.335443,-14.850968,-16.131750,-0.210000,0.490000,-22,57,-21.683288,57.218401,-21.683288,57.218401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.699824,25.356797,71.016126,74.043425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560243,1.410585,0.177973,0.015805,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.637139,mpc-p,0,-126.340000,54.885000,-11.501712,3.698321,-11.540000,4.045000,0.038288,-0.346679,-15.155916,-15.216906,0.518412,-15.216906,-15.155916,-0.230000,0.510000,-19,58,-18.817459,58.372086,-18.817459,58.372086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.544522,26.077772,69.925650,73.921654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556398,1.410499,0.178073,0.014224,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.647146,mpc-p,0,-126.340000,54.885000,-11.639329,3.572833,-11.680000,3.895000,0.040671,-0.322167,-14.180083,-15.094927,0.335443,-15.094927,-14.180083,-0.200000,0.550000,-22,55,-21.974376,55.130785,-21.974376,55.130785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.449215,27.290329,71.024256,75.480206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559161,1.409866,0.166098,0.015436,0.500134,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.657068,mpc-p,0,-126.340000,54.885000,-11.766634,3.448188,-11.820000,3.765000,0.053366,-0.316812,-13.570186,-14.789979,0.640391,-14.789979,-13.570186,-0.220000,0.540000,-15,53,-15.084946,53.498096,-15.084946,53.498096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.832748,27.837692,71.195110,75.125365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551034,1.397242,0.142503,0.013711,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.667135,mpc-p,0,-126.340000,54.885000,-11.886493,3.321670,-11.950000,3.615000,0.063507,-0.293330,-12.716332,-14.911958,0.518412,-14.911958,-12.716332,-0.160000,0.520000,-20,58,-19.749324,57.719288,-19.749324,57.719288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.670660,29.218337,75.544376,80.019906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559630,1.406873,0.167187,0.014826,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.677139,mpc-p,0,-126.340000,54.885000,-11.996372,3.196021,-12.070000,3.475000,0.073628,-0.278979,-11.618519,-15.094927,-0.030495,-15.094927,-11.618519,-0.200000,0.540000,-15,59,-14.747648,58.809895,-14.747648,58.809895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.149216,29.593619,74.482172,78.848059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557836,1.409053,0.178968,0.015079,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.687069,mpc-p,0,-126.340000,54.885000,-12.096417,3.071499,-12.180000,3.335000,0.083583,-0.263501,-10.764665,-14.363051,-0.274453,-14.363051,-10.764665,-0.200000,0.580000,-12,51,-11.662730,50.530480,-11.662730,50.530480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.441509,30.204410,76.727469,81.271856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551591,1.404939,0.148160,0.015680,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.697065,mpc-p,0,-126.340000,54.885000,-12.188115,2.946505,-12.280000,3.205000,0.091885,-0.258495,-10.276748,-13.631176,-0.091484,-13.631176,-10.276748,-0.170000,0.540000,-9,48,-9.195153,48.379099,-9.195153,48.379099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.982796,30.595450,80.830796,84.349136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557304,1.396261,0.140698,0.014104,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.707136,mpc-p,0,-126.340000,54.885000,-12.271479,2.821037,-12.370000,3.055000,0.098521,-0.233963,-8.630029,-14.546020,-0.091484,-14.546020,-8.630029,-0.140000,0.480000,-17,64,-17.131776,63.516594,-17.131776,63.516594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.503842,31.199867,82.664197,86.246853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558578,1.406366,0.178953,0.015519,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.717070,mpc-p,0,-126.340000,54.885000,-12.344953,2.697861,-12.430000,2.915000,0.085047,-0.217139,-7.105289,-15.582843,-0.030495,-15.582843,-7.105289,-0.150000,0.550000,-22,68,-22.004742,68.168990,-22.004742,68.168990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.763536,31.321621,77.439069,82.376857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552581,1.413197,0.142944,0.016208,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.727141,mpc-p,0,-126.340000,54.885000,-12.410715,2.573682,-12.490000,2.765000,0.079285,-0.191318,-5.214611,-14.728989,-0.396432,-14.728989,-5.214611,-0.180000,0.600000,-26,60,-26.137896,59.570633,-26.137896,59.570633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.450890,31.284202,76.037961,81.416623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558015,1.406403,0.191855,0.015588,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.737089,mpc-p,0,-126.340000,54.885000,-12.467195,2.451833,-12.540000,2.615000,0.072805,-0.163167,-4.482736,-14.424041,-0.213464,-14.424041,-4.482736,-0.230000,0.600000,-18,60,-18.264738,59.856676,-18.264738,59.856676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.563934,31.186580,76.269863,81.628447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556010,1.404425,0.156009,0.014797,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.747070,mpc-p,0,-126.340000,54.885000,-12.515581,2.330468,-12.570000,2.485000,0.054419,-0.154532,-3.506902,-13.509197,-0.457422,-13.509197,-3.506902,-0.220000,0.580000,-20,55,-19.699665,55.309001,-19.699665,55.309001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.453938,31.729817,76.881970,84.305638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556675,1.395146,0.141228,0.015417,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.757147,mpc-p,0,-126.340000,54.885000,-12.556203,2.208943,-12.600000,2.345000,0.043797,-0.136057,-2.653048,-13.631176,-0.152474,-13.631176,-2.653048,-0.200000,0.600000,-22,56,-21.816925,56.466357,-21.816925,56.466357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.370482,32.014660,76.574159,83.700860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566287,1.402233,0.176762,0.014556,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.767139,mpc-p,0,-126.340000,54.885000,-12.588528,2.089526,-12.630000,2.215000,0.041472,-0.125474,-2.348100,-13.509197,-0.640391,-13.509197,-2.348100,-0.220000,0.520000,-14,65,-13.506731,64.788264,-13.506731,64.788264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.793947,31.742801,74.771059,81.677399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556276,1.402261,0.167795,0.014053,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.777063,mpc-p,0,-126.340000,54.885000,-12.613009,1.972058,-12.640000,2.075000,0.026991,-0.102942,-1.738204,-14.424041,-0.274453,-14.424041,-1.738204,-0.200000,0.600000,-14,68,-13.683902,67.718483,-13.683902,67.718483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.321422,32.841102,74.008571,84.053542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554041,1.392519,0.147499,0.014371,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.787139,mpc-p,0,-126.340000,54.885000,-12.630326,1.854025,-12.640000,1.935000,0.009674,-0.080975,-0.640391,-13.692166,-0.091484,-13.692166,-0.640391,-0.170000,0.610000,-20,63,-19.726340,63.298907,-19.726340,63.298907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.265191,33.807923,73.659286,83.647368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559112,1.400479,0.180452,0.015612,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.797142,mpc-p,0,-126.340000,54.885000,-12.640248,1.738148,-12.640000,1.815000,-0.000248,-0.076852,0.274453,-12.594353,-0.091484,-12.594353,0.274453,-0.170000,0.690000,-21,48,-20.684781,47.981165,-20.684781,47.981165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.227019,33.695328,70.683902,79.964959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555245,1.400329,0.179018,0.013654,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.807066,mpc-p,0,-126.340000,54.885000,-12.643187,1.624506,-12.620000,1.705000,-0.023187,-0.080494,1.372266,-11.252582,-0.274453,-11.252582,1.372266,-0.210000,0.550000,-18,50,-18.363608,49.991357,-18.363608,49.991357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.885549,33.183082,70.083129,81.633492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552862,1.391411,0.136609,0.012082,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.817071,mpc-p,0,-126.340000,54.885000,-12.639451,1.511310,-12.600000,1.585000,-0.039451,-0.073690,1.982162,-11.618519,-0.640391,-11.618519,1.982162,-0.210000,0.510000,-17,59,-16.809999,58.788143,-16.809999,58.788143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.942924,32.567825,67.543494,80.516964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554691,1.391018,0.141290,0.015665,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.827138,mpc-p,0,-126.340000,54.885000,-12.629179,1.398856,-12.580000,1.465000,-0.049179,-0.066144,2.104141,-12.472374,-0.396432,-12.472374,2.104141,-0.190000,0.520000,-14,67,-13.560918,67.197232,-13.560918,67.197232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.932309,32.344883,64.989137,78.420777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558407,1.399241,0.177891,0.013534,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.837137,mpc-p,0,-126.340000,54.885000,-12.612792,1.288628,-12.550000,1.345000,-0.062792,-0.056372,2.165131,-12.716332,-0.274453,-12.716332,2.165131,-0.180000,0.590000,-9,65,-8.936369,64.963310,-8.936369,64.963310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.978281,32.763598,63.226850,77.960729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557350,1.399078,0.178249,0.014370,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.847139,mpc-p,0,-126.340000,54.885000,-12.590519,1.179836,-12.520000,1.245000,-0.070519,-0.065164,2.592058,-11.069613,-0.518412,-11.069613,2.592058,-0.140000,0.630000,-10,48,-10.243459,47.597224,-10.243459,47.597224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.306303,33.486322,62.078197,78.530316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556549,1.399508,0.178468,0.014089,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.857067,mpc-p,0,-126.340000,54.885000,-12.562883,1.073322,-12.490000,1.155000,-0.072883,-0.081678,2.653048,-9.117946,-0.396432,-9.117946,2.653048,-0.140000,0.550000,-3,38,-3.486251,37.915898,-3.486251,37.915898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.693075,33.248197,60.877661,77.033555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553969,1.390789,0.126340,0.013348,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.867072,mpc-p,0,-126.340000,54.885000,-12.529760,0.967488,-12.460000,1.065000,-0.069760,-0.097512,2.653048,-8.873987,-0.945339,-8.873987,2.653048,-0.100000,0.440000,-1,46,-1.090495,45.676227,-1.090495,45.676227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.388887,32.569782,61.959802,79.597918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553832,1.390602,0.129376,0.015654,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.877015,mpc-p,0,-126.340000,54.885000,-12.491889,0.863791,-12.430000,0.975000,-0.061889,-0.111209,3.323933,-9.666852,-0.335443,-9.666852,3.323933,-0.070000,0.440000,-4,53,-4.123137,52.794677,-4.123137,52.794677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.232298,31.496941,58.936817,74.495957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587842,1.490521,0.211026,0.021613,0.500408,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.886984,mpc-p,0,-126.340000,54.885000,-12.449261,0.761301,-12.390000,0.875000,-0.059261,-0.113699,3.933829,-11.679509,0.030495,-11.679509,3.933829,-0.060000,0.450000,-6,70,-5.835979,69.628203,-5.835979,69.628203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.040572,30.793554,56.532015,69.763253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544873,1.695642,0.237329,0.029436,0.500562,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.896995,mpc-p,0,-126.340000,54.885000,-12.402061,0.659853,-12.340000,0.755000,-0.062061,-0.095147,4.055809,-12.045446,-0.396432,-12.045446,4.055809,-0.070000,0.560000,-1,66,-1.233839,66.123783,-1.233839,66.123783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.376758,30.289033,56.133249,67.317457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575759,1.457989,0.204703,0.025995,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.907013,mpc-p,0,-126.340000,54.885000,-12.350728,0.559797,-12.290000,0.645000,-0.060728,-0.085203,4.421746,-10.520706,-0.579401,-10.520706,4.421746,-0.070000,0.610000,1,50,1.333018,50.486116,1.333018,50.486116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.291075,30.612956,58.548897,69.019182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550047,1.750223,0.253100,0.036493,0.500779,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.916986,mpc-p,0,-126.340000,54.885000,-12.295847,0.461608,-12.240000,0.555000,-0.055847,-0.093392,4.970653,-8.081122,-0.274453,-8.081122,4.970653,-0.060000,0.580000,1,33,1.121156,32.607140,1.121156,32.607140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.654068,30.702820,57.907145,68.468323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550929,1.505960,0.184544,0.020973,0.501454,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.926985,mpc-p,0,-126.340000,54.885000,-12.237341,0.364555,-12.190000,0.485000,-0.047341,-0.120445,5.336590,-8.203101,-0.701380,-8.203101,5.336590,-0.050000,0.440000,1,44,1.414007,44.101693,1.414007,44.101693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.152439,30.535599,58.203429,69.966106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552411,1.419886,0.192927,0.014684,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.937072,mpc-p,0,-126.340000,54.885000,-12.175084,0.268011,-12.130000,0.385000,-0.045084,-0.116989,5.458569,-10.032790,-0.335443,-10.032790,5.458569,-0.040000,0.370000,2,67,2.123462,67.347706,2.123462,67.347706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.898400,30.279697,56.135474,66.649589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557649,1.399305,0.146017,0.013135,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.947058,mpc-p,0,-126.340000,54.885000,-12.110541,0.173735,-12.070000,0.275000,-0.040541,-0.101265,5.275601,-11.618519,0.030495,-11.618519,5.275601,-0.030000,0.460000,5,76,5.149407,75.542557,5.149407,75.542557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.387733,29.747285,56.434670,65.354607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552534,1.398504,0.141552,0.014056,0.500354,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.957006,mpc-p,0,-126.340000,54.885000,-12.043650,0.081051,-12.010000,0.175000,-0.033650,-0.093949,6.312424,-11.130602,-0.274453,-11.130602,6.312424,-0.030000,0.620000,0,58,-0.245307,58.427980,-0.245307,58.427980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.386496,29.401429,58.691732,66.503087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556161,1.390976,0.142985,0.012699,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.967134,mpc-p,0,-126.340000,54.885000,-11.973177,-0.012099,-11.940000,0.075000,-0.033177,-0.087099,6.861330,-9.117946,0.152474,-9.117946,6.861330,-0.020000,0.620000,-4,42,-3.734506,42.459968,-3.734506,42.459968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.094999,28.745808,54.100049,60.849282,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557881,1.401206,0.170044,0.014761,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.977138,mpc-p,0,-126.340000,54.885000,-11.901490,-0.102982,-11.870000,-0.005000,-0.031490,-0.097982,5.641538,-8.386070,-0.579401,-8.386070,5.641538,-0.010000,0.500000,7,47,7.487476,46.765077,7.487476,46.765077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.973176,27.991159,51.961518,59.161652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556687,1.399672,0.172605,0.014887,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.987137,mpc-p,0,-126.340000,54.885000,-11.828040,-0.192772,-11.800000,-0.095000,-0.028040,-0.097772,6.556382,-9.239925,-0.213464,-9.239925,6.556382,0.030000,0.450000,-3,59,-2.988202,58.890245,-2.988202,58.890245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.193611,28.186467,57.291945,65.492742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558938,1.400697,0.170811,0.014902,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.997146,mpc-p,0,-126.340000,54.885000,-11.752971,-0.281678,-11.730000,-0.185000,-0.022971,-0.096678,7.349247,-10.581696,-0.091484,-10.581696,7.349247,-0.020000,0.490000,-3,68,-3.159864,67.595331,-3.159864,67.595331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.196944,27.035580,51.082115,57.221766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557404,1.399477,0.182538,0.014797,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.007135,mpc-p,0,-126.340000,54.885000,-11.676769,-0.369500,-11.650000,-0.285000,-0.026769,-0.084500,7.471226,-11.069613,-0.152474,-11.069613,7.471226,0.000000,0.560000,-6,67,-6.389380,67.300276,-6.389380,67.300276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.179161,25.963425,52.863723,57.680206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555503,1.398993,0.182575,0.014948,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.017063,mpc-p,0,-126.340000,54.885000,-11.599982,-0.455987,-11.570000,-0.395000,-0.029982,-0.060987,7.898153,-10.947634,-0.274453,-10.947634,7.898153,-0.020000,0.640000,-7,62,-7.326950,61.628328,-7.326950,61.628328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.976076,24.881605,51.843781,55.269774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554435,1.388901,0.146224,0.016205,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.027138,mpc-p,0,-126.340000,54.885000,-11.521222,-0.543018,-11.480000,-0.485000,-0.041222,-0.058018,7.410237,-8.691018,0.030495,-8.691018,7.410237,-0.040000,0.590000,0,48,-0.184599,48.451616,-0.184599,48.451616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.750296,23.719540,50.735797,53.489316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556324,1.398209,0.182072,0.015400,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.037141,mpc-p,0,-126.340000,54.885000,-11.442401,-0.628788,-11.410000,-0.565000,-0.032401,-0.063788,8.508050,-7.837164,-0.335443,-7.837164,8.508050,-0.040000,0.530000,-7,46,-7.313375,45.985967,-7.313375,45.985967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.645129,23.330594,54.474174,58.278387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555607,1.400110,0.167725,0.014832,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.047132,mpc-p,0,-126.340000,54.885000,-11.363261,-0.713908,-11.320000,-0.645000,-0.043261,-0.068908,8.630029,-8.569039,-0.274453,-8.569039,8.630029,-0.040000,0.470000,-10,57,-9.846240,57.302901,-9.846240,57.302901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.789531,22.343092,49.627757,52.961413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557957,1.399361,0.167387,0.014050,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.057133,mpc-p,0,-126.340000,54.885000,-11.283818,-0.798659,-11.240000,-0.745000,-0.043818,-0.053659,7.349247,-10.886644,-0.091484,-10.886644,7.349247,-0.070000,0.480000,4,78,3.971828,77.866425,3.971828,77.866425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.775395,21.223762,49.971835,52.327791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556888,1.398019,0.180481,0.014058,0.500491,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.067135,mpc-p,0,-126.340000,54.885000,-11.204328,-0.883051,-11.160000,-0.855000,-0.044328,-0.028051,7.654195,-10.825654,0.213464,-10.825654,7.654195,-0.060000,0.560000,1,73,1.013800,73.375534,1.013800,73.375534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.515783,20.607436,58.371897,61.307201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556956,1.400403,0.181150,0.015029,0.500418,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.077072,mpc-p,0,-126.340000,54.885000,-11.125463,-0.966643,-11.080000,-0.945000,-0.045463,-0.021643,7.776174,-9.910810,0.396432,-9.910810,7.776174,-0.050000,0.680000,-2,55,-1.640371,55.360983,-1.640371,55.360983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.260359,19.225959,54.695435,56.418379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552633,1.389986,0.141376,0.014591,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.087131,mpc-p,0,-126.340000,54.885000,-11.045894,-1.051100,-11.010000,-1.035000,-0.035894,-0.016100,6.861330,-8.203101,-0.396432,-8.203101,6.861330,-0.040000,0.570000,6,52,5.911719,51.535934,5.911719,51.535934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.271498,17.637368,50.981036,52.676733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556542,1.399685,0.172018,0.014780,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.097061,mpc-p,0,-126.340000,54.885000,-10.967758,-1.134397,-10.930000,-1.115000,-0.037758,-0.019397,6.312424,-7.959143,-0.579401,-7.959143,6.312424,-0.040000,0.540000,11,52,10.663611,51.965003,10.663611,51.965003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.882152,16.543916,52.507930,54.809213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555783,1.404480,0.146206,0.014543,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.107139,mpc-p,0,-126.340000,54.885000,-10.888979,-1.218977,-10.860000,-1.195000,-0.028979,-0.023977,6.556382,-8.873987,-0.335443,-8.873987,6.556382,-0.020000,0.580000,6,55,6.155341,55.333763,6.155341,55.333763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.366208,15.264027,51.601191,53.710970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566185,1.399610,0.182229,0.014844,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.117141,mpc-p,0,-126.340000,54.885000,-10.811435,-1.303047,-10.790000,-1.285000,-0.021435,-0.018047,6.739351,-10.642686,0.457422,-10.642686,6.739351,0.000000,0.620000,1,67,0.743817,66.948239,0.743817,66.948239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.534385,13.202798,46.966280,48.138611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556278,1.399854,0.182791,0.016349,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.127146,mpc-p,0,-126.340000,54.885000,-10.734606,-1.387361,-10.720000,-1.395000,-0.014606,0.007639,7.105289,-11.740498,-0.091484,-11.740498,7.105289,-0.010000,0.570000,-2,84,-2.368145,83.630121,-2.368145,83.630121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.052281,10.681245,45.732532,47.416609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556457,1.398647,0.179622,0.015395,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.137134,mpc-p,0,-126.340000,54.885000,-10.658709,-1.471862,-10.640000,-1.515000,-0.018709,0.043138,7.288257,-11.679509,0.274453,-11.679509,7.288257,-0.010000,0.780000,-6,68,-6.150190,68.333664,-6.150190,68.333664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.689147,7.273141,48.326030,53.583225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555680,1.399262,0.192920,0.013943,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.147137,mpc-p,0,-126.340000,54.885000,-10.583577,-1.556906,-10.560000,-1.615000,-0.023577,0.058094,7.227268,-9.910810,0.030495,-9.910810,7.227268,-0.020000,0.700000,-5,62,-5.174206,62.048955,-5.174206,62.048955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.337671,4.467951,48.060165,50.739646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556448,1.398383,0.177893,0.013705,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.157138,mpc-p,0,-126.340000,54.885000,-10.509388,-1.642440,-10.480000,-1.705000,-0.029388,0.062560,6.678361,-8.691018,-0.274453,-8.691018,6.678361,-0.030000,0.640000,0,58,0.227675,57.763551,0.227675,57.763551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.643007,2.266185,48.715444,50.368263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556362,1.399873,0.178871,0.015735,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.167142,mpc-p,0,-126.340000,54.885000,-10.436146,-1.728597,-10.420000,-1.785000,-0.016146,0.056403,6.129455,-8.203101,0.152474,-8.203101,6.129455,-0.050000,0.600000,9,56,8.738535,56.466723,8.738535,56.466723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.317441,0.795391,50.483510,51.305010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557295,1.400020,0.180064,0.014189,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.177060,mpc-p,0,-126.340000,54.885000,-10.364516,-1.814685,-10.350000,-1.865000,-0.014516,0.050315,6.190445,-8.630029,0.152474,-8.630029,6.190445,0.030000,0.570000,-2,61,-1.983470,61.335380,-1.983470,61.335380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.275717,0.024552,53.137415,53.696863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557509,1.388979,0.125868,0.013068,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.187135,mpc-p,0,-126.340000,54.885000,-10.292765,-1.902903,-10.290000,-1.955000,-0.002765,0.052097,6.068465,-9.422894,-0.335443,-9.422894,6.068465,-0.030000,0.550000,6,70,5.512270,69.980442,5.512270,69.980442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.062387,-2.517383,46.334128,53.277657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556067,1.399217,0.181265,0.017568,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.197137,mpc-p,0,-126.340000,54.885000,-10.222535,-1.991335,-10.220000,-2.045000,-0.002535,0.053665,6.068465,-9.788831,-0.579401,-9.788831,6.068465,-0.010000,0.600000,2,68,2.349942,68.367103,2.349942,68.367103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.614874,-4.198942,50.710240,56.292396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557137,1.399487,0.180104,0.014414,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.207138,mpc-p,0,-126.340000,54.885000,-10.153303,-2.080674,-10.160000,-2.135000,0.006697,0.054326,5.580549,-8.812998,0.274453,-8.812998,5.580549,-0.020000,0.640000,8,56,7.583463,56.412235,7.583463,56.412235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.101243,-6.514718,47.205901,54.382486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556693,1.397859,0.181768,0.014110,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.217066,mpc-p,0,-126.340000,54.885000,-10.085531,-2.170333,-10.090000,-2.215000,0.004469,0.044667,5.214611,-7.715185,0.213464,-7.715185,5.214611,0.010000,0.600000,7,49,6.750526,49.018698,6.750526,49.018698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.882735,-7.934061,48.687006,53.490143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553231,1.462483,0.162990,0.015621,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.227095,mpc-p,0,-126.340000,54.885000,-10.017987,-2.261968,-10.030000,-2.295000,0.012013,0.033032,5.519559,-8.447060,0.152474,-8.447060,5.519559,0.020000,0.580000,2,55,2.470034,54.546708,2.470034,54.546708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.079712,-9.110078,46.590864,52.008349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561438,1.758400,0.206214,0.031017,0.502257,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.237811,mpc-p,0,-126.340000,54.885000,-9.946791,-2.361112,-9.960000,-2.385000,0.013209,0.023888,6.861330,-8.569039,-0.091484,-8.569039,6.861330,0.020000,0.480000,-10,63,-10.089261,63.146150,-10.089261,63.146150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.335556,-10.800419,44.574489,53.032550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584020,1.597086,0.197048,0.025873,0.500868,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.246983,mpc-p,0,-126.340000,54.885000,-9.886597,-2.447034,-9.900000,-2.465000,0.013403,0.017966,6.495393,-9.727842,0.396432,-9.727842,6.495393,-0.020000,0.540000,-5,67,-4.659540,66.877203,-4.659540,66.877203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.210847,-13.805760,41.355337,54.228446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560271,1.802181,0.234394,0.035113,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.256986,mpc-p,0,-126.340000,54.885000,-9.821663,-2.541907,-9.830000,-2.565000,0.008337,0.023093,6.190445,-9.788831,0.091484,-9.788831,6.190445,-0.040000,0.590000,0,63,-0.119136,62.686757,-0.119136,62.686757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.392905,-15.443318,46.680207,56.062722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563532,1.648682,0.233780,0.023304,0.511122,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.266990,mpc-p,0,-126.340000,54.885000,-9.757393,-2.638044,-9.750000,-2.645000,-0.007393,0.006956,6.922320,-7.959143,0.335443,-7.959143,6.922320,-0.040000,0.610000,-7,43,-6.970814,42.915463,-6.970814,42.915463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.611172,-16.175290,48.660942,55.862414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.767057,1.815806,0.246880,0.038363,0.517580,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008397,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.276986,mpc-p,0,-126.340000,54.885000,-9.693750,-2.735402,-9.680000,-2.725000,-0.013750,-0.010402,6.434403,-6.922320,-0.152474,-6.922320,6.434403,-0.050000,0.530000,-3,38,-2.542825,38.359369,-2.542825,38.359369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.922816,-17.200400,45.278468,53.360872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564573,1.579619,0.250212,0.022410,0.500605,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.286988,mpc-p,0,-126.340000,54.885000,-9.630557,-2.834137,-9.610000,-2.795000,-0.020557,-0.039137,6.190445,-7.593205,0.335443,-7.593205,6.190445,-0.050000,0.420000,-1,50,-0.837224,49.587962,-0.837224,49.587962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.371831,-16.656370,48.697026,54.787344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555439,1.672272,0.236852,0.024096,0.500579,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.296989,mpc-p,0,-126.340000,54.885000,-9.567755,-2.934205,-9.550000,-2.885000,-0.017755,-0.049205,6.617372,-9.666852,-0.152474,-9.666852,6.617372,-0.040000,0.430000,-6,63,-6.082493,63.467824,-6.082493,63.467824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.652558,-16.008111,49.989553,57.521696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559765,1.442765,0.192458,0.017609,0.501645,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.306983,mpc-p,0,-126.340000,54.885000,-9.505272,-3.035560,-9.480000,-2.975000,-0.025272,-0.060560,6.861330,-10.764665,0.091484,-10.764665,6.861330,-0.060000,0.510000,-7,63,-7.391435,63.290174,-7.391435,63.290174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.377327,-16.544399,48.452411,59.415526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546284,1.477105,0.170016,0.016748,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.316982,mpc-p,0,-126.340000,54.885000,-9.442921,-3.138331,-9.410000,-3.065000,-0.032921,-0.073331,5.946486,-9.727842,0.457422,-9.727842,5.946486,-0.060000,0.560000,0,48,-0.055003,47.902474,-0.055003,47.902474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.548548,-17.325242,47.856717,57.987331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543164,1.427572,0.188854,0.016068,0.504547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.326982,mpc-p,0,-126.340000,54.885000,-9.380609,-3.242475,-9.350000,-3.145000,-0.030609,-0.097475,5.763517,-7.471226,0.335443,-7.471226,5.763517,-0.080000,0.530000,6,28,6.058060,27.738557,6.058060,27.738557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.264788,-16.770321,50.344087,56.062135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542937,1.404913,0.163798,0.014729,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.336985,mpc-p,0,-126.340000,54.885000,-9.318202,-3.348008,-9.280000,-3.225000,-0.038202,-0.123008,6.068465,-7.288257,0.152474,-7.288257,6.068465,-0.080000,0.400000,4,33,4.005146,32.986865,4.005146,32.986865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.057351,-15.034131,53.730080,58.641047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556385,1.602878,0.218678,0.027177,0.501195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.346994,mpc-p,0,-126.340000,54.885000,-9.255554,-3.454949,-9.210000,-3.305000,-0.045554,-0.149949,6.190445,-9.483883,-0.091484,-9.483883,6.190445,-0.070000,0.330000,0,53,0.474405,53.430102,0.474405,53.430102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.001737,-14.031461,52.434612,61.467845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557539,1.504829,0.220912,0.018751,0.504760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.356986,mpc-p,0,-126.340000,54.885000,-9.192687,-3.563025,-9.140000,-3.415000,-0.052687,-0.148025,6.556382,-11.862478,0.152474,-11.862478,6.556382,-0.070000,0.410000,-4,65,-4.448458,65.167633,-4.448458,65.167633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.898577,-13.975813,51.566806,64.575692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554604,1.433539,0.193273,0.017252,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.366986,mpc-p,0,-126.340000,54.885000,-9.129310,-3.672480,-9.070000,-3.535000,-0.059310,-0.137480,7.288257,-12.106436,0.335443,-12.106436,7.288257,-0.060000,0.500000,-13,59,-13.034661,59.145662,-13.034661,59.145662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.774715,-14.827856,50.756797,65.525705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551665,1.447205,0.194361,0.023334,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.376983,mpc-p,0,-126.340000,54.885000,-9.065365,-3.783158,-8.990000,-3.645000,-0.075365,-0.138158,7.410237,-10.642686,0.274453,-10.642686,7.410237,-0.070000,0.560000,-14,40,-14.252386,40.486652,-14.252386,40.486652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.310424,-16.353360,47.221604,61.804795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548638,1.494710,0.188365,0.024783,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.386986,mpc-p,0,-126.340000,54.885000,-9.000672,-3.895105,-8.910000,-3.745000,-0.090672,-0.150105,7.349247,-9.178935,0.274453,-9.178935,7.349247,-0.060000,0.490000,-15,32,-15.036118,31.953147,-15.036118,31.953147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.689906,-16.628975,47.147039,56.631495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549859,1.434067,0.202834,0.020749,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.397268,mpc-p,0,-126.340000,54.885000,-8.933302,-4.011368,-8.830000,-3.845000,-0.103302,-0.166368,7.044299,-9.422894,0.152474,-9.422894,7.044299,-0.090000,0.440000,-9,35,-8.595326,35.412838,-8.595326,35.412838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.413999,-15.795589,48.243712,55.780326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570781,1.513483,0.203235,0.018156,0.500605,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.407015,mpc-p,0,-126.340000,54.885000,-8.868500,-4.122641,-8.760000,-3.925000,-0.108500,-0.197641,6.800341,-10.886644,0.213464,-10.886644,6.800341,-0.090000,0.310000,-5,55,-5.263499,54.913479,-5.263499,54.913479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.167400,-13.629657,53.330631,59.284254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550380,1.511224,0.197783,0.016720,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.417020,mpc-p,0,-126.340000,54.885000,-8.800912,-4.237866,-8.690000,-4.055000,-0.110912,-0.182866,6.373413,-13.082270,0.030495,-13.082270,6.373413,-0.110000,0.390000,2,66,1.536287,66.236176,1.536287,66.236176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.147812,-11.795473,55.628279,64.228823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552677,1.442676,0.197416,0.020048,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.427022,mpc-p,0,-126.340000,54.885000,-8.732150,-4.353995,-8.630000,-4.175000,-0.102150,-0.178995,5.885497,-13.143259,-0.030495,-13.143259,5.885497,-0.090000,0.500000,6,56,5.707635,55.901634,5.707635,55.901634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.375357,-10.006458,59.158224,67.791526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550190,1.627983,0.233629,0.018368,0.500723,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.437014,mpc-p,0,-126.340000,54.885000,-8.662146,-4.470866,-8.570000,-4.285000,-0.092146,-0.185866,5.519559,-11.679509,-0.091484,-11.679509,5.519559,-0.080000,0.520000,10,39,10.471947,39.333860,10.471947,39.333860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.939523,-7.887961,59.603339,67.084807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547456,1.518190,0.201138,0.022975,0.500529,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.447023,mpc-p,0,-126.340000,54.885000,-8.590614,-4.588693,-8.520000,-4.395000,-0.070614,-0.193693,5.153621,-10.093779,0.030495,-10.093779,5.153621,-0.050000,0.460000,14,29,13.600136,29.023891,13.600136,29.023891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.745925,-5.812774,58.732230,69.349026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561211,1.435218,0.202574,0.019970,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.457019,mpc-p,0,-126.340000,54.885000,-8.517654,-4.707045,-8.460000,-4.495000,-0.057654,-0.212045,5.214611,-11.313571,0.335443,-11.313571,5.214611,-0.020000,0.430000,11,38,10.946410,38.339192,10.946410,38.339192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.678085,-3.876694,61.395538,71.441627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554757,1.435606,0.203670,0.022082,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.467016,mpc-p,0,-126.340000,54.885000,-8.443093,-4.825951,-8.400000,-4.615000,-0.043093,-0.210951,5.580549,-13.387218,0.457422,-13.387218,5.580549,0.020000,0.410000,3,57,3.348457,56.675448,3.348457,56.675448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.706233,-2.824317,64.834518,69.868232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545775,1.506115,0.198135,0.016440,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.477020,mpc-p,0,-126.340000,54.885000,-8.366787,-4.945393,-8.340000,-4.755000,-0.026787,-0.190393,6.434403,-15.643833,0.152474,-15.643833,6.434403,0.020000,0.440000,-4,74,-3.921321,74.377615,-3.921321,74.377615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.314354,-2.703859,66.562934,72.590770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548620,1.439612,0.199679,0.018206,0.500774,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.487021,mpc-p,0,-126.340000,54.885000,-8.288742,-5.065123,-8.260000,-4.905000,-0.028742,-0.160123,7.288257,-15.460864,0.274453,-15.460864,7.288257,-0.020000,0.570000,-7,64,-6.528899,64.202974,-6.528899,64.202974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.922775,-3.176375,66.588542,76.172769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552704,1.441984,0.197063,0.025970,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.497020,mpc-p,0,-126.340000,54.885000,-8.208884,-5.185027,-8.180000,-5.055000,-0.028884,-0.130027,7.715185,-13.326228,0.274453,-13.326228,7.715185,-0.030000,0.630000,-7,43,-7.231344,43.221758,-7.231344,43.221758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.056717,-3.365155,66.058074,74.616965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551417,1.524760,0.210758,0.017352,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.507019,mpc-p,0,-126.340000,54.885000,-8.127150,-5.304987,-8.100000,-5.165000,-0.027150,-0.139987,7.410237,-10.886644,0.335443,-10.886644,7.410237,-0.050000,0.530000,1,31,1.091112,30.505992,1.091112,30.505992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.280571,-2.901922,64.263685,70.943792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569064,3.280552,0.286209,0.057783,0.501441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.516985,mpc-p,0,-126.340000,54.885000,-8.043755,-5.424498,-8.020000,-5.285000,-0.023755,-0.139498,7.227268,-10.337738,0.701380,-10.337738,7.227268,-0.060000,0.440000,8,34,8.028150,33.718468,8.028150,33.718468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.240818,-1.384038,64.079000,73.788686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.818365,1.801027,0.243341,0.036824,0.500793,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009411,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.526992,mpc-p,0,-126.340000,54.885000,-7.958056,-5.544282,-7.940000,-5.395000,-0.018056,-0.149282,6.861330,-12.289405,0.335443,-12.289405,6.861330,-0.050000,0.360000,13,56,13.194917,56.235963,13.194917,56.235963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.901315,0.455234,65.546079,75.815212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.649390,3.633039,0.287923,0.042765,0.501150,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.011128,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.538165,mpc-p,0,-126.340000,54.885000,-7.860027,-5.677578,-7.860000,-5.525000,-0.000027,-0.152578,7.959143,-14.972947,0.152474,-14.972947,7.959143,0.000000,0.400000,1,75,0.883117,75.053900,0.883117,75.053900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.120532,2.016562,67.169928,75.805075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568918,1.662938,0.225662,0.021999,0.500746,1,1,0,8,2,0,0,0,0,0,2,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.548230,mpc-p,0,-126.340000,54.885000,-7.769571,-5.797106,-7.780000,-5.685000,0.010429,-0.112106,7.349247,-16.253729,0.152474,-16.253729,7.349247,0.000000,0.560000,6,76,6.248168,75.994120,6.248168,75.994120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.507506,2.165127,68.907163,76.733710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573539,1.726091,0.228931,0.026759,0.507603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.558226,mpc-p,0,-126.340000,54.885000,-7.677737,-5.915116,-7.690000,-5.835000,0.012263,-0.080116,8.264091,-14.119093,0.701380,-14.119093,8.264091,0.000000,0.670000,1,51,1.075327,51.490301,1.075327,51.490301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.313447,3.266399,70.866133,78.106136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569729,1.635607,0.239940,0.029842,0.500963,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.568229,mpc-p,0,-126.340000,54.885000,-7.583852,-6.032359,-7.600000,-5.955000,0.016148,-0.077359,8.752008,-11.069613,1.250287,-11.069613,8.752008,0.000000,0.610000,-1,32,-0.644498,31.500931,-0.644498,31.500931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.355380,4.520007,72.117044,78.936506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573118,1.707754,0.227730,0.032642,0.509268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.578243,mpc-p,0,-126.340000,54.885000,-7.487900,-6.148716,-7.510000,-6.065000,0.022100,-0.083716,9.544873,-10.276748,0.640391,-10.276748,9.544873,-0.060000,0.470000,3,37,2.607384,36.987553,2.607384,36.987553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.841081,6.084269,71.733743,80.952271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.538645,1.650679,0.219346,0.038521,0.501019,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.588224,mpc-p,0,-126.340000,54.885000,-7.390342,-6.263519,-7.400000,-6.175000,0.009658,-0.088519,9.788831,-12.411384,1.128308,-12.411384,9.788831,-0.020000,0.400000,-4,61,-4.278042,61.188095,-4.278042,61.188095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.571023,8.285464,71.130126,81.617711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567045,3.783619,0.252372,0.039874,0.528295,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010185,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.598442,mpc-p,0,-126.340000,54.885000,-7.288547,-6.379645,-7.290000,-6.315000,0.001453,-0.064645,10.703675,-14.911958,0.823360,-14.911958,10.703675,0.000000,0.450000,-16,81,-15.647435,81.211067,-15.647435,81.211067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.156868,9.424812,70.070366,77.305487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557667,1.780161,0.234978,0.035913,0.656427,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008276,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.608517,mpc-p,0,-126.340000,54.885000,-7.186333,-6.492590,-7.180000,-6.465000,-0.006333,-0.027590,11.008623,-16.375708,0.762370,-16.375708,11.008623,-0.040000,0.620000,-14,83,-14.215052,83.217102,-14.215052,83.217102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.648418,10.077848,68.102772,78.091894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.274658,1.864652,0.250024,0.040562,0.501360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.618509,mpc-p,0,-126.340000,54.885000,-7.083231,-6.602904,-7.070000,-6.615000,-0.013231,0.012096,10.459717,-12.838311,1.189297,-12.838311,10.459717,-0.100000,0.730000,1,50,0.691741,49.511022,0.691741,49.511022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.190986,10.599805,70.928265,82.930605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593442,3.808290,0.230452,0.037431,0.501330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010184,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.628726,mpc-p,0,-126.340000,54.885000,-6.976127,-6.713764,-6.950000,-6.725000,-0.026127,0.011236,9.727842,-8.691018,1.006328,-8.691018,9.727842,-0.090000,0.700000,10,18,10.326438,18.300884,10.326438,18.300884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.608695,12.490623,73.958243,88.383828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560624,1.668932,0.205388,0.024227,0.502145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.638793,mpc-p,0,-126.340000,54.885000,-6.869032,-6.820908,-6.850000,-6.795000,-0.019032,-0.025908,9.605862,-6.800341,0.518412,-6.800341,9.605862,-0.070000,0.430000,14,25,14.135808,24.803662,14.135808,24.803662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.522686,14.210156,77.019920,95.967364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.164365,1.874220,0.241763,0.033947,0.505659,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.648786,mpc-p,0,-126.340000,54.885000,-6.761315,-6.925031,-6.740000,-6.875000,-0.021315,-0.050031,9.971800,-9.056956,1.006328,-9.056956,9.971800,-0.030000,0.300000,7,56,7.041400,55.839809,7.041400,55.839809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.249488,14.635924,78.277364,95.315039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561013,1.731346,0.236798,0.030464,0.500889,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.658792,mpc-p,0,-126.340000,54.885000,-6.652172,-7.026894,-6.630000,-6.985000,-0.022172,-0.041894,10.642686,-13.021280,1.250287,-13.021280,10.642686,0.000000,0.380000,-5,86,-4.544842,85.768924,-4.544842,85.768924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.432042,14.092675,77.910745,88.099831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574424,1.519546,0.208319,0.022915,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.668785,mpc-p,0,-126.340000,54.885000,-6.542034,-7.126051,-6.520000,-7.105000,-0.022034,-0.021051,11.008623,-12.960290,1.311276,-12.960290,11.008623,-0.010000,0.600000,-8,71,-7.939725,71.433239,-7.939725,71.433239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.413899,12.534345,75.020181,85.948806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552810,1.513599,0.217293,0.018519,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.678783,mpc-p,0,-126.340000,54.885000,-6.430842,-7.222528,-6.400000,-7.205000,-0.030842,-0.017528,10.764665,-8.934977,1.616224,-8.934977,10.764665,-0.040000,0.700000,-1,32,-1.400675,31.792334,-1.400675,31.792334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.429403,11.979432,71.844726,80.668255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546954,1.574845,0.200422,0.022489,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.688820,mpc-p,0,-126.340000,54.885000,-6.318400,-7.316440,-6.280000,-7.285000,-0.038400,-0.031440,10.764665,-4.543725,1.616224,-4.543725,10.764665,-0.050000,0.520000,3,12,3.017526,12.178398,3.017526,12.178398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.858131,12.871214,66.574141,81.576391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.963951,2.812866,0.249538,0.044505,0.500734,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010586,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.699439,mpc-p,0,-126.340000,54.885000,-6.198727,-7.412420,-6.170000,-7.335000,-0.028727,-0.077420,10.398727,-3.994819,0.823360,-3.994819,10.398727,0.060000,0.350000,-5,21,-4.805112,21.464614,-4.805112,21.464614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.690441,13.916788,67.404863,82.610307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568754,1.728239,0.231190,0.031509,0.501259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.709515,mpc-p,0,-126.340000,54.885000,-6.084680,-7.500117,-6.070000,-7.395000,-0.014680,-0.105117,10.459717,-7.349247,0.640391,-7.349247,10.459717,-0.050000,0.270000,9,58,8.759364,57.800381,8.759364,57.800381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.519089,13.889528,67.329100,79.889524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597041,1.487545,0.206379,0.029739,0.505299,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.719499,mpc-p,0,-126.340000,54.885000,-5.971427,-7.583584,-5.960000,-7.485000,-0.011427,-0.098584,8.995966,-11.130602,1.067318,-11.130602,8.995966,-0.030000,0.370000,19,85,19.459561,85.328206,19.459561,85.328206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.347796,14.477764,64.916553,77.941432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563050,1.822397,0.263557,0.030430,0.501294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.729506,mpc-p,0,-126.340000,54.885000,-5.857850,-7.663678,-5.860000,-7.585000,0.002150,-0.078678,9.788831,-10.032790,1.250287,-10.032790,9.788831,0.030000,0.600000,8,62,7.538389,61.740676,7.538389,61.740676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.729077,14.158775,68.571754,79.612011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572238,2.027809,0.388948,0.031412,0.500869,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008533,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.739495,mpc-p,0,-126.340000,54.885000,-5.744637,-7.739910,-5.760000,-7.655000,0.015363,-0.084910,10.337738,-5.275601,1.189297,-5.275601,10.337738,0.070000,0.670000,-2,18,-1.704324,17.968233,-1.704324,17.968233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.268813,14.132403,70.330933,79.484321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538502,1.427853,0.174132,0.015967,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.749497,mpc-p,0,-126.340000,54.885000,-5.631646,-7.812379,-5.650000,-7.695000,0.018354,-0.117379,10.398727,-1.128308,1.128308,-1.128308,10.398727,0.030000,0.450000,2,3,2.241614,2.980375,2.241614,2.980375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.294524,14.500444,69.737260,81.132694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.292943,1.511070,0.198206,0.015042,0.508266,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008533,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.759494,mpc-p,0,-126.340000,54.885000,-5.519302,-7.880811,-5.540000,-7.715000,0.020698,-0.165811,10.642686,-1.799193,0.884349,-1.799193,10.642686,0.000000,0.230000,3,27,3.424343,27.430294,3.424343,27.430294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.321188,15.397514,68.099516,83.927604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540464,1.529878,0.167424,0.015822,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.769496,mpc-p,0,-126.340000,54.885000,-5.407748,-7.945126,-5.430000,-7.755000,0.022252,-0.190126,10.825654,-6.800341,1.311276,-6.800341,10.825654,0.000000,0.210000,-1,72,-0.629632,72.928438,-0.629632,72.928438,0.000000,-0.498144,0.000000,64.000000,0.000000,0.000000,-32.767064,16.115051,66.736463,81.484215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548770,1.497716,0.197302,0.025251,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.779499,mpc-p,0,-126.340000,54.885000,-5.297230,-8.005186,-5.320000,-7.835000,0.022770,-0.170186,10.947634,-9.666852,1.311276,-9.666852,10.947634,-0.010000,0.420000,-3,86,-3.242804,85.536161,-3.242804,85.536161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.807953,14.749381,66.780041,79.671864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552510,1.512401,0.209530,0.020239,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.789498,mpc-p,0,-126.340000,54.885000,-5.188072,-8.060827,-5.210000,-7.905000,0.021928,-0.155827,9.849821,-6.617372,1.677214,-6.617372,9.849821,-0.010000,0.660000,6,45,5.879005,45.326296,5.879005,45.326296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.220010,12.670355,67.560287,81.800720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550031,1.454118,0.202291,0.024123,0.504582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.799500,mpc-p,0,-126.340000,54.885000,-5.080438,-8.111975,-5.110000,-7.945000,0.029562,-0.166975,9.117946,-1.311276,1.555235,-1.311276,9.117946,-0.030000,0.610000,18,8,18.222749,7.856491,18.222749,7.856491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.940476,13.258428,68.047869,79.220571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554956,1.578072,0.194033,0.017782,0.505278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.809498,mpc-p,0,-126.340000,54.885000,-4.974631,-8.158497,-5.010000,-7.955000,0.035369,-0.203497,8.995966,1.189297,1.067318,1.189297,8.995966,0.050000,0.360000,11,9,11.218481,9.455473,11.218481,9.455473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.073936,14.541808,68.218832,81.676511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549357,1.424519,0.182375,0.015057,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.819527,mpc-p,0,-126.340000,54.885000,-4.870557,-8.200429,-4.910000,-7.955000,0.039443,-0.245429,9.239925,-1.738204,0.457422,-1.738204,9.239925,0.070000,0.200000,4,49,4.149346,48.870624,4.149346,48.870624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.641269,14.849374,69.761586,83.676529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549519,1.448687,0.180847,0.014123,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.829498,mpc-p,0,-126.340000,54.885000,-4.769368,-8.237332,-4.810000,-7.985000,0.040632,-0.252332,9.300914,-5.275601,0.945339,-5.275601,9.300914,0.070000,0.310000,0,74,-0.314135,73.855004,-0.314135,73.855004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.615221,13.574639,64.176585,74.292323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547664,1.600450,0.202969,0.019153,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.839500,mpc-p,0,-126.340000,54.885000,-4.670407,-8.269471,-4.710000,-8.035000,0.039593,-0.234471,9.727842,-5.824507,1.860183,-5.824507,9.727842,0.030000,0.510000,-2,68,-1.683019,67.704026,-1.683019,67.704026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.015372,12.024456,63.345426,74.426151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555957,1.515614,0.212821,0.029707,0.503475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.849499,mpc-p,0,-126.340000,54.885000,-4.574257,-8.296645,-4.610000,-8.075000,0.035743,-0.221645,8.203101,-2.653048,1.860183,-2.653048,8.203101,0.010000,0.630000,13,36,13.172332,36.400874,13.172332,36.400874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.955332,11.644618,62.178967,66.556816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547317,1.508714,0.207522,0.026920,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.859501,mpc-p,0,-126.340000,54.885000,-4.481113,-8.318806,-4.520000,-8.075000,0.038887,-0.243806,7.410237,1.433256,1.555235,1.433256,7.410237,0.020000,0.520000,20,14,20.149967,14.020209,20.149967,14.020209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.210070,12.760734,64.065114,69.285075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558218,1.470141,0.200420,0.017091,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.869499,mpc-p,0,-126.340000,54.885000,-4.391272,-8.335887,-4.440000,-8.065000,0.048728,-0.270887,7.593205,2.531068,0.701380,2.531068,7.593205,0.080000,0.340000,10,22,10.393806,22.401643,10.393806,22.401643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.328142,14.101513,64.206836,72.097953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549686,1.434882,0.182959,0.015157,0.511509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.879501,mpc-p,0,-126.340000,54.885000,-4.304907,-8.347854,-4.360000,-8.045000,0.055093,-0.302854,7.715185,0.274453,0.762370,0.274453,7.715185,0.100000,0.260000,3,50,2.657382,50.117488,2.657382,50.117488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.617164,14.795732,61.039218,69.989053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552794,1.474964,0.193083,0.014954,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.889498,mpc-p,0,-126.340000,54.885000,-4.222312,-8.354665,-4.280000,-8.065000,0.057688,-0.289665,7.959143,-3.018985,1.616224,-3.018985,7.959143,0.050000,0.350000,2,76,1.588696,75.855922,1.588696,75.855922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.970267,15.006386,60.093838,65.663989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550886,1.946988,0.297293,0.036039,0.500697,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008346,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.899502,mpc-p,0,-126.340000,54.885000,-4.143621,-8.356303,-4.200000,-8.095000,0.056379,-0.261303,6.861330,-3.689871,1.494245,-3.689871,6.861330,0.030000,0.530000,9,74,9.486986,73.559155,9.486986,73.559155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.144088,14.349506,63.313932,67.435081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557988,1.460022,0.199292,0.018746,0.507132,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.909500,mpc-p,0,-126.340000,54.885000,-4.069161,-8.352751,-4.120000,-8.105000,0.050839,-0.247751,6.129455,-0.396432,1.372266,-0.396432,6.129455,0.040000,0.660000,13,40,12.737848,40.324262,12.737848,40.324262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.314456,14.520879,67.766816,69.845058,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555404,1.459928,0.203626,0.016828,0.506438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.919500,mpc-p,0,-126.340000,54.885000,-3.999059,-8.344006,-4.060000,-8.075000,0.060941,-0.269006,5.031642,4.726694,0.945339,4.726694,5.031642,0.050000,0.570000,20,8,20.169449,7.511853,20.169449,7.511853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.456148,15.673504,67.196948,72.060376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555674,1.477671,0.211649,0.018277,0.507382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.929500,mpc-p,0,-126.340000,54.885000,-3.933537,-8.330075,-4.010000,-8.025000,0.076463,-0.305075,4.299767,5.702528,0.579401,5.702528,4.299767,0.090000,0.330000,19,21,19.124926,20.968326,19.124926,20.968326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.516715,17.494864,68.766693,78.159374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559090,1.468050,0.200515,0.015119,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.939499,mpc-p,0,-126.340000,54.885000,-3.872784,-8.310979,-3.960000,-7.985000,0.087216,-0.325979,4.360757,2.165131,0.945339,2.165131,4.360757,0.130000,0.240000,8,61,8.388153,61.054951,8.388153,61.054951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.050553,18.722993,67.597672,76.838847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548372,1.461521,0.172571,0.014641,0.506320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.949498,mpc-p,0,-126.340000,54.885000,-3.816972,-8.286746,-3.900000,-7.985000,0.083028,-0.301746,5.214611,-1.555235,1.433256,-1.555235,5.214611,0.100000,0.380000,-3,87,-3.162907,87.199576,-3.162907,87.199576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.875600,18.309476,65.911366,71.249049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551594,1.436817,0.185281,0.014516,0.505832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.959502,mpc-p,0,-126.340000,54.885000,-3.766243,-8.257401,-3.840000,-7.995000,0.073757,-0.262401,5.214611,-2.287110,0.945339,-2.287110,5.214611,0.050000,0.630000,-5,80,-4.532038,79.807266,-4.532038,79.807266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.731160,16.836533,69.461402,77.915422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550438,1.619035,0.227346,0.023207,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.969501,mpc-p,0,-126.340000,54.885000,-3.720796,-8.223024,-3.790000,-7.975000,0.069204,-0.248024,3.689871,2.165131,0.579401,2.165131,3.689871,-0.010000,0.740000,13,39,12.653684,38.909446,12.653684,38.909446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.994069,16.024192,73.146851,76.197694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557496,1.837013,0.282074,0.044166,0.500978,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.979530,mpc-p,0,-126.340000,54.885000,-3.680628,-8.183537,-3.760000,-7.925000,0.079372,-0.258537,1.738204,7.105289,-0.030495,7.105289,1.738204,0.010000,0.610000,26,12,26.066114,11.880013,26.066114,11.880013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.250383,17.431136,76.152784,82.654940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575386,3.432104,0.236617,0.035309,0.500915,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.989499,mpc-p,0,-126.340000,54.885000,-3.646193,-8.139387,-3.730000,-7.845000,0.083807,-0.294387,1.006328,8.142112,0.274453,8.142112,1.006328,0.080000,0.400000,20,22,19.553921,22.373590,19.553921,22.373590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.071689,18.650210,72.480233,82.010864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551897,1.450917,0.209227,0.018580,0.507105,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.999525,mpc-p,0,-126.340000,54.885000,-3.617195,-8.090143,-3.720000,-7.785000,0.102805,-0.305143,1.128308,5.275601,0.213464,5.275601,1.128308,0.140000,0.270000,5,62,4.837566,61.577126,4.837566,61.577126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.392276,18.619775,67.368208,77.107359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552011,1.573051,0.224376,0.025743,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.009497,mpc-p,0,-126.340000,54.885000,-3.594046,-8.036445,-3.700000,-7.755000,0.105954,-0.281445,1.677214,0.213464,0.518412,0.213464,1.677214,0.140000,0.390000,-10,100,-9.866521,100.187474,-9.866521,100.187474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.511402,17.372566,64.122051,71.393935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558792,1.470553,0.222373,0.016412,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.019498,mpc-p,0,-126.340000,54.885000,-3.576604,-7.977960,-3.670000,-7.745000,0.093396,-0.232960,1.555235,-0.579401,0.701380,-0.579401,1.555235,0.030000,0.680000,-5,91,-5.053191,91.113573,-5.053191,91.113573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.029338,14.305353,68.591107,84.357567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553143,1.495392,0.238212,0.019567,0.501017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.029530,mpc-p,0,-126.340000,54.885000,-3.564975,-7.914754,-3.660000,-7.725000,0.095025,-0.189754,-0.030495,3.445913,-0.030495,3.445913,-0.030495,-0.010000,0.830000,10,52,9.831161,52.256666,9.831161,52.256666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.846683,12.692781,75.356088,83.800437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551125,1.431092,0.201560,0.018365,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.039497,mpc-p,0,-126.340000,54.885000,-3.559278,-7.847579,-3.670000,-7.655000,0.110722,-0.192579,-1.921172,8.934977,-0.152474,8.934977,-1.921172,-0.010000,0.720000,25,19,25.073301,19.041929,25.073301,19.041929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.636174,13.728165,76.481815,83.847932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551049,1.641081,0.224835,0.023350,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.049526,mpc-p,0,-126.340000,54.885000,-3.559457,-7.775717,-3.680000,-7.555000,0.120543,-0.220717,-2.836017,10.459717,-0.335443,10.459717,-2.836017,0.080000,0.460000,18,30,18.033975,29.722486,18.033975,29.722486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.929831,15.374314,71.934042,83.463542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549786,1.477026,0.207581,0.017363,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.059530,mpc-p,0,-126.340000,54.885000,-3.565543,-7.699908,-3.700000,-7.465000,0.134457,-0.234908,-2.531068,7.166278,-0.335443,7.166278,-2.531068,0.130000,0.350000,2,69,1.945611,69.310781,1.945611,69.310781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.093478,15.502370,65.327721,75.416993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545583,1.435613,0.182802,0.018459,0.501542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.069497,mpc-p,0,-126.340000,54.885000,-3.577454,-7.620440,-3.720000,-7.425000,0.142546,-0.195440,-1.372266,2.470079,0.030495,2.470079,-1.372266,0.090000,0.460000,-13,106,-12.869228,106.416773,-12.869228,106.416773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.512118,14.146303,61.833655,71.929260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554403,1.449754,0.214235,0.016134,0.501705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.079505,mpc-p,0,-126.340000,54.885000,-3.595253,-7.536840,-3.720000,-7.395000,0.124747,-0.141840,-1.250287,1.128308,0.518412,1.128308,-1.250287,0.000000,0.750000,-14,101,-13.508220,101.295706,-13.508220,101.295706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.086943,10.962686,66.643474,84.984831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548656,3.222421,0.286527,0.037735,0.500434,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.089497,mpc-p,0,-126.340000,54.885000,-3.618799,-7.449750,-3.730000,-7.355000,0.111201,-0.094750,-2.226120,5.275601,0.213464,5.275601,-2.226120,-0.060000,0.920000,-4,60,-3.536153,59.533900,-3.536153,59.533900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.335817,8.162084,73.089572,88.226170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557814,1.467075,0.249221,0.023737,0.500455,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.099531,mpc-p,0,-126.340000,54.885000,-3.648173,-7.358828,-3.750000,-7.255000,0.101827,-0.103828,-3.140965,10.642686,-0.274453,10.642686,-3.140965,-0.060000,0.800000,0,27,0.388440,26.927398,0.388440,26.927398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.051128,7.766814,75.705960,82.169537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558448,1.623819,0.205013,0.024542,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.109529,mpc-p,0,-126.340000,54.885000,-3.683057,-7.264962,-3.780000,-7.145000,0.096943,-0.119962,-4.116798,12.716332,-0.518412,12.716332,-4.116798,-0.060000,0.540000,3,34,3.189451,34.057263,3.189451,34.057263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.452085,7.843618,71.344680,81.208746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553505,1.447669,0.200312,0.018209,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.119527,mpc-p,0,-126.340000,54.885000,-3.723428,-7.168025,-3.810000,-7.045000,0.086572,-0.123025,-4.116798,8.995966,-0.579401,8.995966,-4.116798,-0.030000,0.400000,-9,79,-9.478187,79.948732,-9.478187,79.948732,0.000000,-0.891469,0.000000,64.000000,0.000000,0.000000,-52.818448,8.154765,66.234160,74.389249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550513,1.496737,0.219151,0.025962,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.129531,mpc-p,0,-126.340000,54.885000,-3.769175,-7.068166,-3.850000,-6.975000,0.080825,-0.093166,-3.872840,4.177788,-0.091484,4.177788,-3.872840,-0.050000,0.540000,-20,112,-19.899805,112.450000,-19.899805,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.731065,5.921988,62.366843,76.261136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546450,1.469816,0.230246,0.016357,0.500412,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.139527,mpc-p,0,-126.340000,54.885000,-3.820075,-6.965730,-3.880000,-6.935000,0.059925,-0.030730,-4.238777,2.775027,0.030495,2.775027,-4.238777,-0.060000,0.820000,-26,110,-25.771698,110.258527,-25.771698,110.258527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.342416,2.189379,66.871508,88.888274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547455,1.573588,0.272161,0.019004,0.500567,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.149526,mpc-p,0,-126.340000,54.885000,-3.876003,-6.860823,-3.920000,-6.875000,0.043997,0.014177,-4.970653,6.617372,-0.091484,6.617372,-4.970653,-0.090000,0.990000,-22,70,-22.339480,69.885996,-22.339480,69.885996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.966873,-1.125923,72.057502,94.556018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542562,1.413209,0.272394,0.014873,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.159525,mpc-p,0,-126.340000,54.885000,-3.936751,-6.753690,-3.960000,-6.775000,0.023249,0.021310,-5.214611,11.313571,-0.152474,11.313571,-5.214611,-0.140000,0.890000,-19,41,-19.478263,41.421342,-19.478263,41.421342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.309890,-2.271956,73.693433,87.600194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541064,1.445421,0.180695,0.020396,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.169527,mpc-p,0,-126.340000,54.885000,-4.002123,-6.644525,-4.010000,-6.645000,0.007877,0.000475,-6.434403,13.570186,-0.640391,13.570186,-6.434403,-0.190000,0.640000,-9,45,-8.754200,44.979922,-8.754200,44.979922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.983174,-3.012919,70.289017,80.829245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559078,1.643895,0.226727,0.026976,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.179531,mpc-p,0,-126.340000,54.885000,-4.071876,-6.533577,-4.070000,-6.525000,-0.001876,-0.008577,-6.434403,11.069613,-0.640391,11.069613,-6.434403,-0.190000,0.510000,-16,79,-15.676978,78.579538,-15.676978,78.579538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.350015,-3.677828,67.568436,77.564723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553638,1.486514,0.202497,0.020839,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.189533,mpc-p,0,-126.340000,54.885000,-4.145733,-6.421115,-4.130000,-6.435000,-0.015733,0.013885,-6.556382,6.739351,-0.762370,6.739351,-6.556382,-0.160000,0.600000,-28,111,-27.865944,111.347578,-27.865944,111.347578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.864097,-6.692848,62.297621,82.808547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551989,1.455802,0.248875,0.016953,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.199528,mpc-p,0,-126.340000,54.885000,-4.223378,-6.307446,-4.190000,-6.365000,-0.033378,0.057554,-7.715185,5.519559,-0.335443,5.519559,-7.715185,-0.220000,0.840000,-18,107,-18.426396,107.201778,-18.426396,107.201778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.514474,-11.345998,64.491849,94.441213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549346,1.522480,0.370057,0.025213,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.209531,mpc-p,0,-126.340000,54.885000,-4.304646,-6.192628,-4.270000,-6.285000,-0.034646,0.092372,-7.410237,8.081122,-0.335443,8.081122,-7.410237,-0.230000,0.980000,-23,78,-22.673876,77.908124,-22.673876,77.908124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.298466,-14.990001,73.471723,101.954787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556767,1.797079,0.529175,0.053638,0.501287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008453,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.219507,mpc-p,0,-126.340000,54.885000,-4.388932,-6.077321,-4.340000,-6.175000,-0.048932,0.097679,-8.386070,11.984457,-0.884349,11.984457,-8.386070,-0.230000,0.920000,-19,52,-19.130192,51.986995,-19.130192,51.986995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.595473,-17.860746,68.927512,95.939187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578892,1.618094,0.218848,0.025235,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.229533,mpc-p,0,-126.340000,54.885000,-4.476589,-5.960864,-4.430000,-6.025000,-0.046589,0.064136,-9.239925,15.216906,-0.640391,15.216906,-9.239925,-0.230000,0.710000,-15,42,-14.742418,42.324120,-14.742418,42.324120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.349999,-21.109821,66.114072,92.570753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562321,1.496496,0.257718,0.024205,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.239533,mpc-p,0,-126.340000,54.885000,-4.566609,-5.844406,-4.520000,-5.885000,-0.046609,0.040594,-9.544873,13.265238,-1.189297,13.265238,-9.544873,-0.210000,0.550000,-19,72,-19.397895,71.776755,-19.397895,71.776755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.507104,-23.960177,63.896990,92.204583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582254,1.757025,0.243229,0.034326,0.500921,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.249498,mpc-p,0,-126.340000,54.885000,-4.658555,-5.728286,-4.610000,-5.765000,-0.048555,0.036714,-9.971800,9.483883,-0.884349,9.483883,-9.971800,-0.230000,0.570000,-19,103,-19.029242,103.218654,-19.029242,103.218654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.486967,-28.285697,63.752611,97.695891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566154,1.826676,0.319007,0.075815,0.500993,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008302,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.259516,mpc-p,0,-126.340000,54.885000,-4.752872,-5.611735,-4.720000,-5.675000,-0.032872,0.063265,-10.764665,7.715185,-0.457422,7.715185,-10.764665,-0.210000,0.770000,-17,104,-16.920585,104.360788,-16.920585,104.360788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.736745,-33.360743,69.526358,105.345163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.986361,1.681193,0.355112,0.040167,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008573,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.269504,mpc-p,0,-126.340000,54.885000,-4.848406,-5.495976,-4.820000,-5.575000,-0.028406,0.079024,-11.374561,9.971800,-0.579401,9.971800,-11.374561,-0.130000,0.920000,-23,74,-22.962400,74.423277,-22.962400,74.423277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.934066,-38.517815,75.902726,109.314445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578463,1.639364,0.306435,0.045299,0.501393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.279535,mpc-p,0,-126.340000,54.885000,-4.945486,-5.380391,-4.920000,-5.445000,-0.025486,0.064609,-11.496540,14.241072,-1.433256,14.241072,-11.496540,-0.210000,0.830000,-12,45,-12.257948,45.472194,-12.257948,45.472194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.521698,-42.514585,75.297575,106.120288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.262356,1.870379,0.246296,0.037187,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.289499,mpc-p,0,-126.340000,54.885000,-5.042625,-5.266517,-5.030000,-5.285000,-0.012625,0.018483,-12.106436,15.704823,-1.311276,15.704823,-12.106436,-0.250000,0.700000,0,40,-0.180545,39.961574,-0.180545,39.961574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.591700,-44.850385,74.839655,102.314177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.277384,1.725930,0.241524,0.035923,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.299560,mpc-p,0,-126.340000,54.885000,-5.141034,-5.152707,-5.140000,-5.135000,-0.001034,-0.017707,-11.618519,14.728989,-0.762370,14.728989,-11.618519,-0.170000,0.600000,-13,53,-12.989348,53.187214,-12.989348,53.187214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.314672,-47.085186,72.397660,98.480688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572598,1.811076,0.233288,0.037990,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.309572,mpc-p,0,-126.340000,54.885000,-5.238860,-5.040875,-5.250000,-5.005000,0.011140,-0.035875,-10.886644,10.764665,-0.945339,10.764665,-10.886644,-0.150000,0.490000,-23,94,-23.275767,93.991097,-23.275767,93.991097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.746663,-50.219181,72.982335,101.425512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.698116,1.774877,0.250820,0.040262,0.501022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009277,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.319561,mpc-p,0,-126.340000,54.885000,-5.335936,-4.930951,-5.350000,-4.905000,0.014064,-0.025951,-10.215758,7.044299,-0.335443,7.044299,-10.215758,-0.170000,0.630000,-28,112,-27.604549,112.449994,-27.604549,112.449994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.423501,-54.312065,75.989286,108.985086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.408290,1.723153,0.334782,0.047142,0.501356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.329569,mpc-p,0,-126.340000,54.885000,-5.432244,-4.822707,-5.450000,-4.835000,0.017756,0.012293,-9.666852,7.471226,-0.213464,7.471226,-9.666852,-0.270000,0.870000,-18,91,-17.699019,91.454802,-17.699019,91.454802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.880834,-58.315430,74.552385,111.029598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.635849,1.728889,0.300950,0.032173,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.339563,mpc-p,0,-126.340000,54.885000,-5.527024,-4.716738,-5.530000,-4.725000,0.002976,0.008262,-9.239925,11.557530,-0.579401,11.557530,-9.239925,-0.240000,0.920000,-22,50,-21.967721,50.401865,-21.967721,50.401865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.815706,-60.916484,71.312958,106.421323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585045,1.732138,0.234027,0.027170,0.501015,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.349560,mpc-p,0,-126.340000,54.885000,-5.620006,-4.613084,-5.620000,-4.575000,-0.000006,-0.038084,-9.422894,16.131750,-0.213464,16.131750,-9.422894,-0.230000,0.750000,-18,20,-17.667588,20.289912,-17.667588,20.289912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.017198,-61.829883,67.737867,99.742131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558529,1.596375,0.238965,0.022979,0.500711,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.359591,mpc-p,0,-126.340000,54.885000,-5.711033,-4.511650,-5.710000,-4.415000,-0.001033,-0.096650,-9.788831,15.277895,-0.335443,15.277895,-9.788831,-0.250000,0.470000,-8,43,-8.173672,43.448240,-8.173672,43.448240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.583339,-60.658107,69.582411,96.649638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554497,1.480349,0.189342,0.020084,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.369590,mpc-p,0,-126.340000,54.885000,-5.799064,-4.413317,-5.800000,-4.295000,0.000936,-0.118317,-8.934977,9.910810,-0.579401,9.910810,-8.934977,-0.220000,0.390000,-17,88,-16.896277,90.839804,-16.896277,90.839804,0.000000,-2.391564,0.000000,64.000000,0.000000,0.000000,59.090707,-60.289175,66.485526,92.954915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554427,1.546771,0.223672,0.018706,0.501033,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.379590,mpc-p,0,-126.340000,54.885000,-5.883946,-4.317975,-5.870000,-4.225000,-0.013946,-0.092975,-7.593205,5.153621,-0.701380,5.153621,-7.593205,-0.130000,0.580000,-40,112,-39.866730,112.450000,-39.866730,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.836948,-62.082465,65.648745,96.744170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551156,1.459231,0.247690,0.019600,0.500569,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.389591,mpc-p,0,-126.340000,54.885000,-5.965250,-4.225812,-5.940000,-4.165000,-0.025250,-0.060812,-7.288257,5.458569,-0.396432,5.458569,-7.288257,-0.170000,0.850000,-35,88,-35.348525,87.769061,-35.348525,87.769061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.108834,-64.180599,61.778690,97.133400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552042,1.461787,0.264825,0.021241,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.399590,mpc-p,0,-126.340000,54.885000,-6.042516,-4.137049,-6.010000,-4.075000,-0.032516,-0.062049,-7.959143,9.300914,0.274453,9.300914,-7.959143,-0.320000,0.910000,-4,46,-4.241453,46.440394,-4.241453,46.440394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.884751,-65.190467,56.305842,90.983084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555527,1.641721,0.224917,0.020243,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.409590,mpc-p,0,-126.340000,54.885000,-6.115333,-4.051848,-6.080000,-3.955000,-0.035333,-0.096848,-8.447060,12.960290,-0.518412,12.960290,-8.447060,-0.260000,0.690000,3,27,2.901406,27.050800,2.901406,27.050800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.067910,-61.938095,49.701986,73.508393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550049,1.492637,0.186676,0.017188,0.500935,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.419558,mpc-p,0,-126.340000,54.885000,-6.183064,-3.970643,-6.160000,-3.835000,-0.023064,-0.135643,-7.959143,11.984457,-1.067318,11.984457,-7.959143,-0.190000,0.470000,-2,46,-1.642307,45.779366,-1.642307,45.779366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.256126,-57.982391,47.085826,64.618735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549724,1.508111,0.194793,0.021694,0.500862,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.429596,mpc-p,0,-126.340000,54.885000,-6.245950,-3.892795,-6.230000,-3.735000,-0.015950,-0.157795,-5.885497,6.739351,-0.579401,6.739351,-5.885497,-0.130000,0.410000,-22,88,-22.312996,87.843111,-22.312996,87.843111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.226848,-55.528855,44.936157,61.784053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556855,1.530534,0.199490,0.020155,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.439590,mpc-p,0,-126.340000,54.885000,-6.302837,-3.819372,-6.280000,-3.685000,-0.022837,-0.134372,-5.885497,6.739351,-0.152474,2.957996,-4.726694,-0.150000,0.590000,-15,72,-15.113339,71.591132,-15.113339,71.591132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.430833,-56.406023,41.701062,68.750522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554038,1.903971,0.359844,0.050904,0.501302,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008389,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.449561,mpc-p,0,-126.340000,54.885000,-6.353510,-3.750319,-6.310000,-3.645000,-0.043510,-0.105319,-3.323933,2.592058,0.274453,2.592058,-3.323933,-0.180000,0.670000,-29,95,-28.904461,94.785768,-28.904461,94.785768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.282006,-55.203773,35.286478,55.726585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550443,1.484376,0.199505,0.016184,0.501779,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.459560,mpc-p,0,-126.340000,54.885000,-6.397831,-3.685425,-6.330000,-3.615000,-0.067831,-0.070425,-1.860183,3.567892,0.152474,3.567892,-1.860183,-0.160000,0.770000,-39,77,-39.269164,77.462342,-39.269164,77.462342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.792855,-55.775071,34.851203,61.868770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555828,1.573297,0.240423,0.020399,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.469560,mpc-p,0,-126.340000,54.885000,-6.435272,-3.625013,-6.340000,-3.565000,-0.095272,-0.060013,-1.311276,6.007476,-0.274453,6.007476,-1.311276,-0.200000,0.780000,-34,52,-33.662955,51.923911,-33.662955,51.923911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.675236,-55.581874,32.751870,59.395319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559792,1.482959,0.220816,0.018758,0.501129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.479563,mpc-p,0,-126.340000,54.885000,-6.465465,-3.569204,-6.350000,-3.495000,-0.115465,-0.074204,-1.677214,7.715185,-0.274453,7.715185,-1.677214,-0.350000,0.660000,-4,42,-3.609029,41.519919,-3.609029,41.519919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.993190,-53.349904,31.291630,55.689386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574389,1.920162,1.244670,0.049766,0.501348,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.489562,mpc-p,0,-126.340000,54.885000,-6.488044,-3.518128,-6.370000,-3.415000,-0.118044,-0.103128,-2.653048,6.556382,0.335443,6.556382,-2.653048,-0.280000,0.690000,7,39,6.996631,39.232058,6.996631,39.232058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.650384,-48.405513,29.510185,43.197081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555768,1.645091,0.216995,0.023500,0.501012,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.499561,mpc-p,0,-126.340000,54.885000,-6.502679,-3.471872,-6.390000,-3.365000,-0.112679,-0.106872,-1.555235,2.470079,0.701380,2.470079,-1.555235,-0.180000,0.430000,-6,84,-5.893003,89.756342,-5.893003,89.756342,0.000000,-5.524284,0.000000,64.000000,0.000000,0.000000,54.157878,-43.496554,36.943585,45.110517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568780,1.803620,0.304694,0.033584,0.501360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008225,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.509568,mpc-p,0,-126.340000,54.885000,-6.509055,-3.430483,-6.390000,-3.365000,-0.119055,-0.065483,-0.030495,-2.653048,0.213464,-2.653048,-0.030495,-0.140000,0.540000,-19,112,-18.696741,112.450000,-18.696741,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.664767,-43.098966,39.399371,55.218203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605829,1.859909,0.765462,0.039999,0.500709,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.519557,mpc-p,0,-126.340000,54.885000,-6.506862,-3.394136,-6.380000,-3.385000,-0.126862,-0.009136,1.616224,-2.714037,-0.152474,-2.714037,1.616224,-0.130000,0.800000,-26,101,-26.262319,101.282061,-26.262319,101.282061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.928798,-44.757529,41.905938,65.135997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557591,1.731865,0.339888,0.030433,1.043275,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.529561,mpc-p,0,-126.340000,54.885000,-6.495811,-3.362773,-6.350000,-3.385000,-0.145811,0.022227,1.921172,1.677214,0.457422,1.677214,1.921172,-0.160000,0.980000,-16,56,-15.656080,46.937804,-15.656080,46.937804,0.000000,9.344257,0.000000,64.000000,0.000000,0.000000,53.592902,-46.597178,39.516349,63.871650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.275382,1.782220,0.314555,0.034778,0.501278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.539513,mpc-p,0,-126.340000,54.885000,-6.475762,-3.336626,-6.320000,-3.335000,-0.155762,-0.001626,2.104141,7.105289,0.640391,7.105289,2.104141,-0.230000,0.850000,5,11,5.203641,5.321752,5.203641,5.321752,0.000000,5.960309,0.000000,64.000000,0.000000,0.000000,48.922685,-45.818740,38.006772,56.203468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.750116,1.605960,0.212389,0.028401,0.500876,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.549582,mpc-p,0,-126.340000,54.885000,-6.446040,-3.315340,-6.290000,-3.255000,-0.156040,-0.060340,1.982162,8.508050,0.579401,8.508050,1.982162,-0.180000,0.520000,15,11,14.576098,11.150210,14.576098,11.150210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.327977,-42.439574,48.631034,59.513278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.485134,2.688622,0.239962,0.036244,2.217563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011680,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.561296,mpc-p,0,-126.340000,54.885000,-6.399209,-3.297151,-6.250000,-3.205000,-0.149209,-0.092151,2.897006,1.799193,-0.274453,1.799193,2.897006,-0.110000,0.210000,9,56,9.327932,85.363565,9.327932,85.363565,0.000000,-29.213354,0.000000,64.000000,0.000000,0.000000,41.288843,-39.417985,63.885736,72.533066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573681,1.624092,0.220814,0.029220,0.507809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.571357,mpc-p,0,-126.340000,54.885000,-6.348234,-3.287190,-6.220000,-3.235000,-0.128234,-0.052190,3.872840,-8.020133,-0.396432,-8.020133,3.872840,-0.090000,0.320000,6,101,5.695879,112.450000,5.695879,112.450000,0.000000,-11.299790,0.000000,64.000000,0.000000,0.000000,45.485557,-38.164516,74.716357,86.219170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574587,1.727120,0.298312,0.029061,0.500898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.581355,mpc-p,0,-126.340000,54.885000,-6.287548,-3.282474,-6.170000,-3.335000,-0.117548,0.052526,4.665705,-12.106436,-0.030495,-12.106436,4.665705,-0.060000,0.630000,4,112,3.566624,112.450000,3.566624,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.036232,-37.637588,81.669039,96.752049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.675995,1.899951,0.605305,0.043314,0.500648,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.591360,mpc-p,0,-126.340000,54.885000,-6.216654,-3.282916,-6.110000,-3.455000,-0.106654,0.172084,4.909663,-9.117946,0.701380,-9.117946,4.909663,-0.070000,0.920000,14,112,13.908058,112.450000,13.908058,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.574248,-37.290869,82.712979,98.726912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.460361,1.754065,0.323732,0.035385,1.309526,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010893,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.602291,mpc-p,0,-126.340000,54.885000,-6.127432,-3.289272,-6.050000,-3.495000,-0.077432,0.205728,5.946486,-3.201954,0.457422,-3.201954,5.946486,0.000000,0.970000,13,68,12.882401,68.153449,12.882401,68.153449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.964662,-37.275923,80.074516,93.946709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577386,3.788694,0.429803,0.038134,0.506166,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010351,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.612674,mpc-p,0,-126.340000,54.885000,-6.031172,-3.300945,-5.980000,-3.465000,-0.051172,0.164055,6.739351,7.044299,0.518412,7.044299,6.739351,0.050000,0.910000,16,23,16.197423,-20.577441,16.197423,-20.577441,0.000000,43.730890,0.000000,64.000000,0.000000,0.000000,48.595129,-38.333052,73.929695,87.049158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560662,1.760630,0.253658,0.033363,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.622739,mpc-p,0,-126.340000,54.885000,-5.927082,-3.317450,-5.900000,-3.375000,-0.027082,0.057550,6.739351,7.044299,0.213464,10.642686,7.654195,0.080000,0.560000,26,-5,26.033404,-4.521023,26.033404,-4.521023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.630695,-38.532618,78.270153,89.011796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.067831,1.768107,0.253696,0.037333,0.500715,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.632739,mpc-p,0,-126.340000,54.885000,-5.813099,-3.338846,-5.820000,-3.295000,0.006901,-0.043846,9.239925,7.349247,0.396432,7.349247,9.239925,0.190000,0.260000,5,5,4.991401,5.374426,4.991401,5.374426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.955940,-37.993508,86.594429,94.892358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607390,2.033341,0.273069,0.046263,0.500941,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008477,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.642733,mpc-p,0,-126.340000,54.885000,-5.688634,-3.365133,-5.710000,-3.285000,0.021366,-0.080133,11.557530,-1.860183,0.823360,-1.860183,11.557530,0.090000,0.110000,3,50,3.448339,87.248862,3.448339,87.248862,0.000000,-36.874436,0.000000,64.000000,0.000000,0.000000,55.296136,-37.791626,106.742274,115.378414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559542,1.493100,0.233353,0.029379,0.501420,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.652735,mpc-p,0,-126.340000,54.885000,-5.553503,-3.396268,-5.580000,-3.355000,0.026497,-0.041268,13.387218,-11.923467,0.396432,-11.923467,13.387218,0.160000,0.230000,-15,95,-15.047857,112.450000,-15.047857,112.450000,0.000000,-17.075574,0.000000,64.000000,0.000000,0.000000,59.972253,-35.054374,121.172836,127.484399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558546,1.448835,0.247484,0.017078,0.500836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.662766,mpc-p,0,-126.340000,54.885000,-5.407423,-3.432239,-5.430000,-3.505000,0.022577,0.072761,14.363051,-17.229563,0.579401,-17.229563,14.363051,-0.020000,0.550000,7,112,7.076395,112.450000,7.076395,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.850509,-31.080794,112.907551,125.170331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553690,1.445291,0.252609,0.016084,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.672764,mpc-p,0,-126.340000,54.885000,-5.251317,-3.472724,-5.280000,-3.655000,0.028683,0.182276,14.424041,-14.667999,0.274453,-14.667999,14.424041,-0.020000,0.820000,20,112,20.455325,112.450000,20.455325,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.270882,-25.204284,114.024426,125.085522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556486,1.472029,0.286808,0.018502,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.682772,mpc-p,0,-126.340000,54.885000,-5.084639,-3.517761,-5.140000,-3.755000,0.055361,0.237239,13.570186,-8.081122,0.762370,-8.081122,13.570186,0.040000,0.970000,37,69,37.103974,69.371518,37.103974,69.371518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.112633,-19.757244,111.948750,119.868970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552482,1.446553,0.347988,0.017493,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.692765,mpc-p,0,-126.340000,54.885000,-4.907926,-3.567106,-4.990000,-3.785000,0.082074,0.217894,14.241072,1.982162,1.311276,1.982162,14.241072,0.180000,0.840000,31,24,31.492335,-10.209142,31.492335,-10.209142,0.000000,34.580660,0.000000,64.000000,0.000000,0.000000,48.631570,-16.097031,114.672232,119.863769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590407,1.472409,0.219376,0.022238,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.702735,mpc-p,0,-126.340000,54.885000,-4.721496,-3.620559,-4.830000,-3.735000,0.108504,0.114441,16.192739,6.739351,1.494245,6.739351,16.192739,0.250000,0.560000,18,-21,18.353540,-37.972232,18.353540,-37.972232,0.000000,17.343750,0.000000,64.000000,0.000000,0.000000,51.290656,-17.809096,117.868040,120.219341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553357,1.458083,0.193370,0.018123,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.712768,mpc-p,0,-126.340000,54.885000,-4.523852,-3.678457,-4.650000,-3.685000,0.126148,0.006543,19.120240,4.848673,1.494245,4.848673,19.120240,0.230000,0.250000,4,-9,4.401054,-8.744357,4.401054,-8.744357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.591123,-19.904857,120.776684,124.509403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553914,1.456825,0.198458,0.018957,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.722781,mpc-p,0,-126.340000,54.885000,-4.316719,-3.740196,-4.450000,-3.715000,0.133281,-0.025196,20.218053,-4.726694,1.067318,-4.726694,20.218053,0.130000,0.020000,13,36,12.597769,85.732774,12.597769,85.732774,0.000000,-49.477131,0.000000,64.000000,0.000000,0.000000,60.537487,-20.823144,134.363362,139.085908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561538,1.502171,0.214793,0.018225,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.732744,mpc-p,0,-126.340000,54.885000,-4.101052,-3.805379,-4.230000,-3.825000,0.128948,0.019621,21.071908,-15.704823,0.945339,-15.704823,21.071908,0.090000,0.100000,16,81,16.140483,112.450000,16.140483,112.450000,0.000000,-31.194357,0.000000,64.000000,0.000000,0.000000,62.417601,-16.958543,139.313157,142.977766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.623735,1.449896,0.235772,0.020995,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.742736,mpc-p,0,-126.340000,54.885000,-3.875367,-3.874348,-4.010000,-4.005000,0.134633,0.130652,21.742793,-21.986752,1.372266,-21.986752,21.742793,0.130000,0.390000,14,112,14.104190,112.450000,14.104190,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.375910,-9.532180,138.275883,144.703843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554027,1.454357,0.253511,0.017498,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.752768,mpc-p,0,-126.340000,54.885000,-3.639591,-3.947027,-3.790000,-4.215000,0.150409,0.267973,20.949928,-21.620814,1.494245,-21.620814,20.949928,0.120000,0.770000,33,112,33.056927,112.450000,33.056927,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.313079,-2.004869,138.068323,147.731509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552724,1.461172,0.271578,0.018369,0.502198,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.762734,mpc-p,0,-126.340000,54.885000,-3.396514,-4.022451,-3.570000,-4.385000,0.173486,0.362549,21.315866,-15.277895,1.494245,-15.277895,21.315866,0.170000,0.930000,40,107,39.817388,107.286027,39.817388,107.286027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.731321,6.243345,142.372997,154.723590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555152,1.456397,0.331558,0.019631,0.500832,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.772764,mpc-p,0,-126.340000,54.885000,-3.143261,-4.101407,-3.350000,-4.485000,0.206739,0.383593,21.803783,-5.275601,1.799193,-5.275601,21.803783,0.280000,1.030000,38,62,38.449418,13.602671,38.449418,13.602671,0.000000,48.683356,0.000000,64.000000,0.000000,0.000000,40.716323,10.159084,144.674267,152.977996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560928,1.544498,0.293962,0.033858,0.501142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.782771,mpc-p,0,-126.340000,54.885000,-2.882322,-4.183019,-3.120000,-4.485000,0.237678,0.301981,24.182377,4.116798,1.982162,4.116798,24.182377,0.320000,0.840000,27,17,27.335134,-57.363968,27.335134,-57.363968,0.000000,74.649995,0.000000,64.000000,0.000000,0.000000,38.557423,8.535439,151.048693,156.886170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559831,1.472767,0.213360,0.017494,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.792733,mpc-p,0,-126.340000,54.885000,-2.614652,-4.266883,-2.870000,-4.425000,0.255348,0.158117,26.256024,8.142112,2.287110,8.142112,26.256024,0.310000,0.500000,20,-28,19.831601,-72.933959,19.831601,-72.933959,0.000000,45.219986,0.000000,64.000000,0.000000,0.000000,40.686841,0.217575,144.722156,153.906249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554057,1.445179,0.205813,0.018529,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.802763,mpc-p,0,-126.340000,54.885000,-2.337589,-4.353731,-2.600000,-4.375000,0.262411,0.021269,28.146701,4.787684,2.348100,4.787684,28.146701,0.250000,0.100000,17,-22,17.022154,-22.077132,17.022154,-22.077132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.815951,-6.967838,142.283640,151.613121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553579,1.554768,0.198206,0.018245,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.812766,mpc-p,0,-126.340000,54.885000,-2.054050,-4.442550,-2.290000,-4.385000,0.235950,-0.057550,31.013213,-4.970653,2.348100,-4.970653,31.013213,0.210000,-0.040000,-2,23,-2.123617,63.226471,-2.123617,63.226471,0.000000,-40.303603,0.000000,64.000000,0.000000,0.000000,44.214891,-9.763948,150.387227,157.245012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553268,1.454162,0.202771,0.017883,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.822734,mpc-p,0,-126.340000,54.885000,-1.764767,-4.533011,-1.970000,-4.495000,0.205233,-0.038011,32.537953,-15.643833,2.470079,-15.643833,32.537953,0.120000,0.000000,-5,68,-4.571299,112.450000,-4.571299,112.450000,0.000000,-44.527132,0.000000,64.000000,0.000000,0.000000,44.343423,-7.814436,146.033854,155.273532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553872,1.520656,0.266394,0.020119,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.832764,mpc-p,0,-126.340000,54.885000,-1.467257,-4.625791,-1.640000,-4.695000,0.172743,0.069209,32.598942,-24.426336,2.348100,-24.426336,32.598942,0.040000,0.270000,8,112,8.313007,112.450000,8.313007,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.746675,-0.627689,141.721763,156.342901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550711,1.457032,0.218082,0.015368,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.842766,mpc-p,0,-126.340000,54.885000,-1.164594,-4.719833,-1.290000,-4.965000,0.125406,0.245167,31.928057,-27.109878,2.957996,-27.109878,31.928057,0.030000,0.690000,20,112,19.640842,112.450000,19.640842,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.395351,8.273213,139.704199,163.192001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.109016,1.673009,0.295492,0.038014,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.852734,mpc-p,0,-126.340000,54.885000,-0.857494,-4.814822,-0.980000,-5.185000,0.122506,0.370178,31.562119,-20.888939,2.409089,-20.888939,31.562119,0.090000,0.930000,26,112,25.602852,112.450000,25.602852,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.128933,17.942900,140.465956,169.177561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554643,1.467532,0.323164,0.016350,0.500807,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.862764,mpc-p,0,-126.340000,54.885000,-0.543396,-4.911453,-0.650000,-5.345000,0.106604,0.433547,32.720922,-11.496540,2.775027,-11.496540,32.720922,0.170000,1.030000,15,67,15.070639,51.905668,15.070639,51.905668,0.000000,15.544332,0.000000,64.000000,0.000000,0.000000,5.655893,23.721170,137.764703,165.321686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548671,1.455070,0.327918,0.018310,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.872766,mpc-p,0,-126.340000,54.885000,-0.225587,-5.008620,-0.320000,-5.415000,0.094413,0.406380,34.184672,-2.775027,3.262944,-2.775027,34.184672,0.200000,0.890000,5,22,5.385980,-12.969859,5.385980,-12.969859,0.000000,35.419859,0.000000,64.000000,0.000000,0.000000,1.484288,26.368947,138.278535,163.838307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546723,1.778057,1.505405,0.044135,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009385,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.882740,mpc-p,0,-126.340000,54.885000,0.095431,-5.106082,0.020000,-5.415000,0.075431,0.308918,34.550610,3.140965,3.445913,3.140965,34.550610,0.170000,0.590000,10,-23,10.166774,-43.477330,10.166774,-43.477330,0.000000,20.927330,0.000000,64.000000,0.000000,0.000000,-0.256396,23.395736,131.027322,153.685382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568015,1.603269,0.222861,0.020099,0.501580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.892737,mpc-p,0,-126.340000,54.885000,0.420823,-5.204103,0.380000,-5.405000,0.040823,0.200897,34.306651,1.860183,3.384923,1.860183,34.306651,0.140000,0.190000,18,-6,17.620604,-5.786067,17.620604,-5.786067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.882197,19.164682,123.289475,147.289620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565066,1.795190,0.393907,0.040711,0.500946,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.902738,mpc-p,0,-126.340000,54.885000,0.749493,-5.302260,0.720000,-5.435000,0.029493,0.132740,33.940714,-6.251434,3.079975,-6.251434,33.940714,0.170000,0.020000,17,39,17.214005,72.908947,17.214005,72.908947,0.000000,-33.695014,0.000000,64.000000,0.000000,0.000000,-6.659292,16.292127,125.245659,147.370068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572845,1.716661,0.251696,0.031105,0.501296,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.912739,mpc-p,0,-126.340000,54.885000,1.080771,-5.400267,1.080000,-5.555000,0.000771,0.154733,34.245662,-15.521854,3.018985,-15.521854,34.245662,0.190000,0.110000,8,84,8.116313,112.450000,8.116313,112.450000,0.000000,-28.236067,0.000000,64.000000,0.000000,0.000000,-6.601660,17.191849,124.935884,148.287013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565156,1.782241,0.431625,0.035510,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008327,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.922738,mpc-p,0,-126.340000,54.885000,1.414121,-5.497877,1.440000,-5.745000,-0.025879,0.247123,34.794568,-21.803783,3.018985,-21.803783,34.794568,0.170000,0.410000,2,112,2.195350,112.450000,2.195350,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.490174,21.309596,124.000624,150.452267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560307,1.615778,0.258518,0.021220,0.500510,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.932765,mpc-p,0,-126.340000,54.885000,1.750024,-5.595142,1.800000,-5.955000,-0.049976,0.359858,35.160506,-21.376856,3.628881,-21.376856,35.160506,0.120000,0.770000,4,112,3.844686,112.450000,3.844686,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.138942,26.595820,124.249512,155.087123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567038,1.637784,0.325082,0.020278,0.500449,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.942735,mpc-p,0,-126.340000,54.885000,2.085079,-5.691001,2.140000,-6.135000,-0.054921,0.443999,35.099516,-14.972947,3.750861,-14.972947,35.099516,0.120000,0.970000,8,89,7.605233,88.825469,7.605233,88.825469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.672668,31.848838,124.316381,158.872825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551713,1.563699,0.340774,0.020191,0.500936,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.952736,mpc-p,0,-126.340000,54.885000,2.421812,-5.786099,2.500000,-6.245000,-0.078188,0.458901,34.489620,-6.312424,3.506902,-6.312424,34.489620,0.080000,0.960000,20,44,20.498838,19.433933,20.498838,19.433933,0.000000,24.391536,0.000000,64.000000,0.000000,0.000000,-18.044314,34.625294,123.125364,155.554814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558625,1.480345,0.223129,0.022264,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.962791,mpc-p,0,-126.340000,54.885000,2.760365,-5.880378,2.830000,-6.275000,-0.069635,0.394622,33.635766,0.701380,3.750861,0.701380,33.635766,0.140000,0.720000,25,-1,25.217138,-21.500312,25.217138,-21.500312,0.000000,20.325781,0.000000,64.000000,0.000000,0.000000,-22.637367,33.348218,118.732406,149.340047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.646165,1.508583,0.209194,0.030882,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.972736,mpc-p,0,-126.340000,54.885000,3.094796,-5.972118,3.170000,-6.265000,-0.075204,0.292882,32.781911,1.982162,3.811850,1.982162,32.781911,0.160000,0.350000,30,-5,30.054392,-5.379070,30.054392,-5.379070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.478972,29.130394,112.966824,145.248668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556914,1.489187,0.205802,0.016899,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.982732,mpc-p,0,-126.340000,54.885000,3.429984,-6.062593,3.500000,-6.285000,-0.070016,0.222407,33.452797,-3.323933,3.811850,-3.323933,33.452797,0.150000,0.130000,23,40,22.680819,56.022106,22.680819,56.022106,0.000000,-16.401176,0.000000,64.000000,0.000000,0.000000,-23.889299,24.390119,114.128792,144.365658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541047,1.439599,0.170648,0.016609,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.992734,mpc-p,0,-126.340000,54.885000,3.763907,-6.151168,3.850000,-6.375000,-0.086093,0.223832,34.550610,-11.740498,3.689871,-11.740498,34.550610,0.270000,0.200000,-11,85,-11.379002,112.450000,-11.379002,112.450000,0.000000,-27.829070,0.000000,64.000000,0.000000,0.000000,-18.790809,22.195316,117.141342,142.565340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547636,1.458326,0.221630,0.017185,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.002733,mpc-p,0,-126.340000,54.885000,4.095759,-6.237555,4.220000,-6.515000,-0.124241,0.277445,34.672589,-16.863625,4.116798,-16.863625,34.672589,0.160000,0.490000,-11,112,-10.778405,112.450000,-10.778405,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.160232,23.445879,114.620712,139.305432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554670,1.509041,0.255624,0.023330,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.012737,mpc-p,0,-126.340000,54.885000,4.425278,-6.321615,4.560000,-6.675000,-0.134722,0.353385,32.842901,-15.643833,3.811850,-15.643833,32.842901,0.110000,0.810000,8,112,7.534342,112.450000,7.534342,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.938636,27.075788,114.975476,147.617430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560050,1.516404,0.328211,0.024838,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.022735,mpc-p,0,-126.340000,54.885000,4.751648,-6.403069,4.890000,-6.795000,-0.138352,0.391931,30.586285,-8.142112,4.299767,-8.142112,30.586285,0.100000,0.980000,30,67,29.940489,46.057445,29.940489,46.057445,0.000000,21.392555,0.000000,64.000000,0.000000,0.000000,-18.575381,30.819357,121.537457,151.359926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545799,1.467650,0.367683,0.018089,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.032735,mpc-p,0,-126.340000,54.885000,5.074672,-6.481800,5.190000,-6.825000,-0.115328,0.343200,30.586285,-8.142112,3.506902,0.762370,27.963733,0.110000,0.870000,31,50,30.992241,50.159817,30.992241,50.159817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.782795,35.545566,124.972737,156.910976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.548529,1.814124,0.260844,0.045729,0.500735,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.042735,mpc-p,0,-126.340000,54.885000,5.393750,-6.557596,5.460000,-6.795000,-0.066250,0.237404,26.865920,6.129455,2.836017,6.129455,26.865920,0.190000,0.680000,59,5,59.144247,-54.393988,59.144247,-54.393988,0.000000,59.553804,0.000000,64.000000,0.000000,0.000000,-29.155254,31.580658,125.035913,156.320336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551084,1.595443,0.231777,0.017601,0.503619,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.052738,mpc-p,0,-126.340000,54.885000,5.708578,-6.630318,5.730000,-6.735000,-0.021422,0.104682,26.012065,7.532216,2.897006,7.532216,26.012065,0.340000,0.370000,50,-40,49.738452,-45.171020,49.738452,-45.171020,0.000000,5.330837,0.000000,64.000000,0.000000,0.000000,-32.177940,24.223952,112.038827,139.567946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556903,1.460623,0.295868,0.017329,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.062734,mpc-p,0,-126.340000,54.885000,6.018394,-6.699728,6.010000,-6.685000,0.008394,-0.014728,27.597795,2.043152,3.201954,2.043152,27.597795,0.460000,0.040000,13,5,12.752970,22.360198,12.752970,22.360198,0.000000,-17.200382,0.000000,64.000000,0.000000,0.000000,-24.315360,18.632192,135.973354,159.425001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555567,1.496593,0.226098,0.019525,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.072734,mpc-p,0,-126.340000,54.885000,6.323053,-6.765736,6.300000,-6.725000,0.023053,-0.040736,30.647275,-8.081122,3.445913,-8.081122,30.647275,0.370000,-0.020000,-16,50,-16.073421,112.450000,-16.073421,112.450000,0.000000,-62.290183,0.000000,64.000000,0.000000,0.000000,-12.792603,15.796787,134.499094,152.867926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553019,1.601875,0.255819,0.019653,0.504046,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.082736,mpc-p,0,-126.340000,54.885000,6.622153,-6.828192,6.620000,-6.865000,0.002153,0.036808,30.891234,-17.412531,3.750861,-17.412531,30.891234,0.170000,0.110000,-6,95,-6.348169,112.450000,-6.348169,112.450000,0.000000,-17.290183,0.000000,64.000000,0.000000,0.000000,-5.354250,19.684601,127.621719,150.251295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552314,1.463016,0.230939,0.021191,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.092735,mpc-p,0,-126.340000,54.885000,6.915112,-6.886921,6.940000,-7.055000,-0.024888,0.168079,30.342327,-21.925762,3.506902,-21.925762,30.342327,0.130000,0.520000,-5,112,-5.061695,112.450000,-5.061695,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.901939,28.758546,127.211071,163.439582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558014,1.549455,0.231941,0.016475,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.102732,mpc-p,0,-126.340000,54.885000,7.201580,-6.941800,7.250000,-7.245000,-0.048420,0.303200,29.427483,-18.022427,3.689871,-18.022427,29.427483,0.090000,0.840000,2,112,2.103212,112.450000,2.103212,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.758727,38.782675,133.642956,171.557016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549605,1.441177,0.261658,0.015224,0.501158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.112735,mpc-p,0,-126.340000,54.885000,7.481412,-6.992747,7.550000,-7.375000,-0.068588,0.382253,28.085712,-8.508050,3.628881,-8.508050,28.085712,0.070000,1.010000,15,70,14.615148,69.956311,14.615148,69.956311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.784232,44.885658,138.971604,173.329061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551658,1.439349,0.304474,0.015656,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.122737,mpc-p,0,-126.340000,54.885000,7.754076,-7.039617,7.820000,-7.405000,-0.065924,0.365383,26.499982,2.714037,3.384923,2.714037,26.499982,0.090000,0.890000,27,25,27.358665,-10.225397,27.358665,-10.225397,0.000000,35.181708,0.000000,64.000000,0.000000,0.000000,-36.890246,44.548613,141.473825,174.012163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555751,1.672969,0.245821,0.032769,0.503942,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.132736,mpc-p,0,-126.340000,54.885000,8.019192,-7.082300,8.090000,-7.345000,-0.070808,0.262700,25.524149,9.361904,3.384923,9.361904,25.524149,0.100000,0.590000,33,-20,33.169173,-41.241477,33.169173,-41.241477,0.000000,21.197788,0.000000,64.000000,0.000000,0.000000,-45.363517,37.194203,135.049741,163.493912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558230,1.543584,0.198568,0.022660,0.500856,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.142736,mpc-p,0,-126.340000,54.885000,8.276556,-7.120721,8.340000,-7.265000,-0.063444,0.144279,24.304356,8.386070,3.323933,8.386070,24.304356,0.160000,0.200000,32,-2,31.690610,-2.373160,31.690610,-2.373160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.287456,28.600001,131.181970,164.818326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584173,1.642460,0.228278,0.040020,0.501182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.152738,mpc-p,0,-126.340000,54.885000,8.525912,-7.154802,8.590000,-7.215000,-0.064088,0.060198,24.487325,2.104141,3.140965,2.104141,24.487325,0.250000,0.060000,9,43,9.302044,62.590577,9.302044,62.590577,0.000000,-19.963737,0.000000,64.000000,0.000000,0.000000,-53.613345,20.742616,126.957216,166.032404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565894,1.642167,0.217653,0.023879,0.501247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.162739,mpc-p,0,-126.340000,54.885000,8.766908,-7.184459,8.840000,-7.245000,-0.073092,0.060541,24.548315,-6.617372,3.506902,-6.617372,24.548315,0.240000,0.160000,-5,88,-5.365787,112.450000,-5.365787,112.450000,0.000000,-24.823160,0.000000,64.000000,0.000000,0.000000,-47.888164,19.394447,113.471224,144.006932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575334,1.562758,0.286196,0.023872,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.172742,mpc-p,0,-126.340000,54.885000,8.999385,-7.209640,9.080000,-7.315000,-0.080615,0.105360,23.694460,-10.093779,3.201954,-10.093779,23.694460,0.160000,0.500000,0,112,-0.125057,112.450000,-0.125057,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.166367,22.514386,108.917955,135.466905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577519,1.759371,0.328624,0.040691,0.500936,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.182770,mpc-p,0,-126.340000,54.885000,9.223597,-7.230333,9.320000,-7.395000,-0.096403,0.164667,21.132897,-6.434403,3.262944,-6.434403,21.132897,0.060000,0.810000,27,89,27.486167,88.956116,27.486167,88.956116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.065001,26.110920,114.575954,135.793741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562263,1.686824,0.363631,0.028837,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.192738,mpc-p,0,-126.340000,54.885000,9.437532,-7.246348,9.530000,-7.415000,-0.092468,0.168652,18.083417,1.799193,2.897006,1.799193,18.083417,0.140000,0.900000,42,44,42.391122,15.795096,42.391122,15.795096,0.000000,28.161020,0.000000,64.000000,0.000000,0.000000,-56.763456,28.788099,119.209021,140.274884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571898,1.766205,0.291525,0.034485,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.202739,mpc-p,0,-126.340000,54.885000,9.643043,-7.257823,9.710000,-7.355000,-0.066957,0.097177,16.741646,9.483883,2.409089,9.483883,16.741646,0.230000,0.710000,42,-1,42.061284,-33.619702,42.061284,-33.619702,0.000000,32.575818,0.000000,64.000000,0.000000,0.000000,-63.324722,27.836814,115.949127,137.189902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574170,1.758012,0.248596,0.035120,0.500957,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.212747,mpc-p,0,-126.340000,54.885000,9.839370,-7.264678,9.890000,-7.255000,-0.050630,-0.009678,16.497687,11.923467,2.470079,11.923467,16.497687,0.290000,0.360000,32,-28,31.551262,-27.619392,31.551262,-27.619392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.519097,24.350691,111.017663,134.762635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586442,1.728740,0.266388,0.028938,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.222739,mpc-p,0,-126.340000,54.885000,10.025951,-7.266895,10.060000,-7.175000,-0.034049,-0.091895,17.290552,6.129455,2.592058,6.129455,17.290552,0.370000,0.070000,5,17,4.741501,42.664160,4.741501,42.664160,0.000000,-25.283551,0.000000,64.000000,0.000000,0.000000,-66.151966,22.035276,111.482951,141.533008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564121,1.461423,0.211102,0.022759,0.501181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.232771,mpc-p,0,-126.340000,54.885000,10.203708,-7.264471,10.250000,-7.165000,-0.046292,-0.099471,17.961438,-3.140965,2.104141,-3.140965,17.961438,0.260000,0.040000,-3,62,-2.861769,112.450000,-2.861769,112.450000,0.000000,-50.069392,0.000000,64.000000,0.000000,0.000000,-61.875839,21.222924,105.773196,131.430590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563730,2.591634,0.287611,0.057788,0.505772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.244262,mpc-p,0,-126.340000,54.885000,10.395424,-7.255981,10.460000,-7.255000,-0.064576,-0.000981,16.802635,-11.069613,2.409089,-11.069613,16.802635,0.130000,0.300000,9,107,8.886706,112.450000,8.886706,112.450000,0.000000,-5.069392,0.000000,64.000000,0.000000,0.000000,-59.703638,25.680546,107.436221,131.229256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568182,1.639695,0.289246,0.023626,0.500900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.252732,mpc-p,0,-126.340000,54.885000,10.528552,-7.245835,10.590000,-7.355000,-0.061448,0.109165,15.338885,-13.509197,2.165131,-13.509197,15.338885,0.110000,0.590000,17,112,16.880445,112.450000,16.880445,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.309828,32.145077,112.252278,134.169802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.053960,2.830633,0.349152,0.039855,0.501015,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.262735,mpc-p,0,-126.340000,54.885000,10.676803,-7.229633,10.750000,-7.455000,-0.073197,0.225367,13.509197,-8.264091,1.799193,-8.264091,13.509197,0.120000,0.890000,23,112,23.245926,112.450000,23.245926,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.575045,39.171111,115.908023,137.773542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.082889,1.814942,0.625652,0.040111,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.272737,mpc-p,0,-126.340000,54.885000,10.815317,-7.208898,10.870000,-7.465000,-0.054683,0.256102,11.618519,1.860183,1.555235,1.860183,11.618519,0.120000,1.020000,37,67,36.932119,41.231523,36.932119,41.231523,0.000000,26.218477,0.000000,64.000000,0.000000,0.000000,-67.525194,41.477392,114.149554,132.412977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574395,1.778152,0.386968,0.035621,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008286,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.282739,mpc-p,0,-126.340000,54.885000,10.944113,-7.183681,10.990000,-7.375000,-0.045887,0.191319,10.032790,12.594353,1.860183,12.594353,10.032790,0.230000,0.880000,34,22,33.832522,-36.472094,33.832522,-36.472094,0.000000,58.922094,0.000000,64.000000,0.000000,0.000000,-70.253511,38.138652,115.018323,133.702960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.096034,1.792948,0.258922,0.036885,0.506019,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.294273,mpc-p,0,-126.340000,54.885000,11.080635,-7.149108,11.110000,-7.195000,-0.029365,0.045892,10.215758,18.998261,1.738204,18.998261,10.215758,0.310000,0.540000,15,-23,15.472577,-65.052384,15.472577,-65.052384,0.000000,42.502384,0.000000,64.000000,0.000000,0.000000,-69.823733,29.391866,107.296057,128.512421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.804346,1.770236,0.256278,0.038961,0.501244,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008383,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.302691,mpc-p,0,-126.340000,54.885000,11.172198,-7.120218,11.200000,-7.055000,-0.027802,-0.065218,10.764665,17.229563,1.982162,17.229563,10.764665,0.290000,0.240000,3,-29,3.042198,-28.628726,3.042198,-28.628726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.062838,21.074742,105.407914,134.658114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564945,1.679003,0.273593,0.037999,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.312758,mpc-p,0,-126.340000,54.885000,11.272833,-7.081685,11.320000,-6.945000,-0.047167,-0.136685,11.496540,8.995966,1.616224,8.995966,11.496540,0.180000,0.000000,-4,16,-4.344396,60.338036,-4.344396,60.338036,0.000000,-43.966762,0.000000,64.000000,0.000000,0.000000,-60.290035,15.160093,106.656780,136.291579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563676,1.553975,0.213596,0.026403,0.501900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.322754,mpc-p,0,-126.340000,54.885000,11.363293,-7.039210,11.440000,-6.925000,-0.076707,-0.114210,10.459717,-3.506902,1.189297,-3.506902,10.459717,0.090000,-0.010000,0,61,-0.323907,112.450000,-0.323907,112.450000,0.000000,-51.078726,0.000000,64.000000,0.000000,0.000000,-54.702878,14.477589,103.902290,126.572389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557355,1.637148,0.254341,0.020843,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.332750,mpc-p,0,-126.340000,54.885000,11.444440,-6.992627,11.550000,-7.015000,-0.105560,0.022373,9.178935,-13.936124,0.762370,-13.936124,9.178935,0.070000,0.190000,17,106,16.975772,112.450000,16.975772,112.450000,0.000000,-6.078726,0.000000,64.000000,0.000000,0.000000,-50.553882,21.131287,105.125415,126.262214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552294,1.604716,0.265823,0.019274,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.342781,mpc-p,0,-126.340000,54.885000,11.516656,-6.941845,11.640000,-7.175000,-0.123344,0.233155,7.105289,-17.412531,0.884349,-17.412531,7.105289,0.070000,0.630000,12,112,12.352351,112.450000,12.352351,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.866383,30.974750,111.257994,134.528125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549466,1.458159,0.254575,0.018167,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.352753,mpc-p,0,-126.340000,54.885000,11.579442,-6.887470,11.710000,-7.305000,-0.130558,0.417530,6.129455,-13.265238,0.396432,-13.265238,6.129455,0.090000,0.900000,1,112,1.042482,112.450000,1.042482,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.238827,41.846669,114.401022,140.947623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553295,1.462285,0.300132,0.018503,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.362783,mpc-p,0,-126.340000,54.885000,11.633726,-6.828964,11.770000,-7.375000,-0.136274,0.546036,5.336590,-3.262944,0.823360,-3.262944,5.336590,0.090000,1.030000,-2,112,-1.843729,112.450000,-1.843729,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.981805,48.919996,113.737315,139.046942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554800,1.596675,0.341762,0.019556,0.500377,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.373155,mpc-p,0,-126.340000,54.885000,11.680706,-6.764574,11.820000,-7.335000,-0.139294,0.570426,2.957996,8.325081,0.457422,8.325081,2.957996,0.070000,1.070000,15,67,14.578509,46.438666,14.578509,46.438666,0.000000,21.011334,0.000000,64.000000,0.000000,0.000000,-34.586679,48.541985,111.150015,131.515116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589441,1.465758,0.365149,0.020793,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.382750,mpc-p,0,-126.340000,54.885000,11.716082,-6.701604,11.850000,-7.205000,-0.133918,0.503396,1.860183,17.900448,0.945339,17.900448,1.860183,0.070000,0.920000,20,22,19.913431,-20.201953,19.913431,-20.201953,0.000000,42.651953,0.000000,64.000000,0.000000,0.000000,-30.167315,41.000032,114.135611,134.885699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551653,1.449299,0.185114,0.017438,0.500569,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.392782,mpc-p,0,-126.340000,54.885000,11.744982,-6.632397,11.860000,-6.995000,-0.115018,0.362603,0.579401,22.718627,0.640391,22.718627,0.579401,0.100000,0.560000,21,-23,21.259891,-33.037105,21.259891,-33.037105,0.000000,10.487105,0.000000,64.000000,0.000000,0.000000,-23.207225,28.159327,108.667177,141.879781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551304,1.645508,0.223529,0.022785,0.502041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.402752,mpc-p,0,-126.340000,54.885000,11.765753,-6.560324,11.870000,-6.795000,-0.104247,0.234676,0.396432,19.547167,0.823360,19.547167,0.396432,0.160000,0.180000,5,21,5.433661,21.304160,5.433661,21.304160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.742732,17.219855,109.090245,148.497482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563547,1.544211,0.198451,0.017815,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.412782,mpc-p,0,-126.340000,54.885000,11.778901,-6.484666,11.880000,-6.675000,-0.101099,0.190334,0.579401,8.691018,-0.335443,8.691018,0.579401,0.130000,0.110000,-8,66,-7.547554,112.450000,-7.547554,112.450000,0.000000,-46.145840,0.000000,64.000000,0.000000,0.000000,-2.883381,7.342537,103.374077,146.345252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552091,1.444031,0.242827,0.016680,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.422752,mpc-p,0,-126.340000,54.885000,11.784538,-6.406449,11.890000,-6.645000,-0.105462,0.238551,0.152474,-1.799193,-0.518412,-1.799193,0.152474,0.080000,0.340000,-11,111,-11.135926,112.450000,-11.135926,112.450000,0.000000,-1.145840,0.000000,64.000000,0.000000,0.000000,8.407760,4.577859,98.358535,133.572965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551816,1.448450,0.244839,0.016021,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.432782,mpc-p,0,-126.340000,54.885000,11.783008,-6.324886,11.890000,-6.675000,-0.106992,0.350114,-1.372266,-5.763517,-0.091484,-5.763517,-1.372266,0.040000,0.720000,-3,112,-3.424642,112.450000,-3.424642,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.227997,7.555454,96.404828,126.397083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545818,1.454094,0.278524,0.015922,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.442783,mpc-p,0,-126.340000,54.885000,11.774582,-6.240840,11.880000,-6.705000,-0.105418,0.464160,-2.409089,-3.689871,0.152474,-3.689871,-2.409089,0.020000,0.950000,1,112,1.136551,112.450000,1.136551,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.343044,15.059163,99.082964,126.630336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552242,1.560883,0.289606,0.019973,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.452791,mpc-p,0,-126.340000,54.885000,11.759549,-6.154161,11.850000,-6.695000,-0.090451,0.540839,-4.299767,3.384923,0.152474,3.384923,-4.299767,0.010000,1.040000,16,112,15.769695,112.449998,15.769695,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.787895,21.062173,96.981876,122.516000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559102,1.825269,0.379172,0.034228,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008313,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.462754,mpc-p,0,-126.340000,54.885000,11.738332,-6.065484,11.810000,-6.625000,-0.071668,0.559516,-4.909663,9.605862,-0.823360,9.605862,-4.909663,0.030000,1.070000,17,68,17.225875,68.026114,17.225875,68.026114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.630524,21.661460,93.957272,115.725879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564362,1.459638,0.333709,0.018485,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.472780,mpc-p,0,-126.340000,54.885000,11.710993,-5.973975,11.770000,-6.475000,-0.059007,0.501025,-5.397580,16.985604,-0.823360,16.985604,-5.397580,0.060000,0.910000,15,23,14.599206,17.740313,14.599206,17.740313,0.000000,5.285801,0.000000,64.000000,0.000000,0.000000,27.858593,18.736819,93.952558,120.734852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551974,1.596090,0.191361,0.017302,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.482752,mpc-p,0,-126.340000,54.885000,11.678163,-5.880863,11.720000,-6.295000,-0.041837,0.414137,-5.031642,18.998261,-0.152474,18.998261,-5.031642,0.080000,0.570000,5,26,5.336602,26.276066,5.336602,26.276066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.026399,13.535317,96.706116,124.496650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546876,1.442238,0.192614,0.015391,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.492780,mpc-p,0,-126.340000,54.885000,11.639808,-5.785290,11.680000,-6.135000,-0.040192,0.349710,-4.787684,13.997114,0.518412,13.997114,-4.787684,0.090000,0.370000,-6,71,-5.908971,83.907098,-5.908971,83.907098,0.000000,-12.631032,0.000000,64.000000,0.000000,0.000000,37.170125,7.677705,91.660252,123.006179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557571,1.452244,0.218236,0.019912,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.502782,mpc-p,0,-126.340000,54.885000,11.596539,-5.688174,11.650000,-6.025000,-0.053461,0.336826,-3.689871,8.264091,-0.213464,8.264091,-3.689871,0.060000,0.480000,-21,112,-21.250204,112.450000,-21.250204,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.616083,2.019085,75.700320,108.885679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550976,1.487498,0.263974,0.021076,0.504382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.512783,mpc-p,0,-126.340000,54.885000,11.548601,-5.589435,11.630000,-5.965000,-0.081399,0.375565,-2.470079,4.726694,-0.518412,4.726694,-2.470079,0.020000,0.770000,-36,112,-36.348812,112.450000,-36.348812,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.158508,-2.687797,70.070865,104.188407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551890,1.652837,0.299107,0.034475,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.522781,mpc-p,0,-126.340000,54.885000,11.496334,-5.489249,11.600000,-5.895000,-0.103666,0.405751,-3.201954,7.166278,0.396432,7.166278,-3.201954,-0.040000,0.970000,-28,102,-28.425618,102.144679,-28.425618,102.144679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.898724,-4.769485,72.179713,102.263412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552505,1.563258,0.312330,0.031126,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.532786,mpc-p,0,-126.340000,54.885000,11.440022,-5.387680,11.570000,-5.785000,-0.129978,0.397320,-4.848673,12.106436,1.006328,12.106436,-4.848673,-0.150000,1.000000,-3,60,-3.456520,59.998260,-3.456520,59.998260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.826320,-7.621621,71.960935,98.632733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553852,1.440142,0.246309,0.016003,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.542784,mpc-p,0,-126.340000,54.885000,11.380075,-5.285024,11.530000,-5.635000,-0.149925,0.349976,-6.007476,16.619667,0.030495,16.619667,-6.007476,-0.140000,0.830000,4,35,3.894579,34.681612,3.894579,34.681612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.906226,-10.411170,74.984856,99.816764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548097,1.484156,0.250202,0.044468,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.552767,mpc-p,0,-126.340000,54.885000,11.316876,-5.181509,11.470000,-5.445000,-0.153124,0.263491,-7.044299,18.388365,-1.250287,18.388365,-7.044299,-0.080000,0.550000,3,39,3.405304,39.246900,3.405304,39.246900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.247736,-13.650647,70.477878,98.318660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589011,1.502855,0.208891,0.017533,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.562782,mpc-p,0,-126.340000,54.885000,11.250443,-5.076788,11.410000,-5.285000,-0.159557,0.208212,-6.922320,14.485031,-1.006328,14.485031,-6.922320,-0.040000,0.430000,-7,79,-7.376974,78.992442,-7.376974,78.992442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.418130,-15.841203,66.308178,94.645861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549880,1.478337,0.198213,0.020874,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.572786,mpc-p,0,-126.340000,54.885000,11.181387,-4.971476,11.340000,-5.165000,-0.158613,0.193524,-7.471226,9.727842,0.213464,9.727842,-7.471226,-0.040000,0.570000,-8,107,-8.182262,106.863794,-8.182262,106.863794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.656102,-17.791458,57.043606,87.618092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561500,1.696333,0.263029,0.033086,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.582749,mpc-p,0,-126.340000,54.885000,11.110236,-4.866012,11.270000,-5.065000,-0.159764,0.198988,-7.593205,8.752008,0.274453,8.752008,-7.593205,-0.040000,0.810000,-10,95,-10.402279,95.493796,-10.402279,95.493796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.474913,-19.720387,55.749021,85.207608,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549719,1.488750,0.254222,0.016076,0.501788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.592750,mpc-p,0,-126.340000,54.885000,11.036749,-4.759714,11.210000,-4.945000,-0.173251,0.185286,-6.983309,11.496540,-0.213464,11.496540,-6.983309,-0.050000,0.910000,-17,62,-17.129982,61.838383,-17.129982,61.838383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.241226,-19.902026,56.102508,81.471141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548031,1.453578,0.233040,0.017368,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.602752,mpc-p,0,-126.340000,54.885000,10.961479,-4.653093,11.140000,-4.795000,-0.178521,0.141907,-8.386070,15.277895,-0.823360,15.277895,-8.386070,-0.080000,0.780000,-3,37,-2.622406,36.837641,-2.622406,36.837641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.759981,-18.790758,56.826811,77.446512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556148,1.537461,0.195513,0.015568,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.612751,mpc-p,0,-126.340000,54.885000,10.884763,-4.546335,11.060000,-4.635000,-0.175237,0.088665,-8.630029,15.582843,-0.213464,15.582843,-8.630029,-0.080000,0.560000,0,48,-0.121432,48.254848,-0.121432,48.254848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.267481,-17.852965,55.036660,72.959711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560360,1.617650,0.214813,0.020192,0.500657,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.622755,mpc-p,0,-126.340000,54.885000,10.806825,-4.439474,10.980000,-4.515000,-0.173175,0.075526,-9.422894,12.777322,-0.274453,12.777322,-9.422894,-0.050000,0.460000,1,80,1.112817,79.996612,1.112817,79.996612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.813112,-18.166757,50.682821,70.922957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567503,1.677220,0.216063,0.040231,0.500577,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.632760,mpc-p,0,-126.340000,54.885000,10.727965,-4.332664,10.890000,-4.395000,-0.162035,0.062336,-9.971800,8.752008,-0.701380,8.752008,-9.971800,-0.030000,0.590000,1,102,1.497447,101.550069,1.497447,101.550069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.063309,-19.437182,47.848792,68.764260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.078425,1.828377,0.279924,0.039645,0.500972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.642749,mpc-p,0,-126.340000,54.885000,10.648597,-4.226212,10.810000,-4.295000,-0.161403,0.068788,-9.300914,7.532216,0.030495,7.532216,-9.300914,-0.020000,0.750000,-7,98,-7.080853,98.342622,-7.080853,98.342622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.673263,-20.785229,48.602578,68.359252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562166,1.716640,0.270664,0.025313,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.652756,mpc-p,0,-126.340000,54.885000,10.568696,-4.119850,10.710000,-4.195000,-0.141304,0.075150,-10.154769,10.764665,0.213464,10.764665,-10.154769,-0.010000,0.860000,1,62,0.684815,61.905894,0.684815,61.905894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.942867,-21.358837,51.430517,69.018852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.513658,1.698140,0.287194,0.040544,0.501129,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010051,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.662842,mpc-p,0,-126.340000,54.885000,10.488031,-4.013052,10.610000,-4.195000,-0.121969,0.181948,-10.154769,10.764665,-0.518412,15.399875,-10.154769,-0.010000,0.910000,3,64,2.771942,64.498869,2.771942,64.498869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.528814,-19.919788,53.803236,64.404527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.415998,1.630557,0.204292,0.034892,0.501067,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.009797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.672902,mpc-p,0,-126.340000,54.885000,10.407667,-3.907015,10.530000,-3.895000,-0.122333,-0.012015,-9.849821,17.717479,-0.762370,17.717479,-9.849821,0.000000,0.690000,3,19,2.534560,9.764026,2.534560,9.764026,0.000000,9.734843,0.000000,64.000000,0.000000,0.000000,78.742948,-21.215726,45.579558,61.951963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562941,1.634150,0.231174,0.023590,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.682905,mpc-p,0,-126.340000,54.885000,10.328083,-3.802166,10.440000,-3.715000,-0.111917,-0.087166,-10.154769,17.778469,-0.396432,17.778469,-10.154769,0.010000,0.470000,6,20,5.906137,19.698894,5.906137,19.698894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.062796,-20.450180,58.210844,68.805646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576645,1.668078,0.239702,0.027693,0.504187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.692905,mpc-p,0,-126.340000,54.885000,10.249042,-3.697999,10.360000,-3.575000,-0.110958,-0.122999,-9.849821,11.313571,0.213464,11.313571,-9.849821,0.030000,0.290000,0,65,-0.223343,84.906057,-0.223343,84.906057,0.000000,-20.207163,0.000000,64.000000,0.000000,0.000000,79.912920,-19.194489,58.060635,69.225273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563318,1.597395,0.227932,0.030151,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.702901,mpc-p,0,-126.340000,54.885000,10.170745,-3.594602,10.270000,-3.495000,-0.099255,-0.099602,-8.630029,3.994819,-0.091484,3.994819,-8.630029,0.030000,0.410000,-12,110,-12.307243,112.450000,-12.307243,112.450000,0.000000,-2.751106,0.000000,64.000000,0.000000,0.000000,82.528059,-18.317161,56.908399,71.195179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554677,1.696103,0.282644,0.027566,0.501052,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.712909,mpc-p,0,-126.340000,54.885000,10.093250,-3.491881,10.200000,-3.475000,-0.106750,-0.016881,-8.020133,0.274453,-0.579401,0.274453,-8.020133,0.040000,0.720000,-22,112,-21.639266,112.450000,-21.639266,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.157822,-17.566953,61.067270,78.590879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571821,1.921030,0.521583,0.067232,0.501831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.722902,mpc-p,0,-126.340000,54.885000,10.016928,-3.390172,10.120000,-3.445000,-0.103072,0.054828,-7.349247,1.799193,-0.884349,1.799193,-7.349247,-0.040000,0.940000,-17,112,-16.728380,112.450000,-16.728380,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.818762,-15.370721,64.317245,82.052911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562426,1.481654,0.273901,0.025964,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.732902,mpc-p,0,-126.340000,54.885000,9.941765,-3.289310,10.040000,-3.385000,-0.098235,0.095690,-8.995966,7.288257,0.030495,7.288257,-8.995966,-0.100000,1.020000,9,70,8.789861,69.704795,8.789861,69.704795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.543666,-14.236960,63.389874,83.331537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552230,1.447755,0.295824,0.016443,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.742903,mpc-p,0,-126.340000,54.885000,9.867931,-3.189389,9.960000,-3.265000,-0.092069,0.075611,-9.849821,14.302062,0.091484,14.302062,-9.849821,-0.040000,0.900000,15,25,14.650150,18.803936,14.650150,18.803936,0.000000,5.900860,0.000000,64.000000,0.000000,0.000000,86.409971,-14.044475,70.584356,87.246404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554457,1.755163,0.241461,0.028178,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.753951,mpc-p,0,-126.340000,54.885000,9.788066,-3.080162,9.860000,-3.085000,-0.071934,0.004838,-9.727842,17.046594,-0.640391,17.046594,-9.727842,0.020000,0.620000,11,13,11.247884,13.049291,11.247884,13.049291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.469049,-14.570617,76.979178,91.913038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595479,1.534961,0.232952,0.030380,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.762903,mpc-p,0,-126.340000,54.885000,9.724758,-2.992579,9.790000,-2.955000,-0.065242,-0.037579,-9.239925,11.801488,-0.823360,11.801488,-9.239925,0.050000,0.330000,3,58,3.277785,77.421786,3.277785,77.421786,0.000000,-19.372495,0.000000,64.000000,0.000000,0.000000,86.441583,-13.933083,82.380883,97.318188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560756,1.709385,0.235957,0.030281,0.500909,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.772908,mpc-p,0,-126.340000,54.885000,9.655574,-2.895690,9.700000,-2.895000,-0.044426,-0.000690,-8.447060,3.445913,0.030495,3.445913,-8.447060,0.020000,0.370000,0,103,-0.297274,112.450000,-0.297274,112.450000,0.000000,-9.400709,0.000000,64.000000,0.000000,0.000000,89.572806,-11.986343,78.446659,93.204965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568727,1.458476,0.237327,0.022851,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.782936,mpc-p,0,-126.340000,54.885000,9.587965,-2.799645,9.630000,-2.885000,-0.042035,0.085355,-7.166278,-2.531068,-0.335443,-2.531068,-7.166278,0.050000,0.670000,-16,112,-16.177792,112.450000,-16.177792,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.573154,-9.022029,81.287093,95.871706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545998,1.450593,0.241129,0.019359,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.792932,mpc-p,0,-126.340000,54.885000,9.522355,-2.704974,9.570000,-2.885000,-0.047645,0.180026,-6.434403,-1.128308,-0.396432,-1.128308,-6.434403,0.020000,0.900000,-19,112,-19.254293,112.450000,-19.254293,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.582741,-4.931501,82.453545,96.941790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550730,1.458967,0.270866,0.027553,0.500744,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.802901,mpc-p,0,-126.340000,54.885000,9.458738,-2.611618,9.510000,-2.855000,-0.051262,0.243382,-6.678361,3.506902,0.030495,3.506902,-6.678361,-0.080000,1.000000,-2,105,-1.831207,105.262500,-1.831207,105.262500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.526064,-1.503580,80.062244,96.960208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556222,1.593607,0.331149,0.019546,0.500638,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.812936,mpc-p,0,-126.340000,54.885000,9.396567,-2.518716,9.440000,-2.795000,-0.043433,0.276284,-7.349247,8.203101,-0.213464,8.203101,-7.349247,-0.040000,1.010000,4,67,4.168218,67.256662,4.168218,67.256662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.102471,-0.170058,79.976352,98.973672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556760,1.554788,0.259469,0.022798,0.500209,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.822940,mpc-p,0,-126.340000,54.885000,9.336463,-2.427151,9.380000,-2.675000,-0.043537,0.247849,-7.715185,13.753155,-0.640391,13.753155,-7.715185,-0.020000,0.840000,9,33,8.847105,32.759745,8.847105,32.759745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.594405,-0.790252,84.858689,102.386726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557158,1.468065,0.197776,0.023765,0.500301,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.832938,mpc-p,0,-126.340000,54.885000,9.278266,-2.336666,9.310000,-2.525000,-0.031734,0.188334,-6.678361,14.728989,-0.152474,14.728989,-6.678361,0.030000,0.550000,-3,44,-2.545858,44.492075,-2.545858,44.492075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.268877,-2.281155,87.845760,105.014863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554653,1.475145,0.207494,0.022327,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.842907,mpc-p,0,-126.340000,54.885000,9.222093,-2.247443,9.250000,-2.405000,-0.027907,0.157557,-6.983309,9.727842,0.762370,9.727842,-6.983309,0.030000,0.450000,-1,89,-0.627869,92.479295,-0.627869,92.479295,0.000000,-2.987220,0.000000,64.000000,0.000000,0.000000,90.365219,-3.382884,83.969608,103.283688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567483,1.603910,0.237035,0.022669,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.852903,mpc-p,0,-126.340000,54.885000,9.167594,-2.158934,9.190000,-2.335000,-0.022406,0.176066,-6.312424,3.506902,0.213464,3.506902,-6.312424,0.010000,0.600000,-4,112,-3.999307,112.450000,-3.999307,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.446038,-4.072224,80.780012,100.114607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556955,1.470024,0.245528,0.022359,0.500870,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.862931,mpc-p,0,-126.340000,54.885000,9.114723,-2.071066,9.140000,-2.305000,-0.025277,0.233934,-5.336590,1.921172,-0.335443,1.921172,-5.336590,0.020000,0.830000,-13,112,-13.340865,112.450000,-13.340865,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.402743,-3.679503,81.623554,100.517804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556972,1.462459,0.262432,0.026566,0.500381,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.872935,mpc-p,0,-126.340000,54.885000,9.063732,-1.984294,9.090000,-2.265000,-0.026268,0.280706,-5.092632,4.238777,-0.396432,4.238777,-5.092632,-0.020000,1.060000,-9,94,-8.723295,93.521926,-8.723295,93.521926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.948089,-2.420371,79.321921,98.126857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560404,1.477319,0.285405,0.028477,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.882935,mpc-p,0,-126.340000,54.885000,9.014442,-1.898372,9.040000,-2.195000,-0.025558,0.296628,-5.519559,7.837164,0.091484,7.837164,-5.519559,-0.030000,0.990000,0,70,-0.427463,70.131950,-0.427463,70.131950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.640625,-1.325363,78.287497,96.051659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567896,1.467417,0.220460,0.027134,0.500321,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.892931,mpc-p,0,-126.340000,54.885000,8.966782,-1.813246,8.990000,-2.115000,-0.023218,0.301754,-5.763517,10.032790,-0.152474,10.032790,-5.763517,-0.030000,0.840000,5,65,4.851638,65.167608,4.851638,65.167608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.107714,-1.202525,76.751429,94.406232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567340,1.488433,0.216919,0.033754,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.902904,mpc-p,0,-126.340000,54.885000,8.920753,-1.729011,8.940000,-2.005000,-0.019247,0.275989,-4.665705,10.337738,-0.091484,10.337738,-4.665705,0.010000,0.760000,-7,68,-7.481556,68.047260,-7.481556,68.047260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.410525,-3.027200,73.902072,93.852177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583757,1.575613,0.200437,0.026019,0.501457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.912929,mpc-p,0,-126.340000,54.885000,8.875928,-1.644971,8.910000,-1.915000,-0.034072,0.270029,-4.238777,7.044299,-0.457422,7.044299,-4.238777,-0.010000,0.670000,-11,103,-10.775278,103.036016,-10.775278,103.036016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.517487,-3.692608,72.431226,92.400375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547667,1.429577,0.198182,0.015561,0.500593,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.922929,mpc-p,0,-126.340000,54.885000,8.832549,-1.561690,8.870000,-1.855000,-0.037451,0.293310,-3.567892,4.970653,0.152474,4.970653,-3.567892,-0.010000,0.810000,-17,112,-16.538364,111.797672,-16.538364,111.797672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.698316,-6.001955,66.630037,90.900233,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544177,1.504036,0.238171,0.019949,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.932932,mpc-p,0,-126.340000,54.885000,8.790387,-1.478864,8.840000,-1.795000,-0.049613,0.316136,-3.872840,5.580549,0.579401,5.580549,-3.872840,-0.070000,0.970000,-6,95,-6.134229,95.295004,-6.134229,95.295004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.465890,-7.624638,66.040880,90.596886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550773,1.468542,0.257416,0.016999,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.942928,mpc-p,0,-126.340000,54.885000,8.749367,-1.396492,8.800000,-1.715000,-0.050633,0.318508,-3.872840,8.020133,-0.518412,8.020133,-3.872840,-0.060000,0.970000,-4,75,-4.284806,75.286720,-4.284806,75.286720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.712904,-8.748550,65.889311,88.836642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546211,1.513634,0.234713,0.037927,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.952948,mpc-p,0,-126.340000,54.885000,8.709241,-1.314226,8.760000,-1.615000,-0.050759,0.300774,-4.848673,10.825654,0.030495,10.825654,-4.848673,-0.020000,0.850000,2,62,1.512634,61.614793,1.512634,61.614793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.941879,-9.718829,65.667556,86.773645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571540,1.483484,0.194617,0.023975,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.962938,mpc-p,0,-126.340000,54.885000,8.670097,-1.232422,8.730000,-1.515000,-0.059903,0.282578,-4.421746,10.215758,0.213464,10.215758,-4.421746,0.010000,0.730000,-5,76,-5.421789,76.060695,-5.421789,76.060695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.116527,-10.338999,64.348161,83.453590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555920,1.531578,0.250554,0.025109,0.500806,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.972933,mpc-p,0,-126.340000,54.885000,8.631667,-1.150709,8.690000,-1.435000,-0.058333,0.284291,-2.897006,8.081122,0.030495,8.081122,-2.897006,0.010000,0.710000,-19,97,-18.943389,97.001921,-18.943389,97.001921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.672564,-11.456394,59.531258,81.512721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565699,2.564576,0.308317,0.042213,0.501027,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.982915,mpc-p,0,-126.340000,54.885000,8.593882,-1.069131,8.670000,-1.355000,-0.076118,0.285869,-2.226120,5.580549,0.274453,5.580549,-2.226120,-0.030000,0.790000,-23,112,-22.529011,111.863408,-22.529011,111.863408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.801382,-12.074711,58.317601,82.948097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581728,1.635000,0.320360,0.027452,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.992907,mpc-p,0,-126.340000,54.885000,8.556517,-0.987406,8.650000,-1.285000,-0.093483,0.297594,-2.348100,6.129455,0.457422,6.129455,-2.348100,-0.100000,0.940000,-14,96,-13.521276,96.301661,-13.521276,96.301661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.592765,-12.965146,57.696181,85.429444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573667,1.803807,0.366947,0.040523,0.501061,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008299,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial5_mpc.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,mpc,0,-126.340000,54.885000,0.000000,0.000000,-0.350000,-0.225000,0.350000,0.225000,0.823360,-37.478111,-1.250287,-37.478111,0.823360,0.010000,-0.080000,45,109,70.000000,112.450000,70.000000,112.450000,-25.000000,-3.450000,0.000000,64.000000,0.000000,0.000000,-64.673324,66.014963,143.756053,182.678002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582913,1.700554,0.561639,0.033804,0.502809,1,1,0,8,1,0,0,0,0,0,1,1,1,1,1,0.008400,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010059,mpc,0,-126.340000,54.885000,0.000046,0.000095,-0.340000,-0.685000,0.340046,0.685095,2.897006,-50.102958,-0.884349,-50.102958,2.897006,0.040000,0.270000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.997545,73.421232,138.931135,178.528826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553760,1.549220,0.256677,0.017636,0.500595,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020063,mpc,0,-126.340000,54.885000,0.000206,0.000387,-0.290000,-1.235000,0.290206,1.235387,5.763517,-52.786501,-1.128308,-52.786501,5.763517,0.320000,0.750000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.574872,81.746419,136.968036,180.275046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.160996,1.593012,0.562139,0.019598,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030086,mpc,0,-126.340000,54.885000,0.000511,0.000895,-0.210000,-1.685000,0.210511,1.685895,11.984457,-49.127125,-1.250287,-49.127125,11.984457,0.550000,0.940000,25,112,17.617885,112.450000,17.617885,112.450000,7.382115,0.000000,0.000000,64.000000,0.000000,0.000000,-60.099107,88.950281,138.866857,185.304987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561342,1.667484,0.640578,0.026007,0.500235,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008404,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040152,mpc,0,-126.340000,54.885000,0.000995,0.001636,-0.060000,-2.135000,0.060995,2.136636,18.205396,-42.174310,-0.762370,-42.174310,18.205396,0.490000,1.040000,-20,112,-70.000000,112.450000,-70.000000,112.450000,50.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.486448,92.548357,143.760081,192.360731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543521,1.428263,0.258334,0.013821,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050141,mpc,0,-126.340000,54.885000,0.001681,0.002615,0.130000,-2.505000,-0.128319,2.507615,21.254876,-33.696755,-0.274453,-33.696755,21.254876,0.190000,1.070000,-65,112,-70.000000,112.450000,-70.000000,112.450000,5.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.665090,94.822339,147.492248,195.885427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554443,1.382355,0.224020,0.013993,0.500233,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060142,mpc,0,-126.340000,54.885000,0.002602,0.003850,0.340000,-2.715000,-0.337398,2.718850,20.705970,-23.816440,0.579401,-23.816440,20.705970,0.000000,1.050000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.800081,95.601607,149.432646,196.242930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548868,1.382775,0.285767,0.012975,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070218,mpc,0,-126.340000,54.885000,0.003795,0.005365,0.530000,-2.845000,-0.526205,2.850365,18.022427,-14.302062,0.274453,-14.302062,18.022427,-0.240000,1.050000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.046815,94.907059,158.773686,203.610109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571728,1.393245,0.451859,0.014825,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080212,mpc,0,-126.340000,54.885000,0.005267,0.007148,0.690000,-2.915000,-0.684733,2.922148,12.411384,-3.750861,0.640391,-3.750861,12.411384,-0.490000,1.050000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.990516,90.163783,160.770091,202.267358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559531,1.392963,0.438087,0.014548,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090211,mpc,0,-126.340000,54.885000,0.007051,0.009219,0.750000,-2.895000,-0.742949,2.904219,4.421746,6.251434,0.457422,6.251434,4.421746,-0.580000,1.030000,-35,112,-35.122630,112.450000,-35.122630,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.292121,80.663312,159.084213,196.305846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557834,1.404113,0.561225,0.014165,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100215,mpc,0,-126.340000,54.885000,0.009172,0.011591,0.600000,-2.785000,-0.590828,2.796591,-2.836017,15.216906,0.091484,15.216906,-2.836017,-0.550000,1.040000,10,112,41.904700,112.450000,41.904700,112.450000,-32.027331,0.000000,0.000000,64.000000,0.000000,0.000000,-29.538005,66.135630,154.258168,188.740980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558617,1.395473,0.294219,0.015323,0.500241,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110209,mpc,0,-126.340000,54.885000,0.011646,0.014265,0.530000,-2.575000,-0.518354,2.589265,-7.898153,23.572481,-0.213464,23.572481,-7.898153,-0.250000,1.040000,55,77,59.379597,77.305571,59.379597,77.305571,-4.502227,0.000000,0.000000,64.000000,0.000000,0.000000,-27.491627,48.125586,144.303530,186.655481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559930,1.395944,0.318340,0.014630,0.500502,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120212,mpc,0,-126.340000,54.885000,0.014497,0.017255,0.460000,-2.295000,-0.445503,2.312255,-9.544873,29.854410,0.640391,29.854410,-9.544873,-0.010000,0.910000,55,32,55.020915,10.255700,55.020915,10.255700,0.000000,22.049872,0.000000,64.000000,0.000000,0.000000,-21.767644,29.823186,136.567188,187.778902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564140,1.415133,0.217859,0.019930,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130144,mpc,0,-126.340000,54.885000,0.017716,0.020540,0.380000,-1.985000,-0.362284,2.005540,-9.056956,31.074202,0.701380,31.074202,-9.056956,0.140000,0.640000,41,-6,40.783678,-6.081830,40.783678,-6.081830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.265721,11.965733,143.078445,201.115168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548704,1.386981,0.187130,0.013870,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140215,mpc,0,-126.340000,54.885000,0.021388,0.024197,0.320000,-1.715000,-0.298612,1.739197,-5.397580,25.219201,0.396432,25.219201,-5.397580,0.310000,0.370000,-4,39,-8.500119,39.055131,-8.500119,39.055131,4.283796,-0.136961,0.000000,64.000000,0.000000,0.000000,8.629311,-2.111943,162.512387,212.145600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556587,1.404569,0.186950,0.014561,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150073,mpc,0,-126.340000,54.885000,0.025394,0.028098,0.300000,-1.525000,-0.274606,1.553098,-1.189297,13.753155,0.274453,13.753155,-1.189297,0.230000,0.360000,-38,84,-38.057285,112.449972,-38.057285,112.449972,0.000000,-28.531801,0.000000,64.000000,0.000000,0.000000,23.433628,-13.347283,164.527890,212.369178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569024,1.387563,0.165271,0.014147,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160211,mpc,0,-126.340000,54.885000,0.029947,0.032446,0.310000,-1.445000,-0.280053,1.477446,1.738204,4.604715,-0.518412,4.604715,1.738204,0.030000,0.580000,-42,112,-42.496268,112.450000,-42.496268,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.120726,-18.358401,172.699556,218.895465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555023,1.401680,0.200005,0.013868,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170144,mpc,0,-126.340000,54.885000,0.034844,0.037038,0.330000,-1.415000,-0.295156,1.452038,2.409089,0.335443,-0.030495,0.335443,2.409089,-0.050000,0.820000,-41,112,-40.808959,112.450000,-40.808959,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.928847,-16.554737,183.022160,229.478413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555204,1.389301,0.265005,0.013688,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180212,mpc,0,-126.340000,54.885000,0.040250,0.042029,0.350000,-1.395000,-0.309750,1.437029,0.579401,2.348100,0.701380,2.348100,0.579401,-0.200000,0.990000,-6,112,-6.318664,112.450000,-6.318664,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.306634,-10.975801,180.980817,228.793338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556516,1.412558,0.293657,0.015882,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190210,mpc,0,-126.340000,54.885000,0.046065,0.047320,0.350000,-1.345000,-0.303935,1.392320,-2.287110,5.946486,0.213464,5.946486,-2.287110,-0.190000,1.050000,21,110,21.165595,109.702253,21.165595,109.702253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.637670,-6.351179,170.618140,222.410018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555104,1.404544,0.327688,0.013998,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200170,mpc,0,-126.340000,54.885000,0.052299,0.052924,0.330000,-1.265000,-0.277701,1.317924,-2.957996,10.825654,-0.640391,10.825654,-2.957996,-0.060000,1.080000,16,65,16.244766,60.226739,16.244766,60.226739,0.000000,4.475514,0.000000,64.000000,0.000000,0.000000,27.719828,-5.033730,162.357972,217.635187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548373,1.405482,0.294720,0.014560,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210211,mpc,0,-126.340000,54.885000,0.059026,0.058906,0.300000,-1.115000,-0.240974,1.173906,-2.957996,15.582843,-0.152474,15.582843,-2.957996,0.000000,0.890000,14,23,14.119946,23.103545,14.119946,23.103545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.784530,-7.700631,162.378899,216.431040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555815,1.479389,0.173899,0.015707,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220209,mpc,0,-126.340000,54.885000,0.066161,0.065194,0.290000,-0.955000,-0.223839,1.020194,-2.165131,15.216906,0.396432,15.216906,-2.165131,0.020000,0.550000,7,41,7.283698,40.764322,7.283698,40.764322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.154266,-12.553215,167.285434,219.554084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555776,1.406468,0.176025,0.014295,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230222,mpc,0,-126.340000,54.885000,0.073736,0.071818,0.280000,-0.845000,-0.206264,0.916818,-1.555235,9.239925,0.884349,9.239925,-1.555235,0.040000,0.410000,-1,86,-0.571221,93.899972,-0.571221,93.899972,0.000000,-8.135650,0.000000,64.000000,0.000000,0.000000,37.547216,-18.937062,171.755373,222.984037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557072,1.407508,0.192278,0.015019,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240213,mpc,0,-126.340000,54.885000,0.081711,0.078752,0.280000,-0.785000,-0.198289,0.863752,0.640391,2.104141,0.030495,2.104141,0.640391,0.050000,0.590000,-23,112,-22.816078,112.450000,-22.816078,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.630081,-22.103648,175.977645,222.508131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556119,1.408779,0.224032,0.014406,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250175,mpc,0,-126.340000,54.885000,0.090067,0.085983,0.300000,-0.765000,-0.209933,0.850983,1.555235,0.213464,-0.335443,0.213464,1.555235,0.010000,0.880000,-29,112,-28.784490,112.450000,-28.784490,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.308003,-20.222313,177.955997,219.125947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555816,1.409408,0.292845,0.013931,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260212,mpc,0,-126.340000,54.885000,0.098877,0.093584,0.320000,-0.735000,-0.221123,0.828584,1.677214,3.018985,0.091484,3.018985,1.677214,-0.050000,0.980000,-22,89,-22.375567,88.592588,-22.375567,88.592588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.132092,-16.499021,179.119507,222.164642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556086,1.421942,0.305441,0.015699,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270218,mpc,0,-126.340000,54.885000,0.108033,0.101471,0.330000,-0.685000,-0.221967,0.786471,0.213464,7.105289,0.518412,7.105289,0.213464,-0.130000,0.960000,3,52,2.694260,52.378838,2.694260,52.378838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.358175,-14.674887,173.656731,222.423609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555055,1.422120,0.222473,0.015083,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280169,mpc,0,-126.340000,54.885000,0.117488,0.109617,0.340000,-0.605000,-0.222512,0.714617,-0.884349,9.849821,0.152474,9.849821,-0.884349,-0.100000,0.860000,11,31,11.203236,30.795621,11.203236,30.795621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.057375,-15.609005,161.036349,213.743563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548501,1.412413,0.175403,0.014916,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290219,mpc,0,-126.340000,54.885000,0.127371,0.118143,0.330000,-0.515000,-0.202629,0.633143,-1.372266,7.471226,-0.396432,7.471226,-1.372266,-0.030000,0.510000,9,74,8.897308,73.790568,8.897308,73.790568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.469043,-16.805511,165.030760,217.446637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556183,1.414946,0.177526,0.014952,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300206,mpc,0,-126.340000,54.885000,0.137497,0.126907,0.320000,-0.465000,-0.182503,0.591907,-1.494245,1.860183,-0.274453,1.860183,-1.494245,-0.010000,0.550000,7,112,7.347169,112.449995,7.347169,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.493986,-18.182718,167.058402,217.576227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555074,1.414847,0.213446,0.015044,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310208,mpc,0,-126.340000,54.885000,0.147917,0.135967,0.320000,-0.465000,-0.172083,0.600967,-1.067318,-2.043152,0.091484,-2.043152,-1.067318,0.010000,0.800000,0,112,0.299619,112.450000,0.299619,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.086691,-14.765684,169.589472,212.445271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555778,1.414409,0.278643,0.014761,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320144,mpc,0,-126.340000,54.885000,0.158518,0.145243,0.320000,-0.455000,-0.161482,0.600243,-0.579401,0.823360,0.579401,0.823360,-0.579401,0.010000,1.060000,-3,80,-2.864672,79.684629,-2.864672,79.684629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.953610,-8.558901,171.648234,209.388706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554579,1.407258,0.267305,0.013779,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330134,mpc,0,-126.340000,54.885000,0.169397,0.154838,0.320000,-0.415000,-0.150603,0.569838,-0.213464,5.153621,0.518412,5.153621,-0.213464,-0.020000,0.880000,1,56,0.571981,56.435616,0.571981,56.435616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.974982,-3.921039,167.039591,205.860938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555240,1.412503,0.178861,0.025129,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340066,mpc,0,-126.340000,54.885000,0.180402,0.164638,0.330000,-0.355000,-0.149598,0.519638,-0.274453,6.617372,-0.030495,6.617372,-0.274453,0.010000,0.730000,-2,52,-1.585796,52.482700,-1.585796,52.482700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.849764,-3.437892,161.862263,206.113070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586799,1.468401,0.211651,0.019506,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350090,mpc,0,-126.340000,54.885000,0.191667,0.174786,0.330000,-0.305000,-0.138333,0.479786,0.274453,5.031642,-0.213464,5.031642,0.274453,0.010000,0.570000,-6,76,-5.598889,76.330233,-5.598889,76.330233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.159237,-6.237437,159.208658,208.763643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597965,1.777048,0.260511,0.037972,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360063,mpc,0,-126.340000,54.885000,0.202997,0.185129,0.340000,-0.285000,-0.137003,0.470129,0.762370,0.884349,0.091484,0.884349,0.762370,0.000000,0.640000,-10,104,-10.185419,104.360756,-10.185419,104.360756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.142143,-9.576898,152.572295,204.820849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556542,1.499610,0.222553,0.017175,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370087,mpc,0,-126.340000,54.885000,0.214476,0.195769,0.350000,-0.275000,-0.135524,0.470769,0.762370,0.884349,0.274453,-0.884349,0.457422,-0.020000,0.790000,-8,92,-8.101652,92.453184,-8.101652,92.453184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.451599,-12.323271,140.537142,193.713036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563283,1.773886,0.347241,0.034921,0.500801,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008231,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380090,mpc,0,-126.340000,54.885000,0.225983,0.206621,0.360000,-0.265000,-0.134017,0.471621,-0.152474,1.006328,0.884349,1.006328,-0.152474,-0.040000,0.880000,2,83,2.411724,83.019897,2.411724,83.019897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.587235,-12.493312,136.773818,187.923925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556464,1.579879,0.238497,0.020322,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390059,mpc,0,-126.340000,54.885000,0.237469,0.217665,0.360000,-0.235000,-0.122531,0.452665,-1.128308,3.323933,0.579401,3.323933,-1.128308,-0.020000,0.830000,11,67,10.667222,66.729367,10.667222,66.729367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.578829,-13.805286,130.673102,176.976896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557142,1.439799,0.223527,0.015334,0.500306,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400128,mpc,0,-126.340000,54.885000,0.249049,0.229043,0.360000,-0.205000,-0.110951,0.434043,-0.884349,4.177788,-0.518412,4.177788,-0.884349,0.000000,0.760000,8,64,7.753465,63.705916,7.753465,63.705916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.251504,-16.370279,123.877441,168.479436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558719,1.425022,0.159632,0.013526,0.500344,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410147,mpc,0,-126.340000,54.885000,0.260514,0.240581,0.350000,-0.155000,-0.089486,0.395581,-1.067318,3.750861,-0.152474,3.750861,-1.067318,0.010000,0.690000,10,70,9.634330,70.091487,9.634330,70.091487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.672677,-21.094474,115.909898,165.211225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549948,1.421386,0.153542,0.014004,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420074,mpc,0,-126.340000,54.885000,0.271782,0.252221,0.350000,-0.125000,-0.078218,0.377221,-1.189297,1.616224,0.396432,1.616224,-1.189297,0.040000,0.640000,7,91,7.087736,90.945892,7.087736,90.945892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.103287,-25.740104,111.535873,161.088607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568706,1.417881,0.168616,0.014170,0.500428,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430144,mpc,0,-126.340000,54.885000,0.283082,0.264237,0.350000,-0.115000,-0.066918,0.379237,0.030495,-0.579401,0.457422,-0.579401,0.030495,0.040000,0.760000,-4,99,-3.869976,99.242035,-3.869976,99.242035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.011238,-29.605873,104.751720,151.907709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553557,1.413095,0.161337,0.013173,0.500323,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440212,mpc,0,-126.340000,54.885000,0.294209,0.276450,0.360000,-0.115000,-0.065791,0.391450,1.006328,0.701380,0.213464,0.701380,1.006328,0.030000,0.870000,-12,80,-11.692555,80.384292,-11.692555,80.384292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.220829,-33.137917,92.737613,138.294223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561046,1.423490,0.214703,0.015579,0.500429,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450088,mpc,0,-126.340000,54.885000,0.304926,0.288624,0.360000,-0.085000,-0.055074,0.373624,0.518412,3.262944,-0.213464,3.262944,0.518412,0.010000,0.840000,-4,60,-3.782324,59.830216,-3.782324,59.830216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.508083,-36.667091,67.230032,104.825281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583561,1.426023,0.178757,0.015569,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460211,mpc,0,-126.340000,54.885000,0.315672,0.301295,0.380000,-0.045000,-0.064328,0.346295,0.335443,4.238777,-0.335443,4.238777,0.335443,-0.030000,0.820000,3,50,2.620354,50.266657,2.620354,50.266657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.607955,-38.136265,45.238235,66.863964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557584,1.431964,0.163340,0.014127,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470147,mpc,0,-126.340000,54.885000,0.325950,0.313918,0.380000,-0.015000,-0.054050,0.328918,-0.274453,1.982162,0.152474,1.982162,-0.274453,0.010000,0.580000,3,89,3.356423,88.818784,3.356423,88.818784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.106613,-35.834990,48.095302,61.204760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558147,1.411904,0.158475,0.014904,0.500269,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480083,mpc,0,-126.340000,54.885000,0.335932,0.326723,0.380000,-0.015000,-0.044068,0.341723,0.030495,-1.006328,0.091484,-1.006328,0.030495,0.010000,0.680000,0,108,0.008275,107.528465,0.008275,107.528465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.804643,-36.171535,44.934908,65.963708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583872,1.425975,0.208188,0.014873,0.500430,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490211,mpc,0,-126.340000,54.885000,0.345770,0.339958,0.390000,-0.015000,-0.044230,0.354958,-0.152474,-1.677214,-0.091484,-1.677214,-0.152474,0.010000,0.870000,0,98,0.302271,98.084215,0.302271,98.084215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.606418,-37.936287,48.496112,75.096534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557369,1.419783,0.289630,0.015017,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500212,mpc,0,-126.340000,54.885000,0.355123,0.353209,0.390000,0.005000,-0.034877,0.348209,-0.640391,1.921172,0.457422,1.921172,-0.640391,0.010000,0.950000,6,60,5.964648,60.493178,5.964648,60.493178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.396856,-39.773358,50.882976,77.156083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558089,1.418370,0.213844,0.015245,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510056,mpc,0,-126.340000,54.885000,0.363953,0.366424,0.380000,0.035000,-0.016047,0.331424,-1.128308,4.970653,0.457422,4.970653,-1.128308,0.020000,0.790000,12,47,11.794197,46.913391,11.794197,46.913391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.597088,-39.580564,57.143009,78.870521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541197,1.406092,0.147930,0.014368,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520209,mpc,0,-126.340000,54.885000,0.372644,0.380232,0.380000,0.085000,-0.007356,0.295232,-0.762370,4.604715,0.152474,4.604715,-0.762370,0.030000,0.600000,8,63,8.250427,63.338043,8.250427,63.338043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.367311,-38.602193,57.782743,77.670268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558865,1.417146,0.175587,0.014399,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530209,mpc,0,-126.340000,54.885000,0.380771,0.394008,0.370000,0.105000,0.010771,0.289008,0.030495,0.518412,-0.274453,0.518412,0.030495,0.040000,0.570000,0,100,-0.289983,99.878215,-0.289983,99.878215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.500982,-37.709984,53.015300,74.690879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557652,1.415610,0.194044,0.016289,0.500325,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540103,mpc,0,-126.340000,54.885000,0.388369,0.407811,0.380000,0.105000,0.008369,0.302811,0.030495,-2.409089,0.030495,-2.409089,0.030495,0.040000,0.720000,-3,112,-2.804139,112.450000,-2.804139,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.197524,-38.651377,52.891638,80.804576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562206,1.413254,0.251667,0.012748,0.500235,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550081,mpc,0,-126.340000,54.885000,0.395571,0.421904,0.380000,0.095000,0.015571,0.326904,0.396432,-1.128308,0.518412,-1.128308,0.396432,0.030000,0.930000,-5,87,-4.718359,86.946645,-4.718359,86.946645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.935596,-40.429556,54.097844,84.708750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571880,1.402718,0.256714,0.012371,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560113,mpc,0,-126.340000,54.885000,0.402334,0.436250,0.390000,0.115000,0.012334,0.321250,0.152474,3.384923,0.274453,3.384923,0.152474,0.030000,0.930000,-2,48,-2.008033,48.420404,-2.008033,48.420404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.545248,-41.347657,56.154239,83.144099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548567,1.420176,0.190581,0.014894,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570143,mpc,0,-126.340000,54.885000,0.408604,0.450770,0.390000,0.165000,0.018604,0.285770,-0.152474,6.129455,-0.091484,6.129455,-0.152474,0.020000,0.670000,4,45,3.618721,44.700689,3.618721,44.700689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.582944,-39.973295,62.288027,83.187508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559389,1.402808,0.139161,0.013221,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580081,mpc,0,-126.340000,54.885000,0.414328,0.465332,0.390000,0.215000,0.024328,0.250332,-0.274453,3.689871,-0.579401,3.689871,-0.274453,0.020000,0.530000,5,74,4.533768,74.173469,4.533768,74.173469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.547292,-37.218901,61.330470,78.020977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568567,1.402107,0.137343,0.014493,0.500337,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590118,mpc,0,-126.340000,54.885000,0.419613,0.480220,0.390000,0.225000,0.029613,0.255220,-0.518412,-0.884349,-0.335443,-0.884349,-0.518412,0.020000,0.570000,5,110,5.070433,110.200249,5.070433,110.200249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.896078,-34.705379,55.190234,73.486780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548839,1.409264,0.212904,0.013178,0.503820,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600137,mpc,0,-126.340000,54.885000,0.424390,0.495264,0.390000,0.215000,0.034390,0.280264,-0.579401,-3.018985,0.152474,-3.018985,-0.579401,0.040000,0.780000,2,112,1.840397,112.449999,1.840397,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.540668,-34.465873,55.256573,80.050658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558302,1.404520,0.269466,0.013612,0.500382,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610081,mpc,0,-126.340000,54.885000,0.428645,0.510375,0.390000,0.215000,0.038645,0.295375,-1.006328,0.457422,0.518412,0.457422,-1.006328,0.040000,0.950000,6,71,6.091279,70.773392,6.091279,70.773392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.822381,-35.545869,57.214316,84.730798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550153,1.398149,0.268947,0.013740,0.500756,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620115,mpc,0,-126.340000,54.885000,0.432455,0.525810,0.390000,0.255000,0.042455,0.270810,-0.701380,5.031642,0.335443,5.031642,-0.701380,0.040000,0.860000,5,37,5.366205,37.277780,5.366205,37.277780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.543791,-35.221996,63.709435,86.474822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555573,1.408605,0.177319,0.012782,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630135,mpc,0,-126.340000,54.885000,0.435788,0.541412,0.390000,0.315000,0.045788,0.226412,-0.762370,6.373413,-0.335443,6.373413,-0.762370,0.020000,0.590000,9,45,9.397199,45.360806,9.397199,45.360806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.662852,-33.735320,66.824163,87.369198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558482,1.400462,0.139608,0.012915,0.500367,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640081,mpc,0,-126.340000,54.885000,0.438645,0.557087,0.390000,0.345000,0.048645,0.212087,-1.067318,2.897006,-0.213464,2.897006,-1.067318,0.050000,0.490000,7,82,7.351382,82.275834,7.351382,82.275834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.908688,-31.799659,63.578334,83.543862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547317,1.398196,0.140422,0.012964,0.500197,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650091,mpc,0,-126.340000,54.885000,0.441087,0.573055,0.390000,0.345000,0.051087,0.228055,0.091484,-2.226120,-0.030495,-2.226120,0.091484,0.060000,0.460000,-6,112,-5.779718,112.450000,-5.779718,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.458384,-30.062001,58.879636,81.538442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566986,1.405961,0.214837,0.013303,0.500368,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660134,mpc,0,-126.340000,54.885000,0.443124,0.589273,0.400000,0.325000,0.043124,0.264273,0.457422,-3.323933,0.640391,-3.323933,0.457422,0.040000,0.910000,-10,103,-9.506572,103.414052,-9.506572,103.414052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.290379,-30.794891,61.717671,92.059000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555262,1.396523,0.241986,0.013253,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670081,mpc,0,-126.340000,54.885000,0.444761,0.605530,0.410000,0.315000,0.034761,0.290530,0.152474,-0.579401,1.067318,-0.579401,0.152474,0.030000,0.910000,-6,83,-5.891192,83.278176,-5.891192,83.278176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.424926,-30.997934,63.494472,90.853394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585845,1.396882,0.211386,0.013279,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680084,mpc,0,-126.340000,54.885000,0.446057,0.622079,0.410000,0.345000,0.036057,0.277079,-0.640391,3.506902,0.213464,3.506902,-0.640391,0.010000,0.890000,5,50,5.133000,49.760642,5.133000,49.760642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.177213,-31.204700,63.253328,85.833038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544117,1.395116,0.149215,0.011826,0.500556,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690116,mpc,0,-126.340000,54.885000,0.447040,0.638874,0.410000,0.405000,0.037040,0.233874,-1.067318,6.434403,-0.396432,6.434403,-1.067318,0.010000,0.710000,11,37,10.831399,36.773559,10.831399,36.773559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.384256,-30.410391,64.975478,82.271218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541406,1.439275,0.225028,0.017939,0.500443,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700091,mpc,0,-126.340000,54.885000,0.447741,0.655776,0.410000,0.455000,0.037741,0.200776,-1.433256,4.299767,-0.884349,4.299767,-1.433256,0.020000,0.520000,13,68,12.742981,68.102828,12.742981,68.102828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.094020,-28.350719,63.868436,79.701361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551490,1.458835,0.188197,0.014541,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710144,mpc,0,-126.340000,54.885000,0.448211,0.673015,0.400000,0.475000,0.048211,0.198015,-1.067318,0.396432,-0.335443,0.396432,-1.067318,0.040000,0.550000,7,99,6.673955,98.861615,6.673955,98.861615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.873661,-27.219737,55.061774,74.146118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555580,1.400966,0.172708,0.012325,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720143,mpc,0,-126.340000,54.885000,0.448492,0.690363,0.400000,0.465000,0.048492,0.225363,-0.579401,-3.323933,0.579401,-3.323933,-0.579401,0.050000,0.760000,-1,112,-0.804798,112.450000,-0.804798,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.006294,-27.487835,54.627918,78.410425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554495,1.397096,0.201377,0.012172,0.504072,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730082,mpc,0,-126.340000,54.885000,0.448634,0.707807,0.400000,0.455000,0.048634,0.252807,0.152474,-1.677214,-0.152474,-1.677214,0.152474,0.050000,0.900000,-7,92,-7.213355,91.576894,-7.213355,91.576894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.694981,-29.104712,55.130926,82.354706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567496,1.395491,0.257695,0.011919,0.503616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740166,mpc,0,-126.340000,54.885000,0.448693,0.725710,0.400000,0.475000,0.048693,0.250710,0.213464,3.567892,-0.091484,3.567892,0.213464,0.020000,0.940000,-2,47,-2.356481,44.005786,-2.356481,44.005786,0.000000,2.571108,0.000000,64.000000,0.000000,0.000000,-43.470555,-30.562266,55.706679,81.137294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550513,1.408065,0.206612,0.014415,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750212,mpc,0,-126.340000,54.885000,0.448723,0.743746,0.400000,0.535000,0.048723,0.208746,-0.945339,6.861330,-0.152474,6.861330,-0.945339,0.030000,0.710000,9,32,8.547149,32.198590,8.547149,32.198590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.466507,-30.049054,63.034664,82.972053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560691,1.408275,0.177626,0.013009,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760209,mpc,0,-126.340000,54.885000,0.448784,0.761891,0.400000,0.585000,0.048784,0.176891,-0.823360,5.519559,0.335443,5.519559,-0.823360,0.020000,0.460000,10,63,9.851740,62.517136,9.851740,62.517136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.907818,-28.157770,65.887712,83.167643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559927,1.406520,0.179089,0.013188,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770166,mpc,0,-126.340000,54.885000,0.448937,0.780153,0.400000,0.605000,0.048937,0.175153,-0.457422,-0.335443,-0.335443,-0.335443,-0.457422,0.040000,0.490000,3,108,2.583442,109.219926,2.583442,109.219926,0.000000,-1.702790,0.000000,64.000000,0.000000,0.000000,-45.645212,-26.236884,59.404260,78.516546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561164,1.408865,0.216185,0.014866,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780084,mpc,0,-126.340000,54.885000,0.449244,0.798530,0.410000,0.595000,0.039244,0.203530,-0.457422,-3.811850,-0.457422,-3.811850,-0.457422,0.050000,0.750000,-1,112,-1.212380,112.450000,-1.212380,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.786895,-26.798342,58.658987,86.083184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569449,1.394039,0.230517,0.012517,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790081,mpc,0,-126.340000,54.885000,0.449776,0.817237,0.410000,0.585000,0.039776,0.232237,0.152474,-1.189297,0.396432,-1.189297,0.152474,0.030000,0.950000,-3,82,-3.094252,82.432678,-3.094252,82.432678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.374748,-28.091951,61.443689,90.615338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566478,1.476805,0.278117,0.013047,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800168,mpc,0,-126.340000,54.885000,0.450610,0.836289,0.410000,0.605000,0.040610,0.231289,-0.213464,3.628881,0.030495,3.628881,-0.213464,0.030000,0.910000,2,45,2.382804,45.277717,2.382804,45.277717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.017008,-28.440439,62.963937,87.467423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549581,1.406655,0.189491,0.012941,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810145,mpc,0,-126.340000,54.885000,0.451798,0.855302,0.410000,0.655000,0.041798,0.200302,-0.823360,5.519559,-0.091484,5.519559,-0.823360,0.030000,0.690000,10,45,9.925300,45.341240,9.925300,45.341240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.981610,-27.244332,64.800424,82.885991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558048,1.394754,0.144124,0.014089,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820211,mpc,0,-126.340000,54.885000,0.453436,0.874646,0.410000,0.705000,0.043436,0.169646,-0.823360,4.421746,-0.152474,4.421746,-0.823360,0.030000,0.530000,11,66,11.318945,66.266927,11.318945,66.266927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.499340,-26.497310,59.802896,76.859223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559687,1.406307,0.176748,0.013276,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830170,mpc,0,-126.340000,54.885000,0.455564,0.893931,0.410000,0.715000,0.045564,0.178931,-0.335443,-0.335443,-0.274453,-0.335443,-0.335443,0.060000,0.560000,3,104,2.711010,104.430250,2.711010,104.430250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.977704,-25.424987,53.308999,70.821927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548836,1.404745,0.200682,0.014667,0.502349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840146,mpc,0,-126.340000,54.885000,0.458276,0.913386,0.410000,0.705000,0.048276,0.208386,-0.030495,-3.750861,0.335443,-3.750861,-0.030495,0.060000,0.760000,-1,112,-0.772897,112.450000,-0.772897,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.955547,-26.566576,52.334713,77.354293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559410,1.397081,0.207700,0.013821,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850079,mpc,0,-126.340000,54.885000,0.461628,0.932879,0.420000,0.695000,0.041628,0.237879,-0.152474,-1.189297,0.762370,-1.189297,-0.152474,0.040000,0.950000,4,84,3.527794,83.952438,3.527794,83.952438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.357038,-28.669492,53.487592,80.399310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567852,1.392164,0.256359,0.013173,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860081,mpc,0,-126.340000,54.885000,0.465736,0.952619,0.420000,0.725000,0.045736,0.227619,-0.335443,3.567892,0.457422,3.567892,-0.335443,0.040000,0.920000,9,45,8.527170,45.456398,8.527170,45.456398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.085654,-29.925473,56.649326,79.533344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570228,1.393687,0.157394,0.013465,0.500491,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870222,mpc,0,-126.340000,54.885000,0.470728,0.972729,0.420000,0.775000,0.050728,0.197729,-0.579401,6.861330,-0.640391,6.861330,-0.579401,0.040000,0.970000,14,9,13.655235,9.170704,13.655235,9.170704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.159864,-30.266571,55.649708,73.354569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559940,1.404516,0.176708,0.013359,0.500521,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880215,mpc,0,-126.340000,54.885000,0.476537,0.992620,0.420000,0.825000,0.056537,0.167620,-0.579401,3.201954,-0.701380,3.201954,-0.579401,0.060000,0.390000,13,54,13.138548,87.477367,13.138548,87.477367,0.000000,-33.306663,0.000000,64.000000,0.000000,0.000000,-43.563421,-25.505299,74.262983,92.559335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558269,1.402984,0.185038,0.012297,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890082,mpc,0,-126.340000,54.885000,0.483215,1.012317,0.430000,0.815000,0.053215,0.197317,-0.396432,-3.445913,-0.457422,-3.445913,-0.396432,0.100000,0.380000,5,99,5.430336,112.450000,5.430336,112.450000,0.000000,-13.279296,0.000000,64.000000,0.000000,0.000000,-43.426710,-21.185513,71.243397,88.127065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571620,1.394313,0.176228,0.013774,0.500396,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900082,mpc,0,-126.340000,54.885000,0.491010,1.032318,0.440000,0.745000,0.051010,0.287318,1.433256,-9.361904,-0.213464,-9.361904,1.433256,0.090000,0.430000,-9,112,-9.037956,112.450000,-9.037956,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.128014,-17.593124,75.553516,96.619035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557888,1.398198,0.216016,0.012990,0.500658,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910214,mpc,0,-126.340000,54.885000,0.500038,1.052598,0.450000,0.675000,0.050038,0.377598,1.494245,-7.776174,-0.030495,-7.776174,1.494245,0.050000,0.890000,-6,112,-5.749336,112.450000,-5.749336,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.056079,-15.635101,79.429748,106.880071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559858,1.408239,0.250538,0.013577,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920082,mpc,0,-126.340000,54.885000,0.509994,1.072343,0.460000,0.635000,0.049994,0.437343,0.579401,-3.445913,0.579401,-3.445913,0.579401,0.040000,1.010000,6,112,5.996429,112.449949,5.996429,112.449949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.377123,-15.410452,82.288787,111.589531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572374,1.413876,0.260969,0.014482,0.500436,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930057,mpc,0,-126.340000,54.885000,0.521292,1.092269,0.470000,0.645000,0.051292,0.447269,-0.335443,4.055809,0.518412,4.055809,-0.335443,0.030000,1.070000,20,67,20.003824,49.955581,20.003824,49.955581,0.000000,17.494368,0.000000,64.000000,0.000000,0.000000,-44.574397,-18.309704,82.166582,113.353784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544101,1.397214,0.274261,0.014081,0.500501,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940208,mpc,0,-126.340000,54.885000,0.534134,1.112487,0.470000,0.725000,0.064134,0.387487,-0.884349,11.008623,-0.396432,11.008623,-0.884349,0.050000,0.890000,29,22,28.633860,1.551494,28.633860,1.551494,0.000000,20.898455,0.000000,64.000000,0.000000,0.000000,-48.335136,-22.341650,85.722688,116.627721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559011,1.405558,0.172288,0.013198,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950127,mpc,0,-126.340000,54.885000,0.548057,1.132158,0.470000,0.835000,0.078057,0.297158,-0.274453,12.228415,0.396432,12.228415,-0.274453,0.140000,0.530000,16,13,16.468869,13.339154,16.468869,13.339154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.297124,-26.135647,89.691914,118.053623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556199,1.407513,0.174209,0.013688,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960081,mpc,0,-126.340000,54.885000,0.563457,1.151784,0.480000,0.925000,0.083457,0.226784,-0.213464,7.349247,0.274453,7.349247,-0.213464,0.180000,0.300000,11,58,11.282812,66.966070,11.282812,66.966070,0.000000,-8.626916,0.000000,64.000000,0.000000,0.000000,-50.336701,-29.493793,102.043922,130.668591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570428,1.396887,0.137138,0.012387,0.500399,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970215,mpc,0,-126.340000,54.885000,0.580663,1.171616,0.490000,0.935000,0.090663,0.236616,1.433256,-1.799193,0.274453,-1.799193,1.433256,0.150000,0.370000,0,103,0.087458,112.450000,0.087458,112.450000,0.000000,-9.110846,0.000000,64.000000,0.000000,0.000000,-49.486698,-29.537382,102.486709,129.374621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563868,1.407709,0.236171,0.014662,0.500365,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980210,mpc,0,-126.340000,54.885000,0.599201,1.190998,0.520000,0.885000,0.079201,0.305998,2.592058,-7.532216,-0.579401,-7.532216,2.592058,0.110000,0.660000,-7,112,-6.721349,112.450000,-6.721349,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.056359,-27.948172,100.594970,129.093769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558696,1.406577,0.236001,0.015665,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990171,mpc,0,-126.340000,54.885000,0.619278,1.210105,0.550000,0.825000,0.069278,0.385105,2.348100,-7.410237,-0.579401,-7.410237,2.348100,0.050000,0.920000,3,112,2.903445,112.450000,2.903445,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.799511,-24.881537,99.582035,130.674901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555854,1.407972,0.324485,0.015102,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000154,mpc,0,-126.340000,54.885000,0.641049,1.229010,0.570000,0.785000,0.071049,0.444010,1.921172,-2.104141,0.457422,-2.104141,1.921172,0.050000,1.020000,11,103,10.538483,102.722463,10.538483,102.722463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.019613,-22.403279,98.353201,131.594819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549820,1.408376,0.288527,0.015295,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010211,mpc,0,-126.340000,54.885000,0.664701,1.247775,0.580000,0.805000,0.084701,0.442775,-0.030495,4.421746,0.091484,4.421746,-0.030495,0.060000,1.020000,32,58,32.022856,48.706079,32.022856,48.706079,0.000000,9.016385,0.000000,64.000000,0.000000,0.000000,-55.367601,-22.535760,95.634714,128.191141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558294,1.410149,0.215375,0.016438,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020208,mpc,0,-126.340000,54.885000,0.689957,1.266110,0.590000,0.885000,0.099957,0.381110,-0.823360,9.849821,-0.274453,9.849821,-0.823360,0.120000,0.810000,38,15,38.112220,15.029917,38.112220,15.029917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.402359,-23.860334,94.389276,124.154781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558443,1.409066,0.186396,0.014732,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030218,mpc,0,-126.340000,54.885000,0.717028,1.284115,0.600000,0.985000,0.117028,0.299115,-0.030495,9.788831,-0.335443,9.788831,-0.030495,0.260000,0.450000,18,38,17.914696,37.816063,17.914696,37.816063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.329803,-24.968513,101.904209,128.380744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559103,1.407754,0.185648,0.015022,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040222,mpc,0,-126.340000,54.885000,0.745894,1.301717,0.610000,1.045000,0.135894,0.256717,2.104141,3.506902,0.152474,3.506902,2.104141,0.270000,0.350000,-1,83,-1.084568,94.786858,-1.084568,94.786858,0.000000,-11.970795,0.000000,64.000000,0.000000,0.000000,-62.085522,-28.710105,102.772500,133.956819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557032,1.409797,0.187689,0.015249,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050213,mpc,0,-126.340000,54.885000,0.776557,1.318868,0.640000,1.035000,0.136557,0.283868,3.140965,-3.750861,-0.030495,-3.750861,3.140965,0.160000,0.520000,3,112,2.610176,112.450000,2.610176,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.162162,-30.591966,99.079325,131.499927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557483,1.414579,0.210029,0.016262,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060206,mpc,0,-126.340000,54.885000,0.809078,1.335552,0.680000,0.995000,0.129078,0.340552,3.689871,-5.214611,-0.579401,-5.214611,3.689871,0.100000,0.800000,6,112,6.050196,112.450000,6.050196,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.927028,-31.459878,97.859220,134.217135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557264,1.414345,0.259884,0.016646,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070210,mpc,0,-126.340000,54.885000,0.843508,1.351746,0.710000,0.975000,0.133508,0.376746,1.982162,-2.104141,0.579401,-2.104141,1.982162,0.090000,0.960000,25,99,25.374692,98.558922,25.374692,98.558922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.501578,-30.997983,97.062881,133.236510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557342,1.411284,0.278844,0.015751,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080168,mpc,0,-126.340000,54.885000,0.879647,1.367317,0.730000,0.985000,0.149647,0.382317,0.274453,3.567892,0.579401,3.567892,0.274453,0.120000,0.990000,43,54,42.756146,48.827789,42.756146,48.827789,0.000000,4.731132,0.000000,64.000000,0.000000,0.000000,-70.183164,-30.975992,96.930682,130.967236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548496,1.410504,0.213307,0.014969,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090219,mpc,0,-126.340000,54.885000,0.918025,1.382442,0.740000,1.045000,0.178025,0.337442,0.579401,8.264091,0.091484,8.264091,0.579401,0.250000,0.780000,31,22,31.001934,22.199663,31.001934,22.199663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.440497,-30.838603,96.547358,124.545329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557079,1.410443,0.189160,0.014960,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100176,mpc,0,-126.340000,54.885000,0.957920,1.396797,0.770000,1.125000,0.187920,0.271797,2.409089,7.776174,-0.701380,7.776174,2.409089,0.320000,0.480000,9,45,8.896507,44.779589,8.896507,44.779589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.567745,-32.539054,105.403121,133.691224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548846,1.410961,0.186336,0.014509,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110161,mpc,0,-126.340000,54.885000,0.999795,1.410522,0.800000,1.165000,0.199795,0.245522,3.872840,1.860183,-0.640391,1.860183,3.872840,0.240000,0.420000,7,90,6.571220,96.503435,6.571220,96.503435,0.000000,-6.723846,0.000000,64.000000,0.000000,0.000000,-76.592123,-35.643607,98.128917,132.242849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556756,1.412801,0.186237,0.015588,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120208,mpc,0,-126.340000,54.885000,1.043812,1.423617,0.850000,1.155000,0.193812,0.268617,4.665705,-4.543725,-0.091484,-4.543725,4.665705,0.150000,0.590000,10,112,10.310791,112.450000,10.310791,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.808860,-36.909206,92.726159,129.777589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558086,1.435238,0.213034,0.016784,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130148,mpc,0,-126.340000,54.885000,1.089198,1.435826,0.890000,1.115000,0.199198,0.320826,4.299767,-4.909663,-0.091484,-4.909663,4.299767,0.140000,0.860000,17,112,16.591777,112.450000,16.591777,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.228494,-36.760628,91.785320,128.607911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553289,1.406172,0.263732,0.017435,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140206,mpc,0,-126.340000,54.885000,1.136959,1.447384,0.940000,1.095000,0.196959,0.352384,3.750861,-0.884349,0.030495,-0.884349,3.750861,0.140000,1.000000,24,77,24.435695,77.054342,24.435695,77.054342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.829089,-36.149622,92.244488,125.141755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558482,1.493979,0.326258,0.016618,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150210,mpc,0,-126.340000,54.885000,1.186266,1.458045,0.980000,1.115000,0.206266,0.343045,3.384923,4.787684,0.274453,4.787684,3.384923,0.180000,0.920000,28,34,27.669931,34.361039,27.669931,34.361039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.243353,-35.637193,92.916016,121.607906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555267,1.410121,0.171653,0.014073,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160168,mpc,0,-126.340000,54.885000,1.237098,1.467794,1.020000,1.165000,0.217098,0.302794,3.201954,6.800341,0.030495,6.800341,3.201954,0.250000,0.620000,25,38,24.506730,38.344587,24.506730,38.344587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.434349,-35.063609,92.223746,118.847887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548120,1.411395,0.185583,0.015347,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170209,mpc,0,-126.340000,54.885000,1.290089,1.476714,1.070000,1.215000,0.220089,0.261714,4.787684,2.836017,-0.335443,2.836017,4.787684,0.250000,0.460000,12,81,11.697689,80.539309,11.697689,80.539309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.078693,-36.098786,90.035874,119.763380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556676,1.416641,0.174803,0.015681,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180208,mpc,0,-126.340000,54.885000,1.344532,1.484653,1.130000,1.215000,0.214532,0.269653,6.373413,-2.226120,-0.274453,-2.226120,6.373413,0.200000,0.580000,3,112,2.966026,112.449997,2.966026,112.449997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.890403,-37.549261,82.278138,114.055424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557483,1.411904,0.235004,0.014686,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190145,mpc,0,-126.340000,54.885000,1.400256,1.491574,1.200000,1.185000,0.200256,0.306574,7.227268,-4.299767,0.213464,-4.299767,7.227268,0.170000,0.820000,-2,112,-1.924838,111.749866,-1.924838,111.749866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.515706,-38.783692,81.709967,113.602473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549864,1.406335,0.288787,0.014373,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200149,mpc,0,-126.340000,54.885000,1.457924,1.497535,1.280000,1.175000,0.177924,0.322535,7.532216,-0.213464,0.213464,-0.213464,7.532216,0.110000,0.970000,4,67,3.523886,65.020882,3.523886,65.020882,0.000000,1.728983,0.000000,64.000000,0.000000,0.000000,-93.229158,-39.875032,81.640513,110.703195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558959,1.571810,0.259792,0.026199,0.501103,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210061,mpc,0,-126.340000,54.885000,1.516551,1.502411,1.350000,1.205000,0.166551,0.297411,7.044299,4.055809,0.152474,4.055809,7.044299,0.080000,0.880000,14,33,14.048573,32.593382,14.048573,32.593382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.303144,-39.409424,84.593303,107.288802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574661,1.502959,0.207085,0.017202,0.501493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220090,mpc,0,-126.340000,54.885000,1.577322,1.506273,1.430000,1.255000,0.147322,0.251273,6.983309,6.495393,-0.030495,6.495393,6.983309,0.090000,0.600000,15,31,15.022535,31.002012,15.022535,31.002012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.685636,-38.593334,84.782563,104.864827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549417,1.555534,0.208604,0.021636,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230069,mpc,0,-126.340000,54.885000,1.639172,1.509019,1.510000,1.275000,0.129172,0.234019,7.105289,1.250287,-0.396432,1.250287,7.105289,0.120000,0.420000,8,76,8.470357,87.435262,8.470357,87.435262,0.000000,-11.433251,0.000000,64.000000,0.000000,0.000000,-97.290368,-36.704148,85.762289,105.331738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593301,1.507694,0.219360,0.023455,0.501905,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240090,mpc,0,-126.340000,54.885000,1.702584,1.510646,1.590000,1.255000,0.112584,0.255646,8.020133,-4.787684,-0.701380,-4.787684,8.020133,0.130000,0.520000,-4,112,-3.527314,112.450000,-3.527314,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.978099,-34.791078,80.746037,102.291185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562688,1.771226,0.304862,0.036340,0.501038,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250064,mpc,0,-126.340000,54.885000,1.766929,1.511120,1.680000,1.205000,0.086929,0.306120,8.020133,-6.556382,0.335443,-6.556382,8.020133,0.090000,0.800000,-1,112,-1.455001,112.450000,-1.455001,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.822203,-33.765988,82.035124,107.481211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561936,1.627438,0.284374,0.020571,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260090,mpc,0,-126.340000,54.885000,1.832760,1.510423,1.770000,1.165000,0.062760,0.345423,8.508050,-3.628881,-0.213464,-3.628881,8.508050,0.060000,0.970000,-2,88,-2.241965,88.060218,-2.241965,88.060218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.614918,-33.042108,83.537879,107.181781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567916,1.686618,0.345500,0.026701,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270091,mpc,0,-126.340000,54.885000,1.899495,1.508535,1.850000,1.165000,0.049495,0.343535,7.776174,2.043152,0.091484,2.043152,7.776174,0.060000,0.950000,6,43,5.768417,40.968796,5.768417,40.968796,0.000000,2.091422,0.000000,64.000000,0.000000,0.000000,-92.405887,-32.552054,81.315456,101.444665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557997,1.585202,0.223001,0.022020,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280152,mpc,0,-126.340000,54.885000,1.967610,1.505420,1.920000,1.205000,0.047610,0.300420,6.373413,5.519559,-0.030495,5.519559,6.373413,0.060000,0.740000,21,24,20.731787,24.314178,20.731787,24.314178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.822012,-31.780466,82.858736,100.559706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547977,1.520843,0.178040,0.014975,0.500252,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290129,mpc,0,-126.340000,54.885000,2.036045,1.501112,2.000000,1.235000,0.036045,0.266112,6.068465,3.994819,-1.067318,3.994819,6.068465,0.080000,0.460000,21,57,21.481782,56.988983,21.481782,56.988983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.523439,-30.803090,85.775913,104.201984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558170,1.423008,0.156490,0.013495,0.500247,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300143,mpc,0,-126.340000,54.885000,2.105527,1.495558,2.070000,1.245000,0.035527,0.250558,6.983309,-1.494245,-0.091484,-1.494245,6.983309,0.130000,0.450000,6,102,5.981562,101.656773,5.981562,101.656773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.076514,-30.494658,79.704460,101.205173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552367,1.423863,0.174624,0.014515,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310208,mpc,0,-126.340000,54.885000,2.176072,1.488726,2.140000,1.205000,0.036072,0.283726,7.349247,-5.275601,0.213464,-5.275601,7.349247,0.140000,0.700000,-1,112,-0.543957,112.450000,-0.543957,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.137659,-31.123359,76.799814,103.957615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559738,1.420787,0.254327,0.014744,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320144,mpc,0,-126.340000,54.885000,2.246305,1.480751,2.210000,1.165000,0.036305,0.315751,6.678361,-4.543725,0.030495,-4.543725,6.678361,0.090000,0.920000,12,90,11.610848,90.311340,11.610848,90.311340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.894027,-32.167349,76.452791,103.571946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553178,1.406250,0.243556,0.013417,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330217,mpc,0,-126.340000,54.885000,2.318021,1.471415,2.280000,1.155000,0.038021,0.316415,6.129455,0.396432,0.091484,0.396432,6.129455,0.120000,0.890000,15,50,15.431211,50.407207,15.431211,50.407207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.059448,-32.962801,78.754281,102.428370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558084,1.420582,0.195646,0.015956,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340209,mpc,0,-126.340000,54.885000,2.389561,1.460914,2.340000,1.185000,0.049561,0.275914,5.763517,4.360757,-0.640391,4.360757,5.763517,0.150000,0.730000,18,26,17.959441,25.569588,17.959441,25.569588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.774063,-32.978832,79.160101,99.660910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558660,1.419513,0.175570,0.014574,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350210,mpc,0,-126.340000,54.885000,2.461470,1.449173,2.400000,1.215000,0.061470,0.234173,5.519559,3.323933,-0.701380,3.323933,5.519559,0.180000,0.450000,18,53,17.855595,53.285256,17.855595,53.285256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.460459,-31.756817,83.108622,103.205812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558912,1.420048,0.176082,0.014730,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360211,mpc,0,-126.340000,54.885000,2.533589,1.436210,2.460000,1.215000,0.073589,0.221210,5.214611,-1.860183,-0.091484,-1.860183,5.214611,0.180000,0.410000,20,98,20.024196,98.496898,20.024196,98.496898,0.000000,-0.211641,0.000000,64.000000,0.000000,0.000000,-98.940476,-30.454118,82.255176,103.825436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556969,1.421629,0.190292,0.014780,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370210,mpc,0,-126.340000,54.885000,2.605796,1.422044,2.520000,1.175000,0.085796,0.247044,5.946486,-6.251434,-0.030495,-6.251434,5.946486,0.200000,0.630000,10,112,10.384551,112.450000,10.384551,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.911521,-29.662375,80.516748,104.431512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557705,1.419721,0.241707,0.014970,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380210,mpc,0,-126.340000,54.885000,2.678022,1.406685,2.590000,1.135000,0.088022,0.271685,6.861330,-4.604715,0.091484,-4.604715,6.861330,0.200000,0.880000,2,83,1.994592,83.314831,1.994592,83.314831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.087941,-29.951381,82.294288,108.130927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559343,1.421309,0.304426,0.015545,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390207,mpc,0,-126.340000,54.885000,2.750128,1.390165,2.660000,1.125000,0.090128,0.265165,7.532216,0.640391,-0.091484,0.640391,7.532216,0.170000,0.880000,1,38,1.326906,37.157250,1.326906,37.157250,0.000000,1.157580,0.000000,64.000000,0.000000,0.000000,-103.977112,-29.824001,82.055764,102.572230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557084,1.420118,0.189085,0.014137,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400208,mpc,0,-126.340000,54.885000,2.822073,1.372494,2.740000,1.145000,0.082073,0.227494,6.983309,3.384923,-0.152474,3.384923,6.983309,0.060000,0.630000,21,31,20.710438,30.836927,20.710438,30.836927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.811552,-28.417368,83.408134,98.452161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557584,1.421595,0.176822,0.014298,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410198,mpc,0,-126.340000,54.885000,2.893651,1.353731,2.810000,1.165000,0.083651,0.188731,7.044299,1.067318,-0.396432,1.067318,7.044299,0.140000,0.410000,10,65,10.419834,64.789166,10.419834,64.789166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.942583,-26.425046,81.736863,93.470359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558486,1.422683,0.183328,0.017051,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420214,mpc,0,-126.340000,54.885000,2.965038,1.333834,2.890000,1.145000,0.075038,0.188834,7.898153,-2.592058,-0.457422,-2.592058,7.898153,0.140000,0.500000,0,87,-0.223438,87.216037,-0.223438,87.216037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.618768,-25.894566,72.198817,86.412623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557220,1.421004,0.185638,0.014404,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430212,mpc,0,-126.340000,54.885000,3.035823,1.312928,2.970000,1.105000,0.065823,0.207928,8.020133,-5.763517,-0.152474,-5.763517,8.020133,0.120000,0.670000,-2,100,-2.123322,99.649813,-2.123322,99.649813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.234511,-25.305484,71.873968,86.730593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558659,1.420865,0.201347,0.016061,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440210,mpc,0,-126.340000,54.885000,3.106045,1.291017,3.050000,1.065000,0.056045,0.226017,7.349247,-4.726694,0.701380,-4.726694,7.349247,0.090000,0.820000,6,79,5.955836,79.077915,5.955836,79.077915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.153560,-25.161241,74.418929,89.229202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558278,1.421706,0.215151,0.014729,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450212,mpc,0,-126.340000,54.885000,3.175643,1.268139,3.130000,1.045000,0.045643,0.223139,6.556382,-0.762370,-0.152474,-0.762370,6.556382,0.080000,0.830000,14,44,14.233298,43.703621,14.233298,43.703621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.725616,-24.773416,76.332162,88.376854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557756,1.421742,0.177374,0.014058,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460214,mpc,0,-126.340000,54.885000,3.244512,1.244346,3.200000,1.055000,0.044512,0.189346,6.495393,2.775027,-0.762370,2.775027,6.495393,0.100000,0.660000,13,25,13.325628,24.536335,13.325628,24.536335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.611886,-23.583217,76.843939,86.944897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557649,1.421864,0.176318,0.015134,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470210,mpc,0,-126.340000,54.885000,3.312523,1.219708,3.270000,1.065000,0.042523,0.154708,6.373413,0.701380,-0.945339,0.701380,6.373413,0.120000,0.420000,11,58,10.533148,58.498247,10.533148,58.498247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.252458,-20.835403,78.830740,88.588748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558543,1.422284,0.177554,0.015079,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480210,mpc,0,-126.340000,54.885000,3.379678,1.194253,3.340000,1.055000,0.039678,0.139253,6.129455,-3.689871,0.152474,-3.689871,6.129455,0.120000,0.460000,10,91,9.776934,90.513256,9.776934,90.513256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.657200,-18.935371,69.521041,80.035114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558362,1.419629,0.185267,0.014831,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490210,mpc,0,-126.340000,54.885000,3.445863,1.168054,3.410000,1.005000,0.035863,0.163054,6.129455,-6.312424,0.030495,-6.312424,6.129455,0.130000,0.650000,6,98,5.821596,97.922154,5.821596,97.922154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.825144,-18.424403,66.542296,79.160762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556903,1.420371,0.203704,0.015417,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500213,mpc,0,-126.340000,54.885000,3.511038,1.141161,3.470000,0.955000,0.041038,0.186161,6.373413,-4.909663,-0.030495,-4.909663,6.373413,0.130000,0.830000,3,72,2.984260,72.018524,2.984260,72.018524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.470388,-18.799258,67.110310,80.063284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557889,1.420285,0.213569,0.015982,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510215,mpc,0,-126.340000,54.885000,3.575112,1.113651,3.540000,0.945000,0.035112,0.168651,5.153621,-0.640391,-0.213464,-0.640391,5.153621,0.120000,0.790000,15,38,14.581582,37.541486,14.581582,37.541486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.820291,-17.849308,68.758800,77.054298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558011,1.421434,0.177614,0.016409,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520212,mpc,0,-126.340000,54.885000,3.637997,1.085604,3.590000,0.945000,0.047997,0.140604,4.238777,2.104141,-0.213464,2.104141,4.238777,0.110000,0.600000,26,28,25.821077,27.840289,25.821077,27.840289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.759105,-15.953306,73.514006,80.332075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558295,1.420690,0.174887,0.014409,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530209,mpc,0,-126.340000,54.885000,3.699671,1.057079,3.640000,0.945000,0.059671,0.112079,4.543725,-0.274453,-0.457422,-0.274453,4.543725,0.150000,0.410000,18,61,18.147489,61.128564,18.147489,61.128564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.529798,-13.334519,75.125895,82.664304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557513,1.419361,0.177842,0.014975,0.501954,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540167,mpc,0,-126.340000,54.885000,3.759845,1.028267,3.690000,0.925000,0.069845,0.103267,4.177788,-4.665705,-0.274453,-4.665705,4.177788,0.180000,0.450000,15,94,15.162782,94.171693,15.162782,94.171693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.420836,-11.745551,67.771140,77.607406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556718,1.420233,0.190083,0.015654,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550212,mpc,0,-126.340000,54.885000,3.819238,0.998871,3.740000,0.885000,0.079238,0.113871,4.909663,-6.068465,0.152474,-6.068465,4.909663,0.180000,0.680000,7,87,7.307972,87.128989,7.307972,87.128989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.070503,-12.161093,65.903143,79.229375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558473,1.423498,0.203084,0.015124,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560218,mpc,0,-126.340000,54.885000,3.877042,0.969344,3.790000,0.835000,0.087042,0.134344,4.238777,-4.665705,0.518412,-4.665705,4.238777,0.170000,0.800000,14,66,13.587261,66.311866,13.587261,66.311866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.238364,-12.475506,63.598458,73.843078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558868,1.418365,0.190396,0.014789,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570210,mpc,0,-126.340000,54.885000,3.933380,0.939694,3.840000,0.825000,0.093380,0.114694,3.811850,-0.518412,-0.091484,-0.518412,3.811850,0.170000,0.720000,18,37,18.495205,36.924072,18.495205,36.924072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.289700,-12.351876,64.561797,70.867644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557776,1.419584,0.179896,0.014910,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580088,mpc,0,-126.340000,54.885000,3.987682,0.910306,3.870000,0.825000,0.117682,0.085306,3.384923,1.677214,-0.396432,1.677214,3.384923,0.180000,0.560000,23,30,23.166890,29.517938,23.166890,29.517938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.464853,-10.698319,69.529874,74.347948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.654973,1.491725,0.198755,0.019144,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590093,mpc,0,-126.340000,54.885000,4.041248,0.880545,3.920000,0.835000,0.121248,0.045545,3.384923,1.677214,-1.128308,-0.518412,2.836017,0.210000,0.390000,19,41,18.944726,41.176240,18.944726,41.176240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.798693,-8.805281,71.605534,77.627689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554492,1.650870,0.245301,0.027202,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600071,mpc,0,-126.340000,54.885000,4.093210,0.850958,3.960000,0.805000,0.133210,0.045958,3.628881,-5.275601,-0.091484,-5.275601,3.628881,0.230000,0.380000,11,86,11.443183,99.831597,11.443183,99.831597,0.000000,-13.655357,0.000000,64.000000,0.000000,0.000000,-104.935306,-5.147701,70.388637,75.553351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586132,1.672894,0.236347,0.020787,0.503444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610060,mpc,0,-126.340000,54.885000,4.143757,0.821519,4.000000,0.735000,0.143757,0.086519,3.811850,-8.630029,0.091484,-8.630029,3.811850,0.190000,0.560000,13,112,12.694713,112.450000,12.694713,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.267523,-4.010158,67.595451,76.074922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556839,1.791353,0.294371,0.036450,0.501062,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620066,mpc,0,-126.340000,54.885000,4.192893,0.792306,4.040000,0.665000,0.152893,0.127306,3.872840,-8.081122,-0.030495,-8.081122,3.872840,0.180000,0.850000,13,92,12.550296,92.120852,12.550296,92.120852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.155808,-5.370531,70.474207,83.047329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581143,1.497043,0.302074,0.020088,0.500239,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630086,mpc,0,-126.340000,54.885000,4.240593,0.763420,4.070000,0.625000,0.170593,0.138420,2.714037,-1.372266,0.274453,-1.372266,2.714037,0.180000,0.900000,25,47,24.963352,33.460121,24.963352,33.460121,0.000000,13.660732,0.000000,64.000000,0.000000,0.000000,-102.155611,-6.663832,72.507738,82.811166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556620,1.605217,0.218633,0.015878,0.500326,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640136,mpc,0,-126.340000,54.885000,4.286927,0.734907,4.100000,0.645000,0.186927,0.089907,1.616224,3.689871,0.457422,3.689871,1.616224,0.200000,0.720000,35,2,34.859251,2.441171,34.859251,2.441171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.794319,-7.032625,77.799622,86.544844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556352,1.416361,0.166231,0.013641,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650147,mpc,0,-126.340000,54.885000,4.331572,0.707061,4.120000,0.675000,0.211572,0.032061,1.677214,3.567892,0.152474,3.567892,1.677214,0.270000,0.360000,28,29,27.508981,29.283011,27.508981,29.283011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.669533,-4.349763,84.922902,99.733320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552282,1.418949,0.159341,0.013657,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660149,mpc,0,-126.340000,54.885000,4.374681,0.679886,4.150000,0.675000,0.224681,0.004886,3.018985,-2.165131,-0.396432,-2.165131,3.018985,0.300000,0.260000,10,74,9.791229,84.837729,9.791229,84.837729,0.000000,-10.554719,0.000000,64.000000,0.000000,0.000000,-101.846581,-1.883482,81.652759,92.501442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551636,1.406750,0.154769,0.013270,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670145,mpc,0,-126.340000,54.885000,4.416281,0.653466,4.190000,0.625000,0.226281,0.028466,4.116798,-8.386070,-0.213464,-8.386070,4.116798,0.250000,0.460000,2,112,2.127353,112.450000,2.127353,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.833079,0.045455,77.757157,90.712219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553704,1.406435,0.187427,0.013045,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680211,mpc,0,-126.340000,54.885000,4.456695,0.627697,4.230000,0.545000,0.226695,0.082697,3.872840,-9.300914,-0.213464,-9.300914,3.872840,0.180000,0.730000,11,112,10.672267,112.449999,10.672267,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.335194,-0.361984,80.226992,97.089353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558019,1.418403,0.276607,0.014363,0.500444,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690208,mpc,0,-126.340000,54.885000,4.495373,0.603032,4.260000,0.495000,0.235373,0.108032,1.799193,-3.750861,0.396432,-3.750861,1.799193,0.150000,0.930000,34,67,33.966139,54.026804,33.966139,54.026804,0.000000,13.423195,0.000000,64.000000,0.000000,0.000000,-92.992046,-1.715357,83.946549,100.721745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558402,1.417614,0.288053,0.014186,0.500416,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700213,mpc,0,-126.340000,54.885000,4.532652,0.579362,4.280000,0.495000,0.252652,0.084362,0.274453,3.628881,0.152474,3.628881,0.274453,0.150000,0.850000,52,22,51.517709,-2.173649,51.517709,-2.173649,0.000000,24.623648,0.000000,64.000000,0.000000,0.000000,-92.651413,-2.836821,90.261339,106.465598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558212,1.419695,0.200593,0.015010,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710145,mpc,0,-126.340000,54.885000,4.568265,0.556957,4.290000,0.545000,0.278265,0.011957,0.335443,6.800341,-0.701380,6.800341,0.335443,0.360000,0.550000,28,-9,27.725832,-8.768982,27.725832,-8.768982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.514419,-3.185849,91.061276,107.192618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550362,1.407172,0.161731,0.013514,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720221,mpc,0,-126.340000,54.885000,4.603003,0.535428,4.300000,0.595000,0.303003,-0.059572,2.531068,3.262944,-0.396432,3.262944,2.531068,0.380000,0.210000,5,36,5.417959,43.952117,5.417959,43.952117,0.000000,-7.721100,0.000000,64.000000,0.000000,0.000000,-88.572788,-1.599660,106.389426,133.001292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569524,1.419407,0.186276,0.014214,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730212,mpc,0,-126.340000,54.885000,4.636093,0.515361,4.340000,0.575000,0.296093,-0.059639,3.323933,-5.214611,0.030495,-5.214611,3.323933,0.260000,0.220000,8,81,8.202847,112.450000,8.202847,112.450000,0.000000,-31.218982,0.000000,64.000000,0.000000,0.000000,-83.524587,0.908623,97.332714,121.499203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559362,1.418266,0.217558,0.016465,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740217,mpc,0,-126.340000,54.885000,4.667908,0.496627,4.370000,0.485000,0.297908,0.011627,3.323933,-11.984457,0.335443,-11.984457,3.323933,0.180000,0.490000,15,112,15.333955,112.450000,15.333955,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.091081,4.777902,99.608442,119.530077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557677,1.418582,0.215368,0.014395,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750215,mpc,0,-126.340000,54.885000,4.698411,0.479349,4.400000,0.375000,0.298411,0.104349,2.043152,-12.594353,-0.274453,-12.594353,2.043152,0.150000,0.780000,29,112,28.566940,112.450000,28.566940,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.685832,8.293154,104.914308,123.433000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557514,1.419183,0.241413,0.014289,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760213,mpc,0,-126.340000,54.885000,4.727659,0.463590,4.420000,0.295000,0.307659,0.168590,0.579401,-5.946486,-0.152474,-5.946486,0.579401,0.210000,0.970000,36,84,35.516068,84.127834,35.516068,84.127834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.161019,10.900602,108.168062,126.083264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558332,1.419691,0.268028,0.014093,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770211,mpc,0,-126.340000,54.885000,4.755684,0.449427,4.430000,0.275000,0.325684,0.174427,0.579401,0.884349,-0.030495,0.884349,0.579401,0.280000,0.920000,30,39,29.844452,33.566998,29.844452,33.566998,0.000000,5.560836,0.000000,64.000000,0.000000,0.000000,-82.069940,12.275778,108.124547,125.798774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557089,1.419087,0.190034,0.014579,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780211,mpc,0,-126.340000,54.885000,4.782526,0.436929,4.440000,0.305000,0.342526,0.131929,0.457422,6.495393,-0.274453,6.495393,0.457422,0.310000,0.660000,30,7,29.677040,6.910938,29.677040,6.910938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.111095,11.803539,106.947752,125.329264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557212,1.421602,0.190362,0.014759,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790215,mpc,0,-126.340000,54.885000,4.808225,0.426163,4.460000,0.365000,0.348225,0.061163,1.433256,5.458569,-0.274453,5.458569,1.433256,0.330000,0.350000,19,37,18.554054,37.057865,18.554054,37.057865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.122175,11.360869,107.998698,128.915837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558733,1.419475,0.188172,0.015287,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800209,mpc,0,-126.340000,54.885000,4.832777,0.417207,4.480000,0.385000,0.352777,0.032207,1.982162,-1.006328,0.274453,-1.006328,1.982162,0.280000,0.300000,17,82,17.082045,95.213655,17.082045,95.213655,0.000000,-13.155789,0.000000,64.000000,0.000000,0.000000,-86.251521,10.198705,99.150872,116.859556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557795,1.418715,0.191078,0.016146,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810208,mpc,0,-126.340000,54.885000,4.856256,0.410105,4.500000,0.345000,0.356256,0.065105,2.226120,-6.312424,0.274453,-6.312424,2.226120,0.240000,0.500000,17,112,17.306994,112.450000,17.306994,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.887773,8.946922,94.767832,112.684719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557066,1.418109,0.217641,0.015402,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820170,mpc,0,-126.340000,54.885000,4.878598,0.404934,4.530000,0.295000,0.348598,0.109934,2.165131,-6.556382,-0.030495,-6.556382,2.165131,0.120000,0.830000,31,107,30.915813,107.312762,30.915813,107.312762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.263378,7.092957,97.811848,117.745123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554717,1.418512,0.249619,0.014196,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830210,mpc,0,-126.340000,54.885000,4.900084,0.401696,4.540000,0.275000,0.360084,0.126696,0.762370,-0.518412,-0.030495,-0.518412,0.762370,0.250000,0.960000,29,62,28.908974,49.421890,28.908974,49.421890,0.000000,12.890872,0.000000,64.000000,0.000000,0.000000,-87.971599,5.589082,100.343939,119.543492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558877,1.419878,0.253119,0.014990,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840218,mpc,0,-126.340000,54.885000,4.920500,0.400487,4.560000,0.305000,0.360500,0.095487,0.274453,5.946486,-0.152474,5.946486,0.274453,0.280000,0.820000,31,17,30.784706,6.129543,30.784706,6.129543,0.000000,11.183219,0.000000,64.000000,0.000000,0.000000,-88.321130,4.484635,101.107402,118.423693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555261,1.418914,0.187641,0.014477,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850216,mpc,0,-126.340000,54.885000,4.939922,0.401331,4.570000,0.375000,0.369922,0.026331,0.762370,7.837164,0.030495,7.837164,0.762370,0.310000,0.500000,24,13,24.136508,13.014982,24.136508,13.014982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.101362,3.816514,101.181177,117.645805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557149,1.417246,0.187501,0.014309,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860209,mpc,0,-126.340000,54.885000,4.958388,0.404260,4.580000,0.435000,0.378388,-0.030740,0.945339,3.750861,-0.396432,3.750861,0.945339,0.310000,0.260000,21,58,21.261140,64.835105,21.261140,64.835105,0.000000,-6.820123,0.000000,64.000000,0.000000,0.000000,-89.847084,3.747980,101.260339,118.719219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558201,1.420150,0.176960,0.014918,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870167,mpc,0,-126.340000,54.885000,4.975862,0.409280,4.600000,0.435000,0.375862,-0.025720,1.677214,-3.628881,-0.091484,-3.628881,1.677214,0.280000,0.380000,15,103,14.860501,112.450000,14.860501,112.450000,0.000000,-9.435018,0.000000,64.000000,0.000000,0.000000,-89.923289,4.046027,93.337112,109.836777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548024,1.419837,0.213589,0.014610,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880213,mpc,0,-126.340000,54.885000,4.992572,0.416494,4.620000,0.385000,0.372572,0.031494,1.067318,-7.166278,0.274453,-7.166278,1.067318,0.230000,0.660000,23,112,23.328522,112.450000,23.328522,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.756526,3.955455,93.923781,113.056088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558470,1.459745,0.296961,0.025066,0.500438,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890104,mpc,0,-126.340000,54.885000,5.008132,0.425722,4.630000,0.335000,0.378132,0.090722,0.213464,-5.031642,0.884349,-5.031642,0.213464,0.230000,0.900000,31,101,30.879846,101.036414,30.879846,101.036414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.707454,4.505240,98.206070,116.001026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569031,1.696164,0.311733,0.027679,0.500619,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900061,mpc,0,-126.340000,54.885000,5.022911,0.437154,4.640000,0.335000,0.382911,0.102154,0.030495,1.799193,0.396432,1.799193,0.030495,0.270000,0.970000,29,56,29.384853,41.300034,29.384853,41.300034,0.000000,14.736380,0.000000,64.000000,0.000000,0.000000,-88.739937,4.354416,98.207150,115.035387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558996,1.650770,0.263648,0.034524,0.504665,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910064,mpc,0,-126.340000,54.885000,5.036865,0.450806,4.640000,0.385000,0.396865,0.065806,0.030495,1.799193,-0.152474,8.203101,-0.396432,0.310000,0.800000,25,53,24.848382,53.029632,24.848382,53.029632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.837795,5.798000,97.671375,110.512168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564171,1.628937,0.240220,0.031864,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920098,mpc,0,-126.340000,54.885000,5.049965,0.466685,4.640000,0.485000,0.409965,-0.018315,-0.335443,9.727842,0.030495,9.727842,-0.335443,0.310000,0.630000,31,8,31.093147,-2.106470,31.093147,-2.106470,0.000000,10.136102,0.000000,64.000000,0.000000,0.000000,-89.934279,2.075999,89.253760,104.716252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554830,1.712131,0.255201,0.032171,0.500918,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930065,mpc,0,-126.340000,54.885000,5.062075,0.484611,4.640000,0.565000,0.422075,-0.080389,-0.335443,7.654195,0.457422,7.654195,-0.335443,0.310000,0.380000,31,31,31.455094,31.449595,31.455094,31.449595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.725892,2.033284,95.047377,110.817117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579559,1.793195,0.238332,0.036096,1.249984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940075,mpc,0,-126.340000,54.885000,5.073323,0.504760,4.640000,0.605000,0.433323,-0.100240,0.396432,1.128308,0.396432,1.128308,0.396432,0.330000,0.280000,21,76,20.579996,95.166710,20.579996,95.166710,0.000000,-18.717115,0.000000,64.000000,0.000000,0.000000,-93.068189,3.026047,92.554347,105.946220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.815918,1.796687,0.240960,0.038938,0.509215,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008415,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950061,mpc,0,-126.340000,54.885000,5.083612,0.526982,4.650000,0.575000,0.433612,-0.048018,0.274453,-6.617372,-0.030495,-6.617372,0.274453,0.310000,0.460000,20,112,19.921940,112.450000,19.921940,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.919808,4.887283,90.723015,105.168017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592110,1.733048,0.257851,0.030201,0.502999,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960069,mpc,0,-126.340000,54.885000,5.092966,0.551351,4.670000,0.505000,0.422966,0.046351,0.579401,-8.934977,-0.457422,-8.934977,0.579401,0.280000,0.750000,18,112,17.578895,112.450000,17.578895,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.889147,5.947642,94.047713,110.073968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.636408,1.782242,0.371764,0.040103,1.082180,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970071,mpc,0,-126.340000,54.885000,5.101327,0.577769,4.680000,0.465000,0.421327,0.112769,0.274453,-3.567892,-0.884349,-3.567892,0.274453,0.260000,0.940000,22,103,22.226708,103.114055,22.226708,103.114055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.848185,6.552297,96.331265,111.551204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.340578,1.623909,0.339157,0.021845,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980108,mpc,0,-126.340000,54.885000,5.108686,0.606305,4.680000,0.475000,0.428686,0.131305,-0.396432,5.031642,0.274453,5.031642,-0.396432,0.200000,0.980000,38,58,38.239033,32.368071,38.239033,32.368071,0.000000,25.745984,0.000000,64.000000,0.000000,0.000000,-93.060687,4.685397,95.267735,111.180720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.240824,1.823496,0.317855,0.040297,0.501124,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990067,mpc,0,-126.340000,54.885000,5.114928,0.636583,4.680000,0.535000,0.434928,0.101583,-0.884349,10.154769,0.457422,10.154769,-0.884349,0.300000,0.860000,32,13,31.685491,-2.079144,31.685491,-2.079144,0.000000,15.193199,0.000000,64.000000,0.000000,0.000000,-94.081943,1.846717,98.745741,116.277064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.663391,1.756342,0.230636,0.029385,0.501277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000853,mpc,0,-126.340000,54.885000,5.120438,0.671507,4.670000,0.655000,0.450438,0.016507,-0.396432,10.642686,0.274453,10.642686,-0.396432,0.330000,0.420000,24,25,24.242198,25.496981,24.242198,25.496981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.928570,0.201635,105.351887,125.784355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563744,1.672555,0.227156,0.016092,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010076,mpc,0,-126.340000,54.885000,5.124070,0.703079,4.670000,0.725000,0.454070,-0.021921,0.030495,5.946486,0.091484,5.946486,0.030495,0.370000,0.270000,13,70,12.676510,75.996368,12.676510,75.996368,0.000000,-5.499386,0.000000,64.000000,0.000000,0.000000,-96.075806,-1.109562,102.316906,123.515372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567038,1.419996,0.189479,0.013980,0.500243,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020142,mpc,0,-126.340000,54.885000,5.126837,0.739259,4.680000,0.735000,0.446837,0.004259,0.091484,-1.433256,-0.152474,-1.433256,0.091484,0.230000,0.460000,25,112,24.529006,112.450000,24.529006,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.429965,-1.261855,94.447778,114.747628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554675,1.431696,0.191278,0.015600,0.500488,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030147,mpc,0,-126.340000,54.885000,5.128284,0.776925,4.680000,0.715000,0.448284,0.061925,0.335443,-4.482736,0.213464,-4.482736,0.335443,0.230000,0.770000,20,112,19.868328,112.450000,19.868328,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.484875,-1.555316,93.829816,113.932142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543969,1.423910,0.226071,0.015178,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040146,mpc,0,-126.340000,54.885000,5.128358,0.816192,4.690000,0.705000,0.438358,0.111192,-0.640391,-1.067318,0.640391,-1.067318,-0.640391,0.240000,0.960000,25,92,24.684962,91.550236,24.684962,91.550236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.416151,-1.073337,97.186650,116.255782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552795,1.413635,0.230007,0.013798,0.500510,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050073,mpc,0,-126.340000,54.885000,5.126995,0.856684,4.680000,0.735000,0.446995,0.121684,-1.189297,5.153621,-0.091484,5.153621,-1.189297,0.170000,1.020000,40,47,39.624954,36.389495,39.624954,36.389495,0.000000,10.160740,0.000000,64.000000,0.000000,0.000000,-92.051702,-1.642984,95.381942,111.596733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566539,1.410183,0.165272,0.012532,0.500458,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060209,mpc,0,-126.340000,54.885000,5.124040,0.899486,4.680000,0.805000,0.444040,0.094486,-1.677214,9.117946,0.274453,9.117946,-1.677214,0.310000,0.730000,26,27,26.243167,26.575304,26.243167,26.575304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.173728,-2.300339,97.696264,113.292050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558832,1.425136,0.185845,0.016165,0.501358,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070098,mpc,0,-126.340000,54.885000,5.119544,0.942563,4.670000,0.885000,0.449544,0.057563,-0.335443,8.142112,-0.396432,8.142112,-0.335443,0.330000,0.490000,10,53,9.873573,52.724181,9.873573,52.724181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.024272,-3.025632,101.238319,119.962735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543391,1.408033,0.154732,0.015111,0.500512,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080211,mpc,0,-126.340000,54.885000,5.113202,0.987849,4.680000,0.935000,0.433202,0.052849,0.091484,2.287110,-0.335443,2.287110,0.091484,0.240000,0.460000,11,98,11.251144,105.143467,11.251144,105.143467,0.000000,-7.419286,0.000000,64.000000,0.000000,0.000000,-92.892493,-3.774259,93.032795,111.433190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557990,1.417626,0.197373,0.013975,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090209,mpc,0,-126.340000,54.885000,5.105094,1.033731,4.680000,0.935000,0.425094,0.098731,-0.335443,-1.860183,0.457422,-1.860183,-0.335443,0.180000,0.680000,18,112,17.860668,112.450000,17.860668,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.659394,-5.389353,88.571212,108.188128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557290,1.417910,0.235461,0.014712,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100208,mpc,0,-126.340000,54.885000,5.095050,1.080607,4.680000,0.935000,0.415050,0.145607,-1.067318,-0.030495,0.701380,-0.030495,-1.067318,0.180000,0.900000,21,97,21.231293,97.166031,21.231293,97.166031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.714120,-7.294243,87.518466,106.728388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558039,1.416745,0.288837,0.015624,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110210,mpc,0,-126.340000,54.885000,5.082956,1.128355,4.670000,0.955000,0.412956,0.173355,-1.860183,3.018985,-0.091484,3.018985,-1.860183,0.210000,0.960000,22,69,22.454041,69.047854,22.454041,69.047854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.984520,-8.404656,86.459554,102.502201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558053,1.417382,0.214044,0.014451,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120210,mpc,0,-126.340000,54.885000,5.068701,1.176829,4.660000,1.015000,0.408701,0.161829,-2.409089,7.654195,-0.091484,7.654195,-2.409089,0.230000,0.840000,23,40,23.349154,39.937688,23.349154,39.937688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.079360,-9.856861,84.614030,98.601914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557541,1.417847,0.183848,0.015805,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130210,mpc,0,-126.340000,54.885000,5.052166,1.225895,4.640000,1.105000,0.412166,0.120895,-2.714037,7.776174,-0.335443,7.776174,-2.714037,0.230000,0.620000,24,54,23.992331,53.886598,23.992331,53.886598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.841030,-10.082849,86.499424,98.884624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557519,1.417139,0.188857,0.016487,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140168,mpc,0,-126.340000,54.885000,5.033309,1.275216,4.630000,1.165000,0.403309,0.110216,-1.616224,5.336590,-0.396432,5.336590,-1.616224,0.220000,0.510000,11,84,11.411105,83.515487,11.411105,83.515487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.233289,-11.182754,80.392557,93.297104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548235,1.416649,0.186990,0.015547,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150082,mpc,0,-126.340000,54.885000,5.012044,1.324626,4.620000,1.205000,0.392044,0.119626,-0.945339,1.616224,0.213464,1.616224,-0.945339,0.230000,0.650000,-2,103,-2.114119,103.333246,-2.114119,103.333246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.143954,-12.866322,75.233041,91.355829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586115,1.414901,0.201657,0.014780,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160212,mpc,0,-126.340000,54.885000,4.987615,1.375286,4.620000,1.225000,0.367615,0.150286,-0.945339,1.372266,0.152474,1.372266,-0.945339,0.150000,0.820000,1,93,1.432775,93.499789,1.432775,93.499789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.155076,-14.793728,71.222689,87.904206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558295,1.416061,0.288482,0.015178,0.500311,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170084,mpc,0,-126.340000,54.885000,4.961057,1.424672,4.610000,1.255000,0.351057,0.169672,-1.677214,3.323933,0.335443,3.323933,-1.677214,0.120000,0.890000,7,72,7.436445,72.124991,7.436445,72.124991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.360801,-16.430905,68.507076,81.404894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564074,1.408393,0.169545,0.013836,0.500515,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180211,mpc,0,-126.340000,54.885000,4.930858,1.475192,4.590000,1.305000,0.340858,0.170192,-2.592058,6.007476,-0.030495,6.007476,-2.592058,0.100000,0.810000,15,56,14.784768,55.981228,14.784768,55.981228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.237752,-17.432569,67.899025,77.601718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556883,1.416599,0.175059,0.015245,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190211,mpc,0,-126.340000,54.885000,4.897962,1.524789,4.570000,1.365000,0.327962,0.159789,-3.018985,6.678361,-0.091484,6.678361,-3.018985,0.100000,0.680000,15,60,14.503715,59.874142,14.503715,59.874142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.698706,-17.955132,67.093787,75.345265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559351,1.416850,0.174086,0.015446,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200209,mpc,0,-126.340000,54.885000,4.861892,1.573920,4.540000,1.415000,0.321892,0.158920,-3.506902,4.482736,0.213464,4.482736,-3.506902,0.130000,0.610000,10,84,9.818808,83.503620,9.818808,83.503620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.013919,-18.082130,64.868644,73.709172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559453,1.427870,0.175778,0.015251,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210212,mpc,0,-126.340000,54.885000,4.822483,1.622465,4.520000,1.455000,0.302483,0.167465,-3.323933,1.433256,0.579401,1.433256,-3.323933,0.140000,0.680000,0,103,-0.254067,102.990744,-0.254067,102.990744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.245223,-18.496629,60.739625,71.417976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556958,1.416027,0.202955,0.016073,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220213,mpc,0,-126.340000,54.885000,4.779636,1.670221,4.490000,1.465000,0.289636,0.205221,-3.079975,1.494245,0.518412,1.494245,-3.079975,0.140000,0.850000,-9,90,-8.610442,90.280563,-8.610442,90.280563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.712073,-19.682346,58.006005,71.118845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557001,1.414432,0.249380,0.015026,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230089,mpc,0,-126.340000,54.885000,4.733808,1.716464,4.470000,1.505000,0.263808,0.211464,-2.897006,3.872840,0.274453,3.872840,-2.897006,0.090000,0.890000,-10,66,-10.032835,65.752716,-10.032835,65.752716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.882886,-20.110786,56.224645,66.552551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542314,1.407613,0.158804,0.014983,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240208,mpc,0,-126.340000,54.885000,4.683113,1.762724,4.440000,1.555000,0.243113,0.207724,-3.567892,5.153621,0.335443,5.153621,-3.567892,0.080000,0.770000,-9,63,-8.636926,63.169623,-8.636926,63.169623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.857014,-19.187214,56.730525,62.907284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557457,1.415931,0.174157,0.015388,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250075,mpc,0,-126.340000,54.885000,4.629907,1.806584,4.410000,1.605000,0.219907,0.201584,-3.689871,5.153621,0.335443,5.153621,-3.689871,0.040000,0.700000,-9,67,-8.703251,67.265512,-8.703251,67.265512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.101211,-18.237132,54.933914,59.666157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566484,1.431923,0.143218,0.015122,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260214,mpc,0,-126.340000,54.885000,4.571230,1.850202,4.380000,1.645000,0.191230,0.205202,-3.323933,3.384923,0.213464,3.384923,-3.323933,0.000000,0.650000,-14,85,-14.449998,84.975437,-14.449998,84.975437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.203369,-17.075405,54.159941,58.681591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558655,1.414594,0.185135,0.015482,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270213,mpc,0,-126.340000,54.885000,4.509268,1.891615,4.340000,1.665000,0.169268,0.226615,-4.665705,0.884349,0.274453,0.884349,-4.665705,0.000000,0.720000,-11,100,-10.854772,100.173092,-10.854772,100.173092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.460486,-16.237330,52.327419,58.742655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556981,1.414482,0.196591,0.014983,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280210,mpc,0,-126.340000,54.885000,4.443155,1.931257,4.300000,1.675000,0.143155,0.256257,-5.153621,0.640391,0.152474,0.640391,-5.153621,-0.030000,0.830000,-10,94,-10.036757,93.649024,-10.036757,93.649024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.562494,-16.387464,53.088761,61.613168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559323,1.420332,0.214214,0.016312,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290215,mpc,0,-126.340000,54.885000,4.372706,1.969010,4.250000,1.705000,0.122706,0.264010,-6.068465,3.079975,0.640391,3.079975,-6.068465,-0.050000,0.880000,-6,67,-5.506996,67.380805,-5.506996,67.380805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.763445,-16.915112,54.658710,64.204255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558274,1.413180,0.204244,0.015289,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300147,mpc,0,-126.340000,54.885000,4.298443,2.004427,4.190000,1.745000,0.108443,0.259427,-6.434403,4.726694,0.335443,4.726694,-6.434403,-0.050000,0.810000,-8,56,-7.595976,56.120717,-7.595976,56.120717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.532757,-16.989362,58.350357,67.999275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554742,1.854942,0.250994,0.037236,0.500919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310066,mpc,0,-126.340000,54.885000,4.219875,2.037598,4.130000,1.785000,0.089875,0.252598,-6.922320,3.811850,0.030495,3.811850,-6.922320,-0.050000,0.670000,-10,73,-10.175577,72.697815,-10.175577,72.697815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.600828,-16.371226,57.173925,66.659193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560475,1.473467,0.204903,0.020337,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320089,mpc,0,-126.340000,54.885000,4.135943,2.068726,4.060000,1.815000,0.075943,0.253726,-7.593205,1.372266,0.640391,1.372266,-7.593205,-0.040000,0.630000,-13,95,-12.905151,94.686491,-12.905151,94.686491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.204623,-16.214122,51.942619,62.735193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566498,1.781408,0.246074,0.034720,0.500640,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330059,mpc,0,-126.340000,54.885000,4.047843,2.097158,3.990000,1.825000,0.057843,0.272158,-8.081122,-0.701380,0.701380,-0.701380,-8.081122,-0.090000,0.770000,-10,99,-10.119474,99.010444,-10.119474,99.010444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.749854,-16.752181,49.399631,62.115659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555643,1.516816,0.236550,0.018386,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340061,mpc,0,-126.340000,54.885000,3.954779,2.122995,3.920000,1.835000,0.034779,0.287995,-8.081122,-0.701380,0.823360,-0.091484,-7.959143,-0.050000,0.880000,-23,88,-22.625929,87.628155,-22.625929,87.628155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.533792,-17.570772,50.447437,63.602594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595000,1.683158,0.257612,0.024499,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350057,mpc,0,-126.340000,54.885000,3.857030,2.145984,3.850000,1.855000,0.007030,0.290984,-8.386070,2.348100,0.335443,2.348100,-8.386070,-0.120000,0.890000,-18,59,-18.352752,58.502566,-18.352752,58.502566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.677859,-17.790546,50.862129,63.893933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554850,1.579996,0.198495,0.017707,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360113,mpc,0,-126.340000,54.885000,3.753869,2.166114,3.760000,1.895000,-0.006131,0.271114,-8.691018,3.811850,-0.030495,3.811850,-8.691018,-0.150000,0.760000,-17,52,-17.233887,51.852492,-17.233887,51.852492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.938724,-17.298872,56.330572,68.499721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549977,1.483524,0.193937,0.014558,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370145,mpc,0,-126.340000,54.885000,3.646094,2.183064,3.680000,1.925000,-0.033906,0.258064,-9.056956,2.043152,0.274453,2.043152,-9.056956,-0.150000,0.610000,-22,75,-22.006281,75.170467,-22.006281,75.170467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.426124,-16.434694,55.482615,67.283717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549435,1.413133,0.159731,0.013865,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380144,mpc,0,-126.340000,54.885000,3.533811,2.196717,3.580000,1.925000,-0.046189,0.271717,-9.727842,-1.311276,0.457422,-1.311276,-9.727842,-0.170000,0.640000,-21,99,-21.392324,99.067656,-21.392324,99.067656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.489413,-16.166616,49.513176,62.437334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552837,1.551217,0.234983,0.019141,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390097,mpc,0,-126.340000,54.885000,3.417220,2.206969,3.490000,1.905000,-0.072780,0.301969,-10.886644,-3.262944,0.091484,-3.262944,-10.886644,-0.170000,0.800000,-20,101,-19.880512,101.128181,-19.880512,101.128181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.222171,-16.840934,47.869594,62.598336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576361,1.638359,0.271719,0.022875,0.502864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400089,mpc,0,-126.340000,54.885000,3.295329,2.213795,3.380000,1.885000,-0.084671,0.328795,-11.435550,-2.775027,0.640391,-2.775027,-11.435550,-0.190000,0.910000,-19,86,-18.746231,86.164296,-18.746231,86.164296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.485565,-17.619373,48.610217,63.209948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562978,1.581247,0.270312,0.019375,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410091,mpc,0,-126.340000,54.885000,3.168479,2.217036,3.270000,1.885000,-0.101521,0.332036,-12.106436,0.152474,0.152474,0.152474,-12.106436,-0.190000,0.900000,-18,59,-18.474454,59.042705,-18.474454,59.042705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.037015,-18.406802,51.039376,65.630634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565257,1.711721,0.231196,0.024696,0.500554,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420089,mpc,0,-126.340000,54.885000,3.036852,2.216581,3.160000,1.895000,-0.123148,0.321581,-12.350394,1.616224,-0.823360,1.616224,-12.350394,-0.180000,0.760000,-24,54,-23.814509,53.686318,-23.814509,53.686318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.129052,-18.517338,54.282904,68.818043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567650,1.637345,0.221326,0.023337,0.500434,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430091,mpc,0,-126.340000,54.885000,2.900394,2.212331,3.030000,1.905000,-0.129606,0.307331,-12.716332,0.213464,0.396432,0.213464,-12.716332,-0.180000,0.640000,-27,71,-26.675756,70.709847,-26.675756,70.709847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.574870,-18.522062,50.218777,65.516024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566115,1.629430,0.231462,0.033173,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440090,mpc,0,-126.340000,54.885000,2.759263,2.204197,2.910000,1.905000,-0.150737,0.299197,-13.082270,-1.921172,0.396432,-1.921172,-13.082270,-0.230000,0.640000,-25,84,-24.638164,84.477372,-24.638164,84.477372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.295220,-18.921575,42.935797,58.545772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559835,1.425335,0.196996,0.017316,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450057,mpc,0,-126.340000,54.885000,2.613941,2.192140,2.780000,1.875000,-0.166059,0.317140,-13.326228,-5.336590,0.091484,-5.336590,-13.326228,-0.280000,0.700000,-23,105,-23.308642,105.401015,-23.308642,105.401015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.264917,-18.799613,40.074946,54.216104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549524,1.559939,0.215963,0.017558,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460087,mpc,0,-126.340000,54.885000,2.463118,2.175950,2.640000,1.835000,-0.176882,0.340950,-14.485031,-4.848673,0.579401,-4.848673,-14.485031,-0.220000,0.880000,-27,84,-26.767725,84.345420,-26.767725,84.345420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.819691,-20.106154,38.458429,55.246066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548524,1.596063,0.247629,0.016917,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470087,mpc,0,-126.340000,54.885000,2.308263,2.155691,2.510000,1.815000,-0.201737,0.340691,-15.277895,-2.104141,0.884349,-2.104141,-15.277895,-0.230000,0.890000,-25,56,-24.598190,55.875178,-24.598190,55.875178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.388756,-20.833075,41.340805,58.000641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548269,1.425454,0.217985,0.034567,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480101,mpc,0,-126.340000,54.885000,2.148821,2.131224,2.350000,1.815000,-0.201179,0.316224,-16.680656,0.335443,0.518412,0.335443,-16.680656,-0.230000,0.730000,-15,43,-15.409492,42.859353,-15.409492,42.859353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.346263,-21.084750,46.558125,64.072879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582806,1.573650,0.222057,0.023391,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490103,mpc,0,-126.340000,54.885000,1.985322,2.102557,2.190000,1.815000,-0.204678,0.287557,-16.985604,-0.457422,0.823360,-0.457422,-16.985604,-0.190000,0.570000,-22,56,-21.754613,56.451176,-21.754613,56.451176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.136905,-21.246750,48.262469,67.313435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553741,1.558684,0.210390,0.025096,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500099,mpc,0,-126.340000,54.885000,1.817827,2.069645,2.030000,1.785000,-0.212173,0.284645,-17.046594,-4.055809,0.213464,-4.055809,-17.046594,-0.180000,0.530000,-29,86,-28.618167,85.817815,-28.618167,85.817815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.519281,-21.746725,42.037288,63.965108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560959,1.444694,0.219428,0.020062,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510092,mpc,0,-126.340000,54.885000,1.646449,2.032449,1.870000,1.735000,-0.223551,0.297449,-16.497687,-7.349247,0.579401,-7.349247,-16.497687,-0.210000,0.650000,-36,100,-36.003629,100.298294,-36.003629,100.298294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.293976,-22.701840,36.007192,59.886264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564879,1.589086,0.246439,0.018597,0.500301,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520091,mpc,0,-126.340000,54.885000,1.471207,1.990911,1.710000,1.675000,-0.238793,0.315911,-17.290552,-7.105289,0.518412,-7.105289,-17.290552,-0.260000,0.820000,-28,81,-28.279338,81.238850,-28.279338,81.238850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.200472,-23.424041,32.785262,55.932539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558728,1.496271,0.263109,0.022376,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530091,mpc,0,-126.340000,54.885000,1.292333,1.945022,1.530000,1.635000,-0.237667,0.310022,-18.571334,-3.689871,1.311276,-3.689871,-18.571334,-0.270000,0.840000,-18,46,-17.537094,45.948093,-17.537094,45.948093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.135226,-23.791032,36.774403,58.288658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554400,1.581809,0.227689,0.020611,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540099,mpc,0,-126.340000,54.885000,1.109950,1.894752,1.350000,1.615000,-0.240050,0.279752,-18.937271,-0.701380,0.335443,-0.701380,-18.937271,-0.230000,0.650000,-21,30,-20.775363,30.047298,-20.775363,30.047298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.354572,-23.360945,47.417735,68.948133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578127,1.500087,0.206632,0.019396,0.500535,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550064,mpc,0,-126.340000,54.885000,0.925169,1.840368,1.160000,1.605000,-0.234831,0.235368,-19.425188,-2.165131,-0.091484,-2.165131,-19.425188,-0.220000,0.470000,-20,49,-20.429388,49.433837,-20.429388,49.433837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.834570,-22.794469,54.184524,75.108738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556563,1.511889,0.211589,0.021612,0.502089,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560093,mpc,0,-126.340000,54.885000,0.736254,1.781294,0.960000,1.555000,-0.223746,0.226294,-19.791126,-6.434403,0.152474,-6.434403,-19.791126,-0.200000,0.430000,-23,84,-22.717773,84.114483,-22.717773,84.114483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.755824,-22.438052,49.164752,70.847044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556157,1.785451,0.236577,0.036292,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570089,mpc,0,-126.340000,54.885000,0.545235,1.718093,0.760000,1.485000,-0.214765,0.233093,-20.340032,-10.886644,-0.457422,-10.886644,-20.340032,-0.210000,0.590000,-20,104,-20.079889,104.385582,-20.079889,104.385582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.531516,-22.620714,43.238265,66.811674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565895,1.490331,0.212524,0.018750,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580098,mpc,0,-126.340000,54.885000,0.351506,1.650523,0.560000,1.395000,-0.208494,0.255523,-20.523001,-9.727842,0.762370,-9.727842,-20.523001,-0.190000,0.810000,-22,74,-22.428454,73.964860,-22.428454,73.964860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.997025,-23.908558,42.264746,67.117986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557016,1.658810,0.282089,0.035043,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590090,mpc,0,-126.340000,54.885000,0.155913,1.578826,0.350000,1.335000,-0.194087,0.243826,-21.254876,-5.519559,0.518412,-5.519559,-21.254876,-0.200000,0.800000,-14,34,-13.880185,33.952756,-13.880185,33.952756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.040735,-24.469467,48.646383,69.750643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567585,1.704562,0.217503,0.027660,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600063,mpc,0,-126.340000,54.885000,-0.041227,1.503085,0.140000,1.315000,-0.181227,0.188085,-22.291700,-2.348100,0.091484,-2.348100,-22.291700,-0.190000,0.590000,-4,16,-4.362004,16.174827,-4.362004,16.174827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.925187,-24.212340,62.858486,79.521813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559290,1.505322,0.199323,0.017707,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.610091,mpc,0,-126.340000,54.885000,-0.241097,1.422771,-0.070000,1.275000,-0.171097,0.147771,-22.230710,-3.994819,0.030495,-3.994819,-22.230710,-0.140000,0.350000,-11,43,-10.973772,43.003783,-10.973772,43.003783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.609123,-23.154121,71.201685,86.240925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560191,1.579603,0.204379,0.019203,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620091,mpc,0,-126.340000,54.885000,-0.441729,1.338609,-0.280000,1.215000,-0.161729,0.123609,-20.766960,-9.605862,-0.335443,-9.605862,-20.766960,-0.090000,0.320000,-32,87,-32.170165,86.801460,-32.170165,86.801460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.811066,-22.019296,66.619241,84.397783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564775,1.536863,0.206101,0.019676,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630098,mpc,0,-126.340000,54.885000,-0.643568,1.250368,-0.480000,1.105000,-0.163568,0.145368,-19.120240,-12.899301,0.518412,-12.899301,-19.120240,-0.170000,0.610000,-40,88,-39.589833,87.759838,-39.589833,87.759838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.084481,-21.835919,59.674472,82.088692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567685,1.513411,0.221462,0.019884,0.503377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640090,mpc,0,-126.340000,54.885000,-0.845787,1.158358,-0.660000,0.995000,-0.185787,0.163358,-19.059251,-12.777322,0.030495,-12.777322,-19.059251,-0.280000,0.710000,-29,76,-28.576623,75.900801,-28.576623,75.900801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.588135,-20.901646,51.903522,74.625428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561182,1.719187,0.260377,0.033024,0.500881,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650061,mpc,0,-126.340000,54.885000,-1.047990,1.062721,-0.850000,0.895000,-0.197990,0.167721,-20.218053,-8.142112,0.518412,-8.142112,-20.218053,-0.330000,0.750000,-11,31,-10.803738,30.923752,-10.803738,30.923752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.316272,-20.941553,52.590321,75.907260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597318,1.768111,0.253157,0.038658,0.513872,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660116,mpc,0,-126.340000,54.885000,-1.251963,0.962521,-1.080000,0.895000,-0.171963,0.067521,-20.218053,-8.142112,0.518412,-8.142112,-20.218053,-0.250000,0.570000,-17,32,-16.643723,32.145539,-16.643723,32.145539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.260202,-18.770239,64.818187,80.245576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.814686,1.830242,0.250720,0.019300,0.501106,1,1,0,5,1,1,0,0,0,0,1,1,1,0,0,0.009428,0,0,0,0,0,1,1,1,1,0,0.000000,0.010055,0.000000,0.000000
2.670064,mpc,0,-126.340000,54.885000,-1.453495,0.859779,-1.080000,0.895000,-0.373495,-0.035221,-20.218053,-8.142112,0.518412,-8.142112,-20.218053,-0.250000,0.570000,-34,19,-33.970707,19.236416,-33.970707,19.236416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.149692,-18.036355,57.450733,75.365925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554123,1.779369,0.261565,0.022587,0.500547,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0.008130,0,0,0,0,0,1,1,1,1,0,0.009948,0.020004,0.009948,0.009948
2.680102,mpc,0,-126.340000,54.885000,-1.656223,0.752590,-1.080000,0.675000,-0.576223,0.077590,-19.608157,-10.215758,0.396432,-11.252582,-19.181230,-0.160000,0.320000,-69,64,-69.160429,65.617486,-69.160429,65.617486,0.000000,-1.381070,0.000000,64.000000,0.000000,0.000000,58.125980,-16.498533,60.007920,76.779866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609281,1.831619,1.142033,0.035866,0.510979,1,1,0,12,1,2,0,0,0,0,2,2,0,3,2,0.009142,0,0,0,0,0,1,1,1,1,0,0.019986,0.000000,0.000000,0.000000
2.690070,mpc,0,-126.340000,54.885000,-1.856574,0.642770,-1.630000,0.565000,-0.226574,0.077770,-18.266386,-16.131750,0.335443,-16.131750,-18.266386,-0.320000,0.400000,-31,106,-31.187875,106.382132,-31.187875,106.382132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.893499,-15.844834,54.769018,76.017674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.621917,1.875646,0.612466,0.042734,0.506963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.701123,mpc,0,-126.340000,54.885000,-2.077209,0.517201,-1.890000,0.355000,-0.187209,0.162201,-21.193887,-17.534511,0.152474,-17.534511,-21.193887,-0.410000,0.740000,13,94,12.524109,94.280850,12.524109,94.280850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.687314,-14.279858,64.869705,91.523197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.569900,1.827694,0.443794,0.041129,0.501492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010397,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.711560,mpc,0,-126.340000,54.885000,-2.283634,0.395141,-2.070000,0.245000,-0.213634,0.150141,-22.352689,-13.875134,-0.396432,-13.875134,-22.352689,-0.260000,0.850000,7,50,6.893175,49.682805,6.893175,49.682805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.848471,-9.344937,79.234358,100.906193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561060,1.800162,1.133292,0.047185,0.501355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.721622,mpc,0,-126.340000,54.885000,-2.480495,0.274413,-2.300000,0.155000,-0.180495,0.119413,-22.108731,-7.288257,-0.396432,-7.288257,-22.108731,-0.100000,0.740000,-8,5,-7.991383,-2.024994,-7.991383,-2.024994,0.000000,6.707799,0.000000,64.000000,0.000000,0.000000,64.781469,-8.047112,96.030910,109.183217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625446,1.766097,0.246712,0.032705,0.500757,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.731633,mpc,0,-126.340000,54.885000,-2.673939,0.151451,-2.510000,0.095000,-0.163939,0.056451,-21.315866,-5.275601,-0.335443,-5.275601,-21.315866,-0.090000,0.430000,-11,-1,-11.010942,-0.842522,-11.010942,-0.842522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.042197,-8.259251,98.689812,108.482227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603916,1.647150,0.242855,0.020626,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.741625,mpc,0,-126.340000,54.885000,-2.864205,0.026075,-2.720000,0.005000,-0.144205,0.021075,-19.120240,-10.581696,0.152474,-10.581696,-19.120240,-0.100000,0.150000,-25,44,-24.813275,62.060224,-24.813275,62.060224,0.000000,-17.902746,0.000000,64.000000,0.000000,0.000000,77.200550,-7.167668,99.392546,111.934083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.623053,1.622284,0.208706,0.033785,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.751622,mpc,0,-126.340000,54.885000,-3.051446,-0.101878,-2.900000,-0.145000,-0.151446,0.043122,-17.412531,-18.998261,-0.579401,-18.998261,-17.412531,-0.140000,0.240000,-35,89,-35.038326,112.450000,-35.038326,112.450000,0.000000,-23.292522,0.000000,64.000000,0.000000,0.000000,83.779981,-4.251068,94.119385,104.924566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542599,1.723439,0.345198,0.038616,0.500769,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.761623,mpc,0,-126.340000,54.885000,-3.235291,-0.232239,-3.050000,-0.365000,-0.185291,0.132761,-16.375708,-26.256024,-0.701380,-26.256024,-16.375708,-0.220000,0.500000,-36,112,-35.713730,112.450000,-35.713730,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.201768,0.054473,86.855973,100.882502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563398,1.476368,0.221988,0.018188,0.500977,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.771622,mpc,0,-126.340000,54.885000,-3.415249,-0.364740,-3.210000,-0.615000,-0.205249,0.250260,-16.924615,-26.438993,-0.823360,-26.438993,-16.924615,-0.290000,0.810000,-20,112,-20.416891,112.450000,-20.416891,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.019865,5.477117,90.995250,109.085477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556009,1.476537,0.326510,0.019620,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.781621,mpc,0,-126.340000,54.885000,-3.591042,-0.499253,-3.380000,-0.835000,-0.211042,0.335747,-18.876282,-21.071908,-0.945339,-21.071908,-18.876282,-0.290000,0.990000,3,99,2.680671,99.340667,2.680671,99.340667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.945063,11.735040,99.895231,121.894576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552063,1.694326,0.468448,0.030186,0.503526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008259,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.791627,mpc,0,-126.340000,54.885000,-3.762459,-0.635704,-3.560000,-0.985000,-0.202459,0.349296,-19.486178,-13.936124,-1.372266,-13.936124,-19.486178,-0.210000,0.980000,7,54,7.220396,41.127281,7.220396,41.127281,0.000000,13.213387,0.000000,64.000000,0.000000,0.000000,81.103736,15.948811,104.280033,131.002331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.624928,1.780112,0.329097,0.037165,0.501343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008286,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.801631,mpc,0,-126.340000,54.885000,-3.928989,-0.773773,-3.760000,-1.065000,-0.168989,0.291227,-19.181230,-6.434403,-0.884349,-6.434403,-19.181230,-0.150000,0.760000,9,9,8.517727,-9.177859,8.517727,-9.177859,0.000000,18.518526,0.000000,64.000000,0.000000,0.000000,81.963935,13.425742,111.631558,129.283217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.645027,1.776985,0.248225,0.044382,0.501033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.811630,mpc,0,-126.340000,54.885000,-4.090320,-0.913280,-3.940000,-1.115000,-0.150320,0.201720,-18.327375,-4.360757,-0.274453,-4.360757,-18.327375,-0.100000,0.410000,4,-6,3.612234,-6.077585,3.612234,-6.077585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.182024,7.740469,115.431767,128.003153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.649361,1.490678,0.200026,0.024004,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.821624,mpc,0,-126.340000,54.885000,-4.246103,-1.053999,-4.110000,-1.195000,-0.136103,0.141001,-17.046594,-9.910810,-0.823360,-9.910810,-17.046594,-0.090000,0.160000,-3,39,-3.100136,54.588987,-3.100136,54.588987,0.000000,-15.666573,0.000000,64.000000,0.000000,0.000000,90.384502,4.442154,117.883300,126.830635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559719,1.558266,0.209764,0.020298,0.501147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.831628,mpc,0,-126.340000,54.885000,-4.396294,-1.195978,-4.270000,-1.345000,-0.126294,0.149022,-15.582843,-18.998261,-0.762370,-18.998261,-15.582843,-0.090000,0.160000,-12,84,-12.035175,112.450000,-12.035175,112.450000,0.000000,-28.527585,0.000000,64.000000,0.000000,0.000000,95.762936,5.106911,118.429806,124.803528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571607,1.434832,0.238149,0.016913,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.841621,mpc,0,-126.340000,54.885000,-4.540301,-1.338745,-4.410000,-1.565000,-0.130301,0.226255,-13.509197,-26.743941,-1.128308,-26.743941,-13.509197,-0.100000,0.470000,-26,112,-25.878840,112.450000,-25.878840,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.435579,9.832438,109.945442,123.108813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545935,1.522622,0.230358,0.017123,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.851618,mpc,0,-126.340000,54.885000,-4.678076,-1.482329,-4.540000,-1.825000,-0.138076,0.342671,-12.716332,-28.207691,-0.579401,-28.207691,-12.716332,-0.100000,0.770000,-29,112,-28.966397,112.450000,-28.966397,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.456735,15.266901,107.203090,122.895594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543867,1.543474,0.254671,0.015250,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.861619,mpc,0,-126.340000,54.885000,-4.809331,-1.626524,-4.650000,-2.065000,-0.159331,0.438476,-11.740498,-23.572481,-0.884349,-23.572481,-11.740498,-0.170000,0.980000,-23,112,-23.052391,112.450000,-23.052391,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.045694,20.660905,109.671769,128.721351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543836,1.494960,0.339159,0.032589,0.500950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.871625,mpc,0,-126.340000,54.885000,-4.933861,-1.771199,-4.760000,-2.255000,-0.173861,0.483801,-11.008623,-15.704823,-0.701380,-15.704823,-11.008623,-0.220000,1.000000,-14,67,-14.313457,60.863143,-14.313457,60.863143,0.000000,6.586857,0.000000,64.000000,0.000000,0.000000,88.089130,23.431501,107.630003,128.726045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555311,1.532086,0.368322,0.029665,0.500983,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.881623,mpc,0,-126.340000,54.885000,-5.051264,-1.915964,-4.860000,-2.355000,-0.191264,0.439036,-9.483883,-8.264091,-1.006328,-8.264091,-9.483883,-0.220000,0.860000,-18,22,-18.471639,6.138310,-18.471639,6.138310,0.000000,16.311690,0.000000,64.000000,0.000000,0.000000,87.414947,22.882877,105.638032,129.230477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553314,1.499983,0.194797,0.015655,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.891621,mpc,0,-126.340000,54.885000,-5.161431,-2.060753,-4.960000,-2.405000,-0.201431,0.344247,-9.849821,-3.994819,-0.396432,-3.994819,-9.849821,-0.210000,0.530000,-8,-9,-8.129511,-9.493375,-8.129511,-9.493375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.968424,17.675068,103.767574,121.454530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553316,1.448009,0.189687,0.015214,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.901620,mpc,0,-126.340000,54.885000,-5.264180,-2.205399,-5.060000,-2.465000,-0.204180,0.259601,-9.483883,-6.983309,-0.762370,-6.983309,-9.483883,-0.200000,0.180000,-5,36,-4.869082,37.708269,-4.869082,37.708269,0.000000,-2.201643,0.000000,64.000000,0.000000,0.000000,91.422343,14.322097,103.712921,123.056460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550946,1.505308,0.191872,0.015339,0.506298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.911620,mpc,0,-126.340000,54.885000,-5.359349,-2.349747,-5.140000,-2.585000,-0.219349,0.235253,-8.081122,-14.667999,-0.640391,-14.667999,-8.081122,-0.050000,0.180000,-32,81,-32.441917,100.837799,-32.441917,100.837799,0.000000,-20.331174,0.000000,64.000000,0.000000,0.000000,95.147345,13.542259,103.238656,115.717944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554447,1.571041,0.227444,0.020758,0.501040,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.921650,mpc,0,-126.340000,54.885000,-5.447011,-2.494021,-5.220000,-2.775000,-0.227011,0.280979,-7.349247,-21.437845,-1.067318,-21.437845,-7.349247,-0.180000,0.450000,-19,112,-19.221996,112.450000,-19.221996,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.833617,13.454266,96.315706,109.245610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545346,1.431128,0.205952,0.015504,0.500569,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.933109,mpc,0,-126.340000,54.885000,-5.537451,-2.658028,-5.280000,-3.005000,-0.257451,0.346972,-6.251434,-20.888939,-1.433256,-20.888939,-6.251434,-0.220000,0.810000,-17,110,-17.294123,110.150894,-17.294123,110.150894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.425488,15.361162,97.230149,113.805175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593173,1.628343,0.364704,0.022939,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.941618,mpc,0,-126.340000,54.885000,-5.597806,-2.779097,-5.330000,-3.145000,-0.267806,0.365903,-5.824507,-15.155916,-0.640391,-15.155916,-5.824507,-0.210000,1.000000,-15,65,-14.876149,48.306232,-14.876149,48.306232,0.000000,16.844662,0.000000,64.000000,0.000000,0.000000,91.888322,18.073023,96.101281,114.975164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550032,1.691240,0.337200,0.025075,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.951648,mpc,0,-126.340000,54.885000,-5.661426,-2.920886,-5.390000,-3.245000,-0.271426,0.324114,-5.458569,-6.495393,-0.518412,-6.495393,-5.458569,-0.210000,0.850000,-7,20,-7.039336,-13.962107,-7.039336,-13.962107,0.000000,34.113001,0.000000,64.000000,0.000000,0.000000,91.527698,18.906120,95.876815,115.151031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551022,1.475453,0.210233,0.022567,0.501869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.961652,mpc,0,-126.340000,54.885000,-5.716695,-3.061138,-5.440000,-3.275000,-0.276695,0.213862,-4.848673,-0.579401,-0.518412,-0.579401,-4.848673,-0.180000,0.540000,-6,-25,-5.533614,-45.518997,-5.533614,-45.518997,0.000000,20.669891,0.000000,64.000000,0.000000,0.000000,89.736173,15.650475,90.221036,107.237701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553728,1.516205,0.206598,0.018658,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.971649,mpc,0,-126.340000,54.885000,-5.763721,-3.200007,-5.470000,-3.285000,-0.293721,0.084993,-3.445913,-2.409089,-0.762370,-2.409089,-3.445913,-0.150000,0.130000,-15,-6,-14.696849,-6.344366,-14.696849,-6.344366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.639760,13.925484,98.557035,115.851693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550032,1.656686,0.190294,0.018569,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.981649,mpc,0,-126.340000,54.885000,-5.802522,-3.337458,-5.500000,-3.365000,-0.302522,0.027542,-2.226120,-10.703675,-0.701380,-10.703675,-2.226120,-0.140000,-0.020000,-22,39,-22.399779,72.123667,-22.399779,72.123667,0.000000,-33.468032,0.000000,64.000000,0.000000,0.000000,90.693740,14.597278,108.784862,123.871808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550721,1.486827,0.187867,0.015659,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.991649,mpc,0,-126.340000,54.885000,-5.833086,-3.473333,-5.510000,-3.535000,-0.323086,0.061667,-0.457422,-20.827949,-0.274453,-20.827949,-0.457422,-0.180000,0.110000,-30,84,-30.420502,112.450000,-30.420502,112.450000,0.000000,-28.794366,0.000000,64.000000,0.000000,0.000000,91.021913,18.341431,109.372608,124.392319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607625,1.455187,0.240023,0.020951,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.001648,mpc,0,-126.340000,54.885000,-5.855425,-3.607465,-5.500000,-3.765000,-0.355425,0.157535,0.701380,-26.682951,-0.701380,-26.682951,0.701380,-0.250000,0.440000,-29,112,-29.277050,112.450000,-29.277050,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.668640,23.925283,106.541532,126.198548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548740,1.621610,0.218777,0.016738,0.502187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.011651,mpc,0,-126.340000,54.885000,-5.869592,-3.739798,-5.490000,-4.015000,-0.379592,0.275202,0.518412,-26.134045,-0.945339,-26.134045,0.518412,-0.290000,0.780000,-18,112,-18.155605,112.450000,-18.155605,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.054644,30.620162,112.509721,138.943643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548717,1.513852,0.305575,0.017108,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.021652,mpc,0,-126.340000,54.885000,-5.875641,-3.870122,-5.490000,-4.215000,-0.385641,0.344878,-0.335443,-18.022427,-0.274453,-18.022427,-0.335443,-0.280000,0.970000,-3,84,-2.597223,84.290989,-2.597223,84.290989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.599721,38.030360,119.524294,151.336039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554265,1.539380,0.398086,0.029547,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.031654,mpc,0,-126.340000,54.885000,-5.873666,-3.998383,-5.490000,-4.325000,-0.383666,0.326617,-0.335443,-18.022427,-0.091484,-6.800341,-0.762370,-0.210000,0.910000,-3,89,-3.084505,88.502431,-3.084505,88.502431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.791091,47.426422,116.451147,155.501749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557534,1.696639,0.255755,0.021758,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.041652,mpc,0,-126.340000,54.885000,-5.863783,-4.124403,-5.490000,-4.355000,-0.373783,0.230597,-0.213464,-0.152474,0.335443,-0.152474,-0.213464,-0.140000,0.860000,1,44,1.038054,-59.826575,1.038054,-59.826575,0.000000,103.329005,0.000000,64.000000,0.000000,0.000000,63.055474,46.253110,109.952553,137.912774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556743,1.660000,0.269854,0.020617,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.051624,mpc,0,-126.340000,54.885000,-5.846184,-4.247798,-5.470000,-4.305000,-0.376184,0.057202,0.335443,6.617372,0.701380,6.617372,0.335443,-0.120000,0.680000,4,-1,3.517721,-106.050000,3.517721,-106.050000,0.000000,104.552431,0.000000,64.000000,0.000000,0.000000,62.609148,36.971955,103.533719,123.058930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558638,1.819903,0.371380,0.061255,0.501225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008325,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.061631,mpc,0,-126.340000,54.885000,-5.820908,-4.369247,-5.460000,-4.235000,-0.360908,-0.134247,2.165131,8.386070,0.335443,8.386070,2.165131,-0.110000,0.350000,-4,-46,-3.818925,-106.050000,-3.818925,-106.050000,0.000000,59.552431,0.000000,64.000000,0.000000,0.000000,62.112500,26.021771,101.698403,115.694577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.623605,1.617845,0.231579,0.021980,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.071654,mpc,0,-126.340000,54.885000,-5.788128,-4.488405,-5.430000,-4.195000,-0.358128,-0.293405,2.957996,2.592058,0.640391,2.592058,2.957996,-0.100000,-0.010000,-7,-53,-6.578106,-52.899582,-6.578106,-52.899582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.909122,19.522843,115.727923,129.372379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546276,1.435584,0.203756,0.018128,0.501776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.082111,mpc,0,-126.340000,54.885000,-5.746183,-4.609999,-5.390000,-4.255000,-0.356183,-0.354999,4.421746,-11.557530,-0.091484,-11.557530,4.421746,-0.080000,-0.100000,-20,-8,-19.753110,67.068492,-19.753110,67.068492,0.000000,-74.968074,0.000000,64.000000,0.000000,0.000000,66.732675,19.819686,133.421816,150.327290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.528828,1.442751,0.251442,0.017756,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.091891,mpc,0,-126.340000,54.885000,-5.700026,-4.721119,-5.340000,-4.395000,-0.360026,-0.326119,5.153621,-22.535658,-0.274453,-22.535658,5.153621,-0.140000,-0.190000,-16,37,-16.163806,112.450000,-16.163806,112.450000,0.000000,-75.349582,0.000000,64.000000,0.000000,0.000000,68.959224,24.333070,138.587297,156.304717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544932,1.589766,0.251325,0.019438,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.101956,mpc,0,-126.340000,54.885000,-5.645774,-4.832804,-5.290000,-4.685000,-0.355774,-0.147804,5.092632,-35.343474,-0.030495,-35.343474,5.092632,-0.130000,-0.080000,21,82,21.215727,112.450000,21.215727,112.450000,0.000000,-30.349582,0.000000,64.000000,0.000000,0.000000,64.471811,35.526884,134.961062,161.268834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.112853,1.458331,0.256909,0.018712,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008357,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.111982,mpc,0,-126.340000,54.885000,-5.585203,-4.941294,-5.240000,-5.095000,-0.345203,0.153706,5.458569,-46.199624,-0.335443,-46.199624,5.458569,-0.100000,0.160000,66,112,70.000000,112.450000,70.000000,112.450000,-3.784273,0.000000,0.000000,64.000000,0.000000,0.000000,51.121668,49.541075,137.895144,174.635224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557941,1.771509,0.369378,0.031798,0.503298,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.121951,mpc,0,-126.340000,54.885000,-5.518791,-5.046403,-5.180000,-5.575000,-0.338791,0.528597,5.336590,-49.066135,-0.945339,-49.066135,5.336590,0.020000,0.660000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.634911,61.242131,140.304823,179.674655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559542,1.599408,0.399253,0.018301,0.500562,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.131986,mpc,0,-126.340000,54.885000,-5.446021,-5.149383,-5.110000,-6.025000,-0.336021,0.875617,8.264091,-43.760040,-0.274453,-43.760040,8.264091,0.390000,0.920000,25,112,-44.429858,112.450000,-44.429858,112.450000,69.429858,0.000000,0.000000,64.000000,0.000000,0.000000,24.849825,71.673363,150.662697,188.116713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550959,1.463360,0.671117,0.021132,0.503438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.141984,mpc,0,-126.340000,54.885000,-5.367940,-5.249135,-5.000000,-6.405000,-0.367940,1.155865,13.082270,-35.587433,0.579401,-35.587433,13.082270,0.410000,1.040000,-20,112,-70.000000,112.450000,-70.000000,112.450000,50.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.808065,76.985963,156.906026,189.846657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566617,1.526088,0.333510,0.018883,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.151978,mpc,0,-126.340000,54.885000,-5.284671,-5.345981,-4.850000,-6.715000,-0.434671,1.369019,16.314719,-26.195034,1.616224,-26.195034,16.314719,0.150000,1.070000,-65,112,-70.000000,112.450000,-70.000000,112.450000,5.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.106096,79.330122,157.266216,191.321231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546807,1.523592,0.309655,0.018408,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.161980,mpc,0,-126.340000,54.885000,-5.196463,-5.440029,-4.680000,-6.915000,-0.516463,1.474971,17.412531,-14.546020,1.494245,-14.546020,17.412531,-0.070000,1.090000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.931124,77.896839,152.037996,188.135361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548622,1.456768,0.483489,0.018935,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.171983,mpc,0,-126.340000,54.885000,-5.103739,-5.531214,-4.510000,-6.995000,-0.593739,1.463786,14.850968,-3.079975,2.287110,-3.079975,14.850968,-0.260000,1.090000,-70,89,-69.999995,89.493265,-69.999995,89.493265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.325994,71.077718,155.713989,199.947842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550454,1.469339,0.517742,0.019742,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.181979,mpc,0,-126.340000,54.885000,-5.006982,-5.619451,-4.390000,-6.965000,-0.616982,1.345549,9.300914,7.105289,1.555235,7.105289,9.300914,-0.530000,1.000000,-25,44,14.601656,5.548819,14.601656,5.548819,-39.601651,38.944446,0.000000,64.000000,0.000000,0.000000,-2.682467,55.269885,152.981814,202.886015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551081,1.607599,0.526455,0.027990,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.191978,mpc,0,-126.340000,54.885000,-4.906485,-5.704857,-4.330000,-6.855000,-0.576485,1.150143,2.470079,14.241072,1.250287,14.241072,2.470079,-0.510000,0.750000,20,-1,70.000000,-47.343766,70.000000,-47.343766,-49.999995,46.837031,0.000000,64.000000,0.000000,0.000000,-7.073672,34.348898,139.549399,191.585284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549365,1.448150,0.237760,0.017977,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.201990,mpc,0,-126.340000,54.885000,-4.802559,-5.787521,-4.310000,-6.715000,-0.492559,0.927479,-1.799193,14.485031,0.030495,14.485031,-1.799193,-0.220000,0.350000,65,-33,70.000000,-33.320336,70.000000,-33.320336,-4.999995,0.000000,0.000000,64.000000,0.000000,0.000000,-6.514837,16.136957,129.396843,183.557482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551852,1.564074,0.251513,0.019967,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.211984,mpc,0,-126.340000,54.885000,-4.695949,-5.867222,-4.330000,-6.605000,-0.365949,0.737778,-3.323933,6.983309,-0.274453,6.983309,-3.323933,-0.090000,0.050000,70,12,70.000000,38.344027,70.000000,38.344027,0.000000,-26.664364,0.000000,64.000000,0.000000,0.000000,-2.893672,4.245076,132.304606,176.845288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549970,1.479527,0.473154,0.034383,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.221954,mpc,0,-126.340000,54.885000,-4.587182,-5.943952,-4.350000,-6.595000,-0.237182,0.651048,-2.592058,-4.665705,-0.396432,-4.665705,-2.592058,0.280000,0.020000,61,57,60.651943,112.450000,60.651943,112.450000,0.000000,-55.770336,0.000000,64.000000,0.000000,0.000000,10.055702,-4.073237,154.293047,187.822508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553901,1.450638,0.663218,0.017147,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.231976,mpc,0,-126.340000,54.885000,-4.475837,-6.018345,-4.340000,-6.695000,-0.135837,0.676655,2.470079,-15.765812,-0.396432,-15.765812,2.470079,0.450000,0.200000,16,102,1.294498,112.450000,1.294498,112.450000,14.357446,-10.770336,0.000000,64.000000,0.000000,0.000000,24.222910,-3.102676,171.860931,189.781307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543709,1.495322,0.311199,0.019577,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.241980,mpc,0,-126.340000,54.885000,-4.363161,-6.089891,-4.290000,-6.865000,-0.073161,0.775109,7.166278,-19.669147,0.579401,-19.669147,7.166278,0.360000,0.580000,-27,112,-26.717247,112.450000,-26.717247,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.923719,4.424886,162.011510,174.634213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544878,1.510387,0.380268,0.015342,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.251981,mpc,0,-126.340000,54.885000,-4.249433,-6.158772,-4.210000,-7.035000,-0.039433,0.876228,9.300914,-16.619667,0.823360,-16.619667,9.300914,0.050000,0.880000,-6,112,-5.776109,112.450000,-5.776109,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.640805,13.097815,152.617934,169.654299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539514,1.444548,0.357288,0.032325,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.261987,mpc,0,-126.340000,54.885000,-4.135022,-6.225101,-4.110000,-7.135000,-0.025022,0.909899,8.081122,-7.105289,0.640391,-7.105289,8.081122,-0.040000,1.040000,20,96,20.292116,95.578377,20.292116,95.578377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.135840,22.067728,165.455973,189.442356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559332,1.632476,0.419686,0.032258,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.271987,mpc,0,-126.340000,54.885000,-4.020521,-6.288868,-4.030000,-7.145000,0.009479,0.856132,6.983309,3.445913,0.823360,3.445913,6.983309,0.000000,1.000000,32,51,31.617023,8.994288,31.617023,8.994288,0.000000,41.584089,0.000000,64.000000,0.000000,0.000000,15.354982,27.235235,165.714921,194.184744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555839,1.539639,0.302247,0.018772,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.283131,mpc,0,-126.340000,54.885000,-3.893307,-6.357044,-3.950000,-7.065000,0.056693,0.707956,6.800341,12.533363,0.884349,12.533363,6.800341,0.150000,0.750000,20,6,20.470865,-56.842981,20.470865,-56.842981,0.000000,62.421358,0.000000,64.000000,0.000000,0.000000,2.595684,24.759898,158.858163,181.453617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587691,1.524406,0.228681,0.021045,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.291950,mpc,0,-126.340000,54.885000,-3.793322,-6.408911,-3.880000,-6.955000,0.086678,0.546089,7.776174,13.753155,1.128308,13.753155,7.776174,0.160000,0.460000,12,-39,12.031730,-56.465984,12.031730,-56.465984,0.000000,17.044361,0.000000,64.000000,0.000000,0.000000,-6.155762,14.434627,146.982469,170.562319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549501,1.503534,0.185554,0.019043,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.301984,mpc,0,-126.340000,54.885000,-3.680755,-6.465752,-3.800000,-6.845000,0.119245,0.379248,8.447060,8.569039,1.372266,8.569039,8.447060,0.170000,0.080000,4,4,3.973499,4.251750,3.973499,4.251750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.487760,4.387065,137.488084,160.455115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554722,1.629886,0.217123,0.033433,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.311986,mpc,0,-126.340000,54.885000,-3.570255,-6.520192,-3.710000,-6.815000,0.139745,0.294808,9.117946,-2.409089,1.738204,-2.409089,9.117946,0.100000,0.000000,2,49,2.114275,97.265036,2.114275,97.265036,0.000000,-48.013286,0.000000,64.000000,0.000000,0.000000,-21.366715,-4.812694,128.406115,156.944249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550761,1.547863,0.227627,0.023345,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.321950,mpc,0,-126.340000,54.885000,-3.462310,-6.572316,-3.610000,-6.905000,0.147690,0.332684,8.873987,-13.753155,0.579401,-13.753155,8.873987,0.060000,0.110000,3,94,3.398621,112.450000,3.398621,112.450000,0.000000,-18.198250,0.000000,64.000000,0.000000,0.000000,-30.879732,-6.639278,117.538122,148.213287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553385,1.536829,0.243921,0.019483,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.331984,mpc,0,-126.340000,54.885000,-3.356233,-6.622761,-3.510000,-7.055000,0.153767,0.432239,9.117946,-18.571334,0.884349,-18.571334,9.117946,0.020000,0.520000,1,112,0.812371,112.450000,0.812371,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.686532,-2.829407,116.488769,146.978417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557599,1.468325,0.288691,0.021986,0.500738,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.341983,mpc,0,-126.340000,54.885000,-3.253581,-6.671090,-3.430000,-7.215000,0.176419,0.543910,8.752008,-15.216906,1.067318,-15.216906,8.752008,0.020000,0.850000,1,112,0.878362,112.450000,0.878362,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.375055,3.314429,124.493311,150.038180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553545,1.463893,0.333518,0.020730,0.500294,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.351984,mpc,0,-126.340000,54.885000,-3.154401,-6.717585,-3.350000,-7.315000,0.195599,0.597415,6.800341,-6.922320,1.494245,-6.922320,6.800341,0.010000,1.000000,18,83,18.156200,82.529167,18.156200,82.529167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.533498,8.367287,128.846497,153.627047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564981,1.510049,0.366629,0.029332,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.361984,mpc,0,-126.340000,54.885000,-3.059160,-6.762326,-3.280000,-7.335000,0.220840,0.572674,7.044299,3.567892,1.250287,3.567892,7.044299,0.050000,0.940000,13,38,12.690907,-0.642682,12.690907,-0.642682,0.000000,38.171848,0.000000,64.000000,0.000000,0.000000,-69.826233,9.499001,129.192553,153.054476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598038,1.495092,0.262588,0.030352,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.371987,mpc,0,-126.340000,54.885000,-2.968231,-6.805435,-3.210000,-7.255000,0.241769,0.449565,5.946486,10.459717,1.067318,10.459717,5.946486,0.090000,0.680000,16,-7,16.091372,-45.982252,16.091372,-45.982252,0.000000,38.511419,0.000000,64.000000,0.000000,0.000000,-73.231524,3.428837,112.244599,142.535666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561017,1.475489,0.221618,0.019991,0.504241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.381984,mpc,0,-126.340000,54.885000,-2.882095,-6.846975,-3.150000,-7.145000,0.267905,0.298025,6.068465,11.252582,0.945339,11.252582,6.068465,0.110000,0.310000,10,-34,10.379015,-34.289860,10.379015,-34.289860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.829136,-4.928368,98.104434,130.345370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557683,1.460523,0.235461,0.020876,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.391986,mpc,0,-126.340000,54.885000,-2.801060,-6.887089,-3.080000,-7.075000,0.278940,0.187911,6.495393,3.689871,1.006328,3.689871,6.495393,0.110000,0.020000,-1,11,-0.629127,43.156267,-0.629127,43.156267,0.000000,-32.446127,0.000000,64.000000,0.000000,0.000000,-70.980538,-10.927673,104.332993,133.649197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555536,1.681967,0.223866,0.024934,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.401982,mpc,0,-126.340000,54.885000,-2.725589,-6.925836,-3.010000,-7.085000,0.284411,0.159164,7.227268,-6.129455,0.396432,-6.129455,7.227268,0.060000,0.010000,-10,56,-10.322054,112.450000,-10.322054,112.450000,0.000000,-56.739860,0.000000,64.000000,0.000000,0.000000,-68.807983,-15.128541,106.502612,141.988135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554469,1.452640,0.236636,0.019184,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.411983,mpc,0,-126.340000,54.885000,-2.655947,-6.963366,-2.930000,-7.185000,0.274053,0.221634,7.593205,-16.314719,-0.091484,-16.314719,7.593205,0.010000,0.180000,-18,101,-17.808383,112.450000,-17.808383,112.450000,0.000000,-11.739860,0.000000,64.000000,0.000000,0.000000,-66.894008,-12.455154,106.877426,140.472507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560338,1.566991,0.240715,0.022804,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.421951,mpc,0,-126.340000,54.885000,-2.592733,-6.999633,-2.850000,-7.355000,0.257267,0.355367,6.495393,-18.998261,0.396432,-18.998261,6.495393,-0.040000,0.570000,-13,112,-12.863956,112.450000,-12.863956,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.831311,-6.459693,116.590638,145.859317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551488,1.542352,0.313673,0.021684,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.431983,mpc,0,-126.340000,54.885000,-2.535677,-7.035092,-2.790000,-7.505000,0.254323,0.469908,5.031642,-13.265238,0.945339,-13.265238,5.031642,-0.060000,0.890000,-5,112,-4.971370,112.450000,-4.971370,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.156837,0.298915,129.533781,154.595314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554253,1.461217,0.333654,0.020747,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.441985,mpc,0,-126.340000,54.885000,-2.485665,-7.069497,-2.740000,-7.585000,0.254335,0.515503,3.567892,-3.994819,0.213464,-3.994819,3.567892,-0.060000,1.020000,3,67,3.227296,56.423027,3.227296,56.423027,0.000000,11.026973,0.000000,64.000000,0.000000,0.000000,-75.123409,4.242391,131.346332,155.931142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551329,1.569404,0.364652,0.021944,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.451980,mpc,0,-126.340000,54.885000,-2.442823,-7.103033,-2.700000,-7.565000,0.257177,0.461967,2.653048,8.020133,0.884349,8.020133,2.653048,-0.060000,0.890000,8,22,8.438930,-36.877843,8.438930,-36.877843,0.000000,59.327843,0.000000,64.000000,0.000000,0.000000,-77.166530,1.767274,122.552016,149.300995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551952,1.514317,0.232251,0.021246,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.461983,mpc,0,-126.340000,54.885000,-2.407356,-7.135844,-2.670000,-7.455000,0.262644,0.319156,1.738204,13.753155,0.518412,13.753155,1.738204,-0.040000,0.570000,9,-23,9.333512,-69.879681,9.333512,-69.879681,0.000000,47.329681,0.000000,64.000000,0.000000,0.000000,-75.986004,-6.735124,103.397814,135.201493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553241,1.474479,0.223293,0.024366,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.471989,mpc,0,-126.340000,54.885000,-2.379543,-7.168000,-2.650000,-7.335000,0.270457,0.167000,0.396432,12.106436,0.762370,12.106436,0.396432,-0.010000,0.180000,10,-37,10.096021,-36.986987,10.096021,-36.986987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.126531,-15.154139,95.538444,130.986357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552347,1.573486,0.230394,0.019849,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.481982,mpc,0,-126.340000,54.885000,-2.359639,-7.199538,-2.640000,-7.265000,0.280361,0.065462,0.335443,2.348100,0.335443,2.348100,0.335443,0.010000,0.000000,-2,8,-2.092634,49.119827,-2.092634,49.119827,0.000000,-41.106813,0.000000,64.000000,0.000000,0.000000,-65.219459,-20.259606,105.437831,135.916991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549881,1.865601,0.360681,0.055237,0.500983,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008347,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.491961,mpc,0,-126.340000,54.885000,-2.347813,-7.230542,-2.620000,-7.295000,0.272187,0.064458,1.067318,-7.898153,0.274453,-7.898153,1.067318,0.020000,-0.030000,-23,53,-22.812450,112.450000,-22.812450,112.450000,0.000000,-59.436987,0.000000,64.000000,0.000000,0.000000,-57.910990,-21.895114,115.041042,147.944928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579726,1.461646,0.247198,0.020018,0.502699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.501985,mpc,0,-126.340000,54.885000,-2.344208,-7.261270,-2.610000,-7.415000,0.265792,0.153730,0.396432,-18.388365,-0.213464,-18.388365,0.396432,-0.040000,0.070000,-21,98,-21.075637,112.450000,-21.075637,112.450000,0.000000,-14.436987,0.000000,64.000000,0.000000,0.000000,-49.831419,-16.759220,112.556936,141.614823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556755,1.616042,0.293603,0.028865,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.511952,mpc,0,-126.340000,54.885000,-2.348999,-7.291487,-2.610000,-7.625000,0.261001,0.333513,-0.335443,-22.962585,-0.579401,-22.962585,-0.335443,-0.060000,0.500000,-23,112,-23.346875,112.450000,-23.346875,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.712095,-7.415404,115.355029,145.191655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554009,1.555865,0.275203,0.021867,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.521950,mpc,0,-126.340000,54.885000,-2.362320,-7.321530,-2.610000,-7.815000,0.247680,0.493470,-1.555235,-18.022427,-0.701380,-18.022427,-1.555235,-0.090000,0.850000,-20,112,-20.364005,112.450000,-20.364005,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.979003,3.480798,127.046710,154.368072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552131,1.449080,0.293403,0.021561,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.531981,mpc,0,-126.340000,54.885000,-2.384362,-7.351470,-2.630000,-7.935000,0.245638,0.583530,-3.079975,-7.227268,-0.335443,-7.227268,-3.079975,-0.170000,1.010000,-3,92,-3.131505,92.180066,-3.131505,92.180066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.911724,10.911008,135.333448,162.694610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555774,1.468530,0.363704,0.023235,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.541990,mpc,0,-126.340000,54.885000,-2.415091,-7.381197,-2.660000,-7.945000,0.244909,0.563803,-4.909663,3.994819,-0.518412,3.994819,-4.909663,-0.110000,0.990000,1,47,0.997978,-0.659779,0.997978,-0.659779,0.000000,47.839845,0.000000,64.000000,0.000000,0.000000,-60.190823,11.514089,137.026338,167.077361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561491,1.963214,0.305202,0.052229,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008399,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.551959,mpc,0,-126.340000,54.885000,-2.454430,-7.410720,-2.710000,-7.855000,0.255570,0.444280,-6.007476,14.119093,-0.274453,14.119093,-6.007476,-0.120000,0.770000,8,2,8.340169,-76.938060,8.340169,-76.938060,0.000000,79.118126,0.000000,64.000000,0.000000,0.000000,-62.145579,2.108571,118.983501,158.016880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584322,1.785108,0.246141,0.029434,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.561956,mpc,0,-126.340000,54.885000,-2.502649,-7.440281,-2.770000,-7.705000,0.267351,0.264719,-6.312424,16.619667,-0.640391,16.619667,-6.312424,-0.030000,0.400000,-6,-43,-5.959922,-83.004040,-5.959922,-83.004040,0.000000,40.184106,0.000000,64.000000,0.000000,0.000000,-60.314138,-10.115103,103.470296,143.876036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557866,1.639181,0.236821,0.026746,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.571986,mpc,0,-126.340000,54.885000,-2.559860,-7.469941,-2.820000,-7.565000,0.260140,0.095059,-5.519559,11.740498,-0.274453,11.740498,-5.519559,-0.060000,0.050000,-20,-30,-19.692935,-29.653713,-19.692935,-29.653713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.831813,-20.097273,113.618744,149.939508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590484,1.904029,0.328033,0.046043,0.880023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.582235,mpc,0,-126.340000,54.885000,-2.627430,-7.500287,-2.870000,-7.505000,0.242570,0.004713,-4.787684,1.006328,-0.457422,1.006328,-4.787684,-0.080000,-0.030000,-38,15,-37.790002,57.339233,-37.790002,57.339233,0.000000,-41.992946,0.000000,64.000000,0.000000,0.000000,-46.505563,-27.288292,121.300242,162.549203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.835165,1.726504,0.234947,0.027629,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008336,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.591986,mpc,0,-126.340000,54.885000,-2.700219,-7.529221,-2.900000,-7.545000,0.199781,0.015779,-3.872840,-11.069613,-0.640391,-11.069613,-3.872840,-0.140000,-0.050000,-55,60,-54.522022,112.450000,-54.522022,112.450000,0.000000,-52.103713,0.000000,64.000000,0.000000,0.000000,-39.993781,-28.482448,121.204358,162.974116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566600,1.826332,0.271753,0.040319,1.237837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.601988,mpc,0,-126.340000,54.885000,-2.783413,-7.558985,-2.940000,-7.705000,0.156587,0.146015,-5.092632,-20.401022,-1.372266,-20.401022,-5.092632,-0.280000,0.060000,-39,105,-39.251684,112.450000,-39.251684,112.450000,0.000000,-7.103713,0.000000,64.000000,0.000000,0.000000,-35.774972,-21.957963,112.140411,149.268816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580975,2.811524,0.296897,0.037158,0.501152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.611954,mpc,0,-126.340000,54.885000,-2.874816,-7.588745,-3.000000,-7.925000,0.125184,0.336255,-7.532216,-24.426336,-0.762370,-24.426336,-7.532216,-0.410000,0.490000,-14,112,-13.640343,112.450000,-13.640343,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.872586,-10.010412,125.994881,153.332180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590698,1.822835,0.324856,0.044026,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008297,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.622114,mpc,0,-126.340000,54.885000,-2.976598,-7.619194,-3.080000,-8.165000,0.103402,0.545806,-10.276748,-19.120240,-1.982162,-19.120240,-10.276748,-0.320000,0.870000,-12,112,-12.138643,112.450000,-12.138643,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.296628,5.365447,140.937045,173.322101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.691285,1.796372,0.347078,0.035377,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009382,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.631952,mpc,0,-126.340000,54.885000,-3.083280,-7.648784,-3.180000,-8.275000,0.096720,0.626216,-11.191592,-9.239925,-2.165131,-9.239925,-11.191592,-0.260000,1.010000,-18,112,-18.077066,112.069701,-18.077066,112.069701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.158560,17.543694,143.623691,178.131119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564149,1.765932,0.463340,0.036332,0.500990,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008341,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.642131,mpc,0,-126.340000,54.885000,-3.201920,-7.679510,-3.290000,-8.305000,0.088080,0.625490,-12.472374,2.348100,-1.677214,2.348100,-12.472374,-0.210000,1.070000,-18,67,-18.381294,11.708368,-18.381294,11.708368,0.000000,55.361332,0.000000,64.000000,0.000000,0.000000,-44.001471,19.145364,138.846685,172.349433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592073,1.903254,0.736768,0.048385,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.653128,mpc,0,-126.340000,54.885000,-3.339272,-7.712808,-3.430000,-8.195000,0.090728,0.482192,-13.204249,16.253729,-1.738204,16.253729,-13.204249,-0.210000,0.920000,-15,22,-14.534804,-104.160477,-14.534804,-104.160477,0.000000,126.230178,0.000000,64.000000,0.000000,0.000000,-43.266018,8.233590,128.988482,176.198239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588021,1.538825,0.255898,0.022355,0.501114,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.661950,mpc,0,-126.340000,54.885000,-3.456173,-7.739581,-3.550000,-8.015000,0.093827,0.275419,-13.997114,22.047741,-1.433256,22.047741,-13.997114,-0.120000,0.620000,-22,-23,-22.214118,-106.050000,-22.214118,-106.050000,0.000000,83.119701,0.000000,64.000000,0.000000,0.000000,-40.856793,-8.114899,113.995982,164.960254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551504,1.518984,0.291615,0.043908,0.501241,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.673127,mpc,0,-126.340000,54.885000,-3.612593,-7.773548,-3.700000,-7.785000,0.087407,0.011452,-14.972947,19.120240,-1.494245,19.120240,-14.972947,-0.220000,0.160000,-9,-68,-8.759164,-106.049957,-8.759164,-106.049957,0.000000,38.119657,0.000000,64.000000,0.000000,0.000000,-36.030426,-21.332407,117.363281,162.917844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603613,1.510926,0.255000,0.021915,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.681953,mpc,0,-126.340000,54.885000,-3.742441,-7.800375,-3.830000,-7.645000,0.087559,-0.155375,-15.033937,11.252582,-2.104141,11.252582,-15.033937,-0.190000,-0.010000,-19,-45,-18.914497,-44.950738,-18.914497,-44.950738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.833706,-28.030917,120.438168,159.231581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552670,1.766087,0.274318,0.039604,0.504186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.691959,mpc,0,-126.340000,54.885000,-3.896147,-7.830755,-3.980000,-7.595000,0.083853,-0.235755,-14.485031,-1.433256,-1.982162,-1.433256,-14.485031,-0.190000,-0.170000,-34,0,-34.414601,67.194256,-34.414601,67.194256,0.000000,-67.144994,0.000000,64.000000,0.000000,0.000000,-25.617789,-31.107422,130.496761,170.434799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602908,1.881819,0.264458,0.043432,0.500853,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008308,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.701956,mpc,0,-126.340000,54.885000,-4.056323,-7.861024,-4.130000,-7.685000,0.073677,-0.176024,-15.277895,-16.192739,-2.653048,-16.192739,-15.277895,-0.230000,-0.160000,-33,45,-33.285567,112.450000,-33.285567,112.450000,0.000000,-67.400738,0.000000,64.000000,0.000000,0.000000,-17.200720,-26.259610,133.275519,167.451557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581150,1.759775,0.284653,0.037892,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.711989,mpc,0,-126.340000,54.885000,-4.223413,-7.891265,-4.290000,-7.905000,0.066587,0.013735,-16.375708,-28.634618,-2.957996,-28.634618,-16.375708,-0.320000,-0.020000,12,90,15.631517,112.450000,15.631517,112.450000,-3.917084,-22.400738,0.000000,64.000000,0.000000,0.000000,-12.622990,-11.824702,130.412336,161.938776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577304,3.615461,0.315064,0.036727,0.501231,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010057,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.722082,mpc,0,-126.340000,54.885000,-4.397559,-7.921483,-4.460000,-8.235000,0.062441,0.313517,-17.595500,-36.807225,-3.018985,-36.807225,-17.595500,-0.260000,0.210000,57,112,65.006291,112.450000,65.006291,112.450000,-8.291858,0.000000,0.000000,64.000000,0.000000,0.000000,-15.011076,7.728786,136.700313,180.052350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568347,1.781739,0.351576,0.033319,2.300272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010045,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.732162,mpc,0,-126.340000,54.885000,-4.577180,-7.951387,-4.640000,-8.595000,0.062820,0.643613,-16.253729,-36.441287,-4.299767,-36.441287,-16.253729,-0.010000,0.700000,12,112,-20.431595,112.450000,-20.431595,112.450000,32.146028,0.000000,0.000000,64.000000,0.000000,0.000000,-18.107509,26.556896,138.529003,184.489941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584119,1.723864,0.334422,0.031836,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.742261,mpc,0,-126.340000,54.885000,-4.762499,-7.980997,-4.810000,-8.905000,0.047501,0.924003,-16.253729,-36.441287,-3.811850,-28.512639,-14.850968,-0.010000,0.950000,-33,112,-39.224016,112.450000,-39.224016,112.450000,5.938448,0.000000,0.000000,64.000000,0.000000,0.000000,-15.996941,41.722870,145.145131,187.164220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591220,1.822420,0.443166,0.049739,0.501284,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008422,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.752244,mpc,0,-126.340000,54.885000,-4.950593,-8.009844,-4.950000,-9.125000,-0.000593,1.115156,-13.509197,-17.412531,-2.104141,-17.412531,-13.509197,-0.060000,1.020000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.264844,49.298303,149.614699,187.893114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.628576,1.469125,0.277938,0.020709,0.500420,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.762217,mpc,0,-126.340000,54.885000,-5.142950,-8.038150,-5.070000,-9.215000,-0.072950,1.176850,-12.106436,-5.336590,-1.799193,-5.336590,-12.106436,-0.120000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.657833,49.666550,145.947719,182.486913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554379,1.574866,0.537552,0.019529,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.772252,mpc,0,-126.340000,54.885000,-5.340601,-8.066025,-5.190000,-9.205000,-0.150601,1.138975,-12.472374,7.044299,-1.738204,7.044299,-12.472374,-0.450000,1.100000,-70,67,-70.000000,23.738535,-70.000000,23.738535,0.000000,43.711465,0.000000,64.000000,0.000000,0.000000,-12.709385,38.297145,150.053763,202.093749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555736,1.448208,0.483932,0.018916,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.782261,mpc,0,-126.340000,54.885000,-5.541442,-8.093126,-5.330000,-9.065000,-0.211442,0.971874,-16.070760,18.266386,-2.470079,18.266386,-16.070760,-0.650000,0.940000,-26,22,-26.139067,-69.875400,-26.139067,-69.875400,0.000000,92.325400,0.000000,64.000000,0.000000,0.000000,-15.386175,18.896246,140.772582,201.549165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552956,1.481701,0.474602,0.024748,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.792223,mpc,0,-126.340000,54.885000,-5.744602,-8.119304,-5.510000,-8.855000,-0.234602,0.735696,-20.401022,22.840606,-2.592058,22.840606,-20.401022,-0.530000,0.610000,-3,-23,-3.370380,-100.184842,-3.370380,-100.184842,0.000000,77.634842,0.000000,64.000000,0.000000,0.000000,-17.746705,0.841547,126.138087,181.104667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559564,1.468947,0.231212,0.024321,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.802253,mpc,0,-126.340000,54.885000,-5.952005,-8.144752,-5.710000,-8.625000,-0.242005,0.480248,-22.352689,20.644980,-2.592058,20.644980,-22.352689,-0.340000,0.210000,-12,-68,-11.752554,-70.774675,-11.752554,-70.774675,0.000000,3.224675,0.000000,64.000000,0.000000,0.000000,-16.386205,-13.016645,123.236656,177.135339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555907,1.491123,0.210979,0.019916,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.812253,mpc,0,-126.340000,54.885000,-6.161227,-8.169108,-5.910000,-8.465000,-0.251227,0.295892,-21.559824,12.228415,-2.775027,12.228415,-21.559824,-0.220000,0.000000,-39,-23,-38.971306,-1.386237,-38.971306,-1.386237,0.000000,-21.163763,0.000000,64.000000,0.000000,0.000000,-7.708234,-21.083742,141.953954,187.620814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553407,1.523251,0.224368,0.022197,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.822252,mpc,0,-126.340000,54.885000,-6.372405,-8.192330,-6.120000,-8.405000,-0.252405,0.212670,-20.218053,-0.640391,-3.750861,-0.640391,-20.218053,-0.260000,-0.120000,-52,22,-52.063811,110.684586,-52.063811,110.684586,0.000000,-88.234586,0.000000,64.000000,0.000000,0.000000,4.500046,-25.202725,147.567095,194.121430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554022,1.486951,0.233770,0.023917,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.832256,mpc,0,-126.340000,54.885000,-6.585246,-8.214318,-6.320000,-8.475000,-0.265246,0.260682,-19.791126,-14.546020,-3.201954,-14.546020,-19.791126,-0.300000,-0.060000,-55,67,-54.875060,112.450000,-54.875060,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,14.804630,-19.280445,147.711039,184.905268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558557,1.476164,0.240780,0.020924,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.842222,mpc,0,-126.340000,54.885000,-6.798424,-8.234867,-6.520000,-8.675000,-0.278424,0.440133,-21.498835,-25.585138,-4.055809,-25.585138,-21.498835,-0.520000,0.060000,-10,112,30.025794,112.450000,30.025794,112.450000,-39.900854,-0.000000,0.000000,64.000000,0.000000,0.000000,21.253484,-5.185982,138.121833,175.208615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562037,1.673880,0.286514,0.032605,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.852255,mpc,0,-126.340000,54.885000,-7.013707,-8.254062,-6.750000,-8.955000,-0.263707,0.700938,-23.877429,-29.671441,-4.299767,-29.671441,-23.877429,-0.390000,0.580000,28,112,27.723313,112.450000,27.723313,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.274712,13.467051,137.708953,185.679195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560626,1.475394,0.310747,0.020584,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.862253,mpc,0,-126.340000,54.885000,-7.228524,-8.271584,-6.990000,-9.205000,-0.238524,0.933416,-23.267533,-25.890086,-4.848673,-25.890086,-23.267533,-0.160000,0.860000,-17,112,-34.219046,112.450000,-34.219046,112.450000,16.942359,0.000000,0.000000,64.000000,0.000000,0.000000,18.790661,31.945536,136.200871,186.901861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552909,1.528423,0.297038,0.021087,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.872259,mpc,0,-126.340000,54.885000,-7.443346,-8.287386,-7.200000,-9.385000,-0.243346,1.097614,-21.620814,-16.131750,-4.177788,-16.131750,-21.620814,-0.130000,1.030000,-61,112,-60.878190,112.450000,-60.878190,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.814594,43.367519,139.373527,179.979173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555178,1.502403,0.303117,0.021477,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.882252,mpc,0,-126.340000,54.885000,-7.657282,-8.301312,-7.410000,-9.475000,-0.247282,1.173688,-19.120240,-5.153621,-3.567892,-5.153621,-19.120240,-0.220000,1.080000,-70,112,-69.999951,112.450000,-69.999951,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.258678,45.682717,130.860189,164.512376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554268,1.504394,0.341303,0.020214,0.502561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.892252,mpc,0,-126.340000,54.885000,-7.870366,-8.313269,-7.600000,-9.455000,-0.270366,1.141731,-19.242219,6.678361,-3.140965,6.678361,-19.242219,-0.470000,1.100000,-34,67,-34.336283,46.992653,-34.336283,46.992653,0.000000,20.457347,0.000000,64.000000,0.000000,0.000000,24.812762,37.141746,128.505345,172.921603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554673,1.491874,0.517465,0.020635,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.902220,mpc,0,-126.340000,54.885000,-8.081349,-8.323091,-7.800000,-9.305000,-0.281349,0.981909,-21.559824,17.900448,-3.506902,17.900448,-21.559824,-0.540000,0.940000,2,22,2.206008,-44.975918,2.206008,-44.975918,0.000000,67.425918,0.000000,64.000000,0.000000,0.000000,20.309578,20.545226,120.640423,169.613213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548357,1.449109,0.185319,0.015165,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.912224,mpc,0,-126.340000,54.885000,-8.291294,-8.330723,-8.030000,-9.085000,-0.261294,0.754277,-23.572481,22.230710,-3.079975,22.230710,-23.572481,-0.300000,0.600000,-3,-23,-2.633275,-70.671283,-2.633275,-70.671283,0.000000,48.121283,0.000000,64.000000,0.000000,0.000000,17.861745,5.040342,102.963889,147.625103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555234,1.461989,0.209938,0.019989,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.922222,mpc,0,-126.340000,54.885000,-8.498863,-8.335998,-8.260000,-8.865000,-0.238863,0.529002,-23.206544,21.620814,-2.897006,21.620814,-23.206544,-0.100000,0.210000,-26,-51,-26.342119,-51.302953,-26.342119,-51.302953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.792644,-7.491692,117.065175,153.097834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550748,1.449382,0.225017,0.018502,0.502259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.932220,mpc,0,-126.340000,54.885000,-8.703840,-8.338801,-8.470000,-8.715000,-0.233840,0.376199,-20.218053,11.191592,-3.262944,11.191592,-20.218053,-0.150000,0.010000,-47,-6,-46.555582,38.621809,-46.555582,38.621809,0.000000,-44.924762,0.000000,64.000000,0.000000,0.000000,35.223746,-13.865041,132.557747,161.683221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541286,1.452163,0.200166,0.017224,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.942248,mpc,0,-126.340000,54.885000,-8.906420,-8.339008,-8.670000,-8.655000,-0.236420,0.315992,-18.571334,-1.250287,-3.567892,-1.250287,-18.571334,-0.300000,-0.030000,-43,39,-43.340318,112.450000,-43.340318,112.450000,0.000000,-73.752953,0.000000,64.000000,0.000000,0.000000,45.529585,-15.771456,135.053074,167.101453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.033426,1.706384,0.563169,0.033195,0.504400,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.952220,mpc,0,-126.340000,54.885000,-9.104532,-8.336514,-8.860000,-8.725000,-0.244532,0.388486,-19.120240,-12.411384,-3.506902,-12.411384,-19.120240,-0.400000,0.000000,-22,84,-21.847737,112.450000,-21.847737,112.450000,0.000000,-28.752953,0.000000,64.000000,0.000000,0.000000,51.512227,-9.985316,132.243206,159.187677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560217,1.634707,0.248887,0.022841,0.500942,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.964134,mpc,0,-126.340000,54.885000,-9.336395,-8.329847,-9.090000,-8.945000,-0.246395,0.615153,-20.644980,-23.389512,-3.628881,-23.389512,-20.644980,-0.370000,0.380000,23,112,26.943553,112.450000,26.943553,112.450000,-3.791290,0.000000,0.000000,64.000000,0.000000,0.000000,51.221154,4.188812,131.911603,164.646819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612225,1.782920,0.303530,0.032850,0.501175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008244,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.972425,mpc,0,-126.340000,54.885000,-9.494346,-8.322746,-9.260000,-9.135000,-0.234346,0.812254,-20.340032,-24.365346,-3.750861,-24.365346,-20.340032,-0.260000,0.720000,1,112,1.409278,112.450000,1.409278,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.066048,21.218999,130.359594,170.164373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553290,1.608307,0.315374,0.016899,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.982489,mpc,0,-126.340000,54.885000,-9.682048,-8.311314,-9.450000,-9.325000,-0.232048,1.013686,-17.656490,-17.778469,-3.506902,-17.778469,-17.656490,-0.100000,0.950000,-44,112,-62.884217,112.450000,-62.884217,112.450000,19.293495,0.000000,0.000000,64.000000,0.000000,0.000000,41.888958,35.279396,133.658683,168.491084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566997,1.792042,1.247208,0.037193,0.500952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.992483,mpc,0,-126.340000,54.885000,-9.863760,-8.296816,-9.630000,-9.435000,-0.233760,1.138184,-16.436698,-8.447060,-2.775027,-8.447060,-16.436698,-0.120000,1.060000,-70,112,-69.723012,112.450000,-69.723012,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.628093,41.556073,128.316967,157.274567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560902,1.670019,0.368096,0.044218,0.500997,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.002488,mpc,0,-126.340000,54.885000,-10.040721,-8.279077,-9.780000,-9.455000,-0.260721,1.175923,-15.521854,2.104141,-2.043152,2.104141,-15.521854,-0.360000,1.090000,-43,112,-43.440381,112.450000,-43.440381,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.228903,40.010382,125.233927,152.711089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567472,1.616894,0.575408,0.024603,0.500459,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008295,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.012487,mpc,0,-126.340000,54.885000,-10.212650,-8.258246,-9.960000,-9.345000,-0.252650,1.086754,-17.229563,13.326228,-2.653048,13.326228,-17.229563,-0.470000,1.050000,-3,67,-3.448905,24.631911,-3.448905,24.631911,0.000000,42.818089,0.000000,64.000000,0.000000,0.000000,38.450300,28.663676,120.830211,165.726950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543813,1.574220,0.323528,0.019788,0.500789,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.023129,mpc,0,-126.340000,54.885000,-10.390050,-8.232671,-10.140000,-9.115000,-0.250050,0.882329,-19.669147,24.853263,-2.592058,24.853263,-19.669147,-0.330000,0.910000,12,22,11.875280,-75.014335,11.875280,-75.014335,0.000000,97.464335,0.000000,64.000000,0.000000,0.000000,33.765573,12.720370,104.818795,148.288271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.658734,1.549657,0.230030,0.025012,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.032484,mpc,0,-126.340000,54.885000,-10.541032,-8.207218,-10.320000,-8.855000,-0.221032,0.647782,-19.913105,29.610452,-2.043152,29.610452,-19.913105,-0.150000,0.610000,2,-23,1.547190,-106.049999,1.547190,-106.049999,0.000000,83.499999,0.000000,64.000000,0.000000,0.000000,33.172474,-2.437701,103.533327,139.704264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552975,1.446281,0.231219,0.013732,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.042485,mpc,0,-126.340000,54.885000,-10.697148,-8.176857,-10.510000,-8.575000,-0.187148,0.398143,-18.327375,26.926909,-1.860183,26.926909,-18.327375,-0.090000,0.210000,-12,-68,-11.961522,-72.405807,-11.961522,-72.405807,0.000000,4.855807,0.000000,64.000000,0.000000,0.000000,37.358857,-13.868709,115.879113,146.034775,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542884,1.445075,0.192169,0.017586,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.052484,mpc,0,-126.340000,54.885000,-10.847546,-8.143190,-10.670000,-8.365000,-0.177546,0.221810,-16.436698,18.388365,-1.250287,18.388365,-16.436698,-0.070000,-0.010000,-28,-23,-27.609028,1.607571,-27.609028,1.607571,0.000000,-24.157571,0.000000,64.000000,0.000000,0.000000,44.369607,-19.596189,130.669565,151.962820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550571,1.467392,0.219608,0.018066,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.062487,mpc,0,-126.340000,54.885000,-10.992193,-8.106128,-10.810000,-8.255000,-0.182193,0.148872,-13.509197,4.970653,-2.043152,4.970653,-13.509197,-0.130000,-0.110000,-45,22,-45.180880,112.450000,-45.180880,112.450000,0.000000,-90.000000,0.000000,64.000000,0.000000,0.000000,51.387060,-22.237562,143.139841,167.390424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556449,1.573728,0.224527,0.027122,0.507984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.072487,mpc,0,-126.340000,54.885000,-11.130806,-8.065652,-10.940000,-8.285000,-0.190806,0.219348,-12.411384,-9.361904,-1.921172,-9.361904,-12.411384,-0.250000,-0.050000,-33,67,-32.626761,112.450000,-32.626761,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,56.251501,-17.791506,142.735415,164.889988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560828,1.488766,0.258903,0.020543,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.082486,mpc,0,-126.340000,54.885000,-11.263325,-8.021702,-11.060000,-8.455000,-0.203325,0.433298,-12.289405,-21.986752,-1.982162,-21.986752,-12.289405,-0.330000,0.050000,12,112,69.999995,112.450000,69.999995,112.450000,-57.626756,-0.000000,0.000000,64.000000,0.000000,0.000000,53.971651,-3.888789,137.068575,162.117427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553387,1.584591,0.315905,0.024485,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.092486,mpc,0,-126.340000,54.885000,-11.389643,-7.974239,-11.180000,-8.705000,-0.209643,0.730761,-12.045446,-27.841753,-2.348100,-27.841753,-12.045446,-0.220000,0.580000,57,112,64.301275,112.450000,64.301275,112.450000,-6.928036,0.000000,0.000000,64.000000,0.000000,0.000000,45.189681,14.029167,134.251228,169.579638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554901,1.469437,0.263034,0.017299,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.102488,mpc,0,-126.340000,54.885000,-11.509682,-7.923227,-11.280000,-8.955000,-0.229682,1.031773,-10.581696,-23.877429,-2.104141,-23.877429,-10.581696,-0.050000,0.900000,12,112,-13.416809,112.450000,-13.416809,112.450000,25.790048,0.000000,0.000000,64.000000,0.000000,0.000000,35.575293,31.237868,136.863193,178.196589,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.613392,1.715733,0.381518,0.029181,0.504282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.112488,mpc,0,-126.340000,54.885000,-11.623336,-7.868659,-11.370000,-9.115000,-0.253336,1.246341,-7.654195,-15.521854,-1.616224,-15.521854,-7.654195,0.030000,1.030000,-33,112,-70.000000,112.450000,-70.000000,112.450000,37.373239,0.000000,0.000000,64.000000,0.000000,0.000000,31.393158,43.917027,140.828044,177.114640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561819,1.462810,0.348456,0.019146,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.122489,mpc,0,-126.340000,54.885000,-11.730582,-7.810508,-11.420000,-9.205000,-0.310582,1.394492,-4.909663,-4.543725,-0.640391,-4.543725,-4.909663,-0.020000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.252656,49.905548,137.494685,171.571180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561032,1.449518,0.302523,0.017702,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.132487,mpc,0,-126.340000,54.885000,-11.831340,-7.748794,-11.450000,-9.175000,-0.381340,1.426206,-1.555235,7.105289,-0.213464,7.105289,-1.555235,-0.130000,1.090000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.871811,47.705616,132.196638,164.094026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553897,1.486152,0.454680,0.023389,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.142520,mpc,0,-126.340000,54.885000,-11.925943,-7.683269,-11.460000,-9.025000,-0.465943,1.341731,-1.250287,18.083417,0.213464,18.083417,-1.250287,-0.410000,1.100000,-70,67,-70.000000,46.012426,-70.000000,46.012426,0.000000,21.437574,0.000000,64.000000,0.000000,0.000000,20.973337,33.738207,130.878616,182.535718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554144,1.478964,0.477446,0.018758,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.152485,mpc,0,-126.340000,54.885000,-12.013446,-7.614639,-11.480000,-8.765000,-0.533446,1.150361,-4.238777,28.939566,0.396432,28.939566,-4.238777,-0.600000,0.950000,-43,22,-42.735334,-45.540182,-42.735334,-45.540182,0.000000,67.990182,0.000000,64.000000,0.000000,0.000000,16.189563,13.145578,125.884575,187.325998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551457,1.455035,0.423571,0.016355,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.162520,mpc,0,-126.340000,54.885000,-12.095076,-7.541974,-11.530000,-8.445000,-0.565076,0.903026,-8.325081,32.598942,0.335443,32.598942,-8.325081,-0.570000,0.600000,-5,-23,-4.513917,-65.313653,-4.513917,-65.313653,0.000000,42.763653,0.000000,64.000000,0.000000,0.000000,13.301228,-4.587244,118.785043,177.060434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552286,1.458025,0.200526,0.017269,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.172517,mpc,0,-126.340000,54.885000,-12.169960,-7.466063,-11.610000,-8.135000,-0.559960,0.668937,-10.276748,30.647275,-0.762370,30.647275,-10.276748,-0.360000,0.200000,-6,-34,-5.957596,-33.896888,-5.957596,-33.896888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.426508,-16.764211,113.400209,160.931998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557201,1.587917,0.219147,0.025248,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.182517,mpc,0,-126.340000,54.885000,-12.238482,-7.386654,-11.700000,-7.885000,-0.538482,0.498346,-9.788831,21.010918,-1.311276,21.010918,-9.788831,-0.200000,0.020000,-26,11,-26.089097,47.645824,-26.089097,47.645824,0.000000,-36.542713,0.000000,64.000000,0.000000,0.000000,16.550927,-26.191063,128.257512,169.132388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558519,1.688246,0.216537,0.027472,0.504030,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.192517,mpc,0,-126.340000,54.885000,-12.300672,-7.303826,-11.790000,-7.745000,-0.510672,0.441174,-8.081122,9.117946,-0.884349,9.117946,-8.081122,-0.200000,-0.020000,-38,56,-37.639615,112.450000,-37.639615,112.450000,0.000000,-56.346888,0.000000,64.000000,0.000000,0.000000,24.607007,-30.372940,141.425377,178.575485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552883,1.559654,0.245575,0.025214,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.202523,mpc,0,-126.340000,54.885000,-12.356644,-7.217576,-11.860000,-7.725000,-0.496644,0.507424,-7.471226,-3.323933,-0.884349,-3.323933,-7.471226,-0.280000,0.120000,-26,101,-25.630270,112.450000,-25.630270,112.450000,0.000000,-11.346888,0.000000,64.000000,0.000000,0.000000,30.678001,-25.451619,144.409163,173.610140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591528,1.721176,0.262114,0.031400,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.212490,mpc,0,-126.340000,54.885000,-12.406258,-7.128388,-11.930000,-7.805000,-0.476258,0.676612,-7.349247,-10.947634,-1.250287,-10.947634,-7.349247,-0.300000,0.550000,-8,112,-7.935618,112.450000,-7.935618,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.301237,-11.692546,139.906134,166.462610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564961,1.763509,0.310050,0.033345,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.222489,mpc,0,-126.340000,54.885000,-12.449987,-7.035683,-11.990000,-7.895000,-0.459987,0.859317,-7.410237,-9.422894,-1.250287,-9.422894,-7.410237,-0.230000,0.870000,-22,112,-22.048374,112.450000,-22.048374,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.233381,6.194549,135.992278,171.541334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568369,1.697387,0.414978,0.031087,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008225,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.232523,mpc,0,-126.340000,54.885000,-12.487885,-6.939510,-12.060000,-7.925000,-0.427885,0.985490,-6.190445,-2.043152,-1.128308,-2.043152,-6.190445,-0.200000,1.010000,-31,112,-31.147576,112.450000,-31.147576,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.007392,20.132667,133.215650,167.497181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578497,1.599250,0.283638,0.029608,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.242495,mpc,0,-126.340000,54.885000,-12.519743,-6.840885,-12.120000,-7.895000,-0.399743,1.054115,-6.617372,6.922320,-0.640391,6.922320,-6.617372,-0.250000,1.060000,-13,112,-12.575574,112.450000,-12.575574,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.962019,26.555235,132.434636,163.676343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.881885,1.749641,0.360681,0.031949,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008537,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.252496,mpc,0,-126.340000,54.885000,-12.546010,-6.739040,-12.180000,-7.755000,-0.366010,1.015960,-6.129455,15.399875,-0.152474,15.399875,-6.129455,-0.240000,1.080000,-7,72,-6.543382,72.234619,-6.543382,72.234619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.886461,24.627298,132.624779,161.548761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577008,1.690008,0.418972,0.030603,0.501163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.262494,mpc,0,-126.340000,54.885000,-12.566726,-6.634397,-12.240000,-7.545000,-0.326726,0.910603,-6.129455,15.399875,0.274453,24.792273,-5.885497,-0.170000,0.940000,-7,75,-6.702590,75.324223,-6.702590,75.324223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.158665,18.074559,132.590864,158.354977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573327,1.790657,0.268908,0.032653,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.272491,mpc,0,-126.340000,54.885000,-12.582054,-6.527057,-12.280000,-7.255000,-0.302054,0.727943,-4.055809,29.549462,0.335443,29.549462,-4.055809,-0.130000,0.800000,-18,30,-17.890684,-42.747499,-17.890684,-42.747499,0.000000,73.071722,0.000000,64.000000,0.000000,0.000000,32.024013,-0.414069,115.682605,153.857948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571557,1.494483,0.218709,0.023415,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.282488,mpc,0,-126.340000,54.885000,-12.592157,-6.417123,-12.310000,-6.965000,-0.282157,0.547877,-2.897006,30.769254,0.823360,30.769254,-2.897006,-0.140000,0.580000,-20,-15,-20.112908,-49.950822,-20.112908,-49.950822,0.000000,35.275044,0.000000,64.000000,0.000000,0.000000,32.263883,-15.220097,115.076175,152.340547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563102,1.757431,0.236609,0.032085,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.292516,mpc,0,-126.340000,54.885000,-12.597210,-6.304400,-12.330000,-6.695000,-0.267210,0.390600,-1.372266,26.073055,-0.030495,26.073055,-1.372266,-0.170000,0.240000,-25,4,-24.752532,4.201143,-24.752532,4.201143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.240109,-25.027377,119.388098,150.852019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562369,1.469117,0.201482,0.017832,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.302514,mpc,0,-126.340000,54.885000,-12.597358,-6.189695,-12.340000,-6.515000,-0.257358,0.325305,-0.579401,14.119093,0.335443,14.119093,-0.579401,-0.210000,0.100000,-26,49,-25.508613,111.392471,-25.508613,111.392471,0.000000,-62.191327,0.000000,64.000000,0.000000,0.000000,34.544450,-31.139182,131.278646,157.910446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568148,3.417549,0.296295,0.040151,0.500994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.312490,mpc,0,-126.340000,54.885000,-12.592818,-6.073105,-12.330000,-6.445000,-0.262818,0.371895,0.457422,-0.762370,0.213464,-0.762370,0.457422,-0.240000,0.170000,-29,94,-28.665677,112.450000,-28.665677,112.450000,0.000000,-18.248857,0.000000,64.000000,0.000000,0.000000,35.738535,-28.547650,132.546001,152.465294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.166371,1.754432,0.279204,0.033585,0.500992,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.322483,mpc,0,-126.340000,54.885000,-12.583759,-5.954328,-12.320000,-6.475000,-0.263759,0.520672,0.091484,-8.203101,0.091484,-8.203101,0.091484,-0.260000,0.490000,-12,112,-12.370299,112.450000,-12.370299,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.086772,-18.721474,129.152091,145.533034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558241,1.772891,0.455054,0.042745,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008341,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.332490,mpc,0,-126.340000,54.885000,-12.570349,-5.833532,-12.320000,-6.575000,-0.250349,0.741468,0.335443,-10.947634,-0.030495,-10.947634,0.335443,-0.230000,0.820000,-15,112,-15.495932,112.450000,-15.495932,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.675341,-3.429943,130.192739,153.402170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582353,2.668883,0.403323,0.040272,0.506890,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009214,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.342490,mpc,0,-126.340000,54.885000,-12.552803,-5.711177,-12.310000,-6.655000,-0.242803,0.943823,0.030495,-7.959143,-0.335443,-7.959143,0.030495,-0.190000,1.000000,-23,112,-22.546755,112.450000,-22.546755,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.595085,11.845923,126.099197,153.865363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568281,1.680243,0.393858,0.034966,0.502564,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.352489,mpc,0,-126.340000,54.885000,-12.531302,-5.587333,-12.300000,-6.685000,-0.231302,1.097667,0.640391,-0.457422,0.213464,-0.457422,0.640391,-0.190000,1.060000,-25,112,-25.209002,112.450000,-25.209002,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.658586,22.620101,126.049048,153.927816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574112,1.774093,0.396306,0.032851,1.151169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.362950,mpc,0,-126.340000,54.885000,-12.504785,-5.456383,-12.290000,-6.645000,-0.214785,1.188617,0.213464,6.617372,0.457422,6.617372,0.213464,-0.230000,1.080000,-11,112,-10.936983,112.450000,-10.936983,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.979430,27.133060,127.191523,153.641704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583720,1.735911,0.333226,0.025068,0.500744,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.372491,mpc,0,-126.340000,54.885000,-12.477194,-5.335894,-12.290000,-6.545000,-0.187194,1.209106,-0.457422,13.509197,0.823360,13.509197,-0.457422,-0.210000,1.090000,0,112,0.059829,112.450000,0.059829,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.241965,24.539963,130.793037,155.225972,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566668,1.766963,0.381263,0.029480,0.500918,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.382487,mpc,0,-126.340000,54.885000,-12.444986,-5.208757,-12.280000,-6.375000,-0.164986,1.166243,0.457422,19.364199,0.945339,19.364199,0.457422,-0.130000,1.090000,-11,71,-10.912906,71.176198,-10.912906,71.176198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.528002,13.830830,131.511582,162.831632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559772,1.737911,0.397286,0.022219,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.392487,mpc,0,-126.340000,54.885000,-12.409564,-5.080831,-12.270000,-6.135000,-0.139564,1.054169,0.640391,25.707117,1.006328,25.707117,0.640391,-0.110000,0.940000,-8,26,-8.359282,20.525904,-8.359282,20.525904,0.000000,5.650294,0.000000,64.000000,0.000000,0.000000,7.315445,-2.965340,130.335452,165.635937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560188,1.461909,0.202652,0.015458,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.402519,mpc,0,-126.340000,54.885000,-12.371002,-4.951976,-12.250000,-5.875000,-0.121002,0.923024,1.006328,27.475816,1.128308,27.475816,1.006328,-0.110000,0.580000,-6,24,-5.838915,24.338335,-5.838915,24.338335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.370034,-17.935578,120.113424,158.626488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552386,1.577632,0.198483,0.018014,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.412521,mpc,0,-126.340000,54.885000,-12.329717,-4.823189,-12.230000,-5.635000,-0.099717,0.811811,2.287110,22.657637,0.457422,22.657637,2.287110,-0.100000,0.360000,-15,69,-14.929958,72.999024,-14.929958,72.999024,0.000000,-3.660689,0.000000,64.000000,0.000000,0.000000,1.071144,-30.809798,114.016359,152.810652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553751,1.488714,0.205014,0.021359,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.422522,mpc,0,-126.340000,54.885000,-12.285774,-4.694299,-12.190000,-5.445000,-0.095774,0.750701,3.262944,14.972947,0.823360,14.972947,3.262944,-0.100000,0.470000,-24,112,-24.108803,112.450000,-24.108803,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.890964,-41.486951,110.782856,147.706669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555527,1.457954,0.217637,0.017181,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.432516,mpc,0,-126.340000,54.885000,-12.239372,-4.565591,-12.150000,-5.305000,-0.089372,0.739409,3.201954,12.106436,0.457422,12.106436,3.201954,-0.140000,0.760000,-18,112,-17.922103,112.450000,-17.922103,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.955179,-49.293082,106.191648,141.151812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548690,1.768021,0.525598,0.047455,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008403,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.442523,mpc,0,-126.340000,54.885000,-12.190577,-4.437020,-12.120000,-5.165000,-0.070577,0.727980,2.531068,13.387218,1.067318,13.387218,2.531068,-0.190000,0.970000,-2,88,-1.733266,88.092785,-1.733266,88.092785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.753390,-53.929016,102.490353,134.126584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561931,1.570744,0.346000,0.017938,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.452518,mpc,0,-126.340000,54.885000,-12.139669,-4.309127,-12.090000,-4.995000,-0.049669,0.685873,1.189297,18.998261,1.433256,18.998261,1.189297,-0.150000,0.940000,11,43,11.290599,38.938932,11.290599,38.938932,0.000000,4.153852,0.000000,64.000000,0.000000,0.000000,-11.735359,-54.927546,90.551541,115.537972,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557410,1.623170,0.244252,0.024255,0.502554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.462517,mpc,0,-126.340000,54.885000,-12.086714,-4.181916,-12.070000,-4.785000,-0.016714,0.603084,0.823360,23.511492,0.335443,23.511492,0.823360,-0.070000,0.730000,12,10,11.554070,9.971743,11.554070,9.971743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.440665,-52.785191,76.666300,93.897102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554107,1.450924,0.193612,0.017633,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.472517,mpc,0,-126.340000,54.885000,-12.031865,-4.055636,-12.040000,-4.565000,0.008135,0.509364,1.494245,21.559824,0.213464,21.559824,1.494245,-0.040000,0.410000,6,43,5.821769,43.265453,5.821769,43.265453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.595292,-49.469698,75.078536,87.073052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550900,1.558505,0.197437,0.018306,0.500959,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.482519,mpc,0,-126.340000,54.885000,-11.975243,-3.930485,-12.020000,-4.395000,0.044757,0.464515,1.860183,14.363051,0.518412,14.363051,1.860183,-0.020000,0.340000,2,88,2.323077,104.539055,2.323077,104.539055,0.000000,-16.273602,0.000000,64.000000,0.000000,0.000000,-23.669699,-47.117712,69.815167,79.319275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546613,1.506554,0.222984,0.017120,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.492519,mpc,0,-126.340000,54.885000,-11.916998,-3.806740,-11.980000,-4.285000,0.063002,0.478260,3.018985,8.020133,0.945339,8.020133,3.018985,-0.020000,0.560000,-7,112,-7.269651,112.450000,-7.269651,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.893532,-45.758641,68.328301,80.837358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551407,1.471628,0.238681,0.020771,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.502525,mpc,0,-126.340000,54.885000,-11.857189,-3.684510,-11.930000,-4.195000,0.072811,0.510490,4.238777,7.227268,0.335443,7.227268,4.238777,-0.010000,0.850000,-18,112,-18.384721,112.450000,-18.384721,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.230497,-44.963590,62.739463,78.739399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555313,1.457487,0.316435,0.019326,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.512527,mpc,0,-126.340000,54.885000,-11.795975,-3.564122,-11.890000,-4.095000,0.094025,0.530878,4.604715,11.313571,1.006328,11.313571,4.604715,-0.040000,1.000000,-14,73,-14.064710,72.929109,-14.064710,72.929109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.817018,-44.710401,53.638356,70.913316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596607,1.622999,0.438698,0.023009,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.522526,mpc,0,-126.340000,54.885000,-11.733436,-3.445764,-11.840000,-3.945000,0.106564,0.499236,4.055809,17.473521,0.457422,17.473521,4.055809,-0.060000,0.910000,-2,28,-1.748411,23.609620,-1.748411,23.609620,0.000000,4.319488,0.000000,64.000000,0.000000,0.000000,-34.009825,-43.576420,46.154654,59.980998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555376,1.465482,0.194990,0.017396,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.532520,mpc,0,-126.340000,54.885000,-11.669670,-3.329674,-11.800000,-3.745000,0.130330,0.415326,3.262944,21.315866,0.823360,21.315866,3.262944,-0.060000,0.600000,11,8,11.287154,8.041100,11.287154,8.041100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.848104,-40.929219,51.357475,62.058326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553370,1.449294,0.193882,0.016399,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.542526,mpc,0,-126.340000,54.885000,-11.604636,-3.215858,-11.750000,-3.565000,0.145364,0.349142,3.018985,17.473521,0.884349,17.473521,3.018985,-0.050000,0.320000,15,53,14.883748,55.272271,14.883748,55.272271,0.000000,-2.231171,0.000000,64.000000,0.000000,0.000000,-44.718342,-37.468095,58.638764,66.453496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553205,1.470912,0.197671,0.019027,0.502309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.552521,mpc,0,-126.340000,54.885000,-11.538528,-3.104760,-11.710000,-3.445000,0.171472,0.340240,4.055809,9.300914,0.823360,9.300914,4.055809,-0.020000,0.350000,3,98,3.130650,112.450000,3.130650,112.450000,0.000000,-14.408900,0.000000,64.000000,0.000000,0.000000,-47.801313,-35.948460,55.102609,64.246683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552736,1.466279,0.239197,0.016625,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.562525,mpc,0,-126.340000,54.885000,-11.471265,-2.996365,-11.670000,-3.375000,0.198735,0.378635,4.238777,2.775027,0.640391,2.775027,4.238777,-0.010000,0.640000,1,112,0.688257,112.450000,0.688257,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.756847,-36.939496,55.019240,69.247920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555823,1.681058,0.322146,0.033832,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.572519,mpc,0,-126.340000,54.885000,-11.403002,-2.891054,-11.620000,-3.335000,0.216998,0.443946,4.848673,3.140965,0.091484,3.140965,4.848673,0.000000,0.860000,-4,112,-3.605376,112.450000,-3.605376,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.458463,-37.766568,51.538370,66.560467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558190,1.448286,0.317254,0.016517,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.582521,mpc,0,-126.340000,54.885000,-11.333644,-2.788833,-11.560000,-3.275000,0.226356,0.486167,4.299767,8.020133,0.579401,8.020133,4.299767,0.000000,1.000000,4,77,4.333884,76.572874,4.333884,76.572874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.827778,-38.450780,45.448488,60.224568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554860,1.483613,0.368038,0.018917,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.592520,mpc,0,-126.340000,54.885000,-11.263264,-2.689978,-11.510000,-3.155000,0.246736,0.465022,4.848673,13.814145,1.006328,13.814145,4.848673,-0.010000,0.900000,7,32,6.762542,31.056176,6.762542,31.056176,0.000000,0.516698,0.000000,64.000000,0.000000,0.000000,-52.886607,-37.659380,43.443917,53.998795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544691,1.440076,0.192198,0.016462,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.602519,mpc,0,-126.340000,54.885000,-11.191834,-2.594624,-11.460000,-3.005000,0.268166,0.410376,5.092632,16.741646,0.762370,16.741646,5.092632,0.000000,0.610000,9,23,8.536042,22.650968,8.536042,22.650968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.058928,-36.127873,47.356035,56.038489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551029,1.468725,0.190298,0.018631,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.612525,mpc,0,-126.340000,54.885000,-11.119304,-2.502889,-11.400000,-2.855000,0.280696,0.352111,5.702528,11.618519,0.335443,11.618519,5.702528,0.020000,0.390000,2,68,2.264321,75.011747,2.264321,75.011747,0.000000,-7.360779,0.000000,64.000000,0.000000,0.000000,-56.171688,-34.327978,49.717387,56.084747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596414,1.491337,0.213261,0.032657,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.622485,mpc,0,-126.340000,54.885000,-11.046017,-2.415371,-11.340000,-2.785000,0.293983,0.369629,5.702528,11.618519,0.945339,5.336590,6.373413,0.020000,0.460000,5,69,4.538626,68.966628,4.538626,68.966628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.293461,-35.344287,42.975244,55.368380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563134,1.658125,0.213887,0.026895,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.632520,mpc,0,-126.340000,54.885000,-10.971055,-2.331187,-11.260000,-2.755000,0.288945,0.423813,7.532216,-0.030495,0.335443,-0.030495,7.532216,0.010000,0.570000,-12,112,-12.490103,112.450000,-12.490103,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.590784,-34.709425,41.991804,50.986041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565722,1.454193,0.235028,0.016492,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.642517,mpc,0,-126.340000,54.885000,-10.895195,-2.251431,-11.170000,-2.765000,0.274805,0.513569,8.508050,-3.018985,-0.030495,-3.018985,8.508050,-0.010000,0.800000,-20,112,-20.286986,112.450000,-20.286986,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.972553,-35.691206,42.887142,60.603852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546657,1.558306,0.303696,0.017000,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.652517,mpc,0,-126.340000,54.885000,-10.818080,-2.175895,-11.080000,-2.775000,0.261920,0.599105,8.569039,0.518412,-0.030495,0.518412,8.569039,-0.040000,0.980000,-16,112,-16.285747,112.450000,-16.285747,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.378624,-36.704537,41.848172,58.973305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551373,1.465914,0.311847,0.023486,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.662514,mpc,0,-126.340000,54.885000,-10.739681,-2.104740,-11.000000,-2.735000,0.260319,0.630260,8.569039,5.458569,0.213464,5.458569,8.569039,-0.070000,1.050000,-9,76,-8.860543,75.814580,-8.860543,75.814580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.739693,-37.950682,44.030328,60.364787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547355,1.434102,0.446064,0.020187,0.502318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.672519,mpc,0,-126.340000,54.885000,-10.659830,-2.038001,-10.910000,-2.645000,0.250170,0.606999,7.898153,10.520706,0.396432,10.520706,7.898153,-0.100000,0.930000,4,37,4.464207,37.200369,4.464207,37.200369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.989180,-37.795693,44.662723,55.000868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556238,1.552764,0.303223,0.025314,0.501075,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.682500,mpc,0,-126.340000,54.885000,-10.578700,-1.975984,-10.830000,-2.525000,0.251300,0.549016,6.861330,12.411384,0.457422,12.411384,6.861330,-0.080000,0.620000,15,39,15.336146,38.507998,15.336146,38.507998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.103943,-35.957500,50.226866,58.090303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588703,1.645630,0.239171,0.032407,0.501057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.692516,mpc,0,-126.340000,54.885000,-10.495709,-1.918421,-10.760000,-2.435000,0.264291,0.516579,6.068465,8.873987,0.579401,8.873987,6.068465,-0.070000,0.440000,24,77,24.339581,76.714757,24.339581,76.714757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.026124,-33.921596,47.831433,57.166047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560994,1.766058,0.284775,0.030345,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.702648,mpc,0,-126.340000,54.885000,-10.410049,-1.865039,-10.690000,-2.385000,0.279951,0.519961,6.495393,2.043152,0.579401,2.043152,6.495393,0.020000,0.600000,11,112,10.940764,112.449997,10.940764,112.449997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.804682,-33.087978,48.122605,59.141485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609895,1.727028,0.275977,0.030851,0.500616,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.713114,mpc,0,-126.340000,54.885000,-10.319630,-1.815089,-10.620000,-2.375000,0.300370,0.559911,6.922320,-1.128308,0.091484,-1.128308,6.922320,0.070000,0.810000,3,112,3.138548,112.450000,3.138548,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.598564,-34.544363,43.031748,57.458515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568277,1.626589,0.352914,0.026329,0.500902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.722488,mpc,0,-126.340000,54.885000,-10.236865,-1.774886,-10.540000,-2.365000,0.303135,0.590114,7.837164,0.030495,0.701380,0.030495,7.837164,0.060000,0.980000,-1,97,-1.060953,96.776118,-1.060953,96.776118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.417416,-35.427414,37.363230,51.068015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.030016,1.642783,0.383017,0.031670,0.500574,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.732484,mpc,0,-126.340000,54.885000,-10.146635,-1.736782,-10.460000,-2.345000,0.313365,0.608218,7.532216,3.567892,0.091484,3.567892,7.532216,0.010000,0.990000,13,63,12.825915,63.472162,12.825915,63.472162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.615554,-35.779172,32.306497,44.052245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561532,1.651067,0.264300,0.029904,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.742524,mpc,0,-126.340000,54.885000,-10.053839,-1.703504,-10.380000,-2.295000,0.326161,0.591496,7.044299,7.044299,0.396432,7.044299,7.044299,0.020000,0.830000,22,42,22.368424,41.955964,22.368424,41.955964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.695158,-34.272547,36.532696,43.157197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579040,1.716682,0.221866,0.034772,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.752487,mpc,0,-126.340000,54.885000,-9.959450,-1.675446,-10.300000,-2.225000,0.340550,0.549554,8.386070,6.434403,0.518412,6.434403,8.386070,0.070000,0.580000,10,60,9.782080,60.081054,9.782080,60.081054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.812756,-32.293721,42.037983,46.471730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567959,1.549779,0.213436,0.020730,0.501121,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.762486,mpc,0,-126.340000,54.885000,-9.862290,-1.652278,-10.200000,-2.185000,0.337710,0.532722,9.849821,0.701380,0.457422,0.701380,9.849821,0.080000,0.540000,-4,105,-3.536844,105.339992,-3.536844,105.339992,0.000000,-0.258938,0.000000,64.000000,0.000000,0.000000,-46.737638,-32.213560,38.252552,45.614963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556579,1.623777,0.256336,0.028159,0.500779,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.772493,mpc,0,-126.340000,54.885000,-9.762467,-1.634101,-10.090000,-2.205000,0.327533,0.570899,10.581696,-2.775027,0.884349,-2.775027,10.581696,0.020000,0.700000,-2,112,-1.718788,112.450000,-1.718788,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.618273,-33.773298,38.624625,53.644319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565120,1.847286,0.566348,0.070351,0.501751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008570,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.782494,mpc,0,-126.340000,54.885000,-9.659979,-1.620932,-9.970000,-2.235000,0.310021,0.614068,11.496540,-2.592058,0.518412,-2.592058,11.496540,0.010000,0.990000,-7,92,-6.658725,92.480535,-6.658725,92.480535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.900253,-35.247566,39.375081,54.642730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576286,1.548754,0.398443,0.025067,0.500976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.792516,mpc,0,-126.340000,54.885000,-9.554408,-1.612726,-9.860000,-2.235000,0.305592,0.622274,11.191592,0.945339,0.457422,0.945339,11.191592,-0.030000,0.950000,6,63,5.608182,62.700693,5.608182,62.700693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.047736,-35.870716,33.646660,46.425140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561387,1.469029,0.230980,0.016970,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.802519,mpc,0,-126.340000,54.885000,-9.446020,-1.609485,-9.740000,-2.215000,0.293980,0.605515,10.581696,2.836017,0.579401,2.836017,10.581696,-0.030000,0.800000,16,54,15.554678,53.634327,15.554678,53.634327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.654468,-34.388141,35.645148,41.854354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.606722,1.473372,0.208133,0.031317,0.504092,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.812490,mpc,0,-126.340000,54.885000,-9.334829,-1.611130,-9.620000,-2.195000,0.285171,0.583870,11.008623,2.409089,-0.030495,2.409089,11.008623,0.010000,0.710000,11,59,10.720742,58.548024,10.720742,58.548024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.586566,-32.574806,34.692391,39.630177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572093,1.853062,0.259127,0.035410,0.500759,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008237,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.822522,mpc,0,-126.340000,54.885000,-9.219656,-1.617643,-9.500000,-2.195000,0.280344,0.577357,11.008623,2.409089,0.396432,-1.860183,12.411384,0.060000,0.580000,8,66,8.129992,65.956152,8.129992,65.956152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.353717,-31.969064,30.917449,37.856061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563281,1.647439,0.216360,0.024644,0.500834,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.832526,mpc,0,-126.340000,54.885000,-9.101367,-1.628922,-9.360000,-2.235000,0.258633,0.606078,13.326228,-5.275601,0.579401,-5.275601,13.326228,0.030000,0.620000,-8,111,-8.339428,112.450000,-8.339428,112.450000,0.000000,-1.493848,0.000000,64.000000,0.000000,0.000000,-39.572008,-31.049067,31.236848,37.111473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560529,1.479859,0.226890,0.018357,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.842519,mpc,0,-126.340000,54.885000,-8.979645,-1.644880,-9.220000,-2.295000,0.240355,0.650120,14.180083,-8.081122,0.518412,-8.081122,14.180083,0.020000,0.810000,-14,112,-13.828892,112.450000,-13.828892,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.868563,-31.998942,32.387364,46.508277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552897,1.539238,0.284852,0.016591,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.852469,mpc,0,-126.340000,54.885000,-8.854772,-1.665338,-9.060000,-2.365000,0.205228,0.699662,15.521854,-4.787684,-0.091484,-4.787684,15.521854,0.040000,0.940000,-26,94,-26.133775,93.731349,-26.133775,93.731349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.871137,-32.898412,32.884557,46.054854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557908,1.495146,0.374832,0.022944,0.504472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.862522,mpc,0,-126.340000,54.885000,-8.724762,-1.690536,-8.910000,-2.385000,0.185238,0.694464,14.972947,0.274453,0.152474,0.274453,14.972947,-0.070000,0.960000,-3,49,-3.211364,45.511191,-3.211364,45.511191,0.000000,3.220158,0.000000,64.000000,0.000000,0.000000,-31.467184,-33.817963,29.292773,41.524266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556223,1.488045,0.229222,0.018897,0.500785,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.872516,mpc,0,-126.340000,54.885000,-8.591567,-1.719985,-8.750000,-2.355000,0.158433,0.635015,14.302062,3.628881,0.701380,3.628881,14.302062,-0.090000,0.740000,11,27,10.648509,26.769673,10.648509,26.769673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.428915,-31.781791,39.723234,44.236215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558624,1.598180,0.197701,0.020949,0.500538,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.882521,mpc,0,-126.340000,54.885000,-8.454159,-1.753739,-8.610000,-2.335000,0.155841,0.581261,13.326228,2.957996,1.250287,2.957996,13.326228,-0.080000,0.480000,24,47,23.719917,46.547211,23.719917,46.547211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.815507,-28.808586,46.439138,51.578187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556641,1.580504,0.202226,0.020297,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.892523,mpc,0,-126.340000,54.885000,-8.312641,-1.791618,-8.470000,-2.345000,0.157359,0.553382,13.326228,-2.592058,0.823360,-2.592058,13.326228,-0.040000,0.430000,23,92,22.786730,91.583956,22.786730,91.583956,0.000000,-0.036745,0.000000,64.000000,0.000000,0.000000,-36.503551,-25.853358,47.391465,53.333853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561540,1.472555,0.217097,0.017614,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.902524,mpc,0,-126.340000,54.885000,-8.166874,-1.833487,-8.330000,-2.395000,0.163126,0.561513,14.485031,-7.593205,0.579401,-7.593205,14.485031,0.050000,0.620000,5,112,4.654655,112.450000,4.654655,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.660441,-25.667877,49.451000,58.107993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557441,1.553519,0.248847,0.021845,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.912515,mpc,0,-126.340000,54.885000,-8.016925,-1.879147,-8.170000,-2.465000,0.153075,0.585853,15.277895,-7.654195,-0.091484,-7.654195,15.277895,0.060000,0.870000,-1,93,-0.859758,92.707925,-0.859758,92.707925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.995312,-27.436985,43.329625,55.182011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554949,1.464979,0.385190,0.022228,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.922524,mpc,0,-126.340000,54.885000,-7.862275,-1.928571,-8.010000,-2.525000,0.147725,0.596429,16.253729,-3.994819,1.250287,-3.994819,16.253729,0.020000,0.930000,1,54,1.366410,54.328171,1.366410,54.328171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.691574,-28.286236,38.056899,46.943043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558788,1.466825,0.234761,0.017866,0.501052,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.932521,mpc,0,-126.340000,54.885000,-7.703340,-1.981438,-7.840000,-2.545000,0.136660,0.563562,16.070760,0.701380,0.823360,0.701380,16.070760,0.000000,0.740000,12,26,11.896734,25.644295,11.896734,25.644295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.867877,-27.391879,36.134821,40.076146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557014,1.604984,0.202907,0.037788,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.942487,mpc,0,-126.340000,54.885000,-7.540389,-2.037446,-7.670000,-2.535000,0.129611,0.497554,16.863625,0.640391,0.457422,0.640391,16.863625,0.020000,0.500000,8,38,8.219149,37.818393,8.219149,37.818393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.675074,-25.029951,43.014879,44.191413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563917,1.542421,0.208290,0.031711,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.952487,mpc,0,-126.340000,54.885000,-7.372320,-2.096773,-7.500000,-2.555000,0.127680,0.458227,17.534511,-3.994819,0.396432,-3.994819,17.534511,0.040000,0.390000,3,80,3.410272,80.376720,3.410272,80.376720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.320708,-23.788454,45.019698,46.929631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564201,1.604325,0.212435,0.020055,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.962489,mpc,0,-126.340000,54.885000,-7.199610,-2.159054,-7.300000,-2.625000,0.100390,0.465946,18.998261,-8.752008,1.067318,-8.752008,18.998261,0.030000,0.540000,-7,106,-7.356910,106.229339,-7.356910,106.229339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.920206,-23.632824,46.819321,53.781388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570744,1.743135,0.295572,0.038169,0.500704,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.972487,mpc,0,-126.340000,54.885000,-7.022376,-2.224035,-7.120000,-2.715000,0.097624,0.490965,18.754303,-8.752008,1.067318,-8.752008,18.754303,0.000000,0.780000,2,86,2.433515,86.180248,2.433515,86.180248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.895277,-24.857333,45.539138,56.824679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548522,1.450975,0.243391,0.017048,0.500422,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.982483,mpc,0,-126.340000,54.885000,-6.840549,-2.291531,-6.920000,-2.775000,0.079451,0.483469,18.876282,-5.153621,1.006328,-5.153621,18.876282,-0.020000,0.860000,9,46,9.111575,45.982149,9.111575,45.982149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.519300,-24.537164,46.388939,52.702992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546981,1.428635,0.185139,0.016474,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.992483,mpc,0,-126.340000,54.885000,-6.654058,-2.361355,-6.720000,-2.795000,0.065942,0.433645,18.876282,-0.884349,1.250287,-0.884349,18.876282,-0.010000,0.680000,14,19,13.939541,19.300207,13.939541,19.300207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.042415,-22.522074,48.039525,49.500831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546922,1.436327,0.194172,0.016255,0.500631,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.002482,mpc,0,-126.340000,54.885000,-6.463019,-2.433252,-6.520000,-2.825000,0.056981,0.391748,18.937271,-1.189297,0.640391,-1.189297,18.937271,0.030000,0.420000,13,39,13.195771,38.998245,13.195771,38.998245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.047418,-19.723944,54.358067,57.304680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540363,1.436729,0.167999,0.015644,0.500228,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.012489,mpc,0,-126.340000,54.885000,-6.267306,-2.507057,-6.330000,-2.865000,0.062694,0.357943,19.486178,-4.909663,0.945339,-4.909663,19.486178,0.070000,0.350000,8,73,7.600064,72.587510,7.600064,72.587510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.973817,-17.662973,55.458124,54.874056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572266,1.584826,0.201877,0.028534,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.022486,mpc,0,-126.340000,54.885000,-6.067328,-2.582405,-6.120000,-2.945000,0.052672,0.362595,21.071908,-9.910810,0.701380,-9.910810,21.071908,0.070000,0.490000,-5,102,-4.505094,101.843660,-4.505094,101.843660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.607438,-16.466037,55.817209,59.141211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565131,1.446447,0.242892,0.017207,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.032484,mpc,0,-126.340000,54.885000,-5.862965,-2.659130,-5.900000,-3.035000,0.037035,0.375870,21.071908,-10.093779,1.128308,-10.093779,21.071908,0.010000,0.740000,5,83,5.232260,82.732716,5.232260,82.732716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.714867,-16.859912,53.313445,61.335569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553749,1.491241,0.294589,0.022252,0.500808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.042488,mpc,0,-126.340000,54.885000,-5.654165,-2.737044,-5.690000,-3.115000,0.035835,0.377956,20.949928,-5.519559,1.860183,-5.519559,20.949928,-0.010000,0.800000,15,39,15.266371,38.718990,15.266371,38.718990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.883200,-15.756260,54.788319,56.917161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560079,1.833818,1.068086,0.040884,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.052485,mpc,0,-126.340000,54.885000,-5.441344,-2.815787,-5.490000,-3.145000,0.048656,0.329213,19.791126,-1.189297,0.823360,-1.189297,19.791126,0.030000,0.650000,28,10,28.031677,10.179387,28.031677,10.179387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.756857,-13.118633,56.784327,58.731426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565775,1.767960,0.237134,0.034168,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.062490,mpc,0,-126.340000,54.885000,-5.224309,-2.895227,-5.280000,-3.155000,0.055691,0.259773,20.583991,-1.006328,-0.213464,-1.006328,20.583991,0.110000,0.340000,17,29,17.166133,28.989370,17.166133,28.989370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.987922,-10.179050,63.321467,68.550252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567670,2.552138,0.265469,0.044202,0.501261,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.072497,mpc,0,-126.340000,54.885000,-5.003304,-2.975076,-5.060000,-3.195000,0.056696,0.219924,21.559824,-5.519559,1.006328,-5.519559,21.559824,0.160000,0.200000,5,74,4.529414,76.166379,4.529414,76.166379,0.000000,-2.177009,0.000000,64.000000,0.000000,0.000000,-3.753347,-8.826385,71.707928,69.692063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571367,1.760516,0.236699,0.034442,0.501058,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.082494,mpc,0,-126.340000,54.885000,-4.778772,-3.054978,-4.830000,-3.285000,0.051228,0.230022,22.962585,-10.642686,1.555235,-10.642686,22.962585,0.100000,0.410000,1,103,0.555787,102.588638,0.555787,102.588638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.195533,-7.837615,69.101030,70.920352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571063,1.821274,0.303468,0.037426,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008246,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.092500,mpc,0,-126.340000,54.885000,-4.550435,-3.134840,-4.570000,-3.395000,0.019565,0.260160,23.633471,-10.703675,1.677214,-10.703675,23.633471,0.070000,0.700000,-2,82,-1.526064,81.582938,-1.526064,81.582938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.373215,-7.709805,66.002918,71.477907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592182,1.735876,0.314382,0.026452,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.102491,mpc,0,-126.340000,54.885000,-4.319087,-3.214200,-4.350000,-3.465000,0.030913,0.250800,22.779616,-6.373413,1.433256,-6.373413,22.779616,0.010000,0.800000,19,37,19.089615,36.256602,19.089615,36.256602,0.000000,0.326336,0.000000,64.000000,0.000000,0.000000,0.966494,-6.339368,63.717270,64.815905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565923,1.680707,0.241314,0.030455,0.501004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.112488,mpc,0,-126.340000,54.885000,-4.084404,-3.292989,-4.130000,-3.505000,0.045596,0.212011,20.583991,-1.189297,1.616224,-1.189297,20.583991,0.040000,0.600000,42,8,41.969113,7.739788,41.969113,7.739788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.506114,-3.155320,64.291492,67.897580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564957,1.760397,0.237102,0.030467,0.500805,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.122487,mpc,0,-126.340000,54.885000,-3.846714,-3.370914,-3.910000,-3.525000,0.063286,0.154086,21.071908,-1.006328,1.006328,-1.006328,21.071908,0.260000,0.320000,16,26,15.710487,26.132867,15.710487,26.132867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.152639,0.279969,70.380369,76.812688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562646,1.504726,0.220430,0.022141,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.132487,mpc,0,-126.340000,54.885000,-3.606266,-3.447720,-3.680000,-3.565000,0.073734,0.117280,22.352689,-4.909663,0.823360,-4.909663,22.352689,0.290000,0.230000,2,65,1.587561,65.358396,1.587561,65.358396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.883787,-0.236246,81.671843,76.159470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555676,1.716658,0.224217,0.030665,0.501131,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.142493,mpc,0,-126.340000,54.885000,-3.363222,-3.523184,-3.460000,-3.645000,0.096778,0.121816,23.267533,-10.581696,1.433256,-10.581696,23.267533,0.130000,0.400000,16,101,15.578409,100.645151,15.578409,100.645151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.503111,0.595681,73.823198,72.698336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576158,1.776343,0.291798,0.038127,0.500756,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.152488,mpc,0,-126.340000,54.885000,-3.118211,-3.596947,-3.230000,-3.755000,0.111789,0.158053,22.840606,-10.703675,1.555235,-10.703675,22.840606,0.100000,0.730000,26,79,26.469881,78.897778,26.469881,78.897778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.355879,1.368799,72.874488,73.632302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568629,2.804814,0.308723,0.044081,0.533484,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009271,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.162485,mpc,0,-126.340000,54.885000,-2.871239,-3.668851,-3.000000,-3.835000,0.128761,0.166149,22.047741,-6.129455,2.104141,-6.129455,22.047741,0.140000,0.800000,33,37,33.277839,37.125938,33.277839,37.125938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.760381,5.215124,78.875559,80.462397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565978,1.677549,0.300448,0.036478,0.501142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.172492,mpc,0,-126.340000,54.885000,-2.622382,-3.738715,-2.770000,-3.865000,0.147618,0.126285,23.267533,-1.067318,1.921172,-1.067318,23.267533,0.220000,0.600000,18,10,17.868132,10.428927,17.868132,10.428927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.638824,9.551888,82.383288,86.014152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570814,1.749405,0.239908,0.030444,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.182490,mpc,0,-126.340000,54.885000,-2.372406,-3.806172,-2.530000,-3.885000,0.157594,0.078828,25.158211,-1.494245,1.189297,-1.494245,25.158211,0.240000,0.350000,0,33,0.254115,33.457245,0.254115,33.457245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.302518,12.483190,90.831782,91.645343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.993315,1.802193,0.252517,0.043700,0.589282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.192495,mpc,0,-126.340000,54.885000,-2.121220,-3.871102,-2.270000,-3.925000,0.148780,0.053898,26.621961,-4.665705,1.311276,-4.665705,26.621961,0.140000,0.280000,-2,68,-1.618666,67.550345,-1.618666,67.550345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.841322,15.345528,82.124354,86.278137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578100,1.834560,0.250845,0.040579,0.504385,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.202503,mpc,0,-126.340000,54.885000,-1.869272,-3.933243,-2.000000,-4.005000,0.130728,0.071757,26.378003,-9.361904,1.555235,-9.361904,26.378003,0.070000,0.430000,6,99,6.127456,98.924924,6.127456,98.924924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.670479,18.522790,76.167784,84.004179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599859,1.703041,0.287519,0.043127,0.504539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.214116,mpc,0,-126.340000,54.885000,-1.576499,-4.001541,-1.680000,-4.105000,0.103501,0.103459,26.804930,-8.569039,2.104141,-8.569039,26.804930,0.040000,0.730000,4,73,3.725965,73.392481,3.725965,73.392481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.341879,19.947054,75.744842,84.145459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594471,1.762881,0.293600,0.040210,0.505962,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.222488,mpc,0,-126.340000,54.885000,-1.365414,-4.048068,-1.460000,-4.145000,0.094586,0.096932,26.804930,-8.569039,1.982162,-4.848673,25.463159,0.050000,0.790000,1,69,0.917489,68.835515,0.917489,68.835515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.554955,25.385549,76.724958,89.764272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576712,1.790721,0.226468,0.067229,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.232494,mpc,0,-126.340000,54.885000,-1.113495,-4.100495,-1.200000,-4.165000,0.086505,0.064505,25.036232,1.128308,1.799193,1.128308,25.036232,0.050000,0.710000,18,24,17.881743,-2.459193,17.881743,-2.459193,0.000000,26.294707,0.000000,64.000000,0.000000,0.000000,-12.836981,27.175502,70.807821,80.663217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596247,1.676728,0.227137,0.031751,0.501926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.242525,mpc,0,-126.340000,54.885000,-0.861610,-4.149404,-0.940000,-4.145000,0.078390,-0.004404,24.914252,3.506902,1.799193,3.506902,24.914252,0.080000,0.500000,15,-8,15.341961,-7.731720,15.341961,-7.731720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.907699,28.614724,67.743735,83.785577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.876579,1.930059,0.220694,0.030577,0.528177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.252484,mpc,0,-126.340000,54.885000,-0.612600,-4.194148,-0.680000,-4.125000,0.067400,-0.069148,25.402169,1.982162,1.982162,1.982162,25.402169,0.130000,0.250000,2,24,1.941947,23.717130,1.941947,23.717130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.904173,29.922008,84.595350,100.884785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557928,1.468694,0.193937,0.016803,0.500355,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.262482,mpc,0,-126.340000,54.885000,-0.364033,-4.235066,-0.430000,-4.145000,0.065967,-0.090066,25.768107,-4.726694,1.555235,-4.726694,25.768107,0.100000,0.170000,-2,69,-2.352679,89.717951,-2.352679,89.717951,0.000000,-21.000821,0.000000,64.000000,0.000000,0.000000,-22.667409,31.495702,86.998406,101.983194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548184,1.459861,0.188631,0.015808,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.272486,mpc,0,-126.340000,54.885000,-0.117141,-4.271818,-0.170000,-4.225000,0.052859,-0.046818,25.585138,-11.191592,1.921172,-11.191592,25.585138,0.060000,0.390000,-2,112,-1.998894,112.450000,-1.998894,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.219572,33.615620,89.165806,105.234499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551605,1.494334,0.233347,0.020146,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.282517,mpc,0,-126.340000,54.885000,0.128247,-4.304301,0.090000,-4.325000,0.038247,0.020699,24.792273,-11.191592,1.189297,-11.191592,24.792273,0.060000,0.740000,0,112,-0.156693,112.450000,-0.156693,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.806011,33.396904,94.652807,110.374344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557218,1.568490,0.299202,0.017378,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.292517,mpc,0,-126.340000,54.885000,0.370294,-4.332169,0.340000,-4.395000,0.030294,0.062831,22.962585,-4.055809,2.165131,-4.055809,22.962585,0.040000,0.940000,16,67,16.383949,46.299792,16.383949,46.299792,0.000000,21.150208,0.000000,64.000000,0.000000,0.000000,-33.770673,34.409547,100.877268,119.318964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552063,1.505089,0.326800,0.021178,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.302520,mpc,0,-126.340000,54.885000,0.609487,-4.355393,0.570000,-4.395000,0.039487,0.039607,21.681804,4.055809,1.860183,4.055809,21.681804,0.070000,0.840000,25,22,24.743510,-10.683563,24.743510,-10.683563,0.000000,33.133563,0.000000,64.000000,0.000000,0.000000,-43.861313,36.841880,102.596443,127.169342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588244,1.537710,0.217550,0.030762,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.312517,mpc,0,-126.340000,54.885000,0.845207,-4.373817,0.780000,-4.345000,0.065207,-0.028817,20.218053,8.812998,1.616224,8.812998,20.218053,0.160000,0.500000,27,-22,26.985867,-22.399159,26.985867,-22.399159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.523928,37.590831,101.808012,126.967333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563363,1.507950,0.218484,0.020453,0.504886,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.322518,mpc,0,-126.340000,54.885000,1.077336,-4.387337,0.990000,-4.275000,0.087336,-0.112337,19.791126,5.885497,1.555235,5.885497,19.791126,0.210000,0.130000,22,23,21.892641,30.013485,21.892641,30.013485,0.000000,-7.412645,0.000000,64.000000,0.000000,0.000000,-57.310849,38.996188,111.877110,138.296136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560459,1.486670,0.220025,0.021667,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.332608,mpc,0,-126.340000,54.885000,1.307390,-4.395882,1.210000,-4.265000,0.097390,-0.130882,20.949928,-3.201954,1.128308,-3.201954,20.949928,0.240000,0.070000,1,68,0.981735,112.450000,0.981735,112.450000,0.000000,-44.849159,0.000000,64.000000,0.000000,0.000000,-59.482063,40.394479,109.839474,132.345979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.662132,1.596171,0.296866,0.022181,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.342522,mpc,0,-126.340000,54.885000,1.529032,-4.399191,1.420000,-4.335000,0.109032,-0.064191,22.352689,-9.666852,1.616224,-9.666852,22.352689,0.160000,0.310000,-8,112,-8.121957,112.450000,-8.121957,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.945508,42.759221,108.844575,130.109370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556860,1.476203,0.249482,0.019323,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.352516,mpc,0,-126.340000,54.885000,1.747702,-4.397331,1.640000,-4.425000,0.107702,0.027669,21.986752,-10.398727,2.287110,-10.398727,21.986752,0.100000,0.670000,-5,112,-4.614153,112.450000,-4.614153,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.594649,44.047807,113.186577,136.720855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555443,1.987265,0.442252,0.053674,0.501387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008557,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.362920,mpc,0,-126.340000,54.885000,1.969841,-4.389765,1.880000,-4.495000,0.089841,0.105235,21.071908,-5.336590,2.043152,-5.336590,21.071908,0.060000,0.940000,2,95,1.867722,95.062121,1.867722,95.062121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.633072,46.834570,119.495658,146.539349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579366,1.689677,0.310827,0.028710,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.372521,mpc,0,-126.340000,54.885000,2.169527,-4.377623,2.090000,-4.495000,0.079527,0.117377,20.218053,3.018985,1.311276,3.018985,20.218053,0.050000,0.970000,7,50,6.907007,29.183451,6.907007,29.183451,0.000000,20.878670,0.000000,64.000000,0.000000,0.000000,-75.429236,48.480781,121.934436,147.159062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558547,1.657499,0.262565,0.032612,0.504158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.382498,mpc,0,-126.340000,54.885000,2.371311,-4.359700,2.290000,-4.415000,0.081311,0.055300,18.937271,11.740498,1.433256,11.740498,18.937271,0.080000,0.730000,12,5,11.708444,-23.135632,11.708444,-23.135632,0.000000,28.197753,0.000000,64.000000,0.000000,0.000000,-84.840472,47.327675,121.075872,146.318286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576940,2.003244,0.321299,0.043523,0.501532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008478,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.392499,mpc,0,-126.340000,54.885000,2.567411,-4.336260,2.480000,-4.295000,0.087411,-0.041260,18.022427,13.814145,1.738204,13.814145,18.022427,0.070000,0.410000,17,-17,16.563226,-17.011912,16.563226,-17.011912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.586457,44.139827,116.684875,141.409776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592948,1.511553,0.213446,0.023126,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.402488,mpc,0,-126.340000,54.885000,2.756750,-4.307347,2.660000,-4.205000,0.096750,-0.102347,17.107583,8.630029,1.799193,8.630029,17.107583,0.130000,0.080000,10,28,9.917909,53.855170,9.917909,53.855170,0.000000,-25.867082,0.000000,64.000000,0.000000,0.000000,-101.451959,42.692567,116.923126,143.557017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560929,1.925424,0.334555,0.042949,0.501348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008379,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.415123,mpc,0,-126.340000,54.885000,2.986487,-4.262856,2.910000,-4.195000,0.076487,-0.067856,16.802635,-5.946486,1.311276,-5.946486,16.802635,0.120000,0.130000,-1,73,-1.045716,112.450000,-1.045716,112.450000,0.000000,-39.461912,0.000000,64.000000,0.000000,0.000000,-106.433420,44.588118,115.228396,137.557601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.547962,1.658599,0.275749,0.026550,0.502241,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010022,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.425178,mpc,0,-126.340000,54.885000,3.161142,-4.221119,3.050000,-4.265000,0.111142,0.043881,16.802635,-11.496540,1.006328,-11.496540,16.802635,0.130000,0.340000,-5,112,-5.423965,112.450000,-5.423965,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.720225,48.166275,115.807998,137.355207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.894439,1.843368,0.369887,0.059255,0.500971,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.435242,mpc,0,-126.340000,54.885000,3.328381,-4.173732,3.230000,-4.385000,0.098381,0.211268,16.863625,-13.326228,0.640391,-13.326228,16.863625,0.080000,0.760000,-13,112,-12.932807,112.450000,-12.932807,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.001822,50.841749,122.000837,143.282357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568522,1.639712,0.295770,0.023920,0.500883,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.445240,mpc,0,-126.340000,54.885000,3.486768,-4.121109,3.400000,-4.485000,0.086768,0.363891,15.460864,-9.361904,0.884349,-9.361904,15.460864,0.050000,0.910000,-8,112,-7.549529,112.450000,-7.549529,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.102100,54.400880,126.744438,149.232993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556988,1.491421,0.282409,0.021292,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.455239,mpc,0,-126.340000,54.885000,3.637199,-4.062976,3.550000,-4.515000,0.087199,0.452024,13.326228,0.213464,1.982162,0.213464,13.326228,0.050000,1.020000,5,112,4.578201,112.450000,4.578201,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.924029,55.456828,128.689131,150.460196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550153,1.431094,0.410066,0.017797,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.465240,mpc,0,-126.340000,54.885000,3.779436,-3.999370,3.690000,-4.455000,0.089436,0.455630,12.533363,9.727842,1.067318,9.727842,12.533363,0.040000,1.130000,8,67,8.212209,40.114231,8.212209,40.114231,0.000000,27.335769,0.000000,64.000000,0.000000,0.000000,-110.552207,52.213299,125.031167,143.911931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556015,1.762450,0.406127,0.033182,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.475242,mpc,0,-126.340000,54.885000,3.913288,-3.930329,3.800000,-4.295000,0.113288,0.364671,10.215758,20.523001,1.067318,20.523001,10.215758,0.060000,0.910000,24,22,23.728511,-33.802245,23.728511,-33.802245,0.000000,56.252245,0.000000,64.000000,0.000000,0.000000,-109.378013,45.073909,121.920996,140.480646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568492,1.514832,0.207065,0.017238,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.485238,mpc,0,-126.340000,54.885000,4.038450,-3.855977,3.910000,-4.075000,0.128450,0.219023,8.752008,24.792273,1.494245,24.792273,8.752008,0.070000,0.570000,31,-23,31.057143,-48.743762,31.057143,-48.743762,0.000000,26.193762,0.000000,64.000000,0.000000,0.000000,-107.757192,34.530412,114.155204,135.572014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555956,1.492715,0.211469,0.022237,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.495279,mpc,0,-126.340000,54.885000,4.155334,-3.775980,3.990000,-3.855000,0.165334,0.079020,7.105289,21.803783,1.006328,21.803783,7.105289,0.140000,0.160000,31,3,31.243855,2.512976,31.243855,2.512976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.237209,26.071676,113.607658,139.124480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602656,1.607324,0.220848,0.028312,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.505240,mpc,0,-126.340000,54.885000,4.262404,-3.691425,4.060000,-3.715000,0.202404,0.023575,6.068465,11.313571,0.762370,11.313571,6.068465,0.200000,0.030000,24,48,23.837213,100.919155,23.837213,100.919155,0.000000,-53.406179,0.000000,64.000000,0.000000,0.000000,-103.902962,20.752509,117.399128,148.883941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559123,1.548098,0.225940,0.025324,0.500712,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.515241,mpc,0,-126.340000,54.885000,4.360859,-3.601429,4.130000,-3.675000,0.230859,0.073571,7.044299,-0.701380,0.579401,-0.701380,7.044299,0.250000,0.190000,0,93,0.029726,112.450000,0.029726,112.450000,0.000000,-19.937024,0.000000,64.000000,0.000000,0.000000,-102.194877,22.501360,122.126662,148.516894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559500,1.467600,0.238421,0.025413,0.500501,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.525271,mpc,0,-126.340000,54.885000,4.450388,-3.506141,4.210000,-3.725000,0.240388,0.218859,6.861330,-7.471226,0.335443,-7.471226,6.861330,0.200000,0.530000,2,112,1.509330,112.450000,1.509330,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.319631,27.457564,119.452898,146.698719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556901,1.486298,0.242350,0.021316,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.535241,mpc,0,-126.340000,54.885000,4.530158,-3.406539,4.280000,-3.785000,0.250158,0.378461,5.763517,-7.227268,1.067318,-7.227268,5.763517,0.140000,0.840000,5,112,5.257057,112.450000,5.257057,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.359106,33.801781,125.432011,153.460512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553032,1.581683,0.300206,0.023124,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.545240,mpc,0,-126.340000,54.885000,4.600869,-3.301866,4.330000,-3.805000,0.270869,0.503134,3.384923,-0.762370,0.213464,-0.762370,3.384923,0.110000,0.980000,22,112,21.779265,112.450000,21.779265,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.057135,39.364446,127.070968,154.812935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560221,1.484551,0.275427,0.023298,0.510689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.555241,mpc,0,-126.340000,54.885000,4.662233,-3.192537,4.360000,-3.775000,0.302233,0.582463,2.043152,7.532216,0.640391,7.532216,2.043152,0.110000,1.050000,30,112,29.940136,112.450000,29.940136,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.880040,41.383455,127.051911,153.617326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555214,1.572466,0.300230,0.025850,0.500824,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.565241,mpc,0,-126.340000,54.885000,4.714223,-3.078707,4.380000,-3.645000,0.334223,0.566293,0.640391,15.704823,0.091484,15.704823,0.640391,0.190000,1.050000,29,67,28.934748,54.033376,28.934748,54.033376,0.000000,13.416624,0.000000,64.000000,0.000000,0.000000,-100.283865,39.058012,123.287118,146.791288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551971,1.491507,0.370093,0.023121,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.575241,mpc,0,-126.340000,54.885000,4.756856,-2.960510,4.390000,-3.435000,0.366856,0.474490,-0.213464,23.816440,0.396432,23.816440,-0.213464,0.280000,0.900000,22,22,21.900673,-5.890869,21.900673,-5.890869,0.000000,28.340869,0.000000,64.000000,0.000000,0.000000,-100.534128,33.575392,121.026059,146.208182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558387,1.474549,0.218612,0.021071,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.585264,mpc,0,-126.340000,54.885000,4.790226,-2.837819,4.400000,-3.175000,0.390226,0.337181,-0.945339,26.438993,1.616224,26.438993,-0.945339,0.280000,0.540000,23,-6,22.996675,-6.044457,22.996675,-6.044457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.745988,25.512567,118.795343,149.401278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542171,1.469372,0.208618,0.019353,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.595244,mpc,0,-126.340000,54.885000,4.814195,-2.711631,4.400000,-2.945000,0.414195,0.233369,-0.213464,22.108731,0.823360,22.108731,-0.213464,0.260000,0.230000,12,39,12.211997,49.692335,12.211997,49.692335,0.000000,-10.736792,0.000000,64.000000,0.000000,0.000000,-102.190032,19.742846,119.155036,149.246556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563904,1.537027,0.217699,0.025728,0.503452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.605240,mpc,0,-126.340000,54.885000,4.829028,-2.581350,4.400000,-2.785000,0.429028,0.203650,-0.640391,11.557530,-0.030495,11.557530,-0.640391,0.210000,0.230000,11,84,11.352138,112.450000,11.352138,112.450000,0.000000,-28.494457,0.000000,64.000000,0.000000,0.000000,-102.497752,17.303700,111.328920,138.743035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568634,1.761416,0.257302,0.035307,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.615245,mpc,0,-126.340000,54.885000,4.834780,-2.447273,4.400000,-2.725000,0.434780,0.277727,-0.030495,2.287110,-0.640391,2.287110,-0.030495,0.180000,0.460000,1,112,0.568728,112.450000,0.568728,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.227530,18.832145,112.519776,134.573521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567517,1.511307,0.232398,0.024428,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.625244,mpc,0,-126.340000,54.885000,4.831567,-2.309746,4.400000,-2.715000,0.431567,0.405254,-1.677214,-1.555235,0.701380,-1.555235,-1.677214,0.150000,0.800000,8,112,8.113086,112.450000,8.113086,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.958460,22.476414,113.237976,131.648680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559888,1.519924,0.291291,0.024159,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.635240,mpc,0,-126.340000,54.885000,4.819553,-2.168937,4.390000,-2.695000,0.429553,0.526063,-2.470079,1.738204,1.006328,1.738204,-2.470079,0.120000,0.960000,10,112,10.207586,112.450000,10.207586,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.455570,26.758564,113.769423,131.912666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555089,1.535732,0.293962,0.023722,0.501907,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.645241,mpc,0,-126.340000,54.885000,4.798901,-2.024923,4.360000,-2.635000,0.438901,0.610077,-4.116798,6.251434,0.945339,6.251434,-4.116798,0.130000,1.030000,17,112,16.898365,112.450000,16.898365,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.415600,29.640572,110.603425,127.826316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554006,1.478133,0.298243,0.022959,0.500881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.655240,mpc,0,-126.340000,54.885000,4.769819,-1.878003,4.320000,-2.535000,0.449819,0.656997,-4.543725,12.594353,-0.274453,12.594353,-4.543725,0.140000,1.070000,15,112,14.847592,112.449907,14.847592,112.449907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.324791,29.537612,106.383437,121.611039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554782,1.536734,0.529682,0.023044,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.665240,mpc,0,-126.340000,54.885000,4.732521,-1.728329,4.290000,-2.365000,0.442521,0.636671,-4.665705,17.046594,-0.335443,17.046594,-4.665705,0.160000,1.060000,7,78,6.958872,78.445931,6.958872,78.445931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.046621,26.316001,100.136752,115.707321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553423,1.488634,0.308260,0.023170,0.503367,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.675241,mpc,0,-126.340000,54.885000,4.687248,-1.576108,4.250000,-2.155000,0.437248,0.578892,-4.238777,22.962585,0.518412,22.962585,-4.238777,0.140000,0.930000,0,37,0.423010,36.615277,0.423010,36.615277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.850733,21.880603,96.711123,113.030208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555475,1.479982,0.195448,0.021552,0.500514,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.685271,mpc,0,-126.340000,54.885000,4.634101,-1.421103,4.210000,-1.915000,0.424101,0.493897,-5.031642,23.938419,0.945339,23.938419,-5.031642,0.120000,0.630000,3,48,2.838481,47.752091,2.838481,47.752091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.822528,17.980460,95.174718,111.134167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555371,1.560811,0.204531,0.026897,0.502728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.695240,mpc,0,-126.340000,54.885000,4.573882,-1.264936,4.180000,-1.695000,0.393882,0.430064,-4.116798,19.730136,-0.030495,19.730136,-4.116798,0.140000,0.490000,-17,91,-17.437954,90.914920,-17.437954,90.914920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.560170,13.444022,86.443663,102.153841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551395,1.485146,0.203852,0.022055,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.705354,mpc,0,-126.340000,54.885000,4.505563,-1.104562,4.150000,-1.525000,0.355563,0.420438,-3.140965,13.204249,-0.457422,13.204249,-3.140965,0.110000,0.630000,-35,112,-34.842591,112.450000,-34.842591,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.117494,8.717852,80.172319,101.867218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596222,1.581127,0.239171,0.018022,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.715238,mpc,0,-126.340000,54.885000,4.432095,-0.946177,4.130000,-1.405000,0.302095,0.458823,-2.409089,12.106436,-0.030495,12.106436,-2.409089,0.060000,0.860000,-47,112,-46.850393,112.450000,-46.850393,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.750472,5.055063,80.484422,103.838187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544720,1.557781,0.288640,0.023620,0.503123,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.725239,mpc,0,-126.340000,54.885000,4.351347,-0.784436,4.100000,-1.265000,0.251347,0.480564,-3.811850,14.241072,1.006328,14.241072,-3.811850,-0.160000,0.960000,-16,105,-16.145387,104.593578,-16.145387,104.593578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.645285,3.109006,81.654855,102.090743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556395,1.459275,0.299895,0.021827,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.735242,mpc,0,-126.340000,54.885000,4.264510,-0.621421,4.050000,-1.085000,0.214510,0.463579,-7.105289,18.571334,0.518412,18.571334,-7.105289,-0.280000,0.990000,23,66,23.095252,65.774679,23.095252,65.774679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.220194,1.148908,88.024810,106.591439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557928,1.463136,0.340174,0.022363,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.745240,mpc,0,-126.340000,54.885000,4.172007,-0.457420,3.970000,-0.875000,0.202007,0.417580,-8.995966,22.413679,0.030495,22.413679,-8.995966,-0.050000,0.830000,8,43,8.267024,43.217749,8.267024,43.217749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.690860,-0.532033,88.452944,106.149298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561290,1.574056,0.193328,0.022796,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.755240,mpc,0,-126.340000,54.885000,4.074195,-0.292574,3.890000,-0.645000,0.184195,0.352426,-8.630029,22.413679,-0.640391,22.413679,-8.630029,-0.060000,0.610000,1,56,0.636500,56.428496,0.636500,56.428496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.598101,-1.898266,86.957179,109.093017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553696,1.462682,0.188555,0.021289,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.765274,mpc,0,-126.340000,54.885000,3.971127,-0.126535,3.810000,-0.435000,0.161127,0.308465,-7.410237,18.937271,0.335443,18.937271,-7.410237,0.060000,0.550000,-32,87,-32.346841,86.853401,-32.346841,86.853401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.561489,-2.295966,80.946624,103.451544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554011,1.458310,0.198036,0.020749,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.775274,mpc,0,-126.340000,54.885000,3.863926,0.039367,3.750000,-0.265000,0.113926,0.304367,-6.556382,15.094927,0.579401,15.094927,-6.556382,-0.010000,0.680000,-41,108,-41.319018,107.613974,-41.319018,107.613974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.724289,-2.469199,75.950273,102.314417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551734,1.584153,0.225658,0.021225,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.785240,mpc,0,-126.340000,54.885000,3.753086,0.204898,3.690000,-0.115000,0.063086,0.319898,-5.763517,14.302062,0.396432,14.302062,-5.763517,-0.190000,0.940000,-33,93,-33.275598,92.773333,-33.275598,92.773333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.801725,-2.729690,74.491201,99.213720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556140,1.479260,0.242582,0.021962,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.795274,mpc,0,-126.340000,54.885000,3.637901,0.371551,3.630000,0.065000,0.007901,0.306551,-7.837164,17.046594,0.579401,17.046594,-7.837164,-0.290000,0.930000,-8,69,-7.965503,69.303047,-7.965503,69.303047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.753399,-1.603621,75.452873,93.302743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555803,1.486550,0.213075,0.019854,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.805245,mpc,0,-126.340000,54.885000,3.520319,0.536964,3.550000,0.265000,-0.029681,0.271964,-10.886644,20.279043,0.640391,20.279043,-10.886644,-0.210000,0.810000,6,49,5.983970,49.263623,5.983970,49.263623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.953120,-0.517346,73.576770,87.108226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566873,1.614659,0.204248,0.020854,0.501998,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.815238,mpc,0,-126.340000,54.885000,3.399828,0.702348,3.450000,0.455000,-0.050172,0.247348,-10.825654,20.766960,0.396432,20.766960,-10.825654,-0.070000,0.640000,-14,57,-14.238725,56.692282,-14.238725,56.692282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.150948,0.466785,67.534745,83.669073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545260,1.433679,0.183085,0.017891,0.500553,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.825274,mpc,0,-126.340000,54.885000,3.276643,0.867830,3.350000,0.655000,-0.073357,0.212830,-9.483883,18.144407,0.335443,18.144407,-9.483883,-0.040000,0.580000,-34,80,-34.303089,79.812971,-34.303089,79.812971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.786008,1.110394,66.190912,83.592210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560011,1.650738,0.237668,0.032949,0.501597,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.835241,mpc,0,-126.340000,54.885000,3.152613,1.031399,3.260000,0.835000,-0.107387,0.196399,-9.300914,15.155916,1.128308,15.155916,-9.300914,-0.170000,0.660000,-25,96,-24.546794,95.824825,-24.546794,95.824825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.299392,1.496364,62.875134,83.041219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561430,1.554209,0.207378,0.028299,0.502064,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.845270,mpc,0,-126.340000,54.885000,3.026590,1.195035,3.170000,0.985000,-0.143410,0.210035,-10.215758,13.997114,1.006328,13.997114,-10.215758,-0.220000,0.780000,-13,96,-13.119835,95.554556,-13.119835,95.554556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.685049,2.004049,59.119275,75.825281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556598,1.440009,0.222248,0.017569,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.855265,mpc,0,-126.340000,54.885000,2.900288,1.356959,3.070000,1.145000,-0.169712,0.211959,-11.191592,15.826802,0.823360,15.826802,-11.191592,-0.180000,0.870000,-10,71,-10.277190,71.428053,-10.277190,71.428053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.915566,2.164066,54.583086,68.770447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547146,1.496479,0.226543,0.022846,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.867115,mpc,0,-126.340000,54.885000,2.750295,1.547226,2.940000,1.355000,-0.189705,0.192226,-12.167426,18.632323,0.579401,18.632323,-12.167426,-0.130000,0.790000,-7,51,-7.183553,51.201125,-7.183553,51.201125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.147981,3.106119,52.889612,67.480755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575121,1.613280,0.216332,0.027660,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.875237,mpc,0,-126.340000,54.885000,2.647745,1.676417,2.850000,1.505000,-0.202255,0.171417,-11.191592,18.449355,0.579401,18.449355,-11.191592,-0.090000,0.680000,-20,58,-20.069125,58.352262,-20.069125,58.352262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.473796,4.400947,52.499260,70.333303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555702,1.503980,0.195604,0.020555,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.885279,mpc,0,-126.340000,54.885000,2.521679,1.834648,2.750000,1.675000,-0.228321,0.159648,-10.642686,15.765812,0.396432,15.765812,-10.642686,-0.130000,0.600000,-21,85,-21.175073,85.297260,-21.175073,85.297260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.871250,5.243446,50.962228,68.279015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554964,1.442467,0.205375,0.017287,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.895266,mpc,0,-126.340000,54.885000,2.397564,1.990224,2.640000,1.825000,-0.242436,0.165224,-10.703675,12.045446,0.396432,12.045446,-10.703675,-0.150000,0.690000,-18,108,-18.082600,107.795305,-18.082600,107.795305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.473454,5.126235,48.295576,65.011941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550912,1.535133,0.233375,0.022467,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.905268,mpc,0,-126.340000,54.885000,2.275015,2.144101,2.550000,1.945000,-0.274985,0.199101,-10.459717,10.703675,0.335443,10.703675,-10.459717,-0.150000,0.860000,-21,106,-20.573284,105.757130,-20.573284,105.757130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.351612,3.873492,48.694942,67.644268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542417,1.463300,0.278863,0.025164,0.501762,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.915269,mpc,0,-126.340000,54.885000,2.154719,2.295885,2.460000,2.075000,-0.305281,0.220885,-10.764665,13.082270,0.335443,13.082270,-10.764665,-0.170000,0.980000,-14,75,-14.031286,75.457218,-14.031286,75.457218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.020211,2.755445,50.036450,68.763920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561238,1.473344,0.258002,0.022132,0.500647,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.925269,mpc,0,-126.340000,54.885000,2.037154,2.445453,2.350000,2.235000,-0.312846,0.210453,-10.825654,15.765812,1.067318,15.765812,-10.825654,-0.150000,0.880000,-11,58,-11.177874,58.099004,-11.177874,58.099004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.078573,3.305336,54.834688,73.113451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556527,1.465787,0.205643,0.020662,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.935247,mpc,0,-126.340000,54.885000,1.923023,2.592384,2.250000,2.405000,-0.326977,0.187384,-11.252582,17.351542,0.762370,17.351542,-11.252582,-0.120000,0.720000,-7,55,-7.062276,54.701479,-7.062276,54.701479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.244389,3.276012,53.022607,73.613115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592140,1.738949,0.235402,0.028652,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.945241,mpc,0,-126.340000,54.885000,1.812358,2.737118,2.150000,2.575000,-0.337642,0.162118,-10.032790,15.216906,0.823360,15.216906,-10.032790,-0.100000,0.620000,-16,76,-16.452611,76.423341,-16.452611,76.423341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.175479,3.210769,51.117039,70.010480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557859,1.610107,0.214557,0.023022,0.500911,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.955267,mpc,0,-126.340000,54.885000,1.705469,2.879756,2.060000,2.715000,-0.354531,0.164756,-9.422894,10.947634,0.823360,10.947634,-9.422894,-0.090000,0.650000,-21,108,-21.199425,107.697218,-21.199425,107.697218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.201611,2.278899,48.512729,64.195403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563119,1.772007,0.241929,0.035546,0.500683,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.965243,mpc,0,-126.340000,54.885000,1.603651,3.019059,1.980000,2.825000,-0.376349,0.194059,-8.752008,9.178935,1.128308,9.178935,-8.752008,-0.150000,0.830000,-17,108,-16.727647,107.836175,-16.727647,107.836175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.157533,0.068123,46.167592,65.414287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572088,1.612042,0.297069,0.022669,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.975241,mpc,0,-126.340000,54.885000,1.506591,3.155939,1.900000,2.935000,-0.393409,0.220939,-8.447060,11.069613,1.006328,11.069613,-8.447060,-0.150000,0.960000,-14,81,-14.169371,80.668128,-14.169371,80.668128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.929654,-1.944043,46.555468,65.174080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568857,2.452875,0.314049,0.035300,0.501620,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.985238,mpc,0,-126.340000,54.885000,1.414932,3.290014,1.830000,3.075000,-0.415068,0.215014,-7.898153,14.850968,1.250287,14.850968,-7.898153,-0.140000,0.950000,-14,46,-14.220049,46.226120,-14.220049,46.226120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.281530,-3.147364,51.754785,68.067462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561678,1.645477,0.225467,0.026179,0.500981,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.995270,mpc,0,-126.340000,54.885000,1.328781,3.421676,1.750000,3.245000,-0.421219,0.176676,-7.105289,17.717479,0.213464,17.717479,-7.105289,-0.130000,0.750000,-15,33,-14.650535,33.165771,-14.650535,33.165771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.433922,-3.896802,59.837472,77.959496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.157721,1.757269,0.255524,0.029596,0.501040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.005238,mpc,0,-126.340000,54.885000,1.249354,3.549568,1.690000,3.415000,-0.440646,0.134568,-6.861330,15.338885,0.884349,15.338885,-6.861330,-0.110000,0.520000,-14,67,-14.245830,66.548844,-14.245830,66.548844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.416820,-3.632295,64.950517,84.933005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569027,1.654317,0.241488,0.027641,0.501575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.015243,mpc,0,-126.340000,54.885000,1.176179,3.674969,1.630000,3.545000,-0.453821,0.129969,-5.946486,9.910810,0.213464,9.910810,-5.946486,-0.110000,0.530000,-18,109,-17.664453,108.800526,-17.664453,108.800526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.683962,-3.442008,58.060095,73.467937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573824,1.688124,0.258265,0.021774,0.500482,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.025238,mpc,0,-126.340000,54.885000,1.109995,3.797201,1.580000,3.635000,-0.470005,0.162201,-5.092632,6.495393,0.274453,6.495393,-5.092632,-0.130000,0.780000,-18,112,-18.021171,112.449956,-18.021171,112.449956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.377289,-4.666352,55.211445,73.118905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550717,1.573616,0.294670,0.017989,0.500238,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.035238,mpc,0,-126.340000,54.885000,1.051016,3.916446,1.530000,3.725000,-0.478984,0.191446,-4.970653,9.422894,0.701380,9.422894,-4.970653,-0.130000,0.970000,-11,76,-11.317979,75.762675,-11.317979,75.762675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.817750,-6.177104,54.101897,72.055439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553858,1.641155,0.327994,0.019714,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.045267,mpc,0,-126.340000,54.885000,0.999455,4.032945,1.500000,3.855000,-0.500545,0.177945,-4.848673,14.546020,0.823360,14.546020,-4.848673,-0.130000,0.930000,-4,32,-3.798330,31.841666,-3.798330,31.841666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.557122,-6.569622,58.302810,71.136201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547227,1.595578,0.209229,0.023713,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.055245,mpc,0,-126.340000,54.885000,0.955999,4.145740,1.460000,4.015000,-0.504001,0.130740,-3.994819,16.924615,0.884349,16.924615,-3.994819,-0.120000,0.660000,-2,28,-2.463381,27.761540,-2.463381,27.761540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.606815,-5.845728,62.965754,80.153227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572025,1.856561,0.262630,0.045393,0.506944,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.065250,mpc,0,-126.340000,54.885000,0.920541,4.255744,1.420000,4.155000,-0.499459,0.100744,-2.592058,13.753155,-0.274453,13.753155,-2.592058,-0.080000,0.430000,-11,69,-11.134204,69.045613,-11.134204,69.045613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.749233,-4.625376,63.890906,81.091535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571960,1.572559,0.210938,0.017937,0.500651,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.075241,mpc,0,-126.340000,54.885000,0.893496,4.362487,1.410000,4.255000,-0.516504,0.107487,-1.006328,7.654195,0.030495,7.654195,-1.006328,-0.050000,0.520000,-24,111,-24.115882,110.852764,-24.115882,110.852764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.363298,-3.948904,58.057604,68.453968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557790,1.495128,0.298689,0.025306,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.085243,mpc,0,-126.340000,54.885000,0.875017,4.466251,1.410000,4.325000,-0.534983,0.141251,0.091484,4.421746,0.091484,4.421746,0.091484,-0.120000,0.790000,-20,112,-19.579447,112.450000,-19.579447,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.723110,-4.741454,57.645338,72.948950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562400,1.547312,0.354519,0.029613,0.501545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.095244,mpc,0,-126.340000,54.885000,0.865343,4.566927,1.420000,4.405000,-0.554657,0.161927,0.274453,8.447060,0.396432,8.447060,0.274453,-0.160000,0.980000,-7,67,-7.384585,64.965901,-7.384585,64.965901,0.000000,2.484099,0.000000,64.000000,0.000000,0.000000,68.104405,-6.354412,57.196036,74.103684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571681,1.779501,0.365512,0.044201,1.285431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.105295,mpc,0,-126.340000,54.885000,0.864669,4.665024,1.430000,4.525000,-0.565331,0.140024,-0.274453,13.570186,1.006328,13.570186,-0.274453,-0.140000,0.890000,6,25,5.786958,24.612203,5.786958,24.612203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.436033,-6.255363,63.694080,76.704018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583066,1.604632,0.223683,0.026866,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.115244,mpc,0,-126.340000,54.885000,0.873089,4.759123,1.440000,4.675000,-0.566911,0.084123,0.518412,16.009771,-0.518412,16.009771,0.518412,-0.050000,0.600000,-1,21,-1.299301,21.233338,-1.299301,21.233338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.842406,-5.170880,65.856295,83.562918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575306,1.574243,0.204164,0.021819,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.125241,mpc,0,-126.340000,54.885000,0.890787,4.850705,1.460000,4.815000,-0.569213,0.035705,1.494245,12.594353,-0.091484,12.594353,1.494245,-0.040000,0.380000,-3,62,-2.864149,62.236018,-2.864149,62.236018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.599410,-3.306527,71.987401,89.250388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560063,1.517984,0.214414,0.020784,0.503220,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.135241,mpc,0,-126.340000,54.885000,0.917857,4.939380,1.490000,4.905000,-0.572143,0.034380,2.531068,6.373413,-0.030495,6.373413,2.531068,-0.010000,0.450000,-9,106,-8.825266,106.449477,-8.825266,106.449477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.801657,-1.031004,65.539869,76.146387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563064,1.473587,0.233182,0.021400,0.505213,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.145241,mpc,0,-126.340000,54.885000,0.954373,5.025173,1.520000,4.965000,-0.565627,0.060173,3.506902,3.872840,0.274453,3.872840,3.506902,-0.030000,0.730000,-6,104,-6.398820,103.906368,-6.398820,103.906368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.540349,-1.100220,61.192085,70.493753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563516,1.534949,0.281335,0.034352,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.155241,mpc,0,-126.340000,54.885000,1.000391,5.108149,1.570000,5.025000,-0.569609,0.083149,3.933829,6.312424,0.701380,6.312424,3.933829,-0.040000,0.920000,1,67,0.844597,66.555263,0.844597,66.555263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.361800,-1.286253,62.039949,70.054808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573845,1.785043,0.342918,0.039310,0.500875,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008252,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.165240,mpc,0,-126.340000,54.885000,1.055937,5.188374,1.610000,5.125000,-0.554063,0.063374,3.506902,11.557530,-0.030495,11.557530,3.506902,-0.030000,0.860000,16,23,16.382499,23.476343,16.382499,23.476343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.188706,-0.383199,65.769972,75.593901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569973,1.800367,0.249986,0.039124,0.501083,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.175253,mpc,0,-126.340000,54.885000,1.121105,5.266019,1.650000,5.255000,-0.528895,0.011019,3.445913,13.631176,-0.518412,13.631176,3.445913,0.020000,0.570000,24,24,24.314173,23.966118,24.314173,23.966118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.380276,2.197753,69.324742,85.336661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581991,1.498440,0.209845,0.025879,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.185257,mpc,0,-126.340000,54.885000,1.195741,5.340999,1.690000,5.365000,-0.494259,-0.024001,4.299767,10.032790,-1.006328,10.032790,4.299767,0.050000,0.380000,25,66,25.109013,65.605049,25.109013,65.605049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.157864,4.898904,74.307840,88.640665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558667,1.453899,0.198341,0.017969,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.195269,mpc,0,-126.340000,54.885000,1.279926,5.413526,1.750000,5.435000,-0.470074,-0.021474,5.702528,3.750861,-0.579401,3.750861,5.702528,0.100000,0.470000,16,109,15.601774,109.265927,15.601774,109.265927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.825652,6.840189,71.891972,76.574667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552115,1.503381,0.231738,0.019962,0.502176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.205235,mpc,0,-126.340000,54.885000,1.373065,5.483299,1.810000,5.465000,-0.436935,0.018299,6.068465,1.250287,0.091484,1.250287,6.068465,0.160000,0.760000,15,108,14.621262,107.598033,14.621262,107.598033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.180297,5.856835,69.883661,71.269845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545488,1.590479,0.279987,0.018425,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.215241,mpc,0,-126.340000,54.885000,1.475860,5.551020,1.890000,5.505000,-0.414140,0.046020,7.654195,3.750861,-0.152474,3.750861,7.654195,0.150000,0.950000,13,71,13.464508,70.585334,13.464508,70.585334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.000260,5.065235,72.513700,73.526441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562669,1.774877,0.294486,0.028472,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.225240,mpc,0,-126.340000,54.885000,1.587765,5.616463,1.970000,5.575000,-0.382235,0.041463,8.142112,9.422894,-0.274453,9.422894,8.142112,0.150000,0.890000,23,26,22.742480,25.874315,22.742480,25.874315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.070790,4.860115,76.677958,76.621764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560953,1.475188,0.214621,0.018423,0.500576,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.235241,mpc,0,-126.340000,54.885000,1.708713,5.679781,2.060000,5.675000,-0.351287,0.004781,8.873987,11.496540,-1.128308,11.496540,8.873987,0.180000,0.600000,26,28,25.643845,28.181138,25.643845,28.181138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.078199,6.656873,78.037512,85.658753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547967,1.456755,0.208858,0.019565,0.500587,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.245238,mpc,0,-126.340000,54.885000,1.838471,5.741045,2.170000,5.765000,-0.331529,-0.023955,10.337738,7.959143,-1.372266,7.959143,10.337738,0.220000,0.410000,17,70,17.229089,70.446996,17.229089,70.446996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.945832,8.466302,81.636984,87.942802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552680,1.464023,0.202459,0.018701,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.255240,mpc,0,-126.340000,54.885000,1.976959,5.800414,2.290000,5.805000,-0.313041,-0.004586,12.411384,1.677214,-1.067318,1.677214,12.411384,0.220000,0.510000,6,112,6.150355,112.449999,6.150355,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.060687,9.442196,75.263279,78.385591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552162,1.592176,0.312284,0.051955,0.500978,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.265243,mpc,0,-126.340000,54.885000,2.123922,5.857972,2.420000,5.805000,-0.296078,0.052972,13.753155,-0.884349,-0.701380,-0.884349,13.753155,0.180000,0.800000,7,112,6.833517,112.450000,6.833517,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.641051,7.910487,73.118883,76.626585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579546,1.454364,0.267948,0.020259,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.275239,mpc,0,-126.340000,54.885000,2.278993,5.913782,2.570000,5.825000,-0.291007,0.088782,14.607010,2.287110,-0.945339,2.287110,14.607010,0.150000,0.990000,12,75,11.899557,75.269341,11.899557,75.269341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.448042,6.742666,75.539886,79.388780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567398,1.639988,0.307520,0.038245,0.502902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.285238,mpc,0,-126.340000,54.885000,2.442082,5.968018,2.720000,5.885000,-0.277918,0.083018,14.850968,8.264091,-1.250287,8.264091,14.850968,0.120000,0.930000,24,30,24.431977,28.565183,24.431977,28.565183,0.000000,1.704157,0.000000,64.000000,0.000000,0.000000,10.131206,6.577946,78.797004,83.374420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544332,1.433949,0.153714,0.018602,0.504392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.295238,mpc,0,-126.340000,54.885000,2.612854,6.020769,2.870000,5.965000,-0.257146,0.055769,14.546020,9.971800,-2.043152,9.971800,14.546020,0.170000,0.640000,31,35,31.233836,35.419939,31.233836,35.419939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.294902,8.361451,78.396030,90.701481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547892,1.437775,0.175650,0.021964,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.305238,mpc,0,-126.340000,54.885000,2.791027,6.072152,3.020000,6.045000,-0.228973,0.027152,15.643833,6.739351,-2.287110,6.739351,15.643833,0.230000,0.470000,23,74,22.716839,74.142229,22.716839,74.142229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.077751,9.590832,79.804731,91.298263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545060,1.459242,0.199453,0.020191,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.315238,mpc,0,-126.340000,54.885000,2.976284,6.122276,3.190000,6.075000,-0.213716,0.047276,17.412531,1.189297,-1.555235,1.189297,17.412531,0.280000,0.570000,6,112,5.917478,112.450000,5.917478,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.537749,9.896058,76.345190,81.383079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.098044,2.007777,0.277404,0.033220,0.501233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.325240,mpc,0,-126.340000,54.885000,3.168343,6.171265,3.380000,6.085000,-0.211657,0.086265,18.998261,-1.067318,-1.250287,-1.067318,18.998261,0.250000,0.800000,0,112,-0.149484,112.449954,-0.149484,112.449954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.770591,8.338184,73.021628,79.292254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.982146,1.600773,0.302445,0.020945,0.508803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008425,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.335246,mpc,0,-126.340000,54.885000,3.366867,6.219230,3.580000,6.095000,-0.213133,0.124230,18.876282,1.982162,-1.250287,1.982162,18.876282,0.120000,1.010000,23,75,23.230395,75.191237,23.230395,75.191237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.136931,7.046512,71.638529,78.719334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.015052,1.601153,0.304462,0.032244,0.503103,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008466,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.345236,mpc,0,-126.340000,54.885000,3.571136,6.266197,3.780000,6.145000,-0.208864,0.121197,18.815292,7.166278,-2.043152,7.166278,18.815292,0.180000,0.950000,25,36,24.643874,35.679037,24.643874,35.679037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.473605,7.265618,77.464085,87.930691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557991,1.628342,0.219608,0.023017,0.501309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.355242,mpc,0,-126.340000,54.885000,3.781384,6.312412,3.980000,6.225000,-0.198616,0.087412,18.144407,9.300914,-2.836017,9.300914,18.144407,0.120000,0.680000,45,38,45.194958,37.621337,45.194958,37.621337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.995985,8.297883,80.647073,94.044778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.071279,1.767616,0.263327,0.036611,0.500789,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.365242,mpc,0,-126.340000,54.885000,3.996816,6.357890,4.170000,6.295000,-0.173184,0.062890,17.961438,6.495393,-2.897006,6.495393,17.961438,0.240000,0.510000,38,74,38.434854,73.696058,38.434854,73.696058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.078416,9.402625,79.526211,94.586788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.583979,1.772493,0.264559,0.034824,0.501085,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.375243,mpc,0,-126.340000,54.885000,4.217147,6.402755,4.370000,6.325000,-0.152853,0.077755,19.669147,0.823360,-2.287110,0.823360,19.669147,0.360000,0.540000,11,112,11.481975,112.450000,11.481975,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.143662,9.389190,81.220996,85.958436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567610,1.526042,0.238710,0.019271,0.504952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.385268,mpc,0,-126.340000,54.885000,4.442527,6.447218,4.580000,6.325000,-0.137473,0.122218,21.925762,-1.677214,-1.982162,-1.677214,21.925762,0.300000,0.830000,2,112,1.527790,112.450000,1.527790,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.203299,7.395920,75.402207,81.741255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563051,1.485800,0.277686,0.020441,0.504715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.395242,mpc,0,-126.340000,54.885000,4.670787,6.491031,4.800000,6.335000,-0.129213,0.156031,20.949928,1.555235,-1.799193,1.555235,20.949928,0.190000,1.020000,28,80,28.034238,79.974060,28.034238,79.974060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.099236,6.014537,71.621668,78.088221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555504,1.481964,0.304707,0.018253,0.500944,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.405240,mpc,0,-126.340000,54.885000,4.903241,6.534625,5.010000,6.375000,-0.106759,0.159625,19.364199,6.800341,-1.982162,6.800341,19.364199,0.210000,0.940000,47,43,47.236037,43.407163,47.236037,43.407163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.020199,6.085014,77.478625,86.187227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553796,1.473594,0.205475,0.019128,0.500585,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.415240,mpc,0,-126.340000,54.885000,5.138979,6.577995,5.210000,6.455000,-0.071021,0.122995,18.449355,9.117946,-2.409089,9.117946,18.449355,0.300000,0.690000,51,42,51.342021,42.219935,51.342021,42.219935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.574919,6.967295,82.159551,93.841541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557497,1.479299,0.220051,0.020968,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.425269,mpc,0,-126.340000,54.885000,5.378163,6.621329,5.400000,6.515000,-0.021837,0.106329,19.181230,6.983309,-2.348100,6.983309,19.181230,0.420000,0.540000,36,72,35.513386,71.845778,35.513386,71.845778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.667004,7.241826,90.817429,98.805627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554952,1.494054,0.222269,0.022970,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.435272,mpc,0,-126.340000,54.885000,5.619071,6.664473,5.620000,6.555000,-0.000929,0.109473,21.803783,2.653048,-2.653048,2.653048,21.803783,0.440000,0.610000,11,103,10.928711,102.671474,10.928711,102.671474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.119353,6.553659,85.088932,86.598144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559397,1.504273,0.230973,0.022477,0.501142,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.445238,mpc,0,-126.340000,54.885000,5.860963,6.707452,5.850000,6.575000,0.010963,0.132452,24.121388,0.274453,-2.104141,0.274453,24.121388,0.320000,0.810000,6,108,5.723166,107.816747,5.723166,107.816747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.711684,5.118658,75.042547,79.770394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551932,1.515189,0.254309,0.024801,0.500566,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.455276,mpc,0,-126.340000,54.885000,6.106076,6.750806,6.110000,6.585000,-0.003924,0.165806,24.487325,2.531068,-2.165131,2.531068,24.487325,0.220000,0.970000,15,79,14.719934,78.613078,14.719934,78.613078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.818825,3.613673,69.192346,76.540836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559810,1.462224,0.275010,0.025410,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.465273,mpc,0,-126.340000,54.885000,6.351204,6.794109,6.350000,6.635000,0.001204,0.159109,23.999408,6.739351,-2.836017,6.739351,23.999408,0.190000,0.930000,25,46,25.355821,46.230331,25.355821,46.230331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.628815,3.286607,68.904544,76.813061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557076,1.492838,0.214066,0.024613,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.475238,mpc,0,-126.340000,54.885000,6.596095,6.837449,6.600000,6.705000,-0.003905,0.132449,23.450502,8.264091,-3.262944,8.264091,23.450502,0.210000,0.720000,28,49,28.274319,49.248416,28.274319,49.248416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.753641,4.247151,70.076534,84.239202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567600,1.796514,0.219928,0.035491,0.500683,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.485242,mpc,0,-126.340000,54.885000,6.842081,6.881189,6.850000,6.775000,-0.007919,0.106189,24.121388,6.129455,-3.384923,6.129455,24.121388,0.250000,0.580000,16,78,15.922980,77.554469,15.922980,77.554469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.866869,4.567195,68.729294,83.592536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561280,1.450810,0.194916,0.020506,0.500245,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.495240,mpc,0,-126.340000,54.885000,7.087615,6.925173,7.100000,6.805000,-0.012385,0.120173,25.158211,2.836017,-2.714037,2.836017,25.158211,0.250000,0.660000,3,100,3.380214,100.351003,3.380214,100.351003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.382751,3.871353,61.092208,74.039771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557561,1.625225,0.223713,0.027894,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.505237,mpc,0,-126.340000,54.885000,7.332374,6.969459,7.360000,6.835000,-0.027626,0.134459,25.585138,2.043152,-2.470079,2.043152,25.585138,0.190000,0.830000,3,94,3.165542,94.369670,3.165542,94.369670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.378786,2.536825,56.579785,69.260761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553900,1.468026,0.217112,0.018776,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.515268,mpc,0,-126.340000,54.885000,7.576798,7.014233,7.630000,6.865000,-0.053202,0.149233,25.036232,4.055809,-2.165131,4.055809,25.036232,0.160000,0.910000,8,72,8.013400,72.276264,8.013400,72.276264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.696096,2.046261,57.391154,64.087543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554324,1.624631,0.235253,0.026296,0.500890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.525267,mpc,0,-126.340000,54.885000,7.818868,7.059226,7.880000,6.915000,-0.061132,0.144226,24.914252,6.983309,-3.140965,6.983309,24.914252,0.120000,0.850000,13,53,12.580161,52.742020,12.580161,52.742020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.391618,2.383500,61.676138,66.459686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557798,1.634695,0.219907,0.029179,0.500645,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.535239,mpc,0,-126.340000,54.885000,8.058275,7.104464,8.130000,6.965000,-0.071725,0.139464,23.938419,7.654195,-2.897006,7.654195,23.938419,0.120000,0.710000,18,59,18.156568,59.186034,18.156568,59.186034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.509981,3.602812,67.049997,74.720535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548982,1.484448,0.198360,0.018914,0.500327,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.545268,mpc,0,-126.340000,54.885000,8.296677,7.150348,8.360000,7.025000,-0.063323,0.125348,22.901596,5.885497,-2.957996,5.885497,22.901596,0.150000,0.640000,21,80,20.841741,79.671910,20.841741,79.671910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.524992,4.378902,67.551727,74.418177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547295,1.458848,0.197893,0.018568,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.555265,mpc,0,-126.340000,54.885000,8.531545,7.196470,8.590000,7.065000,-0.058455,0.131470,21.986752,2.470079,-2.165131,2.470079,21.986752,0.170000,0.710000,22,103,22.093458,103.405141,22.093458,103.405141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.479115,5.224173,62.517602,67.478022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543587,1.479904,0.220020,0.019391,0.500446,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.565239,mpc,0,-126.340000,54.885000,8.762710,7.242857,8.820000,7.085000,-0.057290,0.157857,21.742793,2.775027,-2.104141,2.775027,21.742793,0.210000,0.860000,15,91,15.265971,91.381937,15.265971,91.381937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.186263,4.534083,55.614415,58.826368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558725,1.569447,0.235409,0.028290,0.500936,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.575239,mpc,0,-126.340000,54.885000,8.990957,7.289726,9.040000,7.125000,-0.049043,0.164726,20.218053,4.848673,-1.982162,4.848673,20.218053,0.210000,0.930000,25,69,25.351883,68.640714,25.351883,68.640714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.946434,4.753498,50.478708,52.589098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549423,1.636032,0.221253,0.027757,0.500714,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.585244,mpc,0,-126.340000,54.885000,9.215444,7.336961,9.250000,7.185000,-0.034556,0.151961,19.547167,7.715185,-2.531068,7.715185,19.547167,0.210000,0.840000,30,51,29.876846,51.466908,29.876846,51.466908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.680348,5.295322,54.394359,58.220689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569693,1.676445,0.227011,0.032879,0.500576,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.595238,mpc,0,-126.340000,54.885000,9.435495,7.384461,9.440000,7.255000,-0.004505,0.129461,18.083417,7.959143,-2.470079,7.959143,18.083417,0.260000,0.690000,35,61,34.870029,60.621436,34.870029,60.621436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.109054,6.231923,58.943853,67.861506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559850,1.679204,0.228906,0.025344,0.500479,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.605241,mpc,0,-126.340000,54.885000,9.651171,7.432273,9.630000,7.325000,0.021171,0.107273,17.534511,5.336590,-2.104141,5.336590,17.534511,0.300000,0.630000,31,86,31.458316,86.229213,31.458316,86.229213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.154192,6.612998,59.154770,68.674774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561039,1.533644,0.222563,0.028900,0.515059,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.615241,mpc,0,-126.340000,54.885000,9.861965,7.480312,9.810000,7.365000,0.051965,0.115312,17.961438,3.140965,-2.043152,3.140965,17.961438,0.340000,0.730000,19,97,19.111274,97.247291,19.111274,97.247291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.698205,5.597821,52.400956,59.135137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563200,1.512218,0.214795,0.031239,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.625240,mpc,0,-126.340000,54.885000,10.067595,7.528529,10.010000,7.405000,0.057595,0.123529,17.778469,3.201954,-2.226120,3.201954,17.778469,0.300000,0.890000,20,84,20.030068,83.652925,20.030068,83.652925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.870295,4.100337,45.940080,53.358871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568330,1.467781,0.232167,0.014570,0.500245,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.635237,mpc,0,-126.340000,54.885000,10.267776,7.576865,10.190000,7.445000,0.077776,0.131865,17.351542,5.214611,-1.799193,5.214611,17.351542,0.250000,0.900000,27,66,27.162240,66.478107,27.162240,66.478107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.147927,3.243161,45.253564,47.518766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541019,1.424663,0.150016,0.014362,0.500243,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.645236,mpc,0,-126.340000,54.885000,10.462333,7.625277,10.360000,7.505000,0.102333,0.120277,16.192739,6.800341,-2.226120,6.800341,16.192739,0.260000,0.800000,34,61,33.526198,60.765801,33.526198,60.765801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.677776,2.423967,49.115509,52.258127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538825,1.417359,0.153053,0.013523,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.655234,mpc,0,-126.340000,54.885000,10.650968,7.673682,10.530000,7.575000,0.120968,0.098682,16.497687,6.861330,-2.470079,6.861330,16.497687,0.300000,0.710000,22,66,22.053909,65.944279,22.053909,65.944279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.326099,0.644554,52.687481,56.590713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539357,1.418218,0.140754,0.013608,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.665268,mpc,0,-126.340000,54.885000,10.834129,7.722182,10.700000,7.625000,0.134129,0.097182,16.253729,4.543725,-2.287110,4.543725,16.253729,0.280000,0.680000,20,88,20.475235,87.587585,20.475235,87.587585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.491396,-1.600069,50.253276,58.461523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539050,1.407771,0.140834,0.013690,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.675399,mpc,0,-126.340000,54.885000,11.012588,7.770985,10.870000,7.675000,0.142588,0.095985,15.643833,2.957996,-1.494245,2.957996,15.643833,0.240000,0.780000,25,92,24.578186,92.259693,24.578186,92.259693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.269195,-4.503032,45.570204,52.808382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.766239,1.538588,0.219386,0.021524,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.685237,mpc,0,-126.340000,54.885000,11.179472,7.818127,11.030000,7.715000,0.149472,0.103127,15.887791,3.384923,-2.043152,3.384923,15.887791,0.250000,0.890000,16,79,15.694281,79.148380,15.694281,79.148380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.913300,-6.861164,44.745562,48.075310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547930,1.460703,0.212787,0.018761,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.695243,mpc,0,-126.340000,54.885000,11.342592,7.865740,11.180000,7.755000,0.162592,0.110740,14.911958,5.397580,-1.982162,5.397580,14.911958,0.220000,0.820000,23,69,23.063612,68.778907,23.063612,68.778907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.046418,-8.707444,42.621339,45.273768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573601,1.662023,0.210683,0.021431,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.705237,mpc,0,-126.340000,54.885000,11.498698,7.912856,11.330000,7.815000,0.168698,0.097856,13.936124,6.068465,-2.043152,6.068465,13.936124,0.190000,0.830000,30,60,30.068157,60.123995,30.068157,60.123995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.628699,-10.744832,44.993994,44.911984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547447,1.718503,0.255154,0.031058,0.500996,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.715206,mpc,0,-126.340000,54.885000,11.647494,7.959313,11.470000,7.865000,0.177494,0.094313,13.082270,5.580549,-1.738204,5.580549,13.082270,0.260000,0.740000,23,71,23.039054,70.828885,23.039054,70.828885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.253806,-12.474233,47.043252,47.617726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566357,1.476090,0.198982,0.019560,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.725267,mpc,0,-126.340000,54.885000,11.790546,8.005540,11.620000,7.915000,0.170546,0.090540,13.448207,4.238777,-1.799193,4.238777,13.448207,0.260000,0.700000,12,85,11.790211,84.759177,11.790211,84.759177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.301659,-15.771126,41.344984,47.261086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553766,1.649162,0.204629,0.014986,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.735272,mpc,0,-126.340000,54.885000,11.925642,8.050748,11.770000,7.945000,0.155642,0.105748,14.119093,2.104141,-2.165131,2.104141,14.119093,0.210000,0.780000,3,96,2.890098,96.005910,2.890098,96.005910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.075248,-18.545012,37.422646,43.870611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539847,1.446304,0.161764,0.014181,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.745236,mpc,0,-126.340000,54.885000,12.053016,8.094899,11.910000,7.965000,0.143016,0.129899,13.570186,2.348100,-1.860183,2.348100,13.570186,0.140000,0.890000,8,86,8.226882,85.874592,8.226882,85.874592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.454814,-20.528464,35.015971,38.699857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540272,1.417827,0.178038,0.013232,0.500309,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.755277,mpc,0,-126.340000,54.885000,12.174064,8.138383,12.050000,8.005000,0.124064,0.133383,12.411384,4.421746,-1.921172,4.421746,12.411384,0.090000,0.900000,17,67,17.288075,66.765408,17.288075,66.765408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.632533,-20.834673,36.414414,32.628896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538123,1.413379,0.142287,0.014340,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.765272,mpc,0,-126.340000,54.885000,12.287266,8.180549,12.170000,8.055000,0.117266,0.125549,11.069613,5.763517,-1.738204,5.763517,11.069613,0.110000,0.810000,20,61,20.205023,61.068693,20.205023,61.068693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.306810,-20.333988,40.789152,35.185256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539729,1.406594,0.137084,0.012960,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.775264,mpc,0,-126.340000,54.885000,12.393142,8.221459,12.290000,8.105000,0.103142,0.116459,10.093779,4.787684,-1.494245,4.787684,10.093779,0.140000,0.720000,17,75,16.912187,74.726638,16.912187,74.726638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.574663,-20.222259,39.165852,35.089375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539810,1.405537,0.139552,0.013052,0.500173,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.785390,mpc,0,-126.340000,54.885000,12.492996,8.261517,12.400000,8.145000,0.092996,0.116517,9.666852,2.775027,-1.128308,2.775027,9.666852,0.160000,0.730000,10,89,9.573908,89.414104,9.573908,89.414104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.438451,-21.097320,31.619109,30.132994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557701,1.415252,0.189799,0.014953,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.795396,mpc,0,-126.340000,54.885000,12.584348,8.299590,12.500000,8.175000,0.084348,0.124590,9.239925,1.860183,-1.006328,1.860183,9.239925,0.140000,0.810000,8,89,7.685851,89.479907,7.685851,89.479907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.240434,-22.131934,27.559287,27.455345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556600,1.415167,0.184072,0.015087,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.805263,mpc,0,-126.340000,54.885000,12.667327,8.335529,12.600000,8.205000,0.067327,0.130529,8.569039,2.470079,-1.128308,2.470079,8.569039,0.110000,0.880000,9,77,9.462981,76.937340,9.462981,76.937340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.719066,-22.187163,27.399576,23.846754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540094,1.403841,0.153285,0.014144,0.500173,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.815393,mpc,0,-126.340000,54.885000,12.745257,8.370643,12.690000,8.235000,0.055257,0.135643,6.861330,3.750861,-0.701380,3.750861,6.861330,0.090000,0.850000,20,67,19.938690,67.267591,19.938690,67.267591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.966135,-21.107766,27.864782,20.513265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568022,1.413377,0.176647,0.014212,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.825378,mpc,0,-126.340000,54.885000,12.814933,8.403348,12.760000,8.285000,0.054933,0.118348,6.129455,4.604715,-0.701380,4.604715,6.129455,0.120000,0.770000,17,63,17.229281,63.433533,17.229281,63.433533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.054465,-20.047302,29.392165,22.269592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559782,1.416692,0.177707,0.016014,0.500384,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.835273,mpc,0,-126.340000,54.885000,12.877075,8.433763,12.820000,8.315000,0.057075,0.118763,5.336590,2.957996,-1.128308,2.957996,5.336590,0.150000,0.720000,14,79,13.781891,79.154396,13.781891,79.154396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.313217,-19.891879,27.528620,24.048915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549329,1.414804,0.176384,0.013850,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.845386,mpc,0,-126.340000,54.885000,12.933593,8.462665,12.880000,8.335000,0.053593,0.127665,4.604715,0.884349,-0.884349,0.884349,4.604715,0.150000,0.740000,13,94,12.846368,93.684546,12.846368,93.684546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.497101,-20.435549,22.529422,22.165332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556957,1.426370,0.186705,0.015779,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.855236,mpc,0,-126.340000,54.885000,12.981955,8.488564,12.920000,8.345000,0.061955,0.143564,3.445913,-0.274453,-0.579401,-0.274453,3.445913,0.140000,0.850000,19,93,18.536319,93.115791,18.536319,93.115791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.541921,-21.151995,21.052470,21.401941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539930,1.403291,0.165657,0.014378,0.500326,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.865265,mpc,0,-126.340000,54.885000,13.024547,8.512524,12.960000,8.355000,0.064547,0.157524,2.775027,1.433256,-0.213464,1.433256,2.775027,0.150000,0.930000,18,71,18.329023,70.619129,18.329023,70.619129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.860314,-21.742910,23.491865,22.218469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539371,1.401770,0.151610,0.013065,0.500351,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.875393,mpc,0,-126.340000,54.885000,13.060895,8.534123,12.990000,8.395000,0.070895,0.139123,2.165131,3.079975,-0.335443,3.079975,2.165131,0.150000,0.850000,19,59,19.349611,58.893168,19.349611,58.893168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.309154,-21.607241,28.745471,27.992252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557543,1.412171,0.175648,0.014779,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.885383,mpc,0,-126.340000,54.885000,13.090342,8.552744,13.020000,8.425000,0.070342,0.127744,1.616224,3.140965,-0.335443,3.140965,1.616224,0.170000,0.730000,16,65,16.480520,64.918791,16.480520,64.918791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.404176,-21.532149,31.157139,32.570886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557100,1.410415,0.173369,0.014657,0.500318,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.895271,mpc,0,-126.340000,54.885000,13.113383,8.568431,13.030000,8.445000,0.083383,0.123431,1.067318,1.067318,-0.518412,1.067318,1.067318,0.160000,0.680000,18,84,17.872274,83.568386,17.872274,83.568386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.077682,-22.164435,28.067622,33.961688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539230,1.400151,0.136227,0.013995,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.905265,mpc,0,-126.340000,54.885000,13.130670,8.581395,13.040000,8.445000,0.090670,0.136395,0.518412,-0.762370,-0.457422,-0.762370,0.518412,0.160000,0.750000,18,91,17.634044,91.404280,17.634044,91.404280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.635267,-23.404135,23.734384,30.963305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540503,1.398854,0.146821,0.012981,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.915340,mpc,0,-126.340000,54.885000,13.142175,8.591405,13.050000,8.445000,0.092175,0.146405,0.274453,-1.677214,-0.091484,-1.677214,0.274453,0.170000,0.850000,13,88,13.243510,87.962843,13.243510,87.962843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.574531,-24.492840,22.630867,29.592306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556691,1.408922,0.187161,0.015205,0.500391,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.925271,mpc,0,-126.340000,54.885000,13.147882,8.598156,13.050000,8.445000,0.097882,0.153156,-0.579401,-0.335443,0.274453,-0.335443,-0.579401,0.150000,0.920000,19,68,19.247804,68.010259,19.247804,68.010259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.975137,-25.289492,23.472642,30.946458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538823,1.400315,0.150714,0.014972,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.935400,mpc,0,-126.340000,54.885000,13.148143,8.601747,13.050000,8.445000,0.098143,0.156747,-1.494245,1.311276,0.030495,1.311276,-1.494245,0.160000,0.740000,23,67,22.697044,67.063177,22.697044,67.063177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.506599,-24.407944,27.775100,31.385459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553532,1.429183,0.185582,0.012820,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.945235,mpc,0,-126.340000,54.885000,13.143222,8.601950,13.040000,8.455000,0.103222,0.146950,-1.677214,0.579401,-0.335443,0.579401,-1.677214,0.190000,0.750000,17,68,16.678235,67.815991,16.678235,67.815991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.162436,-24.700955,26.561236,33.520458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540422,1.400747,0.146768,0.014714,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.955274,mpc,0,-126.340000,54.885000,13.133146,8.598726,13.030000,8.455000,0.103146,0.143726,-1.250287,-0.945339,-0.274453,-0.945339,-1.250287,0.180000,0.740000,9,77,9.427296,77.391736,9.427296,77.391736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.158592,-25.402972,27.793632,38.683148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538908,1.399532,0.147278,0.013900,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.965397,mpc,0,-126.340000,54.885000,13.118030,8.591872,13.020000,8.445000,0.098030,0.146872,-1.006328,-2.531068,0.152474,-2.531068,-1.006328,0.150000,0.750000,6,87,5.923969,86.669555,5.923969,86.669555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.045276,-25.820088,26.924252,38.509155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565496,1.405623,0.187583,0.015493,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.975266,mpc,0,-126.340000,54.885000,13.098716,8.581625,13.010000,8.425000,0.088716,0.156625,-1.921172,-2.897006,0.701380,-2.897006,-1.921172,0.120000,0.830000,13,80,12.847485,80.377365,12.847485,80.377365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.625083,-25.859532,23.902931,35.851537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538055,1.398592,0.148241,0.013280,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.985263,mpc,0,-126.340000,54.885000,13.074755,8.567579,13.000000,8.405000,0.074755,0.162579,-2.653048,-1.799193,0.274453,-1.799193,-2.653048,0.100000,0.760000,18,75,17.998112,74.504634,17.998112,74.504634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.561266,-24.863985,25.152217,32.816862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545285,1.397907,0.141346,0.015121,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.995270,mpc,0,-126.340000,54.885000,13.046556,8.549755,12.980000,8.395000,0.066556,0.154755,-2.287110,-1.006328,-0.030495,-1.006328,-2.287110,0.120000,0.780000,9,61,8.808898,61.356254,8.808898,61.356254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.479021,-24.383444,26.112337,34.643821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541172,1.397554,0.139505,0.015449,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.005264,mpc,0,-126.340000,54.885000,13.014396,8.528128,12.960000,8.385000,0.054396,0.143128,-2.348100,-0.579401,0.274453,-0.579401,-2.348100,0.120000,0.650000,5,64,5.113423,64.238151,5.113423,64.238151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.044642,-23.437691,36.761109,45.733071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537612,1.401321,0.135003,0.014057,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.015265,mpc,0,-126.340000,54.885000,12.978439,8.502609,12.940000,8.375000,0.038439,0.127609,-2.043152,-2.043152,0.335443,-2.043152,-2.043152,0.100000,0.680000,0,68,0.044781,68.333756,0.044781,68.333756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.297412,-22.475735,35.779390,45.827735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539756,1.398492,0.142264,0.013644,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.025386,mpc,0,-126.340000,54.885000,12.938413,8.472780,12.930000,8.355000,0.008413,0.117780,-2.043152,-3.323933,0.335443,-3.323933,-2.043152,0.060000,0.690000,-1,73,-0.901102,73.355438,-0.901102,73.355438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.438381,-21.176020,35.036677,45.525597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557662,1.836113,0.258866,0.038986,0.501675,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.035242,mpc,0,-126.340000,54.885000,12.896131,8.439826,12.910000,8.315000,-0.013869,0.124826,-2.165131,-4.787684,0.213464,-4.787684,-2.165131,0.040000,0.660000,-2,85,-2.210174,85.244873,-2.210174,85.244873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.478932,-19.383886,32.896789,43.172036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553714,1.455612,0.209375,0.020120,0.500396,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.045235,mpc,0,-126.340000,54.885000,12.850136,8.402447,12.880000,8.275000,-0.029864,0.127447,-2.165131,-4.787684,0.030495,-4.970653,-3.262944,0.030000,0.790000,-5,70,-5.008826,70.420476,-5.008826,70.420476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.241966,-18.557363,30.030523,41.537921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556634,1.755485,0.254538,0.035384,0.500824,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.055239,mpc,0,-126.340000,54.885000,12.801140,8.361005,12.860000,8.235000,-0.058860,0.126005,-3.384923,-3.262944,0.274453,-3.262944,-3.384923,0.020000,0.690000,3,63,2.632333,62.526502,2.632333,62.526502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.434116,-16.694914,34.146271,43.596829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548526,1.472118,0.190774,0.019369,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.065265,mpc,0,-126.340000,54.885000,12.749269,8.315417,12.830000,8.215000,-0.080731,0.100417,-3.628881,-2.348100,0.640391,-2.348100,-3.628881,0.010000,0.730000,3,45,2.757562,44.751971,2.757562,44.751971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.829177,-15.526258,34.812797,44.585201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569905,1.662790,0.212068,0.027292,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.075239,mpc,0,-126.340000,54.885000,12.695109,8.266034,12.800000,8.185000,-0.104891,0.081034,-3.750861,-3.262944,0.701380,-3.262944,-3.750861,0.010000,0.610000,0,57,-0.251463,56.603640,-0.251463,56.603640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.458697,-13.562978,45.368002,54.081068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549948,1.616381,0.230350,0.024186,0.500551,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.085244,mpc,0,-126.340000,54.885000,12.638403,8.212465,12.770000,8.145000,-0.131597,0.067465,-3.872840,-6.068465,0.152474,-6.068465,-3.872840,0.010000,0.560000,-4,80,-4.318378,79.685272,-4.318378,79.685272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.299370,-12.208727,44.948975,54.813307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543313,1.436652,0.154365,0.014004,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.095236,mpc,0,-126.340000,54.885000,12.579564,8.154943,12.740000,8.075000,-0.160436,0.079943,-3.384923,-7.898153,0.274453,-7.898153,-3.384923,0.010000,0.680000,-14,82,-13.844717,82.239377,-13.844717,82.239377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.141760,-11.841661,41.045859,52.163157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539942,1.413995,0.154217,0.013090,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.105273,mpc,0,-126.340000,54.885000,12.518406,8.093135,12.710000,8.015000,-0.191594,0.078135,-2.957996,-7.105289,0.579401,-7.105289,-2.957996,-0.010000,0.780000,-20,63,-19.723549,62.807968,-19.723549,62.807968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.886150,-11.382580,37.984418,49.143988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538576,1.404250,0.137165,0.011683,0.500290,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.115391,mpc,0,-126.340000,54.885000,12.454845,8.026789,12.670000,7.955000,-0.215155,0.071789,-3.628881,-5.336590,0.701380,-5.336590,-3.628881,-0.050000,0.730000,-12,48,-11.878696,47.712851,-11.878696,47.712851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.516703,-9.885977,38.591879,48.898943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557509,1.427743,0.192999,0.014967,0.500387,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.125239,mpc,0,-126.340000,54.885000,12.391271,7.958346,12.640000,7.915000,-0.248729,0.043346,-3.933829,-4.909663,0.579401,-4.909663,-3.933829,-0.070000,0.610000,-10,48,-10.071992,48.210619,-10.071992,48.210619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.371783,-7.987726,39.968290,51.877632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551160,1.435075,0.181644,0.014151,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.135276,mpc,0,-126.340000,54.885000,12.324898,7.884732,12.600000,7.855000,-0.275102,0.029732,-4.482736,-6.190445,-0.091484,-6.190445,-4.482736,-0.090000,0.560000,-7,59,-6.512991,58.533718,-6.512991,58.533718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.400200,-6.773632,42.306926,53.894238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539311,1.400396,0.143323,0.012294,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.145236,mpc,0,-126.340000,54.885000,12.257565,7.807873,12.560000,7.785000,-0.302435,0.022873,-4.360757,-7.715185,0.091484,-7.715185,-4.360757,-0.080000,0.580000,-13,66,-12.789223,65.583383,-12.789223,65.583383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.041314,-6.179389,41.263519,52.965087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544698,1.411464,0.150522,0.013094,0.500512,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.155236,mpc,0,-126.340000,54.885000,12.188619,7.726970,12.510000,7.705000,-0.321381,0.021970,-5.214611,-9.788831,0.396432,-9.788831,-5.214611,-0.100000,0.620000,-7,76,-6.697415,75.917687,-6.697415,75.917687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.635624,-5.294731,40.366755,51.139802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539760,1.403396,0.145019,0.014932,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.165326,mpc,0,-126.340000,54.885000,12.117797,7.641628,12.460000,7.615000,-0.342203,0.026628,-5.275601,-10.093779,0.823360,-10.093779,-5.275601,-0.090000,0.700000,-10,69,-10.287170,68.760551,-10.287170,68.760551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.669337,-4.753992,35.873197,46.778498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571160,1.405696,0.173685,0.014795,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.175397,mpc,0,-126.340000,54.885000,12.045942,7.552814,12.410000,7.525000,-0.364058,0.027814,-6.129455,-7.959143,0.579401,-7.959143,-6.129455,-0.090000,0.720000,-5,46,-5.373769,46.150017,-5.373769,46.150017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.038888,-4.018048,37.195568,46.823324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557772,1.404099,0.171543,0.014662,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.185271,mpc,0,-126.340000,54.885000,11.974448,7.462316,12.350000,7.465000,-0.375552,-0.002684,-6.251434,-6.983309,0.274453,-6.983309,-6.251434,-0.080000,0.610000,-7,41,-6.717043,41.125962,-6.717043,41.125962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.932966,-2.426219,42.751220,53.217387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539537,1.413531,0.146943,0.014303,0.500365,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.195388,mpc,0,-126.340000,54.885000,11.900192,7.366188,12.280000,7.395000,-0.379808,-0.028812,-6.495393,-7.898153,0.335443,-7.898153,-6.495393,-0.070000,0.520000,-7,51,-7.391427,51.162408,-7.391427,51.162408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.376124,-1.176040,46.599365,56.573862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556471,1.404638,0.170267,0.014246,0.500422,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.205394,mpc,0,-126.340000,54.885000,11.825802,7.267828,12.220000,7.305000,-0.394198,-0.037172,-6.495393,-10.032790,0.640391,-10.032790,-6.495393,-0.070000,0.520000,-10,66,-10.366065,65.529402,-10.366065,65.529402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.782099,-0.316389,44.967446,53.073878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556509,1.403354,0.174010,0.014536,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.215264,mpc,0,-126.340000,54.885000,11.751561,7.167749,12.160000,7.195000,-0.408439,-0.027251,-6.068465,-11.862478,0.823360,-11.862478,-6.068465,-0.070000,0.590000,-17,73,-17.218917,73.053831,-17.218917,73.053831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.157934,0.348575,42.011131,49.878085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539222,1.398839,0.134458,0.013455,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.225265,mpc,0,-126.340000,54.885000,11.675484,7.063365,12.110000,7.095000,-0.434516,-0.031635,-5.763517,-11.618519,0.640391,-11.618519,-5.763517,-0.110000,0.670000,-18,61,-18.466085,61.185385,-18.466085,61.185385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.715833,1.011939,38.520483,46.469756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541199,1.397201,0.152655,0.015289,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.235388,mpc,0,-126.340000,54.885000,11.597630,6.954800,12.040000,6.995000,-0.442370,-0.040200,-7.898153,-11.130602,0.640391,-11.130602,-7.898153,-0.140000,0.690000,2,52,2.262479,51.830445,2.262479,51.830445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.143033,2.482230,37.236821,45.426932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557116,1.403500,0.171174,0.015643,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.245264,mpc,0,-126.340000,54.885000,11.520868,6.846219,11.970000,6.895000,-0.449132,-0.048781,-8.325081,-10.032790,0.701380,-10.032790,-8.325081,-0.100000,0.600000,1,48,0.875446,47.578629,0.875446,47.578629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.809871,3.780272,38.640082,49.482005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540071,1.398094,0.140560,0.013717,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.255238,mpc,0,-126.340000,54.885000,11.442525,6.734036,11.890000,6.795000,-0.447475,-0.060964,-8.630029,-9.727842,0.640391,-9.727842,-8.630029,-0.050000,0.550000,-4,46,-3.758434,46.222309,-3.758434,46.222309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.569578,4.665270,46.277330,55.078932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548599,1.414691,0.173397,0.015092,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.265402,mpc,0,-126.340000,54.885000,11.361840,6.617291,11.820000,6.695000,-0.458160,-0.077709,-7.776174,-11.008623,0.518412,-11.008623,-7.776174,-0.040000,0.500000,-15,58,-15.167393,57.531403,-15.167393,57.531403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.935160,5.809332,48.187406,56.395000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556517,1.403623,0.173338,0.013993,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.275265,mpc,0,-126.340000,54.885000,11.282694,6.501822,11.740000,6.585000,-0.457306,-0.083178,-8.081122,-12.899301,0.640391,-12.899301,-8.081122,-0.070000,0.560000,-11,66,-11.173659,65.953971,-11.173659,65.953971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.794835,6.771281,44.699009,51.708755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539615,1.397034,0.137612,0.013352,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.285391,mpc,0,-126.340000,54.885000,11.200529,6.381223,11.660000,6.455000,-0.459471,-0.073777,-8.264091,-13.448207,0.091484,-13.448207,-8.264091,-0.080000,0.610000,-10,66,-9.897069,65.649030,-9.897069,65.649030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.658790,7.623885,41.496283,48.368546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558866,1.403855,0.174522,0.014452,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.295387,mpc,0,-126.340000,54.885000,11.118466,6.260313,11.580000,6.335000,-0.461534,-0.074687,-8.569039,-12.533363,0.518412,-12.533363,-8.569039,-0.080000,0.650000,-9,53,-8.553964,53.083012,-8.553964,53.083012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.323373,8.511372,40.343221,47.610616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556861,1.402311,0.173177,0.014607,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.305265,mpc,0,-126.340000,54.885000,11.036400,6.139225,11.500000,6.225000,-0.463600,-0.085775,-9.239925,-11.618519,0.457422,-11.618519,-9.239925,-0.080000,0.600000,-4,47,-3.924865,47.386411,-3.924865,47.386411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.934781,9.834109,42.877829,51.785120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539607,1.398140,0.139534,0.013668,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.315385,mpc,0,-126.340000,54.885000,10.951242,6.013693,11.410000,6.115000,-0.458758,-0.101307,-9.910810,-10.886644,1.311276,-10.886644,-9.910810,-0.060000,0.550000,-1,43,-1.274263,43.294233,-1.274263,43.294233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.221683,10.866853,44.324533,53.339895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557258,1.403507,0.173468,0.015259,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.325273,mpc,0,-126.340000,54.885000,10.866911,5.889805,11.310000,6.005000,-0.443089,-0.115195,-10.093779,-11.984457,0.762370,-11.984457,-10.093779,-0.040000,0.490000,-3,55,-2.654966,55.443670,-2.654966,55.443670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.712754,12.206530,47.407793,56.399285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538155,1.396554,0.141068,0.015609,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.335263,mpc,0,-126.340000,54.885000,10.780485,5.763588,11.210000,5.885000,-0.429515,-0.121412,-10.642686,-12.655342,0.396432,-12.655342,-10.642686,-0.030000,0.510000,0,59,-0.154235,58.654910,-0.154235,58.654910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.414535,13.016109,46.403856,53.577026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539305,1.397707,0.148223,0.014176,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.345386,mpc,0,-126.340000,54.885000,10.691584,5.634862,11.100000,5.765000,-0.408416,-0.130138,-11.008623,-13.753155,0.457422,-13.753155,-11.008623,-0.030000,0.550000,3,63,2.626228,62.962087,2.626228,62.962087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.983135,14.094140,46.241112,52.994308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558515,1.401797,0.174223,0.015691,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.355237,mpc,0,-126.340000,54.885000,10.603667,5.508967,11.000000,5.655000,-0.396333,-0.146033,-11.496540,-11.923467,0.823360,-11.923467,-11.496540,-0.010000,0.590000,4,43,3.989266,42.973163,3.989266,42.973163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.524995,14.545719,45.792692,51.486117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555376,1.400758,0.173020,0.013774,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.365274,mpc,0,-126.340000,54.885000,10.512580,5.380302,10.900000,5.545000,-0.387420,-0.164698,-11.557530,-10.398727,0.457422,-10.398727,-11.557530,0.000000,0.550000,2,31,2.468178,31.342883,2.468178,31.342883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.374309,15.634837,51.185569,58.809124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539450,1.398682,0.147904,0.014630,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.375386,mpc,0,-126.340000,54.885000,10.419149,5.250488,10.790000,5.445000,-0.370851,-0.194512,-11.435550,-9.605862,0.640391,-9.605862,-11.435550,0.010000,0.420000,0,34,-0.318119,33.548131,-0.318119,33.548131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.238213,16.685845,55.488910,64.487821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556215,1.402079,0.175038,0.014590,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.385553,mpc,0,-126.340000,54.885000,10.323397,5.120000,10.680000,5.335000,-0.356603,-0.215000,-11.618519,-12.350394,0.274453,-12.350394,-11.618519,0.040000,0.390000,-5,57,-4.883644,57.330509,-4.883644,57.330509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.987544,17.918111,56.367419,65.341617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579366,1.479873,0.200692,0.017480,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.395239,mpc,0,-126.340000,54.885000,10.230382,4.995946,10.570000,5.215000,-0.339618,-0.219054,-11.191592,-13.753155,0.762370,-13.753155,-11.191592,0.010000,0.440000,-7,66,-6.570301,65.718646,-6.570301,65.718646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.625548,18.577641,53.266479,60.331932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545905,1.717281,0.258034,0.034233,0.894227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008461,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.405245,mpc,0,-126.340000,54.885000,10.132336,4.868285,10.470000,5.085000,-0.337664,-0.216715,-11.313571,-13.082270,0.640391,-13.082270,-11.313571,0.000000,0.560000,-7,51,-6.962220,50.780055,-6.962220,50.780055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.283265,19.308250,50.411150,57.181929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561648,1.577652,0.194607,0.018917,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.415238,mpc,0,-126.340000,54.885000,10.032284,4.741481,10.360000,4.975000,-0.327716,-0.233519,-11.313571,-11.374561,0.457422,-11.374561,-11.313571,-0.020000,0.560000,-6,35,-5.844321,35.495966,-5.844321,35.495966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.054795,20.505146,51.406449,60.165090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549636,1.727448,0.260105,0.038954,1.077514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.425239,mpc,0,-126.340000,54.885000,9.929909,4.615521,10.250000,4.875000,-0.320091,-0.259479,-11.984457,-10.398727,0.640391,-10.398727,-11.984457,-0.020000,0.470000,-2,34,-1.821474,33.840365,-1.821474,33.840365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.546783,21.872942,53.724142,64.552170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564704,1.573204,0.202565,0.018608,0.501859,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.435236,mpc,0,-126.340000,54.885000,9.825202,4.490778,10.130000,4.765000,-0.304798,-0.274222,-12.655342,-11.008623,0.457422,-11.008623,-12.655342,-0.020000,0.390000,2,46,2.356934,46.217452,2.356934,46.217452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.518629,23.054814,54.907708,66.193623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550522,1.547144,0.191687,0.015654,0.500436,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.445265,mpc,0,-126.340000,54.885000,9.717626,4.367007,10.010000,4.655000,-0.292374,-0.287993,-12.594353,-13.143259,0.091484,-13.143259,-12.594353,0.010000,0.410000,-5,63,-4.792651,62.799969,-4.792651,62.799969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.182908,24.213533,55.183447,65.314749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540483,1.415493,0.148358,0.013296,0.500341,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.455270,mpc,0,-126.340000,54.885000,9.607677,4.245159,9.900000,4.515000,-0.292323,-0.269841,-12.167426,-14.789979,0.762370,-14.789979,-12.167426,-0.010000,0.500000,-11,72,-10.549923,72.401418,-10.549923,72.401418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.517304,25.419524,53.259965,62.194573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540579,1.412163,0.136649,0.013146,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.465238,mpc,0,-126.340000,54.885000,9.495370,4.125564,9.770000,4.395000,-0.274630,-0.269436,-12.167426,-13.021280,1.006328,-13.021280,-12.167426,-0.030000,0.610000,-10,51,-9.917011,50.504651,-9.917011,50.504651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.933137,26.149393,49.637222,58.172776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546047,1.403815,0.149131,0.013646,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.475388,mpc,0,-126.340000,54.885000,9.378055,4.005866,9.650000,4.285000,-0.271945,-0.279134,-13.021280,-11.191592,1.250287,-11.191592,-13.021280,-0.040000,0.580000,-4,39,-4.047239,38.586308,-4.047239,38.586308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.223237,27.547906,50.606486,61.645501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558804,1.403779,0.173033,0.016066,0.500481,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.485264,mpc,0,-126.340000,54.885000,9.260930,3.891630,9.520000,4.185000,-0.259070,-0.293370,-13.509197,-10.581696,0.396432,-10.581696,-13.509197,-0.050000,0.490000,0,42,-0.420697,42.319375,-0.420697,42.319375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.738840,29.029529,52.444489,65.776757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539307,1.396568,0.136367,0.013604,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.495264,mpc,0,-126.340000,54.885000,9.139229,3.778413,9.380000,4.085000,-0.240771,-0.306587,-14.607010,-11.313571,0.457422,-11.313571,-14.607010,-0.020000,0.440000,3,55,2.993020,54.562570,2.993020,54.562570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.190697,30.191610,53.482000,66.352925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538481,1.397037,0.142712,0.013794,0.500270,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.505392,mpc,0,-126.340000,54.885000,9.012659,3.666460,9.240000,3.965000,-0.227341,-0.298540,-13.936124,-13.265238,0.396432,-13.265238,-13.936124,0.040000,0.470000,-14,72,-13.997775,71.802243,-13.997775,71.802243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.393749,31.364275,54.386400,66.017038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558340,1.409836,0.175826,0.015629,0.500604,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.515388,mpc,0,-126.340000,54.885000,8.884378,3.558854,9.100000,3.845000,-0.215622,-0.286146,-14.667999,-13.875134,0.945339,-13.875134,-14.667999,0.020000,0.580000,-10,72,-9.553745,71.888219,-9.553745,71.888219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.113998,32.144643,52.247576,62.369034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558547,1.402329,0.174062,0.016019,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.525387,mpc,0,-126.340000,54.885000,8.752603,3.454270,8.960000,3.725000,-0.207397,-0.270730,-14.911958,-11.862478,0.884349,-11.862478,-14.911958,-0.020000,0.660000,-5,53,-4.986808,52.733640,-4.986808,52.733640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.884326,33.013917,49.898190,60.678198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557818,1.403160,0.173728,0.015912,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.535386,mpc,0,-126.340000,54.885000,8.617286,3.352929,8.820000,3.625000,-0.202714,-0.272071,-15.216906,-9.666852,0.762370,-9.666852,-15.216906,-0.030000,0.600000,-4,42,-3.791892,42.423375,-3.791892,42.423375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.168405,34.481321,51.824821,66.048901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557043,1.406170,0.172791,0.014549,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.545271,mpc,0,-126.340000,54.885000,8.479969,3.256126,8.680000,3.545000,-0.200031,-0.288874,-15.521854,-9.178935,0.640391,-9.178935,-15.521854,0.000000,0.500000,-9,49,-8.622482,48.830098,-8.622482,48.830098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.486398,35.788407,54.121469,69.907089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539030,1.396146,0.141857,0.013939,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.555277,mpc,0,-126.340000,54.885000,8.337277,3.161708,8.530000,3.445000,-0.192723,-0.283292,-15.155916,-9.727842,0.762370,-9.727842,-15.155916,-0.020000,0.490000,-13,59,-13.377489,58.611781,-13.377489,58.611781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.313622,36.429357,53.111315,68.359896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553329,1.402552,0.175038,0.015770,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.565387,mpc,0,-126.340000,54.885000,8.189291,3.070148,8.390000,3.345000,-0.200709,-0.274852,-13.753155,-11.374561,0.640391,-11.374561,-13.753155,-0.140000,0.510000,-16,75,-16.057791,75.164589,-16.057791,75.164589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.054890,37.232193,50.362837,66.129113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558720,1.403324,0.174218,0.014276,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.575271,mpc,0,-126.340000,54.885000,8.040852,2.984516,8.260000,3.245000,-0.219148,-0.260484,-14.302062,-11.801488,0.701380,-11.801488,-14.302062,-0.170000,0.620000,-14,75,-14.003188,74.667556,-14.003188,74.667556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.480798,37.742516,48.761610,62.028044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538928,1.397079,0.135388,0.013968,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.585388,mpc,0,-126.340000,54.885000,7.885005,2.900984,8.120000,3.145000,-0.234995,-0.244016,-14.180083,-9.666852,0.701380,-9.666852,-14.180083,-0.110000,0.720000,-28,53,-28.137938,53.445178,-28.137938,53.445178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.114243,38.152198,48.942676,61.290609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558462,1.403326,0.174773,0.014703,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.595263,mpc,0,-126.340000,54.885000,7.729064,2.823619,7.990000,3.065000,-0.260936,-0.241381,-14.424041,-7.044299,0.274453,-7.044299,-14.424041,-0.210000,0.610000,-20,45,-19.523779,45.302681,-19.523779,45.302681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.636310,39.220464,51.526195,66.573621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538917,1.396941,0.138836,0.013737,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.605388,mpc,0,-126.340000,54.885000,7.565230,2.748701,7.850000,2.995000,-0.284770,-0.246299,-14.850968,-7.044299,0.152474,-7.044299,-14.850968,-0.180000,0.530000,-26,56,-25.667139,55.895866,-25.667139,55.895866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.747396,39.794931,54.287391,68.990963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557801,1.404099,0.174069,0.014680,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.615389,mpc,0,-126.340000,54.885000,7.399489,2.679207,7.700000,2.935000,-0.300511,-0.255793,-15.399875,-8.081122,0.335443,-8.081122,-15.399875,-0.190000,0.520000,-26,69,-26.080167,69.258996,-26.080167,69.258996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.638304,39.937663,52.697868,65.749756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557463,1.403284,0.185843,0.014761,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.625265,mpc,0,-126.340000,54.885000,7.231989,2.615079,7.560000,2.855000,-0.328011,-0.239921,-15.826802,-8.386070,0.396432,-8.386070,-15.826802,-0.220000,0.610000,-26,70,-25.580931,70.019977,-25.580931,70.019977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.281974,39.727206,51.080955,61.956739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538545,1.397739,0.153107,0.013974,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.635277,mpc,0,-126.340000,54.885000,7.058322,2.554732,7.390000,2.785000,-0.331678,-0.230268,-17.046594,-7.654195,0.518412,-7.654195,-17.046594,-0.210000,0.640000,-21,67,-20.706377,66.764075,-20.706377,66.764075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.016675,39.923101,50.414637,60.820724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539345,1.399612,0.144271,0.015448,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.645395,mpc,0,-126.340000,54.885000,6.878942,2.498623,7.210000,2.715000,-0.331058,-0.216377,-18.815292,-6.800341,0.152474,-6.800341,-18.815292,-0.210000,0.650000,-9,65,-9.034626,64.718554,-9.034626,64.718554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.208104,40.329114,50.675742,61.574535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576875,1.418126,0.176119,0.014844,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.655271,mpc,0,-126.340000,54.885000,6.700115,2.448653,7.030000,2.665000,-0.329885,-0.216347,-19.303209,-4.970653,0.457422,-4.970653,-19.303209,-0.140000,0.640000,-16,55,-16.490721,54.977968,-16.490721,54.977968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.850720,40.232900,51.862432,63.457454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538737,1.400171,0.153901,0.014631,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.665392,mpc,0,-126.340000,54.885000,6.513089,2.402433,6.840000,2.615000,-0.326911,-0.212567,-19.730136,-4.421746,0.457422,-4.421746,-19.730136,-0.110000,0.600000,-21,59,-20.597280,58.580302,-20.597280,58.580302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.863706,40.458232,51.688593,65.561132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556725,1.409397,0.175938,0.014362,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.675393,mpc,0,-126.340000,54.885000,6.324648,2.361787,6.640000,2.575000,-0.315352,-0.213213,-19.425188,-4.665705,0.762370,-4.665705,-19.425188,-0.130000,0.570000,-24,68,-23.708737,67.974045,-23.708737,67.974045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.222090,40.464104,49.381682,62.423656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556423,1.408821,0.169130,0.014376,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.685388,mpc,0,-126.340000,54.885000,6.132783,2.326201,6.450000,2.545000,-0.317217,-0.218799,-20.218053,-4.848673,0.945339,-4.848673,-20.218053,-0.170000,0.620000,-16,70,-15.864025,69.575690,-15.864025,69.575690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.217876,40.316655,46.452963,57.969033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556343,1.407751,0.174236,0.014542,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.695275,mpc,0,-126.340000,54.885000,5.939646,2.295989,6.240000,2.505000,-0.300354,-0.209011,-21.193887,-4.116798,0.640391,-4.116798,-21.193887,-0.160000,0.650000,-10,66,-10.068331,66.490037,-10.068331,66.490037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.075320,40.421853,46.828639,58.507494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540146,1.398360,0.134918,0.013727,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.705265,mpc,0,-126.340000,54.885000,5.741233,2.270527,6.030000,2.485000,-0.288767,-0.214473,-21.986752,-3.079975,0.823360,-3.079975,-21.986752,-0.110000,0.650000,-11,62,-11.307348,61.951201,-11.307348,61.951201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.815948,40.823657,47.245889,60.134004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539963,1.398146,0.138734,0.012295,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.715391,mpc,0,-126.340000,54.885000,5.536907,2.249925,5.810000,2.455000,-0.273093,-0.205075,-22.535658,-2.470079,0.396432,-2.470079,-22.535658,-0.090000,0.630000,-11,64,-10.795765,64.100356,-10.795765,64.100356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.616962,41.383078,46.385495,60.497378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556718,1.408183,0.176723,0.014894,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.725387,mpc,0,-126.340000,54.885000,5.332211,2.234731,5.590000,2.445000,-0.257789,-0.210269,-22.779616,-1.921172,0.579401,-1.921172,-22.779616,-0.070000,0.620000,-13,65,-12.631324,64.695789,-12.631324,64.695789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.465496,41.421473,45.047378,59.175379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556887,1.407015,0.208045,0.016737,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.735273,mpc,0,-126.340000,54.885000,5.127005,2.224720,5.370000,2.435000,-0.242995,-0.210280,-23.633471,-1.555235,0.762370,-1.555235,-23.633471,-0.100000,0.630000,-3,65,-2.761701,65.410681,-2.761701,65.410681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.055980,41.429206,43.512471,58.177686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538910,1.478542,0.180312,0.023865,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.745269,mpc,0,-126.340000,54.885000,4.916912,2.219645,5.140000,2.435000,-0.223088,-0.215355,-23.633471,-1.067318,0.518412,-1.067318,-23.633471,-0.050000,0.630000,-9,65,-9.234322,65.360170,-9.234322,65.360170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.510336,41.567596,45.437004,61.062703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546579,1.454520,0.202248,0.019335,0.500546,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.755273,mpc,0,-126.340000,54.885000,4.704218,2.219614,4.910000,2.435000,-0.205782,-0.215386,-24.243367,-1.067318,0.457422,-1.067318,-24.243367,-0.050000,0.630000,-5,70,-5.065149,69.832634,-5.065149,69.832634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.604710,41.777401,46.365925,60.322801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538921,1.417087,0.153808,0.015524,0.500527,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.765235,mpc,0,-126.340000,54.885000,4.490232,2.224555,4.670000,2.445000,-0.179768,-0.220445,-24.548315,0.091484,1.189297,0.091484,-24.548315,-0.030000,0.660000,-4,62,-4.125985,61.710243,-4.125985,61.710243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.172996,41.663792,46.647361,59.010293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539607,1.399406,0.140919,0.013313,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.775235,mpc,0,-126.340000,54.885000,4.273459,2.234445,4.430000,2.455000,-0.156541,-0.220555,-23.938419,0.701380,1.006328,0.701380,-23.938419,-0.040000,0.640000,-7,62,-7.497666,62.260036,-7.497666,62.260036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.782070,41.969724,49.459570,62.471074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538248,1.399645,0.133599,0.012998,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.785235,mpc,0,-126.340000,54.885000,4.054949,2.249206,4.190000,2.465000,-0.135051,-0.215794,-24.304356,0.518412,0.945339,0.518412,-24.304356,-0.030000,0.620000,-5,70,-5.408007,70.259888,-5.408007,70.259888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.804237,42.029602,49.834593,61.568052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539246,1.399373,0.138590,0.013037,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.795400,mpc,0,-126.340000,54.885000,3.831336,2.269117,3.960000,2.485000,-0.128664,-0.215883,-23.328523,0.396432,0.823360,0.396432,-23.328523,-0.030000,0.630000,-14,75,-14.445880,74.724008,-14.445880,74.724008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.076206,41.953531,49.251185,60.445762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568404,1.408602,0.177348,0.015699,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.805390,mpc,0,-126.340000,54.885000,3.610344,2.293413,3.730000,2.495000,-0.119656,-0.201587,-22.840606,0.030495,0.762370,0.030495,-22.840606,-0.020000,0.690000,-21,78,-20.839311,77.650068,-20.839311,77.650068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.789781,41.603800,48.495470,59.305036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557298,1.407881,0.176077,0.013976,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.815395,mpc,0,-126.340000,54.885000,3.388098,2.322337,3.520000,2.515000,-0.131902,-0.192663,-21.620814,2.104141,0.884349,2.104141,-21.620814,-0.080000,0.730000,-25,62,-25.104637,61.736026,-25.104637,61.736026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.250504,40.950911,47.071903,58.047230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557024,1.412446,0.176824,0.015427,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.825388,mpc,0,-126.340000,54.885000,3.165479,2.355697,3.310000,2.555000,-0.144521,-0.199303,-21.498835,3.262944,1.128308,3.262944,-21.498835,-0.140000,0.670000,-20,60,-19.542664,59.992630,-19.542664,59.992630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.261870,40.960688,49.522873,63.508058,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557577,1.408133,0.176369,0.015313,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.835391,mpc,0,-126.340000,54.885000,2.942312,2.393438,3.090000,2.595000,-0.147688,-0.201562,-21.742793,3.018985,1.250287,3.018985,-21.742793,-0.170000,0.610000,-13,71,-13.424980,70.778822,-13.424980,70.778822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.626329,41.443744,47.561289,65.015503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556983,1.406516,0.168969,0.013743,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.845394,mpc,0,-126.340000,54.885000,2.719119,2.435393,2.890000,2.625000,-0.170881,-0.189607,-21.498835,1.982162,1.067318,1.982162,-21.498835,-0.130000,0.620000,-22,83,-22.449635,83.339868,-22.449635,83.339868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.265023,41.788701,46.265500,63.325939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557889,1.407526,0.177684,0.015007,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.855399,mpc,0,-126.340000,54.885000,2.496164,2.481428,2.680000,2.655000,-0.183836,-0.173572,-21.376856,1.677214,0.640391,1.677214,-21.376856,-0.210000,0.710000,-14,83,-14.433146,83.084890,-14.433146,83.084890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.503562,41.105381,43.563022,59.139497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556480,1.410088,0.177090,0.014485,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.865266,mpc,0,-126.340000,54.885000,2.276867,2.530665,2.480000,2.685000,-0.203133,-0.154335,-21.193887,3.445913,1.189297,3.445913,-21.193887,-0.130000,0.780000,-26,67,-26.170321,66.929618,-26.170321,66.929618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.652158,40.684911,47.174780,62.896547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538800,1.400364,0.134826,0.013627,0.500431,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.875387,mpc,0,-126.340000,54.885000,2.052898,2.584952,2.270000,2.745000,-0.217102,-0.160048,-21.071908,4.970653,1.189297,4.970653,-21.071908,-0.260000,0.710000,-10,63,-10.273879,62.546363,-10.273879,62.546363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.098224,40.270568,49.343408,68.709478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558063,1.407902,0.176906,0.015748,0.500469,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.885236,mpc,0,-126.340000,54.885000,1.836203,2.641292,2.070000,2.795000,-0.233797,-0.153708,-20.949928,5.336590,1.189297,5.336590,-20.949928,-0.150000,0.670000,-24,66,-24.223671,66.119116,-24.223671,66.119116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.338659,40.327675,51.943545,72.598129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539545,1.398999,0.135374,0.013740,0.500420,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.895395,mpc,0,-126.340000,54.885000,1.614339,2.702846,1.860000,2.855000,-0.245661,-0.152154,-19.913105,5.031642,0.640391,5.031642,-19.913105,-0.170000,0.650000,-30,73,-30.421930,73.262693,-30.421930,73.262693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.194840,38.983048,48.058366,67.551451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567798,1.413187,0.189623,0.014677,0.500390,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.905270,mpc,0,-126.340000,54.885000,1.400608,2.765842,1.670000,2.905000,-0.269392,-0.139158,-19.852116,3.933829,0.823360,3.933829,-19.852116,-0.230000,0.670000,-24,84,-23.692075,84.389302,-23.692075,84.389302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.001808,37.496137,44.650995,62.386230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539454,1.399349,0.146034,0.013685,0.500459,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.915397,mpc,0,-126.340000,54.885000,1.183755,2.833482,1.470000,2.945000,-0.286245,-0.111518,-20.523001,3.018985,1.616224,3.018985,-20.523001,-0.220000,0.760000,-18,89,-17.994709,89.085859,-17.994709,89.085859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.510508,36.482162,43.317862,60.911107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569015,1.406847,0.186833,0.014430,0.500327,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.925265,mpc,0,-126.340000,54.885000,0.975083,2.902139,1.270000,2.995000,-0.294917,-0.092861,-20.888939,4.604715,1.250287,4.604715,-20.888939,-0.210000,0.790000,-13,77,-13.023674,77.383078,-13.023674,77.383078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.980487,35.405808,45.352896,62.946647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540485,1.398654,0.141724,0.014288,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.935277,mpc,0,-126.340000,54.885000,0.766340,2.974366,1.070000,3.065000,-0.303660,-0.090634,-21.010918,6.739351,1.067318,6.739351,-21.010918,-0.170000,0.800000,-13,60,-13.455422,60.344984,-13.455422,60.344984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.973448,34.565714,50.090715,70.341779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546959,1.410765,0.171361,0.014310,0.500273,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.945263,mpc,0,-126.340000,54.885000,0.561489,3.048758,0.870000,3.155000,-0.308511,-0.106242,-20.157064,8.203101,0.945339,8.203101,-20.157064,-0.150000,0.740000,-19,53,-19.438541,52.905177,-19.438541,52.905177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.102879,33.579057,56.124627,77.115295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539637,1.397729,0.142287,0.013336,0.500368,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.955394,mpc,0,-126.340000,54.885000,0.357440,3.126395,0.670000,3.235000,-0.312560,-0.108605,-19.913105,7.166278,1.250287,7.166278,-19.913105,-0.150000,0.610000,-18,74,-18.128614,73.994283,-18.128614,73.994283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.762710,32.111523,58.602351,77.577424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558157,1.406294,0.175189,0.015701,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.965263,mpc,0,-126.340000,54.885000,0.162633,3.203907,0.470000,3.305000,-0.307367,-0.101093,-20.218053,5.641538,1.372266,5.641538,-20.218053,-0.170000,0.650000,-9,86,-8.523571,85.831111,-8.523571,85.831111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.226902,29.642418,52.664623,66.484964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539440,1.398828,0.137552,0.013753,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.975397,mpc,0,-126.340000,54.885000,-0.032953,3.285177,0.280000,3.375000,-0.312953,-0.089823,-19.669147,5.214611,1.067318,5.214611,-19.669147,-0.150000,0.750000,-11,83,-11.279308,82.665453,-11.279308,82.665453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.576866,27.423656,51.927319,63.739160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568449,1.407052,0.174618,0.014690,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.985388,mpc,0,-126.340000,54.885000,-0.221068,3.366740,0.080000,3.435000,-0.301068,-0.068260,-19.120240,6.373413,1.189297,6.373413,-19.120240,-0.120000,0.790000,-14,72,-13.597724,71.976447,-13.597724,71.976447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.976753,24.862156,54.557345,64.593607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556638,1.407422,0.176041,0.014752,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.995390,mpc,0,-126.340000,54.885000,-0.404346,3.449565,-0.100000,3.515000,-0.304346,-0.065435,-19.181230,7.837164,1.311276,7.837164,-19.181230,-0.120000,0.770000,-8,62,-7.538215,62.013015,-7.538215,62.013015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.765603,22.534582,58.490470,68.505044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556616,1.405752,0.175356,0.014773,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.005393,mpc,0,-126.340000,54.885000,-0.582283,3.533326,-0.270000,3.605000,-0.312283,-0.071674,-18.327375,8.691018,1.372266,8.691018,-18.327375,-0.120000,0.690000,-9,61,-9.105165,61.342677,-9.105165,61.342677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.750869,20.573949,61.019931,71.827918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557983,1.406298,0.173491,0.014437,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.015387,mpc,0,-126.340000,54.885000,-0.754419,3.617701,-0.440000,3.705000,-0.314419,-0.087299,-16.436698,8.691018,1.128308,8.691018,-16.436698,-0.100000,0.640000,-22,64,-22.207608,64.138091,-22.207608,64.138091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.183493,17.814389,60.898172,68.992825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556427,1.406688,0.173120,0.014395,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.025264,mpc,0,-126.340000,54.885000,-0.918679,3.701504,-0.590000,3.785000,-0.328679,-0.083496,-15.277895,7.715185,1.128308,7.715185,-15.277895,-0.140000,0.640000,-23,72,-23.239802,72.281139,-23.239802,72.281139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.046445,14.323495,59.179174,64.266304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540174,1.398251,0.148730,0.014311,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.035388,mpc,0,-126.340000,54.885000,-1.080751,3.787597,-0.720000,3.855000,-0.360751,-0.067403,-13.814145,5.580549,1.555235,5.580549,-13.814145,-0.190000,0.670000,-27,88,-26.565337,88.279972,-26.565337,88.279972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.275378,11.561212,55.420013,60.775290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556566,1.406924,0.186877,0.015282,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.045275,mpc,0,-126.340000,54.885000,-1.232569,3.871597,-0.850000,3.925000,-0.382569,-0.053403,-13.387218,5.946486,1.372266,5.946486,-13.387218,-0.230000,0.760000,-21,79,-20.620962,78.550323,-20.620962,78.550323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.276423,8.496835,50.659601,59.578504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548061,1.406065,0.189372,0.014615,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.055271,mpc,0,-126.340000,54.885000,-1.379317,3.956195,-0.970000,4.005000,-0.409317,-0.048805,-12.655342,7.898153,0.823360,7.898153,-12.655342,-0.230000,0.800000,-21,58,-21.449991,57.821578,-21.449991,57.821578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.113851,6.479435,53.036000,61.590623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540029,1.398462,0.159725,0.014676,0.500378,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.065385,mpc,0,-126.340000,54.885000,-1.520662,4.041211,-1.100000,4.105000,-0.420662,-0.063789,-12.106436,9.300914,0.945339,9.300914,-12.106436,-0.220000,0.690000,-21,53,-20.562730,52.680489,-20.562730,52.680489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.525317,5.222535,59.315890,69.962862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556827,1.405996,0.187140,0.014306,0.500320,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.075387,mpc,0,-126.340000,54.885000,-1.653140,4.124452,-1.210000,4.185000,-0.443140,-0.060548,-12.533363,9.239925,1.006328,9.239925,-12.533363,-0.230000,0.610000,-10,59,-10.009684,59.254170,-10.009684,59.254170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.107685,4.035971,60.145701,70.930561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558048,1.406140,0.174924,0.014174,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.085385,mpc,0,-126.340000,54.885000,-1.778081,4.206575,-1.320000,4.275000,-0.458081,-0.068425,-12.167426,7.471226,1.067318,7.471226,-12.167426,-0.180000,0.580000,-13,74,-13.317997,74.383437,-13.317997,74.383437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.922088,3.091564,57.821437,66.154812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557465,1.406279,0.174687,0.015655,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.095236,mpc,0,-126.340000,54.885000,-1.893675,4.286189,-1.430000,4.345000,-0.463675,-0.058811,-10.215758,5.824507,0.823360,5.824507,-10.215758,-0.140000,0.650000,-29,81,-29.166970,81.073964,-29.166970,81.073964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.055579,1.545071,53.782209,57.825028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540060,1.396880,0.147972,0.013844,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.105266,mpc,0,-126.340000,54.885000,-2.003546,4.365693,-1.520000,4.405000,-0.483546,-0.039307,-10.154769,6.495393,1.311276,6.495393,-10.154769,-0.200000,0.740000,-17,68,-16.744189,67.622609,-16.744189,67.622609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.512885,-0.577858,52.183888,58.782785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538083,1.396788,0.145544,0.013968,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.115387,mpc,0,-126.340000,54.885000,-2.106223,4.444062,-1.610000,4.485000,-0.496223,-0.040938,-9.239925,6.556382,0.274453,6.556382,-9.239925,-0.220000,0.720000,-14,66,-14.353385,65.702891,-14.353385,65.702891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.963759,-0.848219,53.788716,59.480099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559957,1.406840,0.186993,0.015384,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.125237,mpc,0,-126.340000,54.885000,-2.198128,4.518325,-1.700000,4.565000,-0.498128,-0.046675,-9.605862,8.386070,0.884349,8.386070,-9.605862,-0.190000,0.690000,-6,51,-6.470047,50.545330,-6.470047,50.545330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.335798,-1.596873,51.253627,56.202191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548914,1.405959,0.155853,0.012931,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.135390,mpc,0,-126.340000,54.885000,-2.284433,4.592548,-1.780000,4.665000,-0.504433,-0.072452,-8.569039,9.056956,0.884349,9.056956,-8.569039,-0.150000,0.610000,-12,46,-12.032330,46.311117,-12.032330,46.311117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.807168,-1.566246,53.796121,59.412302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557059,1.407061,0.176257,0.014656,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.145240,mpc,0,-126.340000,54.885000,-2.359893,4.662084,-1.850000,4.745000,-0.509893,-0.082916,-6.983309,7.593205,1.006328,7.593205,-6.983309,-0.130000,0.530000,-21,61,-21.399441,61.384875,-21.399441,61.384875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.480921,-1.228942,55.369196,59.325065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543105,1.397512,0.158242,0.013483,0.500718,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.155398,mpc,0,-126.340000,54.885000,-2.429094,4.731016,-1.920000,4.805000,-0.509094,-0.073984,-6.190445,5.946486,0.945339,5.946486,-6.190445,-0.140000,0.560000,-20,71,-19.712316,70.641558,-19.712316,70.641558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.235886,-1.418811,49.574849,50.759178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566908,1.404458,0.187057,0.016576,0.500437,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.165387,mpc,0,-126.340000,54.885000,-2.488556,4.795839,-1.970000,4.855000,-0.518556,-0.059161,-5.641538,3.445913,1.067318,3.445913,-5.641538,-0.190000,0.630000,-12,83,-11.521895,83.349256,-11.521895,83.349256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.582416,-1.075104,45.176010,45.857135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556067,1.405678,0.186917,0.016135,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.175339,mpc,0,-126.340000,54.885000,-2.539279,4.857281,-2.010000,4.895000,-0.529279,-0.037719,-5.092632,3.750861,0.396432,3.750861,-5.092632,-0.180000,0.730000,-10,71,-10.003370,70.995028,-10.003370,70.995028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.126687,-0.752751,39.649498,40.439765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556168,1.410931,0.170600,0.014243,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.185263,mpc,0,-126.340000,54.885000,-2.581382,4.915236,-2.060000,4.955000,-0.521382,-0.039764,-3.506902,5.702528,0.213464,5.702528,-3.506902,-0.150000,0.740000,-18,50,-18.056691,49.552607,-18.056691,49.552607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.687345,-0.504745,42.785472,44.110483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536795,1.399956,0.145886,0.016725,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.195263,mpc,0,-126.340000,54.885000,-2.615249,4.970093,-2.090000,5.025000,-0.525249,-0.054907,-3.445913,7.410237,0.457422,7.410237,-3.445913,-0.160000,0.640000,-9,39,-9.203317,38.542429,-9.203317,38.542429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.076446,-0.322046,50.225429,53.691180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539109,1.399649,0.147084,0.014685,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.205276,mpc,0,-126.340000,54.885000,-2.640582,5.021272,-2.110000,5.095000,-0.530582,-0.073728,-2.592058,6.678361,0.457422,6.678361,-2.592058,-0.150000,0.510000,-10,50,-9.766550,50.107025,-9.766550,50.107025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.463166,0.696022,51.864375,58.453164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546749,1.406274,0.172389,0.014397,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.215391,mpc,0,-126.340000,54.885000,-2.657509,5.068980,-2.130000,5.145000,-0.527509,-0.076020,-1.738204,3.140965,-0.274453,3.140965,-1.738204,-0.120000,0.480000,-14,78,-13.897684,78.016310,-13.897684,78.016310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.460193,1.921557,47.894564,51.064678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556877,1.409980,0.174083,0.015052,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.225383,mpc,0,-126.340000,54.885000,-2.665758,5.111998,-2.120000,5.175000,-0.545758,-0.063002,0.335443,0.640391,-0.030495,0.640391,0.335443,-0.140000,0.610000,-24,85,-24.461155,84.911785,-24.461155,84.911785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.550847,2.071425,37.518316,38.881997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557335,1.405503,0.184986,0.014472,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.235385,mpc,0,-126.340000,54.885000,-2.665679,5.150805,-2.120000,5.185000,-0.545679,-0.034195,0.396432,0.884349,0.152474,0.884349,0.396432,-0.180000,0.740000,-13,70,-13.003969,69.934348,-13.003969,69.934348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.394908,1.454708,33.862140,35.109993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556814,1.405032,0.185210,0.014536,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.245385,mpc,0,-126.340000,54.885000,-2.657384,5.185200,-2.100000,5.215000,-0.557384,-0.029800,1.067318,2.836017,-0.274453,2.836017,1.067318,-0.180000,0.750000,-11,48,-11.102867,48.234155,-11.102867,48.234155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.360340,1.345339,37.373349,40.985899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556798,1.404437,0.174325,0.015428,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.255237,mpc,0,-126.340000,54.885000,-2.641318,5.214640,-2.090000,5.255000,-0.551318,-0.040360,1.067318,2.836017,-0.274453,4.421746,0.884349,-0.160000,0.640000,-6,52,-5.640663,51.751005,-5.640663,51.751005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.404408,2.112782,42.682685,49.105690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562270,1.725177,0.239929,0.029494,0.501078,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.265241,mpc,0,-126.340000,54.885000,-2.617154,5.239887,-2.070000,5.295000,-0.547154,-0.055113,1.616224,3.994819,0.091484,3.994819,1.616224,-0.090000,0.560000,-11,44,-11.131753,43.771566,-11.131753,43.771566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.818990,1.565043,41.330972,45.520805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562230,1.702879,0.223535,0.026892,0.500780,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.275239,mpc,0,-126.340000,54.885000,-2.585287,5.260324,-2.050000,5.325000,-0.535287,-0.064676,1.982162,1.128308,-0.640391,1.128308,1.982162,-0.080000,0.520000,-9,65,-8.900870,64.837573,-8.900870,64.837573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.167970,1.949235,45.099986,47.834039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.303274,1.671742,0.221504,0.024281,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.285246,mpc,0,-126.340000,54.885000,-2.545882,5.275864,-2.020000,5.325000,-0.525882,-0.049136,2.226120,-1.799193,-0.274453,-1.799193,2.226120,-0.120000,0.550000,1,84,0.627076,83.926626,0.627076,83.926626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.106503,2.751449,39.782386,39.939238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578547,1.703693,0.237574,0.028431,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.295242,mpc,0,-126.340000,54.885000,-2.499252,5.286379,-2.000000,5.305000,-0.499252,-0.018621,2.043152,-2.653048,-0.396432,-2.653048,2.043152,-0.090000,0.680000,7,78,6.955061,78.151361,6.955061,78.151361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.330845,3.354204,37.515202,37.632764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565067,1.603945,0.257848,0.025982,0.500891,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.305245,mpc,0,-126.340000,54.885000,-2.445566,5.291804,-1.970000,5.285000,-0.475566,0.006804,2.531068,-0.823360,0.091484,-0.823360,2.531068,-0.070000,0.760000,9,53,9.028012,53.051830,9.028012,53.051830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.537425,3.355173,42.331311,40.734752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.095158,1.685985,0.246353,0.034750,0.505601,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008578,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.315239,mpc,0,-126.340000,54.885000,-2.385199,5.292052,-1.940000,5.285000,-0.445199,0.007052,2.653048,0.396432,-0.823360,0.396432,2.653048,-0.040000,0.680000,13,44,13.151751,44.176388,13.151751,44.176388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.603259,3.692740,50.681034,50.241100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562833,1.760924,0.196993,0.032722,0.500896,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.325244,mpc,0,-126.340000,54.885000,-2.318310,5.287054,-1.900000,5.295000,-0.418310,-0.007946,3.262944,0.945339,-0.274453,0.945339,3.262944,-0.010000,0.560000,12,44,12.406867,43.795686,12.406867,43.795686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.857279,3.518781,54.430537,53.280793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582528,1.774086,0.234079,0.037869,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.335258,mpc,0,-126.340000,54.885000,-2.245219,5.276742,-1.860000,5.295000,-0.385219,-0.018258,4.177788,-0.762370,-0.091484,-0.762370,4.177788,0.030000,0.490000,7,58,6.793772,58.078778,6.793772,58.078778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.663655,3.399297,56.950201,52.573851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614865,1.759090,0.260101,0.040117,0.500840,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.345343,mpc,0,-126.340000,54.885000,-2.165736,5.260943,-1.810000,5.275000,-0.355736,-0.014057,4.482736,-3.567892,-0.762370,-3.567892,4.482736,0.050000,0.520000,8,74,7.511182,74.389028,7.511182,74.389028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.952150,3.699968,47.952287,44.796437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.782638,1.766443,0.289252,0.042265,0.500921,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009394,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.355238,mpc,0,-126.340000,54.885000,-2.082365,5.240127,-1.750000,5.245000,-0.332365,-0.004873,5.946486,-4.421746,-0.457422,-4.421746,5.946486,0.050000,0.600000,1,71,0.685046,70.688908,0.685046,70.688908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.340681,3.603482,43.031453,39.088767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567215,1.619100,0.212381,0.030772,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.365243,mpc,0,-126.340000,54.885000,-1.993023,5.213710,-1.690000,5.195000,-0.303023,0.018710,6.007476,-4.055809,-0.335443,-4.055809,6.007476,0.040000,0.680000,7,57,7.422447,57.453721,7.422447,57.453721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.331687,3.255224,39.062895,34.810572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563633,1.706739,0.212456,0.026036,0.500623,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.375236,mpc,0,-126.340000,54.885000,-1.899086,5.181920,-1.620000,5.165000,-0.279086,0.016920,6.617372,-2.287110,-0.518412,-2.287110,6.617372,0.040000,0.640000,9,41,8.747757,40.770671,8.747757,40.770671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.178006,3.271483,44.629563,38.733415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542956,1.418770,0.152579,0.013992,0.500245,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.385270,mpc,0,-126.340000,54.885000,-1.800457,5.144573,-1.540000,5.155000,-0.260457,-0.010427,6.861330,-2.043152,-0.884349,-2.043152,6.861330,0.050000,0.540000,10,39,10.389093,39.495995,10.389093,39.495995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.091850,3.431871,50.891594,44.660783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539480,1.412569,0.137221,0.013932,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.395271,mpc,0,-126.340000,54.885000,-1.698268,5.101949,-1.460000,5.125000,-0.238268,-0.023051,7.593205,-3.018985,-0.518412,-3.018985,7.593205,0.070000,0.450000,6,49,5.956592,49.461102,5.956592,49.461102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.093630,3.745165,53.414190,47.238233,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538393,1.419337,0.141080,0.013613,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.405277,mpc,0,-126.340000,54.885000,-1.592562,5.053927,-1.380000,5.085000,-0.212562,-0.031073,8.203101,-4.909663,-0.701380,-4.909663,8.203101,0.060000,0.470000,5,58,5.448495,57.959578,5.448495,57.959578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.848779,4.174143,48.082820,43.286223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538504,1.404273,0.143838,0.013151,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.415288,mpc,0,-126.340000,54.885000,-1.483782,5.000538,-1.290000,5.035000,-0.193782,-0.034462,8.569039,-6.617372,-0.762370,-6.617372,8.569039,0.050000,0.530000,6,62,6.179639,61.724722,6.179639,61.724722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.116170,4.525396,44.652599,39.530236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538749,1.404117,0.136404,0.014105,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.425266,mpc,0,-126.340000,54.885000,-1.372811,4.942060,-1.200000,4.975000,-0.172811,-0.032940,9.483883,-6.617372,-1.006328,-6.617372,9.483883,0.050000,0.570000,1,54,1.273308,53.569371,1.273308,53.569371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.060041,4.146655,41.757947,36.060089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539776,1.421113,0.141469,0.012818,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.435390,mpc,0,-126.340000,54.885000,-1.258059,4.877397,-1.100000,4.915000,-0.158059,-0.037603,10.032790,-5.824507,-1.067318,-5.824507,10.032790,0.050000,0.560000,-1,42,-1.437958,42.346568,-1.437958,42.346568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.306748,3.643208,40.116746,34.275530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559879,1.407948,0.172099,0.015291,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.445389,mpc,0,-126.340000,54.885000,-1.143084,4.808346,-0.990000,4.865000,-0.153084,-0.056654,10.459717,-5.153621,-1.189297,-5.153621,10.459717,0.030000,0.500000,-2,35,-1.661727,35.351246,-1.661727,35.351246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.751946,3.403668,41.220009,35.528274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558866,1.406744,0.171299,0.015138,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.455264,mpc,0,-126.340000,54.885000,-1.028392,4.735163,-0.870000,4.805000,-0.158392,-0.069837,11.313571,-5.519559,-1.006328,-5.519559,11.313571,0.020000,0.430000,-8,39,-8.457726,38.575783,-8.457726,38.575783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.415111,3.519855,42.868066,38.803113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540081,1.429821,0.141552,0.014941,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.465390,mpc,0,-126.340000,54.885000,-0.910078,4.655055,-0.750000,4.735000,-0.160078,-0.079945,11.618519,-8.020133,-0.701380,-8.020133,11.618519,0.010000,0.400000,-12,56,-11.846004,56.484365,-11.846004,56.484365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.431100,4.185859,43.158337,39.470501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558160,1.412185,0.161402,0.015207,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.475390,mpc,0,-126.340000,54.885000,-0.793028,4.571012,-0.630000,4.635000,-0.163028,-0.063988,11.557530,-10.642686,-1.616224,-10.642686,11.557530,-0.010000,0.460000,-11,71,-11.419065,70.610672,-11.419065,70.610672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.929017,4.535770,38.854720,36.221725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558863,1.406300,0.169761,0.014985,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.485392,mpc,0,-126.340000,54.885000,-0.676247,4.482166,-0.510000,4.535000,-0.166247,-0.052834,11.008623,-10.947634,-1.067318,-10.947634,11.008623,-0.030000,0.580000,-6,60,-6.385326,59.839104,-6.385326,59.839104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.807463,3.447660,35.518061,33.350647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558584,1.424769,0.173038,0.018242,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.495386,mpc,0,-126.340000,54.885000,-0.560317,4.388711,-0.390000,4.445000,-0.170317,-0.056289,10.825654,-8.752008,-1.067318,-8.752008,10.825654,-0.040000,0.610000,-5,34,-5.058410,34.213617,-5.058410,34.213617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.627066,2.015848,33.739676,36.276441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556868,1.406810,0.173351,0.014167,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.505266,mpc,0,-126.340000,54.885000,-0.446937,4.291848,-0.290000,4.355000,-0.156937,-0.063152,10.093779,-8.081122,-1.311276,-8.081122,10.093779,-0.030000,0.490000,-1,34,-0.861166,33.893697,-0.861166,33.893697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.196454,2.349585,39.133357,47.849341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539162,1.399556,0.140787,0.016352,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.515392,mpc,0,-126.340000,54.885000,-0.332499,4.188097,-0.200000,4.265000,-0.132499,-0.076903,8.691018,-9.544873,-0.823360,-9.544873,8.691018,-0.040000,0.390000,12,50,11.609854,50.076846,11.609854,50.076846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.765358,3.800258,43.455841,54.306766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555717,1.424746,0.176655,0.016000,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.525391,mpc,0,-126.340000,54.885000,-0.221737,4.081346,-0.110000,4.155000,-0.111737,-0.073654,7.776174,-12.167426,-0.884349,-12.167426,7.776174,0.000000,0.430000,12,65,12.429073,65.435288,12.429073,65.435288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.891050,5.543839,46.240213,58.533932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557032,1.406481,0.173835,0.014956,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.535387,mpc,0,-126.340000,54.885000,-0.113706,3.970495,-0.030000,4.035000,-0.083706,-0.064505,7.410237,-14.058103,-0.579401,-14.058103,7.410237,0.020000,0.540000,11,69,10.707818,69.011716,10.707818,69.011716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.673330,5.833861,49.016047,56.007912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557739,1.430181,0.171559,0.015125,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.545389,mpc,0,-126.340000,54.885000,-0.008776,3.855586,0.050000,3.905000,-0.058776,-0.049414,6.190445,-13.326228,-0.518412,-13.326228,6.190445,0.050000,0.610000,15,55,15.156157,55.022235,15.156157,55.022235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.860542,4.920598,48.807675,51.843936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557259,1.420660,0.172906,0.015957,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.555268,mpc,0,-126.340000,54.885000,0.091275,3.738356,0.110000,3.775000,-0.018725,-0.036644,5.885497,-11.923467,-0.640391,-11.923467,5.885497,0.070000,0.600000,15,42,14.712507,41.774487,14.712507,41.774487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.225421,4.255319,48.098142,54.337067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540309,1.398270,0.139800,0.014445,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.565282,mpc,0,-126.340000,54.885000,0.188620,3.615878,0.170000,3.655000,0.018620,-0.039122,5.275601,-11.801488,-1.311276,-11.801488,5.275601,0.100000,0.500000,14,46,14.372183,45.999739,14.372183,45.999739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.103252,3.765158,51.590819,57.143578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548857,1.406348,0.171608,0.014803,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.575388,mpc,0,-126.340000,54.885000,0.282236,3.488737,0.230000,3.535000,0.052236,-0.046263,5.519559,-12.594353,-0.701380,-12.594353,5.519559,0.120000,0.470000,7,52,6.702985,51.815005,6.702985,51.815005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.439409,2.936546,54.484601,56.816470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556228,1.437858,0.175660,0.015701,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.585373,mpc,0,-126.340000,54.885000,0.369732,3.359802,0.290000,3.395000,0.079732,-0.035198,5.580549,-14.607010,-0.518412,-14.607010,5.580549,0.120000,0.480000,1,66,1.385532,65.968038,1.385532,65.968038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.031115,2.165217,54.074157,55.727781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560907,1.406237,0.175388,0.014071,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.595388,mpc,0,-126.340000,54.885000,0.452061,3.227366,0.340000,3.245000,0.112061,-0.017634,5.458569,-16.009771,-0.518412,-16.009771,5.458569,0.080000,0.550000,3,71,3.071384,70.937503,3.071384,70.937503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.839405,1.073428,51.347175,56.934906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557338,1.406201,0.172418,0.015631,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.605388,mpc,0,-126.340000,54.885000,0.528434,3.092195,0.390000,3.095000,0.138434,-0.002805,4.238777,-15.155916,-0.457422,-15.155916,4.238777,0.070000,0.630000,11,56,10.631965,56.101344,10.631965,56.101344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.160108,-0.764398,50.090989,59.659771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557671,1.443397,0.173110,0.015451,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.615388,mpc,0,-126.340000,54.885000,0.598581,2.954278,0.440000,2.945000,0.158581,0.009278,3.506902,-13.631176,-0.701380,-13.631176,3.506902,0.070000,0.610000,13,44,12.533416,43.691219,12.533416,43.691219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.871209,-2.023458,52.255367,61.930645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558231,1.405474,0.174506,0.015388,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.625390,mpc,0,-126.340000,54.885000,0.662121,2.813799,0.470000,2.815000,0.192121,-0.001201,2.653048,-13.570186,-1.006328,-13.570186,2.653048,0.100000,0.510000,12,49,11.856693,48.764523,11.856693,48.764523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.110569,-2.471573,56.468355,64.744200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557396,1.404463,0.174035,0.014274,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.635396,mpc,0,-126.340000,54.885000,0.718704,2.670898,0.510000,2.665000,0.208704,0.005898,2.409089,-15.216906,-0.640391,-15.216906,2.409089,0.120000,0.480000,4,64,4.467939,64.054739,4.467939,64.054739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.910243,-2.443805,57.266736,66.925810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558521,1.446749,0.170403,0.016203,0.503542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.645388,mpc,0,-126.340000,54.885000,0.767884,2.526050,0.530000,2.495000,0.237884,0.031050,2.531068,-16.741646,-0.152474,-16.741646,2.531068,0.100000,0.540000,-1,73,-0.616869,72.532697,-0.616869,72.532697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.636214,-3.044221,55.051264,67.438580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557441,1.404676,0.173501,0.015827,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.655271,mpc,0,-126.340000,54.885000,0.809006,2.380859,0.560000,2.325000,0.249006,0.055859,2.348100,-17.595500,-0.457422,-17.595500,2.348100,0.070000,0.630000,-3,73,-3.271822,72.607889,-3.271822,72.607889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.277941,-3.814926,54.846012,65.382209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.943647,1.440686,0.214821,0.020016,0.500389,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.665237,mpc,0,-126.340000,54.885000,0.842591,2.232716,0.580000,2.175000,0.262591,0.057716,1.006328,-16.497687,-0.335443,-16.497687,1.006328,0.040000,0.670000,5,59,4.932875,59.052909,4.932875,59.052909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.967967,-4.842111,53.823657,61.253658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545866,1.510061,0.189543,0.018402,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.675239,mpc,0,-126.340000,54.885000,0.868049,2.082481,0.590000,2.015000,0.278049,0.067481,-0.579401,-14.180083,-0.030495,-14.180083,-0.579401,0.040000,0.650000,12,41,12.421177,41.201866,12.421177,41.201866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.835313,-5.134924,56.881314,58.684119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565462,1.648809,0.212460,0.025735,0.587866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.685238,mpc,0,-126.340000,54.885000,0.884973,1.930927,0.590000,1.885000,0.294973,0.045927,-1.128308,-13.997114,-0.579401,-13.997114,-1.128308,0.060000,0.530000,8,47,7.765474,46.779288,7.765474,46.779288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.638886,-3.843272,61.410095,60.670061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550441,1.489659,0.244367,0.021951,0.500723,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.695246,mpc,0,-126.340000,54.885000,0.893123,1.778097,0.580000,1.735000,0.313123,0.043097,-1.616224,-15.094927,-0.884349,-15.094927,-1.616224,0.070000,0.470000,3,61,2.513783,60.542169,2.513783,60.542169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.114184,-2.436736,57.361477,59.163688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.639732,1.596914,0.200623,0.016480,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.705239,mpc,0,-126.340000,54.885000,0.892266,1.624540,0.560000,1.585000,0.332266,0.039540,-1.982162,-16.497687,-0.030495,-16.497687,-1.982162,0.060000,0.520000,-2,67,-1.615410,67.259226,-1.615410,67.259226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.906334,-1.218974,51.709164,55.461062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545680,1.687259,0.211208,0.024928,0.500507,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.715237,mpc,0,-126.340000,54.885000,0.882210,1.470130,0.550000,1.425000,0.332210,0.045130,-2.348100,-16.863625,-0.335443,-16.863625,-2.348100,0.050000,0.570000,-7,66,-7.215199,66.136742,-7.215199,66.136742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.766193,-0.274807,47.261553,50.591075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539933,1.415113,0.145412,0.013576,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.725265,mpc,0,-126.340000,54.885000,0.862706,1.314708,0.530000,1.275000,0.332706,0.039708,-2.653048,-15.826802,-0.457422,-15.826802,-2.653048,0.040000,0.620000,-13,52,-13.032670,52.254499,-13.032670,52.254499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.843973,0.254734,42.332755,45.043854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540571,1.494705,0.146994,0.014398,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.735405,mpc,0,-126.340000,54.885000,0.833234,1.157174,0.510000,1.135000,0.323234,0.022174,-2.836017,-13.936124,-0.518412,-13.936124,-2.836017,0.010000,0.560000,-18,40,-17.905190,39.813989,-17.905190,39.813989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.390167,1.483125,41.228756,41.750491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569869,1.408585,0.173798,0.014586,0.500424,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.745376,mpc,0,-126.340000,54.885000,0.794562,1.002078,0.480000,1.005000,0.314562,-0.002922,-3.262944,-13.326228,-0.091484,-13.326228,-3.262944,-0.030000,0.480000,-20,39,-19.520604,39.242931,-19.520604,39.242931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.724146,3.993243,44.646591,44.812648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560907,1.407083,0.176738,0.014755,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.755390,mpc,0,-126.340000,54.885000,0.745948,0.846314,0.450000,0.865000,0.295948,-0.018686,-3.750861,-14.180083,-0.152474,-14.180083,-3.750861,-0.060000,0.420000,-23,50,-23.229348,50.457321,-23.229348,50.457321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.664596,7.289930,49.903892,52.701371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559269,1.413659,0.177156,0.016152,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.765389,mpc,0,-126.340000,54.885000,0.687557,0.690981,0.410000,0.715000,0.277557,-0.024019,-5.519559,-16.131750,0.091484,-16.131750,-5.519559,-0.110000,0.430000,-14,66,-13.885222,66.202173,-13.885222,66.202173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.432142,10.684603,51.324370,54.219424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558351,1.406999,0.177190,0.014283,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.775391,mpc,0,-126.340000,54.885000,0.619255,0.535977,0.350000,0.555000,0.269255,-0.019023,-5.702528,-17.656490,-0.823360,-17.656490,-5.702528,-0.130000,0.500000,-20,74,-20.460129,74.040721,-20.460129,74.040721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.825833,14.135218,58.147095,60.067530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560213,1.409056,0.176900,0.014664,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.785265,mpc,0,-126.340000,54.885000,0.542084,0.383474,0.290000,0.395000,0.252084,-0.011526,-7.410237,-16.802635,-0.274453,-16.802635,-7.410237,-0.130000,0.600000,-17,60,-17.252821,59.858979,-17.252821,59.858979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.047426,16.464038,56.405831,57.100463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539212,1.399929,0.138959,0.014777,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.795397,mpc,0,-126.340000,54.885000,0.452845,0.227711,0.220000,0.245000,0.232845,-0.017289,-8.508050,-14.667999,-0.335443,-14.667999,-8.508050,-0.160000,0.720000,-15,31,-14.841072,31.012740,-14.841072,31.012740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.647367,18.668314,60.055348,62.802452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569091,1.405886,0.175656,0.014477,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.805393,mpc,0,-126.340000,54.885000,0.354838,0.074899,0.140000,0.115000,0.214838,-0.040101,-8.569039,-12.777322,-0.335443,-12.777322,-8.569039,-0.180000,0.440000,-22,38,-21.681814,38.418149,-21.681814,38.418149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.002727,22.039439,71.585765,83.612538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557928,1.407735,0.175263,0.014432,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.815389,mpc,0,-126.340000,54.885000,0.247004,-0.076875,0.050000,-0.025000,0.197004,-0.051875,-9.117946,-15.277895,-0.518412,-15.277895,-9.117946,-0.200000,0.360000,-27,67,-26.589101,66.554824,-26.589101,66.554824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.146492,25.116447,73.301523,86.392334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558004,1.407854,0.174380,0.015237,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.825263,mpc,0,-126.340000,54.885000,0.130898,-0.225650,-0.040000,-0.195000,0.170898,-0.030650,-9.422894,-18.083417,-0.579401,-18.083417,-9.422894,-0.210000,0.470000,-36,84,-35.809667,84.025392,-35.809667,84.025392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.768228,27.450169,72.359339,82.660465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538178,1.396144,0.136681,0.013748,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.835344,mpc,0,-126.340000,54.885000,0.002627,-0.376227,-0.140000,-0.375000,0.142627,-0.001227,-10.764665,-17.961438,-0.335443,-17.961438,-10.764665,-0.270000,0.640000,-29,73,-29.225119,72.612284,-29.225119,72.612284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.932753,28.939698,71.240424,79.333577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558269,1.407737,0.186068,0.016564,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.845392,mpc,0,-126.340000,54.885000,-0.134862,-0.524832,-0.240000,-0.525000,0.105138,0.000168,-12.350394,-16.070760,-0.640391,-16.070760,-12.350394,-0.310000,0.750000,-22,48,-22.056587,48.143149,-22.056587,48.143149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.673714,31.478094,80.240021,90.122874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558574,1.465647,0.173171,0.017077,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.855277,mpc,0,-126.340000,54.885000,-0.279364,-0.669461,-0.360000,-0.675000,0.080636,0.005539,-13.570186,-13.692166,-0.579401,-13.692166,-13.570186,-0.260000,0.600000,-27,43,-27.476508,43.151241,-27.476508,43.151241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.006293,34.371618,86.635830,101.281517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549559,1.416991,0.165719,0.015825,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.865387,mpc,0,-126.340000,54.885000,-0.436477,-0.815670,-0.500000,-0.805000,0.063523,-0.010670,-13.997114,-14.241072,-1.250287,-14.241072,-13.997114,-0.260000,0.510000,-34,56,-34.398914,55.667489,-34.398914,55.667489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.125629,36.757529,83.896085,98.892222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557840,1.406217,0.176018,0.014364,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.875386,mpc,0,-126.340000,54.885000,-0.600937,-0.958455,-0.640000,-0.955000,0.039063,-0.003455,-14.485031,-15.582843,-1.311276,-15.582843,-14.485031,-0.300000,0.500000,-36,71,-36.485064,70.583888,-36.485064,70.583888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.016198,38.131645,78.427590,90.637080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556163,1.406696,0.174130,0.015829,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.885284,mpc,0,-126.340000,54.885000,-0.772379,-1.097891,-0.790000,-1.115000,0.017621,0.017109,-15.338885,-17.168573,-0.640391,-17.168573,-15.338885,-0.340000,0.490000,-35,89,-34.606316,88.988164,-34.606316,88.988164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.702426,39.410963,76.696338,86.716466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529935,1.394438,0.151192,0.012777,0.500419,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.895394,mpc,0,-126.340000,54.885000,-0.956137,-1.238267,-0.940000,-1.275000,-0.016137,0.036733,-16.924615,-16.558677,-0.335443,-16.558677,-16.924615,-0.350000,0.710000,-31,69,-30.750494,68.613962,-30.750494,68.613962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.556758,39.564919,79.338758,88.080603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558248,1.404792,0.186796,0.012631,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.905236,mpc,0,-126.340000,54.885000,-1.143161,-1.372853,-1.110000,-1.405000,-0.033161,0.032147,-18.327375,-13.509197,-0.640391,-13.509197,-18.327375,-0.350000,0.680000,-26,47,-26.299220,46.862537,-26.299220,46.862537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.138937,40.611530,84.664587,96.959688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541717,1.405537,0.142298,0.013901,0.500381,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.915389,mpc,0,-126.340000,54.885000,-1.344226,-1.509476,-1.310000,-1.525000,-0.034226,0.015524,-19.608157,-11.923467,-1.189297,-11.923467,-19.608157,-0.310000,0.700000,-27,31,-27.087932,31.333384,-27.087932,31.333384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.211325,41.149557,85.634793,101.233122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549317,1.406115,0.172658,0.013912,0.500407,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.925388,mpc,0,-126.340000,54.885000,-1.549990,-1.641742,-1.490000,-1.635000,-0.059990,-0.006742,-20.157064,-13.082270,-1.433256,-13.082270,-20.157064,-0.290000,0.440000,-34,64,-34.057647,63.647474,-34.057647,63.647474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.676959,42.224168,86.131482,104.890106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567278,1.484968,0.197464,0.014084,0.500595,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.935235,mpc,0,-126.340000,54.885000,-1.759812,-1.769712,-1.690000,-1.785000,-0.069812,0.015288,-21.193887,-16.436698,-1.189297,-16.436698,-21.193887,-0.290000,0.430000,-34,98,-33.993236,97.829873,-33.993236,97.829873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.919570,42.358748,81.850788,97.571223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540762,1.399705,0.158929,0.013486,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.945391,mpc,0,-126.340000,54.885000,-1.983364,-1.899280,-1.930000,-1.955000,-0.053364,0.055720,-22.230710,-17.961438,-1.433256,-17.961438,-22.230710,-0.330000,0.530000,-25,109,-25.450657,108.939025,-25.450657,108.939025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.257649,41.980960,84.176409,98.147806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549404,1.423567,0.238163,0.014118,0.500572,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.955387,mpc,0,-126.340000,54.885000,-2.210118,-2.024360,-2.130000,-2.095000,-0.080118,0.070640,-23.328523,-14.911958,-1.555235,-14.911958,-23.328523,-0.300000,0.890000,-27,64,-27.275892,55.047255,-27.275892,55.047255,0.000000,8.891769,0.000000,64.000000,0.000000,0.000000,-44.557339,41.425670,95.091682,111.879636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559452,1.448672,0.286946,0.013366,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.965236,mpc,0,-126.340000,54.885000,-2.439678,-2.145180,-2.370000,-2.185000,-0.069678,0.039820,-24.548315,-8.752008,-1.189297,-8.752008,-24.548315,-0.290000,0.930000,-21,19,-20.517575,-2.155945,-20.517575,-2.155945,0.000000,21.094970,0.000000,64.000000,0.000000,0.000000,-43.583541,40.044188,96.667832,120.222202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538836,1.397406,0.138531,0.015386,0.500422,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.975389,mpc,0,-126.340000,54.885000,-2.682332,-2.267193,-2.630000,-2.255000,-0.052332,-0.012193,-25.097221,-5.702528,-1.921172,-5.702528,-25.097221,-0.260000,0.440000,-21,13,-20.754107,12.646917,-20.754107,12.646917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.850139,38.042409,99.348044,127.100402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547433,1.406904,0.175277,0.012889,0.500429,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.985236,mpc,0,-126.340000,54.885000,-2.923067,-2.383031,-2.850000,-2.335000,-0.073067,-0.048031,-25.158211,-9.056956,-1.799193,-9.056956,-25.158211,-0.240000,0.260000,-30,55,-29.962198,54.790917,-29.962198,54.790917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.446964,36.575190,101.740729,132.030678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539757,1.399547,0.141445,0.012888,0.500514,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.995236,mpc,0,-126.340000,54.885000,-3.172623,-2.498164,-3.100000,-2.445000,-0.072623,-0.053164,-24.792273,-14.911958,-1.616224,-14.911958,-24.792273,-0.270000,0.350000,-36,98,-36.091629,98.122753,-36.091629,98.122753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.605967,35.968643,99.613437,126.963293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547246,1.407349,0.186418,0.017399,0.500465,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.005391,mpc,0,-126.340000,54.885000,-3.430795,-2.612467,-3.350000,-2.605000,-0.080795,-0.007467,-26.195034,-17.961438,-1.555235,-17.961438,-26.195034,-0.310000,0.630000,-25,106,-25.360247,106.222977,-25.360247,106.222977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.764241,36.084353,100.678040,128.749169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558135,1.459692,0.233795,0.022582,0.993591,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008276,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.015244,mpc,0,-126.340000,54.885000,-3.685488,-2.720877,-3.620000,-2.745000,-0.065488,0.024123,-27.902743,-14.363051,-1.433256,-14.363051,-27.902743,-0.320000,0.860000,-10,61,-9.889731,61.292471,-9.889731,61.292471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.914881,38.572497,113.050409,141.986038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568196,1.449836,0.294631,0.018592,0.500507,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.025237,mpc,0,-126.340000,54.885000,-3.947530,-2.828309,-3.900000,-2.845000,-0.047530,0.016691,-27.902743,-14.363051,-1.799193,-8.020133,-29.610452,-0.250000,0.780000,-19,67,-19.165714,67.360441,-19.165714,67.360441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.573540,44.824804,115.843850,151.012133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.719591,1.785571,0.242585,0.041959,0.501182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008302,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.035240,mpc,0,-126.340000,54.885000,-4.213182,-2.933339,-4.190000,-2.895000,-0.023182,-0.038339,-30.281337,-3.445913,-2.714037,-3.445913,-30.281337,-0.220000,0.670000,1,22,0.646293,-14.389047,0.646293,-14.389047,0.000000,36.749489,0.000000,64.000000,0.000000,0.000000,-29.843976,41.691207,96.138167,123.311238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552762,1.592882,0.219647,0.020329,0.501824,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.045243,mpc,0,-126.340000,54.885000,-4.481716,-3.035880,-4.500000,-2.915000,0.018284,-0.120880,-30.281337,-3.445913,-2.165131,-1.494245,-30.281337,-0.160000,0.480000,-4,-5,-3.757702,-5.359831,-3.757702,-5.359831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.411387,38.066323,89.734319,119.956306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568078,1.614393,0.212208,0.028656,0.500429,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.055236,mpc,0,-126.340000,54.885000,-4.752394,-3.135865,-4.790000,-2.935000,0.037606,-0.200865,-28.878577,-4.604715,-2.043152,-4.604715,-28.878577,-0.120000,0.200000,-21,22,-20.888245,22.348241,-20.888245,22.348241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.838424,35.065528,93.928117,120.589710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551351,1.461397,0.196629,0.019689,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.065238,mpc,0,-126.340000,54.885000,-5.025260,-3.233522,-5.070000,-3.005000,0.044740,-0.228522,-28.390660,-11.923467,-1.311276,-11.923467,-28.390660,-0.140000,0.170000,-26,67,-26.377241,85.513844,-26.377241,85.513844,0.000000,-18.165603,0.000000,64.000000,0.000000,0.000000,-7.693299,33.597674,101.300900,120.830726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548923,1.423642,0.194248,0.013086,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.075236,mpc,0,-126.340000,54.885000,-5.299507,-3.328774,-5.350000,-3.145000,0.050493,-0.183774,-26.499982,-18.144407,-2.104141,-18.144407,-26.499982,-0.210000,0.370000,-37,112,-36.669152,112.450000,-36.669152,112.450000,0.000000,-0.101759,0.000000,64.000000,0.000000,0.000000,1.323567,34.294213,104.167028,123.290977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539362,1.429084,0.188451,0.014698,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.085236,mpc,0,-126.340000,54.885000,-5.574831,-3.421731,-5.600000,-3.315000,0.025169,-0.106731,-25.890086,-18.083417,-2.531068,-18.083417,-25.890086,-0.300000,0.720000,-34,105,-34.287753,104.792941,-34.287753,104.792941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.429332,34.544323,107.379426,132.217464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539485,1.419503,0.252893,0.013732,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.095236,mpc,0,-126.340000,54.885000,-5.850708,-3.512433,-5.860000,-3.445000,0.009292,-0.067433,-27.170868,-11.923467,-2.104141,-11.923467,-27.170868,-0.340000,0.920000,-18,60,-17.533818,41.169959,-17.533818,41.169959,0.000000,18.622982,0.000000,64.000000,0.000000,0.000000,7.392344,36.246049,116.585205,143.620298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538264,1.410818,0.177303,0.012122,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.105399,mpc,0,-126.340000,54.885000,-6.131174,-3.602370,-6.130000,-3.505000,-0.001174,-0.097370,-27.902743,-3.079975,-1.494245,-3.079975,-27.902743,-0.300000,0.790000,-12,15,-12.440709,-22.849738,-12.440709,-22.849738,0.000000,37.642679,0.000000,64.000000,0.000000,0.000000,2.529650,35.530358,114.121939,148.228443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566722,1.417723,0.173943,0.013352,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.115389,mpc,0,-126.340000,54.885000,-6.406477,-3.688640,-6.400000,-3.515000,-0.006477,-0.173640,-27.292847,1.494245,-1.677214,1.494245,-27.292847,-0.240000,0.440000,-22,-30,-22.267716,-36.452060,-22.267716,-36.452060,0.000000,6.245001,0.000000,64.000000,0.000000,0.000000,-2.104366,30.584919,103.626227,134.353181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556316,1.444666,0.173027,0.015812,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.125236,mpc,0,-126.340000,54.885000,-6.677019,-3.771679,-6.660000,-3.515000,-0.017019,-0.256679,-26.012065,-1.921172,-2.409089,-1.921172,-26.012065,-0.220000,0.090000,-36,14,-36.340087,14.467463,-36.340087,14.467463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.662896,27.780058,106.899290,134.998440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543789,1.421753,0.151731,0.014252,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.135263,mpc,0,-126.340000,54.885000,-6.951247,-3.854285,-6.910000,-3.565000,-0.041247,-0.289285,-24.914252,-11.374561,-2.226120,-11.374561,-24.914252,-0.290000,0.010000,-41,59,-40.864644,99.569749,-40.864644,99.569749,0.000000,-40.102286,0.000000,64.000000,0.000000,0.000000,4.604679,26.784540,110.309879,136.412770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544560,1.406350,0.153100,0.014411,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.145266,mpc,0,-126.340000,54.885000,-7.223059,-3.934803,-7.160000,-3.715000,-0.063059,-0.219803,-24.243367,-19.059251,-2.043152,-19.059251,-24.243367,-0.380000,0.220000,-38,104,-37.662988,112.450000,-37.662988,112.450000,0.000000,-7.982537,0.000000,64.000000,0.000000,0.000000,7.878769,29.122998,109.858921,137.589708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541782,1.406891,0.181320,0.014025,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.155236,mpc,0,-126.340000,54.885000,-7.491819,-4.013272,-7.400000,-3.905000,-0.091819,-0.108272,-25.036232,-21.498835,-1.494245,-21.498835,-25.036232,-0.430000,0.630000,-26,112,-25.989238,112.450000,-25.989238,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.444670,33.992514,114.534620,147.924655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553477,1.411911,0.225385,0.016485,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.165385,mpc,0,-126.340000,54.885000,-7.762779,-4.091422,-7.660000,-4.065000,-0.102779,-0.026422,-25.707117,-15.948781,-1.982162,-15.948781,-25.707117,-0.360000,0.870000,-25,91,-25.463568,91.483726,-25.463568,91.483726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.392035,41.201082,127.787560,167.795684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554711,1.410985,0.276606,0.015433,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.175389,mpc,0,-126.340000,54.885000,-8.026809,-4.166835,-7.910000,-4.165000,-0.116809,-0.001835,-26.073055,-6.556382,-2.287110,-6.556382,-26.073055,-0.320000,0.960000,-22,46,-22.351236,8.572292,-22.351236,8.572292,0.000000,37.911434,0.000000,64.000000,0.000000,0.000000,2.465432,44.658262,127.687641,169.370529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556457,1.453863,0.199893,0.015631,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.185236,mpc,0,-126.340000,54.885000,-8.283334,-4.239587,-8.170000,-4.185000,-0.113334,-0.054587,-25.768107,0.640391,-2.470079,0.640391,-25.768107,-0.320000,0.690000,-18,1,-17.765124,-32.075272,-17.765124,-32.075272,0.000000,33.558998,0.000000,64.000000,0.000000,0.000000,-0.027274,39.769940,115.051023,151.282767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555728,1.410537,0.187634,0.015112,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.195393,mpc,0,-126.340000,54.885000,-8.544072,-4.313206,-8.420000,-4.155000,-0.124072,-0.158206,-25.219201,2.957996,-2.226120,2.957996,-25.219201,-0.250000,0.370000,-27,-33,-26.514128,-33.236793,-26.514128,-33.236793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.310520,31.137573,103.605971,133.657547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556175,1.409902,0.167523,0.015431,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.205386,mpc,0,-126.340000,54.885000,-8.796395,-4.384330,-8.670000,-4.145000,-0.126395,-0.239330,-24.914252,-2.653048,-1.799193,-2.653048,-24.914252,-0.260000,0.030000,-25,12,-25.231215,34.956848,-25.231215,34.956848,0.000000,-23.193641,0.000000,64.000000,0.000000,0.000000,3.690221,25.675584,106.064043,131.864292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556351,1.409767,0.173324,0.014650,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.215236,mpc,0,-126.340000,54.885000,-9.040629,-4.453256,-8.900000,-4.225000,-0.140629,-0.228256,-24.060398,-12.350394,-1.860183,-12.350394,-24.060398,-0.240000,-0.050000,-35,57,-34.767542,112.450000,-34.767542,112.450000,0.000000,-55.686793,0.000000,64.000000,0.000000,0.000000,10.976840,23.185312,110.704583,133.840512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555624,1.410162,0.208640,0.015574,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.225267,mpc,0,-126.340000,54.885000,-9.284461,-4.522358,-9.140000,-4.375000,-0.144461,-0.147358,-22.901596,-21.254876,-2.348100,-21.254876,-22.901596,-0.330000,0.220000,-32,102,-31.588967,112.450000,-31.588967,112.450000,0.000000,-10.686793,0.000000,64.000000,0.000000,0.000000,17.526436,23.809600,111.884496,135.411128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538375,1.408117,0.169515,0.014688,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.235392,mpc,0,-126.340000,54.885000,-9.525225,-4.591095,-9.370000,-4.595000,-0.155225,0.003905,-23.023575,-24.487325,-3.018985,-24.487325,-23.023575,-0.340000,0.600000,-27,112,-26.641506,112.450000,-26.641506,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.540266,28.228793,116.291447,143.821481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556796,1.414199,0.349915,0.016111,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.245236,mpc,0,-126.340000,54.885000,-9.753832,-4.657051,-9.600000,-4.795000,-0.153832,0.137949,-24.243367,-20.218053,-2.165131,-20.218053,-24.243367,-0.320000,0.860000,-13,112,-13.023707,112.450000,-13.023707,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.699729,35.434106,124.897380,158.399966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548079,1.411606,0.323419,0.016360,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.255266,mpc,0,-126.340000,54.885000,-9.980932,-4.723477,-9.840000,-4.945000,-0.140932,0.221523,-23.938419,-11.801488,-2.348100,-11.801488,-23.938419,-0.230000,1.000000,-17,74,-17.288250,73.672347,-17.288250,73.672347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.563025,41.493145,128.788976,164.586262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547589,1.416045,0.301720,0.015654,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.265394,mpc,0,-126.340000,54.885000,-10.203953,-4.789851,-10.070000,-5.005000,-0.133953,0.215149,-23.816440,-2.165131,-2.104141,-2.165131,-23.816440,-0.220000,0.900000,-10,29,-9.712041,1.514958,-9.712041,1.514958,0.000000,27.157390,0.000000,64.000000,0.000000,0.000000,22.554715,40.304096,126.590674,154.789032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555483,1.411365,0.173322,0.014560,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.275350,mpc,0,-126.340000,54.885000,-10.416786,-4.854525,-10.310000,-4.985000,-0.106786,0.130475,-22.474668,3.933829,-2.165131,3.933829,-22.474668,-0.180000,0.640000,-15,-16,-14.698290,-35.056499,-14.698290,-35.056499,0.000000,18.728846,0.000000,64.000000,0.000000,0.000000,23.318276,30.319182,113.276841,136.367423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555402,1.411069,0.170772,0.014538,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.285235,mpc,0,-126.340000,54.885000,-10.621553,-4.918263,-10.520000,-4.945000,-0.101553,0.026737,-22.108731,3.140965,-1.921172,3.140965,-22.108731,-0.150000,0.230000,-15,-3,-14.502275,-3.234897,-14.502275,-3.234897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.383220,19.451223,111.900915,132.302296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556787,1.412287,0.175129,0.015042,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.295394,mpc,0,-126.340000,54.885000,-10.824981,-4.983379,-10.740000,-4.965000,-0.084981,-0.018379,-20.766960,-4.787684,-1.921172,-4.787684,-20.766960,-0.170000,0.050000,-18,42,-17.540651,74.263576,-17.540651,74.263576,0.000000,-32.498473,0.000000,64.000000,0.000000,0.000000,31.864361,11.167326,111.948524,130.755652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555334,1.414149,0.175187,0.014960,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.305273,mpc,0,-126.340000,54.885000,-11.015792,-5.046422,-10.930000,-5.055000,-0.085792,0.008578,-19.120240,-12.838311,-2.165131,-12.838311,-19.120240,-0.170000,0.160000,-28,87,-28.188896,112.450000,-28.188896,112.450000,0.000000,-25.684897,0.000000,64.000000,0.000000,0.000000,38.071037,6.360668,110.338594,128.779610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539820,1.407962,0.171428,0.014154,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.315389,mpc,0,-126.340000,54.885000,-11.203806,-5.110779,-11.120000,-5.205000,-0.083806,0.094221,-17.961438,-18.571334,-1.982162,-18.571334,-17.961438,-0.220000,0.500000,-28,112,-27.674100,112.450000,-27.674100,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.802330,4.755137,106.020656,125.684360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556472,1.427516,0.236059,0.015782,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.325390,mpc,0,-126.340000,54.885000,-11.382205,-5.174305,-11.290000,-5.375000,-0.092205,0.200695,-17.290552,-16.863625,-1.372266,-16.863625,-17.290552,-0.250000,0.810000,-24,112,-23.854986,112.450000,-23.854986,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.028308,6.305825,105.563833,125.902785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553769,1.412998,0.301560,0.014026,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.335271,mpc,0,-126.340000,54.885000,-11.550989,-5.237045,-11.450000,-5.495000,-0.100989,0.257955,-17.595500,-10.459717,-1.372266,-10.459717,-17.595500,-0.270000,0.990000,-11,67,-10.548299,65.066920,-10.548299,65.066920,0.000000,2.383080,0.000000,64.000000,0.000000,0.000000,47.145541,8.654561,103.605584,121.426217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539940,1.408746,0.270673,0.013877,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.345396,mpc,0,-126.340000,54.885000,-11.716115,-5.301393,-11.610000,-5.545000,-0.106115,0.243607,-17.351542,-1.616224,-1.433256,-1.616224,-17.351542,-0.220000,0.840000,-8,22,-8.266008,2.240853,-8.266008,2.240853,0.000000,20.209147,0.000000,64.000000,0.000000,0.000000,47.320970,9.157964,97.445529,113.616113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555366,1.463476,0.188445,0.016930,0.503540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.355386,mpc,0,-126.340000,54.885000,-11.871179,-5.365024,-11.780000,-5.525000,-0.091179,0.159976,-16.497687,3.018985,-1.433256,3.018985,-16.497687,-0.160000,0.530000,-12,-18,-12.435525,-18.149651,-12.435525,-18.149651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.878084,5.094598,90.845032,100.875363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556238,1.412865,0.170230,0.014091,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.365273,mpc,0,-126.340000,54.885000,-12.016881,-5.428208,-11.920000,-5.505000,-0.096881,0.076792,-14.728989,1.067318,-1.921172,1.067318,-14.728989,-0.160000,0.180000,-21,19,-21.153249,19.141684,-21.153249,19.141684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.239809,1.673573,93.395166,100.463401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581655,1.464813,0.201510,0.019328,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.375238,mpc,0,-126.340000,54.885000,-12.155838,-5.492162,-12.060000,-5.535000,-0.095838,0.042838,-13.204249,-6.739351,-1.799193,-6.739351,-13.204249,-0.160000,0.110000,-30,64,-29.938645,87.386217,-29.938645,87.386217,0.000000,-23.244533,0.000000,64.000000,0.000000,0.000000,54.156426,-1.101137,94.486371,105.013769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545466,1.596073,0.248213,0.023332,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.385245,mpc,0,-126.340000,54.885000,-12.287360,-5.556718,-12.180000,-5.645000,-0.107360,0.088282,-12.106436,-13.875134,-1.067318,-13.875134,-12.106436,-0.220000,0.320000,-29,109,-28.733148,112.450000,-28.733148,112.450000,0.000000,-3.308316,0.000000,64.000000,0.000000,0.000000,56.848854,-3.038882,90.955336,105.880605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582635,1.689524,0.265219,0.018277,0.500649,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.395238,mpc,0,-126.340000,54.885000,-12.410654,-5.621572,-12.290000,-5.785000,-0.120654,0.163428,-11.740498,-16.863625,-1.067318,-16.863625,-11.740498,-0.280000,0.680000,-20,112,-19.850690,112.450000,-19.850690,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.537473,-2.984460,93.324997,112.576516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546687,1.780560,0.378053,0.036367,0.501154,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.405246,mpc,0,-126.340000,54.885000,-12.526080,-5.686967,-12.400000,-5.915000,-0.126080,0.228033,-11.618519,-12.960290,-1.921172,-12.960290,-11.618519,-0.250000,0.930000,-17,83,-16.892856,83.337791,-16.892856,83.337791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.573929,-0.589910,95.513093,112.007190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565999,1.568705,0.384220,0.018688,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.415236,mpc,0,-126.340000,54.885000,-12.633263,-5.752722,-12.520000,-5.985000,-0.113263,0.232278,-11.862478,-4.421746,-1.189297,-4.421746,-11.862478,-0.220000,0.920000,-7,38,-7.320343,12.635071,-7.320343,12.635071,0.000000,25.702721,0.000000,64.000000,0.000000,0.000000,54.005253,0.418089,89.144970,100.003657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552495,1.568702,0.199325,0.013239,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.425239,mpc,0,-126.340000,54.885000,-12.732584,-5.819085,-12.620000,-5.985000,-0.112584,0.165915,-10.459717,1.982162,-1.067318,1.982162,-10.459717,-0.160000,0.670000,-17,-7,-16.749096,-26.391423,-16.749096,-26.391423,0.000000,19.729215,0.000000,64.000000,0.000000,0.000000,50.925654,-2.019899,82.781682,90.893640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540971,1.453742,0.145370,0.013275,0.500283,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.435275,mpc,0,-126.340000,54.885000,-12.824228,-5.886215,-12.720000,-5.965000,-0.104228,0.078785,-9.117946,2.226120,-1.799193,2.226120,-9.117946,-0.140000,0.280000,-23,-4,-22.734900,-4.081704,-22.734900,-4.081704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.245507,-4.769730,87.210064,92.858916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540094,1.421090,0.143758,0.014167,0.500546,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.445271,mpc,0,-126.340000,54.885000,-12.907607,-5.953648,-12.800000,-5.985000,-0.107607,0.031352,-7.471226,-4.665705,-1.372266,-4.665705,-7.471226,-0.170000,0.090000,-29,41,-28.708551,64.483158,-28.708551,64.483158,0.000000,-23.564862,0.000000,64.000000,0.000000,0.000000,52.642178,-5.923692,94.711729,100.306382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538229,1.430979,0.137680,0.013240,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.455263,mpc,0,-126.340000,54.885000,-12.983168,-6.021648,-12.870000,-6.085000,-0.113168,0.063352,-6.556382,-13.570186,-1.189297,-13.570186,-6.556382,-0.230000,0.180000,-26,86,-26.027540,112.450000,-26.027540,112.450000,0.000000,-26.531704,0.000000,64.000000,0.000000,0.000000,53.430355,-6.442163,94.445060,105.520703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540384,1.410821,0.177189,0.012886,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.465269,mpc,0,-126.340000,54.885000,-13.051119,-6.090330,-12.920000,-6.245000,-0.131119,0.154670,-6.190445,-19.242219,-1.372266,-19.242219,-6.190445,-0.250000,0.480000,-24,112,-23.706192,112.450000,-23.706192,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.805994,-4.724356,93.662168,108.374818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537915,1.411719,0.188347,0.011756,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.475399,mpc,0,-126.340000,54.885000,-13.112184,-6.160479,-12.980000,-6.425000,-0.132184,0.264521,-5.580549,-18.754303,-1.128308,-18.754303,-5.580549,-0.260000,0.830000,-22,112,-22.022841,112.450000,-22.022841,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.196676,-1.499261,98.802969,115.559618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568488,1.424011,0.293676,0.016407,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.485265,mpc,0,-126.340000,54.885000,-13.164303,-6.229382,-13.030000,-6.565000,-0.134303,0.335618,-4.665705,-11.984457,-1.128308,-11.984457,-4.665705,-0.230000,0.970000,-26,76,-25.846984,75.518329,-25.846984,75.518329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.303983,1.613056,98.444693,114.108047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541667,1.410637,0.279592,0.013739,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.495389,mpc,0,-126.340000,54.885000,-13.210386,-6.300666,-13.080000,-6.635000,-0.130386,0.334334,-4.604715,-3.384923,-1.067318,-3.384923,-4.604715,-0.240000,0.900000,-16,31,-15.654187,8.987432,-15.654187,8.987432,0.000000,21.530897,0.000000,64.000000,0.000000,0.000000,41.246062,1.794666,91.478626,104.065936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558183,1.426442,0.175109,0.015467,0.501642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.505386,mpc,0,-126.340000,54.885000,-13.248706,-6.371625,-13.120000,-6.635000,-0.128706,0.263375,-3.872840,1.982162,-0.640391,1.982162,-3.872840,-0.220000,0.620000,-15,-14,-15.319909,-18.936723,-15.319909,-18.936723,0.000000,4.455052,0.000000,64.000000,0.000000,0.000000,36.506173,-1.587747,84.830603,96.565674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556085,1.433322,0.174648,0.013957,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.515268,mpc,0,-126.340000,54.885000,-13.279729,-6.442279,-13.140000,-6.615000,-0.139729,0.172721,-3.323933,1.494245,0.030495,1.494245,-3.323933,-0.190000,0.290000,-18,4,-18.493068,3.826184,-18.493068,3.826184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.988635,-4.667051,87.711609,95.996095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540516,1.412124,0.141554,0.013530,0.500378,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.525398,mpc,0,-126.340000,54.885000,-13.304645,-6.515212,-13.160000,-6.645000,-0.144645,0.129788,-1.677214,-6.068465,0.030495,-6.068465,-1.677214,-0.180000,0.110000,-31,49,-31.015137,78.440468,-31.015137,78.440468,0.000000,-29.614284,0.000000,64.000000,0.000000,0.000000,29.911590,-6.404924,93.207549,100.677163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567342,1.421710,0.188100,0.015242,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.535236,mpc,0,-126.340000,54.885000,-13.322356,-6.586480,-13.160000,-6.745000,-0.162356,0.158520,0.335443,-14.485031,-0.335443,-14.485031,0.335443,-0.230000,0.220000,-42,94,-41.804820,112.450000,-41.804820,112.450000,0.000000,-18.623816,0.000000,64.000000,0.000000,0.000000,28.474725,-7.787529,90.502034,104.768651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539227,1.410943,0.177500,0.013260,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.545265,mpc,0,-126.340000,54.885000,-13.334036,-6.659539,-13.150000,-6.905000,-0.184036,0.245461,0.823360,-18.327375,-1.006328,-18.327375,0.823360,-0.320000,0.570000,-34,112,-33.708010,112.450000,-33.708010,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.803602,-8.101423,89.529452,111.008837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541704,1.414774,0.189335,0.013982,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.555391,mpc,0,-126.340000,54.885000,-13.339514,-6.733653,-13.150000,-7.065000,-0.189514,0.331347,0.579401,-14.972947,-0.518412,-14.972947,0.579401,-0.350000,0.870000,-22,105,-22.446975,105.254212,-22.446975,105.254212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.602579,-6.489515,93.667784,116.928815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558818,1.421763,0.349370,0.015708,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.565387,mpc,0,-126.340000,54.885000,-13.338918,-6.807091,-13.150000,-7.155000,-0.188918,0.347909,-1.250287,-7.044299,0.091484,-7.044299,-1.250287,-0.310000,0.980000,-4,60,-3.817267,31.587540,-3.817267,31.587540,0.000000,28.666672,0.000000,64.000000,0.000000,0.000000,17.235968,-4.020781,86.396040,105.274625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556647,1.421032,0.218550,0.015399,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.575273,mpc,0,-126.340000,54.885000,-13.332685,-6.879932,-13.160000,-7.175000,-0.172685,0.295068,-2.104141,1.921172,-0.091484,1.921172,-2.104141,-0.200000,0.840000,0,15,-0.154894,-36.282520,-0.154894,-36.282520,0.000000,51.536733,0.000000,64.000000,0.000000,0.000000,10.812560,-3.071146,78.631869,93.184642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540158,1.415012,0.140483,0.014181,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.585270,mpc,0,-126.340000,54.885000,-13.320903,-6.953719,-13.160000,-7.115000,-0.160903,0.161281,0.274453,7.593205,0.518412,7.593205,0.274453,-0.100000,0.500000,-25,-30,-25.180760,-66.871649,-25.180760,-66.871649,0.000000,37.125861,0.000000,64.000000,0.000000,0.000000,5.721869,-5.313341,77.944519,86.767594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547402,1.430074,0.190490,0.018809,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.595261,mpc,0,-126.340000,54.885000,-13.303856,-7.027512,-13.140000,-7.075000,-0.163856,0.047488,2.165131,5.092632,0.274453,5.092632,2.165131,-0.120000,0.130000,-36,-26,-36.424193,-25.655697,-36.424193,-25.655697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.851225,-7.741409,86.812739,92.598876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540639,1.413125,0.162518,0.015250,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.605237,mpc,0,-126.340000,54.885000,-13.281817,-7.101147,-13.110000,-7.085000,-0.171817,-0.016147,2.775027,-4.726694,0.518412,-4.726694,2.775027,-0.230000,0.010000,-28,19,-27.835034,60.154901,-27.835034,60.154901,0.000000,-40.810598,0.000000,64.000000,0.000000,0.000000,7.376307,-7.714140,96.423427,104.922313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540847,1.412636,0.159775,0.013949,0.500170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.615263,mpc,0,-126.340000,54.885000,-13.254852,-7.175020,-13.080000,-7.185000,-0.174852,0.009980,3.201954,-14.728989,0.274453,-14.728989,3.201954,-0.280000,0.000000,-24,64,-24.149484,112.450000,-24.149484,112.450000,0.000000,-48.105697,0.000000,64.000000,0.000000,0.000000,4.705373,-5.044492,93.867083,107.408187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539980,1.412278,0.165079,0.013363,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.625265,mpc,0,-126.340000,54.885000,-13.223394,-7.248462,-13.050000,-7.375000,-0.173394,0.126538,1.555235,-23.023575,-0.274453,-23.023575,1.555235,-0.270000,0.210000,-9,109,-9.155675,112.450000,-9.155675,112.450000,0.000000,-3.105697,0.000000,64.000000,0.000000,0.000000,0.321001,1.184685,96.637959,113.497501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537567,1.411334,0.164052,0.011898,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.635263,mpc,0,-126.340000,54.885000,-13.187635,-7.321532,-13.030000,-7.615000,-0.157635,0.293468,0.701380,-25.524149,-0.884349,-25.524149,0.701380,-0.200000,0.660000,-8,112,-7.540593,112.450000,-7.540593,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.205569,9.325374,109.021802,131.450073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539893,1.413346,0.231400,0.014516,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.645385,mpc,0,-126.340000,54.885000,-13.147290,-7.395040,-13.010000,-7.825000,-0.137290,0.429960,1.067318,-18.754303,-0.518412,-18.754303,1.067318,-0.140000,0.940000,-13,112,-13.165674,112.450000,-13.165674,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.249769,18.375282,117.378587,143.157560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556451,1.420344,0.290435,0.016428,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.655386,mpc,0,-126.340000,54.885000,-13.103577,-7.467083,-13.000000,-7.935000,-0.103577,0.467917,0.335443,-7.715185,0.152474,-7.715185,0.335443,-0.130000,1.030000,1,67,0.781272,47.263785,0.781272,47.263785,0.000000,20.186215,0.000000,64.000000,0.000000,0.000000,-19.040385,22.889222,120.042966,142.140435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558897,1.419678,0.313153,0.014307,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.665270,mpc,0,-126.340000,54.885000,-13.056854,-7.537590,-12.980000,-7.935000,-0.076854,0.397410,1.006328,3.811850,0.335443,3.811850,1.006328,-0.100000,0.900000,1,22,1.216637,-43.305587,1.216637,-43.305587,0.000000,65.755587,0.000000,64.000000,0.000000,0.000000,-26.627492,21.713029,121.556511,143.645529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539258,1.411818,0.155698,0.013546,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.675387,mpc,0,-126.340000,54.885000,-13.005638,-7.608923,-12.960000,-7.855000,-0.045638,0.246077,1.677214,11.984457,0.335443,11.984457,1.677214,-0.060000,0.560000,-1,-23,-0.759710,-94.635089,-0.759710,-94.635089,0.000000,72.085089,0.000000,64.000000,0.000000,0.000000,-32.820738,11.981575,116.833290,137.713196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556991,1.419506,0.197704,0.015168,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.685388,mpc,0,-126.340000,54.885000,-12.951870,-7.678473,-12.930000,-7.735000,-0.021870,0.056527,2.409089,11.496540,0.518412,11.496540,2.409089,-0.050000,0.170000,-3,-68,-3.154566,-74.012249,-3.154566,-74.012249,0.000000,6.462249,0.000000,64.000000,0.000000,0.000000,-37.489726,0.670698,108.724002,129.792432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555792,1.418330,0.187593,0.014275,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.695236,mpc,0,-126.340000,54.885000,-12.896097,-7.745893,-12.900000,-7.675000,0.003903,-0.070893,3.567892,3.384923,0.701380,3.384923,3.567892,-0.040000,-0.030000,-12,-23,-12.318293,-2.551441,-12.318293,-2.551441,0.000000,-19.998559,0.000000,64.000000,0.000000,0.000000,-39.501835,-6.112473,109.588369,124.108716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539229,1.412482,0.170024,0.014651,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.705265,mpc,0,-126.340000,54.885000,-12.836633,-7.813327,-12.850000,-7.705000,0.013367,-0.108327,4.177788,-7.837164,1.067318,-7.837164,4.177788,-0.060000,-0.120000,-16,22,-16.253415,97.770986,-16.253415,97.770986,0.000000,-75.320986,0.000000,64.000000,0.000000,0.000000,-40.062384,-10.267382,117.299161,135.243321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538119,1.412682,0.153034,0.013750,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.715399,mpc,0,-126.340000,54.885000,-12.774037,-7.880067,-12.800000,-7.845000,0.025963,-0.035067,5.153621,-18.388365,0.457422,-18.388365,5.153621,-0.070000,-0.070000,-23,67,-23.097543,112.450000,-23.097543,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-41.600650,-6.841777,116.249843,133.948902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569733,1.730832,0.286370,0.034497,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.725240,mpc,0,-126.340000,54.885000,-12.711039,-7.943392,-12.750000,-8.085000,0.038961,0.141608,4.665705,-27.536805,0.213464,-27.536805,4.665705,-0.140000,0.060000,1,112,0.770839,112.450000,0.770839,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.072031,3.796358,112.418615,134.780806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548565,1.447386,0.222208,0.020633,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.735240,mpc,0,-126.340000,54.885000,-12.644977,-8.006108,-12.700000,-8.385000,0.055023,0.378892,3.933829,-32.111026,-0.457422,-32.111026,3.933829,-0.110000,0.590000,2,112,1.631954,112.450000,1.631954,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.463328,16.502050,122.633844,153.758263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566569,1.643134,0.355239,0.025936,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.745238,mpc,0,-126.340000,54.885000,-12.577062,-8.067018,-12.660000,-8.665000,0.082938,0.597982,3.384923,-26.195034,-0.213464,-26.195034,3.384923,-0.070000,0.910000,-2,112,-1.916788,112.450000,-1.916788,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.922524,29.371382,131.537974,167.738314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549533,1.607837,0.291976,0.027068,0.500523,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.755894,mpc,0,-126.340000,54.885000,-12.502831,-8.129794,-12.620000,-8.865000,0.117169,0.735206,3.018985,-14.911958,0.518412,-14.911958,3.018985,-0.050000,1.000000,4,112,4.260131,112.450000,4.260131,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.626253,38.094162,139.976436,176.103280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582833,1.588606,0.360970,0.020428,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.765239,mpc,0,-126.340000,54.885000,-12.436312,-8.182900,-12.590000,-8.955000,0.153688,0.772100,2.470079,-4.543725,0.274453,-4.543725,2.470079,-0.050000,1.080000,17,67,16.728866,63.149246,16.728866,63.149246,0.000000,4.300754,0.000000,64.000000,0.000000,0.000000,-67.615650,40.280236,147.604829,181.494499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546280,1.722997,0.380333,0.027207,0.500673,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.775268,mpc,0,-126.340000,54.885000,-12.363608,-8.237725,-12.560000,-8.915000,0.196392,0.677275,2.531068,7.410237,0.518412,7.410237,2.531068,-0.010000,0.930000,21,22,21.035681,-29.812464,21.035681,-29.812464,0.000000,52.262464,0.000000,64.000000,0.000000,0.000000,-72.623272,34.724749,148.787144,177.913214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539861,1.457936,0.157344,0.014425,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.785284,mpc,0,-126.340000,54.885000,-12.289781,-8.290099,-12.530000,-8.805000,0.240219,0.514901,2.775027,14.667999,0.579401,14.667999,2.775027,0.020000,0.570000,24,-23,23.520694,-71.336708,23.520694,-71.336708,0.000000,48.786708,0.000000,64.000000,0.000000,0.000000,-75.777631,20.428157,144.489349,178.631597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538626,1.452598,0.152644,0.013371,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.795269,mpc,0,-126.340000,54.885000,-12.215110,-8.339798,-12.490000,-8.655000,0.274890,0.315202,4.055809,13.509197,0.762370,13.509197,4.055809,0.090000,0.210000,8,-48,8.103889,-47.621799,8.103889,-47.621799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.658101,4.610239,135.617080,168.691984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539032,1.414935,0.155246,0.014433,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.805402,mpc,0,-126.340000,54.885000,-12.138374,-8.387519,-12.430000,-8.575000,0.291626,0.187481,5.092632,5.336590,1.067318,5.336590,5.092632,0.090000,0.000000,-2,-3,-1.631716,27.840909,-1.631716,27.840909,0.000000,-30.462708,0.000000,64.000000,0.000000,0.000000,-73.267606,-8.271815,132.166082,160.388051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568150,1.426008,0.190125,0.014810,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.815268,mpc,0,-126.340000,54.885000,-12.062834,-8.431225,-12.370000,-8.585000,0.307166,0.153775,6.617372,-5.763517,0.884349,-5.763517,6.617372,0.050000,-0.030000,-12,42,-11.705253,112.450000,-11.705253,112.450000,0.000000,-70.071799,0.000000,64.000000,0.000000,0.000000,-70.605540,-15.766960,130.028663,158.175181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539206,1.436685,0.188150,0.015734,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.825390,mpc,0,-126.340000,54.885000,-11.984587,-8.473100,-12.290000,-8.695000,0.305413,0.221900,7.776174,-15.338885,0.884349,-15.338885,7.776174,0.020000,0.020000,-19,87,-19.407471,112.450000,-19.407471,112.450000,0.000000,-25.071799,0.000000,64.000000,0.000000,0.000000,-69.909322,-12.892748,118.891255,144.146567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557895,1.426514,0.199540,0.014719,0.501976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.835390,mpc,0,-126.340000,54.885000,-11.906632,-8.511383,-12.200000,-8.905000,0.293368,0.393617,7.837164,-23.145554,0.884349,-23.145554,7.837164,-0.020000,0.370000,-15,112,-15.402795,112.450000,-15.402795,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.691240,-2.337705,109.436705,132.740203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558212,1.424440,0.224107,0.014771,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.845274,mpc,0,-126.340000,54.885000,-11.829020,-8.546080,-12.120000,-9.125000,0.290980,0.578920,8.142112,-22.352689,0.823360,-22.352689,8.142112,-0.060000,0.750000,-16,112,-16.018962,112.450000,-16.018962,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.040457,9.505454,119.223473,142.795048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538727,1.415577,0.244517,0.016103,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.855391,mpc,0,-126.340000,54.885000,-11.749061,-8.578233,-12.040000,-9.295000,0.290939,0.716767,7.654195,-14.424041,0.518412,-14.424041,7.654195,-0.080000,0.980000,-9,112,-9.017175,112.450000,-9.017175,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.896959,20.067875,124.326721,149.329800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557858,1.425772,0.401101,0.013788,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.865375,mpc,0,-126.340000,54.885000,-11.669695,-8.606505,-11.970000,-9.365000,0.300305,0.758495,6.434403,-4.116798,1.189297,-4.116798,6.434403,-0.090000,1.050000,7,91,7.423379,90.507383,7.423379,90.507383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.959447,25.991032,126.803512,150.976911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560475,1.425572,0.315689,0.013975,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.875270,mpc,0,-126.340000,54.885000,-11.590627,-8.631021,-11.900000,-9.345000,0.309373,0.713979,5.641538,7.166278,1.372266,7.166278,5.641538,-0.070000,1.000000,18,46,18.016565,1.033539,18.016565,1.033539,0.000000,44.473844,0.000000,64.000000,0.000000,0.000000,-89.572115,25.834297,126.216638,148.987610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538834,1.415212,0.168231,0.015255,0.500486,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.885391,mpc,0,-126.340000,54.885000,-11.509349,-8.652377,-11.840000,-9.215000,0.330651,0.562623,4.848673,16.131750,1.494245,16.131750,4.848673,-0.040000,0.750000,28,1,27.886827,-62.260430,27.886827,-62.260430,0.000000,62.767813,0.000000,64.000000,0.000000,0.000000,-90.162486,18.060033,116.493439,142.957087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561438,1.426898,0.186448,0.015832,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.895390,mpc,0,-126.340000,54.885000,-11.428664,-8.669674,-11.790000,-9.045000,0.361336,0.375326,5.153621,18.022427,1.433256,18.022427,5.153621,0.010000,0.400000,24,-44,24.393122,-62.028193,24.393122,-62.028193,0.000000,17.535577,0.000000,64.000000,0.000000,0.000000,-87.515268,6.155781,108.083426,138.830464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558662,1.426538,0.185364,0.014628,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.905346,mpc,0,-126.340000,54.885000,-11.347941,-8.683044,-11.730000,-8.895000,0.382059,0.211956,6.068465,12.472374,1.006328,12.472374,6.068465,0.110000,0.020000,5,1,5.058270,4.028170,5.058270,4.028170,0.000000,-3.520786,0.000000,64.000000,0.000000,0.000000,-79.851207,-3.818588,111.989795,134.493331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559264,1.426358,0.188640,0.013860,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.915388,mpc,0,-126.340000,54.885000,-11.266132,-8.692540,-11.650000,-8.835000,0.383868,0.142460,7.776174,2.043152,1.677214,2.043152,7.776174,0.110000,0.020000,-13,46,-13.298270,88.796219,-13.298270,88.796219,0.000000,-43.288836,0.000000,64.000000,0.000000,0.000000,-70.519806,-12.227023,114.957750,137.248407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558634,1.427615,0.187943,0.014178,0.500434,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.925393,mpc,0,-126.340000,54.885000,-11.184201,-8.697932,-11.560000,-8.875000,0.375799,0.177068,8.995966,-8.934977,1.128308,-8.934977,8.995966,0.020000,0.090000,-16,91,-16.020684,112.450000,-16.020684,112.450000,0.000000,-21.942617,0.000000,64.000000,0.000000,0.000000,-63.598235,-12.808481,103.018861,122.807701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557681,1.426472,0.198456,0.014694,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.935271,mpc,0,-126.340000,54.885000,-11.102873,-8.699193,-11.460000,-8.985000,0.357127,0.285807,9.727842,-15.521854,1.372266,-15.521854,9.727842,-0.020000,0.480000,-20,112,-20.148064,112.450000,-20.148064,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.843339,-6.458905,92.310655,110.093307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539972,1.416461,0.186825,0.014053,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.945272,mpc,0,-126.340000,54.885000,-11.020036,-8.696286,-11.360000,-9.125000,0.339964,0.428714,9.666852,-13.692166,1.128308,-13.692166,9.666852,-0.050000,0.820000,-18,112,-18.019344,112.450000,-18.019344,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.820637,2.054790,94.945551,111.351859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539715,1.443002,0.235283,0.019340,0.500157,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.955388,mpc,0,-126.340000,54.885000,-10.935692,-8.689001,-11.260000,-9.205000,0.324308,0.515999,8.934977,-5.885497,1.433256,-5.885497,8.934977,-0.090000,0.990000,-5,112,-5.447478,112.450000,-5.447478,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.475633,10.043547,100.134562,116.615903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558766,1.425214,0.290003,0.015462,0.500325,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.965236,mpc,0,-126.340000,54.885000,-10.852979,-8.677655,-11.180000,-9.205000,0.327021,0.527345,7.410237,4.848673,1.494245,4.848673,7.410237,-0.100000,1.070000,15,67,14.560008,32.043068,14.560008,32.043068,0.000000,35.406932,0.000000,64.000000,0.000000,0.000000,-72.104467,13.618109,99.582525,114.056754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539126,1.416299,0.270711,0.014470,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.975396,mpc,0,-126.340000,54.885000,-10.766952,-8.661505,-11.100000,-9.085000,0.333048,0.423495,6.617372,15.338885,1.128308,15.338885,6.617372,-0.070000,0.910000,25,22,24.551502,-47.028465,24.551502,-47.028465,0.000000,69.478465,0.000000,64.000000,0.000000,0.000000,-75.231476,12.656122,95.803302,110.611364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559098,1.424613,0.187739,0.015251,0.500510,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.985390,mpc,0,-126.340000,54.885000,-10.681555,-8.641175,-11.030000,-8.905000,0.348445,0.263825,5.885497,20.157064,1.738204,20.157064,5.885497,-0.030000,0.590000,32,-23,31.563611,-70.339022,31.563611,-70.339022,0.000000,47.789022,0.000000,64.000000,0.000000,0.000000,-75.394001,6.811246,86.578087,102.933918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557434,1.425776,0.186562,0.014355,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.995266,mpc,0,-126.340000,54.885000,-10.596329,-8.616730,-10.960000,-8.715000,0.363671,0.098270,6.068465,17.961438,1.555235,17.961438,6.068465,0.080000,0.210000,19,-32,19.304387,-31.566399,19.304387,-31.566399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.286263,0.429187,86.870803,103.582390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540925,1.417519,0.159720,0.014615,0.500359,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.005389,mpc,0,-126.340000,54.885000,-10.508012,-8.587160,-10.890000,-8.595000,0.381988,0.007840,7.898153,8.934977,1.494245,8.934977,7.898153,0.140000,0.020000,-4,13,-4.208570,54.567594,-4.208570,54.567594,0.000000,-41.133993,0.000000,64.000000,0.000000,0.000000,-64.264900,-4.276957,100.198433,110.937516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558571,1.430325,0.186685,0.015292,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.015266,mpc,0,-126.340000,54.885000,-10.420798,-8.553892,-10.790000,-8.575000,0.369202,0.021108,9.788831,-3.933829,1.433256,-3.933829,9.788831,0.080000,0.010000,-17,58,-17.142620,112.450000,-17.142620,112.450000,0.000000,-54.016399,0.000000,64.000000,0.000000,0.000000,-54.237809,-3.477479,101.237388,111.535611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539651,1.415858,0.197638,0.013806,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.025267,mpc,0,-126.340000,54.885000,-10.331339,-8.515763,-10.680000,-8.665000,0.348661,0.149237,10.398727,-13.387218,1.250287,-13.387218,10.398727,-0.010000,0.170000,-8,103,-7.752576,112.450000,-7.752576,112.450000,0.000000,-9.016399,0.000000,64.000000,0.000000,0.000000,-48.265230,4.198150,91.779443,106.168773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541374,1.416725,0.203865,0.012763,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.035389,mpc,0,-126.340000,54.885000,-10.239507,-8.472631,-10.570000,-8.825000,0.330493,0.352369,10.154769,-17.900448,1.311276,-17.900448,10.154769,-0.060000,0.600000,1,112,1.097938,112.450000,1.097938,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.971462,13.832368,97.911750,120.181714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557405,1.425271,0.239003,0.015898,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.045265,mpc,0,-126.340000,54.885000,-10.148533,-8.426159,-10.470000,-8.985000,0.321467,0.558841,9.239925,-14.241072,1.433256,-14.241072,9.239925,-0.070000,0.890000,5,112,5.159689,112.450000,5.159689,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.167940,24.233204,106.457224,131.877476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540458,1.416793,0.229787,0.015144,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.055265,mpc,0,-126.340000,54.885000,-10.054924,-8.374718,-10.370000,-9.065000,0.315076,0.690282,8.386070,-5.336590,1.494245,-5.336590,8.386070,-0.060000,1.020000,13,112,13.316673,112.450000,13.316673,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.976807,32.380043,109.499893,135.172949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539679,1.420457,0.231126,0.014173,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.065244,mpc,0,-126.340000,54.885000,-9.959890,-8.319022,-10.280000,-9.055000,0.320110,0.735978,7.776174,5.702528,1.982162,5.702528,7.776174,-0.040000,1.070000,22,85,22.364008,85.349301,22.364008,85.349301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.156859,35.131009,109.656876,133.211840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568650,1.591712,0.416131,0.036887,0.501054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.075245,mpc,0,-126.340000,54.885000,-9.862895,-8.258879,-10.190000,-8.935000,0.327105,0.676121,7.471226,16.375708,1.921172,16.375708,7.471226,0.030000,0.990000,23,40,23.455948,2.086052,23.455948,2.086052,0.000000,38.263248,0.000000,64.000000,0.000000,0.000000,-58.917666,31.575787,109.235369,131.809967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561614,1.533789,0.238945,0.020782,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.085269,mpc,0,-126.340000,54.885000,-9.763801,-8.194313,-10.110000,-8.735000,0.346199,0.540687,8.569039,22.962585,2.226120,22.962585,8.569039,0.210000,0.720000,-2,-5,-1.932538,-38.763685,-1.932538,-38.763685,0.000000,34.112986,0.000000,64.000000,0.000000,0.000000,-58.310656,21.455927,109.347381,133.980913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549081,1.437645,0.168912,0.014341,0.500386,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.095274,mpc,0,-126.340000,54.885000,-9.662900,-8.125663,-10.010000,-8.505000,0.347100,0.379337,9.483883,23.145554,2.165131,23.145554,9.483883,0.110000,0.360000,5,-21,5.452853,-21.179524,5.452853,-21.179524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.151617,7.453731,119.766021,145.328863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539541,1.421356,0.142316,0.013103,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.105236,mpc,0,-126.340000,54.885000,-9.560336,-8.053215,-9.890000,-8.315000,0.329664,0.261785,10.642686,16.192739,1.921172,16.192739,10.642686,0.020000,0.080000,7,24,7.218296,52.862317,7.218296,52.862317,0.000000,-29.041840,0.000000,64.000000,0.000000,0.000000,-46.962791,-2.080489,122.109016,146.505538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539761,1.418287,0.142404,0.013372,0.500413,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.115266,mpc,0,-126.340000,54.885000,-9.454832,-7.976226,-9.770000,-8.205000,0.315168,0.228774,11.801488,5.641538,1.982162,5.641538,11.801488,0.030000,0.080000,-6,69,-5.560840,112.450000,-5.560840,112.450000,0.000000,-43.629524,0.000000,64.000000,0.000000,0.000000,-41.620410,-5.438233,122.834264,146.362090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539578,1.417801,0.167673,0.014430,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.125239,mpc,0,-126.340000,54.885000,-9.347575,-7.895741,-9.640000,-8.195000,0.292425,0.299259,12.594353,-3.445913,1.738204,-3.445913,12.594353,-0.010000,0.340000,-9,112,-9.073892,112.450000,-9.073892,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.517235,-0.568499,111.124880,128.962974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545245,1.433517,0.243731,0.014742,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.135236,mpc,0,-126.340000,54.885000,-9.237612,-7.811248,-9.510000,-8.245000,0.272388,0.433752,12.411384,-5.946486,2.531068,-5.946486,12.411384,-0.060000,0.730000,-2,112,-1.821434,112.450000,-1.821434,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.644516,6.661097,104.616566,126.285752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540331,1.427300,0.232975,0.015651,0.500363,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.145235,mpc,0,-126.340000,54.885000,-9.125070,-7.723035,-9.370000,-8.265000,0.244930,0.541965,12.411384,-0.579401,1.982162,-0.579401,12.411384,-0.060000,0.960000,-1,112,-0.650095,112.450000,-0.650095,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.794116,15.048693,103.231116,128.683110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539922,1.417700,0.342081,0.015842,0.500165,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.155391,mpc,0,-126.340000,54.885000,-9.008025,-7.629763,-9.240000,-8.225000,0.231975,0.595237,12.350394,7.837164,2.104141,7.837164,12.350394,-0.040000,1.050000,2,87,1.894032,86.620006,1.894032,86.620006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.789165,19.936677,99.519311,121.396060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558300,1.429720,0.315609,0.014210,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.165236,mpc,0,-126.340000,54.885000,-8.891843,-7.535951,-9.110000,-8.095000,0.218157,0.559049,11.984457,17.351542,2.043152,17.351542,11.984457,-0.040000,0.980000,11,42,10.742888,13.249586,10.742888,13.249586,0.000000,28.370419,0.000000,64.000000,0.000000,0.000000,-44.493897,19.910302,95.564747,114.879960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538126,1.417384,0.159883,0.015142,0.500483,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.175266,mpc,0,-126.340000,54.885000,-8.770634,-7.437080,-8.980000,-7.885000,0.209366,0.447920,12.350394,22.718627,2.043152,22.718627,12.350394,-0.020000,0.710000,11,-3,10.748925,-16.165258,10.748925,-16.165258,0.000000,12.785264,0.000000,64.000000,0.000000,0.000000,-46.946942,15.430410,90.088252,107.810090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539571,1.421242,0.137239,0.014416,0.500347,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.185373,mpc,0,-126.340000,54.885000,-8.645527,-7.334253,-8.850000,-7.655000,0.204473,0.320747,12.350394,22.657637,2.714037,22.657637,12.350394,0.020000,0.340000,10,6,9.650814,6.389215,9.650814,6.389215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.291577,9.266261,86.256470,107.228108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559001,1.429007,0.177327,0.014006,0.500264,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.195238,mpc,0,-126.340000,54.885000,-8.520452,-7.230933,-8.710000,-7.475000,0.189548,0.244067,12.899301,14.972947,2.104141,14.972947,12.899301,0.030000,0.150000,4,51,3.694873,82.159448,3.694873,82.159448,0.000000,-30.770233,0.000000,64.000000,0.000000,0.000000,-42.683063,4.347007,87.847859,108.869279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556892,1.429698,0.189388,0.015115,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.205264,mpc,0,-126.340000,54.885000,-8.390289,-7.123116,-8.570000,-7.375000,0.179711,0.251884,14.972947,5.458569,1.921172,5.458569,14.972947,0.040000,0.270000,-16,96,-16.193704,112.450000,-16.193704,112.450000,0.000000,-16.060785,0.000000,64.000000,0.000000,0.000000,-37.235538,3.296162,85.037116,104.790342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541462,1.417579,0.204396,0.015063,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.215239,mpc,0,-126.340000,54.885000,-8.257680,-7.013202,-8.410000,-7.345000,0.152320,0.331798,15.582843,0.030495,2.470079,0.030495,15.582843,-0.020000,0.600000,-16,112,-15.812282,112.450000,-15.812282,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.627665,4.312074,80.538901,99.497517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554703,1.430785,0.215750,0.013750,0.500460,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.225235,mpc,0,-126.340000,54.885000,-8.121655,-6.900604,-8.240000,-7.335000,0.118345,0.434396,15.399875,1.494245,2.287110,1.494245,15.399875,-0.060000,0.880000,-9,112,-9.138796,112.450000,-9.138796,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.967900,6.790674,81.775417,98.394428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537896,1.417440,0.350393,0.013482,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.235265,mpc,0,-126.340000,54.885000,-7.981959,-6.785328,-8.080000,-7.295000,0.098041,0.509672,14.911958,6.617372,2.226120,6.617372,14.911958,-0.080000,1.010000,1,110,0.971688,109.621885,0.971688,109.621885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.318065,9.515688,82.782338,97.421086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539949,1.415960,0.271378,0.013341,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.245386,mpc,0,-126.340000,54.885000,-7.837756,-6.666904,-7.930000,-7.185000,0.092244,0.518096,14.607010,13.814145,2.470079,13.814145,14.607010,-0.070000,1.060000,8,65,8.381142,48.282301,8.381142,48.282301,0.000000,16.339584,0.000000,64.000000,0.000000,0.000000,-33.439631,9.932200,80.092875,92.596396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558841,1.476329,0.363118,0.016990,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.255236,mpc,0,-126.340000,54.885000,-7.694249,-6.549795,-7.780000,-7.015000,0.085751,0.465205,13.692166,20.462012,1.799193,20.462012,13.692166,-0.060000,0.890000,21,20,21.058556,3.464357,21.058556,3.464357,0.000000,16.157528,0.000000,64.000000,0.000000,0.000000,-33.712952,8.075379,77.598017,91.560703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557140,1.424865,0.176460,0.014155,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.265264,mpc,0,-126.340000,54.885000,-7.544974,-6.428915,-7.630000,-6.795000,0.085026,0.366085,13.204249,22.291700,2.226120,22.291700,13.204249,0.000000,0.550000,23,9,23.218769,8.992524,23.218769,8.992524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.197388,4.825170,75.090938,91.560415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540872,1.417321,0.146459,0.014238,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.275385,mpc,0,-126.340000,54.885000,-7.391076,-6.305427,-7.490000,-6.615000,0.098924,0.309573,14.302062,16.070760,2.470079,16.070760,14.302062,0.070000,0.290000,8,54,8.120168,78.440193,8.120168,78.440193,0.000000,-24.447669,0.000000,64.000000,0.000000,0.000000,-29.267367,1.555619,75.376584,94.057086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557642,1.424708,0.175368,0.015737,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.285241,mpc,0,-126.340000,54.885000,-7.238115,-6.183954,-7.330000,-6.515000,0.091885,0.331046,16.070760,7.044299,2.592058,7.044299,16.070760,0.100000,0.360000,-12,99,-12.096303,112.450000,-12.096303,112.450000,0.000000,-13.457476,0.000000,64.000000,0.000000,0.000000,-22.290664,-1.270967,76.853072,92.789220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554988,1.425303,0.200920,0.014149,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.295264,mpc,0,-126.340000,54.885000,-7.079482,-6.059409,-7.140000,-6.475000,0.060518,0.415591,17.717479,0.274453,2.226120,0.274453,17.717479,0.010000,0.650000,-18,112,-17.610443,112.450000,-17.610443,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.113689,-2.479295,74.605129,91.428375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540858,1.416570,0.195550,0.014722,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.305389,mpc,0,-126.340000,54.885000,-6.916160,-5.932799,-6.950000,-6.465000,0.033840,0.532201,17.961438,0.396432,1.921172,0.396432,17.961438,-0.050000,0.900000,-12,112,-12.372045,112.450000,-12.372045,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.550709,-1.764550,73.261102,90.499879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557178,1.424915,0.250974,0.014387,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.315298,mpc,0,-126.340000,54.885000,-6.753385,-5.808325,-6.770000,-6.435000,0.016615,0.626675,17.107583,3.933829,2.714037,3.933829,17.107583,-0.030000,1.010000,-5,112,-5.317192,112.450000,-5.317192,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.853397,-0.080638,73.313823,87.336019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554850,1.424238,0.289829,0.012415,0.500522,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.325265,mpc,0,-126.340000,54.885000,-6.586836,-5.682803,-6.590000,-6.365000,0.003164,0.682197,16.558677,9.727842,2.165131,9.727842,16.558677,-0.080000,1.060000,10,101,9.656497,101.096791,9.656497,101.096791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.990191,0.111108,72.126459,84.644038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539822,1.414968,0.285897,0.014582,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.335388,mpc,0,-126.340000,54.885000,-6.414874,-5.555211,-6.410000,-6.225000,-0.004874,0.669789,16.070760,15.765812,2.043152,15.765812,16.070760,-0.110000,1.040000,23,56,22.880699,51.417932,22.880699,51.417932,0.000000,4.678858,0.000000,64.000000,0.000000,0.000000,-22.694476,-1.526751,70.438762,82.091234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556633,1.426092,0.214616,0.014949,0.500364,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.345269,mpc,0,-126.340000,54.885000,-6.244406,-5.430790,-6.240000,-6.035000,-0.004406,0.604210,15.277895,20.401022,2.287110,20.401022,15.277895,-0.040000,0.840000,26,23,26.215369,22.672706,26.215369,22.672706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.368928,-4.465678,71.335387,84.112013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548188,1.428382,0.175426,0.016346,0.500301,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.355236,mpc,0,-126.340000,54.885000,-6.069995,-5.305663,-6.080000,-5.845000,0.010005,0.539337,15.582843,20.096074,2.714037,20.096074,15.582843,0.100000,0.500000,10,47,10.146966,47.430239,10.146966,47.430239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.864375,-8.963148,76.830160,92.778843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539343,1.414944,0.140657,0.015081,0.500330,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.365389,mpc,0,-126.340000,54.885000,-5.889935,-5.178822,-5.900000,-5.675000,0.010065,0.496178,17.900448,14.850968,2.348100,14.850968,17.900448,0.110000,0.420000,-11,92,-11.288625,93.473475,-11.288625,93.473475,0.000000,-1.043236,0.000000,64.000000,0.000000,0.000000,-13.574724,-15.833341,78.477147,97.807958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556358,1.424275,0.185954,0.013978,0.500537,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.375265,mpc,0,-126.340000,54.885000,-5.712597,-5.056254,-5.720000,-5.565000,0.007403,0.508746,18.937271,8.873987,1.921172,8.873987,18.937271,0.000000,0.640000,-8,112,-7.826744,112.450000,-7.826744,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.049142,-21.751735,75.405381,97.679324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540311,1.414078,0.176712,0.014219,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.385268,mpc,0,-126.340000,54.885000,-5.531003,-4.933195,-5.530000,-5.455000,-0.001003,0.521805,18.632323,9.056956,2.348100,9.056956,18.632323,-0.050000,0.880000,2,102,2.178380,101.799619,2.178380,101.799619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.378702,-26.091667,72.617390,95.895125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540593,1.413483,0.264480,0.012164,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.395387,mpc,0,-126.340000,54.885000,-5.345416,-4.810017,-5.340000,-5.335000,-0.005416,0.524983,17.839459,13.570186,2.348100,13.570186,17.839459,0.060000,0.960000,-2,57,-1.925843,55.559504,-1.925843,55.559504,0.000000,1.240115,0.000000,64.000000,0.000000,0.000000,-9.281288,-28.485075,67.257567,87.538058,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558825,1.424676,0.212615,0.014162,0.500541,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.405386,mpc,0,-126.340000,54.885000,-5.160411,-4.689854,-5.160000,-5.185000,-0.000411,0.495146,16.619667,17.534511,2.348100,17.534511,16.619667,0.050000,0.780000,13,33,13.318011,32.752540,13.318011,32.752540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.307152,-30.159984,62.296365,77.755292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556145,1.426384,0.175137,0.015246,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.415279,mpc,0,-126.340000,54.885000,-4.975988,-4.572704,-4.990000,-5.005000,0.014012,0.432296,15.643833,18.022427,1.494245,18.022427,15.643833,0.000000,0.620000,32,34,32.191007,34.340900,32.191007,34.340900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.149680,-30.512280,55.004373,67.566546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549055,1.424810,0.175913,0.015042,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.425371,mpc,0,-126.340000,54.885000,-4.786664,-4.455202,-4.820000,-4.845000,0.033336,0.389798,16.253729,13.265238,1.738204,13.265238,16.253729,0.140000,0.390000,12,79,11.547752,87.860814,11.547752,87.860814,0.000000,-8.519914,0.000000,64.000000,0.000000,0.000000,-18.566737,-29.894573,57.533503,66.705649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558385,1.423666,0.188039,0.014120,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.435387,mpc,0,-126.340000,54.885000,-4.597791,-4.340796,-4.650000,-4.745000,0.052209,0.404204,17.534511,8.081122,2.104141,8.081122,17.534511,0.160000,0.620000,-3,110,-3.144764,110.233836,-3.144764,110.233836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.750125,-33.009273,54.424018,70.618996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556503,1.425815,0.213204,0.016263,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.445274,mpc,0,-126.340000,54.885000,-4.410676,-4.230255,-4.460000,-4.665000,0.049324,0.434745,17.717479,7.166278,2.409089,7.166278,17.717479,0.080000,0.880000,4,96,4.050478,95.813278,4.050478,95.813278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.001692,-36.517326,50.711803,71.276747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540286,1.418730,0.282696,0.017605,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.455386,mpc,0,-126.340000,54.885000,-4.218857,-4.119863,-4.270000,-4.575000,0.051143,0.455137,16.924615,10.764665,2.043152,10.764665,16.924615,0.020000,0.920000,20,61,20.483623,61.172403,20.483623,61.172403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.980150,-38.564214,46.561601,64.226995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556730,1.435677,0.215499,0.015253,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.465390,mpc,0,-126.340000,54.885000,-4.028924,-4.013515,-4.100000,-4.445000,0.071076,0.431485,16.436698,14.728989,1.677214,14.728989,16.436698,0.070000,0.770000,22,35,22.490364,35.444464,22.490364,35.444464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.810697,-37.712764,45.344931,56.482792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556681,1.423312,0.174854,0.014217,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.475272,mpc,0,-126.340000,54.885000,-3.841404,-3.911451,-3.920000,-4.315000,0.078596,0.403549,16.375708,15.094927,1.189297,15.094927,16.375708,0.140000,0.560000,15,45,14.891670,44.511013,14.891670,44.511013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.561064,-36.745326,46.788660,56.141195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540503,1.412500,0.141406,0.014461,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.485395,mpc,0,-126.340000,54.885000,-3.649708,-3.810175,-3.740000,-4.195000,0.090292,0.384825,17.168573,11.496540,1.555235,11.496540,17.168573,0.140000,0.460000,7,78,6.897276,78.338407,6.897276,78.338407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.644057,-36.904360,44.388628,55.397360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566668,1.420808,0.176285,0.015209,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.495388,mpc,0,-126.340000,54.885000,-3.461166,-3.713646,-3.570000,-4.105000,0.108834,0.391354,17.229563,7.349247,2.226120,7.349247,17.229563,0.110000,0.570000,9,101,8.772132,101.121873,8.772132,101.121873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.838411,-38.053730,41.841443,55.592812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557234,1.421080,0.198190,0.014207,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.505377,mpc,0,-126.340000,54.885000,-3.273683,-3.620755,-3.390000,-4.025000,0.116317,0.404245,17.290552,6.678361,2.226120,6.678361,17.290552,0.070000,0.780000,12,86,12.171051,86.164329,12.171051,86.164329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.738487,-39.416706,40.363699,55.731873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558153,1.421867,0.234725,0.015669,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.515390,mpc,0,-126.340000,54.885000,-3.087023,-3.531418,-3.220000,-3.945000,0.132977,0.413582,15.948781,9.422894,2.104141,9.422894,15.948781,0.070000,0.850000,25,54,24.554013,53.811154,24.554013,53.811154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.542382,-39.806147,39.279990,50.931741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555231,1.422340,0.187961,0.014961,0.500367,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.525391,mpc,0,-126.340000,54.885000,-2.902178,-3.446131,-3.050000,-3.835000,0.147822,0.388869,16.924615,12.411384,1.677214,12.411384,16.924615,0.130000,0.710000,10,34,9.720184,34.052161,9.720184,34.052161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.091594,-38.204777,42.813644,49.208004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556624,1.420929,0.174353,0.014401,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.535266,mpc,0,-126.340000,54.885000,-2.721533,-3.365941,-2.880000,-3.725000,0.158467,0.359059,17.656490,11.557530,1.006328,11.557530,17.656490,0.130000,0.500000,1,52,1.367933,52.380546,1.367933,52.380546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.571623,-37.980641,45.040037,54.025822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539315,1.413625,0.151552,0.016146,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.545387,mpc,0,-126.340000,54.885000,-2.538650,-3.288055,-2.700000,-3.625000,0.161350,0.336945,18.022427,7.349247,0.823360,7.349247,18.022427,0.080000,0.470000,0,84,0.466629,84.255191,0.466629,84.255191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.653373,-38.489938,41.662019,53.435165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556141,1.421259,0.186740,0.015308,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.555391,mpc,0,-126.340000,54.885000,-2.360408,-3.215470,-2.510000,-3.575000,0.149592,0.359530,18.205396,4.421746,1.799193,4.421746,18.205396,0.040000,0.630000,-1,93,-1.323494,93.109403,-1.323494,93.109403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.552952,-39.895185,40.399018,56.451124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557252,1.421294,0.198848,0.014314,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.565274,mpc,0,-126.340000,54.885000,-2.187119,-3.148192,-2.330000,-3.525000,0.142881,0.376808,17.229563,4.238777,2.287110,4.238777,17.229563,0.010000,0.760000,7,81,6.738282,80.678073,6.738282,80.678073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.040822,-41.285954,38.537177,55.395899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539904,1.412084,0.174308,0.014629,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.575393,mpc,0,-126.340000,54.885000,-2.012893,-3.083989,-2.150000,-3.465000,0.137107,0.381011,16.924615,6.495393,1.494245,6.495393,16.924615,0.020000,0.800000,5,54,5.106873,53.856278,5.106873,53.856278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.037801,-41.585325,39.201697,52.417636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558522,1.418423,0.185281,0.014619,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.585374,mpc,0,-126.340000,54.885000,-1.844528,-3.025406,-1.980000,-3.395000,0.135472,0.369594,16.375708,8.081122,1.189297,8.081122,16.375708,0.040000,0.680000,4,45,3.961766,44.989693,3.961766,44.989693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.052140,-40.968824,39.301092,49.985193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565570,1.721339,0.227270,0.029842,0.500701,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.595241,mpc,0,-126.340000,54.885000,-1.681778,-2.972215,-1.810000,-3.325000,0.128222,0.352785,16.070760,6.861330,0.701380,6.861330,16.070760,0.040000,0.540000,2,61,1.679726,61.314576,1.679726,61.314576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.424053,-40.200350,39.862852,50.281838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548897,1.588597,0.192111,0.019655,0.500590,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.605237,mpc,0,-126.340000,54.885000,-1.520959,-2.923206,-1.640000,-3.275000,0.119041,0.351794,15.399875,3.628881,1.006328,3.628881,15.399875,0.040000,0.530000,1,85,1.032080,84.948401,1.032080,84.948401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.469936,-40.181715,39.799241,52.409791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552515,1.721413,0.218472,0.037113,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.615238,mpc,0,-126.340000,54.885000,-1.364429,-2.879151,-1.480000,-3.245000,0.115571,0.365849,15.216906,0.884349,1.494245,0.884349,15.216906,0.030000,0.660000,-2,93,-2.353706,93.452171,-2.353706,93.452171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.983875,-40.994697,40.918880,56.403991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551340,1.477362,0.216678,0.018957,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.625242,mpc,0,-126.340000,54.885000,-1.212543,-2.840136,-1.320000,-3.225000,0.107457,0.384864,15.277895,1.311276,0.701380,1.311276,15.277895,0.030000,0.790000,-9,76,-8.939115,75.615092,-8.939115,75.615092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.533216,-42.266268,40.637129,56.404230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565337,1.658372,0.228907,0.024092,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.635235,mpc,0,-126.340000,54.885000,-1.065767,-2.806253,-1.160000,-3.195000,0.094233,0.388747,14.424041,4.726694,0.884349,4.726694,14.424041,0.010000,0.790000,-5,43,-4.643152,42.588973,-4.643152,42.588973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.652923,-43.112546,38.734321,52.272043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546256,1.485793,0.194414,0.016430,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.645962,mpc,0,-126.340000,54.885000,-0.914051,-2.775592,-1.000000,-3.145000,0.085949,0.369408,14.546020,4.726694,0.335443,4.726694,14.546020,-0.010000,0.610000,-9,50,-9.129336,50.484016,-9.129336,50.484016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.258139,-41.721076,43.300715,50.449392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580296,1.613194,0.202003,0.016170,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.655239,mpc,0,-126.340000,54.885000,-0.787958,-2.753865,-0.870000,-3.115000,0.082042,0.361135,13.570186,2.836017,0.457422,2.836017,13.570186,-0.010000,0.510000,-7,71,-7.047705,70.572652,-7.047705,70.572652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.902943,-41.764719,44.490351,55.520014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545108,1.736787,0.215562,0.023192,0.500346,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.665238,mpc,0,-126.340000,54.885000,-0.657604,-2.735435,-0.730000,-3.105000,0.072396,0.369565,12.960290,-0.640391,1.067318,-0.640391,12.960290,-0.020000,0.570000,-8,91,-8.473920,90.783987,-8.473920,90.783987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.284403,-42.115455,48.843217,61.843739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542137,1.455779,0.162069,0.012964,0.500417,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.675274,mpc,0,-126.340000,54.885000,-0.532808,-2.722145,-0.590000,-3.115000,0.057192,0.392855,12.533363,-2.104141,0.945339,-2.104141,12.533363,-0.020000,0.720000,-13,88,-13.239970,87.665636,-13.239970,87.665636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.383266,-43.368570,51.217844,67.040162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541419,1.458794,0.172913,0.014626,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.685280,mpc,0,-126.340000,54.885000,-0.414634,-2.714079,-0.470000,-3.125000,0.055366,0.410921,11.435550,-1.189297,0.945339,-1.189297,11.435550,-0.040000,0.770000,-8,73,-7.781872,72.725453,-7.781872,72.725453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.401372,-44.681199,51.084650,66.260963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538185,1.408194,0.149792,0.011584,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.695399,mpc,0,-126.340000,54.885000,-0.301721,-2.711166,-0.350000,-3.125000,0.048279,0.413834,10.032790,1.372266,0.762370,1.372266,10.032790,-0.050000,0.830000,-1,41,-0.555001,41.360968,-0.555001,41.360968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.243721,-45.107847,52.882517,64.242445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569694,1.420136,0.174413,0.015294,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.705279,mpc,0,-126.340000,54.885000,-0.198054,-2.713377,-0.270000,-3.105000,0.071946,0.391623,7.898153,2.531068,0.213464,2.531068,7.898153,-0.040000,0.570000,13,48,13.480153,47.857370,13.480153,47.857370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.800842,-43.374043,58.546242,65.967690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548042,1.416654,0.174051,0.014425,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.715393,mpc,0,-126.340000,54.885000,-0.098874,-2.720767,-0.190000,-3.085000,0.091126,0.364233,6.739351,0.640391,0.396432,0.640391,6.739351,-0.020000,0.480000,16,65,16.119686,65.014710,16.119686,65.014710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.105617,-41.262777,62.405152,70.469268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558272,1.413323,0.175035,0.012466,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.725391,mpc,0,-126.340000,54.885000,-0.007898,-2.733113,-0.120000,-3.115000,0.112102,0.381887,5.763517,-3.384923,0.335443,-3.384923,5.763517,0.020000,0.580000,13,87,12.884283,87.097105,12.884283,87.097105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.369588,-40.166262,62.849866,75.783930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556678,1.415901,0.187770,0.014522,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.735273,mpc,0,-126.340000,54.885000,0.074960,-2.750173,-0.070000,-3.145000,0.144960,0.394827,4.482736,-5.275601,0.274453,-5.275601,4.482736,0.040000,0.650000,16,95,16.356400,94.529219,16.356400,94.529219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.996940,-40.830065,60.254332,78.781895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539708,1.406607,0.163800,0.014146,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.745264,mpc,0,-126.340000,54.885000,0.151464,-2.772252,-0.020000,-3.185000,0.171464,0.412748,3.750861,-4.055809,0.518412,-4.055809,3.750861,0.060000,0.770000,16,72,15.665251,71.590914,15.665251,71.590914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.843732,-41.820067,60.199599,79.146138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539741,1.406795,0.172712,0.015790,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.755390,mpc,0,-126.340000,54.885000,0.221418,-2.799491,0.020000,-3.195000,0.201418,0.395509,3.140965,0.152474,-0.152474,0.152474,3.140965,0.120000,0.790000,10,28,9.896994,28.467245,9.896994,28.467245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.697225,-42.366249,57.267412,73.466868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558025,1.415200,0.173915,0.015126,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.765270,mpc,0,-126.340000,54.885000,0.282209,-2.830682,0.060000,-3.185000,0.222209,0.354318,2.836017,2.104141,0.091484,2.104141,2.836017,0.120000,0.560000,8,24,8.034824,23.625391,8.034824,23.625391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.430814,-41.644690,59.027944,73.250845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538420,1.406104,0.143532,0.014368,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.775396,mpc,0,-126.340000,54.885000,0.336787,-2.867264,0.080000,-3.195000,0.256787,0.327736,3.018985,-1.250287,-0.091484,-1.250287,3.018985,0.110000,0.360000,3,63,2.644683,62.803361,2.644683,62.803361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.861329,-40.257483,64.097228,80.264381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567123,1.412897,0.174061,0.013602,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.785387,mpc,0,-126.340000,54.885000,0.382915,-2.907815,0.120000,-3.235000,0.262915,0.327185,2.531068,-6.678361,-0.152474,-6.678361,2.531068,0.100000,0.420000,-1,100,-0.856030,100.155453,-0.856030,100.155453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.206149,-39.265430,65.394442,85.915308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557078,1.413547,0.199539,0.014139,0.500356,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.795271,mpc,0,-126.340000,54.885000,0.420951,-2.952148,0.140000,-3.305000,0.280951,0.352852,1.982162,-8.995966,0.213464,-8.995966,1.982162,0.060000,0.680000,2,96,1.932063,96.329567,1.932063,96.329567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.508018,-40.604704,66.563796,92.720323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539024,1.405798,0.196905,0.015233,0.500501,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.805277,mpc,0,-126.340000,54.885000,0.451745,-3.001157,0.160000,-3.365000,0.291745,0.363843,0.335443,-5.702528,0.152474,-5.702528,0.335443,0.050000,0.840000,12,52,12.098614,52.463710,12.098614,52.463710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.562964,-42.109777,67.514582,90.836434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547864,1.413493,0.212579,0.014936,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.815389,mpc,0,-126.340000,54.885000,0.474986,-3.054753,0.160000,-3.385000,0.314986,0.330247,-1.067318,-0.701380,0.091484,-0.701380,-1.067318,0.050000,0.720000,22,14,21.579372,14.075890,21.579372,14.075890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.280881,-40.574550,69.472429,83.058216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556553,1.414552,0.187679,0.014631,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.825278,mpc,0,-126.340000,54.885000,0.490077,-3.110955,0.150000,-3.385000,0.340077,0.274045,-1.555235,1.006328,-0.579401,1.006328,-1.555235,0.110000,0.420000,15,17,15.034495,17.335628,15.034495,17.335628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.542406,-37.329848,72.979580,83.560072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548149,1.419164,0.187578,0.015694,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.835239,mpc,0,-126.340000,54.885000,0.497687,-3.171183,0.130000,-3.405000,0.367687,0.233817,-1.433256,-3.201954,-0.518412,-3.201954,-1.433256,0.140000,0.280000,4,58,4.116852,58.114702,4.116852,58.114702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.327135,-34.475181,78.143432,96.085052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550722,1.414857,0.174402,0.016342,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.845263,mpc,0,-126.340000,54.885000,0.497723,-3.235276,0.130000,-3.465000,0.367723,0.229724,-1.372266,-9.544873,-0.457422,-9.544873,-1.372266,0.110000,0.360000,-2,102,-2.370482,101.788098,-2.370482,101.788098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.237779,-31.939972,79.857411,103.194382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538588,1.407110,0.167424,0.013577,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.855390,mpc,0,-126.340000,54.885000,0.490088,-3.303380,0.120000,-3.575000,0.370088,0.271620,-1.128308,-11.557530,0.274453,-11.557530,-1.128308,0.070000,0.670000,-8,94,-7.679888,93.593807,-7.679888,93.593807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.167429,-32.099593,81.117623,111.524537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559301,1.419076,0.271277,0.015003,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.865385,mpc,0,-126.340000,54.885000,0.475107,-3.373696,0.110000,-3.655000,0.365107,0.281304,-1.555235,-7.776174,0.030495,-7.776174,-1.555235,0.040000,0.830000,-7,49,-6.528753,46.310793,-6.528753,46.310793,0.000000,2.283015,0.000000,64.000000,0.000000,0.000000,-96.039236,-32.420856,80.518191,106.334188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557185,1.413879,0.200169,0.014274,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.875234,mpc,0,-126.340000,54.885000,0.453237,-3.445809,0.100000,-3.685000,0.353237,0.239191,-2.531068,-1.921172,0.030495,-1.921172,-2.531068,0.020000,0.730000,-1,4,-0.601524,-0.618694,-0.601524,-0.618694,0.000000,4.212501,0.000000,64.000000,0.000000,0.000000,-96.107104,-30.811779,75.644503,90.424851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540006,1.406292,0.153657,0.016208,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.885271,mpc,0,-126.340000,54.885000,0.423851,-3.521958,0.070000,-3.695000,0.353851,0.173042,-2.714037,-0.213464,-0.945339,-0.213464,-2.714037,0.000000,0.360000,-1,9,-0.869893,8.921759,-0.869893,8.921759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.579569,-26.539954,78.021752,87.445176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540100,1.406975,0.137716,0.013696,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.895402,mpc,0,-126.340000,54.885000,0.387101,-3.601332,0.050000,-3.735000,0.337101,0.133668,-3.140965,-4.909663,-0.945339,-4.909663,-3.140965,0.010000,0.170000,-7,54,-7.191954,59.700866,-7.191954,59.700866,0.000000,-5.779107,0.000000,64.000000,0.000000,0.000000,-91.538453,-21.808979,83.635822,95.970261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566754,1.415597,0.173830,0.014715,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.905263,mpc,0,-126.340000,54.885000,0.344695,-3.680781,0.020000,-3.825000,0.324695,0.144219,-3.018985,-11.679509,-0.518412,-11.679509,-3.018985,0.000000,0.280000,-17,99,-16.593443,106.929032,-16.593443,106.929032,0.000000,-8.007273,0.000000,64.000000,0.000000,0.000000,-85.187862,-16.756877,85.502241,101.753667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538266,1.414959,0.172810,0.014893,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.915235,mpc,0,-126.340000,54.885000,0.295367,-3.763105,0.000000,-3.945000,0.295367,0.181895,-3.201954,-15.033937,-0.335443,-15.033937,-3.201954,-0.020000,0.600000,-23,110,-22.874427,109.768019,-22.874427,109.768019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.998224,-13.711871,87.886338,111.286780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545444,1.408170,0.228038,0.013452,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.925236,mpc,0,-126.340000,54.885000,0.239628,-3.847435,-0.040000,-4.055000,0.279628,0.207565,-3.872840,-11.069613,-0.030495,-11.069613,-3.872840,-0.090000,0.870000,-14,65,-14.228566,54.760763,-14.228566,54.760763,0.000000,10.007256,0.000000,64.000000,0.000000,0.000000,-71.050351,-12.357491,93.876533,120.430298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540281,1.405164,0.263843,0.012238,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.935241,mpc,0,-126.340000,54.885000,0.177846,-3.933333,-0.070000,-4.115000,0.247846,0.181667,-4.543725,-3.384923,-0.091484,-3.384923,-4.543725,-0.110000,0.810000,-10,20,-10.349024,-8.064826,-10.349024,-8.064826,0.000000,27.832845,0.000000,64.000000,0.000000,0.000000,-69.148593,-10.171225,100.890267,120.218765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554931,1.412385,0.176086,0.013904,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.945392,mpc,0,-126.340000,54.885000,0.109301,-4.021802,-0.120000,-4.125000,0.229301,0.103198,-5.641538,0.701380,-0.762370,0.701380,-5.641538,-0.100000,0.500000,-6,-23,-6.116238,-23.215767,-6.116238,-23.215767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.812275,-8.372649,92.934944,108.029865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558603,1.411377,0.173354,0.013369,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.955236,mpc,0,-126.340000,54.885000,0.037492,-4.108615,-0.170000,-4.135000,0.207492,0.026385,-5.702528,-1.189297,-0.945339,-1.189297,-5.702528,-0.090000,0.150000,-13,15,-12.579563,14.508652,-12.579563,14.508652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.104844,-4.534723,94.119857,118.122699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540522,1.406604,0.142149,0.014721,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.965888,mpc,0,-126.340000,54.885000,-0.045789,-4.203426,-0.230000,-4.205000,0.184211,0.001574,-5.580549,-11.618519,-1.189297,-11.618519,-5.580549,-0.080000,0.040000,-25,60,-24.745503,109.425268,-24.745503,109.425268,0.000000,-49.916617,0.000000,64.000000,0.000000,0.000000,-51.330850,1.283171,101.913488,127.903653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561194,1.508777,0.253690,0.016441,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.975235,mpc,0,-126.340000,54.885000,-0.123321,-4.287128,-0.270000,-4.345000,0.146679,0.057872,-5.092632,-18.815292,-0.396432,-18.815292,-5.092632,-0.130000,0.100000,-32,105,-31.773788,112.450000,-31.773788,112.450000,0.000000,-7.941348,0.000000,64.000000,0.000000,0.000000,-40.275786,9.198971,102.288791,129.179435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.805464,1.755819,0.265149,0.041015,0.500616,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008379,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.985242,mpc,0,-126.340000,54.885000,-0.210598,-4.377020,-0.310000,-4.525000,0.099402,0.147980,-5.031642,-21.620814,-0.640391,-21.620814,-5.031642,-0.210000,0.600000,-32,112,-32.114327,112.450000,-32.114327,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.237668,17.449955,109.747351,137.556051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553574,1.482847,0.262586,0.017164,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.995237,mpc,0,-126.340000,54.885000,-0.301828,-4.466863,-0.360000,-4.705000,0.058172,0.238137,-6.129455,-17.961438,-1.433256,-17.961438,-6.129455,-0.270000,0.870000,-21,112,-21.118238,112.449998,-21.118238,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.026448,26.991585,126.693771,157.953073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568486,1.749554,0.372961,0.030107,0.500493,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.005237,mpc,0,-126.340000,54.885000,-0.396767,-4.556547,-0.420000,-4.815000,0.023233,0.258453,-7.227268,-9.361904,-0.762370,-9.361904,-7.227268,-0.260000,1.000000,-15,67,-15.148077,34.623266,-15.148077,34.623266,0.000000,32.826733,0.000000,64.000000,0.000000,0.000000,-26.195336,33.624012,139.308508,172.755080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549066,1.485613,0.436615,0.017107,0.501819,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.015241,mpc,0,-126.340000,54.885000,-0.495022,-4.645820,-0.500000,-4.855000,0.004978,0.209180,-8.081122,0.640391,-0.884349,0.640391,-8.081122,-0.220000,0.880000,-12,22,-12.470604,-42.047321,-12.470604,-42.047321,0.000000,64.497319,0.000000,64.000000,0.000000,0.000000,-24.171214,34.182704,136.956232,170.227955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553825,1.493258,0.196701,0.013479,0.500285,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.025236,mpc,0,-126.340000,54.885000,-0.596034,-4.734306,-0.590000,-4.815000,-0.006034,0.080694,-8.630029,5.824507,-0.335443,5.824507,-8.630029,-0.170000,0.570000,-14,-23,-13.953059,-69.189496,-13.953059,-69.189496,0.000000,46.639494,0.000000,64.000000,0.000000,0.000000,-19.992225,27.839761,120.057480,150.263885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.528628,1.421949,0.151334,0.011735,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.035281,mpc,0,-126.340000,54.885000,-0.700009,-4.822289,-0.650000,-4.765000,-0.050009,-0.057289,-7.654195,4.055809,-0.457422,4.055809,-7.654195,-0.150000,0.180000,-30,-33,-29.677666,-33.033834,-29.677666,-33.033834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.806121,22.870930,113.247829,149.381684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595805,1.421024,0.150531,0.012730,0.500390,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.045263,mpc,0,-126.340000,54.885000,-0.805336,-4.908535,-0.720000,-4.785000,-0.085336,-0.123535,-7.288257,-5.031642,-0.701380,-5.031642,-7.288257,-0.200000,-0.060000,-34,12,-33.528142,58.187844,-33.528142,58.187844,0.000000,-46.221678,0.000000,64.000000,0.000000,0.000000,-0.972623,22.090372,117.905612,160.397165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540786,1.407095,0.150467,0.012022,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.055392,mpc,0,-126.340000,54.885000,-0.913792,-4.994586,-0.790000,-4.895000,-0.123792,-0.099586,-7.349247,-16.497687,-1.250287,-16.497687,-7.349247,-0.280000,0.000000,-30,57,-30.054693,112.450000,-30.054693,112.450000,0.000000,-55.483834,0.000000,64.000000,0.000000,0.000000,10.371068,26.452492,116.575787,160.760361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560635,1.420970,0.198211,0.012789,0.501978,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.065236,mpc,0,-126.340000,54.885000,-1.020288,-5.076578,-0.870000,-5.115000,-0.150288,0.038422,-8.081122,-26.865920,-1.738204,-26.865920,-8.081122,-0.300000,0.150000,-22,102,-21.607444,112.450000,-21.607444,112.450000,0.000000,-10.483834,0.000000,64.000000,0.000000,0.000000,17.555277,36.758125,117.694220,163.351314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542052,1.408191,0.167035,0.014466,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.075388,mpc,0,-126.340000,54.885000,-1.130770,-5.159204,-0.950000,-5.395000,-0.180770,0.235796,-8.691018,-31.623109,-1.677214,-31.623109,-8.691018,-0.270000,0.570000,-23,112,-22.600538,112.450000,-22.600538,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.915065,49.096382,126.585821,173.437128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561993,1.419129,0.239848,0.013430,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.085234,mpc,0,-126.340000,54.885000,-1.238097,-5.237236,-1.040000,-5.685000,-0.198097,0.447764,-10.032790,-28.817587,-1.494245,-28.817587,-10.032790,-0.260000,0.860000,-17,112,-17.398963,112.450000,-17.398963,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.624548,61.561054,137.621614,187.810768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540018,1.406740,0.223164,0.011284,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.095391,mpc,0,-126.340000,54.885000,-1.348512,-5.315332,-1.150000,-5.915000,-0.198512,0.599668,-10.764665,-21.498835,-1.860183,-21.498835,-10.764665,-0.230000,1.000000,-13,112,-13.154661,112.450000,-13.154661,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.458126,71.971843,146.230400,198.911254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559216,1.422702,0.238163,0.013219,0.500410,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.105242,mpc,0,-126.340000,54.885000,-1.454864,-5.388545,-1.260000,-6.075000,-0.194864,0.686455,-10.886644,-11.130602,-1.616224,-11.130602,-10.886644,-0.180000,1.050000,-13,105,-13.344679,105.410342,-13.344679,105.410342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.288668,77.391843,151.877216,206.014105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529235,1.408943,0.262072,0.013656,0.500408,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.115397,mpc,0,-126.340000,54.885000,-1.563237,-5.461181,-1.360000,-6.125000,-0.203237,0.663819,-11.191592,-1.555235,-1.494245,-1.555235,-11.191592,-0.160000,1.050000,-8,60,-8.166318,27.761295,-8.166318,27.761295,0.000000,32.649046,0.000000,64.000000,0.000000,0.000000,24.201248,74.838942,151.392442,203.246995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569510,1.424081,0.226342,0.014641,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.125236,mpc,0,-126.340000,54.885000,-1.666550,-5.528607,-1.460000,-6.085000,-0.206550,0.556393,-10.886644,6.678361,-0.518412,6.678361,-10.886644,-0.120000,0.830000,-10,15,-9.602306,-28.787668,-9.602306,-28.787668,0.000000,44.198010,0.000000,64.000000,0.000000,0.000000,28.641576,63.612700,142.155529,189.274160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540075,1.410229,0.148081,0.014700,0.500332,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.135393,mpc,0,-126.340000,54.885000,-1.770982,-5.594969,-1.580000,-5.985000,-0.190982,0.390031,-10.337738,10.215758,-0.762370,10.215758,-10.337738,-0.120000,0.730000,-8,-30,-7.823221,-63.234147,-7.823221,-63.234147,0.000000,33.644488,0.000000,64.000000,0.000000,0.000000,37.122256,46.833089,135.820191,180.185235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550082,1.419370,0.188908,0.014214,0.500492,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.145235,mpc,0,-126.340000,54.885000,-1.869572,-5.655947,-1.660000,-5.915000,-0.209572,0.259053,-9.544873,5.519559,-0.701380,5.519559,-9.544873,-0.110000,0.110000,-14,15,-13.790008,20.709700,-13.790008,20.709700,0.000000,-5.299358,0.000000,64.000000,0.000000,0.000000,47.006468,35.022022,142.438363,178.812401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542774,1.409628,0.141580,0.012742,0.500470,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.155388,mpc,0,-126.340000,54.885000,-1.968094,-5.715222,-1.760000,-5.925000,-0.208094,0.209778,-8.325081,-4.421746,-1.250287,-4.421746,-8.325081,-0.130000,-0.010000,-21,60,-20.507600,112.449989,-20.507600,112.449989,0.000000,-52.039647,0.000000,64.000000,0.000000,0.000000,59.199323,26.550613,137.336646,173.697149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548062,1.420746,0.212938,0.013785,0.500514,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.165389,mpc,0,-126.340000,54.885000,-2.061519,-5.769833,-1.830000,-6.015000,-0.231519,0.245167,-6.861330,-13.692166,-1.494245,-13.692166,-6.861330,-0.160000,0.270000,-30,105,-29.881151,112.450000,-29.881151,112.450000,0.000000,-7.039658,0.000000,64.000000,0.000000,0.000000,69.683092,27.247344,133.821998,166.715686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560262,1.422077,0.197495,0.013899,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.175386,mpc,0,-126.340000,54.885000,-2.150868,-5.820516,-1.890000,-6.175000,-0.260868,0.354484,-7.593205,-18.205396,-1.067318,-18.205396,-7.593205,-0.220000,0.640000,-16,112,-15.697541,112.450000,-15.697541,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.155908,33.530498,132.722705,168.321193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559845,1.420314,0.237804,0.012930,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.185392,mpc,0,-126.340000,54.885000,-2.235784,-5.867165,-1.970000,-6.315000,-0.265784,0.447835,-8.142112,-14.607010,-0.640391,-14.607010,-8.142112,-0.220000,0.920000,-5,112,-5.310687,112.450000,-5.310687,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.259629,43.343490,136.125730,181.311121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556861,1.420029,0.247041,0.014510,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.195391,mpc,0,-126.340000,54.885000,-2.315701,-5.909564,-2.050000,-6.415000,-0.265701,0.505436,-8.447060,-7.166278,-0.640391,-7.166278,-8.447060,-0.160000,1.020000,-2,92,-1.794515,91.533040,-1.794515,91.533040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.218606,51.606584,137.357566,185.697043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557822,1.422198,0.313367,0.014854,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.205392,mpc,0,-126.340000,54.885000,-2.390258,-5.947610,-2.120000,-6.425000,-0.270258,0.477390,-7.898153,2.409089,-1.189297,2.409089,-7.898153,-0.120000,0.980000,-2,47,-2.129925,17.342738,-2.129925,17.342738,0.000000,29.190302,0.000000,64.000000,0.000000,0.000000,81.160452,54.218082,134.288648,181.612109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557752,1.421912,0.200571,0.014669,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.215391,mpc,0,-126.340000,54.885000,-2.459015,-5.981165,-2.190000,-6.355000,-0.269015,0.373835,-6.495393,8.508050,-0.945339,8.508050,-6.495393,-0.100000,0.740000,-7,2,-7.250924,-18.473967,-7.250924,-18.473967,0.000000,20.007007,0.000000,64.000000,0.000000,0.000000,87.323574,49.589656,124.680417,162.763150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557271,1.423869,0.175893,0.014321,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.225268,mpc,0,-126.340000,54.885000,-2.520844,-6.009787,-2.240000,-6.255000,-0.280844,0.245213,-6.129455,10.154769,0.030495,10.154769,-6.129455,-0.100000,0.390000,-3,-10,-3.234217,-9.954616,-3.234217,-9.954616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.245887,42.236289,118.820194,149.071365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539281,1.412011,0.142177,0.013878,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.235391,mpc,0,-126.340000,54.885000,-2.577543,-6.034351,-2.290000,-6.195000,-0.287543,0.160649,-3.933829,3.994819,-0.152474,3.994819,-3.933829,-0.080000,0.130000,-19,35,-18.974238,59.961453,-18.974238,59.961453,0.000000,-24.916069,0.000000,64.000000,0.000000,0.000000,99.966119,37.348452,115.715405,145.614945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559370,1.430760,0.173730,0.016388,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.245340,mpc,0,-126.340000,54.885000,-2.626307,-6.053686,-2.320000,-6.215000,-0.306307,0.161314,-2.775027,-6.251434,-0.579401,-6.251434,-2.775027,-0.090000,0.160000,-26,80,-25.677758,112.450000,-25.677758,112.450000,0.000000,-32.404616,0.000000,64.000000,0.000000,0.000000,105.891623,35.752985,112.004519,137.896456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556462,1.422465,0.225866,0.014508,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.255282,mpc,0,-126.340000,54.885000,-2.667793,-6.068166,-2.330000,-6.315000,-0.337793,0.246834,-1.189297,-13.326228,-0.579401,-13.326228,-1.189297,-0.170000,0.440000,-26,112,-26.030766,112.450000,-26.030766,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.044285,37.799087,110.327382,136.069867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556113,1.421446,0.198228,0.014482,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.265388,mpc,0,-126.340000,54.885000,-2.702186,-6.077842,-2.340000,-6.445000,-0.362186,0.367158,-0.701380,-13.570186,0.030495,-13.570186,-0.701380,-0.210000,0.790000,-20,112,-20.289079,112.450000,-20.289079,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.828818,42.019309,113.563664,145.041090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557415,1.423658,0.250653,0.015065,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.275392,mpc,0,-126.340000,54.885000,-2.728179,-6.082350,-2.340000,-6.535000,-0.388179,0.452650,-1.677214,-7.837164,-0.152474,-7.837164,-1.677214,-0.230000,0.980000,-2,112,-1.919717,112.450000,-1.919717,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.954189,47.401479,116.170585,154.540286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555884,1.421234,0.284611,0.014148,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.285387,mpc,0,-126.340000,54.885000,-2.745843,-6.081760,-2.350000,-6.565000,-0.395843,0.483240,-1.799193,0.884349,0.030495,0.884349,-1.799193,-0.170000,1.050000,3,67,3.389566,61.211435,3.389566,61.211435,0.000000,6.238565,0.000000,64.000000,0.000000,0.000000,96.255912,49.787178,111.117358,153.464369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557417,1.421483,0.306063,0.015432,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.295386,mpc,0,-126.340000,54.885000,-2.754919,-6.076033,-2.370000,-6.495000,-0.384919,0.418967,-1.067318,9.117946,-0.030495,9.117946,-1.067318,-0.100000,0.900000,2,22,1.644216,3.814682,1.644216,3.814682,0.000000,18.635318,0.000000,64.000000,0.000000,0.000000,95.204938,47.416805,106.345172,143.863304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556628,1.422374,0.175622,0.014782,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.305263,mpc,0,-126.340000,54.885000,-2.755184,-6.065300,-2.370000,-6.375000,-0.385184,0.309700,0.091484,13.631176,-0.091484,13.631176,0.091484,-0.090000,0.560000,2,-10,1.832454,-10.023829,1.832454,-10.023829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.344864,40.132214,97.536934,126.231638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540022,1.412634,0.145041,0.014201,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.315272,mpc,0,-126.340000,54.885000,-2.746389,-6.049257,-2.350000,-6.265000,-0.396389,0.215743,1.433256,9.605862,0.457422,9.605862,1.433256,-0.070000,0.220000,-4,35,-4.301639,48.077311,-4.301639,48.077311,0.000000,-13.101140,0.000000,64.000000,0.000000,0.000000,94.583285,35.134873,96.208868,124.607572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564943,1.603588,0.212009,0.020105,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.325267,mpc,0,-126.340000,54.885000,-2.728279,-6.028034,-2.330000,-6.225000,-0.398279,0.196966,2.165131,0.518412,0.701380,0.518412,2.165131,-0.070000,0.200000,-4,80,-4.311974,112.450000,-4.311974,112.450000,0.000000,-32.473829,0.000000,64.000000,0.000000,0.000000,96.442613,32.472290,94.262144,119.694739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546699,1.613946,0.261804,0.024234,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.335243,mpc,0,-126.340000,54.885000,-2.700713,-6.001671,-2.290000,-6.255000,-0.410713,0.253329,4.055809,-6.861330,-0.091484,-6.861330,4.055809,-0.070000,0.460000,-14,112,-14.181583,112.450000,-14.181583,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.150859,33.665207,95.475564,119.561192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574908,1.588945,0.235200,0.018707,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.345238,mpc,0,-126.340000,54.885000,-2.663412,-5.970078,-2.250000,-6.315000,-0.413412,0.344922,4.116798,-8.264091,0.518412,-8.264091,4.116798,-0.070000,0.790000,-7,112,-7.019568,112.450000,-7.019568,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.784334,35.627353,97.993116,123.435435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550170,1.787148,0.314001,0.024519,0.500900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.355246,mpc,0,-126.340000,54.885000,-2.616197,-5.933270,-2.200000,-6.365000,-0.416197,0.431730,3.689871,-3.506902,0.396432,-3.506902,3.689871,-0.070000,0.960000,7,112,7.431171,112.450000,7.431171,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.343346,38.875818,99.908875,129.448131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576991,1.498572,0.287303,0.017455,0.501165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.365241,mpc,0,-126.340000,54.885000,-2.559067,-5.891378,-2.160000,-6.365000,-0.399067,0.473622,3.323933,3.933829,0.457422,3.933829,3.323933,-0.070000,1.050000,25,72,25.262315,72.345002,25.262315,72.345002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.499871,39.077496,96.682922,123.548759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554152,1.571993,0.306928,0.016076,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.375236,mpc,0,-126.340000,54.885000,-2.491872,-5.844403,-2.110000,-6.275000,-0.381872,0.430597,3.628881,11.191592,0.518412,11.191592,3.628881,-0.040000,0.920000,34,27,34.237119,23.199564,34.237119,23.199564,0.000000,4.145439,0.000000,64.000000,0.000000,0.000000,68.547669,36.833293,89.471928,115.908615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540589,1.458338,0.147250,0.013927,0.500185,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.385236,mpc,0,-126.340000,54.885000,-2.414483,-5.792365,-2.070000,-6.135000,-0.344483,0.342635,4.238777,14.789979,0.762370,14.789979,4.238777,0.080000,0.600000,29,17,29.467081,16.735665,29.467081,16.735665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.097719,31.798040,87.048031,108.362568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539725,1.604610,0.190232,0.022055,0.500468,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.395243,mpc,0,-126.340000,54.885000,-2.326822,-5.735311,-2.020000,-6.015000,-0.306822,0.279689,5.031642,11.313571,1.555235,11.313571,5.031642,0.210000,0.350000,18,62,18.493928,65.788797,18.493928,65.788797,0.000000,-4.053131,0.000000,64.000000,0.000000,0.000000,65.612580,26.246510,92.806082,108.284942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563338,1.576010,0.216586,0.021204,0.500512,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.405249,mpc,0,-126.340000,54.885000,-2.228935,-5.673362,-1.940000,-5.945000,-0.288935,0.271638,7.715185,4.116798,0.823360,4.116798,7.715185,0.190000,0.410000,6,107,6.483878,112.450000,6.483878,112.450000,0.000000,-5.714335,0.000000,64.000000,0.000000,0.000000,69.912276,21.349059,93.658327,101.302718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589528,1.625806,0.272563,0.021108,0.501522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.415268,mpc,0,-126.340000,54.885000,-2.120653,-5.606495,-1.850000,-5.915000,-0.270653,0.308505,10.154769,0.396432,1.006328,0.396432,10.154769,0.140000,0.740000,1,112,0.976198,112.450000,0.976198,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.297610,17.069313,90.829599,103.729784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567126,1.468802,0.278456,0.025865,0.506358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.425247,mpc,0,-126.340000,54.885000,-2.002628,-5.535182,-1.730000,-5.895000,-0.272628,0.359818,10.886644,2.348100,1.616224,2.348100,10.886644,0.080000,0.930000,12,110,11.938568,110.456349,11.938568,110.456349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.343821,15.511357,88.791389,101.210607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582594,1.567523,0.322460,0.021084,0.506147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.435243,mpc,0,-126.340000,54.885000,-1.874278,-5.459134,-1.620000,-5.835000,-0.254278,0.375866,10.886644,2.348100,1.616224,7.715185,11.008623,0.070000,1.030000,25,107,25.145527,106.691699,25.145527,106.691699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.043557,15.886811,85.204815,98.988089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588916,1.726522,0.352441,0.030749,0.500453,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.445249,mpc,0,-126.340000,54.885000,-1.735731,-5.378495,-1.500000,-5.725000,-0.235731,0.346505,11.801488,14.302062,1.494245,14.302062,11.801488,0.120000,1.050000,27,62,26.920578,7.833175,26.920578,7.833175,0.000000,53.858524,0.000000,64.000000,0.000000,0.000000,54.017662,12.620151,80.370761,89.320412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589951,1.812213,0.315658,0.034514,0.500720,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008264,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.455245,mpc,0,-126.340000,54.885000,-1.587361,-5.293539,-1.360000,-5.545000,-0.227361,0.251461,13.814145,20.462012,1.677214,20.462012,13.814145,0.200000,0.870000,12,17,12.121963,-33.996448,12.121963,-33.996448,0.000000,50.688147,0.000000,64.000000,0.000000,0.000000,50.618211,7.747422,80.442599,88.448357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581002,1.523075,0.204719,0.031697,0.511846,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.465280,mpc,0,-126.340000,54.885000,-1.428522,-5.203953,-1.210000,-5.325000,-0.218522,0.121047,15.643833,22.230710,2.104141,22.230710,15.643833,0.190000,0.530000,8,-28,8.375622,-28.554469,8.375622,-28.554469,0.000000,0.246168,0.000000,64.000000,0.000000,0.000000,50.501129,1.692859,83.797852,92.485551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586094,1.506735,0.210467,0.027039,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.475244,mpc,0,-126.340000,54.885000,-1.261188,-5.110887,-1.040000,-5.145000,-0.221188,0.034113,16.680656,15.521854,2.287110,15.521854,16.680656,0.140000,0.130000,13,17,13.212240,55.781194,13.212240,55.781194,0.000000,-39.089496,0.000000,64.000000,0.000000,0.000000,50.113991,0.860934,91.703063,106.529454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561436,1.583677,0.194443,0.014844,0.503832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.485277,mpc,0,-126.340000,54.885000,-1.083163,-5.013161,-0.850000,-5.065000,-0.233163,0.051839,18.632323,4.116798,2.165131,4.116798,18.632323,0.130000,0.070000,3,62,2.697968,112.450000,2.697968,112.450000,0.000000,-50.758301,0.000000,64.000000,0.000000,0.000000,50.066992,4.381084,100.836972,118.980953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539140,1.418529,0.180337,0.013174,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.495274,mpc,0,-126.340000,54.885000,-0.896485,-4.911934,-0.660000,-5.075000,-0.236485,0.163066,20.462012,-6.251434,1.250287,-6.251434,20.462012,0.110000,0.290000,0,107,-0.036210,112.450000,-0.036210,112.450000,0.000000,-5.758301,0.000000,64.000000,0.000000,0.000000,49.663316,11.742237,106.293596,125.700066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540602,1.446203,0.175947,0.014558,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.505271,mpc,0,-126.340000,54.885000,-0.700728,-4.806996,-0.450000,-5.165000,-0.250728,0.358004,20.766960,-11.618519,1.250287,-11.618519,20.766960,0.070000,0.660000,15,112,15.034612,112.450000,15.034612,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.480181,19.322705,111.720222,134.493760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538685,1.423004,0.212456,0.014097,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.515269,mpc,0,-126.340000,54.885000,-0.496166,-4.698518,-0.240000,-5.255000,-0.256166,0.556482,20.096074,-8.812998,2.409089,-8.812998,20.096074,0.080000,0.910000,16,112,16.496652,112.450000,16.496652,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.649458,28.241524,115.571043,142.481727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538930,1.417912,0.247680,0.013126,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.525401,mpc,0,-126.340000,54.885000,-0.280155,-4.585140,-0.030000,-5.305000,-0.250155,0.719860,20.401022,-1.982162,2.531068,-1.982162,20.401022,0.130000,1.030000,15,112,14.735394,112.450000,14.735394,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.381642,35.200661,116.552022,144.143190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569161,1.426707,0.263122,0.015450,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.535391,mpc,0,-126.340000,54.885000,-0.058892,-4.470128,0.180000,-5.285000,-0.238892,0.814872,20.644980,6.434403,1.860183,6.434403,20.644980,0.150000,1.050000,20,112,19.955503,112.450000,19.955503,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.184828,38.159805,111.378638,138.081221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557665,1.428425,0.261778,0.014917,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.545252,mpc,0,-126.340000,54.885000,0.167273,-4.353627,0.390000,-5.175000,-0.222727,0.821373,20.157064,13.814145,1.555235,13.814145,20.157064,0.170000,1.080000,33,84,32.596449,84.159629,32.596449,84.159629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.207636,36.321748,104.213437,128.727401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538318,1.411725,0.288221,0.014463,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.555236,mpc,0,-126.340000,54.885000,0.403787,-4.232834,0.600000,-4.995000,-0.196213,0.762166,19.913105,22.047741,2.775027,22.047741,19.913105,0.240000,0.960000,39,39,38.589473,22.999834,38.589473,22.999834,0.000000,16.159795,0.000000,64.000000,0.000000,0.000000,16.122664,30.591894,102.984803,125.339602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539953,1.413727,0.151441,0.015535,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.565392,mpc,0,-126.340000,54.885000,0.651791,-4.107211,0.820000,-4.755000,-0.168209,0.647789,21.376856,26.012065,2.957996,26.012065,21.376856,0.320000,0.680000,27,5,26.956334,4.940709,26.956334,4.940709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.058661,21.381739,100.459875,119.417985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557043,1.424360,0.175392,0.015011,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.575273,mpc,0,-126.340000,54.885000,0.899888,-3.982509,1.050000,-4.515000,-0.150112,0.532491,23.694460,24.670294,2.775027,24.670294,23.694460,0.320000,0.350000,14,35,14.128610,35.081745,14.128610,35.081745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.507570,10.655936,102.201787,122.311183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539648,1.411629,0.136410,0.014362,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.585392,mpc,0,-126.340000,54.885000,1.160503,-3.852466,1.300000,-4.315000,-0.139497,0.462534,25.219201,16.741646,2.104141,16.741646,25.219201,0.250000,0.290000,13,80,13.401140,102.077061,13.401140,102.077061,0.000000,-21.995316,0.000000,64.000000,0.000000,0.000000,21.566836,1.371166,97.873143,121.397953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557966,1.422788,0.200062,0.015162,0.508330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.595393,mpc,0,-126.340000,54.885000,1.424235,-3.721775,1.570000,-4.195000,-0.145765,0.473225,27.170868,9.666852,2.043152,9.666852,27.170868,0.210000,0.500000,4,112,3.628903,112.450000,3.628903,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.700924,-3.651571,95.061986,117.029080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558780,1.423333,0.211613,0.014683,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.605394,mpc,0,-126.340000,54.885000,1.693608,-3.589149,1.850000,-4.105000,-0.156392,0.515851,27.414826,8.630029,2.957996,8.630029,27.414826,0.170000,0.780000,9,112,8.818114,112.450000,8.818114,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.978617,-5.744079,93.415719,114.707180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558548,1.428053,0.261414,0.016549,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.615237,mpc,0,-126.340000,54.885000,1.963844,-3.456896,2.140000,-3.995000,-0.176156,0.538104,27.780764,12.594353,3.079975,12.594353,27.780764,0.130000,0.990000,14,87,14.323640,87.039080,14.323640,87.039080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.141352,-5.477061,90.681080,110.522259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539400,1.423310,0.264297,0.015590,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.625263,mpc,0,-126.340000,54.885000,2.243916,-3.320599,2.420000,-3.825000,-0.176084,0.504401,27.597795,20.340032,2.957996,20.340032,27.597795,0.170000,0.940000,18,42,17.637357,24.880118,17.637357,24.880118,0.000000,17.158962,0.000000,64.000000,0.000000,0.000000,14.095731,-5.406033,86.178425,104.073024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538102,1.413834,0.161612,0.013325,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.635395,mpc,0,-126.340000,54.885000,2.531382,-3.181447,2.700000,-3.615000,-0.168618,0.433553,27.658785,24.060398,2.043152,24.060398,27.658785,0.160000,0.650000,25,13,24.605366,12.961741,24.605366,12.961741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.192545,-6.420870,80.716670,96.153459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578864,1.732456,0.216041,0.029192,0.501410,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.645239,mpc,0,-126.340000,54.885000,2.814496,-3.045067,2.980000,-3.385000,-0.165504,0.339933,27.841753,22.840606,1.921172,22.840606,27.841753,0.190000,0.390000,23,37,22.934926,37.119496,22.934926,37.119496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.192730,-8.208850,72.952507,87.306597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555043,1.593711,0.204948,0.022308,0.500732,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.655273,mpc,0,-126.340000,54.885000,3.106491,-2.905035,3.270000,-3.205000,-0.163509,0.299965,29.183525,15.887791,2.226120,15.887791,29.183525,0.240000,0.400000,5,82,5.105580,90.954619,5.105580,90.954619,0.000000,-8.835123,0.000000,64.000000,0.000000,0.000000,3.503755,-10.295699,64.197719,80.862354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583138,1.761821,0.252624,0.030110,0.501628,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.665243,mpc,0,-126.340000,54.885000,3.399558,-2.765060,3.570000,-3.085000,-0.170442,0.319940,30.403317,8.691018,2.104141,8.691018,30.403317,0.230000,0.500000,-6,112,-6.253283,112.450000,-6.253283,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.039032,-11.795628,63.897363,83.106993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559919,2.580390,0.291400,0.038228,0.500882,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.675244,mpc,0,-126.340000,54.885000,3.696028,-2.623977,3.880000,-3.015000,-0.183972,0.391023,30.464306,6.556382,2.104141,6.556382,30.464306,0.150000,0.760000,2,112,1.878205,112.450000,1.878205,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.029003,-12.730323,67.545639,89.264215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573653,1.644833,0.301488,0.030243,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.685241,mpc,0,-126.340000,54.885000,3.994355,-2.482469,4.190000,-2.925000,-0.195645,0.442531,28.817587,10.154769,2.165131,10.154769,28.817587,0.150000,0.980000,17,103,17.061343,103.250364,17.061343,103.250364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.870081,-12.408216,69.312285,88.974839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565566,1.826166,0.399122,0.039336,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008343,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.695249,mpc,0,-126.340000,54.885000,4.294507,-2.340496,4.480000,-2.805000,-0.185493,0.464504,26.804930,15.338885,1.860183,15.338885,26.804930,0.120000,1.060000,42,58,42.272123,55.492025,42.272123,55.492025,0.000000,2.758339,0.000000,64.000000,0.000000,0.000000,-8.328154,-11.963917,68.404388,84.882519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582306,1.659380,0.272984,0.021787,0.500277,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.705240,mpc,0,-126.340000,54.885000,4.595169,-2.198615,4.750000,-2.635000,-0.154831,0.436385,25.341180,19.730136,1.616224,19.730136,25.341180,0.250000,0.790000,44,39,44.484710,39.296408,44.484710,39.296408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.985824,-10.636548,72.913137,84.020085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557798,1.746912,0.247132,0.031933,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.716118,mpc,0,-126.340000,54.885000,4.923118,-2.044162,5.030000,-2.425000,-0.106882,0.380838,24.914252,18.510344,2.043152,18.510344,24.914252,0.330000,0.560000,42,64,41.998487,63.880375,41.998487,63.880375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.578318,-10.478094,74.265109,82.675323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575639,1.765463,0.238806,0.023334,0.504574,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.725240,mpc,0,-126.340000,54.885000,5.198144,-1.914814,5.270000,-2.285000,-0.071856,0.370186,25.951076,13.997114,1.799193,13.997114,25.951076,0.350000,0.510000,31,105,31.287376,105.205850,31.287376,105.205850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.184885,-11.846517,67.338191,77.621649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555587,1.738560,0.260636,0.026829,0.502056,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.735238,mpc,0,-126.340000,54.885000,5.499140,-1.773372,5.530000,-2.165000,-0.030860,0.391628,27.231857,9.788831,1.494245,9.788831,27.231857,0.270000,0.710000,31,112,30.572111,112.450000,30.572111,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.626418,-14.202260,64.991710,78.673545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551634,1.580493,0.305701,0.036152,0.500742,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.745242,mpc,0,-126.340000,54.885000,5.799394,-1.632332,5.820000,-2.065000,-0.020606,0.432668,28.634618,10.337738,1.494245,10.337738,28.634618,0.350000,1.040000,7,94,6.666794,93.577873,6.666794,93.577873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.787683,-15.313413,65.323461,77.882104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570822,1.515846,0.329778,0.023540,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.755239,mpc,0,-126.340000,54.885000,6.098026,-1.492028,6.130000,-1.945000,-0.031974,0.452972,29.915400,13.509197,1.555235,13.509197,29.915400,0.270000,0.930000,3,78,2.627843,77.866636,2.627843,77.866636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.273620,-14.629133,59.650943,70.478381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550157,1.638118,0.235404,0.025802,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.765238,mpc,0,-126.340000,54.885000,6.394883,-1.352451,6.430000,-1.795000,-0.035117,0.442549,28.939566,15.948781,1.494245,15.948781,28.939566,0.170000,0.850000,22,63,21.914200,62.889870,21.914200,62.889870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.329707,-15.237118,52.199003,65.161937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551788,1.557048,0.194688,0.018626,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.775237,mpc,0,-126.340000,54.885000,6.689390,-1.213787,6.730000,-1.655000,-0.040610,0.441213,28.939566,16.070760,1.433256,16.070760,28.939566,0.180000,0.820000,18,63,18.329203,62.766046,18.329203,62.766046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.559412,-16.577112,52.952714,64.113386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556575,1.498548,0.200813,0.019962,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.785239,mpc,0,-126.340000,54.885000,6.981187,-1.076118,7.030000,-1.505000,-0.048813,0.428882,29.183525,13.875134,1.067318,13.875134,29.183525,0.190000,0.770000,10,83,9.953977,83.082589,9.953977,83.082589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.538481,-18.223120,50.994857,63.920997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550810,1.571607,0.206249,0.020102,0.504579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.795270,mpc,0,-126.340000,54.885000,7.270626,-0.939187,7.320000,-1.385000,-0.049374,0.445813,29.549462,11.252582,1.128308,11.252582,29.549462,0.180000,0.710000,3,112,2.951556,111.596940,2.951556,111.596940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.917929,-20.225771,50.639033,65.860021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549168,1.692690,0.261554,0.033707,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.805239,mpc,0,-126.340000,54.885000,7.554641,-0.804354,7.630000,-1.285000,-0.075359,0.480646,28.756597,9.788831,1.433256,9.788831,28.756597,0.150000,0.880000,6,112,5.911652,111.772893,5.911652,111.772893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.222575,-22.766278,52.619212,70.949363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557813,1.460847,0.306792,0.019367,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.815268,mpc,0,-126.340000,54.885000,7.836276,-0.670080,7.920000,-1.165000,-0.083724,0.494920,28.817587,13.265238,1.372266,13.265238,28.817587,0.130000,1.010000,4,72,3.710776,71.568381,3.710776,71.568381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.908889,-24.745014,55.148114,71.958883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551460,1.451049,0.290058,0.018242,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.825267,mpc,0,-126.340000,54.885000,8.112585,-0.537670,8.200000,-1.005000,-0.087415,0.467330,27.658785,17.656490,0.579401,17.656490,27.658785,0.120000,0.900000,11,40,11.417460,39.896792,11.417460,39.896792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.003192,-24.941359,56.933995,70.096284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545042,1.793782,0.217399,0.035397,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.835239,mpc,0,-126.340000,54.885000,8.383282,-0.407170,8.470000,-0.835000,-0.086718,0.427830,26.438993,18.022427,0.945339,18.022427,26.438993,0.100000,0.650000,21,53,20.534900,53.250794,20.534900,53.250794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.939063,-24.784636,59.885228,70.395521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552767,1.554191,0.197645,0.019007,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.845268,mpc,0,-126.340000,54.885000,8.650288,-0.277551,8.730000,-0.685000,-0.079712,0.407449,25.036232,14.424041,0.335443,14.424041,25.036232,0.120000,0.540000,25,90,24.729817,90.326905,24.729817,90.326905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.421196,-25.749349,55.855770,66.740947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555491,1.604157,0.229089,0.024798,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.855239,mpc,0,-126.340000,54.885000,8.910174,-0.150375,8.980000,-0.565000,-0.069826,0.414625,23.572481,10.581696,0.579401,10.581696,23.572481,0.160000,0.660000,26,112,26.001384,112.143244,26.001384,112.143244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.770077,-27.639095,51.603924,65.936634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555405,1.718684,0.284782,0.027655,0.535729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.865239,mpc,0,-126.340000,54.885000,9.164892,-0.024591,9.220000,-0.455000,-0.055108,0.430409,22.596648,9.971800,0.335443,9.971800,22.596648,0.210000,0.880000,23,98,22.595945,98.244228,22.595945,98.244228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.673176,-29.356104,51.900040,67.797852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552303,1.482603,0.281907,0.016902,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.875268,mpc,0,-126.340000,54.885000,9.414050,0.099723,9.450000,-0.325000,-0.035950,0.424723,21.498835,13.875134,0.701380,13.875134,21.498835,0.240000,0.960000,25,56,24.509553,56.373873,24.509553,56.373873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.465598,-29.835610,51.910577,65.980870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552194,1.605716,0.256729,0.018175,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.885278,mpc,0,-126.340000,54.885000,9.656118,0.221908,9.660000,-0.175000,-0.003882,0.396908,20.096074,17.717479,1.372266,17.717479,20.096074,0.270000,0.770000,31,36,30.848553,36.195110,30.848553,36.195110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.685615,-28.985436,54.584160,65.941430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552403,1.588622,0.211620,0.020509,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.895272,mpc,0,-126.340000,54.885000,9.890957,0.341991,9.870000,-0.015000,0.020957,0.356991,19.852116,16.375708,0.274453,16.375708,19.852116,0.290000,0.570000,26,59,26.129939,59.134429,26.129939,59.134429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.420636,-28.097447,56.854559,68.064991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555997,1.474239,0.196490,0.018372,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.905270,mpc,0,-126.340000,54.885000,10.118774,0.460179,10.080000,0.135000,0.038774,0.325179,20.035084,12.228415,-0.152474,12.228415,20.035084,0.300000,0.500000,16,96,16.329414,96.130420,16.329414,96.130420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.488525,-28.145941,50.619691,64.080153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551565,1.754873,0.250499,0.030830,0.500928,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.916749,mpc,0,-126.340000,54.885000,10.371229,0.593441,10.320000,0.235000,0.051229,0.358441,20.035084,8.873987,0.213464,8.873987,20.035084,0.250000,0.710000,13,108,13.451657,107.715014,13.451657,107.715014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.397091,-28.858901,46.152515,61.266913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605553,1.796089,0.287722,0.041321,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.925238,mpc,0,-126.340000,54.885000,10.551464,0.690301,10.490000,0.325000,0.061464,0.365301,18.693313,10.154769,1.006328,10.154769,18.693313,0.190000,0.870000,27,83,27.409590,82.826383,27.409590,82.826383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.454274,-29.523960,43.639920,56.218309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566655,1.770986,0.338008,0.039147,0.500670,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.935248,mpc,0,-126.340000,54.885000,10.756759,0.802668,10.680000,0.445000,0.076759,0.357668,17.656490,13.448207,0.823360,13.448207,17.656490,0.220000,0.890000,28,51,28.199047,50.609948,28.199047,50.609948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.842947,-28.830851,45.477491,52.577658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589973,1.743484,0.263164,0.048335,0.501358,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.945251,mpc,0,-126.340000,54.885000,10.953912,0.912959,10.860000,0.605000,0.093912,0.307959,16.985604,16.924615,-0.091484,16.924615,16.985604,0.270000,0.690000,23,33,23.091514,32.692080,23.091514,32.692080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.324267,-27.355431,50.926721,58.148299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589946,1.610750,0.230638,0.023003,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.955240,mpc,0,-126.340000,54.885000,11.142634,1.021101,11.030000,0.755000,0.112634,0.266101,16.680656,15.643833,-0.030495,15.643833,16.680656,0.260000,0.500000,21,54,20.674789,54.270405,20.674789,54.270405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.230138,-24.553938,55.146436,62.807437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562825,1.609838,0.221332,0.022780,0.501102,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.965269,mpc,0,-126.340000,54.885000,11.323790,1.127698,11.200000,0.875000,0.123790,0.252698,16.192739,10.093779,-0.091484,10.093779,16.192739,0.230000,0.450000,20,99,20.039444,102.774819,20.039444,102.774819,0.000000,-3.504414,0.000000,64.000000,0.000000,0.000000,-49.005294,-21.096365,51.579341,57.267893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559736,1.720758,0.249250,0.034147,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.975250,mpc,0,-126.340000,54.885000,11.495652,1.231822,11.370000,0.955000,0.125652,0.276822,16.375708,6.373413,0.091484,6.373413,16.375708,0.230000,0.650000,9,112,9.026344,112.450000,9.026344,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.082910,-20.322462,48.728600,58.265359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.882611,1.648302,0.296873,0.048138,0.500746,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010389,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.985678,mpc,0,-126.340000,54.885000,11.666152,1.338566,11.550000,1.045000,0.116152,0.293566,16.436698,7.471226,0.335443,7.471226,16.436698,0.200000,0.870000,2,90,2.485667,89.893230,2.485667,89.893230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.976663,-20.202902,47.487973,56.953605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559491,1.730508,0.353662,0.030574,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.995777,mpc,0,-126.340000,54.885000,11.822335,1.439970,11.710000,1.155000,0.112335,0.284970,15.155916,11.740498,0.030495,11.740498,15.155916,0.130000,0.920000,15,47,15.216883,47.355217,15.216883,47.355217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.441598,-19.447602,45.236554,48.488925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.613200,1.701054,0.234514,0.024175,0.501210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.005772,mpc,0,-126.340000,54.885000,11.968231,1.538485,11.870000,1.285000,0.098231,0.253485,13.204249,15.033937,0.152474,15.033937,13.204249,0.100000,0.730000,29,32,29.006311,31.648412,29.006311,31.648412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.977512,-17.182702,53.842765,52.069222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547964,1.731616,0.272170,0.034965,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.015779,mpc,0,-126.340000,54.885000,12.105592,1.635314,12.000000,1.405000,0.105592,0.230314,12.716332,14.180083,-0.579401,14.180083,12.716332,0.170000,0.500000,18,55,17.853258,55.481839,17.853258,55.481839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.248743,-14.525705,59.373558,60.902173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563354,1.458935,0.206753,0.017042,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.025781,mpc,0,-126.340000,54.885000,12.234176,1.730353,12.140000,1.505000,0.094176,0.225353,12.655342,9.117946,-0.396432,9.117946,12.655342,0.200000,0.470000,3,99,3.280836,99.278134,3.280836,99.278134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.658334,-11.648079,52.149661,52.719357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605516,1.459464,0.258569,0.029753,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.035945,mpc,0,-126.340000,54.885000,12.355914,1.825200,12.280000,1.565000,0.075914,0.260200,13.082270,3.994819,0.274453,3.994819,13.082270,0.140000,0.680000,-5,112,-5.255085,112.450000,-5.255085,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.804671,-10.304830,48.813175,53.850136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584010,1.724993,0.350589,0.024225,0.500717,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.045744,mpc,0,-126.340000,54.885000,12.464798,1.915061,12.410000,1.615000,0.054798,0.300061,12.533363,3.811850,0.091484,3.811850,12.533363,0.070000,0.860000,-2,112,-1.983833,112.449993,-1.983833,112.449993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.963247,-9.050706,48.353847,51.188938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557653,1.763256,0.358033,0.031125,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.055777,mpc,0,-126.340000,54.885000,12.567695,2.005527,12.530000,1.685000,0.037695,0.320527,10.398727,8.630029,0.030495,8.630029,10.398727,0.040000,1.000000,13,67,12.603261,64.282187,12.603261,64.282187,0.000000,3.167806,0.000000,64.000000,0.000000,0.000000,-48.120105,-8.638416,47.934544,48.308256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.444849,1.737848,0.573609,0.044990,0.501080,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009313,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.066198,mpc,0,-126.340000,54.885000,12.665443,2.097922,12.650000,1.835000,0.015443,0.262922,8.142112,14.180083,-0.579401,14.180083,8.142112,0.040000,0.920000,25,22,25.161171,17.869710,25.161171,17.869710,0.000000,4.580283,0.000000,64.000000,0.000000,0.000000,-48.376518,-7.849568,58.035534,57.708749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.590020,1.768251,0.236107,0.030658,0.500965,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010138,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.076373,mpc,0,-126.340000,54.885000,12.752003,2.186684,12.720000,1.975000,0.032003,0.211684,6.556382,14.119093,-0.579401,14.119093,6.556382,0.080000,0.710000,29,30,28.810157,29.785068,28.810157,29.785068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.584663,-5.083551,66.781027,75.977857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.320180,1.785596,0.240135,0.037079,0.501002,1,1,0,7,1,0,0,0,0,0,2,1,1,1,1,0.009895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.086434,mpc,0,-126.340000,54.885000,12.829072,2.273125,12.790000,2.065000,0.039072,0.208125,5.824507,10.642686,0.030495,10.642686,5.824507,0.150000,0.390000,19,75,19.035884,86.975906,19.035884,86.975906,0.000000,-12.190838,0.000000,64.000000,0.000000,0.000000,-45.411063,-1.394352,66.858139,80.140982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561572,1.760329,0.246560,0.039213,0.501123,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.096438,mpc,0,-126.340000,54.885000,12.897417,2.357849,12.850000,2.135000,0.047417,0.222849,5.824507,2.836017,-0.274453,2.836017,5.824507,0.190000,0.510000,4,112,4.232234,112.450000,4.232234,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.486861,2.521079,57.644970,67.163335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572916,2.238397,0.268438,0.036150,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.106434,mpc,0,-126.340000,54.885000,12.957603,2.441389,12.920000,2.145000,0.037603,0.296389,5.275601,-1.555235,-0.152474,-1.555235,5.275601,0.140000,0.780000,5,112,4.900527,112.450000,4.900527,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.964602,5.455643,55.800967,64.951346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553424,1.600570,0.295472,0.021933,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.116435,mpc,0,-126.340000,54.885000,13.009854,2.523933,12.980000,2.165000,0.029854,0.358933,5.275601,-0.335443,-0.518412,-0.335443,5.275601,0.090000,0.970000,3,112,3.475048,112.450000,3.475048,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.282568,8.902798,56.110182,60.936936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561944,1.655542,0.337622,0.021177,0.503595,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.126436,mpc,0,-126.340000,54.885000,13.054312,2.605545,13.030000,2.195000,0.024312,0.410545,3.201954,4.787684,0.030495,4.787684,3.201954,0.050000,1.050000,21,97,20.720331,96.615886,20.720331,96.615886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.424858,10.869216,55.662191,58.222436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549808,1.470935,0.263201,0.017696,0.503408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.136443,mpc,0,-126.340000,54.885000,13.091176,2.686368,13.060000,2.275000,0.031176,0.411368,1.555235,10.154769,-0.152474,10.154769,1.555235,0.110000,1.000000,24,57,24.265525,56.557512,24.265525,56.557512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.050624,10.300575,56.949587,58.446674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572929,1.596828,0.235944,0.017972,0.500770,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.146433,mpc,0,-126.340000,54.885000,13.120565,2.766309,13.080000,2.405000,0.040565,0.361309,0.701380,13.875134,0.030495,13.875134,0.701380,0.150000,0.810000,23,37,23.007619,36.682180,23.007619,36.682180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.244959,10.239869,66.827446,77.553787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551475,1.641248,0.195936,0.017993,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.156462,mpc,0,-126.340000,54.885000,13.142828,2.845918,13.090000,2.545000,0.052828,0.300918,0.457422,13.265238,-0.091484,13.265238,0.457422,0.190000,0.570000,15,57,15.311862,56.894077,15.311862,56.894077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.283751,11.127181,71.512364,89.177309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548058,1.617009,0.191480,0.019082,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.166462,mpc,0,-126.340000,54.885000,13.158022,2.924747,13.100000,2.665000,0.058022,0.259747,0.640391,8.569039,0.579401,8.569039,0.640391,0.180000,0.560000,8,93,7.778807,93.468106,7.778807,93.468106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.320237,12.176735,61.884878,75.710046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547391,1.453156,0.202247,0.016776,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.176467,mpc,0,-126.340000,54.885000,13.166453,3.003178,13.100000,2.725000,0.066453,0.278178,0.030495,4.970653,0.030495,4.970653,0.030495,0.140000,0.700000,12,112,11.518606,112.449999,11.518606,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.430839,12.070661,53.951399,64.825466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547783,1.545745,0.223401,0.015084,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.186466,mpc,0,-126.340000,54.885000,13.168349,3.081222,13.110000,2.785000,0.058349,0.296222,-0.518412,5.397580,0.213464,5.397580,-0.518412,0.120000,0.900000,13,95,12.737653,95.311798,12.737653,95.311798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.595173,10.924112,50.387025,59.980004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546033,1.540094,0.249150,0.015574,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.196463,mpc,0,-126.340000,54.885000,13.163964,3.159010,13.100000,2.865000,0.063964,0.294010,-1.372266,8.325081,0.396432,8.325081,-1.372266,0.120000,0.960000,17,65,16.502704,65.216589,16.502704,65.216589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.999901,10.908506,49.464875,55.666947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571542,1.556091,0.219003,0.019897,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.206465,mpc,0,-126.340000,54.885000,13.153543,3.236680,13.090000,2.965000,0.063543,0.271680,-2.226120,11.496540,0.823360,11.496540,-2.226120,0.130000,0.820000,19,49,19.319638,48.932170,19.319638,48.932170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.298917,11.553859,51.572972,61.411230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559254,1.623946,0.214624,0.023627,0.502155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.216470,mpc,0,-126.340000,54.885000,13.137342,3.314319,13.060000,3.075000,0.077342,0.239319,-2.287110,11.496540,-0.030495,11.496540,-2.287110,0.160000,0.650000,13,61,13.168391,61.061181,13.168391,61.061181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.923567,12.202295,52.414479,65.794393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553804,1.626516,0.232303,0.027782,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.226468,mpc,0,-126.340000,54.885000,13.115640,3.391951,13.050000,3.185000,0.065640,0.206951,-2.470079,9.300914,-0.396432,9.300914,-2.470079,0.150000,0.600000,10,82,9.717459,81.808137,9.717459,81.808137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.015277,12.055557,46.246468,57.659131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562262,1.589240,0.198474,0.018246,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.236470,mpc,0,-126.340000,54.885000,13.088686,3.469743,13.040000,3.275000,0.048686,0.194743,-2.348100,6.861330,-0.152474,6.861330,-2.348100,0.130000,0.690000,4,94,4.454605,94.105793,4.454605,94.105793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.135753,11.474938,42.720139,51.230140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551363,1.582629,0.225690,0.017693,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.246465,mpc,0,-126.340000,54.885000,13.056779,3.547703,13.020000,3.345000,0.036779,0.202703,-1.738204,6.556382,0.579401,6.556382,-1.738204,0.100000,0.810000,-3,88,-2.512380,87.663916,-2.512380,87.663916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.472120,10.544813,40.766307,49.282851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552106,1.482560,0.218290,0.015886,0.502670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.256461,mpc,0,-126.340000,54.885000,13.020174,3.625964,13.000000,3.425000,0.020174,0.200964,-2.043152,8.569039,1.128308,8.569039,-2.043152,0.060000,0.870000,0,66,0.378677,66.070228,0.378677,66.070228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.385480,9.873474,39.170026,47.204959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554635,1.473221,0.201093,0.017868,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.266464,mpc,0,-126.340000,54.885000,12.979113,3.704667,12.990000,3.525000,-0.010887,0.179667,-2.775027,11.374561,-0.091484,11.374561,-2.775027,0.050000,0.780000,3,49,3.166885,49.156864,3.166885,49.156864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.332775,9.830196,41.568903,52.381834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550137,1.582479,0.208084,0.017752,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.276462,mpc,0,-126.340000,54.885000,12.933911,3.783795,12.970000,3.635000,-0.036089,0.148795,-3.811850,10.703675,-0.030495,10.703675,-3.811850,0.030000,0.640000,10,65,9.611123,64.678569,9.611123,64.678569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.592528,10.570599,44.436706,60.207622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551868,1.495345,0.199906,0.016595,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.286473,mpc,0,-126.340000,54.885000,12.884762,3.863553,12.940000,3.735000,-0.055238,0.128553,-3.140965,8.020133,0.152474,8.020133,-3.140965,0.030000,0.610000,-1,89,-1.254249,89.111025,-1.254249,89.111025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.884307,10.466899,41.587616,53.547991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551846,1.443980,0.216545,0.019919,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.296467,mpc,0,-126.340000,54.885000,12.832082,3.943769,12.910000,3.815000,-0.077918,0.128769,-3.994819,6.617372,1.067318,6.617372,-3.994819,0.030000,0.730000,0,92,0.135655,92.041103,0.135655,92.041103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.157970,9.444916,39.196124,51.774362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559946,1.581127,0.228439,0.016467,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.306465,mpc,0,-126.340000,54.885000,12.776029,4.024678,12.880000,3.905000,-0.103971,0.119678,-3.079975,7.715185,0.457422,7.715185,-3.079975,0.030000,0.840000,-12,73,-12.320517,73.169100,-12.320517,73.169100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.001307,8.704833,38.377710,48.940588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547303,1.545363,0.185698,0.015546,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.316462,mpc,0,-126.340000,54.885000,12.716893,4.106293,12.850000,4.005000,-0.133107,0.101293,-3.018985,10.581696,0.518412,10.581696,-3.018985,0.010000,0.800000,-15,52,-14.727723,51.733430,-14.727723,51.733430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.100895,8.924817,44.299361,56.060848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539577,1.443515,0.189075,0.016808,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.326482,mpc,0,-126.340000,54.885000,12.654783,4.188856,12.830000,4.115000,-0.175217,0.073856,-3.750861,11.130602,-0.030495,11.130602,-3.750861,0.000000,0.690000,-13,55,-12.579288,54.754398,-12.579288,54.754398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.566082,10.067095,47.763407,63.262212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606470,1.493581,0.214987,0.017692,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.336432,mpc,0,-126.340000,54.885000,12.590533,4.271654,12.800000,4.215000,-0.209467,0.056654,-4.116798,10.642686,0.030495,10.642686,-4.116798,-0.040000,0.600000,-9,67,-8.936136,66.709807,-8.936136,66.709807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.082115,10.420157,43.839332,60.392125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546313,1.476264,0.194789,0.017378,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.346462,mpc,0,-126.340000,54.885000,12.523426,4.355959,12.760000,4.305000,-0.236574,0.050959,-3.689871,8.264091,0.518412,8.264091,-3.689871,-0.050000,0.620000,-16,85,-16.002355,85.461115,-16.002355,85.461115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.749865,10.267367,41.538177,55.342094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558312,1.708858,0.216458,0.025448,0.500954,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.356465,mpc,0,-126.340000,54.885000,12.454390,4.440918,12.720000,4.405000,-0.265610,0.035918,-3.933829,7.654195,0.823360,7.654195,-3.933829,-0.080000,0.720000,-15,82,-14.807404,82.084465,-14.807404,82.084465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.705658,9.491384,39.929032,53.241707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546912,1.582469,0.216316,0.019826,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.366461,mpc,0,-126.340000,54.885000,12.383522,4.526721,12.680000,4.495000,-0.296478,0.031721,-3.933829,7.654195,0.823360,8.752008,-5.153621,-0.110000,0.790000,-15,76,-15.000818,76.218006,-15.000818,76.218006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.895936,9.354267,39.799013,51.806789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551301,1.755248,0.248615,0.025171,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.376436,mpc,0,-126.340000,54.885000,12.311151,4.613259,12.630000,4.595000,-0.318849,0.018259,-5.153621,8.752008,0.762370,10.947634,-6.007476,-0.130000,0.780000,-5,68,-4.520883,67.893622,-4.520883,67.893622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.292041,9.445836,40.388703,53.658194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555577,2.841794,0.219373,0.049808,0.503296,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.386432,mpc,0,-126.340000,54.885000,12.237180,4.700905,12.560000,4.725000,-0.322820,-0.024095,-7.593205,13.021280,0.396432,13.021280,-7.593205,-0.120000,0.740000,16,34,16.231121,33.736917,16.231121,33.736917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.653874,9.050636,41.415219,56.212594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554308,1.505343,0.214287,0.021702,0.500512,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.396467,mpc,0,-126.340000,54.885000,12.161663,4.789830,12.500000,4.855000,-0.338337,-0.065170,-7.349247,13.753155,0.335443,13.753155,-7.349247,-0.050000,0.580000,5,38,4.688213,37.629254,4.688213,37.629254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.127785,11.014918,52.410800,70.819754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554479,1.430593,0.221019,0.016688,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.406462,mpc,0,-126.340000,54.885000,12.085382,4.879328,12.430000,4.985000,-0.344618,-0.105672,-7.044299,11.130602,0.701380,11.130602,-7.044299,-0.020000,0.450000,-4,68,-4.246823,68.369188,-4.246823,68.369188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.561520,12.720668,61.497147,76.970673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555920,1.609597,0.228627,0.024686,0.502489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.416467,mpc,0,-126.340000,54.885000,12.008138,4.969829,12.370000,5.075000,-0.361862,-0.105171,-6.922320,6.922320,1.250287,6.922320,-6.922320,-0.010000,0.540000,-11,97,-10.759797,97.219962,-10.759797,97.219962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.460423,13.276957,57.949170,68.029264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556307,1.699292,0.250900,0.020254,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.426436,mpc,0,-126.340000,54.885000,11.930445,5.060904,12.310000,5.145000,-0.379555,-0.084096,-6.007476,5.824507,-0.091484,5.824507,-6.007476,-0.030000,0.740000,-19,92,-19.263501,92.290754,-19.263501,92.290754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.068231,13.197402,55.449505,65.570138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557240,1.648271,0.291899,0.026767,0.500972,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.436435,mpc,0,-126.340000,54.885000,11.851946,5.153121,12.270000,5.225000,-0.418054,-0.071879,-4.787684,8.081122,0.274453,8.081122,-4.787684,-0.060000,0.850000,-30,65,-29.704020,65.435821,-29.704020,65.435821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.532343,13.921084,54.130360,65.114745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558290,1.504569,0.215144,0.018550,0.500522,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.446461,mpc,0,-126.340000,54.885000,11.772804,5.246422,12.220000,5.335000,-0.447196,-0.088578,-5.275601,11.801488,0.396432,11.801488,-5.275601,-0.130000,0.780000,-18,39,-18.459321,39.461672,-18.459321,39.461672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.385851,15.337587,55.979384,71.085637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550222,1.485048,0.224876,0.017531,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.456435,mpc,0,-126.340000,54.885000,11.693767,5.340030,12.170000,5.465000,-0.476233,-0.124970,-6.495393,12.655342,1.006328,12.655342,-6.495393,-0.180000,0.600000,-3,45,-2.863947,45.158598,-2.863947,45.158598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.178815,17.144552,52.421541,73.635317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561585,1.481315,0.221292,0.019071,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.466468,mpc,0,-126.340000,54.885000,11.614074,5.434931,12.100000,5.575000,-0.485926,-0.140069,-6.800341,11.435550,0.640391,11.435550,-6.800341,-0.140000,0.490000,-6,65,-5.659896,64.837057,-5.659896,64.837057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.781575,17.560061,48.110043,67.133621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549871,1.589420,0.214867,0.016606,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.476463,mpc,0,-126.340000,54.885000,11.534580,5.530172,12.040000,5.675000,-0.505420,-0.144828,-7.166278,6.861330,0.457422,6.861330,-7.166278,-0.090000,0.530000,-13,100,-12.539293,99.822297,-12.539293,99.822297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.873240,17.134675,45.320107,60.799419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552949,1.482520,0.222746,0.016970,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.486464,mpc,0,-126.340000,54.885000,11.455035,5.626089,11.970000,5.735000,-0.514965,-0.108911,-7.349247,4.604715,1.128308,4.604715,-7.349247,-0.090000,0.760000,-13,103,-13.493329,103.099600,-13.493329,103.099600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.195205,15.483510,45.721508,59.039072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556480,1.618487,0.268200,0.016605,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.496466,mpc,0,-126.340000,54.885000,11.375561,5.722553,11.900000,5.805000,-0.524439,-0.082447,-7.288257,6.678361,1.006328,6.678361,-7.288257,-0.100000,0.910000,-13,76,-13.284246,75.600742,-13.284246,75.600742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.581897,14.556643,45.374442,58.324390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540256,1.419265,0.227573,0.014652,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.506465,mpc,0,-126.340000,54.885000,11.296225,5.819478,11.830000,5.905000,-0.533775,-0.085522,-8.752008,11.252582,1.311276,11.252582,-8.752008,-0.120000,0.880000,3,40,2.755055,39.858479,2.755055,39.858479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.187937,14.899762,49.716074,65.193238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550603,1.559315,0.204704,0.017029,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.516458,mpc,0,-126.340000,54.885000,11.217124,5.916713,11.750000,6.025000,-0.532876,-0.108287,-8.995966,12.228415,0.701380,12.228415,-8.995966,-0.070000,0.660000,0,48,0.183752,48.218299,0.183752,48.218299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.799555,16.840648,56.136127,76.444841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539876,1.447455,0.170478,0.016300,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.526458,mpc,0,-126.340000,54.885000,11.138171,6.014317,11.660000,6.145000,-0.521829,-0.130683,-8.264091,10.581696,1.006328,10.581696,-8.264091,-0.040000,0.550000,-10,70,-9.505045,70.196406,-9.505045,70.196406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.045873,16.811166,54.818395,71.148120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545103,1.440653,0.200633,0.018402,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.536470,mpc,0,-126.340000,54.885000,11.059361,6.112224,11.590000,6.225000,-0.530639,-0.112776,-8.812998,6.434403,0.457422,6.434403,-8.812998,-0.040000,0.610000,-8,102,-7.671021,101.632330,-7.671021,101.632330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.879814,15.595610,52.032545,62.557575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562001,1.607472,0.224373,0.020399,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.546467,mpc,0,-126.340000,54.885000,10.980897,6.210087,11.510000,6.285000,-0.529103,-0.074913,-7.593205,4.299767,0.945339,4.299767,-7.593205,-0.060000,0.790000,-17,108,-16.616831,107.676757,-16.616831,107.676757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.633521,13.505586,49.513081,61.194925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576041,1.789722,0.322913,0.029809,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008231,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.556464,mpc,0,-126.340000,54.885000,10.902680,6.307911,11.430000,6.355000,-0.527320,-0.047089,-8.020133,6.617372,1.189297,6.617372,-8.020133,-0.090000,0.960000,-9,76,-9.111798,76.105111,-9.111798,76.105111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.802757,11.977554,48.808678,61.235209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556028,1.471325,0.270214,0.017107,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.566464,mpc,0,-126.340000,54.885000,10.824655,6.405629,11.350000,6.445000,-0.525345,-0.039371,-9.727842,9.666852,1.128308,9.666852,-9.727842,-0.100000,0.910000,9,55,8.506893,54.763042,8.506893,54.763042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.013456,12.438066,51.608963,66.096206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551074,1.498036,0.202291,0.019399,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.576467,mpc,0,-126.340000,54.885000,10.746799,6.503113,11.260000,6.555000,-0.513201,-0.051887,-9.971800,11.374561,1.433256,11.374561,-9.971800,-0.050000,0.740000,7,54,6.919970,53.630269,6.919970,53.630269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.121797,12.399265,53.832757,69.944348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559571,1.499601,0.206740,0.017666,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.586461,mpc,0,-126.340000,54.885000,10.669171,6.600112,11.170000,6.665000,-0.500829,-0.064888,-9.666852,10.154769,0.640391,10.154769,-9.666852,-0.010000,0.630000,0,72,-0.371030,71.789299,-0.371030,71.789299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.674976,11.209729,57.584590,68.973629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550446,1.591992,0.244597,0.019670,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.596464,mpc,0,-126.340000,54.885000,10.591582,6.696669,11.080000,6.755000,-0.488418,-0.058331,-9.422894,7.410237,0.762370,7.410237,-9.422894,0.010000,0.660000,-6,92,-5.764538,92.365751,-5.764538,92.365751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.537930,8.881029,53.928849,61.387505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551738,1.616062,0.233781,0.027136,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.606462,mpc,0,-126.340000,54.885000,10.514068,6.792527,11.000000,6.835000,-0.485932,-0.042473,-9.117946,5.336590,1.738204,5.336590,-9.117946,0.000000,0.780000,-9,100,-8.650290,100.097206,-8.650290,100.097206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.110415,6.470988,49.486612,58.043361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556949,1.498027,0.225194,0.023257,0.500808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.616431,mpc,0,-126.340000,54.885000,10.436766,6.887299,10.920000,6.905000,-0.483234,-0.017701,-9.300914,6.678361,1.311276,6.678361,-9.300914,-0.020000,0.900000,-5,80,-4.818806,80.020609,-4.818806,80.020609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.138711,4.068497,47.224016,56.728367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552713,1.505159,0.221420,0.024342,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.626435,mpc,0,-126.340000,54.885000,10.359094,6.981455,10.830000,6.985000,-0.470906,-0.003545,-9.422894,9.178935,1.006328,9.178935,-9.422894,-0.040000,0.890000,0,60,0.293229,59.692264,0.293229,59.692264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.356465,2.811696,50.053374,57.379928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573554,1.789831,0.218037,0.032660,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.636437,mpc,0,-126.340000,54.885000,10.281258,7.074490,10.750000,7.085000,-0.468742,-0.010510,-9.666852,10.886644,0.945339,10.886644,-9.666852,-0.020000,0.780000,0,53,0.294597,52.828951,0.294597,52.828951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.586353,1.711728,54.233765,61.570215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566745,1.580523,0.214566,0.018175,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.646432,mpc,0,-126.340000,54.885000,10.203196,7.166218,10.650000,7.195000,-0.446804,-0.028782,-9.910810,9.422894,1.555235,9.422894,-9.910810,-0.010000,0.650000,2,73,1.972283,73.250084,1.972283,73.250084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.600535,0.693532,55.941024,62.366516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556202,1.462266,0.205995,0.019042,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.656435,mpc,0,-126.340000,54.885000,10.124705,7.256608,10.570000,7.275000,-0.445295,-0.018392,-9.727842,6.617372,1.311276,6.617372,-9.727842,0.000000,0.680000,-3,94,-2.725450,93.933346,-2.725450,93.933346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.580863,-1.356416,49.782552,57.070142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556119,1.614232,0.237833,0.027561,0.503377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.666434,mpc,0,-126.340000,54.885000,10.045767,7.345403,10.470000,7.345000,-0.424233,0.000403,-9.605862,5.153621,1.250287,5.153621,-9.605862,0.000000,0.790000,-4,97,-4.034878,97.032266,-4.034878,97.032266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.879580,-3.648642,46.219854,54.747217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555902,1.473115,0.242234,0.016944,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.676462,mpc,0,-126.340000,54.885000,9.966006,7.432736,10.390000,7.415000,-0.423994,0.017736,-9.300914,5.580549,0.762370,5.580549,-9.300914,0.000000,0.910000,-8,82,-8.127551,82.463513,-8.127551,82.463513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.995193,-5.500184,45.439897,53.586829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552291,1.472115,0.240918,0.017319,0.507483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.686435,mpc,0,-126.340000,54.885000,9.885982,7.517722,10.300000,7.495000,-0.414018,0.022722,-9.239925,8.508050,1.311276,8.508050,-9.239925,-0.010000,0.900000,-7,57,-7.093127,57.182869,-7.093127,57.182869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.153741,-6.849375,48.672987,56.346627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552751,1.468393,0.187768,0.017250,0.508051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.696436,mpc,0,-126.340000,54.885000,9.804920,7.600909,10.210000,7.585000,-0.405080,0.015909,-9.178935,9.483883,0.884349,9.483883,-9.178935,-0.030000,0.760000,-5,58,-5.068325,57.875650,-5.068325,57.875650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.640731,-6.965173,54.382221,61.122975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553583,1.459325,0.190055,0.020350,0.500727,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.706432,mpc,0,-126.340000,54.885000,9.722959,7.681865,10.120000,7.685000,-0.397041,-0.003135,-9.300914,8.812998,1.189297,8.812998,-9.300914,-0.030000,0.660000,-5,69,-4.803373,68.508962,-4.803373,68.508962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.529428,-7.913344,51.186621,59.662956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553067,1.573236,0.200930,0.017342,0.503900,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.716435,mpc,0,-126.340000,54.885000,9.639882,7.760525,10.030000,7.755000,-0.390118,0.005525,-9.178935,6.251434,1.555235,6.251434,-9.178935,-0.020000,0.680000,-9,87,-9.177556,86.519520,-9.177556,86.519520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.796669,-9.098683,46.734475,54.955588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555162,1.452112,0.200467,0.017628,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.726435,mpc,0,-126.340000,54.885000,9.555646,7.836653,9.940000,7.805000,-0.384354,0.031653,-9.788831,3.323933,1.616224,3.323933,-9.788831,-0.040000,0.780000,-4,102,-4.119507,102.231014,-4.119507,102.231014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.856767,-10.183526,42.426927,50.707886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555670,1.483426,0.217907,0.021277,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.736445,mpc,0,-126.340000,54.885000,9.470030,7.910178,9.840000,7.845000,-0.369970,0.065178,-10.703675,2.714037,1.006328,2.714037,-10.703675,-0.010000,0.910000,-1,97,-0.985330,96.694556,-0.985330,96.694556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.630088,-11.526552,40.934332,49.472757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555104,1.517660,0.236451,0.020386,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.746434,mpc,0,-126.340000,54.885000,9.383172,7.980732,9.740000,7.905000,-0.356828,0.075732,-10.703675,2.714037,1.616224,5.641538,-10.886644,-0.020000,0.970000,-1,89,-0.548701,89.025510,-0.548701,89.025510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.904008,-12.137875,43.281410,50.696562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.704829,1.853234,0.304200,0.044138,0.500780,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009423,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.756432,mpc,0,-126.340000,54.885000,9.294688,8.048383,9.640000,7.985000,-0.345312,0.063383,-11.313571,8.386070,1.494245,8.386070,-11.313571,0.000000,0.980000,3,44,2.909512,37.342665,2.909512,37.342665,0.000000,6.682845,0.000000,64.000000,0.000000,0.000000,54.705745,-14.217852,46.886168,56.386900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549903,1.445635,0.190208,0.016998,0.508900,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.766437,mpc,0,-126.340000,54.885000,9.204491,8.112949,9.530000,8.095000,-0.325509,0.017949,-10.947634,10.947634,2.104141,10.947634,-10.947634,0.030000,0.750000,-3,28,-3.073406,27.538235,-3.073406,27.538235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.856564,-13.988149,66.010833,72.096904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557210,1.455859,0.203906,0.025670,0.505380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.776436,mpc,0,-126.340000,54.885000,9.112568,8.174213,9.430000,8.185000,-0.317432,-0.010787,-11.679509,7.288257,1.860183,7.288257,-11.679509,0.010000,0.510000,3,73,3.150984,72.642864,3.150984,72.642864,0.000000,-0.104629,0.000000,64.000000,0.000000,0.000000,57.393562,-11.892531,74.125588,80.521480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555113,1.455230,0.209482,0.018089,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.786434,mpc,0,-126.340000,54.885000,9.018788,8.232052,9.330000,8.225000,-0.311212,0.007052,-10.215758,1.494245,1.921172,1.494245,-10.215758,0.040000,0.590000,-17,112,-17.087595,112.449966,-17.087595,112.449966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.173474,-11.165313,60.922527,66.702874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553155,1.563643,0.240757,0.022402,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.796465,mpc,0,-126.340000,54.885000,8.922701,8.286519,9.240000,8.225000,-0.317299,0.061519,-9.727842,-2.470079,0.701380,-2.470079,-9.727842,-0.010000,0.830000,-21,112,-20.924871,112.450000,-20.924871,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.107169,-11.109122,55.344660,65.297905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555307,1.450265,0.280245,0.020069,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.806471,mpc,0,-126.340000,54.885000,8.824777,8.337152,9.140000,8.235000,-0.315223,0.102152,-10.398727,-0.213464,1.616224,-0.213464,-10.398727,-0.070000,1.030000,-10,91,-9.766008,90.894201,-9.766008,90.894201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.467354,-10.534027,50.855413,59.920357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.228176,1.656968,0.291453,0.023689,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.816431,mpc,0,-126.340000,54.885000,8.725156,8.383757,9.040000,8.255000,-0.314844,0.128757,-10.947634,3.994819,2.104141,3.994819,-10.947634,-0.090000,1.050000,-3,52,-3.090502,52.383494,-3.090502,52.383494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.103781,-10.389009,51.114759,60.633317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548830,1.479797,0.225133,0.022634,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.826465,mpc,0,-126.340000,54.885000,8.622532,8.426764,8.920000,8.315000,-0.297468,0.111764,-12.472374,6.739351,1.799193,6.739351,-12.472374,-0.060000,0.820000,7,44,6.846581,43.674267,6.846581,43.674267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.114037,-9.116441,62.645126,70.463961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554974,1.557751,0.245878,0.033408,0.517883,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.836440,mpc,0,-126.340000,54.885000,8.518194,8.465471,8.810000,8.385000,-0.291806,0.080471,-12.411384,5.336590,1.372266,5.336590,-12.411384,0.000000,0.620000,-3,66,-3.155088,66.028832,-3.155088,66.028832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.759589,-8.255986,65.764963,73.293962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614514,1.561613,0.199696,0.018408,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.846434,mpc,0,-126.340000,54.885000,8.411273,8.500098,8.700000,8.415000,-0.288727,0.085098,-11.496540,0.396432,1.189297,0.396432,-11.496540,0.010000,0.640000,-17,102,-17.159976,102.030725,-17.159976,102.030725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.929202,-8.308549,57.916874,64.814124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555315,1.503288,0.245709,0.019544,0.501031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.856436,mpc,0,-126.340000,54.885000,8.301831,8.530484,8.590000,8.415000,-0.288169,0.115484,-10.398727,-2.714037,1.738204,-2.714037,-10.398727,-0.040000,0.800000,-25,112,-25.161954,112.450000,-25.161954,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.144733,-8.868421,49.931403,59.279199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573682,1.866560,2.413860,0.057070,0.505202,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010433,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.866900,mpc,0,-126.340000,54.885000,8.184676,8.557597,8.490000,8.405000,-0.305324,0.152597,-10.337738,-1.860183,1.799193,-1.860183,-10.337738,-0.100000,0.980000,-23,90,-23.010988,89.686066,-23.010988,89.686066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.904714,-9.041159,44.965377,55.034196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538169,1.683660,0.331116,0.026661,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.876965,mpc,0,-126.340000,54.885000,8.069373,8.579076,8.390000,8.415000,-0.320627,0.164076,-10.459717,2.287110,1.311276,2.287110,-10.459717,-0.160000,0.980000,-17,51,-16.909258,51.446195,-16.909258,51.446195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.824723,-8.942781,46.445328,57.677015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572181,1.643169,0.236164,0.030074,0.502139,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.886964,mpc,0,-126.340000,54.885000,7.952275,8.595862,8.290000,8.465000,-0.337725,0.130862,-11.313571,4.787684,1.311276,4.787684,-11.313571,-0.160000,0.780000,-12,40,-12.218147,39.928314,-12.218147,39.928314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.854986,-7.665508,56.010980,67.382783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610361,1.850838,0.238661,0.041116,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.896966,mpc,0,-126.340000,54.885000,7.832594,8.608041,8.180000,8.505000,-0.347406,0.103041,-11.862478,2.165131,0.823360,2.165131,-11.862478,-0.140000,0.590000,-14,71,-13.876856,71.175032,-13.876856,71.175032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.889534,-6.116382,58.907657,71.673083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566010,1.492751,0.237744,0.023003,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.906992,mpc,0,-126.340000,54.885000,7.710067,8.615558,8.070000,8.505000,-0.359933,0.110558,-11.923467,-2.348100,1.311276,-2.348100,-11.923467,-0.100000,0.630000,-24,102,-24.072151,102.338582,-24.072151,102.338582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.094323,-5.908148,48.772241,59.211687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.624580,1.840812,0.270047,0.047864,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008299,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.916968,mpc,0,-126.340000,54.885000,7.585607,8.618321,7.960000,8.475000,-0.374393,0.143321,-11.069613,-4.604715,1.372266,-4.604715,-11.069613,-0.140000,0.820000,-32,104,-32.010569,103.649936,-32.010569,103.649936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.155606,-6.247154,42.744084,54.172286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577775,1.742419,0.325986,0.037733,0.505611,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.926969,mpc,0,-126.340000,54.885000,7.458338,8.616323,7.840000,8.445000,-0.381662,0.171323,-11.801488,-3.933829,1.555235,-3.933829,-11.801488,-0.200000,0.970000,-22,83,-21.716738,82.850142,-21.716738,82.850142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.106002,-5.514278,37.979433,48.862477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580074,1.762739,0.297655,0.035731,0.500638,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.939129,mpc,0,-126.340000,54.885000,7.300267,8.607412,7.700000,8.445000,-0.399733,0.162412,-13.082270,0.335443,1.616224,0.335443,-13.082270,-0.210000,0.930000,-12,44,-11.879331,44.442602,-11.879331,44.442602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.802230,-4.999926,39.996173,51.978863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620184,1.797447,0.287049,0.045020,0.503256,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.947430,mpc,0,-126.340000,54.885000,7.190314,8.597221,7.590000,8.445000,-0.399686,0.152221,-13.753155,1.311276,1.494245,1.311276,-13.753155,-0.170000,0.780000,-12,43,-12.021240,43.453518,-12.021240,43.453518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.333813,-3.457991,53.269557,67.468751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.688275,1.769371,0.251794,0.033275,0.500965,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.957493,mpc,0,-126.340000,54.885000,7.054847,8.580381,7.450000,8.455000,-0.395153,0.125381,-14.302062,-0.579401,1.372266,-0.579401,-14.302062,-0.100000,0.620000,-19,66,-18.501114,66.498488,-18.501114,66.498488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.408711,-3.025515,56.732990,67.770851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565376,1.793190,0.242911,0.034045,0.501064,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.967500,mpc,0,-126.340000,54.885000,6.917870,8.558757,7.310000,8.425000,-0.392130,0.133757,-13.753155,-5.519559,1.616224,-5.519559,-13.753155,-0.120000,0.590000,-25,107,-24.534247,107.118361,-24.534247,107.118361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.402418,-2.385141,49.073830,57.252880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.970492,2.771870,0.268536,0.037696,0.501379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010561,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.978104,mpc,0,-126.340000,54.885000,6.770358,8.530540,7.180000,8.375000,-0.409642,0.155540,-13.631176,-7.837164,2.836017,-7.837164,-13.631176,-0.130000,0.790000,-30,107,-29.567585,107.314689,-29.567585,107.314689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.371191,-2.515160,41.798228,51.204258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572749,1.797907,0.320179,0.034205,1.133388,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.988170,mpc,0,-126.340000,54.885000,6.628188,8.498721,7.030000,8.315000,-0.401812,0.183721,-14.607010,-5.946486,2.287110,-5.946486,-14.607010,-0.170000,0.970000,-17,74,-17.164027,73.828824,-17.164027,73.828824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.215646,-1.722856,38.376203,46.825022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.998675,1.712258,0.307751,0.037157,0.500931,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008569,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.998166,mpc,0,-126.340000,54.885000,6.485066,8.462295,6.890000,8.295000,-0.404934,0.167295,-15.704823,-1.372266,2.043152,-1.372266,-15.704823,-0.160000,0.940000,-9,32,-8.605676,31.650244,-8.605676,31.650244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.188992,-0.578445,46.228264,56.046375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.967268,1.838701,0.273013,0.046960,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010639,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.008899,mpc,0,-126.340000,54.885000,6.329416,8.417875,6.710000,8.295000,-0.380584,0.122875,-15.704823,-1.372266,1.860183,0.457422,-17.595500,-0.140000,0.710000,-10,42,-9.612576,41.593104,-9.612576,41.593104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.683817,2.181467,61.930700,76.731422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578978,2.163692,0.238445,0.040586,0.501425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008537,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.018960,mpc,0,-126.340000,54.885000,6.181779,8.371285,6.540000,8.285000,-0.358221,0.086285,-16.558677,-1.616224,2.104141,-1.616224,-16.558677,-0.060000,0.530000,-12,53,-11.615852,53.043232,-11.615852,53.043232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.787138,2.433164,62.312759,71.849144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562684,1.643873,0.210521,0.023632,0.500919,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.028964,mpc,0,-126.340000,54.885000,6.033519,8.320278,6.370000,8.245000,-0.336481,0.075278,-16.619667,-6.129455,2.287110,-6.129455,-16.619667,-0.060000,0.550000,-12,84,-11.898674,83.518728,-11.898674,83.518728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.422588,3.405048,58.548988,65.231685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.047549,1.645041,0.216667,0.019780,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008439,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.038959,mpc,0,-126.340000,54.885000,5.884095,8.264719,6.210000,8.185000,-0.325905,0.079719,-16.070760,-10.154769,1.860183,-10.154769,-16.070760,-0.050000,0.660000,-19,104,-19.494221,104.256440,-19.494221,104.256440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.793921,4.857602,50.187624,53.434303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552400,1.686913,0.242978,0.031500,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.048962,mpc,0,-126.340000,54.885000,5.733436,8.204589,6.050000,8.105000,-0.316564,0.099589,-16.680656,-9.605862,2.531068,-9.605862,-16.680656,-0.100000,0.880000,-8,79,-8.317059,78.832312,-8.317059,78.832312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.411436,5.637285,43.021588,45.660682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554816,1.595860,0.250057,0.020738,0.500470,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.058988,mpc,0,-126.340000,54.885000,5.581500,8.139862,5.880000,8.035000,-0.298500,0.104862,-16.985604,-5.702528,2.226120,-5.702528,-16.985604,-0.090000,0.870000,-4,43,-3.852515,43.137871,-3.852515,43.137871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.001126,7.145249,50.258190,54.596627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552535,1.470711,0.201428,0.020102,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.068958,mpc,0,-126.340000,54.885000,5.429728,8.071182,5.720000,7.995000,-0.290272,0.076182,-17.168573,-3.323933,1.555235,-3.323933,-17.168573,-0.180000,0.720000,11,29,11.277586,29.178204,11.277586,29.178204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.602059,9.525079,62.597063,71.872514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555155,1.458414,0.210108,0.019845,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.078989,mpc,0,-126.340000,54.885000,5.276544,7.997841,5.550000,7.955000,-0.273456,0.042841,-16.924615,-4.848673,1.799193,-4.848673,-16.924615,0.000000,0.490000,-12,55,-11.730822,54.924870,-11.730822,54.924870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.473599,12.389617,70.628280,81.414939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551669,1.527198,0.214885,0.020824,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.088993,mpc,0,-126.340000,54.885000,5.123519,7.920583,5.390000,7.895000,-0.266481,0.025583,-15.826802,-9.605862,1.738204,-9.605862,-15.826802,0.000000,0.490000,-23,90,-23.234918,89.928794,-23.234918,89.928794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.693219,13.844192,63.913782,70.427893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554129,1.488062,0.230334,0.020079,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.098963,mpc,0,-126.340000,54.885000,4.970982,7.839616,5.240000,7.805000,-0.269018,0.034616,-15.277895,-11.374561,2.226120,-11.374561,-15.277895,-0.050000,0.640000,-23,90,-22.793094,90.044058,-22.793094,90.044058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.459082,14.817748,51.774006,56.815801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555419,1.519345,0.224288,0.028334,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.108993,mpc,0,-126.340000,54.885000,4.817774,7.754318,5.080000,7.715000,-0.262226,0.039318,-16.131750,-9.727842,2.470079,-9.727842,-16.131750,-0.150000,0.820000,-1,58,-0.848784,57.564203,-0.848784,57.564203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.468870,16.088298,48.334071,52.771048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559384,1.595025,0.238530,0.051252,0.500873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.119020,mpc,0,-126.340000,54.885000,4.665079,7.665318,4.920000,7.635000,-0.254921,0.030318,-17.473521,-6.556382,2.104141,-6.556382,-17.473521,-0.050000,0.750000,2,32,2.023442,32.449363,2.023442,32.449363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.053327,19.391504,58.670573,69.406356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588760,1.626335,0.208952,0.022367,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.128959,mpc,0,-126.340000,54.885000,4.514480,7.573597,4.740000,7.585000,-0.225520,-0.011403,-18.510344,-5.153621,2.104141,-5.153621,-18.510344,-0.050000,0.540000,16,32,16.077771,32.231555,16.077771,32.231555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.342264,22.664401,74.744264,86.639081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555454,1.459341,0.206111,0.019048,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.138990,mpc,0,-126.340000,54.885000,4.363488,7.477640,4.560000,7.515000,-0.196512,-0.037360,-17.595500,-8.386070,1.738204,-8.386070,-17.595500,0.020000,0.430000,3,63,3.304366,63.288273,3.304366,63.288273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.993941,26.630551,81.673664,93.875728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555540,1.638973,0.213880,0.024679,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.148989,mpc,0,-126.340000,54.885000,4.214249,7.378774,4.390000,7.415000,-0.175751,-0.036226,-16.802635,-12.533363,2.104141,-12.533363,-16.802635,0.060000,0.500000,-7,90,-7.253711,89.858458,-7.253711,89.858458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.290457,29.472722,75.314657,83.331906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544110,1.686991,0.228035,0.024730,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.158957,mpc,0,-126.340000,54.885000,4.067031,7.277214,4.230000,7.295000,-0.162969,-0.017786,-14.850968,-13.448207,1.616224,-13.448207,-14.850968,0.020000,0.690000,-17,81,-16.998686,80.514863,-16.998686,80.514863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.722859,31.078208,65.161369,72.529878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555030,1.442606,0.215161,0.020155,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.168991,mpc,0,-126.340000,54.885000,3.920669,7.172128,4.080000,7.185000,-0.159331,-0.012872,-14.424041,-11.618519,1.982162,-11.618519,-14.424041,0.000000,0.780000,-15,55,-15.478075,55.046086,-15.478075,55.046086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.555984,32.324054,62.720150,69.091572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553357,1.457138,0.204059,0.018717,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.178989,mpc,0,-126.340000,54.885000,3.776938,7.064769,3.940000,7.105000,-0.163062,-0.040231,-13.692166,-7.898153,1.372266,-7.898153,-13.692166,-0.050000,0.710000,-11,25,-11.466019,25.064290,-11.466019,25.064290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.895295,33.565980,66.552809,75.113879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549214,1.496035,0.201745,0.018792,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.188957,mpc,0,-126.340000,54.885000,3.636029,6.955308,3.800000,7.025000,-0.163971,-0.069692,-13.448207,-8.203101,1.006328,-8.203101,-13.448207,-0.090000,0.500000,-5,41,-4.926337,40.567295,-4.926337,40.567295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.511302,36.222262,73.626238,88.871681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550728,1.450337,0.205591,0.020438,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.198994,mpc,0,-126.340000,54.885000,3.496836,6.842855,3.680000,6.945000,-0.183164,-0.102145,-12.472374,-10.642686,0.579401,-10.642686,-12.472374,-0.040000,0.430000,-19,63,-18.560191,62.888926,-18.560191,62.888926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.180543,38.447649,69.824124,85.693447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544535,1.432036,0.184508,0.016972,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.208992,mpc,0,-126.340000,54.885000,3.361126,6.728802,3.560000,6.825000,-0.198874,-0.096198,-11.191592,-13.997114,1.250287,-13.997114,-11.191592,-0.090000,0.520000,-23,82,-23.173403,82.278354,-23.173403,82.278354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.360810,39.269765,65.936344,77.694699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544167,1.429469,0.188987,0.016882,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.218957,mpc,0,-126.340000,54.885000,3.229087,6.613341,3.450000,6.695000,-0.220913,-0.081659,-11.191592,-14.607010,0.823360,-14.607010,-11.191592,-0.150000,0.670000,-14,75,-14.418887,74.816439,-14.418887,74.816439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.591593,39.847546,58.820445,70.802702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.714366,1.460453,0.206248,0.024738,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.228993,mpc,0,-126.340000,54.885000,3.099623,6.495470,3.340000,6.575000,-0.240377,-0.079530,-11.008623,-12.472374,1.189297,-12.472374,-11.008623,-0.150000,0.750000,-13,49,-12.647283,48.821941,-12.647283,48.821941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.819720,41.571054,57.697619,75.754232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553482,1.468972,0.212017,0.020183,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.238990,mpc,0,-126.340000,54.885000,2.974452,6.376711,3.230000,6.475000,-0.255548,-0.098289,-11.252582,-10.032790,0.762370,-10.032790,-11.252582,-0.130000,0.650000,-9,34,-9.062960,34.129091,-9.062960,34.129091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.460040,43.906090,66.635608,87.614474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544235,1.433371,0.173949,0.017394,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.248955,mpc,0,-126.340000,54.885000,2.853690,6.257206,3.120000,6.375000,-0.266310,-0.117794,-10.459717,-10.276748,0.213464,-10.276748,-10.459717,-0.120000,0.500000,-13,47,-13.231218,46.549685,-13.231218,46.549685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.009392,46.270842,72.656592,96.364680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549787,1.431003,0.188275,0.017969,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.258991,mpc,0,-126.340000,54.885000,2.736399,6.135976,3.030000,6.275000,-0.293601,-0.139024,-9.178935,-11.435550,0.701380,-11.435550,-9.178935,-0.090000,0.460000,-26,58,-26.404356,57.824207,-26.404356,57.824207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.044164,47.023162,71.477057,92.156385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550081,1.465013,0.216808,0.020839,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.268995,mpc,0,-126.340000,54.885000,2.624040,6.014475,2.940000,6.155000,-0.315960,-0.140525,-7.959143,-13.265238,0.640391,-13.265238,-7.959143,-0.130000,0.530000,-30,67,-30.334871,66.588914,-30.334871,66.588914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.023591,46.698734,68.461179,85.348425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557138,1.462841,0.217746,0.020942,0.500400,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.278993,mpc,0,-126.340000,54.885000,2.516552,5.892645,2.850000,6.025000,-0.333448,-0.132355,-8.386070,-13.692166,0.762370,-13.692166,-8.386070,-0.270000,0.600000,-5,65,-5.440594,65.234283,-5.440594,65.234283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.665592,46.804133,62.963297,80.929707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.630716,1.768897,0.235113,0.034249,0.504807,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008187,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.288965,mpc,0,-126.340000,54.885000,2.414366,5.770978,2.770000,5.895000,-0.355634,-0.124022,-8.812998,-12.533363,0.945339,-12.533363,-8.812998,-0.150000,0.650000,-12,52,-12.182151,52.142892,-12.182151,52.142892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.266769,48.689732,61.839049,87.126020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588339,1.643997,0.210618,0.020203,0.500566,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.298959,mpc,0,-126.340000,54.885000,2.317190,5.649107,2.680000,5.785000,-0.362810,-0.135893,-9.056956,-10.764665,0.396432,-10.764665,-9.056956,-0.110000,0.600000,-10,41,-10.010471,41.028523,-10.010471,41.028523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.688290,50.458440,75.628091,96.591505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544658,1.495464,0.170104,0.018597,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.308959,mpc,0,-126.340000,54.885000,2.225429,5.527484,2.610000,5.685000,-0.384571,-0.157516,-7.898153,-9.727842,0.152474,-9.727842,-7.898153,-0.100000,0.520000,-17,38,-16.895486,37.852398,-16.895486,37.852398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.246148,51.876037,78.971863,100.420178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548132,1.449185,0.208411,0.020519,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.318992,mpc,0,-126.340000,54.885000,2.139068,5.406027,2.530000,5.585000,-0.390932,-0.178973,-7.532216,-10.398727,0.701380,-10.398727,-7.532216,-0.110000,0.440000,-14,49,-13.863031,49.453006,-13.863031,49.453006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.331851,52.298196,82.452692,101.308703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556548,1.509176,0.238942,0.027689,0.501079,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.328992,mpc,0,-126.340000,54.885000,2.058864,5.285779,2.470000,5.485000,-0.411136,-0.199221,-6.129455,-11.191592,0.457422,-11.191592,-6.129455,-0.130000,0.450000,-19,55,-19.283363,54.778161,-19.283363,54.778161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.881012,52.861130,78.103457,96.523297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564749,1.769839,0.242010,0.033425,0.708093,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008329,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.338971,mpc,0,-126.340000,54.885000,1.984842,5.166821,2.410000,5.375000,-0.425158,-0.208179,-5.824507,-11.557530,0.152474,-11.557530,-5.824507,-0.140000,0.510000,-16,53,-16.287290,53.125595,-16.287290,53.125595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.518154,53.336616,77.513753,93.501735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.687003,1.661052,0.224798,0.021548,0.500370,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.348966,mpc,0,-126.340000,54.885000,1.916884,5.048953,2.360000,5.265000,-0.443116,-0.216047,-5.275601,-11.069613,-0.030495,-11.069613,-5.275601,-0.160000,0.540000,-14,47,-13.516301,47.143841,-13.516301,47.143841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.613879,54.559144,75.386494,92.817794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562436,1.757735,0.260383,0.033595,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.360119,mpc,0,-126.340000,54.885000,1.848539,4.919246,2.310000,5.145000,-0.461461,-0.225754,-5.580549,-10.764665,0.152474,-10.764665,-5.580549,-0.150000,0.500000,-6,49,-6.372362,49.195710,-6.372362,49.195710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.291913,56.383211,76.932726,95.016314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580185,1.854248,0.407237,0.066745,0.501608,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008426,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.368968,mpc,0,-126.340000,54.885000,1.800032,4.817884,2.280000,5.065000,-0.479968,-0.247116,-4.299767,-9.605862,0.030495,-9.605862,-4.299767,-0.110000,0.480000,-18,41,-17.735468,41.274914,-17.735468,41.274914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.039969,58.387237,77.341800,96.546964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587558,1.719738,0.213068,0.023478,0.501207,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.378975,mpc,0,-126.340000,54.885000,1.751386,4.705140,2.240000,4.965000,-0.488614,-0.259860,-2.592058,-10.215758,-0.030495,-10.215758,-2.592058,-0.100000,0.460000,-29,48,-28.906427,48.469153,-28.906427,48.469153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.969890,59.688830,84.582281,102.043706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580074,1.794407,0.272194,0.036129,0.501118,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.388961,mpc,0,-126.340000,54.885000,1.709501,4.594850,2.220000,4.875000,-0.510499,-0.280150,-2.653048,-10.520706,-0.091484,-10.520706,-2.653048,-0.180000,0.460000,-14,52,-14.211960,52.007581,-14.211960,52.007581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.664409,59.911686,79.162213,95.789242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568418,1.732227,0.231066,0.026412,0.501989,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.398964,mpc,0,-126.340000,54.885000,1.674280,4.486795,2.200000,4.765000,-0.525720,-0.278205,-2.470079,-10.337738,-0.335443,-10.337738,-2.470079,-0.170000,0.480000,-11,52,-11.057452,51.645982,-11.057452,51.645982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.801740,62.112873,75.066884,98.194454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568825,1.711862,0.245845,0.025334,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.408962,mpc,0,-126.340000,54.885000,1.645870,4.381442,2.180000,4.665000,-0.534130,-0.283558,-1.982162,-10.581696,-0.335443,-10.581696,-1.982162,-0.130000,0.500000,-15,54,-14.617750,53.995072,-14.617750,53.995072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.065434,65.052071,76.664420,99.033028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557713,1.505661,0.231559,0.018324,0.506291,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.418960,mpc,0,-126.340000,54.885000,1.624287,4.278945,2.170000,4.575000,-0.545713,-0.296055,-1.128308,-9.788831,-0.274453,-9.788831,-1.128308,-0.120000,0.520000,-18,48,-17.807512,47.522015,-17.807512,47.522015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.380364,67.231664,77.148444,97.710226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553233,1.461217,0.224029,0.018500,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.428984,mpc,0,-126.340000,54.885000,1.609517,4.179248,2.160000,4.485000,-0.550483,-0.305752,-0.335443,-9.544873,-0.213464,-9.544873,-0.335443,-0.150000,0.500000,-15,49,-14.797687,49.201916,-14.797687,49.201916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.911625,69.192094,78.156756,100.177433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548727,1.441893,0.220084,0.017477,0.500861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.438991,mpc,0,-126.340000,54.885000,1.601629,4.083000,2.160000,4.385000,-0.558371,-0.302000,0.030495,-9.300914,-0.335443,-9.300914,0.030495,-0.140000,0.490000,-13,52,-13.306844,51.846404,-13.306844,51.846404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.531966,71.314484,76.232839,100.609464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550378,1.539339,0.216310,0.020659,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.448989,mpc,0,-126.340000,54.885000,1.600563,3.990278,2.170000,4.285000,-0.569437,-0.294722,0.335443,-10.093779,-0.274453,-10.093779,0.335443,-0.130000,0.500000,-12,62,-12.145070,61.663506,-12.145070,61.663506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.805191,73.691516,75.630768,100.433672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552782,1.540673,0.234118,0.027023,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.458990,mpc,0,-126.340000,54.885000,1.606264,3.901168,2.180000,4.195000,-0.573736,-0.293832,1.067318,-10.276748,-0.579401,-10.276748,1.067318,-0.120000,0.540000,-14,64,-14.041161,63.638507,-14.041161,63.638507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.562711,75.817687,72.569879,96.802606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561587,1.485963,0.220027,0.021454,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.468987,mpc,0,-126.340000,54.885000,1.618662,3.815891,2.190000,4.115000,-0.571338,-0.299109,1.433256,-8.995966,-0.335443,-8.995966,1.433256,-0.120000,0.590000,-11,52,-10.701244,51.947436,-10.701244,51.947436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.363836,77.573915,70.779571,94.725444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591446,1.739407,0.245220,0.033165,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.478988,mpc,0,-126.340000,54.885000,1.637675,3.734558,2.210000,4.025000,-0.572325,-0.290442,1.555235,-7.593205,0.091484,-7.593205,1.555235,-0.110000,0.560000,-7,47,-6.514473,47.294948,-6.514473,47.294948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.337281,79.881612,71.376295,98.829042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567783,1.655689,0.218582,0.028320,0.500736,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.488989,mpc,0,-126.340000,54.885000,1.663194,3.657347,2.230000,3.955000,-0.566806,-0.297653,1.433256,-7.471226,-0.091484,-7.471226,1.433256,-0.090000,0.510000,-1,54,-1.408597,53.980496,-1.408597,53.980496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.231935,82.147485,72.326345,101.153215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566794,1.733534,0.239311,0.035626,1.499793,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.498963,mpc,0,-126.340000,54.885000,1.694991,3.584606,2.250000,3.885000,-0.555009,-0.300394,2.043152,-8.020133,-0.579401,-8.020133,2.043152,-0.040000,0.510000,-6,63,-6.435166,62.564688,-6.435166,62.564688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.849997,84.376021,73.370388,101.545561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578296,1.758650,0.249476,0.038530,0.506978,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.508993,mpc,0,-126.340000,54.885000,1.733203,3.515885,2.280000,3.805000,-0.546797,-0.289115,1.555235,-8.264091,-0.152474,-8.264091,1.555235,-0.030000,0.550000,2,67,2.129820,66.750681,2.129820,66.750681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.913159,85.814061,74.892979,100.795833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569439,1.593537,0.230363,0.024665,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.518995,mpc,0,-126.340000,54.885000,1.777370,3.451899,2.300000,3.735000,-0.522630,-0.283101,2.531068,-7.349247,-0.213464,-7.349247,2.531068,0.000000,0.610000,-2,59,-2.229504,58.739672,-2.229504,58.739672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.110523,87.478599,73.565618,101.190464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571366,1.768280,0.233342,0.034462,0.500817,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.528996,mpc,0,-126.340000,54.885000,1.827387,3.392577,2.340000,3.685000,-0.512613,-0.292423,2.470079,-5.824507,-0.213464,-5.824507,2.470079,0.020000,0.590000,2,51,1.795702,51.226853,1.795702,51.226853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.241950,88.982204,74.989653,101.768688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580080,1.694811,0.233949,0.035688,0.501174,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.538995,mpc,0,-126.340000,54.885000,1.883033,3.338029,2.370000,3.635000,-0.486967,-0.296971,3.018985,-4.848673,-0.152474,-4.848673,3.018985,0.030000,0.560000,3,50,3.287438,49.573470,3.287438,49.573470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.088731,90.112296,73.970936,101.105447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582997,2.752785,0.229436,0.042168,0.510269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.550122,mpc,0,-126.340000,54.885000,1.951303,3.283037,2.410000,3.585000,-0.458697,-0.301963,3.567892,-4.970653,-0.762370,-4.970653,3.567892,0.030000,0.510000,6,60,6.019592,59.587020,6.019592,59.587020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.816779,90.779803,74.756070,101.705592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582702,1.474203,0.198943,0.021180,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.558957,mpc,0,-126.340000,54.885000,2.010045,3.243732,2.450000,3.545000,-0.439955,-0.301268,3.689871,-4.665705,-0.823360,-4.665705,3.689871,0.020000,0.560000,12,57,11.638985,57.189262,11.638985,57.189262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.196341,90.132561,74.962341,101.772140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.648856,1.615178,0.222631,0.052213,0.500733,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.568958,mpc,0,-126.340000,54.885000,2.081126,3.203967,2.490000,3.495000,-0.408874,-0.291033,3.384923,-4.482736,-0.213464,-4.482736,3.384923,0.030000,0.550000,20,62,19.873447,62.116662,19.873447,62.116662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.773360,90.178782,78.279277,105.253447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563786,1.474071,0.220641,0.017196,0.500543,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.578957,mpc,0,-126.340000,54.885000,2.156786,3.169281,2.530000,3.455000,-0.373214,-0.285719,3.384923,-4.360757,0.030495,-4.360757,3.384923,0.080000,0.580000,20,64,20.430019,63.756141,20.430019,63.756141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.530390,89.431907,77.621437,103.429060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554379,1.824967,0.240466,0.038280,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.591112,mpc,0,-126.340000,54.885000,2.254497,3.134015,2.580000,3.405000,-0.325503,-0.270985,4.482736,-3.506902,-0.335443,-3.506902,4.482736,0.120000,0.600000,14,62,13.921128,61.928237,13.921128,61.928237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.086963,88.074967,78.175123,102.990224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594894,1.779674,0.241451,0.047206,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.599326,mpc,0,-126.340000,54.885000,2.323823,3.114500,2.620000,3.385000,-0.296177,-0.270500,4.909663,-2.470079,-0.762370,-2.470079,4.909663,0.140000,0.610000,12,56,12.368462,56.276048,12.368462,56.276048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.343160,86.064167,78.765605,101.716722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558405,1.607847,0.223477,0.028194,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.609388,mpc,0,-126.340000,54.885000,2.412038,3.095364,2.680000,3.375000,-0.267962,-0.279636,5.397580,-1.372266,-0.457422,-1.372266,5.397580,0.140000,0.580000,13,54,13.308667,53.539897,13.308667,53.539897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.622940,83.717496,78.267254,100.664516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572544,1.719825,0.238176,0.041090,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.619387,mpc,0,-126.340000,54.885000,2.502956,3.081561,2.740000,3.365000,-0.237044,-0.283439,6.312424,-1.189297,-0.152474,-1.189297,6.312424,0.140000,0.550000,10,59,10.220819,58.819260,10.220819,58.819260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.769444,81.025991,80.198965,102.619584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568750,1.477365,0.288762,0.023157,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.629420,mpc,0,-126.340000,54.885000,2.597065,3.072935,2.810000,3.355000,-0.212935,-0.282065,6.861330,-1.128308,-0.457422,-1.128308,6.861330,0.150000,0.550000,8,63,7.656797,63.302945,7.656797,63.302945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.105669,78.008610,78.481396,100.411728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555660,1.495209,0.237963,0.026899,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.639388,mpc,0,-126.340000,54.885000,2.693059,3.069532,2.890000,3.355000,-0.196941,-0.285468,7.227268,-0.518412,-1.067318,-0.518412,7.227268,0.120000,0.590000,11,59,10.843666,59.137516,10.843666,59.137516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.567021,74.830677,75.299285,97.369155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557319,1.608953,0.214375,0.023421,0.500460,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.649389,mpc,0,-126.340000,54.885000,2.791448,3.071273,2.970000,3.355000,-0.178552,-0.283727,7.471226,0.030495,-0.640391,0.030495,7.471226,0.130000,0.590000,10,59,10.093764,59.077919,10.093764,59.077919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.438915,72.207964,73.056732,98.568800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558944,1.912978,0.291676,0.056884,0.500817,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008336,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.659661,mpc,0,-126.340000,54.885000,2.894258,3.078397,3.060000,3.365000,-0.165742,-0.286603,8.081122,0.762370,-0.213464,0.762370,8.081122,0.120000,0.580000,8,58,7.691968,58.261350,7.691968,58.261350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.485815,69.415959,73.350451,97.987086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568788,1.435147,0.200148,0.016995,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.669388,mpc,0,-126.340000,54.885000,2.992836,3.090082,3.140000,3.375000,-0.147164,-0.284918,8.630029,1.433256,-0.213464,1.433256,8.630029,0.120000,0.560000,5,59,4.506408,58.937306,4.506408,58.937306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.637347,66.517629,75.331035,98.387474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556042,1.418292,0.207140,0.020126,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.679422,mpc,0,-126.340000,54.885000,3.095341,3.107108,3.240000,3.385000,-0.144659,-0.277892,9.483883,1.006328,-0.518412,1.006328,9.483883,0.110000,0.570000,-2,66,-2.396322,66.413119,-2.396322,66.413119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.059672,63.832887,77.740471,98.522631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555113,1.471722,0.213989,0.022044,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.689387,mpc,0,-126.340000,54.885000,3.197547,3.128948,3.340000,3.405000,-0.142453,-0.276052,9.422894,0.823360,-0.396432,0.823360,9.422894,0.110000,0.620000,-3,68,-3.342331,68.129063,-3.342331,68.129063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.241222,60.804282,76.517193,93.602943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556119,1.449164,0.197520,0.019344,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.699386,mpc,0,-126.340000,54.885000,3.300053,3.155716,3.440000,3.415000,-0.139947,-0.259284,9.300914,1.860183,-0.884349,1.860183,9.300914,0.090000,0.640000,-1,64,-0.809899,63.654624,-0.809899,63.654624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.437862,57.953027,76.629306,91.348424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554918,1.774991,0.245585,0.038478,0.501092,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.709390,mpc,0,-126.340000,54.885000,3.402108,3.187268,3.550000,3.445000,-0.147892,-0.257732,9.361904,3.445913,-0.335443,3.445913,9.361904,0.080000,0.650000,-2,54,-2.120407,53.687182,-2.120407,53.687182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.960817,54.968548,77.955414,91.654544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568229,1.619094,0.223822,0.027649,0.500626,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.719388,mpc,0,-126.340000,54.885000,3.503159,3.223466,3.640000,3.485000,-0.136841,-0.261534,9.605862,4.055809,-0.213464,4.055809,9.605862,0.060000,0.590000,-3,57,-2.861886,57.175790,-2.861886,57.175790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.675606,52.834743,79.555845,93.997451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569215,1.785702,0.269497,0.042999,0.877393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008557,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.729388,mpc,0,-126.340000,54.885000,3.602824,3.264220,3.730000,3.515000,-0.127176,-0.250780,8.081122,2.775027,-0.152474,2.775027,8.081122,0.050000,0.570000,9,75,9.141019,74.661193,9.141019,74.661193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.300470,50.859668,77.781394,90.496060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585240,1.714352,0.236993,0.027579,0.501048,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.739393,mpc,0,-126.340000,54.885000,3.700662,3.309414,3.820000,3.545000,-0.119338,-0.235586,7.471226,1.738204,-0.640391,1.738204,7.471226,0.070000,0.640000,9,83,9.359504,82.769943,9.359504,82.769943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.690716,47.630335,76.589171,86.632246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567122,1.744649,0.264747,0.039094,0.501171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.749778,mpc,0,-126.340000,54.885000,3.799759,3.360864,3.890000,3.565000,-0.090241,-0.204136,6.007476,3.018985,-0.213464,3.018985,6.007476,0.110000,0.730000,16,71,15.731433,71.253509,15.731433,71.253509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.623220,44.109066,75.877279,85.979288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625272,1.592721,0.231223,0.023876,0.500689,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.759385,mpc,0,-126.340000,54.885000,3.888745,3.412427,3.950000,3.615000,-0.061255,-0.202573,4.970653,4.604715,-0.518412,4.604715,4.970653,0.070000,0.740000,29,60,29.282252,60.283622,29.282252,60.283622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.887642,41.539013,76.382298,88.869634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560246,1.661050,0.209502,0.018748,0.500668,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.769398,mpc,0,-126.340000,54.885000,3.978304,3.470078,4.000000,3.675000,-0.021696,-0.204922,4.055809,6.373413,-0.335443,6.373413,4.055809,0.140000,0.660000,29,56,28.556909,55.579457,28.556909,55.579457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.680718,38.277823,77.226812,91.494428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600197,1.558245,0.219824,0.018704,0.501093,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.779389,mpc,0,-126.340000,54.885000,4.063973,3.531414,4.040000,3.735000,0.023973,-0.203586,3.140965,6.861330,-0.274453,6.861330,3.140965,0.200000,0.610000,28,59,27.944809,59.127354,27.944809,59.127354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.947765,34.647792,76.972144,92.891100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555347,1.494824,0.213976,0.023885,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.789387,mpc,0,-126.340000,54.885000,4.145561,3.596429,4.090000,3.805000,0.055561,-0.208571,4.116798,5.885497,-0.152474,5.885497,4.116798,0.270000,0.590000,7,71,7.446932,71.257861,7.446932,71.257861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.590562,30.830412,77.958457,92.479742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561993,1.442987,0.206160,0.023558,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.799420,mpc,0,-126.340000,54.885000,4.222836,3.665155,4.140000,3.855000,0.082836,-0.189845,4.726694,4.482736,-0.091484,4.482736,4.726694,0.170000,0.630000,10,84,9.849625,84.146212,9.849625,84.146212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.805970,27.446108,77.838024,90.960785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554483,1.439254,0.199338,0.020355,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.809414,mpc,0,-126.340000,54.885000,4.294780,3.736877,4.190000,3.905000,0.104780,-0.168123,4.787684,4.116798,-0.091484,4.116798,4.787684,0.070000,0.730000,18,83,17.693951,83.240299,17.693951,83.240299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.467999,24.260042,80.704682,91.223833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552340,1.459271,0.204386,0.019868,0.500515,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.819369,mpc,0,-126.340000,54.885000,4.361035,3.811367,4.230000,3.955000,0.131035,-0.143633,3.811850,5.580549,-0.213464,5.580549,3.811850,0.180000,0.790000,8,70,8.377538,70.299503,8.377538,70.299503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.818688,21.247015,82.962129,91.813543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553292,1.526778,0.208131,0.018795,0.500259,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.829417,mpc,0,-126.340000,54.885000,4.422024,3.889439,4.280000,4.035000,0.142024,-0.145561,3.201954,8.995966,0.030495,8.995966,3.201954,0.160000,0.760000,11,46,10.780810,46.447995,10.780810,46.447995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.519807,18.225055,83.464189,92.856990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553871,1.444655,0.193097,0.018713,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.839387,mpc,0,-126.340000,54.885000,4.476281,3.969547,4.310000,4.125000,0.166281,-0.155453,2.470079,9.666852,-0.335443,9.666852,2.470079,0.160000,0.620000,13,54,12.534582,53.500642,12.534582,53.500642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.344282,16.580152,86.179939,95.226489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558021,1.602956,0.244381,0.026548,0.501708,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.849390,mpc,0,-126.340000,54.885000,4.524070,4.052359,4.340000,4.215000,0.184070,-0.162641,1.311276,8.203101,0.335443,8.203101,1.311276,0.060000,0.560000,29,73,29.059631,72.568174,29.059631,72.568174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.131695,14.454249,82.693984,89.200717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570502,1.489796,1.788872,0.051640,0.500988,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009413,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.859399,mpc,0,-126.340000,54.885000,4.564839,4.137439,4.360000,4.285000,0.204839,-0.147561,0.701380,6.495393,0.152474,6.495393,0.701380,0.190000,0.620000,12,85,11.512655,84.835298,11.512655,84.835298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.838444,12.161958,80.460331,88.110276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569492,1.532750,0.201210,0.021417,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.869420,mpc,0,-126.340000,54.885000,4.598228,4.224611,4.370000,4.355000,0.228228,-0.130389,0.457422,6.312424,0.091484,6.312424,0.457422,0.190000,0.730000,6,80,5.979618,79.804207,5.979618,79.804207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.048965,9.518567,79.319439,92.567461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555228,1.430312,0.193031,0.018126,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.879387,mpc,0,-126.340000,54.885000,4.623720,4.313065,4.380000,4.435000,0.243720,-0.121935,-0.396432,8.081122,0.457422,8.081122,-0.396432,0.100000,0.780000,18,63,17.893284,62.505885,17.893284,62.505885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.559198,7.442562,79.570446,90.237907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548288,1.427391,0.201086,0.020399,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.889416,mpc,0,-126.340000,54.885000,4.641270,4.403602,4.380000,4.525000,0.261270,-0.121398,-1.067318,10.093779,0.579401,10.093779,-1.067318,0.160000,0.720000,10,51,9.992019,51.463903,9.992019,51.463903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.035402,6.086560,82.750626,90.377432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550501,1.485431,0.214534,0.021024,0.500813,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.899419,mpc,0,-126.340000,54.885000,4.650366,4.495177,4.370000,4.635000,0.280366,-0.139823,-2.226120,11.374561,0.518412,11.374561,-2.226120,0.160000,0.620000,13,49,12.712585,48.572534,12.712585,48.572534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.854439,4.397823,81.595302,91.975450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562611,1.730289,0.227642,0.034668,0.500486,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.909391,mpc,0,-126.340000,54.885000,4.650783,4.587508,4.360000,4.745000,0.290783,-0.157492,-2.043152,10.337738,0.396432,10.337738,-2.043152,0.160000,0.540000,3,63,2.631280,62.840886,2.631280,62.840886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.428370,3.614691,81.679375,91.375743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565075,1.475496,0.214909,0.019702,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.919413,mpc,0,-126.340000,54.885000,4.642226,4.681111,4.340000,4.845000,0.302226,-0.163889,-2.165131,8.142112,0.518412,8.142112,-2.165131,0.140000,0.580000,-4,77,-3.764136,77.438911,-3.764136,77.438911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.882156,2.639633,76.557567,87.891773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569394,1.555488,0.200141,0.027226,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.929389,mpc,0,-126.340000,54.885000,4.624522,4.774824,4.330000,4.925000,0.294522,-0.150176,-2.957996,7.593205,0.518412,7.593205,-2.957996,0.110000,0.670000,-4,76,-4.286676,75.788489,-4.286676,75.788489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.810566,1.832712,73.307711,83.641385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552500,1.435238,0.194672,0.019906,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.939418,mpc,0,-126.340000,54.885000,4.597249,4.869358,4.300000,5.015000,0.297249,-0.145642,-2.775027,8.812998,0.640391,8.812998,-2.775027,0.080000,0.730000,-12,60,-11.531058,60.322175,-11.531058,60.322175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.625893,1.663660,74.056956,81.219012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555783,1.451297,0.197802,0.017422,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.949415,mpc,0,-126.340000,54.885000,4.560402,4.963650,4.270000,5.115000,0.290402,-0.151350,-3.689871,10.520706,0.762370,10.520706,-3.689871,0.060000,0.680000,-12,49,-11.524080,49.168546,-11.524080,49.168546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.130720,2.477341,74.639827,79.649782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546593,1.457827,0.205533,0.029103,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.959418,mpc,0,-126.340000,54.885000,4.513694,5.057816,4.240000,5.225000,0.273694,-0.167184,-4.238777,10.703675,0.457422,10.703675,-4.238777,0.040000,0.590000,-16,53,-15.691403,53.125659,-15.691403,53.125659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.055581,3.896167,75.263218,82.126109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552152,1.489590,0.223305,0.024199,0.500885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.969422,mpc,0,-126.340000,54.885000,4.456979,5.151561,4.200000,5.325000,0.256979,-0.173439,-4.726694,9.483883,0.823360,9.483883,-4.726694,-0.010000,0.550000,-17,65,-17.419884,65.496256,-17.419884,65.496256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.055264,5.071640,71.684930,77.822202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558612,1.488400,0.200823,0.021128,0.500681,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.979422,mpc,0,-126.340000,54.885000,4.390143,5.244608,4.150000,5.405000,0.240143,-0.160392,-5.946486,7.227268,0.884349,7.227268,-5.946486,-0.050000,0.590000,-15,81,-14.570783,81.152951,-14.570783,81.152951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.228088,6.344874,66.827428,70.974260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553359,1.531229,0.194497,0.020271,0.500252,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.989417,mpc,0,-126.340000,54.885000,4.313108,5.336689,4.090000,5.485000,0.223108,-0.148311,-6.495393,6.251434,0.823360,6.251434,-6.495393,-0.110000,0.690000,-14,81,-14.419281,80.656576,-14.419281,80.656576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.524009,7.172863,62.788368,64.058629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549792,1.434585,0.196443,0.020100,0.504973,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.999393,mpc,0,-126.340000,54.885000,4.225911,5.427468,4.020000,5.565000,0.205911,-0.137532,-8.691018,6.800341,0.884349,6.800341,-8.691018,-0.110000,0.760000,-7,69,-7.368725,69.433066,-7.368725,69.433066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.993363,8.017996,59.863379,60.855446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577256,1.630978,0.232629,0.029816,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.009388,mpc,0,-126.340000,54.885000,4.128177,5.517034,3.950000,5.645000,0.178177,-0.127966,-8.995966,8.691018,1.067318,8.691018,-8.995966,-0.090000,0.750000,-19,53,-19.227124,53.359414,-19.227124,53.359414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.215950,8.773816,61.181078,64.291730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556498,1.596579,0.196734,0.023623,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.019417,mpc,0,-126.340000,54.885000,4.019634,5.605286,3.860000,5.745000,0.159634,-0.139714,-9.300914,9.605862,1.372266,9.605862,-9.300914,-0.100000,0.650000,-28,51,-27.586155,51.090961,-27.586155,51.090961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.457569,9.828679,62.287992,68.712469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561572,1.878953,0.308499,0.048663,0.500812,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008311,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.029392,mpc,0,-126.340000,54.885000,3.901245,5.691236,3.770000,5.835000,0.131245,-0.143764,-9.300914,8.020133,1.006328,8.020133,-9.300914,-0.170000,0.580000,-32,68,-32.299646,67.788268,-32.299646,67.788268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.596522,11.194345,60.207994,66.417646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566939,1.498205,0.221615,0.025482,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.039387,mpc,0,-126.340000,54.885000,3.772219,5.775296,3.680000,5.905000,0.092219,-0.129704,-10.947634,5.336590,1.128308,5.336590,-10.947634,-0.250000,0.610000,-23,87,-22.737237,87.083996,-22.737237,87.083996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.486432,12.311635,54.145214,56.558727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558342,1.651794,0.214576,0.029229,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.049421,mpc,0,-126.340000,54.885000,3.632245,5.857400,3.570000,5.955000,0.062245,-0.097600,-12.289405,3.689871,1.128308,3.689871,-12.289405,-0.200000,0.740000,-31,90,-30.800007,90.206654,-30.800007,90.206654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.515407,12.734398,52.467008,51.298969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548178,1.471242,0.224364,0.021035,0.500556,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.059415,mpc,0,-126.340000,54.885000,3.482498,5.936688,3.450000,6.015000,0.032498,-0.078312,-13.265238,4.787684,1.311276,4.787684,-13.265238,-0.230000,0.840000,-32,71,-31.510666,71.470511,-31.510666,71.470511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.876361,13.189668,50.970000,48.663738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585636,1.805302,0.268365,0.042471,0.501019,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008217,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.069399,mpc,0,-126.340000,54.885000,3.322704,6.013210,3.310000,6.085000,0.012704,-0.071790,-14.911958,6.861330,1.372266,6.861330,-14.911958,-0.250000,0.810000,-26,54,-25.615570,54.195971,-25.615570,54.195971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.085538,14.350416,53.647798,54.869890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590363,1.805274,0.244338,0.039636,1.066118,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.079387,mpc,0,-126.340000,54.885000,3.152767,6.086880,3.160000,6.165000,-0.007233,-0.078120,-16.741646,7.776174,1.616224,7.776174,-16.741646,-0.260000,0.690000,-19,53,-19.074561,53.351193,-19.074561,53.351193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.985398,15.680960,56.539377,61.972207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573388,1.691288,0.248575,0.032837,1.183808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.089687,mpc,0,-126.340000,54.885000,2.967116,6.159629,2.980000,6.245000,-0.012884,-0.085371,-16.741646,7.776174,1.860183,5.519559,-18.144407,-0.230000,0.600000,-33,57,-32.676634,57.492279,-32.676634,57.492279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.618947,16.082040,55.984424,61.817741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.025541,1.723398,0.224514,0.028734,0.500949,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008514,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.099385,mpc,0,-126.340000,54.885000,2.782809,6.224965,2.820000,6.295000,-0.037191,-0.070035,-18.327375,3.506902,1.799193,3.506902,-18.327375,-0.220000,0.590000,-34,92,-33.637373,91.847263,-33.637373,91.847263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.359304,16.969672,51.633421,56.738720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556001,1.599637,0.222637,0.020562,0.500988,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.109391,mpc,0,-126.340000,54.885000,2.583189,6.288983,2.640000,6.325000,-0.056811,-0.036017,-18.449355,0.213464,1.860183,0.213464,-18.449355,-0.260000,0.740000,-40,107,-39.705917,106.591793,-39.705917,106.591793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.513044,16.846876,46.667113,46.121412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.860068,1.715219,0.295411,0.029275,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008414,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.119385,mpc,0,-126.340000,54.885000,2.374417,6.349326,2.450000,6.335000,-0.075583,0.014326,-20.157064,1.311276,2.348100,1.311276,-20.157064,-0.310000,0.900000,-29,85,-29.271063,85.154374,-29.271063,85.154374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.462946,16.739845,45.761601,43.636990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558736,1.733927,0.309356,0.032625,0.508001,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.129388,mpc,0,-126.340000,54.885000,2.156333,6.405954,2.240000,6.385000,-0.083667,0.020954,-22.596648,4.177788,2.165131,4.177788,-22.596648,-0.290000,0.930000,-18,55,-18.438083,54.988354,-18.438083,54.988354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.388932,17.269012,53.636328,56.983429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566791,1.521982,0.217850,0.019826,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.139389,mpc,0,-126.340000,54.885000,1.929405,6.458658,2.020000,6.385000,-0.090595,0.073658,-22.596648,4.177788,2.226120,7.288257,-23.572481,-0.220000,0.770000,-35,69,-35.404409,68.920070,-35.404409,68.920070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.611890,18.804559,60.363977,70.897071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557791,1.711807,0.215560,0.028747,0.503365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.149421,mpc,0,-126.340000,54.885000,1.693142,6.507454,1.780000,6.525000,-0.086858,-0.017546,-24.121388,6.922320,2.409089,6.922320,-24.121388,-0.250000,0.670000,-26,44,-25.574272,44.225522,-25.574272,44.225522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.057401,17.186632,50.189098,56.376230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560277,1.454659,0.197832,0.022021,0.501790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.159417,mpc,0,-126.340000,54.885000,1.449418,6.551890,1.540000,6.585000,-0.090582,-0.033110,-24.914252,5.580549,2.897006,5.580549,-24.914252,-0.270000,0.600000,-24,55,-23.648321,54.788776,-23.648321,54.788776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.266684,17.357737,54.842395,66.774569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566079,1.754081,0.236134,0.038827,0.501220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.169390,mpc,0,-126.340000,54.885000,1.198359,6.591934,1.300000,6.625000,-0.101641,-0.033066,-25.036232,1.921172,3.201954,1.921172,-25.036232,-0.270000,0.580000,-32,83,-31.753236,82.920127,-31.753236,82.920127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.402509,18.230595,51.186169,61.722722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562635,1.760246,0.215723,0.031957,0.500845,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.179391,mpc,0,-126.340000,54.885000,0.938987,6.627684,1.050000,6.635000,-0.111013,-0.007316,-25.646128,-1.555235,3.018985,-1.555235,-25.646128,-0.300000,0.690000,-32,101,-32.062696,101.062355,-32.062696,101.062355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.788150,18.847857,42.377249,47.635509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562166,1.538517,0.232798,0.025592,0.500647,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.189420,mpc,0,-126.340000,54.885000,0.671618,6.658998,0.790000,6.625000,-0.118382,0.033998,-26.560972,-1.738204,3.079975,-1.738204,-26.560972,-0.290000,0.850000,-33,89,-32.917082,88.568147,-32.917082,88.568147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.609236,19.282364,40.145828,42.257772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555194,1.473422,0.232417,0.020934,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.199421,mpc,0,-126.340000,54.885000,0.398119,6.685614,0.510000,6.635000,-0.111881,0.050614,-27.963733,0.335443,2.957996,0.335443,-27.963733,-0.310000,0.900000,-23,64,-23.018557,63.790838,-23.018557,63.790838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.070591,20.249084,44.796207,49.816809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559616,1.497624,0.214674,0.021539,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.209418,mpc,0,-126.340000,54.885000,0.118265,6.707537,0.230000,6.665000,-0.111735,0.042537,-29.854410,3.445913,3.445913,3.445913,-29.854410,-0.290000,0.790000,-13,42,-12.894700,42.192038,-12.894700,42.192038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.848062,20.795888,52.691901,63.958975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570699,1.489512,0.215155,0.027954,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.219424,mpc,0,-126.340000,54.885000,-0.167843,6.724719,-0.070000,6.705000,-0.097843,0.019719,-31.257171,3.018985,3.933829,3.018985,-31.257171,-0.230000,0.630000,-12,53,-11.550099,52.687433,-11.550099,52.687433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.889284,21.296835,56.815516,73.792241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568505,1.437764,0.193987,0.018301,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.229430,mpc,0,-126.340000,54.885000,-0.459603,6.737086,-0.370000,6.725000,-0.089603,0.012086,-30.098369,-0.396432,3.384923,-0.396432,-30.098369,-0.170000,0.560000,-34,82,-34.150700,82.126643,-34.150700,82.126643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.500880,21.102431,53.458341,69.730353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573111,1.513385,0.226519,0.031061,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.239393,mpc,0,-126.340000,54.885000,-0.755217,6.744564,-0.660000,6.715000,-0.095217,0.029564,-29.854410,-3.445913,3.201954,-3.445913,-29.854410,-0.220000,0.670000,-37,96,-37.053492,95.763649,-37.053492,95.763649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.903754,19.695844,42.439356,51.871660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582413,1.438100,0.200190,0.016506,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.249413,mpc,0,-126.340000,54.885000,-1.057249,6.747183,-0.940000,6.695000,-0.117249,0.052183,-29.122535,-3.872840,3.140965,-3.872840,-29.122535,-0.310000,0.830000,-38,83,-38.124558,82.912671,-38.124558,82.912671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.063103,19.466688,39.644484,47.108623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547194,1.437704,0.201310,0.017681,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.259415,mpc,0,-126.340000,54.885000,-1.362987,6.744868,-1.240000,6.675000,-0.122987,0.069868,-29.915400,-1.799193,3.628881,-1.799193,-29.915400,-0.350000,0.860000,-29,60,-29.323875,59.830474,-29.323875,59.830474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.232641,19.905761,45.071710,54.239241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544410,1.463055,0.166204,0.018375,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.269417,mpc,0,-126.340000,54.885000,-1.672500,6.737613,-1.550000,6.685000,-0.122500,0.052613,-31.745088,0.457422,3.689871,0.457422,-31.745088,-0.350000,0.750000,-15,44,-14.727431,44.363005,-14.727431,44.363005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.824315,20.390361,53.059509,67.056895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544511,1.420558,0.166676,0.014253,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.279416,mpc,0,-126.340000,54.885000,-1.985187,6.725416,-1.870000,6.695000,-0.115187,0.030416,-32.537953,0.030495,3.262944,0.030495,-32.537953,-0.270000,0.600000,-19,54,-18.829089,54.199653,-18.829089,54.199653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.780102,21.214253,57.739593,76.406994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554046,1.492364,0.192854,0.033403,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.289423,mpc,0,-126.340000,54.885000,-2.300946,6.708265,-2.190000,6.685000,-0.110946,0.023265,-32.964880,-2.836017,3.506902,-2.836017,-32.964880,-0.230000,0.560000,-23,77,-22.873410,76.711973,-22.873410,76.711973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.227832,21.078034,54.649369,70.238962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569960,1.625562,0.208130,0.030186,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.299416,mpc,0,-126.340000,54.885000,-2.618514,6.686222,-2.510000,6.655000,-0.108514,0.031222,-31.989046,-6.007476,3.567892,-6.007476,-31.989046,-0.220000,0.640000,-35,93,-35.213972,92.697691,-35.213972,92.697691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.882304,20.857778,47.381192,58.857707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551516,1.464063,0.221421,0.025517,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.309420,mpc,0,-126.340000,54.885000,-2.938250,6.659255,-2.830000,6.615000,-0.108250,0.044255,-32.050036,-6.068465,3.445913,-6.068465,-32.050036,-0.260000,0.810000,-31,75,-31.467194,75.423912,-31.467194,75.423912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.209269,20.298599,40.807266,50.245316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564177,1.515632,0.230725,0.020460,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.319419,mpc,0,-126.340000,54.885000,-3.259115,6.627442,-3.140000,6.585000,-0.119115,0.042442,-32.598942,-3.018985,3.628881,-3.018985,-32.598942,-0.310000,0.810000,-20,45,-20.387057,45.219335,-20.387057,45.219335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.726933,20.402860,48.416108,62.573703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552462,1.689271,0.221302,0.025093,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.329419,mpc,0,-126.340000,54.885000,-3.580788,6.590813,-3.470000,6.565000,-0.110788,0.025813,-34.245662,-1.860183,3.506902,-1.860183,-34.245662,-0.280000,0.660000,-8,42,-7.837227,42.229481,-7.837227,42.229481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.398901,21.264016,59.522043,78.642097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552423,1.487627,0.206966,0.022058,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.339420,mpc,0,-126.340000,54.885000,-3.902774,6.549423,-3.810000,6.555000,-0.092774,-0.005577,-34.855558,-3.750861,3.140965,-3.750861,-34.855558,-0.220000,0.530000,-8,62,-7.744559,62.313906,-7.744559,62.313906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.750688,22.380329,66.261387,85.027880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556114,1.652767,0.213065,0.030093,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.349419,mpc,0,-126.340000,54.885000,-4.224497,6.503345,-4.160000,6.515000,-0.064497,-0.011655,-34.367641,-6.068465,3.140965,-6.068465,-34.367641,-0.190000,0.560000,-13,75,-13.109685,74.841641,-13.109685,74.841641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.327531,22.428694,64.183474,75.632510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563525,1.565303,0.236213,0.022208,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.359423,mpc,0,-126.340000,54.885000,-4.545646,6.452625,-4.500000,6.465000,-0.045646,-0.012375,-33.574776,-7.776174,3.811850,-7.776174,-33.574776,-0.180000,0.660000,-19,76,-19.172601,76.114652,-19.172601,76.114652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.301944,22.023905,59.106612,66.782032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553118,1.450493,0.196641,0.017798,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.369416,mpc,0,-126.340000,54.885000,-4.865236,6.397426,-4.840000,6.415000,-0.025236,-0.017574,-33.513786,-6.739351,3.933829,-6.739351,-33.513786,-0.210000,0.730000,-12,57,-12.199623,56.948006,-12.199623,56.948006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.004491,21.070299,56.079669,63.302165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561359,1.538526,0.209546,0.025745,0.503023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.379416,mpc,0,-126.340000,54.885000,-5.183320,6.337750,-5.170000,6.365000,-0.013320,-0.027250,-32.842901,-4.970653,3.689871,-4.970653,-32.842901,-0.220000,0.680000,-12,41,-12.148920,41.212586,-12.148920,41.212586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.608223,20.617326,62.987487,74.374719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557210,1.598855,0.204318,0.019386,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.389424,mpc,0,-126.340000,54.885000,-5.499465,6.273676,-5.490000,6.325000,-0.009465,-0.051324,-32.111026,-4.726694,2.775027,-4.726694,-32.111026,-0.180000,0.560000,-20,43,-20.130301,43.225142,-20.130301,43.225142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.006441,19.786509,68.960436,80.308272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551273,1.470190,0.192092,0.019639,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.399421,mpc,0,-126.340000,54.885000,-5.812607,6.205433,-5.790000,6.285000,-0.022607,-0.079567,-30.281337,-5.946486,2.409089,-5.946486,-30.281337,-0.210000,0.490000,-31,53,-30.712957,53.217540,-30.712957,53.217540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.915334,18.381721,65.233605,75.242813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552580,1.461338,0.192020,0.019124,0.503189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.409421,mpc,0,-126.340000,54.885000,-6.122704,6.133049,-6.080000,6.215000,-0.042704,-0.081951,-29.732431,-8.569039,3.140965,-8.569039,-29.732431,-0.230000,0.510000,-33,70,-32.555508,69.565462,-32.555508,69.565462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.653102,17.603005,57.939510,67.572206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552499,1.528983,0.196239,0.018587,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.419418,mpc,0,-126.340000,54.885000,-6.429106,6.056691,-6.360000,6.135000,-0.069106,-0.078309,-29.305504,-10.398727,3.079975,-10.398727,-29.305504,-0.310000,0.590000,-25,75,-25.099386,75.048645,-25.099386,75.048645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.028041,18.205425,52.977010,63.935321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552879,1.631798,0.247237,0.027460,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.429426,mpc,0,-126.340000,54.885000,-6.731819,5.976368,-6.660000,6.055000,-0.071819,-0.078632,-28.939566,-9.788831,2.836017,-9.788831,-28.939566,-0.300000,0.700000,-25,57,-24.923031,56.946346,-24.923031,56.946346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.062989,19.798986,55.726463,70.522572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.864322,1.780890,0.687148,0.053247,0.501464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.439387,mpc,0,-126.340000,54.885000,-7.028653,5.892708,-6.940000,5.985000,-0.088653,-0.092292,-28.329670,-7.166278,1.860183,-7.166278,-28.329670,-0.310000,0.680000,-25,32,-24.666628,31.908540,-24.666628,31.908540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.625595,20.325748,63.787312,80.733687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557611,1.696723,0.222830,0.024496,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.449391,mpc,0,-126.340000,54.885000,-7.321905,5.805089,-7.210000,5.935000,-0.111905,-0.129911,-27.841753,-5.580549,2.226120,-5.580549,-27.841753,-0.300000,0.520000,-26,26,-26.166198,25.651597,-26.166198,25.651597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.740384,19.910532,71.772106,89.286595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594305,2.918149,0.295642,0.044019,0.501218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009365,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.459395,mpc,0,-126.340000,54.885000,-7.609856,5.714016,-7.490000,5.875000,-0.119856,-0.160984,-27.048889,-7.349247,2.287110,-7.349247,-27.048889,-0.230000,0.400000,-38,45,-37.657803,44.802026,-37.657803,44.802026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.426468,19.159996,75.302927,90.601222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573426,1.639916,0.233624,0.026378,0.501101,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.469391,mpc,0,-126.340000,54.885000,-7.891886,5.619720,-7.750000,5.795000,-0.141886,-0.175280,-26.621961,-10.703675,2.836017,-10.703675,-26.621961,-0.360000,0.400000,-22,69,-22.453956,69.279427,-22.453956,69.279427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.870502,18.736912,68.684195,81.571137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566549,1.730552,0.240154,0.035562,0.501426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.479397,mpc,0,-126.340000,54.885000,-8.168141,5.522179,-8.020000,5.695000,-0.148141,-0.172821,-25.829097,-12.106436,2.104141,-12.106436,-25.829097,-0.320000,0.510000,-29,70,-28.677428,69.503497,-28.677428,69.503497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.654429,21.162005,68.196397,84.176966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588640,1.681224,0.215728,0.027860,0.504541,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.489391,mpc,0,-126.340000,54.885000,-8.437662,5.421769,-8.280000,5.575000,-0.157662,-0.153231,-26.256024,-10.886644,2.957996,-10.886644,-26.256024,-0.230000,0.640000,-31,47,-31.278438,47.058920,-31.278438,47.058920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.926785,21.988418,71.290014,84.251241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.273428,1.747743,0.247122,0.033820,0.505334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.499384,mpc,0,-126.340000,54.885000,-8.700423,5.318546,-8.530000,5.505000,-0.170423,-0.186454,-26.499982,-8.752008,2.165131,-8.752008,-26.499982,-0.350000,0.610000,-7,26,-7.423551,25.939435,-7.423551,25.939435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.258745,21.834157,74.820647,89.524016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554091,1.609758,0.191560,0.019648,0.500833,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.509386,mpc,0,-126.340000,54.885000,-8.956357,5.212568,-8.790000,5.435000,-0.166357,-0.222432,-25.951076,-6.800341,1.921172,-6.800341,-25.951076,-0.160000,0.460000,-27,17,-26.989920,16.824250,-26.989920,16.824250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.828296,22.661151,80.786453,99.757128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553648,1.495306,0.190977,0.019147,0.502629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.519419,mpc,0,-126.340000,54.885000,-9.205661,5.103768,-9.040000,5.355000,-0.165661,-0.251232,-24.731284,-8.691018,2.226120,-8.691018,-24.731284,-0.230000,0.310000,-23,41,-22.658797,40.765267,-22.658797,40.765267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.844271,21.044968,85.419620,95.220850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554519,1.505015,0.206101,0.023050,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.529416,mpc,0,-126.340000,54.885000,-9.446446,4.993020,-9.280000,5.245000,-0.166446,-0.251980,-23.511492,-12.472374,2.348100,-12.472374,-23.511492,-0.250000,0.330000,-24,69,-24.334597,69.085957,-24.334597,69.085957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.702873,21.759997,81.676295,91.276551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551929,1.587096,0.204582,0.021592,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.539416,mpc,0,-126.340000,54.885000,-9.679418,4.880081,-9.510000,5.115000,-0.169418,-0.234919,-22.657637,-15.399875,1.555235,-15.399875,-22.657637,-0.260000,0.490000,-25,80,-24.513187,79.715752,-24.513187,79.715752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.574411,23.732148,77.731634,85.788389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555436,1.728700,0.246137,0.054843,0.502006,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.549409,mpc,0,-126.340000,54.885000,-9.904091,4.765248,-9.730000,4.995000,-0.174091,-0.229752,-21.986752,-13.448207,1.311276,-13.448207,-21.986752,-0.260000,0.650000,-23,49,-22.654363,48.598967,-22.654363,48.598967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.465682,25.403378,77.101578,84.955218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586078,1.513539,0.221547,0.026618,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.559383,mpc,0,-126.340000,54.885000,-10.120045,4.648820,-9.970000,4.885000,-0.150045,-0.236180,-22.169720,-9.544873,1.616224,-9.544873,-22.169720,-0.250000,0.600000,-11,18,-10.795438,17.697822,-10.795438,17.697822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.792521,25.618474,83.155418,93.105188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543795,1.565208,0.204352,0.021650,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.569386,mpc,0,-126.340000,54.885000,-10.328075,4.530427,-10.170000,4.885000,-0.158075,-0.354573,-22.169720,-9.544873,1.372266,-8.142112,-21.803783,-0.210000,0.420000,-7,20,-7.404577,20.142876,-7.404577,20.142876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.876820,25.461074,88.382385,100.303409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581720,1.906896,0.289785,0.041379,0.501511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.579387,mpc,0,-126.340000,54.885000,-10.527360,4.410586,-10.380000,4.715000,-0.147360,-0.304414,-20.462012,-10.703675,1.311276,-10.703675,-20.462012,-0.170000,0.270000,-18,47,-18.202349,46.850955,-18.202349,46.850955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.410682,24.919156,90.841298,98.323311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567815,1.517171,0.208285,0.022904,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.589388,mpc,0,-126.340000,54.885000,-10.717792,4.289446,-10.580000,4.585000,-0.137792,-0.295554,-19.181230,-14.485031,0.457422,-14.485031,-19.181230,-0.150000,0.340000,-25,73,-24.825147,72.511694,-24.825147,72.511694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.990254,24.595059,85.151223,89.564462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554931,1.568934,0.214831,0.020498,0.505262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.600172,mpc,0,-126.340000,54.885000,-10.913060,4.157563,-10.770000,4.435000,-0.143060,-0.277437,-17.351542,-16.192739,0.945339,-16.192739,-17.351542,-0.210000,0.540000,-26,70,-25.796658,70.207532,-25.796658,70.207532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.940842,25.033750,77.031601,83.276411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.636852,1.626920,0.230284,0.023675,0.500545,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.609386,mpc,0,-126.340000,54.885000,-11.071537,4.043993,-10.930000,4.295000,-0.141537,-0.251007,-16.680656,-14.728989,1.189297,-14.728989,-16.680656,-0.240000,0.630000,-20,52,-19.683346,51.725481,-19.683346,51.725481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.237513,25.803761,75.873269,81.972147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553678,1.657925,0.218129,0.025957,0.500533,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.619393,mpc,0,-126.340000,54.885000,-11.234836,3.919888,-11.100000,4.165000,-0.134836,-0.245112,-17.351542,-13.387218,0.945339,-13.387218,-17.351542,-0.240000,0.590000,-4,44,-4.033581,43.587589,-4.033581,43.587589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.800908,26.433329,79.774029,85.580286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572138,1.657141,0.234384,0.032773,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.629410,mpc,0,-126.340000,54.885000,-11.389053,3.795018,-11.260000,4.045000,-0.129053,-0.249982,-15.460864,-11.557530,0.701380,-11.557530,-15.460864,-0.200000,0.510000,-15,34,-14.952209,34.393114,-14.952209,34.393114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.235946,27.239835,81.729180,89.175937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.653631,1.715909,0.265650,0.029954,0.500652,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.639390,mpc,0,-126.340000,54.885000,-11.533469,3.670126,-11.260000,3.925000,-0.273469,-0.254874,-15.460864,-11.557530,0.762370,-12.594353,-14.119093,-0.140000,0.420000,-28,41,-27.761706,41.310609,-27.761706,41.310609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.729595,25.434292,83.209659,85.153808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541290,1.831119,0.249188,0.033498,0.501024,1,1,0,6,1,1,0,0,0,0,1,1,0,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.009980,0.000000,0.000000,0.000000
14.649386,mpc,0,-126.340000,54.885000,-11.668872,3.544700,-11.530000,3.815000,-0.138872,-0.270300,-12.655342,-14.667999,0.396432,-14.667999,-12.655342,-0.180000,0.400000,-28,67,-28.229903,67.102274,-28.229903,67.102274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.960312,23.743613,76.966541,79.585421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595740,1.837652,0.231860,0.046361,0.537113,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.659407,mpc,0,-126.340000,54.885000,-11.795308,3.418802,-11.670000,3.635000,-0.125308,-0.216198,-12.289405,-17.229563,0.335443,-17.229563,-12.289405,-0.250000,0.500000,-14,85,-14.025825,85.382072,-14.025825,85.382072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.873457,23.831316,72.100117,77.618465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.461449,1.690197,0.235722,0.034256,0.518316,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.669383,mpc,0,-126.340000,54.885000,-11.911987,3.293419,-11.780000,3.495000,-0.131987,-0.201581,-11.191592,-16.802635,0.213464,-16.802635,-11.191592,-0.230000,0.660000,-18,70,-17.893702,69.526980,-17.893702,69.526980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.870642,26.195639,75.172286,83.528705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573867,1.738276,0.231382,0.040126,0.529659,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.680135,mpc,0,-126.340000,54.885000,-12.027508,3.158415,-11.890000,3.345000,-0.137508,-0.186585,-10.398727,-13.387218,0.457422,-13.387218,-10.398727,-0.210000,0.700000,-18,39,-18.326795,38.638440,-18.326795,38.638440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.378581,27.292743,79.485710,85.584423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605886,1.948534,0.212649,0.034956,0.501215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008315,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.689385,mpc,0,-126.340000,54.885000,-12.118464,3.042502,-11.980000,3.245000,-0.138464,-0.202498,-10.276748,-10.947634,-0.152474,-10.947634,-10.276748,-0.190000,0.580000,-14,27,-13.628327,26.819648,-13.628327,26.819648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.991979,26.107420,84.203897,88.358251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570031,1.657188,0.302960,0.040497,2.592260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010173,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.699594,mpc,0,-126.340000,54.885000,-12.209903,2.914939,-11.980000,3.115000,-0.229903,-0.200061,-10.276748,-10.947634,-0.091484,-11.618519,-8.995966,-0.180000,0.380000,-14,45,-14.423591,45.110838,-14.423591,45.110838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.705911,24.045872,86.161615,89.230197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561535,1.686746,0.232890,0.046617,0.500952,1,1,0,7,2,1,0,0,0,0,1,1,0,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.010209,0.000000,0.000000,0.000000
14.711120,mpc,0,-126.340000,54.885000,-12.301986,2.771556,-12.170000,2.965000,-0.131986,-0.193444,-7.166278,-14.607010,0.213464,-14.607010,-7.166278,-0.170000,0.390000,-26,76,-26.283379,75.911310,-26.283379,75.911310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.290980,22.921918,82.539811,84.535103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.001497,1.739839,0.236835,0.033329,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008524,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.719673,mpc,0,-126.340000,54.885000,-12.362789,2.665688,-12.230000,2.845000,-0.132789,-0.179312,-6.495393,-17.412531,-0.152474,-17.412531,-6.495393,-0.190000,0.460000,-25,96,-24.929799,95.883993,-24.929799,95.883993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.063722,22.226846,77.933304,82.699118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549335,1.778067,0.256712,0.031820,0.513348,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.729739,mpc,0,-126.340000,54.885000,-12.426273,2.541774,-12.290000,2.685000,-0.136273,-0.143226,-5.397580,-17.107583,-0.213464,-17.107583,-5.397580,-0.220000,0.710000,-24,76,-23.802609,75.510397,-23.802609,75.510397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.302307,22.937683,78.466903,86.107609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.861245,1.835178,0.284481,0.035213,0.501136,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008532,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.739749,mpc,0,-126.340000,54.885000,-12.480894,2.419397,-12.340000,2.535000,-0.140894,-0.115603,-4.787684,-13.875134,-0.457422,-13.875134,-4.787684,-0.240000,0.780000,-19,45,-18.748727,44.866741,-18.748727,44.866741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.073018,24.538328,80.221742,89.225646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599968,1.646530,0.241812,0.031480,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.749741,mpc,0,-126.340000,54.885000,-12.527144,2.298157,-12.380000,2.425000,-0.147144,-0.126843,-4.543725,-9.544873,-0.030495,-9.544873,-4.543725,-0.230000,0.640000,-14,20,-13.694658,20.391667,-13.694658,20.391667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.859864,24.374521,82.243207,92.326176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583756,1.580232,0.236449,0.037847,0.505229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.759732,mpc,0,-126.340000,54.885000,-12.565316,2.177944,-12.420000,2.325000,-0.145316,-0.147056,-4.055809,-10.032790,0.213464,-10.032790,-4.055809,-0.200000,0.400000,-14,44,-14.222460,43.928490,-14.222460,43.928490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.401827,23.039608,86.967012,95.655625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558010,1.524412,0.287191,0.039686,0.508162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.769754,mpc,0,-126.340000,54.885000,-12.595707,2.058460,-12.460000,2.185000,-0.135707,-0.126540,-2.775027,-14.485031,-0.274453,-14.485031,-2.775027,-0.170000,0.360000,-23,88,-23.221652,87.893752,-23.221652,87.893752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.965719,21.887765,85.429135,88.322203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600484,1.584285,0.256302,0.021524,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.779737,mpc,0,-126.340000,54.885000,-12.618335,1.940613,-12.480000,2.035000,-0.138335,-0.094387,-2.165131,-17.534511,-0.396432,-17.534511,-2.165131,-0.190000,0.570000,-22,100,-21.852196,99.880034,-21.852196,99.880034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.777721,21.126733,80.717140,86.799816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560151,1.476924,0.229839,0.023126,0.502220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.789737,mpc,0,-126.340000,54.885000,-12.633589,1.823803,-12.490000,1.875000,-0.143589,-0.051197,-0.457422,-16.436698,-0.457422,-16.436698,-0.457422,-0.210000,0.790000,-28,76,-28.474606,76.227500,-28.474606,76.227500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.638528,22.589848,80.198687,91.443493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561960,1.481329,0.225758,0.019716,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.799737,mpc,0,-126.340000,54.885000,-12.641671,1.708298,-12.490000,1.745000,-0.151671,-0.036702,-0.091484,-10.764665,-0.152474,-10.764665,-0.091484,-0.240000,0.810000,-21,31,-21.212898,29.174109,-21.212898,29.174109,0.000000,2.053391,0.000000,64.000000,0.000000,0.000000,5.957094,23.406655,77.396018,88.225809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567391,1.649994,0.239233,0.025964,0.500972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.809732,mpc,0,-126.340000,54.885000,-12.642838,1.594205,-12.490000,1.665000,-0.152838,-0.070795,-0.579401,-7.349247,0.396432,-7.349247,-0.579401,-0.250000,0.590000,-8,17,-8.177983,16.946069,-8.177983,16.946069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.323282,22.962774,79.722960,95.054728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562966,1.607100,0.214826,0.028790,0.501215,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.819736,mpc,0,-126.340000,54.885000,-12.637356,1.481400,-12.490000,1.575000,-0.147356,-0.093600,-0.335443,-8.325081,-0.152474,-8.325081,-0.335443,-0.190000,0.350000,-11,45,-11.281978,44.983726,-11.281978,44.983726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.498996,21.897363,82.930387,97.155004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561371,1.512530,0.215373,0.017006,0.500412,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.829736,mpc,0,-126.340000,54.885000,-12.625503,1.370083,-12.480000,1.475000,-0.145503,-0.104917,1.128308,-12.411384,-0.457422,-12.411384,1.128308,-0.150000,0.340000,-25,81,-25.404601,80.580655,-25.404601,80.580655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.206800,20.036902,78.916918,85.396684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557735,1.494227,0.214500,0.016482,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.839734,mpc,0,-126.340000,54.885000,-12.607562,1.260236,-12.460000,1.345000,-0.147562,-0.084764,2.165131,-15.216906,-0.579401,-15.216906,2.165131,-0.180000,0.550000,-28,89,-28.112752,89.053757,-28.112752,89.053757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.290106,18.108816,74.055136,82.449291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555736,1.472021,0.233442,0.024936,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.849734,mpc,0,-126.340000,54.885000,-12.583815,1.151854,-12.440000,1.215000,-0.143815,-0.063146,2.165131,-13.265238,-0.213464,-13.265238,2.165131,-0.240000,0.720000,-15,61,-15.388404,61.172668,-15.388404,61.172668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.195070,17.749678,69.988143,79.471176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553980,1.500198,0.213274,0.016317,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.859731,mpc,0,-126.340000,54.885000,-12.554569,1.044999,-12.420000,1.105000,-0.134569,-0.060001,1.372266,-9.117946,-0.091484,-9.117946,1.372266,-0.230000,0.690000,-3,30,-2.568627,30.007672,-2.568627,30.007672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.462015,19.485816,69.871649,86.389621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554925,1.630017,0.255351,0.024847,0.501215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.869737,mpc,0,-126.340000,54.885000,-12.520079,0.939544,-12.400000,1.015000,-0.120079,-0.075456,1.250287,-7.166278,-0.457422,-7.166278,1.250287,-0.150000,0.470000,-5,32,-4.722924,32.091738,-4.722924,32.091738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.428421,21.018947,75.019140,92.585565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559238,1.455670,0.199570,0.019804,0.501025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.879737,mpc,0,-126.340000,54.885000,-12.480697,0.835653,-12.380000,0.945000,-0.100697,-0.109347,2.226120,-7.532216,-1.067318,-7.532216,2.226120,-0.110000,0.340000,-13,45,-12.847142,44.801847,-12.847142,44.801847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.067706,20.097137,72.528982,81.687622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571044,1.836829,0.204253,0.032926,0.502804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.889737,mpc,0,-126.340000,54.885000,-12.436708,0.733259,-12.350000,0.855000,-0.086708,-0.121741,2.287110,-11.435550,0.030495,-11.435550,2.287110,-0.100000,0.330000,-12,78,-11.741481,78.130901,-11.741481,78.130901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.072402,19.007991,68.631134,72.770596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560872,1.479841,0.199196,0.019795,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.899736,mpc,0,-126.340000,54.885000,-12.388411,0.632332,-12.320000,0.735000,-0.068411,-0.102668,2.409089,-13.143259,0.152474,-13.143259,2.409089,-0.120000,0.510000,-6,80,-6.310952,80.155113,-6.310952,80.155113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.521933,18.885326,65.650857,72.236051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555743,1.457648,0.198185,0.020884,0.501478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.909735,mpc,0,-126.340000,54.885000,-12.336111,0.532859,-12.290000,0.625000,-0.046111,-0.092141,2.897006,-11.008623,-0.030495,-11.008623,2.897006,-0.110000,0.650000,-6,52,-6.196711,51.828066,-6.196711,51.828066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.857559,20.448108,65.596857,75.064663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557007,1.447777,0.198539,0.020860,0.506307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.919736,mpc,0,-126.340000,54.885000,-12.280094,0.434782,-12.250000,0.535000,-0.030094,-0.100218,3.262944,-7.715185,-0.640391,-7.715185,3.262944,-0.090000,0.610000,-7,27,-6.687465,27.111863,-6.687465,27.111863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.934364,21.939851,64.132283,75.514533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557280,1.544315,0.196570,0.018905,0.500430,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.929743,mpc,0,-126.340000,54.885000,-12.220627,0.338020,-12.220000,0.465000,-0.000627,-0.126980,3.384923,-6.251434,-0.579401,-6.251434,3.384923,-0.090000,0.540000,-2,19,-2.094286,18.545317,-2.094286,18.545317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.882973,21.897193,63.180658,74.579311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554957,1.459664,0.202054,0.019824,0.500836,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.939736,mpc,0,-126.340000,54.885000,-12.158137,0.242736,-12.180000,0.385000,0.021863,-0.142264,3.018985,-9.056956,-0.213464,-9.056956,3.018985,-0.080000,0.400000,4,53,3.541811,53.220204,3.541811,53.220204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.094882,21.994137,64.389581,77.072587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556655,1.709404,0.213990,0.019359,0.502140,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.949738,mpc,0,-126.340000,54.885000,-12.092766,0.148650,-12.140000,0.265000,0.047234,-0.116350,3.567892,-13.631176,-0.152474,-13.631176,3.567892,-0.060000,0.340000,-1,98,-0.758426,101.022505,-0.758426,101.022505,0.000000,-2.802301,0.000000,64.000000,0.000000,0.000000,-48.846934,22.755593,65.484320,75.737812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563372,1.614434,0.252246,0.029970,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.959734,mpc,0,-126.340000,54.885000,-12.024896,0.055850,-12.100000,0.125000,0.075104,-0.069150,4.116798,-16.131750,-0.152474,-16.131750,4.116798,-0.050000,0.660000,-4,100,-4.451388,99.542879,-4.451388,99.542879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.467035,22.387502,69.867294,78.898816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553052,1.467659,0.250751,0.024904,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.969733,mpc,0,-126.340000,54.885000,-11.954737,-0.035819,-12.060000,-0.015000,0.105263,-0.020819,4.055809,-12.716332,-0.518412,-12.716332,4.055809,-0.050000,0.830000,1,61,0.706772,61.267579,0.706772,61.267579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.973847,22.750796,67.053109,77.939992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554076,1.714218,0.330763,0.037744,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.979737,mpc,0,-126.340000,54.885000,-11.882562,-0.126417,-12.010000,-0.105000,0.127438,-0.021417,3.994819,-6.800341,-0.213464,-6.800341,3.994819,-0.040000,0.770000,6,17,5.527925,16.815661,5.527925,16.815661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.004170,23.739932,65.665019,81.552512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554671,1.470600,0.209589,0.022037,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.989736,mpc,0,-126.340000,54.885000,-11.808687,-0.215946,-11.970000,-0.165000,0.161313,-0.050946,4.299767,-3.811850,-0.396432,-3.811850,4.299767,-0.030000,0.470000,8,15,7.541238,15.116064,7.541238,15.116064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.847274,23.460460,72.923383,90.727578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559574,1.464227,0.197877,0.019209,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.999734,mpc,0,-126.340000,54.885000,-11.733345,-0.304511,-11.920000,-0.215000,0.186655,-0.089511,4.787684,-7.288257,-0.396432,-7.288257,4.787684,-0.010000,0.260000,3,59,3.229851,59.316606,3.229851,59.316606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.332381,22.323319,75.690026,88.494745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556387,1.457432,0.189083,0.018017,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.009772,mpc,0,-126.340000,54.885000,-11.656467,-0.392546,-11.870000,-0.325000,0.213533,-0.067546,4.909663,-12.838311,-0.579401,-12.838311,4.909663,-0.010000,0.360000,3,100,2.851732,100.200982,2.851732,100.200982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.040282,20.321165,76.082615,81.138315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552715,1.532890,0.239049,0.019712,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.019770,mpc,0,-126.340000,54.885000,-11.578891,-0.479444,-11.810000,-0.455000,0.231109,-0.024444,5.458569,-15.094927,-0.030495,-15.094927,5.458569,0.000000,0.650000,-3,98,-2.591746,98.384710,-2.591746,98.384710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.166056,18.339815,76.715878,86.288025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552934,1.460633,0.232794,0.018418,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.029733,mpc,0,-126.340000,54.885000,-11.500822,-0.565330,-11.750000,-0.585000,0.249178,0.019670,6.007476,-12.045446,-0.152474,-12.045446,6.007476,-0.010000,0.830000,-4,61,-3.880827,61.036572,-3.880827,61.036572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.506591,17.587525,70.264424,79.057627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556043,1.447677,0.229254,0.018690,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.039769,mpc,0,-126.340000,54.885000,-11.421614,-0.651230,-11.680000,-0.675000,0.258386,0.023770,6.190445,-7.227268,-0.091484,-7.227268,6.190445,-0.010000,0.730000,-3,29,-2.792002,29.187344,-2.792002,29.187344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.979306,17.794270,64.066497,77.009717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550392,1.519088,0.237710,0.024902,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.049764,mpc,0,-126.340000,54.885000,-11.342369,-0.736252,-11.620000,-0.735000,0.277631,-0.001252,6.373413,-4.360757,0.030495,-4.360757,6.373413,-0.020000,0.520000,0,21,0.097822,20.857061,0.097822,20.857061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.722524,17.304906,64.262279,78.995202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556853,1.470273,0.202985,0.017986,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.059733,mpc,0,-126.340000,54.885000,-11.263156,-0.820623,-11.540000,-0.785000,0.276844,-0.035623,6.800341,-6.251434,-0.640391,-6.251434,6.800341,-0.020000,0.320000,-4,51,-3.820194,50.713128,-3.820194,50.713128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.171134,16.770628,64.044909,79.094752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557687,1.457974,0.207517,0.018088,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.069770,mpc,0,-126.340000,54.885000,-11.183398,-0.905238,-11.470000,-0.885000,0.286602,-0.020238,7.715185,-11.679509,-0.396432,-11.679509,7.715185,-0.040000,0.380000,-11,92,-10.713497,92.232753,-10.713497,92.232753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.563747,16.003786,63.435156,73.416879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554113,1.440379,0.205569,0.016630,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.079904,mpc,0,-126.340000,54.885000,-11.103027,-0.990434,-11.400000,-1.015000,0.296973,0.024566,7.471226,-15.216906,-0.152474,-15.216906,7.471226,-0.040000,0.710000,-10,97,-10.339139,96.993970,-10.339139,96.993970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.386646,13.844924,65.043757,79.571475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582174,1.471860,0.231626,0.019362,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.089734,mpc,0,-126.340000,54.885000,-11.025369,-1.072936,-11.320000,-1.155000,0.294631,0.082064,7.166278,-13.387218,0.213464,-13.387218,7.166278,-0.050000,0.800000,-7,79,-6.681311,79.063434,-6.681311,79.063434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.038365,13.151779,68.800269,78.834178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556516,1.683049,0.277734,0.031379,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.099772,mpc,0,-126.340000,54.885000,-10.946506,-1.157145,-11.250000,-1.245000,0.303494,0.087855,7.471226,-8.752008,0.213464,-8.752008,7.471226,-0.010000,0.770000,-12,43,-12.390383,42.894493,-12.390383,42.894493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.461253,13.762661,67.758924,75.467182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565335,1.476557,0.203651,0.022579,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.109765,mpc,0,-126.340000,54.885000,-10.868555,-1.241031,-11.180000,-1.315000,0.311445,0.073969,6.495393,-4.421746,-0.030495,-4.421746,6.495393,-0.080000,0.600000,7,19,6.704451,19.455985,6.704451,19.455985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.844597,13.287243,61.857112,71.052811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553385,1.425235,0.190901,0.015380,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.119730,mpc,0,-126.340000,54.885000,-10.791480,-1.324839,-11.110000,-1.375000,0.318520,0.050161,5.641538,-5.519559,0.030495,-5.519559,5.641538,-0.080000,0.380000,15,45,15.339932,44.502547,15.339932,44.502547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.041796,14.220467,70.956832,85.431145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549586,1.453651,0.188916,0.018933,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.129740,mpc,0,-126.340000,54.885000,-10.714815,-1.409271,-11.050000,-1.445000,0.335185,0.035729,5.824507,-9.483883,-0.030495,-9.483883,5.824507,-0.060000,0.350000,11,79,11.284139,78.796349,11.284139,78.796349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.260597,13.947529,65.402084,77.331431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568752,1.513516,0.210565,0.021718,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.139772,mpc,0,-126.340000,54.885000,-10.638806,-1.494248,-10.980000,-1.565000,0.341194,0.070752,6.007476,-14.241072,-0.213464,-14.241072,6.007476,-0.010000,0.500000,1,108,0.932130,108.102899,0.932130,108.102899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.049108,11.710660,62.519759,73.770613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555824,1.648606,0.264719,0.019709,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.149733,mpc,0,-126.340000,54.885000,-10.564230,-1.579054,-10.920000,-1.695000,0.355770,0.115946,6.617372,-14.789979,-0.030495,-14.789979,6.617372,-0.020000,0.780000,-4,92,-3.827862,91.724471,-3.827862,91.724471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.003059,7.847530,60.989749,75.779886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548364,1.428485,0.246624,0.014810,0.500574,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.159772,mpc,0,-126.340000,54.885000,-10.490013,-1.665059,-10.850000,-1.805000,0.359987,0.139941,6.068465,-9.605862,-0.091484,-9.605862,6.068465,-0.010000,0.850000,1,47,0.612118,43.373127,0.612118,43.373127,0.000000,3.351344,0.000000,64.000000,0.000000,0.000000,-76.364845,4.610686,55.655033,68.160933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552271,1.441919,0.218884,0.017618,0.500308,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.169763,mpc,0,-126.340000,54.885000,-10.417122,-1.751278,-10.780000,-1.875000,0.362878,0.123722,6.251434,-5.153621,0.274453,-5.153621,6.251434,-0.010000,0.660000,1,19,0.789217,19.356248,0.789217,19.356248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.855983,2.974746,57.706740,65.048657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542727,1.521791,0.204899,0.021746,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.179739,mpc,0,-126.340000,54.885000,-10.345342,-1.838058,-10.720000,-1.915000,0.374658,0.076942,6.190445,-4.543725,0.030495,-4.543725,6.190445,0.040000,0.390000,-4,32,-3.893336,32.083077,-3.893336,32.083077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.420406,1.657072,62.176455,70.983028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560005,1.585296,0.212456,0.030620,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.189766,mpc,0,-126.340000,54.885000,-10.274195,-1.926080,-10.650000,-1.995000,0.375805,0.068920,6.190445,-8.508050,0.152474,-8.508050,6.190445,-0.020000,0.370000,2,65,1.833163,65.086968,1.833163,65.086968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.608801,0.110615,61.612040,69.151221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554474,1.468923,0.198427,0.019227,0.503525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.199767,mpc,0,-126.340000,54.885000,-10.204232,-2.014739,-10.590000,-2.115000,0.385768,0.100261,5.763517,-13.753155,0.030495,-13.753155,5.763517,-0.030000,0.450000,6,104,5.559463,104.133903,5.559463,104.133903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.871495,-0.460606,62.459018,73.776975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563957,1.545875,0.242296,0.018815,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.209731,mpc,0,-126.340000,54.885000,-10.135514,-2.103992,-10.530000,-2.255000,0.394486,0.151008,6.007476,-15.277895,-0.335443,-15.277895,6.007476,0.020000,0.680000,-4,101,-3.518577,100.962675,-3.518577,100.962675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.212720,-1.929439,66.417297,82.530241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545783,1.443254,0.277237,0.014278,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.219762,mpc,0,-126.340000,54.885000,-10.067284,-2.194861,-10.470000,-2.385000,0.402716,0.190139,5.458569,-12.594353,-0.396432,-12.594353,5.458569,-0.020000,0.880000,7,63,6.644516,62.960383,6.644516,62.960383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.122049,-3.893578,60.899899,76.413254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546720,1.453927,0.248864,0.019646,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.229762,mpc,0,-126.340000,54.885000,-10.000176,-2.286521,-10.410000,-2.465000,0.409824,0.178479,5.214611,-6.251434,0.457422,-6.251434,5.214611,-0.010000,0.790000,11,18,10.694219,14.855990,10.694219,14.855990,0.000000,3.104393,0.000000,64.000000,0.000000,0.000000,-75.133993,-4.127787,64.022609,72.430902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541756,1.514687,0.180163,0.018920,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.239730,mpc,0,-126.340000,54.885000,-9.934141,-2.379008,-10.360000,-2.515000,0.425859,0.135992,5.031642,-2.714037,0.030495,-2.714037,5.031642,0.010000,0.450000,13,9,13.050437,9.308668,13.050437,9.308668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.111087,-4.529576,70.802585,81.599075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548954,1.450292,0.205546,0.017848,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.249763,mpc,0,-126.340000,54.885000,-9.868477,-2.473280,-10.300000,-2.565000,0.431523,0.091720,5.214611,-5.641538,0.518412,-5.641538,5.214611,0.030000,0.260000,9,45,8.854644,44.511383,8.854644,44.511383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.645288,-4.976343,77.982281,85.240387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551555,1.536305,0.216211,0.025024,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.259763,mpc,0,-126.340000,54.885000,-9.803756,-2.568471,-10.240000,-2.665000,0.436244,0.096529,6.373413,-11.862478,-0.640391,-11.862478,6.373413,0.030000,0.300000,-3,90,-3.192219,92.366589,-3.192219,92.366589,0.000000,-2.855206,0.000000,64.000000,0.000000,0.000000,-73.264354,-5.673051,77.598354,87.505898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554789,1.473797,0.215665,0.017696,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.269774,mpc,0,-126.340000,54.885000,-9.739610,-2.665033,-10.170000,-2.805000,0.430390,0.139967,7.532216,-16.314719,-0.030495,-16.314719,7.532216,0.020000,0.570000,-15,109,-15.168808,108.820143,-15.168808,108.820143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.104174,-7.016601,76.409331,91.648958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554184,1.463306,0.241814,0.018159,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.279767,mpc,0,-126.340000,54.885000,-9.676134,-2.762724,-10.090000,-2.945000,0.413866,0.182276,7.532216,-16.314719,0.457422,-12.716332,7.715185,-0.020000,0.840000,-13,88,-12.595146,87.591843,-12.595146,87.591843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.785824,-8.335193,71.385654,90.055342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543555,1.540051,0.448417,0.019306,0.500963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.289734,mpc,0,-126.340000,54.885000,-9.613278,-2.861482,-10.010000,-3.045000,0.396722,0.183518,6.373413,-6.556382,0.335443,-6.556382,6.373413,-0.050000,0.880000,3,43,3.402026,1.824410,3.402026,1.824410,0.000000,40.767434,0.000000,64.000000,0.000000,0.000000,-65.952602,-9.876085,66.690839,85.403916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548004,1.472371,0.208152,0.016646,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.299736,mpc,0,-126.340000,54.885000,-9.550561,-2.961924,-9.940000,-3.065000,0.389439,0.103076,5.946486,-0.640391,0.213464,-0.640391,5.946486,-0.060000,0.660000,12,-2,11.633594,-37.789173,11.633594,-37.789173,0.000000,35.381017,0.000000,64.000000,0.000000,0.000000,-68.971122,-10.651709,71.005029,84.082197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555137,1.678141,0.244503,0.028847,0.503894,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.309770,mpc,0,-126.340000,54.885000,-9.487885,-3.064064,-9.870000,-3.055000,0.382115,-0.009064,6.129455,2.165131,0.396432,2.165131,6.129455,-0.050000,0.320000,11,-44,10.914039,-44.051109,10.914039,-44.051109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.215762,-11.668766,76.983490,90.199976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559545,1.870698,0.293868,0.045504,0.501478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.319741,mpc,0,-126.340000,54.885000,-9.425732,-3.166925,-9.810000,-3.065000,0.384268,-0.101925,6.434403,-2.287110,0.030495,-2.287110,6.434403,-0.010000,0.010000,3,1,3.189870,8.244585,3.189870,8.244585,0.000000,-7.295693,0.000000,64.000000,0.000000,0.000000,-67.336090,-11.527294,93.694269,105.461440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570176,1.749519,0.286040,0.026731,0.500967,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.329736,mpc,0,-126.340000,54.885000,-9.363439,-3.271398,-9.740000,-3.155000,0.376561,-0.116398,6.800341,-12.838311,0.091484,-12.838311,6.800341,0.010000,-0.050000,-6,46,-6.297557,99.513032,-6.297557,99.513032,0.000000,-53.564140,0.000000,64.000000,0.000000,0.000000,-62.479115,-10.669127,108.960687,121.622181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570011,1.620173,0.262619,0.026620,0.500850,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.339740,mpc,0,-126.340000,54.885000,-9.300982,-3.377312,-9.670000,-3.345000,0.369018,-0.032312,7.593205,-23.023575,0.213464,-23.023575,7.593205,-0.020000,0.080000,-13,91,-12.514076,112.450000,-12.514076,112.450000,0.000000,-21.501109,0.000000,64.000000,0.000000,0.000000,-58.092545,-5.673057,115.931833,131.190054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574431,1.771001,0.311072,0.040079,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008226,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.349745,mpc,0,-126.340000,54.885000,-9.238285,-3.484573,-9.590000,-3.615000,0.351715,0.130427,8.081122,-28.817587,-0.274453,-28.817587,8.081122,-0.040000,0.460000,-17,112,-17.299742,112.450000,-17.299742,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.366394,2.471250,119.513219,139.020814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.389806,1.745256,0.327695,0.038994,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010014,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.359794,mpc,0,-126.340000,54.885000,-9.174942,-3.593632,-9.510000,-3.875000,0.335058,0.281368,7.776174,-27.048889,-0.335443,-27.048889,7.776174,-0.060000,0.780000,-14,112,-13.833262,112.450000,-13.833262,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.128823,11.549045,124.625825,151.229983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561004,1.802292,0.482529,0.035461,0.501045,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008394,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.369908,mpc,0,-126.340000,54.885000,-9.110684,-3.704706,-9.420000,-4.095000,0.309316,0.390294,7.410237,-18.388365,0.335443,-18.388365,7.410237,-0.080000,1.070000,-7,90,-7.342687,90.404575,-7.342687,90.404575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.819312,18.899262,131.447437,162.491279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608519,1.691778,0.429681,0.031175,0.501050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008272,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.379857,mpc,0,-126.340000,54.885000,-9.046857,-3.815200,-9.350000,-4.215000,0.303143,0.399800,6.617372,-9.422894,0.396432,-9.422894,6.617372,-0.100000,0.930000,7,45,6.592119,28.626500,6.592119,28.626500,0.000000,16.778075,0.000000,64.000000,0.000000,0.000000,-69.819829,23.607185,136.701456,168.724914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.622839,1.656644,0.286563,0.038996,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.389868,mpc,0,-126.340000,54.885000,-8.981888,-3.927565,-9.280000,-4.245000,0.298112,0.317435,6.617372,0.701380,0.030495,0.701380,6.617372,-0.080000,0.710000,10,0,9.851095,-45.284033,9.851095,-45.284033,0.000000,45.688608,0.000000,64.000000,0.000000,0.000000,-75.083075,21.864490,135.092233,165.373476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597196,1.728060,0.226088,0.033230,0.500386,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.399864,mpc,0,-126.340000,54.885000,-8.916138,-4.040905,-9.220000,-4.225000,0.303862,0.184095,5.519559,3.384923,0.396432,3.384923,5.519559,-0.080000,0.350000,23,-45,23.499288,-50.044762,23.499288,-50.044762,0.000000,5.449337,0.000000,64.000000,0.000000,0.000000,-77.324297,14.278799,129.313970,163.451074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566213,2.115805,0.250401,0.042163,0.500522,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008486,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.409859,mpc,0,-126.340000,54.885000,-8.849402,-4.155296,-9.150000,-4.225000,0.300598,0.069704,6.190445,-0.457422,0.335443,-0.457422,6.190445,-0.020000,0.000000,12,-1,11.774297,-0.851100,11.774297,-0.851100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.773267,7.619010,127.932884,156.780387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567167,3.050811,0.251233,0.044223,0.507066,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009432,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.419855,mpc,0,-126.340000,54.885000,-8.781549,-4.270689,-9.080000,-4.285000,0.298451,0.014311,7.288257,-10.581696,0.152474,-10.581696,7.288257,0.040000,-0.060000,-8,44,-7.702647,83.434397,-7.702647,83.434397,0.000000,-39.285497,0.000000,64.000000,0.000000,0.000000,-70.215958,0.100456,138.627755,167.963569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557668,3.804865,0.277800,0.053250,0.501001,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010207,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.430109,mpc,0,-126.340000,54.885000,-8.710665,-4.390018,-8.980000,-4.455000,0.269335,0.064982,9.666852,-22.718627,-0.152474,-22.718627,9.666852,0.080000,-0.010000,-38,89,-38.493736,112.450000,-38.493736,112.450000,0.000000,-23.301100,0.000000,64.000000,0.000000,0.000000,-62.519535,-0.335872,141.095326,167.323218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.447913,1.703204,0.270678,0.034989,0.500651,1,1,0,6,1,1,0,0,0,0,0,1,1,1,1,0.008968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.440144,mpc,0,-126.340000,54.885000,-8.639935,-4.507633,-8.890000,-4.715000,0.250065,0.207367,10.032790,-29.549462,0.091484,-29.549462,10.032790,-0.060000,0.340000,-27,112,-27.150538,112.450000,-27.150538,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.615872,4.801653,129.787373,154.631685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576168,1.605127,0.268125,0.031490,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.450139,mpc,0,-126.340000,54.885000,-8.568032,-4.625529,-8.790000,-5.005000,0.221968,0.379471,9.483883,-29.183525,0.518412,-29.183525,9.483883,-0.100000,0.730000,-19,112,-18.881071,112.450000,-18.881071,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.358298,14.197729,136.392893,171.368565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563792,1.447747,0.353901,0.020199,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.460199,mpc,0,-126.340000,54.885000,-8.494112,-4.744817,-8.690000,-5.255000,0.195888,0.510183,9.178935,-22.047741,0.152474,-22.047741,9.178935,-0.150000,0.950000,-9,112,-8.737021,112.450000,-8.737021,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.329320,23.664581,143.970974,180.713471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554207,1.453151,0.339819,0.019125,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.472130,mpc,0,-126.340000,54.885000,-8.404303,-4.886959,-8.590000,-5.435000,0.185697,0.548041,7.776174,-10.093779,0.396432,-10.093779,7.776174,-0.140000,1.040000,8,67,8.108038,32.084431,8.108038,32.084431,0.000000,35.365569,0.000000,64.000000,0.000000,0.000000,-62.686763,27.908599,144.959041,179.803573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588422,1.586978,0.329875,0.019402,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.480198,mpc,0,-126.340000,54.885000,-8.342181,-4.983410,-8.530000,-5.475000,0.187819,0.491590,6.251434,-1.677214,0.396432,-1.677214,6.251434,-0.120000,0.950000,25,22,24.791577,-36.145871,24.791577,-36.145871,0.000000,58.595871,0.000000,64.000000,0.000000,0.000000,-65.195288,26.218618,142.359425,174.726355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541767,1.464743,0.196364,0.018909,0.500996,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.490292,mpc,0,-126.340000,54.885000,-8.262826,-5.104325,-8.470000,-5.455000,0.207174,0.350675,5.275601,4.848673,0.640391,4.848673,5.275601,-0.090000,0.580000,38,-23,37.505057,-71.183727,37.505057,-71.183727,0.000000,48.633727,0.000000,64.000000,0.000000,0.000000,-65.279262,17.268581,131.874883,170.554469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557265,1.603336,0.214230,0.025254,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.500260,mpc,0,-126.340000,54.885000,-8.182610,-5.223894,-8.410000,-5.405000,0.227390,0.181106,5.214611,4.482736,1.433256,4.482736,5.214611,0.010000,0.170000,31,-49,30.914586,-48.972504,30.914586,-48.972504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.834583,5.944699,135.359864,171.582442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557627,1.525340,0.209889,0.017926,0.500582,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.510258,mpc,0,-126.340000,54.885000,-8.100256,-5.343846,-8.340000,-5.415000,0.239744,0.071154,7.227268,-4.238777,0.274453,-4.238777,7.227268,0.150000,-0.040000,-4,-4,-3.880990,29.620719,-3.880990,29.620719,0.000000,-33.593223,0.000000,64.000000,0.000000,0.000000,-49.305848,-2.635867,155.031316,180.701582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548996,1.466979,0.226022,0.022290,0.500220,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.520266,mpc,0,-126.340000,54.885000,-8.015874,-5.463803,-8.250000,-5.525000,0.234126,0.061197,10.215758,-14.911958,0.701380,-14.911958,10.215758,0.110000,-0.070000,-28,41,-28.248138,112.450000,-28.248138,112.450000,0.000000,-71.422504,0.000000,64.000000,0.000000,0.000000,-35.587601,-7.991067,165.232622,189.252559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577011,1.580319,0.223457,0.021515,0.500588,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.530259,mpc,0,-126.340000,54.885000,-7.929654,-5.583308,-8.140000,-5.735000,0.210346,0.151692,11.374561,-26.256024,0.518412,-26.256024,11.374561,-0.050000,-0.020000,-21,86,-20.556775,112.450000,-20.556775,112.450000,0.000000,-26.422504,0.000000,64.000000,0.000000,0.000000,-27.277123,-4.550161,159.594950,181.007939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551017,1.611623,0.257837,0.023812,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.540275,mpc,0,-126.340000,54.885000,-7.841228,-5.702690,-8.030000,-6.055000,0.188772,0.352310,10.886644,-34.550610,0.701380,-34.550610,10.886644,-0.110000,0.350000,-7,112,-7.426351,112.450000,-7.426351,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.488228,6.946937,152.196058,180.664741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593320,1.539456,0.267233,0.032247,0.500512,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.550289,mpc,0,-126.340000,54.885000,-7.750817,-5.821477,-7.920000,-6.405000,0.169183,0.583523,10.154769,-34.916547,0.274453,-34.916547,10.154769,-0.130000,0.760000,-1,112,-1.263092,112.450000,-1.263092,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.883274,20.274767,151.981861,189.240183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564535,1.582364,0.342988,0.042802,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.560260,mpc,0,-126.340000,54.885000,-7.658810,-5.939026,-7.820000,-6.705000,0.161190,0.765974,9.666852,-28.756597,0.335443,-28.756597,9.666852,-0.130000,0.970000,4,112,3.653922,112.450000,3.653922,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.900970,32.215893,157.213742,198.226755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546399,1.505616,0.262537,0.018670,0.501968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.570284,mpc,0,-126.340000,54.885000,-7.564316,-6.056331,-7.720000,-6.945000,0.155684,0.888669,8.752008,-20.035084,0.823360,-20.035084,8.752008,-0.110000,1.050000,12,112,12.389364,112.450000,12.389364,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.022442,39.766966,163.095163,204.192290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546532,1.563532,0.295501,0.023246,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.580285,mpc,0,-126.340000,54.885000,-7.468093,-6.172307,-7.630000,-7.065000,0.161907,0.892693,8.264091,-8.203101,1.006328,-8.203101,8.264091,-0.080000,1.080000,20,67,19.570421,51.241300,19.570421,51.241300,0.000000,16.208700,0.000000,64.000000,0.000000,0.000000,-52.201990,40.374085,168.174884,207.007534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544458,1.468322,0.392274,0.023777,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.590255,mpc,0,-126.340000,54.885000,-7.370260,-6.286720,-7.530000,-7.085000,0.159740,0.798280,8.934977,3.018985,1.067318,3.018985,8.934977,0.060000,0.910000,2,22,2.093332,-35.021630,2.093332,-35.021630,0.000000,57.471630,0.000000,64.000000,0.000000,0.000000,-57.556787,33.248726,165.849502,207.225680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547772,1.510063,0.169540,0.018160,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.600258,mpc,0,-126.340000,54.885000,-7.270259,-6.400119,-7.440000,-7.025000,0.169741,0.624881,9.544873,9.239925,1.372266,9.239925,9.544873,0.100000,0.560000,-4,-23,-3.579806,-71.006869,-3.579806,-71.006869,0.000000,48.456869,0.000000,64.000000,0.000000,0.000000,-60.846691,17.220449,163.833615,210.443680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550221,1.474547,0.193489,0.017972,0.500332,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.610284,mpc,0,-126.340000,54.885000,-7.168223,-6.512226,-7.340000,-6.945000,0.171777,0.432774,9.666852,7.166278,1.433256,7.166278,9.666852,0.000000,0.170000,10,-37,10.269219,-36.892562,10.269219,-36.892562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.061024,0.562760,151.694438,199.153327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544909,1.446359,0.172090,0.016946,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.620254,mpc,0,-126.340000,54.885000,-7.065053,-6.621985,-7.230000,-6.925000,0.164947,0.303015,10.276748,-1.311276,1.189297,-1.311276,10.276748,0.000000,-0.020000,5,8,4.555951,38.692029,4.555951,38.692029,0.000000,-30.584591,0.000000,64.000000,0.000000,0.000000,-70.802311,-9.812435,145.052413,188.817402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546539,1.538143,0.187490,0.021675,0.500898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.630261,mpc,0,-126.340000,54.885000,-6.959894,-6.730240,-7.120000,-7.005000,0.160106,0.274760,11.862478,-11.435550,0.701380,-11.435550,11.862478,0.020000,-0.040000,-14,53,-14.285686,112.450000,-14.285686,112.450000,0.000000,-59.342562,0.000000,64.000000,0.000000,0.000000,-73.847227,-14.459965,145.409949,188.165273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554663,1.487352,0.231022,0.020685,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.640290,mpc,0,-126.340000,54.885000,-6.852983,-6.836651,-6.990000,-7.155000,0.137017,0.318349,12.289405,-21.010918,0.945339,-21.010918,12.289405,-0.020000,0.080000,-17,98,-16.765508,112.450000,-16.765508,112.450000,0.000000,-14.342562,0.000000,64.000000,0.000000,0.000000,-74.101901,-9.201878,139.439458,177.205293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559202,1.646485,0.282599,0.027882,0.500600,1,1,0,7,0,2,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.650259,mpc,0,-126.340000,54.885000,-6.745325,-6.940182,-6.860000,-7.395000,0.114675,0.454818,12.289405,-25.707117,1.250287,-25.707117,12.289405,-0.080000,0.510000,-12,112,-12.261211,112.450000,-12.261211,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.151421,1.464185,142.671986,175.057442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559049,1.620111,0.235366,0.023640,0.500875,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.660260,mpc,0,-126.340000,54.885000,-6.636057,-7.041629,-6.730000,-7.625000,0.093943,0.583371,11.252582,-21.742793,1.128308,-21.742793,11.252582,-0.090000,0.850000,-3,112,-3.466455,112.450000,-3.466455,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.684471,12.835568,150.870269,184.553176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558152,1.466428,0.289119,0.019953,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.670291,mpc,0,-126.340000,54.885000,-6.525346,-7.140762,-6.610000,-7.765000,0.084654,0.624238,11.679509,-11.618519,0.701380,-11.618519,11.679509,-0.080000,1.000000,-5,80,-5.362583,79.586786,-5.362583,79.586786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.731028,20.426216,153.020522,185.852062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555663,1.470105,0.332376,0.022070,0.502848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.680257,mpc,0,-126.340000,54.885000,-6.414380,-7.236505,-6.500000,-7.815000,0.085620,0.578495,10.703675,0.701380,1.677214,0.701380,10.703675,-0.070000,0.940000,7,35,6.696186,-18.703200,6.696186,-18.703200,0.000000,53.289986,0.000000,64.000000,0.000000,0.000000,-88.275835,21.433407,150.718366,181.985832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553769,1.577109,0.208935,0.020578,0.500601,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.690289,mpc,0,-126.340000,54.885000,-6.301880,-7.329933,-6.390000,-7.755000,0.088120,0.425067,9.300914,9.727842,1.860183,9.727842,9.300914,-0.060000,0.660000,23,-10,22.703366,-80.462818,22.703366,-80.462818,0.000000,70.049604,0.000000,64.000000,0.000000,0.000000,-89.203792,14.425383,140.099588,175.991508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555174,1.657146,0.224661,0.030410,0.500342,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.701890,mpc,0,-126.340000,54.885000,-6.171014,-7.434067,-6.270000,-7.645000,0.098986,0.210933,9.239925,11.191592,1.372266,11.191592,9.239925,0.050000,0.230000,13,-55,12.818854,-71.972222,12.818854,-71.972222,0.000000,16.559008,0.000000,64.000000,0.000000,0.000000,-87.558503,3.641251,128.058171,170.925141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587854,1.483063,0.226339,0.022480,0.500330,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.710256,mpc,0,-126.340000,54.885000,-6.076282,-7.506429,-6.180000,-7.575000,0.103718,0.068571,10.337738,6.434403,1.006328,6.434403,10.337738,0.070000,0.010000,0,-26,-0.373204,-26.066897,-0.373204,-26.066897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.986054,-5.910455,138.098988,176.632918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.085802,1.743214,0.252182,0.038288,0.501357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.720262,mpc,0,-126.340000,54.885000,-5.962769,-7.589817,-6.080000,-7.565000,0.117231,-0.024817,10.459717,-3.323933,1.189297,-3.323933,10.459717,0.020000,-0.060000,2,19,2.263649,56.415246,2.263649,56.415246,0.000000,-37.482143,0.000000,64.000000,0.000000,0.000000,-71.094420,-12.871120,147.008275,184.992710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566817,1.647059,0.221568,0.029261,0.500593,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.730264,mpc,0,-126.340000,54.885000,-5.849257,-7.669591,-5.960000,-7.655000,0.110743,-0.014591,11.069613,-13.936124,1.677214,-13.936124,11.069613,0.000000,-0.040000,-5,64,-4.616399,112.450000,-4.616399,112.450000,0.000000,-48.516897,0.000000,64.000000,0.000000,0.000000,-67.037909,-10.589284,148.906429,182.213578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.663011,1.798404,0.290850,0.035939,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008300,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.740263,mpc,0,-126.340000,54.885000,-5.735944,-7.745614,-5.850000,-7.855000,0.114056,0.109386,11.008623,-22.840606,1.433256,-22.840606,11.008623,-0.030000,0.070000,-1,109,-1.175882,112.450000,-1.175882,112.450000,0.000000,-3.516897,0.000000,64.000000,0.000000,0.000000,-65.378810,0.508242,143.697455,175.889124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572333,1.724971,0.258116,0.029696,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.750261,mpc,0,-126.340000,54.885000,-5.623030,-7.817756,-5.740000,-8.095000,0.116970,0.277244,11.252582,-26.195034,0.579401,-26.195034,11.252582,-0.040000,0.570000,-6,112,-5.522411,112.450000,-5.522411,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.796368,13.893176,143.612952,182.187325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579949,1.799467,0.433334,0.193023,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008518,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.760264,mpc,0,-126.340000,54.885000,-5.510686,-7.885909,-5.620000,-8.315000,0.109314,0.429091,10.703675,-19.730136,0.579401,-19.730136,10.703675,-0.050000,0.900000,-3,112,-2.721787,112.450000,-2.721787,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.154372,26.584450,152.318705,194.526671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565963,1.736515,0.351162,0.031017,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.770266,mpc,0,-126.340000,54.885000,-5.399198,-7.949904,-5.520000,-8.455000,0.120802,0.505096,9.544873,-9.361904,1.067318,-9.361904,9.544873,-0.050000,1.030000,10,83,9.704539,82.542017,9.704539,82.542017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.537459,33.724806,158.709870,201.097513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577591,1.679997,0.372962,0.027795,0.501015,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.780289,mpc,0,-126.340000,54.885000,-5.288563,-8.009740,-5.430000,-8.475000,0.141437,0.465260,8.081122,2.592058,1.860183,2.592058,8.081122,0.000000,0.950000,21,38,21.008783,-8.905223,21.008783,-8.905223,0.000000,46.447240,0.000000,64.000000,0.000000,0.000000,-80.889587,33.910447,159.775303,199.848469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555246,1.512854,0.226666,0.020813,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.790288,mpc,0,-126.340000,54.885000,-5.179508,-8.065034,-5.340000,-8.395000,0.160492,0.329966,7.898153,11.923467,1.555235,11.923467,7.898153,0.060000,0.680000,19,-7,19.128662,-71.396396,19.128662,-71.396396,0.000000,63.938413,0.000000,64.000000,0.000000,0.000000,-86.313000,26.135935,150.196471,192.448633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555963,1.633821,0.232710,0.023771,0.500345,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.800257,mpc,0,-126.340000,54.885000,-5.072360,-8.115661,-5.240000,-8.255000,0.167640,0.139339,8.569039,14.728989,1.677214,14.728989,8.569039,0.110000,0.330000,7,-52,7.129819,-78.433746,7.129819,-78.433746,0.000000,25.975763,0.000000,64.000000,0.000000,0.000000,-90.973082,12.948446,141.610618,185.502049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554611,1.670553,0.245937,0.034623,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.810285,mpc,0,-126.340000,54.885000,-4.966390,-8.161959,-5.140000,-8.145000,0.173610,-0.016959,9.605862,8.812998,2.043152,8.812998,9.605862,0.110000,0.020000,-6,-14,-5.582830,-14.441242,-5.582830,-14.441242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.746053,2.052440,138.131353,176.538330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544977,1.568833,0.203181,0.019459,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.820291,mpc,0,-126.340000,54.885000,-4.862725,-8.203425,-5.040000,-8.115000,0.177275,-0.088425,10.337738,-0.823360,1.860183,-0.823360,10.337738,0.000000,-0.040000,-4,31,-3.797042,69.630250,-3.797042,69.630250,0.000000,-39.071492,0.000000,64.000000,0.000000,0.000000,-94.488894,-6.492403,130.178212,171.584119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548967,1.449251,0.185743,0.017176,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.830239,mpc,0,-126.340000,54.885000,-4.761951,-8.239880,-4.930000,-8.185000,0.168049,-0.054880,10.703675,-10.581696,1.494245,-10.581696,10.703675,-0.020000,0.000000,-11,76,-10.944426,112.450000,-10.944426,112.450000,0.000000,-36.891242,0.000000,64.000000,0.000000,0.000000,-99.449415,-5.711846,125.945732,158.325552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544394,1.496811,0.261381,0.017095,0.500636,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.840257,mpc,0,-126.340000,54.885000,-4.663030,-8.271702,-4.800000,-8.335000,0.136970,0.063298,10.215758,-18.754303,1.250287,-18.754303,10.215758,-0.030000,0.040000,-9,112,-9.453963,112.450000,-9.453963,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.789308,3.328981,130.571184,151.238859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544345,1.581671,0.222142,0.025585,0.500470,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.850258,mpc,0,-126.340000,54.885000,-4.567081,-8.298503,-4.720000,-8.515000,0.152919,0.216497,8.752008,-19.730136,1.128308,-19.730136,8.752008,-0.050000,0.700000,-2,112,-2.164976,112.450000,-2.164976,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.019530,13.907620,139.854882,163.361835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553473,1.531511,0.283363,0.024196,0.500691,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.860265,mpc,0,-126.340000,54.885000,-4.474134,-8.320290,-4.630000,-8.655000,0.155866,0.334710,6.922320,-11.130602,1.128308,-11.130602,6.922320,-0.080000,0.950000,15,112,15.198828,112.450000,15.198828,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.324302,23.186810,147.457248,175.076281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567937,1.765538,0.349204,0.027965,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.870259,mpc,0,-126.340000,54.885000,-4.384586,-8.336976,-4.570000,-8.705000,0.185414,0.368024,5.153621,-0.274453,0.701380,-0.274453,5.153621,-0.030000,1.040000,27,67,27.174140,39.682778,27.174140,39.682778,0.000000,27.767222,0.000000,64.000000,0.000000,0.000000,-109.133628,27.431991,145.672509,172.579913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556761,1.504313,0.368884,0.020622,0.500350,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.880260,mpc,0,-126.340000,54.885000,-4.298498,-8.348552,-4.510000,-8.635000,0.211502,0.286448,3.811850,11.984457,1.189297,11.984457,3.811850,0.070000,0.900000,29,22,29.304620,-53.037779,29.304620,-53.037779,0.000000,75.487779,0.000000,64.000000,0.000000,0.000000,-107.932861,24.898625,138.377495,164.782719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556184,1.589250,0.239827,0.026246,0.504727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.890262,mpc,0,-126.340000,54.885000,-4.216163,-8.354973,-4.460000,-8.485000,0.243837,0.130027,4.055809,17.656490,1.189297,17.656490,4.055809,0.200000,0.580000,12,-23,11.879536,-82.670051,11.879536,-82.670051,0.000000,60.120051,0.000000,64.000000,0.000000,0.000000,-104.736011,14.803615,124.612352,160.364960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563502,1.567229,0.230366,0.028974,0.503564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.900261,mpc,0,-126.340000,54.885000,-4.137822,-8.356216,-4.410000,-8.315000,0.272178,-0.041216,5.702528,16.558677,1.494245,16.558677,5.702528,0.170000,0.200000,-1,-53,-0.817978,-52.850425,-0.817978,-52.850425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.851658,2.150392,123.459091,162.518370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553206,1.460055,0.205568,0.014600,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.910256,mpc,0,-126.340000,54.885000,-4.063704,-8.352271,-4.330000,-8.185000,0.266296,-0.167271,6.312424,8.934977,1.433256,8.934977,6.312424,0.090000,-0.030000,-4,-8,-3.607739,21.782463,-3.607739,21.782463,0.000000,-29.632889,0.000000,64.000000,0.000000,0.000000,-90.171530,-6.308185,127.985630,162.111172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.531995,1.431467,0.163858,0.012513,0.500374,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.920255,mpc,0,-126.340000,54.885000,-3.993948,-8.343134,-4.270000,-8.165000,0.276052,-0.178134,6.068465,-2.348100,0.945339,-2.348100,6.068465,0.030000,-0.050000,-2,37,-1.568909,112.450000,-1.568909,112.450000,0.000000,-75.300425,0.000000,64.000000,0.000000,0.000000,-86.479089,-9.712534,131.216448,167.426440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535334,1.431443,0.181596,0.013300,0.500457,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.930255,mpc,0,-126.340000,54.885000,-3.928779,-8.328813,-4.210000,-8.245000,0.281221,-0.083813,4.848673,-13.448207,0.518412,-13.448207,4.848673,-0.020000,0.000000,12,82,12.147255,112.450000,12.147255,112.450000,0.000000,-30.300425,0.000000,64.000000,0.000000,0.000000,-86.077655,-2.464652,128.678654,158.502380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540556,1.418621,0.160171,0.013491,0.500214,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.940406,mpc,0,-126.340000,54.885000,-3.867514,-8.308992,-4.160000,-8.435000,0.292486,0.126008,3.445913,-21.559824,0.030495,-21.559824,3.445913,-0.040000,0.350000,46,112,45.695782,112.450000,45.695782,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.218907,10.610286,135.375186,165.632399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548746,1.429285,0.224907,0.012623,0.500285,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.950449,mpc,0,-126.340000,54.885000,-3.811928,-8.284175,-4.120000,-8.645000,0.308072,0.360825,3.201954,-21.498835,-0.091484,-21.498835,3.201954,0.160000,0.730000,1,112,0.057238,112.450000,0.057238,112.450000,0.638544,0.000000,0.000000,64.000000,0.000000,0.000000,-90.784053,23.594070,138.991433,172.027644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556558,1.425653,0.292445,0.014873,0.505900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.960255,mpc,0,-126.340000,54.885000,-3.762638,-8.254988,-4.080000,-8.805000,0.317362,0.550012,3.994819,-13.082270,0.579401,-13.082270,3.994819,0.170000,0.950000,-24,112,-23.904559,112.450000,-23.904559,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.519328,33.501360,134.756310,170.922406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541373,1.438870,0.246837,0.017063,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.970406,mpc,0,-126.340000,54.885000,-3.716946,-8.219664,-4.040000,-8.865000,0.323054,0.645336,3.262944,-1.982162,1.372266,-1.982162,3.262944,-0.020000,1.050000,2,112,2.312800,112.450000,2.312800,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.501863,38.135996,140.054380,174.987035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563255,1.431990,0.279332,0.016719,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.980409,mpc,0,-126.340000,54.885000,-3.677369,-8.179839,-4.010000,-8.825000,0.332631,0.645161,1.128308,9.666852,0.640391,9.666852,1.128308,-0.060000,1.080000,27,67,26.507011,31.934278,26.507011,31.934278,0.000000,35.515721,0.000000,64.000000,0.000000,0.000000,-86.452314,34.275266,151.242931,185.675872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559400,1.429757,0.303873,0.015050,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.990411,mpc,0,-126.340000,54.885000,-3.643320,-8.135108,-4.000000,-8.655000,0.356680,0.519892,0.213464,21.010918,0.335443,21.010918,0.213464,0.070000,0.920000,20,22,19.789453,-56.222560,19.789453,-56.222560,0.000000,78.672560,0.000000,64.000000,0.000000,0.000000,-86.770976,23.012280,141.235668,183.016237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558627,1.425613,0.186198,0.014917,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.000286,mpc,0,-126.340000,54.885000,-3.615227,-8.086210,-3.990000,-8.415000,0.374773,0.328790,-0.823360,26.682951,0.701380,26.682951,-0.823360,0.120000,0.590000,21,-23,20.685144,-88.613767,20.685144,-88.613767,0.000000,66.063767,0.000000,64.000000,0.000000,0.000000,-83.115547,4.426757,131.143901,182.133561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541085,1.416675,0.166450,0.016539,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.010412,mpc,0,-126.340000,54.885000,-3.592209,-8.031285,-3.990000,-8.155000,0.397791,0.123715,-0.091484,24.670294,1.006328,24.670294,-0.091484,0.150000,0.190000,7,-53,7.159309,-53.300014,7.159309,-53.300014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.965897,-12.162205,127.747919,173.583933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558401,1.423569,0.183404,0.013985,0.501949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.020291,mpc,0,-126.340000,54.885000,-3.575470,-7.973126,-3.980000,-7.965000,0.404530,-0.008126,0.701380,15.155916,0.640391,15.155916,0.701380,0.120000,-0.010000,-4,-8,-4.331744,32.529407,-4.331744,32.529407,0.000000,-40.829422,0.000000,64.000000,0.000000,0.000000,-70.254063,-23.396867,136.074841,175.584254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539455,1.415003,0.150894,0.014350,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.030254,mpc,0,-126.340000,54.885000,-3.564365,-7.910021,-3.960000,-7.875000,0.395635,-0.035021,1.067318,2.653048,-0.091484,2.653048,1.067318,0.040000,-0.040000,-8,37,-8.260646,112.450000,-8.260646,112.450000,0.000000,-75.750014,0.000000,64.000000,0.000000,0.000000,-63.067361,-28.327993,140.990882,181.161440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538324,1.416729,0.173679,0.013929,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.040255,mpc,0,-126.340000,54.885000,-3.559084,-7.842297,-3.960000,-7.905000,0.400916,0.062703,0.884349,-8.508050,-0.213464,-8.508050,0.884349,-0.050000,-0.010000,6,82,5.553767,112.450000,5.553767,112.450000,0.000000,-30.750014,0.000000,64.000000,0.000000,0.000000,-58.899177,-21.701454,134.561772,169.383848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540194,1.415003,0.177764,0.013537,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.050419,mpc,0,-126.340000,54.885000,-3.559760,-7.769118,-3.960000,-8.045000,0.400240,0.275882,-1.006328,-18.693313,-0.518412,-18.693313,-1.006328,0.000000,0.290000,51,112,58.073622,112.450000,58.073622,112.450000,-7.519855,0.000000,0.000000,64.000000,0.000000,0.000000,-59.683628,-6.096605,132.817138,165.660278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568505,1.423151,0.235788,0.016672,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.060413,mpc,0,-126.340000,54.885000,-3.566362,-7.693027,-3.960000,-8.225000,0.393638,0.531973,-2.043152,-18.937271,-0.152474,-18.937271,-2.043152,0.150000,0.730000,15,112,14.674864,112.450000,14.674864,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.816255,10.175720,135.870764,171.074136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557121,1.426330,0.287225,0.014912,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.070283,mpc,0,-126.340000,54.885000,-3.578641,-7.614013,-3.970000,-8.365000,0.391359,0.750987,-0.579401,-11.435550,-0.579401,-11.435550,-0.579401,0.210000,0.970000,-30,112,-42.595439,112.450000,-42.595439,112.450000,12.270303,0.000000,0.000000,64.000000,0.000000,0.000000,-61.174390,23.684745,136.037593,170.928534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.893899,1.540628,0.296687,0.020485,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.080257,mpc,0,-126.340000,54.885000,-3.596825,-7.530408,-3.970000,-8.415000,0.373175,0.884592,0.335443,-0.823360,-0.091484,-0.823360,0.335443,0.020000,1.050000,-36,112,-35.624029,112.450000,-35.624029,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.448966,30.595558,131.098203,163.211733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547724,1.479438,0.280972,0.018637,0.500498,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.090284,mpc,0,-126.340000,54.885000,-3.620897,-7.442739,-3.970000,-8.355000,0.349103,0.912261,-1.738204,11.740498,0.518412,11.740498,-1.738204,-0.090000,1.090000,-8,79,-7.843173,78.779332,-7.843173,78.779332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.057747,28.258246,143.466542,182.508848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.193469,1.592885,0.376233,0.022745,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.100259,mpc,0,-126.340000,54.885000,-3.650525,-7.352104,-3.990000,-8.185000,0.339475,0.832896,-3.018985,21.803783,0.274453,21.803783,-3.018985,-0.040000,0.980000,-4,34,-4.001388,-0.033343,-4.001388,-0.033343,0.000000,33.812675,0.000000,64.000000,0.000000,0.000000,-60.293895,17.522545,142.017220,186.148093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547244,1.475926,0.216327,0.020474,0.500632,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.110262,mpc,0,-126.340000,54.885000,-3.685832,-7.257957,-4.020000,-7.915000,0.334168,0.657043,-3.018985,21.803783,-0.213464,28.451649,-4.421746,-0.100000,0.660000,-1,13,-0.691773,12.794908,-0.691773,12.794908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.954415,2.658381,131.400356,182.124034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564138,1.616434,0.200984,0.018220,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.120258,mpc,0,-126.340000,54.885000,-3.726589,-7.160828,-4.070000,-7.635000,0.343411,0.474172,-5.946486,27.292847,-0.091484,27.292847,-5.946486,-0.090000,0.370000,22,-21,22.137829,-21.241206,22.137829,-21.241206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.518620,-13.813670,114.757836,168.638760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546337,1.684313,0.237950,0.026267,0.500686,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.130284,mpc,0,-126.340000,54.885000,-3.772827,-7.060546,-4.120000,-7.405000,0.347173,0.344454,-6.617372,20.949928,-0.152474,20.949928,-6.617372,-0.090000,0.110000,23,24,23.473504,42.534060,23.473504,42.534060,0.000000,-18.775266,0.000000,64.000000,0.000000,0.000000,-51.245896,-23.922166,112.424195,156.421708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543092,1.461869,0.164524,0.015009,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.140294,mpc,0,-126.340000,54.885000,-3.824188,-6.957770,-4.180000,-7.255000,0.355812,0.297230,-5.336590,9.727842,-0.396432,9.727842,-5.336590,0.000000,0.100000,-6,69,-6.439894,112.450000,-6.439894,112.450000,0.000000,-43.691206,0.000000,64.000000,0.000000,0.000000,-43.386380,-31.644863,118.242633,162.793607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539901,1.469927,0.167331,0.014027,0.500530,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.150289,mpc,0,-126.340000,54.885000,-3.880475,-6.852718,-4.220000,-7.205000,0.339525,0.352282,-4.116798,-0.091484,-0.518412,-0.091484,-4.116798,0.000000,0.350000,-27,112,-26.942440,112.450000,-26.942440,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.411976,-31.084329,122.414091,159.614623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539251,1.430852,0.182472,0.013834,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.160255,mpc,0,-126.340000,54.885000,-3.941370,-6.745786,-4.250000,-7.225000,0.308630,0.479214,-2.653048,-3.994819,-0.579401,-3.994819,-2.653048,-0.050000,0.720000,-43,112,-43.101832,112.450000,-43.101832,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.196576,-25.558737,114.511112,148.521462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538702,1.423811,0.226889,0.013064,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.170410,mpc,0,-126.340000,54.885000,-4.008107,-6.634801,-4.280000,-7.235000,0.271893,0.600199,-3.384923,-0.884349,0.274453,-0.884349,-3.384923,-0.110000,0.960000,-38,112,-37.780300,112.450000,-37.780300,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.623627,-17.777710,105.956865,139.374092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559853,1.425010,0.258348,0.014392,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.180411,mpc,0,-126.340000,54.885000,-4.078213,-6.523739,-4.310000,-7.195000,0.231787,0.671261,-3.811850,5.702528,-0.213464,5.702528,-3.811850,-0.210000,1.040000,-27,112,-26.563649,112.450000,-26.563649,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.361396,-12.103626,110.081965,139.842631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557682,1.423037,0.288514,0.014894,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.190409,mpc,0,-126.340000,54.885000,-4.152392,-6.411197,-4.350000,-7.085000,0.197608,0.673803,-4.787684,13.875134,-0.335443,13.875134,-4.787684,-0.290000,1.080000,-11,67,-10.734647,57.155920,-10.734647,57.155920,0.000000,10.294080,0.000000,64.000000,0.000000,0.000000,-25.256728,-11.785728,108.813920,139.578756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558397,1.422662,0.339323,0.014731,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.200285,mpc,0,-126.340000,54.885000,-4.229413,-6.298783,-4.400000,-6.915000,0.170587,0.616217,-6.495393,21.254876,-0.335443,21.254876,-6.495393,-0.230000,0.900000,-5,22,-5.098054,6.176636,-5.098054,6.176636,0.000000,16.273364,0.000000,64.000000,0.000000,0.000000,-25.371267,-15.046069,102.014776,130.821324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539819,1.415446,0.144433,0.014783,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.210410,mpc,0,-126.340000,54.885000,-4.311948,-6.182496,-4.460000,-6.695000,0.148052,0.512504,-7.959143,22.474668,0.152474,22.474668,-7.959143,-0.180000,0.570000,-2,15,-1.898477,14.760696,-1.898477,14.760696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.542794,-18.751682,88.473161,115.565463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557263,1.442249,0.174223,0.015727,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.220408,mpc,0,-126.340000,54.885000,-4.396696,-6.066872,-4.540000,-6.505000,0.143304,0.438128,-7.471226,16.436698,0.213464,16.436698,-7.471226,-0.150000,0.330000,-14,60,-13.810383,78.700507,-13.810383,78.700507,0.000000,-18.939811,0.000000,64.000000,0.000000,0.000000,-17.603483,-21.326561,84.017584,111.942397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559533,1.421020,0.187396,0.014347,0.504418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.230409,mpc,0,-126.340000,54.885000,-4.484373,-5.950675,-4.600000,-6.385000,0.115627,0.434325,-6.190445,8.020133,-0.518412,8.020133,-6.190445,-0.130000,0.400000,-35,105,-35.211646,112.450000,-35.211646,112.450000,0.000000,-7.689304,0.000000,64.000000,0.000000,0.000000,-10.163961,-23.868659,81.494368,117.583869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558721,1.421772,0.212566,0.014441,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.240408,mpc,0,-126.340000,54.885000,-4.574599,-5.834208,-4.650000,-6.325000,0.075401,0.490792,-5.214611,3.140965,-0.701380,3.140965,-5.214611,-0.180000,0.710000,-46,112,-45.577605,112.450000,-45.577605,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.449082,-25.449808,78.705962,118.065845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556991,1.421506,0.239918,0.013928,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.250292,mpc,0,-126.340000,54.885000,-4.665960,-5.719045,-4.710000,-6.285000,0.044040,0.565955,-6.556382,3.628881,-0.274453,3.628881,-6.556382,-0.310000,0.940000,-22,112,-22.209085,112.450000,-22.209085,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.833604,-24.915387,83.361911,119.674683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539358,1.414598,0.255834,0.013680,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.260417,mpc,0,-126.340000,54.885000,-4.761435,-5.601270,-4.780000,-6.225000,0.018565,0.623730,-8.873987,7.776174,-0.518412,7.776174,-8.873987,-0.350000,1.010000,2,108,2.470210,108.254542,2.470210,108.254542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.452104,-23.633146,87.774848,116.069481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571575,1.422061,0.289579,0.016180,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.270256,mpc,0,-126.340000,54.885000,-4.855654,-5.487279,-4.860000,-6.115000,0.004346,0.627721,-8.995966,13.021280,-1.006328,13.021280,-8.995966,-0.210000,1.060000,-13,63,-12.962013,59.756468,-12.962013,59.756468,0.000000,3.498074,0.000000,64.000000,0.000000,0.000000,2.285188,-23.419048,76.074699,98.724557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538272,1.414186,0.219533,0.013227,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.280291,mpc,0,-126.340000,54.885000,-4.952836,-5.371717,-4.950000,-5.945000,-0.002836,0.573283,-8.995966,18.571334,-0.884349,18.571334,-8.995966,-0.150000,0.860000,-20,24,-19.733997,23.909339,-19.733997,23.909339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.057755,-24.957723,65.481933,92.783777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548400,1.425147,0.175374,0.013938,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.290419,mpc,0,-126.340000,54.885000,-5.051625,-5.256048,-5.040000,-5.745000,-0.011625,0.488952,-8.812998,18.632323,-0.579401,18.632323,-8.812998,-0.180000,0.520000,-17,43,-17.170530,43.094259,-17.170530,43.094259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.188899,-25.471497,66.946186,93.921211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568447,1.421924,0.174091,0.016189,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.300283,mpc,0,-126.340000,54.885000,-5.148109,-5.144578,-5.120000,-5.585000,-0.028109,0.440422,-9.361904,13.448207,-0.091484,13.448207,-9.361904,-0.230000,0.440000,-8,88,-7.747126,87.738095,-7.747126,87.738095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.637793,-27.010151,63.080380,94.125541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538267,1.414039,0.147177,0.013582,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.310409,mpc,0,-126.340000,54.885000,-5.247021,-5.031596,-5.200000,-5.475000,-0.047021,0.443404,-8.386070,9.056956,-0.396432,9.056956,-8.386070,-0.140000,0.590000,-29,110,-29.228264,110.375734,-29.228264,110.375734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.369757,-30.370395,60.105746,95.951582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557360,1.421304,0.224201,0.015671,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.320417,mpc,0,-126.340000,54.885000,-5.344221,-4.921611,-5.280000,-5.375000,-0.064221,0.453389,-7.410237,8.203101,-0.762370,8.203101,-7.410237,-0.210000,0.830000,-30,95,-30.264258,95.336120,-30.264258,95.336120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.502308,-35.264520,60.953101,99.784466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558004,1.421536,0.294400,0.014915,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.330416,mpc,0,-126.340000,54.885000,-5.440341,-4.813636,-5.350000,-5.255000,-0.090341,0.441364,-8.386070,11.923467,-0.091484,11.923467,-8.386070,-0.260000,0.910000,-14,54,-14.287053,53.544437,-14.287053,53.544437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.042419,-39.777090,60.783760,98.598651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558340,1.420308,0.198736,0.013989,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.340411,mpc,0,-126.340000,54.885000,-5.534986,-4.707854,-5.440000,-5.125000,-0.094986,0.417146,-9.300914,15.155916,0.274453,15.155916,-9.300914,-0.250000,0.740000,-3,36,-2.884257,35.849575,-2.884257,35.849575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.645410,-40.760188,58.602292,86.520920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558203,1.421329,0.172570,0.014078,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.350290,mpc,0,-126.340000,54.885000,-5.626715,-4.605611,-5.520000,-4.975000,-0.106715,0.369389,-8.934977,14.850968,-0.396432,14.850968,-8.934977,-0.180000,0.530000,-12,49,-11.889496,49.404936,-11.889496,49.404936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.709977,-40.487467,52.937855,74.813914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540441,1.414549,0.153547,0.015589,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.360422,mpc,0,-126.340000,54.885000,-5.718459,-4.503368,-5.600000,-4.845000,-0.118459,0.341632,-7.654195,11.252582,-0.335443,11.252582,-7.654195,-0.160000,0.490000,-24,78,-24.482115,77.526872,-24.482115,77.526872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.285441,-41.662428,48.903062,74.023634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561005,1.421413,0.170821,0.016317,0.504822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.370413,mpc,0,-126.340000,54.885000,-5.806168,-4.405363,-5.660000,-4.735000,-0.146168,0.329637,-6.739351,7.044299,-0.213464,7.044299,-6.739351,-0.170000,0.670000,-32,93,-31.945766,92.647945,-31.945766,92.647945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.863871,-44.150189,49.206158,79.213455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558082,1.419975,0.185244,0.014870,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.380414,mpc,0,-126.340000,54.885000,-5.890788,-4.310257,-5.720000,-4.675000,-0.170788,0.364743,-6.800341,6.251434,0.030495,6.251434,-6.800341,-0.240000,0.760000,-21,92,-20.950544,91.896854,-20.950544,91.896854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.252824,-46.905434,48.761554,81.973707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558352,1.419778,0.202294,0.014380,0.501544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.390285,mpc,0,-126.340000,54.885000,-5.970750,-4.219537,-5.780000,-4.595000,-0.190750,0.375463,-6.678361,8.569039,0.335443,8.569039,-6.678361,-0.270000,0.850000,-14,62,-13.769635,62.364409,-13.769635,62.364409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.196741,-48.959253,45.259837,77.869308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540329,1.413240,0.170638,0.013925,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.400374,mpc,0,-126.340000,54.885000,-6.048394,-4.130234,-5.840000,-4.495000,-0.208394,0.364766,-6.495393,10.886644,-0.457422,10.886644,-6.495393,-0.140000,0.720000,-27,49,-26.819379,49.080387,-26.819379,49.080387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.264365,-48.367834,42.161453,66.681420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559723,1.420342,0.173405,0.014518,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.410295,mpc,0,-126.340000,54.885000,-6.120290,-4.045978,-5.900000,-4.385000,-0.220290,0.339022,-6.434403,11.130602,0.152474,11.130602,-6.434403,-0.260000,0.620000,-8,50,-7.576184,49.659178,-7.576184,49.659178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.588685,-48.002442,40.405522,66.615322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538594,1.413841,0.136889,0.014229,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.420410,mpc,0,-126.340000,54.885000,-6.188619,-3.963874,-5.960000,-4.285000,-0.228619,0.321126,-6.129455,8.752008,-0.274453,8.752008,-6.129455,-0.200000,0.530000,-12,72,-11.883118,71.776881,-11.883118,71.776881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.212037,-46.082149,36.907954,56.863671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557102,1.420313,0.174496,0.014165,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.430270,mpc,0,-126.340000,54.885000,-6.249971,-3.887713,-6.010000,-4.215000,-0.239971,0.327287,-5.702528,5.885497,0.091484,5.885497,-5.702528,-0.170000,0.570000,-15,89,-15.247541,89.386601,-15.247541,89.386601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.293711,-46.490616,32.045117,55.557221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576237,1.484255,0.209579,0.018607,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.440258,mpc,0,-126.340000,54.885000,-6.306429,-3.814610,-6.060000,-4.155000,-0.246429,0.340390,-4.177788,5.031642,0.579401,5.031642,-4.177788,-0.180000,0.710000,-22,81,-21.511969,81.491459,-21.511969,81.491459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.607353,-48.050848,30.453967,56.324906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550363,1.752204,0.294986,0.035570,0.513549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.450261,mpc,0,-126.340000,54.885000,-6.356829,-3.745632,-6.090000,-4.085000,-0.266829,0.339368,-3.445913,5.580549,-0.274453,5.580549,-3.445913,-0.180000,0.830000,-23,61,-22.719989,61.256108,-22.719989,61.256108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.970265,-49.187176,28.010544,54.457158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559295,1.494036,0.221043,0.017964,0.500362,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.460255,mpc,0,-126.340000,54.885000,-6.400659,-3.681081,-6.120000,-4.025000,-0.280659,0.343919,-3.323933,7.898153,0.152474,7.898153,-3.323933,-0.230000,0.680000,-10,51,-9.840601,51.261910,-9.840601,51.261910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.515972,-48.761596,28.445542,53.308467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553783,1.790249,0.226377,0.032807,0.500429,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.470257,mpc,0,-126.340000,54.885000,-6.437616,-3.620973,-6.140000,-3.945000,-0.297616,0.324027,-2.409089,8.386070,0.396432,8.386070,-2.409089,-0.200000,0.690000,-14,39,-14.153651,39.466183,-14.153651,39.466183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.098991,-46.751207,25.997651,45.361839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549717,1.481144,0.185032,0.016211,0.500477,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.480263,mpc,0,-126.340000,54.885000,-6.467299,-3.565470,-6.160000,-3.875000,-0.307299,0.309530,-1.311276,5.275601,-0.213464,5.275601,-1.311276,-0.180000,0.480000,-20,78,-19.565553,77.622177,-19.565553,77.622177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.378058,-44.561900,31.386042,48.223276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553205,1.500632,0.189148,0.014815,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.490290,mpc,0,-126.340000,54.885000,-6.489381,-3.514598,-6.160000,-3.835000,-0.329381,0.320402,-0.884349,1.067318,-0.091484,1.067318,-0.884349,-0.200000,0.550000,-16,104,-15.808624,104.177994,-15.808624,104.177994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.334497,-45.340279,35.318450,57.482708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539390,1.419977,0.167257,0.013196,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.500299,mpc,0,-126.340000,54.885000,-6.503436,-3.468651,-6.160000,-3.825000,-0.343436,0.356349,0.335443,0.701380,0.457422,0.701380,0.335443,-0.200000,0.770000,-19,87,-19.009120,87.107714,-19.009120,87.107714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.487382,-47.126644,39.604094,65.005829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541660,1.412108,0.198982,0.013657,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.510410,mpc,0,-126.340000,54.885000,-6.509204,-3.427227,-6.150000,-3.795000,-0.359204,0.367773,0.701380,4.299767,0.213464,4.299767,0.701380,-0.190000,0.860000,-15,45,-14.691038,44.949071,-14.691038,44.949071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.921774,-48.361225,36.520655,60.954646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560486,1.423806,0.189176,0.014802,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.520283,mpc,0,-126.340000,54.885000,-6.506361,-3.391691,-6.140000,-3.735000,-0.366361,0.343309,0.762370,6.434403,-0.030495,6.434403,0.762370,-0.200000,0.680000,-4,35,-3.812044,34.943896,-3.812044,34.943896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.581379,-46.567268,37.603208,55.339375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539689,1.410375,0.140304,0.014293,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.530347,mpc,0,-126.340000,54.885000,-6.494560,-3.360526,-6.120000,-3.675000,-0.374560,0.314474,0.579401,5.031642,0.152474,5.031642,0.579401,-0.160000,0.510000,2,54,2.222381,54.110489,2.222381,54.110489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.014054,-43.788216,38.993722,52.212932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562302,1.421741,0.176275,0.016084,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.540417,mpc,0,-126.340000,54.885000,-6.473487,-3.334504,-6.100000,-3.645000,-0.373487,0.310496,1.616224,0.579401,0.213464,0.579401,1.616224,-0.150000,0.470000,1,90,1.035890,90.021913,1.035890,90.021913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.272980,-41.871999,39.959526,52.782482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557314,1.421123,0.187514,0.013980,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.550409,mpc,0,-126.340000,54.885000,-6.443170,-3.313824,-6.080000,-3.655000,-0.363170,0.341176,2.531068,-2.714037,-0.274453,-2.714037,2.531068,-0.130000,0.640000,0,101,0.048721,101.409613,0.048721,101.409613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.664950,-42.404276,42.667233,60.151389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559681,1.421514,0.214826,0.015112,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.560406,mpc,0,-126.340000,54.885000,-6.403236,-3.298284,-6.040000,-3.665000,-0.363236,0.366716,3.201954,-2.348100,0.335443,-2.348100,3.201954,-0.120000,0.820000,3,80,2.928036,80.213742,2.928036,80.213742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.249763,-43.343056,41.643144,60.780410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559025,1.419612,0.251755,0.016001,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.570414,mpc,0,-126.340000,54.885000,-6.353439,-3.287901,-6.010000,-3.665000,-0.343439,0.377099,3.689871,1.982162,0.823360,1.982162,3.689871,-0.110000,0.840000,11,38,11.213885,38.177831,11.213885,38.177831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.291230,-43.104304,38.729172,54.306399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557559,1.420334,0.189425,0.014089,0.502038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.580295,mpc,0,-126.340000,54.885000,-6.294460,-3.282730,-5.960000,-3.625000,-0.334460,0.342270,3.689871,4.116798,0.213464,4.116798,3.689871,-0.100000,0.620000,23,31,22.857453,30.881898,22.857453,30.881898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.015524,-40.371542,46.577042,55.267263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539474,1.410099,0.138765,0.013996,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.590411,mpc,0,-126.340000,54.885000,-6.223819,-3.282653,-5.910000,-3.595000,-0.313819,0.312347,5.092632,2.653048,-0.152474,2.653048,5.092632,-0.030000,0.420000,15,53,14.944116,53.153839,14.944116,53.153839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.950690,-37.760685,52.847461,59.091688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558283,1.418252,0.173871,0.013980,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.600408,mpc,0,-126.340000,54.885000,-6.143686,-3.287741,-5.860000,-3.605000,-0.283686,0.317259,6.251434,-2.165131,0.152474,-2.165131,6.251434,0.060000,0.430000,5,89,4.613485,88.590072,4.613485,88.590072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.983110,-37.511746,56.899846,65.679512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558502,1.433906,0.188064,0.014368,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.610410,mpc,0,-126.340000,54.885000,-6.053124,-3.297934,-5.780000,-3.645000,-0.273124,0.347066,7.776174,-6.434403,0.274453,-6.434403,7.776174,0.060000,0.620000,1,106,0.697702,106.154101,0.697702,106.154101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.572256,-38.825073,59.510405,74.776828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559268,1.418857,0.213959,0.015320,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.620409,mpc,0,-126.340000,54.885000,-5.952118,-3.313179,-5.690000,-3.695000,-0.262118,0.381821,9.178935,-5.031642,1.250287,-5.031642,9.178935,0.090000,0.820000,-4,76,-3.740600,76.000929,-3.740600,76.000929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.310977,-40.553601,57.579291,75.816788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558222,1.418131,0.228618,0.014180,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.630293,mpc,0,-126.340000,54.885000,-5.841947,-3.333157,-5.590000,-3.715000,-0.251947,0.381843,9.849821,-0.274453,0.762370,-0.274453,9.849821,-0.010000,0.830000,16,31,16.270831,30.410154,16.270831,30.410154,0.000000,0.590775,0.000000,64.000000,0.000000,0.000000,53.337768,-41.492906,51.047395,66.694221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547712,1.418257,0.177432,0.014564,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.640410,mpc,0,-126.340000,54.885000,-5.718499,-3.358591,-5.490000,-3.695000,-0.228499,0.336409,10.032790,3.262944,0.762370,3.262944,10.032790,0.030000,0.530000,26,18,25.514559,18.067251,25.514559,18.067251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.029667,-38.947993,55.280084,62.074699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559892,1.418655,0.177775,0.014215,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.650407,mpc,0,-126.340000,54.885000,-5.585899,-3.388595,-5.380000,-3.685000,-0.205899,0.296405,10.398727,0.213464,0.396432,0.213464,10.398727,0.110000,0.310000,25,55,24.741459,54.543920,24.741459,54.543920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.261351,-36.314154,66.053681,69.422114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558571,1.417501,0.173170,0.014335,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.660407,mpc,0,-126.340000,54.885000,-5.442718,-3.423359,-5.260000,-3.715000,-0.182718,0.291641,12.716332,-4.848673,0.518412,-4.848673,12.716332,0.180000,0.360000,7,88,6.504787,88.497561,6.504787,88.497561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.378579,-35.633989,72.993328,77.571660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557952,1.418977,0.185068,0.015289,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.670256,mpc,0,-126.340000,54.885000,-5.291448,-3.462143,-5.120000,-3.785000,-0.171448,0.322857,14.850968,-7.959143,0.579401,-7.959143,14.850968,0.120000,0.620000,4,91,4.486572,90.827905,4.486572,90.827905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.252403,-36.568952,69.998991,82.026083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539213,1.407349,0.169124,0.014217,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.680291,mpc,0,-126.340000,54.885000,-5.126931,-3.506181,-4.950000,-3.845000,-0.176931,0.338819,16.192739,-6.678361,1.311276,-6.678361,16.192739,0.070000,0.750000,9,66,9.289036,66.199809,9.289036,66.199809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.463454,-37.052631,67.380468,79.312630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540911,1.408605,0.172556,0.014300,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.690407,mpc,0,-126.340000,54.885000,-4.950554,-3.555072,-4.790000,-3.885000,-0.160554,0.329928,16.131750,-2.897006,1.799193,-2.897006,16.131750,0.070000,0.770000,23,28,23.135499,27.718631,23.135499,27.718631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.295782,-36.097455,65.188646,71.121327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556740,1.425944,0.174178,0.015114,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.700413,mpc,0,-126.340000,54.885000,-4.765815,-3.607740,-4.620000,-3.895000,-0.145815,0.287260,16.131750,0.213464,0.701380,0.213464,16.131750,0.110000,0.510000,32,17,31.744529,16.620890,31.744529,16.620890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.141604,-33.075582,65.989281,66.194709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558786,1.417692,0.175609,0.014157,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.710288,mpc,0,-126.340000,54.885000,-4.573630,-3.663772,-4.450000,-3.915000,-0.123630,0.251228,17.900448,-2.653048,0.762370,-2.653048,17.900448,0.200000,0.300000,17,52,16.505727,51.769400,16.505727,51.769400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.654884,-30.049727,74.443177,71.744086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539107,1.407617,0.147300,0.015453,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.720409,mpc,0,-126.340000,54.885000,-4.366678,-3.725219,-4.260000,-3.965000,-0.106678,0.239781,19.120240,-6.983309,0.518412,-6.983309,19.120240,0.200000,0.360000,15,79,14.738739,79.170041,14.738739,79.170041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.436588,-29.801795,77.222548,79.406148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556635,1.417220,0.174348,0.014076,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.730285,mpc,0,-126.340000,54.885000,-4.155151,-3.788954,-4.060000,-4.055000,-0.095151,0.266046,19.974095,-10.581696,1.494245,-10.581696,19.974095,0.170000,0.620000,20,86,19.626660,85.673819,19.626660,85.673819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.565025,-29.205231,75.981441,79.694485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540359,1.406733,0.149839,0.013579,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.740295,mpc,0,-126.340000,54.885000,-3.931351,-3.857178,-3.850000,-4.145000,-0.081351,0.287822,19.974095,-9.056956,1.616224,-9.056956,19.974095,0.150000,0.710000,33,65,33.104205,64.611007,33.104205,64.611007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.680275,-27.941327,78.733421,80.356340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539458,1.411071,0.162395,0.016175,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.750408,mpc,0,-126.340000,54.885000,-3.695864,-3.929632,-3.640000,-4.215000,-0.055864,0.285368,20.218053,-4.909663,1.555235,-4.909663,20.218053,0.200000,0.690000,38,28,37.890609,28.494336,37.890609,28.494336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.754578,-25.162078,84.727721,79.066584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558095,1.416621,0.186859,0.014424,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.760414,mpc,0,-126.340000,54.885000,-3.453875,-4.004615,-3.420000,-4.255000,-0.033875,0.250385,21.742793,-2.775027,1.128308,-2.775027,21.742793,0.280000,0.490000,26,21,26.210372,21.482566,26.210372,21.482566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.424636,-21.787503,91.269112,84.056865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558657,1.417403,0.174447,0.016451,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.770254,mpc,0,-126.340000,54.885000,-3.207424,-4.081375,-3.190000,-4.295000,-0.017424,0.213625,23.206544,-4.665705,1.616224,-4.665705,23.206544,0.280000,0.300000,22,48,22.111670,48.174756,22.111670,48.174756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.226022,-19.676868,97.004262,88.743108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538937,1.407485,0.142612,0.015469,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.780283,mpc,0,-126.340000,54.885000,-2.947951,-4.162475,-2.950000,-4.365000,0.002049,0.202525,25.463159,-8.447060,1.616224,-8.447060,25.463159,0.250000,0.350000,14,73,14.397102,72.564033,14.397102,72.564033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.870666,-17.446042,93.418463,87.983185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.930484,1.534414,0.201589,0.022602,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.790258,mpc,0,-126.340000,54.885000,-2.681863,-4.245817,-2.680000,-4.465000,-0.001863,0.219183,27.536805,-11.496540,1.982162,-11.496540,27.536805,0.200000,0.600000,8,75,7.934705,75.348914,7.934705,75.348914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.122934,-15.271229,88.134125,85.990323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547001,1.683678,0.252971,0.026258,0.500770,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.800367,mpc,0,-126.340000,54.885000,-2.404460,-4.332772,-2.390000,-4.575000,-0.014460,0.242228,28.817587,-11.069613,2.104141,-11.069613,28.817587,0.140000,0.640000,10,69,10.181586,68.749435,10.181586,68.749435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.127453,-12.738478,85.160754,83.634541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578802,1.617079,0.209682,0.018770,0.500296,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.810257,mpc,0,-126.340000,54.885000,-2.125817,-4.420080,-2.100000,-4.665000,-0.025817,0.244920,28.878577,-8.142112,2.348100,-8.142112,28.878577,0.100000,0.660000,21,42,21.365326,41.511452,21.365326,41.511452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.240060,-10.223955,83.288793,80.387318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550269,1.783099,0.269727,0.040663,0.500692,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.820262,mpc,0,-126.340000,54.885000,-1.837106,-4.510409,-1.810000,-4.735000,-0.027106,0.224591,29.610452,-5.641538,2.592058,-5.641538,29.610452,0.130000,0.560000,19,26,18.894909,25.524759,18.894909,25.524759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.607052,-6.912108,83.426416,80.577635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554264,1.486273,0.185721,0.019202,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.830255,mpc,0,-126.340000,54.885000,-1.542240,-4.602435,-1.500000,-4.795000,-0.042240,0.192565,29.854410,-5.458569,2.592058,-5.458569,29.854410,0.170000,0.400000,16,34,16.231324,33.770616,16.231324,33.770616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.368092,-4.390040,86.829293,83.001886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555009,1.442384,0.176001,0.014847,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.840277,mpc,0,-126.340000,54.885000,-1.240443,-4.696302,-1.190000,-4.875000,-0.050443,0.178698,31.440140,-8.812998,2.714037,-8.812998,31.440140,0.180000,0.340000,5,65,4.602523,64.803055,4.602523,64.803055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.248192,-1.572791,84.517269,82.082035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539530,1.421012,0.147602,0.014039,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.850293,mpc,0,-126.340000,54.885000,-0.933202,-4.791449,-0.860000,-4.985000,-0.073202,0.193551,33.025870,-12.045446,2.714037,-12.045446,33.025870,0.140000,0.450000,-3,83,-3.194167,83.419386,-3.194167,83.419386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.491925,0.253825,78.262556,77.614944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538386,1.436233,0.158191,0.014730,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.860254,mpc,0,-126.340000,54.885000,-0.622473,-4.887179,-0.530000,-5.115000,-0.092473,0.227821,33.574776,-12.594353,2.592058,-12.594353,33.574776,0.090000,0.630000,0,75,0.045271,75.219105,0.045271,75.219105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.235806,1.366612,75.013598,76.582660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539399,1.415412,0.154574,0.014394,0.500372,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.870293,mpc,0,-126.340000,54.885000,-0.304584,-4.984528,-0.200000,-5.215000,-0.104584,0.230472,33.635766,-8.569039,2.775027,-8.569039,33.635766,0.060000,0.700000,8,36,7.548865,35.563363,7.548865,35.563363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.568943,2.624303,75.195146,76.663202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539222,1.406781,0.139843,0.013505,0.500306,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.880255,mpc,0,-126.340000,54.885000,0.015101,-5.081762,0.130000,-5.295000,-0.114899,0.213238,32.050036,-5.885497,2.836017,-5.885497,32.050036,0.060000,0.560000,25,23,25.310925,23.037674,25.310925,23.037674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.037658,5.475651,75.312762,79.920935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538284,1.406011,0.132086,0.012948,0.500401,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.890363,mpc,0,-126.340000,54.885000,0.343237,-5.180804,0.460000,-5.365000,-0.116763,0.184196,30.525296,-6.251434,3.628881,-6.251434,30.525296,0.130000,0.370000,33,40,33.485191,40.490279,33.485191,40.490279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.909783,7.923082,72.119091,78.142415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558592,1.417508,0.174038,0.014478,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.900409,mpc,0,-126.340000,54.885000,0.672695,-5.279404,0.780000,-5.455000,-0.107305,0.175596,30.830244,-10.459717,3.018985,-10.459717,30.830244,0.240000,0.340000,19,78,18.955797,78.108009,18.955797,78.108009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.163701,9.197347,78.044786,80.011488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557323,1.416327,0.175696,0.014604,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.910294,mpc,0,-126.340000,54.885000,0.999572,-5.376334,1.110000,-5.565000,-0.110428,0.188666,32.476963,-12.472374,3.323933,-12.472374,32.476963,0.250000,0.520000,3,82,3.057150,81.724170,3.057150,81.724170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.391890,8.307353,79.131786,77.789540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538967,1.406618,0.152826,0.013977,0.500332,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.920283,mpc,0,-126.340000,54.885000,1.332090,-5.473954,1.440000,-5.685000,-0.107910,0.211046,32.964880,-12.167426,3.384923,-12.167426,32.964880,0.190000,0.680000,7,68,6.990573,67.763654,6.990573,67.763654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.841634,8.591217,77.078034,77.639208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539563,1.419123,0.156089,0.015058,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.930255,mpc,0,-126.340000,54.885000,1.665811,-5.570864,1.780000,-5.795000,-0.114189,0.224136,33.208838,-7.776174,3.567892,-7.776174,33.208838,0.140000,0.720000,13,30,13.205587,29.795135,13.205587,29.795135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.856650,9.522686,74.968905,76.555551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.533978,1.406068,0.147729,0.015879,0.500293,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.940409,mpc,0,-126.340000,54.885000,2.006839,-5.668725,2.130000,-5.865000,-0.123161,0.196275,33.635766,-5.702528,3.750861,-5.702528,33.635766,0.110000,0.500000,14,30,14.434297,29.683755,14.434297,29.683755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.557226,12.021816,74.123321,79.250294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558362,1.416888,0.171504,0.014951,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.950408,mpc,0,-126.340000,54.885000,2.343378,-5.764063,2.460000,-5.935000,-0.116622,0.170937,33.330818,-6.190445,3.140965,-6.190445,33.330818,0.060000,0.360000,24,46,24.162541,45.738913,24.162541,45.738913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.746927,13.340782,74.052957,79.103101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559519,1.415426,0.174915,0.014860,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.960409,mpc,0,-126.340000,54.885000,2.680188,-5.858176,2.800000,-6.025000,-0.119812,0.166824,32.964880,-9.483883,3.323933,-9.483883,32.964880,0.160000,0.370000,13,74,12.859855,73.854942,12.859855,73.854942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.170339,14.465222,74.035488,78.666250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557666,1.419298,0.176084,0.015496,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.970410,mpc,0,-126.340000,54.885000,3.016653,-5.950810,3.140000,-6.145000,-0.123347,0.194190,33.879724,-12.655342,3.689871,-12.655342,33.879724,0.180000,0.520000,-1,92,-1.203681,91.833442,-1.203681,91.833442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.204943,14.887427,76.547719,80.014587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557486,1.416501,0.183679,0.015199,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.980409,mpc,0,-126.340000,54.885000,3.352200,-6.041733,3.480000,-6.255000,-0.127800,0.213267,33.452797,-11.130602,3.933829,-11.130602,33.452797,0.150000,0.720000,4,66,3.573996,65.929750,3.573996,65.929750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.567456,14.661101,75.003674,78.861842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557716,1.416237,0.188227,0.014870,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.990303,mpc,0,-126.340000,54.885000,3.682920,-6.129833,3.830000,-6.355000,-0.147080,0.225167,32.964880,-7.532216,4.360757,-7.532216,32.964880,0.150000,0.720000,5,39,5.385643,38.532755,5.385643,38.532755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.134381,16.651547,74.350065,80.578791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563759,1.416909,0.176238,0.013631,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.000285,mpc,0,-126.340000,54.885000,4.014705,-6.216612,4.160000,-6.415000,-0.145295,0.198388,31.989046,-4.482736,3.384923,-4.482736,31.989046,0.120000,0.560000,17,27,16.731010,26.891875,16.731010,26.891875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.846798,19.236701,72.182148,80.891497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540129,1.407026,0.133985,0.014589,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.010254,mpc,0,-126.340000,54.885000,4.343749,-6.300983,4.470000,-6.475000,-0.126251,0.174017,30.159358,-5.031642,3.323933,-5.031642,30.159358,0.160000,0.410000,27,45,26.828733,45.036662,26.828733,45.036662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.720438,21.536613,68.512233,79.308505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540452,1.406643,0.144806,0.014880,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.020409,mpc,0,-126.340000,54.885000,4.676022,-6.384361,4.790000,-6.555000,-0.113978,0.170639,27.841753,-8.995966,3.079975,-8.995966,27.841753,0.180000,0.400000,41,82,41.085677,82.112676,41.085677,82.112676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.769448,22.581106,71.032883,79.617520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559379,1.414639,0.185234,0.014547,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.030411,mpc,0,-126.340000,54.885000,4.999918,-6.463754,5.070000,-6.655000,-0.070082,0.191246,27.780764,-11.069613,3.567892,-11.069613,27.780764,0.280000,0.580000,28,89,28.369735,89.252528,28.369735,89.252528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.276373,21.552044,75.027814,79.769753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558016,1.413927,0.186132,0.014446,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.040283,mpc,0,-126.340000,54.885000,5.315896,-6.539291,5.350000,-6.735000,-0.034104,0.195709,27.597795,-7.959143,3.262944,-7.959143,27.597795,0.300000,0.740000,26,53,26.235010,52.952323,26.235010,52.952323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.889230,20.530128,84.176334,86.777491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539850,1.406714,0.159350,0.015299,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.050411,mpc,0,-126.340000,54.885000,5.635761,-6.613688,5.630000,-6.795000,0.005761,0.181312,27.292847,-3.811850,3.506902,-3.811850,27.292847,0.290000,0.680000,30,25,30.272160,24.552732,30.272160,24.552732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.762298,21.395971,86.737345,90.272418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556769,1.414734,0.174967,0.014425,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.060289,mpc,0,-126.340000,54.885000,5.943066,-6.683057,5.910000,-6.835000,0.033066,0.151943,27.963733,-1.311276,3.323933,-1.311276,27.963733,0.300000,0.460000,22,23,22.003383,23.179388,22.003383,23.179388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.781279,21.867052,87.272496,91.341122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540337,1.409814,0.146279,0.017657,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.070284,mpc,0,-126.340000,54.885000,6.248918,-6.749888,6.200000,-6.865000,0.048918,0.115112,28.634618,-3.201954,3.201954,-3.201954,28.634618,0.280000,0.330000,14,50,13.803269,50.368169,13.803269,50.368169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.869057,21.354679,89.719304,92.457267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538839,1.404882,0.135204,0.013285,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.080289,mpc,0,-126.340000,54.885000,6.549531,-6.813252,6.510000,-6.925000,0.039531,0.111748,29.488473,-7.288257,3.689871,-7.288257,29.488473,0.250000,0.370000,2,85,1.546677,84.652696,1.546677,84.652696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.224704,20.930103,86.080610,90.734225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554186,1.415042,0.185882,0.014498,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.090409,mpc,0,-126.340000,54.885000,6.847525,-6.873598,6.810000,-7.015000,0.037525,0.141402,29.488473,-8.752008,3.811850,-8.752008,29.488473,0.180000,0.600000,2,84,2.326736,83.856786,2.326736,83.856786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.431053,19.900752,83.907561,90.402948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557507,1.413936,0.187809,0.015183,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.100283,mpc,0,-126.340000,54.885000,7.132028,-6.928719,7.110000,-7.075000,0.022028,0.146281,28.634618,-5.031642,4.482736,-5.031642,28.634618,0.140000,0.740000,8,45,7.929335,44.805198,7.929335,44.805198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.493838,19.696425,83.897518,93.312415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539369,1.406459,0.139734,0.014175,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.110284,mpc,0,-126.340000,54.885000,7.413507,-6.980639,7.400000,-7.095000,0.013507,0.114361,27.536805,0.091484,3.994819,0.091484,27.536805,0.140000,0.640000,12,11,11.979930,10.950524,11.979930,10.950524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.210786,21.328952,82.123678,98.689383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540165,1.405433,0.140825,0.013755,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.120417,mpc,0,-126.340000,54.885000,7.691480,-7.029113,7.680000,-7.095000,0.011480,0.065887,26.987899,1.128308,3.872840,1.128308,26.987899,0.110000,0.360000,14,26,14.280347,25.838040,14.280347,25.838040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.593228,23.141650,81.874887,103.449038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568515,1.425690,0.174864,0.016478,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.130293,mpc,0,-126.340000,54.885000,7.955114,-7.072260,7.960000,-7.115000,-0.004886,0.042740,27.170868,-1.799193,2.836017,-1.799193,27.170868,0.120000,0.280000,2,60,1.830163,59.555744,1.830163,59.555744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.511072,23.374422,81.272601,100.029380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547920,1.522525,0.193840,0.020579,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.140284,mpc,0,-126.340000,54.885000,8.214192,-7.111700,8.220000,-7.155000,-0.005808,0.043300,26.621961,-4.787684,3.811850,-4.787684,26.621961,0.120000,0.390000,-3,80,-3.194785,79.809015,-3.194785,79.809015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.241085,22.537863,79.468941,95.369751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547309,1.563371,0.185606,0.018003,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.150290,mpc,0,-126.340000,54.885000,8.465631,-7.146865,8.480000,-7.205000,-0.014369,0.058135,24.792273,-5.702528,3.689871,-5.702528,24.792273,0.100000,0.590000,5,76,5.457522,75.725029,5.457522,75.725029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.264756,22.122492,82.536595,95.787790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538779,1.416154,0.171202,0.014240,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.160286,mpc,0,-126.340000,54.885000,8.708566,-7.177595,8.720000,-7.235000,-0.011434,0.057405,23.328523,-1.799193,3.750861,-1.799193,23.328523,0.090000,0.700000,13,38,13.080947,37.702450,13.080947,37.702450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.908402,22.253582,87.428730,98.549473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540150,1.410287,0.144815,0.014868,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.170414,mpc,0,-126.340000,54.885000,8.946055,-7.204183,8.950000,-7.235000,-0.003945,0.030817,20.766960,2.287110,2.836017,2.287110,20.766960,0.090000,0.570000,30,16,29.554423,16.234039,29.554423,16.234039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.905591,23.713746,88.872647,103.955597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560095,1.420461,0.176441,0.015448,0.504793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.180297,mpc,0,-126.340000,54.885000,9.169136,-7.225656,9.150000,-7.205000,0.019136,-0.020656,18.327375,3.384923,2.653048,3.384923,18.327375,0.140000,0.360000,40,25,39.656556,24.923887,39.656556,24.923887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.723922,23.941500,86.081492,101.604525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557261,1.419491,0.187463,0.014075,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.190405,mpc,0,-126.340000,54.885000,9.388286,-7.243010,9.340000,-7.195000,0.048286,-0.048010,17.656490,0.030495,2.287110,0.030495,17.656490,0.230000,0.270000,27,63,27.350310,62.692234,27.350310,62.692234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.416736,23.575667,84.299402,99.748490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560791,1.420484,0.189289,0.014631,0.502714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.200411,mpc,0,-126.340000,54.885000,9.596029,-7.255564,9.520000,-7.215000,0.076029,-0.040564,17.107583,-3.323933,2.470079,-3.323933,17.107583,0.300000,0.410000,15,84,14.645629,84.152608,14.645629,84.152608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.079915,21.701946,75.991509,88.625235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558022,1.423316,0.178365,0.014450,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.210411,mpc,0,-126.340000,54.885000,9.794390,-7.263493,9.700000,-7.245000,0.094390,-0.018493,16.436698,-2.957996,2.348100,-2.957996,16.436698,0.260000,0.630000,17,68,17.347635,68.472465,17.347635,68.472465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.055779,20.087044,72.489579,83.546648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558497,1.418917,0.178554,0.014097,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.220410,mpc,0,-126.340000,54.885000,9.983309,-7.266792,9.860000,-7.245000,0.123309,-0.021792,16.070760,0.884349,2.348100,0.884349,16.070760,0.230000,0.680000,19,36,19.415693,35.528354,19.415693,35.528354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.174636,19.594033,73.578013,82.802049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559123,1.420714,0.179114,0.015209,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.230405,mpc,0,-126.340000,54.885000,10.162659,-7.265462,10.030000,-7.215000,0.132659,-0.050462,14.789979,4.360757,1.738204,4.360757,14.789979,0.220000,0.540000,25,20,25.266549,19.795270,25.266549,19.795270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.632746,19.789892,74.178876,86.202014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558537,1.418186,0.177368,0.014297,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.240285,mpc,0,-126.340000,54.885000,10.330510,-7.259608,10.170000,-7.185000,0.160510,-0.074608,13.814145,4.360757,1.555235,4.360757,13.814145,0.250000,0.360000,24,37,24.174394,37.348799,24.174394,37.348799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.287279,19.525500,74.958040,87.809882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540265,1.429315,0.157457,0.016149,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.250415,mpc,0,-126.340000,54.885000,10.492827,-7.248937,10.310000,-7.155000,0.182827,-0.093937,12.594353,1.189297,1.921172,1.189297,12.594353,0.200000,0.330000,33,69,33.068084,69.459888,33.068084,69.459888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.587699,18.267598,72.248840,81.182329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558215,1.425699,0.189481,0.017266,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.260408,mpc,0,-126.340000,54.885000,10.643181,-7.233809,10.450000,-7.155000,0.193181,-0.078809,12.838311,-1.738204,1.738204,-1.738204,12.838311,0.240000,0.470000,17,88,16.954157,87.556008,16.954157,87.556008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.471304,15.845674,70.533813,76.304559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557390,1.425618,0.188713,0.016022,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.270408,mpc,0,-126.340000,54.885000,10.783925,-7.214130,10.580000,-7.175000,0.203925,-0.039130,12.899301,-1.250287,2.043152,-1.250287,12.899301,0.240000,0.670000,7,74,7.245728,73.836667,7.245728,73.836667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.954282,13.742201,69.567939,77.812895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557770,1.421271,0.188091,0.014940,0.500932,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.280298,mpc,0,-126.340000,54.885000,10.913569,-7.190247,10.710000,-7.155000,0.203569,-0.035247,12.045446,2.592058,1.555235,2.592058,12.045446,0.180000,0.730000,14,41,14.208106,40.548207,14.208106,40.548207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.324640,12.043899,68.701899,73.813235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547736,1.419373,0.178932,0.015333,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.290413,mpc,0,-126.340000,54.885000,11.036375,-7.161327,10.830000,-7.115000,0.206375,-0.046327,10.459717,6.312424,1.494245,6.312424,10.459717,0.160000,0.590000,24,24,23.826942,24.242684,23.826942,24.242684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.753740,10.749860,73.320085,76.941646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557358,1.417573,0.175611,0.014446,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.300409,mpc,0,-126.340000,54.885000,11.148048,-7.128351,10.930000,-7.065000,0.218048,-0.063351,8.873987,5.946486,1.189297,5.946486,8.873987,0.190000,0.400000,27,46,26.875505,46.113497,26.875505,46.113497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.684932,9.959790,75.348904,81.532848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557786,1.417534,0.189401,0.014914,0.502741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.310255,mpc,0,-126.340000,54.885000,11.248710,-7.091666,11.020000,-7.025000,0.228710,-0.066666,8.447060,1.799193,1.067318,1.799193,8.447060,0.240000,0.390000,15,85,15.439628,85.370403,15.439628,85.370403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.368084,8.920302,70.942234,73.057420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539902,1.407081,0.155889,0.014946,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.320283,mpc,0,-126.340000,54.885000,11.341804,-7.050095,11.110000,-7.025000,0.231804,-0.025095,8.142112,-0.579401,1.128308,-0.579401,8.142112,0.210000,0.590000,12,96,11.892846,96.092315,11.892846,96.092315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.859136,6.630693,67.480709,74.910532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539983,1.406315,0.165472,0.014295,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.330411,mpc,0,-126.340000,54.885000,11.426282,-7.003888,11.190000,-7.015000,0.236282,0.011112,7.532216,0.762370,1.250287,0.762370,7.532216,0.180000,0.790000,13,74,12.895159,74.343020,12.895159,74.343020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.447893,4.013612,67.722296,75.102467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556704,1.417938,0.204359,0.014879,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.340291,mpc,0,-126.340000,54.885000,11.499584,-6.954822,11.260000,-6.965000,0.239584,0.010178,6.190445,5.336590,0.945339,5.336590,6.190445,0.160000,0.800000,21,38,20.990371,38.283643,20.990371,38.283643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.229684,2.248878,67.778182,72.277568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548333,1.418845,0.177846,0.014520,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.350405,mpc,0,-126.340000,54.885000,11.565456,-6.900618,11.330000,-6.905000,0.235456,0.004382,4.726694,8.203101,0.579401,8.203101,4.726694,0.180000,0.610000,25,33,24.529605,33.275490,24.529605,33.275490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.043669,1.794464,71.718158,75.543147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558658,1.419340,0.175473,0.015155,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.360291,mpc,0,-126.340000,54.885000,11.621061,-6.843848,11.380000,-6.835000,0.241061,-0.008848,4.543725,6.861330,0.213464,6.861330,4.543725,0.210000,0.440000,15,61,15.244932,61.414143,15.244932,61.414143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.965762,1.150195,70.230891,74.826296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539689,1.406885,0.143846,0.015865,0.500143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.370408,mpc,0,-126.340000,54.885000,11.669155,-6.782007,11.430000,-6.785000,0.239155,0.002993,4.238777,2.714037,0.518412,2.714037,4.238777,0.200000,0.480000,9,97,9.446425,97.361266,9.446425,97.361266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.539069,0.396504,63.532186,70.177019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557402,1.417930,0.187742,0.015665,0.504284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.380360,mpc,0,-126.340000,54.885000,11.707984,-6.717591,11.470000,-6.765000,0.237984,0.047409,3.750861,-0.152474,0.518412,-0.152474,3.750861,0.150000,0.700000,11,110,11.058476,109.691989,11.058476,109.691989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.382927,-1.464224,63.207801,73.713536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556356,1.421295,0.228458,0.015427,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.390407,mpc,0,-126.340000,54.885000,11.738875,-6.649084,11.510000,-6.745000,0.228875,0.095916,2.714037,2.836017,1.006328,2.836017,2.714037,0.130000,0.920000,15,73,15.379905,73.215287,15.379905,73.215287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.718623,-4.393614,64.616635,76.701296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557955,1.417021,0.306364,0.014315,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.400289,mpc,0,-126.340000,54.885000,11.761345,-6.578429,11.540000,-6.675000,0.221345,0.096571,1.494245,8.203101,0.457422,8.203101,1.494245,0.130000,0.870000,21,35,20.766811,34.806463,20.766811,34.806463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.474376,-5.782803,68.163952,78.113229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539414,1.406485,0.147790,0.014985,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.410363,mpc,0,-126.340000,54.885000,11.776427,-6.503195,11.550000,-6.585000,0.226427,0.081805,0.396432,10.215758,-0.091484,10.215758,0.396432,0.170000,0.610000,21,41,20.574312,41.423406,20.574312,41.423406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.062212,-6.007535,71.469511,81.613204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558069,1.421606,0.177436,0.015470,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.420408,mpc,0,-126.340000,54.885000,11.783865,-6.425096,11.560000,-6.505000,0.223865,0.079904,0.030495,8.142112,0.213464,8.142112,0.030495,0.190000,0.470000,14,74,14.295321,73.813372,14.295321,73.813372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.406893,-7.186233,66.380352,78.654087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557005,1.418324,0.177241,0.014188,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.430299,mpc,0,-126.340000,54.885000,11.784044,-6.345336,11.570000,-6.445000,0.214044,0.099664,0.335443,3.994819,0.457422,3.994819,0.335443,0.190000,0.560000,3,105,2.987235,105.209434,2.987235,105.209434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.450699,-8.743247,60.129789,74.424890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547663,1.417691,0.200494,0.014745,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.440407,mpc,0,-126.340000,54.885000,11.777192,-6.261047,11.570000,-6.405000,0.207192,0.143953,-0.823360,1.982162,0.579401,1.982162,-0.823360,0.130000,0.790000,13,109,12.684959,108.759115,12.684959,108.759115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.061665,-10.582391,59.841644,77.173493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557827,1.418311,0.266143,0.014165,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.450407,mpc,0,-126.340000,54.885000,11.763713,-6.175034,11.570000,-6.365000,0.193713,0.189966,-1.738204,4.787684,0.213464,4.787684,-1.738204,0.120000,0.950000,16,78,16.495497,77.743466,16.495497,77.743466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.064566,-12.712613,61.810022,77.615646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556051,1.418817,0.256309,0.014753,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.460299,mpc,0,-126.340000,54.885000,11.744122,-6.087548,11.550000,-6.285000,0.194122,0.197452,-2.104141,10.032790,0.335443,10.032790,-2.104141,0.130000,0.900000,16,40,15.528900,40.345605,15.528900,40.345605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.162188,-14.124333,64.839119,80.601071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549308,1.419644,0.176572,0.016871,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.470411,mpc,0,-126.340000,54.885000,11.717979,-5.995796,11.530000,-6.165000,0.187979,0.169204,-2.470079,12.167426,-0.701380,12.167426,-2.470079,0.150000,0.660000,12,42,11.992088,42.005758,11.992088,42.005758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.619240,-14.575781,67.081509,83.589086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555963,1.418647,0.177903,0.014430,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.480286,mpc,0,-126.340000,54.885000,11.686788,-5.904076,11.520000,-6.065000,0.166788,0.160924,-2.775027,9.788831,-0.457422,9.788831,-2.775027,0.150000,0.510000,8,76,7.704842,76.099305,7.704842,76.099305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.305812,-15.501699,63.145365,81.444699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540626,1.406603,0.140545,0.013895,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.490292,mpc,0,-126.340000,54.885000,11.649808,-5.809180,11.490000,-5.975000,0.159808,0.165820,-2.470079,5.702528,-0.091484,5.702528,-2.470079,0.130000,0.580000,1,107,1.191388,106.750941,1.191388,106.750941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.342248,-16.951019,57.019583,76.886746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539522,1.406936,0.167400,0.015749,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.500410,mpc,0,-126.340000,54.885000,11.607233,-5.711352,11.470000,-5.915000,0.137233,0.203648,-2.470079,4.360757,0.579401,4.360757,-2.470079,0.090000,0.810000,-1,103,-0.803494,103.135574,-0.803494,103.135574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.818042,-18.935059,56.853176,78.776025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556796,1.418454,0.251542,0.015067,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.510407,mpc,0,-126.340000,54.885000,11.560392,-5.613025,11.460000,-5.845000,0.100392,0.231975,-2.531068,7.959143,0.274453,7.959143,-2.531068,0.070000,0.940000,-4,65,-3.669888,65.411347,-3.669888,65.411347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.723985,-20.625673,58.883844,79.667296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558861,1.417716,0.213695,0.014808,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.520410,mpc,0,-126.340000,54.885000,11.509103,-5.513132,11.430000,-5.745000,0.079103,0.231868,-3.201954,11.862478,-0.274453,11.862478,-3.201954,0.060000,0.820000,0,44,-0.243901,43.610278,-0.243901,43.610278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.280313,-20.608414,62.032403,80.752333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556699,1.417211,0.174905,0.014725,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.530411,mpc,0,-126.340000,54.885000,11.453740,-5.411910,11.400000,-5.625000,0.053740,0.213090,-3.872840,12.899301,-0.518412,12.899301,-3.872840,0.050000,0.610000,3,52,2.722029,52.453891,2.722029,52.453891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.063451,-20.386313,60.838749,79.240656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555435,1.416907,0.161136,0.014313,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.540289,mpc,0,-126.340000,54.885000,11.395364,-5.310747,11.360000,-5.505000,0.035364,0.194253,-4.299767,10.276748,-0.579401,10.276748,-4.299767,0.040000,0.520000,3,82,3.049125,81.661064,3.049125,81.661064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.403721,-20.619789,55.542114,75.127205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539794,1.406423,0.137041,0.013978,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.550411,mpc,0,-126.340000,54.885000,11.332075,-5.206022,11.330000,-5.415000,0.002075,0.208978,-4.116798,7.349247,-0.213464,7.349247,-4.116798,0.040000,0.640000,-5,98,-5.030946,98.123299,-5.030946,98.123299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.579514,-21.557296,49.948294,71.245389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556939,1.417138,0.202617,0.015657,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.560412,mpc,0,-126.340000,54.885000,11.266424,-5.101645,11.290000,-5.325000,-0.023576,0.223355,-4.360757,7.227268,0.640391,7.227268,-4.360757,0.020000,0.800000,-5,87,-5.428008,87.235431,-5.428008,87.235431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.746450,-22.510120,48.718344,71.753285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559330,1.417709,0.201192,0.016282,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.570405,mpc,0,-126.340000,54.885000,11.198049,-4.996596,11.250000,-5.225000,-0.051951,0.228404,-5.153621,10.459717,0.213464,10.459717,-5.153621,0.020000,0.850000,-2,57,-1.828738,56.616864,-1.828738,56.616864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.703145,-22.978625,49.217530,70.697406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557009,1.416912,0.188846,0.015039,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.580409,mpc,0,-126.340000,54.885000,11.127143,-4.890826,11.210000,-5.105000,-0.082857,0.214174,-5.214611,12.899301,-0.701380,12.899301,-5.214611,-0.020000,0.710000,1,47,1.017317,46.863620,1.017317,46.863620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.325217,-22.232896,51.254687,70.763849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557814,1.417868,0.174372,0.014506,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.590320,mpc,0,-126.340000,54.885000,11.054775,-4.785570,11.160000,-4.975000,-0.105225,0.189430,-5.641538,12.838311,-0.701380,12.838311,-5.641538,0.020000,0.590000,-3,56,-3.175550,55.711567,-3.175550,55.711567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.229519,-21.840772,49.095175,69.618791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557281,1.416090,0.173387,0.014706,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.600416,mpc,0,-126.340000,54.885000,10.979206,-4.678023,11.110000,-4.865000,-0.130794,0.186977,-5.153621,9.727842,-0.213464,9.727842,-5.153621,0.010000,0.520000,-10,88,-10.426171,87.819154,-10.426171,87.819154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.025506,-21.299695,47.533313,70.077875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557967,1.417562,0.189449,0.015297,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.610407,mpc,0,-126.340000,54.885000,10.902868,-4.571376,11.070000,-4.775000,-0.167132,0.203624,-5.092632,7.837164,0.518412,7.837164,-5.092632,0.000000,0.640000,-15,96,-14.862070,95.521342,-14.862070,95.521342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.561334,-21.763793,44.682503,69.694815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557476,1.416281,0.198768,0.014671,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.620413,mpc,0,-126.340000,54.885000,10.825160,-4.464487,11.020000,-4.685000,-0.194840,0.220513,-5.885497,8.752008,0.152474,8.752008,-5.885497,-0.040000,0.840000,-6,72,-6.055793,71.729241,-6.055793,71.729241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.326196,-22.139684,45.118192,69.982918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556652,1.415394,0.202709,0.014532,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.630256,mpc,0,-126.340000,54.885000,10.747768,-4.359378,10.980000,-4.575000,-0.232232,0.215622,-6.068465,11.801488,-0.274453,11.801488,-6.068465,-0.050000,0.790000,-5,49,-5.073582,49.469255,-5.073582,49.469255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.865092,-21.507430,47.723188,69.455713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538660,1.406104,0.140865,0.013983,0.500152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.640282,mpc,0,-126.340000,54.885000,10.668242,-4.252478,10.920000,-4.455000,-0.251758,0.202522,-7.044299,12.655342,-0.823360,12.655342,-7.044299,-0.050000,0.600000,2,57,2.419483,57.364709,2.419483,57.364709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.061748,-20.305739,50.028427,70.815423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539525,1.408562,0.187059,0.026997,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.650261,mpc,0,-126.340000,54.885000,10.588637,-4.146332,10.850000,-4.345000,-0.261363,0.198668,-7.715185,11.008623,-0.396432,11.008623,-7.715185,-0.040000,0.540000,6,76,6.337115,76.123616,6.337115,76.123616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.169043,-19.927958,45.975334,67.623775,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562773,1.571572,0.194726,0.016128,0.542298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.660285,mpc,0,-126.340000,54.885000,10.508477,-4.040078,10.790000,-4.245000,-0.281523,0.204922,-7.044299,9.239925,-0.152474,9.239925,-7.044299,0.000000,0.710000,-7,76,-6.729307,75.996968,-6.729307,75.996968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.676536,-20.511680,43.926263,65.434873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544883,1.537853,0.195166,0.017870,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.670678,mpc,0,-126.340000,54.885000,10.425415,-3.930411,10.710000,-4.135000,-0.284585,0.204589,-7.288257,8.508050,-0.213464,8.508050,-7.288257,0.000000,0.700000,-5,82,-5.196066,82.415660,-5.196066,82.415660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.341611,-20.323198,49.174077,68.954399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576020,1.449260,0.209748,0.016967,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.680258,mpc,0,-126.340000,54.885000,10.349101,-3.829852,10.650000,-4.035000,-0.300899,0.205148,-7.959143,9.910810,0.213464,9.910810,-7.959143,-0.030000,0.700000,4,71,4.347818,70.954969,4.347818,70.954969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.596485,-20.430337,45.897963,65.588769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549621,2.591120,0.266756,0.036682,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.690261,mpc,0,-126.340000,54.885000,10.269874,-3.725467,10.580000,-3.935000,-0.310126,0.209533,-7.593205,11.618519,-0.457422,11.618519,-7.593205,-0.010000,0.720000,0,54,-0.230325,54.284575,-0.230325,54.284575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.573496,-20.369164,46.743525,62.860333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555562,1.485936,0.197140,0.019709,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.700257,mpc,0,-126.340000,54.885000,10.191370,-3.621869,10.510000,-3.825000,-0.318630,0.203131,-7.837164,12.838311,-0.762370,12.838311,-7.837164,0.010000,0.590000,0,54,0.019766,54.141900,0.019766,54.141900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.342340,-19.978049,51.566447,66.113957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600089,1.729196,0.220931,0.032787,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.710257,mpc,0,-126.340000,54.885000,10.113689,-3.519019,10.430000,-3.695000,-0.316311,0.175981,-7.898153,10.337738,-0.335443,10.337738,-7.898153,0.010000,0.560000,1,74,1.237422,74.113861,1.237422,74.113861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.881354,-19.446973,50.223382,64.629942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549474,1.443878,0.191589,0.016338,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.720263,mpc,0,-126.340000,54.885000,10.036977,-3.416951,10.360000,-3.605000,-0.323023,0.188049,-7.898153,8.325081,0.152474,8.325081,-7.898153,0.010000,0.660000,1,83,1.118091,82.899586,1.118091,82.899586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.548215,-19.704192,47.638669,63.174891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551858,1.554725,0.194355,0.014340,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.730255,mpc,0,-126.340000,54.885000,9.961535,-3.315917,10.290000,-3.515000,-0.328465,0.199083,-7.776174,7.715185,-0.030495,7.715185,-7.776174,0.020000,0.690000,-1,86,-0.615583,85.899082,-0.615583,85.899082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.104612,-19.897200,48.544352,62.875840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539857,1.442786,0.152662,0.014233,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.740286,mpc,0,-126.340000,54.885000,9.887110,-3.215436,10.220000,-3.415000,-0.332890,0.199564,-7.166278,8.508050,-0.335443,8.508050,-7.166278,0.020000,0.770000,-5,71,-4.812158,71.458394,-4.812158,71.458394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.399141,-20.161063,48.861760,62.903407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539798,1.418858,0.161244,0.014254,0.500144,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.750407,mpc,0,-126.340000,54.885000,9.813484,-3.115068,10.150000,-3.315000,-0.336516,0.199932,-7.349247,10.703675,-0.335443,10.703675,-7.349247,0.010000,0.740000,0,55,-0.150461,54.817738,-0.150461,54.817738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.329210,-19.729006,51.278262,63.659261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558909,1.420200,0.181203,0.015751,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.760291,mpc,0,-126.340000,54.885000,9.743098,-3.018051,10.080000,-3.205000,-0.336902,0.186949,-7.227268,11.191592,0.091484,11.191592,-7.227268,0.010000,0.640000,1,57,0.969770,57.129554,0.969770,57.129554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.303412,-18.786339,51.776081,62.359661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539284,1.407747,0.146905,0.015524,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.770410,mpc,0,-126.340000,54.885000,9.672686,-2.919778,10.010000,-3.105000,-0.337314,0.185222,-7.593205,8.812998,0.091484,8.812998,-7.593205,0.020000,0.560000,4,83,3.873635,83.167248,3.873635,83.167248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.578137,-17.984889,50.597309,61.525971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557398,1.415712,0.175932,0.013597,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.780405,mpc,0,-126.340000,54.885000,9.604859,-2.823780,9.940000,-3.015000,-0.335141,0.191220,-6.983309,6.983309,-0.152474,6.983309,-6.983309,0.020000,0.660000,0,90,-0.230876,90.087725,-0.230876,90.087725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.216919,-18.399539,48.225167,61.005062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557689,1.414094,0.187872,0.014360,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.790408,mpc,0,-126.340000,54.885000,9.538749,-2.728774,9.880000,-2.945000,-0.341251,0.216226,-6.922320,6.251434,-0.396432,6.251434,-6.922320,0.020000,0.780000,0,87,-0.420869,87.063594,-0.420869,87.063594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.038228,-18.554718,50.262810,62.752242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558260,1.444557,0.202438,0.019124,0.500997,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.800286,mpc,0,-126.340000,54.885000,9.475249,-2.636006,9.830000,-2.865000,-0.354751,0.228994,-6.129455,7.715185,-0.396432,7.715185,-6.129455,0.020000,0.820000,-7,72,-6.513335,71.660855,-6.513335,71.660855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.078000,-18.362582,50.379836,62.029327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539517,1.401483,0.156806,0.014718,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.810300,mpc,0,-126.340000,54.885000,9.412718,-2.543019,9.770000,-2.785000,-0.357282,0.241981,-6.312424,8.812998,0.030495,8.812998,-6.312424,0.040000,0.770000,-6,67,-6.028532,67.022237,-6.028532,67.022237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.236637,-17.420479,52.839561,62.826659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550603,1.414488,0.174283,0.015637,0.500155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.820405,mpc,0,-126.340000,54.885000,9.351517,-2.450257,9.710000,-2.685000,-0.358483,0.234743,-6.007476,8.934977,-0.030495,8.934977,-6.007476,-0.010000,0.690000,0,72,-0.471030,71.804075,-0.471030,71.804075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.942867,-16.522569,50.711579,61.786302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557640,1.412404,0.174432,0.014819,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.830359,mpc,0,-126.340000,54.885000,9.293102,-2.359913,9.660000,-2.605000,-0.366898,0.245087,-6.129455,7.471226,-0.213464,7.471226,-6.129455,0.010000,0.690000,-1,84,-1.421202,84.397852,-1.421202,84.397852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.416185,-16.049977,48.654825,59.571464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558740,1.411766,0.187768,0.014561,0.501726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.840358,mpc,0,-126.340000,54.885000,9.236280,-2.270162,9.610000,-2.525000,-0.373720,0.254838,-5.519559,5.336590,-0.457422,5.336590,-5.519559,0.030000,0.750000,-9,97,-9.329481,97.275990,-9.329481,97.275990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.276683,-15.924981,48.586064,60.417522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557810,1.410116,0.198843,0.014122,0.502186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.850410,mpc,0,-126.340000,54.885000,9.181017,-2.180921,9.560000,-2.465000,-0.378983,0.284079,-5.763517,5.397580,-0.091484,5.397580,-5.763517,0.020000,0.830000,-6,92,-5.607928,92.446831,-5.607928,92.446831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.140524,-15.889157,49.166310,63.183558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559444,1.411700,0.200789,0.014407,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.860411,mpc,0,-126.340000,54.885000,9.127841,-2.093061,9.510000,-2.405000,-0.382159,0.311939,-6.068465,7.410237,0.274453,7.410237,-6.068465,0.000000,0.860000,1,75,1.457355,75.235698,1.457355,75.235698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.287446,-15.617384,49.194767,61.608008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557382,1.411103,0.190005,0.016655,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.870405,mpc,0,-126.340000,54.885000,9.076466,-2.006158,9.460000,-2.325000,-0.383534,0.318842,-5.702528,8.386070,0.030495,8.386070,-5.702528,0.000000,0.810000,0,71,0.230911,71.131133,0.230911,71.131133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.991423,-14.765498,51.164229,60.502689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558613,1.411740,0.189867,0.014456,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.880409,mpc,0,-126.340000,54.885000,9.026737,-1.920000,9.400000,-2.235000,-0.373263,0.315000,-5.946486,7.654195,-0.213464,7.654195,-5.946486,-0.040000,0.730000,9,84,9.454378,83.645303,9.454378,83.645303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.343649,-13.776034,51.005993,60.904834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558340,1.469048,0.244447,0.024200,0.500538,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.890291,mpc,0,-126.340000,54.885000,8.979215,-1.835654,9.350000,-2.165000,-0.370785,0.329346,-5.580549,6.129455,-0.457422,6.129455,-5.580549,-0.010000,0.720000,4,99,3.678764,98.717243,3.678764,98.717243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.876833,-13.556762,47.368225,57.678084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555184,1.722510,0.254548,0.031509,0.503532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.900261,mpc,0,-126.340000,54.885000,8.932810,-1.751274,9.300000,-2.105000,-0.367190,0.353726,-4.787684,5.641538,-0.457422,5.641538,-4.787684,0.060000,0.840000,-12,94,-11.751407,94.457754,-11.751407,94.457754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.466865,-13.974124,47.896006,60.986120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553925,1.761415,0.323455,0.053577,0.501207,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.910265,mpc,0,-126.340000,54.885000,8.887707,-1.667250,9.260000,-2.035000,-0.372293,0.367750,-4.421746,6.434403,-0.152474,6.434403,-4.421746,0.050000,0.890000,-14,84,-13.996570,84.362476,-13.996570,84.362476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.522451,-13.331070,50.142329,63.644415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569475,1.706132,0.262361,0.031955,0.500700,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.920288,mpc,0,-126.340000,54.885000,8.843881,-1.583635,9.220000,-1.955000,-0.376119,0.371365,-4.726694,7.532216,0.030495,7.532216,-4.726694,-0.030000,0.830000,0,81,-0.289812,80.808269,-0.289812,80.808269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.280925,-12.099638,49.395565,62.456393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553890,1.668154,0.263845,0.032927,0.501030,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.930264,mpc,0,-126.340000,54.885000,8.801522,-1.500920,9.180000,-1.865000,-0.378478,0.364080,-4.543725,8.386070,-0.091484,8.386070,-4.543725,-0.030000,0.820000,0,74,-0.415716,73.894939,-0.415716,73.894939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.857887,-11.782587,47.499346,60.581039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563577,1.532630,0.264922,0.025748,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.940296,mpc,0,-126.340000,54.885000,8.760067,-1.418148,9.140000,-1.785000,-0.379933,0.366852,-4.238777,7.776174,0.091484,7.776174,-4.238777,0.010000,0.770000,-8,83,-8.038081,83.423317,-8.038081,83.423317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.098040,-10.960995,49.204487,61.336680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585579,1.652717,0.248939,0.034804,0.500712,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.950266,mpc,0,-126.340000,54.885000,8.719893,-1.336225,9.100000,-1.715000,-0.380107,0.378775,-3.994819,6.373413,-0.396432,6.373413,-3.994819,-0.010000,0.760000,-8,98,-8.174735,97.678691,-8.174735,97.678691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.191936,-10.210962,48.674573,63.438609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588623,1.470525,0.221813,0.035137,0.500592,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.960295,mpc,0,-126.340000,54.885000,8.680380,-1.254055,9.070000,-1.645000,-0.389620,0.390945,-3.689871,5.641538,0.213464,5.641538,-3.689871,-0.030000,0.830000,-9,99,-9.325439,99.456121,-9.325439,99.456121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.776852,-10.026148,47.190519,64.308463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583597,1.540888,0.234131,0.030387,0.500768,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.970314,mpc,0,-126.340000,54.885000,8.641676,-1.172119,9.040000,-1.575000,-0.398324,0.402881,-4.299767,6.739351,0.030495,6.739351,-4.299767,-0.050000,0.960000,-2,80,-2.179836,80.309603,-2.179836,80.309603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.285141,-10.016910,48.014363,65.380420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586900,1.579890,0.226395,0.032199,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.980259,mpc,0,-126.340000,54.885000,8.603884,-1.090836,9.000000,-1.495000,-0.396116,0.404164,-4.238777,8.752008,-0.274453,8.752008,-4.238777,-0.040000,0.830000,-3,75,-2.574642,75.363802,-2.574642,75.363802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.265770,-9.099357,51.013841,65.508551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557424,1.574632,0.219228,0.016475,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.990255,mpc,0,-126.340000,54.885000,8.566395,-1.009104,8.960000,-1.405000,-0.393605,0.395896,-4.116798,9.361904,-0.213464,9.361904,-4.116798,-0.090000,0.790000,3,74,3.093829,73.646459,3.093829,73.646459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.841690,-8.481459,49.496771,65.238962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540529,1.404665,0.165742,0.011009,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial5_proposed.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,proposed,0,-126.340000,54.885000,0.000000,0.000000,0.090000,-0.505000,-0.090000,0.505000,7.898153,-30.586285,-1.189297,-30.586285,7.898153,0.000000,-0.070000,45,103,62.003847,102.942608,62.003847,102.942608,-17.003847,0.000000,0.000000,64.000000,0.000000,0.000000,-68.124223,56.920209,142.788441,178.710378,0.000000,0.000000,0.000000,0.000000,8.720544,11.581030,5.568697,1.493028,0.461388,0.019720,0.509630,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010058,proposed,0,-126.340000,54.885000,0.000046,0.000095,0.170000,-0.905000,-0.169954,0.905095,7.349247,-43.821029,-0.457422,-43.821029,7.349247,0.040000,0.280000,62,103,62.140122,102.966566,62.140122,102.966566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.603573,65.489027,140.354959,178.260030,0.000000,0.000000,0.000000,0.000000,8.464258,11.612796,5.846051,1.654985,0.324748,0.033479,0.503453,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008372,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020066,proposed,0,-126.340000,54.885000,0.000206,0.000388,0.240000,-1.355000,-0.239794,1.355388,7.593205,-47.541395,-0.274453,-47.541395,7.593205,0.300000,0.700000,62,103,62.251819,102.785356,62.251819,102.785356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.285622,76.098924,138.360368,181.666238,0.000000,0.000000,0.000000,0.000000,8.176705,11.799775,5.567272,1.622945,0.576461,0.026792,0.503986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030062,proposed,0,-126.340000,54.885000,0.000510,0.000894,0.360000,-1.885000,-0.359490,1.885894,11.496540,-43.333112,-0.396432,-43.333112,11.496540,0.490000,0.900000,17,103,-9.785908,102.605705,-9.785908,102.605705,27.037727,0.000000,0.000000,64.000000,0.000000,0.000000,-62.094813,85.295926,138.867201,185.043139,0.000000,0.000000,0.000000,0.000000,8.104499,12.030162,7.874270,3.003945,0.547993,0.048035,0.501004,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.011987,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.042109,proposed,0,-126.340000,54.885000,0.001112,0.001809,0.490000,-2.295000,-0.488888,2.296809,15.948781,-37.478111,-0.945339,-37.478111,15.948781,0.480000,0.960000,-28,102,-62.029271,102.303626,-62.029271,102.303626,34.281090,0.000000,0.000000,64.000000,0.000000,0.000000,-53.673737,90.475528,142.334454,190.721322,0.000000,0.000000,0.000000,0.000000,8.716430,12.397747,6.107645,1.622920,0.361850,0.038032,0.501158,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.052217,proposed,0,-126.340000,54.885000,0.001852,0.002850,0.660000,-2.615000,-0.658148,2.617850,17.656490,-30.037379,-0.030495,-30.037379,17.656490,0.180000,0.970000,-62,102,-61.885437,102.188636,-61.885437,102.188636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.312558,93.976892,144.902913,192.882783,0.000000,0.000000,0.000000,0.000000,8.694697,12.539928,5.846394,1.725764,0.452476,0.032100,0.502923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008570,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.062171,proposed,0,-126.340000,54.885000,0.002820,0.004133,0.830000,-2.865000,-0.827180,2.869133,16.558677,-23.389512,0.640391,-23.389512,16.558677,0.010000,0.990000,-62,102,-61.764762,102.166583,-61.764762,102.166583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.162341,96.654587,147.057829,193.297305,0.000000,0.000000,0.000000,0.000000,8.816944,12.544734,5.600139,1.625583,0.549714,0.031815,0.500522,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008316,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.072146,proposed,0,-126.340000,54.885000,0.004056,0.005687,1.000000,-3.045000,-0.995944,3.050687,14.972947,-14.546020,0.518412,-14.546020,14.972947,-0.230000,0.990000,-61,102,-61.300643,101.819983,-61.300643,101.819983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.841711,97.836354,155.345667,199.812348,0.000000,0.000000,0.000000,0.000000,9.718147,12.803890,5.581048,1.561080,0.563924,0.022285,0.500569,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008238,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.082172,proposed,0,-126.340000,54.885000,0.005591,0.007531,1.120000,-3.125000,-1.114409,3.132531,9.849821,-6.068465,0.213464,-6.068465,9.849821,-0.440000,0.990000,-61,102,-61.212051,101.883391,-61.212051,101.883391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.985115,95.319725,156.927669,198.620468,0.000000,0.000000,0.000000,0.000000,10.196869,12.589899,5.596025,1.458931,0.445590,0.036619,0.500712,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.092168,proposed,0,-126.340000,54.885000,0.007439,0.009660,1.190000,-3.125000,-1.182561,3.134660,3.140965,2.714037,-0.152474,2.714037,3.140965,-0.530000,0.970000,-55,102,-55.267838,102.074610,-55.267838,102.074610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.314028,88.411790,156.442251,195.026122,0.000000,0.000000,0.000000,0.000000,10.600932,12.217861,5.555232,1.466902,0.525675,0.021895,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.102204,proposed,0,-126.340000,54.885000,0.009635,0.012098,1.180000,-3.025000,-1.170365,3.037098,-3.384923,11.252582,0.091484,11.252582,-3.384923,-0.540000,0.980000,-10,103,3.782004,102.512126,3.782004,102.512126,-14.049842,0.000000,0.000000,64.000000,0.000000,0.000000,-28.656908,76.533016,152.515749,186.802144,0.000000,0.000000,0.000000,0.000000,10.826695,11.547127,5.584561,1.523907,0.432194,0.028678,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.112172,proposed,0,-126.340000,54.885000,0.012175,0.014827,1.110000,-2.855000,-1.097825,2.869827,-9.849821,18.815292,0.091484,18.815292,-9.849821,-0.380000,0.980000,35,103,49.210510,102.767964,49.210510,102.767964,-14.478348,0.000000,0.000000,64.000000,0.000000,0.000000,-26.580179,60.082652,145.915298,181.993167,0.000000,0.000000,0.000000,0.000000,10.796975,11.383047,5.557186,1.450816,0.372861,0.029141,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.122168,proposed,0,-126.340000,54.885000,0.015100,0.017877,1.000000,-2.625000,-0.984900,2.642877,-13.448207,25.219201,0.335443,25.219201,-13.448207,-0.080000,0.990000,54,70,54.387345,70.252892,54.387345,70.252892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.725289,41.150369,136.509986,182.697024,0.000000,0.000000,0.000000,0.000000,10.425197,11.433388,5.554518,1.490088,0.374598,0.026001,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.132186,proposed,0,-126.340000,54.885000,0.018426,0.021254,0.880000,-2.335000,-0.861574,2.356254,-13.204249,29.610452,0.640391,29.610452,-13.204249,0.040000,0.820000,47,30,46.900617,30.155890,46.900617,30.155890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.721091,22.200876,130.964579,189.492860,0.000000,0.000000,0.000000,0.000000,10.013234,11.769732,5.592973,1.528128,0.307401,0.025090,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.142201,proposed,0,-126.340000,54.885000,0.022162,0.024957,0.760000,-2.035000,-0.737838,2.059957,-11.313571,29.854410,0.274453,29.854410,-11.313571,0.210000,0.560000,14,30,13.912777,29.874301,13.912777,29.874301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.837661,4.522062,147.713621,201.336425,0.000000,0.000000,0.000000,0.000000,9.504986,12.295695,5.552824,1.419173,0.239538,0.018881,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.152168,proposed,0,-126.340000,54.885000,0.026298,0.028969,0.670000,-1.775000,-0.643702,1.803969,-8.142112,23.816440,-0.091484,23.816440,-8.142112,0.240000,0.390000,-18,75,-18.417001,77.054987,-18.417001,77.054987,0.000000,-2.180686,0.000000,64.000000,0.000000,0.000000,19.949907,-10.226742,157.257524,204.826640,0.000000,0.000000,0.000000,0.000000,9.163162,12.282840,5.553859,1.521383,0.216133,0.021017,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.162171,proposed,0,-126.340000,54.885000,0.030879,0.033326,0.620000,-1.575000,-0.589121,1.608326,-4.177788,16.009771,0.030495,16.009771,-4.177788,0.100000,0.520000,-39,101,-38.787949,101.469207,-38.787949,101.469207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.915143,-21.348034,160.132692,206.405880,0.000000,0.000000,0.000000,0.000000,9.619281,12.155188,5.559281,1.433474,0.232128,0.017514,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.172198,proposed,0,-126.340000,54.885000,0.035910,0.038029,0.600000,-1.445000,-0.564090,1.483029,-2.409089,11.313571,0.457422,11.313571,-2.409089,0.020000,0.710000,-48,101,-47.552662,100.897100,-47.552662,100.897100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.522495,-27.853671,171.370927,217.159780,0.000000,0.000000,0.000000,0.000000,10.391344,12.684282,5.554817,1.563873,0.492488,0.022305,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.182169,proposed,0,-126.340000,54.885000,0.041354,0.043038,0.580000,-1.325000,-0.538646,1.368038,-1.982162,10.581696,0.396432,10.581696,-1.982162,-0.120000,0.880000,-34,100,-33.758747,100.448619,-33.758747,100.448619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.665991,-30.787865,178.276767,225.589862,0.000000,0.000000,0.000000,0.000000,10.695582,13.239941,5.553977,1.611008,0.328432,0.022433,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.192174,proposed,0,-126.340000,54.885000,0.047260,0.048399,0.560000,-1.195000,-0.512740,1.243399,-3.140965,12.350394,0.762370,12.350394,-3.140965,-0.250000,0.890000,-3,86,-3.160342,86.133222,-3.160342,86.133222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.937507,-33.321533,173.206764,226.701704,0.000000,0.000000,0.000000,0.000000,10.065690,13.453821,5.558577,1.447292,0.330188,0.018919,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.202169,proposed,0,-126.340000,54.885000,0.053602,0.054088,0.520000,-1.055000,-0.466398,1.109088,-5.031642,16.070760,0.091484,16.070760,-5.031642,-0.190000,0.890000,14,45,13.962138,44.508354,13.962138,44.508354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.611962,-36.587630,158.051085,213.601928,0.000000,0.000000,0.000000,0.000000,10.054250,12.888522,5.545611,1.424406,0.214332,0.015102,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.212166,proposed,0,-126.340000,54.885000,0.060386,0.060109,0.480000,-0.885000,-0.419614,0.945109,-5.153621,16.741646,0.213464,16.741646,-5.153621,-0.060000,0.690000,5,41,4.616837,41.211877,4.616837,41.211877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.026349,-38.805406,155.413843,206.431741,0.000000,0.000000,0.000000,0.000000,9.786583,12.587579,5.544004,1.553933,0.200489,0.016689,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.222170,proposed,0,-126.340000,54.885000,0.067611,0.066465,0.440000,-0.725000,-0.372389,0.791465,-5.153621,16.741646,0.335443,14.302062,-4.787684,-0.010000,0.470000,1,49,1.006455,48.785004,1.006455,48.785004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.456268,-42.314575,159.239961,207.496430,0.000000,0.000000,0.000000,0.000000,9.184528,12.512481,5.552960,1.511741,0.207528,0.021159,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.232170,proposed,0,-126.340000,54.885000,0.075258,0.073145,0.400000,-0.615000,-0.324742,0.688145,-3.933829,7.715185,0.762370,7.715185,-3.933829,0.000000,0.430000,-11,94,-11.310999,101.061181,-11.310999,101.061181,0.000000,-7.276177,0.000000,64.000000,0.000000,0.000000,57.147956,-41.727436,173.255495,214.075540,0.000000,0.000000,0.000000,0.000000,10.277497,12.751150,5.553293,1.630729,0.277154,0.032875,0.501837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.242170,proposed,0,-126.340000,54.885000,0.083321,0.080147,0.380000,-0.565000,-0.296679,0.645147,-2.348100,2.409089,-0.030495,2.409089,-2.348100,-0.020000,0.630000,-24,101,-23.632088,101.174197,-23.632088,101.174197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.992594,-36.637133,178.240314,211.951181,0.000000,0.000000,0.000000,0.000000,10.936343,12.366303,5.560635,1.707979,0.298712,0.026486,0.500806,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.252171,proposed,0,-126.340000,54.885000,0.091789,0.087469,0.370000,-0.545000,-0.278211,0.632469,-0.884349,1.616224,0.396432,1.616224,-0.884349,-0.060000,0.820000,-31,101,-31.130868,101.244976,-31.130868,101.244976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.348693,-26.815911,182.310595,210.620750,0.000000,0.000000,0.000000,0.000000,11.369151,13.041215,5.555278,1.480483,0.277295,0.024128,0.504686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.262173,proposed,0,-126.340000,54.885000,0.100643,0.095106,0.370000,-0.505000,-0.269357,0.600106,-0.518412,3.140965,-0.396432,3.140965,-0.518412,-0.140000,1.020000,-22,83,-22.098547,82.564456,-22.098547,82.564456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.816072,-16.767195,175.096485,205.095253,0.000000,0.000000,0.000000,0.000000,10.971178,13.004522,5.614494,1.551854,0.374428,0.047340,0.502199,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.272172,proposed,0,-126.340000,54.885000,0.109863,0.103047,0.360000,-0.465000,-0.250137,0.568047,-2.592058,5.641538,0.335443,5.641538,-2.592058,-0.190000,0.880000,9,68,8.766225,68.091568,8.766225,68.091568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.471458,-8.732138,171.385305,208.331307,0.000000,0.000000,0.000000,0.000000,10.528986,13.134598,5.570693,1.490849,0.248971,0.027653,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.282174,proposed,0,-126.340000,54.885000,0.119434,0.111294,0.340000,-0.395000,-0.220566,0.506294,-2.775027,7.532216,0.457422,7.532216,-2.775027,-0.110000,0.780000,10,54,10.031856,53.794868,10.031856,53.794868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.242000,-4.131969,161.731671,203.352082,0.000000,0.000000,0.000000,0.000000,9.744574,12.655427,5.552470,1.431272,0.192666,0.013315,0.500502,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.292246,proposed,0,-126.340000,54.885000,0.129402,0.119898,0.330000,-0.305000,-0.200598,0.424898,-1.738204,6.617372,-0.457422,6.617372,-1.738204,-0.040000,0.640000,-3,65,-3.072257,64.806842,-3.072257,64.806842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.129904,-1.084863,163.147861,205.058321,0.000000,0.000000,0.000000,0.000000,9.782598,12.669767,5.557373,1.413384,0.154064,0.012354,0.500248,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.302193,proposed,0,-126.340000,54.885000,0.139545,0.128684,0.320000,-0.255000,-0.180455,0.383684,-0.945339,3.689871,0.335443,3.689871,-0.945339,-0.020000,0.620000,-12,87,-11.546390,86.693081,-11.546390,86.693081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.813834,0.753007,162.260132,201.989360,0.000000,0.000000,0.000000,0.000000,9.768715,12.514985,5.593698,1.406311,0.155634,0.014645,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.312243,proposed,0,-126.340000,54.885000,0.150069,0.137845,0.320000,-0.235000,-0.169931,0.372845,-0.213464,0.762370,0.335443,0.762370,-0.213464,-0.040000,0.700000,-16,102,-15.622935,102.077432,-15.622935,102.077432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.896093,3.579119,157.080559,194.968109,0.000000,0.000000,0.000000,0.000000,9.524380,12.284335,5.558556,1.401231,0.213539,0.012662,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.322321,proposed,0,-126.340000,54.885000,0.160871,0.147312,0.330000,-0.225000,-0.169129,0.372312,0.701380,0.640391,0.518412,0.640391,0.701380,-0.060000,0.840000,-21,90,-20.831936,89.536889,-20.831936,89.536889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.182398,6.948198,150.146289,187.982254,0.000000,0.000000,0.000000,0.000000,9.070240,11.989217,5.557574,1.409209,0.301712,0.013003,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.332251,proposed,0,-126.340000,54.885000,0.171728,0.156905,0.340000,-0.185000,-0.168272,0.341905,0.518412,3.079975,-0.335443,3.079975,0.518412,-0.120000,0.860000,-11,63,-10.520020,63.417874,-10.520020,63.417874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.532581,9.608980,141.137793,181.522926,0.000000,0.000000,0.000000,0.000000,8.781163,11.416515,5.560233,1.407497,0.199041,0.014674,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.342324,proposed,0,-126.340000,54.885000,0.182926,0.166902,0.350000,-0.145000,-0.167074,0.311902,-0.030495,4.848673,0.091484,4.848673,-0.030495,-0.120000,0.760000,-3,54,-3.418039,54.474707,-3.418039,54.474707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.977893,10.034144,130.519444,173.260949,0.000000,0.000000,0.000000,0.000000,8.743942,10.628826,5.559478,1.409270,0.169980,0.014288,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.352318,proposed,0,-126.340000,54.885000,0.194188,0.177075,0.350000,-0.105000,-0.155812,0.282075,0.152474,4.177788,-0.274453,4.177788,0.152474,-0.090000,0.630000,-7,70,-6.890971,70.168611,-6.890971,70.168611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.002014,7.986143,120.694353,161.647236,0.000000,0.000000,0.000000,0.000000,8.401231,10.140563,5.558196,1.410444,0.171822,0.014437,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.362270,proposed,0,-126.340000,54.885000,0.205518,0.187451,0.350000,-0.075000,-0.144482,0.262451,-0.396432,1.555235,-0.518412,1.555235,-0.396432,-0.070000,0.630000,-5,92,-5.390481,92.452405,-5.390481,92.452405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.168335,4.730815,110.415180,150.392788,0.000000,0.000000,0.000000,0.000000,7.617873,9.336434,5.559205,1.419052,0.183973,0.013967,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.372320,proposed,0,-126.340000,54.885000,0.217041,0.198171,0.360000,-0.065000,-0.142959,0.263171,-0.396432,-0.701380,0.152474,-0.701380,-0.396432,-0.060000,0.750000,-8,102,-7.941315,102.387461,-7.941315,102.387461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.144499,1.899104,104.255047,141.091921,0.000000,0.000000,0.000000,0.000000,6.965235,8.673929,5.576766,1.531779,0.279477,0.034929,0.500624,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.382169,proposed,0,-126.340000,54.885000,0.228379,0.208906,0.360000,-0.055000,-0.131621,0.263906,-0.701380,-1.006328,0.579401,-1.006328,-0.701380,-0.060000,0.880000,-5,94,-5.091952,94.471865,-5.091952,94.471865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.672202,-0.452967,101.564372,135.771277,0.000000,0.000000,0.000000,0.000000,6.546273,8.315835,5.548656,1.530296,0.277249,0.020872,0.502643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.392173,proposed,0,-126.340000,54.885000,0.239903,0.220035,0.360000,-0.045000,-0.120097,0.265035,-1.128308,2.348100,0.091484,2.348100,-1.128308,-0.060000,0.910000,1,65,0.933787,65.464598,0.933787,65.464598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.849183,-3.655009,98.195412,131.373604,0.000000,0.000000,0.000000,0.000000,6.314650,8.153931,5.585449,1.692305,0.298493,0.022975,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.402197,proposed,0,-126.340000,54.885000,0.251422,0.231407,0.350000,-0.005000,-0.098578,0.236407,-0.335443,5.153621,0.091484,5.153621,-0.335443,-0.050000,0.790000,-3,51,-3.103654,51.410598,-3.103654,51.410598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.101743,-7.732267,96.718670,127.198311,0.000000,0.000000,0.000000,0.000000,6.108839,8.085843,5.557528,1.719557,0.268152,0.034540,0.500968,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.412184,proposed,0,-126.340000,54.885000,0.262836,0.242953,0.350000,0.055000,-0.087164,0.187953,-0.152474,5.214611,-0.091484,5.214611,-0.152474,-0.040000,0.620000,-4,64,-4.412381,64.103177,-4.412381,64.103177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.149393,-13.279366,93.271182,124.990586,0.000000,0.000000,0.000000,0.000000,5.876026,7.923752,5.571974,1.663409,0.206670,0.023808,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.422175,proposed,0,-126.340000,54.885000,0.274152,0.254711,0.360000,0.085000,-0.085848,0.169711,-0.518412,1.738204,-0.518412,1.738204,-0.518412,-0.040000,0.600000,-2,96,-1.958888,96.014740,-1.958888,96.014740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.563976,-18.819291,84.837972,117.774989,0.000000,0.000000,0.000000,0.000000,5.485142,7.356730,5.553420,1.607905,0.242298,0.015873,0.500244,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.432248,proposed,0,-126.340000,54.885000,0.285422,0.266773,0.360000,0.095000,-0.074578,0.171773,-0.091484,-0.579401,0.274453,-0.579401,-0.091484,-0.020000,0.750000,-7,105,-7.234560,105.062642,-7.234560,105.062642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.857862,-24.070255,78.273026,112.055160,0.000000,0.000000,0.000000,0.000000,5.230426,6.826483,5.555478,1.411587,0.222580,0.013139,0.500457,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.442250,proposed,0,-126.340000,54.885000,0.296438,0.278947,0.380000,0.105000,-0.083562,0.173947,0.640391,0.030495,0.701380,0.030495,0.640391,-0.040000,0.890000,-11,90,-11.384034,89.620103,-11.384034,89.620103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.482142,-29.021403,72.141453,106.858538,0.000000,0.000000,0.000000,0.000000,4.879918,6.487856,5.552335,1.416773,0.264187,0.012518,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.452243,proposed,0,-126.340000,54.885000,0.307235,0.291306,0.390000,0.125000,-0.082765,0.166306,0.457422,4.543725,0.457422,4.543725,0.457422,-0.050000,0.910000,-7,51,-6.646550,51.379729,-6.646550,51.379729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.364533,-33.977057,56.899020,89.515845,0.000000,0.000000,0.000000,0.000000,3.944376,5.596811,5.556455,1.416747,0.159798,0.012290,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.462251,proposed,0,-126.340000,54.885000,0.317805,0.303872,0.390000,0.175000,-0.072195,0.128872,-0.274453,5.824507,0.335443,5.824507,-0.274453,-0.050000,0.720000,3,54,3.462697,54.128373,3.462697,54.128373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.685256,-35.420367,54.492928,77.190946,0.000000,0.000000,0.000000,0.000000,3.792108,5.128699,5.550056,1.413371,0.138656,0.012122,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.472320,proposed,0,-126.340000,54.885000,0.328160,0.316703,0.390000,0.225000,-0.061840,0.091703,-0.335443,4.177788,-0.457422,4.177788,-0.335443,-0.040000,0.560000,7,80,7.215814,80.060702,7.215814,80.060702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.328615,-36.412350,51.238261,74.211069,0.000000,0.000000,0.000000,0.000000,3.675486,4.962767,5.558274,1.413697,0.173233,0.015311,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.482278,proposed,0,-126.340000,54.885000,0.338094,0.329575,0.400000,0.245000,-0.061906,0.084575,0.518412,1.006328,0.274453,1.006328,0.518412,-0.020000,0.660000,-1,98,-0.864807,98.059562,-0.864807,98.059562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.752290,-38.042480,45.520786,70.096399,0.000000,0.000000,0.000000,0.000000,3.475874,4.451607,5.548275,1.413811,0.187202,0.014456,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.492267,proposed,0,-126.340000,54.885000,0.347723,0.342669,0.400000,0.265000,-0.052277,0.077669,0.335443,0.152474,0.030495,0.152474,0.335443,-0.010000,0.810000,1,92,0.845139,92.312913,0.845139,92.312913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.166117,-40.722034,45.827969,73.593890,0.000000,0.000000,0.000000,0.000000,3.602433,4.527017,5.548038,1.411495,0.224001,0.014136,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.502320,proposed,0,-126.340000,54.885000,0.357046,0.356025,0.410000,0.275000,-0.052954,0.081025,-0.030495,1.616224,0.091484,1.616224,-0.030495,-0.010000,0.880000,6,75,5.937100,74.626427,5.937100,74.626427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.925389,-42.797369,45.342805,71.477589,0.000000,0.000000,0.000000,0.000000,3.572755,4.481500,5.558109,1.410650,0.200110,0.014699,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.512318,proposed,0,-126.340000,54.885000,0.365927,0.369485,0.410000,0.305000,-0.044073,0.064485,0.640391,3.323933,-0.335443,3.323933,0.640391,0.010000,0.850000,1,61,1.109591,61.318923,1.109591,61.318923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.904158,-43.491836,45.715246,67.822824,0.000000,0.000000,0.000000,0.000000,3.560335,4.438675,5.557280,1.414869,0.173703,0.015936,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.522197,proposed,0,-126.340000,54.885000,0.374294,0.382956,0.430000,0.345000,-0.055706,0.037956,0.396432,4.848673,-0.152474,4.848673,0.396432,-0.010000,0.700000,6,60,6.425342,60.100088,6.425342,60.100088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.056880,-43.943843,44.213333,66.110721,0.000000,0.000000,0.000000,0.000000,3.445130,4.373690,5.577063,1.408851,0.177041,0.014255,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.532279,proposed,0,-126.340000,54.885000,0.382397,0.396882,0.440000,0.395000,-0.057603,0.001882,0.518412,3.140965,-0.457422,3.140965,0.518412,0.020000,0.600000,3,80,2.746881,80.037889,2.746881,80.037889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.115467,-43.447240,43.510109,63.173404,0.000000,0.000000,0.000000,0.000000,3.369046,4.213667,5.557257,1.407641,0.175502,0.014152,0.504809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.542319,proposed,0,-126.340000,54.885000,0.390009,0.410925,0.450000,0.415000,-0.059991,-0.004075,0.823360,0.823360,0.030495,0.823360,0.823360,0.030000,0.690000,-2,91,-1.648199,91.319143,-1.648199,91.319143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.219915,-43.928384,39.053710,61.746685,0.000000,0.000000,0.000000,0.000000,3.228416,3.916218,5.556895,1.406029,0.181827,0.015318,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.552316,proposed,0,-126.340000,54.885000,0.397120,0.425085,0.470000,0.425000,-0.072880,0.000085,0.945339,1.067318,0.213464,1.067318,0.945339,0.040000,0.790000,-5,81,-5.140680,81.312830,-5.140680,81.312830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.946254,-45.005613,37.887770,62.252511,0.000000,0.000000,0.000000,0.000000,3.129935,3.909478,5.558499,1.405752,0.189177,0.016371,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.562325,proposed,0,-126.340000,54.885000,0.403759,0.439437,0.490000,0.445000,-0.086241,-0.005563,1.372266,2.043152,-0.213464,2.043152,1.372266,0.000000,0.800000,-5,71,-4.655064,71.428661,-4.655064,71.428661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.236683,-45.307543,38.606717,60.047551,0.000000,0.000000,0.000000,0.000000,2.915273,3.875962,5.557668,1.405660,0.175678,0.015329,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.572268,proposed,0,-126.340000,54.885000,0.409869,0.453868,0.500000,0.475000,-0.090131,-0.021132,1.189297,2.897006,-0.396432,2.897006,1.189297,0.000000,0.720000,-3,70,-2.764753,69.866680,-2.764753,69.866680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.986749,-44.703752,38.868829,56.275861,0.000000,0.000000,0.000000,0.000000,2.833970,3.741572,5.575745,1.500010,0.177898,0.018235,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.582249,proposed,0,-126.340000,54.885000,0.415512,0.468533,0.510000,0.495000,-0.094488,-0.026467,0.152474,3.079975,-0.152474,3.079975,0.152474,0.000000,0.710000,6,69,6.077181,68.858577,6.077181,68.858577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.556311,-43.793207,36.274018,51.420907,0.000000,0.000000,0.000000,0.000000,2.765052,3.495225,5.556705,1.412563,0.160341,0.021026,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.592321,proposed,0,-126.340000,54.885000,0.420705,0.483511,0.520000,0.525000,-0.099295,-0.041489,0.396432,1.555235,0.213464,1.555235,0.396432,-0.010000,0.680000,5,82,5.418787,82.158258,5.418787,82.158258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.402288,-41.703430,36.620925,48.083674,0.000000,0.000000,0.000000,0.000000,2.766360,3.353121,5.555755,1.405847,0.172932,0.014290,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.602204,proposed,0,-126.340000,54.885000,0.425314,0.498389,0.530000,0.545000,-0.104686,-0.046611,0.030495,0.884349,0.030495,0.884349,0.030495,0.010000,0.730000,5,83,5.317192,83.071219,5.317192,83.071219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.843942,-40.942518,33.368854,48.087703,0.000000,0.000000,0.000000,0.000000,2.505668,3.207719,5.556560,1.404634,0.179315,0.014104,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.612320,proposed,0,-126.340000,54.885000,0.429536,0.513802,0.530000,0.555000,-0.100464,-0.041198,-0.091484,1.128308,0.030495,1.128308,-0.091484,0.020000,0.790000,5,76,5.381969,75.977720,5.381969,75.977720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.829014,-40.473413,32.828717,47.953727,0.000000,0.000000,0.000000,0.000000,2.502898,3.195653,5.555308,1.403215,0.177277,0.014039,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.622319,proposed,0,-126.340000,54.885000,0.433228,0.529225,0.530000,0.575000,-0.096772,-0.045775,-0.518412,1.860183,-0.091484,1.860183,-0.518412,0.030000,0.760000,8,72,8.372441,71.822335,8.372441,71.822335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.801913,-39.622556,32.730779,46.551692,0.000000,0.000000,0.000000,0.000000,2.572375,3.154820,5.555533,1.401322,0.177159,0.012223,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.632322,proposed,0,-126.340000,54.885000,0.436454,0.544842,0.530000,0.595000,-0.093546,-0.050158,-0.396432,2.287110,-0.457422,2.287110,-0.396432,0.030000,0.730000,8,70,8.140731,70.323781,8.140731,70.323781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.304247,-38.619754,32.837896,45.506935,0.000000,0.000000,0.000000,0.000000,2.593229,3.133119,5.556187,1.400069,0.179106,0.014792,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.642322,proposed,0,-126.340000,54.885000,0.439229,0.560645,0.530000,0.615000,-0.090771,-0.054355,-0.823360,2.104141,-0.213464,2.104141,-0.823360,0.050000,0.690000,10,75,9.516156,74.922406,9.516156,74.922406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.256315,-37.594578,32.506485,45.012465,0.000000,0.000000,0.000000,0.000000,2.676378,3.072925,5.555950,1.396874,0.175663,0.015096,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.652319,proposed,0,-126.340000,54.885000,0.441574,0.576636,0.540000,0.625000,-0.098426,-0.048364,-0.457422,1.189297,0.213464,1.189297,-0.457422,0.060000,0.710000,4,81,4.223015,81.122827,4.223015,81.122827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.292829,-36.763185,33.031139,45.083658,0.000000,0.000000,0.000000,0.000000,2.739927,3.021517,5.556364,1.397518,0.178077,0.015199,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.662319,proposed,0,-126.340000,54.885000,0.443515,0.592827,0.550000,0.645000,-0.106485,-0.052173,-0.152474,0.457422,0.518412,0.457422,-0.152474,0.060000,0.750000,0,83,0.046943,83.306015,0.046943,83.306015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.199357,-36.552687,31.766748,46.433175,0.000000,0.000000,0.000000,0.000000,2.728800,3.056453,5.557090,1.396294,0.178567,0.015019,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.672317,proposed,0,-126.340000,54.885000,0.445080,0.609212,0.550000,0.645000,-0.104920,-0.035788,-0.030495,1.006328,-0.152474,1.006328,-0.030495,0.060000,0.770000,-1,79,-1.335311,78.732769,-1.335311,78.732769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.594430,-36.757794,31.278794,46.535941,0.000000,0.000000,0.000000,0.000000,2.585265,3.071165,5.556900,1.396277,0.175592,0.014480,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.682320,proposed,0,-126.340000,54.885000,0.446302,0.625804,0.560000,0.655000,-0.113698,-0.029196,0.518412,1.921172,0.213464,1.921172,0.518412,0.040000,0.780000,-4,71,-4.354857,70.845516,-4.354857,70.845516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.259829,-36.888772,32.193180,46.273621,0.000000,0.000000,0.000000,0.000000,2.438065,3.104997,5.556041,1.394212,0.176404,0.015128,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.692318,proposed,0,-126.340000,54.885000,0.447217,0.642588,0.570000,0.675000,-0.122783,-0.032412,-0.335443,1.677214,0.213464,1.677214,-0.335443,0.040000,0.730000,2,77,1.581781,76.800268,1.581781,76.800268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.367584,-36.067380,32.469447,44.311483,0.000000,0.000000,0.000000,0.000000,2.382923,3.038217,5.556184,1.392769,0.179572,0.015998,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.702204,proposed,0,-126.340000,54.885000,0.447858,0.659384,0.570000,0.705000,-0.122142,-0.045616,-0.335443,1.128308,0.030495,1.128308,-0.335443,0.030000,0.720000,3,81,3.173967,81.324011,3.173967,81.324011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.724826,-35.427432,32.341090,43.120435,0.000000,0.000000,0.000000,0.000000,2.435684,2.964737,5.555757,1.392979,0.178192,0.013347,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.712323,proposed,0,-126.340000,54.885000,0.448287,0.676778,0.570000,0.715000,-0.121713,-0.038222,-0.640391,1.677214,0.091484,1.677214,-0.640391,0.030000,0.750000,6,75,5.999433,75.286594,5.999433,75.286594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.646302,-35.395485,31.669624,43.885119,0.000000,0.000000,0.000000,0.000000,2.395589,2.989640,5.554475,1.393097,0.179960,0.013261,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.722317,proposed,0,-126.340000,54.885000,0.448533,0.694162,0.570000,0.745000,-0.121467,-0.050838,-0.579401,2.348100,0.213464,2.348100,-0.579401,0.030000,0.740000,6,69,5.963792,69.359627,5.963792,69.359627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.841259,-34.914561,32.504530,43.936713,0.000000,0.000000,0.000000,0.000000,2.418504,3.038939,5.920398,1.807647,0.235793,0.035522,0.501123,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008510,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.732171,proposed,0,-126.340000,54.885000,0.448651,0.711499,0.570000,0.765000,-0.121349,-0.053501,-1.128308,1.555235,0.091484,1.555235,-1.128308,0.040000,0.710000,9,78,9.154869,77.966377,9.154869,77.966377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.561813,-33.682463,32.078878,42.724340,0.000000,0.000000,0.000000,0.000000,2.501573,2.987057,5.611647,1.500994,0.194619,0.020370,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.742173,proposed,0,-126.340000,54.885000,0.448699,0.729297,0.570000,0.775000,-0.121301,-0.045703,-0.579401,1.616224,0.274453,1.616224,-0.579401,0.050000,0.720000,4,78,3.556804,77.722023,3.556804,77.722023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.752035,-33.331847,31.235170,43.615359,0.000000,0.000000,0.000000,0.000000,2.550297,2.947028,5.568401,1.670985,0.220322,0.199421,0.500765,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.752200,proposed,0,-126.340000,54.885000,0.448731,0.747338,0.570000,0.795000,-0.121269,-0.047662,-0.701380,0.884349,0.274453,0.884349,-0.701380,0.050000,0.720000,4,84,3.928472,83.522149,3.928472,83.522149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.608208,-33.035957,31.512305,44.540222,0.000000,0.000000,0.000000,0.000000,2.641840,2.978123,5.600450,1.562825,0.236002,0.024668,0.500650,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.762515,proposed,0,-126.340000,54.885000,0.448809,0.766103,0.570000,0.815000,-0.121191,-0.048897,-0.457422,1.311276,0.396432,1.311276,-0.457422,0.050000,0.770000,2,76,2.138373,75.871971,2.138373,75.871971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.155731,-33.482704,31.020116,45.478862,0.000000,0.000000,0.000000,0.000000,2.587062,3.022289,5.577650,1.597892,0.220040,0.018251,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.772169,proposed,0,-126.340000,54.885000,0.448984,0.783850,0.570000,0.835000,-0.121016,-0.051150,-0.640391,1.860183,0.213464,1.860183,-0.640391,0.050000,0.770000,4,71,4.048228,70.980542,4.048228,70.980542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.693972,-33.471884,31.612742,45.007132,0.000000,0.000000,0.000000,0.000000,2.612660,3.034774,5.545762,1.642130,0.212101,0.022582,0.500622,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.782248,proposed,0,-126.340000,54.885000,0.449338,0.802564,0.570000,0.855000,-0.120662,-0.052436,-0.518412,2.165131,0.213464,2.165131,-0.518412,0.050000,0.720000,4,73,3.898299,72.813538,3.898299,72.813538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.961446,-32.977222,32.281133,44.067145,0.000000,0.000000,0.000000,0.000000,2.579100,3.027603,5.557348,1.389537,0.148036,0.012206,0.500405,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.792251,proposed,0,-126.340000,54.885000,0.449928,0.821320,0.570000,0.875000,-0.120072,-0.053680,-0.335443,1.677214,-0.457422,1.677214,-0.335443,0.060000,0.720000,1,77,1.475339,76.854994,1.475339,76.854994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.952355,-32.634487,31.577189,43.648200,0.000000,0.000000,0.000000,0.000000,2.534665,2.970978,5.555150,1.383888,0.136610,0.012486,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.802250,proposed,0,-126.340000,54.885000,0.450825,0.840244,0.570000,0.895000,-0.119175,-0.054756,-0.152474,1.494245,0.213464,1.494245,-0.152474,0.040000,0.720000,3,79,2.736475,78.592839,2.736475,78.592839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.120666,-32.615729,31.135399,44.340010,0.000000,0.000000,0.000000,0.000000,2.481842,2.989372,5.554619,1.378183,0.137508,0.011752,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.812251,proposed,0,-126.340000,54.885000,0.452101,0.859336,0.570000,0.905000,-0.117899,-0.045664,-0.213464,1.250287,0.274453,1.250287,-0.213464,0.040000,0.750000,4,79,3.879106,78.916457,3.879106,78.916457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.680945,-32.612174,31.256894,44.033893,0.000000,0.000000,0.000000,0.000000,2.452922,2.977371,5.553251,1.376710,0.131096,0.011321,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007577,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.822321,proposed,0,-126.340000,54.885000,0.453842,0.878719,0.570000,0.925000,-0.116158,-0.046281,-0.640391,0.457422,-0.213464,0.457422,-0.640391,0.040000,0.810000,8,80,8.109304,79.986484,8.109304,79.986484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.381470,-32.561768,31.210608,43.496593,0.000000,0.000000,0.000000,0.000000,2.465338,2.959194,5.558700,1.386499,0.177777,0.014376,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.832321,proposed,0,-126.340000,54.885000,0.456097,0.898115,0.570000,0.935000,-0.113903,-0.036885,-0.213464,1.616224,0.091484,1.616224,-0.213464,0.060000,0.840000,4,69,3.645356,68.940004,3.645356,68.940004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.910228,-33.001694,32.351212,45.112012,0.000000,0.000000,0.000000,0.000000,2.552875,3.065758,5.557656,1.386618,0.175463,0.015055,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.842321,proposed,0,-126.340000,54.885000,0.458952,0.917645,0.570000,0.955000,-0.111048,-0.037355,-0.640391,1.738204,-0.335443,1.738204,-0.640391,0.060000,0.730000,8,78,8.217566,77.542157,8.217566,77.542157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.165234,-32.623397,33.099600,45.355036,0.000000,0.000000,0.000000,0.000000,2.694586,3.120971,5.558637,1.385675,0.177976,0.015050,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.852321,proposed,0,-126.340000,54.885000,0.462483,0.937296,0.570000,0.975000,-0.107517,-0.037704,-1.067318,1.311276,-0.213464,1.311276,-1.067318,0.060000,0.720000,13,83,13.384839,82.616601,13.384839,82.616601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.092448,-32.781669,31.788272,44.627355,0.000000,0.000000,0.000000,0.000000,2.621205,3.016995,5.558632,1.384181,0.175989,0.014302,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.862321,proposed,0,-126.340000,54.885000,0.466764,0.957054,0.570000,0.995000,-0.103236,-0.037946,-0.762370,1.067318,0.579401,1.067318,-0.762370,0.090000,0.760000,9,81,8.801100,81.280210,8.801100,81.280210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.828776,-33.097405,34.972116,46.546241,0.000000,0.000000,0.000000,0.000000,2.840946,3.101019,5.556823,1.385003,0.177737,0.015413,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.872322,proposed,0,-126.340000,54.885000,0.471872,0.976902,0.580000,1.015000,-0.108128,-0.038098,-0.091484,1.860183,0.579401,1.860183,-0.091484,0.100000,0.780000,3,73,2.501031,73.082083,2.501031,73.082083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.920423,-33.851339,36.061394,48.584198,0.000000,0.000000,0.000000,0.000000,2.976471,3.203018,5.558434,1.384258,0.177535,0.015197,0.500417,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.882320,proposed,0,-126.340000,54.885000,0.477881,0.996818,0.580000,1.045000,-0.102119,-0.048182,-0.091484,3.018985,-0.030495,3.018985,-0.091484,0.090000,0.750000,5,65,5.452870,65.312504,5.452870,65.312504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.163071,-34.454746,35.622645,48.550782,0.000000,0.000000,0.000000,0.000000,2.952665,3.222501,5.559455,1.383173,0.175056,0.014430,0.500494,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.892322,proposed,0,-126.340000,54.885000,0.484869,1.016795,0.590000,1.065000,-0.105131,-0.048205,0.335443,2.348100,-0.030495,2.348100,0.335443,0.060000,0.690000,7,76,7.022121,75.945028,7.022121,75.945028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.835376,-34.067348,36.126212,47.625882,0.000000,0.000000,0.000000,0.000000,2.898698,3.259166,5.557912,1.383912,0.177628,0.015202,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.902247,proposed,0,-126.340000,54.885000,0.492841,1.036650,0.600000,1.075000,-0.107159,-0.038350,-0.030495,1.677214,-0.152474,1.677214,-0.030495,0.070000,0.700000,10,82,10.251492,82.158222,10.251492,82.158222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.410248,-34.309769,33.799156,47.126793,0.000000,0.000000,0.000000,0.000000,2.786706,3.130735,5.571960,1.374224,0.134169,0.014818,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.912320,proposed,0,-126.340000,54.885000,0.502064,1.056813,0.610000,1.095000,-0.107936,-0.038187,0.396432,0.274453,0.213464,0.274453,0.396432,0.070000,0.730000,8,91,8.108424,91.031598,8.108424,91.031598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.407517,-34.335420,35.006834,47.761231,0.000000,0.000000,0.000000,0.000000,2.864474,3.142139,5.558181,1.380958,0.188987,0.013263,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.922320,proposed,0,-126.340000,54.885000,0.512418,1.076818,0.620000,1.115000,-0.107582,-0.038182,0.762370,1.433256,-0.030495,1.433256,0.762370,0.080000,0.810000,6,75,5.601240,74.874672,5.601240,74.874672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.799348,-35.482541,34.301532,50.168580,0.000000,0.000000,0.000000,0.000000,2.863400,3.264133,5.555148,1.389646,0.192008,0.014125,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.932249,proposed,0,-126.340000,54.885000,0.523949,1.096642,0.630000,1.135000,-0.106051,-0.038358,0.396432,2.592058,-0.030495,2.592058,0.396432,0.080000,0.800000,11,66,10.887853,65.514939,10.887853,65.514939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.093728,-35.683012,36.735090,49.422046,0.000000,0.000000,0.000000,0.000000,2.981631,3.304435,5.601948,1.372398,0.142532,0.014563,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.942238,proposed,0,-126.340000,54.885000,0.536871,1.116521,0.640000,1.165000,-0.103129,-0.048479,0.457422,2.714037,-0.213464,2.714037,0.457422,0.090000,0.700000,12,72,12.204140,72.110040,12.204140,72.110040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.909779,-35.002273,38.740628,49.465985,0.000000,0.000000,0.000000,0.000000,3.022797,3.401417,5.602769,1.373099,0.142135,0.014144,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.952329,proposed,0,-126.340000,54.885000,0.551339,1.136510,0.660000,1.185000,-0.108661,-0.048490,0.640391,1.738204,-0.274453,1.738204,0.640391,0.110000,0.690000,10,81,9.659094,81.174964,9.659094,81.174964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.372527,-34.836007,37.870652,49.658387,0.000000,0.000000,0.000000,0.000000,3.011111,3.325354,5.566459,1.381655,0.175213,0.013609,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.962319,proposed,0,-126.340000,54.885000,0.567121,1.156177,0.670000,1.205000,-0.102879,-0.048823,1.006328,0.945339,0.091484,0.945339,1.006328,0.100000,0.740000,10,83,9.844439,83.343101,9.844439,83.343101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.761818,-35.236378,36.845195,50.219053,0.000000,0.000000,0.000000,0.000000,3.000819,3.272821,5.558404,1.381878,0.177236,0.014110,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.972325,proposed,0,-126.340000,54.885000,0.584445,1.175723,0.680000,1.215000,-0.095555,-0.039277,0.640391,0.640391,0.030495,0.640391,0.640391,0.120000,0.770000,13,84,13.034306,83.874190,13.034306,83.874190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.256395,-35.451614,36.759035,49.236666,0.000000,0.000000,0.000000,0.000000,3.000616,3.219118,5.557210,1.379127,0.176353,0.013672,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.982324,proposed,0,-126.340000,54.885000,0.603327,1.195071,0.700000,1.225000,-0.096673,-0.029929,1.128308,1.677214,0.030495,1.677214,1.128308,0.120000,0.790000,12,74,11.561597,74.224847,11.561597,74.224847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.403653,-35.858471,37.779268,50.154319,0.000000,0.000000,0.000000,0.000000,3.040075,3.298768,5.556478,1.380659,0.176988,0.013748,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.992320,proposed,0,-126.340000,54.885000,0.623823,1.214196,0.720000,1.255000,-0.096177,-0.040804,1.616224,2.043152,-0.030495,2.043152,1.616224,0.120000,0.770000,10,71,9.856274,71.194035,9.856274,71.194035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.558391,-35.825869,39.147261,50.316666,0.000000,0.000000,0.000000,0.000000,3.107587,3.367925,5.559346,1.380601,0.174356,0.015298,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.002316,proposed,0,-126.340000,54.885000,0.645988,1.233070,0.730000,1.275000,-0.084012,-0.041930,1.555235,2.348100,-0.091484,2.348100,1.555235,0.120000,0.720000,14,73,13.890421,72.795215,13.890421,72.795215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.395843,-35.816508,37.833961,49.429183,0.000000,0.000000,0.000000,0.000000,3.015744,3.318439,5.557836,1.386071,0.173004,0.017188,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.012320,proposed,0,-126.340000,54.885000,0.669883,1.251671,0.750000,1.295000,-0.080117,-0.043329,1.250287,1.006328,0.213464,1.006328,1.250287,0.120000,0.700000,19,85,19.269405,85.099412,19.269405,85.099412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.821667,-35.317676,38.635218,49.138997,0.000000,0.000000,0.000000,0.000000,3.027323,3.300783,5.556660,1.385278,0.175622,0.013969,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.022317,proposed,0,-126.340000,54.885000,0.695512,1.269934,0.770000,1.305000,-0.074488,-0.035066,1.311276,0.701380,0.091484,0.701380,1.311276,0.160000,0.770000,17,82,16.727573,82.121222,16.727573,82.121222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.177818,-35.473474,39.957542,51.244145,0.000000,0.000000,0.000000,0.000000,3.136278,3.350423,5.557583,1.382021,0.173377,0.014372,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.032196,proposed,0,-126.340000,54.885000,0.722590,1.287627,0.790000,1.315000,-0.067410,-0.027373,1.555235,0.762370,-0.213464,0.762370,1.555235,0.170000,0.780000,16,81,16.177333,80.730011,16.177333,80.730011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.001168,-35.555605,41.541723,51.781081,0.000000,0.000000,0.000000,0.000000,3.271612,3.389927,5.547798,1.380006,0.175479,0.013654,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.042317,proposed,0,-126.340000,54.885000,0.752172,1.305351,0.810000,1.335000,-0.057828,-0.029649,2.104141,1.616224,-0.152474,1.616224,2.104141,0.170000,0.780000,15,73,14.999666,72.962772,14.999666,72.962772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.853796,-35.863901,40.998361,51.608583,0.000000,0.000000,0.000000,0.000000,3.236200,3.389077,5.556558,1.380162,0.174557,0.012695,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.052321,proposed,0,-126.340000,54.885000,0.783260,1.322427,0.830000,1.345000,-0.046740,-0.022573,1.921172,2.409089,0.091484,2.409089,1.921172,0.170000,0.750000,20,69,20.269641,69.047537,20.269641,69.047537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.784844,-35.877383,41.624844,51.247248,0.000000,0.000000,0.000000,0.000000,3.248716,3.408350,5.556955,1.393200,0.176319,0.014373,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.062321,proposed,0,-126.340000,54.885000,0.816200,1.339019,0.860000,1.375000,-0.043800,-0.035981,1.921172,1.677214,0.030495,1.677214,1.921172,0.180000,0.700000,22,77,22.240652,77.433360,22.240652,77.433360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.770112,-35.178522,43.937588,51.863952,0.000000,0.000000,0.000000,0.000000,3.319565,3.480130,5.556998,1.385794,0.175949,0.014893,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.072328,proposed,0,-126.340000,54.885000,0.851035,1.355103,0.890000,1.385000,-0.038965,-0.029897,2.470079,1.128308,0.152474,1.128308,2.470079,0.200000,0.690000,18,83,18.070788,83.097599,18.070788,83.097599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.504004,-35.065936,44.501257,53.889395,0.000000,0.000000,0.000000,0.000000,3.387997,3.513514,5.556263,1.426539,0.206202,0.024204,0.501006,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.082177,proposed,0,-126.340000,54.885000,0.887167,1.370390,0.920000,1.385000,-0.032833,-0.014610,2.897006,-0.335443,-0.213464,-0.335443,2.897006,0.200000,0.760000,16,90,16.480993,89.629780,16.480993,89.629780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.320281,-35.221153,43.108580,53.714764,0.000000,0.000000,0.000000,0.000000,3.367665,3.461272,5.605767,1.416556,0.211720,0.019326,0.500378,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.092198,proposed,0,-126.340000,54.885000,0.925802,1.385345,0.960000,1.385000,-0.034198,0.000345,3.567892,0.396432,-0.030495,0.396432,3.567892,0.190000,0.820000,14,79,14.288273,79.309058,14.288273,79.309058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.030245,-36.031345,41.062678,54.136911,0.000000,0.000000,0.000000,0.000000,3.259494,3.478173,6.038367,1.722786,0.245168,0.034918,0.504751,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008557,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.102168,proposed,0,-126.340000,54.885000,0.966122,1.399589,1.010000,1.405000,-0.043878,-0.005411,3.567892,1.433256,-0.091484,1.433256,3.567892,0.170000,0.820000,19,69,18.632057,69.137613,18.632057,69.137613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.888659,-36.414551,40.848620,52.670923,0.000000,0.000000,0.000000,0.000000,3.205519,3.467675,5.546554,1.418101,0.183237,0.018022,0.500465,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.112174,proposed,0,-126.340000,54.885000,1.008467,1.413206,1.050000,1.425000,-0.041533,-0.011794,3.750861,2.226120,-0.152474,2.226120,3.750861,0.170000,0.740000,21,68,20.823567,68.128622,20.823567,68.128622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.209333,-36.109947,41.619799,52.658883,0.000000,0.000000,0.000000,0.000000,3.150893,3.565355,5.615164,1.641648,0.217719,0.033051,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.122167,proposed,0,-126.340000,54.885000,1.052612,1.426083,1.090000,1.445000,-0.037388,-0.018917,3.994819,1.189297,0.335443,1.189297,3.994819,0.190000,0.680000,19,80,19.314113,80.455227,19.314113,80.455227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.628130,-35.515844,42.488669,53.370132,0.000000,0.000000,0.000000,0.000000,3.171596,3.590203,5.545208,1.496629,0.206175,0.018555,0.500738,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.132189,proposed,0,-126.340000,54.885000,1.098740,1.438237,1.140000,1.445000,-0.041260,-0.006763,5.092632,0.335443,-0.030495,0.335443,5.092632,0.200000,0.710000,10,86,10.309845,85.504372,10.309845,85.504372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.044163,-35.724483,40.343327,54.236745,0.000000,0.000000,0.000000,0.000000,3.105078,3.541355,5.618533,1.396579,0.164959,0.013125,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.142191,proposed,0,-126.340000,54.885000,1.146598,1.449566,1.210000,1.445000,-0.063402,0.004566,5.824507,-0.457422,0.030495,-0.457422,5.824507,0.200000,0.760000,3,88,3.100196,87.762176,3.100196,87.762176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.961031,-36.227596,38.734596,53.592732,0.000000,0.000000,0.000000,0.000000,3.020133,3.452570,5.556416,1.378987,0.151642,0.011615,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.152191,proposed,0,-126.340000,54.885000,1.196238,1.460054,1.270000,1.445000,-0.073762,0.015054,6.007476,-0.030495,0.213464,-0.030495,6.007476,0.150000,0.830000,8,78,8.403473,78.227600,8.403473,78.227600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.406443,-37.047459,37.508056,51.647831,0.000000,0.000000,0.000000,0.000000,2.739309,3.360427,5.555978,1.377020,0.140283,0.011906,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.162320,proposed,0,-126.340000,54.885000,1.248311,1.469784,1.340000,1.455000,-0.091689,0.014784,5.824507,1.372266,0.396432,1.372266,5.824507,0.120000,0.810000,16,67,15.546685,67.374939,15.546685,67.374939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.083848,-37.366579,39.806766,50.897056,0.000000,0.000000,0.000000,0.000000,2.847685,3.449585,5.560212,1.390716,0.179080,0.013992,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.172320,proposed,0,-126.340000,54.885000,1.301444,1.478470,1.410000,1.485000,-0.108556,-0.006530,6.861330,2.287110,-0.213464,2.287110,6.861330,0.150000,0.730000,5,64,4.963318,63.617033,4.963318,63.617033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.201029,-36.935942,43.584416,52.833618,0.000000,0.000000,0.000000,0.000000,3.136499,3.655780,5.559262,1.389985,0.177715,0.012214,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.182192,proposed,0,-126.340000,54.885000,1.355531,1.486113,1.480000,1.495000,-0.124469,-0.008887,6.861330,1.067318,-0.030495,1.067318,6.861330,0.120000,0.670000,9,78,8.586640,77.605441,8.586640,77.605441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.114682,-36.280695,43.013191,53.344641,0.000000,0.000000,0.000000,0.000000,3.084078,3.614388,5.583628,1.385320,0.138923,0.015281,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.192306,proposed,0,-126.340000,54.885000,1.412580,1.492948,1.560000,1.495000,-0.147420,-0.002052,7.410237,-1.067318,0.030495,-1.067318,7.410237,0.130000,0.700000,2,92,2.264912,92.285748,2.264912,92.285748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.715228,-35.647812,42.954017,52.619592,0.000000,0.000000,0.000000,0.000000,3.126817,3.518723,5.556395,1.390237,0.191734,0.014488,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.202318,proposed,0,-126.340000,54.885000,1.470628,1.498690,1.640000,1.485000,-0.169372,0.013690,7.776174,-1.372266,-0.213464,-1.372266,7.776174,0.120000,0.790000,-1,88,-0.535321,87.665050,-0.535321,87.665050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.740622,-36.048511,42.729758,54.896113,0.000000,0.000000,0.000000,0.000000,3.093176,3.571878,5.556643,1.390509,0.200703,0.012854,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.212246,proposed,0,-126.340000,54.885000,1.529671,1.503346,1.730000,1.475000,-0.200329,0.028346,8.020133,-0.579401,-0.274453,-0.579401,8.020133,0.070000,0.820000,3,78,2.714111,78.446241,2.714111,78.446241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.025310,-36.191516,43.543097,53.897671,0.000000,0.000000,0.000000,0.000000,3.158129,3.582317,5.556405,1.378534,0.145456,0.013954,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.222322,proposed,0,-126.340000,54.885000,1.591043,1.506984,1.810000,1.485000,-0.218957,0.021984,7.593205,1.128308,-0.152474,1.128308,7.593205,0.060000,0.820000,9,63,8.655782,62.520162,8.655782,62.520162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.272390,-36.343059,44.652057,53.433245,0.000000,0.000000,0.000000,0.000000,3.288510,3.661208,5.555857,1.391752,0.176838,0.012898,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.232322,proposed,0,-126.340000,54.885000,1.653315,1.509484,1.890000,1.495000,-0.236685,0.014484,7.410237,2.226120,-0.335443,2.226120,7.410237,0.080000,0.710000,9,61,9.046084,61.083598,9.046084,61.083598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.492611,-35.752546,47.753470,55.267213,0.000000,0.000000,0.000000,0.000000,3.505909,3.868775,5.556052,1.390351,0.174979,0.013165,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.242192,proposed,0,-126.340000,54.885000,1.716045,1.510842,1.970000,1.505000,-0.253955,0.005842,7.105289,0.152474,-0.518412,0.152474,7.105289,0.080000,0.640000,12,82,11.515326,82.232460,11.515326,82.232460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.336767,-34.507839,47.026015,54.251252,0.000000,0.000000,0.000000,0.000000,3.476990,3.766255,5.561313,1.379070,0.139172,0.012772,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.252315,proposed,0,-126.340000,54.885000,1.781613,1.511067,2.050000,1.505000,-0.268387,0.006067,7.105289,-1.799193,-0.091484,-1.799193,7.105289,0.100000,0.700000,9,92,8.662258,92.443273,8.662258,92.443273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.401028,-34.161540,44.981897,54.881412,0.000000,0.000000,0.000000,0.000000,3.330808,3.664436,5.555206,1.391006,0.189056,0.012255,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.262269,proposed,0,-126.340000,54.885000,1.847214,1.510113,2.120000,1.495000,-0.272786,0.015113,6.556382,-2.043152,-0.030495,-2.043152,6.556382,0.110000,0.790000,12,86,12.498352,86.430540,12.498352,86.430540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.552015,-34.518616,44.189821,56.079736,0.000000,0.000000,0.000000,0.000000,3.213367,3.681998,5.557255,1.393447,0.202302,0.014003,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.272192,proposed,0,-126.340000,54.885000,1.913635,1.507986,2.190000,1.485000,-0.276365,0.022986,6.678361,-0.945339,-0.091484,-0.945339,6.678361,0.110000,0.820000,13,74,12.950879,73.924451,12.950879,73.924451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.467730,-34.714243,45.029719,55.735256,0.000000,0.000000,0.000000,0.000000,3.230100,3.736045,5.555685,1.381307,0.144183,0.014536,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.282318,proposed,0,-126.340000,54.885000,1.982397,1.504588,2.270000,1.485000,-0.287603,0.019588,7.105289,1.128308,-0.213464,1.128308,7.105289,0.120000,0.790000,9,58,9.036718,57.593945,9.036718,57.593945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.692055,-34.829000,45.462078,55.534787,0.000000,0.000000,0.000000,0.000000,3.254922,3.796462,5.556653,1.392878,0.175809,0.012125,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.292263,proposed,0,-126.340000,54.885000,2.050787,1.500032,2.350000,1.495000,-0.299213,0.005032,8.081122,1.677214,-0.579401,1.677214,8.081122,0.130000,0.760000,-1,52,-0.550338,52.296093,-0.550338,52.296093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.828184,-34.314955,46.323164,55.188795,0.000000,0.000000,0.000000,0.000000,3.295099,3.834157,5.556635,1.393367,0.177237,0.014110,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.302181,proposed,0,-126.340000,54.885000,2.119755,1.494276,2.440000,1.505000,-0.320245,-0.010724,8.142112,-0.213464,-0.274453,-0.213464,8.142112,0.090000,0.590000,2,80,2.213780,79.910724,2.213780,79.910724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.061704,-32.604045,47.846380,55.603903,0.000000,0.000000,0.000000,0.000000,3.397051,3.793848,5.562977,1.382455,0.138300,0.012275,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.312324,proposed,0,-126.340000,54.885000,2.190980,1.487131,2.520000,1.485000,-0.329020,0.002131,7.898153,-3.689871,-0.274453,-3.689871,7.898153,0.070000,0.660000,6,103,5.861512,103.028495,5.861512,103.028495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.489019,-31.873272,47.502220,56.899597,0.000000,0.000000,0.000000,0.000000,3.437723,3.753775,5.557180,1.393587,0.198143,0.012269,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.322324,proposed,0,-126.340000,54.885000,2.261786,1.478837,2.590000,1.445000,-0.328214,0.033837,7.715185,-4.177788,-0.579401,-4.177788,7.715185,0.090000,0.820000,5,95,5.171769,95.392609,5.171769,95.392609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.449306,-32.561174,49.663267,62.454758,0.000000,0.000000,0.000000,0.000000,3.543912,4.029099,5.555993,1.395302,0.227798,0.014256,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.332177,proposed,0,-126.340000,54.885000,2.332024,1.469452,2.670000,1.425000,-0.337976,0.044452,7.288257,-1.921172,0.030495,-1.921172,7.288257,0.080000,0.890000,10,70,10.310126,70.178188,10.310126,70.178188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.685586,-33.386392,51.276541,63.729753,0.000000,0.000000,0.000000,0.000000,3.612098,4.171731,5.555579,1.378459,0.162772,0.012449,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.342316,proposed,0,-126.340000,54.885000,2.404688,1.458542,2.740000,1.435000,-0.335312,0.023542,6.556382,2.104141,-0.274453,2.104141,6.556382,0.100000,0.800000,17,42,16.766991,41.529159,16.766991,41.529159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.985664,-33.808318,53.833382,64.686135,0.000000,0.000000,0.000000,0.000000,3.753033,4.391031,5.555859,1.393612,0.175781,0.012415,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.352316,proposed,0,-126.340000,54.885000,2.476646,1.446544,2.810000,1.455000,-0.333354,-0.008456,5.885497,2.897006,-0.091484,2.897006,5.885497,0.100000,0.610000,24,47,24.382771,47.091460,24.382771,47.091460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.658309,-32.854340,59.477433,70.240663,0.000000,0.000000,0.000000,0.000000,4.093581,4.818463,5.557403,1.395278,0.176113,0.013691,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.362193,proposed,0,-126.340000,54.885000,2.547899,1.433497,2.880000,1.465000,-0.332101,-0.031503,6.190445,-0.030495,-0.335443,-0.030495,6.190445,0.160000,0.490000,15,79,14.802800,78.756458,14.802800,78.756458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.141536,-31.478698,59.340919,70.971160,0.000000,0.000000,0.000000,0.000000,4.071604,4.738921,5.573356,1.395691,0.176018,0.013149,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.372320,proposed,0,-126.340000,54.885000,2.621040,1.418901,2.950000,1.445000,-0.328960,-0.026099,6.678361,-4.543725,-0.396432,-4.543725,6.678361,0.160000,0.620000,9,104,8.926463,104.392004,8.926463,104.392004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.658508,-31.133052,54.940362,70.544094,0.000000,0.000000,0.000000,0.000000,3.673970,4.453161,5.556848,1.402041,0.212884,0.013650,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.382196,proposed,0,-126.340000,54.885000,2.692353,1.403497,3.020000,1.405000,-0.327647,-0.001503,7.105289,-5.153621,0.091484,-5.153621,7.105289,0.160000,0.810000,4,94,4.464048,94.467184,4.464048,94.467184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.548024,-32.098875,55.105577,73.499013,0.000000,0.000000,0.000000,0.000000,3.646745,4.541795,5.539993,1.387881,0.212522,0.012990,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.392190,proposed,0,-126.340000,54.885000,2.764406,1.386752,3.090000,1.385000,-0.325594,0.001752,6.739351,-1.860183,0.335443,-1.860183,6.739351,0.160000,0.870000,9,61,8.735133,60.901148,8.735133,60.901148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.290567,-32.953760,54.771953,70.478436,0.000000,0.000000,0.000000,0.000000,3.610921,4.473595,5.582182,1.395145,0.198086,0.013412,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.402316,proposed,0,-126.340000,54.885000,2.837199,1.368628,3.170000,1.385000,-0.332801,-0.016372,7.105289,1.799193,-0.030495,1.799193,7.105289,0.120000,0.750000,12,38,12.243699,37.519379,12.243699,37.519379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.423428,-32.502454,58.468464,69.606724,0.000000,0.000000,0.000000,0.000000,3.861387,4.648710,5.556546,1.395290,0.174583,0.013965,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.412318,proposed,0,-126.340000,54.885000,2.908793,1.349610,3.240000,1.395000,-0.331207,-0.045390,6.556382,1.921172,-0.213464,1.921172,6.556382,0.140000,0.550000,16,50,15.641084,49.651573,15.641084,49.651573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.840446,-30.448162,62.897686,71.978928,0.000000,0.000000,0.000000,0.000000,4.174475,4.860778,5.556215,1.395097,0.174215,0.012117,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.422194,proposed,0,-126.340000,54.885000,2.979093,1.329777,3.310000,1.395000,-0.330907,-0.065223,6.678361,-0.640391,-0.274453,-0.640391,6.678361,0.160000,0.500000,12,72,11.977780,72.405649,11.977780,72.405649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.197699,-28.401281,60.252268,69.025104,0.000000,0.000000,0.000000,0.000000,4.068742,4.562455,5.581841,1.396300,0.174105,0.013130,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.432165,proposed,0,-126.340000,54.885000,3.049587,1.308725,3.390000,1.375000,-0.340413,-0.066275,6.739351,-4.665705,-0.152474,-4.665705,6.739351,0.130000,0.570000,13,98,12.792727,98.235520,12.792727,98.235520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.237254,-26.542128,57.602944,66.850049,0.000000,0.000000,0.000000,0.000000,3.875894,4.287953,5.553994,1.442783,0.222983,0.017702,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.442168,proposed,0,-126.340000,54.885000,3.119722,1.286613,3.460000,1.325000,-0.340278,-0.038387,6.617372,-5.519559,-0.274453,-5.519559,6.617372,0.150000,0.760000,10,91,10.281912,90.562565,10.281912,90.562565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.652899,-26.446596,57.399696,69.594665,0.000000,0.000000,0.000000,0.000000,3.860999,4.386997,5.548680,1.423487,0.230970,0.013945,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.452164,proposed,0,-126.340000,54.885000,3.189147,1.263564,3.530000,1.295000,-0.340853,-0.031436,6.983309,-3.079975,0.030495,-3.079975,6.983309,0.170000,0.840000,5,62,4.568595,62.456030,4.568595,62.456030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.316422,-26.526620,57.811423,68.529803,0.000000,0.000000,0.000000,0.000000,3.853131,4.403957,5.561405,1.400741,0.167971,0.012136,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.462196,proposed,0,-126.340000,54.885000,3.258068,1.239526,3.600000,1.285000,-0.341932,-0.045474,6.983309,0.518412,0.335443,0.518412,6.983309,0.140000,0.730000,9,39,8.794656,39.262866,8.794656,39.262866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.783888,-25.434653,59.199239,66.227999,0.000000,0.000000,0.000000,0.000000,3.955575,4.403377,5.538589,1.390446,0.139206,0.012446,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007586,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.472323,proposed,0,-126.340000,54.885000,3.326795,1.214393,3.680000,1.295000,-0.353205,-0.080607,6.678361,1.128308,-0.640391,1.128308,6.678361,0.160000,0.570000,8,43,8.007755,43.211118,8.007755,43.211118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.745413,-23.062301,62.325096,66.685880,0.000000,0.000000,0.000000,0.000000,4.180287,4.534982,5.559638,1.403295,0.178381,0.012631,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.482173,proposed,0,-126.340000,54.885000,3.392751,1.189166,3.750000,1.295000,-0.357249,-0.105834,6.129455,-1.128308,-0.457422,-1.128308,6.129455,0.140000,0.450000,14,69,13.716836,69.133167,13.716836,69.133167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.147791,-20.289210,61.226570,65.379429,0.000000,0.000000,0.000000,0.000000,4.164796,4.361568,5.560637,1.404547,0.180266,0.014355,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.492320,proposed,0,-126.340000,54.885000,3.459700,1.162436,3.810000,1.265000,-0.350300,-0.102564,6.007476,-5.031642,-0.030495,-5.031642,6.007476,0.150000,0.550000,12,92,12.128460,92.178223,12.128460,92.178223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.453871,-18.400671,58.560059,63.641470,0.000000,0.000000,0.000000,0.000000,4.007262,4.145247,5.561070,1.404319,0.192692,0.012865,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.502274,proposed,0,-126.340000,54.885000,3.524335,1.135540,3.870000,1.215000,-0.345665,-0.079460,5.397580,-5.763517,-0.152474,-5.763517,5.397580,0.150000,0.700000,16,87,16.079801,87.029516,16.079801,87.029516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.069789,-18.119967,57.819851,65.934169,0.000000,0.000000,0.000000,0.000000,3.932447,4.202654,5.557877,1.405062,0.201854,0.014227,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.512334,proposed,0,-126.340000,54.885000,3.588539,1.107750,3.940000,1.175000,-0.351461,-0.067250,5.092632,-3.079975,-0.274453,-3.079975,5.092632,0.140000,0.800000,19,56,19.294375,56.346911,19.294375,56.346911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.090067,-18.319166,57.957797,65.434482,0.000000,0.000000,0.000000,0.000000,3.909784,4.252217,5.559408,1.405140,0.192860,0.014208,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.522191,proposed,0,-126.340000,54.885000,3.650304,1.079993,3.980000,1.165000,-0.329696,-0.085007,4.055809,-0.213464,0.030495,-0.213464,4.055809,0.090000,0.700000,37,38,36.789964,38.403833,36.789964,38.403833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.122183,-17.208617,60.611733,65.639292,0.000000,0.000000,0.000000,0.000000,4.004668,4.404750,5.604118,1.395480,0.144980,0.015048,0.500218,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.532325,proposed,0,-126.340000,54.885000,3.712563,1.050989,4.030000,1.165000,-0.317437,-0.114011,4.238777,-0.274453,-0.213464,-0.274453,4.238777,0.270000,0.520000,13,51,13.395124,50.916513,13.395124,50.916513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.139554,-15.389825,65.003558,70.445995,0.000000,0.000000,0.000000,0.000000,4.189816,4.704232,5.561737,1.408386,0.190306,0.014402,0.500463,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.542206,proposed,0,-126.340000,54.885000,3.772014,1.022322,4.080000,1.155000,-0.307986,-0.132678,4.848673,-2.104141,-0.091484,-2.104141,4.848673,0.270000,0.470000,6,69,5.607019,68.716527,5.607019,68.716527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.928245,-14.514155,64.699745,75.890795,0.000000,0.000000,0.000000,0.000000,4.066091,4.761977,5.554058,1.406095,0.175547,0.012873,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.552318,proposed,0,-126.340000,54.885000,3.831514,0.992676,4.140000,1.115000,-0.308486,-0.122324,5.031642,-5.092632,0.030495,-5.092632,5.031642,0.170000,0.560000,14,86,13.829723,86.151480,13.829723,86.151480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.911487,-13.494066,60.645647,69.157343,0.000000,0.000000,0.000000,0.000000,3.891057,4.368052,5.556184,1.406670,0.189341,0.012084,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.562323,proposed,0,-126.340000,54.885000,3.889023,0.963110,4.190000,1.075000,-0.300977,-0.111890,4.787684,-4.665705,0.030495,-4.665705,4.787684,0.160000,0.690000,17,73,17.146129,72.605880,17.146129,72.605880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.088480,-13.853206,59.421042,67.578198,0.000000,0.000000,0.000000,0.000000,3.920849,4.274765,5.557763,1.405828,0.190077,0.014530,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.572323,proposed,0,-126.340000,54.885000,3.945110,0.933413,4.240000,1.045000,-0.294890,-0.111587,3.445913,-2.409089,-0.030495,-2.409089,3.445913,0.180000,0.730000,26,50,26.389140,49.860682,26.389140,49.860682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.434791,-13.523704,58.632347,63.668056,0.000000,0.000000,0.000000,0.000000,3.829376,4.157217,5.560181,1.417952,0.182512,0.016620,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.582246,proposed,0,-126.340000,54.885000,3.999357,0.903884,4.280000,1.035000,-0.280643,-0.131116,2.897006,-0.030495,-0.274453,-0.030495,2.897006,0.220000,0.580000,28,41,27.756662,41.019427,27.756662,41.019427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.260691,-12.107846,61.709197,65.295676,0.000000,0.000000,0.000000,0.000000,3.969340,4.344489,5.557258,1.398474,0.154873,0.015761,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.592201,proposed,0,-126.340000,54.885000,4.052351,0.874282,4.310000,1.025000,-0.257649,-0.150718,2.592058,-1.006328,-0.396432,-1.006328,2.592058,0.260000,0.500000,26,54,26.206727,53.633000,26.206727,53.633000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.193099,-9.998414,63.463871,67.090200,0.000000,0.000000,0.000000,0.000000,3.995697,4.511106,5.595308,1.747122,0.240400,0.037298,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.602202,proposed,0,-126.340000,54.885000,4.104118,0.844659,4.350000,1.005000,-0.245882,-0.160341,3.201954,-2.165131,-0.091484,-2.165131,3.201954,0.270000,0.480000,19,64,19.300812,64.347156,19.300812,64.347156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.922263,-8.551061,61.298654,65.952801,0.000000,0.000000,0.000000,0.000000,3.844156,4.429031,5.564390,1.710707,0.292772,0.047082,0.501308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.612174,proposed,0,-126.340000,54.885000,4.154264,0.815320,4.390000,0.965000,-0.235736,-0.149680,3.506902,-5.214611,-0.030495,-5.214611,3.506902,0.260000,0.540000,16,85,16.143616,84.934264,16.143616,84.934264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.936058,-7.081674,59.786845,63.651460,0.000000,0.000000,0.000000,0.000000,3.689210,4.290653,5.570415,1.702409,0.249187,0.033318,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.622201,proposed,0,-126.340000,54.885000,4.203183,0.786117,4.430000,0.925000,-0.226817,-0.138883,3.567892,-5.519559,0.091484,-5.519559,3.567892,0.240000,0.680000,17,77,17.118044,76.996508,17.118044,76.996508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.639512,-7.285381,58.409382,64.086975,0.000000,0.000000,0.000000,0.000000,3.684887,4.067397,5.555174,1.589660,0.247475,0.032916,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.632206,proposed,0,-126.340000,54.885000,4.250494,0.757363,4.460000,0.885000,-0.209506,-0.127637,2.897006,-3.811850,-0.091484,-3.811850,2.897006,0.220000,0.730000,26,60,26.359787,59.661189,26.359787,59.661189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.830117,-7.314633,57.792306,61.085849,0.000000,0.000000,0.000000,0.000000,3.666512,3.934676,5.598688,1.517290,0.281360,0.032257,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.642176,proposed,0,-126.340000,54.885000,4.296144,0.729186,4.500000,0.875000,-0.203856,-0.145814,2.043152,0.030495,-0.518412,0.030495,2.043152,0.240000,0.660000,33,33,32.633660,32.951361,32.633660,32.951361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.883155,-7.186162,60.202810,62.622196,0.000000,0.000000,0.000000,0.000000,3.831675,4.132847,5.585022,1.586568,0.197625,0.033374,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.652697,proposed,0,-126.340000,54.885000,4.342701,0.700069,4.520000,0.875000,-0.177299,-0.174931,1.494245,0.823360,0.091484,0.823360,1.494245,0.300000,0.490000,32,38,31.854249,38.478240,31.854249,38.478240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.814226,-5.657901,67.085276,69.591027,0.000000,0.000000,0.000000,0.000000,4.074795,4.680696,5.589826,1.700768,0.228004,0.040577,0.500929,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.662182,proposed,0,-126.340000,54.885000,4.383259,0.674451,4.540000,0.865000,-0.156741,-0.190549,1.860183,-1.372266,0.091484,-1.372266,1.860183,0.320000,0.400000,27,64,26.586207,63.670457,26.586207,63.670457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.840820,-3.889235,66.945438,70.129820,0.000000,0.000000,0.000000,0.000000,4.022281,4.864206,5.641841,1.525704,0.238867,0.042775,0.501059,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.672176,proposed,0,-126.340000,54.885000,4.424557,0.648194,4.570000,0.835000,-0.145443,-0.186806,2.226120,-5.397580,-0.335443,-5.397580,2.226120,0.310000,0.480000,23,91,22.818516,91.149560,22.818516,91.149560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.860305,-2.680949,63.860649,67.884076,0.000000,0.000000,0.000000,0.000000,3.832317,4.668307,5.609472,1.604860,0.224335,0.027344,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.682172,proposed,0,-126.340000,54.885000,4.464394,0.622785,4.600000,0.775000,-0.135606,-0.152215,2.957996,-6.312424,-0.152474,-6.312424,2.957996,0.290000,0.680000,18,86,17.677106,85.852923,17.677106,85.852923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.349800,-3.348489,63.394549,70.231080,0.000000,0.000000,0.000000,0.000000,3.882328,4.485542,5.555862,1.560547,0.212262,0.015967,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.692191,proposed,0,-126.340000,54.885000,4.502872,0.598259,4.640000,0.735000,-0.137128,-0.136741,3.140965,-3.689871,-0.396432,-3.689871,3.140965,0.260000,0.770000,19,58,18.903543,58.463722,18.903543,58.463722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.989034,-4.008429,63.309316,68.158602,0.000000,0.000000,0.000000,0.000000,3.912737,4.283475,5.575177,1.403858,0.156286,0.014188,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.702256,proposed,0,-126.340000,54.885000,4.540090,0.574662,4.670000,0.735000,-0.129910,-0.160338,2.165131,0.457422,0.213464,0.457422,2.165131,0.200000,0.700000,36,29,36.120416,28.685146,36.120416,28.685146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.104548,-3.585363,64.643181,65.805919,0.000000,0.000000,0.000000,0.000000,4.071087,4.308867,5.581604,1.403879,0.138381,0.013823,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.712250,proposed,0,-126.340000,54.885000,4.575637,0.552357,4.690000,0.745000,-0.114363,-0.192643,1.433256,1.372266,0.274453,1.372266,1.433256,0.170000,0.500000,48,36,48.177881,36.187526,48.177881,36.187526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.457301,-1.914958,70.009442,73.166392,0.000000,0.000000,0.000000,0.000000,4.411077,4.823899,5.593807,1.402526,0.154024,0.013609,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.722243,proposed,0,-126.340000,54.885000,4.609807,0.531262,4.720000,0.735000,-0.110193,-0.203738,1.738204,-1.006328,-0.091484,-1.006328,1.738204,0.320000,0.380000,26,67,25.946895,66.926146,25.946895,66.926146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.790179,-0.656730,69.811622,72.452482,0.000000,0.000000,0.000000,0.000000,4.353592,4.963919,5.553853,1.397863,0.170610,0.013557,0.500397,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.732321,proposed,0,-126.340000,54.885000,4.642907,0.511297,4.740000,0.715000,-0.097093,-0.203703,3.384923,-4.482736,-0.030495,-4.482736,3.384923,0.380000,0.470000,1,90,0.919101,89.594213,0.919101,89.594213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.146406,-0.503144,66.751359,73.851387,0.000000,0.000000,0.000000,0.000000,4.089547,4.911692,5.558745,1.409481,0.190240,0.012278,0.500257,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.742273,proposed,0,-126.340000,54.885000,4.674284,0.492954,4.780000,0.665000,-0.105716,-0.172046,3.323933,-5.458569,-0.091484,-5.458569,3.323933,0.240000,0.690000,14,83,13.856610,83.145601,13.856610,83.145601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.447423,-1.278871,64.000775,73.026240,0.000000,0.000000,0.000000,0.000000,4.056603,4.598996,5.560624,1.415937,0.188354,0.014649,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.752320,proposed,0,-126.340000,54.885000,4.704671,0.475902,4.820000,0.625000,-0.115329,-0.149098,2.775027,-2.592058,-0.213464,-2.592058,2.775027,0.190000,0.760000,24,57,24.291919,57.183405,24.291919,57.183405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.482947,-2.479077,64.593086,70.064868,0.000000,0.000000,0.000000,0.000000,4.208837,4.434815,5.558999,1.409913,0.189505,0.014514,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.762331,proposed,0,-126.340000,54.885000,4.733695,0.460455,4.840000,0.625000,-0.106305,-0.164545,1.006328,0.335443,-0.396432,0.335443,1.006328,0.240000,0.710000,34,37,34.240388,36.946423,34.240388,36.946423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.049778,-2.168311,65.716384,67.392885,0.000000,0.000000,0.000000,0.000000,4.216936,4.451366,5.558859,1.409673,0.177893,0.014139,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.772316,proposed,0,-126.340000,54.885000,4.761432,0.446655,4.850000,0.645000,-0.088568,-0.198345,0.152474,2.409089,-0.091484,2.409089,0.152474,0.280000,0.500000,39,37,38.521431,36.722585,38.521431,36.722585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.994707,-0.946103,68.564838,72.741782,0.000000,0.000000,0.000000,0.000000,4.383175,4.825598,5.558684,1.410030,0.174572,0.013889,0.500517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.782236,proposed,0,-126.340000,54.885000,4.787820,0.434607,4.860000,0.645000,-0.072180,-0.210393,0.396432,-0.213464,-0.274453,-0.213464,0.396432,0.340000,0.410000,29,66,28.725548,66.289536,28.725548,66.289536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.217055,1.129143,69.248742,74.913262,0.000000,0.000000,0.000000,0.000000,4.328479,5.099083,5.578089,1.403972,0.166875,0.013672,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.792244,proposed,0,-126.340000,54.885000,4.813297,0.424198,4.870000,0.625000,-0.056703,-0.200802,0.884349,-3.140965,0.091484,-3.140965,0.884349,0.360000,0.500000,20,86,20.217990,85.638121,20.217990,85.638121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.824251,1.838385,64.311510,69.566378,0.000000,0.000000,0.000000,0.000000,3.940290,4.818508,5.552903,1.399171,0.137596,0.013951,0.500500,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.802275,proposed,0,-126.340000,54.885000,4.837717,0.415585,4.890000,0.595000,-0.052283,-0.179415,1.616224,-3.872840,0.213464,-3.872840,1.616224,0.300000,0.660000,19,82,19.477765,81.609803,19.477765,81.609803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.019926,1.362388,62.085422,68.077649,0.000000,0.000000,0.000000,0.000000,3.800422,4.496120,5.548518,1.410210,0.176057,0.014144,0.500483,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.812331,proposed,0,-126.340000,54.885000,4.861103,0.408842,4.910000,0.575000,-0.048897,-0.166158,1.250287,-1.738204,0.030495,-1.738204,1.250287,0.260000,0.760000,27,58,27.438761,58.072811,27.438761,58.072811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.329357,0.656448,60.831028,64.260561,0.000000,0.000000,0.000000,0.000000,3.754047,4.193066,5.568752,1.408832,0.178432,0.014087,0.500555,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.822271,proposed,0,-126.340000,54.885000,4.883178,0.404091,4.920000,0.575000,-0.036822,-0.170909,0.152474,1.372266,0.030495,1.372266,0.152474,0.280000,0.670000,36,41,36.411163,41.330608,36.411163,41.330608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.097454,0.879035,63.236658,63.959799,0.000000,0.000000,0.000000,0.000000,3.889043,4.308284,5.557593,1.409002,0.176229,0.013547,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.832316,proposed,0,-126.340000,54.885000,4.904461,0.401273,4.920000,0.595000,-0.015539,-0.193727,-0.335443,2.287110,-0.457422,2.287110,-0.335443,0.330000,0.540000,37,45,36.669198,44.651772,36.669198,44.651772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.380664,1.863175,66.650016,68.868295,0.000000,0.000000,0.000000,0.000000,4.048499,4.654931,5.557584,1.409658,0.188966,0.013992,0.500418,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.842318,proposed,0,-126.340000,54.885000,4.924659,0.400493,4.930000,0.605000,-0.005341,-0.204507,0.457422,0.518412,-0.335443,0.518412,0.457422,0.340000,0.470000,29,66,28.681839,66.182353,28.681839,66.182353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.735152,3.061920,66.935715,68.625177,0.000000,0.000000,0.000000,0.000000,4.030128,4.803402,5.559255,1.410075,0.189133,0.013894,0.500387,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.852319,proposed,0,-126.340000,54.885000,4.943887,0.401774,4.940000,0.605000,0.003887,-0.203226,1.311276,-2.043152,0.335443,-2.043152,1.311276,0.250000,0.530000,32,85,31.546769,84.599288,31.546769,84.599288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.600972,3.303717,63.744826,66.257919,0.000000,0.000000,0.000000,0.000000,3.908290,4.552655,5.556778,1.408259,0.177471,0.013784,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.862325,proposed,0,-126.340000,54.885000,4.962177,0.405150,4.960000,0.595000,0.002177,-0.189850,1.616224,-2.043152,0.091484,-2.043152,1.616224,0.360000,0.670000,14,76,13.692617,76.207625,13.692617,76.207625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.834401,1.880012,61.727194,65.850642,0.000000,0.000000,0.000000,0.000000,3.801652,4.273211,5.559056,1.408321,0.191369,0.014150,0.500427,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.872319,proposed,0,-126.340000,54.885000,4.979518,0.410642,4.980000,0.585000,-0.000482,-0.174358,1.128308,-0.213464,0.213464,-0.213464,1.128308,0.310000,0.720000,22,60,22.225727,59.967141,22.225727,59.967141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.312564,1.031985,61.762602,65.150729,0.000000,0.000000,0.000000,0.000000,3.788992,4.151922,5.558473,1.407155,0.176178,0.014813,0.500190,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.882319,proposed,0,-126.340000,54.885000,4.995958,0.418281,5.010000,0.605000,-0.014042,-0.186719,0.518412,2.104141,-0.091484,2.104141,0.518412,0.260000,0.660000,34,47,33.540312,47.008986,33.540312,47.008986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.205349,0.609138,62.718210,62.694900,0.000000,0.000000,0.000000,0.000000,3.949554,4.122706,5.557371,1.408732,0.176042,0.014946,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.892193,proposed,0,-126.340000,54.885000,5.011306,0.427942,5.020000,0.635000,-0.008694,-0.207058,0.762370,3.018985,-0.091484,3.018985,0.762370,0.190000,0.560000,42,48,41.733361,48.424689,41.733361,48.424689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.760403,0.793989,64.895068,63.726700,0.000000,0.000000,0.000000,0.000000,4.140267,4.312135,5.539976,1.396557,0.150568,0.014258,0.500423,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.902283,proposed,0,-126.340000,54.885000,5.026087,0.439998,5.030000,0.655000,-0.003913,-0.215002,0.945339,1.433256,0.030495,1.433256,0.945339,0.380000,0.500000,16,68,15.770331,68.161873,15.770331,68.161873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.495180,1.009834,64.902537,64.744760,0.000000,0.000000,0.000000,0.000000,4.033777,4.426715,5.568190,1.407269,0.188593,0.013542,0.500538,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.912320,proposed,0,-126.340000,54.885000,5.039889,0.454186,5.050000,0.655000,-0.010111,-0.200814,1.738204,-1.067318,0.335443,-1.067318,1.738204,0.310000,0.550000,13,88,13.323434,88.334219,13.323434,88.334219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.272038,0.648089,64.393668,69.507939,0.000000,0.000000,0.000000,0.000000,4.029889,4.514493,5.556820,1.408311,0.190476,0.014045,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.922241,proposed,0,-126.340000,54.885000,5.052644,0.470358,5.070000,0.655000,-0.017356,-0.184642,1.555235,-1.860183,0.396432,-1.860183,1.555235,0.240000,0.660000,21,90,21.214741,89.657578,21.214741,89.657578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.656331,-0.646527,60.682251,65.244876,0.000000,0.000000,0.000000,0.000000,3.932932,4.121428,5.583711,1.397962,0.160665,0.016911,0.500677,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.932250,proposed,0,-126.340000,54.885000,5.064609,0.488825,5.090000,0.655000,-0.025391,-0.166175,0.640391,0.884349,-0.091484,0.884349,0.640391,0.240000,0.770000,28,62,28.305511,61.644207,28.305511,61.644207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.097130,-2.455870,59.948146,63.477422,0.000000,0.000000,0.000000,0.000000,3.918756,4.070813,5.574847,1.397512,0.164366,0.014677,0.500348,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.942323,proposed,0,-126.340000,54.885000,5.075721,0.509578,5.090000,0.685000,-0.014279,-0.175422,-0.640391,4.787684,0.091484,4.787684,-0.640391,0.260000,0.720000,38,34,38.414935,34.474688,38.414935,34.474688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.153565,-2.896397,63.580702,65.359224,0.000000,0.000000,0.000000,0.000000,4.053632,4.329508,5.561436,1.645905,0.249737,0.026993,0.501033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.952202,proposed,0,-126.340000,54.885000,5.085695,0.532021,5.090000,0.735000,-0.004305,-0.202979,-0.518412,5.275601,0.152474,5.275601,-0.518412,0.310000,0.520000,32,47,31.916734,46.502424,31.916734,46.502424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.806738,-1.578184,69.521531,73.177773,0.000000,0.000000,0.000000,0.000000,4.352631,4.828827,5.553738,1.446961,0.208652,0.017779,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.962200,proposed,0,-126.340000,54.885000,5.094832,0.556810,5.090000,0.775000,0.004832,-0.218190,-0.884349,1.860183,-0.030495,1.860183,-0.884349,0.350000,0.460000,28,80,28.204985,80.455679,28.204985,80.455679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.681627,-0.139698,67.448525,70.539707,0.000000,0.000000,0.000000,0.000000,4.196303,4.877790,5.579654,1.758283,0.250116,0.032382,0.500991,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.972173,proposed,0,-126.340000,54.885000,5.102954,0.583578,5.100000,0.785000,0.002954,-0.201422,0.396432,-1.006328,-0.396432,-1.006328,0.396432,0.340000,0.580000,15,98,15.284217,97.750330,15.284217,97.750330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.498171,-0.545845,63.289805,69.152473,0.000000,0.000000,0.000000,0.000000,3.942463,4.526504,5.615840,1.570737,0.220616,0.023547,0.503137,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.982196,proposed,0,-126.340000,54.885000,5.110084,0.612493,5.110000,0.775000,0.000084,-0.162507,0.701380,-1.433256,-0.396432,-1.433256,0.701380,0.280000,0.760000,17,91,16.711483,91.223619,16.711483,91.223619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.885708,-1.930414,62.707367,70.572024,0.000000,0.000000,0.000000,0.000000,3.924882,4.352657,5.557245,1.744989,0.290504,0.033765,0.501064,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.992171,proposed,0,-126.340000,54.885000,5.116106,0.643222,5.120000,0.785000,-0.003894,-0.141778,0.152474,1.616224,0.335443,1.616224,0.152474,0.220000,0.860000,28,61,27.945310,60.933458,27.945310,60.933458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.679499,-3.432880,61.864219,67.251534,0.000000,0.000000,0.000000,0.000000,3.947102,4.263150,5.606326,1.531900,0.215676,0.021369,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.002172,proposed,0,-126.340000,54.885000,5.121020,0.675929,5.120000,0.825000,0.001020,-0.149071,-1.006328,5.275601,0.274453,5.275601,-1.006328,0.240000,0.750000,36,41,36.439766,40.935880,36.439766,40.935880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.024803,-3.764527,65.204598,67.830444,0.000000,0.000000,0.000000,0.000000,4.106778,4.479772,5.611319,1.577975,0.202662,0.025508,0.500742,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.012169,proposed,0,-126.340000,54.885000,5.124750,0.710454,5.120000,0.875000,0.004750,-0.164546,-1.616224,5.824507,-0.091484,5.824507,-1.616224,0.280000,0.560000,37,53,36.655307,52.991782,36.655307,52.991782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.082988,-2.942360,68.106027,70.270543,0.000000,0.000000,0.000000,0.000000,4.275511,4.668006,5.603934,1.466942,0.220300,0.021267,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.022205,proposed,0,-126.340000,54.885000,5.127244,0.746890,5.120000,0.925000,0.007244,-0.178110,-0.152474,3.018985,-0.274453,3.018985,-0.152474,0.360000,0.480000,12,84,11.970004,83.666144,11.970004,83.666144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.248095,-2.491068,66.031833,69.870383,0.000000,0.000000,0.000000,0.000000,4.138336,4.638887,5.560686,1.426466,0.192513,0.012567,0.500416,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.032190,proposed,0,-126.340000,54.885000,5.128413,0.784820,5.120000,0.935000,0.008413,-0.150180,-0.091484,0.091484,0.091484,0.091484,-0.091484,0.310000,0.620000,13,101,12.571643,100.558009,12.571643,100.558009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.048718,-3.617737,63.370822,73.473244,0.000000,0.000000,0.000000,0.000000,3.998056,4.516039,5.608059,1.409077,0.171925,0.013327,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.042189,proposed,0,-126.340000,54.885000,5.128197,0.824407,5.130000,0.945000,-0.001803,-0.120593,0.152474,0.274453,0.274453,0.274453,0.152474,0.220000,0.800000,19,88,18.551730,88.052139,18.551730,88.052139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.370470,-5.711288,61.968832,71.794974,0.000000,0.000000,0.000000,0.000000,4.019623,4.431500,5.557085,1.398841,0.195630,0.011847,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.052319,proposed,0,-126.340000,54.885000,5.126479,0.866047,5.130000,0.975000,-0.003521,-0.108953,-1.067318,3.262944,-0.030495,3.262944,-1.067318,0.220000,0.830000,28,63,28.087358,63.062671,28.087358,63.062671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.952390,-7.026039,62.133937,68.358980,0.000000,0.000000,0.000000,0.000000,4.003953,4.366512,5.560488,1.417603,0.190596,0.013730,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.062319,proposed,0,-126.340000,54.885000,5.123217,0.908573,5.120000,1.035000,0.003217,-0.126427,-1.921172,5.946486,0.091484,5.946486,-1.921172,0.240000,0.730000,33,49,33.186452,48.750279,33.186452,48.750279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.555808,-7.157530,64.243992,67.843403,0.000000,0.000000,0.000000,0.000000,4.089536,4.475879,5.557392,1.407567,0.177325,0.013786,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.072320,proposed,0,-126.340000,54.885000,5.118306,0.952409,5.110000,1.095000,0.008306,-0.142591,-2.104141,6.373413,-0.457422,6.373413,-2.104141,0.310000,0.580000,25,58,25.127221,57.691198,25.127221,57.691198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.830662,-6.568152,65.559037,69.046775,0.000000,0.000000,0.000000,0.000000,4.147325,4.559089,5.557540,1.409046,0.191364,0.013154,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.082267,proposed,0,-126.340000,54.885000,5.111688,0.997194,5.100000,1.145000,0.011688,-0.147806,-1.311276,4.116798,-0.213464,4.116798,-1.311276,0.310000,0.560000,15,79,15.267738,78.554633,15.267738,78.554633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.023875,-6.310079,63.161756,68.474339,0.000000,0.000000,0.000000,0.000000,3.996852,4.385648,5.576738,1.410260,0.177301,0.016344,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.092322,proposed,0,-126.340000,54.885000,5.103136,1.043559,5.090000,1.165000,0.013136,-0.121441,-0.213464,1.006328,0.518412,1.006328,-0.213464,0.300000,0.740000,2,92,2.436021,91.671000,2.436021,91.671000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.787921,-7.077000,60.626502,68.030238,0.000000,0.000000,0.000000,0.000000,3.871932,4.262809,5.557271,1.408943,0.189860,0.013561,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.102323,proposed,0,-126.340000,54.885000,5.092667,1.090636,5.100000,1.185000,-0.007333,-0.094364,-0.213464,0.701380,0.396432,0.701380,-0.213464,0.220000,0.780000,7,95,6.504799,94.528676,6.504799,94.528676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.963125,-8.174107,58.966019,66.716044,0.000000,0.000000,0.000000,0.000000,3.880801,4.157702,5.556849,1.409483,0.203164,0.012266,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.112320,proposed,0,-126.340000,54.885000,5.080133,1.138525,5.090000,1.205000,-0.009867,-0.066475,-1.433256,1.982162,0.335443,1.982162,-1.433256,0.180000,0.850000,19,81,19.187962,81.485853,19.187962,81.485853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.273007,-9.632847,57.776388,63.926336,0.000000,0.000000,0.000000,0.000000,3.912521,4.089144,5.557911,1.409423,0.224968,0.015786,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.122270,proposed,0,-126.340000,54.885000,5.065485,1.186895,5.080000,1.245000,-0.014515,-0.058105,-2.531068,5.092632,-0.518412,5.092632,-2.531068,0.160000,0.840000,29,58,29.485466,58.202242,29.485466,58.202242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.729832,-11.061745,58.970107,63.988524,0.000000,0.000000,0.000000,0.000000,3.999355,4.214179,5.558159,1.410387,0.177432,0.015477,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.132318,proposed,0,-126.340000,54.885000,5.048377,1.236305,5.060000,1.315000,-0.011623,-0.078695,-3.201954,6.556382,-0.274453,6.556382,-3.201954,0.240000,0.730000,23,54,23.444179,53.841485,23.444179,53.841485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.004136,-11.541454,61.517971,66.238438,0.000000,0.000000,0.000000,0.000000,4.050158,4.437981,5.557406,1.408101,0.188781,0.012574,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.142317,proposed,0,-126.340000,54.885000,5.028914,1.285907,5.030000,1.365000,-0.001086,-0.079093,-2.531068,5.031642,0.274453,5.031642,-2.531068,0.260000,0.610000,12,77,12.169595,77.129388,12.169595,77.129388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.840018,-11.620602,61.708508,68.218776,0.000000,0.000000,0.000000,0.000000,4.060074,4.464631,5.558275,1.409087,0.177736,0.014969,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.152320,proposed,0,-126.340000,54.885000,5.006886,1.335810,5.020000,1.395000,-0.013114,-0.059190,-1.799193,2.470079,0.091484,2.470079,-1.799193,0.210000,0.650000,6,98,5.661820,97.626879,5.661820,97.626879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.645316,-12.745599,57.346636,67.049946,0.000000,0.000000,0.000000,0.000000,3.877508,4.230277,5.556334,1.409801,0.192390,0.016797,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.162235,proposed,0,-126.340000,54.885000,4.982400,1.385407,5.010000,1.425000,-0.027600,-0.039593,-1.067318,1.372266,-0.213464,1.372266,-1.067318,0.170000,0.810000,-2,95,-2.232421,95.010571,-2.232421,95.010571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.710331,-14.654267,55.220692,66.279896,0.000000,0.000000,0.000000,0.000000,3.802464,4.156662,5.578555,1.407621,0.192579,0.015605,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.172320,proposed,0,-126.340000,54.885000,4.954653,1.435842,5.000000,1.445000,-0.045347,-0.009158,-1.799193,2.957996,0.030495,2.957996,-1.799193,0.060000,0.880000,12,78,11.712500,78.447747,11.712500,78.447747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.022116,-15.908443,54.144335,63.099910,0.000000,0.000000,0.000000,0.000000,3.794836,4.040387,5.557113,1.413150,0.221770,0.014155,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.182316,proposed,0,-126.340000,54.885000,4.924191,1.485663,4.980000,1.495000,-0.055809,-0.009337,-2.165131,5.275601,0.030495,5.275601,-2.165131,0.050000,0.830000,13,63,12.573775,63.329917,12.573775,63.329917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.641134,-17.194432,56.796317,64.117314,0.000000,0.000000,0.000000,0.000000,4.041341,4.252867,5.556393,1.467255,0.188278,0.015079,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.192278,proposed,0,-126.340000,54.885000,4.890769,1.534991,4.960000,1.555000,-0.069231,-0.020009,-2.836017,5.763517,0.030495,5.763517,-2.836017,0.130000,0.690000,3,70,2.912716,69.979051,2.912716,69.979051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.317888,-17.441155,56.425655,62.683086,0.000000,0.000000,0.000000,0.000000,4.034642,4.190439,5.548083,1.408230,0.173465,0.012915,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.202322,proposed,0,-126.340000,54.885000,4.853846,1.584234,4.930000,1.605000,-0.076154,-0.020766,-3.201954,4.909663,-0.274453,4.909663,-3.201954,0.130000,0.680000,-1,77,-0.610839,77.441098,-0.610839,77.441098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.911300,-17.623604,51.886299,59.357167,0.000000,0.000000,0.000000,0.000000,3.796575,3.899916,5.559475,1.408794,0.175327,0.015481,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.212322,proposed,0,-126.340000,54.885000,4.813736,1.632609,4.910000,1.655000,-0.096264,-0.022391,-3.262944,2.897006,-0.274453,2.897006,-3.262944,0.110000,0.710000,-6,90,-5.808990,90.308309,-5.808990,90.308309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.924357,-17.643610,48.584064,55.810468,0.000000,0.000000,0.000000,0.000000,3.608749,3.667498,5.558273,1.407026,0.189675,0.014480,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.222259,proposed,0,-126.340000,54.885000,4.770430,1.679884,4.890000,1.685000,-0.119570,-0.005116,-3.384923,2.043152,0.457422,2.043152,-3.384923,0.100000,0.770000,-12,93,-12.187966,92.900246,-12.187966,92.900246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.302526,-18.001650,46.864782,55.392854,0.000000,0.000000,0.000000,0.000000,3.514191,3.604627,5.591801,1.398635,0.158277,0.016203,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.232324,proposed,0,-126.340000,54.885000,4.722944,1.726783,4.860000,1.715000,-0.137056,0.011783,-3.445913,3.262944,0.213464,3.262944,-3.445913,0.070000,0.850000,-16,76,-15.629308,75.977719,-15.629308,75.977719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.590524,-18.370725,46.111946,54.600573,0.000000,0.000000,0.000000,0.000000,3.472218,3.567638,5.558317,1.408947,0.228174,0.016114,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.242324,proposed,0,-126.340000,54.885000,4.672018,1.772242,4.830000,1.755000,-0.157982,0.017242,-4.238777,3.567892,0.030495,3.567892,-4.238777,0.040000,0.820000,-13,74,-12.919132,74.058691,-12.919132,74.058691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.355057,-17.388907,47.466879,53.279833,0.000000,0.000000,0.000000,0.000000,3.574830,3.559711,5.558371,1.408605,0.175182,0.015217,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.252323,proposed,0,-126.340000,54.885000,4.617251,1.816388,4.790000,1.805000,-0.172749,0.011388,-4.543725,4.848673,-0.030495,4.848673,-4.543725,-0.020000,0.760000,-9,67,-9.190420,66.681233,-9.190420,66.681233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.630983,-16.611025,47.467426,52.872497,0.000000,0.000000,0.000000,0.000000,3.675892,3.579097,5.557642,1.410290,0.177306,0.015998,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.262318,proposed,0,-126.340000,54.885000,4.558530,1.859057,4.730000,1.855000,-0.171470,0.004057,-6.373413,3.872840,0.335443,3.872840,-6.373413,-0.040000,0.720000,3,75,3.155555,75.451463,3.155555,75.451463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.924218,-15.530627,47.551000,53.064452,0.000000,0.000000,0.000000,0.000000,3.738966,3.606087,5.556781,1.406389,0.175210,0.016671,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.272327,proposed,0,-126.340000,54.885000,4.495641,1.900148,4.670000,1.885000,-0.174359,0.015148,-7.837164,2.104141,0.091484,2.104141,-7.837164,-0.010000,0.710000,6,91,5.810698,90.603518,5.810698,90.603518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.973454,-15.459227,45.257052,52.740036,0.000000,0.000000,0.000000,0.000000,3.599144,3.554163,5.557764,1.405827,0.187151,0.015456,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.282321,proposed,0,-126.340000,54.885000,4.428650,1.939388,4.600000,1.905000,-0.171350,0.034388,-7.654195,1.189297,0.030495,1.189297,-7.654195,0.020000,0.790000,-6,92,-5.766975,91.566037,-5.766975,91.566037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.921465,-16.728060,42.925807,54.055046,0.000000,0.000000,0.000000,0.000000,3.393944,3.540232,5.557171,1.406796,0.188381,0.015457,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.292243,proposed,0,-126.340000,54.885000,4.357900,1.976412,4.530000,1.935000,-0.172100,0.041412,-7.959143,1.433256,0.152474,1.433256,-7.959143,0.060000,0.930000,-16,76,-15.764482,75.531139,-15.764482,75.531139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.608648,-18.141228,41.418625,54.734883,0.000000,0.000000,0.000000,0.000000,3.212600,3.553416,5.584727,1.398699,0.179643,0.016298,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.302324,proposed,0,-126.340000,54.885000,4.281578,2.011901,4.460000,1.955000,-0.178422,0.056901,-7.349247,2.897006,-0.030495,2.897006,-7.349247,-0.030000,0.810000,-17,73,-16.708614,72.576646,-16.708614,72.576646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.868187,-17.932089,42.693955,54.041846,0.000000,0.000000,0.000000,0.000000,3.283536,3.540220,5.566702,1.407872,0.174893,0.014764,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.312324,proposed,0,-126.340000,54.885000,4.201371,2.044825,4.370000,1.985000,-0.168629,0.059825,-8.934977,1.738204,-0.030495,1.738204,-8.934977,-0.060000,0.750000,-5,85,-5.109828,85.127390,-5.109828,85.127390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.975481,-17.270594,41.512648,51.412245,0.000000,0.000000,0.000000,0.000000,3.256832,3.393322,5.557006,1.406472,0.174926,0.014373,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.322197,proposed,0,-126.340000,54.885000,4.117707,2.074952,4.290000,2.015000,-0.172293,0.059952,-9.971800,1.433256,0.274453,1.433256,-9.971800,-0.050000,0.790000,-3,82,-3.195485,82.459223,-3.195485,82.459223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.822764,-18.149486,40.067632,51.794009,0.000000,0.000000,0.000000,0.000000,3.202476,3.409015,5.583282,1.564016,0.215195,0.019946,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.332168,proposed,0,-126.340000,54.885000,4.028614,2.102834,4.200000,2.035000,-0.171386,0.067834,-9.788831,1.860183,0.335443,1.860183,-9.788831,-0.050000,0.790000,-11,77,-10.607312,77.166363,-10.607312,77.166363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.393850,-19.239217,39.398633,52.105675,0.000000,0.000000,0.000000,0.000000,3.151630,3.431975,5.547137,1.693524,0.234088,0.030498,0.500875,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.342814,proposed,0,-126.340000,54.885000,3.928340,2.129613,4.100000,2.065000,-0.171660,0.064613,-9.910810,1.433256,0.274453,1.433256,-9.910810,-0.030000,0.760000,-20,80,-19.549473,79.897140,-19.549473,79.897140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.937495,-19.833818,37.994179,51.119935,0.000000,0.000000,0.000000,0.000000,3.032564,3.361795,5.578560,1.608041,0.213827,0.019633,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.352196,proposed,0,-126.340000,54.885000,3.835496,2.150522,4.010000,2.075000,-0.174504,0.075522,-10.154769,0.823360,0.396432,0.823360,-10.154769,-0.090000,0.770000,-17,82,-17.182295,82.390494,-17.182295,82.390494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.660752,-20.122568,35.019024,48.168424,0.000000,0.000000,0.000000,0.000000,2.863742,3.170989,5.589980,1.787600,0.272404,0.042431,0.500942,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008204,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.362173,proposed,0,-126.340000,54.885000,3.732130,2.169855,3.910000,2.095000,-0.177870,0.074855,-10.520706,0.701380,0.213464,0.701380,-10.520706,-0.130000,0.780000,-15,80,-15.429313,79.578633,-15.429313,79.578633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.641410,-20.510936,33.996825,46.394910,0.000000,0.000000,0.000000,0.000000,2.829231,3.074138,5.552418,1.447049,0.191949,0.017473,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.372170,proposed,0,-126.340000,54.885000,3.623747,2.186094,3.800000,2.105000,-0.176253,0.081094,-11.069613,0.335443,-0.152474,0.335443,-11.069613,-0.120000,0.780000,-18,80,-17.922553,79.920950,-17.922553,79.920950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.478219,-20.821359,34.512150,46.657597,0.000000,0.000000,0.000000,0.000000,2.864837,3.098820,5.553013,1.594510,0.212024,0.015607,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.382244,proposed,0,-126.340000,54.885000,3.509606,2.199162,3.690000,2.105000,-0.180394,0.094162,-11.923467,-0.030495,0.640391,-0.030495,-11.923467,-0.150000,0.780000,-13,81,-13.484231,80.957576,-13.484231,80.957576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.048179,-21.003392,33.570849,45.826755,0.000000,0.000000,0.000000,0.000000,2.820885,3.048786,5.593626,1.406153,0.142719,0.014037,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.392235,proposed,0,-126.340000,54.885000,3.391551,2.208725,3.580000,2.115000,-0.188449,0.093725,-11.801488,-0.335443,0.152474,-0.335443,-11.801488,-0.150000,0.790000,-21,79,-21.061908,79.255825,-21.061908,79.255825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.162407,-21.526140,32.650767,45.059566,0.000000,0.000000,0.000000,0.000000,2.782990,3.010963,5.553447,1.400408,0.148906,0.012237,0.500392,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.402252,proposed,0,-126.340000,54.885000,3.268307,2.214804,3.460000,2.115000,-0.191693,0.099804,-11.862478,-0.213464,0.274453,-0.213464,-11.862478,-0.150000,0.780000,-28,76,-27.554367,76.197586,-27.554367,76.197586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.015488,-21.888728,31.271182,44.364732,0.000000,0.000000,0.000000,0.000000,2.678163,2.981949,5.594649,1.396904,0.132046,0.013195,0.500510,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.412247,proposed,0,-126.340000,54.885000,3.140497,2.217254,3.340000,2.115000,-0.199503,0.102254,-12.106436,-1.189297,0.030495,-1.189297,-12.106436,-0.200000,0.760000,-27,82,-26.722573,82.292671,-26.722573,82.292671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.518943,-21.476615,30.505045,42.542201,0.000000,0.000000,0.000000,0.000000,2.621139,2.892338,5.569753,1.397305,0.154593,0.014543,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.422323,proposed,0,-126.340000,54.885000,3.006785,2.215964,3.230000,2.105000,-0.223215,0.110964,-13.082270,-1.677214,0.091484,-1.677214,-13.082270,-0.200000,0.780000,-27,82,-26.517993,81.870603,-26.517993,81.870603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.090735,-21.409736,29.381398,41.269801,0.000000,0.000000,0.000000,0.000000,2.558708,2.836869,5.558184,1.408998,0.188857,0.013866,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.432325,proposed,0,-126.340000,54.885000,2.869274,2.210854,3.100000,2.095000,-0.230726,0.115854,-13.875134,-1.189297,0.152474,-1.189297,-13.875134,-0.220000,0.800000,-23,73,-23.278347,72.886863,-23.278347,72.886863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.847902,-21.621958,30.178072,42.552768,0.000000,0.000000,0.000000,0.000000,2.626776,2.915316,5.556587,1.406751,0.170452,0.012519,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.442199,proposed,0,-126.340000,54.885000,2.728891,2.201977,2.960000,2.085000,-0.231109,0.116977,-15.094927,-1.860183,0.213464,-1.860183,-15.094927,-0.210000,0.750000,-19,79,-19.441299,79.015746,-19.441299,79.015746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.490952,-21.593401,31.963910,44.625911,0.000000,0.000000,0.000000,0.000000,2.759574,3.077057,5.556984,1.406533,0.177717,0.013693,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.452318,proposed,0,-126.340000,54.885000,2.580343,2.188848,2.820000,2.075000,-0.239657,0.113848,-15.094927,-2.104141,0.030495,-2.104141,-15.094927,-0.190000,0.770000,-28,76,-28.018290,75.593723,-28.018290,75.593723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.850579,-22.454739,30.281908,44.519113,0.000000,0.000000,0.000000,0.000000,2.657358,3.058453,5.556147,1.405458,0.176603,0.013557,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.462273,proposed,0,-126.340000,54.885000,2.429646,2.171875,2.670000,2.065000,-0.240354,0.106875,-15.765812,-1.921172,0.274453,-1.921172,-15.765812,-0.210000,0.730000,-26,73,-25.879402,73.272267,-25.879402,73.272267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.216319,-22.920834,28.868893,44.030249,0.000000,0.000000,0.000000,0.000000,2.527506,3.050567,5.557309,1.406777,0.177027,0.014209,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.472277,proposed,0,-126.340000,54.885000,2.273774,2.150701,2.520000,2.045000,-0.246226,0.105701,-16.863625,-2.714037,0.457422,-2.714037,-16.863625,-0.230000,0.710000,-20,78,-19.917004,77.592137,-19.917004,77.592137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.922383,-23.034509,28.340025,42.924066,0.000000,0.000000,0.000000,0.000000,2.491209,3.024401,5.558945,1.410189,0.178227,0.013603,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.482329,proposed,0,-126.340000,54.885000,2.112766,2.125206,2.360000,2.035000,-0.247234,0.090206,-17.717479,-2.409089,0.396432,-2.409089,-17.717479,-0.220000,0.750000,-18,67,-18.474464,66.606445,-18.474464,66.606445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.536625,-23.844373,27.489004,43.326189,0.000000,0.000000,0.000000,0.000000,2.451505,3.068137,5.556744,1.405566,0.176755,0.013629,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.492319,proposed,0,-126.340000,54.885000,1.948549,2.095632,2.190000,2.015000,-0.241451,0.080632,-17.290552,-3.079975,0.518412,-3.079975,-17.290552,-0.210000,0.710000,-28,70,-27.851899,70.354797,-27.851899,70.354797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.313783,-24.095652,29.847166,46.441952,0.000000,0.000000,0.000000,0.000000,2.570624,3.274381,5.558198,1.404261,0.175081,0.013594,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.502319,proposed,0,-126.340000,54.885000,1.780088,2.061753,2.020000,1.985000,-0.239912,0.076753,-16.985604,-3.506902,0.579401,-3.506902,-16.985604,-0.220000,0.700000,-35,71,-34.880685,70.635670,-34.880685,70.635670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.688213,-24.584106,27.369121,45.654481,0.000000,0.000000,0.000000,0.000000,2.370294,3.213808,5.557191,1.403361,0.173113,0.014785,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.512318,proposed,0,-126.340000,54.885000,1.607755,2.023576,1.850000,1.955000,-0.242245,0.068576,-18.083417,-4.421746,0.396432,-4.421746,-18.083417,-0.260000,0.690000,-26,74,-26.326454,74.191856,-26.326454,74.191856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.794932,-24.379761,25.796001,42.420179,0.000000,0.000000,0.000000,0.000000,2.203645,3.049939,5.555174,1.402197,0.173665,0.014468,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.522251,proposed,0,-126.340000,54.885000,1.432862,1.981366,1.670000,1.925000,-0.237138,0.056366,-18.632323,-5.153621,0.335443,-5.153621,-18.632323,-0.260000,0.700000,-25,74,-25.326476,74.306331,-25.326476,74.306331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.337659,-24.458612,26.049507,42.902871,0.000000,0.000000,0.000000,0.000000,2.260404,3.098143,5.555273,1.390417,0.142073,0.013336,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.532320,proposed,0,-126.340000,54.885000,1.252009,1.934206,1.490000,1.885000,-0.237991,0.049206,-19.486178,-4.787684,0.274453,-4.787684,-19.486178,-0.250000,0.720000,-23,65,-23.361954,64.899794,-23.361954,64.899794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.665415,-24.759510,26.062660,43.699179,0.000000,0.000000,0.000000,0.000000,2.262471,3.156070,5.558062,1.401959,0.177348,0.013464,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.542268,proposed,0,-126.340000,54.885000,1.069977,1.883277,1.290000,1.845000,-0.220023,0.038277,-20.096074,-4.360757,0.457422,-4.360757,-20.096074,-0.220000,0.740000,-24,54,-23.904465,54.242893,-23.904465,54.242893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.432928,-24.980563,27.892820,46.157734,0.000000,0.000000,0.000000,0.000000,2.356377,3.339368,5.556380,1.401210,0.174428,0.014433,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.552324,proposed,0,-126.340000,54.885000,0.882842,1.827434,1.090000,1.815000,-0.207158,0.012434,-20.401022,-4.909663,0.457422,-4.909663,-20.401022,-0.230000,0.610000,-22,64,-22.366463,63.687434,-22.366463,63.687434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.283502,-24.631657,33.416966,50.556059,0.000000,0.000000,0.000000,0.000000,2.571633,3.569373,5.557299,1.400477,0.176788,0.015378,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.562318,proposed,0,-126.340000,54.885000,0.693951,1.767594,0.890000,1.765000,-0.196049,0.002594,-20.827949,-6.251434,0.274453,-6.251434,-20.827949,-0.220000,0.590000,-22,72,-22.492223,72.188029,-22.492223,72.188029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.984109,-24.795310,31.581734,49.569427,0.000000,0.000000,0.000000,0.000000,2.452941,3.482876,5.557114,1.410203,0.175580,0.016532,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.572321,proposed,0,-126.340000,54.885000,0.502241,1.703397,0.680000,1.705000,-0.177759,-0.001603,-20.949928,-7.593205,0.274453,-7.593205,-20.949928,-0.220000,0.640000,-23,75,-23.436300,74.638323,-23.436300,74.638323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.182229,-25.115356,29.653434,47.697374,0.000000,0.000000,0.000000,0.000000,2.296757,3.369174,5.555891,1.398951,0.175435,0.015507,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.582316,proposed,0,-126.340000,54.885000,0.308265,1.634971,0.460000,1.645000,-0.151735,-0.010029,-22.230710,-7.532216,0.274453,-7.532216,-22.230710,-0.230000,0.690000,-12,65,-11.943745,65.067465,-11.943745,65.067465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.105416,-25.389893,28.589128,45.653845,0.000000,0.000000,0.000000,0.000000,2.151857,3.285663,5.556026,1.398464,0.174740,0.014217,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.592320,proposed,0,-126.340000,54.885000,0.111979,1.562247,0.240000,1.585000,-0.128021,-0.022753,-23.145554,-6.068465,0.640391,-6.068465,-23.145554,-0.190000,0.660000,-8,51,-8.360390,50.564875,-8.360390,50.564875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.852740,-25.650262,37.536654,51.302739,0.000000,0.000000,0.000000,0.000000,2.576754,3.658610,5.558268,1.405394,0.174345,0.015852,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.602316,proposed,0,-126.340000,54.885000,-0.085998,1.485402,0.010000,1.535000,-0.095998,-0.049598,-23.267533,-5.946486,-0.274453,-5.946486,-23.267533,-0.150000,0.580000,-11,50,-11.378963,49.920319,-11.378963,49.920319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.480522,-25.449625,46.080130,57.548797,0.000000,0.000000,0.000000,0.000000,3.112831,3.994365,5.556007,1.396740,0.175609,0.015017,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.612330,proposed,0,-126.340000,54.885000,-0.285917,1.404278,-0.210000,1.475000,-0.075917,-0.070722,-21.864772,-7.227268,0.091484,-7.227268,-21.864772,-0.120000,0.530000,-28,59,-27.964668,58.997421,-27.964668,58.997421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.321647,-25.363586,46.462254,58.995520,0.000000,0.000000,0.000000,0.000000,3.285115,4.019483,5.557922,1.395764,0.176340,0.014672,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.622199,proposed,0,-126.340000,54.885000,-0.484181,1.320348,-0.410000,1.405000,-0.074181,-0.084652,-21.193887,-8.812998,0.335443,-8.812998,-21.193887,-0.180000,0.530000,-30,67,-29.521776,67.196326,-29.521776,67.196326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.249280,-25.348426,40.470190,55.893137,0.000000,0.000000,0.000000,0.000000,3.025826,3.790821,5.556088,1.397308,0.176683,0.013743,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.632317,proposed,0,-126.340000,54.885000,-0.688419,1.230272,-0.620000,1.325000,-0.068419,-0.094728,-20.523001,-10.093779,0.396432,-10.093779,-20.523001,-0.240000,0.600000,-29,67,-29.346406,66.736587,-29.346406,66.736587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.775634,-25.355790,35.896016,52.095074,0.000000,0.000000,0.000000,0.000000,2.691780,3.583943,5.555194,1.396692,0.174342,0.013280,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.642318,proposed,0,-126.340000,54.885000,-0.890962,1.137307,-0.820000,1.235000,-0.070962,-0.097693,-20.583991,-9.605862,0.518412,-9.605862,-20.583991,-0.280000,0.620000,-25,57,-24.909108,56.962868,-24.909108,56.962868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.911442,-25.359397,34.842534,51.347494,0.000000,0.000000,0.000000,0.000000,2.514826,3.564472,5.557638,1.396667,0.177931,0.013594,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.652319,proposed,0,-126.340000,54.885000,-1.093804,1.040544,-1.030000,1.155000,-0.063804,-0.114456,-21.071908,-8.752008,0.213464,-8.752008,-21.071908,-0.280000,0.580000,-20,48,-20.070006,48.252878,-20.070006,48.252878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.368147,-25.201164,38.284956,53.589140,0.000000,0.000000,0.000000,0.000000,2.594490,3.737252,5.558015,1.513752,0.175222,0.017509,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.662316,proposed,0,-126.340000,54.885000,-1.296573,0.940102,-1.230000,1.075000,-0.066573,-0.134898,-21.803783,-8.812998,0.091484,-8.812998,-21.803783,-0.260000,0.510000,-16,50,-16.312096,49.657849,-16.312096,49.657849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.235237,-24.773310,42.928948,56.852212,0.000000,0.000000,0.000000,0.000000,2.817480,3.923537,5.554991,1.395904,0.175580,0.016156,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.672318,proposed,0,-126.340000,54.885000,-1.499087,0.836012,-1.440000,0.995000,-0.059087,-0.158988,-21.315866,-10.337738,-0.030495,-10.337738,-21.315866,-0.220000,0.460000,-25,61,-24.958981,61.079046,-24.958981,61.079046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.037872,-24.027575,44.600583,57.494915,0.000000,0.000000,0.000000,0.000000,2.943582,3.907440,5.572432,1.571557,0.210579,0.035617,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.682170,proposed,0,-126.340000,54.885000,-1.697873,0.730083,-1.640000,0.905000,-0.057873,-0.174917,-20.401022,-10.947634,-0.274453,-10.947634,-20.401022,-0.220000,0.500000,-33,58,-33.270007,58.041006,-33.270007,58.041006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.020487,-23.731352,40.027486,54.060179,0.000000,0.000000,0.000000,0.000000,2.723978,3.666118,5.548077,1.478435,0.202759,0.023683,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.692174,proposed,0,-126.340000,54.885000,-1.898709,0.619170,-1.840000,0.805000,-0.058709,-0.185830,-20.705970,-11.496540,0.396432,-11.496540,-20.705970,-0.270000,0.530000,-24,55,-24.380616,55.305377,-24.380616,55.305377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.270334,-23.235949,39.478646,52.369134,0.000000,0.000000,0.000000,0.000000,2.577738,3.571113,5.574433,1.622177,0.214185,0.024610,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.702199,proposed,0,-126.340000,54.885000,-2.098580,0.504773,-2.050000,0.705000,-0.048580,-0.200227,-21.254876,-11.374561,-0.274453,-11.374561,-21.254876,-0.300000,0.540000,-13,49,-13.121726,48.890049,-13.121726,48.890049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.656859,-22.547861,41.372504,53.035036,0.000000,0.000000,0.000000,0.000000,2.605237,3.627373,5.548007,1.696485,0.230600,0.025991,0.501125,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.712179,proposed,0,-126.340000,54.885000,-2.295797,0.387807,-2.270000,0.595000,-0.025797,-0.207193,-21.620814,-12.045446,-0.457422,-12.045446,-21.620814,-0.240000,0.490000,-13,55,-13.499346,54.818399,-13.499346,54.818399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.422413,-21.008022,46.573865,54.013041,0.000000,0.000000,0.000000,0.000000,2.828238,3.671606,5.649580,1.618243,0.208180,0.033038,0.500496,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.722168,proposed,0,-126.340000,54.885000,-2.491106,0.267782,-2.480000,0.475000,-0.011106,-0.207218,-21.498835,-13.570186,-0.457422,-13.570186,-21.498835,-0.190000,0.520000,-19,62,-18.511662,61.521699,-18.511662,61.521699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.937525,-19.568790,45.471747,51.185048,0.000000,0.000000,0.000000,0.000000,2.811578,3.451235,5.550692,1.604278,0.204986,0.018005,0.500213,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.732185,proposed,0,-126.340000,54.885000,-2.684521,0.144596,-2.680000,0.345000,-0.004521,-0.200404,-20.340032,-13.692166,-0.701380,-13.692166,-20.340032,-0.190000,0.640000,-26,49,-26.224471,49.421088,-26.224471,49.421088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.241961,-18.921191,41.085308,48.269185,0.000000,0.000000,0.000000,0.000000,2.610679,3.276878,5.557531,1.396466,0.146644,0.011856,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.742248,proposed,0,-126.340000,54.885000,-2.875984,0.018163,-2.890000,0.215000,0.014016,-0.196837,-20.340032,-14.607010,-0.396432,-14.607010,-20.340032,-0.210000,0.500000,-20,67,-19.995983,66.721345,-19.995983,66.721345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.984475,-18.193639,45.623369,51.488365,0.000000,0.000000,0.000000,0.000000,2.735888,3.421512,5.580946,1.396129,0.139653,0.013291,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.752242,proposed,0,-126.340000,54.885000,-3.062960,-0.109901,-3.080000,0.075000,0.017040,-0.184901,-20.644980,-15.033937,-0.884349,-15.033937,-20.644980,-0.230000,0.550000,-11,65,-11.218291,65.216710,-11.218291,65.216710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.795753,-17.655387,42.696374,50.360104,0.000000,0.000000,0.000000,0.000000,2.606082,3.272135,5.590638,1.388477,0.142279,0.013928,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.762321,proposed,0,-126.340000,54.885000,-3.247968,-0.241410,-3.280000,-0.075000,0.032032,-0.166410,-20.583991,-14.850968,-0.335443,-14.850968,-20.583991,-0.210000,0.600000,-9,58,-8.990252,58.262226,-8.990252,58.262226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.394980,-16.600168,46.127112,50.444899,0.000000,0.000000,0.000000,0.000000,2.724490,3.270346,5.558445,1.396758,0.178423,0.014360,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.772250,proposed,0,-126.340000,54.885000,-3.426414,-0.373130,-3.480000,-0.215000,0.053586,-0.158130,-20.035084,-15.216906,-0.884349,-15.216906,-20.035084,-0.170000,0.570000,-13,62,-13.205592,61.930673,-13.205592,61.930673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.124838,-15.215793,48.815834,50.419834,0.000000,0.000000,0.000000,0.000000,2.849862,3.262995,5.558670,1.385179,0.138349,0.012787,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.782323,proposed,0,-126.340000,54.885000,-3.603217,-0.508767,-3.670000,-0.355000,0.066783,-0.153767,-20.096074,-14.911958,-0.457422,-14.911958,-20.096074,-0.160000,0.580000,-9,57,-8.641046,57.087702,-8.641046,57.087702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.431800,-14.279870,45.866848,48.448438,0.000000,0.000000,0.000000,0.000000,2.748501,3.139082,5.569739,1.397558,0.173866,0.013668,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.792320,proposed,0,-126.340000,54.885000,-3.774150,-0.645213,-3.870000,-0.505000,0.095850,-0.140213,-19.669147,-15.704823,-0.701380,-15.704823,-19.669147,-0.060000,0.570000,-18,63,-18.065119,63.215263,-18.065119,63.215263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.566890,-12.542025,49.224325,47.864673,0.000000,0.000000,0.000000,0.000000,2.916904,3.129169,5.558325,1.395748,0.176390,0.013760,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.802245,proposed,0,-126.340000,54.885000,-3.939058,-0.782308,-4.060000,-0.655000,0.120942,-0.127308,-18.937271,-16.375708,-1.128308,-16.375708,-18.937271,-0.160000,0.570000,-5,69,-5.025623,68.580679,-5.025623,68.580679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.614178,-11.661016,46.362991,47.689643,0.000000,0.000000,0.000000,0.000000,2.798377,3.099903,5.554916,1.386151,0.139351,0.013731,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.812318,proposed,0,-126.340000,54.885000,-4.101218,-0.922923,-4.250000,-0.815000,0.148782,-0.107923,-18.449355,-16.253729,-0.823360,-16.253729,-18.449355,-0.140000,0.630000,-3,62,-3.218386,62.261620,-3.218386,62.261620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.226932,-9.937346,49.449187,47.971351,0.000000,0.000000,0.000000,0.000000,2.934124,3.175101,5.557975,1.395855,0.178648,0.014206,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.822317,proposed,0,-126.340000,54.885000,-4.256689,-1.063794,-4.430000,-0.965000,0.173311,-0.098794,-18.205396,-16.680656,-0.701380,-16.680656,-18.205396,-0.120000,0.610000,0,66,-0.171145,66.251429,-0.171145,66.251429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.107525,-7.721382,52.644374,50.864830,0.000000,0.000000,0.000000,0.000000,3.102823,3.232401,5.557335,1.396849,0.176202,0.013269,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.832319,proposed,0,-126.340000,54.885000,-4.406456,-1.205829,-4.600000,-1.125000,0.193544,-0.080829,-17.168573,-16.619667,-0.701380,-16.619667,-17.168573,-0.110000,0.610000,-2,66,-2.475954,65.797225,-2.475954,65.797225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.645612,-5.385423,52.835667,51.229820,0.000000,0.000000,0.000000,0.000000,3.172116,3.276102,5.558223,1.395848,0.178096,0.015725,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.842320,proposed,0,-126.340000,54.885000,-4.550142,-1.348762,-4.770000,-1.285000,0.219858,-0.063762,-15.338885,-16.558677,-1.372266,-16.558677,-15.338885,-0.090000,0.620000,-12,64,-12.459861,64.313086,-12.459861,64.313086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.205716,-3.457457,52.829330,51.644921,0.000000,0.000000,0.000000,0.000000,3.234546,3.289026,5.558339,1.395952,0.178010,0.014381,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.852321,proposed,0,-126.340000,54.885000,-4.687522,-1.492451,-4.910000,-1.445000,0.222478,-0.047451,-13.448207,-16.314719,-1.250287,-16.314719,-13.448207,-0.100000,0.620000,-21,63,-21.370242,62.700382,-21.370242,62.700382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.945131,-2.554491,51.916731,51.127058,0.000000,0.000000,0.000000,0.000000,3.202485,3.275032,5.557942,1.396737,0.175676,0.014537,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.862252,proposed,0,-126.340000,54.885000,-4.817413,-1.635667,-5.040000,-1.595000,0.222587,-0.040667,-12.411384,-16.985604,-1.433256,-16.985604,-12.411384,-0.140000,0.580000,-19,72,-19.292019,71.897880,-19.292019,71.897880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.945703,-2.317718,52.882205,51.987371,0.000000,0.000000,0.000000,0.000000,3.183300,3.377658,5.554263,1.387726,0.148429,0.015273,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.872327,proposed,0,-126.340000,54.885000,-4.942334,-1.781357,-5.160000,-1.765000,0.217666,-0.016357,-11.557530,-16.863625,-0.762370,-16.863625,-11.557530,-0.150000,0.640000,-19,68,-18.849799,67.759345,-18.849799,67.759345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.668475,-2.060814,52.730666,52.269198,0.000000,0.000000,0.000000,0.000000,3.151831,3.463421,5.559656,1.397134,0.176512,0.014101,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.882246,proposed,0,-126.340000,54.885000,-5.058344,-1.924990,-5.260000,-1.925000,0.201656,0.000010,-10.032790,-16.375708,-0.579401,-16.375708,-10.032790,-0.190000,0.610000,-21,67,-21.161736,67.374674,-21.161736,67.374674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.637527,-1.407643,55.803044,54.841417,0.000000,0.000000,0.000000,0.000000,3.234495,3.630545,5.574674,1.388821,0.144341,0.016377,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.892316,proposed,0,-126.340000,54.885000,-5.168812,-2.070810,-5.350000,-2.085000,0.181188,0.014190,-8.691018,-15.765812,-0.945339,-15.765812,-8.691018,-0.190000,0.660000,-27,59,-27.396990,58.854046,-27.396990,58.854046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.458240,-0.892988,55.116987,55.022822,0.000000,0.000000,0.000000,0.000000,3.199144,3.638481,5.556499,1.396874,0.177285,0.014703,0.502356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.902321,proposed,0,-126.340000,54.885000,-5.271101,-2.215531,-5.440000,-2.235000,0.168899,0.019469,-7.654195,-15.643833,-0.396432,-15.643833,-7.654195,-0.220000,0.620000,-27,62,-26.590866,61.644323,-26.590866,61.644323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.494508,-0.513105,56.450521,56.709487,0.000000,0.000000,0.000000,0.000000,3.211968,3.700346,5.556419,1.396224,0.177872,0.013370,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.912321,proposed,0,-126.340000,54.885000,-5.365732,-2.359851,-5.520000,-2.395000,0.154268,0.035149,-8.508050,-15.460864,-0.884349,-15.460864,-8.508050,-0.270000,0.580000,-6,66,-6.400240,65.926232,-6.400240,65.926232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.196542,-0.054358,56.080845,57.607759,0.000000,0.000000,0.000000,0.000000,3.170081,3.762327,5.557436,1.397068,0.176108,0.015561,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.922251,proposed,0,-126.340000,54.885000,-5.452016,-2.502651,-5.600000,-2.545000,0.147984,0.042349,-8.508050,-16.009771,-1.311276,-16.009771,-8.508050,-0.250000,0.690000,0,61,-0.196595,60.582659,-0.196595,60.582659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.819930,2.962171,54.400114,58.903626,0.000000,0.000000,0.000000,0.000000,3.091702,3.798092,5.552126,1.388623,0.144603,0.014053,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.932320,proposed,0,-126.340000,54.885000,-5.531557,-2.646763,-5.670000,-2.695000,0.138443,0.048237,-7.593205,-14.546020,-0.335443,-14.546020,-7.593205,-0.160000,0.580000,-11,58,-11.134960,58.228086,-11.134960,58.228086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.309178,6.469353,58.977878,61.994874,0.000000,0.000000,0.000000,0.000000,3.419099,3.932276,5.555695,1.396654,0.175898,0.013050,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.942320,proposed,0,-126.340000,54.885000,-5.602529,-2.789063,-5.730000,-2.835000,0.127471,0.045937,-6.068465,-14.058103,-0.762370,-14.058103,-6.068465,-0.140000,0.570000,-21,55,-20.625986,55.037862,-20.625986,55.037862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.793107,8.012481,59.231866,60.241301,0.000000,0.000000,0.000000,0.000000,3.627032,3.860009,5.556418,1.398321,0.177114,0.014167,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.952253,proposed,0,-126.340000,54.885000,-5.664999,-2.929395,-5.780000,-2.965000,0.115001,0.035605,-4.299767,-13.082270,-0.762370,-13.082270,-4.299767,-0.150000,0.530000,-28,50,-28.075675,50.267420,-28.075675,50.267420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.051910,8.707550,58.185345,59.550107,0.000000,0.000000,0.000000,0.000000,3.658162,3.825783,5.594928,1.389569,0.139669,0.014855,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.962320,proposed,0,-126.340000,54.885000,-5.720095,-3.070462,-5.820000,-3.085000,0.099905,0.014538,-2.470079,-12.411384,-0.762370,-12.411384,-2.470079,-0.210000,0.500000,-30,46,-29.613330,46.352138,-29.613330,46.352138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.150144,8.902990,58.099977,59.892623,0.000000,0.000000,0.000000,0.000000,3.652180,3.857258,5.557761,1.397177,0.178460,0.014402,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.972321,proposed,0,-126.340000,54.885000,-5.766588,-3.209292,-5.850000,-3.215000,0.083412,0.005708,-3.323933,-12.899301,-0.335443,-12.899301,-3.323933,-0.260000,0.420000,-9,58,-9.271126,57.986857,-9.271126,57.986857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.927897,9.617478,60.115666,62.649075,0.000000,0.000000,0.000000,0.000000,3.707808,4.033487,5.556855,1.400926,0.177334,0.014279,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.982324,proposed,0,-126.340000,54.885000,-5.804844,-3.346679,-5.870000,-3.335000,0.065156,-0.011679,-2.531068,-12.899301,-0.091484,-12.899301,-2.531068,-0.220000,0.470000,-12,52,-12.349889,52.407546,-12.349889,52.407546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.888492,12.793948,56.945780,63.129270,0.000000,0.000000,0.000000,0.000000,3.562171,4.145814,5.558486,1.396860,0.176476,0.014190,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.992324,proposed,0,-126.340000,54.885000,-5.834851,-3.482437,-5.890000,-3.455000,0.055149,-0.027437,-2.957996,-12.533363,-0.823360,-12.533363,-2.957996,-0.190000,0.470000,-5,48,-4.880515,48.278724,-4.880515,48.278724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.018158,15.434200,61.275357,65.849923,0.000000,0.000000,0.000000,0.000000,3.911085,4.295775,5.556528,1.397018,0.174954,0.014100,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.002324,proposed,0,-126.340000,54.885000,-5.856638,-3.616458,-5.910000,-3.575000,0.053362,-0.041458,-1.006328,-12.228415,-0.335443,-12.228415,-1.006328,-0.160000,0.450000,-16,46,-16.174983,46.130126,-16.174983,46.130126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.693999,18.953144,62.140438,68.252339,0.000000,0.000000,0.000000,0.000000,4.039411,4.413614,5.556094,1.396355,0.179085,0.014870,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.012255,proposed,0,-126.340000,54.885000,-5.870186,-3.747722,-5.910000,-3.695000,0.039814,-0.052722,-0.274453,-11.557530,0.030495,-11.557530,-0.274453,-0.150000,0.460000,-17,40,-17.276937,39.654520,-17.276937,39.654520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.299414,20.603292,62.363099,67.300074,0.000000,0.000000,0.000000,0.000000,4.194891,4.407380,5.586751,1.389399,0.141649,0.015550,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.022272,proposed,0,-126.340000,54.885000,-5.875751,-3.878146,-5.900000,-3.825000,0.024249,-0.053146,1.189297,-12.716332,0.091484,-12.716332,1.189297,-0.160000,0.430000,-22,52,-22.006048,52.357296,-22.006048,52.357296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.105677,22.890447,63.621466,69.534226,0.000000,0.000000,0.000000,0.000000,4.302030,4.533999,5.559871,1.850753,0.241079,0.038207,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.032174,proposed,0,-126.340000,54.885000,-5.873346,-4.004998,-5.890000,-3.945000,0.016654,-0.059998,1.555235,-13.692166,-0.152474,-13.692166,1.555235,-0.210000,0.440000,-12,61,-11.522931,60.640686,-11.522931,60.640686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.452183,24.646107,61.074423,68.817764,0.000000,0.000000,0.000000,0.000000,4.288673,4.676008,5.554880,1.454671,0.191925,0.017960,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.042199,proposed,0,-126.340000,54.885000,-5.863016,-4.131237,-5.870000,-4.075000,0.006984,-0.056237,1.921172,-14.058103,-0.152474,-14.058103,1.921172,-0.150000,0.520000,-14,57,-13.642322,57.471238,-13.642322,57.471238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.202572,28.153165,59.907449,71.676703,0.000000,0.000000,0.000000,0.000000,4.338714,4.865776,5.616668,1.723297,0.250781,0.034942,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.052169,proposed,0,-126.340000,54.885000,-5.845002,-4.254479,-5.850000,-4.215000,0.004998,-0.039479,1.921172,-13.448207,-0.457422,-13.448207,1.921172,-0.140000,0.550000,-6,52,-6.432569,51.898237,-6.432569,51.898237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.967674,31.270284,61.589193,73.291855,0.000000,0.000000,0.000000,0.000000,4.500772,4.928052,5.549671,1.430017,0.190521,0.020503,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.062199,proposed,0,-126.340000,54.885000,-5.819247,-4.376072,-5.830000,-4.335000,0.010753,-0.041072,2.165131,-11.984457,-0.396432,-11.984457,2.165131,-0.150000,0.530000,3,42,2.831802,42.056555,2.831802,42.056555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.146157,34.691022,62.575558,75.773808,0.000000,0.000000,0.000000,0.000000,4.499950,4.966734,5.805699,1.601514,0.259016,0.021602,0.500316,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.072196,proposed,0,-126.340000,54.885000,-5.786145,-4.494780,-5.800000,-4.445000,0.013855,-0.049780,2.287110,-11.984457,-0.335443,-11.984457,2.287110,-0.140000,0.460000,10,48,9.666257,47.951459,9.666257,47.951459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.429709,38.177973,67.501359,80.822257,0.000000,0.000000,0.000000,0.000000,4.695137,5.176999,5.545125,1.514143,0.240786,0.021236,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.082209,proposed,0,-126.340000,54.885000,-5.745751,-4.611128,-5.780000,-4.565000,0.034249,-0.046128,2.226120,-12.472374,-0.335443,-12.472374,2.226120,-0.120000,0.430000,17,57,17.153338,56.619301,17.153338,56.619301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.187616,40.680852,70.230877,82.581597,0.000000,0.000000,0.000000,0.000000,4.851324,5.361115,5.553785,1.410228,0.158975,0.013470,0.500529,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.092247,proposed,0,-126.340000,54.885000,-5.698223,-4.725112,-5.740000,-4.695000,0.041777,-0.030112,3.262944,-12.899301,-0.335443,-12.899301,3.262944,-0.070000,0.480000,10,59,9.560338,58.846391,9.560338,58.846391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.445158,42.484874,72.536300,84.267969,0.000000,0.000000,0.000000,0.000000,5.029719,5.487393,5.554134,1.396606,0.134625,0.011790,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.102248,proposed,0,-126.340000,54.885000,-5.644102,-4.836002,-5.700000,-4.815000,0.055898,-0.021002,3.811850,-12.899301,0.213464,-12.899301,3.811850,-0.040000,0.530000,7,58,7.294794,57.518800,7.294794,57.518800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.530754,42.471646,73.746076,82.544018,0.000000,0.000000,0.000000,0.000000,5.303318,5.381070,5.565418,1.394289,0.135302,0.012344,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.112318,proposed,0,-126.340000,54.885000,-5.583060,-4.944886,-5.660000,-4.945000,0.076940,0.000114,5.702528,-12.228415,-0.091484,-12.228415,5.702528,0.020000,0.560000,-9,53,-9.227782,53.338160,-9.227782,53.338160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.787470,42.410142,72.826510,81.271077,0.000000,0.000000,0.000000,0.000000,5.380602,5.269462,5.557424,1.404239,0.181254,0.013808,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.122326,proposed,0,-126.340000,54.885000,-5.516179,-5.050299,-5.600000,-5.055000,0.083821,0.004701,6.007476,-11.191592,0.457422,-11.191592,6.007476,-0.010000,0.530000,-3,51,-3.180384,51.105609,-3.180384,51.105609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.648921,40.479880,70.222826,76.226442,0.000000,0.000000,0.000000,0.000000,5.318821,4.970902,5.559187,1.405212,0.181726,0.012980,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.132249,proposed,0,-126.340000,54.885000,-5.444039,-5.152041,-5.530000,-5.155000,0.085961,0.002959,6.373413,-10.520706,0.396432,-10.520706,6.373413,-0.050000,0.510000,5,50,5.184843,49.776131,5.184843,49.776131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.274739,40.108452,68.178764,76.114392,0.000000,0.000000,0.000000,0.000000,5.142915,4.925133,5.575018,1.390206,0.143538,0.015204,0.500497,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.142319,proposed,0,-126.340000,54.885000,-5.365234,-5.252425,-5.460000,-5.265000,0.094766,0.012575,6.312424,-9.910810,0.274453,-9.910810,6.312424,-0.030000,0.490000,11,50,10.685600,49.832159,10.685600,49.832159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.653707,40.344020,68.308389,76.740675,0.000000,0.000000,0.000000,0.000000,5.019777,4.953751,5.559934,1.404202,0.184330,0.015160,0.500552,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.152319,proposed,0,-126.340000,54.885000,-5.281740,-5.349237,-5.390000,-5.365000,0.108260,0.015763,6.739351,-10.459717,0.640391,-10.459717,6.739351,0.010000,0.490000,9,57,8.811496,56.795764,8.811496,56.795764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.001820,40.740299,70.262194,78.190488,0.000000,0.000000,0.000000,0.000000,5.074994,5.050247,5.557903,1.402254,0.175038,0.012522,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.162321,proposed,0,-126.340000,54.885000,-5.193371,-5.443189,-5.330000,-5.475000,0.136629,0.031811,6.983309,-10.642686,0.823360,-10.642686,6.983309,0.040000,0.500000,10,62,9.767718,61.825662,9.767718,61.825662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.199170,40.186455,70.873852,77.388074,0.000000,0.000000,0.000000,0.000000,5.181694,5.067066,5.558411,1.404740,0.183983,0.014555,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.172318,proposed,0,-126.340000,54.885000,-5.100566,-5.534213,-5.240000,-5.575000,0.139434,0.040787,7.593205,-10.703675,0.579401,-10.703675,7.593205,0.070000,0.560000,5,60,5.077282,60.390116,5.077282,60.390116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.165581,39.591617,70.650289,76.977065,0.000000,0.000000,0.000000,0.000000,5.219210,5.037199,5.555990,1.402309,0.177489,0.014375,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.182256,proposed,0,-126.340000,54.885000,-5.004247,-5.621855,-5.160000,-5.675000,0.155753,0.053145,8.386070,-9.788831,0.640391,-9.788831,8.386070,0.050000,0.570000,6,56,5.711761,55.735942,5.711761,55.735942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.269041,38.571326,70.834974,76.422646,0.000000,0.000000,0.000000,0.000000,5.277859,4.984370,5.592936,1.389233,0.137906,0.015233,0.500145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.192317,proposed,0,-126.340000,54.885000,-4.903016,-5.707703,-5.060000,-5.765000,0.156984,0.057297,8.691018,-9.178935,0.701380,-9.178935,8.691018,0.040000,0.570000,8,53,7.998435,53.382609,7.998435,53.382609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.660097,38.113972,71.048786,77.076428,0.000000,0.000000,0.000000,0.000000,5.266789,4.980759,5.556940,1.401329,0.179339,0.013557,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.202246,proposed,0,-126.340000,54.885000,-4.799864,-5.789596,-4.970000,-5.845000,0.170136,0.055404,9.178935,-8.264091,1.189297,-8.264091,9.178935,0.040000,0.520000,8,53,8.493067,52.502550,8.493067,52.502550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.567319,37.843197,72.770567,78.688953,0.000000,0.000000,0.000000,0.000000,5.316804,5.085799,5.551874,1.387621,0.139006,0.012074,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.212318,proposed,0,-126.340000,54.885000,-4.692349,-5.869832,-4.860000,-5.925000,0.167651,0.055168,10.154769,-7.898153,0.762370,-7.898153,10.154769,0.060000,0.530000,0,51,-0.091977,50.768227,-0.091977,50.768227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.635696,37.433163,73.341285,79.167856,0.000000,0.000000,0.000000,0.000000,5.340287,5.133914,5.557205,1.399350,0.178827,0.013769,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.222322,proposed,0,-126.340000,54.885000,-4.583127,-5.946732,-4.760000,-6.005000,0.176873,0.058268,10.032790,-8.569039,0.701380,-8.569039,10.032790,0.030000,0.510000,6,61,6.260313,60.972873,6.260313,60.972873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.929212,36.408720,71.922739,77.203312,0.000000,0.000000,0.000000,0.000000,5.307035,5.045100,5.556945,1.400397,0.179917,0.013642,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.232321,proposed,0,-126.340000,54.885000,-4.471980,-6.020853,-4.650000,-6.085000,0.178020,0.064147,10.276748,-8.691018,1.006328,-8.691018,10.276748,0.020000,0.550000,8,62,7.730434,61.584945,7.730434,61.584945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.354111,35.960926,71.298581,78.204126,0.000000,0.000000,0.000000,0.000000,5.232303,5.159625,5.556799,1.399811,0.176433,0.012480,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.242328,proposed,0,-126.340000,54.885000,-4.359216,-6.092334,-4.540000,-6.175000,0.180784,0.082666,10.581696,-8.630029,1.067318,-8.630029,10.581696,0.040000,0.580000,4,62,4.489436,62.070237,4.489436,62.070237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.179574,35.834072,73.707191,80.934414,0.000000,0.000000,0.000000,0.000000,5.382489,5.316528,5.557466,1.399791,0.177755,0.015529,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.252250,proposed,0,-126.340000,54.885000,-4.246365,-6.160588,-4.430000,-6.245000,0.183635,0.084412,10.703675,-7.471226,0.701380,-7.471226,10.703675,0.010000,0.600000,9,53,8.560994,53.253672,8.560994,53.253672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.127130,34.882261,74.445573,80.998486,0.000000,0.000000,0.000000,0.000000,5.447203,5.328538,5.607212,1.387880,0.133250,0.014045,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.262318,proposed,0,-126.340000,54.885000,-4.131228,-6.227254,-4.330000,-6.315000,0.198772,0.087746,9.544873,-6.129455,1.250287,-6.129455,9.544873,0.040000,0.560000,18,48,17.508834,48.134692,17.508834,48.134692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.976361,34.312108,78.251885,83.967787,0.000000,0.000000,0.000000,0.000000,5.606124,5.430983,5.558713,1.399350,0.181036,0.013933,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.272319,proposed,0,-126.340000,54.885000,-4.016726,-6.290941,-4.230000,-6.375000,0.213274,0.084059,9.422894,-6.495393,0.823360,-6.495393,9.422894,0.090000,0.510000,15,57,14.587156,56.895431,14.587156,56.895431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.556623,34.416400,82.632793,88.065439,0.000000,0.000000,0.000000,0.000000,5.781415,5.668278,5.557491,1.399537,0.176302,0.015929,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.282319,proposed,0,-126.340000,54.885000,-3.902547,-6.352178,-4.120000,-6.445000,0.217453,0.092822,9.971800,-7.410237,0.762370,-7.410237,9.971800,0.120000,0.520000,5,67,5.327192,66.720163,5.327192,66.720163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.642409,33.599728,83.287157,88.083646,0.000000,0.000000,0.000000,0.000000,5.934293,5.789286,5.556736,1.398962,0.180437,0.014964,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.292318,proposed,0,-126.340000,54.885000,-3.789169,-6.411036,-4.020000,-6.515000,0.230831,0.103964,10.093779,-7.044299,0.762370,-7.044299,10.093779,0.080000,0.590000,8,61,8.353682,61.431572,8.353682,61.431572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.624032,31.469993,79.539456,83.300424,0.000000,0.000000,0.000000,0.000000,5.799199,5.559802,5.557451,1.399724,0.177401,0.014600,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.302317,proposed,0,-126.340000,54.885000,-3.677051,-6.467597,-3.910000,-6.575000,0.232949,0.107403,9.300914,-6.007476,1.433256,-6.007476,9.300914,0.060000,0.600000,17,54,17.248460,54.349310,17.248460,54.349310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.224532,30.172124,80.502981,84.638387,0.000000,0.000000,0.000000,0.000000,5.812894,5.568701,5.555386,1.400309,0.179830,0.014599,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.312318,proposed,0,-126.340000,54.885000,-3.566614,-6.521965,-3.810000,-6.625000,0.243386,0.103035,9.300914,-4.665705,1.067318,-4.665705,9.300914,0.090000,0.570000,14,47,14.467888,47.194634,14.467888,47.194634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.126436,29.337454,83.636531,87.624343,0.000000,0.000000,0.000000,0.000000,5.897264,5.701099,5.557598,1.399146,0.177403,0.015198,0.500202,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.322320,proposed,0,-126.340000,54.885000,-3.458345,-6.574213,-3.710000,-6.665000,0.251655,0.090787,9.361904,-3.994819,1.128308,-3.994819,9.361904,0.110000,0.500000,10,49,10.250012,48.603934,10.250012,48.603934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.993249,28.037062,87.629498,89.872299,0.000000,0.000000,0.000000,0.000000,6.165717,5.866246,5.560999,1.411637,0.180783,0.015261,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.332247,proposed,0,-126.340000,54.885000,-3.353493,-6.624056,-3.600000,-6.705000,0.246507,0.080944,9.849821,-4.299767,1.250287,-4.299767,9.849821,0.100000,0.490000,4,53,3.751272,53.154030,3.751272,53.154030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.768235,26.366934,85.735048,87.746893,0.000000,0.000000,0.000000,0.000000,6.087111,5.823434,5.575648,1.389044,0.144982,0.014515,0.500212,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.342269,proposed,0,-126.340000,54.885000,-3.250691,-6.672446,-3.500000,-6.765000,0.249309,0.092554,9.849821,-5.641538,0.945339,-5.641538,9.849821,0.080000,0.500000,2,66,2.399727,66.382716,2.399727,66.382716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.087789,25.010046,81.250560,84.505046,0.000000,0.000000,0.000000,0.000000,5.862220,5.701334,5.561563,1.399521,0.177260,0.016573,0.500387,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.352319,proposed,0,-126.340000,54.885000,-3.151146,-6.719111,-3.400000,-6.815000,0.248854,0.095889,9.056956,-5.702528,1.189297,-5.702528,9.056956,0.030000,0.570000,12,63,12.318476,63.472133,12.318476,63.472133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.889141,23.117797,77.877738,81.897304,0.000000,0.000000,0.000000,0.000000,5.648489,5.623312,5.555140,1.397720,0.176686,0.013730,0.500444,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.362274,proposed,0,-126.340000,54.885000,-3.056463,-6.763598,-3.400000,-6.865000,0.343537,0.101402,9.056956,-5.702528,0.701380,-4.238777,8.995966,0.050000,0.600000,17,63,16.783758,62.503094,16.783758,62.503094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.842567,22.437900,78.943970,86.918251,0.000000,0.000000,0.000000,0.000000,5.618882,5.819707,5.532456,1.449054,0.192056,0.014447,0.500523,1,1,0,6,1,1,0,0,0,0,1,1,0,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.009955,0.000000,0.000000,0.000000
3.372256,proposed,0,-126.340000,54.885000,-2.965849,-6.806573,-3.210000,-6.885000,0.244151,0.078427,8.569039,-2.348100,1.128308,-2.348100,8.569039,0.090000,0.620000,6,33,5.924935,32.758757,5.924935,32.758757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.881772,20.729440,80.379885,88.173089,0.000000,0.000000,0.000000,0.000000,5.658845,5.865478,5.568659,1.389551,0.156528,0.016310,0.500440,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.382595,proposed,0,-126.340000,54.885000,-2.876993,-6.849466,-3.110000,-6.905000,0.233007,0.055534,8.995966,-1.006328,1.311276,-1.006328,8.995966,0.090000,0.480000,-3,33,-3.108787,32.654103,-3.108787,32.654103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.148287,19.497401,86.648867,94.041965,0.000000,0.000000,0.000000,0.000000,6.032989,6.078783,5.580688,1.596090,0.226451,0.019029,0.500343,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.392199,proposed,0,-126.340000,54.885000,-2.799393,-6.887928,-3.020000,-6.915000,0.220607,0.027072,9.361904,-2.226120,0.640391,-2.226120,9.361904,0.060000,0.390000,-9,50,-8.906757,49.698111,-8.906757,49.698111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.101974,18.170111,84.408181,92.955720,0.000000,0.000000,0.000000,0.000000,5.947388,6.231148,5.595920,1.650055,0.229285,0.034452,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.402387,proposed,0,-126.340000,54.885000,-2.722653,-6.927379,-2.930000,-6.955000,0.207347,0.027621,8.812998,-4.848673,1.067318,-4.848673,8.812998,0.000000,0.390000,-4,73,-3.881682,73.425888,-3.881682,73.425888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.411692,17.055816,79.875220,94.015355,0.000000,0.000000,0.000000,0.000000,5.641592,6.354360,5.563770,1.486224,0.194757,0.017278,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.412168,proposed,0,-126.340000,54.885000,-2.654719,-6.964047,-2.840000,-7.005000,0.185281,0.040953,8.203101,-5.580549,1.006328,-5.580549,8.203101,-0.020000,0.540000,-2,70,-2.114131,69.561965,-2.114131,69.561965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.032353,15.154691,85.737423,99.307373,0.000000,0.000000,0.000000,0.000000,5.409927,6.496963,5.551001,1.739122,0.270551,0.034483,0.501033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.422171,proposed,0,-126.340000,54.885000,-2.591412,-7.000421,-2.760000,-7.035000,0.168588,0.034579,6.861330,-3.628881,0.945339,-3.628881,6.861330,-0.030000,0.640000,6,45,6.097468,44.988343,6.097468,44.988343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.329727,13.841202,89.511051,99.496483,0.000000,0.000000,0.000000,0.000000,5.422873,6.477249,5.555145,1.553379,0.208284,0.020136,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.432202,proposed,0,-126.340000,54.885000,-2.534512,-7.035852,-2.690000,-7.065000,0.155488,0.029148,6.190445,-1.250287,1.372266,-1.250287,6.190445,-0.020000,0.570000,7,31,6.956831,31.242660,6.956831,31.242660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.623582,13.923238,91.422773,98.708265,0.000000,0.000000,0.000000,0.000000,5.649341,6.398839,5.603715,1.543369,0.192198,0.016188,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.442247,proposed,0,-126.340000,54.885000,-2.484450,-7.070386,-2.620000,-7.075000,0.135550,0.004614,5.763517,-1.189297,0.518412,-1.189297,5.763517,0.020000,0.440000,-1,41,-0.799606,40.573052,-0.799606,40.573052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.066430,14.077430,90.040340,98.467987,0.000000,0.000000,0.000000,0.000000,5.570122,6.367857,5.605580,1.397703,0.149187,0.014180,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.452251,proposed,0,-126.340000,54.885000,-2.441762,-7.103933,-2.560000,-7.085000,0.118238,-0.018933,5.336590,-2.226120,0.335443,-2.226120,5.336590,0.010000,0.400000,-4,52,-4.269438,52.238699,-4.269438,52.238699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.005421,12.587241,86.234302,94.715927,0.000000,0.000000,0.000000,0.000000,5.399539,6.228268,5.555609,1.399157,0.144854,0.012375,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.462252,proposed,0,-126.340000,54.885000,-2.406508,-7.136716,-2.510000,-7.115000,0.103492,-0.021716,4.482736,-3.689871,0.823360,-3.689871,4.482736,0.000000,0.440000,-5,62,-4.585494,62.158244,-4.585494,62.158244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.601528,10.716352,84.850487,94.043451,0.000000,0.000000,0.000000,0.000000,5.437810,6.048066,5.551745,1.389053,0.134093,0.011248,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.472321,proposed,0,-126.340000,54.885000,-2.378755,-7.169057,-2.450000,-7.145000,0.071245,-0.024057,4.116798,-3.933829,0.518412,-3.933829,4.116798,-0.030000,0.530000,-8,57,-7.831683,57.399770,-7.831683,57.399770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.328384,8.535334,84.621311,92.844264,0.000000,0.000000,0.000000,0.000000,5.577984,5.821456,5.556671,1.399089,0.173145,0.012865,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.482321,proposed,0,-126.340000,54.885000,-2.359105,-7.200599,-2.410000,-7.175000,0.050895,-0.025599,3.628881,-2.836017,0.762370,-2.836017,3.628881,-0.030000,0.560000,-13,46,-13.073860,46.334619,-13.073860,46.334619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.875259,6.762640,82.223769,88.152841,0.000000,0.000000,0.000000,0.000000,5.544093,5.590643,5.560026,1.403301,0.179396,0.014758,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.492318,proposed,0,-126.340000,54.885000,-2.347541,-7.231643,-2.380000,-7.195000,0.032459,-0.036643,2.592058,-0.884349,-0.091484,-0.884349,2.592058,-0.050000,0.520000,-12,34,-11.724908,33.667928,-11.724908,33.667928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.792827,5.007674,76.939701,81.601325,0.000000,0.000000,0.000000,0.000000,5.372750,5.272539,5.557989,1.399092,0.175511,0.013011,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.502318,proposed,0,-126.340000,54.885000,-2.344233,-7.262283,-2.350000,-7.195000,0.005767,-0.067283,1.067318,-1.616224,-0.518412,-1.616224,1.067318,-0.060000,0.430000,-9,45,-9.316371,45.239875,-9.316371,45.239875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.335799,4.603680,74.283783,75.576037,0.000000,0.000000,0.000000,0.000000,5.304889,5.029009,5.556255,1.396855,0.168895,0.012234,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.512319,proposed,0,-126.340000,54.885000,-2.349336,-7.292595,-2.340000,-7.215000,-0.009336,-0.077595,0.091484,-2.226120,0.091484,-2.226120,0.091484,-0.060000,0.420000,-12,52,-12.464194,51.665776,-12.464194,51.665776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.667575,3.334514,70.854799,74.591524,0.000000,0.000000,0.000000,0.000000,5.193981,4.888510,5.556940,1.398183,0.178416,0.014061,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.522322,proposed,0,-126.340000,54.885000,-2.362982,-7.322644,-2.340000,-7.235000,-0.022982,-0.087644,-1.189297,-3.018985,0.152474,-3.018985,-1.189297,-0.070000,0.470000,-13,54,-12.952825,53.944429,-12.952825,53.944429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.716183,1.419771,66.031026,72.843825,0.000000,0.000000,0.000000,0.000000,4.883940,4.710537,5.559011,1.398334,0.174601,0.013107,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.532317,proposed,0,-126.340000,54.885000,-2.385252,-7.352470,-2.360000,-7.255000,-0.025252,-0.097470,-2.653048,-2.775027,-0.396432,-2.775027,-2.653048,-0.080000,0.500000,-10,49,-10.463937,49.447966,-10.463937,49.447966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.439415,-0.766890,61.760788,69.460302,0.000000,0.000000,0.000000,0.000000,4.587706,4.501926,5.556632,1.397724,0.175809,0.014491,0.500155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.542321,proposed,0,-126.340000,54.885000,-2.416258,-7.382179,-2.390000,-7.275000,-0.026258,-0.107179,-4.055809,-1.921172,-0.518412,-1.921172,-4.055809,-0.100000,0.490000,-7,43,-6.568102,43.206051,-6.568102,43.206051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.545259,-2.617616,58.575193,65.652186,0.000000,0.000000,0.000000,0.000000,4.339819,4.320888,5.556380,1.398256,0.176152,0.015834,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.552321,proposed,0,-126.340000,54.885000,-2.456020,-7.411789,-2.430000,-7.295000,-0.026020,-0.116789,-4.970653,-1.494245,-1.128308,-1.494245,-4.970653,-0.090000,0.470000,-10,41,-10.475736,41.006722,-10.475736,41.006722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.247705,-3.937972,56.366785,63.009066,0.000000,0.000000,0.000000,0.000000,4.112735,4.188216,5.557241,1.396957,0.175228,0.014360,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.562249,proposed,0,-126.340000,54.885000,-2.504195,-7.441147,-2.470000,-7.305000,-0.034195,-0.136147,-5.031642,-1.555235,-0.518412,-1.555235,-5.031642,-0.110000,0.440000,-20,43,-19.521342,42.781086,-19.521342,42.781086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.622859,-5.318783,53.934997,64.006436,0.000000,0.000000,0.000000,0.000000,3.866668,4.132607,5.552086,1.388276,0.137292,0.013094,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.572321,proposed,0,-126.340000,54.885000,-2.561922,-7.470932,-2.520000,-7.315000,-0.041922,-0.155932,-5.153621,-2.592058,-1.067318,-2.592058,-5.153621,-0.130000,0.430000,-29,51,-29.024921,50.677447,-29.024921,50.677447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.819897,-6.673117,51.700143,65.127009,0.000000,0.000000,0.000000,0.000000,3.636723,4.058781,5.556726,1.398814,0.175163,0.013770,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.582200,proposed,0,-126.340000,54.885000,-2.627188,-7.500185,-2.570000,-7.335000,-0.057188,-0.165185,-6.312424,-2.836017,-1.128308,-2.836017,-6.312424,-0.200000,0.460000,-23,50,-23.169292,49.970911,-23.169292,49.970911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.242618,-8.410566,49.275456,65.193734,0.000000,0.000000,0.000000,0.000000,3.468629,3.955398,5.557467,1.399085,0.175720,0.013498,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.592320,proposed,0,-126.340000,54.885000,-2.702858,-7.530214,-2.630000,-7.355000,-0.072858,-0.175214,-6.922320,-2.775027,-0.823360,-2.775027,-6.922320,-0.220000,0.480000,-26,47,-25.995885,46.876273,-25.995885,46.876273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.164081,-9.237874,51.340605,62.717419,0.000000,0.000000,0.000000,0.000000,3.632422,3.946894,5.557077,1.405949,0.176614,0.014503,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.602330,proposed,0,-126.340000,54.885000,-2.786417,-7.560006,-2.700000,-7.375000,-0.086417,-0.185006,-8.508050,-2.348100,-1.372266,-2.348100,-8.508050,-0.240000,0.470000,-20,43,-20.313053,43.376507,-20.313053,43.376507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.991371,-9.501813,50.513223,61.839393,0.000000,0.000000,0.000000,0.000000,3.570363,3.881292,5.555493,1.400040,0.175921,0.012956,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.612327,proposed,0,-126.340000,54.885000,-2.878401,-7.589861,-2.780000,-7.395000,-0.098401,-0.194861,-8.569039,-1.799193,-1.372266,-1.799193,-8.569039,-0.220000,0.450000,-31,39,-31.320976,39.320136,-31.320976,39.320136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.082167,-8.897998,52.611751,60.941310,0.000000,0.000000,0.000000,0.000000,3.722522,3.918496,5.557584,1.425658,0.175858,0.015277,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.622315,proposed,0,-126.340000,54.885000,-2.978693,-7.619796,-2.870000,-7.405000,-0.108693,-0.214796,-10.093779,-2.957996,-1.433256,-2.957996,-10.093779,-0.250000,0.420000,-26,49,-25.524571,49.143655,-25.524571,49.143655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.888216,-7.961013,51.695819,63.584259,0.000000,0.000000,0.000000,0.000000,3.571293,3.939737,5.555702,1.401306,0.173402,0.012191,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.632322,proposed,0,-126.340000,54.885000,-3.087454,-7.649901,-2.960000,-7.425000,-0.127454,-0.224901,-10.764665,-2.957996,-1.433256,-2.957996,-10.764665,-0.280000,0.430000,-25,47,-25.286742,47.326648,-25.286742,47.326648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.609124,-6.969366,54.378612,64.493945,0.000000,0.000000,0.000000,0.000000,3.792233,4.012004,5.555726,1.404876,0.175222,0.013878,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.642317,proposed,0,-126.340000,54.885000,-3.204169,-7.680074,-3.060000,-7.455000,-0.144169,-0.225074,-11.862478,-3.140965,-1.189297,-3.140965,-11.862478,-0.270000,0.450000,-27,46,-26.546458,46.346947,-26.546458,46.346947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.367284,-5.579991,54.061227,63.201208,0.000000,0.000000,0.000000,0.000000,3.747221,3.952953,5.557226,1.400037,0.174921,0.016358,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.652226,proposed,0,-126.340000,54.885000,-3.327652,-7.710073,-3.180000,-7.475000,-0.147652,-0.235073,-12.960290,-2.348100,-1.616224,-2.348100,-12.960290,-0.270000,0.460000,-25,38,-24.988622,37.623218,-24.988622,37.623218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.534727,-4.551444,52.725213,62.504221,0.000000,0.000000,0.000000,0.000000,3.651356,3.905136,5.578784,1.401029,0.174741,0.014620,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.662321,proposed,0,-126.340000,54.885000,-3.461227,-7.740710,-3.310000,-7.495000,-0.151227,-0.245710,-14.667999,-2.836017,-2.287110,-2.836017,-14.667999,-0.290000,0.420000,-16,43,-15.659556,43.481474,-15.659556,43.481474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.804675,-2.703383,53.943873,61.672537,0.000000,0.000000,0.000000,0.000000,3.679692,3.976170,5.548746,1.394155,0.154402,0.012275,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.672318,proposed,0,-126.340000,54.885000,-3.600969,-7.771090,-3.460000,-7.525000,-0.140969,-0.246090,-15.704823,-3.323933,-2.226120,-3.323933,-15.704823,-0.260000,0.420000,-16,47,-16.057712,47.210847,-16.057712,47.210847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.604876,-0.773026,56.122264,62.907841,0.000000,0.000000,0.000000,0.000000,3.805789,4.171074,5.554294,1.396921,0.168146,0.014065,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.682317,proposed,0,-126.340000,54.885000,-3.747903,-7.801479,-3.610000,-7.545000,-0.137903,-0.256479,-16.497687,-3.750861,-2.165131,-3.750861,-16.497687,-0.230000,0.450000,-20,47,-20.254521,46.787359,-20.254521,46.787359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.328203,0.363521,53.378550,63.119960,0.000000,0.000000,0.000000,0.000000,3.578386,4.085658,5.557565,1.394090,0.173846,0.015195,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.692320,proposed,0,-126.340000,54.885000,-3.901813,-7.831849,-3.780000,-7.575000,-0.121813,-0.256849,-17.412531,-4.177788,-2.592058,-4.177788,-17.412531,-0.220000,0.460000,-20,49,-20.318877,49.129833,-20.318877,49.129833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.963767,1.094345,52.330737,62.023079,0.000000,0.000000,0.000000,0.000000,3.509933,3.952542,5.555520,1.393913,0.176288,0.014597,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.702328,proposed,0,-126.340000,54.885000,-4.062407,-7.862148,-3.950000,-7.615000,-0.112407,-0.247148,-18.144407,-3.323933,-2.226120,-3.323933,-18.144407,-0.220000,0.470000,-20,42,-20.192678,42.424052,-20.192678,42.424052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.892381,1.167331,51.381183,60.741430,0.000000,0.000000,0.000000,0.000000,3.481063,3.803696,5.556337,1.394470,0.173765,0.014313,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.712307,proposed,0,-126.340000,54.885000,-4.228811,-7.892221,-4.130000,-7.635000,-0.098811,-0.257221,-18.571334,-2.836017,-2.836017,-2.836017,-18.571334,-0.240000,0.460000,-19,38,-19.379017,38.389496,-19.379017,38.389496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.101879,1.294127,52.272999,60.073920,0.000000,0.000000,0.000000,0.000000,3.523335,3.769123,5.556137,1.392633,0.173049,0.014143,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.722268,proposed,0,-126.340000,54.885000,-4.400815,-7.922036,-4.320000,-7.655000,-0.080815,-0.267036,-19.425188,-3.628881,-2.775027,-3.628881,-19.425188,-0.220000,0.410000,-19,49,-19.479390,48.571108,-19.479390,48.571108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.581666,1.993915,54.661928,60.816196,0.000000,0.000000,0.000000,0.000000,3.685905,3.919678,5.551327,1.393555,0.173173,0.015556,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.732320,proposed,0,-126.340000,54.885000,-4.580053,-7.951855,-4.510000,-7.685000,-0.070053,-0.266855,-19.608157,-3.384923,-3.018985,-3.384923,-19.608157,-0.210000,0.440000,-24,45,-24.193067,44.838040,-24.193067,44.838040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.053988,1.614750,54.520175,62.795650,0.000000,0.000000,0.000000,0.000000,3.719368,3.896338,5.563094,1.490642,0.195721,0.018394,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.742198,proposed,0,-126.340000,54.885000,-4.761341,-7.980816,-4.740000,-7.705000,-0.021341,-0.275816,-19.608157,-3.384923,-2.836017,-3.506902,-19.852116,-0.240000,0.450000,-22,44,-22.109252,43.549755,-22.109252,43.549755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.334383,1.174624,54.619652,61.990549,0.000000,0.000000,0.000000,0.000000,3.736790,3.786044,5.550197,1.498552,0.212080,0.022017,0.500541,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.752244,proposed,0,-126.340000,54.885000,-4.950584,-8.009842,-4.910000,-7.735000,-0.040584,-0.274842,-20.462012,-2.714037,-2.653048,-2.714037,-20.462012,-0.250000,0.450000,-20,39,-19.897433,38.934596,-19.897433,38.934596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.344430,0.995362,53.995732,60.977822,0.000000,0.000000,0.000000,0.000000,3.669983,3.780669,5.558181,1.398849,0.148841,0.012517,0.500257,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.762249,proposed,0,-126.340000,54.885000,-5.143563,-8.038238,-5.110000,-7.755000,-0.033563,-0.283238,-20.644980,-3.323933,-3.262944,-3.323933,-20.644980,-0.250000,0.420000,-22,46,-22.122871,46.220179,-22.122871,46.220179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.684824,1.660664,55.320322,60.759029,0.000000,0.000000,0.000000,0.000000,3.729405,3.898773,5.584862,1.388481,0.136125,0.013589,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.772242,proposed,0,-126.340000,54.885000,-5.340405,-8.065998,-5.320000,-7.785000,-0.020405,-0.280998,-20.462012,-3.567892,-3.262944,-3.567892,-20.462012,-0.250000,0.430000,-27,49,-26.954643,48.517655,-26.954643,48.517655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.755962,1.799947,54.923958,62.016423,0.000000,0.000000,0.000000,0.000000,3.740182,3.902086,5.558968,1.388123,0.139622,0.011821,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.782327,proposed,0,-126.340000,54.885000,-5.542779,-8.093302,-5.520000,-7.815000,-0.022779,-0.278302,-20.340032,-3.628881,-3.140965,-3.628881,-20.340032,-0.280000,0.460000,-29,47,-28.753577,47.433526,-28.753577,47.433526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.491609,1.768856,53.782134,61.470096,0.000000,0.000000,0.000000,0.000000,3.686180,3.811937,5.559851,1.401689,0.174536,0.012209,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.792332,proposed,0,-126.340000,54.885000,-5.746838,-8.119586,-5.720000,-7.835000,-0.026838,-0.284586,-20.583991,-3.140965,-2.957996,-3.140965,-20.583991,-0.300000,0.460000,-28,44,-27.785216,43.697906,-27.785216,43.697906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.665315,2.047909,52.312126,59.850356,0.000000,0.000000,0.000000,0.000000,3.574947,3.759973,5.558254,1.399789,0.175407,0.014444,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.802247,proposed,0,-126.340000,54.885000,-5.951877,-8.144737,-5.910000,-7.855000,-0.041877,-0.289737,-20.949928,-2.287110,-3.201954,-2.287110,-20.949928,-0.310000,0.450000,-27,38,-26.991567,38.004219,-26.991567,38.004219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.850145,2.558205,51.275273,58.180521,0.000000,0.000000,0.000000,0.000000,3.468757,3.723743,5.556947,1.385922,0.138408,0.013438,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.812322,proposed,0,-126.340000,54.885000,-6.162664,-8.169271,-6.120000,-7.875000,-0.042664,-0.294271,-21.376856,-2.165131,-3.201954,-2.165131,-21.376856,-0.300000,0.430000,-27,39,-26.743597,39.213901,-26.743597,39.213901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.717263,3.493702,52.265455,57.632484,0.000000,0.000000,0.000000,0.000000,3.509758,3.787727,5.558942,1.399378,0.176190,0.012782,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.822273,proposed,0,-126.340000,54.885000,-6.372851,-8.192378,-6.330000,-7.895000,-0.042851,-0.297378,-20.644980,-2.653048,-2.957996,-2.653048,-20.644980,-0.320000,0.400000,-32,47,-32.252370,46.597948,-32.252370,46.597948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.420113,4.658114,52.907414,58.989107,0.000000,0.000000,0.000000,0.000000,3.547251,3.939594,5.561590,1.400925,0.175604,0.015027,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.832255,proposed,0,-126.340000,54.885000,-6.585238,-8.214317,-6.530000,-7.915000,-0.055238,-0.299317,-21.132897,-3.323933,-3.079975,-3.323933,-21.132897,-0.350000,0.430000,-27,51,-27.450601,50.693133,-27.450601,50.693133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.215752,5.319149,53.447605,61.152050,0.000000,0.000000,0.000000,0.000000,3.627918,4.001514,5.590837,1.385545,0.138150,0.015571,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.842318,proposed,0,-126.340000,54.885000,-6.800474,-8.235057,-6.750000,-7.945000,-0.050474,-0.290057,-20.827949,-3.323933,-3.018985,-3.323933,-20.827949,-0.320000,0.470000,-34,49,-33.871099,49.007571,-33.871099,49.007571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.130793,6.636600,52.560171,59.243769,0.000000,0.000000,0.000000,0.000000,3.560329,4.035592,5.558381,1.397761,0.175700,0.013970,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.852200,proposed,0,-126.340000,54.885000,-7.012530,-8.253962,-6.960000,-7.965000,-0.052530,-0.288962,-20.949928,-2.226120,-3.140965,-2.226120,-20.949928,-0.350000,0.480000,-30,40,-29.995046,40.458010,-29.995046,40.458010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.909679,7.311264,53.278105,59.883937,0.000000,0.000000,0.000000,0.000000,3.618175,3.965951,5.539289,1.384657,0.144911,0.013719,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.862251,proposed,0,-126.340000,54.885000,-7.228470,-8.271579,-7.160000,-7.975000,-0.068470,-0.296579,-20.888939,-1.982162,-3.506902,-1.982162,-20.888939,-0.380000,0.450000,-28,41,-27.637792,41.385401,-27.637792,41.385401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.037522,8.903227,52.626230,61.683251,0.000000,0.000000,0.000000,0.000000,3.495786,4.017844,5.585865,1.385948,0.129937,0.013968,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.872322,proposed,0,-126.340000,54.885000,-7.444694,-8.287479,-7.380000,-7.985000,-0.064694,-0.302479,-21.254876,-1.799193,-3.079975,-1.799193,-21.254876,-0.330000,0.420000,-30,44,-29.787788,43.592541,-29.787788,43.592541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.994586,10.318054,53.407499,61.703585,0.000000,0.000000,0.000000,0.000000,3.560397,4.080285,5.558046,1.395895,0.174987,0.012212,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.882242,proposed,0,-126.340000,54.885000,-7.657067,-8.301299,-7.580000,-8.005000,-0.077067,-0.296299,-20.888939,-2.104141,-3.201954,-2.104141,-20.888939,-0.210000,0.430000,-49,47,-49.284597,47.209641,-49.284597,47.209641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.005129,11.350644,56.193565,61.237540,0.000000,0.000000,0.000000,0.000000,3.824765,4.120723,5.593024,1.385355,0.156363,0.015722,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.892249,proposed,0,-126.340000,54.885000,-7.870313,-8.313266,-7.790000,-8.015000,-0.080313,-0.298266,-20.888939,-2.409089,-2.957996,-2.409089,-20.888939,-0.420000,0.450000,-24,50,-23.622240,50.058033,-23.622240,50.058033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.456966,11.257563,58.411549,66.118823,0.000000,0.000000,0.000000,0.000000,3.983528,4.346461,5.598715,1.385429,0.163506,0.014482,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.902249,proposed,0,-126.340000,54.885000,-8.081973,-8.323117,-8.000000,-8.025000,-0.081973,-0.298117,-22.596648,-1.921172,-3.140965,-1.921172,-22.596648,-0.280000,0.470000,-23,46,-22.696173,45.857097,-22.696173,45.857097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.228883,13.821175,60.900721,73.186167,0.000000,0.000000,0.000000,0.000000,4.019082,4.751320,5.593715,1.385492,0.135725,0.014865,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.912319,proposed,0,-126.340000,54.885000,-8.293269,-8.330785,-8.230000,-8.025000,-0.063269,-0.305785,-22.352689,-0.823360,-3.201954,-0.823360,-22.352689,-0.320000,0.470000,-15,37,-15.491418,37.479841,-15.491418,37.479841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.873861,15.989376,62.271929,71.652554,0.000000,0.000000,0.000000,0.000000,4.114960,4.669527,5.557841,1.395872,0.177296,0.013935,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.922243,proposed,0,-126.340000,54.885000,-8.499285,-8.336006,-8.450000,-8.025000,-0.049285,-0.311006,-22.779616,-0.884349,-3.323933,-0.884349,-22.779616,-0.260000,0.430000,-16,42,-15.650792,42.425985,-15.650792,42.425985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.702633,18.212928,64.908888,73.808913,0.000000,0.000000,0.000000,0.000000,4.252448,4.686508,5.590396,1.385985,0.141855,0.015087,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.932254,proposed,0,-126.340000,54.885000,-8.704518,-8.338806,-8.670000,-8.025000,-0.034518,-0.313806,-21.498835,-0.762370,-3.201954,-0.762370,-21.498835,-0.240000,0.420000,-26,44,-26.123536,44.286396,-26.123536,44.286396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.597752,18.965022,65.406336,69.877805,0.000000,0.000000,0.000000,0.000000,4.350166,4.590750,5.556041,1.384044,0.137972,0.013071,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.942329,proposed,0,-126.340000,54.885000,-8.908048,-8.338999,-8.870000,-8.025000,-0.038048,-0.313999,-20.340032,-1.189297,-2.653048,-1.189297,-20.340032,-0.260000,0.440000,-33,48,-33.099514,48.476296,-33.099514,48.476296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.107505,18.756530,64.085726,68.286042,0.000000,0.000000,0.000000,0.000000,4.302195,4.509187,5.567515,1.395673,0.174230,0.014058,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.952322,proposed,0,-126.340000,54.885000,-9.106555,-8.336474,-9.070000,-8.035000,-0.036555,-0.301474,-19.852116,-1.555235,-2.592058,-1.555235,-19.852116,-0.290000,0.440000,-32,56,-31.868763,55.503805,-31.868763,55.503805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.259624,18.484899,63.366950,68.521032,0.000000,0.000000,0.000000,0.000000,4.272389,4.550837,5.557185,1.397826,0.175348,0.013289,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.962323,proposed,0,-126.340000,54.885000,-9.301510,-8.331126,-9.250000,-8.045000,-0.051510,-0.286126,-19.242219,-1.250287,-2.714037,-1.250287,-19.242219,-0.330000,0.500000,-30,52,-30.422444,51.948815,-30.422444,51.948815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.845393,18.317130,61.478191,67.115411,0.000000,0.000000,0.000000,0.000000,4.178993,4.497055,5.556653,1.396272,0.173484,0.014263,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.972319,proposed,0,-126.340000,54.885000,-9.492345,-8.322850,-9.450000,-8.035000,-0.042345,-0.287850,-19.425188,-0.274453,-2.957996,-0.274453,-19.425188,-0.330000,0.520000,-24,45,-24.341222,44.627630,-24.341222,44.627630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.641394,18.226100,60.373261,65.340818,0.000000,0.000000,0.000000,0.000000,4.073952,4.296085,5.556970,1.401966,0.171960,0.013752,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.982242,proposed,0,-126.340000,54.885000,-9.677490,-8.311632,-9.640000,-8.025000,-0.037490,-0.286632,-19.791126,0.701380,-2.775027,0.701380,-19.791126,-0.300000,0.490000,-20,42,-20.023180,42.035452,-20.023180,42.035452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.211420,18.378854,61.163180,65.472205,0.000000,0.000000,0.000000,0.000000,4.094459,4.211532,5.557022,1.384047,0.142057,0.013711,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.992323,proposed,0,-126.340000,54.885000,-9.860887,-8.297073,-9.840000,-8.005000,-0.020887,-0.292073,-19.547167,1.799193,-2.714037,1.799193,-19.547167,-0.270000,0.460000,-20,38,-19.652490,38.313212,-19.652490,38.313212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.613568,18.046546,62.222559,65.059418,0.000000,0.000000,0.000000,0.000000,4.186829,4.200622,5.558209,1.394871,0.173528,0.013709,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.002319,proposed,0,-126.340000,54.885000,-10.037774,-8.279403,-10.030000,-7.985000,-0.007774,-0.294403,-19.364199,0.884349,-3.140965,0.884349,-19.364199,-0.250000,0.420000,-19,52,-18.767873,52.212111,-18.767873,52.212111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.712840,17.796903,64.547372,66.798186,0.000000,0.000000,0.000000,0.000000,4.367367,4.304091,5.557179,1.393742,0.177223,0.012649,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.012246,proposed,0,-126.340000,54.885000,-10.208562,-8.258784,-10.220000,-7.975000,0.011438,-0.283784,-18.754303,-0.457422,-2.836017,-0.457422,-18.754303,-0.230000,0.460000,-21,64,-20.825937,64.218310,-20.825937,64.218310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.237896,17.624519,63.395486,66.760624,0.000000,0.000000,0.000000,0.000000,4.391519,4.449642,5.552495,1.384118,0.142527,0.014021,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.022319,proposed,0,-126.340000,54.885000,-10.376757,-8.234743,-10.400000,-7.975000,0.023243,-0.259743,-18.022427,-0.213464,-2.897006,-0.213464,-18.022427,-0.240000,0.550000,-20,60,-20.285583,60.031859,-20.285583,60.031859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.983023,17.070571,62.519926,66.100819,0.000000,0.000000,0.000000,0.000000,4.391347,4.449712,5.556393,1.393327,0.174350,0.012768,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.032320,proposed,0,-126.340000,54.885000,-10.538438,-8.207687,-10.580000,-7.965000,0.041562,-0.242687,-18.205396,0.701380,-2.653048,0.701380,-18.205396,-0.240000,0.590000,-12,53,-12.234683,53.472768,-12.234683,53.472768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.244987,17.043073,64.402500,67.758604,0.000000,0.000000,0.000000,0.000000,4.502049,4.428678,5.557414,1.394799,0.174962,0.013215,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.042247,proposed,0,-126.340000,54.885000,-10.693485,-8.177620,-10.760000,-7.935000,0.066515,-0.242620,-17.900448,2.409089,-2.226120,2.409089,-17.900448,-0.190000,0.560000,-13,45,-12.953908,44.980503,-12.953908,44.980503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.361311,17.378348,67.451829,69.948704,0.000000,0.000000,0.000000,0.000000,4.677819,4.478350,5.556838,1.383022,0.140671,0.014011,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.052317,proposed,0,-126.340000,54.885000,-10.845082,-8.143780,-10.920000,-7.905000,0.074918,-0.238780,-16.192739,3.811850,-2.409089,3.811850,-16.192739,-0.160000,0.510000,-25,41,-25.381814,41.359232,-25.381814,41.359232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.265067,16.915420,67.572796,68.629718,0.000000,0.000000,0.000000,0.000000,4.713878,4.368628,5.555870,1.392750,0.175698,0.012373,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.062318,proposed,0,-126.340000,54.885000,-10.989794,-8.106783,-11.080000,-7.865000,0.090206,-0.241783,-15.521854,2.775027,-1.921172,2.775027,-15.521854,-0.150000,0.460000,-27,58,-27.423866,57.516025,-27.423866,57.516025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.310471,16.245239,65.673539,67.972542,0.000000,0.000000,0.000000,0.000000,4.626657,4.366558,5.558187,1.392542,0.173195,0.013567,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.072243,proposed,0,-126.340000,54.885000,-11.127498,-8.066680,-11.220000,-7.845000,0.092502,-0.221680,-14.363051,0.945339,-2.287110,0.945339,-14.363051,-0.250000,0.500000,-20,75,-19.840121,74.905352,-19.840121,74.905352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.151674,15.766431,64.961175,68.740621,0.000000,0.000000,0.000000,0.000000,4.602006,4.583678,5.581115,1.385197,0.139282,0.015953,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.082275,proposed,0,-126.340000,54.885000,-11.260592,-8.022666,-11.350000,-7.815000,0.089408,-0.207666,-13.631176,0.884349,-1.738204,0.884349,-13.631176,-0.240000,0.610000,-21,71,-21.175998,70.529486,-21.175998,70.529486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.697045,15.902316,65.861306,70.668541,0.000000,0.000000,0.000000,0.000000,4.644994,4.772800,5.546908,1.393098,0.178700,0.015681,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.092320,proposed,0,-126.340000,54.885000,-11.387595,-7.975057,-11.480000,-7.785000,0.092405,-0.190057,-13.326228,3.628881,-1.921172,3.628881,-13.326228,-0.230000,0.680000,-18,46,-18.299530,46.340319,-18.299530,46.340319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.449927,15.874500,66.119763,70.238444,0.000000,0.000000,0.000000,0.000000,4.665326,4.621969,5.556288,1.392960,0.173463,0.014634,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.102316,proposed,0,-126.340000,54.885000,-11.507673,-7.924134,-11.600000,-7.735000,0.092327,-0.189134,-12.472374,5.763517,-1.006328,5.763517,-12.472374,-0.210000,0.580000,-22,40,-21.533494,40.166966,-21.533494,40.166966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.276921,16.137979,70.721886,73.422163,0.000000,0.000000,0.000000,0.000000,4.915523,4.593818,5.556736,1.398039,0.174686,0.013488,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.112315,proposed,0,-126.340000,54.885000,-11.621423,-7.869634,-11.710000,-7.675000,0.088577,-0.194634,-11.496540,5.092632,-1.555235,5.092632,-11.496540,-0.220000,0.490000,-24,56,-23.571239,56.464474,-23.571239,56.464474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.442499,16.124987,69.722324,72.298733,0.000000,0.000000,0.000000,0.000000,4.911345,4.625458,5.555325,1.392841,0.171167,0.012640,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.122318,proposed,0,-126.340000,54.885000,-11.728802,-7.811532,-11.820000,-7.625000,0.091198,-0.186532,-10.581696,3.201954,-1.433256,3.201954,-10.581696,-0.220000,0.500000,-26,76,-25.650286,76.003219,-25.650286,76.003219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.236147,15.693362,65.846018,69.002096,0.000000,0.000000,0.000000,0.000000,4.700206,4.623873,5.555551,1.394109,0.176333,0.014580,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.132243,proposed,0,-126.340000,54.885000,-11.828953,-7.750346,-11.930000,-7.585000,0.101047,-0.165346,-10.032790,2.653048,-1.433256,2.653048,-10.032790,-0.270000,0.600000,-17,78,-16.887957,77.882255,-16.887957,77.882255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.232416,14.668841,64.368958,68.075581,0.000000,0.000000,0.000000,0.000000,4.589927,4.655135,5.556509,1.387446,0.139023,0.012975,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.142321,proposed,0,-126.340000,54.885000,-11.924124,-7.684608,-12.030000,-7.535000,0.105876,-0.149608,-10.520706,4.482736,-0.640391,4.482736,-10.520706,-0.230000,0.710000,-9,58,-9.277817,57.606291,-9.277817,57.606291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.643715,14.775674,66.602236,70.932468,0.000000,0.000000,0.000000,0.000000,4.721120,4.731110,5.566611,1.394898,0.173202,0.013788,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.152319,proposed,0,-126.340000,54.885000,-12.012039,-7.615813,-12.120000,-7.485000,0.107961,-0.130813,-9.727842,6.129455,-1.250287,6.129455,-9.727842,-0.190000,0.670000,-13,51,-12.912043,51.078320,-12.912043,51.078320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.712309,16.349875,70.354826,74.852796,0.000000,0.000000,0.000000,0.000000,4.972081,4.770374,5.555640,1.394762,0.173635,0.014516,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.162318,proposed,0,-126.340000,54.885000,-12.093497,-7.543472,-12.210000,-7.425000,0.116503,-0.118472,-8.569039,6.068465,-0.945339,6.068465,-8.569039,-0.150000,0.570000,-21,64,-20.723875,64.293556,-20.723875,64.293556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.186979,17.388647,68.276739,72.092604,0.000000,0.000000,0.000000,0.000000,4.971517,4.682356,5.557104,1.397970,0.178054,0.014067,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.172253,proposed,0,-126.340000,54.885000,-12.168065,-7.468112,-12.280000,-7.355000,0.111935,-0.113112,-7.105289,5.824507,-0.640391,5.824507,-7.105289,-0.170000,0.590000,-25,69,-25.264523,68.896037,-25.264523,68.896037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.139737,16.652560,63.730252,66.546256,0.000000,0.000000,0.000000,0.000000,4.704316,4.509108,5.613908,1.388177,0.143720,0.015243,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.182320,proposed,0,-126.340000,54.885000,-12.237189,-7.388257,-12.340000,-7.305000,0.102811,-0.083257,-6.190445,5.092632,-0.701380,5.092632,-6.190445,-0.210000,0.640000,-23,77,-22.976039,76.665966,-22.976039,76.665966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.095350,15.835763,62.107432,65.641875,0.000000,0.000000,0.000000,0.000000,4.554707,4.450388,5.556570,1.402224,0.173621,0.013444,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.192324,proposed,0,-126.340000,54.885000,-12.299531,-7.305457,-12.390000,-7.245000,0.090469,-0.060457,-5.824507,4.787684,0.030495,4.787684,-5.824507,-0.230000,0.690000,-18,80,-17.894874,80.076569,-17.894874,80.076569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.737620,15.662813,61.516815,66.786632,0.000000,0.000000,0.000000,0.000000,4.468742,4.536177,5.558175,1.398501,0.187913,0.014134,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.202322,proposed,0,-126.340000,54.885000,-12.355578,-7.219346,-12.440000,-7.195000,0.084422,-0.024346,-5.031642,5.824507,-0.213464,5.824507,-5.031642,-0.220000,0.750000,-19,72,-18.989908,72.299924,-18.989908,72.299924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.346603,15.846670,60.723466,67.007566,0.000000,0.000000,0.000000,0.000000,4.390720,4.518854,5.556427,1.396566,0.173376,0.015761,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.212321,proposed,0,-126.340000,54.885000,-12.405469,-7.129923,-12.480000,-7.125000,0.074531,-0.004923,-4.177788,7.349247,-0.640391,7.349247,-4.177788,-0.210000,0.740000,-22,65,-21.571096,64.831055,-21.571096,64.831055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.050930,15.937371,59.309685,65.499064,0.000000,0.000000,0.000000,0.000000,4.316887,4.344754,5.555891,1.397342,0.176340,0.014650,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.222252,proposed,0,-126.340000,54.885000,-12.449020,-7.037915,-12.520000,-7.035000,0.070980,-0.002915,-3.323933,9.056956,-0.152474,9.056956,-3.323933,-0.210000,0.700000,-23,57,-22.689122,57.341323,-22.689122,57.341323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.469668,15.143363,58.140320,63.003963,0.000000,0.000000,0.000000,0.000000,4.245430,4.162509,5.551596,1.389675,0.145037,0.013910,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.232317,proposed,0,-126.340000,54.885000,-12.487167,-6.941513,-12.540000,-6.955000,0.052833,0.013487,-3.506902,7.898153,0.152474,7.898153,-3.506902,-0.230000,0.630000,-14,77,-14.480711,77.381498,-14.480711,77.381498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.922671,14.788611,58.585077,63.460812,0.000000,0.000000,0.000000,0.000000,4.278695,4.183198,5.554643,1.398848,0.175677,0.013788,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.242264,proposed,0,-126.340000,54.885000,-12.519069,-6.843205,-12.570000,-6.875000,0.050931,0.031795,-2.287110,6.739351,0.518412,6.739351,-2.287110,-0.200000,0.670000,-22,89,-22.004048,88.532315,-22.004048,88.532315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.401095,14.072272,57.597343,63.117760,0.000000,0.000000,0.000000,0.000000,4.243747,4.336210,5.595466,1.400825,0.186887,0.016498,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.252208,proposed,0,-126.340000,54.885000,-12.545331,-6.742015,-12.580000,-6.805000,0.034669,0.062985,-1.616224,5.885497,0.030495,5.885497,-1.616224,-0.200000,0.780000,-24,92,-23.763532,91.833959,-23.763532,91.833959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.248050,12.428565,57.438900,64.672000,0.000000,0.000000,0.000000,0.000000,4.308510,4.347182,5.618312,1.620067,0.244945,0.027222,0.500551,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.262199,proposed,0,-126.340000,54.885000,-12.566193,-6.637523,-12.580000,-6.735000,0.013807,0.097477,-0.640391,7.288257,-0.091484,7.288257,-0.640391,-0.230000,0.850000,-24,80,-23.728011,80.281530,-23.728011,80.281530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.123038,10.346669,59.142525,68.593946,0.000000,0.000000,0.000000,0.000000,4.346933,4.408162,5.546288,1.426832,0.219628,0.015912,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.272619,proposed,0,-126.340000,54.885000,-12.582216,-6.525661,-12.580000,-6.635000,-0.002216,0.109339,-0.518412,9.483883,0.457422,9.483883,-0.518412,-0.240000,0.830000,-18,68,-18.182196,67.669330,-18.182196,67.669330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.545187,8.477907,60.006002,68.257990,0.000000,0.000000,0.000000,0.000000,4.341147,4.317188,5.581597,1.605590,0.210693,0.018022,0.500333,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.282200,proposed,0,-126.340000,54.885000,-12.591937,-6.420326,-12.580000,-6.535000,-0.011937,0.114674,-0.091484,10.703675,0.030495,10.703675,-0.091484,-0.220000,0.760000,-19,67,-18.721134,66.558992,-18.721134,66.558992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.007316,7.032945,59.830186,65.825097,0.000000,0.000000,0.000000,0.000000,4.277291,4.227519,5.546186,1.678825,0.239861,0.025669,0.500900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.292179,proposed,0,-126.340000,54.885000,-12.597121,-6.308220,-12.570000,-6.425000,-0.027121,0.116780,0.213464,10.459717,-0.030495,10.459717,0.213464,-0.200000,0.700000,-20,77,-19.661863,76.923617,-19.661863,76.923617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.001024,5.074101,57.497147,64.388365,0.000000,0.000000,0.000000,0.000000,4.199329,4.066268,5.575243,1.564963,0.199948,0.018809,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.302166,proposed,0,-126.340000,54.885000,-12.597433,-6.193726,-12.560000,-6.315000,-0.037433,0.121274,0.518412,10.032790,0.518412,10.032790,0.518412,-0.200000,0.720000,-18,82,-17.922415,82.419366,-17.922415,82.419366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.979178,2.308442,55.974224,65.622008,0.000000,0.000000,0.000000,0.000000,4.142043,4.066123,5.547045,2.608368,0.244002,0.039083,0.500647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.312167,proposed,0,-126.340000,54.885000,-12.593037,-6.076918,-12.540000,-6.225000,-0.053037,0.148082,0.396432,9.544873,0.152474,9.544873,0.396432,-0.200000,0.760000,-13,88,-12.847837,88.218513,-12.847837,88.218513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.533505,-0.231784,55.822494,66.076243,0.000000,0.000000,0.000000,0.000000,4.140243,4.102285,5.547311,1.523751,0.199075,0.017178,0.500465,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.322169,proposed,0,-126.340000,54.885000,-12.584111,-5.958090,-12.520000,-6.125000,-0.064111,0.166910,0.701380,8.569039,0.457422,8.569039,0.701380,-0.180000,0.810000,-13,96,-13.442847,95.635101,-13.442847,95.635101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.950506,-1.718073,56.212179,66.094836,0.000000,0.000000,0.000000,0.000000,4.187870,4.128543,5.555149,1.499382,0.216675,0.012806,0.500259,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.332166,proposed,0,-126.340000,54.885000,-12.570849,-5.837472,-12.510000,-6.025000,-0.060849,0.187528,1.616224,10.520706,1.006328,10.520706,1.616224,-0.160000,0.880000,-18,78,-17.812352,77.698997,-17.812352,77.698997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.763509,-4.225550,56.052021,68.491942,0.000000,0.000000,0.000000,0.000000,4.193411,4.246754,5.546636,1.406974,0.192081,0.012135,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.342245,proposed,0,-126.340000,54.885000,-12.553280,-5.714187,-12.480000,-5.905000,-0.073280,0.190813,0.823360,12.167426,0.396432,12.167426,0.823360,-0.170000,0.830000,-6,71,-5.663414,70.712878,-5.663414,70.712878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.537813,-7.022792,56.627445,68.188793,0.000000,0.000000,0.000000,0.000000,4.207659,4.319503,5.562239,1.406552,0.138508,0.013701,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.352179,proposed,0,-126.340000,54.885000,-12.532027,-5.591197,-12.460000,-5.765000,-0.072027,0.173803,1.311276,14.241072,0.762370,14.241072,1.311276,-0.150000,0.770000,-5,60,-5.422982,59.542337,-5.422982,59.542337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.815960,-9.467061,57.310553,67.933835,0.000000,0.000000,0.000000,0.000000,4.143318,4.420134,5.553049,1.385685,0.130927,0.010855,0.500205,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.362249,proposed,0,-126.340000,54.885000,-12.506688,-5.465207,-12.440000,-5.625000,-0.066688,0.159793,1.677214,13.875134,0.762370,13.875134,1.677214,-0.110000,0.660000,-8,73,-8.274820,72.667689,-8.274820,72.667689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.934800,-11.541926,57.506249,66.631408,0.000000,0.000000,0.000000,0.000000,4.235030,4.317043,5.581375,1.390399,0.136166,0.013308,0.500174,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.372277,proposed,0,-126.340000,54.885000,-12.477846,-5.338599,-12.410000,-5.485000,-0.067846,0.146401,2.043152,12.960290,0.762370,12.960290,2.043152,-0.090000,0.640000,-10,83,-10.181490,83.303418,-10.181490,83.303418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.763439,-14.655083,54.791454,66.013069,0.000000,0.000000,0.000000,0.000000,4.125839,4.104645,5.555848,1.399337,0.187048,0.013670,0.500317,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.382316,proposed,0,-126.340000,54.885000,-12.445564,-5.210938,-12.380000,-5.355000,-0.065564,0.144062,2.409089,11.984457,0.640391,11.984457,2.409089,-0.080000,0.750000,-11,83,-10.968727,83.171049,-10.968727,83.171049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.291187,-17.864941,53.811933,66.724278,0.000000,0.000000,0.000000,0.000000,4.074782,4.122257,5.557018,1.398617,0.187721,0.013422,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.392318,proposed,0,-126.340000,54.885000,-12.410190,-5.083003,-12.350000,-5.225000,-0.060190,0.141997,3.018985,12.960290,0.640391,12.960290,3.018985,-0.120000,0.790000,-6,73,-6.408533,72.712932,-6.408533,72.712932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.986800,-20.748651,51.078190,65.014327,0.000000,0.000000,0.000000,0.000000,3.860895,4.080853,5.557761,1.399321,0.174150,0.014281,0.500520,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.402323,proposed,0,-126.340000,54.885000,-12.371785,-4.954503,-12.310000,-5.085000,-0.061785,0.130497,2.653048,13.936124,0.701380,13.936124,2.653048,-0.100000,0.760000,-1,67,-1.130872,66.779093,-1.130872,66.779093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.760783,-22.246374,49.057659,61.056293,0.000000,0.000000,0.000000,0.000000,3.667492,3.984365,5.557797,1.397837,0.174167,0.013564,0.500437,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.412254,proposed,0,-126.340000,54.885000,-12.330856,-4.826635,-12.280000,-4.945000,-0.050856,0.118365,2.836017,15.033937,0.762370,15.033937,2.836017,-0.080000,0.660000,1,66,0.515584,65.961620,0.515584,65.961620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.378201,-22.998718,47.735375,58.282277,0.000000,0.000000,0.000000,0.000000,3.534977,3.853094,5.588280,1.391916,0.140050,0.015149,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.422323,proposed,0,-126.340000,54.885000,-12.286674,-4.696866,-12.250000,-4.795000,-0.036674,0.098134,3.018985,13.814145,0.579401,13.814145,3.018985,-0.050000,0.660000,0,74,-0.434108,73.975153,-0.434108,73.975153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.039921,-23.419738,46.412557,55.792129,0.000000,0.000000,0.000000,0.000000,3.462390,3.676478,5.556182,1.398203,0.174355,0.012701,0.500528,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.432317,proposed,0,-126.340000,54.885000,-12.240317,-4.568145,-12.210000,-4.655000,-0.030317,0.086855,2.470079,13.631176,1.189297,13.631176,2.470079,-0.060000,0.680000,9,73,8.918450,73.147783,8.918450,73.147783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.316571,-24.661288,45.159499,55.395601,0.000000,0.000000,0.000000,0.000000,3.399912,3.591127,5.556842,1.398387,0.172874,0.014347,0.500171,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.442317,proposed,0,-126.340000,54.885000,-12.191605,-4.439665,-12.180000,-4.515000,-0.011605,0.075335,2.470079,13.143259,0.518412,13.143259,2.470079,-0.040000,0.700000,12,74,11.551061,73.658158,11.551061,73.658158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.785047,-24.865958,46.182235,54.887124,0.000000,0.000000,0.000000,0.000000,3.399579,3.648154,5.558393,1.396034,0.174606,0.015458,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.452327,proposed,0,-126.340000,54.885000,-12.140663,-4.311570,-12.140000,-4.385000,-0.000663,0.073430,2.531068,13.570186,0.335443,13.570186,2.531068,-0.010000,0.720000,11,67,11.012785,67.454748,11.012785,67.454748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.063863,-25.230132,44.937852,53.147785,0.000000,0.000000,0.000000,0.000000,3.321872,3.534315,5.555950,1.397590,0.173711,0.012190,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.462318,proposed,0,-126.340000,54.885000,-12.087787,-4.184440,-12.100000,-4.245000,0.012213,0.060560,3.750861,13.936124,0.396432,13.936124,3.750861,0.010000,0.680000,1,66,1.428718,65.621511,1.428718,65.621511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.522199,-25.732113,43.516057,51.265430,0.000000,0.000000,0.000000,0.000000,3.221763,3.448088,5.557499,1.397299,0.174148,0.014240,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.472202,proposed,0,-126.340000,54.885000,-12.033617,-4.059589,-12.060000,-4.115000,0.026383,0.055411,4.360757,13.753155,0.762370,13.753155,4.360757,0.020000,0.660000,-3,68,-3.111698,67.618145,-3.111698,67.618145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.868966,-27.102724,40.229832,49.218386,0.000000,0.000000,0.000000,0.000000,3.076337,3.263886,5.540055,1.389599,0.137516,0.015480,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.482324,proposed,0,-126.340000,54.885000,-11.976365,-3.932916,-12.010000,-3.975000,0.033635,0.042084,4.726694,13.082270,0.640391,13.082270,4.726694,0.000000,0.660000,-2,71,-2.087116,71.129326,-2.087116,71.129326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.516409,-28.765756,38.760970,49.253911,0.000000,0.000000,0.000000,0.000000,2.980926,3.253479,5.555687,1.396199,0.174657,0.014158,0.500256,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.492333,proposed,0,-126.340000,54.885000,-11.918098,-3.809033,-11.960000,-3.845000,0.041902,0.035967,4.482736,12.411384,0.762370,12.411384,4.482736,-0.010000,0.670000,4,74,3.543716,74.293234,3.543716,74.293234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.028299,-30.196581,38.953094,49.853071,0.000000,0.000000,0.000000,0.000000,2.965800,3.304685,5.556684,1.396025,0.174495,0.014524,0.500502,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.502324,proposed,0,-126.340000,54.885000,-11.858401,-3.686940,-11.900000,-3.715000,0.041599,0.028060,4.604715,12.472374,1.189297,12.472374,4.604715,0.000000,0.690000,3,70,3.406372,69.916276,3.406372,69.916276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.396458,-31.122873,40.186980,50.824119,0.000000,0.000000,0.000000,0.000000,3.005119,3.392638,5.557077,1.400495,0.173779,0.013511,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.512319,proposed,0,-126.340000,54.885000,-11.797261,-3.566604,-11.850000,-3.585000,0.052739,0.018396,4.970653,12.350394,0.396432,12.350394,4.970653,0.010000,0.690000,2,68,1.590791,67.987868,1.590791,67.987868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.275269,-31.741425,38.876114,49.012474,0.000000,0.000000,0.000000,0.000000,2.911733,3.307934,5.556208,1.394126,0.174275,0.012836,0.500382,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.522317,proposed,0,-126.340000,54.885000,-11.734754,-3.448212,-11.790000,-3.455000,0.055246,0.006788,5.580549,12.899301,0.640391,12.899301,5.580549,0.010000,0.670000,-2,62,-1.892809,62.191355,-1.892809,62.191355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.566921,-32.470741,37.406644,48.140717,0.000000,0.000000,0.000000,0.000000,2.827231,3.246396,5.556319,1.393501,0.176166,0.014971,0.500287,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.532326,proposed,0,-126.340000,54.885000,-11.670917,-3.331900,-11.720000,-3.335000,0.049083,0.003100,5.397580,11.862478,0.335443,11.862478,5.397580,-0.010000,0.620000,2,73,2.485420,72.521138,2.485420,72.521138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.334913,-32.921090,35.780932,46.246806,0.000000,0.000000,0.000000,0.000000,2.717922,3.142784,5.557176,1.399915,0.174887,0.015041,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.542319,proposed,0,-126.340000,54.885000,-11.605991,-3.218184,-11.650000,-3.225000,0.044009,0.006816,6.800341,10.337738,0.457422,10.337738,6.800341,-0.010000,0.640000,-9,81,-8.815075,81.445992,-8.815075,81.445992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.043184,-33.404192,37.899217,48.934226,0.000000,0.000000,0.000000,0.000000,2.787151,3.267623,5.559864,1.392125,0.173423,0.013769,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.552250,proposed,0,-126.340000,54.885000,-11.540334,-3.107736,-11.580000,-3.115000,0.039666,0.007264,7.105289,9.605862,1.067318,9.605862,7.105289,-0.010000,0.720000,-12,78,-12.108310,78.193523,-12.108310,78.193523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.571751,-34.682551,35.456557,49.177077,0.000000,0.000000,0.000000,0.000000,2.758787,3.186566,5.582155,1.387581,0.137957,0.015099,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.562321,proposed,0,-126.340000,54.885000,-11.472648,-2.998546,-11.510000,-3.015000,0.037352,0.016454,7.227268,10.032790,1.433256,10.032790,7.227268,-0.030000,0.720000,-10,73,-9.615112,72.861107,-9.615112,72.861107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.234670,-35.745716,35.797075,48.059469,0.000000,0.000000,0.000000,0.000000,2.639139,3.188781,5.556059,1.392926,0.175557,0.012706,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.572195,proposed,0,-126.340000,54.885000,-11.405236,-2.894426,-11.430000,-2.915000,0.024764,0.020574,6.312424,10.032790,0.518412,10.032790,6.312424,-0.060000,0.720000,3,70,2.758725,70.349499,2.758725,70.349499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.917109,-36.182272,36.441912,46.346856,0.000000,0.000000,0.000000,0.000000,2.700854,3.166557,5.538697,1.420705,0.153562,0.015991,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.582253,proposed,0,-126.340000,54.885000,-11.335516,-2.791529,-11.360000,-2.805000,0.024484,0.013471,7.471226,9.788831,0.762370,9.788831,7.471226,-0.050000,0.710000,-6,69,-5.672597,68.906979,-5.672597,68.906979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.302943,-35.443825,40.669501,47.479229,0.000000,0.000000,0.000000,0.000000,3.032094,3.312217,5.551968,1.384449,0.123041,0.012006,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007576,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.592321,proposed,0,-126.340000,54.885000,-11.264668,-2.691903,-11.290000,-2.715000,0.025332,0.023097,6.678361,8.386070,0.335443,8.386070,6.678361,-0.060000,0.660000,3,83,2.881576,82.601940,2.881576,82.601940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.727804,-35.507881,35.944264,45.276884,0.000000,0.000000,0.000000,0.000000,2.677740,3.085664,5.557257,1.399696,0.174637,0.014798,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.602245,proposed,0,-126.340000,54.885000,-11.193810,-2.597193,-11.210000,-2.635000,0.016190,0.037807,6.617372,6.251434,0.457422,6.251434,6.617372,-0.050000,0.740000,3,91,2.644501,91.307034,2.644501,91.307034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.455252,-35.590441,40.157517,49.870898,0.000000,0.000000,0.000000,0.000000,2.945069,3.344764,5.584990,1.385865,0.161288,0.016589,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.612318,proposed,0,-126.340000,54.885000,-11.120815,-2.504749,-11.140000,-2.575000,0.019185,0.070251,6.556382,6.190445,0.335443,6.190445,6.556382,-0.050000,0.790000,5,87,4.622456,87.222162,4.622456,87.222162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.947699,-36.247992,39.287432,50.519397,0.000000,0.000000,0.000000,0.000000,2.853972,3.344887,5.559552,1.390654,0.213113,0.013718,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.622247,proposed,0,-126.340000,54.885000,-11.047781,-2.417417,-11.070000,-2.505000,0.022219,0.087583,5.824507,7.288257,0.579401,7.288257,5.824507,-0.030000,0.830000,10,73,10.407374,72.537758,10.407374,72.537758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.476407,-36.786610,38.858591,49.204431,0.000000,0.000000,0.000000,0.000000,2.821490,3.327724,5.561092,1.798128,0.260581,0.032167,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.632171,proposed,0,-126.340000,54.885000,-10.973680,-2.334044,-11.000000,-2.415000,0.026320,0.080956,6.800341,7.593205,0.213464,7.593205,6.800341,-0.020000,0.770000,3,70,3.368117,70.182692,3.368117,70.182692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.875908,-36.485047,39.900559,47.742425,0.000000,0.000000,0.000000,0.000000,2.939638,3.344363,5.547587,1.468120,0.191577,0.018159,0.500453,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.642168,proposed,0,-126.340000,54.885000,-10.897863,-2.254144,-10.920000,-2.345000,0.022137,0.090856,6.861330,7.227268,0.701380,7.227268,6.861330,-0.010000,0.690000,2,78,1.904507,77.522281,1.904507,77.522281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.156768,-36.851890,35.708376,46.078937,0.000000,0.000000,0.000000,0.000000,2.581327,3.140521,5.591951,1.509405,0.200309,0.025641,0.501048,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.652169,proposed,0,-126.340000,54.885000,-10.820779,-2.178446,-10.850000,-2.285000,0.029221,0.106554,6.922320,5.641538,0.457422,5.641538,6.922320,0.000000,0.720000,1,86,1.241239,85.732918,1.241239,85.732918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.346987,-37.529794,35.369102,47.215774,0.000000,0.000000,0.000000,0.000000,2.616120,3.153988,5.547723,1.515972,0.256054,0.022766,0.500979,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.662176,proposed,0,-126.340000,54.885000,-10.742349,-2.107070,-10.780000,-2.235000,0.037651,0.127930,6.922320,3.994819,0.701380,3.994819,6.922320,-0.020000,0.830000,5,88,5.103066,87.618874,5.103066,87.618874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.585575,-38.350902,35.984668,48.644295,0.000000,0.000000,0.000000,0.000000,2.688423,3.216198,5.577814,1.555180,0.235158,0.019795,0.500547,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.672170,proposed,0,-126.340000,54.885000,-10.662641,-2.040254,-10.700000,-2.195000,0.037359,0.154746,6.922320,3.140965,0.701380,3.140965,6.922320,-0.010000,0.780000,6,98,5.580332,97.649125,5.580332,97.649125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.751131,-38.709877,37.811950,49.373606,0.000000,0.000000,0.000000,0.000000,2.733847,3.296604,5.554776,1.647557,0.240743,0.021362,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.682184,proposed,0,-126.340000,54.885000,-10.581292,-1.977877,-10.620000,-2.165000,0.038708,0.187123,7.227268,3.079975,0.640391,3.079975,7.227268,0.000000,0.880000,3,88,3.207848,88.350076,3.207848,88.350076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.207109,-39.470106,37.982965,51.192989,0.000000,0.000000,0.000000,0.000000,2.808233,3.350785,5.555699,1.387461,0.176576,0.011856,0.500342,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.692191,proposed,0,-126.340000,54.885000,-10.498429,-1.920215,-10.540000,-2.115000,0.041571,0.194785,7.105289,5.397580,0.640391,5.397580,7.105289,0.010000,0.870000,6,66,5.626992,66.483423,5.626992,66.483423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.602019,-40.237379,36.968238,49.825832,0.000000,0.000000,0.000000,0.000000,2.742441,3.315262,5.554728,1.395655,0.153985,0.011959,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.702251,proposed,0,-126.340000,54.885000,-10.413440,-1.867039,-10.470000,-2.055000,0.056560,0.187961,7.044299,5.641538,0.762370,5.641538,7.044299,-0.010000,0.740000,13,70,12.882057,70.389508,12.882057,70.389508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.218745,-40.042729,37.862348,48.278195,0.000000,0.000000,0.000000,0.000000,2.696129,3.344405,5.555938,1.384404,0.135862,0.012378,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.712318,proposed,0,-126.340000,54.885000,-10.326581,-1.818703,-10.390000,-2.015000,0.063419,0.196297,7.288257,3.933829,0.335443,3.933829,7.288257,0.030000,0.730000,9,82,8.594163,81.722524,8.594163,81.722524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.955667,-39.726601,38.195231,49.125289,0.000000,0.000000,0.000000,0.000000,2.751331,3.344742,5.557905,1.395563,0.191980,0.013910,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.722320,proposed,0,-126.340000,54.885000,-10.238370,-1.775571,-10.300000,-1.985000,0.061630,0.209429,8.447060,1.250287,0.213464,1.250287,8.447060,0.060000,0.730000,-5,101,-4.630644,100.828000,-4.630644,100.828000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.800989,-39.982826,35.476263,48.967854,0.000000,0.000000,0.000000,0.000000,2.788743,3.206455,5.557582,1.398855,0.203216,0.013114,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.732324,proposed,0,-126.340000,54.885000,-10.148099,-1.737354,-10.210000,-1.975000,0.061901,0.237646,8.569039,0.030495,0.396432,0.030495,8.569039,0.020000,0.850000,0,99,-0.363918,99.215190,-0.363918,99.215190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.975421,-40.923933,33.758674,49.600492,0.000000,0.000000,0.000000,0.000000,2.747005,3.136035,5.558762,1.397769,0.241879,0.013641,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.742319,proposed,0,-126.340000,54.885000,-10.055751,-1.704131,-10.120000,-1.965000,0.064249,0.260869,8.812998,1.128308,0.457422,1.128308,8.812998,-0.020000,0.930000,6,81,5.758982,80.620532,5.758982,80.620532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.151839,-41.530848,36.030674,50.548652,0.000000,0.000000,0.000000,0.000000,2.805343,3.280932,5.557368,1.397407,0.216862,0.015169,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.752323,proposed,0,-126.340000,54.885000,-9.961023,-1.675867,-10.020000,-1.945000,0.058977,0.269133,8.812998,3.201954,0.579401,3.201954,8.812998,0.000000,0.870000,7,64,7.007828,64.363767,7.007828,64.363767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.036687,-40.974020,37.230165,47.822733,0.000000,0.000000,0.000000,0.000000,2.686338,3.272760,5.558446,1.397913,0.178205,0.014451,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.762274,proposed,0,-126.340000,54.885000,-9.864379,-1.652718,-9.930000,-1.905000,0.065621,0.252282,8.752008,3.567892,0.335443,3.567892,8.752008,0.040000,0.740000,7,66,6.665146,66.262374,6.665146,66.262374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.817296,-40.083634,35.966096,45.781194,0.000000,0.000000,0.000000,0.000000,2.631638,3.183359,5.547272,1.397725,0.176765,0.013183,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.772323,proposed,0,-126.340000,54.885000,-9.764190,-1.634369,-9.840000,-1.885000,0.075810,0.250631,8.873987,0.701380,0.213464,0.701380,8.873987,0.020000,0.680000,11,91,11.308927,90.503393,11.308927,90.503393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.560587,-39.383408,34.039238,45.015095,0.000000,0.000000,0.000000,0.000000,2.610730,3.058499,5.558594,1.398323,0.189526,0.014037,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.782275,proposed,0,-126.340000,54.885000,-9.662256,-1.621167,-9.730000,-1.895000,0.067744,0.273833,10.276748,-1.982162,0.518412,-1.982162,10.276748,0.030000,0.750000,-1,105,-0.580505,104.728627,-0.580505,104.728627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.886440,-39.332803,37.182655,49.931402,0.000000,0.000000,0.000000,0.000000,2.798165,3.243221,5.557231,1.399352,0.216519,0.012716,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.792317,proposed,0,-126.340000,54.885000,-9.556534,-1.612841,-9.630000,-1.915000,0.073466,0.302159,10.703675,-1.982162,0.762370,-1.982162,10.703675,0.030000,0.900000,-2,90,-2.067760,90.095642,-2.067760,90.095642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.668400,-40.034568,33.945710,49.323183,0.000000,0.000000,0.000000,0.000000,2.744216,3.128975,5.557051,1.400446,0.255993,0.014271,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.802324,proposed,0,-126.340000,54.885000,-9.448165,-1.609501,-9.510000,-1.915000,0.061835,0.305499,11.252582,-0.640391,0.640391,-0.640391,11.252582,0.000000,0.900000,0,74,-0.314556,74.266487,-0.314556,74.266487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.784134,-40.147228,32.917956,45.863243,0.000000,0.000000,0.000000,0.000000,2.641467,3.034925,5.558064,1.399589,0.202212,0.012414,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.812315,proposed,0,-126.340000,54.885000,-9.336810,-1.611059,-9.390000,-1.915000,0.053190,0.303941,12.167426,1.067318,1.128308,1.067318,12.167426,-0.020000,0.810000,-2,63,-1.642303,63.109394,-1.642303,63.109394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.289312,-39.530742,32.708178,42.733981,0.000000,0.000000,0.000000,0.000000,2.454048,2.954727,5.557090,1.399306,0.177515,0.014286,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.822270,proposed,0,-126.340000,54.885000,-9.222596,-1.617420,-9.260000,-1.905000,0.037404,0.287580,11.862478,0.701380,0.518412,0.701380,11.862478,-0.010000,0.720000,2,68,2.284728,68.001455,2.284728,68.001455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.691357,-38.751376,31.239835,40.565090,0.000000,0.000000,0.000000,0.000000,2.342709,2.845418,5.587711,1.400368,0.175369,0.015535,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.832320,proposed,0,-126.340000,54.885000,-9.103844,-1.628642,-9.140000,-1.915000,0.036156,0.286358,12.045446,-1.616224,0.579401,-1.616224,12.045446,-0.040000,0.670000,8,87,8.195471,87.372704,8.195471,87.372704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.134238,-37.866221,32.346002,41.775207,0.000000,0.000000,0.000000,0.000000,2.523468,2.893047,5.557704,1.396909,0.185040,0.015689,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.842202,proposed,0,-126.340000,54.885000,-8.983559,-1.644303,-9.010000,-1.945000,0.026441,0.300697,11.984457,-4.055809,0.884349,-4.055809,11.984457,-0.030000,0.730000,10,100,9.950024,100.041571,9.950024,100.041571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.974596,-37.443065,34.941031,46.609975,0.000000,0.000000,0.000000,0.000000,2.730026,3.100371,5.561239,1.420291,0.216462,0.014087,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.852198,proposed,0,-126.340000,54.885000,-8.858227,-1.664720,-8.870000,-1.985000,0.011773,0.320280,13.082270,-3.933829,0.457422,-3.933829,13.082270,0.010000,0.860000,-2,85,-2.289177,85.497437,-2.289177,85.497437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.018207,-37.628416,35.693346,48.727445,0.000000,0.000000,0.000000,0.000000,2.689988,3.184528,5.549655,1.681145,0.272172,0.021623,0.500671,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.862165,proposed,0,-126.340000,54.885000,-8.729440,-1.689566,-8.740000,-2.015000,0.010560,0.325434,13.814145,-2.531068,0.579401,-2.531068,13.814145,0.000000,0.860000,-4,70,-4.277300,69.974105,-4.277300,69.974105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.524948,-37.942290,30.452427,43.602233,0.000000,0.000000,0.000000,0.000000,2.448929,2.892103,5.558161,1.730531,0.250182,0.032137,0.500908,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.872199,proposed,0,-126.340000,54.885000,-8.595855,-1.718984,-8.590000,-2.025000,-0.005855,0.306016,14.546020,-0.884349,0.701380,-0.884349,14.546020,-0.020000,0.780000,-5,57,-4.803958,57.456014,-4.803958,57.456014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.494887,-37.657695,28.956994,39.609560,0.000000,0.000000,0.000000,0.000000,2.245620,2.749800,5.558754,1.599757,0.214502,0.021169,0.502044,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.882200,proposed,0,-126.340000,54.885000,-8.458635,-1.752590,-8.450000,-2.035000,-0.008635,0.282410,14.546020,-0.823360,0.152474,-0.823360,14.546020,-0.030000,0.660000,1,62,0.874204,61.545176,0.874204,61.545176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.171799,-36.868555,28.994480,38.361449,0.000000,0.000000,0.000000,0.000000,2.329680,2.742695,5.553064,1.722829,0.243541,0.036209,0.506176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.892173,proposed,0,-126.340000,54.885000,-8.317657,-1.790226,-8.300000,-2.055000,-0.017657,0.264774,14.241072,-2.531068,0.213464,-2.531068,14.241072,-0.050000,0.620000,10,74,9.646192,74.246591,9.646192,74.246591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.084967,-35.762386,30.799549,39.957822,0.000000,0.000000,0.000000,0.000000,2.617837,2.821460,5.563582,1.770068,0.260792,0.034587,0.501076,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.902176,proposed,0,-126.340000,54.885000,-8.172012,-1.831967,-8.160000,-2.095000,-0.012012,0.263033,14.119093,-5.275601,0.518412,-5.275601,14.119093,-0.030000,0.620000,13,94,12.638228,93.568610,12.638228,93.568610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.652927,-34.418019,35.923064,44.383685,0.000000,0.000000,0.000000,0.000000,2.939232,3.040912,5.582094,1.514250,0.207276,0.025482,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.912183,proposed,0,-126.340000,54.885000,-8.021977,-1.877570,-8.010000,-2.155000,-0.011977,0.277430,14.119093,-6.129455,0.579401,-6.129455,14.119093,0.010000,0.760000,11,87,11.062692,86.781269,11.062692,86.781269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.833840,-34.125931,38.823909,48.365343,0.000000,0.000000,0.000000,0.000000,2.898396,3.170451,5.595222,1.699483,0.262401,0.032657,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.922177,proposed,0,-126.340000,54.885000,-7.867712,-1.926798,-7.860000,-2.205000,-0.007712,0.278202,14.850968,-4.909663,0.457422,-4.909663,14.850968,0.040000,0.790000,5,71,5.289848,70.596482,5.289848,70.596482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.452289,-33.843163,39.037668,47.393182,0.000000,0.000000,0.000000,0.000000,2.813154,3.147072,5.588749,1.590228,0.231233,0.029904,0.504651,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.932180,proposed,0,-126.340000,54.885000,-7.708844,-1.979576,-7.700000,-2.235000,-0.008844,0.255424,15.094927,-2.104141,1.006328,-2.104141,15.094927,0.040000,0.800000,7,41,7.288457,40.965834,7.288457,40.965834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.453904,-33.607561,35.639248,43.051430,0.000000,0.000000,0.000000,0.000000,2.540860,2.915852,5.584095,1.573653,0.215406,0.027232,0.500750,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.942171,proposed,0,-126.340000,54.885000,-7.545634,-2.035618,-7.540000,-2.255000,-0.005634,0.219382,16.192739,-1.860183,0.579401,-1.860183,16.192739,0.030000,0.580000,4,51,4.158215,51.257549,4.158215,51.257549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.024970,-31.865281,40.785171,44.055955,0.000000,0.000000,0.000000,0.000000,2.849851,3.203002,5.563507,1.506424,0.193232,0.014274,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.952252,proposed,0,-126.340000,54.885000,-7.376318,-2.095346,-7.360000,-2.285000,-0.016318,0.189654,16.131750,-4.238777,0.457422,-4.238777,16.131750,0.030000,0.500000,7,73,6.589005,73.273280,6.589005,73.273280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.970189,-31.075890,42.458513,46.544378,0.000000,0.000000,0.000000,0.000000,2.810773,3.079818,5.600994,1.396566,0.150577,0.014042,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.962249,proposed,0,-126.340000,54.885000,-7.203807,-2.157527,-7.180000,-2.355000,-0.023807,0.197473,17.717479,-7.288257,0.579401,-7.288257,17.717479,0.030000,0.610000,-5,87,-4.956027,87.332894,-4.956027,87.332894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.656604,-30.396258,44.619421,49.716583,0.000000,0.000000,0.000000,0.000000,2.917541,3.197328,5.550929,1.479325,0.154537,0.012542,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.972243,proposed,0,-126.340000,54.885000,-7.026753,-2.222419,-6.990000,-2.425000,-0.036753,0.202581,18.205396,-8.873987,0.640391,-8.873987,18.205396,0.000000,0.680000,-4,93,-3.996209,93.085291,-3.996209,93.085291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.754135,-30.434016,43.179877,51.849652,0.000000,0.000000,0.000000,0.000000,3.012448,3.268384,5.596753,1.733429,0.283608,0.032793,0.500972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.982178,proposed,0,-126.340000,54.885000,-6.846165,-2.289436,-6.800000,-2.495000,-0.046165,0.205564,18.510344,-6.129455,0.945339,-6.129455,18.510344,-0.050000,0.860000,4,53,4.079692,53.051645,4.079692,53.051645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.893942,-30.728338,42.782480,51.918585,0.000000,0.000000,0.000000,0.000000,3.001124,3.313539,5.558255,1.469364,0.217061,0.018868,0.500582,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.992197,proposed,0,-126.340000,54.885000,-6.659467,-2.359324,-6.610000,-2.545000,-0.049467,0.185676,18.510344,-2.957996,1.006328,-2.957996,18.510344,-0.050000,0.710000,11,35,10.828869,34.981501,10.828869,34.981501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.539523,-28.956453,47.815819,50.616663,0.000000,0.000000,0.000000,0.000000,3.128838,3.504389,5.555256,1.765541,0.236611,0.034002,0.500455,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.002172,proposed,0,-126.340000,54.885000,-6.469025,-2.430988,-6.420000,-2.575000,-0.049025,0.144012,18.388365,-2.165131,0.701380,-2.165131,18.388365,0.000000,0.490000,12,42,11.518734,42.114960,11.518734,42.114960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.913101,-26.736086,53.105038,53.488874,0.000000,0.000000,0.000000,0.000000,3.448424,3.724454,5.550763,1.521366,0.196104,0.018094,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.012173,proposed,0,-126.340000,54.885000,-6.273558,-2.504699,-6.240000,-2.615000,-0.033558,0.110301,18.327375,-5.763517,0.457422,-5.763517,18.327375,0.010000,0.470000,15,69,14.812564,68.984994,14.812564,68.984994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.274614,-24.903588,55.818466,55.236162,0.000000,0.000000,0.000000,0.000000,3.465782,3.647028,5.574771,1.676004,0.221543,0.027475,0.500570,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.022170,proposed,0,-126.340000,54.885000,-6.073729,-2.579996,-6.050000,-2.695000,-0.023729,0.115004,18.937271,-9.178935,0.884349,-9.178935,18.937271,0.040000,0.500000,9,94,9.118654,94.088858,9.118654,94.088858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.928029,-22.908130,58.073999,58.192045,0.000000,0.000000,0.000000,0.000000,3.564580,3.655406,5.548809,1.653069,0.237752,0.024040,0.503538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.032247,proposed,0,-126.340000,54.885000,-5.867853,-2.657299,-5.850000,-2.795000,-0.017853,0.137701,19.364199,-9.544873,0.762370,-9.544873,19.364199,0.050000,0.810000,7,71,7.280306,71.062253,7.280306,71.062253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.875955,-22.497998,55.221097,59.441591,0.000000,0.000000,0.000000,0.000000,3.624760,3.694154,5.573154,1.489640,0.180009,0.015427,0.500330,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.042251,proposed,0,-126.340000,54.885000,-5.659171,-2.735183,-5.650000,-2.865000,-0.009171,0.129817,20.096074,-6.312424,1.372266,-6.312424,20.096074,0.160000,0.740000,-7,48,-7.401150,47.887050,-7.401150,47.887050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.362042,-21.081387,57.114201,55.778625,0.000000,0.000000,0.000000,0.000000,3.843164,3.591508,5.598876,1.485193,0.145867,0.014514,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.052248,proposed,0,-126.340000,54.885000,-5.446439,-2.813911,-5.450000,-2.925000,0.003561,0.111089,19.852116,-4.055809,0.701380,-4.055809,19.852116,0.100000,0.600000,7,39,6.701428,39.033189,6.701428,39.033189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.163611,-20.204258,53.801027,51.775702,0.000000,0.000000,0.000000,0.000000,3.738136,3.355371,5.552697,1.396624,0.137018,0.012100,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.062326,proposed,0,-126.340000,54.885000,-5.227902,-2.893920,-5.240000,-2.975000,0.012098,0.081080,19.608157,-4.116798,0.762370,-4.116798,19.608157,0.000000,0.490000,28,46,27.631252,45.825607,27.631252,45.825607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.180856,-17.805735,53.654819,48.735296,0.000000,0.000000,0.000000,0.000000,3.365543,3.231730,5.557697,1.410126,0.175119,0.013090,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.072247,proposed,0,-126.340000,54.885000,-5.008863,-2.973081,-5.050000,-3.025000,0.041137,0.051919,19.242219,-6.861330,0.640391,-6.861330,19.242219,0.090000,0.430000,27,70,26.776796,70.399585,26.776796,70.399585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.228212,-14.125978,57.852216,56.580446,0.000000,0.000000,0.000000,0.000000,3.665488,3.564300,5.557398,1.397895,0.156800,0.013267,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.082323,proposed,0,-126.340000,54.885000,-4.782637,-3.053613,-4.840000,-3.105000,0.057363,0.051387,20.218053,-8.447060,1.128308,-8.447060,20.218053,0.190000,0.530000,9,75,8.838425,75.052898,8.838425,75.052898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.913740,-12.712872,61.875464,56.171068,0.000000,0.000000,0.000000,0.000000,3.747099,3.619384,5.556955,1.409283,0.173684,0.013415,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.092325,proposed,0,-126.340000,54.885000,-4.554471,-3.133442,-4.630000,-3.185000,0.075529,0.051558,21.132897,-7.776174,1.494245,-7.776174,21.132897,0.160000,0.650000,7,59,6.918168,59.331539,6.918168,59.331539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.375423,-12.393207,57.597248,54.411235,0.000000,0.000000,0.000000,0.000000,3.761503,3.423242,5.558767,1.408708,0.174702,0.013525,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.102322,proposed,0,-126.340000,54.885000,-4.323010,-3.212868,-4.410000,-3.255000,0.086990,0.042132,21.071908,-5.031642,1.250287,-5.031642,21.071908,0.090000,0.620000,20,39,20.316890,38.548829,20.316890,38.548829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.989677,-11.104071,54.235605,47.192015,0.000000,0.000000,0.000000,0.000000,3.552372,3.049553,5.557713,1.407695,0.171957,0.013677,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.112318,proposed,0,-126.340000,54.885000,-4.088414,-3.291658,-4.180000,-3.305000,0.091586,0.013342,21.803783,-3.872840,1.372266,-3.872840,21.803783,0.130000,0.500000,14,36,13.546229,36.316007,13.546229,36.316007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.122767,-8.224598,58.073918,51.344247,0.000000,0.000000,0.000000,0.000000,3.608371,3.184577,5.559904,1.409821,0.175464,0.014344,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.122321,proposed,0,-126.340000,54.885000,-3.850678,-3.369630,-3.960000,-3.355000,0.109322,-0.014630,21.254876,-5.397580,1.189297,-5.397580,21.254876,0.130000,0.400000,21,56,20.550422,55.978480,20.550422,55.978480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.839244,-6.014830,62.354693,55.805924,0.000000,0.000000,0.000000,0.000000,3.949510,3.510543,5.558190,1.409642,0.173643,0.014517,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.132320,proposed,0,-126.340000,54.885000,-3.610309,-3.446446,-3.740000,-3.415000,0.129691,-0.031446,22.230710,-6.922320,1.433256,-6.922320,22.230710,0.150000,0.440000,13,65,13.124053,64.657277,13.124053,64.657277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.551012,-3.392847,60.119902,54.748973,0.000000,0.000000,0.000000,0.000000,3.786665,3.580943,5.557809,1.410532,0.175658,0.015116,0.500465,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.142318,proposed,0,-126.340000,54.885000,-3.367494,-3.521877,-3.510000,-3.495000,0.142506,-0.026877,22.291700,-7.959143,1.372266,-7.959143,22.291700,0.140000,0.520000,15,68,15.473500,67.635164,15.473500,67.635164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.171870,-1.206121,60.438282,55.570403,0.000000,0.000000,0.000000,0.000000,3.960805,3.673341,5.555702,1.410158,0.174754,0.016024,0.500243,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.152321,proposed,0,-126.340000,54.885000,-3.122321,-3.595730,-3.290000,-3.575000,0.167679,-0.020730,22.108731,-6.800341,1.128308,-6.800341,22.108731,0.130000,0.600000,23,53,22.799559,52.649446,22.799559,52.649446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.713716,1.259438,59.067955,54.735311,0.000000,0.000000,0.000000,0.000000,3.916322,3.589087,5.557698,1.409049,0.174468,0.014928,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.162320,proposed,0,-126.340000,54.885000,-2.875334,-3.667680,-3.060000,-3.625000,0.184666,-0.042680,21.864772,-5.397580,1.372266,-5.397580,21.864772,0.150000,0.580000,27,41,26.902755,41.000727,26.902755,41.000727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.447360,4.953757,62.660892,59.080313,0.000000,0.000000,0.000000,0.000000,4.103743,3.735869,5.556478,1.410039,0.185021,0.014834,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.172322,proposed,0,-126.340000,54.885000,-2.626625,-3.737546,-2.840000,-3.675000,0.213375,-0.062546,22.901596,-4.116798,1.738204,-4.116798,22.901596,0.200000,0.490000,16,37,16.371058,37.272338,16.371058,37.272338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.869835,8.463731,67.191088,63.488035,0.000000,0.000000,0.000000,0.000000,4.349575,3.988783,5.558053,1.411936,0.173962,0.015415,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.182204,proposed,0,-126.340000,54.885000,-2.379563,-3.804280,-2.600000,-3.725000,0.220437,-0.079280,24.121388,-4.604715,1.189297,-4.604715,24.121388,0.190000,0.380000,7,51,7.122796,51.187801,7.122796,51.187801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.695648,10.877737,69.051892,65.785215,0.000000,0.000000,0.000000,0.000000,4.560857,4.234729,5.556435,1.408969,0.174278,0.012432,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.192318,proposed,0,-126.340000,54.885000,-2.125681,-3.869975,-2.340000,-3.785000,0.214319,-0.084975,26.012065,-6.190445,1.982162,-6.190445,26.012065,0.140000,0.410000,-4,63,-4.370559,63.351161,-4.370559,63.351161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.755138,13.129122,63.685192,62.293474,0.000000,0.000000,0.000000,0.000000,4.338381,4.172853,5.556437,1.409277,0.175241,0.014003,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.202317,proposed,0,-126.340000,54.885000,-1.873966,-3.932114,-2.090000,-3.855000,0.216034,-0.077114,25.951076,-6.556382,1.921172,-6.556382,25.951076,0.070000,0.480000,5,64,4.773771,63.700900,4.773771,63.700900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.379037,14.832389,58.786093,58.496879,0.000000,0.000000,0.000000,0.000000,4.168438,4.023908,5.558884,1.410717,0.175635,0.013056,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.212321,proposed,0,-126.340000,54.885000,-1.621758,-3.991265,-1.820000,-3.925000,0.198242,-0.066265,25.646128,-6.251434,1.982162,-6.251434,25.646128,0.040000,0.550000,12,58,12.187829,57.801510,12.187829,57.801510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.484471,17.874769,56.199553,58.250736,0.000000,0.000000,0.000000,0.000000,4.011483,3.968113,5.557842,1.413124,0.177132,0.015194,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.222319,proposed,0,-126.340000,54.885000,-1.369692,-4.047148,-1.560000,-3.985000,0.190308,-0.062148,24.548315,-4.970653,1.616224,-4.970653,24.548315,0.070000,0.550000,20,49,20.184031,49.460252,20.184031,49.460252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.784714,21.367650,58.156247,61.398569,0.000000,0.000000,0.000000,0.000000,4.112217,4.115293,5.556750,1.408142,0.174445,0.014688,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.232320,proposed,0,-126.340000,54.885000,-1.117855,-4.099618,-1.310000,-4.035000,0.192145,-0.064618,24.975242,-4.055809,1.738204,-4.055809,24.975242,0.110000,0.530000,14,45,13.990162,45.271633,13.990162,45.271633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.293921,24.579259,60.182837,64.803949,0.000000,0.000000,0.000000,0.000000,4.241630,4.290755,5.557863,1.407319,0.171257,0.014229,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.242274,proposed,0,-126.340000,54.885000,-0.867914,-4.148224,-1.050000,-4.075000,0.182086,-0.073224,25.829097,-3.384923,2.043152,-3.384923,25.829097,0.150000,0.480000,1,46,0.604870,45.866124,0.604870,45.866124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.040493,27.131664,64.890419,68.162360,0.000000,0.000000,0.000000,0.000000,4.502792,4.539584,5.583945,1.409686,0.172462,0.017290,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.252319,proposed,0,-126.340000,54.885000,-0.616726,-4.193437,-0.790000,-4.115000,0.173274,-0.078437,26.926909,-3.811850,2.409089,-3.811850,26.926909,0.110000,0.460000,-7,54,-6.562687,53.779129,-6.562687,53.779129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.390214,28.938599,62.267929,66.688059,0.000000,0.000000,0.000000,0.000000,4.431900,4.545636,5.555763,1.407714,0.175882,0.012391,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.262320,proposed,0,-126.340000,54.885000,-0.368062,-4.234433,-0.510000,-4.165000,0.141938,-0.069433,26.499982,-5.580549,1.738204,-5.580549,26.499982,0.060000,0.530000,-1,66,-1.336276,66.265140,-1.336276,66.265140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.421785,31.079351,56.529666,63.590213,0.000000,0.000000,0.000000,0.000000,4.151610,4.430992,5.556778,1.407075,0.173054,0.014495,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.272319,proposed,0,-126.340000,54.885000,-0.121252,-4.271239,-0.250000,-4.225000,0.128748,-0.046239,26.012065,-4.970653,1.677214,-4.970653,26.012065,0.030000,0.540000,6,67,6.186189,66.659654,6.186189,66.659654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.513546,32.694121,54.998912,63.658617,0.000000,0.000000,0.000000,0.000000,4.062452,4.497321,5.556757,1.408444,0.160585,0.016527,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.282321,proposed,0,-126.340000,54.885000,0.123458,-4.303707,0.010000,-4.275000,0.113458,-0.028707,25.585138,-3.445913,2.104141,-3.445913,25.585138,0.050000,0.600000,7,54,7.245836,53.968863,7.245836,53.968863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.518378,34.084920,54.182650,65.037540,0.000000,0.000000,0.000000,0.000000,4.122810,4.572434,5.555098,1.407949,0.161488,0.014266,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.292322,proposed,0,-126.340000,54.885000,0.365591,-4.331668,0.260000,-4.295000,0.105591,-0.036668,24.060398,-1.860183,1.921172,-1.860183,24.060398,0.060000,0.570000,19,46,18.753309,46.124379,18.753309,46.124379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.446436,35.908397,54.958188,68.112641,0.000000,0.000000,0.000000,0.000000,4.329991,4.715153,5.557250,1.418202,0.187458,0.016615,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.302315,proposed,0,-126.340000,54.885000,0.604616,-4.354965,0.500000,-4.315000,0.104616,-0.039965,22.291700,-1.006328,1.860183,-1.006328,22.291700,0.100000,0.510000,29,48,29.089070,48.092516,29.089070,48.092516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.534873,37.317894,56.704272,69.643819,0.000000,0.000000,0.000000,0.000000,4.310294,4.752774,5.557399,1.408441,0.172817,0.014665,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.312319,proposed,0,-126.340000,54.885000,0.840573,-4.373499,0.730000,-4.335000,0.110573,-0.038499,21.437845,-1.372266,1.799193,-1.372266,21.437845,0.170000,0.470000,27,59,26.951958,59.341282,26.951958,59.341282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.690706,38.210864,58.506885,72.010884,0.000000,0.000000,0.000000,0.000000,4.425171,4.917261,5.556570,1.407277,0.185622,0.014405,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.322319,proposed,0,-126.340000,54.885000,1.072752,-4.387116,0.950000,-4.345000,0.122752,-0.042116,22.291700,-1.677214,1.616224,-1.677214,22.291700,0.230000,0.510000,10,63,9.935483,62.781189,9.935483,62.781189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.737744,38.461144,60.233075,72.197890,0.000000,0.000000,0.000000,0.000000,4.613163,5.039325,5.557020,1.407435,0.175151,0.014775,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.332182,proposed,0,-126.340000,54.885000,1.297761,-4.395626,1.190000,-4.355000,0.107761,-0.040626,23.450502,-1.067318,1.677214,-1.067318,23.450502,0.170000,0.560000,1,58,1.478842,58.020033,1.478842,58.020033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.986097,38.695458,61.649627,70.946483,0.000000,0.000000,0.000000,0.000000,4.604956,5.000927,5.576567,1.679921,0.251284,0.021897,0.500705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.342175,proposed,0,-126.340000,54.885000,1.521360,-4.399161,1.420000,-4.365000,0.101360,-0.034161,23.023575,0.030495,2.287110,0.030495,23.023575,0.150000,0.570000,3,53,2.998158,53.132287,2.998158,53.132287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.010310,39.356376,56.772963,68.323128,0.000000,0.000000,0.000000,0.000000,4.413509,4.860264,5.570352,1.765578,0.253625,0.035486,0.500909,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.352431,proposed,0,-126.340000,54.885000,1.745858,-4.397369,1.670000,-4.365000,0.075858,-0.032369,22.413679,0.335443,1.799193,0.335443,22.413679,0.100000,0.550000,9,57,9.064479,57.113191,9.064479,57.113191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.399567,40.252099,56.451430,66.961605,0.000000,0.000000,0.000000,0.000000,4.239898,4.803006,5.588706,1.617689,0.312476,0.027160,0.500759,1,1,0,7,2,0,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.362168,proposed,0,-126.340000,54.885000,1.953974,-4.390507,1.890000,-4.355000,0.063974,-0.035507,22.657637,1.677214,2.226120,1.677214,22.657637,0.120000,0.550000,1,51,1.327908,50.813097,1.327908,50.813097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.116793,40.099726,59.314210,66.899059,0.000000,0.000000,0.000000,0.000000,4.153863,4.852873,5.562252,1.834631,0.225439,0.030794,0.500762,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.372184,proposed,0,-126.340000,54.885000,2.162610,-4.378134,2.120000,-4.345000,0.042610,-0.033134,22.108731,1.433256,2.104141,1.433256,22.108731,0.090000,0.520000,4,60,3.916819,60.209294,3.916819,60.209294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.670998,40.780145,62.047603,70.724348,0.000000,0.000000,0.000000,0.000000,4.373010,5.136710,6.509802,1.587755,0.230662,0.031954,0.501028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.382174,proposed,0,-126.340000,54.885000,2.364858,-4.360367,2.350000,-4.325000,0.014858,-0.035367,21.498835,1.616224,1.982162,1.616224,21.498835,0.010000,0.540000,14,62,14.147374,62.395669,14.147374,62.395669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.484303,40.579618,66.673677,72.948877,0.000000,0.000000,0.000000,0.000000,4.235722,5.347325,5.564340,1.605061,0.234567,0.022855,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.392175,proposed,0,-126.340000,54.885000,2.561148,-4.337107,2.560000,-4.305000,0.001148,-0.032107,20.827949,1.982162,1.738204,1.982162,20.827949,0.090000,0.570000,6,62,6.195640,62.471214,6.195640,62.471214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.938350,39.929094,72.237942,77.276085,0.000000,0.000000,0.000000,0.000000,4.346755,5.572022,5.573479,1.681524,0.215928,0.039939,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.402169,proposed,0,-126.340000,54.885000,2.750808,-4.308355,2.770000,-4.285000,-0.019192,-0.023355,20.462012,2.775027,1.433256,2.775027,20.462012,0.030000,0.590000,11,60,11.496272,60.276400,11.496272,60.276400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.005556,39.519960,73.656712,78.285782,0.000000,0.000000,0.000000,0.000000,4.472343,5.729383,5.553869,1.443710,0.202643,0.017695,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.412165,proposed,0,-126.340000,54.885000,2.933716,-4.274065,2.970000,-4.255000,-0.036284,-0.019065,19.486178,3.079975,1.799193,3.079975,19.486178,0.070000,0.580000,10,64,10.223197,64.483041,10.223197,64.483041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.276826,38.927291,77.855889,81.463504,0.000000,0.000000,0.000000,0.000000,4.453207,5.893022,5.540399,1.463838,0.161373,0.014326,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.422171,proposed,0,-126.340000,54.885000,3.109680,-4.234191,3.180000,-4.225000,-0.070320,-0.009191,18.693313,3.628881,1.799193,3.628881,18.693313,0.110000,0.600000,5,65,5.012437,64.924183,5.012437,64.924183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.944682,37.796408,78.616515,80.628089,0.000000,0.000000,0.000000,0.000000,4.463406,5.911576,5.545210,1.430329,0.171537,0.015273,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.432167,proposed,0,-126.340000,54.885000,3.278093,-4.188808,3.370000,-4.185000,-0.091907,-0.003808,18.815292,4.787684,1.982162,4.787684,18.815292,0.110000,0.610000,-2,61,-2.320177,60.716203,-2.320177,60.716203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.901524,36.320405,79.427440,79.937525,0.000000,0.000000,0.000000,0.000000,4.447937,5.906233,5.566718,1.430568,0.164350,0.014795,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.442170,proposed,0,-126.340000,54.885000,3.438962,-4.137857,3.560000,-4.125000,-0.121038,-0.012857,18.510344,6.373413,2.104141,6.373413,18.510344,0.090000,0.610000,-4,52,-4.452813,52.490630,-4.452813,52.490630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.299871,34.789272,80.426651,79.574711,0.000000,0.000000,0.000000,0.000000,4.503892,5.881759,5.557030,1.503083,0.197640,0.025907,0.501061,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.452173,proposed,0,-126.340000,54.885000,3.591926,-4.081387,3.750000,-4.065000,-0.158074,-0.016387,16.680656,5.702528,2.104141,5.702528,16.680656,0.070000,0.550000,5,68,5.179072,68.465689,5.179072,68.465689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.367232,34.131618,82.724732,81.802721,0.000000,0.000000,0.000000,0.000000,4.632585,5.976791,5.563682,1.510230,0.197544,0.016503,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.462170,proposed,0,-126.340000,54.885000,3.736668,-4.019470,3.920000,-4.015000,-0.183332,-0.004470,15.338885,5.031642,1.433256,5.031642,15.338885,0.070000,0.580000,9,79,9.353755,79.216344,9.353755,79.216344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.609921,32.226056,85.436839,83.120345,0.000000,0.000000,0.000000,0.000000,4.784463,6.091541,5.558793,1.466142,0.197799,0.015946,0.502254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.472170,proposed,0,-126.340000,54.885000,3.873082,-3.952110,4.070000,-3.955000,-0.196918,0.002890,14.180083,5.946486,1.677214,5.946486,14.180083,0.090000,0.670000,10,71,9.962003,70.835456,9.962003,70.835456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.899041,29.682204,87.165141,84.625360,0.000000,0.000000,0.000000,0.000000,4.912775,6.208744,5.554681,1.523375,0.204547,0.014887,0.507593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.482170,proposed,0,-126.340000,54.885000,4.000961,-3.879363,4.210000,-3.885000,-0.209039,0.005637,12.472374,7.471226,1.433256,7.471226,12.472374,0.090000,0.690000,17,62,17.490880,62.177429,17.490880,62.177429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.829477,27.924690,87.323739,85.352175,0.000000,0.000000,0.000000,0.000000,4.890129,6.195653,5.552444,1.541235,0.185617,0.019208,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.492169,proposed,0,-126.340000,54.885000,4.120087,-3.801323,4.330000,-3.795000,-0.209913,-0.006323,10.581696,9.910810,1.555235,9.910810,10.581696,0.120000,0.670000,24,48,24.030655,48.391449,24.030655,48.391449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.951931,26.072376,86.902706,85.471349,0.000000,0.000000,0.000000,0.000000,4.866552,6.122085,5.550510,1.555052,0.203654,0.017084,0.507089,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.502170,proposed,0,-126.340000,54.885000,4.230356,-3.718031,4.420000,-3.705000,-0.189644,-0.013031,7.776174,9.544873,0.457422,9.544873,7.776174,0.150000,0.560000,39,66,38.855039,65.714303,38.855039,65.714303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.497677,25.214252,85.951441,86.499928,0.000000,0.000000,0.000000,0.000000,4.813281,6.126394,5.568598,1.448175,0.208704,0.016317,0.501035,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.512166,proposed,0,-126.340000,54.885000,4.331562,-3.629635,4.510000,-3.615000,-0.178438,-0.014635,7.837164,8.934977,0.091484,8.934977,7.837164,0.250000,0.570000,19,76,18.977758,75.922861,18.977758,75.922861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.721184,22.918607,84.254796,83.535055,0.000000,0.000000,0.000000,0.000000,4.718269,6.053467,5.548989,1.522318,0.204286,0.018615,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.522172,proposed,0,-126.340000,54.885000,4.423718,-3.536112,4.590000,-3.535000,-0.166282,-0.001112,6.983309,7.288257,0.335443,7.288257,6.983309,0.270000,0.660000,14,88,14.106781,87.982389,14.106781,87.982389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.539329,21.011239,80.709879,82.742799,0.000000,0.000000,0.000000,0.000000,4.835709,5.945792,5.550329,1.477864,0.358847,0.034803,0.501395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.532173,proposed,0,-126.340000,54.885000,4.506594,-3.437702,4.670000,-3.445000,-0.163406,0.007298,6.312424,8.142112,1.006328,8.142112,6.312424,0.220000,0.750000,18,79,17.722743,79.300933,17.722743,79.300933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.978534,18.749385,80.554326,82.747757,0.000000,0.000000,0.000000,0.000000,4.511042,5.786126,5.559247,1.599493,0.225293,0.019341,0.500699,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.542196,proposed,0,-126.340000,54.885000,4.580330,-3.334232,4.730000,-3.345000,-0.149670,0.010768,5.763517,10.459717,0.823360,10.459717,5.763517,0.200000,0.750000,19,65,18.609688,65.035386,18.609688,65.035386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.950370,17.288416,81.576460,80.423427,0.000000,0.000000,0.000000,0.000000,4.568282,5.701418,5.555033,1.721671,0.250589,0.031500,0.500850,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.552171,proposed,0,-126.340000,54.885000,4.644393,-3.226584,4.790000,-3.235000,-0.145607,0.008416,4.848673,12.655342,0.396432,12.655342,4.848673,0.220000,0.710000,16,54,16.159241,54.141924,16.159241,54.141924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.010698,16.875352,79.663810,75.618792,0.000000,0.000000,0.000000,0.000000,4.461173,5.499388,5.553752,1.711388,0.249002,0.024215,0.503135,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.562202,proposed,0,-126.340000,54.885000,4.699417,-3.113762,4.840000,-3.105000,-0.140583,-0.008762,3.811850,12.899301,0.091484,12.899301,3.811850,0.240000,0.590000,14,65,13.751907,64.831443,13.751907,64.831443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.953033,17.551727,77.200925,73.710330,0.000000,0.000000,0.000000,0.000000,4.323252,5.351562,5.554426,1.438156,0.197292,0.017363,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.572196,proposed,0,-126.340000,54.885000,4.744863,-2.996956,4.870000,-2.975000,-0.125137,-0.021956,2.531068,11.496540,0.640391,11.496540,2.531068,0.210000,0.580000,20,80,20.068340,80.462583,20.068340,80.462583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.470040,17.674418,73.875704,68.669255,0.000000,0.000000,0.000000,0.000000,4.283098,5.123943,5.552141,1.546030,0.193357,0.017516,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.582200,proposed,0,-126.340000,54.885000,4.781016,-2.875766,4.900000,-2.875000,-0.118984,-0.000766,0.823360,9.178935,0.640391,9.178935,0.823360,0.240000,0.720000,21,93,21.349276,93.445397,21.349276,93.445397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.952256,16.801691,73.105937,69.018820,0.000000,0.000000,0.000000,0.000000,4.298549,5.053531,5.552836,1.432762,0.212232,0.016677,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.592203,proposed,0,-126.340000,54.885000,4.807865,-2.750499,4.910000,-2.775000,-0.102135,0.024501,0.335443,9.117946,0.213464,9.117946,0.335443,0.240000,0.790000,17,94,17.410806,94.414740,17.410806,94.414740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.860745,15.497289,71.994666,70.040676,0.000000,0.000000,0.000000,0.000000,4.257341,4.971529,5.556857,1.536173,0.248877,0.018497,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.602169,proposed,0,-126.340000,54.885000,4.825442,-2.621784,4.920000,-2.665000,-0.094558,0.043216,0.335443,9.117946,0.213464,10.825654,-1.311276,0.220000,0.830000,11,96,10.727292,95.902504,10.727292,95.902504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.154635,14.765111,70.842570,68.235239,0.000000,0.000000,0.000000,0.000000,4.200075,4.844842,5.552978,1.740673,0.282247,0.020951,0.501691,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.612470,proposed,0,-126.340000,54.885000,4.834089,-2.484827,4.910000,-2.535000,-0.075911,0.050173,-2.226120,13.082270,-0.213464,13.082270,-2.226120,0.190000,0.900000,29,62,29.182119,61.794067,29.182119,61.794067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.707592,13.439814,67.699032,65.811350,0.000000,0.000000,0.000000,0.000000,4.197240,4.524019,6.227172,1.624359,0.300431,0.049121,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.622176,proposed,0,-126.340000,54.885000,4.833497,-2.352300,4.900000,-2.365000,-0.066503,0.012700,-3.262944,15.338885,0.335443,15.338885,-3.262944,0.240000,0.770000,25,53,25.257430,52.997494,25.257430,52.997494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.845523,13.866964,72.942371,72.022082,0.000000,0.000000,0.000000,0.000000,4.307867,4.918635,7.059489,1.743568,0.239384,0.032785,0.501129,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.632168,proposed,0,-126.340000,54.885000,4.824172,-2.212556,4.880000,-2.225000,-0.055828,0.012444,-3.384923,14.728989,0.396432,14.728989,-3.384923,0.250000,0.640000,16,72,16.308806,71.870885,16.308806,71.870885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.435427,15.073419,69.437133,69.546306,0.000000,0.000000,0.000000,0.000000,4.167507,4.857624,5.585631,1.806187,0.241619,0.031827,0.500963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.642179,proposed,0,-126.340000,54.885000,4.806130,-2.069340,4.860000,-2.095000,-0.053870,0.025660,-3.384923,14.728989,0.335443,10.947634,-1.982162,0.260000,0.650000,5,76,5.217490,75.849944,5.217490,75.849944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.280998,14.684478,64.351771,62.535984,0.000000,0.000000,0.000000,0.000000,4.066665,4.545765,5.566013,1.606126,0.241015,0.019894,0.500652,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.652176,proposed,0,-126.340000,54.885000,4.779613,-1.923321,4.840000,-1.995000,-0.060387,0.071679,-1.738204,8.081122,0.457422,8.081122,-1.738204,0.200000,0.680000,-14,109,-14.274198,109.280835,-14.274198,109.280835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.784221,15.862866,63.275498,59.570780,0.000000,0.000000,0.000000,0.000000,3.914345,4.473640,5.570683,1.704426,0.302668,0.028877,0.500819,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.662171,proposed,0,-126.340000,54.885000,4.744826,-1.774538,4.830000,-1.915000,-0.085174,0.140462,-2.592058,6.434403,-0.213464,6.434403,-2.592058,0.160000,0.830000,-16,109,-15.930706,108.822246,-15.930706,108.822246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.180086,14.876794,64.563844,68.190857,0.000000,0.000000,0.000000,0.000000,4.164969,4.588461,5.575490,3.595925,0.406069,0.039947,0.500976,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010130,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.672379,proposed,0,-126.340000,54.885000,4.701001,-1.619910,4.800000,-1.835000,-0.098999,0.215090,-3.323933,7.715185,-0.152474,7.715185,-3.323933,0.090000,0.980000,-11,109,-10.960185,108.851479,-10.960185,108.851479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.451902,14.620395,67.077114,67.641377,0.000000,0.000000,0.000000,0.000000,4.352971,4.646173,5.835262,1.764247,0.325619,0.036673,0.501185,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008475,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.682476,proposed,0,-126.340000,54.885000,4.649674,-1.464522,4.760000,-1.735000,-0.110326,0.270478,-5.153621,10.947634,0.457422,10.947634,-5.153621,0.060000,1.030000,0,105,0.461681,104.897396,0.461681,104.897396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.433167,13.688509,69.221081,70.369182,0.000000,0.000000,0.000000,0.000000,4.600151,4.692839,5.560838,1.476865,0.289983,0.019412,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.693826,proposed,0,-126.340000,54.885000,4.582860,-1.287204,4.710000,-1.565000,-0.127140,0.277796,-5.946486,16.680656,0.152474,16.680656,-5.946486,0.040000,1.030000,2,61,2.059101,61.399427,2.059101,61.399427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.519531,11.519526,69.678492,72.526110,0.000000,0.000000,0.000000,0.000000,4.785678,4.642338,6.382269,1.763645,0.314582,0.034544,0.501126,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.702867,proposed,0,-126.340000,54.885000,4.523017,-1.144162,4.650000,-1.405000,-0.126983,0.260838,-7.349247,19.730136,-0.213464,19.730136,-7.349247,0.040000,0.910000,8,45,7.818808,45.383679,7.818808,45.383679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.339404,11.807492,71.254249,74.463669,0.000000,0.000000,0.000000,0.000000,4.815142,4.832664,5.552481,1.758600,0.287426,0.039538,0.501093,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.713116,proposed,0,-126.340000,54.885000,4.448413,-0.980315,4.580000,-1.195000,-0.131587,0.214685,-7.776174,19.059251,-0.030495,19.059251,-7.776174,0.050000,0.610000,2,75,2.460789,74.581448,2.460789,74.581448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.033806,13.146689,71.057814,77.812578,0.000000,0.000000,0.000000,0.000000,4.921015,4.999574,6.062037,2.280747,0.265384,0.043937,0.501455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.723682,proposed,0,-126.340000,54.885000,4.364328,-0.809706,4.510000,-1.015000,-0.145672,0.205294,-8.203101,15.216906,0.213464,15.216906,-8.203101,0.050000,0.620000,-5,107,-4.647221,107.282785,-4.647221,107.282785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.745342,12.393732,65.151422,69.913929,0.000000,0.000000,0.000000,0.000000,4.629731,4.770918,5.692153,1.627701,0.264794,0.024069,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.732927,proposed,0,-126.340000,54.885000,4.285132,-0.659255,4.450000,-0.885000,-0.164868,0.225745,-7.410237,12.777322,-0.030495,12.777322,-7.410237,0.050000,0.790000,-22,108,-21.554744,108.470200,-21.554744,108.470200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.412202,9.702882,63.331379,74.808265,0.000000,0.000000,0.000000,0.000000,4.464003,4.693232,5.558861,1.816656,1.054183,0.040496,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.742929,proposed,0,-126.340000,54.885000,4.193873,-0.495406,4.380000,-0.735000,-0.186127,0.239594,-6.800341,14.180083,0.396432,14.180083,-6.800341,0.020000,0.970000,-33,91,-32.593593,91.127964,-32.593593,91.127964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.788133,7.875013,63.361155,75.293179,0.000000,0.000000,0.000000,0.000000,4.406871,4.690233,5.563656,1.686273,0.258112,0.022780,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.752929,proposed,0,-126.340000,54.885000,4.097251,-0.330737,4.310000,-0.565000,-0.212749,0.234263,-7.959143,17.534511,0.640391,17.534511,-7.959143,-0.120000,0.930000,-13,67,-12.965256,66.614474,-12.965256,66.614474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.716808,8.002114,63.289978,71.069303,0.000000,0.000000,0.000000,0.000000,4.498444,4.640224,6.761584,1.750330,0.319809,0.040911,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009385,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.762931,proposed,0,-126.340000,54.885000,3.995605,-0.165338,4.220000,-0.365000,-0.224395,0.199662,-10.398727,21.010918,0.457422,21.010918,-10.398727,-0.180000,0.820000,11,45,11.181985,44.799985,11.181985,44.799985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.589655,8.517482,66.682871,74.237158,0.000000,0.000000,0.000000,0.000000,4.852956,4.794741,7.275060,1.732735,0.255655,0.035221,0.501210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.772929,proposed,0,-126.340000,54.885000,3.889442,0.000438,4.120000,-0.155000,-0.230558,0.155438,-11.008623,20.766960,-0.152474,20.766960,-11.008623,-0.050000,0.650000,-5,58,-4.785641,57.762108,-4.785641,57.762108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.283290,8.996713,64.952697,77.601980,0.000000,0.000000,0.000000,0.000000,4.659314,4.790477,5.574287,1.800217,0.255687,0.038450,0.500950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.782937,proposed,0,-126.340000,54.885000,3.779029,0.166643,4.020000,0.045000,-0.240971,0.121643,-11.008623,18.815292,-0.274453,18.815292,-11.008623,-0.010000,0.560000,-18,80,-18.019117,79.813411,-18.019117,79.813411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.334133,8.511645,60.104251,71.505751,0.000000,0.000000,0.000000,0.000000,4.370133,4.803658,5.587839,1.740014,0.231758,0.036280,0.501100,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.792933,proposed,0,-126.340000,54.885000,3.665074,0.332679,3.920000,0.225000,-0.254926,0.107679,-10.825654,15.521854,0.945339,15.521854,-10.825654,-0.040000,0.640000,-24,99,-24.261672,99.149765,-24.261672,99.149765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.981304,7.771140,56.912686,71.528675,0.000000,0.000000,0.000000,0.000000,4.118341,4.681773,5.566111,1.622217,0.278230,0.044261,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.802960,proposed,0,-126.340000,54.885000,3.547509,0.499093,3.830000,0.375000,-0.282491,0.124093,-11.008623,13.753155,1.067318,13.753155,-11.008623,-0.120000,0.780000,-20,103,-20.424107,102.960902,-20.424107,102.960902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.700515,7.040016,55.135964,70.082758,0.000000,0.000000,0.000000,0.000000,4.019413,4.529654,5.552973,1.426117,0.247265,0.019607,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.812924,proposed,0,-126.340000,54.885000,3.427948,0.664088,3.720000,0.535000,-0.292052,0.129088,-11.313571,16.009771,0.640391,16.009771,-11.313571,-0.160000,0.910000,-16,73,-16.244977,72.871903,-16.244977,72.871903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.804092,6.194617,54.185455,67.775351,0.000000,0.000000,0.000000,0.000000,4.053518,4.353610,5.543308,1.429758,0.272125,0.018635,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.822956,proposed,0,-126.340000,54.885000,3.305262,0.829676,3.610000,0.725000,-0.304738,0.104676,-12.533363,19.791126,0.640391,19.791126,-12.533363,-0.160000,0.860000,-9,42,-8.615860,41.999619,-8.615860,41.999619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.535506,6.999058,54.924714,66.760212,0.000000,0.000000,0.000000,0.000000,4.120940,4.366152,5.544458,1.430450,0.166075,0.018524,0.500225,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.832956,proposed,0,-126.340000,54.885000,3.181169,0.993982,3.490000,0.935000,-0.308831,0.058982,-13.021280,22.108731,0.823360,22.108731,-13.021280,-0.110000,0.610000,-12,39,-12.369667,39.393732,-12.369667,39.393732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.643204,8.146874,56.563752,73.986140,0.000000,0.000000,0.000000,0.000000,4.236053,4.549818,5.545977,1.515512,0.198135,0.034371,0.500517,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.842927,proposed,0,-126.340000,54.885000,3.056111,1.156906,3.370000,1.125000,-0.313889,0.031906,-12.838311,17.900448,0.518412,17.900448,-12.838311,-0.110000,0.470000,-18,83,-18.407510,82.652197,-18.407510,82.652197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.381716,9.805282,56.580600,76.135047,0.000000,0.000000,0.000000,0.000000,4.205446,4.820384,5.552849,1.632604,0.197944,0.022553,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.852966,proposed,0,-126.340000,54.885000,2.929377,1.319824,3.260000,1.285000,-0.330623,0.034824,-11.801488,12.655342,0.945339,12.655342,-11.801488,-0.100000,0.630000,-34,109,-34.410463,108.661728,-34.410463,108.661728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.161269,9.179311,53.738235,71.208117,0.000000,0.000000,0.000000,0.000000,4.073871,4.718902,5.578286,1.553557,0.239298,0.019121,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.862959,proposed,0,-126.340000,54.885000,2.802882,1.480726,3.150000,1.405000,-0.347118,0.075726,-11.923467,10.459717,0.518412,10.459717,-11.923467,-0.180000,0.800000,-28,109,-27.835763,108.530993,-27.835763,108.530993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.178351,8.237294,53.409717,73.665540,0.000000,0.000000,0.000000,0.000000,4.042686,4.711216,5.551612,1.453502,0.314635,0.017996,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.872925,proposed,0,-126.340000,54.885000,2.676895,1.639750,3.030000,1.535000,-0.353105,0.104750,-12.899301,12.655342,0.518412,12.655342,-12.899301,-0.240000,1.000000,-12,84,-11.933259,83.550894,-11.933259,83.550894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.543721,7.698882,53.629441,71.302009,0.000000,0.000000,0.000000,0.000000,4.133370,4.594851,5.545964,1.461470,0.251686,0.017728,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.882959,proposed,0,-126.340000,54.885000,2.550700,1.798258,2.910000,1.685000,-0.359300,0.113258,-14.302062,16.741646,0.640391,16.741646,-14.302062,-0.170000,0.960000,-7,52,-7.051918,52.035188,-7.051918,52.035188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.279168,7.690323,55.213868,72.466102,0.000000,0.000000,0.000000,0.000000,4.229300,4.575728,5.546885,1.508144,0.207604,0.021473,0.504057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.892957,proposed,0,-126.340000,54.885000,2.426119,1.954426,2.780000,1.875000,-0.353881,0.079426,-13.814145,19.303209,0.884349,19.303209,-13.814145,-0.100000,0.790000,-18,41,-18.133904,40.689987,-18.133904,40.689987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.450566,7.418005,55.623520,76.607553,0.000000,0.000000,0.000000,0.000000,4.269676,4.684190,5.544995,1.467471,0.171513,0.016985,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.902927,proposed,0,-126.340000,54.885000,2.303513,2.108268,2.640000,2.055000,-0.336487,0.053268,-13.692166,16.314719,0.823360,16.314719,-13.692166,-0.130000,0.520000,-15,85,-15.099395,85.345880,-15.099395,85.345880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.477332,7.722419,58.948809,80.128452,0.000000,0.000000,0.000000,0.000000,4.309799,4.847096,5.555171,1.571518,0.218405,0.024459,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.912967,proposed,0,-126.340000,54.885000,2.182177,2.261149,2.520000,2.195000,-0.337823,0.066149,-13.265238,10.947634,0.945339,10.947634,-13.265238,-0.140000,0.640000,-19,109,-18.753343,108.602142,-18.753343,108.602142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.813562,6.591508,54.992273,72.328151,0.000000,0.000000,0.000000,0.000000,4.025822,4.590787,5.561463,1.434087,0.234607,0.018552,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.922968,proposed,0,-126.340000,54.885000,2.063936,2.411245,2.400000,2.305000,-0.336064,0.106245,-12.472374,9.056956,0.823360,9.056956,-12.472374,-0.150000,0.860000,-24,109,-24.099582,108.569461,-24.099582,108.569461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.535840,4.896054,54.615085,72.942456,0.000000,0.000000,0.000000,0.000000,3.899190,4.471699,5.563876,1.483692,0.313500,0.020820,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.932926,proposed,0,-126.340000,54.885000,1.949267,2.558414,2.280000,2.415000,-0.330733,0.143414,-12.533363,11.130602,0.945339,11.130602,-12.533363,-0.180000,0.960000,-17,94,-17.205643,94.298484,-17.205643,94.298484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.920012,3.522780,53.945805,72.011530,0.000000,0.000000,0.000000,0.000000,3.930329,4.470731,5.553193,1.438037,0.265902,0.021844,0.502485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.942962,proposed,0,-126.340000,54.885000,1.837253,2.704327,2.160000,2.555000,-0.322747,0.149327,-13.082270,14.241072,0.274453,14.241072,-13.082270,-0.190000,0.980000,-6,65,-6.429330,65.348092,-6.429330,65.348092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.205124,2.164709,53.809345,69.732685,0.000000,0.000000,0.000000,0.000000,3.954674,4.467421,5.551132,1.499147,0.230691,0.019517,0.500906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.952961,proposed,0,-126.340000,54.885000,1.729669,2.847174,2.030000,2.725000,-0.300331,0.122174,-13.265238,17.229563,0.884349,17.229563,-13.265238,-0.130000,0.830000,-5,49,-5.260826,49.441454,-5.260826,49.441454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.114478,0.667249,57.399113,72.279919,0.000000,0.000000,0.000000,0.000000,3.980734,4.662017,5.547359,1.447842,0.182794,0.018288,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.962926,proposed,0,-126.340000,54.885000,1.626876,2.986938,1.910000,2.905000,-0.283124,0.081938,-12.533363,17.229563,0.884349,17.229563,-12.533363,-0.070000,0.670000,-14,58,-13.685142,58.375104,-13.685142,58.375104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.338248,-1.191723,60.316114,73.262262,0.000000,0.000000,0.000000,0.000000,3.869241,4.714811,5.574185,1.513965,0.210157,0.024118,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.972929,proposed,0,-126.340000,54.885000,1.528566,3.124539,1.800000,3.065000,-0.271434,0.059539,-10.886644,14.363051,0.762370,14.363051,-10.886644,-0.080000,0.580000,-23,87,-23.007403,86.912683,-23.007403,86.912683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.856395,-3.171014,59.719399,70.469505,0.000000,0.000000,0.000000,0.000000,3.678745,4.526938,5.554539,1.469584,0.220674,0.021144,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.982959,proposed,0,-126.340000,54.885000,1.435333,3.259696,1.710000,3.205000,-0.274667,0.054696,-9.544873,11.191592,1.250287,11.191592,-9.544873,-0.130000,0.700000,-26,101,-25.711341,101.206009,-25.711341,101.206009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.015805,-5.629000,55.892891,69.292567,0.000000,0.000000,0.000000,0.000000,3.466696,4.319981,5.552212,1.466642,0.268041,0.025049,0.505420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.992925,proposed,0,-126.340000,54.885000,1.348371,3.391168,1.620000,3.325000,-0.271629,0.066168,-9.056956,10.459717,0.457422,10.459717,-9.056956,-0.160000,0.860000,-21,93,-21.083540,92.587155,-21.083540,92.587155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.733541,-7.956535,52.732834,67.163756,0.000000,0.000000,0.000000,0.000000,3.357230,4.212568,5.551263,1.549763,0.265951,0.030572,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.002965,proposed,0,-126.340000,54.885000,1.266902,3.520669,1.530000,3.445000,-0.263098,0.075669,-9.910810,12.838311,1.067318,12.838311,-9.910810,-0.190000,0.910000,-2,67,-1.947098,67.300010,-1.947098,67.300010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.194678,-9.578081,52.946268,65.639057,0.000000,0.000000,0.000000,0.000000,3.389388,4.215552,5.551960,1.444399,0.206398,0.019506,0.503887,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.012959,proposed,0,-126.340000,54.885000,1.192290,3.646601,1.440000,3.605000,-0.247710,0.041601,-9.666852,17.229563,0.945339,17.229563,-9.666852,-0.140000,0.820000,1,34,1.103441,33.564768,1.103441,33.564768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.387131,-10.884313,53.649965,61.944628,0.000000,0.000000,0.000000,0.000000,3.368218,4.179377,5.549041,1.472813,0.189141,0.018790,0.501178,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.022925,proposed,0,-126.340000,54.885000,1.124679,3.769186,1.360000,3.775000,-0.235321,-0.005814,-8.752008,16.436698,0.884349,16.436698,-8.752008,-0.110000,0.590000,-2,53,-1.524139,52.774283,-1.524139,52.774283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.763407,-10.708803,62.916311,71.474452,0.000000,0.000000,0.000000,0.000000,3.744392,4.538908,5.546961,1.442235,0.196276,0.018420,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.032955,proposed,0,-126.340000,54.885000,1.063827,3.889492,1.290000,3.915000,-0.226173,-0.025508,-7.227268,12.411384,0.762370,12.411384,-7.227268,-0.040000,0.520000,-17,89,-16.631573,88.691845,-16.631573,88.691845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.579614,-10.764219,60.804396,63.415340,0.000000,0.000000,0.000000,0.000000,3.766912,4.030261,5.545452,1.432535,0.184033,0.017191,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.042958,proposed,0,-126.340000,54.885000,1.010637,4.006398,1.230000,4.035000,-0.219363,-0.028602,-5.458569,9.361904,0.945339,9.361904,-5.458569,-0.050000,0.680000,-24,98,-24.084947,98.054286,-24.084947,98.054286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.329465,-11.757909,54.499579,61.383343,0.000000,0.000000,0.000000,0.000000,3.487411,3.836045,5.553997,1.624879,0.233871,0.037177,0.501040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.052930,proposed,0,-126.340000,54.885000,0.965369,4.119850,1.190000,4.135000,-0.224631,-0.015150,-4.116798,9.361904,0.579401,9.361904,-4.116798,-0.130000,0.840000,-18,83,-18.118189,82.728879,-18.118189,82.728879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.780878,-12.749454,50.738064,59.555500,0.000000,0.000000,0.000000,0.000000,3.205935,3.767742,5.578436,1.647323,0.365929,0.028439,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.062928,proposed,0,-126.340000,54.885000,0.928032,4.230493,1.150000,4.245000,-0.221968,-0.014507,-4.604715,11.923467,0.579401,11.923467,-4.604715,-0.160000,0.870000,0,56,0.313308,56.096788,0.313308,56.096788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.037669,-13.311176,51.104514,56.759723,0.000000,0.000000,0.000000,0.000000,3.202232,3.755672,5.558462,1.625883,0.218486,0.024949,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.072960,proposed,0,-126.340000,54.885000,0.898923,4.338390,1.110000,4.395000,-0.211077,-0.056610,-3.811850,15.094927,0.457422,15.094927,-3.811850,-0.110000,0.740000,1,35,0.897813,34.626999,0.897813,34.626999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.305970,-13.466566,52.463715,56.891782,0.000000,0.000000,0.000000,0.000000,3.243885,3.879472,5.562414,1.728925,0.221276,0.031400,0.500806,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.082895,proposed,0,-126.340000,54.885000,0.878572,4.442169,1.080000,4.545000,-0.201428,-0.102831,-2.957996,14.241072,0.091484,14.241072,-2.957996,-0.100000,0.550000,3,51,3.364725,51.126741,3.364725,51.126741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.943252,-12.511411,59.432644,64.882069,0.000000,0.000000,0.000000,0.000000,3.655868,4.131266,5.562737,1.587144,0.211709,0.021003,0.500844,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.092956,proposed,0,-126.340000,54.885000,0.866770,4.544168,1.070000,4.675000,-0.203230,-0.130832,-1.128308,10.581696,0.091484,10.581696,-1.128308,-0.030000,0.500000,-12,81,-12.241520,80.799564,-12.241520,80.799564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.999303,-11.363032,57.084825,58.144730,0.000000,0.000000,0.000000,0.000000,3.636133,3.582376,5.556036,1.597128,0.201559,0.023784,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.102956,proposed,0,-126.340000,54.885000,0.864007,4.642473,1.070000,4.775000,-0.205993,-0.132527,0.396432,8.020133,0.457422,8.020133,0.396432,-0.030000,0.630000,-17,88,-17.352449,88.488092,-17.352449,88.488092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.928406,-11.342391,50.389368,52.924920,0.000000,0.000000,0.000000,0.000000,3.356756,3.350403,5.552060,1.572643,0.205362,0.023138,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.112962,proposed,0,-126.340000,54.885000,0.870352,4.737805,1.080000,4.855000,-0.209648,-0.117195,1.067318,8.325081,0.091484,8.325081,1.067318,-0.100000,0.780000,-4,72,-4.469866,71.659923,-4.469866,71.659923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.627216,-11.592835,45.824668,49.417919,0.000000,0.000000,0.000000,0.000000,3.047539,3.190373,5.562450,1.544921,0.209064,0.022816,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.122963,proposed,0,-126.340000,54.885000,0.885933,4.830094,1.100000,4.955000,-0.214067,-0.124906,1.433256,10.337738,0.335443,10.337738,1.433256,-0.090000,0.780000,3,51,3.120717,51.110056,3.120717,51.110056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.372117,-11.133775,49.351570,49.457174,0.000000,0.000000,0.000000,0.000000,3.149471,3.239929,5.548814,1.480140,0.192187,0.018644,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.132956,proposed,0,-126.340000,54.885000,0.910841,4.919375,1.120000,5.075000,-0.209159,-0.155625,1.555235,11.801488,-0.030495,11.801488,1.555235,-0.040000,0.660000,8,44,8.416750,43.655318,8.416750,43.655318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.563169,-9.713546,53.652209,56.659829,0.000000,0.000000,0.000000,0.000000,3.321570,3.512514,5.547991,1.445983,0.192366,0.018113,0.502142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.142957,proposed,0,-126.340000,54.885000,0.945198,5.005830,1.150000,5.185000,-0.204802,-0.179170,3.262944,11.191592,-0.152474,11.191592,3.262944,0.000000,0.540000,0,54,0.266381,54.149007,0.266381,54.149007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.291448,-7.798783,56.469996,59.840127,0.000000,0.000000,0.000000,0.000000,3.489886,3.541184,5.549551,1.614569,0.226647,0.021912,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.152957,proposed,0,-126.340000,54.885000,0.989044,5.089446,1.190000,5.275000,-0.200956,-0.185554,3.262944,7.349247,-0.457422,7.349247,3.262944,0.000000,0.540000,9,82,8.853187,82.403362,8.853187,82.403362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.229173,-5.386174,55.425573,55.433164,0.000000,0.000000,0.000000,0.000000,3.535657,3.461136,5.551660,1.608189,0.208449,0.026881,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.162960,proposed,0,-126.340000,54.885000,1.042429,5.170315,1.240000,5.345000,-0.197571,-0.174685,4.299767,4.848673,0.030495,4.848673,4.299767,0.000000,0.650000,11,92,10.848166,92.144247,10.848166,92.144247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.027681,-3.435208,49.837431,49.543095,0.000000,0.000000,0.000000,0.000000,3.271370,3.284962,5.584945,1.477702,0.213706,0.027986,0.500915,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.172930,proposed,0,-126.340000,54.885000,1.105138,5.248243,1.290000,5.405000,-0.184862,-0.156757,5.092632,5.519559,0.030495,5.519559,5.092632,0.030000,0.800000,13,73,12.505941,72.516169,12.505941,72.516169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.450604,-2.605536,49.414853,47.967161,0.000000,0.000000,0.000000,0.000000,3.257169,3.139087,5.557575,1.484486,0.229559,0.019498,0.501973,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.182960,proposed,0,-126.340000,54.885000,1.177763,5.324008,1.340000,5.475000,-0.162237,-0.150992,4.909663,7.044299,-0.579401,7.044299,4.909663,0.070000,0.780000,22,59,21.986717,58.646753,21.986717,58.646753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.506766,-0.591251,54.832418,53.595558,0.000000,0.000000,0.000000,0.000000,3.525745,3.269024,5.553746,1.565914,0.200247,0.021921,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.192962,proposed,0,-126.340000,54.885000,1.259684,5.397028,1.410000,5.565000,-0.150316,-0.167972,5.824507,8.812998,-0.884349,8.812998,5.824507,0.110000,0.700000,21,47,21.453436,46.609025,21.453436,46.609025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.566477,1.228540,58.158853,57.036891,0.000000,0.000000,0.000000,0.000000,3.654516,3.501069,5.562728,1.468249,0.200765,0.018613,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.202955,proposed,0,-126.340000,54.885000,1.350941,5.467545,1.480000,5.655000,-0.129059,-0.187455,6.739351,8.569039,-0.640391,8.569039,6.739351,0.160000,0.600000,18,53,18.301135,52.768012,18.301135,52.768012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.871700,3.231245,62.818072,61.363414,0.000000,0.000000,0.000000,0.000000,3.944682,3.659326,5.542515,1.410696,0.178341,0.017024,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.212960,proposed,0,-126.340000,54.885000,1.451614,5.535782,1.560000,5.725000,-0.108386,-0.189218,8.995966,5.580549,-0.579401,5.580549,8.995966,0.190000,0.550000,5,79,4.720584,78.995541,4.720584,78.995541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.640043,5.815816,61.340438,60.808844,0.000000,0.000000,0.000000,0.000000,3.935509,3.741003,5.551533,1.436609,0.178405,0.015235,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.222960,proposed,0,-126.340000,54.885000,1.561449,5.601733,1.660000,5.775000,-0.098551,-0.173267,10.703675,2.470079,-0.518412,2.470079,10.703675,0.160000,0.640000,2,97,2.024146,96.756299,2.024146,96.756299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.824163,7.047115,54.309562,54.162470,0.000000,0.000000,0.000000,0.000000,3.650157,3.570685,5.540296,1.443581,0.185933,0.015774,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.232953,proposed,0,-126.340000,54.885000,1.680262,5.665482,1.770000,5.795000,-0.089738,-0.129518,10.642686,1.616224,-0.823360,1.616224,10.642686,0.130000,0.800000,16,92,16.310584,92.439022,16.310584,92.439022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.964127,7.366360,52.008197,52.137253,0.000000,0.000000,0.000000,0.000000,3.552880,3.483435,5.550710,1.676016,0.282368,0.032844,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.242963,proposed,0,-126.340000,54.885000,1.808175,5.727277,1.890000,5.835000,-0.081825,-0.107723,10.825654,4.726694,-1.250287,4.726694,10.825654,0.100000,0.890000,31,59,31.378371,58.891071,31.378371,58.891071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.715663,7.933904,57.129190,58.012068,0.000000,0.000000,0.000000,0.000000,3.809913,3.709330,5.565259,1.508353,0.222393,0.021055,0.501579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.252963,proposed,0,-126.340000,54.885000,1.944682,5.787063,2.010000,5.905000,-0.065318,-0.117937,11.618519,7.776174,-0.640391,7.776174,11.618519,0.160000,0.770000,30,40,30.458721,40.205700,30.458721,40.205700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.115883,9.639173,68.246058,70.428225,0.000000,0.000000,0.000000,0.000000,4.377797,4.289660,5.549965,1.476548,0.211256,0.020174,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.262961,proposed,0,-126.340000,54.885000,2.089665,5.844996,2.140000,5.975000,-0.050335,-0.130004,13.082270,7.593205,-0.945339,7.593205,13.082270,0.220000,0.590000,20,54,20.042592,54.206533,20.042592,54.206533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.288137,11.179470,74.594248,76.538111,0.000000,0.000000,0.000000,0.000000,4.732206,4.601623,5.552044,1.574120,0.202608,0.019721,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.272959,proposed,0,-126.340000,54.885000,2.242912,5.901197,2.290000,6.025000,-0.047088,-0.123803,15.216906,4.055809,-1.738204,4.055809,15.216906,0.240000,0.540000,5,87,5.237867,87.080794,5.237867,87.080794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.411615,12.609905,69.947172,72.122493,0.000000,0.000000,0.000000,0.000000,4.560729,4.566812,5.554065,1.450766,0.203616,0.019825,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.282964,proposed,0,-126.340000,54.885000,2.404300,5.955816,2.450000,6.055000,-0.045700,-0.099184,17.168573,0.579401,-1.433256,0.579401,17.168573,0.200000,0.690000,-1,105,-0.588120,104.515016,-0.588120,104.515016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.170752,12.564119,62.287931,64.665944,0.000000,0.000000,0.000000,0.000000,4.243866,4.348213,5.554241,1.891574,0.317096,0.045785,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008326,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.292933,proposed,0,-126.340000,54.885000,2.572834,6.008739,2.630000,6.065000,-0.057166,-0.056261,18.327375,0.274453,-1.616224,0.274453,18.327375,0.110000,0.850000,8,97,7.804520,96.564244,7.804520,96.564244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.641203,11.548259,60.330917,63.305906,0.000000,0.000000,0.000000,0.000000,4.156495,4.294120,5.565184,1.570784,0.274574,0.021204,0.504000,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.302956,proposed,0,-126.340000,54.885000,2.749746,6.060545,2.800000,6.085000,-0.050254,-0.024455,17.046594,3.872840,-1.555235,3.872840,17.046594,0.110000,0.950000,30,60,30.039461,60.058033,30.039461,60.058033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.648775,10.926502,63.063556,67.013248,0.000000,0.000000,0.000000,0.000000,4.284489,4.376843,5.557015,1.621018,0.225097,0.027316,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.312958,proposed,0,-126.340000,54.885000,2.933445,6.110954,2.980000,6.155000,-0.046555,-0.044046,17.046594,7.532216,-1.555235,7.532216,17.046594,0.130000,0.810000,40,38,39.713179,38.365598,39.713179,38.365598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.877550,11.843563,70.580892,79.349128,0.000000,0.000000,0.000000,0.000000,4.582565,4.888218,5.554223,1.471868,0.219121,0.023283,0.500906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.322966,proposed,0,-126.340000,54.885000,3.124090,6.160219,3.160000,6.225000,-0.035910,-0.064781,17.656490,7.776174,-1.494245,7.776174,17.656490,0.250000,0.600000,29,52,28.979386,51.653939,28.979386,51.653939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.015223,12.953010,76.487990,86.428218,0.000000,0.000000,0.000000,0.000000,4.843527,5.268161,5.556466,1.562188,0.205853,0.031292,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.332964,proposed,0,-126.340000,54.885000,3.321057,6.208379,3.360000,6.275000,-0.038943,-0.066621,19.791126,4.482736,-1.982162,4.482736,19.791126,0.330000,0.540000,4,83,4.260688,83.496404,4.260688,83.496404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.239149,13.380489,76.808103,80.727811,0.000000,0.000000,0.000000,0.000000,5.002599,5.198739,5.563570,1.572718,0.232447,0.034476,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.342957,proposed,0,-126.340000,54.885000,3.524028,6.255559,3.570000,6.285000,-0.045972,-0.029441,22.352689,0.213464,-2.531068,0.213464,22.352689,0.250000,0.660000,-6,109,-5.917636,108.661172,-5.917636,108.661172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.608878,12.918857,67.020679,71.218567,0.000000,0.000000,0.000000,0.000000,4.585598,4.844142,5.559335,1.591876,0.252347,0.024793,0.501746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.352962,proposed,0,-126.340000,54.885000,3.733005,6.301950,3.800000,6.285000,-0.066995,0.016950,22.169720,-0.884349,-2.287110,-0.884349,22.169720,0.140000,0.880000,13,107,12.507817,106.747966,12.507817,106.747966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.521917,11.275785,63.910589,69.873426,0.000000,0.000000,0.000000,0.000000,4.451288,4.742729,5.559338,1.440964,0.301346,0.019986,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.362966,proposed,0,-126.340000,54.885000,3.947347,6.347598,4.030000,6.305000,-0.082653,0.042598,21.010918,2.775027,-1.982162,2.775027,21.010918,0.130000,1.010000,31,67,31.415831,67.372382,31.415831,67.372382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.949253,10.232736,68.069990,74.400721,0.000000,0.000000,0.000000,0.000000,4.671180,4.975027,5.558247,1.458591,0.333252,0.020725,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.372966,proposed,0,-126.340000,54.885000,4.166573,6.392589,4.250000,6.355000,-0.083427,0.037589,20.279043,7.349247,-2.165131,7.349247,20.279043,0.170000,0.890000,42,38,42.035507,38.366455,42.035507,38.366455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.278468,10.715464,74.722332,85.603487,0.000000,0.000000,0.000000,0.000000,4.949570,5.379021,5.553751,1.521697,0.230363,0.025345,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.382959,proposed,0,-126.340000,54.885000,4.390233,6.437016,4.460000,6.435000,-0.069767,0.002016,19.791126,9.178935,-1.616224,9.178935,19.791126,0.290000,0.640000,39,42,39.373937,41.571056,39.373937,41.571056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.162827,11.268967,79.374951,91.813055,0.000000,0.000000,0.000000,0.000000,5.101326,5.660945,5.561604,1.467876,0.233786,0.033608,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.392958,proposed,0,-126.340000,54.885000,4.618181,6.481030,4.670000,6.495000,-0.051819,-0.013970,20.401022,4.604715,-2.836017,4.604715,20.401022,0.380000,0.520000,26,87,26.420311,88.002333,26.420311,88.002333,0.000000,-1.431277,0.000000,64.000000,0.000000,0.000000,-21.755885,12.587374,83.979242,92.251171,0.000000,0.000000,0.000000,0.000000,5.464966,5.876271,5.596086,1.499509,0.215920,0.020454,0.501723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.402958,proposed,0,-126.340000,54.885000,4.849894,6.524701,4.890000,6.515000,-0.040106,0.009701,21.864772,-0.030495,-2.531068,-0.030495,21.864772,0.350000,0.650000,19,108,19.083774,108.360928,19.083774,108.360928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.599329,11.968278,72.995743,76.862252,0.000000,0.000000,0.000000,0.000000,5.000466,5.275697,5.554253,1.451331,0.235782,0.021155,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.412966,proposed,0,-126.340000,54.885000,5.085112,6.568149,5.120000,6.515000,-0.034888,0.053149,22.596648,1.067318,-2.775027,1.067318,22.596648,0.280000,0.890000,25,93,24.639928,93.400689,24.639928,93.400689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.802046,10.630232,70.347602,73.905340,0.000000,0.000000,0.000000,0.000000,4.912985,5.061216,5.555400,1.447317,0.285381,0.019797,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.422960,proposed,0,-126.340000,54.885000,5.322857,6.611359,5.350000,6.535000,-0.027143,0.076359,22.718627,3.689871,-1.677214,3.689871,22.718627,0.260000,0.950000,31,68,31.305908,67.965963,31.305908,67.965963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.538023,10.439571,70.513818,74.654299,0.000000,0.000000,0.000000,0.000000,4.924432,4.962421,5.553156,1.497780,0.207576,0.021719,0.505449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.432959,proposed,0,-126.340000,54.885000,5.563174,6.654499,5.580000,6.575000,-0.016826,0.079499,22.108731,6.434403,-2.226120,6.434403,22.108731,0.290000,0.840000,38,55,38.316209,54.809704,38.316209,54.809704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.145555,10.804361,70.767528,77.068340,0.000000,0.000000,0.000000,0.000000,4.849402,4.987934,5.551523,1.449343,0.202646,0.023155,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.442957,proposed,0,-126.340000,54.885000,5.805464,6.697613,5.810000,6.625000,-0.004536,0.072613,22.901596,6.861330,-2.714037,6.861330,22.901596,0.330000,0.700000,31,63,31.156899,63.054272,31.156899,63.054272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.271554,11.095527,70.570388,79.056409,0.000000,0.000000,0.000000,0.000000,4.758103,5.108523,5.557832,1.538321,0.210672,0.022582,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.452965,proposed,0,-126.340000,54.885000,6.049541,6.740817,6.060000,6.685000,-0.010459,0.055817,23.938419,4.726694,-3.140965,4.726694,23.938419,0.350000,0.670000,20,82,19.652396,82.332404,19.652396,82.332404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.655698,10.862649,67.507497,72.989528,0.000000,0.000000,0.000000,0.000000,4.629523,4.900986,5.551823,1.455638,0.188412,0.017678,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.462960,proposed,0,-126.340000,54.885000,6.294413,6.784075,6.310000,6.715000,-0.015587,0.069075,25.829097,2.714037,-2.531068,2.714037,25.829097,0.310000,0.740000,7,95,7.414828,94.974303,7.414828,94.974303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.014140,10.096813,59.929772,64.813647,0.000000,0.000000,0.000000,0.000000,4.233516,4.520864,5.553829,1.466417,0.220334,0.023701,0.500630,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.472965,proposed,0,-126.340000,54.885000,6.540208,6.827545,6.580000,6.745000,-0.039792,0.082545,26.073055,2.165131,-2.592058,2.165131,26.073055,0.230000,0.860000,13,91,12.762610,91.257258,12.762610,91.257258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.250264,8.785219,53.404374,60.395902,0.000000,0.000000,0.000000,0.000000,3.864171,4.142960,5.555713,1.488934,0.235698,0.024868,0.500681,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.482959,proposed,0,-126.340000,54.885000,6.785943,6.871182,6.860000,6.775000,-0.074057,0.096182,25.829097,4.543725,-2.897006,4.543725,25.829097,0.190000,0.910000,19,69,19.044399,69.346324,19.044399,69.346324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.674450,7.422070,53.725924,59.065441,0.000000,0.000000,0.000000,0.000000,3.595831,4.042459,5.551090,1.526055,0.223364,0.020824,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.492959,proposed,0,-126.340000,54.885000,7.031629,6.915109,7.130000,6.835000,-0.098371,0.080109,25.768107,6.800341,-3.445913,6.800341,25.768107,0.210000,0.840000,17,55,17.212034,55.396007,17.212034,55.396007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.530339,7.172092,58.669879,64.533055,0.000000,0.000000,0.000000,0.000000,3.769868,4.323791,5.580827,1.735454,0.218399,0.037227,0.500873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.502928,proposed,0,-126.340000,54.885000,7.275926,6.959201,7.400000,6.905000,-0.124074,0.054201,25.768107,7.837164,-3.018985,7.837164,25.768107,0.200000,0.700000,17,57,17.498138,57.271896,17.498138,57.271896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.196781,7.355858,61.512465,68.848822,0.000000,0.000000,0.000000,0.000000,4.048978,4.595232,5.558708,1.500514,0.201367,0.023135,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.512960,proposed,0,-126.340000,54.885000,7.520686,7.003900,7.670000,6.955000,-0.149314,0.048900,26.378003,5.824507,-3.018985,5.824507,26.378003,0.220000,0.590000,7,84,7.350042,83.574849,7.350042,83.574849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.828226,8.316949,61.887504,68.382445,0.000000,0.000000,0.000000,0.000000,4.156212,4.667240,5.557119,1.494575,0.209615,0.024155,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.522964,proposed,0,-126.340000,54.885000,7.763263,7.048828,7.930000,6.995000,-0.166737,0.053828,27.109878,2.714037,-3.323933,2.714037,27.109878,0.200000,0.720000,-1,99,-0.851610,99.486560,-0.851610,99.486560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.457694,7.794127,55.846004,59.397670,0.000000,0.000000,0.000000,0.000000,3.812936,4.213508,5.556829,1.470436,0.237275,0.021516,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.533704,proposed,0,-126.340000,54.885000,8.021568,7.097476,8.230000,7.025000,-0.208432,0.072476,26.378003,3.384923,-2.836017,3.384923,26.378003,0.110000,0.870000,11,84,10.918288,84.012266,10.918288,84.012266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.431283,6.462120,53.942439,57.273026,0.000000,0.000000,0.000000,0.000000,3.729236,3.907288,5.612648,1.493843,0.322979,0.019946,0.500943,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.542928,proposed,0,-126.340000,54.885000,8.241300,7.139610,8.460000,7.065000,-0.218700,0.074610,24.670294,4.482736,-2.531068,4.482736,24.670294,0.120000,0.920000,23,71,23.300597,70.589379,23.300597,70.589379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.764640,6.462428,57.959356,57.816016,0.000000,0.000000,0.000000,0.000000,3.933362,4.019951,5.558255,1.506518,0.217735,0.026506,0.500700,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.552929,proposed,0,-126.340000,54.885000,8.476936,7.185659,8.710000,7.065000,-0.233064,0.120659,24.670294,4.482736,-2.957996,6.495393,22.535658,0.130000,0.840000,20,82,19.867179,81.784756,19.867179,81.784756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.376536,7.312051,60.609897,61.882154,0.000000,0.000000,0.000000,0.000000,4.160381,4.204500,5.592492,1.896271,0.269009,0.046678,0.501221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008322,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.562935,proposed,0,-126.340000,54.885000,8.709610,7.232109,8.940000,7.185000,-0.230390,0.047109,21.681804,7.776174,-2.592058,7.776174,21.681804,0.200000,0.800000,35,54,35.379295,53.785008,35.379295,53.785008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.916566,5.894961,55.004994,55.081870,0.000000,0.000000,0.000000,0.000000,3.993528,3.843350,5.578849,1.464322,0.206954,0.019838,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.572929,proposed,0,-126.340000,54.885000,8.938565,7.278869,9.160000,7.265000,-0.221435,0.013869,20.888939,9.178935,-2.165131,9.178935,20.888939,0.260000,0.700000,34,47,33.979490,47.041102,33.979490,47.041102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.061813,7.463606,62.721789,68.661794,0.000000,0.000000,0.000000,0.000000,4.295855,4.524890,5.566547,1.491986,0.204551,0.023835,0.500853,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.582936,proposed,0,-126.340000,54.885000,9.164017,7.326035,9.380000,7.335000,-0.215983,-0.008965,20.644980,5.641538,-2.287110,5.641538,20.644980,0.240000,0.590000,34,83,34.246425,82.863992,34.246425,82.863992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.976470,10.515498,61.661772,71.741934,0.000000,0.000000,0.000000,0.000000,4.260772,4.774879,6.023920,1.837055,0.318746,0.055016,0.501216,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.592942,proposed,0,-126.340000,54.885000,9.385335,7.373524,9.580000,7.365000,-0.194665,0.008524,19.608157,2.714037,-2.287110,2.714037,19.608157,0.330000,0.660000,27,104,27.494682,104.086171,27.494682,104.086171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.826811,10.583994,52.263785,56.897068,0.000000,0.000000,0.000000,0.000000,3.703951,4.118176,5.605981,1.663139,0.286425,0.035101,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.602935,proposed,0,-126.340000,54.885000,9.601870,7.421228,9.800000,7.385000,-0.198130,0.036228,20.401022,1.250287,-2.592058,1.250287,20.401022,0.280000,0.850000,20,103,19.924857,102.642522,19.924857,102.642522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.562737,9.470895,50.708663,54.597730,0.000000,0.000000,0.000000,0.000000,3.482825,3.912370,5.584386,2.874733,0.417680,0.044590,0.501096,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009435,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.613198,proposed,0,-126.340000,54.885000,9.819303,7.470480,10.010000,7.415000,-0.190697,0.055480,20.705970,4.116798,-2.897006,4.116798,20.705970,0.290000,0.970000,11,71,11.170432,70.570919,11.170432,70.570919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.991529,7.737860,50.306773,53.502321,0.000000,0.000000,0.000000,0.000000,3.377403,3.672270,5.572258,1.918994,0.382070,0.040833,0.514218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008443,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.622946,proposed,0,-126.340000,54.885000,10.020899,7.517456,10.220000,7.485000,-0.199101,0.032456,19.242219,8.264091,-2.165131,8.264091,19.242219,0.230000,0.910000,27,39,26.582505,38.941051,26.582505,38.941051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.649205,7.373297,54.235591,57.421607,0.000000,0.000000,0.000000,0.000000,3.545714,3.870507,5.603187,1.785590,0.249692,0.038231,2.050883,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.632927,proposed,0,-126.340000,54.885000,10.222010,7.565687,10.410000,7.565000,-0.187990,0.000687,18.144407,9.300914,-1.921172,9.300914,18.144407,0.210000,0.680000,37,47,36.790280,47.084623,36.790280,47.084623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.451772,8.709588,64.747603,72.481471,0.000000,0.000000,0.000000,0.000000,4.380470,4.645504,5.586492,1.828860,0.237017,0.038095,0.501457,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008204,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.642937,proposed,0,-126.340000,54.885000,10.418108,7.614142,10.600000,7.635000,-0.181892,-0.020858,17.595500,5.824507,-2.531068,5.824507,17.595500,0.280000,0.550000,28,86,28.245189,85.997795,28.245189,85.997795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.734346,9.105821,63.464823,70.662704,0.000000,0.000000,0.000000,0.000000,4.461912,4.696658,6.278236,1.736232,0.241168,0.032128,2.450550,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010748,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.653720,proposed,0,-126.340000,54.885000,10.622786,7.666354,10.800000,7.665000,-0.177214,0.001354,17.595500,5.824507,-2.957996,1.677214,17.656490,0.310000,0.670000,17,80,17.342746,80.497387,17.342746,80.497387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.584847,5.352709,50.315103,57.514634,0.000000,0.000000,0.000000,0.000000,3.723738,3.787626,5.584591,1.878286,0.265990,0.042312,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008284,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.664693,proposed,0,-126.340000,54.885000,10.823798,7.719405,10.990000,7.675000,-0.166202,0.044405,17.229563,-0.091484,-2.043152,-0.091484,17.229563,0.270000,0.790000,17,110,16.645426,109.695371,16.645426,109.695371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.812623,5.596206,49.356401,51.778747,0.000000,0.000000,0.000000,0.000000,3.367959,3.712021,5.602702,1.729633,0.278486,0.033372,2.347286,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.010002,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.674773,proposed,0,-126.340000,54.885000,11.001749,7.767974,11.170000,7.685000,-0.168251,0.082974,16.741646,-0.213464,-1.677214,-0.213464,16.741646,0.230000,0.930000,19,110,18.807643,109.766053,18.807643,109.766053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.768916,2.665786,46.956905,50.450095,0.000000,0.000000,0.000000,0.000000,3.336643,3.304324,5.582584,1.695709,0.286242,0.030106,1.466557,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.009072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.684832,proposed,0,-126.340000,54.885000,11.172738,7.816195,11.350000,7.715000,-0.177262,0.101195,16.619667,4.360757,-2.165131,4.360757,16.619667,0.200000,1.040000,18,70,18.026899,70.258008,18.026899,70.258008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.122115,-0.673523,50.197683,53.102474,0.000000,0.000000,0.000000,0.000000,3.543064,3.560934,7.864442,1.734676,0.309648,0.032322,0.501140,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010452,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.695320,proposed,0,-126.340000,54.885000,11.343817,7.866103,11.520000,7.785000,-0.176183,0.081103,15.582843,10.093779,-2.470079,10.093779,15.582843,0.210000,1.010000,21,25,21.367875,23.044766,21.367875,23.044766,0.000000,2.213242,0.000000,64.000000,0.000000,0.000000,-81.497004,-3.078118,58.870516,62.049423,0.000000,0.000000,0.000000,0.000000,4.009313,4.258807,5.559349,1.766337,0.237536,0.027634,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.705382,proposed,0,-126.340000,54.885000,11.500915,7.913537,11.680000,7.905000,-0.179085,0.008537,14.728989,12.228415,-1.372266,12.228415,14.728989,0.200000,0.660000,25,29,25.277223,28.541724,25.277223,28.541724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.027621,-2.837045,72.024785,81.038461,0.000000,0.000000,0.000000,0.000000,5.004054,5.212398,5.573638,1.771882,0.251991,0.040535,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.715406,proposed,0,-126.340000,54.885000,11.650407,7.960238,11.840000,7.975000,-0.189593,-0.014762,14.241072,7.105289,-1.799193,7.105289,14.241072,0.220000,0.450000,19,74,18.531809,87.313657,18.531809,87.313657,0.000000,-13.771933,0.000000,64.000000,0.000000,0.000000,-83.840910,-2.362141,70.971108,80.939432,0.000000,0.000000,0.000000,0.000000,5.204070,5.164763,6.303622,1.817911,0.229984,0.031090,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.725382,proposed,0,-126.340000,54.885000,11.792141,8.006065,11.990000,8.005000,-0.197859,0.001065,15.460864,0.274453,-2.165131,0.274453,15.460864,0.220000,0.500000,-2,109,-2.438572,109.023013,-2.438572,109.023013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.502541,-3.272695,57.142025,64.417043,0.000000,0.000000,0.000000,0.000000,4.319287,4.299170,5.554989,1.446190,0.234551,0.021977,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.735381,proposed,0,-126.340000,54.885000,11.927084,8.051239,12.150000,7.995000,-0.222916,0.056239,15.216906,-3.445913,-3.323933,-3.445913,15.216906,0.130000,0.820000,-2,109,-2.466771,108.859249,-2.466771,108.859249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.149177,-4.869623,55.308630,67.495327,0.000000,0.000000,0.000000,0.000000,4.082560,4.181909,5.554330,1.446040,0.290454,0.026971,0.504535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.745381,proposed,0,-126.340000,54.885000,12.054813,8.095533,12.300000,7.965000,-0.245187,0.130533,13.631176,-1.738204,-1.677214,-1.738204,13.631176,0.070000,1.000000,10,109,9.784634,109.114338,9.784634,109.114338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.423243,-5.012785,58.600295,62.700410,0.000000,0.000000,0.000000,0.000000,4.257498,4.081555,5.552617,1.591174,0.296949,0.031061,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.755383,proposed,0,-126.340000,54.885000,12.175306,8.138837,12.440000,7.975000,-0.264694,0.163837,11.801488,2.348100,-0.945339,2.348100,11.801488,0.060000,1.050000,21,89,20.630164,89.061550,20.630164,89.061550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.438189,-5.546097,58.692290,59.137161,0.000000,0.000000,0.000000,0.000000,4.345113,4.014071,5.561011,1.459216,0.268881,0.018639,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.765380,proposed,0,-126.340000,54.885000,12.288448,8.180997,12.550000,8.025000,-0.261552,0.155997,9.666852,7.776174,-1.128308,7.776174,9.666852,0.100000,1.010000,30,46,30.414029,46.386776,30.414029,46.386776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.861533,-7.115605,60.925978,62.608271,0.000000,0.000000,0.000000,0.000000,4.532166,4.343863,5.552229,1.438526,0.215000,0.017927,0.501180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.775412,proposed,0,-126.340000,54.885000,12.394651,8.222054,12.660000,8.135000,-0.265349,0.087054,9.422894,10.764665,-1.738204,10.764665,9.422894,0.170000,0.770000,19,34,18.752423,34.439112,18.752423,34.439112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.092018,-7.520277,68.306213,73.472456,0.000000,0.000000,0.000000,0.000000,4.981224,5.002764,5.554575,1.561017,0.207331,0.020173,0.503180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.785410,proposed,0,-126.340000,54.885000,12.493187,8.261595,12.760000,8.235000,-0.266813,0.026595,8.569039,9.056956,-0.945339,9.056956,8.569039,0.200000,0.550000,14,62,13.637989,61.841427,13.637989,61.841427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.261274,-8.880591,66.244254,77.407645,0.000000,0.000000,0.000000,0.000000,4.999474,5.217128,5.555353,1.441199,0.190221,0.019513,0.505215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.795411,proposed,0,-126.340000,54.885000,12.584480,8.299646,12.860000,8.285000,-0.275520,0.014646,9.361904,3.140965,-0.701380,3.140965,9.361904,0.180000,0.560000,-2,107,-1.633064,108.662652,-1.633064,108.662652,0.000000,-1.821225,0.000000,64.000000,0.000000,0.000000,-72.373446,-10.857170,54.674570,66.025500,0.000000,0.000000,0.000000,0.000000,4.350449,4.346081,5.552728,1.451047,0.269980,0.019719,0.501824,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.805412,proposed,0,-126.340000,54.885000,12.668532,8.336061,12.960000,8.295000,-0.291468,0.041061,8.569039,-0.518412,-1.250287,-0.518412,8.569039,0.110000,0.800000,1,109,1.356805,108.875707,1.356805,108.875707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.358773,-13.932456,49.769446,67.185962,0.000000,0.000000,0.000000,0.000000,4.042367,4.198797,5.553325,1.546119,0.292841,0.021774,0.504974,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.815382,proposed,0,-126.340000,54.885000,12.745177,8.370606,13.050000,8.315000,-0.304823,0.055606,7.044299,0.640391,-1.372266,0.640391,7.044299,0.050000,0.980000,13,95,13.354802,94.831596,13.354802,94.831596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.254996,-15.186102,51.240011,61.736455,0.000000,0.000000,0.000000,0.000000,4.133110,4.047028,5.556390,1.639031,0.300385,0.025693,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.825429,proposed,0,-126.340000,54.885000,12.815269,8.403509,13.110000,8.355000,-0.294731,0.048509,5.092632,4.543725,-0.762370,4.543725,5.092632,0.050000,0.970000,26,61,26.030246,60.869090,26.030246,60.869090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.372597,-15.620374,52.903343,58.641313,0.000000,0.000000,0.000000,0.000000,4.263579,4.055529,5.588795,1.545677,0.248615,0.019903,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.835381,proposed,0,-126.340000,54.885000,12.877716,8.434084,13.160000,8.415000,-0.282284,0.019084,3.628881,7.593205,-0.091484,7.593205,3.628881,0.120000,0.850000,26,41,25.925587,40.626810,25.925587,40.626810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.216676,-15.344685,56.683576,62.160735,0.000000,0.000000,0.000000,0.000000,4.432632,4.408563,5.554527,1.580623,0.207448,0.018746,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.845411,proposed,0,-126.340000,54.885000,12.933725,8.462734,13.200000,8.495000,-0.266275,-0.032266,2.897006,7.532216,-0.640391,7.532216,2.897006,0.180000,0.630000,19,53,18.820591,53.499089,18.820591,53.499089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.691632,-15.121517,56.583835,68.754734,0.000000,0.000000,0.000000,0.000000,4.412393,4.653843,5.551480,1.509270,0.226960,0.023393,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.855411,proposed,0,-126.340000,54.885000,12.982754,8.489002,13.240000,8.545000,-0.257246,-0.055998,3.018985,3.323933,-0.335443,3.323933,3.018985,0.200000,0.580000,6,89,5.850243,88.924734,5.850243,88.924734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.916221,-16.149433,47.371371,63.830745,0.000000,0.000000,0.000000,0.000000,3.792531,4.194782,5.556198,1.464424,0.202011,0.020222,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.865410,proposed,0,-126.340000,54.885000,13.025114,8.512852,13.270000,8.565000,-0.244886,-0.052148,2.531068,-1.555235,-0.701380,-1.555235,2.531068,0.140000,0.730000,7,109,7.316686,109.197890,7.316686,109.197890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.929552,-17.972483,41.038820,61.129887,0.000000,0.000000,0.000000,0.000000,3.339987,3.798848,5.552645,1.552020,0.262347,0.019877,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.875380,proposed,0,-126.340000,54.885000,13.060853,8.534097,13.300000,8.555000,-0.239147,-0.020903,1.677214,-1.433256,0.091484,-1.433256,1.677214,0.110000,0.920000,11,99,11.014530,98.666375,11.014530,98.666375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.854906,-19.812111,39.154697,56.895131,0.000000,0.000000,0.000000,0.000000,3.261870,3.608839,5.553622,1.437162,0.244109,0.018052,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.885380,proposed,0,-126.340000,54.885000,13.090335,8.552740,13.310000,8.555000,-0.219665,-0.002260,0.457422,1.433256,-0.091484,1.433256,0.457422,0.100000,0.980000,19,68,18.532330,68.494746,18.532330,68.494746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.474898,-20.682757,39.156728,52.023131,0.000000,0.000000,0.000000,0.000000,3.260590,3.480037,5.549722,1.572139,0.262823,0.019840,0.500491,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.895381,proposed,0,-126.340000,54.885000,13.113606,8.568590,13.310000,8.595000,-0.196394,-0.026410,-1.494245,4.482736,-0.091484,4.482736,-1.494245,0.120000,0.900000,30,45,29.781459,44.581429,29.781459,44.581429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.945879,-20.581989,42.171383,52.774482,0.000000,0.000000,0.000000,0.000000,3.416708,3.700687,5.551148,1.563877,0.198509,0.019173,0.500723,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.905383,proposed,0,-126.340000,54.885000,13.130839,8.581530,13.300000,8.645000,-0.169161,-0.063470,-2.104141,4.665705,-0.274453,4.665705,-2.104141,0.180000,0.690000,24,55,24.463708,54.806612,24.463708,54.806612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.972627,-19.999216,46.504783,58.272918,0.000000,0.000000,0.000000,0.000000,3.570379,4.038308,5.548286,1.422279,0.181085,0.017278,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.915407,proposed,0,-126.340000,54.885000,13.142231,8.591460,13.290000,8.675000,-0.147769,-0.083540,-1.189297,1.555235,0.457422,1.555235,-1.189297,0.220000,0.640000,5,81,4.728657,80.959650,4.728657,80.959650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.588634,-21.746985,47.583591,59.731154,0.000000,0.000000,0.000000,0.000000,3.086174,3.877540,5.546465,1.435591,0.170677,0.017704,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.925407,proposed,0,-126.340000,54.885000,13.147922,8.598227,13.280000,8.675000,-0.132078,-0.076773,-1.006328,-2.165131,-0.030495,-2.165131,-1.006328,0.160000,0.710000,2,104,1.754815,104.245424,1.754815,104.245424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.301782,-23.583292,44.831455,58.562939,0.000000,0.000000,0.000000,0.000000,2.919463,3.636587,5.584765,1.592401,0.260097,0.026003,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.935408,proposed,0,-126.340000,54.885000,13.148141,8.601748,13.280000,8.655000,-0.131859,-0.053252,-0.884349,-3.323933,0.030495,-3.323933,-0.884349,0.090000,0.890000,2,98,2.018958,97.668767,2.018958,97.668767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.181096,-25.124089,37.037183,52.577759,0.000000,0.000000,0.000000,0.000000,2.715171,3.330359,5.553968,1.525172,0.254733,0.020108,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.945382,proposed,0,-126.340000,54.885000,13.143111,8.601928,13.260000,8.645000,-0.116889,-0.043072,-2.104141,-1.555235,0.396432,-1.555235,-2.104141,0.050000,0.980000,13,72,13.327076,72.344085,13.327076,72.344085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.316099,-25.474054,31.851716,46.697761,0.000000,0.000000,0.000000,0.000000,2.705992,3.068158,5.547382,1.496877,0.228920,0.021172,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.955405,proposed,0,-126.340000,54.885000,13.132981,8.598661,13.240000,8.645000,-0.107019,-0.046339,-2.104141,-1.555235,0.518412,2.226120,-3.262944,0.060000,0.910000,9,73,8.530598,73.052415,8.530598,73.052415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.817575,-23.886154,33.194429,42.747294,0.000000,0.000000,0.000000,0.000000,2.854612,3.061987,5.547840,1.500939,0.190140,0.025526,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.965408,proposed,0,-126.340000,54.885000,13.118011,8.591863,13.210000,8.675000,-0.091989,-0.083137,-3.628881,2.470079,-0.091484,2.470079,-3.628881,0.060000,0.720000,18,51,18.498476,51.269744,18.498476,51.269744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.496238,-24.441335,33.753189,47.064373,0.000000,0.000000,0.000000,0.000000,2.818533,3.208187,5.549790,1.446500,0.183608,0.017631,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.975412,proposed,0,-126.340000,54.885000,13.098397,8.581447,13.190000,8.695000,-0.091603,-0.113553,-3.628881,2.470079,0.518412,1.982162,-3.323933,0.100000,0.680000,8,47,8.383020,47.389167,8.383020,47.389167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.128470,-23.889446,41.672038,50.248944,0.000000,0.000000,0.000000,0.000000,2.973125,3.522947,5.552098,2.352622,0.243698,0.040614,0.502934,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.985382,proposed,0,-126.340000,54.885000,13.074445,8.567390,13.160000,8.705000,-0.085555,-0.137610,-3.567892,-0.945339,0.884349,-0.945339,-3.567892,0.110000,0.600000,-1,76,-1.083682,76.259387,-1.083682,76.259387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.318908,-23.071341,48.447429,55.934623,0.000000,0.000000,0.000000,0.000000,2.916321,3.688028,5.563885,1.644180,0.215300,0.022326,0.500560,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.995387,proposed,0,-126.340000,54.885000,13.046202,8.549523,13.130000,8.675000,-0.083798,-0.125477,-2.714037,-5.885497,0.457422,-5.885497,-2.714037,0.060000,0.640000,-10,110,-9.813325,109.764635,-9.813325,109.764635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.954169,-22.499308,41.403839,50.476794,0.000000,0.000000,0.000000,0.000000,2.591029,3.285471,6.876592,1.782273,0.330490,0.037683,0.500764,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009542,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.005383,proposed,0,-126.340000,54.885000,13.013993,8.527849,13.110000,8.615000,-0.096007,-0.087151,-2.287110,-6.312424,0.518412,-6.312424,-2.287110,0.030000,0.810000,-16,101,-16.120542,100.698512,-16.120542,100.698512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.878982,-22.867809,37.516412,49.740841,0.000000,0.000000,0.000000,0.000000,2.504005,3.199927,5.707958,1.675061,0.420433,0.029625,0.500747,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008344,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.015385,proposed,0,-126.340000,54.885000,12.977986,8.502280,13.090000,8.575000,-0.112014,-0.072720,-3.262944,-4.482736,-0.030495,-4.482736,-3.262944,0.000000,0.970000,-9,68,-9.183938,67.731964,-9.183938,67.731964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.828603,-22.031046,33.382681,44.396103,0.000000,0.000000,0.000000,0.000000,2.436620,2.968977,5.559504,1.754405,0.280518,0.027697,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.025387,proposed,0,-126.340000,54.885000,12.938412,8.472779,13.060000,8.565000,-0.121588,-0.092221,-3.811850,-0.152474,1.067318,-0.152474,-3.811850,-0.030000,0.870000,-3,34,-2.689853,33.591102,-2.689853,33.591102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.307546,-19.992613,35.728029,45.547957,0.000000,0.000000,0.000000,0.000000,2.825172,3.162158,5.576170,1.614479,0.230063,0.025256,0.500932,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.035381,proposed,0,-126.340000,54.885000,12.895513,8.439334,13.020000,8.565000,-0.124487,-0.125666,-4.360757,1.006328,1.250287,1.006328,-4.360757,-0.030000,0.600000,-1,39,-0.761833,39.285874,-0.761833,39.285874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.343319,-16.731576,50.996645,63.404692,0.000000,0.000000,0.000000,0.000000,3.590441,3.950643,5.555981,1.767523,0.238795,0.036847,0.500842,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.045382,proposed,0,-126.340000,54.885000,12.849436,8.401867,12.980000,8.555000,-0.130564,-0.153133,-4.238777,-2.531068,0.274453,-2.531068,-4.238777,-0.020000,0.500000,-8,70,-8.450572,70.400960,-8.450572,70.400960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.350792,-14.160045,52.169035,62.212220,0.000000,0.000000,0.000000,0.000000,3.445205,3.866431,5.564117,1.623951,0.238291,0.027783,0.500496,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.055382,proposed,0,-126.340000,54.885000,12.800422,8.360386,12.940000,8.505000,-0.139578,-0.144614,-5.214611,-7.532216,-0.030495,-7.532216,-5.214611,-0.020000,0.570000,-7,103,-6.586290,102.965382,-6.586290,102.965382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.192013,-13.054436,48.262239,57.645271,0.000000,0.000000,0.000000,0.000000,3.011643,3.534866,5.562715,1.735113,0.239671,0.027705,0.500408,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.065381,proposed,0,-126.340000,54.885000,12.748652,8.314865,12.890000,8.435000,-0.141348,-0.120135,-4.848673,-9.483883,-0.213464,-9.483883,-4.848673,-0.040000,0.800000,-11,98,-10.663849,97.708091,-10.663849,97.708091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.409210,-13.259438,44.637085,56.457408,0.000000,0.000000,0.000000,0.000000,2.870733,3.423377,5.547152,1.444410,0.252055,0.019965,0.501778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.075381,proposed,0,-126.340000,54.885000,12.694321,8.265303,12.850000,8.365000,-0.155679,-0.099697,-4.970653,-6.922320,1.250287,-6.922320,-4.970653,-0.050000,0.910000,-11,64,-11.452331,64.071104,-11.452331,64.071104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.646925,-12.839851,40.639552,51.446340,0.000000,0.000000,0.000000,0.000000,2.718014,3.235888,5.555033,1.471398,0.267885,0.021464,0.503895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.086698,proposed,0,-126.340000,54.885000,12.629969,8.204339,12.790000,8.335000,-0.160031,-0.130661,-5.702528,-2.714037,1.189297,-2.714037,-5.702528,-0.060000,0.800000,-5,30,-5.218888,30.303957,-5.218888,30.303957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.302892,-11.139220,45.219071,52.748784,0.000000,0.000000,0.000000,0.000000,2.973208,3.427054,5.612867,1.710834,0.220847,0.028501,0.500675,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.095379,proposed,0,-126.340000,54.885000,12.578707,8.154091,12.740000,8.315000,-0.161293,-0.160909,-5.946486,-0.457422,-0.030495,-0.457422,-5.946486,-0.070000,0.620000,-3,20,-2.647759,19.821836,-2.647759,19.821836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.029826,-8.494259,54.759000,65.893376,0.000000,0.000000,0.000000,0.000000,3.472662,3.923239,5.550236,1.535689,0.185246,0.020678,0.500555,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.105413,proposed,0,-126.340000,54.885000,12.517543,8.092249,12.680000,8.295000,-0.162457,-0.202751,-6.251434,-3.994819,-0.030495,-3.994819,-6.251434,-0.060000,0.400000,-4,60,-4.486662,59.697340,-4.486662,59.697340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.553114,-5.325178,61.028477,72.370321,0.000000,0.000000,0.000000,0.000000,3.544271,4.368029,5.551562,1.622786,0.235931,0.022679,0.504431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.115416,proposed,0,-126.340000,54.885000,12.454683,8.026618,12.630000,8.225000,-0.175317,-0.198382,-6.007476,-9.483883,0.701380,-9.483883,-6.007476,-0.060000,0.470000,-12,96,-11.673972,96.252270,-11.673972,96.252270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.040994,-4.006378,53.318326,59.906045,0.000000,0.000000,0.000000,0.000000,3.268092,3.918825,5.552912,1.477069,0.221270,0.026296,0.500321,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.125414,proposed,0,-126.340000,54.885000,12.390128,7.957096,12.560000,8.115000,-0.169872,-0.157904,-5.519559,-13.143259,0.396432,-13.143259,-5.519559,-0.060000,0.700000,-19,107,-18.704208,106.677905,-18.704208,106.677905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.319309,-3.840304,50.734385,60.202529,0.000000,0.000000,0.000000,0.000000,3.245526,3.755748,5.555397,1.455532,0.259612,0.018201,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.135414,proposed,0,-126.340000,54.885000,12.323970,7.883688,12.510000,8.015000,-0.186030,-0.131312,-6.495393,-10.581696,0.823360,-10.581696,-6.495393,-0.100000,0.910000,-7,66,-7.436073,65.894928,-7.436073,65.894928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.131061,-3.954206,45.231783,55.835036,0.000000,0.000000,0.000000,0.000000,2.913073,3.438474,5.557427,1.572319,0.367218,0.020915,0.500322,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.145411,proposed,0,-126.340000,54.885000,12.256370,7.806489,12.450000,7.955000,-0.193630,-0.148511,-6.434403,-5.092632,0.762370,-5.092632,-6.434403,-0.110000,0.870000,-6,21,-5.624360,16.876554,-5.624360,16.876554,0.000000,4.018374,0.000000,64.000000,0.000000,0.000000,61.195237,-2.364512,48.732133,58.469911,0.000000,0.000000,0.000000,0.000000,3.140568,3.663947,5.548080,1.461972,0.187242,0.016777,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.155410,proposed,0,-126.340000,54.885000,12.187407,7.725528,12.380000,7.915000,-0.192593,-0.189472,-7.654195,-2.287110,0.457422,-2.287110,-7.654195,-0.080000,0.550000,1,13,1.062606,12.796644,1.062606,12.796644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.707040,1.068557,66.681432,80.938610,0.000000,0.000000,0.000000,0.000000,3.843183,4.830074,5.552560,1.453033,0.184415,0.020645,0.504418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.165412,proposed,0,-126.340000,54.885000,12.117191,7.640888,12.310000,7.855000,-0.192809,-0.214112,-7.593205,-6.129455,0.091484,-6.129455,-7.593205,-0.060000,0.340000,-4,56,-4.120600,56.174816,-4.120600,56.174816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.006472,4.752333,68.759494,83.535689,0.000000,0.000000,0.000000,0.000000,4.024507,5.093265,5.552221,1.533351,0.221396,0.024843,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.175410,proposed,0,-126.340000,54.885000,12.045851,7.552699,12.240000,7.755000,-0.194149,-0.202301,-7.044299,-13.082270,0.030495,-13.082270,-7.044299,-0.050000,0.410000,-14,101,-14.150499,105.623076,-14.150499,105.623076,0.000000,-4.448260,0.000000,64.000000,0.000000,0.000000,64.716938,6.837196,61.191796,69.638526,0.000000,0.000000,0.000000,0.000000,3.808577,4.664437,5.565354,1.521138,0.248458,0.020300,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.185410,proposed,0,-126.340000,54.885000,11.973431,7.461014,12.170000,7.635000,-0.196569,-0.173986,-6.373413,-15.826802,1.250287,-15.826802,-6.373413,-0.060000,0.700000,-21,103,-21.414813,102.791034,-21.414813,102.791034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.120774,7.265412,59.665243,68.238108,0.000000,0.000000,0.000000,0.000000,3.895650,4.631549,5.600287,1.644123,0.299382,0.030721,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.195411,proposed,0,-126.340000,54.885000,11.900018,7.365960,12.110000,7.505000,-0.209982,-0.139040,-6.617372,-12.777322,1.555235,-12.777322,-6.617372,-0.110000,0.920000,-14,58,-14.426051,57.543678,-14.426051,57.543678,0.000000,0.247356,0.000000,64.000000,0.000000,0.000000,63.614903,7.899730,54.817664,63.930948,0.000000,0.000000,0.000000,0.000000,3.573002,4.347791,5.566784,1.677978,0.365331,0.029315,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.205413,proposed,0,-126.340000,54.885000,11.825664,7.267644,12.040000,7.425000,-0.214336,-0.157356,-6.617372,-12.777322,0.945339,-7.532216,-8.020133,-0.140000,0.840000,-11,56,-10.767269,56.299637,-10.767269,56.299637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.290029,11.613028,54.463799,68.545811,0.000000,0.000000,0.000000,0.000000,3.404042,4.414958,5.567021,1.738637,0.224756,0.038654,0.500655,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.215416,proposed,0,-126.340000,54.885000,11.750412,7.166187,11.960000,7.365000,-0.209588,-0.198813,-8.081122,-3.689871,0.274453,-3.689871,-8.081122,-0.130000,0.660000,4,11,3.884237,-7.713614,3.884237,-7.713614,0.000000,19.013251,0.000000,64.000000,0.000000,0.000000,61.838893,11.988777,49.281009,62.999381,0.000000,0.000000,0.000000,0.000000,3.378892,4.010763,5.572278,1.772294,0.258401,0.038481,0.500957,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.225387,proposed,0,-126.340000,54.885000,11.674548,7.062070,11.870000,7.325000,-0.195452,-0.262930,-8.934977,-4.055809,-0.274453,-4.055809,-8.934977,-0.080000,0.460000,6,2,6.249237,2.047480,6.249237,2.047480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.417016,14.777251,65.195415,82.452941,0.000000,0.000000,0.000000,0.000000,3.846520,4.960170,5.572501,1.509037,0.248208,0.027082,0.501075,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.235385,proposed,0,-126.340000,54.885000,11.597654,6.954833,11.780000,7.255000,-0.182346,-0.300167,-9.361904,-8.630029,0.518412,-8.630029,-9.361904,-0.030000,0.240000,2,47,2.278425,52.151173,2.278425,52.151173,0.000000,-5.103694,0.000000,64.000000,0.000000,0.000000,62.497995,18.041471,75.924320,91.449505,0.000000,0.000000,0.000000,0.000000,4.600173,5.677065,5.632721,1.684700,0.231749,0.045979,0.504890,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.245386,proposed,0,-126.340000,54.885000,11.519910,6.844855,11.700000,7.125000,-0.180090,-0.280145,-8.873987,-16.253729,0.640391,-16.253729,-8.873987,-0.010000,0.300000,-8,92,-8.149973,108.119357,-8.149973,108.119357,0.000000,-16.071877,0.000000,64.000000,0.000000,0.000000,62.542875,20.685700,71.761124,81.403071,0.000000,0.000000,0.000000,0.000000,4.618020,5.542352,5.585806,1.620620,0.280892,0.034095,0.501087,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.255385,proposed,0,-126.340000,54.885000,11.441363,6.732363,11.620000,6.955000,-0.178637,-0.222637,-7.776174,-21.315866,0.701380,-21.315866,-7.776174,-0.020000,0.600000,-19,108,-19.379472,108.069208,-19.379472,108.069208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.268309,22.948932,71.867700,82.345712,0.000000,0.000000,0.000000,0.000000,4.812957,5.804626,5.573654,1.671752,0.317851,0.031325,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.265385,proposed,0,-126.340000,54.885000,11.361978,6.617491,11.540000,6.775000,-0.178022,-0.157509,-7.593205,-19.486178,0.335443,-19.486178,-7.593205,-0.040000,0.870000,-19,91,-19.200584,91.349398,-19.200584,91.349398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.460984,25.413866,70.003551,82.360532,0.000000,0.000000,0.000000,0.000000,4.746922,5.858882,5.564652,1.469720,0.288390,0.024970,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.275384,proposed,0,-126.340000,54.885000,11.281728,6.500409,11.470000,6.615000,-0.188272,-0.114591,-8.386070,-12.838311,0.457422,-12.838311,-8.386070,-0.090000,0.930000,-5,46,-5.110879,31.523460,-5.110879,31.523460,0.000000,14.825938,0.000000,64.000000,0.000000,0.000000,57.701046,28.252445,66.792556,82.448597,0.000000,0.000000,0.000000,0.000000,4.445263,5.704187,5.561374,1.710891,0.272402,0.035098,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.285415,proposed,0,-126.340000,54.885000,11.200332,6.380933,11.380000,6.515000,-0.179668,-0.134067,-10.154769,-7.349247,0.518412,-7.349247,-10.154769,-0.110000,0.740000,16,1,16.099267,-2.622271,16.099267,-2.622271,0.000000,3.971669,0.000000,64.000000,0.000000,0.000000,55.250111,31.745345,71.599322,95.244566,0.000000,0.000000,0.000000,0.000000,4.463325,6.015789,5.560088,1.436005,0.200368,0.018531,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.295381,proposed,0,-126.340000,54.885000,11.118516,6.260387,11.290000,6.455000,-0.171484,-0.194613,-10.276748,-6.373413,0.457422,-6.373413,-10.276748,-0.020000,0.420000,8,8,8.105678,8.038964,8.105678,8.038964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.034426,35.916871,80.354293,108.352016,0.000000,0.000000,0.000000,0.000000,4.877608,6.616116,5.565576,1.779566,0.243911,0.036853,0.503353,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.305389,proposed,0,-126.340000,54.885000,11.035361,6.137691,11.190000,6.355000,-0.154639,-0.217309,-9.788831,-11.130602,0.457422,-11.130602,-9.788831,0.010000,0.200000,-2,53,-1.984176,63.130651,-1.984176,63.130651,0.000000,-10.091687,0.000000,64.000000,0.000000,0.000000,53.191552,38.561680,88.815054,111.296605,0.000000,0.000000,0.000000,0.000000,5.668243,7.148821,5.577103,1.735992,0.342164,0.042825,0.501049,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008211,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.315393,proposed,0,-126.340000,54.885000,10.951177,6.013597,11.100000,6.215000,-0.148823,-0.201403,-9.361904,-18.327375,0.396432,-18.327375,-9.361904,-0.010000,0.320000,-8,98,-7.697823,107.124252,-7.697823,107.124252,0.000000,-9.085288,0.000000,64.000000,0.000000,0.000000,54.486032,40.097552,84.656928,100.108048,0.000000,0.000000,0.000000,0.000000,5.567947,6.883677,5.580905,1.698257,0.281730,0.028503,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.325383,proposed,0,-126.340000,54.885000,10.865964,5.888418,11.020000,6.025000,-0.154036,-0.136582,-8.934977,-21.315866,0.152474,-21.315866,-8.934977,0.010000,0.600000,-18,107,-17.519044,107.024478,-17.519044,107.024478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.693794,41.653223,85.566787,101.983496,0.000000,0.000000,0.000000,0.000000,5.723180,7.176233,5.569407,1.803566,0.363791,0.039017,0.504277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008290,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.335384,proposed,0,-126.340000,54.885000,10.779431,5.762055,10.930000,5.845000,-0.150569,-0.082945,-9.178935,-18.876282,0.579401,-18.876282,-9.178935,-0.040000,0.870000,-10,77,-9.855313,76.610876,-9.855313,76.610876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.903226,44.465621,83.176851,103.340370,0.000000,0.000000,0.000000,0.000000,5.629731,7.278146,5.566206,1.544774,0.272768,0.024063,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.345687,proposed,0,-126.340000,54.885000,10.688918,5.631023,10.830000,5.705000,-0.141082,-0.073977,-10.032790,-10.032790,0.945339,-10.032790,-10.032790,-0.070000,0.860000,5,32,4.671865,2.923805,4.671865,2.923805,0.000000,28.687071,0.000000,64.000000,0.000000,0.000000,49.352595,47.423591,82.571685,109.439256,0.000000,0.000000,0.000000,0.000000,5.470144,7.270854,6.319891,1.732314,0.229239,0.030675,0.504426,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.355379,proposed,0,-126.340000,54.885000,10.602389,5.507149,10.740000,5.645000,-0.137611,-0.137851,-10.764665,-4.055809,0.945339,-4.055809,-10.764665,-0.050000,0.660000,11,-13,11.105953,-35.854753,11.105953,-35.854753,0.000000,22.465629,0.000000,64.000000,0.000000,0.000000,45.919814,48.184551,84.882215,115.164571,0.000000,0.000000,0.000000,0.000000,5.306518,7.175041,5.558448,1.813922,0.239028,0.039975,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.365395,proposed,0,-126.340000,54.885000,10.511470,5.378746,10.630000,5.605000,-0.118530,-0.226254,-11.496540,-3.750861,0.579401,-3.750861,-11.496540,0.000000,0.290000,12,-15,11.874882,-14.570826,11.874882,-14.570826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.022549,48.611833,96.947310,126.584536,0.000000,0.000000,0.000000,0.000000,5.979846,7.797666,5.591680,1.789050,0.231955,0.034613,0.500919,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.375384,proposed,0,-126.340000,54.885000,10.419168,5.250515,10.520000,5.535000,-0.100832,-0.284485,-11.435550,-9.300914,0.518412,-9.300914,-11.435550,0.010000,0.080000,7,30,7.304043,45.027236,7.304043,45.027236,0.000000,-14.598062,0.000000,64.000000,0.000000,0.000000,46.510484,48.741853,103.274469,128.706266,0.000000,0.000000,0.000000,0.000000,6.556852,8.174639,5.565669,1.593747,0.223181,0.026393,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.385694,proposed,0,-126.340000,54.885000,10.322059,5.118196,10.410000,5.385000,-0.087941,-0.266804,-10.581696,-18.937271,-0.152474,-18.937271,-10.581696,0.050000,0.110000,-11,75,-10.684913,106.062802,-10.684913,106.062802,0.000000,-30.633627,0.000000,64.000000,0.000000,0.000000,48.357322,50.013290,100.484334,120.060121,0.000000,0.000000,0.000000,0.000000,6.610129,8.129992,6.378167,1.758929,0.312211,0.037689,1.073092,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009572,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.395380,proposed,0,-126.340000,54.885000,10.229014,4.994142,10.310000,5.195000,-0.080986,-0.200858,-9.544873,-24.792273,0.274453,-24.792273,-9.544873,0.040000,0.310000,-23,106,-23.064478,106.178185,-23.064478,106.178185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.230636,52.378441,99.065678,117.891264,0.000000,0.000000,0.000000,0.000000,6.636329,8.240704,5.557127,1.706758,0.272904,0.026008,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.405385,proposed,0,-126.340000,54.885000,10.130949,4.866502,10.210000,4.965000,-0.079051,-0.098498,-9.178935,-24.792273,0.579401,-24.792273,-9.178935,0.000000,0.700000,-25,106,-24.700136,105.949523,-24.700136,105.949523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.005681,56.383616,98.338027,122.189411,0.000000,0.000000,0.000000,0.000000,6.695701,8.632774,5.562160,1.798725,0.408569,0.035731,0.502673,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008318,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.415380,proposed,0,-126.340000,54.885000,10.030845,4.739685,10.120000,4.775000,-0.089155,-0.035315,-10.337738,-17.656490,0.518412,-17.656490,-10.337738,-0.080000,0.910000,-5,62,-4.604837,62.388237,-4.604837,62.388237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.852577,61.647136,97.387041,127.513429,0.000000,0.000000,0.000000,0.000000,6.655968,8.927937,5.559754,1.628252,0.312304,0.025095,0.500763,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.425382,proposed,0,-126.340000,54.885000,9.928426,4.613725,10.010000,4.645000,-0.081574,-0.031275,-11.557530,-9.544873,0.213464,-9.544873,-11.557530,-0.110000,0.810000,14,17,14.248526,2.812771,14.248526,2.812771,0.000000,14.575466,0.000000,64.000000,0.000000,0.000000,35.812118,66.686811,100.647472,140.227343,0.000000,0.000000,0.000000,0.000000,6.433997,9.147949,5.557917,1.532774,0.205072,0.021327,0.502327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.435408,proposed,0,-126.340000,54.885000,9.823373,4.488635,9.880000,4.575000,-0.056627,-0.086365,-13.204249,-5.153621,0.457422,-5.153621,-13.204249,-0.020000,0.500000,21,-11,21.378626,-10.942258,21.378626,-10.942258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.493700,68.979754,100.498992,144.192052,0.000000,0.000000,0.000000,0.000000,6.252992,9.044068,5.551314,1.444889,0.179562,0.017903,0.500327,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.445409,proposed,0,-126.340000,54.885000,9.716061,4.365240,9.760000,4.515000,-0.043939,-0.149760,-13.814145,-6.312424,0.701380,-6.312424,-13.814145,0.030000,0.190000,19,21,19.308195,21.010219,19.308195,21.010219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.488863,70.781699,109.510411,151.038169,0.000000,0.000000,0.000000,0.000000,6.858397,9.484214,5.549362,1.661423,0.236639,0.034504,0.501030,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.455410,proposed,0,-126.340000,54.885000,9.606112,4.243458,9.630000,4.415000,-0.023888,-0.171542,-12.289405,-13.326228,0.518412,-13.326228,-12.289405,0.060000,0.140000,-2,66,-2.077226,83.407922,-2.077226,83.407922,0.000000,-17.397703,0.000000,64.000000,0.000000,0.000000,28.485182,72.447725,109.499092,143.751016,0.000000,0.000000,0.000000,0.000000,7.120125,9.558649,5.564114,1.515229,0.233467,0.027407,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.465415,proposed,0,-126.340000,54.885000,9.493342,4.123450,9.520000,4.265000,-0.026658,-0.141550,-10.886644,-19.608157,0.152474,-19.608157,-10.886644,0.080000,0.350000,-25,105,-25.189335,105.428272,-25.189335,105.428272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.157553,73.312301,104.905314,131.987363,0.000000,0.000000,0.000000,0.000000,7.004486,9.132443,5.551452,1.445178,0.227847,0.024484,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.475410,proposed,0,-126.340000,54.885000,9.377800,4.005612,9.410000,4.085000,-0.032200,-0.079388,-10.642686,-20.705970,0.396432,-20.705970,-10.642686,0.050000,0.690000,-30,106,-30.232394,105.547847,-30.232394,105.547847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.147207,74.192340,102.513227,129.738648,0.000000,0.000000,0.000000,0.000000,6.976767,9.124485,5.550941,1.529069,0.306740,0.020644,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.485409,proposed,0,-126.340000,54.885000,9.259186,3.889970,9.300000,3.915000,-0.040814,-0.025030,-11.130602,-15.155916,0.762370,-15.155916,-11.130602,-0.050000,0.900000,-16,61,-15.527043,50.044778,-15.527043,50.044778,0.000000,10.503070,0.000000,64.000000,0.000000,0.000000,30.090596,76.888113,99.806798,133.695795,0.000000,0.000000,0.000000,0.000000,6.840264,9.332220,5.548729,1.432304,0.389939,0.020337,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.495688,proposed,0,-126.340000,54.885000,9.133997,3.773670,9.180000,3.805000,-0.046003,-0.031330,-12.289405,-7.776174,0.579401,-7.776174,-12.289405,-0.160000,0.790000,10,16,9.963698,-1.111303,9.963698,-1.111303,0.000000,16.659151,0.000000,64.000000,0.000000,0.000000,24.342330,79.563416,102.340077,141.405992,0.000000,0.000000,0.000000,0.000000,6.308105,9.256467,5.594785,1.645771,0.223084,0.026728,0.500896,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.505380,proposed,0,-126.340000,54.885000,9.012816,3.666595,9.060000,3.755000,-0.047184,-0.088405,-13.936124,-4.482736,0.152474,-4.482736,-13.936124,-0.050000,0.510000,11,-7,11.467539,-6.731065,11.467539,-6.731065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.720093,79.881659,99.950824,140.491843,0.000000,0.000000,0.000000,0.000000,6.067748,8.835301,5.554093,1.453827,0.202056,0.022352,0.500540,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.515413,proposed,0,-126.340000,54.885000,8.884052,3.558589,8.920000,3.695000,-0.035948,-0.136411,-13.997114,-7.166278,-0.091484,-7.166278,-13.997114,0.030000,0.200000,-1,38,-1.034942,40.791891,-1.034942,40.791891,0.000000,-2.522956,0.000000,64.000000,0.000000,0.000000,15.894281,81.189437,106.601172,153.093775,0.000000,0.000000,0.000000,0.000000,6.760923,9.708240,5.558914,1.592085,0.221754,0.027684,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.525411,proposed,0,-126.340000,54.885000,8.752287,3.454025,8.800000,3.595000,-0.047713,-0.140975,-12.777322,-13.936124,-0.030495,-13.936124,-12.777322,0.040000,0.200000,-21,83,-21.437937,100.411953,-21.437937,100.411953,0.000000,-17.143018,0.000000,64.000000,0.000000,0.000000,17.076437,82.040765,101.671207,139.220012,0.000000,0.000000,0.000000,0.000000,6.732380,9.479005,5.553012,1.456479,0.223591,0.024759,0.500623,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.535411,proposed,0,-126.340000,54.885000,8.616950,3.352685,8.680000,3.435000,-0.063050,-0.082315,-11.862478,-18.998261,0.640391,-18.998261,-11.862478,-0.020000,0.480000,-31,105,-31.009163,105.373805,-31.009163,105.373805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.671787,82.928496,99.041008,133.011175,0.000000,0.000000,0.000000,0.000000,6.648701,9.312093,5.551928,1.434162,0.226841,0.019044,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.545413,proposed,0,-126.340000,54.885000,8.477968,3.254758,8.560000,3.265000,-0.082032,-0.010242,-12.045446,-18.815292,-0.396432,-18.815292,-12.045446,-0.110000,0.760000,-24,105,-24.326884,105.234912,-24.326884,105.234912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.523539,85.506680,98.169880,135.621955,0.000000,0.000000,0.000000,0.000000,6.584187,9.550083,5.549751,1.566210,0.297655,0.022998,0.500278,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.555409,proposed,0,-126.340000,54.885000,8.335371,3.160488,8.440000,3.115000,-0.104629,0.045488,-13.082270,-13.143259,0.762370,-13.143259,-13.082270,-0.210000,0.910000,-5,60,-4.888940,55.923625,-4.888940,55.923625,0.000000,4.311287,0.000000,64.000000,0.000000,0.000000,12.801951,89.196168,105.714765,142.199487,0.000000,0.000000,0.000000,0.000000,6.311467,9.839029,5.553729,1.483127,0.434335,0.025520,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.565414,proposed,0,-126.340000,54.885000,8.188893,3.069910,8.300000,3.035000,-0.111107,0.034910,-15.704823,-5.580549,0.518412,-5.580549,-15.704823,-0.110000,0.810000,6,15,5.855698,3.552676,5.855698,3.552676,0.000000,11.682236,0.000000,64.000000,0.000000,0.000000,6.946401,90.793383,109.799666,149.325214,0.000000,0.000000,0.000000,0.000000,6.447368,9.651580,5.559898,1.732592,0.224983,0.031856,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.575411,proposed,0,-126.340000,54.885000,8.038713,2.983327,8.160000,2.995000,-0.121287,-0.011673,-14.667999,-2.409089,0.213464,-2.409089,-14.667999,-0.020000,0.540000,-17,0,-16.574687,0.180006,-16.574687,0.180006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.942404,89.989305,107.646296,149.749424,0.000000,0.000000,0.000000,0.000000,6.513803,9.406255,5.553249,1.893970,0.366652,0.051179,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008382,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.585388,proposed,0,-126.340000,54.885000,7.885004,2.900984,8.030000,2.955000,-0.144996,-0.054016,-13.265238,-5.763517,0.152474,-5.763517,-13.265238,-0.010000,0.270000,-39,45,-39.225636,52.335063,-39.225636,52.335063,0.000000,-7.155057,0.000000,64.000000,0.000000,0.000000,4.880073,88.355437,108.549329,153.340818,0.000000,0.000000,0.000000,0.000000,6.712376,9.810363,5.580401,1.516459,0.244953,0.028126,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.595411,proposed,0,-126.340000,54.885000,7.726698,2.822492,7.910000,2.855000,-0.183302,-0.032508,-12.899301,-12.777322,0.335443,-12.777322,-12.899301,-0.130000,0.280000,-40,90,-39.704902,105.436155,-39.704902,105.436155,0.000000,-15.256149,0.000000,64.000000,0.000000,0.000000,8.501403,85.813245,95.398328,131.839198,0.000000,0.000000,0.000000,0.000000,6.020724,8.968947,5.549869,1.457086,0.236993,0.022567,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.605408,proposed,0,-126.340000,54.885000,7.564917,2.748564,7.770000,2.715000,-0.205083,0.033564,-13.814145,-17.107583,0.640391,-17.107583,-13.814145,-0.270000,0.610000,-22,105,-22.008152,105.472088,-22.008152,105.472088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.787782,85.878799,97.328414,131.163761,0.000000,0.000000,0.000000,0.000000,5.787764,9.162405,5.547686,1.446047,0.242015,0.023689,0.500338,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.615415,proposed,0,-126.340000,54.885000,7.399041,2.679028,7.630000,2.565000,-0.230959,0.114028,-15.948781,-16.192739,0.396432,-16.192739,-15.948781,-0.360000,0.810000,4,105,3.711756,104.949504,3.711756,104.949504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.920512,89.275900,106.953210,140.986773,0.000000,0.000000,0.000000,0.000000,6.461198,9.735146,5.551785,1.476361,0.337099,0.025020,0.500667,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.625413,proposed,0,-126.340000,54.885000,7.229449,2.614152,7.470000,2.445000,-0.240551,0.169152,-17.961438,-10.398727,0.335443,-10.398727,-17.961438,-0.160000,0.950000,-5,69,-5.152192,69.296486,-5.152192,69.296486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.196403,92.042000,113.426506,150.458462,0.000000,0.000000,0.000000,0.000000,6.899470,10.053552,5.570420,1.631734,0.428222,0.027468,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.635415,proposed,0,-126.340000,54.885000,7.055904,2.553934,7.300000,2.375000,-0.244096,0.178934,-17.229563,-4.360757,0.396432,-4.360757,-17.229563,-0.040000,0.850000,-30,32,-30.074820,31.984034,-30.074820,31.984034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.229793,93.029997,112.427580,153.894453,0.000000,0.000000,0.000000,0.000000,6.732565,9.934165,5.558990,1.571784,0.227736,0.019736,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.645414,proposed,0,-126.340000,54.885000,6.878592,2.498519,7.140000,2.355000,-0.261408,0.143519,-15.948781,0.030495,-0.152474,0.030495,-15.948781,-0.110000,0.600000,-39,20,-38.754157,19.774862,-38.754157,19.774862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.664902,89.737124,107.041930,147.534087,0.000000,0.000000,0.000000,0.000000,6.366830,9.370067,5.593064,1.566424,0.243632,0.018130,0.500375,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.655413,proposed,0,-126.340000,54.885000,6.697521,2.447970,6.980000,2.345000,-0.282479,0.102970,-16.253729,-1.738204,0.274453,-1.738204,-16.253729,-0.230000,0.380000,-28,57,-27.912910,57.087873,-27.912910,57.087873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.305924,84.889104,98.688309,133.369336,0.000000,0.000000,0.000000,0.000000,5.989826,8.538841,5.548517,1.471132,0.211073,0.023323,0.500749,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.665415,proposed,0,-126.340000,54.885000,6.512670,2.402336,6.810000,2.305000,-0.297330,0.097336,-18.388365,-7.288257,0.701380,-7.288257,-18.388365,-0.260000,0.410000,-12,102,-11.702960,106.057426,-11.702960,106.057426,0.000000,-3.969554,0.000000,64.000000,0.000000,0.000000,4.193637,80.907948,92.038649,120.159203,0.000000,0.000000,0.000000,0.000000,5.762129,8.032397,5.554431,1.442593,0.240834,0.027317,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.675408,proposed,0,-126.340000,54.885000,6.324363,2.361730,6.620000,2.235000,-0.295637,0.126730,-20.218053,-9.727842,-0.091484,-9.727842,-20.218053,-0.190000,0.690000,-8,106,-7.863245,106.091195,-7.863245,106.091195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.253029,78.244597,93.407253,119.526409,0.000000,0.000000,0.000000,0.000000,5.881959,8.228894,5.549177,1.591014,0.317020,0.023653,0.500801,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.685407,proposed,0,-126.340000,54.885000,6.132426,2.326140,6.420000,2.165000,-0.287574,0.161140,-20.523001,-5.885497,0.701380,-5.885497,-20.523001,-0.120000,0.890000,-15,71,-15.338303,71.418854,-15.338303,71.418854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.971938,76.941903,97.179364,126.244272,0.000000,0.000000,0.000000,0.000000,6.009549,8.565043,5.550275,1.459708,0.304580,0.021317,0.500605,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.695413,proposed,0,-126.340000,54.885000,5.936929,2.295603,6.210000,2.155000,-0.273071,0.140603,-21.254876,0.274453,0.640391,0.274453,-21.254876,-0.110000,0.830000,-11,28,-11.237845,28.326246,-11.237845,28.326246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.182312,75.227146,96.010870,129.559355,0.000000,0.000000,0.000000,0.000000,5.803494,8.375396,5.551120,1.451738,0.199501,0.019981,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.705410,proposed,0,-126.340000,54.885000,5.738327,2.270195,6.000000,2.175000,-0.261673,0.095195,-21.193887,2.714037,0.884349,2.714037,-21.193887,-0.090000,0.580000,-15,31,-15.444132,31.249829,-15.444132,31.249829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.101193,71.807969,93.160789,127.485760,0.000000,0.000000,0.000000,0.000000,5.663532,7.988439,5.550189,1.445971,0.199089,0.017465,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.716690,proposed,0,-126.340000,54.885000,5.510466,2.247661,5.760000,2.185000,-0.249534,0.062661,-21.925762,0.091484,0.274453,0.091484,-21.925762,-0.110000,0.370000,-10,76,-10.199994,76.220172,-10.199994,76.220172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.991093,68.017521,90.493596,123.766745,0.000000,0.000000,0.000000,0.000000,5.598468,8.001785,5.582735,1.727972,0.221178,0.028536,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.725380,proposed,0,-126.340000,54.885000,5.332353,2.234740,5.580000,2.175000,-0.247647,0.059740,-21.742793,-3.994819,-0.152474,-3.994819,-21.742793,-0.080000,0.490000,-19,106,-19.495376,105.670827,-19.495376,105.670827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.541848,64.991710,85.288542,114.492727,0.000000,0.000000,0.000000,0.000000,5.442044,7.834643,5.564002,1.748659,0.299981,0.034495,0.501057,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.735391,proposed,0,-126.340000,54.885000,5.124543,2.224631,5.360000,2.145000,-0.235457,0.079631,-21.986752,-4.543725,1.006328,-4.543725,-21.986752,-0.100000,0.760000,-18,94,-18.093285,93.696667,-18.093285,93.696667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.926749,63.069018,82.184190,109.511295,0.000000,0.000000,0.000000,0.000000,5.405310,7.700490,6.705674,3.230769,0.502866,0.037717,0.500662,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010990,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.746414,proposed,0,-126.340000,54.885000,4.892689,2.219387,5.100000,2.145000,-0.207311,0.074387,-23.572481,-0.213464,1.433256,-0.213464,-23.572481,-0.140000,0.940000,1,49,1.247509,45.794102,1.247509,45.794102,0.000000,2.902565,0.000000,64.000000,0.000000,0.000000,4.206551,62.622642,82.325072,112.098064,0.000000,0.000000,0.000000,0.000000,5.358639,7.608484,5.538522,1.732152,0.276000,0.026160,0.500924,1,1,0,6,1,1,0,0,0,0,0,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.756477,proposed,0,-126.340000,54.885000,4.678479,2.219949,4.880000,2.175000,-0.201521,0.044949,-25.036232,5.031642,0.884349,5.031642,-25.036232,-0.120000,0.720000,13,23,12.564656,23.195778,12.564656,23.195778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.152485,62.085322,84.100654,117.853978,0.000000,0.000000,0.000000,0.000000,5.322225,7.433727,5.799449,1.924717,1.290333,0.041249,0.501346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009569,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.766499,proposed,0,-126.340000,54.885000,4.462951,2.225533,4.640000,2.235000,-0.177049,-0.009467,-24.914252,5.519559,0.335443,5.519559,-24.914252,-0.020000,0.510000,-1,37,-0.622917,37.178418,-0.622917,37.178418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.009101,61.008286,85.542202,118.652485,0.000000,0.000000,0.000000,0.000000,5.516577,7.423259,5.595721,2.364815,0.265409,0.051062,0.500907,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.776472,proposed,0,-126.340000,54.885000,4.246518,2.236009,4.400000,2.265000,-0.153482,-0.028991,-24.243367,1.311276,-0.274453,1.311276,-24.243367,0.040000,0.390000,-18,82,-17.592861,86.148133,-17.592861,86.148133,0.000000,-3.969715,0.000000,64.000000,0.000000,0.000000,9.723969,59.612539,87.528732,115.180020,0.000000,0.000000,0.000000,0.000000,5.949329,7.586659,5.560815,1.814651,0.245997,0.027871,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.786474,proposed,0,-126.340000,54.885000,4.027777,2.251370,4.170000,2.265000,-0.142223,-0.013630,-22.596648,-3.262944,0.823360,-3.262944,-22.596648,-0.060000,0.540000,-24,107,-24.002750,106.755248,-24.002750,106.755248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.032539,58.250705,84.997139,107.044213,0.000000,0.000000,0.000000,0.000000,5.919679,7.494244,5.554550,1.503402,0.267786,0.017668,0.500572,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.796474,proposed,0,-126.340000,54.885000,3.807639,2.271505,3.940000,2.235000,-0.132361,0.036505,-22.352689,-4.177788,1.494245,-4.177788,-22.352689,-0.150000,0.800000,-17,107,-17.010617,106.745173,-17.010617,106.745173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.144924,58.842867,83.442255,107.233585,0.000000,0.000000,0.000000,0.000000,5.810167,7.639908,6.258497,1.865444,0.375617,0.049886,0.500533,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.806474,proposed,0,-126.340000,54.885000,3.586317,2.296326,3.720000,2.235000,-0.133683,0.061326,-22.596648,0.152474,0.945339,0.152474,-22.596648,-0.170000,0.960000,-12,66,-11.960081,65.657667,-11.960081,65.657667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.786658,60.273184,82.619126,110.977005,0.000000,0.000000,0.000000,0.000000,5.648791,7.715918,6.231041,1.624559,0.291394,0.042049,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.816473,proposed,0,-126.340000,54.885000,3.364108,2.325722,3.490000,2.275000,-0.125892,0.050722,-23.267533,5.763517,1.067318,5.763517,-23.267533,-0.140000,0.840000,-8,31,-7.928910,31.154313,-7.928910,31.154313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.415283,61.675706,84.488011,118.107142,0.000000,0.000000,0.000000,0.000000,5.599751,7.592976,5.545934,1.685822,0.216235,0.026236,0.511981,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.826484,proposed,0,-126.340000,54.885000,3.141034,2.359623,3.280000,2.345000,-0.138966,0.014623,-22.962585,7.471226,0.579401,7.471226,-22.962585,-0.110000,0.600000,-15,38,-15.075158,38.108678,-15.075158,38.108678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.025986,61.799593,83.828609,119.611024,0.000000,0.000000,0.000000,0.000000,5.435153,7.453945,5.563496,1.470385,0.204738,0.018366,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.836472,proposed,0,-126.340000,54.885000,2.918183,2.397772,3.060000,2.405000,-0.141817,-0.007228,-20.766960,4.360757,-0.213464,4.360757,-20.766960,-0.100000,0.450000,-38,80,-37.579765,79.500470,-37.579765,79.500470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.147519,60.849466,78.194479,111.937389,0.000000,0.000000,0.000000,0.000000,5.198654,7.257627,5.547229,1.448561,0.238350,0.019225,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.846479,proposed,0,-126.340000,54.885000,2.694914,2.440193,2.860000,2.435000,-0.165086,0.005193,-20.218053,-0.335443,1.006328,-0.335443,-20.218053,-0.200000,0.570000,-36,107,-35.655178,107.410328,-35.655178,107.410328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.284932,58.125039,68.591016,94.730673,0.000000,0.000000,0.000000,0.000000,4.670346,6.617201,5.557016,1.619960,0.258825,0.025043,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.856505,proposed,0,-126.340000,54.885000,2.471532,2.486763,2.660000,2.445000,-0.188468,0.041763,-21.071908,-1.372266,1.067318,-1.372266,-21.071908,-0.280000,0.800000,-20,107,-20.465034,107.381201,-20.465034,107.381201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.803702,56.615131,71.366930,95.278131,0.000000,0.000000,0.000000,0.000000,4.494072,6.765372,5.556724,1.553842,0.486726,0.023588,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.866476,proposed,0,-126.340000,54.885000,2.250035,2.536956,2.450000,2.465000,-0.199965,0.071956,-22.291700,2.104141,1.128308,2.104141,-22.291700,-0.250000,0.950000,-12,74,-11.833321,74.128139,-11.833321,74.128139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.182498,56.595032,79.846101,106.655010,0.000000,0.000000,0.000000,0.000000,5.084247,7.237446,5.558013,1.474124,0.283262,0.023308,0.502312,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.876478,proposed,0,-126.340000,54.885000,2.028834,2.591024,2.230000,2.515000,-0.201166,0.076024,-23.633471,6.861330,1.128308,6.861330,-23.633471,-0.190000,0.870000,-5,44,-4.896621,44.354166,-4.896621,44.354166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.669898,57.016181,84.298832,117.850069,0.000000,0.000000,0.000000,0.000000,5.360752,7.429604,5.553740,1.608225,0.235809,0.023808,0.500711,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.886512,proposed,0,-126.340000,54.885000,1.808244,2.648834,2.000000,2.605000,-0.191756,0.043834,-23.023575,8.691018,0.335443,8.691018,-23.023575,-0.110000,0.650000,-18,48,-17.516015,48.426193,-17.516015,48.426193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.504136,56.303310,81.437905,117.913333,0.000000,0.000000,0.000000,0.000000,5.237228,7.203502,5.572136,1.733852,0.217693,0.038493,0.500986,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.896509,proposed,0,-126.340000,54.885000,1.590116,2.709803,1.780000,2.675000,-0.189884,0.034803,-21.437845,6.983309,0.518412,6.983309,-21.437845,-0.110000,0.520000,-33,77,-32.541069,77.228222,-32.541069,77.228222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.592279,54.028337,74.697080,106.430854,0.000000,0.000000,0.000000,0.000000,4.750328,6.748454,5.562951,1.556939,0.239609,0.022359,0.500598,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.906479,proposed,0,-126.340000,54.885000,1.374582,2.773762,1.580000,2.735000,-0.205418,0.038762,-20.705970,2.348100,0.945339,2.348100,-20.705970,-0.180000,0.610000,-34,108,-33.957154,107.796938,-33.957154,107.796938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.381951,50.549931,64.412602,87.463579,0.000000,0.000000,0.000000,0.000000,4.079737,5.927468,5.563702,1.471993,0.236208,0.021870,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.916502,proposed,0,-126.340000,54.885000,1.160248,2.841041,1.370000,2.775000,-0.209752,0.066041,-21.010918,2.409089,2.287110,2.409089,-21.010918,-0.260000,0.800000,-21,102,-20.788797,101.847327,-20.788797,101.847327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.104066,47.104746,58.962524,79.396453,0.000000,0.000000,0.000000,0.000000,3.941764,5.606871,5.558578,1.531380,0.308466,0.025806,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.926507,proposed,0,-126.340000,54.885000,0.949012,2.910965,1.160000,2.825000,-0.210988,0.085965,-22.169720,5.580549,0.884349,5.580549,-22.169720,-0.260000,0.930000,-8,68,-7.540322,68.435681,-7.540322,68.435681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.256808,44.892764,63.004263,88.012471,0.000000,0.000000,0.000000,0.000000,4.287228,5.837084,5.556490,1.540704,0.305900,0.021672,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.936530,proposed,0,-126.340000,54.885000,0.740445,2.983577,0.940000,2.915000,-0.199555,0.068577,-22.169720,9.605862,1.006328,9.605862,-22.169720,-0.180000,0.850000,-12,42,-12.361374,42.269571,-12.361374,42.269571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.674157,43.066783,71.682782,100.215746,0.000000,0.000000,0.000000,0.000000,4.617328,6.095056,5.578906,1.504193,0.219483,0.031434,0.500564,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.946517,proposed,0,-126.340000,54.885000,0.536014,3.058256,0.730000,3.015000,-0.193986,0.043256,-22.413679,10.947634,0.152474,10.947634,-22.413679,-0.140000,0.630000,-13,51,-12.895150,50.902535,-12.895150,50.902535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.024531,40.334219,80.242374,106.197078,0.000000,0.000000,0.000000,0.000000,4.822361,6.345575,5.566528,1.695401,0.315526,0.058760,0.507843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.956507,proposed,0,-126.340000,54.885000,0.335271,3.135047,0.510000,3.115000,-0.174729,0.020047,-21.437845,7.776174,1.250287,7.776174,-21.437845,-0.120000,0.570000,-22,83,-21.664658,83.196065,-21.664658,83.196065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.443472,37.506965,76.779638,97.510156,0.000000,0.000000,0.000000,0.000000,4.559447,5.971888,5.561121,1.840379,0.257406,0.043233,0.500815,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.966508,proposed,0,-126.340000,54.885000,0.138366,3.213800,0.300000,3.185000,-0.161634,0.028800,-20.462012,4.726694,1.128308,4.726694,-20.462012,-0.160000,0.640000,-23,106,-23.354336,106.493218,-23.354336,106.493218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.781137,33.793313,67.193907,78.486091,0.000000,0.000000,0.000000,0.000000,3.932930,5.186373,5.561554,1.431350,0.236101,0.018975,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.976506,proposed,0,-126.340000,54.885000,-0.054075,3.294166,0.090000,3.245000,-0.144075,0.049166,-21.315866,4.726694,1.433256,4.726694,-21.315866,-0.190000,0.850000,-8,93,-7.911062,92.611750,-7.911062,92.611750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.288272,29.942437,61.375417,69.653600,0.000000,0.000000,0.000000,0.000000,3.613401,4.736841,5.545542,1.506305,0.282864,0.019696,0.500699,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.986501,proposed,0,-126.340000,54.885000,-0.241703,3.375896,-0.110000,3.325000,-0.131703,0.050896,-21.681804,8.630029,1.433256,8.630029,-21.681804,-0.170000,0.910000,0,56,-0.428265,56.424671,-0.428265,56.424671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.445366,27.089752,66.748271,77.415171,0.000000,0.000000,0.000000,0.000000,3.928007,4.839442,5.543153,1.425207,0.198268,0.019447,0.500266,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.996501,proposed,0,-126.340000,54.885000,-0.424379,3.458827,-0.310000,3.435000,-0.114379,0.023827,-20.766960,11.557530,1.311276,11.557530,-20.766960,-0.090000,0.790000,-12,41,-11.600111,40.829645,-11.600111,40.829645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.539332,24.248171,77.829149,90.637056,0.000000,0.000000,0.000000,0.000000,4.623140,5.269757,5.542534,1.443020,0.167479,0.027831,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.006510,proposed,0,-126.340000,54.885000,-0.601813,3.542730,-0.500000,3.555000,-0.101813,-0.012270,-19.303209,11.679509,0.762370,11.679509,-19.303209,-0.100000,0.580000,-19,57,-18.846871,56.983986,-18.846871,56.983986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.507017,20.172888,84.065360,93.526350,0.000000,0.000000,0.000000,0.000000,4.967188,5.489591,5.567989,1.681588,0.223013,0.035311,0.500653,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.016509,proposed,0,-126.340000,54.885000,-0.773374,3.627203,-0.670000,3.655000,-0.103374,-0.027797,-17.412531,8.325081,1.311276,8.325081,-17.412531,-0.130000,0.540000,-29,89,-29.207489,88.781639,-29.207489,88.781639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.272645,16.473105,76.667380,83.375428,0.000000,0.000000,0.000000,0.000000,4.425616,5.061598,5.568244,1.488520,0.233745,0.017874,0.500552,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.026505,proposed,0,-126.340000,54.885000,-0.938902,3.712056,-0.830000,3.725000,-0.108902,-0.012944,-15.460864,5.031642,1.128308,5.031642,-15.460864,-0.200000,0.680000,-34,107,-34.405882,106.570008,-34.405882,106.570008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.638514,13.046476,64.660911,70.827918,0.000000,0.000000,0.000000,0.000000,3.705143,4.454524,5.553312,1.457787,0.259446,0.022188,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.036508,proposed,0,-126.340000,54.885000,-1.098269,3.797118,-0.990000,3.805000,-0.108269,-0.007882,-15.155916,6.983309,1.372266,6.983309,-15.155916,-0.270000,0.880000,-22,74,-21.816638,74.458081,-21.816638,74.458081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.090632,9.411910,57.824193,67.414621,0.000000,0.000000,0.000000,0.000000,3.296204,4.132202,5.563528,1.505642,0.301488,0.019099,0.500578,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.046505,proposed,0,-126.340000,54.885000,-1.250991,3.882026,-1.130000,3.905000,-0.120991,-0.022974,-15.460864,10.947634,1.250287,10.947634,-15.460864,-0.280000,0.860000,-11,41,-10.505648,41.140329,-10.505648,41.140329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.674931,7.338735,65.648107,74.388742,0.000000,0.000000,0.000000,0.000000,3.720338,4.583515,5.558812,1.479043,0.219332,0.020178,0.500486,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.056505,proposed,0,-126.340000,54.885000,-1.396954,3.966606,-1.280000,4.025000,-0.116954,-0.058394,-15.582843,13.570186,0.701380,13.570186,-15.582843,-0.220000,0.650000,-8,34,-8.124319,34.426792,-8.124319,34.426792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.487795,5.093242,70.205127,82.140592,0.000000,0.000000,0.000000,0.000000,4.049408,5.031322,5.554565,1.458126,0.210725,0.022029,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.066506,proposed,0,-126.340000,54.885000,-1.535878,4.050588,-1.430000,4.135000,-0.105878,-0.084412,-14.911958,10.642686,0.701380,10.642686,-14.911958,-0.160000,0.480000,-15,71,-14.979217,71.073255,-14.979217,71.073255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.493859,3.274869,75.482380,84.734918,0.000000,0.000000,0.000000,0.000000,4.227013,5.089279,5.562122,1.675194,0.238494,0.029748,0.500900,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.076503,proposed,0,-126.340000,54.885000,-1.667451,4.133671,-1.570000,4.225000,-0.097451,-0.091329,-13.997114,6.373413,1.494245,6.373413,-13.997114,-0.150000,0.550000,-19,100,-18.993032,99.788754,-18.993032,99.788754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.255529,1.687071,68.364861,71.528803,0.000000,0.000000,0.000000,0.000000,3.882261,4.435771,5.556584,1.479346,0.248104,0.020318,0.500452,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.087098,proposed,0,-126.340000,54.885000,-1.798726,4.220521,-1.700000,4.305000,-0.098726,-0.084479,-13.997114,6.373413,1.372266,5.397580,-12.289405,-0.160000,0.780000,-10,80,-10.408265,79.698615,-10.408265,79.698615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.446572,-0.225585,58.267157,62.863433,0.000000,0.000000,0.000000,0.000000,3.387806,3.927079,7.391055,1.823611,0.302559,0.031043,0.501270,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010062,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.098024,proposed,0,-126.340000,54.885000,-1.925016,4.308457,-1.840000,4.395000,-0.085016,-0.086543,-11.252582,8.691018,1.372266,8.691018,-11.252582,-0.170000,0.860000,-22,50,-22.108199,50.141924,-22.108199,50.141924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.494612,-1.393948,63.842555,64.135175,0.000000,0.000000,0.000000,0.000000,3.690610,3.997315,6.654152,1.782913,0.269883,0.040906,0.508420,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.108088,proposed,0,-126.340000,54.885000,-2.033003,4.387738,-1.940000,4.495000,-0.093003,-0.107262,-11.252582,11.923467,0.884349,11.923467,-11.252582,-0.140000,0.730000,-19,31,-18.677021,30.787069,-18.677021,30.787069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.738084,-2.691415,69.769250,71.641415,0.000000,0.000000,0.000000,0.000000,3.907078,4.429068,5.575972,1.764637,0.390070,0.042981,0.509662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008302,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.118094,proposed,0,-126.340000,54.885000,-2.132274,4.464678,-2.050000,4.625000,-0.082274,-0.160322,-11.191592,11.740498,0.274453,11.740498,-11.191592,-0.190000,0.520000,-4,44,-3.552732,44.087171,-3.552732,44.087171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.312808,-3.482554,71.795709,76.647651,0.000000,0.000000,0.000000,0.000000,4.020560,4.663063,6.130700,1.745805,0.250775,0.033943,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.128084,proposed,0,-126.340000,54.885000,-2.223197,4.539386,-2.140000,4.725000,-0.083197,-0.185614,-10.459717,9.239925,0.152474,9.239925,-10.459717,-0.150000,0.450000,-6,67,-6.444655,66.939441,-6.444655,66.939441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.917522,-3.464538,64.717742,68.526074,0.000000,0.000000,0.000000,0.000000,3.772147,4.021144,5.580005,3.073477,0.254828,0.041964,0.501153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009476,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.138685,proposed,0,-126.340000,54.885000,-2.310585,4.616089,-2.240000,4.805000,-0.070585,-0.188911,-8.325081,3.811850,1.250287,3.811850,-8.325081,-0.130000,0.520000,-19,102,-18.988485,102.068394,-18.988485,102.068394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.975079,-2.546677,56.209412,57.155597,0.000000,0.000000,0.000000,0.000000,3.494748,3.545877,8.523277,1.648012,0.259338,0.028097,0.500766,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010969,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.149693,proposed,0,-126.340000,54.885000,-2.391311,4.692663,-2.320000,4.845000,-0.071311,-0.152337,-7.105289,3.201954,1.311276,3.201954,-7.105289,-0.090000,0.710000,-25,91,-25.372823,91.477033,-25.372823,91.477033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.163183,-3.009472,44.393440,46.428408,0.000000,0.000000,0.000000,0.000000,3.049830,3.137940,5.561526,1.736671,0.307385,0.033163,0.501114,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.160271,proposed,0,-126.340000,54.885000,-2.459169,4.763019,-2.380000,4.905000,-0.079169,-0.141981,-5.397580,5.885497,0.335443,5.885497,-5.397580,-0.180000,0.860000,-19,53,-19.025897,52.954293,-19.025897,52.954293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.335643,-3.919812,45.348626,47.563069,0.000000,0.000000,0.000000,0.000000,2.968402,3.117737,6.424927,1.765011,0.293119,0.038489,0.527906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.169749,proposed,0,-126.340000,54.885000,-2.511837,4.823168,-2.430000,4.985000,-0.081837,-0.161832,-5.214611,10.459717,0.335443,10.459717,-5.214611,-0.210000,0.780000,-6,16,-6.055691,16.450401,-6.055691,16.450401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.341623,-4.594010,57.042933,58.361189,0.000000,0.000000,0.000000,0.000000,3.500626,3.809276,5.580330,2.863189,0.248486,0.039627,1.196740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.179776,proposed,0,-126.340000,54.885000,-2.559151,4.883615,-2.480000,5.095000,-0.079151,-0.211385,-5.519559,11.252582,0.030495,11.252582,-5.519559,-0.190000,0.520000,6,24,5.820361,24.274086,5.820361,24.274086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.082065,-4.104172,63.045133,70.649921,0.000000,0.000000,0.000000,0.000000,3.738157,4.338932,5.574782,1.790357,0.237514,0.037954,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.189843,proposed,0,-126.340000,54.885000,-2.597959,4.940814,-2.520000,5.185000,-0.077959,-0.244186,-4.360757,7.227268,0.579401,7.227268,-4.360757,-0.100000,0.350000,-6,66,-5.890424,66.213810,-5.890424,66.213810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.919159,-2.991293,66.019967,70.933530,0.000000,0.000000,0.000000,0.000000,4.114392,4.138178,6.870533,1.785110,0.239223,0.039204,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009446,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.199837,proposed,0,-126.340000,54.885000,-2.627885,4.993951,-2.550000,5.225000,-0.077885,-0.231049,-1.616224,0.335443,0.152474,0.335443,-1.616224,-0.090000,0.410000,-24,109,-24.097824,109.499213,-24.097824,109.499213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.899667,-2.019757,54.792812,55.465913,0.000000,0.000000,0.000000,0.000000,3.828590,3.682204,7.391232,1.614152,0.293595,0.032025,0.501223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.209837,proposed,0,-126.340000,54.885000,-2.649290,5.043294,-2.560000,5.225000,-0.089290,-0.181706,-0.579401,-2.043152,-0.152474,-2.043152,-0.579401,-0.100000,0.680000,-25,110,-25.040548,109.635585,-25.040548,109.635585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.348109,-3.126848,47.197033,52.902542,0.000000,0.000000,0.000000,0.000000,3.504053,3.399725,5.557176,1.817330,0.332122,0.035242,0.501236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.219841,proposed,0,-126.340000,54.885000,-2.662218,5.088652,-2.550000,5.225000,-0.112218,-0.136348,0.884349,0.762370,-0.030495,0.762370,0.884349,-0.160000,0.930000,-21,68,-21.257491,67.918029,-21.257491,67.918029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.772809,-5.253770,48.604374,55.804389,0.000000,0.000000,0.000000,0.000000,3.507408,3.429641,5.588183,1.706811,0.389106,0.042340,0.515586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.229836,proposed,0,-126.340000,54.885000,-2.666746,5.129812,-2.540000,5.275000,-0.126746,-0.145188,0.518412,6.800341,0.152474,6.800341,0.518412,-0.190000,0.880000,-3,23,-2.985785,16.541115,-2.985785,16.541115,0.000000,6.376915,0.000000,64.000000,0.000000,0.000000,61.464547,-6.433393,60.910504,63.548181,0.000000,0.000000,0.000000,0.000000,3.988264,4.092803,5.580339,1.629236,0.202009,0.027153,0.596472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.239872,proposed,0,-126.340000,54.885000,-2.662965,5.166792,-2.530000,5.355000,-0.132965,-0.188208,0.579401,9.849821,0.457422,9.849821,0.579401,-0.170000,0.580000,7,9,6.851785,9.155998,6.851785,9.155998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.430468,-6.603213,65.135480,76.432316,0.000000,0.000000,0.000000,0.000000,3.879279,4.729449,5.582194,1.577094,0.205039,0.017081,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.249837,proposed,0,-126.340000,54.885000,-2.651086,5.199056,-2.510000,5.435000,-0.141086,-0.235944,1.555235,6.922320,-0.091484,6.922320,1.555235,-0.100000,0.320000,-2,48,-1.528562,47.619765,-1.528562,47.619765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.901597,-6.102821,71.872484,84.280930,0.000000,0.000000,0.000000,0.000000,4.336821,4.956813,5.553864,1.481723,0.193675,0.017897,0.503535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.259834,proposed,0,-126.340000,54.885000,-2.631187,5.226829,-2.490000,5.465000,-0.141187,-0.238171,2.287110,-0.152474,-0.274453,-0.152474,2.287110,-0.080000,0.350000,-5,93,-5.392907,99.638414,-5.392907,99.638414,0.000000,-7.018649,0.000000,64.000000,0.000000,0.000000,44.419302,-5.685500,67.984859,69.706866,0.000000,0.000000,0.000000,0.000000,4.475103,4.575211,5.550335,1.547208,0.237489,0.022738,0.500467,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.269837,proposed,0,-126.340000,54.885000,-2.603451,5.249884,-2.450000,5.435000,-0.153451,-0.185116,3.384923,-5.153621,-0.335443,-5.153621,3.384923,-0.080000,0.620000,-10,109,-9.885335,109.244481,-9.885335,109.244481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.278853,-5.526582,58.190882,60.254114,0.000000,0.000000,0.000000,0.000000,4.115638,4.054792,5.555664,1.579073,0.270855,0.020097,0.500426,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.279868,proposed,0,-126.340000,54.885000,-2.567981,5.268129,-2.410000,5.395000,-0.157981,-0.126871,4.360757,-4.238777,-0.152474,-4.238777,4.360757,-0.080000,0.870000,-10,89,-10.378922,88.747585,-10.378922,88.747585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.562493,-6.346368,54.360187,59.644050,0.000000,0.000000,0.000000,0.000000,3.945863,3.772807,5.555331,1.502976,0.263621,0.024494,0.501925,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.289834,proposed,0,-126.340000,54.885000,-2.525366,5.281317,-2.370000,5.395000,-0.155366,-0.113683,4.360757,-4.238777,-0.213464,1.738204,3.567892,-0.090000,0.920000,0,79,-0.213791,78.655069,-0.213791,78.655069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.936609,-5.173861,53.838002,54.414708,0.000000,0.000000,0.000000,0.000000,3.870286,3.609288,5.958867,1.738116,0.275131,0.037351,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008523,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.299842,proposed,0,-126.340000,54.885000,-2.475421,5.289512,-2.320000,5.435000,-0.155421,-0.145488,3.872840,6.556382,0.091484,6.556382,3.872840,-0.080000,0.870000,16,34,15.963234,-11.741528,15.963234,-11.741528,0.000000,45.396597,0.000000,64.000000,0.000000,0.000000,23.480132,-8.287536,54.788860,59.746974,0.000000,0.000000,0.000000,0.000000,3.683453,3.965815,5.571641,1.471472,0.221954,0.019826,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.309838,proposed,0,-126.340000,54.885000,-2.418640,5.292564,-2.280000,5.515000,-0.138640,-0.222436,3.445913,9.910810,-1.067318,9.910810,3.445913,-0.050000,0.630000,28,-11,28.382743,-29.946115,28.382743,-29.946115,0.000000,18.601184,0.000000,64.000000,0.000000,0.000000,15.759088,-10.567476,64.648352,71.165761,0.000000,0.000000,0.000000,0.000000,3.989510,4.806703,5.557579,1.531665,0.223309,0.023886,0.500580,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.320705,proposed,0,-126.340000,54.885000,-2.349437,5.289976,-2.230000,5.615000,-0.119437,-0.325024,3.689871,6.617372,-0.396432,6.617372,3.689871,0.010000,0.270000,27,13,27.489353,13.096678,27.489353,13.096678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.605843,-10.125833,86.734148,97.194695,0.000000,0.000000,0.000000,0.000000,5.207841,5.819902,5.629888,1.645780,0.245036,0.030328,0.501013,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.329838,proposed,0,-126.340000,54.885000,-2.285521,5.282986,-2.190000,5.625000,-0.095521,-0.342014,4.360757,-1.250287,-0.701380,-1.250287,4.360757,0.110000,0.160000,12,58,12.035086,82.217171,12.035086,82.217171,0.000000,-24.120493,0.000000,64.000000,0.000000,0.000000,15.325872,-9.113596,102.400938,102.255342,0.000000,0.000000,0.000000,0.000000,6.516058,6.401166,5.567567,1.468607,0.215987,0.024546,0.500478,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.339868,proposed,0,-126.340000,54.885000,-2.209599,5.270197,-2.130000,5.555000,-0.079599,-0.284803,6.190445,-10.947634,-0.701380,-10.947634,6.190445,0.120000,0.330000,-4,103,-3.658346,107.435039,-3.658346,107.435039,0.000000,-4.338361,0.000000,64.000000,0.000000,0.000000,18.130067,-5.303785,95.887206,94.266181,0.000000,0.000000,0.000000,0.000000,6.531185,6.296516,5.566919,1.927158,0.351969,0.053461,0.515669,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008433,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.349868,proposed,0,-126.340000,54.885000,-2.128256,5.252079,-2.050000,5.405000,-0.078256,-0.152921,6.190445,-10.947634,-0.701380,-13.997114,8.203101,0.090000,0.650000,3,108,3.097566,108.066669,3.097566,108.066669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.975758,-3.631711,83.909910,82.393431,0.000000,0.000000,0.000000,0.000000,6.091264,5.699150,5.576074,1.579633,0.267837,0.022984,0.501024,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.359840,proposed,0,-126.340000,54.885000,-2.041877,5.228647,-1.960000,5.315000,-0.081877,-0.086353,8.508050,-11.618519,-0.884349,-11.618519,8.508050,0.030000,0.910000,-3,107,-3.291930,107.045311,-3.291930,107.045311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.166769,-1.366615,88.898762,88.440397,0.000000,0.000000,0.000000,0.000000,6.515327,6.074627,5.556857,2.551179,0.334358,0.042604,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.369840,proposed,0,-126.340000,54.885000,-1.950367,5.199757,-1.880000,5.245000,-0.070367,-0.045243,7.898153,-4.177788,0.030495,-4.177788,7.898153,0.020000,1.000000,13,62,12.685369,36.964127,12.685369,36.964127,0.000000,25.081183,0.000000,64.000000,0.000000,0.000000,5.692513,-2.429485,84.632616,88.537759,0.000000,0.000000,0.000000,0.000000,6.253692,5.559908,5.583840,1.888788,0.430652,0.047711,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008467,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.379842,proposed,0,-126.340000,54.885000,-1.854325,5.165452,-1.790000,5.255000,-0.064325,-0.089548,7.837164,4.604715,-0.762370,4.604715,7.837164,0.030000,0.870000,24,17,23.949085,-32.943437,23.949085,-32.943437,0.000000,49.988747,0.000000,64.000000,0.000000,0.000000,-5.106787,-5.309607,89.081302,95.328336,0.000000,0.000000,0.000000,0.000000,6.194066,6.045150,5.570527,1.504691,0.224658,0.028681,0.500528,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.389870,proposed,0,-126.340000,54.885000,-1.753907,5.125635,-1.700000,5.335000,-0.053907,-0.209365,7.776174,9.178935,-0.945339,9.178935,7.776174,0.090000,0.540000,27,-28,26.962088,-55.556862,26.962088,-55.556862,0.000000,27.602173,0.000000,64.000000,0.000000,0.000000,-14.929235,-10.876135,87.248622,98.651269,0.000000,0.000000,0.000000,0.000000,5.747355,6.434135,5.594600,1.909771,0.369197,0.055234,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008445,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.399840,proposed,0,-126.340000,54.885000,-1.650398,5.080684,-1.610000,5.405000,-0.040398,-0.324316,9.727842,6.312424,-0.945339,6.312424,9.727842,0.160000,0.180000,6,-15,5.949635,-15.159047,5.949635,-15.159047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.117490,-14.649438,102.279364,110.885774,0.000000,0.000000,0.000000,0.000000,6.491724,7.121277,5.564172,1.520219,0.224690,0.024080,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.409874,proposed,0,-126.340000,54.885000,-1.542959,5.030072,-1.490000,5.405000,-0.052959,-0.374928,11.374561,-3.079975,-1.250287,-3.079975,11.374561,0.160000,0.040000,-13,30,-13.146868,66.453503,-13.146868,66.453503,0.000000,-36.612550,0.000000,64.000000,0.000000,0.000000,-15.067621,-16.909220,118.813008,125.914393,0.000000,0.000000,0.000000,0.000000,7.770923,7.577650,5.594626,1.785533,0.221066,0.039684,0.500730,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.419839,proposed,0,-126.340000,54.885000,-1.433456,4.974515,-1.370000,5.315000,-0.063456,-0.340485,13.570186,-13.387218,-1.677214,-13.387218,13.570186,0.070000,0.060000,-25,75,-25.222917,105.589825,-25.222917,105.589825,0.000000,-30.748872,0.000000,64.000000,0.000000,0.000000,-10.625247,-13.453025,122.422487,128.950650,0.000000,0.000000,0.000000,0.000000,8.136449,8.364216,5.561088,1.474123,0.243769,0.021870,0.501265,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.429866,proposed,0,-126.340000,54.885000,-1.320907,4.913338,-1.230000,5.135000,-0.090907,-0.221662,13.387218,-21.620814,-1.982162,-21.620814,13.387218,-0.010000,0.350000,-16,106,-16.464345,105.615170,-16.464345,105.615170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.853705,-5.069608,117.140390,128.474241,0.000000,0.000000,0.000000,0.000000,7.989288,8.851383,5.562797,1.438838,0.240118,0.016220,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.439834,proposed,0,-126.340000,54.885000,-1.207132,4.847340,-1.090000,4.925000,-0.117132,-0.077660,13.326228,-22.657637,-1.128308,-22.657637,13.326228,-0.040000,0.740000,-13,105,-12.954066,104.859963,-12.954066,104.859963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.646291,4.904645,119.253152,142.669870,0.000000,0.000000,0.000000,0.000000,8.158536,9.793401,5.544897,1.481950,0.346264,0.020349,0.502901,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.449844,proposed,0,-126.340000,54.885000,-1.091452,4.775937,-0.950000,4.735000,-0.141452,0.040937,12.594353,-17.168573,-1.433256,-17.168573,12.594353,-0.050000,0.910000,-2,104,-1.806289,104.367090,-1.806289,104.367090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.471651,14.317721,120.140624,151.934391,0.000000,0.000000,0.000000,0.000000,8.244478,10.247766,5.577850,1.450454,0.316104,0.019882,0.505079,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.459867,proposed,0,-126.340000,54.885000,-0.974670,4.699380,-0.820000,4.625000,-0.154670,0.074380,11.496540,-8.812998,-1.311276,-8.812998,11.496540,-0.060000,0.980000,15,59,15.406765,35.021993,15.406765,35.021993,0.000000,24.345097,0.000000,64.000000,0.000000,0.000000,-41.313772,18.332330,121.263920,149.192743,0.000000,0.000000,0.000000,0.000000,7.760012,9.844339,5.560715,1.645380,0.381739,0.027932,0.500994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.469873,proposed,0,-126.340000,54.885000,-0.857602,4.617979,-0.700000,4.585000,-0.157602,0.032979,11.069613,1.067318,-0.945339,1.067318,11.069613,-0.030000,0.840000,23,14,22.535658,-41.941772,22.535658,-41.941772,0.000000,56.308863,0.000000,64.000000,0.000000,0.000000,-51.949819,15.914280,116.179010,140.301452,0.000000,0.000000,0.000000,0.000000,7.175012,8.763163,5.568600,1.742345,0.242746,0.034071,0.500784,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.479850,proposed,0,-126.340000,54.885000,-0.740887,4.531977,-0.600000,4.625000,-0.140887,-0.093023,10.642686,5.153621,-0.762370,5.153621,10.642686,0.010000,0.510000,26,-31,26.396603,-58.883112,26.396603,-58.883112,0.000000,28.250203,0.000000,64.000000,0.000000,0.000000,-59.919028,7.180320,106.904877,138.427881,0.000000,0.000000,0.000000,0.000000,7.095409,8.866748,5.765658,1.494595,0.221173,0.020603,0.500556,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.489839,proposed,0,-126.340000,54.885000,-0.624537,4.441150,-0.480000,4.665000,-0.144537,-0.223850,10.398727,3.201954,-0.335443,3.201954,10.398727,0.080000,0.140000,18,-23,18.389842,-23.212887,18.389842,-23.212887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.836053,-1.641376,112.724309,146.190713,0.000000,0.000000,0.000000,0.000000,7.140951,9.267971,5.559343,1.581327,0.214513,0.024566,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.499872,proposed,0,-126.340000,54.885000,-0.508658,4.345274,-0.370000,4.645000,-0.138658,-0.299726,11.740498,-4.909663,-1.250287,-4.909663,11.740498,0.160000,0.010000,-9,22,-9.221667,48.039557,-9.221667,48.039557,0.000000,-26.252444,0.000000,64.000000,0.000000,0.000000,-60.849131,-9.997952,123.669614,155.288470,0.000000,0.000000,0.000000,0.000000,7.939351,9.497069,5.563105,1.631166,0.230822,0.024074,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.509872,proposed,0,-126.340000,54.885000,-0.394632,4.245209,-0.250000,4.535000,-0.144632,-0.289791,12.777322,-14.850968,-1.006328,-14.850968,12.777322,0.090000,0.020000,-19,67,-19.088040,104.056625,-19.088040,104.056625,0.000000,-37.269513,0.000000,64.000000,0.000000,0.000000,-55.429501,-14.423645,128.683053,157.770198,0.000000,0.000000,0.000000,0.000000,8.586499,9.233687,5.565460,1.453684,0.235040,0.021050,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.519868,proposed,0,-126.340000,54.885000,-0.282618,4.140836,-0.110000,4.335000,-0.172618,-0.194164,13.265238,-24.792273,-1.738204,-24.792273,13.265238,0.030000,0.210000,-20,104,-20.053587,103.985120,-20.053587,103.985120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.014452,-11.020011,130.687157,159.114284,0.000000,0.000000,0.000000,0.000000,8.946239,10.159793,5.556694,1.499252,0.228025,0.020602,0.502348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.529872,proposed,0,-126.340000,54.885000,-0.172941,4.032149,0.020000,4.075000,-0.192941,-0.042851,12.350394,-27.963733,-1.372266,-27.963733,12.350394,-0.010000,0.620000,-15,104,-14.717270,103.894286,-14.717270,103.894286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.291237,-3.040018,129.850274,160.821691,0.000000,0.000000,0.000000,0.000000,9.046565,10.921000,5.555193,1.460086,0.398571,0.020522,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.539867,proposed,0,-126.340000,54.885000,-0.066280,3.919503,0.130000,3.825000,-0.196280,0.094503,11.374561,-24.731284,-1.128308,-24.731284,11.374561,-0.040000,0.860000,-4,103,-3.515459,103.375771,-3.515459,103.375771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.752771,7.330340,139.462334,170.568211,0.000000,0.000000,0.000000,0.000000,9.147279,11.581342,5.554632,1.477214,0.329899,0.020704,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.549865,proposed,0,-126.340000,54.885000,0.037024,3.802921,0.230000,3.625000,-0.192976,0.177921,8.386070,-17.656490,-1.372266,-17.656490,8.386070,-0.050000,0.950000,26,87,25.546980,87.097030,25.546980,87.097030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.230982,15.054854,143.215055,173.724230,0.000000,0.000000,0.000000,0.000000,8.948165,11.577168,5.554262,1.518492,0.426337,0.022689,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.559861,proposed,0,-126.340000,54.885000,0.136461,3.682623,0.310000,3.505000,-0.173539,0.177623,6.739351,-9.178935,-0.274453,-9.178935,6.739351,-0.020000,0.910000,40,42,39.920490,16.768535,39.920490,16.768535,0.000000,25.328495,0.000000,64.000000,0.000000,0.000000,-88.485824,17.443718,141.390748,170.767106,0.000000,0.000000,0.000000,0.000000,8.494884,11.042959,5.551330,1.432197,0.212740,0.017496,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.569862,proposed,0,-126.340000,54.885000,0.231653,3.558681,0.380000,3.445000,-0.148347,0.113681,5.275601,-3.018985,-0.518412,-3.018985,5.275601,0.060000,0.690000,44,-3,44.266617,-22.691982,44.266617,-22.691982,0.000000,19.789012,0.000000,64.000000,0.000000,0.000000,-94.106549,14.119899,133.658057,163.845990,0.000000,0.000000,0.000000,0.000000,8.198795,10.204706,5.551582,1.634203,0.251176,0.033351,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.579838,proposed,0,-126.340000,54.885000,0.321867,3.431675,0.430000,3.425000,-0.108133,0.006675,4.604715,-2.226120,-0.640391,-2.226120,4.604715,0.250000,0.360000,26,-11,25.716842,-10.579562,25.716842,-10.579562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.075872,7.123921,127.576983,166.908440,0.000000,0.000000,0.000000,0.000000,8.274063,10.379468,5.569203,1.525152,0.240686,0.020691,0.500850,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.589839,proposed,0,-126.340000,54.885000,0.407137,3.301126,0.500000,3.375000,-0.092863,-0.073874,6.251434,-7.593205,-0.884349,-7.593205,6.251434,0.300000,0.080000,-2,34,-2.029599,52.945707,-2.029599,52.945707,0.000000,-18.525269,0.000000,64.000000,0.000000,0.000000,-98.618514,-3.440195,138.447199,178.880376,0.000000,0.000000,0.000000,0.000000,9.397584,10.750261,5.561899,1.859069,0.271406,0.037954,0.501405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.599842,proposed,0,-126.340000,54.885000,0.486824,3.167508,0.570000,3.245000,-0.083176,-0.077492,8.752008,-16.192739,-0.884349,-16.192739,8.752008,0.200000,0.140000,-21,79,-21.487190,103.134965,-21.487190,103.134965,0.000000,-23.714527,0.000000,64.000000,0.000000,0.000000,-96.879922,-13.049347,133.853103,175.094648,0.000000,0.000000,0.000000,0.000000,9.488729,10.132971,5.572338,1.547646,0.244164,0.021338,0.503601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.609833,proposed,0,-126.340000,54.885000,0.560410,3.031212,0.660000,3.045000,-0.099590,-0.013788,9.239925,-23.145554,-1.616224,-23.145554,9.239925,0.050000,0.420000,-17,103,-17.291842,103.219605,-17.291842,103.219605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.789376,-17.626404,129.164647,173.503673,0.000000,0.000000,0.000000,0.000000,9.247994,9.944091,5.554506,1.469207,0.244244,0.017880,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.619839,proposed,0,-126.340000,54.885000,0.627699,2.892060,0.740000,2.805000,-0.112301,0.087060,7.654195,-24.487325,-0.640391,-24.487325,7.654195,0.010000,0.720000,-5,103,-4.952432,103.297839,-4.952432,103.297839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.134555,-16.110165,130.492916,172.033108,0.000000,0.000000,0.000000,0.000000,8.909820,10.372127,5.557548,1.479778,0.296110,0.018091,0.500943,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.629838,proposed,0,-126.340000,54.885000,0.688163,2.750542,0.820000,2.595000,-0.131837,0.155542,6.373413,-20.157064,-0.335443,-20.157064,6.373413,-0.010000,0.900000,4,101,3.896217,101.377004,3.896217,101.377004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.330259,-11.768221,136.381888,168.528738,0.000000,0.000000,0.000000,0.000000,8.442596,10.543508,5.555696,1.602467,0.374685,0.020897,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.639839,proposed,0,-126.340000,54.885000,0.741497,2.606742,0.880000,2.425000,-0.138503,0.181742,4.177788,-13.753155,-0.945339,-13.753155,4.177788,0.010000,0.950000,16,56,16.312062,43.971317,16.312062,43.971317,0.000000,12.405687,0.000000,64.000000,0.000000,0.000000,-118.617154,-8.980454,134.210168,164.098955,0.000000,0.000000,0.000000,0.000000,8.075942,10.108316,5.556914,1.523906,0.277705,0.021777,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.649837,proposed,0,-126.340000,54.885000,0.787343,2.460906,0.910000,2.335000,-0.122657,0.125906,2.592058,-7.166278,-0.457422,-7.166278,2.592058,0.020000,0.780000,26,11,26.136799,-2.930756,26.136799,-2.930756,0.000000,14.307760,0.000000,64.000000,0.000000,0.000000,-121.817148,-8.830196,134.059320,164.128180,0.000000,0.000000,0.000000,0.000000,8.389087,10.136753,5.556602,1.457379,0.189099,0.018490,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.659839,proposed,0,-126.340000,54.885000,0.825401,2.313158,0.940000,2.275000,-0.114599,0.038158,1.372266,-5.214611,-0.335443,-5.214611,1.372266,0.050000,0.440000,27,2,27.411426,2.122671,27.411426,2.122671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.976201,-11.174377,131.642999,165.407557,0.000000,0.000000,0.000000,0.000000,8.503549,10.326966,5.557867,1.527582,0.196019,0.027322,0.500874,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.669838,proposed,0,-126.340000,54.885000,0.855346,2.163783,0.960000,2.205000,-0.104654,-0.041217,1.433256,-9.300914,-0.274453,-9.300914,1.433256,0.150000,0.200000,6,47,6.124163,50.540739,6.124163,50.540739,0.000000,-3.418067,0.000000,64.000000,0.000000,0.000000,-126.516810,-15.199045,132.416063,174.157001,0.000000,0.000000,0.000000,0.000000,8.435403,10.685269,5.560599,1.477559,0.216558,0.019709,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.679838,proposed,0,-126.340000,54.885000,0.876908,2.012931,0.990000,2.075000,-0.113092,-0.062069,2.043152,-16.253729,0.030495,-16.253729,2.043152,0.140000,0.260000,-11,92,-11.134093,103.159320,-11.134093,103.159320,0.000000,-11.036649,0.000000,64.000000,0.000000,0.000000,-126.465008,-20.232291,124.939197,174.634708,0.000000,0.000000,0.000000,0.000000,8.416247,10.289374,5.558157,1.504069,0.268370,0.019954,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.689851,proposed,0,-126.340000,54.885000,0.889835,1.860620,1.020000,1.885000,-0.130165,-0.024380,3.201954,-21.193887,-0.945339,-21.193887,3.201954,0.080000,0.560000,-27,104,-27.227344,103.625642,-27.227344,103.625642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.913608,-22.677678,119.449361,165.871390,0.000000,0.000000,0.000000,0.000000,8.064867,9.626198,5.600263,1.454565,0.283680,0.018491,0.501128,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.699839,proposed,0,-126.340000,54.885000,0.893858,1.707627,1.050000,1.705000,-0.156142,0.002627,2.104141,-19.120240,-0.701380,-19.120240,2.104141,0.030000,0.850000,-23,80,-23.446485,80.404327,-23.446485,80.404327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.262536,-23.275818,116.017753,156.401303,0.000000,0.000000,0.000000,0.000000,7.440922,9.103148,5.558090,1.470759,0.321966,0.018919,0.503235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.709838,proposed,0,-126.340000,54.885000,0.888795,1.553598,1.060000,1.555000,-0.171205,-0.001402,0.457422,-13.692166,-0.335443,-13.692166,0.457422,-0.030000,0.910000,-9,35,-8.694079,28.348880,-8.694079,28.348880,0.000000,7.055447,0.000000,64.000000,0.000000,0.000000,-130.387516,-22.672084,122.499382,155.615437,0.000000,0.000000,0.000000,0.000000,7.521408,9.346098,5.561213,1.468261,0.212437,0.019756,0.502264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.719839,proposed,0,-126.340000,54.885000,0.874441,1.398867,1.060000,1.445000,-0.185559,-0.046133,-1.860183,-8.508050,0.396432,-8.508050,-1.860183,-0.050000,0.620000,7,6,7.259430,5.918724,7.259430,5.918724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.759194,-21.275730,127.793825,155.727233,0.000000,0.000000,0.000000,0.000000,8.214995,9.663114,5.557073,1.460415,0.191977,0.017932,0.500958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.729839,proposed,0,-126.340000,54.885000,0.850634,1.243681,1.040000,1.365000,-0.189366,-0.121319,-3.323933,-9.117946,-0.518412,-9.117946,-3.323933,-0.030000,0.330000,9,29,9.326102,28.636691,9.326102,28.636691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.304135,-19.256848,130.143638,156.999600,0.000000,0.000000,0.000000,0.000000,8.564666,9.795499,5.556051,1.463378,0.192955,0.020239,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.739838,proposed,0,-126.340000,54.885000,0.817234,1.088230,1.010000,1.255000,-0.192766,-0.166770,-3.750861,-13.875134,-1.006328,-13.875134,-3.750861,0.010000,0.240000,-3,72,-2.566627,72.458071,-2.566627,72.458071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.934986,-17.958486,130.455270,160.356896,0.000000,0.000000,0.000000,0.000000,8.526662,9.815218,5.556776,1.460832,0.188317,0.020527,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.749837,proposed,0,-126.340000,54.885000,0.774119,0.932670,0.970000,1.095000,-0.195881,-0.162330,-4.360757,-18.876282,-0.457422,-18.876282,-4.360757,0.000000,0.440000,-9,97,-8.786491,96.747551,-8.786491,96.747551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.870522,-15.650929,125.006956,155.187193,0.000000,0.000000,0.000000,0.000000,8.041432,9.533813,5.559093,1.469024,0.223616,0.021874,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.759839,proposed,0,-126.340000,54.885000,0.721188,0.777170,0.930000,0.925000,-0.208812,-0.147830,-4.787684,-18.144407,0.457422,-18.144407,-4.787684,-0.040000,0.710000,-12,67,-11.967119,67.239549,-11.967119,67.239549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.659014,-12.405947,120.786348,147.640989,0.000000,0.000000,0.000000,0.000000,7.803747,9.209493,5.554180,1.470670,0.246918,0.018902,0.502405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.769838,proposed,0,-126.340000,54.885000,0.658399,0.621976,0.890000,0.775000,-0.231601,-0.153024,-4.665705,-14.180083,0.335443,-14.180083,-4.665705,-0.040000,0.730000,-24,29,-24.028461,29.315190,-24.028461,29.315190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.294410,-7.689489,121.382649,140.779894,0.000000,0.000000,0.000000,0.000000,7.852982,9.023790,5.564818,1.457162,0.199776,0.015823,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.779838,proposed,0,-126.340000,54.885000,0.585696,0.467217,0.840000,0.665000,-0.254304,-0.197783,-4.421746,-10.459717,-0.152474,-10.459717,-4.421746,-0.100000,0.530000,-31,10,-30.683301,10.136265,-30.683301,10.136265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.014108,-3.380097,110.179037,124.034902,0.000000,0.000000,0.000000,0.000000,7.169089,8.079996,5.556637,1.463957,0.204679,0.019308,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.789839,proposed,0,-126.340000,54.885000,0.503056,0.313052,0.790000,0.545000,-0.286944,-0.231948,-6.922320,-11.313571,-0.762370,-11.313571,-6.922320,-0.160000,0.300000,-16,34,-15.942132,33.705499,-15.942132,33.705499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.813930,1.074395,106.761046,121.576845,0.000000,0.000000,0.000000,0.000000,7.033972,7.905788,5.565391,1.513583,0.219848,0.018842,0.503522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.799838,proposed,0,-126.340000,54.885000,0.410520,0.159701,0.730000,0.395000,-0.319480,-0.235299,-7.166278,-17.168573,-1.006328,-17.168573,-7.166278,-0.190000,0.250000,-24,79,-23.717129,86.130455,-23.717129,86.130455,0.000000,-7.424956,0.000000,64.000000,0.000000,0.000000,-129.596833,5.930488,111.351725,122.831144,0.000000,0.000000,0.000000,0.000000,7.476305,8.207208,5.559332,1.641587,0.251255,0.031171,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.809840,proposed,0,-126.340000,54.885000,0.308081,0.007250,0.650000,0.215000,-0.341919,-0.207750,-8.020133,-21.498835,-0.274453,-21.498835,-8.020133,-0.190000,0.460000,-31,106,-30.724867,105.852624,-30.724867,105.852624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.132262,11.029512,110.062670,118.913463,0.000000,0.000000,0.000000,0.000000,7.333783,8.291891,5.568977,1.499477,0.263365,0.024686,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.819839,proposed,0,-126.340000,54.885000,0.195844,-0.144083,0.560000,0.015000,-0.364156,-0.159083,-9.056956,-20.462012,-0.701380,-20.462012,-9.056956,-0.220000,0.750000,-31,75,-30.763832,75.474378,-30.763832,75.474378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.915781,15.860575,113.105868,122.375321,0.000000,0.000000,0.000000,0.000000,7.500820,8.580564,5.554886,1.445751,0.319234,0.015003,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.829834,proposed,0,-126.340000,54.885000,0.073943,-0.294105,0.460000,-0.145000,-0.386057,-0.149105,-11.740498,-15.216906,-0.213464,-15.216906,-11.740498,-0.280000,0.790000,-11,30,-10.522883,27.414511,-10.522883,27.414511,0.000000,3.059867,0.000000,64.000000,0.000000,0.000000,-123.355798,21.438120,119.477312,134.584360,0.000000,0.000000,0.000000,0.000000,7.900178,8.961657,5.552330,1.452907,0.211744,0.018933,0.501069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.839840,proposed,0,-126.340000,54.885000,-0.057710,-0.442910,0.340000,-0.275000,-0.397710,-0.167910,-13.326228,-11.496540,-0.457422,-11.496540,-13.326228,-0.230000,0.540000,-13,16,-13.028929,15.953159,-13.028929,15.953159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.117378,25.525374,114.867759,136.223248,0.000000,0.000000,0.000000,0.000000,7.631065,8.622189,5.567911,1.517125,0.206808,0.020858,0.508301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.849838,proposed,0,-126.340000,54.885000,-0.198729,-0.590080,0.200000,-0.395000,-0.398729,-0.195080,-14.363051,-12.350394,-1.067318,-12.350394,-14.363051,-0.170000,0.320000,-24,40,-23.822606,40.105009,-23.822606,40.105009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.093216,29.237630,109.893007,134.784399,0.000000,0.000000,0.000000,0.000000,7.144826,8.623731,5.556422,1.497802,0.201446,0.019259,0.501467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.859837,proposed,0,-126.340000,54.885000,-0.349081,-0.735637,0.060000,-0.545000,-0.409081,-0.190637,-14.241072,-17.595500,-1.799193,-17.595500,-14.241072,-0.190000,0.310000,-38,85,-37.865507,85.120713,-37.865507,85.120713,0.000000,-0.015704,0.000000,64.000000,0.000000,0.000000,-101.835331,33.382502,103.372918,126.503677,0.000000,0.000000,0.000000,0.000000,6.530113,8.558338,5.547419,1.428939,0.189297,0.014241,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.869836,proposed,0,-126.340000,54.885000,-0.508555,-0.879435,-0.090000,-0.735000,-0.418555,-0.144435,-14.667999,-21.864772,-0.823360,-21.864772,-14.667999,-0.270000,0.550000,-40,104,-39.656550,104.122618,-39.656550,104.122618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.542262,37.027404,98.349316,118.885951,0.000000,0.000000,0.000000,0.000000,6.031195,8.457270,5.548335,1.440531,0.241125,0.016935,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.879835,proposed,0,-126.340000,54.885000,-0.676932,-1.021357,-0.230000,-0.935000,-0.446932,-0.086357,-15.765812,-20.766960,-0.335443,-20.766960,-15.765812,-0.330000,0.780000,-35,80,-35.084362,79.987838,-35.084362,79.987838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.606186,40.731711,104.606998,123.389100,0.000000,0.000000,0.000000,0.000000,6.320354,8.802719,5.543624,1.490734,0.320723,0.023219,0.501691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.889840,proposed,0,-126.340000,54.885000,-0.854114,-1.161405,-0.400000,-1.105000,-0.454114,-0.056405,-18.449355,-16.070760,-0.396432,-16.070760,-18.449355,-0.360000,0.800000,-15,41,-14.686218,41.358282,-14.686218,41.358282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.895708,45.036776,112.274821,133.122548,0.000000,0.000000,0.000000,0.000000,6.768589,9.064382,5.559724,1.479293,0.213644,0.021296,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.899838,proposed,0,-126.340000,54.885000,-1.039608,-1.299296,-0.590000,-1.225000,-0.449608,-0.074296,-20.035084,-11.801488,-1.311276,-11.801488,-20.035084,-0.290000,0.620000,-14,21,-14.087375,20.681107,-14.087375,20.681107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.372893,47.275210,112.682956,136.543921,0.000000,0.000000,0.000000,0.000000,6.986837,8.780323,5.555315,1.474052,0.199828,0.021309,0.505465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.909839,proposed,0,-126.340000,54.885000,-1.233321,-1.435083,-0.790000,-1.345000,-0.443321,-0.090083,-20.401022,-12.106436,-1.311276,-12.106436,-20.401022,-0.220000,0.390000,-26,43,-26.473411,43.235168,-26.473411,43.235168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.806352,49.092606,112.885635,139.690183,0.000000,0.000000,0.000000,0.000000,6.934345,8.980666,5.576253,1.580517,0.202369,0.018584,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.919835,proposed,0,-126.340000,54.885000,-1.434779,-1.568565,-0.990000,-1.485000,-0.444779,-0.083565,-19.852116,-16.680656,-1.006328,-16.680656,-19.852116,-0.220000,0.340000,-42,88,-41.761057,87.720395,-41.761057,87.720395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.522129,51.332303,110.650502,136.414449,0.000000,0.000000,0.000000,0.000000,6.627571,9.261620,5.544721,1.444156,0.174004,0.014782,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.929866,proposed,0,-126.340000,54.885000,-1.644546,-1.700223,-1.180000,-1.665000,-0.464546,-0.035223,-19.425188,-20.157064,-1.128308,-20.157064,-19.425188,-0.310000,0.530000,-47,106,-47.322602,105.616091,-47.322602,105.616091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.414444,52.425571,105.057931,128.456913,0.000000,0.000000,0.000000,0.000000,6.238664,9.094154,5.551790,1.470634,0.253230,0.021185,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.939865,proposed,0,-126.340000,54.885000,-1.860852,-1.829090,-1.380000,-1.845000,-0.480852,0.015910,-20.766960,-19.486178,-0.945339,-19.486178,-20.766960,-0.390000,0.780000,-36,85,-35.937381,84.596000,-35.937381,84.596000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.494845,53.852513,106.869415,129.721609,0.000000,0.000000,0.000000,0.000000,6.326592,9.164356,5.542931,1.456484,0.341360,0.020236,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.949864,proposed,0,-126.340000,54.885000,-2.084033,-1.955555,-1.600000,-1.995000,-0.484033,0.039445,-23.755450,-14.424041,-1.494245,-14.424041,-23.755450,-0.410000,0.820000,-12,42,-12.309355,41.827455,-12.309355,41.827455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.776976,56.536367,116.952189,144.142622,0.000000,0.000000,0.000000,0.000000,7.049324,9.630616,5.549396,1.453925,0.209165,0.022619,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.959836,proposed,0,-126.340000,54.885000,-2.313087,-2.079239,-1.840000,-2.115000,-0.473087,0.035761,-25.402169,-9.239925,-1.738204,-9.239925,-25.402169,-0.300000,0.660000,-14,14,-14.211345,14.123438,-14.211345,14.123438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.271657,56.846873,112.271956,140.356435,0.000000,0.000000,0.000000,0.000000,7.005964,8.855789,5.547264,1.483648,0.185294,0.022842,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.969867,proposed,0,-126.340000,54.885000,-2.549634,-2.201158,-2.100000,-2.215000,-0.449634,0.013842,-25.829097,-9.788831,-1.372266,-9.788831,-25.829097,-0.220000,0.380000,-25,44,-25.146484,43.707882,-25.146484,43.707882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.647703,56.249100,103.693956,133.254739,0.000000,0.000000,0.000000,0.000000,6.334313,8.421604,5.556365,1.559745,0.211252,0.020157,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.979875,proposed,0,-126.340000,54.885000,-2.791363,-2.320269,-2.350000,-2.335000,-0.441363,0.014731,-25.463159,-14.424041,-1.616224,-14.424041,-25.463159,-0.210000,0.350000,-38,88,-37.849511,88.222043,-37.849511,88.222043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.303579,55.243318,94.698106,119.281770,0.000000,0.000000,0.000000,0.000000,5.609231,8.207059,5.576779,1.714038,0.223397,0.029954,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.989840,proposed,0,-126.340000,54.885000,-3.037360,-2.436357,-2.600000,-2.485000,-0.437360,0.048643,-25.707117,-18.449355,-1.555235,-18.449355,-25.707117,-0.280000,0.540000,-36,107,-35.591348,106.602522,-35.591348,106.602522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.444465,53.367565,89.780583,109.915004,0.000000,0.000000,0.000000,0.000000,5.668836,7.978252,5.563856,1.764793,0.320508,0.026697,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.999871,proposed,0,-126.340000,54.885000,-3.289892,-2.550661,-2.860000,-2.655000,-0.429892,0.104339,-26.743941,-16.863625,-1.555235,-16.863625,-26.743941,-0.330000,0.810000,-24,82,-24.214101,81.543922,-24.214101,81.543922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.865313,52.658536,98.605774,119.239678,0.000000,0.000000,0.000000,0.000000,6.007555,8.549450,5.571739,2.382575,0.383299,0.034670,0.506465,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.009839,proposed,0,-126.340000,54.885000,-3.545291,-2.661713,-3.120000,-2.765000,-0.425291,0.103287,-28.268681,-10.093779,-2.043152,-10.093779,-28.268681,-0.340000,0.890000,-10,37,-9.923154,19.569978,-9.923154,19.569978,0.000000,16.973944,0.000000,64.000000,0.000000,0.000000,-53.651226,52.682826,107.939584,134.645306,0.000000,0.000000,0.000000,0.000000,6.331566,8.978260,5.567070,1.655732,0.250181,0.030698,2.334199,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.019837,proposed,0,-126.340000,54.885000,-3.805484,-2.770568,-3.400000,-2.825000,-0.405484,0.054432,-29.183525,-4.055809,-1.494245,-4.055809,-29.183525,-0.270000,0.660000,-9,-8,-9.245493,-11.688417,-9.245493,-11.688417,0.000000,3.232339,0.000000,64.000000,0.000000,0.000000,-54.530769,49.822177,102.664312,130.546191,0.000000,0.000000,0.000000,0.000000,6.261576,8.198202,5.848412,1.783211,2.557998,0.037361,0.503332,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010743,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.030611,proposed,0,-126.340000,54.885000,-4.089865,-2.885048,-3.720000,-2.865000,-0.369865,-0.020048,-29.976389,-3.018985,-1.616224,-3.018985,-29.976389,-0.190000,0.350000,-13,3,-13.246582,3.322671,-13.246582,3.322671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.032592,46.465015,97.200340,130.326364,0.000000,0.000000,0.000000,0.000000,6.137850,8.048781,5.882680,1.803691,0.253177,0.040065,0.504440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008495,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.040685,proposed,0,-126.340000,54.885000,-4.359036,-2.989466,-4.010000,-2.935000,-0.349036,-0.054466,-29.305504,-9.727842,-1.433256,-9.727842,-29.305504,-0.180000,0.070000,-26,48,-25.949356,84.300630,-25.949356,84.300630,0.000000,-35.977959,0.000000,64.000000,0.000000,0.000000,-43.020735,44.305164,104.796370,137.801898,0.000000,0.000000,0.000000,0.000000,6.950350,8.961003,5.576124,1.778854,0.264834,0.043624,0.999228,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.050682,proposed,0,-126.340000,54.885000,-4.628760,-3.090598,-4.300000,-3.065000,-0.328760,-0.025598,-29.671441,-17.839459,-2.043152,-17.839459,-29.671441,-0.220000,0.320000,-26,93,-25.537082,105.085611,-25.537082,105.085611,0.000000,-11.762940,0.000000,64.000000,0.000000,0.000000,-31.828333,44.281763,110.791748,138.428369,0.000000,0.000000,0.000000,0.000000,7.494145,9.519933,5.582761,1.746909,0.269566,0.025881,0.500905,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.060712,proposed,0,-126.340000,54.885000,-4.901566,-3.189625,-4.600000,-3.245000,-0.301566,0.055375,-29.549462,-21.193887,-1.616224,-21.193887,-29.549462,-0.180000,0.550000,-34,105,-34.424023,104.894368,-34.424023,104.894368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.938567,46.386974,113.399312,142.023160,0.000000,0.000000,0.000000,0.000000,7.870382,9.985281,5.573065,1.779590,0.341813,0.038756,0.500676,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008246,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.070710,proposed,0,-126.340000,54.885000,-5.175204,-3.285944,-4.890000,-3.425000,-0.285204,0.139056,-29.732431,-18.144407,-2.775027,-18.144407,-29.732431,-0.290000,0.810000,-20,105,-19.814604,104.798999,-19.814604,104.798999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.713949,48.655061,114.655129,143.815817,0.000000,0.000000,0.000000,0.000000,8.140206,10.050297,5.577774,1.697553,0.364335,0.035489,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.080720,proposed,0,-126.340000,54.885000,-5.450399,-3.380035,-5.190000,-3.545000,-0.260399,0.164965,-30.464306,-9.605862,-2.348100,-9.605862,-30.464306,-0.300000,0.940000,-6,60,-6.287075,31.517433,-6.287075,31.517433,0.000000,28.281565,0.000000,64.000000,0.000000,0.000000,-22.221462,49.461125,120.891593,156.381535,0.000000,0.000000,0.000000,0.000000,8.344769,10.581059,5.576638,1.518933,0.467962,0.026499,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.090680,proposed,0,-126.340000,54.885000,-5.724978,-3.471384,-5.500000,-3.585000,-0.224978,0.113616,-31.440140,-0.579401,-1.860183,-0.579401,-31.440140,-0.260000,0.820000,5,15,5.102452,-34.113956,5.102452,-34.113956,0.000000,48.912954,0.000000,64.000000,0.000000,0.000000,-25.478977,44.484059,118.881415,151.728683,0.000000,0.000000,0.000000,0.000000,7.865095,9.601730,5.892768,1.553767,0.217424,0.022177,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.100712,proposed,0,-126.340000,54.885000,-6.001865,-3.561174,-5.800000,-3.555000,-0.201865,-0.006174,-30.647275,3.872840,-1.616224,3.872840,-30.647275,-0.140000,0.490000,-12,-30,-11.842520,-47.613598,-11.842520,-47.613598,0.000000,17.412597,0.000000,64.000000,0.000000,0.000000,-27.092881,35.133153,109.879976,136.550219,0.000000,0.000000,0.000000,0.000000,7.047935,8.535952,5.559286,1.474471,0.221941,0.026814,0.501043,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.110704,proposed,0,-126.340000,54.885000,-6.277447,-3.648442,-6.090000,-3.525000,-0.187447,-0.123442,-28.512639,1.555235,-1.921172,1.555235,-28.512639,-0.120000,0.090000,-34,0,-34.438059,0.044673,-34.438059,0.044673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.008582,27.006465,116.897110,138.638858,0.000000,0.000000,0.000000,0.000000,7.699501,8.506865,5.558172,1.531285,0.234008,0.024835,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.120705,proposed,0,-126.340000,54.885000,-6.552666,-3.733713,-6.360000,-3.565000,-0.192666,-0.168713,-26.682951,-7.776174,-1.738204,-7.776174,-26.682951,-0.170000,0.000000,-51,45,-51.319970,85.477817,-51.319970,85.477817,0.000000,-40.433144,0.000000,64.000000,0.000000,0.000000,-10.545007,21.483137,120.865757,148.732472,0.000000,0.000000,0.000000,0.000000,8.188118,9.181057,5.563000,1.544110,0.235031,0.031629,0.501080,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.130704,proposed,0,-126.340000,54.885000,-6.826759,-3.816968,-6.640000,-3.725000,-0.186759,-0.091968,-25.280190,-19.303209,-2.104141,-19.303209,-25.280190,-0.310000,0.160000,-50,90,-49.990927,104.456070,-49.990927,104.456070,0.000000,-14.411397,0.000000,64.000000,0.000000,0.000000,-2.076621,20.844757,121.593678,150.261838,0.000000,0.000000,0.000000,0.000000,8.268950,9.719876,8.531446,1.758534,0.300364,0.027852,0.500713,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.011131,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.141870,proposed,0,-126.340000,54.885000,-7.130985,-3.907668,-6.900000,-3.885000,-0.230985,-0.022668,-25.890086,-22.840606,-2.592058,-22.840606,-25.890086,-0.450000,0.440000,-30,105,-30.314131,104.525228,-30.314131,104.525228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.500776,25.007146,118.354171,148.961881,0.000000,0.000000,0.000000,0.000000,8.091089,10.298343,5.566677,1.762243,0.310145,0.031837,0.501048,1,1,0,7,1,0,0,0,0,0,2,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.151935,proposed,0,-126.340000,54.885000,-7.403110,-3.987486,-7.170000,-4.085000,-0.233110,0.097514,-27.292847,-20.705970,-2.287110,-20.705970,-27.292847,-0.440000,0.760000,-16,104,-15.801991,103.644898,-15.801991,103.644898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.327196,34.315718,126.710178,165.509437,0.000000,0.000000,0.000000,0.000000,8.252880,11.267067,5.850562,1.688336,0.477942,0.035340,0.500846,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008563,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.161927,proposed,0,-126.340000,54.885000,-7.670784,-4.064985,-7.450000,-4.235000,-0.220784,0.170015,-28.146701,-14.058103,-2.775027,-14.058103,-28.146701,-0.240000,0.900000,-26,85,-26.496168,84.589869,-26.496168,84.589869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.494837,44.170284,133.130327,176.350783,0.000000,0.000000,0.000000,0.000000,8.527128,11.699468,5.559176,1.695609,0.430699,0.037660,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.171934,proposed,0,-126.340000,54.885000,-7.935965,-4.140958,-7.730000,-4.305000,-0.205965,0.164042,-28.085712,-5.031642,-2.897006,-5.031642,-28.085712,-0.270000,0.880000,-17,40,-16.999248,11.094409,-16.999248,11.094409,0.000000,28.495460,0.000000,64.000000,0.000000,0.000000,-3.352960,46.049519,121.949403,161.104725,0.000000,0.000000,0.000000,0.000000,8.081769,10.460586,5.563181,1.508368,0.229895,0.021995,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.181929,proposed,0,-126.340000,54.885000,-8.197588,-4.215314,-8.010000,-4.305000,-0.187588,0.089686,-27.902743,2.592058,-2.287110,2.592058,-27.902743,-0.270000,0.660000,-10,-5,-10.310789,-35.538085,-10.310789,-35.538085,0.000000,30.127954,0.000000,64.000000,0.000000,0.000000,-3.240452,38.612879,105.989644,138.299621,0.000000,0.000000,0.000000,0.000000,6.735271,8.488209,5.554098,1.539457,0.198138,0.022996,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.191961,proposed,0,-126.340000,54.885000,-8.456452,-4.288492,-8.280000,-4.275000,-0.176452,-0.013492,-27.048889,3.750861,-1.921172,3.750861,-27.048889,-0.210000,0.310000,-20,-19,-20.223101,-19.372023,-20.223101,-19.372023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.538098,29.541148,96.760509,123.133050,0.000000,0.000000,0.000000,0.000000,6.055901,7.776274,5.554021,2.466619,0.230464,0.041661,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.201931,proposed,0,-126.340000,54.885000,-8.709664,-4.359883,-8.540000,-4.275000,-0.169664,-0.084883,-25.158211,-1.921172,-2.043152,-1.921172,-25.158211,-0.180000,0.060000,-41,26,-40.898778,46.674962,-40.898778,46.674962,0.000000,-21.046986,0.000000,64.000000,0.000000,0.000000,6.156354,22.437125,97.786193,119.157101,0.000000,0.000000,0.000000,0.000000,6.320591,7.403079,5.551525,1.516114,0.198974,0.019011,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.211966,proposed,0,-126.340000,54.885000,-8.960064,-4.430498,-8.780000,-4.335000,-0.180064,-0.095498,-24.182377,-11.008623,-2.714037,-11.008623,-24.182377,-0.290000,0.060000,-39,71,-39.418109,105.776639,-39.418109,105.776639,0.000000,-35.148662,0.000000,64.000000,0.000000,0.000000,16.253744,16.551582,97.944949,125.439122,0.000000,0.000000,0.000000,0.000000,6.494025,7.566298,5.551783,1.484393,0.248294,0.023395,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.221965,proposed,0,-126.340000,54.885000,-9.204761,-4.499726,-9.010000,-4.475000,-0.194761,-0.024726,-23.511492,-18.510344,-2.592058,-18.510344,-23.511492,-0.370000,0.340000,-36,106,-35.595690,105.822992,-35.595690,105.822992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.410925,15.291326,96.427689,124.567815,0.000000,0.000000,0.000000,0.000000,6.488220,7.988755,5.560330,1.466680,0.231238,0.024126,0.505068,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.231966,proposed,0,-126.340000,54.885000,-9.444387,-4.567946,-9.250000,-4.645000,-0.194387,0.077054,-24.548315,-18.998261,-2.348100,-18.998261,-24.548315,-0.400000,0.690000,-20,106,-19.674759,105.628997,-19.674759,105.628997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.460557,17.664095,100.905457,128.214340,0.000000,0.000000,0.000000,0.000000,6.902725,8.626894,5.549366,1.448592,0.316680,0.018391,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.241956,proposed,0,-126.340000,54.885000,-9.678289,-4.635167,-9.500000,-4.795000,-0.178289,0.159833,-25.524149,-13.448207,-2.104141,-13.448207,-25.524149,-0.320000,0.880000,-13,94,-13.321862,94.491027,-13.321862,94.491027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.165848,23.557986,104.438855,134.154347,0.000000,0.000000,0.000000,0.000000,7.082767,9.002371,5.563765,1.583614,0.287895,0.024045,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.251931,proposed,0,-126.340000,54.885000,-9.906091,-4.701470,-9.750000,-4.875000,-0.156091,0.173530,-25.219201,-5.702528,-2.531068,-5.702528,-25.219201,-0.240000,0.930000,-17,49,-17.313347,25.802788,-17.313347,25.802788,0.000000,23.688239,0.000000,64.000000,0.000000,0.000000,30.836183,26.537367,96.813191,122.426255,0.000000,0.000000,0.000000,0.000000,6.484323,7.982116,5.549665,1.463181,0.246348,0.024549,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.261962,proposed,0,-126.340000,54.885000,-10.129113,-4.767434,-10.010000,-4.875000,-0.119113,0.107566,-25.097221,2.714037,-2.104141,2.714037,-25.097221,-0.210000,0.730000,-12,4,-12.361902,-30.546013,-12.361902,-30.546013,0.000000,35.037040,0.000000,64.000000,0.000000,0.000000,35.802115,21.662627,89.353395,104.390247,0.000000,0.000000,0.000000,0.000000,5.879733,6.429236,5.567419,1.524246,0.248543,0.050114,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.271985,proposed,0,-126.340000,54.885000,-10.345572,-4.832722,-10.250000,-4.835000,-0.095572,0.002278,-23.938419,4.848673,-2.226120,4.848673,-23.938419,-0.120000,0.400000,-25,-26,-25.267604,-26.018167,-25.267604,-26.018167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.643486,14.114384,84.443989,97.333452,0.000000,0.000000,0.000000,0.000000,5.435710,6.216527,5.577056,1.482156,0.206570,0.025183,0.504388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.281973,proposed,0,-126.340000,54.885000,-10.554714,-4.897275,-10.480000,-4.805000,-0.074714,-0.092275,-22.901596,-0.091484,-2.348100,-0.091484,-22.901596,-0.220000,0.070000,-17,19,-17.450200,36.910982,-17.450200,36.910982,0.000000,-17.929149,0.000000,64.000000,0.000000,0.000000,43.617570,9.205245,90.545120,100.478582,0.000000,0.000000,0.000000,0.000000,5.900030,6.255951,5.587937,1.486967,0.199042,0.018788,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.291955,proposed,0,-126.340000,54.885000,-10.756933,-4.961376,-10.710000,-4.855000,-0.046933,-0.106376,-21.986752,-10.032790,-2.348100,-10.032790,-21.986752,-0.230000,0.030000,-20,64,-19.769049,106.785485,-19.769049,106.785485,0.000000,-42.803652,0.000000,64.000000,0.000000,0.000000,48.677833,6.734693,94.773409,106.475854,0.000000,0.000000,0.000000,0.000000,6.165358,6.700064,5.543030,1.459612,0.201761,0.018355,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.301959,proposed,0,-126.340000,54.885000,-10.952565,-5.025299,-10.920000,-4.985000,-0.032565,-0.040299,-20.949928,-17.351542,-2.653048,-17.351542,-20.949928,-0.210000,0.250000,-27,107,-27.053669,106.873983,-27.053669,106.873983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.079716,6.408906,92.789164,104.812353,0.000000,0.000000,0.000000,0.000000,6.175902,6.745368,5.546504,1.473757,0.201602,0.018306,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.311961,proposed,0,-126.340000,54.885000,-11.140943,-5.088988,-11.130000,-5.165000,-0.010943,0.076012,-20.096074,-19.669147,-2.531068,-19.669147,-20.096074,-0.240000,0.630000,-25,107,-24.550166,106.540365,-24.550166,106.540365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.010964,7.378209,95.052321,111.083359,0.000000,0.000000,0.000000,0.000000,6.565552,7.215173,5.550212,1.444455,0.323622,0.017646,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.321963,proposed,0,-126.340000,54.885000,-11.321924,-5.152544,-11.320000,-5.315000,-0.001924,0.162456,-20.401022,-14.363051,-2.287110,-14.363051,-20.401022,-0.260000,0.880000,-11,106,-11.289511,106.496146,-11.289511,106.496146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.381990,10.477908,98.802501,111.914551,0.000000,0.000000,0.000000,0.000000,6.885428,7.529453,5.548219,1.476145,0.313482,0.018785,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.331929,proposed,0,-126.340000,54.885000,-11.494729,-5.215818,-11.510000,-5.415000,0.015271,0.199182,-19.486178,-6.678361,-1.982162,-6.678361,-19.486178,-0.220000,0.970000,-13,61,-12.875524,37.472531,-12.875524,37.472531,0.000000,24.023615,0.000000,64.000000,0.000000,0.000000,56.906287,12.134002,95.724033,107.640409,0.000000,0.000000,0.000000,0.000000,6.529384,7.108014,5.546115,1.556538,0.316406,0.018376,0.500866,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.341960,proposed,0,-126.340000,54.885000,-11.660973,-5.279545,-11.700000,-5.415000,0.039027,0.135455,-18.937271,1.982162,-1.982162,1.982162,-18.937271,-0.200000,0.810000,-9,16,-9.124571,-25.744801,-9.124571,-25.744801,0.000000,42.240947,0.000000,64.000000,0.000000,0.000000,59.532090,8.444466,92.977127,100.522266,0.000000,0.000000,0.000000,0.000000,6.210886,6.137659,5.547263,1.443183,0.185365,0.017777,0.501710,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.351959,proposed,0,-126.340000,54.885000,-11.818869,-5.343175,-11.880000,-5.365000,0.061131,0.021825,-17.717479,6.068465,-2.104141,6.068465,-17.717479,-0.170000,0.480000,-12,-29,-12.313071,-39.117280,-12.313071,-39.117280,0.000000,10.613426,0.000000,64.000000,0.000000,0.000000,59.144240,2.039387,87.256409,96.317895,0.000000,0.000000,0.000000,0.000000,5.681575,6.031272,5.548564,1.501987,0.200183,0.024530,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.361963,proposed,0,-126.340000,54.885000,-11.968971,-5.407030,-12.050000,-5.315000,0.081029,-0.092030,-16.253729,2.592058,-1.494245,2.592058,-16.253729,-0.140000,0.130000,-21,10,-21.148632,9.846644,-21.148632,9.846644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.217250,-1.369996,93.903627,99.128801,0.000000,0.000000,0.000000,0.000000,6.064045,6.191313,5.556089,1.795024,0.248187,0.041025,0.701408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008351,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.371939,proposed,0,-126.340000,54.885000,-12.110706,-5.470951,-12.200000,-5.345000,0.089294,-0.125951,-14.607010,-6.800341,-1.677214,-6.800341,-14.607010,-0.180000,0.030000,-27,55,-26.799178,94.704179,-26.799178,94.704179,0.000000,-39.857535,0.000000,64.000000,0.000000,0.000000,63.028397,-3.410694,99.923022,108.196869,0.000000,0.000000,0.000000,0.000000,6.541181,6.593370,5.584360,1.753335,0.241228,0.034891,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.383685,proposed,0,-126.340000,54.885000,-12.267384,-5.546628,-12.360000,-5.475000,0.092616,-0.071628,-12.960290,-16.680656,-1.677214,-16.680656,-12.960290,-0.230000,0.280000,-30,100,-29.836616,106.619966,-29.836616,106.619966,0.000000,-6.773322,0.000000,64.000000,0.000000,0.000000,65.061028,-3.110523,98.351841,109.587096,0.000000,0.000000,0.000000,0.000000,6.525254,6.852000,5.579128,1.815821,0.300314,0.043436,0.501161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008253,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.391975,proposed,0,-126.340000,54.885000,-12.371279,-5.600349,-12.470000,-5.615000,0.098721,0.014651,-12.350394,-19.425188,-1.616224,-19.425188,-12.350394,-0.250000,0.510000,-27,106,-26.914512,106.393677,-26.914512,106.393677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.702618,-1.178549,98.885169,113.840662,0.000000,0.000000,0.000000,0.000000,6.717730,7.269076,5.564305,1.810195,0.303520,0.041782,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008230,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.402038,proposed,0,-126.340000,54.885000,-12.489951,-5.665950,-12.590000,-5.795000,0.100049,0.129050,-12.899301,-17.473521,-1.677214,-17.473521,-12.899301,-0.280000,0.810000,-10,106,-10.422528,106.453191,-10.422528,106.453191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.782951,3.367763,100.106919,112.721979,0.000000,0.000000,0.000000,0.000000,6.905604,7.576905,5.567313,1.884940,0.383772,0.042760,0.500885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008391,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.412050,proposed,0,-126.340000,54.885000,-12.599944,-5.731693,-12.710000,-5.925000,0.110056,0.193307,-12.655342,-10.947634,-1.616224,-10.947634,-12.655342,-0.230000,0.960000,-7,69,-6.946447,68.730736,-6.946447,68.730736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.653641,8.169812,98.628390,112.330871,0.000000,0.000000,0.000000,0.000000,6.675871,7.434995,5.597827,1.703809,0.402222,0.026373,0.508726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008249,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.422036,proposed,0,-126.340000,54.885000,-12.701650,-5.797777,-12.840000,-5.975000,0.138350,0.177223,-11.984457,-2.531068,-1.860183,-2.531068,-11.984457,-0.160000,0.840000,-9,24,-8.631300,6.120024,-8.631300,6.120024,0.000000,17.610712,0.000000,64.000000,0.000000,0.000000,58.465679,9.424464,94.979965,103.338529,0.000000,0.000000,0.000000,0.000000,6.371771,6.480118,5.562044,1.749129,0.221410,0.032267,0.500997,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.432037,proposed,0,-126.340000,54.885000,-12.795528,-5.864492,-12.940000,-5.975000,0.144472,0.110508,-9.849821,1.738204,-1.311276,1.738204,-9.849821,-0.120000,0.550000,-23,-10,-22.833295,-9.691279,-22.833295,-9.691279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.784674,5.789472,91.810471,94.368669,0.000000,0.000000,0.000000,0.000000,6.067253,5.895095,5.561159,1.653837,0.210563,0.024043,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.442038,proposed,0,-126.340000,54.885000,-12.881500,-5.931777,-13.030000,-5.965000,0.148500,0.033223,-7.532216,0.152474,-0.701380,0.152474,-7.532216,-0.150000,0.220000,-33,26,-33.336535,25.752262,-33.336535,25.752262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.675477,2.024132,94.055551,97.748187,0.000000,0.000000,0.000000,0.000000,6.247527,6.026281,5.566117,1.696801,0.198768,0.035323,0.501222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.452042,proposed,0,-126.340000,54.885000,-12.959658,-5.999665,-13.100000,-6.005000,0.140342,0.005335,-7.288257,-7.837164,-1.128308,-7.837164,-7.288257,-0.230000,0.180000,-23,71,-22.792089,94.878290,-22.792089,94.878290,0.000000,-24.126028,0.000000,64.000000,0.000000,0.000000,61.318483,-1.881808,94.653844,104.535367,0.000000,0.000000,0.000000,0.000000,6.317625,6.106033,5.567741,1.502575,0.231380,0.018759,0.500840,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.462069,proposed,0,-126.340000,54.885000,-13.030221,-6.068301,-13.160000,-6.105000,0.129779,0.036699,-5.763517,-13.387218,-0.945339,-13.387218,-5.763517,-0.250000,0.400000,-28,107,-28.301816,107.000186,-28.301816,107.000186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.526257,-3.520918,90.067330,102.440109,0.000000,0.000000,0.000000,0.000000,6.027244,6.206399,5.558421,1.475127,0.232528,0.020934,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.472083,proposed,0,-126.340000,54.885000,-13.093046,-6.137452,-13.210000,-6.235000,0.116954,0.097548,-5.092632,-13.753155,-0.640391,-13.753155,-5.092632,-0.260000,0.720000,-27,105,-27.153100,105.486248,-27.153100,105.486248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.556677,-4.839189,88.887304,105.573155,0.000000,0.000000,0.000000,0.000000,6.109273,6.308537,5.562162,1.455740,0.418584,0.018251,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.482074,proposed,0,-126.340000,54.885000,-13.148231,-6.207034,-13.250000,-6.345000,0.101769,0.137966,-5.153621,-9.849821,-0.640391,-9.849821,-5.153621,-0.260000,0.920000,-19,60,-19.375684,58.132974,-19.375684,58.132974,0.000000,2.353274,0.000000,64.000000,0.000000,0.000000,53.704088,-5.272981,86.762563,101.848843,0.000000,0.000000,0.000000,0.000000,6.000079,6.111460,5.565268,1.537156,0.339168,0.019931,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.492075,proposed,0,-126.340000,54.885000,-13.196114,-6.277265,-13.300000,-6.395000,0.103886,0.117735,-4.604715,-2.348100,-0.335443,-2.348100,-4.604715,-0.240000,0.810000,-16,15,-15.901982,2.417259,-15.901982,2.417259,0.000000,13.068989,0.000000,64.000000,0.000000,0.000000,50.227807,-5.791279,82.217698,90.853046,0.000000,0.000000,0.000000,0.000000,5.538748,5.607975,5.552275,1.451950,0.203910,0.019141,0.503729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.502076,proposed,0,-126.340000,54.885000,-13.236799,-6.348070,-13.330000,-6.405000,0.093201,0.056930,-3.750861,0.701380,-0.396432,0.701380,-3.750861,-0.200000,0.480000,-20,0,-20.136300,0.352667,-20.136300,0.352667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.190255,-7.287423,81.038285,85.911892,0.000000,0.000000,0.000000,0.000000,5.324317,5.471153,5.552574,1.463016,0.204035,0.020341,0.501005,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.512036,proposed,0,-126.340000,54.885000,-13.270322,-6.419117,-13.360000,-6.415000,0.089678,-0.004117,-1.982162,-2.470079,-0.274453,-2.470079,-1.982162,-0.190000,0.230000,-31,43,-30.991182,42.984996,-30.991182,42.984996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.507329,-8.452494,84.003272,87.146669,0.000000,0.000000,0.000000,0.000000,5.631167,5.397119,5.558658,1.555404,0.195741,0.019159,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.522075,proposed,0,-126.340000,54.885000,-13.297228,-6.491236,-13.370000,-6.475000,0.072772,-0.016236,-0.518412,-9.849821,-0.945339,-9.849821,-0.518412,-0.240000,0.250000,-35,88,-34.736720,102.556272,-34.736720,102.556272,0.000000,-14.571277,0.000000,64.000000,0.000000,0.000000,40.732029,-10.365355,82.125771,92.453870,0.000000,0.000000,0.000000,0.000000,5.679856,5.461179,5.555581,1.577468,0.230736,0.021777,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.532038,proposed,0,-126.340000,54.885000,-13.317288,-6.563269,-13.370000,-6.585000,0.052712,0.021731,-0.396432,-13.082270,-0.030495,-13.082270,-0.396432,-0.290000,0.540000,-26,107,-25.567441,107.221613,-25.567441,107.221613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.639600,-11.938295,81.286469,98.277942,0.000000,0.000000,0.000000,0.000000,5.690825,5.721964,5.559544,1.584852,0.263602,0.025852,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.542066,proposed,0,-126.340000,54.885000,-13.330997,-6.636196,-13.370000,-6.705000,0.039003,0.068804,0.091484,-11.740498,-0.213464,-11.740498,0.091484,-0.290000,0.830000,-23,75,-22.973483,75.027580,-22.973483,75.027580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.280410,-11.803917,83.081217,100.888211,0.000000,0.000000,0.000000,0.000000,5.789536,6.032117,5.560120,1.715303,0.362088,0.025220,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.552065,proposed,0,-126.340000,54.885000,-13.338401,-6.709272,-13.370000,-6.785000,0.031599,0.075728,-0.274453,-5.336590,0.030495,-5.336590,-0.274453,-0.270000,0.840000,-14,30,-13.643129,19.900560,-13.643129,19.900560,0.000000,10.127020,0.000000,64.000000,0.000000,0.000000,26.042330,-10.527913,72.454765,84.161431,0.000000,0.000000,0.000000,0.000000,5.078823,5.176766,5.549927,1.457034,0.187191,0.015014,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.562034,proposed,0,-126.340000,54.885000,-13.339769,-6.782432,-13.370000,-6.805000,0.030231,0.022568,-0.518412,-0.823360,0.030495,-0.823360,-0.518412,-0.220000,0.580000,-8,0,-8.285912,-0.462447,-8.285912,-0.462447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.395943,-9.471137,67.069812,75.498426,0.000000,0.000000,0.000000,0.000000,4.542130,4.795981,5.543528,1.445791,0.184369,0.015258,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.572037,proposed,0,-126.340000,54.885000,-13.335330,-6.856069,-13.360000,-6.825000,0.024670,-0.031069,0.396432,-1.311276,0.213464,-1.311276,0.396432,-0.160000,0.290000,-17,24,-16.721611,23.548701,-16.721611,23.548701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.027303,-8.325325,70.175840,78.689632,0.000000,0.000000,0.000000,0.000000,4.749759,4.835761,5.554078,1.603191,0.229286,0.029163,0.501291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.582039,proposed,0,-126.340000,54.885000,-13.325299,-6.929863,-13.350000,-6.865000,0.024701,-0.064863,2.653048,-6.983309,0.213464,-6.983309,2.653048,-0.140000,0.210000,-35,69,-34.958287,74.910880,-34.958287,74.910880,0.000000,-6.362179,0.000000,64.000000,0.000000,0.000000,9.424873,-7.992326,69.751161,74.530693,0.000000,0.000000,0.000000,0.000000,4.960529,4.901182,5.583182,1.748460,0.247489,0.030837,0.502385,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.592041,proposed,0,-126.340000,54.885000,-13.309911,-7.003729,-13.310000,-6.965000,0.000089,-0.038729,3.567892,-11.435550,-0.213464,-11.435550,3.567892,-0.220000,0.400000,-32,99,-31.994345,99.102018,-31.994345,99.102018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.790464,-9.845598,66.519908,81.364640,0.000000,0.000000,0.000000,0.000000,4.851624,4.817590,5.562954,1.767310,0.296382,0.034921,0.504960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.602061,proposed,0,-126.340000,54.885000,-13.289363,-7.077715,-13.270000,-7.065000,-0.019363,-0.012715,2.775027,-11.801488,0.213464,-11.801488,2.775027,-0.290000,0.680000,-12,81,-12.041565,80.997468,-12.041565,80.997468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.800940,-11.540724,69.637530,90.038088,0.000000,0.000000,0.000000,0.000000,5.050758,5.242622,5.627652,1.877849,0.386029,0.051659,0.501424,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008457,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.612051,proposed,0,-126.340000,54.885000,-13.264002,-7.151372,-13.250000,-7.145000,-0.014002,-0.006372,1.372266,-6.922320,-0.030495,-6.922320,1.372266,-0.250000,0.800000,5,36,5.000534,29.420093,5.000534,29.420093,0.000000,6.577374,0.000000,64.000000,0.000000,0.000000,-6.522342,-9.756424,65.527591,79.002478,0.000000,0.000000,0.000000,0.000000,4.650029,5.095170,5.609309,1.730713,0.347180,0.052680,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.622062,proposed,0,-126.340000,54.885000,-13.233949,-7.224978,-13.230000,-7.185000,-0.003949,-0.039978,1.494245,-1.067318,0.396432,-1.067318,1.494245,-0.130000,0.620000,-1,-8,-0.640948,-7.593143,-0.640948,-7.593143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.163139,-7.240374,61.673908,74.280002,0.000000,0.000000,0.000000,0.000000,4.224325,4.610579,5.615962,1.784537,0.251822,0.033499,0.500962,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.632042,proposed,0,-126.340000,54.885000,-13.199610,-7.298040,-13.210000,-7.195000,0.010390,-0.103040,2.592058,-0.396432,-0.518412,-0.396432,2.592058,-0.060000,0.300000,-13,9,-12.601700,8.562352,-12.601700,8.562352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.210850,-5.768322,65.796223,75.085817,0.000000,0.000000,0.000000,0.000000,4.600165,4.578337,5.582357,1.779550,0.241752,0.039025,0.505119,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.642046,proposed,0,-126.340000,54.885000,-13.161043,-7.370853,-13.180000,-7.235000,0.018957,-0.135853,3.140965,-6.190445,0.030495,-6.190445,3.140965,-0.080000,0.140000,-13,54,-12.719838,68.806745,-12.719838,68.806745,0.000000,-15.244393,0.000000,64.000000,0.000000,0.000000,-19.887314,-5.149337,68.087768,71.338828,0.000000,0.000000,0.000000,0.000000,4.974286,4.849831,5.594561,1.799707,0.283235,0.031819,0.501023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.652035,proposed,0,-126.340000,54.885000,-13.118634,-7.443017,-13.130000,-7.325000,0.011366,-0.118017,4.116798,-12.228415,0.579401,-12.228415,4.116798,-0.100000,0.280000,-17,99,-17.004031,108.610003,-17.004031,108.610003,0.000000,-10.047651,0.000000,64.000000,0.000000,0.000000,-23.108334,-4.735170,63.215931,72.180303,0.000000,0.000000,0.000000,0.000000,4.739100,4.839183,5.560645,1.701583,0.278740,0.019781,0.501012,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.662040,proposed,0,-126.340000,54.885000,-13.072494,-7.514632,-13.090000,-7.445000,0.017506,-0.069632,4.421746,-13.570186,0.274453,-13.570186,4.421746,-0.130000,0.610000,-12,97,-11.959742,97.486857,-11.959742,97.486857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.900432,-5.155779,69.051936,84.630995,0.000000,0.000000,0.000000,0.000000,5.215598,5.355667,5.571229,1.558286,0.314351,0.017880,0.500496,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.672037,proposed,0,-126.340000,54.885000,-13.022962,-7.585405,-13.040000,-7.545000,0.017038,-0.040405,3.567892,-8.325081,0.030495,-8.325081,3.567892,-0.140000,0.830000,3,52,3.484289,37.525309,3.484289,37.525309,0.000000,14.961548,0.000000,64.000000,0.000000,0.000000,-33.185436,-4.628147,69.729544,83.977032,0.000000,0.000000,0.000000,0.000000,5.290466,5.392738,5.556734,1.836217,0.341834,0.038181,0.501104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008287,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.682053,proposed,0,-126.340000,54.885000,-12.970130,-7.655399,-13.000000,-7.585000,0.029870,-0.070399,3.506902,-2.104141,0.396432,-2.104141,3.506902,-0.090000,0.740000,7,7,7.425999,-9.838326,7.425999,-9.838326,0.000000,17.325184,0.000000,64.000000,0.000000,0.000000,-41.689849,-2.257867,66.397853,76.860176,0.000000,0.000000,0.000000,0.000000,4.738423,4.965884,5.619672,1.686016,0.233014,0.041627,0.500798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.692128,proposed,0,-126.340000,54.885000,-12.913986,-7.724740,-12.960000,-7.575000,0.046014,-0.149740,3.018985,3.079975,0.152474,3.079975,3.018985,-0.050000,0.400000,15,-29,15.057977,-28.900124,15.057977,-28.900124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.130302,-1.887803,65.102445,77.050453,0.000000,0.000000,0.000000,0.000000,4.690262,4.786583,5.555559,1.443557,0.165853,0.015271,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.702195,proposed,0,-126.340000,54.885000,-12.855110,-7.792822,-12.920000,-7.555000,0.064890,-0.237822,4.299767,0.884349,0.213464,0.884349,4.299767,-0.020000,0.090000,6,9,5.641684,9.220479,5.641684,9.220479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.403883,-1.524617,72.090515,84.610564,0.000000,0.000000,0.000000,0.000000,5.028734,5.242512,5.560724,1.427789,0.189557,0.013455,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.712310,proposed,0,-126.340000,54.885000,-12.793371,-7.859882,-12.860000,-7.595000,0.066629,-0.264882,4.482736,-6.983309,0.701380,-6.983309,4.482736,-0.010000,0.040000,2,54,2.327242,79.685369,2.327242,79.685369,0.000000,-25.464889,0.000000,64.000000,0.000000,0.000000,-53.571475,-2.741827,71.519128,78.243291,0.000000,0.000000,0.000000,0.000000,5.175242,5.188903,5.971729,1.427159,0.174410,0.014835,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.722196,proposed,0,-126.340000,54.885000,-12.730743,-7.923973,-12.810000,-7.695000,0.079257,-0.228973,6.007476,-13.448207,0.701380,-13.448207,6.007476,0.020000,0.190000,-13,99,-13.489007,108.245372,-13.489007,108.245372,0.000000,-9.024892,0.000000,64.000000,0.000000,0.000000,-55.366690,-2.806121,69.404920,79.034368,0.000000,0.000000,0.000000,0.000000,5.145824,5.287425,5.558222,1.523670,0.308411,0.022759,0.642211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.732040,proposed,0,-126.340000,54.885000,-12.666329,-7.986227,-12.750000,-7.845000,0.083671,-0.141227,6.251434,-16.863625,0.945339,-16.863625,6.251434,-0.010000,0.570000,-12,108,-11.821768,107.824480,-11.821768,107.824480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.342711,-2.242981,72.106530,86.945869,0.000000,0.000000,0.000000,0.000000,5.538240,5.690798,5.563426,1.518595,0.301543,0.018626,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.742068,proposed,0,-126.340000,54.885000,-12.598789,-8.047906,-12.680000,-7.975000,0.081211,-0.072906,6.251434,-11.984457,0.396432,-11.984457,6.251434,-0.040000,0.870000,-3,70,-3.206065,70.113579,-3.206065,70.113579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.155458,-0.370332,77.744096,92.928941,0.000000,0.000000,0.000000,0.000000,5.868738,6.195814,5.552690,1.781657,1.218413,0.032952,0.506380,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.752033,proposed,0,-126.340000,54.885000,-12.529930,-8.107318,-12.600000,-8.035000,0.070070,-0.072318,6.617372,-1.982162,1.128308,-1.982162,6.617372,-0.050000,0.860000,2,25,2.069360,-12.000713,2.069360,-12.000713,0.000000,37.114292,0.000000,64.000000,0.000000,0.000000,-69.860251,2.751206,78.966159,88.034526,0.000000,0.000000,0.000000,0.000000,5.338868,5.901795,5.544091,1.591353,0.205208,0.018720,0.500340,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.762037,proposed,0,-126.340000,54.885000,-12.459245,-8.164916,-12.540000,-8.005000,0.080755,-0.159916,6.007476,5.092632,0.945339,5.092632,6.007476,-0.040000,0.570000,14,-20,13.787982,-51.212736,13.787982,-51.212736,0.000000,31.326315,0.000000,64.000000,0.000000,0.000000,-76.427886,3.360381,75.160899,84.218622,0.000000,0.000000,0.000000,0.000000,4.827695,5.360443,5.561023,1.755333,0.220336,0.033345,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.772036,proposed,0,-126.340000,54.885000,-12.387178,-8.220311,-12.480000,-7.955000,0.092822,-0.265311,5.458569,6.068465,1.616224,6.068465,5.458569,-0.030000,0.210000,22,-35,22.308318,-34.937470,22.308318,-34.937470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.293231,3.098576,75.587292,88.609861,0.000000,0.000000,0.000000,0.000000,4.752565,5.453328,5.549821,1.678442,0.233712,0.018358,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.782069,proposed,0,-126.340000,54.885000,-12.313599,-8.273558,-12.410000,-7.925000,0.096401,-0.348558,6.251434,0.335443,0.640391,0.335443,6.251434,0.010000,0.020000,11,10,10.800595,23.832619,10.800595,23.832619,0.000000,-13.770089,0.000000,64.000000,0.000000,0.000000,-81.510448,3.134890,76.589811,93.666953,0.000000,0.000000,0.000000,0.000000,5.233051,5.898806,5.561478,1.558614,0.196485,0.015365,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.792059,proposed,0,-126.340000,54.885000,-12.239225,-8.324102,-12.340000,-7.975000,0.100775,-0.349102,7.715185,-7.837164,1.189297,-7.837164,7.715185,0.040000,-0.010000,-8,55,-8.264690,98.244051,-8.264690,98.244051,0.000000,-43.181521,0.000000,64.000000,0.000000,0.000000,-79.970663,2.661921,75.480445,86.014077,0.000000,0.000000,0.000000,0.000000,5.319263,5.888910,5.556137,1.423829,0.154922,0.012150,0.500269,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.802032,proposed,0,-126.340000,54.885000,-12.163994,-8.371961,-12.260000,-8.105000,0.096006,-0.266961,8.020133,-16.131750,0.884349,-16.131750,8.020133,0.030000,0.120000,-13,100,-13.102814,107.847093,-13.102814,107.847093,0.000000,-7.784563,0.000000,64.000000,0.000000,0.000000,-76.976555,4.374172,73.358856,86.520812,0.000000,0.000000,0.000000,0.000000,5.380594,6.051883,5.539755,1.414151,0.182820,0.013520,0.500350,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.812191,proposed,0,-126.340000,54.885000,-12.086469,-8.417898,-12.170000,-8.295000,0.083531,-0.122898,8.203101,-20.096074,1.128308,-20.096074,8.203101,-0.010000,0.570000,-12,107,-11.655317,107.167559,-11.655317,107.167559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.043295,8.471337,85.936418,99.294005,0.000000,0.000000,0.000000,0.000000,6.104269,7.095562,5.557236,1.423264,0.281453,0.013529,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.822186,proposed,0,-126.340000,54.885000,-12.009426,-8.460181,-12.080000,-8.465000,0.070574,0.004819,8.569039,-15.216906,1.372266,-15.216906,8.569039,-0.020000,0.850000,-11,106,-11.470391,106.336209,-11.470391,106.336209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.538591,14.525773,100.727564,114.920890,0.000000,0.000000,0.000000,0.000000,6.614064,7.997460,5.557471,1.422749,0.314153,0.013373,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.832185,proposed,0,-126.340000,54.885000,-11.931677,-8.499458,-11.980000,-8.545000,0.048323,0.045542,8.386070,-5.824507,1.555235,-5.824507,8.386070,-0.050000,0.970000,-2,61,-2.180852,36.459562,-2.180852,36.459562,0.000000,24.876647,0.000000,64.000000,0.000000,0.000000,-89.034011,19.015111,105.089258,118.941550,0.000000,0.000000,0.000000,0.000000,6.445127,8.124424,5.557354,1.426382,0.321672,0.015701,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.842199,proposed,0,-126.340000,54.885000,-11.853219,-8.535629,-11.900000,-8.525000,0.046781,-0.010629,6.495393,4.543725,0.945339,4.543725,6.495393,-0.060000,0.830000,22,16,22.348105,-40.039321,22.348105,-40.039321,0.000000,56.375529,0.000000,64.000000,0.000000,0.000000,-94.916608,20.713337,105.371931,120.192260,0.000000,0.000000,0.000000,0.000000,6.268193,7.712957,5.558362,1.423075,0.191807,0.013438,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.852195,proposed,0,-126.340000,54.885000,-11.774374,-8.568451,-11.830000,-8.445000,0.055626,-0.123451,6.617372,11.130602,1.616224,11.130602,6.617372,-0.030000,0.520000,24,-29,23.953854,-73.352498,23.953854,-73.352498,0.000000,44.688707,0.000000,64.000000,0.000000,0.000000,-98.341640,18.616504,99.140851,114.082117,0.000000,0.000000,0.000000,0.000000,6.391640,6.999635,5.557366,1.425445,0.196125,0.014505,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.862192,proposed,0,-126.340000,54.885000,-11.695050,-8.597870,-11.750000,-8.345000,0.054950,-0.252870,6.495393,10.337738,1.921172,10.337738,6.495393,0.030000,0.130000,17,-39,17.111574,-39.120063,17.111574,-39.120063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.178150,13.727659,92.826035,112.857349,0.000000,0.000000,0.000000,0.000000,6.040448,7.116067,5.557272,1.421865,0.192243,0.013376,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.872199,proposed,0,-126.340000,54.885000,-11.615205,-8.623794,-11.670000,-8.295000,0.054795,-0.328794,7.959143,1.921172,0.884349,1.921172,7.959143,0.090000,-0.010000,-8,6,-8.362870,40.241976,-8.362870,40.241976,0.000000,-34.362039,0.000000,64.000000,0.000000,0.000000,-89.843921,10.145078,99.849620,116.906932,0.000000,0.000000,0.000000,0.000000,6.532285,7.287942,5.556827,1.420718,0.191995,0.012894,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.882185,proposed,0,-126.340000,54.885000,-11.535135,-8.646027,-11.580000,-8.325000,0.044865,-0.321027,9.544873,-7.105289,1.616224,-7.105289,9.544873,0.040000,-0.020000,-24,51,-23.880484,105.980572,-23.880484,105.980572,0.000000,-55.100635,0.000000,64.000000,0.000000,0.000000,-79.928191,8.976113,103.930396,121.605784,0.000000,0.000000,0.000000,0.000000,7.038592,7.953606,5.556000,1.429747,0.204412,0.014880,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.892194,proposed,0,-126.340000,54.885000,-11.454495,-8.664562,-11.480000,-8.465000,0.025505,-0.199562,10.215758,-16.802635,1.189297,-16.802635,10.215758,-0.010000,0.050000,-23,96,-22.610945,105.985637,-22.610945,105.985637,0.000000,-10.105700,0.000000,64.000000,0.000000,0.000000,-72.610489,14.419707,100.390835,121.510585,0.000000,0.000000,0.000000,0.000000,7.018626,8.480490,5.555929,1.421369,0.216169,0.012332,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.902068,proposed,0,-126.340000,54.885000,-11.374559,-8.679073,-11.380000,-8.655000,0.005441,-0.024073,10.154769,-22.718627,1.494245,-22.718627,10.154769,-0.060000,0.480000,-17,105,-16.682842,105.228066,-16.682842,105.228066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.347829,23.520409,110.586694,135.750644,0.000000,0.000000,0.000000,0.000000,7.363031,9.399576,5.539321,1.410496,0.187349,0.013139,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.912194,proposed,0,-126.340000,54.885000,-11.292199,-8.689959,-11.280000,-8.865000,-0.012199,0.175041,9.605862,-18.998261,1.067318,-18.998261,9.605862,-0.110000,0.800000,-14,104,-14.004558,104.352332,-14.004558,104.352332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.055267,33.893862,124.274307,152.211798,0.000000,0.000000,0.000000,0.000000,7.767428,10.270390,5.556612,1.420572,0.339464,0.013658,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.922194,proposed,0,-126.340000,54.885000,-11.210448,-8.696655,-11.180000,-8.995000,-0.030448,0.298345,8.447060,-10.825654,1.067318,-10.825654,8.447060,-0.130000,0.940000,0,104,0.264923,104.037152,0.264923,104.037152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.403112,42.143596,129.828503,158.136244,0.000000,0.000000,0.000000,0.000000,7.723532,10.520906,5.554390,1.420866,0.306307,0.013054,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.932124,proposed,0,-126.340000,54.885000,-11.128831,-8.699234,-11.110000,-9.045000,-0.018831,0.345766,5.763517,-1.738204,1.311276,-1.738204,5.763517,-0.100000,1.000000,27,59,26.559643,53.524214,26.559643,53.524214,0.000000,5.512938,0.000000,64.000000,0.000000,0.000000,-81.252005,45.922574,132.354489,159.189203,0.000000,0.000000,0.000000,0.000000,7.837006,10.406192,5.558093,1.410072,0.295689,0.013817,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.942206,proposed,0,-126.340000,54.885000,-11.045488,-8.697629,-11.040000,-8.995000,-0.005488,0.297371,5.580549,8.630029,1.860183,8.630029,5.580549,-0.070000,0.800000,33,14,32.627035,-14.695327,32.627035,-14.695327,0.000000,28.732479,0.000000,64.000000,0.000000,0.000000,-84.323824,44.652054,128.931066,154.853697,0.000000,0.000000,0.000000,0.000000,7.985736,9.649838,5.567684,1.421631,0.188664,0.013386,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.952194,proposed,0,-126.340000,54.885000,-10.962383,-8.691776,-10.980000,-8.865000,0.017617,0.173224,5.092632,14.180083,1.311276,14.180083,5.092632,0.030000,0.510000,29,-31,28.909329,-39.456062,28.909329,-39.456062,0.000000,8.493214,0.000000,64.000000,0.000000,0.000000,-83.378162,37.377214,119.986364,147.477429,0.000000,0.000000,0.000000,0.000000,7.770214,9.005602,5.556583,1.421179,0.191563,0.013929,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.962106,proposed,0,-126.340000,54.885000,-10.879335,-8.681718,-10.910000,-8.745000,0.030665,0.063282,6.434403,12.228415,0.945339,12.228415,6.434403,0.150000,0.130000,1,7,0.904871,7.353602,0.904871,7.353602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.849532,27.959246,116.988037,141.657044,0.000000,0.000000,0.000000,0.000000,7.261543,8.910165,5.553206,1.412566,0.154379,0.014136,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.972184,proposed,0,-126.340000,54.885000,-10.794227,-8.667100,-10.840000,-8.685000,0.045773,0.017900,7.898153,3.262944,1.250287,3.262944,7.898153,0.110000,0.060000,-13,52,-13.242758,93.169135,-13.242758,93.169135,0.000000,-40.815533,0.000000,64.000000,0.000000,0.000000,-64.680035,17.466251,121.964104,148.052077,0.000000,0.000000,0.000000,0.000000,8.020320,8.791348,5.556080,1.422123,0.189063,0.013214,0.500197,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.982120,proposed,0,-126.340000,54.885000,-10.709583,-8.648313,-10.740000,-8.705000,0.030417,0.056687,9.849821,-5.824507,1.128308,-5.824507,9.849821,0.020000,0.220000,-25,97,-24.921010,105.069675,-24.921010,105.069675,0.000000,-7.716072,0.000000,64.000000,0.000000,0.000000,-55.809697,14.346315,115.474033,138.727920,0.000000,0.000000,0.000000,0.000000,7.836915,8.753777,5.556934,1.422232,0.228072,0.013639,0.500340,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.992186,proposed,0,-126.340000,54.885000,-10.623008,-8.624821,-10.640000,-8.785000,0.016992,0.160179,9.361904,-10.398727,1.006328,-10.398727,9.361904,-0.060000,0.580000,-14,106,-13.976658,105.586568,-13.976658,105.586568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.279116,16.442679,106.562544,129.011881,0.000000,0.000000,0.000000,0.000000,7.428479,8.735045,5.557083,1.421455,0.317344,0.013373,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.002137,proposed,0,-126.340000,54.885000,-10.536500,-8.597159,-10.550000,-8.855000,0.013500,0.257841,7.959143,-6.556382,1.860183,-6.556382,7.959143,-0.090000,0.850000,4,105,4.476708,105.273728,4.476708,105.273728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.398270,22.098912,109.873814,134.892335,0.000000,0.000000,0.000000,0.000000,7.277786,9.129920,5.556186,1.421006,0.288041,0.012941,0.500294,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.012184,proposed,0,-126.340000,54.885000,-10.448128,-8.564741,-10.470000,-8.875000,0.021872,0.310259,6.495393,1.067318,1.128308,1.067318,6.495393,-0.090000,0.970000,24,71,24.387904,70.743711,24.387904,70.743711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.582143,27.114969,108.502058,131.333266,0.000000,0.000000,0.000000,0.000000,6.535504,8.676273,5.557176,1.419909,0.303866,0.013398,0.500266,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.022186,proposed,0,-126.340000,54.885000,-10.359035,-8.527988,-10.400000,-8.805000,0.040965,0.277012,5.519559,10.032790,1.921172,10.032790,5.519559,-0.060000,0.860000,38,26,38.150990,6.261700,38.150990,6.261700,0.000000,19.482011,0.000000,64.000000,0.000000,0.000000,-61.602756,29.223073,104.168020,126.570983,0.000000,0.000000,0.000000,0.000000,6.393978,7.949051,5.557932,1.421126,0.192091,0.014011,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.032182,proposed,0,-126.340000,54.885000,-10.268749,-8.486790,-10.340000,-8.665000,0.071251,0.178210,5.641538,15.338885,0.945339,15.338885,5.641538,0.060000,0.570000,29,-16,29.402280,-16.285423,29.402280,-16.285423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.807606,26.646798,94.048686,115.983091,0.000000,0.000000,0.000000,0.000000,6.082377,6.973956,5.556945,1.419611,0.189499,0.013670,0.500391,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.042189,proposed,0,-126.340000,54.885000,-10.177016,-8.441094,-10.260000,-8.515000,0.082984,0.073906,6.983309,14.058103,1.067318,14.058103,6.983309,0.200000,0.240000,0,19,0.061192,19.335887,0.061192,19.335887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.506190,21.161124,94.584269,113.477448,0.000000,0.000000,0.000000,0.000000,6.036274,6.907718,5.556379,1.420717,0.179080,0.013197,0.500299,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.052191,proposed,0,-126.340000,54.885000,-10.083870,-8.391000,-10.180000,-8.425000,0.096130,0.034000,9.239925,6.434403,1.616224,6.434403,9.239925,0.220000,0.140000,-26,64,-26.491615,95.108643,-26.491615,95.108643,0.000000,-30.772757,0.000000,64.000000,0.000000,0.000000,-47.551973,14.744330,94.456903,107.462725,0.000000,0.000000,0.000000,0.000000,6.477010,6.644434,5.557166,1.420734,0.192166,0.013793,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.062131,proposed,0,-126.340000,54.885000,-9.989714,-8.336860,-10.070000,-8.405000,0.080286,0.068140,10.581696,-0.701380,1.311276,-0.701380,10.581696,-0.020000,0.350000,-13,107,-13.133573,107.010874,-13.133573,107.010874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.964137,10.841772,85.375184,102.239210,0.000000,0.000000,0.000000,0.000000,6.028878,6.348018,5.556035,1.421962,0.216085,0.013943,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.072190,proposed,0,-126.340000,54.885000,-9.892717,-8.277706,-9.950000,-8.415000,0.057283,0.137294,10.398727,-3.567892,1.433256,-3.567892,10.398727,-0.060000,0.710000,-7,107,-6.514835,106.750433,-6.514835,106.750433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.191151,9.511161,86.798503,107.134718,0.000000,0.000000,0.000000,0.000000,6.147526,6.887567,5.556325,1.421718,0.264937,0.013405,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.082065,proposed,0,-126.340000,54.885000,-9.795692,-8.215417,-9.850000,-8.415000,0.054308,0.199583,9.788831,1.128308,1.372266,1.128308,9.788831,0.010000,0.930000,-5,97,-5.351674,97.246999,-5.351674,97.246999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.755476,11.558565,85.577366,100.430543,0.000000,0.000000,0.000000,0.000000,5.852403,6.848691,5.569406,1.546233,0.319301,0.016624,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.092075,proposed,0,-126.340000,54.885000,-9.695388,-8.148068,-9.750000,-8.355000,0.054612,0.206932,8.569039,8.995966,1.738204,8.995966,8.569039,-0.070000,0.970000,22,52,22.002216,32.860390,22.002216,32.860390,0.000000,19.386609,0.000000,64.000000,0.000000,0.000000,-45.623123,12.128298,79.327023,91.520667,0.000000,0.000000,0.000000,0.000000,5.100899,6.112637,5.545182,1.621023,0.304595,0.023532,0.503405,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.102314,proposed,0,-126.340000,54.885000,-9.590645,-8.074885,-9.660000,-8.225000,0.069355,0.150115,7.654195,15.948781,1.616224,15.948781,7.654195,-0.040000,0.770000,36,7,35.840871,-8.484780,35.840871,-8.484780,0.000000,15.731779,0.000000,64.000000,0.000000,0.000000,-49.878097,11.286289,78.275956,91.285506,0.000000,0.000000,0.000000,0.000000,5.059637,5.591520,5.619757,1.561442,0.237365,0.018461,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.112035,proposed,0,-126.340000,54.885000,-9.489067,-8.001461,-9.580000,-8.045000,0.090933,0.043539,8.081122,18.876282,1.555235,18.876282,8.081122,0.010000,0.450000,33,-10,33.013194,-9.768516,33.013194,-9.768516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.367162,8.166684,74.258274,89.624985,0.000000,0.000000,0.000000,0.000000,5.075453,5.681043,5.548362,1.744709,0.253710,0.036233,0.506053,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.122044,proposed,0,-126.340000,54.885000,-9.382198,-7.921946,-9.480000,-7.885000,0.097802,-0.036946,9.849821,13.936124,1.738204,13.936124,9.849821,0.200000,0.160000,-6,35,-6.163178,53.934429,-6.163178,53.934429,0.000000,-18.702945,0.000000,64.000000,0.000000,0.000000,-47.706104,4.684465,78.941614,92.742134,0.000000,0.000000,0.000000,0.000000,5.049637,5.860681,5.567378,1.500042,0.202232,0.017287,0.500559,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.132031,proposed,0,-126.340000,54.885000,-9.273144,-7.838749,-9.360000,-7.805000,0.086856,-0.033749,12.045446,4.238777,2.043152,4.238777,12.045446,0.090000,0.200000,-18,80,-17.675354,107.527389,-17.675354,107.527389,0.000000,-27.295904,0.000000,64.000000,0.000000,0.000000,-37.911791,1.723124,80.042180,92.530284,0.000000,0.000000,0.000000,0.000000,5.480945,5.696375,5.550351,1.456423,0.208034,0.012643,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.142030,proposed,0,-126.340000,54.885000,-9.161424,-7.751702,-9.220000,-7.795000,0.058576,0.043298,14.119093,-2.104141,2.043152,-2.104141,14.119093,-0.050000,0.460000,-20,108,-20.357850,107.610100,-20.357850,107.610100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.486036,1.877515,75.526036,90.975566,0.000000,0.000000,0.000000,0.000000,5.396027,5.898422,5.538520,1.429601,0.189119,0.012240,0.500979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.152063,proposed,0,-126.340000,54.885000,-9.046687,-7.660725,-9.070000,-7.815000,0.023313,0.154275,14.363051,-3.201954,1.738204,-3.201954,14.363051,-0.070000,0.780000,-21,107,-20.728779,107.393785,-20.728779,107.393785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.250257,3.914344,77.329057,95.041642,0.000000,0.000000,0.000000,0.000000,5.566939,6.344355,5.558403,1.431938,0.252415,0.013548,0.505876,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.162140,proposed,0,-126.340000,54.885000,-8.928669,-7.565802,-8.920000,-7.805000,-0.008669,0.239198,13.448207,2.409089,2.348100,2.409089,13.448207,0.000000,0.950000,-19,108,-19.004459,107.632389,-19.004459,107.632389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.877507,7.172108,79.016676,90.556592,0.000000,0.000000,0.000000,0.000000,5.262203,6.254789,5.555960,1.411785,0.223460,0.012238,0.507219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.172056,proposed,0,-126.340000,54.885000,-8.809748,-7.469080,-8.790000,-7.735000,-0.019748,0.265920,12.594353,10.764665,2.714037,10.764665,12.594353,-0.110000,1.020000,9,63,9.262850,46.509799,9.262850,46.509799,0.000000,16.122591,0.000000,64.000000,0.000000,0.000000,-41.572610,7.851042,77.217794,87.117244,0.000000,0.000000,0.000000,0.000000,4.817948,5.796204,5.559580,1.413001,0.310486,0.011500,0.501194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.182191,proposed,0,-126.340000,54.885000,-8.685241,-7.366963,-8.660000,-7.585000,-0.025241,0.218037,11.984457,17.778469,2.348100,17.778469,11.984457,-0.110000,0.860000,24,18,23.645062,0.301943,23.645062,0.301943,0.000000,17.330446,0.000000,64.000000,0.000000,0.000000,-46.858404,7.843910,79.093395,89.026392,0.000000,0.000000,0.000000,0.000000,5.243969,5.545632,5.557004,1.433312,0.175322,0.014096,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.192185,proposed,0,-126.340000,54.885000,-8.559470,-7.263205,-8.530000,-7.385000,-0.029470,0.121795,11.984457,21.010918,1.982162,21.010918,11.984457,-0.070000,0.530000,25,-3,24.660788,-3.096077,24.660788,-3.096077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.132428,6.077429,76.587537,89.620021,0.000000,0.000000,0.000000,0.000000,5.406118,5.679679,5.557494,1.421695,0.173184,0.012711,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.202035,proposed,0,-126.340000,54.885000,-8.432554,-7.158143,-8.420000,-7.205000,-0.012554,0.046857,11.069613,16.619667,1.860183,16.619667,11.069613,0.010000,0.240000,25,42,24.858352,55.351243,24.858352,55.351243,0.000000,-13.447320,0.000000,64.000000,0.000000,0.000000,-46.013512,3.900245,75.472518,94.998176,0.000000,0.000000,0.000000,0.000000,5.352871,5.973891,5.557068,1.424134,0.174510,0.013722,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.212185,proposed,0,-126.340000,54.885000,-8.298607,-7.047119,-8.290000,-7.105000,-0.008607,0.057881,12.228415,7.532216,2.470079,7.532216,12.228415,0.120000,0.260000,-1,87,-0.796750,107.839547,-0.796750,107.839547,0.000000,-20.935624,0.000000,64.000000,0.000000,0.000000,-39.658576,2.920599,72.246206,86.662659,0.000000,0.000000,0.000000,0.000000,4.831772,5.615044,5.556415,1.425187,0.212187,0.013198,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.222031,proposed,0,-126.340000,54.885000,-8.165600,-6.936952,-8.160000,-7.075000,-0.005600,0.138048,14.180083,0.396432,1.677214,0.396432,14.180083,0.090000,0.530000,-16,108,-16.449603,108.128381,-16.449603,108.128381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.118217,2.340924,68.618701,81.233433,0.000000,0.000000,0.000000,0.000000,4.581666,5.226975,5.538513,1.413141,0.172625,0.014185,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.232187,proposed,0,-126.340000,54.885000,-8.025175,-6.820939,-8.000000,-7.075000,-0.025175,0.254061,15.033937,-0.884349,1.372266,-0.884349,15.033937,-0.030000,0.830000,-10,108,-10.192063,108.244377,-10.192063,108.244377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.691160,3.254101,64.759436,79.053063,0.000000,0.000000,0.000000,0.000000,4.536035,5.218698,5.557292,1.422338,0.288569,0.014319,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.242192,proposed,0,-126.340000,54.885000,-7.883611,-6.704488,-7.850000,-7.055000,-0.033611,0.350512,14.180083,2.409089,2.409089,2.409089,14.180083,-0.070000,0.970000,6,108,5.971609,108.252923,5.971609,108.252923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.118605,5.222797,68.241177,78.892432,0.000000,0.000000,0.000000,0.000000,4.491023,5.318963,5.556017,1.421913,0.275106,0.014032,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.252058,proposed,0,-126.340000,54.885000,-7.740883,-6.587760,-7.700000,-7.005000,-0.040883,0.417240,13.448207,8.630029,2.775027,8.630029,13.448207,-0.060000,1.010000,17,96,17.178368,95.558780,17.178368,95.558780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.953771,6.578013,69.800440,79.327760,0.000000,0.000000,0.000000,0.000000,4.576365,5.153876,5.581108,1.423762,0.407433,0.013444,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.262188,proposed,0,-126.340000,54.885000,-7.591101,-6.466158,-7.550000,-6.875000,-0.041101,0.408842,13.631176,15.277895,1.616224,15.277895,13.631176,-0.010000,0.990000,16,51,15.637152,42.884380,15.637152,42.884380,0.000000,7.674400,0.000000,64.000000,0.000000,0.000000,-29.555642,5.918750,67.413032,76.409730,0.000000,0.000000,0.000000,0.000000,4.655104,4.916365,5.556312,1.422306,0.228719,0.013594,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.272189,proposed,0,-126.340000,54.885000,-7.440017,-6.344565,-7.400000,-6.695000,-0.040017,0.350435,14.667999,19.730136,2.043152,19.730136,14.667999,0.050000,0.770000,3,21,3.130601,21.146107,3.130601,21.146107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.387939,3.173872,67.400653,80.914219,0.000000,0.000000,0.000000,0.000000,4.780123,5.379957,5.555640,1.421633,0.173479,0.013485,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.282057,proposed,0,-126.340000,54.885000,-7.287863,-6.223317,-7.240000,-6.515000,-0.047863,0.291683,15.460864,18.205396,2.836017,18.205396,15.460864,0.030000,0.500000,-2,54,-1.812800,54.186497,-1.812800,54.186497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.299985,-0.942552,72.128887,86.711541,0.000000,0.000000,0.000000,0.000000,4.743665,5.804287,5.581131,1.424210,0.177895,0.014118,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.292188,proposed,0,-126.340000,54.885000,-7.128488,-6.097722,-7.070000,-6.375000,-0.058488,0.277278,16.009771,12.411384,2.836017,12.411384,16.009771,0.010000,0.430000,-6,99,-6.095476,107.817424,-6.095476,107.817424,0.000000,-8.630926,0.000000,64.000000,0.000000,0.000000,-14.897097,-5.183807,69.499382,87.078472,0.000000,0.000000,0.000000,0.000000,4.436542,5.510042,5.556133,1.420998,0.212984,0.012308,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.302182,proposed,0,-126.340000,54.885000,-6.968219,-5.972973,-6.890000,-6.285000,-0.078219,0.312027,17.412531,6.617372,2.470079,6.617372,17.412531,-0.040000,0.680000,-14,108,-14.175731,107.680546,-14.175731,107.680546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.698723,-9.102324,69.509668,89.651395,0.000000,0.000000,0.000000,0.000000,4.577879,5.474877,5.556114,1.420968,0.238919,0.013702,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.312035,proposed,0,-126.340000,54.885000,-6.807300,-5.849361,-6.710000,-6.195000,-0.097300,0.345639,17.900448,7.166278,2.043152,7.166278,17.900448,-0.070000,0.890000,-15,108,-14.577896,107.792509,-14.577896,107.792509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.824973,-11.439807,67.199714,87.546823,0.000000,0.000000,0.000000,0.000000,4.566672,5.380826,5.555901,1.423381,0.288178,0.014220,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.322192,proposed,0,-126.340000,54.885000,-6.638471,-5.721516,-6.530000,-6.095000,-0.108471,0.373484,16.558677,10.520706,2.957996,10.520706,16.558677,-0.100000,1.030000,4,85,3.935325,85.291659,3.935325,85.291659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.172095,-13.840865,64.176081,85.553136,0.000000,0.000000,0.000000,0.000000,4.356415,5.358917,5.555086,1.419452,0.280189,0.013203,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.332188,proposed,0,-126.340000,54.885000,-6.469530,-5.595540,-6.360000,-5.975000,-0.109530,0.379460,15.216906,15.521854,2.775027,15.521854,15.216906,-0.120000,0.980000,25,49,24.666819,49.222838,24.666819,49.222838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.160832,-15.667605,63.936179,79.168240,0.000000,0.000000,0.000000,0.000000,4.505428,5.285844,5.557246,1.434404,0.210488,0.016961,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.342031,proposed,0,-126.340000,54.885000,-6.300544,-5.471534,-6.200000,-5.805000,-0.100544,0.333466,15.399875,17.900448,2.043152,17.900448,15.399875,-0.050000,0.720000,21,48,21.091449,47.823144,21.091449,47.823144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.773114,-16.353330,64.362655,74.540827,0.000000,0.000000,0.000000,0.000000,4.705241,5.237053,5.538564,1.412541,0.142920,0.014120,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.352192,proposed,0,-126.340000,54.885000,-6.123520,-5.343827,-6.030000,-5.625000,-0.093520,0.281173,15.155916,16.802635,2.104141,16.802635,15.155916,0.060000,0.560000,11,68,10.986087,67.750091,10.986087,67.750091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.956538,-20.442234,61.953649,78.369604,0.000000,0.000000,0.000000,0.000000,4.388818,5.257363,5.555669,1.416075,0.178796,0.012568,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.362189,proposed,0,-126.340000,54.885000,-5.946932,-5.218713,-5.860000,-5.475000,-0.086932,0.256287,16.375708,13.570186,2.226120,13.570186,16.375708,0.190000,0.600000,-17,90,-17.026666,89.604258,-17.026666,89.604258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.332018,-24.684390,59.842840,75.154600,0.000000,0.000000,0.000000,0.000000,3.864588,4.831387,5.555284,1.417242,0.189653,0.013818,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.372088,proposed,0,-126.340000,54.885000,-5.769868,-5.095580,-5.690000,-5.355000,-0.079868,0.259420,16.924615,11.191592,2.165131,11.191592,16.924615,-0.010000,0.740000,2,98,1.855706,98.042777,1.855706,98.042777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.959720,-28.972612,53.937501,73.267378,0.000000,0.000000,0.000000,0.000000,3.753216,4.536366,5.556374,1.420445,0.201006,0.012306,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.382127,proposed,0,-126.340000,54.885000,-5.588224,-4.971702,-5.510000,-5.235000,-0.078224,0.263298,17.656490,12.777322,2.226120,12.777322,17.656490,-0.030000,0.850000,2,75,1.762250,75.339955,1.762250,75.339955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.169600,-32.126397,50.621928,68.474417,0.000000,0.000000,0.000000,0.000000,3.485901,4.412697,5.555176,1.415372,0.216483,0.013395,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.392057,proposed,0,-126.340000,54.885000,-5.406695,-4.850398,-5.330000,-5.075000,-0.076695,0.224602,16.375708,16.192739,1.799193,16.192739,16.375708,-0.020000,0.820000,15,45,14.817799,44.695147,14.817799,44.695147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.701716,-33.982157,45.266651,60.991821,0.000000,0.000000,0.000000,0.000000,3.165107,4.124560,5.579524,1.423203,0.179480,0.014127,0.500371,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.402192,proposed,0,-126.340000,54.885000,-5.219688,-4.728068,-5.160000,-4.915000,-0.059688,0.186932,16.131750,17.107583,2.287110,17.107583,16.131750,0.010000,0.640000,18,47,18.418758,47.099882,18.418758,47.099882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.320135,-33.556091,45.203972,55.970840,0.000000,0.000000,0.000000,0.000000,3.358842,4.163137,5.559525,1.415864,0.178186,0.013687,0.500414,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.412186,proposed,0,-126.340000,54.885000,-5.033780,-4.609130,-5.000000,-4.765000,-0.033780,0.155870,15.887791,15.460864,1.677214,15.460864,15.887791,0.090000,0.530000,14,66,14.006597,66.255457,14.006597,66.255457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.347259,-34.026298,43.776434,55.027670,0.000000,0.000000,0.000000,0.000000,3.115972,3.830892,5.556877,1.417959,0.175767,0.013378,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.422034,proposed,0,-126.340000,54.885000,-4.849387,-4.493819,-4.830000,-4.635000,-0.019387,0.141181,16.985604,11.679509,2.104141,11.679509,16.985604,0.110000,0.590000,2,89,2.398025,89.261589,2.398025,89.261589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.661886,-35.216100,41.796318,54.011317,0.000000,0.000000,0.000000,0.000000,2.969570,3.579001,5.554917,1.418917,0.187424,0.012991,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.432124,proposed,0,-126.340000,54.885000,-4.659408,-4.377808,-4.640000,-4.525000,-0.019408,0.147192,18.022427,9.544873,2.043152,9.544873,18.022427,0.090000,0.700000,-5,96,-4.873367,96.315671,-4.873367,96.315671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.960507,-37.207309,37.536803,53.740315,0.000000,0.000000,0.000000,0.000000,2.920044,3.428839,5.562525,1.663532,0.239913,0.031943,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.442034,proposed,0,-126.340000,54.885000,-4.472065,-4.266212,-4.460000,-4.425000,-0.012065,0.158788,17.656490,10.825654,1.860183,10.825654,17.656490,0.000000,0.840000,11,73,11.282770,72.634045,11.282770,72.634045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.576407,-39.463318,33.037186,51.603163,0.000000,0.000000,0.000000,0.000000,2.759824,3.316485,5.545892,1.448347,0.207080,0.016999,0.501154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.452016,proposed,0,-126.340000,54.885000,-4.282814,-4.156339,-4.290000,-4.305000,0.007186,0.148661,16.375708,13.692166,2.592058,13.692166,16.375708,-0.020000,0.820000,30,46,30.327580,46.365076,30.327580,46.365076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.314567,-39.620490,34.333016,46.488792,0.000000,0.000000,0.000000,0.000000,2.653240,3.272341,5.580560,1.677048,0.223272,0.024552,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.462034,proposed,0,-126.340000,54.885000,-4.092644,-4.048863,-4.120000,-4.165000,0.027356,0.116137,15.277895,14.607010,1.067318,14.607010,15.277895,0.140000,0.630000,24,49,24.340971,48.581513,24.340971,48.581513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.908988,-37.662094,41.394014,47.969973,0.000000,0.000000,0.000000,0.000000,2.914755,3.656830,5.548314,1.521506,0.237867,0.021102,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.472043,proposed,0,-126.340000,54.885000,-3.902652,-3.944464,-3.960000,-4.025000,0.057348,0.080536,15.765812,13.814145,1.372266,13.814145,15.765812,0.190000,0.530000,16,58,15.674245,58.001611,15.674245,58.001611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.215608,-37.932908,43.224858,52.665580,0.000000,0.000000,0.000000,0.000000,3.148143,3.546454,5.570042,1.610969,0.199975,0.017314,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.482036,proposed,0,-126.340000,54.885000,-3.713252,-3.843400,-3.790000,-3.905000,0.076748,0.061600,16.375708,10.154769,0.701380,10.154769,16.375708,0.170000,0.530000,12,83,11.645988,83.358380,11.645988,83.358380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.275594,-38.433015,41.633327,51.130492,0.000000,0.000000,0.000000,0.000000,3.121299,3.329942,5.545999,1.734561,0.218582,0.023730,0.500949,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.492059,proposed,0,-126.340000,54.885000,-3.523875,-3.745409,-3.610000,-3.815000,0.086125,0.069591,16.924615,7.837164,1.921172,7.837164,16.924615,0.140000,0.650000,9,90,9.404667,90.045038,9.404667,90.045038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.876365,-39.355362,38.121546,50.575854,0.000000,0.000000,0.000000,0.000000,3.017229,3.220302,5.562234,1.430112,0.160579,0.012789,0.500453,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.502032,proposed,0,-126.340000,54.885000,-3.336323,-3.651443,-3.440000,-3.735000,0.103677,0.083557,16.863625,8.447060,2.104141,8.447060,16.863625,0.110000,0.770000,15,72,14.512465,72.355926,14.512465,72.355926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.890037,-40.300220,35.150371,48.151868,0.000000,0.000000,0.000000,0.000000,2.919503,3.104920,5.538426,1.438495,0.165798,0.014013,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.512117,proposed,0,-126.340000,54.885000,-3.147870,-3.560190,-3.260000,-3.635000,0.112130,0.074810,16.985604,10.459717,1.189297,10.459717,16.985604,0.080000,0.780000,18,49,18.391611,49.429116,18.391611,49.429116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.087806,-40.500801,35.832225,45.205491,0.000000,0.000000,0.000000,0.000000,2.875729,3.051289,5.554032,1.461962,0.187190,0.027570,0.500798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.522074,proposed,0,-126.340000,54.885000,-2.963300,-3.473976,-3.090000,-3.525000,0.126700,0.051024,17.168573,11.862478,1.189297,11.862478,17.168573,0.130000,0.630000,12,44,11.879648,44.284247,11.879648,44.284247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.952488,-39.941940,38.988223,46.119471,0.000000,0.000000,0.000000,0.000000,2.964432,3.191311,5.564090,1.443798,0.189470,0.017839,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.532114,proposed,0,-126.340000,54.885000,-2.778976,-3.391095,-2.910000,-3.425000,0.131024,0.033905,17.961438,9.910810,1.677214,9.910810,17.961438,0.120000,0.530000,4,64,4.211178,63.522738,4.211178,63.522738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.262357,-39.987307,39.985034,48.503700,0.000000,0.000000,0.000000,0.000000,3.088980,3.237559,5.558181,1.407162,0.135896,0.011632,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.542171,proposed,0,-126.340000,54.885000,-2.596500,-3.312326,-2.720000,-3.345000,0.123500,0.032674,18.388365,5.824507,1.677214,5.824507,18.388365,0.090000,0.540000,0,93,-0.110117,92.874615,-0.110117,92.874615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.234322,-40.511009,36.994829,48.420608,0.000000,0.000000,0.000000,0.000000,2.990301,3.109140,5.559263,1.424393,0.195054,0.013658,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.552149,proposed,0,-126.340000,54.885000,-2.417872,-3.238504,-2.530000,-3.295000,0.112128,0.056496,18.266386,3.689871,2.043152,3.689871,18.266386,0.070000,0.700000,-1,96,-0.524814,95.617885,-0.524814,95.617885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.414930,-41.824245,35.384661,51.426156,0.000000,0.000000,0.000000,0.000000,2.982954,3.207647,5.546380,1.422671,0.235436,0.014797,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.562193,proposed,0,-126.340000,54.885000,-2.240824,-3.168686,-2.340000,-3.245000,0.099176,0.076314,18.327375,4.970653,1.738204,4.970653,18.327375,0.010000,0.820000,4,72,4.251750,72.221086,4.251750,72.221086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.250263,-43.187865,34.624755,51.176130,0.000000,0.000000,0.000000,0.000000,2.938843,3.243522,5.556338,1.424052,0.221881,0.013242,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.572186,proposed,0,-126.340000,54.885000,-2.067747,-3.103819,-2.150000,-3.185000,0.082253,0.081181,18.266386,8.325081,1.067318,8.325081,18.266386,0.030000,0.800000,1,42,0.989554,41.603285,0.989554,41.603285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.966787,-43.616964,36.702025,49.620910,0.000000,0.000000,0.000000,0.000000,2.937228,3.303013,5.558976,1.422122,0.183947,0.014356,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.582157,proposed,0,-126.340000,54.885000,-1.898390,-3.043765,-1.980000,-3.095000,0.081610,0.051235,17.107583,9.178935,1.372266,9.178935,17.107583,0.030000,0.600000,10,44,9.942046,44.485459,9.942046,44.485459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.573554,-43.300681,40.300698,51.909786,0.000000,0.000000,0.000000,0.000000,3.074791,3.548842,5.548241,1.428169,0.182761,0.013612,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.592195,proposed,0,-126.340000,54.885000,-1.731614,-2.988131,-1.790000,-3.025000,0.058386,0.036869,16.558677,6.312424,1.128308,6.312424,16.558677,0.040000,0.460000,10,75,9.638917,75.157093,9.638917,75.157093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.174655,-42.577726,43.947847,55.396600,0.000000,0.000000,0.000000,0.000000,3.157726,3.752320,5.556802,1.425491,0.177791,0.013977,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.602188,proposed,0,-126.340000,54.885000,-1.569554,-2.937627,-1.620000,-2.995000,0.050446,0.057373,16.070760,1.799193,1.067318,1.799193,16.070760,0.050000,0.540000,8,104,7.750029,103.965440,7.750029,103.965440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.955805,-43.270263,45.162698,60.636734,0.000000,0.000000,0.000000,0.000000,3.309202,3.871619,5.557828,1.419817,0.207434,0.013709,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.612130,proposed,0,-126.340000,54.885000,-1.412594,-2.892306,-1.450000,-2.975000,0.037406,0.082694,15.826802,-0.091484,1.189297,-0.091484,15.826802,0.070000,0.790000,2,96,1.795499,96.223219,1.795499,96.223219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.529534,-45.065427,46.177909,65.692755,0.000000,0.000000,0.000000,0.000000,3.492598,4.062221,5.548109,1.418421,0.284564,0.013189,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.622172,proposed,0,-126.340000,54.885000,-1.258646,-2.851571,-1.280000,-2.955000,0.021354,0.103429,16.131750,2.897006,1.250287,2.897006,16.131750,0.060000,0.850000,-4,64,-3.656792,63.536057,-3.656792,63.536057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.574369,-46.644565,44.195451,63.434129,0.000000,0.000000,0.000000,0.000000,3.410752,3.992029,5.557979,1.421223,0.219917,0.013839,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.632188,proposed,0,-126.340000,54.885000,-1.109978,-2.816042,-1.120000,-2.905000,0.010022,0.088958,16.741646,6.190445,1.128308,6.190445,16.741646,0.030000,0.760000,-8,37,-8.065487,37.360106,-8.065487,37.360106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.936878,-47.082050,43.792949,59.053135,0.000000,0.000000,0.000000,0.000000,3.176848,3.894823,5.558588,1.418494,0.182374,0.014080,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.642194,proposed,0,-126.340000,54.885000,-0.966639,-2.785687,-0.950000,-2.855000,-0.016639,0.069313,16.192739,6.251434,1.006328,6.251434,16.192739,0.010000,0.640000,-6,40,-6.202996,40.363546,-6.202996,40.363546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.769418,-46.754043,45.588569,57.997804,0.000000,0.000000,0.000000,0.000000,3.155144,3.945178,5.557267,1.418335,0.182713,0.013104,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.652194,proposed,0,-126.340000,54.885000,-0.828802,-2.760505,-0.780000,-2.825000,-0.048802,0.064495,15.765812,2.165131,0.335443,2.165131,15.765812,0.000000,0.440000,-8,85,-7.994385,87.441216,-7.994385,87.441216,0.000000,-2.077669,0.000000,64.000000,0.000000,0.000000,-75.476033,-46.226355,50.663225,62.786543,0.000000,0.000000,0.000000,0.000000,3.619961,4.226407,5.557509,1.424056,0.195880,0.014038,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.662187,proposed,0,-126.340000,54.885000,-0.696746,-2.740509,-0.620000,-2.835000,-0.076746,0.094491,15.277895,-3.872840,1.006328,-3.872840,15.277895,-0.010000,0.590000,-11,109,-11.397087,108.505926,-11.397087,108.505926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.851675,-46.734619,56.149939,74.136729,0.000000,0.000000,0.000000,0.000000,3.847920,4.691175,5.558394,1.417765,0.221830,0.013287,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.672113,proposed,0,-126.340000,54.885000,-0.571439,-2.725768,-0.470000,-2.865000,-0.101439,0.139232,14.180083,-4.360757,1.311276,-4.360757,14.180083,-0.020000,0.830000,-8,107,-8.344593,107.263845,-8.344593,107.263845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.321778,-48.614258,60.684668,82.794743,0.000000,0.000000,0.000000,0.000000,4.027425,5.156350,5.558000,1.403557,0.245794,0.012842,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.682193,proposed,0,-126.340000,54.885000,-0.450416,-2.716017,-0.330000,-2.885000,-0.120416,0.168983,13.387218,-0.640391,0.945339,-0.640391,13.387218,-0.040000,0.950000,-4,65,-3.942530,64.828043,-3.942530,64.828043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.989850,-50.776544,64.348089,85.927949,0.000000,0.000000,0.000000,0.000000,4.254163,5.442100,5.558341,1.417580,0.295708,0.013732,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.692097,proposed,0,-126.340000,54.885000,-0.337829,-2.711539,-0.200000,-2.855000,-0.137829,0.143461,12.167426,3.506902,0.152474,3.506902,12.167426,-0.040000,0.830000,3,33,3.108468,33.424720,3.108468,33.424720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.781536,-51.085303,66.546678,82.401630,0.000000,0.000000,0.000000,0.000000,4.488167,5.474339,5.604221,1.442643,0.191570,0.017206,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.702070,proposed,0,-126.340000,54.885000,-0.231004,-2.712114,-0.090000,-2.805000,-0.141004,0.092886,10.276748,5.641538,0.762370,5.641538,10.276748,-0.030000,0.570000,15,30,15.447536,29.584646,15.447536,29.584646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.581979,-50.154270,69.473390,83.215502,0.000000,0.000000,0.000000,0.000000,4.802315,5.634274,5.561563,1.567695,0.238822,0.042351,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.712100,proposed,0,-126.340000,54.885000,-0.130382,-2.717795,0.010000,-2.785000,-0.140382,0.067205,8.873987,1.372266,-0.030495,1.372266,8.873987,0.000000,0.400000,19,73,18.877070,73.063205,18.877070,73.063205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.868224,-48.122322,74.487656,88.386438,0.000000,0.000000,0.000000,0.000000,5.087388,5.879941,5.603691,1.608437,0.229574,0.040032,0.503496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.722099,proposed,0,-126.340000,54.885000,-0.037064,-2.728499,0.100000,-2.805000,-0.137064,0.076501,7.532216,-5.031642,-0.457422,-5.031642,7.532216,0.040000,0.500000,18,107,18.302747,107.292285,18.302747,107.292285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.115654,-48.197710,74.939941,96.949534,0.000000,0.000000,0.000000,0.000000,4.983441,6.064266,5.616796,1.596863,0.263396,0.030681,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.732071,proposed,0,-126.340000,54.885000,0.048895,-2.744122,0.180000,-2.865000,-0.131105,0.120878,6.617372,-7.288257,0.518412,-7.288257,6.617372,0.090000,0.760000,13,107,12.847391,106.886555,12.847391,106.886555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.199122,-49.878543,76.102924,104.576028,0.000000,0.000000,0.000000,0.000000,5.012723,6.359641,5.565003,1.683950,0.300111,0.021288,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.742073,proposed,0,-126.340000,54.885000,0.127833,-2.764678,0.250000,-2.915000,-0.122167,0.150322,6.434403,-4.421746,0.701380,-4.421746,6.434403,0.120000,0.930000,5,72,5.490561,72.021360,5.490561,72.021360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.499585,-52.225125,74.707455,103.927937,0.000000,0.000000,0.000000,0.000000,5.051253,6.359992,5.563019,1.543600,0.346954,0.025652,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.752069,proposed,0,-126.340000,54.885000,0.199320,-2.790023,0.310000,-2.915000,-0.110680,0.124977,5.031642,1.006328,0.457422,1.006328,5.031642,0.110000,0.870000,15,27,15.293038,25.718230,15.293038,25.718230,0.000000,1.303130,0.000000,64.000000,0.000000,0.000000,-118.907076,-53.722284,68.832770,93.257284,0.000000,0.000000,0.000000,0.000000,4.530920,5.925262,5.557389,1.704237,0.234064,0.021507,0.500988,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.762745,proposed,0,-126.340000,54.885000,0.267379,-2.822283,0.360000,-2.895000,-0.092621,0.072717,4.116798,3.567892,-0.091484,3.567892,4.116798,0.120000,0.510000,19,26,19.187301,26.458133,19.187301,26.458133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.338838,-52.109200,73.882180,90.920760,0.000000,0.000000,0.000000,0.000000,4.731049,6.009042,5.580277,1.576768,0.220052,0.019501,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.772032,proposed,0,-126.340000,54.885000,0.319531,-2.854602,0.400000,-2.885000,-0.080469,0.030398,3.506902,0.274453,0.152474,0.274453,3.506902,0.150000,0.400000,16,56,15.597425,55.944181,15.597425,55.944181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.816430,-50.836495,74.558295,93.530922,0.000000,0.000000,0.000000,0.000000,4.767869,6.037005,5.556742,1.882031,0.273060,0.050291,0.501022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008276,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.782044,proposed,0,-126.340000,54.885000,0.368336,-2.893760,0.450000,-2.915000,-0.081664,0.021240,3.750861,-5.580549,-0.030495,-5.580549,3.750861,0.170000,0.390000,2,101,2.238596,101.284995,2.238596,101.284995,0.000000,-0.340814,0.000000,64.000000,0.000000,0.000000,-127.742502,-50.045688,73.368084,96.340823,0.000000,0.000000,0.000000,0.000000,4.886060,5.957895,5.609400,1.611816,0.261582,0.035707,0.500905,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.792080,proposed,0,-126.340000,54.885000,0.409496,-2.937382,0.490000,-2.995000,-0.080504,0.057618,3.689871,-9.178935,0.518412,-9.178935,3.689871,0.130000,0.660000,-2,107,-2.306977,107.126164,-2.306977,107.126164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.895765,-51.432243,70.707771,100.072104,0.000000,0.000000,0.000000,0.000000,4.858678,5.976910,5.552513,1.457799,0.271573,0.017948,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.802071,proposed,0,-126.340000,54.885000,0.442724,-2.985013,0.520000,-3.065000,-0.077276,0.079987,1.921172,-6.739351,-0.152474,-6.739351,1.921172,0.080000,0.890000,12,67,12.253516,67.158971,12.253516,67.158971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.798581,-53.658983,69.271458,97.647647,0.000000,0.000000,0.000000,0.000000,4.588907,5.945965,5.548864,1.433095,0.283720,0.014071,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.812125,proposed,0,-126.340000,54.885000,0.468348,-3.037014,0.550000,-3.085000,-0.081652,0.047986,0.701380,-1.006328,0.396432,-1.006328,0.701380,0.080000,0.910000,18,22,18.427424,10.402047,18.427424,10.402047,0.000000,11.756924,0.000000,64.000000,0.000000,0.000000,-126.430431,-53.575603,71.640019,91.656214,0.000000,0.000000,0.000000,0.000000,4.708185,5.895629,5.557768,1.415863,0.140377,0.012389,0.500223,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.822106,proposed,0,-126.340000,54.885000,0.486056,-3.092526,0.550000,-3.085000,-0.063944,-0.007526,-0.518412,1.677214,-0.335443,1.677214,-0.518412,0.120000,0.480000,20,17,20.252701,16.940899,20.252701,16.940899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.662809,-50.828820,72.642708,87.796637,0.000000,0.000000,0.000000,0.000000,4.779291,5.812529,5.555390,1.454784,0.147847,0.012094,0.500222,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.832186,proposed,0,-126.340000,54.885000,0.496160,-3.152346,0.550000,-3.085000,-0.053840,-0.067346,-0.701380,-1.067318,-0.152474,-1.067318,-0.701380,0.160000,0.300000,10,46,9.836053,46.442449,9.836053,46.442449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.457672,-48.112748,74.342674,92.158237,0.000000,0.000000,0.000000,0.000000,4.830590,5.929340,5.573728,1.417912,0.178281,0.012641,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.842191,proposed,0,-126.340000,54.885000,0.498520,-3.215275,0.550000,-3.135000,-0.051480,-0.080275,-0.457422,-7.166278,-0.396432,-7.166278,-0.457422,0.150000,0.320000,-1,91,-0.891507,91.061471,-0.891507,91.061471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.767517,-46.005823,74.666614,97.337616,0.000000,0.000000,0.000000,0.000000,4.891358,5.911632,5.559400,1.417541,0.193055,0.014009,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.852124,proposed,0,-126.340000,54.885000,0.493387,-3.281057,0.550000,-3.215000,-0.056613,-0.066057,-0.396432,-11.191592,-0.030495,-11.191592,-0.396432,0.100000,0.580000,-6,101,-6.084088,100.646885,-6.084088,100.646885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.445953,-45.708146,73.920533,102.115369,0.000000,0.000000,0.000000,0.000000,4.836652,5.991703,5.555974,1.402476,0.176920,0.013662,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.862130,proposed,0,-126.340000,54.885000,0.480790,-3.350472,0.550000,-3.305000,-0.069210,-0.045472,-1.677214,-8.630029,0.274453,-8.630029,-1.677214,0.050000,0.800000,3,60,2.525950,59.709714,2.525950,59.709714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.859719,-46.471457,70.765816,97.527037,0.000000,0.000000,0.000000,0.000000,4.551530,5.824422,5.555513,1.402502,0.186085,0.012368,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.872186,proposed,0,-126.340000,54.885000,0.460751,-3.423203,0.520000,-3.345000,-0.059249,-0.078203,-2.531068,-2.653048,0.274453,-2.653048,-2.531068,0.050000,0.740000,6,15,6.410572,8.892039,6.410572,8.892039,0.000000,5.817675,0.000000,64.000000,0.000000,0.000000,-115.860860,-45.494961,69.493361,87.413840,0.000000,0.000000,0.000000,0.000000,4.638919,5.565642,5.558940,1.415896,0.178244,0.013740,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.882193,proposed,0,-126.340000,54.885000,0.433616,-3.498330,0.490000,-3.365000,-0.056384,-0.133330,-3.689871,-0.396432,-0.396432,-0.396432,-3.689871,0.050000,0.420000,11,9,10.550447,9.493673,10.550447,9.493673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.749400,-41.323620,68.819201,80.637423,0.000000,0.000000,0.000000,0.000000,4.666406,5.348770,5.558669,1.415695,0.176722,0.013314,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.892188,proposed,0,-126.340000,54.885000,0.399518,-3.575894,0.460000,-3.395000,-0.060482,-0.180894,-4.543725,-4.238777,-0.457422,-4.238777,-4.543725,0.050000,0.200000,9,53,9.459471,53.106909,9.459471,53.106909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.312702,-35.941796,72.280954,83.998977,0.000000,0.000000,0.000000,0.000000,4.859928,5.448989,5.559716,1.421888,0.175909,0.014185,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.902186,proposed,0,-126.340000,54.885000,0.358616,-3.655774,0.430000,-3.465000,-0.071384,-0.190774,-4.055809,-10.276748,-0.396432,-10.276748,-4.055809,0.070000,0.290000,-8,92,-7.642805,92.101917,-7.642805,92.101917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.656412,-31.868129,72.490617,88.167222,0.000000,0.000000,0.000000,0.000000,4.784407,5.362502,5.556893,1.414984,0.188481,0.013423,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.912189,proposed,0,-126.340000,54.885000,0.311106,-3.737765,0.390000,-3.575000,-0.078894,-0.162765,-3.262944,-12.289405,-0.152474,-12.289405,-3.262944,0.050000,0.550000,-23,87,-23.129986,86.616139,-23.129986,86.616139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.709842,-30.102035,70.248952,93.679556,0.000000,0.000000,0.000000,0.000000,4.650729,5.434013,5.557572,1.415027,0.215790,0.013479,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.922195,proposed,0,-126.340000,54.885000,0.257220,-3.821628,0.360000,-3.665000,-0.102780,-0.156628,-3.628881,-9.361904,0.091484,-9.361904,-3.628881,0.020000,0.730000,-27,45,-26.697995,44.510432,-26.697995,44.510432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.652773,-29.053775,62.658060,83.516773,0.000000,0.000000,0.000000,0.000000,4.161384,4.914152,5.558577,1.415221,0.193255,0.014360,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.932189,proposed,0,-126.340000,54.885000,0.197313,-3.906984,0.330000,-3.725000,-0.132687,-0.181984,-3.750861,-4.299767,-0.396432,-4.299767,-3.750861,-0.050000,0.590000,-25,10,-24.839321,9.517326,-24.839321,9.517326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.678207,-25.964848,60.063933,70.983927,0.000000,0.000000,0.000000,0.000000,4.128087,4.497404,5.556991,1.414332,0.188757,0.013366,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.942072,proposed,0,-126.340000,54.885000,0.132354,-3.992732,0.280000,-3.775000,-0.147646,-0.217732,-5.519559,-3.506902,-1.189297,-3.506902,-5.519559,-0.120000,0.340000,-8,19,-8.337036,18.651512,-8.337036,18.651512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.046102,-19.827402,65.247258,72.659174,0.000000,0.000000,0.000000,0.000000,4.579722,4.651712,5.540109,1.405009,0.136078,0.012472,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.952190,proposed,0,-126.340000,54.885000,0.060256,-4.081658,0.230000,-3.835000,-0.169744,-0.246658,-6.556382,-7.776174,-1.250287,-7.776174,-6.556382,-0.110000,0.310000,-9,52,-9.327263,51.535384,-9.327263,51.535384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.565812,-12.902999,69.272056,78.034210,0.000000,0.000000,0.000000,0.000000,4.977771,5.037038,5.558330,1.416202,0.178741,0.014153,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.962198,proposed,0,-126.340000,54.885000,-0.016311,-4.170503,0.170000,-3.925000,-0.186311,-0.245503,-6.861330,-12.716332,-0.945339,-12.716332,-6.861330,-0.100000,0.330000,-18,89,-17.745769,89.177764,-17.745769,89.177764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.865753,-6.621235,67.281638,73.285231,0.000000,0.000000,0.000000,0.000000,4.962742,5.096137,5.558284,1.416033,0.191091,0.014879,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.972126,proposed,0,-126.340000,54.885000,-0.097086,-4.259245,0.100000,-4.065000,-0.197086,-0.194245,-7.288257,-15.155916,-0.518412,-15.155916,-7.288257,-0.120000,0.570000,-21,92,-21.375857,91.885964,-21.375857,91.885964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.382576,-2.669192,66.254021,76.560939,0.000000,0.000000,0.000000,0.000000,4.870035,5.182113,5.556979,1.420521,0.161632,0.013201,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.982189,proposed,0,-126.340000,54.885000,-0.183526,-4.349582,0.040000,-4.185000,-0.223526,-0.164582,-7.532216,-11.679509,0.091484,-11.679509,-7.532216,-0.140000,0.770000,-25,47,-25.005485,46.923892,-25.005485,46.923892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.913726,-0.432275,67.040659,79.611129,0.000000,0.000000,0.000000,0.000000,4.938972,5.143043,5.558036,1.414879,0.203955,0.012136,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.992199,proposed,0,-126.340000,54.885000,-0.273699,-4.439571,-0.040000,-4.265000,-0.233699,-0.174571,-8.386070,-6.556382,-1.067318,-6.556382,-8.386070,-0.190000,0.660000,-17,11,-16.647241,11.047695,-16.647241,11.047695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.628228,3.385314,67.186499,77.766248,0.000000,0.000000,0.000000,0.000000,4.858458,4.999857,5.557562,1.414416,0.173051,0.013229,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.002123,proposed,0,-126.340000,54.885000,-0.366833,-4.528655,-0.120000,-4.315000,-0.246833,-0.213655,-8.995966,-5.763517,-0.823360,-5.763517,-8.995966,-0.190000,0.360000,-17,26,-16.596007,26.055327,-16.596007,26.055327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.918150,8.181444,72.681479,90.910774,0.000000,0.000000,0.000000,0.000000,5.197399,5.488680,5.554065,1.404050,0.142847,0.013675,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.012190,proposed,0,-126.340000,54.885000,-0.464732,-4.618655,-0.210000,-4.395000,-0.254732,-0.223655,-9.910810,-8.934977,-0.701380,-8.934977,-9.910810,-0.190000,0.270000,-16,60,-15.937874,59.756611,-15.937874,59.756611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.934514,12.498293,70.542614,89.243939,0.000000,0.000000,0.000000,0.000000,5.154667,5.674981,5.557630,1.416657,0.178182,0.013288,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.022178,proposed,0,-126.340000,54.885000,-0.564857,-4.707328,-0.290000,-4.505000,-0.274857,-0.202328,-9.727842,-13.143259,-1.006328,-13.143259,-9.727842,-0.180000,0.380000,-28,87,-27.846425,87.211292,-27.846425,87.211292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.475618,16.161918,67.136455,83.757456,0.000000,0.000000,0.000000,0.000000,4.999528,5.666745,5.557593,1.413702,0.189016,0.013523,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.032142,proposed,0,-126.340000,54.885000,-0.667289,-4.794920,-0.390000,-4.625000,-0.277289,-0.169920,-9.422894,-14.485031,-1.067318,-14.485031,-9.422894,-0.210000,0.600000,-34,82,-33.940506,82.458016,-33.940506,82.458016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.818440,17.846453,63.937333,80.436038,0.000000,0.000000,0.000000,0.000000,4.726877,5.637607,5.558091,1.413157,0.189974,0.013836,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.042187,proposed,0,-126.340000,54.885000,-0.772691,-4.882097,-0.480000,-4.735000,-0.292691,-0.147097,-10.093779,-10.581696,-1.189297,-10.581696,-10.093779,-0.260000,0.730000,-27,41,-27.158003,41.234050,-27.158003,41.234050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.716271,18.924026,63.317872,80.587112,0.000000,0.000000,0.000000,0.000000,4.781437,5.528137,5.557591,1.412559,0.190107,0.012711,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.052191,proposed,0,-126.340000,54.885000,-0.879373,-4.967565,-0.590000,-4.815000,-0.289373,-0.152565,-11.801488,-6.983309,-0.884349,-6.983309,-11.801488,-0.280000,0.600000,-11,22,-11.041840,22.296375,-11.041840,22.296375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.883076,21.768046,66.990938,92.124120,0.000000,0.000000,0.000000,0.000000,5.120302,5.625709,5.556902,1.414030,0.176650,0.014441,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.062116,proposed,0,-126.340000,54.885000,-0.986447,-5.050781,-0.700000,-4.885000,-0.286447,-0.165781,-12.411384,-6.617372,-1.860183,-6.617372,-12.411384,-0.230000,0.370000,-12,40,-12.499829,39.633395,-12.499829,39.633395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.466096,24.898355,67.043246,95.639177,0.000000,0.000000,0.000000,0.000000,5.161083,5.609578,5.554941,1.404106,0.138374,0.012015,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.072197,proposed,0,-126.340000,54.885000,-1.096003,-5.133460,-0.830000,-4.965000,-0.266003,-0.168460,-12.350394,-8.812998,-1.311276,-8.812998,-12.350394,-0.170000,0.360000,-23,61,-22.735622,60.811038,-22.735622,60.811038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.401117,26.463816,60.847721,89.881497,0.000000,0.000000,0.000000,0.000000,4.874888,5.619224,5.555891,1.414383,0.174739,0.012489,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.082188,proposed,0,-126.340000,54.885000,-1.204903,-5.213330,-0.940000,-5.055000,-0.264903,-0.158330,-11.923467,-11.923467,-1.189297,-11.923467,-11.923467,-0.170000,0.460000,-31,81,-31.307447,81.030144,-31.307447,81.030144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.502541,26.292390,63.257306,81.482438,0.000000,0.000000,0.000000,0.000000,4.419625,5.448265,5.558192,1.413835,0.177301,0.013433,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.092119,proposed,0,-126.340000,54.885000,-1.313004,-5.290453,-1.050000,-5.165000,-0.263004,-0.125453,-11.313571,-11.984457,-1.311276,-11.984457,-11.313571,-0.240000,0.590000,-30,76,-30.452310,75.999106,-30.452310,75.999106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.773314,25.137594,62.905650,76.677763,0.000000,0.000000,0.000000,0.000000,4.182484,5.306949,5.555957,1.402764,0.151660,0.013063,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.102216,proposed,0,-126.340000,54.885000,-1.422306,-5.366337,-1.170000,-5.255000,-0.252306,-0.111337,-12.289405,-8.873987,-1.494245,-8.873987,-12.289405,-0.280000,0.700000,-16,44,-16.400252,44.239298,-16.400252,44.239298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.542387,24.483015,63.805514,79.526761,0.000000,0.000000,0.000000,0.000000,4.345926,5.329918,5.557353,1.413396,0.175017,0.013442,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.112199,proposed,0,-126.340000,54.885000,-1.529272,-5.438628,-1.300000,-5.325000,-0.229272,-0.113628,-13.082270,-5.519559,-2.226120,-5.519559,-13.082270,-0.260000,0.590000,-8,28,-7.615813,27.885699,-7.615813,27.885699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.149432,25.773769,67.082033,90.356546,0.000000,0.000000,0.000000,0.000000,4.642464,5.372930,5.558531,1.413194,0.176676,0.013703,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.122193,proposed,0,-126.340000,54.885000,-1.634802,-5.508076,-1.430000,-5.375000,-0.204802,-0.133076,-13.509197,-5.641538,-1.921172,-5.641538,-13.509197,-0.170000,0.410000,-12,46,-11.770075,45.717574,-11.770075,45.717574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.786410,27.265441,71.504592,92.630534,0.000000,0.000000,0.000000,0.000000,4.463351,5.405219,5.557626,1.412765,0.174104,0.013214,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.132191,proposed,0,-126.340000,54.885000,-1.738335,-5.574418,-1.560000,-5.425000,-0.178335,-0.149418,-13.692166,-7.654195,-1.494245,-7.654195,-13.692166,-0.150000,0.390000,-11,67,-11.205785,66.694423,-11.205785,66.694423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.264923,26.923078,74.947109,86.170768,0.000000,0.000000,0.000000,0.000000,4.197038,5.467705,5.557555,1.417426,0.175130,0.013285,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.142186,proposed,0,-126.340000,54.885000,-1.839330,-5.637417,-1.690000,-5.515000,-0.149330,-0.122417,-12.777322,-9.422894,-1.311276,-9.422894,-12.777322,-0.150000,0.510000,-16,77,-16.351037,76.867627,-16.351037,76.867627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.753203,26.448571,73.234642,80.626348,0.000000,0.000000,0.000000,0.000000,4.101140,5.346022,5.558468,1.413420,0.177585,0.013679,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.152186,proposed,0,-126.340000,54.885000,-1.937393,-5.696932,-1.810000,-5.585000,-0.127393,-0.111932,-11.984457,-8.934977,-1.250287,-8.934977,-11.984457,-0.140000,0.630000,-21,67,-20.992563,66.726530,-20.992563,66.726530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.040448,25.824767,72.344759,79.105057,0.000000,0.000000,0.000000,0.000000,4.051306,5.278267,5.557182,1.417512,0.175030,0.013673,0.500415,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.162184,proposed,0,-126.340000,54.885000,-2.031999,-5.752750,-1.920000,-5.645000,-0.111999,-0.107750,-11.374561,-5.641538,-1.494245,-5.641538,-11.374561,-0.180000,0.670000,-17,40,-16.657588,39.912835,-16.657588,39.912835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.169255,24.746206,75.246394,81.325336,0.000000,0.000000,0.000000,0.000000,4.213798,5.267138,5.558189,1.415402,0.174669,0.013636,0.500332,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.172194,proposed,0,-126.340000,54.885000,-2.122803,-5.804766,-2.040000,-5.695000,-0.082803,-0.109766,-11.679509,-3.994819,-1.860183,-3.994819,-11.679509,-0.190000,0.550000,-6,40,-5.998237,40.039115,-5.998237,40.039115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.902110,24.441141,80.840222,87.114632,0.000000,0.000000,0.000000,0.000000,4.527052,5.302068,5.557989,1.411887,0.174382,0.012599,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.182067,proposed,0,-126.340000,54.885000,-2.208094,-5.852125,-2.150000,-5.735000,-0.058094,-0.117125,-11.374561,-4.177788,-0.945339,-4.177788,-11.374561,-0.150000,0.450000,-7,54,-6.667061,53.942953,-6.667061,53.942953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.805433,24.696158,77.694168,84.213782,0.000000,0.000000,0.000000,0.000000,4.350873,5.173652,5.539819,1.404605,0.134220,0.012643,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.192102,proposed,0,-126.340000,54.885000,-2.289987,-5.896092,-2.250000,-5.785000,-0.039987,-0.111092,-10.642686,-6.312424,-2.043152,-6.312424,-10.642686,-0.140000,0.470000,-8,75,-8.455084,74.837858,-8.455084,74.837858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.313440,24.742324,72.332002,78.450447,0.000000,0.000000,0.000000,0.000000,4.050592,5.047484,5.556972,1.405139,0.137168,0.013405,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.202183,proposed,0,-126.340000,54.885000,-2.366950,-5.935887,-2.350000,-5.835000,-0.016950,-0.100887,-9.666852,-6.861330,-1.189297,-6.861330,-9.666852,-0.110000,0.590000,-13,74,-13.187664,74.327251,-13.187664,74.327251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.474108,24.715561,67.133822,73.494464,0.000000,0.000000,0.000000,0.000000,3.759494,4.876951,5.556833,1.411645,0.175623,0.013288,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.212192,proposed,0,-126.340000,54.885000,-2.437675,-5.970927,-2.440000,-5.895000,0.002325,-0.075927,-8.752008,-4.970653,-0.701380,-4.970653,-8.752008,-0.120000,0.660000,-12,59,-11.635870,58.860604,-11.635870,58.860604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,109.824010,24.789267,69.296132,74.943918,0.000000,0.000000,0.000000,0.000000,3.880583,4.889067,5.557547,1.411352,0.174609,0.013889,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.222194,proposed,0,-126.340000,54.885000,-2.502271,-6.001367,-2.510000,-5.925000,0.007729,-0.076367,-7.898153,-2.592058,-0.884349,-2.592058,-7.898153,-0.130000,0.620000,-10,46,-9.743505,46.403165,-9.743505,46.403165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,111.013811,25.306796,73.052802,78.049995,0.000000,0.000000,0.000000,0.000000,4.090957,4.872760,5.556665,1.411402,0.174760,0.013030,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.232193,proposed,0,-126.340000,54.885000,-2.560384,-6.027119,-2.590000,-5.935000,0.029616,-0.092119,-7.227268,-1.128308,-0.945339,-1.128308,-7.227268,-0.130000,0.530000,-6,45,-5.736856,44.973908,-5.736856,44.973908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,111.653655,25.757269,73.760190,78.480007,0.000000,0.000000,0.000000,0.000000,4.130571,4.798805,5.557413,1.410708,0.175700,0.013123,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.242122,proposed,0,-126.340000,54.885000,-2.611315,-6.047960,-2.640000,-5.955000,0.028685,-0.092960,-5.946486,-2.287110,-0.823360,-2.287110,-5.946486,-0.110000,0.490000,-12,62,-11.634600,62.016185,-11.634600,62.016185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.904298,26.813954,70.250496,75.527184,0.000000,0.000000,0.000000,0.000000,3.934028,4.663349,5.556521,1.400948,0.142505,0.014092,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.252195,proposed,0,-126.340000,54.885000,-2.655710,-6.064194,-2.700000,-5.975000,0.044290,-0.089194,-4.482736,-3.262944,-0.518412,-3.262944,-4.482736,-0.130000,0.530000,-12,72,-12.458285,72.011106,-12.458285,72.011106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.062356,26.793041,63.644479,69.649990,0.000000,0.000000,0.000000,0.000000,3.625432,4.556368,5.556239,1.447195,0.174017,0.014009,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.262181,proposed,0,-126.340000,54.885000,-2.692141,-6.075326,-2.730000,-5.995000,0.037859,-0.080326,-3.750861,-3.323933,-0.335443,-3.323933,-3.750861,-0.130000,0.600000,-10,72,-10.421657,71.870889,-10.421657,71.870889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.370484,26.873797,60.726876,66.751572,0.000000,0.000000,0.000000,0.000000,3.510323,4.414908,5.557068,1.410861,0.173947,0.012692,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.272189,proposed,0,-126.340000,54.885000,-2.720747,-6.081459,-2.760000,-6.015000,0.039253,-0.066459,-3.140965,-1.494245,-0.762370,-1.494245,-3.140965,-0.130000,0.680000,-5,55,-5.408777,55.174250,-5.408777,55.174250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.971624,27.501205,59.700317,66.864147,0.000000,0.000000,0.000000,0.000000,3.442220,4.321922,5.556689,1.410129,0.177062,0.014082,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.282192,proposed,0,-126.340000,54.885000,-2.741117,-6.082505,-2.780000,-6.015000,0.038883,-0.067505,-2.104141,0.091484,-0.396432,0.091484,-2.104141,-0.130000,0.620000,-3,51,-3.450625,50.628121,-3.450625,50.628121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.708288,29.464766,62.397394,70.605671,0.000000,0.000000,0.000000,0.000000,3.494254,4.302108,5.556035,1.408676,0.175999,0.012694,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.292107,proposed,0,-126.340000,54.885000,-2.752907,-6.078480,-2.780000,-6.005000,0.027093,-0.073480,-0.884349,1.372266,-0.396432,1.372266,-0.884349,-0.100000,0.570000,-8,48,-8.378843,47.970255,-8.378843,47.970255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.189665,30.905330,62.429509,70.600331,0.000000,0.000000,0.000000,0.000000,3.496053,4.305610,5.553313,1.403750,0.140737,0.013171,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.302095,proposed,0,-126.340000,54.885000,-2.756056,-6.069294,-2.780000,-5.985000,0.023944,-0.084294,0.274453,1.372266,0.457422,1.372266,0.274453,-0.100000,0.510000,-9,57,-9.107860,56.808240,-9.107860,56.808240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.137940,31.390967,63.016272,70.443729,0.000000,0.000000,0.000000,0.000000,3.535097,4.365502,5.567871,1.737367,0.237062,0.031501,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.312069,proposed,0,-126.340000,54.885000,-2.750210,-6.054957,-2.770000,-5.985000,0.019790,-0.069957,1.433256,-0.457422,0.213464,-0.457422,1.433256,-0.080000,0.520000,-12,77,-12.428376,76.972595,-12.428376,76.972595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.156663,31.976020,59.001614,66.806993,0.000000,0.000000,0.000000,0.000000,3.358271,4.270063,5.551424,1.461051,0.194730,0.017884,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.322034,proposed,0,-126.340000,54.885000,-2.735168,-6.035467,-2.740000,-5.995000,0.004832,-0.040467,2.348100,-1.006328,0.213464,-1.006328,2.348100,-0.110000,0.610000,-8,82,-7.713125,81.706343,-7.713125,81.706343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.956875,31.450900,55.857205,64.339878,0.000000,0.000000,0.000000,0.000000,3.286302,4.282407,5.550114,1.750988,0.262454,0.037177,0.501016,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.332036,proposed,0,-126.340000,54.885000,-2.710621,-6.010711,-2.710000,-5.995000,-0.000621,-0.015711,3.323933,-0.213464,0.823360,-0.213464,3.323933,-0.110000,0.700000,-5,74,-5.122939,73.718534,-5.122939,73.718534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.546589,32.006338,56.115995,66.668084,0.000000,0.000000,0.000000,0.000000,3.298375,4.330712,5.549651,1.487384,0.223754,0.017522,0.501835,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.342062,proposed,0,-126.340000,54.885000,-2.676324,-5.980677,-2.680000,-5.965000,0.003676,-0.015677,2.592058,3.079975,0.640391,3.079975,2.592058,-0.100000,0.730000,13,48,12.515791,48.039262,12.515791,48.039262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.563359,32.839956,58.297200,69.180751,0.000000,0.000000,0.000000,0.000000,3.352061,4.289088,5.580498,2.096182,0.254966,0.037691,0.501150,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008483,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.352039,proposed,0,-126.340000,54.885000,-2.632409,-5.945627,-2.650000,-5.915000,0.017591,-0.030627,2.836017,5.580549,0.396432,5.580549,2.836017,-0.090000,0.630000,24,38,24.203809,38.252079,24.203809,38.252079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.150237,34.590870,62.205129,75.074742,0.000000,0.000000,0.000000,0.000000,3.687290,4.532190,5.568341,1.699179,0.217907,0.023065,0.500713,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.362044,proposed,0,-126.340000,54.885000,-2.578433,-5.905334,-2.650000,-5.915000,0.071567,0.009666,2.836017,5.580549,0.457422,4.543725,3.323933,-0.030000,0.490000,33,59,33.226562,58.831729,33.226562,58.831729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.850351,36.042935,69.256139,82.384789,0.000000,0.000000,0.000000,0.000000,4.063522,4.892128,5.652907,1.729936,0.250534,0.030847,0.500796,1,1,0,7,2,1,0,0,0,0,1,1,0,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.010005,0.000000,0.000000,0.000000
11.372046,proposed,0,-126.340000,54.885000,-2.514414,-5.859943,-2.570000,-5.835000,0.055586,-0.024943,4.177788,2.348100,0.457422,2.348100,4.177788,0.080000,0.500000,15,86,15.391035,86.104886,15.391035,86.104886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.907913,36.665140,73.844010,82.754399,0.000000,0.000000,0.000000,0.000000,4.186761,4.940102,5.596720,1.691904,0.225718,0.018891,1.106245,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.382034,proposed,0,-126.340000,54.885000,-2.440370,-5.809571,-2.510000,-5.805000,0.069630,-0.004571,5.824507,0.396432,0.579401,0.396432,5.824507,0.120000,0.650000,5,97,4.581195,96.635608,4.581195,96.635608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.335491,34.454847,74.567179,81.404659,0.000000,0.000000,0.000000,0.000000,4.607170,5.116557,5.564841,3.771066,0.249200,0.095275,0.501153,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010194,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.392260,proposed,0,-126.340000,54.885000,-2.354029,-5.752838,-2.440000,-5.795000,0.085971,0.042162,7.654195,1.860183,1.189297,1.860183,7.654195,0.110000,0.800000,2,81,1.527042,80.796717,1.527042,80.796717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.525864,32.398004,73.029081,80.722066,0.000000,0.000000,0.000000,0.000000,4.832748,5.096433,5.546525,1.646070,0.297835,0.029293,0.500888,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.402334,proposed,0,-126.340000,54.885000,-2.258511,-5.691912,-2.350000,-5.745000,0.091489,0.053088,8.386070,5.214611,1.311276,5.214611,8.386070,0.060000,0.820000,14,56,13.599483,56.272348,13.599483,56.272348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.707219,31.640513,71.843537,80.522639,0.000000,0.000000,0.000000,0.000000,4.694573,4.888897,5.598160,1.579812,0.243981,0.038762,0.500819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.412333,proposed,0,-126.340000,54.885000,-2.153439,-5.626580,-2.260000,-5.675000,0.106561,0.048420,8.873987,9.056956,1.616224,9.056956,8.873987,0.070000,0.690000,22,40,22.391153,39.573108,22.391153,39.573108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.393779,31.128833,72.641955,79.567271,0.000000,0.000000,0.000000,0.000000,4.487041,4.749064,5.597645,1.657975,0.275311,0.049389,0.500525,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.422330,proposed,0,-126.340000,54.885000,-2.038176,-5.556509,-2.160000,-5.585000,0.121824,0.028491,9.544873,8.873987,1.189297,8.873987,9.544873,0.110000,0.530000,24,57,23.887691,57.453658,23.887691,57.453658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.765276,30.716477,74.875606,81.837857,0.000000,0.000000,0.000000,0.000000,4.427620,4.884770,5.588125,1.578589,0.235935,0.037007,0.500812,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.432364,proposed,0,-126.340000,54.885000,-1.912281,-5.481505,-2.060000,-5.515000,0.147719,0.033495,10.520706,6.007476,1.189297,6.007476,10.520706,0.170000,0.490000,19,90,18.549865,90.448144,18.549865,90.448144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.977003,29.260337,73.874619,79.013196,0.000000,0.000000,0.000000,0.000000,4.321564,4.718531,5.570322,1.601991,0.236357,0.048234,0.502487,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.442346,proposed,0,-126.340000,54.885000,-1.776958,-5.402349,-1.930000,-5.465000,0.153042,0.062651,12.533363,3.933829,1.433256,3.933829,12.533363,0.180000,0.640000,9,103,8.671961,102.865167,8.671961,102.865167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.410045,26.134617,71.778759,75.965016,0.000000,0.000000,0.000000,0.000000,4.461924,4.764449,5.580986,1.421799,0.207511,0.012565,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.452387,proposed,0,-126.340000,54.885000,-1.630789,-5.318269,-1.780000,-5.415000,0.149211,0.096731,14.302062,4.909663,1.860183,4.909663,14.302062,0.160000,0.860000,5,83,5.215505,83.090607,5.215505,83.090607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.126606,23.311421,72.821609,77.700932,0.000000,0.000000,0.000000,0.000000,4.751425,4.898364,5.558872,1.408720,0.214443,0.015640,0.500455,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.462434,proposed,0,-126.340000,54.885000,-1.474572,-5.229792,-1.630000,-5.335000,0.155428,0.105208,15.277895,9.239925,1.860183,9.239925,15.277895,0.110000,0.860000,15,52,15.121627,51.505534,15.121627,51.505534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.591463,21.943796,73.061250,79.139314,0.000000,0.000000,0.000000,0.000000,4.732711,4.803714,5.550171,1.400389,0.144956,0.014006,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.472407,proposed,0,-126.340000,54.885000,-1.309790,-5.137790,-1.460000,-5.225000,0.150210,0.087210,16.009771,12.533363,2.226120,12.533363,16.009771,0.100000,0.690000,21,41,21.458850,40.852293,21.458850,40.852293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.374822,20.827811,74.446372,79.108136,0.000000,0.000000,0.000000,0.000000,4.581209,4.738480,5.550645,1.397584,0.141443,0.013642,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.482471,proposed,0,-126.340000,54.885000,-1.133899,-5.040888,-1.290000,-5.105000,0.156101,0.064112,16.924615,12.350394,1.799193,12.350394,16.924615,0.140000,0.520000,19,59,18.775355,59.386873,18.775355,59.386873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.339302,19.234807,74.164810,79.053657,0.000000,0.000000,0.000000,0.000000,4.409508,4.686089,5.558968,1.407143,0.172959,0.015014,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.492473,proposed,0,-126.340000,54.885000,-0.949701,-4.940669,-1.100000,-5.005000,0.150299,0.064331,18.266386,9.117946,1.860183,9.117946,18.266386,0.170000,0.510000,10,92,9.906323,91.643202,9.906323,91.643202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.310381,17.013851,72.346080,75.465060,0.000000,0.000000,0.000000,0.000000,4.329922,4.604276,5.559396,1.405053,0.181072,0.015486,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.502468,proposed,0,-126.340000,54.885000,-0.756523,-4.836787,-0.900000,-4.925000,0.143477,0.088213,20.705970,6.251434,2.287110,6.251434,20.705970,0.160000,0.690000,-3,106,-3.256657,106.352953,-3.256657,106.352953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.229894,13.919448,70.731316,73.521611,0.000000,0.000000,0.000000,0.000000,4.440074,4.680107,5.557328,1.405358,0.221704,0.018181,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.512471,proposed,0,-126.340000,54.885000,-0.554292,-4.729227,-0.680000,-4.845000,0.125708,0.115773,21.376856,8.691018,2.836017,8.691018,21.376856,0.100000,0.950000,6,70,6.097952,69.933773,6.097952,69.933773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.621085,10.646024,70.814195,77.244685,0.000000,0.000000,0.000000,0.000000,4.599219,4.840693,5.557957,1.406215,0.294847,0.016125,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.522399,proposed,0,-126.340000,54.885000,-0.345055,-4.619085,-0.460000,-4.735000,0.114945,0.115915,21.986752,12.960290,2.287110,12.960290,21.986752,0.060000,0.820000,17,48,16.565990,48.043535,16.565990,48.043535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.660130,9.862893,73.284383,77.543279,0.000000,0.000000,0.000000,0.000000,4.646581,4.689621,5.555559,1.402279,0.140467,0.015363,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.532473,proposed,0,-126.340000,54.885000,-0.124357,-4.504045,-0.240000,-4.605000,0.115643,0.100955,21.315866,15.338885,2.348100,15.338885,21.315866,0.080000,0.640000,31,46,30.609454,46.063405,30.609454,46.063405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.494643,8.818160,68.901447,74.432904,0.000000,0.000000,0.000000,0.000000,4.133304,4.526309,5.560166,1.406876,0.174062,0.014303,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.542468,proposed,0,-126.340000,54.885000,0.102656,-4.386809,-0.010000,-4.465000,0.112656,0.078191,22.291700,13.387218,1.921172,13.387218,22.291700,0.190000,0.530000,17,73,16.569206,72.753257,16.569206,72.753257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.601801,7.947094,66.705305,71.490905,0.000000,0.000000,0.000000,0.000000,4.058125,4.348418,5.558317,1.405045,0.173210,0.014930,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.552471,proposed,0,-126.340000,54.885000,0.337559,-4.266557,0.220000,-4.345000,0.117559,0.078443,23.572481,10.947634,2.592058,10.947634,23.572481,0.200000,0.590000,10,92,9.839577,91.898077,9.839577,91.898077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.580913,4.889740,67.433084,69.601285,0.000000,0.000000,0.000000,0.000000,4.084652,4.442037,5.557993,1.406107,0.184148,0.015737,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.562474,proposed,0,-126.340000,54.885000,0.579808,-4.143569,0.460000,-4.245000,0.119808,0.101431,24.365346,10.520706,3.018985,10.520706,24.365346,0.180000,0.730000,12,89,12.271576,88.608503,12.271576,88.608503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.846443,2.411984,65.866576,70.162739,0.000000,0.000000,0.000000,0.000000,4.111027,4.450895,5.556739,1.405278,0.210089,0.019371,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.572470,proposed,0,-126.340000,54.885000,0.828840,-4.018126,0.710000,-4.135000,0.118840,0.116874,23.694460,12.594353,2.409089,12.594353,23.694460,0.150000,0.820000,30,67,29.786033,67.180707,29.786033,67.180707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.949352,1.094469,65.954524,67.720205,0.000000,0.000000,0.000000,0.000000,4.126575,4.360337,5.558078,1.408186,0.186797,0.015704,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.582467,proposed,0,-126.340000,54.885000,1.084523,-3.890283,0.950000,-3.995000,0.134523,0.104717,24.121388,15.948781,2.287110,15.948781,24.121388,0.190000,0.750000,32,46,31.709033,45.908639,31.709033,45.908639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.874999,0.599069,68.386575,67.933358,0.000000,0.000000,0.000000,0.000000,4.155315,4.262394,5.556794,1.406855,0.186130,0.014359,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.592470,proposed,0,-126.340000,54.885000,1.346556,-3.760178,1.210000,-3.825000,0.136556,0.064822,24.731284,17.717479,2.226120,17.717479,24.731284,0.260000,0.610000,24,42,24.213995,41.518999,24.213995,41.518999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.414613,-0.306216,71.544555,70.478959,0.000000,0.000000,0.000000,0.000000,4.295914,4.403064,5.557570,1.410272,0.171688,0.016442,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.602473,proposed,0,-126.340000,54.885000,1.614364,-3.628079,1.470000,-3.675000,0.144364,0.046921,26.560972,15.521854,2.470079,15.521854,26.560972,0.270000,0.490000,11,70,11.268287,70.242698,11.268287,70.242698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.463043,-1.240879,73.318668,71.255090,0.000000,0.000000,0.000000,0.000000,4.454049,4.486521,5.557563,1.404897,0.173233,0.015237,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.612341,proposed,0,-126.340000,54.885000,1.883849,-3.495966,1.750000,-3.535000,0.133849,0.039034,27.902743,12.594353,2.043152,12.594353,27.902743,0.230000,0.550000,7,91,6.511005,91.205957,6.511005,91.205957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.776039,-2.951544,69.048392,72.172630,0.000000,0.000000,0.000000,0.000000,4.318689,4.530700,5.560898,1.405148,0.157363,0.014889,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.622402,proposed,0,-126.340000,54.885000,2.163520,-3.359648,2.050000,-3.435000,0.113520,0.075352,28.512639,10.825654,3.018985,10.825654,28.512639,0.160000,0.700000,12,98,12.441221,97.919378,12.441221,97.919378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.421875,-4.269140,68.455131,74.191271,0.000000,0.000000,0.000000,0.000000,4.392174,4.624740,5.551494,1.396374,0.158512,0.013642,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.632469,proposed,0,-126.340000,54.885000,2.447912,-3.221779,2.340000,-3.305000,0.107912,0.083221,29.122535,12.533363,2.531068,12.533363,29.122535,0.140000,0.840000,15,73,15.455013,73.431859,15.455013,73.431859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.644402,-5.515704,69.297000,75.699067,0.000000,0.000000,0.000000,0.000000,4.465838,4.734075,5.557122,1.405297,0.224774,0.017966,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.642467,proposed,0,-126.340000,54.885000,2.734399,-3.083588,2.630000,-3.165000,0.104399,0.081412,29.061545,16.253729,2.409089,16.253729,29.061545,0.160000,0.790000,19,47,19.297059,46.885249,19.297059,46.885249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.457856,-5.532735,71.826192,73.817380,0.000000,0.000000,0.000000,0.000000,4.605970,4.718143,5.556509,1.406282,0.173012,0.014513,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.652470,proposed,0,-126.340000,54.885000,3.024591,-2.944251,2.930000,-3.005000,0.094591,0.060749,28.756597,16.436698,1.738204,16.436698,28.756597,0.180000,0.640000,23,56,22.992736,56.420610,22.992736,56.420610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.772055,-4.924556,70.735360,71.500382,0.000000,0.000000,0.000000,0.000000,4.470929,4.558446,5.558126,1.405910,0.173563,0.015988,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.662421,proposed,0,-126.340000,54.885000,3.316332,-2.804755,3.230000,-2.855000,0.086332,0.050245,29.549462,15.033937,2.165131,15.033937,29.549462,0.240000,0.560000,11,76,11.078205,75.519593,11.078205,75.519593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.107501,-5.896286,66.068274,67.730834,0.000000,0.000000,0.000000,0.000000,4.167378,4.379637,5.557070,1.405072,0.173125,0.014468,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.672466,proposed,0,-126.340000,54.885000,3.613440,-2.663230,3.540000,-2.725000,0.073440,0.061770,30.952223,11.679509,2.287110,11.679509,30.952223,0.200000,0.620000,4,100,3.942112,100.077597,3.942112,100.077597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.353936,-6.984773,63.274224,69.691654,0.000000,0.000000,0.000000,0.000000,4.086677,4.393224,5.556054,1.406501,0.197932,0.015500,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.682470,proposed,0,-126.340000,54.885000,3.911476,-2.521739,3.860000,-2.615000,0.051476,0.093261,31.074202,10.093779,1.799193,10.093779,31.074202,0.160000,0.800000,8,102,7.700828,101.570230,7.700828,101.570230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.468162,-8.774837,62.119776,73.163628,0.000000,0.000000,0.000000,0.000000,4.079824,4.562628,5.557122,1.482611,0.335691,0.026855,0.501017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.692328,proposed,0,-126.340000,54.885000,4.206790,-2.381949,4.170000,-2.515000,0.036790,0.133051,30.342327,11.130602,2.165131,11.130602,30.342327,0.140000,0.910000,19,87,18.582271,87.252930,18.582271,87.252930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.031224,-9.824593,62.961141,73.268906,0.000000,0.000000,0.000000,0.000000,4.171269,4.597578,5.567231,1.551840,0.285625,0.020664,0.500553,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.702346,proposed,0,-126.340000,54.885000,4.507996,-2.239721,4.470000,-2.385000,0.037996,0.145279,28.695608,13.997114,1.921172,13.997114,28.695608,0.140000,0.890000,37,66,36.993213,66.301401,36.993213,66.301401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.410142,-10.205545,63.866856,70.664271,0.000000,0.000000,0.000000,0.000000,4.190871,4.522983,5.584912,1.809397,0.273342,0.037315,0.500595,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008216,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.712322,proposed,0,-126.340000,54.885000,4.808627,-2.098053,4.760000,-2.235000,0.048627,0.136947,27.109878,16.558677,1.189297,16.558677,27.109878,0.230000,0.790000,44,53,44.059528,52.895912,44.059528,52.895912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.490604,-10.259216,65.600342,68.212217,0.000000,0.000000,0.000000,0.000000,4.207847,4.516924,5.549192,1.448386,0.209530,0.017993,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.722347,proposed,0,-126.340000,54.885000,5.110933,-1.955816,5.040000,-2.085000,0.070933,0.129184,27.170868,15.216906,1.372266,15.216906,27.170868,0.340000,0.630000,32,77,32.302234,76.809377,32.302234,76.809377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.466080,-9.976799,69.536641,69.182727,0.000000,0.000000,0.000000,0.000000,4.433812,4.556135,5.564025,1.699767,0.251035,0.032793,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.732319,proposed,0,-126.340000,54.885000,5.411332,-1.814626,5.320000,-1.955000,0.091332,0.140374,27.597795,11.740498,1.372266,11.740498,27.597795,0.380000,0.640000,23,107,22.870471,106.692071,22.870471,106.692071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.069302,-11.440888,64.961094,69.358330,0.000000,0.000000,0.000000,0.000000,4.275081,4.377013,5.597334,1.438912,0.228180,0.018961,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.742321,proposed,0,-126.340000,54.885000,5.711849,-1.673454,5.600000,-1.855000,0.111849,0.181546,28.512639,9.056956,1.189297,9.056956,28.512639,0.310000,0.830000,23,109,23.285484,108.688564,23.285484,108.688564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.330013,-13.260746,62.006490,70.703676,0.000000,0.000000,0.000000,0.000000,4.168272,4.406374,5.591115,1.488252,0.287227,0.015618,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.752341,proposed,0,-126.340000,54.885000,6.011640,-1.532622,5.890000,-1.765000,0.121640,0.232378,29.000556,10.581696,1.738204,10.581696,29.000556,0.290000,0.960000,22,97,21.999232,96.691725,21.999232,96.691725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.693712,-14.203950,61.821132,70.164565,0.000000,0.000000,0.000000,0.000000,4.227232,4.402360,5.556396,1.411063,0.208353,0.014894,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.762480,proposed,0,-126.340000,54.885000,6.313194,-1.390876,6.200000,-1.635000,0.113194,0.244124,29.305504,13.753155,1.433256,13.753155,29.305504,0.300000,0.970000,17,70,17.071016,69.723773,17.071016,69.723773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.843989,-15.089482,60.555079,68.674925,0.000000,0.000000,0.000000,0.000000,4.183808,4.357409,5.567257,1.413474,0.282290,0.014241,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.772475,proposed,0,-126.340000,54.885000,6.608284,-1.251999,6.500000,-1.485000,0.108284,0.233001,29.610452,16.497687,1.128308,16.497687,29.610452,0.250000,0.810000,20,59,19.517943,58.912600,19.517943,58.912600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.316214,-15.817981,60.177773,67.154456,0.000000,0.000000,0.000000,0.000000,4.145116,4.316663,5.558295,1.413616,0.174501,0.014605,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.782428,proposed,0,-126.340000,54.885000,6.899481,-1.114701,6.800000,-1.335000,0.099481,0.220299,29.915400,16.558677,1.189297,16.558677,29.915400,0.220000,0.700000,19,67,18.511285,66.646928,18.511285,66.646928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.061013,-17.579819,56.805082,66.938461,0.000000,0.000000,0.000000,0.000000,3.850749,4.357052,5.558299,1.475667,0.177643,0.015848,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.792468,proposed,0,-126.340000,54.885000,7.190149,-0.977303,7.120000,-1.185000,0.070149,0.207697,30.586285,13.875134,1.250287,13.875134,30.586285,0.240000,0.610000,5,96,4.641259,95.715270,4.641259,95.715270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.077826,-19.500499,52.935375,66.203285,0.000000,0.000000,0.000000,0.000000,3.617647,4.248275,5.559931,1.413161,0.187265,0.014276,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.802469,proposed,0,-126.340000,54.885000,7.476116,-0.841686,7.430000,-1.065000,0.046116,0.223314,30.830244,11.618519,1.311276,11.618519,30.830244,0.220000,0.750000,-2,104,-1.788686,104.065246,-1.788686,104.065246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.525481,-22.035331,49.711694,67.741360,0.000000,0.000000,0.000000,0.000000,3.489364,4.230977,5.557466,1.414606,0.232337,0.015725,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.812476,proposed,0,-126.340000,54.885000,7.758295,-0.707323,7.740000,-0.945000,0.018295,0.237677,30.403317,12.716332,1.738204,12.716332,30.403317,0.160000,0.960000,4,77,3.767177,77.393427,3.767177,77.393427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.816310,-24.559158,51.077641,68.932629,0.000000,0.000000,0.000000,0.000000,3.516745,4.320553,5.557491,1.418605,0.270662,0.015888,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.822472,proposed,0,-126.340000,54.885000,8.035808,-0.574537,8.050000,-0.805000,-0.014192,0.230463,30.281337,14.789979,1.372266,14.789979,30.281337,0.130000,0.950000,4,59,4.267256,58.566907,4.267256,58.566907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.466057,-25.672708,53.418979,65.682730,0.000000,0.000000,0.000000,0.000000,3.598438,4.266064,5.557348,1.413765,0.175462,0.014718,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.832469,proposed,0,-126.340000,54.885000,8.308596,-0.443261,8.340000,-0.655000,-0.031404,0.211739,29.061545,16.436698,1.006328,16.436698,29.061545,0.140000,0.800000,10,56,10.204190,55.679031,10.204190,55.679031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.763615,-26.760589,54.165371,64.787894,0.000000,0.000000,0.000000,0.000000,3.744960,4.299475,5.556570,1.414872,0.179688,0.017069,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.842470,proposed,0,-126.340000,54.885000,8.576348,-0.313544,8.630000,-0.515000,-0.053652,0.201456,27.414826,14.546020,0.518412,14.546020,27.414826,0.100000,0.680000,25,81,24.801243,80.554971,24.801243,80.554971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.600039,-27.546791,54.326783,63.075055,0.000000,0.000000,0.000000,0.000000,3.893215,4.236672,5.556268,1.414327,0.175791,0.014425,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.852401,proposed,0,-126.340000,54.885000,8.836809,-0.186388,8.900000,-0.385000,-0.063191,0.198612,26.073055,12.472374,0.457422,12.472374,26.073055,0.100000,0.680000,32,98,32.389211,97.998911,32.389211,97.998911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.670362,-28.847610,51.714792,60.994072,0.000000,0.000000,0.000000,0.000000,3.796682,4.048188,5.553105,1.400535,0.167256,0.015767,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.862470,proposed,0,-126.340000,54.885000,9.094975,-0.059240,9.150000,-0.275000,-0.055025,0.215760,24.121388,10.825654,0.640391,10.825654,24.121388,0.170000,0.810000,36,101,36.186422,101.288316,36.186422,101.288316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.919797,-30.118035,49.803586,60.343575,0.000000,0.000000,0.000000,0.000000,3.595335,3.942089,5.555446,1.419100,0.231275,0.014624,0.500156,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.872467,proposed,0,-126.340000,54.885000,9.345115,0.065191,9.400000,-0.145000,-0.054885,0.210191,23.023575,13.326228,0.701380,13.326228,23.023575,0.240000,0.910000,32,70,32.337674,70.374347,32.337674,70.374347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.811340,-31.415635,48.283435,59.496952,0.000000,0.000000,0.000000,0.000000,3.418093,3.878358,5.556119,1.412157,0.230982,0.014266,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.882471,proposed,0,-126.340000,54.885000,9.588913,0.187833,9.630000,0.005000,-0.041087,0.182833,22.047741,17.412531,1.067318,17.412531,22.047741,0.310000,0.840000,29,38,28.511867,37.992540,28.511867,37.992540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.953498,-31.754306,48.570201,59.062925,0.000000,0.000000,0.000000,0.000000,3.331082,3.932657,5.556955,1.413359,0.175007,0.014667,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.892394,proposed,0,-126.340000,54.885000,9.824058,0.307613,9.860000,0.175000,-0.035942,0.132613,22.108731,17.351542,0.274453,17.351542,22.108731,0.320000,0.610000,21,52,21.442014,51.588607,21.442014,51.588607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.055251,-30.791919,51.828209,61.272238,0.000000,0.000000,0.000000,0.000000,3.506405,4.132446,5.553839,1.401764,0.150089,0.014516,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.902494,proposed,0,-126.340000,54.885000,10.056259,0.427566,10.100000,0.325000,-0.043741,0.102566,22.352689,14.302062,0.091484,14.302062,22.352689,0.280000,0.490000,16,84,16.167524,83.912076,16.167524,83.912076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.268529,-30.575144,47.612144,57.338636,0.000000,0.000000,0.000000,0.000000,3.383297,3.767345,5.557333,1.470593,0.180992,0.015058,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.912469,proposed,0,-126.340000,54.885000,10.278260,0.544060,10.330000,0.445000,-0.051740,0.099060,21.864772,10.703675,0.579401,10.703675,21.864772,0.240000,0.630000,16,101,16.162909,100.541959,16.162909,100.541959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.461359,-31.133065,44.392556,55.266678,0.000000,0.000000,0.000000,0.000000,3.193136,3.545761,5.555754,1.413120,0.201052,0.015622,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.922470,proposed,0,-126.340000,54.885000,10.493315,0.658880,10.550000,0.555000,-0.056685,0.103880,21.193887,10.459717,0.640391,10.459717,21.193887,0.200000,0.820000,19,85,19.217420,85.252999,19.217420,85.252999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.982772,-32.103013,43.579896,54.065117,0.000000,0.000000,0.000000,0.000000,3.091886,3.484568,5.555834,1.413361,0.231106,0.014537,0.500278,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.932403,proposed,0,-126.340000,54.885000,10.699217,0.770935,10.760000,0.675000,-0.060783,0.095935,20.035084,13.143259,0.579401,13.143259,20.035084,0.200000,0.860000,23,57,23.130514,56.720055,23.130514,56.720055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.683411,-32.167133,43.320088,50.137282,0.000000,0.000000,0.000000,0.000000,3.036215,3.352333,5.552552,1.403810,0.137538,0.014730,0.500301,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.942482,proposed,0,-126.340000,54.885000,10.900153,0.882631,10.970000,0.825000,-0.069847,0.057631,18.510344,16.436698,0.457422,16.436698,18.510344,0.220000,0.720000,28,36,27.982249,36.131619,27.982249,36.131619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.665670,-31.228239,46.782219,51.309196,0.000000,0.000000,0.000000,0.000000,3.277372,3.543322,5.565873,1.413640,0.175291,0.014467,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.952402,proposed,0,-126.340000,54.885000,11.089850,0.990576,11.150000,0.965000,-0.060150,0.025576,17.839459,15.704823,-0.396432,15.704823,17.839459,0.240000,0.500000,26,56,26.211920,56.388761,26.211920,56.388761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.191301,-28.934839,52.774243,56.496587,0.000000,0.000000,0.000000,0.000000,3.690011,3.889607,5.574562,1.402144,0.141532,0.017560,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.962469,proposed,0,-126.340000,54.885000,11.274065,1.098139,11.340000,1.095000,-0.065935,0.003139,17.839459,10.947634,-0.213464,10.947634,17.839459,0.260000,0.490000,15,93,14.511732,92.963202,14.511732,92.963202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.256694,-26.965440,48.526118,52.430116,0.000000,0.000000,0.000000,0.000000,3.491201,3.495983,5.557455,1.413058,0.189747,0.014617,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.972468,proposed,0,-126.340000,54.885000,11.448596,1.202993,11.530000,1.175000,-0.081404,0.027993,18.876282,6.861330,-0.396432,6.861330,18.876282,0.220000,0.680000,-1,110,-1.144561,109.724398,-1.144561,109.724398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.360946,-26.232575,44.718487,51.233117,0.000000,0.000000,0.000000,0.000000,3.202236,3.290617,5.555846,1.413020,0.229245,0.014250,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.982468,proposed,0,-126.340000,54.885000,11.614651,1.305923,11.720000,1.265000,-0.105349,0.040923,18.083417,7.837164,0.457422,7.837164,18.083417,0.140000,0.880000,4,85,4.399707,85.357183,4.399707,85.357183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.312116,-26.029457,43.843002,50.456803,0.000000,0.000000,0.000000,0.000000,3.124162,3.241031,5.556494,1.412609,0.213141,0.020102,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.992396,proposed,0,-126.340000,54.885000,11.771033,1.406237,11.890000,1.355000,-0.118967,0.051237,16.497687,11.008623,0.213464,11.008623,16.497687,0.080000,0.870000,19,58,18.606686,58.398693,18.606686,58.398693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.442189,-24.624636,44.269571,43.105522,0.000000,0.000000,0.000000,0.000000,3.108177,3.003007,5.554651,1.403108,0.142520,0.015455,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.002470,proposed,0,-126.340000,54.885000,11.920998,1.506145,12.070000,1.485000,-0.149002,0.021145,15.094927,13.875134,-0.274453,13.875134,15.094927,0.090000,0.750000,22,40,21.980366,40.301177,21.980366,40.301177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.914426,-22.783163,49.819276,46.274552,0.000000,0.000000,0.000000,0.000000,3.541115,3.342441,5.556528,1.412119,0.171940,0.015146,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.012468,proposed,0,-126.340000,54.885000,12.061107,1.603471,12.210000,1.605000,-0.148893,-0.001529,13.570186,12.655342,-0.518412,12.655342,13.570186,0.160000,0.560000,20,63,19.530428,62.789484,19.530428,62.789484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.060414,-19.675626,54.549180,51.493236,0.000000,0.000000,0.000000,0.000000,3.937409,3.643685,5.556551,1.410808,0.172994,0.014435,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.022470,proposed,0,-126.340000,54.885000,12.192576,1.699082,12.360000,1.705000,-0.167424,-0.005918,13.570186,8.142112,-0.457422,8.142112,13.570186,0.180000,0.550000,6,99,6.240918,99.055011,6.240918,99.055011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.072937,-16.781827,48.432512,45.195308,0.000000,0.000000,0.000000,0.000000,3.582729,3.113964,5.555885,1.483582,0.206370,0.015368,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.032471,proposed,0,-126.340000,54.885000,12.315315,1.792974,12.500000,1.775000,-0.184685,0.017974,13.570186,5.702528,0.518412,5.702528,13.570186,0.140000,0.730000,-1,105,-0.821696,104.810662,-0.821696,104.810662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.370403,-15.503483,44.768194,45.829832,0.000000,0.000000,0.000000,0.000000,3.330817,3.009409,5.556613,1.411444,0.240993,0.014740,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.042346,proposed,0,-126.340000,54.885000,12.427984,1.884074,12.650000,1.835000,-0.222016,0.049074,12.350394,6.068465,0.335443,6.068465,12.350394,0.090000,0.890000,4,89,3.551521,88.724703,3.551521,88.724703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.625175,-14.145905,42.842608,41.121761,0.000000,0.000000,0.000000,0.000000,3.193162,2.770127,5.607364,1.506114,0.322492,0.019931,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.052319,proposed,0,-126.340000,54.885000,12.533207,1.974518,12.770000,1.915000,-0.236793,0.059518,11.313571,9.605862,0.213464,9.605862,11.313571,0.060000,0.910000,8,57,8.150564,56.557368,8.150564,56.557368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.181567,-12.370838,41.593563,34.307335,0.000000,0.000000,0.000000,0.000000,3.127694,2.517028,5.546496,1.685906,0.263450,0.028163,0.500655,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.062327,proposed,0,-126.340000,54.885000,12.630215,2.063784,12.880000,2.015000,-0.249785,0.048784,9.178935,11.130602,-0.518412,11.130602,9.178935,0.060000,0.750000,18,54,18.449451,54.400290,18.449451,54.400290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.278356,-8.933105,46.036167,39.038808,0.000000,0.000000,0.000000,0.000000,3.475956,2.732740,5.610845,1.584396,0.222481,0.020897,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.072350,proposed,0,-126.340000,54.885000,12.718823,2.151757,12.970000,2.115000,-0.251177,0.036757,7.410237,10.276748,-0.518412,10.276748,7.410237,0.090000,0.620000,22,71,22.334154,70.836485,22.334154,70.836485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.417317,-6.319223,44.864815,39.558990,0.000000,0.000000,0.000000,0.000000,3.548974,2.780363,5.550122,1.790637,0.246852,0.034059,0.500917,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.082325,proposed,0,-126.340000,54.885000,12.798609,2.237971,13.040000,2.205000,-0.241391,0.032971,6.495393,7.044299,0.030495,7.044299,6.495393,0.130000,0.630000,17,96,16.831692,95.702579,16.831692,95.702579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.176594,-4.805675,38.945852,32.327345,0.000000,0.000000,0.000000,0.000000,3.193615,2.488736,5.560754,1.500911,0.223589,0.019613,0.502051,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.092353,proposed,0,-126.340000,54.885000,12.870498,2.323394,13.110000,2.265000,-0.239502,0.058394,5.702528,4.970653,0.579401,4.970653,5.702528,0.150000,0.740000,11,105,11.196524,105.383068,11.196524,105.383068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.962922,-4.515092,34.729619,31.527645,0.000000,0.000000,0.000000,0.000000,2.866419,2.260165,5.574258,1.499312,0.225319,0.019300,0.500482,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.102398,proposed,0,-126.340000,54.885000,12.934270,2.407789,13.170000,2.335000,-0.235730,0.072789,4.909663,5.641538,0.457422,5.641538,4.909663,0.140000,0.900000,10,86,10.399919,86.365049,10.399919,86.365049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.300623,-4.531932,33.250879,30.747873,0.000000,0.000000,0.000000,0.000000,2.714420,2.116917,5.567826,1.413019,0.208633,0.013573,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.112403,proposed,0,-126.340000,54.885000,12.989739,2.490777,13.220000,2.405000,-0.230261,0.085777,3.994819,8.386070,-0.152474,8.386070,3.994819,0.120000,0.910000,14,62,13.728020,62.278156,13.728020,62.278156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.278931,-3.271482,32.985596,26.304655,0.000000,0.000000,0.000000,0.000000,2.657282,1.992460,5.577489,1.476405,0.156659,0.015064,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.122406,proposed,0,-126.340000,54.885000,13.037327,2.572771,13.260000,2.505000,-0.222673,0.067771,1.921172,10.276748,-0.396432,10.276748,1.921172,0.110000,0.790000,26,54,26.327987,54.076662,26.327987,54.076662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.267001,-0.973326,36.807442,32.564826,0.000000,0.000000,0.000000,0.000000,2.940752,2.346333,5.576823,1.403477,0.135455,0.014011,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.132477,proposed,0,-126.340000,54.885000,13.077466,2.654430,13.280000,2.605000,-0.202534,0.049430,1.372266,9.544873,-0.518412,9.544873,1.372266,0.160000,0.660000,19,69,19.315280,69.324479,19.315280,69.324479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.460392,0.625122,39.547950,38.619056,0.000000,0.000000,0.000000,0.000000,3.093653,2.653096,5.559706,1.415684,0.178676,0.014295,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.142476,proposed,0,-126.340000,54.885000,13.109795,2.734722,13.300000,2.685000,-0.190205,0.049722,0.579401,6.800341,0.335443,6.800341,0.579401,0.170000,0.650000,16,93,15.912446,93.004802,15.912446,93.004802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.137206,1.612926,36.230152,35.890934,0.000000,0.000000,0.000000,0.000000,2.979157,2.682778,5.557375,1.414968,0.194315,0.014379,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.152346,proposed,0,-126.340000,54.885000,13.134554,2.813314,13.320000,2.745000,-0.185446,0.068314,1.189297,4.848673,0.457422,4.848673,1.189297,0.180000,0.750000,0,102,0.236569,102.323534,0.236569,102.323534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.766300,1.608708,34.612644,36.490201,0.000000,0.000000,0.000000,0.000000,2.866770,2.564311,5.562651,1.402726,0.175393,0.018178,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.162477,proposed,0,-126.340000,54.885000,13.152791,2.893395,13.330000,2.815000,-0.177209,0.078395,0.457422,6.129455,0.335443,6.129455,0.457422,0.140000,0.890000,3,80,2.895094,80.221554,2.895094,80.221554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.110319,1.794300,35.910605,39.983266,0.000000,0.000000,0.000000,0.000000,2.965816,2.757125,5.555486,1.415331,0.233990,0.014465,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.172468,proposed,0,-126.340000,54.885000,13.163881,2.971877,13.330000,2.895000,-0.166119,0.076877,-1.433256,9.117946,0.030495,9.117946,-1.433256,0.060000,0.870000,24,56,23.606837,55.974897,23.606837,55.974897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.736845,3.751425,36.877847,36.963179,0.000000,0.000000,0.000000,0.000000,2.970907,2.635509,5.556281,1.413720,0.179034,0.014285,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.182476,proposed,0,-126.340000,54.885000,13.168360,3.050115,13.320000,2.985000,-0.151640,0.065115,-3.140965,10.642686,0.884349,10.642686,-3.140965,0.120000,0.720000,27,55,26.964890,55.113590,26.964890,55.113590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.527477,5.285352,40.575899,45.502420,0.000000,0.000000,0.000000,0.000000,3.131788,2.931960,5.556599,1.413884,0.175781,0.014458,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.192395,proposed,0,-126.340000,54.885000,13.166490,3.127381,13.300000,3.085000,-0.133510,0.042381,-2.897006,8.752008,0.091484,8.752008,-2.897006,0.180000,0.620000,11,78,11.313356,77.599168,11.313356,77.599168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.725745,6.269700,41.659688,50.219801,0.000000,0.000000,0.000000,0.000000,3.216020,3.326412,5.552409,1.402283,0.143029,0.014797,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.202472,proposed,0,-126.340000,54.885000,13.158411,3.205681,13.270000,3.165000,-0.111589,0.040681,-2.348100,6.800341,0.335443,6.800341,-2.348100,0.170000,0.680000,0,89,0.094392,89.077838,0.094392,89.077838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.582762,6.535162,40.133146,49.268653,0.000000,0.000000,0.000000,0.000000,3.177715,3.437282,5.556606,1.412356,0.177701,0.015074,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.212471,proposed,0,-126.340000,54.885000,13.144494,3.283286,13.260000,3.225000,-0.115506,0.058286,-2.348100,5.702528,0.335443,5.702528,-2.348100,0.110000,0.770000,-1,92,-1.346323,91.868013,-1.346323,91.868013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.273445,7.494658,39.413530,47.441053,0.000000,0.000000,0.000000,0.000000,3.125187,3.373153,5.556317,1.416182,0.190016,0.014707,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.222477,proposed,0,-126.340000,54.885000,13.124946,3.360954,13.240000,3.295000,-0.115054,0.065954,-2.714037,7.105289,0.274453,7.105289,-2.714037,0.050000,0.860000,3,73,3.074218,73.178069,3.074218,73.178069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.279320,8.166769,38.787568,44.607775,0.000000,0.000000,0.000000,0.000000,3.133463,3.179138,5.556096,1.413117,0.186648,0.014257,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.232396,proposed,0,-126.340000,54.885000,13.100281,3.438035,13.210000,3.385000,-0.109719,0.053035,-3.811850,8.691018,0.823360,8.691018,-3.811850,0.040000,0.810000,9,63,9.117558,62.932103,9.117558,62.932103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.138226,9.342662,39.010673,47.637926,0.000000,0.000000,0.000000,0.000000,3.197281,3.172785,5.603259,1.403100,0.139246,0.015931,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.242395,proposed,0,-126.340000,54.885000,13.070354,3.515925,13.190000,3.485000,-0.119646,0.030925,-3.933829,11.130602,0.579401,11.130602,-3.933829,0.050000,0.710000,4,50,3.539384,50.313176,3.539384,50.313176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.603561,9.729615,40.379940,50.663889,0.000000,0.000000,0.000000,0.000000,3.308133,3.268848,5.571993,1.403892,0.137995,0.013855,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.252477,proposed,0,-126.340000,54.885000,13.035308,3.594733,13.150000,3.595000,-0.114692,-0.000267,-3.445913,9.300914,0.701380,9.300914,-3.445913,0.050000,0.610000,-7,71,-7.070113,71.270215,-7.070113,71.270215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.619865,10.739976,45.034496,59.466545,0.000000,0.000000,0.000000,0.000000,3.558504,3.777822,5.558875,1.573403,0.195519,0.018275,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.262345,proposed,0,-126.340000,54.885000,12.996539,3.672210,13.120000,3.675000,-0.123461,-0.002790,-4.116798,6.861330,0.579401,6.861330,-4.116798,0.030000,0.620000,-7,92,-6.609915,92.035732,-6.609915,92.035732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.747509,10.631199,43.260602,54.573758,0.000000,0.000000,0.000000,0.000000,3.430341,3.698932,5.533372,1.473144,0.144420,0.009023,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.272344,proposed,0,-126.340000,54.885000,12.953015,3.751143,13.090000,3.745000,-0.136985,0.006143,-3.872840,5.763517,0.762370,5.763517,-3.872840,0.010000,0.760000,-13,91,-12.962910,91.055691,-12.962910,91.055691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.433276,9.869285,40.885354,52.078441,0.000000,0.000000,0.000000,0.000000,3.328367,3.527205,5.558198,1.402080,0.146184,0.010209,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.282468,proposed,0,-126.340000,54.885000,12.904875,3.831576,13.050000,3.825000,-0.145125,0.006576,-4.421746,7.898153,0.640391,7.898153,-4.421746,-0.010000,0.850000,-11,66,-10.767346,66.390758,-10.767346,66.390758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.596944,9.400705,42.036685,52.148112,0.000000,0.000000,0.000000,0.000000,3.332136,3.531918,5.560535,1.412520,0.190569,0.014621,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.292400,proposed,0,-126.340000,54.885000,12.853940,3.911046,13.000000,3.915000,-0.146060,-0.003954,-4.909663,10.398727,0.274453,10.398727,-4.909663,-0.030000,0.790000,-7,50,-6.913164,50.085753,-6.913164,50.085753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.627411,9.982610,45.422034,57.831955,0.000000,0.000000,0.000000,0.000000,3.495688,3.704805,5.557314,1.402551,0.145151,0.015972,0.500511,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.302466,proposed,0,-126.340000,54.885000,12.798834,3.992233,12.960000,4.015000,-0.161166,-0.022767,-5.580549,10.276748,0.579401,10.276748,-5.580549,-0.050000,0.640000,-3,63,-3.055152,63.174813,-3.055152,63.174813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.358228,10.991252,48.603027,63.512244,0.000000,0.000000,0.000000,0.000000,3.666565,3.972564,5.557359,1.410797,0.176351,0.016269,0.500197,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.312469,proposed,0,-126.340000,54.885000,12.740867,4.073605,12.910000,4.115000,-0.169133,-0.041395,-5.824507,8.630029,0.213464,8.630029,-5.824507,-0.050000,0.610000,-5,80,-5.196796,79.566600,-5.196796,79.566600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.895390,10.864672,45.852040,59.057387,0.000000,0.000000,0.000000,0.000000,3.533893,3.845447,5.559555,1.411618,0.176365,0.016350,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.322473,proposed,0,-126.340000,54.885000,12.679960,4.155725,12.860000,4.195000,-0.180040,-0.039275,-5.458569,6.922320,0.396432,6.922320,-5.458569,-0.040000,0.690000,-15,88,-14.606010,88.452999,-14.606010,88.452999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.650355,10.149488,46.094427,56.243546,0.000000,0.000000,0.000000,0.000000,3.413944,3.789823,5.562068,1.411056,0.176336,0.015812,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.332408,proposed,0,-126.340000,54.885000,12.616810,4.238069,12.810000,4.275000,-0.193190,-0.036931,-5.824507,7.410237,0.945339,7.410237,-5.824507,-0.050000,0.790000,-15,77,-14.814006,77.290417,-14.814006,77.290417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.572999,9.331260,46.963014,56.599231,0.000000,0.000000,0.000000,0.000000,3.352474,3.772997,5.590783,1.401050,0.135896,0.014328,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.342467,proposed,0,-126.340000,54.885000,12.550425,4.322273,12.750000,4.375000,-0.199575,-0.052727,-6.983309,10.276748,0.823360,10.276748,-6.983309,-0.080000,0.800000,-3,52,-3.097997,52.378972,-3.097997,52.378972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.876412,8.870844,47.508297,56.809605,0.000000,0.000000,0.000000,0.000000,3.367984,3.729827,5.555648,1.410688,0.174361,0.014367,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.352470,proposed,0,-126.340000,54.885000,12.482194,4.406886,12.690000,4.495000,-0.207806,-0.088114,-7.410237,11.801488,0.579401,11.801488,-7.410237,-0.080000,0.680000,-1,48,-0.755717,47.533514,-0.755717,47.533514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.051835,9.425955,51.334228,63.852328,0.000000,0.000000,0.000000,0.000000,3.510384,3.939135,5.555931,1.410040,0.179059,0.015529,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.362471,proposed,0,-126.340000,54.885000,12.412019,4.492364,12.630000,4.605000,-0.217981,-0.112636,-7.349247,11.374561,0.518412,11.374561,-7.349247,-0.060000,0.570000,-7,60,-6.611795,59.767304,-6.611795,59.767304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.837628,9.769455,53.828147,66.112527,0.000000,0.000000,0.000000,0.000000,3.505849,4.133540,5.556288,1.408146,0.174876,0.015019,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.372476,proposed,0,-126.340000,54.885000,12.340069,4.578790,12.560000,4.705000,-0.219931,-0.126210,-7.471226,8.752008,0.762370,8.752008,-7.471226,-0.050000,0.570000,-10,82,-10.247568,81.793049,-10.247568,81.793049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.281162,9.560898,54.061266,63.092622,0.000000,0.000000,0.000000,0.000000,3.369856,4.125959,5.556093,1.409944,0.178607,0.014496,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.382401,proposed,0,-126.340000,54.885000,12.267173,4.665447,12.500000,4.795000,-0.232827,-0.129553,-6.983309,7.349247,1.250287,7.349247,-6.983309,-0.070000,0.680000,-16,85,-15.545828,85.231499,-15.545828,85.231499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.171765,8.738149,51.636476,59.273179,0.000000,0.000000,0.000000,0.000000,3.230811,3.952151,5.609665,1.400873,0.147838,0.018202,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.392400,proposed,0,-126.340000,54.885000,12.192407,4.753679,12.430000,4.885000,-0.237593,-0.131321,-6.434403,8.812998,0.884349,8.812998,-6.434403,-0.090000,0.790000,-20,64,-19.518091,64.369709,-19.518091,64.369709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.697743,8.003938,50.699140,58.060940,0.000000,0.000000,0.000000,0.000000,3.209244,3.850154,5.563309,1.648622,0.236167,0.029423,0.500389,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.402320,proposed,0,-126.340000,54.885000,12.117108,4.842131,12.370000,4.995000,-0.252892,-0.152869,-6.678361,11.618519,0.579401,11.618519,-6.678361,-0.140000,0.740000,-13,44,-12.700227,44.071609,-12.700227,44.071609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.069611,8.090043,53.249028,62.121659,0.000000,0.000000,0.000000,0.000000,3.372711,3.985424,5.552946,1.433533,0.189692,0.017576,0.500522,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.412323,proposed,0,-126.340000,54.885000,12.040224,4.932240,12.300000,5.115000,-0.259776,-0.182760,-8.508050,11.984457,0.518412,11.984457,-8.508050,-0.140000,0.600000,2,51,2.488719,51.281191,2.488719,51.281191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.643423,8.927239,54.771271,66.686234,0.000000,0.000000,0.000000,0.000000,3.472327,4.122191,5.589024,1.505109,0.199438,0.018809,0.504696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.422320,proposed,0,-126.340000,54.885000,11.962602,5.023192,12.220000,5.225000,-0.257398,-0.201808,-8.873987,10.276748,0.579401,10.276748,-8.873987,-0.090000,0.530000,-1,71,-0.517033,71.395042,-0.517033,71.395042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.258859,9.186170,51.870555,62.778845,0.000000,0.000000,0.000000,0.000000,3.268907,3.957511,5.548754,1.639302,0.234218,0.022053,0.500626,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.432481,proposed,0,-126.340000,54.885000,11.883045,5.116555,12.140000,5.325000,-0.256955,-0.208445,-8.264091,7.776174,1.311276,7.776174,-8.264091,-0.050000,0.600000,-13,87,-12.700019,86.865777,-12.700019,86.865777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.072020,8.539271,52.189693,58.255082,0.000000,0.000000,0.000000,0.000000,3.089202,3.887323,5.576027,1.651026,0.219155,0.020350,0.500257,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.442345,proposed,0,-126.340000,54.885000,11.805338,5.208021,12.070000,5.405000,-0.264662,-0.196979,-8.386070,6.861330,1.189297,6.861330,-8.386070,-0.050000,0.730000,-14,85,-14.264172,85.365362,-14.264172,85.365362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.354497,7.694395,52.387068,58.316035,0.000000,0.000000,0.000000,0.000000,3.120711,3.870378,5.591491,1.668805,0.217324,0.021557,0.500463,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.452342,proposed,0,-126.340000,54.885000,11.726234,5.301519,11.990000,5.495000,-0.263766,-0.193481,-7.593205,9.117946,1.250287,9.117946,-7.593205,-0.080000,0.800000,-17,62,-17.097974,61.681261,-17.097974,61.681261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.137153,6.935688,50.824463,56.173834,0.000000,0.000000,0.000000,0.000000,3.005729,3.705642,5.558749,1.406668,0.146957,0.013537,0.500483,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.462393,proposed,0,-126.340000,54.885000,11.646455,5.396304,11.910000,5.605000,-0.263545,-0.208696,-8.630029,11.862478,1.189297,11.862478,-8.630029,-0.100000,0.730000,-5,44,-5.166851,43.992566,-5.166851,43.992566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.181371,7.054548,54.856350,61.732122,0.000000,0.000000,0.000000,0.000000,3.182563,3.898425,5.579659,1.408876,0.140671,0.014225,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.472402,proposed,0,-126.340000,54.885000,11.566885,5.491395,11.830000,5.725000,-0.263115,-0.233605,-8.752008,11.313571,1.067318,11.313571,-8.752008,-0.100000,0.610000,-3,57,-3.412142,56.819331,-3.412142,56.819331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.965342,8.002976,55.334707,65.463527,0.000000,0.000000,0.000000,0.000000,3.274314,4.007054,5.553569,1.403952,0.137613,0.014849,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.482402,proposed,0,-126.340000,54.885000,11.487345,5.587054,11.750000,5.825000,-0.262655,-0.237946,-9.117946,8.386070,0.518412,8.386070,-9.117946,-0.060000,0.560000,-6,86,-6.259476,86.213591,-6.259476,86.213591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.155980,8.203644,53.329196,60.645740,0.000000,0.000000,0.000000,0.000000,3.100698,3.910217,5.569761,1.399780,0.137041,0.013364,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.492403,proposed,0,-126.340000,54.885000,11.407832,5.683307,11.660000,5.895000,-0.252168,-0.211693,-8.691018,6.129455,1.555235,6.129455,-8.691018,-0.060000,0.690000,-10,97,-10.151581,97.399086,-10.151581,97.399086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.166295,7.391620,50.789279,56.442662,0.000000,0.000000,0.000000,0.000000,3.098275,3.767630,5.569017,1.399100,0.153834,0.014020,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.502469,proposed,0,-126.340000,54.885000,11.327914,5.780689,11.580000,5.975000,-0.252086,-0.194311,-8.386070,6.617372,1.494245,6.617372,-8.386070,-0.080000,0.840000,-11,82,-10.506723,82.439117,-10.506723,82.439117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.166228,6.604063,49.950259,56.229062,0.000000,0.000000,0.000000,0.000000,3.035365,3.713947,5.556500,1.480042,0.247816,0.020580,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.512467,proposed,0,-126.340000,54.885000,11.248690,5.877841,11.500000,6.065000,-0.251310,-0.187159,-8.873987,9.910810,1.006328,9.910810,-8.873987,-0.080000,0.870000,-6,53,-5.511044,53.146728,-5.511044,53.146728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.876912,6.224866,52.931003,57.467876,0.000000,0.000000,0.000000,0.000000,3.099415,3.722083,5.558299,1.405079,0.184872,0.014548,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.522477,proposed,0,-126.340000,54.885000,11.169572,5.975436,11.410000,6.165000,-0.240428,-0.189564,-10.093779,10.825654,0.945339,10.825654,-10.093779,-0.080000,0.720000,6,58,6.469740,57.848167,6.469740,57.848167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.680428,7.238268,58.802125,66.981154,0.000000,0.000000,0.000000,0.000000,3.319516,4.081389,5.557922,1.405519,0.173757,0.015329,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.532470,proposed,0,-126.340000,54.885000,11.090816,6.073095,11.320000,6.265000,-0.229184,-0.191905,-9.849821,9.666852,0.884349,9.666852,-9.849821,-0.050000,0.630000,2,76,1.811618,75.842914,1.811618,75.842914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.703396,7.323275,55.184429,62.712801,0.000000,0.000000,0.000000,0.000000,3.245661,3.886602,5.557075,1.406301,0.175959,0.013890,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.542465,proposed,0,-126.340000,54.885000,11.012278,6.170909,11.240000,6.355000,-0.227722,-0.184091,-9.605862,7.105289,1.067318,7.105289,-9.605862,-0.010000,0.690000,-7,93,-6.938436,93.244220,-6.938436,93.244220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.438629,6.300103,53.702496,57.084079,0.000000,0.000000,0.000000,0.000000,3.302480,3.733651,5.557484,1.411057,0.186612,0.014985,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.552472,proposed,0,-126.340000,54.885000,10.933888,6.268856,11.150000,6.435000,-0.216112,-0.166144,-8.934977,6.495393,1.616224,6.495393,-8.934977,-0.010000,0.810000,-13,90,-12.766071,90.140286,-12.766071,90.140286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.594842,4.831399,50.943558,56.880863,0.000000,0.000000,0.000000,0.000000,3.212028,3.626127,5.557718,1.411561,0.189039,0.015135,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.562476,proposed,0,-126.340000,54.885000,10.855749,6.366681,11.060000,6.515000,-0.204251,-0.148319,-9.178935,7.959143,1.799193,7.959143,-9.178935,-0.040000,0.880000,-6,73,-6.019192,73.499518,-6.019192,73.499518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.073429,3.681372,50.650795,55.512622,0.000000,0.000000,0.000000,0.000000,3.119675,3.531332,5.557457,1.405574,0.173056,0.014155,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.572467,proposed,0,-126.340000,54.885000,10.777914,6.464167,10.970000,6.605000,-0.192086,-0.140833,-9.544873,9.117946,1.250287,9.117946,-9.544873,-0.050000,0.830000,0,68,0.016245,68.379623,0.016245,68.379623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.279044,3.235792,52.689185,56.354863,0.000000,0.000000,0.000000,0.000000,3.148557,3.525889,5.558799,1.419156,0.177938,0.016106,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.582388,proposed,0,-126.340000,54.885000,10.700792,6.560636,10.880000,6.705000,-0.179208,-0.144364,-10.642686,10.032790,1.311276,10.032790,-10.642686,-0.040000,0.760000,10,67,9.687223,66.921949,9.687223,66.921949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.522398,2.352726,52.493539,56.148213,0.000000,0.000000,0.000000,0.000000,3.176404,3.503906,5.537462,1.399472,0.158461,0.018777,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.592468,proposed,0,-126.340000,54.885000,10.622570,6.658165,10.780000,6.805000,-0.157430,-0.146835,-10.032790,9.605862,1.128308,9.605862,-10.032790,0.000000,0.710000,1,75,1.309680,74.538457,1.309680,74.538457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.185534,1.292958,53.499266,55.845435,0.000000,0.000000,0.000000,0.000000,3.351006,3.558745,5.557347,1.425409,0.173849,0.016473,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.602410,proposed,0,-126.340000,54.885000,10.545479,6.753770,10.690000,6.895000,-0.144521,-0.141230,-10.337738,8.142112,1.860183,8.142112,-10.337738,0.020000,0.740000,1,85,0.803672,84.566742,0.803672,84.566742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.677520,-0.222035,52.794975,55.968717,0.000000,0.000000,0.000000,0.000000,3.372568,3.539719,5.628579,1.409265,0.140837,0.015188,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.612467,proposed,0,-126.340000,54.885000,10.467513,6.849717,10.590000,6.985000,-0.122487,-0.135283,-10.337738,7.654195,1.311276,7.654195,-10.337738,0.010000,0.800000,3,84,3.332170,83.943092,3.332170,83.943092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.305963,-1.924974,49.521949,53.662865,0.000000,0.000000,0.000000,0.000000,3.231543,3.441291,5.557070,1.404519,0.174796,0.014909,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.622465,proposed,0,-126.340000,54.885000,10.389940,6.944207,10.490000,7.065000,-0.100060,-0.120793,-9.727842,8.325081,1.433256,8.325081,-9.727842,0.010000,0.840000,0,76,-0.109924,75.630221,-0.109924,75.630221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.643457,-3.484714,49.579815,53.058830,0.000000,0.000000,0.000000,0.000000,3.256349,3.458065,5.555659,1.405720,0.172774,0.014260,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.632465,proposed,0,-126.340000,54.885000,10.312194,7.037687,10.400000,7.165000,-0.087806,-0.127313,-9.422894,8.691018,0.945339,8.691018,-9.422894,0.030000,0.820000,-5,73,-5.067235,72.619797,-5.067235,72.619797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.618076,-4.556644,51.672370,54.397648,0.000000,0.000000,0.000000,0.000000,3.359204,3.543243,5.556026,1.406127,0.160908,0.015189,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.642467,proposed,0,-126.340000,54.885000,10.234201,7.129990,10.310000,7.255000,-0.075799,-0.125010,-9.422894,9.727842,1.128308,9.727842,-9.422894,0.030000,0.790000,-5,66,-4.779732,66.181044,-4.779732,66.181044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.628025,-5.786593,51.303598,55.195403,0.000000,0.000000,0.000000,0.000000,3.322539,3.604028,5.555700,1.434843,0.176325,0.015126,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.652401,proposed,0,-126.340000,54.885000,10.156411,7.220334,10.230000,7.355000,-0.073589,-0.134666,-9.300914,8.934977,1.616224,8.934977,-9.300914,0.020000,0.700000,-5,79,-5.342692,78.506190,-5.342692,78.506190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.395133,-6.347924,52.016129,55.180346,0.000000,0.000000,0.000000,0.000000,3.338903,3.609362,5.606604,1.414035,0.146730,0.015751,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.662468,proposed,0,-126.340000,54.885000,10.077136,7.310386,10.140000,7.445000,-0.062864,-0.134614,-8.934977,8.203101,1.433256,8.203101,-8.934977,0.000000,0.760000,-6,79,-6.087479,78.680398,-6.087479,78.680398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.446649,-8.020274,47.670096,53.911396,0.000000,0.000000,0.000000,0.000000,3.146547,3.544682,5.556535,1.402571,0.172343,0.014178,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.672473,proposed,0,-126.340000,54.885000,9.997805,7.398221,10.060000,7.525000,-0.062195,-0.126779,-8.325081,7.593205,1.189297,7.593205,-8.325081,-0.010000,0.800000,-11,79,-11.216604,79.418853,-11.216604,79.418853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.515057,-9.366954,47.590046,53.614792,0.000000,0.000000,0.000000,0.000000,3.148005,3.549021,5.555666,1.402584,0.174673,0.014815,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.682471,proposed,0,-126.340000,54.885000,9.917880,7.484176,9.980000,7.615000,-0.062120,-0.130824,-8.934977,7.532216,0.823360,7.532216,-8.934977,-0.040000,0.810000,-4,77,-3.506559,77.244791,-3.506559,77.244791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.043603,-10.339383,46.784410,53.221736,0.000000,0.000000,0.000000,0.000000,3.074792,3.521595,5.555526,1.402980,0.174099,0.014422,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.692402,proposed,0,-126.340000,54.885000,9.837720,7.567613,9.900000,7.695000,-0.062280,-0.127387,-9.056956,7.715185,1.006328,7.715185,-9.056956,-0.040000,0.800000,-3,75,-2.888416,75.222079,-2.888416,75.222079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.637040,-11.100034,46.083380,51.693159,0.000000,0.000000,0.000000,0.000000,3.028348,3.491493,5.609965,1.412452,0.148204,0.014876,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.702498,proposed,0,-126.340000,54.885000,9.755333,7.650278,9.800000,7.775000,-0.044667,-0.124722,-9.483883,7.654195,1.555235,7.654195,-9.483883,0.000000,0.770000,-4,77,-3.873747,76.748525,-3.873747,76.748525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.439811,-11.784910,47.037783,52.247084,0.000000,0.000000,0.000000,0.000000,3.102441,3.518244,5.555255,1.409613,0.173869,0.015204,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.712472,proposed,0,-126.340000,54.885000,9.672928,7.729655,9.710000,7.855000,-0.037072,-0.125345,-9.056956,6.922320,1.433256,6.922320,-9.056956,-0.020000,0.800000,-6,78,-5.964654,77.965213,-5.964654,77.965213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.404610,-12.638982,46.557903,52.447846,0.000000,0.000000,0.000000,0.000000,3.085800,3.523565,5.557236,1.401618,0.174979,0.014733,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.722384,proposed,0,-126.340000,54.885000,9.589925,7.806121,9.620000,7.925000,-0.030075,-0.118879,-9.483883,6.861330,1.372266,6.861330,-9.483883,-0.020000,0.780000,-3,79,-3.252514,78.903517,-3.252514,78.903517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.630281,-13.503437,46.099075,52.371940,0.000000,0.000000,0.000000,0.000000,3.064332,3.523391,5.538861,1.393268,0.148241,0.016367,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.732472,proposed,0,-126.340000,54.885000,9.504172,7.881328,9.530000,7.995000,-0.025828,-0.113672,-10.215758,6.129455,1.189297,6.129455,-10.215758,-0.020000,0.830000,2,79,1.678989,78.609089,1.678989,78.609089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.648857,-14.360765,45.599646,51.370662,0.000000,0.000000,0.000000,0.000000,3.053417,3.494490,5.558708,1.401197,0.175331,0.015535,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.742472,proposed,0,-126.340000,54.885000,9.417801,7.953094,9.430000,8.065000,-0.012199,-0.111906,-10.154769,5.885497,1.616224,5.885497,-10.154769,0.030000,0.850000,-5,76,-5.385492,76.427053,-5.385492,76.427053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.010402,-15.241087,45.864139,50.805044,0.000000,0.000000,0.000000,0.000000,3.106774,3.485540,5.554937,1.732558,0.245123,0.036882,0.500989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.752326,proposed,0,-126.340000,54.885000,9.331222,8.020968,9.340000,8.125000,-0.008778,-0.104032,-10.154769,6.129455,1.433256,6.129455,-10.154769,-0.010000,0.810000,-2,76,-2.104022,76.033857,-2.104022,76.033857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.542691,-15.668855,47.024755,52.387259,0.000000,0.000000,0.000000,0.000000,3.156387,3.537729,5.560565,1.443888,0.193561,0.018299,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.762347,proposed,0,-126.340000,54.885000,9.241569,8.086943,9.240000,8.195000,0.001569,-0.108057,-9.483883,6.007476,1.738204,6.007476,-9.483883,-0.010000,0.820000,-9,73,-8.579109,72.767480,-8.579109,72.767480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.151155,-16.101942,45.231937,50.474730,0.000000,0.000000,0.000000,0.000000,3.040815,3.464973,5.618893,1.750433,0.234247,0.038875,0.502439,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.772319,proposed,0,-126.340000,54.885000,9.150636,8.149395,9.140000,8.245000,0.010636,-0.095605,-9.910810,5.031642,0.884349,5.031642,-9.910810,-0.010000,0.780000,-7,82,-6.874207,82.262466,-6.874207,82.262466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.743892,-16.060293,46.702474,51.973818,0.000000,0.000000,0.000000,0.000000,3.128513,3.506718,5.603367,1.438219,0.190774,0.018376,0.500560,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.782416,proposed,0,-126.340000,54.885000,9.056713,8.209224,9.050000,8.295000,0.006713,-0.085776,-10.215758,4.177788,1.982162,4.177788,-10.215758,-0.030000,0.810000,-4,85,-4.197033,84.826545,-4.197033,84.826545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.502091,-16.647164,42.607490,49.090046,0.000000,0.000000,0.000000,0.000000,2.898187,3.360324,5.565472,1.665265,0.237384,0.026977,0.500613,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.792321,proposed,0,-126.340000,54.885000,8.962648,8.264457,8.960000,8.335000,0.002648,-0.070543,-10.093779,3.445913,1.128308,3.445913,-10.093779,-0.020000,0.850000,-9,85,-8.905503,85.445451,-8.905503,85.445451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.795755,-17.252821,42.101262,48.285135,0.000000,0.000000,0.000000,0.000000,2.881885,3.327844,5.551054,1.430651,0.195635,0.019537,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.802354,proposed,0,-126.340000,54.885000,8.865330,8.316772,8.860000,8.385000,0.005330,-0.068228,-10.276748,4.238777,2.104141,4.238777,-10.276748,-0.040000,0.860000,-7,75,-6.640661,74.982229,-6.640661,74.982229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.687910,-17.838986,41.887872,48.849397,0.000000,0.000000,0.000000,0.000000,2.853203,3.358662,5.598196,1.420916,0.182530,0.015356,0.500512,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.812353,proposed,0,-126.340000,54.885000,8.766214,8.365139,8.770000,8.435000,-0.003786,-0.069861,-9.483883,4.787684,1.433256,4.787684,-9.483883,-0.050000,0.820000,-15,70,-14.740266,69.753286,-14.740266,69.753286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.233659,-17.777132,43.997704,50.065733,0.000000,0.000000,0.000000,0.000000,2.929341,3.451635,5.541472,1.399414,0.141722,0.013760,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.822402,proposed,0,-126.340000,54.885000,8.664365,8.409835,8.680000,8.485000,-0.015635,-0.075165,-9.666852,4.177788,1.372266,4.177788,-9.666852,-0.070000,0.790000,-15,73,-14.762123,72.885669,-14.762123,72.885669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.790543,-17.356567,45.201087,52.161441,0.000000,0.000000,0.000000,0.000000,2.987201,3.515520,5.553775,1.390727,0.132173,0.013001,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.832473,proposed,0,-126.340000,54.885000,8.559970,8.450567,8.580000,8.525000,-0.020030,-0.074433,-9.788831,3.323933,1.250287,3.323933,-9.788831,-0.110000,0.770000,-12,78,-11.509913,78.147802,-11.509913,78.147802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.783487,-17.260201,42.378407,50.308784,0.000000,0.000000,0.000000,0.000000,2.798957,3.419334,5.557038,1.406431,0.179335,0.013717,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.842356,proposed,0,-126.340000,54.885000,8.455199,8.486476,8.490000,8.555000,-0.034801,-0.068524,-10.215758,2.165131,1.494245,2.165131,-10.215758,-0.110000,0.780000,-11,84,-11.404095,83.820088,-11.404095,83.820088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.061426,-17.505578,40.331386,48.493442,0.000000,0.000000,0.000000,0.000000,2.679554,3.328645,5.558333,1.403517,0.177094,0.012876,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.852472,proposed,0,-126.340000,54.885000,8.345500,8.518958,8.390000,8.575000,-0.044500,-0.056042,-9.788831,1.494245,1.433256,1.494245,-9.788831,-0.090000,0.820000,-21,83,-20.823270,83.111353,-20.823270,83.111353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.961187,-18.018541,38.792788,47.425331,0.000000,0.000000,0.000000,0.000000,2.608891,3.262275,5.556933,1.403806,0.180398,0.012399,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.862466,proposed,0,-126.340000,54.885000,8.234656,8.546698,8.300000,8.595000,-0.065344,-0.048302,-10.276748,1.494245,1.433256,1.494245,-10.276748,-0.130000,0.850000,-16,77,-16.274564,76.934290,-16.274564,76.934290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.034495,-17.904272,38.882744,47.596817,0.000000,0.000000,0.000000,0.000000,2.611478,3.245926,5.556564,1.405660,0.177905,0.014124,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.872481,proposed,0,-126.340000,54.885000,8.121061,8.570070,8.200000,8.625000,-0.078939,-0.054930,-9.910810,1.616224,1.738204,1.616224,-9.910810,-0.140000,0.830000,-21,72,-20.945706,72.430380,-20.945706,72.430380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.825627,-17.341652,37.704072,45.976950,0.000000,0.000000,0.000000,0.000000,2.476866,3.197456,5.559694,1.403733,0.179461,0.014828,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.882474,proposed,0,-126.340000,54.885000,8.005176,8.588890,8.100000,8.645000,-0.094824,-0.056110,-10.398727,1.433256,1.128308,1.433256,-10.398727,-0.170000,0.780000,-17,74,-16.729814,73.784390,-16.729814,73.784390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.492549,-16.557046,39.319042,48.228207,0.000000,0.000000,0.000000,0.000000,2.558868,3.279903,5.556740,1.403629,0.180332,0.014469,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.892468,proposed,0,-126.340000,54.885000,7.886729,8.603139,8.010000,8.665000,-0.123271,-0.061861,-10.764665,0.640391,1.738204,0.640391,-10.764665,-0.150000,0.780000,-21,75,-20.556623,75.492061,-20.556623,75.492061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.157141,-16.242232,37.709129,47.031504,0.000000,0.000000,0.000000,0.000000,2.550164,3.230475,5.557974,1.406757,0.181506,0.014992,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.902474,proposed,0,-126.340000,54.885000,7.765596,8.612756,7.900000,8.665000,-0.134404,-0.052244,-10.886644,-0.274453,1.799193,-0.274453,-10.886644,-0.160000,0.780000,-22,80,-21.797190,79.616931,-21.797190,79.616931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.557802,-16.139077,38.044365,48.075116,0.000000,0.000000,0.000000,0.000000,2.543756,3.258715,5.558557,1.403607,0.180364,0.014015,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.912394,proposed,0,-126.340000,54.885000,7.642982,8.617642,7.800000,8.665000,-0.157018,-0.047358,-11.374561,-1.128308,1.433256,-1.128308,-11.374561,-0.160000,0.790000,-22,82,-21.917983,81.944694,-21.917983,81.944694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.863295,-15.885186,36.118226,45.878973,0.000000,0.000000,0.000000,0.000000,2.459423,3.131837,5.551850,1.387515,0.136426,0.013758,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.922482,proposed,0,-126.340000,54.885000,7.515742,8.617813,7.690000,8.665000,-0.174258,-0.047187,-11.618519,-1.616224,1.921172,-1.616224,-11.618519,-0.170000,0.820000,-22,79,-22.069308,78.665170,-22.069308,78.665170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.832951,-15.361726,34.008221,43.384600,0.000000,0.000000,0.000000,0.000000,2.406319,2.996902,5.566815,1.403408,0.180901,0.015600,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.932403,proposed,0,-126.340000,54.885000,7.388142,8.613223,7.570000,8.655000,-0.181858,-0.041777,-12.472374,-1.006328,1.372266,-1.006328,-12.472374,-0.150000,0.840000,-20,68,-19.503715,67.647698,-19.503715,67.647698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.836369,-14.722277,34.767229,43.594969,0.000000,0.000000,0.000000,0.000000,2.441913,3.019271,5.558219,1.386795,0.137126,0.014394,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.942473,proposed,0,-126.340000,54.885000,7.256168,8.603708,7.450000,8.645000,-0.193832,-0.041292,-12.960290,-1.311276,1.189297,-1.311276,-12.960290,-0.190000,0.770000,-13,71,-12.822996,71.239463,-12.822996,71.239463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.126253,-13.476544,38.631109,46.680936,0.000000,0.000000,0.000000,0.000000,2.657459,3.170766,5.556226,1.399024,0.175624,0.013506,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.952475,proposed,0,-126.340000,54.885000,7.122685,8.589393,7.320000,8.635000,-0.197315,-0.045607,-13.143259,-1.921172,1.677214,-1.921172,-13.143259,-0.150000,0.750000,-18,73,-17.952256,73.383880,-17.952256,73.383880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.793204,-13.222399,38.620105,47.677596,0.000000,0.000000,0.000000,0.000000,2.679186,3.220860,5.556296,1.399394,0.177973,0.016194,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.962399,proposed,0,-126.340000,54.885000,6.987975,8.570388,7.200000,8.615000,-0.212025,-0.044612,-13.265238,-2.836017,1.921172,-2.836017,-13.265238,-0.110000,0.670000,-26,84,-25.704721,83.853716,-25.704721,83.853716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.997196,-12.956462,40.695883,49.335197,0.000000,0.000000,0.000000,0.000000,2.648691,3.266264,5.563818,1.396253,0.145742,0.016288,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.972468,proposed,0,-126.340000,54.885000,6.849057,8.546217,7.070000,8.585000,-0.220943,-0.038783,-13.448207,-3.018985,1.433256,-3.018985,-13.448207,-0.180000,0.790000,-19,71,-18.575258,70.930949,-18.575258,70.930949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.833323,-12.805586,36.318045,45.115600,0.000000,0.000000,0.000000,0.000000,2.413312,3.030741,5.557075,1.440852,0.177831,0.020303,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.982472,proposed,0,-126.340000,54.885000,6.708912,8.517333,6.930000,8.565000,-0.221088,-0.047667,-14.546020,-2.592058,2.836017,-2.592058,-14.546020,-0.180000,0.790000,-10,61,-10.064443,61.259541,-10.064443,61.259541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.710130,-11.609619,37.475993,43.318589,0.000000,0.000000,0.000000,0.000000,2.494198,3.008212,5.555067,1.398103,0.176031,0.014499,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.992420,proposed,0,-126.340000,54.885000,6.567571,8.483821,6.780000,8.535000,-0.212429,-0.051179,-15.155916,-2.714037,1.982162,-2.714037,-15.155916,-0.140000,0.720000,-10,63,-9.949627,63.021128,-9.949627,63.021128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.405878,-9.961295,42.170289,46.446924,0.000000,0.000000,0.000000,0.000000,2.683276,3.152890,5.629666,1.407772,0.177019,0.019806,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.002467,proposed,0,-126.340000,54.885000,6.422939,8.445155,6.630000,8.505000,-0.207061,-0.059845,-15.704823,-4.787684,2.470079,-4.787684,-15.704823,-0.100000,0.680000,-12,78,-12.065573,78.051868,-12.065573,78.051868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.209758,-8.526543,44.499246,48.179935,0.000000,0.000000,0.000000,0.000000,2.844546,3.179833,5.556130,1.398094,0.176032,0.014401,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.012423,proposed,0,-126.340000,54.885000,6.277879,8.402096,6.480000,8.465000,-0.202121,-0.062904,-14.424041,-5.824507,1.372266,-5.824507,-14.424041,-0.100000,0.730000,-25,78,-24.596297,77.681123,-24.596297,77.681123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.058579,-8.033156,41.358365,46.377782,0.000000,0.000000,0.000000,0.000000,2.739990,3.040701,5.555796,1.395866,0.175997,0.014602,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.022467,proposed,0,-126.340000,54.885000,6.129969,8.353934,6.340000,8.415000,-0.210031,-0.061066,-14.667999,-4.848673,2.531068,-4.848673,-14.667999,-0.110000,0.780000,-24,61,-24.100232,60.664183,-24.100232,60.664183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.333228,-7.341930,40.406868,44.980376,0.000000,0.000000,0.000000,0.000000,2.696001,2.976834,5.556794,1.396530,0.174062,0.015432,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.032471,proposed,0,-126.340000,54.885000,5.981223,8.301301,6.190000,8.365000,-0.208777,-0.063699,-15.643833,-5.397580,2.348100,-5.397580,-15.643833,-0.190000,0.760000,-7,61,-6.812366,61.007375,-6.812366,61.007375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.458681,-5.067603,41.619644,45.658505,0.000000,0.000000,0.000000,0.000000,2.667551,2.947069,5.555712,1.395752,0.178273,0.014880,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.042467,proposed,0,-126.340000,54.885000,5.831368,8.244139,6.030000,8.315000,-0.198632,-0.070861,-16.741646,-5.275601,2.409089,-5.275601,-16.741646,-0.110000,0.690000,-6,61,-5.999615,61.116819,-5.999615,61.116819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.242780,-2.950542,42.325860,46.920731,0.000000,0.000000,0.000000,0.000000,2.618288,3.039002,5.557007,1.397521,0.175666,0.015060,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.052400,proposed,0,-126.340000,54.885000,5.681433,8.182893,5.870000,8.275000,-0.188567,-0.092107,-16.680656,-6.678361,1.982162,-6.678361,-16.680656,-0.080000,0.640000,-10,70,-10.424737,70.395339,-10.424737,70.395339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.245634,-0.885298,46.969011,50.543539,0.000000,0.000000,0.000000,0.000000,2.985290,3.291578,5.555324,1.387571,0.143563,0.014735,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.062471,proposed,0,-126.340000,54.885000,5.528554,8.116356,5.700000,8.205000,-0.171446,-0.088644,-16.802635,-7.166278,1.860183,-7.166278,-16.802635,-0.050000,0.700000,-13,65,-12.896487,65.176450,-12.896487,65.176450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.991431,0.387227,45.381873,46.718773,0.000000,0.000000,0.000000,0.000000,2.986624,3.126069,5.556129,1.402957,0.174476,0.014188,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.072471,proposed,0,-126.340000,54.885000,5.376124,8.045975,5.540000,8.135000,-0.163876,-0.089025,-16.680656,-8.142112,2.226120,-8.142112,-16.680656,-0.030000,0.700000,-17,68,-16.877994,68.196092,-16.877994,68.196092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.057357,2.189603,47.279247,49.111100,0.000000,0.000000,0.000000,0.000000,3.113979,3.234823,5.555167,1.421390,0.175138,0.014294,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.082467,proposed,0,-126.340000,54.885000,5.223358,7.971441,5.370000,8.065000,-0.146642,-0.093559,-17.168573,-8.142112,2.470079,-8.142112,-17.168573,-0.060000,0.710000,-8,63,-7.852748,62.700906,-7.852748,62.700906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.398360,3.883240,45.082364,46.873220,0.000000,0.000000,0.000000,0.000000,2.979741,3.126119,5.557690,1.397201,0.177861,0.014810,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.092467,proposed,0,-126.340000,54.885000,5.070360,7.892814,5.200000,7.995000,-0.129640,-0.102186,-17.717479,-7.166278,2.165131,-7.166278,-17.717479,-0.060000,0.690000,0,51,-0.456926,51.272001,-0.456926,51.272001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.655737,5.908409,47.551053,50.593316,0.000000,0.000000,0.000000,0.000000,3.051801,3.305010,5.555962,1.397267,0.177328,0.014766,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.102346,proposed,0,-126.340000,54.885000,4.919272,7.811273,5.030000,7.925000,-0.110728,-0.113727,-18.083417,-7.471226,1.311276,-7.471226,-18.083417,-0.020000,0.620000,0,54,0.091231,54.107684,0.091231,54.107684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.084108,8.793321,55.941234,60.546684,0.000000,0.000000,0.000000,0.000000,3.551215,3.856334,5.557364,1.442776,0.195500,0.020011,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.112354,proposed,0,-126.340000,54.885000,4.766534,7.724897,4.840000,7.845000,-0.073466,-0.120103,-18.815292,-9.605862,2.409089,-9.605862,-18.815292,0.020000,0.490000,4,78,4.490406,78.439540,4.490406,78.439540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.576440,12.194835,61.407057,65.855497,0.000000,0.000000,0.000000,0.000000,3.953992,4.273019,5.589742,1.410759,0.179843,0.016163,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.122400,proposed,0,-126.340000,54.885000,4.613777,7.634515,4.660000,7.745000,-0.046223,-0.110485,-18.144407,-10.215758,2.531068,-10.215758,-18.144407,0.020000,0.660000,2,66,1.797125,65.733748,1.797125,65.733748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.232254,14.550933,57.378879,59.882746,0.000000,0.000000,0.000000,0.000000,3.801224,4.076665,5.602939,1.411535,0.140110,0.013670,0.500155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.132403,proposed,0,-126.340000,54.885000,4.462509,7.541025,4.480000,7.665000,-0.017491,-0.123975,-16.985604,-10.032790,1.738204,-10.032790,-16.985604,0.020000,0.700000,-5,54,-5.274114,54.291151,-5.274114,54.291151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.518271,17.283161,63.442498,66.184127,0.000000,0.000000,0.000000,0.000000,4.101940,4.315539,5.562239,1.390316,0.122072,0.014732,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.142470,proposed,0,-126.340000,54.885000,4.311393,7.443589,4.300000,7.575000,0.011393,-0.131411,-16.558677,-8.995966,1.738204,-8.995966,-16.558677,0.010000,0.620000,-5,48,-4.570702,48.088768,-4.570702,48.088768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.823191,19.547817,65.664950,69.106390,0.000000,0.000000,0.000000,0.000000,4.112755,4.426440,5.558867,1.403841,0.180383,0.014610,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.152474,proposed,0,-126.340000,54.885000,4.162585,7.343596,4.140000,7.495000,0.022585,-0.151404,-16.253729,-9.666852,1.555235,-9.666852,-16.253729,-0.010000,0.570000,-3,52,-2.772092,52.391325,-2.772092,52.391325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.522714,22.029889,66.383526,71.553976,0.000000,0.000000,0.000000,0.000000,4.044694,4.570943,5.558410,1.402975,0.177754,0.013990,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.162468,proposed,0,-126.340000,54.885000,4.015592,7.240757,3.990000,7.395000,0.025592,-0.154243,-14.789979,-10.642686,1.799193,-10.642686,-14.789979,0.000000,0.540000,-15,59,-15.098678,59.481455,-15.098678,59.481455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.435807,24.452794,65.615415,71.088984,0.000000,0.000000,0.000000,0.000000,3.965083,4.632474,5.557363,1.404483,0.179387,0.014380,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.172472,proposed,0,-126.340000,54.885000,3.870373,7.135039,3.850000,7.285000,0.020373,-0.149961,-14.119093,-12.350394,1.433256,-12.350394,-14.119093,-0.030000,0.580000,-17,68,-17.220839,67.593544,-17.220839,67.593544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.945446,25.863468,63.166209,67.737410,0.000000,0.000000,0.000000,0.000000,3.758719,4.508085,5.558769,1.403777,0.180687,0.014316,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.182468,proposed,0,-126.340000,54.885000,3.727479,7.026834,3.720000,7.175000,0.007479,-0.148166,-13.021280,-12.960290,0.823360,-12.960290,-13.021280,-0.100000,0.630000,-17,66,-16.942119,65.821696,-16.942119,65.821696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.507651,27.220119,59.520758,64.786185,0.000000,0.000000,0.000000,0.000000,3.412054,4.384244,5.557911,1.404947,0.179776,0.013763,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.192471,proposed,0,-126.340000,54.885000,3.586973,6.916180,3.590000,7.055000,-0.003027,-0.138820,-12.716332,-12.411384,1.494245,-12.411384,-12.716332,-0.130000,0.660000,-14,57,-13.635423,56.867994,-13.635423,56.867994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.218189,28.800490,58.702800,66.207220,0.000000,0.000000,0.000000,0.000000,3.287357,4.426490,5.557736,1.405822,0.179702,0.015810,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.202474,proposed,0,-126.340000,54.885000,3.449252,6.803376,3.470000,6.945000,-0.020748,-0.141624,-11.862478,-11.435550,0.579401,-11.435550,-11.862478,-0.130000,0.640000,-19,48,-18.684653,47.513353,-18.684653,47.513353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.157110,30.868842,60.364663,71.942139,0.000000,0.000000,0.000000,0.000000,3.517979,4.678526,5.559320,1.405616,0.181142,0.014208,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.212470,proposed,0,-126.340000,54.885000,3.314662,6.688694,3.350000,6.845000,-0.035338,-0.156306,-11.862478,-11.069613,0.335443,-11.069613,-11.862478,-0.140000,0.570000,-16,47,-15.585401,47.152143,-15.585401,47.152143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.403368,32.564197,64.770988,77.488363,0.000000,0.000000,0.000000,0.000000,3.732580,4.978761,5.558273,1.406088,0.181861,0.015808,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.222470,proposed,0,-126.340000,54.885000,3.183346,6.572243,3.240000,6.735000,-0.056654,-0.162757,-11.923467,-11.801488,1.250287,-11.801488,-11.923467,-0.150000,0.510000,-12,56,-12.069719,56.227560,-12.069719,56.227560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.192508,34.470102,65.404911,80.604318,0.000000,0.000000,0.000000,0.000000,3.944211,5.185018,5.558872,1.404497,0.180829,0.014769,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.232479,proposed,0,-126.340000,54.885000,3.055532,6.454198,3.130000,6.605000,-0.074468,-0.150802,-11.374561,-13.875134,1.189297,-13.875134,-11.374561,-0.130000,0.530000,-18,71,-17.651469,70.959531,-17.651469,70.959531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.809979,36.720538,65.620365,80.989619,0.000000,0.000000,0.000000,0.000000,3.997482,5.305475,5.558020,1.404121,0.177989,0.013841,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.242400,proposed,0,-126.340000,54.885000,2.932663,6.335931,3.020000,6.475000,-0.087337,-0.139069,-10.459717,-14.119093,0.640391,-14.119093,-10.459717,-0.100000,0.640000,-27,63,-27.439163,63.177436,-27.439163,63.177436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.374572,38.001548,64.807043,77.792253,0.000000,0.000000,0.000000,0.000000,3.915414,5.221398,5.552984,1.390958,0.145060,0.014336,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.252468,proposed,0,-126.340000,54.885000,2.812127,6.214860,2.920000,6.355000,-0.107873,-0.140140,-9.910810,-12.838311,0.762370,-12.838311,-9.910810,-0.180000,0.650000,-20,50,-20.127688,50.234938,-20.127688,50.234938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.869025,39.026748,67.369621,80.782521,0.000000,0.000000,0.000000,0.000000,4.118466,5.327637,5.557782,1.404835,0.180285,0.014813,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.262408,proposed,0,-126.340000,54.885000,2.697491,6.094531,2.830000,6.235000,-0.132509,-0.140469,-9.910810,-12.777322,0.030495,-12.777322,-9.910810,-0.270000,0.590000,-6,53,-5.713579,53.431960,-5.713579,53.431960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.666880,41.343251,68.205305,88.459175,0.000000,0.000000,0.000000,0.000000,4.575377,5.647899,5.607228,1.414966,0.142759,0.013962,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.272489,proposed,0,-126.340000,54.885000,2.585926,5.971941,2.720000,6.115000,-0.134074,-0.143059,-10.581696,-12.289405,0.823360,-12.289405,-10.581696,-0.130000,0.570000,-12,50,-12.187814,50.235443,-12.187814,50.235443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.758554,43.805248,70.072177,92.126407,0.000000,0.000000,0.000000,0.000000,4.638713,5.842963,5.567376,1.404821,0.179975,0.015188,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.282427,proposed,0,-126.340000,54.885000,2.480786,5.850753,2.630000,5.995000,-0.149214,-0.144247,-9.910810,-12.106436,0.579401,-12.106436,-9.910810,-0.100000,0.530000,-20,51,-19.791557,51.467844,-19.791557,51.467844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.591476,45.494462,79.860849,96.850899,0.000000,0.000000,0.000000,0.000000,4.575424,6.177266,5.548056,1.402783,0.183624,0.015467,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.292397,proposed,0,-126.340000,54.885000,2.380386,5.729098,2.540000,5.885000,-0.159614,-0.155902,-8.569039,-12.350394,0.396432,-12.350394,-8.569039,-0.170000,0.510000,-20,54,-20.074922,54.131317,-20.074922,54.131317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.157242,46.270388,80.309110,95.259654,0.000000,0.000000,0.000000,0.000000,4.532225,6.151257,5.557635,1.392096,0.149556,0.014177,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.302476,proposed,0,-126.340000,54.885000,2.284280,5.606279,2.460000,5.765000,-0.175720,-0.158721,-8.081122,-13.082270,0.091484,-13.082270,-8.081122,-0.160000,0.540000,-23,57,-23.024746,57.142854,-23.024746,57.142854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.692464,47.459105,79.465238,94.663953,0.000000,0.000000,0.000000,0.000000,4.542520,6.155003,5.566646,1.401118,0.171453,0.014664,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.312470,proposed,0,-126.340000,54.885000,2.194551,5.484908,2.380000,5.645000,-0.185449,-0.160092,-8.691018,-12.167426,0.640391,-12.167426,-8.691018,-0.190000,0.560000,-10,48,-10.156016,48.291609,-10.156016,48.291609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.159546,48.389893,79.923782,94.086449,0.000000,0.000000,0.000000,0.000000,4.514864,6.151150,5.555427,1.399424,0.170636,0.014243,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.322470,proposed,0,-126.340000,54.885000,2.110501,5.364104,2.300000,5.535000,-0.189499,-0.170896,-8.264091,-11.313571,0.030495,-11.313571,-8.264091,-0.150000,0.540000,-13,42,-13.078839,41.603666,-13.078839,41.603666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.775253,50.874758,83.726292,101.733317,0.000000,0.000000,0.000000,0.000000,4.696192,6.472341,5.557612,1.399363,0.174302,0.015684,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.332398,proposed,0,-126.340000,54.885000,2.032911,5.245040,2.220000,5.435000,-0.187089,-0.189960,-7.898153,-11.008623,0.152474,-11.008623,-7.898153,-0.130000,0.490000,-14,42,-13.917718,41.781236,-13.917718,41.781236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.286712,53.156236,91.130512,106.200833,0.000000,0.000000,0.000000,0.000000,5.103309,6.778801,5.581013,1.393096,0.142634,0.014155,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.342396,proposed,0,-126.340000,54.885000,1.960854,5.126281,2.150000,5.325000,-0.189146,-0.198719,-6.678361,-10.703675,0.640391,-10.703675,-6.678361,-0.120000,0.450000,-21,43,-20.807609,42.504440,-20.807609,42.504440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.432961,55.264070,92.252737,105.911994,0.000000,0.000000,0.000000,0.000000,5.166153,6.839845,5.561627,1.395334,0.139984,0.014522,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.352475,proposed,0,-126.340000,54.885000,1.894523,5.007926,2.100000,5.215000,-0.205477,-0.207074,-6.495393,-11.984457,0.152474,-11.984457,-6.495393,-0.140000,0.450000,-17,53,-16.888936,52.982660,-16.888936,52.982660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.639655,57.115016,93.166163,105.255535,0.000000,0.000000,0.000000,0.000000,5.217305,6.884090,5.557268,1.401478,0.172942,0.015548,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.362471,proposed,0,-126.340000,54.885000,1.835147,4.892160,2.040000,5.095000,-0.204853,-0.202840,-5.458569,-12.533363,-0.091484,-12.533363,-5.458569,-0.150000,0.480000,-18,56,-18.481678,56.001786,-18.481678,56.001786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.788704,59.977297,90.783543,104.572493,0.000000,0.000000,0.000000,0.000000,5.083878,6.958813,5.556327,1.399087,0.170062,0.013956,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.372403,proposed,0,-126.340000,54.885000,1.782588,4.778949,1.990000,4.975000,-0.207412,-0.196051,-5.092632,-11.679509,0.152474,-11.679509,-5.092632,-0.150000,0.530000,-16,46,-15.601141,45.786301,-15.601141,45.786301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.633560,63.009890,92.056068,106.431464,0.000000,0.000000,0.000000,0.000000,5.155140,7.095558,5.554619,1.393009,0.146056,0.016272,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.382470,proposed,0,-126.340000,54.885000,1.735967,4.666279,1.950000,4.875000,-0.214033,-0.208721,-4.787684,-10.642686,0.823360,-10.642686,-4.787684,-0.130000,0.500000,-14,39,-14.286758,38.879606,-14.286758,38.879606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.726376,66.858370,95.624320,112.086377,0.000000,0.000000,0.000000,0.000000,5.354962,7.346599,5.557174,1.400509,0.172476,0.013109,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.392477,proposed,0,-126.340000,54.885000,1.696348,4.556579,1.900000,4.765000,-0.203652,-0.208421,-3.750861,-10.703675,-0.213464,-10.703675,-3.750861,-0.120000,0.440000,-17,45,-16.711468,45.125831,-16.711468,45.125831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.339262,70.957374,97.344628,114.941486,0.000000,0.000000,0.000000,0.000000,5.451299,7.529147,5.557283,1.400496,0.172199,0.014814,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.402469,proposed,0,-126.340000,54.885000,1.663544,4.449547,1.870000,4.655000,-0.206456,-0.205453,-3.201954,-11.923467,-0.457422,-11.923467,-3.201954,-0.130000,0.430000,-14,58,-14.006497,57.530192,-14.006497,57.530192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.638737,74.718309,95.320367,112.922646,0.000000,0.000000,0.000000,0.000000,5.337941,7.549881,5.556263,1.400991,0.173674,0.015593,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.412316,proposed,0,-126.340000,54.885000,1.637866,4.346722,1.850000,4.535000,-0.212134,-0.188278,-2.592058,-12.594353,0.030495,-12.594353,-2.592058,-0.140000,0.490000,-11,61,-11.284938,60.598913,-11.284938,60.598913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.478989,78.869554,92.277736,112.019278,0.000000,0.000000,0.000000,0.000000,5.167553,7.601959,5.542926,1.394733,0.150009,0.014253,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.422474,proposed,0,-126.340000,54.885000,1.618326,4.243634,1.830000,4.415000,-0.211674,-0.171366,-1.555235,-12.045446,0.274453,-12.045446,-1.555235,-0.100000,0.540000,-17,54,-17.325149,54.003282,-17.325149,54.003282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.601754,83.625099,93.699903,115.582893,0.000000,0.000000,0.000000,0.000000,5.247195,7.823854,5.555165,1.399272,0.171981,0.013630,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.432419,proposed,0,-126.340000,54.885000,1.606039,4.145838,1.830000,4.305000,-0.223961,-0.159162,-0.884349,-11.252582,0.091484,-11.252582,-0.884349,-0.130000,0.550000,-13,49,-13.249389,48.685768,-13.249389,48.685768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.801460,87.643142,95.218848,117.480721,0.000000,0.000000,0.000000,0.000000,5.332255,7.897535,5.562162,1.400840,0.172789,0.015875,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.442344,proposed,0,-126.340000,54.885000,1.600514,4.051509,1.830000,4.195000,-0.229486,-0.143491,-0.091484,-10.764665,-0.396432,-10.764665,-0.091484,-0.110000,0.520000,-15,50,-15.209861,49.913661,-15.209861,49.913661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.806657,92.049065,94.120418,119.461669,0.000000,0.000000,0.000000,0.000000,5.270743,7.976656,5.538739,1.392109,0.142066,0.013297,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.452471,proposed,0,-126.340000,54.885000,1.601783,3.958831,1.830000,4.105000,-0.228217,-0.146169,1.006328,-10.459717,-0.335443,-10.459717,1.006328,-0.150000,0.500000,-12,51,-11.892245,51.022817,-11.892245,51.022817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.145695,95.435317,91.580743,117.244297,0.000000,0.000000,0.000000,0.000000,5.128522,7.903082,5.556819,1.398511,0.187773,0.015348,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.462398,proposed,0,-126.340000,54.885000,1.609742,3.871659,1.850000,3.995000,-0.240258,-0.123341,1.738204,-11.801488,-0.518412,-11.801488,1.738204,-0.120000,0.490000,-16,67,-15.842466,66.943257,-15.842466,66.943257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.527610,99.188968,90.456457,118.560995,0.000000,0.000000,0.000000,0.000000,5.065562,8.004785,5.598004,1.397895,0.171108,0.015605,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.472468,proposed,0,-126.340000,54.885000,1.624535,3.787120,1.870000,3.885000,-0.245465,-0.097880,1.494245,-11.191592,-0.152474,-11.191592,1.494245,-0.120000,0.570000,-7,61,-7.207576,60.614979,-7.207576,60.614979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.993621,101.447985,88.631470,116.205378,0.000000,0.000000,0.000000,0.000000,4.963362,7.996449,5.555853,1.398249,0.171822,0.014824,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.482470,proposed,0,-126.340000,54.885000,1.645829,3.707197,1.890000,3.785000,-0.244171,-0.077803,1.738204,-10.337738,-0.213464,-10.337738,1.738204,-0.110000,0.590000,-2,56,-2.214153,55.550156,-2.214153,55.550156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.663383,105.344466,91.252633,123.914961,0.000000,0.000000,0.000000,0.000000,5.110147,8.319967,5.555685,1.398201,0.173781,0.014905,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.492468,proposed,0,-126.340000,54.885000,1.673572,3.631486,1.910000,3.685000,-0.236428,-0.053514,2.348100,-9.117946,-0.274453,-9.117946,2.348100,-0.080000,0.580000,-3,51,-2.655167,50.886957,-2.655167,50.886957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.385575,109.150995,92.654577,126.561387,0.000000,0.000000,0.000000,0.000000,5.188656,8.425933,5.558044,1.456571,0.171257,0.020157,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.502402,proposed,0,-126.340000,54.885000,1.707395,3.560539,1.940000,3.605000,-0.232605,-0.044461,2.470079,-9.056956,-0.579401,-9.056956,2.470079,-0.040000,0.530000,-2,58,-1.757472,58.304394,-1.757472,58.304394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.282652,112.395593,94.462552,126.287649,0.000000,0.000000,0.000000,0.000000,5.415757,8.434334,5.600290,1.417468,0.140237,0.015337,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.512484,proposed,0,-126.340000,54.885000,1.747942,3.493029,1.970000,3.515000,-0.222058,-0.021971,2.775027,-8.995966,-0.396432,-8.995966,2.775027,-0.020000,0.540000,1,63,0.747215,62.612735,0.747215,62.612735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.827212,114.788274,91.662264,123.187341,0.000000,0.000000,0.000000,0.000000,5.483491,8.358825,5.564308,1.397441,0.174942,0.015628,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.522471,proposed,0,-126.340000,54.885000,1.794104,3.430743,2.010000,3.435000,-0.215896,-0.004257,3.506902,-8.203101,-0.640391,-8.203101,3.506902,-0.020000,0.570000,2,59,2.080966,58.566870,2.080966,58.566870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.558607,116.969667,92.318008,125.268768,0.000000,0.000000,0.000000,0.000000,5.764984,8.511662,5.556921,1.395626,0.175019,0.015630,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.532469,proposed,0,-126.340000,54.885000,1.846087,3.373086,2.050000,3.355000,-0.203913,0.018086,3.445913,-7.532216,-0.396432,-7.532216,3.445913,0.000000,0.580000,8,58,8.101480,57.529090,8.101480,57.529090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.707882,119.208943,94.177131,127.829853,0.000000,0.000000,0.000000,0.000000,6.070609,8.612761,5.556499,1.395959,0.175173,0.014265,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.542465,proposed,0,-126.340000,54.885000,1.903624,3.320225,2.080000,3.285000,-0.176376,0.035225,4.299767,-7.044299,-0.762370,-7.044299,4.299767,0.000000,0.580000,11,59,10.827979,58.743405,10.827979,58.743405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.110924,120.928397,92.897996,127.559809,0.000000,0.000000,0.000000,0.000000,6.190016,8.566218,5.554158,1.395681,0.172106,0.014105,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.552473,proposed,0,-126.340000,54.885000,1.966551,3.272198,2.130000,3.225000,-0.163449,0.047198,4.360757,-6.251434,-0.335443,-6.251434,4.360757,0.030000,0.570000,15,59,15.006863,58.501760,15.006863,58.501760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.294769,121.816671,93.869844,128.738731,0.000000,0.000000,0.000000,0.000000,6.436501,8.659030,5.555829,1.403504,0.171976,0.015680,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.562409,proposed,0,-126.340000,54.885000,2.034039,3.229439,2.180000,3.165000,-0.145961,0.064439,4.787684,-6.190445,-0.213464,-6.190445,4.787684,0.060000,0.590000,16,62,16.138186,62.236430,16.138186,62.236430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.849615,121.797148,92.444439,127.763089,0.000000,0.000000,0.000000,0.000000,6.536953,8.594801,5.635144,1.399391,0.140404,0.014812,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.572402,proposed,0,-126.340000,54.885000,2.106680,3.191445,2.230000,3.105000,-0.123320,0.086445,4.665705,-5.824507,0.030495,-5.824507,4.665705,0.090000,0.580000,22,67,22.179413,67.365237,22.179413,67.365237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.498401,120.978417,92.710423,127.710320,0.000000,0.000000,0.000000,0.000000,6.709518,8.638886,5.590472,1.405797,0.142077,0.017240,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.582411,proposed,0,-126.340000,54.885000,2.183937,3.158485,2.290000,3.055000,-0.106063,0.103485,6.129455,-5.519559,-0.945339,-5.519559,6.129455,0.090000,0.640000,18,67,18.188686,66.500191,18.188686,66.500191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.868569,118.801483,93.260166,128.146981,0.000000,0.000000,0.000000,0.000000,6.794725,8.664538,5.552603,1.388696,0.147724,0.014646,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.592466,proposed,0,-126.340000,54.885000,2.265756,3.130556,2.350000,3.005000,-0.084244,0.125556,6.312424,-3.567892,-0.518412,-3.567892,6.312424,0.160000,0.640000,16,58,16.105479,58.225952,16.105479,58.225952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.054452,116.149711,97.540617,131.327918,0.000000,0.000000,0.000000,0.000000,7.168816,8.851339,5.557196,1.400403,0.174863,0.014961,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.602426,proposed,0,-126.340000,54.885000,2.350626,3.108045,2.420000,2.985000,-0.069374,0.123045,7.715185,-2.409089,-0.335443,-2.409089,7.715185,0.170000,0.610000,10,57,10.383626,56.594266,10.383626,56.594266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.360936,112.906995,95.090021,128.980198,0.000000,0.000000,0.000000,0.000000,7.134793,8.674208,5.546372,1.395058,0.172530,0.015045,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.612472,proposed,0,-126.340000,54.885000,2.439745,3.090554,2.510000,2.955000,-0.070255,0.135554,8.203101,-1.616224,-0.640391,-1.616224,8.203101,0.160000,0.570000,13,61,13.265240,61.137751,13.265240,61.137751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.207989,108.965632,92.096339,125.775712,0.000000,0.000000,0.000000,0.000000,7.002457,8.552601,5.557271,1.612830,0.223224,0.030077,0.500541,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.622322,proposed,0,-126.340000,54.885000,2.530203,3.078497,2.590000,2.945000,-0.059797,0.133497,8.691018,-2.409089,-1.006328,-2.409089,8.691018,0.140000,0.570000,19,74,18.870091,74.063602,18.870091,74.063602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.481416,104.561817,91.845650,123.129862,0.000000,0.000000,0.000000,0.000000,6.695774,8.472053,5.558026,1.426556,0.197037,0.016899,0.500728,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.632347,proposed,0,-126.340000,54.885000,2.625018,3.071402,2.690000,2.935000,-0.064982,0.136402,9.483883,-1.738204,-0.396432,-1.738204,9.483883,0.170000,0.650000,14,69,14.471475,69.288117,14.471475,69.288117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.978291,98.356119,94.134805,120.613217,0.000000,0.000000,0.000000,0.000000,6.541746,8.376289,5.545299,1.715961,1.144950,0.039033,0.500715,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.642319,proposed,0,-126.340000,54.885000,2.721690,3.069509,2.790000,2.935000,-0.068310,0.134509,10.703675,0.213464,-0.701380,0.213464,10.703675,0.160000,0.680000,11,57,11.097402,57.015900,11.097402,57.015900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.100710,92.648223,97.920837,123.110213,0.000000,0.000000,0.000000,0.000000,6.625054,8.480593,5.549035,1.442388,0.207255,0.019548,0.500330,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.652319,proposed,0,-126.340000,54.885000,2.820607,3.072755,2.910000,2.945000,-0.089393,0.127755,11.862478,2.287110,-0.579401,2.287110,11.862478,0.170000,0.620000,4,51,3.992966,51.244673,3.992966,51.244673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.515046,87.074535,98.226594,120.369391,0.000000,0.000000,0.000000,0.000000,6.245389,8.229527,5.551147,1.730951,0.240531,0.035960,0.500448,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.662321,proposed,0,-126.340000,54.885000,2.921113,3.081118,3.030000,2.965000,-0.108887,0.116118,12.655342,2.165131,-0.823360,2.165131,12.655342,0.130000,0.550000,5,64,5.117555,64.145850,5.117555,64.145850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.344474,81.917664,96.631247,115.034137,0.000000,0.000000,0.000000,0.000000,5.724978,7.932638,5.548288,1.444873,0.199482,0.017936,0.500341,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.672348,proposed,0,-126.340000,54.885000,3.023004,3.094582,3.170000,2.985000,-0.146996,0.109582,12.899301,1.799193,-0.701380,1.799193,12.899301,0.140000,0.580000,3,72,2.538288,71.629828,2.538288,71.629828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.128152,75.802355,94.348744,107.298845,0.000000,0.000000,0.000000,0.000000,5.283530,7.548457,5.557157,1.693650,0.228752,0.028558,0.500671,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.682321,proposed,0,-126.340000,54.885000,3.125056,3.112959,3.310000,3.005000,-0.184944,0.107959,13.265238,1.128308,-0.884349,1.128308,13.265238,0.120000,0.630000,1,80,1.457525,79.515969,1.457525,79.515969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.596101,70.260510,94.410011,104.740961,0.000000,0.000000,0.000000,0.000000,5.286961,7.412752,5.549652,1.436757,0.206263,0.019716,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.692352,proposed,0,-126.340000,54.885000,3.227971,3.136383,3.450000,3.025000,-0.222029,0.111383,13.326228,1.860183,-0.457422,1.860183,13.326228,0.120000,0.750000,0,70,-0.249168,70.029598,-0.249168,70.029598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.468738,64.469784,93.367977,101.060652,0.000000,0.000000,0.000000,0.000000,5.385020,7.152645,5.612520,1.415246,0.194890,0.013993,0.500424,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.702336,proposed,0,-126.340000,54.885000,3.330222,3.164529,3.580000,3.065000,-0.249778,0.099529,13.265238,3.201954,-0.579401,3.201954,13.265238,0.120000,0.710000,0,67,-0.421341,67.342437,-0.421341,67.342437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.410555,59.963910,94.232283,101.589949,0.000000,0.000000,0.000000,0.000000,5.500654,7.075442,5.564669,1.395401,0.142803,0.014209,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.712337,proposed,0,-126.340000,54.885000,3.432013,3.197458,3.720000,3.115000,-0.287987,0.082458,12.228415,5.397580,-0.701380,5.397580,12.228415,0.110000,0.680000,8,57,7.723752,56.876785,7.723752,56.876785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.472051,55.167063,91.989311,97.344143,0.000000,0.000000,0.000000,0.000000,5.545276,6.773845,5.561550,1.394084,0.139435,0.012964,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.722336,proposed,0,-126.340000,54.885000,3.532706,3.235013,3.840000,3.175000,-0.307294,0.060013,11.374561,6.373413,-0.884349,6.373413,11.374561,0.100000,0.620000,15,58,15.118024,57.907784,15.118024,57.907784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.356522,51.028531,90.786922,97.305649,0.000000,0.000000,0.000000,0.000000,5.534087,6.658399,5.558448,1.391535,0.133203,0.012974,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.732470,proposed,0,-126.340000,54.885000,3.633179,3.277674,3.960000,3.235000,-0.326821,0.042674,10.398727,5.702528,-0.396432,5.702528,10.398727,0.110000,0.630000,19,67,19.271450,66.778430,19.271450,66.778430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.969049,47.086119,87.122560,93.078472,0.000000,0.000000,0.000000,0.000000,5.271141,6.449438,5.558489,1.403699,0.194482,0.014784,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.742426,proposed,0,-126.340000,54.885000,3.729888,3.323970,4.070000,3.285000,-0.340112,0.038970,9.605862,4.787684,-0.457422,4.787684,9.605862,0.120000,0.610000,21,82,21.482336,81.551358,21.482336,81.551358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.556597,43.371957,84.368156,89.017141,0.000000,0.000000,0.000000,0.000000,4.971450,6.325413,5.557729,1.403869,0.178672,0.015805,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.752476,proposed,0,-126.340000,54.885000,3.825028,3.374965,4.170000,3.335000,-0.344972,0.039965,8.691018,4.055809,-0.396432,4.055809,8.691018,0.120000,0.690000,26,86,25.694273,86.195343,25.694273,86.195343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.045314,39.469061,82.430497,85.705519,0.000000,0.000000,0.000000,0.000000,4.776325,6.219002,5.558885,1.403099,0.190693,0.014956,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.762421,proposed,0,-126.340000,54.885000,3.916258,3.429489,4.250000,3.375000,-0.333742,0.054489,8.203101,4.970653,-0.457422,4.970653,8.203101,0.210000,0.780000,16,77,15.924639,76.770479,15.924639,76.770479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.788221,35.635131,83.389633,87.051200,0.000000,0.000000,0.000000,0.000000,4.703047,6.274128,5.590339,1.420497,0.187812,0.015155,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.772401,proposed,0,-126.340000,54.885000,4.004463,3.488122,4.340000,3.445000,-0.335537,0.043122,8.142112,7.898153,-0.152474,7.898153,8.142112,0.210000,0.790000,12,55,12.466897,54.706327,12.466897,54.706327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.186021,32.470365,83.969783,87.946945,0.000000,0.000000,0.000000,0.000000,4.722395,6.294534,5.552846,1.390624,0.144570,0.014173,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.782474,proposed,0,-126.340000,54.885000,4.089609,3.551094,4.430000,3.525000,-0.340391,0.026094,7.593205,9.422894,0.213464,9.422894,7.593205,0.170000,0.680000,18,54,17.921565,53.671959,17.921565,53.671959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.998281,30.389756,85.077963,89.649222,0.000000,0.000000,0.000000,0.000000,4.764366,6.269436,5.556247,1.401152,0.176983,0.014089,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.792473,proposed,0,-126.340000,54.885000,4.169843,3.617207,4.510000,3.615000,-0.340157,0.002207,6.739351,8.995966,-0.091484,8.995966,6.739351,0.190000,0.590000,18,67,18.284853,67.215691,18.284853,67.215691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-147.134548,27.928721,82.785483,85.955437,0.000000,0.000000,0.000000,0.000000,4.635987,6.083370,5.558005,1.402305,0.178807,0.015089,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.802397,proposed,0,-126.340000,54.885000,4.244809,3.686185,4.580000,3.695000,-0.335191,-0.008815,6.434403,7.166278,-0.213464,7.166278,6.434403,0.190000,0.620000,16,83,15.518334,82.936555,15.518334,82.936555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-149.031769,24.991233,81.042434,82.397447,0.000000,0.000000,0.000000,0.000000,4.538376,6.007555,5.577092,1.392464,0.149743,0.016529,0.500458,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.812471,proposed,0,-126.340000,54.885000,4.315717,3.759435,4.650000,3.765000,-0.334283,-0.005565,5.519559,5.580549,-0.091484,5.580549,5.519559,0.200000,0.710000,15,92,15.408927,92.381036,15.408927,92.381036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-150.249929,22.015934,80.718848,83.573347,0.000000,0.000000,0.000000,0.000000,4.520256,5.989002,5.557449,1.401920,0.190144,0.013994,0.500241,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.822476,proposed,0,-126.340000,54.885000,4.380545,3.835208,4.700000,3.835000,-0.319455,0.000208,4.787684,7.288257,-0.030495,7.288257,4.787684,0.190000,0.810000,18,74,18.323596,73.792261,18.323596,73.792261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-151.341902,18.816424,82.197112,86.886425,0.000000,0.000000,0.000000,0.000000,4.668298,6.001834,5.557924,1.403155,0.215030,0.018379,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.832471,proposed,0,-126.340000,54.885000,4.439324,3.913707,4.750000,3.915000,-0.310676,-0.001293,3.933829,10.154769,0.335443,10.154769,3.933829,0.190000,0.800000,21,53,20.942203,53.334721,20.942203,53.334721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-152.862117,16.423520,86.139601,89.808341,0.000000,0.000000,0.000000,0.000000,4.863245,6.175504,5.557521,1.455347,0.185889,0.017668,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.842465,proposed,0,-126.340000,54.885000,4.491714,3.994780,4.790000,4.035000,-0.298286,-0.040220,3.018985,12.167426,0.091484,12.167426,3.018985,0.220000,0.680000,20,46,20.040305,46.182592,20.040305,46.182592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-154.210563,14.366590,86.833667,90.378392,0.000000,0.000000,0.000000,0.000000,4.928888,6.208683,5.554098,1.400076,0.172565,0.014476,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.852345,proposed,0,-126.340000,54.885000,4.536857,4.077258,4.830000,4.145000,-0.293143,-0.067742,2.043152,10.947634,0.091484,10.947634,2.043152,0.220000,0.560000,21,67,21.463971,66.831019,21.463971,66.831019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-155.576594,12.707343,85.792850,89.688907,0.000000,0.000000,0.000000,0.000000,4.804400,6.232677,5.554809,1.401428,0.137591,0.016007,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.862405,proposed,0,-126.340000,54.885000,4.575650,4.163387,4.850000,4.235000,-0.274350,-0.071613,1.860183,9.178935,0.396432,9.178935,1.860183,0.260000,0.580000,11,83,11.230205,82.617949,11.230205,82.617949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-156.623908,10.152782,82.473835,89.504761,0.000000,0.000000,0.000000,0.000000,4.758732,6.073169,5.558869,1.402532,0.178468,0.014546,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.872376,proposed,0,-126.340000,54.885000,4.606608,4.250680,4.880000,4.325000,-0.273392,-0.074320,1.189297,7.532216,-0.213464,7.532216,1.189297,0.220000,0.700000,13,88,12.556947,87.675476,12.556947,87.675476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-156.642835,7.925478,82.613820,91.662959,0.000000,0.000000,0.000000,0.000000,4.821445,6.077657,5.558805,1.401691,0.188721,0.013191,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.882467,proposed,0,-126.340000,54.885000,4.629990,4.340724,4.890000,4.415000,-0.260010,-0.074276,0.396432,9.239925,0.152474,9.239925,0.396432,0.180000,0.800000,18,67,17.550940,66.671382,17.550940,66.671382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.116639,5.870200,84.295535,92.529207,0.000000,0.000000,0.000000,0.000000,4.920722,6.026148,5.557598,1.402868,0.178871,0.013725,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.892475,proposed,0,-126.340000,54.885000,4.644956,4.431477,4.900000,4.525000,-0.255044,-0.093523,-0.152474,12.594353,0.274453,12.594353,-0.152474,0.190000,0.760000,14,42,13.937022,41.556880,13.937022,41.556880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.657277,4.459766,87.746928,94.498999,0.000000,0.000000,0.000000,0.000000,5.214086,6.137871,5.556909,1.402707,0.177839,0.015228,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.902469,proposed,0,-126.340000,54.885000,4.651423,4.523320,4.890000,4.665000,-0.238577,-0.141680,-1.616224,13.509197,0.457422,13.509197,-1.616224,0.190000,0.600000,19,44,18.875828,44.103257,18.875828,44.103257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.136992,4.176375,88.693770,94.904156,0.000000,0.000000,0.000000,0.000000,5.362206,6.284950,5.555922,1.402816,0.176217,0.015033,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.912469,proposed,0,-126.340000,54.885000,4.649125,4.616185,4.880000,4.785000,-0.230875,-0.168815,-2.592058,11.801488,-0.457422,11.801488,-2.592058,0.190000,0.510000,18,65,18.107427,64.727294,18.107427,64.727294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-156.667573,3.924875,85.975917,91.778853,0.000000,0.000000,0.000000,0.000000,5.236502,6.185100,5.558391,1.405665,0.176480,0.015493,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.922468,proposed,0,-126.340000,54.885000,4.637789,4.709764,4.860000,4.895000,-0.222211,-0.185236,-2.531068,8.691018,0.091484,8.691018,-2.531068,0.210000,0.560000,5,85,4.518449,85.420740,4.518449,85.420740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-155.683563,3.175895,81.495888,88.992640,0.000000,0.000000,0.000000,0.000000,4.894061,5.967345,5.555635,1.404553,0.178822,0.014342,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.932408,proposed,0,-126.340000,54.885000,4.617320,4.803267,4.850000,4.995000,-0.232680,-0.191733,-2.531068,7.837164,0.457422,7.837164,-2.531068,0.160000,0.700000,-2,80,-1.983359,80.105797,-1.983359,80.105797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-153.275090,2.190178,77.913973,87.229955,0.000000,0.000000,0.000000,0.000000,4.736831,5.711409,5.557229,1.392752,0.146370,0.014641,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.942470,proposed,0,-126.340000,54.885000,4.587034,4.898144,4.830000,5.085000,-0.242966,-0.186856,-3.018985,9.788831,1.189297,9.788831,-3.018985,0.130000,0.770000,-5,58,-5.370164,57.654259,-5.370164,57.654259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-151.751796,1.892234,78.557487,84.536314,0.000000,0.000000,0.000000,0.000000,4.809597,5.570078,5.557300,1.402897,0.192574,0.015977,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.952472,proposed,0,-126.340000,54.885000,4.547183,4.992452,4.800000,5.205000,-0.252817,-0.212548,-3.323933,12.655342,0.396432,12.655342,-3.323933,0.110000,0.710000,-11,36,-11.153137,35.522066,-11.153137,35.522066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-149.897452,2.588312,79.804555,82.338600,0.000000,0.000000,0.000000,0.000000,4.979495,5.533509,5.555900,1.405835,0.172369,0.015665,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.962406,proposed,0,-126.340000,54.885000,4.497808,5.085873,4.760000,5.335000,-0.262192,-0.249127,-4.360757,12.960290,0.152474,12.960290,-4.360757,0.070000,0.540000,-9,43,-9.494680,42.957043,-9.494680,42.957043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-146.274936,4.570630,80.693242,85.076521,0.000000,0.000000,0.000000,0.000000,5.147746,5.728872,5.552650,1.393688,0.143847,0.016157,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.972501,proposed,0,-126.340000,54.885000,4.437489,5.180287,4.730000,5.445000,-0.292511,-0.264713,-5.031642,9.727842,0.762370,9.727842,-5.031642,0.040000,0.470000,-15,73,-15.280423,73.310713,-15.280423,73.310713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.798430,6.365042,77.244097,80.006008,0.000000,0.000000,0.000000,0.000000,5.022273,5.535248,5.565969,1.402069,0.175258,0.014384,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.982394,proposed,0,-126.340000,54.885000,4.368314,5.272089,4.680000,5.525000,-0.311686,-0.252911,-5.519559,5.336590,0.152474,5.336590,-5.519559,0.010000,0.560000,-23,102,-22.604662,101.991153,-22.604662,101.991153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.077775,7.313693,70.191203,70.544994,0.000000,0.000000,0.000000,0.000000,4.593805,5.074424,5.597150,1.395826,0.165408,0.015581,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.992355,proposed,0,-126.340000,54.885000,4.288495,5.363559,4.630000,5.585000,-0.341505,-0.221441,-6.556382,4.970653,1.433256,4.970653,-6.556382,-0.050000,0.780000,-22,88,-21.555748,87.751134,-21.555748,87.751134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.914266,7.231787,66.257492,67.637130,0.000000,0.000000,0.000000,0.000000,4.364884,4.737004,5.570003,1.452721,0.273831,0.028051,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.002350,proposed,0,-126.340000,54.885000,4.198082,5.454118,4.560000,5.665000,-0.361918,-0.210882,-7.776174,7.776174,0.945339,7.776174,-7.776174,-0.130000,0.870000,-13,55,-13.340152,54.980997,-13.340152,54.980997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.022607,7.995593,68.478171,66.536429,0.000000,0.000000,0.000000,0.000000,4.514464,4.743373,5.545024,1.685304,0.244411,0.025209,0.501088,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.012328,proposed,0,-126.340000,54.885000,4.097449,5.543081,4.470000,5.765000,-0.372551,-0.221919,-9.910810,10.703675,0.701380,10.703675,-9.910810,-0.120000,0.750000,-8,37,-7.818746,37.263927,-7.818746,37.263927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.665815,9.819504,72.638200,76.392491,0.000000,0.000000,0.000000,0.000000,4.792222,5.080220,5.574214,1.554885,0.196773,0.025686,0.500458,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.022357,proposed,0,-126.340000,54.885000,3.985819,5.630820,4.370000,5.865000,-0.384181,-0.234180,-11.923467,10.581696,1.189297,10.581696,-11.923467,-0.050000,0.570000,-13,50,-12.690240,50.390733,-12.690240,50.390733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.183129,11.800656,71.759327,79.834771,0.000000,0.000000,0.000000,0.000000,4.742947,5.233332,6.263298,1.777839,0.270201,0.038905,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.032317,proposed,0,-126.340000,54.885000,3.864563,5.716059,4.250000,5.955000,-0.385437,-0.238941,-12.472374,7.166278,1.372266,7.166278,-12.472374,-0.080000,0.500000,-18,82,-17.848524,82.458227,-17.848524,82.458227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.889417,12.953138,65.319771,70.656591,0.000000,0.000000,0.000000,0.000000,4.270862,4.928941,5.549227,1.503408,0.185183,0.017904,0.500202,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.042351,proposed,0,-126.340000,54.885000,3.731953,5.799800,4.130000,6.015000,-0.398047,-0.215200,-12.716332,3.201954,1.616224,3.201954,-12.716332,-0.090000,0.650000,-29,102,-29.420380,102.316856,-29.420380,102.316856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.477473,12.991311,57.648324,57.877478,0.000000,0.000000,0.000000,0.000000,3.748981,4.354429,5.606059,1.565943,0.240843,0.015789,0.502502,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.052403,proposed,0,-126.340000,54.885000,3.588644,5.881324,4.000000,6.055000,-0.411356,-0.173676,-13.509197,2.957996,1.433256,2.957996,-13.509197,-0.170000,0.840000,-26,89,-26.399627,88.991371,-26.399627,88.991371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.914544,12.940322,54.388315,54.255574,0.000000,0.000000,0.000000,0.000000,3.531792,4.054001,5.607453,1.410570,0.256677,0.015391,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.062400,proposed,0,-126.340000,54.885000,3.435797,5.959851,3.860000,6.115000,-0.424203,-0.155149,-15.277895,5.031642,1.250287,5.031642,-15.277895,-0.210000,0.900000,-18,65,-17.572303,64.570444,-17.572303,64.570444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.801608,13.764806,55.915712,54.497715,0.000000,0.000000,0.000000,0.000000,3.617187,4.015865,5.586605,1.406485,0.165050,0.013206,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.072485,proposed,0,-126.340000,54.885000,3.271271,6.036287,3.690000,6.185000,-0.418729,-0.148713,-17.229563,8.081122,1.555235,8.081122,-17.229563,-0.190000,0.800000,-13,45,-12.650177,45.265669,-12.650177,45.265669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.089476,14.628374,59.729484,63.406182,0.000000,0.000000,0.000000,0.000000,3.899314,4.267860,5.567881,1.413429,0.179829,0.019567,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.082474,proposed,0,-126.340000,54.885000,3.098237,6.109031,3.530000,6.275000,-0.431763,-0.165969,-17.717479,8.081122,1.555235,8.081122,-17.717479,-0.150000,0.640000,-26,54,-25.612969,54.112896,-25.612969,54.112896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.973678,15.607104,61.467351,69.289851,0.000000,0.000000,0.000000,0.000000,4.007117,4.547716,5.558491,1.411754,0.178407,0.013855,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.092405,proposed,0,-126.340000,54.885000,2.916370,6.178262,3.360000,6.345000,-0.443630,-0.166738,-17.534511,5.885497,2.043152,5.885497,-17.534511,-0.170000,0.570000,-38,76,-38.196621,75.704857,-38.196621,75.704857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.296488,15.542859,55.862630,60.880489,0.000000,0.000000,0.000000,0.000000,3.598595,4.286232,5.553671,1.400512,0.155113,0.013711,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.102470,proposed,0,-126.340000,54.885000,2.722275,6.245079,3.180000,6.395000,-0.457725,-0.149921,-18.327375,1.738204,2.470079,1.738204,-18.327375,-0.260000,0.650000,-34,101,-34.260837,101.482639,-34.260837,101.482639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.429692,15.657014,48.426483,49.036420,0.000000,0.000000,0.000000,0.000000,3.135067,3.742743,5.559515,1.412017,0.203029,0.013553,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.112343,proposed,0,-126.340000,54.885000,2.522497,6.307187,3.000000,6.415000,-0.477503,-0.107813,-20.035084,0.335443,2.531068,0.335443,-20.035084,-0.310000,0.820000,-25,99,-25.279695,99.203327,-25.279695,99.203327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.519045,15.457581,46.567760,44.311556,0.000000,0.000000,0.000000,0.000000,3.106176,3.473399,5.578174,1.413311,0.239119,0.012363,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.122427,proposed,0,-126.340000,54.885000,2.309047,6.366954,2.800000,6.455000,-0.490953,-0.088046,-21.071908,3.140965,2.287110,3.140965,-21.071908,-0.260000,0.950000,-32,63,-32.230842,62.526657,-32.230842,62.526657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.946511,14.957577,50.786224,49.069186,0.000000,0.000000,0.000000,0.000000,3.429012,3.625024,5.557885,1.402551,0.175033,0.014749,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.132474,proposed,0,-126.340000,54.885000,2.087242,6.422641,2.580000,6.515000,-0.492758,-0.092359,-22.962585,6.983309,2.287110,6.983309,-22.962585,-0.280000,0.830000,-22,36,-22.446197,36.228566,-22.446197,36.228566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.065248,15.521377,57.831986,64.434617,0.000000,0.000000,0.000000,0.000000,3.799114,4.255481,5.557584,1.412868,0.190717,0.012778,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.142467,proposed,0,-126.340000,54.885000,1.857820,6.474070,2.360000,6.585000,-0.502180,-0.110930,-24.243367,6.495393,2.592058,6.495393,-24.243367,-0.240000,0.600000,-26,54,-26.322946,54.261854,-26.322946,54.261854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.231557,16.810243,62.236712,74.799155,0.000000,0.000000,0.000000,0.000000,4.133846,4.751428,5.556862,1.415144,0.177919,0.014148,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.152401,proposed,0,-126.340000,54.885000,1.621346,6.521142,2.120000,6.635000,-0.498654,-0.113858,-24.670294,3.445913,3.018985,3.445913,-24.670294,-0.230000,0.550000,-34,81,-33.844825,80.754339,-33.844825,80.754339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.636485,16.612640,55.365020,64.445051,0.000000,0.000000,0.000000,0.000000,3.659990,4.421518,5.586332,1.402964,0.146933,0.015195,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.162393,proposed,0,-126.340000,54.885000,1.375330,6.564290,1.880000,6.665000,-0.504670,-0.100710,-24.731284,-1.128308,2.531068,-1.128308,-24.731284,-0.260000,0.660000,-41,107,-40.940203,106.505814,-40.940203,106.505814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.733605,16.367251,46.982921,50.970753,0.000000,0.000000,0.000000,0.000000,3.082272,3.812064,5.597124,1.403123,0.183659,0.014899,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.172474,proposed,0,-126.340000,54.885000,1.119174,6.603433,1.630000,6.665000,-0.510826,-0.061567,-25.524149,-1.250287,2.714037,-1.250287,-25.524149,-0.310000,0.870000,-38,89,-37.624650,89.096522,-37.624650,89.096522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.562403,15.759746,42.669930,44.616175,0.000000,0.000000,0.000000,0.000000,2.869714,3.408662,5.559130,1.418147,0.258291,0.015391,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.182473,proposed,0,-126.340000,54.885000,0.857584,6.637794,1.370000,6.685000,-0.512416,-0.047206,-27.414826,2.226120,3.689871,2.226120,-27.414826,-0.350000,0.920000,-23,52,-22.846099,52.487228,-22.846099,52.487228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.595705,15.870508,47.793924,51.644074,0.000000,0.000000,0.000000,0.000000,3.258568,3.651793,5.557632,1.414123,0.200335,0.018080,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.192470,proposed,0,-126.340000,54.885000,0.588907,6.667608,1.090000,6.725000,-0.501093,-0.057392,-29.244514,4.360757,3.140965,4.360757,-29.244514,-0.310000,0.750000,-17,44,-17.074253,43.536534,-17.074253,43.536534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.333509,16.901244,56.682860,69.087446,0.000000,0.000000,0.000000,0.000000,3.872326,4.362672,5.557840,1.414856,0.175692,0.015540,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.202397,proposed,0,-126.340000,54.885000,0.315468,6.692633,0.800000,6.755000,-0.484532,-0.062367,-30.220348,2.836017,2.957996,2.836017,-30.220348,-0.230000,0.600000,-25,65,-24.552167,64.695568,-24.552167,64.695568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.253884,17.313546,57.130217,72.390410,0.000000,0.000000,0.000000,0.000000,3.831451,4.629485,5.552780,1.403858,0.137485,0.013530,0.500156,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.212341,proposed,0,-126.340000,54.885000,0.035288,6.713051,0.500000,6.785000,-0.464712,-0.071949,-30.647275,0.030495,3.384923,0.030495,-30.647275,-0.230000,0.610000,-27,83,-27.388823,83.019708,-27.388823,83.019708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.158218,16.276145,47.948209,58.929689,0.000000,0.000000,0.000000,0.000000,3.177590,4.119493,5.582949,1.417793,0.175337,0.013054,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.222468,proposed,0,-126.340000,54.885000,-0.256037,6.728994,0.190000,6.775000,-0.446037,-0.046006,-31.745088,-2.653048,3.872840,-2.653048,-31.745088,-0.250000,0.710000,-21,95,-21.391656,94.867035,-21.391656,94.867035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.217259,15.669945,41.467061,48.959803,0.000000,0.000000,0.000000,0.000000,2.828674,3.616550,5.557302,1.415570,0.187411,0.014566,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.232469,proposed,0,-126.340000,54.885000,-0.549237,6.739880,-0.120000,6.775000,-0.429237,-0.035120,-31.928057,-2.287110,4.238777,-2.287110,-31.928057,-0.250000,0.850000,-24,76,-23.530488,76.190069,-23.530488,76.190069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.854271,15.188566,41.430483,47.230907,0.000000,0.000000,0.000000,0.000000,2.750502,3.476186,5.556453,1.416095,0.217144,0.019399,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.242406,proposed,0,-126.340000,54.885000,-0.845564,6.745870,-0.430000,6.765000,-0.415564,-0.019130,-31.501130,-0.335443,3.323933,-0.335443,-31.501130,-0.250000,0.840000,-31,57,-30.703401,57.202232,-30.703401,57.202232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.051191,15.036400,46.176287,55.729221,0.000000,0.000000,0.000000,0.000000,3.049814,3.758383,5.553888,1.404122,0.137449,0.014150,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.252488,proposed,0,-126.340000,54.885000,-1.150822,6.746997,-0.740000,6.775000,-0.410822,-0.028003,-31.928057,0.945339,3.323933,0.945339,-31.928057,-0.280000,0.730000,-28,51,-27.632264,50.933367,-27.632264,50.933367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.401183,14.504750,48.197981,60.608704,0.000000,0.000000,0.000000,0.000000,3.201355,3.955559,5.567287,1.415989,0.193390,0.015150,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.262393,proposed,0,-126.340000,54.885000,-1.454777,6.743225,-1.060000,6.785000,-0.394777,-0.041775,-32.111026,-0.091484,3.262944,-0.091484,-32.111026,-0.280000,0.590000,-28,67,-28.471578,66.622324,-28.471578,66.622324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.353204,14.055022,49.564638,62.839921,0.000000,0.000000,0.000000,0.000000,3.281468,4.102681,5.602947,1.449263,0.147528,0.016956,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.272467,proposed,0,-126.340000,54.885000,-1.767565,6.734416,-1.390000,6.775000,-0.377565,-0.040584,-32.354984,-3.506902,4.177788,-3.506902,-32.354984,-0.300000,0.630000,-27,87,-26.729078,87.427725,-26.729078,87.427725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.781077,13.836981,44.994422,55.221389,0.000000,0.000000,0.000000,0.000000,3.005929,3.848745,5.556015,1.414625,0.189057,0.014558,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.282479,proposed,0,-126.340000,54.885000,-2.081559,6.720691,-1.710000,6.755000,-0.371559,-0.034309,-32.598942,-4.482736,3.506902,-4.482736,-32.598942,-0.290000,0.760000,-28,81,-28.435633,80.694770,-28.435633,80.694770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.534879,13.440550,41.903691,48.935849,0.000000,0.000000,0.000000,0.000000,2.809845,3.570392,5.557053,1.415485,0.189348,0.014925,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.292470,proposed,0,-126.340000,54.885000,-2.397542,6.702064,-2.040000,6.735000,-0.357542,-0.032936,-33.635766,-3.018985,3.506902,-3.018985,-33.635766,-0.290000,0.820000,-20,59,-20.432643,58.790896,-20.432643,58.790896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.573870,13.158016,43.683344,52.524254,0.000000,0.000000,0.000000,0.000000,2.979285,3.622039,5.557560,1.414715,0.176872,0.014747,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.302345,proposed,0,-126.340000,54.885000,-2.711962,6.678832,-2.380000,6.715000,-0.331962,-0.036168,-34.428630,-1.738204,4.177788,-1.738204,-34.428630,-0.270000,0.720000,-15,52,-14.843465,51.930069,-14.843465,51.930069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.901164,13.362877,50.200599,64.479321,0.000000,0.000000,0.000000,0.000000,3.439800,4.108035,5.538632,1.404658,0.141125,0.012834,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.312344,proposed,0,-126.340000,54.885000,-3.031983,6.650451,-2.710000,6.705000,-0.321983,-0.054549,-34.855558,-2.836017,3.445913,-2.836017,-34.855558,-0.240000,0.580000,-16,67,-15.583322,67.445219,-15.583322,67.445219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.859499,13.637623,55.054366,69.819207,0.000000,0.000000,0.000000,0.000000,3.595399,4.468721,5.576908,1.416037,0.164048,0.014828,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.322467,proposed,0,-126.340000,54.885000,-3.357102,6.616785,-3.050000,6.685000,-0.307102,-0.068215,-34.245662,-3.750861,3.506902,-3.750861,-34.245662,-0.190000,0.650000,-28,64,-27.789172,64.040368,-27.789172,64.040368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.161812,12.442121,52.146388,61.433223,0.000000,0.000000,0.000000,0.000000,3.599921,4.172534,5.556976,1.413530,0.175508,0.014173,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.332408,proposed,0,-126.340000,54.885000,-3.677026,6.578937,-3.380000,6.655000,-0.297026,-0.076063,-33.208838,-4.787684,3.445913,-4.787684,-33.208838,-0.220000,0.660000,-35,67,-34.606208,66.762195,-34.606208,66.762195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.589854,11.239698,51.308097,59.208724,0.000000,0.000000,0.000000,0.000000,3.593267,4.012395,5.557821,1.403848,0.158125,0.014922,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.342470,proposed,0,-126.340000,54.885000,-4.000957,6.535862,-3.720000,6.625000,-0.280957,-0.089138,-33.208838,-4.787684,3.872840,-5.275601,-34.428630,-0.310000,0.680000,-23,60,-22.948910,60.041745,-22.948910,60.041745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.178084,10.406261,46.609745,55.484499,0.000000,0.000000,0.000000,0.000000,3.252740,3.793084,5.568830,1.615585,0.242436,0.028774,0.500473,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.352320,proposed,0,-126.340000,54.885000,-4.317725,6.489109,-4.060000,6.575000,-0.257725,-0.085891,-35.648422,-5.397580,3.506902,-5.397580,-35.648422,-0.320000,0.660000,2,63,2.272791,62.923875,2.272791,62.923875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.147384,11.278903,51.163647,64.008502,0.000000,0.000000,0.000000,0.000000,3.335842,4.163257,5.549902,1.442898,0.183419,0.017769,0.500482,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.362324,proposed,0,-126.340000,54.885000,-4.638569,6.437063,-4.420000,6.545000,-0.218569,-0.107937,-36.380298,-5.092632,3.445913,-5.092632,-36.380298,-0.210000,0.660000,1,54,0.775285,53.920772,0.775285,53.920772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.857794,13.127585,60.474636,74.706207,0.000000,0.000000,0.000000,0.000000,3.795983,4.766712,5.622186,1.512574,0.224188,0.019888,0.500479,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.372321,proposed,0,-126.340000,54.885000,-4.957837,6.380544,-4.780000,6.495000,-0.177837,-0.114456,-35.465454,-6.007476,2.775027,-6.007476,-35.465454,-0.140000,0.610000,-12,61,-12.393756,60.643462,-12.393756,60.643462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.080813,13.637640,68.468348,76.952487,0.000000,0.000000,0.000000,0.000000,4.453190,4.908910,5.548256,1.559440,0.234709,0.025727,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.382326,proposed,0,-126.340000,54.885000,-5.275488,6.319564,-5.120000,6.445000,-0.155488,-0.125436,-33.635766,-5.763517,4.177788,-5.763517,-33.635766,-0.180000,0.600000,-22,55,-21.637733,55.325734,-21.637733,55.325734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.988995,12.118614,62.278612,66.512683,0.000000,0.000000,0.000000,0.000000,4.271964,4.423295,5.616570,1.578287,0.224054,0.017898,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.392321,proposed,0,-126.340000,54.885000,-5.590497,6.254333,-5.460000,6.385000,-0.130497,-0.130667,-32.476963,-7.410237,3.018985,-7.410237,-32.476963,-0.170000,0.600000,-31,65,-31.182663,64.516340,-31.182663,64.516340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.803336,10.873713,60.198452,65.238026,0.000000,0.000000,0.000000,0.000000,4.140452,4.283906,5.547972,1.681403,0.219048,0.022137,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.402344,proposed,0,-126.340000,54.885000,-5.903583,6.184699,-5.770000,6.325000,-0.133583,-0.140301,-31.745088,-8.142112,3.018985,-8.142112,-31.745088,-0.220000,0.620000,-31,65,-30.816312,64.710552,-30.816312,64.710552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.116021,10.039620,52.933685,58.487711,0.000000,0.000000,0.000000,0.000000,3.720803,3.977357,5.558419,1.412689,0.142257,0.013800,0.500302,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.412315,proposed,0,-126.340000,54.885000,-6.211807,6.111346,-6.070000,6.255000,-0.141807,-0.143654,-30.525296,-7.471226,2.592058,-7.471226,-30.525296,-0.300000,0.650000,-29,53,-28.931917,52.702266,-28.931917,52.702266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.113010,9.705026,52.110177,60.323906,0.000000,0.000000,0.000000,0.000000,3.527827,4.033554,5.540920,1.413208,0.147301,0.013667,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.422400,proposed,0,-126.340000,54.885000,-6.519758,6.033154,-6.380000,6.195000,-0.139758,-0.161846,-30.830244,-6.556382,2.226120,-6.556382,-30.830244,-0.300000,0.600000,-22,44,-22.029136,44.389851,-22.029136,44.389851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.749888,9.570037,57.311224,67.630007,0.000000,0.000000,0.000000,0.000000,3.712789,4.354283,5.550908,1.406491,0.131975,0.012829,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.432401,proposed,0,-126.340000,54.885000,-6.820957,5.951764,-6.680000,6.145000,-0.140957,-0.193236,-30.708265,-7.044299,3.018985,-7.044299,-30.708265,-0.300000,0.530000,-18,48,-18.345797,48.220620,-18.345797,48.220620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.968240,10.116890,63.309020,75.415937,0.000000,0.000000,0.000000,0.000000,4.009629,4.808755,5.597319,1.402788,0.135484,0.013393,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.442470,proposed,0,-126.340000,54.885000,-7.119575,5.866081,-6.990000,6.075000,-0.129575,-0.208919,-29.549462,-8.020133,2.957996,-8.020133,-29.549462,-0.240000,0.490000,-30,55,-30.121630,55.121490,-30.121630,55.121490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.944428,10.791889,67.500321,78.308998,0.000000,0.000000,0.000000,0.000000,4.359496,5.105304,5.554942,1.414239,0.178177,0.015925,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.452406,proposed,0,-126.340000,54.885000,-7.409253,5.778002,-7.270000,6.005000,-0.139253,-0.226998,-28.329670,-9.483883,2.287110,-9.483883,-28.329670,-0.270000,0.520000,-35,60,-34.517628,59.822070,-34.517628,59.822070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.437661,10.714611,64.874884,73.700277,0.000000,0.000000,0.000000,0.000000,4.344861,4.926321,5.554243,1.418795,0.190800,0.014383,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.462400,proposed,0,-126.340000,54.885000,-7.695244,5.686012,-7.550000,5.915000,-0.145244,-0.228988,-27.658785,-10.032790,2.226120,-10.032790,-27.658785,-0.330000,0.570000,-29,57,-28.887134,56.684196,-28.887134,56.684196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.912203,10.982362,61.853134,71.494356,0.000000,0.000000,0.000000,0.000000,4.101713,4.799024,5.573910,1.401952,0.144361,0.015407,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.472469,proposed,0,-126.340000,54.885000,-7.977513,5.590048,-7.840000,5.825000,-0.137513,-0.234952,-27.353837,-9.544873,2.165131,-9.544873,-27.353837,-0.340000,0.580000,-23,48,-23.350370,47.950376,-23.350370,47.950376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.728986,12.018288,63.011503,74.929949,0.000000,0.000000,0.000000,0.000000,4.024630,4.923825,5.557604,1.411202,0.175512,0.013789,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.482471,proposed,0,-126.340000,54.885000,-8.251726,5.491610,-8.110000,5.745000,-0.141726,-0.253390,-27.780764,-8.203101,2.104141,-8.203101,-27.780764,-0.290000,0.550000,-20,35,-19.593595,34.898072,-19.593595,34.898072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.085773,12.797738,66.898612,79.236488,0.000000,0.000000,0.000000,0.000000,4.190018,5.091494,5.557281,1.409185,0.176155,0.014135,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.492387,proposed,0,-126.340000,54.885000,-8.517164,5.391110,-8.380000,5.675000,-0.137164,-0.283890,-27.536805,-8.752008,2.348100,-8.752008,-27.536805,-0.290000,0.460000,-15,42,-15.138655,41.657762,-15.138655,41.657762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.263489,13.440132,72.974311,84.778096,0.000000,0.000000,0.000000,0.000000,4.545813,5.373936,5.561583,1.398112,0.144649,0.015086,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.502421,proposed,0,-126.340000,54.885000,-8.778898,5.286640,-8.640000,5.585000,-0.138898,-0.298360,-26.256024,-11.191592,1.860183,-11.191592,-26.256024,-0.170000,0.420000,-36,61,-36.165826,61.122316,-36.165826,61.122316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.840906,14.789285,75.891903,85.718016,0.000000,0.000000,0.000000,0.000000,4.881588,5.598571,5.588554,1.428540,0.173060,0.014787,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.512342,proposed,0,-126.340000,54.885000,-9.030581,5.180770,-8.900000,5.485000,-0.130581,-0.304230,-25.707117,-11.374561,2.714037,-11.374561,-25.707117,-0.280000,0.510000,-23,53,-22.709499,52.646829,-22.709499,52.646829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.810808,14.166600,68.279330,73.257039,0.000000,0.000000,0.000000,0.000000,4.611723,5.011458,5.557117,1.408318,0.173359,0.013949,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.522404,proposed,0,-126.340000,54.885000,-9.278370,5.070935,-9.150000,5.385000,-0.128370,-0.314065,-25.097221,-10.886644,1.982162,-10.886644,-25.097221,-0.310000,0.530000,-17,43,-16.722100,42.827998,-16.722100,42.827998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.432127,15.575229,71.930974,81.926769,0.000000,0.000000,0.000000,0.000000,4.532751,5.342611,5.554787,1.400136,0.142477,0.015123,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.532486,proposed,0,-126.340000,54.885000,-9.518833,4.958563,-9.400000,5.285000,-0.118833,-0.326437,-24.731284,-9.971800,2.165131,-9.971800,-24.731284,-0.260000,0.500000,-18,34,-18.146695,34.070088,-18.146695,34.070088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.536808,16.958331,74.928534,84.859139,0.000000,0.000000,0.000000,0.000000,4.671997,5.437345,5.569478,1.409140,0.175954,0.014480,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.542471,proposed,0,-126.340000,54.885000,-9.748972,4.845179,-9.640000,5.195000,-0.108972,-0.349821,-23.206544,-10.703675,1.921172,-10.703675,-23.206544,-0.230000,0.420000,-28,43,-28.299738,42.574151,-28.299738,42.574151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.004163,17.783963,75.372525,83.889853,0.000000,0.000000,0.000000,0.000000,4.752523,5.357483,5.556821,1.406765,0.173744,0.014447,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.552469,proposed,0,-126.340000,54.885000,-9.971241,4.729710,-9.870000,5.085000,-0.101241,-0.355290,-23.084564,-12.228415,1.006328,-12.228415,-23.084564,-0.250000,0.410000,-22,54,-21.684297,54.158940,-21.684297,54.158940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.839161,17.823002,70.215828,75.379286,0.000000,0.000000,0.000000,0.000000,4.566071,4.973258,5.556914,1.408073,0.177327,0.015331,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.562394,proposed,0,-126.340000,54.885000,-10.183559,4.613354,-10.090000,4.975000,-0.093559,-0.361646,-21.925762,-11.801488,1.067318,-11.801488,-21.925762,-0.260000,0.460000,-23,44,-22.850389,44.117404,-22.850389,44.117404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.565674,18.405055,68.324224,73.319919,0.000000,0.000000,0.000000,0.000000,4.412186,4.915177,5.553595,1.398656,0.145870,0.015860,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.572480,proposed,0,-126.340000,54.885000,-10.390670,4.493498,-10.310000,4.865000,-0.080670,-0.371502,-21.864772,-12.045446,1.494245,-12.045446,-21.864772,-0.250000,0.470000,-17,42,-17.073209,42.203191,-17.073209,42.203191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.320626,18.925121,71.264243,76.000753,0.000000,0.000000,0.000000,0.000000,4.543573,4.936324,5.557453,1.408392,0.175937,0.015167,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.582474,proposed,0,-126.340000,54.885000,-10.587094,4.373323,-10.530000,4.745000,-0.057094,-0.371677,-21.620814,-13.509197,1.250287,-13.509197,-21.620814,-0.230000,0.440000,-13,55,-12.628211,54.885260,-12.628211,54.885260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.869922,20.605951,74.323606,78.992265,0.000000,0.000000,0.000000,0.000000,4.761393,5.146856,5.558908,1.410267,0.172912,0.018155,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.592354,proposed,0,-126.340000,54.885000,-10.772538,4.253300,-10.740000,4.615000,-0.032538,-0.361700,-21.315866,-14.302062,1.006328,-14.302062,-21.315866,-0.200000,0.470000,-9,58,-9.451613,58.180065,-9.451613,58.180065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.387201,22.746614,72.317868,76.580469,0.000000,0.000000,0.000000,0.000000,4.763401,5.130528,5.614515,1.635593,0.234126,0.028524,0.502613,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.602347,proposed,0,-126.340000,54.885000,-10.951167,4.130823,-10.940000,4.495000,-0.011167,-0.364177,-19.852116,-13.753155,0.396432,-13.753155,-19.852116,-0.170000,0.520000,-16,47,-15.945923,47.157497,-15.945923,47.157497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.560416,24.536406,71.638071,75.564751,0.000000,0.000000,0.000000,0.000000,4.761936,5.042192,5.554738,1.813651,0.209549,0.034321,0.503919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.612320,proposed,0,-126.340000,54.885000,-11.120377,4.007676,-11.130000,4.375000,0.009623,-0.367324,-18.876282,-13.570186,0.457422,-13.570186,-18.876282,-0.160000,0.510000,-17,45,-16.825750,44.704691,-16.825750,44.704691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.059422,24.933569,72.238947,74.549932,0.000000,0.000000,0.000000,0.000000,4.793170,4.851901,5.550836,1.581751,0.218058,0.035569,0.500540,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.622352,proposed,0,-126.340000,54.885000,-11.281355,3.883062,-11.310000,4.235000,0.028645,-0.351938,-17.534511,-14.241072,0.945339,-14.241072,-17.534511,-0.170000,0.470000,-18,54,-17.949753,54.353226,-17.949753,54.353226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.719877,25.173007,71.704383,74.125760,0.000000,0.000000,0.000000,0.000000,4.787944,4.847197,5.552828,1.774096,0.235407,0.037348,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.632358,proposed,0,-126.340000,54.885000,-11.432676,3.758166,-11.460000,4.115000,0.027324,-0.356834,-16.009771,-13.814145,0.518412,-13.814145,-16.009771,-0.190000,0.480000,-21,49,-20.512612,49.337461,-20.512612,49.337461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.494934,25.243319,69.210968,72.128383,0.000000,0.000000,0.000000,0.000000,4.703454,4.817607,5.556802,1.702791,0.242676,0.030870,0.501235,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.642325,proposed,0,-126.340000,54.885000,-11.574189,3.633324,-11.610000,3.975000,0.035811,-0.341676,-14.607010,-14.058103,-0.030495,-14.058103,-14.607010,-0.200000,0.480000,-23,52,-22.769546,52.047204,-22.769546,52.047204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.146989,25.145933,70.655659,73.324268,0.000000,0.000000,0.000000,0.000000,4.785251,4.838652,5.931226,1.624596,0.212561,0.023912,0.500596,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008303,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.652685,proposed,0,-126.340000,54.885000,-11.711525,3.503262,-11.740000,3.835000,0.028475,-0.331738,-13.631176,-15.338885,-0.152474,-15.338885,-13.631176,-0.220000,0.500000,-21,61,-21.190185,61.361601,-21.190185,61.361601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.031955,25.338079,69.149233,72.521813,0.000000,0.000000,0.000000,0.000000,4.735992,4.840352,5.593356,1.626452,0.206433,0.028656,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.662340,proposed,0,-126.340000,54.885000,-11.830571,3.381928,-11.870000,3.685000,0.039429,-0.303072,-12.777322,-15.399875,0.640391,-15.399875,-12.777322,-0.240000,0.530000,-16,62,-16.481773,61.769188,-16.481773,61.769188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.798644,26.126083,68.429374,72.661269,0.000000,0.000000,0.000000,0.000000,4.708406,4.931143,5.597377,1.528548,0.244287,0.044477,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.672355,proposed,0,-126.340000,54.885000,-11.944972,3.256087,-11.980000,3.525000,0.035028,-0.268913,-11.679509,-16.131750,0.457422,-16.131750,-11.679509,-0.160000,0.570000,-27,66,-27.488635,66.305555,-27.488635,66.305555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.269001,27.951698,72.647073,77.702363,0.000000,0.000000,0.000000,0.000000,5.013860,5.242300,5.575102,1.666776,1.256233,0.031618,0.504443,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.682318,proposed,0,-126.340000,54.885000,-12.049670,3.131040,-12.100000,3.395000,0.050330,-0.263960,-10.581696,-14.180083,0.457422,-14.180083,-10.581696,-0.220000,0.600000,-19,48,-19.383882,48.496706,-19.383882,48.496706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.308497,27.638524,70.275898,74.473687,0.000000,0.000000,0.000000,0.000000,4.948132,5.037495,5.551738,1.433846,0.176556,0.013584,0.500302,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.692342,proposed,0,-126.340000,54.885000,-12.145909,3.005512,-12.200000,3.255000,0.054091,-0.249488,-10.703675,-13.570186,0.091484,-13.570186,-10.703675,-0.180000,0.560000,-13,48,-13.371898,47.686692,-13.371898,47.686692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.733288,28.110324,79.230969,82.659979,0.000000,0.000000,0.000000,0.000000,5.380588,5.432672,5.558756,1.559239,0.393733,0.028735,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.702328,proposed,0,-126.340000,54.885000,-12.232802,2.880871,-12.300000,3.125000,0.067198,-0.244129,-9.727842,-14.241072,-0.701380,-14.241072,-9.727842,-0.200000,0.540000,-9,56,-8.529276,55.522494,-8.529276,55.522494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.008165,28.716324,81.565358,85.188475,0.000000,0.000000,0.000000,0.000000,5.618643,5.650451,5.571980,1.452479,0.200635,0.019295,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.712351,proposed,0,-126.340000,54.885000,-12.311128,2.756291,-12.380000,2.985000,0.068872,-0.228709,-8.203101,-14.424041,-0.213464,-14.424041,-8.203101,-0.140000,0.520000,-19,61,-19.343467,60.554117,-19.343467,60.554117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.157836,29.642775,81.536730,85.612488,0.000000,0.000000,0.000000,0.000000,5.741282,5.770445,5.555292,1.746760,0.238564,0.034700,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.722319,proposed,0,-126.340000,54.885000,-12.380315,2.633044,-12.460000,2.835000,0.079685,-0.201956,-7.288257,-14.911958,-0.335443,-14.911958,-7.288257,-0.150000,0.540000,-17,66,-16.924354,65.921958,-16.924354,65.921958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.813866,29.648517,77.855629,82.146167,0.000000,0.000000,0.000000,0.000000,5.651493,5.578635,5.546916,1.496705,0.182142,0.017830,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.732444,proposed,0,-126.340000,54.885000,-12.441863,2.508615,-12.520000,2.685000,0.078137,-0.176385,-5.214611,-15.338885,-0.213464,-15.338885,-5.214611,-0.180000,0.580000,-22,68,-21.847365,68.343043,-21.847365,68.343043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.372743,30.579806,78.152807,83.775881,0.000000,0.000000,0.000000,0.000000,5.629680,5.752603,5.560815,1.686034,0.224830,0.025458,0.500714,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.742321,proposed,0,-126.340000,54.885000,-12.493582,2.388096,-12.570000,2.545000,0.076418,-0.156904,-4.421746,-14.119093,-0.335443,-14.119093,-4.421746,-0.190000,0.620000,-19,57,-18.787446,57.072702,-18.787446,57.072702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.522470,30.851597,76.459741,82.265910,0.000000,0.000000,0.000000,0.000000,5.535000,5.666560,5.549083,1.498477,0.196651,0.016268,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.752354,proposed,0,-126.340000,54.885000,-12.537901,2.266608,-12.610000,2.405000,0.072099,-0.138392,-4.177788,-13.570186,-0.396432,-13.570186,-4.177788,-0.200000,0.610000,-11,55,-10.589388,55.067347,-10.589388,55.067347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.470212,31.499196,78.368326,84.968733,0.000000,0.000000,0.000000,0.000000,5.574165,5.768355,5.559223,1.421020,0.180963,0.012592,0.500309,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.762341,proposed,0,-126.340000,54.885000,-12.573981,2.146728,-12.640000,2.275000,0.066019,-0.128272,-2.957996,-13.509197,-0.396432,-13.509197,-2.957996,-0.180000,0.560000,-14,60,-14.205330,60.118901,-14.205330,60.118901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.621493,32.688099,79.952862,88.309995,0.000000,0.000000,0.000000,0.000000,5.658531,6.001589,5.562137,1.400754,0.136862,0.012565,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.772341,proposed,0,-126.340000,54.885000,-12.602294,2.027802,-12.660000,2.145000,0.057706,-0.117198,-1.860183,-13.265238,-0.213464,-13.265238,-1.860183,-0.150000,0.570000,-20,59,-19.609971,59.085994,-19.609971,59.085994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.904560,32.901942,77.918045,84.900345,0.000000,0.000000,0.000000,0.000000,5.670521,5.871351,5.559345,1.402650,0.133330,0.012743,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.782340,proposed,0,-126.340000,54.885000,-12.623010,1.910086,-12.660000,2.005000,0.036990,-0.094914,-0.396432,-13.387218,-0.823360,-13.387218,-0.396432,-0.170000,0.570000,-24,63,-23.563615,62.887609,-23.563615,62.887609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.918817,32.675357,74.749686,82.084835,0.000000,0.000000,0.000000,0.000000,5.496470,5.713336,5.557866,1.393742,0.133532,0.013006,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.792474,proposed,0,-126.340000,54.885000,-12.636503,1.792056,-12.660000,1.875000,0.023497,-0.082944,1.128308,-14.119093,-0.518412,-14.119093,1.128308,-0.200000,0.590000,-26,69,-26.403110,69.024750,-26.403110,69.024750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.971721,32.675395,70.987123,80.392156,0.000000,0.000000,0.000000,0.000000,5.243168,5.664504,5.559739,1.404022,0.176492,0.016396,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.802480,proposed,0,-126.340000,54.885000,-12.642668,1.676854,-12.640000,1.755000,-0.002668,-0.078146,1.677214,-12.777322,-0.579401,-12.777322,1.677214,-0.240000,0.630000,-20,56,-20.379191,56.143387,-20.379191,56.143387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.299576,32.270910,67.370144,78.458892,0.000000,0.000000,0.000000,0.000000,4.950691,5.570517,5.557733,1.404080,0.174458,0.014052,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.812479,proposed,0,-126.340000,54.885000,-12.641984,1.563087,-12.630000,1.635000,-0.011984,-0.071913,1.250287,-11.252582,-0.640391,-11.252582,1.250287,-0.240000,0.590000,-8,48,-8.440284,48.395609,-8.440284,48.395609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.467877,32.610695,67.200429,82.958362,0.000000,0.000000,0.000000,0.000000,4.792053,5.681865,5.559417,1.412665,0.163629,0.015577,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.822476,proposed,0,-126.340000,54.885000,-12.634731,1.450759,-12.610000,1.525000,-0.024731,-0.074241,1.128308,-11.374561,-0.884349,-11.374561,1.128308,-0.180000,0.540000,-7,54,-7.040920,54.294309,-7.040920,54.294309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.939191,33.585906,69.366747,87.281243,0.000000,0.000000,0.000000,0.000000,4.881759,5.885573,5.558941,1.402219,0.162089,0.015250,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.832476,proposed,0,-126.340000,54.885000,-12.621180,1.339830,-12.590000,1.415000,-0.031180,-0.075170,1.128308,-11.069613,0.030495,-11.069613,1.128308,-0.120000,0.500000,-7,57,-7.456955,56.869578,-7.456955,56.869578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.757875,33.577671,68.527496,81.871998,0.000000,0.000000,0.000000,0.000000,4.984698,5.696471,5.557236,1.415033,0.191717,0.028933,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.842363,proposed,0,-126.340000,54.885000,-12.601869,1.231597,-12.570000,1.315000,-0.031869,-0.083403,2.653048,-12.045446,-0.579401,-12.045446,2.653048,-0.110000,0.540000,-15,61,-15.250986,61.415802,-15.250986,61.415802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.987667,33.489597,66.040073,78.377988,0.000000,0.000000,0.000000,0.000000,4.940695,5.539145,5.554976,1.424027,0.189352,0.013868,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.852403,proposed,0,-126.340000,54.885000,-12.576535,1.123185,-12.530000,1.205000,-0.046535,-0.081815,3.323933,-11.801488,-0.274453,-11.801488,3.323933,-0.130000,0.570000,-14,58,-13.969184,58.280529,-13.969184,58.280529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.247461,32.653607,61.599029,72.093427,0.000000,0.000000,0.000000,0.000000,4.751306,5.217801,5.561540,1.616556,0.231777,0.024087,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.862357,proposed,0,-126.340000,54.885000,-12.546009,1.017174,-12.490000,1.095000,-0.056009,-0.077826,3.750861,-9.666852,-0.335443,-9.666852,3.750861,-0.120000,0.550000,-13,44,-12.603354,44.173008,-12.603354,44.173008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.820197,32.023356,58.584616,72.012367,0.000000,0.000000,0.000000,0.000000,4.483411,5.152185,5.554248,1.444925,0.208119,0.018340,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.872362,proposed,0,-126.340000,54.885000,-12.510206,0.912131,-12.460000,0.995000,-0.050206,-0.082869,3.201954,-9.788831,-0.518412,-9.788831,3.201954,-0.140000,0.490000,2,51,1.633309,51.041346,1.633309,51.041346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.854697,31.565349,57.735813,73.296469,0.000000,0.000000,0.000000,0.000000,4.388418,5.129614,5.555231,1.651988,0.233025,0.022043,0.501421,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.882351,proposed,0,-126.340000,54.885000,-12.469632,0.808747,-12.420000,0.905000,-0.049632,-0.096253,3.201954,-9.788831,-0.335443,-10.581696,3.323933,-0.100000,0.480000,4,52,3.669497,52.204283,3.669497,52.204283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.775556,31.687140,61.550925,76.832557,0.000000,0.000000,0.000000,0.000000,4.396984,5.405692,5.551553,1.584914,0.205893,0.020378,0.503383,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.892352,proposed,0,-126.340000,54.885000,-12.424480,0.706720,-12.380000,0.805000,-0.044480,-0.098280,4.299767,-10.398727,-0.274453,-10.398727,4.299767,-0.060000,0.490000,-5,57,-4.940371,57.003079,-4.940371,57.003079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.653488,31.693095,59.541894,73.231187,0.000000,0.000000,0.000000,0.000000,4.401926,5.248204,5.616435,1.472504,0.202267,0.045400,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.902362,proposed,0,-126.340000,54.885000,-12.375054,0.606075,-12.340000,0.705000,-0.035054,-0.098925,3.933829,-10.520706,-0.274453,-10.520706,3.933829,-0.050000,0.520000,2,57,1.611742,56.730817,1.611742,56.730817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.846186,30.795903,52.791984,64.247478,0.000000,0.000000,0.000000,0.000000,4.213395,4.770324,5.549279,1.417749,0.179345,0.017383,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.912351,proposed,0,-126.340000,54.885000,-12.321803,0.507068,-12.290000,0.595000,-0.031803,-0.087932,4.421746,-10.764665,-0.457422,-10.764665,4.421746,-0.060000,0.530000,4,60,3.870397,59.607855,3.870397,59.607855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.376769,30.911406,56.700721,67.678837,0.000000,0.000000,0.000000,0.000000,4.073408,4.931695,5.544840,1.514928,0.149738,0.016229,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.922357,proposed,0,-126.340000,54.885000,-12.264838,0.409309,-12.240000,0.495000,-0.024838,-0.085691,4.665705,-10.154769,-0.152474,-10.154769,4.665705,-0.040000,0.550000,4,54,4.189961,53.897879,4.189961,53.897879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.198631,30.949756,55.485777,65.480577,0.000000,0.000000,0.000000,0.000000,3.962589,4.809447,5.545815,1.412754,0.157840,0.015834,0.500531,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.932353,proposed,0,-126.340000,54.885000,-12.204597,0.313011,-12.180000,0.405000,-0.024597,-0.091989,5.275601,-8.630029,-0.213464,-8.630029,5.275601,-0.020000,0.530000,0,43,0.499677,43.249266,0.499677,43.249266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.418826,30.611153,53.903767,63.291259,0.000000,0.000000,0.000000,0.000000,3.836082,4.623385,5.544586,1.465605,0.170189,0.017342,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.942351,proposed,0,-126.340000,54.885000,-12.141307,0.218014,-12.130000,0.315000,-0.011307,-0.096986,6.068465,-9.361904,-0.884349,-9.361904,6.068465,-0.020000,0.450000,-2,56,-2.468720,56.420286,-2.468720,56.420286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.803188,30.242229,52.484930,61.687381,0.000000,0.000000,0.000000,0.000000,3.746603,4.500820,5.563466,1.562715,0.248494,0.018928,0.500418,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.952351,proposed,0,-126.340000,54.885000,-12.075257,0.124273,-12.070000,0.225000,-0.005257,-0.100727,5.641538,-9.666852,-0.640391,-9.666852,5.641538,-0.030000,0.450000,5,60,5.282071,60.326494,5.282071,60.326494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.395016,29.375363,50.355020,58.184348,0.000000,0.000000,0.000000,0.000000,3.616063,4.421158,5.551828,1.450818,0.190273,0.021751,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.962355,proposed,0,-126.340000,54.885000,-12.006715,0.031713,-12.000000,0.125000,-0.006715,-0.093287,6.373413,-10.276748,-0.335443,-10.276748,6.373413,-0.030000,0.500000,2,62,1.753511,62.097085,1.753511,62.097085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.471552,29.413800,55.532760,63.279047,0.000000,0.000000,0.000000,0.000000,3.636992,4.689099,5.554077,1.433916,0.182133,0.015577,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.972351,proposed,0,-126.340000,54.885000,-11.936032,-0.059631,-11.930000,0.025000,-0.006032,-0.084631,6.678361,-10.337738,-0.335443,-10.337738,6.678361,-0.030000,0.520000,1,62,0.969870,62.272245,0.969870,62.272245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.202044,28.958567,52.319298,58.866425,0.000000,0.000000,0.000000,0.000000,3.539099,4.427370,5.551081,1.567151,0.220519,0.020635,0.500390,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.982351,proposed,0,-126.340000,54.885000,-11.863402,-0.149923,-11.860000,-0.075000,-0.003402,-0.074923,7.288257,-9.300914,-0.152474,-9.300914,7.288257,-0.030000,0.560000,-2,52,-2.133421,51.702226,-2.133421,51.702226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.682370,28.183938,50.972864,56.589769,0.000000,0.000000,0.000000,0.000000,3.389656,4.252782,5.549893,1.431601,0.184528,0.017628,0.500543,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.992350,proposed,0,-126.340000,54.885000,-11.789122,-0.239190,-11.780000,-0.165000,-0.009122,-0.074190,7.227268,-9.483883,-0.579401,-9.483883,7.227268,-0.030000,0.510000,-1,58,-0.873394,58.014342,-0.873394,58.014342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.896020,27.528262,49.695158,54.789868,0.000000,0.000000,0.000000,0.000000,3.224851,4.076747,5.549544,1.434880,0.184041,0.017461,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.002322,proposed,0,-126.340000,54.885000,-11.713634,-0.327288,-11.700000,-0.245000,-0.013634,-0.082288,7.715185,-8.752008,0.335443,-8.752008,7.715185,-0.010000,0.500000,-6,53,-6.456751,53.098539,-6.456751,53.098539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.279242,26.699677,49.799850,54.331202,0.000000,0.000000,0.000000,0.000000,3.181126,4.115611,5.566919,1.553621,0.192104,0.018318,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.012357,proposed,0,-126.340000,54.885000,-11.636496,-0.415086,-11.620000,-0.345000,-0.016496,-0.070086,8.630029,-9.117946,-0.579401,-9.117946,8.630029,0.020000,0.530000,-18,55,-18.149713,54.779813,-18.149713,54.779813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.074728,25.555723,47.801263,51.591087,0.000000,0.000000,0.000000,0.000000,3.083044,3.914877,5.552596,1.436856,0.202178,0.019350,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.022359,proposed,0,-126.340000,54.885000,-11.558670,-0.501825,-11.530000,-0.435000,-0.028670,-0.066825,8.264091,-9.544873,0.396432,-9.544873,8.264091,-0.050000,0.510000,-8,61,-7.719946,61.400444,-7.719946,61.400444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.269059,23.982498,45.277942,48.002622,0.000000,0.000000,0.000000,0.000000,2.945707,3.725298,5.547529,1.742463,0.224215,0.029968,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.032354,proposed,0,-126.340000,54.885000,-11.480183,-0.587818,-11.450000,-0.535000,-0.030183,-0.052818,7.532216,-10.276748,0.152474,-10.276748,7.532216,-0.060000,0.550000,1,66,1.123608,65.707203,1.123608,65.707203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.634528,23.698510,53.823727,56.770550,0.000000,0.000000,0.000000,0.000000,3.148232,4.232397,5.556132,1.476661,0.202655,0.016925,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.042356,proposed,0,-126.340000,54.885000,-11.401132,-0.673280,-11.360000,-0.635000,-0.041132,-0.038280,8.081122,-10.093779,-0.152474,-10.093779,8.081122,-0.060000,0.590000,-3,62,-3.053773,61.908857,-3.053773,61.908857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.378300,23.981643,57.628971,60.775132,0.000000,0.000000,0.000000,0.000000,3.367524,4.448670,5.552862,1.728137,0.235459,0.032270,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.052351,proposed,0,-126.340000,54.885000,-11.321820,-0.758186,-11.290000,-0.735000,-0.031820,-0.023186,7.898153,-9.788831,-0.030495,-9.788831,7.898153,-0.070000,0.590000,1,61,0.844254,60.774844,0.844254,60.774844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.544182,23.443999,53.124401,55.180215,0.000000,0.000000,0.000000,0.000000,3.084447,4.084345,5.640496,1.701021,0.240357,0.030660,0.500808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.062688,proposed,0,-126.340000,54.885000,-11.239663,-0.845570,-11.200000,-0.835000,-0.039663,-0.010570,7.288257,-10.032790,0.274453,-10.032790,7.288257,-0.060000,0.590000,4,64,4.487396,63.996190,4.487396,63.996190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.831951,22.918744,53.679519,55.556628,0.000000,0.000000,0.000000,0.000000,3.113923,4.077217,5.579522,1.679872,0.220078,0.020265,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.072325,proposed,0,-126.340000,54.885000,-11.163109,-0.926741,-11.130000,-0.925000,-0.033109,-0.001741,7.166278,-9.361904,-0.091484,-9.361904,7.166278,-0.070000,0.680000,8,51,7.663836,51.465456,7.663836,51.465456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.779376,21.796430,52.592886,53.991084,0.000000,0.000000,0.000000,0.000000,3.103689,3.959888,5.573934,2.402215,0.222828,0.038394,0.501087,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.082321,proposed,0,-126.340000,54.885000,-11.083901,-1.010727,-11.060000,-1.005000,-0.023901,-0.005727,6.617372,-8.934977,0.518412,-8.934977,6.617372,-0.050000,0.540000,11,60,10.964663,60.026678,10.964663,60.026678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.375788,20.804363,52.584929,54.862494,0.000000,0.000000,0.000000,0.000000,3.049754,3.931813,5.547306,1.597556,0.245796,0.033095,0.505013,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.092325,proposed,0,-126.340000,54.885000,-11.004967,-1.094671,-10.980000,-1.095000,-0.024967,0.000329,6.617372,-9.727842,-0.457422,-9.727842,6.617372,-0.010000,0.530000,5,69,5.177208,68.576692,5.177208,68.576692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.599257,19.258024,51.732868,53.780418,0.000000,0.000000,0.000000,0.000000,3.125419,3.971309,5.592285,1.875079,0.236241,0.037369,0.505061,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008259,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.102326,proposed,0,-126.340000,54.885000,-10.926529,-1.178571,-10.910000,-1.185000,-0.016529,0.006429,7.654195,-9.849821,0.152474,-9.849821,7.654195,0.010000,0.590000,-7,65,-7.079231,65.419619,-7.079231,65.419619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.577057,16.456036,47.556051,48.490844,0.000000,0.000000,0.000000,0.000000,3.160117,3.689637,5.567173,1.582618,0.221699,0.028116,0.501255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.112328,proposed,0,-126.340000,54.885000,-10.848666,-1.262566,-10.830000,-1.285000,-0.018666,0.022434,7.288257,-9.605862,0.335443,-9.605862,7.288257,-0.010000,0.630000,-4,62,-3.906091,61.980458,-3.906091,61.980458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.951684,12.740067,42.463159,45.286556,0.000000,0.000000,0.000000,0.000000,2.993654,3.235973,5.575242,1.716205,0.244020,0.032409,0.500754,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.122325,proposed,0,-126.340000,54.885000,-10.771530,-1.346698,-10.750000,-1.375000,-0.021530,0.028302,7.288257,-9.605862,0.030495,-8.873987,7.898153,-0.020000,0.590000,-3,66,-3.328104,66.440565,-3.328104,66.440565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.976807,10.116702,46.395937,46.227550,0.000000,0.000000,0.000000,0.000000,2.941129,3.415162,6.315829,1.746090,0.238844,0.068512,0.501303,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.132325,proposed,0,-126.340000,54.885000,-10.695143,-1.431135,-10.670000,-1.455000,-0.025143,0.023865,7.166278,-8.995966,0.091484,-8.995966,7.166278,-0.030000,0.600000,-2,61,-1.692523,60.621745,-1.692523,60.621745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.296486,7.616094,47.403707,48.439197,0.000000,0.000000,0.000000,0.000000,3.017280,3.470641,5.934127,1.795069,0.249135,0.043127,0.514001,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008549,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.142394,proposed,0,-126.340000,54.885000,-10.619091,-1.516521,-10.590000,-1.545000,-0.029091,0.028479,7.349247,-9.300914,-0.518412,-9.300914,7.349247,-0.050000,0.600000,-2,63,-1.530337,63.214492,-1.530337,63.214492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.103751,5.702403,48.692384,48.381366,0.000000,0.000000,0.000000,0.000000,3.116951,3.475638,5.860835,1.623320,0.221378,0.027369,0.500808,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008244,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.152323,proposed,0,-126.340000,54.885000,-10.544990,-1.601188,-10.530000,-1.625000,-0.014990,0.023812,6.434403,-8.934977,-0.213464,-8.934977,6.434403,-0.030000,0.580000,5,62,4.512448,61.758975,4.512448,61.758975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.219386,3.800180,47.582160,48.588794,0.000000,0.000000,0.000000,0.000000,3.099306,3.426434,5.569817,1.682747,0.241215,0.029558,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.162320,proposed,0,-126.340000,54.885000,-10.471331,-1.686983,-10.460000,-1.705000,-0.011331,0.018017,6.190445,-8.812998,-0.091484,-8.812998,6.190445,-0.030000,0.610000,7,57,6.796265,57.075276,6.796265,57.075276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.010958,2.368804,49.843547,49.795462,0.000000,0.000000,0.000000,0.000000,3.232036,3.531315,5.775902,1.771813,0.234150,0.037046,0.763240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.172321,proposed,0,-126.340000,54.885000,-10.398621,-1.773459,-10.390000,-1.795000,-0.008621,0.021541,5.824507,-8.691018,-0.091484,-8.691018,5.824507,-0.020000,0.560000,9,60,8.518180,60.369265,8.518180,60.369265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.336062,1.018932,49.356400,49.800136,0.000000,0.000000,0.000000,0.000000,3.196210,3.510206,5.564095,1.621168,0.310501,0.030312,0.500996,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.182319,proposed,0,-126.340000,54.885000,-10.326938,-1.860629,-10.330000,-1.885000,0.003062,0.024371,5.946486,-9.056956,-0.213464,-9.056956,5.946486,0.010000,0.560000,4,63,3.805655,63.252045,3.805655,63.252045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.124202,-0.483416,48.389389,50.576691,0.000000,0.000000,0.000000,0.000000,3.152333,3.495216,5.564643,1.600614,0.234861,0.025818,0.503627,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.192325,proposed,0,-126.340000,54.885000,-10.256200,-1.948679,-10.260000,-1.975000,0.003800,0.026321,6.190445,-10.398727,-0.396432,-10.398727,6.190445,0.020000,0.580000,-1,72,-1.488738,72.157720,-1.488738,72.157720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.656801,-2.355883,45.374910,49.890593,0.000000,0.000000,0.000000,0.000000,3.065302,3.305802,5.572246,1.748036,0.344334,0.036451,0.501022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.202328,proposed,0,-126.340000,54.885000,-10.186479,-2.037586,-10.190000,-2.075000,0.003521,0.037414,6.190445,-10.215758,-0.335443,-10.215758,6.190445,0.000000,0.660000,-1,65,-0.802523,64.550924,-0.802523,64.550924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.323287,-5.116151,43.823630,51.195629,0.000000,0.000000,0.000000,0.000000,3.039414,3.307241,5.575156,1.628422,0.285225,0.030976,0.501049,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.213689,proposed,0,-126.340000,54.885000,-10.108477,-2.139726,-10.120000,-2.175000,0.011523,0.035274,6.129455,-9.056956,0.152474,-9.056956,6.129455,-0.010000,0.620000,1,58,1.258263,57.540003,1.258263,57.540003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.385742,-7.186537,45.212223,50.515439,0.000000,0.000000,0.000000,0.000000,3.048546,3.361272,5.593895,1.790017,0.222909,0.033254,1.348841,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.222726,proposed,0,-126.340000,54.885000,-10.047301,-2.221914,-10.060000,-2.245000,0.012699,0.023086,6.556382,-7.715185,-0.396432,-7.715185,6.556382,-0.010000,0.580000,-2,48,-2.234216,48.186584,-2.234216,48.186584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.146167,-8.722511,46.382600,50.939354,0.000000,0.000000,0.000000,0.000000,3.181867,3.425161,5.572341,1.700719,0.198945,0.028810,0.501254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.232789,proposed,0,-126.340000,54.885000,-9.980039,-2.314482,-10.000000,-2.325000,0.019961,0.010518,6.556382,-7.959143,-0.091484,-7.959143,6.556382,-0.020000,0.540000,-1,52,-1.272698,51.569169,-1.272698,51.569169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.182638,-10.220102,44.917369,50.445015,0.000000,0.000000,0.000000,0.000000,3.118321,3.387561,5.561073,1.495564,0.189622,0.018133,0.501547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.242816,proposed,0,-126.340000,54.885000,-9.913865,-2.407870,-9.930000,-2.415000,0.016135,0.007130,6.068465,-8.630029,-0.213464,-8.630029,6.068465,-0.020000,0.500000,2,60,1.880403,59.728317,1.880403,59.728317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.280224,-11.227175,46.018521,52.086053,0.000000,0.000000,0.000000,0.000000,3.205703,3.441896,5.563863,1.598383,0.231314,0.025714,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.252793,proposed,0,-126.340000,54.885000,-9.848799,-2.501983,-9.860000,-2.505000,0.011201,0.003017,5.946486,-9.849821,0.030495,-9.849821,5.946486,-0.020000,0.530000,2,66,1.824004,65.744714,1.824004,65.744714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.681648,-11.731239,47.996846,54.178069,0.000000,0.000000,0.000000,0.000000,3.318251,3.539581,5.569883,1.786586,0.243850,0.044518,0.501199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.262755,proposed,0,-126.340000,54.885000,-9.784520,-2.597196,-9.800000,-2.605000,0.015480,0.007804,6.129455,-10.093779,0.091484,-10.093779,6.129455,0.050000,0.590000,-9,62,-8.981770,61.638302,-8.981770,61.638302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.865303,-12.476785,47.734282,54.981964,0.000000,0.000000,0.000000,0.000000,3.255857,3.563862,5.588212,1.776430,0.349431,0.057802,0.507973,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008297,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.272793,proposed,0,-126.340000,54.885000,-9.720378,-2.694409,-9.740000,-2.695000,0.019622,0.000591,6.190445,-8.995966,0.152474,-8.995966,6.190445,-0.030000,0.590000,0,51,-0.316158,51.182081,-0.316158,51.182081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.388322,-14.708158,42.866297,53.210240,0.000000,0.000000,0.000000,0.000000,2.962383,3.417762,5.587788,1.564790,0.194557,0.018849,0.502538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.282787,proposed,0,-126.340000,54.885000,-9.657043,-2.792510,-9.670000,-2.775000,0.012957,-0.017510,6.007476,-7.776174,0.091484,-7.776174,6.007476,-0.040000,0.560000,3,41,2.882365,40.596585,2.882365,40.596585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.069693,-15.074783,48.126038,53.504259,0.000000,0.000000,0.000000,0.000000,3.415007,3.610772,5.558538,1.442198,0.207514,0.020922,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.292794,proposed,0,-126.340000,54.885000,-9.594061,-2.892062,-9.610000,-2.855000,0.015939,-0.037062,6.007476,-7.593205,0.335443,-7.593205,6.007476,-0.040000,0.460000,4,44,3.668716,44.475643,3.668716,44.475643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.785567,-14.583463,49.929733,54.942425,0.000000,0.000000,0.000000,0.000000,3.568405,3.710701,5.576956,1.413590,0.224220,0.016207,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.302815,proposed,0,-126.340000,54.885000,-9.531305,-2.993123,-9.540000,-2.945000,0.008695,-0.048123,6.129455,-9.361904,-0.213464,-9.361904,6.129455,-0.020000,0.410000,-1,61,-1.109644,60.998068,-1.109644,60.998068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.642768,-13.959920,50.198051,57.040469,0.000000,0.000000,0.000000,0.000000,3.552884,3.735529,5.542976,1.524576,0.158181,0.016055,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.312785,proposed,0,-126.340000,54.885000,-9.469084,-3.095021,-9.470000,-3.045000,0.000916,-0.050021,6.434403,-10.886644,0.335443,-10.886644,6.434403,-0.010000,0.510000,-7,63,-7.098497,63.423476,-7.098497,63.423476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.982275,-14.391333,47.951960,58.560128,0.000000,0.000000,0.000000,0.000000,3.305040,3.682256,5.544174,1.410272,0.159132,0.016055,0.500257,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.322784,proposed,0,-126.340000,54.885000,-9.406772,-3.198587,-9.400000,-3.145000,-0.006772,-0.053587,6.861330,-10.520706,0.213464,-10.520706,6.861330,-0.040000,0.520000,-8,58,-8.313563,58.096478,-8.313563,58.096478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.796731,-15.527842,46.555807,58.161996,0.000000,0.000000,0.000000,0.000000,3.205308,3.655095,5.539382,1.463254,0.187751,0.030051,0.500532,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.332791,proposed,0,-126.340000,54.885000,-9.344385,-3.303595,-9.330000,-3.235000,-0.014385,-0.068595,6.739351,-8.386070,0.396432,-8.386070,6.739351,-0.040000,0.560000,-7,34,-7.365043,34.363476,-7.365043,34.363476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.711376,-16.767416,45.789055,55.904755,0.000000,0.000000,0.000000,0.000000,3.234211,3.615462,5.561877,1.467201,0.200042,0.020313,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.342788,proposed,0,-126.340000,54.885000,-9.281915,-3.409844,-9.260000,-3.315000,-0.021915,-0.094844,6.312424,-7.288257,0.823360,-7.288257,6.312424,-0.070000,0.440000,1,32,0.540900,31.668874,0.540900,31.668874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.537117,-16.567577,48.493660,55.535630,0.000000,0.000000,0.000000,0.000000,3.509098,3.757073,5.554177,1.418354,0.198147,0.017428,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.352820,proposed,0,-126.340000,54.885000,-9.218942,-3.517814,-9.190000,-3.395000,-0.028942,-0.122814,6.983309,-8.203101,0.030495,-8.203101,6.983309,-0.090000,0.330000,-2,45,-1.947247,44.701927,-1.947247,44.701927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.550310,-14.925627,53.907105,59.721610,0.000000,0.000000,0.000000,0.000000,3.911943,3.996480,5.551189,1.419827,0.193112,0.017766,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.362784,proposed,0,-126.340000,54.885000,-9.156000,-3.626341,-9.120000,-3.495000,-0.036000,-0.131341,6.983309,-8.203101,0.030495,-10.825654,7.044299,-0.060000,0.380000,-6,39,-6.232152,38.632047,-6.232152,38.632047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.603753,-14.736416,51.171582,61.926573,0.000000,0.000000,0.000000,0.000000,3.706095,3.952185,5.549672,1.680220,0.200959,0.031566,0.696041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.372786,proposed,0,-126.340000,54.885000,-9.092290,-3.736544,-9.050000,-3.595000,-0.042290,-0.141544,6.861330,-11.557530,0.152474,-11.557530,6.861330,-0.070000,0.380000,-6,63,-5.528854,63.178836,-5.528854,63.178836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.882291,-13.748593,51.658138,61.596508,0.000000,0.000000,0.000000,0.000000,3.655667,3.953835,5.558524,1.483622,0.220236,0.020660,0.501285,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.382786,proposed,0,-126.340000,54.885000,-9.027935,-3.847949,-8.970000,-3.715000,-0.057935,-0.132949,6.861330,-13.143259,0.091484,-13.143259,6.861330,-0.070000,0.460000,-7,69,-6.868581,68.973399,-6.868581,68.973399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.632984,-12.721247,54.453375,66.175056,0.000000,0.000000,0.000000,0.000000,3.752322,4.217088,5.548534,1.521406,0.189910,0.016185,0.500416,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.392815,proposed,0,-126.340000,54.885000,-8.962600,-3.960864,-8.900000,-3.845000,-0.062600,-0.115864,7.105289,-12.167426,-0.152474,-12.167426,7.105289,-0.110000,0.550000,-3,53,-3.368415,53.060153,-3.368415,53.060153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.461875,-12.290129,55.565586,67.597061,0.000000,0.000000,0.000000,0.000000,3.811772,4.222932,5.741268,1.650131,0.216824,0.027736,0.500735,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.402789,proposed,0,-126.340000,54.885000,-8.896716,-4.074273,-8.830000,-3.935000,-0.066716,-0.139273,6.617372,-9.056956,0.152474,-9.056956,6.617372,-0.070000,0.560000,-2,22,-2.178492,22.397813,-2.178492,22.397813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.705262,-11.486673,55.157806,62.911880,0.000000,0.000000,0.000000,0.000000,3.863168,4.145413,5.559286,1.423046,0.198195,0.017856,0.500226,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.412824,proposed,0,-126.340000,54.885000,-8.829396,-4.189425,-8.750000,-4.015000,-0.079396,-0.174425,6.190445,-7.959143,0.091484,-7.959143,6.190445,-0.060000,0.400000,1,22,0.989944,22.010676,0.989944,22.010676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.638209,-9.722155,56.649142,65.565150,0.000000,0.000000,0.000000,0.000000,4.002582,4.275738,5.565139,1.631803,0.220236,0.027189,0.503798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.422789,proposed,0,-126.340000,54.885000,-8.761402,-4.304741,-8.690000,-4.115000,-0.071402,-0.189741,6.434403,-10.093779,0.030495,-10.093779,6.434403,-0.080000,0.250000,3,50,3.139458,50.342222,3.139458,50.342222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.155103,-7.630691,59.480734,71.129164,0.000000,0.000000,0.000000,0.000000,4.164473,4.674282,5.561666,1.693547,0.217050,0.024884,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.432787,proposed,0,-126.340000,54.885000,-8.691926,-4.421327,-8.630000,-4.225000,-0.061926,-0.196327,6.007476,-13.692166,0.518412,-13.692166,6.007476,-0.070000,0.290000,6,75,6.364480,75.445797,6.364480,75.445797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.707326,-6.119830,62.138418,74.370015,0.000000,0.000000,0.000000,0.000000,4.141833,5.012096,5.557451,1.551343,0.198945,0.021094,0.505486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.442817,proposed,0,-126.340000,54.885000,-8.620852,-4.539093,-8.570000,-4.355000,-0.050852,-0.184093,6.251434,-15.277895,0.457422,-15.277895,6.251434,-0.020000,0.510000,-1,69,-0.525587,69.033129,-0.525587,69.033129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.806371,-5.045591,67.591669,81.349451,0.000000,0.000000,0.000000,0.000000,4.546947,5.331737,5.550463,1.458019,0.181659,0.015495,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.452817,proposed,0,-126.340000,54.885000,-8.548517,-4.657215,-8.500000,-4.495000,-0.048517,-0.162215,6.068465,-12.777322,0.030495,-12.777322,6.068465,-0.020000,0.600000,2,41,2.413520,41.102303,2.413520,41.102303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.541617,-4.930600,67.503436,79.804768,0.000000,0.000000,0.000000,0.000000,4.650686,5.025539,5.550864,1.540720,0.194833,0.018838,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.462786,proposed,0,-126.340000,54.885000,-8.474845,-4.775574,-8.430000,-4.605000,-0.044845,-0.170574,6.495393,-10.093779,1.189297,-10.093779,6.495393,-0.070000,0.510000,8,24,8.324156,24.360646,8.324156,24.360646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.388846,-3.659286,65.331878,75.039001,0.000000,0.000000,0.000000,0.000000,4.358837,4.838148,5.551868,1.578438,0.210235,0.019016,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.472817,proposed,0,-126.340000,54.885000,-8.399052,-4.895172,-8.360000,-4.705000,-0.039052,-0.190172,6.922320,-10.703675,0.030495,-10.703675,6.922320,0.000000,0.380000,-1,37,-1.334124,37.454431,-1.334124,37.454431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.630309,-1.274124,67.860203,79.656671,0.000000,0.000000,0.000000,0.000000,4.427295,5.075612,5.553424,1.426324,0.193507,0.016058,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.482818,proposed,0,-126.340000,54.885000,-8.321761,-5.014772,-8.290000,-4.825000,-0.031761,-0.189772,7.410237,-13.021280,0.396432,-13.021280,7.410237,0.000000,0.340000,-5,60,-5.239867,60.113451,-5.239867,60.113451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.905866,-0.531289,69.522312,76.515625,0.000000,0.000000,0.000000,0.000000,4.726442,5.143812,5.554019,1.455872,0.214634,0.022873,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.492820,proposed,0,-126.340000,54.885000,-8.242659,-5.134639,-8.220000,-4.965000,-0.022659,-0.169639,7.227268,-15.338885,0.091484,-15.338885,7.227268,-0.050000,0.440000,3,72,3.463984,72.499245,3.463984,72.499245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.182648,-0.262482,68.376358,78.833441,0.000000,0.000000,0.000000,0.000000,4.758568,5.173976,5.561826,1.475593,0.213946,0.019414,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.502814,proposed,0,-126.340000,54.885000,-8.161757,-5.254537,-8.140000,-5.115000,-0.021757,-0.139537,6.861330,-15.338885,0.823360,-15.338885,6.861330,-0.030000,0.560000,7,64,6.904230,64.220404,6.904230,64.220404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.488147,1.038263,70.615219,81.727216,0.000000,0.000000,0.000000,0.000000,4.871977,5.491279,6.887287,1.687368,0.215103,0.040322,0.500801,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009343,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.512785,proposed,0,-126.340000,54.885000,-8.079140,-5.374144,-8.070000,-5.255000,-0.009140,-0.119144,6.861330,-13.021280,0.701380,-13.021280,6.861330,-0.020000,0.680000,10,35,10.090240,35.139476,10.090240,35.139476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.386223,2.648229,71.111087,81.709460,0.000000,0.000000,0.000000,0.000000,4.840722,5.422408,5.551331,1.418755,0.186453,0.018386,0.500240,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.522785,proposed,0,-126.340000,54.885000,-7.994328,-5.493955,-8.000000,-5.365000,0.005672,-0.128955,7.227268,-10.886644,0.396432,-10.886644,7.227268,0.020000,0.500000,7,31,6.665455,31.337093,6.665455,31.337093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.943314,5.014082,73.164487,86.014690,0.000000,0.000000,0.000000,0.000000,4.807959,5.429135,5.546956,1.415991,0.181507,0.018749,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.532814,proposed,0,-126.340000,54.885000,-7.907291,-5.613802,-7.910000,-5.475000,0.002709,-0.138802,7.288257,-11.740498,0.091484,-11.740498,7.288257,0.020000,0.380000,7,48,6.862698,48.239096,6.862698,48.239096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.434877,6.475226,75.363045,85.193832,0.000000,0.000000,0.000000,0.000000,4.980186,5.524523,5.544330,1.415866,0.180177,0.017581,0.500395,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.542788,proposed,0,-126.340000,54.885000,-7.818729,-5.732557,-7.830000,-5.605000,0.011271,-0.127557,8.934977,-14.180083,0.640391,-14.180083,8.934977,0.020000,0.400000,-6,68,-6.315754,67.989244,-6.315754,67.989244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.384061,7.854632,73.938694,82.784198,0.000000,0.000000,0.000000,0.000000,4.960641,5.576462,5.564230,1.541636,0.202665,0.019149,0.500750,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.552785,proposed,0,-126.340000,54.885000,-7.727969,-5.850979,-7.730000,-5.745000,0.002031,-0.105979,9.483883,-14.607010,0.945339,-14.607010,9.483883,0.000000,0.520000,-10,64,-10.319355,63.985011,-10.319355,63.985011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.457076,7.632143,72.015098,80.272941,0.000000,0.000000,0.000000,0.000000,5.017270,5.341135,5.542348,1.557854,0.191928,0.018603,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.562787,proposed,0,-126.340000,54.885000,-7.635174,-5.968690,-7.630000,-5.895000,-0.005174,-0.073690,10.154769,-14.180083,0.762370,-14.180083,10.154769,-0.030000,0.590000,-12,57,-12.053617,57.337224,-12.053617,57.337224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.306546,8.078698,68.543992,77.057175,0.000000,0.000000,0.000000,0.000000,4.844926,5.190354,5.551319,1.874508,0.296795,0.048748,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.572794,proposed,0,-126.340000,54.885000,-7.540348,-6.085544,-7.520000,-6.025000,-0.020348,-0.060544,9.544873,-12.594353,0.945339,-12.594353,9.544873,-0.060000,0.600000,-2,45,-2.097416,45.133257,-2.097416,45.133257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.279214,8.966899,65.351182,75.919207,0.000000,0.000000,0.000000,0.000000,4.588068,5.079356,5.573775,1.461618,0.192512,0.020751,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.582786,proposed,0,-126.340000,54.885000,-7.443727,-6.201129,-7.420000,-6.145000,-0.023727,-0.056129,9.666852,-11.618519,0.945339,-11.618519,9.666852,-0.070000,0.530000,2,44,1.898866,44.039073,1.898866,44.039073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.154415,11.083276,66.671072,79.630040,0.000000,0.000000,0.000000,0.000000,4.215538,5.130354,5.554107,1.434234,0.207072,0.019558,0.501767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.592815,proposed,0,-126.340000,54.885000,-7.344841,-6.315882,-7.320000,-6.275000,-0.024841,-0.040882,9.422894,-11.923467,0.701380,-11.923467,9.422894,-0.070000,0.460000,7,55,6.732652,55.325403,6.732652,55.325403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.066455,12.902918,66.413123,79.961428,0.000000,0.000000,0.000000,0.000000,4.308398,5.190251,5.553317,1.419676,0.191445,0.019650,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.602815,proposed,0,-126.340000,54.885000,-7.244404,-6.428866,-7.220000,-6.395000,-0.024404,-0.033866,9.544873,-13.997114,0.884349,-13.997114,9.544873,-0.040000,0.490000,3,72,3.445831,71.686494,3.445831,71.686494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.817216,14.575770,66.345947,79.725113,0.000000,0.000000,0.000000,0.000000,4.305216,5.264352,5.555183,1.603372,0.227045,0.026069,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.612787,proposed,0,-126.340000,54.885000,-7.142475,-6.539953,-7.120000,-6.535000,-0.022475,-0.004953,9.788831,-13.570186,0.945339,-13.570186,9.788831,-0.030000,0.590000,1,64,0.805284,64.065330,0.805284,64.065330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.534858,14.658209,65.953308,77.713567,0.000000,0.000000,0.000000,0.000000,4.403136,5.235440,5.552463,1.433801,0.191904,0.017744,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.622814,proposed,0,-126.340000,54.885000,-7.038309,-6.649858,-7.020000,-6.665000,-0.018309,0.015142,10.093779,-12.289405,1.006328,-12.289405,10.093779,-0.030000,0.630000,-1,53,-0.667387,53.069540,-0.667387,53.069540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.103545,15.009005,66.859509,78.952913,0.000000,0.000000,0.000000,0.000000,4.516135,5.177687,5.545857,1.426640,0.222345,0.019277,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.632816,proposed,0,-126.340000,54.885000,-6.932797,-6.757554,-6.910000,-6.765000,-0.022797,0.007446,9.788831,-10.581696,0.884349,-10.581696,9.788831,-0.030000,0.580000,3,44,2.707301,44.397421,2.707301,44.397421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.992546,15.461312,66.966827,79.312779,0.000000,0.000000,0.000000,0.000000,4.526801,5.112094,5.550578,1.427526,0.173242,0.019480,0.501869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.642786,proposed,0,-126.340000,54.885000,-6.826150,-6.862792,-6.800000,-6.865000,-0.026150,0.002208,11.069613,-9.117946,1.311276,-9.117946,11.069613,-0.030000,0.510000,-7,40,-6.842157,39.956006,-6.842157,39.956006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.534767,16.007387,66.191075,80.009018,0.000000,0.000000,0.000000,0.000000,4.423780,5.113366,5.551026,1.471890,0.215102,0.025925,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.652788,proposed,0,-126.340000,54.885000,-6.717804,-6.966074,-6.680000,-6.955000,-0.037804,-0.011074,10.642686,-9.300914,1.250287,-9.300914,10.642686,-0.040000,0.450000,-4,48,-3.696827,48.263185,-3.696827,48.263185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.822803,15.539133,67.839738,78.120130,0.000000,0.000000,0.000000,0.000000,4.622948,5.092741,5.555439,1.449907,0.201704,0.020154,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.662785,proposed,0,-126.340000,54.885000,-6.608286,-7.066838,-6.570000,-7.045000,-0.038286,-0.021838,10.825654,-9.910810,1.616224,-9.910810,10.825654,-0.060000,0.460000,-2,54,-2.184256,54.347015,-2.184256,54.347015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.732629,15.592224,64.584045,76.511761,0.000000,0.000000,0.000000,0.000000,4.433823,5.071295,5.552571,1.509393,0.227798,0.020332,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.672817,proposed,0,-126.340000,54.885000,-6.497306,-7.165295,-6.460000,-7.135000,-0.037306,-0.030295,10.398727,-10.032790,0.945339,-10.032790,10.398727,-0.050000,0.480000,1,56,1.130628,55.778206,1.130628,55.778206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.671870,15.691233,63.371079,75.346497,0.000000,0.000000,0.000000,0.000000,4.376833,5.031647,5.552198,1.557458,0.187443,0.020268,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.682822,proposed,0,-126.340000,54.885000,-6.385693,-7.260675,-6.350000,-7.235000,-0.035693,-0.025675,10.093779,-9.361904,1.250287,-9.361904,10.093779,-0.080000,0.540000,9,48,9.025646,48.173054,9.025646,48.173054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.607058,15.981428,62.191419,74.937135,0.000000,0.000000,0.000000,0.000000,4.277767,4.960304,5.564772,1.449326,0.213399,0.019335,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.692811,proposed,0,-126.340000,54.885000,-6.273494,-7.352934,-6.240000,-7.315000,-0.033494,-0.037934,10.032790,-7.593205,0.884349,-7.593205,10.032790,-0.040000,0.510000,7,38,6.933753,37.868619,6.933753,37.868619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.120043,16.646803,62.138391,75.729670,0.000000,0.000000,0.000000,0.000000,4.150255,4.877398,5.540221,1.415506,0.177938,0.018698,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.702818,proposed,0,-126.340000,54.885000,-6.160522,-7.442206,-6.140000,-7.395000,-0.020522,-0.047206,10.520706,-6.251434,1.067318,-6.251434,10.520706,-0.050000,0.450000,6,34,5.650348,34.394671,5.650348,34.394671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.087926,16.636722,63.388394,75.458675,0.000000,0.000000,0.000000,0.000000,4.266421,4.839348,5.552243,1.454826,0.186836,0.015402,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.712814,proposed,0,-126.340000,54.885000,-6.047279,-7.528079,-6.040000,-7.455000,-0.007279,-0.073079,9.788831,-6.556382,1.738204,-6.556382,9.788831,0.000000,0.380000,6,44,6.188429,44.320788,6.188429,44.320788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.096490,16.594710,63.746198,73.696256,0.000000,0.000000,0.000000,0.000000,4.351368,4.784297,5.540882,1.404364,0.150486,0.014553,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.722817,proposed,0,-126.340000,54.885000,-5.933762,-7.610546,-5.930000,-7.535000,-0.003762,-0.075546,10.276748,-7.837164,1.189297,-7.837164,10.276748,0.000000,0.410000,1,56,1.352080,55.702747,1.352080,55.702747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.466298,16.621818,61.293996,69.770392,0.000000,0.000000,0.000000,0.000000,4.292514,4.682773,5.557985,1.614423,0.242917,0.033263,0.501174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.732819,proposed,0,-126.340000,54.885000,-5.820280,-7.689376,-5.820000,-7.615000,-0.000280,-0.074376,10.703675,-7.959143,1.311276,-7.959143,10.703675,0.060000,0.470000,-11,55,-11.015932,55.334785,-11.015932,55.334785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.357541,16.198283,59.575004,65.069876,0.000000,0.000000,0.000000,0.000000,4.332672,4.507460,5.615444,1.676369,0.236465,0.026723,0.500812,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.742819,proposed,0,-126.340000,54.885000,-5.707039,-7.764427,-5.710000,-7.685000,0.002961,-0.079427,10.337738,-6.190445,1.189297,-6.190445,10.337738,0.080000,0.520000,-12,40,-11.743809,39.834575,-11.743809,39.834575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.306226,15.199658,56.001576,60.137235,0.000000,0.000000,0.000000,0.000000,4.235738,4.184783,5.554844,1.610926,0.218789,0.027965,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.752821,proposed,0,-126.340000,54.885000,-5.594214,-7.835584,-5.600000,-7.735000,0.005786,-0.100584,9.483883,-4.848673,1.799193,-4.848673,9.483883,-0.060000,0.480000,14,34,13.873223,33.918812,13.873223,33.918812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.200088,15.315101,51.430233,58.499992,0.000000,0.000000,0.000000,0.000000,3.875923,3.918747,5.555765,1.452670,0.206313,0.018860,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.762821,proposed,0,-126.340000,54.885000,-5.482090,-7.902672,-5.500000,-7.765000,0.017910,-0.137672,8.447060,-3.384923,1.616224,-3.384923,8.447060,-0.050000,0.400000,26,30,26.106927,29.593603,26.106927,29.593603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.220137,16.543506,54.126467,62.761894,0.000000,0.000000,0.000000,0.000000,3.380620,3.994628,5.551198,1.457667,0.204341,0.022948,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.772789,proposed,0,-126.340000,54.885000,-5.371235,-7.965376,-5.410000,-7.805000,0.038765,-0.160376,7.959143,-3.750861,1.250287,-3.750861,7.959143,0.020000,0.350000,24,39,24.312109,39.165300,24.312109,39.165300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.787130,17.043178,56.272541,66.740931,0.000000,0.000000,0.000000,0.000000,3.625611,4.217709,5.559752,1.445729,0.237444,0.020524,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.782821,proposed,0,-126.340000,54.885000,-5.260816,-8.024161,-5.310000,-7.845000,0.049184,-0.179161,9.727842,-4.482736,1.006328,-4.482736,9.727842,0.160000,0.360000,-10,47,-9.695381,47.172820,-9.695381,47.172820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.374635,16.232236,58.714580,64.239676,0.000000,0.000000,0.000000,0.000000,4.042372,4.263785,5.558651,1.455858,0.225282,0.020220,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.792814,proposed,0,-126.340000,54.885000,-5.152204,-8.078289,-5.200000,-7.895000,0.047796,-0.183289,11.374561,-5.397580,1.433256,-5.397580,11.374561,0.070000,0.410000,-19,55,-19.406991,55.012271,-19.406991,55.012271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.084971,13.694934,61.746155,65.162964,0.000000,0.000000,0.000000,0.000000,4.415813,4.373364,5.560224,1.611861,0.210631,0.028704,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.802816,proposed,0,-126.340000,54.885000,-5.045128,-8.127924,-5.090000,-7.955000,0.044872,-0.172924,11.191592,-4.848673,1.555235,-4.848673,11.191592,-0.030000,0.480000,-9,50,-8.916408,50.318664,-8.916408,50.318664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.817268,12.119525,54.063028,60.279353,0.000000,0.000000,0.000000,0.000000,4.038631,4.149315,5.554982,1.528652,0.205450,0.027172,0.501239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.812788,proposed,0,-126.340000,54.885000,-4.940248,-8.172781,-4.980000,-7.985000,0.039752,-0.187781,9.727842,-2.897006,1.433256,-2.897006,9.727842,0.020000,0.500000,-3,35,-2.515486,35.229070,-2.515486,35.229070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.507986,12.661265,49.670956,56.103740,0.000000,0.000000,0.000000,0.000000,3.573933,3.880523,5.596177,1.513087,0.210193,0.027215,0.501228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.822790,proposed,0,-126.340000,54.885000,-4.837187,-8.213033,-4.880000,-8.015000,0.042813,-0.198033,8.508050,-1.250287,1.189297,-1.250287,8.508050,-0.060000,0.440000,19,30,19.273390,29.948603,19.273390,29.948603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.636999,14.183860,51.328974,57.777182,0.000000,0.000000,0.000000,0.000000,3.301716,3.802713,5.563377,1.487697,0.205193,0.026933,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.832819,proposed,0,-126.340000,54.885000,-4.736218,-8.248548,-4.800000,-8.025000,0.063782,-0.223548,7.044299,-0.457422,1.494245,-0.457422,7.044299,-0.030000,0.370000,31,32,31.173496,31.956108,31.173496,31.956108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.639370,15.308530,55.320298,60.892321,0.000000,0.000000,0.000000,0.000000,3.320909,3.890418,5.564165,1.433651,0.216237,0.020590,0.502127,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.842789,proposed,0,-126.340000,54.885000,-4.638459,-8.278960,-4.730000,-8.045000,0.091541,-0.233960,6.739351,-2.714037,0.640391,-2.714037,6.739351,0.090000,0.330000,19,58,19.426315,57.666714,19.426315,57.666714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.733799,16.090646,57.953888,65.545747,0.000000,0.000000,0.000000,0.000000,3.636772,4.230968,5.560155,1.452252,0.213148,0.019941,0.502687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.852814,proposed,0,-126.340000,54.885000,-4.543036,-8.304550,-4.650000,-8.075000,0.106964,-0.229550,6.983309,-3.323933,1.189297,-3.323933,6.983309,0.160000,0.430000,5,60,5.319477,60.021538,5.319477,60.021538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.076860,14.760966,56.202853,58.434699,0.000000,0.000000,0.000000,0.000000,4.052049,4.123709,5.555498,1.612012,0.218472,0.027859,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.862817,proposed,0,-126.340000,54.885000,-4.450942,-8.325036,-4.570000,-8.095000,0.119058,-0.230036,8.264091,-1.616224,1.311276,-1.616224,8.264091,0.120000,0.530000,-4,42,-4.210542,41.729999,-4.210542,41.729999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.226720,13.324243,52.829588,53.708189,0.000000,0.000000,0.000000,0.000000,3.969287,3.834182,5.556417,1.575115,0.218174,0.022567,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.872816,proposed,0,-126.340000,54.885000,-4.362235,-8.340424,-4.480000,-8.095000,0.117765,-0.245424,7.959143,0.457422,1.311276,0.457422,7.959143,0.040000,0.500000,4,30,4.378436,29.896136,4.378436,29.896136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.588802,13.139100,49.392330,52.702787,0.000000,0.000000,0.000000,0.000000,3.741169,3.619125,5.555669,1.478957,0.201399,0.019204,0.501542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.882817,proposed,0,-126.340000,54.885000,-4.277081,-8.350686,-4.400000,-8.085000,0.122919,-0.265686,7.471226,1.616224,1.433256,1.616224,7.471226,0.010000,0.400000,11,32,10.838935,31.653834,10.838935,31.653834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.060970,14.212699,48.655668,55.443314,0.000000,0.000000,0.000000,0.000000,3.407505,3.684059,5.553195,1.470840,0.188878,0.019826,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.892787,proposed,0,-126.340000,54.885000,-4.195999,-8.355776,-4.320000,-8.075000,0.124001,-0.280776,6.617372,0.274453,0.945339,0.274453,6.617372,0.030000,0.350000,13,50,12.800039,50.321654,12.800039,50.321654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.468998,15.418747,51.566226,57.582401,0.000000,0.000000,0.000000,0.000000,3.440416,3.897079,5.553513,1.444372,0.190956,0.020891,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.902815,proposed,0,-126.340000,54.885000,-4.118478,-8.355701,-4.260000,-8.075000,0.141522,-0.280701,5.580549,-0.335443,0.701380,-0.335443,5.580549,0.070000,0.410000,15,56,14.680652,55.501173,14.680652,55.501173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.435527,15.331221,50.617492,54.863164,0.000000,0.000000,0.000000,0.000000,3.499395,3.908626,5.554663,1.440560,0.196340,0.017988,0.502558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.912816,proposed,0,-126.340000,54.885000,-4.045416,-8.350426,-4.190000,-8.075000,0.144584,-0.275426,5.397580,-0.091484,1.555235,-0.091484,5.397580,0.110000,0.490000,8,51,7.820253,51.490128,7.820253,51.490128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.163195,15.104674,52.257191,56.292694,0.000000,0.000000,0.000000,0.000000,3.700087,3.980139,5.553602,1.441381,0.196305,0.019446,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.922816,proposed,0,-126.340000,54.885000,-3.976810,-8.339959,-4.130000,-8.065000,0.153190,-0.274959,5.763517,1.067318,1.189297,1.067318,5.763517,0.080000,0.510000,5,44,4.813895,44.272002,4.813895,44.272002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.105634,15.477182,52.041923,57.219436,0.000000,0.000000,0.000000,0.000000,3.800957,4.015540,5.552328,1.685325,0.382252,0.077623,0.501351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008214,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.932807,proposed,0,-126.340000,54.885000,-3.912903,-8.324329,-4.080000,-8.045000,0.167097,-0.279329,4.421746,2.592058,0.701380,2.592058,4.421746,0.050000,0.480000,17,38,17.211559,38.205538,17.211559,38.205538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.843464,16.280875,52.351555,57.984827,0.000000,0.000000,0.000000,0.000000,3.671612,4.003642,5.603239,1.755460,0.228374,0.034037,0.500839,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.942789,proposed,0,-126.340000,54.885000,-3.853867,-8.303571,-4.030000,-8.015000,0.176133,-0.288571,4.116798,3.018985,0.579401,3.018985,4.116798,0.080000,0.440000,14,41,13.680798,41.427348,13.680798,41.427348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.955949,17.478320,57.970632,63.529950,0.000000,0.000000,0.000000,0.000000,3.643428,4.239432,5.790015,1.688815,0.227463,0.023282,0.500978,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008240,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.952820,proposed,0,-126.340000,54.885000,-3.799556,-8.277567,-3.980000,-7.985000,0.180444,-0.292567,3.567892,1.494245,0.274453,1.494245,3.567892,0.100000,0.420000,11,59,10.669746,59.487630,10.669746,59.487630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.065748,18.822290,58.004414,64.756921,0.000000,0.000000,0.000000,0.000000,3.877947,4.427627,5.759983,1.790222,0.248648,0.051174,0.503188,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008365,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.962790,proposed,0,-126.340000,54.885000,-3.750712,-8.246650,-3.940000,-7.975000,0.189288,-0.271650,3.628881,1.311276,1.067318,1.311276,3.628881,0.100000,0.470000,6,63,5.602357,63.246025,5.602357,63.246025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.942750,19.358045,57.799911,63.200560,0.000000,0.000000,0.000000,0.000000,3.861530,4.490029,5.568209,1.636677,0.210039,0.027426,0.500936,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.972817,proposed,0,-126.340000,54.885000,-3.706908,-8.210519,-3.900000,-7.955000,0.193092,-0.255519,3.628881,1.311276,0.579401,2.165131,3.384923,0.070000,0.550000,4,61,4.164032,61.496880,4.164032,61.496880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.627668,19.968019,58.746935,63.292472,0.000000,0.000000,0.000000,0.000000,3.814025,4.471089,5.765654,1.771917,0.246527,0.041242,0.504043,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008341,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.982793,proposed,0,-126.340000,54.885000,-3.668749,-8.169621,-3.860000,-7.915000,0.191251,-0.254621,2.957996,3.323933,0.213464,3.323933,2.957996,0.050000,0.590000,8,45,7.785138,45.380889,7.785138,45.380889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.866547,20.418864,59.876090,63.571278,0.000000,0.000000,0.000000,0.000000,3.647365,4.404088,5.573126,1.676402,0.213150,0.024949,0.500643,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.992821,proposed,0,-126.340000,54.885000,-3.635955,-8.123606,-3.830000,-7.865000,0.194045,-0.258606,2.957996,3.323933,0.274453,5.336590,1.433256,0.020000,0.530000,7,53,7.131100,53.278037,7.131100,53.278037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.710178,22.258495,63.718158,69.270688,0.000000,0.000000,0.000000,0.000000,3.883208,4.563270,5.566096,1.792728,0.250715,0.038577,0.501255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.002793,proposed,0,-126.340000,54.885000,-3.608980,-8.073062,-3.810000,-7.815000,0.201020,-0.258062,1.372266,5.580549,0.091484,5.580549,1.372266,0.050000,0.510000,13,41,12.668317,41.396569,12.668317,41.396569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.086793,22.259612,61.210295,65.056157,0.000000,0.000000,0.000000,0.000000,3.948175,4.402753,5.573991,1.619122,0.221361,0.029540,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.012791,proposed,0,-126.340000,54.885000,-3.587660,-8.017690,-3.800000,-7.755000,0.212340,-0.262690,0.213464,5.458569,-0.091484,5.458569,0.213464,0.070000,0.480000,15,48,15.453543,48.245864,15.453543,48.245864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.108137,22.867874,62.053329,68.729327,0.000000,0.000000,0.000000,0.000000,3.995531,4.448506,5.567561,1.696142,0.239789,0.030191,0.501483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.022800,proposed,0,-126.340000,54.885000,-3.572126,-7.957655,-3.800000,-7.705000,0.227874,-0.252655,-0.091484,3.811850,-0.030495,3.811850,-0.091484,0.120000,0.460000,6,69,6.300810,68.511528,6.300810,68.511528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.028873,23.400685,60.814865,67.721113,0.000000,0.000000,0.000000,0.000000,3.854912,4.485801,5.615848,1.647711,0.231578,0.029208,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.032789,proposed,0,-126.340000,54.885000,-3.562469,-7.893268,-3.790000,-7.675000,0.227531,-0.218268,-0.457422,2.226120,-0.152474,2.226120,-0.457422,0.080000,0.550000,6,81,6.012345,81.242468,6.012345,81.242468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.927240,22.623321,58.016172,62.826743,0.000000,0.000000,0.000000,0.000000,3.650118,4.413599,5.558966,1.483596,0.208941,0.022042,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.042819,proposed,0,-126.340000,54.885000,-3.558680,-7.824248,-3.790000,-7.635000,0.231320,-0.189248,-0.518412,2.653048,0.091484,2.653048,-0.518412,0.060000,0.680000,3,73,2.729061,72.976604,2.729061,72.976604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.772032,21.188007,61.117424,64.341527,0.000000,0.000000,0.000000,0.000000,3.861143,4.513580,5.555289,1.558189,0.209443,0.021172,0.506585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.052812,proposed,0,-126.340000,54.885000,-3.560805,-7.751264,-3.800000,-7.585000,0.239195,-0.166264,-1.311276,5.763517,0.335443,5.763517,-1.311276,0.040000,0.730000,7,49,6.932319,48.596543,6.932319,48.596543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.518941,19.754861,62.003485,66.039893,0.000000,0.000000,0.000000,0.000000,3.929147,4.447543,5.622211,1.555750,0.202550,0.026271,0.500418,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.062789,proposed,0,-126.340000,54.885000,-3.568796,-7.674354,-3.820000,-7.505000,0.251204,-0.169354,-2.043152,8.386070,-0.152474,8.386070,-2.043152,0.020000,0.620000,12,40,11.817082,39.672589,11.817082,39.672589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.241967,19.085041,64.717893,72.118498,0.000000,0.000000,0.000000,0.000000,4.190173,4.548275,5.560673,1.458247,0.211919,0.022160,0.500484,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.072817,proposed,0,-126.340000,54.885000,-3.582712,-7.593123,-3.830000,-7.415000,0.247288,-0.178123,-2.287110,8.447060,-0.335443,8.447060,-2.287110,0.060000,0.510000,2,52,2.465093,51.835282,2.465093,51.835282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.773678,18.244310,64.621979,73.277434,0.000000,0.000000,0.000000,0.000000,4.250218,4.595942,5.556968,1.849096,0.367348,0.088100,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008377,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.082803,proposed,0,-126.340000,54.885000,-3.602390,-7.508484,-3.850000,-7.345000,0.247610,-0.163484,-1.799193,6.007476,-0.335443,6.007476,-1.799193,0.050000,0.480000,-9,80,-9.410787,80.009111,-9.410787,80.009111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.229721,16.650677,61.115240,68.171237,0.000000,0.000000,0.000000,0.000000,4.071326,4.532693,5.602640,1.721704,0.229075,0.028758,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.092789,proposed,0,-126.340000,54.885000,-3.627808,-7.420292,-3.870000,-7.295000,0.242192,-0.125292,-1.982162,3.323933,-0.457422,3.323933,-1.982162,-0.010000,0.620000,-10,98,-10.374451,97.636199,-10.374451,97.636199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.121527,13.954163,60.671315,73.372217,0.000000,0.000000,0.000000,0.000000,4.115485,4.588797,5.563008,1.603139,0.256828,0.033184,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.102789,proposed,0,-126.340000,54.885000,-3.658930,-7.328591,-3.880000,-7.255000,0.221070,-0.073591,-2.714037,4.482736,-0.518412,4.482736,-2.714037,-0.060000,0.800000,-6,81,-6.222457,81.294832,-6.222457,81.294832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.086540,9.944244,67.120291,83.467159,0.000000,0.000000,0.000000,0.000000,4.611771,5.057649,5.566430,1.723926,0.267761,0.031053,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.114704,proposed,0,-126.340000,54.885000,-3.703274,-7.215163,-3.910000,-7.175000,0.206726,-0.040163,-3.384923,8.020133,0.274453,8.020133,-3.384923,-0.060000,0.830000,-7,56,-7.395815,55.880539,-7.395815,55.880539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.949481,7.159425,72.903113,86.006252,0.000000,0.000000,0.000000,0.000000,5.009328,5.461433,5.623481,1.739131,0.237158,0.037939,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.122889,proposed,0,-126.340000,54.885000,-3.738211,-7.134779,-3.940000,-7.085000,0.201789,-0.049779,-3.750861,11.191592,0.213464,11.191592,-3.750861,-0.070000,0.740000,-8,39,-8.133263,39.247059,-8.133263,39.247059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.872171,4.567209,70.820778,82.790032,0.000000,0.000000,0.000000,0.000000,5.032979,5.469842,5.560207,1.737901,0.237166,0.036136,0.501382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.132959,proposed,0,-126.340000,54.885000,-3.786054,-7.033327,-3.970000,-6.975000,0.183946,-0.058327,-4.055809,11.923467,-0.579401,11.923467,-4.055809,-0.070000,0.550000,-14,53,-13.833265,52.678823,-13.833265,52.678823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.167422,2.105132,68.724916,81.094825,0.000000,0.000000,0.000000,0.000000,5.050924,5.436335,6.737695,1.748036,0.245905,0.040797,0.505039,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009287,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.142956,proposed,0,-126.340000,54.885000,-3.838701,-6.930016,-4.010000,-6.885000,0.171299,-0.045016,-4.848673,8.386070,-0.152474,8.386070,-4.848673,-0.080000,0.490000,-16,92,-15.944190,92.005154,-15.944190,92.005154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.040330,-0.150188,64.483320,81.342405,0.000000,0.000000,0.000000,0.000000,4.793318,5.204146,5.610995,1.768085,0.254419,0.039839,0.502257,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.152960,proposed,0,-126.340000,54.885000,-3.896331,-6.824273,-4.050000,-6.815000,0.153669,-0.009273,-4.726694,4.360757,0.030495,4.360757,-4.726694,-0.100000,0.660000,-24,108,-24.191175,107.601492,-24.191175,107.601492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.960785,-3.463362,66.755238,91.137367,0.000000,0.000000,0.000000,0.000000,4.826720,5.496272,6.268531,1.748296,0.319130,0.036590,0.502316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.162947,proposed,0,-126.340000,54.885000,-3.958612,-6.716552,-4.080000,-6.765000,0.121388,0.048448,-5.153621,3.628881,-0.030495,3.628881,-5.153621,-0.100000,0.870000,-30,107,-29.970134,107.190984,-29.970134,107.190984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.714171,-5.955234,71.504865,98.853668,0.000000,0.000000,0.000000,0.000000,4.914275,5.909085,5.567159,1.746580,0.353179,0.072313,0.500697,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008251,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.172964,proposed,0,-126.340000,54.885000,-4.025608,-6.606593,-4.130000,-6.675000,0.104392,0.068407,-5.153621,9.605862,-0.396432,9.605862,-5.153621,-0.170000,0.980000,-26,62,-25.848852,57.352864,-25.848852,57.352864,0.000000,4.838121,0.000000,64.000000,0.000000,0.000000,-3.610390,-10.117066,77.128900,108.910832,0.000000,0.000000,0.000000,0.000000,5.406228,6.560775,7.289287,1.569631,0.282218,0.028368,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.182947,proposed,0,-126.340000,54.885000,-4.096648,-6.495332,-4.180000,-6.575000,0.083352,0.079668,-6.007476,13.509197,-0.213464,13.509197,-6.007476,-0.220000,0.890000,-17,35,-16.642642,35.484589,-16.642642,35.484589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.865929,-13.516186,84.359792,112.081998,0.000000,0.000000,0.000000,0.000000,5.973640,7.177390,5.552877,1.507787,0.213010,0.026069,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.192983,proposed,0,-126.340000,54.885000,-4.172113,-6.382016,-4.250000,-6.425000,0.077887,0.042984,-7.410237,14.789979,-0.701380,14.789979,-7.410237,-0.220000,0.590000,-8,51,-7.611708,51.090635,-7.611708,51.090635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.370739,-16.779202,85.578553,111.847159,0.000000,0.000000,0.000000,0.000000,6.307315,7.378234,5.558830,1.565419,0.198211,0.020090,0.505200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.202949,proposed,0,-126.340000,54.885000,-4.250789,-6.268280,-4.320000,-6.305000,0.069211,0.036720,-8.447060,11.313571,-1.006328,11.313571,-8.447060,-0.200000,0.520000,-7,89,-6.898344,88.966974,-6.898344,88.966974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.008611,-20.708751,82.486425,113.963818,0.000000,0.000000,0.000000,0.000000,6.263584,7.313398,5.550693,1.472494,0.213711,0.018036,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.212980,proposed,0,-126.340000,54.885000,-4.333441,-6.152835,-4.400000,-6.205000,0.066559,0.052165,-8.264091,7.044299,-0.518412,7.044299,-8.264091,-0.170000,0.630000,-18,106,-18.256494,106.253421,-18.256494,106.253421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.397208,-24.800474,78.041421,116.477042,0.000000,0.000000,0.000000,0.000000,5.882739,7.091293,5.553772,1.563919,0.234074,0.021087,0.500499,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.222982,proposed,0,-126.340000,54.885000,-4.418997,-6.037009,-4.470000,-6.125000,0.051003,0.087991,-8.142112,6.556382,-0.335443,6.556382,-8.142112,-0.170000,0.840000,-26,106,-25.706523,106.208537,-25.706523,106.208537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.976311,-28.223139,79.738267,117.319502,0.000000,0.000000,0.000000,0.000000,5.535671,6.989842,5.551916,1.576355,0.290205,0.018829,0.500757,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.232979,proposed,0,-126.340000,54.885000,-4.507332,-5.920758,-4.550000,-6.035000,0.042668,0.114242,-8.142112,6.556382,-0.884349,9.056956,-7.593205,-0.220000,0.960000,-24,100,-23.661993,100.347906,-23.661993,100.347906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.557196,-30.239576,78.973252,116.067923,0.000000,0.000000,0.000000,0.000000,5.538684,6.975973,6.740555,1.859342,0.433229,0.044144,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.242948,proposed,0,-126.340000,54.885000,-4.597886,-5.804606,-4.630000,-5.915000,0.032114,0.110394,-8.752008,13.387218,-0.579401,13.387218,-8.752008,-0.240000,0.980000,-17,55,-17.136491,43.373327,-17.136491,43.373327,0.000000,11.974579,0.000000,64.000000,0.000000,0.000000,18.946032,-34.596395,77.365824,117.036274,0.000000,0.000000,0.000000,0.000000,5.708039,7.188340,5.559376,1.438555,0.269196,0.021808,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.252981,proposed,0,-126.340000,54.885000,-4.691151,-5.687730,-4.720000,-5.745000,0.028849,0.057270,-9.422894,18.693313,-0.579401,18.693313,-9.422894,-0.240000,0.830000,-12,10,-11.589020,8.287351,-11.589020,8.287351,0.000000,2.060555,0.000000,64.000000,0.000000,0.000000,21.797073,-38.539756,81.512602,116.128827,0.000000,0.000000,0.000000,0.000000,5.887086,7.488305,5.554658,1.443101,0.195247,0.021767,0.502750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.262979,proposed,0,-126.340000,54.885000,-4.785841,-5.571543,-4.810000,-5.555000,0.024159,-0.016543,-10.093779,17.961438,-0.640391,17.961438,-10.093779,-0.210000,0.510000,-11,35,-11.157465,35.333867,-11.157465,35.333867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.187709,-40.075197,87.577313,116.008026,0.000000,0.000000,0.000000,0.000000,5.914211,7.574634,5.554342,1.578157,0.204310,0.022163,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.272980,proposed,0,-126.340000,54.885000,-4.881937,-5.455836,-4.900000,-5.415000,0.018063,-0.040836,-10.520706,11.252582,-0.152474,11.252582,-10.520706,-0.110000,0.340000,-25,80,-25.089455,105.219286,-25.089455,105.219286,0.000000,-24.885419,0.000000,64.000000,0.000000,0.000000,29.464887,-42.793098,94.050433,126.401653,0.000000,0.000000,0.000000,0.000000,5.765734,7.803644,5.557241,1.444745,0.255539,0.021339,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.282984,proposed,0,-126.340000,54.885000,-4.979049,-5.340858,-5.000000,-5.335000,0.020951,-0.005858,-9.605862,4.665705,-0.762370,4.665705,-9.605862,-0.210000,0.530000,-24,105,-24.014628,105.466804,-24.014628,105.466804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.627121,-44.535368,95.036617,131.263083,0.000000,0.000000,0.000000,0.000000,5.930183,7.650904,5.556149,1.506365,0.259156,0.022060,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.292979,proposed,0,-126.340000,54.885000,-5.076657,-5.226995,-5.090000,-5.285000,0.013343,0.058005,-9.849821,2.104141,-1.250287,2.104141,-9.849821,-0.210000,0.770000,-23,105,-23.479606,105.196700,-23.479606,105.196700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.304266,-44.072531,99.409917,136.340222,0.000000,0.000000,0.000000,0.000000,6.282709,7.910530,5.555551,1.444986,0.270466,0.021942,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.302980,proposed,0,-126.340000,54.885000,-5.174485,-5.114333,-5.180000,-5.225000,0.005515,0.110667,-10.642686,5.153621,-0.945339,5.153621,-10.642686,-0.260000,0.930000,-10,105,-9.863962,105.383773,-9.863962,105.383773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.505214,-42.721815,96.727054,132.823820,0.000000,0.000000,0.000000,0.000000,6.012949,7.844272,5.559232,1.487173,0.356918,0.029558,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.312983,proposed,0,-126.340000,54.885000,-5.272092,-5.003138,-5.280000,-5.145000,0.007908,0.141862,-11.069613,10.093779,-0.518412,10.093779,-11.069613,-0.220000,0.990000,-8,68,-7.632673,67.776871,-7.632673,67.776871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.105737,-43.229883,88.958184,124.725634,0.000000,0.000000,0.000000,0.000000,5.924610,7.583747,5.560437,3.288977,0.444035,0.039431,0.501236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.322948,proposed,0,-126.340000,54.885000,-5.368660,-4.894093,-5.390000,-5.005000,0.021340,0.110907,-10.276748,15.643833,-0.762370,15.643833,-10.276748,-0.210000,0.920000,-12,23,-11.870671,23.037340,-11.870671,23.037340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.892163,-45.317571,83.636135,114.159984,0.000000,0.000000,0.000000,0.000000,5.547837,7.252523,5.577680,1.625797,0.223660,0.030908,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.332953,proposed,0,-126.340000,54.885000,-5.464519,-4.786572,-5.480000,-4.825000,0.015481,0.038428,-10.093779,18.449355,-0.579401,18.449355,-10.093779,-0.050000,0.580000,-32,21,-32.235397,21.043089,-32.235397,21.043089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.854989,-46.592968,84.471673,110.590375,0.000000,0.000000,0.000000,0.000000,5.239589,7.130571,5.569376,1.759804,0.294829,0.042426,0.501082,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.342967,proposed,0,-126.340000,54.885000,-5.558916,-4.681165,-5.570000,-4.665000,0.011084,-0.016165,-9.666852,14.789979,-0.213464,14.789979,-9.666852,-0.210000,0.360000,-17,65,-17.189748,64.837208,-17.189748,64.837208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.313876,-48.796271,85.027314,116.127677,0.000000,0.000000,0.000000,0.000000,5.179065,7.142919,5.630493,1.790310,0.235955,0.052744,0.500617,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.352952,proposed,0,-126.340000,54.885000,-5.651071,-4.578476,-5.650000,-4.565000,-0.001071,-0.013476,-8.873987,8.386070,-0.457422,8.386070,-8.873987,-0.250000,0.400000,-19,106,-19.322162,105.940141,-19.322162,105.940141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.052538,-51.819982,87.014441,122.365773,0.000000,0.000000,0.000000,0.000000,5.284508,7.321821,5.575241,1.608572,0.277124,0.026676,0.500717,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.362952,proposed,0,-126.340000,54.885000,-5.740948,-4.478275,-5.730000,-4.505000,-0.010948,0.026725,-8.081122,3.811850,-1.372266,3.811850,-8.081122,-0.220000,0.700000,-30,106,-29.905043,105.913071,-29.905043,105.913071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.183255,-55.269828,84.912615,122.874597,0.000000,0.000000,0.000000,0.000000,5.266533,7.168181,5.573847,1.791439,0.407201,0.040700,0.501163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008326,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.372958,proposed,0,-126.340000,54.885000,-5.828019,-4.380870,-5.810000,-4.445000,-0.018019,0.064130,-8.325081,4.848673,-1.433256,4.848673,-8.325081,-0.250000,0.910000,-22,101,-22.129483,101.432011,-22.129483,101.432011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.962189,-57.836143,80.453994,117.514870,0.000000,0.000000,0.000000,0.000000,5.018650,6.930999,5.576192,1.626658,0.354053,0.029767,0.500607,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.382953,proposed,0,-126.340000,54.885000,-5.911706,-4.286620,-5.890000,-4.355000,-0.021706,0.068380,-8.934977,10.642686,-0.335443,10.642686,-8.934977,-0.270000,0.970000,-8,56,-8.221774,46.442769,-8.221774,46.442769,0.000000,9.989242,0.000000,64.000000,0.000000,0.000000,60.302548,-60.269825,72.143802,108.637817,0.000000,0.000000,0.000000,0.000000,4.652848,6.581199,5.567450,1.629440,0.295608,0.023744,0.500830,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.392950,proposed,0,-126.340000,54.885000,-5.991673,-4.195611,-5.960000,-4.225000,-0.031673,0.029389,-9.178935,15.338885,-0.030495,15.338885,-9.178935,-0.220000,0.790000,-5,16,-5.312695,15.780208,-5.312695,15.780208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.920871,-60.306454,68.667135,98.569299,0.000000,0.000000,0.000000,0.000000,4.592718,6.357618,5.555406,1.491056,0.200821,0.020753,0.501111,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.402950,proposed,0,-126.340000,54.885000,-6.067504,-4.108010,-6.050000,-4.065000,-0.017504,-0.043010,-8.020133,15.643833,-0.701380,15.643833,-8.020133,-0.150000,0.470000,-16,30,-16.357694,30.110897,-16.357694,30.110897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.679239,-58.607789,70.438575,93.653313,0.000000,0.000000,0.000000,0.000000,4.327797,6.176486,5.556559,1.471540,0.188649,0.018344,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.412950,proposed,0,-126.340000,54.885000,-6.138731,-4.024046,-6.110000,-3.935000,-0.028731,-0.089046,-6.007476,11.740498,-0.335443,11.740498,-6.007476,-0.160000,0.330000,-30,68,-30.115110,67.709932,-30.115110,67.709932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.207764,-58.866338,68.958258,95.696075,0.000000,0.000000,0.000000,0.000000,4.383207,5.909904,5.550865,1.488560,0.199821,0.020689,0.500384,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.422977,proposed,0,-126.340000,54.885000,-6.205108,-3.943672,-6.170000,-3.855000,-0.035108,-0.088672,-5.885497,4.177788,0.579401,4.177788,-5.885497,-0.190000,0.470000,-26,107,-25.891268,107.103096,-25.891268,107.103096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.874292,-60.162397,69.856774,100.505719,0.000000,0.000000,0.000000,0.000000,4.565876,5.912700,5.548954,1.570391,0.245085,0.021606,0.500505,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.432979,proposed,0,-126.340000,54.885000,-6.265867,-3.867476,-6.210000,-3.825000,-0.055867,-0.042476,-5.275601,0.884349,0.091484,0.884349,-5.275601,-0.240000,0.730000,-21,107,-21.015492,106.786823,-21.015492,106.786823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.052827,-62.164961,72.519641,106.450696,0.000000,0.000000,0.000000,0.000000,4.716939,6.189943,5.543228,1.421809,0.237571,0.017423,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.442946,proposed,0,-126.340000,54.885000,-6.320595,-3.795649,-6.250000,-3.785000,-0.070595,-0.010649,-5.275601,4.421746,-0.091484,4.421746,-5.275601,-0.250000,0.930000,-13,72,-12.781664,72.421439,-12.781664,72.421439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.738680,-63.309028,66.492786,99.469306,0.000000,0.000000,0.000000,0.000000,4.200815,5.943428,5.545429,1.457425,0.293658,0.024856,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.452983,proposed,0,-126.340000,54.885000,-6.369430,-3.727611,-6.300000,-3.715000,-0.069430,-0.012611,-4.787684,9.300914,0.213464,9.300914,-4.787684,-0.210000,0.840000,-12,34,-11.994633,34.268232,-11.994633,34.268232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.629991,-62.205579,56.890064,83.835122,0.000000,0.000000,0.000000,0.000000,3.769507,5.357660,5.554943,1.454880,0.197437,0.019120,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.462977,proposed,0,-126.340000,54.885000,-6.411418,-3.664270,-6.340000,-3.605000,-0.071418,-0.059270,-3.811850,11.862478,0.335443,11.862478,-3.811850,-0.200000,0.590000,-12,25,-12.351537,24.990964,-12.351537,24.990964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.392211,-59.489964,53.237090,74.501075,0.000000,0.000000,0.000000,0.000000,3.520431,5.033872,5.550252,1.470288,0.198127,0.018985,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.472947,proposed,0,-126.340000,54.885000,-6.446324,-3.605597,-6.370000,-3.515000,-0.076324,-0.090597,-3.323933,8.508050,-0.396432,8.508050,-3.323933,-0.180000,0.400000,-12,61,-12.338589,61.260890,-12.338589,61.260890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.439706,-56.382058,52.427653,70.135058,0.000000,0.000000,0.000000,0.000000,3.289763,4.696740,5.543833,1.424063,0.173666,0.018855,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.482981,proposed,0,-126.340000,54.885000,-6.474056,-3.551208,-6.390000,-3.455000,-0.084056,-0.096208,-1.067318,2.348100,-0.396432,2.348100,-1.067318,-0.190000,0.430000,-25,105,-24.832594,104.885254,-24.832594,104.885254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.715948,-55.337577,50.958196,71.327584,0.000000,0.000000,0.000000,0.000000,3.334010,4.386643,5.549279,1.449665,0.220915,0.020531,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.492981,proposed,0,-126.340000,54.885000,-6.493958,-3.501767,-6.390000,-3.445000,-0.103958,-0.056767,0.274453,-1.311276,0.213464,-1.311276,0.274453,-0.190000,0.700000,-31,108,-31.184425,108.073180,-31.184425,108.073180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.653679,-56.665934,53.446298,82.271061,0.000000,0.000000,0.000000,0.000000,3.716100,4.838112,5.551585,1.472092,0.331235,0.026473,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.502948,proposed,0,-126.340000,54.885000,-6.505779,-3.457309,-6.380000,-3.435000,-0.125779,-0.022309,0.030495,0.762370,-0.213464,0.762370,0.030495,-0.260000,0.900000,-12,75,-12.333731,75.155123,-12.333731,75.155123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.427701,-58.054497,49.844478,80.183193,0.000000,0.000000,0.000000,0.000000,3.437770,4.804148,5.579121,1.818861,0.387596,0.037615,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008336,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.512952,proposed,0,-126.340000,54.885000,-6.509284,-3.417613,-6.380000,-3.395000,-0.129284,-0.022613,-0.030495,6.068465,0.762370,6.068465,-0.030495,-0.230000,0.860000,-2,30,-1.837714,28.589662,-1.837714,28.589662,0.000000,1.565461,0.000000,64.000000,0.000000,0.000000,53.413456,-56.359630,41.528296,64.341291,0.000000,0.000000,0.000000,0.000000,3.092247,4.282049,5.563158,1.616999,0.251067,0.031156,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.522982,proposed,0,-126.340000,54.885000,-6.504090,-3.382829,-6.360000,-3.325000,-0.144090,-0.057829,0.274453,8.447060,-0.091484,8.447060,0.274453,-0.210000,0.570000,5,24,5.032932,24.480145,5.032932,24.480145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.089491,-52.218182,44.299196,58.724511,0.000000,0.000000,0.000000,0.000000,3.343209,4.433267,5.553755,1.424368,0.181003,0.015576,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.532945,proposed,0,-126.340000,54.885000,-6.490021,-3.353316,-6.350000,-3.255000,-0.140021,-0.098316,0.823360,4.543725,-0.030495,4.543725,0.823360,-0.140000,0.370000,1,65,1.412498,64.886694,1.412498,64.886694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.144938,-48.194516,49.543597,60.388532,0.000000,0.000000,0.000000,0.000000,3.371468,4.342820,5.547889,1.433932,0.174275,0.016049,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.542979,proposed,0,-126.340000,54.885000,-6.466615,-3.328711,-6.330000,-3.245000,-0.136615,-0.083711,2.531068,-1.982162,0.213464,-1.982162,2.531068,-0.130000,0.410000,-7,109,-7.253364,108.854986,-7.253364,108.854986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.469287,-47.002431,52.736301,67.575457,0.000000,0.000000,0.000000,0.000000,3.311297,4.205989,5.552292,1.451110,0.234690,0.018128,0.503661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.552981,proposed,0,-126.340000,54.885000,-6.433820,-3.309332,-6.290000,-3.275000,-0.143820,-0.034332,3.506902,-4.726694,0.030495,-4.726694,3.506902,-0.140000,0.740000,-7,107,-6.730605,106.908335,-6.730605,106.908335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.460226,-48.397945,55.384159,78.363100,0.000000,0.000000,0.000000,0.000000,3.799649,4.639721,5.558362,1.484489,0.328079,0.021194,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.562977,proposed,0,-126.340000,54.885000,-6.391389,-3.295122,-6.250000,-3.295000,-0.141389,-0.000122,4.360757,-1.921172,0.579401,-1.921172,4.360757,-0.100000,0.920000,-7,66,-7.302134,65.783395,-7.302134,65.783395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.699458,-49.512157,51.139048,73.935588,0.000000,0.000000,0.000000,0.000000,3.652471,4.514048,5.654941,1.622995,0.364038,0.030200,0.500745,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.572953,proposed,0,-126.340000,54.885000,-6.339223,-3.286091,-6.210000,-3.285000,-0.129223,-0.001091,4.177788,3.445913,0.640391,3.445913,4.177788,-0.120000,0.810000,11,25,10.984114,24.868671,10.984114,24.868671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.033352,-48.653112,43.439022,60.437695,0.000000,0.000000,0.000000,0.000000,3.062736,4.020635,5.559634,1.445341,0.197257,0.018003,0.500382,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.582979,proposed,0,-126.340000,54.885000,-6.276739,-3.282196,-6.160000,-3.235000,-0.116739,-0.047196,4.177788,5.336590,0.274453,5.336590,4.177788,-0.100000,0.590000,24,18,23.836649,17.709599,23.836649,17.709599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.383539,-44.894399,46.815706,55.995093,0.000000,0.000000,0.000000,0.000000,3.281956,4.317520,5.553253,1.561453,0.192984,0.020837,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.592947,proposed,0,-126.340000,54.885000,-6.204469,-3.283459,-6.110000,-3.225000,-0.094469,-0.058459,4.848673,1.189297,0.152474,1.189297,4.848673,-0.060000,0.300000,26,63,25.653756,71.420619,25.653756,71.420619,0.000000,-8.711020,0.000000,64.000000,0.000000,0.000000,38.020669,-41.373965,57.275974,63.693986,0.000000,0.000000,0.000000,0.000000,3.723232,4.585880,5.553937,1.445294,0.193933,0.019862,0.506641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.602950,proposed,0,-126.340000,54.885000,-6.121658,-3.289850,-6.050000,-3.245000,-0.071658,-0.044850,6.617372,-6.129455,-0.030495,-6.129455,6.617372,0.060000,0.380000,4,108,3.911830,108.592881,3.911830,108.592881,0.000000,-0.883282,0.000000,64.000000,0.000000,0.000000,41.071069,-40.498754,63.503840,72.502236,0.000000,0.000000,0.000000,0.000000,3.800632,4.531652,5.554976,1.465413,0.238556,0.020766,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.612982,proposed,0,-126.340000,54.885000,-6.028141,-3.301375,-5.970000,-3.325000,-0.058141,0.023625,8.386070,-9.300914,0.518412,-9.300914,8.386070,0.080000,0.720000,-6,108,-5.769552,108.156568,-5.769552,108.156568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.672352,-42.307902,61.972069,80.703615,0.000000,0.000000,0.000000,0.000000,4.225352,4.738479,5.558027,1.555468,0.467657,0.023530,0.501133,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.622948,proposed,0,-126.340000,54.885000,-5.924800,-3.317848,-5.880000,-3.385000,-0.044800,0.067152,9.361904,-5.824507,0.945339,-5.824507,9.361904,-0.010000,0.900000,10,77,9.595039,76.560578,9.595039,76.560578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.141038,-44.171766,54.713721,75.650503,0.000000,0.000000,0.000000,0.000000,3.984250,4.519727,5.555583,1.486811,0.341219,0.020256,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.632977,proposed,0,-126.340000,54.885000,-5.810252,-3.339416,-5.790000,-3.395000,-0.020252,0.055584,9.361904,0.518412,0.640391,0.518412,9.361904,0.010000,0.860000,24,32,23.900879,21.028529,23.900879,21.028529,0.000000,10.532048,0.000000,64.000000,0.000000,0.000000,42.037692,-43.604104,49.270260,62.448571,0.000000,0.000000,0.000000,0.000000,3.393614,4.103523,5.554580,1.446064,0.203576,0.018672,0.501485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.642976,proposed,0,-126.340000,54.885000,-5.685475,-3.365833,-5.690000,-3.365000,0.004525,-0.000833,9.605862,5.092632,0.213464,5.092632,9.605862,0.090000,0.610000,28,-6,28.207668,-5.975013,28.207668,-5.975013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.059246,-40.755136,53.345666,59.436276,0.000000,0.000000,0.000000,0.000000,3.486812,4.360548,5.550806,1.436300,0.182851,0.018446,0.502184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.652947,proposed,0,-126.340000,54.885000,-5.550534,-3.396977,-5.580000,-3.335000,0.029466,-0.061977,11.191592,2.592058,0.518412,2.592058,11.191592,0.140000,0.250000,20,35,20.411257,34.901186,20.411257,34.901186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.000510,-37.611923,70.828496,73.638092,0.000000,0.000000,0.000000,0.000000,4.272093,5.106494,5.551344,1.449842,0.181596,0.019832,0.501395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.662978,proposed,0,-126.340000,54.885000,-5.404223,-3.433050,-5.440000,-3.355000,0.035777,-0.078050,14.424041,-5.641538,0.640391,-5.641538,14.424041,0.190000,0.220000,-8,80,-8.374375,100.728787,-8.374375,100.728787,0.000000,-20.827601,0.000000,64.000000,0.000000,0.000000,46.179254,-36.741576,84.905228,89.346342,0.000000,0.000000,0.000000,0.000000,5.266544,5.417774,5.582616,1.651636,0.238656,0.032624,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.672978,proposed,0,-126.340000,54.885000,-5.247855,-3.473642,-5.280000,-3.455000,0.032145,-0.018642,16.131750,-11.618519,0.823360,-11.618519,16.131750,0.090000,0.480000,-5,108,-5.360831,107.590371,-5.360831,107.590371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.980024,-37.084484,78.111706,91.346414,0.000000,0.000000,0.000000,0.000000,5.236360,5.413934,5.564036,1.490297,0.283980,0.025032,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.682950,proposed,0,-126.340000,54.885000,-5.081592,-3.518599,-5.110000,-3.555000,0.028408,0.036401,17.168573,-11.984457,0.701380,-11.984457,17.168573,0.010000,0.770000,6,107,5.689974,107.445424,5.689974,107.445424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.770085,-37.962215,78.193590,94.069466,0.000000,0.000000,0.000000,0.000000,5.353365,5.559181,5.570381,2.107167,0.318315,0.038927,0.500736,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008547,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.692953,proposed,0,-126.340000,54.885000,-4.904505,-3.568075,-4.930000,-3.635000,0.025495,0.066925,16.497687,-5.885497,1.006328,-5.885497,16.497687,-0.010000,0.940000,27,62,27.236714,42.507920,27.236714,42.507920,0.000000,19.937504,0.000000,64.000000,0.000000,0.000000,47.662929,-38.528838,76.089311,90.176189,0.000000,0.000000,0.000000,0.000000,5.099833,5.464747,5.572104,1.685190,0.375392,0.033024,0.500957,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.702951,proposed,0,-126.340000,54.885000,-4.717353,-3.621761,-4.760000,-3.655000,0.042647,0.033239,16.497687,-5.885497,0.579401,1.799193,15.887791,0.060000,0.830000,33,42,32.564247,41.948654,32.564247,41.948654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.719638,-34.328995,77.352570,79.545612,0.000000,0.000000,0.000000,0.000000,4.846741,5.211309,5.569512,2.288607,0.265917,0.040783,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.713937,proposed,0,-126.340000,54.885000,-4.500178,-3.685463,-4.570000,-3.615000,0.069822,-0.070463,16.924615,5.946486,0.579401,5.946486,16.924615,0.200000,0.590000,28,-3,28.427470,-47.378752,28.427470,-47.378752,0.000000,44.327405,0.000000,64.000000,0.000000,0.000000,43.835547,-33.291374,75.977705,79.551131,0.000000,0.000000,0.000000,0.000000,4.546026,5.188495,5.781043,1.744388,0.262279,0.033613,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008334,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.722950,proposed,0,-126.340000,54.885000,-4.313138,-3.741272,-4.410000,-3.565000,0.096862,-0.176272,18.327375,5.153621,1.494245,5.153621,18.327375,0.240000,0.330000,21,-32,20.612497,-32.344162,20.612497,-32.344162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.321238,-31.975035,85.905607,87.838361,0.000000,0.000000,0.000000,0.000000,5.162793,5.676083,5.562418,1.772352,0.265096,0.037111,0.502640,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.733699,proposed,0,-126.340000,54.885000,-4.079884,-3.811818,-4.190000,-3.555000,0.110116,-0.256818,20.462012,-2.714037,1.372266,-2.714037,20.462012,0.210000,0.000000,12,13,12.379638,49.106217,12.379638,49.106217,0.000000,-36.450379,0.000000,64.000000,0.000000,0.000000,53.262981,-29.381211,108.746206,106.881430,0.000000,0.000000,0.000000,0.000000,6.657248,6.655969,5.605784,2.775357,0.286437,0.045382,0.501125,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.742965,proposed,0,-126.340000,54.885000,-3.870086,-3.875969,-3.990000,-3.635000,0.119914,-0.240969,21.864772,-12.899301,0.945339,-12.899301,21.864772,0.190000,-0.060000,7,58,6.859627,105.883521,6.859627,105.883521,0.000000,-48.227683,0.000000,64.000000,0.000000,0.000000,58.470690,-25.429303,123.639288,123.430054,0.000000,0.000000,0.000000,0.000000,7.779162,7.529150,5.552664,2.097569,0.312049,0.047971,0.501492,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008524,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.753033,proposed,0,-126.340000,54.885000,-3.633232,-3.948995,-3.760000,-3.835000,0.126768,-0.113995,22.901596,-23.450502,0.823360,-23.450502,22.901596,0.190000,0.160000,7,103,6.783716,105.754507,6.783716,105.754507,0.000000,-3.098669,0.000000,64.000000,0.000000,0.000000,59.469533,-17.747012,124.482973,125.855132,0.000000,0.000000,0.000000,0.000000,8.128147,8.174616,5.581975,1.812793,1.356869,0.036523,0.504324,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009304,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.763026,proposed,0,-126.340000,54.885000,-3.389261,-4.024707,-3.540000,-4.135000,0.150739,0.110293,22.474668,-28.756597,0.579401,-28.756597,22.474668,0.070000,0.570000,36,105,36.467410,105.494764,36.467410,105.494764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.974097,-8.941196,122.943019,130.737511,0.000000,0.000000,0.000000,0.000000,8.232418,8.577216,7.208199,1.739783,0.306994,0.035413,0.516120,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.773024,proposed,0,-126.340000,54.885000,-3.136594,-4.103490,-3.310000,-4.345000,0.173406,0.241510,21.742793,-25.585138,0.945339,-25.585138,21.742793,0.100000,0.810000,52,105,52.228203,104.832597,52.228203,104.832597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.769625,2.774695,129.832291,143.184272,0.000000,0.000000,0.000000,0.000000,8.610762,9.238449,5.563095,1.636285,0.401705,0.040733,0.501090,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.783030,proposed,0,-126.340000,54.885000,-2.875449,-4.185171,-3.090000,-4.555000,0.214551,0.369829,22.352689,-18.571334,1.799193,-18.571334,22.352689,0.300000,0.940000,38,104,37.927717,104.456568,37.927717,104.456568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.854730,12.904249,136.707446,150.252482,0.000000,0.000000,0.000000,0.000000,8.986751,9.610681,5.565669,1.470459,0.377572,0.025199,0.501262,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.793030,proposed,0,-126.340000,54.885000,-2.606577,-4.269414,-2.850000,-4.695000,0.243423,0.425586,25.219201,-9.605862,1.738204,-9.605862,25.219201,0.370000,0.980000,17,59,16.963054,50.531520,16.963054,50.531520,0.000000,8.925048,0.000000,64.000000,0.000000,0.000000,33.644900,16.917524,140.912472,149.200608,0.000000,0.000000,0.000000,0.000000,9.409076,9.533313,5.573610,1.642376,0.387971,0.036813,0.500934,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.803027,proposed,0,-126.340000,54.885000,-2.330206,-4.356045,-2.590000,-4.735000,0.259794,0.378955,28.146701,-0.030495,2.165131,-0.030495,28.146701,0.300000,0.820000,10,14,10.064508,-21.257775,10.064508,-21.257775,0.000000,35.714343,0.000000,64.000000,0.000000,0.000000,36.965539,15.499717,137.658222,140.235467,0.000000,0.000000,0.000000,0.000000,9.165943,8.683406,5.557049,1.589002,0.214925,0.020037,0.501646,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.813031,proposed,0,-126.340000,54.885000,-2.046463,-4.444925,-2.290000,-4.725000,0.243537,0.280075,29.854410,4.177788,2.653048,4.177788,29.854410,0.200000,0.490000,14,-31,14.015925,-35.596264,14.015925,-35.596264,0.000000,5.052832,0.000000,64.000000,0.000000,0.000000,38.844910,9.504923,129.817926,136.484609,0.000000,0.000000,0.000000,0.000000,8.446527,8.298406,5.595108,1.774674,0.243400,0.051950,0.501137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.823033,proposed,0,-126.340000,54.885000,-1.755990,-4.535752,-1.990000,-4.715000,0.234010,0.179248,30.647275,0.457422,3.140965,0.457422,30.647275,0.160000,0.100000,18,14,17.725258,20.120277,17.725258,20.120277,0.000000,-5.663709,0.000000,64.000000,0.000000,0.000000,37.287627,5.159769,125.556160,132.003082,0.000000,0.000000,0.000000,0.000000,7.983251,8.168232,5.585312,1.617117,0.206371,0.026305,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.833029,proposed,0,-126.340000,54.885000,-1.459317,-4.628262,-1.670000,-4.775000,0.210683,0.146738,30.647275,0.457422,2.653048,-8.752008,31.867067,0.150000,0.030000,23,28,23.409916,27.718307,23.409916,27.718307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.012452,-0.826506,118.997087,130.203534,0.000000,0.000000,0.000000,0.000000,7.566396,7.724472,5.564648,1.655072,0.220335,0.026412,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.843029,proposed,0,-126.340000,54.885000,-1.156585,-4.722316,-1.340000,-4.915000,0.183415,0.192684,32.842901,-17.778469,2.287110,-17.778469,32.842901,0.200000,0.130000,-3,73,-3.186461,105.276637,-3.186461,105.276637,0.000000,-32.558330,0.000000,64.000000,0.000000,0.000000,33.043074,2.470824,126.302260,134.837648,0.000000,0.000000,0.000000,0.000000,7.983068,8.676952,5.568906,1.563322,0.255938,0.027499,0.500787,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.853028,proposed,0,-126.340000,54.885000,-0.848364,-4.817638,-1.000000,-5.125000,0.151636,0.307362,34.245662,-24.121388,2.409089,-24.121388,34.245662,0.130000,0.380000,-6,106,-6.454777,105.641907,-6.454777,105.641907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.502221,7.454798,116.647129,127.971673,0.000000,0.000000,0.000000,0.000000,7.615214,8.490813,5.563458,1.583525,0.243613,0.018814,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.863027,proposed,0,-126.340000,54.885000,-0.535112,-4.913994,-0.650000,-5.365000,0.114888,0.451006,34.611599,-24.853263,3.018985,-24.853263,34.611599,0.050000,0.710000,3,105,2.572370,105.349310,2.572370,105.349310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.929012,12.974221,114.909480,133.471612,0.000000,0.000000,0.000000,0.000000,7.533025,8.861448,5.554650,1.558364,0.343825,0.018954,0.501919,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.873028,proposed,0,-126.340000,54.885000,-0.217217,-5.011170,-0.310000,-5.585000,0.092783,0.573830,34.001703,-19.608157,3.262944,-19.608157,34.001703,0.050000,0.910000,14,105,14.471977,104.934157,14.471977,104.934157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.754086,19.399125,115.874657,141.275246,0.000000,0.000000,0.000000,0.000000,7.582421,9.242675,5.558039,1.835987,0.400361,0.043835,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008351,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.883028,proposed,0,-126.340000,54.885000,0.104747,-5.108899,0.030000,-5.735000,0.074747,0.626101,33.269828,-11.435550,2.409089,-11.435550,33.269828,0.070000,0.970000,27,75,26.744276,75.139432,26.744276,75.139432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.052585,23.228297,111.870324,138.007456,0.000000,0.000000,0.000000,0.000000,7.233650,8.929016,5.559816,1.612521,0.355829,0.021732,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.893026,proposed,0,-126.340000,54.885000,0.430288,-5.206942,0.360000,-5.805000,0.070288,0.598058,32.233005,-3.201954,3.201954,-3.201954,32.233005,0.150000,0.880000,34,30,34.022677,11.738548,34.022677,11.738548,0.000000,18.400884,0.000000,64.000000,0.000000,0.000000,-2.142397,24.757702,110.355791,135.622828,0.000000,0.000000,0.000000,0.000000,6.983643,8.535957,5.556680,1.467621,0.205372,0.018173,0.522792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.903024,proposed,0,-126.340000,54.885000,0.758908,-5.305059,0.680000,-5.815000,0.078908,0.509941,31.745088,2.653048,3.079975,2.653048,31.745088,0.250000,0.600000,32,-15,31.978576,-19.193178,31.978576,-19.193178,0.000000,4.332610,0.000000,64.000000,0.000000,0.000000,-4.930178,22.830710,108.680345,130.189940,0.000000,0.000000,0.000000,0.000000,6.674394,7.866623,5.555003,1.509501,0.224105,0.020756,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.913027,proposed,0,-126.340000,54.885000,1.090360,-5.403089,1.020000,-5.805000,0.070360,0.401911,32.903890,0.945339,3.994819,0.945339,32.903890,0.290000,0.230000,16,19,16.135229,18.944525,16.135229,18.944525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.698144,19.336177,113.994992,131.240654,0.000000,0.000000,0.000000,0.000000,6.955124,7.848111,5.558767,1.462996,0.200553,0.016485,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.923025,proposed,0,-126.340000,54.885000,1.423719,-5.500671,1.370000,-5.835000,0.053719,0.334329,34.977537,-5.702528,3.323933,-5.702528,34.977537,0.260000,0.130000,-4,64,-3.937978,80.422545,-3.937978,80.422545,0.000000,-16.478020,0.000000,64.000000,0.000000,0.000000,5.471559,15.243929,113.280084,125.003105,0.000000,0.000000,0.000000,0.000000,7.078824,7.858009,5.552851,1.491546,0.222642,0.016428,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.933025,proposed,0,-126.340000,54.885000,1.758735,-5.597650,1.740000,-5.935000,0.018735,0.337350,36.563267,-12.594353,3.750861,-12.594353,36.563267,0.150000,0.340000,-11,106,-11.416028,105.905785,-11.416028,105.905785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.448247,13.541631,109.192330,123.011552,0.000000,0.000000,0.000000,0.000000,6.961297,7.892542,5.553251,1.455373,0.237119,0.016487,0.500996,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.943029,proposed,0,-126.340000,54.885000,2.094977,-5.693815,2.110000,-6.075000,-0.015023,0.381185,36.441287,-14.424041,3.994819,-14.424041,36.441287,0.090000,0.680000,-7,106,-6.629169,105.792716,-6.629169,105.792716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.704139,12.811908,105.968402,125.136872,0.000000,0.000000,0.000000,0.000000,6.872167,8.049865,5.564242,1.501119,0.337456,0.021294,0.504338,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.953026,proposed,0,-126.340000,54.885000,2.431575,-5.788837,2.470000,-6.195000,-0.038425,0.406163,35.343474,-9.910810,4.360757,-9.910810,35.343474,0.070000,0.900000,7,61,7.072064,58.998447,7.072064,58.998447,0.000000,1.794270,0.000000,64.000000,0.000000,0.000000,3.412320,14.381773,105.572989,126.907056,0.000000,0.000000,0.000000,0.000000,6.886009,8.399267,5.554085,1.471428,0.335295,0.016798,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.963026,proposed,0,-126.340000,54.885000,2.768299,-5.882571,2.820000,-6.255000,-0.051701,0.372429,34.306651,-3.140965,3.933829,-3.140965,34.306651,0.070000,0.810000,21,16,20.556212,7.040439,20.556212,7.040439,0.000000,8.752277,0.000000,64.000000,0.000000,0.000000,-4.910324,17.588683,103.424757,129.534842,0.000000,0.000000,0.000000,0.000000,6.518716,8.231597,5.552776,1.455489,0.201629,0.017576,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.973026,proposed,0,-126.340000,54.885000,3.104534,-5.974768,3.160000,-6.275000,-0.055466,0.300232,32.964880,0.396432,3.201954,0.396432,32.964880,0.080000,0.490000,34,0,34.123724,0.300533,34.123724,0.300533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.350074,19.423544,95.750160,121.396290,0.000000,0.000000,0.000000,0.000000,6.162314,7.416919,5.548687,1.599074,0.329125,0.050241,0.507677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.983032,proposed,0,-126.340000,54.885000,3.440018,-6.065277,3.500000,-6.305000,-0.059982,0.239723,32.598942,-2.104141,3.384923,-2.104141,32.598942,0.150000,0.210000,28,43,27.561194,42.533391,27.561194,42.533391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.708066,19.876685,88.990896,115.524450,0.000000,0.000000,0.000000,0.000000,5.977826,7.034373,5.573227,1.649720,0.220482,0.022636,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.993026,proposed,0,-126.340000,54.885000,3.773635,-6.153724,3.840000,-6.365000,-0.066365,0.211276,32.233005,-8.934977,3.628881,-8.934977,32.233005,0.230000,0.250000,13,88,13.208904,96.973043,13.208904,96.973043,0.000000,-9.439652,0.000000,64.000000,0.000000,0.000000,-10.745847,18.891172,91.839710,111.171652,0.000000,0.000000,0.000000,0.000000,5.669910,7.146172,5.561066,1.465179,0.227495,0.020734,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.003056,proposed,0,-126.340000,54.885000,4.106435,-6.240306,4.180000,-6.475000,-0.073565,0.234694,33.147849,-13.265238,4.055809,-13.265238,33.147849,0.260000,0.580000,-6,107,-6.446564,106.594684,-6.446564,106.594684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.509383,18.497300,94.127484,110.062335,0.000000,0.000000,0.000000,0.000000,5.840843,7.271285,5.561907,1.455037,0.251753,0.019467,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.013030,proposed,0,-126.340000,54.885000,4.434870,-6.324035,4.520000,-6.595000,-0.085130,0.270965,32.598942,-11.069613,4.238777,-11.069613,32.598942,0.160000,0.810000,5,76,5.435818,76.201053,5.435818,76.201053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.168635,18.885743,93.474413,110.325553,0.000000,0.000000,0.000000,0.000000,5.996019,7.364342,5.553292,1.452227,0.316672,0.018301,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.023024,proposed,0,-126.340000,54.885000,4.761024,-6.405381,4.840000,-6.665000,-0.078976,0.259619,30.403317,-4.238777,3.750861,-4.238777,30.403317,0.120000,0.830000,31,31,31.264366,17.921025,31.264366,17.921025,0.000000,13.280029,0.000000,64.000000,0.000000,0.000000,-8.665205,21.178613,93.874307,117.693778,0.000000,0.000000,0.000000,0.000000,5.845965,7.551830,5.553511,1.484221,0.219209,0.016738,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.033054,proposed,0,-126.340000,54.885000,5.084911,-6.484264,5.140000,-6.685000,-0.055089,0.200736,28.634618,0.884349,3.628881,0.884349,28.634618,0.080000,0.620000,55,-9,55.399998,-9.230179,55.399998,-9.230179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.356738,22.111447,89.107642,111.462995,0.000000,0.000000,0.000000,0.000000,5.767564,6.776743,5.550255,1.465723,0.229822,0.021760,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.043027,proposed,0,-126.340000,54.885000,5.402993,-6.559761,5.420000,-6.695000,-0.017007,0.135239,27.658785,-0.335443,2.531068,-0.335443,27.658785,0.340000,0.240000,32,31,31.557838,30.609271,31.557838,30.609271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.011886,22.969525,86.692285,111.767974,0.000000,0.000000,0.000000,0.000000,5.558661,6.676313,5.553088,1.605213,0.278881,0.023086,0.505707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.053027,proposed,0,-126.340000,54.885000,5.717606,-6.632371,5.710000,-6.695000,0.007606,0.062629,27.658785,-0.335443,3.201954,-6.434403,28.146701,0.410000,0.190000,15,35,15.435400,35.257284,15.435400,35.257284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.041734,18.955952,94.333884,106.119103,0.000000,0.000000,0.000000,0.000000,5.946535,6.832589,5.559599,1.707893,0.218452,0.027965,0.500876,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.063036,proposed,0,-126.340000,54.885000,6.027675,-6.701773,6.010000,-6.835000,0.017675,0.133227,30.342327,-11.435550,3.811850,-11.435550,30.342327,0.300000,0.280000,-5,80,-5.421004,106.177573,-5.421004,106.177573,0.000000,-25.920289,0.000000,64.000000,0.000000,0.000000,-1.885694,21.577180,100.597991,117.902771,0.000000,0.000000,0.000000,0.000000,6.408956,7.643849,5.597178,1.875574,0.344016,0.050921,0.509984,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008392,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.073029,proposed,0,-126.340000,54.885000,6.331979,-6.767634,6.320000,-6.965000,0.011979,0.197366,30.220348,-14.850968,3.933829,-14.850968,30.220348,0.150000,0.500000,5,106,5.139965,106.095593,5.139965,106.095593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.859237,25.490283,98.209340,119.443745,0.000000,0.000000,0.000000,0.000000,6.406205,8.012416,5.568894,1.651934,0.262120,0.027222,0.501117,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.083035,proposed,0,-126.340000,54.885000,6.631010,-6.830004,6.630000,-7.095000,0.001010,0.264996,29.244514,-13.204249,3.567892,-13.204249,29.244514,0.140000,0.780000,10,106,10.311844,105.702596,10.311844,105.702596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.841307,29.798403,99.947389,126.830534,0.000000,0.000000,0.000000,0.000000,6.454295,8.487868,5.593874,1.756630,0.453294,0.030773,0.501281,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008346,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.093026,proposed,0,-126.340000,54.885000,6.923542,-6.888573,6.920000,-7.185000,0.003542,0.296427,28.451649,-5.214611,3.384923,-5.214611,28.451649,0.130000,0.960000,18,61,17.665591,36.931099,17.665591,36.931099,0.000000,23.771497,0.000000,64.000000,0.000000,0.000000,-9.383441,32.645496,104.044899,128.663998,0.000000,0.000000,0.000000,0.000000,6.498471,8.525980,5.557773,1.603827,0.460580,0.025131,0.500964,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.103031,proposed,0,-126.340000,54.885000,7.210057,-6.943383,7.210000,-7.185000,0.000057,0.241617,27.475816,3.872840,3.628881,3.872840,27.475816,0.130000,0.830000,25,16,25.313410,-29.140033,25.313410,-29.140033,0.000000,44.842629,0.000000,64.000000,0.000000,0.000000,-15.815214,33.071921,105.561827,131.738610,0.000000,0.000000,0.000000,0.000000,6.475411,8.349774,5.586618,2.237620,0.222753,0.037197,0.501208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.113030,proposed,0,-126.340000,54.885000,7.489562,-6.994189,7.490000,-7.125000,-0.000438,0.130811,26.195034,8.325081,3.750861,8.325081,26.195034,0.170000,0.530000,28,-29,28.182087,-44.564580,28.182087,-44.564580,0.000000,15.267175,0.000000,64.000000,0.000000,0.000000,-20.194413,29.329615,99.881916,125.856993,0.000000,0.000000,0.000000,0.000000,6.301039,7.662697,5.565937,1.706209,0.224339,0.028297,0.501419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.123032,proposed,0,-126.340000,54.885000,7.762007,-7.040937,7.760000,-7.065000,0.002007,0.024063,26.195034,8.325081,4.055809,7.349247,26.804930,0.240000,0.130000,13,-13,13.278660,-13.405026,13.278660,-13.405026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.533093,24.171616,100.019863,127.392125,0.000000,0.000000,0.000000,0.000000,6.305441,7.782947,5.585295,1.652243,0.257134,0.043938,0.501149,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.133058,proposed,0,-126.340000,54.885000,8.027600,-7.083604,8.040000,-7.055000,-0.012400,-0.028604,27.780764,-1.433256,3.201954,-1.433256,27.780764,0.220000,0.010000,-11,32,-11.118406,78.716494,-11.118406,78.716494,0.000000,-47.121519,0.000000,64.000000,0.000000,0.000000,-19.954312,20.825105,110.075139,136.258560,0.000000,0.000000,0.000000,0.000000,7.130137,8.729223,5.563800,1.515777,0.226202,0.017254,0.500841,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.143025,proposed,0,-126.340000,54.885000,8.283861,-7.121765,8.320000,-7.115000,-0.036139,-0.006765,28.207691,-11.191592,2.897006,-11.191592,28.207691,0.140000,0.060000,-19,77,-18.724776,105.338376,-18.724776,105.338376,0.000000,-28.743402,0.000000,64.000000,0.000000,0.000000,-17.678910,22.281142,105.410305,133.677137,0.000000,0.000000,0.000000,0.000000,6.912736,8.945524,5.572441,1.595255,0.252789,0.027754,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.153023,proposed,0,-126.340000,54.885000,8.532873,-7.155705,8.600000,-7.255000,-0.067127,0.099295,26.987899,-16.985604,3.506902,-16.985604,26.987899,0.080000,0.360000,-11,105,-11.407306,104.996089,-11.407306,104.996089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.633752,28.290043,110.999659,140.111101,0.000000,0.000000,0.000000,0.000000,6.869625,9.522258,5.552025,1.470066,0.240848,0.019108,0.500697,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.163031,proposed,0,-126.340000,54.885000,8.773812,-7.185257,8.860000,-7.415000,-0.086188,0.229743,24.365346,-16.009771,3.628881,-16.009771,24.365346,0.050000,0.720000,7,105,6.748044,104.587250,6.748044,104.587250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.154783,36.586277,119.747124,147.796061,0.000000,0.000000,0.000000,0.000000,6.952843,9.986317,5.557325,1.519045,0.390765,0.018166,0.501822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.173025,proposed,0,-126.340000,54.885000,9.005818,-7.210285,9.100000,-7.535000,-0.094182,0.324715,21.681804,-8.142112,3.018985,-8.142112,21.681804,0.030000,0.910000,29,96,29.102902,96.187234,29.102902,96.187234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.788791,44.311320,123.286260,150.396084,0.000000,0.000000,0.000000,0.000000,7.178714,9.985864,5.550721,1.574727,0.384849,0.021957,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.183023,proposed,0,-126.340000,54.885000,9.229139,-7.230796,9.320000,-7.555000,-0.090861,0.324204,19.181230,1.677214,2.409089,1.677214,19.181230,0.060000,0.950000,46,51,46.053755,14.846325,46.053755,14.846325,0.000000,36.340909,0.000000,64.000000,0.000000,0.000000,-42.308273,47.158532,124.161951,149.346682,0.000000,0.000000,0.000000,0.000000,7.414639,9.732274,5.550478,1.465614,0.253374,0.017815,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.193027,proposed,0,-126.340000,54.885000,9.443604,-7.246745,9.510000,-7.485000,-0.066396,0.238255,16.375708,11.130602,2.226120,11.130602,16.375708,0.130000,0.760000,61,6,61.002346,-49.022616,61.002346,-49.022616,0.000000,55.209850,0.000000,64.000000,0.000000,0.000000,-47.239901,43.576790,121.401767,146.937150,0.000000,0.000000,0.000000,0.000000,7.467027,9.170598,5.555143,1.478500,0.258072,0.017006,0.500919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.203026,proposed,0,-126.340000,54.885000,9.648814,-7.258084,9.670000,-7.365000,-0.021186,0.106916,14.972947,14.667999,3.201954,14.667999,14.972947,0.330000,0.420000,46,-39,45.717347,-52.991319,45.717347,-52.991319,0.000000,14.178552,0.000000,64.000000,0.000000,0.000000,-49.403635,35.214095,112.925373,138.340082,0.000000,0.000000,0.000000,0.000000,7.149679,8.723336,5.554945,1.448762,0.326091,0.015074,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.213022,proposed,0,-126.340000,54.885000,9.844641,-7.264801,9.840000,-7.245000,0.004641,-0.019801,16.680656,9.849821,3.079975,9.849821,16.680656,0.450000,0.050000,5,6,5.430538,13.580422,5.430538,13.580422,0.000000,-7.393188,0.000000,64.000000,0.000000,0.000000,-45.638782,27.845482,124.432731,151.597670,0.000000,0.000000,0.000000,0.000000,8.131597,9.386614,5.552674,1.484673,0.269011,0.031017,0.501252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.223038,proposed,0,-126.340000,54.885000,10.031388,-7.266890,10.020000,-7.195000,0.011388,-0.071890,18.449355,0.762370,2.104141,0.762370,18.449355,0.320000,0.010000,-9,51,-9.201745,95.784382,-9.201745,95.784382,0.000000,-44.597149,0.000000,64.000000,0.000000,0.000000,-38.571938,20.970865,118.614415,148.757219,0.000000,0.000000,0.000000,0.000000,7.979148,9.142431,5.585043,1.703179,0.256213,0.022782,0.501377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.233031,proposed,0,-126.340000,54.885000,10.208194,-7.264346,10.210000,-7.245000,-0.001806,-0.019346,17.778469,-8.873987,2.409089,-8.873987,17.778469,0.130000,0.120000,8,96,7.833716,105.112390,7.833716,105.112390,0.000000,-8.925156,0.000000,64.000000,0.000000,0.000000,-36.330539,20.927698,109.055463,137.925000,0.000000,0.000000,0.000000,0.000000,7.406112,9.234071,5.568837,1.491371,0.260307,0.018081,0.503458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.243024,proposed,0,-126.340000,54.885000,10.375380,-7.257188,10.400000,-7.355000,-0.024620,0.097812,15.826802,-13.692166,2.165131,-13.692166,15.826802,0.090000,0.530000,20,105,20.112674,105.021596,20.112674,105.021596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.734708,26.501656,114.990784,139.631655,0.000000,0.000000,0.000000,0.000000,7.049486,9.590550,5.561849,1.743410,0.368538,0.041837,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.253033,proposed,0,-126.340000,54.885000,10.533145,-7.245415,10.550000,-7.465000,-0.016855,0.219585,13.753155,-9.544873,2.470079,-9.544873,13.753155,0.120000,0.820000,29,105,28.838811,104.724303,28.838811,104.724303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.131940,35.505773,119.829622,145.219869,0.000000,0.000000,0.000000,0.000000,6.939185,9.846313,5.570345,1.485637,0.318744,0.020489,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.263027,proposed,0,-126.340000,54.885000,10.680978,-7.229092,10.700000,-7.505000,-0.019022,0.275908,12.350394,-0.701380,2.287110,-0.701380,12.350394,0.190000,0.950000,28,66,28.311792,65.710403,28.311792,65.710403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.547289,41.973995,119.923338,143.867882,0.000000,0.000000,0.000000,0.000000,6.873403,9.655314,5.560955,1.499077,0.328091,0.016880,0.500771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.273023,proposed,0,-126.340000,54.885000,10.819132,-7.208240,10.820000,-7.465000,-0.000868,0.256760,12.045446,8.752008,1.372266,8.752008,12.045446,0.240000,0.850000,22,21,22.187481,-3.085000,22.187481,-3.085000,0.000000,23.795403,0.000000,64.000000,0.000000,0.000000,-59.844816,43.804371,121.207878,145.702470,0.000000,0.000000,0.000000,0.000000,7.035112,9.446850,5.546914,1.453495,0.197284,0.015824,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.284707,proposed,0,-126.340000,54.885000,10.968316,-7.178196,10.960000,-7.335000,0.008316,0.156804,11.252582,14.607010,1.372266,14.607010,11.252582,0.240000,0.480000,22,-22,22.332751,-21.629599,22.332751,-21.629599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.387259,39.267767,116.367856,139.858637,0.000000,0.000000,0.000000,0.000000,7.048100,8.795157,5.607899,1.610397,0.228598,0.027435,0.501680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.293022,proposed,0,-126.340000,54.885000,11.066449,-7.153139,11.060000,-7.235000,0.006449,0.081861,11.252582,11.618519,1.738204,11.618519,11.252582,0.240000,0.210000,14,23,14.261138,24.363694,14.261138,24.363694,0.000000,-0.993293,0.000000,64.000000,0.000000,0.000000,-61.635766,34.261620,111.920959,136.890385,0.000000,0.000000,0.000000,0.000000,6.895225,8.514204,5.559776,1.480559,0.206133,0.021203,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.303025,proposed,0,-126.340000,54.885000,11.175694,-7.119008,11.170000,-7.155000,0.005694,0.035992,10.947634,3.201954,1.311276,3.201954,10.947634,0.210000,0.130000,9,68,8.691040,104.819994,8.691040,104.819994,0.000000,-36.449593,0.000000,64.000000,0.000000,0.000000,-60.962317,28.871743,101.136810,119.010611,0.000000,0.000000,0.000000,0.000000,6.468031,7.728758,5.564235,1.558190,0.256055,0.026277,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.313026,proposed,0,-126.340000,54.885000,11.275387,-7.080597,11.290000,-7.155000,-0.014613,0.074403,10.276748,-3.933829,1.677214,-3.933829,10.276748,0.160000,0.360000,7,107,7.294036,106.720807,7.294036,106.720807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.239933,26.970218,94.992218,107.691591,0.000000,0.000000,0.000000,0.000000,6.200901,7.311534,5.554101,1.456947,0.230978,0.016573,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.323024,proposed,0,-126.340000,54.885000,11.365611,-7.038002,11.390000,-7.195000,-0.024389,0.156998,8.691018,-5.885497,2.104141,-5.885497,8.691018,0.110000,0.700000,16,107,16.132294,106.846846,16.132294,106.846846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.854180,26.927564,94.971089,105.322441,0.000000,0.000000,0.000000,0.000000,6.202585,7.267310,5.551253,1.615226,0.294437,0.029156,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.333021,proposed,0,-126.340000,54.885000,11.446518,-6.991303,11.490000,-7.215000,-0.043482,0.223697,7.471226,-0.091484,1.189297,-0.091484,7.471226,0.120000,0.920000,17,92,16.731071,92.155116,16.731071,92.155116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.468689,27.577647,95.610490,105.176557,0.000000,0.000000,0.000000,0.000000,6.293934,7.085564,5.559008,1.668204,0.371916,0.020973,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.343027,proposed,0,-126.340000,54.885000,11.518314,-6.940549,11.570000,-7.175000,-0.051686,0.234451,5.946486,7.166278,1.616224,7.166278,5.946486,0.150000,0.930000,18,47,18.309881,35.896132,18.309881,35.896132,0.000000,11.258984,0.000000,64.000000,0.000000,0.000000,-54.507685,26.722851,90.241446,98.900070,0.000000,0.000000,0.000000,0.000000,6.123817,6.492556,5.555028,1.533257,0.260850,0.022366,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.353029,proposed,0,-126.340000,54.885000,11.581053,-6.885912,11.640000,-7.075000,-0.058947,0.189088,5.519559,13.692166,1.250287,13.692166,5.519559,0.170000,0.730000,11,2,10.927767,-0.942378,10.927767,-0.942378,0.000000,3.097494,0.000000,64.000000,0.000000,0.000000,-48.747888,24.101144,88.317858,101.379325,0.000000,0.000000,0.000000,0.000000,6.052912,6.343278,5.559513,1.499131,0.205113,0.020124,0.501239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.363058,proposed,0,-126.340000,54.885000,11.635088,-6.827310,11.700000,-6.945000,-0.064912,0.117690,5.641538,12.899301,0.396432,12.899301,5.641538,0.150000,0.380000,0,33,0.174003,33.272737,0.174003,33.272737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.207718,21.898410,87.772829,108.021308,0.000000,0.000000,0.000000,0.000000,6.013892,6.597792,5.554532,1.506193,0.217535,0.021848,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.373055,proposed,0,-126.340000,54.885000,11.680297,-6.765213,11.760000,-6.855000,-0.079703,0.089787,4.543725,6.129455,1.189297,6.129455,4.543725,0.090000,0.290000,1,78,1.334345,100.656859,1.334345,100.656859,0.000000,-22.384123,0.000000,64.000000,0.000000,0.000000,-27.656049,18.673953,79.125799,93.355406,0.000000,0.000000,0.000000,0.000000,5.823134,6.010503,6.018375,1.765990,0.259797,0.029272,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.383029,proposed,0,-126.340000,54.885000,11.716996,-6.699726,11.810000,-6.825000,-0.093004,0.125274,4.116798,0.518412,0.884349,0.518412,4.116798,0.060000,0.380000,-5,108,-4.844008,107.716714,-4.844008,107.716714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.173736,15.635425,74.610332,88.971547,0.000000,0.000000,0.000000,0.000000,5.617706,5.624578,5.548895,1.652910,0.250069,0.024475,0.500701,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.393058,proposed,0,-126.340000,54.885000,11.745664,-6.630441,11.860000,-6.835000,-0.114336,0.204559,2.836017,-2.836017,0.823360,-2.836017,2.836017,0.050000,0.750000,-7,108,-6.504108,107.656999,-6.504108,107.656999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.628458,14.007763,75.211241,90.094008,0.000000,0.000000,0.000000,0.000000,5.460174,5.660611,5.558832,1.470929,0.286290,0.020293,0.503832,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.403058,proposed,0,-126.340000,54.885000,11.766267,-6.558064,11.880000,-6.835000,-0.113733,0.276936,0.945339,0.579401,0.213464,0.579401,0.945339,0.020000,0.940000,5,108,5.153568,107.713165,5.153568,107.713165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.185390,13.679165,76.899375,89.038251,0.000000,0.000000,0.000000,0.000000,5.459750,5.679241,5.554874,1.461673,0.262488,0.018076,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.413057,proposed,0,-126.340000,54.885000,11.779155,-6.482547,11.890000,-6.785000,-0.110845,0.302453,-0.823360,6.312424,0.518412,6.312424,-0.823360,0.020000,1.020000,15,70,15.198936,69.851312,15.198936,69.851312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.867951,10.805569,75.732287,89.341883,0.000000,0.000000,0.000000,0.000000,5.512555,5.707803,5.565079,1.496196,0.349478,0.020680,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.423059,proposed,0,-126.340000,54.885000,11.784596,-6.403997,11.880000,-6.685000,-0.095404,0.281003,-2.043152,12.960290,0.152474,12.960290,-2.043152,0.050000,0.880000,18,29,17.944795,28.635875,17.944795,28.635875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.928741,7.247682,78.289451,95.391923,0.000000,0.000000,0.000000,0.000000,5.616680,6.256375,5.580327,1.752463,0.222206,0.035825,0.503677,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.433026,proposed,0,-126.340000,54.885000,11.782883,-6.322865,11.860000,-6.535000,-0.077117,0.212135,-3.018985,15.277895,-0.274453,15.277895,-3.018985,0.060000,0.610000,19,30,19.198238,30.320186,19.198238,30.320186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.089545,3.636580,77.443202,99.143697,0.000000,0.000000,0.000000,0.000000,5.601353,6.552824,5.573777,1.677642,0.212183,0.029543,0.501166,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.443032,proposed,0,-126.340000,54.885000,11.774287,-6.238716,11.830000,-6.405000,-0.055713,0.166284,-3.262944,11.862478,-0.091484,11.862478,-3.262944,0.110000,0.410000,7,75,6.694655,76.711243,6.694655,76.711243,0.000000,-1.391057,0.000000,64.000000,0.000000,0.000000,19.153415,-0.646312,70.202139,95.315935,0.000000,0.000000,0.000000,0.000000,5.282606,6.246863,5.598603,1.828799,0.267575,0.033481,0.501088,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008242,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.453028,proposed,0,-126.340000,54.885000,11.759117,-6.152085,11.810000,-6.315000,-0.050883,0.162915,-2.957996,5.885497,-0.274453,5.885497,-2.957996,0.120000,0.520000,-9,108,-8.727433,107.780156,-8.727433,107.780156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.926017,-4.842730,59.839720,87.779016,0.000000,0.000000,0.000000,0.000000,4.698320,5.478196,5.569831,1.634830,0.250524,0.019620,0.500629,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.463027,proposed,0,-126.340000,54.885000,11.737665,-6.063018,11.790000,-6.275000,-0.052335,0.211982,-2.409089,3.079975,-0.030495,3.079975,-2.409089,0.070000,0.780000,-17,108,-17.030067,107.842389,-17.030067,107.842389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.072347,-7.678452,58.436757,86.609234,0.000000,0.000000,0.000000,0.000000,4.523527,5.265391,5.562897,1.778686,0.319724,0.034505,0.500846,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.473028,proposed,0,-126.340000,54.885000,11.710243,-5.971680,11.770000,-6.215000,-0.059757,0.243320,-2.592058,5.275601,-0.396432,5.275601,-2.592058,0.020000,0.960000,-16,99,-16.013853,99.109903,-16.013853,99.109903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.258323,-9.112529,60.961791,85.707680,0.000000,0.000000,0.000000,0.000000,4.563408,5.253430,5.563224,1.634294,0.296326,0.022959,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.483026,proposed,0,-126.340000,54.885000,11.677187,-5.878281,11.750000,-6.125000,-0.072813,0.246719,-3.384923,10.093779,0.030495,10.093779,-3.384923,0.000000,0.990000,-11,59,-11.391748,59.026349,-11.391748,59.026349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.687986,-11.058599,60.652818,83.641245,0.000000,0.000000,0.000000,0.000000,4.579260,5.245084,5.566412,1.461355,0.263125,0.015828,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.493024,proposed,0,-126.340000,54.885000,11.638812,-5.782945,11.710000,-5.995000,-0.071188,0.212055,-3.933829,15.033937,-0.030495,15.033937,-3.933829,-0.030000,0.810000,-5,32,-5.368827,32.028136,-5.368827,32.028136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.877694,-12.100237,63.826544,85.106291,0.000000,0.000000,0.000000,0.000000,4.742047,5.547513,5.555651,1.530298,0.205633,0.029593,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.503031,proposed,0,-126.340000,54.885000,11.595400,-5.685732,11.680000,-5.845000,-0.084600,0.159268,-4.726694,14.850968,-0.701380,14.850968,-4.726694,-0.040000,0.550000,-3,53,-2.536464,53.167095,-2.536464,53.167095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.498702,-12.607273,61.768927,82.684190,0.000000,0.000000,0.000000,0.000000,4.804944,5.505392,5.572956,1.536267,0.199835,0.024132,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.513023,proposed,0,-126.340000,54.885000,11.547394,-5.587043,11.630000,-5.715000,-0.082606,0.127957,-5.580549,11.130602,-0.396432,11.130602,-5.580549,-0.040000,0.500000,-1,88,-0.813696,88.274650,-0.813696,88.274650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.299286,-13.882569,52.338975,75.553244,0.000000,0.000000,0.000000,0.000000,4.493167,4.947755,5.551769,1.489621,0.219391,0.021467,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.523025,proposed,0,-126.340000,54.885000,11.495006,-5.486786,11.580000,-5.625000,-0.084994,0.138214,-5.519559,7.349247,-0.091484,7.349247,-5.519559,-0.040000,0.640000,-8,109,-7.593015,108.596118,-7.593015,108.596118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.395909,-15.811123,46.668537,72.441386,0.000000,0.000000,0.000000,0.000000,4.168437,4.593354,5.561086,1.472530,0.253066,0.016920,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.533025,proposed,0,-126.340000,54.885000,11.438630,-5.385239,11.530000,-5.535000,-0.091370,0.149761,-6.190445,7.166278,0.213464,7.166278,-6.190445,-0.030000,0.870000,-9,95,-8.555738,94.570830,-8.555738,94.570830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.810451,-17.718337,46.056222,73.165161,0.000000,0.000000,0.000000,0.000000,4.041650,4.569776,5.550733,1.591931,0.273617,0.023799,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.543024,proposed,0,-126.340000,54.885000,11.378593,-5.282546,11.470000,-5.435000,-0.091407,0.152454,-6.007476,11.191592,-0.030495,11.191592,-6.007476,-0.040000,0.930000,-11,57,-11.281970,56.548537,-11.281970,56.548537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.676524,-18.712099,48.555727,73.414808,0.000000,0.000000,0.000000,0.000000,4.071485,4.658790,5.554802,1.514750,0.229071,0.020092,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.553025,proposed,0,-126.340000,54.885000,11.315199,-5.178816,11.410000,-5.295000,-0.094801,0.116184,-6.983309,14.911958,-0.518412,14.911958,-6.983309,-0.060000,0.780000,-2,35,-2.332154,35.206871,-2.332154,35.206871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.037620,-18.212153,53.977437,74.050979,0.000000,0.000000,0.000000,0.000000,4.189186,4.836659,5.553604,1.446264,0.188031,0.017202,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.563025,proposed,0,-126.340000,54.885000,11.248803,-5.074248,11.350000,-5.145000,-0.101197,0.070752,-7.654195,15.277895,-0.457422,15.277895,-7.654195,-0.040000,0.540000,-1,50,-1.114990,49.771091,-1.114990,49.771091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.400587,-17.951347,53.313212,72.252863,0.000000,0.000000,0.000000,0.000000,4.193134,4.824385,5.555006,1.681999,0.238080,0.027837,0.501045,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.573026,proposed,0,-126.340000,54.885000,11.179696,-4.968937,11.280000,-5.015000,-0.100304,0.046063,-7.227268,11.557530,-0.762370,11.557530,-7.227268,-0.030000,0.480000,-9,85,-9.492251,84.756928,-9.492251,84.756928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.589537,-18.391249,48.099099,69.906790,0.000000,0.000000,0.000000,0.000000,4.000570,4.547164,5.563538,1.532657,0.208586,0.017431,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.583025,proposed,0,-126.340000,54.885000,11.108235,-4.863085,11.210000,-4.915000,-0.101765,0.051915,-7.654195,8.325081,-0.396432,8.325081,-7.654195,-0.040000,0.620000,-9,101,-8.689855,101.301467,-8.689855,101.301467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.363080,-19.597390,45.350448,69.631392,0.000000,0.000000,0.000000,0.000000,3.793177,4.374339,5.558665,1.677132,0.222788,0.025470,0.500333,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.593029,proposed,0,-126.340000,54.885000,11.034673,-4.756746,11.140000,-4.815000,-0.105327,0.058254,-7.593205,7.593205,-0.091484,7.593205,-7.593205,-0.050000,0.800000,-11,93,-10.559571,92.527787,-10.559571,92.527787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.463800,-20.801950,44.944676,68.617025,0.000000,0.000000,0.000000,0.000000,3.686377,4.311886,5.561808,1.463685,0.261537,0.017069,0.500434,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.603005,proposed,0,-126.340000,54.885000,10.959555,-4.650394,11.070000,-4.715000,-0.110445,0.064606,-8.020133,10.886644,0.091484,10.886644,-8.020133,-0.080000,0.870000,-4,60,-4.301759,59.510987,-4.301759,59.510987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.866742,-21.515366,48.472646,70.509194,0.000000,0.000000,0.000000,0.000000,3.790103,4.463465,5.557180,1.441657,0.219646,0.016375,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.613027,proposed,0,-126.340000,54.885000,10.882627,-4.543385,10.990000,-4.585000,-0.107373,0.041615,-8.752008,14.363051,-0.457422,14.363051,-8.752008,-0.050000,0.760000,-1,37,-1.214074,37.474633,-1.214074,37.474633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.684701,-21.444567,53.946497,71.687965,0.000000,0.000000,0.000000,0.000000,3.918016,4.644370,5.557348,1.480265,0.200927,0.017507,0.501999,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.623026,proposed,0,-126.340000,54.885000,10.804696,-4.436576,10.910000,-4.445000,-0.105304,0.008424,-9.300914,15.033937,-0.457422,15.033937,-9.300914,-0.050000,0.550000,4,47,3.557119,47.240464,3.557119,47.240464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.093748,-21.241969,56.205074,72.918325,0.000000,0.000000,0.000000,0.000000,4.010238,4.774326,5.553465,1.574354,0.196781,0.017212,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.633054,proposed,0,-126.340000,54.885000,10.725635,-4.329526,10.820000,-4.305000,-0.094365,-0.024526,-9.544873,11.740498,-0.579401,11.740498,-9.544873,0.000000,0.460000,-1,80,-1.097383,79.854652,-1.097383,79.854652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.473707,-21.374849,52.733875,69.910236,0.000000,0.000000,0.000000,0.000000,3.783058,4.510890,5.555331,1.611875,0.218876,0.021157,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.643062,proposed,0,-126.340000,54.885000,10.646097,-4.222874,10.730000,-4.215000,-0.083903,-0.007874,-9.727842,7.410237,-0.335443,7.410237,-9.727842,-0.020000,0.590000,1,106,1.414072,106.395764,1.414072,106.395764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.662520,-21.993497,51.176715,69.480568,0.000000,0.000000,0.000000,0.000000,3.581378,4.332507,5.565841,1.570762,0.258945,0.044031,0.501111,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.653058,proposed,0,-126.340000,54.885000,10.566280,-4.116644,10.640000,-4.135000,-0.073720,0.018356,-9.849821,6.800341,0.091484,6.800341,-9.849821,0.000000,0.800000,0,96,0.003118,95.685207,0.003118,95.685207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.435682,-23.186301,51.501752,69.214575,0.000000,0.000000,0.000000,0.000000,3.409813,4.273298,5.553630,1.502557,0.303256,0.026047,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.663462,proposed,0,-126.340000,54.885000,10.483071,-4.006499,10.550000,-4.025000,-0.066929,0.018501,-9.422894,11.069613,0.030495,11.069613,-9.422894,0.000000,0.900000,-2,51,-2.073275,50.461852,-2.073275,50.461852,0.000000,0.223355,0.000000,64.000000,0.000000,0.000000,85.127344,-23.752184,54.756118,70.159912,0.000000,0.000000,0.000000,0.000000,3.472767,4.373110,5.587625,1.479580,0.254544,0.021064,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.673054,proposed,0,-126.340000,54.885000,10.406454,-3.905417,10.470000,-3.895000,-0.063546,-0.010417,-9.544873,15.399875,-0.335443,15.399875,-9.544873,-0.010000,0.750000,2,23,2.190793,23.203744,2.190793,23.203744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.547846,-23.090056,62.332992,74.015500,0.000000,0.000000,0.000000,0.000000,3.798046,4.710947,5.556739,1.469469,0.204750,0.018616,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.683058,proposed,0,-126.340000,54.885000,10.326864,-3.800560,10.380000,-3.745000,-0.053136,-0.055560,-9.300914,14.667999,-0.457422,14.667999,-9.300914,0.020000,0.480000,-2,48,-1.793254,47.792011,-1.793254,47.792011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.003221,-22.216669,63.473138,75.265698,0.000000,0.000000,0.000000,0.000000,3.985994,4.882397,5.556668,1.473557,0.200695,0.020973,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.693057,proposed,0,-126.340000,54.885000,10.247841,-3.696415,10.300000,-3.625000,-0.052159,-0.071415,-9.300914,10.276748,-0.701380,10.276748,-9.300914,0.020000,0.410000,-3,89,-2.981969,89.468654,-2.981969,89.468654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.031412,-22.425035,58.817777,75.328055,0.000000,0.000000,0.000000,0.000000,3.861502,4.687266,5.559568,1.483983,0.220994,0.018222,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.703059,proposed,0,-126.340000,54.885000,10.169515,-3.592974,10.220000,-3.555000,-0.050485,-0.037974,-7.837164,5.702528,-0.152474,5.702528,-7.837164,0.020000,0.610000,-17,108,-16.994686,108.445103,-16.994686,108.445103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.919071,-22.987783,57.469368,75.280018,0.000000,0.000000,0.000000,0.000000,3.720654,4.581461,5.550742,1.547775,0.226662,0.015186,0.500703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.713053,proposed,0,-126.340000,54.885000,10.092141,-3.490406,10.140000,-3.475000,-0.047859,-0.015406,-7.959143,5.275601,0.274453,5.275601,-7.959143,-0.030000,0.830000,-10,98,-9.905171,98.304487,-9.905171,98.304487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.633148,-23.024060,60.383788,79.192616,0.000000,0.000000,0.000000,0.000000,3.892699,4.769333,5.551677,1.460707,0.265062,0.018805,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.723055,proposed,0,-126.340000,54.885000,10.015773,-3.388627,10.070000,-3.395000,-0.054227,0.006373,-8.508050,8.569039,0.152474,8.569039,-8.508050,-0.050000,0.920000,-1,64,-0.673205,63.558170,-0.673205,63.558170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.082001,-22.544778,60.315434,77.051807,0.000000,0.000000,0.000000,0.000000,3.899871,4.725162,5.556065,1.444614,0.248516,0.016831,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.733060,proposed,0,-126.340000,54.885000,9.940583,-3.287717,9.980000,-3.275000,-0.039417,-0.012717,-8.934977,13.387218,-0.335443,13.387218,-8.934977,-0.040000,0.790000,7,32,6.773008,31.754371,6.773008,31.754371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.953878,-21.882892,64.398727,77.830028,0.000000,0.000000,0.000000,0.000000,4.005232,4.934894,5.551914,1.498389,0.208120,0.019998,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.743060,proposed,0,-126.340000,54.885000,9.866783,-3.187829,9.900000,-3.125000,-0.033217,-0.062829,-8.995966,13.570186,-0.945339,13.570186,-8.995966,-0.010000,0.560000,7,44,6.543933,44.343166,6.543933,44.343166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.162757,-20.902828,66.986075,78.301236,0.000000,0.000000,0.000000,0.000000,4.105536,5.080253,7.181918,1.523886,0.214945,0.029443,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009460,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.753022,proposed,0,-126.340000,54.885000,9.794714,-3.089306,9.810000,-3.005000,-0.015286,-0.084306,-8.934977,10.337738,-0.457422,10.337738,-8.934977,-0.020000,0.430000,9,81,9.363617,80.717231,9.363617,80.717231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.842789,-20.649027,63.063856,76.882945,0.000000,0.000000,0.000000,0.000000,3.963287,4.849652,5.555909,1.475336,0.195701,0.018919,0.501319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.763059,proposed,0,-126.340000,54.885000,9.723665,-2.991059,9.740000,-2.935000,-0.016335,-0.056059,-8.142112,4.116798,0.518412,4.116798,-8.142112,0.030000,0.580000,-5,109,-5.028329,108.512659,-5.028329,108.512659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.055933,-20.494500,61.473577,74.010170,0.000000,0.000000,0.000000,0.000000,3.628074,4.483403,5.555886,1.485798,0.251090,0.019928,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.773028,proposed,0,-126.340000,54.885000,9.654756,-2.894536,9.660000,-2.885000,-0.005244,-0.009536,-7.776174,2.653048,-0.213464,2.653048,-7.776174,0.040000,0.810000,-9,108,-9.007057,108.260807,-9.007057,108.260807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.260648,-20.098898,63.661971,78.744221,0.000000,0.000000,0.000000,0.000000,3.766012,4.704852,5.600592,1.763771,0.337892,0.030376,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008249,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.783027,proposed,0,-126.340000,54.885000,9.587357,-2.798774,9.590000,-2.835000,-0.002643,0.036226,-7.044299,6.007476,0.152474,6.007476,-7.044299,0.020000,0.960000,-10,78,-10.256429,78.106541,-10.256429,78.106541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.246713,-19.368821,63.313073,78.536842,0.000000,0.000000,0.000000,0.000000,3.818908,4.741798,5.569450,1.659693,0.307681,0.026227,0.503609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.793030,proposed,0,-126.340000,54.885000,9.521719,-2.704048,9.530000,-2.735000,-0.008281,0.030952,-7.044299,9.971800,-0.457422,9.971800,-7.044299,-0.010000,0.890000,-4,49,-3.916161,48.630223,-3.916161,48.630223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.412736,-18.025871,66.755388,78.459341,0.000000,0.000000,0.000000,0.000000,3.922187,4.799623,5.564204,1.639857,0.238642,0.031112,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.803029,proposed,0,-126.340000,54.885000,9.457930,-2.610422,9.460000,-2.625000,-0.002070,0.014578,-7.288257,11.984457,0.701380,11.984457,-7.288257,-0.020000,0.690000,3,47,3.328897,46.678020,3.328897,46.678020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.540364,-16.926985,66.341684,77.518669,0.000000,0.000000,0.000000,0.000000,4.060202,4.929749,5.607205,1.718457,0.213963,0.033619,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.813027,proposed,0,-126.340000,54.885000,9.396011,-2.517878,9.400000,-2.525000,-0.003989,0.007122,-7.654195,8.995966,-0.152474,8.995966,-7.654195,-0.010000,0.540000,7,83,6.601019,83.456101,6.601019,83.456101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.682710,-16.179597,62.283478,73.631511,0.000000,0.000000,0.000000,0.000000,3.885461,4.696479,5.568746,1.488224,0.222469,0.019423,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.823058,proposed,0,-126.340000,54.885000,9.335766,-2.426078,9.330000,-2.455000,0.005766,0.028922,-6.861330,4.543725,0.030495,4.543725,-6.861330,0.030000,0.640000,-4,109,-4.330285,108.635224,-4.330285,108.635224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.437529,-16.544122,58.626199,71.706321,0.000000,0.000000,0.000000,0.000000,3.554789,4.378289,5.566286,1.692869,0.268347,0.042665,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.833030,proposed,0,-126.340000,54.885000,9.277738,-2.335836,9.270000,-2.405000,0.007738,0.069164,-5.763517,2.409089,-0.091484,2.409089,-5.763517,0.020000,0.820000,-12,108,-12.259589,108.380367,-12.259589,108.380367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.059268,-16.554443,60.450568,76.496865,0.000000,0.000000,0.000000,0.000000,3.740002,4.604990,5.607073,1.829024,0.411089,0.037432,0.501163,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008398,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.843028,proposed,0,-126.340000,54.885000,9.221418,-2.246359,9.210000,-2.355000,0.011418,0.108641,-6.251434,4.238777,0.396432,4.238777,-6.251434,-0.020000,0.960000,-1,94,-0.845662,93.592783,-0.845662,93.592783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.348549,-15.611163,61.559712,77.502776,0.000000,0.000000,0.000000,0.000000,3.871825,4.683564,5.569421,1.839050,0.321596,0.035192,0.501075,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008278,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.853032,proposed,0,-126.340000,54.885000,9.166901,-2.157795,9.160000,-2.285000,0.006901,0.127205,-6.007476,8.630029,-0.518412,8.630029,-6.007476,-0.020000,0.970000,1,57,0.701629,56.997518,0.701629,56.997518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.616648,-15.489372,62.391418,77.293693,0.000000,0.000000,0.000000,0.000000,3.859385,4.761467,5.578310,2.011505,0.395901,0.067139,0.501569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008570,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.863570,proposed,0,-126.340000,54.885000,9.111415,-2.065500,9.100000,-2.175000,0.011415,0.109500,-5.885497,10.886644,0.152474,10.886644,-5.885497,0.020000,0.780000,-2,52,-2.285417,51.804419,-2.285417,51.804419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.563305,-14.634625,68.671264,80.365862,0.000000,0.000000,0.000000,0.000000,4.071739,5.104644,6.247853,1.694097,0.260490,0.041886,0.501187,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.873026,proposed,0,-126.340000,54.885000,9.063273,-1.983503,9.050000,-2.085000,0.013273,0.101497,-6.068465,9.666852,-0.213464,9.666852,-6.068465,0.010000,0.620000,2,75,1.632170,75.208759,1.632170,75.208759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.437628,-14.191392,66.080840,80.094547,0.000000,0.000000,0.000000,0.000000,4.118511,5.063124,5.571986,2.812904,0.220217,0.046680,0.500848,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.883029,proposed,0,-126.340000,54.885000,9.013987,-1.897569,9.010000,-2.005000,0.003987,0.107431,-5.763517,5.214611,-0.030495,5.214611,-5.763517,0.020000,0.620000,-3,108,-3.027575,108.393313,-3.027575,108.393313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.949678,-13.924667,61.558663,76.253521,0.000000,0.000000,0.000000,0.000000,3.825446,4.696349,5.595299,1.849702,1.140169,0.052919,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.893024,proposed,0,-126.340000,54.885000,8.966346,-1.812459,8.960000,-1.975000,0.006346,0.162541,-4.665705,1.921172,0.457422,1.921172,-4.665705,0.050000,0.740000,-16,108,-15.925704,108.213555,-15.925704,108.213555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.484693,-13.876948,61.849689,79.632425,0.000000,0.000000,0.000000,0.000000,3.813998,4.786608,5.567612,1.757589,0.370356,0.029028,0.503993,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.903031,proposed,0,-126.340000,54.885000,8.920179,-1.727946,8.930000,-1.945000,-0.009821,0.217054,-3.994819,1.555235,-0.335443,1.555235,-3.994819,0.000000,0.920000,-16,108,-16.320782,108.151403,-16.320782,108.151403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.815514,-11.779148,63.734677,80.800701,0.000000,0.000000,0.000000,0.000000,3.965191,4.863103,5.575598,1.791142,0.356897,0.046254,0.500900,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008283,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.913025,proposed,0,-126.340000,54.885000,8.875505,-1.644169,8.900000,-1.905000,-0.024495,0.260831,-3.689871,4.360757,0.091484,4.360757,-3.689871,-0.080000,0.990000,-7,99,-7.376215,98.918462,-7.376215,98.918462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.314094,-10.280804,62.245028,82.349981,0.000000,0.000000,0.000000,0.000000,4.171861,4.978450,5.595225,1.704841,0.282745,0.023423,0.500479,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.923026,proposed,0,-126.340000,54.885000,8.832135,-1.560886,8.860000,-1.835000,-0.027865,0.274114,-4.909663,7.715185,-0.335443,7.715185,-4.909663,-0.080000,0.980000,6,73,6.182827,73.245487,6.182827,73.245487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.665689,-10.328466,61.812634,82.692106,0.000000,0.000000,0.000000,0.000000,4.222353,5.074106,5.573180,1.702914,0.294165,0.029970,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.933030,proposed,0,-126.340000,54.885000,8.789983,-1.478061,8.820000,-1.735000,-0.030017,0.256939,-5.092632,11.252582,0.274453,11.252582,-5.092632,-0.010000,0.840000,2,55,2.476941,55.092253,2.476941,55.092253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.055192,-11.500045,66.768313,85.868014,0.000000,0.000000,0.000000,0.000000,4.313760,5.442422,5.599132,1.761685,0.330407,0.046054,0.501900,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008251,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.943037,proposed,0,-126.340000,54.885000,8.748928,-1.395599,8.780000,-1.625000,-0.031072,0.229401,-4.055809,10.642686,-0.152474,10.642686,-4.055809,0.040000,0.710000,-12,69,-12.137393,69.158861,-12.137393,69.158861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.977782,-12.277508,71.734193,90.771972,0.000000,0.000000,0.000000,0.000000,4.443421,5.743291,5.608365,1.619641,0.208308,0.025431,0.500249,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.953030,proposed,0,-126.340000,54.885000,8.708916,-1.313552,8.750000,-1.505000,-0.041084,0.191448,-3.445913,5.885497,0.518412,5.885497,-3.445913,0.010000,0.620000,-16,108,-15.937136,107.649805,-15.937136,107.649805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.355678,-11.464799,68.619953,90.229237,0.000000,0.000000,0.000000,0.000000,4.389657,5.503299,9.204012,1.752740,0.263607,0.030488,0.501018,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011763,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.964826,proposed,0,-126.340000,54.885000,8.662786,-1.216979,8.720000,-1.465000,-0.057214,0.248021,-3.018985,3.872840,-0.274453,3.872840,-3.018985,-0.070000,0.760000,-10,108,-10.479782,107.516313,-10.479782,107.516313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.807564,-11.810098,66.319988,92.738472,0.000000,0.000000,0.000000,0.000000,4.447193,5.502154,5.564196,3.940782,0.417686,0.042733,0.501213,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010479,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.975364,proposed,0,-126.340000,54.885000,8.622415,-1.130841,8.690000,-1.415000,-0.067585,0.284159,-2.714037,4.116798,-0.457422,4.116798,-2.714037,-0.090000,0.920000,-10,107,-9.921124,107.479080,-9.921124,107.479080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.098204,-10.796306,68.385368,93.438347,0.000000,0.000000,0.000000,0.000000,4.602950,5.587121,5.541179,1.629435,0.432721,0.025179,0.502640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.985426,proposed,0,-126.340000,54.885000,8.584453,-1.048599,8.670000,-1.345000,-0.085547,0.296401,-3.445913,7.410237,0.274453,7.410237,-3.445913,-0.170000,0.990000,7,79,7.268554,79.266822,7.268554,79.266822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.957006,-10.549771,65.730847,92.479408,0.000000,0.000000,0.000000,0.000000,4.682807,5.580438,5.592024,1.496017,0.336846,0.029798,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.995462,proposed,0,-126.340000,54.885000,8.547019,-0.966486,8.640000,-1.245000,-0.092981,0.278514,-3.628881,10.886644,0.396432,10.886644,-3.628881,-0.030000,0.910000,-6,56,-6.265590,55.992727,-6.265590,55.992727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.260167,-10.899665,70.471088,93.507117,0.000000,0.000000,0.000000,0.000000,4.701844,5.864075,5.588657,1.468835,0.227915,0.022511,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial5_tube-mpc.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,tube-mpc,0,-126.340000,54.885000,0.000000,0.000000,0.070000,-0.205000,-0.070000,0.205000,-4.665705,-32.720922,-0.762370,-32.720922,-4.665705,0.000000,-0.050000,45,107,62.400000,106.750000,62.400000,106.750000,-17.400000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.667675,58.960160,143.713849,183.026912,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559192,1.415387,0.420663,0.015100,0.500456,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010058,tube-mpc,0,-126.340000,54.885000,0.000046,0.000095,0.020000,-0.615000,-0.019954,0.615095,-3.689871,-45.833686,-0.457422,-45.833686,-3.689871,0.040000,0.280000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.222783,67.803498,137.625110,177.716629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540161,1.374095,0.192442,0.013670,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020212,tube-mpc,0,-126.340000,54.885000,0.000209,0.000393,0.010000,-1.085000,-0.009791,1.085393,-0.213464,-48.151291,-1.006328,-48.151291,-0.213464,0.310000,0.770000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.029962,77.935722,134.704519,179.291788,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560216,1.383787,0.472476,0.012588,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030219,tube-mpc,0,-126.340000,54.885000,0.000516,0.000904,0.020000,-1.525000,-0.019484,1.525904,4.848673,-44.247956,-1.372266,-44.247956,4.848673,0.490000,0.910000,62,107,62.399998,106.750000,62.399998,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.540663,86.610038,135.341100,182.959110,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557551,1.384396,0.561462,0.012665,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040213,tube-mpc,0,-126.340000,54.885000,0.000998,0.001642,0.100000,-1.915000,-0.099002,1.916642,10.337738,-38.453944,-0.945339,-38.453944,10.337738,0.560000,0.980000,17,107,-40.669340,106.750000,-40.669340,106.750000,58.069338,0.000000,0.000000,64.000000,0.000000,0.000000,-51.290056,93.499553,137.894167,186.503392,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559252,1.384354,0.633327,0.013983,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050209,tube-mpc,0,-126.340000,54.885000,0.001686,0.002622,0.230000,-2.265000,-0.228314,2.267622,15.216906,-31.013213,-0.030495,-31.013213,15.216906,0.450000,1.000000,-28,107,-62.400000,106.750000,-62.400000,106.750000,34.799998,0.000000,0.000000,64.000000,0.000000,0.000000,-43.448853,96.443382,143.656979,192.978416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557787,1.408638,0.259495,0.014550,0.500701,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060161,tube-mpc,0,-126.340000,54.885000,0.002604,0.003853,0.390000,-2.525000,-0.387396,2.528853,17.534511,-22.596648,-0.152474,-22.596648,17.534511,0.140000,1.000000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.333154,97.600722,146.420007,195.425594,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557424,1.388350,0.268445,0.013357,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070211,tube-mpc,0,-126.340000,54.885000,0.003794,0.005364,0.570000,-2.715000,-0.566206,2.720364,17.107583,-13.753155,0.457422,-13.753155,17.107583,0.000000,1.020000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.202933,97.358378,149.374598,196.252605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557574,1.387958,0.432346,0.014546,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080216,tube-mpc,0,-126.340000,54.885000,0.005267,0.007148,0.730000,-2.795000,-0.724733,2.802148,13.753155,-4.360757,0.823360,-4.360757,13.753155,-0.250000,1.030000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.203183,93.738737,159.743935,203.678302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556594,1.389360,0.419328,0.013573,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090215,tube-mpc,0,-126.340000,54.885000,0.007052,0.009220,0.840000,-2.795000,-0.832948,2.804220,8.325081,3.445913,0.396432,3.445913,8.325081,-0.450000,1.020000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.491772,85.363648,159.566003,198.839113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557466,1.402174,0.483292,0.013665,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100212,tube-mpc,0,-126.340000,54.885000,0.009171,0.011590,0.900000,-2.715000,-0.890829,2.726590,1.189297,12.228415,-0.091484,12.228415,1.189297,-0.540000,1.020000,-23,107,-23.385137,106.750000,-23.385137,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.666045,71.783265,154.623078,189.690843,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558123,1.395552,0.429773,0.014042,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110212,tube-mpc,0,-126.340000,54.885000,0.011647,0.014266,0.890000,-2.535000,-0.878353,2.549266,-6.373413,19.974095,0.457422,19.974095,-6.373413,-0.430000,1.000000,22,106,34.097228,106.040432,34.097228,106.040432,-12.482365,0.000000,0.000000,64.000000,0.000000,0.000000,-21.381956,53.922277,146.228219,187.235771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557051,1.393556,0.358130,0.012929,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120214,tube-mpc,0,-126.340000,54.885000,0.014498,0.017256,0.820000,-2.295000,-0.805502,2.312256,-10.764665,25.951076,0.823360,25.951076,-10.764665,-0.150000,0.990000,48,61,47.918131,36.477107,47.918131,36.477107,0.000000,24.563325,0.000000,64.000000,0.000000,0.000000,-17.697722,34.358474,136.080803,185.296420,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557123,1.393251,0.323971,0.013525,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130200,tube-mpc,0,-126.340000,54.885000,0.017735,0.020559,0.710000,-2.005000,-0.692265,2.025559,-11.374561,30.220348,-0.091484,30.220348,-11.374561,0.010000,0.810000,47,16,46.923086,-11.005215,46.923086,-11.005215,0.000000,27.045648,0.000000,64.000000,0.000000,0.000000,-10.016733,16.284337,132.917067,191.510160,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554316,1.395724,0.224000,0.013250,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140162,tube-mpc,0,-126.340000,54.885000,0.021367,0.024176,0.610000,-1.715000,-0.588633,1.739176,-10.947634,28.756597,0.335443,28.756597,-10.947634,0.130000,0.500000,38,0,38.017345,0.224862,38.017345,0.224862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.465366,0.261977,151.145763,206.810279,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556164,1.400908,0.204664,0.013691,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150215,tube-mpc,0,-126.340000,54.885000,0.025454,0.028157,0.520000,-1.475000,-0.494546,1.503157,-7.532216,20.827949,-0.152474,20.827949,-7.532216,0.290000,0.250000,-6,45,-5.598625,64.609902,-5.598625,64.609902,0.000000,-19.385040,0.000000,64.000000,0.000000,0.000000,18.701379,-11.809897,168.435036,216.089128,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556928,1.394193,0.182570,0.013377,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160087,tube-mpc,0,-126.340000,54.885000,0.029889,0.032391,0.470000,-1.335000,-0.440111,1.367391,-3.567892,8.873987,-0.152474,8.873987,-3.567892,0.190000,0.290000,-28,90,-27.749647,106.750000,-27.749647,106.750000,0.000000,-16.525138,0.000000,64.000000,0.000000,0.000000,32.059293,-19.484753,175.027958,218.570667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542272,1.407093,0.197552,0.012763,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170056,tube-mpc,0,-126.340000,54.885000,0.034798,0.036996,0.450000,-1.295000,-0.415202,1.331996,-1.555235,0.274453,0.457422,0.274453,-1.555235,0.050000,0.540000,-28,107,-28.113299,106.750000,-28.113299,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.013809,-19.312431,190.737769,229.148436,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539719,1.394364,0.179260,0.012465,0.500202,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180083,tube-mpc,0,-126.340000,54.885000,0.040179,0.041963,0.450000,-1.295000,-0.409821,1.336963,-0.396432,-3.018985,0.274453,-3.018985,-0.396432,0.000000,0.790000,-32,107,-32.263168,106.750000,-32.263168,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.521651,-11.176583,198.312112,233.322164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555915,1.401625,0.237594,0.013065,0.500674,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190081,tube-mpc,0,-126.340000,54.885000,0.045987,0.047250,0.450000,-1.305000,-0.404013,1.352250,-0.945339,-0.518412,0.335443,-0.518412,-0.945339,-0.100000,0.950000,-14,107,-14.043257,106.750000,-14.043257,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.751122,-0.455553,193.118634,232.319672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561503,1.395875,0.212357,0.012404,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200217,tube-mpc,0,-126.340000,54.885000,0.052329,0.052951,0.440000,-1.295000,-0.387671,1.347951,-1.860183,2.714037,-0.152474,2.714037,-1.860183,-0.140000,1.010000,3,107,2.663313,106.750000,2.663313,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.564136,8.034701,186.724556,233.655422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566681,1.403188,0.246801,0.013990,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210058,tube-mpc,0,-126.340000,54.885000,0.058920,0.058812,0.430000,-1.245000,-0.371080,1.303812,-2.104141,7.105289,-0.213464,7.105289,-2.104141,-0.090000,1.040000,3,93,2.546299,92.988673,2.546299,92.988673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.275649,11.881983,179.395521,227.461151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541046,1.396866,0.202005,0.014100,0.500515,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220161,tube-mpc,0,-126.340000,54.885000,0.066126,0.065163,0.410000,-1.145000,-0.343874,1.210163,-2.165131,12.106436,0.030495,12.106436,-2.165131,-0.040000,1.030000,1,48,1.299411,43.799909,1.299411,43.799909,0.000000,4.188763,0.000000,64.000000,0.000000,0.000000,21.620808,9.417536,172.586051,226.522322,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547596,1.406123,0.220874,0.013083,0.507447,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230208,tube-mpc,0,-126.340000,54.885000,0.073725,0.071809,0.400000,-1.015000,-0.326275,1.086809,-1.738204,13.204249,0.701380,13.204249,-1.738204,-0.020000,0.740000,-2,48,-1.951127,47.639276,-1.951127,47.639276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.025836,4.001023,171.090512,225.089805,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556511,1.404801,0.171226,0.013360,0.500437,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240064,tube-mpc,0,-126.340000,54.885000,0.081589,0.078646,0.390000,-0.895000,-0.308411,0.973646,-1.250287,11.008623,0.701380,11.008623,-1.250287,-0.020000,0.560000,-5,72,-4.599715,71.678926,-4.599715,71.678926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.917946,-4.959546,170.731476,227.976222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576704,1.459649,0.197383,0.018154,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250059,tube-mpc,0,-126.340000,54.885000,0.089968,0.085897,0.390000,-0.805000,-0.300032,0.890897,-0.518412,6.861330,0.030495,6.861330,-0.518412,-0.020000,0.590000,-11,97,-11.309630,96.536700,-11.309630,96.536700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.283347,-13.861333,168.871484,225.487618,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546736,1.740675,0.293032,0.031360,0.501445,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260066,tube-mpc,0,-126.340000,54.885000,0.098746,0.093471,0.400000,-0.745000,-0.301254,0.838471,0.335443,3.811850,-0.457422,3.811850,0.335443,-0.030000,0.730000,-19,105,-18.803363,105.216694,-18.803363,105.216694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.765531,-19.865513,168.845049,223.170229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564817,1.471329,0.276422,0.017240,0.500572,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270058,tube-mpc,0,-126.340000,54.885000,0.107884,0.101343,0.410000,-0.695000,-0.302116,0.796343,0.335443,3.811850,0.396432,5.214611,0.213464,-0.080000,0.900000,-13,86,-12.831021,86.485462,-12.831021,86.485462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.743606,-22.690977,169.040103,221.564685,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.630649,1.728271,0.385738,0.033877,0.501109,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008289,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280060,tube-mpc,0,-126.340000,54.885000,0.117383,0.109526,0.410000,-0.625000,-0.292617,0.734526,-0.518412,7.410237,0.579401,7.410237,-0.518412,-0.100000,0.890000,0,52,-0.078372,51.614095,-0.078372,51.614095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.897491,-24.632711,167.555363,220.053139,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550249,1.538182,0.205922,0.017509,0.500572,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290061,tube-mpc,0,-126.340000,54.885000,0.127212,0.118006,0.410000,-0.545000,-0.282788,0.663006,-1.250287,8.447060,0.518412,8.447060,-1.250287,-0.090000,0.720000,8,50,7.602831,50.491877,7.602831,50.491877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.191934,-26.233334,164.575922,215.541850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550728,1.457027,0.184998,0.014224,0.508987,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300060,tube-mpc,0,-126.340000,54.885000,0.137346,0.126776,0.410000,-0.465000,-0.272654,0.591776,-1.311276,7.044299,-0.701380,7.044299,-1.311276,-0.040000,0.570000,3,69,3.146238,69.186729,3.146238,69.186729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.307169,-29.005572,165.611235,216.597614,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538768,1.419893,0.140874,0.011213,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310058,tube-mpc,0,-126.340000,54.885000,0.147758,0.135829,0.410000,-0.415000,-0.262242,0.550829,-0.884349,2.348100,0.030495,2.348100,-0.884349,-0.010000,0.560000,-5,106,-5.084416,105.822949,-5.084416,105.822949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.568961,-30.040799,172.434524,219.320766,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.530698,1.415610,0.189844,0.012602,0.500549,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320074,tube-mpc,0,-126.340000,54.885000,0.158442,0.145177,0.410000,-0.395000,-0.251558,0.540177,0.030495,-0.152474,0.030495,-0.152474,0.030495,-0.020000,0.630000,-12,107,-12.014896,106.750000,-12.014896,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.684190,-27.755261,173.484937,214.676683,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548107,1.403779,0.238213,0.011045,0.500488,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330215,tube-mpc,0,-126.340000,54.885000,0.169486,0.154917,0.420000,-0.385000,-0.250514,0.539917,0.152474,1.799193,0.823360,1.799193,0.152474,-0.030000,0.930000,-12,78,-11.990961,77.804868,-11.990961,77.804868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.327459,-22.618767,177.127176,214.960557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559875,1.416196,0.229552,0.013097,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340083,tube-mpc,0,-126.340000,54.885000,0.180420,0.164655,0.430000,-0.335000,-0.249580,0.499655,0.091484,5.641538,0.823360,5.641538,0.091484,-0.050000,0.890000,-7,45,-7.322731,45.009326,-7.322731,45.009326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.612222,-18.260405,170.401364,209.377543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557740,1.420319,0.148658,0.019555,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350060,tube-mpc,0,-126.340000,54.885000,0.191633,0.174755,0.430000,-0.285000,-0.238367,0.459755,-1.067318,6.007476,-0.335443,6.007476,-1.067318,-0.050000,0.670000,5,57,4.607567,57.089700,4.607567,57.089700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.485279,-15.141522,163.716141,204.548779,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560939,1.418399,0.173158,0.013666,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360215,tube-mpc,0,-126.340000,54.885000,0.203171,0.185288,0.430000,-0.235000,-0.226829,0.420288,-1.189297,3.140965,-0.091484,3.140965,-1.189297,-0.050000,0.550000,7,89,6.696143,88.717791,6.696143,88.717791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.503169,-13.491537,158.366169,203.309540,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559651,1.425407,0.191758,0.013796,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370058,tube-mpc,0,-126.340000,54.885000,0.214442,0.195737,0.430000,-0.225000,-0.215558,0.420737,-0.457422,-0.091484,-0.274453,-0.091484,-0.457422,-0.020000,0.660000,-4,107,-3.753198,106.749840,-3.753198,106.749840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.212503,-11.217161,148.627152,192.233471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538893,1.413335,0.214358,0.015761,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380070,tube-mpc,0,-126.340000,54.885000,0.225960,0.206599,0.430000,-0.215000,-0.204040,0.421599,-0.213464,-0.579401,1.006328,-0.579401,-0.213464,0.000000,0.870000,-9,93,-8.711624,92.875911,-8.711624,92.875911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.192548,-7.765534,139.916901,180.764132,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570757,1.420298,0.227620,0.013509,0.526311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390212,tube-mpc,0,-126.340000,54.885000,0.237645,0.217835,0.430000,-0.195000,-0.192355,0.412835,-0.213464,2.287110,0.823360,2.287110,-0.213464,-0.020000,0.880000,-5,67,-4.561508,67.233077,-4.561508,67.233077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.843530,-4.665798,129.770880,171.073986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556701,1.418250,0.202740,0.014262,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400099,tube-mpc,0,-126.340000,54.885000,0.249016,0.229010,0.440000,-0.155000,-0.190984,0.384010,-0.396432,4.909663,0.396432,4.909663,-0.396432,-0.030000,0.800000,0,49,-0.426494,49.299667,-0.426494,49.299667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.044971,-4.336827,121.121119,159.102154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539732,1.409173,0.145645,0.014758,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410056,tube-mpc,0,-126.340000,54.885000,0.260411,0.240476,0.440000,-0.105000,-0.179589,0.345476,-0.701380,5.214611,-0.640391,5.214611,-0.701380,-0.020000,0.700000,2,52,2.319829,51.640571,2.319829,51.640571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.161390,-6.758914,112.553988,149.648020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540451,1.408881,0.137575,0.014141,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420212,tube-mpc,0,-126.340000,54.885000,0.271939,0.252386,0.440000,-0.075000,-0.168061,0.327386,-0.762370,1.372266,-0.274453,1.372266,-0.762370,-0.010000,0.510000,2,97,1.603333,99.107290,1.603333,99.107290,0.000000,-2.466719,0.000000,64.000000,0.000000,0.000000,-13.763322,-9.375291,107.088651,144.871848,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556602,1.420442,0.202493,0.014157,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430215,tube-mpc,0,-126.340000,54.885000,0.283160,0.264321,0.440000,-0.075000,-0.156840,0.339321,-0.518412,-3.201954,-0.274453,-3.201954,-0.518412,0.000000,0.670000,-3,107,-2.901942,106.750000,-2.901942,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.221454,-12.124656,97.883741,138.810919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557715,1.418293,0.227388,0.013060,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440195,tube-mpc,0,-126.340000,54.885000,0.294191,0.276430,0.450000,-0.095000,-0.155809,0.371430,-0.335443,-1.921172,1.006328,-1.921172,-0.335443,0.000000,0.880000,-5,100,-5.102679,99.577758,-5.102679,99.577758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.772489,-14.176446,96.860043,137.473085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559252,1.419839,0.248890,0.013774,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450165,tube-mpc,0,-126.340000,54.885000,0.305009,0.288720,0.450000,-0.095000,-0.144991,0.383720,-0.152474,1.250287,0.274453,1.250287,-0.152474,-0.010000,0.940000,-4,69,-3.979963,69.139297,-3.979963,69.139297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.825566,-18.268324,78.742761,114.218004,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556253,1.420860,0.264261,0.012618,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460166,tube-mpc,0,-126.340000,54.885000,0.315625,0.301238,0.450000,-0.055000,-0.134375,0.356238,0.030495,4.665705,-0.213464,4.665705,0.030495,-0.020000,0.840000,-2,46,-2.254392,46.373108,-2.254392,46.373108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.765612,-22.600745,57.071730,83.530431,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558380,1.428117,0.176181,0.014076,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470163,tube-mpc,0,-126.340000,54.885000,0.325966,0.313938,0.450000,-0.005000,-0.124034,0.318938,-0.884349,4.665705,-0.823360,4.665705,-0.884349,-0.010000,0.640000,5,60,5.439780,60.313861,5.439780,60.313861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.016289,-23.355386,55.665906,72.979896,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558869,1.452828,0.176525,0.014974,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480210,tube-mpc,0,-126.340000,54.885000,0.336057,0.326888,0.450000,0.035000,-0.113943,0.291888,-0.213464,1.738204,0.213464,1.738204,-0.213464,0.000000,0.570000,-2,89,-1.543733,88.959445,-1.543733,88.959445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.703620,-23.951702,50.878791,67.619037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555068,1.416228,0.188817,0.013594,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490212,tube-mpc,0,-126.340000,54.885000,0.345771,0.339960,0.450000,0.035000,-0.104229,0.304960,0.030495,-1.311276,0.213464,-1.311276,0.030495,0.000000,0.690000,-5,106,-4.920096,105.837395,-4.920096,105.837395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.167569,-26.089457,48.050955,71.916239,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558544,1.415490,0.239507,0.013952,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500163,tube-mpc,0,-126.340000,54.885000,0.355078,0.353144,0.460000,0.045000,-0.104922,0.308144,0.091484,-1.128308,0.274453,-1.128308,0.091484,0.000000,0.860000,-6,90,-6.457061,90.169173,-6.457061,90.169173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.545549,-29.277194,49.116890,76.798999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558190,1.457352,0.324291,0.014956,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510214,tube-mpc,0,-126.340000,54.885000,0.364091,0.366638,0.460000,0.055000,-0.095909,0.311638,-0.396432,1.982162,0.518412,1.982162,-0.396432,0.000000,0.900000,-1,61,-1.049234,60.861707,-1.049234,60.861707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.976897,-31.636663,49.906323,75.162451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556795,1.411173,0.197510,0.014156,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520211,tube-mpc,0,-126.340000,54.885000,0.372645,0.380234,0.460000,0.085000,-0.087355,0.295234,-0.884349,4.238777,-0.335443,4.238777,-0.884349,-0.020000,0.770000,7,52,7.377225,51.520310,7.377225,51.520310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.618570,-32.197615,52.604928,72.453850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556287,1.411588,0.174467,0.013553,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530116,tube-mpc,0,-126.340000,54.885000,0.380697,0.393880,0.450000,0.115000,-0.069303,0.278880,-0.701380,2.531068,-0.518412,2.531068,-0.701380,0.000000,0.710000,4,69,4.385890,69.089850,4.385890,69.089850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.240743,-31.428011,49.234618,64.321618,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557464,1.411928,0.176270,0.013060,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540161,tube-mpc,0,-126.340000,54.885000,0.388412,0.407892,0.450000,0.135000,-0.061588,0.272892,0.030495,0.762370,-0.213464,0.762370,0.030495,0.010000,0.620000,-4,92,-3.646551,92.295493,-3.646551,92.295493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.190492,-31.809795,42.537215,61.232626,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557603,1.422116,0.188937,0.014260,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550171,tube-mpc,0,-126.340000,54.885000,0.395634,0.422032,0.450000,0.135000,-0.054366,0.287032,-0.640391,-1.738204,0.457422,-1.738204,-0.640391,0.000000,0.750000,2,104,2.004746,103.731956,2.004746,103.731956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.426446,-33.325971,40.985519,65.294164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556699,1.411862,0.251522,0.014049,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560133,tube-mpc,0,-126.340000,54.885000,0.402346,0.436278,0.460000,0.125000,-0.057654,0.311278,-0.274453,-0.823360,0.396432,-0.823360,-0.274453,0.010000,0.880000,-3,87,-2.923989,87.382285,-2.923989,87.382285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.575462,-35.480356,43.058580,67.808687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540544,1.403238,0.232866,0.015842,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570212,tube-mpc,0,-126.340000,54.885000,0.408646,0.450870,0.460000,0.145000,-0.051354,0.305870,-0.579401,2.409089,-0.457422,2.409089,-0.579401,-0.020000,0.880000,4,60,4.451816,59.893088,4.451816,59.893088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.926526,-37.031508,43.084590,66.387609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557170,1.415715,0.204189,0.015245,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580210,tube-mpc,0,-126.340000,54.885000,0.414400,0.465523,0.460000,0.175000,-0.045600,0.290523,-0.945339,4.543725,-0.701380,4.543725,-0.945339,0.010000,0.730000,5,54,5.218036,53.522482,5.218036,53.522482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.063583,-36.548058,47.495495,64.813037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555738,1.415196,0.177097,0.016029,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590148,tube-mpc,0,-126.340000,54.885000,0.419627,0.480264,0.470000,0.215000,-0.050373,0.265264,-0.762370,3.384923,-0.274453,3.384923,-0.762370,0.020000,0.620000,1,71,1.342031,70.541582,1.342031,70.541582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.981843,-35.464735,45.308870,61.601745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.922393,1.436513,0.202800,0.019766,0.501004,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600061,tube-mpc,0,-126.340000,54.885000,0.424355,0.495148,0.470000,0.235000,-0.045645,0.260148,-0.274453,-0.152474,0.335443,-0.152474,-0.274453,0.020000,0.620000,-4,100,-4.318996,100.046096,-4.318996,100.046096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.412330,-34.614115,41.856952,60.564801,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547229,1.553512,0.262289,0.022835,0.501527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610071,tube-mpc,0,-126.340000,54.885000,0.428641,0.510360,0.470000,0.235000,-0.041359,0.275360,-0.213464,-1.311276,0.640391,-1.311276,-0.213464,0.020000,0.860000,-6,91,-6.118612,90.769705,-6.118612,90.769705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.376951,-35.946470,43.448113,68.626662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578053,1.473443,0.263594,0.017563,0.500381,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620061,tube-mpc,0,-126.340000,54.885000,0.432435,0.525726,0.490000,0.245000,-0.057565,0.280726,0.518412,0.701380,-0.091484,0.701380,0.518412,0.010000,0.860000,-12,74,-12.475039,74.459888,-12.475039,74.459888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.663063,-36.730410,44.941620,68.080855,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549434,1.755616,0.295566,0.037241,0.500940,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630066,tube-mpc,0,-126.340000,54.885000,0.435766,0.541303,0.490000,0.265000,-0.054234,0.276303,-0.396432,2.287110,-0.091484,2.287110,-0.396432,-0.010000,0.780000,-2,68,-1.734030,67.951470,-1.734030,67.951470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.481763,-36.312532,44.236540,63.833458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562806,1.756213,0.223640,0.023140,0.501055,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640057,tube-mpc,0,-126.340000,54.885000,0.438639,0.557049,0.490000,0.295000,-0.051361,0.262049,-0.579401,3.079975,-0.396432,3.079975,-0.579401,-0.030000,0.710000,3,66,3.388731,66.481111,3.388731,66.481111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.798981,-35.739447,43.942046,59.067422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552365,1.527725,0.180951,0.013373,0.501043,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650089,tube-mpc,0,-126.340000,54.885000,0.441087,0.573053,0.490000,0.325000,-0.048913,0.248053,-0.762370,2.957996,-0.091484,2.957996,-0.762370,-0.010000,0.690000,3,68,2.606362,68.164638,2.606362,68.164638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.224616,-34.911960,39.491405,53.079751,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542250,1.408796,0.147082,0.012181,0.500237,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660057,tube-mpc,0,-126.340000,54.885000,0.443110,0.589148,0.480000,0.345000,-0.036890,0.244148,-1.738204,0.945339,0.091484,0.945339,-1.738204,-0.010000,0.650000,11,88,11.227186,88.398881,11.227186,88.398881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.276312,-33.329921,35.356048,48.735996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.529216,1.407666,0.147581,0.011133,0.500337,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670093,tube-mpc,0,-126.340000,54.885000,0.444763,0.605550,0.470000,0.355000,-0.025237,0.250550,-0.579401,0.030495,0.274453,0.030495,-0.579401,0.010000,0.660000,0,97,-0.405268,96.713876,-0.405268,96.713876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.088579,-32.803240,34.661600,49.942801,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.529021,1.394001,0.178283,0.012261,0.500481,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680061,tube-mpc,0,-126.340000,54.885000,0.446055,0.622039,0.470000,0.365000,-0.023945,0.257039,-1.250287,0.335443,0.274453,0.335443,-1.250287,0.020000,0.780000,3,85,3.227727,84.634478,3.227727,84.634478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.657932,-33.769631,34.665153,54.347675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.535127,1.408436,0.208645,0.012993,0.500330,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690209,tube-mpc,0,-126.340000,54.885000,0.447048,0.639032,0.470000,0.385000,-0.022952,0.254032,-0.640391,2.897006,0.396432,2.897006,-0.640391,0.030000,0.850000,-2,56,-2.446001,56.498179,-2.446001,56.498179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.248251,-34.737103,37.403870,54.038888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557290,1.400283,0.186278,0.012306,0.500335,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700058,tube-mpc,0,-126.340000,54.885000,0.447739,0.655721,0.470000,0.425000,-0.022261,0.230721,-0.274453,4.970653,0.213464,4.970653,-0.274453,0.010000,0.700000,-2,50,-2.335376,49.815293,-2.335376,49.815293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.194683,-33.938997,44.577787,58.328152,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540221,1.392150,0.135029,0.015003,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710076,tube-mpc,0,-126.340000,54.885000,0.448209,0.672899,0.480000,0.465000,-0.031791,0.207899,-0.274453,3.567892,-0.030495,3.567892,-0.274453,0.020000,0.630000,-5,65,-4.782592,65.414560,-4.782592,65.414560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.714689,-32.115723,42.728822,56.556068,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553186,1.398782,0.167858,0.013801,0.500704,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720082,tube-mpc,0,-126.340000,54.885000,0.448490,0.690257,0.490000,0.475000,-0.041510,0.215257,-0.091484,0.274453,0.457422,0.274453,-0.091484,0.010000,0.640000,-7,93,-7.165065,93.164404,-7.165065,93.164404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.451712,-30.303822,39.963894,55.059823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554905,1.396766,0.174567,0.012022,0.500506,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730057,tube-mpc,0,-126.340000,54.885000,0.448634,0.707765,0.490000,0.475000,-0.041366,0.232765,0.091484,-2.287110,-0.213464,-2.287110,0.091484,-0.010000,0.710000,-7,107,-7.171698,106.749996,-7.171698,106.749996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.208630,-30.018815,41.920884,61.723494,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.529596,1.390842,0.209229,0.012597,0.500247,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740093,tube-mpc,0,-126.340000,54.885000,0.448693,0.725580,0.500000,0.455000,-0.051307,0.270580,-0.091484,-1.311276,0.274453,-1.311276,-0.091484,-0.020000,0.920000,-5,88,-5.157639,88.398263,-5.157639,88.398263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.111597,-31.160484,45.842175,68.771103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538323,1.401409,0.247499,0.013696,0.500358,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750213,tube-mpc,0,-126.340000,54.885000,0.448723,0.743747,0.500000,0.475000,-0.051277,0.268747,-0.823360,2.653048,0.396432,2.653048,-0.823360,-0.030000,0.900000,4,57,4.223507,57.037323,4.223507,57.037323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.636427,-31.825879,48.741602,69.544209,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559778,1.415915,0.203339,0.013966,0.506483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760079,tube-mpc,0,-126.340000,54.885000,0.448783,0.761653,0.490000,0.515000,-0.041217,0.246653,-1.555235,4.909663,-0.030495,4.909663,-1.555235,-0.020000,0.750000,12,49,12.129499,48.898416,12.129499,48.898416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.144902,-31.005688,54.013565,70.312353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560597,1.390955,0.142136,0.013144,0.500623,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770077,tube-mpc,0,-126.340000,54.885000,0.448935,0.779989,0.480000,0.565000,-0.031065,0.214989,-1.372266,4.299767,-0.335443,4.299767,-1.372266,0.000000,0.770000,10,49,9.548375,48.793787,9.548375,48.793787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.944050,-30.326303,49.253691,64.065156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549029,1.391257,0.138164,0.013235,0.500325,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780057,tube-mpc,0,-126.340000,54.885000,0.449243,0.798481,0.470000,0.595000,-0.020757,0.203481,-0.823360,1.189297,-0.030495,1.189297,-0.823360,0.030000,0.540000,2,94,1.611405,94.320842,1.611405,94.320842,0.000000,-0.527055,0.000000,64.000000,0.000000,0.000000,-32.099240,-28.407335,51.909559,65.613233,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.530266,1.400498,0.175968,0.013802,0.500549,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790213,tube-mpc,0,-126.340000,54.885000,0.449785,0.817486,0.470000,0.575000,-0.020215,0.242486,-0.762370,-3.506902,-0.152474,-3.506902,-0.762370,0.040000,0.730000,-2,107,-1.989034,106.750000,-1.989034,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.621215,-28.846334,50.965032,72.497654,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549769,1.400425,0.251243,0.012957,0.500358,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800082,tube-mpc,0,-126.340000,54.885000,0.450601,0.836127,0.470000,0.555000,-0.019399,0.281127,-0.152474,-2.653048,0.457422,-2.653048,-0.152474,0.030000,0.870000,-6,106,-5.581383,106.208879,-5.581383,106.208879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.988541,-29.715788,51.611155,75.990512,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561904,1.390990,0.230485,0.014652,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810210,tube-mpc,0,-126.340000,54.885000,0.451807,0.855427,0.480000,0.565000,-0.028193,0.290427,-0.213464,1.677214,0.091484,1.677214,-0.213464,0.020000,0.960000,-3,64,-2.766361,63.635383,-2.766361,63.635383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.159338,-31.741715,51.194265,77.557158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559313,1.399440,0.302851,0.013287,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820210,tube-mpc,0,-126.340000,54.885000,0.453435,0.874643,0.490000,0.605000,-0.036565,0.269643,0.091484,6.068465,0.457422,6.068465,0.091484,0.000000,0.830000,-1,36,-0.842623,35.551401,-0.842623,35.551401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.486257,-32.348987,60.197257,82.165716,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555967,1.399009,0.173796,0.012257,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830214,tube-mpc,0,-126.340000,54.885000,0.455575,0.894018,0.490000,0.665000,-0.034425,0.229018,-0.274453,6.251434,-0.152474,6.251434,-0.274453,0.000000,0.570000,4,53,4.154597,52.760871,4.154597,52.760871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.993966,-31.450766,63.813111,84.490637,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557435,1.399300,0.168163,0.013071,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840090,tube-mpc,0,-126.340000,54.885000,0.458260,0.913278,0.500000,0.705000,-0.041740,0.208278,-0.091484,1.921172,-0.701380,1.921172,-0.091484,0.010000,0.470000,1,96,0.649021,96.375188,0.649021,96.375188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.885242,-29.977483,59.834722,80.311776,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569235,1.402756,0.199385,0.015302,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850210,tube-mpc,0,-126.340000,54.885000,0.461678,0.933139,0.500000,0.715000,-0.038322,0.218139,0.213464,-1.067318,0.335443,-1.067318,0.213464,0.010000,0.650000,-2,107,-2.188171,106.750000,-2.188171,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.530103,-30.330353,54.453147,81.052819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555594,1.398021,0.251315,0.012534,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860086,tube-mpc,0,-126.340000,54.885000,0.465738,0.952629,0.500000,0.715000,-0.034262,0.237629,-0.213464,-1.311276,-0.213464,-1.311276,-0.213464,0.010000,0.870000,2,92,2.277795,92.039985,2.277795,92.039985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.680043,-31.235362,55.058738,82.864178,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540877,1.393987,0.193445,0.014516,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870210,tube-mpc,0,-126.340000,54.885000,0.470721,0.972705,0.500000,0.735000,-0.029279,0.237705,-0.457422,2.775027,0.762370,2.775027,-0.457422,0.010000,0.910000,8,54,7.609253,54.315762,7.609253,54.315762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.204999,-31.989337,55.962634,80.943399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557763,1.399438,0.215339,0.014971,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880208,tube-mpc,0,-126.340000,54.885000,0.476533,0.992607,0.500000,0.775000,-0.023467,0.217607,-1.006328,6.251434,0.579401,6.251434,-1.006328,0.020000,0.720000,15,40,14.753378,39.528432,14.753378,39.528432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.969399,-31.316001,62.373751,80.526529,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556635,1.399418,0.174957,0.015048,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890209,tube-mpc,0,-126.340000,54.885000,0.483307,1.012571,0.500000,0.825000,-0.016693,0.187571,-0.518412,4.665705,0.030495,4.665705,-0.518412,0.040000,0.530000,10,66,10.220356,66.209357,10.220356,66.209357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.411934,-29.402952,64.042113,79.041462,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556677,1.399755,0.173260,0.013414,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900093,tube-mpc,0,-126.340000,54.885000,0.491019,1.032339,0.500000,0.845000,-0.008981,0.187339,0.213464,0.823360,-0.274453,0.823360,0.213464,0.060000,0.520000,2,100,1.883499,99.832216,1.883499,99.832216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.296931,-28.670478,56.199686,74.520558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540129,1.448075,0.176484,0.015271,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910211,tube-mpc,0,-126.340000,54.885000,0.500035,1.052592,0.510000,0.845000,-0.009965,0.207592,0.030495,-2.348100,0.213464,-2.348100,0.030495,0.060000,0.750000,3,107,2.881566,106.750000,2.881566,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.441071,-29.514982,54.580042,77.455200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556553,1.400998,0.260752,0.013251,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920088,tube-mpc,0,-126.340000,54.885000,0.509999,1.072354,0.510000,0.845000,-0.000001,0.227354,0.518412,-0.640391,0.640391,-0.640391,0.518412,0.050000,0.870000,3,86,2.760160,85.570259,2.760160,85.570259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.908740,-30.885031,54.582432,78.567484,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551998,1.448068,0.264849,0.020347,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930061,tube-mpc,0,-126.340000,54.885000,0.521297,1.092278,0.520000,0.865000,0.001297,0.227278,0.640391,3.689871,0.030495,3.689871,0.640391,0.050000,0.890000,5,47,4.858470,47.113086,4.858470,47.113086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.334033,-31.986516,55.252897,76.737720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554898,1.545350,0.214474,0.020180,0.501381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940062,tube-mpc,0,-126.340000,54.885000,0.533939,1.112196,0.530000,0.925000,0.003939,0.187196,0.640391,3.689871,-0.152474,6.068465,0.396432,0.050000,0.660000,7,62,7.434297,62.230562,7.434297,62.230562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.776326,-29.841111,60.388415,75.023591,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559730,1.757733,0.267447,0.042739,0.501007,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950064,tube-mpc,0,-126.340000,54.885000,0.547964,1.132033,0.550000,0.965000,-0.002036,0.167033,1.067318,3.933829,-0.396432,3.933829,1.067318,0.050000,0.590000,5,65,5.360577,65.381711,5.360577,65.381711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.286014,-30.106960,49.600375,67.372537,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568423,1.697172,0.236580,0.026443,0.500683,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960064,tube-mpc,0,-126.340000,54.885000,0.563429,1.151750,0.560000,0.995000,0.003429,0.156750,0.335443,1.799193,-0.396432,1.799193,0.335443,0.050000,0.580000,13,83,13.202438,82.878958,13.202438,82.878958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.849096,-29.415950,46.396077,63.094772,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566058,3.230508,0.261947,0.037743,0.500975,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970063,tube-mpc,0,-126.340000,54.885000,0.580394,1.171320,0.570000,1.005000,0.010394,0.166320,0.884349,-0.701380,0.640391,-0.701380,0.884349,0.070000,0.640000,8,99,7.841825,99.336112,7.841825,99.336112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.085100,-28.495836,44.950780,60.759171,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561765,1.683689,0.269484,0.036176,0.501378,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980063,tube-mpc,0,-126.340000,54.885000,0.598918,1.190715,0.590000,1.005000,0.008918,0.185715,0.640391,-1.006328,0.335443,-1.006328,0.640391,0.080000,0.900000,9,80,9.484089,80.487222,9.484089,80.487222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.523761,-29.722030,44.200725,63.277215,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569654,1.725213,0.755145,0.038051,0.500897,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990074,tube-mpc,0,-126.340000,54.885000,0.619074,1.209919,0.600000,1.005000,0.019074,0.204919,1.128308,1.677214,-0.213464,1.677214,1.128308,0.100000,0.840000,7,64,6.622676,64.481328,6.622676,64.481328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.241691,-29.944650,46.135962,60.827174,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573507,1.596976,0.216261,0.018272,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000063,tube-mpc,0,-126.340000,54.885000,0.640843,1.228838,0.620000,1.035000,0.020843,0.193838,0.762370,3.140965,-0.457422,3.140965,0.762370,0.090000,0.820000,14,52,13.608882,52.197221,13.608882,52.197221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.179850,-29.939262,43.041513,55.549224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557144,1.675115,0.214331,0.022771,0.500676,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010060,tube-mpc,0,-126.340000,54.885000,0.664332,1.247495,0.630000,1.055000,0.034332,0.192495,1.250287,2.104141,-0.030495,2.104141,1.250287,0.110000,0.700000,10,70,10.328563,70.423344,10.328563,70.423344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.542138,-28.542626,45.009324,54.425599,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547910,1.448523,0.184432,0.015782,0.502427,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020057,tube-mpc,0,-126.340000,54.885000,0.689562,1.265835,0.650000,1.055000,0.039562,0.210835,0.945339,-0.579401,0.396432,-0.579401,0.945339,0.110000,0.690000,14,96,14.387640,95.635005,14.387640,95.635005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.091530,-28.352180,40.225072,52.241758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543355,1.550698,0.238066,0.018607,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030092,tube-mpc,0,-126.340000,54.885000,0.716676,1.283891,0.670000,1.045000,0.046676,0.238891,1.555235,-2.226120,0.091484,-2.226120,1.555235,0.140000,0.760000,7,106,7.446470,106.120013,7.446470,106.120013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.197268,-29.128412,40.318227,55.493751,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563225,1.589865,0.309609,0.024001,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040063,tube-mpc,0,-126.340000,54.885000,0.745419,1.301440,0.690000,1.045000,0.055419,0.256440,1.982162,-0.457422,-0.274453,-0.457422,1.982162,0.120000,0.900000,9,81,9.087499,80.555487,9.087499,80.555487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.454217,-31.407327,40.355430,59.419062,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556613,1.442833,0.291742,0.018779,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050064,tube-mpc,0,-126.340000,54.885000,0.776084,1.318614,0.720000,1.065000,0.056084,0.253614,1.250287,3.079975,-0.030495,3.079975,1.250287,0.110000,0.880000,20,51,20.190820,51.440477,20.190820,51.440477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.078247,-32.709919,44.740741,58.761509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556595,1.562798,0.223576,0.018886,0.505685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060095,tube-mpc,0,-126.340000,54.885000,0.808707,1.335370,0.730000,1.105000,0.078707,0.230370,0.762370,5.580549,0.091484,5.580549,0.762370,0.110000,0.700000,30,43,30.422461,43.269997,30.422461,43.269997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.977122,-32.241861,53.400634,63.972940,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552996,1.585711,0.229657,0.019291,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070090,tube-mpc,0,-126.340000,54.885000,0.843082,1.351554,0.750000,1.145000,0.093082,0.206554,1.311276,3.506902,0.030495,3.506902,1.311276,0.200000,0.550000,18,71,17.650513,70.503954,17.650513,70.503954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.457728,-30.577582,62.078910,69.728201,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549625,1.465451,0.200188,0.019049,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080098,tube-mpc,0,-126.340000,54.885000,0.879387,1.367210,0.780000,1.155000,0.099387,0.212210,2.897006,-0.823360,-0.152474,-0.823360,2.897006,0.220000,0.570000,2,105,1.759506,105.179566,1.759506,105.179566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.831784,-30.583415,58.160748,69.870103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550001,1.435604,0.224881,0.018324,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090096,tube-mpc,0,-126.340000,54.885000,0.917543,1.382261,0.810000,1.145000,0.107543,0.237261,2.714037,-2.775027,0.030495,-2.775027,2.714037,0.150000,0.790000,13,105,13.161282,104.636086,13.161282,104.636086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.442985,-32.190709,51.783828,72.004633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559824,1.595107,0.348425,0.017961,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100090,tube-mpc,0,-126.340000,54.885000,0.957565,1.396675,0.840000,1.125000,0.117565,0.271675,2.592058,-0.823360,0.335443,-0.823360,2.592058,0.130000,0.930000,21,78,20.747434,78.372126,20.747434,78.372126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.469793,-33.511665,55.463097,74.413456,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551360,1.454809,0.356259,0.019305,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110095,tube-mpc,0,-126.340000,54.885000,0.999512,1.410434,0.870000,1.145000,0.129512,0.265434,1.677214,3.140965,0.274453,3.140965,1.677214,0.150000,0.880000,31,48,31.061432,47.917850,31.061432,47.917850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.281292,-33.450362,61.869010,74.692923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548959,1.449974,0.215695,0.016682,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120064,tube-mpc,0,-126.340000,54.885000,1.043170,1.423435,0.900000,1.185000,0.143170,0.238435,2.104141,4.970653,-0.213464,4.970653,2.104141,0.190000,0.680000,27,46,27.062977,46.214977,27.062977,46.214977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.069679,-31.650285,68.170907,76.791328,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570608,1.474479,0.226321,0.023842,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130092,tube-mpc,0,-126.340000,54.885000,1.088935,1.435759,0.930000,1.215000,0.158935,0.220759,3.079975,1.616224,-0.335443,1.616224,3.079975,0.260000,0.540000,12,84,11.903209,83.656755,11.903209,83.656755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.523235,-29.888848,70.092976,78.856959,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547576,1.679790,0.227921,0.024899,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140094,tube-mpc,0,-126.340000,54.885000,1.136419,1.447260,0.970000,1.225000,0.166419,0.222260,3.079975,1.616224,0.030495,-1.372266,3.872840,0.220000,0.630000,19,77,18.617837,76.788199,18.617837,76.788199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.130691,-31.545162,57.470127,75.021626,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556763,1.480930,0.279010,0.023837,0.500920,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150062,tube-mpc,0,-126.340000,54.885000,1.185525,1.457894,1.010000,1.205000,0.175525,0.252894,4.543725,-2.836017,-0.518412,-2.836017,4.543725,0.180000,0.730000,12,105,12.473875,105.384268,12.473875,105.384268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.119748,-29.921226,59.163877,71.743704,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555321,1.469042,0.267557,0.019141,0.500846,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160090,tube-mpc,0,-126.340000,54.885000,1.236696,1.467721,1.070000,1.185000,0.166696,0.282721,4.665705,-2.531068,0.274453,-2.531068,4.665705,0.170000,0.830000,13,97,13.253442,97.138586,13.253442,97.138586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.857340,-30.919612,51.983049,71.883756,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553461,1.585237,0.337045,0.018544,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170090,tube-mpc,0,-126.340000,54.885000,1.289450,1.476614,1.120000,1.175000,0.169450,0.301614,4.848673,1.067318,-0.030495,1.067318,4.848673,0.160000,0.930000,16,59,16.005299,58.911542,16.005299,58.911542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.510808,-32.150354,52.437957,71.072751,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552120,1.522096,0.235541,0.020693,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180095,tube-mpc,0,-126.340000,54.885000,1.343907,1.484568,1.170000,1.205000,0.173907,0.279568,4.909663,4.055809,-0.701380,4.055809,4.909663,0.160000,0.750000,19,46,19.136123,45.835195,19.136123,45.835195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.076059,-31.284597,58.105957,71.590168,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554932,1.509647,0.215802,0.020868,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190088,tube-mpc,0,-126.340000,54.885000,1.399930,1.491537,1.230000,1.245000,0.169930,0.246537,4.909663,4.055809,-0.518412,3.872840,4.848673,0.170000,0.580000,20,57,19.693614,56.554228,19.693614,56.554228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.938477,-30.280912,59.799788,72.239050,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552373,1.751767,0.223398,0.029728,0.501073,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200063,tube-mpc,0,-126.340000,54.885000,1.457423,1.497488,1.290000,1.265000,0.167423,0.232488,6.068465,0.152474,-0.274453,0.152474,6.068465,0.190000,0.550000,7,89,7.227689,89.186267,7.227689,89.186267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.664931,-28.436230,58.131801,69.734528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570597,1.707622,0.229856,0.038723,2.168826,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210060,tube-mpc,0,-126.340000,54.885000,1.516548,1.502411,1.360000,1.255000,0.156548,0.247411,7.044299,-3.140965,-0.274453,-3.140965,7.044299,0.170000,0.640000,0,107,-0.125670,106.750000,-0.125670,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.515642,-28.048737,53.195639,68.760356,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.605140,1.743577,0.317507,0.091034,0.500960,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220070,tube-mpc,0,-126.340000,54.885000,1.577202,1.506267,1.440000,1.225000,0.137202,0.281267,7.837164,-2.653048,-0.518412,-2.653048,7.837164,0.110000,0.920000,0,83,-0.423833,83.098688,-0.423833,83.098688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.664689,-29.438848,53.082261,71.114186,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.270559,1.563705,0.291559,0.028133,0.500729,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.231805,tube-mpc,0,-126.340000,54.885000,1.650062,1.509382,1.540000,1.225000,0.110062,0.284382,7.959143,1.372266,-0.091484,1.372266,7.959143,0.080000,0.880000,3,52,2.921196,51.550784,2.921196,51.550784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.215986,-29.952951,55.722930,69.009753,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579025,1.725456,0.261744,0.034389,0.505858,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.241874,tube-mpc,0,-126.340000,54.885000,1.714006,1.510816,1.620000,1.255000,0.094006,0.255816,7.349247,3.628881,0.213464,3.628881,7.349247,0.090000,0.730000,8,41,7.993194,41.367988,7.993194,41.367988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.274563,-29.159666,60.011189,69.217128,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578662,1.819618,0.259861,0.034569,0.500915,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.251931,tube-mpc,0,-126.340000,54.885000,1.779104,1.511080,1.710000,1.275000,0.069104,0.236080,7.593205,2.104141,-0.213464,2.104141,7.593205,0.070000,0.520000,8,69,7.605962,69.445919,7.605962,69.445919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.040281,-27.219891,63.349725,70.794530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.605631,1.673656,0.232675,0.033393,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.261873,tube-mpc,0,-126.340000,54.885000,1.844579,1.510174,1.790000,1.275000,0.054579,0.235174,7.410237,-1.616224,-0.335443,-1.616224,7.410237,0.100000,0.560000,4,96,3.704399,96.414858,3.704399,96.414858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.038934,-25.991316,58.323226,68.014793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573994,1.612179,0.258516,0.025814,0.503562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.271868,tube-mpc,0,-126.340000,54.885000,1.911453,1.508074,1.870000,1.245000,0.041453,0.263074,7.654195,-4.604715,-0.274453,-4.604715,7.654195,0.110000,0.740000,-2,107,-1.544508,106.749996,-1.544508,106.749996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.276171,-25.726688,56.444069,69.248011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563141,1.804596,0.395141,0.038347,0.500955,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008314,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.281869,tube-mpc,0,-126.340000,54.885000,1.979327,1.504765,1.950000,1.215000,0.029327,0.289765,7.349247,-3.323933,0.213464,-3.323933,7.349247,0.060000,0.890000,7,85,7.120732,84.899203,7.120732,84.899203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.733457,-26.603522,56.191429,70.955624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.599121,1.787113,0.343730,0.042345,0.502121,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008286,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.291878,tube-mpc,0,-126.340000,54.885000,2.048128,1.500231,2.040000,1.215000,0.008128,0.285231,7.471226,1.921172,0.091484,1.921172,7.471226,0.060000,0.890000,7,40,7.183432,39.189888,7.183432,39.189888,0.000000,0.709315,0.000000,64.000000,0.000000,0.000000,-83.328193,-27.647491,59.569159,72.493511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.466014,1.462248,0.215990,0.026780,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.301864,tube-mpc,0,-126.340000,54.885000,2.117543,1.494479,2.100000,1.245000,0.017543,0.249479,7.227268,4.238777,-0.701380,4.238777,7.227268,0.080000,0.730000,9,28,9.368389,27.931683,9.368389,27.931683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.944386,-26.988958,64.609784,75.619272,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.061129,1.779349,0.252161,0.037207,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.311873,tube-mpc,0,-126.340000,54.885000,2.187798,1.487476,2.170000,1.275000,0.017798,0.212476,6.739351,2.531068,-0.457422,2.531068,6.739351,0.090000,0.470000,13,60,13.009606,60.445471,13.009606,60.445471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.144802,-25.427362,68.386791,79.906190,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574895,1.779399,0.244306,0.031374,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.321871,tube-mpc,0,-126.340000,54.885000,2.258568,1.479239,2.250000,1.265000,0.008568,0.214239,6.556382,-2.470079,-0.274453,-2.470079,6.556382,0.110000,0.470000,10,102,10.173991,102.025106,10.173991,102.025106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.811571,-23.881054,63.818317,76.552708,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568860,1.763836,0.271317,0.034153,0.501083,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.332946,tube-mpc,0,-126.340000,54.885000,2.337522,1.468669,2.330000,1.215000,0.007522,0.253669,6.800341,-7.349247,0.030495,-7.349247,6.800341,0.110000,0.720000,6,107,6.087754,106.750000,6.087754,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.000565,-23.749822,63.183647,80.812148,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598358,1.756733,0.330875,0.027495,0.504573,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.341862,tube-mpc,0,-126.340000,54.885000,2.401427,1.459058,2.390000,1.175000,0.011427,0.284058,7.105289,-5.885497,0.091484,-5.885497,7.105289,0.030000,0.890000,14,98,14.177245,98.122862,14.177245,98.122862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.613062,-24.368890,64.978255,83.051902,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558185,1.775206,0.323536,0.028090,1.236832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.352393,tube-mpc,0,-126.340000,54.885000,2.477199,1.446447,2.460000,1.155000,0.017199,0.291447,5.641538,0.213464,-0.091484,0.213464,5.641538,0.120000,0.920000,18,53,18.329738,44.688829,18.329738,44.688829,0.000000,8.434033,0.000000,64.000000,0.000000,0.000000,-85.516217,-26.074009,65.084896,82.791796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592328,1.705208,0.332044,0.031024,0.500636,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.361870,tube-mpc,0,-126.340000,54.885000,2.545568,1.433942,2.530000,1.175000,0.015568,0.258942,5.946486,4.421746,0.030495,4.421746,5.946486,0.140000,0.780000,15,16,14.985960,16.496504,14.985960,16.496504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.287460,-26.690898,70.159739,86.135910,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.456364,3.790424,0.277261,0.046481,0.501095,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.012085,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.373994,tube-mpc,0,-126.340000,54.885000,2.633132,1.416371,2.610000,1.215000,0.023132,0.201371,6.495393,4.604715,-0.335443,4.604715,6.495393,0.150000,0.490000,10,33,10.093728,32.756760,10.093728,32.756760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.714252,-25.635896,77.531910,94.594842,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.605401,1.780854,0.260128,0.044501,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.384090,tube-mpc,0,-126.340000,54.885000,2.706021,1.400411,2.680000,1.225000,0.026021,0.175411,7.166278,-1.616224,-0.457422,-1.616224,7.166278,0.060000,0.340000,14,78,14.006567,94.673382,14.006567,94.673382,0.000000,-16.916622,0.000000,64.000000,0.000000,0.000000,-89.932309,-23.617950,76.194193,92.472432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590544,1.671654,0.285109,0.027899,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.394063,tube-mpc,0,-126.340000,54.885000,2.777890,1.383487,2.750000,1.185000,0.027890,0.198487,7.410237,-7.776174,0.091484,-7.776174,7.410237,0.160000,0.510000,-3,107,-3.167092,106.750000,-3.167092,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.636503,-21.513999,73.540185,90.059393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575280,1.486491,0.259606,0.021722,0.500645,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.404091,tube-mpc,0,-126.340000,54.885000,2.849935,1.365331,2.840000,1.105000,0.009935,0.260331,7.654195,-9.178935,-0.030495,-9.178935,7.654195,0.130000,0.770000,-5,107,-5.479940,106.750000,-5.479940,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.326532,-21.072221,75.045356,95.847105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583548,1.439334,0.268744,0.016602,0.500619,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.414084,tube-mpc,0,-126.340000,54.885000,2.921396,1.346139,2.920000,1.045000,0.001396,0.301139,7.593205,-5.214611,-0.213464,-5.214611,7.593205,-0.010000,0.940000,13,82,12.662357,81.857516,12.662357,81.857516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.110411,-21.879996,77.455556,97.642260,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548734,1.455052,0.265576,0.017908,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.424085,tube-mpc,0,-126.340000,54.885000,2.992505,1.325862,3.000000,1.025000,-0.007495,0.300862,6.739351,1.128308,-0.518412,1.128308,6.739351,0.080000,0.890000,10,37,10.365367,32.337665,10.365367,32.337665,0.000000,4.519851,0.000000,64.000000,0.000000,0.000000,-90.473270,-23.171704,81.890939,100.578637,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542028,1.419132,0.179923,0.017017,0.500647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.434051,tube-mpc,0,-126.340000,54.885000,3.062856,1.304632,3.060000,1.055000,0.002856,0.249632,6.190445,4.726694,-0.030495,4.726694,6.190445,0.110000,0.650000,13,17,13.197772,16.876880,13.197772,16.876880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.181202,-23.526158,83.006601,100.707297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544110,1.505976,0.202617,0.034475,0.500648,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.444095,tube-mpc,0,-126.340000,54.885000,3.133163,1.282242,3.130000,1.095000,0.003163,0.187242,6.312424,2.409089,-0.152474,2.409089,6.312424,0.110000,0.380000,12,53,11.508083,52.757335,11.508083,52.757335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.552635,-22.343586,85.596482,102.266239,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554682,1.472290,0.210657,0.020482,0.500548,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.454085,tube-mpc,0,-126.340000,54.885000,3.202401,1.259031,3.200000,1.085000,0.002401,0.174031,6.251434,-3.262944,-0.274453,-3.262944,6.251434,0.130000,0.390000,7,98,6.637294,98.095350,6.637294,98.095350,0.000000,-0.338015,0.000000,64.000000,0.000000,0.000000,-92.973927,-21.048655,76.398485,92.545938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553214,1.433473,0.218439,0.017959,0.500640,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.464056,tube-mpc,0,-126.340000,54.885000,3.270751,1.234976,3.270000,1.045000,0.000751,0.189976,5.946486,-6.251434,-0.152474,-6.251434,5.946486,0.090000,0.650000,12,102,11.668376,101.982888,11.668376,101.982888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.736458,-21.168817,72.842421,92.877125,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557481,1.438296,0.305872,0.020337,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.474083,tube-mpc,0,-126.340000,54.885000,3.338645,1.209941,3.330000,0.995000,0.008645,0.214941,5.946486,-4.726694,-0.091484,-4.726694,5.946486,0.120000,0.840000,8,74,7.996331,73.986905,7.996331,73.986905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.005204,-21.641520,75.394211,95.020452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549426,1.447807,0.271805,0.016355,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.484081,tube-mpc,0,-126.340000,54.885000,3.405418,1.184196,3.390000,0.975000,0.015418,0.209196,5.153621,-0.152474,0.335443,-0.152474,5.153621,0.130000,0.810000,15,37,14.612639,36.838551,14.612639,36.838551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.418628,-21.184423,74.730979,89.870563,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547400,1.452653,0.187962,0.016885,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.494052,tube-mpc,0,-126.340000,54.885000,3.471021,1.157802,3.450000,0.995000,0.021021,0.162802,5.031642,2.592058,-0.152474,2.592058,5.031642,0.030000,0.610000,30,26,29.868664,25.970361,29.868664,25.970361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.376628,-19.597870,77.636741,89.335296,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546062,1.497489,0.220506,0.021834,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.504057,tube-mpc,0,-126.340000,54.885000,3.535796,1.130658,3.500000,1.005000,0.035796,0.125658,4.482736,1.128308,0.030495,1.128308,4.482736,0.180000,0.410000,16,52,16.323935,51.648987,16.323935,51.648987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.467504,-17.571530,77.784156,89.166111,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556784,1.487492,0.223307,0.023107,0.502889,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.514061,tube-mpc,0,-126.340000,54.885000,3.599446,1.102921,3.560000,0.985000,0.039446,0.117921,5.397580,-4.482736,-0.457422,-4.482736,5.397580,0.200000,0.390000,2,97,2.426124,99.461319,2.426124,99.461319,0.000000,-2.812332,0.000000,64.000000,0.000000,0.000000,-95.509107,-15.612632,72.184097,85.686378,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559225,1.468076,0.243195,0.025074,0.500551,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.524057,tube-mpc,0,-126.340000,54.885000,3.661863,1.074686,3.620000,0.935000,0.041863,0.139686,6.068465,-6.617372,0.152474,-6.617372,6.068465,0.160000,0.640000,-1,98,-1.186368,98.116612,-1.186368,98.116612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.618296,-16.107329,69.410130,88.338898,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563667,1.495924,0.278056,0.019957,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.534084,tube-mpc,0,-126.340000,54.885000,3.723240,1.045910,3.680000,0.885000,0.043240,0.160910,5.763517,-4.421746,0.152474,-4.421746,5.763517,0.130000,0.790000,4,68,4.459107,68.349960,4.459107,68.349960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.514201,-17.324559,70.128144,87.605431,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552421,1.443000,0.253265,0.017680,0.504445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.544085,tube-mpc,0,-126.340000,54.885000,3.783174,1.016834,3.740000,0.875000,0.043174,0.141834,4.726694,0.152474,-0.091484,0.152474,4.726694,0.110000,0.750000,17,31,16.751216,31.261065,16.751216,31.261065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.854426,-17.371764,71.918358,83.703423,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550889,1.440633,0.194654,0.018235,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.554052,tube-mpc,0,-126.340000,54.885000,3.841580,0.987566,3.790000,0.885000,0.051580,0.102566,3.628881,2.104141,-0.335443,2.104141,3.628881,0.100000,0.540000,29,29,28.887293,28.964203,28.887293,28.964203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.891710,-15.213195,75.629175,83.743284,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547162,1.455692,0.191511,0.019822,0.503419,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.564071,tube-mpc,0,-126.340000,54.885000,3.898928,0.957928,3.830000,0.885000,0.068928,0.072928,2.714037,-0.823360,-0.396432,-0.823360,2.714037,0.170000,0.390000,28,64,28.089565,63.796613,28.089565,63.796613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.616001,-12.322195,75.160725,83.966291,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.605718,1.568362,0.227848,0.019095,0.500442,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.574055,tube-mpc,0,-126.340000,54.885000,3.954680,0.928261,3.860000,0.865000,0.094680,0.063261,3.689871,-5.336590,-0.640391,-5.336590,3.689871,0.210000,0.460000,14,95,13.804975,95.159442,13.804975,95.159442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.065318,-10.453347,68.953461,78.769289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555671,1.492262,0.231636,0.019440,0.503249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.584054,tube-mpc,0,-126.340000,54.885000,4.009088,0.898504,3.900000,0.815000,0.109088,0.083504,3.811850,-5.702528,0.457422,-5.702528,3.811850,0.220000,0.670000,10,83,10.043954,82.685607,10.043954,82.685607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.480193,-10.749216,66.207842,80.877877,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552361,1.505137,0.232367,0.026108,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.594057,tube-mpc,0,-126.340000,54.885000,4.062067,0.868774,3.950000,0.775000,0.112067,0.093774,4.177788,-3.567892,0.152474,-3.567892,4.177788,0.170000,0.750000,13,58,12.607269,58.473538,12.607269,58.473538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.729897,-10.774250,64.884525,74.914810,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552003,1.585214,0.206016,0.031005,0.505895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.604056,tube-mpc,0,-126.340000,54.885000,4.113554,0.839186,3.990000,0.755000,0.123554,0.084186,3.323933,0.152474,0.030495,0.152474,3.323933,0.170000,0.660000,21,35,21.283048,34.617822,21.283048,34.617822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.148844,-9.834786,65.538295,70.815874,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556029,1.455680,0.199951,0.018342,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.614051,tube-mpc,0,-126.340000,54.885000,4.163537,0.809828,4.020000,0.755000,0.143537,0.054828,2.409089,0.762370,-0.640391,0.762370,2.409089,0.200000,0.480000,27,43,26.889317,42.646743,26.889317,42.646743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.852752,-7.294646,68.745679,73.385158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546756,1.426949,0.195865,0.018779,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.624054,tube-mpc,0,-126.340000,54.885000,4.212061,0.780759,4.060000,0.755000,0.152061,0.025759,2.226120,-1.738204,-0.701380,-1.738204,2.226120,0.230000,0.410000,24,68,23.693315,67.731390,23.693315,67.731390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.665017,-4.911733,66.718081,70.283506,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547048,1.425495,0.185771,0.017167,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.634053,tube-mpc,0,-126.340000,54.885000,4.259065,0.752104,4.090000,0.725000,0.169065,0.027104,3.201954,-4.421746,0.152474,-4.421746,3.201954,0.270000,0.500000,9,83,9.010886,83.346146,9.010886,83.346146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.458633,-3.764635,64.696701,70.184169,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543958,1.448032,0.195407,0.016977,0.501772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.644051,tube-mpc,0,-126.340000,54.885000,4.304563,0.723947,4.120000,0.685000,0.184563,0.038947,3.689871,-4.787684,0.457422,-4.787684,3.689871,0.210000,0.640000,11,76,11.364099,76.193140,11.364099,76.193140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.160532,-3.860169,62.004989,69.039862,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562871,1.586407,0.235366,0.031601,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.655778,tube-mpc,0,-126.340000,54.885000,4.356024,0.691677,4.160000,0.655000,0.196024,0.036677,2.409089,-1.799193,0.518412,-1.799193,2.409089,0.170000,0.710000,28,46,28.131844,45.952688,28.131844,45.952688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.546131,-4.547490,59.450998,63.637340,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578018,1.601553,0.205110,0.023348,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.664051,tube-mpc,0,-126.340000,54.885000,4.391096,0.669479,4.180000,0.645000,0.211096,0.024479,1.616224,0.518412,-0.091484,0.518412,1.616224,0.180000,0.620000,36,33,35.932193,33.327063,35.932193,33.327063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.015244,-3.970584,64.990127,66.782097,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542368,1.456282,0.191821,0.018949,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.674052,tube-mpc,0,-126.340000,54.885000,4.432142,0.643359,4.200000,0.645000,0.232142,-0.001641,0.823360,0.396432,-0.396432,0.396432,0.823360,0.280000,0.470000,31,46,31.228470,45.943101,31.228470,45.943101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.586485,-2.464753,68.851053,73.222405,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.745995,1.719677,0.266492,0.040092,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009284,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.684054,tube-mpc,0,-126.340000,54.885000,4.471733,0.618102,4.230000,0.625000,0.241733,-0.006898,2.104141,-3.323933,0.152474,-3.323933,2.104141,0.340000,0.420000,11,82,10.581907,81.936096,10.581907,81.936096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.272819,-0.310519,68.193339,71.709172,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558600,1.605436,0.227152,0.021637,0.503747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.694056,tube-mpc,0,-126.340000,54.885000,4.509879,0.593803,4.260000,0.585000,0.249879,0.008803,2.714037,-6.068465,-0.091484,-6.068465,2.714037,0.280000,0.570000,10,95,10.145081,95.183728,10.145081,95.183728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.297125,-0.061540,64.483586,72.631358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567099,1.619139,0.233487,0.022158,0.501556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.704053,tube-mpc,0,-126.340000,54.885000,4.546582,0.570567,4.290000,0.545000,0.256582,0.025567,2.714037,-4.482736,-0.030495,-4.482736,2.714037,0.210000,0.760000,19,68,18.711205,68.408073,18.711205,68.408073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.883922,-1.519951,63.480579,71.457195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553608,1.474384,0.241967,0.021333,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.714057,tube-mpc,0,-126.340000,54.885000,4.581916,0.548451,4.320000,0.525000,0.261916,0.023451,1.921172,-0.823360,0.274453,-0.823360,1.921172,0.200000,0.750000,28,39,27.917598,39.211970,27.917598,39.211970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.569139,-1.852623,65.484661,68.422838,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558124,1.500594,0.211315,0.021017,0.502393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.724054,tube-mpc,0,-126.340000,54.885000,4.615856,0.527574,4.340000,0.535000,0.275856,-0.007426,0.457422,1.250287,-0.579401,1.250287,0.457422,0.220000,0.570000,40,36,39.740786,35.877874,39.740786,35.877874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.523887,-0.430545,69.302664,72.240583,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546370,1.463613,0.192696,0.014756,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.734051,tube-mpc,0,-126.340000,54.885000,4.648456,0.508007,4.350000,0.535000,0.298456,-0.026993,0.945339,0.091484,-0.457422,0.091484,0.945339,0.320000,0.430000,24,57,24.096966,57.452152,24.096966,57.452152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.017416,1.421886,71.524496,76.688226,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549168,1.478639,0.225004,0.019496,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.744054,tube-mpc,0,-126.340000,54.885000,4.679764,0.489822,4.360000,0.525000,0.319764,-0.035178,1.494245,-3.079975,0.152474,-3.079975,1.494245,0.360000,0.470000,13,82,12.973624,81.539098,12.973624,81.539098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.569755,2.824635,68.042016,72.745357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548453,1.447495,0.206341,0.019149,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.754054,tube-mpc,0,-126.340000,54.885000,4.709788,0.473114,4.390000,0.495000,0.319788,-0.021886,2.348100,-4.299767,0.518412,-4.299767,2.348100,0.280000,0.610000,14,83,13.529630,82.790011,13.529630,82.790011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.924366,2.772420,63.958263,69.660100,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554236,1.802879,0.254785,0.042369,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.764056,tube-mpc,0,-126.340000,54.885000,4.738573,0.457954,4.410000,0.475000,0.328573,-0.017046,1.555235,-2.957996,0.457422,-2.957996,1.555235,0.220000,0.730000,28,63,28.156088,63.194811,28.156088,63.194811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.704501,2.029707,61.194643,64.225892,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563609,1.452047,0.198526,0.018749,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.774083,tube-mpc,0,-126.340000,54.885000,4.766217,0.444386,4.420000,0.455000,0.346217,-0.010614,0.213464,0.335443,-0.152474,0.335443,0.213464,0.220000,0.690000,42,41,42.370572,41.425198,42.370572,41.425198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.568870,1.555898,63.258987,63.908344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554209,1.434941,0.213699,0.018738,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.784084,tube-mpc,0,-126.340000,54.885000,4.792610,0.432552,4.440000,0.475000,0.352610,-0.042448,-0.152474,1.494245,-0.457422,1.494245,-0.152474,0.320000,0.530000,34,44,33.770178,44.178779,33.770178,44.178779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.996932,2.237335,69.396064,73.023086,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552547,1.464989,0.229253,0.020345,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.794057,tube-mpc,0,-126.340000,54.885000,4.817795,0.422504,4.450000,0.485000,0.367795,-0.062496,1.250287,0.457422,-0.274453,0.457422,1.250287,0.350000,0.460000,17,59,17.487232,58.943217,17.487232,58.943217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.635014,3.594710,71.176318,75.635904,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559206,1.479212,0.213701,0.018006,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.804079,tube-mpc,0,-126.340000,54.885000,4.841992,0.414234,4.460000,0.475000,0.381992,-0.060766,1.860183,-2.043152,0.274453,-2.043152,1.860183,0.310000,0.490000,16,79,15.892786,79.445294,15.892786,79.445294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.597925,4.828669,67.794326,71.861434,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540406,1.421928,0.159346,0.015543,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.814084,tube-mpc,0,-126.340000,54.885000,4.865070,0.407865,4.480000,0.455000,0.385070,-0.047135,1.860183,-2.897006,0.396432,-2.897006,1.860183,0.240000,0.610000,24,80,23.680463,79.806119,23.680463,79.806119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.202713,4.378193,64.095289,67.703828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549798,1.461456,0.191243,0.016214,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.824112,tube-mpc,0,-126.340000,54.885000,4.887155,0.403424,4.510000,0.435000,0.377155,-0.031576,0.884349,-1.067318,0.213464,-1.067318,0.884349,0.250000,0.690000,30,61,30.104796,61.088421,30.104796,61.088421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.405724,3.280330,62.825704,64.767603,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543255,1.425835,0.167695,0.013170,0.500365,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.834053,tube-mpc,0,-126.340000,54.885000,4.908039,0.400992,4.520000,0.445000,0.388039,-0.044008,0.274453,1.616224,-0.274453,1.616224,0.274453,0.280000,0.640000,33,44,32.994007,43.605083,32.994007,43.605083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.757697,2.877911,63.968406,63.882892,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548580,1.690961,0.241033,0.032117,0.500585,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.844089,tube-mpc,0,-126.340000,54.885000,4.928133,0.400569,4.530000,0.455000,0.398133,-0.054431,0.518412,2.470079,-0.030495,2.470079,0.518412,0.310000,0.520000,28,48,27.739038,47.664359,27.739038,47.664359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.398908,3.540225,67.788929,68.486361,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560572,1.537423,0.224767,0.020339,0.501533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.854086,tube-mpc,0,-126.340000,54.885000,4.947185,0.402217,4.540000,0.475000,0.407185,-0.072783,0.457422,0.396432,0.152474,0.396432,0.457422,0.310000,0.470000,27,70,27.347365,69.739417,27.347365,69.739417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.944529,4.911296,67.225949,67.657504,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560129,1.439252,0.222977,0.018855,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.864089,tube-mpc,0,-126.340000,54.885000,4.965304,0.405965,4.560000,0.475000,0.405304,-0.069035,1.738204,-1.311276,0.091484,-1.311276,1.738204,0.320000,0.530000,13,82,13.210606,81.586696,13.210606,81.586696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.932933,5.011104,64.567912,65.550827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556270,1.453010,0.214119,0.019457,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.874087,tube-mpc,0,-126.340000,54.885000,4.982491,0.411837,4.570000,0.475000,0.412491,-0.063163,1.311276,-0.884349,-0.030495,-0.884349,1.311276,0.260000,0.650000,24,70,23.533159,70.495044,23.533159,70.495044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.745807,4.166201,62.098673,64.735697,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553130,1.522726,0.199896,0.019157,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.884083,tube-mpc,0,-126.340000,54.885000,4.998765,0.419853,4.590000,0.485000,0.408765,-0.065147,0.701380,0.518412,0.091484,0.518412,0.701380,0.230000,0.670000,33,59,32.510078,58.575026,32.510078,58.575026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.049727,3.419529,62.363752,62.007359,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580616,1.654483,0.232602,0.027975,0.500616,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.894055,tube-mpc,0,-126.340000,54.885000,5.014103,0.430001,4.590000,0.505000,0.424103,-0.074999,-0.640391,2.531068,-0.396432,2.531068,-0.640391,0.290000,0.600000,38,49,38.201614,49.171513,38.201614,49.171513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.146352,3.012530,63.063822,61.997442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555191,1.611103,0.231404,0.021932,0.500625,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.904055,tube-mpc,0,-126.340000,54.885000,5.028590,0.442345,4.600000,0.535000,0.428590,-0.092655,-0.091484,2.409089,-0.091484,2.409089,-0.091484,0.330000,0.520000,28,57,28.239125,57.251528,28.239125,57.251528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.578331,3.207927,65.653789,64.724879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553813,1.612668,0.225327,0.020664,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.914055,tube-mpc,0,-126.340000,54.885000,5.042184,0.456861,4.610000,0.545000,0.432184,-0.088139,0.823360,0.579401,-0.091484,0.579401,0.823360,0.330000,0.500000,19,77,18.553279,76.802588,18.553279,76.802588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.668580,3.856275,65.026383,65.518904,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553417,1.483512,0.216643,0.020407,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.924084,tube-mpc,0,-126.340000,54.885000,5.054915,0.473596,4.620000,0.555000,0.434915,-0.081404,0.823360,-0.213464,0.335443,-0.213464,0.823360,0.300000,0.620000,21,76,20.642735,76.026459,20.642735,76.026459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.276635,3.406178,62.312579,64.563684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554571,1.540527,0.218345,0.029295,0.500868,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.934092,tube-mpc,0,-126.340000,54.885000,5.066711,0.492459,4.630000,0.555000,0.436711,-0.062541,0.640391,-0.091484,0.091484,-0.091484,0.640391,0.280000,0.690000,24,72,23.967342,72.361969,23.967342,72.361969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.869568,2.897191,61.158078,61.082201,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.609900,1.671583,0.238181,0.034064,0.502158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.944094,tube-mpc,0,-126.340000,54.885000,5.077577,0.513450,4.640000,0.565000,0.437577,-0.051550,0.030495,1.494245,0.335443,1.494245,0.030495,0.280000,0.700000,29,61,28.965101,61.353899,28.965101,61.353899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.915513,2.178446,59.683436,58.488834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574553,1.678314,0.276566,0.055291,0.501146,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.954074,tube-mpc,0,-126.340000,54.885000,5.087480,0.536505,4.650000,0.585000,0.437480,-0.048495,-0.030495,2.287110,0.335443,2.287110,-0.030495,0.310000,0.660000,25,60,25.136806,60.098255,25.136806,60.098255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.641068,1.872210,60.033264,57.537158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.629496,1.835191,0.305674,0.042777,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008327,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.964070,tube-mpc,0,-126.340000,54.885000,5.096431,0.561675,4.650000,0.615000,0.446431,-0.053325,-0.396432,1.860183,0.030495,1.860183,-0.396432,0.330000,0.610000,25,70,25.116584,69.541131,25.116584,69.541131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.844008,1.855058,59.768086,57.684247,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.619597,1.724052,0.273747,0.041082,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.974063,tube-mpc,0,-126.340000,54.885000,5.104379,0.588878,4.650000,0.635000,0.454379,-0.046122,-0.701380,1.311276,-0.396432,1.311276,-0.701380,0.300000,0.640000,31,74,30.887597,74.335819,30.887597,74.335819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.660526,1.339491,57.989448,56.758331,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590760,1.712861,0.240152,0.036292,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.984058,tube-mpc,0,-126.340000,54.885000,5.111291,0.618084,4.650000,0.655000,0.461291,-0.036916,-0.335443,0.823360,0.152474,0.823360,-0.335443,0.310000,0.680000,26,77,25.843449,77.437869,25.843449,77.437869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.747295,0.681783,58.122527,57.078671,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568433,1.690621,0.255518,0.027139,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.994802,tube-mpc,0,-126.340000,54.885000,5.117510,0.651646,4.650000,0.675000,0.467510,-0.023354,-0.457422,1.738204,0.213464,1.738204,-0.457422,0.340000,0.730000,22,69,22.015140,68.603359,22.015140,68.603359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.219095,-0.439032,57.830193,58.517729,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.266542,1.779434,0.239907,0.033207,0.507400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.004052,tube-mpc,0,-126.340000,54.885000,5.121813,0.682283,4.650000,0.695000,0.471813,-0.012717,-0.335443,2.714037,0.274453,2.714037,-0.335443,0.290000,0.720000,27,64,26.593502,63.571041,26.593502,63.571041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.761178,-1.132848,57.448198,56.833643,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559631,1.748335,0.250672,0.030969,0.500778,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.014056,tube-mpc,0,-126.340000,54.885000,5.125317,0.717171,4.650000,0.725000,0.475317,-0.007829,-0.518412,3.018985,0.335443,3.018985,-0.518412,0.300000,0.660000,26,68,26.151292,68.285911,26.151292,68.285911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.285470,-1.701303,57.436286,55.834112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571448,1.640801,0.257028,0.031785,0.501181,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.024060,tube-mpc,0,-126.340000,54.885000,5.127563,0.753811,4.650000,0.755000,0.477563,-0.001189,-0.823360,2.775027,-0.152474,2.775027,-0.823360,0.330000,0.650000,23,74,23.397583,73.510897,23.397583,73.510897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.661556,-2.523876,56.826422,56.375360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570518,1.729893,0.244403,0.032381,0.510612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.034120,tube-mpc,0,-126.340000,54.885000,5.128482,0.792341,4.650000,0.785000,0.478482,0.007341,-0.091484,2.287110,0.274453,2.287110,-0.091484,0.270000,0.650000,23,80,22.844868,79.867634,22.844868,79.867634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.623223,-3.217386,56.972696,56.823146,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603114,1.732148,0.275537,0.057045,0.501212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.044072,tube-mpc,0,-126.340000,54.885000,5.127994,0.832032,4.650000,0.815000,0.477994,0.017032,-0.640391,1.982162,0.396432,1.982162,-0.640391,0.260000,0.730000,27,78,26.730399,77.586040,26.730399,77.586040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.212109,-4.090828,55.731657,55.772996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.623789,1.606459,0.211964,0.024525,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.054056,tube-mpc,0,-126.340000,54.885000,5.126027,0.873335,4.640000,0.835000,0.486027,0.038335,-0.457422,3.140965,-0.213464,3.140965,-0.457422,0.320000,0.750000,17,69,16.720072,69.193838,16.720072,69.193838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.355152,-5.061191,55.898437,55.911380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560471,1.556877,0.213830,0.019456,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.064083,tube-mpc,0,-126.340000,54.885000,5.122474,0.916214,4.640000,0.875000,0.482474,0.041214,-0.884349,3.811850,-0.213464,3.811850,-0.884349,0.270000,0.710000,24,68,24.238836,68.330664,24.238836,68.330664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.300346,-5.432765,56.455690,56.374405,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561475,1.447664,0.213593,0.019021,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.074085,tube-mpc,0,-126.340000,54.885000,5.117261,0.960271,4.640000,0.915000,0.477261,0.045271,-1.311276,4.116798,0.335443,4.116798,-1.311276,0.230000,0.680000,31,70,31.064984,69.908185,31.064984,69.908185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.600128,-5.992596,56.052960,55.089451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555393,1.444742,0.207419,0.018481,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.084088,tube-mpc,0,-126.340000,54.885000,5.110281,1.005514,4.630000,0.945000,0.480281,0.060514,-1.616224,2.897006,0.640391,2.897006,-1.616224,0.280000,0.670000,25,83,25.202862,83.064527,25.202862,83.064527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.224171,-6.338278,56.007047,55.246940,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550265,1.475537,0.213007,0.020389,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.094084,tube-mpc,0,-126.340000,54.885000,5.101437,1.051784,4.630000,0.975000,0.471437,0.076784,-0.640391,2.165131,0.030495,2.165131,-0.640391,0.300000,0.720000,10,87,10.250160,87.185403,10.250160,87.185403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.745155,-7.324061,55.418384,57.315240,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553709,1.475314,0.217563,0.019461,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.104084,tube-mpc,0,-126.340000,54.885000,5.090613,1.099014,4.630000,1.005000,0.460613,0.094014,-0.396432,2.714037,0.152474,2.714037,-0.396432,0.230000,0.770000,13,81,12.872297,80.524305,12.872297,80.524305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.046816,-8.200950,54.201407,56.533091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556839,1.449991,0.225876,0.019183,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.114055,tube-mpc,0,-126.340000,54.885000,5.077737,1.146914,4.630000,1.055000,0.447737,0.091914,-0.518412,4.543725,0.213464,4.543725,-0.518412,0.090000,0.810000,29,62,28.898744,61.879922,28.898744,61.879922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.559411,-9.010412,53.866607,53.327353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571147,1.516144,0.215825,0.031241,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.124057,tube-mpc,0,-126.340000,54.885000,5.062616,1.195643,4.620000,1.105000,0.442616,0.090643,-1.555235,5.702528,0.335443,5.702528,-1.555235,0.220000,0.720000,19,60,19.271163,59.776471,19.271163,59.776471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.593819,-9.562257,57.757057,57.442717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558849,1.530383,0.205401,0.018985,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.134125,tube-mpc,0,-126.340000,54.885000,5.045044,1.245239,4.620000,1.165000,0.425044,0.080239,-1.799193,4.726694,0.091484,4.726694,-1.799193,0.250000,0.640000,12,74,12.239353,74.102595,12.239353,74.102595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.148224,-9.621885,57.926222,59.452896,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553849,1.476736,0.215871,0.018612,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.144124,tube-mpc,0,-126.340000,54.885000,5.025127,1.294906,4.610000,1.205000,0.415127,0.089906,-1.250287,3.506902,0.213464,3.506902,-1.250287,0.210000,0.660000,8,84,7.808670,83.843186,7.808670,83.843186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.081397,-9.702707,54.624442,56.526119,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556988,1.446684,0.215615,0.017926,0.501873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.154086,tube-mpc,0,-126.340000,54.885000,5.002722,1.344637,4.600000,1.225000,0.402722,0.119637,-1.250287,3.506902,0.091484,1.494245,-1.616224,0.170000,0.700000,8,83,8.266801,83.353305,8.266801,83.353305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.216226,-9.912628,51.990745,53.327303,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553763,1.935823,2.009183,0.042819,0.504316,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010063,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.164181,tube-mpc,0,-126.340000,54.885000,4.977273,1.395145,4.590000,1.255000,0.387273,0.140145,-1.799193,1.982162,0.335443,1.982162,-1.799193,0.140000,0.780000,11,90,11.432711,90.125502,11.432711,90.125502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.654544,-9.815332,50.681165,50.250793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552222,1.579945,0.238697,0.019102,0.501323,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.174274,tube-mpc,0,-126.340000,54.885000,4.948932,1.445602,4.570000,1.285000,0.378932,0.160602,-2.897006,3.323933,-0.152474,3.323933,-2.897006,0.150000,0.890000,16,71,15.729348,71.022035,15.729348,71.022035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.109740,-10.909076,50.035810,51.732200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557828,1.569929,0.243999,0.019477,0.500382,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.184241,tube-mpc,0,-126.340000,54.885000,4.917975,1.495224,4.540000,1.325000,0.377975,0.170224,-3.018985,5.031642,0.152474,5.031642,-3.018985,0.150000,0.780000,14,66,14.078785,66.394544,14.078785,66.394544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.995358,-11.296025,52.964320,53.832213,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587080,1.809072,0.292005,0.043815,0.501251,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008248,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.194245,tube-mpc,0,-126.340000,54.885000,4.883799,1.544676,4.520000,1.375000,0.363799,0.169676,-3.262944,4.665705,-0.030495,4.665705,-3.262944,0.190000,0.700000,6,76,5.887870,75.605687,5.887870,75.605687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.862890,-11.358642,52.658766,53.789181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570087,1.751721,0.254688,0.031176,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.204248,tube-mpc,0,-126.340000,54.885000,4.846385,1.593606,4.500000,1.425000,0.346385,0.168606,-2.836017,3.689871,0.335443,3.689871,-2.836017,0.170000,0.710000,-2,82,-1.533074,82.062916,-1.533074,82.062916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.091989,-11.539773,50.792387,53.512796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579193,1.612387,0.241337,0.023846,0.513475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.214246,tube-mpc,0,-126.340000,54.885000,4.805621,1.641832,4.470000,1.455000,0.335621,0.186832,-2.714037,2.957996,-0.091484,2.957996,-2.714037,0.130000,0.750000,-3,85,-3.219095,85.351447,-3.219095,85.351447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.400263,-11.467953,48.915126,51.327966,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567547,1.792323,0.349881,0.051711,0.518221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008295,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.224259,tube-mpc,0,-126.340000,54.885000,4.761289,1.689287,4.450000,1.495000,0.311289,0.194287,-2.897006,3.567892,0.579401,3.567892,-2.897006,0.100000,0.790000,-4,76,-4.119646,76.358065,-4.119646,76.358065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.051981,-11.782179,48.360266,50.872054,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.651179,1.928722,0.265578,0.041083,0.500794,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008400,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.234242,tube-mpc,0,-126.340000,54.885000,4.713468,1.735596,4.420000,1.535000,0.293468,0.200596,-2.957996,3.811850,0.274453,3.811850,-2.957996,0.110000,0.770000,-11,75,-10.732299,74.867173,-10.732299,74.867173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.320447,-11.613312,49.321871,50.670018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570153,1.742538,0.272440,0.035698,0.500972,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.244250,tube-mpc,0,-126.340000,54.885000,4.661771,1.780852,4.400000,1.565000,0.261771,0.215852,-3.262944,4.238777,0.030495,4.238777,-3.262944,0.060000,0.750000,-9,73,-9.132059,73.070526,-9.132059,73.070526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.713015,-11.235467,48.964727,50.568592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580575,1.736399,0.301267,0.035544,0.511554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.254253,tube-mpc,0,-126.340000,54.885000,4.606223,1.824748,4.370000,1.605000,0.236223,0.219748,-3.628881,2.957996,0.091484,2.957996,-3.628881,0.030000,0.740000,-9,83,-9.247001,83.044276,-9.247001,83.044276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.899084,-10.481495,49.667793,50.362400,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.924864,1.879270,0.265041,0.039629,0.503531,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.265784,tube-mpc,0,-126.340000,54.885000,4.537224,1.873478,4.330000,1.645000,0.207224,0.228478,-4.055809,2.714037,-0.213464,2.714037,-4.055809,0.000000,0.750000,-10,83,-9.769567,83.373306,-9.769567,83.373306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.994153,-10.284517,49.501921,51.820217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582265,3.798192,0.277619,0.034993,0.501120,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010206,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.276025,tube-mpc,0,-126.340000,54.885000,4.471350,1.914884,4.290000,1.675000,0.181350,0.239884,-4.726694,2.714037,0.396432,2.714037,-4.726694,-0.030000,0.780000,-7,80,-7.392404,79.712919,-7.392404,79.712919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.961788,-10.256918,49.608295,52.846686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.274256,1.775391,0.256083,0.033168,2.406716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010756,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.286813,tube-mpc,0,-126.340000,54.885000,4.397149,1.956397,4.240000,1.705000,0.157149,0.251397,-5.519559,2.287110,0.335443,2.287110,-5.519559,-0.030000,0.800000,-8,80,-8.007516,79.950421,-8.007516,79.950421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.188844,-10.295682,49.865526,53.661371,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576178,1.765354,0.296913,0.042100,0.504237,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.298795,tube-mpc,0,-126.340000,54.885000,4.308812,1.999731,4.180000,1.745000,0.128812,0.254731,-5.519559,2.287110,0.091484,3.140965,-5.885497,-0.030000,0.790000,-17,78,-16.507765,78.319648,-16.507765,78.319648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.319971,-10.543567,49.204983,53.940205,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.607154,1.725388,0.250341,0.035994,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.306960,tube-mpc,0,-126.340000,54.885000,4.244955,2.027457,4.130000,1.775000,0.114955,0.252457,-6.007476,3.018985,-0.274453,3.018985,-6.007476,-0.030000,0.790000,-18,70,-17.870941,70.053272,-17.870941,70.053272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.619437,-10.706905,47.998505,53.834594,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.620024,1.724147,0.245192,0.035790,2.207897,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.009843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.317020,tube-mpc,0,-126.340000,54.885000,4.162136,2.059458,4.070000,1.805000,0.092136,0.254458,-7.288257,2.226120,0.396432,2.226120,-7.288257,-0.120000,0.720000,-3,80,-2.505878,80.281224,-2.505878,80.281224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.111071,-9.969683,49.062787,53.950695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578360,1.748798,0.244335,0.030892,0.501220,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.327030,tube-mpc,0,-126.340000,54.885000,4.075101,2.088796,4.000000,1.835000,0.075101,0.253796,-7.532216,1.250287,0.579401,1.250287,-7.532216,-0.090000,0.740000,-10,84,-10.416367,84.097446,-10.416367,84.097446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.620945,-10.551298,49.709375,56.563277,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.066904,3.326780,0.204218,0.074719,0.500794,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010184,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.337304,tube-mpc,0,-126.340000,54.885000,3.980904,2.116150,3.930000,1.845000,0.050904,0.271150,-7.349247,1.311276,0.274453,1.311276,-7.349247,-0.050000,0.770000,-25,80,-25.182853,79.613975,-25.182853,79.613975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.819237,-11.549689,48.366000,57.701185,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566368,1.857995,0.319425,0.047338,0.501293,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008306,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.347398,tube-mpc,0,-126.340000,54.885000,3.883507,2.140151,3.850000,1.855000,0.033507,0.285151,-7.776174,0.701380,0.152474,0.701380,-7.776174,-0.120000,0.780000,-20,82,-20.336560,81.811267,-20.336560,81.811267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.276608,-11.433936,46.666326,55.681875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583949,1.425830,0.204094,0.017877,0.500530,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.357364,tube-mpc,0,-126.340000,54.885000,3.782557,2.160917,3.780000,1.865000,0.002557,0.295917,-8.264091,0.457422,0.457422,0.457422,-8.264091,-0.170000,0.790000,-17,81,-17.460884,80.955162,-17.460884,80.955162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.254307,-11.629360,46.093138,54.452617,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552073,1.532452,0.221676,0.018974,0.500827,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.367362,tube-mpc,0,-126.340000,54.885000,3.676476,2.178683,3.690000,1.875000,-0.013524,0.303683,-9.422894,0.274453,0.152474,0.274453,-9.422894,-0.150000,0.790000,-17,80,-16.582274,79.987094,-16.582274,79.987094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.123184,-12.088727,46.282760,54.874707,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550753,1.434702,0.201407,0.016377,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.377367,tube-mpc,0,-126.340000,54.885000,3.565474,2.193258,3.590000,1.885000,-0.024526,0.308258,-10.276748,0.762370,0.213464,0.762370,-10.276748,-0.130000,0.780000,-18,74,-17.747394,74.002005,-17.747394,74.002005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.251485,-12.902719,45.390806,54.726194,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553974,1.429370,0.210383,0.017098,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.387368,tube-mpc,0,-126.340000,54.885000,3.449670,2.204496,3.500000,1.895000,-0.050330,0.309496,-10.581696,0.152474,0.091484,0.152474,-10.581696,-0.150000,0.760000,-20,77,-20.257695,77.157278,-20.257695,77.157278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.139994,-13.345450,44.885337,54.136044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562651,1.451115,0.215337,0.017565,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.397363,tube-mpc,0,-126.340000,54.885000,3.329066,2.212283,3.390000,1.895000,-0.060934,0.317283,-11.557530,-1.067318,-0.030495,-1.067318,-11.557530,-0.170000,0.720000,-16,88,-15.805074,88.262030,-15.805074,88.262030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.128155,-13.663857,41.714444,51.223819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552857,1.429107,0.211897,0.019098,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.407366,tube-mpc,0,-126.340000,54.885000,3.203522,2.216515,3.290000,1.895000,-0.086478,0.321515,-11.435550,-1.067318,0.457422,-1.067318,-11.435550,-0.150000,0.770000,-27,81,-26.691312,80.937847,-26.691312,80.937847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.582814,-14.943190,38.941101,49.764156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552615,1.427327,0.218608,0.017865,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.417367,tube-mpc,0,-126.340000,54.885000,3.073167,2.217077,3.180000,1.895000,-0.106833,0.322077,-11.557530,-0.701380,0.091484,-0.701380,-11.557530,-0.180000,0.800000,-29,71,-29.184071,71.131828,-29.184071,71.131828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.374704,-15.537547,37.984097,49.099559,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554157,1.718749,0.264803,0.038470,0.501156,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.427368,tube-mpc,0,-126.340000,54.885000,2.938017,2.213869,3.060000,1.895000,-0.121983,0.318869,-12.350394,-0.457422,0.457422,-0.457422,-12.350394,-0.230000,0.760000,-22,68,-22.146194,68.288934,-22.146194,68.288934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.456460,-15.400394,37.807207,47.681335,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581005,1.727540,0.255429,0.029130,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.437368,tube-mpc,0,-126.340000,54.885000,2.798147,2.206801,2.940000,1.885000,-0.141853,0.321801,-13.814145,-1.616224,0.274453,-1.616224,-13.814145,-0.210000,0.730000,-19,77,-18.632739,76.886385,-18.632739,76.886385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.015629,-15.376380,38.091128,47.774859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.623150,1.691658,0.285400,0.039746,0.502190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.447371,tube-mpc,0,-126.340000,54.885000,2.653556,2.195782,2.800000,1.875000,-0.146444,0.320782,-14.424041,-2.409089,-0.030495,-2.409089,-14.424041,-0.190000,0.720000,-21,81,-21.144390,80.744852,-21.144390,80.744852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.683884,-16.152432,35.418004,46.672123,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.228704,1.753509,0.248195,0.035698,0.505489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.457368,tube-mpc,0,-126.340000,54.885000,2.504461,2.180746,2.660000,1.845000,-0.155539,0.335746,-14.302062,-2.897006,-0.030495,-2.897006,-14.302062,-0.190000,0.750000,-28,80,-28.034293,79.550129,-28.034293,79.550129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.607389,-17.120188,32.905207,45.108285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567586,1.628923,0.262221,0.029014,0.500902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.467799,tube-mpc,0,-126.340000,54.885000,2.344097,2.160695,2.500000,1.825000,-0.155903,0.335695,-15.338885,-3.445913,0.579401,-3.445913,-15.338885,-0.210000,0.770000,-22,78,-21.805297,78.065917,-21.805297,78.065917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.537046,-17.488062,30.596419,42.453865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.609151,1.660185,0.253208,0.034883,0.501543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.477383,tube-mpc,0,-126.340000,54.885000,2.192529,2.138282,2.380000,1.795000,-0.187471,0.343282,-15.582843,-3.018985,0.335443,-3.018985,-15.582843,-0.180000,0.770000,-30,71,-30.076197,71.250580,-30.076197,71.250580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.865460,-18.154799,30.556105,42.489990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590741,1.772851,2.001839,0.035193,0.501892,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.487343,tube-mpc,0,-126.340000,54.885000,2.030857,2.110893,2.220000,1.785000,-0.189143,0.325893,-16.314719,-1.921172,0.152474,-1.921172,-16.314719,-0.260000,0.740000,-18,59,-17.723704,59.113430,-17.723704,59.113430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.405714,-18.476127,30.338167,43.224668,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556821,1.742178,0.231016,0.029416,0.524495,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.497412,tube-mpc,0,-126.340000,54.885000,1.863246,2.078913,2.220000,1.775000,-0.356754,0.303913,-16.924615,-1.860183,-0.213464,-1.860183,-16.924615,-0.220000,0.660000,-36,59,-35.788470,58.954970,-35.788470,58.954970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.386035,-18.717186,35.525147,49.172984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579051,1.782096,0.265034,0.037775,0.500958,1,1,0,6,1,1,0,0,0,0,1,1,0,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.010069,0.000000,0.000000,0.000000
2.508428,tube-mpc,0,-126.340000,54.885000,1.675252,2.038942,1.880000,1.755000,-0.204748,0.283942,-16.863625,-3.140965,0.640391,-3.140965,-16.863625,-0.230000,0.590000,-27,69,-26.818169,69.491560,-26.818169,69.491560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.576907,-18.828198,33.728261,51.218327,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583374,1.741423,0.245138,0.040824,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.517404,tube-mpc,0,-126.340000,54.885000,1.518649,2.002497,1.720000,1.725000,-0.201351,0.277497,-18.022427,-4.665705,0.945339,-4.665705,-18.022427,-0.270000,0.620000,-15,76,-14.555820,75.622062,-14.555820,75.622062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.532407,-19.156236,31.234685,47.622857,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566321,1.691404,0.268012,0.029700,0.500937,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.527780,tube-mpc,0,-126.340000,54.885000,1.333977,1.956013,1.510000,1.665000,-0.176023,0.291013,-18.510344,-7.105289,-0.091484,-7.105289,-18.510344,-0.220000,0.760000,-18,80,-18.402483,80.007027,-18.402483,80.007027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.818086,-19.623639,31.950638,48.411266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.070766,1.782426,0.251872,0.022001,0.500408,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.008637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.537402,tube-mpc,0,-126.340000,54.885000,1.159419,1.908727,1.360000,1.625000,-0.200581,0.283727,-18.327375,-6.190445,-0.152474,-6.190445,-18.327375,-0.180000,0.730000,-30,71,-30.219952,70.771142,-30.219952,70.771142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.511082,-20.658960,29.629760,48.192506,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549446,1.546527,0.202802,0.017264,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.547404,tube-mpc,0,-126.340000,54.885000,0.974777,1.855303,1.180000,1.575000,-0.205223,0.280303,-18.510344,-4.421746,0.274453,-4.421746,-18.510344,-0.220000,0.710000,-27,53,-26.808342,53.286376,-26.808342,53.286376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.261054,-21.183333,28.629344,47.266994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550823,1.775400,0.359170,0.054395,0.500973,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.557409,tube-mpc,0,-126.340000,54.885000,0.787085,1.797528,0.990000,1.545000,-0.202915,0.252528,-19.181230,-3.750861,0.396432,-3.750861,-19.181230,-0.250000,0.610000,-19,49,-18.868553,49.442263,-18.868553,49.442263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.441668,-21.002776,33.054408,51.202091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573950,1.428061,0.205979,0.018446,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.567405,tube-mpc,0,-126.340000,54.885000,0.596768,1.735482,0.780000,1.505000,-0.183232,0.230482,-19.974095,-4.726694,0.396432,-4.726694,-19.974095,-0.220000,0.530000,-16,59,-16.131596,58.501562,-16.131596,58.501562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.967218,-20.764702,37.026298,54.610353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540716,1.467493,0.201386,0.016934,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.577402,tube-mpc,0,-126.340000,54.885000,0.403918,1.669144,0.590000,1.465000,-0.186082,0.204144,-21.071908,-6.495393,0.396432,-6.495393,-21.071908,-0.190000,0.530000,-13,67,-13.217063,67.083799,-13.217063,67.083799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.473689,-20.635346,36.221012,53.276793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548311,1.410177,0.171179,0.014972,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.587403,tube-mpc,0,-126.340000,54.885000,0.208698,1.598515,0.380000,1.395000,-0.171302,0.203515,-21.559824,-8.020133,0.518412,-8.020133,-21.559824,-0.160000,0.580000,-14,71,-13.748274,71.451017,-13.748274,71.451017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.339443,-20.450525,35.248185,50.638162,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549991,1.619361,0.234812,0.016579,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.597437,tube-mpc,0,-126.340000,54.885000,0.010854,1.523431,0.170000,1.325000,-0.159146,0.198431,-21.559824,-8.020133,0.030495,-8.752008,-21.315866,-0.150000,0.650000,-16,61,-15.575122,60.885482,-15.575122,60.885482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.764787,-20.526425,33.259087,47.865511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554993,2.611843,0.260266,0.040238,0.500921,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.607403,tube-mpc,0,-126.340000,54.885000,-0.187381,1.444703,-0.030000,1.265000,-0.157381,0.179703,-21.010918,-7.959143,0.274453,-7.959143,-21.010918,-0.150000,0.630000,-21,56,-21.328456,55.999862,-21.328456,55.999862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.303116,-20.157879,35.507315,48.619558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552909,1.568023,0.240178,0.017647,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.617436,tube-mpc,0,-126.340000,54.885000,-0.388352,1.361346,-0.230000,1.205000,-0.158352,0.156346,-20.766960,-7.044299,0.335443,-7.044299,-20.766960,-0.170000,0.590000,-22,46,-21.684702,45.976130,-21.684702,45.976130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.264690,-19.983889,34.402087,48.080402,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561803,1.750584,0.288562,0.041948,0.501072,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.627408,tube-mpc,0,-126.340000,54.885000,-0.589225,1.274479,-0.430000,1.135000,-0.159225,0.139479,-19.669147,-7.288257,0.030495,-7.288257,-19.669147,-0.200000,0.510000,-28,49,-27.799223,49.398824,-27.799223,49.398824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.654876,-19.543844,37.887209,51.453354,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578731,1.640130,0.242249,0.024723,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.637407,tube-mpc,0,-126.340000,54.885000,-0.791435,1.183443,-0.620000,1.055000,-0.171435,0.128443,-19.974095,-9.178935,-0.335443,-9.178935,-19.974095,-0.240000,0.460000,-22,65,-22.121077,65.103888,-22.121077,65.103888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.573624,-18.988286,36.594930,51.856617,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.264781,1.757283,0.231861,0.038713,0.501194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.647408,tube-mpc,0,-126.340000,54.885000,-0.994172,1.088533,-0.810000,0.965000,-0.184172,0.123533,-18.937271,-11.008623,-0.457422,-11.008623,-18.937271,-0.260000,0.540000,-30,69,-29.903711,69.494730,-29.903711,69.494730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.688575,-18.835403,34.249808,51.851065,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571257,1.598944,0.237197,0.029811,0.500701,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.657409,tube-mpc,0,-126.340000,54.885000,-1.197059,0.989864,-1.000000,0.875000,-0.197059,0.114864,-19.608157,-11.069613,-0.457422,-11.069613,-19.608157,-0.270000,0.610000,-24,60,-24.037904,59.760007,-24.037904,59.760007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.861747,-18.897455,32.130577,50.537583,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.941286,2.796315,0.257467,0.040918,0.500855,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009549,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.667402,tube-mpc,0,-126.340000,54.885000,-1.399620,0.887614,-1.190000,0.775000,-0.209620,0.112614,-19.486178,-9.971800,-0.091484,-9.971800,-19.486178,-0.280000,0.610000,-23,47,-23.343293,46.797937,-23.343293,46.797937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.884978,-18.625175,35.571652,52.935155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557246,1.571385,0.214686,0.027179,0.500572,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.677404,tube-mpc,0,-126.340000,54.885000,-1.601811,0.781744,-1.380000,0.685000,-0.221811,0.096744,-20.035084,-9.239925,0.030495,-9.239925,-20.035084,-0.260000,0.560000,-21,40,-20.641719,40.152101,-20.641719,40.152101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.675385,-18.071353,39.903916,55.379869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550276,1.476318,0.194434,0.016973,0.500220,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.687428,tube-mpc,0,-126.340000,54.885000,-1.803594,0.672193,-1.580000,0.595000,-0.223594,0.077193,-19.974095,-10.215758,-0.152474,-10.215758,-19.974095,-0.260000,0.450000,-20,53,-19.668923,53.010673,-19.668923,53.010673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.347944,-16.976840,44.040774,58.058417,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546221,1.530537,0.178049,0.016307,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.697436,tube-mpc,0,-126.340000,54.885000,-2.003813,0.559523,-1.780000,0.485000,-0.223813,0.074523,-20.035084,-12.594353,-0.152474,-12.594353,-20.035084,-0.240000,0.450000,-21,70,-20.546177,70.022938,-20.546177,70.022938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.587616,-15.886431,42.432689,56.258812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551903,1.441837,0.188241,0.020173,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.707439,tube-mpc,0,-126.340000,54.885000,-2.202360,0.443740,-1.980000,0.365000,-0.222360,0.078740,-20.096074,-14.424041,-0.152474,-14.424041,-20.096074,-0.220000,0.550000,-21,74,-21.051746,74.394173,-21.051746,74.394173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.505518,-15.215163,40.437081,54.352728,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558063,1.447525,0.214531,0.020704,0.500429,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.717438,tube-mpc,0,-126.340000,54.885000,-2.398919,0.324967,-2.170000,0.235000,-0.228919,0.089967,-20.157064,-13.997114,-0.213464,-13.997114,-20.157064,-0.170000,0.630000,-25,62,-24.999645,62.248657,-24.999645,62.248657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.680514,-14.972590,40.441959,53.307215,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557826,1.413933,0.211504,0.018771,0.500324,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.727431,tube-mpc,0,-126.340000,54.885000,-2.593051,0.203405,-2.370000,0.115000,-0.223051,0.088405,-20.218053,-11.984457,-0.396432,-11.984457,-20.218053,-0.250000,0.620000,-10,44,-10.148955,43.602487,-10.148955,43.602487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.343982,-14.910461,43.273338,54.814279,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549920,1.434128,0.199024,0.019162,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.738223,tube-mpc,0,-126.340000,54.885000,-2.799758,0.069052,-2.580000,-0.005000,-0.219758,0.074052,-19.974095,-11.679509,-0.579401,-11.679509,-19.974095,-0.200000,0.510000,-14,46,-13.605832,46.297841,-13.605832,46.297841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.115476,-13.178667,52.906292,60.064900,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.638343,1.460484,0.204063,0.018031,0.500804,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.747407,tube-mpc,0,-126.340000,54.885000,-2.972914,-0.047640,-2.750000,-0.115000,-0.222914,0.067360,-19.120240,-12.899301,-0.457422,-12.899301,-19.120240,-0.190000,0.470000,-20,57,-19.702903,57.379705,-19.702903,57.379705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.192850,-12.050912,51.984294,58.670101,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553347,1.524266,0.234384,0.026390,0.500586,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.757434,tube-mpc,0,-126.340000,54.885000,-3.158730,-0.177359,-2.940000,-0.255000,-0.218730,0.077641,-18.327375,-15.643833,-0.701380,-15.643833,-18.327375,-0.180000,0.480000,-25,78,-24.767948,78.373487,-24.767948,78.373487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.676905,-11.646359,50.047057,57.146837,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557257,1.526758,0.251904,0.029680,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.767434,tube-mpc,0,-126.340000,54.885000,-3.340361,-0.308987,-3.110000,-0.405000,-0.230361,0.096013,-18.388365,-17.107583,-0.945339,-17.107583,-18.388365,-0.210000,0.610000,-18,80,-18.135543,79.515278,-18.135543,79.515278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.097175,-11.733649,45.014378,55.872234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552977,1.453845,0.207203,0.023968,0.500638,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.777437,tube-mpc,0,-126.340000,54.885000,-3.518009,-0.442732,-3.290000,-0.565000,-0.228009,0.122268,-18.388365,-16.375708,-0.884349,-16.375708,-18.388365,-0.220000,0.690000,-12,67,-11.535107,67.104371,-11.535107,67.104371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.150349,-11.184888,47.286741,57.002190,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555167,1.423552,0.212401,0.018029,0.500444,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.787434,tube-mpc,0,-126.340000,54.885000,-3.691185,-0.578303,-3.470000,-0.705000,-0.221185,0.126697,-18.388365,-13.997114,-0.762370,-13.997114,-18.388365,-0.200000,0.670000,-7,48,-7.326101,47.770070,-7.326101,47.770070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.743722,-10.327505,53.336250,58.928047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550001,1.491501,0.195519,0.019556,0.500319,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.797433,tube-mpc,0,-126.340000,54.885000,-3.859718,-0.715646,-3.650000,-0.835000,-0.209718,0.119354,-18.083417,-12.838311,-1.189297,-12.838311,-18.083417,-0.160000,0.570000,-8,44,-7.995421,44.367130,-7.995421,44.367130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.644138,-8.950784,60.208194,61.251471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548707,1.420122,0.185080,0.017784,0.500622,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.807435,tube-mpc,0,-126.340000,54.885000,-4.023279,-0.854580,-3.830000,-0.965000,-0.193279,0.110420,-17.839459,-14.485031,-0.701380,-14.485031,-17.839459,-0.140000,0.480000,-6,64,-6.055959,63.885701,-6.055959,63.885701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.734563,-7.605766,61.036243,60.589643,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551779,1.435991,0.193872,0.021849,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.817437,tube-mpc,0,-126.340000,54.885000,-4.181515,-0.994894,-4.010000,-1.115000,-0.171515,0.120106,-17.290552,-16.863625,-0.884349,-16.863625,-17.290552,-0.130000,0.530000,-5,80,-5.103426,79.661987,-5.103426,79.661987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.162673,-6.075500,55.114111,55.298424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554116,1.440320,0.215925,0.025650,0.500772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.827436,tube-mpc,0,-126.340000,54.885000,-4.334079,-1.136361,-4.180000,-1.285000,-0.154079,0.148639,-16.253729,-18.083417,-0.701380,-18.083417,-16.253729,-0.120000,0.660000,-8,80,-8.355520,80.296234,-8.355520,80.296234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.610901,-4.320010,53.432181,53.937547,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555974,1.461897,0.244968,0.040442,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.837458,tube-mpc,0,-126.340000,54.885000,-4.481065,-1.279174,-4.340000,-1.455000,-0.141065,0.175826,-15.704823,-17.412531,-0.762370,-17.412531,-15.704823,-0.110000,0.710000,-7,72,-6.975037,72.124544,-6.975037,72.124544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.154133,-2.938661,54.457846,54.580712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589911,1.567908,0.251184,0.024515,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.847437,tube-mpc,0,-126.340000,54.885000,-4.621231,-1.422191,-4.490000,-1.605000,-0.131231,0.182809,-14.728989,-16.009771,-1.128308,-16.009771,-14.728989,-0.130000,0.710000,-5,60,-4.843888,60.312835,-4.843888,60.312835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.009210,-1.651542,56.980792,56.973259,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562541,1.618616,0.259591,0.028879,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.857408,tube-mpc,0,-126.340000,54.885000,-4.754880,-1.565752,-4.630000,-1.745000,-0.124880,0.179248,-13.692166,-13.875134,-0.518412,-13.875134,-13.692166,-0.110000,0.640000,-8,48,-8.071028,47.869818,-8.071028,47.869818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.339501,-0.665598,59.973331,59.273331,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570845,1.693073,0.237301,0.031308,0.501244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.867411,tube-mpc,0,-126.340000,54.885000,-4.882265,-1.710239,-4.770000,-1.885000,-0.112265,0.174761,-12.411384,-14.546020,-1.189297,-14.546020,-12.411384,-0.110000,0.510000,-11,64,-11.171945,63.895390,-11.171945,63.895390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.099326,0.266010,62.898708,62.443152,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577214,1.763526,0.252490,0.034127,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.877412,tube-mpc,0,-126.340000,54.885000,-5.002678,-1.854968,-4.880000,-2.025000,-0.122678,0.170032,-10.886644,-15.460864,-0.701380,-15.460864,-10.886644,-0.110000,0.510000,-19,72,-18.598708,71.603216,-18.598708,71.603216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.663762,0.826460,56.908967,57.590594,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575460,1.580174,0.269773,0.027383,0.501087,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.887411,tube-mpc,0,-126.340000,54.885000,-5.115928,-1.999783,-4.980000,-2.185000,-0.135928,0.185217,-9.788831,-16.985604,-0.640391,-16.985604,-9.788831,-0.140000,0.590000,-19,79,-19.190060,78.638547,-19.190060,78.638547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.522513,1.218168,54.806854,55.834734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576361,2.961646,0.248191,0.043742,0.500894,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009342,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.897405,tube-mpc,0,-126.340000,54.885000,-5.221789,-2.144461,-5.070000,-2.345000,-0.151789,0.200539,-8.873987,-16.375708,-0.396432,-16.375708,-8.873987,-0.150000,0.640000,-20,71,-19.704566,71.114932,-19.704566,71.114932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.853032,1.901450,54.471275,56.358901,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577023,1.702521,0.270878,0.032288,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.907415,tube-mpc,0,-126.340000,54.885000,-5.320272,-2.289107,-5.140000,-2.495000,-0.180272,0.205893,-7.410237,-14.607010,-1.006328,-14.607010,-7.410237,-0.180000,0.760000,-23,46,-23.107409,46.058249,-23.107409,46.058249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.506194,2.534799,55.323077,57.428632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583699,1.599331,0.293809,0.033641,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.917409,tube-mpc,0,-126.340000,54.885000,-5.410906,-2.433090,-5.210000,-2.615000,-0.200906,0.181910,-6.800341,-12.533363,-0.579401,-12.533363,-6.800341,-0.190000,0.580000,-20,43,-20.348300,42.606656,-20.348300,42.606656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.616293,3.127473,62.525374,63.687057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565658,1.549937,0.216794,0.032908,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.927406,tube-mpc,0,-126.340000,54.885000,-5.493747,-2.576530,-5.270000,-2.735000,-0.223747,0.158470,-6.495393,-12.106436,-0.640391,-12.106436,-6.495393,-0.250000,0.450000,-9,49,-8.888131,49.465795,-8.888131,49.465795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.209490,3.733545,61.291271,63.849217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561165,1.507562,0.219571,0.024139,0.504417,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.937409,tube-mpc,0,-126.340000,54.885000,-5.568684,-2.719300,-5.330000,-2.865000,-0.238684,0.145700,-5.946486,-13.875134,-0.518412,-13.875134,-5.946486,-0.190000,0.430000,-15,66,-14.733301,65.709343,-14.733301,65.709343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.116629,6.128149,57.265190,61.870527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557875,1.420556,0.200983,0.016129,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.947407,tube-mpc,0,-126.340000,54.885000,-5.635521,-2.861057,-5.380000,-3.015000,-0.255521,0.153943,-4.726694,-15.521854,-0.701380,-15.521854,-4.726694,-0.180000,0.510000,-21,74,-21.257331,74.368489,-21.257331,74.368489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.048659,8.068767,53.935957,59.144780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.390023,1.753951,0.289180,0.044964,0.500517,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.957414,tube-mpc,0,-126.340000,54.885000,-5.694280,-3.001868,-5.410000,-3.155000,-0.284280,0.153132,-3.750861,-14.546020,-0.823360,-14.546020,-3.750861,-0.190000,0.620000,-23,58,-23.337906,57.761068,-23.337906,57.761068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.825857,9.396265,52.402295,58.238454,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.395917,2.415278,0.276232,0.040559,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.967410,tube-mpc,0,-126.340000,54.885000,-5.744786,-3.141293,-5.440000,-3.275000,-0.304786,0.133707,-3.018985,-11.496540,0.152474,-11.496540,-3.018985,-0.220000,0.620000,-19,31,-18.797291,31.375956,-18.797291,31.375956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.288493,10.536385,54.550069,59.600308,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572494,1.619176,0.247280,0.029959,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.977405,tube-mpc,0,-126.340000,54.885000,-5.787061,-3.279305,-5.470000,-3.375000,-0.317061,0.095695,-2.287110,-8.873987,-0.152474,-8.873987,-2.287110,-0.240000,0.570000,-14,11,-14.468669,10.900222,-14.468669,10.900222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.355906,12.213521,55.833265,64.758557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561750,1.783222,0.234943,0.029634,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.987787,tube-mpc,0,-126.340000,54.885000,-5.822258,-3.421053,-5.490000,-3.485000,-0.332258,0.063947,-2.226120,-10.764665,-0.091484,-10.764665,-2.226120,-0.250000,0.290000,-7,50,-6.721350,49.600243,-6.721350,49.600243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.538593,15.349833,63.987107,78.480939,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.940625,1.715217,0.222063,0.029729,0.501040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008421,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.997404,tube-mpc,0,-126.340000,54.885000,-5.846944,-3.550745,-5.500000,-3.605000,-0.346944,0.054255,-1.494245,-14.424041,-0.518412,-14.424041,-1.494245,-0.180000,0.280000,-17,83,-16.701337,83.014037,-16.701337,83.014037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.198533,18.486607,63.110054,74.026385,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562121,1.664274,0.267339,0.031517,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.007409,tube-mpc,0,-126.340000,54.885000,-5.864579,-3.683912,-5.500000,-3.765000,-0.364579,0.081088,0.335443,-17.229563,-0.396432,-17.229563,0.335443,-0.170000,0.530000,-30,89,-29.800057,88.823304,-29.800057,88.823304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.059643,20.312693,65.435829,77.546019,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574684,3.030424,0.264662,0.044752,0.501282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009428,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.017405,tube-mpc,0,-126.340000,54.885000,-5.874058,-3.815032,-5.490000,-3.915000,-0.384058,0.099968,1.128308,-14.607010,-0.518412,-14.607010,1.128308,-0.220000,0.720000,-25,54,-24.702927,53.857263,-24.702927,53.857263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.710785,21.178655,68.916136,81.582019,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553015,1.714301,0.266564,0.025385,0.504583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.027408,tube-mpc,0,-126.340000,54.885000,-5.875478,-3.944205,-5.480000,-4.015000,-0.395478,0.070795,0.945339,-9.910810,-0.213464,-9.910810,0.945339,-0.260000,0.660000,-10,18,-9.545711,18.388519,-9.545711,18.388519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.640866,23.279735,66.746248,83.970417,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568196,1.673276,0.239169,0.019151,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.037411,tube-mpc,0,-126.340000,54.885000,-5.868932,-4.071227,-5.470000,-4.105000,-0.398932,0.033773,0.213464,-7.166278,-0.152474,-7.166278,0.213464,-0.260000,0.440000,6,13,6.000712,12.909899,6.000712,12.909899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.034921,24.933248,62.242250,84.879186,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558822,1.886465,0.260396,0.043205,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008263,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.048147,tube-mpc,0,-126.340000,54.885000,-5.853188,-4.205043,-5.460000,-4.185000,-0.393188,-0.020043,0.213464,-7.166278,-0.396432,-9.361904,1.128308,-0.170000,0.240000,4,28,3.817249,28.081892,3.817249,28.081892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.545635,25.788252,63.711269,84.492252,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.606792,1.812735,0.280085,0.038604,0.501325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.057406,tube-mpc,0,-126.340000,54.885000,-5.832499,-4.318266,-5.440000,-4.295000,-0.392499,-0.023266,1.982162,-14.058103,-0.640391,-14.058103,1.982162,-0.150000,0.210000,-10,73,-10.058147,89.431674,-10.058147,89.431674,0.000000,-16.349783,0.000000,64.000000,0.000000,0.000000,51.409039,27.422311,72.007364,87.716410,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555576,1.606857,0.243429,0.028809,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.067419,tube-mpc,0,-126.340000,54.885000,-5.802875,-4.438372,-5.410000,-4.455000,-0.392875,0.016628,3.201954,-18.998261,-0.152474,-18.998261,3.201954,-0.110000,0.420000,-22,107,-22.101293,106.750000,-22.101293,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.733589,27.816431,75.024708,86.481460,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.625927,1.743064,0.298507,0.042176,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.077422,tube-mpc,0,-126.340000,54.885000,-5.765954,-4.555823,-5.390000,-4.635000,-0.375954,0.079177,3.079975,-19.059251,0.396432,-19.059251,3.079975,-0.120000,0.710000,-13,103,-13.318517,102.682515,-13.318517,102.682515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.362759,27.869806,81.977347,95.213640,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.621874,1.791816,0.345339,0.049528,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008327,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.087432,tube-mpc,0,-126.340000,54.885000,-5.721888,-4.670766,-5.350000,-4.785000,-0.371888,0.114234,3.140965,-12.594353,0.457422,-12.594353,3.140965,-0.120000,0.870000,-5,58,-5.085777,40.563424,-5.085777,40.563424,0.000000,17.119091,0.000000,64.000000,0.000000,0.000000,43.863204,29.871331,89.029921,107.240203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.616658,1.768732,0.354020,0.039959,0.509411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008301,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.097409,tube-mpc,0,-126.340000,54.885000,-5.671112,-4.782692,-5.310000,-4.865000,-0.361112,0.082308,3.262944,-4.726694,-0.213464,-4.726694,3.262944,-0.090000,0.790000,0,13,0.046508,-19.495814,0.046508,-19.495814,0.000000,32.178329,0.000000,64.000000,0.000000,0.000000,37.504382,31.645108,89.480602,107.878621,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573923,1.726454,0.251054,0.031385,0.506171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.107410,tube-mpc,0,-126.340000,54.885000,-5.613614,-4.892167,-5.280000,-4.885000,-0.333614,-0.007167,2.409089,-0.762370,0.335443,-0.762370,2.409089,-0.100000,0.460000,19,-30,19.089908,-29.889441,19.089908,-29.889441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.877576,30.399236,91.896273,109.420035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582671,1.795525,0.227012,0.037955,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.117410,tube-mpc,0,-126.340000,54.885000,-5.549787,-4.998871,-5.250000,-4.915000,-0.299787,-0.083871,2.104141,-3.689871,0.396432,-3.689871,2.104141,-0.100000,0.100000,31,15,30.883838,20.064400,30.883838,20.064400,0.000000,-4.953842,0.000000,64.000000,0.000000,0.000000,25.920316,29.742395,94.908958,116.245820,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575685,1.756007,0.263604,0.032097,0.514094,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.127415,tube-mpc,0,-126.340000,54.885000,-5.479884,-5.102829,-5.220000,-5.005000,-0.259884,-0.097829,3.079975,-11.557530,0.274453,-11.557530,3.079975,-0.020000,0.030000,19,60,18.715364,94.120672,18.715364,94.120672,0.000000,-34.010113,0.000000,64.000000,0.000000,0.000000,24.915106,28.824734,101.979662,114.818380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593297,1.775555,0.271273,0.039406,0.509353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008202,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.137409,tube-mpc,0,-126.340000,54.885000,-5.404343,-5.203839,-5.180000,-5.165000,-0.224343,-0.038839,5.031642,-20.583991,-0.579401,-20.583991,5.031642,0.110000,0.240000,-11,105,-10.948839,106.750000,-10.948839,106.750000,0.000000,-1.639441,0.000000,64.000000,0.000000,0.000000,26.811234,29.450230,108.215601,116.598347,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574642,1.738454,0.276733,0.028668,0.504449,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.147797,tube-mpc,0,-126.340000,54.885000,-5.320121,-5.305813,-5.120000,-5.385000,-0.200121,0.079187,6.251434,-23.389512,0.152474,-23.389512,6.251434,0.040000,0.620000,-10,107,-9.669475,106.750000,-9.669475,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.778877,30.038913,101.322645,112.123942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597156,1.830165,0.412348,0.044012,0.500677,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008399,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.157416,tube-mpc,0,-126.340000,54.885000,-5.237294,-5.397472,-5.060000,-5.585000,-0.177294,0.187528,6.251434,-19.059251,0.762370,-19.059251,6.251434,-0.040000,0.850000,7,107,6.627666,106.750000,6.627666,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.189231,33.901414,107.784207,125.440642,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.624186,1.700690,0.302379,0.029361,0.502995,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.167405,tube-mpc,0,-126.340000,54.885000,-5.146711,-5.489839,-4.990000,-5.735000,-0.156711,0.245161,5.946486,-12.045446,0.152474,-12.045446,5.946486,-0.040000,0.980000,17,62,17.321423,57.594844,17.321423,57.594844,0.000000,4.155156,0.000000,64.000000,0.000000,0.000000,12.931407,38.028315,114.134163,134.739116,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551716,1.474551,0.387460,0.029038,0.500992,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.178015,tube-mpc,0,-126.340000,54.885000,-5.045814,-5.584807,-4.930000,-5.795000,-0.115814,0.210193,5.641538,-2.836017,0.335443,-2.836017,5.641538,0.020000,0.810000,23,17,23.019631,-5.242904,23.019631,-5.242904,0.000000,21.992904,0.000000,64.000000,0.000000,0.000000,5.069270,40.694335,116.894645,136.495657,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589187,1.463820,0.214649,0.018428,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.187433,tube-mpc,0,-126.340000,54.885000,-4.952597,-5.666392,-4.860000,-5.795000,-0.092597,0.128608,5.946486,2.043152,0.884349,2.043152,5.946486,0.120000,0.520000,15,-27,14.510884,-26.511166,14.510884,-26.511166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.988056,38.585576,116.300436,131.632667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556744,1.459242,0.229192,0.025984,0.503990,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.197404,tube-mpc,0,-126.340000,54.885000,-4.850542,-5.750011,-4.790000,-5.795000,-0.060542,0.044989,7.776174,-0.884349,1.067318,-0.884349,7.776174,0.130000,0.140000,2,18,1.698800,24.200831,1.698800,24.200831,0.000000,-5.711997,0.000000,64.000000,0.000000,0.000000,-2.292916,34.349322,123.706282,135.668855,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554393,1.507619,0.197349,0.026470,0.502515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.207439,tube-mpc,0,-126.340000,54.885000,-4.744763,-5.831321,-4.710000,-5.865000,-0.034763,0.033679,8.691018,-9.971800,0.762370,-9.971800,8.691018,0.090000,0.130000,-1,63,-0.874357,102.981020,-0.874357,102.981020,0.000000,-39.492185,0.000000,64.000000,0.000000,0.000000,-0.896144,29.654288,127.233909,130.845173,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556597,1.445862,0.229978,0.018969,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.217434,tube-mpc,0,-126.340000,54.885000,-4.636763,-5.909507,-4.610000,-6.005000,-0.026763,0.095493,9.605862,-17.839459,0.640391,-17.839459,9.605862,0.020000,0.290000,0,107,-0.400157,106.750000,-0.400157,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.145077,29.574098,119.627756,130.643297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554133,1.439791,0.230798,0.019651,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.227432,tube-mpc,0,-126.340000,54.885000,-4.526543,-5.984952,-4.510000,-6.185000,-0.016543,0.200048,9.422894,-19.608157,0.762370,-19.608157,9.422894,-0.010000,0.670000,5,107,5.011523,106.750000,5.011523,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.956300,30.986814,119.772621,136.175605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544615,1.444627,0.280392,0.021577,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.237433,tube-mpc,0,-126.340000,54.885000,-4.414534,-6.057705,-4.430000,-6.355000,0.015466,0.297295,8.630029,-16.070760,0.579401,-16.070760,8.630029,0.010000,0.920000,13,107,12.862839,106.750000,12.862839,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.351277,35.493285,126.545987,148.177328,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550506,1.532375,0.267657,0.018383,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.247432,tube-mpc,0,-126.340000,54.885000,-4.301267,-6.127766,-4.330000,-6.475000,0.028733,0.347234,7.715185,-7.776174,1.006328,-7.776174,7.715185,0.040000,0.990000,21,62,20.876734,49.226692,20.876734,49.226692,0.000000,12.523308,0.000000,64.000000,0.000000,0.000000,-27.799552,38.068696,131.733420,153.557861,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552724,1.586331,0.461354,0.029990,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.257407,tube-mpc,0,-126.340000,54.885000,-4.187434,-6.195061,-4.240000,-6.505000,0.052566,0.309939,8.142112,1.006328,1.189297,1.006328,8.142112,0.100000,0.850000,15,17,14.654754,-13.764563,14.654754,-13.764563,0.000000,30.514563,0.000000,64.000000,0.000000,0.000000,-37.300840,37.867967,131.398399,154.746757,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.442974,1.693116,0.248419,0.048918,0.502464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.267387,tube-mpc,0,-126.340000,54.885000,-4.073184,-6.259842,-4.160000,-6.475000,0.086816,0.215158,8.752008,5.031642,1.189297,5.031642,8.752008,0.130000,0.570000,9,-28,9.150760,-30.474733,9.150760,-30.474733,0.000000,2.224733,0.000000,64.000000,0.000000,0.000000,-43.575957,32.043835,127.599112,144.505821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542737,1.425448,0.186594,0.024030,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.277488,tube-mpc,0,-126.340000,54.885000,-3.957633,-6.322898,-4.060000,-6.445000,0.102367,0.122102,9.239925,2.653048,1.372266,2.653048,9.239925,0.100000,0.150000,8,17,8.481136,18.215142,8.481136,18.215142,0.000000,-1.465142,0.000000,64.000000,0.000000,0.000000,-47.531335,25.237626,123.886983,139.962137,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557376,1.430271,0.192655,0.018349,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.287482,tube-mpc,0,-126.340000,54.885000,-3.843878,-6.382860,-3.960000,-6.475000,0.116122,0.092140,9.727842,-6.739351,1.616224,-6.739351,9.727842,0.080000,0.080000,3,62,3.072852,102.730519,3.072852,102.730519,0.000000,-40.980519,0.000000,64.000000,0.000000,0.000000,-52.016932,18.369054,119.501557,139.944686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545555,1.445275,0.255122,0.021446,0.501580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.297478,tube-mpc,0,-126.340000,54.885000,-3.731126,-6.440505,-3.850000,-6.585000,0.118874,0.144495,9.971800,-14.728989,1.128308,-14.728989,9.971800,0.050000,0.290000,0,107,-0.331284,106.750000,-0.331284,106.750000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,-56.153514,16.058836,112.552907,136.735558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553266,1.449907,0.215267,0.019738,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.307481,tube-mpc,0,-126.340000,54.885000,-3.619788,-6.495939,-3.750000,-6.735000,0.130212,0.239061,9.605862,-16.863625,0.518412,-16.863625,9.605862,0.030000,0.660000,2,107,1.623353,106.750000,1.623353,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.880438,15.576882,111.392319,140.076471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559431,1.771957,0.341396,0.034428,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.317450,tube-mpc,0,-126.340000,54.885000,-3.510764,-6.549032,-3.660000,-6.875000,0.149236,0.325968,8.630029,-11.801488,1.189297,-11.801488,8.630029,0.010000,0.900000,12,101,11.862561,100.769928,11.862561,100.769928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.629254,17.879741,119.996242,143.285314,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564735,1.468831,0.275335,0.017186,0.501486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.327478,tube-mpc,0,-126.340000,54.885000,-3.403517,-6.600354,-3.570000,-6.955000,0.166483,0.354646,7.654195,-3.445913,1.494245,-3.445913,7.654195,0.040000,0.970000,17,56,17.426968,29.951188,17.426968,29.951188,0.000000,25.818740,0.000000,64.000000,0.000000,0.000000,-76.172187,19.008728,121.489189,143.379184,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574004,2.255141,1.228005,0.042541,0.500784,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.337444,tube-mpc,0,-126.340000,54.885000,-3.299773,-6.649386,-3.490000,-6.945000,0.190227,0.295614,6.922320,4.665705,0.579401,4.665705,6.922320,0.090000,0.860000,19,11,18.625250,-32.842537,18.625250,-32.842537,0.000000,43.612465,0.000000,64.000000,0.000000,0.000000,-81.563571,17.154434,114.881674,137.296175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553133,1.605676,0.241563,0.025561,0.500523,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.347485,tube-mpc,0,-126.340000,54.885000,-3.198554,-6.696893,-3.410000,-6.865000,0.211446,0.168107,7.105289,8.995966,1.067318,8.995966,7.105289,0.120000,0.470000,13,-34,12.968150,-45.666809,12.968150,-45.666809,0.000000,11.436737,0.000000,64.000000,0.000000,0.000000,-83.770444,10.959454,104.598999,129.923690,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564477,3.099784,0.241574,0.038367,0.501012,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009457,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.357447,tube-mpc,0,-126.340000,54.885000,-3.101861,-6.742236,-3.330000,-6.795000,0.228139,0.052764,7.593205,5.763517,1.128308,5.763517,7.593205,0.130000,0.140000,3,-1,3.435494,-1.123923,3.435494,-1.123923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.842002,4.888065,110.490389,132.675158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557604,1.610379,0.233262,0.019555,0.501197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.367447,tube-mpc,0,-126.340000,54.885000,-3.008931,-6.786070,-3.250000,-6.805000,0.241069,0.018930,8.569039,-4.055809,1.006328,-4.055809,8.569039,0.090000,0.030000,-8,44,-7.574869,88.813470,-7.574869,88.813470,0.000000,-44.937393,0.000000,64.000000,0.000000,0.000000,-79.837405,-0.823495,115.308108,144.023239,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559785,2.371582,0.272044,0.041079,0.772710,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.377457,tube-mpc,0,-126.340000,54.885000,-2.920492,-6.828347,-3.160000,-6.895000,0.239508,0.066653,8.630029,-13.631176,0.884349,-13.631176,8.630029,0.020000,0.100000,-8,89,-8.130934,106.750000,-8.130934,106.750000,0.000000,-17.873923,0.000000,64.000000,0.000000,0.000000,-77.684986,-0.877027,113.645764,144.710648,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576497,1.698393,0.351507,0.029107,0.500932,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.387448,tube-mpc,0,-126.340000,54.885000,-2.837166,-6.869061,-3.070000,-7.055000,0.232834,0.185939,8.325081,-19.425188,0.823360,-19.425188,8.325081,-0.010000,0.510000,-11,107,-10.662664,106.750000,-10.662664,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.349673,3.801729,121.476689,149.276039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547155,1.592896,0.440645,0.026327,0.500824,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.397447,tube-mpc,0,-126.340000,54.885000,-2.759124,-6.908416,-3.000000,-7.225000,0.240876,0.316584,6.373413,-17.839459,0.701380,-17.839459,6.373413,-0.040000,0.790000,3,107,3.352459,106.750000,3.352459,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.102720,10.912453,131.730782,155.185172,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555928,1.473029,0.260187,0.016295,0.501071,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.407445,tube-mpc,0,-126.340000,54.885000,-2.686799,-6.946483,-2.930000,-7.355000,0.243201,0.408517,6.068465,-10.093779,0.701380,-10.093779,6.068465,-0.040000,0.960000,2,99,1.866196,99.192334,1.866196,99.192334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.296786,17.090901,140.192146,165.012465,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546146,1.712059,0.312127,0.023684,0.505167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.417447,tube-mpc,0,-126.340000,54.885000,-2.620510,-6.983380,-2.870000,-7.395000,0.249490,0.411620,5.458569,0.640391,0.457422,0.640391,5.458569,-0.030000,0.980000,3,54,2.916256,10.160998,2.916256,10.160998,0.000000,44.031336,0.000000,64.000000,0.000000,0.000000,-90.916197,17.905712,136.389499,160.779444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555470,1.743459,0.314869,0.035811,0.509817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.427453,tube-mpc,0,-126.340000,54.885000,-2.560606,-7.019203,-2.820000,-7.335000,0.259394,0.315797,4.177788,9.727842,0.701380,9.727842,4.177788,-0.010000,0.790000,9,9,8.693831,-57.441419,8.693831,-57.441419,0.000000,66.633753,0.000000,64.000000,0.000000,0.000000,-91.426753,11.789558,128.439456,158.762143,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567798,1.640430,0.235400,0.025946,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.437450,tube-mpc,0,-126.340000,54.885000,-2.507474,-7.054007,-2.780000,-7.215000,0.272526,0.160993,3.323933,13.631176,0.762370,13.631176,3.323933,0.010000,0.460000,10,-36,9.732794,-75.514888,9.732794,-75.514888,0.000000,39.707222,0.000000,64.000000,0.000000,0.000000,-88.965145,0.607508,112.293566,149.066439,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562545,1.488009,0.212719,0.020012,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.447504,tube-mpc,0,-126.340000,54.885000,-2.461107,-7.088115,-2.740000,-7.115000,0.278893,0.026885,3.567892,8.630029,0.396432,8.630029,3.567892,0.100000,0.080000,-12,-15,-11.848315,-14.521092,-11.848315,-14.521092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.686704,-8.368480,111.595028,148.502040,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592893,1.756211,0.254634,0.033562,0.501054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.457447,tube-mpc,0,-126.340000,54.885000,-2.422503,-7.121054,-2.710000,-7.085000,0.287497,-0.036054,3.567892,-1.372266,0.396432,-1.372266,3.567892,0.010000,-0.020000,-12,30,-11.615357,72.062435,-11.615357,72.062435,0.000000,-41.583527,0.000000,64.000000,0.000000,0.000000,-74.761832,-16.309296,122.806541,165.133660,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558425,1.619009,0.245257,0.021492,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.467480,tube-mpc,0,-126.340000,54.885000,-2.391115,-7.153584,-2.670000,-7.145000,0.278885,-0.008584,3.079975,-12.594353,-0.091484,-12.594353,3.079975,-0.030000,0.020000,-14,75,-14.214075,106.750000,-14.214075,106.750000,0.000000,-31.271092,0.000000,64.000000,0.000000,0.000000,-69.413894,-16.445111,124.173262,164.033645,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554853,1.437433,0.223084,0.017693,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.477479,tube-mpc,0,-126.340000,54.885000,-2.367623,-7.185390,-2.630000,-7.305000,0.262377,0.119610,1.921172,-20.157064,-0.030495,-20.157064,1.921172,-0.060000,0.310000,-12,107,-11.776401,106.750000,-11.776401,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.011083,-8.627606,126.535509,160.224263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545028,1.535475,0.288612,0.021850,0.500481,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.488719,tube-mpc,0,-126.340000,54.885000,-2.350762,-7.220518,-2.610000,-7.515000,0.259238,0.294482,0.945339,-18.876282,0.152474,-18.876282,0.945339,-0.080000,0.740000,-13,107,-12.545670,106.750000,-12.545670,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.204613,1.686677,137.633439,166.912631,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.605237,1.650169,0.343860,0.035788,0.500928,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.497449,tube-mpc,0,-126.340000,54.885000,-2.344802,-7.247412,-2.610000,-7.645000,0.265198,0.397588,-0.274453,-12.838311,-0.213464,-12.838311,-0.274453,-0.080000,0.930000,-8,107,-8.310358,106.750000,-8.310358,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.888776,11.987192,146.002872,177.631764,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558920,1.554145,0.290518,0.022034,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.507484,tube-mpc,0,-126.340000,54.885000,-2.345810,-7.277979,-2.620000,-7.705000,0.274190,0.427021,-1.799193,-2.409089,-0.579401,-2.409089,-1.799193,-0.090000,1.000000,2,62,1.841011,38.500814,1.841011,38.500814,0.000000,23.249186,0.000000,64.000000,0.000000,0.000000,-73.791331,16.109671,147.606983,177.689111,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566366,1.530550,0.374306,0.022491,0.503444,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.517478,tube-mpc,0,-126.340000,54.885000,-2.355300,-7.308120,-2.640000,-7.675000,0.284700,0.366880,-3.323933,8.447060,0.091484,8.447060,-3.323933,-0.100000,0.850000,13,17,13.238003,-44.399206,13.238003,-44.399206,0.000000,61.149206,0.000000,64.000000,0.000000,0.000000,-76.127500,11.859788,141.037169,176.375862,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549615,1.434341,0.211296,0.018144,0.500577,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.527481,tube-mpc,0,-126.340000,54.885000,-2.373394,-7.338061,-2.670000,-7.555000,0.296606,0.216939,-4.299767,13.692166,-0.274453,13.692166,-4.299767,-0.080000,0.520000,15,-28,14.772817,-73.523573,14.772817,-73.523573,0.000000,45.273573,0.000000,64.000000,0.000000,0.000000,-75.951430,0.326750,122.518059,165.045390,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550955,1.504714,0.207917,0.032955,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.537487,tube-mpc,0,-126.340000,54.885000,-2.400183,-7.367838,-2.710000,-7.425000,0.309817,0.057162,-3.506902,11.374561,-0.030495,11.374561,-3.506902,0.030000,0.130000,-14,-37,-13.504857,-36.588379,-13.504857,-36.588379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.618717,-11.304784,118.845620,160.040211,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554810,1.509743,0.219141,0.020819,0.500740,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.547484,tube-mpc,0,-126.340000,54.885000,-2.435690,-7.397474,-2.730000,-7.355000,0.294310,-0.042474,-2.836017,2.348100,-0.640391,2.348100,-2.836017,0.010000,-0.010000,-31,8,-31.047324,40.019145,-31.047324,40.019145,0.000000,-31.607524,0.000000,64.000000,0.000000,0.000000,-61.308387,-21.139838,132.027779,173.855432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552979,1.655705,0.255239,0.025235,0.500983,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.557478,tube-mpc,0,-126.340000,54.885000,-2.479962,-7.427041,-2.760000,-7.395000,0.280038,-0.032041,-2.043152,-8.691018,-0.640391,-8.691018,-2.043152,-0.030000,-0.030000,-47,53,-47.162294,106.750000,-47.162294,106.750000,0.000000,-53.338379,0.000000,64.000000,0.000000,0.000000,-52.035921,-24.935807,132.642023,174.349395,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556576,1.536673,0.245102,0.024017,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.567461,tube-mpc,0,-126.340000,54.885000,-2.532960,-7.456560,-2.780000,-7.525000,0.247040,0.068440,-2.531068,-17.961438,-0.274453,-17.961438,-2.531068,-0.140000,0.070000,-42,98,-42.188572,106.750000,-42.188572,106.750000,0.000000,-8.338379,0.000000,64.000000,0.000000,0.000000,-45.800988,-20.076074,124.411980,161.151050,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590976,1.533349,0.262542,0.021141,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.577479,tube-mpc,0,-126.340000,54.885000,-2.594933,-7.486199,-2.800000,-7.725000,0.205067,0.238801,-3.567892,-22.840606,-0.701380,-22.840606,-3.567892,-0.300000,0.500000,-27,107,-26.757517,106.750000,-26.757517,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.793555,-9.839029,127.095809,159.512453,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562674,1.477371,0.277447,0.024220,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.587447,tube-mpc,0,-126.340000,54.885000,-2.665312,-7.515745,-2.840000,-7.915000,0.174688,0.399255,-5.885497,-18.205396,-1.372266,-18.205396,-5.885497,-0.330000,0.840000,-15,107,-14.819677,106.750000,-14.819677,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.769439,3.099175,141.064090,171.269733,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552400,1.690462,0.327491,0.026844,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.597481,tube-mpc,0,-126.340000,54.885000,-2.744859,-7.545561,-2.910000,-8.035000,0.165141,0.489439,-8.630029,-8.508050,-1.067318,-8.508050,-8.630029,-0.260000,0.970000,-7,97,-6.507541,96.758163,-6.507541,96.758163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.053184,12.941475,146.676171,177.663252,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557871,1.463083,0.267862,0.028280,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.607483,tube-mpc,0,-126.340000,54.885000,-2.832772,-7.575382,-3.000000,-8.055000,0.167228,0.479618,-9.422894,2.714037,-1.250287,2.714037,-9.422894,-0.190000,0.970000,-12,52,-12.379394,3.350694,-12.379394,3.350694,0.000000,48.407469,0.000000,64.000000,0.000000,0.000000,-57.668846,14.431366,143.396458,173.932413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558191,1.497417,0.229338,0.022176,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.617478,tube-mpc,0,-126.340000,54.885000,-2.929087,-7.605286,-3.090000,-7.975000,0.160913,0.369714,-10.276748,12.838311,-1.372266,12.838311,-10.276748,-0.170000,0.780000,-12,7,-12.498304,-74.851062,-12.498304,-74.851062,0.000000,81.609225,0.000000,64.000000,0.000000,0.000000,-57.296763,5.442040,126.063781,168.145022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561282,1.446679,0.210847,0.023472,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.627490,tube-mpc,0,-126.340000,54.885000,-3.033916,-7.635351,-3.180000,-7.815000,0.146084,0.179649,-10.398727,16.863625,-0.945339,16.863625,-10.398727,-0.150000,0.420000,-21,-38,-20.775334,-95.236497,-20.775334,-95.236497,0.000000,56.994660,0.000000,64.000000,0.000000,0.000000,-53.986686,-7.845470,107.471758,153.283010,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570767,1.446682,0.226993,0.027563,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.637476,tube-mpc,0,-126.340000,54.885000,-3.146633,-7.665446,-3.280000,-7.675000,0.133367,0.009554,-10.093779,11.923467,-1.433256,11.923467,-10.093779,-0.180000,0.070000,-29,-41,-29.380225,-41.288581,-29.380225,-41.288581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.868720,-17.174504,110.585031,149.955687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565973,1.573589,0.235065,0.032019,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.647491,tube-mpc,0,-126.340000,54.885000,-3.267689,-7.695727,-3.380000,-7.595000,0.112311,-0.100727,-10.642686,1.982162,-1.311276,1.982162,-10.642686,-0.210000,-0.040000,-33,4,-33.386705,39.552025,-33.386705,39.552025,0.000000,-35.840606,0.000000,64.000000,0.000000,0.000000,-40.121593,-22.324134,117.994468,157.868605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591514,1.524212,0.231373,0.020446,0.500369,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.657445,tube-mpc,0,-126.340000,54.885000,-3.395753,-7.725906,-3.480000,-7.635000,0.084247,-0.090906,-10.398727,-8.934977,-1.738204,-8.934977,-10.398727,-0.260000,-0.050000,-42,49,-42.253722,106.750000,-42.253722,106.750000,0.000000,-58.038581,0.000000,64.000000,0.000000,0.000000,-32.566439,-22.407580,118.154015,158.779614,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545086,1.426947,0.201961,0.015847,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.667475,tube-mpc,0,-126.340000,54.885000,-3.532347,-7.756366,-3.590000,-7.775000,0.057653,0.018634,-12.594353,-19.242219,-2.165131,-19.242219,-12.594353,-0.330000,0.020000,-24,94,-23.928861,106.750000,-23.928861,106.750000,0.000000,-13.038581,0.000000,64.000000,0.000000,0.000000,-26.180395,-15.769484,112.719012,147.679031,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543716,1.486321,0.203930,0.017794,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.677479,tube-mpc,0,-126.340000,54.885000,-3.675935,-7.786778,-3.720000,-7.995000,0.044065,0.208222,-15.094927,-25.402169,-2.531068,-25.402169,-15.094927,-0.340000,0.420000,-7,107,-7.365802,106.750000,-7.365802,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.014673,-3.339617,123.930664,155.190869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543947,1.425426,0.219365,0.017524,0.501794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.687474,tube-mpc,0,-126.340000,54.885000,-3.826402,-7.817143,-3.880000,-8.225000,0.053598,0.407857,-16.741646,-21.925762,-2.957996,-21.925762,-16.741646,-0.240000,0.800000,-16,107,-15.679941,106.750000,-15.679941,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.004664,12.309718,135.366853,172.171755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549301,1.525540,0.305736,0.031921,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.697621,tube-mpc,0,-126.340000,54.885000,-3.986076,-7.847912,-4.050000,-8.395000,0.063924,0.547088,-17.412531,-12.960290,-3.262944,-12.960290,-17.412531,-0.190000,0.960000,-21,107,-21.064299,106.750000,-21.064299,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.997300,24.845934,135.042654,174.424003,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.610603,1.674644,0.281964,0.032364,0.500679,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.707461,tube-mpc,0,-126.340000,54.885000,-4.147236,-7.877637,-4.230000,-8.445000,0.082764,0.567363,-18.266386,-2.409089,-2.653048,-2.409089,-18.266386,-0.200000,1.020000,-13,62,-13.212799,50.849878,-13.212799,50.849878,0.000000,10.900122,0.000000,64.000000,0.000000,0.000000,-24.817731,28.462111,135.728165,172.205115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568285,1.641521,0.473347,0.038069,0.500727,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.717458,tube-mpc,0,-126.340000,54.885000,-4.317041,-7.907668,-4.410000,-8.395000,0.092959,0.487332,-18.937271,9.239925,-2.714037,9.239925,-18.937271,-0.210000,0.870000,-6,17,-5.568923,-40.156681,-5.568923,-40.156681,0.000000,56.906681,0.000000,64.000000,0.000000,0.000000,-24.269990,20.747013,130.702346,170.897307,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602166,1.762767,0.231840,0.030465,0.500874,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.727455,tube-mpc,0,-126.340000,54.885000,-4.492622,-7.937462,-4.610000,-8.265000,0.117378,0.327538,-18.815292,14.911958,-2.470079,14.911958,-18.815292,-0.160000,0.540000,-12,-28,-12.437215,-73.369899,-12.437215,-73.369899,0.000000,45.119899,0.000000,64.000000,0.000000,0.000000,-22.946687,5.559199,119.473238,160.969658,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572384,1.674074,0.271326,0.027614,0.500710,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.737481,tube-mpc,0,-126.340000,54.885000,-4.674157,-7.967033,-4.790000,-8.115000,0.115843,0.147967,-18.327375,13.021280,-2.957996,13.021280,-18.327375,-0.170000,0.150000,-20,-41,-19.914523,-40.984210,-19.914523,-40.984210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.804060,-6.808876,116.612520,150.116213,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580764,2.326382,0.271508,0.046752,0.502672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.747448,tube-mpc,0,-126.340000,54.885000,-4.859652,-7.996044,-4.970000,-8.035000,0.110348,0.038956,-17.534511,4.726694,-2.775027,4.726694,-17.534511,-0.160000,-0.010000,-35,4,-35.302115,31.059659,-35.302115,31.059659,0.000000,-27.043869,0.000000,64.000000,0.000000,0.000000,-10.529570,-14.440001,118.574997,148.932566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563449,1.730628,0.253175,0.026446,0.501129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.757450,tube-mpc,0,-126.340000,54.885000,-5.050466,-8.024688,-5.140000,-8.035000,0.089534,0.010312,-17.534511,4.726694,-3.018985,-7.166278,-16.314719,-0.240000,-0.030000,-31,33,-31.284810,33.345623,-31.284810,33.345623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.721038,-22.184764,113.263246,152.407761,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568506,1.721985,0.248838,0.022548,0.500653,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.767453,tube-mpc,0,-126.340000,54.885000,-5.245591,-8.052776,-5.300000,-8.145000,0.054409,0.092224,-16.497687,-15.765812,-2.775027,-15.765812,-16.497687,-0.300000,0.030000,-43,78,-43.312977,106.750000,-43.312977,106.750000,0.000000,-28.404377,0.000000,64.000000,0.000000,0.000000,-0.769534,-18.644767,112.004927,144.200519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567256,1.546491,0.245436,0.034290,0.501632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.777477,tube-mpc,0,-126.340000,54.885000,-5.445027,-8.080268,-5.470000,-8.345000,0.024973,0.264732,-17.534511,-23.511492,-3.079975,-23.511492,-17.534511,-0.370000,0.330000,-27,107,-26.507851,106.750000,-26.507851,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.220531,-8.763780,106.781164,134.214759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553420,1.462157,0.249046,0.021251,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.787446,tube-mpc,0,-126.340000,54.885000,-5.646803,-8.106857,-5.660000,-8.565000,0.013197,0.458143,-18.937271,-22.779616,-3.689871,-22.779616,-18.937271,-0.360000,0.720000,-26,107,-26.348615,106.750000,-26.348615,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.909788,5.188582,118.373324,151.507137,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551857,1.712028,0.366065,0.037836,0.501030,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.797449,tube-mpc,0,-126.340000,54.885000,-5.852335,-8.132684,-5.840000,-8.735000,-0.012335,0.602316,-19.913105,-15.033937,-3.750861,-15.033937,-19.913105,-0.320000,0.930000,-28,107,-28.295848,106.750000,-28.295848,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.284936,19.456916,121.863111,158.878088,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559718,1.544827,0.289884,0.020477,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.807449,tube-mpc,0,-126.340000,54.885000,-6.060441,-8.157541,-6.030000,-8.815000,-0.030441,0.657459,-20.340032,-4.970653,-3.811850,-4.970653,-20.340032,-0.300000,1.000000,-28,90,-28.009330,90.286336,-28.009330,90.286336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.364582,27.463185,117.887606,153.293500,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554241,1.458027,0.252854,0.019116,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.817449,tube-mpc,0,-126.340000,54.885000,-6.270738,-8.181323,-6.240000,-8.805000,-0.030738,0.623677,-21.559824,5.946486,-2.897006,5.946486,-21.559824,-0.320000,0.950000,-12,45,-12.284861,3.065959,-12.284861,3.065959,0.000000,42.220377,0.000000,64.000000,0.000000,0.000000,3.122241,24.774493,108.013991,140.273697,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556088,1.463252,0.234871,0.018522,0.503112,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.827448,tube-mpc,0,-126.340000,54.885000,-6.482786,-8.203913,-6.450000,-8.695000,-0.032786,0.491087,-21.010918,14.058103,-2.957996,14.058103,-21.010918,-0.270000,0.730000,-20,0,-20.205168,-56.685593,-20.205168,-56.685593,0.000000,56.971929,0.000000,64.000000,0.000000,0.000000,2.543638,13.863429,93.019264,126.183818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551625,1.448874,0.197832,0.018689,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.837448,tube-mpc,0,-126.340000,54.885000,-6.696185,-8.225199,-6.660000,-8.525000,-0.036185,0.299801,-20.340032,16.192739,-2.775027,16.192739,-20.340032,-0.240000,0.380000,-29,-45,-29.361996,-61.014082,-29.361996,-61.014082,0.000000,16.300418,0.000000,64.000000,0.000000,0.000000,5.066461,2.175004,94.902246,125.022467,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552728,1.624598,0.247359,0.023824,0.500979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.847453,tube-mpc,0,-126.340000,54.885000,-6.910616,-8.245070,-6.850000,-8.395000,-0.060616,0.149930,-19.059251,11.618519,-2.653048,11.618519,-19.059251,-0.250000,0.040000,-43,-7,-42.514277,-7.405816,-42.514277,-7.405816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.178187,-4.192181,100.406922,124.813449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562621,1.586664,0.253150,0.034551,0.506137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.857449,tube-mpc,0,-126.340000,54.885000,-7.125300,-8.263373,-7.030000,-8.335000,-0.095300,0.071627,-18.388365,1.494245,-2.775027,1.494245,-18.388365,-0.340000,-0.010000,-43,38,-43.352534,76.347311,-43.352534,76.347311,0.000000,-38.753127,0.000000,64.000000,0.000000,0.000000,13.970779,-8.550167,102.970123,135.734882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546346,1.483998,0.245381,0.038345,0.510678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.867457,tube-mpc,0,-126.340000,54.885000,-7.340303,-8.280027,-7.220000,-8.375000,-0.120303,0.094973,-18.266386,-8.508050,-3.262944,-8.508050,-18.266386,-0.440000,0.030000,-36,83,-35.758569,106.750000,-35.758569,106.750000,0.000000,-24.155816,0.000000,64.000000,0.000000,0.000000,17.241536,-8.068663,102.084278,134.970569,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576400,1.466326,0.232088,0.026130,0.500883,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.877450,tube-mpc,0,-126.340000,54.885000,-7.554574,-8.294859,-7.410000,-8.505000,-0.144574,0.210141,-18.937271,-17.107583,-3.567892,-17.107583,-18.937271,-0.470000,0.380000,-28,107,-28.341536,106.750000,-28.341536,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.814685,-0.978046,102.495495,131.095413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557541,1.496787,0.258891,0.025621,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.887449,tube-mpc,0,-126.340000,54.885000,-7.768181,-8.307782,-7.600000,-8.665000,-0.168181,0.357218,-19.730136,-16.924615,-3.567892,-16.924615,-19.730136,-0.420000,0.750000,-30,107,-30.353829,106.750000,-30.353829,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.424984,10.209547,106.968550,140.394134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555884,1.458611,0.295244,0.022930,0.504449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.897451,tube-mpc,0,-126.340000,54.885000,-7.980625,-8.318661,-7.800000,-8.785000,-0.180625,0.466339,-20.279043,-9.605862,-3.445913,-9.605862,-20.279043,-0.380000,0.930000,-30,107,-29.546341,106.750000,-29.546341,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.425008,20.611452,106.791565,141.261489,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562687,1.490793,0.296876,0.019682,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.907448,tube-mpc,0,-126.340000,54.885000,-8.191328,-8.327366,-8.010000,-8.805000,-0.181328,0.477634,-21.132897,-0.335443,-3.506902,-0.335443,-21.132897,-0.390000,1.010000,-16,62,-15.891014,53.149405,-15.891014,53.149405,0.000000,8.600595,0.000000,64.000000,0.000000,0.000000,19.996999,24.652482,99.289639,129.176138,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551415,1.460391,0.346444,0.023762,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.917448,tube-mpc,0,-126.340000,54.885000,-8.400052,-8.333780,-8.220000,-8.735000,-0.180052,0.401220,-21.498835,10.215758,-3.079975,10.215758,-21.498835,-0.320000,0.860000,-14,17,-14.390366,-26.576039,-14.390366,-26.576039,0.000000,43.326039,0.000000,64.000000,0.000000,0.000000,19.188661,21.530129,91.785020,117.406068,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552134,1.464714,0.191812,0.017295,0.501400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.927450,tube-mpc,0,-126.340000,54.885000,-8.606387,-8.337779,-8.420000,-8.595000,-0.186387,0.257221,-21.132897,15.338885,-2.226120,15.338885,-21.132897,-0.270000,0.530000,-19,-28,-19.078927,-51.746514,-19.078927,-51.746514,0.000000,23.496514,0.000000,64.000000,0.000000,0.000000,19.252196,13.433838,86.466786,107.544666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554725,1.475312,0.199336,0.019095,0.500936,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.937447,tube-mpc,0,-126.340000,54.885000,-8.809824,-8.339242,-8.620000,-8.445000,-0.189824,0.105758,-19.913105,13.875134,-2.531068,13.875134,-19.913105,-0.250000,0.140000,-29,-18,-29.160151,-18.230553,-29.160151,-18.230553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.940289,7.380385,90.735709,107.653215,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551290,1.485231,0.218444,0.021461,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.947449,tube-mpc,0,-126.340000,54.885000,-9.010183,-8.338051,-8.810000,-8.355000,-0.200183,0.016949,-18.510344,5.153621,-2.653048,5.153621,-18.510344,-0.200000,0.010000,-48,27,-48.396220,59.624411,-48.396220,59.624411,0.000000,-32.854963,0.000000,64.000000,0.000000,0.000000,25.600763,4.282734,100.504197,117.632357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.612347,1.540847,0.257633,0.030831,0.500583,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.957448,tube-mpc,0,-126.340000,54.885000,-9.206953,-8.334093,-8.980000,-8.365000,-0.226953,0.030907,-17.473521,-5.519559,-2.775027,-5.519559,-17.473521,-0.260000,0.030000,-53,72,-52.574389,106.750000,-52.574389,106.750000,0.000000,-34.980553,0.000000,64.000000,0.000000,0.000000,30.790913,3.040382,104.183762,127.200873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556069,1.511706,0.253408,0.025016,0.500759,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.967450,tube-mpc,0,-126.340000,54.885000,-9.399912,-8.327254,-9.160000,-8.465000,-0.239912,0.137746,-18.083417,-14.302062,-3.323933,-14.302062,-18.083417,-0.450000,0.300000,-21,107,-21.058444,106.750000,-21.058444,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.079649,6.994154,103.241774,126.858395,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555328,1.472482,0.263126,0.023107,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.977478,tube-mpc,0,-126.340000,54.885000,-9.589159,-8.317397,-9.350000,-8.615000,-0.239159,0.297603,-19.974095,-15.887791,-3.384923,-15.887791,-19.974095,-0.400000,0.700000,-8,107,-7.762534,106.750000,-7.762534,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.662615,17.231027,108.874114,139.924113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.610613,1.759311,0.327646,0.037911,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.987448,tube-mpc,0,-126.340000,54.885000,-9.772812,-8.304518,-9.550000,-8.725000,-0.222812,0.420482,-20.218053,-9.666852,-3.506902,-9.666852,-20.218053,-0.260000,0.920000,-18,107,-17.620655,106.750000,-17.620655,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.089028,29.707509,112.981698,148.531283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562142,1.506088,0.300649,0.020558,0.500269,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.997478,tube-mpc,0,-126.340000,54.885000,-9.952742,-8.288365,-9.750000,-8.755000,-0.202742,0.466635,-19.547167,-0.335443,-3.506902,-0.335443,-19.547167,-0.200000,1.010000,-23,76,-22.934417,76.471943,-22.934417,76.471943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.513202,35.702978,108.947541,136.309702,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553016,1.464334,0.245757,0.025250,0.500731,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.007484,tube-mpc,0,-126.340000,54.885000,-10.127241,-8.269052,-9.940000,-8.695000,-0.187241,0.425948,-18.998261,9.544873,-3.262944,9.544873,-18.998261,-0.200000,0.920000,-18,31,-18.373449,1.462347,-18.373449,1.462347,0.000000,30.009596,0.000000,64.000000,0.000000,0.000000,33.917978,32.951203,103.563514,123.319944,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.320539,1.499260,0.225632,0.031384,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008586,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.017478,tube-mpc,0,-126.340000,54.885000,-10.296580,-8.246694,-10.130000,-8.565000,-0.166580,0.318306,-18.754303,16.253729,-2.348100,16.253729,-18.754303,-0.210000,0.660000,-9,-14,-9.284599,-38.991475,-9.284599,-38.991475,0.000000,25.463419,0.000000,64.000000,0.000000,0.000000,35.235744,23.286336,94.749592,111.583793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558626,1.481632,0.206810,0.022254,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.027479,tube-mpc,0,-126.340000,54.885000,-10.460838,-8.221187,-10.310000,-8.395000,-0.150838,0.173813,-17.900448,16.375708,-1.982162,16.375708,-17.900448,-0.170000,0.260000,-14,-16,-13.807420,-16.279817,-13.807420,-16.279817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.971075,14.671342,92.097488,106.788753,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558790,1.614860,0.267232,0.030271,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.037452,tube-mpc,0,-126.340000,54.885000,-10.619280,-8.192547,-10.480000,-8.265000,-0.139280,0.072453,-17.900448,16.375708,-2.653048,8.934977,-16.619667,-0.170000,0.070000,-7,-5,-7.341946,-5.327739,-7.341946,-5.327739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.514614,6.176172,94.970785,109.339415,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.359948,1.962442,0.293022,0.048950,0.501542,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.047451,tube-mpc,0,-126.340000,54.885000,-10.772561,-8.160555,-10.640000,-8.235000,-0.132561,0.074445,-15.277895,-1.128308,-2.043152,-1.128308,-15.277895,-0.150000,0.030000,-32,40,-31.678807,106.750000,-31.678807,106.750000,0.000000,-67.077739,0.000000,64.000000,0.000000,0.000000,37.651890,5.991406,108.019639,116.832803,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558395,1.525985,0.256421,0.025820,0.500564,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.057450,tube-mpc,0,-126.340000,54.885000,-10.920100,-8.125215,-10.780000,-8.305000,-0.140100,0.179785,-13.448207,-11.557530,-2.287110,-11.557530,-13.448207,-0.180000,0.090000,-29,85,-29.197323,106.750000,-29.197323,106.750000,0.000000,-22.077739,0.000000,64.000000,0.000000,0.000000,41.697199,8.249899,109.091705,119.517108,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558483,1.853732,0.309522,0.038352,0.501111,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008274,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.067476,tube-mpc,0,-126.340000,54.885000,-11.062096,-8.086368,-10.910000,-8.475000,-0.152096,0.388632,-13.265238,-18.632323,-2.470079,-18.632323,-13.265238,-0.260000,0.440000,7,107,7.322808,106.750000,7.322808,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.573342,16.465874,108.995880,130.098019,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.889611,1.669176,0.291417,0.032259,0.501205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009393,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.077447,tube-mpc,0,-126.340000,54.885000,-11.197306,-8.044289,-11.040000,-8.635000,-0.157306,0.590711,-12.411384,-17.900448,-2.287110,-17.900448,-12.411384,-0.210000,0.750000,-22,107,-21.552435,106.750000,-21.552435,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.730697,29.315255,116.827272,148.237969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558564,1.596120,0.325091,0.020759,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.087451,tube-mpc,0,-126.340000,54.885000,-11.326813,-7.998581,-11.150000,-8.755000,-0.176813,0.756419,-11.679509,-10.337738,-1.921172,-10.337738,-11.679509,-0.160000,0.930000,-48,107,-48.128571,106.750000,-48.128571,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.661602,39.450505,113.364770,143.994728,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.898623,1.803774,0.346607,0.039321,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.097450,tube-mpc,0,-126.340000,54.885000,-11.450009,-7.949366,-11.260000,-8.795000,-0.190009,0.845634,-10.398727,-0.091484,-1.555235,-0.091484,-10.398727,-0.260000,1.010000,-42,107,-42.229733,106.750000,-42.229733,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.859889,42.679295,109.251597,136.514132,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557347,1.459626,0.264104,0.018498,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.107450,tube-mpc,0,-126.340000,54.885000,-11.566883,-7.896594,-11.370000,-8.735000,-0.196883,0.838406,-11.557530,10.032790,-1.616224,10.032790,-11.557530,-0.360000,1.050000,-11,62,-10.666356,58.362650,-10.666356,58.362650,0.000000,3.387350,0.000000,64.000000,0.000000,0.000000,33.238237,37.958051,106.376386,134.044722,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557319,1.470952,0.334682,0.017675,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.117447,tube-mpc,0,-126.340000,54.885000,-11.677317,-7.840274,-11.480000,-8.565000,-0.197317,0.724726,-12.472374,19.791126,-1.311276,19.791126,-12.472374,-0.300000,0.880000,1,17,0.866133,-15.547574,0.866133,-15.547574,0.000000,32.297574,0.000000,64.000000,0.000000,0.000000,28.509638,27.689415,94.716303,123.349904,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544909,1.479492,0.196553,0.022827,0.500996,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.127450,tube-mpc,0,-126.340000,54.885000,-11.781385,-7.780334,-11.590000,-8.325000,-0.191385,0.544666,-12.167426,23.938419,-1.189297,23.938419,-12.167426,-0.170000,0.530000,-9,-28,-9.225828,-33.542218,-9.225828,-33.542218,0.000000,5.292218,0.000000,64.000000,0.000000,0.000000,24.939891,15.148530,93.328017,118.938714,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565456,1.562189,0.213097,0.028072,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.137449,tube-mpc,0,-126.340000,54.885000,-11.878943,-7.716836,-11.700000,-8.095000,-0.178943,0.378164,-10.337738,21.620814,-1.128308,21.620814,-10.337738,-0.130000,0.150000,-24,5,-23.707018,5.254186,-23.707018,5.254186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.427820,5.443851,106.208163,124.758585,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553677,1.558879,0.205357,0.018506,0.504255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.147479,tube-mpc,0,-126.340000,54.885000,-11.970291,-7.649558,-11.790000,-7.935000,-0.180291,0.285442,-8.264091,11.618519,-1.250287,11.618519,-8.264091,-0.170000,0.050000,-35,50,-34.697129,92.336381,-34.697129,92.336381,0.000000,-42.082195,0.000000,64.000000,0.000000,0.000000,30.581043,-1.659200,116.854875,138.097827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553927,1.470745,0.216128,0.023103,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.157655,tube-mpc,0,-126.340000,54.885000,-12.056314,-7.577645,-11.860000,-7.875000,-0.196314,0.297355,-6.861330,0.701380,-1.433256,0.701380,-6.861330,-0.240000,0.210000,-37,95,-36.990051,106.750000,-36.990051,106.750000,0.000000,-11.495814,0.000000,64.000000,0.000000,0.000000,34.408524,-3.435443,114.926037,136.774261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596184,1.479431,0.261078,0.023801,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.167479,tube-mpc,0,-126.340000,54.885000,-12.133028,-7.504750,-11.920000,-7.895000,-0.213028,0.390250,-7.410237,-4.665705,-0.640391,-4.665705,-7.410237,-0.320000,0.550000,-20,107,-19.721400,106.750000,-19.721400,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.552026,0.175955,109.279117,130.073054,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554213,1.565122,0.248613,0.023420,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.177480,tube-mpc,0,-126.340000,54.885000,-12.204765,-7.427079,-11.990000,-7.925000,-0.214765,0.497921,-7.410237,-3.628881,-1.189297,-3.628881,-7.410237,-0.260000,0.850000,-22,107,-22.482716,106.750000,-22.482716,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.832332,9.414189,107.745061,131.160457,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560498,1.486037,0.290122,0.021459,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.187480,tube-mpc,0,-126.340000,54.885000,-12.270131,-7.345974,-12.060000,-7.915000,-0.210131,0.569026,-7.532216,2.775027,-0.823360,2.775027,-7.532216,-0.220000,0.980000,-20,107,-19.926085,106.750000,-19.926085,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.731862,17.974657,99.483569,123.828662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551668,1.452133,0.313632,0.020768,0.500742,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.197483,tube-mpc,0,-126.340000,54.885000,-12.329228,-7.261437,-12.130000,-7.835000,-0.199228,0.573563,-7.105289,10.398727,-0.579401,10.398727,-7.105289,-0.240000,1.020000,-12,62,-12.104390,61.634874,-12.104390,61.634874,0.000000,0.115126,0.000000,64.000000,0.000000,0.000000,31.709970,21.483717,92.886554,113.110519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554258,1.519329,0.261916,0.022413,0.500638,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.207480,tube-mpc,0,-126.340000,54.885000,-12.382080,-7.173621,-12.190000,-7.675000,-0.192080,0.501379,-6.739351,18.266386,-0.762370,18.266386,-6.739351,-0.200000,0.860000,-11,17,-10.983038,5.638817,-10.983038,5.638817,0.000000,11.111183,0.000000,64.000000,0.000000,0.000000,30.101275,20.228333,89.773881,109.197790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554133,1.452013,0.196748,0.018602,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.217451,tube-mpc,0,-126.340000,54.885000,-12.428703,-7.082793,-12.250000,-7.465000,-0.178703,0.382207,-6.007476,21.620814,-0.091484,21.620814,-6.007476,-0.170000,0.520000,-13,-1,-12.782389,-1.485996,-12.782389,-1.485996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.661999,15.345605,89.538489,104.832579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554933,1.443645,0.196203,0.019001,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.227479,tube-mpc,0,-126.340000,54.885000,-12.469573,-6.988248,-12.290000,-7.285000,-0.179573,0.296752,-4.055809,17.107583,-0.152474,17.107583,-4.055809,-0.150000,0.230000,-28,44,-28.156848,55.490244,-28.156848,55.490244,0.000000,-11.976240,0.000000,64.000000,0.000000,0.000000,26.067085,11.311048,95.005883,106.438323,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553198,1.640763,0.222204,0.028150,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.237483,tube-mpc,0,-126.340000,54.885000,-12.504445,-6.890830,-12.320000,-7.165000,-0.184445,0.274170,-3.323933,8.020133,-0.091484,8.020133,-3.323933,-0.190000,0.260000,-29,89,-28.655684,106.750000,-28.655684,106.750000,0.000000,-18.235996,0.000000,64.000000,0.000000,0.000000,26.237878,7.303401,93.546474,106.178228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542790,1.425935,0.224807,0.016913,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.247480,tube-mpc,0,-126.340000,54.885000,-12.533536,-6.790488,-12.340000,-7.125000,-0.193536,0.334512,-1.921172,0.884349,-0.762370,0.884349,-1.921172,-0.250000,0.560000,-31,107,-31.432790,106.750000,-31.432790,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.840562,5.871033,91.005180,108.511385,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557303,1.615964,0.297296,0.027201,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.257482,tube-mpc,0,-126.340000,54.885000,-12.557024,-6.687204,-12.360000,-7.105000,-0.197024,0.417796,-1.677214,0.396432,-0.152474,0.396432,-1.677214,-0.290000,0.820000,-25,107,-25.283759,106.750000,-25.283759,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.191772,7.343269,90.089286,107.801669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555866,1.671230,0.329566,0.029067,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.267485,tube-mpc,0,-126.340000,54.885000,-12.575042,-6.581134,-12.370000,-7.085000,-0.205042,0.503866,-2.409089,3.445913,-0.091484,3.445913,-2.409089,-0.280000,0.950000,-16,107,-15.870011,106.750000,-15.870011,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.594113,11.088671,84.540788,100.918504,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593378,1.636481,0.311549,0.023813,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.277481,tube-mpc,0,-126.340000,54.885000,-12.587740,-6.472494,-12.390000,-7.025000,-0.197740,0.552506,-2.287110,8.995966,0.091484,8.995966,-2.287110,-0.240000,1.010000,-15,92,-15.036695,92.134394,-15.036695,92.134394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.413766,13.697277,76.229554,93.058221,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553957,1.485018,0.261388,0.025347,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.287449,tube-mpc,0,-126.340000,54.885000,-12.595282,-6.361650,-12.400000,-6.895000,-0.195282,0.533350,-1.311276,15.094927,0.152474,15.094927,-1.311276,-0.200000,0.980000,-22,47,-22.070856,44.277893,-22.070856,44.277893,0.000000,2.856501,0.000000,64.000000,0.000000,0.000000,7.118108,13.021080,69.297392,82.665647,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555906,1.501316,0.296986,0.020331,0.500772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.297448,tube-mpc,0,-126.340000,54.885000,-12.597882,-6.248098,-12.410000,-6.705000,-0.187882,0.456902,-0.762370,18.937271,0.335443,18.937271,-0.762370,-0.200000,0.750000,-21,26,-20.689699,26.188088,-20.689699,26.188088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.188629,9.975206,70.546108,83.522581,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557547,1.493080,0.207692,0.022472,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.307450,tube-mpc,0,-126.340000,54.885000,-12.595686,-6.132272,-12.410000,-6.535000,-0.185686,0.402728,-0.762370,17.107583,0.762370,17.107583,-0.762370,-0.220000,0.480000,-14,61,-13.960819,61.473607,-13.960819,61.473607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.332776,6.982309,74.195675,87.076277,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557132,1.465923,0.196940,0.022077,0.500611,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.317449,tube-mpc,0,-126.340000,54.885000,-12.588875,-6.014395,-12.400000,-6.395000,-0.188875,0.380605,0.152474,11.557530,0.762370,11.557530,0.152474,-0.200000,0.480000,-22,106,-22.461541,106.750000,-22.461541,106.750000,0.000000,-0.276393,0.000000,64.000000,0.000000,0.000000,1.344029,3.624440,66.317608,77.303066,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554612,1.562616,0.267647,0.020796,0.500721,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.327448,tube-mpc,0,-126.340000,54.885000,-12.577637,-5.894617,-12.390000,-6.305000,-0.187637,0.410383,1.250287,6.861330,0.335443,6.861330,1.250287,-0.190000,0.730000,-32,107,-32.100046,106.750000,-32.100046,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.755116,-1.141144,68.391080,86.510118,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553807,1.483956,0.331185,0.026070,0.503283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.337450,tube-mpc,0,-126.340000,54.885000,-12.562152,-5.773037,-12.370000,-6.215000,-0.192152,0.441963,1.494245,7.776174,0.152474,7.776174,1.494245,-0.240000,0.920000,-26,107,-25.577058,106.750000,-25.577058,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.891806,-4.539116,65.973298,84.649887,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557032,1.600444,0.314275,0.029862,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.347451,tube-mpc,0,-126.340000,54.885000,-12.542619,-5.649912,-12.360000,-6.115000,-0.182619,0.465088,0.213464,11.618519,0.762370,11.618519,0.213464,-0.270000,1.000000,-5,74,-5.100455,74.041454,-5.100455,74.041454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.997699,-7.512291,63.344095,81.165138,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556730,1.477799,0.244191,0.019523,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.357480,tube-mpc,0,-126.340000,54.885000,-12.519152,-5.525027,-12.350000,-5.975000,-0.169152,0.449973,-0.701380,15.460864,1.128308,15.460864,-0.701380,-0.200000,0.900000,1,50,0.735431,49.589724,0.735431,49.589724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.471804,-7.647538,61.151481,70.861390,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559684,1.694658,0.226296,0.029454,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.367447,tube-mpc,0,-126.340000,54.885000,-12.492176,-5.399715,-12.340000,-5.795000,-0.152176,0.395285,0.396432,17.412531,0.457422,17.412531,0.396432,-0.110000,0.680000,-14,48,-14.480828,47.829369,-14.480828,47.829369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.156986,-7.925612,59.646722,67.419993,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546243,1.463505,0.188459,0.021757,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.377484,tube-mpc,0,-126.340000,54.885000,-12.461516,-5.272487,-12.330000,-5.625000,-0.131516,0.352513,0.640391,15.643833,0.823360,15.643833,0.640391,-0.100000,0.550000,-14,71,-14.465856,70.617185,-14.465856,70.617185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.718187,-10.131358,55.953296,62.908732,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555770,1.583115,0.212607,0.025979,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.387481,tube-mpc,0,-126.340000,54.885000,-12.427684,-5.144949,-12.310000,-5.485000,-0.117684,0.340051,1.433256,11.618519,0.945339,11.618519,1.433256,-0.130000,0.600000,-15,99,-15.052379,99.245145,-15.052379,99.245145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.916576,-12.223735,53.108918,62.121410,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556324,1.544871,0.223131,0.021348,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.397478,tube-mpc,0,-126.340000,54.885000,-12.390749,-5.016786,-12.280000,-5.375000,-0.110749,0.358214,2.226120,10.215758,1.006328,10.215758,2.226120,-0.140000,0.760000,-18,99,-18.407477,99.323411,-18.407477,99.323411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.988860,-14.987099,53.788346,68.045208,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553818,1.470055,0.303319,0.021163,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.407483,tube-mpc,0,-126.340000,54.885000,-12.350854,-4.888083,-12.250000,-5.255000,-0.100854,0.366917,2.653048,11.923467,0.823360,11.923467,2.653048,-0.170000,0.880000,-15,75,-14.915761,75.114109,-14.915761,75.114109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.736992,-17.628763,50.336150,65.221791,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552210,1.566277,0.278466,0.022143,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.417480,tube-mpc,0,-126.340000,54.885000,-12.308249,-4.759277,-12.220000,-5.095000,-0.088249,0.335723,1.555235,15.948781,0.823360,15.948781,1.555235,-0.170000,0.850000,0,41,-0.473026,40.661318,-0.473026,40.661318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.577054,-19.524030,45.829095,57.559446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553485,1.456765,0.194305,0.021159,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.427478,tube-mpc,0,-126.340000,54.885000,-12.263062,-4.630442,-12.200000,-4.935000,-0.063062,0.304558,0.884349,17.351542,0.701380,17.351542,0.884349,-0.120000,0.630000,5,44,4.961777,44.233597,4.961777,44.233597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.283691,-18.800327,50.430016,56.557745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553207,1.471419,0.204243,0.022141,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.437478,tube-mpc,0,-126.340000,54.885000,-12.215460,-4.501791,-12.180000,-4.785000,-0.035460,0.283209,1.677214,14.241072,0.457422,14.241072,1.677214,-0.080000,0.500000,-3,79,-3.101182,79.008437,-3.101182,79.008437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.894742,-18.424010,49.633501,54.936836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555462,1.592048,0.215118,0.020879,0.501955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.447484,tube-mpc,0,-126.340000,54.885000,-12.165572,-4.373465,-12.150000,-4.655000,-0.015572,0.281535,2.470079,10.459717,0.579401,10.459717,2.470079,-0.070000,0.610000,-10,101,-9.608258,100.609273,-9.608258,100.609273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.406864,-20.746380,48.074579,58.316546,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554765,1.485543,0.256132,0.020838,0.501960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.457481,tube-mpc,0,-126.340000,54.885000,-12.113628,-4.245878,-12.120000,-4.555000,0.006372,0.309122,2.714037,9.788831,1.250287,9.788831,2.714037,-0.080000,0.780000,-8,93,-7.731593,93.239583,-7.731593,93.239583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.621749,-23.921787,47.134219,60.977744,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553813,1.686753,0.330586,0.043851,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.467480,tube-mpc,0,-126.340000,54.885000,-12.059719,-4.119108,-12.090000,-4.435000,0.030281,0.315892,2.348100,12.350394,0.762370,12.350394,2.348100,-0.080000,0.870000,0,63,-0.020665,63.150970,-0.020665,63.150970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.510723,-26.146484,43.992711,55.511071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549081,1.615525,0.244679,0.024433,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.477478,tube-mpc,0,-126.340000,54.885000,-12.003991,-3.993399,-12.060000,-4.295000,0.056009,0.301601,2.287110,15.460864,0.640391,15.460864,2.287110,-0.080000,0.770000,6,43,6.070942,42.568192,6.070942,42.568192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.487032,-26.166224,41.579005,48.202491,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561998,1.630477,0.219187,0.031536,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.487485,tube-mpc,0,-126.340000,54.885000,-11.946517,-3.868851,-12.020000,-4.135000,0.073483,0.266149,2.775027,16.497687,0.640391,16.497687,2.775027,-0.050000,0.590000,2,44,2.133241,44.483873,2.133241,44.483873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.167351,-25.361480,42.957893,47.513180,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567509,1.547553,0.220058,0.027267,0.501833,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.497485,tube-mpc,0,-126.340000,54.885000,-11.887500,-3.745867,-11.990000,-3.995000,0.102500,0.249133,2.957996,13.570186,0.457422,13.570186,2.957996,-0.030000,0.470000,1,76,1.033248,76.131351,1.033248,76.131351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.748289,-25.058135,42.518595,47.228167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555110,1.516429,0.197117,0.021504,0.500236,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.507481,tube-mpc,0,-126.340000,54.885000,-11.827030,-3.624619,-11.960000,-3.875000,0.132970,0.250381,3.018985,10.032790,0.762370,10.032790,3.018985,0.020000,0.570000,-3,96,-3.303200,95.690082,-3.303200,95.690082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.167413,-26.219333,44.591650,52.927715,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550937,1.512482,0.224488,0.022579,0.500533,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.517452,tube-mpc,0,-126.340000,54.885000,-11.765330,-3.505555,-11.910000,-3.785000,0.144670,0.279445,3.323933,8.508050,1.067318,8.508050,3.323933,-0.050000,0.750000,4,93,4.322750,93.328111,4.322750,93.328111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.628213,-28.285400,43.273294,55.335985,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566010,1.536412,0.284553,0.021665,0.500755,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.527485,tube-mpc,0,-126.340000,54.885000,-11.701948,-3.387872,-11.870000,-3.675000,0.168052,0.287128,3.323933,11.069613,1.006328,11.069613,3.323933,-0.030000,0.840000,6,62,6.265069,62.390221,6.265069,62.390221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.280939,-29.706010,43.094942,53.740624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554712,1.610054,0.263185,0.024772,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.537478,tube-mpc,0,-126.340000,54.885000,-11.637593,-3.272967,-11.840000,-3.535000,0.202407,0.262033,3.262944,14.302062,0.518412,14.302062,3.262944,-0.020000,0.740000,11,39,11.301993,38.651516,11.301993,38.651516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.852486,-29.788480,39.959384,47.218435,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546234,1.425601,0.175466,0.016193,0.500812,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.547473,tube-mpc,0,-126.340000,54.885000,-11.572052,-3.160528,-11.800000,-3.395000,0.227948,0.234472,3.201954,13.875134,0.213464,13.875134,3.201954,0.000000,0.560000,13,52,13.376206,52.127248,13.376206,52.127248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.967108,-28.799526,42.316780,46.715766,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554982,1.434505,0.202870,0.017744,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.557473,tube-mpc,0,-126.340000,54.885000,-11.505365,-3.050738,-11.750000,-3.275000,0.244635,0.224262,4.055809,10.642686,0.640391,10.642686,4.055809,0.030000,0.490000,4,82,4.108543,81.759934,4.108543,81.759934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.492561,-28.352118,42.887944,47.370435,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543082,1.550290,0.225982,0.022841,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.567484,tube-mpc,0,-126.340000,54.885000,-11.437528,-2.943730,-11.700000,-3.185000,0.262472,0.241270,5.214611,7.837164,0.335443,7.837164,5.214611,0.040000,0.600000,-6,95,-6.009811,94.647387,-6.009811,94.647387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.613414,-29.664956,39.418604,49.098064,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557310,1.451481,0.230517,0.021614,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.577478,tube-mpc,0,-126.340000,54.885000,-11.368742,-2.839962,-11.640000,-3.105000,0.271258,0.265038,6.251434,6.373413,0.701380,6.373413,6.251434,0.020000,0.770000,-12,91,-11.706031,90.692290,-11.706031,90.692290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.982340,-31.395500,35.620717,48.422713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555826,1.791990,0.315393,0.038978,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008216,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.587455,tube-mpc,0,-126.340000,54.885000,-11.299039,-2.739617,-11.580000,-3.025000,0.280961,0.285383,5.824507,8.386070,0.884349,8.386070,5.824507,-0.010000,0.850000,-2,65,-1.726138,65.442412,-1.726138,65.442412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.767717,-32.997656,32.848912,45.891791,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587325,1.645586,0.261287,0.022818,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.597477,tube-mpc,0,-126.340000,54.885000,-11.227980,-2.642252,-11.520000,-2.935000,0.292020,0.292748,5.885497,10.886644,1.006328,10.886644,5.885497,-0.030000,0.760000,4,49,4.366565,49.180899,4.366565,49.180899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.272017,-32.795076,35.250072,43.063167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553738,1.612073,0.229234,0.022074,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.607477,tube-mpc,0,-126.340000,54.885000,-11.156027,-2.548697,-11.450000,-2.835000,0.293973,0.286303,6.251434,9.544873,0.701380,9.544873,6.251434,-0.020000,0.590000,2,71,1.854357,70.641687,1.854357,70.641687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.048684,-31.516659,36.788158,42.799655,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572587,1.763453,0.219095,0.034684,0.500872,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.617455,tube-mpc,0,-126.340000,54.885000,-11.083163,-2.459084,-11.390000,-2.745000,0.306837,0.285916,6.739351,7.227268,0.518412,7.227268,6.739351,-0.010000,0.600000,-2,86,-1.864326,86.047239,-1.864326,86.047239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.091391,-31.747557,36.532040,45.926514,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572966,1.673568,0.256862,0.022454,0.500590,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.627450,tube-mpc,0,-126.340000,54.885000,-11.009067,-2.373204,-11.310000,-2.685000,0.300933,0.311796,6.739351,4.909663,0.701380,4.909663,6.739351,-0.020000,0.700000,-1,95,-0.661001,95.300179,-0.661001,95.300179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.473795,-32.649743,35.414917,46.913754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568655,1.825356,0.313480,0.038704,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008259,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.637450,tube-mpc,0,-126.340000,54.885000,-10.933791,-2.291329,-11.240000,-2.635000,0.306209,0.343671,6.861330,4.055809,0.701380,4.055809,6.861330,-0.030000,0.830000,1,90,1.293257,89.945279,1.293257,89.945279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.235447,-33.555377,35.639389,47.589165,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564275,1.670840,0.306187,0.028686,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.647483,tube-mpc,0,-126.340000,54.885000,-10.857058,-2.213382,-11.150000,-2.585000,0.292942,0.371618,7.227268,6.129455,0.579401,6.129455,7.227268,-0.020000,0.830000,-2,71,-1.715705,71.259051,-1.715705,71.259051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.186433,-34.074183,35.181730,45.209922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565201,1.939327,0.326466,0.038166,0.500997,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008382,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.657454,tube-mpc,0,-126.340000,54.885000,-10.779524,-2.140198,-11.080000,-2.515000,0.300476,0.374802,7.776174,7.044299,0.396432,7.044299,7.776174,-0.030000,0.750000,-2,66,-2.247611,66.278976,-2.247611,66.278976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.751789,-34.039597,32.945497,40.825734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575182,1.635098,0.260474,0.030501,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.667453,tube-mpc,0,-126.340000,54.885000,-10.700440,-2.071228,-11.000000,-2.455000,0.299560,0.383772,7.532216,6.861330,0.884349,6.861330,7.532216,-0.030000,0.670000,2,72,1.919406,71.562590,1.919406,71.562590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.136518,-33.946415,32.105783,40.147136,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569416,1.691792,0.258346,0.025029,0.500753,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.677450,tube-mpc,0,-126.340000,54.885000,-10.619941,-2.006790,-10.910000,-2.395000,0.290059,0.388210,7.959143,5.153621,0.640391,5.153621,7.959143,-0.030000,0.660000,-1,83,-0.722595,82.824336,-0.722595,82.824336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.716588,-33.881499,33.253182,41.797611,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554144,1.538404,0.206730,0.029152,0.500618,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.687446,tube-mpc,0,-126.340000,54.885000,-10.537924,-1.946970,-10.810000,-2.355000,0.272076,0.408030,8.691018,2.531068,0.396432,2.531068,8.691018,-0.030000,0.730000,-8,96,-7.519636,95.887194,-7.519636,95.887194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.369044,-34.315904,33.051467,43.577313,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541701,1.440921,0.235302,0.018483,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.697447,tube-mpc,0,-126.340000,54.885000,-10.454245,-1.891829,-10.740000,-2.335000,0.285755,0.443171,7.654195,1.982162,0.274453,1.982162,7.654195,-0.030000,0.810000,4,93,4.352497,92.868224,4.352497,92.868224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.170337,-35.320920,32.801554,45.186266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545782,1.437893,0.277571,0.022189,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.707480,tube-mpc,0,-126.340000,54.885000,-10.368559,-1.841319,-10.670000,-2.305000,0.301441,0.463681,7.105289,2.836017,0.152474,2.836017,7.105289,-0.040000,0.880000,15,77,15.240297,76.915849,15.240297,76.915849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.080606,-35.488681,36.756359,46.386806,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559813,1.647271,0.317299,0.033220,0.501244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.717480,tube-mpc,0,-126.340000,54.885000,-10.281302,-1.795830,-10.580000,-2.275000,0.298698,0.479170,7.044299,4.421746,0.823360,4.421746,7.044299,-0.020000,0.840000,17,64,16.927488,63.775934,16.927488,63.775934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.742559,-34.468956,38.070016,44.539816,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562007,1.537432,0.242307,0.028980,0.500528,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.727450,tube-mpc,0,-126.340000,54.885000,-10.192336,-1.755353,-10.510000,-2.225000,0.317664,0.469647,7.227268,3.994819,0.701380,3.994819,7.227268,0.030000,0.700000,14,74,13.728748,74.007033,13.728748,74.007033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.122727,-33.460319,35.586739,42.651598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556588,1.559322,0.221131,0.036336,0.500697,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.737452,tube-mpc,0,-126.340000,54.885000,-10.101003,-1.719690,-10.430000,-2.205000,0.328997,0.485310,8.264091,1.799193,0.762370,1.799193,8.264091,0.080000,0.730000,1,87,1.369558,86.573214,1.369558,86.573214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.737200,-33.270174,33.567840,41.648139,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562478,1.632896,0.281303,0.032579,0.500912,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.747482,tube-mpc,0,-126.340000,54.885000,-10.007161,-1.688921,-10.340000,-2.195000,0.332839,0.506079,9.117946,-0.091484,0.335443,-0.091484,9.117946,0.020000,0.780000,4,96,3.815061,95.551326,3.815061,95.551326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.961099,-33.722188,29.172833,40.189721,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574898,1.763879,0.274458,0.038002,0.509673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.757459,tube-mpc,0,-126.340000,54.885000,-9.911452,-1.663301,-10.240000,-2.195000,0.328548,0.531699,9.178935,-0.945339,0.640391,-0.945339,9.178935,0.030000,0.830000,5,96,4.688332,96.378375,4.688332,96.378375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.827134,-34.134691,32.184336,43.199649,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580306,1.558733,0.319762,0.031173,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.767465,tube-mpc,0,-126.340000,54.885000,-9.812952,-1.642608,-10.140000,-2.195000,0.327048,0.552392,9.422894,0.457422,0.579401,0.457422,9.422894,0.000000,0.890000,10,77,10.211124,76.969854,10.211124,76.969854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.912216,-34.604043,32.998329,44.255888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602558,1.464553,0.295100,0.029667,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.777451,tube-mpc,0,-126.340000,54.885000,-9.712012,-1.626950,-10.040000,-2.185000,0.327988,0.558050,10.215758,2.104141,0.518412,2.104141,10.215758,0.030000,0.830000,4,64,4.208434,63.966627,4.208434,63.966627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.286224,-34.214397,35.034772,43.693228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561018,1.490883,0.212639,0.023219,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.787483,tube-mpc,0,-126.340000,54.885000,-9.607799,-1.616225,-9.940000,-2.165000,0.332201,0.548775,10.398727,2.226120,0.457422,2.226120,10.398727,0.020000,0.730000,8,66,8.022226,66.203375,8.022226,66.203375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.361947,-34.126296,32.430962,41.182552,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555522,1.514328,0.236120,0.022214,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.797451,tube-mpc,0,-126.340000,54.885000,-9.501322,-1.610512,-9.820000,-2.155000,0.318678,0.544488,10.398727,2.226120,0.152474,-0.457422,11.130602,0.020000,0.680000,11,66,11.090596,66.214339,11.090596,66.214339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.816326,-33.812401,32.786955,40.764803,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.351942,1.809262,0.261171,0.042123,0.503055,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.807448,tube-mpc,0,-126.340000,54.885000,-9.391460,-1.609693,-9.700000,-2.175000,0.308540,0.565307,11.984457,-3.567892,0.518412,-3.567892,11.984457,0.000000,0.640000,1,107,1.478435,106.749993,1.478435,106.749993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.501355,-32.669859,34.743366,40.560504,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.345464,1.709933,0.262719,0.037213,0.500817,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.817454,tube-mpc,0,-126.340000,54.885000,-9.278270,-1.613748,-9.570000,-2.215000,0.291730,0.601252,13.387218,-5.214611,0.457422,-5.214611,13.387218,0.030000,0.780000,-13,107,-13.231589,106.750000,-13.231589,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.084980,-33.281881,34.108224,46.981688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.854231,1.606327,0.419770,0.033872,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009425,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.827449,tube-mpc,0,-126.340000,54.885000,-9.161835,-1.622606,-9.430000,-2.255000,0.268165,0.632394,13.814145,-3.689871,0.823360,-3.689871,13.814145,-0.040000,0.950000,-6,87,-6.385428,87.328021,-6.385428,87.328021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.495436,-34.010717,31.404146,44.844883,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562428,1.623071,0.439324,0.030537,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.837482,tube-mpc,0,-126.340000,54.885000,-9.041457,-1.636255,-9.290000,-2.265000,0.248543,0.628745,13.875134,0.030495,0.640391,0.030495,13.875134,-0.050000,0.910000,-1,55,-1.129810,55.196753,-1.129810,55.196753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.741376,-33.873353,32.512210,42.396469,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563340,1.580129,0.246368,0.022184,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.847477,tube-mpc,0,-126.340000,54.885000,-8.917891,-1.654509,-9.140000,-2.255000,0.222109,0.600491,13.387218,2.104141,0.884349,2.104141,13.387218,-0.040000,0.730000,5,47,5.448421,46.544390,5.448421,46.544390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.660895,-32.419171,34.300551,40.404158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553257,1.508057,0.207498,0.023247,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.857480,tube-mpc,0,-126.340000,54.885000,-8.790459,-1.677336,-9.000000,-2.245000,0.209541,0.567664,13.814145,1.067318,0.518412,1.067318,13.814145,-0.040000,0.570000,6,62,5.769604,62.300413,5.769604,62.300413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.168173,-30.626818,35.096008,40.411854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576189,1.674827,0.241145,0.029571,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.867447,tube-mpc,0,-126.340000,54.885000,-8.659617,-1.704509,-8.850000,-2.255000,0.190383,0.550491,14.607010,-2.592058,0.640391,-2.592058,14.607010,0.050000,0.550000,-11,89,-10.757626,89.423138,-10.757626,89.423138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.861030,-29.465126,34.548720,40.529005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549831,1.448083,0.202572,0.016324,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.877477,tube-mpc,0,-126.340000,54.885000,-8.523945,-1.736196,-8.700000,-2.295000,0.176055,0.558804,15.399875,-6.434403,0.457422,-6.434403,15.399875,-0.040000,0.690000,-5,107,-4.867751,106.687401,-4.867751,106.687401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.765529,-30.019220,31.298130,43.109005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551028,1.596220,0.328067,0.028291,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.887483,tube-mpc,0,-126.340000,54.885000,-8.384476,-1.772023,-8.550000,-2.355000,0.165524,0.582977,14.789979,-5.153621,0.396432,-5.153621,14.789979,-0.060000,0.860000,7,81,7.464327,80.561393,7.464327,80.561393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.620829,-30.881287,35.418644,47.956927,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559045,1.528331,0.370558,0.022217,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.897477,tube-mpc,0,-126.340000,54.885000,-8.240974,-1.811868,-8.400000,-2.385000,0.159026,0.573132,14.485031,-1.433256,0.945339,-1.433256,14.485031,-0.060000,0.870000,17,44,16.561420,43.724189,16.561420,43.724189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.725267,-29.550199,37.842066,44.688685,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546934,1.511151,0.204433,0.025022,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.907480,tube-mpc,0,-126.340000,54.885000,-8.093041,-1.855667,-8.250000,-2.395000,0.156959,0.539333,14.485031,0.762370,0.945339,0.762370,14.485031,-0.010000,0.650000,17,38,16.806629,37.688621,16.806629,37.688621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.909211,-26.775073,42.605912,45.472641,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567678,1.532826,0.212834,0.026954,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.917478,tube-mpc,0,-126.340000,54.885000,-7.940795,-1.903206,-8.110000,-2.405000,0.169205,0.501794,14.607010,-1.860183,0.701380,-1.860183,14.607010,0.060000,0.480000,13,68,12.514111,67.893248,12.514111,67.893248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.898920,-24.614423,45.105929,45.702067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549301,1.515859,0.204591,0.023784,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.927481,tube-mpc,0,-126.340000,54.885000,-7.784040,-1.954355,-7.950000,-2.455000,0.165960,0.500645,16.314719,-5.885497,0.335443,-5.885497,16.314719,0.070000,0.480000,0,99,-0.215799,99.331059,-0.215799,99.331059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.426279,-23.906153,44.428557,47.693421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573882,1.554107,0.266125,0.037828,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.937495,tube-mpc,0,-126.340000,54.885000,-7.622576,-2.008990,-7.770000,-2.515000,0.147424,0.506010,17.473521,-7.532216,0.640391,-7.532216,17.473521,0.050000,0.750000,-6,88,-5.904242,87.519835,-5.904242,87.519835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.968282,-24.841689,40.539510,49.511103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564976,1.598889,0.448851,0.060484,0.501101,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.947498,tube-mpc,0,-126.340000,54.885000,-7.456744,-2.066795,-7.590000,-2.575000,0.133256,0.508205,18.144407,-5.641538,0.640391,-5.641538,18.144407,0.000000,0.830000,-1,62,-1.128832,61.901724,-1.128832,61.901724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.538388,-25.427609,36.583549,44.111986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576934,1.427104,0.228714,0.018193,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.957473,tube-mpc,0,-126.340000,54.885000,-7.286803,-2.127464,-7.400000,-2.615000,0.113197,0.487536,17.839459,-2.287110,0.823360,-2.287110,17.839459,-0.030000,0.730000,10,38,10.441757,38.253323,10.441757,38.253323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.376250,-24.627171,35.754520,38.365285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541258,1.440856,0.171524,0.018488,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.967478,tube-mpc,0,-126.340000,54.885000,-7.111754,-2.191148,-7.220000,-2.635000,0.108246,0.443852,18.266386,-1.067318,0.884349,-1.067318,18.266386,-0.020000,0.500000,12,42,11.831820,41.962774,11.831820,41.962774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.766268,-22.159808,41.103135,41.455520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546225,2.446593,0.236424,0.041746,0.501171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.977450,tube-mpc,0,-126.340000,54.885000,-6.932662,-2.257250,-7.020000,-2.665000,0.087338,0.407750,18.754303,-3.506902,0.701380,-3.506902,18.754303,0.040000,0.450000,3,61,2.557985,61.393651,2.557985,61.393651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.380875,-20.375287,42.573847,42.309158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567664,1.619936,0.302594,0.024474,0.500759,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.987445,tube-mpc,0,-126.340000,54.885000,-6.748590,-2.325901,-6.820000,-2.725000,0.071410,0.399099,19.730136,-7.349247,0.518412,-7.349247,19.730136,0.040000,0.460000,-4,90,-4.032681,90.424348,-4.032681,90.424348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.679172,-19.478679,42.348927,44.339397,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547287,1.745257,0.254736,0.033321,0.551249,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.997706,tube-mpc,0,-126.340000,54.885000,-6.554840,-2.398664,-6.610000,-2.805000,0.055160,0.406336,20.340032,-8.630029,1.311276,-8.630029,20.340032,-0.010000,0.640000,0,85,-0.305206,85.214026,-0.305206,85.214026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.083769,-19.442219,41.330222,47.682484,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.679316,1.705268,0.282784,0.022581,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.007447,tube-mpc,0,-126.340000,54.885000,-6.366491,-2.469648,-6.410000,-2.875000,0.043509,0.405352,19.913105,-6.495393,1.311276,-6.495393,19.913105,-0.040000,0.730000,12,58,11.806021,58.142899,11.806021,58.142899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.098239,-18.940115,42.652253,46.358928,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553935,1.733410,0.268961,0.027938,0.501010,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.017650,tube-mpc,0,-126.340000,54.885000,-6.164636,-2.545762,-6.200000,-2.915000,0.035364,0.369238,19.913105,-2.775027,0.823360,-2.775027,19.913105,0.000000,0.690000,13,26,12.942754,25.590537,12.942754,25.590537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.737133,-16.675296,44.926191,44.664204,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.857898,1.701512,0.220180,0.022441,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008312,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.027447,tube-mpc,0,-126.340000,54.885000,-5.966474,-2.620315,-6.010000,-2.945000,0.043526,0.324685,19.852116,-1.189297,1.128308,-1.189297,19.852116,0.050000,0.480000,13,25,13.451032,25.277664,13.451032,25.277664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.976688,-14.363591,52.238329,52.883724,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558856,1.765645,0.250234,0.031093,0.500479,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.037453,tube-mpc,0,-126.340000,54.885000,-5.759794,-2.697699,-5.810000,-2.975000,0.050206,0.277301,19.669147,-4.909663,1.494245,-4.909663,19.669147,0.050000,0.310000,19,66,19.423426,66.399642,19.423426,66.399642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.660053,-11.456648,57.235078,57.302418,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566220,1.550189,0.215438,0.024256,0.500638,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.047446,tube-mpc,0,-126.340000,54.885000,-5.549131,-2.776001,-5.600000,-3.055000,0.050869,0.278999,21.376856,-9.483883,1.067318,-9.483883,21.376856,0.110000,0.440000,0,94,-0.046707,93.689598,-0.046707,93.689598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.349674,-9.009723,57.838026,55.742647,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558824,1.615045,0.230663,0.023528,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.057450,tube-mpc,0,-126.340000,54.885000,-5.334132,-2.855147,-5.380000,-3.145000,0.045868,0.289853,22.230710,-10.215758,1.372266,-10.215758,22.230710,0.070000,0.770000,0,72,-0.484860,71.824476,-0.484860,71.824476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.232812,-9.117449,53.913811,57.155163,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555967,1.475636,0.215318,0.022821,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.067483,tube-mpc,0,-126.340000,54.885000,-5.114504,-2.935040,-5.150000,-3.225000,0.035496,0.289960,21.864772,-6.312424,1.433256,-6.312424,21.864772,-0.020000,0.730000,19,43,18.843961,42.826275,18.843961,42.826275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.340662,-8.184816,51.714576,50.371572,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554294,1.471525,0.198932,0.024471,0.500888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.077450,tube-mpc,0,-126.340000,54.885000,-4.892509,-3.014665,-4.930000,-3.275000,0.037491,0.260335,21.132897,-3.384923,1.311276,-3.384923,21.132897,0.070000,0.580000,20,29,20.037718,28.798359,20.037718,28.798359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.236035,-5.101163,54.055083,55.499234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557964,1.548800,0.202733,0.028460,0.504896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.087481,tube-mpc,0,-126.340000,54.885000,-4.665407,-3.094811,-4.710000,-3.315000,0.044593,0.220189,21.803783,-3.262944,1.311276,-3.262944,21.803783,0.100000,0.410000,15,39,15.175374,39.457078,15.175374,39.457078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.785958,-2.994796,60.744380,60.789291,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553721,1.463993,0.196296,0.020933,0.501622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.097482,tube-mpc,0,-126.340000,54.885000,-4.435485,-3.174475,-4.480000,-3.365000,0.044515,0.190525,22.352689,-6.495393,0.884349,-6.495393,22.352689,0.130000,0.350000,9,70,8.771936,69.993962,8.771936,69.993962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.623372,-1.186552,62.011870,59.034252,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554991,1.965139,0.309175,0.047040,0.500733,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008397,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.107456,tube-mpc,0,-126.340000,54.885000,-4.202914,-3.253425,-4.250000,-3.445000,0.047086,0.191575,22.657637,-8.934977,1.067318,-8.934977,22.657637,0.080000,0.490000,15,80,14.539701,79.997846,14.539701,79.997846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.851927,-0.103083,57.065383,55.130282,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564788,1.451947,0.210349,0.021101,0.505006,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.117481,tube-mpc,0,-126.340000,54.885000,-3.966060,-3.332029,-4.020000,-3.525000,0.053940,0.192971,22.230710,-8.752008,1.433256,-8.752008,22.230710,0.100000,0.640000,19,67,19.294446,66.838403,19.294446,66.838403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.442902,1.670959,56.909886,55.646821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557083,1.465540,0.203966,0.023173,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.127481,tube-mpc,0,-126.340000,54.885000,-3.726948,-3.409432,-3.790000,-3.595000,0.063052,0.185568,22.596648,-5.031642,1.921172,-5.031642,22.596648,0.200000,0.670000,8,34,8.137044,33.735077,8.137044,33.735077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.579666,4.208669,59.945890,58.033428,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560639,1.448171,0.199547,0.019938,0.502164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.137482,tube-mpc,0,-126.340000,54.885000,-3.485220,-3.485583,-3.560000,-3.635000,0.074780,0.149417,22.047741,-2.531068,1.494245,-2.531068,22.047741,0.110000,0.500000,29,26,28.510476,25.751543,28.510476,25.751543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.082107,5.990468,65.135263,61.695809,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561231,1.551153,0.207740,0.026855,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.147479,tube-mpc,0,-126.340000,54.885000,-3.241263,-3.560197,-3.330000,-3.675000,0.088737,0.114803,22.413679,-3.750861,0.701380,-3.750861,22.413679,0.150000,0.360000,25,47,24.588465,46.819486,24.588465,46.819486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.754043,9.326030,62.414463,63.209511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554352,1.437302,0.206206,0.018251,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.157478,tube-mpc,0,-126.340000,54.885000,-2.995165,-3.633085,-3.110000,-3.725000,0.114835,0.091915,22.901596,-6.129455,1.433256,-6.129455,22.901596,0.210000,0.360000,16,67,15.704712,67.382713,15.704712,67.382713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.448687,10.693332,65.079204,62.955909,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551584,1.562204,0.227636,0.024981,0.502028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.167447,tube-mpc,0,-126.340000,54.885000,-2.748032,-3.703771,-2.870000,-3.805000,0.121968,0.101229,24.853263,-8.812998,1.738204,-8.812998,24.853263,0.200000,0.490000,0,82,0.480845,81.558561,0.480845,81.558561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.145957,11.814395,62.600376,61.426663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556652,1.460082,0.204700,0.021819,0.500565,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.177480,tube-mpc,0,-126.340000,54.885000,-2.497820,-3.772676,-2.620000,-3.885000,0.122180,0.112324,25.341180,-7.776174,2.104141,-7.776174,25.341180,0.120000,0.650000,7,63,6.839683,62.907659,6.839683,62.907659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.078825,11.878275,57.930846,56.441056,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549912,1.562228,0.247523,0.023532,0.500596,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.187485,tube-mpc,0,-126.340000,54.885000,-2.247107,-3.838926,-2.360000,-3.945000,0.112893,0.106074,25.585138,-4.238777,1.921172,-4.238777,25.585138,0.070000,0.660000,13,34,12.643156,34.356089,12.643156,34.356089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.902426,13.753282,54.747866,54.826034,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557074,1.534526,0.207469,0.025076,0.500351,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.197446,tube-mpc,0,-126.340000,54.885000,-1.996652,-3.902207,-2.110000,-3.965000,0.113348,0.062793,24.548315,-1.311276,1.616224,-1.311276,24.548315,0.080000,0.510000,22,22,22.426071,21.769433,22.426071,21.769433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.012960,16.169052,57.937903,57.953047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555625,1.430349,0.192138,0.014854,0.500548,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.207527,tube-mpc,0,-126.340000,54.885000,-1.742648,-3.963308,-1.850000,-3.995000,0.107352,0.031692,25.036232,-2.775027,1.067318,-2.775027,25.036232,0.130000,0.340000,12,49,11.685696,48.859885,11.685696,48.859885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.846936,18.948274,60.584385,63.912815,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560496,1.434138,0.191731,0.017058,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.217479,tube-mpc,0,-126.340000,54.885000,-1.491688,-4.020514,-1.590000,-4.045000,0.098312,0.024486,25.768107,-5.885497,1.921172,-5.885497,25.768107,0.140000,0.360000,1,77,1.212449,76.508399,1.212449,76.508399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.794233,19.865914,60.762427,62.673285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543190,1.423591,0.172603,0.016243,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.227444,tube-mpc,0,-126.340000,54.885000,-1.240573,-4.074479,-1.330000,-4.115000,0.089427,0.040521,26.438993,-7.654195,2.104141,-7.654195,26.438993,0.100000,0.530000,-2,82,-2.488641,81.872369,-2.488641,81.872369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.176980,19.766314,57.894585,60.511737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548329,1.574747,0.234806,0.027364,0.500448,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.237481,tube-mpc,0,-126.340000,54.885000,-0.988150,-4.125282,-1.050000,-4.175000,0.061850,0.049718,26.621961,-6.190445,2.043152,-6.190445,26.621961,0.050000,0.650000,-1,64,-1.153757,63.816141,-1.153757,63.816141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.588650,20.129764,55.754049,59.626240,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561090,1.528152,0.225892,0.017688,0.500231,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.247450,tube-mpc,0,-126.340000,54.885000,-0.738313,-4.172017,-0.780000,-4.215000,0.041687,0.042983,25.890086,-0.945339,2.531068,-0.945339,25.890086,0.030000,0.670000,6,22,6.290775,21.508343,6.290775,21.508343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.386015,21.554457,53.340465,57.966485,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554590,1.594277,0.224804,0.025127,0.500735,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.257449,tube-mpc,0,-126.340000,54.885000,-0.488957,-4.214980,-0.520000,-4.225000,0.031043,0.010020,25.768107,0.457422,1.433256,0.457422,25.768107,0.040000,0.460000,5,28,4.607895,27.987332,4.607895,27.987332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.957618,24.017568,51.117574,63.534276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558545,1.615238,0.238123,0.025376,0.500505,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.267446,tube-mpc,0,-126.340000,54.885000,-0.241286,-4.253835,-0.260000,-4.235000,0.018714,-0.018835,25.646128,-1.311276,2.165131,-1.311276,25.646128,0.050000,0.320000,1,57,0.654891,57.106311,0.654891,57.106311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.005770,26.707937,58.117062,68.663827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555589,1.490296,0.200135,0.024571,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.277449,tube-mpc,0,-126.340000,54.885000,0.004557,-4.288445,-0.010000,-4.265000,0.014557,-0.023445,24.487325,-4.421746,2.409089,-4.421746,24.487325,0.050000,0.390000,6,82,6.288095,81.716703,6.288095,81.716703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.258208,28.102544,58.549671,67.568873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561895,1.467297,0.213143,0.028517,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.287480,tube-mpc,0,-126.340000,54.885000,0.248724,-4.318705,0.230000,-4.305000,0.018724,-0.013705,23.389512,-5.458569,2.226120,-5.458569,23.389512,0.060000,0.570000,11,80,11.468004,80.496208,11.468004,80.496208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.593030,28.314496,60.384239,69.066938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561967,1.608883,0.298162,0.029652,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.297531,tube-mpc,0,-126.340000,54.885000,0.490581,-4.344400,0.470000,-4.335000,0.020581,-0.009400,21.681804,-1.921172,2.348100,-1.921172,21.681804,0.060000,0.720000,24,43,24.194891,42.962886,24.194891,42.962886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.782760,29.126003,61.177058,71.491448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557425,1.484031,0.154376,0.015537,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.307527,tube-mpc,0,-126.340000,54.885000,0.727989,-4.365227,0.690000,-4.345000,0.037989,-0.020227,20.705970,1.433256,1.921172,1.433256,20.705970,0.110000,0.590000,26,29,26.108908,29.179594,26.108908,29.179594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.651723,31.408826,63.851861,77.962300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553511,1.466453,0.161209,0.014044,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.317471,tube-mpc,0,-126.340000,54.885000,0.960687,-4.381136,0.910000,-4.335000,0.050687,-0.046136,20.644980,2.104141,1.738204,2.104141,20.644980,0.220000,0.400000,10,43,10.187516,42.564958,10.187516,42.564958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.143058,34.044807,65.510889,84.254055,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538528,1.403264,0.136478,0.014153,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.327601,tube-mpc,0,-126.340000,54.885000,1.193763,-4.392288,1.130000,-4.325000,0.063763,-0.067288,21.681804,-0.457422,1.189297,-0.457422,21.681804,0.190000,0.370000,0,70,0.022975,69.754329,0.022975,69.754329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.946621,36.429163,71.519098,83.016334,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559999,1.418100,0.179120,0.014042,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.337983,tube-mpc,0,-126.340000,54.885000,1.428125,-4.398308,1.360000,-4.335000,0.068125,-0.063308,21.315866,-2.348100,1.799193,-2.348100,21.315866,0.120000,0.510000,6,79,6.079983,79.394249,6.079983,79.394249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.997490,37.243802,67.674831,79.580565,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.644982,1.490196,0.198578,0.019906,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.347447,tube-mpc,0,-126.340000,54.885000,1.637404,-4.398931,1.570000,-4.345000,0.067404,-0.053931,20.644980,-1.494245,1.799193,-1.494245,20.644980,0.120000,0.690000,7,62,7.152288,62.054700,7.152288,62.054700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.287591,37.734271,67.310927,81.152725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545645,1.716981,0.262108,0.033302,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.357457,tube-mpc,0,-126.340000,54.885000,1.853908,-4.394459,1.780000,-4.345000,0.073908,-0.049459,20.523001,1.921172,1.738204,1.921172,20.523001,0.100000,0.650000,7,42,7.101087,42.335589,7.101087,42.335589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.175988,39.405725,68.070232,81.549552,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569222,1.519974,0.193088,0.022307,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.367476,tube-mpc,0,-126.340000,54.885000,2.065242,-4.384625,1.990000,-4.315000,0.075242,-0.069625,19.852116,3.628881,1.372266,3.628881,19.852116,0.110000,0.540000,7,41,6.658504,40.641357,6.658504,40.641357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.077211,41.757363,68.770479,82.993253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555636,1.788470,0.237364,0.037085,0.500524,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.377449,tube-mpc,0,-126.340000,54.885000,2.269946,-4.369449,2.180000,-4.295000,0.089946,-0.074449,19.120240,3.262944,1.006328,3.262944,19.120240,0.120000,0.450000,7,56,6.876079,56.498027,6.876079,56.498027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.098896,43.942868,69.691690,83.588318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551254,1.443008,0.195531,0.020081,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.387450,tube-mpc,0,-126.340000,54.885000,2.469204,-4.348781,2.380000,-4.275000,0.089204,-0.073781,18.449355,0.884349,1.433256,0.884349,18.449355,0.120000,0.470000,5,80,5.286044,80.186058,5.286044,80.186058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.284984,45.062553,71.416670,83.140219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553648,1.451143,0.183450,0.015336,0.500220,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.397522,tube-mpc,0,-126.340000,54.885000,2.663449,-4.322411,2.570000,-4.265000,0.093449,-0.057411,18.083417,0.823360,2.409089,0.823360,18.083417,0.110000,0.590000,3,78,2.906740,77.663547,2.906740,77.663547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.574861,43.855197,73.753639,83.072518,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554378,1.411904,0.161634,0.015046,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.407513,tube-mpc,0,-126.340000,54.885000,2.849456,-4.290713,2.740000,-4.245000,0.109456,-0.045713,17.839459,2.165131,1.494245,2.165131,17.839459,0.100000,0.690000,1,64,0.777949,63.612694,0.777949,63.612694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.505195,42.998734,76.742835,84.924002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553972,1.406675,0.143851,0.013609,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.417474,tube-mpc,0,-126.340000,54.885000,3.027976,-4.253602,2.910000,-4.215000,0.117976,-0.038602,16.558677,5.519559,1.250287,5.519559,16.558677,0.110000,0.680000,5,42,5.036051,42.258813,5.036051,42.258813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.763830,42.449612,77.450765,84.908424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538953,1.401724,0.139790,0.013305,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.427599,tube-mpc,0,-126.340000,54.885000,3.202066,-4.210234,3.080000,-4.155000,0.122066,-0.055234,15.460864,7.044299,1.250287,7.044299,15.460864,0.040000,0.550000,17,44,17.319037,44.345069,17.319037,44.345069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.574535,42.532889,81.062217,90.048373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557350,1.413058,0.174312,0.018266,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.437522,tube-mpc,0,-126.340000,54.885000,3.365183,-4.162220,3.240000,-4.105000,0.125183,-0.057220,14.485031,5.275601,1.006328,5.275601,14.485031,0.100000,0.440000,11,74,10.865722,73.857841,10.865722,73.857841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.768424,42.393332,84.001138,92.456771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557007,1.400957,0.139235,0.014820,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.447509,tube-mpc,0,-126.340000,54.885000,3.521608,-4.108400,3.390000,-4.055000,0.131608,-0.053400,14.302062,2.957996,1.555235,2.957996,14.302062,0.120000,0.540000,1,91,1.076626,90.534181,1.076626,90.534181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.105448,40.497649,81.127671,86.289443,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538278,1.400865,0.147421,0.014253,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.457599,tube-mpc,0,-126.340000,54.885000,3.671515,-4.048456,3.540000,-4.015000,0.131515,-0.033456,13.631176,3.811850,1.311276,3.811850,13.631176,0.100000,0.740000,0,73,0.472057,73.050175,0.472057,73.050175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.977515,37.553846,81.341100,84.900534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557188,1.446583,0.219634,0.015349,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.467529,tube-mpc,0,-126.340000,54.885000,3.810817,-3.984047,3.670000,-3.955000,0.140817,-0.029047,12.838311,7.288257,1.189297,7.288257,12.838311,0.090000,0.720000,2,51,2.302738,50.889071,2.302738,50.889071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.994173,35.766188,83.594376,86.616011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555909,1.400970,0.147402,0.015003,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.477525,tube-mpc,0,-126.340000,54.885000,3.942640,-3.913817,3.800000,-3.875000,0.142640,-0.038817,10.703675,9.239925,0.457422,9.239925,10.703675,0.090000,0.610000,13,48,13.406768,48.005329,13.406768,48.005329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.439543,35.254575,83.732997,87.949564,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551178,1.401199,0.143298,0.016383,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.487599,tube-mpc,0,-126.340000,54.885000,4.066735,-3.837644,3.910000,-3.785000,0.156735,-0.052644,9.544873,9.056956,1.189297,9.056956,9.544873,0.090000,0.520000,17,61,16.758149,61.189258,16.758149,61.189258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.725825,34.570646,83.865645,88.133949,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558110,1.407688,0.172698,0.014419,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.497503,tube-mpc,0,-126.340000,54.885000,4.180022,-3.757539,4.010000,-3.705000,0.170022,-0.052539,8.630029,7.288257,0.701380,7.288257,8.630029,0.110000,0.510000,14,82,14.222267,81.951823,14.222267,81.951823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.038406,33.351197,81.162986,83.596351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553198,1.400164,0.160447,0.015332,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.507522,tube-mpc,0,-126.340000,54.885000,4.285668,-3.671339,4.100000,-3.635000,0.185668,-0.036339,7.166278,6.312424,1.067318,6.312424,7.166278,0.140000,0.700000,15,80,14.682573,79.835391,14.682573,79.835391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.696565,30.753832,78.864447,79.820418,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552166,1.400505,0.150366,0.015470,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.517596,tube-mpc,0,-126.340000,54.885000,4.382708,-3.579508,4.170000,-3.565000,0.212708,-0.014508,5.763517,6.922320,0.884349,6.922320,5.763517,0.140000,0.730000,20,79,20.419687,78.688662,20.419687,78.688662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.679121,28.921081,78.441627,79.210860,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556732,1.408392,0.183000,0.020209,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.527478,tube-mpc,0,-126.340000,54.885000,4.468846,-3.484503,4.230000,-3.475000,0.238846,-0.009503,4.360757,8.447060,1.006328,8.447060,4.360757,0.150000,0.740000,26,70,25.589247,70.150615,25.589247,70.150615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.575162,27.040415,77.554846,77.875779,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539355,1.399184,0.148787,0.014506,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.537513,tube-mpc,0,-126.340000,54.885000,4.547044,-3.383171,4.280000,-3.375000,0.267044,-0.008171,3.262944,10.947634,0.152474,10.947634,3.262944,0.220000,0.760000,21,52,20.670439,51.813426,20.670439,51.813426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.116100,25.158812,76.541678,77.544629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555073,1.399701,0.148818,0.013738,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.547514,tube-mpc,0,-126.340000,54.885000,4.615641,-3.277418,4.320000,-3.255000,0.295641,-0.022418,3.262944,11.984457,0.518412,11.984457,3.262944,0.230000,0.640000,13,56,13.311200,56.057896,13.311200,56.057896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.532899,24.512617,75.428414,77.974867,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555177,1.398230,0.147731,0.013836,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.557480,tube-mpc,0,-126.340000,54.885000,4.674685,-3.167442,4.350000,-3.145000,0.324685,-0.022442,2.348100,9.849821,0.945339,9.849821,2.348100,0.230000,0.550000,14,86,13.987572,86.024802,13.987572,86.024802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.811772,24.431735,72.195427,73.159455,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539350,1.399648,0.150728,0.015274,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.567598,tube-mpc,0,-126.340000,54.885000,4.725114,-3.051237,4.390000,-3.045000,0.335114,-0.006237,2.165131,7.837164,-0.091484,7.837164,2.165131,0.190000,0.630000,12,102,11.888685,102.129460,11.888685,102.129460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.419350,22.554695,71.590350,71.969960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560290,1.406292,0.215457,0.015405,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.577601,tube-mpc,0,-126.340000,54.885000,4.765554,-2.932000,4.410000,-2.955000,0.355554,0.023000,1.311276,8.630029,0.030495,8.630029,1.311276,0.190000,0.790000,12,88,12.109707,88.322909,12.109707,88.322909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.751521,19.777842,72.385029,75.479052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557123,1.407147,0.243234,0.014540,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.587494,tube-mpc,0,-126.340000,54.885000,4.796380,-2.809969,4.420000,-2.845000,0.376380,0.035031,-0.091484,11.801488,0.030495,11.801488,-0.091484,0.180000,0.840000,20,62,19.782789,61.836248,19.782789,61.836248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.035761,18.365942,71.969532,71.364016,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539177,1.398139,0.151254,0.014016,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.597601,tube-mpc,0,-126.340000,54.885000,4.818518,-2.681246,4.410000,-2.705000,0.408518,0.023754,-1.860183,13.814145,0.335443,13.814145,-1.860183,0.190000,0.710000,29,58,29.429069,58.401682,29.429069,58.401682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.855163,18.823673,71.496555,72.457203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558164,1.406943,0.183466,0.019551,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.607589,tube-mpc,0,-126.340000,54.885000,4.831191,-2.550204,4.400000,-2.575000,0.431191,0.024796,-2.531068,13.753155,0.884349,13.753155,-2.531068,0.240000,0.590000,23,73,23.175618,72.982361,23.175618,72.982361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.531065,19.342382,68.384290,70.457159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556436,1.407683,0.187875,0.019135,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.617517,tube-mpc,0,-126.340000,54.885000,4.834831,-2.416325,4.390000,-2.445000,0.444831,0.028675,-2.104141,11.008623,0.213464,11.008623,-2.104141,0.280000,0.650000,6,94,5.945795,93.886927,5.945795,93.886927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.881759,19.124204,63.922638,64.591668,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552449,1.400136,0.157776,0.015004,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.627512,tube-mpc,0,-126.340000,54.885000,4.829607,-2.278079,4.370000,-2.345000,0.459607,0.066921,-1.555235,8.934977,0.152474,8.934977,-1.555235,0.230000,0.770000,-1,107,-1.032290,106.749988,-1.032290,106.749988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.475748,17.906952,61.490952,63.693322,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551521,1.398588,0.210958,0.013478,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.637595,tube-mpc,0,-126.340000,54.885000,4.815460,-2.135296,4.360000,-2.245000,0.455460,0.109704,-1.921172,8.752008,0.396432,8.752008,-1.921172,0.150000,0.950000,3,100,3.331299,99.774983,3.331299,99.774983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.954240,15.800787,63.211707,66.929799,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557496,1.405821,0.253791,0.015933,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.647532,tube-mpc,0,-126.340000,54.885000,4.792974,-1.991510,4.350000,-2.135000,0.442974,0.143490,-2.775027,12.167426,0.030495,12.167426,-2.775027,0.120000,0.960000,7,76,7.259170,76.294366,7.259170,76.294366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.949661,14.030875,65.146712,66.515666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554609,1.397517,0.242799,0.014290,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.657599,tube-mpc,0,-126.340000,54.885000,4.761753,-1.842938,4.320000,-2.005000,0.441753,0.162062,-3.323933,14.302062,-0.091484,14.302062,-3.323933,0.110000,0.860000,7,71,6.924961,70.835588,6.924961,70.835588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.982662,13.682771,65.348567,63.724725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559479,1.407506,0.186402,0.019349,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.667597,tube-mpc,0,-126.340000,54.885000,4.722558,-1.692670,4.290000,-1.855000,0.432558,0.162330,-3.811850,14.728989,0.518412,14.728989,-3.811850,0.130000,0.760000,1,78,1.005704,78.343583,1.005704,78.343583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.451519,13.032455,61.968614,59.633159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557864,1.506836,0.238257,0.034053,0.500408,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.677546,tube-mpc,0,-126.340000,54.885000,4.675709,-1.540682,4.250000,-1.725000,0.425709,0.184318,-4.177788,13.570186,0.518412,13.570186,-4.177788,0.110000,0.740000,-1,94,-1.293085,94.052672,-1.293085,94.052672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.506312,11.775441,58.215690,57.525811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551472,1.622126,0.259948,0.032157,0.500352,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.687449,tube-mpc,0,-126.340000,54.885000,4.621561,-1.387150,4.220000,-1.595000,0.401561,0.207850,-3.872840,11.313571,-0.213464,11.313571,-3.872840,0.110000,0.800000,-14,107,-13.501574,106.750000,-13.501574,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.854776,10.016982,57.079384,58.920198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.694559,1.811393,0.374718,0.051814,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008445,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.697451,tube-mpc,0,-126.340000,54.885000,4.559555,-1.230031,4.180000,-1.475000,0.379555,0.244969,-4.482736,11.801488,0.396432,11.801488,-4.482736,0.090000,0.920000,-15,102,-14.563181,102.440260,-14.563181,102.440260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.564887,7.287901,57.658777,64.567111,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566809,1.695355,0.339805,0.028221,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.707450,tube-mpc,0,-126.340000,54.885000,4.490529,-1.071113,4.150000,-1.335000,0.340529,0.263887,-4.360757,14.363051,0.457422,14.363051,-4.360757,0.030000,0.970000,-16,80,-16.442240,79.791453,-16.442240,79.791453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.883008,4.748276,60.216372,67.162771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573144,2.125169,0.360130,0.037281,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.717782,tube-mpc,0,-126.340000,54.885000,4.412154,-0.905170,4.110000,-1.165000,0.302154,0.259830,-5.397580,18.144407,0.640391,18.144407,-5.397580,-0.040000,0.870000,-6,58,-6.044862,57.814275,-6.044862,57.814275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.137726,3.392382,62.768342,68.060933,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580593,1.708317,0.218363,0.032876,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.727451,tube-mpc,0,-126.340000,54.885000,4.332658,-0.748495,4.060000,-0.985000,0.272658,0.236505,-5.824507,19.608157,0.518412,19.608157,-5.824507,-0.040000,0.740000,-8,55,-8.431712,55.319778,-8.431712,55.319778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.134782,2.821746,65.879243,69.646577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577545,1.597452,0.223610,0.023040,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.737459,tube-mpc,0,-126.340000,54.885000,4.244472,-0.585130,4.010000,-0.795000,0.234472,0.209870,-6.068465,17.168573,0.213464,17.168573,-6.068465,-0.060000,0.610000,-12,85,-12.409038,85.313788,-12.409038,85.313788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.953405,3.480478,64.706739,68.984841,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.901918,1.735589,0.291145,0.039514,0.501808,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008483,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.747452,tube-mpc,0,-126.340000,54.885000,4.150812,-0.421017,3.950000,-0.635000,0.200812,0.213983,-6.678361,13.936124,0.640391,13.936124,-6.678361,-0.050000,0.680000,-17,107,-17.063042,106.749998,-17.063042,106.749998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.596810,2.720131,61.449768,71.333846,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.351636,1.777260,0.313675,0.041207,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.757447,tube-mpc,0,-126.340000,54.885000,4.051926,-0.256089,3.890000,-0.505000,0.161926,0.248911,-6.434403,12.594353,0.518412,12.594353,-6.434403,-0.110000,0.840000,-20,107,-19.729023,106.750000,-19.729023,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.868513,1.076347,61.094456,74.609203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572793,1.742179,0.322239,0.039291,0.503561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.767459,tube-mpc,0,-126.340000,54.885000,3.948061,-0.090299,3.830000,-0.355000,0.118061,0.264701,-7.227268,15.399875,0.152474,15.399875,-7.227268,-0.130000,0.950000,-17,78,-16.990922,77.872565,-16.990922,77.872565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.973566,-0.491964,61.236798,74.719836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585251,1.502703,0.267961,0.038007,0.502525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.777450,tube-mpc,0,-126.340000,54.885000,3.840050,0.075502,3.750000,-0.175000,0.090050,0.250502,-7.898153,18.937271,0.518412,18.937271,-7.898153,-0.150000,0.880000,-12,53,-12.459569,52.621953,-12.459569,52.621953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.062397,-0.288070,63.799291,73.260923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560665,1.560053,0.235236,0.015865,0.500241,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.787465,tube-mpc,0,-126.340000,54.885000,3.727835,0.241865,3.680000,0.035000,0.047835,0.206865,-9.422894,20.523001,0.335443,20.523001,-9.422894,-0.120000,0.700000,-8,51,-8.119526,50.726644,-8.119526,50.726644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.634511,1.101218,63.874104,73.166356,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564832,1.406266,0.151069,0.014215,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.797516,tube-mpc,0,-126.340000,54.885000,3.611718,0.408767,3.590000,0.235000,0.021718,0.173767,-9.056956,19.425188,-0.396432,19.425188,-9.056956,-0.080000,0.550000,-21,70,-20.516025,69.815935,-20.516025,69.815935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.085652,2.533138,61.884251,72.891888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554040,1.409014,0.144348,0.014603,0.500398,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.807531,tube-mpc,0,-126.340000,54.885000,3.492972,0.574841,3.510000,0.405000,-0.017028,0.169841,-8.386070,15.582843,0.518412,15.582843,-8.386070,-0.100000,0.660000,-31,91,-30.888451,91.225326,-30.888451,91.225326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.711018,3.079249,58.915097,71.377025,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551938,1.408276,0.150174,0.013326,0.500188,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.817528,tube-mpc,0,-126.340000,54.885000,3.371896,0.740166,3.430000,0.565000,-0.058104,0.175166,-9.178935,13.631176,1.006328,13.631176,-9.178935,-0.180000,0.790000,-20,96,-19.862398,96.475326,-19.862398,96.475326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.239840,2.994322,56.454386,71.458035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553461,1.399504,0.191078,0.014648,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.827525,tube-mpc,0,-126.340000,54.885000,3.248755,0.904855,3.340000,0.715000,-0.091245,0.189855,-10.520706,14.911958,0.701380,14.911958,-10.520706,-0.210000,0.930000,-7,74,-7.074466,74.261093,-7.074466,74.261093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.673681,2.738661,55.249051,68.282746,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551806,1.399300,0.177015,0.012761,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.837529,tube-mpc,0,-126.340000,54.885000,3.123942,1.068835,3.240000,0.885000,-0.116058,0.183835,-11.618519,17.534511,0.579401,17.534511,-11.618519,-0.140000,0.810000,-7,61,-7.009093,61.205575,-7.009093,61.205575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.351794,3.629640,55.989615,67.790196,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554105,1.399383,0.136713,0.012982,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.847600,tube-mpc,0,-126.340000,54.885000,2.997192,1.232891,3.130000,1.065000,-0.132808,0.167891,-10.825654,18.815292,0.274453,18.815292,-10.825654,-0.100000,0.680000,-19,59,-19.367038,59.215304,-19.367038,59.215304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.055732,4.266250,53.871757,67.865818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556708,1.408756,0.173399,0.019626,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.857596,tube-mpc,0,-126.340000,54.885000,2.870778,1.394545,3.030000,1.235000,-0.159222,0.159545,-10.703675,16.802635,0.640391,16.802635,-10.703675,-0.110000,0.620000,-22,79,-21.808097,79.050118,-21.808097,79.050118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.686763,5.079479,52.881742,67.966697,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557910,1.407123,0.186097,0.019028,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.867524,tube-mpc,0,-126.340000,54.885000,2.745125,1.553754,2.930000,1.395000,-0.184875,0.158754,-10.520706,13.570186,0.152474,13.570186,-10.520706,-0.130000,0.680000,-23,100,-23.028669,99.615688,-23.028669,99.615688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.752084,5.150757,49.467277,64.028527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556574,1.401312,0.172545,0.015841,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.877615,tube-mpc,0,-126.340000,54.885000,2.617803,1.714042,2.830000,1.535000,-0.212197,0.179042,-11.130602,12.777322,1.128308,12.777322,-11.130602,-0.180000,0.870000,-13,90,-12.551389,90.358346,-12.551389,90.358346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.744810,3.927542,47.612357,64.762141,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565644,1.410699,0.238963,0.019647,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.887529,tube-mpc,0,-126.340000,54.885000,2.493587,1.869863,2.720000,1.675000,-0.226413,0.194863,-11.862478,14.789979,1.677214,14.789979,-11.862478,-0.130000,0.870000,-10,73,-10.343128,73.381469,-10.343128,73.381469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.671471,3.525123,47.745552,61.806483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554823,1.399648,0.157558,0.014779,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.897528,tube-mpc,0,-126.340000,54.885000,2.369677,2.025200,2.620000,1.835000,-0.250323,0.190200,-12.045446,16.497687,0.457422,16.497687,-12.045446,-0.100000,0.800000,-11,63,-11.098476,62.785581,-11.098476,62.785581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.905420,3.526437,47.608372,62.874596,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551672,1.400363,0.148524,0.014598,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.907597,tube-mpc,0,-126.340000,54.885000,2.246781,2.179640,2.510000,1.985000,-0.263219,0.194640,-11.313571,15.460864,0.457422,15.460864,-11.313571,-0.100000,0.690000,-15,79,-15.441138,79.261062,-15.441138,79.261062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.552750,3.789487,47.522600,64.613019,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557391,1.409034,0.171051,0.015235,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.917518,tube-mpc,0,-126.340000,54.885000,2.128017,2.329730,2.410000,2.135000,-0.281983,0.194730,-11.069613,13.326228,0.335443,13.326228,-11.069613,-0.090000,0.720000,-18,93,-17.827351,92.938942,-17.827351,92.938942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.424971,2.753268,44.773018,60.586079,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552852,1.399409,0.162938,0.013621,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.927602,tube-mpc,0,-126.340000,54.885000,2.010164,2.480023,2.310000,2.275000,-0.299836,0.205023,-10.520706,12.045446,1.311276,12.045446,-10.520706,-0.130000,0.860000,-16,90,-15.629921,90.244204,-15.629921,90.244204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.720867,1.080421,43.566920,60.407263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557243,1.407821,0.218155,0.015013,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.937514,tube-mpc,0,-126.340000,54.885000,1.897591,2.625423,2.220000,2.405000,-0.322409,0.220423,-9.971800,12.411384,1.555235,12.411384,-9.971800,-0.130000,0.860000,-18,86,-17.593165,86.425721,-17.593165,86.425721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.126318,-0.068073,43.686125,59.301700,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551977,1.400091,0.177692,0.014868,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.947513,tube-mpc,0,-126.340000,54.885000,1.787758,2.769668,2.130000,2.545000,-0.342242,0.224668,-9.910810,13.387218,0.823360,13.387218,-9.910810,-0.130000,0.860000,-15,77,-14.648450,76.509141,-14.648450,76.509141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.189271,-1.271233,43.963728,59.874577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554093,1.399563,0.163374,0.014681,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.957598,tube-mpc,0,-126.340000,54.885000,1.681255,2.912545,2.030000,2.685000,-0.348745,0.227545,-9.788831,14.972947,0.518412,14.972947,-9.788831,-0.130000,0.820000,-10,65,-10.009315,64.726524,-10.009315,64.726524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.600529,-2.360564,45.538956,60.229461,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557834,1.465363,0.178887,0.016316,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.967601,tube-mpc,0,-126.340000,54.885000,1.580296,3.051588,1.950000,2.845000,-0.369704,0.206588,-9.117946,15.033937,0.335443,15.033937,-9.117946,-0.120000,0.740000,-13,67,-12.663911,66.574046,-12.663911,66.574046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.440264,-3.148281,47.677162,61.249738,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558521,1.407691,0.173515,0.020074,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.977598,tube-mpc,0,-126.340000,54.885000,1.484480,3.187803,1.870000,2.995000,-0.385520,0.192803,-8.386070,13.204249,1.250287,13.204249,-8.386070,-0.100000,0.680000,-17,83,-17.410438,83.393992,-17.410438,83.393992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.659384,-3.978243,47.596216,60.156050,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558930,1.407795,0.185594,0.023410,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.987599,tube-mpc,0,-126.340000,54.885000,1.394117,3.321261,1.790000,3.125000,-0.395883,0.196261,-7.532216,12.045446,0.823360,12.045446,-7.532216,-0.120000,0.730000,-17,87,-17.326632,87.082984,-17.326632,87.082984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.688235,-5.524676,44.611988,59.247294,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556915,1.408405,0.183068,0.017955,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.997601,tube-mpc,0,-126.340000,54.885000,1.309639,3.451852,1.730000,3.245000,-0.420361,0.206852,-6.861330,12.045446,0.762370,12.045446,-6.861330,-0.130000,0.810000,-17,78,-17.281494,78.469832,-17.281494,78.469832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.851058,-6.943663,43.435454,57.800309,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555709,1.408546,0.196713,0.015971,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.007553,tube-mpc,0,-126.340000,54.885000,1.231826,3.578851,1.670000,3.385000,-0.438174,0.193851,-6.617372,12.960290,0.457422,12.960290,-6.617372,-0.140000,0.800000,-12,68,-12.138629,67.802676,-12.138629,67.802676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.466485,-7.831349,44.507435,57.678083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547865,1.405015,0.185057,0.014541,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.017593,tube-mpc,0,-126.340000,54.885000,1.159987,3.703977,1.610000,3.515000,-0.450013,0.188977,-5.946486,14.302062,0.701380,14.302062,-5.946486,-0.130000,0.740000,-12,59,-11.847164,58.757827,-11.847164,58.757827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.963520,-8.354801,44.804646,55.902718,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557321,1.404451,0.187544,0.018858,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.027522,tube-mpc,0,-126.340000,54.885000,1.095874,3.824709,1.560000,3.655000,-0.464126,0.169709,-6.007476,13.326228,0.823360,13.326228,-6.007476,-0.120000,0.660000,-6,69,-6.221803,69.332506,-6.221803,69.332506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.466526,-8.207299,46.876115,57.261713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554074,1.398578,0.153006,0.015090,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.037472,tube-mpc,0,-126.340000,54.885000,1.038863,3.942664,1.510000,3.775000,-0.471137,0.167664,-4.360757,11.191592,0.579401,11.191592,-4.360757,-0.100000,0.670000,-16,84,-16.037739,83.539363,-16.037739,83.539363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.881807,-8.281536,42.958150,50.520247,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539240,1.398365,0.147027,0.015375,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.047601,tube-mpc,0,-126.340000,54.885000,0.988581,4.059603,1.480000,3.885000,-0.491419,0.174603,-3.079975,9.544873,0.518412,9.544873,-3.079975,-0.090000,0.740000,-23,89,-23.059483,89.342822,-23.059483,89.342822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.144784,-9.066009,40.565991,49.881171,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556675,1.403659,0.203195,0.014773,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.057596,tube-mpc,0,-126.340000,54.885000,0.946926,4.171871,1.460000,3.995000,-0.513074,0.176871,-2.957996,11.435550,0.579401,11.435550,-2.957996,-0.130000,0.820000,-12,65,-12.266714,64.717295,-12.266714,64.717295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.304615,-10.113803,38.794786,50.040730,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556933,1.797146,0.259373,0.036280,0.501007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.067454,tube-mpc,0,-126.340000,54.885000,0.913849,4.279556,1.440000,4.115000,-0.526151,0.164556,-2.470079,12.350394,0.640391,12.350394,-2.470079,-0.160000,0.770000,-4,57,-4.101976,56.885292,-4.101976,56.885292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.415294,-9.482677,42.553106,51.845418,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559574,1.439210,0.209517,0.020730,0.500387,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.077475,tube-mpc,0,-126.340000,54.885000,0.888614,4.385939,1.420000,4.235000,-0.531386,0.150939,-2.470079,12.350394,0.030495,13.387218,-1.860183,-0.110000,0.660000,-1,63,-1.378601,62.818754,-1.378601,62.818754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.325078,-8.690043,43.113253,52.537337,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555075,1.757120,0.244692,0.032246,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.087449,tube-mpc,0,-126.340000,54.885000,0.872120,4.488723,1.420000,4.355000,-0.547880,0.133723,-0.823360,11.313571,0.640391,11.313571,-0.823360,-0.050000,0.630000,-16,70,-15.922808,70.092116,-15.922808,70.092116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.774096,-8.309749,42.567022,49.088126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549879,1.441458,0.201320,0.019342,0.500582,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.097452,tube-mpc,0,-126.340000,54.885000,0.864411,4.588745,1.430000,4.465000,-0.565589,0.123745,0.884349,10.337738,0.274453,10.337738,0.884349,-0.080000,0.660000,-20,72,-20.419194,72.254059,-20.419194,72.254059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.810521,-8.079156,41.785549,47.136311,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575314,1.673952,0.243268,0.024540,0.500505,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.107446,tube-mpc,0,-126.340000,54.885000,0.865718,4.685623,1.450000,4.575000,-0.584282,0.110623,1.433256,9.910810,0.274453,9.910810,1.433256,-0.120000,0.700000,-13,69,-12.836193,68.655303,-12.836193,68.655303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.067861,-7.564021,39.229583,45.336171,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547838,1.644200,0.261976,0.029279,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.117524,tube-mpc,0,-126.340000,54.885000,0.876306,4.780270,1.470000,4.675000,-0.593694,0.105270,1.799193,10.337738,0.152474,10.337738,1.799193,-0.140000,0.710000,-4,61,-4.232450,61.274870,-4.232450,61.274870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.642323,-6.817284,37.962717,45.617876,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550471,1.412082,0.166295,0.014867,0.500342,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.127531,tube-mpc,0,-126.340000,54.885000,0.896155,4.871267,1.490000,4.775000,-0.593845,0.096267,1.433256,8.934977,-0.274453,8.934977,1.433256,-0.090000,0.670000,2,73,2.023703,72.971378,2.023703,72.971378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.236572,-5.030521,39.835217,48.090333,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552154,1.404461,0.147719,0.013109,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.137470,tube-mpc,0,-126.340000,54.885000,0.925176,4.958752,1.510000,4.875000,-0.584824,0.083752,1.982162,9.971800,0.213464,9.971800,1.982162,-0.040000,0.690000,2,60,1.714768,59.940962,1.714768,59.940962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.969855,-4.657161,38.568069,43.120919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555965,1.395709,0.141537,0.013287,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.147481,tube-mpc,0,-126.340000,54.885000,0.963852,5.043999,1.540000,4.975000,-0.576148,0.068999,2.653048,9.910810,0.152474,9.910810,2.653048,-0.020000,0.670000,4,58,3.606349,58.019562,3.606349,58.019562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.009422,-3.104334,44.546004,49.964433,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549498,1.406103,0.175053,0.015896,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.157599,tube-mpc,0,-126.340000,54.885000,1.012632,5.127315,1.570000,5.085000,-0.557368,0.042315,2.836017,10.276748,0.579401,10.276748,2.836017,0.000000,0.620000,11,55,11.057365,54.992968,11.057365,54.992968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.745960,-1.383309,45.923125,50.581417,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559405,1.416884,0.207754,0.018536,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.167532,tube-mpc,0,-126.340000,54.885000,1.070010,5.206380,1.610000,5.175000,-0.539990,0.031380,3.445913,7.837164,0.396432,7.837164,3.445913,0.020000,0.590000,14,74,13.787197,74.475669,13.787197,74.475669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.484779,1.623403,49.115591,53.551640,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552670,1.396289,0.142126,0.014634,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.177598,tube-mpc,0,-126.340000,54.885000,1.137752,5.283830,1.650000,5.245000,-0.512248,0.038830,3.811850,6.373413,-0.091484,6.373413,3.811850,0.040000,0.650000,19,81,19.462238,80.826186,19.462238,80.826186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.914328,3.448084,45.279367,46.934242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557313,1.403873,0.171323,0.015308,0.500480,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.187528,tube-mpc,0,-126.340000,54.885000,1.214009,5.357670,1.700000,5.315000,-0.485991,0.042670,4.970653,6.556382,-0.579401,6.556382,4.970653,0.090000,0.740000,15,70,14.707023,69.870730,14.707023,69.870730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.811871,4.727771,46.090247,46.644889,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555496,1.396653,0.166793,0.014967,0.500179,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.197597,tube-mpc,0,-126.340000,54.885000,1.300850,5.430036,1.760000,5.395000,-0.459150,0.035036,5.397580,7.715185,-0.030495,7.715185,5.397580,0.100000,0.740000,21,57,21.441564,57.390150,21.441564,57.390150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.939459,6.120243,48.617518,48.762534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560183,1.403964,0.174765,0.016319,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.207599,tube-mpc,0,-126.340000,54.885000,1.396515,5.499505,1.830000,5.475000,-0.433485,0.024505,6.739351,8.203101,-0.518412,8.203101,6.739351,0.150000,0.660000,15,57,15.376365,57.266541,15.376365,57.266541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.790287,7.972246,53.036849,53.163302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557094,1.403836,0.174637,0.014961,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.217599,tube-mpc,0,-126.340000,54.885000,1.501428,5.566650,1.910000,5.545000,-0.408572,0.021650,7.532216,7.166278,-0.152474,7.166278,7.532216,0.170000,0.620000,16,68,16.370040,67.544936,16.370040,67.544936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.986062,9.562497,52.300831,52.622590,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558293,1.404061,0.171420,0.014779,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.227534,tube-mpc,0,-126.340000,54.885000,1.614716,5.631172,2.000000,5.615000,-0.385284,0.016172,9.239925,5.946486,-1.067318,5.946486,9.239925,0.140000,0.630000,16,75,15.777203,75.070824,15.777203,75.070824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.138176,10.926578,49.118263,49.810247,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551322,1.395544,0.137877,0.015112,0.500310,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.237598,tube-mpc,0,-126.340000,54.885000,1.738524,5.694408,2.100000,5.655000,-0.361476,0.039408,9.910810,3.872840,-0.762370,3.872840,9.910810,0.160000,0.700000,17,87,17.104127,86.781171,17.104127,86.781171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.562986,12.350990,47.668081,48.542082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556868,1.402279,0.184522,0.018358,0.500183,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.247553,tube-mpc,0,-126.340000,54.885000,1.869771,5.754958,2.220000,5.695000,-0.350229,0.059958,11.435550,3.750861,-0.762370,3.750861,11.435550,0.170000,0.780000,12,82,11.630411,81.612825,11.630411,81.612825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.757930,12.660612,45.928536,46.304231,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543702,1.401422,0.186845,0.015404,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.257597,tube-mpc,0,-126.340000,54.885000,2.010837,5.814137,2.340000,5.755000,-0.329163,0.059137,11.801488,5.824507,-0.762370,5.824507,11.801488,0.170000,0.790000,19,62,18.700930,62.289811,18.700930,62.289811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.016923,12.947280,46.254038,46.572079,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557469,1.401574,0.173733,0.014497,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.267523,tube-mpc,0,-126.340000,54.885000,2.158582,5.870849,2.460000,5.825000,-0.301418,0.045849,13.082270,7.654195,-1.189297,7.654195,13.082270,0.140000,0.740000,23,48,22.756913,48.488715,22.756913,48.488715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.684746,13.966410,51.402889,52.633964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554560,1.394447,0.144921,0.015287,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.277598,tube-mpc,0,-126.340000,54.885000,2.316771,5.926721,2.610000,5.905000,-0.293229,0.021721,13.692166,7.410237,-0.884349,7.410237,13.692166,0.200000,0.610000,18,58,18.352430,58.315601,18.352430,58.315601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.733652,15.497758,56.860664,58.810519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557519,1.406175,0.172291,0.016164,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.287444,tube-mpc,0,-126.340000,54.885000,2.479098,5.979777,2.750000,5.955000,-0.270902,0.024777,14.850968,4.482736,-1.433256,4.482736,14.850968,0.210000,0.580000,15,85,14.846450,84.839556,14.846450,84.839556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.390381,16.906687,55.122268,58.177710,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538726,1.394022,0.152613,0.013966,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.297594,tube-mpc,0,-126.340000,54.885000,2.654193,6.032999,2.920000,5.985000,-0.265807,0.047999,16.680656,1.433256,-1.616224,1.433256,16.680656,0.220000,0.710000,4,100,3.539601,100.470939,3.539601,100.470939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.286642,16.817830,52.234827,55.081929,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557744,1.400183,0.197833,0.020027,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.307597,tube-mpc,0,-126.340000,54.885000,2.834120,6.084090,3.090000,6.005000,-0.255880,0.079090,17.656490,2.836017,-1.372266,2.836017,17.656490,0.170000,0.860000,8,78,8.372067,78.380084,8.372067,78.380084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.215928,15.247092,50.361695,52.436522,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557485,1.400522,0.227647,0.014662,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.317598,tube-mpc,0,-126.340000,54.885000,3.021008,6.133936,3.270000,6.045000,-0.248992,0.088936,17.473521,5.641538,-1.799193,5.641538,17.473521,0.140000,0.850000,22,56,21.774034,55.635352,21.774034,55.635352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.018554,15.446144,54.356926,58.109046,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556285,1.401936,0.171966,0.014644,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.327600,tube-mpc,0,-126.340000,54.885000,3.214602,6.182668,3.450000,6.105000,-0.235398,0.077668,16.680656,5.946486,-0.823360,5.946486,16.680656,0.190000,0.720000,30,62,30.276380,62.372649,30.276380,62.372649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.854591,16.934867,59.688130,65.369942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555699,1.400287,0.173132,0.014938,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.337597,tube-mpc,0,-126.340000,54.885000,3.414403,6.230361,3.630000,6.155000,-0.215597,0.075361,17.351542,5.641538,-2.104141,5.641538,17.351542,0.250000,0.660000,24,70,24.354885,70.028074,24.354885,70.028074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.187988,17.038223,59.720536,63.881327,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557902,1.402113,0.169663,0.014243,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.347521,tube-mpc,0,-126.340000,54.885000,3.618660,6.276818,3.810000,6.195000,-0.191340,0.081818,17.839459,3.994819,-1.982162,3.994819,17.839459,0.270000,0.670000,24,83,23.746782,83.262667,23.746782,83.262667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.823028,17.552554,59.533477,63.511210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557128,1.395112,0.146888,0.015378,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.357443,tube-mpc,0,-126.340000,54.885000,3.828371,6.322482,4.010000,6.225000,-0.181629,0.097482,18.937271,2.348100,-1.982162,2.348100,18.937271,0.280000,0.770000,18,89,17.566877,89.403333,17.566877,89.403333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.094187,17.746441,56.523341,60.351997,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538180,1.394710,0.150574,0.015821,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.367512,tube-mpc,0,-126.340000,54.885000,4.046407,6.368122,4.210000,6.255000,-0.163593,0.113122,19.608157,2.409089,-1.738204,2.409089,19.608157,0.260000,0.830000,20,85,19.706122,85.064956,19.706122,85.064956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.796368,17.565187,54.547541,58.059832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550282,1.394430,0.163094,0.014787,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.377520,tube-mpc,0,-126.340000,54.885000,4.267962,6.412897,4.420000,6.295000,-0.152038,0.117897,19.608157,4.665705,-1.677214,4.665705,19.608157,0.220000,0.870000,30,63,30.489320,63.225209,30.489320,63.225209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.255828,17.165176,53.697671,57.341530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554947,1.394664,0.137927,0.013350,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.387556,tube-mpc,0,-126.340000,54.885000,4.494541,6.457300,4.620000,6.345000,-0.125459,0.112300,19.364199,6.007476,-2.043152,6.007476,19.364199,0.270000,0.760000,33,61,33.188962,60.664968,33.188962,60.664968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.167707,17.952950,60.831504,64.770717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558639,1.401056,0.170808,0.014267,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.397599,tube-mpc,0,-126.340000,54.885000,4.725275,6.501334,4.830000,6.405000,-0.104725,0.096334,19.120240,6.251434,-1.738204,6.251434,19.120240,0.280000,0.680000,39,65,39.240525,64.535523,39.240525,64.535523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.710128,18.036664,61.311115,64.665702,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558561,1.400767,0.183859,0.020235,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.407599,tube-mpc,0,-126.340000,54.885000,4.958573,6.544874,5.030000,6.445000,-0.071427,0.099874,19.608157,3.506902,-1.128308,3.506902,19.608157,0.350000,0.670000,31,88,30.912453,88.450936,30.912453,88.450936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.548067,18.988303,63.057744,66.554586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556304,1.400535,0.185159,0.020124,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.417482,tube-mpc,0,-126.340000,54.885000,5.192215,6.587692,5.240000,6.465000,-0.047785,0.122692,20.888939,1.738204,-2.104141,1.738204,20.888939,0.350000,0.770000,23,97,22.711718,97.269642,22.711718,97.269642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.863249,17.909570,58.505406,60.447372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553558,1.447750,0.235470,0.020259,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.427477,tube-mpc,0,-126.340000,54.885000,5.431153,6.630856,5.450000,6.495000,-0.018847,0.135856,21.437845,3.018985,-2.226120,3.018985,21.437845,0.300000,0.880000,28,79,28.416914,78.763946,28.416914,78.763946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.010337,16.385180,56.063654,57.644608,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547706,1.451333,0.238267,0.015197,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.437526,tube-mpc,0,-126.340000,54.885000,5.673631,6.674192,5.680000,6.535000,-0.006369,0.139192,21.742793,5.092632,-2.592058,5.092632,21.742793,0.320000,0.820000,27,67,26.683911,66.906986,26.683911,66.906986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.217901,16.343125,59.368521,62.161049,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555079,1.402506,0.153226,0.015290,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.447529,tube-mpc,0,-126.340000,54.885000,5.916810,6.717342,5.910000,6.585000,0.006810,0.132342,22.535658,6.922320,-2.470079,6.922320,22.535658,0.320000,0.770000,22,56,22.431479,55.541774,22.431479,55.541774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.947296,15.742899,59.869025,62.548368,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553115,1.395672,0.133625,0.013464,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.457529,tube-mpc,0,-126.340000,54.885000,6.161261,6.760555,6.140000,6.635000,0.021261,0.125555,23.450502,5.946486,-2.897006,5.946486,23.450502,0.280000,0.680000,21,71,20.986950,70.825177,20.986950,70.825177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.872342,16.091997,60.651525,65.162273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551128,1.395186,0.132818,0.013240,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.467550,tube-mpc,0,-126.340000,54.885000,6.407128,6.803995,6.400000,6.685000,0.007128,0.118995,23.877429,3.750861,-2.653048,3.750861,23.877429,0.280000,0.680000,15,89,15.167623,89.364911,15.167623,89.364911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.613273,15.471844,54.430578,59.618983,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562061,1.410082,0.192242,0.014262,0.500401,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.477597,tube-mpc,0,-126.340000,54.885000,6.654095,6.847739,6.650000,6.715000,0.004095,0.132739,25.219201,2.653048,-2.470079,2.653048,25.219201,0.240000,0.790000,7,91,7.052781,90.891459,7.052781,90.891459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.650398,13.789877,51.091187,55.989695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557746,1.411372,0.207453,0.015058,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.487472,tube-mpc,0,-126.340000,54.885000,6.896880,6.890973,6.910000,6.745000,-0.013120,0.145973,24.975242,3.506902,-2.287110,3.506902,24.975242,0.210000,0.850000,10,80,10.325870,80.308176,10.325870,80.308176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.843966,12.321787,49.083842,54.383650,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539414,1.396256,0.171272,0.015135,0.500521,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.497600,tube-mpc,0,-126.340000,54.885000,7.145459,6.935596,7.170000,6.785000,-0.024541,0.150596,24.487325,5.519559,-2.592058,5.519559,24.487325,0.170000,0.870000,18,63,18.230276,62.512811,18.230276,62.512811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.962691,11.126526,50.257870,56.060947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558473,1.406368,0.177629,0.023895,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.507529,tube-mpc,0,-126.340000,54.885000,7.388331,6.979657,7.420000,6.845000,-0.031669,0.134657,24.548315,6.495393,-2.409089,6.495393,24.548315,0.210000,0.760000,11,63,11.252875,62.591915,11.252875,62.591915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.580093,11.098329,55.622891,63.272371,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552459,1.402525,0.155984,0.015831,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.517601,tube-mpc,0,-126.340000,54.885000,7.633428,7.024697,7.680000,6.905000,-0.046572,0.119697,24.548315,6.129455,-2.714037,6.129455,24.548315,0.170000,0.710000,13,69,12.627353,69.322584,12.627353,69.322584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.759881,10.802525,53.045178,60.137887,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559061,1.405751,0.176969,0.020690,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.527598,tube-mpc,0,-126.340000,54.885000,7.875006,7.069763,7.930000,6.945000,-0.054994,0.124763,25.036232,4.238777,-2.470079,4.238777,25.036232,0.160000,0.720000,6,85,5.936146,85.115458,5.936146,85.115458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.338425,10.895090,53.064140,58.079630,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558561,1.424200,0.179176,0.015238,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.537603,tube-mpc,0,-126.340000,54.885000,8.114706,7.115245,8.170000,6.975000,-0.055294,0.140245,24.426336,2.775027,-3.201954,2.775027,24.426336,0.130000,0.760000,11,96,11.320205,96.346735,11.320205,96.346735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.052891,10.232748,50.098257,52.597662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558539,1.405362,0.206789,0.015217,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.547600,tube-mpc,0,-126.340000,54.885000,8.351736,7.161074,8.410000,7.005000,-0.058264,0.156074,23.511492,3.811850,-2.836017,3.811850,23.511492,0.140000,0.890000,15,79,14.926304,78.672438,14.926304,78.672438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.087008,8.677546,51.603815,52.154086,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557720,1.404366,0.230949,0.014627,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.557595,tube-mpc,0,-126.340000,54.885000,8.585825,7.207270,8.640000,7.055000,-0.054175,0.152270,22.352689,5.641538,-2.348100,5.641538,22.352689,0.150000,0.880000,21,64,21.418825,63.919953,21.418825,63.919953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.276936,8.610987,54.591291,56.870951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557862,1.405408,0.175359,0.014369,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.567596,tube-mpc,0,-126.340000,54.885000,8.816836,7.253872,8.870000,7.115000,-0.053164,0.138872,20.949928,6.861330,-2.348100,6.861330,20.949928,0.170000,0.770000,28,63,28.298799,62.561487,28.298799,62.561487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.365200,9.205876,56.512422,60.937511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556984,1.406931,0.177080,0.014237,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.577601,tube-mpc,0,-126.340000,54.885000,9.044326,7.300850,9.070000,7.175000,-0.025674,0.125850,19.608157,6.190445,-2.287110,6.190445,19.608157,0.210000,0.700000,33,74,33.454338,73.694953,33.454338,73.694953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.633236,9.829766,55.582291,60.996092,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557144,1.405376,0.194853,0.014558,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.587522,tube-mpc,0,-126.340000,54.885000,9.265985,7.347762,9.270000,7.225000,-0.004015,0.122762,18.632323,5.214611,-1.860183,5.214611,18.632323,0.270000,0.710000,32,81,31.696378,81.488353,31.696378,81.488353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.476302,9.764670,51.843547,56.413613,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554584,1.395870,0.164671,0.016266,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.597594,tube-mpc,0,-126.340000,54.885000,9.486706,7.395697,9.470000,7.275000,0.016706,0.120697,18.266386,3.872840,-1.982162,3.872840,18.266386,0.310000,0.770000,26,87,26.198703,87.481046,26.198703,87.481046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.198539,9.645718,48.280515,52.820120,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558696,1.405694,0.189478,0.021366,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.607599,tube-mpc,0,-126.340000,54.885000,9.701340,7.443585,9.660000,7.305000,0.041340,0.138585,18.510344,4.360757,-1.555235,4.360757,18.510344,0.320000,0.830000,20,80,19.791546,80.200096,19.791546,80.200096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.663325,8.701502,44.586255,47.494680,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559420,1.404781,0.188817,0.018887,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.617604,tube-mpc,0,-126.340000,54.885000,9.911041,7.491693,9.860000,7.355000,0.051041,0.136693,18.327375,5.458569,-1.555235,5.458569,18.327375,0.290000,0.840000,21,70,20.949960,69.961089,20.949960,69.961089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.957843,7.978384,42.368440,44.534209,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557778,1.405282,0.177070,0.019326,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.627597,tube-mpc,0,-126.340000,54.885000,10.115294,7.539917,10.040000,7.415000,0.075294,0.124917,17.778469,6.129455,-2.104141,6.129455,17.778469,0.250000,0.780000,28,69,28.108721,68.523017,28.108721,68.523017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.122243,7.540740,45.112219,47.159352,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557048,1.405329,0.177139,0.014641,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.637600,tube-mpc,0,-126.340000,54.885000,10.314281,7.588304,10.220000,7.475000,0.094281,0.113304,16.985604,5.641538,-1.982162,5.641538,16.985604,0.280000,0.750000,28,74,27.524114,74.174490,27.524114,74.174490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.768083,6.576922,47.555281,49.156583,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557679,1.404696,0.188034,0.018543,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.647593,tube-mpc,0,-126.340000,54.885000,10.507346,7.636692,10.400000,7.525000,0.107346,0.111692,16.497687,5.458569,-2.348100,5.458569,16.497687,0.300000,0.740000,24,77,24.479536,76.728998,24.479536,76.728998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.382232,4.703919,46.750161,47.972546,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557558,1.404175,0.190195,0.019957,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.657592,tube-mpc,0,-126.340000,54.885000,10.694580,7.685091,10.570000,7.575000,0.124580,0.110091,16.314719,4.604715,-1.860183,4.604715,16.314719,0.280000,0.770000,24,81,23.729970,80.830064,23.729970,80.830064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.015325,3.004453,44.492150,45.367026,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556609,1.405347,0.176212,0.014496,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.667522,tube-mpc,0,-126.340000,54.885000,10.874397,7.733056,10.740000,7.625000,0.134397,0.108056,15.887791,4.604715,-1.738204,4.604715,15.887791,0.250000,0.800000,26,78,26.023763,77.961686,26.023763,77.961686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.710589,0.829497,42.026555,42.372217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554181,1.393846,0.159403,0.015501,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.677599,tube-mpc,0,-126.340000,54.885000,11.050456,7.781550,10.900000,7.675000,0.150456,0.106550,14.972947,4.604715,-1.433256,4.604715,14.972947,0.270000,0.790000,27,78,26.662141,78.338074,26.662141,78.338074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.245205,-0.967907,42.282252,41.203091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558574,1.403680,0.188017,0.019881,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.687599,tube-mpc,0,-126.340000,54.885000,11.218584,7.829400,11.050000,7.725000,0.168584,0.104400,15.155916,5.763517,-2.104141,5.763517,15.155916,0.290000,0.820000,18,65,18.121421,65.460807,18.121421,65.460807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.936020,-3.839436,41.963896,42.720033,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557081,1.402231,0.176031,0.015542,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.697533,tube-mpc,0,-126.340000,54.885000,11.378965,7.876577,11.210000,7.775000,0.168965,0.101577,15.033937,5.397580,-1.921172,5.397580,15.033937,0.260000,0.780000,16,71,16.146553,70.621057,16.146553,70.621057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.244583,-5.565447,43.213958,44.301478,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553544,1.394011,0.145855,0.015352,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.707597,tube-mpc,0,-126.340000,54.885000,11.534544,7.923904,11.370000,7.815000,0.164544,0.108904,14.485031,3.872840,-1.799193,3.872840,14.485031,0.190000,0.720000,22,89,22.458346,89.004807,22.458346,89.004807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.150831,-7.449569,41.867148,41.711151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557970,1.401379,0.187358,0.018524,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.717597,tube-mpc,0,-126.340000,54.885000,11.682135,7.970361,11.520000,7.855000,0.162135,0.115361,13.936124,3.079975,-2.165131,3.079975,13.936124,0.200000,0.800000,19,89,19.014229,89.052850,19.014229,89.052850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.924941,-9.921728,39.276712,38.978052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556696,1.402625,0.202879,0.014622,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.727599,tube-mpc,0,-126.340000,54.885000,11.822685,8.016153,11.660000,7.885000,0.162685,0.131153,13.875134,3.811850,-1.738204,3.811850,13.875134,0.210000,0.860000,12,78,11.548600,78.165614,11.548600,78.165614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.002718,-12.325148,37.683357,37.578326,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558148,1.403368,0.205174,0.016345,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.737596,tube-mpc,0,-126.340000,54.885000,11.955991,8.061127,11.810000,7.935000,0.145991,0.126127,13.204249,5.519559,-1.860183,5.519559,13.204249,0.180000,0.850000,13,63,13.234295,63.181294,13.234295,63.181294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.227052,-14.276949,37.386220,36.545991,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557930,1.402644,0.176171,0.014634,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.747520,tube-mpc,0,-126.340000,54.885000,12.081194,8.104882,11.940000,7.995000,0.141194,0.109882,12.411384,5.641538,-1.860183,5.641538,12.411384,0.150000,0.780000,17,65,17.216964,65.251519,17.216964,65.251519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.087474,-14.955006,40.613776,36.352888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557852,1.390768,0.144435,0.015100,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.757597,tube-mpc,0,-126.340000,54.885000,12.200989,8.148274,12.070000,8.035000,0.130989,0.113274,11.740498,4.421746,-1.860183,4.421746,11.740498,0.160000,0.720000,14,80,14.012919,79.938649,14.012919,79.938649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.246662,-15.717234,39.004360,34.654885,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556795,1.401045,0.176149,0.015232,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.767597,tube-mpc,0,-126.340000,54.885000,12.312548,8.190182,12.190000,8.075000,0.122548,0.115182,11.313571,2.836017,-1.677214,2.836017,11.313571,0.150000,0.750000,11,90,10.816277,89.815309,10.816277,89.815309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.494854,-17.162471,33.660829,31.640767,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558834,1.402657,0.187515,0.018128,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.777595,tube-mpc,0,-126.340000,54.885000,12.416787,8.230808,12.310000,8.095000,0.106787,0.135808,10.337738,1.982162,-1.799193,1.982162,10.337738,0.140000,0.840000,12,90,11.856154,89.654827,11.856154,89.654827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.834392,-18.162305,30.854366,28.164727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557631,1.400730,0.200903,0.018320,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.787521,tube-mpc,0,-126.340000,54.885000,12.513058,8.269755,12.420000,8.125000,0.093058,0.144755,9.605862,2.226120,-1.433256,2.226120,9.605862,0.120000,0.870000,13,84,13.107297,84.238499,13.107297,84.238499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.771395,-18.224876,30.575349,24.832049,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553298,1.391553,0.185337,0.015292,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.797524,tube-mpc,0,-126.340000,54.885000,12.602834,8.307478,12.520000,8.165000,0.082834,0.142478,8.569039,4.482736,-1.189297,4.482736,8.569039,0.120000,0.880000,15,63,15.491583,62.785725,15.491583,62.785725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.968007,-18.521300,30.473712,24.259481,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552006,1.390696,0.151555,0.014001,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.807592,tube-mpc,0,-126.340000,54.885000,12.685896,8.343768,12.610000,8.215000,0.075896,0.128768,7.959143,5.397580,-1.128308,5.397580,7.959143,0.130000,0.790000,13,59,13.054452,59.256216,13.054452,59.256216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.167522,-17.949371,36.156865,29.519135,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555949,1.400486,0.175225,0.014485,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.817535,tube-mpc,0,-126.340000,54.885000,12.760796,8.377821,12.700000,8.255000,0.060796,0.122821,6.739351,4.238777,-1.189297,4.238777,6.739351,0.120000,0.680000,17,76,16.994694,76.218690,16.994694,76.218690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.549486,-17.447617,34.604553,30.118364,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550112,1.391289,0.140128,0.014699,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.827524,tube-mpc,0,-126.340000,54.885000,12.828986,8.410115,12.760000,8.295000,0.068986,0.115115,6.007476,1.494245,-0.884349,1.494245,6.007476,0.130000,0.720000,16,93,15.844775,93.139426,15.844775,93.139426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.522128,-17.493849,29.427148,25.840791,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554773,1.392240,0.152589,0.014217,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.837598,tube-mpc,0,-126.340000,54.885000,12.890693,8.440609,12.830000,8.305000,0.060693,0.135609,5.458569,0.945339,-0.213464,0.945339,5.458569,0.150000,0.860000,11,85,10.601201,85.437694,10.601201,85.437694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.559638,-18.560185,25.611205,24.557903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555743,1.402305,0.231948,0.015519,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.847518,tube-mpc,0,-126.340000,54.885000,12.944617,8.468463,12.890000,8.315000,0.054617,0.153463,4.848673,0.945339,-0.823360,0.945339,4.848673,0.140000,0.880000,10,83,10.393844,82.583462,10.393844,82.583462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.791773,-18.436203,25.966134,23.182515,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555599,1.391437,0.159410,0.015464,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.857523,tube-mpc,0,-126.340000,54.885000,12.992256,8.494248,12.940000,8.345000,0.052256,0.149248,3.689871,2.409089,-0.640391,2.409089,3.689871,0.120000,0.860000,18,70,17.555186,69.618043,17.555186,69.618043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.282481,-18.355708,25.336303,21.468721,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551077,1.390433,0.136687,0.015687,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.867593,tube-mpc,0,-126.340000,54.885000,13.033492,8.517726,12.970000,8.365000,0.063492,0.152726,2.165131,3.628881,-0.762370,3.628881,2.165131,0.130000,0.820000,26,61,25.717961,60.513958,25.717961,60.513958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.374221,-18.364150,28.728516,25.140716,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556659,1.399527,0.176261,0.014321,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.877600,tube-mpc,0,-126.340000,54.885000,13.067943,8.538471,13.000000,8.405000,0.067943,0.133471,1.738204,2.897006,-0.457422,2.897006,1.738204,0.180000,0.670000,18,75,18.427865,75.192766,18.427865,75.192766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.557460,-18.475560,31.626911,30.847730,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557239,1.401121,0.175156,0.014249,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.887520,tube-mpc,0,-126.340000,54.885000,13.095831,8.556370,13.030000,8.425000,0.065831,0.131370,2.348100,0.152474,0.091484,0.152474,2.348100,0.190000,0.730000,5,90,4.966568,89.801869,4.966568,89.801869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.230661,-20.415399,26.555183,33.674483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554082,1.389560,0.154544,0.014540,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.897547,tube-mpc,0,-126.340000,54.885000,13.117844,8.571643,13.040000,8.425000,0.077844,0.146643,0.884349,-0.823360,0.213464,-0.823360,0.884349,0.140000,0.820000,19,89,18.805120,89.110506,18.805120,89.110506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.265540,-21.876953,24.724434,35.266192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557392,1.399654,0.211777,0.016456,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.907521,tube-mpc,0,-126.340000,54.885000,13.133756,8.583907,13.050000,8.425000,0.083756,0.158907,0.152474,0.152474,-0.091484,0.152474,0.152474,0.120000,0.890000,24,73,24.312143,72.922810,24.312143,72.922810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.851534,-22.038261,25.350896,27.264251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553581,1.397473,0.171696,0.015568,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.917602,tube-mpc,0,-126.340000,54.885000,13.143959,8.593219,13.060000,8.435000,0.083959,0.158219,-0.884349,1.616224,0.091484,1.616224,-0.884349,0.180000,0.840000,22,62,21.674998,61.511558,21.674998,61.511558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.106914,-22.251219,28.051107,31.107991,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557187,1.399715,0.177088,0.017418,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.927594,tube-mpc,0,-126.340000,54.885000,13.148431,8.599277,13.060000,8.455000,0.088431,0.144277,-1.006328,1.250287,-0.152474,1.250287,-1.006328,0.200000,0.740000,16,68,15.956251,68.489097,15.956251,68.489097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.993848,-22.584521,30.396026,38.475148,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565859,1.727698,0.229214,0.030147,0.504455,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.937479,tube-mpc,0,-126.340000,54.885000,13.147521,8.602063,13.050000,8.455000,0.097521,0.147063,-0.823360,-0.518412,0.335443,-0.518412,-0.823360,0.190000,0.710000,11,83,11.330134,83.032910,11.330134,83.032910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.788297,-23.360790,28.887559,39.955800,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552416,1.434836,0.204748,0.018510,0.500343,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.947475,tube-mpc,0,-126.340000,54.885000,13.141409,8.601534,13.050000,8.445000,0.091409,0.156534,-0.945339,-2.409089,0.152474,-2.409089,-0.945339,0.160000,0.780000,11,90,10.521289,90.394629,10.521289,90.394629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.420863,-24.001595,25.861749,37.591980,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548974,1.724768,0.264068,0.034837,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.957446,tube-mpc,0,-126.340000,54.885000,13.130314,8.597563,13.050000,8.425000,0.080314,0.172563,-1.311276,-1.921172,0.213464,-1.921172,-1.311276,0.130000,0.860000,13,78,12.564552,77.610930,12.564552,77.610930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.368919,-24.475458,24.303080,34.855260,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546294,1.491278,0.218287,0.019410,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.967450,tube-mpc,0,-126.340000,54.885000,13.114379,8.590034,13.030000,8.415000,0.084379,0.175034,-2.226120,-1.616224,0.213464,-1.616224,-2.226120,0.120000,0.760000,19,80,18.810153,80.402285,18.810153,80.402285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.131943,-23.385700,26.213131,33.245591,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565014,1.677706,0.247730,0.025965,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.977472,tube-mpc,0,-126.340000,54.885000,13.093801,8.578845,13.020000,8.405000,0.073801,0.173845,-2.592058,-0.335443,0.091484,-0.335443,-2.592058,0.150000,0.820000,14,61,14.237152,60.900358,14.237152,60.900358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.732132,-23.736374,24.848619,33.168174,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555272,1.558845,0.215672,0.018800,0.502893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.987452,tube-mpc,0,-126.340000,54.885000,13.068938,8.564004,13.000000,8.415000,0.068938,0.149004,-2.348100,0.457422,0.518412,0.457422,-2.348100,0.140000,0.760000,10,53,9.784227,52.837868,9.784227,52.837868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.865178,-23.567727,34.360918,43.452134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572958,1.600875,0.216874,0.016967,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.997448,tube-mpc,0,-126.340000,54.885000,13.039881,8.545370,12.980000,8.415000,0.059881,0.130370,-1.921172,-0.945339,0.091484,-0.945339,-1.921172,0.130000,0.610000,3,72,2.993109,72.070448,2.993109,72.070448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.235519,-22.314449,40.286976,49.173339,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546697,1.555208,0.249356,0.022612,0.500801,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.007475,tube-mpc,0,-126.340000,54.885000,13.006766,8.522823,12.970000,8.385000,0.036766,0.137823,-2.531068,-4.299767,0.640391,-4.299767,-2.531068,0.100000,0.710000,5,88,5.367346,88.399815,5.367346,88.399815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.404781,-21.437649,35.993704,46.440883,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560800,1.410030,0.178805,0.013777,0.500328,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.017523,tube-mpc,0,-126.340000,54.885000,12.969820,8.496305,12.960000,8.345000,0.009820,0.151305,-2.470079,-5.641538,-0.274453,-5.641538,-2.470079,0.060000,0.810000,4,89,4.236339,88.568525,4.236339,88.568525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.227735,-20.584141,31.644497,42.864759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554333,1.397690,0.179247,0.013376,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.027524,tube-mpc,0,-126.340000,54.885000,12.929513,8.465962,12.930000,8.305000,-0.000487,0.160962,-2.043152,-3.933829,-0.091484,-3.933829,-2.043152,0.060000,0.890000,-3,64,-2.678377,64.347046,-2.678377,64.347046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.122318,-20.047485,30.078289,41.891972,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553463,1.391514,0.163382,0.013371,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.037598,tube-mpc,0,-126.340000,54.885000,12.885563,8.431374,12.910000,8.285000,-0.024437,0.146374,-2.470079,-1.860183,-0.030495,-1.860183,-2.470079,0.050000,0.780000,-2,51,-1.768888,51.007702,-1.768888,51.007702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.316298,-18.367148,37.769431,48.266233,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561863,1.402908,0.177322,0.018216,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.047596,tube-mpc,0,-126.340000,54.885000,12.838833,8.393032,12.890000,8.255000,-0.051167,0.138032,-3.140965,-2.348100,0.091484,-2.348100,-3.140965,0.030000,0.660000,2,61,2.080460,60.726751,2.080460,60.726751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.067240,-16.165971,41.153046,52.053313,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559214,1.403817,0.177985,0.014833,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.057598,tube-mpc,0,-126.340000,54.885000,12.789180,8.350646,12.860000,8.235000,-0.070820,0.115646,-3.262944,-4.116798,0.335443,-4.116798,-3.262944,0.020000,0.630000,0,73,0.257897,72.536335,0.257897,72.536335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.689023,-15.041175,39.323403,51.645825,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559555,1.403689,0.180193,0.020488,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.067609,tube-mpc,0,-126.340000,54.885000,12.736761,8.304171,12.830000,8.195000,-0.093239,0.109171,-3.201954,-5.214611,0.213464,-5.214611,-3.201954,0.020000,0.680000,-5,73,-4.824152,73.120168,-4.824152,73.120168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.117257,-14.809819,38.894914,51.642280,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557840,1.403608,0.179028,0.019056,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.077603,tube-mpc,0,-126.340000,54.885000,12.681918,8.253740,12.810000,8.145000,-0.128082,0.108740,-3.506902,-5.641538,0.274453,-5.641538,-3.506902,0.010000,0.730000,-6,68,-6.386736,68.250796,-6.386736,68.250796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.763336,-14.412677,38.419908,50.212382,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556758,1.404073,0.178780,0.021124,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.087530,tube-mpc,0,-126.340000,54.885000,12.625128,8.199657,12.770000,8.095000,-0.144872,0.104657,-3.811850,-5.275601,1.067318,-5.275601,-3.811850,0.000000,0.710000,-6,63,-5.562889,62.741982,-5.562889,62.741982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.931409,-13.592096,37.169377,47.828626,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553406,1.401314,0.146545,0.017233,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.097459,tube-mpc,0,-126.340000,54.885000,12.566191,8.141602,12.740000,8.045000,-0.173809,0.096602,-3.567892,-4.665705,0.152474,-4.665705,-3.567892,-0.010000,0.700000,-10,54,-10.271306,53.859302,-10.271306,53.859302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.477532,-12.833997,37.636661,47.973903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553393,1.401972,0.138771,0.014700,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.107469,tube-mpc,0,-126.340000,54.885000,12.504772,8.079083,12.710000,8.005000,-0.205228,0.074083,-3.750861,-4.726694,-0.335443,-4.726694,-3.750861,-0.020000,0.630000,-12,54,-11.800140,54.489200,-11.800140,54.489200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.516813,-11.905657,41.906856,52.081475,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558241,1.392273,0.131424,0.011752,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.117601,tube-mpc,0,-126.340000,54.885000,12.440716,8.011756,12.670000,7.945000,-0.229284,0.066756,-3.933829,-6.007476,0.823360,-6.007476,-3.933829,-0.050000,0.610000,-10,62,-10.335114,62.468977,-10.335114,62.468977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.836915,-11.037495,40.964062,51.577547,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557236,1.403181,0.187062,0.019176,0.500521,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.127468,tube-mpc,0,-126.340000,54.885000,12.376664,7.942332,12.630000,7.865000,-0.253336,0.077332,-4.604715,-8.630029,-0.091484,-8.630029,-4.604715,-0.070000,0.600000,-6,83,-6.135023,82.778612,-6.135023,82.778612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.449294,-9.899322,39.342613,49.786266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547547,1.392324,0.149615,0.013066,0.500470,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.137599,tube-mpc,0,-126.340000,54.885000,12.309320,7.867143,12.590000,7.785000,-0.280680,0.082143,-4.299767,-8.691018,0.518412,-8.691018,-4.299767,-0.060000,0.740000,-14,68,-13.801853,68.394716,-13.801853,68.394716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.642458,-10.060893,35.918180,48.252939,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557992,1.402847,0.188689,0.018093,0.500545,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.147469,tube-mpc,0,-126.340000,54.885000,12.242285,7.790132,12.550000,7.715000,-0.307715,0.075132,-4.482736,-7.654195,0.030495,-7.654195,-4.482736,-0.070000,0.730000,-15,56,-14.512860,56.031698,-14.512860,56.031698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.414539,-9.116091,39.155891,49.965002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547831,1.394021,0.163559,0.015419,0.500400,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.157546,tube-mpc,0,-126.340000,54.885000,12.172511,7.707756,12.500000,7.665000,-0.327489,0.042756,-4.970653,-6.007476,0.335443,-6.007476,-4.970653,-0.090000,0.670000,-10,41,-9.859598,41.086498,-9.859598,41.086498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.911804,-8.043247,40.088507,50.654940,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548691,1.403901,0.189732,0.015582,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.167602,tube-mpc,0,-126.340000,54.885000,12.101656,7.621869,12.450000,7.605000,-0.348344,0.016869,-6.251434,-6.007476,0.518412,-6.007476,-6.251434,-0.120000,0.580000,3,43,2.713743,43.009195,2.713743,43.009195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.174354,-6.460319,43.835166,54.691997,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559536,1.404027,0.176468,0.018847,0.500450,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.177469,tube-mpc,0,-126.340000,54.885000,12.031022,7.534099,12.390000,7.525000,-0.358978,0.009099,-6.434403,-8.081122,0.274453,-8.081122,-6.434403,-0.070000,0.480000,-4,65,-3.860040,65.317353,-3.860040,65.317353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.317715,-5.071540,45.880494,56.003822,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549607,1.410188,0.163153,0.016834,0.505183,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.187444,tube-mpc,0,-126.340000,54.885000,11.958583,7.441957,12.330000,7.445000,-0.371417,-0.003043,-5.702528,-10.764665,-0.213464,-10.764665,-5.702528,-0.050000,0.570000,-16,76,-16.286998,75.915373,-16.286998,75.915373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.583916,-4.802577,45.738595,55.446253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.534596,1.496899,0.153990,0.017600,0.502457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.197444,tube-mpc,0,-126.340000,54.885000,11.884980,7.346237,12.280000,7.345000,-0.395020,0.001237,-6.190445,-11.130602,0.457422,-11.130602,-6.190445,-0.070000,0.680000,-14,67,-13.587430,66.989827,-13.587430,66.989827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.345767,-4.539116,42.360850,51.942916,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547639,1.428434,0.160551,0.018720,0.501866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.207474,tube-mpc,0,-126.340000,54.885000,11.810225,7.246984,12.220000,7.235000,-0.409775,0.011984,-6.190445,-10.276748,1.067318,-10.276748,-6.190445,-0.110000,0.710000,-10,55,-10.317160,55.010273,-10.317160,55.010273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.322209,-3.334919,38.148991,46.156348,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.536511,1.424422,0.161702,0.013378,0.526458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.217444,tube-mpc,0,-126.340000,54.885000,11.735050,7.145247,12.160000,7.155000,-0.424950,-0.009753,-6.800341,-8.752008,0.823360,-8.752008,-6.800341,-0.110000,0.650000,-7,43,-6.501916,42.800888,-6.501916,42.800888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.303981,-1.749485,39.062540,47.694400,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543747,1.420354,0.150069,0.013482,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.227477,tube-mpc,0,-126.340000,54.885000,11.658546,7.039890,12.090000,7.075000,-0.431454,-0.035110,-7.227268,-8.630029,0.152474,-8.630029,-7.227268,-0.100000,0.550000,-5,45,-5.166265,45.443511,-5.166265,45.443511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.270326,-0.044008,43.754672,53.328721,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541332,1.474902,0.139453,0.013271,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.237444,tube-mpc,0,-126.340000,54.885000,11.581717,6.932409,12.030000,6.995000,-0.448283,-0.062591,-7.715185,-9.910810,0.274453,-9.910810,-7.715185,-0.070000,0.490000,-8,57,-7.540584,56.645102,-7.540584,56.645102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.166125,1.232111,45.506928,53.888525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545005,1.478079,0.151065,0.014658,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.247515,tube-mpc,0,-126.340000,54.885000,11.503256,6.821112,11.950000,6.885000,-0.446744,-0.063888,-7.410237,-11.923467,1.189297,-11.923467,-7.410237,-0.070000,0.520000,-12,69,-11.969868,68.557489,-11.969868,68.557489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.080179,2.335116,43.898463,50.696055,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554636,1.393976,0.135779,0.013732,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.257601,tube-mpc,0,-126.340000,54.885000,11.423842,6.707103,11.880000,6.755000,-0.456158,-0.047897,-7.715185,-13.082270,0.701380,-13.082270,-7.715185,-0.070000,0.620000,-12,69,-12.159809,68.992692,-12.159809,68.992692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.078940,3.235497,41.003937,46.510005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558558,1.403888,0.187602,0.020126,0.500218,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.267469,tube-mpc,0,-126.340000,54.885000,11.345324,6.593265,11.800000,6.645000,-0.454676,-0.051735,-7.898153,-12.472374,0.396432,-12.472374,-7.898153,-0.090000,0.670000,-9,57,-8.912940,57.300040,-8.912940,57.300040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.876942,4.250717,38.735144,44.638452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551344,1.407638,0.191708,0.014511,0.500301,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.277596,tube-mpc,0,-126.340000,54.885000,11.263862,6.474237,11.720000,6.545000,-0.456138,-0.070763,-8.447060,-10.093779,0.518412,-10.093779,-8.447060,-0.090000,0.640000,-4,37,-4.491658,36.568050,-4.491658,36.568050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.469804,5.457555,39.823101,47.121706,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557590,1.403152,0.174744,0.014350,0.500259,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.287468,tube-mpc,0,-126.340000,54.885000,11.183557,6.356245,11.640000,6.435000,-0.456443,-0.078755,-8.995966,-10.398727,0.579401,-10.398727,-8.995966,-0.070000,0.510000,-3,48,-3.256872,47.623996,-3.256872,47.623996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.015561,7.618520,46.921915,56.667074,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551412,1.394500,0.142837,0.015035,0.500658,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.297463,tube-mpc,0,-126.340000,54.885000,11.101306,6.234998,11.550000,6.335000,-0.448694,-0.100002,-8.995966,-12.106436,0.701380,-12.106436,-8.995966,-0.060000,0.490000,-6,61,-5.713735,60.675201,-5.713735,60.675201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.422352,8.953920,46.395629,54.774984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550821,1.394321,0.139546,0.012925,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.307447,tube-mpc,0,-126.340000,54.885000,11.018133,6.112276,11.470000,6.205000,-0.451867,-0.092724,-9.483883,-13.143259,0.640391,-13.143259,-9.483883,-0.050000,0.540000,-5,65,-5.197680,64.875415,-5.197680,64.875415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.982749,9.826372,45.361358,52.071328,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566770,1.440005,0.200144,0.016596,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.317447,tube-mpc,0,-126.340000,54.885000,10.933750,5.987952,11.370000,6.085000,-0.436250,-0.097048,-10.154769,-13.875134,0.579401,-13.875134,-10.154769,-0.040000,0.590000,-1,65,-1.219384,65.235001,-1.219384,65.235001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.565484,10.935506,43.952280,50.103081,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546969,1.713545,0.241262,0.028114,0.500746,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.327459,tube-mpc,0,-126.340000,54.885000,10.848107,5.862269,11.270000,5.965000,-0.421893,-0.102731,-10.276748,-12.045446,0.701380,-12.045446,-10.276748,-0.040000,0.640000,0,44,0.119354,44.470140,0.119354,44.470140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.024573,11.697644,42.854594,48.675157,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571277,1.465842,0.201422,0.017993,0.501452,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.337446,tube-mpc,0,-126.340000,54.885000,10.761432,5.735895,11.180000,5.855000,-0.418568,-0.119105,-10.947634,-10.398727,0.579401,-10.398727,-10.947634,-0.030000,0.560000,4,35,3.866844,35.207580,3.866844,35.207580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.938295,13.295677,48.012053,55.775879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.785197,1.779349,0.234793,0.036497,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008348,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.347451,tube-mpc,0,-126.340000,54.885000,10.673272,5.608515,11.080000,5.765000,-0.406728,-0.156485,-10.642686,-10.276748,0.518412,-10.276748,-10.642686,0.000000,0.460000,-3,39,-3.092520,38.929403,-3.092520,38.929403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.263541,14.703982,51.639226,60.440729,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551673,1.495320,0.204487,0.020571,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.357446,tube-mpc,0,-126.340000,54.885000,10.583757,5.480679,10.980000,5.655000,-0.396243,-0.174321,-10.520706,-11.740498,0.701380,-11.740498,-10.520706,0.000000,0.420000,-6,53,-6.122562,52.915623,-6.122562,52.915623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.967412,15.625773,53.321211,61.866106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554462,1.487772,0.190284,0.014378,0.500356,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.367533,tube-mpc,0,-126.340000,54.885000,10.491856,5.351309,10.880000,5.535000,-0.388144,-0.183691,-10.459717,-13.265238,0.579401,-13.265238,-10.459717,0.000000,0.470000,-9,61,-8.983996,60.718958,-8.983996,60.718958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.486147,16.280989,50.788077,58.059270,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549872,1.398902,0.147984,0.012593,0.500247,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.377519,tube-mpc,0,-126.340000,54.885000,10.399217,5.223104,10.770000,5.405000,-0.370783,-0.181896,-11.130602,-13.570186,0.579401,-13.570186,-11.130602,-0.010000,0.540000,-3,58,-3.125944,57.768486,-3.125944,57.768486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.203067,17.152374,48.222919,54.909660,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554281,1.399516,0.140785,0.013256,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.387526,tube-mpc,0,-126.340000,54.885000,10.304596,5.094703,10.660000,5.285000,-0.355404,-0.190297,-11.374561,-11.801488,0.396432,-11.801488,-11.374561,-0.010000,0.580000,-1,39,-1.321795,39.214530,-1.321795,39.214530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.375351,17.901461,47.889241,55.059793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552768,1.394290,0.140811,0.014495,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.397597,tube-mpc,0,-126.340000,54.885000,10.207459,4.965807,10.550000,5.185000,-0.342541,-0.219193,-11.801488,-10.215758,0.823360,-10.215758,-11.801488,-0.030000,0.500000,4,31,4.246783,30.632990,4.246783,30.632990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.811857,19.165494,52.495803,61.932796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558396,1.420501,0.176652,0.020491,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.407595,tube-mpc,0,-126.340000,54.885000,10.109003,4.838394,10.430000,5.075000,-0.320997,-0.236606,-12.411384,-10.886644,0.640391,-10.886644,-12.411384,0.000000,0.410000,5,43,5.053580,43.191288,5.053580,43.191288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.772254,20.526675,55.980014,66.386984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557225,1.403306,0.176975,0.014425,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.417595,tube-mpc,0,-126.340000,54.885000,10.008363,4.711703,10.310000,4.965000,-0.301637,-0.253297,-12.228415,-12.228415,0.823360,-12.228415,-12.228415,0.010000,0.400000,1,55,0.585718,55.241189,0.585718,55.241189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.773222,21.523298,55.719556,64.807679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558009,1.403928,0.177232,0.014979,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.427594,tube-mpc,0,-126.340000,54.885000,9.905461,4.586021,10.190000,4.845000,-0.284539,-0.258979,-12.350394,-13.143259,0.762370,-13.143259,-12.350394,0.020000,0.460000,-2,59,-1.894979,58.645754,-1.894979,58.645754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.302690,22.515948,54.367284,62.220605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557709,1.404277,0.175450,0.014987,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.437604,tube-mpc,0,-126.340000,54.885000,9.800027,4.461412,10.070000,4.725000,-0.269973,-0.263588,-12.167426,-12.960290,0.457422,-12.960290,-12.167426,0.030000,0.540000,-7,51,-6.946929,51.031127,-6.946929,51.031127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.874742,23.617653,52.222930,59.876051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557557,1.402943,0.173684,0.014707,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.447599,tube-mpc,0,-126.340000,54.885000,9.692221,4.338433,9.950000,4.615000,-0.257779,-0.276567,-11.679509,-12.533363,0.640391,-12.533363,-11.679509,0.010000,0.530000,-11,48,-10.974891,48.466387,-10.974891,48.466387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.601310,24.963599,51.765532,60.569358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556178,1.436075,0.181965,0.015377,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.457527,tube-mpc,0,-126.340000,54.885000,9.582487,4.217906,9.830000,4.495000,-0.247513,-0.277094,-12.411384,-11.740498,0.518412,-11.740498,-12.411384,-0.020000,0.500000,-3,47,-3.219120,46.567742,-3.219120,46.567742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.174365,26.048590,50.275590,59.842245,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552178,1.390664,0.135715,0.013812,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.467524,tube-mpc,0,-126.340000,54.885000,9.469215,4.098417,9.710000,4.385000,-0.240785,-0.286583,-12.777322,-11.313571,0.091484,-11.313571,-12.777322,-0.020000,0.490000,-2,45,-2.459243,45.118900,-2.459243,45.118900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.661042,26.926168,51.002417,61.572771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551555,1.390940,0.139790,0.014321,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.477595,tube-mpc,0,-126.340000,54.885000,9.352141,3.980141,9.590000,4.275000,-0.237859,-0.294859,-12.533363,-12.045446,0.213464,-12.045446,-12.533363,-0.020000,0.450000,-8,56,-8.202175,56.138520,-8.202175,56.138520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.108133,28.077831,53.402507,64.987938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556634,1.404407,0.178841,0.015636,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.487595,tube-mpc,0,-126.340000,54.885000,9.232851,3.865017,9.460000,4.165000,-0.227149,-0.299983,-13.326228,-12.899301,0.457422,-12.899301,-13.326228,-0.020000,0.490000,-5,62,-4.918565,62.140432,-4.918565,62.140432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.047596,29.051262,51.840523,62.429135,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557597,1.402846,0.175412,0.016675,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.497598,tube-mpc,0,-126.340000,54.885000,9.110365,3.752368,9.340000,4.045000,-0.229635,-0.292632,-13.082270,-12.838311,0.823360,-12.838311,-13.082270,-0.040000,0.550000,-9,60,-8.562445,59.756085,-8.562445,59.756085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.406528,30.050949,50.050557,60.913763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558267,1.406220,0.175860,0.016221,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.507605,tube-mpc,0,-126.340000,54.885000,8.984553,3.642385,9.200000,3.935000,-0.215447,-0.292615,-13.814145,-12.411384,0.457422,-12.411384,-13.814145,-0.020000,0.600000,-8,54,-7.761942,54.452556,-7.761942,54.452556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.272129,31.257800,49.126019,60.344872,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556538,1.407264,0.177235,0.020493,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.517598,tube-mpc,0,-126.340000,54.885000,8.855543,3.535461,9.060000,3.815000,-0.204457,-0.279539,-14.789979,-10.825654,0.701380,-10.825654,-14.789979,-0.030000,0.590000,-1,46,-0.595612,46.478132,-0.595612,46.478132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.001563,32.313382,48.728861,60.868135,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555715,1.400761,0.175019,0.014444,0.500189,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.527597,tube-mpc,0,-126.340000,54.885000,8.723003,3.431586,8.920000,3.715000,-0.196997,-0.283414,-14.546020,-10.825654,0.823360,-10.825654,-14.546020,-0.010000,0.540000,-8,53,-8.336764,53.316561,-8.336764,53.316561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.776467,33.453953,50.654819,64.794629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556434,1.400778,0.175999,0.014460,0.500449,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.537603,tube-mpc,0,-126.340000,54.885000,8.586802,3.330923,8.770000,3.605000,-0.183198,-0.274077,-14.485031,-12.106436,0.640391,-12.106436,-14.485031,-0.050000,0.500000,-8,72,-7.545235,72.018841,-7.545235,72.018841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.675903,34.516010,50.504397,64.427781,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558371,1.400874,0.176269,0.012985,0.502092,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.547524,tube-mpc,0,-126.340000,54.885000,8.448160,3.234542,8.630000,3.485000,-0.181840,-0.250458,-15.094927,-12.350394,0.091484,-12.350394,-15.094927,-0.040000,0.590000,-8,72,-7.997264,72.477122,-7.997264,72.477122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.164795,34.885132,48.489616,61.144663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556546,1.391061,0.128632,0.015857,0.500324,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.557529,tube-mpc,0,-126.340000,54.885000,8.304652,3.140977,8.490000,3.385000,-0.185348,-0.244023,-14.546020,-11.435550,0.091484,-11.435550,-14.546020,-0.050000,0.640000,-16,65,-15.994743,64.539044,-15.994743,64.539044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.405272,35.646081,47.806404,61.710073,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555346,1.392046,0.141949,0.014993,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.567596,tube-mpc,0,-126.340000,54.885000,8.156437,3.050670,8.360000,3.285000,-0.203563,-0.234330,-14.119093,-8.020133,0.335443,-8.020133,-14.119093,-0.070000,0.660000,-23,39,-22.568871,38.966313,-22.568871,38.966313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.264225,36.144089,48.079308,62.099046,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555356,1.402156,0.174823,0.013402,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.577599,tube-mpc,0,-126.340000,54.885000,8.005342,2.964921,8.230000,3.215000,-0.224658,-0.250079,-14.241072,-6.861330,0.518412,-6.861330,-14.241072,-0.110000,0.540000,-22,41,-22.405914,41.492943,-22.405914,41.492943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.210272,37.022073,52.843162,69.869513,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556972,1.400889,0.191859,0.027140,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.587596,tube-mpc,0,-126.340000,54.885000,7.850469,2.883326,8.090000,3.135000,-0.239531,-0.251674,-14.972947,-8.508050,0.518412,-8.508050,-14.972947,-0.150000,0.450000,-17,67,-17.033491,67.245818,-17.033491,67.245818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.129753,37.607034,53.781188,69.659758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556138,1.403152,0.175314,0.016615,0.500238,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.597596,tube-mpc,0,-126.340000,54.885000,7.691681,2.805963,7.950000,3.055000,-0.258319,-0.249037,-15.033937,-9.910810,0.579401,-9.910810,-15.033937,-0.130000,0.510000,-26,79,-25.502912,78.863386,-25.502912,78.863386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.031584,37.308003,53.283675,66.037514,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556842,1.402225,0.174380,0.014840,0.500520,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.607597,tube-mpc,0,-126.340000,54.885000,7.528968,2.732967,7.800000,2.955000,-0.271032,-0.222033,-15.643833,-10.947634,0.396432,-10.947634,-15.643833,-0.150000,0.660000,-24,81,-24.353637,80.989248,-24.353637,80.989248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.015487,37.510102,51.867469,63.404497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556700,1.401881,0.188582,0.018512,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.617595,tube-mpc,0,-126.340000,54.885000,7.362398,2.664489,7.640000,2.875000,-0.277602,-0.210511,-16.314719,-8.203101,0.396432,-8.203101,-16.314719,-0.160000,0.730000,-21,58,-21.378928,57.684219,-21.378928,57.684219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.614598,37.593594,51.709579,62.344462,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555678,1.401220,0.187192,0.014309,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.627601,tube-mpc,0,-126.340000,54.885000,7.191807,2.600572,7.480000,2.825000,-0.288193,-0.224428,-17.290552,-5.458569,0.213464,-5.458569,-17.290552,-0.190000,0.670000,-13,43,-13.086666,42.655463,-13.086666,42.655463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.446072,38.380522,55.268723,69.073743,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556980,1.402169,0.173317,0.014283,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.637598,tube-mpc,0,-126.340000,54.885000,7.017518,2.541425,7.310000,2.785000,-0.292482,-0.243575,-18.022427,-3.384923,0.335443,-3.384923,-18.022427,-0.190000,0.550000,-10,39,-9.941062,38.565001,-9.941062,38.565001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.033319,38.571873,57.524150,72.934149,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557060,1.402933,0.176830,0.015071,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.647599,tube-mpc,0,-126.340000,54.885000,6.839347,2.487056,7.130000,2.735000,-0.290653,-0.247944,-18.510344,-4.909663,0.335443,-4.909663,-18.510344,-0.220000,0.450000,-6,64,-5.952078,64.068811,-5.952078,64.068811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.605501,38.800743,57.900082,74.197203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557008,1.404527,0.174971,0.015434,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.657521,tube-mpc,0,-126.340000,54.885000,6.658855,2.437936,6.950000,2.675000,-0.291145,-0.237064,-18.022427,-8.142112,0.823360,-8.142112,-18.022427,-0.080000,0.510000,-33,92,-33.351714,91.592081,-33.351714,91.592081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.067962,38.362928,54.790117,68.081175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565533,1.693227,0.232368,0.033698,0.501045,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.667447,tube-mpc,0,-126.340000,54.885000,6.474663,2.393672,6.780000,2.605000,-0.305337,-0.211328,-17.290552,-8.508050,0.396432,-8.508050,-17.290552,-0.080000,0.690000,-47,86,-46.977479,86.388073,-46.977479,86.388073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.413818,37.446201,52.062959,63.462607,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549907,1.495194,0.217707,0.019656,0.500348,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.677452,tube-mpc,0,-126.340000,54.885000,6.285398,2.354041,6.600000,2.545000,-0.314602,-0.190959,-18.876282,-5.824507,0.152474,-5.824507,-18.876282,-0.220000,0.790000,-20,62,-19.896173,61.854731,-19.896173,61.854731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.643481,37.841492,48.815458,60.069314,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566666,1.570924,0.260714,0.024717,0.500582,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.687445,tube-mpc,0,-126.340000,54.885000,6.092865,2.319504,6.400000,2.515000,-0.307135,-0.195496,-21.254876,-2.409089,0.335443,-2.409089,-21.254876,-0.230000,0.720000,2,43,1.848180,43.490671,1.848180,43.490671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.466049,38.841831,58.777020,75.029904,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546716,1.483399,0.199828,0.017248,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.697455,tube-mpc,0,-126.340000,54.885000,5.896622,2.289998,6.180000,2.515000,-0.283378,-0.225002,-23.145554,-0.945339,0.945339,-0.945339,-23.145554,-0.220000,0.580000,18,45,17.619391,45.413420,17.619391,45.413420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.766463,39.579903,60.783408,80.547426,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569884,1.477547,0.208891,0.017425,0.501327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.707447,tube-mpc,0,-126.340000,54.885000,5.697467,2.265644,5.960000,2.505000,-0.262533,-0.239356,-23.084564,-1.128308,0.701380,-1.128308,-23.084564,0.040000,0.490000,-17,58,-16.954022,58.181080,-16.954022,58.181080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.316082,39.695583,59.647972,81.436990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546118,1.699902,0.220432,0.025778,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.717471,tube-mpc,0,-126.340000,54.885000,5.494549,2.246342,5.740000,2.485000,-0.245451,-0.238658,-21.376856,-3.994819,0.945339,-3.994819,-21.376856,0.010000,0.510000,-32,85,-32.461771,84.887216,-32.461771,84.887216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.245262,39.571540,61.909800,80.453232,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559206,1.412435,0.162423,0.015723,0.500473,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.727531,tube-mpc,0,-126.340000,54.885000,5.287947,2.232138,5.530000,2.455000,-0.242053,-0.222862,-21.132897,-4.909663,1.067318,-4.909663,-21.132897,-0.120000,0.660000,-22,86,-21.923020,86.192935,-21.923020,86.192935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.238382,39.601069,54.404901,69.582054,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551526,1.403542,0.154689,0.014110,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.737535,tube-mpc,0,-126.340000,54.885000,5.079691,2.223128,5.330000,2.425000,-0.250309,-0.201872,-21.986752,-3.140965,1.006328,-3.140965,-21.986752,-0.180000,0.760000,-9,69,-9.259704,69.251883,-9.259704,69.251883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.840626,41.123602,52.718052,70.375514,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551623,1.397546,0.136552,0.013422,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.747623,tube-mpc,0,-126.340000,54.885000,4.867081,2.219185,5.100000,2.425000,-0.232919,-0.205815,-23.999408,0.152474,0.945339,0.152474,-23.999408,-0.130000,0.790000,3,43,2.539315,43.003379,2.539315,43.003379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.361892,43.013677,55.396546,76.107575,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568197,1.449062,0.179524,0.015268,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.757506,tube-mpc,0,-126.340000,54.885000,4.656437,2.220292,4.860000,2.435000,-0.203563,-0.214708,-24.487325,2.165131,0.701380,2.165131,-24.487325,-0.050000,0.580000,-1,48,-1.372813,47.848833,-1.372813,47.848833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.027903,44.904855,60.629633,84.576247,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538883,1.399234,0.137260,0.015108,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.767598,tube-mpc,0,-126.340000,54.885000,4.439177,2.226448,4.620000,2.455000,-0.180823,-0.228552,-24.853263,0.762370,0.762370,0.762370,-24.853263,-0.020000,0.480000,-3,72,-2.513869,71.804678,-2.513869,71.804678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.994660,45.914316,60.699000,80.956870,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557316,1.409125,0.175578,0.019675,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.777599,tube-mpc,0,-126.340000,54.885000,4.221965,2.237497,4.370000,2.455000,-0.148035,-0.217503,-23.999408,-1.067318,0.762370,-1.067318,-23.999408,-0.010000,0.560000,-11,86,-10.809650,85.846890,-10.809650,85.846890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.220478,45.893734,57.273079,71.913519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557855,1.409413,0.175796,0.020126,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.787597,tube-mpc,0,-126.340000,54.885000,4.003123,2.253394,4.140000,2.455000,-0.136877,-0.201606,-22.901596,-1.250287,1.067318,-1.250287,-22.901596,-0.010000,0.700000,-22,81,-21.579078,80.727848,-21.579078,80.727848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.420077,45.642898,53.546814,67.569326,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559209,1.409364,0.176326,0.020332,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.797598,tube-mpc,0,-126.340000,54.885000,3.782802,2.274065,3.910000,2.465000,-0.127198,-0.190935,-22.840606,0.518412,1.311276,0.518412,-22.840606,-0.090000,0.750000,-12,67,-12.169697,66.522787,-12.169697,66.522787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.168719,45.323816,51.508851,64.631836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557104,1.409005,0.175251,0.020424,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.807598,tube-mpc,0,-126.340000,54.885000,3.561365,2.299405,3.680000,2.495000,-0.118635,-0.195595,-23.084564,3.323933,0.823360,3.323933,-23.084564,-0.120000,0.700000,-5,51,-4.653526,50.941782,-4.653526,50.941782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.976320,45.487170,52.559321,68.536340,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557978,1.410780,0.175170,0.019764,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.817599,tube-mpc,0,-126.340000,54.885000,3.339056,2.329313,3.460000,2.535000,-0.120944,-0.205687,-23.267533,4.238777,1.006328,4.238777,-23.267533,-0.090000,0.600000,-7,55,-6.729720,54.601375,-6.729720,54.601375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.886323,45.884851,54.868020,73.595836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558102,1.409947,0.173806,0.021047,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.827595,tube-mpc,0,-126.340000,54.885000,3.116268,2.363653,3.250000,2.565000,-0.133732,-0.201347,-21.437845,2.775027,1.494245,2.775027,-21.437845,-0.070000,0.560000,-27,74,-27.051166,74.175753,-27.051166,74.175753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.177738,45.750486,53.500510,71.233295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558230,1.408298,0.177373,0.014884,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.837609,tube-mpc,0,-126.340000,54.885000,2.892823,2.402381,3.050000,2.595000,-0.157177,-0.192619,-20.340032,0.396432,1.067318,0.396432,-20.340032,-0.110000,0.620000,-35,93,-35.474274,93.392280,-35.474274,93.392280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.157067,44.202951,50.793236,64.333385,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557841,1.409183,0.187143,0.015441,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.847602,tube-mpc,0,-126.340000,54.885000,2.669865,2.445211,2.850000,2.605000,-0.180135,-0.159789,-19.974095,0.579401,1.189297,0.579401,-19.974095,-0.230000,0.760000,-25,87,-25.485790,86.623461,-25.485790,86.623461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.883869,42.866621,45.968876,60.039970,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557130,1.410845,0.232503,0.015772,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.857477,tube-mpc,0,-126.340000,54.885000,2.449921,2.491485,2.650000,2.635000,-0.200079,-0.143515,-20.949928,2.653048,0.701380,2.653048,-20.949928,-0.240000,0.810000,-16,70,-15.610966,69.562543,-15.610966,69.562543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.452879,43.249182,49.993232,67.690195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538781,1.401859,0.150194,0.013824,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.867521,tube-mpc,0,-126.340000,54.885000,2.226866,2.542435,2.440000,2.685000,-0.213134,-0.142565,-22.352689,5.092632,0.945339,5.092632,-22.352689,-0.210000,0.760000,-6,57,-5.902069,56.600747,-5.902069,56.600747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.697994,44.153504,55.252358,76.605555,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551707,1.407368,0.143914,0.015504,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.877601,tube-mpc,0,-126.340000,54.885000,2.004066,2.597322,2.230000,2.755000,-0.225934,-0.157678,-22.352689,6.068465,1.006328,6.068465,-22.352689,-0.130000,0.670000,-15,58,-14.820966,57.554010,-14.820966,57.554010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.335103,44.673921,57.696917,81.690240,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556089,1.412332,0.174457,0.020121,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.887603,tube-mpc,0,-126.340000,54.885000,1.784343,2.655330,2.020000,2.825000,-0.235657,-0.169670,-21.132897,5.092632,1.128308,5.092632,-21.132897,-0.090000,0.610000,-30,72,-30.306370,72.434610,-30.306370,72.434610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.842649,43.743876,54.993710,77.614476,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557835,1.411673,0.191283,0.014927,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.897603,tube-mpc,0,-126.340000,54.885000,1.566370,2.716668,1.820000,2.875000,-0.253630,-0.158332,-20.340032,2.957996,0.640391,2.957996,-20.340032,-0.150000,0.640000,-31,91,-30.536504,91.462700,-30.536504,91.462700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.791688,41.548869,50.352144,67.509275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558181,1.417618,0.202925,0.017163,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.907596,tube-mpc,0,-126.340000,54.885000,1.350576,2.781114,1.620000,2.915000,-0.269424,-0.133886,-19.608157,2.714037,0.762370,2.714037,-19.608157,-0.210000,0.760000,-28,88,-28.373991,88.060838,-28.373991,88.060838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.129615,39.631600,45.743733,62.626486,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557388,1.417837,0.219323,0.016345,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.917598,tube-mpc,0,-126.340000,54.885000,1.136976,2.848567,1.420000,2.965000,-0.283024,-0.116433,-20.888939,4.116798,1.067318,4.116798,-20.888939,-0.240000,0.820000,-11,75,-11.303505,74.899548,-11.303505,74.899548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.898427,38.781572,47.012285,66.477286,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556831,1.419228,0.202934,0.015635,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.927602,tube-mpc,0,-126.340000,54.885000,0.926080,2.918774,1.220000,3.025000,-0.293920,-0.106226,-20.888939,6.495393,1.372266,6.495393,-20.888939,-0.200000,0.810000,-12,58,-12.440366,58.491914,-12.440366,58.491914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.274616,38.656176,53.871976,76.685489,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557922,1.412356,0.175229,0.020229,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.937463,tube-mpc,0,-126.340000,54.885000,0.721204,2.990456,1.010000,3.115000,-0.288796,-0.124544,-21.193887,8.081122,1.128308,8.081122,-21.193887,-0.140000,0.690000,-13,56,-12.856067,55.621293,-12.856067,55.621293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.042262,37.808997,57.937538,81.547631,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561423,1.402045,0.134307,0.014224,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.947520,tube-mpc,0,-126.340000,54.885000,0.515688,3.065874,0.800000,3.205000,-0.284312,-0.139126,-21.376856,7.288257,1.372266,7.288257,-21.376856,-0.130000,0.620000,-8,69,-8.365846,68.534109,-8.365846,68.534109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.225506,36.057269,59.017582,79.010932,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551524,1.402949,0.138841,0.014989,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.957598,tube-mpc,0,-126.340000,54.885000,0.313585,3.143552,0.600000,3.275000,-0.286415,-0.131448,-20.218053,5.275601,0.945339,5.275601,-20.218053,-0.150000,0.640000,-12,86,-12.187573,85.715673,-12.187573,85.715673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.288796,33.947168,55.851615,71.740261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557684,1.419826,0.192109,0.016555,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.967599,tube-mpc,0,-126.340000,54.885000,0.117145,3.222494,0.400000,3.335000,-0.282855,-0.112506,-19.730136,4.299767,1.128308,4.299767,-19.730136,-0.130000,0.730000,-15,89,-14.862393,89.154981,-14.862393,89.154981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.788637,30.995903,52.598369,62.903937,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556589,1.412600,0.185775,0.018615,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.977598,tube-mpc,0,-126.340000,54.885000,-0.074805,3.303030,0.210000,3.395000,-0.284805,-0.091970,-18.876282,5.580549,1.311276,5.580549,-18.876282,-0.120000,0.810000,-19,74,-18.748959,74.210051,-18.748959,74.210051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.123622,27.930488,52.581686,61.247328,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558140,1.412108,0.205759,0.014490,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.987528,tube-mpc,0,-126.340000,54.885000,-0.260706,3.384366,0.040000,3.465000,-0.300706,-0.080634,-18.754303,8.264091,1.311276,8.264091,-18.754303,-0.140000,0.790000,-13,55,-12.792069,55.010294,-12.792069,55.010294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.758385,25.267585,57.448085,67.729945,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550345,1.404115,0.162450,0.016798,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.997598,tube-mpc,0,-126.340000,54.885000,-0.444091,3.467981,-0.150000,3.565000,-0.294091,-0.097019,-18.632323,8.995966,0.823360,8.995966,-18.632323,-0.160000,0.690000,-4,56,-4.313450,56.025857,-4.313450,56.025857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.397749,23.562562,62.033270,75.518284,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557800,1.413956,0.179347,0.020043,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.007597,tube-mpc,0,-126.340000,54.885000,-0.620734,3.551881,-0.320000,3.655000,-0.300734,-0.103119,-17.656490,8.203101,1.372266,8.203101,-17.656490,-0.120000,0.590000,-12,71,-12.302667,71.140633,-12.302667,71.140633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.654252,21.623475,61.488029,73.347228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557142,1.413169,0.171048,0.019919,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.017460,tube-mpc,0,-126.340000,54.885000,-0.789383,3.635262,-0.470000,3.725000,-0.319383,-0.089738,-15.643833,5.336590,1.128308,5.336590,-15.643833,-0.120000,0.630000,-27,93,-26.932706,92.624984,-26.932706,92.624984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.849275,18.691589,57.933051,63.766620,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574981,1.522440,0.275172,0.021650,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.027474,tube-mpc,0,-126.340000,54.885000,-0.954622,3.720295,-0.620000,3.795000,-0.334622,-0.074705,-14.302062,5.763517,0.945339,5.763517,-14.302062,-0.160000,0.760000,-29,79,-29.387559,79.410226,-29.387559,79.410226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.032014,14.820839,51.334239,59.310879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549134,1.763453,0.322749,0.039051,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008187,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.037451,tube-mpc,0,-126.340000,54.885000,-1.112959,3.805136,-0.740000,3.875000,-0.372959,-0.069864,-13.936124,7.898153,1.128308,7.898153,-13.936124,-0.230000,0.810000,-20,57,-19.911466,56.631509,-19.911466,56.631509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.780657,12.176240,55.530651,62.849476,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559085,1.532980,0.234424,0.023866,0.500827,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.047474,tube-mpc,0,-126.340000,54.885000,-1.265441,3.890244,-0.880000,3.955000,-0.385441,-0.064756,-13.387218,9.483883,0.884349,9.483883,-13.387218,-0.240000,0.700000,-16,52,-16.359620,52.183859,-16.359620,52.183859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.708429,11.203116,59.270052,72.581424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.775730,1.712057,0.230786,0.029608,0.500717,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008259,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.057445,tube-mpc,0,-126.340000,54.885000,-1.410314,3.974528,-1.000000,4.055000,-0.410314,-0.080472,-13.143259,8.873987,1.250287,8.873987,-13.143259,-0.210000,0.610000,-17,63,-17.357047,62.670912,-17.357047,62.670912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.896006,9.967680,58.890875,71.935083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552258,1.441558,0.209125,0.017628,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.067483,tube-mpc,0,-126.340000,54.885000,-1.549056,4.058746,-1.120000,4.135000,-0.429056,-0.076254,-12.655342,7.227268,1.067318,7.227268,-12.655342,-0.190000,0.590000,-19,78,-19.148355,77.653148,-19.148355,77.653148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.611555,7.997725,56.279252,64.767946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557093,1.429800,0.191720,0.014884,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.077468,tube-mpc,0,-126.340000,54.885000,-1.679767,4.141642,-1.230000,4.205000,-0.449767,-0.063358,-11.069613,5.336590,0.762370,5.336590,-11.069613,-0.190000,0.680000,-28,85,-28.237640,85.243897,-28.237640,85.243897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.759707,5.756143,51.816498,59.158071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556645,1.414520,0.157931,0.013024,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.087468,tube-mpc,0,-126.340000,54.885000,-1.803144,4.223520,-1.340000,4.275000,-0.463144,-0.051480,-10.947634,6.800341,1.372266,6.800341,-10.947634,-0.240000,0.760000,-17,66,-16.640106,65.935179,-16.640106,65.935179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.848935,3.254605,50.318093,59.777207,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558446,1.409301,0.160864,0.013632,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.097529,tube-mpc,0,-126.340000,54.885000,-1.919495,4.304512,-1.440000,4.355000,-0.479495,-0.050488,-10.764665,8.203101,1.250287,8.203101,-10.764665,-0.220000,0.740000,-13,53,-13.290319,53.441935,-13.290319,53.441935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.421320,2.675088,54.414945,63.239011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549476,1.407154,0.148088,0.013005,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.107513,tube-mpc,0,-126.340000,54.885000,-2.027055,4.383259,-1.550000,4.445000,-0.477055,-0.061741,-10.459717,9.605862,0.274453,9.605862,-10.459717,-0.180000,0.640000,-12,47,-12.128997,47.304712,-12.128997,47.304712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.477784,2.120951,56.529009,65.568471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554591,1.402888,0.149897,0.013291,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.117606,tube-mpc,0,-126.340000,54.885000,-2.127625,4.460975,-1.640000,4.535000,-0.487625,-0.074025,-9.361904,8.203101,0.457422,8.203101,-9.361904,-0.160000,0.560000,-17,62,-17.315860,62.149095,-17.315860,62.149095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.158912,1.787373,58.260813,65.343903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557642,1.412272,0.192057,0.016144,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.127527,tube-mpc,0,-126.340000,54.885000,-2.218347,4.535281,-1.730000,4.605000,-0.488347,-0.069719,-8.752008,6.007476,0.884349,6.007476,-8.752008,-0.160000,0.570000,-16,78,-15.696532,77.880228,-15.696532,77.880228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.107095,0.842216,53.445958,55.896814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555753,1.401698,0.150553,0.014217,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.137609,tube-mpc,0,-126.340000,54.885000,-2.302146,4.608433,-1.810000,4.665000,-0.492146,-0.056567,-7.593205,4.421746,0.823360,4.421746,-7.593205,-0.170000,0.670000,-17,81,-17.201552,80.939516,-17.201552,80.939516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.442220,-0.070667,47.077541,48.006639,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569079,1.412038,0.191432,0.015901,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.147603,tube-mpc,0,-126.340000,54.885000,-2.376778,4.678383,-1.870000,4.725000,-0.506778,-0.046617,-7.105289,5.336590,1.311276,5.336590,-7.105289,-0.160000,0.750000,-16,64,-15.787567,64.330195,-15.787567,64.330195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.366904,-0.835439,45.812672,46.511417,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557850,1.472048,0.190883,0.015533,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.157599,tube-mpc,0,-126.340000,54.885000,-2.442931,4.745561,-1.940000,4.795000,-0.502931,-0.049439,-6.556382,7.288257,0.335443,7.288257,-6.556382,-0.180000,0.710000,-9,48,-8.564420,47.816999,-8.564420,47.816999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.117945,-0.542233,50.357524,53.173141,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558212,1.410835,0.184211,0.018527,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.167607,tube-mpc,0,-126.340000,54.885000,-2.500607,4.809821,-1.990000,4.885000,-0.510607,-0.075179,-5.946486,8.934977,0.640391,8.934977,-5.946486,-0.140000,0.610000,-10,37,-10.261067,36.883915,-10.261067,36.883915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.446506,-0.014099,51.681055,56.962789,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558182,1.409227,0.175469,0.020543,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.177607,tube-mpc,0,-126.340000,54.885000,-2.549647,4.870823,-2.040000,4.955000,-0.509647,-0.084177,-4.726694,6.922320,0.091484,6.922320,-4.726694,-0.130000,0.490000,-14,59,-14.336669,59.312360,-14.336669,59.312360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.625683,0.928521,55.163731,59.808290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556907,1.407861,0.189510,0.015655,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.187476,tube-mpc,0,-126.340000,54.885000,-2.589615,4.927687,-2.080000,5.005000,-0.509615,-0.077313,-3.628881,3.384923,0.884349,3.384923,-3.628881,-0.130000,0.510000,-17,85,-17.246426,84.604262,-17.246426,84.604262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.583390,1.872715,46.966096,49.028534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538963,1.398765,0.163946,0.016492,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.197593,tube-mpc,0,-126.340000,54.885000,-2.621910,4.982345,-2.110000,5.045000,-0.511910,-0.062655,-2.409089,1.799193,0.335443,1.799193,-2.409089,-0.160000,0.680000,-17,81,-16.992292,80.869824,-16.992292,80.869824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.068700,1.781592,38.323363,39.949921,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555743,1.471892,0.207987,0.017518,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.207597,tube-mpc,0,-126.340000,54.885000,-2.645234,5.032582,-2.120000,5.075000,-0.525234,-0.042418,-1.555235,3.201954,-0.091484,3.201954,-1.555235,-0.170000,0.760000,-16,60,-15.978273,59.821710,-15.978273,59.821710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.793062,1.566095,39.287093,40.196887,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556706,1.405892,0.182642,0.018306,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.217599,tube-mpc,0,-126.340000,54.885000,-2.660054,5.078843,-2.130000,5.125000,-0.530054,-0.046157,-1.433256,5.824507,0.640391,5.824507,-1.433256,-0.190000,0.700000,-6,38,-5.925082,38.431277,-5.925082,38.431277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.134914,1.634346,44.550667,48.668882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557367,1.406088,0.185189,0.019018,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.227596,tube-mpc,0,-126.340000,54.885000,-2.666455,5.120956,-2.130000,5.175000,-0.536455,-0.054044,-0.945339,5.580549,0.091484,5.580549,-0.945339,-0.150000,0.560000,-7,47,-7.344374,47.098852,-7.344374,47.098852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.564638,2.759312,49.723737,58.224787,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558423,1.405652,0.173769,0.015699,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.237598,tube-mpc,0,-126.340000,54.885000,-2.664546,5.158803,-2.130000,5.225000,-0.534546,-0.066197,0.518412,3.140965,0.030495,3.140965,0.518412,-0.130000,0.490000,-16,68,-15.563653,68.309475,-15.563653,68.309475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.580339,3.004428,46.905225,51.303414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555918,1.406505,0.172573,0.013972,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.247598,tube-mpc,0,-126.340000,54.885000,-2.654452,5.192202,-2.110000,5.245000,-0.544452,-0.052798,1.677214,0.762370,-0.518412,0.762370,1.677214,-0.130000,0.560000,-20,79,-20.492346,79.232259,-20.492346,79.232259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.069455,2.326400,38.629206,39.207644,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557377,1.405929,0.185518,0.019607,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.257461,tube-mpc,0,-126.340000,54.885000,-2.636625,5.220660,-2.090000,5.245000,-0.546625,-0.024340,1.860183,-0.091484,-0.030495,-0.091484,1.860183,-0.160000,0.680000,-12,74,-12.122699,74.100314,-12.122699,74.100314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.521643,1.511590,32.578718,33.177738,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560485,1.396010,0.149992,0.014613,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.267597,tube-mpc,0,-126.340000,54.885000,-2.610331,5.245140,-2.060000,5.255000,-0.550331,-0.009860,2.287110,0.823360,-0.030495,0.823360,2.287110,-0.150000,0.740000,-10,58,-9.697120,57.519183,-9.697120,57.519183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.516078,1.109611,33.874039,35.265859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559185,1.403941,0.185791,0.019104,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.277600,tube-mpc,0,-126.340000,54.885000,-2.576661,5.264436,-2.040000,5.275000,-0.536661,-0.010564,1.372266,2.348100,-0.335443,2.348100,1.372266,-0.120000,0.670000,3,46,3.108946,45.996244,3.108946,45.996244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.551690,1.355385,39.048136,42.782920,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557590,1.404402,0.173748,0.015860,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.287596,tube-mpc,0,-126.340000,54.885000,-2.535564,5.278789,-2.010000,5.295000,-0.525564,-0.016211,1.799193,2.043152,-0.701380,2.043152,1.799193,-0.100000,0.570000,5,52,5.157039,51.692400,5.157039,51.692400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.516599,2.483409,45.455742,51.652209,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558699,1.403558,0.172450,0.016313,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.297599,tube-mpc,0,-126.340000,54.885000,-2.487223,5.288120,-1.990000,5.305000,-0.497223,-0.016880,2.409089,-0.335443,-0.518412,-0.335443,2.409089,-0.070000,0.530000,4,70,4.150692,70.153042,4.150692,70.153042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.543110,2.951117,46.743684,47.954631,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557921,1.405513,0.173606,0.014636,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.307597,tube-mpc,0,-126.340000,54.885000,-2.431954,5.292330,-1.960000,5.295000,-0.471954,-0.002670,2.470079,-2.531068,-0.213464,-2.531068,2.470079,-0.050000,0.600000,8,79,8.247015,79.180315,8.247015,79.180315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.251635,2.845657,41.836692,39.377639,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556123,1.404083,0.184830,0.018441,0.500275,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.317605,tube-mpc,0,-126.340000,54.885000,-2.369951,5.291346,-1.930000,5.275000,-0.439951,0.016346,3.201954,-1.860183,-0.091484,-1.860183,3.201954,-0.040000,0.700000,9,62,9.307134,61.848480,9.307134,61.848480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.912571,2.347178,40.155267,36.831367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557928,1.403907,0.175818,0.020167,0.500186,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.327594,tube-mpc,0,-126.340000,54.885000,-2.301696,5.285113,-1.890000,5.265000,-0.411696,0.020113,3.201954,-0.701380,-0.396432,-0.701380,3.201954,-0.010000,0.690000,14,48,13.653299,47.789334,13.653299,47.789334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.810055,2.387592,46.429366,42.093730,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557866,1.403380,0.174264,0.015279,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.337598,tube-mpc,0,-126.340000,54.885000,-2.227286,5.273561,-1.850000,5.265000,-0.377286,0.008561,3.384923,-0.274453,-0.579401,-0.274453,3.384923,0.030000,0.590000,15,47,15.472649,46.630624,15.472649,46.630624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.402257,2.854374,52.830145,48.527178,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557883,1.404357,0.171939,0.014124,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.347523,tube-mpc,0,-126.340000,54.885000,-2.147814,5.256810,-1.800000,5.255000,-0.347814,0.001810,4.726694,-1.494245,-0.701380,-1.494245,4.726694,0.070000,0.530000,6,56,5.628788,56.259442,5.628788,56.259442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.392344,3.236950,54.473320,48.830668,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555923,1.396487,0.145771,0.016495,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.357597,tube-mpc,0,-126.340000,54.885000,-2.061749,5.234387,-1.740000,5.235000,-0.321749,-0.000613,5.763517,-2.957996,-1.006328,-2.957996,5.763517,0.070000,0.530000,2,63,2.080012,63.403898,2.080012,63.403898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.594719,3.243516,44.432235,41.073927,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559201,1.402512,0.175400,0.015431,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.367482,tube-mpc,0,-126.340000,54.885000,-1.972367,5.207056,-1.670000,5.205000,-0.302367,0.002056,6.495393,-3.628881,-0.640391,-3.628881,6.495393,0.040000,0.590000,4,59,4.480904,59.076016,4.480904,59.076016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.984684,3.238202,38.720765,35.334299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584379,1.441631,0.204873,0.019378,0.500686,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.377447,tube-mpc,0,-126.340000,54.885000,-1.877708,5.174157,-1.600000,5.165000,-0.277708,0.009157,6.922320,-4.177788,-0.274453,-4.177788,6.922320,0.060000,0.600000,4,58,3.626571,58.079866,3.626571,58.079866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.286440,3.709593,41.097577,35.912842,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546129,1.658278,0.234269,0.026360,0.503798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.387794,tube-mpc,0,-126.340000,54.885000,-1.775017,5.134324,-1.520000,5.125000,-0.255017,0.009324,7.166278,-3.201954,-0.396432,-3.201954,7.166278,0.030000,0.600000,11,45,10.670983,45.013151,10.670983,45.013151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.444686,3.650119,39.159474,33.492821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580099,1.569336,0.197511,0.019839,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.397445,tube-mpc,0,-126.340000,54.885000,-1.675579,5.091970,-1.440000,5.105000,-0.235579,-0.013030,7.654195,-3.140965,-1.128308,-3.140965,7.654195,0.060000,0.540000,7,42,7.238049,42.396633,7.238049,42.396633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.410740,3.890866,45.496289,39.405705,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546280,1.746019,0.246452,0.034306,0.500618,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.407456,tube-mpc,0,-126.340000,54.885000,-1.569128,5.042761,-1.350000,5.065000,-0.219128,-0.022239,8.325081,-3.872840,-0.762370,-3.872840,8.325081,0.070000,0.480000,3,48,3.291647,47.934655,3.291647,47.934655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.438165,4.101198,46.856138,40.993260,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553219,1.452521,0.214895,0.020396,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.417478,tube-mpc,0,-126.340000,54.885000,-1.459631,4.988153,-1.270000,5.015000,-0.189631,-0.026847,8.508050,-5.763517,-0.701380,-5.763517,8.508050,0.050000,0.460000,8,60,7.661556,60.306619,7.661556,60.306619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.229054,4.780579,44.641295,39.968294,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552780,1.654967,0.213065,0.016615,0.500421,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.427458,tube-mpc,0,-126.340000,54.885000,-1.348131,4.928511,-1.170000,4.945000,-0.178131,-0.016489,9.544873,-6.678361,-1.067318,-6.678361,9.544873,0.050000,0.530000,1,58,0.580599,58.154990,0.580599,58.154990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.258493,4.688242,42.243249,37.027564,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554917,1.399936,0.147464,0.013396,0.500197,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.437530,tube-mpc,0,-126.340000,54.885000,-1.233581,4.863054,-1.060000,4.885000,-0.173581,-0.021946,10.520706,-6.312424,-0.945339,-6.312424,10.520706,0.050000,0.560000,-7,47,-7.195030,46.980176,-7.195030,46.980176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.625345,4.071607,39.008637,33.258569,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551420,1.404027,0.145904,0.014277,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.447529,tube-mpc,0,-126.340000,54.885000,-1.118316,4.792908,-0.950000,4.825000,-0.168316,-0.032092,10.459717,-6.617372,-1.067318,-6.617372,10.459717,0.020000,0.530000,-3,46,-2.671299,46.142564,-2.671299,46.142564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.485282,4.103258,37.457239,32.361197,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551149,1.393931,0.134896,0.013084,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.457470,tube-mpc,0,-126.340000,54.885000,-1.002658,4.718143,-0.840000,4.765000,-0.162658,-0.046857,10.886644,-6.495393,-0.823360,-6.495393,10.886644,0.010000,0.490000,-5,43,-4.509615,42.882878,-4.509615,42.882878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.713142,3.910955,36.769689,32.702098,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581203,1.406779,0.176771,0.014563,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.467601,tube-mpc,0,-126.340000,54.885000,-0.884195,4.636889,-0.720000,4.695000,-0.164195,-0.058111,11.740498,-7.471226,-1.067318,-7.471226,11.740498,0.000000,0.460000,-12,48,-11.942679,47.812992,-11.942679,47.812992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.104749,3.810831,37.178386,34.161188,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557780,1.404488,0.175664,0.018485,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.477598,tube-mpc,0,-126.340000,54.885000,-0.767207,4.551807,-0.600000,4.615000,-0.167207,-0.063193,11.618519,-8.569039,-1.250287,-8.569039,11.618519,-0.010000,0.460000,-12,52,-11.967006,52.336887,-11.967006,52.336887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.863117,3.548500,36.367685,32.316764,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556154,1.403974,0.173643,0.014908,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.487474,tube-mpc,0,-126.340000,54.885000,-0.652018,4.463079,-0.490000,4.525000,-0.162018,-0.061921,11.191592,-9.666852,-1.250287,-9.666852,11.191592,-0.030000,0.490000,-7,55,-7.411440,54.896026,-7.411440,54.896026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.081543,3.483451,33.143252,31.995884,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576291,1.404459,0.174773,0.015064,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.497595,tube-mpc,0,-126.340000,54.885000,-0.534841,4.367432,-0.380000,4.435000,-0.154841,-0.067568,10.276748,-9.849821,-1.067318,-9.849821,10.276748,-0.050000,0.510000,2,50,1.623745,50.235166,1.623745,50.235166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.153720,3.403680,30.609777,33.709198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555765,1.404783,0.175937,0.014287,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.507524,tube-mpc,0,-126.340000,54.885000,-0.421246,4.269100,-0.270000,4.335000,-0.151246,-0.065900,9.544873,-9.971800,-1.250287,-9.971800,9.544873,-0.040000,0.520000,5,46,4.738211,46.416683,4.738211,46.416683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.429691,3.666672,32.955446,39.832529,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559313,1.392787,0.144704,0.016204,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.517461,tube-mpc,0,-126.340000,54.885000,-0.309387,4.166360,-0.180000,4.235000,-0.129387,-0.068640,8.325081,-11.008623,-1.372266,-11.008623,8.325081,-0.020000,0.480000,11,54,11.418302,54.495389,11.418302,54.495389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.150777,4.129681,35.705363,44.095892,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565650,1.393673,0.143990,0.016107,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.527599,tube-mpc,0,-126.340000,54.885000,-0.197628,4.057214,-0.100000,4.125000,-0.097628,-0.067786,7.593205,-11.618519,-1.250287,-11.618519,7.593205,0.010000,0.500000,13,55,13.166935,54.566501,13.166935,54.566501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.424490,4.110880,39.205808,46.133423,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556563,1.402897,0.175382,0.015027,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.537600,tube-mpc,0,-126.340000,54.885000,-0.090200,3.945408,-0.020000,4.015000,-0.070200,-0.069592,6.617372,-12.106436,-0.762370,-12.106436,6.617372,0.040000,0.530000,16,52,15.972806,52.268285,15.972806,52.268285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.091485,3.612195,43.433980,47.599598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556280,1.400118,0.175218,0.015063,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.547471,tube-mpc,0,-126.340000,54.885000,0.012624,3.831180,0.050000,3.905000,-0.037376,-0.073820,6.190445,-12.411384,-0.518412,-12.411384,6.190445,0.070000,0.520000,14,52,14.337537,51.899194,14.337537,51.899194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.866353,3.167661,46.714513,50.003229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584857,1.399788,0.172085,0.014435,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.557600,tube-mpc,0,-126.340000,54.885000,0.114329,3.710153,0.120000,3.775000,-0.005671,-0.064847,6.190445,-13.082270,-0.884349,-13.082270,6.190445,0.100000,0.520000,8,55,7.932844,54.956370,7.932844,54.956370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.497808,2.465821,48.968585,50.026967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557064,1.400662,0.172485,0.013915,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.567600,tube-mpc,0,-126.340000,54.885000,0.210525,3.587015,0.180000,3.645000,0.030525,-0.057985,6.190445,-13.570186,-0.335443,-13.570186,6.190445,0.100000,0.520000,5,57,5.240027,56.751806,5.240027,56.751806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.231346,1.364113,48.570667,47.651340,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556255,1.400649,0.170532,0.014344,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.577452,tube-mpc,0,-126.340000,54.885000,0.300745,3.462347,0.240000,3.515000,0.060745,-0.052653,5.458569,-14.180083,-0.823360,-14.180083,5.458569,0.090000,0.530000,9,59,9.477221,58.727217,9.477221,58.727217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.583498,0.457127,47.322298,48.107228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555808,1.397652,0.168449,0.014641,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.587602,tube-mpc,0,-126.340000,54.885000,0.388540,3.330591,0.300000,3.375000,0.088540,-0.044409,5.519559,-13.570186,-1.067318,-13.570186,5.519559,0.070000,0.550000,8,50,8.140092,50.074888,8.140092,50.074888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.364918,-0.682807,47.382325,51.525677,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558373,1.398663,0.174321,0.015157,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.597602,tube-mpc,0,-126.340000,54.885000,0.469483,3.197691,0.350000,3.235000,0.119483,-0.037309,4.970653,-13.936124,-0.762370,-13.936124,4.970653,0.090000,0.520000,6,54,6.354371,53.553444,6.354371,53.553444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.166120,-1.646097,49.300162,54.670488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556423,1.398866,0.173936,0.015188,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.607566,tube-mpc,0,-126.340000,54.885000,0.544255,3.062386,0.400000,3.095000,0.144255,-0.032614,3.933829,-14.363051,-0.701380,-14.363051,3.933829,0.090000,0.530000,10,55,10.364212,54.572483,10.364212,54.572483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.008716,-2.696501,49.337538,56.636603,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557024,1.397884,0.173400,0.013837,0.500415,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.617594,tube-mpc,0,-126.340000,54.885000,0.613177,2.923506,0.450000,2.945000,0.163177,-0.021494,3.750861,-15.277895,-0.762370,-15.277895,3.750861,0.080000,0.530000,8,61,7.543735,60.988603,7.543735,60.988603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.338755,-2.945185,48.444830,58.774275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557597,1.397946,0.175558,0.014550,0.500234,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.627469,tube-mpc,0,-126.340000,54.885000,0.674466,2.784292,0.490000,2.795000,0.184466,-0.010708,3.384923,-15.704823,-1.067318,-15.704823,3.384923,0.090000,0.550000,3,62,3.450756,62.076842,3.450756,62.076842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.085215,-3.827801,48.765352,60.925407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554102,1.389334,0.139075,0.014972,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.637607,tube-mpc,0,-126.340000,54.885000,0.730232,2.639018,0.520000,2.635000,0.210232,0.004018,2.775027,-15.948781,-0.335443,-15.948781,2.775027,0.080000,0.590000,4,60,3.887379,60.100927,3.887379,60.100927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.201228,-4.877969,49.000487,60.362996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560073,1.396363,0.172978,0.014042,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.647596,tube-mpc,0,-126.340000,54.885000,0.777734,2.493763,0.550000,2.475000,0.227734,0.018763,1.921172,-15.887791,-0.640391,-15.887791,1.921172,0.070000,0.580000,6,60,5.983759,60.285468,5.983759,60.285468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.827275,-5.264417,51.063146,58.533766,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557863,1.397387,0.174207,0.014646,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.657598,tube-mpc,0,-126.340000,54.885000,0.817567,2.346420,0.560000,2.325000,0.257567,0.021420,1.067318,-15.826802,-0.640391,-15.826802,1.067318,0.060000,0.570000,9,60,9.025962,59.635133,9.025962,59.635133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.368301,-5.272839,52.566570,57.244127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558105,1.395847,0.174416,0.013625,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.667528,tube-mpc,0,-126.340000,54.885000,0.849163,2.198425,0.570000,2.165000,0.279163,0.033425,0.335443,-15.643833,-0.274453,-15.643833,0.335443,0.070000,0.570000,8,58,7.562814,58.043230,7.562814,58.043230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.237018,-5.193591,53.417914,56.574283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553712,1.387653,0.154827,0.015507,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.677598,tube-mpc,0,-126.340000,54.885000,0.872821,2.046833,0.570000,2.005000,0.302821,0.041833,-1.006328,-15.521854,-0.396432,-15.521854,-1.006328,0.090000,0.570000,10,57,9.646616,56.807709,9.646616,56.807709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.015296,-5.363430,51.123911,54.943371,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555438,1.394586,0.203068,0.020377,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.687599,tube-mpc,0,-126.340000,54.885000,0.887696,1.894974,0.570000,1.845000,0.317696,0.049974,-1.189297,-15.826802,-0.030495,-15.826802,-1.189297,0.090000,0.560000,3,60,3.440872,59.989009,3.440872,59.989009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.008169,-5.056860,51.221331,53.685548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558418,1.393084,0.184299,0.014967,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.697591,tube-mpc,0,-126.340000,54.885000,0.893737,1.742139,0.560000,1.695000,0.333737,0.047139,-1.555235,-16.131750,-0.213464,-16.131750,-1.555235,0.070000,0.560000,1,62,0.855816,61.696667,0.855816,61.696667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.472709,-4.919964,47.423423,51.285089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556922,1.393275,0.176010,0.015316,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.707529,tube-mpc,0,-126.340000,54.885000,0.890782,1.589223,0.550000,1.545000,0.340782,0.044223,-1.677214,-15.765812,-1.006328,-15.765812,-1.677214,0.060000,0.590000,-6,55,-5.670488,55.200949,-5.670488,55.200949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.250039,-4.579158,45.151581,47.894019,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555889,1.385354,0.143519,0.014553,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.717600,tube-mpc,0,-126.340000,54.885000,0.878471,1.433556,0.540000,1.395000,0.338471,0.038556,-2.165131,-14.911958,-0.274453,-14.911958,-2.165131,0.040000,0.530000,-9,52,-8.719028,52.495308,-8.719028,52.495308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.198826,-3.669560,42.887207,44.450612,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557893,1.439468,0.201632,0.030620,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.727479,tube-mpc,0,-126.340000,54.885000,0.857112,1.280334,0.520000,1.265000,0.337112,0.015334,-2.470079,-14.180083,0.030495,-14.180083,-2.470079,0.020000,0.540000,-13,43,-13.135568,43.060875,-13.135568,43.060875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.157653,-2.246276,41.798971,41.911009,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545967,1.413543,0.189924,0.016933,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.737479,tube-mpc,0,-126.340000,54.885000,0.825983,1.124912,0.500000,1.125000,0.325983,-0.000088,-2.714037,-14.728989,-0.274453,-14.728989,-2.714037,-0.010000,0.460000,-18,53,-18.206228,52.860980,-18.206228,52.860980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.692078,0.685567,44.341886,42.119236,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539336,1.397758,0.153528,0.013554,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.747521,tube-mpc,0,-126.340000,54.885000,0.784975,0.968701,0.470000,0.975000,0.314975,-0.006299,-3.384923,-16.009771,-0.396432,-16.009771,-3.384923,-0.040000,0.490000,-20,61,-20.182510,60.683971,-20.182510,60.683971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.912189,3.810426,44.654045,43.067167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551647,1.389101,0.143212,0.014302,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.757526,tube-mpc,0,-126.340000,54.885000,0.734304,0.813111,0.440000,0.825000,0.294304,-0.011889,-4.116798,-16.375708,-0.152474,-16.375708,-4.116798,-0.090000,0.530000,-19,60,-19.443384,60.240887,-19.443384,60.240887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.813783,6.804382,46.032538,43.820628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552406,1.383945,0.138628,0.014790,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.767604,tube-mpc,0,-126.340000,54.885000,0.673285,0.656613,0.390000,0.675000,0.283285,-0.018387,-5.153621,-15.216906,-0.335443,-15.216906,-5.153621,-0.120000,0.560000,-17,48,-17.174046,47.907597,-17.174046,47.907597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.101910,9.636639,48.461312,46.349396,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567105,1.393164,0.172923,0.014378,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.777597,tube-mpc,0,-126.340000,54.885000,0.602850,0.501847,0.340000,0.535000,0.262850,-0.033153,-7.044299,-14.850968,-0.518412,-14.850968,-7.044299,-0.130000,0.570000,-11,43,-10.968444,42.700472,-10.968444,42.700472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.482414,13.123271,52.836450,54.203297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557860,1.391045,0.170723,0.015469,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.787524,tube-mpc,0,-126.340000,54.885000,0.523069,0.348676,0.270000,0.395000,0.253069,-0.046324,-7.593205,-14.485031,-0.518412,-14.485031,-7.593205,-0.140000,0.450000,-15,50,-14.828435,49.894691,-14.828435,49.894691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.787310,16.990151,60.531487,66.039349,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552308,1.385065,0.140921,0.014717,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.797598,tube-mpc,0,-126.340000,54.885000,0.432107,0.193975,0.190000,0.245000,0.242107,-0.051025,-7.837164,-15.643833,-1.006328,-15.643833,-7.837164,-0.130000,0.440000,-25,61,-25.421587,61.010365,-25.421587,61.010365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.292995,20.275005,60.765112,66.833416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558214,1.390354,0.171309,0.014157,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.807460,tube-mpc,0,-126.340000,54.885000,0.333349,0.043433,0.110000,0.085000,0.223349,-0.041567,-8.325081,-16.924615,-0.640391,-16.924615,-8.325081,-0.160000,0.490000,-30,69,-29.704392,69.351477,-29.704392,69.351477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.325927,22.763277,57.658041,62.827767,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552104,1.383892,0.142876,0.014920,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.817600,tube-mpc,0,-126.340000,54.885000,0.221830,-0.110293,0.030000,-0.085000,0.191830,-0.025293,-9.300914,-17.351542,-0.213464,-17.351542,-9.300914,-0.210000,0.590000,-28,67,-27.933011,66.844143,-27.933011,66.844143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.625922,24.947538,57.942855,61.627921,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567038,1.390997,0.171596,0.014370,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.827523,tube-mpc,0,-126.340000,54.885000,0.102995,-0.259525,-0.060000,-0.235000,0.162995,-0.024525,-10.825654,-16.070760,0.030495,-16.070760,-10.825654,-0.270000,0.610000,-18,56,-18.425228,55.859820,-18.425228,55.859820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.509172,27.462512,62.280320,66.406402,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553553,1.384256,0.145877,0.016829,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.837470,tube-mpc,0,-126.340000,54.885000,-0.025656,-0.407787,-0.170000,-0.385000,0.144344,-0.022787,-11.801488,-14.728989,-0.518412,-14.728989,-11.801488,-0.220000,0.580000,-26,49,-26.271831,48.511014,-26.271831,48.511014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.640420,30.261037,71.219505,78.703628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580015,1.389605,0.171532,0.014977,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.847602,tube-mpc,0,-126.340000,54.885000,-0.166375,-0.557302,-0.280000,-0.525000,0.113625,-0.032302,-12.228415,-14.302062,-1.250287,-14.302062,-12.228415,-0.240000,0.520000,-32,51,-32.123825,50.655517,-32.123825,50.655517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.987705,32.715552,70.757998,80.285577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558547,1.390964,0.172999,0.014243,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.857597,tube-mpc,0,-126.340000,54.885000,-0.314597,-0.703175,-0.400000,-0.675000,0.085403,-0.028175,-13.082270,-15.216906,-0.701380,-15.216906,-13.082270,-0.270000,0.490000,-33,63,-32.842618,62.956218,-32.842618,62.956218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.048724,34.732714,69.604888,79.024736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556806,1.389050,0.173098,0.014378,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.867467,tube-mpc,0,-126.340000,54.885000,-0.469954,-0.845527,-0.530000,-0.825000,0.060046,-0.020527,-13.875134,-17.351542,-1.067318,-17.351542,-13.875134,-0.310000,0.530000,-32,80,-32.454645,79.743842,-32.454645,79.743842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.735640,36.784091,71.497277,79.843762,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580455,1.389489,0.172221,0.014430,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.877595,tube-mpc,0,-126.340000,54.885000,-0.638447,-0.989730,-0.660000,-0.985000,0.021553,-0.004730,-14.607010,-16.558677,-0.762370,-16.558677,-14.607010,-0.320000,0.650000,-37,66,-36.750997,66.353417,-36.750997,66.353417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.167389,37.648170,74.286413,81.184636,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557931,1.389537,0.185680,0.014672,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.887600,tube-mpc,0,-126.340000,54.885000,-0.813717,-1.130238,-0.820000,-1.135000,0.006283,0.004762,-15.643833,-15.277895,-0.884349,-15.277895,-15.643833,-0.340000,0.660000,-35,57,-34.537719,56.979122,-34.537719,56.979122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.537173,39.158101,75.916603,84.636586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556607,1.388705,0.187649,0.014949,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.897462,tube-mpc,0,-126.340000,54.885000,-0.994774,-1.266716,-0.970000,-1.265000,-0.024774,-0.001716,-17.473521,-13.326228,-0.701380,-13.326228,-17.473521,-0.360000,0.600000,-26,47,-25.716773,47.400066,-25.716773,47.400066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.021936,40.282038,78.768192,89.020716,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561825,1.384757,0.142531,0.014442,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.907522,tube-mpc,0,-126.340000,54.885000,-1.187739,-1.403825,-1.150000,-1.395000,-0.037739,-0.008825,-18.937271,-14.058103,-1.006328,-14.058103,-18.937271,-0.330000,0.480000,-25,65,-25.144239,65.173570,-25.144239,65.173570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.764018,41.735580,83.618044,96.737308,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558723,1.384795,0.145633,0.014735,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.917597,tube-mpc,0,-126.340000,54.885000,-1.389003,-1.538874,-1.340000,-1.535000,-0.049003,-0.003874,-19.669147,-15.643833,-1.250287,-15.643833,-19.669147,-0.280000,0.550000,-34,75,-34.179483,75.034362,-34.179483,75.034362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.977641,42.373927,81.722659,93.112006,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557454,1.621980,0.227965,0.028545,0.500508,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.927468,tube-mpc,0,-126.340000,54.885000,-1.593729,-1.668965,-1.540000,-1.675000,-0.053729,0.006035,-19.425188,-15.948781,-0.884349,-15.948781,-19.425188,-0.310000,0.620000,-40,74,-40.386668,74.427334,-40.386668,74.427334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.950006,42.178845,77.073182,87.189761,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573916,1.664280,0.253381,0.025415,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.937448,tube-mpc,0,-126.340000,54.885000,-1.807915,-1.798154,-1.740000,-1.825000,-0.067915,0.026846,-21.193887,-15.033937,-0.945339,-15.033937,-21.193887,-0.350000,0.670000,-28,67,-27.862064,66.507611,-27.862064,66.507611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.421743,41.943696,75.057847,85.191707,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552372,1.710075,0.259284,0.026157,0.504359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.947484,tube-mpc,0,-126.340000,54.885000,-2.030296,-1.925669,-1.960000,-1.955000,-0.070296,0.029331,-23.023575,-13.326228,-1.189297,-13.326228,-23.023575,-0.340000,0.660000,-18,55,-18.375477,55.477341,-18.375477,55.477341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.254852,42.687997,83.337870,96.173839,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.806167,1.586563,0.209554,0.023974,0.500397,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.957447,tube-mpc,0,-126.340000,54.885000,-2.257625,-2.049822,-2.200000,-1.955000,-0.057625,-0.094822,-23.023575,-13.326228,-1.189297,-13.326228,-23.023575,-0.290000,0.620000,-29,49,-28.609588,48.760489,-28.609588,48.760489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.849838,43.946020,86.264950,101.929632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552532,1.599444,0.235831,0.015114,0.500399,1,1,0,5,1,1,0,0,0,0,1,1,1,0,0,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.009963,0.000000,0.000000
8.967479,tube-mpc,0,-126.340000,54.885000,-2.492764,-2.172352,-2.440000,-2.185000,-0.052764,0.012648,-24.670294,-11.374561,-1.372266,-11.374561,-24.670294,-0.260000,0.530000,-23,53,-23.118102,53.056066,-23.118102,53.056066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.164877,43.385651,79.195763,95.900338,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556531,1.451576,0.200992,0.021028,0.500605,1,1,0,10,2,1,0,0,0,0,1,1,1,2,2,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.977484,tube-mpc,0,-126.340000,54.885000,-2.733116,-2.292044,-2.680000,-2.305000,-0.053116,0.012956,-25.219201,-13.387218,-1.494245,-13.387218,-25.219201,-0.270000,0.500000,-22,75,-22.359227,74.587761,-22.359227,74.587761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.886219,43.615374,81.057048,98.162238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565417,1.743235,0.233927,0.042147,0.501134,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.987448,tube-mpc,0,-126.340000,54.885000,-2.977849,-2.408720,-2.930000,-2.435000,-0.047849,0.026280,-25.341180,-14.302062,-1.372266,-14.302062,-25.341180,-0.190000,0.580000,-36,79,-36.140933,79.050788,-36.140933,79.050788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.854667,43.110270,79.682095,94.970316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566486,1.450914,0.193627,0.022355,0.500629,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.997782,tube-mpc,0,-126.340000,54.885000,-3.236925,-2.527072,-3.180000,-2.565000,-0.056925,0.037928,-25.707117,-13.204249,-1.616224,-13.204249,-25.707117,-0.310000,0.670000,-23,65,-23.161449,65.383574,-23.161449,65.383574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.342270,41.208289,74.469643,89.283224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594798,1.721792,0.213349,0.042604,0.500666,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.007455,tube-mpc,0,-126.340000,54.885000,-3.483820,-2.635380,-3.440000,-2.675000,-0.043820,0.039620,-27.536805,-11.008623,-1.921172,-11.008623,-27.536805,-0.310000,0.670000,-8,49,-8.228138,49.026702,-8.228138,49.026702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.941995,41.099369,84.517134,103.119973,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585703,1.480222,0.201972,0.026035,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.017451,tube-mpc,0,-126.340000,54.885000,-3.743049,-2.744820,-3.710000,-2.755000,-0.033049,0.010180,-28.756597,-8.142112,-1.555235,-8.142112,-28.756597,-0.230000,0.570000,-8,33,-8.233534,33.152634,-8.233534,33.152634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.245289,40.301048,85.786713,107.256008,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567212,1.486079,0.195158,0.015901,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.027470,tube-mpc,0,-126.340000,54.885000,-4.006563,-2.851974,-3.990000,-2.835000,-0.016563,-0.016974,-28.939566,-8.203101,-1.738204,-8.203101,-28.939566,-0.180000,0.400000,-14,48,-14.105354,47.744180,-14.105354,47.744180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.804014,39.249983,82.863707,108.736325,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564482,1.394203,0.147888,0.013638,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.037531,tube-mpc,0,-126.340000,54.885000,-4.274457,-2.957047,-4.280000,-2.915000,0.005543,-0.042047,-28.268681,-10.032790,-2.165131,-10.032790,-28.268681,-0.170000,0.430000,-23,60,-22.584956,60.160072,-22.584956,60.160072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.846606,37.618216,83.352655,104.408897,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555376,1.395421,0.141138,0.013561,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.047471,tube-mpc,0,-126.340000,54.885000,-4.541863,-3.058380,-4.560000,-3.005000,0.018137,-0.053380,-27.231857,-11.496540,-2.043152,-11.496540,-27.231857,-0.190000,0.480000,-31,69,-30.825846,68.836677,-30.825846,68.836677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.116625,35.926117,83.463792,100.267469,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539764,1.394821,0.144149,0.013514,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.057527,tube-mpc,0,-126.340000,54.885000,-4.814737,-3.158445,-4.830000,-3.115000,0.015263,-0.043445,-27.719774,-11.069613,-1.677214,-11.069613,-27.719774,-0.270000,0.570000,-19,60,-18.547413,60.446142,-18.547413,60.446142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.573634,33.999614,80.755724,99.093489,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553110,1.394076,0.139028,0.013350,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.067515,tube-mpc,0,-126.340000,54.885000,-5.087614,-3.255425,-5.110000,-3.195000,0.022386,-0.060425,-28.207691,-8.812998,-2.043152,-8.812998,-28.207691,-0.300000,0.590000,-9,40,-9.384575,39.940048,-9.384575,39.940048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.429411,33.675705,81.223117,105.657977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551795,1.394873,0.138930,0.012807,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.077479,tube-mpc,0,-126.340000,54.885000,-5.361202,-3.349828,-5.390000,-3.275000,0.028798,-0.074828,-28.024722,-7.532216,-2.104141,-7.532216,-28.024722,-0.220000,0.480000,-20,39,-20.124479,38.669047,-20.124479,38.669047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.154436,33.872388,80.345061,106.024568,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569531,1.403585,0.175429,0.015664,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.087597,tube-mpc,0,-126.340000,54.885000,-5.639934,-3.443347,-5.660000,-3.335000,0.020066,-0.108347,-26.743941,-7.593205,-2.287110,-7.593205,-26.743941,-0.220000,0.440000,-33,41,-32.664935,41.060237,-32.664935,41.060237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.561404,32.581799,77.113721,96.187799,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557822,1.402269,0.175284,0.014685,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.097597,tube-mpc,0,-126.340000,54.885000,-5.915871,-3.533525,-5.920000,-3.405000,0.004129,-0.128525,-26.378003,-9.117946,-2.287110,-9.117946,-26.378003,-0.270000,0.400000,-32,57,-31.649425,56.968061,-31.649425,56.968061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.296065,30.950651,74.664492,90.832532,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557867,1.403685,0.176510,0.015259,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.107595,tube-mpc,0,-126.340000,54.885000,-6.191735,-3.621511,-6.180000,-3.495000,-0.011735,-0.126511,-25.768107,-10.276748,-1.799193,-10.276748,-25.768107,-0.350000,0.460000,-28,63,-27.738822,63.427353,-27.738822,63.427353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.176980,30.359660,70.836495,90.382997,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560190,1.403997,0.173416,0.014547,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.117598,tube-mpc,0,-126.340000,54.885000,-6.467255,-3.707439,-6.440000,-3.585000,-0.027255,-0.122439,-26.134045,-9.605862,-1.799193,-9.605862,-26.134045,-0.360000,0.540000,-23,53,-23.240447,52.782641,-23.240447,52.782641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.339271,30.717549,68.774975,89.649059,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558299,1.404191,0.172952,0.015064,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.127601,tube-mpc,0,-126.340000,54.885000,-6.741844,-3.791341,-6.700000,-3.675000,-0.041844,-0.116341,-26.256024,-8.752008,-2.348100,-8.752008,-26.256024,-0.300000,0.540000,-29,47,-29.149814,47.078346,-29.149814,47.078346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.048552,32.085848,67.866960,90.517453,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558913,1.404182,0.176352,0.018706,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.137598,tube-mpc,0,-126.340000,54.885000,-7.014854,-3.873242,-6.960000,-3.745000,-0.054854,-0.128242,-26.134045,-8.020133,-2.348100,-8.020133,-26.134045,-0.320000,0.490000,-27,46,-26.806676,45.504618,-26.806676,45.504618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.676833,32.134964,62.952506,83.271464,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556287,1.403771,0.172103,0.014484,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.147513,tube-mpc,0,-126.340000,54.885000,-7.283848,-3.952644,-7.220000,-3.815000,-0.063848,-0.137644,-25.402169,-7.959143,-2.104141,-7.959143,-25.402169,-0.300000,0.450000,-34,49,-33.932234,48.721528,-33.932234,48.721528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.409398,32.096808,60.632808,81.319329,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553111,1.395009,0.152431,0.015905,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.157524,tube-mpc,0,-126.340000,54.885000,-7.553142,-4.031036,-7.460000,-3.885000,-0.093142,-0.146036,-24.975242,-8.325081,-1.738204,-8.325081,-24.975242,-0.330000,0.460000,-34,51,-34.166647,51.208579,-34.166647,51.208579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.168073,31.042202,58.710970,75.543483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551701,1.400043,0.157186,0.016474,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.167526,tube-mpc,0,-126.340000,54.885000,-7.819552,-4.107693,-7.720000,-3.945000,-0.099552,-0.162693,-24.792273,-7.593205,-1.799193,-7.593205,-24.792273,-0.360000,0.460000,-29,45,-29.058796,44.776552,-29.058796,44.776552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.967353,29.906828,56.783893,74.272692,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553935,1.392759,0.146946,0.013982,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.177531,tube-mpc,0,-126.340000,54.885000,-8.082885,-4.182775,-7.960000,-4.025000,-0.122885,-0.157775,-25.280190,-7.959143,-1.738204,-7.959143,-25.280190,-0.340000,0.450000,-26,50,-25.828215,49.738355,-25.828215,49.738355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.141473,30.031626,57.163751,76.509229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552998,1.392846,0.140789,0.013685,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.187600,tube-mpc,0,-126.340000,54.885000,-8.344384,-4.256847,-8.220000,-4.105000,-0.124384,-0.151847,-25.402169,-8.569039,-2.409089,-8.569039,-25.402169,-0.340000,0.460000,-21,55,-21.076201,55.460710,-21.076201,55.460710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.491932,30.118841,57.270904,74.681285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557285,1.401742,0.174560,0.015110,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.197530,tube-mpc,0,-126.340000,54.885000,-8.598401,-4.328523,-8.470000,-4.185000,-0.128401,-0.143523,-25.585138,-9.239925,-2.409089,-9.239925,-25.585138,-0.290000,0.480000,-22,61,-22.157840,60.884243,-22.157840,60.884243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.846936,30.342438,57.935946,73.028051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555434,1.391464,0.146271,0.014764,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.207485,tube-mpc,0,-126.340000,54.885000,-8.848828,-4.399113,-8.710000,-4.255000,-0.138828,-0.144113,-24.609304,-9.178935,-2.104141,-9.178935,-24.609304,-0.260000,0.530000,-31,56,-31.064433,56.475076,-31.064433,56.475076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.591462,29.699714,58.419298,69.466738,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559275,1.401209,0.174787,0.016253,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.217600,tube-mpc,0,-126.340000,54.885000,-9.098561,-4.469640,-8.950000,-4.335000,-0.148561,-0.134640,-24.792273,-8.386070,-2.287110,-8.386070,-24.792273,-0.290000,0.550000,-22,49,-21.922857,49.425116,-21.922857,49.425116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.234651,27.572360,58.811628,66.590566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556637,1.400740,0.175449,0.014053,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.227528,tube-mpc,0,-126.340000,54.885000,-9.338701,-4.537791,-9.190000,-4.395000,-0.148701,-0.142791,-24.304356,-6.495393,-2.043152,-6.495393,-24.304356,-0.290000,0.490000,-20,39,-19.785328,38.694684,-19.785328,38.694684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.685775,26.171302,59.362401,70.786468,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549979,1.392179,0.144586,0.015112,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.237452,tube-mpc,0,-126.340000,54.885000,-9.573517,-4.604964,-9.420000,-4.455000,-0.153517,-0.149964,-23.084564,-6.556382,-2.043152,-6.556382,-23.084564,-0.280000,0.440000,-27,43,-26.506954,42.694967,-26.506954,42.694967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.318509,24.808989,61.700383,71.889368,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569734,1.620736,0.229166,0.022082,0.500711,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.247473,tube-mpc,0,-126.340000,54.885000,-9.805010,-4.671932,-9.650000,-4.525000,-0.155010,-0.146932,-22.474668,-8.447060,-1.799193,-8.447060,-22.474668,-0.190000,0.410000,-39,62,-38.878688,61.505915,-38.878688,61.505915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.584278,23.143777,64.683354,70.879057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546517,1.425603,0.189627,0.017917,0.500704,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.257477,tube-mpc,0,-126.340000,54.885000,-10.030170,-4.738023,-9.870000,-4.615000,-0.160170,-0.123023,-22.535658,-9.727842,-2.165131,-9.727842,-22.535658,-0.330000,0.500000,-16,67,-16.218217,67.323047,-16.218217,67.323047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.560134,20.239695,64.560241,74.726225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567295,1.564094,0.236813,0.020750,0.500606,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.267447,tube-mpc,0,-126.340000,54.885000,-10.248372,-4.803232,-10.090000,-4.695000,-0.158372,-0.108232,-22.047741,-9.422894,-1.921172,-9.422894,-22.047741,-0.320000,0.570000,-14,60,-14.214055,60.102428,-14.214055,60.102428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.549507,20.175417,67.717492,78.369763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548584,1.702634,0.241174,0.026384,0.500644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.277557,tube-mpc,0,-126.340000,54.885000,-10.463076,-4.868792,-10.330000,-4.775000,-0.133076,-0.093792,-22.596648,-7.959143,-2.287110,-7.959143,-22.596648,-0.220000,0.580000,-13,48,-13.198123,48.216544,-13.198123,48.216544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.536815,19.949733,68.501486,74.710642,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575746,1.483725,0.225882,0.019209,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.287476,tube-mpc,0,-126.340000,54.885000,-10.667047,-4.932658,-10.540000,-4.835000,-0.127047,-0.097658,-21.925762,-6.678361,-2.165131,-6.678361,-21.925762,-0.190000,0.540000,-15,40,-15.339181,40.237713,-15.339181,40.237713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.638777,18.612973,68.511611,71.784301,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548036,1.774329,0.246271,0.033706,0.500755,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.297455,tube-mpc,0,-126.340000,54.885000,-10.865370,-4.996553,-10.750000,-4.895000,-0.115370,-0.101553,-20.827949,-6.373413,-1.982162,-6.373413,-20.827949,-0.170000,0.450000,-20,45,-19.586681,44.912159,-19.586681,44.912159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.547532,16.530947,68.795653,70.318997,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562798,1.462482,0.198227,0.019812,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.307447,tube-mpc,0,-126.340000,54.885000,-11.056830,-5.060266,-10.950000,-4.955000,-0.106830,-0.105266,-20.096074,-7.715185,-1.860183,-7.715185,-20.096074,-0.170000,0.430000,-19,57,-19.025330,57.315852,-19.025330,57.315852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.386356,14.282022,67.626683,69.335860,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552213,1.479596,0.203107,0.016422,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.317471,tube-mpc,0,-126.340000,54.885000,-11.241562,-5.124009,-11.140000,-5.025000,-0.101562,-0.099009,-18.754303,-8.812998,-1.921172,-8.812998,-18.754303,-0.200000,0.490000,-20,62,-19.811031,61.593703,-19.811031,61.593703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.234383,12.160875,67.232556,71.206184,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561787,1.402056,0.145946,0.014435,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.327525,tube-mpc,0,-126.340000,54.885000,-11.419302,-5.187858,-11.320000,-5.095000,-0.099302,-0.092858,-17.961438,-9.239925,-1.616224,-9.239925,-17.961438,-0.210000,0.540000,-18,61,-18.411346,60.858933,-18.411346,60.858933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.693923,10.336219,66.961779,71.279154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551973,1.395870,0.140135,0.013241,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.337600,tube-mpc,0,-126.340000,54.885000,-11.589677,-5.251838,-11.490000,-5.175000,-0.099677,-0.076838,-16.619667,-8.142112,-1.860183,-8.142112,-16.619667,-0.200000,0.570000,-24,50,-23.812112,49.992909,-23.812112,49.992909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.649667,8.362923,66.275489,70.427518,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557282,1.402643,0.176163,0.015352,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.347597,tube-mpc,0,-126.340000,54.885000,-11.750959,-5.315400,-11.640000,-5.245000,-0.110959,-0.070400,-15.826802,-6.678361,-1.799193,-6.678361,-15.826802,-0.220000,0.510000,-22,43,-21.641520,43.017589,-21.641520,43.017589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.525463,5.826996,64.462343,68.322383,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558712,1.402545,0.176820,0.014579,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.357596,tube-mpc,0,-126.340000,54.885000,-11.904420,-5.379127,-11.800000,-5.305000,-0.104420,-0.074127,-15.399875,-6.312424,-1.494245,-6.312424,-15.399875,-0.230000,0.490000,-16,41,-15.935292,40.589422,-15.935292,40.589422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.774877,3.615925,65.315857,67.779922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558406,1.403368,0.178411,0.014084,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.367594,tube-mpc,0,-126.340000,54.885000,-12.049955,-5.443077,-11.940000,-5.375000,-0.109955,-0.068077,-14.667999,-8.325081,-1.433256,-8.325081,-14.667999,-0.220000,0.500000,-17,56,-17.159856,55.896889,-17.159856,55.896889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.706330,2.673743,66.876203,67.358922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556569,1.401750,0.178419,0.014259,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.377521,tube-mpc,0,-126.340000,54.885000,-12.186542,-5.506854,-12.080000,-5.455000,-0.106542,-0.051854,-13.814145,-8.873987,-1.006328,-8.873987,-13.814145,-0.210000,0.460000,-19,66,-18.518042,65.693994,-18.518042,65.693994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.022933,1.659353,64.768002,68.314933,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553818,1.390431,0.145936,0.014672,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.387518,tube-mpc,0,-126.340000,54.885000,-12.316101,-5.571428,-12.200000,-5.545000,-0.116101,-0.026428,-12.655342,-9.422894,-1.372266,-9.422894,-12.655342,-0.210000,0.550000,-23,64,-22.611763,64.048674,-22.611763,64.048674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.159624,0.312749,63.804083,69.410080,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553969,1.389089,0.140188,0.014326,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.397597,tube-mpc,0,-126.340000,54.885000,-12.438582,-5.636942,-12.330000,-5.635000,-0.108582,-0.001942,-12.167426,-9.361904,-1.250287,-9.361904,-12.167426,-0.230000,0.600000,-17,60,-16.633824,60.497891,-16.633824,60.497891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.990551,-0.996720,63.301715,69.084586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556455,1.400499,0.176358,0.015175,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.407600,tube-mpc,0,-126.340000,54.885000,-12.552053,-5.702413,-12.450000,-5.705000,-0.102053,0.002587,-11.313571,-7.776174,-0.945339,-7.776174,-11.313571,-0.220000,0.600000,-17,47,-16.645437,46.969542,-16.645437,46.969542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.013010,-1.925348,64.629140,68.320810,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557317,1.400420,0.176478,0.015587,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.417527,tube-mpc,0,-126.340000,54.885000,-12.656718,-5.767875,-12.550000,-5.785000,-0.106718,0.017125,-10.703675,-7.410237,-1.311276,-7.410237,-10.703675,-0.190000,0.530000,-19,50,-18.885361,50.268014,-18.885361,50.268014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.353791,-2.643593,64.856175,66.010150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554634,1.388264,0.149656,0.015413,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.427601,tube-mpc,0,-126.340000,54.885000,-12.754870,-5.834833,-12.650000,-5.845000,-0.104870,0.010167,-10.032790,-7.349247,-0.884349,-7.349247,-10.032790,-0.200000,0.500000,-16,51,-16.148346,51.266996,-16.148346,51.266996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.530892,-3.577685,62.879869,65.596403,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556732,1.397660,0.175424,0.014274,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.437596,tube-mpc,0,-126.340000,54.885000,-12.844291,-5.901824,-12.730000,-5.915000,-0.114291,0.013176,-8.386070,-8.020133,-1.006328,-8.020133,-8.386070,-0.180000,0.500000,-27,56,-26.900813,56.129299,-26.900813,56.129299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.911403,-4.107039,63.311748,65.376769,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556686,1.396372,0.170494,0.015555,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.447602,tube-mpc,0,-126.340000,54.885000,-12.925927,-5.969458,-12.810000,-6.005000,-0.115927,0.035542,-7.105289,-8.812998,-0.884349,-8.812998,-7.105289,-0.200000,0.530000,-30,61,-29.648292,61.390685,-29.648292,61.390685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.721357,-5.262327,60.501453,66.372695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558243,1.394784,0.188063,0.019026,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.457596,tube-mpc,0,-126.340000,54.885000,-12.999699,-6.037610,-12.870000,-6.085000,-0.129699,0.047390,-7.349247,-9.361904,-1.006328,-9.361904,-7.349247,-0.250000,0.560000,-16,64,-15.973109,63.935673,-15.973109,63.935673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.613547,-6.503046,61.020783,68.525527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555650,1.394899,0.175046,0.014128,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.467528,tube-mpc,0,-126.340000,54.885000,-13.065408,-6.105922,-12.940000,-6.175000,-0.125408,0.069078,-5.641538,-9.483883,-1.433256,-9.483883,-5.641538,-0.240000,0.590000,-24,63,-24.379902,63.438534,-24.379902,63.438534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.761411,-5.856533,61.376914,66.480444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553373,1.387092,0.145858,0.015384,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.477529,tube-mpc,0,-126.340000,54.885000,-13.124044,-6.175304,-12.990000,-6.245000,-0.134044,0.069696,-4.726694,-7.471226,-0.396432,-7.471226,-4.726694,-0.220000,0.600000,-29,45,-28.998965,45.316445,-28.998965,45.316445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.710263,-6.706996,57.700780,64.384944,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551033,1.385720,0.136180,0.015657,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.487597,tube-mpc,0,-126.340000,54.885000,-13.175573,-6.245746,-13.040000,-6.315000,-0.135573,0.069254,-4.482736,-6.617372,-0.518412,-6.617372,-4.482736,-0.260000,0.540000,-20,42,-19.563291,42.256308,-19.563291,42.256308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.955290,-7.750641,57.737072,62.554353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555842,1.394617,0.176044,0.015434,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.497587,tube-mpc,0,-126.340000,54.885000,-13.219419,-6.316222,-13.080000,-6.395000,-0.139419,0.078778,-4.726694,-7.715185,-0.213464,-7.715185,-4.726694,-0.240000,0.470000,-14,58,-13.899709,57.850308,-13.899709,57.850308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.289390,-7.137887,58.842999,61.360432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557889,1.393036,0.171642,0.014731,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.507523,tube-mpc,0,-126.340000,54.885000,-13.255985,-6.386858,-13.120000,-6.475000,-0.135985,0.088142,-3.750861,-9.971800,-0.335443,-9.971800,-3.750861,-0.200000,0.500000,-22,75,-21.728317,74.563011,-21.728317,74.563011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.177039,-6.083674,57.448689,60.676831,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551711,1.388975,0.144728,0.016384,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.517609,tube-mpc,0,-126.340000,54.885000,-13.286100,-6.459093,-13.140000,-6.565000,-0.146100,0.105907,-1.738204,-9.300914,-0.091484,-9.300914,-1.738204,-0.200000,0.610000,-35,61,-34.648244,60.777181,-34.648244,60.777181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.231962,-6.838279,55.832146,64.021587,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556409,1.395590,0.187706,0.019150,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.527547,tube-mpc,0,-126.340000,54.885000,-13.309051,-6.530740,-13.150000,-6.645000,-0.159051,0.114260,-1.799193,-8.569039,-0.518412,-8.569039,-1.799193,-0.260000,0.620000,-22,54,-22.486396,53.616015,-22.486396,53.616015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.057467,-8.624742,54.414208,63.571361,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556420,1.393083,0.187348,0.014821,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.537595,tube-mpc,0,-126.340000,54.885000,-13.325675,-6.603633,-13.160000,-6.715000,-0.165675,0.111367,-0.945339,-6.678361,-0.457422,-6.678361,-0.945339,-0.270000,0.580000,-22,41,-22.276411,40.701788,-22.276411,40.701788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.532813,-9.206665,52.417985,59.815306,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557355,1.395521,0.174746,0.014989,0.500319,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.547472,tube-mpc,0,-126.340000,54.885000,-13.335763,-6.675664,-13.160000,-6.775000,-0.175763,0.099336,-1.189297,-6.251434,0.335443,-6.251434,-1.189297,-0.250000,0.500000,-18,42,-18.160566,42.486849,-18.160566,42.486849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.749707,-9.254381,51.030250,56.073959,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539058,1.385000,0.143118,0.014992,0.500398,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.557483,tube-mpc,0,-126.340000,54.885000,-13.339875,-6.749002,-13.160000,-6.845000,-0.179875,0.095998,0.579401,-6.983309,-0.579401,-6.983309,0.579401,-0.210000,0.440000,-34,53,-33.842290,53.261409,-33.842290,53.261409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.941731,-8.867870,49.671294,54.475007,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538991,1.387020,0.149451,0.016571,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.567594,tube-mpc,0,-126.340000,54.885000,-13.338005,-6.823343,-13.150000,-6.915000,-0.188005,0.091657,0.457422,-8.812998,-0.274453,-8.812998,0.457422,-0.260000,0.470000,-24,66,-23.787380,65.604787,-23.787380,65.604787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.384872,-10.051673,49.064667,58.521820,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556615,1.394647,0.188000,0.014590,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.577523,tube-mpc,0,-126.340000,54.885000,-13.330506,-6.896528,-13.140000,-6.995000,-0.190506,0.098472,0.396432,-8.812998,-0.213464,-8.812998,0.396432,-0.270000,0.550000,-17,60,-17.206701,59.540461,-17.206701,59.540461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.888498,-10.257643,49.285750,59.220788,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551224,1.386177,0.144398,0.014927,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.587472,tube-mpc,0,-126.340000,54.885000,-13.317589,-6.969985,-13.130000,-7.065000,-0.187589,0.095015,0.762370,-7.715185,-0.335443,-7.715185,0.762370,-0.230000,0.590000,-20,46,-20.243970,46.215931,-20.243970,46.215931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.447716,-9.435291,47.173213,54.321276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539160,1.386781,0.138276,0.015907,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.597521,tube-mpc,0,-126.340000,54.885000,-13.299294,-7.044200,-13.120000,-7.125000,-0.179294,0.080800,0.945339,-5.519559,-0.396432,-5.519559,0.945339,-0.210000,0.530000,-19,32,-18.800805,31.860491,-18.800805,31.860491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.747075,-9.337657,43.876317,49.310055,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551865,1.386318,0.134492,0.013536,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.607527,tube-mpc,0,-126.340000,54.885000,-13.276074,-7.118037,-13.100000,-7.175000,-0.176074,0.056963,1.250287,-4.787684,-0.152474,-4.787684,1.250287,-0.200000,0.440000,-18,31,-17.961816,31.353724,-17.961816,31.353724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.705487,-8.923201,43.681250,47.497805,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556305,1.764810,0.216897,0.036972,0.504501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.617448,tube-mpc,0,-126.340000,54.885000,-13.248362,-7.191084,-13.090000,-7.235000,-0.158362,0.043916,1.250287,-6.617372,0.396432,-6.617372,1.250287,-0.190000,0.350000,-14,54,-14.349156,53.710115,-14.349156,53.710115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.443838,-7.998979,44.688733,48.202895,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549318,1.421251,0.192893,0.017162,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.627592,tube-mpc,0,-126.340000,54.885000,-13.215445,-7.265509,-13.070000,-7.305000,-0.145445,0.039491,1.128308,-8.508050,0.152474,-8.508050,1.128308,-0.180000,0.430000,-10,63,-10.451263,63.104276,-10.451263,63.104276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.067983,-7.577593,44.970762,50.770005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566096,1.585813,0.250222,0.026610,0.500560,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.637447,tube-mpc,0,-126.340000,54.885000,-13.179274,-7.337436,-13.050000,-7.385000,-0.129274,0.047564,1.860183,-9.117946,-0.335443,-9.117946,1.860183,-0.150000,0.520000,-16,62,-16.135613,61.558756,-16.135613,61.558756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.201207,-7.227700,44.913779,50.903478,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545691,1.454721,0.205974,0.017718,0.501080,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.648119,tube-mpc,0,-126.340000,54.885000,-13.135707,-7.414801,-13.030000,-7.465000,-0.105707,0.050199,2.287110,-6.922320,0.396432,-6.922320,2.287110,-0.140000,0.600000,-16,37,-15.500713,37.158554,-15.500713,37.158554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.683059,-7.907878,42.051790,48.147923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581080,1.543165,0.200422,0.016530,0.500670,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.657448,tube-mpc,0,-126.340000,54.885000,-13.094111,-7.481854,-13.000000,-7.505000,-0.094111,0.023146,2.043152,-4.360757,0.274453,-4.360757,2.043152,-0.150000,0.520000,-7,21,-7.300032,20.570089,-7.300032,20.570089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.543114,-8.047477,40.687520,43.781634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549265,1.661310,0.219540,0.024414,0.500442,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.667471,tube-mpc,0,-126.340000,54.885000,-13.045994,-7.553187,-12.980000,-7.545000,-0.065994,-0.008187,1.860183,-3.567892,0.335443,-3.567892,1.860183,-0.140000,0.360000,-1,26,-0.710736,25.958584,-0.710736,25.958584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.665464,-7.128977,44.502442,49.326571,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555942,1.400946,0.143240,0.013420,0.500346,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.677511,tube-mpc,0,-126.340000,54.885000,-12.994471,-7.623780,-12.950000,-7.585000,-0.044471,-0.038780,2.165131,-5.885497,0.030495,-5.885497,2.165131,-0.080000,0.300000,-7,49,-6.916837,48.835427,-6.916837,48.835427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.295578,-6.082107,46.454886,50.095081,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539325,1.398753,0.141995,0.012844,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.687528,tube-mpc,0,-126.340000,54.885000,-12.939980,-7.693221,-12.920000,-7.655000,-0.019980,-0.038221,2.836017,-7.898153,-0.457422,-7.898153,2.836017,-0.080000,0.370000,-9,61,-9.421940,61.297458,-9.421940,61.297458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.871328,-6.696669,44.326146,48.557764,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551020,1.394407,0.140018,0.012940,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.697527,tube-mpc,0,-126.340000,54.885000,-12.882742,-7.761411,-12.880000,-7.735000,-0.002742,-0.026411,3.079975,-8.508050,0.213464,-8.508050,3.079975,-0.080000,0.490000,-8,58,-8.497615,58.394294,-8.497615,58.394294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.823148,-7.482370,42.873195,47.597451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550578,1.397692,0.135299,0.013193,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.707526,tube-mpc,0,-126.340000,54.885000,-12.822880,-7.828343,-12.840000,-7.805000,0.017120,-0.023343,3.750861,-6.373413,0.274453,-6.373413,3.750861,-0.080000,0.550000,-10,37,-9.951168,36.985266,-9.951168,36.985266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.528584,-7.755466,42.302114,45.365517,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553581,1.388897,0.138627,0.013207,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.717614,tube-mpc,0,-126.340000,54.885000,-12.760043,-7.894450,-12.800000,-7.855000,0.039957,-0.039450,3.506902,-3.506902,0.030495,-3.506902,3.506902,-0.090000,0.480000,-2,19,-1.698027,19.046427,-1.698027,19.046427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.819491,-7.456708,40.671533,41.424217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557947,1.401059,0.177945,0.019456,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.727595,tube-mpc,0,-126.340000,54.885000,-12.695655,-7.958320,-12.760000,-7.895000,0.064345,-0.063320,3.201954,-3.628881,0.091484,-3.628881,3.201954,-0.080000,0.330000,4,32,4.205884,32.446738,4.205884,32.446738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.077970,-5.912784,43.023361,48.414977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558063,1.399664,0.174801,0.014998,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.737501,tube-mpc,0,-126.340000,54.885000,-12.629777,-8.020043,-12.730000,-7.935000,0.100223,-0.085043,3.201954,-6.190445,0.213464,-6.190445,3.201954,-0.060000,0.310000,6,56,5.839401,55.785490,5.839401,55.785490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.841795,-4.482757,43.184733,46.702884,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538198,1.389007,0.150522,0.015370,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.747601,tube-mpc,0,-126.340000,54.885000,-12.560762,-8.081132,-12.690000,-8.005000,0.129238,-0.076132,3.201954,-7.288257,0.640391,-7.288257,3.201954,-0.030000,0.420000,5,59,5.392193,58.794904,5.392193,58.794904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.059872,-4.123001,43.988634,44.990624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558949,1.401679,0.176210,0.014553,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.757596,tube-mpc,0,-126.340000,54.885000,-12.490805,-8.139609,-12.640000,-8.075000,0.149195,-0.064609,3.384923,-6.434403,0.091484,-6.434403,3.384923,-0.030000,0.520000,7,46,6.835803,46.050689,6.835803,46.050689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.606656,-4.121162,43.587322,43.822129,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558733,1.401933,0.173557,0.015804,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.767599,tube-mpc,0,-126.340000,54.885000,-12.419316,-8.196012,-12.600000,-8.125000,0.180684,-0.071012,3.933829,-4.726694,0.701380,-4.726694,3.933829,-0.010000,0.510000,4,34,4.090402,33.968762,4.090402,33.968762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.272181,-3.394451,43.581107,43.620289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558439,1.399158,0.172890,0.015746,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.777597,tube-mpc,0,-126.340000,54.885000,-12.346543,-8.250122,-12.560000,-8.155000,0.213457,-0.095122,4.909663,-2.287110,0.518412,-2.287110,4.909663,0.000000,0.430000,-1,21,-0.880734,20.770474,-0.880734,20.770474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.876745,-2.881480,44.122582,43.536772,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556979,1.400641,0.175532,0.014785,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.787517,tube-mpc,0,-126.340000,54.885000,-12.273173,-8.301434,-12.510000,-8.185000,0.236827,-0.116434,5.092632,-3.140965,0.335443,-3.140965,5.092632,0.010000,0.330000,-1,37,-1.133715,36.782554,-1.133715,36.782554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.450319,-1.826493,45.510237,45.671225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551244,1.395920,0.146155,0.017065,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.797602,tube-mpc,0,-126.340000,54.885000,-12.197524,-8.351032,-12.450000,-8.225000,0.252476,-0.126032,5.214611,-4.787684,0.274453,-4.787684,5.214611,-0.010000,0.330000,2,53,2.061501,52.934672,2.061501,52.934672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.411921,-0.783831,44.982560,44.752434,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556458,1.400849,0.173947,0.015932,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.807516,tube-mpc,0,-126.340000,54.885000,-12.122255,-8.397117,-12.390000,-8.285000,0.267745,-0.112117,5.214611,-6.678361,1.006328,-6.678361,5.214611,-0.010000,0.420000,4,65,3.521694,65.119069,3.521694,65.119069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.731575,0.580226,45.172067,46.021668,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548272,1.401391,0.176358,0.015168,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.817600,tube-mpc,0,-126.340000,54.885000,-12.044869,-8.441145,-12.320000,-8.345000,0.275131,-0.096145,5.336590,-5.580549,1.067318,-5.580549,5.336590,0.000000,0.540000,3,50,2.721620,50.223907,2.721620,50.223907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.552466,1.562663,45.884653,47.152400,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557616,1.401036,0.178491,0.014847,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.827599,tube-mpc,0,-126.340000,54.885000,-11.967415,-8.481827,-12.260000,-8.375000,0.292585,-0.106827,5.763517,-3.567892,0.701380,-3.567892,5.763517,0.000000,0.550000,2,34,1.858876,34.072617,1.858876,34.072617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.444242,2.852978,46.260771,48.839573,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556907,1.398969,0.177858,0.014134,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.837594,tube-mpc,0,-126.340000,54.885000,-11.889368,-8.519397,-12.200000,-8.395000,0.310632,-0.124397,6.556382,-1.189297,1.128308,-1.189297,6.556382,0.010000,0.450000,-3,24,-3.093590,24.362026,-3.093590,24.362026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.166711,4.258057,47.050232,51.401263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558733,1.400503,0.175126,0.015250,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.847598,tube-mpc,0,-126.340000,54.885000,-11.810697,-8.553771,-12.130000,-8.405000,0.319303,-0.148771,6.373413,-1.555235,0.701380,-1.555235,6.373413,0.000000,0.350000,1,37,0.969705,37.072855,0.969705,37.072855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.385550,5.736255,48.902866,53.203948,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556323,1.400145,0.175010,0.014647,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.857531,tube-mpc,0,-126.340000,54.885000,-11.732089,-8.584585,-12.060000,-8.425000,0.327911,-0.159585,6.434403,-3.079975,1.067318,-3.079975,6.434403,0.000000,0.340000,2,53,1.562589,53.476703,1.562589,53.476703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.503646,7.366716,48.122984,53.258984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554639,1.390735,0.135662,0.014297,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.867524,tube-mpc,0,-126.340000,54.885000,-11.652558,-8.612130,-11.980000,-8.465000,0.327442,-0.147130,6.800341,-4.360757,0.640391,-4.360757,6.800341,-0.010000,0.430000,0,61,-0.348477,61.176224,-0.348477,61.176224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.435816,8.601882,47.337651,52.019098,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555750,1.390857,0.141602,0.014812,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.877595,tube-mpc,0,-126.340000,54.885000,-11.571991,-8.636264,-11.910000,-8.495000,0.338009,-0.141264,6.922320,-3.567892,0.152474,-3.567892,6.922320,-0.010000,0.520000,0,51,0.121846,50.987695,0.121846,50.987695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.266669,9.416760,46.311235,51.187241,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555366,1.401127,0.176908,0.015362,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.887600,tube-mpc,0,-126.340000,54.885000,-11.491555,-8.656527,-11.840000,-8.515000,0.348445,-0.141527,7.044299,-2.043152,1.006328,-2.043152,7.044299,-0.010000,0.540000,1,40,1.136613,39.784221,1.136613,39.784221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.821320,10.857088,47.757570,53.756511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558059,1.401040,0.175911,0.015802,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.897530,tube-mpc,0,-126.340000,54.885000,-11.411342,-8.672876,-11.760000,-8.525000,0.348658,-0.147876,6.739351,0.152474,1.677214,0.152474,6.739351,-0.010000,0.470000,5,31,5.403094,30.837820,5.403094,30.837820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.494189,12.234334,48.963642,56.197414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559679,1.392492,0.146269,0.014756,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.907602,tube-mpc,0,-126.340000,54.885000,-11.329598,-8.685529,-11.680000,-8.515000,0.350402,-0.170529,7.227268,0.823360,1.250287,0.823360,7.227268,-0.010000,0.400000,3,33,2.717328,32.943951,2.717328,32.943951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.537742,13.557029,50.833249,59.093698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559519,1.406493,0.174359,0.020773,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.917597,tube-mpc,0,-126.340000,54.885000,-11.248076,-8.694083,-11.600000,-8.515000,0.351924,-0.179083,8.691018,-0.335443,1.433256,-0.335443,8.691018,0.000000,0.360000,-11,49,-10.769181,49.067693,-10.769181,49.067693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.031889,14.712387,49.806149,58.081072,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558012,1.400467,0.175132,0.014558,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.927602,tube-mpc,0,-126.340000,54.885000,-11.166056,-8.698567,-11.520000,-8.525000,0.353944,-0.173567,8.386070,-1.921172,1.128308,-1.921172,8.386070,-0.020000,0.410000,-6,63,-5.951010,62.854489,-5.951010,62.854489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.894666,14.907084,46.803462,52.923783,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557107,1.402284,0.175148,0.015398,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.937532,tube-mpc,0,-126.340000,54.885000,-11.084187,-8.698906,-11.430000,-8.535000,0.345813,-0.163906,7.654195,-1.921172,1.067318,-1.921172,7.654195,-0.030000,0.510000,2,59,1.935496,59.389092,1.935496,59.389092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.379275,15.490155,49.096009,54.786413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551022,1.392644,0.143714,0.014527,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.947521,tube-mpc,0,-126.340000,54.885000,-11.001336,-8.695047,-11.350000,-8.545000,0.348664,-0.150047,7.593205,0.030495,1.616224,0.030495,7.593205,-0.040000,0.560000,6,44,6.019722,44.013206,6.019722,44.013206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.019102,16.940719,53.702508,59.914151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552610,1.393034,0.136590,0.013592,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.957606,tube-mpc,0,-126.340000,54.885000,-10.917114,-8.686813,-11.270000,-8.525000,0.352886,-0.161813,8.020133,2.226120,1.006328,2.226120,8.020133,-0.040000,0.520000,5,32,4.892437,31.854422,4.892437,31.854422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.618204,18.553737,55.674751,63.098064,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565192,1.499804,0.240194,0.025863,0.661146,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.967453,tube-mpc,0,-126.340000,54.885000,-10.834274,-8.674518,-11.190000,-8.505000,0.355726,-0.169518,7.471226,2.836017,1.372266,2.836017,7.471226,-0.010000,0.420000,8,39,7.546438,38.784141,7.546438,38.784141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.302677,19.972863,54.747063,63.983392,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563253,1.539035,0.205361,0.026293,0.502382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.977475,tube-mpc,0,-126.340000,54.885000,-10.749250,-8.657639,-11.110000,-8.475000,0.360750,-0.182639,7.593205,2.104141,1.555235,2.104141,7.593205,-0.010000,0.390000,8,51,8.245004,50.765411,8.245004,50.765411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.001450,20.844084,52.789097,61.327167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550267,1.751980,0.254154,0.037786,0.501587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.987452,tube-mpc,0,-126.340000,54.885000,-10.663833,-8.636430,-11.030000,-8.455000,0.366167,-0.181430,7.532216,0.701380,1.128308,0.701380,7.532216,0.010000,0.430000,8,63,7.582306,63.427908,7.582306,63.427908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.432366,21.287760,50.828387,58.550990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556515,1.508476,0.191707,0.017215,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.997446,tube-mpc,0,-126.340000,54.885000,-10.577394,-8.610748,-10.940000,-8.455000,0.362606,-0.155748,8.508050,0.213464,1.250287,0.213464,8.508050,0.030000,0.540000,-3,64,-2.680271,64.377997,-2.680271,64.377997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.603359,21.506449,50.234012,57.220136,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561584,1.690728,0.233994,0.028112,0.500710,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.007447,tube-mpc,0,-126.340000,54.885000,-10.489926,-8.580587,-10.850000,-8.435000,0.360074,-0.145587,8.812998,2.348100,1.067318,2.348100,8.812998,0.020000,0.600000,-3,47,-2.617558,46.519004,-2.617558,46.519004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.489721,21.034270,47.800323,54.570572,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550966,1.434252,0.190334,0.018143,0.500579,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.017451,tube-mpc,0,-126.340000,54.885000,-10.401361,-8.545945,-10.750000,-8.405000,0.348639,-0.140945,8.752008,4.238777,1.799193,4.238777,8.752008,-0.010000,0.550000,3,39,3.274327,39.290199,3.274327,39.290199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.125265,21.361813,50.019876,58.344324,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549029,1.418068,0.181515,0.013902,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.027468,tube-mpc,0,-126.340000,54.885000,-10.311483,-8.506772,-10.660000,-8.365000,0.348517,-0.141772,8.447060,4.055809,1.433256,4.055809,8.447060,-0.010000,0.470000,8,52,8.258112,51.808017,8.258112,51.808017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.312801,22.315943,52.905823,62.030074,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560208,1.402382,0.146845,0.014136,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.037460,tube-mpc,0,-126.340000,54.885000,-10.220548,-8.463245,-10.570000,-8.325000,0.349452,-0.138245,7.959143,4.055809,1.372266,4.055809,7.959143,0.000000,0.480000,14,56,13.573547,55.984029,13.573547,55.984029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.526327,22.011281,51.491315,59.236554,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541344,1.396253,0.153015,0.014501,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.047601,tube-mpc,0,-126.340000,54.885000,-10.126809,-8.414538,-10.480000,-8.285000,0.353191,-0.129538,8.203101,2.775027,1.677214,2.775027,8.203101,0.030000,0.530000,10,67,9.893340,66.902592,9.893340,66.902592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.636213,22.073462,52.415533,60.719686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561299,1.407165,0.191704,0.014617,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.057597,tube-mpc,0,-126.340000,54.885000,-10.032859,-8.362087,-10.390000,-8.255000,0.357141,-0.107087,8.447060,3.384923,1.555235,3.384923,8.447060,0.080000,0.590000,4,63,3.805610,62.971759,3.805610,62.971759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.543266,21.247290,50.267019,58.020290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559771,1.404216,0.179070,0.019893,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.067598,tube-mpc,0,-126.340000,54.885000,-9.937221,-8.305253,-10.290000,-8.205000,0.352779,-0.100253,9.666852,4.787684,1.372266,4.787684,9.666852,0.030000,0.610000,2,54,1.815487,53.859689,1.815487,53.859689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.600172,20.343094,50.826021,58.429360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558400,1.404506,0.178781,0.018632,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.077598,tube-mpc,0,-126.340000,54.885000,-9.839805,-8.244104,-10.180000,-8.145000,0.340195,-0.099104,9.666852,6.861330,1.555235,6.861330,9.666852,0.020000,0.580000,5,43,5.166230,43.101133,5.166230,43.101133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.069056,19.339956,52.111557,59.578294,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557202,1.403071,0.174364,0.014553,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.087595,tube-mpc,0,-126.340000,54.885000,-9.740528,-8.178728,-10.080000,-8.075000,0.339472,-0.103728,9.422894,6.800341,1.616224,6.800341,9.422894,0.020000,0.510000,10,53,10.206731,52.791067,10.206731,52.791067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.820724,19.084078,53.740212,63.232192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558158,1.413214,0.178696,0.020735,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.097600,tube-mpc,0,-126.340000,54.885000,-9.639151,-8.109115,-9.970000,-8.015000,0.330849,-0.094115,10.154769,5.641538,1.921172,5.641538,10.154769,0.040000,0.500000,3,68,3.230447,68.114204,3.230447,68.114204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.933699,18.726290,53.446702,62.083726,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574202,1.512253,0.221598,0.030358,0.502601,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.107484,tube-mpc,0,-126.340000,54.885000,-9.536887,-8.036307,-9.860000,-7.965000,0.323113,-0.071307,11.130602,4.787684,1.921172,4.787684,11.130602,0.010000,0.570000,0,75,-0.017308,75.029794,-0.017308,75.029794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.622093,17.551859,51.902169,58.707131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558892,1.415195,0.191080,0.014901,0.500530,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.117600,tube-mpc,0,-126.340000,54.885000,-9.429941,-7.957735,-9.730000,-7.905000,0.300059,-0.052735,10.581696,5.763517,1.555235,5.763517,10.581696,0.020000,0.670000,4,64,4.337248,63.524797,4.337248,63.524797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.172301,16.039838,51.515121,57.727996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558301,1.414597,0.196836,0.015852,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.127604,tube-mpc,0,-126.340000,54.885000,-9.321789,-7.876096,-9.610000,-7.835000,0.288211,-0.041096,11.557530,8.142112,1.982162,8.142112,11.557530,0.010000,0.670000,0,48,0.289817,47.739876,0.289817,47.739876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.514935,15.142998,54.593329,61.496155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559780,1.413561,0.192571,0.014968,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.137521,tube-mpc,0,-126.340000,54.885000,-9.212128,-7.791415,-9.490000,-7.745000,0.277872,-0.046415,11.557530,9.910810,1.982162,9.910810,11.557530,0.010000,0.580000,3,43,3.096298,43.375916,3.096298,43.375916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.723481,14.181279,56.119678,63.063777,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553717,1.392679,0.146272,0.015341,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.147601,tube-mpc,0,-126.340000,54.885000,-9.098048,-7.701628,-9.360000,-7.645000,0.261952,-0.056628,11.923467,8.020133,1.860183,8.020133,11.923467,0.000000,0.490000,3,69,2.861472,68.945598,2.861472,68.945598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.610262,14.187016,55.120170,63.800753,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560572,1.410023,0.188322,0.014373,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.157596,tube-mpc,0,-126.340000,54.885000,-8.982232,-7.609032,-9.230000,-7.575000,0.247768,-0.034032,12.655342,6.312424,2.104141,6.312424,12.655342,-0.020000,0.560000,0,83,0.480248,82.803653,0.480248,82.803653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.132521,13.052002,52.272900,58.566025,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558452,1.408352,0.197435,0.014435,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.167596,tube-mpc,0,-126.340000,54.885000,-8.863585,-7.512982,-9.090000,-7.515000,0.226415,0.002018,13.204249,6.861330,2.287110,6.861330,13.204249,0.000000,0.680000,-6,74,-5.547903,74.106220,-5.547903,74.106220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.356678,11.422065,52.242755,57.854792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558802,1.464839,0.211590,0.016022,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.177596,tube-mpc,0,-126.340000,54.885000,-8.742067,-7.413660,-8.960000,-7.425000,0.217933,0.011340,13.448207,7.959143,2.409089,7.959143,13.448207,-0.040000,0.730000,0,64,0.180716,63.593094,0.180716,63.593094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.586225,10.265613,52.216709,58.219006,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558347,1.406842,0.181319,0.019876,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.187526,tube-mpc,0,-126.340000,54.885000,-8.618473,-7.311939,-8.820000,-7.345000,0.201527,0.033061,12.594353,9.849821,2.348100,9.849821,12.594353,-0.040000,0.690000,11,56,10.664741,55.865656,10.664741,55.865656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.458369,9.440822,52.394860,59.787713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552048,1.392569,0.144670,0.015521,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.197523,tube-mpc,0,-126.340000,54.885000,-8.491053,-7.206599,-8.690000,-7.235000,0.198947,0.028401,13.692166,10.703675,2.226120,10.703675,13.692166,-0.020000,0.610000,3,57,3.040234,57.484466,3.040234,57.484466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.215033,8.996952,53.896907,62.999240,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552613,1.462288,0.138274,0.015292,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.207597,tube-mpc,0,-126.340000,54.885000,-8.359557,-7.097642,-8.550000,-7.135000,0.190443,0.037358,13.082270,9.971800,2.104141,9.971800,13.082270,-0.020000,0.570000,11,70,10.601504,70.318853,10.601504,70.318853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.861653,7.577862,52.396166,58.379489,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559345,1.405043,0.178242,0.019957,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.217597,tube-mpc,0,-126.340000,54.885000,-8.225874,-6.986853,-8.400000,-7.055000,0.174126,0.068147,13.509197,7.410237,2.409089,7.410237,13.509197,0.020000,0.630000,3,91,3.367842,91.177121,3.367842,91.177121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.877453,6.873576,52.007980,57.711217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558153,1.404766,0.190047,0.019184,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.227600,tube-mpc,0,-126.340000,54.885000,-8.088998,-6.873616,-8.250000,-6.975000,0.161002,0.101384,14.302062,7.044299,2.165131,7.044299,14.302062,0.020000,0.780000,-2,86,-1.884556,86.292443,-1.884556,86.292443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.889344,5.007097,52.209731,58.836389,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556238,1.409722,0.247317,0.015245,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.237477,tube-mpc,0,-126.340000,54.885000,-7.950720,-6.759618,-8.110000,-6.905000,0.159280,0.145382,15.399875,8.995966,1.921172,8.995966,15.399875,0.020000,0.830000,-8,71,-7.735510,71.044281,-7.735510,71.044281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.575413,3.338824,53.345296,59.919246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539978,1.392248,0.158991,0.015368,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.247595,tube-mpc,0,-126.340000,54.885000,-7.805834,-6.640785,-7.940000,-6.795000,0.134166,0.154215,15.277895,10.764665,1.799193,10.764665,15.277895,-0.060000,0.780000,5,63,5.430496,62.688966,5.430496,62.688966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.887373,1.541239,53.390193,60.354686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556670,1.402608,0.176676,0.014911,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.257593,tube-mpc,0,-126.340000,54.885000,-7.659451,-6.521525,-7.790000,-6.695000,0.130549,0.173475,15.643833,10.764665,2.531068,10.764665,15.643833,-0.080000,0.700000,9,73,9.036095,72.546743,9.036095,72.546743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.152190,0.752793,53.331915,61.268588,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556090,1.403881,0.174687,0.015633,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.267521,tube-mpc,0,-126.340000,54.885000,-7.510936,-6.401498,-7.630000,-6.585000,0.119064,0.183502,14.728989,10.215758,2.348100,10.215758,14.728989,-0.020000,0.690000,12,80,11.730509,80.468400,11.730509,80.468400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.861410,-0.949061,53.658142,61.796329,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555303,1.393488,0.157744,0.015543,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.277598,tube-mpc,0,-126.340000,54.885000,-7.356991,-6.278246,-7.470000,-6.485000,0.113009,0.206754,15.338885,8.934977,2.165131,8.934977,15.338885,0.010000,0.740000,5,90,5.155512,89.628427,5.155512,89.628427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.770435,-2.550990,55.685098,63.172117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559779,1.438369,0.208422,0.016686,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.287443,tube-mpc,0,-126.340000,54.885000,-7.203522,-6.156666,-7.300000,-6.395000,0.096478,0.238334,16.741646,9.422894,2.348100,9.422894,16.741646,0.060000,0.810000,-12,83,-11.963761,82.986411,-11.963761,82.986411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.421924,-4.857237,56.816750,65.220332,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537633,1.405553,0.167210,0.016101,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.297595,tube-mpc,0,-126.340000,54.885000,-7.042158,-6.030326,-7.120000,-6.295000,0.077842,0.264674,16.802635,10.703675,1.860183,10.703675,16.802635,0.020000,0.830000,-6,73,-6.266629,73.224936,-6.266629,73.224936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.511320,-7.857958,55.093808,65.139124,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557325,1.403585,0.187734,0.022423,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.307596,tube-mpc,0,-126.340000,54.885000,-6.880148,-5.905111,-6.950000,-6.175000,0.069852,0.269889,17.046594,12.350394,2.531068,12.350394,17.046594,0.040000,0.780000,-7,64,-7.479542,64.408032,-7.479542,64.408032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.993506,-10.512385,55.644915,64.370972,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557080,1.402883,0.174428,0.015547,0.500186,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.317474,tube-mpc,0,-126.340000,54.885000,-6.717265,-5.780943,-6.770000,-6.055000,0.052735,0.274057,16.985604,12.472374,2.409089,12.472374,16.985604,-0.060000,0.690000,8,72,7.647440,71.641040,7.647440,71.641040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.425930,-12.954313,55.323809,65.804880,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570004,1.498564,0.217525,0.025654,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.327446,tube-mpc,0,-126.340000,54.885000,-6.550008,-5.655304,-6.600000,-5.945000,0.049992,0.289696,16.741646,11.862478,2.470079,11.862478,16.741646,-0.040000,0.680000,11,79,10.567079,79.134935,10.567079,79.134935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.712541,-14.493414,54.452844,64.545798,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546316,1.684846,0.248088,0.028054,0.500950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.337455,tube-mpc,0,-126.340000,54.885000,-6.379412,-5.529157,-6.420000,-5.835000,0.040588,0.305843,16.253729,10.398727,2.470079,10.398727,16.253729,-0.010000,0.710000,12,90,12.488867,89.821813,12.488867,89.821813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.473063,-15.952068,56.365026,66.066300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574714,1.434006,0.221115,0.019508,0.500479,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.347475,tube-mpc,0,-126.340000,54.885000,-6.206021,-5.403063,-6.250000,-5.735000,0.043979,0.331937,16.253729,10.703675,2.714037,10.703675,16.253729,0.030000,0.790000,10,82,10.303877,82.279291,10.303877,82.279291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.064843,-17.947814,58.561230,67.819401,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552164,1.764509,0.298939,0.034899,0.500772,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.357448,tube-mpc,0,-126.340000,54.885000,-6.030960,-5.277962,-6.080000,-5.615000,0.049040,0.337038,16.863625,11.801488,1.860183,11.801488,16.863625,0.070000,0.810000,3,71,2.980550,70.514086,2.980550,70.514086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.336382,-20.004074,60.090998,68.431222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552103,1.449629,0.207307,0.021558,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.367447,tube-mpc,0,-126.340000,54.885000,-5.853153,-5.153207,-5.900000,-5.475000,0.046847,0.321793,17.168573,14.241072,2.592058,14.241072,17.168573,0.040000,0.760000,7,52,6.828311,51.963338,6.828311,51.963338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.719371,-22.942499,59.867057,69.642314,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552527,1.485336,0.194250,0.015434,0.500349,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.377447,tube-mpc,0,-126.340000,54.885000,-5.673152,-5.029312,-5.730000,-5.345000,0.056848,0.315688,17.412531,14.058103,2.531068,14.058103,17.412531,0.040000,0.640000,8,62,8.117613,61.545401,8.117613,61.545401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.142687,-24.848847,60.436967,68.949190,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543124,1.405543,0.152061,0.014096,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.387521,tube-mpc,0,-126.340000,54.885000,-5.489843,-4.905649,-5.550000,-5.215000,0.060157,0.309351,17.534511,11.984457,2.104141,11.984457,17.534511,0.040000,0.600000,9,81,8.721020,80.517299,8.721020,80.517299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.763562,-26.953784,59.247550,68.542878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554144,1.402694,0.154788,0.014485,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.397526,tube-mpc,0,-126.340000,54.885000,-5.305981,-4.784182,-5.360000,-5.095000,0.054019,0.310818,17.412531,10.642686,2.104141,10.642686,17.412531,0.070000,0.670000,6,84,6.444999,84.451177,6.444999,84.451177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.892448,-29.064254,56.898488,67.230378,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551800,1.393350,0.149331,0.013594,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.407598,tube-mpc,0,-126.340000,54.885000,-5.119299,-4.663509,-5.170000,-4.995000,0.050701,0.331491,17.900448,10.642686,2.165131,10.642686,17.900448,0.030000,0.770000,8,75,8.158361,75.441436,8.158361,75.441436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.438745,-30.816323,54.084707,64.923222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556863,1.399856,0.199909,0.019375,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.417597,tube-mpc,0,-126.340000,54.885000,-4.932607,-4.545532,-4.980000,-4.875000,0.047393,0.329468,17.717479,11.740498,2.104141,11.740498,17.717479,0.050000,0.770000,8,64,8.490723,63.653707,8.490723,63.653707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.083256,-31.987652,52.722805,62.098298,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560034,1.451672,0.247643,0.028665,0.500829,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.427551,tube-mpc,0,-126.340000,54.885000,-4.745626,-4.430104,-4.800000,-4.755000,0.054374,0.324896,17.351542,13.387218,2.409089,13.387218,17.351542,0.070000,0.700000,11,53,11.310394,53.270905,11.310394,53.270905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.601896,-33.012560,51.401172,60.573073,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550378,1.433580,0.193468,0.021445,0.500605,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.437479,tube-mpc,0,-126.340000,54.885000,-4.558249,-4.317202,-4.610000,-4.625000,0.051751,0.307798,17.595500,12.716332,2.043152,12.716332,17.595500,0.060000,0.610000,11,62,11.032815,62.310921,11.032815,62.310921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.786867,-33.491617,50.922935,59.186338,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555139,1.579475,0.216204,0.022077,0.500366,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.447483,tube-mpc,0,-126.340000,54.885000,-4.368809,-4.205906,-4.430000,-4.515000,0.061191,0.309094,17.717479,10.581696,2.043152,10.581696,17.717479,0.070000,0.580000,9,80,9.218185,80.393922,9.218185,80.393922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.360393,-34.205793,49.692378,58.511127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556316,1.493926,0.276360,0.025258,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.457479,tube-mpc,0,-126.340000,54.885000,-4.179127,-4.097373,-4.240000,-4.425000,0.060873,0.327627,17.290552,8.447060,1.555235,8.447060,17.290552,0.070000,0.680000,12,89,11.913195,88.565566,11.913195,88.565566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.781350,-35.170525,46.020395,57.108418,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557973,1.562400,0.248663,0.019634,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.467477,tube-mpc,0,-126.340000,54.885000,-3.989302,-3.991705,-4.060000,-4.335000,0.070698,0.343295,16.741646,9.300914,1.799193,9.300914,16.741646,0.070000,0.770000,18,72,17.568993,72.273025,17.568993,72.273025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.124669,-36.073373,45.012978,56.297174,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553884,1.469869,0.242200,0.038887,0.500377,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.477485,tube-mpc,0,-126.340000,54.885000,-3.799465,-3.889027,-3.890000,-4.235000,0.090535,0.345973,16.131750,11.740498,1.982162,11.740498,16.131750,0.110000,0.750000,20,50,20.119928,50.384331,20.119928,50.384331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.827574,-36.230380,48.039642,55.835883,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551765,1.429399,0.197425,0.018039,0.500413,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.487475,tube-mpc,0,-126.340000,54.885000,-3.610391,-3.789792,-3.720000,-4.115000,0.109609,0.325208,16.558677,12.350394,1.372266,12.350394,16.558677,0.130000,0.630000,15,50,15.355304,49.834810,15.355304,49.834810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.177738,-35.802599,50.817536,56.766997,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544455,1.422279,0.167344,0.017053,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.497476,tube-mpc,0,-126.340000,54.885000,-3.421885,-3.693926,-3.550000,-4.015000,0.128115,0.321074,16.436698,10.215758,1.372266,10.215758,16.436698,0.170000,0.530000,11,73,10.984223,72.514085,10.984223,72.514085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.613005,-35.758408,51.563348,57.666499,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544030,1.471999,0.167350,0.016931,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.507473,tube-mpc,0,-126.340000,54.885000,-3.234487,-3.601733,-3.370000,-3.925000,0.135513,0.323267,17.168573,7.410237,1.372266,7.410237,17.168573,0.190000,0.610000,0,86,-0.060697,85.739480,-0.060697,85.739480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.472320,-36.154118,47.012304,56.212252,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545492,1.455992,0.185453,0.017203,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.517480,tube-mpc,0,-126.340000,54.885000,-3.048244,-3.513260,-3.190000,-3.845000,0.141756,0.331740,17.717479,7.349247,1.433256,7.349247,17.717479,0.070000,0.710000,9,75,8.641426,74.819389,8.641426,74.819389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.143805,-37.256497,40.251366,53.487422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563565,1.458774,0.239876,0.030556,0.501057,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.527481,tube-mpc,0,-126.340000,54.885000,-2.863791,-3.428826,-3.010000,-3.765000,0.146209,0.336174,17.229563,8.386070,1.311276,8.386070,17.229563,0.060000,0.730000,13,60,13.299179,60.486833,13.299179,60.486833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.736014,-37.435507,40.370407,49.504002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549597,1.539285,0.232827,0.023677,0.500654,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.537477,tube-mpc,0,-126.340000,54.885000,-2.681385,-3.348555,-2.840000,-3.675000,0.158615,0.326445,16.619667,9.056956,1.555235,9.056956,16.619667,0.080000,0.650000,15,57,15.393181,56.689139,15.393181,56.689139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.809905,-36.923855,42.538923,48.679270,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556631,1.441393,0.190019,0.018460,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.547477,tube-mpc,0,-126.340000,54.885000,-2.501179,-3.272519,-2.670000,-3.585000,0.168821,0.312481,16.924615,9.178935,1.006328,9.178935,16.924615,0.100000,0.610000,9,54,8.653521,53.627688,8.653521,53.627688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.485444,-36.636224,42.940556,49.366828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552324,1.508479,0.206535,0.021798,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.557480,tube-mpc,0,-126.340000,54.885000,-2.323532,-3.200876,-2.490000,-3.505000,0.166468,0.304124,17.717479,7.105289,1.433256,7.105289,17.717479,0.110000,0.540000,-4,72,-3.654266,71.673351,-3.654266,71.673351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.702651,-36.484693,43.079384,49.994975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551305,1.424420,0.186248,0.020518,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.567476,tube-mpc,0,-126.340000,54.885000,-2.148918,-3.133813,-2.320000,-3.445000,0.171082,0.311187,17.595500,4.116798,1.372266,4.116798,17.595500,0.060000,0.610000,-1,87,-0.897403,87.057214,-0.897403,87.057214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.106995,-37.108286,36.720372,48.584218,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551405,1.451818,0.198359,0.019487,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.577453,tube-mpc,0,-126.340000,54.885000,-1.977855,-3.071510,-2.130000,-3.405000,0.152145,0.333490,17.046594,3.933829,1.860183,3.933829,17.046594,0.030000,0.720000,2,77,2.268042,77.071904,2.268042,77.071904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.786005,-38.136138,36.682228,50.017991,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565669,1.482329,0.263064,0.020532,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.587481,tube-mpc,0,-126.340000,54.885000,-1.809444,-3.013647,-1.960000,-3.355000,0.150556,0.341353,16.314719,4.787684,0.884349,4.787684,16.314719,0.020000,0.760000,6,62,6.199754,62.239464,6.199754,62.239464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.773772,-38.528434,37.547242,48.087808,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550690,1.509255,0.235526,0.032759,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.597477,tube-mpc,0,-126.340000,54.885000,-1.645439,-2.960823,-1.790000,-3.295000,0.144561,0.334177,16.009771,6.434403,1.006328,6.434403,16.009771,0.030000,0.650000,4,53,3.801160,52.885957,3.801160,52.885957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.671961,-38.159598,39.661073,48.344116,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540549,1.516797,0.192114,0.015816,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.607452,tube-mpc,0,-126.340000,54.885000,-1.485906,-2.913017,-1.630000,-3.245000,0.144094,0.331983,14.728989,5.458569,1.128308,5.458569,14.728989,0.040000,0.590000,9,61,8.716213,61.259908,8.716213,61.259908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.506079,-37.755555,41.022067,49.510379,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566402,1.429825,0.196315,0.016155,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.617443,tube-mpc,0,-126.340000,54.885000,-1.330549,-2.870119,-1.480000,-3.195000,0.149451,0.324881,14.424041,3.506902,1.311276,3.506902,14.424041,0.050000,0.560000,5,75,5.472913,75.149797,5.472913,75.149797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.361761,-37.368000,43.711686,52.628053,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549301,1.723878,0.261753,0.033818,0.500551,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.627448,tube-mpc,0,-126.340000,54.885000,-1.179704,-2.832217,-1.320000,-3.175000,0.140296,0.342783,14.424041,3.506902,0.945339,1.067318,14.424041,0.050000,0.630000,-1,66,-0.752766,66.497142,-0.752766,66.497142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.734712,-37.996118,42.469327,54.061203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.870839,1.687041,0.248234,0.028827,0.502833,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008347,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.637447,tube-mpc,0,-126.340000,54.885000,-1.033980,-2.799446,-1.170000,-3.165000,0.136020,0.365554,14.485031,0.884349,0.823360,0.884349,14.485031,0.040000,0.650000,-7,83,-6.988252,83.108435,-6.988252,83.108435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.692277,-37.889851,40.207198,50.082703,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554242,1.423499,0.204651,0.015834,0.500874,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.647454,tube-mpc,0,-126.340000,54.885000,-0.893438,-2.771796,-1.030000,-3.165000,0.136562,0.393204,13.692166,-0.396432,1.189297,-0.396432,13.692166,0.020000,0.710000,-4,87,-3.998468,87.034617,-3.998468,87.034617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.921623,-38.790672,38.348053,52.252943,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550637,1.425632,0.213142,0.017803,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.657449,tube-mpc,0,-126.340000,54.885000,-0.758639,-2.749345,-0.880000,-3.165000,0.121361,0.415655,14.119093,0.884349,0.640391,0.884349,14.119093,0.000000,0.780000,-12,68,-11.824924,67.742836,-11.824924,67.742836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.842070,-39.765782,41.184105,54.024889,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554618,1.433937,0.224191,0.018825,0.504580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.667449,tube-mpc,0,-126.340000,54.885000,-0.629579,-2.732059,-0.740000,-3.135000,0.110421,0.402941,12.838311,3.079975,1.128308,3.079975,12.838311,-0.010000,0.730000,-6,48,-6.039202,47.702584,-6.039202,47.702584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.684825,-40.557123,40.815537,52.729854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.884766,1.807285,0.262799,0.036160,0.503424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008507,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.677447,tube-mpc,0,-126.340000,54.885000,-0.506603,-2.719954,-0.600000,-3.105000,0.093397,0.385046,12.716332,3.140965,0.884349,3.140965,12.716332,-0.010000,0.620000,-12,50,-12.124549,49.909799,-12.124549,49.909799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.897608,-39.970196,46.342138,53.759490,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.345502,1.715613,0.226187,0.040343,0.500829,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.687447,tube-mpc,0,-126.340000,54.885000,-0.389897,-2.713013,-0.480000,-3.085000,0.090103,0.371987,11.679509,1.189297,0.884349,1.189297,11.679509,-0.020000,0.510000,-9,70,-9.328540,70.428246,-9.328540,70.428246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.790202,-39.899308,48.925334,59.345262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562422,2.137222,0.245978,0.034802,0.501155,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008493,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.697622,tube-mpc,0,-126.340000,54.885000,-0.277823,-2.711230,-0.350000,-3.105000,0.072177,0.393770,10.398727,-2.409089,0.396432,-2.409089,10.398727,-0.040000,0.560000,-5,94,-5.138248,93.983199,-5.138248,93.983199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.351529,-39.649133,53.799384,65.341889,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582945,1.718281,0.262938,0.032562,0.514111,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.708781,tube-mpc,0,-126.340000,54.885000,-0.162910,-2.715351,-0.240000,-3.135000,0.077090,0.419649,9.361904,-3.994819,0.274453,-3.994819,9.361904,-0.040000,0.750000,-4,88,-3.955232,88.372523,-3.955232,88.372523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.798024,-40.349063,58.006217,72.493063,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593351,3.808765,0.338496,0.040056,0.501093,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010297,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.719115,tube-mpc,0,-126.340000,54.885000,-0.064172,-2.724781,-0.150000,-3.145000,0.085828,0.420219,7.227268,-1.189297,0.884349,-1.189297,7.227268,-0.040000,0.840000,9,53,9.005131,52.719718,9.005131,52.719718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.674998,-41.616723,59.495355,74.519607,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576569,1.771669,0.272251,0.039886,2.035815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.729188,tube-mpc,0,-126.340000,54.885000,0.024779,-2.739101,-0.090000,-3.145000,0.114779,0.405899,4.970653,1.860183,0.701380,1.860183,4.970653,-0.020000,0.710000,24,32,23.530164,32.447952,23.530164,32.447952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.922491,-40.438045,65.160727,74.796958,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598254,1.727709,0.261114,0.032002,0.506132,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.739191,tube-mpc,0,-126.340000,54.885000,0.105846,-2.758259,-0.030000,-3.135000,0.135846,0.376741,3.750861,1.189297,0.152474,1.189297,3.750861,0.010000,0.560000,26,44,25.935748,43.794963,25.935748,43.794963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.197889,-37.978380,69.700314,77.746310,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.131681,1.590434,0.258645,0.025072,0.500743,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008517,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.749183,tube-mpc,0,-126.340000,54.885000,0.179451,-2.782219,0.010000,-3.145000,0.169451,0.362781,3.323933,-2.775027,-0.213464,-2.775027,3.323933,0.080000,0.410000,16,85,15.530488,85.164946,15.530488,85.164946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.286055,-36.664136,72.429122,88.056374,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.150073,1.769277,0.243064,0.038783,0.501053,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.759176,tube-mpc,0,-126.340000,54.885000,0.245591,-2.810911,0.040000,-3.185000,0.205591,0.374089,2.653048,-6.861330,-0.030495,-6.861330,2.653048,0.140000,0.530000,7,107,7.341772,106.749955,7.341772,106.749955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.333195,-37.745104,72.541077,92.406526,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559684,1.826138,2.399470,0.041436,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010340,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.769549,tube-mpc,0,-126.340000,54.885000,0.306232,-2.845578,0.080000,-3.245000,0.226232,0.399422,2.897006,-6.129455,0.335443,-6.129455,2.897006,0.140000,0.770000,-1,78,-1.234162,78.432616,-1.234162,78.432616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.970020,-40.712855,69.825437,92.836780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568546,1.623079,0.389786,0.037620,0.500650,1,1,0,6,0,0,0,0,0,0,2,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.779614,tube-mpc,0,-126.340000,54.885000,0.357199,-2.883850,0.110000,-3.285000,0.247199,0.401150,2.348100,-1.860183,0.762370,-1.860183,2.348100,0.080000,0.810000,7,35,6.637746,34.924172,6.637746,34.924172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.231981,-42.745386,60.446262,80.991184,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562822,1.449762,0.238215,0.018946,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.789642,tube-mpc,0,-126.340000,54.885000,0.400217,-2.926394,0.130000,-3.285000,0.270217,0.358606,1.311276,1.494245,-0.030495,1.494245,1.311276,0.060000,0.590000,15,18,14.999844,17.938326,14.999844,17.938326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.650665,-41.727432,61.730399,74.242250,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555885,1.772134,0.228322,0.036754,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.799610,tube-mpc,0,-126.340000,54.885000,0.435258,-2.972899,0.140000,-3.275000,0.295258,0.302101,0.274453,0.091484,-0.945339,0.091484,0.274453,0.070000,0.370000,18,40,18.190453,40.080676,18.190453,40.080676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.279020,-39.337784,66.869408,77.337493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553612,1.558547,0.230310,0.022042,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.809610,tube-mpc,0,-126.340000,54.885000,0.462673,-3.023633,0.150000,-3.305000,0.312673,0.281367,0.091484,-5.397580,-0.152474,-5.397580,0.091484,0.130000,0.350000,5,83,4.744582,82.704776,4.744582,82.704776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.449102,-36.800354,69.961117,84.084832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562225,1.438410,0.234316,0.023367,0.503570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.819640,tube-mpc,0,-126.340000,54.885000,0.482396,-3.078461,0.160000,-3.385000,0.322396,0.306539,0.396432,-9.361904,0.152474,-9.361904,0.396432,0.130000,0.530000,-7,100,-6.730892,100.097949,-6.730892,100.097949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.091228,-36.361733,66.643857,88.780850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551970,1.512525,0.257564,0.019798,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.829636,tube-mpc,0,-126.340000,54.885000,0.494340,-3.136871,0.160000,-3.455000,0.334340,0.318129,0.396432,-9.361904,-0.213464,-8.691018,-0.640391,0.070000,0.760000,-6,78,-6.131045,78.154903,-6.131045,78.154903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.546479,-37.989789,64.486579,89.040586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547383,1.711521,0.307942,0.024448,0.500670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.839610,tube-mpc,0,-126.340000,54.885000,0.498638,-3.198712,0.150000,-3.505000,0.348638,0.306288,-1.860183,-3.018985,-0.152474,-3.018985,-1.860183,0.040000,0.800000,14,33,13.689606,17.974267,13.689606,17.974267,0.000000,15.180636,0.000000,64.000000,0.000000,0.000000,-103.340866,-39.267632,60.922247,78.935940,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557647,1.717409,0.267459,0.032068,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.849644,tube-mpc,0,-126.340000,54.885000,0.495361,-3.264333,0.130000,-3.515000,0.365361,0.250667,-2.226120,1.006328,-0.457422,1.006328,-2.226120,0.040000,0.590000,14,-6,14.475652,-5.842156,14.475652,-5.842156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.488019,-37.107215,67.287422,76.114815,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560104,1.727972,0.251293,0.036291,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.859648,tube-mpc,0,-126.340000,54.885000,0.484603,-3.332969,0.110000,-3.515000,0.374603,0.182031,-3.689871,-0.152474,-0.640391,-0.152474,-3.689871,0.080000,0.270000,16,22,16.487402,22.248653,16.487402,22.248653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.209373,-33.410264,73.705952,85.927016,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586567,1.724243,0.246397,0.037052,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.869613,tube-mpc,0,-126.340000,54.885000,0.466574,-3.404323,0.080000,-3.555000,0.386574,0.150677,-2.836017,-7.715185,-1.250287,-7.715185,-2.836017,0.090000,0.170000,0,67,0.204438,89.487795,0.204438,89.487795,0.000000,-22.239142,0.000000,64.000000,0.000000,0.000000,-100.863891,-29.023458,81.027571,98.398860,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583864,1.798570,0.259802,0.040941,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.879650,tube-mpc,0,-126.340000,54.885000,0.441182,-3.478990,0.060000,-3.655000,0.381182,0.176010,-1.616224,-13.448207,-0.213464,-13.448207,-1.616224,0.090000,0.380000,-20,107,-20.464667,106.750000,-20.464667,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.871763,-24.884718,82.811584,106.628944,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578840,1.602840,0.252464,0.037311,0.502868,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.889610,tube-mpc,0,-126.340000,54.885000,0.408971,-3.555659,0.040000,-3.785000,0.368971,0.229341,-1.372266,-14.789979,-0.152474,-14.789979,-1.372266,0.040000,0.690000,-26,107,-25.687310,106.750000,-25.687310,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.391610,-23.150181,82.783489,112.968319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547563,1.441793,0.289833,0.020173,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.899635,tube-mpc,0,-126.340000,54.885000,0.369690,-3.635181,0.030000,-3.895000,0.339690,0.259819,-1.860183,-9.483883,0.030495,-9.483883,-1.860183,-0.020000,0.900000,-21,62,-21.225839,46.450477,-21.225839,46.450477,0.000000,15.299523,0.000000,64.000000,0.000000,0.000000,-83.349447,-23.162510,88.478736,117.523318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542920,1.504894,0.343501,0.019987,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.909639,tube-mpc,0,-126.340000,54.885000,0.323833,-3.716675,0.010000,-3.945000,0.313833,0.228325,-2.775027,-1.860183,-0.579401,-1.860183,-2.775027,-0.080000,0.820000,-10,17,-10.485618,-15.052816,-10.485618,-15.052816,0.000000,31.802816,0.000000,64.000000,0.000000,0.000000,-84.253292,-22.386377,91.575795,111.436978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544784,1.457944,0.171690,0.018053,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.919636,tube-mpc,0,-126.340000,54.885000,0.271596,-3.800012,-0.020000,-3.935000,0.291596,0.134988,-4.299767,2.592058,-0.457422,2.592058,-4.299767,-0.090000,0.490000,0,-28,-0.438874,-33.260664,-0.438874,-33.260664,0.000000,5.010664,0.000000,64.000000,0.000000,0.000000,-83.647757,-21.011778,87.175102,101.232467,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548584,1.474048,0.205245,0.029550,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.929639,tube-mpc,0,-126.340000,54.885000,0.213161,-3.885068,-0.060000,-3.935000,0.273161,0.049932,-4.421746,-0.945339,-0.335443,-0.945339,-4.421746,-0.060000,0.110000,-10,17,-9.699999,19.185064,-9.699999,19.185064,0.000000,-2.435064,0.000000,64.000000,0.000000,0.000000,-80.095218,-16.231005,92.046723,110.450388,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552743,1.481997,0.233072,0.021905,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.939638,tube-mpc,0,-126.340000,54.885000,0.148860,-3.971510,-0.100000,-3.995000,0.248860,0.023490,-4.360757,-10.520706,-0.579401,-10.520706,-4.360757,-0.060000,0.040000,-21,62,-20.722209,103.119068,-20.722209,103.119068,0.000000,-41.369068,0.000000,64.000000,0.000000,0.000000,-73.137364,-10.431102,100.885860,121.297945,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551232,1.603811,0.248089,0.020761,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.949637,tube-mpc,0,-126.340000,54.885000,0.078959,-4.059133,-0.140000,-4.135000,0.218959,0.075867,-4.543725,-18.815292,-0.701380,-18.815292,-4.543725,-0.110000,0.290000,-23,107,-23.283213,106.750000,-23.283213,106.750000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,-63.225751,-1.734856,103.697676,125.477727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546406,1.609679,0.247768,0.027087,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.959637,tube-mpc,0,-126.340000,54.885000,0.003766,-4.147692,-0.180000,-4.315000,0.183766,0.167308,-4.116798,-20.644980,-1.006328,-20.644980,-4.116798,-0.150000,0.650000,-31,107,-30.824506,106.750000,-30.824506,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.924004,6.696600,113.557162,136.455544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544881,1.423941,0.265702,0.016611,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.969636,tube-mpc,0,-126.340000,54.885000,-0.076396,-4.236945,-0.220000,-4.485000,0.143604,0.248055,-5.458569,-16.192739,-1.128308,-16.192739,-5.458569,-0.210000,0.880000,-19,98,-18.610386,98.030589,-18.610386,98.030589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.481742,16.477032,126.554950,153.109742,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548306,1.430057,0.270106,0.016511,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.979638,tube-mpc,0,-126.340000,54.885000,-0.161201,-4.326660,-0.280000,-4.595000,0.118799,0.268340,-7.349247,-7.654195,-0.396432,-7.654195,-7.349247,-0.220000,0.930000,-3,53,-3.086725,25.605024,-3.086725,25.605024,0.000000,27.425566,0.000000,64.000000,0.000000,0.000000,-48.015800,23.297605,138.123174,166.319941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543665,1.531457,0.261443,0.022543,0.501069,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.989639,tube-mpc,0,-126.340000,54.885000,-0.250262,-4.416559,-0.340000,-4.625000,0.089738,0.208441,-7.105289,0.030495,-0.640391,0.030495,-7.105289,-0.160000,0.760000,-15,8,-14.619781,-29.313327,-14.619781,-29.313327,0.000000,37.343916,0.000000,64.000000,0.000000,0.000000,-45.926463,24.238672,131.440148,158.655245,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553454,1.505590,0.239015,0.029855,0.500446,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.999640,tube-mpc,0,-126.340000,54.885000,-0.343205,-4.506394,-0.420000,-4.615000,0.076795,0.108606,-7.044299,2.957996,-0.579401,2.957996,-7.044299,-0.130000,0.410000,-22,-32,-21.591172,-32.255782,-21.591172,-32.255782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.180694,21.213534,119.472481,151.892879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552702,1.568533,0.217345,0.032877,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.009617,tube-mpc,0,-126.340000,54.885000,-0.439411,-4.595707,-0.480000,-4.605000,0.040589,0.009293,-6.434403,-1.921172,-0.762370,-1.921172,-6.434403,-0.160000,0.060000,-30,13,-29.573541,29.099288,-29.573541,29.099288,0.000000,-16.355071,0.000000,64.000000,0.000000,0.000000,-25.757319,20.897171,116.653410,156.926355,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560882,1.446708,0.209482,0.020162,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.019640,tube-mpc,0,-126.340000,54.885000,-0.539150,-4.684864,-0.540000,-4.675000,0.000850,-0.009864,-6.190445,-11.618519,-0.945339,-11.618519,-6.190445,-0.220000,0.010000,-33,58,-32.770099,106.750000,-32.770099,106.750000,0.000000,-49.005782,0.000000,64.000000,0.000000,0.000000,-12.653388,22.628432,112.625886,150.990790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549029,1.441750,0.265183,0.018346,0.503285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.029640,tube-mpc,0,-126.340000,54.885000,-0.641345,-4.773015,-0.600000,-4.835000,-0.041345,0.061985,-6.068465,-20.218053,-1.006328,-20.218053,-6.068465,-0.280000,0.210000,-34,103,-33.586243,106.750000,-33.586243,106.750000,0.000000,-4.005782,0.000000,64.000000,0.000000,0.000000,-2.184944,29.090314,112.744030,151.380076,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553050,1.559171,0.260434,0.017774,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.039637,tube-mpc,0,-126.340000,54.885000,-0.745751,-4.860084,-0.660000,-5.045000,-0.085751,0.184916,-7.166278,-23.572481,-1.311276,-23.572481,-7.166278,-0.310000,0.580000,-27,107,-27.023484,106.750000,-27.023484,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.268009,37.414744,119.509410,159.041992,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544925,1.628928,0.332524,0.031400,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.050494,tube-mpc,0,-126.340000,54.885000,-0.861174,-4.953172,-0.750000,-5.265000,-0.111174,0.311828,-9.361904,-18.876282,-0.823360,-18.876282,-9.361904,-0.300000,0.870000,-12,107,-11.924752,106.750000,-11.924752,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.838020,47.687698,134.644660,179.213440,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593877,1.629162,0.329860,0.032850,0.500916,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.059607,tube-mpc,0,-126.340000,54.885000,-0.959292,-5.029909,-0.830000,-5.395000,-0.129292,0.365091,-10.703675,-11.923467,-1.128308,-11.923467,-10.703675,-0.240000,0.970000,-7,77,-6.868996,76.887069,-6.868996,76.887069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.621462,56.105599,143.188214,190.534190,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554966,1.553139,0.272631,0.019644,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.069638,tube-mpc,0,-126.340000,54.885000,-1.068135,-5.112657,-0.940000,-5.465000,-0.128135,0.352343,-10.642686,-2.653048,-1.494245,-2.653048,-10.642686,-0.170000,0.870000,-12,32,-12.224380,9.632740,-12.224380,9.632740,0.000000,22.254329,0.000000,64.000000,0.000000,0.000000,13.072374,58.508493,142.131539,190.191272,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554069,1.457573,0.274587,0.022035,0.501109,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.079646,tube-mpc,0,-126.340000,54.885000,-1.177188,-5.193215,-1.030000,-5.465000,-0.147188,0.271785,-10.154769,2.470079,-0.945339,2.470079,-10.154769,-0.140000,0.630000,-19,-13,-19.071749,-17.898017,-19.071749,-17.898017,0.000000,4.785087,0.000000,64.000000,0.000000,0.000000,20.895166,53.460514,127.507855,174.226569,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556812,1.535229,0.225681,0.033971,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.089645,tube-mpc,0,-126.340000,54.885000,-1.286114,-5.271464,-1.130000,-5.435000,-0.156114,0.163536,-9.361904,1.860183,-1.189297,1.860183,-9.361904,-0.160000,0.310000,-23,6,-22.526249,6.378632,-22.526249,6.378632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.959952,47.187685,123.081805,165.338887,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552709,1.578732,0.216470,0.019821,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.099638,tube-mpc,0,-126.340000,54.885000,-1.394485,-5.347218,-1.210000,-5.455000,-0.184485,0.107782,-8.752008,-5.824507,-0.701380,-5.824507,-8.752008,-0.200000,0.100000,-26,51,-25.565612,87.002389,-25.565612,87.002389,0.000000,-35.623757,0.000000,64.000000,0.000000,0.000000,42.444970,42.209761,115.544821,156.797319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547941,1.584513,0.223278,0.020516,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.109636,tube-mpc,0,-126.340000,54.885000,-1.501940,-5.420339,-1.300000,-5.555000,-0.201940,0.134661,-8.264091,-13.509197,-1.311276,-13.509197,-8.264091,-0.230000,0.230000,-28,96,-27.806041,106.750000,-27.806041,106.750000,0.000000,-10.371368,0.000000,64.000000,0.000000,0.000000,52.876893,41.450796,108.141877,147.312602,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545139,1.535324,0.241040,0.019141,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.119636,tube-mpc,0,-126.340000,54.885000,-1.607979,-5.490599,-1.380000,-5.695000,-0.227979,0.204401,-8.812998,-17.168573,-1.677214,-17.168573,-8.812998,-0.250000,0.570000,-22,107,-21.986074,106.750000,-21.986074,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.659549,43.417224,109.521248,146.606425,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543387,1.434292,0.260385,0.017089,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.129622,tube-mpc,0,-126.340000,54.885000,-1.711954,-5.557682,-1.480000,-5.835000,-0.231954,0.277318,-10.276748,-14.180083,-1.128308,-14.180083,-10.276748,-0.250000,0.830000,-6,107,-6.167777,106.750000,-6.167777,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.995104,48.278130,117.463871,158.972919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584257,1.505357,0.330679,0.023713,0.500955,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.139858,tube-mpc,0,-126.340000,54.885000,-1.816051,-5.623047,-1.580000,-5.935000,-0.236051,0.311953,-10.886644,-6.861330,-1.067318,-6.861330,-10.886644,-0.190000,0.970000,-2,62,-2.214495,53.521889,-2.214495,53.521889,0.000000,8.228110,0.000000,64.000000,0.000000,0.000000,67.156652,52.442399,120.136008,165.611394,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565204,1.456189,0.274526,0.020650,0.500614,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.149608,tube-mpc,0,-126.340000,54.885000,-1.912428,-5.681938,-1.680000,-5.955000,-0.232428,0.273062,-10.703675,1.128308,-1.250287,1.128308,-10.703675,-0.120000,0.830000,-5,17,-5.227210,-1.560691,-5.227210,-1.560691,0.000000,18.310691,0.000000,64.000000,0.000000,0.000000,72.965845,52.478087,119.108866,160.572478,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549021,1.535655,0.223621,0.021564,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.159644,tube-mpc,0,-126.340000,54.885000,-2.008312,-5.738927,-1.780000,-5.915000,-0.228312,0.176073,-9.727842,4.787684,-1.494245,4.787684,-9.727842,-0.080000,0.510000,-12,-10,-12.036500,-10.031440,-12.036500,-10.031440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.659892,47.495680,112.454728,144.023507,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553826,1.451104,0.231692,0.021665,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.169637,tube-mpc,0,-126.340000,54.885000,-2.100005,-5.791856,-1.870000,-5.895000,-0.230005,0.103144,-9.056956,1.372266,-1.128308,1.372266,-9.056956,-0.070000,0.190000,-15,35,-15.065616,42.782333,-15.065616,42.782333,0.000000,-7.813772,0.000000,64.000000,0.000000,0.000000,88.524278,43.376158,112.321931,140.749584,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551115,1.448120,0.206698,0.020171,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.179609,tube-mpc,0,-126.340000,54.885000,-2.187279,-5.840709,-1.950000,-5.925000,-0.237279,0.084291,-7.227268,-6.922320,-0.640391,-6.922320,-7.227268,-0.110000,0.190000,-24,80,-23.846295,106.750000,-23.846295,106.750000,0.000000,-26.781440,0.000000,64.000000,0.000000,0.000000,96.041398,41.193234,105.574496,130.550002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552681,1.512839,0.259754,0.019142,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.189639,tube-mpc,0,-126.340000,54.885000,-2.270355,-5.885696,-2.010000,-6.015000,-0.260355,0.129304,-7.105289,-12.411384,-0.823360,-12.411384,-7.105289,-0.160000,0.470000,-17,107,-17.296075,106.750000,-17.296075,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.238591,40.379144,101.145702,121.548617,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552014,1.691669,0.277159,0.025672,0.504343,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.199638,tube-mpc,0,-126.340000,54.885000,-2.348048,-5.926263,-2.070000,-6.125000,-0.278048,0.198737,-6.739351,-11.496540,-0.518412,-11.496540,-6.739351,-0.190000,0.780000,-12,107,-12.245878,106.750000,-12.245878,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.759507,41.950062,102.592409,128.539319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549233,1.440000,0.321007,0.017167,0.500541,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.209638,tube-mpc,0,-126.340000,54.885000,-2.420189,-5.962415,-2.140000,-6.195000,-0.280189,0.232585,-7.105289,-6.068465,-0.762370,-6.068465,-7.105289,-0.170000,0.940000,-4,70,-3.543587,69.803776,-3.543587,69.803776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.204445,44.171646,106.153775,135.269797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546092,1.526488,0.268074,0.020264,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.219641,tube-mpc,0,-126.340000,54.885000,-2.486386,-5.994039,-2.200000,-6.225000,-0.286386,0.230961,-6.312424,1.555235,-0.823360,1.555235,-6.312424,-0.130000,0.860000,-6,25,-5.919726,16.981758,-5.919726,16.981758,0.000000,7.822018,0.000000,64.000000,0.000000,0.000000,102.046177,44.843458,102.624278,135.229916,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549081,1.526714,0.211426,0.017962,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.229639,tube-mpc,0,-126.340000,54.885000,-2.546180,-6.020993,-2.260000,-6.185000,-0.286180,0.164007,-5.641538,5.397580,-0.945339,5.397580,-5.641538,-0.100000,0.560000,-6,9,-6.402759,8.803114,-6.402759,8.803114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.454761,42.013290,97.285233,124.445430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549621,1.940092,0.311882,0.058148,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008376,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.239647,tube-mpc,0,-126.340000,54.885000,-2.599268,-6.043210,-2.310000,-6.135000,-0.289268,0.091790,-4.665705,3.201954,-0.396432,3.201954,-4.665705,-0.100000,0.320000,-8,46,-7.617709,45.579814,-7.617709,45.579814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.962052,39.156350,91.151172,116.746027,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567775,1.533233,0.224891,0.025458,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.249642,tube-mpc,0,-126.340000,54.885000,-2.645169,-6.060551,-2.340000,-6.135000,-0.305169,0.074449,-3.323933,-3.018985,-0.213464,-3.018985,-3.323933,-0.100000,0.320000,-15,91,-14.787566,101.210891,-14.787566,101.210891,0.000000,-10.631077,0.000000,64.000000,0.000000,0.000000,109.760367,36.999190,82.262380,101.821969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548464,1.605171,0.220209,0.026947,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.259644,tube-mpc,0,-126.340000,54.885000,-2.683618,-6.072970,-2.350000,-6.185000,-0.333618,0.112030,-1.616224,-6.922320,0.030495,-6.922320,-1.616224,-0.100000,0.580000,-26,107,-26.061847,106.750000,-26.061847,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,109.102897,35.093892,76.470203,94.142603,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549907,1.523799,0.268093,0.019129,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.269637,tube-mpc,0,-126.340000,54.885000,-2.714223,-6.080377,-2.370000,-6.225000,-0.344223,0.144623,-0.518412,-4.604715,-0.457422,-4.604715,-0.518412,-0.160000,0.840000,-21,85,-20.679762,85.395778,-20.679762,85.395778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.841368,33.266727,77.543620,97.845594,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553965,1.577132,0.282123,0.029985,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.279642,tube-mpc,0,-126.340000,54.885000,-2.736722,-6.082724,-2.370000,-6.225000,-0.366722,0.142276,-0.518412,1.250287,-0.091484,1.250287,-0.518412,-0.200000,0.870000,-6,40,-6.470944,38.204406,-6.470944,38.204406,0.000000,2.191372,0.000000,64.000000,0.000000,0.000000,104.986713,32.175656,74.870521,100.086554,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544453,1.431916,0.183870,0.017017,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.289639,tube-mpc,0,-126.340000,54.885000,-2.750769,-6.079955,-2.370000,-6.185000,-0.380769,0.105045,-0.945339,5.946486,0.335443,5.946486,-0.945339,-0.170000,0.670000,4,17,4.003388,17.060965,4.003388,17.060965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.514646,31.236359,63.916086,93.052665,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546264,1.453478,0.214639,0.019214,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.299639,tube-mpc,0,-126.340000,54.885000,-2.756108,-6.072032,-2.370000,-6.125000,-0.386108,0.052968,-0.213464,5.458569,-0.213464,5.458569,-0.213464,-0.120000,0.400000,1,44,1.073437,44.309162,1.073437,44.309162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.007599,30.464490,58.783444,87.213358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543458,1.416114,0.153721,0.017217,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.309634,tube-mpc,0,-126.340000,54.885000,-2.752479,-6.058935,-2.360000,-6.095000,-0.392479,0.036065,1.250287,0.579401,-0.274453,0.579401,1.250287,-0.090000,0.370000,-8,89,-8.283325,91.359562,-8.283325,91.359562,0.000000,-2.050400,0.000000,64.000000,0.000000,0.000000,93.174278,29.137731,55.760469,78.638240,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540538,1.443716,0.197205,0.020430,0.503339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.319645,tube-mpc,0,-126.340000,54.885000,-2.739625,-6.040612,-2.330000,-6.095000,-0.409625,0.054388,2.226120,-3.018985,-0.030495,-3.018985,2.226120,-0.080000,0.570000,-12,107,-12.050111,106.749973,-12.050111,106.749973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.557017,26.329649,55.611703,71.566347,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566671,1.620517,0.265433,0.027239,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.329609,tube-mpc,0,-126.340000,54.885000,-2.717457,-6.017195,-2.310000,-6.115000,-0.407457,0.097805,2.592058,-1.555235,0.823360,-1.555235,2.592058,-0.080000,0.840000,-6,84,-5.598300,84.146577,-5.598300,84.146577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.946956,24.150368,57.660348,75.450002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549850,1.457566,0.284678,0.023178,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.339642,tube-mpc,0,-126.340000,54.885000,-2.685500,-5.988404,-2.270000,-6.095000,-0.415500,0.106596,2.653048,2.897006,0.762370,2.897006,2.653048,-0.050000,0.850000,1,51,1.062302,51.152089,1.062302,51.152089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.092146,24.356665,54.223882,73.535269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551944,1.440790,0.220002,0.017553,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.349638,tube-mpc,0,-126.340000,54.885000,-2.643879,-5.954533,-2.240000,-6.045000,-0.403879,0.090467,2.836017,7.227268,0.579401,7.227268,2.836017,-0.050000,0.700000,13,31,12.699120,30.907819,12.699120,30.907819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.315432,24.944018,50.104755,69.455393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551658,1.653792,0.205604,0.024466,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.359643,tube-mpc,0,-126.340000,54.885000,-2.592298,-5.915470,-2.200000,-5.975000,-0.392298,0.059530,3.140965,6.983309,0.030495,6.983309,3.140965,-0.050000,0.490000,22,53,22.261779,52.783286,22.261779,52.783286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.890899,25.728051,48.394983,69.163216,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554121,1.780601,0.386412,0.054218,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008289,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.369618,tube-mpc,0,-126.340000,54.885000,-2.530886,-5.871430,-2.160000,-5.925000,-0.370886,0.053570,3.323933,3.140965,0.701380,3.140965,3.323933,0.020000,0.460000,23,92,23.011634,92.037827,23.011634,92.037827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.564581,25.557417,47.487604,62.677631,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574532,1.467977,0.247560,0.020174,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.379645,tube-mpc,0,-126.340000,54.885000,-2.459003,-5.822075,-2.120000,-5.905000,-0.339003,0.082925,4.116798,0.152474,1.067318,0.152474,4.116798,0.080000,0.710000,20,103,19.963710,102.755389,19.963710,102.755389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.997865,22.972389,50.319785,59.911703,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552100,1.473020,0.291564,0.026128,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.389644,tube-mpc,0,-126.340000,54.885000,-2.377135,-5.767846,-2.060000,-5.885000,-0.317135,0.117154,5.397580,1.189297,1.067318,1.189297,5.397580,0.110000,0.850000,17,89,16.977408,89.469267,16.977408,89.469267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.100242,20.818881,55.603461,64.615468,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556967,1.612566,0.315426,0.027908,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.399640,tube-mpc,0,-126.340000,54.885000,-2.285073,-5.708691,-1.990000,-5.835000,-0.295073,0.126309,6.800341,5.275601,1.128308,5.275601,6.800341,0.140000,0.890000,14,57,14.184079,56.681619,14.184079,56.681619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.537491,19.667682,57.065611,65.957137,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555362,1.457008,0.236499,0.024400,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.409652,tube-mpc,0,-126.340000,54.885000,-2.182612,-5.644566,-1.910000,-5.755000,-0.272612,0.110434,8.508050,9.178935,0.823360,9.178935,8.508050,0.130000,0.750000,14,38,14.268521,38.425357,14.268521,38.425357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.979460,18.906331,59.385765,66.634984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558319,1.475649,0.209155,0.025486,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.419645,tube-mpc,0,-126.340000,54.885000,-2.070140,-5.575794,-1.820000,-5.665000,-0.250140,0.089206,9.056956,9.727842,1.189297,9.727842,9.056956,0.130000,0.560000,22,53,22.143968,52.506089,22.143968,52.506089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.299716,17.792177,60.116559,65.819681,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564788,1.444825,0.221825,0.019587,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.429640,tube-mpc,0,-126.340000,54.885000,-1.947469,-5.502325,-1.710000,-5.585000,-0.237469,0.082675,11.191592,6.373413,1.372266,6.373413,11.191592,0.150000,0.490000,12,90,11.622011,90.214278,11.622011,90.214278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.923996,16.779892,56.058054,61.520729,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553761,1.479897,0.234842,0.020504,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.439639,tube-mpc,0,-126.340000,54.885000,-1.814641,-5.424254,-1.580000,-5.535000,-0.234641,0.110746,12.533363,4.726694,1.921172,4.726694,12.533363,0.160000,0.670000,7,96,7.204920,95.567850,7.204920,95.567850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.535023,12.776205,54.934822,58.170549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553074,1.609878,0.262013,0.028869,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.449643,tube-mpc,0,-126.340000,54.885000,-1.671728,-5.341684,-1.440000,-5.485000,-0.231728,0.143316,14.180083,4.543725,2.043152,4.543725,14.180083,0.120000,0.810000,7,91,7.394912,91.204903,7.394912,91.204903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.922090,10.704630,56.075776,61.069245,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555229,1.445140,0.255573,0.018550,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.460909,tube-mpc,0,-126.340000,54.885000,-1.498917,-5.243495,-1.270000,-5.405000,-0.228917,0.161505,14.667999,8.569039,1.616224,8.569039,14.667999,0.090000,0.870000,19,58,19.174827,58.393498,19.174827,58.393498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.597487,9.063868,55.859032,60.990051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.620400,1.590276,0.248658,0.023079,0.501097,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.469608,tube-mpc,0,-126.340000,54.885000,-1.357006,-5.164024,-1.130000,-5.315000,-0.227006,0.150976,15.460864,11.374561,1.555235,11.374561,15.460864,0.100000,0.770000,21,45,21.086551,44.850542,21.086551,44.850542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.449599,9.260407,58.177551,63.398337,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550893,1.446615,0.206966,0.019485,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.479639,tube-mpc,0,-126.340000,54.885000,-1.184359,-5.068560,-0.960000,-5.195000,-0.224359,0.126440,17.046594,12.045446,1.494245,12.045446,17.046594,0.150000,0.590000,11,56,10.948077,56.009990,10.948077,56.009990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.477974,8.955697,59.284991,64.934476,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551694,1.451028,0.199508,0.022425,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.489608,tube-mpc,0,-126.340000,54.885000,-1.003418,-4.969772,-0.780000,-5.095000,-0.223418,0.125228,17.961438,10.459717,2.104141,10.459717,17.961438,0.150000,0.540000,11,77,10.885347,77.207324,10.885347,77.207324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.601610,7.187709,58.665202,62.492032,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551771,1.544173,0.220908,0.022092,0.500627,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.499640,tube-mpc,0,-126.340000,54.885000,-0.812090,-4.866549,-0.580000,-5.005000,-0.232090,0.138451,19.730136,8.325081,2.653048,8.325081,19.730136,0.130000,0.600000,5,94,5.112429,94.439416,5.112429,94.439416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.426299,5.301457,55.510960,59.041579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553337,1.445736,0.237733,0.020030,0.500817,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.509642,tube-mpc,0,-126.340000,54.885000,-0.612382,-4.760006,-0.370000,-4.925000,-0.242382,0.164994,20.401022,7.471226,1.799193,7.471226,20.401022,0.110000,0.770000,8,92,8.246271,92.157613,8.246271,92.157613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.570619,2.919390,56.043351,62.414548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559538,1.509956,0.255266,0.020780,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.519609,tube-mpc,0,-126.340000,54.885000,-0.404697,-4.650369,-0.160000,-4.825000,-0.244697,0.174631,20.523001,10.825654,2.226120,10.825654,20.523001,0.100000,0.850000,17,61,17.352688,60.999161,17.352688,60.999161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.408446,1.226503,56.723655,61.050073,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554030,1.456384,0.250656,0.019652,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.529646,tube-mpc,0,-126.340000,54.885000,-0.187133,-4.536656,0.050000,-4.705000,-0.237133,0.168344,20.583991,13.936124,2.287110,13.936124,20.583991,0.120000,0.750000,24,45,24.370751,45.152138,24.370751,45.152138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.172840,1.406466,59.740816,62.493769,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554351,1.442103,0.202175,0.019043,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.539641,tube-mpc,0,-126.340000,54.885000,0.037652,-4.420272,0.250000,-4.565000,-0.212348,0.144728,20.340032,14.485031,1.982162,14.485031,20.340032,0.180000,0.600000,29,54,29.178746,53.867851,29.178746,53.867851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.834479,1.504226,60.575634,63.550815,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550089,1.444690,0.206113,0.019619,0.500663,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.549607,tube-mpc,0,-126.340000,54.885000,0.269525,-4.301280,0.470000,-4.445000,-0.200475,0.143720,20.583991,12.106436,2.104141,12.106436,20.583991,0.230000,0.520000,28,83,28.240594,83.301008,28.240594,83.301008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.166187,1.051078,62.336443,62.373557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551488,1.450088,0.218903,0.024576,0.500434,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.559646,tube-mpc,0,-126.340000,54.885000,0.510579,-4.178616,0.690000,-4.335000,-0.179421,0.156384,21.742793,10.032790,2.226120,10.032790,21.742793,0.270000,0.630000,21,95,20.555564,94.941652,20.555564,94.941652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.008475,-1.071678,63.126775,63.721379,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569489,1.722307,0.269008,0.037939,0.500945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.569622,tube-mpc,0,-126.340000,54.885000,0.757208,-4.054112,0.930000,-4.235000,-0.172792,0.180888,23.206544,10.703675,2.165131,10.703675,23.206544,0.260000,0.780000,15,80,15.405101,80.464650,15.405101,80.464650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.421341,-2.873296,66.061060,68.763686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.610721,1.495679,3.284225,0.034834,0.761192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011196,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.580855,tube-mpc,0,-126.340000,54.885000,1.042850,-3.911058,1.210000,-4.095000,-0.167150,0.183942,24.304356,13.448207,2.409089,13.448207,24.304356,0.220000,0.800000,19,58,18.644198,57.685656,18.644198,57.685656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.910759,-3.398458,66.013292,66.117751,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561567,2.319443,0.278319,0.042436,0.501286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.590921,tube-mpc,0,-126.340000,54.885000,1.305572,-3.780470,1.460000,-3.945000,-0.154428,0.164530,24.914252,17.168573,2.531068,17.168573,24.914252,0.190000,0.700000,25,35,25.414172,35.043790,25.414172,35.043790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.491811,-4.404640,66.051430,63.674101,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572671,1.773621,0.224190,0.033922,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.600919,tube-mpc,0,-126.340000,54.885000,1.572410,-3.648718,1.730000,-3.775000,-0.157590,0.126282,25.951076,17.595500,2.897006,17.595500,25.951076,0.210000,0.530000,19,44,19.397621,43.667773,19.397621,43.667773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.353517,-5.358376,66.771020,64.658277,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.886969,3.124283,0.244057,0.039640,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.610912,tube-mpc,0,-126.340000,54.885000,1.844497,-3.515210,2.010000,-3.625000,-0.165503,0.109790,27.902743,14.546020,2.714037,14.546020,27.902743,0.170000,0.450000,10,76,10.244456,75.949266,10.244456,75.949266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.500671,-7.059015,67.234307,67.914704,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561814,1.646860,0.224831,0.029388,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.620926,tube-mpc,0,-126.340000,54.885000,2.122215,-3.379733,2.300000,-3.515000,-0.177785,0.135267,28.756597,9.971800,2.653048,9.971800,28.756597,0.190000,0.540000,1,107,0.927292,106.750000,0.927292,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.889430,-8.954440,66.154374,73.795183,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.625085,1.869264,0.285693,0.038319,0.501642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008334,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.630925,tube-mpc,0,-126.340000,54.885000,2.404034,-3.243003,2.590000,-3.425000,-0.185966,0.181997,29.305504,8.447060,2.470079,8.447060,29.305504,0.140000,0.770000,4,107,3.900762,106.749989,3.900762,106.749989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.291299,-11.219374,68.145801,81.264161,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593476,1.640401,0.301366,0.033262,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.640919,tube-mpc,0,-126.340000,54.885000,2.689799,-3.105058,2.880000,-3.325000,-0.190201,0.219942,29.244514,11.313571,2.104141,11.313571,29.244514,0.110000,0.920000,12,76,11.809641,75.971884,11.809641,75.971884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.589135,-12.212436,69.456614,81.986302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570686,1.969213,0.389473,0.066368,0.501434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008510,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.650931,tube-mpc,0,-126.340000,54.885000,2.979742,-2.965746,3.170000,-3.175000,-0.190258,0.209254,28.024722,16.985604,2.531068,16.985604,28.024722,0.130000,0.860000,25,33,24.918664,33.324420,24.918664,33.324420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.225600,-12.044558,71.105446,77.524652,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.616121,1.673007,0.221279,0.021235,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.660916,tube-mpc,0,-126.340000,54.885000,3.272049,-2.825894,3.460000,-2.995000,-0.187951,0.169106,27.963733,19.120240,1.982162,19.120240,27.963733,0.160000,0.600000,26,34,25.994853,34.177699,25.994853,34.177699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.071860,-11.265487,68.705656,72.869948,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558395,1.654212,0.231637,0.028538,0.500718,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.670918,tube-mpc,0,-126.340000,54.885000,3.567506,-2.685078,3.750000,-2.825000,-0.182494,0.139922,28.329670,16.253729,1.555235,16.253729,28.329670,0.220000,0.440000,17,70,16.732118,69.876161,16.732118,69.876161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.776908,-11.736013,66.202070,70.865547,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558697,1.701500,0.239957,0.033274,0.501281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.680934,tube-mpc,0,-126.340000,54.885000,3.865600,-2.543490,4.050000,-2.705000,-0.184400,0.161510,28.756597,9.971800,1.433256,9.971800,28.756597,0.220000,0.500000,11,107,11.377156,106.750000,11.377156,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.536881,-12.983741,63.832212,73.977017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.623850,1.669280,0.308218,0.035754,0.502687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.690919,tube-mpc,0,-126.340000,54.885000,4.164504,-2.401943,4.340000,-2.625000,-0.175496,0.223057,28.939566,6.617372,1.799193,6.617372,28.939566,0.210000,0.710000,11,107,10.858186,106.750000,10.858186,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.342545,-14.416070,65.945165,80.000158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580950,1.617419,0.288267,0.028579,0.500368,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.700918,tube-mpc,0,-126.340000,54.885000,4.465017,-2.259996,4.640000,-2.555000,-0.174983,0.295004,28.329670,7.654195,2.165131,7.654195,28.329670,0.180000,0.900000,20,107,20.056733,106.750000,20.056733,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.934499,-13.791122,66.802655,78.459705,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.599895,1.858234,0.333675,0.052873,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008361,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.710923,tube-mpc,0,-126.340000,54.885000,4.766445,-2.117916,4.920000,-2.455000,-0.153555,0.337084,26.378003,11.313571,1.921172,11.313571,26.378003,0.190000,0.980000,39,84,38.928658,83.726039,38.928658,83.726039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.381034,-13.676895,65.518521,76.004197,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588107,1.752475,0.325403,0.039373,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.720923,tube-mpc,0,-126.340000,54.885000,5.068017,-1.975998,5.180000,-2.325000,-0.111983,0.349002,25.036232,15.460864,1.555235,15.460864,25.036232,0.250000,0.920000,48,55,48.481050,55.075740,48.481050,55.075740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.314890,-12.932142,68.103154,72.925342,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586000,1.749546,0.264495,0.038917,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.732798,tube-mpc,0,-126.340000,54.885000,5.425728,-1.807862,5.490000,-2.125000,-0.064272,0.317138,25.585138,17.717479,0.884349,17.717479,25.585138,0.390000,0.700000,30,52,30.372071,51.563035,30.372071,51.563035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.162339,-11.992378,72.569757,73.427238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.617014,1.812118,0.278888,0.038266,0.505252,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008262,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.741094,tube-mpc,0,-126.340000,54.885000,5.675026,-1.690751,5.710000,-1.995000,-0.034974,0.304249,26.621961,15.521854,1.799193,15.521854,26.621961,0.430000,0.610000,16,76,15.981420,75.752386,15.981420,75.752386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.764346,-12.543751,69.929730,72.510372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561025,1.753685,0.240956,0.042975,0.500705,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.751168,tube-mpc,0,-126.340000,54.885000,5.976608,-1.549082,6.000000,-1.865000,-0.023392,0.315918,29.000556,11.191592,2.043152,11.191592,29.000556,0.320000,0.710000,6,103,6.185503,103.491415,6.185503,103.491415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.675014,-13.674671,60.474973,68.826099,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588749,1.754611,0.287497,0.036272,0.500861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.761171,tube-mpc,0,-126.340000,54.885000,6.274388,-1.409124,6.300000,-1.775000,-0.025612,0.365876,29.732431,7.959143,1.494245,7.959143,29.732431,0.230000,0.810000,7,107,7.056344,106.750000,7.056344,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.658993,-15.105322,58.331601,71.534059,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577439,1.739095,0.368544,0.033739,0.508181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008241,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.772874,tube-mpc,0,-126.340000,54.885000,6.620000,-1.246480,6.660000,-1.675000,-0.040000,0.428520,29.366493,9.544873,1.433256,9.544873,29.366493,0.170000,0.910000,14,107,13.546938,106.750000,13.546938,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.568117,-16.064315,57.157696,71.247906,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.627784,1.743998,0.276098,0.030375,0.510187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.781103,tube-mpc,0,-126.340000,54.885000,6.860905,-1.132907,6.910000,-1.585000,-0.049095,0.452093,28.512639,11.618519,1.189297,11.618519,28.512639,0.150000,1.000000,21,86,20.855228,85.557761,20.855228,85.557761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.332792,-17.457816,55.618349,70.701637,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551490,1.537959,0.289413,0.020902,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.791165,tube-mpc,0,-126.340000,54.885000,7.152616,-0.995068,7.200000,-1.455000,-0.047384,0.459932,27.353837,15.765812,1.494245,15.765812,27.353837,0.180000,0.950000,25,55,25.394228,54.935286,25.394228,54.935286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.535175,-18.472636,55.603485,68.969321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562350,1.488558,0.218904,0.018435,0.503692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.801202,tube-mpc,0,-126.340000,54.885000,7.440076,-0.858805,7.480000,-1.295000,-0.039924,0.436195,28.329670,17.839459,1.494245,17.839459,28.329670,0.250000,0.740000,6,52,5.916465,52.018202,5.916465,52.018202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.379229,-19.038917,57.813607,69.585994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555370,1.440559,0.196141,0.017079,0.500636,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.811194,tube-mpc,0,-126.340000,54.885000,7.722387,-0.724455,7.770000,-1.125000,-0.047613,0.400545,28.146701,15.643833,1.067318,15.643833,28.146701,0.210000,0.610000,6,77,6.054430,77.258098,6.054430,77.258098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.892591,-20.255507,53.202474,68.379995,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550419,1.597570,0.202423,0.025068,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.821166,tube-mpc,0,-126.340000,54.885000,7.999810,-0.591802,8.060000,-1.005000,-0.060190,0.413198,28.573629,12.533363,0.884349,12.533363,28.573629,0.150000,0.630000,3,102,3.151600,102.122516,3.151600,102.122516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.958794,-22.569157,52.897938,68.309365,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557653,1.457422,0.232371,0.016777,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.831197,tube-mpc,0,-126.340000,54.885000,8.274177,-0.459870,8.340000,-0.895000,-0.065823,0.435130,28.207691,10.154769,0.945339,10.154769,28.207691,0.030000,0.820000,15,106,14.863032,106.382401,14.863032,106.382401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.699632,-25.075103,54.682017,71.649538,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552866,1.440139,0.317288,0.018373,0.500520,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.841202,tube-mpc,0,-126.340000,54.885000,8.542697,-0.329899,8.620000,-0.785000,-0.077303,0.455101,26.804930,11.740498,0.213464,11.740498,26.804930,0.110000,0.950000,11,82,11.110875,82.338684,11.110875,82.338684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.638625,-26.768353,55.867697,70.098792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553539,1.456378,0.317915,0.018339,0.500942,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.851195,tube-mpc,0,-126.340000,54.885000,8.805484,-0.201736,8.880000,-0.655000,-0.074516,0.453264,25.097221,15.155916,0.640391,15.155916,25.097221,0.120000,0.900000,20,56,20.169551,56.373756,20.169551,56.373756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.977089,-27.103145,54.614915,66.091752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553302,1.466196,0.206031,0.017686,0.502406,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.861194,tube-mpc,0,-126.340000,54.885000,9.062603,-0.075250,9.120000,-0.495000,-0.057397,0.419750,23.023575,17.046594,0.579401,17.046594,23.023575,0.150000,0.730000,31,51,31.316420,50.776375,31.316420,50.776375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.807328,-26.994633,56.666659,65.454316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553981,1.474692,0.196963,0.017174,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.871196,tube-mpc,0,-126.340000,54.885000,9.313657,0.049468,9.350000,-0.335000,-0.036343,0.384468,21.071908,15.338885,0.152474,15.338885,21.071908,0.210000,0.590000,36,73,36.465330,72.682914,36.465330,72.682914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.650846,-26.804702,56.674588,65.598425,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555348,1.486162,0.219847,0.027899,0.501028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.881202,tube-mpc,0,-126.340000,54.885000,9.558357,0.172381,9.560000,-0.205000,-0.001643,0.377381,20.218053,12.716332,0.274453,12.716332,20.218053,0.270000,0.620000,32,90,32.056660,90.448880,32.056660,90.448880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.327459,-27.498986,51.596622,63.128900,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558022,1.470944,0.225869,0.023220,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.891213,tube-mpc,0,-126.340000,54.885000,9.796432,0.293458,9.770000,-0.085000,0.026432,0.378458,20.401022,11.069613,0.945339,11.069613,20.401022,0.330000,0.710000,17,95,17.484039,95.117681,17.484039,95.117681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.697741,-28.036914,47.640570,60.107498,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577297,1.547423,0.244686,0.017688,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.901203,tube-mpc,0,-126.340000,54.885000,10.026986,0.412343,9.990000,0.035000,0.036986,0.377343,20.218053,11.313571,0.640391,11.313571,20.218053,0.280000,0.840000,19,80,18.521010,79.914115,18.521010,79.914115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.133164,-28.222067,43.218635,54.397042,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552704,1.445216,0.222781,0.016473,0.501548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.911194,tube-mpc,0,-126.340000,54.885000,10.250296,0.529279,10.200000,0.155000,0.050296,0.374279,19.913105,14.607010,0.518412,14.607010,19.913105,0.230000,0.830000,23,51,22.855965,51.376806,22.855965,51.376806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.117861,-28.053137,41.836310,48.904231,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553385,1.592188,0.232166,0.022160,0.505025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.921196,tube-mpc,0,-126.340000,54.885000,10.466335,0.644358,10.400000,0.305000,0.066335,0.339358,18.937271,15.582843,-0.213464,15.582843,18.937271,0.230000,0.680000,26,51,26.336062,50.935883,26.336062,50.935883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.439939,-26.474920,44.822816,48.448572,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553593,1.463952,0.202737,0.016895,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.931200,tube-mpc,0,-126.340000,54.885000,10.674710,0.757478,10.590000,0.445000,0.084710,0.312478,18.266386,14.058103,0.030495,14.058103,18.266386,0.250000,0.560000,24,70,23.685035,70.406665,23.685035,70.406665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.905035,-25.209133,44.852377,49.010746,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552202,1.433739,0.222954,0.018209,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.941195,tube-mpc,0,-126.340000,54.885000,10.874942,0.868476,10.780000,0.565000,0.094942,0.303476,17.229563,10.154769,0.457422,10.154769,17.229563,0.250000,0.590000,24,98,24.469573,98.410071,24.469573,98.410071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.652638,-24.322877,41.322668,46.706482,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551691,1.452890,0.223929,0.016915,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.951196,tube-mpc,0,-126.340000,54.885000,11.067221,0.977558,10.960000,0.675000,0.107221,0.302558,17.412531,9.849821,0.274453,9.849821,17.412531,0.250000,0.760000,16,85,15.863545,85.250658,15.863545,85.250658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.040506,-25.001403,39.652786,47.565834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.926289,1.751904,0.285743,0.037103,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008511,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.961168,tube-mpc,0,-126.340000,54.885000,11.250738,1.084353,11.130000,0.785000,0.120738,0.299353,16.924615,11.557530,0.457422,11.557530,16.924615,0.230000,0.850000,16,61,16.009908,60.692552,16.009908,60.692552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.932841,-24.602620,37.941829,42.905879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.653391,1.776436,0.268200,0.032714,0.501139,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008244,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.971196,tube-mpc,0,-126.340000,54.885000,11.426866,1.189764,11.300000,0.915000,0.126866,0.274764,16.924615,11.557530,0.457422,13.814145,16.253729,0.200000,0.710000,13,68,12.851990,68.492272,12.851990,68.492272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.325997,-22.556387,39.319755,38.557058,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574365,1.865922,0.250476,0.037913,0.500723,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008241,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.981169,tube-mpc,0,-126.340000,54.885000,11.593562,1.292659,11.470000,1.045000,0.123562,0.247659,14.972947,13.570186,-0.152474,13.570186,14.972947,0.170000,0.660000,26,53,26.060194,53.481629,26.060194,53.481629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.168777,-21.919229,37.645025,38.373449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566293,1.593783,0.211839,0.017977,0.500493,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.991166,tube-mpc,0,-126.340000,54.885000,11.752123,1.393911,11.630000,1.165000,0.122123,0.228911,14.972947,13.570186,-0.335443,12.533363,15.033937,0.200000,0.590000,15,56,14.987790,55.943986,14.987790,55.943986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.532920,-20.446780,42.564873,41.168414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564455,1.792799,0.353553,0.036553,0.501107,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.001167,tube-mpc,0,-126.340000,54.885000,11.902087,1.493321,11.780000,1.285000,0.122087,0.208321,14.363051,9.971800,0.030495,9.971800,14.363051,0.200000,0.560000,11,85,10.547687,85.114233,10.547687,85.114233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.709782,-18.043520,41.297115,40.882246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578178,1.652163,0.228180,0.034939,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.011170,tube-mpc,0,-126.340000,54.885000,12.043404,1.590933,11.930000,1.365000,0.113404,0.225933,14.119093,6.129455,-0.030495,6.129455,14.119093,0.160000,0.660000,7,107,7.328082,106.750000,7.328082,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.151322,-16.804132,39.359173,40.497172,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569371,1.600800,0.284629,0.018387,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.021165,tube-mpc,0,-126.340000,54.885000,12.175910,1.686700,12.070000,1.425000,0.105910,0.261700,13.631176,5.946486,0.213464,5.946486,13.631176,0.120000,0.850000,7,97,7.434645,97.015774,7.434645,97.015774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.802885,-16.792409,39.557478,41.876370,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584590,1.489362,0.271304,0.019920,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.031163,tube-mpc,0,-126.340000,54.885000,12.299752,1.780785,12.210000,1.505000,0.089752,0.275785,12.716332,9.239925,-0.274453,9.239925,12.716332,0.100000,0.920000,10,64,9.544184,63.555842,9.544184,63.555842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.851841,-16.407218,40.143805,38.827660,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573987,1.432294,0.244483,0.017816,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.041196,tube-mpc,0,-126.340000,54.885000,12.415289,1.873537,12.330000,1.615000,0.085289,0.258537,10.703675,13.143259,-0.518412,13.143259,10.703675,0.080000,0.820000,23,37,22.966281,36.700082,22.966281,36.700082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.198939,-14.755411,45.755611,41.348835,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550233,1.441030,0.180464,0.014983,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.051193,tube-mpc,0,-126.340000,54.885000,12.521758,1.964383,12.440000,1.745000,0.081758,0.219383,9.849821,12.289405,0.640391,12.289405,9.849821,0.120000,0.660000,18,52,17.971516,52.323600,17.971516,52.323600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.704437,-11.839864,54.264949,52.687341,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548118,1.589779,0.209855,0.020280,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.061198,tube-mpc,0,-126.340000,54.885000,12.619699,2.053786,12.550000,1.835000,0.069699,0.218786,9.361904,8.020133,0.030495,8.020133,9.361904,0.170000,0.500000,6,97,5.588719,101.824201,5.588719,101.824201,0.000000,-4.500601,0.000000,64.000000,0.000000,0.000000,-56.204541,-8.584766,51.641122,49.656128,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555071,1.447894,0.229204,0.018230,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.071195,tube-mpc,0,-126.340000,54.885000,12.709040,2.141685,12.650000,1.895000,0.059040,0.246685,8.995966,3.689871,-0.701380,3.689871,8.995966,0.130000,0.690000,3,107,2.963999,106.750000,2.963999,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.695347,-7.294022,48.607769,52.786761,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.843138,1.478143,0.297905,0.030025,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.081163,tube-mpc,0,-126.340000,54.885000,12.789744,2.227996,12.740000,1.935000,0.049744,0.292996,7.715185,3.567892,-0.335443,3.567892,7.715185,0.100000,0.870000,9,107,9.052547,106.750000,9.052547,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.881004,-5.703924,47.222419,48.438257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560085,1.464147,0.296775,0.018246,0.500574,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.091164,tube-mpc,0,-126.340000,54.885000,12.862408,2.313331,12.820000,1.995000,0.042408,0.318331,6.190445,6.678361,0.945339,6.678361,6.190445,0.070000,0.980000,19,80,19.336586,79.595740,19.336586,79.595740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.319110,-4.872255,44.968526,43.524702,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537675,1.439747,0.217274,0.016791,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.101164,tube-mpc,0,-126.340000,54.885000,12.926878,2.397485,12.880000,2.095000,0.046878,0.302485,4.177788,10.520706,0.884349,10.520706,4.177788,0.100000,0.900000,28,52,28.252184,52.322121,28.252184,52.322121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.368735,-3.808931,47.443879,43.835735,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545410,1.465808,0.203451,0.018078,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.111165,tube-mpc,0,-126.340000,54.885000,12.983305,2.480562,12.930000,2.205000,0.053305,0.275562,3.872840,12.594353,-0.396432,12.594353,3.872840,0.170000,0.710000,17,48,17.100597,48.326943,17.100597,48.326943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.260926,-2.348322,54.645760,56.854374,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550608,1.456985,0.200057,0.025889,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.121166,tube-mpc,0,-126.340000,54.885000,13.031846,2.562650,12.980000,2.325000,0.051846,0.237650,4.177788,10.398727,-0.579401,10.398727,4.177788,0.190000,0.590000,4,73,3.923318,73.088191,3.923318,73.088191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.685960,0.361387,55.482807,61.838904,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561528,1.502595,0.203982,0.024746,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.131164,tube-mpc,0,-126.340000,54.885000,13.072666,2.643827,13.020000,2.405000,0.052666,0.238827,2.836017,7.288257,0.030495,7.288257,2.836017,0.140000,0.660000,14,94,13.629156,93.560338,13.629156,93.560338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.945841,2.703118,48.938478,52.644709,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551668,1.490551,0.207724,0.018921,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.141167,tube-mpc,0,-126.340000,54.885000,13.105982,2.724251,13.050000,2.455000,0.055982,0.269251,2.104141,3.384923,0.030495,3.384923,2.104141,0.120000,0.750000,16,107,15.595594,106.750000,15.595594,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.399428,4.246216,45.789616,46.647437,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.609171,1.792186,0.290407,0.031405,0.503752,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008240,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.151166,tube-mpc,0,-126.340000,54.885000,13.131962,2.803951,13.080000,2.505000,0.051962,0.298951,1.006328,3.811850,-0.213464,3.811850,1.006328,0.130000,0.910000,17,107,17.153495,106.555475,17.153495,106.555475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.265634,4.550487,43.260288,45.176269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563020,1.638164,0.431908,0.036076,0.504463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.161167,tube-mpc,0,-126.340000,54.885000,13.150834,2.883069,13.090000,2.575000,0.060834,0.308069,0.335443,7.715185,0.213464,7.715185,0.335443,0.150000,0.980000,17,69,16.513502,69.224091,16.513502,69.224091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.400710,3.753190,42.054135,44.568564,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571068,1.478319,0.240570,0.021621,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.171165,tube-mpc,0,-126.340000,54.885000,13.162815,2.961665,13.090000,2.675000,0.072815,0.286665,-0.701380,11.618519,-0.335443,11.618519,-0.701380,0.150000,0.870000,22,44,22.425244,43.654735,22.425244,43.654735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.382573,4.804937,48.687577,53.234770,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574697,1.584542,0.203781,0.023508,0.503571,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.181791,tube-mpc,0,-126.340000,54.885000,13.168260,3.044770,13.090000,2.815000,0.078260,0.229770,-1.189297,12.838311,0.152474,12.838311,-1.189297,0.200000,0.670000,16,46,16.117047,45.520824,16.117047,45.520824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.251001,6.171901,55.427004,66.175678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583744,1.724526,0.232478,0.028086,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.191162,tube-mpc,0,-126.340000,54.885000,13.167056,3.117784,13.080000,2.915000,0.087056,0.202784,-1.433256,9.361904,0.274453,9.361904,-1.433256,0.170000,0.530000,17,85,16.836929,84.660440,16.836929,84.660440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.508860,8.563578,54.613670,68.611740,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571800,1.673167,0.282769,0.038679,0.500970,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.201171,tube-mpc,0,-126.340000,54.885000,13.159795,3.195576,13.070000,2.995000,0.089795,0.200576,-1.128308,5.214611,0.213464,5.214611,-1.128308,0.180000,0.630000,7,107,6.654219,106.750000,6.654219,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.559229,9.078503,46.918639,54.801600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.739740,1.641184,0.277110,0.038158,0.501073,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.211169,tube-mpc,0,-126.340000,54.885000,13.146629,3.273188,13.060000,3.055000,0.086629,0.218188,-1.677214,4.177788,-0.213464,4.177788,-1.677214,0.140000,0.740000,10,107,10.426470,106.750000,10.426470,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.448338,9.312141,45.107050,54.481279,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557053,1.743269,0.377364,0.045179,0.501089,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.221171,tube-mpc,0,-126.340000,54.885000,13.127808,3.350811,13.050000,3.115000,0.077808,0.235811,-2.531068,7.166278,0.274453,7.166278,-2.531068,0.110000,0.970000,17,70,17.150797,70.289153,17.150797,70.289153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.629585,9.082429,44.022419,50.731690,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586466,1.668725,0.317529,0.038411,0.506244,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.231179,tube-mpc,0,-126.340000,54.885000,13.103580,3.428574,13.040000,3.225000,0.063580,0.203574,-2.348100,11.984457,0.030495,11.984457,-2.348100,0.120000,0.870000,11,36,10.996198,35.634937,10.996198,35.634937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.150347,9.685295,51.088486,60.877088,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.621055,1.714679,0.217623,0.049195,0.501336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.241168,tube-mpc,0,-126.340000,54.885000,13.074292,3.506351,13.020000,3.355000,0.054292,0.151351,-2.714037,13.570186,0.091484,13.570186,-2.714037,0.130000,0.630000,9,39,8.801273,38.601401,8.801273,38.601401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.118113,11.885469,62.420771,83.163335,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.506072,1.690948,0.215807,0.035754,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.251170,tube-mpc,0,-126.340000,54.885000,13.040120,3.584493,12.990000,3.495000,0.050120,0.089493,-2.531068,10.276748,0.579401,10.276748,-2.531068,0.110000,0.470000,5,75,4.886351,75.250415,4.886351,75.250415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.451102,14.330375,60.087616,81.212565,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.165607,1.894433,0.284136,0.049155,0.501429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.261117,tube-mpc,0,-126.340000,54.885000,13.001594,3.662550,12.980000,3.555000,0.021594,0.107550,-2.592058,5.336590,-0.091484,5.336590,-2.592058,0.100000,0.510000,-1,107,-1.274885,106.750000,-1.274885,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.368714,15.498624,52.687085,68.606782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.727088,1.826481,0.292910,0.038492,0.505429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008403,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.271181,tube-mpc,0,-126.340000,54.885000,12.958288,3.741938,12.970000,3.605000,-0.011712,0.136938,-2.531068,3.628881,0.701380,3.628881,-2.531068,0.050000,0.780000,-3,107,-3.122413,106.750000,-3.122413,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.604493,15.586941,51.128003,64.543287,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.600363,1.655183,0.410994,0.036791,0.500687,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.281184,tube-mpc,0,-126.340000,54.885000,12.911196,3.821346,12.950000,3.665000,-0.038804,0.156346,-2.531068,3.628881,0.457422,5.641538,-2.775027,0.040000,0.930000,-8,100,-7.720601,99.973551,-7.720601,99.973551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.452903,16.513616,50.620981,63.303566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.695100,1.845531,0.398524,0.037369,0.501078,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009490,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.291180,tube-mpc,0,-126.340000,54.885000,12.860386,3.901251,12.930000,3.755000,-0.069614,0.146251,-3.140965,10.886644,0.396432,10.886644,-3.140965,0.020000,1.000000,-3,55,-3.348990,34.051675,-3.348990,34.051675,0.000000,20.921876,0.000000,64.000000,0.000000,0.000000,40.809108,16.425591,52.384769,64.522615,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571011,1.741352,0.316749,0.032582,0.501317,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.301178,tube-mpc,0,-126.340000,54.885000,12.806071,3.981807,12.890000,3.885000,-0.083929,0.096807,-4.482736,16.192739,0.335443,16.192739,-4.482736,0.010000,0.820000,8,10,8.201948,1.316569,8.201948,1.316569,0.000000,8.656982,0.000000,64.000000,0.000000,0.000000,43.035614,17.196397,61.708761,82.279023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567545,1.645413,0.226309,0.034554,0.501027,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.311187,tube-mpc,0,-126.340000,54.885000,12.748465,4.063137,12.860000,4.045000,-0.111535,0.018137,-4.238777,16.253729,0.457422,16.253729,-4.238777,0.010000,0.490000,3,22,2.724266,22.170278,2.724266,22.170278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.217251,19.831873,72.451408,102.662442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582773,2.180766,0.250741,0.041348,0.501279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008570,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.321831,tube-mpc,0,-126.340000,54.885000,12.683951,4.150433,12.820000,4.175000,-0.136049,-0.024567,-4.360757,8.447060,-0.152474,8.447060,-4.360757,0.020000,0.300000,-4,67,-4.432245,101.114163,-4.432245,101.114163,0.000000,-33.943885,0.000000,64.000000,0.000000,0.000000,47.893833,23.524657,75.701460,105.276780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585228,3.213466,0.296980,0.045625,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.331523,tube-mpc,0,-126.340000,54.885000,12.622539,4.230698,12.790000,4.215000,-0.167461,0.015698,-3.689871,1.433256,0.701380,1.433256,-3.689871,0.020000,0.380000,-17,107,-16.804246,106.750000,-16.804246,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.916661,26.825883,73.193481,95.822932,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563337,1.913404,0.308259,0.043319,0.500944,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008342,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.342314,tube-mpc,0,-126.340000,54.885000,12.551448,4.320990,12.760000,4.215000,-0.208552,0.105990,-3.262944,-3.445913,0.152474,-3.445913,-3.262944,0.000000,0.720000,-26,107,-25.813550,106.750000,-25.813550,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.693360,30.113643,76.049492,97.352368,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.490648,1.761844,0.387263,0.041015,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.351540,tube-mpc,0,-126.340000,54.885000,12.488624,4.398982,12.730000,4.215000,-0.241376,0.183982,-3.750861,-0.762370,0.396432,-0.762370,-3.750861,-0.040000,0.920000,-22,107,-22.279684,106.750000,-22.279684,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.893150,34.653683,74.257596,99.993494,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.790217,3.760518,0.388591,0.039257,0.500934,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010491,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.362066,tube-mpc,0,-126.340000,54.885000,12.414898,4.488883,12.690000,4.235000,-0.275102,0.253883,-4.482736,3.994819,0.579401,3.994819,-4.482736,-0.110000,1.010000,-10,107,-10.208969,106.750000,-10.208969,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.015480,38.060541,74.928490,98.860032,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562640,1.667883,0.360002,0.028585,0.505675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.372136,tube-mpc,0,-126.340000,54.885000,12.342540,4.575838,12.640000,4.325000,-0.297460,0.250838,-6.068465,10.825654,0.579401,10.825654,-6.068465,-0.130000,1.030000,6,62,5.893913,51.205456,5.893913,51.205456,0.000000,10.544544,0.000000,64.000000,0.000000,0.000000,48.076197,38.177262,75.272778,95.548789,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.647465,1.788711,1.930292,0.036832,0.500998,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.382089,tube-mpc,0,-126.340000,54.885000,12.269483,4.662712,12.580000,4.505000,-0.310517,0.157712,-6.617372,19.242219,0.823360,19.242219,-6.617372,-0.100000,0.880000,9,17,8.787743,-13.825663,8.787743,-13.825663,0.000000,30.575663,0.000000,64.000000,0.000000,0.000000,45.103007,35.806538,82.291427,108.457663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.271616,1.636609,0.241283,0.021806,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.392147,tube-mpc,0,-126.340000,54.885000,12.194319,4.751429,12.520000,4.715000,-0.325681,0.036429,-7.044299,21.803783,0.579401,21.803783,-7.044299,-0.040000,0.600000,4,-22,4.282482,-21.831365,4.282482,-21.831365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.817456,32.655209,87.759189,122.056619,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.176175,1.778505,0.251521,0.041398,1.377448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010638,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.402822,tube-mpc,0,-126.340000,54.885000,12.113274,4.846627,12.460000,4.895000,-0.346726,-0.048373,-7.288257,16.436698,0.945339,16.436698,-7.288257,-0.020000,0.220000,0,23,0.009647,47.860961,0.009647,47.860961,0.000000,-24.692326,0.000000,64.000000,0.000000,0.000000,50.513696,32.921479,105.307507,140.013655,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.364749,1.830179,0.306415,0.042504,0.501017,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.412886,tube-mpc,0,-126.340000,54.885000,12.035877,4.937332,12.390000,5.005000,-0.354123,-0.067668,-6.190445,7.654195,1.128308,7.654195,-6.190445,-0.010000,0.120000,-15,68,-14.676464,106.750000,-14.676464,106.750000,0.000000,-38.581365,0.000000,64.000000,0.000000,0.000000,56.034138,34.691007,97.730524,127.611584,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576695,1.483345,0.244866,0.031133,0.500689,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.422890,tube-mpc,0,-126.340000,54.885000,11.958153,5.028408,12.350000,5.025000,-0.391847,0.003408,-5.031642,-2.592058,-0.518412,-2.592058,-5.031642,-0.020000,0.370000,-19,107,-18.928239,106.750000,-18.928239,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.820460,38.097978,96.090038,120.769200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565511,1.542759,0.292039,0.026218,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.432887,tube-mpc,0,-126.340000,54.885000,11.879859,5.120299,12.310000,5.005000,-0.430141,0.115299,-4.055809,-5.336590,-0.030495,-5.336590,-4.055809,-0.050000,0.720000,-36,107,-35.744611,106.750000,-35.744611,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.687957,42.387357,95.516399,122.140023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569617,1.506771,0.310373,0.023220,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.442892,tube-mpc,0,-126.340000,54.885000,11.801022,5.213112,12.260000,4.975000,-0.458978,0.238112,-4.604715,-2.714037,0.762370,-2.714037,-4.604715,-0.140000,0.920000,-28,107,-28.475837,106.750000,-28.475837,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.130950,47.336142,90.458656,121.288689,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586138,1.861952,0.355762,0.023680,0.501012,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008362,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.452853,tube-mpc,0,-126.340000,54.885000,11.722185,5.306318,12.210000,4.995000,-0.487815,0.311318,-6.495393,3.750861,1.311276,3.750861,-6.495393,-0.240000,1.010000,-1,107,-1.024031,106.749999,-1.024031,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.224002,51.166449,88.516036,120.707830,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556243,1.637557,0.287199,0.021081,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.462882,tube-mpc,0,-126.340000,54.885000,11.642571,5.400932,12.140000,5.075000,-0.497429,0.325932,-8.569039,11.679509,0.579401,11.679509,-8.569039,-0.170000,1.050000,11,62,10.910423,58.602565,10.910423,58.602565,0.000000,3.147434,0.000000,64.000000,0.000000,0.000000,53.028743,50.447018,88.518382,116.758901,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559500,1.559007,0.248097,0.020589,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.472891,tube-mpc,0,-126.340000,54.885000,11.562993,5.496061,12.060000,5.235000,-0.497007,0.261061,-9.361904,18.815292,0.213464,18.815292,-9.361904,-0.070000,0.880000,8,17,8.302943,8.088579,8.302943,8.088579,0.000000,8.661420,0.000000,64.000000,0.000000,0.000000,50.356622,47.126312,90.695898,124.806643,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.639863,1.788370,0.218216,0.104020,0.500500,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008262,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.482880,tube-mpc,0,-126.340000,54.885000,11.483536,5.591649,11.980000,5.445000,-0.496464,0.146649,-8.934977,20.583991,1.250287,20.583991,-8.934977,-0.020000,0.550000,-1,11,-0.583364,11.202514,-0.583364,11.202514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.710112,43.347912,101.442172,136.885312,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559105,1.569004,0.204562,0.017777,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.492879,tube-mpc,0,-126.340000,54.885000,11.404048,5.687904,11.890000,5.625000,-0.485952,0.062904,-8.630029,16.131750,1.311276,16.131750,-8.630029,0.000000,0.290000,-6,56,-6.225249,63.711411,-6.225249,63.711411,0.000000,-7.508897,0.000000,64.000000,0.000000,0.000000,58.677921,39.978042,103.893294,134.191139,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542687,1.496949,0.194652,0.019871,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.502880,tube-mpc,0,-126.340000,54.885000,11.324654,5.784675,11.820000,5.735000,-0.495346,0.049675,-7.227268,8.264091,0.945339,8.264091,-7.227268,-0.010000,0.380000,-21,101,-20.949521,106.750000,-20.949521,106.750000,0.000000,-5.547486,0.000000,64.000000,0.000000,0.000000,64.482267,36.961657,91.995790,115.303459,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546165,1.542730,0.251476,0.023395,0.500560,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.512884,tube-mpc,0,-126.340000,54.885000,11.245393,5.881897,11.760000,5.805000,-0.514607,0.076897,-6.678361,3.445913,-0.274453,3.445913,-6.678361,-0.040000,0.650000,-26,107,-26.280181,106.750000,-26.280181,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.257517,34.391763,86.842331,105.238645,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562627,1.464136,0.283079,0.015822,0.500769,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.522882,tube-mpc,0,-126.340000,54.885000,11.166376,5.979390,11.700000,5.855000,-0.533624,0.124390,-6.434403,4.299767,0.091484,4.299767,-6.434403,-0.110000,0.890000,-22,107,-21.979122,106.750000,-21.979122,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.696381,33.864905,81.319537,102.724120,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555480,1.468059,0.316979,0.018971,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.532881,tube-mpc,0,-126.340000,54.885000,11.087585,6.077111,11.630000,5.925000,-0.542415,0.152111,-8.142112,7.837164,2.043152,7.837164,-8.142112,-0.170000,0.990000,1,82,0.905658,82.206450,0.905658,82.206450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.070348,33.175956,71.923784,96.943166,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556687,1.704265,0.319593,0.024482,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.542886,tube-mpc,0,-126.340000,54.885000,11.008978,6.175025,11.550000,6.045000,-0.541022,0.130025,-9.300914,13.448207,1.494245,13.448207,-9.300914,-0.120000,0.940000,8,38,7.842314,37.694367,7.842314,37.694367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.935406,31.428298,70.305420,97.397491,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563870,1.510883,0.213318,0.022001,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.552882,tube-mpc,0,-126.340000,54.885000,10.930680,6.272869,11.460000,6.205000,-0.529320,0.067869,-9.849821,17.168573,0.701380,17.168573,-9.849821,-0.040000,0.710000,5,20,5.377978,20.027870,5.377978,20.027870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.735549,29.718365,80.364201,106.818502,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554950,1.577563,0.204049,0.019345,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.562880,tube-mpc,0,-126.340000,54.885000,10.852598,6.370628,11.370000,6.365000,-0.517402,0.005628,-9.544873,14.058103,0.884349,14.058103,-9.544873,-0.010000,0.450000,-1,62,-0.806436,62.144737,-0.806436,62.144737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.357992,28.823605,86.889475,110.941456,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552183,1.448818,0.194417,0.015133,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.572883,tube-mpc,0,-126.340000,54.885000,10.774674,6.468224,11.270000,6.465000,-0.495326,0.003224,-9.483883,7.532216,1.494245,7.532216,-9.483883,0.000000,0.470000,-3,107,-3.391920,106.750000,-3.391920,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.400372,26.132997,76.559229,91.278562,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586734,1.492505,0.240281,0.022863,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.582882,tube-mpc,0,-126.340000,54.885000,10.696956,6.565428,11.190000,6.515000,-0.493044,0.050428,-9.056956,2.409089,1.006328,2.409089,-9.056956,0.010000,0.760000,-11,107,-10.732779,106.750000,-10.732779,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.185019,22.982705,74.277730,87.087785,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556552,1.509456,0.304303,0.022345,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.592883,tube-mpc,0,-126.340000,54.885000,10.619346,6.662175,11.110000,6.575000,-0.490654,0.087175,-8.691018,4.421746,0.823360,4.421746,-8.691018,0.000000,0.950000,-13,106,-13.238153,105.899675,-13.238153,105.899675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.197150,21.761087,71.275325,83.383028,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562395,1.488291,0.314687,0.021149,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.602885,tube-mpc,0,-126.340000,54.885000,10.541800,6.758316,11.030000,6.655000,-0.488200,0.103316,-9.056956,8.752008,1.311276,8.752008,-9.056956,-0.070000,1.030000,0,64,-0.130628,64.089343,-0.130628,64.089343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.626595,19.695455,64.168645,77.884382,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558012,1.478137,0.292634,0.021058,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.612882,tube-mpc,0,-126.340000,54.885000,10.464292,6.853662,10.940000,6.765000,-0.475708,0.088662,-10.032790,13.204249,1.189297,13.204249,-10.032790,-0.040000,0.880000,8,37,7.560872,37.019555,7.560872,37.019555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.624383,18.727527,67.474777,85.626039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552930,1.485588,0.209833,0.018234,0.503828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.622880,tube-mpc,0,-126.340000,54.885000,10.386713,6.948112,10.850000,6.895000,-0.463287,0.053112,-10.093779,14.119093,0.823360,14.119093,-10.093779,-0.020000,0.630000,7,47,7.250359,46.579661,7.250359,46.579661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.642598,17.454862,72.198385,90.409357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547483,1.572828,0.220046,0.019584,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.632883,tube-mpc,0,-126.340000,54.885000,10.308946,7.041563,10.760000,7.015000,-0.451054,0.026563,-9.971800,10.215758,0.762370,10.215758,-9.971800,-0.010000,0.530000,4,84,4.149600,84.439034,4.149600,84.439034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.270921,15.170571,68.434828,80.905977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553977,1.463490,0.207756,0.018491,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.642884,tube-mpc,0,-126.340000,54.885000,10.230948,7.133804,10.670000,7.105000,-0.439052,0.028804,-9.422894,5.519559,1.372266,5.519559,-9.422894,0.030000,0.660000,-8,107,-7.568546,106.750000,-7.568546,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.732890,11.280836,61.286441,71.475068,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555544,1.458884,0.242429,0.017349,0.500886,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.652885,tube-mpc,0,-126.340000,54.885000,10.152608,7.224702,10.580000,7.155000,-0.427392,0.069702,-8.812998,4.360757,1.921172,4.360757,-8.812998,0.020000,0.880000,-13,105,-13.067653,104.560274,-13.067653,104.560274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.625627,7.601734,58.114260,70.425137,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571307,1.900966,0.403675,0.043769,0.501564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008436,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.662882,tube-mpc,0,-126.340000,54.885000,10.073865,7.314054,10.500000,7.225000,-0.426135,0.089054,-8.508050,7.349247,1.372266,7.349247,-8.508050,-0.020000,0.990000,-11,70,-11.090595,70.162794,-11.090595,70.162794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.734505,4.453308,55.386198,68.228811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560993,1.479074,0.301832,0.019957,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.672882,tube-mpc,0,-126.340000,54.885000,9.994550,7.401773,10.410000,7.335000,-0.415450,0.066773,-8.630029,11.252582,0.762370,11.252582,-8.630029,-0.040000,0.890000,-6,42,-6.060876,41.735504,-6.060876,41.735504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.993474,3.094499,59.306293,69.930499,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551813,1.445708,0.194513,0.015724,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.682880,tube-mpc,0,-126.340000,54.885000,9.914593,7.487653,10.320000,7.445000,-0.405407,0.042653,-10.154769,12.106436,1.311276,12.106436,-10.154769,-0.070000,0.670000,12,49,11.632284,49.407702,11.632284,49.407702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.941706,2.807668,62.843660,75.508199,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548961,1.477667,0.199852,0.018461,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.692882,tube-mpc,0,-126.340000,54.885000,9.833824,7.571594,10.230000,7.555000,-0.396176,0.016594,-9.971800,8.812998,1.372266,8.812998,-9.971800,-0.010000,0.580000,2,80,1.765685,80.325309,1.765685,80.325309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.867492,1.896811,58.416187,68.131635,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555256,1.514976,0.198930,0.019684,0.502657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.702893,tube-mpc,0,-126.340000,54.885000,9.752086,7.653469,10.140000,7.625000,-0.387914,0.028469,-8.691018,4.299767,1.677214,4.299767,-8.691018,0.020000,0.670000,-16,107,-16.320108,106.749995,-16.320108,106.749995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.696123,-0.505618,53.509344,63.269925,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.600401,1.761663,0.292311,0.042228,0.501000,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.712888,tube-mpc,0,-126.340000,54.885000,9.669471,7.732910,10.050000,7.675000,-0.380529,0.057910,-9.117946,3.140965,1.189297,3.140965,-9.117946,0.000000,0.880000,-13,101,-12.963113,101.482381,-12.963113,101.482381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.658195,-3.249324,50.865043,63.653429,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584609,1.638617,0.361316,0.033652,0.500798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.722883,tube-mpc,0,-126.340000,54.885000,9.585712,7.809907,9.970000,7.725000,-0.384288,0.084907,-9.300914,5.397580,1.982162,5.397580,-9.300914,-0.050000,0.980000,-6,74,-6.367178,73.683814,-6.367178,73.683814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.963422,-5.529560,48.661943,61.115875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565648,3.884129,0.362494,0.047880,0.501229,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010375,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.733300,tube-mpc,0,-126.340000,54.885000,9.497082,7.887371,9.870000,7.805000,-0.372918,0.082371,-9.910810,8.447060,1.738204,8.447060,-9.910810,-0.060000,0.900000,1,52,0.769025,51.656133,0.769025,51.656133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.405449,-6.546440,52.529612,63.307505,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557202,1.606003,0.209240,0.021242,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.743362,tube-mpc,0,-126.340000,54.885000,9.410037,7.959347,9.770000,7.905000,-0.359963,0.054347,-10.825654,10.642686,1.311276,10.642686,-10.825654,-0.030000,0.740000,5,42,5.409353,41.821587,5.409353,41.821587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.624396,-7.414125,58.060610,67.583698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559508,2.399462,0.247772,0.041681,0.501175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.753441,tube-mpc,0,-126.340000,54.885000,9.321326,8.028466,9.660000,8.005000,-0.338674,0.023466,-10.886644,8.020133,1.189297,8.020133,-10.886644,-0.080000,0.590000,12,71,11.881250,70.603168,11.881250,70.603168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.126071,-7.066496,61.984519,69.027609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593176,1.638760,0.274443,0.021520,0.500613,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.763361,tube-mpc,0,-126.340000,54.885000,9.232401,8.093443,9.570000,8.065000,-0.337599,0.028443,-10.886644,3.201954,1.494245,3.201954,-10.886644,0.030000,0.610000,-6,107,-5.794906,106.749952,-5.794906,106.749952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.971255,-7.505391,54.502906,60.131766,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556165,1.742463,0.312044,0.032163,0.502866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.773363,tube-mpc,0,-126.340000,54.885000,9.141017,8.155739,9.470000,8.085000,-0.328983,0.070739,-10.154769,-0.579401,1.311276,-0.579401,-10.154769,0.020000,0.840000,-15,107,-15.159936,106.750000,-15.159936,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.398347,-8.759793,51.179761,61.207123,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561364,1.501402,0.336704,0.027034,0.500413,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.783362,tube-mpc,0,-126.340000,54.885000,9.047808,8.214652,9.370000,8.115000,-0.322192,0.099652,-9.483883,2.104141,1.555235,2.104141,-9.483883,-0.010000,0.990000,-19,83,-18.954255,83.090465,-18.954255,83.090465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.208701,-9.615769,48.336227,58.119539,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558587,1.589239,0.300970,0.025287,0.500498,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.793360,tube-mpc,0,-126.340000,54.885000,8.952665,8.270048,9.280000,8.155000,-0.327335,0.115048,-9.605862,5.153621,1.616224,5.153621,-9.605862,-0.070000,0.950000,-12,59,-12.264069,58.601715,-12.264069,58.601715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.016480,-10.005878,51.634298,61.553536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549263,1.456303,0.216367,0.019932,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.803359,tube-mpc,0,-126.340000,54.885000,8.855464,8.321806,9.190000,8.225000,-0.334536,0.096806,-10.459717,6.678361,1.860183,6.678361,-10.459717,-0.090000,0.800000,-4,53,-4.311203,53.374555,-4.311203,53.374555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.005537,-10.090909,53.331475,64.258107,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544310,1.445663,0.204369,0.020098,0.502471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.813397,tube-mpc,0,-126.340000,54.885000,8.755738,8.369967,9.080000,8.285000,-0.324262,0.084967,-11.069613,5.580549,1.555235,5.580549,-11.069613,-0.060000,0.670000,-4,69,-4.291367,69.185579,-4.291367,69.185579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.955000,-10.542200,52.851311,63.221714,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562853,1.774688,0.269719,0.034433,0.500981,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.823399,tube-mpc,0,-126.340000,54.885000,8.654132,8.414051,8.970000,8.335000,-0.315868,0.079051,-11.740498,2.287110,1.555235,2.287110,-11.740498,-0.010000,0.660000,-8,94,-7.977897,93.552310,-7.977897,93.552310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.942342,-11.175851,47.424313,56.264104,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565828,1.622882,0.253271,0.025600,0.501279,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.833395,tube-mpc,0,-126.340000,54.885000,8.550287,8.454092,8.860000,8.355000,-0.309713,0.099092,-11.374561,-0.518412,1.433256,-0.518412,-11.374561,-0.020000,0.800000,-14,103,-13.508287,102.914308,-13.508287,102.914308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.343286,-12.078914,42.414730,51.248762,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557867,1.621862,0.316168,0.026313,0.502361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.843372,tube-mpc,0,-126.340000,54.885000,8.444287,8.489938,8.750000,8.355000,-0.305713,0.134938,-11.740498,-0.518412,1.677214,-0.518412,-11.740498,-0.070000,0.930000,-7,91,-6.914779,91.010953,-6.914779,91.010953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.930961,-12.423728,39.123754,47.797098,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576477,1.629359,0.323544,0.030697,0.500520,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.853363,tube-mpc,0,-126.340000,54.885000,8.335721,8.521608,8.650000,8.385000,-0.314279,0.136608,-11.313571,2.043152,1.372266,2.043152,-11.313571,-0.070000,0.980000,-13,61,-13.060572,60.872012,-13.060572,60.872012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.042902,-12.540501,39.262019,47.684374,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557493,1.553439,0.225080,0.022219,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.863361,tube-mpc,0,-126.340000,54.885000,8.224606,8.548968,8.530000,8.425000,-0.305394,0.123968,-11.496540,5.031642,1.311276,5.031642,-11.496540,-0.070000,0.840000,-13,42,-12.547876,42.341196,-12.547876,42.341196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.458561,-11.704572,51.235547,59.042895,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553551,1.437597,0.198617,0.015313,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.873389,tube-mpc,0,-126.340000,54.885000,8.110632,8.571967,8.430000,8.465000,-0.319368,0.106967,-11.496540,5.031642,1.555235,3.323933,-11.252582,-0.060000,0.630000,-17,55,-17.458310,54.698941,-17.458310,54.698941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.501881,-10.902964,56.922767,65.783037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.413678,1.872701,0.246355,0.037603,0.501791,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.883361,tube-mpc,0,-126.340000,54.885000,7.994761,8.590341,8.320000,8.475000,-0.325239,0.115341,-11.252582,3.323933,1.799193,-0.518412,-11.313571,-0.110000,0.480000,-17,80,-16.994021,79.598191,-16.994021,79.598191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.743687,-11.623158,53.586940,66.015389,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559673,1.718430,0.247583,0.030325,0.500981,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.893358,tube-mpc,0,-126.340000,54.885000,7.876057,8.604184,8.220000,8.455000,-0.343943,0.149184,-10.703675,-5.580549,1.433256,-5.580549,-10.703675,-0.130000,0.650000,-27,107,-26.727023,106.750000,-26.727023,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.859311,-11.203228,46.430329,57.430832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560370,1.699804,0.308601,0.030939,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.903393,tube-mpc,0,-126.340000,54.885000,7.754338,8.613404,8.120000,8.405000,-0.365662,0.208404,-10.886644,-6.922320,1.738204,-6.922320,-10.886644,-0.220000,0.850000,-20,107,-19.769719,106.750000,-19.769719,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.021953,-10.540297,41.568914,53.911505,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565786,1.455807,0.329710,0.023383,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.913396,tube-mpc,0,-126.340000,54.885000,7.630461,8.617876,8.010000,8.355000,-0.379539,0.262876,-11.313571,-3.872840,1.494245,-3.872840,-11.313571,-0.270000,1.000000,-13,94,-12.641730,94.344810,-12.641730,94.344810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.762120,-9.555265,36.443374,49.691545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547292,1.439912,0.284469,0.018907,0.587210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.923358,tube-mpc,0,-126.340000,54.885000,7.504569,8.617598,7.900000,8.345000,-0.395431,0.272598,-12.472374,0.152474,1.799193,0.152474,-12.472374,-0.120000,1.000000,-24,57,-24.314209,57.303949,-24.314209,57.303949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.380369,-9.223876,39.373526,51.521207,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557095,1.447858,0.236280,0.022319,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.933400,tube-mpc,0,-126.340000,54.885000,7.375191,8.612500,7.770000,8.375000,-0.394809,0.237500,-12.716332,3.872840,1.616224,3.872840,-12.716332,-0.160000,0.820000,-19,34,-18.528642,33.710911,-18.528642,33.710911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.180853,-7.780393,53.537963,65.520469,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556470,1.522394,0.233763,0.023483,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.943393,tube-mpc,0,-126.340000,54.885000,7.243984,8.602593,7.650000,8.415000,-0.406016,0.187593,-12.716332,3.384923,1.555235,3.384923,-12.716332,-0.170000,0.580000,-20,49,-19.966007,49.223721,-19.966007,49.223721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.996847,-5.935235,58.108061,73.799987,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556788,1.464753,0.209149,0.022654,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.953359,tube-mpc,0,-126.340000,54.885000,7.110776,8.587894,7.530000,8.425000,-0.419224,0.162894,-12.777322,-1.677214,1.616224,-1.677214,-12.777322,-0.130000,0.510000,-30,91,-29.730271,91.001213,-29.730271,91.001213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.984154,-4.849381,53.651137,65.445285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.212137,1.793774,0.248309,0.038044,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.963359,tube-mpc,0,-126.340000,54.885000,6.974823,8.568296,7.410000,8.385000,-0.435177,0.183296,-12.716332,-6.312424,1.494245,-6.312424,-12.716332,-0.160000,0.670000,-32,107,-32.460713,106.749980,-32.460713,106.749980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.105459,-5.201649,45.705523,58.856542,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557440,1.462328,0.224254,0.020974,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.973394,tube-mpc,0,-126.340000,54.885000,6.836169,8.543746,7.280000,8.325000,-0.443831,0.218746,-13.814145,-7.410237,1.433256,-7.410237,-13.814145,-0.240000,0.890000,-17,103,-16.507177,102.755984,-16.507177,102.755984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.304914,-5.076128,41.260247,54.568551,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557004,1.629714,0.286554,0.029885,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.983362,tube-mpc,0,-126.340000,54.885000,6.696349,8.514530,7.130000,8.285000,-0.433651,0.229530,-15.155916,-3.567892,1.982162,-3.567892,-15.155916,-0.330000,1.000000,8,58,7.713933,58.009991,7.713933,58.009991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.589924,-5.123079,41.593595,55.838071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562163,1.501343,0.295289,0.027229,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.993391,tube-mpc,0,-126.340000,54.885000,6.553674,8.480295,6.970000,8.285000,-0.416326,0.195295,-16.436698,0.945339,2.409089,0.945339,-16.436698,-0.090000,0.850000,-9,25,-9.222889,24.785203,-9.222889,24.785203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.348826,-3.954313,57.143199,70.401488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558213,1.487213,0.202761,0.020521,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.003393,tube-mpc,0,-126.340000,54.885000,6.409507,8.441345,6.810000,8.295000,-0.400493,0.146345,-16.009771,1.006328,2.043152,1.006328,-16.009771,-0.030000,0.570000,-21,39,-21.192206,39.102306,-21.192206,39.102306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.084243,-2.583650,81.622562,92.641453,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555571,1.472125,0.200690,0.020652,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.013389,tube-mpc,0,-126.340000,54.885000,6.263729,8.397673,6.670000,8.275000,-0.406271,0.122673,-14.667999,-3.567892,1.738204,-3.567892,-14.667999,-0.090000,0.440000,-29,83,-28.923614,82.537748,-28.923614,82.537748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.697904,-1.235840,72.238055,81.984057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563994,1.491960,0.218654,0.026071,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.023398,tube-mpc,0,-126.340000,54.885000,6.116174,8.349228,6.520000,8.205000,-0.403826,0.144228,-14.850968,-8.812998,1.616224,-8.812998,-14.850968,-0.160000,0.640000,-22,107,-21.921690,106.750000,-21.921690,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.723690,0.332829,57.273395,64.104501,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577353,1.494763,0.275406,0.025404,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.033412,tube-mpc,0,-126.340000,54.885000,5.967166,8.296114,6.370000,8.125000,-0.402834,0.171114,-15.582843,-9.422894,2.287110,-9.422894,-15.582843,-0.190000,0.840000,-13,94,-12.886391,93.905330,-12.886391,93.905330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.002732,1.683636,51.709533,58.762279,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586156,1.503882,0.285544,0.033766,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.043369,tube-mpc,0,-126.340000,54.885000,5.817785,8.238756,6.220000,8.065000,-0.402215,0.173756,-16.192739,-6.312424,2.165131,-6.312424,-16.192739,-0.170000,0.960000,-10,53,-9.634375,53.121831,-9.634375,53.121831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.133306,3.151129,53.618250,61.706572,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585201,1.456589,0.283803,0.017902,0.500543,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.053360,tube-mpc,0,-126.340000,54.885000,5.666889,8.176739,6.050000,8.035000,-0.383111,0.141739,-17.473521,-1.860183,2.287110,-1.860183,-17.473521,-0.140000,0.800000,1,22,0.739894,22.443291,0.739894,22.443291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.332721,5.290356,66.061494,77.124159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546188,1.478645,0.184548,0.016303,0.500573,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.063396,tube-mpc,0,-126.340000,54.885000,5.514474,8.110023,5.880000,8.015000,-0.365526,0.095023,-17.473521,-1.616224,1.738204,-1.616224,-17.473521,-0.050000,0.540000,-8,34,-8.424397,34.272000,-8.424397,34.272000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.976502,8.169379,76.112902,89.739656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544201,1.512286,0.217175,0.024641,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.073376,tube-mpc,0,-126.340000,54.885000,5.362319,8.039403,5.710000,7.975000,-0.347681,0.064403,-16.863625,-6.312424,1.738204,-6.312424,-16.863625,-0.030000,0.430000,-17,77,-16.644558,76.682141,-16.644558,76.682141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.327221,10.414034,73.950436,84.328182,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576726,1.586955,0.209371,0.025350,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.083438,tube-mpc,0,-126.340000,54.885000,5.208514,7.963986,5.550000,7.885000,-0.341486,0.078986,-16.253729,-11.496540,1.982162,-11.496540,-16.253729,-0.050000,0.560000,-21,107,-21.140634,106.750000,-21.140634,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.647610,12.442715,61.437056,67.682898,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559384,1.753291,1.012704,0.044244,0.501194,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.093382,tube-mpc,0,-126.340000,54.885000,5.056359,7.885421,5.380000,7.775000,-0.323641,0.110421,-16.741646,-11.801488,2.409089,-11.801488,-16.741646,-0.070000,0.820000,-13,87,-13.268060,87.116448,-13.268060,87.116448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.887573,13.606505,53.218810,58.561174,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.118093,1.687966,0.286306,0.028415,0.500397,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.103364,tube-mpc,0,-126.340000,54.885000,4.903717,7.802658,5.230000,7.695000,-0.326283,0.107658,-17.473521,-8.569039,2.165131,-8.569039,-17.473521,-0.130000,0.910000,3,48,2.590390,48.003671,2.590390,48.003671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.899990,15.653609,58.942856,64.929728,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568836,1.738681,0.274360,0.032180,0.511796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.113370,tube-mpc,0,-126.340000,54.885000,4.751051,7.715919,5.040000,7.635000,-0.288949,0.080919,-19.181230,-4.299767,1.982162,-4.299767,-19.181230,-0.060000,0.670000,15,28,15.442198,27.520209,15.442198,27.520209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.474743,18.936580,71.928056,84.069648,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586206,1.696775,0.263073,0.027977,0.506765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.123363,tube-mpc,0,-126.340000,54.885000,4.599174,7.625664,4.860000,7.605000,-0.260826,0.020664,-18.998261,-3.933829,1.860183,-3.933829,-18.998261,0.020000,0.540000,8,27,8.423941,26.568387,8.423941,26.568387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.762067,21.570854,81.692846,93.520885,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569872,1.731146,0.229221,0.029504,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.133362,tube-mpc,0,-126.340000,54.885000,4.448061,7.531885,4.680000,7.545000,-0.231939,-0.013115,-17.900448,-7.166278,1.250287,-7.166278,-17.900448,0.040000,0.420000,-1,58,-0.819463,57.735181,-0.819463,57.735181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.772296,24.000525,86.832802,96.862404,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555828,1.463626,0.212939,0.019201,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.143363,tube-mpc,0,-126.340000,54.885000,4.298043,7.434784,4.500000,7.455000,-0.201957,-0.020216,-16.802635,-11.923467,2.043152,-11.923467,-16.802635,0.060000,0.480000,-11,89,-10.722610,89.309839,-10.722610,89.309839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.624711,26.368647,76.593429,84.027225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558435,1.623492,0.253260,0.029128,0.502823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.153361,tube-mpc,0,-126.340000,54.885000,4.149478,7.334592,4.340000,7.335000,-0.190522,-0.000408,-15.643833,-14.667999,2.165131,-14.667999,-15.643833,0.020000,0.680000,-14,94,-14.468472,94.390717,-14.468472,94.390717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.699364,28.055225,65.974661,73.241369,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555311,1.594774,0.253007,0.029180,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.163397,tube-mpc,0,-126.340000,54.885000,4.002021,7.231054,4.190000,7.215000,-0.187979,0.016054,-14.972947,-12.716332,1.738204,-12.716332,-14.972947,0.010000,0.830000,-16,64,-16.356600,64.152543,-16.356600,64.152543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.738137,29.407784,61.897349,69.079268,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565880,1.479017,0.337229,0.019717,0.502136,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.173393,tube-mpc,0,-126.340000,54.885000,3.857109,7.125173,4.040000,7.115000,-0.182891,0.010173,-14.728989,-8.508050,0.823360,-8.508050,-14.728989,-0.040000,0.780000,-8,30,-7.586191,30.075663,-7.586191,30.075663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.620501,31.004199,70.304759,78.257283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553944,1.550443,0.191461,0.018925,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.183389,tube-mpc,0,-126.340000,54.885000,3.714431,7.016740,3.900000,7.055000,-0.185569,-0.038260,-14.546020,-5.946486,1.128308,-5.946486,-14.546020,-0.070000,0.570000,-1,20,-0.854485,20.066840,-0.854485,20.066840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.079305,33.735679,75.544833,91.135748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552101,1.684752,0.246738,0.036868,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.193399,tube-mpc,0,-126.340000,54.885000,3.574077,6.905804,3.760000,6.985000,-0.185923,-0.079196,-13.814145,-8.447060,1.006328,-8.447060,-13.814145,-0.040000,0.380000,-8,52,-8.010788,51.625768,-8.010788,51.625768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.849203,36.989436,79.934696,97.868629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564214,1.540167,0.200198,0.022418,0.501582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.203397,tube-mpc,0,-126.340000,54.885000,3.436690,6.792863,3.630000,6.885000,-0.193310,-0.092137,-12.106436,-13.143259,1.250287,-13.143259,-12.106436,-0.050000,0.400000,-21,87,-20.802275,86.904498,-20.802275,86.904498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.769304,38.976533,74.246058,87.382784,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552625,1.455219,0.202435,0.019355,0.500499,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.213390,tube-mpc,0,-126.340000,54.885000,3.302434,6.678047,3.520000,6.745000,-0.217566,-0.066953,-10.642686,-15.399875,0.640391,-15.399875,-10.642686,-0.080000,0.620000,-30,88,-30.112485,87.982833,-30.112485,87.982833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.781583,39.576598,67.351898,77.961053,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552765,1.451351,0.211744,0.020803,0.500408,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.223399,tube-mpc,0,-126.340000,54.885000,3.171336,6.561355,3.410000,6.615000,-0.238664,-0.053645,-10.886644,-13.753155,0.884349,-13.753155,-10.886644,-0.210000,0.780000,-10,60,-9.509962,60.259857,-9.509962,60.259857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.366037,40.556684,64.064318,77.501513,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552025,1.522389,0.227654,0.019522,0.500582,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.233389,tube-mpc,0,-126.340000,54.885000,3.044100,6.443400,3.300000,6.505000,-0.255900,-0.061600,-11.374561,-9.971800,1.250287,-9.971800,-11.374561,-0.210000,0.730000,0,31,-0.130715,30.859486,-0.130715,30.859486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.337522,43.849891,67.770423,95.472918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549994,1.614491,0.227978,0.021240,0.501059,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.243393,tube-mpc,0,-126.340000,54.885000,2.920579,6.324027,3.190000,6.415000,-0.269421,-0.090973,-10.703675,-8.264091,0.457422,-8.264091,-10.703675,-0.100000,0.550000,-15,28,-15.480961,28.146847,-15.480961,28.146847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.085250,47.416581,79.586527,110.177553,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563721,1.510307,0.205591,0.023663,0.504348,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.253403,tube-mpc,0,-126.340000,54.885000,2.801158,6.203575,3.090000,6.335000,-0.288842,-0.131425,-9.361904,-9.971800,0.213464,-9.971800,-9.361904,-0.090000,0.400000,-27,51,-26.610202,51.250545,-26.610202,51.250545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.965855,48.605169,85.723485,109.264075,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567363,1.463422,0.208142,0.019488,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.263392,tube-mpc,0,-126.340000,54.885000,2.686396,6.082594,3.010000,6.215000,-0.323604,-0.132406,-8.630029,-13.692166,0.274453,-13.692166,-8.630029,-0.150000,0.430000,-25,80,-25.412194,79.773792,-25.412194,79.773792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.616020,48.872147,75.772089,94.767911,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578880,1.524144,0.224264,0.024952,0.500658,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.273394,tube-mpc,0,-126.340000,54.885000,2.576149,5.960916,2.930000,6.075000,-0.353851,-0.114084,-8.020133,-15.094927,0.518412,-15.094927,-8.020133,-0.190000,0.600000,-24,79,-23.934263,78.867864,-23.934263,78.867864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.958966,49.478596,68.915944,88.342353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554693,1.455579,0.207571,0.020799,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.283396,tube-mpc,0,-126.340000,54.885000,2.470808,5.838937,2.850000,5.945000,-0.379192,-0.106063,-8.508050,-13.631176,0.579401,-13.631176,-8.508050,-0.210000,0.720000,-14,57,-13.804216,56.923727,-13.804216,56.923727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.355250,51.280987,70.231887,92.858719,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552197,1.454788,0.207925,0.021665,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.293392,tube-mpc,0,-126.340000,54.885000,2.370661,5.716971,2.760000,5.835000,-0.389339,-0.118029,-8.812998,-9.849821,0.335443,-9.849821,-8.812998,-0.180000,0.670000,-9,29,-8.529238,28.756364,-8.529238,28.756364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.884506,53.972670,76.299770,105.012921,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554218,1.482887,0.208868,0.019517,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.303390,tube-mpc,0,-126.340000,54.885000,2.275845,5.595163,2.680000,5.745000,-0.404155,-0.149837,-8.934977,-7.654195,0.640391,-7.654195,-8.934977,-0.120000,0.500000,-10,22,-9.503789,22.492680,-9.503789,22.492680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.201473,56.301291,86.795156,115.592855,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552185,1.447264,0.195072,0.018183,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.313393,tube-mpc,0,-126.340000,54.885000,2.186543,5.473717,2.590000,5.665000,-0.403457,-0.191283,-8.203101,-9.605862,0.335443,-9.605862,-8.203101,-0.100000,0.360000,-13,48,-12.924101,47.787475,-12.924101,47.787475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.535328,57.873175,92.086489,116.833657,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548805,1.450763,0.195694,0.019923,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.323395,tube-mpc,0,-126.340000,54.885000,2.103022,5.352968,2.520000,5.555000,-0.416978,-0.202032,-7.105289,-12.777322,0.640391,-12.777322,-7.105289,-0.100000,0.390000,-19,72,-18.988526,72.256441,-18.988526,72.256441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.755141,58.873533,86.793486,105.537518,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551385,1.440909,0.210626,0.015802,0.504603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.333388,tube-mpc,0,-126.340000,54.885000,2.025503,5.233229,2.460000,5.425000,-0.434497,-0.191771,-6.190445,-13.936124,0.701380,-13.936124,-6.190445,-0.120000,0.550000,-21,71,-20.881119,70.568437,-20.881119,70.568437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.218364,59.449236,82.306021,98.059941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551565,1.485593,0.220618,0.019684,0.503924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.343396,tube-mpc,0,-126.340000,54.885000,1.953982,5.114464,2.410000,5.305000,-0.456018,-0.190536,-5.458569,-11.679509,0.457422,-11.679509,-5.458569,-0.160000,0.640000,-17,45,-17.301558,45.384678,-17.301558,45.384678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.661675,60.748470,82.155424,100.343705,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.418803,1.717513,0.256526,0.038882,0.501141,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.353379,tube-mpc,0,-126.340000,54.885000,1.888891,4.997390,2.350000,5.215000,-0.461109,-0.217610,-5.641538,-7.898153,0.335443,-7.898153,-5.641538,-0.170000,0.620000,-7,14,-7.033863,14.204840,-7.033863,14.204840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.473630,62.656555,86.895144,110.285620,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552287,1.451552,0.205298,0.018685,0.500337,1,1,0,6,0,0,0,0,0,0,2,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.363469,tube-mpc,0,-126.340000,54.885000,1.829573,4.880697,2.300000,5.135000,-0.470427,-0.254303,-5.214611,-6.983309,0.518412,-6.983309,-5.214611,-0.130000,0.390000,-9,25,-8.885266,24.511148,-8.885266,24.511148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.000272,65.216372,91.416357,119.088827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553567,1.449906,0.206506,0.018961,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.373472,tube-mpc,0,-126.340000,54.885000,1.777319,4.766884,2.260000,5.045000,-0.482681,-0.278116,-4.665705,-9.605862,-0.274453,-9.605862,-4.665705,-0.090000,0.290000,-14,55,-14.209190,55.456474,-14.209190,55.456474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.206494,67.147863,93.656875,116.834726,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583807,1.834649,0.244964,0.041189,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.383477,tube-mpc,0,-126.340000,54.885000,1.731673,4.655126,2.230000,4.935000,-0.498327,-0.279874,-2.836017,-13.326228,-0.213464,-13.326228,-2.836017,-0.090000,0.370000,-27,82,-26.660328,82.117183,-26.660328,82.117183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.768525,68.726699,88.842542,107.855571,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563750,1.461016,0.219647,0.021442,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.393475,tube-mpc,0,-126.340000,54.885000,1.692768,4.545773,2.200000,4.805000,-0.507232,-0.259227,-1.494245,-13.814145,-0.274453,-13.814145,-1.494245,-0.150000,0.590000,-26,72,-26.141615,71.760812,-26.141615,71.760812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.787297,69.189389,83.561241,102.340486,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554920,1.549077,0.234585,0.025827,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.403477,tube-mpc,0,-126.340000,54.885000,1.660612,4.438900,2.190000,4.685000,-0.529388,-0.246100,-1.860183,-10.520706,0.091484,-10.520706,-1.860183,-0.200000,0.680000,-11,40,-11.034274,40.114376,-11.034274,40.114376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.719636,71.373779,84.275268,109.787466,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.656626,1.617749,0.259625,0.026742,0.502829,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.413440,tube-mpc,0,-126.340000,54.885000,1.635357,4.335164,2.170000,4.615000,-0.534643,-0.279836,-2.043152,-7.166278,-0.030495,-7.166278,-2.043152,-0.190000,0.600000,-3,18,-2.518510,18.059856,-2.518510,18.059856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.998257,74.806736,84.072151,119.090447,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555572,1.568999,0.262651,0.024658,0.500811,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.423470,tube-mpc,0,-126.340000,54.885000,1.616791,4.233700,2.160000,4.545000,-0.543209,-0.311300,-1.677214,-6.129455,-0.396432,-6.129455,-1.677214,-0.110000,0.380000,-9,29,-8.983224,28.548005,-8.983224,28.548005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.599460,77.735813,90.185321,125.829495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566025,1.802777,0.250261,0.036324,0.500890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.433485,tube-mpc,0,-126.340000,54.885000,1.605123,4.135540,2.150000,4.465000,-0.544877,-0.329460,-0.152474,-9.483883,-0.579401,-9.483883,-0.152474,-0.080000,0.300000,-21,65,-21.085827,65.151088,-21.085827,65.151088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.330436,79.756565,94.722957,124.540977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602414,1.864658,0.276759,0.048676,0.502462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008308,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.443448,tube-mpc,0,-126.340000,54.885000,1.600315,4.041225,2.160000,4.355000,-0.559685,-0.313775,1.311276,-12.716332,-0.152474,-12.716332,1.311276,-0.110000,0.420000,-27,87,-26.922224,87.246770,-26.922224,87.246770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.252926,80.253915,89.123767,113.462944,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577141,1.487630,0.222035,0.029324,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.453480,tube-mpc,0,-126.340000,54.885000,1.602289,3.949808,2.170000,4.235000,-0.567711,-0.285192,1.860183,-13.143259,-0.213464,-13.143259,1.860183,-0.170000,0.650000,-19,77,-19.336491,77.101127,-19.336491,77.101127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.564949,81.020539,85.654678,112.075875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559472,4.035853,0.290326,0.053277,0.501203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010457,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.463978,tube-mpc,0,-126.340000,54.885000,1.611617,3.858137,2.180000,4.135000,-0.568383,-0.276863,0.640391,-9.178935,0.213464,-9.178935,0.640391,-0.200000,0.750000,3,40,3.038719,39.894661,3.038719,39.894661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.710718,84.114471,86.279859,122.783674,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555845,1.512825,0.220631,0.025268,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.474069,tube-mpc,0,-126.340000,54.885000,1.627503,3.774058,2.190000,4.075000,-0.562497,-0.300942,-0.030495,-5.519559,-0.335443,-5.519559,-0.030495,-0.110000,0.600000,7,23,6.632341,23.336077,6.632341,23.336077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.763168,87.103900,85.250927,128.683111,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559856,1.911584,0.316308,0.050858,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008360,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.484055,tube-mpc,0,-126.340000,54.885000,1.649799,3.694914,2.200000,4.015000,-0.550201,-0.320086,0.579401,-4.726694,-0.335443,-4.726694,0.579401,-0.020000,0.410000,-2,35,-2.481321,35.368529,-2.481321,35.368529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.758805,89.464707,95.833507,136.015219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.685817,1.493614,0.213450,0.027821,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.494042,tube-mpc,0,-126.340000,54.885000,1.678520,3.619954,2.220000,3.955000,-0.541480,-0.335046,1.860183,-7.593205,-0.579401,-7.593205,1.860183,-0.010000,0.360000,-10,67,-9.795176,66.513750,-9.795176,66.513750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.562780,90.578680,98.696537,130.447329,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556700,1.597303,0.195553,0.022996,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.504067,tube-mpc,0,-126.340000,54.885000,1.713666,3.549071,2.250000,3.855000,-0.536334,-0.305929,2.957996,-11.008623,-0.579401,-11.008623,2.957996,-0.030000,0.480000,-13,92,-12.626716,91.913006,-12.626716,91.913006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.937521,91.064127,91.245972,119.217725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546716,1.427625,0.194345,0.017740,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.514035,tube-mpc,0,-126.340000,54.885000,1.754726,3.483050,2.290000,3.765000,-0.535274,-0.281950,3.628881,-11.435550,-0.091484,-11.435550,3.628881,-0.040000,0.680000,-13,85,-12.564554,84.899717,-12.564554,84.899717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.092095,91.465826,87.310859,117.535992,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553669,1.753374,0.277340,0.033465,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.524041,tube-mpc,0,-126.340000,54.885000,1.801890,3.421375,2.330000,3.675000,-0.528110,-0.253625,3.445913,-7.288257,-0.152474,-7.288257,3.445913,-0.080000,0.790000,1,48,0.967858,47.679295,0.967858,47.679295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.513861,93.202195,88.060994,122.068803,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559879,1.503823,0.253159,0.023493,0.500687,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.534077,tube-mpc,0,-126.340000,54.885000,1.854976,3.364254,2.360000,3.635000,-0.505024,-0.270746,2.592058,-2.470079,-0.396432,-2.470079,2.592058,-0.040000,0.660000,13,21,12.693833,21.162065,12.693833,21.162065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.603690,94.899318,87.086761,128.113941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554540,1.493038,0.202201,0.024239,0.500683,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.544037,tube-mpc,0,-126.340000,54.885000,1.913159,3.312358,2.390000,3.615000,-0.476841,-0.302642,2.287110,-0.945339,-0.640391,-0.945339,2.287110,0.000000,0.440000,19,29,18.809854,28.939401,18.809854,28.939401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.934666,95.143634,91.136564,132.441989,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584768,1.721015,0.218803,0.036712,0.500945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.554042,tube-mpc,0,-126.340000,54.885000,1.976882,3.265119,2.420000,3.585000,-0.443118,-0.319881,2.836017,-4.360757,-0.396432,-4.360757,2.836017,0.040000,0.330000,16,70,15.545152,70.179823,15.545152,70.179823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.634242,95.979082,100.120623,136.995093,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562964,1.473733,0.197753,0.021774,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.564040,tube-mpc,0,-126.340000,54.885000,2.045581,3.222890,2.460000,3.525000,-0.414419,-0.302110,3.689871,-7.776174,-0.213464,-7.776174,3.689871,0.050000,0.460000,12,95,11.686806,94.577785,11.686806,94.577785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.886110,94.444008,95.829661,124.320820,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558420,1.485261,0.215141,0.024108,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.574039,tube-mpc,0,-126.340000,54.885000,2.119015,3.185705,2.500000,3.455000,-0.380985,-0.269295,4.238777,-8.447060,0.030495,-8.447060,4.238777,0.070000,0.690000,10,88,9.938701,87.953788,9.938701,87.953788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.597907,92.389116,95.584716,123.179991,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557547,1.506203,0.252155,0.026842,0.500850,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.584066,tube-mpc,0,-126.340000,54.885000,2.197123,3.153530,2.550000,3.395000,-0.352877,-0.241470,5.031642,-4.543725,-0.701380,-4.543725,5.031642,0.100000,0.800000,6,53,5.867486,52.796842,5.867486,52.796842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.163630,91.123336,97.773733,126.567127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555146,1.548594,0.216793,0.026746,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.594070,tube-mpc,0,-126.340000,54.885000,2.279172,3.126585,2.590000,3.385000,-0.310828,-0.258415,4.909663,0.335443,-0.518412,0.335443,4.909663,0.120000,0.700000,13,23,12.573580,23.316198,12.573580,23.316198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.187271,89.432753,98.014490,126.819782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557072,1.541035,0.212407,0.026220,0.501028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.604036,tube-mpc,0,-126.340000,54.885000,2.364680,3.104889,2.640000,3.395000,-0.275320,-0.290111,5.092632,2.287110,-0.640391,2.287110,5.092632,0.110000,0.470000,19,29,19.474093,28.528955,19.474093,28.528955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.958794,87.355153,95.377104,128.015732,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554090,1.444796,0.194941,0.020505,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.614068,tube-mpc,0,-126.340000,54.885000,2.454209,3.088257,2.700000,3.405000,-0.245791,-0.316743,5.275601,-0.579401,-0.152474,-0.579401,5.275601,0.140000,0.340000,18,66,18.489078,66.265065,18.489078,66.265065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.659997,86.288970,100.922183,132.932766,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551458,1.480316,0.193289,0.022612,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.624068,tube-mpc,0,-126.340000,54.885000,2.546530,3.076886,2.770000,3.385000,-0.223470,-0.308114,6.434403,-4.177788,-0.762370,-4.177788,6.434403,0.150000,0.470000,9,91,9.325447,91.078030,9.325447,91.078030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.800158,83.389662,96.840228,121.967672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554519,1.432116,0.206445,0.017706,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.634035,tube-mpc,0,-126.340000,54.885000,2.641220,3.070720,2.840000,3.345000,-0.198780,-0.274280,7.593205,-5.031642,-0.213464,-5.031642,7.593205,0.140000,0.660000,3,90,2.841657,89.618907,2.841657,89.618907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.430090,79.698734,95.852718,120.149944,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544841,1.607518,0.226449,0.027447,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.644042,tube-mpc,0,-126.340000,54.885000,2.738605,3.069702,2.920000,3.315000,-0.181395,-0.245298,8.020133,-1.799193,-0.213464,-1.799193,8.020133,0.130000,0.810000,3,57,3.233386,56.640222,3.233386,56.640222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.598709,76.108371,93.703730,118.883489,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563532,1.478517,0.216339,0.024477,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.654070,tube-mpc,0,-126.340000,54.885000,2.838101,3.073851,3.010000,3.335000,-0.171899,-0.261149,8.020133,-1.799193,-0.396432,3.384923,8.386070,0.140000,0.720000,3,66,3.457614,66.090984,3.457614,66.090984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.732784,75.332505,89.978007,119.897055,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579240,1.819163,0.237483,0.039836,0.501098,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008189,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.664026,tube-mpc,0,-126.340000,54.885000,2.938374,3.083050,3.090000,3.375000,-0.151626,-0.291950,8.203101,5.275601,-0.457422,5.275601,8.203101,0.090000,0.660000,13,21,12.712310,15.928093,12.712310,15.928093,0.000000,5.162890,0.000000,64.000000,0.000000,0.000000,-47.040933,69.082279,85.141308,106.375963,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561517,1.493056,0.211135,0.021759,0.501041,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.674036,tube-mpc,0,-126.340000,54.885000,3.040243,3.097345,3.190000,3.425000,-0.149757,-0.327655,8.630029,6.434403,-0.518412,6.434403,8.630029,0.100000,0.450000,9,24,8.848051,24.163701,8.848051,24.163701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.481557,66.024029,94.985859,125.026170,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553311,1.501376,0.212232,0.019682,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.684040,tube-mpc,0,-126.340000,54.885000,3.142686,3.116624,3.280000,3.465000,-0.137314,-0.348376,9.056956,2.957996,0.030495,2.957996,9.056956,0.100000,0.350000,4,64,4.238964,64.155095,4.238964,64.155095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.999723,64.556579,97.352635,128.852545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556241,1.463486,0.207482,0.020374,0.500840,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.694041,tube-mpc,0,-126.340000,54.885000,3.245290,3.140807,3.370000,3.455000,-0.124710,-0.314193,9.666852,-2.897006,-0.518412,-2.897006,9.666852,0.110000,0.460000,-5,107,-4.997321,106.750000,-4.997321,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.904717,63.134987,91.303372,115.978115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556004,1.492982,0.249877,0.020073,0.504864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.704041,tube-mpc,0,-126.340000,54.885000,3.347634,3.169811,3.480000,3.415000,-0.132366,-0.245189,9.544873,-5.153621,-0.823360,-5.153621,9.544873,0.080000,0.720000,-4,107,-4.375664,106.750000,-4.375664,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.694610,59.945238,93.167436,113.816983,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555874,1.457760,0.310026,0.017853,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.714043,tube-mpc,0,-126.340000,54.885000,3.449283,3.203541,3.580000,3.405000,-0.130717,-0.201459,9.544873,-1.006328,-1.189297,-1.006328,9.544873,0.090000,0.920000,-7,75,-6.853903,74.729972,-6.853903,74.729972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.386027,57.535538,101.822757,122.715026,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555062,1.462297,0.328572,0.020853,0.505136,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.724043,tube-mpc,0,-126.340000,54.885000,3.549755,3.241878,3.680000,3.445000,-0.130245,-0.203122,8.386070,5.641538,0.274453,5.641538,8.386070,0.080000,0.870000,4,30,4.021732,27.133649,4.021732,27.133649,0.000000,2.596323,0.000000,64.000000,0.000000,0.000000,-80.902359,55.056701,105.492720,127.931200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563928,1.491697,0.222981,0.024441,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.734072,tube-mpc,0,-126.340000,54.885000,3.648890,3.284836,3.760000,3.515000,-0.111110,-0.230164,7.227268,9.666852,0.091484,9.666852,7.227268,0.030000,0.610000,22,17,21.639749,17.012764,21.639749,17.012764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.781171,52.229316,105.258325,130.836975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553345,1.463727,0.205442,0.021872,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.744070,tube-mpc,0,-126.340000,54.885000,3.745633,3.332023,3.830000,3.595000,-0.084367,-0.262977,6.129455,8.325081,-0.701380,8.325081,6.129455,0.070000,0.360000,26,51,25.917206,50.768155,25.917206,50.768155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.161302,49.875579,102.990546,131.102926,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554409,1.855642,0.257338,0.054948,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.754039,tube-mpc,0,-126.340000,54.885000,3.839568,3.383270,3.900000,3.645000,-0.060432,-0.261730,6.190445,1.311276,-1.189297,1.311276,6.190445,0.140000,0.380000,12,96,12.368071,106.750000,12.368071,106.750000,0.000000,-10.981845,0.000000,64.000000,0.000000,0.000000,-90.491270,48.909317,96.137126,122.695665,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548654,1.476952,0.255344,0.023777,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.764069,tube-mpc,0,-126.340000,54.885000,3.931072,3.438908,3.970000,3.645000,-0.038928,-0.206092,5.702528,-1.982162,-0.396432,-1.982162,5.702528,0.130000,0.640000,13,107,13.016879,106.750000,13.016879,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.055699,46.771446,91.813317,115.060263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559463,1.494855,0.265622,0.021281,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.774070,tube-mpc,0,-126.340000,54.885000,4.018847,3.498293,4.020000,3.635000,-0.001153,-0.136707,5.336590,-0.091484,0.457422,-0.091484,5.336590,0.130000,0.870000,15,99,14.662235,99.325772,14.662235,99.325772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.955180,45.101851,97.087199,119.645014,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557326,1.532795,0.295499,0.020815,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.784071,tube-mpc,0,-126.340000,54.885000,4.102724,3.561418,4.080000,3.675000,0.022724,-0.113582,4.604715,4.543725,0.335443,4.543725,4.604715,0.150000,0.950000,17,59,16.709352,58.910775,16.709352,58.910775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.814254,42.385677,99.156561,120.682620,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554401,1.452288,0.240992,0.021551,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.794069,tube-mpc,0,-126.340000,54.885000,4.182226,3.628081,4.130000,3.745000,0.052226,-0.116919,3.872840,10.764665,-0.091484,10.764665,3.872840,0.170000,0.810000,20,21,19.878715,21.239875,19.878715,21.239875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.684668,38.661188,100.681969,123.326901,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552213,1.634298,0.207134,0.023564,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.804065,tube-mpc,0,-126.340000,54.885000,4.256926,3.698098,4.170000,3.855000,0.086926,-0.156902,3.323933,12.228415,-1.006328,12.228415,3.323933,0.200000,0.530000,19,32,19.042793,31.726191,19.042793,31.726191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.354095,35.125570,100.490930,125.325543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554650,1.452943,0.206654,0.021787,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.814068,tube-mpc,0,-126.340000,54.885000,4.326454,3.771338,4.210000,3.945000,0.116454,-0.173662,3.384923,7.471226,0.091484,7.471226,3.384923,0.200000,0.380000,13,77,13.342921,85.663665,13.342921,85.663665,0.000000,-8.937474,0.000000,64.000000,0.000000,0.000000,-110.203430,31.619548,99.456138,121.023266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554035,1.508659,0.210091,0.024542,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.824074,tube-mpc,0,-126.340000,54.885000,4.390357,3.847579,4.250000,3.995000,0.140357,-0.147421,3.811850,2.287110,-0.091484,2.287110,3.811850,0.190000,0.530000,4,107,3.896723,106.750000,3.896723,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.155150,27.361669,94.913179,115.088665,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556791,1.448218,0.247981,0.021537,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.834069,tube-mpc,0,-126.340000,54.885000,4.448138,3.926500,4.290000,4.015000,0.158138,-0.088500,3.506902,1.250287,0.518412,1.250287,3.506902,0.150000,0.780000,5,107,4.530649,106.750000,4.530649,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.596781,23.465281,98.813689,120.550134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556361,1.451099,0.325913,0.020199,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.844070,tube-mpc,0,-126.340000,54.885000,4.499507,4.008027,4.330000,4.055000,0.169507,-0.046973,2.226120,4.665705,0.396432,4.665705,2.226120,0.140000,0.960000,11,78,11.052153,77.508575,11.052153,77.508575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.253353,20.070413,103.882693,124.344725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553972,1.619475,0.377193,0.053979,0.501070,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.854041,tube-mpc,0,-126.340000,54.885000,4.543915,4.091635,4.350000,4.135000,0.193915,-0.043365,1.067318,10.642686,-0.213464,10.642686,1.067318,0.110000,0.900000,22,35,21.734590,34.671495,21.734590,34.671495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.694745,15.890809,107.646376,127.519017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552904,1.538749,0.229960,0.022052,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.864071,tube-mpc,0,-126.340000,54.885000,4.581353,4.177848,4.360000,4.255000,0.221353,-0.077152,-0.640391,14.058103,-0.274453,14.058103,-0.640391,0.140000,0.650000,29,26,29.130882,25.713229,29.130882,25.713229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.750097,11.386791,106.396407,126.407498,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559389,1.645747,0.252422,0.041531,0.505041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.874074,tube-mpc,0,-126.340000,54.885000,4.611109,4.265711,4.360000,4.395000,0.251109,-0.129289,-0.762370,12.655342,-0.091484,12.655342,-0.762370,0.190000,0.440000,18,52,18.289768,52.099953,18.289768,52.099953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.123269,6.551927,102.032355,124.287942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566736,1.471077,0.210449,0.027351,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.884039,tube-mpc,0,-126.340000,54.885000,4.632892,4.354890,4.360000,4.495000,0.272892,-0.140110,-0.762370,8.020133,0.335443,8.020133,-0.762370,0.240000,0.440000,3,91,2.818381,91.229615,2.818381,91.229615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.507634,1.666770,94.945335,122.329028,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560176,1.432587,0.207005,0.015854,0.504130,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.894065,tube-mpc,0,-126.340000,54.885000,4.646559,4.446013,4.360000,4.565000,0.286559,-0.118987,-0.518412,5.458569,0.701380,5.458569,-0.518412,0.180000,0.650000,-2,98,-1.614800,97.745318,-1.614800,97.745318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.011441,-2.677774,89.985986,119.384390,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549347,1.508221,0.216584,0.023354,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.904047,tube-mpc,0,-126.340000,54.885000,4.651650,4.537914,4.360000,4.625000,0.291650,-0.087086,-0.701380,6.251434,0.762370,6.251434,-0.701380,0.120000,0.840000,-2,78,-1.543229,77.734880,-1.543229,77.734880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.796506,-4.880417,95.857877,121.053932,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568978,1.507623,0.243686,0.026036,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.914070,tube-mpc,0,-126.340000,54.885000,4.647924,4.631124,4.350000,4.715000,0.297924,-0.083876,-2.897006,10.398727,0.396432,10.398727,-2.897006,0.100000,0.850000,12,43,12.408450,42.725304,12.408450,42.725304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.783078,-6.146575,100.657014,121.414174,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558017,1.463308,0.227616,0.022071,0.500673,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.924076,tube-mpc,0,-126.340000,54.885000,4.635106,4.724861,4.330000,4.845000,0.305106,-0.120139,-2.957996,13.814145,-0.152474,13.814145,-2.957996,0.110000,0.660000,5,27,4.906750,26.901778,4.906750,26.901778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.606178,-6.750334,101.713256,118.997831,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548047,1.427230,0.182377,0.017451,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.934068,tube-mpc,0,-126.340000,54.885000,4.612992,4.818909,4.300000,4.975000,0.312992,-0.156091,-3.689871,12.655342,0.274453,12.655342,-3.689871,0.110000,0.470000,2,49,1.644571,49.421332,1.644571,49.421332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.717952,-7.407660,98.544412,117.500768,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549876,1.443173,0.191271,0.020855,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.944066,tube-mpc,0,-126.340000,54.885000,4.581330,4.913202,4.260000,5.075000,0.321330,-0.161798,-3.628881,9.178935,0.457422,9.178935,-3.628881,0.100000,0.450000,-8,80,-8.216216,79.903057,-8.216216,79.903057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.533858,-8.352166,88.933823,108.142947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542930,1.762762,0.258243,0.036027,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.954049,tube-mpc,0,-126.340000,54.885000,4.539999,5.007309,4.230000,5.155000,0.309999,-0.147691,-3.384923,6.068465,0.518412,6.068465,-3.384923,0.090000,0.600000,-22,94,-22.168395,93.863177,-22.168395,93.863177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.933277,-9.105007,81.194274,100.463450,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590088,1.724324,0.230202,0.028500,0.501426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.964039,tube-mpc,0,-126.340000,54.885000,4.488752,5.101181,4.200000,5.225000,0.288752,-0.123819,-4.116798,5.336590,0.213464,5.336590,-4.116798,0.050000,0.780000,-24,86,-24.307047,85.615509,-24.307047,85.615509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.133154,-8.717503,80.740148,97.572564,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565338,1.692941,0.278616,0.025762,0.500697,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.974051,tube-mpc,0,-126.340000,54.885000,4.427311,5.194725,4.160000,5.305000,0.267311,-0.110275,-4.543725,8.447060,0.152474,8.447060,-4.543725,-0.040000,0.840000,-21,55,-20.518801,54.583711,-20.518801,54.583711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.390182,-7.703729,85.758679,98.157474,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.653747,1.816487,0.298686,0.040624,0.501057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008323,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.984036,tube-mpc,0,-126.340000,54.885000,4.355862,5.287240,4.120000,5.415000,0.235862,-0.127760,-5.702528,12.289405,0.579401,12.289405,-5.702528,-0.120000,0.740000,-12,28,-11.665444,27.948279,-11.665444,27.948279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.871645,-6.349126,89.709332,99.428259,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569004,1.661027,0.243986,0.024787,0.500978,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.994781,tube-mpc,0,-126.340000,54.885000,4.267503,5.385660,4.040000,5.565000,0.227503,-0.179340,-7.471226,12.533363,0.823360,12.533363,-7.471226,-0.070000,0.470000,-14,43,-13.618648,42.949072,-13.618648,42.949072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.279215,-3.578760,89.411213,103.440129,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.730078,1.651542,0.217732,0.020834,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.004036,tube-mpc,0,-126.340000,54.885000,4.181806,5.469259,3.980000,5.655000,0.201806,-0.185741,-8.020133,8.447060,1.067318,8.447060,-8.020133,-0.110000,0.430000,-17,79,-17.087373,78.700856,-17.087373,78.700856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.026697,-1.307579,81.120552,93.374984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553496,1.749872,0.224988,0.028267,0.501069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.014046,tube-mpc,0,-126.340000,54.885000,4.079071,5.558238,3.900000,5.725000,0.179071,-0.166762,-8.691018,3.201954,0.884349,3.201954,-8.691018,-0.090000,0.570000,-29,107,-28.618994,106.750000,-28.618994,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.168434,0.633344,71.307076,80.440534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.038552,1.729309,0.265139,0.025300,0.500579,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008569,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.024039,tube-mpc,0,-126.340000,54.885000,3.966075,5.645349,3.810000,5.765000,0.156075,-0.119651,-9.361904,3.262944,1.067318,3.262944,-9.361904,-0.170000,0.790000,-26,94,-26.094341,93.957679,-26.094341,93.957679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.247360,1.991088,67.823110,77.074662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553496,1.615147,0.301789,0.019181,0.503325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.034044,tube-mpc,0,-126.340000,54.885000,3.842489,5.730628,3.720000,5.825000,0.122489,-0.094372,-10.886644,6.251434,1.555235,6.251434,-10.886644,-0.190000,0.920000,-23,57,-22.818311,57.222581,-22.818311,57.222581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.643933,3.962236,72.122077,77.345774,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572408,1.486915,0.235862,0.017371,0.504105,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.044036,tube-mpc,0,-126.340000,54.885000,3.708659,5.813637,3.610000,5.915000,0.098659,-0.101363,-12.472374,10.337738,1.555235,10.337738,-12.472374,-0.210000,0.780000,-17,32,-17.034997,31.758204,-17.034997,31.758204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.471454,6.312415,75.862523,86.474848,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553440,1.484157,0.205410,0.020543,0.502478,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.054040,tube-mpc,0,-126.340000,54.885000,3.564313,5.894365,3.490000,6.015000,0.074313,-0.120635,-13.997114,9.666852,1.860183,9.666852,-13.997114,-0.160000,0.560000,-22,52,-22.041119,51.655135,-22.041119,51.655135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.603104,9.158550,75.011848,90.533438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556058,1.457782,0.199616,0.016333,0.507281,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.064037,tube-mpc,0,-126.340000,54.885000,3.409797,5.972452,3.360000,6.105000,0.049797,-0.132548,-13.509197,6.373413,1.433256,6.373413,-13.509197,-0.150000,0.500000,-41,81,-40.988704,81.092256,-40.988704,81.092256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.583291,10.379298,65.744095,76.570977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551524,1.442081,0.204764,0.015787,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.074038,tube-mpc,0,-126.340000,54.885000,3.245030,6.047793,3.230000,6.155000,0.015030,-0.107207,-14.241072,2.409089,1.311276,2.409089,-14.241072,-0.240000,0.630000,-39,103,-38.661100,102.735083,-38.661100,102.735083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.211839,11.177850,55.726359,61.480995,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555350,1.470905,0.234621,0.015600,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.084036,tube-mpc,0,-126.340000,54.885000,3.070263,6.120135,3.080000,6.175000,-0.009737,-0.054865,-15.704823,2.287110,2.531068,2.287110,-15.704823,-0.300000,0.840000,-30,88,-30.466379,87.688225,-30.466379,87.688225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.985897,11.769118,54.461430,56.990393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546814,1.518485,0.311622,0.023893,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.094041,tube-mpc,0,-126.340000,54.885000,2.885498,6.189352,2.910000,6.225000,-0.024502,-0.035648,-18.937271,3.750861,2.409089,3.750861,-18.937271,-0.300000,0.890000,-12,69,-12.375471,69.269853,-12.375471,69.269853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.607971,13.731088,59.625119,63.970633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563175,1.687632,0.253335,0.029864,0.503257,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.104039,tube-mpc,0,-126.340000,54.885000,2.691150,6.255178,2.730000,6.285000,-0.038850,-0.029822,-19.730136,6.983309,1.860183,6.983309,-19.730136,-0.220000,0.830000,-24,44,-24.069994,44.465541,-24.069994,44.465541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.847205,14.670596,63.661597,72.457197,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576402,1.497472,0.202888,0.024175,0.500611,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.114040,tube-mpc,0,-126.340000,54.885000,2.487230,6.317510,2.540000,6.365000,-0.052770,-0.047490,-20.157064,7.715185,1.372266,7.715185,-20.157064,-0.270000,0.650000,-24,48,-24.112756,48.488147,-24.112756,48.488147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.796195,15.431065,65.664754,79.983535,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563845,1.533454,0.202992,0.029098,0.501090,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.124040,tube-mpc,0,-126.340000,54.885000,2.274056,6.376155,2.350000,6.435000,-0.075944,-0.058845,-20.401022,4.482736,1.616224,4.482736,-20.401022,-0.220000,0.550000,-40,79,-40.043180,79.446685,-40.043180,79.446685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.803667,15.912275,61.056688,73.623905,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562832,1.632603,0.240329,0.027571,0.501440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.134045,tube-mpc,0,-126.340000,54.885000,2.051743,6.430993,2.150000,6.465000,-0.098257,-0.034007,-20.827949,0.396432,2.409089,0.396432,-20.827949,-0.260000,0.650000,-44,104,-44.032639,103.954541,-44.032639,103.954541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.527583,15.955435,50.499001,56.882086,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581448,1.716174,0.288099,0.034259,0.501012,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.144046,tube-mpc,0,-126.340000,54.885000,1.820787,6.481825,1.940000,6.485000,-0.119213,-0.003175,-21.742793,0.579401,2.897006,0.579401,-21.742793,-0.340000,0.840000,-36,86,-36.246944,85.574455,-36.246944,85.574455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.736965,15.862410,46.472315,49.253030,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577202,1.830599,0.378027,0.037380,0.501786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008341,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.154045,tube-mpc,0,-126.340000,54.885000,1.581406,6.528537,1.720000,6.515000,-0.138594,0.013537,-23.633471,2.409089,2.165131,2.409089,-23.633471,-0.360000,0.900000,-26,62,-25.781832,61.926304,-25.781832,61.926304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.473696,17.054310,54.241512,59.938634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576487,1.527391,0.236086,0.026184,0.500650,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.164039,tube-mpc,0,-126.340000,54.885000,1.334024,6.570988,1.480000,6.555000,-0.145976,0.015988,-25.341180,4.238777,2.409089,4.238777,-25.341180,-0.320000,0.790000,-23,52,-22.711557,52.061437,-22.711557,52.061437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.335424,18.401375,60.445060,71.448102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559801,1.466401,0.218378,0.026204,0.500604,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.174042,tube-mpc,0,-126.340000,54.885000,1.078643,6.609118,1.220000,6.605000,-0.141357,0.004118,-26.012065,4.665705,2.836017,4.665705,-26.012065,-0.270000,0.650000,-29,56,-29.282960,55.591541,-29.282960,55.591541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.492744,18.684705,60.254105,73.169812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563116,1.743847,0.227588,0.030226,0.502472,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.184038,tube-mpc,0,-126.340000,54.885000,0.815963,6.642766,0.960000,6.645000,-0.144037,-0.002234,-26.865920,2.957996,2.409089,2.957996,-26.865920,-0.260000,0.600000,-31,70,-30.823933,69.558908,-30.823933,69.558908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.938145,18.174243,54.614059,66.453338,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572382,1.701819,0.213174,0.035004,0.501074,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.194043,tube-mpc,0,-126.340000,54.885000,0.546017,6.671879,0.690000,6.665000,-0.143983,0.006879,-28.146701,-0.823360,2.836017,-0.823360,-28.146701,-0.280000,0.640000,-25,94,-24.748814,94.247791,-24.748814,94.247791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.523869,18.344302,48.142423,56.942150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573547,1.780950,0.254815,0.035072,0.501161,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.204044,tube-mpc,0,-126.340000,54.885000,0.269493,6.696337,0.410000,6.665000,-0.140507,0.031337,-29.244514,-2.714037,3.384923,-2.714037,-29.244514,-0.270000,0.790000,-23,95,-22.578829,95.349468,-22.578829,95.349468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.525217,18.583667,44.950856,49.988438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585803,1.807108,0.306419,0.041496,0.501181,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008253,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.214045,tube-mpc,0,-126.340000,54.885000,-0.013297,6.716077,0.120000,6.645000,-0.133297,0.071077,-30.159358,-1.433256,3.506902,-1.433256,-30.159358,-0.260000,0.890000,-20,75,-20.322944,75.209195,-20.322944,75.209195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.962130,18.904929,47.345177,52.833262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588195,1.546014,0.237209,0.027367,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.224040,tube-mpc,0,-126.340000,54.885000,-0.301782,6.731027,-0.170000,6.665000,-0.131782,0.066027,-30.281337,2.165131,3.140965,2.165131,-30.281337,-0.240000,0.850000,-25,43,-25.171610,43.452668,-25.171610,43.452668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.242626,18.669330,54.002286,64.360013,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560861,1.455460,0.198481,0.020318,0.501010,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.234040,tube-mpc,0,-126.340000,54.885000,-0.595764,6.741148,-0.480000,6.705000,-0.115764,0.036148,-30.464306,3.262944,3.506902,3.262944,-30.464306,-0.240000,0.670000,-26,42,-26.093641,41.979585,-26.093641,41.979585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.204649,18.280315,59.074535,75.899893,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554317,1.874121,0.301984,0.052484,0.511323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008313,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.244043,tube-mpc,0,-126.340000,54.885000,-0.894826,6.746393,-0.780000,6.725000,-0.114826,0.021393,-30.830244,0.518412,2.957996,0.518412,-30.830244,-0.260000,0.540000,-25,70,-24.925037,70.393806,-24.925037,70.393806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.692740,17.715505,57.450827,74.994485,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567932,1.492171,0.195274,0.016736,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.254038,tube-mpc,0,-126.340000,54.885000,-1.198133,6.746726,-1.070000,6.715000,-0.128133,0.031726,-30.525296,-3.994819,3.079975,-3.994819,-30.525296,-0.260000,0.600000,-34,100,-33.843836,99.706704,-33.843836,99.706704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.393749,17.520458,49.717316,62.521633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552033,1.469149,0.218202,0.016755,0.500585,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.264039,tube-mpc,0,-126.340000,54.885000,-1.505637,6.742129,-1.380000,6.685000,-0.125637,0.057129,-29.793421,-6.129455,3.079975,-6.129455,-29.793421,-0.310000,0.790000,-38,99,-38.178574,99.172770,-38.178574,99.172770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.713613,17.306554,43.209980,51.144404,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558696,1.523025,0.292836,0.028568,0.500709,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.274038,tube-mpc,0,-126.340000,54.885000,-1.816640,6.732590,-1.680000,6.665000,-0.136640,0.067590,-31.013213,-3.201954,3.201954,-3.201954,-31.013213,-0.330000,0.930000,-28,59,-28.163903,59.118200,-28.163903,59.118200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.339126,17.219210,45.234002,53.184745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557492,1.443689,0.260555,0.016639,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.284068,tube-mpc,0,-126.340000,54.885000,-2.131666,6.718057,-2.000000,6.655000,-0.131666,0.063057,-33.086859,0.457422,3.567892,0.457422,-33.086859,-0.330000,0.800000,-10,34,-9.802642,34.338629,-9.802642,34.338629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.804784,17.999103,58.478198,75.420784,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547852,1.814127,0.229657,0.037543,0.501182,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.294039,tube-mpc,0,-126.340000,54.885000,-2.447389,6.698692,-2.330000,6.665000,-0.117389,0.033692,-33.574776,0.640391,3.689871,0.640391,-33.574776,-0.260000,0.580000,-13,44,-13.346604,44.446047,-13.346604,44.446047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.811639,19.171229,64.698852,87.708406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561584,1.471516,0.187482,0.019137,0.500285,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.304039,tube-mpc,0,-126.340000,54.885000,-2.766089,6.674366,-2.660000,6.665000,-0.106089,0.009366,-33.208838,-2.470079,3.018985,-2.470079,-33.208838,-0.190000,0.500000,-27,71,-26.737900,70.939826,-26.737900,70.939826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.544279,18.841147,66.389123,82.623229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554074,1.569497,0.261442,0.053703,0.501509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.314079,tube-mpc,0,-126.340000,54.885000,-3.087634,6.645033,-2.980000,6.635000,-0.107634,0.010033,-32.172015,-5.641538,3.872840,-5.641538,-32.172015,-0.200000,0.580000,-37,87,-37.215925,86.536610,-37.215925,86.536610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.649016,17.778879,55.701668,65.095369,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593953,1.472316,0.206822,0.019816,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.324069,tube-mpc,0,-126.340000,54.885000,-3.408622,6.611006,-3.290000,6.575000,-0.118622,0.036006,-32.476963,-7.166278,3.628881,-7.166278,-32.476963,-0.300000,0.740000,-24,83,-24.289812,83.484519,-24.289812,83.484519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.829816,17.683818,46.782937,55.986078,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573559,1.546565,0.232677,0.033025,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.334065,tube-mpc,0,-126.340000,54.885000,-3.730372,6.572172,-3.620000,6.525000,-0.110372,0.047172,-32.476963,-7.166278,3.628881,-5.946486,-34.123682,-0.320000,0.810000,-20,74,-20.062725,73.734413,-20.062725,73.734413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.453652,19.500775,49.786776,65.975526,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.889556,1.682759,0.254653,0.029539,0.500718,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008367,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.344038,tube-mpc,0,-126.340000,54.885000,-4.051440,6.528718,-3.970000,6.495000,-0.081440,0.033718,-34.550610,-3.994819,3.628881,-3.994819,-34.550610,-0.280000,0.770000,-3,46,-2.528408,45.876655,-2.528408,45.876655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.426990,20.025518,56.843980,73.115321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554124,1.666290,0.210486,0.025990,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.354042,tube-mpc,0,-126.340000,54.885000,-4.373014,6.480478,-4.320000,6.495000,-0.053014,-0.014522,-36.075350,-1.189297,3.384923,-1.189297,-36.075350,-0.220000,0.660000,9,23,8.942669,23.102936,8.942669,23.102936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.215594,20.154314,70.518329,87.832070,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568798,2.210960,0.236587,0.035718,0.501064,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008564,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.364036,tube-mpc,0,-126.340000,54.885000,-4.693362,6.427700,-4.670000,6.485000,-0.023362,-0.057300,-35.282485,-1.677214,3.750861,-1.677214,-35.282485,-0.130000,0.460000,-4,36,-4.233839,35.967669,-4.233839,35.967669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.447309,20.031242,83.131859,97.437149,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559614,1.610223,0.205555,0.020342,0.500974,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.374049,tube-mpc,0,-126.340000,54.885000,-5.012836,6.370327,-5.020000,6.445000,0.007164,-0.074673,-33.574776,-5.824507,3.323933,-5.824507,-33.574776,-0.120000,0.380000,-17,72,-17.394835,72.121367,-17.394835,72.121367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.725028,18.409117,81.852384,88.635629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572315,1.904112,0.247143,0.037383,0.501218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008273,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.384035,tube-mpc,0,-126.340000,54.885000,-5.329546,6.308710,-5.380000,6.365000,0.050454,-0.056290,-32.111026,-11.008623,3.506902,-11.008623,-32.111026,-0.150000,0.340000,-22,107,-22.126573,106.750000,-22.126573,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.941547,18.313096,70.092860,74.746652,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546233,1.596982,0.283513,0.020948,0.500986,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.394091,tube-mpc,0,-126.340000,54.885000,-5.646009,6.242339,-5.650000,6.285000,0.003991,-0.042661,-29.976389,-11.130602,2.836017,-11.130602,-29.976389,-0.140000,0.790000,-44,77,-44.292268,76.819862,-44.292268,76.819862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.968681,18.312577,64.405697,70.829900,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.609504,1.569008,0.300413,0.019390,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.404033,tube-mpc,0,-126.340000,54.885000,-5.956057,6.172551,-5.930000,6.215000,-0.026057,-0.042449,-29.122535,-7.288257,2.653048,-7.288257,-29.122535,-0.270000,0.850000,-34,35,-34.288582,34.803526,-34.288582,34.803526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.462824,17.383489,73.177341,81.090141,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546357,1.487924,0.227734,0.020068,0.500773,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.414035,tube-mpc,0,-126.340000,54.885000,-6.264604,6.098293,-6.220000,6.175000,-0.044604,-0.076707,-29.244514,-3.201954,2.897006,-3.201954,-29.244514,-0.360000,0.630000,-17,13,-16.978670,12.733959,-16.978670,12.733959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.908570,16.700643,79.409500,97.769548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552320,1.558054,0.203845,0.021706,0.508792,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.424036,tube-mpc,0,-126.340000,54.885000,-6.569318,6.020101,-6.510000,6.175000,-0.059318,-0.154899,-29.244514,-3.201954,2.957996,-2.897006,-29.366493,-0.300000,0.380000,-20,24,-20.184364,23.701966,-20.184364,23.701966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.328871,16.375071,82.004860,104.359656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554053,1.634409,0.212040,0.026131,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.434041,tube-mpc,0,-126.340000,54.885000,-6.869919,5.938061,-6.800000,6.085000,-0.069919,-0.146939,-28.390660,-8.264091,2.043152,-8.264091,-28.390660,-0.220000,0.290000,-36,69,-35.952882,71.219676,-35.952882,71.219676,0.000000,-2.517711,0.000000,64.000000,0.000000,0.000000,14.158575,16.437244,85.296524,102.142759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560708,1.527383,0.226417,0.020400,0.503084,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.444038,tube-mpc,0,-126.340000,54.885000,-7.165645,5.852405,-7.080000,5.995000,-0.085645,-0.142595,-27.170868,-12.655342,2.409089,-12.655342,-27.170868,-0.250000,0.440000,-42,93,-41.746420,93.026712,-41.746420,93.026712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.094861,17.121394,74.987931,86.598112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555295,1.457349,0.219407,0.020373,0.503619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.454040,tube-mpc,0,-126.340000,54.885000,-7.456405,5.763186,-7.350000,5.865000,-0.106405,-0.101814,-27.048889,-14.667999,2.287110,-14.667999,-27.048889,-0.370000,0.690000,-25,89,-25.377693,88.890056,-25.377693,88.890056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.652255,19.114836,70.208386,83.084007,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555739,1.500898,0.227620,0.021019,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.464040,tube-mpc,0,-126.340000,54.885000,-7.741629,5.670602,-7.620000,5.765000,-0.121629,-0.094398,-27.658785,-10.154769,2.592058,-10.154769,-27.658785,-0.340000,0.810000,-17,44,-17.446891,38.790365,-17.446891,38.790365,0.000000,5.099691,0.000000,64.000000,0.000000,0.000000,20.497534,22.499996,74.355385,97.475075,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556430,1.521454,0.222270,0.019210,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.474041,tube-mpc,0,-126.340000,54.885000,-8.021045,5.574772,-7.900000,5.705000,-0.121045,-0.130228,-27.414826,-4.787684,2.104141,-4.787684,-27.414826,-0.290000,0.680000,-17,-1,-17.404877,-1.659898,-17.404877,-1.659898,0.000000,0.549954,0.000000,64.000000,0.000000,0.000000,18.290866,23.112285,86.501322,110.797256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578024,1.761270,0.234519,0.036887,0.500944,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.484039,tube-mpc,0,-126.340000,54.885000,-8.294138,5.475905,-8.170000,5.675000,-0.124138,-0.199095,-26.682951,-3.079975,1.738204,-3.079975,-26.682951,-0.230000,0.370000,-24,1,-24.191153,1.229624,-24.191153,1.229624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.615617,21.529793,95.627441,116.425969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558686,1.471458,0.201530,0.021459,0.500739,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.494039,tube-mpc,0,-126.340000,54.885000,-8.560740,5.374097,-8.440000,5.625000,-0.120740,-0.250903,-26.682951,-7.105289,1.921172,-7.105289,-26.682951,-0.250000,0.180000,-16,44,-16.024275,44.477665,-16.024275,44.477665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.327586,18.854922,95.189054,109.494886,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554504,1.499981,0.201019,0.025470,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.504039,tube-mpc,0,-126.340000,54.885000,-8.820434,5.269544,-8.680000,5.515000,-0.140434,-0.245456,-25.158211,-12.594353,2.165131,-12.594353,-25.158211,-0.240000,0.250000,-27,83,-26.933846,83.323287,-26.933846,83.323287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.284058,19.689187,90.330815,102.498316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559501,1.473550,0.212493,0.022546,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.514037,tube-mpc,0,-126.340000,54.885000,-9.072864,5.162434,-8.920000,5.375000,-0.152864,-0.212566,-23.938419,-17.839459,1.433256,-17.839459,-23.938419,-0.240000,0.530000,-35,103,-34.520885,103.487168,-34.520885,103.487168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.737206,21.444592,84.508441,94.045019,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557566,1.565356,0.240706,0.027962,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.524039,tube-mpc,0,-126.340000,54.885000,-9.317912,5.052861,-9.150000,5.225000,-0.167912,-0.172139,-23.328523,-14.850968,1.311276,-14.850968,-23.328523,-0.290000,0.780000,-27,59,-27.387463,59.167909,-27.387463,59.167909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.466799,22.224543,82.589533,92.339523,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553272,1.503693,0.322972,0.023543,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.534038,tube-mpc,0,-126.340000,54.885000,-9.555139,4.941069,-9.390000,5.125000,-0.165139,-0.183931,-22.779616,-8.752008,1.799193,-8.752008,-22.779616,-0.300000,0.750000,-21,14,-20.560650,6.783667,-20.560650,6.783667,0.000000,7.384242,0.000000,64.000000,0.000000,0.000000,42.149271,22.868180,88.754328,105.897279,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551609,1.503799,0.221221,0.025126,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.544038,tube-mpc,0,-126.340000,54.885000,-9.784357,4.827204,-9.620000,5.065000,-0.164357,-0.237796,-23.633471,-4.299767,1.372266,-4.299767,-23.633471,-0.280000,0.470000,-5,-13,-5.492177,-12.889522,-5.492177,-12.889522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.933213,20.777642,92.540997,109.100867,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554713,1.472823,0.197884,0.022068,0.501819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.554038,tube-mpc,0,-126.340000,54.885000,-10.005363,4.711425,-9.850000,5.015000,-0.155363,-0.303575,-22.962585,-6.312424,1.128308,-6.312424,-22.962585,-0.210000,0.170000,-11,22,-10.789567,21.772736,-10.789567,21.772736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.116233,19.384978,97.182823,113.511559,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550681,1.507718,0.208505,0.025220,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.564039,tube-mpc,0,-126.340000,54.885000,-10.217951,4.593905,-10.060000,4.925000,-0.157951,-0.331095,-21.132897,-12.106436,1.250287,-12.106436,-21.132897,-0.150000,0.140000,-29,67,-28.769642,69.549605,-28.769642,69.549605,0.000000,-2.776870,0.000000,64.000000,0.000000,0.000000,46.805156,19.234503,98.907078,107.102371,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555181,1.574208,0.198260,0.021311,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.574038,tube-mpc,0,-126.340000,54.885000,-10.421866,4.474855,-10.260000,4.775000,-0.161866,-0.300145,-19.669147,-18.266386,1.006328,-18.266386,-19.669147,-0.180000,0.350000,-33,105,-33.388715,104.667390,-33.388715,104.667390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.544064,19.915757,92.428693,99.702966,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551951,1.453350,0.231053,0.014105,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.584067,tube-mpc,0,-126.340000,54.885000,-10.617579,4.354053,-10.460000,4.605000,-0.157579,-0.250947,-19.120240,-19.852116,0.823360,-19.852116,-19.120240,-0.260000,0.700000,-21,91,-20.764049,91.250793,-20.764049,91.250793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.622022,21.633401,89.048814,99.100182,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539166,1.463715,0.261450,0.016417,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.594037,tube-mpc,0,-126.340000,54.885000,-10.803263,4.232738,-10.650000,4.455000,-0.153263,-0.222262,-19.425188,-13.936124,0.640391,-13.936124,-19.425188,-0.270000,0.840000,-6,46,-5.803493,31.287520,-5.803493,31.287520,0.000000,14.963273,0.000000,64.000000,0.000000,0.000000,51.165345,25.111691,96.624742,109.879081,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544302,1.474080,0.224725,0.017363,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.604035,tube-mpc,0,-126.340000,54.885000,-10.980452,4.110035,-10.840000,4.355000,-0.140452,-0.244965,-19.730136,-7.898153,0.640391,-7.898153,-19.730136,-0.200000,0.690000,0,1,0.483135,-9.580720,0.483135,-9.580720,0.000000,10.831513,0.000000,64.000000,0.000000,0.000000,47.871376,25.966332,100.833368,116.451974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542935,1.555100,0.189151,0.018853,0.500584,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.614037,tube-mpc,0,-126.340000,54.885000,-11.148586,3.986397,-11.030000,4.305000,-0.118586,-0.318603,-18.449355,-4.726694,0.945339,-4.726694,-18.449355,-0.140000,0.390000,-6,-18,-5.899911,-18.145489,-5.899911,-18.145489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.295571,23.149691,106.618153,116.823042,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550996,1.723073,0.210783,0.031645,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.624037,tube-mpc,0,-126.340000,54.885000,-11.307495,3.862059,-11.190000,4.235000,-0.117495,-0.372941,-16.253729,-8.142112,0.823360,-8.142112,-16.253729,-0.110000,0.120000,-21,27,-21.201922,27.552311,-21.201922,27.552311,0.000000,-0.697800,0.000000,64.000000,0.000000,0.000000,48.491922,19.833850,110.372523,115.627330,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548837,1.500564,0.195398,0.026398,0.500772,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.634043,tube-mpc,0,-126.340000,54.885000,-11.457249,3.737084,-11.340000,4.115000,-0.117249,-0.377916,-13.692166,-16.558677,0.396432,-16.558677,-13.692166,-0.140000,0.110000,-35,72,-34.777234,98.560989,-34.777234,98.560989,0.000000,-26.706478,0.000000,64.000000,0.000000,0.000000,52.298881,18.785908,107.980415,111.070266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568291,1.568968,0.257766,0.025297,0.500798,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.644039,tube-mpc,0,-126.340000,54.885000,-11.597598,3.611822,-11.470000,3.915000,-0.127598,-0.303178,-12.472374,-24.060398,0.152474,-24.060398,-12.472374,-0.210000,0.370000,-32,107,-32.333740,106.750000,-32.333740,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.648337,20.400950,101.580555,110.170412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560447,1.571527,0.251067,0.026170,0.500647,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.654041,tube-mpc,0,-126.340000,54.885000,-11.728764,3.486227,-11.580000,3.675000,-0.148764,-0.188773,-11.618519,-25.768107,0.091484,-25.768107,-11.618519,-0.290000,0.710000,-24,107,-24.430208,106.750000,-24.430208,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.102930,24.723303,102.686837,116.724802,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560478,1.526811,0.302257,0.027284,0.500702,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.664050,tube-mpc,0,-126.340000,54.885000,-11.850752,3.360443,-11.690000,3.455000,-0.160752,-0.094557,-11.252582,-20.766960,-0.213464,-20.766960,-11.252582,-0.300000,0.920000,-18,89,-17.859483,89.245942,-17.859483,89.245942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.332821,30.533994,105.029477,124.046975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564934,1.473347,0.280968,0.028722,0.500715,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.674045,tube-mpc,0,-126.340000,54.885000,-11.963375,3.234856,-11.800000,3.315000,-0.163375,-0.080144,-11.313571,-12.777322,0.579401,-12.777322,-11.313571,-0.260000,0.930000,-12,44,-11.586234,23.641418,-11.586234,23.641418,0.000000,20.604524,0.000000,64.000000,0.000000,0.000000,42.256803,33.751434,104.334632,124.002475,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562568,1.609348,0.234721,0.018724,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.684063,tube-mpc,0,-126.340000,54.885000,-12.067074,3.109168,-11.910000,3.225000,-0.157074,-0.115832,-11.191592,-6.678361,0.213464,-6.678361,-11.191592,-0.210000,0.710000,-8,-1,-7.592386,-11.574533,-7.592386,-11.574533,0.000000,10.820475,0.000000,64.000000,0.000000,0.000000,39.014468,31.607131,105.015669,121.227715,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538921,1.419671,0.145000,0.013604,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.694077,tube-mpc,0,-126.340000,54.885000,-12.161646,2.983823,-12.020000,3.175000,-0.141646,-0.191177,-10.215758,-4.116798,0.335443,-4.116798,-10.215758,-0.150000,0.370000,-13,-11,-12.598056,-10.658370,-12.598056,-10.658370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.065188,25.779397,107.595932,118.192249,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548282,1.720323,0.230184,0.033055,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.704037,tube-mpc,0,-126.340000,54.885000,-12.246786,2.859584,-12.100000,3.105000,-0.146786,-0.245416,-8.447060,-10.154769,0.091484,-10.154769,-8.447060,-0.150000,0.120000,-22,34,-22.336304,56.145612,-22.336304,56.145612,0.000000,-21.803982,0.000000,64.000000,0.000000,0.000000,38.996901,20.315903,112.378479,116.799066,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548110,1.456824,0.210323,0.021566,0.501085,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.714038,tube-mpc,0,-126.340000,54.885000,-12.323443,2.735386,-12.180000,2.955000,-0.143443,-0.219614,-6.739351,-18.388365,-0.335443,-18.388365,-6.739351,-0.190000,0.150000,-27,79,-27.286238,106.750000,-27.286238,106.750000,0.000000,-27.408370,0.000000,64.000000,0.000000,0.000000,41.999633,17.751382,109.446515,113.047236,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575517,1.609920,0.251925,0.018347,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.724039,tube-mpc,0,-126.340000,54.885000,-12.391386,2.611850,-12.240000,2.735000,-0.151386,-0.123150,-5.214611,-25.402169,-1.006328,-25.402169,-5.214611,-0.220000,0.430000,-32,107,-32.224565,106.750000,-32.224565,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.186465,19.324026,105.279866,113.923397,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545593,1.661247,0.267046,0.028431,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.734045,tube-mpc,0,-126.340000,54.885000,-12.450797,2.489026,-12.290000,2.485000,-0.160797,0.004026,-4.726694,-26.865920,-0.945339,-26.865920,-4.726694,-0.260000,0.740000,-27,107,-26.671669,106.750000,-26.671669,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.272920,23.645358,102.415127,118.063831,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566094,1.593631,0.287182,0.018483,0.500554,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.744038,tube-mpc,0,-126.340000,54.885000,-12.501750,2.367233,-12.330000,2.245000,-0.171750,0.122233,-5.214611,-21.620814,0.152474,-21.620814,-5.214611,-0.290000,0.940000,-12,107,-11.731873,106.750000,-11.731873,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.840966,29.325848,102.821910,122.691042,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554445,1.607118,0.267302,0.015802,0.500348,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.754035,tube-mpc,0,-126.340000,54.885000,-12.544528,2.246359,-12.380000,2.075000,-0.164528,0.171359,-5.214611,-14.728989,-0.030495,-14.728989,-5.214611,-0.210000,1.000000,-12,62,-11.581101,61.522543,-11.581101,61.522543,0.000000,0.227457,0.000000,64.000000,0.000000,0.000000,30.222449,33.436594,102.182376,123.737917,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539293,1.426624,0.220260,0.012041,0.500231,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.764034,tube-mpc,0,-126.340000,54.885000,-12.579320,2.126508,-12.420000,1.985000,-0.159320,0.141508,-4.787684,-6.495393,-0.396432,-6.495393,-4.787684,-0.170000,0.820000,-10,17,-10.140047,6.351931,-10.140047,6.351931,0.000000,10.398069,0.000000,64.000000,0.000000,0.000000,27.926548,33.189234,104.554781,122.139197,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537874,1.427209,0.138743,0.011857,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.774035,tube-mpc,0,-126.340000,54.885000,-12.606331,2.007779,-12.460000,1.945000,-0.146331,0.062779,-3.567892,-2.470079,-0.030495,-2.470079,-3.567892,-0.130000,0.500000,-16,-6,-16.062905,-6.275058,-16.062905,-6.275058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.093070,27.764399,106.711155,118.042756,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539360,1.431179,0.147354,0.014387,0.500478,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.784035,tube-mpc,0,-126.340000,54.885000,-12.625786,1.890254,-12.480000,1.885000,-0.145786,0.005254,-2.226120,-6.007476,-0.030495,-6.007476,-2.226120,-0.140000,0.210000,-21,39,-20.980984,43.363046,-20.980984,43.363046,0.000000,-4.638104,0.000000,64.000000,0.000000,0.000000,26.730107,20.869718,111.393580,117.356358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538196,1.412990,0.139730,0.012884,0.500212,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.794204,tube-mpc,0,-126.340000,54.885000,-12.638070,1.772044,-12.490000,1.775000,-0.148070,-0.002956,0.213464,-14.363051,-0.640391,-14.363051,0.213464,-0.170000,0.240000,-35,84,-35.443343,106.750000,-35.443343,106.750000,0.000000,-23.025058,0.000000,64.000000,0.000000,0.000000,27.518301,16.372356,107.068408,113.271953,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570124,1.421958,0.216350,0.014302,0.500426,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.804187,tube-mpc,0,-126.340000,54.885000,-12.643028,1.657333,-12.480000,1.615000,-0.163028,0.042333,0.945339,-19.486178,-0.762370,-19.486178,0.945339,-0.260000,0.500000,-29,107,-28.707455,106.750000,-28.707455,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.494869,14.373929,100.885527,112.261407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556887,1.421422,0.216659,0.013206,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.814191,tube-mpc,0,-126.340000,54.885000,-12.641201,1.543751,-12.480000,1.445000,-0.161201,0.098751,1.128308,-18.754303,-0.823360,-18.754303,1.128308,-0.290000,0.770000,-21,107,-20.962336,106.750000,-20.962336,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.197339,16.081660,97.427220,109.568113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556163,1.421552,0.287782,0.013970,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.824080,tube-mpc,0,-126.340000,54.885000,-12.632973,1.432861,-12.470000,1.305000,-0.162973,0.127861,-0.213464,-12.777322,-0.030495,-12.777322,-0.213464,-0.260000,0.930000,-6,62,-6.185208,54.383070,-6.185208,54.383070,0.000000,7.366930,0.000000,64.000000,0.000000,0.000000,20.210367,19.001523,94.405862,109.631581,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548347,1.422980,0.227090,0.016132,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.834193,tube-mpc,0,-126.340000,54.885000,-12.618239,1.320927,-12.470000,1.225000,-0.148239,0.095927,-0.762370,-4.543725,-0.091484,-4.543725,-0.762370,-0.190000,0.780000,0,17,-0.210559,-3.437898,-0.210559,-3.437898,0.000000,20.187898,0.000000,64.000000,0.000000,0.000000,14.640500,20.870827,96.408775,114.590122,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.667090,1.421911,0.177853,0.014570,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.844068,tube-mpc,0,-126.340000,54.885000,-12.597965,1.213077,-12.470000,1.205000,-0.127965,0.008077,0.152474,-0.213464,-0.213464,-0.213464,0.152474,-0.110000,0.480000,-10,-21,-9.516750,-21.119790,-9.516750,-21.119790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.883970,18.733783,99.682469,112.813549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557691,1.423741,0.178411,0.015649,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.854191,tube-mpc,0,-126.340000,54.885000,-12.571440,1.104032,-12.450000,1.195000,-0.121440,-0.090968,1.982162,-2.287110,0.152474,-2.287110,1.982162,-0.100000,0.130000,-22,17,-22.004650,17.378936,-22.004650,17.378936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.028213,14.740619,108.143744,114.631080,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557495,1.442292,0.177540,0.014610,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.864192,tube-mpc,0,-126.340000,54.885000,-12.539821,0.997803,-12.420000,1.115000,-0.119821,-0.117197,2.836017,-11.252582,-0.518412,-11.252582,2.836017,-0.130000,0.150000,-25,62,-24.983106,89.387959,-24.983106,89.387959,0.000000,-27.009023,0.000000,64.000000,0.000000,0.000000,10.023590,11.887155,107.586746,111.367600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556504,1.422558,0.190036,0.012191,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.874091,tube-mpc,0,-126.340000,54.885000,-12.503519,0.894127,-12.390000,0.955000,-0.113519,-0.060873,3.872840,-19.181230,-0.884349,-19.181230,3.872840,-0.200000,0.300000,-23,107,-23.272117,106.750000,-23.272117,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.841800,13.083924,103.701551,110.453211,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551714,1.410247,0.211143,0.015064,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.884187,tube-mpc,0,-126.340000,54.885000,-12.461676,0.789910,-12.350000,0.765000,-0.111676,0.024910,3.384923,-20.949928,-0.396432,-20.949928,3.384923,-0.230000,0.720000,-13,107,-13.114541,106.750000,-13.114541,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.860867,16.770372,102.221806,116.715030,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.669379,1.422220,0.253263,0.016277,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.894188,tube-mpc,0,-126.340000,54.885000,-12.415720,0.688145,-12.320000,0.595000,-0.095720,0.093145,2.165131,-17.229563,-0.213464,-17.229563,2.165131,-0.200000,0.890000,-1,98,-0.514325,98.199685,-0.514325,98.199685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.469647,23.591937,103.853859,124.749720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556551,1.421606,0.248258,0.012763,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.904193,tube-mpc,0,-126.340000,54.885000,-12.365577,0.587819,-12.300000,0.475000,-0.065577,0.112819,1.616224,-8.812998,0.152474,-8.812998,1.616224,-0.130000,0.930000,4,53,4.364739,28.142609,4.364739,28.142609,0.000000,25.057076,0.000000,64.000000,0.000000,0.000000,-10.183404,28.922402,101.819883,123.240542,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558437,1.420641,0.202307,0.014672,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.914073,tube-mpc,0,-126.340000,54.885000,-12.312248,0.490141,-12.280000,0.435000,-0.032248,0.055141,1.250287,-0.823360,-0.091484,-0.823360,1.250287,-0.080000,0.750000,10,8,10.187599,-27.551922,10.187599,-27.551922,0.000000,35.751607,0.000000,64.000000,0.000000,0.000000,-15.993133,29.697261,104.282578,122.161678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539372,1.412012,0.145865,0.015786,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.924067,tube-mpc,0,-126.340000,54.885000,-12.254759,0.392738,-12.260000,0.455000,0.005241,-0.062262,1.921172,2.714037,0.152474,2.714037,1.921172,-0.060000,0.400000,10,-37,10.063509,-37.067191,10.063509,-37.067191,0.000000,0.266876,0.000000,64.000000,0.000000,0.000000,-21.233509,25.850691,107.183204,120.472625,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555377,1.417830,0.182626,0.012811,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.934194,tube-mpc,0,-126.340000,54.885000,-12.193161,0.295418,-12.230000,0.455000,0.036839,-0.159582,2.592058,-1.616224,0.213464,-1.616224,2.592058,-0.020000,0.030000,4,8,3.632368,21.333853,3.632368,21.333853,0.000000,-13.134168,0.000000,64.000000,0.000000,0.000000,-24.290421,21.764101,116.311888,126.697765,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.665153,1.444922,0.188377,0.015997,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.944190,tube-mpc,0,-126.340000,54.885000,-12.129361,0.200686,-12.190000,0.365000,0.060639,-0.164314,3.872840,-12.289405,-0.274453,-12.289405,3.872840,-0.020000,-0.030000,-7,53,-7.079362,106.750000,-7.079362,106.750000,0.000000,-53.550315,0.000000,64.000000,0.000000,0.000000,-24.067595,18.633438,119.647441,122.500077,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555762,1.420440,0.214732,0.014813,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.954187,tube-mpc,0,-126.340000,54.885000,-12.062852,0.107194,-12.150000,0.175000,0.087148,-0.067806,4.848673,-22.352689,-1.006328,-22.352689,4.848673,-0.020000,0.170000,-14,98,-13.886684,106.750000,-13.886684,106.750000,0.000000,-8.550315,0.000000,64.000000,0.000000,0.000000,-24.470167,20.260596,120.671457,128.078707,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556864,1.419978,0.212517,0.013820,0.500360,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.964187,tube-mpc,0,-126.340000,54.885000,-11.993916,0.014887,-12.090000,-0.085000,0.096084,0.099887,6.007476,-28.451649,-0.701380,-28.451649,6.007476,-0.040000,0.560000,-21,107,-20.824667,106.750000,-20.824667,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.728042,25.819269,118.017939,136.021504,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.669860,1.421252,0.328145,0.015650,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.974195,tube-mpc,0,-126.340000,54.885000,-11.922777,-0.076358,-12.030000,-0.345000,0.107223,0.268642,6.312424,-26.987899,-0.823360,-26.987899,6.312424,-0.050000,0.820000,-22,107,-22.364503,106.750000,-22.364503,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.217345,34.051560,116.869484,141.995948,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572411,1.478033,0.319556,0.023379,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.984070,tube-mpc,0,-126.340000,54.885000,-11.850743,-0.165339,-11.970000,-0.575000,0.119257,0.409661,5.153621,-21.010918,-0.396432,-21.010918,5.153621,-0.110000,0.970000,-2,107,-2.482947,106.750000,-2.482947,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.231800,41.208753,118.091799,147.746667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538518,1.412868,0.242275,0.014875,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.994035,tube-mpc,0,-126.340000,54.885000,-11.776454,-0.254144,-11.920000,-0.735000,0.143546,0.480856,4.665705,-13.570186,-0.335443,-13.570186,4.665705,-0.120000,1.100000,9,92,8.994129,92.128343,8.994129,92.128343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.905893,45.809974,122.585863,155.826027,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538321,1.414426,0.229792,0.015512,0.500334,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.004162,tube-mpc,0,-126.340000,54.885000,-11.699572,-0.343448,-11.870000,-0.805000,0.170428,0.461552,3.689871,-4.360757,-0.335443,-4.360757,3.689871,-0.070000,0.950000,18,47,18.176561,28.458136,18.176561,28.458136,0.000000,18.670207,0.000000,64.000000,0.000000,0.000000,-50.851766,46.475071,125.502722,155.620163,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566111,1.420409,0.235898,0.013545,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.014192,tube-mpc,0,-126.340000,54.885000,-11.622278,-0.431057,-11.830000,-0.805000,0.207722,0.373943,3.323933,2.165131,-0.274453,2.165131,3.323933,-0.020000,0.720000,22,2,22.058608,-14.195663,22.058608,-14.195663,0.000000,16.324006,0.000000,64.000000,0.000000,0.000000,-53.965474,41.319835,128.197931,152.230424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556003,1.427913,0.186594,0.014813,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.024035,tube-mpc,0,-126.340000,54.885000,-11.545550,-0.516293,-11.790000,-0.785000,0.244450,0.268707,3.384923,3.018985,0.274453,3.018985,3.384923,0.000000,0.370000,24,-1,23.954550,-1.279555,23.954550,-1.279555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.707093,31.885991,129.332878,145.379423,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538331,1.411715,0.150155,0.014647,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.034198,tube-mpc,0,-126.340000,54.885000,-11.465638,-0.603619,-11.740000,-0.795000,0.274362,0.191381,4.604715,-2.104141,0.518412,-2.104141,4.604715,0.090000,0.150000,4,44,3.612012,53.084272,3.612012,53.084272,0.000000,-9.363827,0.000000,64.000000,0.000000,0.000000,-56.215421,21.093419,128.598265,141.860065,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.629879,1.418156,0.185899,0.015672,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.044035,tube-mpc,0,-126.340000,54.885000,-11.387827,-0.687573,-11.680000,-0.875000,0.292173,0.187427,6.617372,-11.374561,-0.518412,-11.374561,6.617372,0.070000,0.220000,-14,89,-13.901959,106.750000,-13.901959,106.750000,0.000000,-18.029555,0.000000,64.000000,0.000000,0.000000,-53.592115,10.683193,120.181916,135.925067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537667,2.403225,0.248064,0.043219,0.501161,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.054037,tube-mpc,0,-126.340000,54.885000,-11.308427,-0.772463,-11.600000,-1.015000,0.291573,0.242537,8.264091,-17.900448,-0.335443,-17.900448,8.264091,0.020000,0.480000,-25,107,-25.144716,106.750000,-25.144716,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.734744,4.946638,110.505309,130.654060,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547917,1.535970,0.252252,0.018909,0.500510,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.064066,tube-mpc,0,-126.340000,54.885000,-11.228711,-0.857191,-11.520000,-1.195000,0.291289,0.337809,8.264091,-17.900448,0.091484,-18.449355,8.812998,-0.020000,0.780000,-22,107,-21.914057,106.750000,-21.914057,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.121020,4.103677,100.536959,121.678814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561851,1.796357,0.312999,0.043853,0.500633,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.074038,tube-mpc,0,-126.340000,54.885000,-11.149514,-0.941149,-11.430000,-1.345000,0.280486,0.403851,8.142112,-12.960290,0.274453,-12.960290,8.142112,-0.050000,0.930000,-17,95,-17.029798,95.006054,-17.029798,95.006054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.183459,6.092412,96.029764,117.167138,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549273,1.466924,0.277423,0.018878,0.500278,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.084039,tube-mpc,0,-126.340000,54.885000,-11.070318,-1.025148,-11.350000,-1.435000,0.279682,0.409852,7.654195,-6.373413,0.091484,-6.373413,7.654195,-0.110000,0.950000,-3,50,-3.076668,39.010623,-3.076668,39.010623,0.000000,10.995431,0.000000,64.000000,0.000000,0.000000,-61.959810,7.761645,89.884373,109.117317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569640,1.654845,0.253230,0.020384,0.502617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.094037,tube-mpc,0,-126.340000,54.885000,-10.991504,-1.109031,-11.280000,-1.455000,0.288496,0.345969,6.556382,-0.579401,0.213464,-0.579401,6.556382,-0.120000,0.750000,11,5,11.280236,1.250578,11.280236,1.250578,0.000000,3.755476,0.000000,64.000000,0.000000,0.000000,-67.114812,7.936129,90.215737,110.081413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545636,1.705283,0.222771,0.026971,0.500617,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.104106,tube-mpc,0,-126.340000,54.885000,-10.912626,-1.193511,-11.210000,-1.465000,0.297374,0.271489,5.641538,0.335443,0.274453,0.335443,5.641538,-0.080000,0.400000,16,16,16.232124,15.950269,16.232124,15.950269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.108688,6.982442,91.635874,113.125297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557797,1.451535,0.168264,0.014243,0.500562,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.114033,tube-mpc,0,-126.340000,54.885000,-10.835458,-1.276902,-11.150000,-1.495000,0.314542,0.218098,5.763517,-5.214611,0.396432,-5.214611,5.763517,-0.050000,0.220000,11,61,11.124842,72.674307,11.124842,72.674307,0.000000,-11.724037,0.000000,64.000000,0.000000,0.000000,-75.839236,4.110947,90.877772,103.986373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538722,1.430185,0.150208,0.014409,0.500308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.124205,tube-mpc,0,-126.340000,54.885000,-10.757111,-1.362545,-11.080000,-1.585000,0.322889,0.222455,6.312424,-13.082270,-0.213464,-13.082270,6.312424,-0.010000,0.450000,-2,106,-2.033469,106.750000,-2.033469,106.750000,0.000000,-0.799731,0.000000,64.000000,0.000000,0.000000,-78.012427,0.178351,85.198796,102.194458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568469,1.469369,0.231619,0.013146,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.134192,tube-mpc,0,-126.340000,54.885000,-10.680973,-1.446938,-11.020000,-1.725000,0.339027,0.278062,6.800341,-15.521854,-0.457422,-15.521854,6.800341,-0.010000,0.660000,-8,107,-7.519095,106.750000,-7.519095,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.005046,-4.079744,79.082175,100.878162,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.666801,1.423172,0.291317,0.014659,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.144033,tube-mpc,0,-126.340000,54.885000,-10.606793,-1.530466,-10.950000,-1.855000,0.343207,0.324534,6.922320,-12.838311,0.274453,-12.838311,6.922320,-0.020000,0.900000,-8,85,-7.610484,84.849317,-7.610484,84.849317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.778536,-6.181982,70.981144,91.242006,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539961,1.425224,0.206071,0.017006,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.154188,tube-mpc,0,-126.340000,54.885000,-10.531174,-1.617151,-10.880000,-1.955000,0.348826,0.337849,6.434403,-7.776174,-0.335443,-7.776174,6.434403,-0.040000,0.860000,1,46,0.759826,46.333074,0.759826,46.333074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.904148,-6.646368,62.717273,76.665629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.665357,1.427253,0.188924,0.016319,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.164137,tube-mpc,0,-126.340000,54.885000,-10.458046,-1.702646,-10.820000,-1.995000,0.361954,0.292354,6.068465,-2.226120,0.091484,-2.226120,6.068465,-0.040000,0.690000,7,9,7.195945,9.229089,7.195945,9.229089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.599205,-6.423785,62.595253,71.490136,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556506,1.420444,0.172937,0.013014,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.174042,tube-mpc,0,-126.340000,54.885000,-10.386209,-1.788412,-10.760000,-2.015000,0.373791,0.226588,5.519559,-1.799193,-0.030495,-1.799193,5.519559,-0.030000,0.380000,12,25,12.310798,24.957912,12.310798,24.957912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.104052,-6.096261,67.621308,80.648138,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557318,1.476056,0.187809,0.016269,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.184188,tube-mpc,0,-126.340000,54.885000,-10.313644,-1.877017,-10.700000,-2.075000,0.386356,0.197983,5.153621,-7.959143,-0.640391,-7.959143,5.153621,-0.010000,0.260000,12,70,11.924936,83.292703,11.924936,83.292703,0.000000,-13.334792,0.000000,64.000000,0.000000,0.000000,-81.512311,-6.149541,68.875225,78.054101,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.683303,1.420220,0.185090,0.015008,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.194037,tube-mpc,0,-126.340000,54.885000,-10.244197,-1.963830,-10.640000,-2.185000,0.395803,0.221170,5.885497,-14.180083,0.335443,-14.180083,5.885497,0.030000,0.380000,-2,107,-1.562456,106.750000,-1.562456,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.580602,-7.397313,69.284547,83.282038,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557462,1.421376,0.211102,0.014597,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.204034,tube-mpc,0,-126.340000,54.885000,-10.174689,-2.052840,-10.570000,-2.345000,0.395311,0.292160,6.556382,-15.887791,-0.213464,-15.887791,6.556382,0.030000,0.730000,-10,107,-10.133978,106.749997,-10.133978,106.749997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.260730,-10.869519,65.941150,85.814989,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540259,1.415825,0.226576,0.015973,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.214188,tube-mpc,0,-126.340000,54.885000,-10.105081,-2.144239,-10.500000,-2.465000,0.394919,0.320761,6.495393,-11.984457,-0.030495,-11.984457,6.495393,-0.010000,0.920000,-5,68,-4.566511,67.534690,-4.566511,67.534690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.187976,-14.417773,59.172348,79.885275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.671571,1.419230,0.312013,0.014749,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.224187,tube-mpc,0,-126.340000,54.885000,-10.037477,-2.235287,-10.430000,-2.545000,0.392523,0.309713,5.153621,-4.970653,0.518412,-4.970653,5.153621,-0.030000,0.840000,12,23,11.890386,13.238240,11.890386,13.238240,0.000000,9.296450,0.000000,64.000000,0.000000,0.000000,-81.627648,-16.246077,58.266588,70.834909,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556504,1.419915,0.180468,0.013569,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.234033,tube-mpc,0,-126.340000,54.885000,-9.971780,-2.326009,-10.380000,-2.575000,0.408220,0.248991,5.458569,-0.152474,0.091484,-0.152474,5.458569,-0.030000,0.540000,14,-8,13.645673,-8.198949,13.645673,-8.198949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.061592,-15.516227,65.134148,74.472741,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538627,1.413482,0.145170,0.014697,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.244150,tube-mpc,0,-126.340000,54.885000,-9.905119,-2.420389,-10.320000,-2.595000,0.414881,0.174611,5.214611,-2.897006,-0.457422,-2.897006,5.214611,0.010000,0.180000,11,37,10.995716,37.135256,10.995716,37.135256,0.000000,-0.334204,0.000000,64.000000,0.000000,0.000000,-81.366025,-14.383736,76.180412,86.929708,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566716,1.418252,0.184947,0.012751,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.254187,tube-mpc,0,-126.340000,54.885000,-9.839761,-2.515237,-10.260000,-2.675000,0.420239,0.159763,6.068465,-10.581696,-0.152474,-10.581696,6.068465,0.030000,0.220000,-1,82,-1.367908,95.656099,-1.367908,95.656099,0.000000,-13.855048,0.000000,64.000000,0.000000,0.000000,-78.266714,-14.262425,77.516813,88.898695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556558,1.419370,0.199153,0.013684,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.264037,tube-mpc,0,-126.340000,54.885000,-9.776299,-2.609534,-10.190000,-2.805000,0.413701,0.195466,6.800341,-16.497687,0.396432,-16.497687,6.800341,0.030000,0.560000,-12,107,-11.664139,106.750000,-11.664139,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.921283,-15.573705,75.560323,92.986823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556274,1.420105,0.212629,0.015135,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.274070,tube-mpc,0,-126.340000,54.885000,-9.712261,-2.706866,-10.120000,-2.955000,0.407739,0.248134,7.349247,-14.546020,0.152474,-14.546020,7.349247,-0.030000,0.780000,-10,86,-9.574896,85.636241,-9.574896,85.636241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.262742,-17.834876,69.750501,91.893729,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548873,1.419955,0.222507,0.015109,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.284189,tube-mpc,0,-126.340000,54.885000,-9.648198,-2.806373,-10.040000,-3.065000,0.391802,0.258627,6.495393,-8.934977,0.518412,-8.934977,6.495393,-0.030000,0.850000,-2,41,-1.534310,31.791438,-1.534310,31.791438,0.000000,8.844804,0.000000,64.000000,0.000000,0.000000,-73.595062,-19.036825,64.442435,82.712618,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555921,1.419992,0.200347,0.012553,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.294082,tube-mpc,0,-126.340000,54.885000,-9.585975,-2.904982,-9.980000,-3.115000,0.394025,0.210018,5.580549,-2.653048,0.091484,-2.653048,5.580549,-0.050000,0.650000,13,-4,12.553185,-9.535113,12.553185,-9.535113,0.000000,5.171355,0.000000,64.000000,0.000000,0.000000,-75.922674,-18.756401,64.469429,75.791692,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554318,1.421283,0.173239,0.016375,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.304065,tube-mpc,0,-126.340000,54.885000,-9.523496,-3.005824,-9.920000,-3.135000,0.396504,0.129176,5.458569,-0.884349,-0.213464,-0.884349,5.458569,-0.050000,0.320000,16,-5,16.499084,-5.234592,16.499084,-5.234592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.983822,-16.699502,70.474460,84.630414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540173,1.413657,0.167155,0.015441,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.314188,tube-mpc,0,-126.340000,54.885000,-9.460335,-3.109474,-9.860000,-3.175000,0.399665,0.065526,5.763517,-6.373413,-0.152474,-6.373413,5.763517,0.010000,0.090000,6,40,5.943960,53.073574,5.943960,53.073574,0.000000,-13.308166,0.000000,64.000000,0.000000,0.000000,-75.004828,-14.716619,78.764098,89.644687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.637041,1.418622,0.187527,0.014695,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.324143,tube-mpc,0,-126.340000,54.885000,-9.398305,-3.212765,-9.790000,-3.285000,0.391695,0.072235,6.190445,-14.667999,-0.274453,-14.667999,6.190445,0.030000,0.180000,-4,85,-3.880652,106.749975,-3.880652,106.749975,0.000000,-21.984567,0.000000,64.000000,0.000000,0.000000,-69.914506,-13.589949,83.954472,96.526020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559245,1.418744,0.195880,0.012674,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.334190,tube-mpc,0,-126.340000,54.885000,-9.335653,-3.318386,-9.720000,-3.455000,0.384347,0.136614,7.776174,-19.242219,-0.213464,-19.242219,7.776174,0.010000,0.470000,-17,107,-17.483709,106.750000,-17.483709,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.971417,-12.895644,85.034660,103.723432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.671964,1.418205,0.213013,0.015980,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.344065,tube-mpc,0,-126.340000,54.885000,-9.273914,-3.423520,-9.640000,-3.615000,0.366086,0.191480,7.654195,-16.924615,0.030495,-16.924615,7.654195,-0.040000,0.770000,-11,90,-11.467240,90.270523,-11.467240,90.270523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.201618,-13.114192,80.521762,103.291414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538443,1.413215,0.200659,0.014097,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.354187,tube-mpc,0,-126.340000,54.885000,-9.210334,-3.532626,-9.560000,-3.735000,0.349666,0.202374,7.288257,-9.483883,0.152474,-9.483883,7.288257,-0.060000,0.860000,-3,45,-3.422902,20.023573,-3.422902,20.023573,0.000000,25.246950,0.000000,64.000000,0.000000,0.000000,-65.523902,-12.763203,78.390985,98.663905,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557601,1.430017,0.230345,0.014792,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.364192,tube-mpc,0,-126.340000,54.885000,-9.147072,-3.641770,-9.480000,-3.785000,0.332928,0.143230,7.166278,-1.677214,0.030495,-1.677214,7.166278,-0.060000,0.670000,1,0,0.908698,-35.632190,0.908698,-35.632190,0.000000,35.902714,0.000000,64.000000,0.000000,0.000000,-68.934915,-12.427566,76.164178,89.754453,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.669040,1.418726,0.174848,0.015055,0.500385,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.374191,tube-mpc,0,-126.340000,54.885000,-9.083290,-3.752125,-9.410000,-3.785000,0.326710,0.032875,6.739351,1.494245,0.213464,1.494245,6.739351,-0.080000,0.330000,10,-44,10.129486,-44.325436,10.129486,-44.325436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.066380,-12.749728,74.939960,90.373716,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.667016,1.419407,0.172767,0.014607,0.500261,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.384198,tube-mpc,0,-126.340000,54.885000,-9.018785,-3.863781,-9.340000,-3.805000,0.321215,-0.058781,6.007476,-3.323933,0.335443,-3.323933,6.007476,-0.040000,-0.020000,12,1,12.023188,15.035356,12.023188,15.035356,0.000000,-14.360792,0.000000,64.000000,0.000000,0.000000,-68.496199,-10.525283,88.669519,107.540949,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557470,1.418946,0.189445,0.014131,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.394186,tube-mpc,0,-126.340000,54.885000,-8.953601,-3.976387,-9.260000,-3.895000,0.306399,-0.081387,7.227268,-12.960290,0.335443,-12.960290,7.227268,-0.020000,-0.060000,-4,46,-3.861120,96.432688,-3.861120,96.432688,0.000000,-50.758125,0.000000,64.000000,0.000000,0.000000,-64.854521,-8.289178,100.654249,114.488131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.674558,1.418260,0.200971,0.014563,0.500233,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.404048,tube-mpc,0,-126.340000,54.885000,-8.888330,-4.088663,-9.190000,-4.085000,0.301670,-0.003663,8.020133,-23.145554,0.335443,-23.145554,8.020133,-0.010000,0.060000,-14,91,-14.424931,106.750000,-14.424931,106.750000,0.000000,-16.075436,0.000000,64.000000,0.000000,0.000000,-58.467249,-3.950022,110.301684,126.542600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578218,1.476233,0.226530,0.017928,0.500488,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.414039,tube-mpc,0,-126.340000,54.885000,-8.821175,-4.203425,-9.090000,-4.335000,0.268825,0.131575,8.691018,-29.000556,0.335443,-29.000556,8.691018,-0.040000,0.450000,-20,107,-20.389807,106.750000,-20.389807,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.909487,2.819422,113.542969,133.132829,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551605,1.758483,0.272669,0.035494,0.501178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.424048,tube-mpc,0,-126.340000,54.885000,-8.752725,-4.319375,-9.010000,-4.605000,0.257275,0.285625,8.995966,-27.353837,-0.030495,-27.353837,8.995966,-0.070000,0.770000,-20,107,-19.983493,106.750000,-19.983493,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.938641,11.271997,118.651377,145.584403,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582768,1.687315,0.316007,0.023819,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.434045,tube-mpc,0,-126.340000,54.885000,-8.683090,-4.436054,-8.920000,-4.825000,0.236910,0.388946,8.142112,-19.486178,0.518412,-19.486178,8.142112,-0.100000,0.920000,-7,106,-7.091147,106.290205,-7.091147,106.290205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.065321,18.656577,127.747654,156.861515,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568622,1.732198,0.544941,0.033400,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008391,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.444076,tube-mpc,0,-126.340000,54.885000,-8.611823,-4.553935,-8.840000,-4.965000,0.228177,0.411065,7.227268,-9.422894,0.457422,-9.422894,7.227268,-0.110000,0.990000,7,61,7.333659,19.148838,7.333659,19.148838,0.000000,42.141367,0.000000,64.000000,0.000000,0.000000,-66.422024,22.032150,131.500390,159.627372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.771606,1.720406,0.463558,0.033013,0.505710,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008505,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.454038,tube-mpc,0,-126.340000,54.885000,-8.539576,-4.671687,-8.760000,-5.015000,0.220424,0.343313,6.434403,-0.457422,0.457422,-0.457422,6.434403,-0.090000,0.840000,17,16,17.264430,-49.606554,17.264430,-49.606554,0.000000,65.896759,0.000000,64.000000,0.000000,0.000000,-70.674664,20.514390,129.989965,157.323836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.699567,1.752554,0.242822,0.053590,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008262,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.464040,tube-mpc,0,-126.340000,54.885000,-8.465459,-4.790506,-8.690000,-4.995000,0.224541,0.204494,6.861330,4.116798,0.884349,4.116798,6.861330,-0.080000,0.520000,18,-29,17.782094,-73.607579,17.782094,-73.607579,0.000000,44.897784,0.000000,64.000000,0.000000,0.000000,-72.472864,13.166843,120.695031,153.168779,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555774,1.731514,0.244747,0.042432,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.474040,tube-mpc,0,-126.340000,54.885000,-8.389701,-4.909770,-8.620000,-4.965000,0.230299,0.055230,5.946486,2.531068,0.518412,2.531068,5.946486,-0.020000,0.120000,21,-41,21.197978,-40.602316,21.197978,-40.602316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.017121,4.347466,127.337034,156.470259,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561809,1.703476,0.244010,0.027312,0.502584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.484044,tube-mpc,0,-126.340000,54.885000,-8.312161,-5.029458,-8.560000,-4.995000,0.247839,-0.034458,6.861330,-6.617372,0.457422,-6.617372,6.861330,0.040000,-0.070000,7,4,7.025255,42.199320,7.025255,42.199320,0.000000,-37.801636,0.000000,64.000000,0.000000,0.000000,-62.399230,-0.744020,141.095180,162.577609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581738,1.515582,0.223498,0.034374,0.500619,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.494782,tube-mpc,0,-126.340000,54.885000,-8.226919,-5.158180,-8.460000,-5.135000,0.233081,-0.023180,8.995966,-18.205396,0.457422,-18.205396,8.995966,0.050000,-0.060000,-16,49,-16.077844,106.750000,-16.077844,106.750000,0.000000,-57.352316,0.000000,64.000000,0.000000,0.000000,-52.318367,-1.010820,154.793463,174.776555,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.007269,1.433549,0.216294,0.031751,0.501204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008199,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.504038,tube-mpc,0,-126.340000,54.885000,-8.151715,-5.269228,-8.370000,-5.345000,0.218285,0.075772,8.995966,-18.205396,0.396432,-29.488473,10.642686,0.020000,0.000000,-13,94,-12.942616,106.750000,-12.942616,106.750000,0.000000,-12.352316,0.000000,64.000000,0.000000,0.000000,-43.121227,1.670337,150.593885,170.996657,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564970,1.745074,0.287523,0.027962,0.500705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.514046,tube-mpc,0,-126.340000,54.885000,-8.068548,-5.389272,-8.270000,-5.665000,0.201452,0.275728,9.910810,-35.221495,0.213464,-35.221495,9.910810,-0.050000,0.470000,-11,107,-11.187411,106.750000,-11.187411,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.246980,12.579981,144.621491,172.584164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585075,1.531822,0.236332,0.032528,0.502895,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.524040,tube-mpc,0,-126.340000,54.885000,-7.983547,-5.508971,-8.170000,-6.005000,0.186453,0.496029,10.276748,-33.513786,0.945339,-33.513786,10.276748,-0.070000,0.760000,-15,107,-14.646358,106.750000,-14.646358,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.470002,25.702560,147.548483,183.926432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563463,1.448449,0.285667,0.013094,0.500265,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.534034,tube-mpc,0,-126.340000,54.885000,-7.896566,-5.628354,-8.060000,-6.305000,0.163434,0.676646,8.934977,-27.536805,0.274453,-27.536805,8.934977,-0.070000,0.960000,-4,107,-3.903425,106.750000,-3.903425,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.710131,36.753069,151.871071,191.071849,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.529034,1.424580,0.227287,0.011693,0.500291,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.544032,tube-mpc,0,-126.340000,54.885000,-7.807544,-5.747330,-7.970000,-6.525000,0.162456,0.777670,8.630029,-19.059251,0.457422,-19.059251,8.630029,-0.090000,1.010000,6,107,5.784844,106.750000,5.784844,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.807949,43.435533,158.333349,200.245044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537899,1.427459,0.216012,0.012527,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.554033,tube-mpc,0,-126.340000,54.885000,-7.716504,-5.865705,-7.890000,-6.665000,0.173496,0.799295,7.715185,-10.276748,0.213464,-10.276748,7.715185,-0.090000,1.030000,20,62,20.255458,60.690974,20.255458,60.690974,0.000000,1.059026,0.000000,64.000000,0.000000,0.000000,-61.577550,44.437181,161.429573,202.450613,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537082,1.408803,0.284725,0.010310,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.564035,tube-mpc,0,-126.340000,54.885000,-7.623460,-5.983312,-7.800000,-6.705000,0.176540,0.721688,7.349247,-0.396432,0.884349,-0.396432,7.349247,-0.030000,0.840000,23,17,22.760022,-11.358879,22.760022,-11.358879,0.000000,28.108879,0.000000,64.000000,0.000000,0.000000,-66.262320,39.262631,158.589142,198.243705,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540691,1.421394,0.153420,0.012823,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.574196,tube-mpc,0,-126.340000,54.885000,-7.526912,-6.101825,-7.720000,-6.685000,0.193088,0.583175,7.715185,3.994819,1.250287,3.994819,7.715185,0.050000,0.510000,15,-28,15.353904,-31.345880,15.353904,-31.345880,0.000000,3.095880,0.000000,64.000000,0.000000,0.000000,-69.136380,27.675125,159.054707,202.715427,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598140,1.431385,0.187185,0.014575,0.500415,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.584033,tube-mpc,0,-126.340000,54.885000,-7.431540,-6.215463,-7.630000,-6.665000,0.198460,0.449537,8.752008,1.555235,0.945339,1.555235,8.752008,0.070000,0.400000,5,-15,5.447211,-15.130955,5.447211,-15.130955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.357345,14.188781,157.569673,198.300760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.526831,1.408921,0.126061,0.010992,0.500337,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007577,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.594188,tube-mpc,0,-126.340000,54.885000,-7.331162,-6.331478,-7.530000,-6.705000,0.198838,0.373522,10.459717,-7.105289,0.884349,-7.105289,10.459717,0.050000,0.010000,-7,30,-7.340285,86.345476,-7.340285,86.345476,0.000000,-56.476431,0.000000,64.000000,0.000000,0.000000,-69.096973,1.599444,155.469571,197.802892,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593906,1.441909,0.188218,0.013575,0.500202,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.604035,tube-mpc,0,-126.340000,54.885000,-7.232026,-6.442546,-7.400000,-6.845000,0.167974,0.402454,11.984457,-16.741646,0.762370,-16.741646,11.984457,0.010000,0.020000,-20,75,-19.592557,106.750000,-19.592557,106.750000,0.000000,-31.880955,0.000000,64.000000,0.000000,0.000000,-67.943348,-3.315765,148.205525,188.621720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.531855,1.419125,0.186331,0.014640,0.500472,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.614033,tube-mpc,0,-126.340000,54.885000,-7.129624,-6.553708,-7.290000,-7.035000,0.160376,0.481292,12.167426,-23.938419,1.250287,-23.938419,12.167426,-0.050000,0.340000,-15,107,-15.044705,106.750000,-15.044705,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.107421,1.242357,139.591181,176.343828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538532,1.413367,0.180332,0.012245,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.624035,tube-mpc,0,-126.340000,54.885000,-7.025506,-6.663120,-7.160000,-7.275000,0.134494,0.611880,12.594353,-25.097221,1.311276,-25.097221,12.594353,-0.090000,0.740000,-16,107,-16.096915,106.750000,-16.096915,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.977404,10.328340,145.853888,179.498362,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539823,1.414910,0.226399,0.013665,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.634186,tube-mpc,0,-126.340000,54.885000,-6.918230,-6.772142,-7.020000,-7.475000,0.101770,0.702858,12.167426,-16.619667,1.433256,-16.619667,12.167426,-0.110000,0.920000,-10,107,-10.275805,106.750000,-10.275805,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.192614,19.023133,151.237343,186.362925,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.607548,1.431838,0.235215,0.013449,0.500364,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.644035,tube-mpc,0,-126.340000,54.885000,-6.812694,-6.875816,-6.900000,-7.585000,0.087306,0.709184,11.557530,-6.373413,1.311276,-6.373413,11.557530,-0.110000,1.020000,-2,62,-1.545883,35.760847,-1.545883,35.760847,0.000000,25.989153,0.000000,64.000000,0.000000,0.000000,-77.738238,22.190632,150.739767,182.857509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.529386,1.412358,0.266719,0.014217,0.503098,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.654186,tube-mpc,0,-126.340000,54.885000,-6.702559,-6.980318,-6.790000,-7.585000,0.087441,0.604682,9.971800,4.055809,1.372266,4.055809,9.971800,-0.090000,0.850000,15,17,15.221308,-43.447181,15.221308,-43.447181,0.000000,60.197181,0.000000,64.000000,0.000000,0.000000,-79.281975,18.158383,143.429592,176.010751,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595802,1.440959,0.175936,0.013680,0.500400,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.664035,tube-mpc,0,-126.340000,54.885000,-6.594514,-7.079254,-6.680000,-7.505000,0.085486,0.425746,9.300914,10.886644,1.677214,10.886644,9.300914,-0.120000,0.480000,30,-28,29.920365,-81.917046,29.920365,-81.917046,0.000000,53.667046,0.000000,64.000000,0.000000,0.000000,-78.877248,7.253795,126.951984,166.113826,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.530143,1.412665,0.148837,0.014835,0.500525,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.674033,tube-mpc,0,-126.340000,54.885000,-6.483782,-7.177045,-6.590000,-7.405000,0.106218,0.227955,8.812998,8.934977,1.616224,8.934977,8.812998,-0.060000,0.140000,30,-53,30.176462,-53.001012,30.176462,-53.001012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.482969,-4.014073,120.459306,162.563309,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540089,1.414571,0.155599,0.013774,0.501810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.684074,tube-mpc,0,-126.340000,54.885000,-6.371666,-7.272406,-6.490000,-7.365000,0.118334,0.092594,10.581696,1.433256,1.372266,1.433256,10.581696,0.120000,-0.030000,-9,-8,-8.701423,12.389150,-8.701423,12.389150,0.000000,-20.390162,0.000000,64.000000,0.000000,0.000000,-65.256813,-11.910930,138.816939,171.767702,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548115,1.420980,0.188639,0.014164,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.694071,tube-mpc,0,-126.340000,54.885000,-6.259302,-7.364347,-6.370000,-7.405000,0.110698,0.040653,12.411384,-9.483883,1.738204,-9.483883,12.411384,0.070000,-0.070000,-24,37,-24.176608,105.737288,-24.176608,105.737288,0.000000,-68.738300,0.000000,64.000000,0.000000,0.000000,-51.623336,-16.314807,155.677805,188.314540,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541668,1.414069,0.198686,0.013691,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.704033,tube-mpc,0,-126.340000,54.885000,-6.146770,-7.452827,-6.240000,-7.555000,0.093230,0.102173,12.960290,-18.754303,1.555235,-18.754303,12.960290,-0.100000,-0.020000,-11,82,-10.907244,106.750000,-10.907244,106.750000,0.000000,-24.751012,0.000000,64.000000,0.000000,0.000000,-43.812746,-11.035437,154.721789,183.160881,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538891,1.412579,0.174069,0.011922,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.714188,tube-mpc,0,-126.340000,54.885000,-6.031696,-7.539613,-6.110000,-7.795000,0.078304,0.255387,12.594353,-26.560972,1.006328,-26.560972,12.594353,-0.070000,0.260000,-10,107,-9.523738,106.750000,-9.523738,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.153367,2.518729,149.967453,185.819497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557264,1.426119,0.200055,0.013386,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.724033,tube-mpc,0,-126.340000,54.885000,-5.919960,-7.620326,-5.990000,-8.055000,0.070040,0.434674,11.862478,-25.890086,1.189297,-25.890086,11.862478,0.010000,0.700000,-21,107,-20.672373,106.750000,-20.672373,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.414480,17.405798,149.030437,190.286438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538541,1.412747,0.234212,0.012569,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.734032,tube-mpc,0,-126.340000,54.885000,-5.806518,-7.698690,-5.870000,-8.255000,0.063482,0.556310,9.910810,-18.266386,1.250287,-18.266386,9.910810,-0.080000,0.920000,6,107,5.773978,106.750000,5.773978,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.175888,29.355873,151.306510,193.332619,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537779,1.412894,0.205162,0.014466,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.744082,tube-mpc,0,-126.340000,54.885000,-5.692762,-7.773632,-5.770000,-8.375000,0.077238,0.601368,9.056956,-7.288257,1.006328,-7.288257,9.056956,-0.090000,1.020000,19,65,19.482715,64.976608,19.482715,64.976608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.031015,34.826047,161.323928,202.795198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548844,1.422846,0.315499,0.013357,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.754035,tube-mpc,0,-126.340000,54.885000,-5.580566,-7.843944,-5.680000,-8.385000,0.099434,0.541056,7.593205,4.116798,1.372266,4.116798,7.593205,-0.070000,0.870000,36,20,35.528451,-18.380851,35.528451,-18.380851,0.000000,38.357459,0.000000,64.000000,0.000000,0.000000,-70.507172,33.595561,159.534820,199.018431,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541829,1.417552,0.156997,0.014836,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.764035,tube-mpc,0,-126.340000,54.885000,-5.468541,-7.910530,-5.610000,-8.305000,0.141459,0.394470,7.105289,11.557530,1.372266,11.557530,7.105289,0.070000,0.540000,28,-25,28.443279,-61.241322,28.443279,-61.241322,0.000000,36.217930,0.000000,64.000000,0.000000,0.000000,-75.969843,24.935154,147.532499,189.842140,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555139,1.450339,0.221988,0.019070,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.774038,tube-mpc,0,-126.340000,54.885000,-5.357421,-7.972934,-5.520000,-8.195000,0.162579,0.222066,8.203101,10.642686,1.067318,10.642686,8.203101,0.180000,0.160000,5,-34,5.381989,-33.690423,5.381989,-33.690423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.493348,12.907000,148.472266,187.490916,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547152,1.446579,0.192267,0.013921,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.784071,tube-mpc,0,-126.340000,54.885000,-5.247142,-8.031179,-5.430000,-8.135000,0.182858,0.103821,9.239925,3.933829,1.921172,3.933829,9.239925,0.140000,0.010000,-2,11,-1.501360,27.455065,-1.501360,27.455065,0.000000,-16.145488,0.000000,64.000000,0.000000,0.000000,-74.600922,0.950297,150.414519,187.272399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539462,1.431063,0.154777,0.012544,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.794033,tube-mpc,0,-126.340000,54.885000,-5.139061,-8.084584,-5.320000,-8.155000,0.180939,0.070416,11.252582,-5.702528,1.616224,-5.702528,11.252582,0.050000,-0.010000,-13,56,-12.994659,106.750000,-12.994659,106.750000,0.000000,-50.440423,0.000000,64.000000,0.000000,0.000000,-74.964371,-5.196893,140.291250,177.722846,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538397,1.423687,0.171265,0.011311,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.804064,tube-mpc,0,-126.340000,54.885000,-5.031903,-8.133789,-5.190000,-8.265000,0.158097,0.131211,11.496540,-13.387218,1.738204,-13.387218,11.496540,-0.030000,0.110000,-12,101,-11.515813,106.750000,-11.515813,106.750000,0.000000,-5.440423,0.000000,64.000000,0.000000,0.000000,-76.485586,-2.612452,125.989351,161.520037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540889,1.415269,0.177181,0.012474,0.500527,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.814035,tube-mpc,0,-126.340000,54.885000,-4.927286,-8.178056,-5.070000,-8.435000,0.142714,0.256944,10.398727,-17.656490,1.433256,-17.656490,10.398727,-0.060000,0.310000,-2,107,-2.399109,106.750000,-2.399109,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.169656,5.455980,131.610702,155.842480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.529253,1.416265,0.202597,0.012594,0.500325,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.824033,tube-mpc,0,-126.340000,54.885000,-4.824528,-8.217703,-4.970000,-8.575000,0.145472,0.357297,9.605862,-13.509197,1.189297,-13.509197,9.605862,-0.060000,0.860000,0,107,0.061813,106.750000,0.061813,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.067500,15.598573,142.392030,169.891188,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539467,1.414686,0.209979,0.011303,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.834187,tube-mpc,0,-126.340000,54.885000,-4.722648,-8.253010,-4.880000,-8.645000,0.157352,0.391990,8.081122,-4.177788,1.067318,-4.177788,8.081122,-0.050000,0.970000,13,63,12.729435,62.842489,12.729435,62.842489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.224891,22.634993,142.795364,170.419999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561369,1.426056,0.228363,0.013899,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.844035,tube-mpc,0,-126.340000,54.885000,-4.626438,-8.282414,-4.800000,-8.615000,0.173562,0.332586,6.251434,6.434403,1.067318,6.434403,6.251434,-0.030000,0.840000,29,18,28.842886,-15.181268,28.842886,-15.181268,0.000000,33.023757,0.000000,64.000000,0.000000,0.000000,-97.015523,24.091280,136.671899,163.428237,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540287,1.414836,0.151246,0.013146,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.854033,tube-mpc,0,-126.340000,54.885000,-4.531646,-8.307316,-4.730000,-8.505000,0.198354,0.197684,6.007476,13.265238,1.128308,13.265238,6.007476,0.080000,0.540000,19,-27,19.476603,-54.081942,19.476603,-54.081942,0.000000,26.924431,0.000000,64.000000,0.000000,0.000000,-98.174933,18.980188,118.865910,141.403117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539177,1.415001,0.151723,0.012352,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.864102,tube-mpc,0,-126.340000,54.885000,-4.439350,-8.327299,-4.660000,-8.375000,0.220650,0.047701,6.068465,12.472374,1.494245,12.472374,6.068465,0.160000,0.140000,7,-23,7.047983,-22.781469,7.047983,-22.781469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.082249,10.325939,112.042656,143.413330,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556093,1.414277,0.147813,0.012467,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.874032,tube-mpc,0,-126.340000,54.885000,-4.351680,-8.341947,-4.580000,-8.295000,0.228320,-0.046947,7.288257,4.848673,1.738204,4.848673,7.288257,0.120000,0.020000,-4,22,-4.471199,46.406462,-4.471199,46.406462,0.000000,-24.187931,0.000000,64.000000,0.000000,0.000000,-88.614632,1.937435,116.631295,148.349166,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.527676,1.412442,0.120585,0.011099,0.500458,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007576,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.884033,tube-mpc,0,-126.340000,54.885000,-4.266990,-8.351581,-4.500000,-8.305000,0.233010,-0.046581,7.898153,-4.726694,1.372266,-4.726694,7.898153,0.040000,0.030000,-7,67,-6.867162,106.750000,-6.867162,106.750000,0.000000,-39.531469,0.000000,64.000000,0.000000,0.000000,-84.185132,-1.397711,113.881088,146.888502,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549668,1.485493,0.212361,0.022408,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.894190,tube-mpc,0,-126.340000,54.885000,-4.184904,-8.356080,-4.430000,-8.405000,0.245096,0.048920,6.922320,-12.838311,1.067318,-12.838311,6.922320,-0.030000,0.270000,6,107,5.611590,106.750000,5.611590,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.662068,2.728533,113.543364,139.625332,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592757,1.451638,0.228686,0.014324,0.500484,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.904034,tube-mpc,0,-126.340000,54.885000,-4.109337,-8.355336,-4.350000,-8.545000,0.240663,0.189664,5.641538,-15.033937,0.701380,-15.033937,5.641538,-0.020000,0.450000,11,107,11.005892,106.750000,11.005892,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.226666,10.408007,122.956574,143.740556,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.530659,1.441925,0.307432,0.014780,0.500630,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.914050,tube-mpc,0,-126.340000,54.885000,-4.036707,-8.349415,-4.300000,-8.645000,0.263293,0.295585,4.360757,-8.325081,0.396432,-8.325081,4.360757,0.000000,0.900000,15,107,15.321172,106.750000,15.321172,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.826133,19.057264,130.337091,155.025126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563353,1.415851,0.209078,0.012921,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.924035,tube-mpc,0,-126.340000,54.885000,-3.968766,-8.338330,-4.260000,-8.655000,0.291234,0.316670,3.384923,1.494245,0.518412,1.494245,3.384923,0.060000,0.990000,17,62,16.790470,50.038149,16.790470,50.038149,0.000000,11.711851,0.000000,64.000000,0.000000,0.000000,-95.231629,23.897822,130.918035,156.053257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551873,1.416238,0.228765,0.012555,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.934192,tube-mpc,0,-126.340000,54.885000,-3.904423,-8.321756,-4.220000,-8.575000,0.315577,0.253244,2.897006,11.679509,0.823360,11.679509,2.897006,0.120000,0.850000,14,17,14.140120,-24.101193,14.140120,-24.101193,0.000000,40.851193,0.000000,64.000000,0.000000,0.000000,-97.195130,23.187886,123.950244,148.961388,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590284,1.442382,0.188734,0.014228,0.500606,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.944050,tube-mpc,0,-126.340000,54.885000,-3.846761,-8.300585,-4.180000,-8.415000,0.333239,0.114415,2.836017,17.961438,1.006328,17.961438,2.836017,0.120000,0.720000,14,-28,13.515579,-74.559372,13.515579,-74.559372,0.000000,46.309372,0.000000,64.000000,0.000000,0.000000,-95.995841,15.492538,104.730672,130.117675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550405,1.413227,0.148931,0.012846,0.500413,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.954195,tube-mpc,0,-126.340000,54.885000,-3.792510,-8.273601,-4.150000,-8.245000,0.357490,-0.028601,2.531068,16.680656,0.884349,16.680656,2.531068,0.120000,0.140000,14,-22,13.786418,-22.100766,13.786418,-22.100766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.565131,6.970353,98.025582,126.180051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587250,1.442869,0.188419,0.013607,0.500432,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.964035,tube-mpc,0,-126.340000,54.885000,-3.744983,-8.242440,-4.110000,-8.135000,0.365017,-0.107440,3.140965,7.715185,0.640391,7.715185,3.140965,0.070000,0.000000,8,23,7.676253,61.265763,7.676253,61.265763,0.000000,-38.366529,0.000000,64.000000,0.000000,0.000000,-89.620587,-0.199153,102.134909,131.745699,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.529073,1.421908,0.181366,0.013777,0.500517,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.974037,tube-mpc,0,-126.340000,54.885000,-3.701947,-8.205780,-4.070000,-8.125000,0.368053,-0.080780,3.872840,-2.531068,0.091484,-2.531068,3.872840,0.070000,0.030000,-7,68,-7.227903,106.750000,-7.227903,106.750000,0.000000,-38.850766,0.000000,64.000000,0.000000,0.000000,-87.177851,-2.466217,99.371084,130.016986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557866,1.425603,0.228245,0.013373,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.984190,tube-mpc,0,-126.340000,54.885000,-3.663844,-8.163504,-4.030000,-8.205000,0.366156,0.041496,2.957996,-11.984457,0.213464,-11.984457,2.957996,0.040000,0.270000,1,107,0.519085,106.750000,0.519085,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.735787,1.706135,101.759196,123.581953,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558798,1.423056,0.201274,0.013365,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.994034,tube-mpc,0,-126.340000,54.885000,-3.632370,-8.117708,-4.000000,-8.325000,0.367630,0.207292,1.616224,-14.302062,-0.213464,-14.302062,1.616224,-0.030000,0.670000,12,107,11.739653,106.750000,11.739653,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.991236,8.247904,114.317314,130.698900,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540049,1.420806,0.237476,0.013384,0.500595,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.004140,tube-mpc,0,-126.340000,54.885000,-3.605771,-8.065871,-3.990000,-8.425000,0.384229,0.359129,0.274453,-8.447060,0.335443,-8.447060,0.274453,0.000000,0.910000,13,107,13.342290,106.750000,13.342290,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.197162,16.650745,124.769709,145.764953,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558377,1.420652,0.250437,0.013507,0.500502,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.014189,tube-mpc,0,-126.340000,54.885000,-3.585140,-8.009578,-3.980000,-8.435000,0.394860,0.425422,-0.701380,1.433256,-0.152474,1.433256,-0.701380,0.070000,1.000000,10,99,10.060807,99.406078,10.060807,99.406078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.559614,21.999714,125.288074,147.007158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556051,1.421898,0.236245,0.013382,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.024036,tube-mpc,0,-126.340000,54.885000,-3.570614,-7.949925,-3.990000,-8.355000,0.419386,0.405075,-1.494245,11.252582,0.274453,11.252582,-1.494245,0.080000,0.990000,15,54,15.249419,21.562847,15.249419,21.562847,0.000000,32.843230,0.000000,64.000000,0.000000,0.000000,-93.545449,20.947766,121.224657,142.154918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556160,1.421189,0.240174,0.014430,0.500547,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.034140,tube-mpc,0,-126.340000,54.885000,-3.561613,-7.884221,-3.990000,-8.175000,0.428387,0.290779,-1.860183,21.010918,0.701380,21.010918,-1.860183,0.090000,0.800000,16,9,16.185440,-50.248834,16.185440,-50.248834,0.000000,59.654912,0.000000,64.000000,0.000000,0.000000,-91.240680,13.045922,113.421358,140.866787,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557749,1.419720,0.187938,0.012986,0.500389,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.044071,tube-mpc,0,-126.340000,54.885000,-3.558624,-7.815331,-4.000000,-7.945000,0.441376,0.129669,-1.128308,23.755450,0.396432,23.755450,-1.128308,0.110000,0.450000,5,-36,4.607502,-54.790782,4.607502,-54.790782,0.000000,19.196860,0.000000,64.000000,0.000000,0.000000,-85.099829,1.519681,97.372707,130.821346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556013,1.419496,0.188028,0.013817,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.054189,tube-mpc,0,-126.340000,54.885000,-3.561560,-7.740884,-4.010000,-7.725000,0.448440,-0.015884,-0.457422,20.401022,0.640391,20.401022,-0.457422,0.090000,0.070000,-5,-5,-4.601349,-5.245341,-4.601349,-5.245341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.189216,-7.517592,100.224023,132.733159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.668155,1.420007,0.189927,0.015881,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.064050,tube-mpc,0,-126.340000,54.885000,-3.570223,-7.664350,-4.010000,-7.605000,0.439777,-0.059350,-1.128308,8.447060,0.213464,8.447060,-1.128308,0.030000,0.010000,-2,40,-1.753476,98.873616,-1.753476,98.873616,0.000000,-59.118957,0.000000,64.000000,0.000000,0.000000,-65.689668,-13.567651,106.506097,144.310303,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558928,1.414000,0.166579,0.015229,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.074035,tube-mpc,0,-126.340000,54.885000,-3.584803,-7.582995,-4.010000,-7.585000,0.425197,0.002005,-0.335443,-2.348100,0.152474,-2.348100,-0.335443,0.000000,0.070000,-13,85,-12.864109,106.750000,-12.864109,106.750000,0.000000,-21.995341,0.000000,64.000000,0.000000,0.000000,-60.144774,-12.144076,104.682593,139.366232,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539128,1.416023,0.172768,0.013746,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.084186,tube-mpc,0,-126.340000,54.885000,-3.605569,-7.496480,-4.020000,-7.655000,0.414431,0.158520,-1.067318,-11.191592,-0.518412,-11.191592,-1.067318,-0.040000,0.430000,1,107,0.987835,106.750000,0.987835,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.048364,-3.918619,108.020370,132.769249,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556275,1.419139,0.235757,0.012690,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.094101,tube-mpc,0,-126.340000,54.885000,-3.631571,-7.408448,-4.040000,-7.755000,0.408429,0.346552,-2.348100,-11.313571,-0.701380,-11.313571,-2.348100,-0.060000,0.780000,-2,107,-1.899710,106.750000,-1.899710,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.171130,7.231152,120.101989,143.541012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552103,1.417210,0.247958,0.015603,0.500276,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.104195,tube-mpc,0,-126.340000,54.885000,-3.663757,-7.315431,-4.060000,-7.825000,0.396243,0.509569,-3.628881,-5.458569,-0.518412,-5.458569,-3.628881,-0.050000,0.960000,-1,107,-1.219131,106.750000,-1.219131,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.040752,18.724980,125.676933,152.915842,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567910,1.416372,0.259849,0.014189,0.500460,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.114040,tube-mpc,0,-126.340000,54.885000,-3.700601,-7.221591,-4.100000,-7.815000,0.399399,0.593409,-4.177788,3.567892,-0.396432,3.567892,-4.177788,-0.030000,1.020000,-2,107,-2.202885,106.750000,-2.202885,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.879564,25.503448,128.967459,156.385224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552277,1.420334,0.264281,0.014222,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.124030,tube-mpc,0,-126.340000,54.885000,-3.743363,-7.123425,-4.130000,-7.725000,0.386637,0.601575,-4.665705,12.777322,-0.457422,12.777322,-4.665705,-0.030000,1.030000,-1,62,-1.063847,54.453349,-1.063847,54.453349,0.000000,7.296651,0.000000,64.000000,0.000000,0.000000,-56.240904,24.125826,125.499411,151.564794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541566,1.411920,0.269971,0.013542,0.502569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.134072,tube-mpc,0,-126.340000,54.885000,-3.791662,-7.021954,-4.170000,-7.535000,0.378338,0.513046,-5.153621,21.071908,-0.152474,21.071908,-5.153621,-0.050000,0.850000,4,17,3.669689,-5.577756,3.669689,-5.577756,0.000000,22.327756,0.000000,64.000000,0.000000,0.000000,-51.143149,15.722750,117.437835,150.609178,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539907,1.416069,0.144227,0.015498,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.144193,tube-mpc,0,-126.340000,54.885000,-3.845559,-6.917071,-4.220000,-7.295000,0.374441,0.377929,-4.726694,24.304356,0.701380,24.304356,-4.726694,-0.030000,0.520000,-5,-15,-5.212961,-15.209250,-5.212961,-15.209250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.985665,4.031355,101.875247,139.246483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.666780,1.419535,0.174793,0.014648,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.154103,tube-mpc,0,-126.340000,54.885000,-3.903225,-6.812045,-4.260000,-7.085000,0.356775,0.272955,-3.933829,19.974095,0.152474,19.974095,-3.933829,-0.050000,0.180000,-16,30,-16.346261,41.218488,-16.346261,41.218488,0.000000,-11.427738,0.000000,64.000000,0.000000,0.000000,-34.036506,-5.505004,102.646625,141.134896,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551877,1.412710,0.135727,0.014935,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.164191,tube-mpc,0,-126.340000,54.885000,-3.966690,-6.702995,-4.290000,-6.965000,0.323310,0.262005,-3.506902,9.788831,-0.640391,9.788831,-3.506902,-0.060000,0.160000,-30,75,-29.575441,106.750000,-29.575441,106.750000,0.000000,-31.959250,0.000000,64.000000,0.000000,0.000000,-23.356155,-13.200644,103.063793,149.192196,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557583,1.419678,0.211055,0.012986,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.174186,tube-mpc,0,-126.340000,54.885000,-4.034079,-6.593061,-4.310000,-6.925000,0.275921,0.331939,-2.348100,-0.213464,-0.335443,-0.213464,-2.348100,-0.100000,0.430000,-46,107,-45.522513,106.750000,-45.522513,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.503974,-15.049676,102.047231,145.001589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557621,1.419968,0.248455,0.016619,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.184094,tube-mpc,0,-126.340000,54.885000,-4.105076,-6.482446,-4.330000,-6.945000,0.224924,0.462554,-2.287110,-4.360757,0.213464,-4.360757,-2.287110,-0.170000,0.750000,-47,107,-47.462736,106.750000,-47.462736,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.720978,-12.240944,103.614884,142.090774,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558624,1.413170,0.244752,0.015242,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.194188,tube-mpc,0,-126.340000,54.885000,-4.181438,-6.368316,-4.360000,-6.965000,0.178562,0.596684,-3.445913,-1.738204,-0.579401,-1.738204,-3.445913,-0.340000,0.930000,-24,107,-23.613748,106.750000,-23.613748,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.068143,-6.385655,114.352024,144.569357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.623805,1.416313,0.303142,0.015982,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.204067,tube-mpc,0,-126.340000,54.885000,-4.259835,-6.255456,-4.410000,-6.945000,0.150165,0.689544,-6.678361,3.201954,-0.579401,3.201954,-6.678361,-0.360000,1.010000,4,107,3.674503,106.750000,3.674503,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.081801,-0.454164,121.551523,144.023407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556738,1.419705,0.234158,0.015993,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.214095,tube-mpc,0,-126.340000,54.885000,-4.342823,-6.139962,-4.480000,-6.865000,0.137177,0.725038,-8.142112,9.605862,-1.189297,9.605862,-8.142112,-0.210000,1.040000,-3,102,-3.285984,101.503259,-3.285984,101.503259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.785255,2.216827,114.663789,135.238219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554756,1.413910,0.246217,0.015751,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.224189,tube-mpc,0,-126.340000,54.885000,-4.429520,-6.022992,-4.560000,-6.725000,0.130480,0.702008,-7.959143,15.704823,-0.762370,15.704823,-7.959143,-0.150000,1.020000,-14,57,-13.546465,50.921832,-13.546465,50.921832,0.000000,5.581427,0.000000,64.000000,0.000000,0.000000,-11.410547,-1.846905,100.864165,131.967045,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.669805,1.417447,0.251888,0.014899,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.234066,tube-mpc,0,-126.340000,54.885000,-4.517090,-5.908103,-4.630000,-6.535000,0.112910,0.626897,-8.203101,20.644980,0.030495,20.644980,-8.203101,-0.170000,0.830000,-11,18,-10.504834,18.311648,-10.504834,18.311648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.442723,-7.824210,90.446688,124.895415,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540345,1.411207,0.137510,0.015248,0.500288,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.244126,tube-mpc,0,-126.340000,54.885000,-4.608734,-5.790876,-4.710000,-6.335000,0.101266,0.544124,-7.105289,20.644980,0.335443,20.644980,-7.105289,-0.130000,0.490000,-27,39,-26.511784,39.007832,-26.511784,39.007832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.621581,-13.132013,85.775393,119.421344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552478,1.413022,0.136457,0.013011,0.500476,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.254191,tube-mpc,0,-126.340000,54.885000,-4.702521,-5.673654,-4.780000,-6.165000,0.077479,0.491346,-7.166278,15.094927,-0.335443,15.094927,-7.166278,-0.160000,0.400000,-28,84,-27.648470,88.133969,-27.648470,88.133969,0.000000,-4.126137,0.000000,64.000000,0.000000,0.000000,16.115732,-19.765406,79.233624,121.994598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556892,1.417229,0.187133,0.012430,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.264037,tube-mpc,0,-126.340000,54.885000,-4.795952,-5.559269,-4.840000,-6.055000,0.044048,0.495731,-6.678361,7.593205,-0.762370,7.593205,-6.678361,-0.260000,0.580000,-25,107,-25.183260,106.750000,-25.183260,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.614620,-25.876645,81.879687,129.208323,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557148,1.419765,0.213361,0.015389,0.500359,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.274063,tube-mpc,0,-126.340000,54.885000,-4.892414,-5.443342,-4.900000,-5.975000,0.007586,0.531658,-6.983309,5.275601,-1.006328,5.275601,-6.983309,-0.190000,0.820000,-36,107,-36.086721,106.750000,-36.086721,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.565103,-30.264395,86.115648,133.836134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544059,1.577082,0.305244,0.030304,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.284041,tube-mpc,0,-126.340000,54.885000,-4.989349,-5.328767,-4.970000,-5.905000,-0.019349,0.576233,-8.691018,7.532216,-0.213464,7.532216,-8.691018,-0.340000,0.960000,-4,107,-4.352376,106.749999,-4.352376,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.647406,-33.506457,82.947027,129.267998,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557436,1.468532,0.288168,0.019345,0.500603,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.294037,tube-mpc,0,-126.340000,54.885000,-5.087000,-5.215019,-5.060000,-5.795000,-0.027000,0.579981,-10.276748,12.716332,-0.274453,12.716332,-10.276748,-0.270000,1.010000,4,62,3.902072,59.190378,3.902072,59.190378,0.000000,2.559620,0.000000,64.000000,0.000000,0.000000,29.073399,-36.527702,80.926654,119.615661,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546832,1.788842,0.551371,0.037956,0.501040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008436,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.304041,tube-mpc,0,-126.340000,54.885000,-5.184864,-5.102455,-5.160000,-5.635000,-0.024864,0.532545,-10.215758,17.900448,-0.762370,17.900448,-10.215758,-0.170000,0.880000,-6,20,-5.599712,19.998669,-5.599712,19.998669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.737244,-39.327130,74.927852,107.278765,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551188,1.475690,0.196912,0.019783,0.502728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.314037,tube-mpc,0,-126.340000,54.885000,-5.282342,-4.991523,-5.250000,-5.445000,-0.032342,0.453477,-9.361904,18.632323,-0.701380,18.632323,-9.361904,-0.150000,0.540000,-14,33,-14.116213,33.449093,-14.116213,33.449093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.005769,-41.168250,79.511340,107.018629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556735,1.808074,0.223701,0.033801,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.324040,tube-mpc,0,-126.340000,54.885000,-5.379188,-4.882253,-5.330000,-5.285000,-0.049188,0.402747,-8.508050,13.936124,-0.640391,13.936124,-8.508050,-0.030000,0.380000,-38,78,-38.116866,80.064509,-38.116866,80.064509,0.000000,-1.615415,0.000000,64.000000,0.000000,0.000000,41.517893,-43.750432,78.540759,109.640635,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550099,1.468126,0.203496,0.018987,0.500549,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.334043,tube-mpc,0,-126.340000,54.885000,-5.474869,-4.774996,-5.400000,-5.185000,-0.074869,0.410004,-7.532216,7.410237,-0.274453,7.410237,-7.532216,-0.180000,0.530000,-31,107,-30.787653,106.750000,-30.787653,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.000971,-46.954318,77.224911,115.059283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573294,1.727964,0.262312,0.020915,0.500361,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.344038,tube-mpc,0,-126.340000,54.885000,-5.568904,-4.670030,-5.470000,-5.115000,-0.098904,0.444970,-6.373413,4.848673,-0.213464,4.848673,-6.373413,-0.260000,0.780000,-31,107,-30.626679,106.750000,-30.626679,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.361226,-50.019480,80.906773,124.292616,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547397,1.671069,0.313039,0.022482,0.500973,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.354037,tube-mpc,0,-126.340000,54.885000,-5.660945,-4.567476,-5.540000,-5.025000,-0.120945,0.457524,-8.325081,8.386070,-0.152474,8.386070,-8.325081,-0.330000,0.940000,-2,76,-2.452001,75.773289,-2.452001,75.773289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.492986,-53.104479,77.431397,121.381868,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539777,1.429241,0.261926,0.014371,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.364039,tube-mpc,0,-126.340000,54.885000,-5.750555,-4.467550,-5.620000,-4.915000,-0.130555,0.447450,-8.934977,12.594353,-0.274453,12.594353,-8.934977,-0.230000,0.870000,-4,42,-3.902082,42.247668,-3.902082,42.247668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.987957,-53.666789,68.585340,103.087939,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542797,1.409423,0.156278,0.012654,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.374035,tube-mpc,0,-126.340000,54.885000,-5.837203,-4.370563,-5.710000,-4.775000,-0.127203,0.404437,-8.995966,15.033937,-0.335443,15.033937,-8.995966,-0.150000,0.660000,-8,33,-7.924747,32.604069,-7.924747,32.604069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.884678,-53.683173,60.708923,88.755417,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539417,1.415361,0.142136,0.012743,0.500515,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.384071,tube-mpc,0,-126.340000,54.885000,-5.920841,-4.276278,-5.780000,-4.635000,-0.140841,0.358722,-7.715185,13.326228,-0.579401,13.326228,-7.715185,-0.140000,0.460000,-17,57,-17.130856,56.652170,-17.130856,56.652170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.208116,-53.074222,56.745467,81.957878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539561,1.410335,0.136540,0.012249,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.394188,tube-mpc,0,-126.340000,54.885000,-6.001301,-4.184569,-5.840000,-4.525000,-0.161301,0.340431,-5.824507,8.325081,-0.213464,8.325081,-5.824507,-0.150000,0.430000,-31,96,-30.948513,96.153955,-30.948513,96.153955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.300258,-53.754130,53.813459,82.978947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559309,1.421006,0.201680,0.013831,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.404187,tube-mpc,0,-126.340000,54.885000,-6.076572,-4.097425,-5.890000,-4.465000,-0.186572,0.367575,-5.275601,3.689871,0.030495,3.689871,-5.275601,-0.200000,0.650000,-29,107,-28.739748,106.750000,-28.739748,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.221407,-55.926339,56.554140,91.999688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.669547,1.420236,0.264802,0.015235,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.414194,tube-mpc,0,-126.340000,54.885000,-6.147246,-4.013867,-5.940000,-4.415000,-0.207246,0.401133,-5.458569,5.092632,-0.030495,5.092632,-5.458569,-0.270000,0.860000,-14,84,-13.876335,84.362612,-13.876335,84.362612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.508487,-58.195926,54.768803,92.178955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556975,1.419498,0.292204,0.014951,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.424069,tube-mpc,0,-126.340000,54.885000,-6.212013,-3.935157,-5.980000,-4.335000,-0.232013,0.399843,-4.726694,9.605862,-0.579401,9.605862,-4.726694,-0.260000,0.870000,-15,41,-15.061262,41.325582,-15.061262,41.325582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.699288,-58.302490,46.921614,78.901229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540181,1.409027,0.172310,0.014406,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.434063,tube-mpc,0,-126.340000,54.885000,-6.272107,-3.859464,-6.020000,-4.215000,-0.252107,0.355536,-5.092632,12.777322,-0.457422,12.777322,-5.092632,-0.210000,0.630000,-12,27,-11.873506,27.023529,-11.873506,27.023529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.869990,-56.349904,47.807210,72.904714,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540256,1.410267,0.138627,0.015013,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.444152,tube-mpc,0,-126.340000,54.885000,-6.326804,-3.787243,-6.060000,-4.105000,-0.266804,0.317757,-4.238777,11.252582,0.213464,11.252582,-4.238777,-0.180000,0.440000,-17,48,-17.141606,48.357399,-17.141606,48.357399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.895639,-53.581392,46.735246,67.578071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567024,1.422385,0.173565,0.013921,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.454190,tube-mpc,0,-126.340000,54.885000,-6.374861,-3.719725,-6.100000,-4.035000,-0.274861,0.315275,-3.628881,5.702528,-0.030495,5.702528,-3.628881,-0.190000,0.480000,-17,87,-16.549860,86.729362,-16.549860,86.729362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.742555,-52.571844,43.269355,66.653192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559735,1.417337,0.186298,0.014248,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.464067,tube-mpc,0,-126.340000,54.885000,-6.415581,-3.657632,-6.110000,-3.995000,-0.305581,0.337368,-2.043152,0.579401,-0.823360,0.579401,-2.043152,-0.190000,0.580000,-27,107,-27.123719,106.750000,-27.123719,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.850716,-53.518586,45.850744,73.850242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541439,1.409803,0.182246,0.015410,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.474192,tube-mpc,0,-126.340000,54.885000,-6.450177,-3.598591,-6.130000,-3.975000,-0.320177,0.376409,-1.616224,0.640391,0.091484,0.640391,-1.616224,-0.250000,0.850000,-17,94,-17.307664,94.238548,-17.307664,94.238548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.072401,-55.563575,46.571893,79.239449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560090,1.416633,0.277966,0.013159,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.484189,tube-mpc,0,-126.340000,54.885000,-6.476876,-3.544984,-6.140000,-3.945000,-0.336876,0.400016,-1.494245,4.787684,0.640391,4.787684,-1.494245,-0.280000,0.910000,-6,52,-5.660566,51.993980,-5.660566,51.993980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.347491,-56.084442,38.471938,68.573846,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558506,1.427635,0.214739,0.013350,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.494189,tube-mpc,0,-126.340000,54.885000,-6.495822,-3.496122,-6.140000,-3.875000,-0.355822,0.378878,-1.250287,8.752008,0.457422,8.752008,-1.250287,-0.220000,0.760000,-6,25,-6.072375,24.529750,-6.072375,24.529750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.328726,-53.282451,35.658143,56.298203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.668801,1.416031,0.172565,0.015171,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.504185,tube-mpc,0,-126.340000,54.885000,-6.506673,-3.452131,-6.140000,-3.785000,-0.366673,0.332869,0.396432,8.081122,0.152474,8.081122,0.396432,-0.180000,0.470000,-17,46,-16.971311,46.029689,-16.971311,46.029689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.498202,-49.805124,41.571008,57.802722,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.619242,1.426344,0.174558,0.015207,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.514035,tube-mpc,0,-126.340000,54.885000,-6.509148,-3.413611,-6.130000,-3.735000,-0.379148,0.321389,1.067318,3.384923,-0.152474,3.384923,1.067318,-0.140000,0.370000,-22,89,-21.838919,89.056823,-21.838919,89.056823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.318989,-48.855342,41.638807,62.595651,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539021,1.408044,0.153583,0.014456,0.500280,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.524077,tube-mpc,0,-126.340000,54.885000,-6.502983,-3.379339,-6.110000,-3.725000,-0.392983,0.345661,1.982162,-1.372266,0.274453,-1.372266,1.982162,-0.170000,0.620000,-20,105,-19.873123,104.887102,-19.873123,104.887102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.860009,-50.367058,48.280781,75.508049,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561371,1.415274,0.226067,0.013825,0.500433,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.534194,tube-mpc,0,-126.340000,54.885000,-6.487618,-3.349973,-6.080000,-3.725000,-0.407618,0.375027,2.470079,-1.067318,0.152474,-1.067318,2.470079,-0.100000,0.830000,-25,82,-24.750350,81.934707,-24.750350,81.934707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.108006,-52.071729,51.937000,80.699464,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556791,1.416681,0.290495,0.014319,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.544188,tube-mpc,0,-126.340000,54.885000,-6.463157,-3.326095,-6.060000,-3.705000,-0.403157,0.378905,1.921172,2.531068,0.457422,2.531068,1.921172,-0.220000,0.850000,7,45,6.811964,45.436700,6.811964,45.436700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.160305,-52.456578,44.705851,71.214531,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557685,1.415823,0.189715,0.013263,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.554196,tube-mpc,0,-126.340000,54.885000,-6.429183,-3.307330,-6.050000,-3.665000,-0.379183,0.357670,0.457422,5.885497,0.457422,5.885497,0.457422,-0.170000,0.660000,29,27,28.758875,27.042710,28.758875,27.042710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.464758,-48.476642,44.132139,59.134727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557064,1.416423,0.175858,0.013163,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.564064,tube-mpc,0,-126.340000,54.885000,-6.386183,-3.293888,-6.030000,-3.625000,-0.356183,0.331112,0.945339,3.628881,0.091484,3.628881,0.945339,-0.140000,0.450000,34,57,33.940111,56.629226,33.940111,56.629226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.614339,-43.682602,51.043570,60.259920,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539654,1.409483,0.143982,0.015109,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.574189,tube-mpc,0,-126.340000,54.885000,-6.332069,-3.285330,-6.010000,-3.615000,-0.322069,0.329670,1.555235,-0.640391,0.274453,-0.640391,1.555235,-0.030000,0.450000,27,88,27.010880,88.169004,27.010880,88.169004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.094766,-41.634196,54.701799,64.092119,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557020,1.416069,0.188487,0.013668,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.584140,tube-mpc,0,-126.340000,54.885000,-6.268839,-3.282080,-5.970000,-3.635000,-0.298839,0.352920,4.238777,-4.970653,0.213464,-4.970653,4.238777,0.110000,0.710000,-4,99,-4.060928,98.552975,-4.060928,98.552975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.027927,-41.772172,55.799677,68.194976,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556331,1.417103,0.214654,0.013306,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.594189,tube-mpc,0,-126.340000,54.885000,-6.194753,-3.283974,-5.920000,-3.675000,-0.274753,0.391026,6.983309,-3.994819,0.091484,-3.994819,6.983309,0.100000,0.810000,-15,81,-15.355548,80.698446,-15.355548,80.698446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.534562,-43.078815,46.425346,65.555308,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557802,1.417374,0.238014,0.013904,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.604069,tube-mpc,0,-126.340000,54.885000,-6.111749,-3.290882,-5.840000,-3.695000,-0.271749,0.404118,7.471226,-0.335443,1.006328,-0.335443,7.471226,-0.020000,0.830000,7,45,7.333267,44.917364,7.333267,44.917364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.571641,-44.056743,38.451312,57.190037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557205,1.417556,0.187839,0.015067,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.614192,tube-mpc,0,-126.340000,54.885000,-6.016151,-3.303109,-5.770000,-3.685000,-0.246151,0.381891,8.142112,2.836017,0.091484,2.836017,8.142112,-0.050000,0.660000,21,26,21.382474,26.085321,21.382474,26.085321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.917432,-41.478841,38.973165,48.728082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.666488,1.415354,0.175099,0.015715,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.624188,tube-mpc,0,-126.340000,54.885000,-5.911216,-3.320244,-5.670000,-3.665000,-0.241216,0.344756,8.325081,1.067318,0.152474,1.067318,8.325081,0.030000,0.430000,21,53,21.430632,52.731011,21.430632,52.731011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.239973,-37.953371,47.627721,52.550299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.626511,1.415452,0.176448,0.015955,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.634189,tube-mpc,0,-126.340000,54.885000,-5.795693,-3.342358,-5.580000,-3.675000,-0.215693,0.332642,9.361904,-2.897006,0.762370,-2.897006,9.361904,0.110000,0.430000,14,81,13.881965,80.994929,13.881965,80.994929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.575617,-36.723874,52.324936,59.010484,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.669337,1.430353,0.186640,0.015006,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.644190,tube-mpc,0,-126.340000,54.885000,-5.669608,-3.369370,-5.470000,-3.725000,-0.199608,0.355630,11.252582,-6.129455,1.189297,-6.129455,11.252582,0.120000,0.590000,7,92,6.540387,92.027424,6.540387,92.027424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.023743,-37.037434,52.717726,63.382720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.671079,1.425108,0.225132,0.022463,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.654044,tube-mpc,0,-126.340000,54.885000,-5.535048,-3.400692,-5.340000,-3.785000,-0.195048,0.384308,13.143259,-5.519559,0.945339,-5.519559,13.143259,0.110000,0.760000,2,71,1.795634,70.523929,1.795634,70.523929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.862389,-37.863201,48.606880,62.339634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568265,1.517880,0.232522,0.017841,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.664038,tube-mpc,0,-126.340000,54.885000,-5.388137,-3.437137,-5.200000,-3.815000,-0.188137,0.377863,14.241072,-2.714037,0.640391,-2.714037,14.241072,0.070000,0.740000,9,44,9.370126,43.664757,9.370126,43.664757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.435056,-37.878074,45.721016,56.895111,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557233,1.772331,0.281791,0.039057,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.674041,tube-mpc,0,-126.340000,54.885000,-5.230620,-3.478224,-5.060000,-3.825000,-0.170620,0.346776,14.180083,-0.213464,0.579401,-0.213464,14.180083,0.070000,0.590000,24,29,23.552184,28.864380,23.552184,28.864380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.451838,-35.898493,47.638209,52.790119,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557875,1.491108,0.194083,0.018762,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.684037,tube-mpc,0,-126.340000,54.885000,-5.062840,-3.523767,-4.900000,-3.835000,-0.162840,0.311233,14.302062,-0.579401,0.640391,-0.579401,14.302062,0.110000,0.420000,29,40,29.428437,39.605628,29.428437,39.605628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.824783,-32.901070,54.443240,55.271440,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559155,1.739650,0.217100,0.033768,0.500538,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.694035,tube-mpc,0,-126.340000,54.885000,-4.884740,-3.573683,-4.740000,-3.855000,-0.144740,0.281317,16.192739,-3.689871,1.067318,-3.689871,16.192739,0.200000,0.380000,13,63,12.631114,62.585087,12.631114,62.585087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.608794,-30.674036,63.825184,62.480589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547685,1.583285,0.191534,0.020245,0.500555,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.704041,tube-mpc,0,-126.340000,54.885000,-4.696345,-3.627863,-4.570000,-3.915000,-0.126345,0.287137,17.778469,-7.349247,1.494245,-7.349247,17.778469,0.180000,0.490000,11,81,10.677646,80.637791,10.677646,80.637791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.199553,-30.074728,65.671615,68.549905,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549131,1.455209,0.196037,0.014693,0.502176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.714035,tube-mpc,0,-126.340000,54.885000,-4.498184,-3.686054,-4.380000,-3.995000,-0.118184,0.308946,18.205396,-8.691018,1.067318,-8.691018,18.205396,0.150000,0.640000,20,78,20.435758,77.634902,20.435758,77.634902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.091486,-29.338482,64.706913,68.541527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539037,1.422481,0.166475,0.012245,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.724035,tube-mpc,0,-126.340000,54.885000,-4.290105,-3.748195,-4.180000,-4.065000,-0.110105,0.316805,18.754303,-5.885497,1.311276,-5.885497,18.754303,0.130000,0.710000,30,46,29.853294,45.750642,29.853294,45.750642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.441761,-27.878901,68.398360,68.653369,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539983,1.407437,0.156016,0.013982,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.734196,tube-mpc,0,-126.340000,54.885000,-4.068818,-3.815187,-3.990000,-4.115000,-0.078818,0.299813,19.425188,-3.323933,1.555235,-3.323933,19.425188,0.200000,0.590000,29,29,28.855949,29.447924,28.855949,29.447924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.129578,-25.029909,75.869371,69.677770,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560554,1.418819,0.175028,0.013509,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.744192,tube-mpc,0,-126.340000,54.885000,-3.841696,-3.884692,-3.780000,-4.145000,-0.061696,0.260308,19.974095,-3.567892,1.250287,-3.567892,19.974095,0.230000,0.390000,31,42,31.020389,42.416182,31.020389,42.416182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.854558,-22.655154,83.172317,75.303736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557488,1.422043,0.177145,0.014108,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.754193,tube-mpc,0,-126.340000,54.885000,-3.605350,-3.957625,-3.570000,-4.195000,-0.035350,0.237375,21.620814,-5.702528,1.433256,-5.702528,21.620814,0.250000,0.440000,25,51,24.541124,51.042154,24.541124,51.042154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.458592,-20.586892,83.742661,75.721673,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559163,1.419627,0.179785,0.013116,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.764067,tube-mpc,0,-126.340000,54.885000,-3.363353,-4.032771,-3.350000,-4.275000,-0.013353,0.242229,23.450502,-8.386070,1.860183,-8.386070,23.450502,0.250000,0.390000,18,76,17.709058,75.943468,17.709058,75.943468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.207093,-18.197824,85.767303,78.835789,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540220,1.407454,0.137004,0.015576,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.774189,tube-mpc,0,-126.340000,54.885000,-3.106592,-4.112863,-3.100000,-4.355000,-0.006592,0.242137,25.463159,-10.276748,1.738204,-10.276748,25.463159,0.210000,0.580000,13,73,12.736765,72.867738,12.736765,72.867738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.834982,-16.269173,81.101076,78.034207,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557808,1.438659,0.191671,0.014279,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.784188,tube-mpc,0,-126.340000,54.885000,-2.844720,-4.194794,-2.850000,-4.445000,0.005280,0.250206,26.073055,-8.447060,2.226120,-8.447060,26.073055,0.170000,0.670000,21,48,21.430914,48.272860,21.430914,48.272860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.742172,-14.322141,80.321307,76.901520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558662,1.419529,0.176673,0.013031,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.794191,tube-mpc,0,-126.340000,54.885000,-2.574860,-4.279356,-2.590000,-4.525000,0.015140,0.245644,26.743941,-6.068465,2.287110,-6.068465,26.743941,0.150000,0.590000,28,33,27.782734,32.610594,27.782734,32.610594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.492154,-11.450626,82.332282,76.268306,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557778,1.422859,0.175775,0.014469,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.804191,tube-mpc,0,-126.340000,54.885000,-2.297550,-4.366279,-2.310000,-4.585000,0.012450,0.218721,28.329670,-5.824507,2.043152,-5.824507,28.329670,0.200000,0.450000,15,38,14.938240,38.263353,14.938240,38.263353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.342126,-8.513450,84.910590,78.601492,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558329,1.417411,0.176205,0.014568,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.814194,tube-mpc,0,-126.340000,54.885000,-2.013014,-4.455394,-2.020000,-4.655000,0.006986,0.199606,29.305504,-7.837164,2.836017,-7.837164,29.305504,0.190000,0.390000,12,57,12.427058,57.272137,12.427058,57.272137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.954742,-6.556802,83.508055,77.904558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557370,1.418015,0.176475,0.013162,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.824080,tube-mpc,0,-126.340000,54.885000,-1.725193,-4.545369,-1.710000,-4.745000,-0.015193,0.199631,30.525296,-10.398727,2.592058,-10.398727,30.525296,0.160000,0.450000,9,72,8.542615,72.447968,8.542615,72.447968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.923297,-4.419454,79.273571,75.523244,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547837,1.421098,0.176444,0.015810,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.834189,tube-mpc,0,-126.340000,54.885000,-1.424483,-4.639104,-1.390000,-4.855000,-0.034483,0.215896,31.379150,-11.252582,2.592058,-11.252582,31.379150,0.130000,0.580000,8,69,8.097920,68.810956,8.097920,68.810956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.117131,-2.724941,76.842107,74.335593,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556796,1.417530,0.191089,0.013627,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.844071,tube-mpc,0,-126.340000,54.885000,-1.124688,-4.732202,-1.070000,-4.965000,-0.054688,0.232798,32.233005,-9.300914,2.775027,-9.300914,32.233005,0.100000,0.630000,8,49,8.288855,48.867281,8.288855,48.867281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.837692,-0.869520,76.699501,75.222882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539559,1.405626,0.150863,0.014342,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.854189,tube-mpc,0,-126.340000,54.885000,-0.812229,-4.828781,-0.730000,-5.055000,-0.082229,0.226219,32.964880,-7.044299,2.775027,-7.044299,32.964880,0.100000,0.570000,5,34,5.034070,33.627153,5.034070,33.627153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.548105,1.561968,77.142021,76.402675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558366,1.418559,0.178966,0.013892,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.864062,tube-mpc,0,-126.340000,54.885000,-0.502416,-4.924018,-0.410000,-5.125000,-0.092416,0.200982,32.964880,-6.861330,2.957996,-6.861330,32.964880,0.100000,0.460000,8,39,8.322993,38.768063,8.322993,38.768063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.713565,4.089332,76.404611,76.250676,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539556,1.405685,0.140920,0.015166,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.874188,tube-mpc,0,-126.340000,54.885000,-0.180054,-5.022487,-0.070000,-5.215000,-0.110054,0.192513,32.964880,-8.934977,2.409089,-8.934977,32.964880,0.090000,0.400000,11,61,11.348755,60.640194,11.348755,60.640194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.797914,6.701946,73.934661,75.323856,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567252,1.415803,0.175512,0.012991,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.884187,tube-mpc,0,-126.340000,54.885000,0.142331,-5.120259,0.250000,-5.315000,-0.107669,0.194741,32.476963,-11.313571,2.957996,-11.313571,32.476963,0.100000,0.480000,17,74,16.860267,74.331400,16.860267,74.331400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.631231,8.405310,73.537428,75.438162,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556613,1.415965,0.176785,0.012635,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.894189,tube-mpc,0,-126.340000,54.885000,0.468350,-5.218351,0.580000,-5.435000,-0.111650,0.216649,31.867067,-11.862478,3.262944,-11.862478,31.867067,0.140000,0.600000,19,71,19.124889,71.006007,19.124889,71.006007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.292249,9.934439,76.476361,78.471103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557639,1.416654,0.188036,0.013625,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.904189,tube-mpc,0,-126.340000,54.885000,0.797397,-5.316492,0.910000,-5.545000,-0.112603,0.228508,31.501130,-9.056956,3.018985,-9.056956,31.501130,0.170000,0.670000,21,43,21.389317,43.181518,21.389317,43.181518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.458546,11.370606,80.306059,81.741011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559153,1.417365,0.175153,0.014592,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.914146,tube-mpc,0,-126.340000,54.885000,1.127569,-5.414032,1.230000,-5.635000,-0.102431,0.220968,31.684098,-6.922320,3.628881,-6.922320,31.684098,0.210000,0.570000,18,33,18.237957,33.440877,18.237957,33.440877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.575379,13.817067,83.973995,85.183996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557022,1.426796,0.177739,0.012756,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.924139,tube-mpc,0,-126.340000,54.885000,1.460973,-5.511511,1.560000,-5.715000,-0.099027,0.203489,32.354984,-7.471226,3.262944,-7.471226,32.354984,0.210000,0.430000,14,50,13.811862,49.512285,13.811862,49.512285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.904216,15.940528,83.842902,85.169954,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557966,1.415676,0.175317,0.014179,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.934120,tube-mpc,0,-126.340000,54.885000,1.795501,-5.608223,1.890000,-5.805000,-0.094499,0.196777,33.147849,-9.849821,3.262944,-9.849821,33.147849,0.180000,0.430000,11,70,10.827110,70.288322,10.827110,70.288322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.916107,17.339717,80.053503,82.476606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553087,1.441880,0.178267,0.014193,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.944187,tube-mpc,0,-126.340000,54.885000,2.133950,-5.704882,2.240000,-5.925000,-0.106050,0.220118,34.245662,-12.045446,3.628881,-12.045446,34.245662,0.160000,0.550000,2,82,1.818561,81.779353,1.818561,81.779353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.448853,18.438576,78.755018,82.778232,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555758,1.422221,0.189991,0.013313,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.954192,tube-mpc,0,-126.340000,54.885000,2.470843,-5.799837,2.580000,-6.035000,-0.109157,0.235163,34.001703,-10.337738,3.689871,-10.337738,34.001703,0.140000,0.680000,6,60,5.632124,59.557570,5.632124,59.557570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.381357,18.646247,77.435120,81.463264,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556342,1.479400,0.207130,0.020216,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.964064,tube-mpc,0,-126.340000,54.885000,2.803220,-5.892213,2.910000,-6.125000,-0.106780,0.232787,33.513786,-7.593205,3.750861,-7.593205,33.513786,0.110000,0.670000,14,38,14.248196,38.481545,14.248196,38.481545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.939546,20.346192,77.231448,82.881042,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.533495,1.405189,0.146030,0.013931,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.974036,tube-mpc,0,-126.340000,54.885000,3.138475,-5.983993,3.250000,-6.195000,-0.111525,0.211007,33.147849,-5.946486,3.506902,-5.946486,33.147849,0.120000,0.530000,16,37,15.687538,36.678434,15.687538,36.678434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.438304,22.426762,75.762440,82.726147,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556496,1.414075,0.174447,0.014974,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.984186,tube-mpc,0,-126.340000,54.885000,3.478643,-6.075599,3.590000,-6.275000,-0.111357,0.199401,32.659932,-7.227268,3.079975,-7.227268,32.659932,0.150000,0.430000,14,57,14.028069,57.352003,14.028069,57.352003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.276310,23.854613,77.108554,83.339891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555864,1.413399,0.175942,0.013529,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.994064,tube-mpc,0,-126.340000,54.885000,3.808176,-6.162788,3.920000,-6.355000,-0.111824,0.192212,32.720922,-9.849821,3.445913,-9.849821,32.720922,0.160000,0.470000,9,78,8.812187,77.802150,8.812187,77.802150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.541466,24.156606,76.523785,82.356445,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539688,1.403077,0.146282,0.014906,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.004065,tube-mpc,0,-126.340000,54.885000,4.139789,-6.248889,4.250000,-6.465000,-0.110211,0.216111,31.501130,-9.971800,4.360757,-9.971800,31.501130,0.150000,0.600000,17,73,17.372308,72.877216,17.372308,72.877216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.264647,23.757929,78.044741,83.731788,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.791298,1.448652,0.216543,0.017006,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.014034,tube-mpc,0,-126.340000,54.885000,4.467791,-6.332329,4.570000,-6.555000,-0.102209,0.222671,30.098369,-8.264091,3.689871,-8.264091,30.098369,0.150000,0.690000,28,54,27.858127,53.837294,27.858127,53.837294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.630741,24.553891,80.339480,87.168855,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543163,1.566239,0.225978,0.025287,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.024047,tube-mpc,0,-126.340000,54.885000,4.794245,-6.413562,4.870000,-6.625000,-0.075755,0.211438,28.817587,-5.153621,3.384923,-5.153621,28.817587,0.210000,0.620000,32,36,31.644734,35.689671,31.644734,35.689671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.699524,26.093851,82.183148,89.433547,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576476,1.559233,0.213261,0.016213,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.034038,tube-mpc,0,-126.340000,54.885000,5.116468,-6.491843,5.160000,-6.675000,-0.043532,0.183157,28.085712,-4.604715,3.140965,-4.604715,28.085712,0.260000,0.500000,31,42,30.947446,41.598607,30.947446,41.598607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.503184,27.632144,86.161542,92.005366,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548061,1.754925,0.253519,0.039639,0.500997,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.044046,tube-mpc,0,-126.340000,54.885000,5.435283,-6.567310,5.440000,-6.735000,-0.004717,0.167690,27.841753,-5.702528,2.775027,-5.702528,27.841753,0.300000,0.420000,27,60,26.575531,59.875989,26.575531,59.875989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.413171,27.647441,86.333344,89.837019,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562939,1.523373,0.212209,0.018618,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.054037,tube-mpc,0,-126.340000,54.885000,5.749110,-6.639523,5.720000,-6.805000,0.029110,0.165477,28.207691,-7.898153,3.628881,-7.898153,28.207691,0.300000,0.490000,20,75,20.355573,75.337667,20.355573,75.337667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.637751,27.129197,85.618370,89.319799,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555014,1.474534,0.203649,0.014045,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.064036,tube-mpc,0,-126.340000,54.885000,6.058349,-6.708515,6.020000,-6.875000,0.038349,0.166485,28.512639,-7.166278,3.811850,-7.166278,28.512639,0.280000,0.620000,15,62,15.388919,61.641625,15.388919,61.641625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.982090,26.157616,85.041568,89.100841,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539431,1.420476,0.149179,0.014438,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.074062,tube-mpc,0,-126.340000,54.885000,6.363118,-6.774241,6.310000,-6.935000,0.053118,0.160759,29.183525,-4.543725,3.933829,-4.543725,29.183525,0.240000,0.630000,11,41,10.898083,41.420824,10.898083,41.420824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.433715,26.407237,85.450702,91.206835,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539545,1.418375,0.142401,0.012989,0.500285,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.084075,tube-mpc,0,-126.340000,54.885000,6.661761,-6.836279,6.610000,-6.965000,0.051761,0.128721,29.183525,-2.531068,3.811850,-2.531068,29.183525,0.210000,0.530000,9,34,9.196617,33.638269,9.196617,33.638269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.845569,27.211752,84.841353,91.643358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538914,1.409879,0.142702,0.012987,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.094069,tube-mpc,0,-126.340000,54.885000,6.953709,-6.894467,6.910000,-6.995000,0.043709,0.100533,28.634618,-1.982162,3.323933,-1.982162,28.634618,0.180000,0.420000,11,40,10.999477,39.930878,10.999477,39.930878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.319563,27.638655,82.696125,91.220592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539066,1.406161,0.133846,0.013859,0.500207,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.104189,tube-mpc,0,-126.340000,54.885000,7.242778,-6.949471,7.200000,-7.025000,0.042778,0.075529,27.902743,-4.299767,3.567892,-4.299767,27.902743,0.160000,0.390000,12,64,12.404344,63.519199,12.404344,63.519199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.587125,28.095719,80.137184,91.781951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557157,1.410176,0.176770,0.013952,0.500962,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.114035,tube-mpc,0,-126.340000,54.885000,7.517259,-6.999071,7.490000,-7.075000,0.027259,0.075929,28.390660,-4.909663,3.506902,-4.909663,28.390660,0.150000,0.490000,1,64,0.775816,64.290137,0.775816,64.290137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.520758,26.901076,77.314365,89.443094,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539592,1.399438,0.138448,0.014133,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.124187,tube-mpc,0,-126.340000,54.885000,7.792988,-7.046067,7.780000,-7.115000,0.012988,0.068933,27.719774,-4.055809,4.116798,-4.055809,27.719774,0.170000,0.580000,-5,52,-5.308967,52.454440,-5.308967,52.454440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.508629,26.554550,78.693216,91.685048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.643304,1.407580,0.175867,0.016003,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.134187,tube-mpc,0,-126.340000,54.885000,8.057029,-7.088142,8.060000,-7.135000,-0.002971,0.046858,26.682951,-1.616224,3.567892,-1.616224,26.682951,0.130000,0.560000,0,36,0.324784,35.771194,0.324784,35.771194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.348286,26.721192,76.103804,93.439751,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555780,1.406462,0.172629,0.012842,0.501035,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.144185,tube-mpc,0,-126.340000,54.885000,8.313191,-7.125930,8.320000,-7.145000,-0.006809,0.019070,25.829097,-0.579401,3.323933,-0.579401,25.829097,0.100000,0.460000,4,37,4.300664,37.120920,4.300664,37.120920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.564983,27.431741,80.938114,97.427644,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558421,1.407538,0.175616,0.013865,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.154035,tube-mpc,0,-126.340000,54.885000,8.557629,-7.158897,8.570000,-7.155000,-0.012371,-0.003897,24.243367,-0.274453,2.836017,-0.274453,24.243367,0.080000,0.390000,13,43,12.665474,43.192217,12.665474,43.192217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.024022,26.992479,83.104899,97.631811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538209,1.523710,0.145654,0.017035,0.502221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.164072,tube-mpc,0,-126.340000,54.885000,8.798371,-7.188073,8.810000,-7.175000,-0.011629,-0.013073,22.413679,-1.982162,2.836017,-1.982162,22.413679,0.090000,0.410000,19,59,18.862811,59.128327,18.862811,59.128327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.514318,26.417540,84.266176,96.554842,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539813,1.492580,0.143157,0.014076,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.174187,tube-mpc,0,-126.340000,54.885000,9.032239,-7.212904,9.030000,-7.195000,0.002239,-0.017904,19.974095,-2.409089,3.323933,-2.409089,19.974095,0.090000,0.490000,33,60,32.764343,60.181198,32.764343,60.181198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.986687,24.911959,82.596895,92.194804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558962,1.444141,0.186978,0.014847,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.184184,tube-mpc,0,-126.340000,54.885000,9.254501,-7.232883,9.230000,-7.215000,0.024501,-0.017883,17.656490,-2.043152,2.653048,-2.043152,17.656490,0.120000,0.540000,43,57,43.190311,57.094223,43.190311,57.094223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.129774,23.988985,82.498677,92.473652,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556872,1.450237,0.184245,0.013764,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.194188,tube-mpc,0,-126.340000,54.885000,9.467904,-7.248298,9.410000,-7.225000,0.057904,-0.023298,16.558677,0.518412,2.104141,0.518412,16.558677,0.220000,0.560000,35,38,35.467049,37.841802,35.467049,37.841802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.596743,22.824881,80.828903,92.472157,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557861,1.404691,0.198817,0.014334,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.204190,tube-mpc,0,-126.340000,54.885000,9.672084,-7.259104,9.580000,-7.205000,0.092084,-0.054104,16.863625,1.921172,2.653048,1.921172,16.863625,0.340000,0.480000,12,34,11.787100,33.788894,11.787100,33.788894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.135828,22.321328,78.607014,95.958001,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556198,1.405006,0.185062,0.014160,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.214187,tube-mpc,0,-126.340000,54.885000,9.866851,-7.265283,9.760000,-7.195000,0.106851,-0.070283,16.680656,1.738204,2.165131,1.738204,16.680656,0.280000,0.400000,12,45,12.342345,45.140698,12.342345,45.140698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.491091,20.429915,74.015474,89.417551,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557217,1.405038,0.172260,0.013761,0.500900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.224187,tube-mpc,0,-126.340000,54.885000,10.052216,-7.266833,9.930000,-7.195000,0.122216,-0.071833,16.009771,-0.335443,2.165131,-0.335443,16.009771,0.200000,0.400000,20,67,20.271299,66.849862,20.271299,66.849862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.525772,18.394936,72.763232,83.684667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557206,1.405866,0.173354,0.014382,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.234191,tube-mpc,0,-126.340000,54.885000,10.228099,-7.263751,10.090000,-7.195000,0.138099,-0.068751,14.607010,-1.067318,1.982162,-1.067318,14.607010,0.200000,0.520000,25,68,24.819082,67.541728,24.819082,67.541728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.454185,15.451741,73.262454,82.282969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556544,1.405588,0.187503,0.013478,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.244068,tube-mpc,0,-126.340000,54.885000,10.392294,-7.256175,10.240000,-7.195000,0.152294,-0.061175,13.631176,0.274453,2.348100,0.274453,13.631176,0.210000,0.610000,25,53,24.877319,53.187278,24.877319,53.187278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.877186,13.439602,73.638442,80.277627,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555795,1.406274,0.185121,0.014101,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.254187,tube-mpc,0,-126.340000,54.885000,10.550722,-7.243762,10.390000,-7.175000,0.160722,-0.068762,13.326228,2.897006,1.860183,2.897006,13.326228,0.250000,0.590000,15,36,14.922420,36.156789,14.922420,36.156789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.513353,12.325156,73.827089,79.394561,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555936,1.417653,0.174650,0.014821,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.264186,tube-mpc,0,-126.340000,54.885000,10.697495,-7.226906,10.520000,-7.145000,0.177495,-0.081906,12.472374,3.323933,1.738204,3.323933,12.472374,0.220000,0.470000,19,46,18.580975,45.673091,18.580975,45.673091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.205357,11.888819,73.854673,81.752228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558115,1.403888,0.173459,0.013496,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.274189,tube-mpc,0,-126.340000,54.885000,10.834619,-7.205514,10.650000,-7.125000,0.184619,-0.080514,12.106436,2.348100,1.433256,2.348100,12.106436,0.210000,0.440000,15,61,14.700334,60.998649,14.700334,60.998649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.630603,10.219527,73.140495,78.478104,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558012,1.416155,0.174479,0.013793,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.284184,tube-mpc,0,-126.340000,54.885000,10.961919,-7.179670,10.770000,-7.105000,0.191919,-0.074670,10.703675,0.274453,1.433256,0.274453,10.703675,0.180000,0.510000,21,77,21.491698,76.961359,21.491698,76.961359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.385750,8.645124,70.735804,75.685186,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556523,1.403559,0.175014,0.012196,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.294036,tube-mpc,0,-126.340000,54.885000,11.077959,-7.149876,10.880000,-7.095000,0.197959,-0.054876,9.666852,1.128308,1.433256,1.128308,9.666852,0.190000,0.640000,21,65,21.482338,64.587587,21.482338,64.587587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.383612,5.731927,70.100429,75.659638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538333,1.397291,0.158126,0.015629,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.304191,tube-mpc,0,-126.340000,54.885000,11.187805,-7.114749,10.990000,-7.075000,0.197805,-0.039749,9.239925,3.018985,1.799193,3.018985,9.239925,0.200000,0.660000,16,52,15.662552,51.843650,15.662552,51.843650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.606953,4.361680,70.343690,73.355235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557036,1.405270,0.176271,0.014250,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.314187,tube-mpc,0,-126.340000,54.885000,11.286349,-7.075864,11.080000,-7.035000,0.206349,-0.040864,8.691018,4.665705,1.250287,4.665705,8.691018,0.190000,0.590000,14,48,14.334983,47.711459,14.334983,47.711459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.587622,3.555750,69.927529,72.507934,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557117,1.407905,0.174833,0.012443,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.324066,tube-mpc,0,-126.340000,54.885000,11.374472,-7.033327,11.170000,-6.985000,0.204472,-0.048327,7.959143,4.848673,0.701380,4.848673,7.959143,0.180000,0.530000,14,54,13.652918,54.367234,13.652918,54.367234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.545461,2.447855,69.315804,71.901072,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543016,1.398138,0.150991,0.015384,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.334119,tube-mpc,0,-126.340000,54.885000,11.454841,-6.985929,11.250000,-6.955000,0.204841,-0.030929,7.166278,2.775027,1.006328,2.775027,7.166278,0.170000,0.520000,13,78,12.866742,77.781661,12.866742,77.781661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.427627,1.357120,67.209656,69.589244,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553736,1.397136,0.142451,0.014758,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.344081,tube-mpc,0,-126.340000,54.885000,11.525346,-6.934975,11.330000,-6.915000,0.195346,-0.019975,6.495393,1.738204,0.945339,1.738204,6.495393,0.160000,0.610000,11,84,10.543396,83.649510,10.543396,83.649510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.440114,-0.973533,64.260897,68.828823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553759,1.404256,0.183688,0.014238,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.354188,tube-mpc,0,-126.340000,54.885000,11.587750,-6.879331,11.390000,-6.885000,0.197750,0.005669,5.580549,2.836017,0.884349,2.836017,5.580549,0.150000,0.730000,12,70,12.042520,69.749682,12.042520,69.749682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.418445,-3.145198,62.462395,67.095530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601642,1.588073,0.217710,0.032226,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.364035,tube-mpc,0,-126.340000,54.885000,11.639887,-6.821398,11.450000,-6.835000,0.189887,0.013602,4.543725,5.885497,0.640391,5.885497,4.543725,0.130000,0.740000,16,47,16.491115,47.091827,16.491115,47.091827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.683374,-4.706178,61.983370,65.515042,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547710,1.448427,0.185088,0.020148,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.374039,tube-mpc,0,-126.340000,54.885000,11.684284,-6.758912,11.490000,-6.765000,0.194284,0.006088,3.811850,6.983309,0.457422,6.983309,3.811850,0.150000,0.610000,14,51,14.148271,51.177707,14.148271,51.177707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.144582,-4.911673,63.974045,66.476001,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573260,1.672545,0.219719,0.022110,0.500354,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.384039,tube-mpc,0,-126.340000,54.885000,11.720252,-6.692905,11.530000,-6.705000,0.190252,0.012095,2.165131,5.702528,0.518412,5.702528,2.165131,0.150000,0.530000,21,73,20.501251,72.856981,20.501251,72.856981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.628131,-5.366233,60.711358,65.125285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548058,1.467568,0.243407,0.023325,0.501090,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.394047,tube-mpc,0,-126.340000,54.885000,11.748053,-6.623426,11.560000,-6.665000,0.188053,0.041574,1.982162,3.262944,0.457422,3.262944,1.982162,0.170000,0.590000,12,94,11.785384,93.936400,11.785384,93.936400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.092377,-6.879863,56.777826,62.445684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577146,1.463069,0.222805,0.015808,0.500260,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.404038,tube-mpc,0,-126.340000,54.885000,11.767867,-6.550801,11.590000,-6.625000,0.177867,0.074199,1.738204,2.592058,0.457422,2.592058,1.738204,0.160000,0.760000,7,91,6.551676,90.635682,6.551676,90.635682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.303004,-8.939973,56.205191,66.035217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547071,1.659907,0.248564,0.021443,0.500502,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.414033,tube-mpc,0,-126.340000,54.885000,11.780010,-6.475008,11.600000,-6.585000,0.180010,0.109992,1.067318,4.482736,0.640391,4.482736,1.067318,0.130000,0.840000,10,74,10.218586,73.618927,10.218586,73.618927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.842477,-10.445408,56.421849,65.845655,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538926,1.416025,0.167161,0.012899,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.424035,tube-mpc,0,-126.340000,54.885000,11.784739,-6.396172,11.610000,-6.515000,0.174739,0.118828,0.335443,7.776174,0.335443,7.776174,0.335443,0.110000,0.810000,14,52,13.958024,51.807333,13.958024,51.807333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.180593,-11.715438,57.397145,65.625718,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539306,1.415541,0.142531,0.012183,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.434033,tube-mpc,0,-126.340000,54.885000,11.782325,-6.314519,11.610000,-6.425000,0.172325,0.110481,-1.311276,9.849821,-0.030495,9.849821,-1.311276,0.130000,0.660000,21,49,20.854814,49.075323,20.854814,49.075323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.857580,-12.540990,59.249545,68.372805,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539115,1.404698,0.135612,0.013603,0.500465,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.444199,tube-mpc,0,-126.340000,54.885000,11.772849,-6.228729,11.610000,-6.335000,0.162849,0.106271,-1.311276,8.691018,-0.396432,8.691018,-1.311276,0.150000,0.550000,12,70,12.059111,70.149302,12.059111,70.149302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.789709,-13.606780,58.399756,68.499629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568827,1.407331,0.176771,0.013549,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.454187,tube-mpc,0,-126.340000,54.885000,11.756945,-6.141880,11.600000,-6.275000,0.156945,0.133120,-1.250287,5.031642,-0.030495,5.031642,-1.250287,0.170000,0.600000,1,101,1.368517,101.019850,1.368517,101.019850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.393166,-14.705858,55.012949,68.258792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.669801,1.406436,0.198714,0.014748,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.464033,tube-mpc,0,-126.340000,54.885000,11.735172,-6.053931,11.590000,-6.225000,0.145172,0.171069,-1.433256,3.628881,0.579401,3.628881,-1.433256,0.100000,0.760000,5,105,4.697344,104.871362,4.697344,104.871362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.487786,-16.336344,55.521544,72.202011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539016,1.398777,0.200682,0.014230,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.474188,tube-mpc,0,-126.340000,54.885000,11.706693,-5.960956,11.570000,-6.175000,0.136693,0.214044,-2.714037,5.336590,0.091484,5.336590,-2.714037,0.080000,0.930000,13,81,13.336687,81.422911,13.336687,81.422911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.162775,-18.134163,57.720021,73.815950,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557917,1.407203,0.276886,0.012958,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.484067,tube-mpc,0,-126.340000,54.885000,11.673433,-5.868441,11.550000,-6.085000,0.123433,0.216559,-2.775027,9.239925,-0.335443,9.239925,-2.775027,0.080000,0.890000,10,54,10.328391,53.636756,10.328391,53.636756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.618365,-19.345183,61.190773,75.933576,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556660,1.408417,0.187582,0.014300,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.494036,tube-mpc,0,-126.340000,54.885000,11.634640,-5.773185,11.530000,-5.975000,0.104640,0.201815,-3.262944,12.472374,-0.213464,12.472374,-3.262944,0.100000,0.730000,8,40,7.576751,40.428913,7.576751,40.428913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.885486,-20.156521,61.777573,78.110713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557099,1.409772,0.162507,0.014828,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.504188,tube-mpc,0,-126.340000,54.885000,11.590071,-5.674380,11.500000,-5.855000,0.090071,0.180620,-3.689871,11.374561,0.274453,11.374561,-3.689871,0.100000,0.540000,6,65,6.146382,65.450031,6.146382,65.450031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.105268,-20.203829,61.215049,77.633289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559613,1.408645,0.176023,0.014063,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.514137,tube-mpc,0,-126.340000,54.885000,11.541767,-5.575946,11.470000,-5.755000,0.071767,0.179054,-2.836017,7.898153,0.152474,7.898153,-2.836017,0.090000,0.570000,-6,93,-6.227655,93.266613,-6.227655,93.266613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.206174,-21.034729,55.660768,73.346317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559460,1.408035,0.182154,0.013277,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.524033,tube-mpc,0,-126.340000,54.885000,11.489502,-5.476611,11.450000,-5.685000,0.039502,0.208389,-2.226120,5.275601,-0.152474,5.275601,-2.226120,0.070000,0.730000,-17,105,-16.775292,105.151905,-16.775292,105.151905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.403218,-21.813480,55.147334,75.138709,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.536498,1.393703,0.171098,0.012383,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.534186,tube-mpc,0,-126.340000,54.885000,11.431842,-5.373373,11.430000,-5.615000,0.001842,0.241627,-2.957996,6.129455,-0.518412,6.129455,-2.957996,0.040000,0.890000,-13,88,-13.395959,88.232811,-13.395959,88.232811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.242475,-22.500173,57.440356,78.024672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557734,1.409002,0.292390,0.013613,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.544190,tube-mpc,0,-126.340000,54.885000,11.371370,-5.270505,11.410000,-5.525000,-0.038630,0.254495,-3.872840,10.215758,0.274453,10.215758,-3.872840,0.000000,0.900000,-5,55,-4.849001,55.077429,-4.849001,55.077429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.410038,-22.944077,59.874555,78.072533,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558743,1.408632,0.192399,0.014806,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.554038,tube-mpc,0,-126.340000,54.885000,11.308607,-5.168265,11.370000,-5.395000,-0.061393,0.226735,-4.299767,13.997114,-0.579401,13.997114,-4.299767,-0.030000,0.730000,1,36,0.710815,36.031638,0.710815,36.031638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.381145,-23.173299,63.376342,81.103299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557422,1.415309,0.177807,0.014372,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.564070,tube-mpc,0,-126.340000,54.885000,11.241697,-5.063266,11.330000,-5.255000,-0.088303,0.191734,-4.848673,14.058103,-0.030495,14.058103,-4.848673,-0.010000,0.530000,-1,50,-0.616962,50.087814,-0.616962,50.087814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.307858,-23.233792,63.386557,82.427612,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557433,1.411580,0.176309,0.016379,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.574192,tube-mpc,0,-126.340000,54.885000,11.171478,-4.956618,11.290000,-5.135000,-0.118522,0.178382,-4.726694,10.093779,0.152474,10.093779,-4.726694,-0.010000,0.480000,-7,87,-7.265560,86.907742,-7.265560,86.907742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.068224,-22.972526,57.978875,78.211771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556221,1.410035,0.188356,0.014027,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.584039,tube-mpc,0,-126.340000,54.885000,11.100869,-4.852325,11.240000,-5.055000,-0.139131,0.202675,-5.397580,6.800341,0.213464,6.800341,-5.397580,-0.020000,0.630000,-5,105,-5.098306,104.677537,-5.098306,104.677537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.331736,-23.282630,52.805256,76.087542,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557725,1.410981,0.226855,0.015614,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.594191,tube-mpc,0,-126.340000,54.885000,11.026008,-4.744371,11.190000,-4.975000,-0.163992,0.230629,-5.702528,6.251434,-0.213464,6.251434,-5.702528,-0.020000,0.830000,-6,95,-6.235741,94.568190,-6.235741,94.568190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.088137,-23.786530,52.760091,76.143960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558767,1.409431,0.279026,0.013537,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.604186,tube-mpc,0,-126.340000,54.885000,10.950559,-4.637789,11.140000,-4.885000,-0.189441,0.247211,-6.068465,9.971800,-0.152474,9.971800,-6.068465,-0.030000,0.910000,-4,58,-3.835605,57.930887,-3.835605,57.930887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.861664,-23.498114,54.226601,76.732771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557784,1.408697,0.215645,0.014055,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.614190,tube-mpc,0,-126.340000,54.885000,10.873616,-4.530960,11.080000,-4.755000,-0.206384,0.224040,-6.678361,13.997114,0.335443,13.997114,-6.678361,-0.030000,0.770000,1,34,1.194783,33.759289,1.194783,33.759289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.792772,-22.119298,56.694966,77.654614,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560389,1.409701,0.173101,0.013016,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.624095,tube-mpc,0,-126.340000,54.885000,10.796310,-4.425164,11.020000,-4.625000,-0.223690,0.199836,-7.044299,14.424041,0.091484,14.424041,-7.044299,-0.010000,0.530000,1,49,0.867687,48.604906,0.867687,48.604906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.357224,-20.833360,57.380257,78.704046,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552960,1.401468,0.153133,0.016254,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.634188,tube-mpc,0,-126.340000,54.885000,10.716652,-4.317433,10.960000,-4.495000,-0.243348,0.177567,-7.227268,10.825654,-0.152474,10.825654,-7.227268,0.000000,0.480000,-2,81,-1.773133,81.084248,-1.773133,81.084248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.698763,-20.213156,51.671395,75.126391,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559837,1.410564,0.188200,0.012032,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.644067,tube-mpc,0,-126.340000,54.885000,10.638084,-4.212177,10.900000,-4.405000,-0.261916,0.192823,-6.739351,6.922320,-0.030495,6.922320,-6.739351,0.000000,0.600000,-9,105,-9.251571,104.777948,-9.251571,104.777948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.112781,-20.126103,48.983106,73.300638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540045,1.419351,0.198996,0.017442,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.654188,tube-mpc,0,-126.340000,54.885000,10.557247,-4.104661,10.830000,-4.335000,-0.272753,0.230339,-6.983309,6.800341,0.396432,6.800341,-6.983309,-0.020000,0.790000,-6,93,-6.078346,92.827035,-6.078346,92.827035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.967085,-20.458847,50.352221,75.154346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560447,1.411533,0.278092,0.013821,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.664188,tube-mpc,0,-126.340000,54.885000,10.477269,-3.998834,10.760000,-4.235000,-0.282731,0.236166,-7.044299,10.093779,-0.091484,10.093779,-7.044299,-0.030000,0.870000,-4,58,-3.511010,58.041355,-3.511010,58.041355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.782115,-20.105982,52.122271,74.036161,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559669,1.409336,0.226405,0.013111,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.674098,tube-mpc,0,-126.340000,54.885000,10.398128,-3.894443,10.700000,-4.115000,-0.301872,0.220557,-7.715185,13.936124,-0.091484,13.936124,-7.715185,-0.020000,0.750000,2,34,1.663573,33.892188,1.663573,33.892188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.455135,-19.121729,56.938097,74.734846,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550540,1.402733,0.144256,0.014994,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.684116,tube-mpc,0,-126.340000,54.885000,10.318477,-3.789511,10.630000,-3.965000,-0.311523,0.175489,-7.959143,14.302062,-0.701380,14.302062,-7.959143,-0.040000,0.530000,7,45,7.271255,45.038615,7.271255,45.038615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.455814,-18.206566,58.895554,75.938787,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560262,1.410974,0.176678,0.013646,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.694189,tube-mpc,0,-126.340000,54.885000,10.238937,-3.684671,10.550000,-3.845000,-0.311063,0.160329,-8.264091,11.069613,-0.518412,11.069613,-8.264091,0.020000,0.420000,3,80,2.672942,80.100642,2.672942,80.100642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.348582,-17.779343,55.166977,72.693480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557304,1.410318,0.187872,0.012154,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.704092,tube-mpc,0,-126.340000,54.885000,10.161474,-3.582336,10.480000,-3.755000,-0.318526,0.172664,-7.532216,6.800341,-0.213464,6.800341,-7.532216,0.040000,0.580000,-8,103,-7.838292,102.593868,-7.838292,102.593868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.197531,-18.009948,53.968964,72.596251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551073,1.601773,0.263658,0.033540,0.788976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.714042,tube-mpc,0,-126.340000,54.885000,10.084539,-3.480303,10.410000,-3.685000,-0.325461,0.204697,-7.837164,5.946486,0.274453,5.946486,-7.837164,0.020000,0.750000,-3,98,-3.265527,97.604120,-3.265527,97.604120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.084858,-18.213320,55.715501,74.671089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560926,1.487310,0.268914,0.018520,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.724069,tube-mpc,0,-126.340000,54.885000,10.008093,-3.378355,10.350000,-3.595000,-0.341907,0.216645,-7.471226,9.422894,0.030495,9.422894,-7.471226,0.000000,0.860000,-3,59,-2.798399,59.198717,-2.798399,59.198717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.549351,-18.183682,55.183451,72.359043,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557782,2.700527,0.298146,0.037634,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.734035,tube-mpc,0,-126.340000,54.885000,9.933332,-3.277944,10.270000,-3.475000,-0.336668,0.197056,-7.593205,13.509197,-0.213464,13.509197,-7.593205,0.000000,0.800000,2,27,1.699180,26.699756,1.699180,26.699756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.846054,-17.127615,60.595936,73.612536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544178,1.552554,0.192034,0.021852,0.500506,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.744041,tube-mpc,0,-126.340000,54.885000,9.859619,-3.178081,10.210000,-3.335000,-0.350381,0.156919,-7.410237,14.363051,-0.457422,14.363051,-7.410237,0.010000,0.480000,0,43,0.313696,42.771903,0.313696,42.771903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.856587,-15.606694,63.988823,76.671252,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567763,1.736876,0.249103,0.025538,0.500657,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.754035,tube-mpc,0,-126.340000,54.885000,9.787469,-3.079341,10.140000,-3.215000,-0.352531,0.135659,-7.288257,9.727842,-0.152474,9.727842,-7.288257,0.020000,0.410000,-2,85,-2.136511,85.169639,-2.136511,85.169639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.806445,-14.529812,58.340964,73.905083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546532,1.454854,0.217374,0.017908,0.501039,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.764038,tube-mpc,0,-126.340000,54.885000,9.716826,-2.981536,10.080000,-3.145000,-0.363174,0.163464,-6.678361,4.482736,-0.274453,4.482736,-6.678361,0.000000,0.540000,-6,107,-6.337392,106.750000,-6.337392,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.321701,-14.103561,57.330441,75.365928,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546829,1.435583,0.218264,0.013040,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.774033,tube-mpc,0,-126.340000,54.885000,9.647901,-2.884861,10.020000,-3.105000,-0.372099,0.220139,-5.885497,3.750861,-0.152474,3.750861,-5.885497,0.000000,0.810000,-14,107,-13.540782,106.750000,-13.540782,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.561179,-13.830415,59.645135,78.524226,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.536714,1.414336,0.230905,0.010946,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.784035,tube-mpc,0,-126.340000,54.885000,9.580663,-2.789183,9.960000,-3.035000,-0.379337,0.245817,-6.739351,5.763517,0.274453,5.763517,-6.739351,-0.030000,0.900000,-1,84,-1.227017,84.190347,-1.227017,84.190347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.578125,-12.797300,60.583848,78.776607,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539200,1.410929,0.203899,0.012338,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.794033,tube-mpc,0,-126.340000,54.885000,9.515234,-2.694603,9.900000,-2.945000,-0.384766,0.250397,-6.617372,10.520706,-0.213464,10.520706,-6.617372,-0.020000,0.880000,0,46,-0.100808,45.611832,-0.100808,45.611832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.218456,-11.976119,61.427625,77.452846,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.536112,1.406940,0.144828,0.011631,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.804032,tube-mpc,0,-126.340000,54.885000,9.451634,-2.601090,9.840000,-2.825000,-0.388366,0.223910,-6.678361,13.448207,-0.823360,13.448207,-6.678361,-0.020000,0.650000,3,38,3.269866,37.545365,3.269866,37.545365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.189816,-10.795485,67.343256,80.916568,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.536285,1.404004,0.129320,0.011109,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.814034,tube-mpc,0,-126.340000,54.885000,9.389875,-2.508610,9.770000,-2.695000,-0.380125,0.186390,-6.495393,11.313571,-0.274453,11.313571,-6.495393,0.010000,0.480000,0,66,0.022008,65.912617,0.022008,65.912617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.049170,-9.973815,64.410131,78.924226,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539305,1.404551,0.136657,0.014091,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.824034,tube-mpc,0,-126.340000,54.885000,9.330002,-2.417197,9.710000,-2.615000,-0.379998,0.197803,-6.434403,5.519559,-0.396432,5.519559,-6.434403,0.010000,0.500000,-1,107,-1.084348,106.750000,-1.084348,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.973724,-9.274429,60.183384,75.780636,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539957,1.401516,0.171289,0.011803,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.834033,tube-mpc,0,-126.340000,54.885000,9.272008,-2.326820,9.660000,-2.575000,-0.387992,0.248180,-5.702528,1.738204,0.335443,1.738204,-5.702528,0.020000,0.760000,-10,107,-9.767663,106.750000,-9.767663,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.481105,-9.360792,63.040776,81.029263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550911,1.407724,0.197633,0.011752,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.844187,tube-mpc,0,-126.340000,54.885000,9.215012,-2.236055,9.600000,-2.535000,-0.384988,0.298945,-6.007476,3.140965,-0.396432,3.140965,-6.007476,-0.010000,0.930000,-2,104,-2.025526,103.982146,-2.025526,103.982146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.764416,-7.817432,64.707869,80.837454,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559843,1.415539,0.250344,0.012461,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.854035,tube-mpc,0,-126.340000,54.885000,9.161533,-2.148965,9.550000,-2.475000,-0.388467,0.326035,-6.129455,6.312424,-0.091484,6.312424,-6.129455,0.010000,0.970000,-1,76,-1.123232,76.322150,-1.123232,76.322150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.691666,-7.037199,62.907498,78.880390,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540315,1.403367,0.261269,0.013998,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.864033,tube-mpc,0,-126.340000,54.885000,9.109022,-2.061467,9.490000,-2.395000,-0.380978,0.333533,-6.617372,9.910810,0.396432,9.910810,-6.617372,0.030000,0.890000,4,53,3.900941,53.116653,3.900941,53.116653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.294047,-5.956910,64.383812,76.287027,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540146,1.404910,0.156882,0.015287,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.874190,tube-mpc,0,-126.340000,54.885000,9.057453,-1.973464,9.430000,-2.285000,-0.372547,0.311536,-6.129455,10.825654,-0.457422,10.825654,-6.129455,0.020000,0.680000,4,61,4.005753,61.166691,4.005753,61.166691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.363874,-5.186334,63.479378,74.241597,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558783,1.414197,0.177233,0.012130,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.884066,tube-mpc,0,-126.340000,54.885000,9.008971,-1.888704,9.380000,-2.185000,-0.371029,0.296296,-5.763517,8.142112,0.579401,8.142112,-5.763517,0.020000,0.610000,1,88,1.345999,88.182860,1.345999,88.182860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.668865,-5.142453,57.786331,70.328641,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559242,1.415696,0.188679,0.015472,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.894035,tube-mpc,0,-126.340000,54.885000,8.961615,-1.803892,9.340000,-2.125000,-0.378385,0.321108,-5.336590,4.482736,-0.335443,4.482736,-5.336590,0.040000,0.710000,-6,107,-6.187052,106.749999,-6.187052,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.923880,-5.804004,56.499924,71.151786,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540756,1.403756,0.189310,0.015231,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.904068,tube-mpc,0,-126.340000,54.885000,8.915476,-1.719221,9.290000,-2.085000,-0.374524,0.365779,-4.848673,3.140965,0.396432,3.140965,-4.848673,0.020000,0.890000,-8,107,-7.877499,106.749989,-7.877499,106.749989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.559869,-6.174752,57.155361,74.109647,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546638,1.417073,0.224656,0.013973,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.914183,tube-mpc,0,-126.340000,54.885000,8.870416,-1.634497,9.250000,-2.045000,-0.379584,0.410503,-4.665705,4.970653,0.152474,4.970653,-4.665705,0.010000,0.970000,-8,94,-7.566413,93.725397,-7.566413,93.725397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.459344,-6.143267,56.642352,73.607766,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558842,1.417308,0.256405,0.017447,0.500312,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.924138,tube-mpc,0,-126.340000,54.885000,8.827391,-1.551658,9.210000,-1.965000,-0.382609,0.413342,-4.665705,7.898153,-0.335443,7.898153,-4.665705,0.000000,0.950000,-5,71,-4.862153,71.232099,-4.862153,71.232099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.708496,-6.033786,55.960622,71.665686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556617,1.413105,0.211259,0.013058,0.500465,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.934188,tube-mpc,0,-126.340000,54.885000,8.785177,-1.468500,9.180000,-1.875000,-0.394823,0.406500,-4.787684,9.788831,0.213464,9.788831,-4.787684,-0.030000,0.840000,1,64,0.515184,64.157294,0.515184,64.157294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.219025,-5.457147,55.775154,69.771635,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556173,1.412868,0.189752,0.012169,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.944188,tube-mpc,0,-126.340000,54.885000,8.744269,-1.386132,9.130000,-1.775000,-0.385731,0.388868,-4.909663,8.995966,-0.091484,8.995966,-4.909663,-0.010000,0.710000,1,81,0.520111,80.708780,0.520111,80.708780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.391214,-5.124067,52.999134,66.844427,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557434,1.413399,0.177054,0.013173,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.954064,tube-mpc,0,-126.340000,54.885000,8.704827,-1.305077,9.090000,-1.695000,-0.385173,0.389923,-3.994819,7.288257,0.274453,7.288257,-3.994819,0.010000,0.710000,-10,96,-10.264173,95.776412,-10.264173,95.776412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.683392,-5.961871,49.798360,65.846297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540651,1.404504,0.172217,0.016348,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.964068,tube-mpc,0,-126.340000,54.885000,8.665720,-1.223183,9.050000,-1.635000,-0.384280,0.411817,-4.604715,5.336590,0.152474,5.336590,-4.604715,-0.010000,0.800000,-4,107,-3.671879,106.749961,-3.671879,106.749961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.857321,-6.466760,50.507018,68.084544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557185,1.413864,0.264776,0.014096,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.974186,tube-mpc,0,-126.340000,54.885000,8.626893,-1.140466,9.020000,-1.575000,-0.393107,0.434534,-3.872840,5.641538,-0.213464,5.641538,-3.872840,-0.040000,0.930000,-7,96,-6.761311,95.519214,-6.761311,95.519214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.376522,-7.667461,51.073109,69.993652,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557571,1.414452,0.226394,0.013532,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.984064,tube-mpc,0,-126.340000,54.885000,8.589563,-1.059735,8.990000,-1.495000,-0.400437,0.435265,-3.811850,8.812998,0.457422,8.812998,-3.811850,-0.030000,0.930000,-9,70,-8.521033,69.592834,-8.521033,69.592834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.907368,-7.982668,52.494896,69.927599,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539295,1.405539,0.200744,0.014933,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.994188,tube-mpc,0,-126.340000,54.885000,8.551753,-0.976919,8.960000,-1.405000,-0.408247,0.428081,-4.055809,10.581696,0.396432,10.581696,-4.055809,-0.030000,0.790000,-7,67,-6.637839,66.590473,-6.637839,66.590473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.190909,-6.720611,53.777997,68.630131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556366,1.413754,0.173791,0.013271,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial6_mpc-p.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,mpc-p,0,-126.340000,54.885000,0.000000,0.000000,-0.140000,-0.605000,0.140000,0.605000,8.142112,-32.659932,-1.006328,-32.659932,8.142112,0.000000,-0.030000,45,109,70.000000,112.450000,70.000000,112.450000,-25.000000,-3.450000,0.000000,64.000000,0.000000,0.000000,-68.641632,59.946131,143.328232,179.687244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549358,1.410656,0.428068,0.014847,0.500436,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010074,mpc-p,0,-126.340000,54.885000,0.000046,0.000095,-0.060000,-0.995000,0.060046,0.995095,7.593205,-45.040821,-0.335443,-45.040821,7.593205,0.040000,0.270000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.923186,67.693731,140.673759,178.498062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562241,1.368829,0.248750,0.011795,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020213,mpc-p,0,-126.340000,54.885000,0.000209,0.000393,0.030000,-1.455000,-0.029791,1.455393,9.239925,-46.992488,-0.335443,-46.992488,9.239925,0.340000,0.860000,63,112,62.656534,112.450000,62.656534,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.071351,76.604979,140.050895,182.898975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560417,1.383399,0.541362,0.014478,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030162,mpc-p,0,-126.340000,54.885000,0.000514,0.000900,0.140000,-1.885000,-0.139486,1.885900,13.082270,-42.540248,-1.006328,-42.540248,13.082270,0.530000,0.950000,18,112,-38.063618,112.450000,-38.063618,112.450000,55.720153,0.000000,0.000000,64.000000,0.000000,0.000000,-62.450843,84.493815,141.731903,188.360943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549471,1.383246,0.336000,0.015385,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040206,mpc-p,0,-126.340000,54.885000,0.000998,0.001641,0.290000,-2.265000,-0.289002,2.266641,17.595500,-35.465454,-0.579401,-35.465454,17.595500,0.420000,1.120000,-27,112,-70.000000,112.450000,-70.000000,112.450000,42.656534,0.000000,0.000000,64.000000,0.000000,0.000000,-53.941187,88.787453,144.780837,193.331990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558866,1.383900,0.295462,0.014081,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050210,mpc-p,0,-126.340000,54.885000,0.001686,0.002623,0.480000,-2.575000,-0.478314,2.577623,19.303209,-27.048889,-0.030495,-27.048889,19.303209,0.140000,1.050000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.434475,91.570361,147.806599,195.924259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560124,1.385288,0.331874,0.014954,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060211,mpc-p,0,-126.340000,54.885000,0.002609,0.003859,0.670000,-2.795000,-0.667391,2.798859,18.815292,-17.046594,1.067318,-17.046594,18.815292,-0.010000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.217008,92.392821,149.080020,195.227104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557524,1.386582,0.476839,0.015894,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070208,mpc-p,0,-126.340000,54.885000,0.003794,0.005363,0.840000,-2.905000,-0.836206,2.910363,15.765812,-6.129455,0.945339,-6.129455,15.765812,-0.310000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.501980,90.077374,160.510504,204.129023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557925,1.387634,0.426979,0.015498,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080209,mpc-p,0,-126.340000,54.885000,0.005266,0.007147,0.970000,-2.915000,-0.964734,2.922147,8.873987,3.750861,0.640391,3.750861,8.873987,-0.530000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.360992,82.659307,160.473466,199.281015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557399,1.388285,0.480909,0.014494,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090218,mpc-p,0,-126.340000,54.885000,0.007053,0.009221,1.010000,-2.825000,-1.002947,2.834221,0.701380,13.448207,0.274453,13.448207,0.701380,-0.600000,1.090000,-25,112,-9.107904,112.450000,-9.107904,112.450000,-15.892096,0.000000,0.000000,64.000000,0.000000,0.000000,-30.446782,69.742294,155.412988,190.340324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557205,1.406417,0.665608,0.014844,0.500557,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100084,mpc-p,0,-126.340000,54.885000,0.009142,0.011558,0.990000,-2.635000,-0.980858,2.646558,-7.532216,21.254876,0.335443,21.254876,-7.532216,-0.500000,1.080000,20,88,55.947283,88.370823,55.947283,88.370823,-35.947283,0.000000,0.000000,64.000000,0.000000,0.000000,-29.643905,52.482079,147.117082,187.066261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557112,1.380072,0.308336,0.013665,0.500458,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110213,mpc-p,0,-126.340000,54.885000,0.011647,0.014266,0.900000,-2.375000,-0.888353,2.389266,-12.045446,27.902743,0.457422,27.902743,-12.045446,-0.180000,0.970000,65,43,65.532333,28.019698,65.532333,28.019698,-0.532333,15.351125,0.000000,64.000000,0.000000,0.000000,-25.899572,33.888537,138.998368,187.307737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566757,1.391358,0.219573,0.014858,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120208,mpc-p,0,-126.340000,54.885000,0.014496,0.017254,0.780000,-2.065000,-0.765504,2.082254,-13.265238,30.708265,0.091484,30.708265,-13.265238,0.020000,0.710000,63,6,62.678933,6.011526,62.678933,6.011526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.946762,16.610942,133.009085,189.200542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557778,1.390754,0.263284,0.014249,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130211,mpc-p,0,-126.340000,54.885000,0.017739,0.020563,0.670000,-1.775000,-0.652261,1.795563,-12.167426,27.292847,0.335443,27.292847,-12.167426,0.260000,0.380000,26,42,25.711761,42.219519,25.711761,42.219519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.226462,1.127794,156.576183,210.091805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558316,1.392184,0.251119,0.016323,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140213,mpc-p,0,-126.340000,54.885000,0.021387,0.024196,0.590000,-1.565000,-0.568613,1.589196,-7.044299,18.266386,0.274453,18.266386,-7.044299,0.340000,0.330000,-19,87,-32.783224,108.405718,-32.783224,108.405718,13.494985,-21.186199,0.000000,64.000000,0.000000,0.000000,13.891492,-12.336319,164.670426,212.829835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558405,1.392565,0.208548,0.016108,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150208,mpc-p,0,-126.340000,54.885000,0.025451,0.028154,0.550000,-1.435000,-0.524549,1.463154,-3.445913,9.300914,-0.091484,9.300914,-3.445913,0.150000,0.560000,-46,112,-45.857395,112.450000,-45.857395,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.645728,-20.135585,169.642697,213.080145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558303,1.394516,0.208778,0.015513,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160213,mpc-p,0,-126.340000,54.885000,0.029948,0.032447,0.530000,-1.345000,-0.500052,1.377447,-1.372266,6.556382,0.152474,6.556382,-1.372266,0.010000,0.840000,-49,112,-49.237641,112.450000,-49.237641,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.584225,-22.642998,178.626385,220.419147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558199,1.396528,0.247538,0.015015,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170208,mpc-p,0,-126.340000,54.885000,0.034877,0.037069,0.520000,-1.265000,-0.485123,1.302069,-1.250287,8.142112,0.762370,8.142112,-1.250287,-0.130000,0.990000,-31,111,-31.431521,111.241109,-31.431521,111.241109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.783433,-22.897114,184.090299,230.784346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556511,1.396748,0.302033,0.014962,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180209,mpc-p,0,-126.340000,54.885000,0.040249,0.042027,0.510000,-1.155000,-0.469751,1.197027,-2.957996,12.472374,0.762370,12.472374,-2.957996,-0.250000,1.040000,4,66,4.261975,62.755100,4.261975,62.755100,0.000000,3.486009,0.000000,64.000000,0.000000,0.000000,37.285413,-24.684022,173.927998,228.951710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558194,1.406192,0.250369,0.014691,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190208,mpc-p,0,-126.340000,54.885000,0.046064,0.047319,0.470000,-1.005000,-0.423936,1.052319,-4.848673,17.290552,-0.030495,17.290552,-4.848673,-0.150000,0.860000,18,26,18.443415,25.877288,18.443415,25.877288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.724854,-27.315835,156.605501,212.787312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557543,1.593639,0.208569,0.031861,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200063,mpc-p,0,-126.340000,54.885000,0.052229,0.052862,0.430000,-0.835000,-0.377771,0.887862,-4.299767,16.985604,-0.762370,16.985604,-4.299767,-0.040000,0.580000,6,38,5.983941,38.161089,5.983941,38.161089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.819356,-29.929273,155.513591,208.674057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556160,1.446093,0.194232,0.021002,0.500564,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210063,mpc-p,0,-126.340000,54.885000,0.058923,0.058816,0.400000,-0.685000,-0.341077,0.743816,-4.421746,11.496540,0.274453,11.496540,-4.421746,-0.020000,0.420000,4,83,4.038721,86.588515,4.038721,86.588515,0.000000,-3.427426,0.000000,64.000000,0.000000,0.000000,34.812552,-32.782410,165.264285,216.077868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551301,1.476955,0.209237,0.019672,0.500416,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220063,mpc-p,0,-126.340000,54.885000,0.066053,0.065099,0.370000,-0.615000,-0.303947,0.680099,-3.079975,4.726694,0.457422,4.726694,-3.079975,0.000000,0.570000,-11,112,-11.145099,112.450000,-11.145099,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.602972,-32.392561,171.935096,216.659364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555356,1.462847,0.248888,0.017021,0.501916,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230062,mpc-p,0,-126.340000,54.885000,0.073611,0.071710,0.350000,-0.575000,-0.276389,0.646710,-1.311276,2.287110,0.457422,2.287110,-1.311276,-0.010000,0.840000,-26,112,-26.330693,112.450000,-26.330693,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.041528,-27.213437,176.300943,214.046323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559096,1.436970,0.286378,0.016527,0.502846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240061,mpc-p,0,-126.340000,54.885000,0.081587,0.078644,0.350000,-0.525000,-0.268413,0.603644,-0.396432,4.726694,0.213464,4.726694,-0.396432,-0.050000,0.990000,-29,74,-29.016939,74.183084,-29.016939,74.183084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.807934,-20.402445,173.502239,209.456920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555673,1.476862,0.298798,0.022771,0.500466,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250065,mpc-p,0,-126.340000,54.885000,0.089973,0.085901,0.350000,-0.445000,-0.260027,0.530901,-1.250287,9.300914,0.274453,9.300914,-1.250287,-0.120000,0.890000,-9,36,-9.044745,35.636618,-9.044745,35.636618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.240791,-15.779266,166.903823,206.283080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557130,1.462971,0.204008,0.019038,0.500321,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260059,mpc-p,0,-126.340000,54.885000,0.098740,0.093465,0.340000,-0.355000,-0.241260,0.448465,-1.372266,9.666852,0.213464,9.666852,-1.372266,-0.150000,0.630000,3,46,2.505694,46.475492,2.505694,46.475492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.152321,-13.447452,158.296095,203.055755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543096,1.423840,0.168134,0.017474,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270059,mpc-p,0,-126.340000,54.885000,0.107885,0.101344,0.340000,-0.285000,-0.232115,0.386344,-1.738204,6.251434,-0.091484,6.251434,-1.738204,-0.090000,0.510000,2,81,1.612322,80.503942,1.612322,80.503942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.118508,-12.717023,158.499972,207.158836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.679125,1.608971,0.251221,0.035735,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280063,mpc-p,0,-126.340000,54.885000,0.117387,0.109529,0.330000,-0.245000,-0.212613,0.354529,-0.701380,0.396432,-0.091484,0.396432,-0.701380,-0.040000,0.590000,-12,112,-12.260742,112.450000,-12.260742,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.386861,-9.697889,160.025797,205.517583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557122,1.587153,0.272441,0.019353,0.501403,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290062,mpc-p,0,-126.340000,54.885000,0.127214,0.118008,0.340000,-0.235000,-0.212786,0.353008,0.213464,-1.677214,0.335443,-1.677214,0.213464,-0.040000,0.830000,-21,112,-21.149366,112.112959,-21.149366,112.112959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.255928,-3.766793,157.985999,197.800167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.698140,1.738732,0.438708,0.039259,0.500949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008426,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300068,mpc-p,0,-126.340000,54.885000,0.137354,0.126783,0.340000,-0.225000,-0.202646,0.351783,-0.091484,1.799193,0.457422,1.799193,-0.091484,-0.100000,0.970000,-8,68,-8.458554,68.080716,-8.458554,68.080716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.858628,2.509850,154.017160,195.208366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580820,1.651144,0.373330,0.031879,0.501017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310066,mpc-p,0,-126.340000,54.885000,0.147767,0.135836,0.340000,-0.185000,-0.192233,0.320836,-0.579401,6.007476,-0.213464,6.007476,-0.579401,-0.130000,0.880000,5,36,4.774134,35.714273,4.774134,35.714273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.334335,6.310204,143.513379,189.481686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.638513,1.710819,0.270901,0.026094,0.500955,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320064,mpc-p,0,-126.340000,54.885000,0.158431,0.145167,0.350000,-0.115000,-0.191569,0.260167,-0.579401,7.227268,-0.213464,7.227268,-0.579401,-0.090000,0.620000,3,43,3.284736,42.749064,3.284736,42.749064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.261026,6.834060,137.689494,183.616641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564080,1.617099,0.210711,0.022711,0.500955,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330067,mpc-p,0,-126.340000,54.885000,0.169323,0.154773,0.350000,-0.065000,-0.180677,0.219773,-0.457422,2.897006,-0.152474,2.897006,-0.457422,-0.030000,0.440000,-5,88,-5.294719,92.314800,-5.294719,92.314800,0.000000,-4.565736,0.000000,64.000000,0.000000,0.000000,16.204633,5.670018,139.816714,184.341905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567668,1.708463,0.264901,0.027044,0.500874,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340063,mpc-p,0,-126.340000,54.885000,0.180399,0.164636,0.360000,-0.065000,-0.179601,0.229636,-0.030495,-2.287110,0.152474,-2.287110,-0.030495,-0.030000,0.600000,-12,112,-12.121932,112.450000,-12.121932,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.562749,5.440930,136.528493,177.371158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554228,1.451507,0.242138,0.016224,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350060,mpc-p,0,-126.340000,54.885000,0.191633,0.174755,0.370000,-0.095000,-0.178367,0.269755,0.762370,-3.201954,0.274453,-3.201954,0.762370,-0.050000,0.850000,-18,112,-18.084879,111.741243,-18.084879,111.741243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.496754,7.474382,137.795608,175.400261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552083,1.454438,0.301174,0.016954,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360095,mpc-p,0,-126.340000,54.885000,0.203034,0.185163,0.390000,-0.095000,-0.186966,0.280163,0.152474,0.152474,0.335443,0.152474,0.152474,-0.090000,1.070000,-8,67,-8.428735,64.240186,-8.428735,64.240186,0.000000,2.501057,0.000000,64.000000,0.000000,0.000000,21.649094,9.344739,131.583743,169.054554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554579,1.460376,0.287694,0.019753,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370061,mpc-p,0,-126.340000,54.885000,0.214446,0.195741,0.390000,-0.065000,-0.175554,0.260741,-0.762370,4.848673,0.091484,4.848673,-0.762370,-0.090000,0.860000,3,41,3.266202,41.431229,3.266202,41.431229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.399490,9.591650,125.567489,164.030603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549455,1.448443,0.200130,0.017706,0.504825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380091,mpc-p,0,-126.340000,54.885000,0.225985,0.206623,0.390000,-0.015000,-0.164015,0.221623,-0.945339,5.458569,-0.091484,5.458569,-0.945339,-0.050000,0.620000,3,56,2.665094,55.503640,2.665094,55.503640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.809598,6.652335,117.638608,155.617891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551593,1.453977,0.198729,0.018104,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390091,mpc-p,0,-126.340000,54.885000,0.237505,0.217700,0.390000,0.015000,-0.152495,0.202700,-0.945339,5.458569,-0.701380,1.555235,-1.006328,-0.030000,0.540000,1,66,1.040443,65.544867,1.040443,65.544867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.430247,-0.672703,108.955880,151.626449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549426,1.576457,0.235877,0.018102,0.500772,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400061,mpc-p,0,-126.340000,54.885000,0.248972,0.228966,0.390000,0.025000,-0.141028,0.203966,-0.274453,-1.372266,-0.213464,-1.372266,-0.274453,-0.020000,0.520000,-8,111,-7.615744,112.450000,-7.615744,112.450000,0.000000,-1.905133,0.000000,64.000000,0.000000,0.000000,17.629392,-4.999373,109.851493,147.890563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548152,1.533663,0.230243,0.018219,0.500451,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410092,mpc-p,0,-126.340000,54.885000,0.260452,0.240517,0.390000,0.005000,-0.129548,0.235517,-0.335443,-4.238777,0.579401,-4.238777,-0.335443,-0.020000,0.790000,-8,112,-8.138155,112.450000,-8.138155,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.938560,-8.574028,109.072778,147.254419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555100,1.442193,0.292867,0.018186,0.501374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420066,mpc-p,0,-126.340000,54.885000,0.271774,0.252213,0.390000,-0.015000,-0.118226,0.267213,-0.396432,-1.433256,0.579401,-1.433256,-0.396432,-0.030000,1.070000,-5,86,-4.717839,86.097877,-4.717839,86.097877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.762388,-10.693166,113.011233,150.987073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557763,1.446329,0.262949,0.017935,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430061,mpc-p,0,-126.340000,54.885000,0.282988,0.264136,0.390000,-0.005000,-0.107012,0.269136,-0.640391,3.567892,-0.457422,3.567892,-0.640391,-0.040000,0.980000,2,53,2.294594,53.453434,2.294594,53.453434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.360599,-13.091873,107.534664,144.986319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546338,1.442050,0.188739,0.019987,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440093,mpc-p,0,-126.340000,54.885000,0.294079,0.276305,0.390000,0.045000,-0.095921,0.231305,-0.701380,5.824507,-0.030495,5.824507,-0.701380,-0.030000,0.740000,5,54,5.128390,54.284412,5.128390,54.284412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.393682,-17.553974,95.714107,131.860990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549278,1.470996,0.194679,0.021535,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450094,mpc-p,0,-126.340000,54.885000,0.304932,0.288631,0.400000,0.095000,-0.095068,0.193631,-0.701380,3.994819,-0.091484,3.994819,-0.701380,-0.020000,0.600000,5,82,4.750936,81.733229,4.750936,81.733229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.576047,-23.651097,69.804822,102.664582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552492,1.472234,0.199563,0.021681,0.504880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460059,mpc-p,0,-126.340000,54.885000,0.315512,0.301103,0.400000,0.125000,-0.084488,0.176103,0.213464,1.494245,0.152474,1.494245,0.213464,0.000000,0.660000,-4,98,-4.014171,98.392030,-4.014171,98.392030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.613791,-28.719119,47.304227,75.321137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554903,1.625508,0.245100,0.024662,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470097,mpc-p,0,-126.340000,54.885000,0.325899,0.313854,0.400000,0.145000,-0.074101,0.168854,0.274453,0.457422,0.213464,0.457422,0.274453,0.020000,0.810000,-6,95,-5.734909,94.928525,-5.734909,94.928525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.702178,-33.620259,46.404541,76.782449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570489,1.784941,0.320534,0.040665,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008230,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480081,mpc-p,0,-126.340000,54.885000,0.335930,0.326720,0.410000,0.175000,-0.074070,0.151720,0.274453,0.457422,0.457422,2.836017,0.152474,-0.010000,0.880000,-1,88,-0.829705,88.004722,-0.829705,88.004722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.458245,-37.352823,44.585560,74.429186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606647,1.760052,0.299630,0.034017,0.502670,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490067,mpc-p,0,-126.340000,54.885000,0.345633,0.339769,0.420000,0.215000,-0.074367,0.124769,0.091484,4.787684,-0.335443,4.787684,0.091484,-0.010000,0.870000,4,52,3.828609,52.356574,3.828609,52.356574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.932022,-41.239259,44.861604,73.214979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579859,1.751231,0.268938,0.029024,0.510833,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500068,mpc-p,0,-126.340000,54.885000,0.354991,0.353016,0.430000,0.285000,-0.075009,0.068016,-0.396432,7.044299,-0.091484,7.044299,-0.396432,0.000000,0.710000,9,43,9.327184,42.645603,9.327184,42.645603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.763209,-42.254497,53.462674,77.377376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.497152,1.708087,0.230783,0.043283,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510093,mpc-p,0,-126.340000,54.885000,0.363985,0.366473,0.440000,0.345000,-0.076015,0.021473,-0.091484,5.336590,-0.091484,5.336590,-0.091484,0.010000,0.560000,7,66,6.743324,66.286056,6.743324,66.286056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.865498,-42.144315,56.471536,77.366738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563239,1.729346,0.238201,0.032918,0.500598,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520164,mpc-p,0,-126.340000,54.885000,0.372606,0.380170,0.450000,0.385000,-0.077394,-0.004830,0.030495,0.945339,0.091484,0.945339,0.030495,0.020000,0.550000,4,102,3.901705,101.992530,3.901705,101.992530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.776038,-42.079308,52.086881,74.099746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587556,1.745924,3.298028,0.039535,0.503449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011188,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.531384,mpc-p,0,-126.340000,54.885000,0.381697,0.395639,0.460000,0.385000,-0.078303,0.010639,1.006328,-1.921172,0.640391,-1.921172,1.006328,0.040000,0.740000,-8,111,-7.776339,111.135922,-7.776339,111.135922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.778381,-42.957290,52.561861,78.823958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539751,1.765658,0.320592,0.036457,0.500934,1,1,0,5,0,1,0,0,0,0,0,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.011221,0.000000
0.541497,mpc-p,0,-126.340000,54.885000,0.389403,0.409769,0.470000,0.375000,-0.080597,0.034769,0.884349,-1.128308,-0.213464,-1.128308,0.884349,0.020000,0.910000,-5,92,-4.960324,91.985894,-4.960324,91.985894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.678351,-44.365445,52.421928,83.331283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596322,1.643954,0.370919,0.035027,0.501074,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.551484,mpc-p,0,-126.340000,54.885000,0.396546,0.423899,0.490000,0.395000,-0.093454,0.028899,1.067318,3.201954,-0.030495,3.201954,1.067318,0.010000,0.910000,-4,55,-4.198662,55.442635,-4.198662,55.442635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.338507,-45.627236,54.118626,83.643639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576611,1.619235,0.248152,0.030976,0.500374,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.561475,mpc-p,0,-126.340000,54.885000,0.403214,0.438211,0.500000,0.445000,-0.096786,-0.006789,0.396432,6.678361,0.213464,6.678361,0.396432,0.000000,0.770000,5,35,4.584652,35.300730,4.584652,35.300730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.399637,-45.330461,58.425795,83.212922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559436,1.524486,0.236741,0.020766,0.500624,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.571581,mpc-p,0,-126.340000,54.885000,0.409463,0.452866,0.510000,0.515000,-0.100537,-0.062134,-0.396432,5.702528,0.091484,5.702528,-0.396432,0.000000,0.540000,12,58,12.475178,58.371983,12.475178,58.371983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.192018,-42.844861,61.781427,81.679427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563810,1.470177,0.237166,0.018798,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.581449,mpc-p,0,-126.340000,54.885000,0.415078,0.467351,0.510000,0.545000,-0.094922,-0.077649,-0.396432,1.006328,0.091484,1.006328,-0.396432,0.010000,0.500000,12,99,11.913781,99.373662,11.913781,99.373662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.601641,-39.692305,56.416205,75.181247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572394,1.454791,0.228998,0.021433,0.503346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.591487,mpc-p,0,-126.340000,54.885000,0.420295,0.482265,0.520000,0.545000,-0.099705,-0.062735,-0.152474,-2.470079,-0.457422,-2.470079,-0.152474,0.050000,0.680000,3,112,3.280866,112.449857,3.280866,112.449857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.804940,-38.554970,52.570840,77.205277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558408,1.439108,0.268620,0.018863,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.601472,mpc-p,0,-126.340000,54.885000,0.424989,0.497281,0.520000,0.535000,-0.095011,-0.037719,0.030495,-1.616224,0.152474,-1.616224,0.030495,0.060000,0.900000,0,90,0.128304,89.561324,0.128304,89.561324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.291685,-39.087900,55.584544,83.661619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554735,1.718277,0.288809,0.029747,0.513240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.611478,mpc-p,0,-126.340000,54.885000,0.429204,0.512512,0.520000,0.545000,-0.090796,-0.032488,-0.335443,3.018985,0.213464,3.018985,-0.335443,0.040000,0.980000,7,45,7.375378,43.835124,7.375378,43.835124,0.000000,0.726200,0.000000,64.000000,0.000000,0.000000,-46.118453,-39.623606,55.902177,82.346172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601515,1.749218,0.245310,0.032859,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.621490,mpc-p,0,-126.340000,54.885000,0.432940,0.527939,0.520000,0.595000,-0.087060,-0.067061,-0.518412,6.251434,0.396432,6.251434,-0.518412,0.050000,0.730000,10,35,10.298458,35.008255,10.298458,35.008255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.682263,-38.093011,62.795253,82.977891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615045,1.779811,0.260444,0.038290,0.501246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008211,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.631551,mpc-p,0,-126.340000,54.885000,0.436221,0.543632,0.530000,0.635000,-0.093779,-0.091368,-0.579401,4.055809,-0.335443,4.055809,-0.579401,0.040000,0.500000,12,71,11.918115,71.325653,11.918115,71.325653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.395920,-35.825802,63.068295,81.878949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607812,1.631070,0.216384,0.028481,0.529074,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.641448,mpc-p,0,-126.340000,54.885000,0.439004,0.559256,0.530000,0.655000,-0.090996,-0.095744,-0.335443,-0.945339,-0.030495,-0.945339,-0.335443,0.070000,0.510000,5,112,5.149739,112.142079,5.149739,112.142079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.227708,-34.155837,55.419968,76.437207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568034,1.638498,0.287628,0.027948,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.651459,mpc-p,0,-126.340000,54.885000,0.441388,0.575252,0.550000,0.635000,-0.108612,-0.059748,0.396432,-3.140965,-0.213464,-3.140965,0.396432,0.080000,0.790000,-6,110,-6.082514,109.743224,-6.082514,109.743224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.451734,-35.049463,56.300514,85.150792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.918155,1.624220,0.309174,0.033197,0.503074,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009398,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.661442,mpc-p,0,-126.340000,54.885000,0.443360,0.591399,0.560000,0.625000,-0.116640,-0.033601,0.274453,-0.518412,0.823360,-0.518412,0.274453,0.060000,0.960000,-4,75,-4.057329,75.146933,-4.057329,75.146933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.620616,-36.188100,57.950521,87.374124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548256,1.601347,0.302870,0.024821,0.500209,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.671451,mpc-p,0,-126.340000,54.885000,0.444959,0.607784,0.560000,0.655000,-0.115041,-0.047216,0.335443,4.299767,0.396432,4.299767,0.335443,0.030000,0.870000,1,41,1.185869,41.366337,1.185869,41.366337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.007620,-36.450071,62.306488,86.286719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.735954,1.660772,0.218970,0.029203,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.681449,mpc-p,0,-126.340000,54.885000,0.446209,0.624352,0.570000,0.705000,-0.123791,-0.080648,-0.274453,6.190445,-0.091484,6.190445,-0.274453,0.030000,0.620000,7,45,6.991086,44.539631,6.991086,44.539631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.905472,-35.178424,65.216532,84.098187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550398,1.636326,0.213352,0.022998,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.691450,mpc-p,0,-126.340000,54.885000,0.447149,0.641124,0.570000,0.745000,-0.122851,-0.103876,-0.518412,3.018985,-0.518412,3.018985,-0.518412,0.030000,0.540000,9,76,8.696958,75.971728,8.696958,75.971728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.787170,-33.388496,59.571665,75.992828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558493,1.588059,0.215856,0.035434,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.701476,mpc-p,0,-126.340000,54.885000,0.447818,0.658139,0.570000,0.755000,-0.122182,-0.096861,-0.274453,-1.067318,-0.518412,-1.067318,-0.274453,0.040000,0.580000,4,108,3.906695,107.579181,3.906695,107.579181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.429178,-32.098225,51.616102,69.808430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556489,1.446253,0.248015,0.021393,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.711475,mpc-p,0,-126.340000,54.885000,0.448258,0.675313,0.570000,0.745000,-0.121742,-0.069687,-0.274453,-2.775027,0.335443,-2.775027,-0.274453,0.040000,0.800000,2,106,2.009682,105.540927,2.009682,105.540927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.290051,-32.830607,51.390834,76.135216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555173,1.432484,0.262044,0.016449,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.721473,mpc-p,0,-126.340000,54.885000,0.448518,0.692686,0.570000,0.735000,-0.121482,-0.042314,-1.067318,-0.457422,0.945339,-0.457422,-1.067318,0.040000,0.940000,9,77,8.670575,76.530903,8.670575,76.530903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.437067,-33.995849,51.954684,76.947308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550095,1.431677,0.290076,0.018659,0.500379,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.731472,mpc-p,0,-126.340000,54.885000,0.448646,0.710264,0.570000,0.765000,-0.121354,-0.054736,-1.067318,4.116798,0.518412,4.116798,-1.067318,0.050000,0.900000,9,41,9.386846,40.661924,9.386846,40.661924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.625350,-34.564481,54.385206,75.318247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549579,1.531384,0.227575,0.019705,0.500627,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.741471,mpc-p,0,-126.340000,54.885000,0.448697,0.728042,0.570000,0.825000,-0.121303,-0.096958,-1.006328,6.678361,-0.762370,6.678361,-1.006328,0.060000,0.650000,9,37,8.910786,37.402083,8.910786,37.402083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.710276,-33.839078,59.227510,77.774940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546482,1.446895,0.204227,0.020155,0.501396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.751473,mpc-p,0,-126.340000,54.885000,0.448728,0.746024,0.560000,0.865000,-0.111272,-0.118976,-0.274453,3.506902,-0.518412,3.506902,-0.274453,0.080000,0.490000,0,76,0.225202,75.832022,0.225202,75.832022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.544556,-32.398536,58.724615,78.172202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546376,1.419625,0.182219,0.017929,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.762454,mpc-p,0,-126.340000,54.885000,0.448808,0.765992,0.570000,0.865000,-0.121192,-0.099008,0.091484,-2.165131,-0.091484,-2.165131,0.091484,0.070000,0.580000,-5,112,-5.327313,112.449999,-5.327313,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.349314,-31.781986,52.974623,77.476875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608814,1.623216,0.261670,0.027508,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.771483,mpc-p,0,-126.340000,54.885000,0.448967,0.782583,0.570000,0.835000,-0.121033,-0.052417,-0.091484,-4.299767,0.335443,-4.299767,-0.091484,0.060000,0.780000,-4,112,-4.294230,112.450000,-4.294230,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.504144,-32.604825,55.917055,85.344257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565710,1.441138,0.291333,0.027678,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.781473,mpc-p,0,-126.340000,54.885000,0.449303,0.801119,0.580000,0.825000,-0.130697,-0.023881,-0.030495,-1.555235,0.579401,-1.555235,-0.030495,0.030000,0.980000,-1,85,-1.171751,84.771772,-1.171751,84.771772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.163963,-33.779510,59.470544,88.832655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551970,1.452712,0.277904,0.022958,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.791478,mpc-p,0,-126.340000,54.885000,0.449872,0.819865,0.580000,0.835000,-0.130128,-0.015135,-1.189297,3.384923,0.152474,3.384923,-1.189297,0.030000,0.930000,11,49,11.238196,48.887319,11.238196,48.887319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.047805,-34.363678,61.557217,86.820063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556566,1.442307,0.230155,0.018326,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.801474,mpc-p,0,-126.340000,54.885000,0.450743,0.838769,0.570000,0.885000,-0.119257,-0.046231,-1.250287,6.495393,-0.030495,6.495393,-1.250287,0.030000,0.710000,16,40,15.835720,39.674310,15.835720,39.674310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.605274,-34.153025,64.664719,85.664150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551118,1.632349,0.188286,0.021542,0.503034,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.811482,mpc-p,0,-126.340000,54.885000,0.451988,0.857862,0.570000,0.945000,-0.118012,-0.087138,-1.616224,4.726694,-0.030495,4.726694,-1.616224,0.060000,0.530000,16,67,16.158783,67.098429,16.158783,67.098429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.582653,-33.781385,63.092826,84.485919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551229,1.517515,0.208316,0.017570,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.821474,mpc-p,0,-126.340000,54.885000,0.453676,0.877083,0.560000,0.965000,-0.106324,-0.087917,-1.189297,0.152474,0.274453,0.152474,-1.189297,0.100000,0.560000,8,103,7.674712,103.063019,7.674712,103.063019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.648856,-33.547609,57.465698,78.086526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551160,1.511538,0.217908,0.020253,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.831474,mpc-p,0,-126.340000,54.885000,0.455884,0.896467,0.560000,0.955000,-0.104116,-0.058533,0.152474,-2.470079,0.518412,-2.470079,0.152474,0.100000,0.750000,-5,112,-4.950864,111.660969,-4.950864,111.660969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.116920,-34.893825,57.299796,81.786786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550275,1.494461,0.291012,0.020399,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.841448,mpc-p,0,-126.340000,54.885000,0.458677,0.915935,0.570000,0.955000,-0.111323,-0.039065,0.457422,-1.128308,0.396432,-1.128308,0.457422,0.070000,0.950000,-5,85,-4.804657,84.932064,-4.804657,84.932064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.615796,-36.791917,55.493414,83.830131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551829,1.431469,0.283633,0.018930,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.851445,mpc-p,0,-126.340000,54.885000,0.462145,0.935571,0.580000,0.975000,-0.117855,-0.039429,0.213464,4.116798,0.274453,4.116798,0.213464,0.040000,0.920000,3,44,3.234675,44.042711,3.234675,44.042711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.021037,-38.332148,55.554989,82.968867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550684,1.459780,0.259568,0.029632,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.861476,mpc-p,0,-126.340000,54.885000,0.466371,0.955380,0.590000,1.035000,-0.123629,-0.079620,-0.518412,6.312424,0.030495,6.312424,-0.518412,0.030000,0.690000,13,42,13.378449,41.882254,13.378449,41.882254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.331964,-37.617596,61.518024,83.189999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561869,1.493020,0.202758,0.020093,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.871471,mpc-p,0,-126.340000,54.885000,0.471403,0.975209,0.590000,1.075000,-0.118597,-0.099791,-0.335443,4.177788,-0.213464,4.177788,-0.335443,0.040000,0.510000,13,74,13.159009,74.079922,13.159009,74.079922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.759693,-36.354583,59.742168,79.582620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545352,1.419997,0.206312,0.019099,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.881474,mpc-p,0,-126.340000,54.885000,0.477336,0.995130,0.590000,1.105000,-0.112664,-0.109870,-0.579401,-0.030495,-0.152474,-0.030495,-0.579401,0.070000,0.570000,12,103,12.131636,103.461275,12.131636,103.461275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.547711,-35.769521,50.865337,73.030638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550800,1.424507,0.223679,0.021989,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.891503,mpc-p,0,-126.340000,54.885000,0.484258,1.015158,0.600000,1.095000,-0.115742,-0.079842,-0.091484,-2.592058,-0.030495,-2.592058,-0.091484,0.100000,0.780000,4,109,3.943857,109.048708,3.943857,109.048708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.478448,-36.239940,52.041476,75.115562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609366,1.451594,0.278454,0.020392,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.901473,mpc-p,0,-126.340000,54.885000,0.492181,1.035102,0.600000,1.095000,-0.107819,-0.059898,0.335443,-0.518412,-0.152474,-0.518412,0.335443,0.080000,0.950000,5,79,4.605007,78.702209,4.605007,78.702209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.430598,-37.771401,52.075026,77.417678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544543,1.498532,0.337393,0.024463,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.911476,mpc-p,0,-126.340000,54.885000,0.501246,1.055125,0.610000,1.115000,-0.108754,-0.059875,-0.396432,3.689871,0.396432,3.689871,-0.396432,0.070000,0.870000,15,50,15.417269,50.336464,15.417269,50.336464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.064768,-38.367162,53.891958,75.397062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569741,1.432347,0.224415,0.018803,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.921474,mpc-p,0,-126.340000,54.885000,0.511494,1.075126,0.610000,1.165000,-0.098506,-0.089874,-0.274453,5.946486,-0.030495,5.946486,-0.274453,0.090000,0.680000,17,45,16.793932,45.295592,16.793932,45.295592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.660563,-37.765392,57.581977,75.303563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547465,1.542018,0.197777,0.020736,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.931447,mpc-p,0,-126.340000,54.885000,0.522970,1.095043,0.620000,1.215000,-0.097030,-0.119957,0.152474,4.055809,-0.335443,4.055809,0.152474,0.090000,0.550000,15,70,15.198247,69.713864,15.198247,69.713864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.535793,-37.148461,56.956415,74.432895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561270,1.607020,0.230952,0.028210,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.941474,mpc-p,0,-126.340000,54.885000,0.535835,1.115004,0.630000,1.225000,-0.094165,-0.109996,1.067318,-0.213464,0.030495,-0.213464,1.067318,0.150000,0.530000,1,108,0.529595,107.965208,0.529595,107.965208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.527399,-36.470236,52.408468,70.568775,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573919,1.785505,0.267993,0.036579,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.951449,mpc-p,0,-126.340000,54.885000,0.550019,1.134771,0.640000,1.215000,-0.089981,-0.080229,1.372266,-3.201954,0.274453,-3.201954,1.372266,0.110000,0.780000,2,112,2.394193,112.450000,2.394193,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.569030,-37.723445,52.232445,77.458220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558906,1.442581,0.316717,0.021001,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.961481,mpc-p,0,-126.340000,54.885000,0.565740,1.154532,0.670000,1.205000,-0.104260,-0.050468,1.494245,-0.823360,0.640391,-0.823360,1.494245,0.070000,0.990000,8,78,7.556363,78.425620,7.556363,78.425620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.253470,-39.546983,52.855635,79.490624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554772,1.441224,0.270898,0.020990,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.971446,mpc-p,0,-126.340000,54.885000,0.582860,1.174012,0.680000,1.235000,-0.097140,-0.060988,0.823360,3.445913,0.274453,3.445913,0.823360,0.060000,0.880000,20,51,19.882876,50.913956,19.882876,50.913956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.518201,-39.933545,57.007634,79.451916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557889,1.526134,0.222995,0.018878,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.981475,mpc-p,0,-126.340000,54.885000,0.601661,1.193436,0.690000,1.285000,-0.088339,-0.091564,-0.274453,5.885497,-0.213464,5.885497,-0.274453,0.110000,0.780000,28,36,28.334876,36.038633,28.334876,36.038633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.693145,-39.318904,58.416439,76.514692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545587,1.422573,0.197632,0.016826,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.991514,mpc-p,0,-126.340000,54.885000,0.622110,1.212664,0.710000,1.325000,-0.087890,-0.112336,1.128308,3.567892,-0.091484,3.567892,1.128308,0.190000,0.510000,9,76,9.304550,76.203958,9.304550,76.203958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.328903,-37.197920,67.173299,82.440471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565101,1.626600,0.226832,0.027965,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.001477,mpc-p,0,-126.340000,54.885000,0.644062,1.231496,0.730000,1.335000,-0.085938,-0.103504,1.372266,-1.250287,0.091484,-1.250287,1.372266,0.180000,0.580000,8,112,7.792101,111.715571,7.792101,111.715571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.627647,-37.750441,60.356300,81.426580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567655,1.748349,0.283054,0.032085,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.011472,mpc-p,0,-126.340000,54.885000,0.667789,1.250105,0.750000,1.315000,-0.082211,-0.064895,2.043152,-4.299767,0.030495,-4.299767,2.043152,0.120000,0.800000,11,112,10.860747,112.450000,10.860747,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.609686,-38.616170,59.102885,84.203276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559711,1.476174,0.308613,0.024499,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.021484,mpc-p,0,-126.340000,54.885000,0.693306,1.268424,0.780000,1.295000,-0.086694,-0.026576,1.982162,-0.640391,0.518412,-0.640391,1.982162,0.130000,0.970000,14,79,13.506955,79.004222,13.506955,79.004222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.175900,-39.804820,61.385555,86.697470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562233,1.441524,0.293854,0.019379,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.031473,mpc-p,0,-126.340000,54.885000,0.720550,1.286346,0.790000,1.315000,-0.069450,-0.028654,1.250287,3.384923,0.091484,3.384923,1.250287,0.130000,0.910000,26,49,26.339976,49.341040,26.339976,49.341040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.595394,-39.852392,64.012467,84.926201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557686,1.434344,0.216479,0.019439,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.041473,mpc-p,0,-126.340000,54.885000,0.749632,1.303889,0.810000,1.365000,-0.060368,-0.061111,0.579401,5.885497,0.091484,5.885497,0.579401,0.170000,0.690000,33,44,33.453289,44.316238,33.453289,44.316238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.193994,-38.981742,67.229846,85.068569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556002,1.418208,0.208363,0.018204,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.051484,mpc-p,0,-126.340000,54.885000,0.780589,1.321016,0.830000,1.405000,-0.049411,-0.083984,1.494245,3.323933,-0.457422,3.323933,1.494245,0.250000,0.550000,20,75,19.827538,75.025665,19.827538,75.025665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.925927,-37.942814,70.685665,88.061321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570036,1.432678,0.224261,0.020022,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.061475,mpc-p,0,-126.340000,54.885000,0.813341,1.337635,0.860000,1.415000,-0.046659,-0.077365,3.018985,-0.762370,-0.274453,-0.762370,3.018985,0.260000,0.600000,6,105,6.147613,105.388334,6.147613,105.388334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.195829,-38.746136,63.925604,84.993070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541546,1.433942,0.217040,0.019599,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.071476,mpc-p,0,-126.340000,54.885000,0.847997,1.353756,0.900000,1.405000,-0.052003,-0.051244,3.750861,-3.079975,0.396432,-3.079975,3.750861,0.180000,0.810000,10,109,9.729995,108.572459,9.729995,108.572459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.296866,-40.220135,58.942155,84.613066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552933,1.417944,0.261844,0.014928,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.081473,mpc-p,0,-126.340000,54.885000,0.884524,1.369316,0.930000,1.385000,-0.045476,-0.015684,3.567892,-1.494245,0.213464,-1.494245,3.567892,0.140000,0.950000,20,86,20.238936,85.773588,20.238936,85.773588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.559917,-41.530502,56.954744,83.177725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540407,1.403054,0.235694,0.015114,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.091474,mpc-p,0,-126.340000,54.885000,0.922949,1.384286,0.970000,1.405000,-0.047051,-0.020714,2.653048,2.957996,0.030495,2.957996,2.653048,0.150000,0.930000,32,49,32.255694,49.206681,32.255694,49.206681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.175843,-42.015043,61.395600,83.419791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558191,1.623724,0.235505,0.028508,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.101482,mpc-p,0,-126.340000,54.885000,0.963291,1.398631,1.000000,1.455000,-0.036709,-0.056369,3.018985,5.885497,-0.396432,5.885497,3.018985,0.230000,0.730000,25,38,25.148850,37.598047,25.148850,37.598047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.261867,-40.834802,67.383773,86.313707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584178,1.434089,0.218555,0.021134,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.111479,mpc-p,0,-126.340000,54.885000,1.005463,1.412282,1.040000,1.495000,-0.034537,-0.082718,3.567892,3.140965,-0.274453,3.140965,3.567892,0.260000,0.530000,19,75,18.883571,74.585589,18.883571,74.585589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.190678,-40.121579,70.599947,91.777856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.624713,1.463040,0.213220,0.024444,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.121475,mpc-p,0,-126.340000,54.885000,1.049497,1.425216,1.080000,1.505000,-0.030503,-0.079784,4.421746,-1.433256,-0.152474,-1.433256,4.421746,0.240000,0.550000,15,111,15.074107,111.237764,15.074107,111.237764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.080288,-39.991604,60.818943,85.591131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556876,1.431644,0.266677,0.019990,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.131475,mpc-p,0,-126.340000,54.885000,1.095395,1.437398,1.140000,1.475000,-0.044605,-0.037602,6.068465,-4.177788,0.274453,-4.177788,6.068465,0.220000,0.800000,2,112,2.487962,112.450000,2.487962,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.602645,-40.608190,60.325123,86.942100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556459,1.617281,0.335430,0.029568,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.141475,mpc-p,0,-126.340000,54.885000,1.143115,1.448783,1.210000,1.455000,-0.066885,-0.006217,6.251434,-1.921172,0.274453,-1.921172,6.251434,0.160000,0.980000,8,82,7.982032,82.444784,7.982032,82.444784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.530612,-41.576316,60.188596,85.713413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556955,1.497122,0.292941,0.024154,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.151472,mpc-p,0,-126.340000,54.885000,1.192610,1.459329,1.280000,1.465000,-0.087390,-0.005671,5.885497,2.836017,0.152474,2.836017,5.885497,0.130000,0.930000,18,46,17.937331,46.007996,17.937331,46.007996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.928368,-41.984119,64.172980,84.273453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553096,1.434531,0.244219,0.018928,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.161476,mpc-p,0,-126.340000,54.885000,1.243905,1.469009,1.350000,1.515000,-0.106095,-0.045991,6.068465,5.397580,-0.579401,5.397580,6.068465,0.150000,0.700000,17,40,16.935397,39.727969,16.935397,39.727969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.426995,-41.047333,69.714313,86.040672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559342,1.454940,0.232796,0.025366,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.171476,mpc-p,0,-126.340000,54.885000,1.296894,1.477773,1.420000,1.545000,-0.123106,-0.067227,6.434403,3.689871,-0.518412,3.689871,6.434403,0.160000,0.510000,14,68,13.686522,68.051985,13.686522,68.051985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.767891,-40.332680,69.554477,87.012230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560240,1.452856,0.205427,0.020805,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.181474,mpc-p,0,-126.340000,54.885000,1.351544,1.485589,1.500000,1.555000,-0.148456,-0.069411,7.837164,-1.982162,-0.457422,-1.982162,7.837164,0.110000,0.550000,6,110,5.999112,110.395052,5.999112,110.395052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.229258,-39.061916,63.348228,79.983509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561037,1.498482,0.240687,0.032643,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.191488,mpc-p,0,-126.340000,54.885000,1.407906,1.492434,1.600000,1.515000,-0.192094,-0.022566,9.056956,-4.604715,0.030495,-4.604715,9.056956,0.140000,0.760000,-13,112,-12.805603,112.449996,-12.805603,112.449996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.849813,-39.086758,61.659429,82.832644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566227,1.894602,0.744656,0.050575,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.201480,mpc-p,0,-126.340000,54.885000,1.465713,1.498250,1.690000,1.485000,-0.224287,0.013250,9.605862,-2.592058,0.335443,-2.592058,9.605862,0.090000,0.940000,-14,87,-14.449952,86.571537,-14.449952,86.571537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.279669,-39.063436,62.629540,83.816226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585446,1.444610,0.289790,0.020876,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.211479,mpc-p,0,-126.340000,54.885000,1.525060,1.503024,1.800000,1.495000,-0.274940,0.008024,9.544873,2.531068,0.335443,2.531068,9.544873,0.040000,0.910000,-9,44,-9.416971,44.482723,-9.416971,44.482723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.886743,-38.968970,65.905521,82.883895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559515,1.457067,0.239911,0.027608,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.221477,mpc-p,0,-126.340000,54.885000,1.585841,1.506721,1.900000,1.525000,-0.314159,-0.018279,9.361904,5.397580,-0.457422,5.397580,9.361904,0.020000,0.690000,-6,36,-5.910364,35.583967,-5.910364,35.583967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.875467,-37.845167,73.274967,87.570577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556309,1.637311,0.231093,0.025515,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.231477,mpc-p,0,-126.340000,54.885000,1.648001,1.509316,2.000000,1.555000,-0.351999,-0.045684,8.752008,2.714037,-0.518412,2.714037,8.752008,0.010000,0.480000,-2,73,-1.570386,72.580778,-1.570386,72.580778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.476152,-35.945997,74.879659,88.009783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555601,1.447411,0.229250,0.019045,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.241472,mpc-p,0,-126.340000,54.885000,1.711433,1.510781,2.090000,1.555000,-0.378567,-0.044219,8.630029,-2.470079,-0.640391,-2.470079,8.630029,0.000000,0.530000,-2,111,-2.198522,110.682295,-2.198522,110.682295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.693718,-33.982455,66.540495,79.392269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560080,1.597228,0.238028,0.025759,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.251475,mpc-p,0,-126.340000,54.885000,1.776124,1.511094,2.170000,1.525000,-0.393876,-0.013906,7.532216,-4.787684,0.640391,-4.787684,7.532216,0.010000,0.780000,4,110,3.642811,109.958260,3.642811,109.958260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.353097,-33.241828,65.160531,83.010104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556231,1.533503,0.286792,0.021132,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.261475,mpc-p,0,-126.340000,54.885000,1.841939,1.510233,2.250000,1.495000,-0.408061,0.015233,6.068465,-2.348100,0.274453,-2.348100,6.068465,0.010000,0.960000,16,75,16.108969,74.896756,16.108969,74.896756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.522602,-33.162058,67.071735,86.152309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556431,1.543234,0.297413,0.021385,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.271471,mpc-p,0,-126.340000,54.885000,1.908779,1.508181,2.310000,1.505000,-0.401221,0.003181,5.214611,2.714037,0.701380,2.714037,5.214611,0.030000,0.870000,24,38,24.379567,37.699199,24.379567,37.699199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.431904,-32.754576,69.951330,87.328001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553811,1.447075,0.222760,0.018358,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.281476,mpc-p,0,-126.340000,54.885000,1.976642,1.504918,2.360000,1.535000,-0.383358,-0.030082,4.360757,3.872840,-0.457422,3.872840,4.360757,0.060000,0.670000,31,40,30.954701,40.474579,30.954701,40.474579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.526682,-31.715986,71.167262,88.104646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557015,1.600562,0.198070,0.021196,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.291471,mpc-p,0,-126.340000,54.885000,2.045310,1.500439,2.410000,1.555000,-0.364690,-0.054561,4.116798,0.640391,-1.006328,0.640391,4.116798,0.140000,0.500000,25,79,24.692015,79.263273,24.692015,79.263273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.544393,-31.230592,68.387815,88.187220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550428,1.483631,0.224640,0.029239,0.503103,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.301473,mpc-p,0,-126.340000,54.885000,2.114812,1.494727,2.460000,1.535000,-0.345188,-0.040273,4.726694,-4.360757,-0.213464,-4.360757,4.726694,0.190000,0.590000,13,112,12.931805,112.450000,12.931805,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.534093,-32.052642,60.371460,85.363517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558630,1.457108,0.267200,0.021587,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.311472,mpc-p,0,-126.340000,54.885000,2.184971,1.487780,2.520000,1.495000,-0.335029,-0.007220,5.885497,-6.190445,-0.518412,-6.190445,5.885497,0.200000,0.830000,1,111,0.834535,110.599444,0.834535,110.599444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.657650,-34.181203,59.928501,89.285276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552978,1.431417,0.305498,0.022148,0.502714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.321498,mpc-p,0,-126.340000,54.885000,2.255921,1.479569,2.580000,1.455000,-0.324079,0.024569,5.824507,-2.409089,0.335443,-2.409089,5.824507,0.140000,0.970000,11,69,10.500670,69.044699,10.500670,69.044699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.225569,-36.645227,58.759319,86.824020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.645565,1.593256,0.337527,0.022212,0.506581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.331451,mpc-p,0,-126.340000,54.885000,2.326831,1.470185,2.640000,1.465000,-0.313169,0.005185,5.519559,3.262944,-0.396432,3.262944,5.519559,0.130000,0.850000,19,29,19.352622,29.372764,19.352622,29.372764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.676912,-38.231028,65.176446,88.461338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555230,1.487700,0.217819,0.023504,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.341450,mpc-p,0,-126.340000,54.885000,2.398467,1.459524,2.710000,1.505000,-0.311533,-0.045476,6.373413,4.665705,-0.335443,4.665705,6.373413,0.150000,0.650000,12,29,12.181883,28.557046,12.181883,28.557046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.709979,-37.878887,70.047159,89.977854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558741,1.448764,0.212436,0.018564,0.500989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.351447,mpc-p,0,-126.340000,54.885000,2.470386,1.447635,2.780000,1.515000,-0.309614,-0.067365,6.312424,0.579401,-1.006328,0.579401,6.312424,0.140000,0.460000,14,74,14.230034,76.228259,14.230034,76.228259,0.000000,-2.671213,0.000000,64.000000,0.000000,0.000000,-83.798970,-37.046681,70.919729,91.892381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553791,1.466468,0.200553,0.018000,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.361445,mpc-p,0,-126.340000,54.885000,2.542494,1.434527,2.850000,1.485000,-0.307506,-0.050473,6.983309,-5.885497,-0.274453,-5.885497,6.983309,0.160000,0.540000,5,112,5.154125,112.450000,5.154125,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.259369,-35.965649,65.950751,86.788107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554361,1.507305,0.245417,0.019326,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.371447,mpc-p,0,-126.340000,54.885000,2.614731,1.420208,2.930000,1.425000,-0.315269,-0.004792,7.898153,-8.508050,-0.457422,-8.508050,7.898153,0.140000,0.790000,-2,112,-2.366095,112.450000,-2.366095,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.697811,-36.197878,68.397276,93.618040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.126486,1.842452,0.445319,0.067168,0.501119,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.381446,mpc-p,0,-126.340000,54.885000,2.686943,1.404706,3.010000,1.385000,-0.323057,0.019706,8.142112,-4.726694,0.213464,-4.726694,8.142112,0.110000,0.970000,-1,81,-0.725049,80.636599,-0.725049,80.636599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.045949,-37.032451,70.209987,94.726737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556277,1.449838,0.355476,0.021601,0.500663,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.391446,mpc-p,0,-126.340000,54.885000,2.759054,1.388037,3.090000,1.375000,-0.330946,0.013037,7.349247,2.165131,-0.274453,2.165131,7.349247,0.100000,0.930000,9,36,9.358956,25.117264,9.358956,25.117264,0.000000,10.519335,0.000000,64.000000,0.000000,0.000000,-88.192658,-37.895440,72.411084,93.415141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564402,1.581621,0.218530,0.026309,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.402563,mpc-p,0,-126.340000,54.885000,2.838974,1.368171,3.180000,1.405000,-0.341026,-0.036829,6.617372,4.787684,-0.640391,4.787684,6.617372,0.100000,0.620000,17,24,16.723830,24.342955,16.723830,24.342955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.392259,-37.155858,77.917214,96.260863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.631770,1.485922,0.209227,0.021164,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.411442,mpc-p,0,-126.340000,54.885000,2.902543,1.351317,3.240000,1.435000,-0.337457,-0.083683,6.861330,2.897006,-0.457422,2.897006,6.861330,0.090000,0.420000,17,52,16.685887,52.482668,16.685887,52.482668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.307061,-36.043319,78.998621,97.716614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551238,1.461009,0.223342,0.018401,0.502455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.421448,mpc-p,0,-126.340000,54.885000,2.973800,1.331310,3.310000,1.425000,-0.336200,-0.093690,6.617372,-2.836017,-0.091484,-2.836017,6.617372,0.130000,0.430000,12,97,11.883367,97.511768,11.883367,97.511768,0.000000,-0.029100,0.000000,64.000000,0.000000,0.000000,-92.498755,-34.399441,71.594953,89.618982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559934,1.707294,0.409735,0.072402,0.507288,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008274,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.431459,mpc-p,0,-126.340000,54.885000,3.044611,1.310250,3.380000,1.385000,-0.335389,-0.074750,6.678361,-6.983309,0.335443,-6.983309,6.678361,0.160000,0.630000,5,112,4.982312,112.450000,4.982312,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.112616,-33.646921,67.394400,88.582374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.619426,1.577479,0.281020,0.024674,0.505640,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.441451,mpc-p,0,-126.340000,54.885000,3.114718,1.288230,3.460000,1.325000,-0.345282,-0.036770,6.556382,-6.007476,-0.396432,-6.007476,6.556382,0.120000,0.890000,9,87,8.987763,87.027441,8.987763,87.027441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.525286,-34.024842,68.094180,90.910283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568604,1.646527,0.331794,0.028476,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.451450,mpc-p,0,-126.340000,54.885000,3.184213,1.265241,3.520000,1.305000,-0.335787,-0.039759,6.556382,-0.518412,-0.091484,-0.518412,6.556382,0.130000,0.920000,10,42,10.091261,36.945475,10.091261,36.945475,0.000000,5.081966,0.000000,64.000000,0.000000,0.000000,-92.288360,-34.254317,70.462657,90.069209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569890,1.929441,0.309885,0.052782,1.252863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.461450,mpc-p,0,-126.340000,54.885000,3.252965,1.241346,3.590000,1.325000,-0.337035,-0.083654,5.458569,3.384923,-0.457422,3.384923,5.458569,0.150000,0.700000,18,18,17.962102,17.947249,17.962102,17.947249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.870406,-32.879550,73.717271,89.793239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585984,1.493563,0.224118,0.023866,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.471443,mpc-p,0,-126.340000,54.885000,3.320853,1.216612,3.650000,1.345000,-0.329147,-0.128388,5.519559,2.348100,-0.335443,2.348100,5.519559,0.140000,0.410000,20,46,19.734208,46.260832,19.734208,46.260832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.391623,-29.968789,79.225516,94.227525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579290,1.911400,0.282665,0.041191,0.501432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008331,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.481456,mpc-p,0,-126.340000,54.885000,3.387981,1.191027,3.710000,1.335000,-0.322019,-0.143973,4.848673,-3.140965,0.152474,-3.140965,4.848673,0.170000,0.370000,20,91,20.393414,93.307747,20.393414,93.307747,0.000000,-2.046916,0.000000,64.000000,0.000000,0.000000,-95.758069,-27.355532,72.598323,87.822678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580344,1.492979,0.246953,0.026762,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.491474,mpc-p,0,-126.340000,54.885000,3.454161,1.164691,3.770000,1.275000,-0.315839,-0.110309,5.946486,-7.532216,-0.274453,-7.532216,5.946486,0.110000,0.610000,17,111,16.596736,111.197938,16.596736,111.197938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.056517,-26.113124,69.200999,86.952662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.651586,1.785706,0.296366,0.037170,0.501103,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010283,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.501843,mpc-p,0,-126.340000,54.885000,3.521559,1.136717,3.830000,1.225000,-0.308441,-0.088283,6.129455,-6.495393,0.152474,-6.495393,6.129455,0.180000,0.840000,5,84,5.450474,83.806025,5.450474,83.806025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.290133,-26.479575,71.044384,91.712485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.712978,1.771471,0.432608,0.037662,0.504609,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010470,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.512344,mpc-p,0,-126.340000,54.885000,3.588606,1.107720,3.900000,1.195000,-0.311394,-0.087280,6.007476,-0.884349,-0.152474,-0.884349,6.007476,0.170000,0.900000,8,39,7.512618,30.363108,7.512618,30.363108,0.000000,8.442917,0.000000,64.000000,0.000000,0.000000,-96.205453,-26.297925,71.270289,88.150465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567789,3.812927,0.251721,0.036560,0.501022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010181,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.522565,mpc-p,0,-126.340000,54.885000,3.652626,1.078930,3.960000,1.205000,-0.307374,-0.126070,4.604715,3.994819,-0.335443,3.994819,4.604715,0.180000,0.730000,20,0,19.512362,-0.169670,19.512362,-0.169670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.267327,-25.094606,74.185191,87.364049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.502242,1.755909,0.228999,0.031171,0.501002,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010030,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.532626,mpc-p,0,-126.340000,54.885000,3.714390,1.050122,4.020000,1.245000,-0.305610,-0.194878,4.238777,2.897006,-0.518412,2.897006,4.238777,0.150000,0.420000,26,28,26.240283,27.574008,26.240283,27.574008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.081414,-21.190138,80.131559,92.532688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.457411,1.772046,0.230691,0.030168,0.501007,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010002,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.542663,mpc-p,0,-126.340000,54.885000,3.774732,1.020988,4.070000,1.235000,-0.295268,-0.214012,4.055809,-4.787684,-0.823360,-4.787684,4.055809,0.190000,0.240000,21,73,21.014194,104.833920,21.014194,104.833920,0.000000,-32.259912,0.000000,64.000000,0.000000,0.000000,-96.991569,-17.010999,78.069702,88.899513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.447273,1.732146,0.244518,0.029985,2.418722,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.011882,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.554579,mpc-p,0,-126.340000,54.885000,3.844630,0.986012,4.120000,1.155000,-0.275370,-0.168988,4.482736,-11.557530,0.091484,-11.557530,4.482736,0.240000,0.400000,9,112,8.774882,112.450000,8.774882,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.443938,-13.030159,76.906486,89.892419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573953,1.718618,0.265604,0.037156,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.564643,mpc-p,0,-126.340000,54.885000,3.902162,0.956230,4.170000,1.035000,-0.267838,-0.078770,4.543725,-13.265238,0.335443,-13.265238,4.543725,0.210000,0.760000,9,112,8.948911,112.450000,8.948911,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.202749,-11.561252,81.090982,99.995814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592524,1.834778,0.351972,0.037014,0.500932,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008330,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.574647,mpc-p,0,-126.340000,54.885000,3.957943,0.926499,4.210000,0.945000,-0.252057,-0.018501,3.811850,-7.837164,-0.091484,-7.837164,3.811850,0.200000,0.960000,18,83,18.092432,82.792092,18.092432,82.792092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.524931,-11.375775,84.810476,103.598316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607345,1.839276,0.336384,0.040196,0.500890,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.584652,mpc-p,0,-126.340000,54.885000,4.012300,0.896722,4.250000,0.905000,-0.237700,-0.008278,2.165131,0.884349,-0.335443,0.884349,2.165131,0.200000,0.920000,36,38,35.989477,15.236294,35.989477,15.236294,0.000000,22.555798,0.000000,64.000000,0.000000,0.000000,-96.326058,-11.961105,87.746904,105.259159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.446487,2.676658,0.264242,0.042423,0.501031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010943,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.595627,mpc-p,0,-126.340000,54.885000,4.070251,0.864117,4.270000,0.945000,-0.199749,-0.080883,1.616224,5.031642,-0.518412,5.031642,1.616224,0.210000,0.720000,44,-7,43.944527,-8.283260,43.944527,-8.283260,0.000000,1.075351,0.000000,64.000000,0.000000,0.000000,-96.350913,-12.778732,87.990559,105.360166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557834,1.674319,0.229675,0.029317,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.605695,mpc-p,0,-126.340000,54.885000,4.121850,0.834355,4.290000,0.995000,-0.168150,-0.160645,1.250287,5.885497,-0.396432,5.885497,1.250287,0.340000,0.300000,33,14,32.977075,13.918574,32.977075,13.918574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.791646,-11.783065,92.780129,112.630550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575752,1.607210,0.220655,0.026108,0.500929,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.615687,mpc-p,0,-126.340000,54.885000,4.171575,0.805050,4.320000,1.005000,-0.148425,-0.199950,2.836017,-1.677214,-0.274453,-1.677214,2.836017,0.380000,0.150000,12,59,11.565720,86.781405,11.565720,86.781405,0.000000,-27.862831,0.000000,64.000000,0.000000,0.000000,-95.043306,-10.730596,91.919894,116.120980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571355,1.475457,0.215551,0.019662,0.500990,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.625688,mpc-p,0,-126.340000,54.885000,4.219842,0.776048,4.360000,0.945000,-0.140158,-0.168952,4.543725,-9.849821,-0.640391,-9.849821,4.543725,0.300000,0.300000,2,104,1.831112,112.450000,1.831112,112.450000,0.000000,-8.531426,0.000000,64.000000,0.000000,0.000000,-92.025218,-8.664774,88.315330,112.546617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559271,1.522338,0.271484,0.023066,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.635718,mpc-p,0,-126.340000,54.885000,4.266746,0.747378,4.410000,0.835000,-0.143254,-0.087622,4.360757,-12.899301,-0.213464,-12.899301,4.360757,0.180000,0.640000,15,112,14.551379,112.450000,14.551379,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.004384,-7.511758,92.179112,117.818833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555220,1.475966,0.255587,0.021253,0.501455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.645688,mpc-p,0,-126.340000,54.885000,4.311872,0.719389,4.450000,0.735000,-0.138128,-0.015611,3.384923,-10.093779,0.030495,-10.093779,3.384923,0.150000,0.870000,27,111,27.406878,110.607834,27.406878,110.607834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.121695,-5.969280,99.830365,122.493327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555313,1.450196,0.278560,0.020616,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.655719,mpc-p,0,-126.340000,54.885000,4.355770,0.691837,4.480000,0.675000,-0.124230,0.016837,1.006328,-2.287110,0.030495,-2.287110,1.006328,0.200000,1.010000,45,66,44.706372,37.605021,44.706372,37.605021,0.000000,28.002813,0.000000,64.000000,0.000000,0.000000,-91.692498,-5.651120,100.491519,123.268460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559742,1.500360,0.333321,0.022298,0.503770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.665721,mpc-p,0,-126.340000,54.885000,4.398052,0.665062,4.500000,0.705000,-0.101948,-0.039938,0.518412,5.275601,-0.335443,5.275601,0.518412,0.310000,0.870000,39,21,39.272205,-17.542968,39.272205,-17.542968,0.000000,38.150802,0.000000,64.000000,0.000000,0.000000,-92.408530,-6.583337,102.337461,125.679287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557361,1.461730,0.212241,0.022084,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.675719,mpc-p,0,-126.340000,54.885000,4.438842,0.639087,4.510000,0.775000,-0.071158,-0.135913,1.372266,9.300914,-0.335443,9.300914,1.372266,0.390000,0.530000,25,-24,24.959823,-28.304950,24.959823,-28.304950,0.000000,3.912784,0.000000,64.000000,0.000000,0.000000,-93.342086,-8.954643,102.483242,129.488318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575411,1.586835,0.220172,0.026228,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.685723,mpc-p,0,-126.340000,54.885000,4.478198,0.613978,4.540000,0.845000,-0.061802,-0.231022,3.140965,5.580549,-0.396432,5.580549,3.140965,0.360000,0.170000,12,21,11.535890,24.983299,11.535890,24.983299,0.000000,-4.375465,0.000000,64.000000,0.000000,0.000000,-92.630238,-8.463345,111.679077,141.256274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555957,1.577245,0.229997,0.022175,0.501568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.695722,mpc-p,0,-126.340000,54.885000,4.516091,0.589857,4.570000,0.835000,-0.053909,-0.245143,3.384923,-4.665705,0.335443,-4.665705,3.384923,0.290000,0.110000,14,66,13.965086,112.450000,13.965086,112.450000,0.000000,-46.842166,0.000000,64.000000,0.000000,0.000000,-91.994376,-7.057861,106.586383,134.684325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554361,1.470932,0.248556,0.022120,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.705717,mpc-p,0,-126.340000,54.885000,4.552557,0.566806,4.610000,0.735000,-0.057443,-0.168194,3.323933,-14.119093,-0.457422,-14.119093,3.323933,0.230000,0.330000,19,111,19.403676,112.450000,19.403676,112.450000,0.000000,-1.842166,0.000000,64.000000,0.000000,0.000000,-92.265273,-1.590879,110.669502,131.977788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558223,1.468262,0.227793,0.021433,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.715729,mpc-p,0,-126.340000,54.885000,4.587686,0.544872,4.640000,0.595000,-0.052314,-0.050128,2.531068,-17.046594,-0.335443,-17.046594,2.531068,0.210000,0.700000,27,112,26.561685,112.450000,26.561685,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.651690,4.551979,116.689884,136.129495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554323,1.471759,0.320948,0.025350,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.725686,mpc-p,0,-126.340000,54.885000,4.621269,0.524288,4.670000,0.475000,-0.048731,0.049288,1.067318,-12.655342,0.030495,-12.655342,1.067318,0.250000,0.920000,34,112,33.535832,112.450000,33.535832,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.854462,10.764876,121.452588,142.888044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553693,1.477122,0.281370,0.021554,0.502911,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.735722,mpc-p,0,-126.340000,54.885000,4.653776,0.504870,4.680000,0.395000,-0.026224,0.109870,0.152474,-4.482736,0.030495,-4.482736,0.152474,0.310000,1.020000,37,67,36.780495,64.722033,36.780495,64.722033,0.000000,2.727967,0.000000,64.000000,0.000000,0.000000,-91.548747,13.617608,116.831411,136.785212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552192,1.439867,0.276702,0.018328,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.745715,mpc-p,0,-126.340000,54.885000,4.684840,0.486941,4.690000,0.395000,-0.005160,0.091941,0.335443,4.421746,-0.091484,4.421746,0.335443,0.350000,0.860000,34,22,33.772417,4.358989,33.772417,4.358989,0.000000,18.091011,0.000000,64.000000,0.000000,0.000000,-90.738793,13.373427,115.129701,134.941641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559583,1.452212,0.207571,0.021694,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.755715,mpc-p,0,-126.340000,54.885000,4.714653,0.470487,4.700000,0.475000,0.014653,-0.004513,1.250287,8.325081,-0.213464,8.325081,1.250287,0.380000,0.550000,24,-7,24.421911,-7.344893,24.421911,-7.344893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.053636,10.524220,113.159790,135.886181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552149,1.543171,0.202782,0.018215,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.765721,mpc-p,0,-126.340000,54.885000,4.743247,0.455586,4.720000,0.535000,0.023247,-0.079414,1.433256,5.336590,0.152474,5.336590,1.433256,0.360000,0.210000,25,38,24.533915,42.766149,24.533915,42.766149,0.000000,-5.111042,0.000000,64.000000,0.000000,0.000000,-91.628194,8.449018,117.396006,143.155337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543826,1.548828,0.173262,0.019663,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.775721,mpc-p,0,-126.340000,54.885000,4.770619,0.442330,4.740000,0.535000,0.030619,-0.092670,1.494245,-2.653048,-0.030495,-2.653048,1.494245,0.330000,0.210000,26,83,25.833634,111.858315,25.833634,111.858315,0.000000,-29.203209,0.000000,64.000000,0.000000,0.000000,-93.570558,6.536301,109.919712,134.895599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543544,1.457447,0.242482,0.023317,0.500259,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.785688,mpc-p,0,-126.340000,54.885000,4.796736,0.430816,4.770000,0.475000,0.026736,-0.044184,2.287110,-9.788831,-0.335443,-9.788831,2.287110,0.300000,0.480000,20,112,19.852800,112.450000,19.852800,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.915376,7.224029,109.351976,131.427285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550973,1.508962,0.229689,0.021460,0.500309,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.797357,mpc-p,0,-126.340000,54.885000,4.825883,0.419576,4.800000,0.375000,0.025883,0.044576,2.043152,-8.691018,-0.396432,-8.691018,2.043152,0.260000,0.920000,25,112,24.558007,112.450000,24.558007,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.632732,7.606001,111.579993,135.181947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594587,1.450910,0.294650,0.021360,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.805683,mpc-p,0,-126.340000,54.885000,4.845764,0.413085,4.820000,0.335000,0.025764,0.078085,1.433256,-3.811850,0.457422,-3.811850,1.433256,0.260000,0.970000,30,75,30.493707,75.484110,30.493707,75.484110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.879839,8.081038,111.301730,132.336426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539264,1.428635,0.228425,0.021110,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.815688,mpc-p,0,-126.340000,54.885000,4.868674,0.407022,4.830000,0.345000,0.038674,0.062022,0.274453,3.750861,0.274453,3.750861,0.274453,0.300000,0.880000,38,30,38.221489,20.935332,38.221489,20.935332,0.000000,9.548778,0.000000,64.000000,0.000000,0.000000,-93.308378,7.448356,110.253436,129.422354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551203,1.535028,0.209191,0.023421,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.825714,mpc-p,0,-126.340000,54.885000,4.890589,0.402898,4.840000,0.415000,0.050589,-0.012102,0.213464,8.447060,-0.396432,8.447060,0.213464,0.350000,0.600000,35,2,34.944970,2.142014,34.944970,2.142014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.672349,5.558690,108.372685,128.160844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557945,1.624573,0.216822,0.028611,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.835715,mpc-p,0,-126.340000,54.885000,4.911436,0.400779,4.850000,0.495000,0.061436,-0.094221,0.579401,6.800341,-0.640391,6.800341,0.579401,0.270000,0.270000,43,40,42.557401,39.772070,42.557401,39.772070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.835762,4.298106,111.913121,133.916760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554702,1.572182,0.233799,0.024722,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.845689,mpc-p,0,-126.340000,54.885000,4.931247,0.400693,4.870000,0.515000,0.061247,-0.114307,1.311276,-0.640391,0.091484,-0.640391,1.311276,0.430000,0.270000,14,85,13.807690,102.986732,13.807690,102.986732,0.000000,-18.214662,0.000000,64.000000,0.000000,0.000000,-97.641938,3.214084,104.812833,126.545971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.619555,1.676639,0.244054,0.037329,0.502039,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.855692,mpc-p,0,-126.340000,54.885000,4.950157,0.402676,4.900000,0.485000,0.050157,-0.082324,3.201954,-6.739351,-0.274453,-6.739351,3.201954,0.360000,0.500000,0,112,0.084876,112.450000,0.084876,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.368848,2.734223,100.574946,125.336158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570911,1.448501,0.245848,0.021933,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.865718,mpc-p,0,-126.340000,54.885000,4.968168,0.406776,4.930000,0.425000,0.038168,-0.018224,2.653048,-6.129455,-0.091484,-6.129455,2.653048,0.210000,0.800000,20,112,20.124949,112.450000,20.124949,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.006885,2.243187,100.430735,124.052081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540646,1.432162,0.250096,0.020225,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.875687,mpc-p,0,-126.340000,54.885000,4.985156,0.412975,4.960000,0.405000,0.025156,0.007975,1.311276,-0.518412,0.030495,-0.518412,1.311276,0.220000,0.980000,31,67,30.731213,58.268466,30.731213,58.268466,0.000000,9.181534,0.000000,64.000000,0.000000,0.000000,-92.389145,1.227309,103.162060,125.142784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549089,1.454029,0.296038,0.021449,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.885724,mpc-p,0,-126.340000,54.885000,5.001349,0.421374,4.970000,0.445000,0.031349,-0.023626,-0.640391,6.861330,0.396432,6.861330,-0.640391,0.230000,0.830000,49,22,48.933518,9.275356,48.933518,9.275356,0.000000,13.174644,0.000000,64.000000,0.000000,0.000000,-91.883456,0.430010,105.545081,125.822516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555770,1.470921,0.213244,0.030462,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.895696,mpc-p,0,-126.340000,54.885000,5.016540,0.431877,4.970000,0.535000,0.046540,-0.103123,-0.701380,9.605862,-0.213464,9.605862,-0.701380,0.340000,0.540000,38,6,38.076572,6.396393,38.076572,6.396393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.123134,-0.293416,103.241795,122.452865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561541,1.549003,0.237019,0.034644,0.501197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.905688,mpc-p,0,-126.340000,54.885000,5.030870,0.444566,4.970000,0.605000,0.060870,-0.160434,-0.091484,5.641538,-0.213464,5.641538,-0.091484,0.300000,0.270000,37,51,36.972856,59.643874,36.972856,59.643874,0.000000,-8.247481,0.000000,64.000000,0.000000,0.000000,-92.228965,-0.051455,109.184196,132.420357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548660,2.514369,0.271883,0.040587,0.501075,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.915691,mpc-p,0,-126.340000,54.885000,5.044323,0.459443,4.990000,0.615000,0.054323,-0.155557,1.860183,-1.982162,0.091484,-1.982162,1.860183,0.410000,0.250000,2,96,2.405211,112.450000,2.405211,112.450000,0.000000,-16.053607,0.000000,64.000000,0.000000,0.000000,-93.078972,0.809032,101.044060,123.480455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575690,1.653620,0.264128,0.030435,0.501296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.925689,mpc-p,0,-126.340000,54.885000,5.056869,0.476476,5.020000,0.575000,0.036869,-0.098524,2.287110,-7.715185,0.274453,-7.715185,2.287110,0.290000,0.560000,6,112,6.198702,112.450000,6.198702,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.639645,1.744737,98.250179,123.734452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566071,1.758823,0.312427,0.036672,0.500936,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.936434,mpc-p,0,-126.340000,54.885000,5.069339,0.497183,5.040000,0.505000,0.029339,-0.007817,1.738204,-6.495393,-0.152474,-6.495393,1.738204,0.170000,0.840000,24,112,24.198430,112.450000,24.198430,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.137178,2.761829,102.977661,125.242096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600253,1.682565,0.331380,0.041580,0.500921,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.945694,mpc-p,0,-126.340000,54.885000,5.079229,0.517006,5.060000,0.485000,0.019229,0.032006,-0.274453,-0.701380,-0.091484,-0.701380,-0.274453,0.130000,0.980000,47,75,47.398886,75.205614,47.398886,75.205614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.052581,3.425187,104.572844,124.736943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587902,1.810416,0.317193,0.038311,0.500870,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008266,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.955690,mpc-p,0,-126.340000,54.885000,5.088994,0.540434,5.060000,0.525000,0.028994,0.015434,-1.311276,6.983309,0.152474,6.983309,-1.311276,0.280000,0.880000,41,30,40.781839,20.395993,40.781839,20.395993,0.000000,9.809621,0.000000,64.000000,0.000000,0.000000,-88.581252,2.823704,106.995944,128.099119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572573,1.875646,0.255507,0.039195,0.501305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.965929,mpc-p,0,-126.340000,54.885000,5.097987,0.566582,5.050000,0.635000,0.047987,-0.068418,-0.396432,11.313571,0.274453,11.313571,-0.396432,0.390000,0.630000,21,1,20.981665,0.592662,20.981665,0.592662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.634431,0.885336,107.571608,131.614131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.748694,1.776819,0.424306,0.038597,1.630144,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010631,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.976597,mpc-p,0,-126.340000,54.885000,5.106232,0.596095,5.060000,0.715000,0.046232,-0.118905,0.030495,7.959143,0.335443,7.959143,0.030495,0.360000,0.310000,18,46,18.065005,53.786729,18.065005,53.786729,0.000000,-8.194067,0.000000,64.000000,0.000000,0.000000,-89.547722,-0.139071,113.810631,141.707613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598079,1.768986,0.250760,0.035092,0.501375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.986666,mpc-p,0,-126.340000,54.885000,5.112918,0.626025,5.070000,0.745000,0.042918,-0.118975,0.945339,-0.152474,-0.030495,-0.152474,0.945339,0.280000,0.280000,17,91,16.958015,112.450000,16.958015,112.450000,0.000000,-21.857338,0.000000,64.000000,0.000000,0.000000,-90.981018,-1.151066,103.785050,129.081672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597760,1.738844,0.256067,0.033402,0.500946,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.996658,mpc-p,0,-126.340000,54.885000,5.118453,0.657666,5.080000,0.715000,0.038453,-0.057334,0.945339,-6.617372,0.030495,-6.617372,0.945339,0.240000,0.560000,19,112,18.843798,112.450000,18.843798,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.936699,-0.213912,103.075976,125.709152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565832,1.797645,0.262465,0.033847,0.501427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.006660,mpc-p,0,-126.340000,54.885000,5.122844,0.691206,5.090000,0.655000,0.032844,0.036206,0.152474,-6.678361,0.457422,-6.678361,0.152474,0.220000,0.810000,26,112,25.972510,112.450000,25.972510,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.031820,1.713554,106.667565,127.115956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576263,1.649228,0.366015,0.045653,0.500947,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.016669,mpc-p,0,-126.340000,54.885000,5.126028,0.726577,5.090000,0.625000,0.036028,0.101577,-0.884349,-1.311276,0.091484,-1.311276,-0.884349,0.240000,0.990000,33,98,32.646983,97.726653,32.646983,97.726653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.444089,3.529734,107.099811,125.538299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.040542,1.791353,0.332097,0.041881,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.026663,mpc-p,0,-126.340000,54.885000,5.127932,0.763623,5.080000,0.675000,0.047932,0.088623,-0.945339,6.312424,0.152474,6.312424,-0.945339,0.290000,1.030000,29,53,28.989321,31.271197,28.989321,31.271197,0.000000,21.455456,0.000000,64.000000,0.000000,0.000000,-93.749790,2.997646,105.350294,124.627411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.432850,3.245978,0.269217,0.048551,0.649577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011657,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.038353,mpc-p,0,-126.340000,54.885000,5.128449,0.809034,5.080000,0.775000,0.048449,0.034034,-1.189297,12.350394,-0.152474,12.350394,-1.189297,0.330000,0.810000,26,8,26.124219,-2.516021,26.124219,-2.516021,0.000000,10.242674,0.000000,64.000000,0.000000,0.000000,-94.154651,0.619009,106.436194,127.955086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.783916,1.840566,0.232853,0.035225,0.500861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008409,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.048424,mpc-p,0,-126.340000,54.885000,5.127324,0.849860,5.070000,0.915000,0.057324,-0.065140,-1.006328,14.302062,-0.213464,14.302062,-1.006328,0.310000,0.470000,27,4,27.224712,4.003358,27.224712,4.003358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.550091,-2.053541,108.357943,132.483422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610426,2.815495,0.247183,0.045890,0.500920,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.058390,mpc-p,0,-126.340000,54.885000,5.124691,0.891703,5.070000,1.015000,0.054691,-0.123297,-1.128308,6.983309,-0.091484,6.983309,-1.128308,0.310000,0.190000,25,49,24.953095,85.855690,24.953095,85.855690,0.000000,-36.852332,0.000000,64.000000,0.000000,0.000000,-96.295774,-2.999788,108.423964,131.708515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.720422,1.774967,0.215991,0.031587,0.502028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.068412,mpc-p,0,-126.340000,54.885000,5.120427,0.935132,5.070000,1.015000,0.050427,-0.079868,-0.030495,-2.409089,-0.152474,-2.409089,-0.030495,0.290000,0.280000,14,94,13.640653,112.450000,13.640653,112.450000,0.000000,-18.446642,0.000000,64.000000,0.000000,0.000000,-97.557044,-1.586199,102.018943,122.250024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560898,1.702092,0.248422,0.027026,0.500603,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.078414,mpc-p,0,-126.340000,54.885000,5.114462,0.979715,5.080000,0.955000,0.034462,0.024715,1.006328,-10.032790,-0.518412,-10.032790,1.006328,0.250000,0.550000,5,112,5.284369,112.450000,5.284369,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.740850,1.318609,102.227411,121.274882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580518,1.835294,0.270165,0.039265,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.088417,mpc-p,0,-126.340000,54.885000,5.106686,1.025432,5.090000,0.875000,0.016686,0.150432,-0.152474,-10.459717,-0.396432,-10.459717,-0.152474,0.190000,0.840000,16,112,15.680072,112.450000,15.680072,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.825784,5.265331,105.882915,121.939149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581786,1.743456,0.365285,0.033745,0.500703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.098424,mpc-p,0,-126.340000,54.885000,5.096989,1.072173,5.090000,0.805000,0.006989,0.267173,-1.677214,-5.336590,0.213464,-5.336590,-1.677214,0.170000,1.000000,28,112,28.269678,112.450000,28.269678,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.331877,8.748166,108.633148,122.783484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582614,1.784691,0.340179,0.035981,0.501021,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.108450,mpc-p,0,-126.340000,54.885000,5.085237,1.119899,5.070000,0.795000,0.015237,0.324899,-2.957996,1.982162,0.274453,1.982162,-2.957996,0.220000,1.040000,33,93,33.186048,93.426877,33.186048,93.426877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.252511,9.849298,108.302831,124.836533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563356,1.681385,0.324724,0.028554,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.118445,mpc-p,0,-126.340000,54.885000,5.071380,1.168226,5.050000,0.875000,0.021380,0.293226,-3.201954,10.825654,-0.152474,10.825654,-3.201954,0.280000,0.990000,28,48,28.119649,23.371110,28.119649,23.371110,0.000000,25.055766,0.000000,64.000000,0.000000,0.000000,-93.375219,7.025476,107.007578,128.348316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566700,1.805255,0.274631,0.038884,0.512509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.128429,mpc-p,0,-126.340000,54.885000,5.055282,1.217123,5.030000,1.005000,0.025282,0.212123,-2.714037,15.033937,-0.030495,15.033937,-2.714037,0.330000,0.760000,16,3,15.843924,2.790656,15.843924,2.790656,0.000000,0.636221,0.000000,64.000000,0.000000,0.000000,-92.412258,1.886471,106.290826,132.103133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.656613,1.876112,0.224980,0.039366,0.501065,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008310,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.138585,mpc-p,0,-126.340000,54.885000,5.036470,1.267353,5.010000,1.155000,0.026470,0.112353,-1.677214,13.997114,0.701380,13.997114,-1.677214,0.190000,0.400000,21,35,20.739205,35.234783,20.739205,35.234783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.372566,-2.859741,110.383065,140.342447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.482916,2.659212,0.249450,0.045434,0.504275,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.148577,mpc-p,0,-126.340000,54.885000,5.015437,1.317110,5.000000,1.245000,0.015437,0.072110,-1.494245,7.410237,0.701380,7.410237,-1.494245,0.240000,0.250000,7,80,6.973295,103.423275,6.973295,103.423275,0.000000,-23.188492,0.000000,64.000000,0.000000,0.000000,-90.513065,-8.692616,98.698144,127.974449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554920,1.469029,0.220965,0.024795,0.500568,1,1,0,7,1,0,0,0,0,0,2,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.158641,mpc-p,0,-126.340000,54.885000,4.991588,1.367423,5.000000,1.265000,-0.008412,0.102423,-0.396432,-1.738204,-0.396432,-1.738204,-0.396432,0.190000,0.490000,-6,112,-5.885923,112.450000,-5.885923,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.187923,-11.965931,91.476344,119.422183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599725,1.694799,0.261940,0.036427,0.500802,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.168641,mpc-p,0,-126.340000,54.885000,4.965115,1.417455,5.000000,1.235000,-0.034885,0.182455,-1.067318,-5.458569,-0.579401,-5.458569,-1.067318,0.140000,0.800000,-3,112,-2.505714,112.450000,-2.505714,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.186556,-12.692859,94.267335,120.435729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551785,1.566272,0.309567,0.022747,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.178742,mpc-p,0,-126.340000,54.885000,4.935429,1.467879,5.000000,1.215000,-0.064571,0.252879,-2.043152,-2.104141,0.335443,-2.104141,-2.043152,0.110000,0.960000,4,112,3.678863,112.450000,3.678863,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.012434,-11.458404,98.950697,120.424844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579183,1.762774,0.337663,0.037837,0.501027,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008230,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.188644,mpc-p,0,-126.340000,54.885000,4.903323,1.517045,4.970000,1.225000,-0.066677,0.292045,-2.897006,2.348100,0.518412,2.348100,-2.897006,0.110000,1.050000,8,94,8.233626,94.315920,8.233626,94.315920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.010401,-10.941025,98.068338,118.481246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579929,1.485961,0.304480,0.026478,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.198640,mpc-p,0,-126.340000,54.885000,4.867768,1.566247,4.950000,1.295000,-0.082232,0.271247,-3.689871,9.483883,0.213464,9.483883,-3.689871,0.110000,1.000000,12,49,11.548553,37.894501,11.548553,37.894501,0.000000,11.421419,0.000000,64.000000,0.000000,0.000000,-82.865628,-13.063737,93.816650,115.983895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566424,1.762477,0.263326,0.040768,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.208639,mpc-p,0,-126.340000,54.885000,4.828906,1.614878,4.910000,1.425000,-0.081094,0.189878,-3.994819,14.119093,0.152474,14.119093,-3.994819,0.120000,0.770000,10,12,9.813441,11.962034,9.813441,11.962034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.033602,-16.206869,93.097682,117.304756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570534,1.527798,0.219725,0.032650,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.218674,mpc-p,0,-126.340000,54.885000,4.786460,1.662928,4.870000,1.555000,-0.083540,0.107928,-5.031642,13.570186,0.457422,13.570186,-5.031642,0.120000,0.440000,13,38,12.851152,37.723554,12.851152,37.723554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.640465,-18.567568,94.247862,121.687468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564333,1.522940,0.193365,0.021227,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.228672,mpc-p,0,-126.340000,54.885000,4.740603,1.709892,4.820000,1.635000,-0.079397,0.074892,-5.580549,5.397580,0.518412,5.397580,-5.580549,0.150000,0.360000,6,83,5.920463,109.928228,5.920463,109.928228,0.000000,-27.204675,0.000000,64.000000,0.000000,0.000000,-71.822366,-20.375103,85.724010,113.008362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553538,1.579582,0.243246,0.021376,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.238672,mpc-p,0,-126.340000,54.885000,4.691055,1.755783,4.780000,1.635000,-0.088945,0.120783,-5.519559,-3.079975,0.152474,-3.079975,-5.519559,0.130000,0.550000,-2,112,-1.571677,112.450000,-1.571677,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.522304,-20.579181,80.875880,108.548007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555651,1.612835,0.257914,0.026917,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.248673,mpc-p,0,-126.340000,54.885000,4.637699,1.800433,4.740000,1.605000,-0.102301,0.195433,-4.055809,-6.190445,0.213464,-6.190445,-4.055809,0.020000,0.810000,-8,112,-8.485731,112.450000,-8.485731,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.882693,-19.567683,85.702204,112.847587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560921,1.462530,0.288381,0.020495,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.258666,mpc-p,0,-126.340000,54.885000,4.580452,1.843647,4.690000,1.575000,-0.109548,0.268647,-4.665705,-3.445913,0.152474,-3.445913,-4.665705,0.010000,0.980000,-8,112,-8.297352,112.450000,-8.297352,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.218178,-17.599161,88.187436,112.098176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556328,1.470426,0.278496,0.019719,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.268675,mpc-p,0,-126.340000,54.885000,4.519068,1.885355,4.650000,1.575000,-0.130932,0.310355,-4.970653,1.433256,0.762370,1.433256,-4.970653,0.060000,1.050000,-18,95,-17.939920,95.277566,-17.939920,95.277566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.886441,-17.251905,86.848643,110.590306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554771,1.501185,0.277186,0.022316,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.278640,mpc-p,0,-126.340000,54.885000,4.453821,1.925152,4.610000,1.625000,-0.156179,0.300152,-5.275601,7.105289,0.396432,7.105289,-5.275601,0.060000,0.990000,-22,51,-21.831449,50.831251,-21.831449,50.831251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.541433,-18.219869,82.455189,105.637459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558168,1.448844,0.228306,0.019601,0.504423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.288635,mpc-p,0,-126.340000,54.885000,4.384123,1.963181,4.560000,1.735000,-0.175877,0.228181,-5.458569,12.106436,0.030495,12.106436,-5.458569,-0.040000,0.770000,-13,20,-13.339854,20.017186,-13.339854,20.017186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.682918,-19.675221,84.657181,107.900927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.374548,1.720289,0.218329,0.032554,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.298645,mpc-p,0,-126.340000,54.885000,4.309954,1.999209,4.500000,1.845000,-0.190046,0.154209,-6.983309,9.666852,0.457422,9.666852,-6.983309,-0.060000,0.500000,-5,55,-4.997471,54.964264,-4.997471,54.964264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.559988,-20.187669,86.659365,109.950883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561629,1.631815,0.220399,0.028453,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.308713,mpc-p,0,-126.340000,54.885000,4.230855,2.033208,4.430000,1.895000,-0.199145,0.138208,-8.325081,3.567892,0.640391,3.567892,-8.325081,-0.060000,0.460000,-2,100,-1.865593,107.514468,-1.865593,107.514468,0.000000,-7.550203,0.000000,64.000000,0.000000,0.000000,-50.787488,-21.763209,75.085159,98.610003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591463,1.821786,0.308329,0.043034,0.605988,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008383,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.318645,mpc-p,0,-126.340000,54.885000,4.148320,2.064395,4.350000,1.895000,-0.201680,0.169395,-8.873987,-2.836017,0.640391,-2.836017,-8.873987,-0.050000,0.650000,-7,112,-6.636635,112.450000,-6.636635,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.335323,-23.283108,70.786387,96.530765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586804,1.754057,0.356138,0.032603,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008242,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.328639,mpc-p,0,-126.340000,54.885000,4.060674,2.093269,4.280000,1.875000,-0.219326,0.218269,-8.325081,-3.567892,-0.213464,-3.567892,-8.325081,-0.070000,0.900000,-18,112,-17.648879,112.450000,-17.648879,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.829603,-24.109159,72.363695,98.636638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574703,2.444962,0.354062,0.041434,1.119597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009548,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.338640,mpc-p,0,-126.340000,54.885000,3.968293,2.119493,4.190000,1.875000,-0.221707,0.244493,-8.691018,-0.640391,0.152474,-0.640391,-8.691018,-0.050000,1.000000,-23,97,-23.449654,97.277061,-23.449654,97.277061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.963553,-24.528886,71.943227,97.593448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578531,1.639701,0.304509,0.024669,0.500844,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.348641,mpc-p,0,-126.340000,54.885000,3.871170,2.142904,4.100000,1.895000,-0.228830,0.247904,-9.666852,4.421746,0.640391,4.421746,-9.666852,-0.130000,1.000000,-10,53,-10.346152,52.825841,-10.346152,52.825841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.947838,-25.398655,69.760022,94.506796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564849,1.721009,0.252918,0.032568,0.501741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.358634,mpc-p,0,-126.340000,54.885000,3.769348,2.163347,4.000000,1.955000,-0.230652,0.208347,-11.008623,7.898153,0.213464,7.898153,-11.008623,-0.200000,0.780000,6,36,5.681421,36.355767,5.681421,36.355767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.566370,-26.001156,73.751356,98.006585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547457,1.460454,0.181344,0.016440,0.500489,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.368639,mpc-p,0,-126.340000,54.885000,3.662584,2.180724,3.890000,2.045000,-0.227416,0.135724,-11.557530,6.434403,-0.579401,6.434403,-11.557530,-0.040000,0.550000,-16,59,-15.662243,59.493242,-15.662243,59.493242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.694519,-27.177630,70.592253,96.530173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556092,1.583308,0.200539,0.022186,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.378640,mpc-p,0,-126.340000,54.885000,3.551009,2.194875,3.890000,2.075000,-0.338991,0.119875,-11.557530,6.434403,0.152474,1.128308,-11.069613,-0.040000,0.500000,-34,62,-34.078697,61.724984,-34.078697,61.724984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.339190,-29.994749,59.934925,90.812304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548691,1.471901,0.217975,0.022811,0.500314,1,1,0,6,1,1,0,0,0,0,1,1,0,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.010001,0.000000,0.000000,0.000000
2.388671,mpc-p,0,-126.340000,54.885000,3.434213,2.205710,3.680000,2.055000,-0.245787,0.150710,-10.459717,-3.933829,0.884349,-3.933829,-10.459717,-0.160000,0.570000,-32,107,-31.612388,112.450000,-31.612388,112.450000,0.000000,-5.725016,0.000000,64.000000,0.000000,0.000000,-22.134768,-29.255619,58.478256,85.675272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571348,1.729946,0.249445,0.035428,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.398639,mpc-p,0,-126.340000,54.885000,3.313317,2.213024,3.580000,2.005000,-0.266683,0.208024,-11.435550,-7.715185,0.274453,-7.715185,-11.435550,-0.240000,0.740000,-22,112,-22.216690,112.450000,-22.216690,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.441899,-29.107070,60.108393,89.671679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558894,1.474264,0.284340,0.022567,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.408672,mpc-p,0,-126.340000,54.885000,3.186764,2.216799,3.460000,1.955000,-0.273236,0.261799,-12.777322,-6.007476,0.335443,-6.007476,-12.777322,-0.230000,0.960000,-18,112,-17.830516,112.450000,-17.830516,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.075181,-28.494809,65.644944,93.740842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554630,1.456173,0.294905,0.020358,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.418668,mpc-p,0,-126.340000,54.885000,3.055852,2.216875,3.330000,1.935000,-0.274148,0.281875,-13.814145,-1.616224,0.152474,-1.616224,-13.814145,-0.200000,1.040000,-17,80,-16.998329,80.230567,-16.998329,80.230567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.434243,-29.105654,65.066618,93.704007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549864,1.534653,0.297650,0.022761,0.501073,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.428637,mpc-p,0,-126.340000,54.885000,2.920529,2.213188,3.190000,1.945000,-0.269471,0.268188,-14.728989,3.384923,0.701380,3.384923,-14.728989,-0.190000,0.930000,-14,43,-14.212648,43.391784,-14.212648,43.391784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.749156,-30.266996,65.519261,94.259099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554845,1.580063,0.195397,0.022390,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.438670,mpc-p,0,-126.340000,54.885000,2.779588,2.205592,3.050000,2.005000,-0.270412,0.200592,-15.704823,6.129455,0.701380,6.129455,-15.704823,-0.150000,0.690000,-16,32,-15.964075,32.120108,-15.964075,32.120108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.318688,-31.819550,66.703758,97.031594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556137,1.769519,0.246648,0.034949,0.501036,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.448639,mpc-p,0,-126.340000,54.885000,2.634907,2.194100,2.900000,2.055000,-0.265093,0.139100,-14.911958,3.689871,-0.091484,3.689871,-14.911958,-0.140000,0.540000,-31,57,-30.709822,56.621984,-30.709822,56.621984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.332104,-33.382947,64.488245,96.924380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554799,1.462343,0.196350,0.019501,0.500554,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.458669,mpc-p,0,-126.340000,54.885000,2.484725,2.178490,2.770000,2.055000,-0.285275,0.123490,-14.180083,-3.262944,0.396432,-3.262944,-14.180083,-0.190000,0.490000,-42,102,-42.077231,112.450000,-42.077231,112.450000,0.000000,-10.828016,0.000000,64.000000,0.000000,0.000000,0.001372,-33.959565,58.253487,91.145367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557591,1.493903,0.262520,0.021660,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.468670,mpc-p,0,-126.340000,54.885000,2.330481,2.158815,2.620000,2.005000,-0.289519,0.153815,-15.033937,-8.264091,0.274453,-8.264091,-15.033937,-0.280000,0.710000,-32,112,-32.246221,112.450000,-32.246221,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.088914,-34.235587,54.282577,88.777514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546157,1.433474,0.257904,0.019038,0.500478,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.478671,mpc-p,0,-126.340000,54.885000,2.171854,2.134976,2.470000,1.935000,-0.298146,0.199976,-16.558677,-7.410237,0.762370,-7.410237,-16.558677,-0.310000,0.930000,-21,109,-21.114321,109.216049,-21.114321,109.216049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.215919,-34.009147,55.841474,88.420418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552749,1.451808,0.291623,0.023943,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.488671,mpc-p,0,-126.340000,54.885000,2.008988,2.106923,2.310000,1.905000,-0.301012,0.201923,-18.449355,-3.323933,0.701380,-3.323933,-18.449355,-0.260000,1.010000,-15,65,-14.783891,64.511007,-14.783891,64.511007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.671310,-34.442151,56.463360,88.635817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555124,1.608498,0.339271,0.034445,0.501090,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.498658,mpc-p,0,-126.340000,54.885000,1.842219,2.074653,2.130000,1.905000,-0.287781,0.169653,-19.242219,1.799193,0.335443,1.799193,-19.242219,-0.180000,0.850000,-20,28,-20.044060,28.332842,-20.044060,28.332842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.460845,-34.895270,63.660396,94.911883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611276,1.657082,0.218394,0.031251,0.501004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.508667,mpc-p,0,-126.340000,54.885000,1.671123,2.038017,1.940000,1.945000,-0.268877,0.093017,-19.059251,3.872840,0.335443,3.872840,-19.059251,-0.180000,0.580000,-25,24,-24.635262,23.810012,-24.635262,23.810012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.638787,-35.726544,71.107599,101.011911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557235,1.491400,0.202651,0.018950,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.518671,mpc-p,0,-126.340000,54.885000,1.496303,1.997071,1.750000,1.955000,-0.253697,0.042071,-18.754303,-0.701380,0.274453,-0.701380,-18.754303,-0.180000,0.370000,-33,69,-32.857467,71.783867,-32.857467,71.783867,0.000000,-2.973855,0.000000,64.000000,0.000000,0.000000,22.504715,-35.850354,73.343976,103.155708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549179,1.440557,0.199059,0.018946,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.528638,mpc-p,0,-126.340000,54.885000,1.318536,1.951959,1.570000,1.905000,-0.251464,0.046959,-18.510344,-8.081122,0.518412,-8.081122,-18.510344,-0.230000,0.490000,-37,112,-36.697793,112.450000,-36.697793,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.802971,-35.741565,63.602058,95.613527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558182,1.442247,0.231939,0.020376,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.538668,mpc-p,0,-126.340000,54.885000,1.136222,1.902205,1.390000,1.825000,-0.253778,0.077205,-19.120240,-11.008623,0.457422,-11.008623,-19.120240,-0.290000,0.770000,-30,112,-29.946651,112.450000,-29.946651,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.662920,-35.702903,60.842753,95.440180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545769,1.492217,0.296179,0.029483,0.500920,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.548641,mpc-p,0,-126.340000,54.885000,0.951736,1.848396,1.190000,1.735000,-0.238264,0.113396,-20.401022,-8.386070,0.701380,-8.386070,-20.401022,-0.300000,0.980000,-19,76,-19.095743,76.454120,-19.095743,76.454120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.278325,-35.252106,61.618202,95.694988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552977,1.512827,0.342621,0.028910,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.558665,mpc-p,0,-126.340000,54.885000,0.763314,1.789967,0.970000,1.705000,-0.206686,0.084967,-22.108731,-2.348100,0.579401,-2.348100,-22.108731,-0.240000,0.900000,-10,31,-10.145528,26.022591,-10.145528,26.022591,0.000000,5.431529,0.000000,64.000000,0.000000,0.000000,36.649931,-35.056450,70.920932,99.254760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554734,1.466936,0.216311,0.020150,0.503574,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.568669,mpc-p,0,-126.340000,54.885000,0.572526,1.727333,0.750000,1.705000,-0.177474,0.022333,-23.511492,0.884349,0.213464,0.884349,-23.511492,-0.180000,0.630000,-5,13,-4.636395,12.778703,-4.636395,12.778703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.123170,-35.007130,78.691998,101.522191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550772,1.471699,0.200120,0.022642,0.500708,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.578649,mpc-p,0,-126.340000,54.885000,0.379685,1.660566,0.510000,1.695000,-0.130315,-0.034434,-23.145554,-1.311276,0.335443,-1.311276,-23.145554,-0.120000,0.370000,-15,45,-14.823020,44.572749,-14.823020,44.572749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.466819,-34.529294,86.342358,106.707297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595694,1.464884,0.200195,0.020094,0.500542,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.588638,mpc-p,0,-126.340000,54.885000,0.184448,1.589501,0.290000,1.655000,-0.105552,-0.065499,-22.718627,-8.203101,-0.152474,-8.203101,-22.718627,-0.100000,0.340000,-25,90,-25.470077,97.902016,-25.470077,97.902016,0.000000,-8.329267,0.000000,64.000000,0.000000,0.000000,47.544667,-33.444446,78.287520,99.754196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553009,1.771787,0.263990,0.043017,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.598645,mpc-p,0,-126.340000,54.885000,-0.013084,1.514109,0.080000,1.545000,-0.093084,-0.030891,-21.559824,-13.326228,-0.030495,-13.326228,-21.559824,-0.160000,0.570000,-33,112,-32.662507,112.450000,-32.662507,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.640910,-32.152352,70.919461,93.540116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570091,1.634232,0.275089,0.030889,0.500941,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.608674,mpc-p,0,-126.340000,54.885000,-0.212766,1.434370,-0.140000,1.435000,-0.072766,-0.000630,-21.681804,-13.387218,0.396432,-13.387218,-21.681804,-0.240000,0.810000,-23,97,-22.643978,96.644586,-22.643978,96.644586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.241114,-30.874410,65.209144,90.493804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563078,1.578831,0.300661,0.023639,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.618640,mpc-p,0,-126.340000,54.885000,-0.412547,1.351071,-0.350000,1.355000,-0.062547,-0.003929,-22.474668,-6.983309,0.335443,-6.983309,-22.474668,-0.260000,0.940000,-11,52,-11.373800,27.478512,-11.373800,27.478512,0.000000,24.166074,0.000000,64.000000,0.000000,0.000000,58.414633,-31.299199,71.660588,97.137134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560152,1.670181,0.270812,0.030811,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.628640,mpc-p,0,-126.340000,54.885000,-0.614096,1.263476,-0.570000,1.325000,-0.044096,-0.061524,-22.840606,-1.677214,-0.396432,-1.677214,-22.840606,-0.210000,0.760000,-11,7,-10.904409,-9.894671,-10.904409,-9.894671,0.000000,16.539257,0.000000,64.000000,0.000000,0.000000,58.523217,-32.429522,81.447160,103.159579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558343,1.963574,0.339287,0.066104,0.500945,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008443,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.638645,mpc-p,0,-126.340000,54.885000,-0.816521,1.171898,-0.790000,1.325000,-0.026521,-0.153102,-21.925762,0.579401,-0.091484,0.579401,-21.925762,-0.160000,0.450000,-23,-14,-22.837676,-13.578218,-22.837676,-13.578218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.030597,-33.203420,86.443779,105.563052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566859,1.508365,0.194402,0.024021,0.500500,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.648668,mpc-p,0,-126.340000,54.885000,-1.019729,1.076308,-1.000000,1.295000,-0.019729,-0.218692,-21.132897,-4.665705,-0.213464,-4.665705,-21.132897,-0.190000,0.100000,-28,31,-28.126004,50.299080,-28.126004,50.299080,0.000000,-18.877298,0.000000,64.000000,0.000000,0.000000,62.301397,-31.211740,93.319064,110.762329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548315,1.711441,0.278977,0.038371,0.920126,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008506,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.658644,mpc-p,0,-126.340000,54.885000,-1.222104,0.977425,-1.210000,1.195000,-0.012104,-0.217575,-19.852116,-14.728989,-0.091484,-14.728989,-19.852116,-0.240000,0.110000,-37,76,-36.722854,112.450000,-36.722854,112.450000,0.000000,-36.028218,0.000000,64.000000,0.000000,0.000000,66.789916,-27.204490,90.337682,109.240230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590314,1.750416,0.279222,0.037111,0.513016,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.668645,mpc-p,0,-126.340000,54.885000,-1.424776,0.874651,-1.400000,1.015000,-0.024776,-0.140349,-19.425188,-21.925762,-0.518412,-21.925762,-19.425188,-0.290000,0.380000,-38,112,-38.101094,112.450000,-38.101094,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.483436,-21.392009,85.355807,104.215077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582109,1.664894,0.325589,0.050697,0.501038,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.678646,mpc-p,0,-126.340000,54.885000,-1.626865,0.768355,-1.600000,0.805000,-0.026865,-0.036645,-20.583991,-22.962585,-0.396432,-22.962585,-20.583991,-0.350000,0.770000,-21,112,-20.912488,112.450000,-20.912488,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.417839,-15.302579,87.536497,110.339220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587402,2.473224,0.339915,0.041309,0.501215,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.689395,mpc-p,0,-126.340000,54.885000,-1.843038,0.650314,-1.830000,0.595000,-0.013038,0.055314,-22.230710,-18.266386,-0.396432,-18.266386,-22.230710,-0.320000,0.960000,-5,90,-4.536744,90.451103,-4.536744,90.451103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.486617,-8.398342,98.752106,123.750663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595227,1.723803,0.398630,0.031903,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.698641,mpc-p,0,-126.340000,54.885000,-2.027814,0.545745,-2.040000,0.485000,0.012186,0.060745,-23.267533,-10.947634,-0.335443,-10.947634,-23.267533,-0.220000,0.920000,0,45,0.128914,29.269939,0.128914,29.269939,0.000000,16.181164,0.000000,64.000000,0.000000,0.000000,66.795493,-4.312907,106.198590,130.607881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561069,1.750792,0.252356,0.035759,0.501125,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.708650,mpc-p,0,-126.340000,54.885000,-2.226275,0.429514,-2.280000,0.425000,0.053725,0.004514,-22.718627,-2.957996,0.213464,-2.957996,-22.718627,-0.130000,0.720000,-7,0,-6.970760,-26.235778,-6.970760,-26.235778,0.000000,26.686881,0.000000,64.000000,0.000000,0.000000,66.131406,-7.450618,108.393625,131.038867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.039977,1.750539,0.232199,0.025031,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008559,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.718642,mpc-p,0,-126.340000,54.885000,-2.422436,0.310470,-2.480000,0.405000,0.057564,-0.094530,-21.071908,-1.128308,-0.701380,-1.128308,-21.071908,-0.100000,0.370000,-22,-21,-22.483593,-20.833449,-22.483593,-20.833449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.667499,-12.111191,109.523167,128.978006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564584,1.746952,0.265598,0.040262,0.500732,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.728639,mpc-p,0,-126.340000,54.885000,-2.616358,0.188515,-2.680000,0.365000,0.063642,-0.176485,-19.730136,-6.861330,-0.274453,-6.861330,-19.730136,-0.130000,0.060000,-31,24,-31.002167,44.167904,-31.002167,44.167904,0.000000,-20.001353,0.000000,64.000000,0.000000,0.000000,73.745974,-13.451242,111.494367,128.121079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562659,1.497869,0.199930,0.021149,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.738639,mpc-p,0,-126.340000,54.885000,-2.807659,0.063812,-2.880000,0.225000,0.072341,-0.161188,-19.059251,-18.388365,-0.762370,-18.388365,-19.059251,-0.200000,0.040000,-30,69,-30.088563,112.450000,-30.088563,112.450000,0.000000,-43.283449,0.000000,64.000000,0.000000,0.000000,80.029491,-11.258031,109.773073,126.668544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561080,1.533463,0.260755,0.023876,0.505205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.748638,mpc-p,0,-126.340000,54.885000,-2.995910,-0.063435,-3.050000,-0.005000,0.054090,-0.058435,-18.449355,-26.865920,-1.067318,-26.865920,-18.449355,-0.240000,0.300000,-31,112,-31.495180,112.450000,-31.495180,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.169288,-4.533783,105.392603,119.361741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556879,1.511056,0.241067,0.022079,0.500289,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.758672,mpc-p,0,-126.340000,54.885000,-3.181431,-0.193542,-3.240000,-0.275000,0.058569,0.081458,-18.998261,-30.586285,-0.457422,-30.586285,-18.998261,-0.290000,0.700000,-18,112,-17.715885,112.450000,-17.715885,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.005989,3.657723,107.035026,124.613211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561592,1.464689,0.282728,0.022622,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.768668,mpc-p,0,-126.340000,54.885000,-3.362495,-0.325373,-3.440000,-0.545000,0.077505,0.219627,-20.644980,-26.256024,-0.945339,-26.256024,-20.644980,-0.280000,0.930000,3,112,3.484684,112.450000,3.484684,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.884537,14.691389,118.433943,144.595242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561519,1.567362,0.407826,0.028163,0.500517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.778644,mpc-p,0,-126.340000,54.885000,-3.539165,-0.459009,-3.640000,-0.755000,0.100835,0.295991,-21.681804,-18.754303,-0.701380,-18.754303,-21.681804,-0.180000,1.020000,11,77,11.104155,76.528740,11.104155,76.528740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.505034,24.018508,127.691471,158.260693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556194,1.502649,0.389437,0.024928,0.500766,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.788671,mpc-p,0,-126.340000,54.885000,-3.712311,-0.595215,-3.850000,-0.895000,0.137689,0.299785,-20.827949,-11.374561,-1.494245,-11.374561,-20.827949,-0.130000,0.920000,8,32,8.126196,20.836930,8.126196,20.836930,0.000000,10.691810,0.000000,64.000000,0.000000,0.000000,78.348585,27.505034,131.849270,158.031272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557749,1.473465,0.214282,0.022243,0.501105,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.798670,mpc-p,0,-126.340000,54.885000,-3.880225,-0.732748,-4.050000,-0.965000,0.169775,0.232252,-20.157064,-6.068465,-0.274453,-6.068465,-20.157064,-0.100000,0.600000,6,0,6.312055,-0.366417,6.312055,-0.366417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.651661,22.046478,129.546547,141.225177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563111,1.458144,0.211083,0.026801,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.808639,mpc-p,0,-126.340000,54.885000,-4.042620,-0.871406,-4.250000,-1.035000,0.207380,0.163594,-18.815292,-8.752008,-0.884349,-8.752008,-18.815292,-0.070000,0.300000,-4,43,-3.723995,43.096850,-3.723995,43.096850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.343734,15.523908,124.970508,132.421702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566210,1.455908,0.201352,0.026649,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.818666,mpc-p,0,-126.340000,54.885000,-4.200577,-1.012221,-4.430000,-1.165000,0.229423,0.152779,-17.412531,-15.460864,-0.762370,-15.460864,-17.412531,-0.060000,0.280000,-15,88,-15.126094,101.826076,-15.126094,101.826076,0.000000,-13.729226,0.000000,64.000000,0.000000,0.000000,97.570568,10.701516,111.588805,118.794994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568869,1.503514,0.257086,0.036220,0.500384,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.828644,mpc-p,0,-126.340000,54.885000,-4.352122,-1.153530,-4.580000,-1.335000,0.227878,0.181470,-15.521854,-21.071908,-1.128308,-21.071908,-15.521854,-0.080000,0.560000,-27,112,-27.314425,112.450000,-27.314425,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.176132,8.534730,96.110761,106.596828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582896,1.473101,0.244905,0.020631,0.500318,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.838668,mpc-p,0,-126.340000,54.885000,-4.498399,-1.296479,-4.730000,-1.525000,0.231601,0.228521,-13.387218,-21.254876,-0.884349,-21.254876,-13.387218,-0.130000,0.820000,-34,109,-34.210909,109.301559,-34.210909,109.301559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.366335,7.363651,89.077388,103.217504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544634,1.427435,0.289671,0.017902,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.848663,mpc-p,0,-126.340000,54.885000,-4.638024,-1.439821,-4.860000,-1.695000,0.221976,0.255179,-12.777322,-16.802635,-0.579401,-16.802635,-12.777322,-0.160000,0.960000,-29,64,-29.476815,62.170425,-29.476815,62.170425,0.000000,2.131133,0.000000,64.000000,0.000000,0.000000,103.842772,5.976334,86.209603,102.226567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544762,1.435448,0.276736,0.017660,0.502419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.858669,mpc-p,0,-126.340000,54.885000,-4.771311,-1.583943,-4.980000,-1.825000,0.208689,0.241057,-12.289405,-10.337738,-1.189297,-10.337738,-12.289405,-0.270000,0.830000,-13,19,-12.503177,18.294935,-12.503177,18.294935,0.000000,1.006624,0.000000,64.000000,0.000000,0.000000,107.014894,3.737267,89.269998,102.320423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545574,1.424868,0.166093,0.018068,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.868634,mpc-p,0,-126.340000,54.885000,-4.897366,-1.727926,-5.100000,-1.905000,0.202634,0.177074,-12.228415,-7.593205,-1.311276,-7.593205,-12.228415,-0.250000,0.510000,-7,18,-6.843203,18.326935,-6.843203,18.326935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.610251,1.755766,85.361404,98.120112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549953,1.536125,0.199860,0.034957,0.500628,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.878649,mpc-p,0,-126.340000,54.885000,-5.017080,-1.872881,-5.220000,-1.995000,0.202920,0.122119,-11.740498,-11.313571,-1.311276,-11.313571,-11.740498,-0.220000,0.290000,-9,63,-9.204430,64.623739,-9.204430,64.623739,0.000000,-1.296804,0.000000,64.000000,0.000000,0.000000,108.741962,0.844524,82.725683,91.429847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573398,1.494036,0.215287,0.026358,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.888666,mpc-p,0,-126.340000,54.885000,-5.129627,-2.017957,-5.330000,-2.145000,0.200373,0.127043,-10.398727,-17.534511,-0.823360,-17.534511,-10.398727,-0.180000,0.380000,-22,108,-21.655868,109.514629,-21.655868,109.514629,0.000000,-1.187694,0.000000,64.000000,0.000000,0.000000,110.147802,1.557769,73.071651,77.687628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550353,1.465608,0.237993,0.027342,0.500678,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.898674,mpc-p,0,-126.340000,54.885000,-5.234691,-2.162811,-5.420000,-2.335000,0.185309,0.172189,-9.300914,-20.218053,-0.884349,-20.218053,-9.300914,-0.170000,0.700000,-28,108,-27.618189,108.196182,-27.618189,108.196182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.446951,2.371523,68.859030,77.226001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565754,1.463805,0.295785,0.021004,0.504364,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.908676,mpc-p,0,-126.340000,54.885000,-5.332135,-2.307302,-5.500000,-2.505000,0.167865,0.197698,-7.959143,-17.595500,-0.701380,-17.595500,-7.959143,-0.220000,0.900000,-26,70,-25.654682,70.301210,-25.654682,70.301210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.763718,3.542227,71.727713,81.278554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551819,1.600931,0.300583,0.024397,0.503552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.918674,mpc-p,0,-126.340000,54.885000,-5.421827,-2.451282,-5.580000,-2.625000,0.158173,0.173718,-8.812998,-10.337738,-0.945339,-10.337738,-8.812998,-0.250000,0.840000,-5,25,-5.055114,12.699775,-5.055114,12.699775,0.000000,12.601435,0.000000,64.000000,0.000000,0.000000,107.236503,4.026099,75.476183,81.905736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552629,1.604046,0.206136,0.027823,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.928640,mpc-p,0,-126.340000,54.885000,-5.503422,-2.594183,-5.660000,-2.705000,0.156578,0.110817,-8.203101,-5.946486,-0.640391,-5.946486,-8.203101,-0.250000,0.550000,2,-4,1.731090,-3.579895,1.731090,-3.579895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.314822,4.323940,74.046310,86.789507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551643,1.712156,0.264388,0.042005,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.938676,mpc-p,0,-126.340000,54.885000,-5.577602,-2.737321,-5.730000,-2.775000,0.152398,0.037679,-6.739351,-8.447060,-0.762370,-8.447060,-6.739351,-0.140000,0.290000,-17,33,-17.131817,33.054323,-17.131817,33.054323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.635634,5.835692,84.452727,95.891111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.345296,1.444602,0.237041,0.020641,0.501036,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008557,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.948639,mpc-p,0,-126.340000,54.885000,-5.643197,-2.878458,-5.790000,-2.885000,0.146803,0.006542,-5.153621,-14.607010,-1.067318,-14.607010,-5.153621,-0.160000,0.190000,-24,78,-24.218874,91.763998,-24.218874,91.763998,0.000000,-13.709676,0.000000,64.000000,0.000000,0.000000,103.080463,7.190943,83.847835,90.302047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553313,1.515364,0.211812,0.018409,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.958637,mpc-p,0,-126.340000,54.885000,-5.700899,-3.018992,-5.830000,-3.055000,0.129101,0.036008,-4.116798,-19.791126,-0.335443,-19.791126,-4.116798,-0.190000,0.440000,-24,112,-24.365203,112.450000,-24.365203,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.789960,9.462331,77.607427,87.747542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556953,1.637381,0.235805,0.025711,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.968641,mpc-p,0,-126.340000,54.885000,-5.750438,-3.158371,-5.860000,-3.245000,0.109562,0.086629,-2.531068,-19.364199,-0.335443,-19.364199,-2.531068,-0.130000,0.770000,-38,88,-37.912416,88.495772,-37.912416,88.495772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.040644,11.796812,84.067021,96.239167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560257,1.462848,0.314549,0.017972,0.500450,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.978671,mpc-p,0,-126.340000,54.885000,-5.791829,-3.296685,-5.880000,-3.395000,0.088171,0.098315,-1.982162,-12.289405,-0.091484,-12.289405,-1.982162,-0.270000,0.840000,-16,43,-16.055310,24.315947,-16.055310,24.315947,0.000000,19.179825,0.000000,64.000000,0.000000,0.000000,94.032340,13.951312,87.587874,100.379208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553093,1.455682,0.201403,0.018335,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.988674,mpc-p,0,-126.340000,54.885000,-5.824853,-3.433081,-5.900000,-3.475000,0.075147,0.041919,-3.323933,-5.336590,-0.274453,-5.336590,-3.323933,-0.280000,0.670000,10,-2,9.565864,-22.682888,9.565864,-22.682888,0.000000,21.178660,0.000000,64.000000,0.000000,0.000000,88.118724,14.548726,82.121380,100.480819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554864,1.498301,0.196921,0.020735,0.501293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.998666,mpc-p,0,-126.340000,54.885000,-5.849620,-3.567645,-5.930000,-3.525000,0.080380,-0.042645,-2.897006,-3.750861,-0.823360,-3.750861,-2.897006,-0.150000,0.290000,3,-9,2.912510,-8.652859,2.912510,-8.652859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.777116,14.538491,77.783271,97.509789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553929,1.449364,0.191008,0.019219,0.500612,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.008637,mpc-p,0,-126.340000,54.885000,-5.866181,-3.700126,-5.950000,-3.605000,0.083819,-0.095126,-1.555235,-8.812998,-0.457422,-8.812998,-1.555235,-0.120000,0.080000,-7,36,-6.954090,48.434494,-6.954090,48.434494,0.000000,-12.087353,0.000000,64.000000,0.000000,0.000000,81.081573,15.450406,94.747558,108.444722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550422,1.620490,0.221370,0.032184,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.018638,mpc-p,0,-126.340000,54.885000,-5.874667,-3.831067,-5.950000,-3.735000,0.075333,-0.096067,0.762370,-17.473521,-0.091484,-17.473521,0.762370,-0.110000,0.140000,-26,81,-25.501980,112.450000,-25.501980,112.450000,0.000000,-31.102859,0.000000,64.000000,0.000000,0.000000,82.784155,18.254540,96.988595,107.468265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.914097,1.605968,0.256625,0.022522,0.500822,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008316,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.029062,mpc-p,0,-126.340000,54.885000,-5.874943,-3.965353,-5.930000,-3.925000,0.055057,-0.040353,2.897006,-22.291700,-0.457422,-22.291700,2.897006,-0.120000,0.440000,-39,112,-38.512313,112.450000,-38.512313,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.196923,21.199546,91.898001,105.370164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607059,1.681916,0.294240,0.020522,0.500605,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.038641,mpc-p,0,-126.340000,54.885000,-5.867583,-4.086690,-5.900000,-4.125000,0.032417,0.038310,3.201954,-20.888939,0.152474,-20.888939,3.201954,-0.180000,0.730000,-27,107,-27.259043,106.726152,-27.259043,106.726152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.717214,23.905939,97.265215,112.984733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561951,1.653049,0.371614,0.037413,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.048634,mpc-p,0,-126.340000,54.885000,-5.852263,-4.211047,-5.870000,-4.285000,0.017737,0.073953,2.104141,-13.326228,-0.152474,-13.326228,2.104141,-0.260000,0.920000,4,62,3.716635,30.533440,3.716635,30.533440,0.000000,31.192712,0.000000,64.000000,0.000000,0.000000,69.780401,27.895611,101.138492,123.483780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.146125,1.708615,0.368729,0.028005,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.058637,mpc-p,0,-126.340000,54.885000,-5.829260,-4.333165,-5.850000,-4.365000,0.020740,0.031835,1.494245,-5.092632,-0.030495,-5.092632,1.494245,-0.190000,0.810000,15,17,15.420610,-31.892151,15.420610,-31.892151,0.000000,48.618303,0.000000,64.000000,0.000000,0.000000,60.118639,30.916215,93.641061,121.093714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565034,1.639117,0.210235,0.025280,0.501112,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.068645,mpc-p,0,-126.340000,54.885000,-5.798740,-4.452902,-5.840000,-4.385000,0.041260,-0.067902,1.372266,0.030495,0.213464,0.030495,1.372266,-0.130000,0.510000,22,-28,21.960503,-54.462524,21.960503,-54.462524,0.000000,26.188676,0.000000,64.000000,0.000000,0.000000,54.315980,29.696389,93.507765,115.292862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.976710,1.786209,0.397093,0.038057,0.500865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.078642,mpc-p,0,-126.340000,54.885000,-5.760957,-4.569981,-5.820000,-4.395000,0.059043,-0.174981,1.677214,-2.043152,-0.030495,-2.043152,1.677214,-0.090000,0.150000,22,-13,22.449697,-13.146989,22.449697,-13.146989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.380993,28.071855,105.328195,123.978639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565138,1.669463,0.229840,0.029033,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.088640,mpc-p,0,-126.340000,54.885000,-5.716099,-4.684459,-5.790000,-4.465000,0.073901,-0.219459,2.653048,-10.276748,0.152474,-10.276748,2.653048,-0.020000,-0.010000,8,32,8.435935,67.778586,8.435935,67.778586,0.000000,-35.925575,0.000000,64.000000,0.000000,0.000000,57.036208,28.203936,120.966720,132.402270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589115,1.734523,0.222577,0.024068,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.098638,mpc-p,0,-126.340000,54.885000,-5.664401,-4.796286,-5.750000,-4.615000,0.085599,-0.181286,4.482736,-20.462012,-0.274453,-20.462012,4.482736,0.070000,0.100000,-17,77,-17.299839,112.450000,-17.299839,112.450000,0.000000,-35.596989,0.000000,64.000000,0.000000,0.000000,60.102096,31.362387,123.066090,134.580616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552238,1.476363,0.230822,0.018064,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.108636,mpc-p,0,-126.340000,54.885000,-5.606123,-4.905400,-5.690000,-4.855000,0.083877,-0.050400,6.373413,-27.536805,-0.335443,-27.536805,6.373413,-0.020000,0.360000,-19,112,-19.088211,112.450000,-19.088211,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.665968,36.096288,113.643755,129.619907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553673,1.451042,0.237102,0.021899,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.118668,mpc-p,0,-126.340000,54.885000,-5.541323,-5.012097,-5.620000,-5.125000,0.078677,0.112903,7.227268,-27.719774,0.152474,-27.719774,7.227268,-0.070000,0.740000,-14,112,-13.814336,112.450000,-13.814336,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.872921,42.071082,119.962558,141.968993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553187,1.508172,0.273451,0.024217,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.128638,mpc-p,0,-126.340000,54.885000,-5.470939,-5.115344,-5.540000,-5.125000,0.069061,0.009656,6.861330,-21.437845,0.457422,-21.437845,6.861330,-0.080000,0.960000,1,96,0.599009,96.147416,0.599009,96.147416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.575005,49.150207,127.120171,153.751332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589211,1.525371,0.348480,0.031950,0.500801,1,1,0,6,1,1,0,0,0,0,1,1,1,0,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.009970,0.000000,0.000000
3.138669,mpc-p,0,-126.340000,54.885000,-5.394427,-5.216376,-5.480000,-5.515000,0.085573,0.298624,6.251434,-12.899301,0.335443,-12.899301,6.251434,-0.110000,0.970000,24,51,23.720654,51.110219,23.720654,51.110219,0.000000,0.037197,0.000000,64.000000,0.000000,0.000000,30.033693,55.576896,134.876489,163.127368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565193,1.494449,0.273077,0.025113,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.148674,mpc-p,0,-126.340000,54.885000,-5.312759,-5.314277,-5.410000,-5.595000,0.097241,0.280723,5.336590,-4.238777,0.152474,-4.238777,5.336590,-0.090000,0.760000,44,6,43.811787,-2.916141,43.811787,-2.916141,0.000000,9.063557,0.000000,64.000000,0.000000,0.000000,16.963583,58.375096,132.218234,163.148732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555499,1.866112,0.391084,0.082229,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008411,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.158659,mpc-p,0,-126.340000,54.885000,-5.226267,-5.409124,-5.360000,-5.625000,0.133733,0.215876,5.580549,-1.372266,0.518412,-1.372266,5.580549,0.200000,0.430000,18,-2,17.906861,-1.543663,17.906861,-1.543663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.060960,57.758728,131.959792,159.968458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611785,1.547910,0.240257,0.030077,0.500772,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.168678,mpc-p,0,-126.340000,54.885000,-5.134852,-5.501403,-5.290000,-5.665000,0.155148,0.163597,7.776174,-4.726694,0.945339,-4.726694,7.776174,0.180000,0.180000,4,43,4.231487,48.330218,4.231487,48.330218,0.000000,-4.873881,0.000000,64.000000,0.000000,0.000000,6.661092,52.016491,149.251808,161.434208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561428,1.479638,0.214516,0.024441,0.500577,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.178674,mpc-p,0,-126.340000,54.885000,-5.039405,-5.590593,-5.190000,-5.755000,0.150595,0.164407,10.215758,-11.435550,0.640391,-11.435550,10.215758,0.110000,0.230000,-9,88,-8.622119,104.989046,-8.622119,104.989046,0.000000,-16.532709,0.000000,64.000000,0.000000,0.000000,7.554164,46.903820,135.748584,144.475503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594092,1.869703,0.269644,0.041413,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008292,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.188640,mpc-p,0,-126.340000,54.885000,-4.940417,-5.676666,-5.070000,-5.895000,0.129583,0.218334,11.984457,-15.826802,1.128308,-15.826802,11.984457,0.010000,0.510000,-12,112,-11.978553,112.450000,-11.978553,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.401592,44.287486,121.406358,135.825441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567101,1.501417,0.269228,0.030626,0.500652,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.198678,mpc-p,0,-126.340000,54.885000,-4.837280,-5.760488,-4.950000,-6.035000,0.112720,0.274512,11.984457,-15.826802,1.006328,-14.607010,11.374561,-0.040000,0.830000,-3,105,-3.074732,104.767274,-3.074732,104.767274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.925564,43.404330,117.093411,136.438174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564356,1.650155,0.408163,0.037298,0.501043,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.208688,mpc-p,0,-126.340000,54.885000,-4.731396,-5.841248,-4.830000,-6.145000,0.098604,0.303752,10.947634,-7.837164,1.372266,-7.837164,10.947634,-0.030000,0.970000,12,60,11.961338,31.031854,11.961338,31.031854,0.000000,28.735420,0.000000,64.000000,0.000000,0.000000,-11.108993,43.065211,116.753056,139.738224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.629069,1.750242,0.264220,0.039694,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.218640,mpc-p,0,-126.340000,54.885000,-4.623572,-5.918756,-4.730000,-6.185000,0.106428,0.266244,9.849821,-0.152474,1.250287,-0.152474,9.849821,-0.060000,0.820000,36,15,35.560982,-20.458865,35.560982,-20.458865,0.000000,35.226139,0.000000,64.000000,0.000000,0.000000,-23.599060,41.674530,109.789882,137.840241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564487,1.499279,0.231589,0.027929,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.230483,mpc-p,0,-126.340000,54.885000,-4.492533,-6.007435,-4.600000,-6.165000,0.107467,0.157565,10.032790,3.201954,1.311276,3.201954,10.032790,0.120000,0.440000,19,-21,18.687010,-20.664638,18.687010,-20.664638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.746204,38.057283,100.056238,126.911369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.629564,1.506866,0.232517,0.027970,0.502354,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.238636,mpc-p,0,-126.340000,54.885000,-4.400976,-6.066268,-4.510000,-6.155000,0.109024,0.088732,11.252582,0.152474,0.640391,0.152474,11.252582,0.180000,0.190000,-1,24,-0.676329,23.816957,-0.676329,23.816957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.247166,32.212278,116.727606,135.230955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552576,1.531717,0.225096,0.035866,0.500913,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.248656,mpc-p,0,-126.340000,54.885000,-4.287341,-6.136159,-4.390000,-6.195000,0.102659,0.058841,12.472374,-8.325081,1.067318,-8.325081,12.472374,0.100000,0.130000,-6,69,-5.992672,102.552561,-5.992672,102.552561,0.000000,-33.735604,0.000000,64.000000,0.000000,0.000000,-34.638449,26.325536,115.954546,132.050847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.630905,1.505399,0.236655,0.026767,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.258639,mpc-p,0,-126.340000,54.885000,-4.173347,-6.203191,-4.260000,-6.315000,0.086653,0.111809,13.204249,-15.521854,1.189297,-15.521854,13.204249,0.010000,0.360000,-5,112,-4.780603,112.450000,-4.780603,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.202025,24.906746,109.399527,129.360283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558429,1.483949,0.222715,0.022969,0.502788,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.268670,mpc-p,0,-126.340000,54.885000,-4.058489,-6.267992,-4.120000,-6.475000,0.061511,0.207008,11.862478,-16.741646,1.128308,-16.741646,11.862478,-0.020000,0.720000,8,112,8.338991,112.450000,8.338991,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.167675,24.661008,111.404893,136.590826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554360,1.436729,0.295518,0.017963,0.500582,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.278665,mpc-p,0,-126.340000,54.885000,-3.944200,-6.330082,-4.000000,-6.605000,0.055800,0.274918,10.581696,-11.618519,1.250287,-11.618519,10.581696,0.000000,0.950000,21,83,20.526775,83.407629,20.526775,83.407629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.838875,27.066782,120.021219,144.977600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551546,1.602082,0.421972,0.029554,0.501159,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.288640,mpc-p,0,-126.340000,54.885000,-3.830760,-6.389653,-3.890000,-6.665000,0.059240,0.275347,9.727842,-2.836017,1.433256,-2.836017,9.727842,0.060000,0.940000,26,38,25.858710,11.883969,25.858710,11.883969,0.000000,26.523661,0.000000,64.000000,0.000000,0.000000,-60.663660,29.352162,118.124359,143.779823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564312,1.479755,0.214378,0.019910,0.500544,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.298636,mpc-p,0,-126.340000,54.885000,-3.718148,-6.447038,-3.800000,-6.665000,0.081852,0.217962,9.056956,3.628881,1.128308,3.628881,9.056956,0.210000,0.680000,18,-7,17.512910,-22.271744,17.512910,-22.271744,0.000000,15.679373,0.000000,64.000000,0.000000,0.000000,-68.398061,28.576684,110.714013,137.534293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556643,1.493341,0.205515,0.020897,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.308637,mpc-p,0,-126.340000,54.885000,-3.607040,-6.502203,-3.690000,-6.625000,0.082960,0.122797,10.154769,4.482736,1.128308,4.482736,10.154769,0.170000,0.290000,12,-1,12.019568,-0.654733,12.019568,-0.654733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.948644,24.537727,112.357542,134.631442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592166,1.709438,0.216232,0.033560,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.318640,mpc-p,0,-126.340000,54.885000,-3.497903,-6.555229,-3.580000,-6.625000,0.082097,0.069771,10.642686,-2.165131,1.189297,-2.165131,10.642686,0.140000,0.110000,7,44,7.424917,69.474419,7.424917,69.474419,0.000000,-25.129152,0.000000,64.000000,0.000000,0.000000,-75.577607,20.034732,112.999266,132.306243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560080,1.491442,0.196904,0.023996,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.328639,mpc-p,0,-126.340000,54.885000,-3.391274,-6.606167,-3.470000,-6.685000,0.078726,0.078833,11.252582,-10.642686,0.945339,-10.642686,11.252582,0.100000,0.210000,2,89,1.711815,112.450000,1.711815,112.450000,0.000000,-23.104733,0.000000,64.000000,0.000000,0.000000,-79.252552,17.668409,105.066991,130.563032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560772,1.470348,0.231332,0.024295,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.338670,mpc-p,0,-126.340000,54.885000,-3.287228,-6.655286,-3.350000,-6.815000,0.062772,0.159714,11.374561,-15.155916,1.250287,-15.155916,11.374561,0.060000,0.530000,0,112,-0.323519,112.450000,-0.323519,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.213610,17.230252,110.059681,133.436890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555121,1.467031,0.232418,0.022206,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.348673,mpc-p,0,-126.340000,54.885000,-3.186827,-6.702388,-3.230000,-6.945000,0.043173,0.242612,11.069613,-12.655342,1.189297,-12.655342,11.069613,0.020000,0.840000,3,112,3.318962,112.450000,3.318962,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.887187,17.308875,117.188478,138.978365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556285,1.575668,0.339855,0.022756,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.358672,mpc-p,0,-126.340000,54.885000,-3.090241,-6.747696,-3.120000,-7.025000,0.029759,0.277304,10.337738,-4.787684,1.616224,-4.787684,10.337738,0.020000,1.000000,9,67,8.515856,40.038602,8.515856,40.038602,0.000000,27.411398,0.000000,64.000000,0.000000,0.000000,-95.291192,16.470112,120.665177,141.449974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557960,1.467455,0.334631,0.022579,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.368638,mpc-p,0,-126.340000,54.885000,-2.998160,-6.791182,-3.020000,-7.025000,0.021840,0.233818,9.788831,4.421746,1.250287,4.421746,9.788831,0.040000,0.870000,10,22,10.287226,-27.230518,10.287226,-27.230518,0.000000,49.680518,0.000000,64.000000,0.000000,0.000000,-101.058013,13.878414,118.015336,136.242814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556535,1.527083,0.197584,0.025905,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.378665,mpc-p,0,-126.340000,54.885000,-2.910144,-6.833348,-2.930000,-6.945000,0.019856,0.111652,8.995966,8.995966,1.433256,8.995966,8.995966,0.060000,0.560000,12,-23,11.677573,-45.687116,11.677573,-45.687116,0.000000,23.137115,0.000000,64.000000,0.000000,0.000000,-103.975572,8.239676,108.487551,129.092203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553535,1.475869,0.201461,0.022638,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.388670,mpc-p,0,-126.340000,54.885000,-2.827334,-6.873943,-2.830000,-6.865000,0.002666,-0.008943,9.056956,7.349247,1.311276,7.349247,9.056956,0.070000,0.170000,2,-6,2.129726,-6.100193,2.129726,-6.100193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.725499,3.137562,104.429679,127.762751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558565,1.669414,0.224268,0.030504,0.500546,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.398640,mpc-p,0,-126.340000,54.885000,-2.750187,-6.913024,-2.730000,-6.845000,-0.020187,-0.068024,9.605862,-1.372266,1.311276,-1.372266,9.605862,0.070000,0.070000,-15,39,-14.589587,72.987428,-14.589587,72.987428,0.000000,-34.087621,0.000000,64.000000,0.000000,0.000000,-103.023460,-1.839095,108.716745,139.871510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556453,1.639192,0.232590,0.029793,0.504613,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.408642,mpc-p,0,-126.340000,54.885000,-2.678537,-6.950960,-2.620000,-6.915000,-0.058537,-0.035960,10.093779,-11.252582,1.250287,-11.252582,10.093779,0.000000,0.120000,-25,84,-24.811896,112.450000,-24.811896,112.450000,0.000000,-28.550193,0.000000,64.000000,0.000000,0.000000,-99.829670,-2.504066,111.526227,142.233137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573822,1.631242,0.237955,0.024496,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.418640,mpc-p,0,-126.340000,54.885000,-2.613026,-6.987706,-2.520000,-7.055000,-0.093026,0.067294,9.483883,-17.412531,0.945339,-17.412531,9.483883,-0.040000,0.440000,-27,112,-27.437152,112.450000,-27.437152,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.059109,0.719642,117.324571,142.377842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580184,1.621618,0.239192,0.029315,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.428641,mpc-p,0,-126.340000,54.885000,-2.553936,-7.023388,-2.430000,-7.205000,-0.123936,0.181612,8.386070,-15.582843,0.884349,-15.582843,8.386070,-0.080000,0.800000,-23,112,-23.321987,112.450000,-23.321987,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.142297,4.681995,127.315359,150.002066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563934,1.491217,0.294545,0.024243,0.501923,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.438671,mpc-p,0,-126.340000,54.885000,-2.501456,-7.058198,-2.340000,-7.305000,-0.161456,0.246802,6.922320,-8.386070,0.945339,-8.386070,6.922320,-0.130000,0.980000,-12,80,-12.371014,79.541767,-12.371014,79.541767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.866653,8.214336,134.834156,155.474235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556435,1.468069,0.346278,0.025197,0.502679,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.448669,mpc-p,0,-126.340000,54.885000,-2.456205,-7.092014,-2.290000,-7.325000,-0.166205,0.232986,4.177788,1.616224,0.213464,1.616224,4.177788,-0.160000,0.930000,11,35,10.999200,-0.132130,10.999200,-0.132130,0.000000,34.673897,0.000000,64.000000,0.000000,0.000000,-101.165310,9.185399,131.532741,149.157401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557160,1.548259,0.206253,0.022962,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.458666,mpc-p,0,-126.340000,54.885000,-2.418278,-7.125043,-2.260000,-7.255000,-0.158278,0.129957,1.860183,10.093779,0.762370,10.093779,1.860183,-0.100000,0.660000,20,-10,19.641049,-53.551990,19.641049,-53.551990,0.000000,43.093757,0.000000,64.000000,0.000000,0.000000,-99.608265,4.930045,117.854494,137.271715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555804,1.507755,0.192287,0.027196,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.468673,mpc-p,0,-126.340000,54.885000,-2.387899,-7.157410,-2.240000,-7.155000,-0.147899,-0.002410,0.457422,10.459717,-0.091484,10.459717,0.457422,-0.060000,0.280000,18,-32,18.122217,-32.194064,18.122217,-32.194064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.178289,-1.910638,104.204892,130.541015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557058,1.489792,0.194018,0.021587,0.501588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.478671,mpc-p,0,-126.340000,54.885000,-2.365351,-7.189146,-2.230000,-7.095000,-0.135351,-0.094146,-0.396432,3.933829,0.213464,3.933829,-0.396432,-0.010000,0.030000,6,13,6.400705,38.215395,6.400705,38.215395,0.000000,-25.409460,0.000000,64.000000,0.000000,0.000000,-85.691513,-8.627572,103.038754,137.824730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555879,1.469580,0.217155,0.022873,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.488668,mpc-p,0,-126.340000,54.885000,-2.350815,-7.220360,-2.230000,-7.125000,-0.120815,-0.095360,-0.457422,-6.007476,-0.518412,-6.007476,-0.457422,0.030000,0.000000,-13,58,-12.665805,112.450000,-12.665805,112.450000,0.000000,-54.644064,0.000000,64.000000,0.000000,0.000000,-76.774435,-14.875488,114.375769,153.233806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557583,1.477031,0.226209,0.022624,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.498672,mpc-p,0,-126.340000,54.885000,-2.344472,-7.251153,-2.230000,-7.235000,-0.114472,-0.016153,-0.640391,-15.460864,-0.396432,-15.460864,-0.640391,-0.010000,0.190000,-20,103,-19.683966,112.450000,-19.683966,112.450000,0.000000,-9.644064,0.000000,64.000000,0.000000,0.000000,-68.407377,-14.441422,115.086080,149.580291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552293,1.619664,0.247901,0.032221,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.508671,mpc-p,0,-126.340000,54.885000,-2.346491,-7.281571,-2.230000,-7.405000,-0.116491,0.123429,-1.311276,-18.876282,-0.640391,-18.876282,-1.311276,-0.040000,0.600000,-22,112,-22.205482,112.450000,-22.205482,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.410393,-10.050775,115.410208,150.185940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556166,1.820026,0.348538,0.050104,0.500790,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008287,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.518640,mpc-p,0,-126.340000,54.885000,-2.356959,-7.311610,-2.240000,-7.545000,-0.116959,0.233390,-1.738204,-13.692166,-0.579401,-13.692166,-1.738204,-0.060000,0.890000,-24,112,-23.764657,112.450000,-23.764657,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.425433,-3.824518,124.106606,157.189513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564160,1.452245,0.400700,0.019929,0.500231,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.528636,mpc-p,0,-126.340000,54.885000,-2.376040,-7.341504,-2.260000,-7.625000,-0.116040,0.283496,-3.445913,-3.994819,-0.335443,-3.994819,-3.445913,-0.120000,1.010000,-6,67,-5.542935,49.826302,-5.542935,49.826302,0.000000,17.623698,0.000000,64.000000,0.000000,0.000000,-70.590908,-0.346166,129.389905,164.096423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544910,1.463887,0.336818,0.023874,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.538672,mpc-p,0,-126.340000,54.885000,-2.403933,-7.371354,-2.290000,-7.585000,-0.113933,0.213646,-4.360757,7.166278,-0.579401,7.166278,-4.360757,-0.130000,0.890000,2,22,1.848797,-38.169948,1.848797,-38.169948,0.000000,60.619948,0.000000,64.000000,0.000000,0.000000,-75.443426,-2.304087,128.569467,161.832693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557199,1.640989,0.218402,0.025824,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.548672,mpc-p,0,-126.340000,54.885000,-2.440495,-7.400993,-2.340000,-7.475000,-0.100495,0.074007,-5.702528,13.936124,-0.396432,13.936124,-5.702528,-0.100000,0.570000,6,-23,5.712356,-75.105436,5.712356,-75.105436,0.000000,52.555436,0.000000,64.000000,0.000000,0.000000,-77.322060,-10.755735,109.001550,145.977991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556320,1.507177,0.216643,0.022650,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.558678,mpc-p,0,-126.340000,54.885000,-2.485868,-7.430589,-2.390000,-7.335000,-0.095868,-0.095589,-5.763517,13.143259,-0.457422,13.143259,-5.763517,-0.070000,0.170000,-6,-46,-6.368673,-46.060833,-6.368673,-46.060833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.115171,-18.658600,100.266354,137.242337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553981,1.480614,0.206685,0.020593,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.568673,mpc-p,0,-126.340000,54.885000,-2.539986,-7.460142,-2.430000,-7.265000,-0.109986,-0.195142,-5.519559,4.543725,-0.701380,4.543725,-5.519559,-0.070000,-0.020000,-24,-1,-23.995044,33.845099,-23.995044,33.845099,0.000000,-34.905931,0.000000,64.000000,0.000000,0.000000,-69.427779,-23.993307,110.918678,146.790486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558251,1.482059,0.213092,0.020359,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.578668,mpc-p,0,-126.340000,54.885000,-2.602872,-7.489720,-2.480000,-7.285000,-0.122872,-0.204720,-4.055809,-6.678361,-0.579401,-6.678361,-4.055809,-0.070000,-0.050000,-54,44,-53.551580,112.450000,-53.551580,112.450000,0.000000,-68.510833,0.000000,64.000000,0.000000,0.000000,-62.269304,-25.972030,114.995177,156.154434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555665,1.468700,0.232317,0.022157,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.588673,mpc-p,0,-126.340000,54.885000,-2.674564,-7.519383,-2.510000,-7.415000,-0.164564,-0.104383,-3.689871,-17.656490,-0.579401,-17.656490,-3.689871,-0.210000,0.020000,-53,89,-53.374867,112.450000,-53.374867,112.450000,0.000000,-23.510833,0.000000,64.000000,0.000000,0.000000,-54.762987,-21.874700,108.583431,145.673201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556387,1.460447,0.233075,0.021954,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.598670,mpc-p,0,-126.340000,54.885000,-2.754869,-7.549103,-2.550000,-7.625000,-0.204869,0.075897,-5.641538,-24.609304,-1.128308,-24.609304,-5.641538,-0.360000,0.380000,-26,112,-25.581432,112.450000,-25.581432,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.105271,-11.594577,118.877429,147.105162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555898,1.511738,0.247713,0.021313,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.608668,mpc-p,0,-126.340000,54.885000,-2.843746,-7.578920,-2.620000,-7.855000,-0.223746,0.276080,-8.447060,-22.474668,-1.433256,-22.474668,-8.447060,-0.370000,0.780000,-16,112,-16.248741,112.450000,-16.248741,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.562907,2.245208,137.248450,164.170844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552957,1.558413,0.308859,0.028512,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.618645,mpc-p,0,-126.340000,54.885000,-2.940875,-7.608783,-2.710000,-8.015000,-0.230875,0.406217,-9.971800,-13.936124,-1.860183,-13.936124,-9.971800,-0.290000,0.990000,-20,112,-19.677917,112.450000,-19.677917,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.498849,15.459410,146.311291,178.078767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584305,1.478022,0.302356,0.021948,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.628634,mpc-p,0,-126.340000,54.885000,-3.046412,-7.638792,-2.810000,-8.065000,-0.236412,0.426208,-11.496540,-1.616224,-1.616224,-1.616224,-11.496540,-0.170000,1.060000,-26,67,-26.316351,29.760268,-26.316351,29.760268,0.000000,37.689732,0.000000,64.000000,0.000000,0.000000,-62.004021,20.709421,143.741396,173.112706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541712,1.505404,0.332880,0.023283,0.500840,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.638672,mpc-p,0,-126.340000,54.885000,-3.160674,-7.669058,-2.930000,-8.005000,-0.230674,0.335942,-12.533363,9.788831,-1.738204,9.788831,-12.533363,-0.240000,0.910000,-12,22,-12.474419,-57.880119,-12.474419,-57.880119,0.000000,80.330119,0.000000,64.000000,0.000000,0.000000,-60.513037,15.499813,131.118792,166.195921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561139,1.602209,0.242473,0.031045,0.500830,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.648677,mpc-p,0,-126.340000,54.885000,-3.282554,-7.699321,-3.050000,-7.855000,-0.232554,0.155679,-13.570186,17.473521,-1.128308,17.473521,-13.570186,-0.220000,0.570000,-11,-23,-10.699552,-102.331192,-10.699552,-102.331192,0.000000,79.781192,0.000000,64.000000,0.000000,0.000000,-58.751876,2.741888,110.645837,149.872857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565015,1.480135,0.238940,0.024638,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.658679,mpc-p,0,-126.340000,54.885000,-3.412144,-7.729649,-3.170000,-7.685000,-0.242144,-0.044649,-13.570186,17.046594,-1.677214,17.046594,-13.570186,-0.180000,0.190000,-25,-68,-25.379698,-79.477768,-25.379698,-79.477768,0.000000,11.927768,0.000000,64.000000,0.000000,0.000000,-53.729127,-8.453056,97.407294,138.026329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546180,1.485945,0.207321,0.017993,0.500278,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.668676,mpc-p,0,-126.340000,54.885000,-3.549207,-7.760017,-3.310000,-7.565000,-0.239207,-0.195017,-13.936124,8.752008,-1.555235,8.752008,-13.936124,-0.200000,-0.020000,-33,-23,-32.755388,-5.481932,-32.755388,-5.481932,0.000000,-17.068068,0.000000,64.000000,0.000000,0.000000,-45.472629,-14.463896,107.279129,141.551890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552604,1.499517,0.288526,0.029168,0.501249,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.678682,mpc-p,0,-126.340000,54.885000,-3.693673,-7.790433,-3.440000,-7.565000,-0.253673,-0.225433,-14.728989,-4.177788,-2.409089,-4.177788,-14.728989,-0.260000,-0.130000,-34,22,-33.998163,111.675892,-33.998163,111.675892,0.000000,-89.225892,0.000000,64.000000,0.000000,0.000000,-36.199481,-17.912321,109.766676,151.484189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565802,1.503064,0.261547,0.023325,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.688638,mpc-p,0,-126.340000,54.885000,-3.844377,-7.820677,-3.590000,-7.675000,-0.254377,-0.145677,-15.338885,-16.741646,-2.592058,-16.741646,-15.338885,-0.310000,-0.060000,-31,67,-30.670456,112.450000,-30.670456,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-27.921464,-14.074607,110.897724,148.094246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552217,1.559699,0.235674,0.024312,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.698670,mpc-p,0,-126.340000,54.885000,-4.002965,-7.851087,-3.750000,-7.895000,-0.252965,0.043913,-17.412531,-27.170868,-3.201954,-27.170868,-17.412531,-0.330000,0.060000,14,112,31.151468,112.450000,31.151468,112.450000,-16.821924,-0.000000,0.000000,64.000000,0.000000,0.000000,-22.444618,-2.984033,113.642952,145.840213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543035,1.475531,0.255493,0.020256,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.708671,mpc-p,0,-126.340000,54.885000,-4.167475,-7.881283,-3.930000,-8.185000,-0.237475,0.303717,-19.425188,-30.952223,-3.384923,-30.952223,-19.425188,-0.190000,0.590000,-1,112,-0.999589,112.450000,-0.999589,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.245922,12.179567,129.162614,165.885172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557160,1.557347,0.280527,0.017910,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.718665,mpc-p,0,-126.340000,54.885000,-4.337934,-7.911278,-4.120000,-8.445000,-0.217934,0.533722,-18.937271,-25.036232,-3.445913,-25.036232,-18.937271,-0.130000,0.910000,-44,112,-43.508182,112.450000,-43.508182,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.329096,27.800135,135.290621,178.071811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547871,1.525947,0.307244,0.025507,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.728638,mpc-p,0,-126.340000,54.885000,-4.513753,-7.940967,-4.310000,-8.625000,-0.203753,0.684033,-18.998261,-14.607010,-3.445913,-14.607010,-18.998261,-0.150000,1.020000,-47,112,-47.427462,112.450000,-47.427462,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.758795,34.714957,130.994796,164.941574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558568,1.494640,0.338738,0.023844,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.738649,mpc-p,0,-126.340000,54.885000,-4.695630,-7.970453,-4.500000,-8.685000,-0.195630,0.714547,-19.547167,-3.323933,-3.567892,-3.323933,-19.547167,-0.330000,1.060000,-21,68,-20.662429,68.122378,-20.662429,68.122378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.661805,33.418276,137.823149,178.475571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582779,1.495524,0.341990,0.018109,0.500427,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.748640,mpc-p,0,-126.340000,54.885000,-4.882143,-7.999482,-4.710000,-8.635000,-0.172143,0.635518,-19.547167,-3.323933,-3.567892,-3.323933,-19.547167,-0.330000,0.920000,-20,74,-19.849282,73.687568,-19.849282,73.687568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.628227,30.265152,140.947317,176.066062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553665,1.585719,0.216713,0.014148,0.500489,1,1,0,5,0,1,0,0,0,0,1,1,1,1,0,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.758672,mpc-p,0,-126.340000,54.885000,-5.074073,-8.028150,-4.930000,-8.475000,-0.144073,0.446850,-22.718627,16.924615,-3.506902,16.924615,-22.718627,-0.280000,0.800000,6,29,6.363601,-87.557008,6.363601,-87.557008,0.000000,116.244576,0.000000,64.000000,0.000000,0.000000,-15.841188,8.933267,115.397255,174.565121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543991,1.528152,0.202676,0.017031,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.768665,mpc-p,0,-126.340000,54.885000,-5.269501,-8.056136,-5.160000,-8.265000,-0.109501,0.208864,-23.450502,21.925762,-2.957996,21.925762,-23.450502,-0.190000,0.570000,3,-16,3.202630,-106.050000,3.202630,-106.050000,0.000000,89.737567,0.000000,64.000000,0.000000,0.000000,-13.555355,-8.390241,106.450247,153.314507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549368,1.474502,0.219315,0.023162,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.778664,mpc-p,0,-126.340000,54.885000,-5.468865,-8.083473,-5.380000,-8.045000,-0.088865,-0.038473,-22.535658,20.766960,-2.287110,20.766960,-22.535658,-0.130000,0.230000,-16,-61,-16.041578,-101.017741,-16.041578,-101.017741,0.000000,39.705309,0.000000,64.000000,0.000000,0.000000,-7.057641,-21.123918,110.197610,148.649128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545447,1.505518,0.237556,0.022732,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.788667,mpc-p,0,-126.340000,54.885000,-5.671753,-8.110060,-5.590000,-7.895000,-0.081753,-0.215060,-20.766960,12.350394,-2.653048,12.350394,-20.766960,-0.150000,-0.010000,-38,-24,-37.995305,-24.394232,-37.995305,-24.394232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.744025,-29.018546,124.960133,156.500645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546929,1.513164,0.219639,0.021435,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.798667,mpc-p,0,-126.340000,54.885000,-5.877556,-8.135766,-5.780000,-7.845000,-0.097556,-0.290766,-18.937271,0.030495,-2.836017,0.030495,-18.937271,-0.200000,-0.080000,-60,21,-60.034928,80.710530,-60.034928,80.710530,0.000000,-60.104762,0.000000,64.000000,0.000000,0.000000,13.269775,-34.234852,132.884818,169.456314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547339,1.465378,0.221344,0.024829,0.504901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.808673,mpc-p,0,-126.340000,54.885000,-6.086074,-8.160512,-5.950000,-7.905000,-0.136074,-0.255512,-17.656490,-11.923467,-3.262944,-11.923467,-17.656490,-0.380000,-0.040000,-59,66,-58.766295,112.450000,-58.766295,112.450000,0.000000,-46.844232,0.000000,64.000000,0.000000,0.000000,21.019156,-33.227988,129.503350,165.795542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554791,1.545067,0.287029,0.019298,0.500811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.818672,mpc-p,0,-126.340000,54.885000,-6.296593,-8.184153,-6.140000,-8.095000,-0.156593,-0.089153,-19.364199,-22.535658,-3.018985,-22.535658,-19.364199,-0.520000,0.060000,-14,111,14.315264,112.450000,14.315264,112.450000,-28.081559,-1.844232,0.000000,64.000000,0.000000,0.000000,24.042634,-23.076188,122.034028,153.436349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549288,1.486795,0.300325,0.022496,0.503773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.828636,mpc-p,0,-126.340000,54.885000,-6.508081,-8.206513,-6.340000,-8.355000,-0.168081,0.148487,-22.413679,-28.634618,-3.750861,-28.634618,-22.413679,-0.430000,0.590000,14,112,13.765187,112.450000,13.765187,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.828274,-5.213609,126.987402,166.593192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549260,1.577751,0.270838,0.021644,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.838667,mpc-p,0,-126.340000,54.885000,-6.722273,-8.227699,-6.560000,-8.595000,-0.162273,0.367301,-22.108731,-23.084564,-3.933829,-23.084564,-22.108731,-0.210000,0.910000,-31,112,-46.071911,112.450000,-46.071911,112.450000,14.837098,0.000000,0.000000,64.000000,0.000000,0.000000,17.488625,15.044867,130.906829,177.487592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548647,1.554897,0.281846,0.018701,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.848673,mpc-p,0,-126.340000,54.885000,-6.936805,-8.247389,-6.780000,-8.745000,-0.156805,0.497611,-21.193887,-12.838311,-3.689871,-12.838311,-21.193887,-0.150000,1.030000,-64,112,-64.051428,112.450000,-64.051428,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.838009,26.520362,125.931282,159.992860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556312,1.786006,0.368791,0.037600,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.858646,mpc-p,0,-126.340000,54.885000,-7.151022,-8.265456,-6.990000,-8.805000,-0.161022,0.539544,-20.157064,-1.311276,-2.836017,-1.311276,-20.157064,-0.350000,1.070000,-47,67,-47.135640,51.165579,-47.135640,51.165579,0.000000,16.284421,0.000000,64.000000,0.000000,0.000000,25.605321,27.520084,113.128386,141.389093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576149,1.496310,0.341509,0.021848,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.868640,mpc-p,0,-126.340000,54.885000,-7.365696,-8.281879,-7.190000,-8.745000,-0.175696,0.463121,-20.949928,10.520706,-3.445913,10.520706,-20.949928,-0.520000,0.890000,-13,22,-13.378121,-32.097914,-13.378121,-32.097914,0.000000,54.547914,0.000000,64.000000,0.000000,0.000000,24.308843,18.926602,110.781561,149.829613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553682,1.519895,0.216681,0.020475,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.878641,mpc-p,0,-126.340000,54.885000,-7.580062,-8.296501,-7.410000,-8.585000,-0.170062,0.288499,-22.535658,16.741646,-2.714037,16.741646,-22.535658,-0.390000,0.590000,-9,-23,-9.181228,-65.688302,-9.181228,-65.688302,0.000000,43.138302,0.000000,64.000000,0.000000,0.000000,20.374704,6.737534,91.662754,125.378907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567454,1.494328,0.248070,0.023739,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.888643,mpc-p,0,-126.340000,54.885000,-7.793617,-8.309190,-7.640000,-8.415000,-0.153617,0.105810,-22.657637,15.826802,-2.653048,15.826802,-22.657637,-0.150000,0.200000,-36,-35,-36.332108,-34.871338,-36.332108,-34.871338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.593824,-2.732352,92.952637,122.859374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.915717,1.723653,0.284709,0.041086,0.501051,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008478,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.898675,mpc-p,0,-126.340000,54.885000,-8.006519,-8.319846,-7.850000,-8.305000,-0.156519,-0.014846,-21.193887,7.532216,-3.262944,7.532216,-21.193887,-0.240000,0.020000,-43,10,-43.111765,42.719859,-43.111765,42.719859,0.000000,-32.591197,0.000000,64.000000,0.000000,0.000000,30.020823,-8.837244,105.500234,133.394118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578578,1.505138,0.224866,0.029184,1.144437,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008493,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.908640,mpc-p,0,-126.340000,54.885000,-8.216311,-8.328253,-8.060000,-8.295000,-0.156311,-0.033253,-20.523001,-3.140965,-3.811850,-3.140965,-20.523001,-0.360000,0.000000,-38,55,-37.933340,112.450000,-37.933340,112.450000,0.000000,-57.321338,0.000000,64.000000,0.000000,0.000000,38.120975,-10.629772,107.908203,138.767441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579391,1.821900,0.285454,0.034558,0.501108,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.918636,mpc-p,0,-126.340000,54.885000,-8.424695,-8.334384,-8.270000,-8.375000,-0.154695,0.040616,-21.010918,-13.387218,-3.811850,-13.387218,-21.010918,-0.410000,0.070000,-24,100,-23.871693,112.450000,-23.871693,112.450000,0.000000,-12.321338,0.000000,64.000000,0.000000,0.000000,44.085314,-5.848018,104.115316,129.433770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561392,1.639502,0.260539,0.032861,0.500591,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.928644,mpc-p,0,-126.340000,54.885000,-8.630833,-8.338090,-8.480000,-8.535000,-0.150833,0.196910,-22.535658,-19.730136,-3.750861,-19.730136,-22.535658,-0.360000,0.520000,-16,112,-15.994238,112.450000,-15.994238,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.496704,4.139935,105.630472,132.897119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562848,2.512152,0.317435,0.037833,0.506561,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.938648,mpc-p,0,-126.340000,54.885000,-8.834051,-8.339241,-8.700000,-8.695000,-0.134051,0.355759,-22.291700,-15.399875,-3.689871,-15.399875,-22.291700,-0.280000,0.850000,-29,112,-28.960147,112.450000,-28.960147,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.895531,15.483937,109.596604,137.993614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.076734,1.636202,0.313646,0.026216,0.500844,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008564,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.948638,mpc-p,0,-126.340000,54.885000,-9.033769,-8.337727,-8.910000,-8.805000,-0.123769,0.467273,-21.864772,-6.129455,-3.567892,-6.129455,-21.864772,-0.260000,1.000000,-31,112,-31.201310,112.449977,-31.201310,112.449977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.235835,22.388495,107.095578,131.252394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.786496,1.928192,0.427892,0.039168,0.501132,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.959470,mpc-p,0,-126.340000,54.885000,-9.246302,-8.332945,-9.140000,-8.785000,-0.106302,0.452055,-21.498835,6.983309,-3.140965,6.983309,-21.498835,-0.330000,1.070000,-17,67,-17.087205,2.429138,-17.087205,2.429138,0.000000,65.020839,0.000000,64.000000,0.000000,0.000000,54.883702,20.080429,104.308874,123.273359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.610404,1.797299,0.381630,0.036533,0.501069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010339,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.969843,mpc-p,0,-126.340000,54.885000,-9.445483,-8.325178,-9.370000,-8.655000,-0.075483,0.329822,-21.681804,18.083417,-2.836017,18.083417,-21.681804,-0.320000,0.970000,-5,22,-5.181464,-84.979683,-5.181464,-84.979683,0.000000,107.429660,0.000000,64.000000,0.000000,0.000000,53.773579,9.516735,102.573209,126.204368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.235891,1.812937,0.291442,0.038416,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.979908,mpc-p,0,-126.340000,54.885000,-9.634348,-8.314545,-9.580000,-8.395000,-0.054348,0.080455,-21.193887,24.182377,-2.287110,24.182377,-21.193887,-0.200000,0.660000,-14,-23,-14.193925,-106.049998,-14.193925,-106.049998,0.000000,83.499974,0.000000,64.000000,0.000000,0.000000,49.817855,-3.148132,93.148380,119.453971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.203317,1.934616,0.252062,0.040465,0.501171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.989937,mpc-p,0,-126.340000,54.885000,-9.817930,-8.300812,-9.790000,-8.175000,-0.027930,-0.125812,-19.669147,23.267533,-2.104141,23.267533,-19.669147,-0.150000,0.270000,-27,-68,-27.011010,-94.139375,-27.011010,-94.139375,0.000000,26.589351,0.000000,64.000000,0.000000,0.000000,49.307470,-12.492541,101.094939,124.549803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.366157,1.760447,0.279606,0.030751,0.501051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.000033,mpc-p,0,-126.340000,54.885000,-9.997763,-8.283728,-9.980000,-8.005000,-0.017763,-0.278728,-18.022427,14.180083,-2.775027,14.180083,-18.022427,-0.190000,0.000000,-35,-23,-35.479060,-6.882868,-35.479060,-6.882868,0.000000,-15.667156,0.000000,64.000000,0.000000,0.000000,53.336702,-15.785563,113.750912,128.761419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571898,1.600006,0.281539,0.021052,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.009999,mpc-p,0,-126.340000,54.885000,-10.170333,-8.263716,-10.150000,-7.925000,-0.020333,-0.338716,-18.022427,14.180083,-2.836017,2.409089,-17.351542,-0.250000,-0.090000,-25,3,-25.038512,2.905151,-25.038512,2.905151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.405611,-19.477813,115.444270,137.612062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554434,1.562478,0.207790,0.019090,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.019997,mpc-p,0,-126.340000,54.885000,-10.338443,-8.240569,-10.330000,-7.965000,-0.008443,-0.275569,-17.229563,-10.825654,-2.714037,-10.825654,-17.229563,-0.290000,-0.080000,-14,48,-14.130000,112.450000,-14.130000,112.450000,0.000000,-64.544849,0.000000,64.000000,0.000000,0.000000,61.744603,-11.610284,126.331839,142.358201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552656,1.545396,0.271448,0.016342,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.029999,mpc-p,0,-126.340000,54.885000,-10.501391,-8.214254,-10.500000,-8.125000,-0.001391,-0.089254,-17.168573,-22.718627,-3.140965,-22.718627,-17.168573,-0.240000,-0.010000,31,93,63.586313,112.450000,63.586313,112.450000,-32.716313,-19.544849,0.000000,64.000000,0.000000,0.000000,63.206536,3.352042,125.740854,149.478515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551400,1.541382,0.364659,0.024376,0.500840,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.040030,mpc-p,0,-126.340000,54.885000,-10.659347,-8.184614,-10.670000,-8.395000,0.010653,0.210386,-16.680656,-30.830244,-2.897006,-30.830244,-16.680656,-0.120000,0.360000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.086314,21.612923,129.121900,161.652013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561718,1.465639,0.307942,0.017603,0.500817,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.050026,mpc-p,0,-126.340000,54.885000,-10.811115,-8.151775,-10.820000,-8.695000,0.008885,0.543225,-14.119093,-28.817587,-2.897006,-28.817587,-14.119093,0.010000,0.780000,25,112,-16.509442,112.450000,-16.509442,112.450000,41.509442,0.000000,0.000000,64.000000,0.000000,0.000000,46.274551,37.899830,136.340997,172.365316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546950,1.472486,0.576576,0.015407,0.500283,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.060025,mpc-p,0,-126.340000,54.885000,-10.957139,-8.115567,-10.940000,-8.915000,-0.017139,0.799433,-9.361904,-20.644980,-2.409089,-20.644980,-9.361904,0.220000,0.970000,-20,112,-70.000000,112.450000,-70.000000,112.450000,50.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.944593,49.910829,142.070535,175.089916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550154,1.500606,0.287958,0.015467,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.070029,mpc-p,0,-126.340000,54.885000,-11.097302,-8.075920,-11.010000,-9.065000,-0.087302,0.989080,-4.970653,-9.544873,-1.067318,-9.544873,-4.970653,0.090000,1.050000,-65,112,-70.000000,112.450000,-70.000000,112.450000,5.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.981018,55.829933,141.021208,172.217438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549956,1.467632,0.288686,0.018836,0.505624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.080043,mpc-p,0,-126.340000,54.885000,-11.231510,-8.032765,-11.040000,-9.095000,-0.191510,1.062235,-2.165131,2.104141,-0.091484,2.104141,-2.165131,-0.070000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.069865,54.276150,135.851150,164.454253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592025,1.540779,0.331743,0.024504,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.090028,mpc-p,0,-126.340000,54.885000,-11.359172,-7.986234,-11.060000,-9.005000,-0.299172,1.018766,-1.128308,14.119093,0.213464,14.119093,-1.128308,-0.300000,1.090000,-70,67,-70.000000,23.735439,-70.000000,23.735439,0.000000,43.714561,0.000000,64.000000,0.000000,0.000000,21.753662,41.973119,137.654096,188.170323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574026,1.541484,0.504054,0.027073,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.100027,mpc-p,0,-126.340000,54.885000,-11.480739,-7.936106,-11.070000,-8.795000,-0.410739,0.858894,-3.445913,24.792273,0.335443,24.792273,-3.445913,-0.550000,0.930000,-70,22,-70.000000,-52.743593,-70.000000,-52.743593,0.000000,75.193593,0.000000,64.000000,0.000000,0.000000,14.564115,22.003784,132.133486,191.636752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543121,1.432430,0.414216,0.021925,0.500444,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.110025,mpc-p,0,-126.340000,54.885000,-11.595944,-7.882427,-11.110000,-8.515000,-0.485944,0.632573,-6.434403,29.183525,-0.213464,29.183525,-6.434403,-0.650000,0.590000,-40,-23,-40.476308,-68.340664,-40.476308,-68.340664,0.000000,45.790664,0.000000,64.000000,0.000000,0.000000,11.800943,3.647158,126.334273,187.894301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545900,1.476392,0.462466,0.021381,0.500221,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.120032,mpc-p,0,-126.340000,54.885000,-11.704829,-7.825128,-11.180000,-8.235000,-0.524829,0.409872,-10.886644,27.109878,-0.579401,27.109878,-10.886644,-0.580000,0.200000,-7,-29,-6.730244,-28.686280,-6.730244,-28.686280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.217016,-8.602090,123.231193,177.759908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545491,1.449594,0.201902,0.017131,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.130028,mpc-p,0,-126.340000,54.885000,-11.807154,-7.764307,-11.290000,-8.015000,-0.517154,0.250693,-12.960290,17.961438,-1.433256,17.961438,-12.960290,-0.370000,0.010000,-11,16,-11.188668,55.456330,-11.188668,55.456330,0.000000,-39.142610,0.000000,64.000000,0.000000,0.000000,11.702197,-15.299409,119.301385,163.383823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547964,1.573884,0.201829,0.017018,0.500304,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.140026,mpc-p,0,-126.340000,54.885000,-11.903036,-7.699893,-11.410000,-7.885000,-0.493036,0.185107,-11.496540,5.763517,-1.799193,5.763517,-11.496540,-0.230000,0.010000,-42,61,-41.540417,112.450000,-41.540417,112.450000,0.000000,-51.136280,0.000000,64.000000,0.000000,0.000000,21.214624,-17.496783,135.897911,173.429577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549478,1.561540,0.216270,0.015268,0.500714,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.150028,mpc-p,0,-126.340000,54.885000,-11.992471,-7.631886,-11.510000,-7.875000,-0.482471,0.243114,-11.252582,-5.214611,-1.738204,-5.214611,-11.252582,-0.280000,0.200000,-26,106,-25.519193,112.450000,-25.519193,112.450000,0.000000,-6.136280,0.000000,64.000000,0.000000,0.000000,31.408649,-12.479770,139.342300,167.082161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554476,1.463868,0.240181,0.024054,0.500808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.159997,mpc-p,0,-126.340000,54.885000,-12.075167,-7.560574,-11.620000,-7.955000,-0.455167,0.394426,-11.252582,-10.154769,-1.250287,-10.154769,-11.252582,-0.300000,0.620000,-23,112,-23.442849,112.450000,-23.442849,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.277270,-0.003270,139.089781,169.807731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549363,1.456886,0.244452,0.017456,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.170000,mpc-p,0,-126.340000,54.885000,-12.151714,-7.485499,-11.720000,-8.025000,-0.431714,0.539501,-11.008623,-6.129455,-1.433256,-6.129455,-11.008623,-0.280000,0.910000,-27,112,-27.124606,112.450000,-27.124606,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.647775,14.315912,139.678525,174.859757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554366,1.558021,0.287535,0.018652,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.180028,mpc-p,0,-126.340000,54.885000,-12.222019,-7.406743,-11.830000,-8.035000,-0.392019,0.628257,-11.313571,1.677214,-1.250287,1.677214,-11.313571,-0.280000,1.030000,-15,112,-14.588653,112.450000,-14.588653,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.152221,24.234616,138.996520,172.812888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552378,1.479669,0.332378,0.022855,0.500813,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.190036,mpc-p,0,-126.340000,54.885000,-12.285826,-7.324696,-11.940000,-7.965000,-0.345826,0.640304,-11.130602,10.703675,-1.555235,10.703675,-11.130602,-0.230000,1.070000,-10,67,-9.975432,59.328588,-9.975432,59.328588,0.000000,8.121412,0.000000,64.000000,0.000000,0.000000,36.254248,27.485431,139.621531,171.009037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558476,1.481042,0.340359,0.018555,0.500778,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.200033,mpc-p,0,-126.340000,54.885000,-12.343296,-7.239351,-12.040000,-7.805000,-0.303296,0.565649,-10.764665,19.669147,-0.762370,19.669147,-10.764665,-0.190000,0.900000,-8,22,-7.500705,-2.012655,-7.500705,-2.012655,0.000000,24.462655,0.000000,64.000000,0.000000,0.000000,40.086790,22.042441,135.788396,158.739383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553730,1.503956,0.202712,0.017846,0.503759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.210029,mpc-p,0,-126.340000,54.885000,-12.394575,-7.150704,-12.140000,-7.575000,-0.254575,0.424296,-10.093779,23.511492,-0.579401,23.511492,-10.093779,-0.140000,0.560000,-10,-9,-10.174020,-9.400783,-10.174020,-9.400783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.270424,10.660535,131.916941,155.654361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556277,1.474341,0.203173,0.019339,0.501227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.220031,mpc-p,0,-126.340000,54.885000,-12.439791,-7.058771,-12.230000,-7.365000,-0.209791,0.306229,-8.325081,19.303209,-0.274453,19.303209,-8.325081,-0.130000,0.230000,-21,36,-21.147370,49.705498,-21.147370,49.705498,0.000000,-14.106280,0.000000,64.000000,0.000000,0.000000,50.217515,1.563900,132.375898,150.373244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557167,1.582040,0.201068,0.021552,0.505197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.230035,mpc-p,0,-126.340000,54.885000,-12.479038,-6.963649,-12.300000,-7.225000,-0.179038,0.261351,-7.105289,10.093779,-0.457422,10.093779,-7.105289,-0.140000,0.210000,-29,81,-28.867950,112.450000,-28.867950,112.450000,0.000000,-31.850783,0.000000,64.000000,0.000000,0.000000,57.227009,-5.269472,135.932879,152.368557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552741,1.536366,0.231888,0.019833,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.240032,mpc-p,0,-126.340000,54.885000,-12.512405,-6.865521,-12.350000,-7.155000,-0.162405,0.289479,-4.665705,2.409089,-0.701380,2.409089,-4.665705,-0.200000,0.470000,-40,112,-39.841736,112.450000,-39.841736,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.401560,-6.887598,131.133518,145.837387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557085,1.540390,0.241124,0.017946,0.504401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.250034,mpc-p,0,-126.340000,54.885000,-12.540063,-6.764379,-12.400000,-7.135000,-0.140063,0.370621,-4.543725,0.335443,-0.579401,0.335443,-4.543725,-0.290000,0.790000,-25,112,-24.797221,112.450000,-24.797221,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.482332,-4.626161,125.266322,140.777134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555071,1.487349,0.270346,0.020199,0.502343,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.260028,mpc-p,0,-126.340000,54.885000,-12.562123,-6.660462,-12.450000,-7.095000,-0.112123,0.434538,-5.519559,4.055809,-0.335443,4.055809,-5.519559,-0.300000,0.980000,-6,112,-5.860649,112.450000,-5.860649,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.286977,0.894241,123.350029,135.643170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556182,1.528506,0.287469,0.017533,0.500265,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.270037,mpc-p,0,-126.340000,54.885000,-12.578782,-6.553644,-12.490000,-7.025000,-0.088782,0.471356,-6.129455,10.276748,-0.030495,10.276748,-6.129455,-0.220000,1.070000,0,77,0.280250,76.794999,0.280250,76.794999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.916400,5.706908,116.076132,128.807395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559960,1.949179,0.444885,0.045068,0.501447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008515,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.280016,mpc-p,0,-126.340000,54.885000,-12.590135,-6.444544,-12.540000,-6.895000,-0.050135,0.450456,-4.482736,16.680656,-0.396432,16.680656,-4.482736,-0.130000,0.950000,-14,33,-13.587104,33.146233,-13.587104,33.146233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.595881,6.861131,112.850705,122.256072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568623,1.516564,0.207480,0.019907,0.500617,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.289998,mpc-p,0,-126.340000,54.885000,-12.596410,-6.332929,-12.580000,-6.705000,-0.016410,0.372071,-2.592058,19.181230,0.091484,19.181230,-2.592058,-0.110000,0.640000,-24,36,-24.289802,35.667265,-24.289802,35.667265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.044100,2.337365,114.082048,119.668317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554756,1.530860,0.201339,0.017978,0.500306,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.300031,mpc-p,0,-126.340000,54.885000,-12.597767,-6.218386,-12.590000,-6.525000,-0.007767,0.306614,-1.250287,15.216906,0.396432,15.216906,-1.250287,-0.160000,0.490000,-26,81,-25.788753,80.585346,-25.788753,80.585346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.789962,-4.450726,112.730187,122.901121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.182350,1.840880,0.239093,0.034249,0.500584,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.309996,mpc-p,0,-126.340000,54.885000,-12.594382,-6.102450,-12.590000,-6.415000,-0.004382,0.312550,-0.945339,9.117946,0.396432,9.117946,-0.945339,-0.220000,0.550000,-18,112,-17.566876,112.450000,-17.566876,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.300816,-10.588793,103.937674,119.371085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557721,1.625383,0.242723,0.023462,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.320004,mpc-p,0,-126.340000,54.885000,-12.586417,-5.983970,-12.590000,-6.325000,0.003583,0.341030,0.701380,6.922320,0.274453,6.922320,0.701380,-0.220000,0.820000,-26,112,-26.246368,112.450000,-26.246368,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.685576,-13.300194,99.860036,115.476365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573815,1.790910,0.326744,0.038202,0.500599,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330006,mpc-p,0,-126.340000,54.885000,-12.574073,-5.863687,-12.580000,-6.225000,0.005927,0.361313,1.006328,10.154769,0.396432,10.154769,1.006328,-0.230000,1.030000,-22,89,-22.237688,89.439806,-22.237688,89.439806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.028195,-14.990992,93.163384,108.634134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574288,1.741270,0.337253,0.026163,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.340000,mpc-p,0,-126.340000,54.885000,-12.557549,-5.741792,-12.570000,-6.085000,0.012451,0.343208,0.213464,15.033937,0.884349,15.033937,0.213464,-0.230000,0.960000,-8,55,-7.989041,55.375691,-7.989041,55.375691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.071733,-17.440560,90.371018,102.681081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562190,1.636724,0.225887,0.024272,0.500876,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350235,mpc-p,0,-126.340000,54.885000,-12.536486,-5.615379,-12.560000,-5.935000,0.023514,0.319621,0.213464,15.033937,0.579401,17.168573,0.457422,-0.180000,0.760000,-6,72,-6.473599,71.520784,-6.473599,71.520784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.972062,-17.834354,87.071559,93.682303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571531,1.614412,0.249586,0.025794,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.359999,mpc-p,0,-126.340000,54.885000,-12.512672,-5.493466,-12.540000,-5.775000,0.027328,0.281534,0.884349,16.375708,0.274453,16.375708,0.884349,-0.130000,0.680000,-13,67,-12.592818,67.390432,-12.592818,67.390432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.438233,-21.393714,76.422249,85.960097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555497,1.737799,0.235289,0.029521,0.500252,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.369997,mpc-p,0,-126.340000,54.885000,-12.484709,-5.367473,-12.520000,-5.595000,0.035291,0.227527,2.287110,15.948781,0.701380,15.948781,2.287110,-0.110000,0.660000,-22,69,-22.329836,69.196606,-22.329836,69.196606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.883771,-24.493405,71.864946,81.442595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548992,1.489699,0.204298,0.019555,0.500761,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.380002,mpc-p,0,-126.340000,54.885000,-12.453298,-5.240436,-12.490000,-5.445000,0.036702,0.204564,2.104141,14.850968,0.823360,14.850968,2.104141,-0.160000,0.730000,-11,72,-10.659974,71.530057,-10.659974,71.530057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.391869,-27.619749,64.057515,75.971477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560413,1.537448,0.225311,0.018732,0.500802,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.389997,mpc-p,0,-126.340000,54.885000,-12.418672,-5.112739,-12.470000,-5.295000,0.051328,0.182261,1.799193,13.814145,0.640391,13.814145,1.799193,-0.160000,0.680000,-1,84,-0.619369,83.755096,-0.619369,83.755096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.532360,-29.330673,59.706178,69.605508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548952,1.514868,0.208423,0.023215,0.502816,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.400002,mpc-p,0,-126.340000,54.885000,-12.380953,-4.984348,-12.440000,-5.165000,0.059047,0.180652,2.348100,13.082270,0.579401,13.082270,2.348100,-0.110000,0.740000,-5,85,-5.187815,84.977837,-5.187815,84.977837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.825912,-30.186807,55.556233,64.779204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558516,1.753963,0.244418,0.027423,0.504460,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.410003,mpc-p,0,-126.340000,54.885000,-12.340369,-4.855634,-12.410000,-5.015000,0.069631,0.159366,2.592058,14.058103,0.274453,14.058103,2.592058,-0.090000,0.790000,-4,71,-4.323056,70.680979,-4.323056,70.680979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.638673,-31.229252,49.745676,59.490055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557315,1.489526,0.215289,0.024381,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.420003,mpc-p,0,-126.340000,54.885000,-12.297085,-4.726766,-12.370000,-4.865000,0.072915,0.138234,2.653048,15.338885,0.518412,15.338885,2.653048,-0.080000,0.760000,-1,60,-1.088537,60.059774,-1.088537,60.059774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.858364,-31.350153,47.156535,54.210022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562598,1.528890,0.204094,0.026561,0.504348,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.430047,mpc-p,0,-126.340000,54.885000,-12.251058,-4.597369,-12.340000,-4.705000,0.088942,0.107631,2.775027,15.887791,0.945339,15.887791,2.775027,-0.070000,0.670000,3,60,2.617329,59.837789,2.617329,59.837789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.000274,-30.674175,45.930715,50.843481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562531,1.552148,0.207347,0.025788,0.505822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.440019,mpc-p,0,-126.340000,54.885000,-12.202995,-4.469146,-12.300000,-4.555000,0.097005,0.085854,3.384923,15.582843,0.945339,15.582843,3.384923,-0.060000,0.610000,1,65,0.628994,64.832633,0.628994,64.832633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.310350,-29.846701,45.726883,49.666451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570932,1.439258,0.184736,0.014754,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.450077,mpc-p,0,-126.340000,54.885000,-12.152293,-4.340299,-12.260000,-4.405000,0.107707,0.064701,4.055809,13.692166,0.457422,13.692166,4.055809,-0.050000,0.590000,-3,79,-3.051765,79.224110,-3.051765,79.224110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.536149,-29.347204,44.163577,48.571331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557153,1.421895,0.153170,0.015585,0.500439,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.460083,mpc-p,0,-126.340000,54.885000,-12.099780,-4.212794,-12.210000,-4.275000,0.110220,0.062206,3.872840,12.167426,1.006328,12.167426,3.872840,-0.040000,0.770000,-1,75,-0.578866,74.678260,-0.578866,74.678260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.664909,-29.659417,41.819129,49.200684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554384,1.430911,0.152543,0.014469,0.500220,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.469993,mpc-p,0,-126.340000,54.885000,-12.045879,-4.087406,-12.170000,-4.155000,0.124121,0.067594,4.055809,12.960290,0.884349,12.960290,4.055809,-0.040000,0.710000,3,73,2.838390,72.669201,2.838390,72.669201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.748800,-29.637077,40.636591,46.782519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548814,1.427228,0.142155,0.011723,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.480078,mpc-p,0,-126.340000,54.885000,-11.989220,-3.960914,-12.120000,-4.025000,0.130780,0.064086,4.116798,13.692166,0.701380,13.692166,4.116798,-0.030000,0.770000,5,59,5.206389,59.238708,5.206389,59.238708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.092275,-29.534594,39.515009,45.787494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554673,1.408319,0.140700,0.012193,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.490151,mpc-p,0,-126.340000,54.885000,-11.930934,-3.835912,-12.070000,-3.885000,0.139066,0.049088,4.360757,13.631176,0.335443,13.631176,4.360757,-0.010000,0.630000,5,69,4.859289,68.688895,4.859289,68.688895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.555789,-28.882141,39.698651,44.728488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556915,1.418614,0.176638,0.014722,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.500011,mpc-p,0,-126.340000,54.885000,-11.872356,-3.715062,-12.020000,-3.755000,0.147644,0.039938,4.055809,13.326228,1.189297,13.326228,4.055809,-0.020000,0.650000,12,67,12.014410,67.436841,12.014410,67.436841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.602870,-29.320293,39.330866,46.478636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562492,1.407904,0.142836,0.013163,0.500572,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510086,mpc-p,0,-126.340000,54.885000,-11.811036,-3.593315,-11.970000,-3.625000,0.158964,0.031685,4.116798,12.106436,0.884349,12.106436,4.116798,0.020000,0.640000,10,75,10.080955,75.426939,10.080955,75.426939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.071258,-29.183156,41.568031,47.212029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551347,1.407003,0.144082,0.014336,0.500184,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.520156,mpc-p,0,-126.340000,54.885000,-11.748374,-3.473622,-11.910000,-3.505000,0.161626,0.031378,5.397580,11.313571,0.579401,11.313571,5.397580,0.030000,0.680000,-1,76,-0.507556,76.307614,-0.507556,76.307614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.668033,-29.609179,39.661734,46.400576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569163,1.415852,0.176458,0.017308,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530008,mpc-p,0,-126.340000,54.885000,-11.685811,-3.358631,-11.850000,-3.385000,0.164189,0.026369,5.580549,11.008623,0.701380,11.008623,5.580549,0.020000,0.700000,0,74,-0.161404,74.454234,-0.161404,74.454234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.170815,-30.496892,34.479221,43.283458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553604,1.401827,0.142159,0.013176,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540147,mpc-p,0,-126.340000,54.885000,-11.620203,-3.242688,-11.790000,-3.275000,0.169797,0.032312,5.946486,11.679509,1.250287,11.679509,5.946486,0.020000,0.720000,-1,65,-1.005227,65.263748,-1.005227,65.263748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.885817,-31.339959,34.415504,43.274854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558737,1.413755,0.174254,0.015761,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550147,mpc-p,0,-126.340000,54.885000,-11.554332,-3.130905,-11.710000,-3.145000,0.155668,0.014095,6.678361,11.740498,0.457422,11.740498,6.678361,0.010000,0.680000,-5,64,-5.427688,63.642988,-5.427688,63.642988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.162503,-31.730668,32.672189,41.142537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558342,1.411830,0.174323,0.014830,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560021,mpc-p,0,-126.340000,54.885000,-11.488201,-3.023222,-11.640000,-3.045000,0.151799,0.021778,7.349247,10.642686,0.640391,10.642686,7.349247,-0.010000,0.650000,-8,73,-7.857623,73.316063,-7.857623,73.316063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.141786,-32.175498,31.003498,40.337189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577981,1.411435,0.178006,0.013501,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570158,mpc-p,0,-126.340000,54.885000,-11.419227,-2.915660,-11.570000,-2.935000,0.150773,0.019340,7.593205,8.812998,0.579401,8.812998,7.593205,-0.010000,0.670000,-9,84,-9.079219,83.905196,-9.079219,83.905196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.058698,-33.053410,31.759496,42.917826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556957,1.410720,0.176657,0.015909,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.580151,mpc-p,0,-126.340000,54.885000,-11.350168,-2.812752,-11.490000,-2.845000,0.139832,0.032248,7.593205,7.898153,0.640391,7.898153,7.593205,-0.040000,0.740000,-5,84,-4.911800,83.990777,-4.911800,83.990777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.030429,-34.362248,33.970674,46.331896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557679,1.408799,0.186825,0.015583,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.590022,mpc-p,0,-126.340000,54.885000,-11.280943,-2.714350,-11.410000,-2.775000,0.129057,0.060650,7.532216,7.654195,0.823360,7.654195,7.532216,-0.040000,0.780000,-3,82,-3.069188,82.035112,-3.069188,82.035112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.185445,-35.230947,36.677145,47.387747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575506,1.409012,0.187448,0.012413,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.600146,mpc-p,0,-126.340000,54.885000,-11.208880,-2.616925,-11.320000,-2.685000,0.111120,0.068075,7.593205,8.081122,0.518412,8.081122,7.593205,-0.050000,0.790000,-1,75,-1.390944,74.975869,-1.390944,74.975869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.304347,-35.865430,37.396037,47.317643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556468,1.408250,0.175486,0.013136,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.610064,mpc-p,0,-126.340000,54.885000,-11.137239,-2.525098,-11.250000,-2.605000,0.112761,0.079902,7.654195,8.630029,0.823360,8.630029,7.654195,-0.050000,0.760000,1,71,0.882977,70.661938,0.882977,70.661938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.479441,-36.227074,37.829724,46.822202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556811,1.396879,0.137658,0.013865,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.620023,mpc-p,0,-126.340000,54.885000,-11.064234,-2.436642,-11.170000,-2.515000,0.105766,0.078358,7.471226,7.776174,0.579401,7.776174,7.471226,-0.050000,0.740000,4,76,3.991239,75.578519,3.991239,75.578519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.283904,-36.314344,37.360052,45.756473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578042,1.406541,0.172095,0.015099,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.630149,mpc-p,0,-126.340000,54.885000,-10.988870,-2.350707,-11.090000,-2.445000,0.101130,0.094293,7.105289,6.373413,0.396432,6.373413,7.105289,-0.050000,0.720000,9,87,8.565566,86.891827,8.565566,86.891827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.334478,-36.411844,36.729262,45.544752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556572,1.404997,0.186690,0.014363,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.640147,mpc-p,0,-126.340000,54.885000,-10.913288,-2.269959,-11.010000,-2.385000,0.096712,0.115041,7.105289,5.092632,0.640391,5.092632,7.105289,-0.040000,0.760000,8,92,8.481498,92.367262,8.481498,92.367262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.605634,-36.756058,37.544227,47.568829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556492,1.406286,0.189174,0.015103,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.649993,mpc-p,0,-126.340000,54.885000,-10.837657,-2.194548,-10.930000,-2.335000,0.092343,0.140452,6.983309,4.848673,0.457422,4.848673,6.983309,-0.010000,0.830000,7,87,6.568773,86.762999,6.568773,86.762999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.862501,-37.376181,36.515323,47.380843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540001,1.393181,0.165383,0.013824,0.500283,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.660145,mpc-p,0,-126.340000,54.885000,-10.758381,-2.121202,-10.860000,-2.275000,0.101619,0.153798,7.410237,5.519559,0.274453,5.519559,7.410237,0.010000,0.860000,3,75,2.733070,75.367480,2.733070,75.367480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.739426,-37.916775,34.996143,45.274376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555337,1.402379,0.186300,0.014047,0.500721,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.670007,mpc-p,0,-126.340000,54.885000,-10.680008,-2.054327,-10.780000,-2.215000,0.099992,0.160673,7.593205,5.824507,0.640391,5.824507,7.593205,0.020000,0.780000,1,76,1.291354,76.222948,1.291354,76.222948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.425062,-38.230725,33.630683,43.416541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575994,1.449589,0.200689,0.019321,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.679994,mpc-p,0,-126.340000,54.885000,-10.599214,-1.991123,-10.690000,-2.155000,0.090786,0.163877,7.654195,5.031642,0.701380,5.031642,7.654195,0.010000,0.700000,3,86,2.763174,86.305578,2.763174,86.305578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.136984,-38.666401,33.834776,44.734755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550918,1.765297,0.268674,0.035105,0.501103,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.690000,mpc-p,0,-126.340000,54.885000,-10.516709,-1.932435,-10.610000,-2.105000,0.093291,0.172565,8.020133,4.177788,0.213464,4.177788,8.020133,0.000000,0.890000,2,73,2.385660,73.100331,2.385660,73.100331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.804290,-39.576759,35.401114,48.091826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557969,1.492338,0.207101,0.016982,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.699997,mpc-p,0,-126.340000,54.885000,-10.432639,-1.878534,-10.520000,-2.065000,0.087361,0.186466,7.654195,3.079975,0.457422,3.079975,7.654195,0.000000,0.740000,7,92,7.132145,92.205858,7.132145,92.205858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.215407,-39.610362,35.963876,46.431044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555475,1.736875,0.250036,0.034322,0.501627,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.709996,mpc-p,0,-126.340000,54.885000,-10.346779,-1.829413,-10.430000,-2.045000,0.083221,0.215587,7.898153,1.860183,0.518412,1.860183,7.898153,0.000000,0.880000,6,89,6.411741,88.712846,6.411741,88.712846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.122598,-40.111741,37.158601,49.930688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550874,1.518016,0.216751,0.016916,0.500486,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.720033,mpc-p,0,-126.340000,54.885000,-10.258714,-1.785000,-10.350000,-2.025000,0.091286,0.240000,8.020133,1.738204,0.091484,1.738204,8.020133,0.000000,0.830000,8,92,8.250236,91.963248,8.250236,91.963248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.629189,-40.363629,36.226076,48.314905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560226,1.436179,0.195568,0.014237,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.730019,mpc-p,0,-126.340000,54.885000,-10.169087,-1.745721,-10.260000,-2.005000,0.090913,0.259279,8.142112,2.226120,0.030495,2.226120,8.142112,0.020000,0.870000,7,82,6.986048,81.850601,6.986048,81.850601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.930903,-40.710092,35.803205,48.257947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560025,1.399814,0.150531,0.011738,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.739967,mpc-p,0,-126.340000,54.885000,-10.077687,-1.711503,-10.180000,-1.975000,0.102313,0.263497,8.752008,3.384923,0.274453,3.384923,8.752008,0.030000,0.800000,4,74,4.217448,74.217287,4.217448,74.217287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.149301,-40.894304,34.996874,47.134988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538978,1.405623,0.150565,0.012071,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.750147,mpc-p,0,-126.340000,54.885000,-9.981826,-1.681588,-10.080000,-1.945000,0.098174,0.263412,8.630029,2.897006,0.945339,2.897006,8.630029,0.030000,0.740000,7,79,7.162231,78.840477,7.162231,78.840477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.102836,-40.931820,33.636069,46.083375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557979,1.400720,0.189976,0.013431,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.760152,mpc-p,0,-126.340000,54.885000,-9.885190,-1.657237,-9.980000,-1.925000,0.094810,0.267763,9.483883,1.128308,0.335443,1.128308,9.483883,0.030000,0.730000,2,90,1.824565,90.255996,1.824565,90.255996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.534041,-40.848380,34.723801,47.579413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557012,1.400299,0.192541,0.013204,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.770032,mpc-p,0,-126.340000,54.885000,-9.787269,-1.638108,-9.880000,-1.915000,0.092731,0.276892,10.154769,0.213464,0.518412,0.213464,10.154769,-0.010000,0.810000,3,88,2.710577,87.532174,2.710577,87.532174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.849775,-41.388786,33.579329,48.674166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539332,1.419487,0.166119,0.018496,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.780074,mpc-p,0,-126.340000,54.885000,-9.685036,-1.623661,-9.780000,-1.905000,0.094964,0.281339,10.703675,0.335443,0.457422,0.335443,10.703675,0.010000,0.800000,-1,83,-1.251075,83.212604,-1.251075,83.212604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.191548,-41.523880,33.887883,47.581469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550973,1.403257,0.158848,0.014215,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.790151,mpc-p,0,-126.340000,54.885000,-9.579590,-1.614214,-9.660000,-1.905000,0.080410,0.290786,10.459717,0.274453,0.518412,0.274453,10.459717,0.000000,0.800000,4,80,3.676365,79.953469,3.676365,79.953469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.172259,-41.419873,31.293810,44.019814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554213,1.405331,0.187408,0.015090,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.800023,mpc-p,0,-126.340000,54.885000,-9.473352,-1.609833,-9.550000,-1.905000,0.076648,0.295167,11.069613,0.213464,1.006328,0.213464,11.069613,0.020000,0.790000,-1,77,-0.614285,77.003591,-0.614285,77.003591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.472724,-40.664281,32.287663,42.898701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555997,1.392954,0.161014,0.015499,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.810149,mpc-p,0,-126.340000,54.885000,-9.361221,-1.610309,-9.430000,-1.905000,0.068779,0.294691,11.252582,0.091484,0.213464,0.091484,11.252582,-0.010000,0.810000,4,72,4.158423,71.551556,4.158423,71.551556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.765222,-40.315923,29.697059,40.944410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556577,1.398023,0.174356,0.015832,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.820148,mpc-p,0,-126.340000,54.885000,-9.247226,-1.615665,-9.310000,-1.915000,0.062774,0.299335,11.984457,-2.165131,0.396432,-2.165131,11.984457,0.000000,0.740000,0,92,-0.243582,91.914169,-0.243582,91.914169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.502840,-39.118528,31.770744,40.571545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555642,1.396903,0.187356,0.015995,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.830065,mpc-p,0,-126.340000,54.885000,-9.130799,-1.625708,-9.190000,-1.935000,0.059201,0.309292,11.923467,-2.409089,0.518412,-2.409089,11.923467,-0.010000,0.780000,4,88,4.443841,88.187140,4.443841,88.187140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.508736,-39.205554,31.069908,43.936069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551819,1.386238,0.164254,0.013355,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.840150,mpc-p,0,-126.340000,54.885000,-9.008835,-1.640677,-9.060000,-1.965000,0.051165,0.324323,12.533363,-2.470079,0.823360,-2.470079,12.533363,-0.020000,0.830000,4,81,4.041401,81.024803,4.041401,81.024803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.595429,-38.764162,33.088205,44.310322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555424,1.396191,0.184157,0.014217,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.850143,mpc-p,0,-126.340000,54.885000,-8.884302,-1.660151,-8.930000,-1.975000,0.045698,0.314849,12.594353,-1.494245,0.213464,-1.494245,12.594353,0.000000,0.810000,5,70,4.882691,69.557563,4.882691,69.557563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.314259,-38.291768,31.456377,42.097174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555602,1.395939,0.184344,0.014860,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.860077,mpc-p,0,-126.340000,54.885000,-8.756741,-1.683995,-8.800000,-1.995000,0.043259,0.311005,13.265238,-1.372266,0.457422,-1.372266,13.265238,0.000000,0.760000,3,68,3.273885,68.136727,3.273885,68.136727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.240210,-37.411212,30.741614,39.998228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553732,1.391265,0.137687,0.014089,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.870012,mpc-p,0,-126.340000,54.885000,-8.625307,-1.712203,-8.660000,-2.005000,0.034693,0.292797,13.570186,-1.982162,0.701380,-1.982162,13.570186,0.000000,0.680000,4,75,3.803422,74.835579,3.803422,74.835579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.405631,-36.717569,30.349135,39.725446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562072,1.394684,0.143384,0.013627,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.880156,mpc-p,0,-126.340000,54.885000,-8.487017,-1.745380,-8.520000,-2.035000,0.032983,0.289620,14.180083,-3.140965,0.213464,-3.140965,14.180083,0.000000,0.700000,2,79,2.109392,78.708356,2.109392,78.708356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.221936,-36.243387,30.898818,40.576036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564216,1.397417,0.184728,0.014652,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.890065,mpc-p,0,-126.340000,54.885000,-8.347806,-1.781934,-8.370000,-2.065000,0.022194,0.283066,14.607010,-4.116798,0.762370,-4.116798,14.607010,0.000000,0.740000,1,79,0.993899,79.039563,0.993899,79.039563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.855330,-35.893458,31.122999,40.933161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553275,1.385053,0.155118,0.013955,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.900141,mpc-p,0,-126.340000,54.885000,-8.201991,-1.823158,-8.220000,-2.115000,0.018009,0.291842,14.607010,-3.994819,0.213464,-3.994819,14.607010,0.000000,0.760000,5,74,4.731735,73.674104,4.731735,73.674104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.512759,-35.571516,30.775561,40.462193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554359,1.395742,0.187286,0.015185,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.910150,mpc-p,0,-126.340000,54.885000,-8.052821,-1.867999,-8.070000,-2.155000,0.017179,0.287001,14.485031,-3.750861,0.701380,-3.750861,14.485031,-0.040000,0.730000,16,70,15.606973,70.434929,15.606973,70.434929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.729774,-34.684448,32.622228,40.430613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555489,1.396017,0.172554,0.015287,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.920023,mpc-p,0,-126.340000,54.885000,-7.901332,-1.915887,-7.910000,-2.185000,0.008668,0.269113,15.338885,-3.140965,0.274453,-3.140965,15.338885,0.030000,0.680000,4,65,3.932707,64.692985,3.932707,64.692985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.742144,-33.065982,37.101554,42.410151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555756,1.384897,0.149646,0.014472,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.930143,mpc-p,0,-126.340000,54.885000,-7.741553,-1.968555,-7.750000,-2.225000,0.008447,0.256445,15.887791,-3.994819,0.579401,-3.994819,15.887791,0.040000,0.650000,0,70,0.413778,69.967193,0.413778,69.967193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.151440,-32.619475,35.117884,41.612425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557367,1.393181,0.173277,0.014873,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.940146,mpc-p,0,-126.340000,54.885000,-7.579072,-2.024003,-7.590000,-2.265000,0.010928,0.240997,16.131750,-4.360757,0.945339,-4.360757,16.131750,0.000000,0.650000,7,69,7.030345,69.127811,7.030345,69.127811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.077031,-32.196160,33.772884,40.460269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557510,1.394498,0.173830,0.015761,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.950083,mpc-p,0,-126.340000,54.885000,-7.413138,-2.082237,-7.420000,-2.305000,0.006862,0.222763,17.046594,-5.153621,0.396432,-5.153621,17.046594,-0.030000,0.650000,7,71,6.923255,71.011384,6.923255,71.011384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.583007,-31.054773,37.735633,41.849442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554577,1.385066,0.138431,0.014528,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.960172,mpc-p,0,-126.340000,54.885000,-7.240037,-2.144372,-7.240000,-2.355000,-0.000037,0.210628,17.839459,-4.665705,0.213464,-4.665705,17.839459,0.110000,0.670000,-14,61,-14.253181,61.399553,-14.253181,61.399553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.127739,-30.195409,37.966294,41.782254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557185,1.394895,0.174364,0.014927,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.970145,mpc-p,0,-126.340000,54.885000,-7.064294,-2.208584,-7.060000,-2.415000,-0.004294,0.206416,17.900448,-5.397580,0.030495,-5.397580,17.900448,-0.030000,0.640000,5,67,4.568346,67.477277,4.568346,67.477277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.475744,-30.080280,34.252836,41.659862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555171,1.394694,0.174571,0.016274,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.980081,mpc-p,0,-126.340000,54.885000,-6.884659,-2.275094,-6.880000,-2.465000,-0.004659,0.189906,17.351542,-5.763517,0.579401,-5.763517,17.351542,0.020000,0.620000,8,69,8.415379,68.693106,8.415379,68.693106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.315645,-28.187507,40.686471,41.666073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555043,1.385453,0.138412,0.013630,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.990157,mpc-p,0,-126.340000,54.885000,-6.697847,-2.344919,-6.690000,-2.525000,-0.007847,0.180081,17.961438,-5.885497,0.823360,-5.885497,17.961438,-0.010000,0.640000,11,65,11.193675,64.747002,11.193675,64.747002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.459819,-26.479824,44.903643,45.639251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552228,1.395910,0.173457,0.015585,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.000144,mpc-p,0,-126.340000,54.885000,-6.508097,-2.416266,-6.510000,-2.585000,0.001903,0.168734,17.839459,-5.275601,0.823360,-5.275601,17.839459,0.030000,0.630000,12,57,12.199226,57.426728,12.199226,57.426728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.214504,-24.713476,47.627506,46.439415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554877,1.396725,0.162290,0.013968,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.010078,mpc-p,0,-126.340000,54.885000,-6.314874,-2.489117,-6.330000,-2.635000,0.015126,0.145883,18.205396,-5.336590,0.579401,-5.336590,18.205396,0.070000,0.580000,9,58,8.596551,58.091377,8.596551,58.091377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.777150,-22.739742,50.361655,46.781669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556229,1.389856,0.143037,0.013808,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.020024,mpc-p,0,-126.340000,54.885000,-6.116992,-2.563709,-6.140000,-2.695000,0.023008,0.131291,18.876282,-5.824507,0.701380,-5.824507,18.876282,0.060000,0.560000,7,61,7.430717,61.052792,7.430717,61.052792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.367225,-21.111784,49.991115,46.595657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602599,1.520357,0.189857,0.018164,0.500228,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.030026,mpc-p,0,-126.340000,54.885000,-5.913614,-2.640150,-5.950000,-2.755000,0.036386,0.114850,19.364199,-6.068465,0.457422,-6.068465,19.364199,0.050000,0.570000,9,59,8.616556,59.473679,8.616556,59.473679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.542082,-19.553771,49.568175,46.120953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545898,1.628972,0.209658,0.022022,0.501028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.040467,mpc-p,0,-126.340000,54.885000,-5.696695,-2.721221,-5.750000,-2.825000,0.053305,0.103779,19.791126,-6.556382,0.945339,-6.556382,19.791126,0.050000,0.590000,10,59,9.817926,59.283707,9.817926,59.283707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.743116,-17.598292,51.051813,45.800922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587128,1.585178,0.196679,0.021564,0.500533,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.049997,mpc-p,0,-126.340000,54.885000,-5.494697,-2.796119,-5.560000,-2.895000,0.065303,0.098881,19.425188,-7.166278,1.311276,-7.166278,19.425188,0.080000,0.580000,13,64,13.278281,63.680254,13.278281,63.680254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.270223,-15.275784,53.012651,46.406332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548985,1.749247,0.251905,0.036933,0.501050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.060002,mpc-p,0,-126.340000,54.885000,-5.278661,-2.875423,-5.360000,-2.965000,0.081339,0.089577,19.852116,-7.105289,1.067318,-7.105289,19.852116,0.070000,0.590000,16,61,16.051745,60.704302,16.051745,60.704302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.120016,-12.995798,54.686943,48.309506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563330,1.429477,0.194350,0.017071,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.069998,mpc-p,0,-126.340000,54.885000,-5.058845,-2.955116,-5.150000,-3.035000,0.091155,0.079884,20.462012,-6.373413,1.006328,-6.373413,20.462012,0.110000,0.580000,10,54,10.279459,53.787680,10.279459,53.787680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.839588,-10.654830,57.920829,51.517682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554666,1.425550,0.192648,0.014404,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.079999,mpc-p,0,-126.340000,54.885000,-4.835146,-3.035039,-4.940000,-3.085000,0.104854,0.049961,21.376856,-5.946486,1.006328,-5.946486,21.376856,0.090000,0.550000,9,50,8.668025,49.558959,8.668025,49.558959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.119887,-8.749756,58.841923,52.511113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543475,1.410590,0.140164,0.011209,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.090075,mpc-p,0,-126.340000,54.885000,-4.606098,-3.115508,-4.720000,-3.145000,0.113902,0.029492,21.376856,-5.458569,1.372266,-5.458569,21.376856,0.100000,0.480000,11,50,10.946455,49.790229,10.946455,49.790229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.081900,-6.586507,59.167594,53.083747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551664,1.393536,0.145122,0.013594,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.100077,mpc-p,0,-126.340000,54.885000,-4.375274,-3.195077,-4.490000,-3.215000,0.114726,0.019923,21.193887,-5.580549,1.738204,-5.580549,21.193887,0.090000,0.470000,17,51,16.676103,50.868653,16.676103,50.868653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.043393,-4.074094,59.597209,53.876328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551530,1.387920,0.137622,0.011982,0.500283,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.110064,mpc-p,0,-126.340000,54.885000,-4.141591,-3.273955,-4.270000,-3.285000,0.128409,0.011045,21.864772,-6.556382,1.494245,-6.556382,21.864772,0.100000,0.450000,14,60,13.784512,59.720886,13.784512,59.720886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.680335,-0.897154,61.665871,57.067544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551658,1.386524,0.130486,0.011659,0.500296,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.120152,mpc-p,0,-126.340000,54.885000,-3.902474,-3.352808,-4.050000,-3.355000,0.147526,0.002192,20.949928,-7.471226,0.823360,-7.471226,20.949928,0.120000,0.530000,23,60,22.566209,60.069743,22.566209,60.069743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.325034,1.485113,60.681013,56.247386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558677,1.400750,0.179361,0.015067,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.130066,mpc-p,0,-126.340000,54.885000,-3.664715,-3.429243,-3.830000,-3.425000,0.165285,-0.004243,21.254876,-7.349247,1.311276,-7.349247,21.254876,0.150000,0.530000,21,59,21.107618,58.666986,21.107618,58.666986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.557349,4.796266,63.353126,59.835052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551970,1.387139,0.143407,0.013511,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.140073,mpc-p,0,-126.340000,54.885000,-3.422218,-3.505072,-3.610000,-3.495000,0.187782,-0.010072,21.254876,-6.129455,1.555235,-6.129455,21.254876,0.170000,0.600000,23,43,22.853668,42.531164,22.853668,42.531164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.106028,7.198648,64.923235,60.612947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555200,1.386297,0.133656,0.015386,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.150162,mpc-p,0,-126.340000,54.885000,-3.175419,-3.579937,-3.390000,-3.555000,0.214581,-0.024937,21.559824,-4.970653,1.189297,-4.970653,21.559824,0.180000,0.510000,24,40,23.704487,40.060765,23.704487,40.060765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.826303,10.010577,68.275556,64.190458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567056,1.399765,0.190422,0.015073,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.160038,mpc-p,0,-126.340000,54.885000,-2.931856,-3.651436,-3.170000,-3.605000,0.238144,-0.046436,22.413679,-5.458569,1.372266,-5.458569,22.413679,0.210000,0.400000,16,53,15.892628,53.059178,15.892628,53.059178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.027227,12.761362,70.219510,66.609713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558168,1.401070,0.178812,0.013912,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.170079,mpc-p,0,-126.340000,54.885000,-2.682511,-3.722078,-2.950000,-3.675000,0.267489,-0.047078,23.328523,-7.349247,1.128308,-7.349247,23.328523,0.180000,0.460000,14,65,14.066046,65.266387,14.066046,65.266387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.982622,14.676319,66.739624,63.973440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552993,1.387651,0.141640,0.013545,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.180147,mpc-p,0,-126.340000,54.885000,-2.431079,-3.790589,-2.700000,-3.755000,0.268921,-0.035589,23.999408,-7.288257,1.860183,-7.288257,23.999408,0.160000,0.510000,12,64,12.096897,63.831541,12.096897,63.831541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.785598,16.251055,64.411958,62.268425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556447,1.401406,0.175328,0.015857,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.190146,mpc-p,0,-126.340000,54.885000,-2.180259,-3.856104,-2.450000,-3.825000,0.269741,-0.031104,24.914252,-6.678361,1.860183,-6.678361,24.914252,0.140000,0.580000,8,55,8.468374,54.651022,8.468374,54.651022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.720433,18.247837,63.561205,62.426791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557217,1.513816,0.210060,0.024621,0.500468,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.200035,mpc-p,0,-126.340000,54.885000,-1.931446,-3.918193,-2.200000,-3.885000,0.268554,-0.033193,24.975242,-5.336590,1.921172,-5.336590,24.975242,0.100000,0.540000,15,49,14.816417,48.791128,14.816417,48.791128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.139761,20.496887,63.543342,63.121288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558087,1.509225,0.257686,0.021720,0.505062,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.210001,mpc-p,0,-126.340000,54.885000,-1.680252,-3.977830,-1.930000,-3.935000,0.249748,-0.042830,25.402169,-4.116798,1.738204,-4.116798,25.402169,0.130000,0.540000,8,40,8.342378,39.611691,8.342378,39.611691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.133986,23.198776,62.062543,62.575407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550123,1.677180,0.250547,0.022849,0.500915,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.220000,mpc-p,0,-126.340000,54.885000,-1.428136,-4.034486,-1.680000,-3.975000,0.251864,-0.059486,25.829097,-4.238777,1.738204,-4.238777,25.829097,0.130000,0.410000,5,53,5.492713,52.863019,5.492713,52.863019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.387729,25.641544,66.117495,67.333450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556720,1.531084,0.231674,0.018900,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.230002,mpc-p,0,-126.340000,54.885000,-1.176184,-4.087772,-1.420000,-4.025000,0.243816,-0.062772,26.012065,-4.970653,1.677214,-4.970653,26.012065,0.090000,0.450000,9,58,8.501672,58.426411,8.501672,58.426411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.335876,27.255716,61.215304,63.793334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561251,1.449144,0.215475,0.019024,0.500840,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.240544,mpc-p,0,-126.340000,54.885000,-0.911285,-4.140044,-1.130000,-4.085000,0.218715,-0.055044,26.073055,-5.885497,2.226120,-5.885497,26.073055,0.090000,0.480000,7,67,6.558511,67.113323,6.558511,67.113323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.014341,29.399822,60.377279,64.490126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579859,1.436198,0.250990,0.023285,0.501042,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.250013,mpc-p,0,-126.340000,54.885000,-0.674271,-4.183410,-0.830000,-4.135000,0.155729,-0.048410,26.073055,-5.885497,1.921172,-4.543725,26.499982,0.090000,0.570000,2,63,1.555748,62.814271,1.555748,62.814271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.372868,30.909083,59.144305,64.186395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.834609,1.517409,0.184728,0.014576,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.260008,mpc-p,0,-126.340000,54.885000,-0.425392,-4.225323,-0.600000,-4.175000,0.174608,-0.050323,26.865920,-3.567892,1.921172,-3.567892,26.865920,0.070000,0.590000,0,45,-0.156095,44.956997,-0.156095,44.956997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.896446,32.137478,58.348929,64.141273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.041211,1.557699,0.180422,0.038608,0.500558,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008329,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.270012,mpc-p,0,-126.340000,54.885000,-0.178022,-4.263126,-0.320000,-4.195000,0.141978,-0.068126,26.378003,-1.372266,2.165131,-1.372266,26.378003,0.070000,0.530000,2,33,1.963387,33.380004,1.963387,33.380004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.803513,33.872703,56.584313,64.711383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.704213,1.589907,0.231004,0.033017,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.280003,mpc-p,0,-126.340000,54.885000,0.066956,-4.296578,-0.070000,-4.215000,0.136956,-0.081578,25.341180,-1.555235,1.921172,-1.555235,25.341180,0.050000,0.410000,13,48,13.061298,47.580462,13.061298,47.580462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.588254,36.026994,55.698557,67.071733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557996,1.687474,0.223766,0.023659,0.500851,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.290022,mpc-p,0,-126.340000,54.885000,0.310158,-4.325645,0.170000,-4.245000,0.140158,-0.080645,24.182377,-2.714037,2.043152,-2.714037,24.182377,0.080000,0.420000,20,61,19.605295,60.996732,19.605295,60.996732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.891656,37.096402,52.901310,65.842373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565259,1.434156,0.170375,0.013873,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.300073,mpc-p,0,-126.340000,54.885000,0.551268,-4.350149,0.420000,-4.275000,0.131268,-0.075149,23.816440,-4.848673,1.616224,-4.848673,23.816440,0.120000,0.470000,16,79,15.741797,79.253681,15.741797,79.253681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.943335,37.631854,56.580675,68.653115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558771,1.394538,0.146006,0.013019,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.310018,mpc-p,0,-126.340000,54.885000,0.786617,-4.369667,0.660000,-4.315000,0.126617,-0.054667,23.633471,-3.445913,1.555235,-3.445913,23.633471,0.160000,0.620000,10,62,10.242073,61.701351,10.242073,61.701351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.752237,36.748495,59.106538,68.457805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565811,1.402204,0.149782,0.012836,0.500214,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.320076,mpc-p,0,-126.340000,54.885000,1.021016,-4.384495,0.900000,-4.335000,0.121016,-0.049495,22.840606,-0.457422,1.921172,-0.457422,22.840606,0.110000,0.640000,21,40,21.362255,39.695212,21.362255,39.695212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.358363,37.054735,57.378562,69.430455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553202,1.394395,0.141188,0.012581,0.500481,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.330079,mpc-p,0,-126.340000,54.885000,1.250145,-4.394227,1.130000,-4.335000,0.120145,-0.059227,21.986752,1.311276,2.165131,1.311276,21.986752,0.170000,0.510000,20,40,20.118308,39.702324,20.118308,39.702324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.281610,37.912947,60.198139,71.969631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553601,1.389464,0.136571,0.011969,0.500252,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.339994,mpc-p,0,-126.340000,54.885000,1.472965,-4.398831,1.360000,-4.325000,0.112965,-0.073831,22.413679,0.640391,2.043152,0.640391,22.413679,0.200000,0.420000,9,56,8.821536,56.427075,8.821536,56.427075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.999350,38.806196,61.239875,74.013800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539674,1.389546,0.137572,0.012294,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.350088,mpc-p,0,-126.340000,54.885000,1.695038,-4.398267,1.600000,-4.325000,0.095038,-0.073267,22.535658,-0.884349,1.860183,-0.884349,22.535658,0.160000,0.440000,6,73,6.197547,72.744546,6.197547,72.744546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.064732,39.145750,60.344730,72.329423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550606,1.399653,0.174223,0.013433,0.500458,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.360147,mpc-p,0,-126.340000,54.885000,1.911184,-4.392348,1.840000,-4.335000,0.071184,-0.057348,22.901596,-1.250287,1.982162,-1.250287,22.901596,0.140000,0.590000,-1,69,-0.707620,69.395287,-0.707620,69.395287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.819241,38.421965,63.278708,72.302042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559275,1.402066,0.174731,0.014313,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.370019,mpc-p,0,-126.340000,54.885000,2.117991,-4.381268,2.070000,-4.335000,0.047991,-0.046268,22.779616,0.823360,2.348100,0.823360,22.779616,0.110000,0.640000,-1,54,-1.199496,53.660240,-1.199496,53.660240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.270195,38.070852,65.140229,72.495612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567708,1.602285,0.203282,0.030780,0.500515,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.379997,mpc-p,0,-126.340000,54.885000,2.321286,-4.364705,2.300000,-4.315000,0.021286,-0.049705,21.925762,2.836017,1.799193,2.836017,21.925762,0.080000,0.590000,5,46,5.256603,45.630421,5.256603,45.630421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.755407,38.600489,68.357739,74.579527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551595,1.440489,0.189104,0.017492,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.390002,mpc-p,0,-126.340000,54.885000,2.519038,-4.342629,2.520000,-4.285000,-0.000962,-0.057629,21.742793,3.384923,1.311276,3.384923,21.742793,0.070000,0.520000,4,51,4.042376,51.434454,4.042376,51.434454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.155986,39.294446,73.024751,78.204098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577005,1.480772,0.210172,0.019501,0.500297,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.399997,mpc-p,0,-126.340000,54.885000,2.710156,-4.315074,2.730000,-4.255000,-0.019844,-0.060074,20.157064,3.201954,1.921172,3.201954,20.157064,0.080000,0.490000,12,61,11.550744,61.085634,11.550744,61.085634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.160805,39.522224,74.948003,78.829117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546281,1.724262,0.268933,0.031486,0.501009,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.410009,mpc-p,0,-126.340000,54.885000,2.894855,-4.281930,2.940000,-4.235000,-0.045145,-0.046930,19.364199,1.677214,1.494245,1.677214,19.364199,0.100000,0.500000,10,80,9.988450,79.817998,9.988450,79.817998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.286083,39.072496,78.977624,81.706050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568130,1.514348,0.202748,0.017370,0.500326,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.419995,mpc-p,0,-126.340000,54.885000,3.072041,-4.243333,3.140000,-4.215000,-0.067959,-0.028333,19.181230,2.287110,1.860183,2.287110,19.181230,0.120000,0.630000,3,71,2.683294,71.460139,2.683294,71.460139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.344395,37.018257,80.294691,81.225266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550829,1.470494,0.194296,0.014396,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.430009,mpc-p,0,-126.340000,54.885000,3.242384,-4.199072,3.330000,-4.185000,-0.087616,-0.014072,18.205396,4.543725,1.616224,4.543725,18.205396,0.110000,0.670000,6,56,6.139115,56.017381,6.139115,56.017381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.388218,35.547731,80.723696,81.104929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552366,1.398162,0.136498,0.011859,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.440034,mpc-p,0,-126.340000,54.885000,3.405266,-4.149202,3.520000,-4.125000,-0.114734,-0.024202,17.046594,6.556382,1.494245,6.556382,17.046594,0.090000,0.610000,12,49,12.442155,49.154379,12.442155,49.154379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.965592,34.520520,83.215888,83.645233,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562818,1.399711,0.145285,0.012589,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.450147,mpc-p,0,-126.340000,54.885000,3.561595,-4.093269,3.690000,-4.065000,-0.128405,-0.028269,15.887791,6.922320,1.555235,6.922320,15.887791,0.040000,0.540000,23,58,22.999279,57.824331,22.999279,57.824331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.177507,33.536719,84.426558,84.677499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557820,1.404320,0.176359,0.014370,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.460156,mpc-p,0,-126.340000,54.885000,3.708169,-4.032384,3.860000,-4.015000,-0.151831,-0.017384,15.582843,5.763517,1.250287,5.763517,15.582843,0.140000,0.530000,5,75,5.020145,75.467733,5.020145,75.467733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.458322,31.797183,84.438560,83.781937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556836,1.404874,0.172400,0.014970,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.470150,mpc-p,0,-126.340000,54.885000,3.846208,-3.966152,4.020000,-3.955000,-0.173792,-0.011152,14.546020,4.909663,1.433256,4.909663,14.546020,0.150000,0.610000,2,82,2.249938,82.375667,2.249938,82.375667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.659192,29.664628,80.702683,78.411734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559449,1.411757,0.176049,0.016591,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.480016,mpc-p,0,-126.340000,54.885000,3.974142,-3.895487,4.170000,-3.905000,-0.195858,0.009513,13.326228,5.580549,1.128308,5.580549,13.326228,0.110000,0.710000,9,76,8.883070,75.853552,8.883070,75.853552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.280020,27.279803,82.045269,80.057326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558798,1.392929,0.136952,0.012513,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.490101,mpc-p,0,-126.340000,54.885000,4.096169,-3.817897,4.300000,-3.835000,-0.203831,0.017103,11.801488,8.630029,1.006328,8.630029,11.801488,0.130000,0.730000,13,55,12.852725,55.407440,12.852725,55.407440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.215532,25.033857,84.083055,80.852921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547287,1.406441,0.174534,0.014144,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.500149,mpc-p,0,-126.340000,54.885000,4.208796,-3.735281,4.420000,-3.735000,-0.211204,-0.000281,9.483883,10.154769,0.945339,10.154769,9.483883,0.130000,0.610000,25,57,25.379434,56.743518,25.379434,56.743518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.913135,24.311904,84.148970,82.610838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558911,1.409965,0.175869,0.015959,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.510076,mpc-p,0,-126.340000,54.885000,4.311153,-3.648538,4.520000,-3.625000,-0.208847,-0.023538,8.142112,10.520706,0.335443,10.520706,8.142112,0.160000,0.580000,26,60,26.255113,59.768691,26.255113,59.768691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.230255,23.061108,82.791563,81.232279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557553,1.394118,0.142415,0.012955,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.520145,mpc-p,0,-126.340000,54.885000,4.405794,-3.555459,4.590000,-3.525000,-0.184206,-0.030459,6.556382,9.544873,0.518412,9.544873,6.556382,0.210000,0.530000,27,77,27.028087,76.934113,27.028087,76.934113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.351651,22.022110,80.235594,79.071796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558802,1.405815,0.176854,0.015925,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.530107,mpc-p,0,-126.340000,54.885000,4.490234,-3.458429,4.670000,-3.445000,-0.179766,-0.013429,5.824507,8.142112,0.762370,8.142112,5.824507,0.290000,0.640000,14,86,13.976739,85.737326,13.976739,85.737326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.613727,20.080347,78.226965,78.185587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548289,1.405571,0.174749,0.013424,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.540150,mpc-p,0,-126.340000,54.885000,4.566043,-3.355735,4.730000,-3.345000,-0.163957,-0.010735,5.580549,8.873987,1.250287,8.873987,5.580549,0.240000,0.710000,14,79,14.078941,78.847483,14.078941,78.847483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.778018,18.201626,76.826020,78.234586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556866,1.406147,0.174214,0.014454,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.550149,mpc-p,0,-126.340000,54.885000,4.632159,-3.248776,4.790000,-3.245000,-0.157841,-0.003776,4.299767,10.886644,0.640391,10.886644,4.299767,0.190000,0.730000,24,66,23.868632,65.535709,23.868632,65.535709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.867338,17.005838,77.665946,75.766509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558120,1.403351,0.175783,0.015089,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.560152,mpc-p,0,-126.340000,54.885000,4.688934,-3.137193,4.830000,-3.125000,-0.141066,-0.012193,3.140965,12.716332,0.579401,12.716332,3.140965,0.230000,0.800000,22,47,22.239616,47.078624,22.239616,47.078624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.995067,16.326912,78.554271,74.961172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556932,1.405988,0.174017,0.014409,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.570070,mpc-p,0,-126.340000,54.885000,4.735976,-3.022169,4.860000,-3.005000,-0.124024,-0.017169,2.165131,12.533363,0.457422,12.533363,2.165131,0.230000,0.580000,23,71,23.068130,70.874963,23.068130,70.874963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.682458,17.507495,77.420718,76.107157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551957,1.395426,0.152475,0.015953,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.580151,mpc-p,0,-126.340000,54.885000,4.774369,-2.900930,4.890000,-2.885000,-0.115631,-0.015930,1.738204,9.544873,0.579401,9.544873,1.738204,0.250000,0.600000,15,98,14.535977,98.495443,14.535977,98.495443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.329733,17.330209,73.232513,68.865821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556917,1.406636,0.188613,0.016097,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.590147,mpc-p,0,-126.340000,54.885000,4.803103,-2.776567,4.910000,-2.795000,-0.106897,0.018433,0.823360,8.447060,0.335443,8.447060,0.823360,0.230000,0.760000,15,101,14.914969,101.472459,14.914969,101.472459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.719477,15.704484,71.079863,71.532719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556533,1.405065,0.223876,0.014999,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.600146,mpc-p,0,-126.340000,54.885000,4.822610,-2.648219,4.920000,-2.695000,-0.097390,0.046781,-0.335443,9.971800,0.335443,9.971800,-0.335443,0.210000,0.900000,19,83,19.074005,82.808848,19.074005,82.808848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.430669,14.307256,71.727105,71.370469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557472,1.406492,0.216360,0.015456,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.610150,mpc-p,0,-126.340000,54.885000,4.832980,-2.516001,4.910000,-2.565000,-0.077020,0.048999,-1.677214,13.021280,0.396432,13.021280,-1.677214,0.210000,0.860000,24,64,24.241249,64.077761,24.241249,64.077761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.821236,14.303436,71.037342,66.508543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556261,1.407033,0.174124,0.014529,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.620146,mpc-p,0,-126.340000,54.885000,4.834315,-2.380284,4.900000,-2.425000,-0.065685,0.044716,-2.043152,14.241072,-0.091484,14.241072,-2.043152,0.240000,0.750000,16,66,15.815652,65.517320,15.815652,65.517320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.763651,15.316893,69.601907,67.037611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559363,1.407958,0.163207,0.015105,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.630149,mpc-p,0,-126.340000,54.885000,4.826762,-2.241056,4.880000,-2.285000,-0.053238,0.043944,-2.836017,13.814145,0.091484,13.814145,-2.836017,0.240000,0.680000,14,78,13.533462,78.000736,13.533462,78.000736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.597269,16.241673,64.885166,61.766567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556210,1.405537,0.174723,0.015214,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.640144,mpc-p,0,-126.340000,54.885000,4.810493,-2.098695,4.860000,-2.165000,-0.049507,0.066305,-2.531068,10.581696,-0.030495,10.581696,-2.531068,0.210000,0.710000,4,107,4.245857,106.783865,4.245857,106.783865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.255901,16.536910,62.766706,57.916082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557899,1.406697,0.198700,0.015272,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.650154,mpc-p,0,-126.340000,54.885000,4.785653,-1.953092,4.840000,-2.065000,-0.054347,0.111908,-3.445913,9.544873,0.579401,9.544873,-3.445913,0.160000,0.850000,7,111,7.239972,111.391488,7.239972,111.391488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.718894,14.314474,62.300161,63.706392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557094,1.406259,0.240528,0.014408,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.660154,mpc-p,0,-126.340000,54.885000,4.752503,-1.804784,4.810000,-1.955000,-0.057497,0.150216,-3.994819,10.886644,0.457422,10.886644,-3.994819,0.150000,0.990000,4,94,4.205964,94.376626,4.205964,94.376626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.394735,12.083292,63.969109,65.545669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555450,1.406908,0.253064,0.016193,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.670155,mpc-p,0,-126.340000,54.885000,4.711249,-1.653816,4.770000,-1.825000,-0.058751,0.171184,-4.421746,14.302062,0.213464,14.302062,-4.421746,0.140000,0.960000,1,73,1.135784,72.647007,1.135784,72.647007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.880350,11.256051,63.328315,62.152486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558901,1.407791,0.188133,0.017204,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.680080,mpc-p,0,-126.340000,54.885000,4.662554,-1.501597,4.730000,-1.665000,-0.067446,0.163403,-4.726694,17.046594,-0.152474,17.046594,-4.726694,0.100000,0.810000,0,64,0.406844,63.989576,0.406844,63.989576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.930880,11.778635,62.547026,59.185378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554288,1.397396,0.128901,0.012744,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.690146,mpc-p,0,-126.340000,54.885000,4.605556,-1.344986,4.680000,-1.505000,-0.074444,0.160014,-5.763517,15.643833,0.274453,15.643833,-5.763517,0.100000,0.710000,0,85,-0.306459,85.319284,-0.306459,85.319284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.440179,13.273892,60.750622,58.990112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556150,1.409877,0.174180,0.015441,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.700150,mpc-p,0,-126.340000,54.885000,4.541601,-1.187303,4.640000,-1.355000,-0.098399,0.167697,-4.909663,13.997114,0.640391,13.997114,-4.909663,0.140000,0.730000,-24,100,-23.724998,100.425293,-23.724998,100.425293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.357404,12.453636,59.452072,58.489334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556733,1.407197,0.198261,0.015504,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.710150,mpc-p,0,-126.340000,54.885000,4.470721,-1.027900,4.580000,-1.215000,-0.109279,0.187100,-5.946486,13.570186,0.457422,13.570186,-5.946486,0.090000,0.850000,-20,97,-19.663241,97.443022,-19.663241,97.443022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.399433,10.844943,58.473482,63.842517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556496,1.406527,0.213727,0.014483,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.720150,mpc-p,0,-126.340000,54.885000,4.393222,-0.866915,4.530000,-1.065000,-0.136778,0.198085,-6.434403,15.094927,-0.152474,15.094927,-6.434403,0.040000,0.900000,-18,83,-18.166172,82.731477,-18.166172,82.731477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.186863,9.989437,60.316854,63.098281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559703,1.431958,0.221513,0.020336,0.501587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.730029,mpc-p,0,-126.340000,54.885000,4.310505,-0.706527,4.470000,-0.895000,-0.159495,0.188473,-8.264091,16.985604,0.457422,16.985604,-8.264091,-0.030000,0.870000,-2,70,-1.706181,69.507097,-1.706181,69.507097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.553560,10.445614,59.964470,59.961803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548160,1.882091,0.226293,0.021794,0.500387,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.740024,mpc-p,0,-126.340000,54.885000,4.220952,-0.543095,4.400000,-0.715000,-0.179048,0.171905,-8.752008,18.571334,0.762370,18.571334,-8.752008,-0.050000,0.770000,-2,64,-1.843316,64.469915,-1.843316,64.469915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.228129,11.020405,60.830819,64.212365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541991,1.409468,0.139211,0.014094,0.500575,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.750078,mpc-p,0,-126.340000,54.885000,4.125326,-0.377764,4.310000,-0.535000,-0.184674,0.157236,-9.544873,17.717479,0.457422,17.717479,-9.544873,-0.030000,0.770000,-5,71,-5.299747,70.636902,-5.299747,70.636902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.488290,11.328471,56.547473,61.351439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555126,1.400750,0.134096,0.013102,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.760144,mpc-p,0,-126.340000,54.885000,4.024412,-0.211491,4.220000,-0.355000,-0.195588,0.143509,-9.117946,15.704823,0.335443,15.704823,-9.117946,0.000000,0.660000,-21,96,-21.120177,96.481893,-21.120177,96.481893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.103042,11.584818,54.306421,59.038408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558135,1.405713,0.187221,0.012079,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.770083,mpc-p,0,-126.340000,54.885000,3.920105,-0.046791,4.130000,-0.205000,-0.209895,0.158209,-9.910810,14.424041,0.640391,14.424041,-9.910810,-0.040000,0.770000,-18,100,-18.263966,100.313949,-18.263966,100.313949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.680220,10.072056,52.900226,63.016435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551690,1.397955,0.180464,0.013357,0.509985,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.780158,mpc-p,0,-126.340000,54.885000,3.810082,0.120472,4.040000,-0.045000,-0.229918,0.165472,-10.398727,16.436698,0.640391,16.436698,-10.398727,-0.130000,0.900000,-9,73,-8.952079,73.333459,-8.952079,73.333459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.074465,8.739141,51.580121,60.364046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556511,1.403543,0.282001,0.014235,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.790148,mpc-p,0,-126.340000,54.885000,3.697169,0.286423,3.940000,0.145000,-0.242831,0.141423,-11.740498,19.486178,0.213464,19.486178,-11.740498,-0.130000,0.830000,-2,51,-1.738694,51.177088,-1.738694,51.177088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.818243,9.315978,53.142943,61.155847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557853,1.404426,0.175637,0.014048,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.800028,mpc-p,0,-126.340000,54.885000,3.582195,0.450460,3.830000,0.345000,-0.247805,0.105460,-11.984457,20.096074,-0.213464,20.096074,-11.984457,-0.090000,0.650000,-9,58,-8.767018,57.861621,-8.767018,57.861621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.566922,10.477952,53.967612,66.904818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540104,1.398929,0.146364,0.016282,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.810023,mpc-p,0,-126.340000,54.885000,3.463008,0.616105,3.720000,0.535000,-0.256992,0.081105,-11.252582,17.412531,0.457422,17.412531,-11.252582,-0.050000,0.590000,-26,83,-26.456454,82.680218,-26.456454,82.680218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.444924,11.051064,52.288451,64.572323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539510,1.400195,0.138905,0.013218,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.820148,mpc-p,0,-126.340000,54.885000,3.339812,0.783386,3.620000,0.695000,-0.280188,0.088386,-10.886644,15.216906,0.518412,15.216906,-10.886644,-0.120000,0.660000,-28,96,-28.461253,95.758110,-28.461253,95.758110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.296038,10.119225,51.091637,65.322174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558210,1.405923,0.188403,0.016962,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.830149,mpc-p,0,-126.340000,54.885000,3.216157,0.947944,3.510000,0.855000,-0.293843,0.092944,-11.557530,14.789979,0.823360,14.789979,-11.557530,-0.210000,0.770000,-16,90,-15.714159,89.733745,-15.714159,89.733745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.318639,9.311681,48.406355,61.702330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558859,1.405688,0.210274,0.014118,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.840075,mpc-p,0,-126.340000,54.885000,3.091988,1.110407,3.400000,1.025000,-0.308012,0.085407,-12.106436,16.619667,1.189297,16.619667,-12.106436,-0.180000,0.860000,-17,65,-17.079705,64.751955,-17.079705,64.751955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.105244,8.830442,47.445177,57.758398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556690,1.398782,0.154872,0.013521,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.850149,mpc-p,0,-126.340000,54.885000,2.964996,1.274229,3.280000,1.205000,-0.315004,0.069229,-13.509197,18.815292,0.945339,18.815292,-13.509197,-0.170000,0.720000,-8,56,-8.198982,55.813814,-8.198982,55.813814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.871432,9.662974,48.075372,62.394727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556616,1.405627,0.174334,0.014904,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.860145,mpc-p,0,-126.340000,54.885000,2.838514,1.435547,3.150000,1.385000,-0.311486,0.050547,-13.387218,17.656490,0.640391,17.656490,-13.387218,-0.140000,0.620000,-14,71,-14.010711,71.023256,-14.010711,71.023256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.855100,10.427391,47.156541,63.864129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558005,1.405564,0.174167,0.014303,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.870013,mpc-p,0,-126.340000,54.885000,2.713662,1.593442,3.030000,1.555000,-0.316338,0.038442,-12.228415,14.972947,-0.152474,14.972947,-12.228415,-0.110000,0.630000,-31,90,-30.800099,90.403108,-30.800099,90.403108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.707701,9.896316,43.819226,58.295776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569243,1.463016,0.211140,0.025587,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.880031,mpc-p,0,-126.340000,54.885000,2.587438,1.752167,2.910000,1.705000,-0.322562,0.047167,-12.594353,12.899301,0.579401,12.899301,-12.594353,-0.170000,0.800000,-23,93,-23.282246,92.619063,-23.282246,92.619063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.314408,8.308643,42.842388,60.266115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563041,1.422756,0.203328,0.014125,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.890069,mpc-p,0,-126.340000,54.885000,2.461959,1.909504,2.790000,1.835000,-0.328041,0.074504,-12.655342,13.143259,0.518412,13.143259,-12.655342,-0.180000,0.840000,-21,88,-21.392984,88.196610,-21.392984,88.196610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.206766,7.457046,41.856931,56.308668,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557368,1.403423,0.152087,0.012109,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.900148,mpc-p,0,-126.340000,54.885000,2.337490,2.065592,2.660000,1.985000,-0.322510,0.080592,-14.363051,13.814145,0.457422,13.814145,-14.363051,-0.200000,0.870000,-3,79,-2.601527,79.020389,-2.601527,79.020389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.909452,6.756202,40.827447,54.687625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559074,1.419065,0.198509,0.016501,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.910153,mpc-p,0,-126.340000,54.885000,2.215938,2.218518,2.530000,2.145000,-0.314062,0.073518,-14.789979,15.277895,1.006328,15.277895,-14.789979,-0.130000,0.830000,-4,68,-4.000434,68.237719,-4.000434,68.237719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.973923,6.000058,43.833678,56.863903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556958,1.417156,0.183130,0.015325,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.920149,mpc-p,0,-126.340000,54.885000,2.096977,2.369159,2.400000,2.295000,-0.303023,0.074159,-13.997114,15.338885,0.274453,15.338885,-13.997114,-0.040000,0.750000,-20,73,-19.825676,73.075658,-19.825676,73.075658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.149121,4.917897,47.586545,58.559091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559179,1.416594,0.182235,0.015242,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.930146,mpc-p,0,-126.340000,54.885000,1.980945,2.517565,2.280000,2.445000,-0.299055,0.072565,-12.472374,12.899301,0.579401,12.899301,-12.472374,-0.100000,0.720000,-25,94,-24.942779,94.380830,-24.942779,94.380830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.966441,3.141604,49.073869,60.085816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558155,1.424487,0.195001,0.016553,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.940080,mpc-p,0,-126.340000,54.885000,1.869027,2.662680,2.160000,2.585000,-0.290973,0.077680,-12.045446,12.838311,1.555235,12.838311,-12.045446,-0.220000,0.810000,-10,87,-10.363267,87.076707,-10.363267,87.076707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.765532,0.603849,45.772985,60.624000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554852,1.403234,0.166811,0.013218,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.950203,mpc-p,0,-126.340000,54.885000,1.758917,2.808031,2.040000,2.725000,-0.281083,0.083031,-12.289405,13.204249,0.396432,13.204249,-12.289405,-0.150000,0.890000,-12,75,-12.060248,75.336502,-12.060248,75.336502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.655530,-1.070658,47.346926,57.934188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568490,1.414432,0.177412,0.016021,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.960143,mpc-p,0,-126.340000,54.885000,1.655111,2.948176,1.930000,2.865000,-0.274889,0.083176,-11.740498,14.180083,0.823360,14.180083,-11.740498,-0.120000,0.810000,-16,72,-15.935714,72.483760,-15.935714,72.483760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.674136,-2.560069,49.647279,59.406431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555294,1.411726,0.178264,0.014109,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.970073,mpc-p,0,-126.340000,54.885000,1.556113,3.085531,1.820000,3.005000,-0.263887,0.080531,-10.886644,13.631176,0.884349,13.631176,-10.886644,-0.140000,0.760000,-16,80,-15.762690,79.512633,-15.762690,79.512633,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.651598,-4.107647,49.999105,60.558363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553126,1.401804,0.146675,0.014652,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.980147,mpc-p,0,-126.340000,54.885000,1.460908,3.222093,1.720000,3.155000,-0.259092,0.067093,-10.398727,13.326228,0.823360,13.326228,-10.398727,-0.130000,0.760000,-16,79,-15.871024,79.473587,-15.871024,79.473587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.005514,-5.955939,48.132669,59.205516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555750,1.414761,0.177131,0.016239,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.990147,mpc-p,0,-126.340000,54.885000,1.372017,3.354813,1.630000,3.305000,-0.257983,0.049813,-9.178935,14.728989,1.006328,14.728989,-9.178935,-0.140000,0.770000,-19,64,-18.949526,63.800170,-18.949526,63.800170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.667619,-7.905876,47.592658,58.725555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554530,1.412786,0.176333,0.015776,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.000148,mpc-p,0,-126.340000,54.885000,1.289117,3.484635,1.540000,3.445000,-0.250883,0.039635,-8.812998,14.119093,1.311276,14.119093,-8.812998,-0.140000,0.720000,-16,70,-15.848413,69.686312,-15.848413,69.686312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.364025,-8.835294,52.203474,60.904812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557314,1.411801,0.176315,0.015287,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.010145,mpc-p,0,-126.340000,54.885000,1.212626,3.611441,1.450000,3.595000,-0.237374,0.016441,-9.117946,12.106436,0.762370,12.106436,-9.117946,-0.150000,0.700000,-5,84,-4.603824,84.146296,-4.603824,84.146296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.424432,-9.638360,49.552752,57.239435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555377,1.411915,0.175166,0.015017,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.020145,mpc-p,0,-126.340000,54.885000,1.142839,3.735292,1.380000,3.715000,-0.237161,0.020292,-8.447060,12.167426,1.067318,12.167426,-8.447060,-0.120000,0.760000,-6,77,-6.146601,77.089731,-6.146601,77.089731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.450779,-10.632080,43.613243,48.757356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555171,1.410930,0.175083,0.015336,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.030145,mpc-p,0,-126.340000,54.885000,1.080125,3.856107,1.300000,3.855000,-0.219875,0.001107,-6.739351,13.570186,0.701380,13.570186,-6.739351,-0.050000,0.790000,-20,58,-20.117556,58.325503,-20.117556,58.325503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.074986,-11.444871,44.713557,47.983299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556743,1.411323,0.178892,0.015383,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.040146,mpc-p,0,-126.340000,54.885000,1.024816,3.973845,1.240000,3.995000,-0.215184,-0.021155,-6.495393,13.570186,0.823360,13.570186,-6.495393,-0.090000,0.700000,-10,61,-9.673987,61.147289,-9.673987,61.147289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.544907,-11.361521,52.385007,54.154407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556326,1.412825,0.177697,0.014551,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.050078,mpc-p,0,-126.340000,54.885000,0.977510,4.087715,1.180000,4.115000,-0.202490,-0.027285,-6.007476,11.984457,1.067318,11.984457,-6.007476,-0.120000,0.630000,0,78,-0.249524,77.548421,-0.249524,77.548421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.192524,-10.740887,49.295395,50.795674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552195,1.400536,0.145486,0.014138,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.060146,mpc-p,0,-126.340000,54.885000,0.937596,4.200021,1.130000,4.235000,-0.192404,-0.034979,-4.970653,11.008623,0.579401,11.008623,-4.970653,-0.050000,0.690000,-8,77,-7.600621,77.480957,-7.600621,77.480957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.557378,-10.567017,42.911128,41.882732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555446,1.412330,0.179337,0.016120,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.070151,mpc-p,0,-126.340000,54.885000,0.906214,4.308500,1.100000,4.345000,-0.193786,-0.036500,-3.079975,11.313571,0.213464,11.313571,-3.079975,-0.080000,0.740000,-11,68,-11.013612,67.655896,-11.013612,67.655896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.528043,-10.679757,41.716531,41.553601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555643,1.410544,0.178490,0.014659,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.080147,mpc-p,0,-126.340000,54.885000,0.883344,4.413772,1.070000,4.465000,-0.186656,-0.051228,-2.714037,11.191592,0.579401,11.191592,-2.714037,-0.090000,0.720000,-3,66,-2.842106,65.994398,-2.842106,65.994398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.944702,-10.187657,42.895916,42.197470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556208,1.409671,0.177246,0.015490,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.090150,mpc-p,0,-126.340000,54.885000,0.869158,4.516039,1.050000,4.585000,-0.180842,-0.068961,-2.226120,12.228415,0.640391,12.228415,-2.226120,-0.100000,0.700000,6,55,5.881118,55.175806,5.881118,55.175806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.857794,-9.825051,41.729324,40.865004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554833,1.410067,0.179645,0.015111,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.100073,mpc-p,0,-126.340000,54.885000,0.863876,4.614444,1.050000,4.705000,-0.186124,-0.090556,-0.518412,12.228415,0.030495,12.228415,-0.518412,-0.030000,0.630000,-7,56,-7.022660,56.237108,-7.022660,56.237108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.466469,-8.869601,46.245815,46.023368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556862,1.399488,0.138323,0.013206,0.501744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.110149,mpc-p,0,-126.340000,54.885000,0.867639,4.711308,1.050000,4.825000,-0.182361,-0.113692,1.128308,10.642686,-0.091484,10.642686,1.128308,-0.020000,0.590000,-13,68,-13.310207,67.872234,-13.310207,67.872234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.875928,-7.909893,47.864945,46.318057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555824,1.409252,0.175771,0.015207,0.500143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.120029,mpc-p,0,-126.340000,54.885000,0.880398,4.803327,1.070000,4.925000,-0.189602,-0.121673,1.738204,8.508050,0.457422,8.508050,1.738204,-0.050000,0.630000,-6,79,-6.418420,78.738059,-6.418420,78.738059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.247046,-6.737874,42.739181,41.703289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557072,1.398941,0.142354,0.012717,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.130146,mpc-p,0,-126.340000,54.885000,0.902889,4.894564,1.100000,5.005000,-0.197111,-0.110436,2.043152,8.569039,0.518412,8.569039,2.043152,-0.050000,0.710000,2,70,1.631131,69.956005,1.631131,69.956005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.457908,-6.063737,39.354966,37.661403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557098,1.407858,0.177274,0.015084,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.140150,mpc-p,0,-126.340000,54.885000,0.934598,4.981852,1.130000,5.105000,-0.195402,-0.123148,2.897006,8.934977,0.396432,8.934977,2.897006,-0.040000,0.720000,5,62,4.816160,61.605563,4.816160,61.605563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.072533,-4.824079,43.437813,41.382326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554349,1.407244,0.177183,0.015907,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.150151,mpc-p,0,-126.340000,54.885000,0.975779,5.066263,1.170000,5.215000,-0.194221,-0.148737,3.079975,9.483883,-0.457422,9.483883,3.079975,-0.010000,0.680000,11,55,10.762854,55.251631,10.762854,55.251631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.382292,-3.245958,46.096319,44.520663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556650,1.407532,0.175424,0.014589,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.160148,mpc-p,0,-126.340000,54.885000,1.026456,5.147855,1.210000,5.305000,-0.183544,-0.157145,3.506902,9.300914,-0.030495,9.300914,3.506902,0.000000,0.620000,18,58,17.775791,58.297924,17.775791,58.297924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.058498,-1.067217,49.188173,48.584701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555763,1.405255,0.177789,0.015285,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.170148,mpc-p,0,-126.340000,54.885000,1.086686,5.226762,1.250000,5.385000,-0.163314,-0.158238,3.994819,8.325081,-0.396432,8.325081,3.994819,0.040000,0.600000,21,65,20.898678,65.295583,20.898678,65.295583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.844699,1.144419,50.912582,49.432933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556025,1.407679,0.176674,0.015199,0.500571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.180148,mpc-p,0,-126.340000,54.885000,1.156441,5.303030,1.310000,5.465000,-0.153559,-0.161970,5.275601,6.068465,-0.457422,6.068465,5.275601,0.080000,0.620000,15,79,15.392443,78.895166,15.392443,78.895166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.863090,3.487299,50.547273,49.005306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557415,1.407635,0.174379,0.015209,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.190144,mpc-p,0,-126.340000,54.885000,1.235651,5.376709,1.380000,5.525000,-0.144349,-0.148291,6.190445,4.848673,-0.518412,4.848673,6.190445,0.120000,0.700000,12,81,12.414672,81.024404,12.414672,81.024404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.632159,4.769116,46.682583,44.561626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554993,1.407678,0.176809,0.014859,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.200149,mpc-p,0,-126.340000,54.885000,1.324371,5.447985,1.450000,5.575000,-0.125629,-0.127015,7.715185,5.824507,-0.152474,5.824507,7.715185,0.130000,0.740000,10,69,9.569504,69.095655,9.569504,69.095655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.723723,5.842401,45.334498,43.175761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555121,1.406903,0.176356,0.014239,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.210079,mpc-p,0,-126.340000,54.885000,1.421675,5.516370,1.530000,5.635000,-0.108325,-0.118630,8.934977,6.678361,-0.762370,6.678361,8.934977,0.140000,0.740000,9,60,8.669316,59.861557,8.669316,59.861557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.698514,7.433015,46.645587,45.245914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552353,1.396540,0.145652,0.014196,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.220139,mpc-p,0,-126.340000,54.885000,1.529541,5.583351,1.630000,5.705000,-0.100459,-0.121649,8.995966,7.105289,-0.884349,7.105289,8.995966,0.120000,0.660000,21,61,20.585207,60.663493,20.585207,60.663493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.461138,9.493491,47.474769,47.295417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555909,1.408031,0.177642,0.017082,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.230104,mpc-p,0,-126.340000,54.885000,1.645468,5.647517,1.730000,5.775000,-0.084532,-0.127483,10.032790,5.519559,-0.762370,5.519559,10.032790,0.130000,0.630000,21,73,21.440096,73.343611,21.440096,73.343611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.007750,11.886045,49.546957,50.269072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547079,1.405989,0.176556,0.013508,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.239998,mpc-p,0,-126.340000,54.885000,1.769371,5.709183,1.840000,5.825000,-0.070629,-0.115817,10.764665,4.482736,-0.823360,4.482736,10.764665,0.170000,0.680000,20,77,20.119630,77.028414,20.119630,77.028414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.440525,13.082674,48.943405,48.981229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564520,1.440321,0.183755,0.017312,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.249997,mpc-p,0,-126.340000,54.885000,1.903295,5.769526,1.960000,5.855000,-0.056705,-0.085474,12.350394,3.201954,-1.738204,3.201954,12.350394,0.180000,0.740000,15,83,14.737900,82.963232,14.737900,82.963232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.309907,14.342181,49.512558,49.930234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545371,1.438313,0.183510,0.015406,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.259998,mpc-p,0,-126.340000,54.885000,2.045834,5.828016,2.110000,5.905000,-0.064166,-0.076984,13.326228,3.689871,-1.189297,3.689871,13.326228,0.180000,0.790000,14,74,13.991848,74.018248,13.991848,74.018248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.703955,14.660239,47.033892,47.134837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.819869,1.635722,0.241290,0.022523,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008230,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.270215,mpc-p,0,-126.340000,54.885000,2.200044,5.885938,2.250000,5.955000,-0.049956,-0.069062,14.485031,5.336590,-1.067318,5.336590,14.485031,0.180000,0.780000,14,60,14.262511,60.191429,14.262511,60.191429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.933808,15.398575,48.321296,49.158657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563632,1.659847,0.235793,0.026972,0.501149,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.280006,mpc-p,0,-126.340000,54.885000,2.355772,5.939832,2.400000,6.005000,-0.044228,-0.065168,15.460864,6.251434,-1.006328,6.251434,15.460864,0.170000,0.700000,16,58,15.855754,58.108078,15.855754,58.108078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.409824,16.724457,51.405833,53.477805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575683,1.539394,0.196295,0.018289,0.500580,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.289997,mpc-p,0,-126.340000,54.885000,2.522422,5.993304,2.570000,6.055000,-0.047578,-0.061696,16.924615,4.726694,-1.311276,4.726694,16.924615,0.160000,0.640000,12,75,11.659180,74.592993,11.659180,74.592993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.546847,18.261069,51.987041,55.606522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549444,1.728009,0.258914,0.036743,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.300003,mpc-p,0,-126.340000,54.885000,2.696864,6.045421,2.740000,6.085000,-0.043136,-0.039579,16.741646,2.348100,-1.433256,2.348100,16.741646,0.170000,0.670000,19,93,18.916392,93.150318,18.916392,93.150318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.481110,18.931034,49.306256,53.301484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560742,1.473223,0.217332,0.019707,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.309996,mpc-p,0,-126.340000,54.885000,2.878324,6.096155,2.910000,6.105000,-0.031676,-0.008845,17.534511,2.714037,-1.616224,2.714037,17.534511,0.170000,0.790000,22,82,21.638527,82.419496,21.638527,82.419496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.896140,18.205551,49.924431,53.236685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552548,1.511691,0.204420,0.013496,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.320021,mpc-p,0,-126.340000,54.885000,3.067308,6.145840,3.100000,6.135000,-0.032692,0.010840,18.815292,4.055809,-1.677214,4.055809,18.815292,0.240000,0.840000,10,67,9.780757,67.130557,9.780757,67.130557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.239513,18.369603,55.731400,59.035401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558611,1.416252,0.151211,0.012563,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.330090,mpc-p,0,-126.340000,54.885000,3.263786,6.194636,3.300000,6.185000,-0.036214,0.009636,19.120240,5.153621,-1.555235,5.153621,19.120240,0.200000,0.730000,18,66,18.178939,66.466017,18.178939,66.466017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.962414,19.232863,56.198230,60.415600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563046,1.394600,0.144857,0.011975,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.340151,mpc-p,0,-126.340000,54.885000,3.466436,6.242400,3.500000,6.225000,-0.033564,0.017400,19.913105,4.299767,-2.287110,4.299767,19.913105,0.210000,0.710000,17,75,17.184056,75.162190,17.184056,75.162190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.466304,19.851191,55.562750,60.890603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557667,1.404600,0.173450,0.014517,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.350149,mpc-p,0,-126.340000,54.885000,3.673689,6.288986,3.700000,6.275000,-0.026311,0.013986,20.218053,3.994819,-2.165131,3.994819,20.218053,0.230000,0.730000,19,76,18.732986,75.664797,18.732986,75.664797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.076061,19.611976,54.205320,59.296356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557267,1.403590,0.162303,0.015004,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.360156,mpc-p,0,-126.340000,54.885000,3.886625,6.334846,3.910000,6.305000,-0.023375,0.029846,20.827949,3.384923,-1.921172,3.384923,20.827949,0.240000,0.750000,18,80,18.320496,79.789733,18.320496,79.789733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.263294,19.988651,55.212023,60.785843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556428,1.402026,0.175142,0.013587,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.370081,mpc-p,0,-126.340000,54.885000,4.102845,6.379670,4.130000,6.345000,-0.027155,0.034670,20.523001,3.079975,-1.250287,3.079975,20.523001,0.210000,0.780000,30,80,29.837692,80.041417,29.837692,80.041417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.742428,20.094610,53.353863,58.851484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559965,1.392647,0.143985,0.014201,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.380147,mpc-p,0,-126.340000,54.885000,4.326864,6.424564,4.340000,6.375000,-0.013136,0.049564,20.157064,3.811850,-2.104141,3.811850,20.157064,0.280000,0.800000,32,74,31.663496,73.515567,31.663496,73.515567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.123264,20.107686,55.970140,60.808295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557290,1.401950,0.178191,0.014587,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.390145,mpc-p,0,-126.340000,54.885000,4.553658,6.468687,4.550000,6.415000,0.003658,0.053687,20.583991,4.665705,-2.470079,4.665705,20.583991,0.330000,0.790000,28,67,28.091721,67.371331,28.091721,67.371331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.743735,20.181945,60.021903,64.194263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556293,1.401640,0.176130,0.013456,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.400149,mpc-p,0,-126.340000,54.885000,4.784453,6.512463,4.760000,6.465000,0.024453,0.047463,20.949928,4.665705,-2.226120,4.665705,20.949928,0.220000,0.740000,44,71,44.480616,71.071211,44.480616,71.071211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.462771,20.554290,59.484119,64.373474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557366,1.402098,0.189851,0.013618,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.410150,mpc-p,0,-126.340000,54.885000,5.018620,6.555945,4.990000,6.505000,0.028620,0.050945,20.827949,4.116798,-1.799193,4.116798,20.827949,0.350000,0.720000,34,78,33.972500,77.941656,33.972500,77.941656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.800764,20.589803,61.397135,65.340847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557186,1.403900,0.186513,0.015178,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.420146,mpc-p,0,-126.340000,54.885000,5.255655,6.599206,5.220000,6.525000,0.035655,0.074206,22.413679,2.775027,-2.470079,2.775027,22.413679,0.390000,0.750000,17,89,17.195594,88.885058,17.195594,88.885058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.174597,20.024178,61.295798,64.040746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566945,1.414000,0.182614,0.016869,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.430067,mpc-p,0,-126.340000,54.885000,5.493446,6.642027,5.450000,6.555000,0.043446,0.087027,23.450502,2.897006,-2.226120,2.897006,23.450502,0.310000,0.820000,20,84,19.954303,84.182250,19.954303,84.182250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.187526,18.297903,55.617216,57.945839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553253,1.394590,0.153886,0.013613,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.440014,mpc-p,0,-126.340000,54.885000,5.733970,6.684922,5.690000,6.595000,0.043970,0.089922,24.426336,3.628881,-2.714037,3.628881,24.426336,0.260000,0.850000,21,76,20.867250,76.143955,20.867250,76.143955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.449319,17.040195,54.567808,58.515287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559953,1.392101,0.133381,0.011734,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.450122,mpc-p,0,-126.340000,54.885000,5.980085,6.728537,5.940000,6.645000,0.040085,0.083537,23.511492,5.885497,-2.775027,5.885497,23.511492,0.260000,0.820000,32,60,31.616265,60.447846,31.616265,60.447846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.381545,15.695499,54.484006,58.494468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552249,1.392549,0.140280,0.011928,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.460161,mpc-p,0,-126.340000,54.885000,6.225764,6.771948,6.190000,6.695000,0.035764,0.076948,24.487325,6.617372,-2.104141,6.617372,24.487325,0.270000,0.680000,25,66,25.211645,66.315078,25.211645,66.315078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.370957,15.497312,57.944710,65.305860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567548,1.405394,0.177965,0.016543,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.470059,mpc-p,0,-126.340000,54.885000,6.468773,6.814898,6.450000,6.755000,0.018773,0.059898,24.792273,5.519559,-2.775027,5.519559,24.792273,0.310000,0.680000,16,75,16.441908,74.716825,16.441908,74.716825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.703508,14.488129,55.448085,60.437983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557849,1.405731,0.179091,0.014280,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.480023,mpc-p,0,-126.340000,54.885000,6.713760,6.858338,6.710000,6.795000,0.003760,0.063338,26.317013,3.689871,-3.079975,3.689871,26.317013,0.260000,0.730000,8,86,7.837206,86.346141,7.837206,86.346141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.364195,13.685764,51.862464,57.698048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555711,1.393811,0.144317,0.013102,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.490013,mpc-p,0,-126.340000,54.885000,6.959308,6.902141,6.980000,6.825000,-0.020692,0.077141,26.134045,2.592058,-2.836017,2.592058,26.134045,0.210000,0.810000,13,91,13.002131,90.848284,13.002131,90.848284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.141282,12.355154,47.506608,53.460264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560455,1.393728,0.148561,0.012286,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.500149,mpc-p,0,-126.340000,54.885000,7.207923,6.946880,7.250000,6.855000,-0.042077,0.091880,25.890086,3.689871,-2.531068,3.689871,25.890086,0.170000,0.870000,20,79,19.609777,79.183186,19.609777,79.183186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.277507,10.700611,49.798191,52.504900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557201,1.403480,0.186633,0.014724,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.510147,mpc-p,0,-126.340000,54.885000,7.452190,6.991332,7.520000,6.895000,-0.067810,0.096332,25.890086,6.373413,-2.592058,6.373413,25.890086,0.180000,0.830000,18,62,18.029628,61.744748,18.029628,61.744748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.541187,9.650935,53.240926,56.206718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557210,1.402838,0.174200,0.013657,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.520148,mpc-p,0,-126.340000,54.885000,7.695147,7.036143,7.790000,6.955000,-0.094853,0.081143,26.012065,6.861330,-3.018985,6.861330,26.012065,0.210000,0.690000,11,69,11.137611,68.691504,11.137611,68.691504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.212479,10.071774,55.843858,61.397713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557366,1.405916,0.176741,0.016611,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.530146,mpc-p,0,-126.340000,54.885000,7.936267,7.081311,8.060000,7.015000,-0.123733,0.066311,26.560972,6.678361,-2.957996,6.678361,26.560972,0.190000,0.720000,5,67,5.173306,67.322391,5.173306,67.322391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.475494,9.188050,52.593102,54.933186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558034,1.404540,0.175825,0.015287,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.540155,mpc-p,0,-126.340000,54.885000,8.175468,7.126908,8.320000,7.065000,-0.144532,0.061908,26.012065,4.238777,-2.897006,4.238777,26.012065,0.150000,0.700000,11,89,10.890538,88.888538,10.890538,88.888538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.254376,10.033757,53.042981,55.433528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556371,1.401938,0.175544,0.014387,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.550146,mpc-p,0,-126.340000,54.885000,8.411657,7.172807,8.590000,7.105000,-0.178343,0.067807,25.585138,4.177788,-3.262944,4.177788,25.585138,0.140000,0.780000,12,85,11.605095,84.852012,11.605095,84.852012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.734818,8.727529,52.277360,50.685450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556304,1.402142,0.189138,0.014498,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.560146,mpc-p,0,-126.340000,54.885000,8.645093,7.219126,8.840000,7.135000,-0.194907,0.084126,23.755450,4.116798,-2.836017,4.116798,23.755450,0.130000,0.840000,25,82,25.190030,81.932190,25.190030,81.932190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.730354,8.581893,52.976515,51.683681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557054,1.402634,0.176385,0.014850,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.570144,mpc-p,0,-126.340000,54.885000,8.875129,7.265803,9.070000,7.185000,-0.194871,0.080803,22.169720,6.434403,-2.165131,6.434403,22.169720,0.150000,0.840000,36,64,35.678674,63.586412,35.678674,63.586412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.187419,7.936788,54.045154,52.455425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556426,1.402841,0.177561,0.013393,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.580150,mpc-p,0,-126.340000,54.885000,9.101650,7.312870,9.290000,7.245000,-0.188350,0.067870,19.974095,6.678361,-2.531068,6.678361,19.974095,0.240000,0.770000,42,66,41.564847,66.331568,41.564847,66.331568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.767973,8.737905,57.302950,60.739878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557295,1.403759,0.175898,0.015524,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.590158,mpc-p,0,-126.340000,54.885000,9.324189,7.360280,9.500000,7.315000,-0.175811,0.045280,19.852116,6.617372,-2.531068,6.617372,19.852116,0.340000,0.700000,28,72,27.833648,71.690625,27.833648,71.690625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.463880,8.719640,55.204141,58.928796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557157,1.402684,0.177536,0.015772,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.600145,mpc-p,0,-126.340000,54.885000,9.541884,7.407883,9.710000,7.365000,-0.168116,0.042883,20.401022,5.092632,-2.470079,5.092632,20.401022,0.340000,0.710000,17,83,17.386539,83.344389,17.386539,83.344389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.248199,8.770332,49.892696,54.416283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556436,1.403416,0.176577,0.013063,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.610073,mpc-p,0,-126.340000,54.885000,9.753649,7.455459,9.930000,7.405000,-0.176351,0.050459,20.644980,3.567892,-2.470079,3.567892,20.644980,0.280000,0.770000,15,92,15.471933,91.889368,15.471933,91.889368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.226733,8.192890,45.251988,46.340053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559970,1.734536,0.401969,0.034606,0.501012,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008244,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.619999,mpc-p,0,-126.340000,54.885000,9.960474,7.503237,10.140000,7.445000,-0.179526,0.058237,19.852116,4.360757,-2.104141,4.360757,19.852116,0.220000,0.840000,25,81,24.674053,81.050571,24.674053,81.050571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.142452,6.574164,44.727232,43.728215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549326,1.540511,0.206806,0.018292,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.630028,mpc-p,0,-126.340000,54.885000,10.164160,7.551667,10.340000,7.505000,-0.175840,0.046667,19.852116,4.360757,-2.043152,6.678361,18.937271,0.230000,0.860000,20,78,19.637604,78.048370,19.637604,78.048370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.588232,5.658754,48.862919,45.941072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576051,1.624843,0.223133,0.026784,0.502923,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.639997,mpc-p,0,-126.340000,54.885000,10.361110,7.599906,10.530000,7.565000,-0.168890,0.034906,17.473521,8.081122,-2.104141,8.081122,17.473521,0.230000,0.840000,37,50,36.674019,49.723908,36.674019,49.723908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.769197,3.234542,47.162030,46.307355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549006,1.449879,0.199773,0.015819,0.500580,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.650003,mpc-p,0,-126.340000,54.885000,10.553018,7.648360,10.710000,7.645000,-0.156982,0.003360,16.924615,8.569039,-1.921172,8.569039,16.924615,0.280000,0.700000,33,54,32.575070,54.349993,32.575070,54.349993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.719495,3.536805,57.186862,60.157592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.927267,1.511393,0.237984,0.019752,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.659997,mpc-p,0,-126.340000,54.885000,10.738693,7.696718,10.890000,7.715000,-0.151307,-0.018282,16.985604,5.031642,-1.921172,5.031642,16.985604,0.330000,0.610000,19,90,19.473683,89.651381,19.473683,89.651381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.170515,3.539111,54.937670,59.037056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545221,1.704635,0.215441,0.022527,0.500615,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.670075,mpc-p,0,-126.340000,54.885000,10.919624,7.745363,11.070000,7.745000,-0.150376,0.000363,17.107583,2.592058,-2.897006,2.592058,17.107583,0.280000,0.760000,16,100,15.911316,100.165488,15.911316,100.165488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.216651,0.819494,46.298446,53.058180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551902,1.406603,0.160653,0.012694,0.500184,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.680076,mpc-p,0,-126.340000,54.885000,11.092725,7.793433,11.250000,7.765000,-0.157275,0.028433,17.473521,1.860183,-2.165131,1.860183,17.473521,0.230000,0.910000,11,96,11.220546,95.888382,11.220546,95.888382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.205267,-1.354916,46.549355,49.802262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556604,1.406059,0.191476,0.013786,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.690019,mpc-p,0,-126.340000,54.885000,11.258279,7.840932,11.420000,7.805000,-0.161721,0.035932,16.314719,5.214611,-1.433256,5.214611,16.314719,0.180000,0.950000,22,66,21.775762,65.966275,21.775762,65.966275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.276458,-3.673011,46.494905,47.380259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557948,1.438804,0.161086,0.014214,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.700020,mpc-p,0,-126.340000,54.885000,11.418065,7.888321,11.590000,7.865000,-0.171935,0.023321,15.033937,7.166278,-1.372266,7.166278,15.033937,0.160000,0.850000,30,57,30.414372,56.538716,30.414372,56.538716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.035571,-4.108682,54.589464,51.437922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558824,1.397938,0.144445,0.012344,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.710145,mpc-p,0,-126.340000,54.885000,11.572822,7.935801,11.760000,7.935000,-0.187178,0.000801,14.972947,7.654195,-2.165131,7.654195,14.972947,0.220000,0.700000,17,64,17.478750,63.844253,17.478750,63.844253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.834699,-5.242013,56.094002,53.877107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558140,1.404606,0.172957,0.014150,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.720146,mpc-p,0,-126.340000,54.885000,11.718633,7.982100,11.920000,7.995000,-0.201367,-0.012900,14.667999,5.153621,-2.043152,5.153621,14.667999,0.220000,0.660000,11,87,10.996272,87.293728,10.996272,87.293728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.223588,-7.329824,49.199718,51.624561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556559,1.405589,0.175838,0.016620,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.730145,mpc-p,0,-126.340000,54.885000,11.857319,8.027687,12.080000,8.035000,-0.222681,-0.007313,15.765812,3.323933,-1.921172,3.323933,15.765812,0.170000,0.770000,-2,94,-2.046112,93.926005,-2.046112,93.926005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.405551,-9.865433,43.674773,45.831122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556968,1.403233,0.187382,0.014800,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.740145,mpc-p,0,-126.340000,54.885000,11.988838,8.072458,12.240000,8.075000,-0.251162,-0.002542,14.972947,3.262944,-1.555235,3.262944,14.972947,0.100000,0.880000,3,85,2.721858,84.908483,2.721858,84.908483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.851129,-11.523871,42.020466,42.548722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555642,1.404095,0.184432,0.013092,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.750145,mpc-p,0,-126.340000,54.885000,12.113117,8.116293,12.390000,8.115000,-0.276883,0.001293,12.533363,5.275601,-1.860183,5.275601,12.533363,0.060000,0.890000,21,67,20.667360,67.016800,20.667360,67.016800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.401464,-11.996789,43.271187,37.776752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556507,1.404467,0.175229,0.013170,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.759997,mpc-p,0,-126.340000,54.885000,12.228438,8.158445,12.520000,8.165000,-0.291562,-0.006555,11.801488,6.007476,-1.921172,6.007476,11.801488,0.080000,0.800000,18,67,18.313222,66.614778,18.313222,66.614778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.840106,-11.626000,48.554259,42.496906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545965,1.403808,0.176447,0.012766,0.500998,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.770065,mpc-p,0,-126.340000,54.885000,12.338960,8.200334,12.640000,8.225000,-0.301040,-0.024666,10.520706,5.458569,-2.043152,5.458569,10.520706,0.130000,0.750000,15,73,15.275729,73.297403,15.275729,73.297403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.177508,-12.519030,44.096626,41.284669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558488,1.396879,0.136988,0.012612,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.780153,mpc-p,0,-126.340000,54.885000,12.442286,8.240984,12.750000,8.265000,-0.307714,-0.024016,10.032790,4.055809,-1.311276,4.055809,10.032790,0.130000,0.740000,11,85,11.294940,85.117659,11.294940,85.117659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.317536,-13.499983,39.745390,37.719021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556850,1.407467,0.173621,0.016751,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.790147,mpc-p,0,-126.340000,54.885000,12.537333,8.279814,12.850000,8.295000,-0.312667,-0.015186,9.239925,3.018985,-1.006328,3.018985,9.239925,0.130000,0.820000,10,87,9.534141,86.574826,9.534141,86.574826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.938919,-14.601817,34.410050,32.476190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555377,1.405140,0.174307,0.015061,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.800023,mpc-p,0,-126.340000,54.885000,12.624134,8.316649,12.940000,8.335000,-0.315866,-0.018351,8.569039,3.262944,-0.823360,3.262944,8.569039,0.110000,0.850000,10,80,10.169526,80.188252,10.169526,80.188252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.380798,-15.237132,33.199995,29.694642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556329,1.397721,0.147279,0.014634,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.810150,mpc-p,0,-126.340000,54.885000,12.705835,8.352701,13.030000,8.375000,-0.324165,-0.022299,6.434403,4.055809,-1.494245,4.055809,6.434403,0.100000,0.870000,22,70,21.958743,69.753655,21.958743,69.753655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.857854,-15.608987,34.404553,30.663349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556971,1.405176,0.174510,0.015375,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.820145,mpc-p,0,-126.340000,54.885000,12.779291,8.386450,13.090000,8.415000,-0.310709,-0.028550,5.275601,4.543725,-1.067318,4.543725,5.275601,0.140000,0.800000,22,69,22.355757,69.457901,22.355757,69.457901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.229991,-15.902566,37.259230,33.412579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554801,1.404936,0.172514,0.013666,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.830149,mpc-p,0,-126.340000,54.885000,12.845748,8.418269,13.150000,8.455000,-0.304252,-0.036731,4.970653,3.506902,-0.457422,3.506902,4.970653,0.180000,0.660000,14,88,13.820714,88.333193,13.820714,88.333193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.307648,-16.867463,35.435680,35.420393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556399,1.406107,0.174663,0.015902,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.840149,mpc-p,0,-126.340000,54.885000,12.905199,8.447981,13.200000,8.485000,-0.294801,-0.037019,4.787684,2.714037,-0.396432,2.714037,4.787684,0.160000,0.800000,10,82,10.118250,81.696699,10.118250,81.696699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.887833,-19.505061,30.910154,37.345071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555984,1.406301,0.171889,0.015148,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.850149,mpc-p,0,-126.340000,54.885000,12.957796,8.475474,13.250000,8.515000,-0.292204,-0.039526,3.994819,3.018985,0.213464,3.018985,3.994819,0.140000,0.840000,12,73,11.843803,73.076225,11.843803,73.076225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.112584,-20.630868,30.986338,34.762050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556415,1.404337,0.175369,0.013895,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.860149,mpc-p,0,-126.340000,54.885000,13.003649,8.500613,13.280000,8.555000,-0.276351,-0.054387,2.287110,2.897006,-0.091484,2.897006,2.287110,0.120000,0.810000,23,73,23.135558,72.824661,23.135558,72.824661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.434759,-20.733996,30.552848,32.066633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555138,1.420057,0.174207,0.016663,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.870150,mpc-p,0,-126.340000,54.885000,13.042906,8.523276,13.310000,8.585000,-0.267094,-0.061724,1.372266,2.836017,-0.884349,2.836017,1.372266,0.150000,0.770000,22,74,21.880087,74.184445,21.880087,74.184445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.593523,-21.458870,30.487704,32.456564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556601,1.413034,0.173421,0.015867,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.880082,mpc-p,0,-126.340000,54.885000,13.075501,8.543204,13.320000,8.615000,-0.244499,-0.071796,1.250287,2.226120,-0.457422,2.226120,1.250287,0.210000,0.780000,10,75,9.866370,75.418011,9.866370,75.418011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.465971,-23.424957,28.790116,36.428126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551977,1.396429,0.143049,0.014392,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.890153,mpc-p,0,-126.340000,54.885000,13.102206,8.560661,13.330000,8.635000,-0.227794,-0.074339,0.579401,1.311276,-0.152474,1.311276,0.579401,0.150000,0.790000,15,80,15.380517,79.613290,15.380517,79.613290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.060212,-25.030393,27.577064,40.082311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555200,1.404652,0.173771,0.014620,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.900073,mpc-p,0,-126.340000,54.885000,13.122432,8.575030,13.350000,8.645000,-0.227568,-0.069970,-0.274453,0.640391,0.518412,0.640391,-0.274453,0.150000,0.800000,15,82,15.471715,82.291468,15.471715,82.291468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.210122,-25.947810,25.717857,34.373723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555152,1.395593,0.147355,0.014960,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.910147,mpc-p,0,-126.340000,54.885000,13.136975,8.586636,13.340000,8.655000,-0.203025,-0.068364,-1.250287,0.640391,-0.152474,0.640391,-1.250287,0.140000,0.830000,20,77,19.983312,77.225488,19.983312,77.225488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.046390,-26.927596,24.952154,35.189402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555065,1.402307,0.173653,0.013319,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.920151,mpc-p,0,-126.340000,54.885000,13.145626,8.595068,13.330000,8.665000,-0.184374,-0.069932,-1.677214,0.701380,-0.457422,0.701380,-1.677214,0.150000,0.820000,18,74,17.510876,74.346250,17.510876,74.346250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.810931,-27.527210,25.659059,35.466756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555429,1.403728,0.172686,0.015511,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.930077,mpc-p,0,-126.340000,54.885000,13.148694,8.600281,13.320000,8.675000,-0.171306,-0.074719,-1.677214,0.945339,0.091484,0.945339,-1.677214,0.180000,0.790000,8,72,7.830039,71.598662,7.830039,71.598662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.572449,-28.479878,26.185892,38.523026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553474,1.393748,0.150347,0.014861,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.940148,mpc-p,0,-126.340000,54.885000,13.146392,8.602255,13.310000,8.685000,-0.163608,-0.082745,-1.921172,-0.091484,0.213464,-0.091484,-1.921172,0.140000,0.750000,7,80,7.222245,79.646465,7.222245,79.646465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.819198,-28.900888,30.855708,42.379891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555689,1.400887,0.173828,0.014035,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.950146,mpc-p,0,-126.340000,54.885000,13.138917,8.600812,13.290000,8.685000,-0.151083,-0.084188,-2.043152,-1.250287,0.213464,-1.250287,-2.043152,0.100000,0.790000,7,82,7.018918,82.388078,7.018918,82.388078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.294140,-29.136416,27.435158,39.486862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557221,1.401462,0.171998,0.015413,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.960152,mpc-p,0,-126.340000,54.885000,13.126470,8.595881,13.270000,8.675000,-0.143530,-0.079119,-3.079975,-1.494245,0.213464,-1.494245,-3.079975,0.060000,0.810000,15,80,15.058478,79.731832,15.058478,79.731832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.345466,-28.999547,27.234411,38.598586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557089,1.413036,0.176163,0.016229,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.970009,mpc-p,0,-126.340000,54.885000,13.109555,8.587527,13.250000,8.675000,-0.140445,-0.087473,-3.262944,-0.396432,0.518412,-0.396432,-3.262944,0.090000,0.840000,8,64,8.312582,63.578402,8.312582,63.578402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.106911,-28.953976,26.433724,37.226652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578378,1.443945,0.197294,0.017300,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.979996,mpc-p,0,-126.340000,54.885000,13.087918,8.575444,13.220000,8.675000,-0.132082,-0.099556,-3.079975,-0.335443,0.823360,-0.335443,-3.079975,0.110000,0.770000,-2,64,-1.578588,63.612580,-1.578588,63.612580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.906173,-28.235642,36.387824,44.695139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547291,1.757529,0.259786,0.032227,0.501119,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.990003,mpc-p,0,-126.340000,54.885000,13.061909,8.559609,13.190000,8.665000,-0.128091,-0.105391,-2.836017,-1.372266,0.213464,-1.372266,-2.836017,0.060000,0.600000,-4,83,-3.829620,83.047773,-3.829620,83.047773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.784337,-27.094896,39.553625,48.455476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548497,1.514618,0.200219,0.017629,0.500645,1,1,0,7,1,1,0,0,0,0,1,0,1,2,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.999996,mpc-p,0,-126.340000,54.885000,13.031832,8.540007,13.170000,8.645000,-0.138168,-0.104993,-3.079975,-2.897006,0.091484,-2.897006,-3.079975,0.030000,0.770000,-5,77,-5.042406,77.172990,-5.042406,77.172990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.551035,-26.889566,34.428148,45.370587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586837,1.674518,0.215560,0.030986,0.500639,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.009996,mpc-p,0,-126.340000,54.885000,12.997843,8.516541,13.140000,8.615000,-0.142157,-0.098459,-3.445913,-3.018985,0.396432,-3.018985,-3.445913,0.020000,0.790000,-6,72,-5.960359,72.458320,-5.960359,72.458320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.484492,-25.830956,34.470063,43.688460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538440,1.447782,0.194792,0.016389,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.020001,mpc-p,0,-126.340000,54.885000,12.960151,8.489154,13.110000,8.595000,-0.149849,-0.105846,-3.689871,-2.653048,0.640391,-2.653048,-3.689871,0.000000,0.770000,-6,66,-6.276221,66.120970,-6.276221,66.120970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.774785,-24.543847,34.909028,43.842912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553695,1.501334,0.204834,0.016063,0.500503,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.030019,mpc-p,0,-126.340000,54.885000,12.918934,8.457773,13.070000,8.565000,-0.151066,-0.107227,-4.360757,-2.714037,0.213464,-2.714037,-4.360757,-0.010000,0.740000,-3,65,-3.398150,64.641026,-3.398150,64.641026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.708801,-23.017637,36.791738,44.759259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559146,1.399512,0.139393,0.012370,0.500530,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.040015,mpc-p,0,-126.340000,54.885000,12.874544,8.422473,13.030000,8.535000,-0.155456,-0.112527,-4.604715,-2.897006,0.213464,-2.897006,-4.604715,0.000000,0.690000,-6,66,-6.389785,65.918346,-6.389785,65.918346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.751011,-21.747689,37.726242,45.155061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562546,1.398787,0.140990,0.012316,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.050018,mpc-p,0,-126.340000,54.885000,12.827068,8.383137,12.990000,8.505000,-0.162932,-0.121863,-5.092632,-3.994819,0.457422,-3.994819,-5.092632,-0.020000,0.710000,-4,68,-4.241906,68.099713,-4.241906,68.099713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.829078,-20.744181,38.661459,46.024902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557583,1.397480,0.141189,0.012224,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.060152,mpc-p,0,-126.340000,54.885000,12.776056,8.339173,12.940000,8.455000,-0.163944,-0.115827,-4.421746,-5.458569,0.518412,-5.458569,-4.421746,-0.030000,0.700000,-12,77,-12.127099,77.262049,-12.127099,77.262049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.944214,-19.778259,37.920896,45.242866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560339,1.404963,0.179185,0.014009,0.506960,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.070153,mpc-p,0,-126.340000,54.885000,12.723036,8.291720,12.890000,8.405000,-0.166964,-0.113280,-5.275601,-6.556382,0.640391,-6.556382,-5.275601,-0.040000,0.760000,-7,77,-7.378443,77.394166,-7.378443,77.394166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.230867,-19.186163,36.868187,45.108429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558363,1.406170,0.177658,0.014027,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.080026,mpc-p,0,-126.340000,54.885000,12.668266,8.240909,12.850000,8.355000,-0.181734,-0.114091,-5.458569,-4.970653,0.335443,-4.970653,-5.458569,-0.050000,0.800000,-7,57,-7.287149,56.776353,-7.287149,56.776353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.332943,-18.759146,35.185000,43.050531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556554,1.405116,0.177150,0.014104,0.500395,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.090149,mpc-p,0,-126.340000,54.885000,12.609782,8.184727,12.800000,8.315000,-0.190218,-0.130273,-5.519559,-3.872840,0.335443,-3.872840,-5.519559,-0.050000,0.720000,-9,48,-9.406823,48.218783,-9.406823,48.218783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.115692,-17.321402,41.679866,47.446187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558906,1.406171,0.179427,0.015908,0.500259,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.100146,mpc-p,0,-126.340000,54.885000,12.549891,8.125208,12.750000,8.275000,-0.200109,-0.149792,-6.190445,-5.275601,0.579401,-5.275601,-6.190445,-0.060000,0.630000,-6,61,-5.981064,61.317542,-5.981064,61.317542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.239855,-15.397347,44.397776,49.281827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558218,1.406886,0.179486,0.015641,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.110152,mpc-p,0,-126.340000,54.885000,12.487990,8.061651,12.690000,8.215000,-0.202010,-0.153349,-5.885497,-7.105289,0.640391,-7.105289,-5.885497,-0.070000,0.600000,-10,75,-9.631198,75.138195,-9.631198,75.138195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.195555,-14.135712,41.065308,46.996070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558567,1.405538,0.177484,0.014058,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.120153,mpc-p,0,-126.340000,54.885000,12.424309,7.994170,12.640000,8.145000,-0.215691,-0.150830,-5.275601,-8.325081,0.030495,-8.325081,-5.275601,-0.060000,0.700000,-20,73,-19.681798,72.788231,-19.681798,72.788231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.651943,-13.551673,38.567564,45.446947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557387,1.410382,0.179836,0.016142,0.503502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.130154,mpc-p,0,-126.340000,54.885000,12.358962,7.922783,12.580000,8.075000,-0.221038,-0.152217,-6.434403,-8.142112,0.518412,-8.142112,-6.434403,-0.100000,0.700000,-7,67,-6.961844,67.229922,-6.961844,67.229922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.586162,-12.789524,39.261468,46.495398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557927,1.403757,0.177317,0.013974,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.140147,mpc-p,0,-126.340000,54.885000,12.292143,7.847613,12.520000,8.005000,-0.227857,-0.157387,-6.739351,-6.922320,1.250287,-6.922320,-6.739351,-0.100000,0.730000,-5,50,-4.793200,50.028942,-4.793200,50.028942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.973852,-12.011378,37.512155,43.729414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557440,1.405156,0.178627,0.014224,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.150019,mpc-p,0,-126.340000,54.885000,12.224754,7.769644,12.450000,7.945000,-0.225246,-0.175356,-7.044299,-6.007476,0.579401,-6.007476,-7.044299,-0.090000,0.610000,-4,47,-3.954263,47.113734,-3.954263,47.113734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.713295,-10.454311,44.948787,49.043998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557952,1.392772,0.138127,0.014059,0.500513,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.160145,mpc-p,0,-126.340000,54.885000,12.154314,7.685910,12.370000,7.885000,-0.215686,-0.199090,-6.983309,-7.471226,0.274453,-7.471226,-6.983309,-0.070000,0.540000,-8,59,-7.857242,59.066896,-7.857242,59.066896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.468920,-8.689994,46.519326,50.694082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558913,1.405204,0.178269,0.013193,0.500371,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.170153,mpc-p,0,-126.340000,54.885000,12.083495,7.599504,12.310000,7.805000,-0.226505,-0.205496,-8.020133,-9.178935,0.640391,-9.178935,-8.020133,-0.060000,0.560000,-3,67,-3.172325,67.476402,-3.172325,67.476402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.106087,-7.333436,43.797630,46.553184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559054,1.405127,0.178917,0.015324,0.506971,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.180152,mpc-p,0,-126.340000,54.885000,12.011639,7.509652,12.240000,7.705000,-0.228361,-0.195348,-7.593205,-10.520706,0.701380,-10.520706,-7.593205,-0.060000,0.630000,-8,70,-8.150501,69.639939,-8.150501,69.639939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.730816,-6.232468,41.839308,44.548000,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556935,1.405269,0.175260,0.016373,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.190147,mpc-p,0,-126.340000,54.885000,11.938777,7.416402,12.170000,7.615000,-0.231223,-0.198598,-7.044299,-10.154769,1.006328,-10.154769,-7.044299,-0.060000,0.680000,-14,58,-14.228224,58.332050,-14.228224,58.332050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.564253,-5.482518,41.229900,44.822727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558212,1.402307,0.177635,0.013985,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.200151,mpc-p,0,-126.340000,54.885000,11.864892,7.319762,12.100000,7.525000,-0.235108,-0.205238,-7.166278,-9.056956,0.274453,-9.056956,-7.166278,-0.070000,0.650000,-13,48,-13.212412,47.503109,-13.212412,47.503109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.013161,-4.365139,42.928514,45.219996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559146,1.406765,0.179505,0.015310,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.210151,mpc-p,0,-126.340000,54.885000,11.790126,7.219966,12.030000,7.435000,-0.239874,-0.215034,-6.983309,-9.300914,0.396432,-9.300914,-6.983309,-0.090000,0.570000,-13,52,-13.411866,51.938034,-13.411866,51.938034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.981341,-2.714571,44.285731,48.361955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557586,1.404250,0.177341,0.014961,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.220150,mpc-p,0,-126.340000,54.885000,11.714501,7.117121,11.970000,7.335000,-0.255499,-0.217879,-6.983309,-10.520706,0.579401,-10.520706,-6.983309,-0.110000,0.540000,-13,61,-13.342833,61.403440,-13.342833,61.403440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.577233,-1.214327,42.763365,46.826697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558694,1.405115,0.178326,0.016944,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.230149,mpc-p,0,-126.340000,54.885000,11.638026,7.011339,11.890000,7.235000,-0.251974,-0.223661,-7.837164,-11.679509,0.457422,-11.679509,-7.837164,-0.120000,0.570000,-5,65,-5.377909,65.197869,-5.377909,65.197869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.816830,-0.023590,41.116163,44.653539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558927,1.406439,0.178321,0.013781,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.240153,mpc-p,0,-126.340000,54.885000,11.560694,6.902732,11.810000,7.125000,-0.249306,-0.222268,-7.349247,-11.740498,0.457422,-11.740498,-7.349247,-0.090000,0.630000,-13,58,-13.253917,57.688122,-13.253917,57.688122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.131449,0.929761,40.981748,45.086779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558177,1.403993,0.178404,0.014203,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.250148,mpc-p,0,-126.340000,54.885000,11.482604,6.791587,11.740000,7.025000,-0.257396,-0.233413,-8.569039,-11.252582,0.579401,-11.252582,-8.569039,-0.100000,0.620000,-3,51,-3.269608,50.644676,-3.269608,50.644676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.831016,2.162124,44.013208,48.470555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557899,1.401976,0.177926,0.014287,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.260150,mpc-p,0,-126.340000,54.885000,11.403644,6.677916,11.650000,6.915000,-0.246356,-0.237084,-9.239925,-10.642686,0.823360,-10.642686,-9.239925,-0.090000,0.580000,2,46,2.411138,46.226979,2.411138,46.226979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.644534,3.579930,44.779461,50.370966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556684,1.406036,0.177882,0.015635,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.270019,mpc-p,0,-126.340000,54.885000,11.324898,6.563497,11.560000,6.805000,-0.235102,-0.241503,-9.178935,-11.862478,0.213464,-11.862478,-9.178935,-0.050000,0.510000,-3,59,-3.002290,59.360112,-3.002290,59.360112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.595214,5.550720,48.648845,54.750690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556939,1.390699,0.135248,0.013702,0.500588,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.280150,mpc-p,0,-126.340000,54.885000,11.243174,6.443892,11.470000,6.685000,-0.226826,-0.241108,-9.056956,-13.326228,0.762370,-13.326228,-9.056956,-0.030000,0.550000,-8,66,-7.763737,66.002076,-7.763737,66.002076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.002711,6.893552,47.492475,51.790577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558457,1.403267,0.178637,0.015147,0.500195,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.290154,mpc-p,0,-126.340000,54.885000,11.161544,6.323824,11.380000,6.565000,-0.218456,-0.241176,-8.812998,-13.753155,0.884349,-13.753155,-8.812998,-0.020000,0.610000,-12,62,-11.943398,62.204663,-11.943398,62.204663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.278059,8.011695,45.234914,49.062367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557419,1.402680,0.176368,0.014719,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.300145,mpc-p,0,-126.340000,54.885000,11.079060,6.202174,11.300000,6.445000,-0.220940,-0.242826,-9.361904,-13.204249,0.762370,-13.204249,-9.361904,-0.040000,0.630000,-6,54,-6.060930,53.773173,-6.060930,53.773173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.643323,9.110426,44.880787,49.115663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557491,1.401964,0.175445,0.014753,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.310009,mpc-p,0,-126.340000,54.885000,10.996621,6.080552,11.200000,6.325000,-0.203379,-0.244448,-9.544873,-11.496540,0.396432,-11.496540,-9.544873,-0.050000,0.600000,-2,41,-1.731630,40.521950,-1.731630,40.521950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.517737,10.237920,46.336047,52.071685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560838,1.390076,0.142730,0.014066,0.500423,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.320049,mpc-p,0,-126.340000,54.885000,10.911605,5.955393,11.100000,6.215000,-0.188395,-0.259607,-10.093779,-11.679509,0.701380,-11.679509,-10.093779,-0.040000,0.520000,2,46,2.122566,45.752390,2.122566,45.752390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.548392,12.090857,50.973136,58.419422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575323,1.497877,0.218137,0.018023,0.500555,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.329998,mpc-p,0,-126.340000,54.885000,10.826188,5.830220,11.000000,6.085000,-0.173812,-0.254780,-11.069613,-13.814145,1.067318,-13.814145,-11.069613,-0.030000,0.470000,9,67,8.851977,67.155524,8.851977,67.155524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.500410,14.020124,52.276976,59.361340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547226,1.663807,0.228014,0.024108,0.500917,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.340006,mpc-p,0,-126.340000,54.885000,10.739006,5.703370,10.900000,5.955000,-0.160994,-0.251630,-11.557530,-14.911958,0.640391,-14.911958,-11.557530,0.010000,0.560000,8,68,7.622246,68.208279,7.622246,68.208279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.036173,15.180478,52.642552,57.572586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579315,1.534919,0.218882,0.018816,0.500346,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.349997,mpc-p,0,-126.340000,54.885000,10.650603,5.575988,10.790000,5.825000,-0.139397,-0.249012,-11.557530,-14.911958,0.762370,-13.143259,-10.703675,0.020000,0.630000,6,61,6.439350,61.010119,6.439350,61.010119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.159173,16.630180,53.989464,59.277580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552244,1.760141,0.262823,0.033081,0.501153,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.360000,mpc-p,0,-126.340000,54.885000,10.560643,5.447951,10.680000,5.715000,-0.119357,-0.267049,-10.703675,-11.069613,0.518412,-11.069613,-10.703675,0.040000,0.640000,-2,26,-2.470663,26.007373,-2.470663,26.007373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.646191,17.416251,54.853337,60.124320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545207,1.503321,0.193156,0.016050,0.500291,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.369999,mpc-p,0,-126.340000,54.885000,10.469140,5.319657,10.580000,5.615000,-0.110860,-0.295343,-11.313571,-9.666852,0.640391,-9.666852,-11.313571,0.040000,0.490000,1,23,1.323251,23.413117,1.323251,23.413117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.147942,19.168916,64.542890,73.927397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555609,1.429317,0.187677,0.013800,0.507101,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.379995,mpc-p,0,-126.340000,54.885000,10.375972,5.191312,10.480000,5.515000,-0.104028,-0.323688,-10.642686,-10.886644,0.884349,-10.886644,-10.642686,0.040000,0.350000,-6,43,-5.758005,43.323873,-5.758005,43.323873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.033770,20.416721,64.884064,75.618609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540405,1.418431,0.150943,0.012635,0.500520,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.390080,mpc-p,0,-126.340000,54.885000,10.280158,5.061988,10.380000,5.395000,-0.099842,-0.333012,-9.727842,-13.387218,0.274453,-13.387218,-9.727842,0.030000,0.370000,-15,62,-15.318112,62.156654,-15.318112,62.156654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.900581,21.148449,62.834564,72.161833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553592,1.397449,0.149231,0.012579,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.400150,mpc-p,0,-126.340000,54.885000,10.182516,4.933212,10.290000,5.265000,-0.107484,-0.331788,-10.276748,-14.911958,0.396432,-14.911958,-10.276748,-0.020000,0.480000,-8,66,-8.284674,66.048567,-8.284674,66.048567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.014392,21.791337,60.153515,68.821162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558421,1.404846,0.174464,0.013966,0.500333,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.410159,mpc-p,0,-126.340000,54.885000,10.083413,4.805833,10.190000,5.125000,-0.106587,-0.319167,-10.825654,-14.241072,0.884349,-14.241072,-10.825654,-0.030000,0.590000,-4,52,-3.872917,52.302845,-3.872917,52.302845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.346256,22.917038,59.366473,69.173760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558689,1.404616,0.176197,0.015463,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.420148,mpc-p,0,-126.340000,54.885000,9.982316,4.679515,10.080000,4.995000,-0.097684,-0.315485,-10.825654,-12.106436,0.945339,-12.106436,-10.825654,-0.030000,0.580000,-4,36,-4.368071,35.770905,-4.368071,35.770905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.561097,24.853501,60.512558,73.466690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558161,1.405676,0.176429,0.017050,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.430137,mpc-p,0,-126.340000,54.885000,9.878917,4.554249,9.970000,4.895000,-0.091083,-0.340751,-10.825654,-9.849821,0.091484,-9.849821,-10.825654,-0.030000,0.470000,-5,25,-5.321467,24.938590,-5.321467,24.938590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.014702,26.692427,63.564489,78.681513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557929,1.402984,0.173423,0.013379,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.440147,mpc-p,0,-126.340000,54.885000,9.772851,4.429985,9.860000,4.785000,-0.087149,-0.355015,-10.764665,-11.618519,0.213464,-11.618519,-10.764665,-0.030000,0.360000,-8,48,-8.479707,48.430788,-8.479707,48.430788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.302734,28.710672,65.823131,82.447516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558926,1.402356,0.177282,0.015256,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.450018,mpc-p,0,-126.340000,54.885000,9.665726,4.308903,9.750000,4.665000,-0.084274,-0.356097,-11.862478,-13.814145,0.518412,-13.814145,-11.862478,-0.040000,0.380000,-1,67,-0.961470,67.020206,-0.961470,67.020206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.678005,29.896736,62.605153,76.715309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556890,1.392428,0.140519,0.013876,0.500623,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.460147,mpc-p,0,-126.340000,54.885000,9.553073,4.186398,9.630000,4.525000,-0.076927,-0.338602,-12.350394,-15.460864,0.213464,-15.460864,-12.350394,-0.020000,0.530000,-2,71,-1.573085,70.535139,-1.573085,70.535139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.141179,31.371828,63.013684,77.294395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558746,1.402671,0.176695,0.014006,0.500145,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.470076,mpc-p,0,-126.340000,54.885000,9.439835,4.068238,9.510000,4.395000,-0.070165,-0.326762,-13.021280,-14.728989,0.457422,-14.728989,-13.021280,0.020000,0.610000,-3,60,-3.001211,59.501313,-3.001211,59.501313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.036037,33.627006,63.225611,78.449791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554178,1.393931,0.140122,0.013761,0.500478,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.480096,mpc-p,0,-126.340000,54.885000,9.322602,3.951129,9.380000,4.275000,-0.057398,-0.323871,-12.838311,-11.435550,0.457422,-11.435550,-12.838311,-0.010000,0.620000,-2,33,-1.652085,32.690629,-1.652085,32.690629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.354601,35.838281,62.275053,79.405162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549560,1.409926,0.176489,0.014461,0.500215,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.490147,mpc-p,0,-126.340000,54.885000,9.201898,3.836023,9.250000,4.175000,-0.048102,-0.338977,-13.204249,-10.032790,0.701380,-10.032790,-13.204249,0.010000,0.500000,-3,31,-2.673654,31.195706,-2.673654,31.195706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.546791,38.031304,65.711407,85.756286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559302,1.404595,0.176122,0.014340,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.500019,mpc-p,0,-126.340000,54.885000,9.080230,3.725502,9.130000,4.075000,-0.049770,-0.349498,-12.899301,-10.764665,0.457422,-10.764665,-12.899301,0.010000,0.390000,-9,48,-8.727886,48.362538,-8.727886,48.362538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.713504,39.394419,65.442778,85.565573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556368,1.401694,0.144451,0.013635,0.500236,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.510151,mpc-p,0,-126.340000,54.885000,8.952007,3.614859,8.990000,3.955000,-0.037993,-0.340141,-12.533363,-14.485031,-0.335443,-14.485031,-12.533363,-0.010000,0.400000,-13,82,-13.292833,81.877279,-13.292833,81.877279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.215133,40.618630,63.675610,82.388617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557910,1.404621,0.170677,0.014543,0.500437,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.520145,mpc-p,0,-126.340000,54.885000,8.822120,3.508703,8.870000,3.815000,-0.047880,-0.306297,-13.021280,-16.070760,0.640391,-16.070760,-13.021280,-0.060000,0.580000,-8,86,-7.996131,85.806031,-7.996131,85.806031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.512549,41.313687,61.995472,79.738253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558359,1.406432,0.176239,0.014545,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.530149,mpc-p,0,-126.340000,54.885000,8.688601,3.405587,8.740000,3.685000,-0.051399,-0.279413,-13.326228,-13.509197,0.823360,-13.509197,-13.326228,-0.060000,0.730000,-8,56,-7.799250,56.302759,-7.799250,56.302759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.489049,42.517533,63.274045,82.261502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557150,1.405700,0.173549,0.014223,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.540149,mpc-p,0,-126.340000,54.885000,8.551564,3.305854,8.610000,3.575000,-0.058436,-0.269146,-13.631176,-9.483883,0.152474,-9.483883,-13.631176,-0.050000,0.670000,-9,31,-8.951286,30.922478,-8.951286,30.922478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.920930,44.426097,67.615364,89.828625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557598,1.405743,0.176458,0.014616,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.550146,mpc-p,0,-126.340000,54.885000,8.410910,3.209660,8.480000,3.495000,-0.069090,-0.285340,-14.241072,-8.386070,0.640391,-8.386070,-14.241072,-0.070000,0.500000,-5,38,-4.988824,37.818489,-4.988824,37.818489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.864217,46.097620,69.586210,93.856787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557312,1.406234,0.175582,0.014906,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.560019,mpc-p,0,-126.340000,54.885000,8.268356,3.118279,8.350000,3.405000,-0.081644,-0.286721,-13.448207,-9.849821,0.152474,-9.849821,-13.448207,-0.050000,0.410000,-19,62,-18.945646,61.638855,-18.945646,61.638855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.217442,46.675062,67.756853,89.515008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559239,1.396553,0.141973,0.013506,0.500608,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.570147,mpc-p,0,-126.340000,54.885000,8.118266,3.028418,8.230000,3.295000,-0.111734,-0.266582,-12.167426,-12.777322,0.274453,-12.777322,-12.167426,-0.070000,0.490000,-36,85,-36.002399,84.884950,-36.002399,84.884950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.046172,46.629715,64.217612,83.091891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560900,1.405493,0.176191,0.015805,0.500402,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.580150,mpc-p,0,-126.340000,54.885000,7.966187,2.943702,8.100000,3.185000,-0.133813,-0.241298,-12.838311,-13.021280,1.006328,-13.021280,-12.838311,-0.190000,0.650000,-22,80,-22.141021,79.776151,-22.141021,79.776151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.616163,46.306975,61.659268,78.064954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557677,1.415135,0.189591,0.015576,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.590030,mpc-p,0,-126.340000,54.885000,7.812179,2.864099,7.980000,3.075000,-0.167821,-0.210901,-13.570186,-9.849821,0.274453,-9.849821,-13.570186,-0.220000,0.740000,-16,52,-16.261041,52.251304,-16.261041,52.251304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.937494,46.204645,67.602993,83.539523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540081,1.397059,0.135221,0.012927,0.500531,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.600159,mpc-p,0,-126.340000,54.885000,7.650346,2.786830,7.840000,3.005000,-0.189654,-0.218170,-14.972947,-6.251434,0.640391,-6.251434,-14.972947,-0.160000,0.640000,-15,34,-15.309070,34.194026,-15.309070,34.194026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.457745,46.703893,71.273219,90.570808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566582,1.406510,0.174358,0.015423,0.500328,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.609993,mpc-p,0,-126.340000,54.885000,7.489401,2.716141,7.700000,2.945000,-0.210599,-0.228859,-15.033937,-5.946486,0.457422,-5.946486,-15.033937,-0.140000,0.490000,-22,48,-22.135311,47.592060,-22.135311,47.592060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.214436,47.444767,71.585629,92.508457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540218,1.397964,0.141425,0.013518,0.501118,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.620148,mpc-p,0,-126.340000,54.885000,7.319250,2.647741,7.540000,2.875000,-0.220750,-0.227259,-15.338885,-8.569039,0.518412,-8.569039,-15.338885,-0.120000,0.450000,-28,78,-28.030678,77.806781,-28.030678,77.806781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.492047,47.793076,66.763341,85.178392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558395,1.407457,0.176213,0.014288,0.500349,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.630025,mpc-p,0,-126.340000,54.885000,7.149905,2.585796,7.400000,2.785000,-0.250095,-0.199204,-15.643833,-10.337738,0.945339,-10.337738,-15.643833,-0.190000,0.580000,-24,89,-23.982999,88.879491,-23.982999,88.879491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.300635,47.505683,62.762806,77.549498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577859,1.405875,0.186820,0.013991,0.500229,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.640148,mpc-p,0,-126.340000,54.885000,6.972450,2.527103,7.240000,2.695000,-0.267550,-0.167897,-16.863625,-9.178935,1.006328,-9.178935,-16.863625,-0.180000,0.730000,-19,74,-19.461602,73.614733,-19.461602,73.614733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.169405,47.411954,63.505267,76.962593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557567,1.408819,0.172473,0.013823,0.500515,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.650149,mpc-p,0,-126.340000,54.885000,6.793310,2.473970,7.060000,2.635000,-0.266690,-0.161030,-18.449355,-5.153621,0.701380,-5.153621,-18.449355,-0.240000,0.750000,0,43,0.062373,43.305603,0.062373,43.305603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.671840,47.859802,65.340767,80.976443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587151,1.407244,0.176369,0.015837,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.660016,mpc-p,0,-126.340000,54.885000,6.612904,2.426351,6.890000,2.605000,-0.277096,-0.178649,-18.998261,-3.079975,0.457422,-3.079975,-18.998261,-0.080000,0.610000,-18,41,-18.154406,40.561567,-18.154406,40.561567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.714905,48.050285,69.435016,89.630410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560797,1.400058,0.150376,0.015376,0.500522,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.670146,mpc-p,0,-126.340000,54.885000,6.423959,2.382486,6.700000,2.565000,-0.276041,-0.182514,-18.510344,-4.421746,0.213464,-4.421746,-18.510344,-0.190000,0.470000,-14,68,-14.051913,68.289949,-14.051913,68.289949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.605047,48.717846,68.149297,90.093485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579743,1.516546,0.202472,0.025680,0.500566,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.679999,mpc-p,0,-126.340000,54.885000,6.236666,2.344761,6.520000,2.525000,-0.283334,-0.180239,-18.510344,-6.007476,0.823360,-6.007476,-18.510344,-0.100000,0.540000,-31,81,-30.729216,80.900238,-30.729216,80.900238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.852964,48.398858,62.345293,79.854211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548355,1.474502,0.203555,0.017162,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.690631,mpc-p,0,-126.340000,54.885000,6.030782,2.309562,6.320000,2.465000,-0.289218,-0.155438,-18.876282,-6.434403,0.945339,-6.434403,-18.876282,-0.210000,0.660000,-20,81,-20.028506,81.125978,-20.028506,81.125978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.128539,48.319157,58.037356,73.708396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580221,1.557304,0.224154,0.020280,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.699996,mpc-p,0,-126.340000,54.885000,5.846285,2.283322,6.140000,2.435000,-0.293715,-0.151678,-20.218053,-4.238777,1.372266,-4.238777,-20.218053,-0.130000,0.740000,-21,60,-21.298086,60.409737,-21.298086,60.409737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.931595,48.441963,58.738939,74.183049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548160,1.687252,0.224722,0.026101,0.501118,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.710008,mpc-p,0,-126.340000,54.885000,5.645924,2.260225,5.940000,2.415000,-0.294076,-0.154775,-21.193887,-1.372266,0.640391,-1.372266,-21.193887,-0.190000,0.690000,-8,45,-7.981569,44.700655,-7.981569,44.700655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.766374,49.214486,59.484146,77.667211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584635,1.570112,0.200656,0.018545,0.500950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.719994,mpc-p,0,-126.340000,54.885000,5.443010,2.242294,5.730000,2.405000,-0.286990,-0.162706,-22.718627,-0.335443,0.457422,-0.335443,-22.718627,-0.080000,0.560000,-10,51,-10.307237,51.306955,-10.307237,51.306955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.657885,49.710199,61.029136,81.888293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544290,1.667927,0.212152,0.022274,0.500983,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.730035,mpc-p,0,-126.340000,54.885000,5.236075,2.229405,5.510000,2.395000,-0.273925,-0.165595,-22.596648,-1.799193,0.518412,-1.799193,-22.596648,-0.070000,0.500000,-15,73,-15.445429,73.160976,-15.445429,73.160976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.284199,50.254264,58.591902,79.018903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557400,1.436969,0.177815,0.013120,0.500418,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.740020,mpc-p,0,-126.340000,54.885000,5.027560,2.221679,5.290000,2.385000,-0.262440,-0.163321,-23.267533,-3.323933,1.006328,-3.323933,-23.267533,-0.100000,0.570000,-9,85,-9.206721,84.951831,-9.206721,84.951831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.137215,50.147787,53.431413,70.933499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554343,1.411702,0.150337,0.012494,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.750020,mpc-p,0,-126.340000,54.885000,4.816188,2.219003,5.060000,2.365000,-0.243812,-0.145997,-23.633471,-2.957996,1.006328,-2.957996,-23.633471,-0.100000,0.700000,-7,76,-7.164927,76.422349,-7.164927,76.422349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.669964,50.202539,53.001215,69.759331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560309,1.406439,0.137597,0.012334,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.760149,mpc-p,0,-126.340000,54.885000,4.599748,2.221416,4.830000,2.365000,-0.230252,-0.143584,-24.182377,-0.030495,0.823360,-0.030495,-24.182377,-0.050000,0.730000,-10,54,-9.716730,53.632032,-9.716730,53.632032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.713608,50.625214,53.443434,72.276756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558921,1.418003,0.180884,0.014904,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.770144,mpc-p,0,-126.340000,54.885000,4.384053,2.228796,4.580000,2.375000,-0.195947,-0.146204,-24.975242,2.409089,0.518412,2.409089,-24.975242,-0.070000,0.640000,0,45,0.346748,44.876616,0.346748,44.876616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.880196,51.041302,56.335699,77.626510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557189,1.416581,0.181625,0.014376,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.780151,mpc-p,0,-126.340000,54.885000,4.166253,2.241097,4.340000,2.395000,-0.173747,-0.153903,-25.463159,1.311276,0.518412,1.311276,-25.463159,-0.040000,0.600000,0,61,0.384997,60.551649,0.384997,60.551649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.866640,51.588416,58.339207,79.938369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557458,1.415708,0.202569,0.016047,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.790146,mpc-p,0,-126.340000,54.885000,3.947099,2.258213,4.090000,2.415000,-0.142901,-0.156787,-24.121388,0.030495,0.762370,0.030495,-24.121388,-0.010000,0.560000,-15,79,-15.087057,79.084726,-15.087057,79.084726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.470019,51.451155,56.874080,74.758008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558286,1.415828,0.177815,0.014811,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.800148,mpc-p,0,-126.340000,54.885000,3.726445,2.280086,3.860000,2.415000,-0.133555,-0.134914,-23.450502,-1.494245,1.189297,-1.494245,-23.450502,-0.020000,0.650000,-23,90,-23.016489,90.365999,-23.016489,90.365999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.723308,50.323076,54.579601,68.874585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555666,1.414661,0.192037,0.014079,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.810065,mpc-p,0,-126.340000,54.885000,3.506592,2.306363,3.630000,2.425000,-0.123408,-0.118637,-22.474668,-0.396432,1.006328,-0.396432,-22.474668,-0.090000,0.770000,-24,76,-23.834108,76.414410,-23.834108,76.414410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.124680,49.218723,50.954523,65.431016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551851,1.403925,0.158647,0.014602,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.820146,mpc-p,0,-126.340000,54.885000,3.282329,2.337646,3.410000,2.445000,-0.127671,-0.107354,-22.596648,2.104141,0.701380,2.104141,-22.596648,-0.170000,0.770000,-14,60,-13.559686,60.107100,-13.559686,60.107100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.793271,49.032088,52.058323,68.631682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557049,1.415778,0.178104,0.016262,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.830145,mpc-p,0,-126.340000,54.885000,3.059380,2.373110,3.190000,2.485000,-0.130620,-0.111890,-22.718627,3.872840,0.335443,3.872840,-22.718627,-0.160000,0.700000,-13,54,-13.277607,54.455277,-13.277607,54.455277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.433101,49.472235,53.174560,75.176752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557083,1.414214,0.176299,0.015019,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.840149,mpc-p,0,-126.340000,54.885000,2.836130,2.412878,2.970000,2.535000,-0.133870,-0.122122,-22.535658,3.994819,0.579401,3.994819,-22.535658,-0.130000,0.590000,-19,66,-19.107541,65.923872,-19.107541,65.923872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.576957,49.537628,53.307505,75.940279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557221,1.414781,0.176200,0.014975,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.850145,mpc-p,0,-126.340000,54.885000,2.613182,2.456757,2.750000,2.575000,-0.136818,-0.118243,-21.803783,2.165131,0.823360,2.165131,-21.803783,-0.150000,0.610000,-24,84,-24.357818,83.564767,-24.357818,83.564767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.585899,48.747795,49.861113,69.723153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554824,1.414302,0.176449,0.014440,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.860084,mpc-p,0,-126.340000,54.885000,2.391946,2.504341,2.550000,2.605000,-0.158054,-0.100659,-21.437845,1.494245,0.945339,1.494245,-21.437845,-0.180000,0.690000,-26,88,-26.206398,87.825514,-26.206398,87.825514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.834726,47.211646,46.631049,64.059411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570479,1.414815,0.191805,0.013964,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.870015,mpc-p,0,-126.340000,54.885000,2.171648,2.555667,2.340000,2.635000,-0.168352,-0.079333,-21.620814,2.409089,0.701380,2.409089,-21.620814,-0.210000,0.790000,-21,77,-21.187683,76.656133,-21.187683,76.656133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.676879,46.196181,46.638906,64.991082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558989,1.402750,0.153931,0.012810,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.880020,mpc-p,0,-126.340000,54.885000,1.950787,2.611035,2.130000,2.685000,-0.179213,-0.073965,-22.047741,4.543725,0.457422,4.543725,-22.047741,-0.200000,0.800000,-18,61,-17.789984,61.204736,-17.789984,61.204736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.799804,46.064021,50.315499,71.809822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555789,1.403418,0.140423,0.011023,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.890152,mpc-p,0,-126.340000,54.885000,1.728612,2.670654,1.910000,2.745000,-0.181388,-0.074346,-21.803783,6.251434,1.128308,6.251434,-21.803783,-0.180000,0.700000,-21,59,-20.532752,58.626139,-20.532752,58.626139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.202526,45.767352,53.011444,76.886670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558221,1.414757,0.174642,0.015017,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.900149,mpc-p,0,-126.340000,54.885000,1.511183,2.732797,1.700000,2.815000,-0.188817,-0.082203,-21.376856,5.275601,1.555235,5.275601,-21.376856,-0.170000,0.640000,-25,74,-25.397688,74.265039,-25.397688,74.265039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.736681,44.749741,52.498632,74.825061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555226,1.415722,0.176226,0.015180,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.910144,mpc-p,0,-126.340000,54.885000,1.295921,2.798026,1.490000,2.875000,-0.194079,-0.076974,-20.949928,4.421746,1.250287,4.421746,-20.949928,-0.200000,0.660000,-25,84,-24.962031,83.844702,-24.962031,83.844702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.979366,42.551575,48.039045,66.336107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555102,1.414462,0.176176,0.014536,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.920071,mpc-p,0,-126.340000,54.885000,1.084576,2.865675,1.280000,2.915000,-0.195424,-0.049325,-21.193887,3.628881,1.006328,3.628881,-21.193887,-0.220000,0.720000,-19,91,-19.060611,90.762161,-19.060611,90.762161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.052308,40.451788,46.964231,63.766539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551406,1.402635,0.158119,0.014206,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.930146,mpc-p,0,-126.340000,54.885000,0.872916,2.937043,1.070000,2.965000,-0.197084,-0.027957,-21.925762,4.421746,1.189297,4.421746,-21.925762,-0.190000,0.820000,-14,80,-14.140590,80.076036,-14.140590,80.076036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.612692,38.555333,47.991745,64.290530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555952,1.412850,0.187185,0.015547,0.500141,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.940147,mpc-p,0,-126.340000,54.885000,0.666010,3.010362,0.850000,3.045000,-0.183990,-0.034638,-22.535658,7.410237,1.128308,7.410237,-22.535658,-0.170000,0.820000,-7,57,-6.784955,57.067662,-6.784955,57.067662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.751503,36.694543,53.603793,70.545450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556601,1.415870,0.174109,0.016599,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.950146,mpc-p,0,-126.340000,54.885000,0.462638,3.085922,0.630000,3.125000,-0.167362,-0.039078,-22.108731,9.300914,1.677214,9.300914,-22.108731,-0.120000,0.700000,-12,53,-11.809284,53.277794,-11.809284,53.277794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.095705,35.440766,62.754117,81.655942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557290,1.414867,0.177796,0.016340,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.960020,mpc-p,0,-126.340000,54.885000,0.265618,3.162511,0.430000,3.225000,-0.164382,-0.062489,-22.047741,8.264091,1.250287,8.264091,-22.047741,-0.150000,0.600000,-7,71,-6.742366,70.929996,-6.742366,70.929996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.728417,33.327854,65.151903,80.351858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557470,1.403515,0.149286,0.013698,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.970083,mpc-p,0,-126.340000,54.885000,0.069033,3.242360,0.210000,3.305000,-0.140967,-0.062640,-20.644980,5.946486,1.006328,5.946486,-20.644980,-0.110000,0.640000,-20,89,-20.015302,88.980712,-20.015302,88.980712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.012708,30.665448,62.005026,71.650313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552072,1.402918,0.150701,0.012541,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.980144,mpc-p,0,-126.340000,54.885000,-0.122930,3.323764,0.020000,3.375000,-0.142930,-0.051236,-20.462012,5.275601,1.311276,5.275601,-20.462012,-0.140000,0.760000,-16,88,-16.464870,87.751265,-16.464870,87.751265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.023395,26.469749,57.444258,62.264064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556698,1.420718,0.189441,0.016682,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.990011,mpc-p,0,-126.340000,54.885000,-0.306414,3.404885,-0.170000,3.445000,-0.136414,-0.040115,-19.364199,6.861330,0.701380,6.861330,-19.364199,-0.160000,0.830000,-19,71,-18.974400,70.967722,-18.974400,70.967722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.876395,23.094676,58.940610,63.921548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562304,1.401557,0.139805,0.012936,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.000144,mpc-p,0,-126.340000,54.885000,-0.489605,3.489275,-0.350000,3.535000,-0.139605,-0.045725,-18.754303,9.544873,1.555235,9.544873,-18.754303,-0.170000,0.780000,-19,54,-18.705221,53.774932,-18.705221,53.774932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.513664,20.181111,62.885781,70.128491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556962,1.413536,0.174997,0.014697,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.010148,mpc-p,0,-126.340000,54.885000,-0.664901,3.573399,-0.530000,3.635000,-0.134901,-0.061601,-18.510344,10.032790,1.128308,10.032790,-18.510344,-0.180000,0.660000,-15,60,-14.587290,59.796138,-14.587290,59.796138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.602512,17.778757,65.926364,74.982257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556220,1.412828,0.176505,0.013969,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.019993,mpc-p,0,-126.340000,54.885000,-0.831766,3.656747,-0.690000,3.735000,-0.141766,-0.078253,-17.351542,8.995966,1.372266,8.995966,-17.351542,-0.190000,0.620000,-19,72,-19.361668,71.776520,-19.361668,71.776520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.040351,15.015168,62.488684,69.741159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537872,1.402228,0.136275,0.013212,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.030035,mpc-p,0,-126.340000,54.885000,-0.995865,3.742065,-0.850000,3.835000,-0.145865,-0.092935,-15.887791,7.532216,0.884349,7.532216,-15.887791,-0.180000,0.650000,-29,81,-29.310916,81.057912,-29.310916,81.057912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.223926,11.537145,58.026098,62.240430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565841,1.432901,0.199755,0.017022,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.040027,mpc-p,0,-126.340000,54.885000,-1.152781,3.827027,-1.000000,3.915000,-0.152781,-0.087973,-14.911958,7.044299,1.067318,7.044299,-14.911958,-0.230000,0.720000,-27,80,-27.084333,80.296961,-27.084333,80.296961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.818745,7.762045,54.425327,61.413146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546004,1.439539,0.177333,0.013914,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.050011,mpc-p,0,-126.340000,54.885000,-1.302960,3.911736,-1.150000,4.005000,-0.152960,-0.093264,-14.850968,9.117946,1.494245,9.117946,-14.850968,-0.250000,0.780000,-18,58,-18.151898,57.873509,-18.151898,57.873509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.598631,4.452130,55.207156,62.596985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570742,1.405722,0.143635,0.012574,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.060079,mpc-p,0,-126.340000,54.885000,-1.447418,3.996698,-1.290000,4.105000,-0.157418,-0.108302,-14.789979,10.215758,1.128308,10.215758,-14.789979,-0.250000,0.690000,-11,54,-11.327444,54.326397,-11.327444,54.326397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.373433,3.264319,61.149998,67.978020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552194,1.405525,0.139110,0.012750,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.070151,mpc-p,0,-126.340000,54.885000,-1.584710,4.080996,-1.440000,4.195000,-0.144710,-0.114004,-14.789979,9.605862,1.250287,9.605862,-14.789979,-0.190000,0.610000,-11,65,-10.707048,65.332098,-10.707048,65.332098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.178292,2.312662,61.024738,66.555103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557404,1.415049,0.178031,0.014363,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.080021,mpc-p,0,-126.340000,54.885000,-1.711986,4.162661,-1.570000,4.285000,-0.141986,-0.122339,-13.570186,8.020133,0.640391,8.020133,-13.570186,-0.150000,0.610000,-20,77,-19.717066,76.993290,-19.717066,76.993290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.116183,0.999976,57.422004,58.727363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580677,1.413274,0.177770,0.013980,0.501442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.090147,mpc-p,0,-126.340000,54.885000,-1.834902,4.245237,-1.700000,4.375000,-0.134902,-0.129763,-12.655342,7.288257,1.494245,7.288257,-12.655342,-0.170000,0.690000,-18,74,-17.796121,74.425854,-17.796121,74.425854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.762124,-0.944518,52.688963,54.941931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558554,1.410732,0.173059,0.014214,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.100150,mpc-p,0,-126.340000,54.885000,-1.948503,4.325353,-1.820000,4.455000,-0.128503,-0.129647,-11.557530,7.715185,1.311276,7.715185,-11.557530,-0.190000,0.730000,-16,66,-16.278824,65.652885,-16.278824,65.652885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.021432,-2.455892,53.695717,54.564562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558130,1.411765,0.176157,0.015167,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.110021,mpc-p,0,-126.340000,54.885000,-2.052815,4.402755,-1.940000,4.555000,-0.112815,-0.152245,-11.862478,9.056956,1.067318,9.056956,-11.862478,-0.180000,0.710000,-5,52,-5.203127,52.341829,-5.203127,52.341829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.100635,-3.384582,55.541863,54.911791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580084,1.410926,0.176906,0.013407,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.120158,mpc-p,0,-126.340000,54.885000,-2.151734,4.480293,-2.040000,4.655000,-0.111734,-0.174707,-10.764665,9.788831,0.518412,9.788831,-10.764665,-0.150000,0.620000,-9,49,-8.899150,49.484613,-8.899150,49.484613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.713850,-3.176378,56.709955,57.687721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557394,1.411403,0.178184,0.014710,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.130076,mpc-p,0,-126.340000,54.885000,-2.240332,4.554005,-2.140000,4.745000,-0.100332,-0.190995,-9.727842,8.934977,0.823360,8.934977,-9.727842,-0.140000,0.550000,-10,59,-10.159782,58.532158,-10.159782,58.532158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.720752,-2.717671,55.089213,55.451185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550462,1.398809,0.140172,0.013792,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.139996,mpc-p,0,-126.340000,54.885000,-2.320741,4.625383,-2.230000,4.825000,-0.090741,-0.199617,-8.630029,6.373413,0.762370,6.373413,-8.630029,-0.120000,0.560000,-13,75,-13.462106,75.095523,-13.462106,75.095523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.742811,-1.982677,49.079191,49.145394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558598,1.409751,0.177637,0.014075,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.150149,mpc-p,0,-126.340000,54.885000,-2.394433,4.695763,-2.310000,4.895000,-0.084433,-0.199237,-7.044299,5.275601,1.189297,5.275601,-7.044299,-0.130000,0.650000,-16,73,-16.321313,73.407239,-16.321313,73.407239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.376084,-1.654452,40.243090,40.524124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556909,1.408757,0.174874,0.014894,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.160152,mpc-p,0,-126.340000,54.885000,-2.458458,4.762246,-2.370000,4.955000,-0.088458,-0.192754,-5.824507,6.251434,0.945339,6.251434,-5.824507,-0.150000,0.710000,-15,57,-15.095663,57.231172,-15.095663,57.231172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.230974,-1.732904,39.663716,39.479168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557640,1.406324,0.176406,0.014888,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.170111,mpc-p,0,-126.340000,54.885000,-2.513694,4.825407,-2.410000,5.025000,-0.103694,-0.199593,-5.092632,7.105289,0.396432,7.105289,-5.092632,-0.150000,0.660000,-13,50,-13.246094,49.856917,-13.246094,49.856917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.839569,-1.264745,46.254027,44.981237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557551,1.407651,0.178397,0.012865,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.180149,mpc-p,0,-126.340000,54.885000,-2.560743,4.885796,-2.460000,5.105000,-0.100743,-0.219204,-3.994819,7.166278,0.274453,7.166278,-3.994819,-0.160000,0.580000,-12,51,-11.593666,50.835291,-11.593666,50.835291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.002565,-0.717639,46.039937,45.583493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557226,1.408020,0.174315,0.015384,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.190152,mpc-p,0,-126.340000,54.885000,-2.599013,4.942513,-2.490000,5.165000,-0.109013,-0.222487,-3.262944,5.397580,0.640391,5.397580,-3.262944,-0.140000,0.540000,-12,65,-12.236934,64.682382,-12.236934,64.682382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.710506,0.271833,44.344168,43.657512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558213,1.408482,0.175071,0.015506,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.199998,mpc-p,0,-126.340000,54.885000,-2.628296,4.994773,-2.510000,5.215000,-0.118296,-0.220227,-1.860183,3.567892,0.579401,3.567892,-1.860183,-0.140000,0.570000,-16,74,-16.157030,73.640368,-16.157030,73.640368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.353541,1.003080,36.499351,35.991086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577476,1.416166,0.176978,0.014496,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.210035,mpc-p,0,-126.340000,54.885000,-2.649627,5.044230,-2.520000,5.255000,-0.129627,-0.210770,-1.006328,2.653048,0.274453,2.653048,-1.006328,-0.160000,0.670000,-13,69,-12.908596,69.224965,-12.908596,69.224965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.157198,1.036609,31.568893,30.886468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539317,1.395290,0.138470,0.012691,0.500359,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.220160,mpc-p,0,-126.340000,54.885000,-2.662491,5.090031,-2.520000,5.285000,-0.142491,-0.194969,0.213464,3.262944,-0.396432,3.262944,0.213464,-0.170000,0.700000,-13,59,-13.277139,58.543655,-13.277139,58.543655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.772428,0.809157,33.996553,31.846564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568050,1.405151,0.176596,0.015982,0.500226,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.229996,mpc-p,0,-126.340000,54.885000,-2.666751,5.130436,-2.510000,5.325000,-0.156751,-0.194564,0.884349,3.262944,0.030495,3.262944,0.884349,-0.160000,0.650000,-12,58,-12.440618,58.376104,-12.440618,58.376104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.811487,1.016124,36.814223,35.755073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558031,1.406605,0.174879,0.014046,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.240149,mpc-p,0,-126.340000,54.885000,-2.662743,5.167751,-2.500000,5.365000,-0.162743,-0.197249,0.884349,3.323933,0.152474,3.323933,0.884349,-0.170000,0.610000,-2,57,-2.343768,57.040458,-2.343768,57.040458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.943673,1.061973,35.763866,35.121742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556861,1.403884,0.176240,0.015008,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.250155,mpc-p,0,-126.340000,54.885000,-2.650575,5.200011,-2.480000,5.395000,-0.170575,-0.194989,2.287110,2.104141,-0.091484,2.104141,2.287110,-0.140000,0.590000,-9,64,-9.269758,64.232759,-9.269758,64.232759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.158433,1.698654,37.534122,38.169612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557176,1.404185,0.175614,0.014798,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.260085,mpc-p,0,-126.340000,54.885000,-2.630585,5.227466,-2.450000,5.415000,-0.180585,-0.187534,2.897006,0.945339,-0.213464,0.945339,2.897006,-0.100000,0.620000,-13,68,-12.841607,67.568135,-12.841607,67.568135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.534008,1.286762,33.353107,30.931312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550338,1.394410,0.138561,0.013755,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.270159,mpc-p,0,-126.340000,54.885000,-2.602430,5.250546,-2.420000,5.425000,-0.182430,-0.174454,3.018985,0.335443,-0.518412,0.335443,3.018985,-0.110000,0.650000,-5,67,-4.972126,66.611581,-4.972126,66.611581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.482319,1.062768,30.377625,28.207388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567362,1.403673,0.174431,0.015302,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.280078,mpc-p,0,-126.340000,54.885000,-2.567157,5.268458,-2.380000,5.435000,-0.187157,-0.166542,3.384923,0.457422,-0.823360,0.457422,3.384923,-0.110000,0.650000,0,61,0.306327,61.474955,0.306327,61.474955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.963141,1.298882,33.130543,31.074087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554195,1.392538,0.147477,0.014659,0.504340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.290087,mpc-p,0,-126.340000,54.885000,-2.524189,5.281588,-2.350000,5.445000,-0.174189,-0.163412,2.653048,0.579401,-0.152474,0.579401,2.653048,-0.090000,0.650000,14,56,13.705859,55.669008,13.705859,55.669008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.355908,1.871748,37.228293,35.430023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556755,1.393444,0.143241,0.012841,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.300153,mpc-p,0,-126.340000,54.885000,-2.473756,5.289685,-2.310000,5.445000,-0.163756,-0.155315,2.897006,-0.030495,-0.030495,-0.030495,2.897006,-0.060000,0.610000,17,59,17.479609,59.407031,17.479609,59.407031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.783726,3.389263,45.347803,45.277620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556405,1.403708,0.175187,0.015996,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.310148,mpc-p,0,-126.340000,54.885000,-2.416773,5.292576,-2.270000,5.445000,-0.146773,-0.152424,3.262944,-0.884349,-0.152474,-0.884349,3.262944,-0.020000,0.600000,18,63,17.754405,62.680077,17.754405,62.680077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.207728,3.799975,47.805159,43.263967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556947,1.402197,0.175851,0.014097,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.320080,mpc-p,0,-126.340000,54.885000,-2.353618,5.290293,-2.230000,5.435000,-0.123618,-0.144707,4.055809,-1.311276,-0.396432,-1.311276,4.055809,0.050000,0.610000,10,61,10.192860,61.111256,10.192860,61.111256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.655112,3.857761,47.378960,41.537788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551548,1.393553,0.149116,0.014005,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.330146,mpc-p,0,-126.340000,54.885000,-2.283283,5.282674,-2.180000,5.415000,-0.103283,-0.132326,5.153621,-2.348100,-0.274453,-2.348100,5.153621,0.070000,0.620000,5,65,4.681874,64.595321,4.681874,64.595321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.742969,4.002013,44.182576,38.425566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556562,1.402348,0.162724,0.014574,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.340162,mpc-p,0,-126.340000,54.885000,-2.207284,5.269740,-2.120000,5.395000,-0.087284,-0.125260,5.336590,-2.287110,-0.213464,-2.287110,5.336590,0.070000,0.640000,9,58,9.497325,58.058516,9.497325,58.058516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.590969,4.268422,38.103994,33.171021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557119,1.401846,0.162600,0.014863,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.350072,mpc-p,0,-126.340000,54.885000,-2.126534,5.251652,-2.050000,5.375000,-0.076534,-0.123348,6.922320,-1.982162,-0.823360,-1.982162,6.922320,0.060000,0.620000,4,52,3.901845,51.888502,3.901845,51.888502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.864892,4.862717,41.203978,35.328757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550661,1.392060,0.127677,0.014138,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.360151,mpc-p,0,-126.340000,54.885000,-2.039105,5.227831,-1.980000,5.365000,-0.059105,-0.137169,6.861330,-1.921172,-0.884349,-1.921172,6.861330,0.060000,0.580000,11,48,10.555974,48.418054,10.555974,48.418054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.129754,5.157097,40.391369,34.817471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555515,1.400736,0.162355,0.014745,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.370151,mpc-p,0,-126.340000,54.885000,-1.947444,5.198770,-1.900000,5.345000,-0.047444,-0.146230,8.020133,-2.409089,-0.640391,-2.409089,8.020133,0.070000,0.530000,6,51,5.503838,50.671493,5.503838,50.671493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.893828,5.652004,44.168264,38.067930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557103,1.401210,0.162283,0.015263,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.380074,mpc-p,0,-126.340000,54.885000,-1.852048,5.164593,-1.820000,5.305000,-0.032048,-0.140407,7.471226,-3.689871,-0.884349,-3.689871,7.471226,0.070000,0.520000,15,58,15.160839,57.781013,15.160839,57.781013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.368124,6.100584,41.949699,36.398420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557223,1.391876,0.138074,0.014285,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.390147,mpc-p,0,-126.340000,54.885000,-1.751086,5.124461,-1.730000,5.265000,-0.021086,-0.140539,8.325081,-4.482736,-0.823360,-4.482736,8.325081,0.070000,0.550000,14,57,13.539108,56.665824,13.539108,56.665824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.047183,6.328341,43.209649,37.574580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555978,1.401270,0.173204,0.014409,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.400157,mpc-p,0,-126.340000,54.885000,-1.647054,5.079168,-1.640000,5.225000,-0.007054,-0.145832,9.544873,-4.665705,-0.884349,-4.665705,9.544873,0.110000,0.560000,3,52,2.845667,51.687784,2.845667,51.687784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.175368,6.007405,43.174040,36.948461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557451,1.401889,0.174856,0.015346,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.410077,mpc-p,0,-126.340000,54.885000,-1.540761,5.028996,-1.540000,5.175000,-0.000761,-0.146004,9.971800,-4.238777,-0.823360,-4.238777,9.971800,0.080000,0.550000,6,44,5.862880,44.111512,5.862880,44.111512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.212267,5.837016,40.697692,34.565675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556582,1.391843,0.141540,0.014015,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.420142,mpc-p,0,-126.340000,54.885000,-1.430086,4.972743,-1.430000,5.125000,-0.000086,-0.152257,10.032790,-4.299767,-0.640391,-4.299767,10.032790,0.070000,0.510000,9,42,9.364713,42.460776,9.364713,42.460776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.219924,5.935564,41.787719,36.217677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557134,1.400951,0.176827,0.014474,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.430146,mpc-p,0,-126.340000,54.885000,-1.317740,4.911557,-1.320000,5.075000,0.002260,-0.163443,11.374561,-6.007476,-1.372266,-6.007476,11.374561,0.070000,0.460000,0,55,0.026937,54.851977,0.026937,54.851977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.445976,6.111213,41.764870,37.691737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557139,1.400431,0.174968,0.014870,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.440086,mpc-p,0,-126.340000,54.885000,-1.204242,4.845609,-1.190000,5.015000,-0.014242,-0.169391,12.350394,-6.434403,-1.372266,-6.434403,12.350394,0.060000,0.490000,-7,51,-7.393585,51.249279,-7.393585,51.249279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.620369,5.326574,37.367245,31.654528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554470,1.531077,0.181177,0.022389,0.500681,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.450038,mpc-p,0,-126.340000,54.885000,-1.089204,4.774506,-1.060000,4.945000,-0.029204,-0.170494,12.411384,-7.166278,-0.884349,-7.166278,12.411384,0.020000,0.510000,-4,51,-3.575442,50.807968,-3.575442,50.807968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.197858,4.697504,35.154286,29.677067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564474,1.600699,0.218402,0.024120,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.460024,mpc-p,0,-126.340000,54.885000,-0.972831,4.698137,-0.930000,4.885000,-0.042831,-0.186863,13.082270,-6.739351,-1.250287,-6.739351,13.082270,0.010000,0.510000,-7,42,-7.401281,41.601198,-7.401281,41.601198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.829423,3.513105,32.784344,28.819914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553189,1.675773,0.244809,0.039299,0.501906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.469998,mpc-p,0,-126.340000,54.885000,-0.856134,4.616928,-0.790000,4.805000,-0.066134,-0.188072,12.960290,-7.288257,-1.494245,-7.288257,12.960290,-0.010000,0.470000,-5,45,-5.257495,45.139216,-5.257495,45.139216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.181437,2.804146,33.365171,31.522080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562880,1.584918,0.218347,0.023309,0.500872,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.479999,mpc-p,0,-126.340000,54.885000,-0.739156,4.530664,-0.660000,4.735000,-0.079156,-0.204336,13.387218,-7.837164,-1.372266,-7.837164,13.387218,0.000000,0.450000,-10,46,-10.272990,46.105316,-10.272990,46.105316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.268492,2.169878,31.810825,33.260141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558421,1.699022,0.198349,0.023618,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.489996,mpc-p,0,-126.340000,54.885000,-0.622710,4.439682,-0.530000,4.645000,-0.092710,-0.205318,13.082270,-9.056956,-1.372266,-9.056956,13.082270,-0.020000,0.450000,-7,52,-6.553411,52.221972,-6.553411,52.221972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.626428,1.604584,31.873547,33.577078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556632,1.617623,0.186713,0.027882,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.500006,mpc-p,0,-126.340000,54.885000,-0.507125,4.343967,-0.400000,4.545000,-0.107125,-0.201033,11.862478,-10.276748,-0.945339,-10.276748,11.862478,-0.030000,0.480000,4,56,4.258923,56.446939,4.258923,56.446939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.523293,1.320718,30.710713,35.347503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587251,1.768923,0.276316,0.031126,0.508046,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.510000,mpc-p,0,-126.340000,54.885000,-0.393184,4.243899,-0.280000,4.445000,-0.113184,-0.201101,11.435550,-11.008623,-1.372266,-11.008623,11.435550,-0.020000,0.510000,7,56,7.129039,56.168764,7.129039,56.168764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.242347,1.074213,37.131147,40.510604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568921,1.738514,0.256890,0.042672,0.501149,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.520008,mpc-p,0,-126.340000,54.885000,-0.281060,4.139338,-0.170000,4.345000,-0.111060,-0.205662,10.886644,-10.276748,-1.372266,-10.276748,10.886644,0.000000,0.530000,10,45,9.729377,44.824117,9.729377,44.824117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.091089,-0.318030,37.816193,41.408964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580005,1.490849,0.204488,0.026634,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.530031,mpc-p,0,-126.340000,54.885000,-0.171218,4.030387,-0.060000,4.245000,-0.111218,-0.214613,9.422894,-9.727842,-1.067318,-9.727842,9.422894,0.010000,0.500000,20,39,20.196443,38.789508,20.196443,38.789508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.310874,-1.348135,39.904155,45.865581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568812,1.686178,0.226731,0.075295,0.501000,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.540018,mpc-p,0,-126.340000,54.885000,-0.064698,3.917775,0.030000,4.145000,-0.094698,-0.227225,8.508050,-10.581696,-0.091484,-10.581696,8.508050,0.050000,0.440000,23,47,22.918699,46.527210,22.918699,46.527210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.999665,-1.278737,45.343613,53.577822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566416,1.518638,0.226221,0.021642,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.550001,mpc-p,0,-126.340000,54.885000,0.038403,3.801310,0.120000,4.025000,-0.081597,-0.223690,8.569039,-12.838311,-0.823360,-12.838311,8.569039,0.110000,0.440000,12,62,12.407690,62.334503,12.407690,62.334503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.271179,-1.508630,46.846167,55.342493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559916,1.429759,0.196026,0.017377,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.560024,mpc-p,0,-126.340000,54.885000,0.138050,3.680629,0.210000,3.895000,-0.071950,-0.214371,8.752008,-14.241072,-1.189297,-14.241072,8.752008,0.140000,0.510000,2,66,2.367206,66.364897,2.367206,66.364897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.697906,-3.536038,50.596538,56.218405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544934,1.703854,0.592266,0.034569,0.501187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008386,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.570001,mpc-p,0,-126.340000,54.885000,0.232939,3.556941,0.300000,3.745000,-0.067061,-0.188059,9.117946,-14.058103,-1.189297,-14.058103,9.117946,0.120000,0.590000,-3,58,-3.205973,57.998110,-3.205973,57.998110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.885926,-6.231260,47.172249,54.748712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556861,1.437780,0.183981,0.016897,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.579996,mpc-p,0,-126.340000,54.885000,0.323260,3.429630,0.390000,3.615000,-0.066740,-0.185370,7.837164,-13.631176,-0.457422,-13.631176,7.837164,0.070000,0.590000,9,52,9.189092,52.417791,9.189092,52.417791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.588211,-8.545022,42.600993,51.606812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.052596,1.672685,0.201982,0.029473,0.500821,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008468,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.589998,mpc-p,0,-126.340000,54.885000,0.408453,3.299018,0.470000,3.485000,-0.061547,-0.185982,7.715185,-12.411384,-0.274453,-12.411384,7.715185,0.060000,0.550000,9,44,9.389618,43.604240,9.389618,43.604240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.659873,-9.621171,43.587305,52.462124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548670,1.439753,0.192185,0.016329,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.600003,mpc-p,0,-126.340000,54.885000,0.488060,3.165331,0.550000,3.355000,-0.061940,-0.189669,6.373413,-13.509197,-0.701380,-13.509197,6.373413,0.080000,0.490000,14,55,13.784774,55.160608,13.784774,55.160608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.226827,-9.952349,47.197701,55.760001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571338,1.676046,0.218754,0.020321,0.504017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.609999,mpc-p,0,-126.340000,54.885000,0.561576,3.028931,0.620000,3.225000,-0.058424,-0.196069,6.007476,-14.119093,-0.640391,-14.119093,6.007476,0.100000,0.500000,10,57,10.150740,57.184713,10.150740,57.184713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.106610,-10.555443,49.649071,59.797064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546945,1.595988,0.230166,0.022067,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.620047,mpc-p,0,-126.340000,54.885000,0.629021,2.889153,0.680000,3.085000,-0.050979,-0.195847,5.824507,-14.728989,-0.701380,-14.728989,5.824507,0.110000,0.530000,5,58,5.362276,57.811563,5.362276,57.811563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.118566,-11.708638,50.599291,62.599408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543890,1.423810,0.154751,0.013957,0.500504,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.630019,mpc-p,0,-126.340000,54.885000,0.689193,2.747959,0.740000,2.935000,-0.050807,-0.187041,5.641538,-15.582843,-0.274453,-15.582843,5.641538,0.110000,0.550000,0,62,0.406860,62.190498,0.406860,62.190498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.156784,-12.686687,50.539339,61.801265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558406,1.399413,0.141524,0.012433,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.640019,mpc-p,0,-126.340000,54.885000,0.742389,2.604136,0.790000,2.785000,-0.047611,-0.180864,5.153621,-15.460864,-0.823360,-15.460864,5.153621,0.070000,0.570000,3,59,3.207402,58.803758,3.207402,58.803758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.470730,-13.609412,49.273845,59.051682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558462,1.394890,0.129607,0.012761,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.650152,mpc-p,0,-126.340000,54.885000,0.788662,2.456282,0.840000,2.625000,-0.051338,-0.168718,4.421746,-15.155916,-0.457422,-15.155916,4.421746,0.050000,0.560000,5,57,5.107289,56.689528,5.107289,56.689528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.133348,-13.495435,50.541139,55.173402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559956,1.403874,0.174822,0.015609,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.660098,mpc-p,0,-126.340000,54.885000,0.826280,2.309311,0.880000,2.475000,-0.053720,-0.165689,3.567892,-15.826802,-0.579401,-15.826802,3.567892,0.070000,0.570000,2,60,2.114625,59.865320,2.114625,59.865320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.935618,-12.718377,50.488390,52.156479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559677,1.401877,0.175834,0.014769,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.670147,mpc-p,0,-126.340000,54.885000,0.856139,2.159144,0.910000,2.315000,-0.053861,-0.155856,2.470079,-16.070760,-0.640391,-16.070760,2.470079,0.060000,0.550000,4,63,4.067227,63.313362,4.067227,63.313362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.638104,-11.696798,47.789369,48.681266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556675,1.401130,0.188578,0.015826,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.680037,mpc-p,0,-126.340000,54.885000,0.877250,2.009913,0.940000,2.165000,-0.062750,-0.155087,2.165131,-16.070760,-0.640391,-16.070760,2.165131,0.050000,0.620000,-2,56,-1.775517,55.750583,-1.775517,55.750583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.757113,-10.718475,46.282378,45.755632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560767,1.400473,0.173974,0.014054,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.690020,mpc-p,0,-126.340000,54.885000,0.889978,1.858044,0.960000,2.015000,-0.070022,-0.156956,0.640391,-16.070760,-0.579401,-16.070760,0.640391,0.040000,0.550000,2,60,1.677795,60.325924,1.677795,60.325924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.421651,-9.200058,43.492717,41.631600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557085,1.389353,0.143110,0.013720,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.700146,mpc-p,0,-126.340000,54.885000,0.893839,1.702902,0.970000,1.855000,-0.076161,-0.152098,0.335443,-15.521854,-0.335443,-15.521854,0.335443,0.050000,0.540000,-8,56,-7.550289,56.086255,-7.550289,56.086255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.311403,-7.532188,43.074332,40.204091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556620,1.398468,0.174653,0.016184,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.710151,mpc-p,0,-126.340000,54.885000,0.888487,1.548763,0.970000,1.705000,-0.081513,-0.156237,-0.762370,-15.704823,-0.579401,-15.704823,-0.762370,0.030000,0.620000,-8,49,-8.127460,48.561616,-8.127460,48.561616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.592043,-5.917852,37.821179,35.357311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558814,1.400322,0.176075,0.015499,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.720074,mpc-p,0,-126.340000,54.885000,0.873990,1.395220,0.960000,1.555000,-0.086010,-0.159780,-1.372266,-15.765812,-0.274453,-15.765812,-1.372266,0.020000,0.510000,-13,57,-13.151668,57.024725,-13.151668,57.024725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.210859,-3.160104,39.422483,33.853623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555704,1.390285,0.145462,0.014514,0.501024,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.730021,mpc-p,0,-126.340000,54.885000,0.850112,1.240853,0.950000,1.405000,-0.099888,-0.164147,-2.470079,-16.131750,-0.579401,-16.131750,-2.470079,-0.010000,0.510000,-13,59,-13.103593,58.736639,-13.103593,58.736639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.160216,-0.180166,37.805476,32.645316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553659,1.399676,0.161879,0.013608,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.740020,mpc-p,0,-126.340000,54.885000,0.816537,1.085402,0.920000,1.265000,-0.103463,-0.179598,-3.384923,-15.582843,-0.213464,-15.582843,-3.384923,-0.040000,0.620000,-13,42,-13.121787,41.815998,-13.121787,41.815998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.960697,2.354651,36.613870,30.756728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556324,1.390006,0.146599,0.013426,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.750067,mpc-p,0,-126.340000,54.885000,0.773014,0.929098,0.890000,1.105000,-0.116986,-0.175902,-4.177788,-15.643833,-0.274453,-15.643833,-4.177788,-0.050000,0.490000,-17,53,-17.395071,52.518691,-17.395071,52.518691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.246865,5.956898,41.785255,38.238738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555396,1.391154,0.145498,0.013355,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.760146,mpc-p,0,-126.340000,54.885000,0.719407,0.772400,0.840000,0.955000,-0.120593,-0.182600,-5.702528,-16.192739,-0.884349,-16.192739,-5.702528,-0.100000,0.480000,-10,57,-9.983681,56.955172,-9.983681,56.955172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.199012,9.372241,42.212784,39.400918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556509,1.398634,0.161348,0.014264,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.770149,mpc-p,0,-126.340000,54.885000,0.656290,0.617161,0.780000,0.795000,-0.123710,-0.177839,-6.922320,-16.375708,-0.579401,-16.375708,-6.922320,-0.110000,0.530000,-9,54,-8.848933,53.863386,-8.848933,53.863386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.207487,12.446992,45.470075,43.127160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558705,1.398301,0.175027,0.015412,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.780075,mpc-p,0,-126.340000,54.885000,0.583853,0.463557,0.710000,0.645000,-0.126147,-0.181443,-7.776174,-16.314719,-0.213464,-16.314719,-7.776174,-0.120000,0.520000,-11,53,-10.877378,53.256636,-10.877378,53.256636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.217838,15.386993,47.033045,45.840823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557552,1.388787,0.137753,0.013795,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.790020,mpc-p,0,-126.340000,54.885000,0.501469,0.310270,0.640000,0.485000,-0.138531,-0.174730,-7.410237,-16.009771,-0.274453,-16.009771,-7.410237,-0.090000,0.510000,-30,52,-29.620124,51.797328,-29.620124,51.797328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.111054,17.919452,47.695186,47.063288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577044,1.397862,0.175800,0.012592,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.800149,mpc-p,0,-126.340000,54.885000,0.407487,0.154952,0.560000,0.325000,-0.152513,-0.170048,-8.264091,-16.009771,-0.518412,-16.009771,-8.264091,-0.140000,0.510000,-30,52,-30.210548,52.170507,-30.210548,52.170507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.109468,19.894571,44.591516,45.012490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558609,1.397724,0.174088,0.015328,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.810045,mpc-p,0,-126.340000,54.885000,0.305879,0.004136,0.480000,0.165000,-0.174121,-0.160864,-9.056956,-16.680656,-0.579401,-16.680656,-9.056956,-0.210000,0.480000,-27,61,-27.242986,61.208374,-27.242986,61.208374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.665935,22.566038,48.465819,49.346646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539385,1.388569,0.137357,0.013660,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.820160,mpc-p,0,-126.340000,54.885000,0.192083,-0.148917,0.380000,0.005000,-0.187917,-0.153917,-11.313571,-17.168573,-0.640391,-17.168573,-11.313571,-0.240000,0.530000,-15,62,-15.320815,62.018969,-15.320815,62.018969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.115359,25.110531,51.620368,52.101105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566408,1.398638,0.173895,0.014628,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.830156,mpc-p,0,-126.340000,54.885000,0.069859,-0.298912,0.270000,-0.165000,-0.200141,-0.133912,-12.533363,-16.680656,-0.579401,-16.680656,-12.533363,-0.210000,0.570000,-18,57,-17.879103,56.571647,-17.879103,56.571647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.438302,27.658892,58.567162,60.647332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560062,1.398660,0.175689,0.015101,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.840077,mpc-p,0,-126.340000,54.885000,-0.060932,-0.446404,0.140000,-0.325000,-0.200932,-0.121404,-13.082270,-16.375708,-0.762370,-16.375708,-13.082270,-0.190000,0.550000,-25,57,-24.812245,57.067858,-24.812245,57.067858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.743347,30.235627,59.117152,62.672424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554454,1.388829,0.126357,0.013133,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.850153,mpc-p,0,-126.340000,54.885000,-0.203329,-0.594695,0.010000,-0.485000,-0.213329,-0.109695,-14.363051,-16.070760,-0.579401,-16.070760,-14.363051,-0.200000,0.550000,-23,56,-23.474783,56.412941,-23.474783,56.412941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.219614,32.115902,57.077383,60.706305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558016,1.398690,0.174465,0.015251,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.860151,mpc-p,0,-126.340000,54.885000,-0.353951,-0.740179,-0.120000,-0.635000,-0.233951,-0.105179,-15.094927,-17.168573,-0.823360,-17.168573,-15.094927,-0.220000,0.540000,-26,67,-25.689863,67.286271,-25.689863,67.286271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.575332,34.363838,59.881103,64.317563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557551,1.397463,0.173031,0.016789,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.869995,mpc-p,0,-126.340000,54.885000,-0.511155,-0.881699,-0.260000,-0.795000,-0.251155,-0.086699,-15.094927,-17.107583,-0.823360,-17.107583,-15.094927,-0.230000,0.570000,-35,67,-34.869431,67.084546,-34.869431,67.084546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.534907,35.806557,60.784452,64.142581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539430,1.388585,0.140498,0.013673,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.880147,mpc-p,0,-126.340000,54.885000,-0.682334,-1.025760,-0.420000,-0.955000,-0.262334,-0.070760,-15.704823,-16.436698,-1.006328,-16.436698,-15.704823,-0.290000,0.610000,-33,61,-32.589242,60.594574,-32.589242,60.594574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.924723,36.782192,59.472834,62.832007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569537,1.398397,0.188299,0.015621,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.890021,mpc-p,0,-126.340000,54.885000,-0.857401,-1.163922,-0.570000,-1.105000,-0.287401,-0.058922,-16.863625,-15.704823,-0.884349,-15.704823,-16.863625,-0.320000,0.600000,-29,58,-28.689249,57.510834,-28.689249,57.510834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.350109,38.357073,64.198887,69.207807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580134,1.398574,0.187244,0.013552,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.900096,mpc-p,0,-126.340000,54.885000,-1.044511,-1.302832,-0.740000,-1.255000,-0.304511,-0.047832,-17.656490,-15.094927,-1.067318,-15.094927,-17.656490,-0.310000,0.560000,-32,58,-31.754690,58.442997,-31.754690,58.442997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.963608,39.872477,67.914729,73.936397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548436,1.396699,0.175918,0.013557,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.910167,mpc-p,0,-126.340000,54.885000,-1.239807,-1.439498,-0.930000,-1.395000,-0.309807,-0.044498,-18.510344,-15.399875,-1.128308,-15.399875,-18.510344,-0.310000,0.520000,-33,66,-32.725443,66.468668,-32.725443,66.468668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.405803,41.079110,67.358565,73.491861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568737,1.396770,0.186326,0.015850,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.920009,mpc-p,0,-126.340000,54.885000,-1.438350,-1.570867,-1.110000,-1.545000,-0.328350,-0.025867,-20.157064,-15.643833,-1.006328,-15.643833,-20.157064,-0.330000,0.570000,-25,68,-25.142197,67.814114,-25.142197,67.814114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.442731,41.693217,67.333857,72.974231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578432,1.442052,0.202951,0.017075,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.929998,mpc-p,0,-126.340000,54.885000,-1.647346,-1.701934,-1.310000,-1.695000,-0.337346,-0.006934,-20.644980,-16.009771,-1.006328,-16.009771,-20.644980,-0.310000,0.630000,-31,69,-30.603839,68.683732,-30.603839,68.683732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.294645,42.667934,71.790056,78.462195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548474,2.604127,0.237595,0.038214,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.939999,mpc-p,0,-126.340000,54.885000,-1.863798,-1.830801,-1.520000,-1.835000,-0.343798,0.004199,-21.620814,-15.155916,-1.006328,-15.155916,-21.620814,-0.300000,0.630000,-31,65,-30.967029,64.619960,-30.967029,64.619960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.021165,42.982752,69.256642,75.847704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550943,1.577320,0.188393,0.016781,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.950033,mpc-p,0,-126.340000,54.885000,-2.087860,-1.957671,-1.740000,-1.975000,-0.347860,0.017329,-22.901596,-14.241072,-1.494245,-14.241072,-22.901596,-0.310000,0.620000,-25,61,-25.203628,61.105962,-25.203628,61.105962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.885726,43.262170,69.760659,77.276707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552330,1.769742,0.244883,0.033218,0.500652,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.960000,mpc-p,0,-126.340000,54.885000,-2.316905,-2.081252,-1.970000,-2.105000,-0.346905,0.023748,-24.304356,-13.631176,-1.921172,-13.631176,-24.304356,-0.310000,0.610000,-18,60,-18.174619,59.611893,-18.174619,59.611893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.899439,43.586069,72.684079,81.601575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547753,1.439120,0.192423,0.018259,0.500411,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.970000,mpc-p,0,-126.340000,54.885000,-2.552808,-2.202756,-2.210000,-2.225000,-0.342808,0.022244,-25.158211,-12.594353,-1.555235,-12.594353,-25.158211,-0.260000,0.580000,-21,56,-21.315296,55.958319,-21.315296,55.958319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.343348,43.462659,73.778937,83.705905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554801,1.426114,0.189172,0.014558,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.980020,mpc-p,0,-126.340000,54.885000,-2.794900,-2.321974,-2.460000,-2.345000,-0.334900,0.023026,-24.792273,-12.594353,-1.616224,-12.594353,-24.792273,-0.230000,0.570000,-33,59,-33.427391,58.974880,-33.427391,58.974880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.667579,42.893580,70.750853,81.243305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558317,1.400599,0.143261,0.012091,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.990014,mpc-p,0,-126.340000,54.885000,-3.041689,-2.438356,-2.700000,-2.465000,-0.341689,0.026644,-24.914252,-12.838311,-1.433256,-12.838311,-24.914252,-0.250000,0.520000,-38,69,-37.535441,68.500330,-37.535441,68.500330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.422661,41.508272,66.345004,76.524463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563188,1.392814,0.156181,0.012280,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.000151,mpc-p,0,-126.340000,54.885000,-3.296996,-2.553810,-2.950000,-2.585000,-0.346996,0.031190,-25.646128,-12.777322,-1.616224,-12.777322,-25.646128,-0.320000,0.570000,-29,67,-28.732170,66.872873,-28.732170,66.872873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.833572,40.088852,67.226608,76.763245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557444,1.402726,0.186297,0.014517,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.010070,mpc-p,0,-126.340000,54.885000,-3.551268,-2.664260,-3.200000,-2.695000,-0.351268,0.030740,-27.048889,-11.191592,-1.982162,-11.191592,-27.048889,-0.350000,0.620000,-16,52,-16.085901,51.665588,-16.085901,51.665588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.047370,39.461343,72.502784,83.260890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554601,1.391697,0.137824,0.013648,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.020147,mpc-p,0,-126.340000,54.885000,-3.813613,-2.773903,-3.480000,-2.785000,-0.333613,0.011097,-29.000556,-9.422894,-1.677214,-9.422894,-29.000556,-0.280000,0.560000,-8,43,-8.272376,42.810532,-8.272376,42.810532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.022611,39.134586,75.122554,89.587478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557309,1.403356,0.177155,0.015686,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.030110,mpc-p,0,-126.340000,54.885000,-4.076556,-2.879788,-3.760000,-2.865000,-0.316556,-0.014788,-29.488473,-9.117946,-1.433256,-9.117946,-29.488473,-0.130000,0.480000,-24,47,-24.127576,47.162518,-24.127576,47.162518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.085411,38.760510,74.628331,92.417896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547853,1.402436,0.176018,0.013922,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.040153,mpc-p,0,-126.340000,54.885000,-4.344739,-2.984011,-4.060000,-2.955000,-0.284739,-0.029011,-29.549462,-9.849821,-1.860183,-9.849821,-29.549462,-0.190000,0.520000,-19,51,-19.068902,51.087520,-19.068902,51.087520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.587967,36.667096,67.280917,84.991730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558615,1.403472,0.178121,0.015143,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.050156,mpc-p,0,-126.340000,54.885000,-4.614515,-3.085339,-4.350000,-3.055000,-0.264515,-0.030339,-30.037379,-10.398727,-2.287110,-10.398727,-30.037379,-0.220000,0.460000,-12,63,-12.464291,63.432811,-12.464291,63.432811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.371344,35.729833,71.965565,91.043056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557802,1.403114,0.162269,0.015029,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.060152,mpc-p,0,-126.340000,54.885000,-4.886294,-3.184164,-4.650000,-3.145000,-0.236294,-0.039164,-30.281337,-11.008623,-2.043152,-11.008623,-30.281337,-0.200000,0.530000,-13,64,-13.050967,63.594827,-13.050967,63.594827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.072304,35.200087,72.012495,90.414146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557534,1.403977,0.176612,0.014542,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.070152,mpc-p,0,-126.340000,54.885000,-5.159888,-3.280629,-4.950000,-3.245000,-0.209888,-0.035629,-29.610452,-9.605862,-1.860183,-9.605862,-29.610452,-0.180000,0.580000,-22,50,-21.512800,49.787679,-21.512800,49.787679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.533897,33.928530,69.211501,86.162152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558372,1.402725,0.178278,0.014652,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.080022,mpc-p,0,-126.340000,54.885000,-5.431192,-3.373553,-5.240000,-3.325000,-0.191192,-0.048553,-29.122535,-7.471226,-2.531068,-7.471226,-29.122535,-0.190000,0.550000,-26,36,-25.758658,35.795154,-25.758658,35.795154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.700572,31.349429,66.860967,80.791761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555569,1.392300,0.149708,0.013401,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.089996,mpc-p,0,-126.340000,54.885000,-5.706113,-3.465184,-5.520000,-3.385000,-0.186113,-0.080184,-28.268681,-7.715185,-2.348100,-7.715185,-28.268681,-0.230000,0.430000,-30,48,-30.265409,47.717205,-30.265409,47.717205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.351923,29.255670,66.445586,82.885566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556852,1.403288,0.175853,0.013114,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.100153,mpc-p,0,-126.340000,54.885000,-5.986431,-3.556227,-5.800000,-3.455000,-0.186431,-0.101227,-28.634618,-8.508050,-2.348100,-8.508050,-28.634618,-0.290000,0.430000,-22,55,-21.989060,55.459594,-21.989060,55.459594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.889281,26.809743,64.253695,80.502258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554462,1.404309,0.176131,0.016684,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.110072,mpc-p,0,-126.340000,54.885000,-6.260036,-3.642986,-6.080000,-3.535000,-0.180036,-0.107986,-28.390660,-9.361904,-2.470079,-9.361904,-28.390660,-0.180000,0.470000,-38,60,-38.001932,60.235056,-38.001932,60.235056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.887097,25.677580,66.353099,82.538922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552640,1.393357,0.142801,0.013601,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.120146,mpc-p,0,-126.340000,54.885000,-6.537317,-3.729003,-6.360000,-3.615000,-0.177317,-0.114003,-27.963733,-8.812998,-2.165131,-8.812998,-27.963733,-0.310000,0.530000,-27,52,-26.774812,52.104031,-26.774812,52.104031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.777838,23.170697,64.290717,80.998005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556637,1.404384,0.176332,0.015479,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.130151,mpc-p,0,-126.340000,54.885000,-6.811640,-3.812416,-6.640000,-3.675000,-0.171640,-0.137416,-28.451649,-7.776174,-2.287110,-7.776174,-28.451649,-0.330000,0.530000,-18,43,-17.551331,42.841481,-17.551331,42.841481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.439009,22.559949,64.539652,83.260246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558547,1.404130,0.176640,0.015233,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.140148,mpc-p,0,-126.340000,54.885000,-7.084235,-3.893837,-6.920000,-3.735000,-0.164235,-0.158837,-28.451649,-6.312424,-2.165131,-6.312424,-28.451649,-0.280000,0.460000,-21,36,-20.524382,36.435770,-20.524382,36.435770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.902323,22.463408,64.027682,83.058937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557134,1.404189,0.176260,0.014884,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.150150,mpc-p,0,-126.340000,54.885000,-7.355012,-3.973459,-7.200000,-3.795000,-0.155012,-0.178459,-27.536805,-6.922320,-2.470079,-6.922320,-27.536805,-0.260000,0.400000,-30,46,-29.670438,46.081659,-29.670438,46.081659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.849775,22.221170,64.635891,79.634317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558252,1.404660,0.176215,0.015178,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.160037,mpc-p,0,-126.340000,54.885000,-7.620343,-4.050449,-7.470000,-3.865000,-0.150343,-0.185449,-26.621961,-8.752008,-2.165131,-8.752008,-26.621961,-0.300000,0.400000,-33,62,-32.850569,61.905815,-32.850569,61.905815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.396594,21.531607,63.863245,75.661705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561442,1.403082,0.178163,0.013679,0.500671,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.170153,mpc-p,0,-126.340000,54.885000,-7.889003,-4.127554,-7.740000,-3.945000,-0.149003,-0.182554,-26.560972,-9.727842,-2.104141,-9.727842,-26.560972,-0.360000,0.490000,-25,64,-25.111377,63.679663,-25.111377,63.679663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.264147,20.628867,62.907146,76.180453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557406,1.402994,0.176819,0.014461,0.500197,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.180157,mpc-p,0,-126.340000,54.885000,-8.151468,-4.202241,-8.000000,-4.025000,-0.151468,-0.177241,-26.499982,-8.630029,-2.104141,-8.630029,-26.499982,-0.330000,0.570000,-27,48,-26.753050,48.477901,-26.753050,48.477901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.476929,20.797002,62.186597,75.288127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557724,1.403910,0.177417,0.016894,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.190153,mpc-p,0,-126.340000,54.885000,-8.410075,-4.275402,-8.270000,-4.095000,-0.140075,-0.180402,-26.195034,-6.739351,-2.470079,-6.739351,-26.195034,-0.330000,0.530000,-26,36,-25.534480,36.497898,-25.534480,36.497898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.478492,20.631783,60.298197,72.420928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559804,1.423980,0.174081,0.017070,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.200149,mpc-p,0,-126.340000,54.885000,-8.664724,-4.347217,-8.520000,-4.155000,-0.144724,-0.192217,-26.317013,-6.678361,-2.653048,-6.678361,-26.317013,-0.330000,0.430000,-22,45,-21.970587,44.598922,-21.970587,44.598922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.121432,20.202345,59.956109,72.124185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556426,1.401032,0.176863,0.015332,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.210079,mpc-p,0,-126.340000,54.885000,-8.913335,-4.417309,-8.780000,-4.225000,-0.133335,-0.192309,-25.585138,-8.873987,-2.287110,-8.873987,-25.585138,-0.270000,0.370000,-32,69,-32.331244,68.883056,-32.331244,68.883056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.551194,20.249314,61.222114,71.264621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551818,1.390847,0.134343,0.012919,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.220147,mpc-p,0,-126.340000,54.885000,-9.160652,-4.487221,-9.030000,-4.295000,-0.130652,-0.192221,-25.402169,-9.483883,-2.226120,-9.483883,-25.402169,-0.220000,0.500000,-38,64,-37.855024,64.050857,-37.855024,64.050857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.727163,18.370512,60.882249,70.874986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565969,1.401489,0.175474,0.015159,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.230100,mpc-p,0,-126.340000,54.885000,-9.400087,-4.555292,-9.280000,-4.365000,-0.120087,-0.190292,-24.853263,-7.288257,-1.799193,-7.288257,-24.853263,-0.350000,0.590000,-21,39,-21.439362,38.989734,-21.439362,38.989734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.624589,15.926631,61.009893,70.909893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547455,1.401435,0.175554,0.014389,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.240145,mpc-p,0,-126.340000,54.885000,-9.636315,-4.623047,-9.530000,-4.415000,-0.106315,-0.208047,-26.073055,-6.129455,-2.348100,-6.129455,-26.073055,-0.220000,0.490000,-20,37,-19.910209,36.647654,-19.910209,36.647654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.081763,15.561157,67.273359,76.885143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555966,1.402182,0.176707,0.014186,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.250026,mpc-p,0,-126.340000,54.885000,-9.863035,-4.688863,-9.780000,-4.475000,-0.083035,-0.213863,-25.646128,-6.800341,-2.104141,-6.800341,-25.646128,-0.280000,0.410000,-9,49,-9.326953,49.428654,-9.326953,49.428654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.649833,15.135735,67.136210,73.776985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546270,1.391119,0.138782,0.013407,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.260157,mpc-p,0,-126.340000,54.885000,-10.089426,-4.755607,-10.040000,-4.555000,-0.049426,-0.200607,-24.853263,-8.752008,-2.409089,-8.752008,-24.853263,-0.190000,0.420000,-20,66,-19.728815,66.211756,-19.728815,66.211756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.536239,15.239538,69.216026,72.891191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556574,1.402805,0.179247,0.015879,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.270147,mpc-p,0,-126.340000,54.885000,-10.306367,-4.820791,-10.280000,-4.625000,-0.026367,-0.195791,-23.511492,-9.117946,-2.287110,-9.117946,-23.511492,-0.190000,0.520000,-25,62,-25.417664,61.656234,-25.417664,61.656234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.943972,13.684121,64.170388,68.305430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575672,1.666268,0.219091,0.025233,0.500650,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.279998,mpc-p,0,-126.340000,54.885000,-10.513880,-4.884543,-10.520000,-4.695000,0.006120,-0.189543,-23.084564,-8.812998,-2.104141,-8.812998,-23.084564,-0.240000,0.570000,-16,55,-15.541781,55.430827,-15.541781,55.430827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.101428,12.083920,63.640107,66.923425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549584,1.487863,0.226910,0.020164,0.500753,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.290415,mpc-p,0,-126.340000,54.885000,-10.726175,-4.951506,-10.750000,-4.775000,0.023825,-0.176506,-22.779616,-6.495393,-1.982162,-6.495393,-22.779616,-0.200000,0.570000,-15,38,-14.754887,37.796210,-14.754887,37.796210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.515371,10.628691,66.794345,67.661086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580560,1.562774,0.197966,0.019570,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.299998,mpc-p,0,-126.340000,54.885000,-10.914779,-5.012789,-10.960000,-4.835000,0.045221,-0.177789,-21.803783,-6.129455,-2.287110,-6.129455,-21.803783,-0.210000,0.470000,-15,43,-14.585786,43.378160,-14.585786,43.378160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.394465,9.175072,67.792860,67.265658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545898,1.656205,0.219973,0.024488,0.500847,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.310154,mpc-p,0,-126.340000,54.885000,-11.107457,-5.077496,-11.180000,-4.885000,0.072543,-0.192496,-21.132897,-7.349247,-2.531068,-7.349247,-21.132897,-0.180000,0.410000,-16,58,-16.207709,58.000928,-16.207709,58.000928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.740949,7.842714,66.222587,66.150457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571043,1.444263,0.196741,0.018817,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.319996,mpc-p,0,-126.340000,54.885000,-11.286929,-5.140053,-11.370000,-4.955000,0.083071,-0.185053,-20.096074,-8.508050,-2.165131,-8.508050,-20.096074,-0.180000,0.480000,-19,63,-18.758520,62.619142,-18.758520,62.619142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.506536,6.351816,64.053147,65.552045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549350,1.611930,0.205286,0.015940,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.330020,mpc-p,0,-126.340000,54.885000,-11.462216,-5.203698,-11.560000,-5.035000,0.097784,-0.168698,-18.388365,-8.325081,-1.555235,-8.325081,-18.388365,-0.180000,0.510000,-26,60,-25.998221,60.068215,-25.998221,60.068215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.174625,4.892053,63.417696,65.607008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560877,1.403407,0.151534,0.012128,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.340084,mpc-p,0,-126.340000,54.885000,-11.630469,-5.267618,-11.740000,-5.115000,0.109531,-0.152618,-17.107583,-8.020133,-1.616224,-8.020133,-17.107583,-0.230000,0.580000,-24,53,-23.680591,52.663708,-23.680591,52.663708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.171743,3.076869,61.513103,65.305445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555232,1.397817,0.153475,0.012056,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.350082,mpc-p,0,-126.340000,54.885000,-11.789840,-5.331223,-11.900000,-5.165000,0.110160,-0.166223,-16.558677,-6.068465,-2.531068,-6.068465,-16.558677,-0.260000,0.550000,-17,38,-17.109728,38.143611,-17.109728,38.143611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.642824,0.993133,62.076442,65.179134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551116,1.394731,0.134828,0.011936,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.360081,mpc-p,0,-126.340000,54.885000,-11.941335,-5.394998,-12.070000,-5.225000,0.128665,-0.169998,-16.497687,-5.641538,-1.860183,-5.641538,-16.497687,-0.230000,0.470000,-12,41,-12.264756,41.039357,-12.264756,41.039357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.062142,-0.382674,65.313257,64.499101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551757,1.392504,0.126914,0.012075,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.370150,mpc-p,0,-126.340000,54.885000,-12.085881,-5.459470,-12.230000,-5.285000,0.144119,-0.174470,-15.704823,-7.044299,-1.433256,-7.044299,-15.704823,-0.190000,0.430000,-16,55,-15.582151,55.486358,-15.582151,55.486358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.551205,-0.850325,65.532073,63.637678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559067,1.401636,0.175929,0.015124,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.380148,mpc-p,0,-126.340000,54.885000,-12.221368,-5.523788,-12.380000,-5.355000,0.158632,-0.168788,-14.728989,-9.178935,-1.799193,-9.178935,-14.728989,-0.170000,0.470000,-19,70,-18.735272,69.927876,-18.735272,69.927876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.888776,-1.218449,63.463518,64.372159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557951,1.400170,0.177358,0.014956,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.390148,mpc-p,0,-126.340000,54.885000,-12.348849,-5.588481,-12.510000,-5.445000,0.161151,-0.143481,-13.387218,-9.422894,-1.555235,-9.422894,-13.387218,-0.190000,0.570000,-20,65,-20.345954,65.278821,-20.345954,65.278821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.081479,-2.007640,63.518828,67.361992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558654,1.399848,0.178590,0.015912,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.400153,mpc-p,0,-126.340000,54.885000,-12.468350,-5.653631,-12.640000,-5.525000,0.171650,-0.128631,-12.411384,-8.142112,-1.616224,-8.142112,-12.411384,-0.190000,0.610000,-20,52,-20.194506,51.765907,-20.194506,51.765907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.704224,-2.826131,63.554573,66.627829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557273,1.398865,0.175234,0.014982,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.410080,mpc-p,0,-126.340000,54.885000,-12.578938,-5.718718,-12.760000,-5.595000,0.181062,-0.123718,-11.923467,-6.190445,-1.250287,-6.190445,-11.923467,-0.190000,0.560000,-16,40,-15.720721,39.790912,-15.720721,39.790912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.625484,-3.611529,63.552137,64.463437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555622,1.390365,0.136910,0.012863,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.420152,mpc-p,0,-126.340000,54.885000,-12.683072,-5.785269,-12.870000,-5.655000,0.186928,-0.130269,-11.069613,-5.641538,-0.762370,-5.641538,-11.069613,-0.200000,0.470000,-13,42,-13.245085,41.817451,-13.245085,41.817451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.790718,-4.042736,65.830755,64.101431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558642,1.398780,0.175781,0.016661,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.430146,mpc-p,0,-126.340000,54.885000,-12.778389,-5.851837,-12.970000,-5.715000,0.191611,-0.136837,-9.483883,-7.654195,-1.006328,-7.654195,-9.483883,-0.170000,0.420000,-23,61,-23.026973,61.360203,-23.026973,61.360203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.857251,-3.771336,65.940513,63.751419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557673,1.397950,0.174737,0.016331,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.440147,mpc-p,0,-126.340000,54.885000,-12.865850,-5.919012,-13.060000,-5.795000,0.194150,-0.124012,-7.837164,-9.300914,-0.945339,-9.300914,-7.837164,-0.190000,0.490000,-28,70,-27.787338,69.813012,-27.787338,69.813012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.789793,-4.247526,63.463031,67.138628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557286,1.528756,0.201542,0.023548,0.500650,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.450001,mpc-p,0,-126.340000,54.885000,-12.944341,-5.985764,-13.120000,-5.875000,0.175659,-0.110764,-6.373413,-8.995966,-1.189297,-8.995966,-6.373413,-0.230000,0.610000,-30,57,-29.754433,57.423513,-29.754433,57.423513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.088123,-5.347222,63.721162,70.260186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551317,1.630987,0.195787,0.023743,0.500781,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.460029,mpc-p,0,-126.340000,54.885000,-13.016490,-6.054288,-13.180000,-5.965000,0.163510,-0.089288,-6.129455,-7.593205,-0.701380,-7.593205,-6.129455,-0.260000,0.590000,-22,49,-21.577745,48.836584,-21.577745,48.836584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.262303,-6.314246,63.290306,67.918478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555480,1.443164,0.206353,0.019189,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.470032,mpc-p,0,-126.340000,54.885000,-13.080795,-6.123240,-13.240000,-6.035000,0.159205,-0.088240,-5.031642,-6.983309,-0.762370,-6.983309,-5.031642,-0.260000,0.560000,-23,46,-23.147553,45.537354,-23.147553,45.537354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.783731,-6.542270,62.500960,64.242428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555631,1.437926,0.203347,0.017362,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.480034,mpc-p,0,-126.340000,54.885000,-13.137566,-6.192780,-13.290000,-6.105000,0.152434,-0.087780,-5.153621,-7.776174,-0.518412,-7.776174,-5.153621,-0.230000,0.490000,-19,58,-19.401113,57.667319,-19.401113,57.667319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.482811,-6.423883,60.385301,61.389176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557323,1.624490,0.210743,0.017542,0.500361,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.490030,mpc-p,0,-126.340000,54.885000,-13.186913,-6.262857,-13.330000,-6.185000,0.143087,-0.077857,-4.299767,-8.447060,-0.762370,-8.447060,-4.299767,-0.230000,0.520000,-20,61,-19.785323,61.016838,-19.785323,61.016838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.643256,-6.016221,58.588731,61.070169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553804,1.481792,0.193719,0.021144,0.500600,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.500034,mpc-p,0,-126.340000,54.885000,-13.229071,-6.333571,-13.360000,-6.275000,0.130929,-0.058571,-2.957996,-9.422894,-0.091484,-9.422894,-2.957996,-0.210000,0.560000,-28,66,-27.663989,66.129409,-27.663989,66.129409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.618493,-5.214476,57.729602,60.211820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558757,1.519532,0.207314,0.016974,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.510030,mpc-p,0,-126.340000,54.885000,-13.264124,-6.404768,-13.380000,-6.355000,0.115876,-0.049768,-1.921172,-8.691018,-0.030495,-8.691018,-1.921172,-0.240000,0.600000,-27,57,-27.192108,56.966904,-27.192108,56.966904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.824395,-5.557540,56.210056,61.980205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544280,1.403637,0.167850,0.015226,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.520030,mpc-p,0,-126.340000,54.885000,-13.292298,-6.476502,-13.400000,-6.425000,0.107702,-0.051502,-1.250287,-7.471226,-0.152474,-7.471226,-1.250287,-0.250000,0.590000,-25,47,-24.907827,46.873373,-24.907827,46.873373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.603665,-6.053601,54.897899,59.747264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544138,1.407366,0.167983,0.016029,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.530033,mpc-p,0,-126.340000,54.885000,-13.313773,-6.548737,-13.400000,-6.505000,0.086227,-0.043737,-0.823360,-6.617372,-0.213464,-6.617372,-0.823360,-0.260000,0.530000,-22,45,-21.745970,45.296761,-21.745970,45.296761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.984787,-6.296400,53.497735,57.150338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545313,1.401991,0.153344,0.014964,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.540035,mpc-p,0,-126.340000,54.885000,-13.328735,-6.621390,-13.400000,-6.565000,0.071265,-0.056390,-0.213464,-7.532216,-0.213464,-7.532216,-0.213464,-0.240000,0.490000,-24,55,-23.957801,54.634821,-23.957801,54.634821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.803882,-5.949923,52.255229,55.384365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557053,1.564164,0.198594,0.026637,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.550035,mpc-p,0,-126.340000,54.885000,-13.337393,-6.694410,-13.400000,-6.645000,0.062607,-0.049410,0.396432,-8.752008,-0.091484,-8.752008,0.396432,-0.230000,0.490000,-25,65,-25.068132,65.282374,-25.068132,65.282374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.964040,-5.839168,51.026660,56.088595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553100,1.426850,0.201185,0.015957,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.560033,mpc-p,0,-126.340000,54.885000,-13.339965,-6.767727,-13.380000,-6.735000,0.040035,-0.032727,0.762370,-8.691018,-0.274453,-8.691018,0.762370,-0.250000,0.570000,-21,59,-21.189347,59.382895,-21.189347,59.382895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.828916,-6.253868,50.095273,57.804259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553424,1.447278,0.194837,0.016320,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.570029,mpc-p,0,-126.340000,54.885000,-13.336677,-6.841275,-13.370000,-6.815000,0.033323,-0.026275,0.457422,-8.142112,0.091484,-8.142112,0.457422,-0.230000,0.600000,-15,52,-14.743028,52.243998,-14.743028,52.243998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.990697,-6.076280,49.773813,55.218733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549944,1.483807,0.199084,0.019790,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.580030,mpc-p,0,-126.340000,54.885000,-13.327752,-6.915031,-13.360000,-6.875000,0.032248,-0.040031,0.884349,-6.800341,0.091484,-6.800341,0.884349,-0.200000,0.550000,-15,44,-14.655026,43.896714,-14.655026,43.896714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.044538,-5.366444,48.515077,52.101187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553007,1.527720,0.166951,0.016407,0.500885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.590036,mpc-p,0,-126.340000,54.885000,-13.313414,-6.988919,-13.340000,-6.945000,0.026586,-0.043919,1.555235,-6.495393,-0.152474,-6.495393,1.555235,-0.170000,0.500000,-18,45,-18.466966,45.104380,-18.466966,45.104380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.224962,-4.925648,47.637520,50.068931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551690,1.424417,0.173066,0.018143,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.600027,mpc-p,0,-126.340000,54.885000,-13.293937,-7.062705,-13.310000,-7.015000,0.016063,-0.047705,2.409089,-6.800341,0.518412,-6.800341,2.409089,-0.170000,0.460000,-21,51,-21.176715,51.153808,-21.176715,51.153808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.850870,-5.123378,44.878127,48.416574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555169,1.484220,0.192984,0.017086,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.610033,mpc-p,0,-126.340000,54.885000,-13.269504,-7.136511,-13.290000,-7.075000,0.020496,-0.061511,2.957996,-7.715185,-0.030495,-7.715185,2.957996,-0.190000,0.470000,-18,57,-17.803246,57.120707,-17.803246,57.120707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.701324,-5.607140,43.764860,49.593580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552832,1.437626,0.185268,0.015414,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.620028,mpc-p,0,-126.340000,54.885000,-13.240418,-7.210047,-13.260000,-7.135000,0.019582,-0.075047,2.531068,-7.959143,0.762370,-7.959143,2.531068,-0.200000,0.510000,-7,55,-7.180562,54.917176,-7.180562,54.917176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.263168,-5.631679,43.742575,49.868630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550931,1.752625,0.968367,0.038614,0.500607,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.630010,mpc-p,0,-126.340000,54.885000,-13.206944,-7.283195,-13.230000,-7.205000,0.023056,-0.078195,2.409089,-6.739351,0.152474,-6.739351,2.409089,-0.160000,0.540000,-4,42,-4.030618,42.072913,-4.030618,42.072913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.878384,-4.899247,44.180800,48.803910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579524,1.633138,0.234247,0.025140,0.500614,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.640039,mpc-p,0,-126.340000,54.885000,-13.169101,-7.356286,-13.200000,-7.255000,0.030899,-0.101286,2.348100,-5.031642,0.274453,-5.031642,2.348100,-0.110000,0.480000,-3,31,-2.965332,31.351277,-2.965332,31.351277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.638771,-4.262913,44.126197,47.438035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559148,1.722342,0.262921,0.034173,0.500989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.650148,mpc-p,0,-126.340000,54.885000,-13.126931,-7.429435,-13.160000,-7.305000,0.033069,-0.124435,3.445913,-4.970653,0.030495,-4.970653,3.445913,-0.080000,0.420000,-11,34,-11.038625,34.210587,-11.038625,34.210587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.483473,-3.643329,43.973495,46.819648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585563,1.728713,0.246960,0.033347,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.660000,mpc-p,0,-126.340000,54.885000,-13.082185,-7.500094,-13.130000,-7.365000,0.047815,-0.135094,3.262944,-6.434403,0.396432,-6.434403,3.262944,-0.080000,0.360000,-5,52,-5.365671,51.807999,-5.365671,51.807999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.437904,-3.695969,43.822652,45.485493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563015,1.674492,0.218355,0.029858,0.501047,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.670547,mpc-p,0,-126.340000,54.885000,-13.030551,-7.574913,-13.080000,-7.445000,0.049449,-0.129913,3.689871,-8.325081,0.579401,-8.325081,3.689871,-0.080000,0.430000,-5,63,-4.976394,62.980804,-4.976394,62.980804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.320370,-3.298239,44.603065,47.668732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.198876,1.687667,0.223764,0.029928,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.679997,mpc-p,0,-126.340000,54.885000,-12.981226,-7.641110,-13.040000,-7.515000,0.058774,-0.126110,4.238777,-8.325081,0.518412,-8.325081,4.238777,-0.070000,0.520000,-6,56,-6.427075,56.381098,-6.427075,56.381098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.165275,-3.144533,44.986030,49.144838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566624,1.596543,0.201050,0.021620,0.500799,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.690005,mpc-p,0,-126.340000,54.885000,-12.926057,-7.710222,-12.990000,-7.575000,0.063943,-0.135222,4.055809,-5.763517,0.335443,-5.763517,4.055809,-0.070000,0.560000,0,32,-0.197390,31.889433,-0.197390,31.889433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.298507,-3.412958,43.651924,47.001217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573640,1.522093,0.208521,0.019754,0.500585,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.699999,mpc-p,0,-126.340000,54.885000,-12.868180,-7.778079,-12.940000,-7.625000,0.071820,-0.153079,4.116798,-3.933829,0.640391,-3.933829,4.116798,-0.060000,0.460000,3,25,3.410944,24.503652,3.410944,24.503652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.477288,-2.514134,44.491774,49.726292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554165,1.544958,0.219266,0.019523,0.500418,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.710000,mpc-p,0,-126.340000,54.885000,-12.807691,-7.844689,-12.890000,-7.665000,0.082309,-0.179689,4.421746,-4.116798,1.250287,-4.116798,4.421746,-0.040000,0.330000,3,36,2.768277,36.324260,2.768277,36.324260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.068617,-1.309162,45.776162,51.646593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554307,1.593452,0.212089,0.020578,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.720002,mpc-p,0,-126.340000,54.885000,-12.744831,-7.909876,-12.830000,-7.725000,0.085169,-0.184876,4.421746,-6.434403,0.396432,-6.434403,4.421746,-0.030000,0.330000,4,57,3.569850,56.766075,3.569850,56.766075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.290907,-0.502690,46.562812,49.312599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556216,1.696981,0.227105,0.023065,0.500664,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.730011,mpc-p,0,-126.340000,54.885000,-12.679766,-7.973528,-12.770000,-7.785000,0.090234,-0.188528,5.397580,-7.166278,0.213464,-7.166278,5.397580,-0.020000,0.430000,-4,56,-3.626034,55.738762,-3.626034,55.738762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.263937,-0.482440,46.065795,48.825480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592158,1.723355,0.250751,0.032327,0.500792,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.740009,mpc-p,0,-126.340000,54.885000,-12.612807,-8.035391,-12.720000,-7.855000,0.107193,-0.180391,5.153621,-5.885497,0.518412,-5.885497,5.153621,-0.010000,0.500000,0,42,0.221063,41.585774,0.221063,41.585774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.639103,-1.018622,44.442292,46.687501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585352,1.749413,0.269127,0.033826,0.500996,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.750091,mpc-p,0,-126.340000,54.885000,-12.543478,-8.095893,-12.650000,-7.905000,0.106522,-0.190893,5.824507,-5.275601,1.067318,-5.275601,5.824507,-0.020000,0.480000,-2,38,-1.762052,38.444181,-1.762052,38.444181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.774367,-0.200225,42.947743,46.712709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604827,1.789800,0.284842,0.037702,0.501025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.760002,mpc-p,0,-126.340000,54.885000,-12.473744,-8.153371,-12.590000,-7.945000,0.116256,-0.208371,6.251434,-3.384923,0.945339,-3.384923,6.251434,-0.020000,0.430000,-2,28,-2.264548,27.697356,-2.264548,27.697356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.110986,0.398816,42.113683,45.489841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562255,1.727331,0.225364,0.058825,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.770005,mpc-p,0,-126.340000,54.885000,-12.401919,-8.209245,-12.530000,-7.985000,0.128081,-0.224245,6.068465,-3.872840,0.823360,-3.872840,6.068465,-0.020000,0.370000,2,37,1.760856,37.234900,1.760856,37.234900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.180212,1.483668,43.005231,47.740715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.222161,1.795901,0.256844,0.029231,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.779999,mpc-p,0,-126.340000,54.885000,-12.328876,-8.262771,-12.470000,-8.025000,0.141124,-0.237771,5.885497,-5.519559,1.006328,-5.519559,5.885497,-0.030000,0.340000,7,55,7.196993,54.632529,7.196993,54.632529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.796837,2.898062,44.816870,49.015193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573998,1.738152,1.358343,0.040530,0.500894,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009225,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.790000,mpc-p,0,-126.340000,54.885000,-12.254640,-8.313892,-12.410000,-8.085000,0.155360,-0.228892,5.885497,-6.556382,0.396432,-6.556382,5.885497,-0.010000,0.430000,7,59,7.341852,58.628537,7.341852,58.628537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.662983,3.896210,46.432157,49.611308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569456,1.708655,2.306260,0.038791,0.501042,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010135,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.800172,mpc-p,0,-126.340000,54.885000,-12.178099,-8.363235,-12.340000,-8.135000,0.161901,-0.228235,6.251434,-5.214611,1.372266,-5.214611,6.251434,-0.020000,0.500000,8,44,7.640223,43.820348,7.640223,43.820348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.730641,4.511495,46.430445,49.535798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566370,1.778545,0.269935,0.034066,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.810249,mpc-p,0,-126.340000,54.885000,-12.101354,-8.409342,-12.270000,-8.175000,0.168646,-0.234342,6.251434,-3.262944,0.701380,-3.262944,6.251434,0.000000,0.500000,7,29,7.290012,29.068368,7.290012,29.068368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.456790,5.294688,47.122616,51.232634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.763235,1.697285,0.241328,0.037674,0.500567,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008251,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.820244,mpc-p,0,-126.340000,54.885000,-12.024456,-8.452195,-12.200000,-8.195000,0.175544,-0.257195,6.617372,-2.043152,0.701380,-2.043152,6.617372,0.020000,0.410000,3,27,3.399717,27.053100,3.399717,27.053100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.622393,6.315138,48.008259,53.779612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.827959,1.703956,0.236402,0.032194,0.500645,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009311,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.830235,mpc-p,0,-126.340000,54.885000,-11.946892,-8.492040,-12.130000,-8.225000,0.183108,-0.267040,6.800341,-2.531068,0.945339,-2.531068,6.800341,0.020000,0.330000,2,40,2.469819,40.083956,2.469819,40.083956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.533750,7.319212,48.093630,54.132755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579639,1.598204,0.233452,0.023082,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.840229,mpc-p,0,-126.340000,54.885000,-11.868694,-8.528771,-12.050000,-8.255000,0.181306,-0.273771,7.532216,-3.750861,1.433256,-3.750861,7.532216,0.020000,0.350000,-4,51,-4.097737,50.893599,-4.097737,50.893599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.790410,8.207941,47.511223,52.772119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553234,1.428246,0.203058,0.021140,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.850261,mpc-p,0,-126.340000,54.885000,-11.789666,-8.562363,-11.970000,-8.305000,0.180334,-0.257363,8.386070,-5.458569,0.884349,-5.458569,8.386070,0.000000,0.430000,-10,62,-9.740790,62.238800,-9.740790,62.238800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.768289,9.069939,46.381405,51.285760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551106,1.430958,0.194428,0.017910,0.500342,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.860231,mpc-p,0,-126.340000,54.885000,-11.710640,-8.592375,-11.890000,-8.355000,0.179360,-0.237375,7.776174,-4.482736,1.311276,-4.482736,7.776174,-0.010000,0.520000,-3,52,-2.889546,51.533909,-2.889546,51.533909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.279005,9.429848,47.205827,50.930028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556580,1.693901,0.227861,0.027667,0.500778,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.870240,mpc-p,0,-126.340000,54.885000,-11.630866,-8.619003,-11.800000,-8.395000,0.169134,-0.224003,7.837164,-2.409089,1.189297,-2.409089,7.837164,-0.030000,0.530000,1,37,1.028871,37.350524,1.028871,37.350524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.126561,10.708488,52.368969,56.180863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580861,1.719906,0.255271,0.033477,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.880246,mpc-p,0,-126.340000,54.885000,-11.550714,-8.641998,-11.720000,-8.395000,0.169286,-0.246998,7.898153,0.152474,1.067318,0.152474,7.898153,-0.040000,0.470000,5,22,4.755040,22.243247,4.755040,22.243247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.136398,12.020532,54.522395,58.905560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592590,1.799599,0.246730,0.040206,0.500942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.890238,mpc-p,0,-126.340000,54.885000,-11.470278,-8.661241,-11.640000,-8.395000,0.169722,-0.266241,7.898153,0.152474,1.677214,0.213464,7.349247,-0.020000,0.350000,4,34,4.151172,33.996077,4.151172,33.996077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.544076,13.609040,56.695541,62.795297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560565,1.594262,0.251816,0.024378,0.501022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.900234,mpc-p,0,-126.340000,54.885000,-11.389439,-8.676665,-11.560000,-8.415000,0.170561,-0.261665,7.471226,-2.165131,1.006328,-2.165131,7.471226,-0.020000,0.320000,8,60,8.213632,60.065720,8.213632,60.065720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.427607,14.996072,53.993123,59.907026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554497,1.617956,0.239734,0.042337,0.504786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.910237,mpc-p,0,-126.340000,54.885000,-11.308144,-8.688175,-11.470000,-8.435000,0.161856,-0.253175,7.837164,-3.445913,0.884349,-3.445913,7.837164,-0.010000,0.440000,4,65,3.717368,65.022727,3.717368,65.022727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.311008,15.542788,54.157022,58.288534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564260,1.420292,0.196000,0.019475,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.920265,mpc-p,0,-126.340000,54.885000,-11.226251,-8.695681,-11.390000,-8.465000,0.163749,-0.230681,8.203101,-1.921172,1.555235,-1.921172,8.203101,0.060000,0.550000,-7,48,-7.448609,48.232522,-7.448609,48.232522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.288320,15.877380,53.300069,57.337943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544241,1.413346,0.177156,0.018318,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.930230,mpc-p,0,-126.340000,54.885000,-11.144435,-8.699058,-11.300000,-8.465000,0.155565,-0.234058,8.386070,0.457422,1.555235,0.457422,8.386070,-0.020000,0.540000,1,32,0.962931,32.213220,0.962931,32.213220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.593110,16.307757,51.905140,56.949930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544737,1.476331,0.172264,0.019073,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.940230,mpc-p,0,-126.340000,54.885000,-11.061864,-8.698282,-11.220000,-8.455000,0.158136,-0.243282,8.264091,1.677214,1.372266,1.677214,8.264091,-0.040000,0.430000,7,34,7.404459,34.338982,7.404459,34.338982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.202766,17.776076,57.066176,63.259575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546304,1.540879,0.196553,0.044284,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.950233,mpc-p,0,-126.340000,54.885000,-10.978746,-8.693263,-11.130000,-8.445000,0.151254,-0.248263,8.386070,1.372266,1.555235,1.372266,8.386070,-0.030000,0.370000,6,46,6.411862,45.684417,6.411862,45.684417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.796900,19.022335,57.676616,63.702326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552503,1.432823,0.212361,0.022873,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.960234,mpc-p,0,-126.340000,54.885000,-10.895065,-8.683944,-11.040000,-8.435000,0.144935,-0.248944,8.508050,0.396432,1.799193,0.396432,8.508050,0.000000,0.400000,1,55,1.485642,55.302094,1.485642,55.302094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.480276,19.350520,53.889255,58.844885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549914,1.425484,0.190424,0.016894,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.970236,mpc-p,0,-126.340000,54.885000,-10.810737,-8.670274,-10.960000,-8.425000,0.149263,-0.245274,8.812998,-0.152474,1.189297,-0.152474,8.812998,0.000000,0.470000,-1,58,-0.785110,58.161209,-0.785110,58.161209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.673909,19.168613,50.964259,54.939739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555976,1.470760,0.177919,0.015409,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.980261,mpc-p,0,-126.340000,54.885000,-10.725484,-8.652162,-10.860000,-8.435000,0.134516,-0.217162,7.959143,0.335443,1.982162,0.335443,7.959143,0.000000,0.530000,6,56,5.975085,55.506451,5.975085,55.506451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.249912,19.243938,50.701413,54.595273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547923,1.430101,0.192754,0.017493,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.990231,mpc-p,0,-126.340000,54.885000,-10.639894,-8.629737,-10.780000,-8.415000,0.140106,-0.214737,8.203101,2.287110,1.738204,2.287110,8.203101,0.000000,0.550000,7,42,7.018404,41.655142,7.018404,41.655142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.909584,19.708634,53.610904,57.855491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554906,1.697863,0.363522,0.036412,0.500936,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.000272,mpc-p,0,-126.340000,54.885000,-10.552787,-8.602680,-10.690000,-8.385000,0.137213,-0.217680,8.203101,4.116798,1.189297,4.116798,8.203101,0.010000,0.500000,8,34,7.656526,34.293700,7.656526,34.293700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.835237,20.299960,54.494726,60.432697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577690,1.582016,0.238658,0.021686,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.010367,mpc-p,0,-126.340000,54.885000,-10.464194,-8.570939,-10.590000,-8.345000,0.125806,-0.225939,8.142112,3.689871,1.189297,3.689871,8.142112,0.020000,0.410000,7,49,7.078916,48.845924,7.078916,48.845924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.650294,21.114326,54.437888,61.838829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.257106,1.755370,0.415020,0.041343,0.501287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.020582,mpc-p,0,-126.340000,54.885000,-10.373397,-8.534181,-10.500000,-8.315000,0.126603,-0.219181,8.386070,1.616224,1.311276,1.616224,8.386070,0.020000,0.420000,5,70,5.200904,70.194542,5.200904,70.194542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.215890,21.427347,52.336124,58.560560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.507853,1.764766,0.218141,0.032485,0.504997,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.030230,mpc-p,0,-126.340000,54.885000,-10.286480,-8.495184,-10.410000,-8.295000,0.123520,-0.200184,9.056956,0.945339,1.555235,0.945339,9.056956,0.030000,0.520000,-2,73,-1.840228,73.163773,-1.840228,73.163773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.443506,20.784169,51.904597,56.815168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.807678,1.794734,0.232546,0.041391,0.500889,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008389,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.040234,mpc-p,0,-126.340000,54.885000,-10.195049,-8.450370,-10.310000,-8.275000,0.114951,-0.175370,9.483883,3.201954,2.226120,3.201954,9.483883,0.020000,0.640000,-4,50,-3.936628,50.314244,-3.936628,50.314244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.499601,19.669643,51.472125,56.334104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564849,1.620153,0.245995,0.038643,0.500982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.050237,mpc-p,0,-126.340000,54.885000,-10.102183,-8.401130,-10.220000,-8.225000,0.117817,-0.176130,8.995966,5.153621,1.372266,5.153621,8.995966,-0.010000,0.610000,7,40,6.573966,40.002163,6.573966,40.002163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.105057,19.604165,52.843072,59.360467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571266,1.608903,0.243260,0.021032,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.060233,mpc-p,0,-126.340000,54.885000,-10.007822,-8.347532,-10.130000,-8.175000,0.122178,-0.172532,8.142112,6.251434,1.372266,6.251434,8.142112,0.000000,0.500000,17,45,16.604236,45.010146,16.604236,45.010146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.701924,20.215424,56.579434,64.422129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553867,1.508983,0.213336,0.029785,0.500877,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.070232,mpc-p,0,-126.340000,54.885000,-9.911736,-8.289561,-10.040000,-8.115000,0.128264,-0.174561,7.959143,4.909663,1.128308,4.909663,7.959143,0.030000,0.460000,17,64,17.261174,63.676264,17.261174,63.676264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.469997,20.446923,56.986363,64.785233,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553609,1.502396,0.208695,0.019131,0.500733,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.080264,mpc-p,0,-126.340000,54.885000,-9.813524,-8.227085,-9.940000,-8.055000,0.126476,-0.172085,9.056956,3.933829,0.884349,3.933829,9.056956,0.080000,0.530000,2,70,2.092044,70.379865,2.092044,70.379865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.527977,19.259689,52.925583,59.507643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546637,1.430759,0.185382,0.020294,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.090264,mpc-p,0,-126.340000,54.885000,-9.713685,-8.160562,-9.840000,-8.015000,0.126315,-0.145562,10.093779,4.421746,1.738204,4.421746,10.093779,0.080000,0.630000,-8,64,-7.545480,64.088410,-7.545480,64.088410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.252320,17.484136,47.235044,54.263148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550316,1.441568,0.180864,0.020217,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.100261,mpc-p,0,-126.340000,54.885000,-9.611827,-8.089902,-9.730000,-7.955000,0.118173,-0.134902,10.581696,6.373413,1.860183,6.373413,10.581696,-0.010000,0.630000,0,53,-0.147460,52.932324,-0.147460,52.932324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.593537,15.831770,45.665016,52.688020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552431,1.428095,0.189023,0.018225,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.110263,mpc-p,0,-126.340000,54.885000,-9.507746,-8.015130,-9.610000,-7.885000,0.102254,-0.130130,10.093779,7.532216,1.738204,7.532216,10.093779,-0.030000,0.590000,8,51,8.228410,50.873200,8.228410,50.873200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.797934,15.390643,48.886787,56.206264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553061,1.426544,0.200360,0.020327,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.120269,mpc-p,0,-126.340000,54.885000,-9.401325,-7.936333,-9.500000,-7.805000,0.098675,-0.131333,10.886644,8.020133,2.348100,8.020133,10.886644,-0.020000,0.540000,3,55,3.185678,54.732552,3.185678,54.732552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.202310,15.254463,50.909969,58.369606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555916,1.498055,0.212974,0.024776,0.502957,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.130268,mpc-p,0,-126.340000,54.885000,-9.292574,-7.853710,-9.370000,-7.725000,0.077426,-0.128710,11.191592,6.434403,1.616224,6.434403,11.191592,-0.020000,0.530000,0,73,-0.243326,72.519116,-0.243326,72.519116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.119830,14.593452,47.720339,55.160967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550241,1.487653,0.195240,0.016985,0.502884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.140258,mpc-p,0,-126.340000,54.885000,-9.181415,-7.767399,-9.250000,-7.655000,0.068585,-0.112399,11.496540,6.251434,2.104141,6.251434,11.496540,-0.010000,0.620000,-3,72,-3.333948,71.817034,-3.333948,71.817034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.020705,12.841465,45.733377,51.476243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548275,1.519491,0.190661,0.027679,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.151575,mpc-p,0,-126.340000,54.885000,-9.052332,-7.665234,-9.110000,-7.585000,0.057668,-0.080234,12.106436,6.739351,1.738204,6.739351,12.106436,0.000000,0.680000,-8,69,-8.107963,68.999794,-8.107963,68.999794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.842036,11.513771,46.506517,52.276634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596275,1.523743,0.202740,0.020467,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.160228,mpc-p,0,-126.340000,54.885000,-8.951275,-7.584075,-9.000000,-7.505000,0.048725,-0.079075,12.289405,8.873987,2.104141,8.873987,12.289405,-0.040000,0.690000,-3,54,-2.813031,53.657659,-2.813031,53.657659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.636240,9.836685,46.360192,52.054367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543343,1.408405,0.168195,0.015741,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.170231,mpc-p,0,-126.340000,54.885000,-8.831843,-7.487119,-8.860000,-7.415000,0.028157,-0.072119,12.106436,10.215758,1.799193,10.215758,12.106436,-0.040000,0.610000,1,53,1.107506,53.106210,1.107506,53.106210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.503593,9.197132,49.255178,56.239459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556386,1.670299,0.224212,0.029131,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.180232,mpc-p,0,-126.340000,54.885000,-8.709541,-7.386948,-8.730000,-7.315000,0.020459,-0.071948,12.228415,9.300914,1.921172,9.300914,12.228415,-0.030000,0.570000,1,67,1.330092,67.061421,1.330092,67.061421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.081118,8.916904,49.394652,56.582755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546920,1.522595,0.195262,0.026590,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.190260,mpc-p,0,-126.340000,54.885000,-8.583929,-7.283418,-8.610000,-7.235000,0.026071,-0.048418,12.594353,7.959143,1.982162,7.959143,12.594353,-0.070000,0.600000,6,81,6.255570,81.037711,6.255570,81.037711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.462492,7.834492,48.007389,54.104932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552447,1.664275,0.235272,0.026907,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.200265,mpc-p,0,-126.340000,54.885000,-8.455579,-7.177219,-8.480000,-7.155000,0.024421,-0.022219,12.594353,7.959143,2.104141,6.983309,12.716332,-0.060000,0.690000,8,79,8.051862,78.753593,8.051862,78.753593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.347318,6.225315,49.450903,55.611999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.166770,1.463400,0.201242,0.034531,1.396645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010273,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.210579,mpc-p,0,-126.340000,54.885000,-8.320016,-7.064864,-8.330000,-7.075000,0.009984,0.010136,12.167426,8.934977,2.348100,8.934977,12.167426,-0.020000,0.750000,9,71,8.704360,70.796349,8.704360,70.796349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.997609,4.975931,50.999610,57.972502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.518387,1.499128,0.191808,0.019751,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.220637,mpc-p,0,-126.340000,54.885000,-8.184610,-6.952685,-8.210000,-6.995000,0.025390,0.042315,12.350394,9.117946,1.799193,9.117946,12.350394,-0.020000,0.740000,11,75,11.407373,75.100920,11.407373,75.100920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.118920,4.063766,52.718886,59.660057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550675,1.487595,0.184153,0.017442,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.230640,mpc-p,0,-126.340000,54.885000,-8.046773,-6.838754,-8.070000,-6.895000,0.023227,0.056246,13.082270,10.276748,1.982162,10.276748,13.082270,0.090000,0.730000,-6,70,-6.125199,70.209167,-6.125199,70.209167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.838169,2.405987,54.490221,59.907406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556769,1.611322,0.223658,0.026386,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.240641,mpc-p,0,-126.340000,54.885000,-7.905775,-6.722680,-7.930000,-6.795000,0.024225,0.072320,13.997114,10.520706,1.433256,10.520706,13.997114,0.010000,0.720000,-3,73,-3.239877,72.998634,-3.239877,72.998634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.886183,-0.415361,53.829467,61.320465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554494,1.456364,0.207818,0.016504,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.250638,mpc-p,0,-126.340000,54.885000,-7.761615,-6.604667,-7.790000,-6.685000,0.028385,0.080333,13.631176,10.032790,2.043152,10.032790,13.631176,-0.020000,0.710000,6,81,6.451123,81.180032,6.451123,81.180032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.549381,-2.831981,54.065428,61.188952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549075,1.465912,0.179969,0.016649,0.503150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.260640,mpc-p,0,-126.340000,54.885000,-7.614208,-6.484852,-7.640000,-6.585000,0.025792,0.100148,13.814145,9.727842,2.775027,9.727842,13.814145,-0.030000,0.740000,9,85,9.357034,84.982107,9.357034,84.982107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.398351,-4.496271,56.075075,63.263875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552454,1.439957,0.199605,0.017634,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.270639,mpc-p,0,-126.340000,54.885000,-7.463647,-6.363507,-7.490000,-6.485000,0.026353,0.121493,14.363051,10.459717,2.226120,10.459717,14.363051,0.000000,0.790000,4,78,3.975747,78.208329,3.975747,78.208329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.009722,-6.493201,59.338344,67.212269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550763,1.492594,0.227902,0.019078,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.280636,mpc-p,0,-126.340000,54.885000,-7.309954,-6.240842,-7.330000,-6.375000,0.020046,0.134158,14.850968,11.130602,1.982162,11.130602,14.850968,0.010000,0.780000,0,76,0.061288,76.146487,0.061288,76.146487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.888649,-9.036472,62.034710,70.312203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553836,1.504153,0.196945,0.016839,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.290641,mpc-p,0,-126.340000,54.885000,-7.153032,-6.116966,-7.170000,-6.255000,0.016968,0.138034,14.972947,12.045446,2.226120,12.045446,14.972947,0.010000,0.770000,1,72,0.874858,71.752401,0.874858,71.752401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.097552,-12.433900,63.184840,72.480936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553415,1.449983,0.201828,0.016634,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.300641,mpc-p,0,-126.340000,54.885000,-6.993137,-5.992262,-7.010000,-6.135000,0.016863,0.142738,15.155916,11.618519,2.165131,11.618519,15.155916,0.000000,0.720000,3,82,2.864257,81.640015,2.864257,81.640015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.390072,-15.414978,64.357201,73.551499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551697,1.498709,0.222761,0.022377,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.310640,mpc-p,0,-126.340000,54.885000,-6.830262,-5.866896,-6.840000,-6.015000,0.009738,0.148104,15.948781,11.862478,2.043152,11.862478,15.948781,0.000000,0.740000,-2,80,-1.997058,80.185882,-1.997058,80.185882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.040914,-18.766952,64.125732,74.955535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561763,1.527251,0.211117,0.016678,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.320639,mpc-p,0,-126.340000,54.885000,-6.664480,-5.741086,-6.670000,-5.895000,0.005520,0.153914,15.948781,12.899301,2.043152,12.899301,15.948781,-0.030000,0.750000,4,73,3.662710,72.714408,3.662710,72.714408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.314192,-22.447968,64.540079,76.902910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542748,1.416818,0.159675,0.014439,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.330638,mpc-p,0,-126.340000,54.885000,-6.495896,-5.615070,-6.510000,-5.765000,0.014104,0.149930,16.131750,13.570186,1.677214,13.570186,16.131750,-0.020000,0.730000,5,69,4.797028,69.292518,4.797028,69.292518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.749085,-25.348147,64.521803,76.257800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553377,1.433367,0.191210,0.015244,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.340637,mpc-p,0,-126.340000,54.885000,-6.324634,-5.489088,-6.340000,-5.635000,0.015366,0.145912,16.192739,13.509197,2.165131,13.509197,16.192739,-0.010000,0.690000,6,74,5.652022,73.579391,5.652022,73.579391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.365479,-27.968539,64.495650,76.194690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542076,1.406744,0.160435,0.012591,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.350636,mpc-p,0,-126.340000,54.885000,-6.150786,-5.363349,-6.160000,-5.505000,0.009214,0.141651,16.253729,13.204249,2.470079,13.204249,16.253729,0.010000,0.690000,4,76,4.237610,76.177970,4.237610,76.177970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.035292,-30.421616,63.514252,75.223443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551056,1.766967,0.250044,0.036306,0.501178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.360639,mpc-p,0,-126.340000,54.885000,-5.974456,-5.238063,-5.990000,-5.365000,0.015544,0.126937,16.924615,13.448207,2.653048,13.448207,16.924615,0.020000,0.730000,0,69,-0.104616,69.141740,-0.104616,69.141740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.500465,-32.729607,61.546538,73.863240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569307,1.669106,0.213275,0.026048,0.503787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.370641,mpc-p,0,-126.340000,54.885000,-5.795882,-5.113524,-5.820000,-5.235000,0.024118,0.121476,17.229563,13.509197,2.104141,13.509197,17.229563,-0.010000,0.700000,4,70,3.823155,70.192146,3.823155,70.192146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.906034,-34.745296,58.786448,71.754807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577805,1.737509,0.217475,0.034939,0.501183,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.380643,mpc-p,0,-126.340000,54.885000,-5.615209,-4.989948,-5.640000,-5.095000,0.024791,0.105052,16.619667,13.143259,2.226120,13.143259,16.619667,0.000000,0.690000,10,72,10.448625,71.981548,10.448625,71.981548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.863309,-36.294583,56.086194,68.533577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558393,1.472627,0.205285,0.018300,0.500785,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.390640,mpc-p,0,-126.340000,54.885000,-5.432706,-4.867626,-5.470000,-4.975000,0.037294,0.107374,16.314719,13.204249,2.043152,13.204249,16.314719,0.010000,0.690000,16,71,15.794555,70.727188,15.794555,70.727188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.069031,-37.314228,54.480282,66.020149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553645,1.453472,0.205538,0.021073,0.500783,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.400642,mpc-p,0,-126.340000,54.885000,-5.248384,-4.746664,-5.290000,-4.845000,0.041616,0.098336,17.046594,12.167426,1.372266,12.167426,17.046594,0.060000,0.690000,6,77,5.606408,76.518172,5.606408,76.518172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.253836,-37.637020,54.288978,64.082084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560461,1.433141,0.197005,0.019541,0.501026,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.410641,mpc-p,0,-126.340000,54.885000,-5.062620,-4.627405,-5.110000,-4.705000,0.047380,0.077595,17.961438,13.326228,1.738204,13.326228,17.961438,0.070000,0.710000,-2,62,-1.861181,61.953933,-1.861181,61.953933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.175445,-38.986027,49.188175,62.995453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554255,1.438417,0.208771,0.019402,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.420670,mpc-p,0,-126.340000,54.885000,-4.874984,-4.509667,-4.930000,-4.585000,0.055016,0.075333,17.717479,13.509197,2.226120,13.509197,17.717479,0.000000,0.680000,11,61,10.765756,60.619309,10.765756,60.619309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.308733,-40.029833,45.512698,59.045285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556868,1.608045,0.209633,0.027648,0.500936,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.430640,mpc-p,0,-126.340000,54.885000,-4.687397,-4.394721,-4.750000,-4.455000,0.062603,0.060279,17.595500,12.777322,1.860183,12.777322,17.595500,0.030000,0.630000,11,67,11.146545,67.484805,11.146545,67.484805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.458968,-40.098727,44.764186,55.564493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556864,1.512129,0.196378,0.022989,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.440640,mpc-p,0,-126.340000,54.885000,-4.498450,-4.281760,-4.570000,-4.335000,0.071550,0.053240,17.168573,11.923467,1.921172,11.923467,17.168573,0.060000,0.620000,13,73,12.892921,72.726690,12.892921,72.726690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.460983,-40.522432,44.009913,55.337493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555515,1.500808,0.204144,0.027451,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.450648,mpc-p,0,-126.340000,54.885000,-4.308784,-4.171245,-4.390000,-4.225000,0.081216,0.053755,16.741646,11.252582,1.433256,11.252582,16.741646,0.050000,0.680000,20,70,19.559004,70.445709,19.559004,70.445709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.562965,-40.830740,42.357167,53.525968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600365,1.673234,0.203908,0.033415,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.460642,mpc-p,0,-126.340000,54.885000,-4.119082,-4.063627,-4.210000,-4.115000,0.090918,0.051373,16.558677,10.398727,1.555235,10.398727,16.558677,0.090000,0.680000,18,74,17.843182,73.952654,17.843182,73.952654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.806404,-40.368275,44.415274,52.839142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568222,1.503168,0.200604,0.017570,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.470641,mpc-p,0,-126.340000,54.885000,-3.929245,-3.958896,-4.040000,-4.005000,0.110755,0.046104,17.046594,11.008623,1.860183,11.008623,17.046594,0.110000,0.700000,13,64,13.221580,63.645343,13.221580,63.645343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.379777,-40.416354,43.104980,52.894234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557671,1.451523,0.202269,0.017718,0.506691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.480640,mpc-p,0,-126.340000,54.885000,-3.739687,-3.857323,-3.860000,-3.895000,0.120313,0.037677,17.656490,12.045446,1.616224,12.045446,17.656490,0.110000,0.670000,9,53,8.682868,53.338094,8.682868,53.338094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.170772,-40.584144,41.531221,51.314647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556523,1.651855,0.232568,0.027759,0.500768,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.490641,mpc-p,0,-126.340000,54.885000,-3.550632,-3.759066,-3.680000,-3.785000,0.129368,0.025934,16.741646,11.679509,1.494245,11.679509,16.741646,0.090000,0.590000,19,59,19.022633,58.868339,19.022633,58.868339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.467757,-40.634215,39.994752,49.102269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555439,1.499230,0.197797,0.018587,0.500734,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.500642,mpc-p,0,-126.340000,54.885000,-3.362415,-3.664329,-3.500000,-3.685000,0.137585,0.020671,16.558677,9.910810,1.494245,9.910810,16.558677,0.100000,0.570000,20,71,19.682182,71.255261,19.682182,71.255261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.497095,-40.114838,42.039680,48.933632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561747,1.461509,0.198159,0.020263,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.510640,mpc-p,0,-126.340000,54.885000,-3.175386,-3.573313,-3.330000,-3.605000,0.154614,0.031687,16.985604,7.288257,1.189297,7.288257,16.985604,0.120000,0.600000,13,88,13.322193,87.725235,13.322193,87.725235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.493967,-39.823443,41.978262,50.161459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552112,1.470697,0.212146,0.019982,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.520639,mpc-p,0,-126.340000,54.885000,-2.989787,-3.486153,-3.150000,-3.525000,0.160213,0.038847,17.900448,7.349247,0.762370,7.349247,17.900448,0.120000,0.720000,4,74,4.336160,73.979552,4.336160,73.979552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.299310,-40.483962,37.844763,50.075775,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553338,1.494653,0.198611,0.020595,0.500976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.530640,mpc-p,0,-126.340000,54.885000,-2.805918,-3.403005,-2.970000,-3.445000,0.164082,0.041995,18.266386,8.020133,1.494245,8.020133,18.266386,0.100000,0.730000,2,63,2.483572,63.298423,2.483572,63.298423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.086995,-40.878471,34.617724,45.909013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557544,1.463217,0.200607,0.018628,0.508209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.540669,mpc-p,0,-126.340000,54.885000,-2.623602,-3.323814,-2.780000,-3.355000,0.156398,0.031186,18.449355,9.788831,2.104141,9.788831,18.449355,0.060000,0.660000,5,50,4.773872,49.803383,4.773872,49.803383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.891670,-41.332580,33.864895,44.146507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554728,1.515326,0.199585,0.017489,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.550641,mpc-p,0,-126.340000,54.885000,-2.444691,-3.249375,-2.600000,-3.265000,0.155309,0.015625,17.900448,8.691018,1.372266,8.691018,17.900448,0.060000,0.570000,8,61,8.227632,60.767729,8.227632,60.767729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.843910,-41.040588,35.825156,43.498123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552975,1.518464,0.211689,0.020271,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.560641,mpc-p,0,-126.340000,54.885000,-2.267993,-3.179177,-2.410000,-3.195000,0.142007,0.015823,17.351542,6.251434,0.945339,6.251434,17.351542,0.050000,0.560000,11,78,11.187506,78.026515,11.187506,78.026515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.233961,-41.009925,36.329953,45.257824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556431,1.439826,0.206196,0.019280,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.570640,mpc-p,0,-126.340000,54.885000,-2.094309,-3.113550,-2.230000,-3.135000,0.135691,0.021450,17.412531,4.421746,1.799193,4.421746,17.412531,0.060000,0.650000,7,82,6.731111,81.833244,6.731111,81.833244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.944713,-41.352154,37.979920,48.790010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551385,1.915856,0.320302,0.055271,0.501262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008358,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.580641,mpc-p,0,-126.340000,54.885000,-1.923913,-3.052591,-2.030000,-3.095000,0.106087,0.042409,17.717479,3.506902,1.189297,3.506902,17.717479,0.070000,0.690000,-2,83,-2.384086,83.424868,-2.384086,83.424868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.321481,-41.877512,37.082684,49.096719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546970,1.496407,0.220404,0.021074,0.500523,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.590641,mpc-p,0,-126.340000,54.885000,-1.757166,-2.996420,-1.870000,-3.055000,0.112834,0.058580,17.229563,4.482736,1.433256,4.482736,17.229563,0.050000,0.760000,2,67,2.283092,66.559994,2.283092,66.559994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.978768,-42.915993,33.757196,48.207079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559596,1.434806,0.200555,0.023197,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.600642,mpc-p,0,-126.340000,54.885000,-1.594352,-2.945118,-1.700000,-3.005000,0.105648,0.059882,17.290552,6.190445,1.250287,6.190445,17.290552,0.020000,0.730000,4,50,4.026806,50.187081,4.026806,50.187081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.972851,-43.100264,36.093198,47.552512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553078,1.461192,0.200807,0.022371,0.500404,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.610648,mpc-p,0,-126.340000,54.885000,-1.435700,-2.898745,-1.520000,-2.945000,0.084300,0.046255,16.314719,5.580549,1.067318,5.580549,16.314719,0.040000,0.570000,6,63,6.164500,63.269899,6.164500,63.269899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.467721,-42.502626,38.728235,49.230445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558743,1.466272,0.181002,0.019876,0.500636,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.620671,mpc-p,0,-126.340000,54.885000,-1.281340,-2.857332,-1.350000,-2.905000,0.068660,0.047668,16.131750,3.445913,0.884349,3.445913,16.131750,0.040000,0.590000,3,75,3.216843,75.254852,3.216843,75.254852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.415914,-42.642245,40.170097,52.781249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555966,1.496771,0.209513,0.024201,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.630645,mpc-p,0,-126.340000,54.885000,-1.132558,-2.821183,-1.190000,-2.895000,0.057442,0.073817,15.643833,0.274453,0.884349,0.274453,15.643833,0.040000,0.680000,2,92,1.845197,91.621394,1.845197,91.621394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.216077,-43.219771,40.819516,55.091705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608289,1.723828,0.216858,0.037973,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.640641,mpc-p,0,-126.340000,54.885000,-0.988533,-2.790060,-1.030000,-2.885000,0.041467,0.094940,15.704823,0.152474,1.006328,0.152474,15.704823,0.040000,0.760000,-4,84,-4.046410,83.783850,-4.046410,83.783850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.408304,-44.399417,42.261569,58.063790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562702,1.497435,0.222241,0.024309,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.650642,mpc-p,0,-126.340000,54.885000,-0.849832,-2.764075,-0.870000,-2.885000,0.020168,0.120925,15.399875,0.945339,1.311276,0.945339,15.399875,0.030000,0.790000,-6,72,-6.003376,72.274232,-6.003376,72.274232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.782554,-45.288689,41.905620,56.565389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555711,1.563557,0.325998,0.058478,0.500932,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.660699,mpc-p,0,-126.340000,54.885000,-0.716047,-2.743159,-0.710000,-2.855000,-0.006047,0.111841,14.546020,2.957996,0.884349,2.957996,14.546020,0.010000,0.740000,-1,55,-1.457955,54.786283,-1.457955,54.786283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.091967,-45.902157,42.861352,55.581575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.635146,1.602676,0.207238,0.020793,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.670638,mpc-p,0,-126.340000,54.885000,-0.589680,-2.727635,-0.560000,-2.835000,-0.029680,0.107365,13.631176,3.323933,1.067318,3.323933,13.631176,0.010000,0.690000,1,51,1.403197,50.826927,1.403197,50.826927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.799445,-45.602312,46.575855,56.042122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558885,1.455961,0.197190,0.023711,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.680670,mpc-p,0,-126.340000,54.885000,-0.468289,-2.717153,-0.430000,-2.805000,-0.038289,0.087847,13.631176,3.323933,1.006328,1.189297,13.082270,0.010000,0.560000,-3,56,-2.623756,56.360355,-2.623756,56.360355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.484804,-45.208486,49.922346,59.446542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566666,1.926495,0.263730,0.051823,1.104657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.690641,mpc-p,0,-126.340000,54.885000,-0.353975,-2.711881,-0.290000,-2.825000,-0.063975,0.113119,12.411384,-1.677214,0.335443,-1.677214,12.411384,0.010000,0.540000,-1,97,-0.557517,97.360007,-0.557517,97.360007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.964088,-44.629257,51.972970,62.633293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583683,1.607348,0.232819,0.031306,0.513816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.700639,mpc-p,0,-126.340000,54.885000,-0.245918,-2.711719,-0.170000,-2.855000,-0.075918,0.143281,11.069613,-4.482736,0.274453,-4.482736,11.069613,0.010000,0.690000,4,107,3.517944,107.421680,3.517944,107.421680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.107590,-45.514317,55.451871,71.879571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568208,1.788910,0.257344,0.034142,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.710643,mpc-p,0,-126.340000,54.885000,-0.144575,-2.716653,-0.060000,-2.895000,-0.084575,0.178347,9.422894,-3.994819,0.701380,-3.994819,9.422894,0.010000,0.870000,12,87,11.747465,86.927141,11.747465,86.927141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.915846,-46.906118,59.493977,77.421910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587764,1.886414,0.501411,0.050358,0.500997,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008542,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.720645,mpc-p,0,-126.340000,54.885000,-0.050200,-2.726631,0.030000,-2.895000,-0.080200,0.168369,8.569039,1.128308,1.067318,1.128308,8.569039,0.030000,0.920000,14,42,14.167809,34.589923,14.167809,34.589923,0.000000,7.337218,0.000000,64.000000,0.000000,0.000000,-103.177598,-47.745202,62.866095,79.023476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566807,1.496710,0.234200,0.027324,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.730639,mpc-p,0,-126.340000,54.885000,0.036991,-2.741577,0.110000,-2.865000,-0.073009,0.123423,6.007476,4.055809,0.213464,4.055809,6.007476,0.060000,0.690000,30,22,29.512272,21.557758,29.512272,21.557758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.091898,-47.269048,66.101112,79.922592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.519054,1.882162,0.288931,0.044931,0.500771,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009249,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.740640,mpc-p,0,-126.340000,54.885000,0.116976,-2.761436,0.180000,-2.835000,-0.063024,0.073564,5.824507,1.799193,0.457422,1.799193,5.824507,0.110000,0.440000,21,53,20.768986,52.706984,20.768986,52.706984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.833091,-45.064454,73.406815,85.589379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574507,3.740776,0.224005,0.042856,0.501073,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010095,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.750768,mpc-p,0,-126.340000,54.885000,0.190441,-2.786456,0.240000,-2.845000,-0.049559,0.058544,6.068465,-3.445913,0.091484,-3.445913,6.068465,0.200000,0.370000,0,98,0.401443,98.148495,0.401443,98.148495,0.000000,-0.441510,0.000000,64.000000,0.000000,0.000000,-116.518714,-45.391825,72.617832,95.812718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564799,1.730704,0.239669,0.034602,0.503581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.760850,mpc-p,0,-126.340000,54.885000,0.255929,-2.816171,0.320000,-2.905000,-0.064071,0.088829,6.678361,-7.776174,0.091484,-7.776174,6.678361,0.140000,0.640000,-9,111,-8.936619,110.523219,-8.936619,110.523219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.649265,-47.893338,69.236913,100.458567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.991889,2.314835,0.317089,0.038840,1.201322,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.770827,mpc-p,0,-126.340000,54.885000,0.313134,-2.850187,0.380000,-2.975000,-0.066866,0.124813,4.909663,-6.312424,0.396432,-6.312424,4.909663,0.060000,0.820000,9,84,8.867056,83.523389,8.867056,83.523389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.346970,-51.089281,67.699920,98.870198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.246788,1.752327,0.418637,0.032009,1.257440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.780829,mpc-p,0,-126.340000,54.885000,0.362827,-2.888775,0.430000,-3.005000,-0.067173,0.116225,3.567892,-0.091484,0.091484,-0.091484,3.567892,0.050000,0.890000,19,39,19.083686,21.049888,19.083686,21.049888,0.000000,17.473501,0.000000,64.000000,0.000000,0.000000,-119.659389,-52.132051,72.537015,94.938009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.263942,1.767638,0.242953,0.038846,0.500703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.790830,mpc-p,0,-126.340000,54.885000,0.404796,-2.931716,0.460000,-2.995000,-0.055204,0.063284,2.104141,2.897006,0.152474,2.897006,2.104141,0.070000,0.680000,26,5,26.194036,5.087241,26.194036,5.087241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.156272,-50.527299,72.787992,88.071004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563583,1.500224,0.264067,0.035996,0.501396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.800852,mpc-p,0,-126.340000,54.885000,0.439085,-2.978981,0.490000,-2.965000,-0.050915,-0.013981,0.945339,1.433256,-0.396432,1.433256,0.945339,0.160000,0.310000,19,38,18.854132,37.982095,18.854132,37.982095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.852257,-47.259822,78.307310,93.315957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.299142,1.576402,0.201099,0.029944,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.810826,mpc-p,0,-126.340000,54.885000,0.465479,-3.030074,0.500000,-2.975000,-0.034521,-0.055074,1.860183,-4.299767,-0.457422,-4.299767,1.860183,0.200000,0.230000,-1,83,-1.223631,86.022298,-1.223631,86.022298,0.000000,-3.040204,0.000000,64.000000,0.000000,0.000000,-126.723183,-45.661729,79.482446,103.114650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555757,1.474917,0.198083,0.016798,0.500846,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.820830,mpc-p,0,-126.340000,54.885000,0.484221,-3.085222,0.520000,-3.055000,-0.035779,-0.030222,1.189297,-9.971800,0.213464,-9.971800,1.189297,0.130000,0.480000,2,111,2.138164,110.691959,2.138164,110.691959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.213041,-45.508765,76.783176,106.954789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552017,1.570620,0.235707,0.018276,0.501919,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.830863,mpc-p,0,-126.340000,54.885000,0.495278,-3.144289,0.540000,-3.145000,-0.044722,0.000711,0.884349,-9.849821,0.091484,-9.849821,0.884349,0.080000,0.800000,3,82,3.034501,81.920135,3.034501,81.920135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.978002,-46.870810,81.814935,113.295648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553327,1.516691,0.327674,0.035508,0.500581,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.840859,mpc-p,0,-126.340000,54.885000,0.498644,-3.206697,0.550000,-3.215000,-0.051356,0.008303,-0.640391,-4.360757,-0.274453,-4.360757,-0.640391,0.070000,0.850000,13,37,12.578900,29.070504,12.578900,29.070504,0.000000,7.849632,0.000000,64.000000,0.000000,0.000000,-126.067274,-46.910049,79.189536,102.591051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559448,1.467947,0.210816,0.021373,0.500569,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.850858,mpc-p,0,-126.340000,54.885000,0.494452,-3.272497,0.540000,-3.225000,-0.045548,-0.047497,-1.494245,1.006328,-0.030495,1.006328,-1.494245,0.080000,0.630000,15,-5,15.466367,-5.074616,15.466367,-5.074616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.382483,-44.557413,77.292254,91.924918,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553554,1.569224,0.198988,0.020715,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.860862,mpc-p,0,-126.340000,54.885000,0.482795,-3.341504,0.520000,-3.235000,-0.037205,-0.106504,-2.714037,-1.006328,-0.884349,-1.006328,-2.714037,0.120000,0.270000,14,33,14.219850,33.015304,14.219850,33.015304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.653014,-39.287640,80.553505,91.947670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551584,1.511109,0.197335,0.021178,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.870859,mpc-p,0,-126.340000,54.885000,0.463813,-3.413444,0.500000,-3.285000,-0.036187,-0.128444,-2.043152,-7.471226,-0.640391,-7.471226,-2.043152,0.140000,0.220000,-3,78,-2.788857,86.522361,-2.788857,86.522361,0.000000,-8.507057,0.000000,64.000000,0.000000,0.000000,-125.089183,-35.288068,81.258498,97.100815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561874,1.775259,0.234892,0.038404,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.880835,mpc-p,0,-126.340000,54.885000,0.437712,-3.487984,0.490000,-3.375000,-0.052288,-0.112984,-1.250287,-12.533363,-0.762370,-12.533363,-1.250287,0.090000,0.450000,-16,107,-15.911046,107.060824,-15.911046,107.060824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.552777,-32.805664,79.054076,101.102328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568401,1.727891,0.253401,0.031136,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.890864,mpc-p,0,-126.340000,54.885000,0.404432,-3.565479,0.470000,-3.485000,-0.065568,-0.080479,-2.531068,-11.801488,0.701380,-11.801488,-2.531068,0.050000,0.740000,-10,77,-10.443015,76.789944,-10.443015,76.789944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.810207,-32.480025,77.048439,103.072852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563171,1.776005,0.432371,0.044573,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008329,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.900834,mpc-p,0,-126.340000,54.885000,0.364536,-3.644847,0.440000,-3.565000,-0.075464,-0.079847,-3.506902,-6.129455,-0.335443,-6.129455,-3.506902,0.010000,0.810000,-2,32,-2.225266,20.678338,-2.225266,20.678338,0.000000,11.111606,0.000000,64.000000,0.000000,0.000000,-110.942968,-31.624594,76.489574,94.248087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577445,1.662392,0.232442,0.029666,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.910833,mpc-p,0,-126.340000,54.885000,0.317926,-3.726533,0.410000,-3.605000,-0.092074,-0.121533,-4.787684,-1.616224,-0.518412,-1.616224,-4.787684,0.000000,0.590000,4,-4,4.220000,-4.202480,4.220000,-4.202480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.396928,-28.303337,72.901569,81.788602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570870,1.868721,0.327745,0.046583,0.501069,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008329,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.920841,mpc-p,0,-126.340000,54.885000,0.264877,-3.810176,0.380000,-3.625000,-0.115123,-0.185176,-4.848673,-2.287110,-1.128308,-2.287110,-4.848673,0.010000,0.270000,-5,20,-5.293140,20.176132,-5.293140,20.176132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.623048,-22.660783,74.865179,84.227587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594264,1.644345,0.223674,0.026116,0.500913,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.930832,mpc-p,0,-126.340000,54.885000,0.205794,-3.895309,0.330000,-3.675000,-0.124206,-0.220309,-4.116798,-8.203101,-0.579401,-8.203101,-4.116798,0.010000,0.170000,-22,65,-22.138347,72.855160,-22.138347,72.855160,0.000000,-7.679029,0.000000,64.000000,0.000000,0.000000,-97.297174,-17.664121,78.447991,89.538505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566509,1.804601,0.282002,0.048056,0.520864,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.940835,mpc-p,0,-126.340000,54.885000,0.140782,-3.981941,0.290000,-3.785000,-0.149218,-0.196941,-4.360757,-14.119093,-0.152474,-14.119093,-4.360757,-0.030000,0.390000,-29,103,-28.701222,102.765191,-28.701222,102.765191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.544189,-13.301524,76.344048,92.353909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579639,1.711894,0.261447,0.028905,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.950829,mpc-p,0,-126.340000,54.885000,0.070273,-4.069637,0.240000,-3.925000,-0.169727,-0.144637,-5.092632,-14.546020,-0.030495,-14.546020,-5.092632,-0.110000,0.660000,-22,87,-22.358020,86.562453,-22.358020,86.562453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.056428,-11.094084,79.237306,99.917783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.889808,1.692701,0.272618,0.026445,0.500695,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009394,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.960826,mpc-p,0,-126.340000,54.885000,-0.005514,-4.158276,0.190000,-4.025000,-0.195514,-0.133276,-6.373413,-10.215758,-0.579401,-10.215758,-6.373413,-0.150000,0.820000,-12,42,-12.237320,35.223626,-12.237320,35.223626,0.000000,6.338827,0.000000,64.000000,0.000000,0.000000,-75.583899,-8.347244,85.960981,101.470653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550596,1.551156,0.200325,0.018532,0.502630,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.970827,mpc-p,0,-126.340000,54.885000,-0.086262,-4.247613,0.130000,-4.095000,-0.216262,-0.152613,-8.386070,-4.177788,-1.189297,-4.177788,-8.386070,-0.150000,0.650000,1,-3,0.879591,-3.619685,0.879591,-3.619685,0.000000,0.182137,0.000000,64.000000,0.000000,0.000000,-72.051990,-4.269839,83.619182,93.406409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551992,1.511112,0.213230,0.023225,0.500716,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.980863,mpc-p,0,-126.340000,54.885000,-0.171884,-4.337662,0.050000,-4.135000,-0.221884,-0.202662,-8.508050,-3.994819,-1.128308,-3.994819,-8.508050,-0.110000,0.310000,-8,18,-7.923476,17.896943,-7.923476,17.896943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.028220,1.105841,81.554731,99.610110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551781,1.445444,0.183433,0.019383,0.500234,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.990857,mpc-p,0,-126.340000,54.885000,-0.261377,-4.427504,-0.030000,-4.205000,-0.231377,-0.222504,-7.715185,-9.056956,-1.189297,-9.056956,-7.715185,-0.080000,0.180000,-28,63,-27.694333,69.086221,-27.694333,69.086221,0.000000,-6.189278,0.000000,64.000000,0.000000,0.000000,-58.511699,6.018467,82.206811,100.534740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557612,1.452084,0.197058,0.018660,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.000825,mpc-p,0,-126.340000,54.885000,-0.354459,-4.517024,-0.100000,-4.315000,-0.254459,-0.202024,-7.532216,-14.667999,-1.250287,-14.667999,-7.532216,-0.120000,0.370000,-37,100,-36.695174,100.471916,-36.695174,100.471916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.886033,9.865741,77.539519,93.864790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549466,1.469176,0.230333,0.017851,0.500451,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.010859,mpc-p,0,-126.340000,54.885000,-0.451607,-4.606787,-0.170000,-4.455000,-0.281607,-0.151787,-7.410237,-15.704823,-0.823360,-15.704823,-7.410237,-0.230000,0.650000,-33,89,-33.283968,89.246562,-33.283968,89.246562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.291374,12.130777,80.465857,101.391938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542246,1.424982,0.209667,0.017964,0.500567,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.020856,mpc-p,0,-126.340000,54.885000,-0.551441,-4.695630,-0.250000,-4.585000,-0.301441,-0.110630,-9.117946,-11.618519,-0.640391,-11.618519,-9.117946,-0.300000,0.800000,-14,45,-14.242461,44.836983,-14.242461,44.836983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.377353,15.736285,89.100352,104.819898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543244,1.486784,0.219758,0.030493,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.030844,mpc-p,0,-126.340000,54.885000,-0.653815,-4.783567,-0.340000,-4.665000,-0.313815,-0.118567,-11.313571,-6.190445,-0.762370,-6.190445,-11.313571,-0.250000,0.740000,-3,3,-2.945276,3.469627,-2.945276,3.469627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.524413,19.397774,89.126595,109.613361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.673160,1.495251,0.210657,0.027317,0.500525,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.040858,mpc-p,0,-126.340000,54.885000,-0.758644,-4.870641,-0.450000,-4.715000,-0.308644,-0.155641,-11.496540,-4.665705,-1.372266,-4.665705,-11.496540,-0.160000,0.330000,-14,24,-13.879063,23.872674,-13.879063,23.872674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.367531,23.074049,81.957293,108.696438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553955,1.439082,0.195958,0.018595,0.500420,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.050857,mpc-p,0,-126.340000,54.885000,-0.865066,-4.956256,-0.560000,-4.785000,-0.305066,-0.171256,-11.374561,-9.422894,-1.921172,-9.422894,-11.374561,-0.120000,0.190000,-27,69,-26.918263,75.651715,-26.918263,75.651715,0.000000,-6.779040,0.000000,64.000000,0.000000,0.000000,-7.180872,26.763890,77.403655,107.092978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543262,1.426587,0.172078,0.018112,0.503199,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.060826,mpc-p,0,-126.340000,54.885000,-0.972478,-5.040064,-0.660000,-4.905000,-0.312478,-0.135064,-10.154769,-14.607010,-1.372266,-14.607010,-10.154769,-0.180000,0.420000,-38,103,-38.218719,103.238077,-38.218719,103.238077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.071437,28.552119,71.290611,97.150737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550412,1.467403,0.206680,0.020941,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.070861,mpc-p,0,-126.340000,54.885000,-1.081454,-5.122618,-0.760000,-5.035000,-0.321454,-0.087618,-10.093779,-14.058103,-1.067318,-14.058103,-10.093779,-0.280000,0.730000,-31,78,-31.292689,77.852983,-31.292689,77.852983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.332134,28.822938,73.605830,98.202104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550100,1.501024,0.239676,0.028893,0.500904,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.080860,mpc-p,0,-126.340000,54.885000,-1.190421,-5.202837,-0.860000,-5.135000,-0.330421,-0.067837,-11.923467,-9.605862,-0.884349,-9.605862,-11.923467,-0.310000,0.780000,-13,39,-12.935024,38.511033,-12.935024,38.511033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.680711,31.762407,81.693941,110.501753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555754,1.481477,0.253929,0.034056,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.091562,mpc-p,0,-126.340000,54.885000,-1.306951,-5.286189,-0.990000,-5.195000,-0.316951,-0.091189,-12.838311,-4.116798,-1.189297,-4.116798,-12.838311,-0.250000,0.650000,-9,4,-9.234677,3.881165,-9.234677,3.881165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.639142,33.911219,75.994282,108.573795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605884,1.556003,0.225840,0.029741,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.100838,mpc-p,0,-126.340000,54.885000,-1.407446,-5.356141,-1.110000,-5.235000,-0.297446,-0.121141,-12.655342,-3.994819,-2.226120,-3.994819,-12.655342,-0.190000,0.320000,-17,31,-17.290196,31.174433,-17.290196,31.174433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.638277,35.490430,72.705848,107.610389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556166,1.456810,0.187986,0.018881,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.110856,mpc-p,0,-126.340000,54.885000,-1.514962,-5.429068,-1.230000,-5.295000,-0.284962,-0.134068,-12.594353,-7.227268,-1.311276,-7.227268,-12.594353,-0.170000,0.260000,-23,67,-22.712322,66.555542,-22.712322,66.555542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.831278,34.745686,72.350133,97.629227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540999,1.428284,0.178949,0.022380,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.120887,mpc-p,0,-126.340000,54.885000,-1.621122,-5.499177,-1.350000,-5.395000,-0.271122,-0.104177,-11.923467,-12.106436,-1.128308,-12.106436,-11.923467,-0.190000,0.430000,-28,98,-28.052756,98.470658,-28.052756,98.470658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.294332,33.447814,71.276668,88.274815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557498,1.588066,0.211261,0.020971,0.500560,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.130863,mpc-p,0,-126.340000,54.885000,-1.724716,-5.565792,-1.460000,-5.515000,-0.264716,-0.050792,-11.679509,-12.472374,-1.006328,-12.472374,-11.679509,-0.240000,0.690000,-24,87,-23.926900,87.273950,-23.926900,87.273950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.811625,32.178597,72.815763,87.861116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555361,1.629159,0.261394,0.034308,0.500932,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.140858,mpc-p,0,-126.340000,54.885000,-1.826076,-5.629246,-1.580000,-5.595000,-0.246076,-0.034246,-12.960290,-7.471226,-1.128308,-7.471226,-12.960290,-0.250000,0.810000,-8,42,-7.779624,39.394795,-7.779624,39.394795,0.000000,2.879155,0.000000,64.000000,0.000000,0.000000,76.188348,32.060519,78.847730,95.485811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.966995,1.447913,0.204401,0.020865,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.150826,mpc-p,0,-126.340000,54.885000,-1.924249,-5.689052,-1.710000,-5.645000,-0.214249,-0.044052,-13.509197,-3.567892,-1.860183,-3.567892,-13.509197,-0.220000,0.670000,1,21,0.625820,20.587754,0.625820,20.587754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.214204,33.290955,79.249891,102.135090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544314,1.465130,0.195295,0.021626,0.502634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.160858,mpc-p,0,-126.340000,54.885000,-2.019665,-5.745565,-1.840000,-5.665000,-0.179665,-0.080565,-13.448207,-1.372266,-2.043152,-1.372266,-13.448207,-0.120000,0.430000,-6,25,-5.520810,24.501196,-5.520810,24.501196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.658919,33.046020,78.953393,98.230527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552979,1.593781,0.355871,0.071721,2.123554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.170829,mpc-p,0,-126.340000,54.885000,-2.110672,-5.797909,-1.970000,-5.695000,-0.140672,-0.102909,-12.594353,-3.933829,-1.067318,-3.933829,-12.594353,-0.100000,0.310000,-11,59,-11.051064,59.020938,-11.051064,59.020938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.406650,31.715431,83.206585,93.857579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586804,1.509812,0.196238,0.019144,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.180831,mpc-p,0,-126.340000,54.885000,-2.197661,-5.846415,-2.090000,-5.755000,-0.107661,-0.091415,-11.557530,-7.959143,-1.067318,-7.959143,-11.557530,-0.090000,0.410000,-17,90,-16.902607,89.743752,-16.902607,89.743752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.282955,30.306187,76.357223,83.788922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555465,1.502085,0.209892,0.021391,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.190858,mpc-p,0,-126.340000,54.885000,-2.280111,-5.890874,-2.190000,-5.845000,-0.090111,-0.045874,-9.788831,-10.215758,-0.823360,-10.215758,-9.788831,-0.140000,0.630000,-21,98,-20.929512,97.810733,-20.929512,97.810733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.696512,29.266361,73.086271,81.272945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555217,1.504941,0.229460,0.022269,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.200859,mpc-p,0,-126.340000,54.885000,-2.357162,-5.930916,-2.280000,-5.925000,-0.077162,-0.005916,-9.483883,-7.715185,-1.799193,-7.715185,-9.483883,-0.170000,0.820000,-13,68,-13.001812,68.185567,-13.001812,68.185567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.536601,28.565652,75.448340,84.737332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556251,1.467755,0.240800,0.022426,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.210856,mpc-p,0,-126.340000,54.885000,-2.428575,-5.966510,-2.380000,-5.955000,-0.048575,-0.011510,-9.788831,-1.982162,-1.311276,-1.982162,-9.788831,-0.180000,0.770000,1,28,1.215819,28.052350,1.215819,28.052350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.649496,28.677047,81.171878,91.475556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553503,1.469496,0.200298,0.020841,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.220859,mpc-p,0,-126.340000,54.885000,-2.494014,-5.997572,-2.470000,-5.955000,-0.024014,-0.042572,-8.812998,1.738204,-1.189297,1.738204,-8.812998,-0.130000,0.550000,-2,18,-2.014841,17.520127,-2.014841,17.520127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.774501,28.992132,77.914377,91.983685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550427,1.455482,0.190503,0.018415,0.501964,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.230862,mpc-p,0,-126.340000,54.885000,-2.553038,-6.023966,-2.550000,-5.945000,-0.003038,-0.078966,-8.203101,0.518412,-0.396432,0.518412,-8.203101,-0.100000,0.330000,-3,49,-3.065123,48.716764,-3.065123,48.716764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.938530,28.628154,81.388144,91.691023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551567,1.482950,0.186291,0.021922,0.502984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.240859,mpc-p,0,-126.340000,54.885000,-2.605224,-6.045574,-2.620000,-5.965000,0.014776,-0.080574,-6.495393,-4.055809,-0.823360,-4.055809,-6.495393,-0.050000,0.360000,-17,89,-17.061132,89.010351,-17.061132,89.010351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.369419,28.659224,73.788796,80.889929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552333,1.599115,0.229426,0.028355,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.250830,mpc-p,0,-126.340000,54.885000,-2.650135,-6.062286,-2.670000,-6.015000,0.019865,-0.047286,-6.495393,-4.055809,-0.884349,-7.349247,-4.787684,-0.110000,0.600000,-2,77,-1.720066,77.385575,-1.720066,77.385575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.015418,26.794273,65.637255,73.016966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552911,1.763333,0.258119,0.034429,0.501048,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.260840,mpc-p,0,-126.340000,54.885000,-2.687699,-6.074121,-2.710000,-6.065000,0.022301,-0.009121,-4.116798,-4.970653,0.091484,-4.970653,-4.116798,-0.070000,0.720000,-17,80,-17.206044,79.971057,-17.206044,79.971057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.473046,29.267524,65.268276,75.753343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591747,1.846866,0.235265,0.425716,0.501437,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.270841,mpc-p,0,-126.340000,54.885000,-2.717367,-6.080929,-2.740000,-6.085000,0.022633,0.004071,-2.775027,-2.043152,-0.396432,-2.043152,-2.775027,-0.100000,0.760000,-16,58,-15.771199,57.990505,-15.771199,57.990505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.499112,29.560795,64.734994,73.965406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583756,1.556987,0.194234,0.019428,0.500383,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.280963,mpc-p,0,-126.340000,54.885000,-2.739068,-6.082652,-2.760000,-6.085000,0.020932,0.002348,-1.677214,1.921172,-0.274453,1.921172,-1.677214,-0.110000,0.680000,-13,36,-12.922250,36.283075,-12.922250,36.283075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.545662,29.601691,60.340750,70.023626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.126851,2.405795,0.249170,0.040585,0.501055,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.290828,mpc-p,0,-126.340000,54.885000,-2.751866,-6.079284,-2.770000,-6.055000,0.018134,-0.024284,-0.884349,3.689871,-0.457422,3.689871,-0.884349,-0.160000,0.550000,-3,35,-2.537661,35.170251,-2.537661,35.170251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.473189,29.164844,57.674571,68.096490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561205,1.706244,0.232109,0.038304,0.501335,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.301561,mpc-p,0,-126.340000,54.885000,-2.756114,-6.069916,-2.770000,-6.025000,0.013886,-0.044916,-0.030495,1.738204,0.091484,1.738204,-0.030495,-0.130000,0.410000,-2,67,-2.245021,67.046499,-2.245021,67.046499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.806155,29.587958,52.875992,65.619626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599435,1.817743,0.271496,0.041359,0.501088,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.312553,mpc-p,0,-126.340000,54.885000,-2.749694,-6.054131,-2.750000,-6.035000,0.000306,-0.019131,0.640391,-2.653048,0.335443,-2.653048,0.640391,-0.120000,0.500000,-1,104,-0.508093,103.986086,-0.508093,103.986086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.996572,28.983652,49.287741,59.857539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590861,1.743024,0.285452,0.042393,1.108413,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.321371,mpc-p,0,-126.340000,54.885000,-2.736459,-6.036925,-2.730000,-6.055000,-0.006459,0.018075,1.433256,-2.592058,0.701380,-2.592058,1.433256,-0.090000,0.720000,-2,93,-2.382350,93.248021,-2.382350,93.248021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.110314,27.048088,50.745588,60.919421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.718183,1.732687,0.311698,0.034368,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008309,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.331441,mpc-p,0,-126.340000,54.885000,-2.712350,-6.012330,-2.710000,-6.045000,-0.002350,0.032670,2.592058,1.372266,0.457422,1.372266,2.592058,-0.080000,0.850000,-2,54,-1.524544,54.064466,-1.524544,54.064466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.637926,27.085934,56.488175,68.847450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.288516,1.770428,0.272674,0.030359,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.341432,mpc-p,0,-126.340000,54.885000,-2.678770,-5.982719,-2.680000,-6.005000,0.001230,0.022281,3.262944,5.275601,0.274453,5.275601,3.262944,-0.070000,0.750000,4,32,3.932902,32.498252,3.932902,32.498252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.146245,28.364920,61.207606,73.004742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570803,1.767443,0.221500,0.036050,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.351438,mpc-p,0,-126.340000,54.885000,-2.635334,-5.947884,-2.650000,-5.935000,0.014666,-0.012884,3.018985,7.105289,0.884349,7.105289,3.018985,-0.060000,0.510000,18,40,18.008878,39.957471,18.008878,39.957471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.912084,29.206076,62.560457,75.744752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586103,1.659186,0.225423,0.034476,0.510162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.361465,mpc-p,0,-126.340000,54.885000,-2.581830,-5.907805,-2.600000,-5.875000,0.018170,-0.032805,3.689871,4.238777,0.030495,4.238777,3.689871,-0.020000,0.410000,18,76,18.174180,75.517632,18.174180,75.517632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.753512,30.034766,60.772427,73.270867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596624,1.576356,0.200908,0.029913,0.503688,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.371458,mpc-p,0,-126.340000,54.885000,-2.518459,-5.862753,-2.560000,-5.855000,0.041541,-0.007753,5.641538,0.762370,0.396432,0.762370,5.641538,0.040000,0.530000,4,102,4.272531,101.875646,4.272531,101.875646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.050350,28.405902,58.805867,67.408694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559791,1.574782,0.273665,0.029543,0.507913,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.381463,mpc-p,0,-126.340000,54.885000,-2.444879,-5.812587,-2.500000,-5.845000,0.055121,0.032413,6.190445,0.579401,1.006328,0.579401,6.190445,0.060000,0.760000,7,93,7.114924,92.878124,7.114924,92.878124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.180927,25.318273,61.077600,68.368829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578446,1.445025,0.260966,0.021233,0.500373,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.391464,mpc-p,0,-126.340000,54.885000,-2.361127,-5.757436,-2.430000,-5.815000,0.068873,0.057564,6.068465,3.750861,1.433256,3.750861,6.068465,0.050000,0.860000,22,64,22.433292,64.308487,22.433292,64.308487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.670747,24.497593,62.751313,71.524080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550614,1.755752,0.237312,0.036251,0.500749,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.401484,mpc-p,0,-126.340000,54.885000,-2.266971,-5.697243,-2.350000,-5.745000,0.083029,0.047757,6.617372,8.203101,1.250287,8.203101,6.617372,0.070000,0.780000,30,37,30.013672,37.013114,30.013672,37.013114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.446645,24.868012,66.589958,73.804638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.613571,1.657180,0.231134,0.035769,0.503562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.411469,mpc-p,0,-126.340000,54.885000,-2.162921,-5.632414,-2.280000,-5.665000,0.117079,0.032586,7.776174,10.215758,0.762370,10.215758,7.776174,0.160000,0.630000,23,36,23.254257,35.913536,23.254257,35.913536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.515100,24.744601,71.507084,78.493679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580083,1.652689,0.228441,0.026440,0.505437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.421464,mpc-p,0,-126.340000,54.885000,-2.048569,-5.562767,-2.180000,-5.585000,0.131431,0.022233,9.788831,7.044299,1.189297,7.044299,9.788831,0.210000,0.450000,8,81,8.138931,81.513612,8.138931,81.513612,0.000000,-0.600076,0.000000,64.000000,0.000000,0.000000,77.774545,24.159474,78.226597,82.730077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581990,1.672365,0.232393,0.037949,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.431469,mpc-p,0,-126.340000,54.885000,-1.923931,-5.488387,-2.060000,-5.535000,0.136069,0.046613,12.106436,2.409089,1.677214,2.409089,12.106436,0.160000,0.550000,2,112,1.583226,112.450000,1.583226,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.175321,21.728401,73.709581,78.046497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576945,1.490308,0.245398,0.024013,0.501891,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.441464,mpc-p,0,-126.340000,54.885000,-1.789309,-5.409518,-1.930000,-5.515000,0.140691,0.105482,13.143259,2.409089,1.982162,2.409089,13.143259,0.090000,0.830000,12,106,11.849550,105.771418,11.849550,105.771418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.382667,18.812625,73.996460,78.902281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558609,1.436221,0.273899,0.020697,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.451464,mpc-p,0,-126.340000,54.885000,-1.644636,-5.326178,-1.790000,-5.455000,0.145364,0.128822,14.302062,5.885497,1.616224,5.885497,14.302062,0.090000,0.960000,15,71,15.293215,70.809136,15.293215,70.809136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.670168,18.298405,76.558276,83.955627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556809,1.610282,0.295071,0.025903,0.500659,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.461462,mpc-p,0,-126.340000,54.885000,-1.490112,-5.238536,-1.650000,-5.355000,0.159888,0.116464,14.241072,12.533363,1.433256,12.533363,14.241072,0.100000,0.880000,29,26,28.833956,24.575474,28.833956,24.575474,0.000000,1.233662,0.000000,64.000000,0.000000,0.000000,70.761380,17.985456,79.735491,85.854126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.948473,1.534744,0.224861,0.025970,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008244,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.471459,mpc-p,0,-126.340000,54.885000,-1.325879,-5.146719,-1.490000,-5.225000,0.164121,0.078281,14.667999,15.338885,1.860183,15.338885,14.667999,0.170000,0.590000,29,27,29.257841,26.827554,29.257841,26.827554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.625435,16.747281,79.025104,87.004922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547830,1.455298,0.220025,0.021893,0.502591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.481463,mpc-p,0,-126.340000,54.885000,-1.151943,-5.050772,-1.330000,-5.095000,0.178057,0.044228,17.168573,11.923467,1.738204,11.923467,17.168573,0.230000,0.380000,9,72,8.962694,75.011307,8.962694,75.011307,0.000000,-3.183753,0.000000,64.000000,0.000000,0.000000,67.382742,14.723986,85.347855,90.653267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549796,1.464702,0.202256,0.021857,0.505381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.491461,mpc-p,0,-126.340000,54.885000,-0.968757,-4.950982,-1.130000,-5.015000,0.161243,0.064018,19.974095,6.312424,1.738204,6.312424,19.974095,0.200000,0.490000,-8,112,-7.817269,112.450000,-7.817269,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.072861,11.340034,83.397369,87.648221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556788,1.455178,0.258462,0.021295,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.501461,mpc-p,0,-126.340000,54.885000,-0.776385,-4.847414,-0.930000,-4.965000,0.153615,0.117586,21.254876,3.567892,2.409089,3.567892,21.254876,0.080000,0.780000,3,112,3.470242,112.450000,3.470242,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.385696,8.460339,80.793838,91.425013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579021,1.501541,0.292869,0.019775,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.511460,mpc-p,0,-126.340000,54.885000,-0.575125,-4.740255,-0.710000,-4.895000,0.134875,0.154745,20.949928,7.898153,2.409089,7.898153,20.949928,0.050000,0.980000,21,79,20.985869,78.687601,20.985869,78.687601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.758852,7.568847,81.266131,90.087581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551930,1.429170,0.280040,0.018114,0.503047,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.521466,mpc-p,0,-126.340000,54.885000,-0.365085,-4.629582,-0.490000,-4.785000,0.124915,0.155418,21.742793,14.119093,2.348100,14.119093,21.742793,0.080000,0.910000,23,35,23.105793,34.946523,23.105793,34.946523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.822699,8.039038,81.546998,89.380033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554911,1.615390,0.220340,0.027060,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.531466,mpc-p,0,-126.340000,54.885000,-0.146797,-4.515692,-0.270000,-4.625000,0.123203,0.109308,21.681804,18.205396,2.165131,18.205396,21.681804,0.170000,0.650000,23,22,22.686835,22.064660,22.686835,22.064660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.912325,7.487862,79.562403,88.317838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570042,1.547704,0.216055,0.020680,0.502066,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.541466,mpc-p,0,-126.340000,54.885000,0.079558,-4.398690,-0.040000,-4.465000,0.119558,0.066310,22.962585,16.680656,2.409089,16.680656,22.962585,0.200000,0.400000,15,56,14.843614,56.081575,14.843614,56.081575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.825193,6.104367,78.303429,86.447341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552131,1.441698,0.197721,0.019671,0.501481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.551462,mpc-p,0,-126.340000,54.885000,0.313523,-4.278815,0.200000,-4.345000,0.113523,0.066185,23.999408,10.154769,2.348100,10.154769,23.999408,0.190000,0.420000,11,101,10.596624,112.041946,10.596624,112.041946,0.000000,-10.960371,0.000000,64.000000,0.000000,0.000000,48.782166,4.507916,76.861562,81.478746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553734,1.447502,0.263649,0.020460,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.561460,mpc-p,0,-126.340000,54.885000,0.554907,-4.156167,0.450000,-4.265000,0.104907,0.108833,24.365346,6.129455,2.409089,6.129455,24.365346,0.180000,0.670000,14,112,13.511763,112.450000,13.511763,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.743406,2.379500,76.767603,86.318224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546340,1.463163,0.255751,0.017472,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.571462,mpc-p,0,-126.340000,54.885000,0.803428,-4.030884,0.710000,-4.175000,0.093428,0.144116,24.548315,8.386070,2.470079,8.386070,24.548315,0.160000,0.910000,22,96,21.951094,96.378202,21.951094,96.378202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.116829,1.685128,79.659434,88.506235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558412,1.468097,0.282959,0.021311,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.581462,mpc-p,0,-126.340000,54.885000,1.058540,-3.903234,0.950000,-4.065000,0.108540,0.161766,24.548315,14.180083,2.165131,14.180083,24.548315,0.180000,0.950000,31,51,30.576203,47.669353,30.576203,47.669353,0.000000,3.708849,0.000000,64.000000,0.000000,0.000000,37.550301,1.803069,81.664988,86.435751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552834,1.729175,0.340712,0.049551,0.501356,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.591467,mpc-p,0,-126.340000,54.885000,1.320008,-3.773320,1.210000,-3.885000,0.110008,0.111680,24.731284,19.486178,2.165131,19.486178,24.731284,0.240000,0.770000,31,16,30.565358,15.682781,30.565358,15.682781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.824566,1.647532,82.265874,87.377799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620110,1.464481,0.212283,0.023238,0.500581,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.601462,mpc-p,0,-126.340000,54.885000,1.587055,-3.641511,1.470000,-3.695000,0.117055,0.053489,25.890086,20.705970,2.348100,20.705970,25.890086,0.270000,0.450000,24,30,23.553173,30.429253,23.553173,30.429253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.357096,-0.191725,83.567871,88.493311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552818,1.449753,0.204646,0.020647,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.611430,mpc-p,0,-126.340000,54.885000,1.858751,-3.508237,1.750000,-3.525000,0.108751,0.016763,27.841753,15.460864,2.409089,15.460864,27.841753,0.270000,0.320000,8,75,8.332215,84.573899,8.332215,84.573899,0.000000,-9.144646,0.000000,64.000000,0.000000,0.000000,32.829830,-2.174482,82.689187,87.388661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552517,1.516510,0.214002,0.019442,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.621459,mpc-p,0,-126.340000,54.885000,2.137111,-3.372488,2.050000,-3.405000,0.087111,0.032512,29.976389,8.264091,2.592058,8.264091,29.976389,0.210000,0.460000,-3,112,-3.311539,112.450000,-3.311539,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.666780,-3.421571,80.345886,89.974851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548764,1.506024,0.264400,0.024085,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.631465,mpc-p,0,-126.340000,54.885000,2.419383,-3.235577,2.360000,-3.325000,0.059383,0.089423,30.952223,7.166278,2.104141,7.166278,30.952223,0.140000,0.760000,-2,112,-1.802853,112.450000,-1.802853,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.531332,-4.830882,80.049536,95.141730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.559913,1.648123,0.308072,0.032441,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010059,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.641566,mpc-p,0,-126.340000,54.885000,2.708424,-3.096090,2.670000,-3.235000,0.038424,0.138910,30.525296,10.520706,2.226120,10.520706,30.525296,0.090000,0.960000,13,85,12.887373,84.879398,12.887373,84.879398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.684979,-4.938725,80.662144,95.663307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574869,1.613739,0.308561,0.031256,0.500572,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.651658,mpc-p,0,-126.340000,54.885000,3.000907,-2.955601,2.960000,-3.095000,0.040907,0.139399,30.525296,10.520706,2.226120,10.520706,30.525296,0.100000,0.920000,18,87,18.381336,86.531184,18.381336,86.531184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.229679,-2.269873,79.986001,88.731532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.771262,1.786327,0.279618,0.045033,0.501090,1,1,0,5,0,1,0,0,0,0,1,1,1,1,0,0.008396,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.661631,mpc-p,0,-126.340000,54.885000,3.293078,-2.815854,2.960000,-3.095000,0.333078,0.279146,28.329670,19.791126,2.287110,19.791126,28.329670,0.100000,0.920000,63,42,69.999997,25.877900,69.999997,25.877900,-6.618661,15.653283,0.000000,64.000000,0.000000,0.000000,10.997208,-4.068056,71.092082,83.673780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530170,1.750760,0.277448,0.019168,0.500887,1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.009973,0.009973,0.009973,0.009973
11.671658,mpc-p,0,-126.340000,54.885000,3.589452,-2.674638,3.600000,-2.675000,-0.010548,0.000362,27.536805,22.413679,1.860183,22.413679,27.536805,0.200000,0.810000,42,-3,42.008705,-12.538055,42.008705,-12.538055,0.000000,9.069239,0.000000,64.000000,0.000000,0.000000,4.260905,-5.702190,71.929402,79.610660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545590,2.295207,0.563169,0.039984,0.500963,1,1,0,11,2,2,0,0,0,0,2,0,2,2,1,0.008956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.681629,mpc-p,0,-126.340000,54.885000,3.886358,-2.533647,3.840000,-2.475000,0.046358,-0.058647,28.634618,22.352689,2.287110,22.352689,28.634618,0.350000,0.440000,18,16,17.941014,16.238113,17.941014,16.238113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.029180,-9.500076,93.186120,100.983282,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558793,1.634744,0.217599,0.025800,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.691630,mpc-p,0,-126.340000,54.885000,4.185823,-2.391861,4.140000,-2.305000,0.045823,-0.086861,30.281337,13.082270,1.860183,13.082270,30.281337,0.340000,0.210000,1,61,0.548752,111.876730,0.548752,111.876730,0.000000,-50.638616,0.000000,64.000000,0.000000,0.000000,9.328474,-10.575569,95.537844,105.840846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601702,1.806486,0.292327,0.035934,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008249,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.701633,mpc-p,0,-126.340000,54.885000,4.486542,-2.249841,4.460000,-2.255000,0.026542,0.005159,30.952223,2.165131,1.799193,2.165131,30.952223,0.220000,0.340000,6,106,6.172647,112.450000,6.172647,112.450000,0.000000,-6.211887,0.000000,64.000000,0.000000,0.000000,11.002793,-7.432949,94.978307,104.772569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585686,1.793301,0.317065,0.038042,0.501085,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.711629,mpc-p,0,-126.340000,54.885000,4.787744,-2.107886,4.780000,-2.275000,0.007744,0.167114,30.830244,-5.275601,1.067318,-5.275601,30.830244,0.160000,0.650000,19,112,19.200190,112.450000,19.200190,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.028456,-3.169757,99.423067,111.707544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567906,1.863348,0.325652,0.040983,0.501096,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008313,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.721632,mpc-p,0,-126.340000,54.885000,5.089369,-1.965957,5.100000,-2.325000,-0.010631,0.359043,29.061545,-4.604715,1.250287,-4.604715,29.061545,0.160000,0.920000,29,112,29.097582,112.450000,29.097582,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.136304,3.514101,101.657442,115.123125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.475427,1.740768,0.348866,0.035198,0.501561,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.731632,mpc-p,0,-126.340000,54.885000,5.390659,-1.824339,5.360000,-2.345000,0.030659,0.520661,26.926909,-0.823360,2.348100,-0.823360,26.926909,0.210000,1.020000,46,112,46.410555,112.450000,46.410555,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.333599,9.735649,102.152027,116.459995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573501,1.667439,0.319021,0.032279,0.501376,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.741629,mpc-p,0,-126.340000,54.885000,5.691091,-1.683205,5.630000,-2.325000,0.061091,0.641795,26.438993,3.994819,1.616224,3.994819,26.438993,0.320000,1.060000,42,112,41.758143,112.450000,41.758143,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.922100,13.532011,100.187734,112.896151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573836,1.656002,0.310288,0.027790,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.751664,mpc-p,0,-126.340000,54.885000,5.991423,-1.542121,5.900000,-2.245000,0.091423,0.702879,27.963733,10.825654,1.067318,10.825654,27.963733,0.390000,1.070000,23,112,23.259473,112.450000,23.259473,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.776747,13.741835,97.320263,107.694311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562411,1.819211,0.431503,0.050783,0.501149,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008380,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.761633,mpc-p,0,-126.340000,54.885000,6.288094,-1.402679,6.240000,-2.075000,0.048094,0.672321,29.183525,17.351542,1.128308,17.351542,29.183525,0.390000,1.080000,8,67,8.029391,59.672979,8.029391,59.672979,0.000000,7.777021,0.000000,64.000000,0.000000,0.000000,-19.126156,9.961693,88.948397,104.273149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.466076,1.639204,0.424702,0.031787,0.500587,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010074,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.771742,mpc-p,0,-126.340000,54.885000,6.586738,-1.262147,6.490000,-1.915000,0.096738,0.652853,29.488473,22.047741,2.287110,22.047741,29.488473,0.290000,0.950000,21,30,21.277013,30.480305,21.277013,30.480305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.698787,5.262937,85.578865,103.119436,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570458,1.801661,0.253255,0.038923,0.504812,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.783137,mpc-p,0,-126.340000,54.885000,6.920114,-1.104960,6.850000,-1.675000,0.070114,0.570040,29.854410,21.254876,1.921172,21.254876,29.854410,0.230000,0.550000,23,66,23.355137,66.102359,23.355137,66.102359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.279303,-0.436620,83.945528,106.209050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618444,1.818988,0.236302,0.033300,0.500915,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.791799,mpc-p,0,-126.340000,54.885000,7.170880,-0.986425,7.120000,-1.515000,0.050880,0.528575,30.647275,18.083417,1.677214,18.083417,30.647275,0.240000,0.470000,12,100,11.843480,100.380682,11.843480,100.380682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.452626,-9.206782,70.521426,95.161100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569974,1.764133,0.284436,0.049829,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.801814,mpc-p,0,-126.340000,54.885000,7.457509,-0.850525,7.430000,-1.375000,0.027509,0.524475,31.196182,13.448207,0.640391,13.448207,31.196182,0.230000,0.730000,1,112,0.616301,112.450000,0.616301,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.164169,-15.930509,65.256422,89.439749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607087,1.738087,0.274602,0.033853,0.500812,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.811804,mpc-p,0,-126.340000,54.885000,7.739473,-0.716304,7.790000,-1.235000,-0.050527,0.518696,31.440140,13.570186,1.372266,13.570186,31.440140,0.160000,0.970000,-4,95,-4.105605,95.139847,-4.105605,95.139847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.228159,-20.479460,64.883610,86.561583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549054,1.563294,0.272774,0.019447,0.500447,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.821799,mpc-p,0,-126.340000,54.885000,8.017261,-0.583434,8.070000,-1.085000,-0.052739,0.501566,31.501130,16.131750,2.409089,16.131750,31.501130,0.090000,0.900000,1,78,1.499461,77.922999,1.499461,77.922999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.515114,-22.899911,65.337281,81.643188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548983,1.569838,0.211386,0.019361,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.831801,mpc-p,0,-126.340000,54.885000,8.290532,-0.451980,8.370000,-0.905000,-0.079468,0.453020,29.671441,20.096074,1.555235,20.096074,29.671441,0.090000,0.830000,13,47,13.312877,46.642880,13.312877,46.642880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.972083,-25.226944,65.349710,78.889769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551128,1.483746,0.207839,0.019960,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.841806,mpc-p,0,-126.340000,54.885000,8.558743,-0.322102,8.660000,-0.695000,-0.101257,0.372898,28.695608,20.705970,0.457422,20.705970,28.695608,0.090000,0.670000,17,47,17.478199,46.947539,17.478199,46.947539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.174328,-26.200126,67.994524,78.823757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591564,1.458567,0.204918,0.019090,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.851806,mpc-p,0,-126.340000,54.885000,8.821349,-0.193965,8.940000,-0.515000,-0.118651,0.321035,26.499982,18.510344,-0.091484,18.510344,26.499982,0.110000,0.550000,28,71,27.839946,70.834635,27.839946,70.834635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.125691,-27.228968,62.148378,72.302129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568209,1.486303,0.201310,0.022102,0.502811,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.861804,mpc-p,0,-126.340000,54.885000,9.078096,-0.067590,9.200000,-0.365000,-0.121904,0.297410,24.060398,13.265238,0.884349,13.265238,24.060398,0.140000,0.590000,39,108,38.516971,108.330510,38.516971,108.330510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.693743,-27.847048,55.744066,64.812468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559119,1.631129,0.288449,0.034501,0.501119,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.871806,mpc-p,0,-126.340000,54.885000,9.328751,0.057010,9.440000,-0.235000,-0.111249,0.292010,22.108731,11.679509,1.616224,11.679509,22.108731,0.240000,0.810000,37,102,37.016833,101.733599,37.016833,101.733599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.283109,-29.348638,50.526611,62.280861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567026,2.004358,0.352320,0.034535,0.502229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008476,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.881801,mpc-p,0,-126.340000,54.885000,9.572789,0.179676,9.670000,-0.105000,-0.097211,0.284676,22.779616,13.875134,1.250287,13.875134,22.779616,0.320000,0.930000,16,70,15.819349,70.045920,15.819349,70.045920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.948670,-29.900233,49.471689,59.996848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560979,1.728713,0.337582,0.025908,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.891798,mpc-p,0,-126.340000,54.885000,9.810137,0.300477,9.900000,0.065000,-0.089863,0.235477,22.535658,18.327375,0.762370,18.327375,22.535658,0.300000,0.840000,14,34,13.640594,33.826378,13.640594,33.826378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.712832,-29.388298,44.859068,53.830096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544796,1.584256,0.184321,0.017706,0.500424,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.901801,mpc-p,0,-126.340000,54.885000,10.040564,0.419400,10.130000,0.245000,-0.089436,0.174400,21.315866,18.754303,0.396432,18.754303,21.315866,0.230000,0.610000,26,42,26.038735,42.063040,26.038735,42.063040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.926208,-27.468579,47.898768,53.009202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557184,1.686876,0.282010,0.047270,0.501197,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.911821,mpc-p,0,-126.340000,54.885000,10.264061,0.536551,10.350000,0.395000,-0.085939,0.141551,20.644980,15.460864,-0.518412,15.460864,20.644980,0.190000,0.460000,30,79,30.055310,78.777399,30.055310,78.777399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.058788,-26.723996,47.524339,52.752767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601170,1.596835,0.208490,0.027577,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.921806,mpc-p,0,-126.340000,54.885000,10.479274,0.651318,10.560000,0.535000,-0.080726,0.116318,19.791126,11.374561,-0.030495,11.374561,19.791126,0.260000,0.590000,20,99,19.929400,98.693474,19.929400,98.693474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.304820,-27.776085,41.265332,50.108657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561951,1.666585,0.235129,0.029634,0.503746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.931807,mpc-p,0,-126.340000,54.885000,10.687079,0.764265,10.770000,0.645000,-0.082921,0.119265,20.340032,9.666852,0.274453,9.666852,20.340032,0.270000,0.780000,4,95,4.036176,95.085636,4.036176,95.085636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.386918,-28.951472,38.277637,48.450263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566746,1.501078,0.244312,0.018879,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.941801,mpc-p,0,-126.340000,54.885000,10.886837,0.875150,10.970000,0.755000,-0.083163,0.120150,19.242219,12.655342,1.128308,12.655342,19.242219,0.190000,0.870000,15,61,15.211084,60.936575,15.211084,60.936575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.601712,-29.451033,35.185084,43.287993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547663,1.475446,0.257801,0.021952,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.951806,mpc-p,0,-126.340000,54.885000,11.078695,0.984154,11.150000,0.885000,-0.071305,0.099154,16.802635,15.033937,-0.030495,15.033937,16.802635,0.160000,0.770000,36,45,35.503006,45.460994,35.503006,45.460994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.597965,-28.150271,38.632037,39.695514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567553,1.464231,0.192958,0.022201,0.505234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.961803,mpc-p,0,-126.340000,54.885000,11.262138,1.091084,11.320000,1.035000,-0.057862,0.056084,15.948781,15.704823,-0.579401,15.704823,15.948781,0.220000,0.600000,31,49,31.258333,49.329010,31.258333,49.329010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.562600,-26.808045,45.781503,47.890897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558253,1.479036,0.197792,0.019483,0.500989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.971805,mpc-p,0,-126.340000,54.885000,11.437293,1.196105,11.490000,1.155000,-0.052707,0.041105,16.314719,12.289405,-0.640391,12.289405,16.314719,0.290000,0.510000,11,82,10.714729,82.298156,10.714729,82.298156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.329974,-25.272861,45.096235,50.442073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562142,1.494404,0.231207,0.022634,0.501314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.981807,mpc-p,0,-126.340000,54.885000,11.603949,1.299185,11.660000,1.255000,-0.056051,0.044185,16.192739,8.812998,0.945339,8.812998,16.192739,0.220000,0.610000,9,102,9.144467,101.542107,9.144467,101.542107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.311343,-24.205861,40.576732,49.161212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565020,1.470187,0.214543,0.020079,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.991804,mpc-p,0,-126.340000,54.885000,11.761944,1.400305,11.850000,1.335000,-0.088056,0.065305,16.009771,6.678361,0.701380,6.678361,16.009771,0.170000,0.800000,5,103,4.905282,102.685020,4.905282,102.685020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.175087,-23.809512,38.371648,44.536523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556744,2.502942,0.315080,0.043824,0.501755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.001810,mpc-p,0,-126.340000,54.885000,11.911442,1.499656,12.020000,1.425000,-0.108558,0.074656,15.399875,9.727842,0.701380,9.727842,15.399875,0.110000,0.920000,9,66,8.683719,66.121550,8.683719,66.121550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.922177,-23.536472,36.801066,39.618203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578579,1.649383,0.268907,0.026879,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.011802,mpc-p,0,-126.340000,54.885000,12.052050,1.597047,12.170000,1.545000,-0.117950,0.052047,14.789979,14.058103,-0.762370,14.058103,14.789979,0.100000,0.810000,9,35,9.156646,35.039998,9.156646,35.039998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.054232,-21.731923,43.044074,40.780836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564849,1.759516,0.235571,0.036809,0.501032,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.022001,mpc-p,0,-126.340000,54.885000,12.186605,1.694637,12.330000,1.695000,-0.143395,-0.000363,12.350394,13.814145,0.274453,13.814145,12.350394,0.100000,0.580000,21,50,20.673131,49.573151,20.673131,49.573151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.071962,-17.604932,53.422694,52.958787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.096239,1.719927,0.224324,0.024619,0.500974,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009577,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.031801,mpc-p,0,-126.340000,54.885000,12.307358,1.786730,12.440000,1.785000,-0.132642,0.001730,11.984457,10.154769,-0.274453,10.154769,11.984457,0.110000,0.470000,16,89,16.004933,88.530705,16.004933,88.530705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.541303,-14.256934,51.655609,49.963557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558209,1.656392,0.215581,0.028377,0.504755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.041906,mpc-p,0,-126.340000,54.885000,12.423137,1.880041,12.570000,1.845000,-0.146863,0.035041,11.374561,5.519559,0.030495,5.519559,11.374561,0.150000,0.640000,4,112,4.432776,112.450000,4.432776,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.320561,-12.948451,43.968678,45.374248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599024,1.831522,1.145547,0.058256,0.500911,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.051802,mpc-p,0,-126.340000,54.885000,12.527959,1.969862,12.690000,1.905000,-0.162041,0.064862,11.130602,3.140965,-0.335443,3.140965,11.130602,0.120000,0.850000,-1,112,-1.465982,112.450000,-1.465982,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.287878,-12.251827,42.367003,45.937152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563994,1.639009,0.280155,0.020404,0.500553,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.061825,mpc-p,0,-126.340000,54.885000,12.625546,2.059334,12.800000,1.965000,-0.174454,0.094334,8.873987,5.946486,0.640391,5.946486,8.873987,0.070000,1.000000,15,82,15.076461,81.787267,15.076461,81.787267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.527670,-11.377740,39.855351,40.172859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609299,1.630047,0.277069,0.030037,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.071813,mpc-p,0,-126.340000,54.885000,12.714288,2.147076,12.880000,2.055000,-0.165712,0.092076,7.410237,10.703675,-0.091484,10.703675,7.410237,0.060000,0.970000,25,43,24.857230,42.968630,24.857230,42.968630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.721594,-10.486596,43.991873,40.316116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583855,1.470937,0.194788,0.016807,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.081803,mpc-p,0,-126.340000,54.885000,12.794644,2.233496,12.960000,2.175000,-0.165356,0.058496,5.763517,13.326228,-0.396432,13.326228,5.763517,0.130000,0.700000,25,40,24.577711,40.303293,24.577711,40.303293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.076658,-8.395388,55.987995,58.899865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547090,1.442368,0.170575,0.015855,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.091802,mpc-p,0,-126.340000,54.885000,12.866763,2.318732,13.020000,2.295000,-0.153237,0.023732,5.214611,10.032790,-0.091484,10.032790,5.214611,0.190000,0.510000,14,80,13.862064,79.745292,13.862064,79.745292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.108379,-5.240661,58.381616,66.113013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545445,1.474063,0.166981,0.014920,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.101801,mpc-p,0,-126.340000,54.885000,12.930710,2.402808,13.080000,2.375000,-0.149290,0.027808,5.092632,5.946486,0.152474,5.946486,5.092632,0.180000,0.600000,5,106,5.383637,105.847453,5.383637,105.847453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.636908,-3.409201,50.617605,57.484389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547977,1.431144,0.198899,0.014906,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.111801,mpc-p,0,-126.340000,54.885000,12.986626,2.485812,13.130000,2.425000,-0.143374,0.060812,4.543725,3.262944,0.335443,3.262944,4.543725,0.120000,0.820000,8,111,7.513348,110.648903,7.513348,110.648903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.567440,-1.854940,48.639533,56.147517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555994,1.524181,0.270103,0.029071,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.121809,mpc-p,0,-126.340000,54.885000,13.034700,2.567896,13.180000,2.475000,-0.145300,0.092896,3.140965,5.580549,0.091484,5.580549,3.140965,0.100000,0.980000,14,79,14.276917,79.381722,14.276917,79.381722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.265929,-0.930579,46.041095,50.321498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576079,1.515037,0.315470,0.027309,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.131802,mpc-p,0,-126.340000,54.885000,13.075016,2.648984,13.210000,2.555000,-0.134984,0.093984,1.433256,9.727842,-0.030495,9.727842,1.433256,0.100000,0.890000,24,51,23.925967,51.295313,23.925967,51.295313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.825400,1.262266,46.705379,47.999307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553895,1.491142,0.203086,0.025219,0.500622,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.141804,mpc-p,0,-126.340000,54.885000,13.107854,2.729351,13.230000,2.665000,-0.122146,0.064351,0.762370,11.191592,-0.457422,11.191592,0.762370,0.150000,0.730000,18,49,18.084422,49.261606,18.084422,49.261606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.970503,3.245843,49.870238,56.587959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561663,1.492011,0.200105,0.017332,0.500956,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.151803,mpc-p,0,-126.340000,54.885000,13.133372,2.809003,13.240000,2.765000,-0.106628,0.044003,-0.213464,9.788831,0.213464,9.788831,-0.213464,0.180000,0.570000,15,73,14.969682,72.740291,14.969682,72.740291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.783036,5.483498,46.140482,55.280993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552295,1.706774,0.215586,0.022926,0.500742,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.161803,mpc-p,0,-126.340000,54.885000,13.151799,2.888082,13.240000,2.845000,-0.088201,0.043082,-0.152474,5.946486,0.213464,5.946486,-0.152474,0.160000,0.530000,9,108,8.561699,108.224069,8.561699,108.224069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.358400,7.100559,41.275785,47.862426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542921,1.474291,0.234913,0.018431,0.501723,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.171806,mpc-p,0,-126.340000,54.885000,13.163353,2.966691,13.240000,2.905000,-0.076647,0.061691,-1.006328,3.750861,0.152474,3.750861,-1.006328,0.140000,0.820000,10,103,9.594561,103.360140,9.594561,103.360140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.336609,6.414764,40.810198,50.442898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558667,1.700208,0.296094,0.029501,0.503981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.181806,mpc-p,0,-126.340000,54.885000,13.168263,3.044889,13.230000,2.965000,-0.061737,0.079889,-1.921172,6.190445,0.823360,6.190445,-1.921172,0.110000,0.970000,16,71,15.696637,71.097295,15.696637,71.097295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.204716,6.594068,40.086342,46.109491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558922,1.559106,0.258979,0.024099,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.191803,mpc-p,0,-126.340000,54.885000,13.166774,3.122773,13.210000,3.055000,-0.043226,0.067773,-2.531068,10.642686,0.396432,10.642686,-2.531068,0.120000,0.860000,16,42,16.361755,41.972009,16.361755,41.972009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.458330,7.835239,43.681253,52.046550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553699,1.519381,0.196498,0.020697,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.201807,mpc-p,0,-126.340000,54.885000,13.159130,3.200521,13.190000,3.175000,-0.030870,0.025521,-3.567892,11.984457,-0.030495,11.984457,-3.567892,0.140000,0.640000,17,46,17.435515,45.760066,17.435515,45.760066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.150464,9.937142,49.669229,66.716403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576500,1.574050,0.210143,0.024681,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.211804,mpc-p,0,-126.340000,54.885000,13.145600,3.278110,13.160000,3.275000,-0.014400,0.003110,-3.018985,8.630029,0.274453,8.630029,-3.018985,0.140000,0.530000,6,81,6.154998,81.278878,6.154998,81.278878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.322635,11.600321,47.315851,63.508679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562757,1.455043,0.203407,0.017413,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.221804,mpc-p,0,-126.340000,54.885000,13.126432,3.355729,13.140000,3.335000,-0.013568,0.020729,-2.409089,4.299767,-0.030495,4.299767,-2.409089,0.120000,0.620000,-6,112,-5.691714,112.195822,-5.691714,112.195822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.029851,11.498236,44.072583,54.188727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555388,1.453522,0.257920,0.020098,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.231802,mpc-p,0,-126.340000,54.885000,13.101900,3.433420,13.120000,3.395000,-0.018100,0.038420,-2.287110,3.750861,0.701380,3.750861,-2.287110,0.050000,0.860000,-6,99,-5.577276,98.690451,-5.577276,98.690451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.417962,10.471955,43.346884,56.942753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556745,1.524915,0.282415,0.021815,0.501262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.241804,mpc-p,0,-126.340000,54.885000,13.072261,3.511311,13.100000,3.465000,-0.027739,0.046311,-3.140965,7.654195,1.189297,7.654195,-3.140965,0.030000,0.950000,-1,59,-0.669997,59.149600,-0.669997,59.149600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.028093,10.393989,41.322402,51.629129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554218,1.461520,0.221328,0.017586,0.505497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.251804,mpc-p,0,-126.340000,54.885000,13.037795,3.589461,13.070000,3.575000,-0.032205,0.014461,-3.567892,12.289405,0.457422,12.289405,-3.567892,0.010000,0.810000,2,30,2.319383,29.661325,2.319383,29.661325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.047065,11.501441,48.230490,64.712757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563018,1.642549,0.237524,0.029442,0.501156,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.261821,mpc-p,0,-126.340000,54.885000,12.998702,3.668090,13.040000,3.685000,-0.041298,-0.016910,-4.543725,11.740498,-0.335443,11.740498,-4.543725,0.010000,0.560000,5,53,5.136353,53.059350,5.136353,53.059350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.401896,13.764389,59.907468,81.273526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588357,1.630636,0.214606,0.038671,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.271802,mpc-p,0,-126.340000,54.885000,12.955478,3.746854,13.000000,3.785000,-0.044522,-0.038146,-4.299767,8.020133,0.457422,8.020133,-4.299767,0.010000,0.500000,-3,89,-3.019247,88.948730,-3.019247,88.948730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.520235,14.278972,52.472110,70.543675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551694,1.612469,0.226844,0.031274,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.281805,mpc-p,0,-126.340000,54.885000,12.908150,3.826288,12.960000,3.845000,-0.051850,-0.018712,-4.299767,4.116798,-0.030495,4.116798,-4.299767,0.010000,0.670000,-10,110,-10.275654,109.881610,-10.275654,109.881610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.663640,13.659612,52.028598,64.386564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557603,1.662384,0.246832,0.029217,0.501629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.291804,mpc-p,0,-126.340000,54.885000,12.857097,3.906258,12.920000,3.905000,-0.062903,0.001258,-4.116798,4.848673,0.884349,4.848673,-4.116798,-0.010000,0.870000,-15,89,-14.553836,89.473161,-14.553836,89.473161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.453633,12.835662,50.694981,64.206914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559873,1.587446,0.276839,0.023209,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.301804,mpc-p,0,-126.340000,54.885000,12.802562,3.986870,12.880000,3.985000,-0.077438,0.001870,-4.848673,8.752008,0.884349,8.752008,-4.848673,-0.020000,0.920000,-11,53,-10.667174,52.777661,-10.667174,52.777661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.783121,13.122769,51.535470,64.042721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557564,1.615552,0.231193,0.026721,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.311805,mpc-p,0,-126.340000,54.885000,12.744808,4.068181,12.840000,4.095000,-0.095192,-0.026819,-5.214611,12.899301,0.884349,12.899301,-5.214611,-0.050000,0.760000,-6,30,-6.331727,29.949202,-6.331727,29.949202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.455479,14.053056,56.063086,73.573564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558585,1.446180,0.196166,0.018725,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.321803,mpc-p,0,-126.340000,54.885000,12.684125,4.150203,12.790000,4.215000,-0.105875,-0.064797,-5.519559,12.350394,0.335443,12.350394,-5.519559,-0.050000,0.520000,-7,53,-7.074190,52.592436,-7.074190,52.592436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.527787,15.606105,61.758511,82.909689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553711,1.539867,0.190657,0.019824,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.331831,mpc-p,0,-126.340000,54.885000,12.620546,4.233265,12.740000,4.305000,-0.119454,-0.071735,-5.458569,8.934977,0.091484,8.934977,-5.458569,-0.050000,0.490000,-13,85,-12.641708,85.026732,-12.641708,85.026732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.732534,15.549697,56.169938,73.475550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552734,1.549331,0.205946,0.021241,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.341803,mpc-p,0,-126.340000,54.885000,12.554875,4.316691,12.690000,4.375000,-0.135125,-0.058309,-5.763517,5.153621,1.067318,5.153621,-5.763517,-0.060000,0.640000,-14,106,-14.386876,106.424095,-14.386876,106.424095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.872340,14.720053,54.633770,66.981383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553717,1.482675,0.217796,0.020410,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.351831,mpc-p,0,-126.340000,54.885000,12.486619,4.401449,12.640000,4.435000,-0.153381,-0.033551,-5.885497,5.275601,1.067318,5.275601,-5.885497,-0.100000,0.850000,-12,91,-12.092492,90.914551,-12.092492,90.914551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.929498,13.647227,52.277513,65.427141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555773,1.965804,0.367296,0.049751,0.501076,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008451,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.361811,mpc-p,0,-126.340000,54.885000,12.416708,4.486693,12.590000,4.525000,-0.173292,-0.038307,-5.885497,5.275601,0.945339,10.032790,-6.678361,-0.110000,0.920000,-14,84,-13.957415,83.895492,-13.957415,83.895492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.152961,14.133702,51.234451,64.223015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.913675,2.784880,0.268917,0.041090,0.501166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009523,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.371801,mpc-p,0,-126.340000,54.885000,12.344973,4.572931,12.520000,4.655000,-0.175027,-0.082069,-7.288257,14.607010,0.701380,14.607010,-7.288257,-0.110000,0.890000,0,39,-0.274360,7.930284,-0.274360,7.930284,0.000000,30.965208,0.000000,64.000000,0.000000,0.000000,66.840707,12.784849,49.886465,63.574266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558192,1.655671,0.264620,0.032328,0.501286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.381805,mpc-p,0,-126.340000,54.885000,12.271585,4.660222,12.460000,4.815000,-0.188415,-0.154778,-7.288257,18.205396,0.274453,18.205396,-7.288257,-0.090000,0.690000,-3,-6,-2.984254,-10.733258,-2.984254,-10.733258,0.000000,4.628750,0.000000,64.000000,0.000000,0.000000,67.147829,12.899985,62.624652,81.931796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585639,1.856093,1.020425,0.041101,0.501031,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.393563,mpc-p,0,-126.340000,54.885000,12.183639,4.763996,12.370000,5.025000,-0.186361,-0.261004,-7.471226,16.192739,1.006328,16.192739,-7.471226,-0.060000,0.310000,-7,29,-7.051801,28.904170,-7.051801,28.904170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.458109,15.677376,84.511512,108.128145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599918,1.739289,0.249565,0.030413,0.501210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.401800,mpc-p,0,-126.340000,54.885000,12.121080,4.837471,12.310000,5.125000,-0.188920,-0.287529,-7.227268,9.666852,1.311276,9.666852,-7.227268,-0.060000,0.210000,-13,74,-12.759818,90.750064,-12.759818,90.750064,0.000000,-16.845894,0.000000,64.000000,0.000000,0.000000,71.383585,17.992575,77.724963,96.902657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555299,1.675448,0.239181,0.032446,0.500714,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.411807,mpc-p,0,-126.340000,54.885000,12.044213,4.927567,12.250000,5.175000,-0.205787,-0.247433,-6.739351,1.921172,1.067318,1.921172,-6.739351,-0.070000,0.460000,-21,112,-21.246618,112.450000,-21.246618,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.720436,20.239895,76.110768,89.921409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587484,2.222670,0.294460,0.046143,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.421823,mpc-p,0,-126.340000,54.885000,11.966471,5.018657,12.190000,5.195000,-0.223529,-0.176343,-6.678361,-0.335443,0.457422,-0.335443,-6.678361,-0.110000,0.760000,-20,112,-20.136116,112.450000,-20.136116,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.182135,22.460948,75.152929,89.814838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605115,1.806756,0.362758,0.035433,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008323,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.431808,mpc-p,0,-126.340000,54.885000,11.888338,5.110336,12.120000,5.225000,-0.231662,-0.114664,-7.471226,3.262944,0.823360,3.262944,-7.471226,-0.160000,0.970000,-7,93,-6.545733,92.547974,-6.545733,92.547974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.751227,25.653805,73.077173,91.479832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573211,1.688658,0.280696,0.032381,0.500710,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.441804,mpc-p,0,-126.340000,54.885000,11.809610,5.202984,12.040000,5.295000,-0.230390,-0.092016,-9.056956,10.032790,1.372266,10.032790,-9.056956,-0.130000,0.990000,7,48,6.869247,36.470981,6.869247,36.470981,0.000000,11.076993,0.000000,64.000000,0.000000,0.000000,68.728405,28.132387,70.021035,93.775072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569966,1.751375,0.271803,0.037542,0.501166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.451806,mpc-p,0,-126.340000,54.885000,11.730483,5.296486,11.960000,5.435000,-0.229517,-0.138514,-9.178935,15.277895,1.128308,15.277895,-9.178935,-0.060000,0.760000,2,8,2.036407,8.302285,2.036407,8.302285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.476253,30.252888,76.876627,105.072809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600866,1.868828,0.222404,0.047244,0.500783,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008253,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.461805,mpc-p,0,-126.340000,54.885000,11.651128,5.390737,11.870000,5.585000,-0.218872,-0.194263,-8.934977,15.826802,1.006328,15.826802,-8.934977,-0.030000,0.430000,-3,27,-3.455294,27.141833,-3.455294,27.141833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.521441,32.325620,91.810261,120.396358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564890,1.500264,0.208524,0.028094,0.501526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.471836,mpc-p,0,-126.340000,54.885000,11.571387,5.485999,11.790000,5.715000,-0.218613,-0.229001,-8.630029,9.056956,0.701380,9.056956,-8.630029,-0.030000,0.330000,-10,72,-9.596835,89.723121,-9.596835,89.723121,0.000000,-17.581288,0.000000,64.000000,0.000000,0.000000,72.443791,33.423270,85.732398,108.969910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598217,1.761352,0.215475,0.034025,0.500586,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.481808,mpc-p,0,-126.340000,54.885000,11.492067,5.581357,11.720000,5.765000,-0.227933,-0.183643,-8.142112,1.982162,1.067318,1.982162,-8.142112,-0.040000,0.460000,-17,112,-16.706155,112.450000,-16.706155,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.401368,33.584257,79.959519,95.928620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564757,1.510253,0.263799,0.026660,0.500344,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.493573,mpc-p,0,-126.340000,54.885000,11.398533,5.694605,11.630000,5.785000,-0.231467,-0.090395,-7.532216,-0.091484,1.189297,-0.091484,-7.532216,-0.080000,0.840000,-19,112,-19.051838,112.450000,-19.051838,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.382673,33.594328,78.313421,94.691241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.624263,1.616286,0.283897,0.023079,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.501800,mpc-p,0,-126.340000,54.885000,11.333220,5.774204,11.580000,5.805000,-0.246780,-0.030796,-8.081122,2.165131,1.311276,2.165131,-8.081122,-0.100000,0.950000,-12,112,-12.484723,111.914047,-12.484723,111.914047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.662696,35.216905,76.554673,95.919057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550997,1.479747,0.269154,0.018213,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.511802,mpc-p,0,-126.340000,54.885000,11.253952,5.871369,11.500000,5.865000,-0.246048,0.006369,-9.117946,8.630029,1.433256,8.630029,-9.117946,-0.120000,1.070000,2,67,1.995479,51.915178,1.995479,51.915178,0.000000,14.998869,0.000000,64.000000,0.000000,0.000000,72.147366,35.114435,70.913700,93.098291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554695,1.443235,0.291543,0.015113,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.521801,mpc-p,0,-126.340000,54.885000,11.174914,5.968830,11.410000,5.995000,-0.235086,-0.026170,-9.666852,14.850968,1.006328,14.850968,-9.666852,-0.080000,0.910000,6,22,6.217579,11.113784,6.217579,11.113784,0.000000,10.800263,0.000000,64.000000,0.000000,0.000000,70.446681,34.823439,76.371718,103.584989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550035,1.495231,0.195522,0.021559,0.500812,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.531977,mpc-p,0,-126.340000,54.885000,11.094699,6.068270,11.320000,6.155000,-0.225301,-0.086730,-9.666852,16.863625,0.945339,16.863625,-9.666852,-0.030000,0.590000,2,17,1.672999,16.900506,1.672999,16.900506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.055384,34.300208,88.940886,116.752219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576805,1.479437,0.210823,0.019766,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.541804,mpc-p,0,-126.340000,54.885000,11.017469,6.164432,11.230000,6.285000,-0.212531,-0.120568,-9.483883,11.435550,0.823360,11.435550,-9.483883,-0.020000,0.360000,-3,62,-3.095884,79.360963,-3.095884,79.360963,0.000000,-17.460457,0.000000,64.000000,0.000000,0.000000,74.334488,34.179447,91.844276,116.428703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554619,1.480550,0.200861,0.023365,0.508210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.551803,mpc-p,0,-126.340000,54.885000,10.939121,6.262310,11.140000,6.365000,-0.200879,-0.102690,-9.483883,3.628881,1.555235,3.628881,-9.483883,-0.010000,0.450000,-7,107,-7.380702,112.450000,-7.380702,112.450000,0.000000,-5.549494,0.000000,64.000000,0.000000,0.000000,77.436625,33.054658,83.716453,98.798284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605191,1.732062,0.258590,0.032612,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.561806,mpc-p,0,-126.340000,54.885000,10.860976,6.360133,11.050000,6.385000,-0.189024,-0.024867,-9.239925,-1.006328,1.372266,-1.006328,-9.239925,-0.010000,0.730000,-11,112,-10.646808,112.450000,-10.646808,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.996383,32.145022,81.691280,95.218245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560109,1.554498,0.357737,0.022006,0.501575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.571805,mpc-p,0,-126.340000,54.885000,10.783064,6.457719,10.970000,6.395000,-0.186936,0.062719,-9.117946,0.396432,0.701380,0.396432,-9.117946,-0.030000,0.970000,-10,112,-9.560184,112.450000,-9.560184,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.371661,32.929936,80.281091,96.438237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558804,1.493848,0.294877,0.025117,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.581805,mpc-p,0,-126.340000,54.885000,10.705320,6.554979,10.880000,6.435000,-0.174680,0.119979,-10.154769,5.214611,1.677214,5.214611,-10.154769,-0.040000,1.060000,3,92,3.380248,92.039244,3.380248,92.039244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.131564,32.652181,75.515604,91.966076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558599,1.474216,0.252976,0.019217,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.591804,mpc-p,0,-126.340000,54.885000,10.627713,6.651766,10.790000,6.515000,-0.162287,0.136766,-10.886644,10.398727,0.945339,10.398727,-10.886644,-0.030000,1.030000,12,53,12.395643,53.184855,12.395643,53.184855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.946201,30.927940,74.293867,92.268966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556538,1.583139,0.216131,0.019586,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.601805,mpc-p,0,-126.340000,54.885000,10.550175,6.747965,10.690000,6.645000,-0.139825,0.102965,-10.581696,14.667999,0.884349,14.667999,-10.581696,0.020000,0.810000,8,34,7.716308,34.204728,7.716308,34.204728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.985067,27.801989,82.555694,100.063110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561496,1.470440,0.206493,0.022577,0.501064,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.611805,mpc-p,0,-126.340000,54.885000,10.472651,6.843422,10.590000,6.795000,-0.117349,0.048422,-10.276748,13.936124,1.616224,13.936124,-10.276748,0.040000,0.570000,3,57,3.241629,57.276793,3.241629,57.276793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.339699,23.907319,89.932524,104.679934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555516,1.498270,0.204595,0.024136,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.621805,mpc-p,0,-126.340000,54.885000,10.395062,6.938002,10.490000,6.905000,-0.094938,0.033002,-10.154769,9.544873,2.043152,9.544873,-10.154769,0.030000,0.530000,2,98,2.291453,97.842945,2.291453,97.842945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.560663,18.889019,80.320359,89.859875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554778,1.475212,0.211713,0.021542,0.506725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.631805,mpc-p,0,-126.340000,54.885000,10.317335,7.031548,10.400000,6.975000,-0.082665,0.056548,-9.849821,4.482736,0.945339,4.482736,-9.849821,0.040000,0.740000,-3,112,-3.123520,112.450000,-3.123520,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.021221,14.017033,72.617431,83.023435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558973,1.512068,0.241546,0.016362,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.641800,mpc-p,0,-126.340000,54.885000,10.239411,7.123875,10.310000,7.045000,-0.070589,0.078875,-8.630029,5.702528,1.128308,5.702528,-8.630029,0.050000,0.950000,-14,99,-14.409248,98.637383,-14.409248,98.637383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.390691,9.736432,69.302408,80.376078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542752,1.459257,0.295827,0.024631,0.500956,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.651806,mpc-p,0,-126.340000,54.885000,10.161082,7.214962,10.220000,7.135000,-0.058918,0.079962,-9.117946,9.910810,1.067318,9.910810,-9.117946,0.000000,1.010000,-3,58,-2.974794,58.058110,-2.974794,58.058110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.394325,6.397355,67.918022,77.662858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564891,1.525615,0.236885,0.022689,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.661806,mpc-p,0,-126.340000,54.885000,10.082369,7.304508,10.140000,7.255000,-0.057631,0.049508,-9.300914,13.875134,1.860183,13.875134,-9.300914,-0.020000,0.840000,3,36,3.033725,35.830203,3.033725,35.830203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.560627,4.550715,70.506544,79.523119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592826,1.600983,0.219413,0.025728,0.500952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.671808,mpc-p,0,-126.340000,54.885000,10.003101,7.392433,10.050000,7.385000,-0.046899,0.007433,-9.361904,13.326228,1.433256,13.326228,-9.361904,0.000000,0.610000,1,56,1.426057,55.565130,1.426057,55.565130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.884739,3.276793,76.038328,87.173399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566943,1.477564,0.213404,0.019244,0.503854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.681805,mpc-p,0,-126.340000,54.885000,9.923226,7.478511,9.970000,7.495000,-0.046774,-0.016489,-8.569039,8.752008,0.823360,8.752008,-8.569039,0.010000,0.550000,-10,96,-9.652445,96.307107,-9.652445,96.307107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.095679,1.059483,69.365003,79.112814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556216,1.517888,0.237917,0.019550,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.691805,mpc-p,0,-126.340000,54.885000,9.842562,7.562656,9.890000,7.565000,-0.047438,-0.002344,-7.959143,4.482736,1.250287,4.482736,-7.959143,0.000000,0.740000,-17,112,-16.986027,112.449982,-16.986027,112.449982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.964157,-2.148105,61.091793,73.639633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560224,1.517728,0.252276,0.022933,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.701804,mpc-p,0,-126.340000,54.885000,9.761029,7.644667,9.810000,7.615000,-0.048971,0.029667,-8.630029,5.092632,2.470079,5.092632,-8.630029,-0.040000,0.940000,-7,96,-7.485450,95.501957,-7.485450,95.501957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.120025,-4.803809,55.540421,68.469564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555257,1.465525,0.310554,0.022072,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.711804,mpc-p,0,-126.340000,54.885000,9.678478,7.724416,9.730000,7.695000,-0.051522,0.029416,-9.178935,8.203101,1.738204,8.203101,-9.178935,-0.070000,1.010000,2,61,1.813683,61.083796,1.813683,61.083796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.086295,-6.381676,53.995183,64.938693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558286,1.479864,0.202208,0.018199,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.721810,mpc-p,0,-126.340000,54.885000,9.594760,7.801765,9.640000,7.805000,-0.045240,-0.003235,-9.727842,11.435550,1.494245,11.435550,-9.727842,-0.030000,0.860000,3,42,3.011553,41.550058,3.011553,41.550058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.178675,-6.733451,61.574182,70.104542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556177,1.502201,0.200505,0.024030,0.501306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.731804,mpc-p,0,-126.340000,54.885000,9.509898,7.876428,9.550000,7.915000,-0.040102,-0.038572,-9.483883,11.557530,0.823360,11.557530,-9.483883,-0.010000,0.650000,-3,53,-2.661062,53.320658,-2.661062,53.320658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.918725,-7.052990,70.546535,79.057018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555420,1.764483,0.250758,0.035723,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.741801,mpc-p,0,-126.340000,54.885000,9.423636,7.948373,9.460000,8.005000,-0.036364,-0.056627,-9.727842,7.410237,1.311276,7.410237,-9.727842,0.000000,0.600000,-6,88,-5.717495,88.483967,-5.717495,88.483967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.310865,-7.991326,66.672913,75.933723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566015,1.637363,0.202245,0.024528,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.751805,mpc-p,0,-126.340000,54.885000,9.335838,8.017452,9.370000,8.055000,-0.034162,-0.037548,-9.056956,2.531068,1.311276,2.531068,-9.056956,0.000000,0.710000,-15,112,-15.201534,112.450000,-15.201534,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.867535,-9.369943,56.994930,66.881214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561765,1.709806,0.385338,0.042132,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.761808,mpc-p,0,-126.340000,54.885000,9.246429,8.083479,9.290000,8.085000,-0.043571,-0.001521,-8.812998,1.128308,2.104141,1.128308,-8.812998,-0.040000,0.850000,-16,112,-15.703983,112.450000,-15.703983,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.205047,-10.368293,50.549589,61.857609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568317,1.469460,0.272260,0.015988,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.771801,mpc-p,0,-126.340000,54.885000,9.155403,8.146232,9.190000,8.125000,-0.034597,0.021232,-9.483883,3.750861,1.860183,3.750861,-9.483883,-0.080000,1.070000,-5,77,-4.756749,77.122221,-4.756749,77.122221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.655031,-11.346304,46.649311,57.982915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553150,1.474525,0.251849,0.019448,0.500706,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.781805,mpc-p,0,-126.340000,54.885000,9.062452,8.205703,9.100000,8.195000,-0.037548,0.010703,-10.276748,7.837164,1.006328,7.837164,-10.276748,-0.070000,0.920000,2,51,1.646455,51.313494,1.646455,51.313494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.171212,-10.760670,53.237937,61.910408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557844,1.459130,0.190590,0.018964,0.500901,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.791803,mpc-p,0,-126.340000,54.885000,8.967614,8.261657,8.990000,8.295000,-0.022386,-0.033343,-11.374561,10.215758,0.884349,10.215758,-11.374561,-0.020000,0.690000,6,45,5.707413,44.521030,5.707413,44.521030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.396544,-10.577663,64.055969,72.863036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554922,1.502969,0.204899,0.020110,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.801805,mpc-p,0,-126.340000,54.885000,8.870713,8.314005,8.880000,8.395000,-0.009287,-0.080995,-10.886644,8.691018,1.433256,8.691018,-10.886644,0.020000,0.600000,-5,57,-5.327041,57.366016,-5.327041,57.366016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.502791,-11.165431,70.511909,78.879488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555948,1.483737,0.202846,0.020261,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.811801,mpc-p,0,-126.340000,54.885000,8.771737,8.362572,8.790000,8.445000,-0.018263,-0.082428,-10.276748,3.445913,2.043152,3.445913,-10.276748,0.020000,0.500000,-17,102,-16.937265,106.018957,-16.937265,106.018957,0.000000,-3.652940,0.000000,64.000000,0.000000,0.000000,55.269488,-10.873927,66.836909,74.057085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552437,1.560764,0.214152,0.018379,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.821804,mpc-p,0,-126.340000,54.885000,8.670484,8.407289,8.700000,8.465000,-0.029516,-0.057711,-9.727842,-1.311276,1.799193,-1.311276,-9.727842,-0.020000,0.780000,-23,112,-22.513527,112.450000,-22.513527,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.507913,-11.179205,55.399946,65.233938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555483,1.456143,0.258813,0.020734,0.501465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.831803,mpc-p,0,-126.340000,54.885000,8.566986,8.447987,8.600000,8.465000,-0.033014,-0.017013,-9.117946,-1.250287,1.311276,-1.250287,-9.117946,-0.100000,0.970000,-20,102,-20.339880,101.872294,-20.339880,101.872294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.798564,-10.640565,49.222094,58.565182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554518,1.483747,0.252052,0.019345,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.841801,mpc-p,0,-126.340000,54.885000,8.461139,8.484570,8.510000,8.485000,-0.048861,-0.000430,-10.398727,2.653048,1.189297,2.653048,-10.398727,-0.140000,1.040000,-6,61,-5.829303,60.537940,-5.829303,60.537940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.049605,-10.438921,46.244598,56.574900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554217,1.629034,0.335610,0.026558,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.851805,mpc-p,0,-126.340000,54.885000,8.352816,8.516950,8.420000,8.545000,-0.067184,-0.028050,-11.069613,6.556382,1.616224,6.556382,-11.069613,-0.110000,0.890000,-4,33,-4.291816,33.298950,-4.291816,33.298950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.501647,-8.931917,54.157268,63.676275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558521,1.686029,0.288516,0.041598,0.501097,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.861807,mpc-p,0,-126.340000,54.885000,8.242037,8.545005,8.310000,8.615000,-0.067963,-0.069995,-10.886644,6.800341,1.616224,6.800341,-10.886644,-0.060000,0.630000,-14,45,-14.222590,45.391360,-14.222590,45.391360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.416021,-7.414910,68.412103,80.766966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567419,1.468230,0.206704,0.018198,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.871799,mpc-p,0,-126.340000,54.885000,8.128868,8.568622,8.210000,8.645000,-0.081132,-0.076378,-10.337738,1.799193,1.250287,1.799193,-10.337738,-0.070000,0.510000,-24,90,-24.367164,93.003513,-24.367164,93.003513,0.000000,-2.612153,0.000000,64.000000,0.000000,0.000000,46.268518,-6.966185,66.996602,78.351615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549286,1.565011,0.236082,0.023352,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.881811,mpc-p,0,-126.340000,54.885000,8.012938,8.587783,8.130000,8.635000,-0.117062,-0.047217,-9.971800,-3.628881,1.128308,-3.628881,-9.971800,-0.100000,0.680000,-32,112,-32.404502,112.450000,-32.404502,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.800730,-7.209963,55.649807,68.082638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567224,1.596883,0.254278,0.032746,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.891804,mpc-p,0,-126.340000,54.885000,7.894676,8.602336,8.040000,8.595000,-0.145324,0.007336,-9.178935,-5.824507,1.128308,-5.824507,-9.178935,-0.180000,0.910000,-35,112,-35.358641,112.450000,-35.358641,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.986584,-6.711340,49.354657,62.160627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561979,1.528401,0.287254,0.024665,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.901800,mpc-p,0,-126.340000,54.885000,7.773834,8.612256,7.940000,8.575000,-0.166166,0.037256,-10.398727,-2.897006,1.250287,-2.897006,-10.398727,-0.270000,1.040000,-16,83,-15.981910,82.653115,-15.981910,82.653115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.193926,-5.590918,41.769690,56.474203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544136,1.457135,0.232291,0.018615,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.911833,mpc-p,0,-126.340000,54.885000,7.649983,8.617490,7.830000,8.585000,-0.180017,0.032490,-12.106436,2.226120,1.982162,2.226120,-12.106436,-0.230000,0.990000,-5,39,-5.233667,38.995490,-5.233667,38.995490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.321094,-4.706127,48.664631,60.491002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555098,1.685198,0.234716,0.031538,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.921807,mpc-p,0,-126.340000,54.885000,7.524333,8.617953,7.710000,8.635000,-0.185667,-0.017047,-13.570186,5.153621,1.616224,5.153621,-13.570186,-0.120000,0.740000,-7,27,-6.659120,26.663498,-6.659120,26.663498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.756982,-3.313724,62.566960,80.472316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562320,1.500184,0.198034,0.023217,0.508989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.931800,mpc-p,0,-126.340000,54.885000,7.395960,8.613637,7.590000,8.665000,-0.194040,-0.051363,-12.594353,2.531068,1.433256,2.531068,-12.594353,-0.060000,0.490000,-27,62,-27.168849,62.496808,-27.168849,62.496808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.848972,-2.298574,75.221780,91.223837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550976,1.466309,0.189483,0.015837,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.941800,mpc-p,0,-126.340000,54.885000,7.265057,8.604496,7.470000,8.645000,-0.204943,-0.040504,-11.618519,-4.726694,1.372266,-4.726694,-11.618519,-0.090000,0.520000,-40,107,-40.177236,112.450000,-40.177236,112.450000,0.000000,-4.953192,0.000000,64.000000,0.000000,0.000000,38.650447,-2.340116,65.147255,77.535662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545088,1.437274,0.222087,0.022146,0.504691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.951804,mpc-p,0,-126.340000,54.885000,7.131721,8.590506,7.350000,8.585000,-0.218279,0.005506,-11.557530,-8.873987,1.982162,-8.873987,-11.557530,-0.250000,0.790000,-27,112,-26.882831,112.450000,-26.882831,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.117630,-2.025803,57.356604,70.415024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553533,1.435638,0.232082,0.015299,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.961800,mpc-p,0,-126.340000,54.885000,6.996173,8.571672,7.230000,8.525000,-0.233827,0.046672,-13.753155,-7.105289,2.348100,-7.105289,-13.753155,-0.230000,0.980000,-12,95,-12.352680,95.391194,-12.352680,95.391194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.247688,-0.520228,51.702913,64.898324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551134,1.498698,0.269141,0.020490,0.504491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.971805,mpc-p,0,-126.340000,54.885000,6.858277,8.547961,7.090000,8.495000,-0.231723,0.052961,-15.155916,-2.043152,2.165131,-2.043152,-15.155916,-0.220000,1.020000,1,50,0.520019,45.318097,0.520019,45.318097,0.000000,5.073097,0.000000,64.000000,0.000000,0.000000,35.241678,0.646403,52.911741,66.850298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557645,1.658397,0.229699,0.022722,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.981805,mpc-p,0,-126.340000,54.885000,6.718326,8.519411,6.930000,8.495000,-0.211674,0.024411,-16.192739,1.494245,1.616224,1.494245,-16.192739,-0.090000,0.810000,-4,26,-4.398335,25.853997,-4.398335,25.853997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.693120,2.382478,67.500426,83.528811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568757,1.584079,0.202745,0.020019,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.991800,mpc-p,0,-126.340000,54.885000,6.576430,8.486047,6.780000,8.505000,-0.203570,-0.018953,-15.521854,1.372266,1.738204,1.372266,-15.521854,-0.070000,0.550000,-15,41,-14.898051,40.752673,-14.898051,40.752673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.467015,3.579808,81.455993,95.808909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545789,1.442175,0.165134,0.014026,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.001800,mpc-p,0,-126.340000,54.885000,6.432593,8.447870,6.640000,8.495000,-0.207407,-0.047130,-14.546020,-3.933829,1.921172,-3.933829,-14.546020,-0.050000,0.450000,-32,86,-32.043656,86.779167,-32.043656,86.779167,0.000000,-1.026494,0.000000,64.000000,0.000000,0.000000,40.486212,4.183380,75.197483,85.169446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544743,1.449083,0.195022,0.018800,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.011802,mpc-p,0,-126.340000,54.885000,6.286980,8.404921,6.500000,8.425000,-0.213020,-0.020079,-13.753155,-9.300914,1.616224,-9.300914,-13.753155,-0.140000,0.630000,-34,112,-33.796495,112.450000,-33.796495,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.547391,4.354202,61.554828,69.115093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555358,1.438777,0.237392,0.014917,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.021799,mpc-p,0,-126.340000,54.885000,6.139846,8.357282,6.360000,8.345000,-0.220154,0.012282,-14.728989,-10.520706,2.287110,-10.520706,-14.728989,-0.230000,0.900000,-17,99,-17.095016,99.440380,-17.095016,99.440380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.184025,4.744499,55.520701,63.998852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546415,1.464280,0.244011,0.014842,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.031802,mpc-p,0,-126.340000,54.885000,5.991206,8.304963,6.200000,8.285000,-0.208794,0.019963,-16.375708,-6.617372,1.921172,-6.617372,-16.375708,-0.210000,0.990000,-3,55,-2.526319,54.760797,-2.526319,54.760797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.101453,5.926848,56.474434,66.387263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555302,1.543240,0.236177,0.015176,0.501882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.041802,mpc-p,0,-126.340000,54.885000,5.841372,8.248082,6.030000,8.255000,-0.188628,-0.006918,-17.961438,-1.372266,2.043152,-1.372266,-17.961438,-0.110000,0.810000,3,19,2.887518,19.007856,2.887518,19.007856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.763363,8.066682,69.610573,83.298609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553002,1.478902,0.196698,0.020889,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.051802,mpc-p,0,-126.340000,54.885000,5.690482,8.186702,5.860000,8.255000,-0.169518,-0.068298,-17.595500,-0.152474,1.555235,-0.152474,-17.595500,-0.040000,0.550000,-8,21,-7.569719,20.718316,-7.569719,20.718316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.773902,10.217807,85.985030,100.321897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553505,1.565300,0.197237,0.016558,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.061802,mpc-p,0,-126.340000,54.885000,5.538732,8.120913,5.690000,8.235000,-0.151268,-0.114087,-16.985604,-4.909663,2.287110,-4.909663,-16.985604,-0.030000,0.380000,-17,66,-16.752199,66.426965,-16.752199,66.426965,0.000000,-0.708649,0.000000,64.000000,0.000000,0.000000,47.817943,12.148456,88.880523,100.450342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550960,1.451130,0.189198,0.015813,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.071805,mpc-p,0,-126.340000,54.885000,5.386293,8.050794,5.530000,8.145000,-0.143707,-0.094206,-16.375708,-11.923467,2.043152,-11.923467,-16.375708,-0.060000,0.490000,-22,111,-22.258395,112.449915,-22.258395,112.449915,0.000000,-1.731599,0.000000,64.000000,0.000000,0.000000,52.030115,14.778353,74.577094,82.438288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554707,1.450399,0.263645,0.015839,0.507155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.081800,mpc-p,0,-126.340000,54.885000,5.233567,7.976545,5.360000,8.025000,-0.126433,-0.048455,-16.802635,-14.728989,2.775027,-14.728989,-16.802635,-0.120000,0.810000,-11,108,-11.226268,108.256506,-11.226268,108.256506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.970251,16.720089,65.057784,72.512227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549637,1.635412,0.344363,0.026879,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.091802,mpc-p,0,-126.340000,54.885000,5.080535,7.898167,5.200000,7.915000,-0.119465,-0.016833,-17.473521,-11.069613,2.165131,-11.069613,-17.473521,-0.120000,0.990000,-2,63,-2.396137,59.900605,-2.396137,59.900605,0.000000,3.355901,0.000000,64.000000,0.000000,0.000000,51.973694,19.155274,69.492403,77.333383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560339,1.815189,0.329301,0.050918,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.101806,mpc-p,0,-126.340000,54.885000,4.927531,7.815830,5.020000,7.845000,-0.092469,-0.029170,-18.998261,-5.519559,1.860183,-5.519559,-18.998261,-0.050000,0.810000,8,23,7.942402,22.824198,7.942402,22.824198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.728946,22.881353,82.506930,95.231705,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555546,1.472460,0.197906,0.023822,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.111834,mpc-p,0,-126.340000,54.885000,4.774450,7.729472,4.830000,7.815000,-0.055550,-0.085528,-19.608157,-2.714037,1.799193,-2.714037,-19.608157,0.000000,0.580000,13,10,13.064481,9.533808,13.064481,9.533808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.038980,25.982010,92.092930,107.627627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560796,1.597948,0.207878,0.034180,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.121836,mpc-p,0,-126.340000,54.885000,4.622334,7.639684,4.640000,7.775000,-0.017666,-0.135316,-18.937271,-5.275601,1.860183,-5.275601,-18.937271,0.050000,0.330000,4,44,4.198564,44.013988,4.198564,44.013988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.569514,28.813617,101.462504,115.574323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565726,1.625362,0.224410,0.033999,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.131837,mpc-p,0,-126.340000,54.885000,4.471033,7.546400,4.460000,7.685000,0.011033,-0.138600,-17.839459,-11.374561,1.921172,-11.374561,-17.839459,0.070000,0.330000,-8,89,-8.055378,90.848342,-8.055378,90.848342,0.000000,-1.834354,0.000000,64.000000,0.000000,0.000000,56.796385,31.762334,93.598240,103.173482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580696,1.779229,0.252312,0.037301,0.500862,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.141808,mpc-p,0,-126.340000,54.885000,4.321290,7.450096,4.290000,7.555000,0.031290,-0.104904,-15.948781,-16.741646,1.921172,-16.741646,-15.948781,0.040000,0.580000,-21,112,-20.563070,112.450000,-20.563070,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.520927,34.204699,81.613755,91.540603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572120,1.726308,0.287417,0.040127,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.151807,mpc-p,0,-126.340000,54.885000,4.172466,7.350362,4.130000,7.405000,0.042466,-0.054638,-15.399875,-16.497687,1.372266,-16.497687,-15.399875,0.010000,0.880000,-20,86,-19.527169,85.891761,-19.527169,85.891761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.563947,35.825603,75.500035,85.769701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566710,1.505309,0.299018,0.025834,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.161833,mpc-p,0,-126.340000,54.885000,4.024870,7.247371,3.980000,7.285000,0.044870,-0.037629,-15.033937,-10.581696,1.494245,-10.581696,-15.033937,-0.070000,0.910000,-8,41,-7.744052,31.396720,-7.744052,31.396720,0.000000,9.495041,0.000000,64.000000,0.000000,0.000000,58.499028,38.254269,81.778041,93.396645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557115,1.498402,0.217868,0.029899,0.500453,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.171833,mpc-p,0,-126.340000,54.885000,3.879580,7.141867,3.830000,7.215000,0.049580,-0.073133,-15.277895,-5.214611,0.945339,-5.214611,-15.277895,-0.080000,0.690000,2,-1,2.335279,-1.158859,2.335279,-1.158859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.205297,41.463870,86.715124,107.647240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556471,1.506732,0.202894,0.031124,0.502702,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.181800,mpc-p,0,-126.340000,54.885000,3.736954,7.034141,3.680000,7.165000,0.056954,-0.130859,-14.728989,-4.604715,1.006328,-4.604715,-14.728989,-0.040000,0.380000,-2,12,-2.452893,11.540226,-2.452893,11.540226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.154773,45.201266,96.226396,122.432503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558668,1.474383,0.213910,0.022406,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.193548,mpc-p,0,-126.340000,54.885000,3.572005,6.904134,3.530000,7.055000,0.042005,-0.150866,-12.411384,-12.716332,0.884349,-12.716332,-12.411384,0.010000,0.220000,-30,57,-30.330034,87.428611,-30.330034,87.428611,0.000000,-30.888385,0.000000,64.000000,0.000000,0.000000,57.741818,48.847371,100.927766,123.605405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600537,1.742583,0.270706,0.037690,0.501338,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.201750,mpc-p,0,-126.340000,54.885000,3.459120,6.811608,3.420000,6.925000,0.039120,-0.113392,-11.252582,-19.120240,0.579401,-19.120240,-11.252582,-0.040000,0.310000,-36,102,-36.473424,112.450000,-36.473424,112.450000,0.000000,-10.909774,0.000000,64.000000,0.000000,0.000000,61.543672,50.694918,93.557323,109.806379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.354177,1.655805,0.297455,0.035775,0.500676,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.211811,mpc-p,0,-126.340000,54.885000,3.323438,6.696313,3.320000,6.735000,0.003438,-0.038687,-10.093779,-23.084564,0.457422,-23.084564,-10.093779,-0.180000,0.620000,-30,112,-30.217182,112.450000,-30.217182,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.206661,54.124228,89.663718,110.434209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561232,1.535879,0.249283,0.022134,0.501924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.221810,mpc-p,0,-126.340000,54.885000,3.191914,6.579986,3.220000,6.535000,-0.028086,0.044986,-11.069613,-21.010918,0.457422,-21.010918,-11.069613,-0.250000,0.910000,-10,106,-9.997891,105.514610,-9.997891,105.514610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.911824,60.613052,92.071863,124.556574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552856,1.466074,0.303291,0.018460,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.231810,mpc-p,0,-126.340000,54.885000,3.063957,6.462131,3.090000,6.375000,-0.026043,0.087131,-12.228415,-14.180083,1.067318,-14.180083,-12.228415,-0.180000,1.010000,1,61,1.183322,40.569406,1.183322,40.569406,0.000000,19.945205,0.000000,64.000000,0.000000,0.000000,52.135947,66.683569,101.769235,141.804673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553628,1.559240,0.251662,0.019070,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.241840,mpc-p,0,-126.340000,54.885000,2.939494,6.342638,2.970000,6.295000,-0.030506,0.047638,-12.777322,-5.946486,1.006328,-5.946486,-12.777322,-0.090000,0.860000,3,16,3.379602,-20.427062,3.379602,-20.427062,0.000000,35.941672,0.000000,64.000000,0.000000,0.000000,48.035528,69.223977,106.455119,152.814954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547130,1.495691,0.277862,0.054370,0.501312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.251811,mpc-p,0,-126.340000,54.885000,2.819863,6.222791,2.860000,6.255000,-0.040137,-0.032209,-11.496540,-1.433256,0.823360,-1.433256,-11.496540,-0.030000,0.530000,-10,-29,-10.482032,-35.938702,-10.482032,-35.938702,0.000000,6.453312,0.000000,64.000000,0.000000,0.000000,49.794646,66.912480,113.321769,154.524246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564167,1.823527,0.259930,0.038493,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.261811,mpc-p,0,-126.340000,54.885000,2.704251,6.101778,2.750000,6.235000,-0.045749,-0.133222,-9.788831,-3.689871,1.128308,-3.689871,-9.788831,-0.030000,0.180000,-26,4,-25.743059,4.226235,-25.743059,4.226235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.278695,63.468568,125.119087,159.133117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569225,1.640309,0.235779,0.029313,0.500864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.271845,mpc-p,0,-126.340000,54.885000,2.592908,5.979786,2.670000,6.135000,-0.077092,-0.155214,-8.081122,-12.472374,0.213464,-12.472374,-8.081122,-0.110000,0.100000,-36,49,-35.817122,84.315165,-35.817122,84.315165,0.000000,-35.088930,0.000000,64.000000,0.000000,0.000000,69.984867,60.121077,112.296880,140.116985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559868,1.737464,0.278724,0.034984,1.291153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.282214,mpc-p,0,-126.340000,54.885000,2.482986,5.853350,2.600000,5.955000,-0.117014,-0.101650,-6.922320,-22.474668,-0.213464,-22.474668,-6.922320,-0.210000,0.170000,-37,94,-37.178595,112.450000,-37.178595,112.450000,0.000000,-18.223765,0.000000,64.000000,0.000000,0.000000,77.359781,60.383724,107.876766,132.398231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582558,1.728663,0.264727,0.024767,0.500482,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.291812,mpc-p,0,-126.340000,54.885000,2.386138,5.736241,2.530000,5.725000,-0.143862,0.011241,-7.715185,-26.865920,0.091484,-26.865920,-7.715185,-0.280000,0.530000,-21,112,-21.361984,112.450000,-21.361984,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.953436,64.357273,109.172495,136.760938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558755,1.795763,0.297318,0.036091,0.500871,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.302318,mpc-p,0,-126.340000,54.885000,2.285743,5.608200,2.440000,5.465000,-0.154257,0.143200,-9.483883,-23.999408,-0.274453,-23.999408,-9.483883,-0.260000,0.850000,-2,112,-2.152572,112.450000,-2.152572,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.294157,72.161387,115.080662,153.147491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600741,1.813643,0.316497,0.039322,0.501138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008283,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.311814,mpc-p,0,-126.340000,54.885000,2.200262,5.492850,2.350000,5.295000,-0.149738,0.197850,-10.398727,-16.314719,0.945339,-16.314719,-10.398727,-0.170000,1.000000,6,67,5.601561,64.039495,5.601561,64.039495,0.000000,3.410505,0.000000,64.000000,0.000000,0.000000,71.520370,80.199117,121.177465,166.592074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584159,1.642393,0.367200,0.027572,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.321823,mpc-p,0,-126.340000,54.885000,2.115761,5.371895,2.260000,5.195000,-0.144239,0.176895,-9.910810,-4.360757,1.067318,-4.360757,-9.910810,-0.060000,0.890000,-1,22,-0.607783,-28.625880,-0.607783,-28.625880,0.000000,51.075880,0.000000,64.000000,0.000000,0.000000,68.371825,84.541433,130.512593,177.453928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.942877,1.678862,0.296718,0.033339,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008465,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.331806,mpc-p,0,-126.340000,54.885000,2.037373,5.252115,2.170000,5.185000,-0.132627,0.067115,-8.081122,0.762370,0.640391,0.762370,-8.081122,-0.020000,0.600000,-14,-23,-13.556609,-54.144032,-13.556609,-54.144032,0.000000,31.594032,0.000000,64.000000,0.000000,0.000000,70.580176,82.345014,133.041331,172.677814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553822,1.615620,0.207300,0.020128,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.341811,mpc-p,0,-126.340000,54.885000,1.964896,5.133188,2.110000,5.195000,-0.145104,-0.061812,-6.556382,1.616224,0.518412,1.616224,-6.556382,-0.040000,0.210000,-21,-36,-21.443682,-35.533023,-21.443682,-35.533023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.142224,76.538288,133.883148,167.282372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560515,1.549501,0.204764,0.022823,0.500617,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.351840,mpc-p,0,-126.340000,54.885000,1.898510,5.015334,2.060000,5.165000,-0.161490,-0.149666,-4.970653,-4.848673,-0.030495,-4.848673,-4.970653,-0.110000,0.030000,-27,9,-26.616568,28.616305,-26.616568,28.616305,0.000000,-19.149328,0.000000,64.000000,0.000000,0.000000,84.929942,72.209924,131.745896,164.600488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546829,1.579531,0.223250,0.022423,0.500537,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.361813,mpc-p,0,-126.340000,54.885000,1.838856,4.899725,2.020000,5.055000,-0.181144,-0.155275,-3.567892,-15.155916,-0.213464,-15.155916,-3.567892,-0.170000,0.010000,-32,54,-32.099283,112.450000,-32.099283,112.450000,0.000000,-57.983023,0.000000,64.000000,0.000000,0.000000,90.421089,71.531425,125.323011,154.028407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545939,1.436509,0.202759,0.016040,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.371808,mpc-p,0,-126.340000,54.885000,1.785552,4.785672,1.990000,4.855000,-0.204448,-0.069328,-3.262944,-23.389512,-0.335443,-23.389512,-3.262944,-0.230000,0.090000,-25,99,-24.791563,112.450000,-24.791563,112.450000,0.000000,-12.983023,0.000000,64.000000,0.000000,0.000000,91.824350,74.920340,121.363155,149.968798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548515,1.448442,0.235532,0.015339,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.381839,mpc-p,0,-126.340000,54.885000,1.738690,4.673274,1.960000,4.585000,-0.221310,0.088274,-3.506902,-29.061545,-0.701380,-29.061545,-3.506902,-0.240000,0.510000,-17,112,-16.587347,112.450000,-16.587347,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.263687,81.742233,122.067743,157.699903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547022,1.498752,0.223798,0.018954,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.391840,mpc-p,0,-126.340000,54.885000,1.698667,4.563484,1.920000,4.325000,-0.221333,0.238484,-4.055809,-26.378003,-0.518412,-26.378003,-4.055809,-0.200000,0.840000,-9,112,-8.567880,112.450000,-8.567880,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.661515,91.092364,127.324122,171.535474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544439,1.454881,0.252397,0.021011,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.401843,mpc-p,0,-126.340000,54.885000,1.665399,4.456171,1.890000,4.125000,-0.224601,0.331171,-3.445913,-18.876282,-0.701380,-18.876282,-3.445913,-0.150000,0.990000,-9,106,-8.958112,105.633084,-8.958112,105.633084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.149916,99.618929,131.657295,182.295619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554837,1.475057,0.345691,0.029992,0.501027,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.411818,mpc-p,0,-126.340000,54.885000,1.639006,4.351859,1.860000,4.005000,-0.220994,0.346859,-3.201954,-8.812998,-0.152474,-8.812998,-3.201954,-0.110000,1.030000,-4,61,-4.074537,21.458043,-4.074537,21.458043,0.000000,39.175041,0.000000,64.000000,0.000000,0.000000,69.050004,104.355769,139.142898,191.619812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575496,1.614004,0.305473,0.020915,0.503246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.421811,mpc-p,0,-126.340000,54.885000,1.619386,4.250268,1.830000,3.985000,-0.210614,0.265268,-1.738204,0.396432,0.030495,0.396432,-1.738204,-0.090000,0.850000,-7,16,-6.921836,-43.559229,-6.921836,-43.559229,0.000000,59.192313,0.000000,64.000000,0.000000,0.000000,65.549596,103.222352,137.018196,191.470462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560077,1.493969,0.205725,0.027962,0.500805,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.431844,mpc-p,0,-126.340000,54.885000,1.606565,4.151403,1.830000,4.015000,-0.223435,0.136403,-0.640391,5.824507,-0.213464,5.824507,-0.640391,-0.060000,0.510000,-14,-29,-13.511075,-64.168097,-13.511075,-64.168097,0.000000,34.801181,0.000000,64.000000,0.000000,0.000000,67.053296,95.675618,134.279854,181.443852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556980,1.529507,0.214629,0.024266,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.441841,mpc-p,0,-126.340000,54.885000,1.600633,4.056207,1.830000,4.055000,-0.229367,0.001207,0.518412,3.018985,-0.274453,3.018985,0.518412,-0.060000,0.140000,-21,-15,-20.958321,-15.096586,-20.958321,-15.096586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.365242,87.680209,134.680667,175.886951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556359,1.535469,0.224038,0.026462,0.500774,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.451844,mpc-p,0,-126.340000,54.885000,1.601503,3.964463,1.840000,4.025000,-0.238497,-0.060537,1.677214,-5.641538,-0.274453,-5.641538,1.677214,-0.090000,0.020000,-28,30,-27.902757,67.558495,-27.902757,67.558495,0.000000,-37.655081,0.000000,64.000000,0.000000,0.000000,81.415889,82.440659,131.109993,169.333934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558445,1.603054,0.217774,0.024774,0.500579,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.461845,mpc-p,0,-126.340000,54.885000,1.609125,3.876422,1.860000,3.915000,-0.250875,-0.038578,2.592058,-15.521854,-0.152474,-15.521854,2.592058,-0.160000,0.050000,-27,75,-26.884626,112.450000,-26.884626,112.450000,0.000000,-37.546586,0.000000,64.000000,0.000000,0.000000,86.443988,82.274408,129.767877,163.832119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556013,1.496381,0.233113,0.027257,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.471845,mpc-p,0,-126.340000,54.885000,1.623424,3.792239,1.890000,3.715000,-0.266576,0.077239,2.043152,-24.304356,-0.762370,-24.304356,2.043152,-0.210000,0.310000,-12,112,-12.014947,112.450000,-12.014947,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.994975,87.172846,128.746411,165.991120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559750,1.475330,0.236288,0.024517,0.504705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.481843,mpc-p,0,-126.340000,54.885000,1.644302,3.712090,1.900000,3.455000,-0.255698,0.257090,0.762370,-26.987899,-0.701380,-26.987899,0.762370,-0.170000,0.710000,2,112,1.952227,112.450000,1.952227,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.803285,94.768343,133.130711,177.959352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558002,1.545799,0.323802,0.029532,0.500640,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.491843,mpc-p,0,-126.340000,54.885000,1.671652,3.636091,1.910000,3.235000,-0.238348,0.401091,0.274453,-21.559824,-0.396432,-21.559824,0.274453,-0.160000,0.950000,16,112,16.140794,112.450000,16.140794,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.016336,103.543591,136.786364,186.835625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557906,1.521965,0.307544,0.032673,0.500864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.501842,mpc-p,0,-126.340000,54.885000,1.705326,3.564420,1.920000,3.065000,-0.214674,0.499420,0.762370,-13.570186,-0.518412,-13.570186,0.762370,-0.090000,1.030000,17,105,16.995919,104.900995,16.995919,104.900995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.939371,109.856685,138.473921,189.478338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559883,1.459890,0.319798,0.030167,0.500398,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.511847,mpc-p,0,-126.340000,54.885000,1.745198,3.497157,1.940000,2.995000,-0.194802,0.502157,1.433256,-4.604715,-0.335443,-4.604715,1.433256,0.020000,1.030000,10,60,9.624048,34.229588,9.624048,34.229588,0.000000,25.671407,0.000000,64.000000,0.000000,0.000000,55.768062,112.529256,146.624456,194.871235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561554,1.436016,0.240537,0.020673,0.500819,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.521839,mpc-p,0,-126.340000,54.885000,1.791008,3.434549,1.960000,3.005000,-0.168992,0.429549,3.079975,5.214611,-0.274453,5.214611,3.079975,0.040000,0.840000,5,15,4.813448,-32.017253,4.813448,-32.017253,0.000000,46.918248,0.000000,64.000000,0.000000,0.000000,52.184412,109.398843,147.188107,192.239182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578420,1.598892,0.217731,0.021919,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.531840,mpc-p,0,-126.340000,54.885000,1.842652,3.376571,2.000000,3.075000,-0.157348,0.301571,3.628881,8.569039,0.213464,8.569039,3.628881,0.060000,0.500000,6,-30,5.852500,-33.936067,5.852500,-33.936067,0.000000,3.837062,0.000000,64.000000,0.000000,0.000000,49.451695,100.617086,146.372507,185.983471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556052,1.643532,0.238395,0.030123,0.500541,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.541811,mpc-p,0,-126.340000,54.885000,1.899693,3.323537,2.050000,3.135000,-0.150307,0.188537,5.458569,5.031642,-0.579401,5.031642,5.458569,0.090000,0.130000,-9,15,-8.647528,24.002651,-8.647528,24.002651,0.000000,-9.101656,0.000000,64.000000,0.000000,0.000000,48.133645,92.879710,150.197733,189.084803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555443,1.476073,0.195077,0.021019,0.500212,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.551844,mpc-p,0,-126.340000,54.885000,1.962445,3.275070,2.110000,3.125000,-0.147555,0.150070,6.129455,-5.031642,-0.518412,-5.031642,6.129455,0.050000,0.070000,-9,60,-9.185452,112.450000,-9.185452,112.450000,0.000000,-52.549005,0.000000,64.000000,0.000000,0.000000,49.854350,88.584378,147.982561,181.315040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556542,1.482977,0.287243,0.025008,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.561813,mpc-p,0,-126.340000,54.885000,2.029855,3.231864,2.170000,3.015000,-0.140145,0.216864,6.434403,-14.363051,-1.372266,-14.363051,6.434403,-0.050000,0.260000,5,105,4.682229,112.450000,4.682229,112.450000,0.000000,-7.549005,0.000000,64.000000,0.000000,0.000000,47.117907,91.557220,140.620151,180.048623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556510,1.477177,0.226024,0.025922,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.571846,mpc-p,0,-126.340000,54.885000,2.102520,3.193425,2.250000,2.855000,-0.147480,0.338425,7.410237,-18.937271,-0.884349,-18.937271,7.410237,0.030000,0.630000,-8,112,-8.494805,112.450000,-8.494805,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.204863,96.116372,136.589829,180.660704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556706,1.445245,0.329344,0.014605,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.581810,mpc-p,0,-126.340000,54.885000,2.179175,3.160320,2.310000,2.685000,-0.130825,0.475320,6.861330,-16.314719,-0.579401,-16.314719,6.861330,-0.020000,0.890000,10,112,9.855216,112.450000,9.855216,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.444618,101.719009,140.926462,187.291531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547309,1.444128,0.254836,0.018356,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.591809,mpc-p,0,-126.340000,54.885000,2.260282,3.132223,2.380000,2.575000,-0.119718,0.557223,5.824507,-9.300914,-0.701380,-9.300914,5.824507,-0.040000,1.010000,33,112,32.672369,112.450000,32.672369,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.746728,105.466268,140.504423,193.434003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544298,1.442965,0.298330,0.017575,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.601811,mpc-p,0,-126.340000,54.885000,2.345285,3.109285,2.450000,2.545000,-0.104715,0.564285,5.763517,0.213464,-0.518412,0.213464,5.763517,0.070000,1.050000,32,67,32.005702,43.269905,32.005702,43.269905,0.000000,24.180095,0.000000,64.000000,0.000000,0.000000,5.722120,103.453908,144.280923,194.255593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554558,1.618034,0.341816,0.033075,0.501108,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.611838,mpc-p,0,-126.340000,54.885000,2.434027,3.091502,2.510000,2.595000,-0.075973,0.496502,5.519559,8.569039,-0.518412,8.569039,5.519559,0.150000,0.880000,35,22,35.207766,-10.889821,35.207766,-10.889821,0.000000,33.339821,0.000000,64.000000,0.000000,0.000000,-3.569178,98.007274,148.761493,194.804031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545882,1.719853,0.222729,0.024561,0.505557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.621808,mpc-p,0,-126.340000,54.885000,2.525411,3.079001,2.570000,2.705000,-0.044589,0.374001,6.678361,12.655342,-0.091484,12.655342,6.678361,0.230000,0.570000,25,-21,25.058701,-20.938540,25.058701,-20.938540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.664235,89.065236,145.625303,187.026801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558971,1.600649,0.200057,0.022828,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.631811,mpc-p,0,-126.340000,54.885000,2.619879,3.071649,2.650000,2.815000,-0.030121,0.256649,8.995966,8.934977,0.091484,8.934977,8.995966,0.270000,0.200000,3,24,3.326470,38.032955,3.326470,38.032955,0.000000,-13.971496,0.000000,64.000000,0.000000,0.000000,-17.565875,81.614348,155.156645,193.221026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556641,1.532215,0.222525,0.023566,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.641813,mpc-p,0,-126.340000,54.885000,2.716739,3.069481,2.750000,2.835000,-0.033261,0.234481,10.642686,-0.335443,-0.762370,-0.335443,10.642686,0.190000,0.130000,-3,69,-3.095203,112.450000,-3.095203,112.450000,0.000000,-43.388540,0.000000,64.000000,0.000000,0.000000,-19.189912,76.135968,154.126871,185.185240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588862,1.679763,0.270814,0.043562,0.500979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.651813,mpc-p,0,-126.340000,54.885000,2.815565,3.072468,2.870000,2.775000,-0.054435,0.297468,12.472374,-9.544873,-1.250287,-9.544873,12.472374,0.140000,0.340000,-14,112,-14.002782,112.450000,-14.002782,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.168947,77.387904,144.093605,183.685801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572326,1.675258,0.251534,0.033167,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.661820,mpc-p,0,-126.340000,54.885000,2.916047,3.080578,3.000000,2.665000,-0.083953,0.415578,13.143259,-13.021280,-0.579401,-13.021280,13.143259,0.080000,0.720000,-14,112,-13.960734,112.450000,-13.960734,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.299491,79.372297,137.504146,181.554353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.931415,1.845275,0.325448,0.032368,0.500922,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.671808,mpc-p,0,-126.340000,54.885000,3.017495,3.093728,3.130000,2.565000,-0.112505,0.528728,12.289405,-9.239925,-0.091484,-9.239925,12.289405,0.050000,0.950000,-2,112,-2.117446,112.450000,-2.117446,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.403484,82.465630,146.209659,190.400818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552351,1.468681,0.271651,0.016487,0.500442,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.681811,mpc-p,0,-126.340000,54.885000,3.119828,3.111900,3.250000,2.515000,-0.130172,0.596900,11.252582,-1.555235,-0.213464,-1.555235,11.252582,0.030000,1.010000,13,109,13.427631,108.842976,13.427631,108.842976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.738086,82.356667,149.032073,191.254558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564146,1.680792,0.348808,0.031509,0.500387,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.691807,mpc-p,0,-126.340000,54.885000,3.222377,3.134984,3.370000,2.555000,-0.147623,0.579984,10.825654,7.227268,-0.457422,7.227268,10.825654,0.040000,1.040000,20,64,19.950925,39.208262,19.950925,39.208262,0.000000,24.634714,0.000000,64.000000,0.000000,0.000000,-58.087814,77.093863,144.629785,182.264720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546400,1.478313,0.297585,0.017545,0.502655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.701813,mpc-p,0,-126.340000,54.885000,3.324878,3.162937,3.480000,2.685000,-0.155122,0.477937,10.032790,15.582843,-0.640391,15.582843,10.032790,0.070000,0.910000,26,19,26.461625,-20.546225,26.461625,-20.546225,0.000000,39.389201,0.000000,64.000000,0.000000,0.000000,-64.916963,67.985431,136.775313,170.810560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550775,1.485848,0.184490,0.015462,0.500392,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.711806,mpc-p,0,-126.340000,54.885000,3.426631,3.195592,3.590000,2.845000,-0.163369,0.350592,9.605862,17.900448,-0.213464,17.900448,9.605862,0.120000,0.520000,25,-9,25.197207,-8.718816,25.197207,-8.718816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.767669,57.087763,132.371091,165.403958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538243,1.416565,0.133029,0.012010,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.721807,mpc-p,0,-126.340000,54.885000,3.527414,3.232912,3.690000,2.995000,-0.162586,0.237912,8.934977,12.960290,0.640391,12.960290,8.934977,0.150000,0.200000,26,36,25.573552,56.995860,25.573552,56.995860,0.000000,-20.714676,0.000000,64.000000,0.000000,0.000000,-77.202569,48.946544,136.688075,174.867633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540034,1.419650,0.132910,0.011933,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.731961,mpc-p,0,-126.340000,54.885000,3.628178,3.275423,3.800000,3.065000,-0.171822,0.210423,10.276748,3.506902,-0.152474,3.506902,10.276748,0.210000,0.210000,2,81,1.947306,112.450000,1.947306,112.450000,0.000000,-31.168816,0.000000,64.000000,0.000000,0.000000,-83.370815,45.144860,137.124699,174.373488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587421,1.468864,0.229280,0.018793,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.741835,mpc-p,0,-126.340000,54.885000,3.724209,3.321102,3.910000,3.065000,-0.185791,0.256102,12.228415,-4.726694,-1.250287,-4.726694,12.228415,0.190000,0.480000,-19,112,-19.143628,112.450000,-19.143628,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.654054,47.089175,136.610071,173.698260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539595,1.425933,0.183020,0.015150,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.751975,mpc-p,0,-126.340000,54.885000,3.820346,3.372321,4.030000,3.015000,-0.209654,0.357321,11.191592,-6.861330,-1.128308,-6.861330,11.191592,0.060000,0.810000,-1,112,-1.378651,112.450000,-1.378651,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.477790,51.565361,136.096042,171.698361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565898,1.419986,0.262785,0.013605,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.761834,mpc-p,0,-126.340000,54.885000,3.910965,3.426163,4.140000,2.975000,-0.229035,0.451163,9.605862,-2.470079,0.030495,-2.470079,9.605862,0.080000,0.990000,7,112,6.637297,112.450000,6.637297,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.886999,55.805535,142.711960,179.490703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539071,1.413575,0.210821,0.013896,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.771836,mpc-p,0,-126.340000,54.885000,3.999565,3.484699,4.240000,2.985000,-0.240435,0.499699,8.325081,4.543725,0.152474,4.543725,8.325081,0.100000,1.050000,13,92,13.010402,91.615592,13.010402,91.615592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.220571,56.075464,140.170845,174.622804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540379,1.414491,0.245483,0.016765,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.781914,mpc-p,0,-126.340000,54.885000,4.084989,3.547499,4.320000,3.075000,-0.235011,0.472499,5.702528,11.313571,-0.152474,11.313571,5.702528,0.100000,1.000000,35,47,34.707401,42.464805,34.707401,42.464805,0.000000,4.150787,0.000000,64.000000,0.000000,0.000000,-98.267337,52.015613,134.156610,164.707799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558625,1.423909,0.188669,0.013245,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.791955,mpc-p,0,-126.340000,54.885000,4.165799,3.613697,4.380000,3.225000,-0.214201,0.388697,4.238777,16.558677,0.030495,16.558677,4.238777,0.150000,0.760000,41,18,41.431118,17.949229,41.431118,17.949229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.198756,44.627668,125.649421,153.636417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.617600,1.428204,0.188005,0.015980,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.801835,mpc-p,0,-126.340000,54.885000,4.240694,3.682191,4.430000,3.385000,-0.189306,0.297191,3.933829,16.009771,0.030495,16.009771,3.933829,0.280000,0.470000,26,45,25.872588,45.305384,25.872588,45.305384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.601791,36.689326,125.927845,156.941101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539481,1.412594,0.152530,0.014668,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.811963,mpc-p,0,-126.340000,54.885000,4.312279,3.755672,4.480000,3.515000,-0.167721,0.240672,4.421746,10.337738,0.518412,10.337738,4.421746,0.240000,0.410000,22,90,22.051387,99.355424,22.051387,99.355424,0.000000,-9.050039,0.000000,64.000000,0.000000,0.000000,-111.361617,28.254934,126.428699,162.391721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555988,1.420668,0.185442,0.013860,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.821950,mpc-p,0,-126.340000,54.885000,4.377286,3.831158,4.530000,3.595000,-0.152714,0.236158,5.580549,6.068465,-0.640391,6.068465,5.580549,0.310000,0.610000,-2,112,-1.975739,112.450000,-1.975739,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.193285,21.655014,123.761573,158.831815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558114,1.421352,0.223240,0.014107,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.831963,mpc-p,0,-126.340000,54.885000,4.436485,3.909651,4.590000,3.665000,-0.153515,0.244651,5.336590,5.824507,-0.396432,5.824507,5.336590,0.190000,0.880000,8,105,8.055076,104.760893,8.055076,104.760893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.840535,18.181441,123.500550,158.581292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557848,1.423675,0.242901,0.014886,0.505129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.841958,mpc-p,0,-126.340000,54.885000,4.489217,3.990610,4.650000,3.765000,-0.160783,0.225610,3.689871,10.703675,0.457422,10.703675,3.689871,0.140000,0.990000,25,60,24.712378,56.051045,24.712378,56.051045,0.000000,3.709848,0.000000,64.000000,0.000000,0.000000,-126.105701,14.818920,130.099436,163.440485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557016,1.420688,0.201247,0.013602,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.851909,mpc-p,0,-126.340000,54.885000,4.535008,4.073569,4.680000,3.895000,-0.144992,0.178569,2.104141,16.070760,0.396432,16.070760,2.104141,0.160000,0.840000,34,23,33.776532,22.839986,33.776532,22.839986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.786317,10.997103,129.055029,161.717291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554947,1.413565,0.141618,0.014650,0.502204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.861843,mpc-p,0,-126.340000,54.885000,4.573682,4.158527,4.710000,4.055000,-0.136318,0.103527,1.006328,17.046594,0.213464,17.046594,1.006328,0.240000,0.540000,29,37,28.505205,37.198701,28.505205,37.198701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.935037,6.542889,124.442640,156.936566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540762,1.413444,0.143864,0.014478,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.871853,mpc-p,0,-126.340000,54.885000,4.605175,4.246057,4.730000,4.195000,-0.124825,0.051057,1.555235,13.570186,-0.457422,13.570186,1.555235,0.280000,0.420000,12,76,12.219983,76.130149,12.219983,76.130149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.669133,0.998922,117.412161,152.603805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567321,1.421141,0.174795,0.015149,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.881834,mpc-p,0,-126.340000,54.885000,4.628765,4.335027,4.750000,4.305000,-0.121235,0.030027,2.226120,9.056956,0.579401,9.056956,2.226120,0.250000,0.550000,1,104,0.783959,104.009497,0.783959,104.009497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.312098,-3.986321,108.912250,144.018358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540012,1.448149,0.169116,0.014501,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.891958,mpc-p,0,-126.340000,54.885000,4.644389,4.426755,4.780000,4.385000,-0.135611,0.041755,1.555235,6.373413,0.213464,6.373413,1.555235,0.150000,0.800000,8,107,8.078496,107.237882,8.078496,107.237882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.622051,-6.511003,106.297201,136.041435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558057,1.421214,0.261438,0.013897,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.901958,mpc-p,0,-126.340000,54.885000,4.651303,4.518601,4.790000,4.495000,-0.138697,0.023601,0.091484,11.313571,0.396432,11.313571,0.091484,0.140000,0.940000,15,62,15.239702,53.993504,15.239702,53.993504,0.000000,8.244378,0.000000,64.000000,0.000000,0.000000,-148.113929,-8.595336,109.924992,137.050538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555985,1.419039,0.221264,0.013422,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.911866,mpc-p,0,-126.340000,54.885000,4.649517,4.610559,4.790000,4.635000,-0.140483,-0.024441,-1.494245,17.046594,0.457422,17.046594,-1.494245,0.140000,0.840000,22,17,22.041385,11.082178,22.041385,11.082178,0.000000,6.155704,0.000000,64.000000,0.000000,0.000000,-149.030412,-10.536658,113.324322,139.892390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556908,1.420144,0.174296,0.014371,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.921841,mpc-p,0,-126.340000,54.885000,4.638771,4.703875,4.780000,4.825000,-0.141229,-0.121125,-3.079975,19.181230,0.335443,19.181230,-3.079975,0.170000,0.530000,23,13,23.412178,12.500358,23.412178,12.500358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-148.519889,-12.947652,116.256211,145.988370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539376,1.417151,0.152428,0.015298,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.931842,mpc-p,0,-126.340000,54.885000,4.618737,4.797929,4.750000,4.975000,-0.131263,-0.177071,-3.079975,15.094927,0.152474,15.094927,-3.079975,0.200000,0.310000,10,58,9.948734,62.019354,9.948734,62.019354,0.000000,-4.518996,0.000000,64.000000,0.000000,0.000000,-149.401898,-15.673251,118.939815,153.568569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561441,1.428142,0.188497,0.016975,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.941841,mpc-p,0,-126.340000,54.885000,4.589212,4.892214,4.730000,5.095000,-0.140788,-0.202786,-2.226120,8.020133,0.274453,8.020133,-2.226120,0.190000,0.400000,-10,103,-9.838933,111.689146,-9.838933,111.689146,0.000000,-9.188788,0.000000,64.000000,0.000000,0.000000,-150.208853,-17.440256,114.281917,151.335510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538435,1.415453,0.194430,0.015933,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.951960,mpc-p,0,-126.340000,54.885000,4.549460,4.987633,4.700000,5.165000,-0.150540,-0.177367,-2.226120,4.421746,0.640391,4.421746,-2.226120,0.120000,0.690000,-15,112,-15.051416,112.450000,-15.051416,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-149.084520,-16.534136,109.679993,142.250776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557010,1.419517,0.250190,0.014683,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.961955,mpc-p,0,-126.340000,54.885000,4.500264,5.081641,4.680000,5.245000,-0.179736,-0.163359,-3.506902,7.227268,0.640391,7.227268,-3.506902,0.090000,0.930000,-13,73,-12.890309,72.802109,-12.890309,72.802109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-148.612872,-14.126360,108.578965,133.960746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555751,1.422020,0.223859,0.013961,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.971957,mpc-p,0,-126.340000,54.885000,4.440997,5.175225,4.650000,5.355000,-0.209003,-0.179775,-4.421746,13.082270,0.762370,13.082270,-4.421746,0.050000,0.880000,-11,28,-10.960041,24.258242,-10.960041,24.258242,0.000000,3.543867,0.000000,64.000000,0.000000,0.000000,-148.030244,-11.950415,110.239356,130.730812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555286,1.417555,0.173698,0.012592,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.981845,mpc-p,0,-126.340000,54.885000,4.372411,5.267023,4.610000,5.505000,-0.237589,-0.237977,-5.763517,16.253729,0.396432,16.253729,-5.763517,0.010000,0.600000,-7,15,-6.947289,15.007138,-6.947289,15.007138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.551458,-10.234466,105.973286,123.267452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540064,1.414398,0.149121,0.015490,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.991912,mpc-p,0,-126.340000,54.885000,4.292268,5.359509,4.560000,5.655000,-0.267732,-0.295491,-6.068465,13.326228,0.274453,13.326228,-6.068465,0.000000,0.370000,-19,52,-18.672183,52.256147,-18.672183,52.256147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.684016,-8.130269,101.150260,115.851406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556079,1.418043,0.186136,0.013578,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.001964,mpc-p,0,-126.340000,54.885000,4.201771,5.450642,4.500000,5.745000,-0.298229,-0.294358,-6.800341,5.641538,0.579401,5.641538,-6.800341,-0.050000,0.390000,-25,97,-24.521097,112.449991,-24.521097,112.449991,0.000000,-15.193844,0.000000,64.000000,0.000000,0.000000,-134.280094,-6.195501,90.993157,105.179408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.677875,1.456709,0.255124,0.016314,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.011808,mpc-p,0,-126.340000,54.885000,4.102942,5.538491,4.420000,5.785000,-0.317058,-0.246509,-8.325081,1.982162,1.372266,1.982162,-8.325081,-0.130000,0.660000,-17,112,-16.602013,112.450000,-16.602013,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.021227,-4.372698,85.411467,99.000176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544682,1.665193,0.293435,0.029263,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.021816,mpc-p,0,-126.340000,54.885000,3.992106,5.626136,4.330000,5.785000,-0.337894,-0.158864,-9.849821,1.860183,1.433256,1.860183,-9.849821,-0.150000,0.940000,-13,103,-13.268219,103.436796,-13.268219,103.436796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.223580,-1.630871,93.797371,104.974086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563676,1.471921,0.277779,0.018450,0.504225,1,1,0,6,1,1,0,0,0,0,1,1,1,0,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.010008,0.000000,0.000000
14.031810,mpc-p,0,-126.340000,54.885000,3.870983,5.711770,4.240000,5.875000,-0.369017,-0.163230,-11.740498,6.617372,1.555235,6.617372,-11.740498,-0.140000,1.000000,-9,58,-9.479380,55.162480,-9.479380,55.162480,0.000000,3.274316,0.000000,64.000000,0.000000,0.000000,-130.848944,0.483802,98.339744,109.537867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549770,1.738934,0.324667,0.034126,0.501201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.041815,mpc-p,0,-126.340000,54.885000,3.739306,5.795381,4.120000,5.975000,-0.380694,-0.179619,-12.777322,12.106436,0.945339,12.106436,-12.777322,-0.110000,0.840000,-14,18,-14.371933,18.389317,-14.371933,18.389317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.881427,2.092956,98.788514,109.508370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563750,1.560382,0.202157,0.022336,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.051809,mpc-p,0,-126.340000,54.885000,3.597401,5.876577,4.000000,6.095000,-0.402599,-0.218423,-13.509197,12.167426,0.945339,12.167426,-13.509197,-0.110000,0.500000,-22,40,-22.208084,40.385122,-22.208084,40.385122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.169541,4.229869,95.231893,111.339275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553189,1.547758,0.192127,0.014468,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.061808,mpc-p,0,-126.340000,54.885000,3.445126,5.955279,3.870000,6.195000,-0.424874,-0.239721,-13.265238,7.044299,1.494245,7.044299,-13.265238,-0.130000,0.410000,-38,85,-37.893416,86.868681,-37.893416,86.868681,0.000000,-1.483560,0.000000,64.000000,0.000000,0.000000,-117.680783,4.833233,85.770375,97.306614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539408,1.432975,0.157859,0.013957,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.071835,mpc-p,0,-126.340000,54.885000,3.282182,6.031451,3.740000,6.235000,-0.457818,-0.203549,-13.875134,1.372266,1.677214,1.372266,-13.875134,-0.220000,0.600000,-40,112,-39.698301,112.450000,-39.698301,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.422117,4.855733,71.970220,83.497204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539579,1.433958,0.195323,0.013433,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.081838,mpc-p,0,-126.340000,54.885000,3.109548,6.104492,3.590000,6.255000,-0.480452,-0.150508,-15.460864,0.030495,1.738204,0.030495,-15.460864,-0.310000,0.870000,-29,108,-29.351215,107.734501,-29.351215,107.734501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.569872,5.314204,67.464489,75.956590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538866,1.418937,0.217001,0.013461,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.091963,mpc-p,0,-126.340000,54.885000,2.924686,6.175243,3.430000,6.295000,-0.505314,-0.119757,-18.083417,3.811850,2.043152,3.811850,-18.083417,-0.290000,1.010000,-21,63,-20.959849,63.446319,-20.959849,63.446319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.025244,5.415006,71.344876,78.815997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557595,1.433550,0.240821,0.015060,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.101880,mpc-p,0,-126.340000,54.885000,2.733917,6.241260,3.250000,6.355000,-0.516083,-0.113740,-20.035084,8.508050,2.714037,8.508050,-20.035084,-0.250000,0.890000,-19,31,-19.247536,31.088654,-19.247536,31.088654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.345000,6.187068,77.593265,87.856897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554937,1.419178,0.140597,0.014527,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.111835,mpc-p,0,-126.340000,54.885000,2.532984,6.304081,3.050000,6.445000,-0.517016,-0.140919,-20.766960,8.873987,1.860183,8.873987,-20.766960,-0.180000,0.610000,-32,46,-32.088125,46.119768,-32.088125,46.119768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.191720,7.028543,80.752206,95.512301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540255,1.414702,0.135208,0.014185,0.500218,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.121964,mpc-p,0,-126.340000,54.885000,2.319065,6.364290,2.850000,6.515000,-0.530935,-0.150710,-21.559824,4.421746,2.043152,4.421746,-21.559824,-0.240000,0.500000,-31,89,-31.239839,89.279169,-31.239839,89.279169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.822031,6.637336,73.365116,85.302660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558112,1.421623,0.189447,0.012692,0.500435,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.131845,mpc-p,0,-126.340000,54.885000,2.101397,6.419269,2.640000,6.545000,-0.538603,-0.125731,-21.742793,0.274453,2.409089,0.274453,-21.742793,-0.320000,0.660000,-31,110,-31.279916,109.692919,-31.279916,109.692919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.223623,5.723300,64.163250,75.331059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539741,1.414783,0.175568,0.015147,0.500533,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.141884,mpc-p,0,-126.340000,54.885000,1.871435,6.471182,2.420000,6.565000,-0.548565,-0.093818,-23.572481,-0.457422,2.836017,-0.457422,-23.572481,-0.280000,0.840000,-32,99,-31.579608,99.029056,-31.579608,99.029056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.621864,6.118413,59.045151,66.521704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560835,1.411620,0.219415,0.013490,0.500394,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.151959,mpc-p,0,-126.340000,54.885000,1.632025,6.519138,2.180000,6.585000,-0.547975,-0.065862,-24.487325,2.531068,3.018985,2.531068,-24.487325,-0.280000,0.980000,-32,59,-32.242302,59.465678,-32.242302,59.465678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.929811,6.834467,59.458402,65.347354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559953,1.421187,0.216652,0.014099,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.161845,mpc-p,0,-126.340000,54.885000,1.389007,6.562038,1.940000,6.645000,-0.550993,-0.082962,-25.463159,6.434403,2.897006,6.434403,-25.463159,-0.290000,0.830000,-31,33,-30.868612,33.472363,-30.868612,33.472363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.522946,8.009066,63.966400,75.921586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539514,1.412546,0.149765,0.015230,0.500539,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.171893,mpc-p,0,-126.340000,54.885000,1.134153,6.601298,1.680000,6.715000,-0.545847,-0.113702,-26.499982,6.556382,2.470079,6.556382,-26.499982,-0.290000,0.580000,-30,47,-30.275479,47.042339,-30.275479,47.042339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.881336,9.022029,64.962316,80.836239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554521,1.411474,0.152392,0.014774,0.500574,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.181959,mpc-p,0,-126.340000,54.885000,0.871201,6.636138,1.410000,6.765000,-0.538799,-0.128862,-27.597795,2.775027,2.957996,2.775027,-27.597795,-0.300000,0.500000,-28,81,-28.378971,80.624064,-28.378971,80.624064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.421461,9.127488,59.577517,72.928621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556728,1.419979,0.186246,0.013577,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.191847,mpc-p,0,-126.340000,54.885000,0.605855,6.665884,1.130000,6.775000,-0.524145,-0.109116,-27.963733,-2.165131,3.323933,-2.165131,-27.963733,-0.280000,0.640000,-35,107,-35.472141,107.417552,-35.472141,107.417552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.646482,8.981897,52.177863,60.769304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548260,1.421526,0.200972,0.017207,0.500382,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.201834,mpc-p,0,-126.340000,54.885000,0.331133,6.691338,0.850000,6.755000,-0.518867,-0.063662,-29.122535,-4.055809,3.018985,-4.055809,-29.122535,-0.300000,0.850000,-31,105,-30.610996,104.636646,-30.610996,104.636646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.892108,9.027704,48.355233,56.015817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539344,1.411710,0.196016,0.014396,0.500208,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.211946,mpc-p,0,-126.340000,54.885000,0.046553,6.712328,0.540000,6.745000,-0.493447,-0.032672,-30.708265,-0.945339,3.445913,-0.945339,-30.708265,-0.310000,0.990000,-18,65,-18.371928,64.623599,-18.371928,64.623599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.347791,9.169991,52.138996,58.943790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558646,1.422481,0.262208,0.013690,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.221960,mpc-p,0,-126.340000,54.885000,-0.241271,6.728311,0.230000,6.775000,-0.471271,-0.046689,-32.415974,3.567892,3.201954,3.567892,-32.415974,-0.270000,0.880000,-11,30,-10.657132,30.124179,-10.657132,30.124179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.695716,9.801640,61.561383,76.225529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557508,1.421185,0.176473,0.014281,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.231890,mpc-p,0,-126.340000,54.885000,-0.532119,6.739382,-0.100000,6.825000,-0.432119,-0.085618,-33.147849,4.177788,3.262944,4.177788,-33.147849,-0.190000,0.600000,-16,41,-16.467367,41.013075,-16.467367,41.013075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.282905,10.544667,66.871983,86.815179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562196,1.411151,0.134466,0.012639,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.241966,mpc-p,0,-126.340000,54.885000,-0.832342,6.745707,-0.420000,6.855000,-0.412342,-0.109293,-32.781911,0.762370,3.384923,0.762370,-32.781911,-0.180000,0.490000,-27,74,-27.051837,73.501053,-27.051837,73.501053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.006661,9.225359,66.806317,80.721137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556850,1.418125,0.176191,0.014363,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.251912,mpc-p,0,-126.340000,54.885000,-1.133259,6.747067,-0.730000,6.835000,-0.403259,-0.087933,-32.172015,-5.092632,3.445913,-5.092632,-32.172015,-0.210000,0.580000,-37,112,-36.809775,112.400864,-36.809775,112.400864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.576229,8.168781,55.634820,67.305459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557132,1.420734,0.250156,0.014993,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.261890,mpc-p,0,-126.340000,54.885000,-1.439259,6.743533,-1.040000,6.795000,-0.399259,-0.051467,-31.257171,-6.495393,3.628881,-6.495393,-31.257171,-0.300000,0.840000,-40,101,-39.975903,100.627960,-39.975903,100.627960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.557661,7.568902,48.081431,61.636946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554835,1.413458,0.209395,0.013152,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.271970,mpc-p,0,-126.340000,54.885000,-1.752045,6.734968,-1.360000,6.775000,-0.392045,-0.040032,-32.233005,-3.567892,4.177788,-3.567892,-32.233005,-0.360000,0.970000,-27,60,-26.730884,60.333806,-26.730884,60.333806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.613739,8.241228,48.887567,62.951676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564533,1.416736,0.228892,0.014037,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.281961,mpc-p,0,-126.340000,54.885000,-2.065262,6.721522,-1.690000,6.775000,-0.375262,-0.053478,-33.635766,1.128308,4.055809,1.128308,-33.635766,-0.350000,0.830000,-15,27,-14.517111,27.039695,-14.517111,27.039695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.713541,9.158354,61.655463,80.169917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557312,1.437624,0.176742,0.014696,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.291963,mpc-p,0,-126.340000,54.885000,-2.381450,6.703128,-2.030000,6.795000,-0.351450,-0.091872,-34.855558,1.982162,3.628881,1.982162,-34.855558,-0.270000,0.570000,-13,34,-13.030121,34.340929,-13.030121,34.340929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.692279,9.997811,71.010045,90.774293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556897,1.420087,0.175788,0.014115,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.301867,mpc-p,0,-126.340000,54.885000,-2.696718,6.680065,-2.370000,6.795000,-0.326718,-0.114935,-34.611599,-1.982162,3.506902,-1.982162,-34.611599,-0.220000,0.420000,-23,75,-22.901082,74.579671,-22.901082,74.579671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.481747,9.951321,73.865088,89.011580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555086,1.422276,0.175405,0.016767,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.311963,mpc-p,0,-126.340000,54.885000,-3.019736,6.651625,-2.710000,6.745000,-0.309736,-0.093375,-33.635766,-7.410237,3.262944,-7.410237,-33.635766,-0.210000,0.560000,-37,105,-36.521877,105.417277,-36.521877,105.417277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.195729,9.807240,61.449476,70.646467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556905,1.418668,0.200145,0.014512,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.321834,mpc-p,0,-126.340000,54.885000,-3.336743,6.619036,-3.030000,6.685000,-0.306743,-0.065964,-33.269828,-9.117946,3.872840,-9.117946,-33.269828,-0.250000,0.750000,-39,101,-38.535849,101.158906,-38.535849,101.158906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.933018,10.133185,52.572797,62.238319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540209,1.412976,0.256064,0.015084,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.331961,mpc-p,0,-126.340000,54.885000,-3.662612,6.580743,-3.370000,6.635000,-0.292612,-0.054257,-34.245662,-5.580549,3.567892,-5.580549,-34.245662,-0.330000,0.940000,-19,56,-18.873192,51.181628,-18.873192,51.181628,0.000000,4.977278,0.000000,64.000000,0.000000,0.000000,-2.372790,10.545791,54.406479,65.860749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555596,1.422930,0.228961,0.013980,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.341884,mpc-p,0,-126.340000,54.885000,-3.982108,6.538499,-3.720000,6.615000,-0.262108,-0.076501,-35.892381,-1.250287,3.933829,-1.250287,-35.892381,-0.310000,0.810000,-1,19,-0.977986,19.173762,-0.977986,19.173762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.928850,11.725216,69.581534,87.202833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555254,1.411859,0.144942,0.013855,0.502715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.351887,mpc-p,0,-126.340000,54.885000,-4.303801,6.491260,-4.090000,6.625000,-0.213801,-0.133740,-37.356131,0.274453,3.750861,0.274453,-37.356131,-0.200000,0.510000,5,23,4.830589,23.020279,4.830589,23.020279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.025444,12.806280,81.855221,99.967975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559538,1.794833,0.235442,0.032488,0.501218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.361811,mpc-p,0,-126.340000,54.885000,-4.622148,6.439842,-4.460000,6.605000,-0.162148,-0.165158,-37.661079,-3.567892,3.506902,-3.567892,-37.661079,-0.130000,0.300000,2,67,2.442267,67.152025,2.442267,67.152025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.802646,13.078812,90.927689,101.987071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549792,1.464775,0.196046,0.019477,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.371837,mpc-p,0,-126.340000,54.885000,-4.942398,6.383386,-4.820000,6.545000,-0.122398,-0.161614,-35.404464,-10.154769,3.750861,-10.154769,-35.404464,-0.120000,0.470000,-17,103,-17.238631,102.891506,-17.238631,102.891506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.546946,14.100053,82.281223,86.611498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.066937,1.542637,0.253680,0.020220,0.500576,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008393,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.381811,mpc-p,0,-126.340000,54.885000,-5.259189,6.322810,-5.170000,6.455000,-0.089189,-0.132190,-33.757745,-11.984457,3.323933,-11.984457,-33.757745,-0.120000,0.730000,-30,94,-30.383379,94.061358,-30.383379,94.061358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.194501,14.188454,69.433195,74.383294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547567,1.455209,0.244735,0.018532,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.391814,mpc-p,0,-126.340000,54.885000,-5.574583,6.257744,-5.490000,6.375000,-0.084583,-0.117256,-31.928057,-9.178935,3.384923,-9.178935,-31.928057,-0.150000,0.890000,-41,53,-41.027785,53.151684,-41.027785,53.151684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.320287,13.856243,68.755505,74.196805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572761,1.482435,0.231084,0.016934,0.501512,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.401810,mpc-p,0,-126.340000,54.885000,-5.886990,6.188511,-5.800000,6.325000,-0.086990,-0.136489,-31.318161,-3.933829,3.506902,-3.933829,-31.318161,-0.270000,0.760000,-27,16,-27.460485,15.558853,-27.460485,15.558853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.283908,12.212448,78.255841,87.003109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548272,1.599763,0.230491,0.025392,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.411815,mpc-p,0,-126.340000,54.885000,-6.196417,6.115124,-6.110000,6.305000,-0.086417,-0.189876,-31.501130,-2.592058,2.470079,-2.592058,-31.501130,-0.310000,0.480000,-15,21,-14.576081,20.897966,-14.576081,20.897966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.603266,11.253650,81.824450,98.736947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546418,1.436132,0.153076,0.012976,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.421807,mpc-p,0,-126.340000,54.885000,-6.501756,6.037863,-6.420000,6.265000,-0.081756,-0.227137,-31.379150,-5.763517,2.348100,-5.763517,-31.379150,-0.270000,0.320000,-16,55,-15.787773,55.438905,-15.787773,55.438905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.309432,11.141283,82.097306,98.817422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538532,1.430798,0.144073,0.011775,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.431806,mpc-p,0,-126.340000,54.885000,-6.803156,5.956712,-6.720000,6.185000,-0.083156,-0.228288,-29.976389,-10.947634,2.957996,-10.947634,-29.976389,-0.220000,0.410000,-32,87,-32.427751,87.183341,-32.427751,87.183341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.828564,12.261256,76.776434,87.854235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539200,1.412361,0.140858,0.013649,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.441842,mpc-p,0,-126.340000,54.885000,-7.101111,5.871527,-7.010000,6.075000,-0.091111,-0.203473,-28.512639,-13.570186,2.531068,-13.570186,-28.512639,-0.280000,0.640000,-37,87,-37.048815,87.409311,-37.048815,87.409311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.503392,12.980277,67.121340,75.698667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539588,1.410367,0.149538,0.013212,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.451965,mpc-p,0,-126.340000,54.885000,-7.396503,5.781984,-7.310000,5.965000,-0.086503,-0.183016,-28.024722,-11.679509,2.653048,-11.679509,-28.024722,-0.330000,0.790000,-30,56,-30.132239,56.418949,-30.132239,56.418949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.838114,13.885602,65.155432,76.343357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561252,1.419903,0.176127,0.014945,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.461967,mpc-p,0,-126.340000,54.885000,-7.682965,5.690068,-7.590000,5.885000,-0.092965,-0.194932,-27.780764,-7.593205,2.409089,-7.593205,-27.780764,-0.340000,0.710000,-24,25,-23.967430,24.757749,-23.967430,24.757749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.525397,14.575512,71.485579,89.943480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557398,1.417910,0.178220,0.014354,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.471962,mpc-p,0,-126.340000,54.885000,-7.963450,5.594955,-7.870000,5.835000,-0.093450,-0.240045,-28.695608,-5.336590,2.287110,-5.336590,-28.695608,-0.320000,0.500000,-11,18,-11.249819,17.939600,-11.249819,17.939600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.033560,14.003118,78.792347,97.937070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559054,1.420297,0.178935,0.013370,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.481847,mpc-p,0,-126.340000,54.885000,-8.234827,5.497831,-8.140000,5.785000,-0.094827,-0.287169,-28.024722,-6.617372,2.470079,-6.617372,-28.024722,-0.260000,0.330000,-19,37,-18.575863,37.259097,-18.575863,37.259097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.685377,13.547516,82.640150,99.452921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547635,1.424501,0.179842,0.015037,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.491958,mpc-p,0,-126.340000,54.885000,-8.505818,5.395515,-8.410000,5.695000,-0.095818,-0.299485,-26.804930,-11.313571,1.982162,-11.313571,-26.804930,-0.220000,0.320000,-32,74,-31.847576,73.672971,-31.847576,73.672971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.859491,13.644517,81.795563,91.786404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557868,1.419421,0.177840,0.015445,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.501843,mpc-p,0,-126.340000,54.885000,-8.764013,5.292731,-8.670000,5.575000,-0.094013,-0.282269,-25.707117,-13.936124,2.592058,-13.936124,-25.707117,-0.250000,0.500000,-35,79,-34.845696,78.958144,-34.845696,78.958144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.890211,14.258133,72.545072,78.872594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539380,1.410566,0.142412,0.014360,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.511956,mpc-p,0,-126.340000,54.885000,-9.020921,5.184937,-8.910000,5.455000,-0.110921,-0.270063,-25.280190,-13.509197,2.226120,-13.509197,-25.280190,-0.330000,0.670000,-25,58,-24.650058,58.144096,-24.650058,58.144096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.503625,15.567085,69.557548,77.001796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559551,1.418533,0.176031,0.013878,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.521964,mpc-p,0,-126.340000,54.885000,-9.267704,5.075783,-9.160000,5.355000,-0.107704,-0.279217,-24.914252,-9.544873,1.799193,-9.544873,-24.914252,-0.320000,0.670000,-20,21,-20.242793,21.320787,-20.242793,21.320787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.967259,16.896902,73.941531,86.485924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558470,1.415777,0.175443,0.013722,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.531960,mpc-p,0,-126.340000,54.885000,-9.506487,4.964479,-9.410000,5.285000,-0.096487,-0.320521,-24.609304,-6.617372,1.372266,-6.617372,-24.609304,-0.260000,0.470000,-21,9,-21.257008,8.686152,-21.257008,8.686152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.329732,16.400783,83.453462,95.377060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557591,1.418292,0.174593,0.014034,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.541840,mpc-p,0,-126.340000,54.885000,-9.734681,4.852396,-9.650000,5.215000,-0.084681,-0.362604,-24.182377,-7.898153,1.555235,-7.898153,-24.182377,-0.240000,0.280000,-20,31,-20.451286,31.045173,-20.451286,31.045173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.495646,15.336116,86.119069,95.559684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539176,1.409978,0.143357,0.016181,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.551967,mpc-p,0,-126.340000,54.885000,-9.960266,4.735558,-9.890000,5.115000,-0.070266,-0.379442,-23.389512,-13.143259,1.677214,-13.143259,-23.389512,-0.220000,0.240000,-24,75,-23.899105,74.809619,-23.899105,74.809619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.465875,16.628109,86.907589,93.773628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567752,1.415558,0.176051,0.013779,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.561958,mpc-p,0,-126.340000,54.885000,-10.174422,4.618491,-10.120000,4.965000,-0.054422,-0.346509,-22.657637,-16.131750,1.555235,-16.131750,-22.657637,-0.240000,0.470000,-21,81,-20.625854,80.712008,-20.625854,80.712008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.590919,18.894512,79.545243,86.561512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558891,1.427967,0.177268,0.014998,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.571959,mpc-p,0,-126.340000,54.885000,-10.380177,4.499733,-10.340000,4.825000,-0.040177,-0.325267,-22.291700,-15.460864,1.128308,-15.460864,-22.291700,-0.230000,0.660000,-16,57,-15.916714,57.072839,-15.916714,57.072839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.536500,22.126045,80.628718,88.088130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557545,1.416702,0.177049,0.014518,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.581838,mpc-p,0,-126.340000,54.885000,-10.574849,4.381015,-10.560000,4.705000,-0.014849,-0.323985,-21.803783,-11.191592,1.372266,-11.191592,-21.803783,-0.210000,0.640000,-11,21,-11.232542,20.907512,-11.232542,20.907512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.028858,23.901468,87.128699,92.963559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539548,1.480794,0.138962,0.016785,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.591813,mpc-p,0,-126.340000,54.885000,-10.762616,4.259897,-10.780000,4.615000,0.017384,-0.355103,-21.010918,-9.056956,1.067318,-9.056956,-21.010918,-0.190000,0.440000,-9,16,-8.722117,16.417114,-8.722117,16.417114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.019225,23.453564,92.836538,98.713263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548176,1.419221,0.174257,0.015608,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.601842,mpc-p,0,-126.340000,54.885000,-10.942356,4.137037,-10.970000,4.515000,0.027644,-0.377963,-20.644980,-10.398727,1.189297,-10.398727,-20.644980,-0.160000,0.290000,-7,38,-7.216650,38.401526,-7.216650,38.401526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.415229,22.577816,94.148972,97.206904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548106,1.421503,0.175067,0.016741,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.611957,mpc-p,0,-126.340000,54.885000,-11.114370,4.012178,-11.170000,4.385000,0.055630,-0.372822,-18.266386,-15.216906,0.701380,-15.216906,-18.266386,-0.140000,0.300000,-21,77,-21.265476,76.904416,-21.265476,76.904416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.184663,23.679719,91.027916,94.489156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557301,1.417919,0.175530,0.014116,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.621957,mpc-p,0,-126.340000,54.885000,-11.275197,3.887977,-11.340000,4.215000,0.064803,-0.327023,-16.375708,-19.242219,0.335443,-19.242219,-16.375708,-0.150000,0.510000,-30,95,-29.673974,95.416735,-29.673974,95.416735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.410534,24.695391,83.189664,89.003564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558289,1.416948,0.188348,0.014253,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.631807,mpc-p,0,-126.340000,54.885000,-11.424579,3.765060,-11.480000,4.055000,0.055421,-0.289940,-14.850968,-18.083417,0.152474,-18.083417,-14.850968,-0.200000,0.730000,-29,69,-29.090619,68.952855,-29.090619,68.952855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.804738,25.674026,79.680054,86.613594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538533,1.409427,0.162051,0.014187,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.641916,mpc-p,0,-126.340000,54.885000,-11.568558,3.638458,-11.630000,3.915000,0.061442,-0.276542,-14.363051,-13.143259,0.457422,-13.143259,-14.363051,-0.270000,0.730000,-14,28,-13.560660,27.757522,-13.560660,27.757522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.943424,26.313977,84.031510,89.535117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558232,1.416742,0.174929,0.014302,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.651963,mpc-p,0,-126.340000,54.885000,-11.702270,3.512338,-11.760000,3.805000,0.057730,-0.292662,-14.546020,-9.849821,0.274453,-9.849821,-14.546020,-0.220000,0.530000,-7,16,-7.058752,15.781202,-7.058752,15.781202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.150076,26.065640,90.704587,99.170198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558549,1.417211,0.176286,0.014250,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.661963,mpc-p,0,-126.340000,54.885000,-11.826080,3.386670,-11.900000,3.715000,0.073920,-0.328330,-13.387218,-10.947634,0.335443,-10.947634,-13.387218,-0.170000,0.330000,-13,40,-12.753618,39.782392,-12.753618,39.782392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.199482,24.709675,95.342357,99.516213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557273,1.415103,0.175420,0.012363,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.671836,mpc-p,0,-126.340000,54.885000,-11.939275,3.262600,-12.020000,3.575000,0.080725,-0.312400,-11.679509,-15.033937,0.152474,-15.033937,-11.679509,-0.150000,0.320000,-23,77,-22.851987,76.945792,-22.851987,76.945792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.537785,23.950070,90.502663,92.666560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539612,1.409098,0.138472,0.015318,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.681923,mpc-p,0,-126.340000,54.885000,-12.045696,3.135988,-12.130000,3.415000,0.084304,-0.279012,-9.971800,-19.181230,0.152474,-19.181230,-9.971800,-0.180000,0.520000,-27,97,-26.900679,97.189568,-26.900679,97.189568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.127057,24.354949,84.005082,89.882536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568070,1.416085,0.185630,0.013951,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.691959,mpc-p,0,-126.340000,54.885000,-12.142403,3.010295,-12.210000,3.235000,0.067597,-0.224705,-8.995966,-18.144407,0.030495,-18.144407,-8.995966,-0.240000,0.750000,-20,73,-20.375420,73.334761,-20.375420,73.334761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.017803,25.261104,82.593547,89.924043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557457,1.416466,0.217470,0.013836,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.701960,mpc-p,0,-126.340000,54.885000,-12.229765,2.885444,-12.300000,3.095000,0.070235,-0.209556,-9.117946,-13.509197,0.091484,-13.509197,-9.117946,-0.240000,0.760000,-8,34,-8.164853,34.217256,-8.164853,34.217256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.246511,26.943313,87.298617,95.151180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558346,1.418201,0.176489,0.015441,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.711822,mpc-p,0,-126.340000,54.885000,-12.307213,2.762854,-12.380000,2.985000,0.072787,-0.222146,-8.264091,-10.032790,0.152474,-10.032790,-8.264091,-0.190000,0.570000,-10,20,-10.237019,20.461965,-10.237019,20.461965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.523022,27.303775,92.869131,102.726149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577154,1.472990,0.201242,0.017782,0.500591,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.721839,mpc-p,0,-126.340000,54.885000,-12.377182,2.638960,-12.460000,2.885000,0.082818,-0.246040,-6.739351,-10.886644,-0.335443,-10.886644,-6.739351,-0.150000,0.370000,-19,44,-19.421216,44.267312,-19.421216,44.267312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.423850,25.298485,96.904858,99.697214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546618,1.704737,0.259109,0.034256,0.500962,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.731819,mpc-p,0,-126.340000,54.885000,-12.438315,2.516272,-12.510000,2.755000,0.071685,-0.238728,-4.848673,-15.094927,-0.762370,-15.094927,-4.848673,-0.160000,0.350000,-30,83,-29.527168,83.447036,-29.527168,83.447036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.241953,23.685470,89.760497,92.011183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566699,1.538506,0.206517,0.019016,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.741810,mpc-p,0,-126.340000,54.885000,-12.491108,2.394301,-12.550000,2.595000,0.058892,-0.200699,-3.628881,-18.083417,-0.457422,-18.083417,-3.628881,-0.210000,0.550000,-29,96,-28.621690,95.779852,-28.621690,95.779852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.360008,23.099325,84.121186,90.110741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553910,1.792503,0.261024,0.037191,0.500701,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.751810,mpc-p,0,-126.340000,54.885000,-12.535705,2.273178,-12.580000,2.415000,0.044295,-0.141822,-3.384923,-17.473521,-0.213464,-17.473521,-3.384923,-0.260000,0.760000,-17,78,-17.186222,77.564494,-17.186222,77.564494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.785018,24.553662,83.216279,93.374368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547789,1.458330,0.218584,0.020259,0.500244,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.761810,mpc-p,0,-126.340000,54.885000,-12.572262,2.153070,-12.610000,2.275000,0.037738,-0.121930,-3.201954,-13.570186,-0.274453,-13.570186,-3.201954,-0.250000,0.790000,-10,43,-9.806150,43.177330,-9.806150,43.177330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.344794,27.564293,85.810188,99.397419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556231,1.443121,0.195817,0.015438,0.503604,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.771846,mpc-p,0,-126.340000,54.885000,-12.601073,2.033665,-12.640000,2.165000,0.038927,-0.131335,-2.714037,-8.995966,-0.335443,-8.995966,-2.714037,-0.180000,0.620000,-12,19,-11.941005,19.412135,-11.941005,19.412135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.422522,28.474927,89.544554,103.140670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540065,1.426904,0.147162,0.013651,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.781842,mpc-p,0,-126.340000,54.885000,-12.622155,1.915916,-12.650000,2.065000,0.027845,-0.149084,-1.433256,-8.873987,-0.091484,-8.873987,-1.433256,-0.130000,0.400000,-22,38,-22.362425,37.647284,-22.362425,37.647284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.323422,26.514089,93.950939,101.634648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537883,1.419915,0.143159,0.014633,0.500333,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.791964,mpc-p,0,-126.340000,54.885000,-12.636001,1.797967,-12.650000,1.945000,0.013999,-0.147033,0.152474,-13.509197,-0.701380,-13.509197,0.152474,-0.180000,0.340000,-26,83,-26.189774,84.081112,-26.189774,84.081112,0.000000,-1.433828,0.000000,64.000000,0.000000,0.000000,17.019006,23.879566,90.624115,92.341943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555914,1.418381,0.190174,0.013698,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.801846,mpc-p,0,-126.340000,54.885000,-12.642483,1.684107,-12.640000,1.795000,-0.002483,-0.110893,1.250287,-17.473521,-0.274453,-17.473521,1.250287,-0.210000,0.530000,-28,106,-27.955732,105.717598,-27.955732,105.717598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.758264,23.121573,84.524567,92.189794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540303,1.408406,0.166580,0.015026,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.811963,mpc-p,0,-126.340000,54.885000,-12.642182,1.568923,-12.620000,1.635000,-0.022182,-0.066077,1.921172,-16.253729,-0.518412,-16.253729,1.921172,-0.250000,0.800000,-23,77,-23.007883,76.753169,-23.007883,76.753169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.270428,23.630475,83.770461,95.926212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558617,1.417101,0.281251,0.014133,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.821849,mpc-p,0,-126.340000,54.885000,-12.635373,1.457756,-12.610000,1.515000,-0.025373,-0.057244,1.128308,-10.581696,-0.640391,-10.581696,1.128308,-0.250000,0.820000,-7,32,-6.709032,28.126755,-6.709032,28.126755,0.000000,3.626414,0.000000,64.000000,0.000000,0.000000,3.307839,25.588770,84.359165,100.897725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554390,1.418791,0.179127,0.014920,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.831964,mpc-p,0,-126.340000,54.885000,-12.622021,1.345470,-12.590000,1.445000,-0.032021,-0.099530,0.335443,-5.702528,-0.945339,-5.702528,0.335443,-0.190000,0.570000,3,6,2.873711,6.367653,2.873711,6.367653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.743469,26.097725,87.375713,107.098777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557438,1.416889,0.177827,0.014079,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.841892,mpc-p,0,-126.340000,54.885000,-12.602917,1.236717,-12.580000,1.385000,-0.022917,-0.148283,0.945339,-6.129455,-0.335443,-6.129455,0.945339,-0.100000,0.320000,-5,29,-5.098035,29.033276,-5.098035,29.033276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.690529,24.726726,93.611663,108.976801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553708,1.418013,0.174710,0.013656,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.851968,mpc-p,0,-126.340000,54.885000,-12.577748,1.127850,-12.560000,1.285000,-0.017748,-0.157150,2.409089,-11.252582,-0.457422,-11.252582,2.409089,-0.070000,0.210000,-18,74,-17.853998,83.469433,-17.853998,83.469433,0.000000,-9.436158,0.000000,64.000000,0.000000,0.000000,-13.671631,21.979709,91.903484,95.851598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556718,1.414155,0.175327,0.013706,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.861957,mpc-p,0,-126.340000,54.885000,-12.547337,1.021407,-12.530000,1.155000,-0.017337,-0.133593,3.811850,-15.765812,-0.457422,-15.765812,3.811850,-0.100000,0.420000,-24,107,-24.023109,107.087395,-24.023109,107.087395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.411846,19.869462,87.467818,94.164989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557251,1.417721,0.202235,0.014225,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.871806,mpc-p,0,-126.340000,54.885000,-12.512324,0.917926,-12.480000,1.005000,-0.032324,-0.087074,3.933829,-15.887791,-0.457422,-15.887791,3.933829,-0.150000,0.750000,-16,85,-15.911954,84.723057,-15.911954,84.723057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.940867,19.251108,84.510780,96.295991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540729,1.423482,0.247098,0.015492,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.881807,mpc-p,0,-126.340000,54.885000,-12.471961,0.814338,-12.450000,0.895000,-0.021961,-0.080662,3.506902,-10.337738,-0.152474,-10.337738,3.506902,-0.170000,0.830000,0,40,-0.382336,31.317957,-0.382336,31.317957,0.000000,8.405100,0.000000,64.000000,0.000000,0.000000,-23.069128,21.636680,84.725058,100.987676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541408,1.423558,0.160454,0.013871,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.891965,mpc-p,0,-126.340000,54.885000,-12.426306,0.710636,-12.410000,0.825000,-0.016306,-0.114364,3.079975,-4.116798,-0.335443,-4.116798,3.079975,-0.130000,0.710000,8,-5,8.269575,-13.140349,8.269575,-13.140349,0.000000,7.863406,0.000000,64.000000,0.000000,0.000000,-31.144103,23.139113,84.788338,105.038086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556789,1.413703,0.175463,0.013813,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.901823,mpc-p,0,-126.340000,54.885000,-12.377815,0.611451,-12.370000,0.785000,-0.007815,-0.173549,2.226120,-3.201954,-0.091484,-3.201954,2.226120,-0.070000,0.270000,16,14,15.745638,13.620536,15.745638,13.620536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.780102,23.099909,93.573179,112.419823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567693,1.408361,0.142169,0.013672,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.911966,mpc-p,0,-126.340000,54.885000,-12.323926,0.510860,-12.340000,0.715000,0.016074,-0.204140,3.689871,-8.812998,-0.518412,-8.812998,3.689871,-0.040000,0.160000,5,59,4.604212,69.196530,4.604212,69.196530,0.000000,-10.575994,0.000000,64.000000,0.000000,0.000000,-42.061806,21.999161,92.543037,103.133737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557705,1.413700,0.175333,0.014407,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.921807,mpc-p,0,-126.340000,54.885000,-12.268055,0.414641,-12.300000,0.595000,0.031945,-0.180359,4.299767,-15.582843,-0.457422,-15.582843,4.299767,0.000000,0.300000,-4,104,-4.432281,112.450000,-4.432281,112.450000,0.000000,-8.829464,0.000000,64.000000,0.000000,0.000000,-43.220882,20.535801,90.628274,94.844038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554086,1.406549,0.178398,0.014111,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.931961,mpc-p,0,-126.340000,54.885000,-12.207020,0.316765,-12.240000,0.435000,0.032980,-0.118235,5.580549,-17.839459,-0.213464,-17.839459,5.580549,-0.020000,0.640000,-11,112,-11.338893,112.450000,-11.338893,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.347501,19.927115,87.504845,97.822934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589450,1.449921,0.262581,0.014993,0.500330,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.941807,mpc-p,0,-126.340000,54.885000,-12.144823,0.223149,-12.180000,0.295000,0.035177,-0.071851,5.824507,-13.143259,-0.030495,-13.143259,5.824507,-0.020000,0.810000,-9,67,-9.054897,63.783439,-9.054897,63.783439,0.000000,3.666561,0.000000,64.000000,0.000000,0.000000,-48.169592,20.479144,83.740252,95.106772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.531059,1.525697,0.319295,0.031199,0.500530,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.951839,mpc-p,0,-126.340000,54.885000,-12.078698,0.129039,-12.120000,0.215000,0.041302,-0.085961,5.519559,-5.031642,-0.457422,-5.031642,5.519559,-0.050000,0.820000,5,22,4.865669,-6.729438,4.865669,-6.729438,0.000000,29.179438,0.000000,64.000000,0.000000,0.000000,-53.769974,21.507880,81.789145,98.123227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556111,1.700866,0.222714,0.027819,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.961810,mpc-p,0,-126.340000,54.885000,-12.010506,0.036723,-12.070000,0.195000,0.059494,-0.158277,6.068465,0.152474,-0.030495,0.152474,6.068465,-0.040000,0.500000,8,-23,7.715574,-27.365533,7.715574,-27.365533,0.000000,4.815533,0.000000,64.000000,0.000000,0.000000,-60.636498,20.822018,83.203205,102.746005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553200,1.552820,0.196689,0.036012,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.971815,mpc-p,0,-126.340000,54.885000,-11.939877,-0.054756,-12.010000,0.175000,0.070123,-0.229756,5.397580,-2.531068,-0.274453,-2.531068,5.397580,-0.030000,0.210000,16,14,15.936197,14.085611,15.936197,14.085611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.169085,19.522525,91.056791,109.275225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.097539,1.516107,0.239297,0.021159,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008384,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.981807,mpc-p,0,-126.340000,54.885000,-11.867397,-0.145039,-11.940000,0.105000,0.072603,-0.250039,6.617372,-10.886644,-0.152474,-10.886644,6.617372,0.000000,0.020000,2,59,2.250935,100.554456,2.250935,100.554456,0.000000,-41.468845,0.000000,64.000000,0.000000,0.000000,-68.490230,18.952439,89.141566,101.967699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.748552,1.763685,0.259285,0.038110,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008322,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.991813,mpc-p,0,-126.340000,54.885000,-11.793145,-0.234425,-11.870000,-0.055000,0.076855,-0.179425,7.410237,-19.364199,-0.274453,-19.364199,7.410237,0.010000,0.280000,-7,104,-7.495397,112.450000,-7.495397,112.450000,0.000000,-8.364389,0.000000,64.000000,0.000000,0.000000,-69.933588,19.441657,90.939532,102.361078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558312,1.665889,0.307437,0.038642,0.500693,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.001816,mpc-p,0,-126.340000,54.885000,-11.717489,-0.322845,-11.790000,-0.275000,0.072511,-0.047845,8.325081,-23.816440,-0.335443,-23.816440,8.325081,0.000000,0.610000,-15,112,-15.126569,112.450000,-15.126569,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.857344,21.277829,93.341793,110.054324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577010,1.604200,0.258534,0.033011,0.500849,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.011819,mpc-p,0,-126.340000,54.885000,-11.640652,-0.410405,-11.700000,-0.485000,0.059348,0.074595,8.691018,-20.705970,-0.518412,-20.705970,8.691018,-0.020000,0.870000,-15,112,-15.229702,112.450000,-15.229702,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.521175,25.141506,96.829365,116.749798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594984,1.674862,0.283873,0.032731,0.503810,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.021824,mpc-p,0,-126.340000,54.885000,-11.562855,-0.497201,-11.610000,-0.635000,0.047145,0.137799,8.203101,-12.350394,-0.396432,-12.350394,8.203101,-0.070000,0.990000,-1,67,-1.334451,60.224945,-1.334451,60.224945,0.000000,7.225055,0.000000,64.000000,0.000000,0.000000,-79.048582,27.544361,99.863542,119.293036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.034826,1.562272,0.373552,0.041139,0.500520,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008525,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.031824,mpc-p,0,-126.340000,54.885000,-11.484357,-0.583277,-11.530000,-0.715000,0.045643,0.131723,7.776174,-4.482736,0.152474,-4.482736,7.776174,-0.060000,0.870000,7,22,6.632541,3.757003,6.632541,3.757003,0.000000,18.692997,0.000000,64.000000,0.000000,0.000000,-84.130598,29.115733,104.484637,127.161559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566353,1.636368,0.202334,0.028493,0.500669,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.041812,mpc-p,0,-126.340000,54.885000,-11.405441,-0.668646,-11.450000,-0.725000,0.044559,0.056354,7.471226,0.579401,-0.335443,0.579401,7.471226,-0.050000,0.560000,12,-17,12.044046,-16.994149,12.044046,-16.994149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.254954,27.221078,100.961082,125.771281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553617,1.447082,0.190469,0.013767,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.051844,mpc-p,0,-126.340000,54.885000,-11.325853,-0.753884,-11.370000,-0.735000,0.044147,-0.018884,7.654195,-1.921172,-0.091484,-1.921172,7.654195,-0.030000,0.180000,9,28,8.565378,31.235659,8.565378,31.235659,0.000000,-3.229808,0.000000,64.000000,0.000000,0.000000,-90.456362,24.064530,100.359359,126.010619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537551,1.429485,0.156590,0.016641,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.061836,mpc-p,0,-126.340000,54.885000,-11.246437,-0.838380,-11.290000,-0.815000,0.043563,-0.023380,7.654195,-1.921172,0.213464,-11.496540,8.142112,-0.020000,0.130000,6,41,6.366801,41.206154,6.366801,41.206154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.288183,16.073606,84.848151,105.217367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538845,1.462525,0.189099,0.018081,0.502325,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.071836,mpc-p,0,-126.340000,54.885000,-11.166993,-0.922624,-11.200000,-0.965000,0.033007,0.042376,8.995966,-18.327375,-0.457422,-18.327375,8.995966,-0.010000,0.270000,-12,86,-12.409653,112.450000,-12.409653,112.450000,0.000000,-26.243846,0.000000,64.000000,0.000000,0.000000,-90.694548,15.006317,86.213241,102.330738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545768,1.648719,0.235601,0.024577,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.081842,mpc-p,0,-126.340000,54.885000,-11.087691,-1.006704,-11.110000,-1.165000,0.022309,0.158296,9.544873,-23.084564,-0.762370,-23.084564,9.544873,0.040000,0.510000,-28,112,-27.897200,112.450000,-27.897200,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.913907,15.258259,86.972367,108.111235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539486,1.431843,0.191776,0.013915,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.091845,mpc-p,0,-126.340000,54.885000,-11.008746,-1.090642,-11.010000,-1.385000,0.001254,0.294358,9.239925,-23.206544,-0.091484,-23.206544,9.239925,-0.020000,0.820000,-22,112,-22.213438,112.450000,-22.213438,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.800412,16.811841,94.115281,113.529679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537888,1.415145,0.213768,0.013583,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.101844,mpc-p,0,-126.340000,54.885000,-10.930296,-1.174528,-10.920000,-1.575000,-0.010296,0.400472,8.934977,-17.107583,0.152474,-17.107583,8.934977,-0.080000,0.950000,-11,112,-10.770452,112.450000,-10.770452,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.784504,19.621658,107.321248,123.931987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539212,1.411934,0.256452,0.014263,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.111813,mpc-p,0,-126.340000,54.885000,-10.852661,-1.258236,-10.840000,-1.695000,-0.012661,0.436764,7.654195,-8.934977,0.274453,-8.934977,7.654195,-0.130000,1.040000,10,67,9.641836,56.387472,9.641836,56.387472,0.000000,11.062528,0.000000,64.000000,0.000000,0.000000,-92.372956,20.628824,106.272861,122.553707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548256,1.422594,0.329769,0.014840,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.121836,mpc-p,0,-126.340000,54.885000,-10.775287,-1.342577,-10.760000,-1.735000,-0.015287,0.392423,6.190445,-0.762370,0.335443,-0.762370,6.190445,-0.090000,0.880000,21,22,20.767421,-1.908126,20.767421,-1.908126,0.000000,24.358126,0.000000,64.000000,0.000000,0.000000,-94.058398,19.715577,106.461995,125.853492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539676,1.411771,0.144650,0.014782,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.131961,mpc-p,0,-126.340000,54.885000,-10.697914,-1.428049,-10.700000,-1.715000,0.002086,0.286951,5.153621,3.018985,-0.030495,3.018985,5.153621,-0.050000,0.530000,28,-11,27.668672,-10.912393,27.668672,-10.912393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.260960,15.387430,102.202431,125.533942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558524,1.421573,0.187242,0.015133,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.141841,mpc-p,0,-126.340000,54.885000,-10.623241,-1.511824,-10.640000,-1.715000,0.016759,0.203176,4.726694,0.274453,0.701380,0.274453,4.726694,0.010000,0.200000,23,34,23.224149,34.737843,23.224149,34.737843,0.000000,-0.650237,0.000000,64.000000,0.000000,0.000000,-92.396809,9.419884,107.688490,127.389840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540370,1.411635,0.155889,0.015758,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.151961,mpc-p,0,-126.340000,54.885000,-10.547677,-1.598090,-10.590000,-1.765000,0.042323,0.166910,6.129455,-8.386070,-0.091484,-8.386070,6.129455,0.130000,0.160000,-7,79,-7.359281,110.137105,-7.359281,110.137105,0.000000,-31.049498,0.000000,64.000000,0.000000,0.000000,-88.738742,1.630308,107.219299,126.657709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557734,1.422766,0.213198,0.013663,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.161959,mpc-p,0,-126.340000,54.885000,-10.473970,-1.683879,-10.510000,-1.885000,0.036030,0.201121,7.837164,-16.070760,-0.884349,-16.070760,7.837164,0.060000,0.410000,-21,112,-21.228952,112.450000,-21.228952,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.875491,-5.339713,101.544916,125.691061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557953,1.421266,0.213029,0.013894,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.171959,mpc-p,0,-126.340000,54.885000,-10.401239,-1.770313,-10.430000,-2.045000,0.028761,0.274687,8.264091,-16.375708,-0.152474,-16.375708,8.264091,-0.040000,0.740000,-17,112,-16.608545,112.450000,-16.608545,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.387178,-9.362949,92.964911,120.812321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556888,1.422408,0.271446,0.014178,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.181958,mpc-p,0,-126.340000,54.885000,-10.329507,-1.857470,-10.350000,-2.165000,0.020493,0.307530,7.410237,-11.069613,0.274453,-11.069613,7.410237,-0.070000,0.920000,-5,80,-4.701787,79.730114,-4.701787,79.730114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.075608,-10.734650,88.416099,116.718807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.661212,1.419342,0.302584,0.015938,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.191965,mpc-p,0,-126.340000,54.885000,-10.258727,-1.945496,-10.280000,-2.235000,0.021273,0.289504,7.227268,-3.323933,0.396432,-3.323933,7.227268,-0.050000,0.910000,-2,35,-1.584473,12.701294,-1.584473,12.701294,0.000000,22.028821,0.000000,64.000000,0.000000,0.000000,-81.699591,-10.520433,84.609196,105.096475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558929,1.418182,0.187989,0.014261,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.201835,mpc-p,0,-126.340000,54.885000,-10.189892,-2.033184,-10.210000,-2.235000,0.020108,0.201816,6.129455,1.738204,0.335443,1.738204,6.129455,-0.070000,0.600000,14,-10,13.580125,-10.574077,13.580125,-10.574077,0.000000,0.304191,0.000000,64.000000,0.000000,0.000000,-85.483849,-12.008987,79.933240,99.149606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540407,1.410739,0.140764,0.015181,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.211965,mpc-p,0,-126.340000,54.885000,-10.120236,-2.124140,-10.150000,-2.225000,0.029764,0.100860,5.031642,1.128308,-0.152474,1.128308,5.031642,-0.060000,0.270000,24,13,24.323520,12.746903,24.323520,12.746903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.442471,-12.256351,84.608731,101.599750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557366,1.420700,0.173852,0.014891,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.221962,mpc-p,0,-126.340000,54.885000,-10.052445,-2.214930,-10.100000,-2.265000,0.047555,0.050070,4.970653,-6.739351,0.152474,-6.739351,4.970653,0.010000,0.200000,16,58,15.893539,79.287352,15.893539,79.287352,0.000000,-21.540449,0.000000,64.000000,0.000000,0.000000,-90.727303,-13.126311,86.617567,101.502672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557366,1.421333,0.175621,0.014125,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.231963,mpc-p,0,-126.340000,54.885000,-9.985529,-2.306837,-10.040000,-2.375000,0.054471,0.068163,5.458569,-15.765812,-0.152474,-15.765812,5.458569,0.080000,0.280000,0,103,-0.384336,112.450000,-0.384336,112.450000,0.000000,-9.703097,0.000000,64.000000,0.000000,0.000000,-90.594677,-14.425922,85.034909,103.079092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558296,1.421215,0.226791,0.014335,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.241837,mpc-p,0,-126.340000,54.885000,-9.920288,-2.398703,-9.980000,-2.535000,0.059712,0.136297,6.739351,-18.266386,0.152474,-18.266386,6.739351,0.030000,0.600000,-8,112,-7.980685,112.450000,-7.980685,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.066122,-16.221100,80.135804,103.594176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540580,1.411740,0.203216,0.014958,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.251966,mpc-p,0,-126.340000,54.885000,-9.854159,-2.494144,-9.900000,-2.695000,0.045841,0.200856,7.410237,-14.485031,0.274453,-14.485031,7.410237,-0.010000,0.880000,-10,95,-10.094796,95.260790,-10.094796,95.260790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.285107,-17.700506,73.090140,99.019364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558896,1.417226,0.277639,0.013827,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.261962,mpc-p,0,-126.340000,54.885000,-9.789616,-2.589567,-9.830000,-2.785000,0.040384,0.195433,7.288257,-6.190445,0.274453,-6.190445,7.288257,-0.030000,0.940000,-4,50,-4.152669,19.792523,-4.152669,19.792523,0.000000,30.468268,0.000000,64.000000,0.000000,0.000000,-87.932395,-20.055650,67.555682,88.812971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558438,1.419223,0.214589,0.014579,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.271808,mpc-p,0,-126.340000,54.885000,-9.726648,-2.684811,-9.760000,-2.805000,0.033352,0.120189,6.434403,1.311276,0.152474,1.311276,6.434403,-0.050000,0.690000,9,5,9.362683,-27.776881,9.362683,-27.776881,0.000000,33.037672,0.000000,64.000000,0.000000,0.000000,-90.446413,-22.572329,67.107305,83.960071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538683,1.413715,0.137304,0.015053,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.281841,mpc-p,0,-126.340000,54.885000,-9.663020,-2.783165,-9.690000,-2.775000,0.026980,-0.008165,6.312424,3.933829,-0.152474,3.933829,6.312424,-0.040000,0.380000,11,-35,11.232108,-35.403205,11.232108,-35.403205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.735430,-23.333007,71.944058,87.912147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540993,1.434985,0.158790,0.015860,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.291970,mpc-p,0,-126.340000,54.885000,-9.599231,-2.883817,-9.620000,-2.775000,0.020769,-0.108817,6.556382,-1.433256,0.518412,-1.433256,6.556382,-0.030000,0.020000,5,10,5.345073,28.802400,5.345073,28.802400,0.000000,-19.205605,0.000000,64.000000,0.000000,0.000000,-89.105954,-22.323362,84.832603,99.687937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567584,1.418710,0.174187,0.014480,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.301835,mpc-p,0,-126.340000,54.885000,-9.537429,-2.983183,-9.540000,-2.845000,0.002571,-0.138183,7.105289,-11.313571,0.274453,-11.313571,7.105289,0.010000,-0.020000,-11,55,-10.510125,111.026279,-10.510125,111.026279,0.000000,-56.429483,0.000000,64.000000,0.000000,0.000000,-85.687237,-21.818234,94.705586,114.098396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539213,1.412197,0.178882,0.015091,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.311841,mpc-p,0,-126.340000,54.885000,-9.474968,-3.085317,-9.460000,-3.015000,-0.014968,-0.070317,8.264091,-21.193887,-0.213464,-21.193887,8.264091,-0.050000,0.200000,-19,100,-18.632636,112.450000,-18.632636,112.450000,0.000000,-12.853205,0.000000,64.000000,0.000000,0.000000,-81.602372,-19.336857,100.145360,125.808687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557605,1.422731,0.212837,0.015167,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.321962,mpc-p,0,-126.340000,54.885000,-9.411890,-3.190026,-9.360000,-3.245000,-0.051890,0.054974,8.812998,-24.426336,-0.335443,-24.426336,8.812998,-0.070000,0.590000,-26,112,-25.875547,112.450000,-25.875547,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.675725,-15.303768,103.430617,135.985779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557975,1.421292,0.221534,0.014297,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.331960,mpc-p,0,-126.340000,54.885000,-9.349569,-3.294826,-9.280000,-3.455000,-0.069569,0.160174,8.934977,-19.608157,0.579401,-19.608157,8.934977,-0.130000,0.860000,-19,112,-19.105951,112.450000,-19.105951,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.340999,-10.818266,112.192290,141.800521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559069,1.425098,0.291418,0.016482,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.341807,mpc-p,0,-126.340000,54.885000,-9.288053,-3.399363,-9.190000,-3.595000,-0.098053,0.195637,7.410237,-9.971800,0.945339,-9.971800,7.410237,-0.140000,1.000000,-2,67,-1.725997,29.238698,-1.725997,29.238698,0.000000,38.211302,0.000000,64.000000,0.000000,0.000000,-85.121086,-8.139456,117.613165,146.224812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551916,1.415241,0.271787,0.013909,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.351807,mpc-p,0,-126.340000,54.885000,-9.225319,-3.506849,-9.110000,-3.635000,-0.115319,0.128151,7.044299,0.091484,0.152474,0.091484,7.044299,-0.120000,0.870000,4,22,3.864904,-50.884938,3.864904,-50.884938,0.000000,73.334938,0.000000,64.000000,0.000000,0.000000,-87.970581,-7.708554,115.605650,139.146768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542181,1.412865,0.152024,0.011942,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.361842,mpc-p,0,-126.340000,54.885000,-9.161973,-3.616022,-9.040000,-3.595000,-0.121973,-0.021022,6.617372,6.129455,0.274453,6.129455,6.617372,-0.120000,0.530000,11,-23,10.896009,-83.961090,10.896009,-83.961090,0.000000,61.411090,0.000000,64.000000,0.000000,0.000000,-88.273039,-11.896007,103.962634,132.431362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549815,1.422294,0.189901,0.017120,0.503475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.371807,mpc-p,0,-126.340000,54.885000,-9.098554,-3.725700,-8.970000,-3.535000,-0.128554,-0.190700,6.007476,5.763517,-0.030495,5.763517,6.007476,-0.080000,0.150000,11,-63,11.148221,-62.681361,11.148221,-62.681361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.087608,-16.477803,99.050759,129.032475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547823,1.412718,0.157441,0.015652,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.381926,mpc-p,0,-126.340000,54.885000,-9.033496,-3.838326,-8.900000,-3.535000,-0.133496,-0.303326,5.824507,-3.201954,0.030495,-3.201954,5.824507,-0.050000,-0.070000,4,-18,4.489634,18.240124,4.489634,18.240124,0.000000,-35.921485,0.000000,64.000000,0.000000,0.000000,-78.579605,-17.944476,114.783692,136.583733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564389,1.422275,0.200855,0.013337,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.391839,mpc-p,0,-126.340000,54.885000,-8.968996,-3.949826,-8.840000,-3.625000,-0.128996,-0.324826,7.105289,-14.119093,0.701380,-14.119093,7.105289,-0.060000,-0.130000,-10,27,-10.026335,111.962793,-10.026335,111.962793,0.000000,-84.644154,0.000000,64.000000,0.000000,0.000000,-71.174582,-17.902815,132.696012,157.413651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539919,1.414551,0.198177,0.014685,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.401837,mpc-p,0,-126.340000,54.885000,-8.903048,-4.063400,-8.760000,-3.825000,-0.143048,-0.238400,6.983309,-25.402169,0.396432,-25.402169,6.983309,-0.070000,-0.090000,-11,72,-11.252999,112.450000,-11.252999,112.450000,0.000000,-40.131361,0.000000,64.000000,0.000000,0.000000,-64.379210,-11.959767,143.359857,167.983018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540093,1.413213,0.192692,0.014020,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.411841,mpc-p,0,-126.340000,54.885000,-8.836039,-4.178101,-8.680000,-4.135000,-0.156039,-0.043101,7.837164,-35.221495,-0.762370,-35.221495,7.837164,0.030000,0.120000,-14,112,-13.912678,112.450000,-13.912678,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.495835,1.725013,144.349486,175.006812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539581,1.415524,0.171882,0.013669,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.421975,mpc-p,0,-126.340000,54.885000,-8.767003,-4.295285,-8.610000,-4.505000,-0.157003,0.209715,7.227268,-38.758892,-0.640391,-38.758892,7.227268,-0.070000,0.600000,-10,112,-10.432913,112.450000,-10.432913,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.378801,15.798194,146.585133,183.708375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565453,1.420162,0.299170,0.014440,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.431960,mpc-p,0,-126.340000,54.885000,-8.697724,-4.411652,-8.530000,-4.845000,-0.167724,0.433348,7.288257,-33.391807,-0.640391,-33.391807,7.288257,-0.100000,0.890000,-10,112,-9.793823,112.450000,-9.793823,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.638670,28.919491,154.869453,197.168730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553077,1.421078,0.285397,0.014282,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.441965,mpc-p,0,-126.340000,54.885000,-8.626945,-4.529061,-8.460000,-5.115000,-0.166945,0.585939,6.068465,-24.243367,0.152474,-24.243367,6.068465,-0.100000,1.010000,5,112,5.078551,112.450000,5.078551,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.853664,37.882843,162.517766,204.853554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560550,1.420831,0.291423,0.016173,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.451959,mpc-p,0,-126.340000,54.885000,-8.554780,-4.647060,-8.400000,-5.295000,-0.154780,0.647940,5.763517,-13.143259,0.518412,-13.143259,5.763517,-0.090000,1.050000,15,67,15.091130,60.882478,15.091130,60.882478,0.000000,6.567522,0.000000,64.000000,0.000000,0.000000,-74.036133,40.395222,169.651526,211.142704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556611,1.422893,0.353014,0.014217,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.461964,mpc-p,0,-126.340000,54.885000,-8.480976,-4.765803,-8.340000,-5.365000,-0.140976,0.599197,5.763517,-2.897006,0.030495,-2.897006,5.763517,-0.060000,0.870000,20,22,20.147303,-11.880372,20.147303,-11.880372,0.000000,34.330372,0.000000,64.000000,0.000000,0.000000,-77.581972,36.720247,168.804922,208.831055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556259,1.423081,0.174921,0.013781,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.471965,mpc-p,0,-126.340000,54.885000,-8.405562,-4.884988,-8.280000,-5.355000,-0.125562,0.470012,5.336590,3.689871,-0.030495,3.689871,5.336590,0.000000,0.530000,24,-23,24.042055,-43.983275,24.042055,-43.983275,0.000000,21.433275,0.000000,64.000000,0.000000,0.000000,-81.389100,25.778578,164.878399,212.314636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557330,1.421573,0.174365,0.014444,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.481964,mpc-p,0,-126.340000,54.885000,-8.328428,-5.004551,-8.220000,-5.325000,-0.108428,0.320449,6.068465,2.287110,0.701380,2.287110,6.068465,0.100000,0.150000,10,-8,10.165774,-8.167968,10.165774,-8.167968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.828278,12.903841,159.468460,206.860636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555382,1.422534,0.173801,0.013761,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.491963,mpc-p,0,-126.340000,54.885000,-8.249507,-5.124364,-8.150000,-5.355000,-0.099507,0.230636,8.020133,-5.458569,0.945339,-5.458569,8.020133,0.110000,-0.010000,-8,37,-7.626886,68.075034,-7.626886,68.075034,0.000000,-31.243002,0.000000,64.000000,0.000000,0.000000,-86.039577,-0.657312,159.830238,208.721592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563256,1.435610,0.179126,0.014839,0.500416,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.501965,mpc-p,0,-126.340000,54.885000,-8.168698,-5.244358,-8.060000,-5.465000,-0.108698,0.220642,9.727842,-14.546020,0.274453,-14.546020,9.727842,0.020000,0.100000,-13,82,-13.488146,112.450000,-13.488146,112.450000,0.000000,-30.617968,0.000000,64.000000,0.000000,0.000000,-85.599623,-8.496519,151.857726,200.084374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560217,1.426631,0.216652,0.019334,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.511916,mpc-p,0,-126.340000,54.885000,-8.086414,-5.363729,-7.960000,-5.635000,-0.126414,0.271271,10.520706,-20.279043,0.701380,-20.279043,10.520706,0.000000,0.440000,-19,112,-18.639558,112.450000,-18.639558,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.614681,-7.565858,142.932654,190.075211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555576,1.426297,0.212373,0.014852,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.521959,mpc-p,0,-126.340000,54.885000,-8.001406,-5.484071,-7.850000,-5.835000,-0.151406,0.350929,9.605862,-19.974095,0.823360,-19.974095,9.605862,-0.080000,0.760000,0,112,-0.216888,112.450000,-0.216888,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.132443,-2.452319,146.405609,183.546879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557507,1.447371,0.281723,0.015011,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.531962,mpc-p,0,-126.340000,54.885000,-7.914762,-5.603638,-7.750000,-5.985000,-0.164762,0.381362,9.422894,-13.021280,0.579401,-13.021280,9.422894,-0.080000,1.000000,7,67,6.640015,56.407697,6.640015,56.407697,0.000000,11.042303,0.000000,64.000000,0.000000,0.000000,-93.636258,2.562963,151.350190,182.016398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556048,1.425839,0.341266,0.014411,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.541840,mpc-p,0,-126.340000,54.885000,-7.827231,-5.721295,-7.660000,-6.075000,-0.167231,0.353705,8.691018,-4.604715,0.945339,-4.604715,8.691018,-0.050000,0.900000,15,22,14.759699,-7.894793,14.759699,-7.894793,0.000000,30.344793,0.000000,64.000000,0.000000,0.000000,-95.030612,4.485575,147.104364,175.894770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547579,1.428424,0.178336,0.016098,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.551960,mpc-p,0,-126.340000,54.885000,-7.735540,-5.841226,-7.570000,-6.085000,-0.165540,0.243774,8.386070,0.823360,1.067318,0.823360,8.386070,-0.040000,0.560000,21,-23,20.872098,-30.695846,20.872098,-30.695846,0.000000,8.145846,0.000000,64.000000,0.000000,0.000000,-94.588134,1.130989,137.247310,170.613356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556177,1.425141,0.179270,0.014094,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.561960,mpc-p,0,-126.340000,54.885000,-7.642923,-5.958988,-7.470000,-6.085000,-0.172923,0.126012,9.178935,-1.799193,0.945339,-1.799193,9.178935,0.050000,0.170000,3,17,2.732249,16.695482,2.732249,16.695482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.990192,-3.507867,131.312737,170.108556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555943,1.444261,0.178464,0.014318,0.504211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.571961,mpc-p,0,-126.340000,54.885000,-7.548317,-6.075855,-7.370000,-6.155000,-0.178317,0.079145,11.008623,-9.910810,0.457422,-9.910810,11.008623,0.050000,0.090000,-18,62,-17.815704,92.450254,-17.815704,92.450254,0.000000,-30.754771,0.000000,64.000000,0.000000,0.000000,-85.056614,-11.518283,139.138298,188.840514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554970,1.425761,0.202373,0.018080,0.500562,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.581841,mpc-p,0,-126.340000,54.885000,-7.452948,-6.190248,-7.250000,-6.295000,-0.202948,0.104752,11.374561,-17.229563,0.945339,-17.229563,11.374561,-0.020000,0.270000,-19,107,-18.598196,112.450000,-18.598196,112.450000,0.000000,-5.754518,0.000000,64.000000,0.000000,0.000000,-77.536776,-13.756666,142.393384,189.002319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561107,1.561904,0.236331,0.017392,0.500525,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.591845,mpc-p,0,-126.340000,54.885000,-7.354487,-6.304843,-7.120000,-6.465000,-0.234487,0.160157,12.045446,-19.791126,1.372266,-19.791126,12.045446,-0.080000,0.660000,-20,112,-19.858195,112.450000,-19.858195,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.195332,-10.302105,140.982954,187.543105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546070,1.450162,0.238478,0.017600,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.602362,mpc-p,0,-126.340000,54.885000,-7.248991,-6.423783,-6.990000,-6.635000,-0.258991,0.211217,11.313571,-15.521854,1.189297,-15.521854,11.313571,-0.120000,0.930000,-8,78,-7.784030,78.368599,-7.784030,78.368599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.894287,-4.234799,148.327541,188.744244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573660,1.540935,0.349391,0.019345,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.611807,mpc-p,0,-126.340000,54.885000,-7.152576,-6.529103,-6.880000,-6.735000,-0.272576,0.205897,10.642686,-7.898153,1.677214,-7.898153,10.642686,-0.110000,0.890000,1,33,1.031773,17.295053,1.031773,17.295053,0.000000,16.073546,0.000000,64.000000,0.000000,0.000000,-76.581287,0.332644,150.579614,184.104230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542349,1.742597,0.246622,0.034892,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.621816,mpc-p,0,-126.340000,54.885000,-7.048751,-6.639004,-6.770000,-6.765000,-0.278751,0.125996,10.154769,-0.579401,0.762370,-0.579401,10.154769,-0.100000,0.640000,9,-12,8.710209,-26.503842,8.710209,-26.503842,0.000000,14.872441,0.000000,64.000000,0.000000,0.000000,-78.049773,-0.484037,140.014487,173.683345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566766,1.472234,0.191978,0.019091,0.502508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.631840,mpc-p,0,-126.340000,54.885000,-6.943161,-6.747135,-6.660000,-6.765000,-0.283161,0.017865,9.788831,0.579401,1.372266,0.579401,9.788831,-0.100000,0.270000,14,-10,14.124610,-9.842042,14.124610,-9.842042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.062839,-4.385335,125.245272,160.219518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556442,1.776134,0.244226,0.035593,0.501455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.641812,mpc-p,0,-126.340000,54.885000,-6.836628,-6.852611,-6.560000,-6.805000,-0.276628,-0.047611,9.422894,-5.763517,0.823360,-5.763517,9.422894,-0.060000,0.080000,12,35,11.729826,58.643441,11.729826,58.643441,0.000000,-23.485483,0.000000,64.000000,0.000000,0.000000,-76.622164,-9.691648,120.299931,160.708949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551089,1.554823,0.194518,0.019910,0.500403,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.651813,mpc-p,0,-126.340000,54.885000,-6.728427,-6.956107,-6.460000,-6.915000,-0.268427,-0.041107,9.544873,-13.997114,1.006328,-13.997114,9.544873,-0.010000,0.130000,2,80,1.633882,112.450000,1.633882,112.450000,0.000000,-32.292042,0.000000,64.000000,0.000000,0.000000,-72.558063,-12.812400,132.322190,173.488457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551898,1.461131,0.222826,0.016167,0.506372,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.661805,mpc-p,0,-126.340000,54.885000,-6.619081,-7.057066,-6.340000,-7.095000,-0.279081,0.037934,10.337738,-19.791126,1.067318,-19.791126,10.337738,0.000000,0.500000,-11,112,-10.772647,112.450000,-10.772647,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.430900,-9.139285,136.203566,171.765142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.526910,1.423465,0.175734,0.012032,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.671804,mpc-p,0,-126.340000,54.885000,-6.508551,-7.155484,-6.240000,-7.265000,-0.268551,0.109516,11.008623,-18.388365,1.189297,-18.388365,11.008623,-0.040000,0.810000,-11,112,-11.433413,112.449993,-11.433413,112.449993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.802906,-2.972390,132.713134,165.938570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537316,1.420807,0.217985,0.012208,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.681804,mpc-p,0,-126.340000,54.885000,-6.397077,-7.251111,-6.130000,-7.395000,-0.267077,0.143889,9.971800,-10.520706,1.494245,-10.520706,9.971800,-0.080000,0.980000,6,67,6.454560,42.315680,6.454560,42.315680,0.000000,25.134313,0.000000,64.000000,0.000000,0.000000,-67.033553,2.286868,132.820623,168.346956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539068,1.410594,0.305765,0.011807,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.691807,mpc-p,0,-126.340000,54.885000,-6.284798,-7.343801,-6.030000,-7.435000,-0.254798,0.091199,8.934977,-0.213464,1.616224,-0.213464,8.934977,-0.070000,0.870000,22,22,22.055440,-36.378769,22.055440,-36.378769,0.000000,58.828763,0.000000,64.000000,0.000000,0.000000,-71.722493,3.664075,129.868491,159.023594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547534,1.413867,0.146867,0.012579,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.701969,mpc-p,0,-126.340000,54.885000,-6.170127,-7.434757,-5.940000,-7.395000,-0.230127,-0.039757,8.691018,6.983309,1.311276,6.983309,8.691018,0.010000,0.540000,21,-23,21.312302,-73.756386,21.312302,-73.756386,0.000000,51.206379,0.000000,64.000000,0.000000,0.000000,-75.477237,-0.761426,112.665810,142.146042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569405,1.437093,0.185810,0.015448,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.711807,mpc-p,0,-126.340000,54.885000,-6.058700,-7.519582,-5.850000,-7.325000,-0.208700,-0.194582,9.300914,6.190445,1.250287,6.190445,9.300914,0.050000,0.180000,13,-44,12.603905,-44.232463,12.603905,-44.232463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.879468,-7.513398,108.678253,135.917318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560531,1.413521,0.151444,0.013834,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.721812,mpc-p,0,-126.340000,54.885000,-5.945175,-7.602418,-5.740000,-7.295000,-0.205175,-0.307418,10.337738,-0.518412,1.067318,-0.518412,10.337738,0.090000,-0.020000,-5,1,-5.447380,23.233610,-5.447380,23.233610,0.000000,-22.466073,0.000000,64.000000,0.000000,0.000000,-71.123887,-12.400898,117.526451,140.856662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545227,1.452480,0.193201,0.014728,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.731806,mpc-p,0,-126.340000,54.885000,-5.831763,-7.681564,-5.620000,-7.365000,-0.211763,-0.316564,11.923467,-8.752008,1.006328,-8.752008,11.923467,0.040000,-0.030000,-19,46,-19.234648,97.281663,-19.234648,97.281663,0.000000,-51.514126,0.000000,64.000000,0.000000,0.000000,-66.220544,-14.955029,125.820006,155.450420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541191,1.413909,0.154714,0.013417,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.741842,mpc-p,0,-126.340000,54.885000,-5.718080,-7.757269,-5.500000,-7.515000,-0.218080,-0.242269,11.801488,-18.937271,1.311276,-18.937271,11.801488,-0.040000,0.040000,-12,91,-12.308566,112.450000,-12.308566,112.450000,0.000000,-21.682463,0.000000,64.000000,0.000000,0.000000,-62.956675,-9.811155,120.398034,149.076260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563368,1.414510,0.205555,0.013071,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.751807,mpc-p,0,-126.340000,54.885000,-5.605628,-7.828550,-5.380000,-7.735000,-0.225628,-0.093550,11.557530,-24.304356,0.762370,-24.304356,11.557530,-0.100000,0.430000,-4,112,-3.838455,112.450000,-3.838455,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.186557,0.204437,123.526661,150.282398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546976,1.415378,0.173956,0.012464,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.761970,mpc-p,0,-126.340000,54.885000,-5.491602,-7.897122,-5.250000,-7.965000,-0.241602,0.067878,10.459717,-21.803783,0.823360,-21.803783,10.459717,-0.070000,0.810000,0,112,0.211267,112.450000,0.211267,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.113785,10.863489,132.761143,160.325586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570031,1.420802,0.247864,0.013842,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.771807,mpc-p,0,-126.340000,54.885000,-5.382103,-7.959391,-5.160000,-8.115000,-0.222103,0.155609,9.483883,-12.045446,0.823360,-12.045446,9.483883,-0.080000,0.990000,15,80,15.480090,79.787324,15.480090,79.787324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.475782,19.231960,139.872672,168.993960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549192,1.412793,0.265193,0.013532,0.501062,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.781807,mpc-p,0,-126.340000,54.885000,-5.271916,-8.018420,-5.070000,-8.155000,-0.201916,0.136580,7.898153,-0.579401,0.884349,-0.579401,7.898153,-0.060000,0.930000,34,35,33.918137,-9.175793,33.918137,-9.175793,0.000000,43.963116,0.000000,64.000000,0.000000,0.000000,-84.786911,23.080181,137.462356,165.605197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547783,1.413552,0.152542,0.012541,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.791957,mpc-p,0,-126.340000,54.885000,-5.161454,-8.073825,-4.990000,-8.115000,-0.171454,0.041175,6.434403,8.203101,1.189297,8.203101,6.434403,0.110000,0.660000,31,-10,31.043334,-61.407387,31.043334,-61.407387,0.000000,51.194711,0.000000,64.000000,0.000000,0.000000,-88.733673,20.467913,124.950799,150.721669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559596,1.421689,0.190755,0.014355,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.801807,mpc-p,0,-126.340000,54.885000,-5.055856,-8.123122,-4.900000,-8.015000,-0.155856,-0.108122,8.142112,10.886644,1.433256,10.886644,8.142112,0.220000,0.290000,2,-55,2.377438,-57.590356,2.377438,-57.590356,0.000000,2.377679,0.000000,64.000000,0.000000,0.000000,-88.767074,12.386369,117.677845,147.310001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547112,1.413968,0.152293,0.013337,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.811959,mpc-p,0,-126.340000,54.885000,-4.948892,-8.169229,-4.800000,-7.925000,-0.148892,-0.244229,10.642686,6.190445,1.677214,6.190445,10.642686,0.160000,0.000000,-19,-10,-18.665913,0.419012,-18.665913,0.419012,0.000000,-10.631688,0.000000,64.000000,0.000000,0.000000,-82.435944,4.588100,128.876493,156.201904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559654,1.422510,0.204618,0.014429,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.821807,mpc-p,0,-126.340000,54.885000,-4.847215,-8.209289,-4.690000,-7.925000,-0.157215,-0.284289,11.252582,-2.836017,1.555235,-2.836017,11.252582,0.010000,-0.040000,-14,35,-14.202311,83.272045,-14.202311,83.272045,0.000000,-48.484721,0.000000,64.000000,0.000000,0.000000,-76.596691,-0.963727,129.446886,165.883877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557130,1.413976,0.140587,0.013792,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.831957,mpc-p,0,-126.340000,54.885000,-4.744798,-8.245688,-4.570000,-8.025000,-0.174798,-0.220688,10.032790,-12.472374,1.494245,-12.472374,10.032790,-0.050000,-0.010000,-2,80,-2.025591,112.450000,-2.025591,112.450000,0.000000,-32.662676,0.000000,64.000000,0.000000,0.000000,-76.481021,2.113923,124.570107,157.575419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558583,1.422065,0.223361,0.013433,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.841807,mpc-p,0,-126.340000,54.885000,-4.647968,-8.276183,-4.480000,-8.185000,-0.167968,-0.091183,8.325081,-19.791126,1.250287,-19.791126,8.325081,-0.060000,0.270000,14,112,14.085674,112.450000,14.085674,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.079096,11.699457,131.813466,158.424166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541856,1.415220,0.184272,0.013883,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.851955,mpc-p,0,-126.340000,54.885000,-4.551093,-8.302555,-4.390000,-8.395000,-0.161093,0.092445,7.654195,-20.218053,0.396432,-20.218053,7.654195,-0.050000,0.730000,15,112,14.554805,112.450000,14.554805,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.433823,21.832170,136.611283,163.965568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558557,1.420919,0.250706,0.014513,0.504542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.861807,mpc-p,0,-126.340000,54.885000,-4.460089,-8.323198,-4.330000,-8.535000,-0.130089,0.211802,5.702528,-11.862478,0.152474,-11.862478,5.702528,0.020000,0.950000,24,112,23.798535,112.450000,23.798535,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.840484,30.535047,140.724464,171.476219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551726,1.413419,0.224092,0.013026,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.871806,mpc-p,0,-126.340000,54.885000,-4.371029,-8.339103,-4.270000,-8.585000,-0.101029,0.245897,4.848673,-1.494245,0.945339,-1.494245,4.848673,0.110000,1.050000,23,67,23.270472,35.563258,23.270472,35.563258,0.000000,31.886741,0.000000,64.000000,0.000000,0.000000,-91.133749,33.748098,140.963045,171.031228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541148,1.419547,0.276791,0.013682,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.881958,mpc-p,0,-126.340000,54.885000,-4.284248,-8.350007,-4.210000,-8.515000,-0.074248,0.164993,4.238777,10.703675,0.945339,10.703675,4.238777,0.160000,0.890000,26,22,25.500856,-52.718147,25.500856,-52.718147,0.000000,75.168147,0.000000,64.000000,0.000000,0.000000,-93.769288,29.790897,134.837814,163.358673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559151,1.421445,0.185659,0.013800,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.891807,mpc-p,0,-126.340000,54.885000,-4.203794,-8.355504,-4.150000,-8.355000,-0.053794,-0.000504,5.275601,17.717479,1.494245,17.717479,5.275601,0.200000,0.570000,13,-23,12.642354,-88.460663,12.642354,-88.460663,0.000000,65.910663,0.000000,64.000000,0.000000,0.000000,-96.043084,17.958923,121.163610,158.990378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555698,1.413104,0.150861,0.013800,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.901962,mpc-p,0,-126.340000,54.885000,-4.124905,-8.355910,-4.080000,-8.175000,-0.044905,-0.180910,6.922320,17.900448,1.189297,17.900448,6.922320,0.180000,0.180000,-3,-62,-3.387911,-62.259054,-3.387911,-62.259054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.890754,4.065044,120.317819,159.149017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557784,1.421567,0.187856,0.014983,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.911807,mpc-p,0,-126.340000,54.885000,-4.052591,-8.351194,-4.000000,-8.055000,-0.052591,-0.296194,6.861330,8.934977,1.494245,8.934977,6.861330,0.090000,-0.020000,-2,-17,-1.734713,25.457610,-1.734713,25.457610,0.000000,-42.716664,0.000000,64.000000,0.000000,0.000000,-91.013595,-4.390705,125.577762,160.328962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538916,1.414133,0.170522,0.012902,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.921807,mpc-p,0,-126.340000,54.885000,-3.983527,-8.341251,-3.930000,-8.025000,-0.053527,-0.316251,7.044299,-2.348100,1.372266,-2.348100,7.044299,0.010000,-0.090000,-1,28,-1.232515,112.450000,-1.232515,112.450000,0.000000,-84.709054,0.000000,64.000000,0.000000,0.000000,-90.791433,-7.251721,121.561718,159.450591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542029,1.414444,0.175492,0.012425,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.931959,mpc-p,0,-126.340000,54.885000,-3.918143,-8.325856,-3.860000,-8.115000,-0.058143,-0.210856,5.702528,-13.631176,0.640391,-13.631176,5.702528,-0.010000,-0.040000,29,73,29.123159,112.450000,29.123159,112.450000,0.000000,-39.709054,0.000000,64.000000,0.000000,0.000000,-91.927939,-0.189847,127.178292,152.598795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556877,1.428923,0.225267,0.015051,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.941807,mpc-p,0,-126.340000,54.885000,-3.859459,-8.305841,-3.800000,-8.295000,-0.059459,-0.010841,4.299767,-22.779616,0.518412,-22.779616,4.299767,0.060000,0.130000,70,112,69.999996,112.450000,69.999996,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.229054,12.393203,133.822714,160.937269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548663,1.414920,0.221129,0.016188,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.951804,mpc-p,0,-126.340000,54.885000,-3.804821,-8.280433,-3.750000,-8.535000,-0.054821,0.254567,4.482736,-25.280190,-0.030495,-25.280190,4.482736,0.320000,0.640000,25,112,9.183352,112.450000,9.183352,112.450000,15.816643,0.000000,0.000000,64.000000,0.000000,0.000000,-96.627445,24.497387,133.147222,162.734448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566636,1.677314,0.584636,0.023975,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008363,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.961809,mpc-p,0,-126.340000,54.885000,-3.755287,-8.249916,-3.680000,-8.745000,-0.075287,0.495084,7.837164,-18.327375,0.640391,-18.327375,7.837164,0.380000,0.930000,-20,112,-69.999997,112.450000,-69.999997,112.450000,49.999993,0.000000,0.000000,64.000000,0.000000,0.000000,-93.267246,34.555253,131.680322,166.566996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546309,1.572212,0.326374,0.024134,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.972325,mpc-p,0,-126.340000,54.885000,-3.708930,-8.212408,-3.580000,-8.865000,-0.128930,0.652592,9.666852,-6.739351,1.555235,-6.739351,9.666852,0.110000,1.030000,-65,112,-69.999998,112.450000,-69.999998,112.450000,4.999994,0.000000,0.000000,64.000000,0.000000,0.000000,-87.728467,40.220725,132.729674,165.931862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580023,1.459957,0.328219,0.018365,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.981809,mpc-p,0,-126.340000,54.885000,-3.672268,-8.173872,-3.500000,-8.865000,-0.172268,0.691128,8.447060,4.055809,1.616224,4.055809,8.447060,-0.060000,1.080000,-55,76,-54.602053,76.250174,-54.602053,76.250174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.292054,39.805776,129.518299,157.249754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544983,1.685844,0.371806,0.029602,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.991820,mpc-p,0,-126.340000,54.885000,-3.638973,-8.128415,-3.410000,-8.745000,-0.228973,0.616585,6.129455,15.704823,1.189297,15.704823,6.129455,-0.210000,0.960000,-21,31,-21.155894,-8.109263,-21.155894,-8.109263,0.000000,39.359437,0.000000,64.000000,0.000000,0.000000,-82.189401,31.132241,144.129764,178.207255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567994,1.636652,0.238801,0.018943,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.001805,mpc-p,0,-126.340000,54.885000,-3.611398,-8.078276,-3.370000,-8.525000,-0.241398,0.446724,2.104141,23.267533,0.823360,23.267533,2.104141,-0.280000,0.660000,20,-14,19.906744,-49.286816,19.906744,-49.286816,0.000000,35.536989,0.000000,64.000000,0.000000,0.000000,-81.096719,17.449839,131.203725,167.433684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552340,1.559798,0.190959,0.014600,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.011805,mpc-p,0,-126.340000,54.885000,-3.589506,-8.023357,-3.370000,-8.285000,-0.219506,0.261643,-2.104141,23.999408,0.518412,23.999408,-2.104141,-0.160000,0.280000,38,-29,37.669171,-29.418654,37.669171,-29.418654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.939322,5.070121,116.621329,152.174738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537968,1.433491,0.152116,0.012501,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.021844,mpc-p,0,-126.340000,54.885000,-3.573358,-7.963585,-3.390000,-8.085000,-0.183358,0.121415,-4.482736,16.802635,0.152474,16.802635,-4.482736,-0.060000,0.030000,38,16,37.593134,48.060003,37.593134,48.060003,0.000000,-32.478657,0.000000,64.000000,0.000000,0.000000,-66.651885,-5.957622,109.493649,152.313793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539483,1.427913,0.150203,0.012185,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.031842,mpc-p,0,-126.340000,54.885000,-3.563133,-7.899556,-3.410000,-7.985000,-0.153133,0.085444,-3.994819,6.434403,-0.640391,6.434403,-3.994819,0.120000,0.030000,-1,61,-1.415763,112.450000,-1.415763,112.450000,0.000000,-51.868654,0.000000,64.000000,0.000000,0.000000,-54.242016,-15.497823,123.295942,164.173274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541388,1.417326,0.179939,0.012436,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.041807,mpc-p,0,-126.340000,54.885000,-3.558793,-7.831407,-3.440000,-7.975000,-0.118793,0.143593,-2.409089,-4.177788,-0.701380,-4.177788,-2.409089,0.080000,0.220000,-17,106,-16.795003,112.450000,-16.795003,112.450000,0.000000,-6.868654,0.000000,64.000000,0.000000,0.000000,-39.391522,-16.563168,136.781598,168.766850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551542,1.415201,0.173664,0.012256,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.051806,mpc-p,0,-126.340000,54.885000,-3.560325,-7.758798,-3.460000,-8.035000,-0.100325,0.276202,-2.043152,-8.508050,-0.518412,-8.508050,-2.043152,-0.030000,0.640000,-18,112,-18.193465,112.450000,-18.193465,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.224831,-10.325437,133.297657,160.104669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546705,1.414119,0.197052,0.012237,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.061961,mpc-p,0,-126.340000,54.885000,-3.567910,-7.680888,-3.480000,-8.095000,-0.087910,0.414112,-2.104141,-4.299767,-0.335443,-4.299767,-2.104141,-0.040000,0.910000,-24,112,-23.868028,112.450000,-23.868028,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.658809,-1.440244,131.975395,157.996250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559366,1.425412,0.274351,0.013938,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.071807,mpc-p,0,-126.340000,54.885000,-3.581045,-7.601474,-3.500000,-8.075000,-0.081045,0.473526,-3.567892,3.872840,-0.457422,3.872840,-3.567892,-0.110000,1.040000,-5,111,-4.634809,110.586346,-4.634809,110.586346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.878646,5.087848,126.519960,156.777317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545130,1.415112,0.251038,0.012969,0.502019,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.081837,mpc-p,0,-126.340000,54.885000,-3.600234,-7.516833,-3.540000,-7.975000,-0.060234,0.458167,-4.360757,13.448207,-0.335443,13.448207,-4.360757,-0.100000,1.070000,4,66,3.606987,30.812509,3.606987,30.812509,0.000000,34.773837,0.000000,64.000000,0.000000,0.000000,-40.103920,5.110980,127.465781,163.613018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541225,1.414296,0.252385,0.012928,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.091807,mpc-p,0,-126.340000,54.885000,-3.625054,-7.429123,-3.570000,-7.775000,-0.055054,0.345877,-4.909663,22.596648,-0.213464,22.596648,-4.909663,-0.100000,0.900000,8,21,8.217998,-34.583941,8.217998,-34.583941,0.000000,55.170287,0.000000,64.000000,0.000000,0.000000,-43.297690,-2.546635,113.947239,153.608880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555486,1.420347,0.140642,0.014294,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.101962,mpc-p,0,-126.340000,54.885000,-3.656143,-7.336299,-3.620000,-7.515000,-0.036143,0.178701,-5.153621,27.109878,0.396432,27.109878,-5.153621,-0.060000,0.540000,3,-24,3.396842,-48.263679,3.396842,-48.263679,0.000000,23.850025,0.000000,64.000000,0.000000,0.000000,-42.825941,-13.396568,97.037374,136.216480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558874,1.425413,0.176444,0.014303,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.111962,mpc-p,0,-126.340000,54.885000,-3.692381,-7.241648,-3.660000,-7.265000,-0.032381,0.023352,-5.031642,23.267533,0.213464,23.267533,-5.031642,-0.050000,0.150000,-6,9,-6.076450,8.650915,-6.076450,8.650915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.551766,-21.313287,100.098463,134.224221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559328,1.423990,0.188997,0.014680,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.121957,mpc-p,0,-126.340000,54.885000,-3.734051,-7.144031,-3.700000,-7.105000,-0.034051,-0.039031,-4.177788,12.716332,-0.274453,12.716332,-4.177788,-0.050000,0.070000,-24,54,-24.185706,103.273270,-24.185706,103.273270,0.000000,-49.622355,0.000000,64.000000,0.000000,0.000000,-35.082451,-28.001743,103.556279,146.089636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557063,1.423888,0.189599,0.014055,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.131848,mpc-p,0,-126.340000,54.885000,-3.780514,-7.044658,-3.730000,-7.055000,-0.050514,0.010342,-3.018985,1.128308,-0.884349,1.128308,-3.018985,-0.070000,0.250000,-42,99,-42.219569,112.450000,-42.219569,112.450000,0.000000,-13.799085,0.000000,64.000000,0.000000,0.000000,-30.134414,-28.940960,100.671520,141.876140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556777,1.427503,0.210449,0.015420,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.141964,mpc-p,0,-126.340000,54.885000,-3.833248,-6.940385,-3.760000,-7.065000,-0.073248,0.124615,-3.445913,-6.129455,-0.640391,-6.129455,-3.445913,-0.120000,0.600000,-39,112,-38.627194,112.450000,-38.627194,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.853228,-24.916707,97.127599,135.683454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558919,1.421329,0.212915,0.014612,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.151808,mpc-p,0,-126.340000,54.885000,-3.889450,-6.836562,-3.790000,-7.115000,-0.099450,0.278438,-4.238777,-5.763517,0.030495,-5.763517,-4.238777,-0.240000,0.880000,-26,112,-26.057752,112.450000,-26.057752,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.231369,-17.316999,109.800537,139.617596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538357,1.415855,0.229611,0.015351,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.161842,mpc-p,0,-126.340000,54.885000,-3.951494,-6.728571,-3.840000,-7.125000,-0.111494,0.396429,-5.946486,0.152474,-0.640391,0.152474,-5.946486,-0.280000,1.010000,-9,112,-9.114540,112.450000,-9.114540,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.346879,-8.926967,117.297512,139.343684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548220,1.425953,0.248945,0.014754,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.171841,mpc-p,0,-126.340000,54.885000,-4.017878,-6.619010,-3.900000,-7.075000,-0.117878,0.455990,-7.227268,6.922320,-1.250287,6.922320,-7.227268,-0.230000,1.060000,-5,107,-5.459067,107.467500,-5.459067,107.467500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.451460,-3.862507,114.143418,133.905715,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540119,1.417044,0.273545,0.017201,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.181966,mpc-p,0,-126.340000,54.885000,-4.089483,-6.506337,-3.970000,-6.955000,-0.119483,0.448663,-8.447060,14.546020,-1.128308,14.546020,-8.447060,-0.160000,1.050000,-6,62,-6.036439,47.000424,-6.036439,47.000424,0.000000,15.467076,0.000000,64.000000,0.000000,0.000000,-35.141906,-5.793145,100.041020,125.440605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556119,1.422441,0.266814,0.013460,0.500951,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.191958,mpc-p,0,-126.340000,54.885000,-4.164230,-6.393645,-4.060000,-6.755000,-0.104230,0.361355,-8.569039,21.193887,-0.396432,21.193887,-8.569039,-0.140000,0.870000,-10,17,-9.707564,2.113758,-9.707564,2.113758,0.000000,15.353742,0.000000,64.000000,0.000000,0.000000,-28.977002,-10.891452,88.927926,117.430744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557825,1.423813,0.176046,0.014111,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.201958,mpc-p,0,-126.340000,54.885000,-4.242808,-6.279635,-4.130000,-6.535000,-0.112808,0.255365,-8.325081,22.047741,-0.030495,22.047741,-8.325081,-0.130000,0.520000,-19,18,-19.391482,18.418570,-19.391482,18.418570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.278968,-15.844502,83.175144,113.858561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556793,1.435115,0.175031,0.014529,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.211956,mpc-p,0,-126.340000,54.885000,-4.324848,-6.164665,-4.220000,-6.355000,-0.104848,0.190335,-8.508050,16.192739,-0.579401,16.192739,-8.508050,-0.160000,0.310000,-22,63,-21.783183,82.362839,-21.783183,82.362839,0.000000,-18.944269,0.000000,64.000000,0.000000,0.000000,-11.581476,-20.498565,80.176940,116.032172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555150,1.422422,0.173967,0.013793,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.221967,mpc-p,0,-126.340000,54.885000,-4.410181,-6.048788,-4.290000,-6.245000,-0.120181,0.196212,-8.142112,6.983309,-0.884349,6.983309,-8.142112,-0.170000,0.420000,-33,108,-33.357575,112.450000,-33.357575,112.450000,0.000000,-4.031430,0.000000,64.000000,0.000000,0.000000,-3.274994,-24.603429,80.364135,121.260036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557558,1.420945,0.211237,0.013970,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.231964,mpc-p,0,-126.340000,54.885000,-4.498244,-5.932576,-4.360000,-6.195000,-0.138244,0.262424,-8.752008,2.226120,-1.067318,2.226120,-8.752008,-0.250000,0.730000,-26,112,-25.682395,112.450000,-25.682395,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.610950,-28.046324,80.095487,125.308618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557676,1.422534,0.289233,0.014137,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.241868,mpc-p,0,-126.340000,54.885000,-4.587968,-5.817193,-4.450000,-6.155000,-0.137968,0.337807,-9.849821,3.079975,-0.640391,3.079975,-9.849821,-0.280000,0.940000,-15,112,-14.895712,112.450000,-14.895712,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.450207,-28.932162,87.737309,129.047442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558190,1.426823,0.260193,0.015790,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.251961,mpc-p,0,-126.340000,54.885000,-4.681583,-5.699603,-4.550000,-6.085000,-0.131583,0.385397,-11.313571,7.105289,-0.762370,7.105289,-11.313571,-0.250000,1.040000,-6,112,-6.351157,112.449996,-6.351157,112.449996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.308642,-29.357576,84.789123,122.210500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557243,1.423184,0.274419,0.014535,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.261968,mpc-p,0,-126.340000,54.885000,-4.776202,-5.583266,-4.660000,-5.975000,-0.116202,0.391734,-12.350394,12.655342,-1.006328,12.655342,-12.350394,-0.220000,1.080000,0,67,-0.207101,66.126935,-0.207101,66.126935,0.000000,1.323061,0.000000,64.000000,0.000000,0.000000,12.745923,-32.539045,74.365039,112.844739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560074,1.420439,0.305512,0.014526,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.271905,mpc-p,0,-126.340000,54.885000,-4.871557,-5.468237,-4.780000,-5.795000,-0.091557,0.326763,-11.740498,18.876282,-1.372266,18.876282,-11.740498,-0.140000,0.880000,-13,26,-13.484601,25.952253,-13.484601,25.952253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.138160,-36.127946,76.046108,107.254598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551687,1.412772,0.144409,0.014717,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.281957,mpc-p,0,-126.340000,54.885000,-4.969051,-5.352613,-4.890000,-5.585000,-0.079051,0.232387,-11.496540,21.071908,-0.579401,21.071908,-11.496540,-0.160000,0.580000,-14,25,-14.328883,25.349432,-14.328883,25.349432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.798055,-39.626609,80.714334,110.472433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556476,1.439407,0.176892,0.014397,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.291969,mpc-p,0,-126.340000,54.885000,-5.066775,-5.238453,-4.990000,-5.405000,-0.076775,0.166547,-10.703675,16.619667,-0.457422,16.619667,-10.703675,-0.180000,0.370000,-22,70,-21.842571,75.271880,-21.842571,75.271880,0.000000,-4.922449,0.000000,64.000000,0.000000,0.000000,33.055796,-43.207499,82.855692,115.424341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556324,1.420120,0.173044,0.013613,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.301967,mpc-p,0,-126.340000,54.885000,-5.164578,-5.125682,-5.080000,-5.275000,-0.084578,0.149318,-9.727842,9.422894,-0.579401,9.422894,-9.727842,-0.180000,0.480000,-35,112,-35.150795,112.450000,-35.150795,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.263219,-48.120423,81.212818,120.806732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586631,1.823805,0.290854,0.039446,0.500643,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008251,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.311813,mpc-p,0,-126.340000,54.885000,-5.260705,-5.016056,-5.170000,-5.185000,-0.090705,0.168944,-8.508050,6.251434,-1.128308,6.251434,-8.508050,-0.240000,0.730000,-40,112,-40.096011,112.450000,-40.096011,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.232847,-53.029590,79.662011,123.233859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551987,1.502480,0.253916,0.018107,0.500811,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.321842,mpc-p,0,-126.340000,54.885000,-5.357992,-4.906099,-5.250000,-5.095000,-0.107992,0.188901,-9.422894,8.995966,-0.579401,8.995966,-9.422894,-0.370000,0.950000,-16,90,-15.553244,89.915639,-15.553244,89.915639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.407136,-57.369542,77.347082,122.707991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557690,1.780704,0.295446,0.034806,0.504994,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.331812,mpc-p,0,-126.340000,54.885000,-5.453649,-4.798735,-5.350000,-4.965000,-0.103649,0.166265,-11.557530,14.424041,-0.091484,14.424041,-11.557530,-0.320000,0.960000,2,45,2.226595,40.526401,2.226595,40.526401,0.000000,4.389238,0.000000,64.000000,0.000000,0.000000,44.574256,-59.759610,70.774913,110.794782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548361,1.475346,0.203876,0.019897,0.500456,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.341809,mpc-p,0,-126.340000,54.885000,-5.548090,-4.693237,-5.460000,-4.805000,-0.088090,0.111763,-11.252582,18.205396,-0.457422,18.205396,-11.252582,-0.190000,0.720000,-10,22,-9.925717,21.962653,-9.925717,21.962653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.220207,-59.075703,63.669568,93.205480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569370,1.621961,0.218054,0.028413,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.351807,mpc-p,0,-126.340000,54.885000,-5.640618,-4.590122,-5.560000,-4.625000,-0.080618,0.034878,-10.703675,17.168573,-0.762370,17.168573,-10.703675,-0.150000,0.460000,-18,43,-17.840840,43.328854,-17.840840,43.328854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.656641,-58.351350,66.326220,93.282801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545220,1.480083,0.219178,0.020611,0.501187,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.361813,mpc-p,0,-126.340000,54.885000,-5.730845,-4.489551,-5.650000,-4.475000,-0.080845,-0.014551,-9.117946,12.228415,-0.579401,12.228415,-9.117946,-0.190000,0.390000,-27,84,-26.820124,83.747937,-26.820124,83.747937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.448295,-58.741075,64.540805,94.082245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546051,1.454855,0.172851,0.012952,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.371806,mpc-p,0,-126.340000,54.885000,-5.818157,-4.391929,-5.740000,-4.385000,-0.078157,-0.006929,-8.386070,5.885497,-0.640391,5.885497,-8.386070,-0.210000,0.620000,-31,112,-30.901022,112.449928,-30.901022,112.449928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.259773,-60.521466,64.824358,98.576313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.528757,1.422762,0.178908,0.011238,0.500536,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.381841,mpc-p,0,-126.340000,54.885000,-5.902575,-4.296945,-5.810000,-4.315000,-0.092575,0.018055,-7.654195,6.007476,-0.518412,6.007476,-7.654195,-0.270000,0.820000,-28,96,-27.527297,95.945508,-27.527297,95.945508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.802978,-62.831018,63.671403,100.854733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539622,1.422751,0.202305,0.013019,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.391806,mpc-p,0,-126.340000,54.885000,-5.982732,-4.205846,-5.880000,-4.235000,-0.102732,0.029154,-8.752008,9.544873,-0.152474,9.544873,-8.752008,-0.320000,0.930000,-7,54,-7.043033,54.250505,-7.043033,54.250505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.699960,-64.181738,58.739940,94.675391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540668,1.413304,0.164758,0.011876,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.401958,mpc-p,0,-126.340000,54.885000,-6.060183,-4.116538,-5.960000,-4.115000,-0.100183,-0.001538,-8.995966,13.814145,-0.579401,13.814145,-8.995966,-0.220000,0.760000,-8,26,-8.435097,26.013577,-8.435097,26.013577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.413859,-62.295263,53.251775,80.537166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561234,1.424953,0.180486,0.014890,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.411808,mpc-p,0,-126.340000,54.885000,-6.130838,-4.033451,-6.030000,-3.975000,-0.100838,-0.058451,-8.508050,14.302062,-0.091484,14.302062,-8.508050,-0.180000,0.510000,-11,34,-11.430572,34.040548,-11.430572,34.040548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.898765,-59.843566,52.077592,74.810725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540749,1.410236,0.139500,0.013871,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.421960,mpc-p,0,-126.340000,54.885000,-6.198616,-3.951646,-6.110000,-3.865000,-0.088616,-0.086646,-7.227268,9.849821,-0.396432,9.849821,-7.227268,-0.140000,0.340000,-22,79,-22.252826,79.184845,-22.252826,79.184845,0.000000,-0.144297,0.000000,64.000000,0.000000,0.000000,60.744695,-57.889798,50.825266,72.105426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559807,1.422616,0.178567,0.014009,0.501648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.431808,mpc-p,0,-126.340000,54.885000,-6.259044,-3.876192,-6.160000,-3.795000,-0.099044,-0.081192,-5.214611,3.750861,-0.884349,3.750861,-5.214611,-0.170000,0.520000,-34,111,-33.629643,111.075516,-33.629643,111.075516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.607037,-58.712387,49.747089,78.057799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558018,1.410327,0.185890,0.013393,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.441958,mpc-p,0,-126.340000,54.885000,-6.315437,-3.802586,-6.210000,-3.755000,-0.105437,-0.047586,-4.604715,2.592058,0.213464,2.592058,-4.604715,-0.250000,0.760000,-24,99,-23.539350,99.469201,-23.539350,99.469201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.470118,-60.711218,51.314008,85.095693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558965,1.423622,0.281009,0.014149,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.451807,mpc-p,0,-126.340000,54.885000,-6.364047,-3.735355,-6.240000,-3.695000,-0.124047,-0.040355,-4.543725,6.068465,0.213464,6.068465,-4.543725,-0.270000,0.910000,-14,54,-14.099973,53.259485,-14.099973,53.259485,0.000000,1.209716,0.000000,64.000000,0.000000,0.000000,62.954159,-61.549324,44.958789,76.649980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547675,1.438564,0.214087,0.012977,0.500835,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.461807,mpc-p,0,-126.340000,54.885000,-6.406857,-3.671454,-6.290000,-3.605000,-0.116857,-0.066454,-4.299767,10.947634,0.091484,10.947634,-4.299767,-0.220000,0.750000,-11,18,-10.976835,18.427038,-10.976835,18.427038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.596863,-59.304619,41.559220,65.066073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539861,1.410382,0.147472,0.014660,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.471964,mpc-p,0,-126.340000,54.885000,-6.443203,-3.611177,-6.330000,-3.495000,-0.113203,-0.116177,-3.872840,10.764665,-0.152474,10.764665,-3.872840,-0.190000,0.550000,-9,26,-8.773127,26.340526,-8.773127,26.340526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.414171,-55.366968,44.237437,60.725272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559028,1.418818,0.176994,0.013249,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.481804,mpc-p,0,-126.340000,54.885000,-6.471199,-3.557342,-6.350000,-3.415000,-0.121199,-0.142342,-2.897006,4.970653,-0.396432,4.970653,-2.897006,-0.180000,0.310000,-12,71,-12.412149,88.187773,-12.412149,88.187773,0.000000,-16.847247,0.000000,64.000000,0.000000,0.000000,58.586286,-51.884903,46.463817,60.820145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537843,1.414541,0.135845,0.013293,0.500666,1,1,0,7,2,0,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.491972,mpc-p,0,-126.340000,54.885000,-6.492309,-3.506538,-6.370000,-3.405000,-0.122309,-0.101538,-1.128308,-2.287110,-0.213464,-2.287110,-1.128308,-0.160000,0.270000,-24,112,-23.814603,112.450000,-23.814603,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.449250,-51.101761,53.527803,72.554014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558601,1.418351,0.215205,0.014279,0.500468,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.501844,mpc-p,0,-126.340000,54.885000,-6.504874,-3.461993,-6.370000,-3.425000,-0.134874,-0.036993,0.091484,-4.299767,0.579401,-4.299767,0.091484,-0.180000,0.840000,-26,112,-26.055317,112.449971,-26.055317,112.449971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.989084,-52.991286,59.242550,88.280192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541232,1.421323,0.239713,0.016152,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.511958,mpc-p,0,-126.340000,54.885000,-6.509319,-3.421331,-6.360000,-3.445000,-0.149319,0.023669,1.250287,-1.250287,0.213464,-1.250287,1.250287,-0.210000,0.950000,-22,86,-22.364451,86.078491,-22.364451,86.078491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.588145,-54.865226,55.780249,86.347630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558802,1.419041,0.266724,0.014628,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.521958,mpc-p,0,-126.340000,54.885000,-6.505028,-3.386150,-6.340000,-3.415000,-0.165028,0.028850,0.884349,4.665705,0.213464,4.665705,0.884349,-0.260000,0.940000,-1,41,-1.352641,33.209785,-1.352641,33.209785,0.000000,7.868707,0.000000,64.000000,0.000000,0.000000,52.941440,-55.183132,43.804245,70.918719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556353,1.418450,0.188563,0.013572,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.531956,mpc-p,0,-126.340000,54.885000,-6.491822,-3.356020,-6.330000,-3.345000,-0.161822,-0.011020,0.640391,8.995966,0.152474,8.995966,0.640391,-0.200000,0.680000,9,10,8.549486,10.351117,8.549486,10.351117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.439504,-52.006837,41.290900,59.155632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555735,1.419466,0.176247,0.013938,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.541850,mpc-p,0,-126.340000,54.885000,-6.469720,-3.331222,-6.320000,-3.275000,-0.149720,-0.056222,1.982162,7.105289,-0.152474,7.105289,1.982162,-0.130000,0.380000,1,42,0.528695,41.892776,0.528695,41.892776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.780998,-47.944622,51.197185,63.517326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547660,1.422427,0.176172,0.016402,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.551951,mpc-p,0,-126.340000,54.885000,-6.437643,-3.311091,-6.290000,-3.235000,-0.147643,-0.076091,2.470079,-0.396432,0.091484,-0.396432,2.470079,-0.130000,0.330000,3,87,2.772111,102.514985,2.772111,102.514985,0.000000,-15.622209,0.000000,64.000000,0.000000,0.000000,45.516414,-46.719821,53.765489,69.809487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555560,1.417869,0.201146,0.012686,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.561837,mpc-p,0,-126.340000,54.885000,-6.396724,-3.296482,-6.250000,-3.275000,-0.146724,-0.021482,3.567892,-6.129455,0.701380,-6.129455,3.567892,-0.100000,0.550000,-3,112,-3.162271,112.450000,-3.162271,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.477987,-46.860925,59.874786,78.118584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549954,1.416233,0.182107,0.015489,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.571849,mpc-p,0,-126.340000,54.885000,-6.345483,-3.286837,-6.210000,-3.335000,-0.135483,0.048163,4.055809,-6.800341,0.457422,-6.800341,4.055809,-0.120000,0.840000,5,112,5.398545,112.449875,5.398545,112.449875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.845552,-47.954266,59.612586,82.073738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547196,1.421911,0.272630,0.016606,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.581963,mpc-p,0,-126.340000,54.885000,-6.283533,-3.282354,-6.160000,-3.365000,-0.123533,0.082646,4.970653,-1.616224,-0.030495,-1.616224,4.970653,-0.120000,0.990000,12,67,11.679250,55.755040,11.679250,55.755040,0.000000,11.694835,0.000000,64.000000,0.000000,0.000000,46.607438,-48.520283,56.953724,77.851451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556281,1.419690,0.317006,0.013370,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.591961,mpc-p,0,-126.340000,54.885000,-6.212075,-3.283107,-6.100000,-3.345000,-0.112075,0.061893,4.665705,4.543725,0.701380,4.543725,4.665705,-0.080000,0.870000,24,22,24.071218,7.155780,24.071218,7.155780,0.000000,15.294095,0.000000,64.000000,0.000000,0.000000,44.731572,-47.133856,55.620934,70.521142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556886,1.418554,0.176570,0.013909,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.601855,mpc-p,0,-126.340000,54.885000,-6.131225,-3.288902,-6.040000,-3.285000,-0.091225,-0.003902,5.763517,6.983309,0.274453,6.983309,5.763517,0.010000,0.550000,19,3,18.532451,2.942340,18.532451,2.942340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.707640,-44.344775,62.032995,71.653365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546626,1.422053,0.176662,0.015570,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.611960,mpc-p,0,-126.340000,54.885000,-6.038152,-3.299968,-5.970000,-3.235000,-0.068152,-0.064968,8.081122,2.592058,0.396432,2.592058,8.081122,0.070000,0.250000,1,48,1.222740,54.542452,1.222740,54.542452,0.000000,-6.600112,0.000000,64.000000,0.000000,0.000000,44.509122,-42.295302,76.414283,84.722835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557849,1.420005,0.175281,0.013965,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.621964,mpc-p,0,-126.340000,54.885000,-5.935470,-3.316000,-5.880000,-3.255000,-0.055470,-0.061000,10.337738,-5.763517,0.335443,-5.763517,10.337738,0.110000,0.310000,-18,93,-17.528011,112.449999,-17.528011,112.449999,0.000000,-19.507659,0.000000,64.000000,0.000000,0.000000,50.171159,-42.738118,82.774346,95.966218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556682,1.418473,0.213893,0.013745,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.631838,mpc-p,0,-126.340000,54.885000,-5.823799,-3.336716,-5.780000,-3.345000,-0.043799,0.008284,11.069613,-10.947634,0.030495,-10.947634,11.069613,-0.060000,0.570000,6,112,6.071661,112.450000,6.071661,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.311235,-43.817427,76.654554,97.007117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554911,1.422912,0.227554,0.015102,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.641963,mpc-p,0,-126.340000,54.885000,-5.698590,-3.362937,-5.660000,-3.445000,-0.038590,0.082063,10.886644,-10.520706,0.701380,-10.520706,10.886644,0.040000,0.870000,8,111,7.769133,110.659507,7.769133,110.659507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.126345,-43.268154,81.448200,97.486733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558578,1.420152,0.392700,0.014262,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.651959,mpc-p,0,-126.340000,54.885000,-5.564376,-3.393679,-5.550000,-3.505000,-0.014376,0.111321,10.520706,-3.506902,0.823360,-3.506902,10.520706,0.090000,0.980000,20,66,20.005954,41.478593,20.005954,41.478593,0.000000,24.180914,0.000000,64.000000,0.000000,0.000000,49.027279,-43.212744,77.749731,92.951966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555474,1.418451,0.294110,0.014254,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.662473,mpc-p,0,-126.340000,54.885000,-5.411834,-3.431123,-5.430000,-3.495000,0.018166,0.063877,10.825654,5.092632,0.640391,5.092632,10.825654,0.060000,0.850000,40,21,39.798156,-27.914122,39.798156,-27.914122,0.000000,48.573629,0.000000,64.000000,0.000000,0.000000,46.950290,-42.551641,77.257771,89.187516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592300,1.481424,0.232735,0.018312,0.502033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.671839,mpc-p,0,-126.340000,54.885000,-5.266194,-3.468788,-5.310000,-3.435000,0.043806,-0.033788,12.167426,7.715185,0.762370,7.715185,12.167426,0.280000,0.550000,16,-24,15.531893,-37.496390,15.531893,-37.496390,0.000000,13.155897,0.000000,64.000000,0.000000,0.000000,43.693434,-40.559839,79.958531,86.878293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545765,1.727538,0.250474,0.029058,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.681818,mpc-p,0,-126.340000,54.885000,-5.100969,-3.513278,-5.170000,-3.375000,0.069031,-0.138278,14.972947,4.909663,1.006328,4.909663,14.972947,0.320000,0.150000,-4,6,-4.456296,5.857392,-4.456296,5.857392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.755512,-39.310172,103.896870,110.274189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573615,1.573776,0.197857,0.017936,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.691840,mpc-p,0,-126.340000,54.885000,-4.924716,-3.562357,-5.000000,-3.395000,0.075284,-0.167357,17.290552,-5.641538,1.616224,-5.641538,17.290552,0.110000,0.040000,7,51,7.105055,96.931688,7.105055,96.931688,0.000000,-46.074296,0.000000,64.000000,0.000000,0.000000,52.911440,-38.385374,121.782579,130.810320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556551,1.799901,0.266795,0.040674,0.506270,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.701812,mpc-p,0,-126.340000,54.885000,-4.739186,-3.615435,-4.830000,-3.515000,0.090814,-0.100435,17.778469,-15.887791,1.006328,-15.887791,17.778469,0.030000,0.220000,22,96,21.694247,112.450000,21.694247,112.450000,0.000000,-16.592608,0.000000,64.000000,0.000000,0.000000,54.997573,-33.275048,128.375673,135.555718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556159,1.502591,0.232884,0.018457,0.500230,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.711806,mpc-p,0,-126.340000,54.885000,-4.543229,-3.672733,-4.640000,-3.695000,0.096771,0.022267,18.022427,-21.010918,0.579401,-21.010918,18.022427,0.060000,0.570000,26,112,26.048821,112.450000,26.048821,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.394142,-24.827252,126.675080,134.294795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552337,1.469429,0.234648,0.013284,0.501632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.721808,mpc-p,0,-126.340000,54.885000,-4.337273,-3.734028,-4.450000,-3.885000,0.112727,0.150972,18.998261,-18.327375,1.128308,-18.327375,18.998261,0.140000,0.860000,20,112,19.985201,112.450000,19.985201,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.043152,-15.792511,131.075177,138.779398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542197,1.419862,0.348591,0.012338,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.731807,mpc-p,0,-126.340000,54.885000,-4.121739,-3.799093,-4.260000,-4.025000,0.138261,0.225907,19.181230,-10.886644,1.128308,-10.886644,19.181230,0.150000,0.990000,32,68,31.773948,68.093925,31.773948,68.093925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.290243,-9.743912,131.995476,140.283614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540062,1.421484,0.289586,0.012441,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.741965,mpc-p,0,-126.340000,54.885000,-3.893104,-3.868904,-4.040000,-4.075000,0.146896,0.206096,20.523001,-0.701380,1.433256,-0.701380,20.523001,0.210000,0.850000,28,23,28.112721,-11.147339,28.112721,-11.147339,0.000000,34.241264,0.000000,64.000000,0.000000,0.000000,41.692008,-6.167507,137.550574,144.051944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563822,1.421596,0.190019,0.014479,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.751807,mpc-p,0,-126.340000,54.885000,-3.662565,-3.939922,-3.830000,-4.065000,0.167435,0.125078,21.437845,3.811850,1.372266,3.811850,21.437845,0.280000,0.550000,23,-22,22.917587,-32.029968,22.917587,-32.029968,0.000000,10.123893,0.000000,64.000000,0.000000,0.000000,42.452397,-7.941900,137.787896,142.681614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549366,1.410090,0.138947,0.013327,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.761975,mpc-p,0,-126.340000,54.885000,-3.415335,-4.016597,-3.600000,-4.035000,0.184665,0.018403,23.206544,2.043152,1.799193,2.043152,23.206544,0.230000,0.160000,23,5,22.792772,5.081313,22.792772,5.081313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.140092,-10.831757,136.944269,141.434323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568701,1.421679,0.176249,0.013732,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.771807,mpc-p,0,-126.340000,54.885000,-3.167791,-4.093747,-3.360000,-4.075000,0.192209,-0.018747,24.243367,-6.861330,1.921172,-6.861330,24.243367,0.220000,0.040000,20,50,19.896373,85.118183,19.896373,85.118183,0.000000,-35.036870,0.000000,64.000000,0.000000,0.000000,48.031167,-11.812346,142.508119,146.495152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547763,1.409210,0.147295,0.012827,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.781963,mpc-p,0,-126.340000,54.885000,-2.903694,-4.176328,-3.100000,-4.195000,0.196306,0.018672,25.585138,-15.582843,1.494245,-15.582843,25.585138,0.210000,0.200000,14,95,14.130829,112.450000,14.130829,112.450000,0.000000,-17.368687,0.000000,64.000000,0.000000,0.000000,49.776619,-9.473499,139.584214,144.299349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558801,1.421616,0.213957,0.014101,0.500526,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.791807,mpc-p,0,-126.340000,54.885000,-2.639858,-4.258982,-2.840000,-4.355000,0.200142,0.096018,27.658785,-19.974095,1.128308,-19.974095,27.658785,0.170000,0.530000,8,112,7.703397,112.450000,7.703397,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.735260,-5.606084,133.101846,141.623826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541339,1.410114,0.176851,0.014073,0.500402,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.801963,mpc-p,0,-126.340000,54.885000,-2.359958,-4.346720,-2.560000,-4.525000,0.200042,0.178280,27.719774,-16.985604,2.409089,-16.985604,27.719774,0.130000,0.900000,21,102,21.163666,101.649365,21.163666,101.649365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.900747,-1.359040,129.772580,140.055871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559706,1.420963,0.294832,0.015545,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.811807,mpc-p,0,-126.340000,54.885000,-2.081537,-4.433945,-2.280000,-4.655000,0.198463,0.221055,28.756597,-9.300914,2.287110,-9.300914,28.756597,0.130000,0.950000,25,57,25.178695,33.896239,25.178695,33.896239,0.000000,22.753126,0.000000,64.000000,0.000000,0.000000,34.565193,3.068696,128.909011,139.385287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548617,1.410278,0.203156,0.014828,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.821971,mpc-p,0,-126.340000,54.885000,-1.787142,-4.526022,-1.990000,-4.695000,0.202858,0.168978,28.817587,-0.213464,2.592058,-0.213464,28.817587,0.190000,0.780000,30,12,29.698567,-34.206134,29.698567,-34.206134,0.000000,45.855498,0.000000,64.000000,0.000000,0.000000,27.842546,5.408327,128.616979,139.751670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559575,1.418758,0.176390,0.014415,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.831807,mpc-p,0,-126.340000,54.885000,-1.495897,-4.616872,-1.690000,-4.695000,0.194103,0.078128,30.586285,2.897006,2.531068,2.897006,30.586285,0.240000,0.450000,16,-33,16.281331,-40.419972,16.281331,-40.419972,0.000000,7.069336,0.000000,64.000000,0.000000,0.000000,23.047828,4.262283,119.881392,129.474695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544427,1.410710,0.145853,0.012846,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.841964,mpc-p,0,-126.340000,54.885000,-1.189082,-4.712239,-1.370000,-4.695000,0.180918,-0.017239,32.293994,-1.006328,2.348100,-1.006328,32.293994,0.230000,0.070000,5,12,4.975430,15.316953,4.975430,15.316953,0.000000,-3.667588,0.000000,64.000000,0.000000,0.000000,24.175091,2.764737,125.223531,133.134970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558890,1.419437,0.173127,0.014035,0.500445,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.851807,mpc-p,0,-126.340000,54.885000,-0.886283,-4.805937,-1.030000,-4.775000,0.143717,-0.030937,33.879724,-10.398727,2.592058,-10.398727,33.879724,0.160000,0.000000,-3,57,-2.544742,98.894676,-2.544742,98.894676,0.000000,-42.245311,0.000000,64.000000,0.000000,0.000000,26.003653,2.877303,124.055802,133.085538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557617,1.408637,0.150252,0.012563,0.501117,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.861974,mpc-p,0,-126.340000,54.885000,-0.568316,-4.903808,-0.670000,-4.925000,0.101684,0.021192,35.160506,-19.425188,2.836017,-19.425188,35.160506,0.080000,0.240000,-6,102,-5.643294,112.450000,-5.643294,112.450000,0.000000,-10.800635,0.000000,64.000000,0.000000,0.000000,25.184960,6.195577,120.991970,133.698939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566367,1.446811,0.254360,0.014795,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.871805,mpc-p,0,-126.340000,54.885000,-0.256312,-4.999255,-0.290000,-5.135000,0.033688,0.135745,35.526443,-22.779616,2.714037,-22.779616,35.526443,0.040000,0.370000,-5,112,-4.975404,112.450000,-4.975404,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.463057,10.541642,118.858102,137.249071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.526626,1.408849,0.204760,0.012967,0.500376,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.881968,mpc-p,0,-126.340000,54.885000,0.070461,-5.098527,0.030000,-5.335000,0.040461,0.236473,34.245662,-18.632323,2.714037,-18.632323,34.245662,0.030000,0.880000,14,109,14.127160,109.121935,14.127160,109.121935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.827056,15.776970,119.489128,143.328448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567657,1.417321,0.301406,0.014124,0.507201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.891807,mpc-p,0,-126.340000,54.885000,0.390425,-5.194980,0.360000,-5.475000,0.030425,0.280020,32.720922,-10.764665,3.323933,-10.764665,32.720922,0.040000,0.990000,35,64,35.272124,37.195203,35.272124,37.195203,0.000000,26.926732,0.000000,64.000000,0.000000,0.000000,3.139813,19.885566,117.413366,144.064075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541387,1.412805,0.237576,0.015696,0.506697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.901962,mpc-p,0,-126.340000,54.885000,0.723877,-5.294642,0.700000,-5.545000,0.023877,0.250358,31.440140,-1.677214,3.262944,-1.677214,31.440140,0.140000,0.830000,43,19,42.631929,-27.566071,42.631929,-27.566071,0.000000,46.688006,0.000000,64.000000,0.000000,0.000000,-4.733075,21.914498,115.861643,142.478832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560010,1.420187,0.186162,0.014793,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.911817,mpc-p,0,-126.340000,54.885000,1.050139,-5.391245,1.020000,-5.535000,0.030139,0.143755,32.598942,2.897006,3.140965,2.897006,32.598942,0.300000,0.520000,17,-26,17.311573,-47.099696,17.311573,-47.099696,0.000000,21.221631,0.000000,64.000000,0.000000,0.000000,-6.986230,20.028111,114.268859,135.756523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560103,1.411971,0.137846,0.013202,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.921965,mpc-p,0,-126.340000,54.885000,1.388291,-5.490351,1.360000,-5.525000,0.028291,0.034649,33.513786,0.701380,3.811850,0.701380,33.513786,0.280000,0.150000,8,-5,8.430046,-4.609398,8.430046,-4.609398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.610076,15.842431,125.781375,140.052238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557550,1.419257,0.174949,0.013571,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.931807,mpc-p,0,-126.340000,54.885000,1.717859,-5.585878,1.720000,-5.585000,-0.002141,-0.000878,35.160506,-8.447060,3.445913,-8.447060,35.160506,0.200000,0.010000,-3,40,-3.303686,82.246858,-3.303686,82.246858,0.000000,-41.856256,0.000000,64.000000,0.000000,0.000000,7.302455,15.037958,126.603060,141.183683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549859,1.411762,0.152402,0.013621,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.941958,mpc-p,0,-126.340000,54.885000,2.058953,-5.683570,2.080000,-5.735000,-0.021047,0.051430,36.014360,-17.595500,3.262944,-17.595500,36.014360,0.130000,0.130000,-8,85,-7.937991,112.450000,-7.937991,112.450000,0.000000,-27.059398,0.000000,64.000000,0.000000,0.000000,11.095021,18.275311,121.965213,140.638559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573503,1.418236,0.237071,0.015792,0.500766,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.951808,mpc-p,0,-126.340000,54.885000,2.390535,-5.777320,2.470000,-5.945000,-0.079465,0.167680,35.831391,-24.182377,3.628881,-24.182377,35.831391,0.090000,0.540000,-8,112,-8.423836,112.450000,-8.423836,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.106044,24.046022,121.366200,147.173445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530483,1.418477,0.188906,0.014263,0.500529,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.961834,mpc-p,0,-126.340000,54.885000,2.728171,-5.871473,2.790000,-6.185000,-0.061829,0.313527,34.733578,-23.450502,3.628881,-23.450502,34.733578,0.090000,0.800000,4,112,3.943538,112.450000,3.943538,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.777541,30.438409,124.189082,155.648810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540802,1.412526,0.230752,0.012725,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.971807,mpc-p,0,-126.340000,54.885000,3.063596,-5.963620,3.140000,-6.375000,-0.076404,0.411380,33.513786,-16.802635,3.994819,-16.802635,33.513786,0.060000,0.970000,21,104,21.491212,103.627383,21.491212,103.627383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.752636,36.683862,126.721595,161.574068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540161,1.411721,0.282032,0.013238,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.981963,mpc-p,0,-126.340000,54.885000,3.404246,-6.055700,3.480000,-6.505000,-0.075754,0.449300,32.537953,-7.715185,3.811850,-7.715185,32.537953,0.080000,1.020000,32,59,32.487702,28.631022,32.487702,28.631022,0.000000,29.996361,0.000000,64.000000,0.000000,0.000000,-13.194501,39.746587,125.330611,157.740321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556010,1.419927,0.216526,0.014223,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.991960,mpc-p,0,-126.340000,54.885000,3.738121,-6.144385,3.810000,-6.535000,-0.071879,0.390615,31.379150,0.884349,3.689871,0.884349,31.379150,0.130000,0.830000,39,14,39.479246,-29.045686,39.479246,-29.045686,0.000000,42.673069,0.000000,64.000000,0.000000,0.000000,-17.400442,38.862095,122.421516,156.450280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558843,1.421451,0.189151,0.013569,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.001839,mpc-p,0,-126.340000,54.885000,4.066183,-6.229925,4.130000,-6.515000,-0.063817,0.285075,30.891234,3.811850,3.750861,3.811850,30.891234,0.270000,0.490000,26,-29,25.614238,-28.981617,25.614238,-28.981617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.160696,34.052980,119.172001,148.366322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554866,1.425977,0.173843,0.015652,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.011958,mpc-p,0,-126.340000,54.885000,4.399709,-6.315156,4.450000,-6.505000,-0.050291,0.189844,30.891234,1.311276,3.933829,1.311276,30.891234,0.320000,0.100000,14,16,13.713924,21.778373,13.713924,21.778373,0.000000,-5.759991,0.000000,64.000000,0.000000,0.000000,-12.229427,28.296250,132.165074,155.359304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575184,1.692326,0.216858,0.031376,0.500731,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.021812,mpc-p,0,-126.340000,54.885000,4.721653,-6.395661,4.770000,-6.555000,-0.048347,0.159339,32.111026,-7.593205,3.445913,-7.593205,32.111026,0.270000,0.050000,1,61,0.972002,103.308232,0.972002,103.308232,0.000000,-42.289850,0.000000,64.000000,0.000000,0.000000,-7.536700,23.511692,131.093930,151.798676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553565,1.471000,0.214036,0.018219,0.500536,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.031841,mpc-p,0,-126.340000,54.885000,5.045920,-6.474872,5.100000,-6.685000,-0.054080,0.210128,31.684098,-16.985604,3.384923,-16.985604,31.684098,0.170000,0.260000,9,106,8.946839,112.450000,8.946839,112.450000,0.000000,-6.431617,0.000000,64.000000,0.000000,0.000000,-5.716264,24.831495,128.332626,151.553374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.852389,1.633389,0.288319,0.016270,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008300,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.041812,mpc-p,0,-126.340000,54.885000,5.364489,-6.550730,5.400000,-6.855000,-0.035511,0.304270,30.037379,-19.608157,3.201954,-19.608157,30.037379,0.110000,0.640000,29,112,28.897658,112.450000,28.897658,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.102616,29.334491,125.977258,156.713599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549934,1.583205,0.317195,0.026517,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.051816,mpc-p,0,-126.340000,54.885000,5.679760,-6.623750,5.700000,-7.015000,-0.020240,0.391250,28.207691,-15.033937,3.689871,-15.033937,28.207691,0.180000,0.910000,37,112,36.999402,112.450000,36.999402,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.832725,35.818580,125.075794,159.718548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578082,1.679742,0.350670,0.018576,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.061810,mpc-p,0,-126.340000,54.885000,5.989967,-6.693453,5.980000,-7.095000,0.009967,0.401547,27.719774,-5.580549,3.628881,-5.580549,27.719774,0.210000,1.030000,41,67,40.529151,29.840257,40.529151,29.840257,0.000000,37.609743,0.000000,64.000000,0.000000,0.000000,-23.562798,38.644980,124.415490,156.274498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548872,1.692550,0.389312,0.023816,0.500456,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.071807,mpc-p,0,-126.340000,54.885000,6.295055,-6.759767,6.270000,-7.085000,0.025055,0.325233,28.207691,5.336590,3.201954,5.336590,28.207691,0.240000,0.890000,34,22,33.712062,-51.846563,33.712062,-51.846563,0.000000,74.296563,0.000000,64.000000,0.000000,0.000000,-27.487160,36.721894,129.469041,160.547114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540294,1.434589,0.162348,0.013743,0.500363,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.081841,mpc-p,0,-126.340000,54.885000,6.595638,-6.822755,6.570000,-7.005000,0.025638,0.182245,29.671441,10.825654,3.567892,10.825654,29.671441,0.380000,0.560000,0,-23,-0.384010,-74.890131,-0.384010,-74.890131,0.000000,52.340131,0.000000,64.000000,0.000000,0.000000,-29.441550,28.252046,130.202125,160.375843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539023,1.434833,0.158082,0.014289,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.091841,mpc-p,0,-126.340000,54.885000,6.889171,-6.881824,6.890000,-6.915000,-0.000829,0.033176,31.013213,10.154769,4.787684,10.154769,31.013213,0.260000,0.160000,-7,-40,-7.119296,-40.475025,-7.119296,-40.475025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.083971,17.747660,139.126245,172.884469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539065,1.413966,0.148327,0.014255,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.101963,mpc-p,0,-126.340000,54.885000,7.179791,-6.937719,7.210000,-6.875000,-0.030209,-0.062719,30.830244,1.311276,4.299767,1.311276,30.830244,0.160000,-0.010000,-4,5,-3.707390,44.501093,-3.707390,44.501093,0.000000,-39.976118,0.000000,64.000000,0.000000,0.000000,-31.169594,11.776152,133.890240,167.507608,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556927,1.422531,0.191256,0.014839,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.111962,mpc-p,0,-126.340000,54.885000,7.460034,-6.988953,7.530000,-6.925000,-0.069966,-0.063953,31.135192,-9.117946,3.628881,-9.117946,31.135192,0.100000,-0.010000,-10,50,-9.689001,112.450000,-9.689001,112.450000,0.000000,-62.925025,0.000000,64.000000,0.000000,0.000000,-37.133682,12.226229,125.577602,158.860579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558778,1.421688,0.199414,0.014126,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.121841,mpc-p,0,-126.340000,54.885000,7.729965,-7.035590,7.840000,-7.075000,-0.110035,0.039410,30.952223,-19.181230,3.262944,-19.181230,30.952223,0.090000,0.070000,-17,95,-16.624629,112.450000,-16.624629,112.450000,0.000000,-17.925025,0.000000,64.000000,0.000000,0.000000,-39.442841,21.381409,124.226147,157.405647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549775,1.422965,0.213412,0.015077,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.131843,mpc-p,0,-126.340000,54.885000,7.995829,-7.078660,8.140000,-7.305000,-0.144171,0.226340,29.305504,-25.280190,3.201954,-25.280190,29.305504,0.040000,0.480000,-7,112,-7.146217,112.450000,-7.146217,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.285640,32.983845,125.335471,158.202598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557153,1.422172,0.277693,0.016314,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.141965,mpc-p,0,-126.340000,54.885000,8.256982,-7.117910,8.430000,-7.535000,-0.173018,0.417090,27.719774,-21.925762,3.811850,-21.925762,27.719774,0.020000,0.840000,-2,112,-2.347508,112.450000,-2.347508,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.494225,44.280603,134.078418,166.317360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558581,1.418459,0.264112,0.014170,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.151836,mpc-p,0,-126.340000,54.885000,8.503746,-7.151907,8.690000,-7.685000,-0.186254,0.533093,24.975242,-12.411384,3.445913,-12.411384,24.975242,-0.010000,1.010000,20,112,19.697224,112.450000,19.697224,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.187448,52.032827,136.151230,166.868421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541556,1.423891,0.281258,0.015435,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.161961,mpc-p,0,-126.340000,54.885000,8.748463,-7.182312,8.930000,-7.735000,-0.181537,0.552688,21.925762,-0.091484,2.897006,-0.091484,21.925762,0.040000,1.060000,39,67,38.644547,30.025400,38.644547,30.025400,0.000000,37.424600,0.000000,64.000000,0.000000,0.000000,-55.904197,52.937275,135.531348,161.870965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556799,1.420121,0.351795,0.013871,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.171960,mpc-p,0,-126.340000,54.885000,8.981515,-7.207834,9.140000,-7.655000,-0.158485,0.447166,19.059251,11.008623,3.201954,11.008623,19.059251,0.080000,0.910000,58,22,57.845122,-51.704841,57.845122,-51.704841,0.000000,74.154841,0.000000,64.000000,0.000000,0.000000,-58.680472,46.714390,133.155952,158.295592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558053,1.422179,0.200790,0.014087,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.181847,mpc-p,0,-126.340000,54.885000,9.203346,-7.228621,9.320000,-7.505000,-0.116654,0.276379,16.558677,18.693313,2.836017,18.693313,16.558677,0.210000,0.570000,62,-23,61.906903,-90.979135,61.906903,-90.979135,0.000000,68.429135,0.000000,64.000000,0.000000,0.000000,-58.781260,33.260650,124.363914,157.522480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548475,1.425281,0.226712,0.016024,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.191908,mpc-p,0,-126.340000,54.885000,9.420084,-7.245190,9.500000,-7.325000,-0.079916,0.079810,16.741646,17.595500,1.982162,17.595500,16.741646,0.440000,0.160000,23,-55,23.339075,-54.530021,23.339075,-54.530021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.509392,18.946931,129.400933,171.803685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555754,1.421296,0.242302,0.014432,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.201847,mpc-p,0,-126.340000,54.885000,9.625101,-7.256987,9.690000,-7.205000,-0.064899,-0.051987,19.608157,9.178935,3.140965,9.178935,19.608157,0.440000,-0.020000,-18,-10,-18.407943,25.315451,-18.407943,25.315451,0.000000,-34.845471,0.000000,64.000000,0.000000,0.000000,-41.361722,8.261090,150.373770,185.559905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558294,1.428703,0.204811,0.016561,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.211836,mpc-p,0,-126.340000,54.885000,9.821897,-7.264246,9.890000,-7.195000,-0.068103,-0.069246,19.608157,-2.775027,2.836017,-2.775027,19.608157,0.190000,-0.060000,-6,35,-5.869961,112.450000,-5.869961,112.450000,0.000000,-76.980021,0.000000,64.000000,0.000000,0.000000,-29.331061,2.865525,142.876881,178.326845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540219,1.415016,0.163572,0.015266,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.221967,mpc-p,0,-126.340000,54.885000,10.011875,-7.266889,10.090000,-7.295000,-0.078125,0.028111,18.449355,-13.814145,1.921172,-13.814145,18.449355,0.100000,-0.010000,15,80,14.889283,112.450000,14.889283,112.450000,0.000000,-31.980021,0.000000,64.000000,0.000000,0.000000,-28.881179,8.143059,135.593005,168.986027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558090,1.418651,0.211723,0.013282,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.231912,mpc-p,0,-126.340000,54.885000,10.188875,-7.264860,10.270000,-7.485000,-0.081125,0.220140,16.497687,-23.145554,1.921172,-23.145554,16.497687,0.080000,0.240000,60,112,64.801190,112.450000,64.801190,112.450000,-4.911907,0.000000,0.000000,64.000000,0.000000,0.000000,-35.552332,22.688261,136.687332,173.701845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557489,1.422969,0.235805,0.014222,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.241849,mpc-p,0,-126.340000,54.885000,10.356217,-7.258269,10.420000,-7.725000,-0.063783,0.466731,14.363051,-24.121388,1.555235,-24.121388,14.363051,0.220000,0.710000,27,112,27.282925,112.450000,27.282925,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.072626,37.362340,132.474885,166.049884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548361,1.423677,0.289455,0.015521,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.251962,mpc-p,0,-126.340000,54.885000,10.516735,-7.246894,10.570000,-7.905000,-0.053265,0.658106,14.241072,-16.314719,1.860183,-16.314719,14.241072,0.330000,0.960000,-7,112,-7.423713,112.450000,-7.423713,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.056924,48.617058,131.290875,168.264540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555905,1.434739,0.277389,0.013241,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.261886,mpc-p,0,-126.340000,54.885000,10.664598,-7.231185,10.720000,-7.985000,-0.055402,0.753815,14.607010,-4.421746,1.677214,-4.421746,14.607010,0.200000,1.050000,-3,112,-3.245189,112.450000,-3.245189,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.345184,54.156745,127.583798,159.905764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559369,1.423915,0.290099,0.014905,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.271842,mpc-p,0,-126.340000,54.885000,10.803320,-7.210937,10.860000,-7.955000,-0.056680,0.744063,13.265238,8.386070,2.226120,8.386070,13.265238,0.100000,1.080000,17,67,17.425701,23.287665,17.425701,23.287665,0.000000,44.162335,0.000000,64.000000,0.000000,0.000000,-46.407671,51.143433,133.091287,157.389475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538961,1.416387,0.276558,0.015708,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.281957,mpc-p,0,-126.340000,54.885000,10.934397,-7.185812,10.980000,-7.795000,-0.045603,0.609188,10.642686,20.401022,2.104141,20.401022,10.642686,0.070000,0.900000,42,22,42.025229,-63.549954,42.025229,-63.549954,0.000000,85.999954,0.000000,64.000000,0.000000,0.000000,-48.460686,39.391973,131.169389,160.579979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558356,1.423878,0.186998,0.015069,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.291958,mpc-p,0,-126.340000,54.885000,11.054266,-7.156513,11.080000,-7.545000,-0.025734,0.388487,8.447060,25.646128,1.677214,25.646128,8.447060,0.170000,0.560000,44,-23,44.217778,-86.340433,44.217778,-86.340433,0.000000,63.790433,0.000000,64.000000,0.000000,0.000000,-47.881352,22.611128,119.415513,159.152259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559386,1.436013,0.187976,0.015123,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.301962,mpc-p,0,-126.340000,54.885000,11.164543,-7.122838,11.180000,-7.305000,-0.015457,0.182162,8.873987,24.914252,2.409089,24.914252,8.873987,0.330000,0.170000,10,-55,10.371704,-55.041647,10.371704,-55.041647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.028382,6.079252,119.556148,168.150659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557435,1.422943,0.189593,0.013984,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.311959,mpc-p,0,-126.340000,54.885000,11.265203,-7.084897,11.280000,-7.125000,-0.014797,0.040103,10.520706,14.911958,1.555235,14.911958,10.520706,0.280000,-0.030000,-15,-10,-14.859669,38.586627,-14.859669,38.586627,0.000000,-48.628273,0.000000,64.000000,0.000000,0.000000,-32.981598,-4.950015,140.305823,183.833169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557105,1.431556,0.202213,0.013831,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.321840,mpc-p,0,-126.340000,54.885000,11.355418,-7.043261,11.390000,-7.075000,-0.034582,0.031739,11.008623,1.128308,1.006328,1.128308,11.008623,0.100000,-0.070000,-14,35,-14.439635,112.450000,-14.439635,112.450000,0.000000,-77.491647,0.000000,64.000000,0.000000,0.000000,-23.753011,-9.705995,132.435776,177.049030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540308,1.416161,0.180341,0.013404,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.331959,mpc-p,0,-126.340000,54.885000,11.438357,-6.996459,11.500000,-7.135000,-0.061643,0.138541,9.483883,-11.557530,0.762370,-11.557530,9.483883,0.040000,-0.020000,31,80,40.490394,112.450000,40.490394,112.450000,-9.930030,-32.491647,0.000000,64.000000,0.000000,0.000000,-19.516187,-2.843327,122.439219,157.754558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558430,1.422234,0.247588,0.013864,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.341960,mpc-p,0,-126.340000,54.885000,11.511086,-6.946153,11.590000,-7.315000,-0.078914,0.368847,7.654195,-22.596648,0.579401,-22.596648,7.654195,0.050000,0.240000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.703530,13.312506,131.310362,166.434379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557278,1.422349,0.289853,0.014544,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.351842,mpc-p,0,-126.340000,54.885000,11.574077,-6.892593,11.670000,-7.535000,-0.095923,0.642407,6.617372,-23.877429,0.640391,-23.877429,6.617372,0.270000,0.710000,33,112,32.981710,112.450000,32.981710,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.427360,30.653317,128.637830,164.430403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547975,1.428235,0.512268,0.014544,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.361959,mpc-p,0,-126.340000,54.885000,11.629596,-6.833912,11.750000,-7.735000,-0.120404,0.901088,8.081122,-16.680656,1.494245,-16.680656,8.081122,0.390000,0.950000,-12,112,-63.505007,112.450000,-63.505007,112.450000,51.486717,0.000000,0.000000,64.000000,0.000000,0.000000,-29.272072,44.510494,130.446488,170.530944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557712,1.499478,0.326410,0.020668,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.371841,mpc-p,0,-126.340000,54.885000,11.675262,-6.772945,11.850000,-7.825000,-0.174738,1.052055,10.032790,-5.397580,1.616224,-5.397580,10.032790,0.210000,1.050000,-57,112,-70.000000,112.450000,-70.000000,112.450000,12.981710,0.000000,0.000000,64.000000,0.000000,0.000000,-24.288976,52.214231,124.893064,159.555749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548499,1.558204,0.291678,0.020176,0.504137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.381809,mpc-p,0,-126.340000,54.885000,11.712949,-6.707924,11.950000,-7.815000,-0.237051,1.107076,9.422894,5.153621,1.311276,5.153621,9.422894,0.020000,1.070000,-61,112,-61.092513,112.450000,-61.092513,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.214609,53.021166,117.934239,145.452448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546898,1.440294,0.273407,0.012746,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.391807,mpc-p,0,-126.340000,54.885000,11.742529,-6.639271,12.030000,-7.675000,-0.287471,1.035729,6.068465,18.327375,1.677214,18.327375,6.068465,-0.180000,1.070000,-16,67,-14.351369,15.035226,-14.351369,15.035226,-1.741144,52.414774,0.000000,64.000000,0.000000,0.000000,-16.372474,44.154776,125.482647,150.248308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539637,1.429253,0.278861,0.012733,0.501190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.401844,mpc-p,0,-126.340000,54.885000,11.764183,-6.567021,12.080000,-7.425000,-0.315817,0.857979,1.921172,29.000556,0.701380,29.000556,1.921172,-0.270000,0.900000,29,22,30.544638,-65.482067,30.544638,-65.482067,-1.637151,87.932067,0.000000,64.000000,0.000000,0.000000,-17.789075,29.661204,123.929575,156.015679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539921,1.420164,0.149686,0.012034,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.411963,mpc-p,0,-126.340000,54.885000,11.778112,-6.490960,12.090000,-7.105000,-0.311888,0.614040,-3.018985,32.720922,0.762370,32.720922,-3.018985,-0.060000,0.550000,44,-23,43.633374,-78.607971,43.633374,-78.607971,0.000000,56.057971,0.000000,64.000000,0.000000,0.000000,-16.692923,14.151698,111.497029,149.698394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560580,1.425107,0.189239,0.013128,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.421807,mpc-p,0,-126.340000,54.885000,11.784314,-6.413985,12.060000,-6.815000,-0.275686,0.401015,-4.238777,28.512639,0.579401,28.512639,-4.238777,0.020000,0.180000,38,-23,38.135174,-23.335348,38.135174,-23.335348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.063166,-0.162501,110.465917,158.924702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552252,1.415494,0.152025,0.014158,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.431806,mpc-p,0,-126.340000,54.885000,11.783466,-6.332944,12.020000,-6.595000,-0.236534,0.262056,-4.604715,17.778469,0.152474,17.778469,-4.604715,0.140000,0.000000,14,22,14.464351,75.238112,14.464351,75.238112,0.000000,-53.573461,0.000000,64.000000,0.000000,0.000000,2.767112,-11.233769,128.974938,171.657178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540631,1.416823,0.153451,0.013418,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.441963,mpc-p,0,-126.340000,54.885000,11.775525,-6.247828,11.990000,-6.505000,-0.214475,0.257172,-2.165131,4.177788,-0.884349,4.177788,-2.165131,0.200000,0.030000,-29,67,-28.627603,112.450000,-28.627603,112.450000,0.000000,-45.785348,0.000000,64.000000,0.000000,0.000000,19.481641,-15.123983,136.044054,171.834601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559968,1.425123,0.215099,0.014672,0.500382,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.451807,mpc-p,0,-126.340000,54.885000,11.761311,-6.162794,11.980000,-6.535000,-0.218689,0.372206,-1.128308,-9.910810,-0.274453,-9.910810,-1.128308,0.060000,0.270000,15,112,15.244086,112.450000,15.244086,112.450000,0.000000,-0.785348,0.000000,64.000000,0.000000,0.000000,32.773228,-8.231742,131.598109,155.790369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539697,1.416002,0.199549,0.013497,0.500617,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.461807,mpc-p,0,-126.340000,54.885000,11.740609,-6.074012,11.970000,-6.665000,-0.229391,0.590988,-1.250287,-15.704823,0.762370,-15.704823,-1.250287,0.030000,0.680000,9,112,9.437815,112.450000,9.437815,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.044895,6.668244,129.451963,166.713516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556396,1.417206,0.227613,0.013420,0.504057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.471964,mpc-p,0,-126.340000,54.885000,11.713434,-5.981500,11.960000,-6.795000,-0.246566,0.813500,-1.311276,-13.143259,-0.091484,-13.143259,-1.311276,0.050000,0.940000,-36,112,-40.401252,112.450000,-40.401252,112.450000,4.839067,0.000000,0.000000,64.000000,0.000000,0.000000,35.098182,24.217156,129.325549,171.665163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560011,1.423987,0.290816,0.013970,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.481807,mpc-p,0,-126.340000,54.885000,11.681508,-5.889776,11.950000,-6.855000,-0.268492,0.965224,-1.860183,-5.092632,-0.518412,-5.092632,-1.860183,0.010000,1.030000,-45,112,-45.324337,112.450000,-45.324337,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.941955,34.689589,118.089232,157.901119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549246,1.417643,0.247179,0.014792,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.491964,mpc-p,0,-126.340000,54.885000,11.643122,-5.793138,11.930000,-6.855000,-0.286878,1.061862,-2.287110,2.287110,-0.396432,2.287110,-2.287110,-0.090000,1.090000,-34,112,-34.143214,112.450000,-34.143214,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.672433,41.662613,121.268527,157.888679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558497,1.423579,0.279600,0.012889,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.501807,mpc-p,0,-126.340000,54.885000,11.600967,-5.697712,11.900000,-6.775000,-0.299033,1.077288,-4.848673,11.557530,-0.518412,11.557530,-4.848673,-0.230000,1.080000,5,97,5.472225,97.287770,5.472225,97.287770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.845681,41.126482,125.501300,155.917284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556651,1.416381,0.282890,0.015657,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.511806,mpc-p,0,-126.340000,54.885000,11.553480,-5.599148,11.830000,-6.605000,-0.276520,1.005852,-7.532216,18.876282,0.091484,18.876282,-7.532216,-0.160000,1.090000,25,52,24.778605,34.506876,24.778605,34.506876,0.000000,17.780894,0.000000,64.000000,0.000000,0.000000,31.526902,32.805771,122.502021,152.713957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529035,1.416759,0.193147,0.012015,0.500335,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.521974,mpc-p,0,-126.340000,54.885000,11.500710,-5.497393,11.770000,-6.375000,-0.269290,0.877607,-8.995966,23.755450,-0.884349,23.755450,-8.995966,-0.030000,0.790000,22,15,21.643478,14.661151,21.643478,14.661151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.906433,20.840563,117.782630,159.359048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568517,1.423431,0.177459,0.014324,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.531807,mpc-p,0,-126.340000,54.885000,11.445703,-5.397677,11.690000,-6.135000,-0.244297,0.737323,-8.447060,23.389512,-0.274453,23.389512,-8.447060,0.020000,0.460000,7,40,7.433813,39.533271,7.433813,39.533271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.981239,8.359938,118.749087,162.413125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540808,1.417044,0.140034,0.015693,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.541841,mpc-p,0,-126.340000,54.885000,11.385875,-5.294748,11.610000,-5.945000,-0.224125,0.650252,-7.898153,16.924615,-1.006328,16.924615,-7.898153,0.040000,0.370000,-8,85,-8.172779,99.725712,-8.172779,99.725712,0.000000,-15.192442,0.000000,64.000000,0.000000,0.000000,47.383380,-3.428662,113.150245,156.428207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541435,1.417398,0.172744,0.013324,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.551960,mpc-p,0,-126.340000,54.885000,11.322103,-5.189912,11.540000,-5.815000,-0.217897,0.625088,-6.678361,10.398727,-0.945339,10.398727,-6.678361,0.030000,0.580000,-27,112,-26.687672,112.450000,-26.687672,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.945892,-11.885418,101.198402,141.359556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559398,1.427096,0.214896,0.013927,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.561807,mpc-p,0,-126.340000,54.885000,11.257037,-5.087021,11.480000,-5.705000,-0.222963,0.617979,-5.763517,8.995966,-0.457422,8.995966,-5.763517,0.010000,0.870000,-39,112,-39.239758,112.450000,-39.239758,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.079609,-17.154291,93.305156,132.033852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540417,1.417050,0.229353,0.013665,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.571957,mpc-p,0,-126.340000,54.885000,11.187202,-4.980224,11.430000,-5.575000,-0.242798,0.594776,-6.373413,11.923467,0.579401,11.923467,-6.373413,-0.090000,1.000000,-26,89,-25.836072,89.047283,-25.836072,89.047283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.832932,-20.513033,91.732187,131.820012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558940,1.427115,0.269144,0.013377,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.581961,mpc-p,0,-126.340000,54.885000,11.115945,-4.874375,11.370000,-5.415000,-0.254055,0.540625,-7.166278,17.717479,0.823360,17.717479,-7.166278,-0.200000,0.960000,-5,44,-4.796085,41.428973,-4.796085,41.428973,0.000000,2.618310,0.000000,64.000000,0.000000,0.000000,69.732462,-24.724873,89.808324,133.080548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557433,1.426303,0.186666,0.013672,0.506304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.591807,mpc-p,0,-126.340000,54.885000,11.043757,-4.769751,11.300000,-5.225000,-0.256243,0.455249,-9.544873,21.620814,-0.945339,21.620814,-9.544873,-0.160000,0.720000,12,24,12.228304,23.639275,12.228304,23.639275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.315462,-28.048986,87.881992,125.487863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541184,1.417030,0.141275,0.014887,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.601962,mpc-p,0,-126.340000,54.885000,10.967484,-4.661526,11.200000,-5.005000,-0.232516,0.343474,-10.581696,20.523001,-0.640391,20.523001,-10.581696,-0.070000,0.440000,12,49,11.754971,48.834636,11.754971,48.834636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.429978,-31.110102,87.582936,121.116133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558443,1.427157,0.175774,0.013688,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.611807,mpc-p,0,-126.340000,54.885000,10.892059,-4.556415,11.110000,-4.845000,-0.217941,0.288585,-10.398727,15.094927,-0.823360,15.094927,-10.398727,0.000000,0.420000,-1,92,-1.484219,92.438501,-1.484219,92.438501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.081824,-33.833531,85.334083,117.506465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540014,1.423254,0.168684,0.017451,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.621961,mpc-p,0,-126.340000,54.885000,10.813045,-4.447952,11.020000,-4.715000,-0.206955,0.267048,-10.215758,10.032790,0.274453,10.032790,-10.215758,0.020000,0.640000,-10,112,-9.906284,112.450000,-9.906284,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.501168,-35.397747,83.548074,113.754737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560006,1.426132,0.224782,0.013620,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.631807,mpc-p,0,-126.340000,54.885000,10.735511,-4.342836,10.930000,-4.605000,-0.194489,0.262164,-8.995966,10.032790,-0.030495,10.032790,-8.995966,0.000000,0.880000,-19,92,-19.220534,91.671668,-19.220534,91.671668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.436824,-35.282382,83.776291,112.402340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540181,1.417989,0.207143,0.015689,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.641962,mpc-p,0,-126.340000,54.885000,10.654864,-4.234586,10.840000,-4.465000,-0.185136,0.230414,-9.361904,14.241072,-0.701380,14.241072,-9.361904,-0.050000,0.920000,-9,48,-9.224967,48.328347,-9.224967,48.328347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.237314,-33.679290,79.747310,104.856966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549911,1.424953,0.185071,0.014032,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.651807,mpc-p,0,-126.340000,54.885000,10.576282,-4.129920,10.750000,-4.295000,-0.173718,0.165080,-10.581696,17.717479,-1.006328,17.717479,-10.581696,-0.060000,0.720000,5,29,5.418922,29.128118,5.418922,29.128118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.767612,-31.737036,77.267083,98.111456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540978,1.416608,0.137385,0.014298,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.661958,mpc-p,0,-126.340000,54.885000,10.495102,-4.022395,10.650000,-4.125000,-0.154898,0.102605,-10.947634,17.778469,-1.006328,17.778469,-10.947634,-0.040000,0.470000,10,44,9.600398,44.402048,9.600398,44.402048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.410043,-30.814252,71.129516,90.588872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556554,1.424029,0.175072,0.013816,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.671970,mpc-p,0,-126.340000,54.885000,10.415106,-3.916821,10.550000,-3.975000,-0.134894,0.058179,-10.459717,13.509197,-0.457422,13.509197,-10.459717,0.020000,0.390000,-1,83,-1.241927,82.695638,-1.241927,82.695638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.312971,-30.568928,64.635854,83.701614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556490,1.421080,0.175975,0.012988,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.681957,mpc-p,0,-126.340000,54.885000,10.335600,-3.812068,10.460000,-3.865000,-0.124400,0.052932,-10.215758,7.715185,-0.152474,7.715185,-10.215758,0.020000,0.580000,-5,112,-5.331690,112.449988,-5.331690,112.449988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.962058,-30.627239,63.843917,83.624608,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557278,1.452044,0.225360,0.014944,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.691960,mpc-p,0,-126.340000,54.885000,10.256480,-3.707808,10.370000,-3.785000,-0.113520,0.077192,-9.544873,6.434403,-0.274453,6.434403,-9.544873,0.020000,0.800000,-11,106,-10.525495,106.064651,-10.525495,106.064651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.057717,-30.580215,64.736625,85.047612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557027,1.424389,0.237808,0.014094,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.701963,mpc-p,0,-126.340000,54.885000,10.178056,-3.604270,10.280000,-3.675000,-0.101944,0.070730,-9.666852,11.374561,-0.030495,11.374561,-9.666852,-0.010000,0.930000,-3,61,-2.661814,51.475966,-2.661814,51.475966,0.000000,9.588685,0.000000,64.000000,0.000000,0.000000,93.221013,-29.901470,65.055388,83.915011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556438,1.429532,0.248353,0.014466,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.711912,mpc-p,0,-126.340000,54.885000,10.100924,-3.502074,10.190000,-3.525000,-0.089076,0.022926,-9.849821,16.192739,-0.701380,16.192739,-9.849821,-0.040000,0.830000,7,16,7.289043,13.292797,7.289043,13.292797,0.000000,2.771854,0.000000,64.000000,0.000000,0.000000,93.452850,-28.354791,68.998629,84.129412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.712535,1.426401,0.174759,0.016381,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.721958,mpc-p,0,-126.340000,54.885000,10.024088,-3.399740,10.100000,-3.355000,-0.075912,-0.044740,-9.849821,17.534511,-0.457422,17.534511,-9.849821,0.000000,0.460000,7,27,6.607829,26.756628,6.607829,26.756628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.555628,-26.841359,69.644794,83.130256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556916,1.424060,0.175682,0.015144,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.731960,mpc-p,0,-126.340000,54.885000,9.948790,-3.298771,10.010000,-3.205000,-0.061210,-0.093771,-9.727842,12.289405,-0.152474,12.289405,-9.727842,0.020000,0.300000,4,72,4.112042,79.294913,4.112042,79.294913,0.000000,-7.538285,0.000000,64.000000,0.000000,0.000000,92.979726,-25.583857,67.883470,83.445712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554990,1.422277,0.175950,0.012852,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.741961,mpc-p,0,-126.340000,54.885000,9.874822,-3.198756,9.930000,-3.125000,-0.055178,-0.073756,-8.203101,4.726694,-0.152474,4.726694,-8.203101,0.030000,0.550000,-12,112,-11.789402,112.450000,-11.789402,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.161415,-23.546944,68.437809,84.023642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556687,1.422955,0.223769,0.015149,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.751843,mpc-p,0,-126.340000,54.885000,9.803164,-3.100913,9.860000,-3.085000,-0.056836,-0.015913,-7.959143,1.250287,-0.274453,1.250287,-7.959143,0.030000,0.730000,-15,112,-14.931363,112.450000,-14.931363,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.148502,-21.582833,70.477135,88.676406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539377,1.415835,0.217923,0.014888,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.761960,mpc-p,0,-126.340000,54.885000,9.731367,-3.001768,9.790000,-3.045000,-0.058633,0.043232,-7.166278,3.689871,0.152474,3.689871,-7.166278,-0.010000,1.010000,-15,95,-15.105532,95.099094,-15.105532,95.099094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.077453,-19.094131,68.769848,86.726836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558102,1.599275,0.240992,0.014772,0.502244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.771840,mpc-p,0,-126.340000,54.885000,9.662877,-2.905980,9.710000,-2.975000,-0.047123,0.069020,-8.081122,8.386070,-0.030495,8.386070,-8.081122,-0.070000,0.960000,5,61,4.859484,61.021586,4.859484,61.021586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.258321,-16.904440,66.118131,82.527303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539845,1.479505,0.172501,0.018050,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.781960,mpc-p,0,-126.340000,54.885000,9.594466,-2.808943,9.630000,-2.865000,-0.035534,0.056057,-8.995966,12.899301,-0.457422,12.899301,-8.995966,-0.030000,0.790000,14,36,13.594489,36.025479,13.594489,36.025479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.976099,-16.020592,66.036083,79.355335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556700,1.424638,0.174593,0.014491,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.791928,mpc-p,0,-126.340000,54.885000,9.528863,-2.714434,9.550000,-2.735000,-0.021137,0.020566,-8.386070,12.838311,-0.396432,12.838311,-8.386070,0.020000,0.520000,6,56,6.091292,56.189290,6.091292,56.189290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.691615,-15.633228,67.069253,78.600524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556612,1.422905,0.175024,0.014196,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.801962,mpc-p,0,-126.340000,54.885000,9.464649,-2.620362,9.470000,-2.625000,-0.005351,0.004638,-8.081122,7.715185,-0.396432,7.715185,-8.081122,0.030000,0.500000,3,99,2.772876,98.746351,2.772876,98.746351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.728398,-15.625386,63.475752,76.757742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556247,1.422385,0.185947,0.013682,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.811963,mpc-p,0,-126.340000,54.885000,9.402514,-2.527680,9.400000,-2.575000,0.002514,0.047320,-7.776174,3.567892,0.091484,3.567892,-7.776174,0.030000,0.710000,0,112,0.219642,112.450000,0.219642,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.693514,-16.162770,63.676284,79.370434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557492,1.422843,0.221766,0.013558,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.821958,mpc-p,0,-126.340000,54.885000,9.342282,-2.436097,9.340000,-2.525000,0.002282,0.088903,-6.617372,3.384923,-0.030495,3.384923,-6.617372,0.040000,0.890000,-10,107,-10.032340,107.280014,-10.032340,107.280014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.632350,-16.323117,63.288972,79.534425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557184,1.421112,0.224524,0.014241,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.831813,mpc-p,0,-126.340000,54.885000,9.284722,-2.346798,9.280000,-2.465000,0.004722,0.118202,-5.458569,6.617372,-0.213464,6.617372,-5.458569,0.030000,1.050000,-17,68,-16.702520,67.791967,-16.702520,67.791967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.421548,-16.763898,60.073908,77.240942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548284,1.425518,0.239085,0.015673,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.841957,mpc-p,0,-126.340000,54.885000,9.227367,-2.255904,9.230000,-2.385000,-0.002633,0.129096,-6.007476,10.459717,0.213464,10.459717,-6.007476,-0.020000,0.850000,-4,53,-3.575072,52.691534,-3.575072,52.691534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.994615,-15.550940,65.748134,78.322955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556375,1.421065,0.174302,0.014487,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.851893,mpc-p,0,-126.340000,54.885000,9.173019,-2.167834,9.170000,-2.285000,0.003019,0.117166,-6.556382,9.666852,0.274453,9.666852,-6.556382,-0.050000,0.650000,8,75,8.129863,75.236206,8.129863,75.236206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.023075,-14.725214,61.013436,74.634707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558903,1.420490,0.174735,0.014151,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.861959,mpc-p,0,-126.340000,54.885000,9.119773,-2.079548,9.110000,-2.195000,0.009773,0.115452,-5.824507,7.105289,-0.091484,7.105289,-5.824507,0.030000,0.660000,-6,96,-6.378952,95.960382,-6.378952,95.960382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.741361,-15.277452,55.423952,70.217855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557683,1.420777,0.187673,0.013475,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.871958,mpc-p,0,-126.340000,54.885000,9.068637,-1.992732,9.070000,-2.135000,-0.001363,0.142268,-5.092632,4.238777,-0.152474,4.238777,-5.092632,0.030000,0.780000,-14,111,-14.421984,111.486962,-14.421984,111.486962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.746936,-15.838496,57.680255,74.056078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558028,1.419596,0.235937,0.015089,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.881852,mpc-p,0,-126.340000,54.885000,9.019699,-1.907635,9.020000,-2.075000,-0.000301,0.167365,-5.214611,4.299767,0.213464,4.299767,-5.214611,-0.080000,0.940000,2,99,1.946254,99.183747,1.946254,99.183747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.557658,-16.266435,53.817358,72.876536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561149,1.715986,0.338697,0.031293,0.502691,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.891810,mpc-p,0,-126.340000,54.885000,8.972051,-1.822760,8.970000,-2.005000,0.002051,0.182240,-5.336590,7.166278,0.640391,7.166278,-5.336590,-0.020000,0.960000,-1,74,-0.639459,74.328480,-0.639459,74.328480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.723736,-16.533603,54.251981,69.302928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548517,1.465919,0.218235,0.019662,0.500403,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.901836,mpc-p,0,-126.340000,54.885000,8.925612,-1.738000,8.930000,-1.915000,-0.004388,0.177000,-4.787684,10.276748,-0.579401,10.276748,-4.787684,0.030000,0.860000,-10,56,-9.914120,56.000809,-9.914120,56.000809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.126903,-16.458541,57.922806,70.911622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.809751,1.684614,0.230010,0.026324,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.911808,mpc-p,0,-126.340000,54.885000,8.880873,-1.654342,8.890000,-1.825000,-0.009127,0.170658,-4.421746,10.154769,-0.030495,10.154769,-4.421746,-0.010000,0.710000,-8,69,-7.757630,69.040815,-7.757630,69.040815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.964953,-15.857357,58.515717,72.331708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544634,1.492080,0.194469,0.019502,0.502705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.921815,mpc-p,0,-126.340000,54.885000,8.837320,-1.570946,8.850000,-1.745000,-0.012680,0.174054,-4.482736,6.922320,0.213464,6.922320,-4.482736,-0.020000,0.660000,-6,101,-6.258518,101.045950,-6.258518,101.045950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.711449,-15.661699,52.674474,69.006099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571590,1.583334,0.215261,0.020491,0.500248,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.931807,mpc-p,0,-126.340000,54.885000,8.795073,-1.488162,8.820000,-1.695000,-0.024927,0.206838,-4.421746,3.445913,0.091484,3.445913,-4.421746,-0.040000,0.790000,-6,112,-5.734494,112.450000,-5.734494,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.094249,-16.192218,55.238702,75.486832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547200,1.723528,0.352608,0.032457,0.500796,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.941819,mpc-p,0,-126.340000,54.885000,8.753866,-1.405612,8.780000,-1.655000,-0.026134,0.249388,-3.689871,3.079975,-0.274453,3.079975,-3.689871,-0.090000,0.940000,-5,112,-5.130429,112.449993,-5.130429,112.449993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.751197,-16.561724,53.476616,74.117214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577800,1.594247,0.266417,0.022327,0.504950,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.951807,mpc-p,0,-126.340000,54.885000,8.713763,-1.323579,8.750000,-1.585000,-0.036237,0.261421,-3.323933,6.434403,-0.274453,6.434403,-3.323933,-0.020000,1.030000,-16,82,-16.073094,81.875574,-16.073094,81.875574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.400977,-17.362016,54.180859,75.041850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552465,1.641711,0.266171,0.015309,0.504080,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.961805,mpc-p,0,-126.340000,54.885000,8.674500,-1.241697,8.730000,-1.495000,-0.055500,0.253303,-3.323933,11.008623,-0.030495,11.008623,-3.323933,-0.030000,0.910000,-15,53,-14.914367,53.118451,-14.914367,53.118451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.556764,-16.559756,64.050412,83.260109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.527857,1.426073,0.138796,0.011821,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.971847,mpc-p,0,-126.340000,54.885000,8.635813,-1.159588,8.700000,-1.395000,-0.064187,0.235412,-3.994819,11.618519,0.579401,11.618519,-3.994819,-0.110000,0.720000,1,63,1.485960,62.727525,1.485960,62.727525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.352504,-14.840173,65.492520,85.469392,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540372,1.429487,0.137670,0.011665,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.981843,mpc-p,0,-126.340000,54.885000,8.597915,-1.077892,8.670000,-1.295000,-0.072085,0.217108,-3.933829,8.812998,0.091484,8.812998,-3.933829,-0.060000,0.620000,-5,94,-5.126217,94.318112,-5.126217,94.318112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.494006,-14.327770,57.166962,77.498754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540015,1.414125,0.155124,0.012409,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.991960,mpc-p,0,-126.340000,54.885000,8.560040,-0.995151,8.640000,-1.225000,-0.079960,0.229849,-2.714037,5.763517,0.213464,5.763517,-2.714037,-0.020000,0.750000,-23,111,-22.554082,110.800771,-22.554082,110.800771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.423509,-15.138975,55.722275,78.705225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560851,1.418734,0.227100,0.013907,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial6_mpc.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,mpc,0,-126.340000,54.885000,0.000000,0.000000,-0.350000,-0.285000,0.350000,0.285000,0.640391,-39.551757,-1.311276,-39.551757,0.640391,-0.010000,-0.060000,45,109,70.000000,112.450000,70.000000,112.450000,-25.000000,-3.450000,0.000000,64.000000,0.000000,0.000000,-65.014013,68.976719,143.247195,182.194266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559717,1.418395,0.462893,0.015095,0.500496,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010058,mpc,0,-126.340000,54.885000,0.000046,0.000095,-0.330000,-0.775000,0.330046,0.775095,1.921172,-52.237594,-1.067318,-52.237594,1.921172,0.040000,0.300000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.214998,75.993057,138.094580,177.729731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540463,1.394703,0.236089,0.016173,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020082,mpc,0,-126.340000,54.885000,0.000206,0.000388,-0.290000,-1.325000,0.290206,1.325388,5.397580,-55.653012,-0.640391,-55.653012,5.397580,0.330000,0.780000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.885173,83.797090,136.314804,179.470869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556781,1.372060,0.468391,0.013299,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030137,mpc,0,-126.340000,54.885000,0.000513,0.000899,-0.210000,-1.835000,0.210513,1.835899,11.008623,-52.542542,-1.189297,-52.542542,11.008623,0.550000,1.060000,36,112,35.597435,112.450000,35.597435,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.588071,90.294223,138.072626,184.281847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555602,1.373553,0.543480,0.013161,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040098,mpc,0,-126.340000,54.885000,0.000992,0.001632,-0.060000,-2.295000,0.060992,2.296632,17.412531,-44.735873,-0.579401,-44.735873,17.412531,0.520000,1.030000,-9,112,-70.000000,112.450000,-70.000000,112.450000,60.597435,0.000000,0.000000,64.000000,0.000000,0.000000,-54.165559,94.055503,142.849200,190.992723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537929,1.374191,0.208917,0.012938,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050210,mpc,0,-126.340000,54.885000,0.001686,0.002623,0.140000,-2.685000,-0.138314,2.687623,21.925762,-36.563267,0.091484,-36.563267,21.925762,0.270000,1.070000,-54,112,-70.000000,112.450000,-70.000000,112.450000,15.597435,0.000000,0.000000,64.000000,0.000000,0.000000,-46.815269,96.037129,146.736488,194.834641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567806,1.388185,0.226183,0.016082,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060160,mpc,0,-126.340000,54.885000,0.002604,0.003852,0.350000,-2.875000,-0.347396,2.878852,21.925762,-27.231857,0.701380,-27.231857,21.925762,0.020000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.213883,96.714579,149.535864,196.364162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558916,1.387082,0.274787,0.015256,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,1,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070139,mpc,0,-126.340000,54.885000,0.003784,0.005352,0.570000,-3.045000,-0.566216,3.050352,21.071908,-16.680656,0.396432,-16.680656,21.071908,-0.160000,1.090000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.961085,96.192428,157.108957,202.069754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559590,1.389584,0.451338,0.014563,0.500385,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080126,mpc,0,-126.340000,54.885000,0.005253,0.007131,0.740000,-3.135000,-0.734747,3.142131,15.643833,-4.909663,1.555235,-4.909663,15.643833,-0.450000,1.090000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.833040,91.484847,161.224612,203.025205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551941,1.378389,0.426475,0.013921,0.500176,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090170,mpc,0,-126.340000,54.885000,0.007043,0.009210,0.850000,-3.115000,-0.842957,3.124210,8.508050,5.336590,0.701380,5.336590,8.508050,-0.580000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.335186,82.143466,160.079190,197.457160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554185,1.404098,0.407017,0.015327,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100142,mpc,0,-126.340000,54.885000,0.009155,0.011572,0.740000,-2.995000,-0.730845,3.006572,0.518412,15.765812,0.457422,15.765812,0.518412,-0.620000,1.070000,-25,112,7.195902,112.450000,7.195902,112.450000,-32.195902,0.000000,0.000000,64.000000,0.000000,0.000000,-28.729975,67.791113,154.386650,191.561449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556706,1.381748,0.489437,0.014141,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110127,mpc,0,-126.340000,54.885000,0.011624,0.014242,0.670000,-2.775000,-0.658376,2.789242,-6.495393,23.877429,-0.335443,23.877429,-6.495393,-0.520000,1.070000,20,91,67.273772,90.908102,67.273772,90.908102,-47.273772,0.000000,0.000000,64.000000,0.000000,0.000000,-27.154813,49.593857,145.584682,187.914735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553686,1.382354,0.315520,0.014748,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120214,mpc,0,-126.340000,54.885000,0.014498,0.017256,0.580000,-2.475000,-0.565502,2.492256,-11.435550,30.525296,0.335443,30.525296,-11.435550,-0.220000,0.960000,65,46,70.000000,18.381663,70.000000,18.381663,-5.000000,27.526440,0.000000,64.000000,0.000000,0.000000,-22.673330,30.591086,136.721814,186.821895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559794,1.396074,0.237881,0.014543,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130146,mpc,0,-126.340000,54.885000,0.017716,0.020540,0.470000,-2.145000,-0.452284,2.165540,-12.167426,34.733578,0.701380,34.733578,-12.167426,0.010000,0.740000,70,1,70.000000,-28.808143,70.000000,-28.808143,0.000000,29.716245,0.000000,64.000000,0.000000,0.000000,-15.592604,13.209588,131.112849,188.190136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552412,1.384060,0.244538,0.013189,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140223,mpc,0,-126.340000,54.885000,0.021391,0.024200,0.370000,-1.815000,-0.348609,1.839200,-11.008623,31.318161,1.006328,31.318161,-11.008623,0.270000,0.370000,44,0,44.322312,-0.167391,44.322312,-0.167391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.058263,-1.732233,153.324657,207.081461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569764,1.398978,0.499841,0.015315,0.500256,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150207,mpc,0,-126.340000,54.885000,0.025451,0.028154,0.320000,-1.575000,-0.294549,1.603154,-6.007476,21.437845,0.396432,21.437845,-6.007476,0.430000,0.160000,-1,45,-18.326301,77.044326,-18.326301,77.044326,17.648613,-32.211717,0.000000,64.000000,0.000000,0.000000,15.414620,-13.607388,170.134658,216.694612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558898,1.398778,0.200335,0.014720,0.500262,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160088,mpc,0,-126.340000,54.885000,0.029889,0.032391,0.300000,-1.455000,-0.270111,1.487391,0.091484,8.873987,0.030495,8.873987,0.091484,0.260000,0.190000,-46,90,-52.731470,112.450000,-52.731470,112.450000,7.053782,-22.617391,0.000000,64.000000,0.000000,0.000000,28.053747,-20.881520,178.977699,222.391334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539492,1.388124,0.164902,0.013436,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170212,mpc,0,-126.340000,54.885000,0.034878,0.037071,0.330000,-1.435000,-0.295122,1.472071,3.384923,-1.067318,-0.030495,-1.067318,3.384923,0.030000,0.530000,-59,112,-58.791531,112.450000,-58.791531,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.182418,-19.669091,182.798337,221.219601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558453,1.400108,0.214377,0.015793,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180142,mpc,0,-126.340000,54.885000,0.040211,0.041993,0.360000,-1.455000,-0.319789,1.496993,3.628881,-5.641538,0.152474,-5.641538,3.628881,-0.090000,0.830000,-50,112,-49.735084,112.450000,-49.735084,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.109254,-11.083055,184.569441,222.715053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553571,1.399303,0.293035,0.015181,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190136,mpc,0,-126.340000,54.885000,0.046020,0.047280,0.390000,-1.495000,-0.343980,1.542280,1.555235,-3.567892,0.823360,-3.567892,1.555235,-0.310000,1.000000,-5,112,-5.056081,112.450000,-5.056081,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.460573,0.095222,179.661382,226.461574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555615,1.391845,0.318706,0.013121,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200140,mpc,0,-126.340000,54.885000,0.052279,0.052906,0.390000,-1.495000,-0.337721,1.547906,-2.531068,0.274453,-0.091484,0.274453,-2.531068,-0.260000,1.050000,28,112,28.058200,112.450000,28.058200,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.498020,9.254738,170.952045,224.256304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563556,1.651013,0.305614,0.029719,0.500635,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210059,mpc,0,-126.340000,54.885000,0.058920,0.058813,0.360000,-1.455000,-0.301080,1.513813,-3.872840,5.519559,-0.335443,5.519559,-3.872840,-0.060000,1.040000,21,112,20.939289,112.450000,20.939289,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.154842,14.849123,169.489225,219.941144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545184,1.494857,0.341162,0.019597,0.500190,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220062,mpc,0,-126.340000,54.885000,0.066052,0.065098,0.330000,-1.355000,-0.263948,1.420098,-3.628881,11.374561,-0.030495,11.374561,-3.628881,-0.010000,1.070000,18,67,17.691415,67.143815,17.691415,67.143815,0.000000,0.306185,0.000000,64.000000,0.000000,0.000000,16.304357,13.823947,164.891360,218.477788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586374,1.563784,0.409112,0.022333,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230061,mpc,0,-126.340000,54.885000,0.073610,0.071709,0.300000,-1.215000,-0.226390,1.286709,-2.897006,15.887791,0.884349,15.887791,-2.897006,0.020000,0.880000,13,33,13.145878,32.922693,13.145878,32.922693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.592219,8.104894,163.786098,217.104544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546815,1.456006,0.228113,0.021306,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240455,mpc,0,-126.340000,54.885000,0.081910,0.078924,0.280000,-1.045000,-0.198090,1.123924,-1.494245,16.131750,0.640391,16.131750,-1.494245,0.070000,0.600000,-2,40,-1.915139,39.518223,-1.915139,39.518223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.818800,-1.330016,166.699711,220.447210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579903,1.539825,0.199298,0.016956,0.504339,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250059,mpc,0,-126.340000,54.885000,0.089967,0.085896,0.280000,-0.915000,-0.190033,1.000896,0.335443,12.228415,0.274453,12.228415,0.335443,0.070000,0.490000,-18,70,-18.471229,70.328707,-18.471229,70.328707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.750905,-12.263748,166.991910,220.062462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545468,1.715551,0.222438,0.027857,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260058,mpc,0,-126.340000,54.885000,0.098739,0.093464,0.300000,-0.835000,-0.201261,0.928464,2.043152,5.214611,-0.823360,5.214611,2.043152,0.020000,0.530000,-31,112,-30.728374,112.449986,-30.728374,112.449986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.279839,-20.705428,167.203270,219.016562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539916,1.417596,0.174171,0.014049,0.500368,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270141,mpc,0,-126.340000,54.885000,0.107961,0.101410,0.330000,-0.805000,-0.222039,0.906410,2.531068,0.518412,-1.006328,0.518412,2.531068,-0.020000,0.780000,-34,112,-34.030623,112.450000,-34.030623,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.087921,-24.273149,167.602801,217.505555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554893,1.408155,0.266053,0.013162,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280088,mpc,0,-126.340000,54.885000,0.117410,0.109549,0.360000,-0.785000,-0.242590,0.894549,1.738204,2.348100,0.396432,2.348100,1.738204,-0.120000,0.980000,-16,101,-15.870692,100.923222,-15.870692,100.923222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.807695,-23.574552,173.287637,223.387900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540406,1.405447,0.269893,0.013453,0.500316,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290139,mpc,0,-126.340000,54.885000,0.127290,0.118073,0.370000,-0.725000,-0.242710,0.843073,-0.030495,6.861330,1.128308,6.861330,-0.030495,-0.150000,0.960000,6,61,6.213507,60.980897,6.213507,60.980897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.709227,-23.283990,166.650086,220.675805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548725,1.402757,0.176384,0.012629,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300225,mpc,0,-126.340000,54.885000,0.137516,0.126923,0.370000,-0.635000,-0.232484,0.761923,-2.226120,10.215758,0.091484,10.215758,-2.226120,-0.100000,0.810000,23,38,22.685163,38.072942,22.685163,38.072942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.404478,-24.421706,157.719948,211.803679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580741,1.413418,0.176977,0.014975,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310081,mpc,0,-126.340000,54.885000,0.147783,0.135851,0.350000,-0.535000,-0.202217,0.670851,-1.738204,10.276748,-0.457422,10.276748,-1.738204,-0.020000,0.590000,13,48,12.539026,48.060450,12.539026,48.060450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.055755,-27.307012,155.677536,208.563219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563209,1.409642,0.163761,0.014321,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320210,mpc,0,-126.340000,54.885000,0.158589,0.145305,0.340000,-0.465000,-0.181411,0.610305,-1.738204,4.726694,-0.152474,4.726694,-1.738204,0.010000,0.480000,9,93,8.513791,98.603786,8.513791,98.603786,0.000000,-5.543337,0.000000,64.000000,0.000000,0.000000,40.228776,-30.404292,165.549125,214.925707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560292,1.411733,0.186443,0.015102,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330213,mpc,0,-126.340000,54.885000,0.169484,0.154915,0.340000,-0.445000,-0.170516,0.599915,-1.006328,-0.518412,0.457422,-0.518412,-1.006328,0.040000,0.630000,-3,112,-2.846726,112.450000,-2.846726,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.153375,-29.674563,169.864981,211.059845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558573,1.413941,0.239641,0.015381,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340210,mpc,0,-126.340000,54.885000,0.180563,0.164783,0.340000,-0.445000,-0.159437,0.609783,0.335443,-1.372266,0.640391,-1.372266,0.335443,0.030000,0.880000,-14,112,-13.629236,112.450000,-13.629236,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.863643,-23.888847,175.936225,209.106818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560581,1.414770,0.306956,0.015933,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350134,mpc,0,-126.340000,54.885000,0.191716,0.174830,0.350000,-0.435000,-0.158284,0.609830,1.067318,0.884349,0.396432,0.884349,1.067318,0.020000,1.040000,-19,82,-18.758786,82.456960,-18.758786,82.456960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.653909,-16.695441,170.576326,201.964562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554798,1.411960,0.272104,0.015974,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360218,mpc,0,-126.340000,54.885000,0.203175,0.185292,0.360000,-0.385000,-0.156825,0.570292,0.579401,6.678361,-0.030495,6.678361,0.579401,-0.010000,0.910000,-9,42,-8.603612,42.063870,-8.603612,42.063870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.107648,-12.625602,164.009503,200.716857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569318,1.423215,0.187631,0.016776,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370217,mpc,0,-126.340000,54.885000,0.214625,0.195908,0.370000,-0.305000,-0.155375,0.500908,0.213464,8.386070,0.213464,8.386070,0.213464,-0.040000,0.690000,0,40,0.201401,39.884176,0.201401,39.884176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.569197,-11.909518,153.958207,196.930453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563249,1.416234,0.175627,0.014878,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380157,mpc,0,-126.340000,54.885000,0.226060,0.206694,0.380000,-0.245000,-0.153940,0.451694,-0.274453,5.458569,0.335443,5.458569,-0.274453,-0.050000,0.510000,6,76,5.697417,75.867264,5.697417,75.867264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.257449,-13.408951,148.735136,197.996451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558416,1.417976,0.181005,0.014753,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390209,mpc,0,-126.340000,54.885000,0.237641,0.217832,0.370000,-0.225000,-0.132359,0.442832,-0.579401,-0.213464,-0.030495,-0.213464,-0.579401,-0.020000,0.570000,5,112,4.584539,112.450000,4.584539,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.781952,-13.686948,142.782678,192.527670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557712,1.416805,0.213998,0.014151,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400216,mpc,0,-126.340000,54.885000,0.249150,0.229143,0.370000,-0.225000,-0.120850,0.454143,-0.701380,-2.470079,0.335443,-2.470079,-0.701380,0.010000,0.800000,1,112,1.320523,112.450000,1.320523,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.248783,-11.381145,136.911647,182.920607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559534,1.418075,0.295103,0.014941,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410211,mpc,0,-126.340000,54.885000,0.260588,0.240656,0.370000,-0.225000,-0.109412,0.465656,-0.274453,-0.640391,0.152474,-0.640391,-0.274453,0.020000,0.950000,-3,91,-2.775858,91.218516,-2.775858,91.218516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.071898,-6.715358,134.811508,177.891750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558714,1.426625,0.282921,0.017543,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420155,mpc,0,-126.340000,54.885000,0.271874,0.252317,0.370000,-0.195000,-0.098126,0.447317,-1.006328,4.726694,0.335443,4.726694,-1.006328,0.000000,0.960000,8,46,8.467475,43.942408,8.467475,43.942408,0.000000,2.276108,0.000000,64.000000,0.000000,0.000000,-16.982062,-4.239221,129.479187,168.811703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547610,1.416144,0.206386,0.014406,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430138,mpc,0,-126.340000,54.885000,0.283075,0.264230,0.360000,-0.135000,-0.076925,0.399230,-0.579401,7.166278,-0.457422,7.166278,-0.579401,0.010000,0.730000,7,38,7.088039,38.284342,7.088039,38.284342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.518767,-4.324054,123.422820,158.852982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552773,1.411479,0.144267,0.018277,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440069,mpc,0,-126.340000,54.885000,0.294052,0.276276,0.360000,-0.075000,-0.065948,0.351276,-0.396432,5.519559,0.091484,5.519559,-0.396432,0.030000,0.500000,3,68,3.476152,68.067374,3.476152,68.067374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.451391,-8.505377,113.863892,154.579883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569922,1.491645,0.224628,0.026277,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450164,mpc,0,-126.340000,54.885000,0.305007,0.288718,0.370000,-0.045000,-0.064993,0.333718,0.152474,0.701380,0.213464,0.701380,0.152474,0.030000,0.560000,-3,102,-3.460639,102.025483,-3.460639,102.025483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.421635,-14.428904,83.900203,121.521735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545255,1.428349,0.193565,0.013878,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460217,mpc,0,-126.340000,54.885000,0.315678,0.301302,0.380000,-0.065000,-0.064322,0.366302,1.250287,-3.689871,0.213464,-3.689871,1.250287,0.030000,0.760000,-16,112,-15.560188,112.450000,-15.560188,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.716638,-20.264393,62.670843,98.007620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566105,1.444633,0.255380,0.016635,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470211,mpc,0,-126.340000,54.885000,0.326015,0.314000,0.390000,-0.075000,-0.063985,0.389000,0.640391,-2.409089,-0.335443,-2.409089,0.640391,0.000000,1.040000,-8,91,-7.685086,91.413815,-7.685086,91.413815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.795349,-24.447224,65.282021,98.947167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559562,1.429917,0.293567,0.014068,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480136,mpc,0,-126.340000,54.885000,0.335985,0.326792,0.400000,-0.065000,-0.064015,0.391792,-0.274453,1.921172,0.152474,1.921172,-0.274453,-0.020000,0.940000,4,65,4.481793,64.691153,4.481793,64.691153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.619980,-27.366227,70.873181,100.588302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553240,1.412929,0.168569,0.013184,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490210,mpc,0,-126.340000,54.885000,0.345769,0.339958,0.400000,-0.025000,-0.054231,0.364958,-1.006328,5.641538,-0.091484,5.641538,-1.006328,-0.020000,0.790000,14,44,13.522458,44.396968,13.522458,44.396968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.515286,-29.893952,71.197403,96.959597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562765,1.426737,0.186998,0.016184,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500061,mpc,0,-126.340000,54.885000,0.354984,0.353007,0.400000,0.035000,-0.045016,0.318007,-0.396432,5.153621,-0.030495,5.153621,-0.396432,0.000000,0.580000,7,62,6.864877,62.215554,6.864877,62.215554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.389313,-31.140109,70.333667,94.127239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554223,1.424775,0.183537,0.013241,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510142,mpc,0,-126.340000,54.885000,0.364028,0.366539,0.400000,0.065000,-0.035972,0.301539,-0.518412,1.799193,0.091484,1.799193,-0.518412,0.030000,0.570000,3,90,2.896080,90.169232,2.896080,90.169232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.509335,-33.106574,60.855709,88.799897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554153,1.411874,0.160970,0.013287,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520088,mpc,0,-126.340000,54.885000,0.372543,0.380067,0.400000,0.065000,-0.027457,0.315067,-0.152474,-1.677214,-0.396432,-1.677214,-0.152474,0.040000,0.700000,-3,110,-2.967718,109.590027,-2.967718,109.590027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.387157,-35.005457,56.798067,87.553141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539951,1.412189,0.187817,0.013693,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530165,mpc,0,-126.340000,54.885000,0.380736,0.393947,0.400000,0.055000,-0.019264,0.338947,-0.518412,-1.677214,0.518412,-1.677214,-0.518412,0.040000,0.860000,0,98,-0.270717,98.499379,-0.270717,98.499379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.262555,-37.373564,56.999209,89.362315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556675,1.418270,0.257361,0.014806,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540211,mpc,0,-126.340000,54.885000,0.388450,0.407963,0.400000,0.065000,-0.011550,0.342963,0.030495,1.494245,0.213464,1.494245,0.030495,0.020000,0.950000,-1,64,-1.225409,64.268426,-1.225409,64.268426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.767267,-39.370169,58.382525,89.180342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580710,1.418994,0.208306,0.015107,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550214,mpc,0,-126.340000,54.885000,0.395664,0.422093,0.400000,0.105000,-0.004336,0.317093,-0.335443,4.848673,0.457422,4.848673,-0.335443,0.010000,0.830000,5,44,4.708552,43.869898,4.708552,43.869898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.818589,-40.014793,60.740228,87.262337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562949,1.416380,0.179257,0.015197,0.502734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560066,mpc,0,-126.340000,54.885000,0.402303,0.436181,0.400000,0.155000,0.002303,0.281181,-1.250287,5.092632,0.091484,5.092632,-1.250287,0.010000,0.610000,14,58,13.629587,57.921966,13.629587,57.921966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.904268,-39.438734,61.379068,84.058529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579685,1.451402,0.211720,0.030242,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570092,mpc,0,-126.340000,54.885000,0.408574,0.450696,0.410000,0.185000,-0.001426,0.265696,-0.335443,1.982162,-0.091484,1.982162,-0.335443,0.030000,0.560000,2,87,1.878605,87.276410,1.878605,87.276410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.078269,-38.336545,55.710919,76.380093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554761,2.599406,0.259622,0.037942,0.500848,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580059,mpc,0,-126.340000,54.885000,0.414316,0.465300,0.410000,0.185000,0.004316,0.280300,0.030495,-2.287110,-0.274453,-2.287110,0.030495,0.050000,0.740000,-6,109,-6.342584,108.776426,-6.342584,108.776426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.469579,-38.349695,50.111252,75.850261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546100,1.499104,0.248500,0.018886,0.500225,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590090,mpc,0,-126.340000,54.885000,0.419598,0.480178,0.410000,0.165000,0.009598,0.315178,0.274453,-3.323933,-0.396432,-3.323933,0.274453,0.050000,0.860000,-10,111,-9.579798,110.896712,-9.579798,110.896712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.839623,-38.851566,50.761990,78.355374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553229,1.768627,0.344578,0.033968,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600059,mpc,0,-126.340000,54.885000,0.424354,0.495145,0.430000,0.155000,-0.005646,0.340145,0.091484,0.640391,0.518412,0.640391,0.091484,0.010000,0.980000,-4,70,-3.796336,70.265745,-3.796336,70.265745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.224199,-40.129436,52.241543,80.567123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547263,1.435487,0.325576,0.017491,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610068,mpc,0,-126.340000,54.885000,0.428639,0.510356,0.430000,0.185000,-0.001361,0.325356,-0.457422,4.482736,0.335443,4.482736,-0.457422,0.000000,0.880000,4,45,4.028427,44.773672,4.028427,44.773672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.351443,-39.727630,59.902390,82.804422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552307,1.428453,0.186189,0.015432,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620142,mpc,0,-126.340000,54.885000,0.432464,0.525852,0.430000,0.255000,0.002464,0.270852,-0.579401,6.617372,0.030495,6.617372,-0.579401,-0.030000,0.620000,11,45,10.649064,44.957486,10.649064,44.957486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.496163,-38.840486,62.443697,82.395910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556158,1.405394,0.142179,0.016208,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630138,mpc,0,-126.340000,54.885000,0.435788,0.541416,0.420000,0.295000,0.015788,0.246416,-1.311276,3.567892,-0.030495,3.567892,-1.311276,0.010000,0.480000,12,81,12.297555,80.729838,12.297555,80.729838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.239315,-36.733472,61.244096,80.435035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552992,1.405931,0.133890,0.011494,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640141,mpc,0,-126.340000,54.885000,0.438661,0.557182,0.420000,0.295000,0.018661,0.262182,-0.884349,-1.616224,-0.030495,-1.616224,-0.884349,0.040000,0.590000,3,112,2.762995,112.450000,2.762995,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.930122,-35.121737,54.855964,77.390469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556011,1.400103,0.182844,0.011826,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650215,mpc,0,-126.340000,54.885000,0.441115,0.573255,0.420000,0.285000,0.021115,0.288255,-0.579401,-3.079975,-0.457422,-3.079975,-0.579401,0.050000,0.840000,-3,110,-2.856466,109.971522,-2.856466,109.971522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.989489,-35.899769,57.267296,85.483478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561136,1.413255,0.300998,0.016186,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660213,mpc,0,-126.340000,54.885000,0.443139,0.589401,0.430000,0.285000,0.013139,0.304401,0.030495,-0.091484,-0.091484,-0.091484,0.030495,0.050000,0.980000,-9,74,-8.752206,74.261137,-8.752206,74.261137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.331933,-36.867105,57.260594,86.126583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560574,1.412544,0.297961,0.015378,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670169,mpc,0,-126.340000,54.885000,0.444774,0.605675,0.430000,0.325000,0.014774,0.280675,-0.396432,4.848673,0.640391,4.848673,-0.396432,0.030000,0.890000,-1,38,-1.025873,38.332037,-1.025873,38.332037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.100738,-36.663440,58.506262,83.672633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612013,1.440353,0.196961,0.015230,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680218,mpc,0,-126.340000,54.885000,0.446072,0.622301,0.430000,0.395000,0.016072,0.227301,-0.579401,7.654195,-0.152474,7.654195,-0.579401,0.010000,0.620000,5,33,5.082816,33.498754,5.082816,33.498754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.069753,-35.224947,64.626893,84.726262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559842,1.409949,0.181468,0.014707,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690214,mpc,0,-126.340000,54.885000,0.447048,0.639040,0.430000,0.445000,0.017048,0.194040,-1.006328,4.177788,-0.640391,4.177788,-1.006328,0.020000,0.430000,7,76,7.065885,76.225981,7.065885,76.225981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.352473,-32.022134,65.965630,83.764547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559992,1.407997,0.181844,0.014633,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700211,mpc,0,-126.340000,54.885000,0.447747,0.655981,0.420000,0.445000,0.027747,0.210981,-0.701380,-2.287110,-0.091484,-2.287110,-0.701380,0.020000,0.530000,3,112,3.094085,112.450000,3.094085,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.822484,-29.217438,59.926555,80.760986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605675,1.435898,0.218517,0.016732,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710135,mpc,0,-126.340000,54.885000,0.448211,0.672999,0.420000,0.415000,0.028211,0.257999,-0.213464,-4.970653,-0.335443,-4.970653,-0.213464,0.030000,0.800000,-4,112,-4.104133,112.450000,-4.104133,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.919294,-28.726370,62.744171,90.625480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553940,1.400638,0.257909,0.014120,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720221,mpc,0,-126.340000,54.885000,0.448493,0.690499,0.430000,0.395000,0.018493,0.295499,-0.274453,-1.799193,-0.274453,-1.799193,-0.274453,0.000000,0.980000,0,89,-0.337499,89.103224,-0.337499,89.103224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.469450,-28.969923,66.145394,95.537075,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572110,1.409288,0.322819,0.015372,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730211,mpc,0,-126.340000,54.885000,0.448635,0.708037,0.430000,0.425000,0.018635,0.283037,-0.884349,3.506902,0.518412,3.506902,-0.884349,0.020000,0.920000,5,49,4.619940,49.136968,4.619940,49.136968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.754390,-29.412767,68.038573,94.165632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601404,1.436744,0.192013,0.016766,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740207,mpc,0,-126.340000,54.885000,0.448693,0.725784,0.420000,0.475000,0.028693,0.250784,-1.067318,7.227268,-0.030495,7.227268,-1.067318,0.030000,0.700000,8,34,8.020576,33.978678,8.020576,33.978678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.837476,-29.220704,69.386515,91.414086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559669,1.408156,0.182176,0.015327,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750210,mpc,0,-126.340000,54.885000,0.448723,0.743742,0.410000,0.535000,0.038723,0.208742,-1.189297,5.702528,-0.152474,5.702528,-1.189297,0.020000,0.480000,12,62,11.719764,62.098704,11.719764,62.098704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.334713,-28.274133,67.912011,88.967724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559119,1.406657,0.183359,0.015243,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760215,mpc,0,-126.340000,54.885000,0.448784,0.761900,0.420000,0.565000,0.028784,0.196900,-0.030495,1.311276,-0.274453,1.311276,-0.030495,0.040000,0.490000,-3,97,-2.708640,97.491878,-2.708640,97.491878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.835636,-27.499213,59.586733,81.363608,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601280,1.431859,0.191481,0.015906,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770213,mpc,0,-126.340000,54.885000,0.448938,0.780240,0.420000,0.555000,0.028938,0.225240,0.091484,-2.775027,0.640391,-2.775027,0.091484,0.040000,0.720000,-6,112,-6.030315,112.449991,-6.030315,112.449991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.869038,-28.172228,58.026584,85.872087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559180,1.453337,0.230883,0.015154,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780209,mpc,0,-126.340000,54.885000,0.449249,0.798765,0.430000,0.535000,0.019249,0.263765,0.579401,-2.531068,0.457422,-2.531068,0.579401,0.030000,0.940000,-10,97,-9.952343,96.998034,-9.952343,96.998034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.879195,-29.715134,59.524900,89.655338,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560358,1.405939,0.286546,0.015040,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790214,mpc,0,-126.340000,54.885000,0.449785,0.817487,0.440000,0.545000,0.009785,0.272487,0.274453,1.067318,-0.396432,1.067318,0.274453,0.020000,0.960000,-5,66,-5.379402,66.010588,-5.379402,66.010588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.446002,-30.529249,60.936424,87.683134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561980,1.406850,0.234635,0.015801,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800135,mpc,0,-126.340000,54.885000,0.450607,0.836227,0.440000,0.595000,0.010607,0.241227,-0.640391,6.129455,-0.457422,6.129455,-0.640391,0.000000,0.820000,8,33,8.122839,33.224842,8.122839,33.224842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.475995,-31.095412,62.810322,85.368303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557512,1.395312,0.135589,0.014118,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810087,mpc,0,-126.340000,54.885000,0.451789,0.855191,0.430000,0.655000,0.021789,0.200191,-1.067318,6.129455,-0.579401,6.129455,-1.067318,-0.010000,0.550000,16,53,16.219064,52.588047,16.219064,52.588047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.524996,-29.187156,66.633345,83.847677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537448,1.394329,0.136271,0.015768,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820210,mpc,0,-126.340000,54.885000,0.453435,0.874643,0.430000,0.685000,0.023435,0.189643,-1.433256,2.470079,0.030495,2.470079,-1.433256,0.030000,0.500000,15,87,14.540046,87.301969,14.540046,87.301969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.533188,-27.698978,58.582512,77.253653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615180,1.426669,0.189646,0.014967,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830215,mpc,0,-126.340000,54.885000,0.455575,0.894018,0.430000,0.695000,0.025575,0.199018,-0.762370,-1.738204,0.457422,-1.738204,-0.762370,0.060000,0.640000,4,112,4.142173,111.631991,4.142173,111.631991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.206387,-27.243737,54.855863,75.302973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561202,1.406087,0.231830,0.016596,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840210,mpc,0,-126.340000,54.885000,0.458296,0.913511,0.430000,0.675000,0.028296,0.238511,0.091484,-2.897006,-0.091484,-2.897006,0.091484,0.060000,0.870000,-4,105,-3.536311,105.062844,-3.536311,105.062844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.537912,-28.704116,56.371894,81.505259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559815,1.413345,0.303220,0.016907,0.500311,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850210,mpc,0,-126.340000,54.885000,0.461677,0.933138,0.430000,0.675000,0.031677,0.258138,0.213464,0.579401,-0.335443,0.579401,0.213464,0.060000,0.960000,-3,70,-2.726436,70.014746,-2.726436,70.014746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.966031,-30.434441,55.288112,81.333630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607439,1.426591,0.243549,0.016037,0.500351,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860210,mpc,0,-126.340000,54.885000,0.465794,0.952875,0.440000,0.715000,0.025794,0.237875,-0.030495,6.434403,0.396432,6.434403,-0.030495,0.030000,0.860000,6,28,6.100521,27.713299,6.100521,27.713299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.549839,-31.799755,58.674776,82.631804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562246,1.404788,0.179941,0.015356,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870211,mpc,0,-126.340000,54.885000,0.470721,0.972705,0.440000,0.785000,0.030721,0.187705,-0.335443,7.044299,0.213464,7.044299,-0.335443,0.030000,0.580000,12,42,11.738221,41.504098,11.738221,41.504098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.201122,-30.084982,66.070880,83.850587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614571,1.427364,0.179200,0.015356,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880135,mpc,0,-126.340000,54.885000,0.476487,0.992461,0.450000,0.825000,0.026487,0.167461,-0.030495,2.226120,0.030495,2.226120,-0.030495,0.050000,0.440000,6,87,6.431355,92.525095,6.431355,92.525095,0.000000,-6.020997,0.000000,64.000000,0.000000,0.000000,-40.478000,-27.652015,62.039193,80.367680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551083,1.397366,0.150227,0.015946,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890211,mpc,0,-126.340000,54.885000,0.483309,1.012576,0.450000,0.815000,0.033309,0.197576,-0.030495,-3.262944,-0.091484,-3.262944,-0.030495,0.060000,0.620000,5,112,4.630553,112.450000,4.630553,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.368274,-26.642941,57.617549,80.241012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559976,1.405856,0.243749,0.016553,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900208,mpc,0,-126.340000,54.885000,0.491116,1.032570,0.460000,0.785000,0.031116,0.247570,0.579401,-4.726694,-0.274453,-4.726694,0.579401,0.060000,0.850000,-1,112,-0.544119,112.450000,-0.544119,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.394347,-27.000239,61.093976,86.914838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557816,1.406119,0.373471,0.014200,0.500414,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910137,mpc,0,-126.340000,54.885000,0.499965,1.052444,0.470000,0.775000,0.029965,0.277444,0.518412,-0.579401,-0.030495,-0.579401,0.518412,0.060000,0.970000,2,81,2.142464,80.980850,2.142464,80.980850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.343535,-28.281753,62.399257,90.362710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587884,1.447644,0.371710,0.020282,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920060,mpc,0,-126.340000,54.885000,0.509970,1.072300,0.470000,0.805000,0.039970,0.267300,0.091484,5.275601,0.396432,5.275601,0.091484,0.050000,0.930000,12,36,11.801476,34.191725,11.801476,34.191725,0.000000,1.789125,0.000000,64.000000,0.000000,0.000000,-42.159652,-29.586202,65.347962,90.747870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547061,1.556227,0.243636,0.022855,0.504174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930073,mpc,0,-126.340000,54.885000,0.521311,1.092300,0.480000,0.875000,0.041311,0.217300,-0.335443,7.959143,-0.762370,7.959143,-0.335443,0.060000,0.660000,18,30,18.031600,29.848153,18.031600,29.848153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.696303,-29.038962,69.130616,89.039554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578311,1.492710,0.215675,0.018891,0.500564,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940061,mpc,0,-126.340000,54.885000,0.533939,1.112196,0.480000,0.935000,0.053939,0.177196,0.213464,4.665705,-0.213464,4.665705,0.213464,0.080000,0.450000,13,72,13.264304,71.692160,13.264304,71.692160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.962826,-27.792239,70.162807,89.641908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547970,1.748526,0.260239,0.034308,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950068,mpc,0,-126.340000,54.885000,0.547970,1.132041,0.490000,0.945000,0.057970,0.187041,1.006328,-1.494245,-0.335443,-1.494245,1.006328,0.120000,0.510000,1,112,0.907145,112.449983,0.907145,112.449983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.190151,-27.141834,62.968025,84.691938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560907,1.456230,0.238655,0.019613,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960060,mpc,0,-126.340000,54.885000,0.563423,1.151743,0.500000,0.915000,0.063423,0.236743,1.250287,-4.360757,0.518412,-4.360757,1.250287,0.100000,0.780000,1,112,1.421957,112.450000,1.421957,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.298659,-28.285101,65.165138,91.787597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554189,1.514686,0.289149,0.015077,0.500505,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970139,mpc,0,-126.340000,54.885000,0.580528,1.171468,0.520000,0.895000,0.060528,0.276468,0.823360,-2.836017,-0.152474,-2.836017,0.823360,0.070000,1.000000,11,96,10.618731,95.771272,10.618731,95.771272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.495976,-29.309655,66.637567,93.782929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554031,1.405241,0.262097,0.013940,0.500259,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980140,mpc,0,-126.340000,54.885000,0.599066,1.190863,0.530000,0.905000,0.069066,0.285863,0.091484,3.079975,0.640391,3.079975,0.091484,0.070000,0.980000,22,51,22.168136,49.124504,22.168136,49.124504,0.000000,1.646768,0.000000,64.000000,0.000000,0.000000,-47.883181,-30.529648,68.727655,94.762749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554529,1.405158,0.163170,0.011131,0.500405,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990140,mpc,0,-126.340000,54.885000,0.619213,1.210046,0.550000,0.965000,0.069213,0.245046,0.823360,7.349247,-0.030495,7.349247,0.823360,0.120000,0.790000,14,25,13.866546,24.935383,13.866546,24.935383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.586315,-30.438431,73.859338,93.455962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550761,1.405991,0.138635,0.011688,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000128,mpc,0,-126.340000,54.885000,0.640991,1.228961,0.560000,1.035000,0.080991,0.193961,0.518412,6.800341,-0.640391,6.800341,0.518412,0.150000,0.560000,16,44,15.537235,44.017619,15.537235,44.017619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.449131,-30.684887,78.643878,97.258073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554367,1.397103,0.133390,0.011631,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010211,mpc,0,-126.340000,54.885000,0.664699,1.247774,0.580000,1.065000,0.084699,0.182774,1.799193,1.006328,-0.274453,1.006328,1.799193,0.160000,0.400000,4,89,4.019925,105.441652,4.019925,105.441652,0.000000,-16.424033,0.000000,64.000000,0.000000,0.000000,-54.173552,-29.509538,76.890243,97.114218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558875,1.408145,0.205070,0.014612,0.500525,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020209,mpc,0,-126.340000,54.885000,0.689959,1.266111,0.610000,1.035000,0.079959,0.231111,2.653048,-5.275601,-0.152474,-5.275601,2.653048,0.140000,0.600000,-2,112,-2.177807,112.450000,-2.177807,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.285925,-28.708194,72.631615,96.401563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559808,1.407043,0.215958,0.014542,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030208,mpc,0,-126.340000,54.885000,0.716999,1.284096,0.630000,0.995000,0.086999,0.289096,1.982162,-6.922320,0.152474,-6.922320,1.982162,0.080000,0.860000,13,112,12.516651,112.450000,12.516651,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.959260,-28.383662,73.348504,100.840138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558470,1.409351,0.256793,0.015462,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040134,mpc,0,-126.340000,54.885000,0.745632,1.301564,0.660000,0.965000,0.085632,0.336564,1.921172,-2.287110,-0.091484,-2.287110,1.921172,0.070000,0.990000,18,95,18.197244,95.185533,18.197244,95.185533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.594501,-28.131680,77.143220,105.737528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552133,1.397670,0.244079,0.013502,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050220,mpc,0,-126.340000,54.885000,0.776578,1.318879,0.680000,0.985000,0.096578,0.333879,1.128308,3.567892,-0.152474,3.567892,1.128308,0.110000,1.050000,25,50,25.154886,40.230651,25.154886,40.230651,0.000000,9.954882,0.000000,64.000000,0.000000,0.000000,-58.421595,-28.964137,77.838596,105.112410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568610,1.410194,0.206990,0.016154,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060211,mpc,0,-126.340000,54.885000,0.809092,1.335559,0.690000,1.045000,0.119092,0.290559,0.457422,8.508050,0.335443,8.508050,0.457422,0.180000,0.740000,29,21,28.759476,21.272767,28.759476,21.272767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.817990,-29.968868,82.529608,105.291388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594094,1.410765,0.180677,0.015685,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070211,mpc,0,-126.340000,54.885000,0.843509,1.351746,0.700000,1.115000,0.143509,0.236746,1.250287,6.556382,-0.152474,6.556382,1.250287,0.220000,0.460000,21,56,21.205992,55.509264,21.205992,55.509264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.712102,-29.990065,89.408278,110.003108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560456,1.410123,0.202032,0.016531,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080208,mpc,0,-126.340000,54.885000,0.879797,1.367379,0.720000,1.155000,0.159797,0.212379,1.921172,1.250287,0.274453,1.250287,1.921172,0.230000,0.430000,16,100,15.542778,100.450237,15.542778,100.450237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.841597,-31.331273,82.481317,106.340908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558802,1.409954,0.205017,0.014740,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090210,mpc,0,-126.340000,54.885000,0.917987,1.382428,0.750000,1.135000,0.167987,0.247428,3.323933,-4.299767,-0.518412,-4.299767,3.323933,0.180000,0.670000,10,112,10.036935,112.450000,10.036935,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.510499,-32.634156,79.099800,105.297179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593056,1.411377,0.244515,0.016189,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100209,mpc,0,-126.340000,54.885000,0.958052,1.396842,0.790000,1.115000,0.168052,0.281842,3.689871,-2.897006,-0.030495,-2.897006,3.689871,0.170000,0.940000,10,96,9.727202,95.597313,9.727202,95.597313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.115126,-34.152023,79.110651,107.805330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558970,1.409957,0.287431,0.015679,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110209,mpc,0,-126.340000,54.885000,1.000002,1.410587,0.830000,1.105000,0.170002,0.305587,3.079975,-0.091484,0.152474,-0.091484,3.079975,0.140000,1.030000,22,65,21.802522,65.104590,21.802522,65.104590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.549957,-34.704444,75.657908,104.061272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559376,1.409692,0.209303,0.015024,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120135,mpc,0,-126.340000,54.885000,1.043487,1.423525,0.860000,1.145000,0.183487,0.278525,2.165131,4.421746,0.030495,4.421746,2.165131,0.170000,0.810000,32,44,31.724768,43.526925,31.724768,43.526925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.312889,-34.826857,77.791898,101.995362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553021,1.401149,0.139961,0.015676,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130207,mpc,0,-126.340000,54.885000,1.089471,1.435896,0.900000,1.185000,0.189471,0.250896,2.775027,5.214611,0.213464,5.214611,2.775027,0.230000,0.620000,22,50,22.461507,49.700888,22.461507,49.700888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.111174,-34.693106,77.161172,99.633264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560425,1.412429,0.191987,0.016878,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140136,mpc,0,-126.340000,54.885000,1.136622,1.447306,0.930000,1.215000,0.206622,0.232306,3.750861,1.250287,-0.579401,1.250287,3.750861,0.250000,0.520000,13,89,13.246684,88.828831,13.246684,88.828831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.607932,-35.150376,71.353019,96.214812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553232,1.399754,0.145051,0.013346,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150210,mpc,0,-126.340000,54.885000,1.186265,1.458045,0.980000,1.215000,0.206265,0.243045,5.275601,-2.226120,-0.396432,-2.226120,5.275601,0.210000,0.670000,5,106,5.075980,105.518848,5.075980,105.518848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.479186,-36.601561,63.726296,91.375453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558827,1.413864,0.208688,0.017260,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160211,mpc,0,-126.340000,54.885000,1.237324,1.467834,1.030000,1.195000,0.207324,0.272834,5.153621,-2.653048,0.213464,-2.653048,5.153621,0.150000,0.850000,15,95,14.800001,95.352704,14.800001,95.352704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.085219,-38.461929,63.955453,91.851637,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560144,1.412319,0.257575,0.016069,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170214,mpc,0,-126.340000,54.885000,1.290116,1.476719,1.090000,1.195000,0.200116,0.281719,4.726694,0.396432,0.213464,0.396432,4.726694,0.140000,0.920000,22,63,22.343907,63.385496,22.343907,63.385496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.691683,-39.646401,69.286716,93.621424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556946,1.410376,0.200640,0.015130,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180074,mpc,0,-126.340000,54.885000,1.343793,1.484553,1.140000,1.215000,0.203793,0.269553,4.909663,3.689871,-0.335443,3.689871,4.909663,0.170000,0.800000,21,44,20.689589,43.545430,20.689589,43.545430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.072096,-39.268238,71.306344,90.625876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549762,1.402188,0.134885,0.014899,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190142,mpc,0,-126.340000,54.885000,1.400242,1.491573,1.200000,1.255000,0.200242,0.236573,5.275601,3.079975,0.030495,3.079975,5.275601,0.210000,0.590000,14,62,13.847737,62.461752,13.847737,62.461752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.656812,-37.932274,69.507161,86.983648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553709,1.405567,0.136982,0.013933,0.500488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200136,mpc,0,-126.340000,54.885000,1.457847,1.497527,1.270000,1.265000,0.187847,0.232527,6.678361,0.640391,-0.518412,0.640391,6.678361,0.200000,0.570000,2,84,2.288499,83.608550,2.288499,83.608550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.190028,-37.443228,60.688362,78.636013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551125,1.399902,0.133890,0.013016,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210217,mpc,0,-126.340000,54.885000,1.517487,1.502480,1.340000,1.255000,0.177487,0.247480,7.471226,-2.775027,-0.091484,-2.775027,7.471226,0.130000,0.690000,3,102,2.986977,101.911497,2.986977,101.911497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.592349,-37.184449,57.225488,75.644259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558444,1.411749,0.205702,0.016660,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220211,mpc,0,-126.340000,54.885000,1.578065,1.506313,1.420000,1.235000,0.158065,0.271313,7.959143,-2.653048,0.213464,-2.653048,7.959143,0.100000,0.820000,2,91,2.102062,91.058516,2.102062,91.058516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.792242,-37.903966,58.904026,78.007130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556335,1.408931,0.279246,0.014932,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230143,mpc,0,-126.340000,54.885000,1.639635,1.509035,1.510000,1.225000,0.129635,0.284035,8.203101,0.701380,0.152474,0.701380,8.203101,0.090000,0.850000,1,60,1.044249,60.339671,1.044249,60.339671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.235183,-38.455899,61.795413,78.730006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551622,1.400900,0.160835,0.022047,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240211,mpc,0,-126.340000,54.885000,1.703356,1.510659,1.600000,1.235000,0.103356,0.275659,7.959143,2.714037,-0.335443,2.714037,7.959143,0.080000,0.740000,4,50,4.184562,50.389365,4.184562,50.389365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.426837,-37.450359,64.271494,76.599446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561719,1.415803,0.179966,0.016383,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250210,mpc,0,-126.340000,54.885000,1.767877,1.511119,1.690000,1.255000,0.077877,0.256119,8.386070,2.043152,-0.762370,2.043152,8.386070,0.070000,0.610000,1,64,0.892898,64.161720,0.892898,64.161720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.793884,-35.779488,62.673942,72.079227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558422,1.409332,0.180056,0.014849,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260138,mpc,0,-126.340000,54.885000,1.833080,1.510416,1.780000,1.265000,0.053080,0.245416,8.203101,0.030495,-0.030495,0.030495,8.203101,0.010000,0.570000,8,83,8.298776,82.911028,8.298776,82.911028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.182513,-34.203316,57.147664,66.699624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558013,1.441459,0.208412,0.020162,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270095,mpc,0,-126.340000,54.885000,1.899518,1.508534,1.870000,1.245000,0.029518,0.263534,8.081122,-3.140965,0.396432,-3.140965,8.081122,0.070000,0.690000,0,99,-0.451600,99.268272,-0.451600,99.268272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.901527,-32.835659,55.856554,65.700523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544111,1.555370,0.234027,0.023873,0.502724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280148,mpc,0,-126.340000,54.885000,1.967581,1.505421,1.960000,1.225000,0.007581,0.280421,8.203101,-3.140965,0.030495,-3.140965,8.203101,0.070000,0.850000,-3,86,-3.445009,85.840082,-3.445009,85.840082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.648766,-32.946854,54.725213,68.421813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554495,1.411887,0.210504,0.012527,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290142,mpc,0,-126.340000,54.885000,2.036132,1.501106,2.050000,1.215000,-0.013868,0.286106,7.837164,-0.152474,-0.335443,-0.152474,7.837164,0.050000,0.940000,2,52,1.800728,51.833920,1.800728,51.833920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.259098,-33.200988,56.964736,69.732725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551882,1.400353,0.148264,0.012755,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300146,mpc,0,-126.340000,54.885000,2.105546,1.495556,2.130000,1.225000,-0.024454,0.270556,7.227268,2.287110,-0.274453,2.287110,7.227268,0.050000,0.710000,8,49,8.405011,48.553194,8.405011,48.553194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.559857,-32.006095,63.239237,73.231889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550731,1.443114,0.133641,0.012202,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310143,mpc,0,-126.340000,54.885000,2.175612,1.488775,2.200000,1.235000,-0.024388,0.253775,7.166278,0.579401,-0.396432,0.579401,7.166278,0.060000,0.570000,8,72,8.338518,72.365828,8.338518,72.365828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.649671,-30.582861,61.583593,70.855865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553432,1.402220,0.137760,0.012304,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320132,mpc,0,-126.340000,54.885000,2.246223,1.480761,2.280000,1.225000,-0.033777,0.255761,6.373413,-2.165131,-0.518412,-2.165131,6.373413,0.060000,0.630000,14,90,13.794481,89.674699,13.794481,89.674699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.395320,-29.958111,54.658670,66.035724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552834,1.407151,0.184910,0.014703,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330062,mpc,0,-126.340000,54.885000,2.316914,1.471568,2.340000,1.205000,-0.023086,0.266568,6.678361,-3.872840,-0.701380,-3.872840,6.678361,0.080000,0.740000,9,94,9.418805,94.241139,9.418805,94.241139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.155348,-29.857537,53.729353,66.367491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556907,1.673851,0.255441,0.016407,0.500544,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340059,mpc,0,-126.340000,54.885000,2.388483,1.461081,2.410000,1.175000,-0.021517,0.286081,6.007476,-2.043152,0.152474,-2.043152,6.007476,0.100000,0.840000,13,71,13.192839,71.116801,13.192839,71.116801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.340843,-30.885595,52.423636,67.263254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542338,1.539252,0.234564,0.015393,0.500258,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350087,mpc,0,-126.340000,54.885000,2.460583,1.449325,2.470000,1.175000,-0.009417,0.274325,5.580549,0.213464,-0.518412,0.213464,5.580549,0.120000,0.780000,17,55,16.680170,54.701896,16.680170,54.701896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.358183,-30.874521,56.295319,68.533590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535916,1.410909,0.146790,0.012414,0.500432,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360126,mpc,0,-126.340000,54.885000,2.532976,1.436325,2.530000,1.185000,0.002976,0.251325,5.397580,2.043152,-0.152474,2.043152,5.397580,0.130000,0.670000,19,46,19.231436,45.663915,19.231436,45.663915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.203604,-30.581928,58.626919,70.901485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556825,1.406916,0.141783,0.012805,0.500452,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370131,mpc,0,-126.340000,54.885000,2.605230,1.422159,2.580000,1.205000,0.025230,0.217159,5.092632,0.701380,-0.579401,0.701380,5.092632,0.160000,0.550000,20,63,19.963083,62.829172,19.963083,62.829172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.069202,-29.168800,59.192030,70.890703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551512,1.414802,0.143659,0.012292,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380104,mpc,0,-126.340000,54.885000,2.677256,1.406854,2.640000,1.195000,0.037256,0.211854,5.946486,-2.531068,-0.213464,-2.531068,5.946486,0.160000,0.560000,12,88,12.489027,87.538073,12.489027,87.538073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.533463,-27.779347,55.505961,67.446578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562931,1.410688,0.192237,0.009842,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390099,mpc,0,-126.340000,54.885000,2.749345,1.390351,2.700000,1.155000,0.049345,0.235351,6.251434,-4.665705,-0.152474,-4.665705,6.251434,0.160000,0.760000,9,89,9.153455,89.093905,9.153455,89.093905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.575182,-28.139115,52.935179,68.215470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554048,1.410288,0.189257,0.018905,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400214,mpc,0,-126.340000,54.885000,2.822112,1.372484,2.780000,1.125000,0.042112,0.247484,6.861330,-3.079975,-0.213464,-3.079975,6.861330,0.130000,0.810000,7,72,7.018011,71.682613,7.018011,71.682613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.385711,-29.218375,53.014681,67.532141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559441,1.412247,0.191992,0.015241,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410207,mpc,0,-126.340000,54.885000,2.893719,1.353712,2.850000,1.105000,0.043719,0.248712,6.312424,-0.701380,-0.213464,-0.701380,6.312424,0.080000,0.760000,19,55,18.759391,55.156742,18.759391,55.156742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.284965,-29.411962,54.908596,65.636785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557794,1.411291,0.178927,0.015036,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420135,mpc,0,-126.340000,54.885000,2.964478,1.333995,2.920000,1.105000,0.044478,0.228995,6.495393,0.701380,-0.396432,0.701380,6.495393,0.150000,0.660000,9,49,9.086523,49.065025,9.086523,49.065025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.850076,-28.509814,60.938682,69.387173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560630,1.404887,0.147098,0.018657,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430210,mpc,0,-126.340000,54.885000,3.035804,1.312933,2.990000,1.105000,0.045804,0.207933,6.922320,-0.274453,0.152474,-0.274453,6.922320,0.140000,0.580000,6,61,5.541549,61.112583,5.541549,61.112583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.590283,-26.967804,60.547988,69.283796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559633,1.409917,0.178137,0.015696,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440169,mpc,0,-126.340000,54.885000,3.105759,1.291109,3.070000,1.095000,0.035759,0.196109,8.325081,-2.714037,-0.396432,-2.714037,8.325081,0.160000,0.540000,-12,83,-11.659579,83.171880,-11.659579,83.171880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.550987,-25.149480,57.204336,64.235419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559422,1.408498,0.179108,0.014988,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450206,mpc,0,-126.340000,54.885000,3.175605,1.268152,3.150000,1.065000,0.025605,0.203152,7.471226,-3.750861,-0.335443,-3.750861,7.471226,0.090000,0.660000,2,82,1.564471,81.912207,1.564471,81.912207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.702075,-24.334080,53.958798,63.363708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.623738,1.434273,0.187148,0.016350,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460135,mpc,0,-126.340000,54.885000,3.243971,1.244537,3.230000,1.045000,0.013971,0.199537,6.556382,-2.165131,0.091484,-2.165131,6.556382,0.080000,0.750000,10,60,10.065110,59.681871,10.065110,59.681871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.087739,-24.653405,55.188350,63.146402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555826,1.400879,0.139925,0.013042,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470210,mpc,0,-126.340000,54.885000,3.312523,1.219708,3.300000,1.035000,0.012523,0.184708,6.190445,-0.640391,0.152474,-0.640391,6.190445,0.090000,0.680000,12,50,12.101907,50.387134,12.101907,50.387134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.517514,-23.685099,58.861342,64.202128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559395,1.407439,0.178762,0.015438,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480213,mpc,0,-126.340000,54.885000,3.379695,1.194246,3.360000,1.025000,0.019695,0.169246,5.702528,0.274453,-0.396432,0.274453,5.702528,0.080000,0.570000,18,51,18.001852,50.511972,18.001852,50.511972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.682839,-21.947830,59.653461,64.331398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559495,1.407184,0.179572,0.015411,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490210,mpc,0,-126.340000,54.885000,3.445864,1.168053,3.420000,1.015000,0.025864,0.153053,5.397580,-1.921172,-0.274453,-1.921172,5.397580,0.110000,0.510000,16,72,16.078961,71.889382,16.078961,71.889382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.880568,-19.119842,60.667197,64.281833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558810,1.409244,0.177985,0.014512,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500180,mpc,0,-126.340000,54.885000,3.510824,1.141251,3.480000,0.995000,0.030824,0.146251,4.543725,-3.811850,0.152474,-3.811850,4.543725,0.100000,0.560000,23,83,23.341084,82.933074,23.341084,82.933074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.652579,-17.356098,56.570105,62.438360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541372,1.406236,0.164064,0.015740,0.500288,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510082,mpc,0,-126.340000,54.885000,3.574270,1.114019,3.530000,0.965000,0.044270,0.149019,5.031642,-2.836017,0.518412,-2.836017,5.031642,0.160000,0.690000,12,63,11.968128,63.359238,11.968128,63.359238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.917250,-16.983604,55.228667,62.553005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561564,1.409205,0.144653,0.014506,0.500490,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520093,mpc,0,-126.340000,54.885000,3.637255,1.085941,3.590000,0.945000,0.047255,0.140941,5.336590,-2.348100,-0.030495,-2.348100,5.336590,0.180000,0.680000,5,58,5.409852,58.074503,5.409852,58.074503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.724166,-15.520499,54.978839,59.784750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569702,1.404274,0.172718,0.015243,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530149,mpc,0,-126.340000,54.885000,3.699303,1.057253,3.640000,0.935000,0.059303,0.122253,5.336590,-0.823360,-0.213464,-0.823360,5.336590,0.170000,0.580000,7,53,6.958651,52.515476,6.958651,52.515476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.733008,-14.125071,53.389115,56.495942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558150,1.409212,0.183198,0.022577,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540208,mpc,0,-126.340000,54.885000,3.760093,1.028147,3.700000,0.925000,0.060093,0.103147,4.543725,-0.823360,-0.884349,-0.823360,4.543725,0.140000,0.570000,17,51,16.690203,51.296354,16.690203,51.296354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.514074,-12.443141,54.026876,55.007590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558922,1.412615,0.178670,0.015768,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550082,mpc,0,-126.340000,54.885000,3.818474,0.999255,3.750000,0.905000,0.068474,0.094255,3.994819,-2.775027,-0.274453,-2.775027,3.994819,0.140000,0.510000,21,72,21.005338,71.810188,21.005338,71.810188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.898747,-10.044032,56.982642,56.381599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558562,1.400454,0.134935,0.014302,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560220,mpc,0,-126.340000,54.885000,3.877049,0.969340,3.800000,0.875000,0.077049,0.094340,4.238777,-3.750861,0.335443,-3.750861,4.238777,0.170000,0.600000,14,73,14.236778,72.566360,14.236778,72.566360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.844325,-9.252726,55.940602,58.531203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618855,1.431939,0.175184,0.015580,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570136,mpc,0,-126.340000,54.885000,3.932968,0.939914,3.850000,0.845000,0.082968,0.094914,4.360757,-3.323933,-0.518412,-3.323933,4.360757,0.210000,0.620000,7,67,6.965553,67.360539,6.965553,67.360539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.785727,-8.598253,54.709875,57.390762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552240,1.402149,0.137032,0.016165,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580209,mpc,0,-126.340000,54.885000,3.988338,0.909946,3.890000,0.825000,0.098338,0.084946,3.933829,-2.836017,-0.640391,-2.836017,3.933829,0.170000,0.670000,16,58,15.559940,57.845081,15.559940,57.845081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.937207,-7.839455,51.945278,52.798962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560306,1.403179,0.178239,0.016440,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590082,mpc,0,-126.340000,54.885000,4.041193,0.880576,3.930000,0.805000,0.111193,0.075576,3.445913,-1.860183,-0.701380,-1.860183,3.445913,0.140000,0.610000,24,54,24.468452,54.316102,24.468452,54.316102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.425216,-7.017542,53.028084,51.861664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555781,1.398007,0.131601,0.013839,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600212,mpc,0,-126.340000,54.885000,4.093936,0.850540,3.960000,0.795000,0.133936,0.055540,2.287110,-0.945339,-0.152474,-0.945339,2.287110,0.210000,0.560000,27,50,27.091325,49.794058,27.091325,49.794058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.268905,-6.496575,55.190388,55.255069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560058,1.403198,0.179549,0.016134,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610209,mpc,0,-126.340000,54.885000,4.144500,0.821081,4.000000,0.775000,0.144500,0.046081,2.226120,-2.287110,-0.274453,-2.287110,2.226120,0.250000,0.510000,22,65,21.874759,64.591237,21.874759,64.591237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.943743,-5.298494,58.459339,58.640050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558302,1.403772,0.190460,0.016252,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620207,mpc,0,-126.340000,54.885000,4.193575,0.791896,4.030000,0.755000,0.163575,0.036896,2.897006,-3.933829,0.091484,-3.933829,2.897006,0.260000,0.550000,14,75,14.238192,74.730263,14.238192,74.730263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.896265,-4.452586,57.097910,59.068639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560037,1.402809,0.175673,0.014581,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630209,mpc,0,-126.340000,54.885000,4.241172,0.763067,4.070000,0.725000,0.171172,0.038067,3.689871,-4.543725,-0.213464,-4.543725,3.689871,0.240000,0.640000,8,73,8.490088,72.630201,8.490088,72.630201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.138832,-4.191435,55.144832,57.457872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559698,1.407184,0.180919,0.016661,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640212,mpc,0,-126.340000,54.885000,4.287272,0.734693,4.110000,0.695000,0.177272,0.039693,3.445913,-2.714037,-0.396432,-2.714037,3.445913,0.220000,0.660000,13,57,12.654177,56.644179,12.654177,56.644179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.303836,-4.222234,53.031518,53.865942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558584,1.400671,0.178229,0.014766,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650216,mpc,0,-126.340000,54.885000,4.331872,0.706873,4.140000,0.685000,0.191872,0.021873,3.018985,-0.335443,-0.030495,-0.335443,3.018985,0.180000,0.610000,23,40,22.690002,40.139848,22.690002,40.139848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.704953,-3.795839,54.452108,52.536013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559922,1.399511,0.176898,0.014975,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660072,mpc,0,-126.340000,54.885000,4.374354,0.680093,4.170000,0.685000,0.204354,-0.004907,1.799193,-0.579401,0.274453,-0.579401,1.799193,0.200000,0.510000,31,49,31.245289,48.892840,31.245289,48.892840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.388927,-2.417668,58.976045,56.907797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551505,1.396142,0.152741,0.017181,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670141,mpc,0,-126.340000,54.885000,4.416266,0.653476,4.190000,0.675000,0.226266,-0.021524,1.555235,-1.860183,-0.274453,-1.860183,1.555235,0.270000,0.480000,25,62,25.136400,61.944554,25.136400,61.944554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.216525,-1.297137,59.718479,57.744196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550083,1.393740,0.147594,0.013420,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680135,mpc,0,-126.340000,54.885000,4.456392,0.627890,4.220000,0.645000,0.236392,-0.017110,1.067318,-4.421746,-0.701380,-4.421746,1.067318,0.270000,0.540000,28,80,27.682996,79.608179,27.682996,79.608179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.546562,-0.049427,58.062926,57.539548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554275,1.394196,0.147933,0.013237,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690211,mpc,0,-126.340000,54.885000,4.495385,0.603025,4.240000,0.595000,0.255385,0.008025,2.165131,-4.665705,-0.091484,-4.665705,2.165131,0.290000,0.620000,16,79,15.925126,78.540883,15.925126,78.540883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.968134,-0.134702,57.130174,58.562177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559415,1.415145,0.190498,0.014747,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700208,mpc,0,-126.340000,54.885000,4.532632,0.579374,4.260000,0.555000,0.272632,0.024374,2.592058,-3.506902,-0.335443,-3.506902,2.592058,0.280000,0.680000,13,66,13.434033,66.225958,13.434033,66.225958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.536324,-0.413390,55.770079,57.004747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559287,1.399431,0.177931,0.014506,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710209,mpc,0,-126.340000,54.885000,4.568489,0.556817,4.290000,0.545000,0.278489,0.011817,1.677214,-1.189297,0.701380,-1.189297,1.677214,0.190000,0.670000,33,48,33.013970,47.879018,33.013970,47.879018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.859060,-0.409312,54.461539,52.786409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559045,1.398817,0.178005,0.014766,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720200,mpc,0,-126.340000,54.885000,4.602933,0.535471,4.320000,0.555000,0.282933,-0.019529,0.945339,0.701380,-0.213464,0.701380,0.945339,0.270000,0.540000,30,42,30.309780,41.779565,30.309780,41.779565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.869265,-0.502526,60.755852,59.038773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556108,1.399646,0.189348,0.015244,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730206,mpc,0,-126.340000,54.885000,4.636073,0.515373,4.340000,0.555000,0.296073,-0.039627,1.677214,0.152474,0.030495,0.152474,1.677214,0.230000,0.460000,29,53,29.052636,52.757737,29.052636,52.757737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.770408,0.637949,64.328549,64.040433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556277,1.412327,0.188414,0.015874,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740209,mpc,0,-126.340000,54.885000,4.667884,0.496641,4.370000,0.545000,0.297884,-0.048359,2.226120,-2.531068,0.152474,-2.531068,2.226120,0.320000,0.570000,11,66,10.547848,65.697015,10.547848,65.697015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.770247,1.813945,61.547843,60.413697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559287,1.399821,0.187149,0.014804,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750211,mpc,0,-126.340000,54.885000,4.698399,0.479355,4.400000,0.515000,0.298399,-0.035645,2.592058,-3.933829,-0.030495,-3.933829,2.592058,0.250000,0.560000,14,82,13.877562,81.589077,13.877562,81.589077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.854900,2.903383,59.561696,59.901053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557806,1.398882,0.182307,0.015429,0.500226,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760072,mpc,0,-126.340000,54.885000,4.727255,0.463801,4.420000,0.485000,0.307255,-0.021199,1.677214,-4.604715,-0.030495,-4.604715,1.677214,0.110000,0.690000,39,79,39.372223,79.263694,39.372223,79.263694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.916977,2.515486,57.557354,57.750455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554015,1.395022,0.161396,0.018518,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770206,mpc,0,-126.340000,54.885000,4.755669,0.449435,4.450000,0.455000,0.305669,-0.005565,1.555235,-2.104141,-0.152474,-2.104141,1.555235,0.270000,0.740000,21,57,20.739229,57.143056,20.739229,57.143056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.088997,1.165621,60.952456,62.364771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556506,1.403960,0.190920,0.016582,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780096,mpc,0,-126.340000,54.885000,4.782225,0.437063,4.460000,0.455000,0.322225,-0.017937,1.494245,1.189297,0.152474,1.189297,1.494245,0.300000,0.650000,18,38,18.126705,37.887849,18.126705,37.887849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.447050,0.998202,66.602334,70.356083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564678,1.598900,0.218619,0.019845,0.500241,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790090,mpc,0,-126.340000,54.885000,4.807910,0.426287,4.480000,0.475000,0.327910,-0.048713,1.616224,2.287110,0.396432,2.287110,1.616224,0.250000,0.520000,24,39,23.610282,38.754296,23.610282,38.754296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.757759,2.192330,67.736905,69.120731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546337,1.424628,0.185846,0.020592,0.500487,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800815,mpc,0,-126.340000,54.885000,4.834230,0.416723,4.500000,0.475000,0.334230,-0.058277,1.555235,-0.457422,0.030495,-0.457422,1.555235,0.240000,0.410000,25,72,24.624136,72.421591,24.624136,72.421591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.855931,4.274596,66.573137,68.125244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574241,1.457731,0.199578,0.016808,0.500480,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810091,mpc,0,-126.340000,54.885000,4.855987,0.410177,4.520000,0.455000,0.335987,-0.044823,1.250287,-2.897006,-0.030495,-2.897006,1.250287,0.250000,0.520000,24,87,24.282255,87.160350,24.282255,87.160350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.874391,4.414840,61.773517,62.683650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548094,1.701302,0.247705,0.035139,0.500591,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820070,mpc,0,-126.340000,54.885000,4.878378,0.404976,4.540000,0.425000,0.338378,-0.020024,1.555235,-4.848673,0.213464,-4.848673,1.555235,0.270000,0.680000,17,93,17.345860,93.431718,17.345860,93.431718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.878308,3.884629,61.117771,62.951926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573259,1.496443,0.232248,0.018840,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830059,mpc,0,-126.340000,54.885000,4.899767,0.401730,4.560000,0.405000,0.339767,-0.003270,1.738204,-1.799193,-0.396432,-1.799193,1.738204,0.260000,0.790000,17,62,16.673430,62.319427,16.673430,62.319427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.484148,2.275474,60.873251,64.352355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549705,1.750981,0.260461,0.040570,0.501197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840082,mpc,0,-126.340000,54.885000,4.920228,0.400490,4.580000,0.415000,0.340228,-0.014510,1.311276,3.018985,0.030495,3.018985,1.311276,0.230000,0.730000,25,28,25.124311,27.823432,25.124311,27.823432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.468701,1.872015,63.880417,64.233582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556503,1.568907,0.234012,0.019344,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850060,mpc,0,-126.340000,54.885000,4.939627,0.401302,4.590000,0.455000,0.349627,-0.053698,0.823360,5.092632,0.457422,5.092632,0.823360,0.230000,0.520000,31,27,30.983570,26.677066,30.983570,26.677066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.208554,3.001901,70.606858,74.657816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552998,1.483776,0.214190,0.021011,0.500244,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860137,mpc,0,-126.340000,54.885000,4.958257,0.404231,4.610000,0.485000,0.348257,-0.080769,0.701380,1.982162,-0.274453,1.982162,0.701380,0.300000,0.340000,22,68,21.680514,67.983914,21.680514,67.983914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.431596,5.325341,72.925963,79.188739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555112,1.401010,0.158362,0.017245,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870141,mpc,0,-126.340000,54.885000,4.975818,0.409264,4.620000,0.475000,0.355818,-0.065736,1.006328,-4.055809,-0.823360,-4.055809,1.006328,0.300000,0.430000,16,112,16.106968,112.449980,16.106968,112.449980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.806673,6.629939,68.195676,71.611925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552314,1.401524,0.194323,0.019251,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880141,mpc,0,-126.340000,54.885000,4.992455,0.416434,4.630000,0.445000,0.362455,-0.028566,1.250287,-5.031642,-0.396432,-5.031642,1.250287,0.230000,0.720000,21,104,21.492133,104.128544,21.492133,104.128544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.987437,4.948679,69.235262,79.484012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549042,1.401775,0.225064,0.020119,0.500295,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890212,mpc,0,-126.340000,54.885000,5.008297,0.425835,4.640000,0.435000,0.368297,-0.009165,0.335443,0.030495,0.152474,0.030495,0.335443,0.230000,0.910000,31,59,30.648449,48.930233,30.648449,48.930233,0.000000,10.198311,0.000000,64.000000,0.000000,0.000000,-90.980992,3.098556,72.035065,81.440537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559214,1.407582,0.227168,0.014333,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900144,mpc,0,-126.340000,54.885000,5.023030,0.437258,4.640000,0.475000,0.383030,-0.037742,-0.274453,5.580549,0.640391,5.580549,-0.274453,0.260000,0.770000,35,14,35.182779,13.399036,35.182779,13.399036,0.000000,0.729508,0.000000,64.000000,0.000000,0.000000,-91.595116,2.747060,77.868251,84.671420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551303,1.394741,0.148656,0.013644,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910213,mpc,0,-126.340000,54.885000,5.037067,0.451028,4.640000,0.545000,0.397067,-0.093972,-0.701380,7.532216,0.274453,7.532216,-0.701380,0.320000,0.470000,33,19,33.041338,19.294494,33.041338,19.294494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.901599,4.417986,83.788715,97.465354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558323,1.405473,0.193518,0.014480,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920139,mpc,0,-126.340000,54.885000,5.050016,0.466754,4.650000,0.585000,0.400016,-0.118246,0.518412,3.628881,-0.457422,3.628881,0.518412,0.350000,0.250000,17,64,16.958241,71.147404,16.958241,71.147404,0.000000,-6.852911,0.000000,64.000000,0.000000,0.000000,-92.356621,6.849629,86.376758,100.526947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548601,1.395270,0.151172,0.013904,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930155,mpc,0,-126.340000,54.885000,5.062181,0.484783,4.670000,0.575000,0.392181,-0.090217,1.250287,-3.750861,-0.396432,-3.750861,1.250287,0.310000,0.410000,10,109,10.397709,112.450000,10.397709,112.450000,0.000000,-3.155506,0.000000,64.000000,0.000000,0.000000,-89.361414,8.874464,80.518743,90.753780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553640,1.407405,0.232549,0.015043,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940213,mpc,0,-126.340000,54.885000,5.073472,0.505053,4.680000,0.525000,0.393472,-0.019947,1.128308,-7.410237,0.823360,-7.410237,1.128308,0.210000,0.710000,21,112,21.279790,112.450000,21.279790,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.239457,8.984817,82.280460,96.273355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557469,1.408121,0.332428,0.015292,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950213,mpc,0,-126.340000,54.885000,5.083762,0.527338,4.700000,0.495000,0.383762,0.032338,0.762370,-3.872840,0.396432,-3.872840,0.762370,0.220000,0.920000,22,96,22.365487,96.160380,22.365487,96.160380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.423298,8.813534,86.202487,98.862552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559282,1.408714,0.243307,0.015330,0.500138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960209,mpc,0,-126.340000,54.885000,5.093090,0.551706,4.700000,0.505000,0.393090,0.046706,-0.457422,3.262944,0.640391,3.262944,-0.457422,0.260000,0.950000,30,51,29.832188,37.606191,29.832188,37.606191,0.000000,13.554190,0.000000,64.000000,0.000000,0.000000,-84.985218,8.221851,86.123032,97.370144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559076,1.413178,0.219891,0.016256,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970213,mpc,0,-126.340000,54.885000,5.101438,0.578158,4.700000,0.565000,0.401438,0.013158,-0.762370,9.056956,-0.274453,9.056956,-0.762370,0.300000,0.760000,30,6,29.654013,3.921459,29.654013,3.921459,0.000000,2.238921,0.000000,64.000000,0.000000,0.000000,-86.061414,7.420739,88.893833,98.860551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560321,1.407255,0.188999,0.015506,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980215,mpc,0,-126.340000,54.885000,5.108759,0.606621,4.700000,0.665000,0.408759,-0.058379,-0.701380,9.910810,-0.640391,9.910810,-0.701380,0.320000,0.390000,27,23,27.057274,23.435244,27.057274,23.435244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.763785,8.155288,94.494510,111.868309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557623,1.408650,0.192072,0.014544,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990210,mpc,0,-126.340000,54.885000,5.115009,0.637032,4.690000,0.715000,0.425009,-0.077968,-0.579401,2.957996,0.213464,2.957996,-0.579401,0.330000,0.230000,23,68,22.715801,95.668914,22.715801,95.668914,0.000000,-27.233670,0.000000,64.000000,0.000000,0.000000,-87.725322,9.692796,93.107839,108.000058,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559923,1.409516,0.193377,0.015644,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000135,mpc,0,-126.340000,54.885000,5.120113,0.669117,4.700000,0.705000,0.420113,-0.035883,0.640391,-4.299767,0.213464,-4.299767,0.640391,0.290000,0.420000,13,112,12.667870,112.450000,12.667870,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.078148,11.571594,88.867510,100.465068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556685,1.399339,0.194835,0.012750,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010215,mpc,0,-126.340000,54.885000,5.124117,0.703566,4.710000,0.655000,0.414117,0.048566,0.274453,-7.349247,-0.274453,-7.349247,0.274453,0.160000,0.730000,28,112,28.373776,112.450000,28.373776,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.930795,11.816403,90.713512,106.469329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558852,1.409280,0.253305,0.016073,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020216,mpc,0,-126.340000,54.885000,5.126853,0.739532,4.720000,0.615000,0.406853,0.124532,-0.579401,-3.994819,0.274453,-3.994819,-0.579401,0.230000,0.940000,26,112,25.596692,112.449982,25.596692,112.449982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.006087,12.169654,94.149995,108.019435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561815,1.409041,0.266252,0.016272,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030210,mpc,0,-126.340000,54.885000,5.128289,0.777171,4.720000,0.615000,0.408289,0.162171,-0.884349,1.860183,0.091484,1.860183,-0.884349,0.160000,1.030000,37,67,37.297487,64.847961,37.297487,64.847961,0.000000,2.602021,0.000000,64.000000,0.000000,0.000000,-84.246893,10.973239,92.924361,108.127186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558889,1.416404,0.320029,0.016612,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040211,mpc,0,-126.340000,54.885000,5.128353,0.816452,4.720000,0.685000,0.408353,0.131452,-0.457422,10.459717,0.274453,10.459717,-0.457422,0.320000,0.880000,15,22,15.018336,4.052734,15.018336,4.052734,0.000000,18.397247,0.000000,64.000000,0.000000,0.000000,-85.949501,8.401964,96.925970,112.988460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557557,1.410963,0.191790,0.014881,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050215,mpc,0,-126.340000,54.885000,5.126964,0.857276,4.720000,0.805000,0.406964,0.052276,-0.335443,12.472374,-0.213464,12.472374,-0.335443,0.290000,0.570000,16,7,15.954158,7.350635,15.954158,7.350635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.389679,5.498783,102.984983,124.296302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558897,1.412433,0.178744,0.016475,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060211,mpc,0,-126.340000,54.885000,5.124039,0.899494,4.720000,0.905000,0.404039,-0.005506,-0.091484,8.386070,0.335443,8.386070,-0.091484,0.230000,0.340000,19,52,18.572021,56.630555,18.572021,56.630555,0.000000,-4.279919,0.000000,64.000000,0.000000,0.000000,-86.722594,3.588718,103.906733,123.086986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559829,1.412651,0.181738,0.016655,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070057,mpc,0,-126.340000,54.885000,5.119567,0.942379,4.720000,0.935000,0.399567,0.007379,-0.152474,-1.128308,-0.457422,-1.128308,-0.152474,0.240000,0.320000,13,97,12.529290,112.450000,12.529290,112.450000,0.000000,-15.099365,0.000000,64.000000,0.000000,0.000000,-87.562056,3.500506,94.323260,109.663263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537337,1.399516,0.167218,0.012622,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080135,mpc,0,-126.340000,54.885000,5.113256,0.987502,4.730000,0.895000,0.383256,0.092502,-0.762370,-6.739351,-0.152474,-6.739351,-0.762370,0.210000,0.620000,16,112,15.548810,112.450000,15.548810,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.250888,4.211339,93.004793,109.470600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554644,1.403752,0.178141,0.014243,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090222,mpc,0,-126.340000,54.885000,5.105082,1.033792,4.720000,0.845000,0.385082,0.188792,-1.799193,-5.946486,-0.518412,-5.946486,-1.799193,0.190000,0.880000,24,112,24.219862,112.450000,24.219862,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.435823,5.313810,95.537420,111.045005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567605,1.414226,0.237705,0.015649,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100143,mpc,0,-126.340000,54.885000,5.095122,1.080297,4.700000,0.825000,0.395122,0.255297,-2.409089,-1.555235,0.518412,-1.555235,-2.409089,0.210000,0.990000,27,112,26.700496,111.812607,26.700496,111.812607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.657513,5.737078,95.203839,110.363862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555586,1.404320,0.268268,0.013991,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110218,mpc,0,-126.340000,54.885000,5.082945,1.128395,4.690000,0.865000,0.392945,0.263395,-2.653048,5.885497,0.091484,5.885497,-2.653048,0.250000,1.050000,23,67,23.295721,46.703996,23.295721,46.703996,0.000000,20.108612,0.000000,64.000000,0.000000,0.000000,-83.514082,3.298468,91.775990,109.938339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569221,1.413494,0.294074,0.016395,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120210,mpc,0,-126.340000,54.885000,5.068701,1.176829,4.680000,0.955000,0.388701,0.221829,-2.165131,12.472374,0.091484,12.472374,-2.165131,0.250000,0.880000,18,22,18.334991,2.367928,18.334991,2.367928,0.000000,19.444679,0.000000,64.000000,0.000000,0.000000,-83.133799,-0.215200,96.161497,116.564119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559436,1.414093,0.175848,0.015235,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130211,mpc,0,-126.340000,54.885000,5.052163,1.225902,4.670000,1.095000,0.382163,0.130902,-0.884349,14.728989,0.213464,14.728989,-0.884349,0.230000,0.560000,8,2,7.583494,2.274538,7.583494,2.274538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.143183,-4.317921,99.811366,122.927651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557789,1.414202,0.177594,0.012902,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140210,mpc,0,-126.340000,54.885000,5.033223,1.275427,4.660000,1.205000,0.373223,0.070427,-1.128308,9.666852,0.640391,9.666852,-1.128308,0.190000,0.260000,9,47,9.400418,64.475676,9.400418,64.475676,0.000000,-17.201139,0.000000,64.000000,0.000000,0.000000,-81.509941,-6.389928,104.753713,129.669157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557441,1.416054,0.178719,0.015540,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150213,mpc,0,-126.340000,54.885000,5.011746,1.325280,4.650000,1.235000,0.361746,0.090280,-0.945339,-1.555235,-0.152474,-1.555235,-0.945339,0.160000,0.300000,4,92,4.198697,112.450000,4.198697,112.450000,0.000000,-20.175462,0.000000,64.000000,0.000000,0.000000,-79.851517,-5.689849,97.347866,117.860587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.151604,1.540601,0.241330,0.021180,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008465,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160058,mpc,0,-126.340000,54.885000,4.988009,1.374514,4.650000,1.185000,0.338009,0.189514,-1.128308,-7.837164,-0.030495,-7.837164,-1.128308,0.130000,0.590000,2,112,2.048601,112.450000,2.048601,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.819519,-3.185691,97.457045,117.421992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544838,1.502679,0.247749,0.019912,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170066,mpc,0,-126.340000,54.885000,4.961107,1.424583,4.650000,1.115000,0.311107,0.309583,-0.945339,-9.605862,-0.640391,-9.605862,-0.945339,0.120000,0.840000,-6,112,-5.594605,112.450000,-5.594605,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.611897,0.430102,101.492919,119.005548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564124,1.785433,0.335358,0.026147,0.503556,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008224,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180058,mpc,0,-126.340000,54.885000,4.931337,1.474431,4.640000,1.055000,0.291337,0.419431,-2.165131,-5.397580,0.457422,-5.397580,-2.165131,0.090000,0.990000,3,112,3.023729,112.450000,3.023729,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.997470,4.005855,102.762845,118.233448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544373,1.718980,0.331298,0.027485,0.500910,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190704,mpc,0,-126.340000,54.885000,4.896261,1.527222,4.620000,1.045000,0.276261,0.482222,-3.506902,1.616224,-0.030495,1.616224,-3.506902,0.090000,1.050000,12,101,11.582442,100.679882,11.582442,100.679882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.002571,4.347156,100.294859,117.154467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575810,1.544989,0.320117,0.017615,0.500573,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200057,mpc,0,-126.340000,54.885000,4.862465,1.573176,4.590000,1.105000,0.272465,0.468176,-3.811850,8.569039,-0.213464,8.569039,-3.811850,0.090000,1.030000,13,56,13.136462,42.972980,13.136462,42.972980,0.000000,12.706902,0.000000,64.000000,0.000000,0.000000,-68.183538,1.065146,97.060143,117.419058,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546297,1.671297,0.251307,0.017841,0.500505,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210147,mpc,0,-126.340000,54.885000,4.822751,1.622150,4.550000,1.235000,0.272751,0.387150,-3.994819,14.363051,0.030495,14.363051,-3.994819,0.090000,0.810000,13,11,13.292596,4.732728,13.292596,4.732728,0.000000,5.947154,0.000000,64.000000,0.000000,0.000000,-66.380923,-4.256597,98.535853,123.734180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552777,1.415973,0.149313,0.016644,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220141,mpc,0,-126.340000,54.885000,4.779956,1.669881,4.510000,1.365000,0.269956,0.304881,-4.726694,13.936124,0.579401,13.936124,-4.726694,0.100000,0.500000,15,25,14.557602,25.350482,14.557602,25.350482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.850087,-9.260344,100.957519,130.510752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557225,1.414242,0.140581,0.015022,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230144,mpc,0,-126.340000,54.885000,4.733546,1.716716,4.470000,1.455000,0.263546,0.261716,-5.153621,7.166278,0.945339,7.166278,-5.153621,0.120000,0.390000,9,70,8.921680,86.146613,8.921680,86.146613,0.000000,-15.796131,0.000000,64.000000,0.000000,0.000000,-61.309080,-14.222873,94.879098,126.923415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551260,1.409001,0.150745,0.014889,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240213,mpc,0,-126.340000,54.885000,4.683087,1.762747,4.440000,1.465000,0.243087,0.297747,-3.323933,-2.104141,-0.030495,-2.104141,-3.323933,0.130000,0.440000,-18,112,-17.572270,112.450000,-17.572270,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.913558,-16.521504,86.903012,117.745336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562353,1.416448,0.203493,0.014642,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250211,mpc,0,-126.340000,54.885000,4.629145,1.807180,4.410000,1.435000,0.219145,0.372180,-2.592058,-6.617372,-0.396432,-6.617372,-2.592058,0.100000,0.760000,-30,112,-30.230179,112.450000,-30.230179,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.741593,-17.304535,85.841338,118.108603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559076,1.417713,0.268654,0.016225,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260206,mpc,0,-126.340000,54.885000,4.571274,1.850171,4.400000,1.395000,0.171274,0.455171,-2.104141,-4.604715,-0.030495,-4.604715,-2.104141,0.050000,0.970000,-38,112,-38.006371,112.450000,-38.006371,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.616265,-16.590250,90.514592,119.516386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556766,1.417704,0.279994,0.016326,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270215,mpc,0,-126.340000,54.885000,4.509255,1.891623,4.370000,1.385000,0.139255,0.506623,-3.445913,0.396432,0.091484,0.396432,-3.445913,-0.060000,1.040000,-19,103,-18.939454,102.501017,-18.939454,102.501017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.891131,-16.449637,91.783059,118.853448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558209,1.417497,0.315973,0.015375,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280211,mpc,0,-126.340000,54.885000,4.443149,1.931260,4.330000,1.425000,0.113149,0.506260,-5.458569,6.434403,0.518412,6.434403,-5.458569,-0.150000,1.030000,6,58,6.118251,51.760542,6.118251,51.760542,0.000000,5.740475,0.000000,64.000000,0.000000,0.000000,-51.088287,-18.748023,96.008387,124.827663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558565,1.417098,0.222933,0.014693,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290215,mpc,0,-126.340000,54.885000,4.372711,1.969008,4.270000,1.525000,0.102711,0.444008,-6.983309,12.228415,-0.274453,12.228415,-6.983309,-0.050000,0.830000,4,13,4.426142,12.291150,4.426142,12.291150,0.000000,0.209867,0.000000,64.000000,0.000000,0.000000,-52.027398,-22.448018,95.596583,125.902714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.777546,1.422500,0.177478,0.015079,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300210,mpc,0,-126.340000,54.885000,4.297955,2.004646,4.200000,1.645000,0.097955,0.359646,-7.288257,11.069613,0.030495,11.069613,-7.288257,0.020000,0.480000,-7,41,-7.045785,41.017440,-7.045785,41.017440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.159177,-24.887931,99.592765,132.908940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560717,1.419411,0.178898,0.016087,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310215,mpc,0,-126.340000,54.885000,4.218662,2.038078,4.130000,1.705000,0.088662,0.333078,-8.020133,4.360757,0.823360,4.360757,-8.020133,0.020000,0.350000,-9,86,-9.190380,104.349512,-9.190380,104.349512,0.000000,-18.332072,0.000000,64.000000,0.000000,0.000000,-47.568352,-26.868175,89.525443,123.884314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558837,1.417428,0.205834,0.014425,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320118,mpc,0,-126.340000,54.885000,4.135694,2.068812,4.070000,1.705000,0.065694,0.363812,-7.105289,-3.140965,-0.152474,-3.140965,-7.105289,-0.030000,0.590000,-21,112,-20.693207,112.450000,-20.693207,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.345807,-27.265590,83.790492,117.368647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553056,1.410265,0.183663,0.015642,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330142,mpc,0,-126.340000,54.885000,4.047098,2.097382,4.010000,1.675000,0.037098,0.422382,-6.373413,-5.275601,-0.030495,-5.275601,-6.373413,-0.090000,0.840000,-29,112,-28.982589,112.450000,-28.982589,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.567071,-26.469909,85.788343,118.729544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554703,1.408652,0.304895,0.015866,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340169,mpc,0,-126.340000,54.885000,3.953749,2.123258,3.950000,1.665000,0.003749,0.458258,-6.800341,-2.348100,0.335443,-2.348100,-6.800341,-0.150000,0.990000,-26,108,-25.746512,107.590929,-25.746512,107.590929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.043703,-24.909921,88.631572,118.811779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553777,1.417486,0.296681,0.015079,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350142,mpc,0,-126.340000,54.885000,3.856186,2.146166,3.870000,1.665000,-0.013814,0.481166,-8.630029,2.226120,0.640391,2.226120,-8.630029,-0.210000,1.040000,-7,65,-7.326937,64.786625,-7.326937,64.786625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.505546,-24.814915,88.745070,118.458651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552540,1.407622,0.214315,0.014719,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360133,mpc,0,-126.340000,54.885000,3.753655,2.166151,3.790000,1.715000,-0.036345,0.451151,-10.032790,6.800341,0.213464,6.800341,-10.032790,-0.170000,0.880000,-5,34,-4.637865,33.875754,-4.637865,33.875754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.028990,-25.547984,90.648794,119.548438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552123,1.409746,0.139499,0.013589,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370210,mpc,0,-126.340000,54.885000,3.645371,2.183164,3.690000,1.795000,-0.044629,0.388164,-9.910810,7.837164,-0.152474,7.837164,-9.910810,-0.090000,0.650000,-21,35,-20.988621,35.445462,-20.988621,35.445462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.196896,-27.109591,84.634091,113.936024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556173,1.417029,0.178449,0.014413,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380209,mpc,0,-126.340000,54.885000,3.533057,2.196796,3.590000,1.845000,-0.056943,0.351796,-9.483883,2.287110,0.030495,2.287110,-9.483883,-0.090000,0.470000,-33,80,-33.381804,90.468771,-33.381804,90.468771,0.000000,-10.023309,0.000000,64.000000,0.000000,0.000000,-32.515744,-27.618577,79.661706,109.652839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558545,1.418624,0.192297,0.015665,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390218,mpc,0,-126.340000,54.885000,3.415773,2.207073,3.510000,1.835000,-0.094227,0.372073,-10.398727,-3.689871,0.762370,-3.689871,-10.398727,-0.190000,0.570000,-24,112,-23.924910,112.450000,-23.924910,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.385254,-27.775641,71.198573,101.750326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558058,1.416629,0.215418,0.015048,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400135,mpc,0,-126.340000,54.885000,3.294752,2.213818,3.410000,1.785000,-0.115248,0.428818,-11.069613,-6.922320,0.396432,-6.922320,-11.069613,-0.220000,0.820000,-22,112,-22.281934,112.450000,-22.281934,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.131181,-27.629190,74.263285,104.864650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552376,1.408880,0.265316,0.015035,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410211,mpc,0,-126.340000,54.885000,3.166927,2.217053,3.300000,1.755000,-0.133073,0.462053,-11.374561,-4.299767,0.152474,-4.299767,-11.374561,-0.220000,1.000000,-26,100,-25.920509,99.732255,-25.920509,99.732255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.253201,-27.203283,78.509155,108.746149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557305,1.416385,0.298225,0.015763,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420215,mpc,0,-126.340000,54.885000,3.035158,2.216551,3.180000,1.755000,-0.144842,0.461551,-12.960290,0.457422,0.213464,0.457422,-12.960290,-0.210000,1.000000,-18,57,-18.175896,56.580407,-18.175896,56.580407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.176235,-27.493985,74.163348,103.403414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559771,1.416598,0.219117,0.015860,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430085,mpc,0,-126.340000,54.885000,2.900487,2.212335,3.050000,1.785000,-0.149513,0.427335,-14.119093,4.970653,0.701380,4.970653,-14.119093,-0.200000,0.830000,-12,26,-12.374767,26.080514,-12.374767,26.080514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.034375,-28.058937,75.191179,103.455513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539870,1.408334,0.137870,0.013301,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440211,mpc,0,-126.340000,54.885000,2.757526,2.204074,2.920000,1.825000,-0.162474,0.379074,-14.850968,4.299767,0.640391,4.299767,-14.850968,-0.150000,0.520000,-18,50,-17.767113,49.850580,-17.767113,49.850580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.214253,-28.086778,74.522924,103.533406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562451,1.419114,0.180568,0.015869,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450207,mpc,0,-126.340000,54.885000,2.611730,2.191929,2.780000,1.845000,-0.168270,0.346929,-13.570186,-1.189297,-0.396432,-1.189297,-13.570186,-0.150000,0.450000,-36,95,-36.050789,95.201964,-36.050789,95.201964,0.000000,-0.351383,0.000000,64.000000,0.000000,0.000000,-8.657699,-28.653649,65.847200,96.328073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556304,1.417277,0.191613,0.014771,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460210,mpc,0,-126.340000,54.885000,2.461243,2.175727,2.650000,1.805000,-0.188757,0.370727,-13.631176,-7.227268,0.213464,-7.227268,-13.631176,-0.220000,0.650000,-36,112,-36.358543,112.450000,-36.358543,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.478998,-29.197474,60.816128,94.302630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558693,1.426700,0.233681,0.017100,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470210,mpc,0,-126.340000,54.885000,2.306343,2.155418,2.520000,1.745000,-0.213657,0.410418,-14.180083,-7.837164,0.274453,-7.837164,-14.180083,-0.280000,0.880000,-31,112,-31.320560,111.533030,-31.320560,111.533030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.255645,-29.190557,61.279399,93.640894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557630,1.416795,0.321611,0.016026,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480207,mpc,0,-126.340000,54.885000,2.147107,2.130941,2.370000,1.705000,-0.222893,0.425941,-16.375708,-3.262944,0.823360,-3.262944,-16.375708,-0.280000,1.020000,-16,67,-15.913171,58.950904,-15.913171,58.950904,0.000000,7.582125,0.000000,64.000000,0.000000,0.000000,2.332142,-29.762287,62.364178,94.829451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559167,1.415911,0.257989,0.015230,0.500155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490208,mpc,0,-126.340000,54.885000,1.983581,2.102233,2.200000,1.715000,-0.216419,0.387233,-17.168573,2.348100,-0.213464,2.348100,-17.168573,-0.240000,0.870000,-15,22,-14.636949,16.712852,-14.636949,16.712852,0.000000,4.820178,0.000000,64.000000,0.000000,0.000000,4.500697,-30.085338,69.070211,100.875746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556740,1.415611,0.182481,0.016095,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500114,mpc,0,-126.340000,54.885000,1.817585,2.069595,2.030000,1.755000,-0.212415,0.314595,-18.266386,3.506902,-0.274453,3.506902,-18.266386,-0.170000,0.540000,-17,24,-16.503932,24.205577,-16.503932,24.205577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.314032,-30.008510,76.104325,106.805062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558152,2.351307,0.256327,0.037829,0.500979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510063,mpc,0,-126.340000,54.885000,1.646954,2.032563,1.850000,1.755000,-0.203046,0.277563,-18.083417,-0.884349,0.640391,-0.884349,-18.083417,-0.160000,0.360000,-23,69,-23.423206,69.063565,-23.423206,69.063565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.079070,-29.590463,75.187380,105.889774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551479,1.438213,0.192484,0.020733,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520089,mpc,0,-126.340000,54.885000,1.471228,1.990916,1.680000,1.705000,-0.208772,0.285916,-16.924615,-8.325081,0.396432,-8.325081,-16.924615,-0.170000,0.460000,-39,112,-39.283708,112.449991,-39.283708,112.449991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.253227,-29.033592,66.900917,99.762973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554581,1.777351,0.264753,0.034036,0.506069,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530059,mpc,0,-126.340000,54.885000,1.292919,1.945178,1.510000,1.615000,-0.217081,0.330178,-16.741646,-11.496540,0.274453,-11.496540,-16.741646,-0.240000,0.760000,-38,112,-38.487090,112.450000,-38.487090,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.648591,-28.504667,62.768600,98.440505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548862,1.447783,0.313122,0.016833,0.500601,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540066,mpc,0,-126.340000,54.885000,1.110554,1.894924,1.340000,1.545000,-0.229446,0.349924,-18.266386,-8.995966,0.518412,-8.995966,-18.266386,-0.320000,0.960000,-19,80,-18.686726,79.611430,-18.686726,79.611430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.999362,-27.353774,62.322667,98.630579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562678,1.623118,0.389981,0.021959,0.503598,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550089,mpc,0,-126.340000,54.885000,0.924704,1.840227,1.160000,1.505000,-0.235296,0.335227,-19.547167,-2.287110,1.189297,-2.287110,-19.547167,-0.270000,0.910000,-14,35,-13.893722,22.217980,-13.893722,22.217980,0.000000,12.393450,0.000000,64.000000,0.000000,0.000000,25.418735,-26.824915,72.174262,105.341672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547461,1.597455,0.240505,0.022300,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560097,mpc,0,-126.340000,54.885000,0.736176,1.781268,0.950000,1.505000,-0.213824,0.276268,-21.010918,1.616224,0.091484,1.616224,-21.010918,-0.190000,0.650000,-10,2,-9.999999,2.249321,-9.999999,2.249321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.002399,-27.314482,77.227434,104.570203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546441,1.502418,0.172340,0.015336,0.500462,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570082,mpc,0,-126.340000,54.885000,0.545359,1.718135,0.750000,1.515000,-0.204641,0.203135,-20.888939,-0.274453,-0.274453,-0.274453,-20.888939,-0.130000,0.320000,-20,35,-19.898452,35.197908,-19.898452,35.197908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.784228,-26.415396,85.773108,108.956975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560295,1.415386,0.139256,0.013659,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580082,mpc,0,-126.340000,54.885000,0.351817,1.650634,0.550000,1.475000,-0.198183,0.175634,-20.583991,-7.288257,0.091484,-7.288257,-20.583991,-0.140000,0.270000,-25,80,-25.425985,92.261650,-25.425985,92.261650,0.000000,-12.063742,0.000000,64.000000,0.000000,0.000000,34.845780,-25.014979,79.295272,104.686832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560018,1.418354,0.149069,0.013193,0.500282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590094,mpc,0,-126.340000,54.885000,0.155836,1.578797,0.340000,1.375000,-0.184164,0.203797,-20.401022,-14.180083,-0.213464,-14.180083,-20.401022,-0.200000,0.490000,-23,112,-22.711507,112.450000,-22.711507,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.676182,-22.584840,71.973425,97.833285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538602,1.407970,0.188334,0.013287,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600079,mpc,0,-126.340000,54.885000,-0.041549,1.502958,0.140000,1.255000,-0.181549,0.247958,-21.010918,-14.241072,0.396432,-14.241072,-21.010918,-0.210000,0.790000,-18,105,-17.867173,104.693548,-17.867173,104.693548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.638491,-20.966275,73.394222,101.540245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558295,1.407023,0.252787,0.012787,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.610214,mpc,0,-126.340000,54.885000,-0.243550,1.421764,-0.070000,1.165000,-0.173550,0.256764,-21.254876,-8.873987,0.701380,-8.873987,-21.254876,-0.200000,0.920000,-16,60,-15.597973,45.519460,-15.597973,45.519460,0.000000,14.174088,0.000000,64.000000,0.000000,0.000000,44.138784,-20.571735,77.464360,106.914683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575239,1.422551,0.221396,0.015339,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620145,mpc,0,-126.340000,54.885000,-0.442830,1.338138,-0.280000,1.115000,-0.162830,0.223138,-22.230710,-2.409089,-0.030495,-2.409089,-22.230710,-0.190000,0.820000,-6,15,-5.671960,-7.267109,-5.671960,-7.267109,0.000000,21.960657,0.000000,64.000000,0.000000,0.000000,44.495343,-21.794220,86.226282,111.660523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552430,1.412186,0.139653,0.019092,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630219,mpc,0,-126.340000,54.885000,-0.646003,1.249282,-0.490000,1.115000,-0.156003,0.134282,-21.864772,-0.274453,0.091484,-0.274453,-21.864772,-0.140000,0.560000,-13,-15,-13.159509,-15.421601,-13.159509,-15.421601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.564213,-23.391261,87.350624,109.336161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570386,1.419503,0.180584,0.014736,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640096,mpc,0,-126.340000,54.885000,-0.845918,1.158296,-0.690000,1.095000,-0.155918,0.063296,-20.218053,-4.116798,-0.823360,-4.116798,-20.218053,-0.140000,0.120000,-28,30,-28.218030,44.281898,-28.218030,44.281898,0.000000,-14.703498,0.000000,64.000000,0.000000,0.000000,46.036376,-22.209158,97.731784,116.266958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540017,1.406677,0.135467,0.014006,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650210,mpc,0,-126.340000,54.885000,-1.051025,1.061258,-0.880000,1.005000,-0.171025,0.056258,-18.022427,-12.594353,-0.518412,-12.594353,-18.022427,-0.180000,0.120000,-47,75,-46.829656,111.564889,-46.829656,111.564889,0.000000,-36.986490,0.000000,64.000000,0.000000,0.000000,50.671319,-19.608116,91.091801,114.225223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558965,1.418229,0.232061,0.016222,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660141,mpc,0,-126.340000,54.885000,-1.252472,0.962266,-1.050000,0.845000,-0.202472,0.117266,-17.961438,-20.279043,-0.396432,-20.279043,-17.961438,-0.310000,0.420000,-37,112,-36.803213,112.450000,-36.803213,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.293507,-15.485305,83.472380,107.519356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557334,1.406593,0.183228,0.016052,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.670167,mpc,0,-126.340000,54.885000,-1.455567,0.858704,-1.230000,0.655000,-0.225567,0.203704,-18.815292,-21.864772,-0.213464,-21.864772,-18.815292,-0.370000,0.760000,-24,112,-23.647504,112.450000,-23.647504,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.264452,-10.630443,88.733527,118.052946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547201,1.418257,0.288204,0.015407,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.680218,mpc,0,-126.340000,54.885000,-1.658567,0.751328,-1.430000,0.485000,-0.228567,0.266328,-20.523001,-15.460864,-0.091484,-15.460864,-20.523001,-0.330000,0.960000,-11,73,-10.710767,73.063703,-10.710767,73.063703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.974929,-5.880869,95.428999,128.468646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557802,1.417420,0.357995,0.014615,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.690209,mpc,0,-126.340000,54.885000,-1.859359,0.641216,-1.630000,0.385000,-0.229359,0.256216,-21.071908,-7.349247,-0.701380,-7.349247,-21.071908,-0.240000,0.960000,-13,28,-12.510463,0.752682,-12.510463,0.752682,0.000000,27.311021,0.000000,64.000000,0.000000,0.000000,52.866009,-4.499964,99.294179,130.664978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558792,1.417670,0.178692,0.014729,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.700217,mpc,0,-126.340000,54.885000,-2.059194,0.527641,-1.840000,0.335000,-0.219194,0.192641,-20.827949,-3.323933,-0.213464,-3.323933,-20.827949,-0.170000,0.570000,-19,-8,-18.621674,-7.676630,-18.621674,-7.676630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.624357,-7.695337,100.054677,130.544401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558186,1.418928,0.180538,0.015367,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.710211,mpc,0,-126.340000,54.885000,-2.257054,0.411114,-2.040000,0.295000,-0.217054,0.116114,-20.157064,-5.397580,-0.701380,-5.397580,-20.157064,-0.170000,0.230000,-22,29,-22.114211,28.554825,-22.114211,28.554825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.162589,-9.688361,105.296617,131.393523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557898,1.418543,0.180918,0.014250,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.720134,mpc,0,-126.340000,54.885000,-2.451531,0.292449,-2.230000,0.215000,-0.221531,0.077449,-19.791126,-12.777322,-0.030495,-12.777322,-19.791126,-0.210000,0.180000,-20,74,-20.309466,89.231519,-20.309466,89.231519,0.000000,-15.676695,0.000000,64.000000,0.000000,0.000000,60.979238,-10.244327,100.339190,127.547034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552391,1.406856,0.162312,0.019767,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.730212,mpc,0,-126.340000,54.885000,-2.646631,0.169078,-2.430000,0.055000,-0.216631,0.114078,-19.242219,-19.364199,-0.945339,-19.364199,-19.242219,-0.210000,0.430000,-24,112,-24.114191,112.450000,-24.114191,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.620027,-7.789041,97.283784,121.902110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559430,1.415198,0.219431,0.015965,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.740211,mpc,0,-126.340000,54.885000,-2.837469,0.043969,-2.610000,-0.135000,-0.227469,0.178969,-19.120240,-20.157064,-0.945339,-20.157064,-19.120240,-0.230000,0.750000,-21,107,-21.382629,106.613653,-21.382629,106.613653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.995009,-5.230096,96.814265,122.398173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558501,1.416703,0.300149,0.014621,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.750206,mpc,0,-126.340000,54.885000,-3.025140,-0.083616,-2.790000,-0.295000,-0.235140,0.211384,-19.059251,-16.314719,-0.274453,-16.314719,-19.059251,-0.230000,0.920000,-18,62,-17.769930,60.277735,-17.769930,60.277735,0.000000,1.335918,0.000000,64.000000,0.000000,0.000000,74.639584,-2.289128,96.293254,121.835962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559741,1.416851,0.235550,0.015863,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.760136,mpc,0,-126.340000,54.885000,-3.208192,-0.212716,-2.980000,-0.405000,-0.228192,0.192284,-19.181230,-8.873987,-0.579401,-8.873987,-19.181230,-0.220000,0.800000,-10,17,-10.345903,4.386535,-10.345903,4.386535,0.000000,12.227119,0.000000,64.000000,0.000000,0.000000,78.292220,-1.749335,96.081908,118.236823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560386,1.632834,0.258334,0.027735,0.500778,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.770062,mpc,0,-126.340000,54.885000,-3.387445,-0.343936,-3.160000,-0.485000,-0.227445,0.141064,-18.449355,-5.702528,0.030495,-5.702528,-18.449355,-0.180000,0.540000,-15,-7,-15.305079,-6.813331,-15.305079,-6.813331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.235664,-3.474259,93.684407,113.006328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557665,1.565112,0.265652,0.019297,0.500610,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.780068,mpc,0,-126.340000,54.885000,-3.564023,-0.478235,-3.340000,-0.565000,-0.224023,0.086765,-18.937271,-10.459717,-0.335443,-10.459717,-18.937271,-0.170000,0.200000,-8,38,-8.453782,55.355229,-8.453782,55.355229,0.000000,-17.168560,0.000000,64.000000,0.000000,0.000000,84.697352,-3.036074,101.342202,118.585760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578556,1.586392,0.228960,0.019615,0.500389,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.790066,mpc,0,-126.340000,54.885000,-3.736025,-0.614302,-3.530000,-0.725000,-0.206025,0.110698,-18.266386,-19.547167,-0.274453,-19.547167,-18.266386,-0.160000,0.170000,-11,83,-11.379228,112.450000,-11.379228,112.450000,0.000000,-29.263331,0.000000,64.000000,0.000000,0.000000,89.703210,1.150645,102.376864,117.807135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556894,1.459040,0.252443,0.019729,0.500690,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.800074,mpc,0,-126.340000,54.885000,-3.903410,-0.752190,-3.690000,-0.945000,-0.213410,0.192810,-17.412531,-26.378003,-1.067318,-26.378003,-17.412531,-0.160000,0.480000,-17,112,-16.797189,112.450000,-16.797189,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.016854,7.360078,99.959721,114.809900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576153,1.456204,0.249217,0.025671,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.810086,mpc,0,-126.340000,54.885000,-4.065757,-0.891649,-3.870000,-1.195000,-0.195757,0.303351,-17.046594,-27.109878,-0.274453,-27.109878,-17.046594,-0.160000,0.770000,-14,112,-14.258129,112.450000,-14.258129,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.473104,13.657698,101.789320,118.649691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618251,1.797666,0.323826,0.033462,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008286,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.821292,mpc,0,-126.340000,54.885000,-4.241023,-1.049309,-4.060000,-1.455000,-0.181023,0.405691,-17.046594,-27.109878,-1.616224,-20.888939,-16.741646,-0.180000,0.990000,-4,112,-4.318530,112.450000,-4.318530,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.551944,21.206311,104.915696,127.223057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608907,1.745190,0.374475,0.037523,0.501166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008280,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.830062,mpc,0,-126.340000,54.885000,-4.373176,-1.173687,-4.200000,-1.605000,-0.173176,0.431313,-17.046594,-16.009771,-1.494245,-16.009771,-17.046594,-0.160000,1.030000,3,67,3.180947,57.752217,3.180947,57.752217,0.000000,9.697783,0.000000,64.000000,0.000000,0.000000,87.813434,24.816116,107.759967,129.813244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566420,1.619992,0.435170,0.047178,0.500890,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.840095,mpc,0,-126.340000,54.885000,-4.518713,-1.316892,-4.360000,-1.705000,-0.158713,0.388108,-16.924615,-7.166278,-0.640391,-7.166278,-16.924615,-0.130000,0.880000,10,22,9.733023,-7.850068,9.733023,-7.850068,0.000000,30.300068,0.000000,64.000000,0.000000,0.000000,89.386846,22.920943,113.298386,132.118933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572228,1.778334,0.225264,0.028678,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.850064,mpc,0,-126.340000,54.885000,-4.657083,-1.459967,-4.520000,-1.765000,-0.137083,0.305033,-15.155916,-4.665705,-1.128308,-4.665705,-15.155916,-0.110000,0.540000,2,-8,2.421451,-8.007412,2.421451,-8.007412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.662683,16.548692,114.381889,126.897032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559839,1.437255,0.193865,0.013768,0.500288,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.860318,mpc,0,-126.340000,54.885000,-4.792634,-1.607739,-4.670000,-1.825000,-0.122634,0.217261,-13.570186,-8.812998,-0.823360,-8.812998,-13.570186,-0.080000,0.210000,-8,37,-7.883132,45.767347,-7.883132,45.767347,0.000000,-8.774758,0.000000,64.000000,0.000000,0.000000,96.760948,11.528269,121.468781,130.199012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578535,1.613445,0.201323,0.018168,0.502073,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.870060,mpc,0,-126.340000,54.885000,-4.914846,-1.748557,-4.790000,-1.955000,-0.124846,0.206443,-12.045446,-17.717479,-1.189297,-17.717479,-12.045446,-0.070000,0.190000,-19,82,-19.191133,112.449998,-19.191133,112.449998,0.000000,-30.457409,0.000000,64.000000,0.000000,0.000000,102.198262,9.467851,120.657516,128.832238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547518,1.693161,0.272516,0.027745,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.880096,mpc,0,-126.340000,54.885000,-5.033795,-1.893847,-4.900000,-2.165000,-0.133795,0.271153,-9.605862,-24.182377,-1.555235,-24.182377,-9.605862,-0.130000,0.430000,-29,112,-29.130641,112.450000,-29.130641,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.306230,10.988472,109.175072,120.953843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577752,1.697425,0.264073,0.021087,0.500540,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.890062,mpc,0,-126.340000,54.885000,-5.144732,-2.038176,-4.990000,-2.405000,-0.154732,0.366824,-7.837164,-25.219201,-1.372266,-25.219201,-7.837164,-0.140000,0.770000,-40,112,-39.588387,112.450000,-39.588387,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.156957,13.798710,105.593305,120.792469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551116,1.842564,0.402678,0.037877,0.501099,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008347,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.900065,mpc,0,-126.340000,54.885000,-5.248699,-2.182927,-5.060000,-2.615000,-0.188699,0.432073,-7.288257,-20.340032,-0.335443,-20.340032,-7.288257,-0.200000,0.970000,-32,97,-31.783278,96.798210,-31.783278,96.798210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.813486,16.523146,102.796915,120.289175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559702,1.452644,0.357301,0.019283,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.910064,mpc,0,-126.340000,54.885000,-5.345049,-2.327320,-5.130000,-2.765000,-0.215049,0.437680,-8.081122,-12.045446,-0.335443,-12.045446,-8.081122,-0.310000,0.980000,-2,52,-2.225037,28.545928,-2.225037,28.545928,0.000000,23.252283,0.000000,64.000000,0.000000,0.000000,98.142214,17.576193,98.901013,120.060223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553030,1.526145,0.273034,0.014256,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.920082,mpc,0,-126.340000,54.885000,-5.433828,-2.471509,-5.210000,-2.845000,-0.223828,0.373491,-8.081122,-3.506902,-0.579401,-3.506902,-8.081122,-0.270000,0.760000,5,7,4.687583,-28.878544,4.687583,-28.878544,0.000000,35.676754,0.000000,64.000000,0.000000,0.000000,93.326483,14.598164,89.891107,114.661352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557196,1.417934,0.146810,0.013076,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.930138,mpc,0,-126.340000,54.885000,-5.515006,-2.615602,-5.280000,-2.865000,-0.235006,0.249398,-7.410237,-1.433256,-0.945339,-1.433256,-7.410237,-0.140000,0.420000,-9,-28,-9.108461,-28.118635,-9.108461,-28.118635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.660794,10.543118,94.239384,112.525895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555466,1.412496,0.139463,0.013104,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.940144,mpc,0,-126.340000,54.885000,-5.587768,-2.758171,-5.340000,-2.905000,-0.247768,0.146829,-5.885497,-6.190445,-0.640391,-6.190445,-5.885497,-0.130000,0.070000,-18,17,-18.414492,32.108580,-18.414492,32.108580,0.000000,-15.227215,0.000000,64.000000,0.000000,0.000000,96.115906,9.676300,110.032026,125.309914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550680,1.408447,0.140759,0.012971,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.950210,mpc,0,-126.340000,54.885000,-5.652808,-2.900625,-5.390000,-3.045000,-0.262808,0.144375,-4.665705,-15.460864,-0.213464,-15.460864,-4.665705,-0.150000,0.010000,-23,62,-23.283970,112.450000,-23.283970,112.450000,0.000000,-50.568635,0.000000,64.000000,0.000000,0.000000,99.010763,11.733873,113.559322,127.381116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560238,1.419808,0.218108,0.015396,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.960130,mpc,0,-126.340000,54.885000,-5.708813,-3.039875,-5.410000,-3.245000,-0.298813,0.205125,-2.165131,-24.243367,-0.884349,-24.243367,-2.165131,-0.170000,0.280000,-41,107,-40.923108,112.450000,-40.923108,112.450000,0.000000,-5.568635,0.000000,64.000000,0.000000,0.000000,97.633148,17.491926,109.594211,127.018408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556328,1.409462,0.210264,0.014896,0.500340,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.970210,mpc,0,-126.340000,54.885000,-5.757458,-3.180098,-5.430000,-3.495000,-0.327458,0.314902,-1.250287,-26.926909,-0.701380,-26.926909,-1.250287,-0.180000,0.640000,-45,112,-44.974943,112.450000,-44.974943,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.495382,23.214537,109.996707,130.204939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559199,1.418176,0.244015,0.016300,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.980215,mpc,0,-126.340000,54.885000,-5.797465,-3.317844,-5.440000,-3.725000,-0.357465,0.407156,-1.616224,-22.047741,-0.274453,-22.047741,-1.616224,-0.370000,0.940000,-12,112,-12.009717,112.449999,-12.009717,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.444470,29.088286,112.895672,139.105208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558786,1.419026,0.297353,0.014495,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.990143,mpc,0,-126.340000,54.885000,-5.829009,-3.452976,-5.460000,-3.885000,-0.369009,0.432024,-4.177788,-12.838311,-0.091484,-12.838311,-4.177788,-0.340000,1.020000,18,67,17.781268,40.433343,17.781268,40.433343,0.000000,27.016656,0.000000,64.000000,0.000000,0.000000,79.411219,34.474663,112.664066,148.176926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554914,1.409176,0.326106,0.014575,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.000216,mpc,0,-126.340000,54.885000,-5.852728,-3.588361,-5.500000,-3.945000,-0.352728,0.356639,-4.238777,-2.531068,-0.457422,-2.531068,-4.238777,-0.150000,0.860000,9,22,8.613777,-37.117803,8.613777,-37.117803,0.000000,59.567803,0.000000,64.000000,0.000000,0.000000,72.051529,36.251812,107.435092,143.146115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571730,1.415679,0.190346,0.013514,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.010212,mpc,0,-126.340000,54.885000,-5.868054,-3.720869,-5.520000,-3.915000,-0.348054,0.194131,-2.348100,4.177788,-0.335443,4.177788,-2.348100,-0.110000,0.540000,-2,-23,-2.288544,-78.802144,-2.288544,-78.802144,0.000000,56.252143,0.000000,64.000000,0.000000,0.000000,73.919113,30.623741,113.066954,133.031273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559503,1.417456,0.194040,0.014759,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.020142,mpc,0,-126.340000,54.885000,-5.875245,-3.850583,-5.530000,-3.885000,-0.345245,0.034417,-0.396432,3.201954,0.091484,3.201954,-0.396432,-0.100000,0.140000,-13,-50,-12.699599,-49.965501,-12.699599,-49.965501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.095370,24.696163,117.895720,132.925363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553030,1.409103,0.158384,0.013878,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.030210,mpc,0,-126.340000,54.885000,-5.874443,-3.980003,-5.520000,-3.905000,-0.354443,-0.075003,1.128308,-5.397580,0.091484,-5.397580,1.128308,-0.100000,-0.060000,-22,-5,-22.238667,28.688296,-22.238667,28.688296,0.000000,-33.653797,0.000000,64.000000,0.000000,0.000000,80.682838,22.871588,130.772507,147.486595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560620,1.418610,0.193722,0.014569,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.040137,mpc,0,-126.340000,54.885000,-5.865783,-4.105452,-5.490000,-4.025000,-0.375783,-0.080452,3.811850,-16.619667,0.091484,-16.619667,3.811850,-0.120000,-0.110000,-42,40,-41.779092,112.450000,-41.779092,112.450000,0.000000,-72.415501,0.000000,64.000000,0.000000,0.000000,82.815212,25.027840,138.687670,155.938313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553460,1.410008,0.170215,0.014451,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.050141,mpc,0,-126.340000,54.885000,-5.849283,-4.229603,-5.450000,-4.255000,-0.399283,0.025397,4.726694,-26.804930,-0.701380,-26.804930,4.726694,-0.170000,-0.040000,-40,85,-40.462073,112.450000,-40.462073,112.450000,0.000000,-27.415501,0.000000,64.000000,0.000000,0.000000,81.934643,30.132150,134.112516,154.089021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552769,1.416681,0.200604,0.015133,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.060212,mpc,0,-126.340000,54.885000,-5.824950,-4.352172,-5.400000,-4.575000,-0.424950,0.222828,4.299767,-36.685246,-0.762370,-36.685246,4.299767,-0.310000,0.350000,-4,112,-4.044231,112.450000,-4.044231,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.861878,39.387387,128.392174,158.855601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559597,1.419546,0.221613,0.017126,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.070208,mpc,0,-126.340000,54.885000,-5.793308,-4.471379,-5.360000,-4.945000,-0.433308,0.473621,2.348100,-37.417121,-0.457422,-37.417121,2.348100,-0.250000,0.730000,2,112,2.101537,112.450000,2.101537,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.167482,51.465497,133.791667,175.582681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558683,1.417443,0.288628,0.014906,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.080143,mpc,0,-126.340000,54.885000,-5.754668,-4.587335,-5.340000,-5.265000,-0.414668,0.677665,1.494245,-31.806078,-0.152474,-31.806078,1.494245,-0.180000,0.930000,5,112,4.665566,112.450000,4.665566,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.325907,62.875314,141.143540,184.676543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551096,1.411389,0.233215,0.014801,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.090207,mpc,0,-126.340000,54.885000,-5.708439,-4.702171,-5.330000,-5.515000,-0.378439,0.812829,1.311276,-22.718627,-1.128308,-22.718627,1.311276,-0.110000,1.040000,7,112,7.230258,112.450000,7.230258,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.453527,71.381014,146.470270,190.102454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558511,1.419695,0.254756,0.015413,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.100210,mpc,0,-126.340000,54.885000,-5.655668,-4.813621,-5.320000,-5.675000,-0.335668,0.861379,1.067318,-12.106436,-0.518412,-12.106436,1.067318,-0.100000,1.060000,21,94,20.695556,93.576494,20.695556,93.576494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.572417,75.478759,153.904366,195.635200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559773,1.420008,0.310242,0.014998,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.110140,mpc,0,-126.340000,54.885000,-5.596805,-4.921574,-5.310000,-5.725000,-0.286805,0.803426,1.067318,-1.860183,-0.152474,-1.860183,1.067318,-0.090000,1.000000,34,49,33.567298,11.241891,33.567298,11.241891,0.000000,37.334603,0.000000,64.000000,0.000000,0.000000,28.495521,73.093280,159.923343,199.035216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552255,1.413298,0.186577,0.014512,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.120134,mpc,0,-126.340000,54.885000,-5.531339,-5.027457,-5.290000,-5.685000,-0.241339,0.657543,1.677214,6.495393,0.213464,6.495393,1.677214,0.050000,0.750000,24,4,23.599192,-48.074073,23.599192,-48.074073,0.000000,51.650567,0.000000,64.000000,0.000000,0.000000,25.767595,60.745499,153.602886,179.967801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553752,1.414393,0.153303,0.017470,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.130141,mpc,0,-126.340000,54.885000,-5.459830,-5.130666,-5.260000,-5.595000,-0.199830,0.464334,3.750861,9.666852,0.762370,9.666852,3.750861,0.140000,0.380000,4,-41,3.974910,-58.585193,3.974910,-58.585193,0.000000,17.161686,0.000000,64.000000,0.000000,0.000000,28.533976,42.172627,151.689961,173.035727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550996,1.411960,0.134537,0.013436,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.140144,mpc,0,-126.340000,54.885000,-5.382715,-5.230989,-5.210000,-5.545000,-0.172715,0.314011,6.190445,3.811850,0.579401,3.811850,6.190445,0.160000,0.010000,-15,4,-15.070489,8.777251,-15.070489,8.777251,0.000000,-5.200757,0.000000,64.000000,0.000000,0.000000,33.389701,26.764855,151.944898,169.646363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556161,1.412285,0.151130,0.012354,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.150210,mpc,0,-126.340000,54.885000,-5.299770,-5.329054,-5.120000,-5.575000,-0.179770,0.245946,8.325081,-6.373413,-0.152474,-6.373413,8.325081,0.000000,-0.010000,-14,49,-13.853780,92.174365,-13.853780,92.174365,0.000000,-43.597871,0.000000,64.000000,0.000000,0.000000,36.938036,14.966072,152.898451,175.228479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558336,1.420619,0.190615,0.015582,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.160087,mpc,0,-126.340000,54.885000,-5.213511,-5.422454,-5.040000,-5.705000,-0.173511,0.282546,9.178935,-17.412531,0.091484,-17.412531,9.178935,-0.060000,0.110000,-12,94,-12.457865,112.450000,-12.457865,112.450000,0.000000,-18.873506,0.000000,64.000000,0.000000,0.000000,35.808794,12.582747,149.557193,170.895940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539533,1.412155,0.167331,0.014065,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.170145,mpc,0,-126.340000,54.885000,-5.121102,-5.514671,-4.940000,-5.905000,-0.181102,0.390329,7.959143,-23.999408,0.457422,-23.999408,7.959143,-0.070000,0.570000,-1,112,-0.698454,112.450000,-0.698454,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.819974,18.877456,146.457395,169.918693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555724,1.414230,0.184528,0.012991,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.180098,mpc,0,-126.340000,54.885000,-5.025484,-5.603067,-4.860000,-6.125000,-0.165484,0.521933,6.983309,-22.230710,0.518412,-22.230710,6.983309,-0.110000,0.840000,17,112,16.916957,112.450000,16.916957,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.307751,28.822314,148.095474,180.982846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560990,1.419687,0.255646,0.013839,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.190119,mpc,0,-126.340000,54.885000,-4.925434,-5.689192,-4.790000,-6.295000,-0.135434,0.605808,5.641538,-15.399875,0.457422,-15.399875,5.641538,-0.060000,0.980000,29,112,29.377054,112.450000,29.377054,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.652984,37.922338,150.985926,187.748851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551722,1.420306,0.297246,0.014107,0.503098,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.200137,mpc,0,-126.340000,54.885000,-4.822024,-5.772435,-4.720000,-6.385000,-0.102024,0.612565,6.190445,-6.556382,-0.030495,-6.556382,6.190445,0.070000,1.050000,16,67,16.238643,48.914701,16.238643,48.914701,0.000000,18.535299,0.000000,64.000000,0.000000,0.000000,-2.307190,42.580527,154.831162,189.319674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556981,1.412172,0.316125,0.014948,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.210218,mpc,0,-126.340000,54.885000,-4.714979,-5.853340,-4.660000,-6.385000,-0.054979,0.531660,7.044299,3.994819,0.945339,3.994819,7.044299,0.100000,0.890000,14,22,13.888062,-30.514559,13.888062,-30.514559,0.000000,52.964559,0.000000,64.000000,0.000000,0.000000,-7.282000,39.394435,155.037051,178.874699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.138429,1.673523,0.215476,0.038398,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008578,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.220059,mpc,0,-126.340000,54.885000,-4.608023,-5.929578,-4.580000,-6.315000,-0.028023,0.385422,7.959143,8.812998,1.250287,8.812998,7.959143,0.140000,0.590000,7,-23,6.532879,-56.532478,6.532879,-56.532478,0.000000,33.982478,0.000000,64.000000,0.000000,0.000000,-12.947768,27.628027,140.293600,163.098999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543466,1.449047,0.173335,0.016912,0.505138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.230066,mpc,0,-126.340000,54.885000,-4.497194,-6.004375,-4.490000,-6.255000,-0.007194,0.250625,8.447060,6.495393,1.616224,6.495393,8.447060,0.100000,0.180000,10,-13,9.754555,-12.887648,9.754555,-12.887648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.908457,14.871401,131.454750,155.056542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567421,1.550557,0.229069,0.021490,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.240092,mpc,0,-126.340000,54.885000,-4.384531,-6.076588,-4.400000,-6.245000,0.015469,0.168412,9.483883,-2.226120,1.128308,-2.226120,9.483883,0.050000,0.020000,7,32,7.135331,67.892644,7.135331,67.892644,0.000000,-35.780291,0.000000,64.000000,0.000000,0.000000,-21.426594,4.853263,127.240047,151.961199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545126,1.504044,0.248241,0.017853,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.250339,mpc,0,-126.340000,54.885000,-4.268163,-6.147641,-4.290000,-6.335000,0.021837,0.187359,9.971800,-13.204249,0.518412,-13.204249,9.971800,0.050000,0.060000,0,77,-0.336935,112.450000,-0.336935,112.450000,0.000000,-35.337648,0.000000,64.000000,0.000000,0.000000,-25.175874,0.696743,122.275777,148.831943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581613,1.506478,0.239486,0.016071,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.260062,mpc,0,-126.340000,54.885000,-4.157065,-6.212535,-4.190000,-6.505000,0.032935,0.292465,9.483883,-20.705970,0.823360,-20.705970,9.483883,0.040000,0.370000,3,112,2.796515,112.450000,2.796515,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.018661,2.514033,115.886636,143.077760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551141,1.686386,0.261138,0.018858,0.500237,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.270083,mpc,0,-126.340000,54.885000,-4.042317,-6.276915,-4.100000,-6.725000,0.057683,0.448085,9.056956,-22.901596,0.457422,-22.901596,9.056956,0.070000,0.740000,2,112,1.944136,112.450000,1.944136,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.967491,7.264055,117.906952,146.263590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561167,1.417956,0.230455,0.014027,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.280146,mpc,0,-126.340000,54.885000,-3.927312,-6.339073,-4.000000,-6.905000,0.072688,0.565927,9.239925,-16.497687,1.433256,-16.497687,9.239925,0.010000,0.960000,8,112,8.063139,112.450000,8.063139,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.638084,13.289564,126.612267,154.480560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552498,1.417585,0.262068,0.012795,0.500496,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.290138,mpc,0,-126.340000,54.885000,-3.813799,-6.398401,-3.910000,-7.015000,0.096201,0.616599,7.776174,-7.532216,0.396432,-7.532216,7.776174,0.030000,1.050000,21,76,21.017030,75.582095,21.017030,75.582095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.711442,16.745242,129.663767,158.078735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550352,1.418686,0.270276,0.014641,0.500470,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.300136,mpc,0,-126.340000,54.885000,-3.701375,-6.455452,-3.830000,-7.015000,0.128625,0.559548,6.922320,2.897006,0.823360,2.897006,6.922320,0.080000,0.940000,27,31,26.827699,-5.200954,26.827699,-5.200954,0.000000,35.783049,0.000000,64.000000,0.000000,0.000000,-62.886700,16.021295,127.418876,156.384822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553419,1.414254,0.148321,0.016610,0.500450,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.310145,mpc,0,-126.340000,54.885000,-3.590445,-6.510334,-3.760000,-6.945000,0.169555,0.434666,6.983309,9.361904,0.884349,9.361904,6.983309,0.150000,0.620000,21,-14,21.234097,-41.345825,21.234097,-41.345825,0.000000,26.927920,0.000000,64.000000,0.000000,0.000000,-65.727241,8.934316,118.878024,151.302396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551969,1.412801,0.165629,0.012536,0.500457,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.320084,mpc,0,-126.340000,54.885000,-3.482338,-6.562712,-3.670000,-6.855000,0.187662,0.292288,7.776174,10.703675,1.494245,10.703675,7.776174,0.190000,0.340000,8,-41,8.303394,-41.101796,8.303394,-41.101796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.436306,-1.786325,119.457786,150.423461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529184,1.416739,0.145735,0.012167,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.330211,mpc,0,-126.340000,54.885000,-3.374760,-6.613995,-3.580000,-6.795000,0.205240,0.181005,9.788831,3.872840,1.189297,3.872840,9.788831,0.140000,0.020000,-7,4,-7.215349,33.416457,-7.215349,33.416457,0.000000,-29.518253,0.000000,64.000000,0.000000,0.000000,-60.114058,-10.669515,122.127783,150.702603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559581,1.418636,0.172947,0.014676,0.500257,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.340208,mpc,0,-126.340000,54.885000,-3.271562,-6.662648,-3.480000,-6.835000,0.208438,0.172352,9.422894,-7.532216,1.311276,-7.532216,9.422894,0.060000,-0.020000,-2,49,-2.212940,112.450000,-2.212940,112.450000,0.000000,-63.551796,0.000000,64.000000,0.000000,0.000000,-55.776455,-16.178712,123.497807,155.961920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558306,1.419258,0.203203,0.015316,0.500406,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.350214,mpc,0,-126.340000,54.885000,-3.171682,-6.709486,-3.380000,-6.965000,0.208318,0.255514,9.178935,-17.839459,0.518412,-17.839459,9.178935,-0.010000,0.090000,3,94,2.807208,112.450000,2.807208,112.450000,0.000000,-18.551796,0.000000,64.000000,0.000000,0.000000,-57.486243,-13.157342,118.416961,150.774986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557403,1.419763,0.203472,0.018852,0.500309,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.360091,mpc,0,-126.340000,54.885000,-3.076865,-6.753988,-3.290000,-7.165000,0.213135,0.411012,8.691018,-23.694460,0.518412,-23.694460,8.691018,0.010000,0.500000,-2,112,-1.813802,112.450000,-1.813802,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.672906,-4.347315,125.282976,152.142341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536124,1.417680,0.187421,0.015534,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.370212,mpc,0,-126.340000,54.885000,-2.984026,-6.797904,-3.210000,-7.385000,0.225974,0.587096,8.081122,-21.071908,1.006328,-21.071908,8.081122,0.000000,0.840000,-2,112,-1.709879,112.450000,-1.709879,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.463514,6.299720,134.794416,163.662031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559943,1.419260,0.276527,0.015514,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.380162,mpc,0,-126.340000,54.885000,-2.897424,-6.839514,-3.130000,-7.535000,0.232576,0.695486,7.349247,-11.862478,0.884349,-11.862478,7.349247,-0.040000,1.000000,6,112,5.948202,112.450000,5.948202,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.561189,14.646238,142.945778,173.325545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547961,1.420283,0.321556,0.013184,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.390210,mpc,0,-126.340000,54.885000,-2.815057,-6.880067,-3.060000,-7.585000,0.244943,0.704933,5.641538,-1.128308,1.372266,-1.128308,5.641538,0.010000,1.060000,13,67,13.041167,43.776244,13.041167,43.776244,0.000000,23.673756,0.000000,64.000000,0.000000,0.000000,-79.599872,17.018634,144.528413,174.522866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559209,1.419853,0.405315,0.015212,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.400213,mpc,0,-126.340000,54.885000,-2.738527,-6.919073,-3.000000,-7.515000,0.261473,0.595927,4.543725,10.520706,1.189297,10.520706,4.543725,0.040000,0.900000,18,22,18.493289,-48.590192,18.493289,-48.590192,0.000000,71.040192,0.000000,64.000000,0.000000,0.000000,-82.799443,11.410665,138.999644,176.683580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558761,1.421601,0.189422,0.014127,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.410217,mpc,0,-126.340000,54.885000,-2.667800,-6.956825,-2.950000,-7.365000,0.282200,0.408175,4.848673,17.107583,1.006328,17.107583,4.848673,0.090000,0.570000,8,-23,7.960034,-91.700341,7.960034,-91.700341,0.000000,69.150341,0.000000,64.000000,0.000000,0.000000,-83.323274,-2.174038,119.848594,167.407070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559657,1.420108,0.187796,0.015297,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.420211,mpc,0,-126.340000,54.885000,-2.603308,-6.993380,-2.890000,-7.205000,0.286692,0.211620,5.397580,15.643833,1.006328,15.643833,5.397580,0.090000,0.170000,-3,-63,-3.428423,-63.434150,-3.428423,-63.434150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.950561,-16.558447,120.802688,165.636509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560314,1.419952,0.189968,0.017507,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.430220,mpc,0,-126.340000,54.885000,-2.545215,-7.028931,-2.830000,-7.115000,0.284785,0.086069,6.007476,6.373413,1.067318,6.373413,6.007476,0.040000,-0.030000,-13,-18,-12.892554,17.201198,-12.892554,17.201198,0.000000,-35.635348,0.000000,64.000000,0.000000,0.000000,-75.403287,-25.446079,127.423095,166.973631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558592,1.418033,0.192104,0.014603,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.440148,mpc,0,-126.340000,54.885000,-2.494323,-7.063244,-2.770000,-7.125000,0.275677,0.061756,6.312424,-6.373413,0.396432,-6.373413,6.312424,0.050000,-0.110000,-30,27,-29.673923,112.450000,-29.673923,112.450000,0.000000,-85.884150,0.000000,64.000000,0.000000,0.000000,-71.862216,-29.678126,130.184290,172.942886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555681,1.411860,0.164933,0.013539,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.450221,mpc,0,-126.340000,54.885000,-2.449830,-7.097191,-2.710000,-7.255000,0.260170,0.157809,5.336590,-18.449355,0.213464,-18.449355,5.336590,-0.050000,-0.050000,-20,72,-19.644296,112.450000,-19.644296,112.450000,0.000000,-40.884150,0.000000,64.000000,0.000000,0.000000,-68.286231,-24.320742,126.226068,165.963394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567729,1.420200,0.216029,0.015938,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.460140,mpc,0,-126.340000,54.885000,-2.413321,-7.129852,-2.660000,-7.505000,0.246679,0.375148,4.177788,-27.963733,-0.152474,-27.963733,4.177788,-0.070000,0.110000,10,112,10.112745,112.450000,10.112745,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.853246,-10.447797,137.394098,165.913793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551761,1.412949,0.197536,0.013914,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.470217,mpc,0,-126.340000,54.885000,-2.383900,-7.162350,-2.610000,-7.805000,0.226100,0.642650,2.775027,-31.867067,-0.274453,-31.867067,2.775027,-0.090000,0.650000,4,112,4.193813,112.450000,4.193813,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.733943,5.441160,146.303474,177.879196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559820,1.420563,0.262760,0.015420,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.480206,mpc,0,-126.340000,54.885000,-2.362593,-7.193972,-2.590000,-8.075000,0.227407,0.881028,1.372266,-24.731284,-0.213464,-24.731284,1.372266,-0.060000,0.930000,-14,112,-14.451089,112.450000,-14.451089,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.171707,20.987888,152.673285,191.119027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558503,1.419406,0.278669,0.015659,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.490145,mpc,0,-126.340000,54.885000,-2.349359,-7.224932,-2.580000,-8.235000,0.230641,1.010068,0.274453,-13.814145,-0.396432,-13.814145,0.274453,-0.050000,1.030000,-15,112,-14.929507,112.450000,-14.929507,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.941580,30.803570,152.824578,192.026753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555870,1.413251,0.259684,0.013547,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.500219,mpc,0,-126.340000,54.885000,-2.344235,-7.255884,-2.580000,-8.295000,0.235765,1.039116,-1.494245,-0.884349,0.457422,-0.884349,-1.494245,-0.090000,1.070000,1,78,1.029745,77.800988,1.029745,77.800988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.716080,30.710108,157.931757,194.359048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575234,1.420095,0.304581,0.015072,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.510071,mpc,0,-126.340000,54.885000,-2.347449,-7.285807,-2.590000,-8.225000,0.242551,0.939193,-2.957996,11.435550,-0.457422,11.435550,-2.957996,-0.090000,0.950000,11,33,11.269241,-23.050600,11.269241,-23.050600,0.000000,55.851588,0.000000,64.000000,0.000000,0.000000,-74.060094,19.594356,149.467248,195.400042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551422,1.413755,0.153339,0.013459,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.520097,mpc,0,-126.340000,54.885000,-2.359202,-7.315979,-2.620000,-8.055000,0.260798,0.739021,-3.384923,19.486178,-0.579401,19.486178,-3.384923,-0.050000,0.650000,7,-12,6.935336,-82.705467,6.935336,-82.705467,0.000000,70.506455,0.000000,64.000000,0.000000,0.000000,-72.638323,0.857319,129.907786,188.227192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539503,1.413650,0.156003,0.016007,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530120,mpc,0,-126.340000,54.885000,-2.379613,-7.345929,-2.650000,-7.855000,0.270387,0.509071,-3.506902,19.913105,0.274453,19.913105,-3.506902,-0.030000,0.270000,-1,-57,-1.456818,-75.522805,-1.456818,-75.522805,0.000000,18.323793,0.000000,64.000000,0.000000,0.000000,-67.653779,-17.342165,129.644712,183.466611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559314,1.418958,0.190828,0.015848,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.540210,mpc,0,-126.340000,54.885000,-2.408985,-7.375918,-2.670000,-7.695000,0.261015,0.319082,-3.018985,13.082270,0.030495,13.082270,-3.018985,-0.030000,-0.010000,-17,-14,-17.229706,-14.492953,-17.229706,-14.492953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.782743,-30.529203,135.897651,183.774257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558545,1.422896,0.193858,0.016671,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.550207,mpc,0,-126.340000,54.885000,-2.446886,-7.405537,-2.700000,-7.635000,0.253114,0.229463,-2.653048,1.372266,-0.518412,1.372266,-2.653048,-0.050000,-0.060000,-32,31,-31.804856,79.465869,-31.804856,79.465869,0.000000,-48.958822,0.000000,64.000000,0.000000,0.000000,-54.960564,-40.548475,139.401003,190.814348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560108,1.418843,0.191927,0.015751,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.560207,mpc,0,-126.340000,54.885000,-2.493581,-7.435112,-2.710000,-7.685000,0.216419,0.249888,-1.494245,-10.154769,-0.945339,-10.154769,-1.494245,-0.100000,-0.020000,-51,76,-51.450930,112.450000,-51.450930,112.450000,0.000000,-36.942953,0.000000,64.000000,0.000000,0.000000,-49.695010,-42.233972,138.044616,186.943324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559457,1.527147,0.264470,0.024444,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.570093,mpc,0,-126.340000,54.885000,-2.548385,-7.464342,-2.730000,-7.845000,0.181615,0.380658,-2.104141,-20.401022,-0.823360,-20.401022,-2.104141,-0.220000,0.200000,-44,112,-44.345694,112.450000,-44.345694,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.848137,-33.836213,130.074593,172.598730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548153,1.450446,0.250254,0.017673,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.580089,mpc,0,-126.340000,54.885000,-2.612521,-7.493928,-2.760000,-8.045000,0.147479,0.551072,-3.933829,-22.230710,-1.189297,-22.230710,-3.933829,-0.350000,0.690000,-26,112,-26.073895,112.450000,-26.073895,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.376886,-20.639804,139.798262,173.750744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544847,1.432453,0.251543,0.016186,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.590142,mpc,0,-126.340000,54.885000,-2.685819,-7.523743,-2.820000,-8.225000,0.134181,0.701257,-8.020133,-14.911958,-1.250287,-14.911958,-8.020133,-0.330000,0.950000,-2,112,-2.112208,112.450000,-2.112208,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.230611,-6.312263,151.044202,184.459014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556227,1.415298,0.264322,0.012991,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.600135,mpc,0,-126.340000,54.885000,-2.767357,-7.553465,-2.890000,-8.295000,0.122643,0.741535,-9.727842,-3.811850,-1.189297,-3.811850,-9.727842,-0.230000,1.050000,-5,75,-5.111947,75.203681,-5.111947,75.203681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.459413,2.496958,150.652385,182.482432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551932,1.412651,0.270875,0.012454,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.610214,mpc,0,-126.340000,54.885000,-2.858254,-7.583542,-2.990000,-8.245000,0.131746,0.661458,-10.337738,8.203101,-1.189297,8.203101,-10.337738,-0.150000,0.930000,-13,30,-13.297091,-21.769411,-13.297091,-21.769411,0.000000,51.973092,0.000000,64.000000,0.000000,0.000000,-56.477160,0.982447,138.991401,178.064527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561834,1.428179,0.198385,0.015647,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.620210,mpc,0,-126.340000,54.885000,-2.956870,-7.613479,-3.080000,-8.115000,0.123130,0.501521,-10.581696,16.253729,-1.189297,16.253729,-10.581696,-0.130000,0.620000,-19,-15,-19.364396,-76.808266,-19.364396,-76.808266,0.000000,62.011948,0.000000,64.000000,0.000000,0.000000,-54.738569,-11.047502,120.449505,172.887468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560824,1.427072,0.199277,0.015912,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.630079,mpc,0,-126.340000,54.885000,-3.062358,-7.643142,-3.170000,-7.945000,0.107642,0.301858,-10.032790,17.229563,-1.006328,17.229563,-10.032790,-0.120000,0.250000,-33,-60,-33.378852,-72.315163,-33.378852,-72.315163,0.000000,12.518844,0.000000,64.000000,0.000000,0.000000,-51.358005,-23.074204,113.045765,160.135909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549874,1.413335,0.147906,0.014241,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.640209,mpc,0,-126.340000,54.885000,-3.178883,-7.673701,-3.270000,-7.815000,0.091117,0.141299,-9.910810,9.605862,-1.250287,9.605862,-9.910810,-0.210000,-0.010000,-34,-15,-34.455727,-3.680581,-34.455727,-3.680581,0.000000,-11.115737,0.000000,64.000000,0.000000,0.000000,-46.515130,-29.733648,117.962245,160.176130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560283,1.426203,0.198403,0.014383,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.650215,mpc,0,-126.340000,54.885000,-3.301973,-7.703978,-3.380000,-7.795000,0.078027,0.091022,-10.398727,-1.555235,-1.677214,-1.555235,-10.398727,-0.270000,-0.070000,-34,30,-34.480915,90.785043,-34.480915,90.785043,0.000000,-60.581362,0.000000,64.000000,0.000000,0.000000,-41.830223,-34.030236,116.573174,166.275404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560823,1.450248,0.197896,0.015552,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.660209,mpc,0,-126.340000,54.885000,-3.432645,-7.734295,-3.490000,-7.875000,0.057355,0.140705,-12.594353,-13.753155,-1.982162,-13.753155,-12.594353,-0.330000,-0.030000,-19,75,-19.486199,112.450000,-19.486199,112.450000,0.000000,-37.246319,0.000000,64.000000,0.000000,0.000000,-37.225002,-30.691474,116.173077,161.124039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561092,1.425826,0.222702,0.015336,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670222,mpc,0,-126.340000,54.885000,-3.571062,-7.764717,-3.620000,-8.065000,0.048938,0.300283,-14.363051,-22.657637,-2.714037,-22.657637,-14.363051,-0.300000,0.180000,-14,112,-13.749429,112.450000,-13.749429,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.476600,-18.978500,125.120449,156.161553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559910,1.425718,0.206420,0.015167,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.680141,mpc,0,-126.340000,54.885000,-3.715332,-7.794868,-3.770000,-8.285000,0.054668,0.490132,-15.643833,-24.914252,-2.957996,-24.914252,-15.643833,-0.230000,0.670000,-21,112,-21.413993,112.450000,-21.413993,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.824968,-3.331739,133.366527,168.479240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551318,1.416244,0.265704,0.016850,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.690138,mpc,0,-126.340000,54.885000,-3.867670,-7.825230,-3.920000,-8.475000,0.052330,0.649770,-16.497687,-16.985604,-3.018985,-16.985604,-16.497687,-0.220000,0.940000,-23,112,-23.127921,112.450000,-23.127921,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.112896,10.873087,135.531628,173.953621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552860,1.413274,0.228840,0.016016,0.500144,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.700215,mpc,0,-126.340000,54.885000,-4.027964,-7.855760,-4.100000,-8.575000,0.072036,0.719240,-17.778469,-6.861330,-2.592058,-6.861330,-17.778469,-0.240000,1.030000,-11,101,-11.143364,100.803732,-11.143364,100.803732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.503960,18.079002,135.986876,173.268473,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561029,1.425680,0.334404,0.014378,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.710208,mpc,0,-126.340000,54.885000,-4.193301,-7.885909,-4.280000,-8.565000,0.086699,0.679091,-19.120240,5.458569,-2.653048,5.458569,-19.120240,-0.210000,1.030000,-3,56,-2.609659,-3.945603,-2.609659,-3.945603,0.000000,59.749335,0.000000,64.000000,0.000000,0.000000,-28.490027,13.643030,137.362762,183.284091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560570,1.425137,0.259789,0.016433,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.720213,mpc,0,-126.340000,54.885000,-4.364869,-7.915906,-4.470000,-8.435000,0.105131,0.519094,-19.181230,16.009771,-2.470079,16.009771,-19.181230,-0.170000,0.830000,-6,11,-5.977166,-89.065854,-5.977166,-89.065854,0.000000,99.869586,0.000000,64.000000,0.000000,0.000000,-28.509398,-1.707013,128.640555,177.372297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561131,1.425515,0.181946,0.015371,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.730209,mpc,0,-126.340000,54.885000,-4.541954,-7.945618,-4.660000,-8.235000,0.118046,0.289382,-17.961438,20.583991,-2.104141,20.583991,-17.961438,-0.130000,0.480000,-23,-34,-22.887842,-106.050000,-22.887842,-106.050000,0.000000,71.853732,0.000000,64.000000,0.000000,0.000000,-26.416455,-17.954090,119.755711,165.269425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558591,1.424289,0.205619,0.014374,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.740210,mpc,0,-126.340000,54.885000,-4.724455,-7.975017,-4.840000,-8.045000,0.115545,0.069983,-17.961438,17.168573,-2.287110,17.168573,-17.961438,-0.150000,0.090000,-26,-77,-25.816558,-77.001701,-25.816558,-77.001701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.019545,-29.887877,122.761283,164.506692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561498,1.425990,0.196675,0.016264,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.750210,mpc,0,-126.340000,54.885000,-4.911882,-8.004003,-5.010000,-7.935000,0.098118,-0.069003,-16.924615,7.715185,-1.860183,7.715185,-16.924615,-0.220000,-0.060000,-34,-32,-34.040948,-0.759693,-34.040948,-0.759693,0.000000,-31.242008,0.000000,64.000000,0.000000,0.000000,-17.311482,-35.639995,131.364628,167.214863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559516,1.425698,0.236911,0.014886,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.760135,mpc,0,-126.340000,54.885000,-5.102444,-8.032287,-5.180000,-7.945000,0.077556,-0.087287,-16.619667,-6.678361,-2.409089,-6.678361,-16.619667,-0.320000,-0.240000,-34,13,-33.879238,112.450000,-33.879238,112.450000,0.000000,-99.451701,0.000000,64.000000,0.000000,0.000000,-10.823196,-36.228859,136.426461,175.835941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551617,1.412244,0.197893,0.014360,0.501791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.770210,mpc,0,-126.340000,54.885000,-5.300075,-8.060407,-5.340000,-8.095000,0.039925,0.034593,-16.924615,-20.888939,-2.957996,-20.888939,-16.924615,-0.340000,-0.110000,-32,58,-31.897179,112.450000,-31.897179,112.450000,0.000000,-54.451701,0.000000,64.000000,0.000000,0.000000,-5.253901,-26.036500,135.269844,166.640452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559984,1.483922,0.231679,0.016883,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.780208,mpc,0,-126.340000,54.885000,-5.499965,-8.087629,-5.510000,-8.365000,0.010035,0.277371,-17.412531,-31.257171,-3.018985,-31.257171,-17.412531,-0.340000,0.010000,13,103,32.791959,112.450000,32.791959,112.450000,-19.689138,-9.451701,0.000000,64.000000,0.000000,0.000000,-2.272142,-8.351862,130.671819,165.994608,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560184,1.425380,0.268424,0.014150,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.790137,mpc,0,-126.340000,54.885000,-5.701812,-8.113894,-5.690000,-8.715000,-0.011812,0.601106,-17.900448,-38.027017,-3.384923,-38.027017,-17.900448,-0.100000,0.460000,22,112,22.130448,112.450000,22.130448,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.199596,11.639537,134.902617,179.319070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553257,1.414419,0.254887,0.015552,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.800145,mpc,0,-126.340000,54.885000,-5.908196,-8.139485,-5.860000,-9.075000,-0.048196,0.935515,-17.351542,-35.465454,-3.567892,-35.465454,-17.351542,-0.110000,0.800000,-23,112,-24.762011,112.450000,-24.762011,112.450000,1.892459,0.000000,0.000000,64.000000,0.000000,0.000000,-7.792178,30.575152,139.019780,185.295571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554711,1.417033,0.231545,0.013562,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.810214,mpc,0,-126.340000,54.885000,-6.118382,-8.164229,-6.020000,-9.365000,-0.098382,1.200771,-14.850968,-26.987899,-3.445913,-26.987899,-14.850968,-0.110000,1.000000,-68,112,-70.000000,112.450000,-70.000000,112.450000,2.130448,0.000000,0.000000,64.000000,0.000000,0.000000,-7.467114,42.930725,141.931846,183.531739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557625,1.426269,0.302758,0.014639,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.820168,mpc,0,-126.340000,54.885000,-6.328244,-8.187588,-6.170000,-9.555000,-0.158244,1.367412,-14.424041,-15.582843,-2.653048,-15.582843,-14.424041,-0.190000,1.070000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.610525,48.234953,140.575679,179.263054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549000,1.425632,0.273768,0.015261,0.500159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.830077,mpc,0,-126.340000,54.885000,-6.538783,-8.209641,-6.310000,-9.635000,-0.228783,1.425359,-15.155916,-3.506902,-2.287110,-3.506902,-15.155916,-0.470000,1.100000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.844130,45.913635,154.819435,195.944008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559358,1.414373,0.506069,0.016698,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.840135,mpc,0,-126.340000,54.885000,-6.753704,-8.230681,-6.470000,-9.595000,-0.283704,1.364319,-17.473521,8.325081,-2.531068,8.325081,-17.473521,-0.610000,1.060000,-37,67,-37.114521,47.922105,-37.114521,47.922105,0.000000,19.527895,0.000000,64.000000,0.000000,0.000000,-13.846575,32.866635,148.758842,201.010320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551268,1.413444,0.456129,0.013576,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.850207,mpc,0,-126.340000,54.885000,-6.969731,-8.250272,-6.670000,-9.435000,-0.299731,1.184728,-21.376856,19.547167,-3.262944,19.547167,-21.376856,-0.580000,0.930000,-2,22,-2.341955,-49.089142,-2.341955,-49.089142,0.000000,71.539142,0.000000,64.000000,0.000000,0.000000,-17.629068,14.465357,137.500750,192.990780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559936,1.431606,0.194737,0.017318,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.860211,mpc,0,-126.340000,54.885000,-7.184640,-8.268141,-6.890000,-9.215000,-0.294640,0.946859,-23.999408,24.121388,-3.262944,24.121388,-23.999408,-0.380000,0.600000,0,-23,0.028348,-79.100438,0.028348,-79.100438,0.000000,56.550438,0.000000,64.000000,0.000000,0.000000,-17.498241,-2.578603,123.689028,179.369516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559803,1.426203,0.191994,0.016180,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.870212,mpc,0,-126.340000,54.885000,-7.399417,-8.284299,-7.130000,-8.985000,-0.269417,0.700701,-23.450502,21.437845,-3.750861,21.437845,-23.450502,-0.230000,0.200000,-21,-44,-20.569654,-44.346844,-20.569654,-44.346844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.044990,-16.439866,132.399098,183.073119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561039,1.424747,0.179819,0.015389,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.880216,mpc,0,-126.340000,54.885000,-7.613755,-8.298631,-7.350000,-8.825000,-0.263755,0.526369,-20.888939,12.655342,-2.897006,12.655342,-20.888939,-0.200000,0.030000,-48,1,-48.400234,27.142802,-48.400234,27.142802,0.000000,-26.489645,0.000000,64.000000,0.000000,0.000000,3.637767,-24.919269,147.426833,192.692149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559266,1.431392,0.208161,0.015595,0.500387,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.890207,mpc,0,-126.340000,54.885000,-7.826891,-8.310991,-7.550000,-8.765000,-0.276891,0.454009,-18.754303,0.701380,-3.933829,0.701380,-18.754303,-0.320000,-0.010000,-56,46,-56.327355,112.450000,-56.327355,112.450000,0.000000,-66.796844,0.000000,64.000000,0.000000,0.000000,16.638118,-28.863886,145.795971,191.615895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559403,1.426782,0.230489,0.015385,0.500162,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.900211,mpc,0,-126.340000,54.885000,-8.038973,-8.321287,-7.740000,-8.815000,-0.298973,0.493713,-19.730136,-11.252582,-3.140965,-11.252582,-19.730136,-0.420000,0.060000,-37,91,-37.067364,112.450000,-37.067364,112.450000,0.000000,-21.796844,0.000000,64.000000,0.000000,0.000000,25.846777,-23.885063,142.972043,182.002135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560133,1.426671,0.234141,0.015221,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.910212,mpc,0,-126.340000,54.885000,-8.249226,-8.329373,-7.950000,-8.975000,-0.299226,0.645627,-21.681804,-20.279043,-3.750861,-20.279043,-21.681804,-0.360000,0.430000,-21,112,-20.941129,112.450000,-20.941129,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.051678,-9.599687,141.567477,177.986490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558537,1.427363,0.216290,0.014717,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.920140,mpc,0,-126.340000,54.885000,-8.455829,-8.335099,-8.160000,-9.155000,-0.295829,0.819901,-22.047741,-18.815292,-3.750861,-18.815292,-22.047741,-0.360000,0.810000,-21,112,-21.220979,112.450000,-21.220979,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.506603,7.878031,140.262470,182.852108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554109,1.417535,0.281993,0.017701,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.930207,mpc,0,-126.340000,54.885000,-8.662788,-8.338441,-8.390000,-9.295000,-0.272788,0.956559,-22.413679,-11.313571,-4.299767,-11.313571,-22.413679,-0.210000,1.000000,-33,112,-33.157853,112.450000,-33.157853,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.812244,22.339872,140.175178,181.593119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560294,1.425666,0.281216,0.015393,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.940212,mpc,0,-126.340000,54.885000,-8.865543,-8.339183,-8.610000,-9.335000,-0.255543,0.995817,-23.267533,-2.104141,-3.933829,-2.104141,-23.267533,-0.310000,1.030000,-7,112,-6.639426,112.450000,-6.639426,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.016111,28.986668,139.132217,173.764029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558090,1.425536,0.296915,0.014413,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.950213,mpc,0,-126.340000,54.885000,-9.064945,-8.337238,-8.830000,-9.295000,-0.234945,0.957762,-23.206544,9.117946,-2.897006,9.117946,-23.206544,-0.280000,1.070000,0,67,-0.462073,27.306497,-0.462073,27.306497,0.000000,40.143503,0.000000,64.000000,0.000000,0.000000,22.285016,25.755548,140.376004,175.284063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559123,1.426492,0.299931,0.016402,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.960213,mpc,0,-126.340000,54.885000,-9.260700,-8.332495,-9.050000,-9.135000,-0.210700,0.802505,-21.742793,19.303209,-2.714037,19.303209,-21.742793,-0.150000,0.930000,-20,22,-19.731666,-57.778075,-19.731666,-57.778075,0.000000,80.228075,0.000000,64.000000,0.000000,0.000000,22.309379,12.654074,136.427257,174.014679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560367,1.422940,0.193855,0.014469,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.970207,mpc,0,-126.340000,54.885000,-9.452380,-8.324847,-9.250000,-8.905000,-0.202380,0.580153,-19.608157,23.633471,-2.592058,23.633471,-19.608157,-0.150000,0.590000,-32,-23,-32.158752,-82.826066,-32.158752,-82.826066,0.000000,60.276066,0.000000,64.000000,0.000000,0.000000,25.898204,-3.573585,132.368533,169.697320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555751,1.424600,0.189865,0.014317,0.500164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.980102,mpc,0,-126.340000,54.885000,-9.637948,-8.314309,-9.440000,-8.685000,-0.197948,0.370691,-18.205396,20.644980,-2.470079,20.644980,-18.205396,-0.210000,0.200000,-33,-42,-32.642236,-41.998064,-32.642236,-41.998064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.104951,-14.818421,134.124329,168.383956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555496,1.493091,0.196392,0.014691,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.990216,mpc,0,-126.340000,54.885000,-9.822955,-8.300385,-9.620000,-8.525000,-0.202955,0.224615,-17.717479,11.008623,-2.531068,11.008623,-17.717479,-0.290000,0.010000,-25,3,-25.192420,42.440168,-25.192420,42.440168,0.000000,-39.438232,0.000000,64.000000,0.000000,0.000000,37.907172,-19.096895,137.722019,166.423359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559914,1.426172,0.193740,0.014066,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.000138,mpc,0,-126.340000,54.885000,-9.999619,-8.283531,-9.780000,-8.475000,-0.219619,0.191469,-16.375708,-0.640391,-2.714037,-0.640391,-16.375708,-0.310000,-0.010000,-34,48,-34.339281,112.450000,-34.339281,112.450000,0.000000,-64.448064,0.000000,64.000000,0.000000,0.000000,44.384262,-17.602263,138.794574,163.843390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551927,1.415853,0.167731,0.013260,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.010210,mpc,0,-126.340000,54.885000,-10.173939,-8.263259,-9.950000,-8.545000,-0.223939,0.281741,-16.619667,-12.777322,-3.079975,-12.777322,-16.619667,-0.310000,0.070000,-26,93,-26.323368,112.450000,-26.323368,112.450000,0.000000,-19.448064,0.000000,64.000000,0.000000,0.000000,50.295863,-9.506596,134.774535,153.810719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560360,1.432519,0.218802,0.018204,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.020210,mpc,0,-126.340000,54.885000,-10.341966,-8.240042,-10.120000,-8.715000,-0.221966,0.474958,-17.900448,-21.254876,-2.775027,-21.254876,-17.900448,-0.310000,0.470000,10,112,10.387278,112.450000,10.387278,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.386575,4.214127,131.150411,156.922253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561584,1.426970,0.218142,0.014988,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.030214,mpc,0,-126.340000,54.885000,-10.504838,-8.213652,-10.290000,-8.905000,-0.214838,0.691348,-17.656490,-19.669147,-2.653048,-19.669147,-17.656490,-0.180000,0.820000,-24,112,-23.850810,112.450000,-23.850810,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.989776,20.613558,134.149870,168.543229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558809,1.429361,0.313534,0.016761,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.040210,mpc,0,-126.340000,54.885000,-10.662131,-8.184052,-10.460000,-9.045000,-0.202131,0.860948,-15.948781,-11.069613,-3.384923,-11.069613,-15.948781,-0.160000,0.990000,-41,112,-40.992680,112.450000,-40.992680,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.296010,32.296197,132.036701,162.143761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558164,1.426136,0.257482,0.015516,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.050207,mpc,0,-126.340000,54.885000,-10.813809,-8.151150,-10.610000,-9.095000,-0.203809,0.943850,-15.521854,-1.433256,-2.775027,-1.433256,-15.521854,-0.240000,1.070000,-29,112,-28.592085,112.450000,-28.592085,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.627025,37.148913,134.142843,161.590166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558353,1.426132,0.286018,0.014719,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.060210,mpc,0,-126.340000,54.885000,-10.959790,-8.114863,-10.770000,-9.045000,-0.189790,0.930137,-16.375708,9.239925,-1.860183,9.239925,-16.375708,-0.310000,1.090000,-1,67,-1.293337,54.793556,-1.293337,54.793556,0.000000,12.656444,0.000000,64.000000,0.000000,0.000000,36.636356,33.384974,137.305829,165.853680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558549,1.426103,0.312687,0.015441,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.070211,mpc,0,-126.340000,54.885000,-11.099787,-8.075169,-10.930000,-8.895000,-0.169787,0.819831,-16.131750,18.571334,-2.226120,18.571334,-16.131750,-0.220000,0.930000,-2,22,-2.469110,-16.446732,-2.469110,-16.446732,0.000000,38.896732,0.000000,64.000000,0.000000,0.000000,31.894934,22.800423,126.505152,158.302749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559748,1.425472,0.178244,0.015235,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.080137,mpc,0,-126.340000,54.885000,-11.232739,-8.032344,-11.080000,-8.665000,-0.152739,0.632656,-15.948781,23.389512,-0.945339,23.389512,-15.948781,-0.160000,0.590000,-2,-23,-2.191347,-41.439532,-2.191347,-41.439532,0.000000,18.889532,0.000000,64.000000,0.000000,0.000000,32.760012,8.181868,125.743495,156.355215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568513,1.689456,0.217859,0.028978,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.090089,mpc,0,-126.340000,54.885000,-11.359925,-7.985941,-11.220000,-8.435000,-0.139925,0.449059,-13.692166,20.766960,-1.555235,20.766960,-13.692166,-0.110000,0.200000,-21,-1,-21.165156,-0.912321,-21.165156,-0.912321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.032800,-2.276701,125.871083,149.580373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548403,1.523975,0.197942,0.016862,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.100086,mpc,0,-126.340000,54.885000,-11.481438,-7.935800,-11.340000,-8.285000,-0.141438,0.349200,-11.374561,11.435550,-1.372266,11.435550,-11.374561,-0.130000,0.070000,-37,44,-36.854757,82.150659,-36.854757,82.150659,0.000000,-38.062980,0.000000,64.000000,0.000000,0.000000,43.646069,-9.739038,137.107767,160.244381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563356,1.686104,0.226086,0.027071,0.500246,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.110057,mpc,0,-126.340000,54.885000,-11.596303,-7.882250,-11.440000,-8.235000,-0.156303,0.352750,-8.873987,0.640391,-1.677214,0.640391,-8.873987,-0.200000,0.170000,-49,89,-49.147561,112.450000,-49.147561,112.450000,0.000000,-23.362321,0.000000,64.000000,0.000000,0.000000,49.695673,-11.700136,135.005566,158.229543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546242,1.456554,0.241834,0.022157,0.500377,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.120066,mpc,0,-126.340000,54.885000,-11.705194,-7.824924,-11.520000,-8.255000,-0.185194,0.430076,-8.995966,-6.007476,-1.128308,-6.007476,-8.995966,-0.340000,0.520000,-30,112,-29.651520,112.450000,-29.651520,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.123449,-8.640617,129.560594,153.785919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570596,1.631646,0.249630,0.016584,0.500456,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.130061,mpc,0,-126.340000,54.885000,-11.807484,-7.764098,-11.600000,-8.295000,-0.207484,0.530902,-9.422894,-4.970653,-1.189297,-4.970653,-9.422894,-0.360000,0.850000,-20,112,-19.745234,112.450000,-19.745234,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.110541,-1.003998,127.057999,148.763281,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549044,1.689002,0.317905,0.028526,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.140353,mpc,0,-126.340000,54.885000,-11.906060,-7.697727,-11.710000,-8.305000,-0.196060,0.607273,-10.642686,1.982162,-1.494245,1.982162,-10.642686,-0.310000,1.000000,-7,112,-6.863106,112.450000,-6.863106,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.006013,7.293718,120.833262,145.764055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578186,1.677700,0.316920,0.017977,0.500286,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.150062,mpc,0,-126.340000,54.885000,-11.992759,-7.631653,-11.800000,-8.245000,-0.192759,0.613347,-10.947634,9.788831,-1.311276,9.788831,-10.947634,-0.220000,1.060000,-7,67,-6.778062,52.506393,-6.778062,52.506393,0.000000,14.943607,0.000000,64.000000,0.000000,0.000000,34.501225,11.068764,115.003690,137.192157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549528,1.691216,0.385818,0.018663,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.160139,mpc,0,-126.340000,54.885000,-12.076294,-7.559538,-11.900000,-8.085000,-0.176294,0.525462,-9.971800,18.144407,-1.311276,18.144407,-9.971800,-0.150000,0.910000,-14,22,-13.834021,-9.654373,-13.834021,-9.654373,0.000000,32.104373,0.000000,64.000000,0.000000,0.000000,32.299045,8.328833,114.200441,131.642427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552025,1.427591,0.149428,0.020551,0.500437,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.170129,mpc,0,-126.340000,54.885000,-12.152654,-7.484514,-11.980000,-7.875000,-0.172654,0.390486,-8.020133,23.145554,-0.701380,23.145554,-8.020133,-0.140000,0.570000,-24,-23,-23.927940,-31.545109,-23.927940,-31.545109,0.000000,8.995109,0.000000,64.000000,0.000000,0.000000,31.867104,0.215134,112.153869,132.085314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553761,1.424477,0.142934,0.017763,0.500173,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.180140,mpc,0,-126.340000,54.885000,-12.222767,-7.405844,-12.050000,-7.675000,-0.172767,0.269156,-6.678361,18.266386,-0.213464,18.266386,-6.678361,-0.170000,0.190000,-27,22,-27.400787,32.421929,-27.400787,32.421929,0.000000,-9.971929,0.000000,64.000000,0.000000,0.000000,34.072481,-4.641483,118.988606,135.421889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550787,1.418146,0.136730,0.017198,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.190218,mpc,0,-126.340000,54.885000,-12.286927,-7.323173,-12.110000,-7.545000,-0.176927,0.221827,-5.580549,8.752008,-0.396432,8.752008,-5.580549,-0.240000,0.110000,-26,67,-25.844996,112.449990,-25.844996,112.449990,0.000000,-44.999990,0.000000,64.000000,0.000000,0.000000,38.320573,-7.525475,122.694393,141.978900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560115,1.428154,0.215647,0.016381,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.200211,mpc,0,-126.340000,54.885000,-12.344264,-7.237799,-12.150000,-7.505000,-0.194264,0.267201,-4.970653,-0.640391,-1.311276,-0.640391,-4.970653,-0.260000,0.360000,-27,112,-27.355244,112.450000,-27.355244,112.450000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,41.201034,-5.186081,117.444848,133.850962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559566,1.425171,0.216288,0.014725,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.210212,mpc,0,-126.340000,54.885000,-12.395455,-7.149054,-12.200000,-7.515000,-0.195455,0.365946,-4.909663,-4.177788,-0.701380,-4.177788,-4.909663,-0.280000,0.730000,-22,112,-22.166260,112.450000,-22.166260,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.687863,0.068324,113.120410,129.766312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558909,1.423944,0.253565,0.015188,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.220213,mpc,0,-126.340000,54.885000,-12.440559,-7.057066,-12.240000,-7.525000,-0.200559,0.467934,-4.909663,-0.335443,-0.640391,-0.335443,-4.909663,-0.240000,0.950000,-22,112,-22.489650,112.450000,-22.489650,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.686488,7.921359,113.115110,131.892753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559569,1.425204,0.265753,0.015828,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.230209,mpc,0,-126.340000,54.885000,-12.479670,-6.961963,-12.280000,-7.485000,-0.199670,0.523037,-4.909663,6.861330,-0.518412,6.861330,-4.909663,-0.240000,1.040000,-16,93,-15.522342,93.298698,-15.522342,93.298698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.882635,12.680513,108.836591,125.945911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558947,1.423605,0.285238,0.016367,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.240140,mpc,0,-126.340000,54.885000,-12.512733,-6.864449,-12.320000,-7.365000,-0.192733,0.500551,-4.421746,14.850968,-0.152474,14.850968,-4.421746,-0.230000,1.000000,-12,48,-12.352641,31.030874,-12.352641,31.030874,0.000000,17.267824,0.000000,64.000000,0.000000,0.000000,31.511023,11.996060,107.183027,121.840237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553570,1.414893,0.178620,0.014276,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.250208,mpc,0,-126.340000,54.885000,-12.540494,-6.762598,-12.360000,-7.185000,-0.180494,0.422402,-3.323933,20.401022,-0.091484,20.401022,-3.323933,-0.160000,0.750000,-22,3,-22.351060,1.146111,-22.351060,1.146111,0.000000,2.152587,0.000000,64.000000,0.000000,0.000000,27.476726,5.848183,106.145591,122.130266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560480,1.439101,0.180895,0.015018,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.260209,mpc,0,-126.340000,54.885000,-12.562472,-6.658558,-12.380000,-6.995000,-0.182472,0.336442,-3.201954,19.303209,-0.396432,19.303209,-3.201954,-0.180000,0.410000,-17,33,-16.545004,33.256611,-16.545004,33.256611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.718857,-1.543469,111.021428,127.167232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559108,1.422940,0.178220,0.015201,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.270217,mpc,0,-126.340000,54.885000,-12.579032,-6.551703,-12.400000,-6.855000,-0.179032,0.303297,-2.104141,11.862478,0.152474,11.862478,-2.104141,-0.200000,0.310000,-21,78,-20.578250,103.880686,-20.578250,103.880686,0.000000,-25.624076,0.000000,64.000000,0.000000,0.000000,24.056203,-7.730047,107.426306,123.357182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559197,1.422431,0.208896,0.014730,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.280146,mpc,0,-126.340000,54.885000,-12.590250,-6.443104,-12.400000,-6.785000,-0.190250,0.341896,-0.457422,4.665705,0.091484,4.665705,-0.457422,-0.200000,0.500000,-34,112,-34.306861,112.450000,-34.306861,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.532429,-9.576911,93.727757,108.672643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555781,1.414466,0.187635,0.015547,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.290213,mpc,0,-126.340000,54.885000,-12.596491,-6.330493,-12.400000,-6.745000,-0.196491,0.414507,-0.152474,0.823360,0.091484,0.823360,-0.152474,-0.260000,0.810000,-28,112,-28.216527,112.450000,-28.216527,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.393271,-8.982134,86.776611,105.667468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560634,1.422206,0.237746,0.014755,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.300209,mpc,0,-126.340000,54.885000,-12.597748,-6.216334,-12.400000,-6.725000,-0.197748,0.508666,-0.152474,2.592058,0.213464,2.592058,-0.152474,-0.290000,0.990000,-20,112,-20.320412,112.450000,-20.320412,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.802080,-5.513595,82.048413,98.062991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558407,1.420734,0.277779,0.015112,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.310210,mpc,0,-126.340000,54.885000,-12.594259,-6.099939,-12.400000,-6.665000,-0.194259,0.565061,-1.311276,7.471226,0.457422,7.471226,-1.311276,-0.260000,1.050000,-8,108,-8.345472,108.433232,-8.345472,108.433232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.429188,-2.009919,74.033879,87.800469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559462,1.425748,0.333602,0.013938,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.320139,mpc,0,-126.340000,54.885000,-12.586280,-5.982359,-12.400000,-6.545000,-0.186280,0.562641,-0.213464,13.326228,0.274453,13.326228,-0.213464,-0.200000,1.060000,-19,63,-18.599830,60.491198,-18.599830,60.491198,0.000000,2.942034,0.000000,64.000000,0.000000,0.000000,0.118197,-0.763932,67.115161,80.073098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552009,1.413049,0.227384,0.014167,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330211,mpc,0,-126.340000,54.885000,-12.573776,-5.861204,-12.390000,-6.365000,-0.183776,0.503796,0.274453,18.632323,0.335443,18.632323,0.274453,-0.170000,0.860000,-21,29,-21.307962,28.809676,-21.307962,28.809676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.599804,-2.637462,68.067081,80.480672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559467,1.464850,0.174905,0.015767,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.340215,mpc,0,-126.340000,54.885000,-12.557149,-5.739149,-12.380000,-6.165000,-0.177149,0.425851,0.274453,19.486178,-0.091484,19.486178,0.274453,-0.200000,0.580000,-13,40,-12.718795,39.572118,-12.718795,39.572118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.550174,-6.033839,74.271906,87.555972,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558375,1.417510,0.165028,0.013138,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350162,mpc,0,-126.340000,54.885000,-12.536649,-5.616276,-12.370000,-6.005000,-0.166649,0.388724,0.518412,14.789979,0.762370,14.789979,0.518412,-0.180000,0.440000,-14,85,-14.060645,88.856225,-14.060645,88.856225,0.000000,-4.284107,0.000000,64.000000,0.000000,0.000000,-9.561128,-8.899995,71.618840,84.054179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561747,1.418709,0.197927,0.015110,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.360216,mpc,0,-126.340000,54.885000,-12.512101,-5.490736,-12.350000,-5.895000,-0.162101,0.404264,1.067318,8.934977,0.579401,8.934977,1.067318,-0.170000,0.600000,-19,112,-19.001597,112.450000,-19.001597,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.855639,-12.666284,67.755004,83.901545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559808,1.420393,0.216595,0.015391,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.370145,mpc,0,-126.340000,54.885000,-12.484271,-5.365606,-12.330000,-5.795000,-0.154271,0.429394,2.409089,6.983309,0.335443,6.983309,2.409089,-0.170000,0.830000,-29,112,-28.519121,112.450000,-28.519121,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.941230,-16.132625,67.813214,87.454353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556735,1.423772,0.279117,0.013850,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.380207,mpc,0,-126.340000,54.885000,-12.452620,-5.237827,-12.300000,-5.695000,-0.152620,0.457173,2.043152,10.154769,0.396432,10.154769,2.043152,-0.220000,1.020000,-16,86,-16.007618,85.704507,-16.007618,85.704507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.740360,-19.532376,64.157557,85.290738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559600,1.418023,0.306619,0.015048,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.390210,mpc,0,-126.340000,54.885000,-12.417902,-5.110017,-12.290000,-5.565000,-0.127902,0.454983,0.030495,15.216906,0.823360,15.216906,0.030495,-0.220000,0.950000,9,50,8.719168,49.709416,8.719168,49.709416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.513697,-21.556901,60.770484,76.807247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551804,1.418184,0.189815,0.014321,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.400137,mpc,0,-126.340000,54.885000,-12.380426,-4.982617,-12.280000,-5.395000,-0.100426,0.412383,0.945339,18.205396,0.823360,18.205396,0.945339,-0.130000,0.710000,-3,41,-2.985814,41.231465,-2.985814,41.231465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.012259,-20.419905,61.426644,70.597258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554863,1.416062,0.146809,0.017730,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.410217,mpc,0,-126.340000,54.885000,-12.339469,-4.852874,-12.260000,-5.205000,-0.079469,0.352126,1.189297,17.595500,0.579401,17.595500,1.189297,-0.070000,0.540000,-9,56,-9.167187,55.527612,-9.167187,55.527612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.436888,-22.149142,58.355108,67.843890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561141,1.421780,0.180025,0.015842,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.420209,mpc,0,-126.340000,54.885000,-12.296162,-4.724100,-12.240000,-5.045000,-0.056162,0.320900,1.311276,13.631176,0.030495,13.631176,1.311276,-0.070000,0.520000,-8,87,-7.612882,87.314309,-7.612882,87.314309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.698055,-23.699999,54.447744,63.095408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559354,1.417302,0.192269,0.016323,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.430215,mpc,0,-126.340000,54.885000,-12.250269,-4.595208,-12.210000,-4.925000,-0.040269,0.329792,1.738204,10.154769,0.579401,10.154769,1.738204,-0.090000,0.660000,-7,105,-6.648543,104.911356,-6.648543,104.911356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.341055,-25.437320,53.872011,65.779136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560059,1.418349,0.202682,0.014434,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.440213,mpc,0,-126.340000,54.885000,-12.202038,-4.466657,-12.190000,-4.815000,-0.012038,0.348343,2.592058,10.459717,0.701380,10.459717,2.592058,-0.090000,0.850000,-10,87,-9.855382,86.889082,-9.855382,86.889082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.632228,-27.074735,52.862716,66.655153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557170,1.417329,0.255157,0.015639,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.450139,mpc,0,-126.340000,54.885000,-12.151974,-4.339507,-12.150000,-4.685000,-0.001974,0.345493,3.018985,13.753155,0.640391,13.753155,3.018985,-0.090000,0.950000,-10,49,-10.151761,48.640466,-10.151761,48.640466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.680950,-28.319718,46.263907,57.859546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555688,1.843655,0.258508,0.029704,0.548999,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.460063,mpc,0,-126.340000,54.885000,-12.099887,-4.213048,-12.120000,-4.525000,0.020113,0.311952,2.653048,16.863625,0.457422,16.863625,2.653048,-0.090000,0.720000,-2,38,-1.806744,38.134723,-1.806744,38.134723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.996576,-28.421691,44.587844,53.420725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556670,1.467540,0.227689,0.018435,0.500392,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.470059,mpc,0,-126.340000,54.885000,-12.045513,-4.086572,-12.090000,-4.375000,0.044487,0.288428,2.470079,15.948781,0.701380,15.948781,2.470079,-0.080000,0.520000,3,60,2.884976,59.963491,2.884976,59.963491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.264151,-27.805128,46.897174,54.128698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552314,1.810759,0.233113,0.035565,0.500454,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.480064,mpc,0,-126.340000,54.885000,-11.989301,-3.961091,-12.060000,-4.245000,0.070699,0.283909,2.104141,12.289405,0.518412,12.289405,2.104141,-0.070000,0.520000,8,89,7.692560,89.233907,7.692560,89.233907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.132296,-28.133710,45.920988,54.678340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550315,1.448446,0.215029,0.022127,0.500581,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.490064,mpc,0,-126.340000,54.885000,-11.931441,-3.836978,-12.020000,-4.135000,0.088559,0.298022,2.836017,9.422894,0.823360,9.422894,2.836017,-0.050000,0.680000,1,99,0.830834,99.123439,0.830834,99.123439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.276267,-29.595643,48.053511,59.466033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571436,1.597670,0.312489,0.025504,0.501386,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.500059,mpc,0,-126.340000,54.885000,-11.872066,-3.714476,-11.990000,-4.025000,0.117934,0.310524,2.897006,10.764665,0.945339,10.764665,2.897006,-0.030000,0.830000,1,74,1.482628,74.278674,1.482628,74.278674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.707060,-31.676449,43.531725,56.692527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544220,1.667871,0.269224,0.025191,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510073,mpc,0,-126.340000,54.885000,-11.811120,-3.593480,-11.960000,-3.915000,0.148880,0.321520,3.079975,12.838311,0.640391,12.838311,3.079975,-0.030000,0.810000,5,57,4.788806,56.854919,4.788806,56.854919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.485032,-32.307203,39.743066,49.234089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549304,1.427971,0.146398,0.012457,0.500530,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.520057,mpc,0,-126.340000,54.885000,-11.748999,-3.474793,-11.920000,-3.775000,0.171001,0.300207,2.531068,15.521854,0.579401,15.521854,2.531068,-0.030000,0.690000,14,41,14.202372,40.901404,14.202372,40.901404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.312655,-32.370949,37.915123,46.047674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542219,1.422083,0.142738,0.013592,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530099,mpc,0,-126.340000,54.885000,-11.685232,-3.357589,-11.890000,-3.625000,0.204768,0.267411,3.079975,14.058103,0.274453,14.058103,3.079975,0.030000,0.510000,7,63,6.507173,62.931712,6.507173,62.931712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.571573,-31.178401,43.022858,47.787420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547185,1.411121,0.138402,0.012327,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540221,mpc,0,-126.340000,54.885000,-11.619721,-3.241854,-11.840000,-3.495000,0.220279,0.253146,3.994819,10.764665,0.518412,10.764665,3.994819,0.030000,0.530000,0,85,-0.276623,85.169011,-0.276623,85.169011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.347351,-31.601370,40.363470,47.862762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571804,1.416049,0.187328,0.014803,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550155,mpc,0,-126.340000,54.885000,-11.554279,-3.130817,-11.790000,-3.395000,0.235721,0.264183,3.933829,7.837164,0.213464,7.837164,3.933829,0.020000,0.660000,3,97,2.561310,96.751087,2.561310,96.751087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.321336,-32.846128,38.457871,49.832331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563459,1.416140,0.203138,0.016005,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560208,mpc,0,-126.340000,54.885000,-11.486942,-3.021215,-11.740000,-3.305000,0.253058,0.283785,4.543725,8.081122,0.030495,8.081122,4.543725,0.030000,0.770000,-1,84,-1.134405,84.157195,-1.134405,84.157195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.578127,-34.209124,39.730417,52.236876,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561839,1.414668,0.204651,0.015405,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570128,mpc,0,-126.340000,54.885000,-11.419431,-2.915971,-11.680000,-3.195000,0.260569,0.279029,5.275601,11.374561,0.457422,11.374561,5.275601,0.020000,0.840000,-3,47,-3.424034,46.600944,-3.424034,46.600944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.508009,-35.266302,36.672896,48.672494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555165,1.407812,0.151276,0.013651,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.580212,mpc,0,-126.340000,54.885000,-11.349745,-2.812137,-11.620000,-3.065000,0.270255,0.252863,5.336590,13.387218,0.823360,13.387218,5.336590,0.000000,0.740000,2,32,1.652918,31.660436,1.652918,31.660436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.261528,-35.056435,35.293240,44.726302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561668,1.419731,0.175686,0.015410,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.590213,mpc,0,-126.340000,54.885000,-11.279594,-2.712480,-11.560000,-2.955000,0.280406,0.242520,5.092632,11.008623,1.433256,11.008623,5.092632,0.000000,0.470000,6,71,6.133054,70.817144,6.133054,70.817144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.680570,-33.683811,40.490346,46.757116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561493,1.413830,0.181512,0.016142,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.600208,mpc,0,-126.340000,54.885000,-11.208439,-2.616345,-11.500000,-2.885000,0.291561,0.268655,6.373413,5.031642,0.396432,5.031642,6.373413,0.000000,0.530000,-4,112,-4.358937,112.449999,-4.358937,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.320585,-33.683781,43.359788,52.871537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559100,1.413956,0.216568,0.015004,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.610214,mpc,0,-126.340000,54.885000,-11.136152,-2.523743,-11.430000,-2.845000,0.293848,0.321257,7.288257,2.470079,0.335443,2.470079,7.288257,0.000000,0.780000,-13,112,-12.573588,112.450000,-12.573588,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.338832,-35.534177,43.669343,60.493635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559450,1.450336,0.317478,0.015876,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.620214,mpc,0,-126.340000,54.885000,-11.062823,-2.434983,-11.350000,-2.795000,0.287177,0.360017,7.532216,4.055809,0.518412,4.055809,7.532216,-0.020000,0.980000,-12,85,-11.507569,85.187392,-11.507569,85.187392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.757738,-37.026125,40.239886,57.308488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559715,1.414082,0.330778,0.016080,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.630213,mpc,0,-126.340000,54.885000,-10.988389,-2.350176,-11.280000,-2.725000,0.291611,0.374824,7.044299,8.142112,0.457422,8.142112,7.044299,-0.050000,0.930000,0,53,0.185063,52.594267,0.185063,52.594267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.607729,-37.380557,38.244674,50.552326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558198,1.415236,0.191391,0.014486,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.640135,mpc,0,-126.340000,54.885000,-10.913378,-2.270052,-11.200000,-2.635000,0.286622,0.364948,6.861330,10.886644,0.823360,10.886644,6.861330,-0.060000,0.740000,6,41,6.385017,41.039476,6.385017,41.039476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.481908,-36.002422,42.055593,49.298280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552304,1.406640,0.143988,0.014938,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.650209,mpc,0,-126.340000,54.885000,-10.835991,-2.192946,-11.130000,-2.525000,0.294009,0.332054,7.166278,9.422894,0.213464,9.422894,7.166278,-0.040000,0.530000,4,64,4.070569,64.429460,4.070569,64.429460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.598782,-34.341942,42.172643,49.822422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562223,1.413086,0.178473,0.016923,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.660214,mpc,0,-126.340000,54.885000,-10.757831,-2.120713,-11.050000,-2.465000,0.292169,0.344287,7.044299,4.177788,-0.030495,4.177788,7.044299,-0.030000,0.530000,4,106,3.764348,105.601988,3.764348,105.601988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.416566,-33.887174,39.424609,50.412262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557095,1.414424,0.206170,0.015958,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.670142,mpc,0,-126.340000,54.885000,-10.678933,-2.053447,-10.970000,-2.445000,0.291067,0.391553,7.349247,-0.640391,0.274453,-0.640391,7.349247,-0.040000,0.740000,2,112,2.370863,112.450000,2.370863,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.165867,-34.967497,43.628588,59.034327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551295,1.487723,0.247479,0.014163,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.680215,mpc,0,-126.340000,54.885000,-10.597412,-1.989778,-10.890000,-2.445000,0.292588,0.455222,7.654195,0.457422,0.457422,0.457422,7.654195,-0.010000,0.950000,-2,102,-2.025304,101.947035,-2.025304,101.947035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.207182,-35.776101,41.785994,56.687218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561472,1.413882,0.353937,0.014771,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.690209,mpc,0,-126.340000,54.885000,-10.514969,-1.931260,-10.810000,-2.405000,0.295031,0.473740,7.227268,3.933829,0.274453,3.933829,7.227268,-0.020000,0.980000,6,68,6.370823,67.733610,6.370823,67.733610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.699793,-36.401245,37.349812,50.318565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558004,1.412699,0.226441,0.014977,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.700216,mpc,0,-126.340000,54.885000,-10.430775,-1.877405,-10.740000,-2.345000,0.309225,0.467595,6.617372,7.837164,1.067318,7.837164,6.617372,-0.020000,0.850000,17,41,17.498823,41.066709,17.498823,41.066709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.410309,-35.540664,39.083337,46.833355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559619,1.503940,0.180533,0.016281,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.710210,mpc,0,-126.340000,54.885000,-10.344922,-1.828415,-10.660000,-2.275000,0.315078,0.446585,6.495393,7.288257,0.335443,7.288257,6.495393,0.020000,0.610000,18,60,17.540825,59.724809,17.540825,59.724809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.560601,-33.617093,42.444381,48.785650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560473,1.413116,0.189432,0.015357,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.720218,mpc,0,-126.340000,54.885000,-10.257073,-1.784228,-10.580000,-2.225000,0.322927,0.440772,7.349247,2.470079,0.884349,2.470079,7.349247,0.090000,0.560000,3,100,3.116234,99.515783,3.116234,99.515783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.427629,-32.968251,41.748831,48.934173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560961,1.413710,0.190135,0.016891,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.730211,mpc,0,-126.340000,54.885000,-10.167336,-1.745011,-10.500000,-2.225000,0.332664,0.479989,8.812998,-1.616224,0.640391,-1.616224,8.812998,0.070000,0.730000,-6,112,-5.725062,112.450000,-5.725062,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.979719,-34.068617,38.657540,52.135307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558115,1.417268,0.242749,0.016201,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.740213,mpc,0,-126.340000,54.885000,-10.075395,-1.710718,-10.400000,-2.235000,0.324605,0.524282,9.544873,-1.860183,0.030495,-1.860183,9.544873,0.020000,0.920000,-4,103,-4.276706,103.444720,-4.276706,103.444720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.226557,-35.360986,36.077273,51.586789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559988,1.412903,0.304716,0.015889,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.750209,mpc,0,-126.340000,54.885000,-9.981242,-1.681424,-10.300000,-2.235000,0.318758,0.553576,8.752008,1.189297,0.579401,1.189297,8.752008,-0.020000,0.990000,11,70,11.400643,70.078179,11.400643,70.078179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.819147,-36.009900,35.365054,48.269135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559171,1.412495,0.231254,0.015069,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.760211,mpc,0,-126.340000,54.885000,-9.884614,-1.657109,-10.200000,-2.215000,0.315386,0.557891,8.691018,4.055809,0.335443,4.055809,8.691018,-0.030000,0.850000,18,54,18.476746,53.664972,18.476746,53.664972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.884921,-34.364619,39.143286,45.480994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559846,1.418187,0.202354,0.016963,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.770208,mpc,0,-126.340000,54.885000,-9.785500,-1.637811,-10.110000,-2.165000,0.324500,0.527189,8.873987,4.543725,0.213464,4.543725,8.873987,0.030000,0.660000,15,59,14.512279,58.832554,14.512279,58.832554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.211703,-32.686965,38.511621,44.226824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558906,1.412765,0.177782,0.015938,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.780214,mpc,0,-126.340000,54.885000,-9.683591,-1.623495,-10.010000,-2.145000,0.326409,0.521505,10.032790,1.067318,0.640391,1.067318,10.032790,0.090000,0.590000,-1,89,-0.631748,88.795654,-0.631748,88.795654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.090690,-31.835229,36.228522,42.015060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560801,1.413194,0.190128,0.015391,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.790071,mpc,0,-126.340000,54.885000,-9.580436,-1.614269,-9.890000,-2.155000,0.309564,0.540731,11.374561,-2.775027,0.213464,-2.775027,11.374561,0.030000,0.690000,-5,110,-4.590916,110.038566,-4.590916,110.038566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.008905,-32.345437,31.456723,42.870925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550037,1.407340,0.200712,0.015336,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.800086,mpc,0,-126.340000,54.885000,-9.472666,-1.609820,-9.770000,-2.185000,0.297334,0.575180,11.374561,-3.811850,0.823360,-3.811850,11.374561,0.000000,0.880000,1,101,1.191901,101.206885,1.191901,101.206885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.319327,-33.338536,33.756985,47.399791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539403,1.404187,0.259995,0.014134,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.810348,mpc,0,-126.340000,54.885000,-9.358984,-1.610369,-9.640000,-2.205000,0.281016,0.594631,12.167426,-1.494245,0.213464,-1.494245,12.167426,-0.020000,0.920000,1,76,0.718887,75.515569,0.718887,75.515569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.308241,-33.615114,35.456456,46.437372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573499,1.501036,0.253864,0.017391,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.820092,mpc,0,-126.340000,54.885000,-9.247871,-1.615622,-9.520000,-2.195000,0.272129,0.579378,12.289405,2.226120,0.762370,2.226120,12.289405,-0.040000,0.870000,7,43,6.961767,42.849962,6.961767,42.849962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.769642,-33.340702,32.731940,41.275207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545342,1.746843,0.268524,0.032882,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.830066,mpc,0,-126.340000,54.885000,-9.130788,-1.625709,-9.390000,-2.175000,0.259212,0.549291,12.289405,2.653048,0.701380,2.653048,12.289405,-0.020000,0.640000,9,52,8.626446,51.797677,8.626446,51.797677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.626717,-31.609212,35.552757,40.918166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562441,1.461002,0.211293,0.026175,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.840061,mpc,0,-126.340000,54.885000,-9.009926,-1.640524,-9.250000,-2.175000,0.240074,0.534476,13.387218,-0.396432,0.823360,-0.396432,13.387218,0.000000,0.530000,-1,82,-1.318227,81.748967,-1.318227,81.748967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.083108,-30.482761,34.960122,40.751583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553904,1.779746,0.255233,0.036903,0.500583,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.850062,mpc,0,-126.340000,54.885000,-8.885323,-1.659976,-9.110000,-2.215000,0.224677,0.555024,13.936124,-5.153621,0.518412,-5.153621,13.936124,0.000000,0.620000,-5,112,-5.177597,111.988576,-5.177597,111.988576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.260485,-30.921817,33.539888,43.931046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550071,1.499368,0.270667,0.019130,0.500327,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.860058,mpc,0,-126.340000,54.885000,-8.756987,-1.683945,-8.960000,-2.275000,0.203013,0.591055,14.607010,-7.166278,0.396432,-7.166278,14.607010,-0.030000,0.830000,-6,110,-5.652451,110.380608,-5.652451,110.380608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.140900,-32.232607,36.459340,51.124529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555127,1.446498,0.330708,0.015336,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.870138,mpc,0,-126.340000,54.885000,-8.623619,-1.712587,-8.810000,-2.325000,0.186381,0.612413,14.424041,-4.299767,-0.030495,-4.299767,14.424041,-0.040000,0.990000,1,71,1.214610,70.595239,1.214610,70.595239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.924743,-33.255025,35.998356,50.075631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553420,1.414184,0.283703,0.013306,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.880138,mpc,0,-126.340000,54.885000,-8.487268,-1.745317,-8.670000,-2.335000,0.182732,0.589683,14.180083,0.884349,0.945339,0.884349,14.180083,-0.060000,0.860000,13,32,12.960234,32.459727,12.960234,32.459727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.869816,-32.361599,37.160622,45.276545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552611,1.418664,0.148879,0.023239,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.890069,mpc,0,-126.340000,54.885000,-8.347746,-1.781951,-8.520000,-2.315000,0.172254,0.533049,14.180083,2.775027,0.335443,2.775027,14.180083,-0.040000,0.570000,16,33,16.410542,32.892391,16.410542,32.892391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.743525,-29.944953,44.355594,49.551785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551235,1.406158,0.135724,0.014151,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.900212,mpc,0,-126.340000,54.885000,-8.200951,-1.823462,-8.360000,-2.325000,0.159049,0.501538,14.728989,-1.433256,0.457422,-1.433256,14.728989,0.040000,0.430000,4,74,4.427831,73.791835,4.427831,73.791835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.948285,-27.736944,47.008599,50.512242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561089,1.422040,0.183280,0.014139,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.910212,mpc,0,-126.340000,54.885000,-8.051868,-1.868294,-8.200000,-2.365000,0.148132,0.496706,15.826802,-6.922320,0.640391,-6.922320,15.826802,0.050000,0.510000,-5,110,-4.874605,109.878753,-4.874605,109.878753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.612789,-27.772903,46.081112,53.970316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559311,1.421661,0.234759,0.015722,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.920071,mpc,0,-126.340000,54.885000,-7.900598,-1.916124,-8.040000,-2.455000,0.139402,0.538876,16.436698,-9.544873,0.640391,-9.544873,16.436698,0.020000,0.760000,-4,111,-3.911238,111.426729,-3.911238,111.426729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.160854,-28.818261,45.583325,58.329754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552102,1.408302,0.273754,0.016123,0.500127,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.930210,mpc,0,-126.340000,54.885000,-7.740480,-1.968915,-7.870000,-2.525000,0.129520,0.556085,16.802635,-6.251434,0.518412,-6.251434,16.802635,-0.020000,0.970000,3,66,3.226946,64.219890,3.226946,64.219890,0.000000,2.206838,0.000000,64.000000,0.000000,0.000000,-26.930621,-29.804120,45.127104,57.460678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559046,1.418357,0.270992,0.014098,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.940212,mpc,0,-126.340000,54.885000,-7.577997,-2.024375,-7.690000,-2.555000,0.112003,0.530625,16.192739,-0.518412,0.640391,-0.518412,16.192739,-0.040000,0.860000,17,21,17.352037,20.255321,17.352037,20.255321,0.000000,1.171408,0.000000,64.000000,0.000000,0.000000,-28.065954,-28.773957,44.102232,50.640864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558149,1.419964,0.183385,0.016039,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.950071,mpc,0,-126.340000,54.885000,-7.413346,-2.082163,-7.530000,-2.545000,0.116654,0.462837,16.436698,1.677214,0.762370,1.677214,16.436698,0.010000,0.600000,17,15,16.544083,15.003577,16.544083,15.003577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.397636,-25.894469,50.951077,54.727989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552345,1.408015,0.138854,0.014008,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.960219,mpc,0,-126.340000,54.885000,-7.239222,-2.144668,-7.350000,-2.555000,0.110778,0.410332,16.863625,-2.409089,0.396432,-2.409089,16.863625,0.070000,0.290000,9,60,9.151443,69.298810,9.151443,69.298810,0.000000,-9.295234,0.000000,64.000000,0.000000,0.000000,-28.444728,-23.465007,60.021395,61.489021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571823,1.420916,0.180195,0.015773,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.970142,mpc,0,-126.340000,54.885000,-7.064362,-2.208559,-7.170000,-2.625000,0.105638,0.416441,18.510344,-8.995966,0.030495,-8.995966,18.510344,0.040000,0.380000,1,105,0.676697,112.450000,0.676697,112.450000,0.000000,-7.446423,0.000000,64.000000,0.000000,0.000000,-23.547033,-22.069553,61.214942,66.522474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552569,1.407646,0.193069,0.018292,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.980055,mpc,0,-126.340000,54.885000,-6.885139,-2.274916,-6.970000,-2.735000,0.084861,0.460084,19.791126,-12.411384,0.579401,-12.411384,19.791126,0.150000,0.640000,-24,112,-23.557532,112.450000,-23.557532,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.967430,-21.983435,61.028210,71.541778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537038,1.406931,0.198552,0.013174,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.990220,mpc,0,-126.340000,54.885000,-6.696658,-2.345365,-6.760000,-2.845000,0.063342,0.499635,20.279043,-10.154769,1.006328,-10.154769,20.279043,-0.050000,0.930000,0,82,-0.007671,82.080386,-0.007671,82.080386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.120732,-22.838524,54.210406,67.716173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570051,1.419841,0.320381,0.014972,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.000211,mpc,0,-126.340000,54.885000,-6.506808,-2.416751,-6.560000,-2.895000,0.053192,0.478249,19.669147,-2.775027,1.311276,-2.775027,19.669147,-0.060000,0.910000,15,37,14.588612,18.761619,14.588612,18.761619,0.000000,18.318767,0.000000,64.000000,0.000000,0.000000,-18.936010,-21.827271,54.494983,62.543242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558227,1.420172,0.197468,0.016064,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.010072,mpc,0,-126.340000,54.885000,-6.314996,-2.489071,-6.360000,-2.895000,0.045004,0.405929,18.754303,2.226120,1.067318,2.226120,18.754303,-0.040000,0.650000,27,-8,27.194111,-8.417626,27.194111,-8.417626,0.000000,0.498012,0.000000,64.000000,0.000000,0.000000,-22.329102,-19.784291,56.621544,62.250145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576691,1.588792,0.214074,0.020761,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.020145,mpc,0,-126.340000,54.885000,-6.114559,-2.564626,-6.170000,-2.885000,0.055441,0.320374,18.998261,1.677214,1.006328,1.677214,18.998261,0.120000,0.260000,12,20,11.644881,20.344798,11.644881,20.344798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.214649,-17.038798,69.593364,78.499793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564496,1.546370,0.227394,0.024123,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.030098,mpc,0,-126.340000,54.885000,-5.912133,-2.640706,-5.970000,-2.915000,0.057867,0.274294,19.364199,-6.251434,0.457422,-6.251434,19.364199,0.110000,0.160000,11,65,11.370159,90.873993,11.370159,90.873993,0.000000,-25.529196,0.000000,64.000000,0.000000,0.000000,-16.801005,-15.958493,81.701993,84.434939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551567,1.543606,0.248374,0.023169,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.040060,mpc,0,-126.340000,54.885000,-5.705236,-2.718041,-5.770000,-3.025000,0.064764,0.306959,20.766960,-13.448207,1.128308,-13.448207,20.766960,0.100000,0.340000,3,110,2.992702,112.450000,2.992702,112.450000,0.000000,-2.105202,0.000000,64.000000,0.000000,0.000000,-11.926319,-13.001353,85.349265,89.608069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557009,1.508704,0.239778,0.019511,0.500596,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.050066,mpc,0,-126.340000,54.885000,-5.493216,-2.796666,-5.550000,-3.175000,0.056784,0.378334,21.803783,-15.460864,1.067318,-15.460864,21.803783,0.060000,0.710000,1,112,0.809164,112.449999,0.809164,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.187341,-11.443014,83.310656,93.342955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561152,1.530636,0.318959,0.022624,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.060106,mpc,0,-126.340000,54.885000,-5.276392,-2.876251,-5.330000,-3.295000,0.053608,0.418749,21.864772,-10.764665,1.006328,-10.764665,21.864772,0.000000,0.930000,13,75,12.882161,74.959746,12.882161,74.959746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.573226,-9.839064,82.250932,92.620500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573251,1.491356,0.386637,0.029965,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.070058,mpc,0,-126.340000,54.885000,-5.057524,-2.955591,-5.110000,-3.355000,0.052476,0.399409,21.010918,-2.592058,1.250287,-2.592058,21.010918,0.060000,0.880000,20,30,19.991657,9.285940,19.991657,9.285940,0.000000,20.673806,0.000000,64.000000,0.000000,0.000000,-13.220517,-7.019127,81.135735,86.466543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547696,1.425149,0.168145,0.018009,0.502227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.080086,mpc,0,-126.340000,54.885000,-4.833172,-3.035739,-4.890000,-3.355000,0.056828,0.319261,20.462012,3.018985,1.372266,3.018985,20.462012,0.090000,0.600000,28,-15,28.056877,-20.249497,28.056877,-20.249497,0.000000,5.209243,0.000000,64.000000,0.000000,0.000000,-15.750307,-5.352391,80.728796,86.688468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543448,1.422575,0.159905,0.017097,0.500526,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.090092,mpc,0,-126.340000,54.885000,-4.605702,-3.115646,-4.670000,-3.335000,0.064298,0.219354,21.559824,1.860183,1.006328,1.860183,21.559824,0.170000,0.210000,13,14,13.498530,13.709377,13.498530,13.709377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.206068,-3.444731,88.400393,96.847425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545844,1.428399,0.168861,0.015269,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.100056,mpc,0,-126.340000,54.885000,-4.375754,-3.194913,-4.450000,-3.365000,0.074246,0.170087,23.328523,-5.885497,0.884349,-5.885497,23.328523,0.160000,0.110000,1,59,0.571501,83.858900,0.571501,83.858900,0.000000,-25.149523,0.000000,64.000000,0.000000,0.000000,-11.139643,-2.199986,98.296524,100.360721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544643,1.471129,0.222760,0.035350,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.110101,mpc,0,-126.340000,54.885000,-4.140698,-3.274253,-4.210000,-3.465000,0.069302,0.190747,23.023575,-13.326228,1.433256,-13.326228,23.023575,0.060000,0.270000,15,104,15.362712,112.450000,15.362712,112.450000,0.000000,-8.740623,0.000000,64.000000,0.000000,0.000000,-6.478551,0.415636,97.181057,100.507154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570376,1.581203,0.229974,0.025725,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.120092,mpc,0,-126.340000,54.885000,-3.903899,-3.352344,-3.970000,-3.615000,0.066101,0.262656,23.084564,-15.216906,1.372266,-15.216906,23.084564,0.060000,0.640000,17,112,16.722282,112.450000,16.722282,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.170456,3.240554,97.441030,104.240542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553029,1.487786,0.295301,0.021998,0.504711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.130058,mpc,0,-126.340000,54.885000,-3.664913,-3.429180,-3.730000,-3.735000,0.065087,0.305820,22.657637,-11.435550,1.372266,-11.435550,22.657637,0.100000,0.880000,18,81,18.467794,81.133839,18.467794,81.133839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.746174,6.475095,99.081003,106.433200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551578,1.467499,0.326745,0.020481,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.140091,mpc,0,-126.340000,54.885000,-3.421775,-3.505209,-3.510000,-3.795000,0.088225,0.289791,21.742793,-2.531068,1.372266,-2.531068,21.742793,0.110000,0.870000,33,36,32.579919,8.121514,32.579919,8.121514,0.000000,28.012325,0.000000,64.000000,0.000000,0.000000,-15.288941,10.281776,100.180783,107.851928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559822,1.477239,0.237166,0.019558,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.150090,mpc,0,-126.340000,54.885000,-3.177173,-3.579413,-3.280000,-3.795000,0.102827,0.215587,21.742793,3.262944,1.372266,3.262944,21.742793,0.180000,0.630000,30,-9,30.161270,-24.583922,30.161270,-24.583922,0.000000,15.717761,0.000000,64.000000,0.000000,0.000000,-20.072977,13.283439,95.872754,107.205178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550849,1.449454,0.208747,0.016082,0.500737,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.160059,mpc,0,-126.340000,54.885000,-2.931342,-3.651585,-3.060000,-3.755000,0.128658,0.103415,23.389512,4.665705,1.555235,4.665705,23.389512,0.250000,0.270000,12,-14,12.043529,-13.979127,12.043529,-13.979127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.537576,13.684427,104.538330,113.716845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567747,1.995111,0.259044,0.039646,0.500994,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008374,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.170064,mpc,0,-126.340000,54.885000,-2.682896,-3.721971,-2.820000,-3.765000,0.137104,0.043029,24.731284,-2.897006,1.372266,-2.897006,24.731284,0.210000,0.030000,5,31,4.678414,66.288311,4.678414,66.288311,0.000000,-35.267438,0.000000,64.000000,0.000000,0.000000,-13.540292,14.859112,116.832432,123.577822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564165,1.648806,0.234609,0.028524,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.180096,mpc,0,-126.340000,54.885000,-2.432349,-3.790250,-2.550000,-3.845000,0.117651,0.054750,26.378003,-12.167426,1.555235,-12.167426,26.378003,0.130000,0.070000,-3,76,-3.351334,112.450000,-3.351334,112.450000,0.000000,-36.429127,0.000000,64.000000,0.000000,0.000000,-9.174824,19.439612,115.887522,126.546259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570119,2.442699,0.274589,0.041225,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.190052,mpc,0,-126.340000,54.885000,-2.182644,-3.855495,-2.290000,-4.005000,0.107356,0.149505,26.804930,-19.181230,1.616224,-19.181230,26.804930,0.070000,0.360000,-2,112,-2.127201,112.450000,-2.127201,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.555872,25.666724,113.726650,130.426714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558183,1.720316,0.266533,0.023528,0.500692,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.200094,mpc,0,-126.340000,54.885000,-1.929965,-3.918553,-2.010000,-4.205000,0.080035,0.286447,26.012065,-19.913105,1.433256,-19.913105,26.012065,0.030000,0.750000,6,112,6.105757,112.450000,6.105757,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.659572,31.159156,118.144625,138.257866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568300,2.408159,0.372710,0.041369,0.500897,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.210298,mpc,0,-126.340000,54.885000,-1.672778,-3.979556,-1.740000,-4.355000,0.067222,0.375444,25.951076,-12.777322,1.799193,-12.777322,25.951076,0.020000,0.930000,8,112,8.353058,112.450000,8.353058,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.847558,37.627468,122.775062,148.775261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573372,1.728879,0.341176,0.023407,0.501022,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.220058,mpc,0,-126.340000,54.885000,-1.426661,-4.034808,-1.490000,-4.435000,0.063339,0.400192,24.609304,-4.970653,2.043152,-4.970653,24.609304,0.030000,1.020000,20,67,20.409103,48.471353,20.409103,48.471353,0.000000,18.978647,0.000000,64.000000,0.000000,0.000000,-28.820332,41.412982,122.064752,148.362671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556035,1.622068,0.492405,0.030948,0.502491,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008214,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.230067,mpc,0,-126.340000,54.885000,-1.174550,-4.088106,-1.240000,-4.425000,0.065450,0.336894,23.572481,5.458569,2.165131,5.458569,23.572481,0.090000,0.860000,26,22,25.600732,-26.756752,25.600732,-26.756752,0.000000,49.206752,0.000000,64.000000,0.000000,0.000000,-37.825170,42.388344,122.555262,151.752554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570962,1.617955,0.235613,0.023017,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.240063,mpc,0,-126.340000,54.885000,-0.923357,-4.137748,-0.990000,-4.345000,0.066643,0.207252,24.243367,11.374561,2.348100,11.374561,24.243367,0.170000,0.540000,11,-23,11.475798,-56.776499,11.475798,-56.776499,0.000000,34.226499,0.000000,64.000000,0.000000,0.000000,-44.929407,38.167647,116.828043,142.979283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553394,1.453433,0.185890,0.025664,0.501988,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.250062,mpc,0,-126.340000,54.885000,-0.673055,-4.183624,-0.730000,-4.255000,0.056945,0.071376,25.768107,8.934977,2.165131,8.934977,25.768107,0.180000,0.140000,-6,-12,-6.094588,-11.629733,-6.094588,-11.629733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.122371,32.386591,123.414369,145.784133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554124,1.458040,0.197620,0.018969,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.260063,mpc,0,-126.340000,54.885000,-0.424032,-4.225541,-0.460000,-4.235000,0.035968,0.009459,27.109878,0.091484,1.982162,0.091484,27.109878,0.090000,-0.050000,-13,33,-13.415282,76.825218,-13.415282,76.825218,0.000000,-43.454952,0.000000,64.000000,0.000000,0.000000,-44.244283,30.054900,128.139101,151.390897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556207,1.518128,0.217525,0.021949,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.270062,mpc,0,-126.340000,54.885000,-0.176779,-4.263306,-0.200000,-4.295000,0.023221,0.031694,26.682951,-10.703675,1.982162,-10.703675,26.682951,0.040000,0.040000,-10,78,-10.251742,112.450000,-10.251742,112.450000,0.000000,-34.079733,0.000000,64.000000,0.000000,0.000000,-43.353342,34.259673,125.139194,156.274476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553475,1.456715,0.297133,0.017565,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.280091,mpc,0,-126.340000,54.885000,0.069111,-4.296854,0.070000,-4.445000,-0.000889,0.148146,25.768107,-17.717479,1.494245,-17.717479,25.768107,0.010000,0.390000,-5,112,-4.835120,112.450000,-4.835120,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.708354,42.458099,128.399674,166.962625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569868,3.820223,0.322200,0.053932,0.501264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010280,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.290412,mpc,0,-126.340000,54.885000,0.319563,-4.326683,0.360000,-4.635000,-0.040437,0.308317,23.694460,-17.839459,1.799193,-17.839459,23.694460,0.000000,0.730000,6,112,6.208177,112.450000,6.208177,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.344106,50.457406,136.672783,174.479342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.457142,1.711079,0.322442,0.038842,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.300481,mpc,0,-126.340000,54.885000,0.560983,-4.351043,0.640000,-4.795000,-0.079017,0.443957,21.681804,-11.191592,1.799193,-11.191592,21.681804,0.010000,0.950000,16,112,16.243517,112.450000,16.243517,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.835420,57.637171,142.112883,180.621178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.360286,1.753851,0.304746,0.034753,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.310503,mpc,0,-126.340000,54.885000,0.798005,-4.370496,0.790000,-4.845000,0.008005,0.474504,19.608157,-2.653048,1.677214,-2.653048,19.608157,0.040000,1.020000,37,75,37.336045,75.149841,37.336045,75.149841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.348582,61.022091,142.181806,179.263502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566507,1.713920,0.384372,0.033321,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.320568,mpc,0,-126.340000,54.885000,1.032379,-4.385092,1.000000,-4.815000,0.032379,0.429908,18.876282,7.044299,1.372266,7.044299,18.876282,0.110000,0.920000,37,30,37.265654,3.669302,37.265654,3.669302,0.000000,26.480539,0.000000,64.000000,0.000000,0.000000,-69.379877,59.771124,141.277099,177.834267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563467,1.638069,0.224433,0.030214,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.330566,mpc,0,-126.340000,54.885000,1.261180,-4.394570,1.190000,-4.705000,0.071180,0.310430,18.327375,13.204249,1.677214,13.204249,18.327375,0.240000,0.610000,27,-15,26.932376,-27.100250,26.932376,-27.100250,0.000000,12.250092,0.000000,64.000000,0.000000,0.000000,-72.206347,53.725279,137.219815,175.010806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.847627,1.604486,0.260889,0.027144,0.501968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.340565,mpc,0,-126.340000,54.885000,1.485644,-4.398941,1.390000,-4.605000,0.095644,0.206059,18.937271,11.435550,2.592058,11.435550,18.937271,0.280000,0.240000,13,14,13.412863,13.863698,13.412863,13.863698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.345325,46.282811,140.712889,174.940691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564543,1.660847,0.225873,0.030603,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.350598,mpc,0,-126.340000,54.885000,1.706113,-4.398096,1.600000,-4.535000,0.106113,0.136904,21.437845,2.287110,1.860183,2.287110,21.437845,0.220000,0.110000,-8,59,-8.343824,100.271511,-8.343824,100.271511,0.000000,-41.407813,0.000000,64.000000,0.000000,0.000000,-72.515442,39.865164,139.379509,168.113299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.221451,1.738163,0.265039,0.032612,0.514518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.360566,mpc,0,-126.340000,54.885000,1.920081,-4.391984,1.810000,-4.555000,0.110081,0.163016,21.803783,-5.397580,1.616224,-5.397580,21.803783,0.170000,0.250000,-14,104,-13.915171,112.450000,-13.915171,112.450000,0.000000,-8.586302,0.000000,64.000000,0.000000,0.000000,-71.035416,38.510580,130.501471,158.859217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572308,1.801478,2.345623,0.041171,0.501244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010275,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.370899,mpc,0,-126.340000,54.885000,2.136160,-4.380025,2.050000,-4.625000,0.086160,0.244975,22.108731,-9.544873,1.677214,-9.544873,22.108731,0.070000,0.540000,-14,112,-13.843075,112.450000,-13.843075,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.294459,40.880431,132.179044,164.420197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.382800,1.753211,0.338662,0.043840,0.513238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010044,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.380978,mpc,0,-126.340000,54.885000,2.340958,-4.362782,2.280000,-4.695000,0.060958,0.332218,20.949928,-6.373413,2.409089,-6.373413,20.949928,0.050000,0.920000,-11,112,-10.621841,112.450000,-10.621841,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.826850,44.960450,139.995969,171.627871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556749,1.577651,0.274997,0.027608,0.503028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.391076,mpc,0,-126.340000,54.885000,2.539895,-4.339931,2.490000,-4.725000,0.049895,0.385069,19.364199,0.518412,1.616224,0.518412,19.364199,0.020000,0.990000,1,84,1.465338,83.548076,1.465338,83.548076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.078651,47.353513,141.014747,170.567726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567495,1.474158,0.321656,0.018701,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.401036,mpc,0,-126.340000,54.885000,2.729644,-4.311892,2.680000,-4.665000,0.049644,0.353108,17.595500,9.666852,1.372266,9.666852,17.595500,0.010000,0.950000,15,39,15.060790,13.185637,15.060790,13.185637,0.000000,25.362439,0.000000,64.000000,0.000000,0.000000,-92.626983,46.276922,140.065091,168.352671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551732,1.451016,0.203920,0.025126,0.500865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.411065,mpc,0,-126.340000,54.885000,2.913926,-4.278110,2.850000,-4.535000,0.063926,0.256890,16.192739,15.521854,1.677214,15.521854,16.192739,0.030000,0.660000,22,-6,22.170633,-14.277243,22.170633,-14.277243,0.000000,7.825318,0.000000,64.000000,0.000000,0.000000,-97.056171,41.396293,133.916446,160.562527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548870,1.747062,0.237220,0.027676,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.421045,mpc,0,-126.340000,54.885000,3.090252,-4.238953,3.010000,-4.395000,0.080252,0.156047,14.607010,15.216906,1.860183,15.216906,14.607010,0.070000,0.330000,26,12,25.891990,11.820450,25.891990,11.820450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.330566,36.022277,130.182110,158.540633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567230,1.800994,0.277448,0.035505,0.500993,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.431042,mpc,0,-126.340000,54.885000,3.259513,-4.194194,3.170000,-4.295000,0.089513,0.100806,13.570186,6.922320,1.921172,6.922320,13.570186,0.130000,0.160000,18,57,18.132485,96.109431,18.132485,96.109431,0.000000,-39.288981,0.000000,64.000000,0.000000,0.000000,-105.680678,32.441921,133.447835,161.597445,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582582,1.792929,0.309932,0.038612,0.512141,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.441051,mpc,0,-126.340000,54.885000,3.421356,-4.143831,3.310000,-4.275000,0.111356,0.131169,13.753155,-1.982162,0.945339,-1.982162,13.753155,0.170000,0.290000,2,102,2.485278,112.450000,2.485278,112.450000,0.000000,-10.629550,0.000000,64.000000,0.000000,0.000000,-108.935425,33.640018,130.579844,157.354976,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.613499,1.679421,0.264298,0.031059,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.451046,mpc,0,-126.340000,54.885000,3.575093,-4.088025,3.460000,-4.295000,0.115093,0.206975,14.424041,-5.641538,1.067318,-5.641538,14.424041,0.160000,0.630000,-12,112,-12.432920,112.450000,-12.432920,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.357477,36.757154,127.855812,153.524615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559540,1.496468,0.347708,0.023754,0.500801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.461036,mpc,0,-126.340000,54.885000,3.720662,-4.026769,3.610000,-4.335000,0.110662,0.308231,13.326228,-3.384923,1.250287,-3.384923,13.326228,0.090000,0.870000,-4,112,-3.958235,112.450000,-3.958235,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.083863,40.864935,128.144141,153.021683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564694,1.492598,0.303632,0.027340,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.471066,mpc,0,-126.340000,54.885000,3.858439,-3.959811,3.740000,-4.325000,0.118439,0.365189,11.984457,3.323933,1.494245,3.323933,11.984457,0.080000,1.010000,3,98,3.207974,97.808589,3.207974,97.808589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.733551,43.069060,131.007847,155.050537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547663,1.434947,0.257482,0.019068,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.481065,mpc,0,-126.340000,54.885000,3.987254,-3.887665,3.860000,-4.245000,0.127254,0.357335,10.642686,11.801488,1.067318,11.801488,10.642686,0.080000,0.990000,10,53,10.337005,33.758899,10.337005,33.758899,0.000000,19.049690,0.000000,64.000000,0.000000,0.000000,-109.420066,42.251892,127.647565,149.749210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542406,1.427914,0.204292,0.015800,0.500997,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.491034,mpc,0,-126.340000,54.885000,4.107006,-3.810448,3.970000,-4.095000,0.137006,0.284552,9.056956,18.632323,1.128308,18.632323,9.056956,0.070000,0.780000,21,8,20.784185,-7.197164,20.784185,-7.197164,0.000000,15.005753,0.000000,64.000000,0.000000,0.000000,-108.190946,38.214904,123.182027,145.629812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543356,1.492811,0.173144,0.019980,0.501415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.501036,mpc,0,-126.340000,54.885000,4.218302,-3.727738,4.060000,-3.905000,0.158302,0.177262,7.105289,19.852116,1.128308,19.852116,7.105289,0.110000,0.440000,27,6,27.466302,6.313866,27.466302,6.313866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.593013,33.441922,118.233973,142.979232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557058,1.584968,0.239967,0.022140,0.500392,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.511069,mpc,0,-126.340000,54.885000,4.320896,-3.639587,4.130000,-3.745000,0.190896,0.105413,5.336590,13.326228,0.945339,13.326228,5.336590,0.160000,0.200000,29,51,29.123774,79.519987,29.123774,79.519987,0.000000,-28.206120,0.000000,64.000000,0.000000,0.000000,-107.363612,30.265936,119.489740,146.379274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548737,1.448812,0.218931,0.019576,0.501026,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.521036,mpc,0,-126.340000,54.885000,4.413718,-3.546981,4.190000,-3.665000,0.223718,0.118019,4.848673,4.604715,0.030495,4.604715,4.848673,0.220000,0.300000,17,96,16.973014,112.450000,16.973014,112.450000,0.000000,-16.136134,0.000000,64.000000,0.000000,0.000000,-108.582448,30.191231,117.629913,143.129664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549776,1.665105,0.237320,0.022967,0.502653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.531870,mpc,0,-126.340000,54.885000,4.504220,-3.440753,4.250000,-3.635000,0.254220,0.194247,5.336590,-0.457422,0.396432,-0.457422,5.336590,0.230000,0.630000,2,112,1.850326,112.450000,1.850326,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.428950,31.608958,115.997720,140.293486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584247,1.664306,0.277354,0.028658,0.500937,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.541037,mpc,0,-126.340000,54.885000,4.572284,-3.346439,4.300000,-3.625000,0.272284,0.278561,4.421746,0.030495,0.396432,0.030495,4.421746,0.180000,0.840000,8,112,8.041366,112.450000,8.041366,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.543848,34.128229,116.252114,139.147232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554285,1.782938,0.372982,0.034683,0.500949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.551037,mpc,0,-126.340000,54.885000,4.637580,-3.239051,4.350000,-3.585000,0.287580,0.345949,3.079975,4.970653,0.274453,4.970653,3.079975,0.170000,0.990000,14,112,14.477857,112.449998,14.477857,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.946035,35.958787,118.874363,140.963899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588343,1.646454,0.296124,0.026902,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.561043,mpc,0,-126.340000,54.885000,4.693538,-3.127034,4.370000,-3.475000,0.323538,0.347966,1.067318,12.350394,0.640391,12.350394,1.067318,0.180000,1.040000,28,67,27.639190,60.169304,27.639190,60.169304,0.000000,7.280693,0.000000,64.000000,0.000000,0.000000,-103.568670,34.597909,115.953383,135.674069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558815,1.652635,0.410459,0.024581,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.571110,mpc,0,-126.340000,54.885000,4.740376,-3.009860,4.390000,-3.295000,0.350376,0.285140,-0.396432,19.913105,-0.152474,19.913105,-0.396432,0.180000,0.890000,38,22,37.502614,7.711456,37.502614,7.711456,0.000000,14.738542,0.000000,64.000000,0.000000,0.000000,-102.186948,31.495200,115.519817,137.637786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594968,1.808862,0.267522,0.039024,0.501327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008224,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.581038,mpc,0,-126.340000,54.885000,4.777296,-2.890052,4.390000,-3.075000,0.387296,0.184948,-0.884349,23.206544,0.701380,23.206544,-0.884349,0.330000,0.560000,19,3,19.420983,2.654236,19.420983,2.654236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.125570,26.947429,110.580395,134.683441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579739,1.674562,0.238121,0.034012,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.591074,mpc,0,-126.340000,54.885000,4.805299,-2.764832,4.390000,-2.865000,0.415299,0.100168,-1.006328,18.449355,0.884349,18.449355,-1.006328,0.290000,0.280000,18,48,17.541953,61.654282,17.541953,61.654282,0.000000,-14.000046,0.000000,64.000000,0.000000,0.000000,-98.505375,23.239537,114.877160,143.599810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568890,1.638494,0.252156,0.030262,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.601070,mpc,0,-126.340000,54.885000,4.823950,-2.636164,4.390000,-2.745000,0.433950,0.108836,-0.030495,9.544873,0.762370,9.544873,-0.030495,0.240000,0.310000,6,93,5.758101,112.450000,5.758101,112.450000,0.000000,-19.795764,0.000000,64.000000,0.000000,0.000000,-97.125970,21.927186,109.256237,135.428685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559328,1.467665,0.257555,0.017238,0.501176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.611067,mpc,0,-126.340000,54.885000,4.833476,-2.503698,4.400000,-2.695000,0.433476,0.191302,0.152474,1.677214,-0.396432,1.677214,0.152474,0.190000,0.660000,-1,112,-0.902639,112.450000,-0.902639,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.775192,22.668101,107.543861,131.769911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552404,1.465321,0.259446,0.016208,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.621068,mpc,0,-126.340000,54.885000,4.833989,-2.367601,4.400000,-2.675000,0.433989,0.307399,-0.640391,-0.152474,0.091484,-0.152474,-0.640391,0.120000,0.850000,6,112,5.645349,112.450000,5.645349,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.622741,25.411081,110.476469,130.225295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548454,1.456355,0.289887,0.014708,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.631066,mpc,0,-126.340000,54.885000,4.825630,-2.228131,4.390000,-2.655000,0.435630,0.426869,-2.775027,2.957996,0.884349,2.957996,-2.775027,0.110000,1.000000,18,112,17.670240,112.450000,17.670240,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.288840,28.495491,110.670223,129.835033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547495,1.940499,0.399798,0.038129,0.500776,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008442,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.641044,mpc,0,-126.340000,54.885000,4.808607,-2.085733,4.360000,-2.585000,0.448607,0.499267,-4.421746,7.654195,0.518412,7.654195,-4.421746,0.140000,1.030000,23,112,23.108709,112.450000,23.108709,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.258221,30.010679,107.724585,126.190219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557919,1.476351,0.280621,0.017246,0.501731,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.651071,mpc,0,-126.340000,54.885000,4.782957,-1.939609,4.330000,-2.465000,0.452957,0.525391,-3.994819,13.692166,-0.335443,13.692166,-3.994819,0.160000,1.070000,12,91,11.763637,91.338302,11.763637,91.338302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.636015,28.518233,104.177209,120.567196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553164,1.472153,0.299838,0.018602,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.661071,mpc,0,-126.340000,54.885000,4.749051,-1.791037,4.290000,-2.285000,0.459051,0.493963,-4.116798,19.120240,0.030495,19.120240,-4.116798,0.190000,1.000000,4,51,3.600301,51.477057,3.600301,51.477057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.518820,24.850575,97.310943,114.385503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555463,1.578524,0.246085,0.022147,0.500216,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.671070,mpc,0,-126.340000,54.885000,4.707082,-1.639887,4.250000,-2.075000,0.457082,0.435113,-3.872840,21.132897,0.396432,21.132897,-3.872840,0.140000,0.750000,2,52,1.619860,52.269135,1.619860,52.269135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.134421,21.236137,96.748713,112.559373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556126,1.527497,0.219815,0.017564,0.500267,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.681069,mpc,0,-126.340000,54.885000,4.657293,-1.486315,4.220000,-1.865000,0.437293,0.378685,-3.506902,19.364199,0.335443,19.364199,-3.506902,0.120000,0.590000,-8,78,-7.686308,77.876651,-7.686308,77.876651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.166181,16.015578,89.294943,105.504869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548591,1.434482,0.177832,0.014832,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.691069,mpc,0,-126.340000,54.885000,4.599951,-1.330509,4.190000,-1.705000,0.409951,0.374491,-3.506902,14.972947,-0.030495,14.972947,-3.506902,0.100000,0.650000,-16,111,-15.991694,110.862799,-15.991694,110.862799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.009215,10.604105,80.153042,98.418791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547982,1.439388,0.225511,0.014756,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.701069,mpc,0,-126.340000,54.885000,4.535375,-1.172733,4.170000,-1.555000,0.365375,0.382267,-2.714037,11.984457,-0.579401,11.984457,-2.714037,0.070000,0.840000,-31,112,-30.789386,112.450000,-30.789386,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.936899,5.012468,77.156162,99.200221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546252,1.436292,0.291119,0.014439,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.711066,mpc,0,-126.340000,54.885000,4.463890,-1.013212,4.140000,-1.425000,0.323890,0.411788,-3.506902,13.326228,0.335443,13.326228,-3.506902,0.000000,0.970000,-25,103,-24.948807,103.067426,-24.948807,103.067426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.866215,1.165794,76.747642,97.905582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542899,1.660819,0.472133,0.039504,0.501351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008226,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.721049,mpc,0,-126.340000,54.885000,4.385939,-0.852365,4.110000,-1.265000,0.275939,0.412635,-3.506902,13.326228,1.189297,17.595500,-4.726694,-0.120000,1.010000,-19,100,-18.705371,100.091311,-18.705371,100.091311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.727251,-1.045622,79.879442,96.847920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.235495,1.731859,0.374263,0.033694,0.500997,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.731040,mpc,0,-126.340000,54.885000,4.301704,-0.690036,4.060000,-1.065000,0.241704,0.374964,-6.617372,21.437845,0.335443,21.437845,-6.617372,-0.160000,0.980000,9,55,8.673986,34.211184,8.673986,34.211184,0.000000,20.880127,0.000000,64.000000,0.000000,0.000000,-51.444662,-5.097153,76.913419,95.753633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554573,1.437727,0.243785,0.016081,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.741069,mpc,0,-126.340000,54.885000,4.211264,-0.525950,4.000000,-0.825000,0.211264,0.299050,-8.630029,25.097221,0.213464,25.097221,-8.630029,-0.050000,0.810000,8,11,7.942449,11.138208,7.942449,11.138208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.820592,-7.667509,83.272203,101.915934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552145,1.593021,0.227694,0.020654,0.505551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.751073,mpc,0,-126.340000,54.885000,4.115570,-0.361351,3.920000,-0.575000,0.195570,0.213649,-8.325081,23.633471,0.030495,23.633471,-8.325081,0.020000,0.460000,-9,45,-8.886971,45.144868,-8.886971,45.144868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.879887,-7.155210,88.274047,108.971585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558883,1.449681,0.207086,0.016085,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.761066,mpc,0,-126.340000,54.885000,4.014915,-0.196215,3.850000,-0.395000,0.164915,0.198785,-7.715185,15.826802,0.518412,15.826802,-7.715185,0.010000,0.370000,-23,90,-22.572165,112.450000,-22.572165,112.450000,0.000000,-22.305132,0.000000,64.000000,0.000000,0.000000,-38.497280,-5.440606,86.994880,111.562356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551904,1.460626,0.248625,0.016092,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.771068,mpc,0,-126.340000,54.885000,3.909531,-0.030447,3.790000,-0.275000,0.119531,0.244553,-6.312424,9.056956,0.274453,9.056956,-6.312424,-0.040000,0.590000,-39,112,-38.556422,112.450000,-38.556422,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.298177,-2.389130,84.702471,110.396757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551782,1.453413,0.255157,0.021558,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.781069,mpc,0,-126.340000,54.885000,3.799940,0.135599,3.730000,-0.185000,0.069940,0.320599,-6.373413,7.227268,0.152474,7.227268,-6.373413,-0.200000,0.850000,-27,112,-26.701618,112.450000,-26.701618,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.570733,1.599332,84.598778,107.532929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552999,1.610582,0.294139,0.020841,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.791068,mpc,0,-126.340000,54.885000,3.686598,0.301700,3.660000,-0.075000,0.026598,0.376700,-8.081122,9.971800,0.457422,9.971800,-8.081122,-0.240000,0.990000,-12,112,-11.988234,112.450000,-11.988234,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.335336,5.312458,86.688564,104.170036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549628,1.438680,0.288194,0.014754,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.801071,mpc,0,-126.340000,54.885000,3.569885,0.467763,3.570000,0.055000,-0.000115,0.412763,-9.910810,14.911958,0.762370,14.911958,-9.910810,-0.190000,1.060000,-5,86,-4.532668,85.819451,-4.532668,85.819451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.202890,6.354292,82.630213,99.364282,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547641,1.447614,0.323613,0.018635,0.501754,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.811068,mpc,0,-126.340000,54.885000,3.450401,0.633395,3.470000,0.235000,-0.019599,0.398395,-10.764665,21.071908,0.396432,21.071908,-10.764665,-0.090000,0.980000,-10,41,-10.441046,39.525048,-10.441046,39.525048,0.000000,1.294403,0.000000,64.000000,0.000000,0.000000,-22.943282,5.863212,79.573389,95.748343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548784,1.444756,0.199605,0.016157,0.500539,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.821069,mpc,0,-126.340000,54.885000,3.328500,0.798570,3.370000,0.485000,-0.041500,0.313570,-10.764665,24.731284,0.152474,24.731284,-10.764665,-0.070000,0.700000,-14,24,-14.239901,24.180900,-14.239901,24.180900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.203163,5.550516,78.886731,97.645785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573862,1.637967,0.220365,0.025131,0.500806,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.831072,mpc,0,-126.340000,54.885000,3.204660,0.963096,3.270000,0.725000,-0.065340,0.238096,-11.008623,22.901596,0.701380,22.901596,-11.008623,-0.080000,0.420000,-13,56,-13.468397,56.007658,-13.468397,56.007658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.790246,5.658997,78.869486,101.664209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568146,1.442340,0.207954,0.016852,0.500475,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.841071,mpc,0,-126.340000,54.885000,3.079464,1.126661,3.180000,0.905000,-0.100536,0.221661,-10.764665,16.436698,0.945339,16.436698,-10.764665,-0.110000,0.430000,-17,101,-16.820914,107.080417,-16.820914,107.080417,0.000000,-6.072759,0.000000,64.000000,0.000000,0.000000,-4.626422,5.874699,74.688964,95.091243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551211,1.439018,0.230322,0.017722,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.851067,mpc,0,-126.340000,54.885000,2.953390,1.289101,3.090000,1.045000,-0.136610,0.244101,-9.788831,11.252582,0.091484,11.252582,-9.788831,-0.100000,0.680000,-32,112,-31.541489,112.450000,-31.541489,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.110935,5.179948,71.036626,95.428803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551932,1.449712,0.260909,0.016425,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.861069,mpc,0,-126.340000,54.885000,2.826817,1.450389,3.000000,1.175000,-0.173183,0.275389,-9.483883,11.679509,-0.030495,11.679509,-9.483883,-0.180000,0.860000,-27,112,-27.193295,112.125365,-27.193295,112.125365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.017164,5.297338,69.762544,93.750764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556668,1.535921,0.331705,0.016364,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.871065,mpc,0,-126.340000,54.885000,2.700373,1.610188,2.910000,1.325000,-0.209627,0.285188,-10.764665,15.460864,0.579401,15.460864,-10.764665,-0.220000,1.010000,-11,67,-11.404176,67.221631,-11.404176,67.221631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.080135,4.670930,68.236017,90.459600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541244,1.420390,0.252903,0.014276,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.881069,mpc,0,-126.340000,54.885000,2.574402,1.768525,2.800000,1.495000,-0.225598,0.273525,-12.228415,19.669147,1.311276,19.669147,-12.228415,-0.270000,0.830000,11,45,11.070448,44.546573,11.070448,44.546573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.474559,5.245660,70.188519,90.980061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550679,1.428536,0.176973,0.014251,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.891036,mpc,0,-126.340000,54.885000,2.449942,1.924565,2.690000,1.705000,-0.240058,0.219565,-12.228415,19.669147,0.701380,20.583991,-11.923467,-0.090000,0.640000,-9,54,-9.216617,53.831440,-9.216617,53.831440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.220414,4.586530,63.655367,86.053756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536984,1.582872,0.221477,0.015372,0.500337,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.901067,mpc,0,-126.340000,54.885000,2.326243,2.079714,2.590000,1.895000,-0.263757,0.184714,-10.642686,17.595500,0.457422,17.595500,-10.642686,-0.020000,0.540000,-33,75,-32.728165,75.156365,-32.728165,75.156365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.446321,2.925205,61.880364,83.977041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553782,1.686474,0.244620,0.034381,0.500671,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.911048,mpc,0,-126.340000,54.885000,2.205189,2.232082,2.500000,2.055000,-0.294811,0.177082,-9.422894,12.533363,0.518412,12.533363,-9.422894,-0.130000,0.610000,-32,109,-31.570180,108.650531,-31.570180,108.650531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.127470,1.874501,59.735948,83.981217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572940,1.670895,0.261451,0.027147,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.921069,mpc,0,-126.340000,54.885000,2.086169,2.382913,2.410000,2.165000,-0.323831,0.217913,-9.727842,10.032790,1.250287,10.032790,-9.727842,-0.220000,0.890000,-17,107,-17.356526,107.268285,-17.356526,107.268285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.855141,0.577057,57.885840,84.817536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551578,1.532632,0.298231,0.019241,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.931072,mpc,0,-126.340000,54.885000,1.970356,2.531201,2.330000,2.285000,-0.359644,0.246201,-10.703675,10.825654,0.884349,10.825654,-10.703675,-0.210000,0.970000,-8,94,-8.179576,94.133892,-8.179576,94.133892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.764296,0.474605,60.356138,83.187743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552897,1.462961,0.284276,0.016446,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.941070,mpc,0,-126.340000,54.885000,1.858077,2.677008,2.230000,2.435000,-0.371923,0.242008,-10.398727,14.363051,0.518412,14.363051,-10.398727,-0.140000,0.960000,-14,63,-14.456387,62.846017,-14.456387,62.846017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.869882,0.063027,60.008878,80.987606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553328,1.489844,0.224424,0.026408,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.951068,mpc,0,-126.340000,54.885000,1.749707,2.820330,2.130000,2.605000,-0.380293,0.215330,-10.215758,17.229563,0.457422,17.229563,-10.215758,-0.120000,0.820000,-13,46,-13.272586,45.866849,-13.272586,45.866849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.753068,-0.265469,61.370060,83.280581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557713,1.812877,0.217409,0.039784,0.500684,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.961043,mpc,0,-126.340000,54.885000,1.645938,2.960736,2.030000,2.765000,-0.384062,0.195736,-10.032790,16.009771,0.213464,16.009771,-10.032790,-0.110000,0.670000,-11,65,-10.919021,64.562209,-10.919021,64.562209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.773098,-0.429832,61.035996,83.155822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558982,1.546596,0.229340,0.023235,0.500480,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.971068,mpc,0,-126.340000,54.885000,1.546469,3.099144,1.950000,2.915000,-0.403531,0.184144,-8.873987,12.716332,0.701380,12.716332,-8.873987,-0.110000,0.610000,-18,94,-17.533013,94.441240,-17.533013,94.441240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.837643,-1.307129,55.231821,73.271467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554938,1.633612,0.224714,0.032593,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.981071,mpc,0,-126.340000,54.885000,1.452458,3.234470,1.870000,3.035000,-0.417542,0.199470,-8.203101,9.788831,0.457422,9.788831,-8.203101,-0.130000,0.740000,-17,107,-17.300337,107.120655,-17.300337,107.120655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.707020,-3.306202,52.008975,71.770964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553589,1.496364,0.256667,0.026637,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.991075,mpc,0,-126.340000,54.885000,1.364072,3.366972,1.800000,3.155000,-0.435928,0.211972,-7.410237,10.154769,0.701380,10.154769,-7.410237,-0.160000,0.910000,-15,88,-15.445227,87.971170,-15.445227,87.971170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.058978,-5.573060,50.657679,71.152460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553805,1.499096,0.345084,0.029634,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.001041,mpc,0,-126.340000,54.885000,1.282021,3.496081,1.730000,3.275000,-0.447979,0.221081,-7.227268,13.326228,0.762370,13.326228,-7.227268,-0.140000,0.930000,-13,58,-12.566903,57.617185,-12.566903,57.617185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.664286,-7.179544,54.006390,72.162263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561634,1.497063,0.230489,0.025684,0.503924,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.011038,mpc,0,-126.340000,54.885000,1.206109,3.622634,1.660000,3.435000,-0.453891,0.187634,-6.861330,16.253729,0.762370,16.253729,-6.861330,-0.130000,0.770000,-9,41,-8.691821,41.102916,-8.691821,41.102916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.225216,-8.266762,58.844209,74.505540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552898,1.658681,0.221787,0.025290,0.500979,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.021209,mpc,0,-126.340000,54.885000,1.135819,3.748300,1.610000,3.605000,-0.474181,0.143300,-6.495393,15.704823,0.579401,15.704823,-6.495393,-0.110000,0.570000,-8,56,-7.980206,56.297260,-7.980206,56.297260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.133628,-8.767078,61.445188,77.669249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590427,1.719941,0.222417,0.029642,0.500475,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.031044,mpc,0,-126.340000,54.885000,1.074849,3.866810,1.560000,3.735000,-0.485151,0.131810,-5.336590,11.923467,0.335443,11.923467,-5.336590,-0.100000,0.540000,-14,87,-13.633907,87.099702,-13.633907,87.099702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.117060,-8.998764,56.184327,68.601701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580226,1.818395,0.253070,0.040826,0.505101,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.041040,mpc,0,-126.340000,54.885000,1.020242,3.984219,1.520000,3.835000,-0.499758,0.149219,-3.689871,7.959143,0.274453,7.959143,-3.689871,-0.090000,0.680000,-24,107,-24.265373,107.275618,-24.265373,107.275618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.723247,-9.734237,49.481449,62.346245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572974,1.727551,0.281058,0.029020,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.051079,mpc,0,-126.340000,54.885000,0.973176,4.099018,1.500000,3.925000,-0.526824,0.174018,-2.714037,7.715185,0.640391,7.715185,-2.714037,-0.130000,0.870000,-23,93,-22.627670,92.750058,-22.627670,92.750058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.954527,-11.071976,47.018102,63.477994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573207,2.805248,0.423656,0.082241,0.509389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009409,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.061047,mpc,0,-126.340000,54.885000,0.934429,4.209915,1.470000,3.925000,-0.535571,0.284915,-2.714037,7.715185,0.457422,12.289405,-2.470079,-0.170000,0.950000,-10,93,-9.864110,92.635494,-9.864110,92.635494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.376125,-10.892730,46.125905,60.441651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575777,1.785855,0.239974,0.031407,0.500770,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.071295,mpc,0,-126.340000,54.885000,0.903165,4.320698,1.450000,4.195000,-0.546835,0.125698,-2.348100,16.985604,1.067318,16.985604,-2.348100,-0.160000,0.940000,-2,48,-2.195996,0.426090,-2.195996,0.426090,0.000000,47.209404,0.000000,64.000000,0.000000,0.000000,75.327677,-13.674610,43.486391,60.250313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.445058,1.814317,0.269232,0.039143,0.501202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010080,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.081410,mpc,0,-126.340000,54.885000,0.881068,4.426859,1.430000,4.365000,-0.548932,0.061859,-2.348100,16.985604,0.335443,19.913105,-2.653048,-0.110000,0.810000,1,3,1.044881,1.418622,1.044881,1.418622,0.000000,1.216872,0.000000,64.000000,0.000000,0.000000,70.129946,-14.629305,55.641919,67.323955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567579,1.785683,0.223993,0.037608,0.500964,1,1,0,7,1,0,0,0,0,0,2,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.091482,mpc,0,-126.340000,54.885000,0.867937,4.529424,1.420000,4.575000,-0.552063,-0.045576,-0.884349,20.827949,0.213464,20.827949,-0.884349,-0.050000,0.450000,-8,-12,-8.122075,-12.128006,-8.122075,-12.128006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.652493,-14.314255,69.857839,85.158447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595713,1.764302,0.291176,0.048325,0.501177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.101488,mpc,0,-126.340000,54.885000,0.863846,4.628230,1.420000,4.735000,-0.556154,-0.106770,0.457422,12.960290,-0.030495,12.960290,0.457422,-0.050000,0.160000,-13,33,-13.342575,69.629675,-13.342575,69.629675,0.000000,-36.757681,0.000000,64.000000,0.000000,0.000000,65.771791,-10.073880,87.345806,106.188892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599705,1.723597,0.281342,0.039989,0.501307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.111482,mpc,0,-126.340000,54.885000,0.868833,4.723890,1.440000,4.795000,-0.571167,-0.071110,1.433256,2.043152,-0.152474,2.043152,1.433256,-0.080000,0.160000,-13,78,-13.154012,112.450000,-13.154012,112.450000,0.000000,-34.578006,0.000000,64.000000,0.000000,0.000000,67.331781,-2.703402,87.582682,105.843122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590443,1.657414,0.270276,0.037416,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.121478,mpc,0,-126.340000,54.885000,0.883032,4.816581,1.460000,4.775000,-0.576968,0.041581,2.836017,-6.983309,-0.823360,-6.983309,2.836017,-0.100000,0.440000,-14,112,-13.797584,112.450000,-13.797584,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.694783,5.724339,84.913283,101.909801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574134,1.634405,0.255090,0.023981,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.131472,mpc,0,-126.340000,54.885000,0.906547,4.906296,1.500000,4.715000,-0.593453,0.191296,3.445913,-8.691018,-0.396432,-8.691018,3.445913,-0.100000,0.780000,-14,112,-14.338343,112.450000,-14.338343,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.810451,12.752013,85.445669,104.257783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552251,1.516331,0.302553,0.022225,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.141471,mpc,0,-126.340000,54.885000,0.939491,4.993159,1.530000,4.655000,-0.590509,0.338159,3.079975,-5.397580,-0.152474,-5.397580,3.079975,-0.120000,0.980000,0,112,-0.248306,112.450000,-0.248306,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.618162,19.879733,85.945806,108.637314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556163,1.540029,0.287384,0.021693,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.151471,mpc,0,-126.340000,54.885000,0.981926,5.077198,1.560000,4.655000,-0.578074,0.422198,1.677214,2.714037,0.274453,2.714037,1.677214,-0.080000,1.070000,20,112,19.582406,112.450000,19.582406,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.703353,23.521455,87.044110,110.208782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551143,1.480062,0.264152,0.017545,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.161471,mpc,0,-126.340000,54.885000,1.033877,5.158448,1.580000,4.725000,-0.546123,0.433448,1.555235,10.581696,-0.335443,10.581696,1.555235,0.000000,1.090000,26,67,26.306665,48.522022,26.306665,48.522022,0.000000,18.927978,0.000000,64.000000,0.000000,0.000000,42.855085,22.369522,86.753237,105.790369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551386,1.494669,0.352058,0.020582,0.501446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.171472,mpc,0,-126.340000,54.885000,1.095373,5.237007,1.610000,4.885000,-0.514627,0.352007,2.470079,18.510344,0.091484,18.510344,2.470079,0.040000,0.930000,29,22,28.905375,-13.660671,28.905375,-13.660671,0.000000,36.110671,0.000000,64.000000,0.000000,0.000000,35.788526,17.511951,91.399866,106.673607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560795,1.510432,0.198779,0.022839,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.181471,mpc,0,-126.340000,54.885000,1.166381,5.312927,1.640000,5.085000,-0.473619,0.227927,2.775027,21.925762,0.396432,21.925762,2.775027,0.090000,0.580000,35,-23,34.956810,-25.416073,34.956810,-25.416073,0.000000,2.866073,0.000000,64.000000,0.000000,0.000000,31.861825,9.881237,94.497929,107.097777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560239,1.856785,0.242107,0.043080,0.500566,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.191472,mpc,0,-126.340000,54.885000,1.246890,5.386314,1.690000,5.275000,-0.443110,0.111314,4.299767,17.290552,0.213464,17.290552,4.299767,0.210000,0.210000,18,22,17.887895,30.863896,17.887895,30.863896,0.000000,-8.413896,0.000000,64.000000,0.000000,0.000000,32.624795,7.011980,111.323806,127.178696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560181,1.536035,0.196597,0.022032,0.502568,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.201498,mpc,0,-126.340000,54.885000,1.337052,5.457412,1.760000,5.385000,-0.422948,0.072412,7.349247,7.166278,-0.579401,7.166278,7.349247,0.220000,0.140000,-3,67,-3.055675,112.450000,-3.055675,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,38.051948,6.052709,117.975691,124.245021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559370,1.521248,0.245062,0.022848,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.211500,mpc,0,-126.340000,54.885000,1.436351,5.525971,1.850000,5.405000,-0.413649,0.120971,10.276748,-2.714037,-1.372266,-2.714037,10.276748,0.160000,0.370000,-15,112,-14.647967,112.450000,-14.647967,112.450000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,42.643898,9.453479,112.938800,120.102688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557696,1.489029,0.244162,0.023825,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.221504,mpc,0,-126.340000,54.885000,1.544889,5.592266,1.960000,5.405000,-0.415111,0.187266,10.276748,-2.714037,-1.128308,-6.312424,11.191592,0.080000,0.740000,2,112,1.933251,112.450000,1.933251,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.237906,11.961281,105.758145,114.717122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576785,1.911788,0.376400,0.051671,0.501224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008440,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.231474,mpc,0,-126.340000,54.885000,1.662111,5.656177,2.070000,5.335000,-0.407889,0.321177,10.764665,-2.775027,-0.701380,-2.775027,10.764665,0.050000,0.960000,11,112,10.899600,112.450000,10.899600,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.468950,16.947106,110.990558,125.933939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564801,1.522258,0.290882,0.023744,0.500525,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.241482,mpc,0,-126.340000,54.885000,1.788698,5.718261,2.190000,5.335000,-0.401302,0.383261,10.276748,3.750861,-0.091484,3.750861,10.276748,0.060000,1.050000,25,90,24.962574,89.524865,24.962574,89.524865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.036373,19.793670,109.442632,123.665394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562032,1.473898,0.311914,0.036855,0.501139,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.251487,mpc,0,-126.340000,54.885000,1.923999,5.778359,2.290000,5.415000,-0.366001,0.363359,10.459717,12.106436,-0.884349,12.106436,10.459717,0.100000,1.020000,33,45,33.181326,19.750993,33.181326,19.750993,0.000000,24.773871,0.000000,64.000000,0.000000,0.000000,17.120570,18.873609,104.498743,119.078500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.628582,1.500532,0.221471,0.022832,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.261471,mpc,0,-126.340000,54.885000,2.067539,5.836479,2.400000,5.565000,-0.332461,0.271479,10.764665,16.924615,-1.250287,16.924615,10.764665,0.180000,0.760000,34,0,33.784111,-7.999855,33.784111,-7.999855,0.000000,7.524719,0.000000,64.000000,0.000000,0.000000,8.402142,15.263915,99.819160,112.727873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556788,1.639838,0.231288,0.029490,0.501114,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.271503,mpc,0,-126.340000,54.885000,2.220095,5.893118,2.520000,5.725000,-0.299905,0.168118,11.191592,15.094927,-1.006328,15.094927,11.191592,0.260000,0.410000,31,26,30.539099,25.744920,30.539099,25.744920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.224807,13.344921,110.819745,125.768283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562637,1.648237,0.295278,0.047538,0.501169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.281519,mpc,0,-126.340000,54.885000,2.380507,5.948024,2.660000,5.835000,-0.279493,0.113024,13.997114,7.593205,-1.006328,7.593205,13.997114,0.300000,0.270000,8,71,7.871530,94.795084,7.871530,94.795084,0.000000,-24.050164,0.000000,64.000000,0.000000,0.000000,3.525846,12.463892,115.764469,123.924451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.623383,1.633226,0.232402,0.030407,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.291477,mpc,0,-126.340000,54.885000,2.547741,6.001096,2.810000,5.865000,-0.262259,0.136096,16.863625,0.335443,-1.921172,0.335443,16.863625,0.250000,0.450000,-6,112,-5.881690,112.450000,-5.881690,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.688696,13.250676,105.086413,110.555870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572273,1.516491,0.256423,0.028528,0.501056,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.301474,mpc,0,-126.340000,54.885000,2.723130,6.052970,2.990000,5.855000,-0.266870,0.197970,18.083417,-3.628881,-2.043152,-3.628881,18.083417,0.160000,0.780000,-1,112,-1.326661,112.450000,-1.326661,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.170112,13.590689,99.073686,107.572910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.564607,1.772497,0.347392,0.037952,0.501086,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010235,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.311746,mpc,0,-126.340000,54.885000,2.910807,6.104909,3.180000,5.835000,-0.269193,0.269909,17.046594,0.152474,-1.433256,0.152474,17.046594,0.130000,0.990000,18,107,18.476426,106.790061,18.476426,106.790061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.511139,15.103578,101.853062,113.541902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563264,1.731894,0.324066,0.028941,0.500882,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.321817,mpc,0,-126.340000,54.885000,3.101866,6.154620,3.350000,5.865000,-0.248134,0.289620,16.741646,5.763517,-1.189297,5.763517,16.741646,0.110000,1.050000,34,62,34.454339,56.614187,34.454339,56.614187,0.000000,5.175874,0.000000,64.000000,0.000000,0.000000,-10.795616,15.240143,97.831822,113.090612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581776,1.760766,0.331179,0.034590,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.331814,mpc,0,-126.340000,54.885000,3.298081,6.202890,3.530000,5.955000,-0.231919,0.247890,16.680656,11.740498,-1.921172,11.740498,16.680656,0.170000,0.890000,38,17,37.552975,15.647519,37.552975,15.647519,0.000000,1.142542,0.000000,64.000000,0.000000,0.000000,-18.137092,14.373295,95.573875,111.971133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.500688,1.812788,0.279126,0.044851,0.500974,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010151,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.342000,mpc,0,-126.340000,54.885000,3.504338,6.251079,3.710000,6.075000,-0.205662,0.176079,17.229563,12.838311,-2.226120,12.838311,17.229563,0.270000,0.600000,29,24,28.747106,23.563602,28.747106,23.563602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.342938,13.727438,99.410567,116.611137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565791,1.773693,0.247484,0.043945,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.352280,mpc,0,-126.340000,54.885000,3.718585,6.298812,3.900000,6.185000,-0.181415,0.113812,19.120240,7.715185,-1.860183,7.715185,19.120240,0.310000,0.390000,13,69,12.607227,78.649760,12.607227,78.649760,0.000000,-10.086158,0.000000,64.000000,0.000000,0.000000,-22.383120,13.218336,105.052463,118.104961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.560767,1.769698,0.241544,0.033974,1.383815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010001,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.362322,mpc,0,-126.340000,54.885000,3.933386,6.344678,4.110000,6.225000,-0.176614,0.119678,20.035084,0.213464,-2.409089,0.213464,20.035084,0.290000,0.470000,9,112,8.668647,112.450000,8.668647,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.735275,13.811517,97.823642,105.747430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579124,1.773253,0.288475,0.038318,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.372389,mpc,0,-126.340000,54.885000,4.153790,6.390008,4.330000,6.205000,-0.176210,0.185008,20.949928,-3.018985,-2.409089,-3.018985,20.949928,0.200000,0.770000,15,112,14.510366,112.450000,14.510366,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.222509,13.622246,96.337786,106.666136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609305,1.850381,0.375129,0.071873,0.504698,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008425,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.382390,mpc,0,-126.340000,54.885000,4.377384,6.434500,4.530000,6.195000,-0.152616,0.239500,20.279043,-0.762370,-2.348100,-0.762370,20.279043,0.200000,0.990000,26,109,26.368628,109.366215,26.368628,109.366215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.775720,14.682751,99.274002,110.546877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567297,1.457281,0.262695,0.018807,0.500475,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.392412,mpc,0,-126.340000,54.885000,4.605633,6.478636,4.740000,6.225000,-0.134367,0.253636,17.900448,4.848673,-1.250287,4.848673,17.900448,0.210000,1.060000,53,64,52.871044,58.759144,52.871044,58.759144,0.000000,5.607072,0.000000,64.000000,0.000000,0.000000,-32.042172,14.077682,95.407520,107.042333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551797,1.615364,0.348251,0.025791,0.501090,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.402384,mpc,0,-126.340000,54.885000,4.836488,6.522200,4.920000,6.285000,-0.083512,0.237200,17.412531,10.337738,-1.372266,10.337738,17.412531,0.320000,0.900000,54,25,53.864918,24.706770,53.864918,24.706770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.430802,13.437477,95.595947,109.403936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552144,1.453266,0.223981,0.019945,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.412384,mpc,0,-126.340000,54.885000,5.071346,6.565627,5.120000,6.395000,-0.048654,0.170627,19.547167,11.069613,-2.226120,11.069613,19.547167,0.460000,0.600000,24,38,23.707041,37.565404,23.707041,37.565404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.582841,12.902665,106.584107,118.861785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569135,1.739544,0.265391,0.033796,0.500716,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.422386,mpc,0,-126.340000,54.885000,5.309145,6.608883,5.340000,6.475000,-0.030855,0.133883,21.742793,5.763517,-3.262944,5.763517,21.742793,0.420000,0.450000,10,83,10.200500,91.924256,10.200500,91.924256,0.000000,-9.358852,0.000000,64.000000,0.000000,0.000000,-34.746781,10.857355,108.977555,112.554379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572070,1.653881,0.239991,0.023863,0.512866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.432386,mpc,0,-126.340000,54.885000,5.549349,6.652029,5.560000,6.505000,-0.010651,0.147029,23.023575,1.006328,-1.860183,1.006328,23.023575,0.280000,0.600000,18,112,17.846272,112.450000,17.846272,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.141840,9.659254,98.477990,107.148363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565473,1.846876,0.311223,0.039582,0.500872,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008275,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.442397,mpc,0,-126.340000,54.885000,5.791855,6.695199,5.790000,6.505000,0.001855,0.190199,22.596648,-0.823360,-2.348100,-0.823360,22.596648,0.230000,0.860000,29,112,29.403240,112.450000,29.403240,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.902102,9.183164,99.063324,111.230742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580832,1.634347,0.289129,0.023108,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.452385,mpc,0,-126.340000,54.885000,6.035372,6.738312,6.030000,6.515000,0.005372,0.223312,22.291700,2.470079,-2.104141,2.470079,22.291700,0.240000,1.030000,33,79,33.019999,79.407229,33.019999,79.407229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.053936,9.084937,96.206073,109.348576,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582742,1.804360,0.363390,0.037689,0.501275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008302,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.462387,mpc,0,-126.340000,54.885000,6.280365,6.781593,6.260000,6.575000,0.020365,0.206593,22.291700,8.325081,-2.287110,8.325081,22.291700,0.300000,0.950000,29,36,29.131482,35.947485,29.131482,35.947485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.899311,8.412520,92.679693,104.627333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567417,1.637094,0.220884,0.022759,0.503747,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.472394,mpc,0,-126.340000,54.885000,6.526177,6.825060,6.510000,6.655000,0.016177,0.170060,23.328523,9.544873,-2.470079,9.544873,23.328523,0.340000,0.690000,15,44,15.110504,44.250491,15.110504,44.250491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.392210,8.779410,90.583408,104.939413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583035,2.068260,0.298489,0.039238,0.501168,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008502,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.482390,mpc,0,-126.340000,54.885000,6.771965,6.868693,6.760000,6.725000,0.011965,0.143693,25.463159,7.166278,-3.384923,7.166278,25.463159,0.290000,0.530000,1,77,0.816773,76.556700,0.816773,76.556700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.109032,7.394154,83.072309,97.993469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581189,1.716982,0.225178,0.031084,0.501215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.492387,mpc,0,-126.340000,54.885000,7.017595,6.912590,7.030000,6.765000,-0.012405,0.147590,26.743941,2.470079,-2.775027,2.470079,26.743941,0.180000,0.610000,-2,110,-1.849790,110.136646,-1.849790,110.136646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.722995,6.030840,75.473581,95.500679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569662,1.700605,0.259760,0.026388,0.500516,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.502383,mpc,0,-126.340000,54.885000,7.262603,6.956784,7.310000,6.785000,-0.047397,0.171784,26.499982,0.457422,-2.287110,0.457422,26.499982,0.140000,0.850000,-1,109,-0.509980,109.271880,-0.509980,109.271880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.887010,4.252399,80.428582,99.666618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559032,1.680361,0.331579,0.042028,0.500837,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.512389,mpc,0,-126.340000,54.885000,7.506780,7.001345,7.580000,6.815000,-0.073220,0.186345,25.280190,3.628881,-2.348100,3.628881,25.280190,0.110000,1.000000,11,72,10.579478,71.673448,10.579478,71.673448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.032427,3.251665,84.176271,99.811057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570736,1.537531,0.308039,0.022070,0.500441,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.522383,mpc,0,-126.340000,54.885000,7.749236,7.046211,7.840000,6.885000,-0.090764,0.161211,25.219201,8.386070,-2.714037,8.386070,25.219201,0.110000,0.910000,10,37,9.738778,37.148459,9.738778,37.148459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.321252,3.213714,86.777225,97.294946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552998,1.499500,0.194694,0.017336,0.500240,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.532414,mpc,0,-126.340000,54.885000,7.990688,7.091612,8.080000,6.965000,-0.089312,0.126612,23.328523,9.971800,-3.079975,9.971800,23.328523,0.130000,0.670000,22,42,22.066675,41.803930,22.066675,41.803930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.487348,4.617655,85.554074,99.783046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554683,1.512653,0.204234,0.021715,0.500371,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.542413,mpc,0,-126.340000,54.885000,8.229088,7.137248,8.310000,7.025000,-0.080912,0.112248,22.596648,6.678361,-3.079975,6.678361,22.596648,0.150000,0.520000,24,82,23.545194,81.895775,23.545194,81.895775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.892421,6.267232,83.515267,96.817664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552838,1.460759,0.200032,0.019391,0.500566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.552414,mpc,0,-126.340000,54.885000,8.464861,7.183276,8.540000,7.065000,-0.075139,0.118276,21.803783,2.165131,-2.653048,2.165131,21.803783,0.180000,0.660000,22,109,22.047701,109.242855,22.047701,109.242855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.995545,6.334156,72.112695,80.931683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555551,1.497387,0.248642,0.020603,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.562414,mpc,0,-126.340000,54.885000,8.697565,7.229679,8.760000,7.075000,-0.062435,0.154679,21.132897,0.396432,-2.348100,0.396432,21.132897,0.190000,0.890000,23,108,22.903663,108.058247,22.903663,108.058247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.309574,5.921128,69.541951,80.049787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551422,1.485682,0.266197,0.017691,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.572412,mpc,0,-126.340000,54.885000,8.926813,7.276442,8.970000,7.105000,-0.043187,0.171442,20.705970,3.994819,-2.226120,3.994819,20.705970,0.240000,1.030000,19,68,18.880519,67.791600,18.880519,67.791600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.977093,5.549604,71.679172,81.764214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573062,1.875039,0.409229,0.048034,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008423,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.582419,mpc,0,-126.340000,54.885000,9.152481,7.323593,9.180000,7.165000,-0.027519,0.158593,18.876282,8.386070,-2.043152,8.386070,18.876282,0.220000,0.920000,36,39,35.970181,39.249492,35.970181,39.249492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.279065,7.368731,81.764561,96.551829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561626,1.457565,0.192660,0.020071,0.500596,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.592414,mpc,0,-126.340000,54.885000,9.373748,7.371006,9.370000,7.245000,0.003748,0.126006,18.449355,9.056956,-2.409089,9.056956,18.449355,0.260000,0.680000,35,51,34.511907,51.441817,34.511907,51.441817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.195287,9.690824,86.878480,104.747208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554597,1.434594,0.200211,0.017697,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.602411,mpc,0,-126.340000,54.885000,9.590633,7.418721,9.570000,7.305000,0.020633,0.113721,18.449355,5.946486,-2.470079,5.946486,18.449355,0.300000,0.580000,25,86,25.159307,85.729968,25.159307,85.729968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.168066,10.877684,83.622269,102.890486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547005,1.474395,0.181925,0.016669,0.502070,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.612411,mpc,0,-126.340000,54.885000,9.802829,7.466698,9.760000,7.345000,0.042829,0.121698,18.998261,2.104141,-2.104141,2.104141,18.998261,0.330000,0.700000,11,109,11.413657,108.841697,11.413657,108.841697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.365442,10.752658,71.435894,86.494283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549457,1.473598,0.233738,0.017905,0.502244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.622415,mpc,0,-126.340000,54.885000,10.010033,7.514890,9.960000,7.375000,0.050033,0.139890,18.815292,1.372266,-2.043152,1.372266,18.815292,0.240000,0.850000,19,104,18.666988,104.317473,18.666988,104.317473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.155847,9.788475,65.377593,79.542550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552936,1.517769,0.273621,0.022269,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.632415,mpc,0,-126.340000,54.885000,10.211843,7.563214,10.140000,7.415000,0.071843,0.148214,17.534511,4.970653,-1.006328,4.970653,17.534511,0.210000,0.920000,32,69,31.582386,69.339814,31.582386,69.339814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.452739,8.286970,63.453208,70.586558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545641,1.473814,0.286780,0.017394,0.501502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.642412,mpc,0,-126.340000,54.885000,10.407981,7.611603,10.320000,7.495000,0.087981,0.116603,16.009771,9.788831,-1.921172,9.788831,16.009771,0.240000,0.830000,39,34,39.241105,33.516523,39.241105,33.516523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.306284,7.213495,65.073197,72.676944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546052,1.449112,0.196329,0.019385,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.652415,mpc,0,-126.340000,54.885000,10.598389,7.660038,10.480000,7.575000,0.118389,0.085038,15.277895,9.056956,-2.653048,9.056956,15.277895,0.320000,0.640000,33,52,32.707478,51.846070,32.707478,51.846070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.197141,7.805105,70.755398,86.106083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551089,1.475378,0.196648,0.018595,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.662421,mpc,0,-126.340000,54.885000,10.782794,7.708432,10.650000,7.655000,0.132794,0.053432,16.680656,6.434403,-2.470079,6.434403,16.680656,0.340000,0.550000,12,79,12.194731,79.136180,12.194731,79.136180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.545110,5.081699,63.370660,76.810719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551893,1.496816,0.204712,0.019574,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.672410,mpc,0,-126.340000,54.885000,10.960619,7.756607,10.820000,7.655000,0.140619,0.101607,16.680656,6.434403,-1.433256,1.921172,17.534511,0.270000,0.650000,14,76,14.347436,75.807216,14.347436,75.807216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.313746,1.611149,57.847274,76.708440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584726,1.895847,0.232533,0.040494,0.500771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.682387,mpc,0,-126.340000,54.885000,11.131784,7.804500,10.990000,7.705000,0.141784,0.099500,16.741646,-0.152474,-1.494245,-0.152474,16.741646,0.200000,0.670000,15,112,14.641718,112.450000,14.641718,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.561435,3.914908,65.663145,75.263416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565959,1.520728,0.272381,0.023720,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.692419,mpc,0,-126.340000,54.885000,11.297249,7.852345,11.150000,7.715000,0.147249,0.137345,15.094927,-0.579401,-1.738204,-0.579401,15.094927,0.190000,0.910000,24,112,23.533103,112.449992,23.533103,112.449992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.075907,2.946187,60.920780,68.357683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549709,1.427210,0.259284,0.015209,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.702409,mpc,0,-126.340000,54.885000,11.455224,7.899574,11.300000,7.725000,0.155224,0.174574,13.448207,3.994819,-1.921172,3.994819,13.448207,0.200000,1.040000,32,68,32.439071,67.667091,32.439071,67.667091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.513313,1.579696,60.829554,65.554112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553363,1.434201,0.265601,0.016756,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.712416,mpc,0,-126.340000,54.885000,11.606555,7.946372,11.440000,7.795000,0.166555,0.151372,13.143259,8.691018,-2.348100,8.691018,13.143259,0.250000,0.920000,25,35,25.393937,34.934403,25.393937,34.934403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.510333,1.093149,67.380107,73.360789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553800,1.596828,0.221053,0.021374,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.722417,mpc,0,-126.340000,54.885000,11.750763,7.992521,11.580000,7.885000,0.170763,0.107521,13.143259,9.300914,-1.433256,9.300914,13.143259,0.270000,0.650000,17,48,16.954948,47.913542,16.954948,47.913542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.182024,0.562840,71.545321,84.404453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565384,1.601555,0.202257,0.020702,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.732390,mpc,0,-126.340000,54.885000,11.887470,8.037813,11.720000,7.945000,0.167470,0.092813,13.692166,5.092632,-1.433256,5.092632,13.692166,0.230000,0.540000,9,91,8.781741,90.685422,8.781741,90.685422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.243896,-1.977456,62.936281,74.213845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560456,1.499182,0.224427,0.019181,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.742410,mpc,0,-126.340000,54.885000,12.017616,8.082471,11.870000,7.975000,0.147616,0.107471,13.631176,0.274453,-2.409089,0.274453,13.631176,0.170000,0.680000,6,112,6.236216,112.450000,6.236216,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.372563,-5.886087,53.490842,66.950813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551834,1.781142,0.465677,0.086168,0.501880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008401,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.752399,mpc,0,-126.340000,54.885000,12.140124,8.126031,12.010000,7.985000,0.130124,0.141031,13.204249,-0.274453,-2.287110,-0.274453,13.204249,0.110000,0.910000,9,107,8.582527,106.597599,8.582527,106.597599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.207910,-9.115902,55.160661,66.325022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582450,1.524664,0.279163,0.022014,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.762416,mpc,0,-126.340000,54.885000,12.255665,8.168622,12.140000,8.015000,0.115665,0.153622,11.130602,3.323933,-0.945339,3.323933,11.130602,0.090000,1.040000,22,65,22.215140,65.176483,22.215140,65.176483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.742310,-11.279925,56.681837,63.218089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556024,1.533432,0.315955,0.020296,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.772411,mpc,0,-126.340000,54.885000,12.363657,8.209913,12.260000,8.065000,0.103657,0.144913,10.642686,7.776174,-0.579401,7.776174,10.642686,0.140000,0.890000,15,38,14.820192,38.015025,14.820192,38.015025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.568011,-11.299636,67.187598,70.180540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553929,1.526944,0.224315,0.030155,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.782415,mpc,0,-126.340000,54.885000,12.464436,8.249903,12.370000,8.145000,0.094436,0.104903,9.605862,8.508050,-1.128308,8.508050,9.605862,0.160000,0.650000,14,47,14.155072,47.339237,14.155072,47.339237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.420530,-11.011954,70.801559,79.439968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554980,1.494422,0.195834,0.023581,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.792414,mpc,0,-126.340000,54.885000,12.557879,8.288407,12.480000,8.195000,0.077879,0.093407,9.727842,3.628881,-2.104141,3.628881,9.727842,0.140000,0.530000,6,92,6.252937,95.875323,6.252937,95.875323,0.000000,-3.536085,0.000000,64.000000,0.000000,0.000000,-66.499327,-10.726959,62.637071,68.960997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560246,1.808822,0.277404,0.043648,0.501290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008204,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.802386,mpc,0,-126.340000,54.885000,12.643858,8.325222,12.580000,8.205000,0.063858,0.120222,8.934977,-1.555235,-0.762370,-1.555235,8.934977,0.120000,0.690000,6,112,5.548477,112.450000,5.548477,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.789813,-11.958896,48.081984,57.316609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570095,1.617195,0.262308,0.024904,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.812384,mpc,0,-126.340000,54.885000,12.722875,8.360410,12.670000,8.205000,0.052875,0.155410,8.020133,-1.128308,-0.640391,-1.128308,8.020133,0.100000,0.930000,8,104,8.234087,104.006925,8.234087,104.006925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.861960,-13.231144,45.411379,51.901391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565833,1.780689,0.311327,0.036780,0.501116,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.822386,mpc,0,-126.340000,54.885000,12.794789,8.393752,12.750000,8.205000,0.044789,0.188752,5.946486,2.043152,-0.213464,2.043152,5.946486,0.090000,1.010000,22,72,21.528587,71.689970,21.528587,71.689970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.213700,-14.037885,46.296728,49.286427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566050,1.720725,0.289488,0.026715,0.500771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.832386,mpc,0,-126.340000,54.885000,12.859648,8.425102,12.810000,8.255000,0.049648,0.170102,4.726694,6.190445,-0.335443,6.190445,4.726694,0.100000,0.920000,27,41,27.464509,40.512876,27.464509,40.512876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.449645,-14.211896,54.104742,55.792110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574223,2.819397,0.242887,0.041028,0.501225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.842381,mpc,0,-126.340000,54.885000,12.917529,8.454314,12.860000,8.315000,0.057529,0.139314,3.567892,7.166278,-0.640391,7.166278,3.567892,0.170000,0.710000,24,45,24.290051,44.949853,24.290051,44.949853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.739325,-13.759563,60.541540,68.827049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563749,1.762107,0.227808,0.031364,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.852384,mpc,0,-126.340000,54.885000,12.968622,8.481300,12.910000,8.365000,0.058622,0.116300,3.567892,7.166278,-0.640391,3.689871,3.262944,0.220000,0.570000,12,53,12.189759,53.398293,12.189759,53.398293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.956341,-15.694122,53.188518,66.926666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566936,1.847714,0.264490,0.053321,0.500694,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.862430,mpc,0,-126.340000,54.885000,13.013182,8.506006,12.950000,8.375000,0.063182,0.131006,4.177788,-1.128308,-0.762370,-1.128308,4.177788,0.190000,0.550000,2,98,2.067746,112.450000,2.067746,112.450000,0.000000,-14.051707,0.000000,64.000000,0.000000,0.000000,-44.816617,-14.500212,47.172227,59.976016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601586,1.569638,0.236423,0.019610,0.500567,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.872382,mpc,0,-126.340000,54.885000,13.050781,8.527983,12.990000,8.345000,0.060781,0.182983,3.506902,-5.885497,-0.701380,-5.885497,3.506902,0.120000,0.730000,9,112,8.878728,112.450000,8.878728,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.414273,-14.156117,39.877276,53.745134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559990,1.562705,0.292473,0.028850,0.500841,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.882386,mpc,0,-126.340000,54.885000,13.082166,8.547445,13.030000,8.295000,0.052166,0.252445,3.506902,-5.885497,-0.030495,-5.458569,1.921172,0.100000,0.940000,5,112,4.989375,112.450000,4.989375,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.349594,-13.681064,40.736903,48.217207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563960,1.707475,0.319954,0.032453,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.892393,mpc,0,-126.340000,54.885000,13.107294,8.564155,13.050000,8.265000,0.057294,0.299155,0.823360,-1.494245,-0.457422,-1.494245,0.823360,0.060000,1.100000,29,86,29.434402,86.050877,29.434402,86.050877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.557075,-14.495518,41.584012,50.688277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.939023,1.701339,0.366452,0.037074,0.500574,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008555,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.902418,mpc,0,-126.340000,54.885000,13.126351,8.578005,13.050000,8.285000,0.076351,0.293005,-1.799193,3.872840,-0.823360,3.872840,-1.799193,0.120000,1.010000,44,46,44.451247,45.777972,44.451247,45.777972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.567890,-15.009021,50.065274,55.522568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582293,1.488812,0.219100,0.025148,0.500583,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.912421,mpc,0,-126.340000,54.885000,13.139442,8.588827,13.040000,8.345000,0.099442,0.243827,-1.799193,6.800341,0.579401,6.800341,-1.799193,0.260000,0.700000,26,40,26.094902,40.209675,26.094902,40.209675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.214144,-15.171371,60.259934,72.444804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556765,1.744606,0.258343,0.035112,0.501068,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.922392,mpc,0,-126.340000,54.885000,13.146792,8.596523,13.040000,8.405000,0.106792,0.191523,-0.274453,5.275601,0.213464,5.275601,-0.274453,0.310000,0.610000,1,52,1.152268,52.267758,1.152268,52.267758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.042641,-17.875892,71.261516,88.061623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.820511,1.747067,0.239415,0.029370,0.501111,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008348,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.932387,mpc,0,-126.340000,54.885000,13.148640,8.601032,13.050000,8.425000,0.098640,0.176032,0.518412,-0.335443,-0.335443,-0.335443,0.518412,0.200000,0.560000,0,97,0.174741,98.590238,0.174741,98.590238,0.000000,-1.322480,0.000000,64.000000,0.000000,0.000000,-13.592339,-18.238143,61.832288,78.801697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.272604,1.690233,0.239957,0.042534,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.942386,mpc,0,-126.340000,54.885000,13.145160,8.602230,13.060000,8.395000,0.085160,0.207230,-0.030495,-5.580549,0.213464,-5.580549,-0.030495,0.100000,0.740000,10,112,10.252575,112.450000,10.252575,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.419581,-18.238473,47.253988,67.468602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.435558,1.498689,0.280753,0.026078,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.952380,mpc,0,-126.340000,54.885000,13.136562,8.600017,13.060000,8.355000,0.076562,0.245017,-0.823360,-6.312424,0.091484,-6.312424,-0.823360,0.060000,0.930000,17,112,17.322074,112.450000,17.322074,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.644403,-17.560376,46.347236,61.652110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552475,1.655313,0.347808,0.030089,0.500529,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.962386,mpc,0,-126.340000,54.885000,13.123033,8.594294,13.050000,8.325000,0.073033,0.269294,-2.470079,-2.409089,0.213464,-2.409089,-2.470079,0.100000,1.030000,24,75,23.691125,74.737566,23.691125,74.737566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.357362,-17.740931,45.057882,58.344438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575382,1.480416,0.303642,0.019781,0.500215,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.972380,mpc,0,-126.340000,54.885000,13.104819,8.584991,13.030000,8.345000,0.074819,0.239991,-3.262944,3.079975,0.213464,3.079975,-3.262944,0.140000,0.970000,24,30,24.248358,27.107509,24.248358,27.107509,0.000000,2.630057,0.000000,64.000000,0.000000,0.000000,-1.331234,-18.098270,51.027866,65.062930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549637,1.778174,0.249489,0.040793,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.982387,mpc,0,-126.340000,54.885000,13.082090,8.572003,13.010000,8.385000,0.072090,0.187003,-2.775027,4.848673,0.335443,4.848673,-2.775027,0.200000,0.670000,10,29,9.835737,28.919482,9.835737,28.919482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.390517,-16.441455,67.302322,83.532461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585946,1.526197,0.212235,0.028739,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.992393,mpc,0,-126.340000,54.885000,13.055082,8.555269,12.990000,8.415000,0.065082,0.140269,-1.738204,1.189297,-0.579401,1.189297,-1.738204,0.170000,0.470000,-1,69,-0.743620,68.883830,-0.743620,68.883830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.411347,-14.909264,68.720317,83.626490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.322779,1.469462,0.227269,0.022659,0.500649,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008552,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.002380,mpc,0,-126.340000,54.885000,13.024075,8.534765,12.980000,8.385000,0.044075,0.149765,-2.043152,-6.251434,-0.274453,-6.251434,-2.043152,0.100000,0.550000,3,112,2.763048,112.450000,2.763048,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.150600,-13.722420,54.298031,70.722583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551519,1.677810,0.274883,0.039229,0.500716,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.012415,mpc,0,-126.340000,54.885000,12.989057,8.510278,12.970000,8.315000,0.019057,0.195278,-1.006328,-9.666852,-0.213464,-9.666852,-1.006328,0.060000,0.820000,-8,112,-7.730525,112.450000,-7.730525,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.028500,-13.575264,49.643242,69.883045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563493,1.489373,0.302924,0.026775,0.502919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.022416,mpc,0,-126.340000,54.885000,12.950524,8.481952,12.960000,8.245000,-0.009476,0.236952,-1.982162,-6.434403,0.274453,-6.434403,-1.982162,0.030000,1.010000,-1,84,-0.687965,84.164646,-0.687965,84.164646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.447517,-13.234830,47.817937,67.800522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558093,1.495190,0.339413,0.020832,0.500437,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.032384,mpc,0,-126.340000,54.885000,12.908717,8.449781,12.940000,8.225000,-0.031283,0.224781,-2.653048,-1.189297,0.701380,-1.189297,-2.653048,0.020000,0.960000,4,40,4.194502,39.525315,4.194502,39.525315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.208113,-12.459877,50.124738,63.672191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553550,1.515137,0.218591,0.021555,0.500562,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.042383,mpc,0,-126.340000,54.885000,12.863572,8.413523,12.910000,8.235000,-0.046428,0.178523,-3.872840,2.348100,-0.152474,2.348100,-3.872840,0.020000,0.740000,13,20,13.000181,20.343020,13.000181,20.343020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.488145,-10.304374,58.630845,77.944442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558960,1.706824,0.314894,0.063031,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.052400,mpc,0,-126.340000,54.885000,12.815336,8.373178,12.880000,8.235000,-0.064664,0.138178,-3.628881,0.701380,-0.335443,0.701380,-3.628881,0.040000,0.470000,5,50,4.987445,49.750001,4.987445,49.750001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.922618,-7.257318,64.309637,87.972787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612977,1.636393,0.215329,0.022920,0.500394,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.062383,mpc,0,-126.340000,54.885000,12.764454,8.328939,12.850000,8.205000,-0.085546,0.123939,-3.628881,-5.275601,0.335443,-5.275601,-3.628881,0.040000,0.430000,-1,95,-1.291473,98.664715,-1.291473,98.664715,0.000000,-3.914714,0.000000,64.000000,0.000000,0.000000,37.612171,-5.830819,58.918607,73.814938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555847,1.473530,0.211485,0.020694,0.500398,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.072410,mpc,0,-126.340000,54.885000,12.710721,8.280451,12.810000,8.135000,-0.099279,0.145451,-3.201954,-10.154769,0.579401,-10.154769,-3.201954,0.040000,0.670000,-11,112,-10.609030,112.450000,-10.609030,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.127635,-6.212317,55.434463,72.457280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552211,1.477458,0.252979,0.021680,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.082414,mpc,0,-126.340000,54.885000,12.654673,8.228025,12.780000,8.055000,-0.125327,0.173025,-2.714037,-8.995966,0.701380,-8.995966,-2.714037,0.010000,0.930000,-16,84,-15.777950,83.568910,-15.777950,83.568910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.214644,-7.169175,50.265115,69.297489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553082,1.541773,0.306966,0.020712,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.092381,mpc,0,-126.340000,54.885000,12.596591,8.171788,12.760000,8.005000,-0.163409,0.166788,-3.445913,-4.238777,0.457422,-4.238777,-3.445913,0.000000,0.940000,-12,39,-11.918208,37.999414,-11.918208,37.999414,0.000000,0.569496,0.000000,64.000000,0.000000,0.000000,45.171188,-6.663233,47.289800,64.363684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551270,1.492995,0.197522,0.018881,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.102413,mpc,0,-126.340000,54.885000,12.536034,8.111158,12.720000,7.985000,-0.183966,0.126158,-3.994819,-0.396432,-0.030495,-0.396432,-3.994819,-0.040000,0.700000,-3,19,-3.314689,18.701463,-3.314689,18.701463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.757821,-4.129875,54.983221,74.981012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551425,1.446196,0.186606,0.018488,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.112414,mpc,0,-126.340000,54.885000,12.473735,8.046728,12.690000,7.965000,-0.216265,0.081728,-3.994819,-1.067318,0.030495,-1.067318,-3.994819,-0.050000,0.450000,-6,38,-5.517529,38.119179,-5.517529,38.119179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.096674,-1.393299,58.507817,81.193184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553913,1.688732,0.220712,0.028817,0.501327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.122383,mpc,0,-126.340000,54.885000,12.409872,7.978583,12.650000,7.925000,-0.240128,0.053583,-4.421746,-6.678361,-0.091484,-6.678361,-4.421746,-0.050000,0.380000,-7,83,-7.092740,85.205134,-7.092740,85.205134,0.000000,-2.085955,0.000000,64.000000,0.000000,0.000000,50.632030,0.195204,55.649612,72.730767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560871,1.511968,0.229175,0.023870,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.132410,mpc,0,-126.340000,54.885000,12.344001,7.906141,12.620000,7.835000,-0.275999,0.071141,-3.567892,-11.069613,0.762370,-11.069613,-3.567892,-0.050000,0.570000,-21,104,-20.915255,104.065260,-20.915255,104.065260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.520309,-0.364101,52.155281,68.502996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554431,1.519045,0.219925,0.019522,0.505039,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.142380,mpc,0,-126.340000,54.885000,12.277014,7.830294,12.580000,7.735000,-0.302986,0.095294,-3.811850,-11.069613,0.823360,-11.069613,-3.811850,-0.080000,0.820000,-20,81,-19.805399,81.186743,-19.805399,81.186743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.414595,-1.293684,48.810153,66.072230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550577,1.481162,0.268127,0.027577,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.152393,mpc,0,-126.340000,54.885000,12.208352,7.750348,12.540000,7.655000,-0.331648,0.095348,-5.092632,-7.532216,0.823360,-7.532216,-5.092632,-0.130000,0.910000,-5,40,-4.831363,39.629214,-4.831363,39.629214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.403700,-0.669793,44.165860,59.121871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600354,1.635154,0.244556,0.024151,1.043349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008557,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.162389,mpc,0,-126.340000,54.885000,12.138540,7.666853,12.480000,7.605000,-0.341460,0.061853,-5.519559,-3.079975,-0.030495,-3.079975,-5.519559,-0.120000,0.680000,-1,16,-1.492695,15.659475,-1.492695,15.659475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.279703,1.286607,52.581035,72.733320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582641,1.768501,0.214428,0.029293,0.505379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.172383,mpc,0,-126.340000,54.885000,12.067563,7.579767,12.420000,7.555000,-0.352437,0.024767,-5.519559,-3.079975,-0.152474,-4.116798,-6.556382,-0.080000,0.430000,-8,31,-7.905857,30.509933,-7.905857,30.509933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.145706,3.803898,63.041546,82.903127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567920,1.938637,0.253923,0.036166,0.501361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008309,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.182433,mpc,0,-126.340000,54.885000,11.995100,7.488670,12.360000,7.485000,-0.364900,0.003670,-6.861330,-9.239925,0.213464,-9.239925,-6.861330,-0.070000,0.340000,-2,76,-1.870097,84.946971,-1.870097,84.946971,0.000000,-9.437038,0.000000,64.000000,0.000000,0.000000,54.245432,6.148426,60.495392,75.187746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.883907,1.762024,0.300031,0.035179,0.505324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008498,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.192388,mpc,0,-126.340000,54.885000,11.922309,7.395040,12.300000,7.375000,-0.377691,0.020040,-6.007476,-14.850968,0.701380,-14.850968,-6.007476,-0.060000,0.500000,-15,112,-14.512966,112.450000,-14.512966,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.924868,7.227526,57.007697,67.290991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568522,1.782576,0.281514,0.029567,0.500974,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.202773,mpc,0,-126.340000,54.885000,11.845373,7.293898,12.240000,7.235000,-0.394627,0.058898,-5.641538,-14.911958,0.762370,-14.911958,-5.641538,-0.070000,0.820000,-20,91,-20.333939,90.852778,-20.333939,90.852778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.536256,6.699471,57.587049,71.401810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588025,1.680432,0.355712,0.029277,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.212380,mpc,0,-126.340000,54.885000,11.773340,7.197299,12.180000,7.135000,-0.406660,0.062299,-6.251434,-9.605862,0.884349,-9.605862,-6.251434,-0.110000,0.940000,-11,46,-10.657519,33.198120,-10.657519,33.198120,0.000000,12.654658,0.000000,64.000000,0.000000,0.000000,53.576071,7.511571,52.778324,65.112600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553738,1.762180,0.250289,0.028304,0.500772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.222383,mpc,0,-126.340000,54.885000,11.697490,7.093740,12.110000,7.075000,-0.412510,0.018740,-7.593205,-4.482736,0.701380,-4.482736,-7.593205,-0.130000,0.750000,5,1,4.775914,-0.148687,4.775914,-0.148687,0.000000,1.001465,0.000000,64.000000,0.000000,0.000000,52.885789,9.629314,57.171262,75.818972,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.885167,1.616414,0.226264,0.022401,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.232384,mpc,0,-126.340000,54.885000,11.620824,6.987316,12.040000,7.025000,-0.419176,-0.037684,-8.691018,-3.262944,-0.335443,-3.262944,-8.691018,-0.070000,0.420000,7,10,6.952259,9.995820,6.952259,9.995820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.242506,13.370058,69.575339,92.080210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553719,1.606407,0.196839,0.022147,0.504279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.242454,mpc,0,-126.340000,54.885000,11.542789,6.877371,11.970000,6.945000,-0.427211,-0.067629,-7.532216,-10.337738,0.091484,-10.337738,-7.532216,-0.040000,0.220000,-11,55,-10.538525,81.239956,-10.538525,81.239956,0.000000,-26.244135,0.000000,64.000000,0.000000,0.000000,52.971538,16.935178,72.747093,91.749422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.897761,1.545739,0.209144,0.018687,0.502762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010183,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.252673,mpc,0,-126.340000,54.885000,11.462752,6.763120,11.880000,6.805000,-0.417248,-0.041880,-6.678361,-16.863625,0.091484,-16.863625,-6.678361,-0.020000,0.270000,-24,100,-23.926874,112.450000,-23.926874,112.450000,0.000000,-12.454180,0.000000,64.000000,0.000000,0.000000,54.252249,18.750458,70.355756,82.675285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.200984,1.637026,0.274185,0.026294,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.262731,mpc,0,-126.340000,54.885000,11.383131,6.648202,11.820000,6.655000,-0.436869,-0.006798,-6.434403,-21.620814,0.457422,-21.620814,-6.434403,-0.060000,0.580000,-27,112,-26.647095,112.450000,-26.647095,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.171119,20.261142,70.816835,82.289613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546965,1.485666,0.256637,0.021133,0.500943,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.272733,mpc,0,-126.340000,54.885000,11.303093,6.531659,11.760000,6.475000,-0.456907,0.056659,-6.861330,-18.937271,0.518412,-18.937271,-6.861330,-0.140000,0.890000,-16,101,-15.860126,101.438404,-15.860126,101.438404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.120026,22.977008,67.644449,83.502509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554819,1.439112,0.284378,0.016021,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.282771,mpc,0,-126.340000,54.885000,11.221873,6.412607,11.680000,6.335000,-0.458127,0.077607,-8.995966,-12.594353,-0.030495,-12.594353,-8.995966,-0.160000,0.990000,6,56,6.316940,40.580927,6.316940,40.580927,0.000000,15.857477,0.000000,64.000000,0.000000,0.000000,48.587949,26.133362,64.478198,86.267224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546691,1.458011,0.261946,0.017260,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.292775,mpc,0,-126.340000,54.885000,11.140005,6.292077,11.590000,6.255000,-0.449995,0.037077,-9.605862,-4.543725,-0.396432,-4.543725,-9.605862,-0.100000,0.800000,8,11,7.568145,-15.402717,7.568145,-15.402717,0.000000,26.841121,0.000000,64.000000,0.000000,0.000000,44.097871,28.307643,71.608882,99.832926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549998,1.495963,0.197144,0.017904,0.502500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.302733,mpc,0,-126.340000,54.885000,11.057530,6.170402,11.490000,6.225000,-0.432470,-0.054598,-10.825654,-1.860183,0.457422,-1.860183,-10.825654,-0.020000,0.480000,10,-20,9.625527,-20.170170,9.625527,-20.170170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.814460,29.528884,87.188257,113.773717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561159,2.194351,0.225987,0.040412,0.502977,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008536,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.312734,mpc,0,-126.340000,54.885000,10.973654,6.046702,11.380000,6.185000,-0.406346,-0.138298,-10.764665,-5.275601,1.067318,-5.275601,-10.764665,0.000000,0.180000,7,25,6.972350,24.539232,6.972350,24.539232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.845185,30.994026,98.880635,124.330744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562467,1.447704,0.198633,0.020079,0.500262,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.322752,mpc,0,-126.340000,54.885000,10.888519,5.921493,11.290000,6.095000,-0.401481,-0.173507,-9.788831,-13.448207,0.823360,-13.448207,-9.788831,0.010000,0.150000,-7,70,-6.819880,92.159390,-6.819880,92.159390,0.000000,-22.620158,0.000000,64.000000,0.000000,0.000000,48.833590,31.954349,92.239747,110.560611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599675,1.593391,0.225986,0.018676,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.332731,mpc,0,-126.340000,54.885000,10.802513,5.795670,11.190000,5.935000,-0.387487,-0.139330,-9.300914,-20.218053,0.640391,-20.218053,-9.300914,0.030000,0.380000,-18,112,-17.637305,112.450000,-17.637305,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.397562,33.564864,89.214163,103.783135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547992,1.441683,0.248742,0.018297,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.342773,mpc,0,-126.340000,54.885000,10.714661,5.668152,11.100000,5.735000,-0.385339,-0.066848,-8.995966,-20.766960,0.030495,-20.766960,-8.995966,-0.010000,0.740000,-19,111,-18.595923,111.493638,-18.595923,111.493638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.306887,34.943975,88.455483,104.466397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555871,1.489674,0.304984,0.016034,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.352735,mpc,0,-126.340000,54.885000,10.626130,5.540985,11.020000,5.575000,-0.393870,-0.034015,-10.154769,-13.997114,0.884349,-13.997114,-10.154769,-0.080000,0.960000,-1,66,-0.613018,39.089443,-0.613018,39.089443,0.000000,27.404195,0.000000,64.000000,0.000000,0.000000,49.819372,37.392900,85.049345,104.767010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538169,1.571789,0.311302,0.024146,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.362736,mpc,0,-126.340000,54.885000,10.535759,5.412858,10.920000,5.495000,-0.384241,-0.082142,-11.313571,-5.763517,0.518412,-5.763517,-11.313571,-0.070000,0.880000,11,21,10.797270,-27.673829,10.797270,-27.673829,0.000000,49.167467,0.000000,64.000000,0.000000,0.000000,46.241309,39.371560,86.749107,113.873892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554705,1.562391,0.219951,0.020960,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.372740,mpc,0,-126.340000,54.885000,10.443766,5.284464,10.810000,5.465000,-0.366234,-0.180536,-11.313571,0.213464,1.006328,0.213464,-11.313571,-0.030000,0.550000,8,-24,8.344097,-57.794055,8.344097,-57.794055,0.000000,34.287693,0.000000,64.000000,0.000000,0.000000,43.101530,38.552704,88.683075,115.082148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556620,1.464978,0.223004,0.016158,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.382770,mpc,0,-126.340000,54.885000,10.349793,5.155699,10.690000,5.465000,-0.340207,-0.309301,-11.984457,-0.091484,0.701380,-0.091484,-11.984457,0.010000,0.190000,10,-36,9.500571,-36.418003,9.500571,-36.418003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.000734,37.498815,102.184440,127.314563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552787,1.437519,0.204487,0.015719,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.392770,mpc,0,-126.340000,54.885000,10.254268,5.027536,10.580000,5.415000,-0.325732,-0.387464,-12.533363,-7.837164,0.274453,-7.837164,-12.533363,0.030000,0.030000,8,9,8.258074,34.052556,8.258074,34.052556,0.000000,-25.470559,0.000000,64.000000,0.000000,0.000000,46.672299,37.806467,110.039327,133.364690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545552,1.440929,0.207761,0.017745,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.402767,mpc,0,-126.340000,54.885000,10.156810,4.899844,10.470000,5.265000,-0.313190,-0.365156,-12.533363,-7.837164,0.884349,-18.266386,-11.313571,0.040000,0.010000,5,41,5.258192,41.248511,5.258192,41.248511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.639454,36.736715,100.718858,117.825870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558774,1.617034,0.232301,0.020907,0.505960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.412735,mpc,0,-126.340000,54.885000,10.057552,4.773166,10.360000,5.075000,-0.302448,-0.301834,-10.276748,-26.378003,0.579401,-26.378003,-10.276748,0.060000,0.060000,-22,86,-21.899506,112.450000,-21.899506,112.450000,0.000000,-26.201489,0.000000,64.000000,0.000000,0.000000,49.055979,41.318491,102.054988,120.946500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560021,1.706071,0.360314,0.040700,0.500873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.422741,mpc,0,-126.340000,54.885000,9.955699,4.646884,10.260000,4.785000,-0.304301,-0.138116,-10.032790,-33.025870,0.152474,-33.025870,-10.032790,0.040000,0.400000,-18,112,-18.116786,112.450000,-18.116786,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.674692,46.527835,100.933123,121.704081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565425,1.463181,0.264329,0.018268,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.432770,mpc,0,-126.340000,54.885000,9.851255,4.521425,10.160000,4.465000,-0.308745,0.056425,-9.666852,-31.867067,-0.335443,-31.867067,-9.666852,-0.030000,0.780000,-28,112,-28.096537,112.450000,-28.096537,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.589765,54.317310,104.488805,133.911439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570552,1.463113,0.338484,0.023467,0.500851,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.442765,mpc,0,-126.340000,54.885000,9.744690,4.397723,10.070000,4.205000,-0.325310,0.192723,-11.069613,-24.487325,-0.213464,-24.487325,-11.069613,-0.110000,0.970000,-12,112,-11.650047,112.450000,-11.650047,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.721310,62.526546,103.188805,139.235280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554720,1.636717,0.336398,0.027524,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.452738,mpc,0,-126.340000,54.885000,9.635758,4.275831,9.950000,4.025000,-0.314242,0.250831,-12.594353,-15.277895,0.518412,-15.277895,-12.594353,-0.130000,1.040000,5,78,5.180755,78.117619,5.180755,78.117619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.844113,68.078830,113.391511,150.237173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548389,1.461412,0.292251,0.015567,0.500326,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.462762,mpc,0,-126.340000,54.885000,9.523528,4.155088,9.820000,3.945000,-0.296472,0.210088,-14.058103,-5.458569,1.311276,-5.458569,-14.058103,-0.070000,0.930000,13,33,12.634797,4.474062,12.634797,4.474062,0.000000,28.643556,0.000000,64.000000,0.000000,0.000000,17.396954,68.481102,118.388401,157.477959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591120,1.596388,0.250169,0.025472,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.472751,mpc,0,-126.340000,54.885000,9.408824,4.036746,9.680000,3.935000,-0.271176,0.101746,-15.399875,1.250287,0.640391,1.250287,-15.399875,0.010000,0.650000,16,-12,15.879119,-34.958898,15.879119,-34.958898,0.000000,23.076517,0.000000,64.000000,0.000000,0.000000,11.835140,63.407051,115.184871,156.126446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572100,1.482383,0.206128,0.023493,0.500779,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.482769,mpc,0,-126.340000,54.885000,9.290812,3.920280,9.540000,3.955000,-0.249188,-0.034720,-15.033937,1.738204,0.823360,1.738204,-15.033937,0.060000,0.270000,6,-17,5.708323,-17.115891,5.708323,-17.115891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.439346,57.285121,121.045895,159.552980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565225,1.683591,0.223423,0.030859,0.501508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.492770,mpc,0,-126.340000,54.885000,9.169879,3.806407,9.400000,3.935000,-0.230121,-0.128593,-14.180083,-4.848673,0.945339,-4.848673,-14.180083,0.070000,0.070000,-7,28,-7.428890,48.317339,-7.428890,48.317339,0.000000,-20.433229,0.000000,64.000000,0.000000,0.000000,16.793275,51.626864,124.344217,156.085728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561819,1.461473,0.197636,0.016386,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.502764,mpc,0,-126.340000,54.885000,9.045828,3.695236,9.260000,3.825000,-0.214172,-0.129764,-13.204249,-15.277895,0.091484,-15.277895,-13.204249,0.050000,0.090000,-20,73,-19.930206,112.450000,-19.930206,112.450000,0.000000,-39.565891,0.000000,64.000000,0.000000,0.000000,23.297623,48.587308,113.949675,139.020857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547222,1.494783,0.271125,0.021357,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.512766,mpc,0,-126.340000,54.885000,8.918349,3.586786,9.130000,3.645000,-0.211651,-0.058214,-12.350394,-22.657637,-0.274453,-22.657637,-12.350394,0.040000,0.330000,-32,112,-32.062461,112.450000,-32.062461,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.147511,49.948196,111.592486,137.052117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558584,1.545498,0.273448,0.023443,0.501045,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.522768,mpc,0,-126.340000,54.885000,8.787453,3.481354,9.010000,3.425000,-0.222547,0.056354,-12.960290,-24.426336,0.335443,-24.426336,-12.960290,-0.070000,0.690000,-20,112,-20.398171,112.450000,-20.398171,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.586884,53.726750,113.091928,142.584515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591847,1.742576,0.366845,0.027217,0.501798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008241,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.532739,mpc,0,-126.340000,54.885000,8.653464,3.379435,8.870000,3.215000,-0.216536,0.164435,-12.960290,-24.426336,0.457422,-18.937271,-14.546020,-0.160000,0.930000,-13,112,-12.892023,112.450000,-12.892023,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.067243,61.881338,116.012713,156.413333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559982,1.813706,0.366802,0.033895,0.502226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008290,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.543300,mpc,0,-126.340000,54.885000,8.507638,3.275154,8.710000,3.065000,-0.202362,0.210154,-16.314719,-10.276748,0.701380,-10.276748,-16.314719,-0.140000,1.040000,14,67,14.296185,58.529726,14.296185,58.529726,0.000000,8.920274,0.000000,64.000000,0.000000,0.000000,13.162783,67.561875,121.685207,162.828510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.696218,1.824656,0.375848,0.034616,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008443,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.552734,mpc,0,-126.340000,54.885000,8.373890,3.185349,8.570000,3.025000,-0.196110,0.160349,-16.558677,-1.311276,0.640391,-1.311276,-16.558677,-0.050000,0.900000,6,22,6.106848,-5.750629,6.106848,-5.750629,0.000000,28.200629,0.000000,64.000000,0.000000,0.000000,5.263470,67.505887,121.793775,162.756166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560703,1.651484,0.207212,0.025766,0.501166,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.562740,mpc,0,-126.340000,54.885000,8.228407,3.093736,8.410000,3.045000,-0.181593,0.048736,-16.558677,-1.311276,0.396432,3.628881,-16.314719,0.050000,0.580000,-10,14,-9.599780,14.197732,-9.599780,14.197732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.459982,65.912594,120.582756,166.628253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576014,2.302942,0.239018,0.037554,0.501541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.572738,mpc,0,-126.340000,54.885000,8.079249,3.006087,8.250000,3.065000,-0.170751,-0.058913,-15.521854,0.762370,0.518412,0.762370,-15.521854,0.030000,0.330000,-19,13,-18.993236,13.293849,-18.993236,13.293849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.794529,60.518437,113.254879,153.171424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.558766,1.657879,0.226013,0.032790,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.582742,mpc,0,-126.340000,54.885000,7.926158,2.922426,8.120000,3.045000,-0.193842,-0.122574,-13.570186,-4.543725,0.457422,-4.543725,-13.570186,-0.020000,0.210000,-38,58,-37.932355,65.221249,-37.932355,65.221249,0.000000,-6.927400,0.000000,64.000000,0.000000,0.000000,5.823267,55.421874,106.146750,143.518636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.706535,1.732978,0.246601,0.025669,0.500608,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.592738,mpc,0,-126.340000,54.885000,7.769310,2.843008,7.980000,2.965000,-0.210690,-0.121992,-13.265238,-11.801488,0.213464,-11.801488,-13.265238,-0.140000,0.320000,-35,103,-34.693919,112.450000,-34.693919,112.450000,0.000000,-9.156151,0.000000,64.000000,0.000000,0.000000,8.503465,51.597139,94.877144,127.445366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555378,1.561479,0.254591,0.021183,0.500426,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.602736,mpc,0,-126.340000,54.885000,7.608539,2.767890,7.850000,2.845000,-0.241461,-0.077110,-13.997114,-14.607010,0.274453,-14.607010,-13.997114,-0.250000,0.640000,-23,112,-22.739761,112.450000,-22.739761,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.710525,50.678939,101.319047,131.790855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556816,1.487711,0.251127,0.019206,0.501151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.612777,mpc,0,-126.340000,54.885000,7.443157,2.696921,7.700000,2.735000,-0.256843,-0.038079,-15.887791,-11.313571,0.884349,-11.313571,-15.887791,-0.260000,0.920000,-10,82,-9.751043,81.571069,-9.751043,81.571069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.546122,52.902928,110.778114,142.445530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562268,1.444350,0.235357,0.019098,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.622780,mpc,0,-126.340000,54.885000,7.274480,2.630783,7.540000,2.665000,-0.265520,-0.034217,-17.473521,-4.177788,0.945339,-4.177788,-17.473521,-0.180000,0.900000,-8,37,-8.328181,28.208598,-8.328181,28.208598,0.000000,8.362471,0.000000,64.000000,0.000000,0.000000,-3.502745,55.235538,113.652499,148.791802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567595,1.575932,0.219462,0.018952,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.632772,mpc,0,-126.340000,54.885000,7.102142,2.569387,7.370000,2.655000,-0.267858,-0.085613,-17.290552,0.701380,0.579401,0.701380,-17.290552,-0.100000,0.650000,-22,8,-22.465377,8.221968,-22.465377,8.221968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.353786,55.324444,108.919112,145.329106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563337,1.490670,0.219183,0.025678,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.643412,mpc,0,-126.340000,54.885000,6.914405,2.509229,7.190000,2.665000,-0.275595,-0.155771,-17.046594,-0.213464,0.518412,-0.213464,-17.046594,-0.120000,0.350000,-28,40,-27.574189,39.734110,-27.574189,39.734110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.093368,54.406013,105.866685,144.009229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581377,1.451600,0.201768,0.020006,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.652765,mpc,0,-126.340000,54.885000,6.745832,2.460878,7.030000,2.625000,-0.284168,-0.164122,-17.595500,-6.373413,0.213464,-6.373413,-17.595500,-0.180000,0.340000,-22,85,-21.991348,96.193559,-21.991348,96.193559,0.000000,-11.459449,0.000000,64.000000,0.000000,0.000000,-3.084192,53.513499,95.574123,127.274176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546058,1.440016,0.209537,0.018260,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.662771,mpc,0,-126.340000,54.885000,6.561876,2.413912,6.860000,2.555000,-0.298124,-0.141088,-18.205396,-10.093779,0.701380,-10.093779,-18.205396,-0.180000,0.540000,-23,112,-23.306662,112.450000,-23.306662,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.833753,54.014548,94.271457,123.021545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546092,1.501242,0.201345,0.016253,0.501140,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.672761,mpc,0,-126.340000,54.885000,6.374591,2.371998,6.680000,2.465000,-0.305409,-0.093002,-18.754303,-9.605862,0.396432,-9.605862,-18.754303,-0.190000,0.830000,-22,97,-22.364933,97.484241,-22.364933,97.484241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.417598,55.441948,96.092702,123.991223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544725,1.473887,0.278494,0.016149,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.682766,mpc,0,-126.340000,54.885000,6.183453,2.335047,6.480000,2.415000,-0.296547,-0.079953,-19.791126,-4.177788,0.518412,-4.177788,-19.791126,-0.190000,0.940000,-15,52,-14.694840,48.182159,-14.694840,48.182159,0.000000,4.302082,0.000000,64.000000,0.000000,0.000000,-3.800976,57.687741,98.625778,129.633160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543685,1.488223,0.237583,0.032369,0.500968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.692775,mpc,0,-126.340000,54.885000,5.988790,2.303158,6.280000,2.415000,-0.291210,-0.111842,-21.742793,1.433256,0.640391,1.433256,-21.742793,-0.140000,0.760000,-5,18,-4.649438,18.200647,-4.649438,18.200647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.956468,58.128419,96.607203,130.286138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572757,1.481698,0.192808,0.020920,0.501148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.702771,mpc,0,-126.340000,54.885000,5.791072,2.276407,6.060000,2.435000,-0.268928,-0.158593,-22.413679,2.897006,0.335443,2.897006,-22.413679,-0.090000,0.450000,-5,33,-4.965795,33.004351,-4.965795,33.004351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.437553,57.412309,93.497645,129.628353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555395,1.620400,0.237098,0.026488,0.500925,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.712767,mpc,0,-126.340000,54.885000,5.590158,2.254760,5.840000,2.445000,-0.249842,-0.190240,-22.047741,-1.555235,0.274453,-1.555235,-22.047741,-0.060000,0.350000,-15,78,-14.790090,80.830086,-14.790090,80.830086,0.000000,-2.825736,0.000000,64.000000,0.000000,0.000000,-1.125264,56.354343,89.016396,123.879428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559460,1.518314,0.204878,0.020725,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.722766,mpc,0,-126.340000,54.885000,5.386168,2.238222,5.630000,2.415000,-0.243832,-0.176778,-21.803783,-6.251434,0.762370,-6.251434,-21.803783,-0.060000,0.510000,-22,112,-21.868337,112.449995,-21.868337,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.616290,55.363438,83.947819,114.358663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559033,1.535585,0.245221,0.016480,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.732764,mpc,0,-126.340000,54.885000,5.179330,2.226789,5.420000,2.365000,-0.240670,-0.138211,-21.681804,-6.617372,0.884349,-6.617372,-21.681804,-0.150000,0.810000,-15,98,-15.000214,98.278108,-15.000214,98.278108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.937008,55.569117,86.105254,115.717462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549368,1.474257,0.309854,0.018246,0.500505,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.742812,mpc,0,-126.340000,54.885000,4.968793,2.220424,5.200000,2.345000,-0.231207,-0.124576,-22.840606,-1.677214,0.579401,-1.677214,-22.840606,-0.100000,0.930000,-11,53,-11.400463,52.014945,-11.400463,52.014945,0.000000,1.263163,0.000000,64.000000,0.000000,0.000000,5.355615,57.580932,89.817126,123.514219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552344,1.610986,0.255862,0.020733,0.500817,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.752770,mpc,0,-126.340000,54.885000,4.757658,2.219151,4.970000,2.375000,-0.212342,-0.155849,-24.670294,3.872840,0.945339,3.872840,-24.670294,-0.120000,0.770000,9,21,8.808483,20.629912,8.808483,20.629912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.406612,58.369528,88.699115,124.375500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564981,1.537778,0.221019,0.019148,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.762765,mpc,0,-126.340000,54.885000,4.543481,2.222870,4.730000,2.425000,-0.186519,-0.202130,-25.402169,4.543725,0.396432,4.543725,-25.402169,-0.030000,0.480000,6,40,5.756096,39.930286,5.756096,39.930286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.253310,58.656964,87.566804,122.773055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554147,1.454032,0.195926,0.016807,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.772762,mpc,0,-126.340000,54.885000,4.327237,2.231543,4.490000,2.445000,-0.162763,-0.213457,-24.487325,0.762370,0.640391,0.762370,-24.487325,0.040000,0.390000,-12,83,-12.169142,83.106381,-12.169142,83.106381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.924384,58.804062,88.791075,118.399539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544824,1.711019,0.230819,0.039512,0.501283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.782772,mpc,0,-126.340000,54.885000,4.108924,2.245122,4.250000,2.445000,-0.141076,-0.199878,-22.962585,-3.811850,1.006328,-3.811850,-22.962585,0.020000,0.560000,-25,112,-25.318507,112.449680,-25.318507,112.449680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.453270,57.775095,85.341268,106.489535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562270,1.479740,0.279057,0.018824,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.792765,mpc,0,-126.340000,54.885000,3.889430,2.263486,4.030000,2.425000,-0.140570,-0.161514,-22.230710,-3.567892,1.372266,-3.567892,-22.230710,-0.070000,0.830000,-23,95,-22.514583,95.015236,-22.514583,95.015236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.193638,56.637572,84.362282,105.589465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557475,1.471739,0.279589,0.016156,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.802769,mpc,0,-126.340000,54.885000,3.668434,2.286590,3.800000,2.435000,-0.131566,-0.148410,-22.718627,0.945339,1.616224,0.945339,-22.718627,-0.140000,0.920000,-8,54,-7.932427,54.283392,-7.932427,54.283392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.637284,57.504108,85.197596,113.231371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553175,1.486864,0.207360,0.019197,0.501244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.812773,mpc,0,-126.340000,54.885000,3.446426,2.314317,3.580000,2.475000,-0.133574,-0.160683,-23.145554,5.580549,0.701380,5.580549,-23.145554,-0.140000,0.760000,-2,32,-2.365766,31.601256,-2.365766,31.601256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.047886,58.354984,84.622006,119.201460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553113,1.455920,0.197151,0.016383,0.500857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.822765,mpc,0,-126.340000,54.885000,3.223965,2.346514,3.360000,2.535000,-0.136035,-0.188486,-23.023575,5.885497,0.335443,5.885497,-23.023575,-0.070000,0.530000,-12,50,-12.139181,49.956986,-12.139181,49.956986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.533713,58.835254,84.058587,119.557455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550964,1.621004,0.217139,0.021319,0.502823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.832773,mpc,0,-126.340000,54.885000,3.000747,2.383145,3.140000,2.575000,-0.139253,-0.191855,-21.498835,2.470079,0.884349,2.470079,-21.498835,-0.030000,0.470000,-32,87,-32.425825,87.362176,-32.425825,87.362176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.728386,58.994353,78.104444,109.585486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569025,1.582404,0.276760,0.032144,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.842771,mpc,0,-126.340000,54.885000,2.777613,2.423995,2.950000,2.595000,-0.172387,-0.171005,-19.852116,-0.884349,0.762370,-0.884349,-19.852116,-0.130000,0.610000,-39,109,-39.041376,109.220970,-39.041376,109.220970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.423803,57.659241,70.249717,95.548468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559484,1.487693,0.239393,0.022131,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.852748,mpc,0,-126.340000,54.885000,2.555194,2.468842,2.750000,2.595000,-0.194806,-0.126158,-20.279043,-0.945339,1.128308,-0.945339,-20.279043,-0.240000,0.840000,-23,97,-23.433717,97.484773,-23.433717,97.484773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.365753,56.889250,69.736494,92.676697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598479,1.490905,0.284965,0.019496,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.862736,mpc,0,-126.340000,54.885000,2.333025,2.517685,2.550000,2.615000,-0.216975,-0.097315,-21.315866,2.653048,1.128308,2.653048,-21.315866,-0.260000,0.940000,-11,64,-11.032957,64.259411,-11.032957,64.259411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.655118,57.275606,78.687318,104.753210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555543,1.469538,0.231978,0.019823,0.501773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.872770,mpc,0,-126.340000,54.885000,2.110709,2.570554,2.340000,2.685000,-0.229291,-0.114446,-22.474668,6.861330,0.701380,6.861330,-22.474668,-0.180000,0.790000,-9,43,-8.693555,43.259959,-8.693555,43.259959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.913737,57.138211,84.077350,115.717227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554705,1.513714,0.198065,0.019107,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.882772,mpc,0,-126.340000,54.885000,1.890282,2.626882,2.130000,2.765000,-0.239718,-0.138118,-21.803783,8.020133,0.518412,8.020133,-21.803783,-0.190000,0.600000,-12,51,-11.551483,50.532374,-11.551483,50.532374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.974959,55.476204,83.905544,117.723523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.776954,1.818757,0.264406,0.039604,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008413,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.892740,mpc,0,-126.340000,54.885000,1.672123,2.686438,1.920000,2.835000,-0.247877,-0.148562,-21.071908,5.458569,0.640391,5.458569,-21.071908,-0.090000,0.530000,-30,80,-30.420870,79.671605,-30.420870,79.671605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.637495,52.911183,78.433188,111.066173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572777,1.662715,0.223880,0.022408,0.501059,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.902772,mpc,0,-126.340000,54.885000,1.454461,2.749627,1.720000,2.885000,-0.265539,-0.135373,-19.852116,2.348100,1.311276,2.348100,-19.852116,-0.150000,0.610000,-35,103,-34.754758,102.893260,-34.754758,102.893260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.803228,50.194189,68.203113,95.601882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.671662,1.793033,0.295029,0.041131,0.501508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008314,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.912742,mpc,0,-126.340000,54.885000,1.240366,2.815461,1.520000,2.915000,-0.279634,-0.099539,-19.669147,1.677214,1.433256,1.677214,-19.669147,-0.220000,0.800000,-27,98,-26.757258,97.850457,-26.757258,97.850457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.449779,47.999529,61.921007,85.100231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570933,1.618233,0.271500,0.024257,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.922777,mpc,0,-126.340000,54.885000,1.027430,2.884585,1.330000,2.965000,-0.302570,-0.080415,-20.523001,4.665705,1.067318,4.665705,-20.523001,-0.270000,0.920000,-11,66,-10.696983,66.153542,-10.696983,66.153542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.419207,47.253295,64.417773,89.419120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571346,2.339850,0.283813,0.040991,0.501227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.932739,mpc,0,-126.340000,54.885000,0.818941,2.955828,1.120000,3.035000,-0.301059,-0.079172,-21.681804,8.203101,0.457422,8.203101,-21.681804,-0.220000,0.820000,-1,47,-1.297463,46.735318,-1.297463,46.735318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.416649,47.094458,68.025441,98.546239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573764,1.633844,0.220031,0.025799,0.503559,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.942733,mpc,0,-126.340000,54.885000,0.613047,3.029703,0.910000,3.125000,-0.296953,-0.095297,-21.193887,9.056956,0.335443,9.056956,-21.193887,-0.110000,0.650000,-14,54,-14.446172,54.193053,-14.446172,54.193053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.394253,45.903540,69.622880,100.482296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565381,1.840780,0.304837,0.049107,0.505615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008279,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.952745,mpc,0,-126.340000,54.885000,0.410410,3.105896,0.710000,3.225000,-0.299590,-0.119104,-20.096074,7.837164,1.067318,7.837164,-20.096074,-0.100000,0.570000,-22,71,-22.373033,70.915874,-22.373033,70.915874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.424962,42.421933,68.020232,90.798941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598808,1.622349,0.226261,0.024646,0.500567,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.962736,mpc,0,-126.340000,54.885000,0.212126,3.183894,0.510000,3.295000,-0.297874,-0.111106,-19.608157,4.787684,1.250287,4.787684,-19.608157,-0.140000,0.610000,-18,95,-18.432978,94.983904,-18.432978,94.983904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.581406,38.216850,62.799313,78.496598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561449,1.545045,0.247101,0.022486,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.972772,mpc,0,-126.340000,54.885000,0.017255,3.263977,0.320000,3.345000,-0.302745,-0.081023,-19.364199,3.628881,1.372266,3.628881,-19.364199,-0.170000,0.760000,-13,96,-12.849875,95.800950,-12.849875,95.800950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.840510,34.397571,59.709089,72.617053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566523,1.954074,0.336977,0.044546,0.501250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008424,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.982740,mpc,0,-126.340000,54.885000,-0.171687,3.344998,0.130000,3.405000,-0.301687,-0.060002,-19.791126,5.336590,0.823360,5.336590,-19.791126,-0.160000,0.910000,-5,71,-4.749841,70.917555,-4.749841,70.917555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.030037,31.602059,63.521824,77.818509,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572759,1.480598,0.233994,0.019702,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.992764,mpc,0,-126.340000,54.885000,-0.356725,3.427716,-0.060000,3.495000,-0.296725,-0.067284,-19.425188,8.691018,1.433256,8.691018,-19.425188,-0.130000,0.820000,-4,50,-4.199878,50.165337,-4.199878,50.165337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.560694,29.741117,72.954485,91.190246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556683,1.495440,0.208081,0.019923,0.500774,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.004316,mpc,0,-126.340000,54.885000,-0.563398,3.524274,-0.260000,3.615000,-0.303398,-0.090726,-17.900448,10.276748,1.006328,10.276748,-17.900448,-0.100000,0.660000,-14,49,-14.405319,48.610130,-14.405319,48.610130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.648184,27.167847,77.374522,94.322081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.628790,1.533818,0.240655,0.031660,0.500695,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.012732,mpc,0,-126.340000,54.885000,-0.709261,3.595236,-0.400000,3.695000,-0.309261,-0.099764,-16.924615,8.752008,1.006328,8.752008,-16.924615,-0.090000,0.550000,-21,70,-20.529577,70.110166,-20.529577,70.110166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.556218,23.622977,73.863484,85.493619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551190,1.591996,0.213385,0.022256,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.022765,mpc,0,-126.340000,54.885000,-0.877690,3.680278,-0.550000,3.775000,-0.327690,-0.094722,-14.302062,5.763517,1.128308,5.763517,-14.302062,-0.140000,0.580000,-34,93,-33.607697,92.916722,-33.607697,92.916722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.021601,19.940271,63.740558,70.780107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561996,1.640933,0.242283,0.032897,0.503870,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.032738,mpc,0,-126.340000,54.885000,-1.038966,3.765061,-0.680000,3.835000,-0.358966,-0.069939,-13.570186,4.299767,0.823360,4.299767,-13.570186,-0.220000,0.750000,-28,92,-27.578564,92.452191,-27.578564,92.452191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.905443,15.927663,55.761782,65.353452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.733818,1.589611,0.236392,0.039436,0.504968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.042737,mpc,0,-126.340000,54.885000,-1.194207,3.850048,-0.820000,3.895000,-0.374207,-0.044952,-13.326228,6.434403,0.884349,6.434403,-13.326228,-0.270000,0.850000,-17,68,-17.051711,67.567093,-17.051711,67.567093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.116925,12.915202,55.339297,66.607989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565187,1.507987,0.220703,0.022617,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.052748,mpc,0,-126.340000,54.885000,-1.342928,3.934885,-0.950000,3.985000,-0.392928,-0.050115,-13.753155,9.483883,1.128308,9.483883,-13.753155,-0.250000,0.790000,-9,46,-8.916809,45.500260,-8.916809,45.500260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.243377,11.133432,60.324442,74.864134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.617016,1.650186,0.206503,0.036254,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.062735,mpc,0,-126.340000,54.885000,-1.484338,4.019009,-1.080000,4.075000,-0.404338,-0.055991,-12.838311,10.459717,1.250287,10.459717,-12.838311,-0.170000,0.640000,-20,48,-19.953454,48.224658,-19.953454,48.224658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.542613,9.093642,65.511098,80.790046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573442,1.482755,0.212435,0.023019,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.073293,mpc,0,-126.340000,54.885000,-1.626018,4.107107,-1.210000,4.175000,-0.416018,-0.067893,-12.228415,8.203101,0.945339,8.203101,-12.228415,-0.170000,0.540000,-20,73,-19.697082,73.408110,-19.697082,73.408110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.565568,6.952136,67.391182,78.358342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.641699,1.620592,0.229343,0.022964,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.082736,mpc,0,-126.340000,54.885000,-1.745708,4.184930,-1.310000,4.245000,-0.435708,-0.060070,-10.947634,5.702528,0.945339,5.702528,-10.947634,-0.190000,0.590000,-24,90,-23.781516,89.759991,-23.781516,89.759991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.049406,4.926555,58.214644,66.113966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556993,1.469544,0.212667,0.020949,0.503322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.092736,mpc,0,-126.340000,54.885000,-1.865061,4.266124,-1.420000,4.305000,-0.445061,-0.038876,-10.581696,4.604715,0.640391,4.604715,-10.581696,-0.210000,0.760000,-18,84,-18.485153,84.279075,-18.485153,84.279075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.384971,2.789019,52.205726,60.765185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553962,1.480648,0.200240,0.015438,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.102733,mpc,0,-126.340000,54.885000,-1.976553,4.345776,-1.510000,4.375000,-0.466553,-0.029224,-10.764665,7.105289,0.640391,7.105289,-10.764665,-0.220000,0.820000,-9,57,-8.702486,57.062231,-8.702486,57.062231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.904881,1.163661,52.591161,60.602710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552042,1.487539,0.248958,0.023441,1.951431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009273,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.112734,mpc,0,-126.340000,54.885000,-2.080115,4.423715,-1.610000,4.465000,-0.470115,-0.041285,-10.398727,9.971800,0.884349,9.971800,-10.398727,-0.180000,0.720000,-8,38,-7.668404,37.951598,-7.668404,37.951598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.717304,0.553427,58.409654,67.829616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571181,1.473217,0.200820,0.018558,0.500861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.122735,mpc,0,-126.340000,54.885000,-2.175542,4.499663,-1.700000,4.565000,-0.475542,-0.065337,-9.300914,9.605862,0.762370,9.605862,-9.300914,-0.140000,0.560000,-14,50,-14.489649,49.744971,-14.489649,49.744971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.673684,0.063893,64.702989,73.316641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554704,1.484223,0.204644,0.019314,0.502669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.132734,mpc,0,-126.340000,54.885000,-2.262688,4.573372,-1.780000,4.655000,-0.482688,-0.081628,-7.837164,7.105289,0.457422,7.105289,-7.837164,-0.140000,0.500000,-21,72,-20.763578,72.032093,-20.763578,72.032093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.788161,-0.683243,60.919394,65.919023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.508373,1.619885,0.239936,0.040176,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.142686,mpc,0,-126.340000,54.885000,-2.341118,4.644304,-1.850000,4.715000,-0.491118,-0.070696,-6.861330,3.933829,0.335443,3.933829,-6.861330,-0.150000,0.560000,-22,92,-22.088694,91.826603,-22.088694,91.826603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.873400,-1.417721,52.511502,54.654848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559494,1.637328,0.213865,0.023194,0.501064,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.152751,mpc,0,-126.340000,54.885000,-2.411914,4.713343,-1.910000,4.755000,-0.501914,-0.041657,-5.641538,3.201954,0.762370,3.201954,-5.641538,-0.200000,0.740000,-20,82,-19.596915,82.043615,-19.596915,82.043615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.011911,-2.325696,44.541905,49.294624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558639,1.483065,0.244044,0.021946,0.500850,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.162786,mpc,0,-126.340000,54.885000,-2.473897,4.779256,-1.970000,4.815000,-0.503897,-0.035744,-6.129455,6.556382,1.006328,6.556382,-6.129455,-0.170000,0.800000,-10,46,-10.034330,46.106868,-10.034330,46.106868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.398733,-2.890124,47.909219,50.850904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560030,1.458909,0.217866,0.019890,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.172783,mpc,0,-126.340000,54.885000,-2.527062,4.841808,-2.020000,4.895000,-0.507062,-0.053192,-5.702528,9.239925,0.457422,9.239925,-5.702528,-0.150000,0.670000,-7,29,-6.643737,29.120908,-6.643737,29.120908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.653917,-2.045878,55.817208,63.617962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552850,1.479612,0.199450,0.019327,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.182782,mpc,0,-126.340000,54.885000,-2.571650,4.901068,-2.070000,4.975000,-0.501650,-0.073932,-5.397580,8.508050,0.091484,8.508050,-5.397580,-0.130000,0.480000,-3,46,-2.836730,46.116295,-2.836730,46.116295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.324334,-1.436727,61.789885,69.238775,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558477,1.459141,0.198341,0.017641,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.192786,mpc,0,-126.340000,54.885000,-2.607661,4.956849,-2.110000,5.045000,-0.497661,-0.088151,-3.506902,4.360757,-0.152474,4.360757,-3.506902,-0.110000,0.440000,-14,79,-14.352674,79.330734,-14.352674,79.330734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.881333,-0.731643,58.644250,61.784758,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553508,1.472637,0.190037,0.019779,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.202780,mpc,0,-126.340000,54.885000,-2.635069,5.008876,-2.120000,5.065000,-0.515069,-0.056124,-2.531068,0.701380,0.274453,0.701380,-2.531068,-0.120000,0.600000,-17,95,-17.277457,95.486309,-17.277457,95.486309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.478947,-0.503674,46.183921,48.208670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552475,1.531600,0.209403,0.021859,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.212778,mpc,0,-126.340000,54.885000,-2.653968,5.057054,-2.130000,5.085000,-0.523968,-0.027946,-0.640391,1.189297,0.335443,1.189297,-0.640391,-0.130000,0.790000,-26,73,-25.617626,73.449692,-25.617626,73.449692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.173440,-1.266571,40.521504,43.042154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554327,1.436873,0.221806,0.014079,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.222745,mpc,0,-126.340000,54.885000,-2.664393,5.101046,-2.130000,5.115000,-0.534393,-0.013954,-0.762370,3.628881,0.152474,3.628881,-0.762370,-0.200000,0.790000,-8,50,-8.337626,49.697737,-8.337626,49.697737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.999464,-1.334952,45.819455,47.122113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547614,1.519732,0.231141,0.021035,0.503405,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.232789,mpc,0,-126.340000,54.885000,-2.666494,5.141150,-2.120000,5.175000,-0.546494,-0.033850,-0.091484,6.617372,0.213464,6.617372,-0.091484,-0.170000,0.670000,-9,29,-9.121649,28.783876,-9.121649,28.783876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.816269,-1.311133,47.771609,55.932039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562495,1.479576,0.209129,0.022460,0.501059,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.242781,mpc,0,-126.340000,54.885000,-2.660327,5.176676,-2.110000,5.235000,-0.550327,-0.058324,0.823360,5.458569,-0.274453,5.458569,0.823360,-0.130000,0.480000,-15,48,-15.071071,47.744669,-15.071071,47.744669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.262196,-1.103503,55.201630,63.701004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560438,1.874909,0.305114,0.043624,0.501327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008305,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.252790,mpc,0,-126.340000,54.885000,-2.646031,5.207747,-2.100000,5.265000,-0.546031,-0.057253,1.433256,1.494245,-0.579401,1.494245,1.433256,-0.130000,0.450000,-14,80,-14.251511,79.524148,-14.251511,79.524148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.180428,-1.115585,49.838583,53.623906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578989,1.624966,0.221210,0.025812,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.262788,mpc,0,-126.340000,54.885000,-2.623801,5.234136,-2.070000,5.265000,-0.553801,-0.030864,2.104141,-1.799193,0.091484,-1.799193,2.104141,-0.130000,0.600000,-15,92,-15.039760,92.289585,-15.039760,92.289585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.359657,-1.210449,41.370625,42.199796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566361,1.607903,0.237933,0.020001,0.502369,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.272748,mpc,0,-126.340000,54.885000,-2.593939,5.255685,-2.050000,5.255000,-0.543939,0.000685,1.921172,-1.982162,0.152474,-1.982162,1.921172,-0.140000,0.780000,-5,76,-4.943917,76.427299,-4.943917,76.427299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.424700,-1.661534,36.698062,38.276495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557237,1.592663,0.233471,0.018434,0.500983,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.282750,mpc,0,-126.340000,54.885000,-2.556403,5.272453,-2.030000,5.265000,-0.526403,0.007453,1.677214,0.457422,0.030495,0.457422,1.677214,-0.120000,0.800000,4,50,4.127495,49.789257,4.127495,49.789257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.012631,-1.273225,42.738799,45.358123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557161,1.562525,0.196633,0.019954,0.501258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.292778,mpc,0,-126.340000,54.885000,-2.511406,5.284257,-2.010000,5.285000,-0.501406,-0.000743,1.006328,3.689871,-0.518412,3.689871,1.006328,-0.090000,0.670000,17,28,16.532678,28.410439,16.532678,28.410439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.647007,-0.935531,52.098979,57.650856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555983,1.458131,0.189813,0.018121,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.302783,mpc,0,-126.340000,54.885000,-2.459417,5.290947,-1.990000,5.315000,-0.469417,-0.024053,1.494245,3.506902,-0.335443,3.506902,1.494245,-0.050000,0.480000,17,39,17.129154,39.045099,17.129154,39.045099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.415842,-0.226332,63.342833,70.259520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552271,1.476458,0.200785,0.018982,0.501022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.312778,mpc,0,-126.340000,54.885000,-2.400670,5.292474,-1.960000,5.325000,-0.440670,-0.032526,2.836017,-0.213464,-0.152474,-0.213464,2.836017,-0.010000,0.410000,8,71,7.596266,70.554038,7.596266,70.554038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.648932,-0.243814,67.037362,65.955700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553222,1.509008,0.206552,0.020555,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.322797,mpc,0,-126.340000,54.885000,-2.335246,5.288764,-1.920000,5.295000,-0.415246,-0.006236,3.994819,-5.458569,-0.518412,-5.458569,3.994819,0.020000,0.530000,-1,101,-1.205184,101.499071,-1.205184,101.499071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.698634,-0.159616,55.325006,52.619107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563298,1.478097,0.234807,0.019532,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.332776,mpc,0,-126.340000,54.885000,-2.263893,5.279796,-1.870000,5.245000,-0.393893,0.034796,4.604715,-5.763517,-0.213464,-5.763517,4.604715,0.020000,0.760000,-1,83,-0.660333,83.494748,-0.660333,83.494748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.348906,-1.681781,47.210371,45.334891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551777,1.430758,0.252875,0.018941,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.342789,mpc,0,-126.340000,54.885000,-2.186402,5.265459,-1.820000,5.225000,-0.366402,0.040459,5.519559,-1.860183,-0.518412,-1.860183,5.519559,0.010000,0.830000,1,40,1.062202,39.702855,1.062202,39.702855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.341504,-2.977846,51.273426,46.453466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560512,1.511239,0.221699,0.015761,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.352774,mpc,0,-126.340000,54.885000,-2.103607,5.245804,-1.760000,5.225000,-0.343607,0.020804,4.848673,2.348100,-0.396432,2.348100,4.848673,0.010000,0.660000,15,12,15.078875,11.847761,15.078875,11.847761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.765853,-3.422837,64.031551,61.057978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548447,1.488189,0.190843,0.019019,0.500905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.362784,mpc,0,-126.340000,54.885000,-2.015426,5.220702,-1.700000,5.245000,-0.315426,-0.024298,5.824507,2.165131,-0.640391,2.165131,5.824507,0.030000,0.390000,12,27,11.841555,27.203443,11.841555,27.203443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.958757,-2.678632,71.943523,75.770328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554168,1.501892,0.196531,0.022068,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.372783,mpc,0,-126.340000,54.885000,-1.922559,5.190225,-1.630000,5.235000,-0.292559,-0.044775,6.007476,-3.384923,-0.640391,-3.384923,6.007476,0.060000,0.300000,10,72,10.089782,74.704752,10.089782,74.704752,0.000000,-2.501309,0.000000,64.000000,0.000000,0.000000,11.940503,-1.866817,77.203860,74.022516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554985,1.474713,0.205858,0.019209,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.382781,mpc,0,-126.340000,54.885000,-1.825303,5.154344,-1.560000,5.175000,-0.265303,-0.020656,7.593205,-8.325081,-0.945339,-8.325081,7.593205,0.070000,0.470000,-2,99,-1.531817,99.048411,-1.531817,99.048411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.793746,-1.260441,67.989780,64.186698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552970,1.462748,0.210795,0.018520,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.392777,mpc,0,-126.340000,54.885000,-1.724093,5.113082,-1.490000,5.095000,-0.234093,0.018082,7.837164,-8.447060,-0.396432,-8.447060,7.837164,0.070000,0.720000,1,77,0.528890,77.357026,0.528890,77.357026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.168222,-3.010310,59.349231,58.697928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552972,1.444372,0.238561,0.019182,0.501320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.402784,mpc,0,-126.340000,54.885000,-1.619197,5.066392,-1.400000,5.035000,-0.219197,0.031392,7.898153,-4.787684,-1.006328,-4.787684,7.898153,0.040000,0.800000,9,35,8.581064,35.378130,8.581064,35.378130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.148130,-4.272488,61.648258,56.396333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552231,1.457100,0.196139,0.019068,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.412784,mpc,0,-126.340000,54.885000,-1.511255,5.014394,-1.320000,5.015000,-0.191255,-0.000606,7.837164,0.213464,-1.189297,0.213464,7.837164,0.050000,0.610000,15,2,14.631371,1.866852,14.631371,1.866852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.729653,-4.795161,68.683178,67.154209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554045,1.462584,0.203001,0.019137,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.422783,mpc,0,-126.340000,54.885000,-1.400641,4.957101,-1.230000,5.005000,-0.170641,-0.047899,8.142112,-0.396432,-0.762370,-0.396432,8.142112,0.060000,0.320000,15,22,14.626075,22.350239,14.626075,22.350239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.240436,-3.965050,79.323418,83.379216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554690,1.553064,0.200200,0.017951,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.432781,mpc,0,-126.340000,54.885000,-1.287819,4.894574,-1.140000,4.965000,-0.147819,-0.070426,8.873987,-5.946486,-1.494245,-5.946486,8.873987,0.090000,0.230000,6,67,5.636926,70.121496,5.636926,70.121496,0.000000,-2.771257,0.000000,64.000000,0.000000,0.000000,-13.056092,-2.531510,84.101279,83.041603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558331,1.466604,0.198393,0.019694,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.442748,mpc,0,-126.340000,54.885000,-1.173584,4.827081,-1.030000,4.885000,-0.143584,-0.057919,11.252582,-11.191592,-1.067318,-11.191592,11.252582,0.100000,0.390000,-18,97,-18.123864,96.987620,-18.123864,96.987620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.005407,-1.743286,77.482034,74.311204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565997,1.459057,0.214261,0.016579,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.452745,mpc,0,-126.340000,54.885000,-1.057725,4.754294,-0.920000,4.775000,-0.137725,-0.020706,12.167426,-11.374561,-0.701380,-11.374561,12.167426,0.040000,0.690000,-20,72,-19.970656,71.548960,-19.970656,71.548960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.507829,-3.924189,66.440383,72.904462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549768,1.462821,0.238528,0.019714,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.462748,mpc,0,-126.340000,54.885000,-0.940986,4.676444,-0.790000,4.685000,-0.150986,-0.008556,12.716332,-8.020133,-1.372266,-8.020133,12.716332,-0.010000,0.750000,-19,34,-19.170986,33.938575,-19.170986,33.938575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.633188,-5.623583,63.294245,68.338028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565966,1.662207,0.230762,0.025874,0.500900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.472749,mpc,0,-126.340000,54.885000,-0.823932,4.593677,-0.670000,4.625000,-0.153932,-0.031323,12.045446,-3.811850,-0.762370,-3.811850,12.045446,-0.040000,0.570000,-9,8,-8.988050,7.688196,-8.988050,7.688196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.117378,-5.990796,62.101441,69.287634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562846,1.528741,0.220366,0.022543,0.505796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.482748,mpc,0,-126.340000,54.885000,-0.707066,4.506115,-0.550000,4.585000,-0.157066,-0.078885,10.886644,-3.384923,-1.555235,-3.384923,10.886644,-0.060000,0.330000,3,16,3.067932,16.264381,3.067932,16.264381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.774173,-4.141519,64.495998,82.388484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548347,1.582523,0.194975,0.017118,0.500633,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.492748,mpc,0,-126.340000,54.885000,-0.590818,4.413828,-0.430000,4.505000,-0.160818,-0.091172,10.398727,-8.752008,-1.555235,-8.752008,10.398727,-0.040000,0.210000,1,61,1.495623,66.328770,1.495623,66.328770,0.000000,-5.064389,0.000000,64.000000,0.000000,0.000000,-45.500264,-0.152748,68.197551,89.051450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556548,1.651503,0.226040,0.025222,0.500909,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.502750,mpc,0,-126.340000,54.885000,-0.475669,4.316930,-0.330000,4.385000,-0.145669,-0.068070,10.032790,-14.728989,-0.945339,-14.728989,10.032790,-0.030000,0.360000,0,102,-0.194691,102.093333,-0.194691,102.093333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.890704,2.857928,69.808910,86.036379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567988,1.458349,0.235224,0.022394,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.512748,mpc,0,-126.340000,54.885000,-0.362185,4.215621,-0.230000,4.245000,-0.132185,-0.029379,8.995966,-16.497687,-0.335443,-16.497687,8.995966,-0.020000,0.680000,4,89,4.346678,89.382159,4.346678,89.382159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.867539,2.796929,72.949221,89.609782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552862,1.593809,0.288245,0.017922,0.500402,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.522746,mpc,0,-126.340000,54.885000,-0.250795,4.109995,-0.150000,4.115000,-0.100795,-0.005005,8.325081,-12.899301,-0.579401,-12.899301,8.325081,-0.010000,0.810000,9,46,9.421266,46.072452,9.421266,46.072452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.096348,3.494961,76.750022,92.696657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545519,1.537332,0.202105,0.018291,0.500650,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.532748,mpc,0,-126.340000,54.885000,-0.141939,4.000154,-0.070000,4.025000,-0.071939,-0.024846,6.983309,-6.983309,-1.372266,-6.983309,6.983309,0.010000,0.680000,20,2,19.709674,2.082361,19.709674,2.082361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.575249,3.839665,77.531194,95.635905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556505,1.427127,0.185807,0.015233,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.542745,mpc,0,-126.340000,54.885000,-0.036179,3.886340,0.000000,3.955000,-0.036179,-0.068660,5.763517,-5.702528,-0.945339,-5.702528,5.763517,0.040000,0.360000,27,11,26.989194,11.180973,26.989194,11.180973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.791784,4.764566,84.714877,105.548307,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552496,1.460010,0.213870,0.021350,0.503955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.552750,mpc,0,-126.340000,54.885000,0.066136,3.768581,0.060000,3.865000,0.006136,-0.096419,5.641538,-11.557530,-1.616224,-11.557530,5.641538,0.100000,0.190000,18,56,18.156349,69.167793,18.156349,69.167793,0.000000,-12.986820,0.000000,64.000000,0.000000,0.000000,-71.041131,5.912964,93.833726,108.710504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559103,1.481338,0.211235,0.018936,0.511426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.562746,mpc,0,-126.340000,54.885000,0.164386,3.647225,0.130000,3.725000,0.034386,-0.077775,6.251434,-17.412531,-1.006328,-17.412531,6.251434,0.170000,0.310000,-2,101,-1.568119,106.946409,-1.568119,106.946409,0.000000,-5.765437,0.000000,64.000000,0.000000,0.000000,-68.836993,6.223484,99.392440,102.267320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554410,1.757104,0.266110,0.039174,0.503307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.572750,mpc,0,-126.340000,54.885000,0.258273,3.522256,0.200000,3.535000,0.058273,-0.012744,7.349247,-20.401022,-0.579401,-20.401022,7.349247,0.110000,0.610000,-10,109,-9.610758,109.395971,-9.610758,109.395971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.395633,4.008315,95.695473,107.481925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551992,1.479906,0.262740,0.016493,0.502273,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.582745,mpc,0,-126.340000,54.885000,0.347212,3.394043,0.270000,3.355000,0.077212,0.039043,6.678361,-17.839459,-0.579401,-17.839459,6.678361,0.040000,0.860000,1,68,0.760105,68.278910,0.760105,68.278910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.403788,1.012715,94.440262,112.853170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545849,1.478961,0.335460,0.017437,0.500688,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.592746,mpc,0,-126.340000,54.885000,0.430891,3.262600,0.330000,3.225000,0.100891,0.037600,5.763517,-10.032790,-0.579401,-10.032790,5.763517,0.040000,0.810000,8,23,7.719929,4.261331,7.719929,4.261331,0.000000,19.017579,0.000000,64.000000,0.000000,0.000000,-78.363404,-1.335515,96.903794,117.038206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557017,1.428317,0.188763,0.015152,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.602745,mpc,0,-126.340000,54.885000,0.508841,3.128189,0.390000,3.135000,0.118841,-0.006811,4.055809,-6.434403,-0.823360,-6.434403,4.055809,0.040000,0.520000,20,-7,19.590478,-7.347217,19.590478,-7.347217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.833570,-3.698509,92.071274,112.626697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547265,1.447882,0.177213,0.014584,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.612750,mpc,0,-126.340000,54.885000,0.580700,2.990921,0.430000,3.055000,0.150700,-0.064079,3.018985,-8.569039,-0.640391,-8.569039,3.018985,0.070000,0.240000,21,27,21.036967,26.555982,21.036967,26.555982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.277559,-3.641433,93.668894,114.483399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554051,1.433743,0.198387,0.014906,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.622748,mpc,0,-126.340000,54.885000,0.646003,2.851137,0.460000,2.925000,0.186003,-0.073863,2.714037,-16.558677,-0.945339,-16.558677,2.714037,0.130000,0.200000,9,72,9.138523,94.302448,9.138523,94.302448,0.000000,-22.746466,0.000000,64.000000,0.000000,0.000000,-98.956363,-2.697380,100.085484,115.862086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553753,1.467457,0.207532,0.018316,0.503694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.632747,mpc,0,-126.340000,54.885000,0.704427,2.708943,0.500000,2.725000,0.204427,-0.016057,3.872840,-23.145554,-0.884349,-23.145554,3.872840,0.140000,0.430000,-12,112,-11.635055,112.450000,-11.635055,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.246297,-1.156465,102.852281,121.073732,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553793,1.493934,0.236756,0.016485,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.642747,mpc,0,-126.340000,54.885000,0.755619,2.564525,0.540000,2.495000,0.215619,0.069525,3.323933,-24.670294,-0.579401,-24.670294,3.323933,0.070000,0.750000,-7,112,-7.435028,112.450000,-7.435028,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.102849,-1.827554,98.487450,125.627623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553158,1.441267,0.290910,0.014600,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.652749,mpc,0,-126.340000,54.885000,0.799241,2.418080,0.570000,2.285000,0.229241,0.133080,2.470079,-19.364199,-0.335443,-19.364199,2.470079,0.040000,0.950000,-2,68,-1.811753,67.508413,-1.811753,67.508413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.723805,-1.857851,105.037034,133.782553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553437,1.435786,0.327141,0.014873,0.504431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.662746,mpc,0,-126.340000,54.885000,0.834956,2.269890,0.590000,2.135000,0.244956,0.134890,0.884349,-12.533363,-0.823360,-12.533363,0.884349,0.030000,0.870000,9,23,8.776709,15.640786,8.776709,15.640786,0.000000,6.867627,0.000000,64.000000,0.000000,0.000000,-110.662216,-1.128811,110.626272,132.412614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549406,1.602088,0.218944,0.021954,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.672749,mpc,0,-126.340000,54.885000,0.862500,2.120007,0.600000,2.035000,0.262500,0.085007,-0.823360,-7.837164,-0.213464,-7.837164,-0.823360,0.030000,0.570000,19,-3,19.138008,-3.297135,19.138008,-3.297135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.781457,-1.924365,109.599766,130.009102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560548,1.455639,0.215083,0.017403,0.501187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.682798,mpc,0,-126.340000,54.885000,0.881643,1.968031,0.590000,1.935000,0.291643,0.033031,-1.189297,-10.581696,-0.213464,-10.581696,-1.189297,0.060000,0.230000,12,42,12.376312,42.989933,12.376312,42.989933,0.000000,-1.287068,0.000000,64.000000,0.000000,0.000000,-113.868660,-1.958209,107.147228,131.240356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589666,1.506372,0.213271,0.017413,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.692745,mpc,0,-126.340000,54.885000,0.891923,1.816387,0.580000,1.785000,0.311923,0.031387,-1.616224,-17.717479,-0.579401,-17.717479,-1.616224,0.090000,0.250000,2,87,2.000010,100.922685,2.000010,100.922685,0.000000,-14.219819,0.000000,64.000000,0.000000,0.000000,-110.738452,-2.921673,99.716532,129.901581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555410,1.514449,0.238002,0.025595,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.702750,mpc,0,-126.340000,54.885000,0.893332,1.662857,0.570000,1.595000,0.323332,0.067857,-1.250287,-22.413679,-0.579401,-22.413679,-1.250287,0.080000,0.510000,-11,112,-10.977152,112.450000,-10.977152,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.818660,-3.022257,99.640721,132.740042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562151,1.625491,0.271458,0.028322,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.712782,mpc,0,-126.340000,54.885000,0.885543,1.508115,0.550000,1.395000,0.335543,0.113115,-1.189297,-21.498835,-0.335443,-21.498835,-1.189297,0.050000,0.810000,-17,91,-17.249384,90.770151,-17.249384,90.770151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.431968,-4.002828,100.390251,135.205458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585210,1.702904,0.433986,0.035207,0.514843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008282,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.722747,mpc,0,-126.340000,54.885000,0.868499,1.353778,0.530000,1.235000,0.338499,0.118778,-2.043152,-14.241072,-0.213464,-14.241072,-2.043152,0.010000,0.920000,-12,46,-12.222924,20.578492,-12.222924,20.578492,0.000000,25.191659,0.000000,64.000000,0.000000,0.000000,-100.194164,-5.041327,102.669255,133.765015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564575,1.876908,0.299097,0.039076,0.501301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008293,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.732786,mpc,0,-126.340000,54.885000,0.841792,1.197882,0.510000,1.145000,0.331792,0.052882,-3.201954,-7.166278,0.030495,-7.166278,-3.201954,-0.010000,0.710000,-7,1,-6.843715,-26.594035,-6.843715,-26.594035,0.000000,27.364186,0.000000,64.000000,0.000000,0.000000,-100.677734,-7.556618,105.617037,133.403767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576229,1.469289,0.217334,0.020300,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.742787,mpc,0,-126.340000,54.885000,0.805530,1.042344,0.480000,1.075000,0.325530,-0.032656,-3.628881,-5.092632,-0.213464,-5.092632,-3.628881,-0.030000,0.360000,-9,-22,-9.136291,-21.878454,-9.136291,-21.878454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.373811,-9.223602,104.131492,130.913347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557162,1.460676,0.201777,0.020035,0.501825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.752778,mpc,0,-126.340000,54.885000,0.759577,0.886930,0.440000,0.995000,0.319577,-0.108070,-4.726694,-10.337738,-0.457422,-10.337738,-4.726694,-0.030000,0.060000,-11,23,-11.220261,40.434895,-11.220261,40.434895,0.000000,-17.313349,0.000000,64.000000,0.000000,0.000000,-90.840557,-7.650296,106.885464,137.014512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560444,1.662130,0.208105,0.038576,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.762775,mpc,0,-126.340000,54.885000,0.703778,0.731566,0.390000,0.785000,0.313778,-0.053434,-4.970653,-21.559824,-0.335443,-21.559824,-4.970653,-0.060000,0.070000,-19,68,-19.437423,112.450000,-19.437423,112.450000,0.000000,-44.328454,0.000000,64.000000,0.000000,0.000000,-81.988040,-1.869865,111.445389,142.614404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,8.152064,1.804319,0.282405,0.044096,0.501045,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010796,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.773604,mpc,0,-126.340000,54.885000,0.632182,0.563627,0.350000,0.585000,0.282182,-0.021373,-4.970653,-21.559824,-0.945339,-28.512639,-5.031642,-0.090000,0.270000,-30,112,-30.154257,112.450000,-30.154257,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.838530,5.578989,115.358896,146.798097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550591,1.758750,0.288611,0.037006,2.033904,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.783674,mpc,0,-126.340000,54.885000,0.555169,0.407998,0.300000,0.285000,0.255169,0.122998,-5.702528,-30.952223,-0.762370,-30.952223,-5.702528,-0.150000,0.670000,-32,112,-32.335885,112.450000,-32.335885,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.349906,15.653622,123.926185,155.288032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.140777,1.750359,0.329099,0.032129,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.793667,mpc,0,-126.340000,54.885000,0.468796,0.254238,0.240000,-0.015000,0.228796,0.269238,-6.983309,-24.487325,-1.067318,-24.487325,-6.983309,-0.220000,0.870000,-24,112,-23.799218,112.450000,-23.799218,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.554800,27.468393,141.600354,175.604491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.279107,1.808342,0.399755,0.036744,0.501168,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010038,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.803739,mpc,0,-126.340000,54.885000,0.371734,0.100114,0.160000,-0.185000,0.211734,0.285114,-8.873987,-17.717479,-0.762370,-17.717479,-8.873987,-0.260000,1.010000,-11,67,-11.172983,61.466855,-11.172983,61.466855,0.000000,5.983145,0.000000,64.000000,0.000000,0.000000,-69.645868,36.223720,150.236250,185.506153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562564,1.646248,1.471162,0.036608,0.500737,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.813804,mpc,0,-126.340000,54.885000,0.264752,-0.052889,0.070000,-0.305000,0.194752,0.252111,-11.008623,-8.447060,-0.396432,-8.447060,-11.008623,-0.210000,0.910000,-6,22,-6.278301,-9.419200,-6.278301,-9.419200,0.000000,31.869200,0.000000,64.000000,0.000000,0.000000,-71.234782,38.880278,148.440527,184.007242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565238,2.476186,0.248020,0.036632,0.501218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.823806,mpc,0,-126.340000,54.885000,0.148628,-0.203772,-0.040000,-0.355000,0.188628,0.151228,-11.496540,-2.897006,-0.030495,-2.897006,-11.496540,-0.140000,0.590000,-18,-23,-18.210087,-36.253170,-18.210087,-36.253170,0.000000,13.703170,0.000000,64.000000,0.000000,0.000000,-71.369129,34.113955,136.656932,168.979255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575439,1.637024,0.215178,0.031308,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.833811,mpc,0,-126.340000,54.885000,0.022771,-0.353411,-0.150000,-0.395000,0.172771,0.041589,-10.703675,-5.458569,-0.518412,-5.458569,-10.703675,-0.140000,0.170000,-36,12,-36.377709,11.528414,-36.377709,11.528414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.293189,28.307925,132.650202,170.727740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595231,1.750106,0.250119,0.037765,0.500967,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.843810,mpc,0,-126.340000,54.885000,-0.112571,-0.501526,-0.250000,-0.495000,0.137429,-0.006526,-10.825654,-14.180083,-1.006328,-14.180083,-10.825654,-0.200000,0.050000,-44,57,-43.545536,92.474164,-43.545536,92.474164,0.000000,-35.945750,0.000000,64.000000,0.000000,0.000000,-57.785238,22.447551,126.199636,169.863730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586142,1.613479,0.225264,0.029234,0.503228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.853801,mpc,0,-126.340000,54.885000,-0.257211,-0.647968,-0.350000,-0.685000,0.092789,0.037032,-10.825654,-23.267533,-1.311276,-23.267533,-10.825654,-0.330000,0.250000,-43,102,-43.170358,112.450000,-43.170358,112.450000,0.000000,-10.921586,0.000000,64.000000,0.000000,0.000000,-51.753413,22.424525,126.569929,164.401907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559782,1.752750,0.287192,0.031086,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.863828,mpc,0,-126.340000,54.885000,-0.411652,-0.793251,-0.460000,-0.935000,0.048348,0.141749,-12.594353,-28.085712,-0.884349,-28.085712,-12.594353,-0.380000,0.590000,-36,112,-36.164617,112.450000,-36.164617,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.094657,27.665248,133.014091,166.163939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560431,1.568365,0.264582,0.029475,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.873804,mpc,0,-126.340000,54.885000,-0.574321,-0.935986,-0.600000,-1.175000,0.025679,0.239014,-14.911958,-25.463159,-0.640391,-25.463159,-14.911958,-0.390000,0.870000,-25,112,-25.372533,112.450000,-25.372533,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.472084,36.411731,145.469904,181.993357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568364,1.593376,0.313655,0.019219,0.503840,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.883838,mpc,0,-126.340000,54.885000,-0.746800,-1.077638,-0.750000,-1.385000,0.003200,0.307362,-17.107583,-18.632323,-0.518412,-18.632323,-17.107583,-0.340000,0.990000,-21,85,-20.701687,84.650182,-20.701687,84.650182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.317342,44.009143,153.036654,192.571584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546564,1.445091,0.339756,0.020045,0.501075,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.893808,mpc,0,-126.340000,54.885000,-0.926739,-1.216383,-0.920000,-1.515000,-0.006739,0.298617,-17.900448,-11.130602,-1.189297,-11.130602,-17.900448,-0.280000,0.940000,-28,40,-27.511380,27.374772,-27.511380,27.374772,0.000000,12.275410,0.000000,64.000000,0.000000,0.000000,-54.939631,47.127831,154.083159,194.001265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573360,1.470528,0.210943,0.017723,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.903830,mpc,0,-126.340000,54.885000,-1.115963,-1.353755,-1.100000,-1.585000,-0.015963,0.231245,-18.022427,-4.909663,-1.006328,-4.909663,-18.022427,-0.270000,0.670000,-34,-5,-33.913136,-5.661435,-33.913136,-5.661435,0.000000,0.311617,0.000000,64.000000,0.000000,0.000000,-55.445123,43.098659,144.990033,181.385713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551032,1.485095,0.202554,0.017993,0.500884,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.913843,mpc,0,-126.340000,54.885000,-1.313082,-1.488816,-1.290000,-1.635000,-0.023082,0.146184,-19.120240,-5.519559,-0.823360,-5.519559,-19.120240,-0.310000,0.300000,-27,25,-26.926651,24.871794,-26.926651,24.871794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.029632,36.637140,137.341077,173.807251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582020,1.607770,0.321731,0.049457,0.500822,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.923840,mpc,0,-126.340000,54.885000,-1.517642,-1.621414,-1.480000,-1.735000,-0.037642,0.113586,-20.279043,-12.899301,-0.762370,-12.899301,-20.279043,-0.310000,0.190000,-27,70,-26.983109,95.845667,-26.983109,95.845667,0.000000,-25.973873,0.000000,64.000000,0.000000,0.000000,-52.650988,30.200221,134.482628,172.689035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548110,1.583917,0.240104,0.046004,0.504111,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.933839,mpc,0,-126.340000,54.885000,-1.729640,-1.751707,-1.680000,-1.895000,-0.049640,0.143293,-20.949928,-20.462012,-1.250287,-20.462012,-20.949928,-0.290000,0.350000,-34,112,-34.072456,112.450000,-34.072456,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.906076,28.826411,130.487688,165.449990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559598,1.434109,0.237119,0.018786,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.943826,mpc,0,-126.340000,54.885000,-1.948453,-1.879474,-1.890000,-2.095000,-0.058453,0.215526,-20.949928,-22.535658,-1.860183,-22.535658,-20.949928,-0.310000,0.720000,-41,112,-40.597933,112.450000,-40.597933,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.743552,30.696834,128.688270,161.061455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543976,1.427723,0.313336,0.018224,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.953833,mpc,0,-126.340000,54.885000,-2.174447,-2.005078,-2.110000,-2.275000,-0.064447,0.269922,-22.535658,-17.839459,-1.250287,-17.839459,-22.535658,-0.350000,0.930000,-28,94,-27.633445,93.923409,-27.633445,93.923409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.259434,34.698556,134.120332,167.593137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547376,1.465051,0.288643,0.017626,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.963830,mpc,0,-126.340000,54.885000,-2.406552,-2.128083,-2.340000,-2.405000,-0.066552,0.276917,-25.646128,-10.154769,-0.884349,-10.154769,-25.646128,-0.360000,0.960000,-2,49,-1.861384,30.469796,-1.861384,30.469796,0.000000,18.453612,0.000000,64.000000,0.000000,0.000000,-44.990808,36.786539,139.025774,173.402783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550009,1.436253,0.214350,0.015618,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.973833,mpc,0,-126.340000,54.885000,-2.644767,-2.248663,-2.590000,-2.465000,-0.054767,0.216337,-26.195034,-3.323933,-1.860183,-3.323933,-26.195034,-0.250000,0.730000,-11,4,-11.045213,-10.436426,-11.045213,-10.436426,0.000000,14.359835,0.000000,64.000000,0.000000,0.000000,-46.945050,34.325724,131.507067,163.781508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550951,1.428813,0.180884,0.015010,0.500472,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.983829,mpc,0,-126.340000,54.885000,-2.888352,-2.366627,-2.840000,-2.475000,-0.048352,0.108373,-25.463159,-2.104141,-1.494245,-2.104141,-25.463159,-0.180000,0.390000,-30,0,-29.839458,0.028011,-29.839458,0.028011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.957871,29.405846,128.816475,168.151166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544930,1.426486,0.166424,0.014727,0.500520,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.993832,mpc,0,-126.340000,54.885000,-3.137299,-2.482155,-3.080000,-2.525000,-0.057299,0.042845,-24.914252,-7.227268,-1.555235,-7.227268,-24.914252,-0.170000,0.130000,-43,45,-43.164095,61.277193,-43.164095,61.277193,0.000000,-16.249181,0.000000,64.000000,0.000000,0.000000,-32.249133,24.064774,125.549714,164.372897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546041,1.428137,0.173342,0.014930,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.003830,mpc,0,-126.340000,54.885000,-3.390826,-2.595072,-3.320000,-2.635000,-0.070826,0.039928,-24.975242,-15.704823,-1.250287,-15.704823,-24.975242,-0.240000,0.200000,-42,90,-42.322396,112.450000,-42.322396,112.450000,0.000000,-22.421989,0.000000,64.000000,0.000000,0.000000,-20.866559,22.522544,120.388883,156.307042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554909,1.478455,0.239465,0.018287,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.013834,mpc,0,-126.340000,54.885000,-3.648811,-2.705517,-3.570000,-2.815000,-0.078811,0.109483,-26.560972,-20.157064,-2.043152,-20.157064,-26.560972,-0.390000,0.520000,-15,112,-15.353877,112.450000,-15.353877,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.535627,25.748554,119.118751,153.181926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553847,1.558446,0.239963,0.019277,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.023837,mpc,0,-126.340000,54.885000,-3.910609,-2.813410,-3.840000,-2.985000,-0.070609,0.171590,-28.756597,-17.656490,-2.104141,-17.656490,-28.756597,-0.330000,0.830000,-5,107,-4.885883,106.969746,-4.885883,106.969746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.280618,33.305107,129.655673,169.077695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562621,1.485263,0.316031,0.018857,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.033832,mpc,0,-126.340000,54.885000,-4.175607,-2.918707,-4.130000,-3.105000,-0.045607,0.186293,-30.220348,-10.520706,-1.555235,-10.520706,-30.220348,-0.220000,0.960000,-4,62,-4.015275,39.809827,-4.015275,39.809827,0.000000,22.159919,0.000000,64.000000,0.000000,0.000000,-16.690110,40.333505,136.444942,179.813966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555170,1.714448,0.321367,0.025079,0.501066,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.043831,mpc,0,-126.340000,54.885000,-4.443661,-3.021559,-4.440000,-3.155000,-0.003661,0.133441,-29.976389,-1.189297,-1.738204,-1.189297,-29.976389,-0.160000,0.840000,-9,17,-8.724628,-31.053473,-8.724628,-31.053473,0.000000,48.023218,0.000000,64.000000,0.000000,0.000000,-17.241312,39.675531,134.571492,169.714568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568246,1.474377,0.202617,0.021210,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.053801,mpc,0,-126.340000,54.885000,-4.713399,-3.121659,-4.730000,-3.135000,0.016601,0.013341,-29.427483,3.750861,-1.616224,3.750861,-29.427483,-0.120000,0.460000,-16,-28,-16.164806,-48.587235,-16.164806,-48.587235,0.000000,20.556980,0.000000,64.000000,0.000000,0.000000,-16.313397,31.817594,127.900883,154.892860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553993,1.479325,0.196412,0.018602,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.063835,mpc,0,-126.340000,54.885000,-4.986892,-3.219971,-5.020000,-3.115000,0.033108,-0.104971,-28.085712,0.701380,-2.287110,0.701380,-28.085712,-0.150000,0.110000,-24,-3,-24.206727,-3.498073,-24.206727,-3.498073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.414400,25.333569,127.234792,151.067554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551242,1.490786,0.193331,0.022626,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.073832,mpc,0,-126.340000,54.885000,-5.260925,-3.315540,-5.290000,-3.145000,0.029075,-0.170540,-27.170868,-8.630029,-2.043152,-8.630029,-27.170868,-0.180000,-0.020000,-33,42,-32.599330,81.429941,-32.599330,81.429941,0.000000,-39.928014,0.000000,64.000000,0.000000,0.000000,-6.261506,21.934778,134.601361,161.972431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586900,1.730670,0.224206,0.024714,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.083804,mpc,0,-126.340000,54.885000,-5.535359,-3.408559,-5.560000,-3.285000,0.024641,-0.123559,-26.256024,-18.632323,-1.799193,-18.632323,-26.256024,-0.260000,0.090000,-34,87,-34.427102,112.450000,-34.427102,112.450000,0.000000,-25.948073,0.000000,64.000000,0.000000,0.000000,-1.422787,23.715351,134.244573,160.825963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558068,1.459082,0.233250,0.019364,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.093837,mpc,0,-126.340000,54.885000,-5.812101,-3.499878,-5.820000,-3.495000,0.007899,-0.004878,-26.256024,-23.999408,-2.348100,-23.999408,-26.256024,-0.340000,0.460000,-28,112,-27.746027,112.450000,-27.746027,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.701519,30.002334,130.354980,162.265299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556958,1.501499,0.231340,0.020938,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.103854,mpc,0,-126.340000,54.885000,-6.088553,-3.588841,-6.070000,-3.695000,-0.018553,0.106159,-27.170868,-21.254876,-2.226120,-21.254876,-27.170868,-0.320000,0.800000,-25,112,-24.668794,112.450000,-24.668794,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.984367,38.572009,136.267428,177.307332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561401,1.451232,0.427048,0.018896,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.113850,mpc,0,-126.340000,54.885000,-6.364104,-3.675483,-6.340000,-3.855000,-0.024104,0.179517,-27.963733,-13.997114,-2.226120,-13.997114,-27.963733,-0.320000,0.970000,-15,80,-15.378694,80.025738,-15.378694,80.025738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.951456,45.939481,144.417418,189.368103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564348,1.567418,0.334779,0.020609,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.123831,mpc,0,-126.340000,54.885000,-6.638494,-3.759952,-6.610000,-3.925000,-0.028494,0.165048,-27.780764,-3.567892,-1.738204,-3.567892,-27.780764,-0.260000,0.910000,-20,35,-19.537925,-1.558734,-19.537925,-1.558734,0.000000,36.584472,0.000000,64.000000,0.000000,0.000000,-14.652665,46.972485,146.084911,191.492664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551269,1.504214,0.224502,0.018581,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.133832,mpc,0,-126.340000,54.885000,-6.912194,-3.842610,-6.880000,-3.915000,-0.032194,0.072390,-26.499982,3.933829,-1.677214,3.933829,-26.499982,-0.230000,0.640000,-30,-10,-30.075307,-48.178415,-30.075307,-48.178415,0.000000,38.204153,0.000000,64.000000,0.000000,0.000000,-16.530875,37.866894,135.180707,175.210707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553037,1.484974,0.206516,0.020515,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.143805,mpc,0,-126.340000,54.885000,-7.183488,-3.923157,-7.130000,-3.865000,-0.053488,-0.058157,-25.219201,4.604715,-2.043152,4.604715,-25.219201,-0.270000,0.270000,-35,-33,-35.148565,-33.380658,-35.148565,-33.380658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.112525,26.233694,127.654746,168.479877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558597,1.506170,0.212184,0.017553,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.153832,mpc,0,-126.340000,54.885000,-7.454130,-4.002329,-7.380000,-3.855000,-0.074130,-0.147329,-24.426336,-2.775027,-1.982162,-2.775027,-24.426336,-0.310000,-0.020000,-38,12,-38.127686,44.923069,-38.127686,44.923069,0.000000,-33.303728,0.000000,64.000000,0.000000,0.000000,-11.401114,18.902978,125.410452,162.583468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553347,1.628961,0.226739,0.039945,0.500806,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.163815,mpc,0,-126.340000,54.885000,-7.721058,-4.079444,-7.630000,-3.935000,-0.091058,-0.144444,-24.853263,-13.082270,-2.287110,-13.082270,-24.853263,-0.370000,-0.040000,-29,57,-28.658282,112.450000,-28.658282,112.450000,0.000000,-55.830658,0.000000,64.000000,0.000000,0.000000,-6.111852,15.941670,125.157318,161.586130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592555,1.679351,0.295729,0.028830,0.504063,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.173804,mpc,0,-126.340000,54.885000,-7.985171,-4.154983,-7.870000,-4.105000,-0.115171,-0.049983,-24.731284,-22.840606,-2.470079,-22.840606,-24.731284,-0.350000,0.180000,-33,102,-32.517904,112.450000,-32.517904,112.450000,0.000000,-10.830658,0.000000,64.000000,0.000000,0.000000,-4.208291,21.931131,124.057144,160.005570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562877,1.751902,0.258773,0.032264,0.500871,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.183868,mpc,0,-126.340000,54.885000,-8.247922,-4.229568,-8.120000,-4.335000,-0.127922,0.105432,-24.731284,-26.073055,-2.775027,-26.073055,-24.731284,-0.310000,0.540000,-37,112,-37.223131,112.450000,-37.223131,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.618973,31.200715,127.510044,167.026512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576797,1.721364,0.415701,0.026381,0.500676,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008251,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.193801,mpc,0,-126.340000,54.885000,-8.503482,-4.301759,-8.360000,-4.555000,-0.143482,0.253241,-25.768107,-22.474668,-2.592058,-22.474668,-25.768107,-0.370000,0.860000,-19,112,-19.323203,112.450000,-19.323203,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.301772,41.501665,130.495456,174.675817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597885,2.159055,0.345995,0.036618,1.189818,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009341,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.203805,mpc,0,-126.340000,54.885000,-8.756767,-4.373159,-8.620000,-4.725000,-0.136767,0.351841,-27.048889,-13.997114,-2.470079,-13.997114,-27.048889,-0.340000,1.000000,-4,103,-4.270729,102.506456,-4.270729,102.506456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.919491,50.470016,136.415263,183.955983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574930,1.633121,0.383012,0.024092,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.213805,mpc,0,-126.340000,54.885000,-9.005432,-4.443311,-8.870000,-4.795000,-0.135432,0.351689,-26.317013,-3.567892,-2.165131,-3.567892,-26.317013,-0.230000,1.010000,-16,58,-15.642791,16.123092,-15.642791,16.123092,0.000000,41.383364,0.000000,64.000000,0.000000,0.000000,3.067043,52.812824,134.885734,180.379635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563066,1.787925,0.361856,0.031867,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008257,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.223803,mpc,0,-126.340000,54.885000,-9.249190,-4.512336,-9.130000,-4.775000,-0.119190,0.262664,-24.609304,6.007476,-2.287110,6.007476,-24.609304,-0.170000,0.830000,-29,13,-28.694827,-56.236829,-28.694827,-56.236829,0.000000,68.743285,0.000000,64.000000,0.000000,0.000000,9.269793,42.379701,129.872357,160.492491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555066,1.600895,0.251154,0.022473,0.500971,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.233801,mpc,0,-126.340000,54.885000,-9.487769,-4.580359,-9.370000,-4.685000,-0.117769,0.104641,-24.182377,9.544873,-1.799193,9.544873,-24.182377,-0.210000,0.490000,-20,-32,-20.490082,-70.867666,-20.490082,-70.867666,0.000000,38.374121,0.000000,64.000000,0.000000,0.000000,14.614837,25.629939,119.324461,153.928037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561699,1.659126,0.245843,0.019378,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.243803,mpc,0,-126.340000,54.885000,-9.720916,-4.647503,-9.600000,-4.615000,-0.120916,-0.032503,-22.962585,5.702528,-1.494245,5.702528,-22.962585,-0.250000,0.080000,-20,-17,-20.391204,-17.011351,-20.391204,-17.011351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.212541,13.544595,115.067456,145.910048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563952,1.650369,0.215827,0.029363,0.500598,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.253803,mpc,0,-126.340000,54.885000,-9.948184,-4.713832,-9.820000,-4.605000,-0.128184,-0.108832,-21.620814,-4.116798,-1.982162,-4.116798,-21.620814,-0.240000,-0.030000,-31,28,-31.094906,66.983375,-31.094906,66.983375,0.000000,-38.994726,0.000000,64.000000,0.000000,0.000000,23.236754,5.715719,122.280165,150.723461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559534,1.541983,0.219723,0.027274,0.500660,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.263805,mpc,0,-126.340000,54.885000,-10.169402,-4.779483,-10.030000,-4.695000,-0.139402,-0.084483,-20.462012,-15.948781,-2.531068,-15.948781,-20.462012,-0.260000,0.000000,-38,73,-37.579520,112.450000,-37.579520,112.450000,0.000000,-39.461351,0.000000,64.000000,0.000000,0.000000,30.885096,3.561418,125.289775,150.497440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583221,1.796862,0.330106,0.033613,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008257,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.273806,mpc,0,-126.340000,54.885000,-10.384209,-4.844530,-10.240000,-4.885000,-0.144209,0.040470,-20.766960,-24.121388,-2.348100,-24.121388,-20.766960,-0.340000,0.290000,-21,112,-20.961141,112.450000,-20.961141,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.120748,8.031558,120.315667,142.064406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576736,1.792283,0.287158,0.033632,0.501046,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008204,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.283823,mpc,0,-126.340000,54.885000,-10.592712,-4.909184,-10.460000,-5.125000,-0.132712,0.215816,-21.803783,-25.463159,-2.653048,-25.463159,-21.803783,-0.280000,0.660000,-13,112,-13.346059,112.450000,-13.346059,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.645391,18.004442,122.479034,150.959442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587263,1.581405,0.382268,0.025642,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.293802,mpc,0,-126.340000,54.885000,-10.793578,-4.973196,-10.670000,-5.335000,-0.123578,0.361804,-21.620814,-20.035084,-2.409089,-20.035084,-21.620814,-0.230000,0.930000,-14,112,-13.929156,112.450000,-13.929156,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.145770,29.801815,126.626503,158.664630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558844,1.653350,0.341910,0.019603,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.303805,mpc,0,-126.340000,54.885000,-10.987879,-5.037067,-10.890000,-5.475000,-0.097879,0.437933,-22.047741,-10.459717,-2.165131,-10.459717,-22.047741,-0.210000,1.030000,-1,80,-1.269108,79.981277,-1.269108,79.981277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.288257,36.655893,123.653874,151.279010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564853,1.466951,0.341709,0.024169,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.313801,mpc,0,-126.340000,54.885000,-11.174801,-5.100689,-11.090000,-5.515000,-0.084801,0.414311,-20.401022,-1.189297,-2.714037,-1.189297,-20.401022,-0.150000,0.920000,-11,35,-11.124988,9.772668,-11.124988,9.772668,0.000000,25.208610,0.000000,64.000000,0.000000,0.000000,45.666713,36.958100,119.943870,144.505529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569345,1.604291,0.221616,0.028373,0.501140,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.323843,mpc,0,-126.340000,54.885000,-11.355101,-5.164481,-11.290000,-5.485000,-0.065101,0.320519,-18.815292,5.031642,-1.616224,5.031642,-18.815292,-0.120000,0.660000,-18,-10,-17.786976,-29.020508,-17.786976,-29.020508,0.000000,19.001785,0.000000,64.000000,0.000000,0.000000,49.909298,27.015625,114.445875,128.247603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594245,1.765694,0.234962,0.031738,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.337490,mpc,0,-126.340000,54.885000,-11.587854,-5.251137,-11.540000,-5.415000,-0.047854,0.163863,-16.924615,3.079975,-1.372266,3.079975,-16.924615,-0.150000,0.180000,-19,13,-18.899006,13.065959,-18.899006,13.065959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.113856,16.416910,112.333987,126.949134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593447,1.681116,0.227970,0.037745,0.500690,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.345578,mpc,0,-126.340000,54.885000,-11.719009,-5.302551,-11.650000,-5.415000,-0.069009,0.112449,-15.460864,-3.384923,-1.616224,-3.384923,-15.460864,-0.170000,0.080000,-27,58,-27.017285,70.905990,-27.017285,70.905990,0.000000,-12.840032,0.000000,64.000000,0.000000,0.000000,56.827952,7.500047,109.704027,125.901729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559241,1.551614,0.211626,0.027011,0.500691,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.355640,mpc,0,-126.340000,54.885000,-11.875028,-5.366648,-11.800000,-5.485000,-0.075028,0.118352,-14.180083,-11.496540,-1.494245,-11.496540,-14.180083,-0.210000,0.280000,-30,103,-29.761319,112.449998,-29.761319,112.449998,0.000000,-9.384040,0.000000,64.000000,0.000000,0.000000,60.502220,1.398098,101.733521,119.479365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562609,1.580972,0.233413,0.014560,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.365635,mpc,0,-126.340000,54.885000,-12.022071,-5.430528,-11.930000,-5.605000,-0.092071,0.174472,-13.143259,-14.302062,-1.494245,-14.302062,-13.143259,-0.260000,0.630000,-28,112,-28.423016,112.450000,-28.423016,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.645291,-1.511154,96.840215,116.573182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539966,1.421276,0.235988,0.012360,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.375720,mpc,0,-126.340000,54.885000,-12.162355,-5.495262,-12.060000,-5.705000,-0.102355,0.209738,-13.387218,-10.093779,-1.433256,-10.093779,-13.387218,-0.290000,0.890000,-15,67,-15.129336,64.043615,-15.129336,64.043615,0.000000,3.406385,0.000000,64.000000,0.000000,0.000000,64.192275,-2.195330,95.044697,113.075485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564191,1.444930,0.274425,0.012715,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.385673,mpc,0,-126.340000,54.885000,-12.292794,-5.559481,-12.190000,-5.765000,-0.102794,0.205519,-13.509197,-3.201954,-1.494245,-3.201954,-13.509197,-0.230000,0.820000,-11,22,-11.401661,10.671374,-11.401661,10.671374,0.000000,11.778626,0.000000,64.000000,0.000000,0.000000,63.753188,-1.696094,90.191902,100.451604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551449,1.414987,0.138347,0.012150,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.395797,mpc,0,-126.340000,54.885000,-12.417313,-5.625212,-12.320000,-5.765000,-0.097313,0.139788,-13.570186,1.433256,-1.494245,1.433256,-13.570186,-0.180000,0.510000,-7,-8,-7.029936,-8.045341,-7.029936,-8.045341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.120875,-3.711027,84.454490,90.567733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557934,1.421395,0.173924,0.013154,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.405791,mpc,0,-126.340000,54.885000,-12.532132,-5.690540,-12.450000,-5.765000,-0.082132,0.074460,-11.740498,-0.884349,-1.311276,-0.884349,-11.740498,-0.140000,0.190000,-19,32,-19.243944,31.533979,-19.243944,31.533979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.124143,-4.853297,86.844719,92.151398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554218,1.422383,0.177254,0.014191,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.415789,mpc,0,-126.340000,54.885000,-12.638958,-5.756374,-12.550000,-5.815000,-0.088958,0.058626,-9.910810,-8.691018,-1.311276,-8.691018,-9.910810,-0.150000,0.180000,-31,77,-30.519595,95.963372,-30.519595,95.963372,0.000000,-19.429393,0.000000,64.000000,0.000000,0.000000,62.652693,-6.364426,87.653161,94.363203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557267,1.422786,0.188558,0.013696,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.425730,mpc,0,-126.340000,54.885000,-12.737247,-5.822351,-12.640000,-5.915000,-0.097247,0.092649,-8.264091,-13.814145,-1.189297,-13.814145,-8.264091,-0.210000,0.440000,-34,112,-33.622728,112.450000,-33.622728,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.702696,-7.739403,83.988001,98.157453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560132,1.421406,0.213670,0.014849,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.435719,mpc,0,-126.340000,54.885000,-12.828099,-5.889199,-12.710000,-6.045000,-0.118099,0.155801,-7.898153,-13.875134,-1.494245,-13.875134,-7.898153,-0.280000,0.790000,-24,94,-23.623890,94.272947,-23.623890,94.272947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.226345,-8.714100,86.914130,106.634858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555530,1.411723,0.273643,0.015272,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.445793,mpc,0,-126.340000,54.885000,-12.911753,-5.957191,-12.800000,-6.145000,-0.111753,0.187809,-8.264091,-7.410237,-1.189297,-7.410237,-8.264091,-0.280000,0.910000,-10,49,-10.471601,31.810639,-10.471601,31.810639,0.000000,17.462308,0.000000,64.000000,0.000000,0.000000,56.637390,-7.638936,85.395893,99.395483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557337,1.420611,0.202474,0.014128,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.455717,mpc,0,-126.340000,54.885000,-12.986418,-6.024751,-12.880000,-6.185000,-0.106418,0.160249,-8.752008,-1.738204,-0.884349,-1.738204,-8.752008,-0.220000,0.730000,-4,4,-3.723851,-3.693135,-3.723851,-3.693135,0.000000,7.966081,0.000000,64.000000,0.000000,0.000000,52.832715,-6.513288,78.095445,87.038250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554654,1.410661,0.147076,0.013919,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.465789,mpc,0,-126.340000,54.885000,-13.054444,-6.093917,-12.950000,-6.195000,-0.104444,0.101083,-7.227268,-0.579401,-0.945339,-0.579401,-7.227268,-0.140000,0.390000,-19,9,-18.816201,9.106919,-18.816201,9.106919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.651704,-6.157742,78.188000,85.884503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556634,1.420330,0.176552,0.014777,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.475788,mpc,0,-126.340000,54.885000,-13.114374,-6.163184,-13.010000,-6.235000,-0.104374,0.071816,-4.848673,-5.641538,-0.579401,-5.641538,-4.848673,-0.140000,0.190000,-35,54,-35.006869,65.393729,-35.006869,65.393729,0.000000,-11.286810,0.000000,64.000000,0.000000,0.000000,48.163060,-6.917041,80.962275,83.778744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556000,1.420130,0.174207,0.013968,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.485787,mpc,0,-126.340000,54.885000,-13.166861,-6.233045,-13.040000,-6.325000,-0.126861,0.091955,-3.018985,-12.594353,-0.762370,-12.594353,-3.018985,-0.220000,0.320000,-40,99,-39.697929,112.450000,-39.697929,112.450000,0.000000,-13.343081,0.000000,64.000000,0.000000,0.000000,46.394796,-8.887287,79.876257,93.230337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557144,1.418591,0.223780,0.013388,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.495793,mpc,0,-126.340000,54.885000,-13.212072,-6.303524,-13.070000,-6.455000,-0.142072,0.151476,-2.653048,-15.704823,-0.701380,-15.704823,-2.653048,-0.320000,0.640000,-27,112,-27.116059,112.450000,-27.116059,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.961116,-10.270836,83.331819,104.573780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556563,1.434711,0.226832,0.015639,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.505745,mpc,0,-126.340000,54.885000,-13.249951,-6.374181,-13.090000,-6.575000,-0.159951,0.200819,-2.897006,-11.862478,-0.518412,-11.862478,-2.897006,-0.320000,0.880000,-19,69,-19.135966,68.744082,-19.135966,68.744082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.931506,-9.444959,86.997447,107.465224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555415,1.413697,0.403683,0.013841,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.515795,mpc,0,-126.340000,54.885000,-13.281194,-6.446059,-13.120000,-6.655000,-0.161194,0.208941,-3.262944,-5.031642,-0.579401,-5.031642,-3.262944,-0.260000,0.840000,-15,24,-15.133184,14.529656,-15.133184,14.529656,0.000000,9.214427,0.000000,64.000000,0.000000,0.000000,35.304344,-6.935504,78.691200,90.863260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556785,1.442182,0.188346,0.018758,0.500971,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.525652,mpc,0,-126.340000,54.885000,-13.305180,-6.517042,-13.150000,-6.675000,-0.155180,0.157958,-2.714037,0.457422,-0.640391,0.457422,-2.714037,-0.210000,0.560000,-18,-12,-17.519328,-12.379860,-17.519328,-12.379860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.652445,-6.888234,74.039693,83.736021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573124,1.462951,0.202623,0.018351,0.500330,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.535638,mpc,0,-126.340000,54.885000,-13.322946,-6.589400,-13.160000,-6.685000,-0.162946,0.095600,-1.250287,-2.470079,-0.274453,-2.470079,-1.250287,-0.180000,0.240000,-30,33,-29.681023,32.548313,-29.681023,32.548313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.125173,-6.443602,79.235635,88.463037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555056,1.822461,0.760190,0.035551,0.500619,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.545637,mpc,0,-126.340000,54.885000,-13.334348,-6.662256,-13.170000,-6.745000,-0.164348,0.082744,-0.762370,-9.971800,-0.274453,-9.971800,-0.762370,-0.220000,0.170000,-27,78,-26.662467,101.189885,-26.662467,101.189885,0.000000,-23.641572,0.000000,64.000000,0.000000,0.000000,27.568200,-7.636690,80.064908,91.121442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541427,1.509331,0.216775,0.017650,0.500731,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.555643,mpc,0,-126.340000,54.885000,-13.339571,-6.735498,-13.160000,-6.865000,-0.179571,0.129502,0.823360,-15.094927,-0.213464,-15.094927,0.823360,-0.260000,0.450000,-34,112,-33.618447,112.449998,-33.618447,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.099961,-8.051533,78.012352,94.167605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565460,1.701680,0.249501,0.025835,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.565636,mpc,0,-126.340000,54.885000,-13.338829,-6.808926,-13.150000,-7.005000,-0.188829,0.196074,1.189297,-14.119093,-0.152474,-14.119093,1.189297,-0.300000,0.780000,-28,93,-28.474916,93.471172,-28.474916,93.471172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.948641,-9.014271,82.784525,104.622879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545925,1.469625,0.327152,0.016735,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.575675,mpc,0,-126.340000,54.885000,-13.332316,-6.882899,-13.150000,-7.095000,-0.182316,0.212101,0.396432,-7.654195,0.274453,-7.654195,0.396432,-0.300000,0.900000,-14,48,-14.181651,30.172386,-14.181651,30.172386,0.000000,18.298786,0.000000,64.000000,0.000000,0.000000,14.344816,-8.830105,79.405308,98.130444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555815,1.514784,0.241161,0.014828,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.585660,mpc,0,-126.340000,54.885000,-13.320334,-6.956602,-13.140000,-7.125000,-0.180334,0.168398,-0.091484,-0.091484,0.274453,-0.091484,-0.091484,-0.240000,0.720000,-9,3,-9.336966,-21.600047,-9.336966,-21.600047,0.000000,25.071218,0.000000,64.000000,0.000000,0.000000,8.056403,-8.796078,70.165954,82.413766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557266,1.429065,0.145831,0.011852,0.500403,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.595722,mpc,0,-126.340000,54.885000,-13.302945,-7.030920,-13.140000,-7.115000,-0.162945,0.084080,-0.030495,2.714037,0.091484,2.714037,-0.030495,-0.170000,0.390000,-11,-25,-11.132648,-24.500021,-11.132648,-24.500021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.548775,-9.304666,69.646696,79.815180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551167,1.430724,0.141334,0.012129,0.500453,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.605722,mpc,0,-126.340000,54.885000,-13.280620,-7.104730,-13.130000,-7.115000,-0.150620,0.010270,1.189297,-1.799193,0.213464,-1.799193,1.189297,-0.140000,0.070000,-21,20,-21.353558,33.406190,-21.353558,33.406190,0.000000,-12.906211,0.000000,64.000000,0.000000,0.000000,-0.483449,-8.377566,78.900448,88.580058,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554121,1.413147,0.130342,0.011178,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.615718,mpc,0,-126.340000,54.885000,-13.253520,-7.178362,-13.110000,-7.175000,-0.143520,-0.003362,2.226120,-10.154769,0.152474,-10.154769,2.226120,-0.160000,0.060000,-27,65,-26.705106,103.998536,-26.705106,103.998536,0.000000,-38.498557,0.000000,64.000000,0.000000,0.000000,-2.088721,-8.084983,81.057599,90.908535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553211,1.409840,0.156745,0.011534,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.625792,mpc,0,-126.340000,54.885000,-13.221613,-7.252328,-13.080000,-7.315000,-0.141613,0.062672,2.836017,-17.168573,0.152474,-17.168573,2.836017,-0.210000,0.310000,-25,110,-24.803058,112.450000,-24.803058,112.450000,0.000000,-1.950021,0.000000,64.000000,0.000000,0.000000,-5.473122,-6.921884,78.871319,93.930906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557460,1.420429,0.215685,0.014262,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.635787,mpc,0,-126.340000,54.885000,-13.185645,-7.325353,-13.040000,-7.485000,-0.145645,0.159647,2.775027,-18.144407,0.518412,-18.144407,2.775027,-0.240000,0.700000,-19,112,-18.729658,112.450000,-18.729658,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.838342,-5.185286,87.773474,108.379814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556903,1.420293,0.280964,0.012423,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.645786,mpc,0,-126.340000,54.885000,-13.145606,-7.397945,-13.020000,-7.615000,-0.125606,0.217055,1.494245,-10.642686,-0.091484,-10.642686,1.494245,-0.230000,0.950000,-2,67,-1.833825,53.922472,-1.833825,53.922472,0.000000,13.527528,0.000000,64.000000,0.000000,0.000000,-19.764788,-2.425820,90.677452,110.088503,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559058,1.419922,0.302327,0.014113,0.500518,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.655791,mpc,0,-126.340000,54.885000,-13.101728,-7.469989,-13.000000,-7.655000,-0.101728,0.185011,0.640391,-0.701380,-0.213464,-0.701380,0.640391,-0.140000,0.850000,4,22,3.527510,-22.735220,3.527510,-22.735220,0.000000,45.185220,0.000000,64.000000,0.000000,0.000000,-28.771004,0.670522,85.486399,102.907277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557668,1.419273,0.176096,0.012660,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.665791,mpc,0,-126.340000,54.885000,-13.054298,-7.541286,-12.990000,-7.625000,-0.064298,0.083714,0.579401,5.824507,0.274453,5.824507,0.579401,-0.080000,0.550000,6,-23,5.593054,-59.579082,5.593054,-59.579082,0.000000,37.029082,0.000000,64.000000,0.000000,0.000000,-35.436761,-0.372098,81.574345,94.030170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557012,1.420410,0.180700,0.013480,0.500684,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.675786,mpc,0,-126.340000,54.885000,-13.003549,-7.611719,-12.970000,-7.565000,-0.033549,-0.046719,2.104141,5.702528,0.335443,5.702528,2.104141,-0.050000,0.170000,-5,-38,-5.185793,-37.536345,-5.185793,-37.536345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.324684,-2.723681,80.546564,90.067740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558710,1.475533,0.178765,0.016628,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.685786,mpc,0,-126.340000,54.885000,-12.949668,-7.681220,-12.930000,-7.545000,-0.019668,-0.136220,3.018985,-1.128308,0.213464,-1.128308,3.018985,-0.040000,0.000000,-13,7,-13.284112,25.792881,-13.284112,25.792881,0.000000,-18.329227,0.000000,64.000000,0.000000,0.000000,-38.597425,-4.263193,88.869909,94.077261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558141,1.420528,0.177142,0.013602,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.695708,mpc,0,-126.340000,54.885000,-12.893360,-7.749092,-12.900000,-7.615000,0.006640,-0.134092,4.604715,-10.032790,0.701380,-10.032790,4.604715,-0.050000,-0.020000,-25,52,-24.658143,104.183606,-24.658143,104.183606,0.000000,-51.719951,0.000000,64.000000,0.000000,0.000000,-37.428722,-4.295694,91.419107,100.833485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557573,1.409924,0.159529,0.012774,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.705789,mpc,0,-126.340000,54.885000,-12.833459,-7.816811,-12.850000,-7.765000,0.016541,-0.051811,4.604715,-18.815292,0.335443,-18.815292,4.604715,-0.080000,0.080000,-21,97,-20.958905,112.450000,-20.958905,112.450000,0.000000,-14.986345,0.000000,64.000000,0.000000,0.000000,-37.271235,-1.401884,89.595757,102.804107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557949,1.416880,0.238921,0.014568,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.715734,mpc,0,-126.340000,54.885000,-12.771928,-7.882247,-12.800000,-7.975000,0.028072,0.092753,3.811850,-23.328523,0.213464,-23.328523,3.811850,-0.170000,0.510000,-2,112,-1.762041,112.450000,-1.762041,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.234396,4.672098,95.916159,112.895085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562739,1.416820,0.216748,0.013094,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.725636,mpc,0,-126.340000,54.885000,-12.708457,-7.945911,-12.750000,-8.175000,0.041543,0.229089,3.140965,-18.998261,0.091484,-18.998261,3.140965,-0.130000,0.850000,2,112,2.393000,112.450000,2.393000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.994984,13.050541,109.006414,131.790184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539238,1.410442,0.240452,0.012306,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.735790,mpc,0,-126.340000,54.885000,-12.641285,-8.009510,-12.720000,-8.305000,0.078715,0.295490,2.348100,-9.117946,0.396432,-9.117946,2.348100,-0.080000,1.010000,11,67,10.591217,55.462020,10.591217,55.462020,0.000000,11.987980,0.000000,64.000000,0.000000,0.000000,-60.027154,19.548805,109.553648,132.514427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556562,1.418619,0.343482,0.013258,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.745786,mpc,0,-126.340000,54.885000,-12.573288,-8.070303,-12.690000,-8.315000,0.116712,0.244697,2.165131,2.531068,0.457422,2.531068,2.165131,-0.040000,0.890000,16,22,16.442453,-33.945333,16.442453,-33.945333,0.000000,56.395333,0.000000,64.000000,0.000000,0.000000,-67.210536,21.805338,108.900000,133.112342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559060,1.417961,0.183601,0.013066,0.505444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.755789,mpc,0,-126.340000,54.885000,-12.503565,-8.129192,-12.660000,-8.255000,0.156435,0.125808,1.982162,9.910810,0.884349,9.910810,1.982162,-0.010000,0.560000,23,-23,22.564937,-75.433802,22.564937,-75.433802,0.000000,52.883802,0.000000,64.000000,0.000000,0.000000,-72.148812,17.061653,107.339045,125.304330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556967,1.462227,0.190919,0.015834,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.765700,mpc,0,-126.340000,54.885000,-12.432997,-8.185472,-12.630000,-8.145000,0.197003,-0.040472,2.714037,10.032790,0.823360,10.032790,2.714037,0.030000,0.180000,17,-57,17.196104,-57.482228,17.196104,-57.482228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.473681,9.382628,105.203542,121.124855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553013,1.412905,0.151192,0.012757,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.775717,mpc,0,-126.340000,54.885000,-12.360320,-8.240127,-12.590000,-8.095000,0.229680,-0.145127,4.177788,3.323933,0.152474,3.323933,4.177788,0.080000,-0.020000,0,-12,-0.004627,6.224094,-0.004627,6.224094,0.000000,-18.706321,0.000000,64.000000,0.000000,0.000000,-69.748886,3.447227,109.849905,119.598725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558100,1.415655,0.154396,0.013796,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.785786,mpc,0,-126.340000,54.885000,-12.286053,-8.292657,-12.530000,-8.125000,0.243947,-0.167657,6.129455,-6.312424,1.006328,-6.312424,6.129455,0.080000,-0.070000,-19,33,-18.801132,92.199334,-18.801132,92.199334,0.000000,-59.681561,0.000000,64.000000,0.000000,0.000000,-64.158669,-0.642243,114.177063,126.850747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556774,1.417834,0.187645,0.013978,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.795791,mpc,0,-126.340000,54.885000,-12.211180,-8.342324,-12.470000,-8.255000,0.258820,-0.087324,7.044299,-16.619667,0.884349,-16.619667,7.044299,0.010000,-0.020000,-19,78,-19.085741,112.450000,-19.085741,112.450000,0.000000,-34.932228,0.000000,64.000000,0.000000,0.000000,-59.105411,1.408215,110.217127,124.542779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556481,1.418369,0.227318,0.013443,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.805782,mpc,0,-126.340000,54.885000,-12.135478,-8.389255,-12.390000,-8.475000,0.254522,0.085745,7.288257,-24.548315,0.335443,-24.548315,7.288257,-0.020000,0.210000,-16,112,-15.847309,112.450000,-15.847309,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.147299,10.306410,106.814005,127.451145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556875,1.419784,0.226908,0.013957,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.815794,mpc,0,-126.340000,54.885000,-12.058778,-8.433481,-12.310000,-8.725000,0.251222,0.291519,7.044299,-25.585138,0.579401,-25.585138,7.044299,-0.050000,0.700000,-14,112,-13.691482,112.450000,-13.691482,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.837699,20.424171,115.487700,141.414623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555836,1.418530,0.261886,0.013420,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.825785,mpc,0,-126.340000,54.885000,-11.981514,-8.474674,-12.240000,-8.935000,0.258486,0.460326,6.556382,-19.242219,0.701380,-19.242219,6.556382,-0.090000,0.940000,-4,112,-3.689727,112.450000,-3.689727,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.605989,30.484733,126.063957,155.141898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556171,1.418951,0.250114,0.013495,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.835791,mpc,0,-126.340000,54.885000,-11.903488,-8.512855,-12.180000,-9.065000,0.276512,0.552145,5.214611,-9.239925,0.640391,-9.239925,5.214611,-0.090000,1.030000,13,105,13.055108,104.857890,13.055108,104.857890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.067878,37.063363,132.222728,162.089073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556160,1.419169,0.293937,0.012927,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.845636,mpc,0,-126.340000,54.885000,-11.826164,-8.547291,-12.120000,-9.085000,0.293836,0.537709,4.299767,3.079975,1.128308,3.079975,4.299767,-0.060000,1.050000,24,60,24.319834,3.781831,24.319834,3.781831,0.000000,56.076059,0.000000,64.000000,0.000000,0.000000,-81.078189,37.400624,135.188466,163.689904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538998,1.454305,0.209435,0.013774,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.855794,mpc,0,-126.340000,54.885000,-11.745870,-8.579440,-12.070000,-8.985000,0.324130,0.405560,4.177788,13.570186,0.701380,13.570186,4.177788,-0.020000,0.860000,28,15,28.266459,-76.046422,28.266459,-76.046422,0.000000,90.904311,0.000000,64.000000,0.000000,0.000000,-83.938064,30.024747,128.982569,158.295800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556701,1.419756,0.189260,0.016050,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.865738,mpc,0,-126.340000,54.885000,-11.666800,-8.607468,-12.020000,-8.815000,0.353200,0.207532,4.848673,18.022427,1.189297,18.022427,4.848673,0.070000,0.530000,17,-30,16.700836,-99.987992,16.700836,-99.987992,0.000000,69.845881,0.000000,64.000000,0.000000,0.000000,-83.458548,15.855377,126.527430,158.006162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554233,1.419423,0.201838,0.014347,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.875639,mpc,0,-126.340000,54.885000,-11.587670,-8.631867,-11.960000,-8.645000,0.372330,0.013133,6.495393,15.643833,1.250287,15.643833,6.495393,0.120000,0.140000,-2,-62,-2.100805,-62.208220,-2.100805,-62.208220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.309158,1.241053,125.149477,153.398356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.938980,1.459433,0.212618,0.029111,0.500208,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.885639,mpc,0,-126.340000,54.885000,-11.507351,-8.652852,-11.890000,-8.555000,0.382649,-0.097852,7.715185,6.495393,1.433256,6.495393,7.715185,0.090000,-0.020000,-11,-17,-10.901153,18.676775,-10.901153,18.676775,0.000000,-35.884995,0.000000,64.000000,0.000000,0.000000,-70.138543,-8.420794,129.542247,150.682688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549161,1.672445,0.263903,0.022513,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.895932,mpc,0,-126.340000,54.885000,-11.424276,-8.670502,-11.800000,-8.565000,0.375724,-0.105502,8.812998,-5.763517,1.189297,-5.763517,8.812998,0.010000,-0.110000,-14,28,-14.301138,112.450000,-14.301138,112.450000,0.000000,-84.658220,0.000000,64.000000,0.000000,0.000000,-64.038011,-11.083753,134.944504,157.221312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577814,1.475426,0.260808,0.022511,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.905637,mpc,0,-126.340000,54.885000,-11.345574,-8.683376,-11.700000,-8.685000,0.354426,0.001624,9.239925,-17.778469,1.006328,-17.778469,9.239925,-0.020000,-0.030000,-13,73,-12.982633,112.450000,-12.982633,112.450000,0.000000,-39.658220,0.000000,64.000000,0.000000,0.000000,-61.298169,-1.836953,126.915006,149.150772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551263,1.794305,0.316057,0.033264,0.501251,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008207,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.915643,mpc,0,-126.340000,54.885000,-11.264049,-8.692728,-11.600000,-8.925000,0.335951,0.232272,9.239925,-27.414826,0.579401,-27.414826,9.239925,-0.030000,0.100000,32,112,48.380919,112.450000,48.380919,112.450000,-16.363552,0.000000,0.000000,64.000000,0.000000,0.000000,-61.558584,13.874770,120.232204,153.409903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556055,1.553861,0.261866,0.016959,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.925637,mpc,0,-126.340000,54.885000,-11.182197,-8.698012,-11.510000,-9.215000,0.327803,0.516988,9.544873,-30.769254,0.762370,-30.769254,9.544873,-0.020000,0.610000,33,112,33.396175,112.450000,33.396175,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.135114,27.952925,129.558073,164.492370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554983,1.582123,0.297489,0.014908,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.935665,mpc,0,-126.340000,54.885000,-11.099618,-8.699158,-11.420000,-9.485000,0.320382,0.785842,9.910810,-25.402169,0.640391,-25.402169,9.910810,0.090000,0.920000,-12,112,-29.698801,112.450000,-29.698801,112.450000,18.094977,0.000000,0.000000,64.000000,0.000000,0.000000,-68.919489,41.154097,133.791596,172.805412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547990,1.432677,0.244758,0.012225,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.945713,mpc,0,-126.340000,54.885000,-11.016376,-8.696061,-11.310000,-9.675000,0.293624,0.978939,11.069613,-15.948781,1.738204,-15.948781,11.069613,0.070000,1.040000,-50,112,-50.063108,112.450000,-50.063108,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.240144,49.272296,132.818675,168.080730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555014,1.434390,0.228304,0.012162,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.955737,mpc,0,-126.340000,54.885000,-10.932775,-8.688671,-11.190000,-9.775000,0.257225,1.086329,10.398727,-5.214611,1.982162,-5.214611,10.398727,-0.050000,1.080000,-32,112,-31.711063,112.450000,-31.711063,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.517532,51.016418,135.125195,168.586821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550407,1.423142,0.250519,0.011084,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.965727,mpc,0,-126.340000,54.885000,-10.848842,-8.676979,-11.080000,-9.755000,0.231158,1.078021,10.032790,6.312424,2.165131,6.312424,10.032790,-0.140000,1.100000,-13,69,-13.449832,69.333154,-13.449832,69.333154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.692694,45.189892,153.794633,190.510480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550374,1.413845,0.304384,0.011928,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.975794,mpc,0,-126.340000,54.885000,-10.763562,-8.660779,-10.980000,-9.625000,0.216438,0.964221,8.569039,17.595500,1.921172,17.595500,8.569039,-0.190000,0.940000,11,24,10.996158,-16.947024,10.996158,-16.947024,0.000000,41.280177,0.000000,64.000000,0.000000,0.000000,-68.596552,32.052192,146.700293,189.151528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557761,1.436156,0.178892,0.013714,0.500354,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.985793,mpc,0,-126.340000,54.885000,-10.678095,-8.640263,-10.900000,-9.415000,0.221905,0.774737,6.251434,22.901596,2.043152,22.901596,6.251434,-0.120000,0.600000,28,-21,28.061615,-45.060580,28.061615,-45.060580,0.000000,24.393734,0.000000,64.000000,0.000000,0.000000,-68.835583,15.134474,131.617444,178.770985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557001,1.425773,0.188226,0.012929,0.500419,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.995791,mpc,0,-126.340000,54.885000,-10.591773,-8.615309,-10.840000,-9.205000,0.248227,0.589691,4.482736,20.705970,1.860183,20.705970,4.482736,-0.060000,0.220000,41,-8,40.782392,-7.748800,40.782392,-7.748800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.357030,-0.209184,124.759204,170.062264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557011,1.425476,0.189217,0.012604,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.005788,mpc,0,-126.340000,54.885000,-10.504505,-8.585899,-10.780000,-9.045000,0.275495,0.459101,5.336590,12.411384,1.067318,12.411384,5.336590,0.030000,0.070000,24,37,24.320041,66.107661,24.320041,66.107661,0.000000,-28.856462,0.000000,64.000000,0.000000,0.000000,-55.306653,-12.872627,126.295278,163.996698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556376,1.431430,0.192269,0.013168,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.015721,mpc,0,-126.340000,54.885000,-10.416756,-8.552255,-10.700000,-8.985000,0.283244,0.432745,7.166278,1.494245,1.067318,1.494245,7.166278,0.180000,0.140000,-13,82,-12.849759,112.450000,-12.849759,112.450000,0.000000,-30.198800,0.000000,64.000000,0.000000,0.000000,-42.045851,-19.304443,133.532738,162.131606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555066,1.415369,0.172273,0.012769,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.025793,mpc,0,-126.340000,54.885000,-10.326600,-8.513634,-10.610000,-9.005000,0.283400,0.491366,9.178935,-6.190445,1.555235,-6.190445,9.178935,0.080000,0.470000,-20,112,-19.974055,112.450000,-19.974055,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.428508,-16.732815,115.974018,133.234632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556769,1.426199,0.204005,0.013526,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.035794,mpc,0,-126.340000,54.885000,-10.235807,-8.470812,-10.520000,-9.075000,0.284193,0.604188,8.569039,-6.678361,1.921172,-6.678361,8.569039,-0.020000,0.800000,-2,112,-1.503767,112.450000,-1.503767,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.225886,-9.532651,105.629292,121.125738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556370,1.442928,0.254172,0.014303,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.045793,mpc,0,-126.340000,54.885000,-10.143633,-8.423554,-10.420000,-9.095000,0.276367,0.671446,7.715185,-0.518412,1.860183,-0.518412,7.715185,-0.050000,0.990000,13,112,13.090548,112.450000,13.090548,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.492486,-0.455521,102.168310,121.988380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558045,1.428069,0.284443,0.013790,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.055789,mpc,0,-126.340000,54.885000,-10.049978,-8.371902,-10.340000,-9.045000,0.290022,0.673098,7.532216,8.447060,1.677214,8.447060,7.532216,-0.020000,1.070000,18,67,17.929108,53.247549,17.929108,53.247549,0.000000,14.202451,0.000000,64.000000,0.000000,0.000000,-38.884733,5.674103,93.496046,114.541008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557251,1.427760,0.307399,0.012692,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.065792,mpc,0,-126.340000,54.885000,-9.954617,-8.315835,-10.250000,-8.915000,0.295383,0.599165,6.922320,16.253729,1.250287,16.253729,6.922320,0.020000,0.890000,24,22,24.281557,0.495526,24.281557,0.495526,0.000000,21.954473,0.000000,64.000000,0.000000,0.000000,-43.704395,7.940056,90.060076,109.562380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557488,1.447512,0.190640,0.013573,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.075792,mpc,0,-126.340000,54.885000,-9.857539,-8.255466,-10.180000,-8.725000,0.322461,0.469534,6.983309,20.462012,1.860183,20.462012,6.983309,0.110000,0.570000,20,-15,19.686519,-15.443820,19.686519,-15.443820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.990336,5.345555,84.844648,100.282095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557112,1.427200,0.190170,0.014026,0.500326,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.085794,mpc,0,-126.340000,54.885000,-9.758564,-8.190819,-10.090000,-8.535000,0.331436,0.344181,8.752008,18.327375,2.104141,18.327375,8.752008,0.160000,0.230000,1,23,1.263011,22.829153,1.263011,22.829153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.530614,0.944865,87.671190,99.021702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557527,1.426210,0.176181,0.013861,0.500248,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.095713,mpc,0,-126.340000,54.885000,-9.658433,-8.122562,-9.980000,-8.405000,0.321567,0.282438,10.581696,8.934977,1.860183,8.934977,10.581696,0.100000,0.170000,-9,68,-8.952108,104.775913,-8.952108,104.775913,0.000000,-36.946760,0.000000,64.000000,0.000000,0.000000,-42.579774,-2.734286,83.854850,97.283477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564371,1.422416,0.167693,0.014974,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.105795,mpc,0,-126.340000,54.885000,-9.554518,-8.049031,-9.860000,-8.355000,0.305482,0.305969,11.374561,1.372266,1.799193,1.372266,11.374561,0.000000,0.390000,-5,112,-4.668495,112.450000,-4.668495,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.894304,-3.311131,73.825525,88.832653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555428,1.427120,0.228416,0.013717,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.115793,mpc,0,-126.340000,54.885000,-9.449223,-7.972069,-9.740000,-8.345000,0.290777,0.372931,11.984457,-0.884349,1.677214,-0.884349,11.984457,-0.030000,0.750000,-6,112,-5.759052,112.450000,-5.759052,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.931660,-2.873323,74.711437,93.498548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557918,1.425914,0.254561,0.013178,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.125786,mpc,0,-126.340000,54.885000,-9.341621,-7.891215,-9.620000,-8.325000,0.278379,0.433785,11.374561,3.384923,1.860183,3.384923,11.374561,-0.040000,0.970000,3,106,3.363375,106.132129,3.363375,106.132129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.395697,-0.194460,75.900243,88.105966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557332,1.460480,0.295574,0.015071,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.135791,mpc,0,-126.340000,54.885000,-9.231433,-7.806448,-9.500000,-8.235000,0.268567,0.428552,11.130602,11.923467,2.470079,11.923467,11.130602,-0.040000,1.030000,11,61,11.084698,33.186711,11.084698,33.186711,0.000000,27.945418,0.000000,64.000000,0.000000,0.000000,-46.218308,0.952018,74.373888,83.745405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556264,1.429912,0.230977,0.013740,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.145705,mpc,0,-126.340000,54.885000,-9.119711,-7.718796,-9.380000,-8.075000,0.260289,0.356204,11.496540,19.547167,1.921172,19.547167,11.496540,-0.010000,0.840000,10,16,10.058205,-17.977727,10.058205,-17.977727,0.000000,34.109855,0.000000,64.000000,0.000000,0.000000,-48.532811,0.183510,73.178728,83.851030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539732,1.417259,0.140982,0.012811,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.155788,mpc,0,-126.340000,54.885000,-9.003387,-7.626040,-9.260000,-7.855000,0.256613,0.228960,11.069613,22.596648,1.982162,22.596648,11.069613,0.020000,0.500000,15,-23,14.774255,-23.099927,14.774255,-23.099927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.907604,-2.729222,71.681783,86.339115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556022,1.463944,0.177109,0.015563,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.165751,mpc,0,-126.340000,54.885000,-8.885683,-7.530949,-9.130000,-7.655000,0.244317,0.124051,12.716332,17.961438,2.287110,17.961438,12.716332,0.030000,0.150000,1,22,1.156702,37.484606,1.156702,37.484606,0.000000,-15.584533,0.000000,64.000000,0.000000,0.000000,-46.069795,-3.413943,75.407171,95.522112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548879,1.438355,0.180506,0.014960,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.175716,mpc,0,-126.340000,54.885000,-8.765131,-7.432571,-9.000000,-7.535000,0.234869,0.102429,13.753155,7.044299,1.921172,7.044299,13.753155,0.010000,0.100000,-7,67,-6.764591,112.450000,-6.764591,112.450000,0.000000,-45.549927,0.000000,64.000000,0.000000,0.000000,-40.792169,-2.511661,77.937832,94.320738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556233,1.425479,0.180094,0.013758,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.185795,mpc,0,-126.340000,54.885000,-8.640232,-7.329887,-8.840000,-7.515000,0.199768,0.185113,14.972947,-1.982162,2.226120,-1.982162,14.972947,-0.010000,0.360000,-17,112,-17.035098,112.450000,-17.035098,112.450000,0.000000,-0.549927,0.000000,64.000000,0.000000,0.000000,-36.751879,1.538149,77.205971,94.251159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555463,1.468247,0.199167,0.015727,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.195786,mpc,0,-126.340000,54.885000,-8.513422,-7.225115,-8.690000,-7.545000,0.176578,0.319885,14.911958,-5.519559,2.104141,-5.519559,14.911958,-0.060000,0.730000,-11,112,-11.035594,112.450000,-11.035594,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.315860,5.522108,81.922941,99.625689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557093,1.424453,0.251828,0.013473,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.205722,mpc,0,-126.340000,54.885000,-8.384273,-7.118129,-8.530000,-7.565000,0.145727,0.446871,14.789979,-0.274453,1.921172,-0.274453,14.789979,-0.070000,0.970000,-8,112,-7.742107,112.450000,-7.742107,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.784768,10.704931,88.892055,106.187681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557470,1.415518,0.223820,0.013215,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.215787,mpc,0,-126.340000,54.885000,-8.250307,-7.007093,-8.390000,-7.535000,0.139693,0.527907,14.302062,6.373413,1.982162,6.373413,14.302062,-0.080000,1.050000,3,106,2.721590,106.457955,2.721590,106.457955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.972533,14.263773,88.641923,104.638723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557233,1.474344,0.294122,0.013472,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.225787,mpc,0,-126.340000,54.885000,-8.114053,-6.894320,-8.240000,-7.415000,0.125947,0.520680,12.960290,15.094927,2.287110,15.094927,12.960290,-0.080000,1.060000,20,61,20.291683,35.184342,20.291683,35.184342,0.000000,26.273614,0.000000,64.000000,0.000000,0.000000,-37.609177,14.076273,86.873427,101.053954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567278,1.707364,0.316675,0.030205,0.501454,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.235640,mpc,0,-126.340000,54.885000,-7.976682,-6.780982,-8.110000,-7.225000,0.133318,0.444018,12.899301,22.535658,2.104141,22.535658,12.899301,-0.050000,0.870000,25,16,25.229794,-16.304137,25.229794,-16.304137,0.000000,32.762092,0.000000,64.000000,0.000000,0.000000,-37.994300,10.730826,86.561357,102.406861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549866,1.468358,0.185104,0.017003,0.500657,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.245638,mpc,0,-126.340000,54.885000,-7.834112,-6.663920,-7.970000,-6.985000,0.135888,0.321080,12.350394,23.938419,2.836017,23.938419,12.350394,0.030000,0.530000,25,-9,25.132907,-9.147751,25.132907,-9.147751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.959371,4.603010,84.729187,105.503642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.959580,1.545278,0.258320,0.020248,0.500638,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008293,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.255638,mpc,0,-126.340000,54.885000,-7.688329,-6.544982,-7.830000,-6.805000,0.141671,0.260018,14.485031,17.473521,2.226120,17.473521,14.485031,0.150000,0.210000,-6,36,-6.151675,66.761876,-6.151675,66.761876,0.000000,-30.909627,0.000000,64.000000,0.000000,0.000000,-28.747377,-0.255115,97.849437,114.807701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546908,1.683744,0.230902,0.022396,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.265939,mpc,0,-126.340000,54.885000,-7.534805,-6.420718,-7.660000,-6.695000,0.125195,0.274282,16.741646,6.190445,1.860183,6.190445,16.741646,0.180000,0.200000,-32,81,-32.428287,112.450000,-32.428287,112.450000,0.000000,-31.597751,0.000000,64.000000,0.000000,0.000000,-18.844230,-2.973596,107.603225,125.986092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580036,1.532312,0.255086,0.016350,0.500593,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.275639,mpc,0,-126.340000,54.885000,-7.387167,-6.302307,-7.490000,-6.685000,0.102833,0.382693,18.022427,-2.775027,1.799193,-2.775027,18.022427,-0.050000,0.470000,-16,112,-15.671385,112.450000,-15.671385,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.561860,-0.142521,101.504552,118.561085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551556,1.608537,0.269270,0.015792,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.285635,mpc,0,-126.340000,54.885000,-7.231933,-6.179072,-7.310000,-6.715000,0.078067,0.535928,17.290552,-5.397580,2.043152,-5.397580,17.290552,-0.080000,0.790000,-5,112,-4.970655,112.450000,-4.970655,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.880008,5.753572,105.147358,125.926677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539620,1.443479,0.237079,0.012212,0.556079,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.295660,mpc,0,-126.340000,54.885000,-7.073161,-6.054477,-7.130000,-6.755000,0.056839,0.700523,16.070760,-3.079975,2.409089,-3.079975,16.070760,-0.130000,0.980000,13,112,13.228103,112.450000,13.228103,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.976547,13.551449,103.325885,128.994397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558850,1.436302,0.221577,0.011153,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.305797,mpc,0,-126.340000,54.885000,-6.909521,-5.927688,-6.950000,-6.745000,0.040479,0.817312,15.216906,3.262944,2.165131,3.262944,15.216906,-0.090000,1.050000,19,112,19.073786,112.450000,19.073786,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.918578,19.292351,102.650947,126.730985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557291,1.422509,0.275298,0.014030,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.315795,mpc,0,-126.340000,54.885000,-6.745141,-5.802068,-6.790000,-6.675000,0.044859,0.872932,15.826802,9.483883,1.433256,9.483883,15.826802,0.010000,1.070000,6,112,6.312525,112.450000,6.312525,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.163737,21.275127,97.759194,119.754327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560392,1.420828,0.291449,0.013566,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.325789,mpc,0,-126.340000,54.885000,-6.578001,-5.676197,-6.620000,-6.525000,0.041999,0.848803,15.948781,16.497687,1.860183,16.497687,15.948781,0.010000,1.070000,10,67,9.598745,60.569129,9.598745,60.569129,0.000000,6.880871,0.000000,64.000000,0.000000,0.000000,-20.591731,16.462279,90.633453,114.877193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557452,1.421087,0.314648,0.013321,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.335706,mpc,0,-126.340000,54.885000,-6.409412,-5.551192,-6.450000,-6.335000,0.040588,0.783808,15.765812,22.779616,2.409089,22.779616,15.765812,0.030000,0.910000,14,22,14.003927,14.911642,14.003927,14.911642,0.000000,7.538358,0.000000,64.000000,0.000000,0.000000,-18.140412,7.662779,94.444278,122.326247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554583,1.420621,0.138790,0.013421,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.345662,mpc,0,-126.340000,54.885000,-6.237577,-5.425850,-6.280000,-6.105000,0.042423,0.679150,16.863625,24.365346,3.079975,24.365346,16.863625,0.070000,0.590000,4,18,3.758466,18.171396,3.758466,18.171396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.028648,-2.818237,97.152891,124.616407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576736,1.422136,0.175151,0.013843,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.355787,mpc,0,-126.340000,54.885000,-6.060279,-5.298757,-6.100000,-5.905000,0.039721,0.606243,17.717479,18.022427,2.592058,18.022427,17.717479,0.050000,0.310000,-1,63,-0.796151,87.641279,-0.796151,87.641279,0.000000,-24.469883,0.000000,64.000000,0.000000,0.000000,-11.002854,-13.926247,103.568336,133.431671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558345,1.420802,0.189049,0.013308,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.365790,mpc,0,-126.340000,54.885000,-5.882777,-5.173830,-5.910000,-5.775000,0.027223,0.601170,18.388365,9.544873,1.921172,9.544873,18.388365,0.010000,0.410000,-3,108,-3.303150,112.450000,-3.303150,112.450000,0.000000,-4.278604,0.000000,64.000000,0.000000,0.000000,-6.979825,-21.924208,105.977722,136.960908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557410,1.425934,0.236839,0.014170,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.375790,mpc,0,-126.340000,54.885000,-5.703127,-5.049775,-5.730000,-5.695000,0.026873,0.645225,18.510344,4.970653,1.921172,4.970653,18.510344,-0.010000,0.710000,-2,112,-1.840046,112.450000,-1.840046,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.391555,-25.526441,101.217165,131.032530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558181,1.420559,0.238111,0.013331,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.385788,mpc,0,-126.340000,54.885000,-5.521497,-4.926822,-5.530000,-5.625000,0.008503,0.698178,17.900448,6.190445,2.043152,6.190445,17.900448,-0.020000,0.960000,5,112,4.618863,112.450000,4.618863,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.090058,-24.904497,94.014027,119.503997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555931,1.418830,0.323557,0.012349,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.395789,mpc,0,-126.340000,54.885000,-5.338013,-4.805158,-5.350000,-5.525000,0.011987,0.719842,17.107583,11.374561,2.775027,11.374561,17.107583,-0.030000,1.050000,17,84,16.595654,84.357390,16.595654,84.357390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.767287,-24.314824,85.512529,109.306152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556964,1.424470,0.305479,0.014899,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.405793,mpc,0,-126.340000,54.885000,-5.152865,-4.685008,-5.170000,-5.385000,0.017135,0.699992,17.046594,17.473521,2.043152,17.473521,17.046594,0.040000,0.950000,13,39,12.957047,38.316637,12.957047,38.316637,0.000000,1.040754,0.000000,64.000000,0.000000,0.000000,-16.926540,-24.623033,78.507098,99.138687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556713,1.418695,0.188140,0.012797,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.415714,mpc,0,-126.340000,54.885000,-4.967849,-4.567595,-5.000000,-5.185000,0.032151,0.617405,17.229563,21.071908,2.470079,21.071908,17.229563,0.080000,0.680000,10,21,10.397076,21.337817,10.397076,21.337817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.511918,-27.210431,78.672273,97.026501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557549,1.412656,0.139708,0.013542,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.425718,mpc,0,-126.340000,54.885000,-4.780132,-4.451199,-4.820000,-4.985000,0.039868,0.533801,17.839459,18.571334,1.799193,18.571334,17.839459,0.090000,0.420000,5,54,5.126431,54.395959,5.126431,54.395959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.848210,-30.429805,76.995043,95.709265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557884,1.511331,0.145558,0.014520,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.435791,mpc,0,-126.340000,54.885000,-4.590164,-4.336235,-4.620000,-4.845000,0.029836,0.508765,18.205396,12.777322,2.165131,12.777322,18.205396,0.060000,0.430000,3,98,3.401226,97.714224,3.401226,97.714224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.042173,-34.431851,71.503946,93.810847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557933,1.426040,0.186320,0.014271,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.445656,mpc,0,-126.340000,54.885000,-4.403448,-4.226041,-4.430000,-4.735000,0.026552,0.508959,18.083417,8.447060,2.226120,8.447060,18.083417,0.040000,0.660000,5,112,5.150290,111.734043,5.150290,111.734043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.915222,-38.251081,68.689619,93.376218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559998,1.413763,0.217000,0.013324,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.455790,mpc,0,-126.340000,54.885000,-4.211195,-4.115516,-4.240000,-4.645000,0.028805,0.529484,17.534511,9.483883,1.616224,9.483883,17.534511,0.020000,0.920000,13,79,12.721714,79.286831,12.721714,79.286831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.316747,-41.181843,64.812246,89.112771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556288,1.418007,0.299587,0.015377,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.465790,mpc,0,-126.340000,54.885000,-4.021327,-4.009323,-4.070000,-4.525000,0.048673,0.515677,16.253729,14.302062,1.982162,14.302062,16.253729,0.060000,0.880000,22,38,22.400518,37.661136,22.400518,37.661136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.398547,-41.918057,60.918559,79.827984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557356,1.416181,0.183951,0.013749,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.475790,mpc,0,-126.340000,54.885000,-3.831588,-3.906189,-3.900000,-4.375000,0.068412,0.468811,15.765812,16.436698,1.555235,16.436698,15.765812,0.110000,0.640000,23,32,23.287248,32.422649,23.287248,32.422649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.191386,-40.597689,59.395373,72.372327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557244,1.417565,0.173925,0.013992,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.485790,mpc,0,-126.340000,54.885000,-3.642248,-3.806298,-3.730000,-4.235000,0.087752,0.428702,15.582843,14.363051,1.433256,14.363051,15.582843,0.170000,0.450000,18,59,17.874131,59.377519,17.874131,59.377519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.781952,-40.153292,58.298028,70.604125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555459,1.415692,0.170623,0.013663,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.495787,mpc,0,-126.340000,54.885000,-3.453659,-3.709867,-3.560000,-4.125000,0.106341,0.415133,16.741646,9.300914,1.311276,9.300914,16.741646,0.170000,0.460000,6,96,6.435112,96.348103,6.435112,96.348103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.292526,-40.690338,55.118651,68.687699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557286,1.416732,0.188979,0.013805,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.505787,mpc,0,-126.340000,54.885000,-3.266012,-3.617022,-3.380000,-4.045000,0.113988,0.427978,17.351542,6.495393,1.982162,6.495393,17.351542,0.120000,0.700000,5,97,4.828603,96.777379,4.828603,96.777379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.077818,-42.387741,50.670177,68.673897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556134,1.449980,0.200466,0.014704,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.515788,mpc,0,-126.340000,54.885000,-3.079637,-3.527949,-3.210000,-3.975000,0.130363,0.447051,17.412531,7.959143,1.982162,7.959143,17.412531,0.070000,0.830000,11,71,10.650144,70.975001,10.650144,70.975001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.010872,-43.557192,44.972618,62.393724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558196,1.419246,0.201529,0.015896,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.525801,mpc,0,-126.340000,54.885000,-2.894644,-3.442724,-3.030000,-3.885000,0.135356,0.442276,17.107583,11.313571,1.372266,11.313571,17.107583,0.070000,0.800000,13,41,13.250257,40.603731,13.250257,40.603731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.943952,-43.181533,41.174107,54.279236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555491,1.416199,0.173021,0.013735,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.535785,mpc,0,-126.340000,54.885000,-2.712096,-3.361840,-2.850000,-3.765000,0.137904,0.403160,17.290552,12.716332,1.433256,12.716332,17.290552,0.090000,0.600000,8,38,8.060314,38.106478,8.060314,38.106478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.156974,-41.700309,41.867389,51.743051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556624,1.414524,0.170152,0.013167,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.545634,mpc,0,-126.340000,54.885000,-2.534201,-3.286203,-2.680000,-3.665000,0.145799,0.378797,17.107583,10.154769,0.945339,10.154769,17.107583,0.100000,0.460000,6,65,5.613719,65.417739,5.613719,65.417739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.646456,-40.976900,40.726852,51.755181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538940,1.456448,0.140566,0.014961,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.555792,mpc,0,-126.340000,54.885000,-2.353316,-3.212652,-2.500000,-3.585000,0.146684,0.372348,17.900448,5.336590,1.677214,5.336590,17.900448,0.070000,0.510000,-2,97,-2.128283,96.679272,-2.128283,96.679272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.015762,-41.310983,39.912952,53.959660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555970,1.414804,0.186378,0.013195,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.565796,mpc,0,-126.340000,54.885000,-2.178055,-3.144765,-2.320000,-3.535000,0.141945,0.390235,17.351542,3.201954,1.738204,3.201954,17.351542,0.040000,0.720000,1,94,1.205383,94.006331,1.205383,94.006331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.109914,-43.106587,38.665573,58.315987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555818,1.414819,0.200303,0.014207,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.575715,mpc,0,-126.340000,54.885000,-2.007412,-3.082027,-2.140000,-3.495000,0.132588,0.412973,17.168573,5.458569,1.799193,5.458569,17.168573,0.030000,0.840000,0,62,0.380120,62.204044,0.380120,62.204044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.676619,-44.340017,38.644976,55.733247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555428,1.534299,0.212752,0.024832,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.585666,mpc,0,-126.340000,54.885000,-1.839647,-3.023761,-1.970000,-3.425000,0.130353,0.401239,15.643833,8.569039,1.494245,8.569039,15.643833,0.020000,0.740000,12,39,12.025203,38.928284,12.025203,38.928284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.138462,-43.938000,37.604758,49.640604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546858,1.556427,0.191531,0.017326,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.595720,mpc,0,-126.340000,54.885000,-1.673976,-2.969754,-1.800000,-3.345000,0.126024,0.375246,15.826802,8.081122,0.640391,8.081122,15.826802,0.040000,0.550000,4,52,4.210190,52.025854,4.210190,52.025854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.848992,-41.579104,41.857809,48.743992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555485,1.426849,0.154074,0.011785,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.605747,mpc,0,-126.340000,54.885000,-1.512870,-2.920838,-1.640000,-3.285000,0.127130,0.364162,15.216906,5.580549,1.006328,5.580549,15.216906,0.040000,0.490000,4,73,3.967648,73.131735,3.967648,73.131735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.926734,-41.367383,39.852675,52.454879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556435,1.453668,0.159003,0.012993,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.615795,mpc,0,-126.340000,54.885000,-1.355846,-2.876846,-1.480000,-3.245000,0.124154,0.368154,15.643833,1.738204,1.006328,1.738204,15.643833,0.040000,0.550000,-6,96,-6.172342,95.823072,-6.172342,95.823072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.723187,-41.820956,41.801050,56.690712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559666,1.420228,0.204842,0.014496,0.500340,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.625726,mpc,0,-126.340000,54.885000,-1.205317,-2.838377,-1.320000,-3.235000,0.114683,0.396623,15.033937,0.579401,1.311276,0.579401,15.033937,0.030000,0.740000,-7,87,-6.813810,87.243371,-6.813810,87.243371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.853626,-43.672139,40.910298,59.653479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554017,1.408515,0.174993,0.012577,0.500529,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.635788,mpc,0,-126.340000,54.885000,-1.057804,-2.804530,-1.170000,-3.215000,0.112196,0.410470,13.936124,2.409089,1.006328,2.409089,13.936124,0.000000,0.810000,1,62,1.464931,62.201985,1.464931,62.201985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.284594,-44.876679,40.642892,56.010189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558208,1.466688,0.200977,0.014449,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.645717,mpc,0,-126.340000,54.885000,-0.917447,-2.776226,-1.030000,-3.175000,0.112553,0.398774,13.936124,5.153621,0.945339,5.153621,13.936124,0.010000,0.730000,-4,40,-3.692581,40.000706,-3.692581,40.000706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.298612,-44.303467,43.774719,53.378408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541273,1.409569,0.139125,0.013471,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.655716,mpc,0,-126.340000,54.885000,-0.781599,-2.752867,-0.880000,-3.125000,0.098401,0.372133,13.753155,4.909663,0.823360,4.909663,13.753155,0.000000,0.560000,-8,49,-7.838968,49.253775,-7.838968,49.253775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.977002,-43.366541,45.181642,54.667800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552375,1.484519,0.147358,0.016766,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.665793,mpc,0,-126.340000,54.885000,-0.650541,-2.734564,-0.740000,-3.105000,0.089459,0.370436,13.021280,1.494245,0.823360,1.494245,13.021280,-0.010000,0.440000,-8,84,-8.176402,83.943472,-8.176402,83.943472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.684113,-42.823727,47.671556,59.770534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556365,1.417615,0.205964,0.015661,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.675659,mpc,0,-126.340000,54.885000,-0.528140,-2.721739,-0.610000,-3.115000,0.081860,0.393261,12.472374,-2.957996,0.701380,-2.957996,12.472374,-0.020000,0.630000,-11,102,-10.828660,102.423784,-10.828660,102.423784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.133399,-43.335668,51.914885,68.409378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580492,1.418617,0.201460,0.013107,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.685662,mpc,0,-126.340000,54.885000,-0.410254,-2.713874,-0.490000,-3.125000,0.079746,0.411126,11.862478,-2.653048,0.701380,-2.653048,11.862478,-0.030000,0.800000,-11,83,-11.234030,82.512150,-11.234030,82.512150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.842573,-45.040424,54.257071,73.448861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579450,1.419380,0.255176,0.012662,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.695793,mpc,0,-126.340000,54.885000,-0.297464,-2.711159,-0.370000,-3.135000,0.072536,0.423841,10.642686,1.006328,0.701380,1.006328,10.642686,-0.040000,0.890000,-6,40,-5.663639,40.056144,-5.663639,40.056144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.526921,-46.329871,54.566400,70.274317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555105,1.416427,0.194989,0.014132,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.705790,mpc,0,-126.340000,54.885000,-0.192876,-2.713626,-0.260000,-3.115000,0.067124,0.401374,8.873987,3.384923,0.579401,3.384923,8.873987,-0.040000,0.740000,4,26,3.895243,25.753772,3.895243,25.753772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.984536,-45.012245,58.134074,67.352148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557450,1.416871,0.177668,0.013412,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.715791,mpc,0,-126.340000,54.885000,-0.095121,-2.721163,-0.180000,-3.105000,0.084879,0.383837,6.983309,0.762370,0.030495,0.762370,6.983309,-0.040000,0.480000,15,64,15.212920,64.495500,15.212920,64.495500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.616004,-42.092370,64.584731,71.758874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556882,1.416633,0.177935,0.013850,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.725789,mpc,0,-126.340000,54.885000,-0.004420,-2.733708,-0.110000,-3.125000,0.105580,0.391292,6.007476,-4.604715,0.335443,-4.604715,6.007476,-0.020000,0.460000,15,109,14.839616,108.769293,14.839616,108.769293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.187507,-40.547605,68.757258,82.299110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555756,1.415580,0.216610,0.013277,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.735708,mpc,0,-126.340000,54.885000,0.078448,-2.751034,-0.050000,-3.175000,0.128448,0.423966,5.580549,-6.312424,-0.091484,-6.312424,5.580549,0.030000,0.730000,6,99,5.917243,99.219750,5.917243,99.219750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.663679,-42.741934,67.895905,92.284019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557275,1.406361,0.229957,0.013657,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.745695,mpc,0,-126.340000,54.885000,0.154600,-2.773312,0.000000,-3.205000,0.154600,0.431688,3.445913,-3.506902,0.457422,-3.506902,3.445913,0.050000,0.900000,17,57,17.063489,57.090134,17.063489,57.090134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.910290,-45.936867,64.860182,91.234482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538661,1.408543,0.187171,0.014837,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.755793,mpc,0,-126.340000,54.885000,0.224040,-2.800673,0.050000,-3.215000,0.174040,0.414327,2.592058,1.616224,0.701380,1.616224,2.592058,0.060000,0.750000,20,21,20.273916,21.133700,20.273916,21.133700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.816025,-45.973434,67.978849,86.053719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556782,1.420460,0.188476,0.013277,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.765786,mpc,0,-126.340000,54.885000,0.285182,-2.832435,0.070000,-3.195000,0.215182,0.362565,2.043152,2.592058,-0.091484,2.592058,2.043152,0.120000,0.500000,15,25,14.758603,25.430411,14.758603,25.430411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.706772,-44.615011,70.215711,86.877383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557160,1.415778,0.190069,0.014061,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.775790,mpc,0,-126.340000,54.885000,0.338753,-2.868780,0.100000,-3.195000,0.238753,0.326220,2.409089,-1.555235,-0.457422,-1.555235,2.409089,0.160000,0.330000,0,68,-0.104187,67.876088,-0.104187,67.876088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.874737,-44.213154,77.895031,97.811997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557980,1.413483,0.176729,0.013275,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.785638,mpc,0,-126.340000,54.885000,0.383972,-2.908887,0.130000,-3.245000,0.253972,0.336113,2.531068,-8.264091,-0.091484,-8.264091,2.531068,0.110000,0.530000,-4,104,-4.056288,104.029335,-4.056288,104.029335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.940756,-44.648730,77.500414,102.999964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555093,1.424991,0.200939,0.013818,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.795794,mpc,0,-126.340000,54.885000,0.422752,-2.954607,0.160000,-3.325000,0.262752,0.370393,1.677214,-9.422894,0.457422,-9.422894,1.677214,0.050000,0.720000,3,98,3.412548,97.877037,3.412548,97.877037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.035160,-46.594429,75.190308,107.729775,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555927,1.414131,0.275892,0.015289,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.805639,mpc,0,-126.340000,54.885000,0.452714,-3.003007,0.180000,-3.385000,0.272714,0.381993,0.274453,-5.092632,0.518412,-5.092632,0.274453,0.040000,0.860000,12,53,12.168646,47.323458,12.168646,47.323458,0.000000,5.553579,0.000000,64.000000,0.000000,0.000000,-103.931753,-47.766190,75.528283,103.104306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538784,1.407436,0.162098,0.013218,0.504468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.815727,mpc,0,-126.340000,54.885000,0.475625,-3.056610,0.180000,-3.405000,0.295625,0.348390,-0.701380,0.884349,-0.640391,0.884349,-0.701380,0.040000,0.690000,18,8,18.287348,5.440497,18.287348,5.440497,0.000000,2.436540,0.000000,64.000000,0.000000,0.000000,-106.851503,-46.208295,74.822158,92.699779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553519,1.405132,0.149534,0.013113,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.825791,mpc,0,-126.340000,54.885000,0.490653,-3.113966,0.170000,-3.395000,0.320653,0.281034,-1.738204,1.677214,-0.579401,1.677214,-1.738204,0.100000,0.410000,16,13,15.843727,12.975519,15.843727,12.975519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.406154,-42.558748,76.557741,91.174575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556573,1.412504,0.188014,0.015240,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.835794,mpc,0,-126.340000,54.885000,0.497888,-3.174640,0.160000,-3.405000,0.337888,0.230360,-1.799193,-3.506902,-0.152474,-3.506902,-1.799193,0.140000,0.220000,4,58,4.285726,65.435574,4.285726,65.435574,0.000000,-7.460055,0.000000,64.000000,0.000000,0.000000,-107.269768,-39.092433,83.701366,103.962969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558936,1.413609,0.174110,0.012900,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.845794,mpc,0,-126.340000,54.885000,0.497514,-3.238759,0.140000,-3.475000,0.357514,0.236241,-1.555235,-10.337738,-0.335443,-10.337738,-1.555235,0.110000,0.340000,-2,103,-2.293969,110.596352,-2.293969,110.596352,0.000000,-7.620833,0.000000,64.000000,0.000000,0.000000,-104.084296,-35.910041,85.665683,111.621009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556944,1.413629,0.213285,0.014045,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.855786,mpc,0,-126.340000,54.885000,0.489635,-3.306106,0.140000,-3.575000,0.349635,0.268894,-1.250287,-12.899301,-0.152474,-12.899301,-1.250287,0.080000,0.660000,-10,105,-10.441479,105.185428,-10.441479,105.185428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.916662,-34.774883,86.868142,119.130516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555413,1.413697,0.263950,0.012173,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.865790,mpc,0,-126.340000,54.885000,0.474346,-3.376605,0.130000,-3.665000,0.344346,0.288395,-1.494245,-8.447060,0.213464,-8.447060,-1.494245,0.050000,0.880000,-11,60,-10.974317,48.375438,-10.974317,48.375438,0.000000,11.809990,0.000000,64.000000,0.000000,0.000000,-97.656461,-34.826254,86.739945,117.435714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557537,1.413151,0.217941,0.014160,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.875794,mpc,0,-126.340000,54.885000,0.451785,-3.449986,0.110000,-3.705000,0.341785,0.255014,-2.714037,-1.555235,-0.396432,-1.555235,-2.714037,0.010000,0.770000,1,15,0.652883,-5.242825,0.652883,-5.242825,0.000000,20.428253,0.000000,64.000000,0.000000,0.000000,-97.253960,-33.563273,81.919349,101.812381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556576,1.420120,0.175507,0.015415,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.885659,mpc,0,-126.340000,54.885000,0.422572,-3.524956,0.090000,-3.695000,0.332572,0.170044,-3.201954,2.226120,-0.457422,2.226120,-3.201954,0.010000,0.460000,1,-20,0.606336,-19.882554,0.606336,-19.882554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.351602,-30.462759,79.959318,92.307410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559692,1.415031,0.176484,0.013616,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.895722,mpc,0,-126.340000,54.885000,0.385828,-3.603875,0.060000,-3.705000,0.325828,0.101125,-3.262944,-1.738204,-0.884349,-1.738204,-3.262944,0.000000,0.140000,-5,25,-4.787038,31.889769,-4.787038,31.889769,0.000000,-6.772323,0.000000,64.000000,0.000000,0.000000,-91.973717,-25.018985,87.306852,103.378838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555842,1.405233,0.134482,0.012120,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.905808,mpc,0,-126.340000,54.885000,0.342162,-3.685235,0.030000,-3.775000,0.312162,0.089765,-3.323933,-11.130602,-1.067318,-11.130602,-3.323933,-0.020000,0.070000,-12,70,-11.970289,112.449999,-11.970289,112.449999,0.000000,-42.332553,0.000000,64.000000,0.000000,0.000000,-86.048460,-18.760289,96.527923,116.629528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568455,1.418508,0.213546,0.017597,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.915791,mpc,0,-126.340000,54.885000,0.292429,-3.767751,0.000000,-3.905000,0.292429,0.137249,-2.836017,-18.144407,-0.274453,-18.144407,-2.836017,0.000000,0.370000,-29,112,-29.172775,112.450000,-29.172775,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.163744,-10.641472,102.477262,124.190326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557069,1.413968,0.201376,0.013156,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.925785,mpc,0,-126.340000,54.885000,0.236391,-3.852112,-0.030000,-4.075000,0.266391,0.222888,-3.628881,-18.266386,-0.213464,-18.266386,-3.628881,-0.060000,0.730000,-24,112,-24.152780,112.450000,-24.152780,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.262562,-4.354463,105.426599,132.609465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557464,1.414451,0.293518,0.014333,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.935788,mpc,0,-126.340000,54.885000,0.174300,-3.938070,-0.060000,-4.225000,0.234300,0.286930,-4.299767,-12.960290,-1.189297,-12.960290,-4.299767,-0.120000,0.950000,-17,70,-16.861521,69.775648,-16.861521,69.775648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.383345,1.918061,122.353234,147.639832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556378,1.413627,0.319265,0.013588,0.501418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.945786,mpc,0,-126.340000,54.885000,0.106529,-4.025255,-0.110000,-4.285000,0.216529,0.259745,-5.641538,-3.628881,-0.701380,-3.628881,-5.641538,-0.160000,0.840000,-2,25,-2.414955,-1.545802,-2.414955,-1.545802,0.000000,26.321450,0.000000,64.000000,0.000000,0.000000,-65.291894,7.010896,126.635351,147.554233,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557184,1.412033,0.170830,0.013752,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.955786,mpc,0,-126.340000,54.885000,0.033328,-4.113494,-0.160000,-4.295000,0.193328,0.181506,-6.312424,1.860183,-0.884349,1.860183,-6.312424,-0.120000,0.550000,-5,-20,-4.708315,-29.841232,-4.708315,-29.841232,0.000000,9.616880,0.000000,64.000000,0.000000,0.000000,-64.155820,7.296645,115.197608,135.237883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556874,1.413290,0.177083,0.013480,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.965792,mpc,0,-126.340000,54.885000,-0.045011,-4.202565,-0.220000,-4.295000,0.174989,0.092435,-6.068465,-0.091484,-0.579401,-0.091484,-6.068465,-0.100000,0.150000,-15,12,-14.772595,11.899493,-14.772595,11.899493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.326728,8.252520,111.814600,141.283539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556541,1.413879,0.177677,0.014885,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.975716,mpc,0,-126.340000,54.885000,-0.127417,-4.291443,-0.270000,-4.345000,0.142583,0.053557,-5.397580,-8.873987,-0.579401,-8.873987,-5.397580,-0.100000,0.070000,-30,57,-30.257560,89.138116,-30.257560,89.138116,0.000000,-32.238624,0.000000,64.000000,0.000000,0.000000,-48.465667,10.278579,113.998163,144.455949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559256,1.406659,0.149155,0.013502,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.985787,mpc,0,-126.340000,54.885000,-0.215474,-4.381923,-0.320000,-4.465000,0.104526,0.083077,-4.665705,-16.436698,-0.213464,-16.436698,-4.665705,-0.170000,0.250000,-38,102,-37.755489,112.450000,-37.755489,112.450000,0.000000,-10.550507,0.000000,64.000000,0.000000,0.000000,-37.070229,15.343798,111.196789,141.805210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558099,1.413830,0.227464,0.014316,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.995787,mpc,0,-126.340000,54.885000,-0.306955,-4.471800,-0.370000,-4.635000,0.063045,0.163200,-5.519559,-19.242219,-1.067318,-19.242219,-5.519559,-0.260000,0.590000,-27,112,-27.317782,112.450000,-27.317782,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.973660,21.563326,116.348064,146.754322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557055,1.414252,0.240954,0.012933,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.005796,mpc,0,-126.340000,54.885000,-0.402175,-4.561549,-0.420000,-4.785000,0.017825,0.223451,-6.251434,-15.399875,-0.518412,-15.399875,-6.251434,-0.290000,0.960000,-23,84,-22.564227,84.294735,-22.564227,84.294735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.520775,29.024932,134.127572,168.240447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557581,1.418031,0.305478,0.018425,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.015798,mpc,0,-126.340000,54.885000,-0.500579,-4.650772,-0.490000,-4.885000,-0.010579,0.234228,-8.142112,-7.410237,-0.579401,-7.410237,-8.142112,-0.260000,0.930000,-12,39,-11.522981,22.553964,-11.522981,22.553964,0.000000,16.740771,0.000000,64.000000,0.000000,0.000000,-22.637539,35.555877,140.978156,178.564808,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556126,1.413320,0.191482,0.012737,0.500543,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.025786,mpc,0,-126.340000,54.885000,-0.601670,-4.739153,-0.570000,-4.915000,-0.031670,0.175847,-8.691018,-1.006328,-0.823360,-1.006328,-8.691018,-0.210000,0.680000,-13,-6,-13.217808,-13.455150,-13.217808,-13.455150,0.000000,7.749885,0.000000,64.000000,0.000000,0.000000,-20.214822,36.391174,131.590264,166.168054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556396,1.415028,0.173771,0.013580,0.500439,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.035789,mpc,0,-126.340000,54.885000,-0.705327,-4.826711,-0.650000,-4.915000,-0.055327,0.088289,-8.508050,-0.091484,-1.067318,-0.091484,-8.508050,-0.160000,0.350000,-23,0,-23.417859,0.125831,-23.417859,0.125831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.579450,35.131565,120.477660,159.075435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556771,1.414434,0.176036,0.013946,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.045789,mpc,0,-126.340000,54.885000,-0.810932,-4.913041,-0.730000,-4.955000,-0.080932,0.041959,-8.447060,-4.909663,-0.945339,-4.909663,-8.447060,-0.180000,0.120000,-26,45,-25.915058,58.307634,-25.915058,58.307634,0.000000,-13.181804,0.000000,64.000000,0.000000,0.000000,-1.964259,33.372111,113.293876,153.535429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556470,1.414133,0.175452,0.014007,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.055715,mpc,0,-126.340000,54.885000,-0.917271,-4.997302,-0.810000,-5.055000,-0.107271,0.057698,-7.105289,-13.753155,-1.311276,-13.753155,-7.105289,-0.220000,0.220000,-38,90,-38.107178,112.450000,-38.107178,112.450000,0.000000,-22.324169,0.000000,64.000000,0.000000,0.000000,9.451676,34.731597,108.485188,146.765189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560969,1.407254,0.173394,0.013343,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.065785,mpc,0,-126.340000,54.885000,-1.026246,-5.081096,-0.880000,-5.205000,-0.146246,0.123904,-8.142112,-18.205396,-1.189297,-18.205396,-8.142112,-0.280000,0.520000,-27,112,-27.259886,112.450000,-27.259886,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.931837,37.960826,106.679730,144.297130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556319,1.421065,0.214495,0.015792,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.075707,mpc,0,-126.340000,54.885000,-1.134249,-5.161767,-0.960000,-5.365000,-0.174249,0.203233,-9.300914,-16.131750,-0.884349,-16.131750,-9.300914,-0.310000,0.830000,-15,112,-14.728235,112.449994,-14.728235,112.449994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.917825,43.286470,119.627540,159.653002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552583,1.407580,0.271261,0.012413,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.085786,mpc,0,-126.340000,54.885000,-1.244104,-5.241540,-1.050000,-5.475000,-0.194104,0.233460,-10.520706,-8.995966,-0.762370,-8.995966,-10.520706,-0.250000,0.990000,-10,67,-9.701458,45.170408,-9.701458,45.170408,0.000000,22.279585,0.000000,64.000000,0.000000,0.000000,27.649328,47.930452,128.143129,172.108424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557080,1.414504,0.344022,0.015501,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.095666,mpc,0,-126.340000,54.885000,-1.351503,-5.317418,-1.160000,-5.505000,-0.191503,0.187582,-11.191592,-0.030495,-1.189297,-0.030495,-11.191592,-0.190000,0.870000,-6,22,-6.133117,-21.099817,-6.133117,-21.099817,0.000000,43.549811,0.000000,64.000000,0.000000,0.000000,32.737722,48.000419,122.815235,168.453257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572491,1.665490,0.211597,0.021801,0.500586,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.105670,mpc,0,-126.340000,54.885000,-1.459465,-5.391669,-1.260000,-5.475000,-0.199465,0.083331,-10.825654,4.604715,-1.250287,4.604715,-10.825654,-0.140000,0.550000,-12,-23,-11.763819,-39.049479,-11.763819,-39.049479,0.000000,16.499473,0.000000,64.000000,0.000000,0.000000,39.662369,42.397497,110.092909,150.762607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546802,1.451940,0.178909,0.015682,0.500637,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.115665,mpc,0,-126.340000,54.885000,-1.566076,-5.463058,-1.370000,-5.435000,-0.196076,-0.028058,-9.971800,3.445913,-1.067318,3.445913,-9.971800,-0.120000,0.170000,-19,-5,-18.605466,-4.641210,-18.605466,-4.641210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.675231,37.925280,114.512398,150.000461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.720955,1.525509,0.198839,0.020368,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.125637,mpc,0,-126.340000,54.885000,-1.670720,-5.531292,-1.450000,-5.455000,-0.220720,-0.076292,-8.812998,-5.885497,-0.701380,-5.885497,-8.812998,-0.140000,0.040000,-28,40,-28.377145,83.080622,-28.377145,83.080622,0.000000,-42.721832,0.000000,64.000000,0.000000,0.000000,59.370173,36.427469,115.576040,151.326193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546149,1.484674,0.264991,0.017689,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.135648,mpc,0,-126.340000,54.885000,-1.773577,-5.596595,-1.540000,-5.575000,-0.233577,-0.021595,-8.447060,-15.948781,-1.189297,-15.948781,-8.447060,-0.200000,0.120000,-25,85,-24.806859,112.450000,-24.806859,112.450000,0.000000,-27.091210,0.000000,64.000000,0.000000,0.000000,67.993467,38.622895,112.573959,145.025528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576086,1.532440,0.261742,0.016063,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.145639,mpc,0,-126.340000,54.885000,-1.873549,-5.658372,-1.620000,-5.755000,-0.253549,0.096628,-8.873987,-22.108731,-1.677214,-22.108731,-8.873987,-0.240000,0.450000,-15,112,-15.248222,112.450000,-15.248222,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.460952,44.373542,113.106015,147.356544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546652,1.744086,0.303333,0.040627,0.500772,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.155646,mpc,0,-126.340000,54.885000,-1.970552,-5.716679,-1.710000,-5.965000,-0.260552,0.248321,-9.422894,-21.620814,-1.677214,-21.620814,-9.422894,-0.220000,0.790000,-10,112,-10.345196,112.450000,-10.345196,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.368513,52.631884,120.630284,160.108115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566056,1.503652,0.279768,0.016798,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.165634,mpc,0,-126.340000,54.885000,-2.063764,-5.771125,-1.800000,-6.145000,-0.263764,0.373875,-10.337738,-15.887791,-1.250287,-15.887791,-10.337738,-0.170000,0.980000,-4,112,-3.633233,112.450000,-3.633233,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.272966,61.290299,129.509889,173.069570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552881,1.540944,0.269209,0.012953,0.500423,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.175636,mpc,0,-126.340000,54.885000,-2.153044,-5.821731,-1.890000,-6.245000,-0.263044,0.423269,-9.544873,-7.166278,-1.494245,-7.166278,-9.544873,-0.120000,1.050000,-9,73,-8.682477,72.887714,-8.682477,72.887714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.377734,66.355836,132.661183,177.919901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539579,1.427125,0.268982,0.011782,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.185715,mpc,0,-126.340000,54.885000,-2.238448,-5.868603,-1.980000,-6.245000,-0.258448,0.376397,-8.995966,2.226120,-1.311276,2.226120,-8.995966,-0.110000,0.900000,-5,28,-5.364139,7.399887,-5.364139,7.399887,0.000000,20.487827,0.000000,64.000000,0.000000,0.000000,77.718989,65.160468,132.340598,174.425774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556679,1.427534,0.139180,0.012138,0.500534,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.195854,mpc,0,-126.340000,54.885000,-2.319273,-5.911421,-2.060000,-6.195000,-0.259273,0.283579,-7.898153,7.776174,-0.518412,7.776174,-7.898153,-0.110000,0.610000,-6,-17,-5.996337,-18.392388,-5.996337,-18.392388,0.000000,1.280103,0.000000,64.000000,0.000000,0.000000,83.532560,56.557460,122.657233,157.263828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560092,1.423189,0.179020,0.013185,0.503335,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.205660,mpc,0,-126.340000,54.885000,-2.392181,-5.948570,-2.130000,-6.135000,-0.262181,0.186430,-7.410237,5.885497,-0.396432,5.885497,-7.410237,-0.110000,0.230000,-4,25,-3.897961,24.566375,-3.897961,24.566375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.564020,48.982026,121.743355,152.823109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562481,1.411494,0.133459,0.013281,0.500287,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.215796,mpc,0,-126.340000,54.885000,-2.461672,-5.982428,-2.200000,-6.125000,-0.261672,0.142572,-5.641538,-2.836017,-0.701380,-2.836017,-5.641538,-0.100000,0.160000,-16,70,-16.095367,104.583733,-16.095367,104.583733,0.000000,-35.017358,0.000000,64.000000,0.000000,0.000000,97.222266,43.528081,115.197566,144.023412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555581,1.422401,0.201821,0.013930,0.500716,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.225792,mpc,0,-126.340000,54.885000,-2.523946,-6.011177,-2.240000,-6.195000,-0.283946,0.183823,-3.994819,-10.703675,-0.640391,-10.703675,-3.994819,-0.110000,0.380000,-27,112,-27.212219,112.450000,-27.212219,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.457688,42.136665,111.121183,135.287067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558020,1.422445,0.203635,0.013846,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.235792,mpc,0,-126.340000,54.885000,-2.579643,-6.035222,-2.270000,-6.295000,-0.309643,0.259778,-3.323933,-12.167426,-0.213464,-12.167426,-3.323933,-0.170000,0.740000,-22,112,-22.146625,112.450000,-22.146625,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.747792,42.252656,110.512772,136.078667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558165,1.421616,0.239723,0.013331,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.245787,mpc,0,-126.340000,54.885000,-2.628334,-6.054443,-2.300000,-6.375000,-0.328334,0.320557,-3.445913,-7.227268,-0.518412,-7.227268,-3.445913,-0.220000,0.960000,-7,102,-7.308498,102.002133,-7.308498,102.002133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.218774,44.294479,113.835721,147.127193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557577,1.421114,0.282092,0.014446,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.255789,mpc,0,-126.340000,54.885000,-2.669706,-6.068772,-2.330000,-6.395000,-0.339706,0.326228,-3.323933,1.494245,0.030495,1.494245,-3.323933,-0.190000,1.000000,-1,57,-1.384086,31.609385,-1.384086,31.609385,0.000000,25.392748,0.000000,64.000000,0.000000,0.000000,99.552759,44.310467,107.415793,147.089959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556171,1.421122,0.230307,0.013333,0.501315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.265718,mpc,0,-126.340000,54.885000,-2.703171,-6.078071,-2.350000,-6.325000,-0.353171,0.246929,-2.897006,8.995966,-0.335443,8.995966,-2.897006,-0.120000,0.820000,-4,12,-3.597454,-18.537711,-3.597454,-18.537711,0.000000,30.539844,0.000000,64.000000,0.000000,0.000000,99.454221,39.988502,99.099925,133.622395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556983,1.407568,0.141610,0.013683,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.275794,mpc,0,-126.340000,54.885000,-2.729053,-6.082425,-2.370000,-6.225000,-0.359053,0.142575,-1.494245,11.008623,-0.213464,11.008623,-1.494245,-0.050000,0.450000,-15,-9,-15.078969,-8.748269,-15.078969,-8.748269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.276033,34.488454,93.388852,121.916875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558068,1.419447,0.179846,0.012658,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.285797,mpc,0,-126.340000,54.885000,-2.746387,-6.081627,-2.380000,-6.135000,-0.366387,0.053373,-0.762370,5.885497,-0.274453,5.885497,-0.762370,-0.110000,0.160000,-7,36,-7.000780,54.990935,-7.000780,54.990935,0.000000,-18.739204,0.000000,64.000000,0.000000,0.000000,102.531128,31.991086,97.393099,126.340123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556397,1.419721,0.178549,0.014118,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.295792,mpc,0,-126.340000,54.885000,-2.755102,-6.075692,-2.370000,-6.135000,-0.385102,0.059308,1.067318,-3.018985,0.274453,-3.018985,1.067318,-0.100000,0.170000,-19,81,-19.005117,112.450000,-19.005117,112.450000,0.000000,-31.198269,0.000000,64.000000,0.000000,0.000000,103.456572,33.175912,92.790994,121.284756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557972,1.419443,0.227441,0.013937,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.305788,mpc,0,-126.340000,54.885000,-2.754951,-6.064588,-2.350000,-6.205000,-0.404951,0.140412,1.982162,-10.398727,0.152474,-10.398727,1.982162,-0.120000,0.450000,-20,112,-19.547088,112.450000,-19.547088,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.905799,35.343726,90.615295,114.440677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557227,1.419465,0.226941,0.013510,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.315793,mpc,0,-126.340000,54.885000,-2.745677,-6.048279,-2.320000,-6.295000,-0.425677,0.246721,2.348100,-11.191592,-0.274453,-11.191592,2.348100,-0.160000,0.780000,-11,112,-11.277444,112.450000,-11.277444,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.862018,38.333752,92.185051,120.379183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553912,1.495015,0.249767,0.013714,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.325720,mpc,0,-126.340000,54.885000,-2.727234,-6.026949,-2.300000,-6.365000,-0.427234,0.338051,1.189297,-5.580549,0.213464,-5.580549,1.189297,-0.160000,0.990000,9,112,9.355755,112.450000,9.355755,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.875636,42.251899,95.080026,127.048800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552881,1.409599,0.242228,0.013818,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.335744,mpc,0,-126.340000,54.885000,-2.699075,-6.000210,-2.280000,-6.365000,-0.419075,0.364790,0.579401,3.079975,0.457422,3.079975,0.579401,-0.120000,1.050000,24,67,23.993003,55.717960,23.993003,55.717960,0.000000,11.732040,0.000000,64.000000,0.000000,0.000000,82.303927,43.647878,92.862326,124.929149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553652,1.421013,0.293293,0.013390,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.345722,mpc,0,-126.340000,54.885000,-2.661355,-5.968416,-2.270000,-6.285000,-0.391355,0.316584,1.189297,12.533363,0.518412,12.533363,1.189297,-0.050000,0.890000,27,22,26.524460,-9.294691,26.524460,-9.294691,0.000000,31.744691,0.000000,64.000000,0.000000,0.000000,76.731369,41.192971,90.114999,118.842617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555985,1.409252,0.140110,0.012648,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.355794,mpc,0,-126.340000,54.885000,-2.613326,-5.931108,-2.250000,-6.135000,-0.363326,0.203892,1.616224,14.850968,0.518412,14.850968,1.616224,0.020000,0.560000,28,-6,28.186138,-6.402501,28.186138,-6.402501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.725408,35.165093,91.022119,112.797250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558041,1.418210,0.177906,0.014478,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.365792,mpc,0,-126.340000,54.885000,-2.555624,-5.888919,-2.220000,-6.015000,-0.335624,0.126081,2.957996,10.947634,0.762370,10.947634,2.957996,0.120000,0.240000,16,39,15.803643,50.336393,15.803643,50.336393,0.000000,-11.738894,0.000000,64.000000,0.000000,0.000000,75.160371,30.553762,96.900723,116.619210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556565,1.420062,0.176735,0.013445,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.375715,mpc,0,-126.340000,54.885000,-2.488391,-5.842021,-2.170000,-5.965000,-0.318391,0.122979,5.702528,1.982162,0.518412,1.982162,5.702528,0.140000,0.240000,-3,84,-2.520660,112.450000,-2.520660,112.450000,0.000000,-28.852501,0.000000,64.000000,0.000000,0.000000,79.931892,27.281900,101.768849,113.952017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554488,1.409534,0.161783,0.012666,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.385742,mpc,0,-126.340000,54.885000,-2.410292,-5.789597,-2.100000,-5.975000,-0.310292,0.185403,8.142112,-4.909663,0.701380,-4.909663,8.142112,0.080000,0.500000,-8,112,-8.178437,112.450000,-8.178437,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.827233,26.283093,97.084270,110.561043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547040,1.419182,0.255237,0.014757,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.395790,mpc,0,-126.340000,54.885000,-2.321738,-5.732052,-2.000000,-6.025000,-0.321738,0.292948,8.447060,-6.190445,1.189297,-6.190445,8.447060,0.030000,0.820000,3,112,3.094963,112.450000,3.094963,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.849997,26.846283,96.332718,113.407187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556096,1.419314,0.263628,0.016086,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.405788,mpc,0,-126.340000,54.885000,-2.223371,-5.669887,-1.910000,-6.055000,-0.313371,0.385113,8.081122,-1.555235,1.738204,-1.555235,8.081122,0.010000,0.990000,21,112,20.870272,112.450000,20.870272,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.955265,29.261096,96.741786,117.638383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556582,1.419906,0.263424,0.013928,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.415794,mpc,0,-126.340000,54.885000,-2.114681,-5.602850,-1.820000,-6.025000,-0.294681,0.422150,8.081122,5.763517,1.433256,5.763517,8.081122,0.040000,1.050000,32,74,31.956732,73.936263,31.956732,73.936263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.096135,30.377887,95.702417,115.033211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554973,1.417763,0.305062,0.012772,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.425792,mpc,0,-126.340000,54.885000,-1.995889,-5.531153,-1.720000,-5.925000,-0.275889,0.393847,8.752008,12.716332,1.006328,12.716332,8.752008,0.140000,0.910000,28,29,28.156192,29.119452,28.156192,29.119452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.755420,30.403784,96.074354,114.333390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556183,1.419047,0.173538,0.014607,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.435787,mpc,0,-126.340000,54.885000,-1.867006,-5.454866,-1.620000,-5.775000,-0.247006,0.320134,10.764665,15.826802,1.067318,15.826802,10.764665,0.230000,0.610000,13,26,13.058320,25.505762,13.058320,25.505762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.503231,27.380725,95.071390,109.883798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557365,1.419503,0.177190,0.014286,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.445792,mpc,0,-126.340000,54.885000,-1.727919,-5.373988,-1.490000,-5.635000,-0.237919,0.261012,12.838311,12.655342,1.860183,12.655342,12.838311,0.200000,0.400000,8,69,8.085078,68.563260,8.085078,68.563260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.579338,22.501493,92.539265,103.609841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556228,1.420691,0.177346,0.013684,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.455718,mpc,0,-126.340000,54.885000,-1.580082,-5.289405,-1.350000,-5.555000,-0.230082,0.265595,14.850968,7.288257,1.616224,7.288257,14.850968,0.160000,0.470000,4,112,3.787400,112.224087,3.787400,112.224087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.284476,17.617975,84.951789,94.621197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555949,1.410536,0.202368,0.013520,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.465790,mpc,0,-126.340000,54.885000,-1.420188,-5.199287,-1.180000,-5.485000,-0.240188,0.285713,16.009771,4.421746,1.677214,4.421746,16.009771,0.110000,0.780000,7,112,6.900331,112.450000,6.900331,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.474276,12.251211,80.890654,97.208653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599014,1.727069,0.348384,0.030577,0.500886,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008216,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.475639,mpc,0,-126.340000,54.885000,-1.254362,-5.107117,-1.010000,-5.405000,-0.244362,0.297883,16.924615,7.654195,1.738204,7.654195,16.924615,0.080000,0.980000,12,75,12.337523,74.642956,12.337523,74.642956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.290730,9.651629,81.246591,95.475763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546597,1.459566,0.328929,0.017254,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.485728,mpc,0,-126.340000,54.885000,-1.074930,-5.008671,-0.820000,-5.295000,-0.254930,0.286329,17.473521,13.509197,2.348100,13.509197,17.473521,0.090000,0.880000,17,36,16.828015,36.119845,16.828015,36.119845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.595956,9.674896,79.703608,91.098499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578793,1.726248,0.218785,0.030825,0.500413,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.495639,mpc,0,-126.340000,54.885000,-0.889489,-4.908163,-0.640000,-5.145000,-0.249489,0.236837,18.022427,17.168573,2.470079,17.168573,18.022427,0.120000,0.640000,19,25,19.303250,24.567751,19.303250,24.567751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.290580,8.976640,71.846740,85.192699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548132,1.493878,0.194755,0.018154,0.500735,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.505643,mpc,0,-126.340000,54.885000,-0.693286,-4.803029,-0.450000,-5.005000,-0.243286,0.201971,19.547167,14.546020,1.555235,14.546020,19.547167,0.150000,0.410000,11,66,10.948025,66.014479,10.948025,66.014479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.726219,8.180992,66.175857,80.147454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571546,1.694426,0.218453,0.017911,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.515637,mpc,0,-126.340000,54.885000,-0.488482,-4.694465,-0.240000,-4.885000,-0.248482,0.190535,20.401022,8.873987,1.738204,8.873987,20.401022,0.170000,0.450000,6,111,6.150151,112.449714,6.150151,112.449714,0.000000,-1.435236,0.000000,64.000000,0.000000,0.000000,43.620129,4.926573,62.710801,73.506773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546008,1.721762,0.287074,0.021293,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.525726,mpc,0,-126.340000,54.885000,-0.273095,-4.581454,-0.030000,-4.815000,-0.243095,0.233546,21.437845,6.190445,2.470079,6.190445,21.437845,0.130000,0.800000,9,112,8.751787,111.554322,8.751787,111.554322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.811815,-0.011909,65.139345,82.046398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550370,1.430889,0.275769,0.012420,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.535777,mpc,0,-126.340000,54.885000,-0.050177,-4.465619,0.190000,-4.735000,-0.240177,0.269381,20.644980,9.300914,3.262944,9.300914,20.644980,0.120000,0.960000,25,78,25.474662,77.579725,25.474662,77.579725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.965141,-2.359361,67.344309,80.809636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554531,1.417539,0.228140,0.012404,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.545680,mpc,0,-126.340000,54.885000,0.177265,-4.348503,0.400000,-4.605000,-0.222735,0.256497,20.644980,14.972947,2.104141,14.972947,20.644980,0.160000,0.890000,32,37,31.919895,36.959047,31.919895,36.959047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.137704,-2.183905,67.787071,74.861534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539668,1.421475,0.140443,0.012371,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.555787,mpc,0,-126.340000,54.885000,0.417069,-4.226081,0.620000,-4.435000,-0.202931,0.208919,20.644980,18.815292,1.982162,18.815292,20.644980,0.250000,0.630000,31,25,31.105212,24.956461,31.105212,24.956461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.252237,-1.874560,67.428306,75.467984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558935,1.419635,0.178220,0.013424,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.565788,mpc,0,-126.340000,54.885000,0.661609,-4.102258,0.840000,-4.275000,-0.178391,0.172742,21.864772,16.497687,1.860183,16.497687,21.864772,0.300000,0.410000,22,62,22.300228,61.924861,22.300228,61.924861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.265936,-2.002575,68.394571,75.186180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558433,1.418593,0.176503,0.013717,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.575770,mpc,0,-126.340000,54.885000,0.912541,-3.976174,1.080000,-4.145000,-0.167459,0.168826,23.572481,11.313571,2.226120,11.313571,23.572481,0.280000,0.440000,15,105,14.733820,104.878101,14.733820,104.878101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.008255,-3.914362,66.662500,72.708202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560010,1.418040,0.199682,0.013297,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.585789,mpc,0,-126.340000,54.885000,1.170858,-3.847318,1.330000,-4.055000,-0.159142,0.207682,25.707117,8.812998,2.348100,8.812998,25.707117,0.230000,0.720000,7,107,7.141884,107.108987,7.141884,107.108987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.421324,-6.954581,67.794421,80.365980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558371,1.418190,0.280516,0.013891,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.595786,mpc,0,-126.340000,54.885000,1.434717,-3.716599,1.600000,-3.945000,-0.165283,0.228401,26.073055,11.252582,2.348100,11.252582,26.073055,0.170000,0.890000,16,75,16.317665,75.254715,16.317665,75.254715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.425194,-8.005867,68.646237,80.628352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557195,1.419418,0.279994,0.013997,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.605740,mpc,0,-126.340000,54.885000,1.703013,-3.584533,1.870000,-3.795000,-0.166987,0.210467,26.073055,17.168573,2.897006,17.168573,26.073055,0.160000,0.850000,25,30,24.745484,28.600193,24.745484,28.600193,0.000000,1.654522,0.000000,64.000000,0.000000,0.000000,26.175311,-8.036898,68.590036,74.535298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560264,1.417434,0.176138,0.013561,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.615749,mpc,0,-126.340000,54.885000,1.978033,-3.449972,2.140000,-3.625000,-0.161967,0.175028,26.499982,19.913105,2.348100,19.913105,26.499982,0.190000,0.570000,24,27,23.888840,27.283262,23.888840,27.283262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.335518,-7.808124,65.326432,71.437523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548115,1.417531,0.177934,0.013042,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.625787,mpc,0,-126.340000,54.885000,2.258683,-3.313433,2.420000,-3.465000,-0.161317,0.151567,27.658785,16.497687,1.494245,16.497687,27.658785,0.210000,0.350000,14,72,14.424658,73.943307,14.424658,73.943307,0.000000,-1.660046,0.000000,64.000000,0.000000,0.000000,20.042139,-8.242102,62.912421,68.341089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557501,1.417997,0.177755,0.015631,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.635739,mpc,0,-126.340000,54.885000,2.541200,-3.176707,2.700000,-3.335000,-0.158800,0.158293,28.939566,11.252582,2.165131,11.252582,28.939566,0.210000,0.480000,4,109,4.330547,108.707986,4.330547,108.707986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.650024,-10.684946,60.457878,73.094078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558965,1.416522,0.214623,0.013353,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.645787,mpc,0,-126.340000,54.885000,2.830335,-3.037455,3.010000,-3.235000,-0.179665,0.197545,30.098369,8.447060,2.653048,8.447060,30.098369,0.160000,0.750000,0,112,-0.317187,112.450000,-0.317187,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.060103,-13.204039,64.067106,80.959962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559132,1.417358,0.276059,0.015659,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.655789,mpc,0,-126.340000,54.885000,3.121584,-2.897812,3.310000,-3.135000,-0.188416,0.237188,29.244514,11.496540,2.775027,11.496540,29.244514,0.130000,1.030000,13,67,12.731583,67.305658,12.731583,67.305658,0.000000,0.144342,0.000000,64.000000,0.000000,0.000000,12.076925,-14.605680,65.628078,82.515597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556568,1.417992,0.327450,0.013078,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.665671,mpc,0,-126.340000,54.885000,3.412210,-2.759029,3.610000,-2.995000,-0.197790,0.235971,28.878577,16.680656,2.104141,16.680656,28.878577,0.130000,0.810000,20,43,19.909538,43.100804,19.909538,43.100804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.357679,-13.023245,67.464518,76.041126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540550,1.445264,0.139826,0.014011,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.675785,mpc,0,-126.340000,54.885000,3.712118,-2.616333,3.900000,-2.825000,-0.187882,0.208667,27.780764,18.388365,1.677214,18.388365,27.780764,0.140000,0.690000,32,37,31.781274,36.760635,31.781274,36.760635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.641485,-12.204515,59.634064,66.506494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556326,1.415912,0.172405,0.013571,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.685789,mpc,0,-126.340000,54.885000,4.010764,-2.474698,4.190000,-2.665000,-0.179236,0.190302,27.841753,14.424041,1.250287,14.424041,27.841753,0.220000,0.470000,23,82,22.513814,87.360070,22.513814,87.360070,0.000000,-5.599435,0.000000,64.000000,0.000000,0.000000,-3.306237,-10.865893,57.276234,63.967881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557352,1.416373,0.189009,0.015415,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.695715,mpc,0,-126.340000,54.885000,4.308513,-2.333879,4.480000,-2.565000,-0.171487,0.231121,28.451649,8.812998,1.799193,8.812998,28.451649,0.270000,0.570000,9,112,9.415913,112.450000,9.415913,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.494913,-12.665390,55.146345,67.031621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552182,1.408257,0.174004,0.012719,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.705716,mpc,0,-126.340000,54.885000,4.609521,-2.191850,4.780000,-2.475000,-0.170479,0.283150,27.902743,6.739351,2.165131,6.739351,27.902743,0.220000,0.830000,19,112,18.765652,112.450000,18.765652,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.108887,-14.312150,58.362231,72.935193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554738,1.406815,0.218728,0.013386,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.715786,mpc,0,-126.340000,54.885000,4.913100,-2.048876,5.060000,-2.385000,-0.146900,0.336124,26.743941,9.056956,2.104141,9.056956,26.743941,0.190000,0.990000,35,101,35.268794,101.290603,35.268794,101.290603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.509661,-14.790193,60.052601,71.882384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557542,1.416495,0.304949,0.012792,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.725714,mpc,0,-126.340000,54.885000,5.212406,-1.908110,5.330000,-2.275000,-0.117594,0.366890,25.463159,14.241072,1.738204,14.241072,25.463159,0.280000,1.000000,39,60,39.134771,60.060248,39.134771,60.060248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.716968,-14.789729,61.879311,69.788949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555443,1.407690,0.173385,0.013347,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.735795,mpc,0,-126.340000,54.885000,5.515874,-1.765511,5.590000,-2.115000,-0.074126,0.349489,25.585138,17.473521,1.128308,17.473521,25.585138,0.320000,0.800000,37,48,37.242032,47.618206,37.242032,47.618206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.648115,-13.324075,65.691327,67.530769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565660,1.416091,0.189375,0.014503,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.745791,mpc,0,-126.340000,54.885000,5.815836,-1.624609,5.860000,-1.955000,-0.044164,0.330391,26.682951,16.070760,1.494245,16.070760,26.682951,0.380000,0.600000,21,74,20.778406,74.166338,20.778406,74.166338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.326115,-12.901909,64.124969,66.081036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556803,1.415330,0.174993,0.014079,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.755721,mpc,0,-126.340000,54.885000,6.112371,-1.485286,6.140000,-1.825000,-0.027629,0.339714,28.512639,11.740498,1.128308,11.740498,28.512639,0.310000,0.630000,11,108,10.857496,108.243981,10.857496,108.243981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.680682,-14.384761,55.961253,65.113654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556705,1.407616,0.175858,0.013074,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.765790,mpc,0,-126.340000,54.885000,6.411185,-1.344782,6.450000,-1.725000,-0.038815,0.380218,29.549462,8.934977,1.982162,8.934977,29.549462,0.250000,0.830000,4,112,4.068219,112.450000,4.068219,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.052184,-16.900707,56.048992,71.234729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557636,1.415077,0.313187,0.013481,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.775715,mpc,0,-126.340000,54.885000,6.703406,-1.207181,6.750000,-1.615000,-0.046594,0.407819,29.183525,10.581696,1.433256,10.581696,29.183525,0.190000,0.970000,11,93,11.129156,93.321312,11.129156,93.321312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.513391,-18.567926,55.840394,72.049736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552816,1.407926,0.283126,0.013572,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.785717,mpc,0,-126.340000,54.885000,6.995073,-1.069558,7.050000,-1.495000,-0.054927,0.425442,28.756597,14.424041,1.189297,14.424041,28.756597,0.100000,0.930000,24,65,24.036827,65.364612,24.036827,65.364612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.488933,-19.516387,55.114206,69.979985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554251,1.413117,0.154225,0.013563,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.795787,mpc,0,-126.340000,54.885000,7.285451,-0.932162,7.350000,-1.345000,-0.064549,0.412838,28.085712,17.046594,0.945339,17.046594,28.085712,0.190000,0.800000,15,52,15.375072,52.058628,15.375072,52.058628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.102594,-19.842071,56.296631,67.592603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556915,1.416281,0.178213,0.014393,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.805787,mpc,0,-126.340000,54.885000,7.570137,-0.796982,7.640000,-1.195000,-0.069863,0.398018,28.634618,15.704823,0.762370,15.704823,28.634618,0.210000,0.640000,3,74,2.747029,74.327335,2.747029,74.327335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.081415,-20.125830,53.223742,65.096329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558749,1.416502,0.177793,0.014011,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.815724,mpc,0,-126.340000,54.885000,7.848972,-0.664012,7.930000,-1.055000,-0.081028,0.390988,29.366493,12.594353,1.128308,12.594353,29.366493,0.160000,0.680000,-4,95,-4.493630,95.344102,-4.493630,95.344102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.139082,-21.452183,49.966652,63.287061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552556,1.406562,0.146039,0.011888,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.825907,mpc,0,-126.340000,54.885000,8.130102,-0.529250,8.220000,-0.935000,-0.089898,0.405750,28.634618,10.764665,1.555235,10.764665,28.634618,0.110000,0.790000,1,102,1.247414,101.576141,1.247414,101.576141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.579946,-23.184056,51.494594,65.895856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577020,1.625540,0.252538,0.016847,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.835666,mpc,0,-126.340000,54.885000,8.394765,-0.401615,8.490000,-0.825000,-0.095235,0.423385,27.231857,11.435550,1.372266,11.435550,27.231857,0.110000,0.890000,8,88,8.123321,87.799536,8.123321,87.799536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.546259,-24.831257,53.480178,66.251661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555067,1.821215,1.188725,0.046379,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.845635,mpc,0,-126.340000,54.885000,8.659969,-0.272832,8.760000,-0.695000,-0.100031,0.422168,25.646128,14.363051,0.762370,14.363051,25.646128,0.090000,0.910000,20,60,19.806778,60.035362,19.806778,60.035362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.034677,-25.661076,54.423371,64.217298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546263,1.469294,0.199888,0.017329,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.855668,mpc,0,-126.340000,54.885000,8.921226,-0.144942,9.010000,-0.545000,-0.088774,0.400058,25.646128,14.363051,0.762370,16.497687,22.596648,0.110000,0.770000,13,68,13.331058,67.810678,13.331058,67.810678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.398458,-24.840122,56.973183,62.648031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614321,1.744095,0.226063,0.058137,0.500667,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.865639,mpc,0,-126.340000,54.885000,9.174953,-0.019597,9.240000,-0.385000,-0.065047,0.365403,21.010918,15.216906,0.579401,15.216906,21.010918,0.120000,0.680000,48,65,48.364515,65.495754,48.364515,65.495754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.861400,-25.902952,51.229346,61.091092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548391,1.467819,0.205352,0.017621,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.875642,mpc,0,-126.340000,54.885000,9.423197,0.104313,9.440000,-0.235000,-0.016803,0.339313,19.059251,14.485031,0.884349,14.485031,19.059251,0.210000,0.640000,53,71,53.444818,71.246763,53.444818,71.246763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.704791,-25.847243,55.831409,64.567891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552174,1.441258,0.207472,0.013276,0.500219,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.885722,mpc,0,-126.340000,54.885000,9.666714,0.227291,9.640000,-0.105000,0.026714,0.332291,18.083417,12.533363,0.640391,12.533363,18.083417,0.380000,0.680000,37,82,36.697473,81.633358,36.697473,81.633358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.208893,-25.449426,54.642041,65.947433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557146,1.419403,0.187777,0.012470,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.895661,mpc,0,-126.340000,54.885000,9.899964,0.346630,9.840000,0.015000,0.059964,0.331630,19.486178,11.740498,0.457422,11.740498,19.486178,0.350000,0.720000,23,83,23.312554,83.284363,23.312554,83.284363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.956169,-25.198743,49.477487,59.649329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558011,1.409807,0.146129,0.011556,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.905712,mpc,0,-126.340000,54.885000,10.128685,0.465363,10.050000,0.135000,0.078685,0.330363,20.705970,11.435550,0.030495,11.435550,20.705970,0.350000,0.770000,6,79,6.371061,79.457314,6.371061,79.457314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.364381,-24.525559,41.858771,51.417618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553460,1.405535,0.145349,0.011404,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.915797,mpc,0,-126.340000,54.885000,10.350663,0.582485,10.270000,0.255000,0.080663,0.327485,20.583991,12.716332,0.030495,12.716332,20.583991,0.230000,0.800000,15,64,15.237506,64.374224,15.237506,64.374224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.159571,-24.220149,38.220448,46.131792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569989,1.419670,0.187858,0.014990,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.925786,mpc,0,-126.340000,54.885000,10.562912,0.696507,10.480000,0.385000,0.082912,0.311507,19.608157,13.387218,0.274453,13.387218,19.608157,0.130000,0.670000,30,67,30.438566,67.197915,30.438566,67.197915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.842357,-23.714333,40.509682,43.560129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558712,1.418420,0.176747,0.013230,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.935790,mpc,0,-126.340000,54.885000,10.767649,0.808696,10.680000,0.515000,0.087649,0.293696,17.839459,13.265238,0.396432,13.265238,17.839459,0.220000,0.610000,28,71,27.944899,70.816166,27.944899,70.816166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.460954,-23.777358,42.144310,45.790944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559171,1.417755,0.189106,0.013730,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.945791,mpc,0,-126.340000,54.885000,10.964331,0.918859,10.860000,0.645000,0.104331,0.273859,17.778469,12.228415,0.457422,12.228415,17.778469,0.270000,0.650000,15,72,15.290560,72.423847,15.290560,72.423847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.606037,-23.816903,40.699289,46.113261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557405,1.419103,0.177088,0.014191,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.955787,mpc,0,-126.340000,54.885000,11.152744,1.026973,11.040000,0.765000,0.112744,0.261973,17.473521,12.167426,0.518412,12.167426,17.473521,0.240000,0.660000,14,70,14.060392,69.605814,14.060392,69.605814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.514605,-23.299028,37.507718,42.661489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557192,1.415999,0.175966,0.013074,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.965791,mpc,0,-126.340000,54.885000,11.332974,1.133184,11.210000,0.885000,0.122974,0.248184,16.375708,11.069613,0.152474,11.069613,16.375708,0.190000,0.740000,23,69,22.535253,68.568218,22.535253,68.568218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.164444,-22.434591,36.003541,37.966771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558489,1.417078,0.178433,0.015399,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.975788,mpc,0,-126.340000,54.885000,11.504678,1.237381,11.380000,0.985000,0.124678,0.252381,15.826802,11.191592,-0.030495,11.191592,15.826802,0.200000,0.760000,19,65,18.706373,64.740922,18.706373,64.740922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.505556,-21.873526,36.764341,37.054529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557938,1.415751,0.175824,0.012979,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.985789,mpc,0,-126.340000,54.885000,11.667907,1.339685,11.540000,1.095000,0.127907,0.244685,15.155916,10.154769,0.030495,10.154769,15.155916,0.200000,0.660000,16,80,16.495890,80.204144,16.495890,80.204144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.874600,-20.431847,37.421021,37.043793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557687,1.416982,0.176215,0.013977,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.995789,mpc,0,-126.340000,54.885000,11.822526,1.440096,11.700000,1.185000,0.122526,0.255096,14.972947,8.386070,-0.274453,8.386070,14.972947,0.190000,0.690000,10,92,10.115707,92.458613,10.115707,92.458613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.642476,-19.781305,36.687826,37.429988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558586,1.415544,0.191066,0.014325,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.005788,mpc,0,-126.340000,54.885000,11.968456,1.538640,11.860000,1.275000,0.108456,0.263640,14.424041,9.300914,0.213464,9.300914,14.424041,0.150000,0.790000,11,76,10.532978,76.168817,10.532978,76.168817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.825339,-19.824590,35.768239,37.282133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556701,1.415642,0.188393,0.012741,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.015790,mpc,0,-126.340000,54.885000,12.105741,1.635421,12.010000,1.365000,0.095741,0.270421,13.387218,10.642686,0.213464,10.642686,13.387218,0.130000,0.800000,13,63,13.436700,63.019367,13.436700,63.019367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.595571,-18.781125,36.109915,32.978249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557791,1.414131,0.177929,0.014815,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.025791,mpc,0,-126.340000,54.885000,12.234298,1.730446,12.150000,1.475000,0.084298,0.255446,12.838311,11.496540,0.152474,11.496540,12.838311,0.120000,0.710000,11,61,11.178072,61.135009,11.178072,61.135009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.619073,-16.991013,38.405997,32.397840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559299,1.414756,0.165663,0.014357,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.035789,mpc,0,-126.340000,54.885000,12.354117,1.823760,12.280000,1.575000,0.074117,0.248760,11.679509,10.032790,-0.152474,10.032790,11.679509,0.120000,0.630000,12,79,11.983566,78.813202,11.983566,78.813202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.347142,-14.597039,39.536688,33.265672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557876,1.414726,0.177161,0.012998,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.045791,mpc,0,-126.340000,54.885000,12.465296,1.915484,12.410000,1.665000,0.055296,0.250484,11.557530,8.325081,-0.274453,8.325081,11.557530,0.120000,0.680000,3,88,2.914101,88.332630,2.914101,88.332630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.016237,-13.195348,37.931570,32.875304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557251,1.413866,0.189998,0.014179,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.055800,mpc,0,-126.340000,54.885000,12.567917,2.005729,12.520000,1.735000,0.047917,0.270729,10.337738,7.044299,0.030495,7.044299,10.337738,0.090000,0.770000,8,92,7.842693,92.279821,7.842693,92.279821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.454681,-11.803268,36.916285,32.931242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558655,1.414027,0.200360,0.014321,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.065667,mpc,0,-126.340000,54.885000,12.660687,2.093253,12.630000,1.815000,0.030687,0.278253,8.934977,8.081122,0.396432,8.081122,8.934977,0.070000,0.830000,14,79,14.029039,78.636994,14.029039,78.636994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.068664,-10.803507,35.161287,28.775623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578306,1.415994,0.190174,0.012565,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.075754,mpc,0,-126.340000,54.885000,12.746984,2.181322,12.710000,1.905000,0.036984,0.276322,7.288257,9.300914,0.213464,9.300914,7.288257,0.100000,0.830000,18,67,18.208798,67.213550,18.208798,67.213550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.723700,-9.460912,35.559449,27.236519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556423,1.413757,0.176593,0.013523,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.085723,mpc,0,-126.340000,54.885000,12.823903,2.267060,12.800000,2.005000,0.023903,0.262060,6.434403,10.276748,0.213464,10.276748,6.434403,0.130000,0.720000,14,67,14.027162,66.799519,14.027162,66.799519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.597028,-7.936439,37.374141,29.365693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554673,1.402765,0.139383,0.013195,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.095795,mpc,0,-126.340000,54.885000,12.893272,2.352441,12.860000,2.105000,0.033272,0.247441,5.519559,9.483883,-0.091484,9.483883,5.519559,0.140000,0.700000,14,73,13.833959,73.281478,13.833959,73.281478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.833709,-6.287053,37.471134,32.136536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568757,1.413007,0.175698,0.015323,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.105787,mpc,0,-126.340000,54.885000,12.953953,2.436017,12.920000,2.185000,0.033953,0.251017,4.360757,7.410237,0.457422,7.410237,4.360757,0.140000,0.690000,16,92,16.234519,91.518844,16.234519,91.518844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.552343,-4.347186,35.651651,30.425095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557726,1.410762,0.187957,0.013732,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.115792,mpc,0,-126.340000,54.885000,13.006731,2.518654,12.970000,2.255000,0.036731,0.263654,3.933829,6.007476,0.335443,6.007476,3.933829,0.140000,0.780000,13,97,12.809962,96.583711,12.809962,96.583711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.318276,-3.796316,33.402894,30.255029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558534,1.412114,0.201036,0.013466,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.125788,mpc,0,-126.340000,54.885000,13.051665,2.600284,13.020000,2.325000,0.031665,0.275284,3.506902,6.800341,0.091484,6.800341,3.506902,0.140000,0.880000,9,82,9.256891,82.078737,9.256891,82.078737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.000242,-3.661658,33.338597,31.487651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557329,1.411708,0.204071,0.014399,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.135712,mpc,0,-126.340000,54.885000,13.088736,2.680487,13.050000,2.405000,0.038736,0.275487,2.226120,9.239925,0.274453,9.239925,2.226120,0.120000,0.840000,18,65,17.875186,65.067265,17.875186,65.067265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.608691,-2.440719,34.793197,31.098748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557308,1.400764,0.138182,0.013045,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.145783,mpc,0,-126.340000,54.885000,13.118874,2.761128,13.080000,2.505000,0.038874,0.256128,0.762370,10.032790,0.213464,10.032790,0.762370,0.120000,0.750000,25,64,25.241950,64.183685,25.241950,64.183685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.548628,-0.745862,37.706160,35.405601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559006,1.409424,0.174002,0.014349,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.155788,mpc,0,-126.340000,54.885000,13.141554,2.840582,13.090000,2.595000,0.051554,0.245582,-0.091484,8.934977,0.213464,8.934977,-0.091484,0.170000,0.680000,21,79,21.487654,78.578300,21.487654,78.578300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.244569,0.275049,37.881536,38.083123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556194,1.409174,0.175464,0.013060,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.165794,mpc,0,-126.340000,54.885000,13.157220,2.919495,13.100000,2.675000,0.057220,0.244495,0.335443,6.739351,-0.152474,6.739351,0.335443,0.190000,0.700000,9,95,8.918141,95.350725,8.918141,95.350725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.734322,0.790887,36.702164,38.359530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556631,1.413020,0.189363,0.015757,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.175675,mpc,0,-126.340000,54.885000,13.166027,2.996985,13.110000,2.755000,0.056027,0.241985,0.091484,6.495393,0.396432,6.495393,0.091484,0.160000,0.810000,8,88,8.295261,88.179219,8.295261,88.179219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.939177,0.976187,37.179065,42.387795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.924385,1.446235,0.240403,0.023136,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.185638,mpc,0,-126.340000,54.885000,13.168434,3.074770,13.110000,2.835000,0.058434,0.239770,-0.213464,8.508050,0.518412,8.508050,-0.213464,0.130000,0.860000,10,67,10.263352,66.876191,10.263352,66.876191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.935897,1.912445,37.594028,38.756854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546164,1.646935,0.226866,0.020462,0.501024,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.195645,mpc,0,-126.340000,54.885000,13.164552,3.152652,13.110000,2.925000,0.054552,0.227652,-1.433256,9.666852,0.213464,9.666852,-1.433256,0.100000,0.870000,20,55,19.764160,54.715172,19.764160,54.715172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.297324,3.659140,40.191197,42.989426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573393,1.497890,0.197313,0.016748,0.500332,1,1,0,7,1,1,0,0,0,0,1,0,2,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.205638,mpc,0,-126.340000,54.885000,13.154628,3.230258,13.090000,3.015000,0.064628,0.215258,-2.775027,9.056956,0.091484,9.056956,-2.775027,0.120000,0.650000,26,79,25.650778,78.613155,25.650778,78.613155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.651099,5.828072,42.809276,49.670862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552443,1.781787,0.258781,0.943017,0.500717,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.009047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.215636,mpc,0,-126.340000,54.885000,13.138905,3.307853,13.080000,3.105000,0.058905,0.202853,-2.592058,7.654195,0.518412,7.654195,-2.592058,0.170000,0.670000,12,89,12.307794,88.782873,12.307794,88.782873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.503242,5.504207,38.030741,41.846171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550137,1.464051,0.205576,0.016240,0.500263,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.225639,mpc,0,-126.340000,54.885000,13.117643,3.385510,13.060000,3.185000,0.057643,0.200510,-1.677214,6.495393,0.518412,6.495393,-1.677214,0.170000,0.780000,-1,89,-1.450331,88.938926,-1.450331,88.938926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.757568,5.468436,39.296487,47.249802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552271,1.534882,0.203914,0.013983,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.235717,mpc,0,-126.340000,54.885000,13.090890,3.463885,13.050000,3.265000,0.040890,0.198885,-1.982162,8.203101,0.579401,8.203101,-1.982162,0.110000,0.840000,3,70,2.981292,70.106144,2.981292,70.106144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.727944,5.902202,40.239382,48.633253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559609,1.411799,0.157951,0.011879,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.245702,mpc,0,-126.340000,54.885000,13.059383,3.541742,13.030000,3.355000,0.029383,0.186742,-2.470079,9.910810,0.274453,9.910810,-2.470079,0.050000,0.780000,11,60,11.042356,60.308940,11.042356,60.308940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.269585,7.102767,42.353812,50.698731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550210,1.416551,0.126151,0.012439,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.255723,mpc,0,-126.340000,54.885000,13.023031,3.620174,13.010000,3.465000,0.013031,0.155174,-2.592058,10.886644,0.396432,10.886644,-2.592058,0.060000,0.690000,7,58,6.712740,57.848724,6.712740,57.848724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.723985,7.997212,44.727878,54.283968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556499,1.466256,0.143982,0.012614,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.265714,mpc,0,-126.340000,54.885000,12.982335,3.698758,12.990000,3.565000,-0.007665,0.133758,-2.287110,9.056956,0.213464,9.056956,-2.287110,0.080000,0.630000,-4,77,-4.462948,76.892989,-4.462948,76.892989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.902733,9.052045,45.708691,58.981461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555973,1.407981,0.142433,0.012607,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.275791,mpc,0,-126.340000,54.885000,12.937072,3.778465,12.970000,3.645000,-0.032928,0.133465,-3.079975,6.983309,0.213464,6.983309,-3.079975,0.050000,0.690000,-1,90,-0.585894,90.381960,-0.585894,90.381960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.735336,9.355931,43.556944,55.983511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556955,1.410079,0.190670,0.014256,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.285795,mpc,0,-126.340000,54.885000,12.888211,3.858127,12.950000,3.715000,-0.061789,0.143127,-2.714037,6.800341,0.762370,6.800341,-2.714037,0.030000,0.800000,-7,84,-6.742018,84.317273,-6.742018,84.317273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.804059,9.330670,43.176798,53.393811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556932,1.410568,0.189478,0.014422,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.295719,mpc,0,-126.340000,54.885000,12.836142,3.937745,12.930000,3.805000,-0.093858,0.132745,-3.506902,8.691018,0.274453,8.691018,-3.506902,0.010000,0.830000,-3,66,-2.577141,65.922136,-2.577141,65.922136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.277725,9.636442,43.908794,56.526748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554805,1.397225,0.134461,0.012982,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.305786,mpc,0,-126.340000,54.885000,12.779935,4.019162,12.890000,3.905000,-0.110065,0.114162,-3.689871,10.581696,0.335443,10.581696,-3.689871,0.010000,0.760000,-4,55,-3.867875,55.182991,-3.867875,55.182991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.669442,10.488972,46.407419,62.024795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556243,1.409037,0.176395,0.012828,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.315789,mpc,0,-126.340000,54.885000,12.720967,4.100774,12.860000,4.005000,-0.139033,0.095774,-4.238777,10.886644,0.396432,10.886644,-4.238777,0.000000,0.640000,-2,63,-2.352413,62.504007,-2.352413,62.504007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.660312,11.396414,49.935429,66.868720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556499,1.409296,0.176191,0.014498,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.325715,mpc,0,-126.340000,54.885000,12.659633,4.182507,12.830000,4.105000,-0.170367,0.077507,-4.116798,8.995966,0.640391,8.995966,-4.116798,-0.010000,0.630000,-7,79,-7.431115,78.585251,-7.431115,78.585251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.147462,11.738194,47.516640,63.314248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551337,1.397528,0.134077,0.012735,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.335715,mpc,0,-126.340000,54.885000,12.595246,4.265657,12.790000,4.185000,-0.194754,0.080657,-4.238777,7.471226,0.762370,7.471226,-4.238777,-0.010000,0.710000,-11,86,-11.333352,85.992147,-11.333352,85.992147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.802544,11.441359,46.809153,59.727722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579121,1.416349,0.145457,0.017223,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.345788,mpc,0,-126.340000,54.885000,12.528002,4.350270,12.760000,4.285000,-0.231998,0.065270,-4.177788,9.056956,0.640391,9.056956,-4.177788,-0.030000,0.780000,-14,67,-14.056537,66.717312,-14.056537,66.717312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.890534,10.864501,46.014533,58.394580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556046,1.414472,0.171155,0.014856,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.355787,mpc,0,-126.340000,54.885000,12.459128,4.435135,12.710000,4.385000,-0.250872,0.050135,-5.153621,10.459717,0.640391,10.459717,-5.153621,-0.050000,0.750000,-6,57,-5.728116,56.811671,-5.728116,56.811671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.025452,11.368797,50.509835,64.405616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555814,1.412812,0.177265,0.015626,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.365641,mpc,0,-126.340000,54.885000,12.389401,4.519648,12.670000,4.485000,-0.280599,0.034648,-5.275601,10.825654,0.335443,10.825654,-5.275601,-0.060000,0.660000,-6,61,-6.487469,61.180974,-6.487469,61.180974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.991762,11.854485,49.557267,65.755847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548159,1.410918,0.175530,0.013655,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.375788,mpc,0,-126.340000,54.885000,12.315897,4.607611,12.630000,4.595000,-0.314103,0.012611,-5.397580,10.215758,0.457422,10.215758,-5.397580,-0.060000,0.620000,-10,69,-9.680727,69.137721,-9.680727,69.137721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.309707,11.742384,48.943717,63.606214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554955,1.408070,0.174098,0.014613,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.385713,mpc,0,-126.340000,54.885000,12.242545,4.694571,12.580000,4.695000,-0.337455,-0.000429,-5.702528,8.995966,0.762370,8.995966,-5.702528,-0.060000,0.660000,-11,76,-10.703967,75.780388,-10.703967,75.780388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.668467,11.328181,48.093317,60.478892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562692,1.395472,0.144904,0.013016,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.395790,mpc,0,-126.340000,54.885000,12.166791,4.783804,12.530000,4.795000,-0.363209,-0.011196,-5.458569,9.361904,0.701380,9.361904,-5.458569,-0.080000,0.700000,-13,70,-13.332152,69.554353,-13.332152,69.554353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.488765,10.711954,46.447261,57.921298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565260,1.405797,0.174473,0.015235,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.405785,mpc,0,-126.340000,54.885000,12.090578,4.873238,12.480000,4.905000,-0.389422,-0.031762,-5.946486,10.642686,1.433256,10.642686,-5.946486,-0.090000,0.720000,-11,56,-10.544897,56.128232,-10.544897,56.128232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.455083,10.362975,47.728210,59.299016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555381,1.404102,0.173604,0.012986,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.415718,mpc,0,-126.340000,54.885000,12.013948,4.963023,12.420000,5.015000,-0.406052,-0.051977,-6.190445,11.130602,0.518412,11.130602,-6.190445,-0.100000,0.650000,-9,57,-8.663243,56.978479,-8.663243,56.978479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.069121,10.657308,49.822750,62.955159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556986,1.395186,0.136521,0.013045,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.425726,mpc,0,-126.340000,54.885000,11.936000,5.054387,12.360000,5.135000,-0.424000,-0.080613,-6.678361,10.520706,0.457422,10.520706,-6.678361,-0.100000,0.620000,-6,63,-6.462404,63.121399,-6.462404,63.121399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.565066,10.611682,48.573845,61.107452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553816,1.395340,0.147444,0.014938,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.435784,mpc,0,-126.340000,54.885000,11.857073,5.147090,12.300000,5.235000,-0.442927,-0.087910,-6.678361,8.995966,0.762370,8.995966,-6.678361,-0.090000,0.620000,-10,76,-10.158512,76.145914,-10.158512,76.145914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.840547,10.404982,47.527633,58.556963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555944,1.403494,0.177158,0.013538,0.500899,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.445718,mpc,0,-126.340000,54.885000,11.778684,5.239477,12.230000,5.335000,-0.451316,-0.095523,-7.410237,8.630029,1.189297,8.630029,-7.410237,-0.090000,0.680000,-5,75,-5.242397,74.639242,-5.242397,74.639242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.392033,9.654315,46.321751,54.810167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554752,1.394760,0.139631,0.013539,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.455786,mpc,0,-126.340000,54.885000,11.698920,5.333911,12.160000,5.445000,-0.461080,-0.111089,-7.288257,9.239925,1.189297,9.239925,-7.288257,-0.070000,0.720000,-10,65,-9.505318,65.237922,-9.505318,65.237922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.329454,9.187629,45.879260,54.285823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553907,1.404035,0.177041,0.012898,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.465786,mpc,0,-126.340000,54.885000,11.619491,5.428463,12.100000,5.545000,-0.480509,-0.116537,-6.922320,10.154769,0.762370,10.154769,-6.922320,-0.070000,0.700000,-14,59,-14.424346,59.271975,-14.424346,59.271975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.983170,9.177153,49.173988,57.837397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556556,1.403548,0.171823,0.014854,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.475718,mpc,0,-126.340000,54.885000,11.540507,5.523050,12.030000,5.645000,-0.489493,-0.121950,-7.105289,9.727842,0.945339,9.727842,-7.105289,-0.090000,0.630000,-11,69,-11.394294,69.064363,-11.394294,69.064363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.687292,9.392697,49.738691,58.899206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553058,1.403131,0.154073,0.014612,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.485787,mpc,0,-126.340000,54.885000,11.460423,5.619572,11.960000,5.745000,-0.499577,-0.125428,-7.532216,8.934977,1.006328,8.934977,-7.532216,-0.110000,0.650000,-6,75,-6.170120,74.606433,-6.170120,74.606433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.501847,8.935047,45.398771,53.931604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556652,1.403687,0.174108,0.014191,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.495714,mpc,0,-126.340000,54.885000,11.381530,5.715286,11.890000,5.835000,-0.508470,-0.119714,-7.044299,7.959143,1.128308,7.959143,-7.044299,-0.090000,0.680000,-14,81,-13.893896,81.072901,-13.893896,81.072901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.719319,8.483595,43.742898,51.781155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555160,1.395016,0.136839,0.013110,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.505716,mpc,0,-126.340000,54.885000,11.302164,5.812201,11.820000,5.925000,-0.517836,-0.112799,-7.898153,7.715185,1.250287,7.715185,-7.898153,-0.090000,0.760000,-8,77,-8.025716,77.298551,-8.025716,77.298551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.838964,7.868291,44.450891,51.380983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558069,1.493841,0.222413,0.019850,0.500697,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.515674,mpc,0,-126.340000,54.885000,11.223325,5.909069,11.740000,6.015000,-0.516675,-0.105931,-8.508050,9.117946,1.799193,9.117946,-8.508050,-0.100000,0.780000,-1,65,-0.588101,64.874079,-0.588101,64.874079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.441789,7.411072,43.762709,51.210760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555812,1.758609,0.226662,0.024686,0.501065,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.525639,mpc,0,-126.340000,54.885000,11.144632,6.006311,11.660000,6.115000,-0.515368,-0.108689,-8.508050,9.300914,1.128308,9.300914,-8.508050,-0.060000,0.730000,-5,67,-5.075613,67.184864,-5.075613,67.184864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.019603,7.625618,46.706332,55.118747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.696714,1.760773,0.358908,0.034265,0.757939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.535639,mpc,0,-126.340000,54.885000,11.065891,6.104095,11.580000,6.215000,-0.514109,-0.110905,-8.691018,8.995966,1.189297,8.995966,-8.691018,-0.050000,0.710000,-5,72,-5.025261,71.567325,-5.025261,71.567325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.710386,7.249341,47.699050,54.214719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580328,1.695066,0.227580,0.024089,0.500812,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.545641,mpc,0,-126.340000,54.885000,10.987374,6.201996,11.500000,6.295000,-0.512626,-0.093004,-8.691018,8.995966,1.494245,7.654195,-8.447060,-0.050000,0.710000,-5,73,-4.993190,73.488256,-4.993190,73.488256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.105497,6.474095,46.492461,51.858711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570758,1.765812,0.265943,0.863420,0.501320,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.555647,mpc,0,-126.340000,54.885000,10.909062,6.299922,11.420000,6.385000,-0.510938,-0.085078,-8.264091,6.800341,1.128308,6.800341,-8.264091,-0.040000,0.740000,-11,89,-10.761905,89.304737,-10.761905,89.304737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.166046,6.037248,45.940306,50.723182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583824,1.743106,0.229144,0.032250,0.500681,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.565638,mpc,0,-126.340000,54.885000,10.831090,6.397568,11.340000,6.455000,-0.508910,-0.057432,-8.995966,6.251434,1.067318,6.251434,-8.995966,-0.050000,0.800000,-4,92,-3.795314,91.639348,-3.795314,91.639348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.034005,5.057568,43.745572,50.660882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559704,1.666234,0.251970,0.034779,0.500994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.575646,mpc,0,-126.340000,54.885000,10.753187,6.495119,11.250000,6.525000,-0.496813,-0.029881,-8.873987,7.410237,0.762370,7.410237,-8.873987,-0.060000,0.880000,-2,77,-2.127618,77.176257,-2.127618,77.176257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.149494,4.060379,43.505012,50.637381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.690285,1.745470,0.265352,0.034905,0.500713,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008249,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.585648,mpc,0,-126.340000,54.885000,10.675484,6.592235,11.160000,6.625000,-0.484516,-0.032765,-8.569039,9.727842,1.311276,9.727842,-8.569039,-0.060000,0.860000,-3,58,-3.066053,58.474007,-3.066053,58.474007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.819310,3.436836,47.224605,53.589865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.196727,1.768295,0.239347,0.036351,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.595646,mpc,0,-126.340000,54.885000,10.597920,6.688801,11.080000,6.725000,-0.482080,-0.036199,-10.093779,10.093779,1.372266,10.093779,-10.093779,-0.050000,0.770000,9,62,8.919845,61.942983,8.919845,61.942983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.593349,3.453748,52.286130,59.620605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578993,1.827201,0.289837,0.031327,0.500932,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008242,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.605652,mpc,0,-126.340000,54.885000,10.520348,6.784789,10.990000,6.825000,-0.469652,-0.040211,-9.849821,8.630029,1.189297,8.630029,-9.849821,-0.010000,0.660000,3,83,2.672033,82.914283,2.672033,82.914283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.946809,2.813965,50.763645,56.674812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591265,1.610607,0.218707,0.030165,0.500704,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.615644,mpc,0,-126.340000,54.885000,10.442876,6.879844,10.910000,6.915000,-0.467124,-0.035156,-9.605862,7.166278,0.945339,7.166278,-9.605862,0.000000,0.760000,-2,86,-2.147915,86.375452,-2.147915,86.375452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.686977,0.584868,48.677188,55.627019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570333,1.727000,0.252695,0.025526,0.500643,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.625637,mpc,0,-126.340000,54.885000,10.365299,6.973978,10.820000,6.985000,-0.454701,-0.011022,-9.056956,7.532216,1.067318,7.532216,-9.056956,0.010000,0.820000,-8,79,-8.074233,79.193256,-8.074233,79.193256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.431301,-1.365648,48.029543,54.757123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544036,1.433730,0.153865,0.012931,0.500577,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.635635,mpc,0,-126.340000,54.885000,10.287511,7.067070,10.740000,7.065000,-0.452489,0.002070,-9.361904,7.532216,1.433256,7.532216,-9.361904,-0.010000,0.830000,-4,78,-3.819094,77.952507,-3.819094,77.952507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.877518,-2.351033,47.894224,53.643971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537894,1.407832,0.140449,0.013466,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.645710,mpc,0,-126.340000,54.885000,10.208851,7.159631,10.650000,7.145000,-0.441149,0.014631,-9.605862,7.959143,1.555235,7.959143,-9.605862,-0.020000,0.810000,0,76,0.100528,76.076219,0.100528,76.076219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.547291,-3.501151,45.530924,51.722073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552696,1.408342,0.140223,0.012436,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.655704,mpc,0,-126.340000,54.885000,10.130453,7.250056,10.570000,7.235000,-0.439547,0.015056,-9.178935,8.325081,0.884349,8.325081,-9.178935,0.000000,0.800000,-7,72,-6.705174,72.333642,-6.705174,72.333642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.663141,-4.838832,45.743153,52.022254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551915,1.403683,0.141271,0.012983,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.665745,mpc,0,-126.340000,54.885000,10.051217,7.339345,10.480000,7.335000,-0.428783,0.004345,-8.752008,8.995966,1.006328,8.995966,-8.752008,-0.020000,0.780000,-8,66,-8.100133,65.777391,-8.100133,65.777391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.580291,-6.107409,47.172016,54.356873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571003,1.401820,0.174501,0.013782,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.675791,mpc,0,-126.340000,54.885000,9.971358,7.426956,10.390000,7.415000,-0.418642,0.011956,-9.239925,8.081122,1.494245,8.081122,-9.239925,-0.030000,0.730000,-3,76,-3.231062,76.424764,-3.231062,76.424764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.430382,-6.686095,47.032366,53.513499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557943,1.399095,0.170089,0.012599,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.685790,mpc,0,-126.340000,54.885000,9.891180,7.512285,10.300000,7.495000,-0.408820,0.017285,-9.300914,6.556382,1.433256,6.556382,-9.300914,-0.030000,0.750000,-3,86,-3.481834,86.159784,-3.481834,86.159784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.341234,-8.000042,43.568659,51.107953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558506,1.401018,0.174364,0.014797,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.695791,mpc,0,-126.340000,54.885000,9.810170,7.595613,10.210000,7.565000,-0.399830,0.030613,-9.605862,6.068465,1.250287,6.068465,-9.605862,-0.030000,0.820000,-2,83,-1.871090,83.444150,-1.871090,83.444150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.292675,-9.612470,41.996721,49.845900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558537,1.401927,0.188428,0.013706,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.705790,mpc,0,-126.340000,54.885000,9.728250,7.676738,10.130000,7.635000,-0.401750,0.041738,-9.422894,6.373413,1.006328,6.373413,-9.422894,-0.010000,0.850000,-8,77,-7.728634,76.768414,-7.728634,76.768414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.245754,-10.706807,42.875607,49.622717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558515,1.407236,0.180600,0.018290,0.501020,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.715695,mpc,0,-126.340000,54.885000,9.646062,7.754794,10.040000,7.705000,-0.393938,0.049794,-9.666852,7.166278,1.738204,7.166278,-9.666852,0.000000,0.840000,-8,69,-7.994004,69.236310,-7.994004,69.236310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.065441,-11.268512,44.494240,51.032563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586317,1.423726,0.192151,0.016558,0.500522,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.725672,mpc,0,-126.340000,54.885000,9.562120,7.830934,9.940000,7.775000,-0.377880,0.055934,-9.727842,7.654195,1.494245,7.654195,-9.727842,-0.030000,0.770000,-4,69,-3.712423,69.311783,-3.712423,69.311783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.829583,-11.551071,45.204732,51.866207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570348,1.573596,0.238064,0.041600,0.501380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.735683,mpc,0,-126.340000,54.885000,9.476594,7.904680,9.850000,7.855000,-0.373406,0.049680,-10.459717,5.824507,1.799193,5.824507,-10.459717,-0.030000,0.740000,1,84,0.756609,83.796043,0.756609,83.796043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.226291,-11.818498,44.268950,50.424030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607333,1.557305,0.233632,0.041418,0.501013,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.745705,mpc,0,-126.340000,54.885000,9.389553,7.975688,9.750000,7.915000,-0.360447,0.060688,-10.093779,4.604715,1.433256,4.604715,-10.093779,-0.020000,0.790000,-5,88,-4.895148,88.086566,-4.895148,88.086566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.850943,-13.065293,41.749518,48.903268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606806,1.622364,0.244189,0.026872,0.500621,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.755676,mpc,0,-126.340000,54.885000,9.301431,8.043377,9.650000,7.965000,-0.348569,0.078377,-10.398727,3.811850,1.433256,3.811850,-10.398727,0.000000,0.850000,-7,88,-6.683766,88.009932,-6.683766,88.009932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.122596,-13.867780,41.484453,48.246323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562421,1.692021,0.229938,0.020173,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.765640,mpc,0,-126.340000,54.885000,9.211733,8.107928,9.550000,8.015000,-0.338267,0.092928,-10.642686,5.702528,1.738204,5.702528,-10.642686,-0.020000,0.880000,-3,68,-2.882252,68.150987,-2.882252,68.150987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.422863,-14.685831,40.753139,47.549113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557345,1.604567,0.208732,0.021658,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.775640,mpc,0,-126.340000,54.885000,9.119953,8.169459,9.440000,8.085000,-0.320047,0.084459,-10.825654,6.495393,1.555235,6.495393,-10.825654,-0.030000,0.810000,0,63,-0.103462,62.981419,-0.103462,62.981419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.720019,-14.243769,46.030652,50.484206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557934,1.700779,0.227483,0.024450,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.785646,mpc,0,-126.340000,54.885000,9.026250,8.227620,9.340000,8.145000,-0.313750,0.082620,-11.801488,6.068465,1.555235,6.068465,-11.801488,-0.010000,0.730000,4,70,4.039772,70.078123,4.039772,70.078123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.089766,-14.047047,47.581007,52.126742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570908,1.639841,0.212972,0.017563,0.502973,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.795640,mpc,0,-126.340000,54.885000,8.930689,8.282173,9.240000,8.195000,-0.309311,0.087173,-11.008623,3.506902,1.189297,3.506902,-11.008623,0.000000,0.710000,-7,90,-6.851306,89.999764,-6.851306,89.999764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.859913,-14.196845,46.244499,50.802868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555518,1.790715,0.285444,0.052465,0.500757,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.805647,mpc,0,-126.340000,54.885000,8.832928,8.333122,9.140000,8.225000,-0.307072,0.108122,-10.337738,1.616224,1.311276,1.616224,-10.337738,0.020000,0.800000,-19,97,-19.128205,96.532553,-19.128205,96.532553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.702256,-15.007122,42.093601,49.483619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601646,1.578711,0.201402,0.028607,0.501101,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.815720,mpc,0,-126.340000,54.885000,8.732343,8.380557,9.040000,8.255000,-0.307657,0.125557,-10.032790,1.921172,1.494245,1.921172,-10.032790,-0.050000,0.890000,-16,84,-16.259773,84.087110,-16.259773,84.087110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.203262,-15.228440,39.180279,46.973712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562504,1.411643,0.172162,0.014249,0.500806,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.825663,mpc,0,-126.340000,54.885000,8.630813,8.423477,8.940000,8.295000,-0.309187,0.128477,-10.642686,3.628881,1.616224,3.628881,-10.642686,-0.090000,0.900000,-8,65,-7.935643,65.136887,-7.935643,65.136887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.205209,-14.821414,39.171770,45.499124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539417,1.397028,0.137944,0.013597,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.835794,mpc,0,-126.340000,54.885000,8.525023,8.463089,8.840000,8.335000,-0.314977,0.128089,-11.252582,4.421746,1.860183,4.421746,-11.252582,-0.120000,0.820000,-1,61,-1.193537,61.029319,-1.193537,61.029319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.545154,-13.875493,43.160509,48.996786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560488,1.407784,0.183994,0.013323,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.845790,mpc,0,-126.340000,54.885000,8.418234,8.497995,8.730000,8.375000,-0.311766,0.122995,-12.228415,3.262944,1.250287,3.262944,-12.228415,-0.080000,0.730000,0,74,-0.236882,74.107091,-0.236882,74.107091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.028497,-13.373162,45.895041,51.681984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558702,1.419874,0.191446,0.015091,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.855787,mpc,0,-126.340000,54.885000,8.309013,8.528642,8.620000,8.405000,-0.310987,0.123642,-10.642686,0.823360,1.616224,0.823360,-10.642686,-0.050000,0.740000,-21,90,-21.378243,89.522416,-21.378243,89.522416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.218800,-13.734978,42.657143,49.549560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557894,1.406202,0.191137,0.013417,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.865788,mpc,0,-126.340000,54.885000,8.197249,8.554947,8.520000,8.405000,-0.322751,0.149947,-10.337738,-0.579401,1.982162,-0.579401,-10.337738,-0.130000,0.840000,-19,91,-19.463638,91.011147,-19.463638,91.011147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.430339,-13.931828,40.418226,49.282716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558693,1.406512,0.192638,0.014631,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.875790,mpc,0,-126.340000,54.885000,8.082965,8.576804,8.420000,8.405000,-0.337035,0.171804,-9.910810,-0.762370,1.677214,-0.762370,-9.910810,-0.110000,0.930000,-30,82,-30.015333,82.046827,-30.015333,82.046827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.968517,-13.743811,35.207780,43.550489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558684,1.406480,0.192688,0.013811,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.885697,mpc,0,-126.340000,54.885000,7.967256,8.593988,8.320000,8.415000,-0.352744,0.178988,-10.886644,0.457422,1.372266,0.457422,-10.886644,-0.180000,0.870000,-17,74,-16.780073,73.728499,-16.780073,73.728499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.826602,-12.493962,36.408380,45.138947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554112,1.395314,0.152472,0.012842,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.895786,mpc,0,-126.340000,54.885000,7.846843,8.606847,8.220000,8.435000,-0.373157,0.171847,-11.801488,1.494245,1.555235,1.494245,-11.801488,-0.180000,0.860000,-12,61,-12.352898,60.772123,-12.352898,60.772123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.979520,-11.875781,35.280445,44.935104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557775,1.407327,0.177770,0.013581,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.905667,mpc,0,-126.340000,54.885000,7.726398,8.614837,8.110000,8.455000,-0.383602,0.159837,-12.167426,1.006328,1.433256,1.006328,-12.167426,-0.140000,0.710000,-18,72,-17.586513,72.310311,-17.586513,72.310311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.779274,-11.084531,41.750407,50.698361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564459,1.469756,0.212917,0.018873,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.915668,mpc,0,-126.340000,54.885000,7.601972,8.618230,7.990000,8.455000,-0.388028,0.163230,-12.289405,-1.189297,1.921172,-1.189297,-12.289405,-0.150000,0.750000,-19,83,-19.418057,83.129482,-19.418057,83.129482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.722778,-11.137251,38.720123,48.605721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546479,1.428533,0.181980,0.013247,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.925708,mpc,0,-126.340000,54.885000,7.474514,8.616839,7.870000,8.445000,-0.395486,0.171839,-12.106436,-3.262944,1.799193,-3.262944,-12.106436,-0.150000,0.790000,-25,93,-25.171801,93.295759,-25.171801,93.295759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.412109,-10.835548,34.759821,43.834671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552332,1.409887,0.152894,0.012089,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.935702,mpc,0,-126.340000,54.885000,7.345172,8.610645,7.760000,8.415000,-0.414828,0.195645,-12.289405,-2.957996,1.555235,-2.957996,-12.289405,-0.170000,0.870000,-26,82,-25.677381,81.858931,-25.677381,81.858931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.282791,-10.645116,31.851247,41.886389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550516,1.403626,0.147439,0.011052,0.500507,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.945787,mpc,0,-126.340000,54.885000,7.212199,8.599502,7.640000,8.405000,-0.427801,0.194502,-12.960290,-1.372266,1.433256,-1.372266,-12.960290,-0.200000,0.880000,-19,63,-19.107811,62.877512,-19.107811,62.877512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.031393,-9.895050,33.235589,42.727841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557111,1.410655,0.191876,0.014818,0.500179,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.955791,mpc,0,-126.340000,54.885000,7.077930,8.583576,7.510000,8.405000,-0.432070,0.178576,-13.875134,-0.274453,1.799193,-0.274453,-13.875134,-0.190000,0.780000,-14,56,-14.204391,56.182519,-14.204391,56.182519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.358353,-8.805696,38.578262,47.138426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558044,1.409460,0.182025,0.014522,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.965790,mpc,0,-126.340000,54.885000,6.941434,8.562797,7.370000,8.395000,-0.428566,0.167797,-13.936124,-1.738204,1.860183,-1.738204,-13.936124,-0.160000,0.670000,-19,72,-19.399743,72.342558,-19.399743,72.342558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.023500,-7.770977,42.107110,50.023489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559095,1.411387,0.182971,0.014581,0.500498,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.975785,mpc,0,-126.340000,54.885000,6.802822,8.537177,7.240000,8.375000,-0.437178,0.162177,-14.058103,-3.750861,2.226120,-3.750861,-14.058103,-0.140000,0.680000,-25,84,-24.737966,83.801508,-24.737966,83.801508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.627875,-7.627546,38.320813,46.850310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558539,1.411624,0.192156,0.013916,0.500440,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.985794,mpc,0,-126.340000,54.885000,6.661925,8.506672,7.100000,8.335000,-0.438075,0.171672,-14.241072,-5.153621,1.616224,-5.153621,-14.241072,-0.180000,0.770000,-21,84,-20.927242,84.203405,-20.927242,84.203405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.546342,-7.103156,34.139903,41.680672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557568,1.414950,0.194268,0.016757,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.995789,mpc,0,-126.340000,54.885000,6.519268,8.471391,6.950000,8.295000,-0.430732,0.176391,-15.155916,-5.031642,2.226120,-5.031642,-15.155916,-0.180000,0.840000,-14,73,-13.966032,73.044995,-13.966032,73.044995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.610130,-6.296298,32.228188,38.742257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557948,1.410416,0.190888,0.013261,0.500592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.005795,mpc,0,-126.340000,54.885000,6.374632,8.431284,6.800000,8.265000,-0.425368,0.166284,-15.887791,-3.140965,2.226120,-3.140965,-15.887791,-0.160000,0.800000,-10,56,-10.174440,55.501254,-10.174440,55.501254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.265734,-5.513922,36.561733,42.369814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556796,1.412800,0.180213,0.014931,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.015787,mpc,0,-126.340000,54.885000,6.228515,8.386494,6.640000,8.245000,-0.411485,0.141494,-16.436698,-2.104141,2.287110,-2.104141,-16.436698,-0.110000,0.700000,-11,49,-11.221496,48.709251,-11.221496,48.709251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.990428,-4.479775,45.644867,50.736340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557883,1.410369,0.180072,0.012837,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.025720,mpc,0,-126.340000,54.885000,6.081742,8.337325,6.480000,8.215000,-0.398258,0.122325,-16.253729,-4.116798,2.104141,-4.116798,-16.253729,-0.130000,0.610000,-11,67,-10.733214,67.063993,-10.733214,67.063993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.012559,-2.880230,50.344795,55.963971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554417,1.396280,0.137521,0.012761,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.035793,mpc,0,-126.340000,54.885000,5.931549,8.282808,6.320000,8.165000,-0.388451,0.117808,-16.131750,-6.434403,1.799193,-6.434403,-16.131750,-0.080000,0.620000,-19,81,-19.126116,81.482571,-19.126116,81.482571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.642182,-1.889681,45.557614,48.597294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567822,1.410637,0.181475,0.015334,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.045636,mpc,0,-126.340000,54.885000,5.783629,8.225074,6.160000,8.105000,-0.376371,0.120074,-16.436698,-7.776174,2.104141,-7.776174,-16.436698,-0.100000,0.650000,-15,87,-14.560337,86.852147,-14.560337,86.852147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.968358,-0.616345,40.919545,42.717948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538664,1.398519,0.150732,0.013339,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.055716,mpc,0,-126.340000,54.885000,5.631173,8.161470,6.000000,8.035000,-0.368827,0.126470,-16.009771,-7.105289,2.043152,-7.105289,-16.009771,-0.120000,0.820000,-15,63,-15.396952,62.726555,-15.396952,62.726555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.893101,0.331230,37.421000,39.073385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552801,1.397285,0.153043,0.014774,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.065791,mpc,0,-126.340000,54.885000,5.478002,8.093459,5.840000,7.995000,-0.361998,0.098459,-16.375708,-4.421746,2.165131,-4.421746,-16.375708,-0.110000,0.760000,-12,39,-12.208537,38.599892,-12.208537,38.599892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.665236,2.188076,45.205627,49.154727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558516,1.408132,0.180575,0.015626,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.075790,mpc,0,-126.340000,54.885000,5.325440,8.021688,5.670000,7.945000,-0.344560,0.076688,-17.412531,-4.299767,2.104141,-4.299767,-17.412531,-0.080000,0.600000,-5,45,-5.033341,45.342885,-5.033341,45.342885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.869804,5.078447,55.224133,62.477881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557165,1.410104,0.178462,0.013306,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.085798,mpc,0,-126.340000,54.885000,5.172407,7.945698,5.500000,7.895000,-0.327593,0.050698,-17.900448,-6.922320,1.799193,-6.922320,-17.900448,-0.040000,0.510000,-5,69,-4.518454,69.419752,-4.518454,69.419752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.602191,7.831879,57.635612,64.861937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558454,1.410322,0.178464,0.015343,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.095789,mpc,0,-126.340000,54.885000,5.019532,7.865815,5.330000,7.815000,-0.310468,0.050815,-17.839459,-10.154769,1.738204,-10.154769,-17.839459,-0.040000,0.580000,-4,87,-4.254490,87.327845,-4.254490,87.327845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.713764,10.303209,54.227583,58.476736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559793,1.410062,0.191151,0.012880,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.105806,mpc,0,-126.340000,54.885000,4.866420,7.781834,5.150000,7.725000,-0.283580,0.056834,-17.778469,-10.642686,1.799193,-10.642686,-17.778469,-0.030000,0.740000,-3,75,-3.424453,74.938015,-3.424453,74.938015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.484626,12.104847,50.110469,52.927361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557559,1.410229,0.191387,0.013410,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.115712,mpc,0,-126.340000,54.885000,4.715390,7.695084,4.980000,7.645000,-0.264610,0.050084,-17.961438,-8.508050,2.226120,-8.508050,-17.961438,-0.020000,0.790000,0,49,0.205367,48.560486,0.205367,48.560486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.963078,14.105939,53.045965,55.632179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552964,1.397002,0.139809,0.013438,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.125788,mpc,0,-126.340000,54.885000,4.562435,7.603232,4.800000,7.575000,-0.237565,0.028232,-18.510344,-6.190445,2.409089,-6.190445,-18.510344,0.040000,0.660000,2,35,2.151411,35.105393,2.151411,35.105393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.587620,16.754001,62.253551,67.615196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557120,1.409940,0.178284,0.013222,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.135715,mpc,0,-126.340000,54.885000,4.412647,7.509325,4.620000,7.515000,-0.207353,-0.005675,-17.168573,-6.861330,1.677214,-6.861330,-17.168573,0.020000,0.510000,-2,47,-2.422913,47.467901,-2.422913,47.467901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.529442,19.673436,68.769511,76.727134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557685,1.397915,0.136167,0.013474,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.145801,mpc,0,-126.340000,54.885000,4.261674,7.410632,4.450000,7.445000,-0.188326,-0.034368,-16.497687,-9.239925,1.250287,-9.239925,-16.497687,0.010000,0.500000,-4,63,-4.418813,63.083298,-4.418813,63.083298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.114517,21.794196,65.711947,72.172507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567306,1.411385,0.178364,0.017223,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.155792,mpc,0,-126.340000,54.885000,4.113584,7.309771,4.290000,7.335000,-0.176416,-0.025229,-15.826802,-12.899301,1.738204,-12.899301,-15.826802,-0.050000,0.550000,-1,88,-0.780818,87.612090,-0.780818,87.612090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.372596,24.010369,62.222801,67.630257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556796,1.412012,0.189519,0.014387,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.165786,mpc,0,-126.340000,54.885000,3.967202,7.205994,4.140000,7.215000,-0.172798,-0.009006,-15.094927,-13.204249,1.616224,-13.204249,-15.094927,0.030000,0.720000,-15,75,-15.053762,74.960595,-15.053762,74.960595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.780827,25.470302,56.606348,61.763403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557462,1.410265,0.188940,0.014094,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.175786,mpc,0,-126.340000,54.885000,3.822745,7.099444,4.000000,7.115000,-0.177255,-0.015556,-14.058103,-10.581696,1.616224,-10.581696,-14.058103,-0.050000,0.770000,-12,46,-11.501223,45.541293,-11.501223,45.541293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.291767,26.230366,58.870847,62.916981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558610,1.412092,0.177275,0.013588,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.185786,mpc,0,-126.340000,54.885000,3.680582,6.990382,3.860000,7.025000,-0.179418,-0.034618,-13.997114,-8.325081,0.945339,-8.325081,-13.997114,-0.170000,0.670000,7,31,7.378504,31.107857,7.378504,31.107857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.041082,28.095198,63.875256,73.856938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557349,1.412135,0.178249,0.013592,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.195788,mpc,0,-126.340000,54.885000,3.540979,6.879000,3.730000,6.955000,-0.189021,-0.076000,-12.716332,-8.325081,0.640391,-8.325081,-12.716332,-0.050000,0.500000,-15,40,-15.444682,39.999622,-15.444682,39.999622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.075431,31.362268,66.428175,83.704061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552878,1.412270,0.179916,0.013790,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.205802,mpc,0,-126.340000,54.885000,3.404087,6.765397,3.610000,6.855000,-0.205913,-0.089603,-11.191592,-11.679509,0.579401,-11.679509,-11.191592,-0.030000,0.380000,-31,76,-31.499487,75.896199,-31.499487,75.896199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.504383,32.359279,71.990709,84.061474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556618,1.411775,0.193009,0.014279,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.215712,mpc,0,-126.340000,54.885000,3.271710,6.651118,3.510000,6.725000,-0.238290,-0.073882,-10.215758,-14.728989,0.152474,-14.728989,-10.215758,-0.130000,0.570000,-29,86,-28.610565,85.544609,-28.610565,85.544609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.210091,32.375543,62.032226,71.751710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552899,1.400887,0.148569,0.012855,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.225755,mpc,0,-126.340000,54.885000,3.140994,6.533663,3.400000,6.595000,-0.259006,-0.061337,-9.971800,-13.875134,1.250287,-13.875134,-9.971800,-0.190000,0.740000,-21,64,-20.758366,63.666483,-20.758366,63.666483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.334595,33.421599,57.248701,71.634052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567254,1.412443,0.190303,0.014283,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.235788,mpc,0,-126.340000,54.885000,3.014113,6.414879,3.300000,6.475000,-0.285887,-0.060121,-10.886644,-11.679509,1.189297,-11.679509,-10.886644,-0.230000,0.710000,-5,47,-4.620273,46.716866,-4.620273,46.716866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.251142,36.404420,61.501820,83.484633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557074,1.413151,0.178161,0.012323,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.245787,mpc,0,-126.340000,54.885000,2.891629,6.295303,3.190000,6.385000,-0.298371,-0.089697,-11.984457,-8.812998,0.701380,-8.812998,-11.984457,-0.140000,0.550000,-1,34,-1.184764,33.721402,-1.184764,33.721402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.650990,39.858993,67.644260,94.422492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557592,1.414336,0.178421,0.013995,0.503012,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.255790,mpc,0,-126.340000,54.885000,2.773328,6.174730,3.080000,6.295000,-0.306672,-0.120270,-10.642686,-9.910810,0.274453,-9.910810,-10.642686,-0.070000,0.480000,-18,45,-17.903713,44.840759,-17.903713,44.840759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.026323,43.257581,80.330633,105.330138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556744,1.413049,0.177695,0.015145,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.265712,mpc,0,-126.340000,54.885000,2.660398,6.054408,2.980000,6.185000,-0.319602,-0.130592,-9.483883,-11.435550,0.213464,-11.435550,-9.483883,-0.100000,0.450000,-22,59,-21.755142,59.391224,-21.755142,59.391224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.765221,44.095006,80.486869,98.189476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552764,1.401916,0.154019,0.012545,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.275797,mpc,0,-126.340000,54.885000,2.550379,5.931623,2.890000,6.065000,-0.339621,-0.133377,-9.056956,-14.667999,0.823360,-14.667999,-9.056956,-0.140000,0.510000,-18,81,-18.334609,80.838478,-18.334609,80.838478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.089195,45.411626,74.896476,91.723506,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567091,1.414837,0.189148,0.014733,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.285791,mpc,0,-126.340000,54.885000,2.446331,5.809703,2.810000,5.935000,-0.363669,-0.125297,-8.752008,-14.180083,0.884349,-14.180083,-8.752008,-0.160000,0.660000,-15,65,-15.183007,65.288698,-15.183007,65.288698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.402773,46.770885,69.810178,87.120309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557261,1.414260,0.176773,0.014399,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.295780,mpc,0,-126.340000,54.885000,2.347515,5.687845,2.730000,5.825000,-0.382485,-0.137155,-8.447060,-10.825654,0.152474,-10.825654,-8.447060,-0.130000,0.680000,-17,35,-16.612575,34.517895,-16.612575,34.517895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.546217,49.058208,75.063419,94.883663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557544,1.417741,0.178594,0.014087,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.305671,mpc,0,-126.340000,54.885000,2.254986,5.567426,2.650000,5.725000,-0.395014,-0.157574,-7.837164,-8.691018,0.030495,-8.691018,-7.837164,-0.140000,0.550000,-15,26,-15.187643,26.021942,-15.187643,26.021942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.749023,51.276965,83.326959,104.833710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.533205,1.410830,0.154644,0.016457,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.315794,mpc,0,-126.340000,54.885000,2.165967,5.444669,2.570000,5.635000,-0.404033,-0.190331,-7.654195,-9.117946,0.396432,-9.117946,-7.654195,-0.140000,0.400000,-11,41,-11.383198,40.636758,-11.383198,40.636758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.192284,52.719954,84.035280,106.054239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556709,1.413335,0.176999,0.014617,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.325742,mpc,0,-126.340000,54.885000,2.084279,5.324760,2.510000,5.535000,-0.425721,-0.210240,-7.593205,-12.228415,0.701380,-12.228415,-7.593205,-0.130000,0.390000,-10,67,-9.967837,66.998335,-9.967837,66.998335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.279526,54.312081,82.499983,102.442319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558224,1.413158,0.176911,0.013785,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.335789,mpc,0,-126.340000,54.885000,2.007779,5.204619,2.450000,5.415000,-0.442221,-0.210381,-6.251434,-13.143259,0.274453,-13.143259,-6.251434,-0.100000,0.510000,-21,66,-21.260654,66.052794,-21.260654,66.052794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.846511,55.651563,80.493396,97.465356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556759,1.411307,0.175059,0.012700,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.345789,mpc,0,-126.340000,54.885000,1.937808,5.086270,2.390000,5.295000,-0.452192,-0.208730,-4.665705,-11.923467,0.518412,-11.923467,-4.665705,-0.130000,0.600000,-26,49,-26.197583,49.342389,-26.197583,49.342389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.085627,56.773163,82.101737,97.374986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556382,1.412777,0.185781,0.014202,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.355737,mpc,0,-126.340000,54.885000,1.874437,4.969956,2.340000,5.195000,-0.465563,-0.225044,-5.519559,-9.971800,-0.091484,-9.971800,-5.519559,-0.180000,0.580000,-7,35,-6.814704,34.761175,-6.814704,34.761175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.822949,58.056254,82.235820,100.308136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557371,1.424495,0.187831,0.015017,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.365636,mpc,0,-126.340000,54.885000,1.817696,4.855876,2.290000,5.105000,-0.472304,-0.249124,-5.397580,-8.691018,-0.030495,-8.691018,-5.397580,-0.160000,0.460000,-3,34,-2.900323,34.161979,-2.900323,34.161979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.612702,60.728865,78.656923,103.984694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535019,1.414990,0.142259,0.015303,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.375731,mpc,0,-126.340000,54.885000,1.766430,4.741460,2.250000,5.015000,-0.483570,-0.273540,-4.177788,-9.056956,-0.274453,-9.056956,-4.177788,-0.080000,0.400000,-18,42,-18.035043,42.279605,-18.035043,42.279605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.115947,63.364835,85.270424,108.168310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555235,1.403120,0.138959,0.012939,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.385739,mpc,0,-126.340000,54.885000,1.722283,4.630177,2.220000,4.925000,-0.497717,-0.294823,-2.957996,-11.313571,-0.030495,-11.313571,-2.957996,-0.100000,0.390000,-22,62,-22.346792,62.321987,-22.346792,62.321987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.209647,64.470455,88.849907,106.898864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561672,1.414052,0.187943,0.014918,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.395788,mpc,0,-126.340000,54.885000,1.684726,4.520818,2.190000,4.805000,-0.505274,-0.284182,-1.677214,-12.350394,0.091484,-12.350394,-1.677214,-0.140000,0.490000,-23,66,-23.189692,66.179271,-23.189692,66.179271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.657021,65.617867,82.141550,100.333892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557572,1.412748,0.185399,0.014430,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.405636,mpc,0,-126.340000,54.885000,1.654564,4.416180,2.180000,4.695000,-0.525436,-0.278820,-2.043152,-11.496540,0.518412,-11.496540,-2.043152,-0.180000,0.580000,-10,54,-10.181284,54.493270,-10.181284,54.493270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.929550,67.469804,79.948521,100.885619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539099,1.405752,0.150178,0.013492,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.415791,mpc,0,-126.340000,54.885000,1.630388,4.311113,2.170000,4.605000,-0.539612,-0.293887,-1.555235,-9.483883,-0.335443,-9.483883,-1.555235,-0.150000,0.570000,-11,40,-11.481221,39.797645,-11.481221,39.797645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.496778,71.068263,79.397491,107.513071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559882,1.576729,0.238775,0.029681,0.500812,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.425670,mpc,0,-126.340000,54.885000,1.613639,4.211857,2.160000,4.515000,-0.546361,-0.303143,-0.945339,-8.020133,-0.457422,-8.020133,-0.945339,-0.100000,0.500000,-17,36,-16.875833,35.536437,-16.875833,35.536437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.968286,74.167865,84.500646,111.483437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555225,1.454415,0.209917,0.016979,0.502708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.435665,mpc,0,-126.340000,54.885000,1.603493,4.114619,2.150000,4.435000,-0.546507,-0.320381,-0.274453,-8.569039,-0.030495,-8.569039,-0.274453,-0.120000,0.420000,-14,49,-14.012232,48.718880,-14.012232,48.718880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.733397,75.955550,84.680581,109.955248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547251,1.775909,0.256960,0.891328,0.500839,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.445636,mpc,0,-126.340000,54.885000,1.600164,4.020982,2.160000,4.335000,-0.559836,-0.314018,0.091484,-10.520706,0.030495,-10.520706,0.091484,-0.130000,0.430000,-11,68,-11.287828,68.438351,-11.287828,68.438351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.349547,77.932294,80.211833,105.687839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543777,1.492661,0.205488,0.017487,0.500358,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.455667,mpc,0,-126.340000,54.885000,1.603623,3.930362,2.170000,4.235000,-0.566377,-0.304638,1.250287,-11.801488,-1.006328,-11.801488,1.250287,-0.100000,0.530000,-20,75,-20.018641,75.090600,-20.018641,75.090600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.893555,80.025086,77.857189,103.502591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563681,1.712940,0.236700,0.029499,0.500991,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.465640,mpc,0,-126.340000,54.885000,1.613770,3.844008,2.180000,4.135000,-0.566230,-0.290992,1.921172,-10.337738,-0.457422,-10.337738,1.921172,-0.130000,0.650000,-16,57,-16.111298,57.458366,-16.111298,57.458366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.361874,81.444615,77.467197,102.678558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551040,1.491994,0.217440,0.017560,0.500463,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.475639,mpc,0,-126.340000,54.885000,1.630578,3.761343,2.200000,4.055000,-0.569422,-0.293657,1.494245,-7.410237,-0.274453,-7.410237,1.494245,-0.130000,0.630000,-5,38,-5.486570,38.100321,-5.486570,38.100321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.287908,84.016233,76.850349,108.825896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563293,1.688164,0.221173,0.023394,0.500570,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.485639,mpc,0,-126.340000,54.885000,1.653930,3.682740,2.220000,3.985000,-0.566070,-0.302260,0.091484,-6.739351,-0.640391,-6.739351,0.091484,-0.100000,0.510000,10,46,9.972687,45.912666,9.972687,45.912666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.967999,86.761847,76.695785,112.107777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546524,1.482275,0.228631,0.019278,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.495685,mpc,0,-126.340000,54.885000,1.683851,3.608032,2.230000,3.915000,-0.546149,-0.306968,1.738204,-7.654195,-0.640391,-7.654195,1.738204,-0.030000,0.450000,-5,63,-5.182043,62.674626,-5.182043,62.674626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.664397,89.292033,77.720939,112.902405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546073,1.533986,0.174301,0.013134,0.500302,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.505714,mpc,0,-126.340000,54.885000,1.720033,3.537854,2.250000,3.835000,-0.529967,-0.297146,3.262944,-8.081122,-1.006328,-8.081122,3.262944,-0.010000,0.530000,-15,65,-15.269587,64.677504,-15.269587,64.677504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.734855,89.534580,82.732990,110.300299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560648,1.421630,0.150347,0.013189,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.515720,mpc,0,-126.340000,54.885000,1.762257,3.472339,2.280000,3.765000,-0.517743,-0.292661,3.018985,-8.203101,-0.335443,-8.203101,3.018985,-0.040000,0.590000,-4,65,-3.726245,65.098499,-3.726245,65.098499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.934044,89.516595,79.402413,105.854907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553832,1.407468,0.138081,0.012271,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.525792,mpc,0,-126.340000,54.885000,1.810737,3.411070,2.310000,3.685000,-0.499263,-0.273930,3.323933,-6.800341,-0.030495,-6.800341,3.323933,-0.040000,0.610000,1,58,1.353888,57.965614,1.353888,57.965614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.477030,90.747970,74.416969,105.858627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557943,1.410658,0.173430,0.014844,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.535790,mpc,0,-126.340000,54.885000,1.864599,3.354986,2.350000,3.625000,-0.485401,-0.270014,2.897006,-6.007476,-0.884349,-6.007476,2.897006,-0.030000,0.600000,10,57,10.267612,56.901516,10.267612,56.901516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.906738,92.259021,73.925517,106.124625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558314,1.411209,0.174372,0.013919,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.545787,mpc,0,-126.340000,54.885000,1.923929,3.303740,2.380000,3.575000,-0.456071,-0.271260,2.470079,-4.665705,-0.640391,-4.665705,2.470079,0.020000,0.570000,16,53,15.571105,53.069020,15.571105,53.069020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.373741,92.756624,75.210533,105.584213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556574,1.411984,0.173539,0.014774,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.555788,mpc,0,-126.340000,54.885000,1.988522,3.257386,2.410000,3.545000,-0.421478,-0.287614,3.262944,-4.421746,-0.335443,-4.421746,3.262944,0.030000,0.550000,15,56,15.096951,55.630147,15.096951,55.630147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.229879,92.772920,80.394959,108.740189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557569,1.410025,0.173924,0.013090,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.565792,mpc,0,-126.340000,54.885000,2.058109,3.216011,2.450000,3.505000,-0.391891,-0.288989,4.055809,-3.994819,-0.457422,-3.994819,4.055809,0.050000,0.540000,12,58,12.250453,57.575416,12.250453,57.575416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.198677,91.869516,83.022866,108.894861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558032,1.409138,0.175538,0.014456,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.575800,mpc,0,-126.340000,54.885000,2.132424,3.179679,2.490000,3.465000,-0.357576,-0.285321,3.323933,-3.933829,-0.030495,-3.933829,3.323933,0.080000,0.560000,21,60,21.081430,60.451922,21.081430,60.451922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.726190,90.583498,81.765658,105.875729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556875,1.408385,0.174909,0.014449,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.585791,mpc,0,-126.340000,54.885000,2.210985,3.148516,2.530000,3.435000,-0.319015,-0.286484,4.787684,-3.384923,-0.518412,-3.384923,4.787684,0.110000,0.570000,12,60,11.801223,59.530252,11.801223,59.530252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.679280,88.807773,80.435177,104.000558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555983,1.409639,0.175023,0.014224,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.595792,mpc,0,-126.340000,54.885000,2.293684,3.122469,2.590000,3.405000,-0.296316,-0.282531,5.580549,-2.653048,-0.091484,-2.653048,5.580549,0.140000,0.570000,6,58,5.571403,58.428253,5.571403,58.428253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.448081,86.633367,82.062336,104.035240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557935,1.408807,0.173927,0.013369,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.605670,mpc,0,-126.340000,54.885000,2.379038,3.101823,2.650000,3.375000,-0.270962,-0.273177,6.129455,-2.104141,0.030495,-2.104141,6.129455,0.140000,0.580000,5,58,5.260729,58.403521,5.260729,58.403521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.149386,84.209792,78.705896,100.633845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542509,1.413411,0.150482,0.013394,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.615715,mpc,0,-126.340000,54.885000,2.469214,3.086026,2.720000,3.355000,-0.250786,-0.268974,6.373413,-1.799193,-0.579401,-1.799193,6.373413,0.140000,0.580000,7,61,7.065886,60.960924,7.065886,60.960924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.703500,81.776726,77.311290,100.316967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557914,1.401973,0.139686,0.013721,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.625692,mpc,0,-126.340000,54.885000,2.561780,3.075530,2.790000,3.345000,-0.228220,-0.269470,6.922320,-1.128308,-0.396432,-1.128308,6.922320,0.110000,0.580000,10,60,10.167736,60.159172,10.167736,60.159172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.993473,79.012889,75.973942,99.929879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550097,1.400661,0.141831,0.014175,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.635786,mpc,0,-126.340000,54.885000,2.658112,3.070168,2.860000,3.345000,-0.201888,-0.274832,6.312424,-0.701380,-0.274453,-0.701380,6.312424,0.120000,0.580000,18,61,18.073469,60.858697,18.073469,60.858697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.990430,76.361386,74.720283,100.628487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552238,1.403631,0.174966,0.014542,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.645788,mpc,0,-126.340000,54.885000,2.755808,3.070053,2.930000,3.335000,-0.174192,-0.264947,7.288257,0.152474,-0.579401,0.152474,7.288257,0.130000,0.600000,12,57,12.300131,57.419607,12.300131,57.419607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.559214,73.122014,74.129308,99.716542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556013,1.402569,0.171863,0.014969,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.655692,mpc,0,-126.340000,54.885000,2.854355,3.075007,3.010000,3.345000,-0.155645,-0.269993,7.776174,1.494245,-0.274453,1.494245,7.776174,0.150000,0.570000,8,53,7.700867,52.927576,7.700867,52.927576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.184702,70.195826,75.079544,100.659224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556420,1.398460,0.134768,0.012339,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.665789,mpc,0,-126.340000,54.885000,2.956242,3.085201,3.090000,3.355000,-0.133758,-0.269799,8.447060,1.128308,-0.945339,1.128308,8.447060,0.140000,0.550000,5,62,4.738779,61.911588,4.738779,61.911588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.133163,67.965803,74.802727,99.884421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553756,1.399602,0.171918,0.012797,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.675789,mpc,0,-126.340000,54.885000,3.058159,3.100365,3.190000,3.375000,-0.131841,-0.274635,8.752008,0.762370,-0.152474,0.762370,8.752008,0.120000,0.560000,4,68,4.042213,68.344673,4.042213,68.344673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.777109,65.067290,76.283632,97.625226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555066,1.400449,0.171546,0.015207,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.685636,mpc,0,-126.340000,54.885000,3.159062,3.120157,3.280000,3.375000,-0.120938,-0.254843,8.812998,0.518412,-0.945339,0.518412,8.812998,0.110000,0.620000,5,71,4.583084,71.242142,4.583084,71.242142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.999518,62.214629,78.764804,97.188949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539355,1.398058,0.139187,0.013715,0.502067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.695713,mpc,0,-126.340000,54.885000,3.262431,3.145324,3.380000,3.395000,-0.117569,-0.249676,9.178935,1.677214,-0.213464,1.677214,9.178935,0.090000,0.650000,3,64,3.249498,63.829057,3.249498,63.829057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.945572,59.200631,78.729102,94.698350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557214,1.395522,0.138016,0.013254,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.705784,mpc,0,-126.340000,54.885000,3.365412,3.175353,3.480000,3.415000,-0.114588,-0.239647,9.483883,3.506902,0.091484,3.506902,9.483883,0.080000,0.660000,1,53,0.808203,52.548734,0.808203,52.548734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.183586,56.417257,78.409052,93.563167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555861,1.454068,0.173286,0.014358,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.715744,mpc,0,-126.340000,54.885000,3.466467,3.209740,3.580000,3.455000,-0.113533,-0.245260,9.178935,3.872840,-0.213464,3.872840,9.178935,0.090000,0.590000,0,59,0.086010,58.779340,0.086010,58.779340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.531848,54.508915,78.544413,94.068713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548269,1.399465,0.173835,0.013502,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.725785,mpc,0,-126.340000,54.885000,3.567105,3.249019,3.670000,3.495000,-0.102895,-0.245981,8.386070,3.323933,-0.396432,3.323933,8.386070,0.090000,0.570000,5,69,4.960725,69.311787,4.960725,69.311787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.151599,52.044635,76.043742,88.889847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556751,1.398898,0.173078,0.015038,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.735787,mpc,0,-126.340000,54.885000,3.665645,3.292624,3.760000,3.525000,-0.094355,-0.232376,7.349247,3.140965,-0.213464,3.140965,7.349247,0.090000,0.620000,12,72,11.605025,71.895787,11.605025,71.895787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.761884,48.779145,76.080586,86.778875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555393,1.397834,0.174389,0.012446,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.745734,mpc,0,-126.340000,54.885000,3.761504,3.340291,3.840000,3.565000,-0.078496,-0.224709,7.227268,3.018985,-0.396432,3.018985,7.227268,0.070000,0.670000,13,73,13.282144,72.707547,13.282144,72.707547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.943302,45.906552,77.305214,88.124215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561059,1.393212,0.139016,0.014193,0.505572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.755724,mpc,0,-126.340000,54.885000,3.855164,3.392336,3.910000,3.605000,-0.054836,-0.212664,6.068465,3.933829,-0.457422,3.933829,6.068465,0.090000,0.710000,19,66,19.082231,66.276092,19.082231,66.276092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.935433,42.868045,75.833520,86.441183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552256,1.392730,0.133873,0.012003,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.765784,mpc,0,-126.340000,54.885000,3.946377,3.448816,3.980000,3.655000,-0.033623,-0.206184,5.641538,5.031642,-0.213464,5.031642,5.641538,0.160000,0.680000,12,64,11.833296,63.541862,11.833296,63.541862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.223308,39.800175,75.122990,86.050562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555592,1.397802,0.174778,0.013836,0.501005,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.775787,mpc,0,-126.340000,54.885000,4.033542,3.508873,4.040000,3.705000,-0.006458,-0.196127,4.787684,6.373413,-0.823360,6.373413,4.787684,0.160000,0.650000,17,59,16.791632,59.327114,16.791632,59.327114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.607688,36.661774,73.608148,84.597537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557100,1.397577,0.172521,0.014719,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.785788,mpc,0,-126.340000,54.885000,4.116696,3.572617,4.090000,3.765000,0.026696,-0.192383,4.421746,5.214611,-0.457422,5.214611,4.421746,0.170000,0.620000,16,75,16.229214,74.575685,16.229214,74.575685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.484911,34.055987,75.127238,85.640611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556644,1.397924,0.173817,0.014733,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.795670,mpc,0,-126.340000,54.885000,4.194520,3.639070,4.140000,3.815000,0.054520,-0.175930,4.116798,4.360757,0.274453,4.360757,4.116798,0.180000,0.650000,14,84,13.962832,83.887547,13.962832,83.887547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.205581,30.492849,73.685756,81.399486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569830,1.455272,0.200318,0.016594,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.805667,mpc,0,-126.340000,54.885000,4.268419,3.709615,4.180000,3.875000,0.088419,-0.165385,3.567892,5.153621,0.152474,5.153621,3.567892,0.200000,0.750000,13,72,12.920991,72.335078,12.920991,72.335078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.847060,26.472133,75.084730,82.757426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547291,1.710319,0.224661,0.023241,0.501280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.815656,mpc,0,-126.340000,54.885000,4.336983,3.783244,4.220000,3.945000,0.116983,-0.161756,3.384923,7.471226,-0.213464,7.471226,3.384923,0.180000,0.770000,14,54,13.769580,53.654148,13.769580,53.654148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.084461,23.108489,78.257505,84.755796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.627058,1.672723,0.221060,0.028135,0.501032,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.825642,mpc,0,-126.340000,54.885000,4.399830,3.859781,4.250000,4.025000,0.149830,-0.165219,3.262944,8.630029,-0.213464,8.630029,3.262944,0.210000,0.660000,8,55,7.622037,55.033345,7.622037,55.033345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.728955,20.771884,81.242159,88.998751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557295,1.847588,0.287208,0.035814,0.500974,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.835885,mpc,0,-126.340000,54.885000,4.457959,3.941124,4.280000,4.105000,0.177959,-0.163876,1.555235,7.471226,-0.335443,7.471226,1.555235,0.180000,0.580000,21,74,20.742601,74.288769,20.742601,74.288769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.912430,18.722306,79.679511,86.043045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615538,1.747432,0.256438,0.035894,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.845660,mpc,0,-126.340000,54.885000,4.507053,4.021207,4.310000,4.175000,0.197053,-0.153793,1.555235,6.373413,0.030495,6.373413,1.555235,0.180000,0.650000,15,80,15.205566,80.494572,15.205566,80.494572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.072976,15.825317,79.128105,86.040633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612131,1.774611,0.305992,0.042392,0.503856,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008257,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.855645,mpc,0,-126.340000,54.885000,4.550399,4.105285,4.330000,4.235000,0.220399,-0.129715,0.823360,6.434403,0.091484,6.434403,0.823360,0.180000,0.710000,15,79,15.211470,78.713450,15.211470,78.713450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.585755,13.031560,80.949862,90.782154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594729,1.646029,0.218676,0.027902,0.500320,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.865640,mpc,0,-126.340000,54.885000,4.586529,4.191509,4.330000,4.325000,0.256529,-0.133491,0.518412,8.020133,0.396432,8.020133,0.518412,0.200000,0.760000,11,62,10.655425,62.056900,10.655425,62.056900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.134314,10.400503,82.379094,91.867535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559610,1.638975,0.222909,0.020870,0.500788,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.875639,mpc,0,-126.340000,54.885000,4.615058,4.279612,4.340000,4.415000,0.275058,-0.135388,-0.396432,10.642686,0.457422,10.642686,-0.396432,0.190000,0.710000,14,45,13.654026,45.357608,13.654026,45.357608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.109140,8.351217,83.657486,92.242964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565419,1.461264,0.216078,0.018308,0.500938,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.885641,mpc,0,-126.340000,54.885000,4.635638,4.369359,4.340000,4.515000,0.295638,-0.145641,-1.738204,10.032790,0.152474,10.032790,-1.738204,0.100000,0.590000,30,61,30.109297,60.586920,30.109297,60.586920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.381078,7.874589,85.054545,91.927395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556193,1.680497,0.250673,0.030647,0.500995,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.895643,mpc,0,-126.340000,54.885000,4.647938,4.460477,4.330000,4.615000,0.317938,-0.154523,-1.555235,9.117946,0.091484,9.117946,-1.555235,0.200000,0.570000,9,70,9.151920,70.384797,9.151920,70.384797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.499372,6.496016,80.801349,87.725273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562426,1.643089,0.226879,0.017711,0.500706,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.905640,mpc,0,-126.340000,54.885000,4.651657,4.552676,4.320000,4.695000,0.331657,-0.142324,-1.006328,7.532216,-0.030495,7.532216,-1.006328,0.210000,0.630000,-7,80,-6.903798,79.855718,-6.903798,79.855718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.888265,4.965517,79.438821,92.398144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567190,1.755930,0.242937,0.040504,0.505929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.915659,mpc,0,-126.340000,54.885000,4.646502,4.645970,4.310000,4.785000,0.336502,-0.139030,-0.213464,7.410237,0.457422,7.410237,-0.213464,0.130000,0.720000,-14,74,-13.737790,73.598968,-13.737790,73.598968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.227616,3.699035,77.159572,88.616529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.617045,1.530660,0.209276,0.026095,0.500777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.925718,mpc,0,-126.340000,54.885000,4.632117,4.740292,4.300000,4.875000,0.332117,-0.134708,-1.860183,9.788831,0.579401,9.788831,-1.860183,0.130000,0.740000,-9,53,-9.360061,52.618006,-9.360061,52.618006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.569818,2.932198,77.213457,84.553104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557339,1.395691,0.147079,0.013174,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.935748,mpc,0,-126.340000,54.885000,4.608343,4.834749,4.290000,4.995000,0.318343,-0.160251,-3.262944,12.167426,0.152474,12.167426,-3.262944,0.060000,0.660000,2,37,1.861481,36.976857,1.861481,36.976857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.501721,3.293421,80.740392,84.793081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549991,1.412471,0.184169,0.013490,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.945789,mpc,0,-126.340000,54.885000,4.574894,4.929457,4.260000,5.105000,0.314894,-0.175543,-3.384923,10.886644,0.396432,10.886644,-3.384923,0.060000,0.510000,-7,58,-6.996617,58.384779,-6.996617,58.384779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.014690,5.760423,82.878272,93.093581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559209,1.416419,0.184651,0.017045,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.955788,mpc,0,-126.340000,54.885000,4.531796,5.023675,4.230000,5.195000,0.301796,-0.171325,-4.116798,7.837164,0.762370,7.837164,-4.116798,0.040000,0.530000,-11,82,-11.051101,82.448443,-11.051101,82.448443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.323749,7.097673,74.366370,80.988802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558356,1.409841,0.184217,0.013003,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.965788,mpc,0,-126.340000,54.885000,4.478747,5.117572,4.190000,5.275000,0.288747,-0.157428,-5.397580,6.495393,0.640391,6.495393,-5.397580,0.000000,0.650000,-7,84,-7.225434,84.343873,-7.225434,84.343873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.471517,7.706027,68.062387,72.978729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558746,1.410083,0.184828,0.014024,0.502553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.975790,mpc,0,-126.340000,54.885000,4.415599,5.210904,4.140000,5.355000,0.275599,-0.144096,-5.763517,7.837164,1.189297,7.837164,-5.763517,0.000000,0.760000,-15,64,-15.207567,63.567895,-15.207567,63.567895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.614243,8.327550,68.317770,71.402640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557607,1.413445,0.184950,0.014882,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.985724,mpc,0,-126.340000,54.885000,4.342772,5.302785,4.090000,5.445000,0.252772,-0.142215,-6.007476,9.788831,0.701380,9.788831,-6.007476,-0.070000,0.730000,-16,48,-16.223429,48.174151,-16.223429,48.174151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.887402,10.378971,70.645233,77.696403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551095,1.394208,0.139995,0.014054,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.995787,mpc,0,-126.340000,54.885000,4.258620,5.394803,4.030000,5.545000,0.228620,-0.150197,-7.410237,9.910810,0.396432,9.910810,-7.410237,-0.100000,0.600000,-13,56,-12.658845,56.150049,-12.658845,56.150049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.583203,12.997193,70.225919,80.074924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556948,1.408741,0.181442,0.013073,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.005789,mpc,0,-126.340000,54.885000,4.164570,5.484955,3.960000,5.635000,0.204570,-0.150045,-7.410237,8.081122,0.457422,8.081122,-7.410237,-0.090000,0.570000,-27,72,-26.937267,72.498371,-26.937267,72.498371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.243469,14.428025,65.244330,72.333813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557012,1.409413,0.178414,0.013321,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.015752,mpc,0,-126.340000,54.885000,4.060522,5.573235,3.890000,5.715000,0.170522,-0.141765,-8.873987,5.397580,0.823360,5.397580,-8.873987,-0.160000,0.630000,-21,89,-20.532945,88.917691,-20.532945,88.917691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.435730,15.332043,57.163522,60.631886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556330,1.408840,0.195268,0.014319,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.025790,mpc,0,-126.340000,54.885000,3.945190,5.660427,3.800000,5.775000,0.145190,-0.114573,-9.666852,5.580549,0.945339,5.580549,-9.666852,-0.170000,0.760000,-25,77,-24.956712,76.914080,-24.956712,76.914080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.724130,15.119430,54.239435,53.897274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556357,1.408648,0.181801,0.015993,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.035788,mpc,0,-126.340000,54.885000,3.819874,5.745280,3.710000,5.845000,0.109874,-0.099720,-10.276748,7.471226,1.860183,7.471226,-10.276748,-0.190000,0.790000,-30,57,-30.290110,57.212103,-30.290110,57.212103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.381840,15.650463,55.606841,56.367159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556790,1.407874,0.183686,0.013412,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.045709,mpc,0,-126.340000,54.885000,3.685242,5.827307,3.600000,5.925000,0.085242,-0.097693,-11.740498,8.020133,0.945339,8.020133,-11.740498,-0.250000,0.710000,-22,57,-22.180338,56.924373,-22.180338,56.924373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.102884,17.312638,57.684662,62.383076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553305,1.462227,0.128175,0.014265,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.055794,mpc,0,-126.340000,54.885000,3.537944,5.908258,3.480000,6.005000,0.057944,-0.096742,-12.960290,7.776174,0.701380,7.776174,-12.960290,-0.200000,0.630000,-30,64,-30.181422,63.702930,-30.181422,63.702930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.487990,18.239902,56.667843,61.074390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558670,1.409862,0.178899,0.015038,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.065792,mpc,0,-126.340000,54.885000,3.381616,5.985880,3.350000,6.075000,0.031616,-0.089120,-13.753155,5.641538,1.433256,5.641538,-13.753155,-0.200000,0.630000,-37,79,-36.816744,79.454717,-36.816744,79.454717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.269639,18.864290,52.196747,54.507401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559193,1.409921,0.176783,0.014125,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.075787,mpc,0,-126.340000,54.885000,3.215175,6.060669,3.220000,6.125000,-0.004825,-0.064331,-15.094927,3.811850,1.799193,3.811850,-15.094927,-0.260000,0.700000,-32,88,-31.657776,88.381507,-31.657776,88.381507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.138912,19.222337,47.432901,46.573057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558352,1.410062,0.192153,0.014350,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.085792,mpc,0,-126.340000,54.885000,3.038559,6.132513,3.060000,6.175000,-0.021441,-0.042487,-17.290552,3.384923,2.348100,3.384923,-17.290552,-0.280000,0.810000,-21,81,-21.231437,81.465886,-21.231437,81.465886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.573016,19.500716,46.856855,44.563864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555717,1.411476,0.194351,0.013816,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.095743,mpc,0,-126.340000,54.885000,2.853085,6.200802,2.880000,6.235000,-0.026915,-0.034198,-19.181230,4.787684,1.738204,4.787684,-19.181230,-0.260000,0.820000,-16,66,-16.214435,66.419461,-16.214435,66.419461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.449256,19.874619,50.977077,51.466792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548274,1.411848,0.180732,0.015110,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.105799,mpc,0,-126.340000,54.885000,2.655942,6.266409,2.700000,6.295000,-0.044058,-0.028591,-19.852116,6.251434,1.982162,6.251434,-19.852116,-0.230000,0.770000,-24,55,-24.126283,55.300373,-24.126283,55.300373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.434717,20.043772,54.192355,58.663998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557651,1.411165,0.165873,0.016026,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.115788,mpc,0,-126.340000,54.885000,2.450626,6.328032,2.510000,6.365000,-0.059374,-0.036968,-19.852116,6.861330,2.104141,6.861330,-19.852116,-0.230000,0.670000,-34,54,-34.393109,54.481530,-34.393109,54.481530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.733850,19.699017,54.053592,60.501265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557081,1.412744,0.179164,0.013016,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.125792,mpc,0,-126.340000,54.885000,2.235781,6.386036,2.310000,6.415000,-0.074219,-0.028964,-21.071908,3.750861,1.799193,3.750861,-21.071908,-0.270000,0.610000,-30,83,-30.097733,82.552989,-30.097733,82.552989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.873886,19.872074,50.477624,56.730328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556894,1.411220,0.180954,0.014246,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.135788,mpc,0,-126.340000,54.885000,2.012111,6.440143,2.110000,6.455000,-0.097889,-0.014857,-20.583991,1.128308,2.531068,1.128308,-20.583991,-0.290000,0.710000,-43,94,-42.974383,93.751430,-42.974383,93.751430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.411200,19.434559,45.842239,46.563102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558300,1.412090,0.192919,0.013498,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.145794,mpc,0,-126.340000,54.885000,1.779540,6.490291,1.900000,6.465000,-0.120460,0.025291,-21.559824,0.762370,2.348100,0.762370,-21.559824,-0.310000,0.850000,-43,84,-43.127575,84.498974,-43.127575,84.498974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.524691,19.344667,42.894638,41.809350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555686,1.412466,0.206815,0.015777,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.155790,mpc,0,-126.340000,54.885000,1.538793,6.536257,1.680000,6.505000,-0.141207,0.031257,-23.145554,2.592058,2.348100,2.592058,-23.145554,-0.370000,0.870000,-31,64,-30.555297,64.012690,-30.555297,64.012690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.517543,19.836881,45.918932,46.772060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591732,1.500221,0.232855,0.019972,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.165637,mpc,0,-126.340000,54.885000,1.293733,6.577376,1.440000,6.545000,-0.146267,0.032376,-25.707117,4.238777,2.531068,4.238777,-25.707117,-0.330000,0.790000,-20,53,-19.714316,53.115902,-19.714316,53.115902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.956653,20.470351,52.585289,59.169182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546564,1.492120,0.243893,0.019329,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.175649,mpc,0,-126.340000,54.885000,1.036909,6.614830,1.180000,6.585000,-0.143091,0.029830,-26.926909,3.872840,2.592058,3.872840,-26.926909,-0.280000,0.670000,-21,62,-21.475738,62.149622,-21.475738,62.149622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.342394,20.919198,54.985368,65.339435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580696,1.621847,0.197460,0.018256,0.500530,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.185638,mpc,0,-126.340000,54.885000,0.773258,6.647730,0.910000,6.625000,-0.136742,0.022730,-27.048889,2.043152,3.628881,2.043152,-27.048889,-0.220000,0.620000,-35,77,-34.697852,77.182762,-34.697852,77.182762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.314720,20.433793,50.421277,59.129817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545857,1.715064,0.245005,0.029259,0.503209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.195647,mpc,0,-126.340000,54.885000,0.502108,6.676116,0.630000,6.635000,-0.127892,0.041116,-28.024722,-0.701380,2.653048,-0.701380,-28.024722,-0.270000,0.700000,-27,91,-26.955151,90.670550,-26.955151,90.670550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.021126,19.897286,42.378020,48.013059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568784,1.497370,0.213541,0.017581,0.500496,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.205635,mpc,0,-126.340000,54.885000,0.224916,6.699795,0.350000,6.635000,-0.125084,0.064795,-29.122535,-1.189297,3.872840,-1.189297,-29.122535,-0.270000,0.810000,-23,83,-22.831629,83.300722,-22.831629,83.300722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.133722,19.747494,41.551138,45.273724,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551374,1.544669,0.195922,0.013516,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.215637,mpc,0,-126.340000,54.885000,-0.058886,6.718780,0.050000,6.645000,-0.108886,0.073780,-30.403317,-0.091484,3.079975,-0.091484,-30.403317,-0.290000,0.850000,-12,67,-12.435545,66.883337,-12.435545,66.883337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.348000,19.995259,45.432992,51.908029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543032,1.430867,0.167555,0.012536,0.500444,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.225655,mpc,0,-126.340000,54.885000,-0.348900,6.732990,-0.250000,6.675000,-0.098900,0.057990,-31.196182,1.799193,3.384923,1.799193,-31.196182,-0.200000,0.780000,-20,51,-19.729676,51.021702,-19.729676,51.021702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.689911,19.826715,50.828317,62.179963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558184,1.414114,0.137806,0.011269,0.501017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.235635,mpc,0,-126.340000,54.885000,-0.643132,6.742313,-0.580000,6.695000,-0.063132,0.047313,-31.074202,1.677214,3.384923,1.677214,-31.074202,-0.200000,0.600000,-22,62,-22.015590,62.163395,-22.015590,62.163395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.479200,19.210449,52.355272,67.734055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530114,1.407183,0.127591,0.011925,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007582,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.245793,mpc,0,-126.340000,54.885000,-0.947631,6.746806,-0.880000,6.715000,-0.067631,0.031806,-29.671441,-1.250287,3.506902,-1.250287,-29.671441,-0.210000,0.600000,-38,80,-38.313809,80.442029,-38.313809,80.442029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.106422,18.373256,48.043522,60.570056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548898,1.414754,0.177749,0.014589,0.500343,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.255788,mpc,0,-126.340000,54.885000,-1.251657,6.746278,-1.150000,6.695000,-0.101657,0.051278,-29.244514,-2.836017,3.750861,-2.836017,-29.244514,-0.280000,0.710000,-41,82,-41.170893,81.639517,-41.170893,81.639517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.689383,17.403043,40.030324,48.190248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559150,1.428531,0.185706,0.016967,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.265792,mpc,0,-126.340000,54.885000,-1.559915,6.740814,-1.440000,6.685000,-0.119915,0.055814,-29.793421,-3.140965,3.506902,-3.140965,-29.793421,-0.360000,0.780000,-31,74,-31.092276,73.852486,-31.092276,73.852486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.457421,17.741596,40.788689,48.351101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555129,1.415225,0.176841,0.013227,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.275787,mpc,0,-126.340000,54.885000,-1.871346,6.730414,-1.750000,6.675000,-0.121346,0.055414,-31.867067,-1.982162,3.384923,-1.982162,-31.867067,-0.360000,0.780000,-15,60,-14.787120,59.738195,-14.787120,59.738195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.743058,18.621013,47.085406,57.201831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556408,1.415401,0.176394,0.012727,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.285651,mpc,0,-126.340000,54.885000,-2.181628,6.715310,-2.070000,6.665000,-0.111628,0.050310,-33.147849,-1.616224,3.384923,-1.616224,-33.147849,-0.290000,0.700000,-13,59,-12.628912,58.524201,-12.628912,58.524201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.756758,19.966466,53.801550,68.972124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577285,1.420086,0.164067,0.015334,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.295792,mpc,0,-126.340000,54.885000,-2.503106,6.694783,-2.400000,6.655000,-0.103106,0.039783,-33.025870,-2.775027,3.628881,-2.775027,-33.025870,-0.220000,0.650000,-24,67,-23.673185,66.933547,-23.673185,66.933547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.553823,20.445680,52.890569,69.538614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555243,1.414190,0.162868,0.012605,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.305794,mpc,0,-126.340000,54.885000,-2.822184,6.669593,-2.720000,6.635000,-0.102184,0.034593,-32.050036,-3.323933,3.323933,-3.323933,-32.050036,-0.210000,0.650000,-35,67,-35.201699,66.871924,-35.201699,66.871924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.767009,19.350840,49.675997,60.814153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555748,1.413712,0.175445,0.012672,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.315637,mpc,0,-126.340000,54.885000,-3.137616,6.640045,-3.030000,6.615000,-0.107616,0.025045,-32.476963,-4.482736,3.567892,-4.482736,-32.476963,-0.260000,0.680000,-27,69,-27.205481,68.540225,-27.205481,68.540225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.846631,18.568722,46.199746,56.483841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557473,1.416369,0.177036,0.013604,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.325640,mpc,0,-126.340000,54.885000,-3.459159,6.605219,-3.350000,6.575000,-0.109159,0.030219,-33.025870,-4.787684,3.689871,-4.787684,-33.025870,-0.290000,0.690000,-18,67,-18.480000,66.513915,-18.480000,66.513915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.193193,19.058600,46.195146,60.296626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545417,1.414970,0.179366,0.013009,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.335662,mpc,0,-126.340000,54.885000,-3.781797,6.565528,-3.680000,6.545000,-0.101797,0.020528,-33.879724,-3.933829,3.628881,-3.933829,-33.879724,-0.270000,0.680000,-12,55,-11.814581,55.330237,-11.814581,55.330237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.519533,19.664388,50.301734,65.482648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558478,1.448386,0.154208,0.015394,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.345789,mpc,0,-126.340000,54.885000,-4.107771,6.520609,-4.030000,6.515000,-0.077771,0.005609,-34.123682,-4.238777,3.323933,-4.238777,-34.123682,-0.220000,0.640000,-13,55,-12.766051,55.275196,-12.766051,55.275196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.328202,20.344621,58.211085,73.189495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558808,1.426999,0.160113,0.015298,0.503131,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.355788,mpc,0,-126.340000,54.885000,-4.429057,6.471586,-4.380000,6.475000,-0.049057,-0.003414,-34.550610,-5.336590,3.994819,-5.336590,-34.550610,-0.200000,0.590000,-8,64,-8.082089,63.986989,-8.082089,63.986989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.265563,20.367584,61.578679,72.928710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555613,1.409841,0.161337,0.012529,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.365787,mpc,0,-126.340000,54.885000,-4.749330,6.417993,-4.720000,6.415000,-0.029330,0.002993,-34.123682,-6.617372,3.811850,-6.617372,-34.123682,-0.170000,0.620000,-12,69,-12.337769,68.729442,-12.337769,68.729442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.560849,20.498875,62.524205,72.146673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557832,1.408999,0.175606,0.013805,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.375786,mpc,0,-126.340000,54.885000,-5.068065,6.359924,-5.060000,6.365000,-0.008065,-0.005076,-33.147849,-6.739351,3.567892,-6.739351,-33.147849,-0.160000,0.670000,-18,61,-18.324402,60.656713,-18.324402,60.656713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.350615,19.704044,60.500881,67.805035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557660,1.416653,0.175042,0.014467,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.385792,mpc,0,-126.340000,54.885000,-5.385005,6.297428,-5.380000,6.325000,-0.005005,-0.027572,-32.111026,-5.946486,2.957996,-5.946486,-32.111026,-0.210000,0.650000,-18,50,-17.908954,49.613482,-17.908954,49.613482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.313373,18.623678,59.951647,67.954034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556844,1.410799,0.163422,0.015232,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.395793,mpc,0,-126.340000,54.885000,-5.699307,6.230681,-5.690000,6.275000,-0.009307,-0.044319,-31.196182,-5.824507,3.262944,-5.824507,-31.196182,-0.220000,0.600000,-22,47,-21.637372,47.241340,-21.637372,47.241340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.395881,17.935100,61.246361,71.405107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555717,1.410282,0.161473,0.013137,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.405787,mpc,0,-126.340000,54.885000,-6.010399,6.159825,-5.980000,6.225000,-0.030399,-0.065175,-30.647275,-7.227268,2.897006,-7.227268,-30.647275,-0.250000,0.530000,-21,59,-21.411952,59.428620,-21.411952,59.428620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.700250,17.676714,60.035298,71.054963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557493,1.408594,0.176689,0.013351,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.415784,mpc,0,-126.340000,54.885000,-6.318179,6.084900,-6.280000,6.155000,-0.038179,-0.070100,-28.695608,-7.776174,2.653048,-7.776174,-28.695608,-0.260000,0.550000,-34,59,-33.987629,58.595563,-33.987629,58.595563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.549279,17.545969,56.096647,67.416886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556858,1.408827,0.178673,0.014234,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.425677,mpc,0,-126.340000,54.885000,-6.618937,6.006899,-6.550000,6.085000,-0.068937,-0.078101,-27.963733,-8.691018,2.836017,-8.691018,-27.963733,-0.260000,0.590000,-40,58,-39.928678,58.233360,-39.928678,58.233360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.547850,17.086408,54.907866,65.877264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552715,1.418973,0.187794,0.014228,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.435670,mpc,0,-126.340000,54.885000,-6.918436,5.924350,-6.830000,6.015000,-0.088436,-0.090650,-27.780764,-7.837164,2.714037,-7.837164,-27.780764,-0.370000,0.590000,-24,47,-24.406700,46.996732,-24.406700,46.996732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.768903,16.698450,53.493548,66.175498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550396,1.405446,0.154855,0.013487,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.445701,mpc,0,-126.340000,54.885000,-7.214337,5.837817,-7.110000,5.955000,-0.104337,-0.117183,-27.719774,-7.898153,2.226120,-7.898153,-27.719774,-0.340000,0.550000,-24,45,-24.160871,44.949406,-24.160871,44.949406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.950138,18.341590,59.473094,78.734861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553271,1.438794,0.140129,0.013320,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.455788,mpc,0,-126.340000,54.885000,-7.506676,5.747240,-7.390000,5.885000,-0.116676,-0.137760,-27.292847,-8.691018,1.860183,-8.691018,-27.292847,-0.310000,0.510000,-28,50,-27.533020,50.034960,-27.533020,50.034960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.364571,19.526406,63.556465,80.672303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555578,1.409429,0.174544,0.013868,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.465724,mpc,0,-126.340000,54.885000,-7.789089,5.654692,-7.660000,5.805000,-0.129089,-0.150308,-27.048889,-8.812998,2.409089,-8.812998,-27.048889,-0.300000,0.490000,-27,49,-26.537736,49.198845,-26.537736,49.198845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.289051,19.938161,64.832133,78.595028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559212,1.398576,0.136090,0.012947,0.501856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.475787,mpc,0,-126.340000,54.885000,-8.069177,5.557730,-7.930000,5.715000,-0.139177,-0.157270,-26.743941,-10.093779,2.165131,-10.093779,-26.743941,-0.300000,0.510000,-24,54,-24.395326,54.450521,-24.395326,54.450521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.804186,20.876103,67.788500,81.795199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556199,1.408418,0.173580,0.014643,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.485713,mpc,0,-126.340000,54.885000,-8.339233,5.459061,-8.190000,5.625000,-0.149233,-0.165939,-26.499982,-10.154769,1.921172,-10.154769,-26.499982,-0.290000,0.520000,-22,51,-22.307323,51.023603,-22.307323,51.023603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.046520,21.867683,68.900204,82.153696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555883,1.398565,0.138917,0.014065,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.495728,mpc,0,-126.340000,54.885000,-8.605079,5.356633,-8.450000,5.545000,-0.155079,-0.188367,-25.524149,-8.995966,1.616224,-8.995966,-25.524149,-0.290000,0.520000,-24,37,-24.100633,36.819395,-24.100633,36.819395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.304240,22.468279,71.351948,84.213657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553409,1.397767,0.145506,0.013296,0.500256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.505787,mpc,0,-126.340000,54.885000,-8.865093,5.251000,-8.700000,5.455000,-0.165093,-0.204000,-25.097221,-8.812998,1.616224,-8.812998,-25.097221,-0.260000,0.450000,-26,37,-25.534998,37.228437,-25.534998,37.228437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.714185,22.367526,74.300619,86.254874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.730631,1.826577,0.244294,0.037901,0.504094,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008355,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.515647,mpc,0,-126.340000,54.885000,-9.112815,5.144958,-8.940000,5.355000,-0.172815,-0.210042,-24.487325,-11.069613,1.982162,-11.069613,-24.487325,-0.270000,0.410000,-24,57,-23.946813,56.709461,-23.946813,56.709461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.714088,22.981710,73.815171,85.330138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578595,1.614369,0.220074,0.022544,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.525673,mpc,0,-126.340000,54.885000,-9.357226,5.034736,-9.180000,5.255000,-0.177226,-0.220264,-23.999408,-12.289405,1.250287,-12.289405,-23.999408,-0.280000,0.480000,-20,58,-20.356209,58.446206,-20.356209,58.446206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.518355,24.307330,71.288486,81.171255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.015380,1.791085,0.256954,0.045167,0.501081,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.535643,mpc,0,-126.340000,54.885000,-9.592473,4.922929,-9.410000,5.155000,-0.182473,-0.232071,-22.718627,-12.106436,1.494245,-12.106436,-22.718627,-0.260000,0.530000,-27,49,-26.789259,49.445418,-26.789259,49.445418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.590118,25.822906,72.896612,83.114741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568731,1.614205,0.223003,0.021863,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.545642,mpc,0,-126.340000,54.885000,-9.820376,4.808752,-9.640000,5.055000,-0.180376,-0.246248,-22.535658,-9.544873,1.982162,-9.544873,-22.535658,-0.240000,0.530000,-23,25,-22.568272,25.130150,-22.568272,25.130150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.074226,25.276397,73.077984,81.401009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567853,2.632852,0.275584,0.041887,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.555645,mpc,0,-126.340000,54.885000,-10.040102,4.692651,-9.860000,4.955000,-0.180102,-0.262349,-21.925762,-9.788831,1.006328,-9.788831,-21.925762,-0.270000,0.420000,-16,33,-15.667417,32.886703,-15.667417,32.886703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.491690,25.010556,77.867484,88.421324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579098,1.639631,0.232369,0.027253,0.500927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.565643,mpc,0,-126.340000,54.885000,-10.251249,4.574906,-10.080000,4.855000,-0.171249,-0.280094,-21.925762,-11.252582,1.311276,-11.252582,-21.925762,-0.240000,0.360000,-11,48,-10.694159,47.820687,-10.694159,47.820687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.405971,25.587789,77.895618,87.058780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566551,1.754786,0.226837,0.038051,0.504208,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.575640,mpc,0,-126.340000,54.885000,-10.453718,4.455652,-10.290000,4.745000,-0.163718,-0.289348,-21.193887,-14.119093,1.067318,-14.119093,-21.193887,-0.180000,0.400000,-17,66,-16.724152,66.235666,-16.724152,66.235666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.504791,27.314596,78.485908,85.163247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551440,1.474439,0.198742,0.016899,0.500413,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.585637,mpc,0,-126.340000,54.885000,-10.647404,4.335029,-10.500000,4.615000,-0.147404,-0.279971,-19.059251,-15.216906,0.823360,-15.216906,-19.059251,-0.170000,0.510000,-28,66,-27.767721,65.743238,-27.767721,65.743238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.040628,28.353429,72.836472,78.958565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546489,1.530345,0.167999,0.015539,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.595664,mpc,0,-126.340000,54.885000,-10.832721,4.212834,-10.690000,4.475000,-0.142721,-0.262166,-19.303209,-14.485031,0.701380,-14.485031,-19.303209,-0.210000,0.590000,-12,53,-12.363673,53.357890,-12.363673,53.357890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.771922,28.106444,68.373368,73.404561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545313,1.418665,0.161108,0.015287,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.605664,mpc,0,-126.340000,54.885000,-11.008465,4.089951,-10.870000,4.355000,-0.138465,-0.265049,-18.693313,-11.313571,1.372266,-11.313571,-18.693313,-0.210000,0.570000,-7,28,-6.915269,27.573971,-6.915269,27.573971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.865343,28.842913,75.462589,81.715611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544982,1.456917,0.176530,0.015027,0.500413,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.615668,mpc,0,-126.340000,54.885000,-11.175125,3.966169,-11.050000,4.255000,-0.125125,-0.288831,-17.473521,-11.313571,1.006328,-11.313571,-17.473521,-0.170000,0.430000,-12,36,-12.443698,36.003759,-12.443698,36.003759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.233689,28.752037,83.028367,89.640363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559949,1.479189,0.194737,0.019051,0.500562,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.625682,mpc,0,-126.340000,54.885000,-11.332750,3.841548,-11.210000,4.155000,-0.122750,-0.313452,-16.009771,-12.838311,0.701380,-12.838311,-16.009771,-0.150000,0.370000,-20,51,-19.774833,51.478348,-19.774833,51.478348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.129422,28.057429,80.453827,83.553619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557230,1.439505,0.214474,0.018540,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.635670,mpc,0,-126.340000,54.885000,-11.480723,3.716721,-11.360000,4.015000,-0.120723,-0.298279,-13.875134,-15.765812,0.579401,-15.765812,-13.875134,-0.170000,0.420000,-29,73,-28.652353,72.506911,-28.652353,72.506911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.470216,27.871398,74.084738,78.694205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555540,1.434286,0.206118,0.015870,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.645672,mpc,0,-126.340000,54.885000,-11.619647,3.591329,-11.480000,3.865000,-0.139647,-0.273671,-12.777322,-16.375708,0.579401,-16.375708,-12.777322,-0.210000,0.550000,-27,69,-27.362445,68.761228,-27.362445,68.761228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.994949,27.442508,68.744958,74.288032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553326,1.582715,0.223354,0.017230,0.505064,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.655670,mpc,0,-126.340000,54.885000,-11.749243,3.465764,-11.600000,3.715000,-0.149243,-0.249236,-12.350394,-15.094927,0.396432,-15.094927,-12.350394,-0.250000,0.630000,-18,53,-18.157378,52.998856,-18.157378,52.998856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.845944,27.653277,70.691375,76.416085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551382,1.434036,0.186562,0.016428,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.665668,mpc,0,-126.340000,54.885000,-11.869603,3.340110,-11.720000,3.575000,-0.149603,-0.234890,-11.374561,-13.448207,0.396432,-13.448207,-11.374561,-0.240000,0.600000,-19,43,-18.579302,42.708105,-18.579302,42.708105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.164416,28.396431,76.427784,82.909106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551230,1.463903,0.200678,0.016809,0.501369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.675670,mpc,0,-126.340000,54.885000,-11.980819,3.214451,-11.830000,3.455000,-0.150819,-0.240549,-11.496540,-12.899301,0.213464,-12.899301,-11.496540,-0.220000,0.500000,-12,47,-11.729542,46.500514,-11.729542,46.500514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.141692,27.780061,79.043976,83.152851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557245,1.578597,0.204343,0.016817,0.501975,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.685670,mpc,0,-126.340000,54.885000,-12.082867,3.089021,-11.930000,3.325000,-0.152867,-0.235979,-10.154769,-13.814145,-0.030495,-13.814145,-10.154769,-0.190000,0.470000,-19,57,-19.220517,57.422257,-19.220517,57.422257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.633942,27.511974,78.910394,82.343766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552126,1.561125,0.194949,0.019208,0.500765,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.695671,mpc,0,-126.340000,54.885000,-12.175868,2.963906,-12.030000,3.185000,-0.145868,-0.221094,-8.812998,-13.936124,0.335443,-13.936124,-8.812998,-0.200000,0.490000,-22,59,-21.551493,58.811497,-21.551493,58.811497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.902007,26.496399,73.879926,77.459960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550112,1.474900,0.204349,0.017365,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.705643,mpc,0,-126.340000,54.885000,-12.259687,2.839604,-12.110000,3.045000,-0.149687,-0.205396,-8.142112,-15.033937,-0.091484,-15.033937,-8.142112,-0.210000,0.540000,-19,65,-19.289138,65.143977,-19.289138,65.143977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.910061,25.995498,72.242743,76.259128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571530,1.477322,0.212896,0.017480,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.715670,mpc,0,-126.340000,54.885000,-12.335126,2.715171,-12.190000,2.895000,-0.145126,-0.179829,-6.800341,-15.216906,-0.091484,-15.216906,-6.800341,-0.210000,0.600000,-23,64,-22.936964,64.268467,-22.936964,64.268467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.999937,26.345147,71.768253,77.018536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552052,1.658498,0.244991,0.032746,0.503460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.725672,mpc,0,-126.340000,54.885000,-12.401665,2.591745,-12.250000,2.755000,-0.151665,-0.163255,-7.044299,-14.667999,0.091484,-14.667999,-7.044299,-0.230000,0.600000,-11,62,-11.444301,62.017653,-11.444301,62.017653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.772456,26.377242,71.078152,76.144726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552587,1.641527,0.237715,0.022907,0.500915,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.735642,mpc,0,-126.340000,54.885000,-12.459498,2.469500,-12.310000,2.615000,-0.149498,-0.145500,-5.580549,-13.448207,0.030495,-13.448207,-5.580549,-0.190000,0.610000,-21,53,-20.796924,53.149315,-20.796924,53.149315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.697721,27.611169,73.556349,80.872414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557907,1.437886,0.194787,0.015363,0.500277,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.745667,mpc,0,-126.340000,54.885000,-12.509273,2.347472,-12.360000,2.495000,-0.149273,-0.147528,-4.787684,-13.265238,-0.457422,-13.265238,-4.787684,-0.180000,0.560000,-22,56,-22.232911,56.257265,-22.232911,56.257265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.219268,27.043255,74.077218,78.150679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550312,1.493808,0.202170,0.017637,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.755666,mpc,0,-126.340000,54.885000,-12.550744,2.226734,-12.400000,2.355000,-0.150744,-0.128266,-3.567892,-13.143259,-0.213464,-13.143259,-3.567892,-0.200000,0.550000,-24,59,-23.522316,58.863053,-23.522316,58.863053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.178729,26.236429,71.157089,75.675853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552819,1.435228,0.193708,0.016606,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.765639,mpc,0,-126.340000,54.885000,-12.584172,2.107382,-12.430000,2.225000,-0.154172,-0.117618,-3.018985,-14.363051,-0.091484,-14.363051,-3.018985,-0.240000,0.550000,-17,71,-17.282162,70.840232,-17.282162,70.840232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.773049,26.021701,69.431658,75.347658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557527,1.478576,0.210594,0.017956,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.775671,mpc,0,-126.340000,54.885000,-12.610025,1.988461,-12.460000,2.095000,-0.150025,-0.106539,-2.531068,-13.753155,-0.335443,-13.753155,-2.531068,-0.210000,0.590000,-18,65,-18.095052,64.749775,-18.095052,64.749775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.759607,26.606022,68.601117,76.833844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556454,1.736814,0.226548,0.025129,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.785643,mpc,0,-126.340000,54.885000,-12.628225,1.871479,-12.470000,1.965000,-0.158225,-0.093521,-1.372266,-12.838311,-0.030495,-12.838311,-1.372266,-0.210000,0.620000,-23,56,-22.509593,56.242091,-22.509593,56.242091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.781631,27.211271,69.261000,77.503343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576139,1.728441,0.239754,0.029909,0.500702,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.796285,mpc,0,-126.340000,54.885000,-12.639675,1.748022,-12.480000,1.825000,-0.159675,-0.076978,-0.762370,-11.252582,0.213464,-11.252582,-0.762370,-0.210000,0.610000,-21,46,-21.344865,46.319152,-21.344865,46.319152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.397195,26.591278,67.804588,74.895639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.611399,1.767263,0.223408,0.035937,0.501156,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010150,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.806473,mpc,0,-126.340000,54.885000,-12.643200,1.631259,-12.490000,1.735000,-0.153200,-0.103741,-0.762370,-11.252582,-0.457422,-10.703675,-0.457422,-0.220000,0.530000,-13,52,-13.438215,51.698970,-13.438215,51.698970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.860212,25.913697,67.769749,76.278371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584551,1.812570,0.245284,0.042124,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.816536,mpc,0,-126.340000,54.885000,-12.639817,1.517326,-12.480000,1.625000,-0.159817,-0.107674,0.152474,-11.313571,-0.701380,-11.313571,0.152474,-0.190000,0.530000,-20,53,-19.929580,53.029211,-19.929580,53.029211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.248199,25.758049,67.004188,77.165539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569845,1.567027,0.199239,0.026350,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.826536,mpc,0,-126.340000,54.885000,-12.629973,1.405550,-12.470000,1.505000,-0.159973,-0.099450,1.555235,-12.533363,-0.518412,-12.533363,1.555235,-0.190000,0.540000,-28,64,-27.761227,63.809522,-27.761227,63.809522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.412773,25.260457,64.388239,72.611853,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568560,1.821690,0.240554,0.030191,0.502298,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.836537,mpc,0,-126.340000,54.885000,-12.613944,1.295203,-12.460000,1.385000,-0.153944,-0.089797,1.555235,-12.655342,-0.457422,-12.655342,1.555235,-0.230000,0.630000,-18,59,-17.880277,59.197643,-17.880277,59.197643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.846810,24.198339,59.462196,67.659345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578152,1.745112,0.241272,0.037960,0.504066,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.846543,mpc,0,-126.340000,54.885000,-12.592005,1.186274,-12.440000,1.275000,-0.152005,-0.088726,1.372266,-12.289405,-0.213464,-12.289405,1.372266,-0.220000,0.570000,-12,63,-11.993938,62.662595,-11.993938,62.662595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.221501,25.531183,59.676091,74.361953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591062,1.749223,0.212461,0.032773,0.500627,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.856538,mpc,0,-126.340000,54.885000,-12.564491,1.078967,-12.420000,1.165000,-0.144491,-0.086033,1.372266,-12.289405,-0.091484,-11.191592,1.677214,-0.190000,0.590000,-11,62,-10.571589,62.320681,-10.571589,62.320681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.299630,27.351484,59.693401,74.891747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572140,1.545554,0.187974,0.024023,0.500403,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.866534,mpc,0,-126.340000,54.885000,-12.531670,0.973138,-12.410000,1.065000,-0.121670,-0.091862,1.189297,-9.361904,-0.274453,-9.361904,1.189297,-0.150000,0.600000,-7,38,-7.015985,37.998415,-7.015985,37.998415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.044383,27.892374,58.420252,71.297844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560535,2.649525,0.265245,0.040974,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.876538,mpc,0,-126.340000,54.885000,-12.493815,0.868734,-12.390000,0.985000,-0.103815,-0.116266,1.738204,-7.410237,-0.152474,-7.410237,1.738204,-0.130000,0.510000,-8,28,-7.892027,27.646662,-7.892027,27.646662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.285888,27.564658,61.560761,75.223182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568415,1.714655,0.195550,0.031835,0.503682,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.886534,mpc,0,-126.340000,54.885000,-12.451282,0.765897,-12.370000,0.905000,-0.081282,-0.139103,1.921172,-9.117946,-0.274453,-9.117946,1.921172,-0.110000,0.380000,-7,52,-6.868996,51.792483,-6.868996,51.792483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.355780,26.505583,64.021641,75.200472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566515,1.774604,0.260513,0.036457,0.501166,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.896538,mpc,0,-126.340000,54.885000,-12.404306,0.664450,-12.340000,0.805000,-0.064306,-0.140550,3.018985,-11.435550,-0.396432,-11.435550,3.018985,-0.100000,0.400000,-14,71,-13.647000,70.883356,-13.647000,70.883356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.868463,25.630789,62.151101,70.560009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.979487,1.640360,0.263197,0.028688,0.500721,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008423,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.906537,mpc,0,-126.340000,54.885000,-12.353257,0.564522,-12.300000,0.695000,-0.053257,-0.130478,3.811850,-12.045446,-0.518412,-12.045446,3.811850,-0.110000,0.540000,-16,66,-16.146222,65.855297,-16.146222,65.855297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.117289,24.567830,58.267945,65.816719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563444,1.627206,0.259565,0.027345,0.501280,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.916539,mpc,0,-126.340000,54.885000,-12.298383,0.465979,-12.260000,0.575000,-0.038383,-0.109021,3.811850,-11.008623,-0.457422,-11.008623,3.811850,-0.130000,0.600000,-9,55,-9.473126,54.553801,-9.473126,54.553801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.099990,24.549580,53.355478,64.017077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.499977,1.728554,0.242085,0.025063,0.501033,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.928337,mpc,0,-126.340000,54.885000,-12.229181,0.351540,-12.220000,0.465000,-0.009181,-0.113460,2.836017,-8.873987,-0.152474,-8.873987,2.836017,-0.140000,0.550000,7,42,6.947714,41.829768,6.947714,41.829768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.082925,25.230589,53.740408,66.761285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.484654,1.744701,0.229242,0.039239,0.500931,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010011,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.938381,mpc,0,-126.340000,54.885000,-12.166781,0.255577,-12.190000,0.385000,0.023219,-0.129423,3.323933,-8.081122,-0.030495,-8.081122,3.323933,-0.110000,0.510000,5,38,5.255329,37.506646,5.255329,37.506646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.894817,26.403953,60.026142,75.285786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589881,1.773773,0.274118,0.040852,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.948454,mpc,0,-126.340000,54.885000,-12.101309,0.160661,-12.150000,0.295000,0.048691,-0.134339,2.836017,-8.812998,-0.396432,-8.812998,2.836017,-0.060000,0.390000,7,55,7.113144,54.557212,7.113144,54.557212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.063562,26.394656,54.851548,70.300140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594328,1.681706,0.237405,0.025904,0.501236,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.958486,mpc,0,-126.340000,54.885000,-12.033498,0.067370,-12.120000,0.205000,0.086502,-0.137630,3.140965,-10.398727,-0.579401,-10.398727,3.140965,-0.040000,0.440000,6,64,6.439791,64.145791,6.439791,64.145791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.236576,25.940652,54.450875,65.715600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.637425,1.674718,0.233759,0.036635,0.500486,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.968443,mpc,0,-126.340000,54.885000,-11.963906,-0.024057,-12.080000,0.095000,0.116094,-0.119057,4.055809,-12.411384,-0.457422,-12.411384,4.055809,-0.040000,0.530000,2,75,1.699770,75.053175,1.699770,75.053175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.100758,25.879284,52.305230,63.338527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571637,1.469401,0.203822,0.019910,0.500392,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.978469,mpc,0,-126.340000,54.885000,-11.891808,-0.114996,-12.030000,-0.015000,0.138192,-0.099996,4.299767,-10.764665,0.091484,-10.764665,4.299767,-0.020000,0.580000,0,60,0.355377,59.869331,0.355377,59.869331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.132370,25.163767,50.659492,59.229135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544490,1.561698,0.185907,0.018310,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.988467,mpc,0,-126.340000,54.885000,-11.818145,-0.204643,-11.980000,-0.115000,0.161855,-0.089643,4.848673,-8.752008,0.030495,-8.752008,4.848673,-0.020000,0.600000,-1,42,-0.716611,42.104373,-0.716611,42.104373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.530049,24.437134,47.132389,57.577568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546921,1.416326,0.170679,0.017759,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.998469,mpc,0,-126.340000,54.885000,-11.742953,-0.293352,-11.920000,-0.205000,0.177047,-0.088352,5.824507,-8.752008,-0.701380,-8.752008,5.824507,0.000000,0.480000,-9,52,-9.388726,52.462386,-9.388726,52.462386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.407263,24.043351,48.336493,59.598009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541770,1.420469,0.189738,0.019506,0.502295,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.008478,mpc,0,-126.340000,54.885000,-11.666438,-0.381245,-11.860000,-0.295000,0.193562,-0.086245,5.885497,-9.178935,-0.030495,-9.178935,5.885497,-0.020000,0.490000,-6,56,-5.898725,56.088909,-5.898725,56.088909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.814382,22.865815,47.482115,54.597953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571607,1.446050,0.200319,0.019485,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.018477,mpc,0,-126.340000,54.885000,-11.588969,-0.468250,-11.800000,-0.385000,0.211031,-0.083250,6.373413,-10.215758,-0.823360,-10.215758,6.373413,-0.040000,0.510000,-6,63,-5.696677,63.333136,-5.696677,63.333136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.328650,22.557071,48.653822,57.874849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555054,1.586304,0.201529,0.030177,0.500569,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.028447,mpc,0,-126.340000,54.885000,-11.510932,-0.554283,-11.740000,-0.495000,0.229068,-0.059283,6.617372,-11.069613,0.030495,-11.069613,6.617372,-0.040000,0.510000,-6,73,-6.210739,73.022385,-6.210739,73.022385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.003065,22.562559,50.008745,58.259784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553602,1.484662,0.193455,0.021130,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.038469,mpc,0,-126.340000,54.885000,-11.431897,-0.640136,-11.670000,-0.605000,0.238103,-0.035136,6.251434,-10.703675,-0.335443,-10.703675,6.251434,-0.050000,0.640000,-1,61,-1.005059,60.975926,-1.005059,60.975926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.429482,21.950971,50.519555,57.554081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550734,1.490818,0.197773,0.019495,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.048472,mpc,0,-126.340000,54.885000,-11.352625,-0.725289,-11.600000,-0.695000,0.247375,-0.030289,6.678361,-9.056956,0.091484,-9.056956,6.678361,-0.050000,0.620000,-3,49,-2.975706,49.011783,-2.975706,49.011783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.919144,21.998835,53.144474,60.308050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548126,1.450868,0.178958,0.017301,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.058471,mpc,0,-126.340000,54.885000,-11.273185,-0.809965,-11.540000,-0.785000,0.266815,-0.024965,6.190445,-8.630029,-0.884349,-8.630029,6.190445,-0.050000,0.550000,3,52,3.012911,51.713568,3.012911,51.713568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.171903,21.720157,50.241300,57.513559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546670,1.421169,0.179650,0.016717,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.068468,mpc,0,-126.340000,54.885000,-11.193732,-0.894285,-11.480000,-0.875000,0.286268,-0.019285,5.946486,-9.544873,-0.335443,-9.544873,5.946486,-0.050000,0.490000,7,65,6.781298,65.150729,6.781298,65.150729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.631562,21.810967,52.080924,59.684498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550477,1.619365,0.220014,0.022642,0.500759,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.078471,mpc,0,-126.340000,54.885000,-11.114376,-0.978398,-11.410000,-0.975000,0.295624,-0.003398,5.885497,-10.581696,0.152474,-10.581696,5.885497,-0.030000,0.550000,5,70,4.955180,69.973199,4.955180,69.973199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.822459,21.250641,52.204204,58.934187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556457,1.488780,0.196567,0.021234,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.088470,mpc,0,-126.340000,54.885000,-11.035338,-1.062327,-11.350000,-1.075000,0.314662,0.012673,6.190445,-10.703675,0.152474,-10.703675,6.190445,-0.020000,0.610000,2,67,2.012055,66.753595,2.012055,66.753595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.975148,19.864041,49.900324,55.600800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552774,1.449131,0.208426,0.020749,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.098471,mpc,0,-126.340000,54.885000,-10.956701,-1.146225,-11.280000,-1.175000,0.323299,0.028775,6.678361,-9.483883,0.274453,-9.483883,6.678361,-0.010000,0.660000,-3,53,-3.115821,52.936594,-3.115821,52.936594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.617896,17.804123,47.069438,51.700623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554382,1.476731,0.197849,0.018941,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.108473,mpc,0,-126.340000,54.885000,-10.878600,-1.230177,-11.210000,-1.265000,0.331400,0.034823,7.227268,-8.447060,-0.396432,-8.447060,7.227268,-0.020000,0.570000,-6,52,-6.194645,51.870010,-6.194645,51.870010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.972499,15.581027,44.624704,48.972721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551134,1.461820,0.200753,0.018840,0.501997,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.118470,mpc,0,-126.340000,54.885000,-10.801191,-1.314225,-11.140000,-1.355000,0.338809,0.040775,7.776174,-9.056956,-0.030495,-9.056956,7.776174,-0.030000,0.510000,-10,62,-9.870422,62.096841,-9.870422,62.096841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.566793,13.611554,44.730578,48.625811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549467,1.437462,0.184419,0.017534,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.128469,mpc,0,-126.340000,54.885000,-10.724506,-1.398532,-11.060000,-1.455000,0.335494,0.056468,7.776174,-9.056956,-0.274453,-11.130602,6.739351,-0.050000,0.550000,-9,60,-8.544292,59.694202,-8.544292,59.694202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.930819,11.090962,45.157005,49.916928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583247,1.889044,0.253964,0.043427,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008284,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.138443,mpc,0,-126.340000,54.885000,-10.648828,-1.482963,-10.990000,-1.565000,0.341172,0.082037,7.288257,-11.557530,-0.213464,-11.557530,7.288257,-0.050000,0.570000,-5,80,-5.314136,79.780347,-5.314136,79.780347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.875658,9.942455,48.521124,50.727934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558537,1.467433,0.207685,0.020038,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.148475,mpc,0,-126.340000,54.885000,-10.573595,-1.568320,-10.920000,-1.675000,0.346405,0.106680,6.373413,-11.801488,0.091484,-11.801488,6.373413,-0.070000,0.650000,5,77,4.889890,77.049567,4.889890,77.049567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.267040,8.468650,52.532390,57.131002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554688,1.442591,0.206602,0.018660,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.158470,mpc,0,-126.340000,54.885000,-10.499579,-1.653876,-10.850000,-1.785000,0.350421,0.131124,5.885497,-10.825654,-0.213464,-10.825654,5.885497,-0.060000,0.700000,8,66,8.301644,65.681382,8.301644,65.681382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.091866,8.128857,58.105583,60.854579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551126,1.451611,0.232114,0.024295,0.501917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.168477,mpc,0,-126.340000,54.885000,-10.426451,-1.740139,-10.790000,-1.865000,0.363549,0.124861,5.519559,-7.532216,-0.030495,-7.532216,5.519559,-0.070000,0.680000,15,38,14.632556,38.389202,14.632556,38.389202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.861717,7.221695,55.689184,59.094373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569708,1.486402,0.213136,0.019931,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.178470,mpc,0,-126.340000,54.885000,-10.354412,-1.826984,-10.730000,-1.945000,0.375588,0.118016,5.336590,-6.495393,0.091484,-6.495393,5.336590,-0.020000,0.520000,11,41,11.251503,41.314906,11.251503,41.314906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.738028,6.796029,58.493226,65.885719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547566,1.463269,0.191941,0.017020,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.188471,mpc,0,-126.340000,54.885000,-10.283325,-1.914667,-10.670000,-2.025000,0.386675,0.110333,5.153621,-9.178935,-0.091484,-9.178935,5.153621,0.030000,0.440000,6,69,5.850380,68.797423,5.850380,68.797423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.422092,5.630065,57.311146,61.818155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549540,1.454114,0.198346,0.016639,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.198468,mpc,0,-126.340000,54.885000,-10.213264,-2.003171,-10.610000,-2.125000,0.396736,0.121829,6.312424,-12.167426,-0.152474,-12.167426,6.312424,0.030000,0.510000,-5,88,-5.278702,87.930861,-5.278702,87.930861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.409443,3.393906,57.574071,64.767571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544996,1.416530,0.199396,0.016649,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.208470,mpc,0,-126.340000,54.885000,-10.144157,-2.092644,-10.530000,-2.245000,0.385843,0.152356,7.349247,-11.191592,0.091484,-11.191592,7.349247,0.000000,0.670000,-13,68,-12.510931,67.742377,-12.510931,67.742377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.448262,-0.338000,54.135220,66.130969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545648,1.585241,0.245109,0.022464,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.218454,mpc,0,-126.340000,54.885000,-10.076124,-2.182957,-10.460000,-2.345000,0.383876,0.162043,7.288257,-8.569039,0.274453,-8.569039,7.288257,-0.060000,0.660000,-4,46,-4.356645,45.772844,-4.356645,45.772844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.702445,-3.862645,49.558292,60.707200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608068,1.698709,0.240461,0.024769,0.502380,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.228472,mpc,0,-126.340000,54.885000,-10.008785,-2.274632,-10.390000,-2.415000,0.381215,0.140368,6.251434,-6.495393,0.640391,-6.495393,6.251434,-0.060000,0.580000,5,32,5.406020,31.682101,5.406020,31.682101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.094397,-5.151049,51.214228,58.666699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552665,1.479180,0.218938,0.020974,0.500688,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.238471,mpc,0,-126.340000,54.885000,-9.942442,-2.367255,-10.330000,-2.495000,0.387558,0.127745,6.068465,-7.166278,0.152474,-7.166278,6.068465,-0.050000,0.440000,7,47,6.666672,46.637738,6.666672,46.637738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.649435,-4.496137,56.220278,62.558864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555238,1.721591,0.238400,0.025228,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.248474,mpc,0,-126.340000,54.885000,-9.876875,-2.461093,-10.260000,-2.585000,0.383125,0.123907,6.312424,-9.544873,-0.701380,-9.544873,6.312424,0.050000,0.420000,-10,67,-9.590611,66.744303,-9.590611,66.744303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.751384,-4.146434,54.214823,61.080511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566002,1.694591,0.231318,0.026040,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.258473,mpc,0,-126.340000,54.885000,-9.812071,-2.556114,-10.200000,-2.695000,0.387929,0.138886,5.885497,-11.679509,-0.030495,-11.679509,5.885497,0.020000,0.470000,-3,81,-3.434383,80.721343,-3.434383,80.721343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.802986,-5.851367,51.449597,61.159820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563757,1.737487,0.237529,0.032781,0.500692,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.268442,mpc,0,-126.340000,54.885000,-9.748111,-2.652110,-10.140000,-2.815000,0.391889,0.162890,4.909663,-11.435550,0.518412,-11.435550,4.909663,-0.080000,0.650000,18,64,18.396206,63.959551,18.396206,63.959551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.816938,-6.765922,52.062538,63.291759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558603,1.509750,0.224414,0.021766,0.506531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.278470,mpc,0,-126.340000,54.885000,-9.684343,-2.749972,-10.070000,-2.915000,0.385657,0.165028,4.909663,-8.752008,0.396432,-8.752008,4.909663,-0.010000,0.620000,11,42,11.201265,42.463774,11.201265,42.463774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.382400,-4.430635,62.801177,69.013439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553481,1.598913,0.225946,0.020874,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.288471,mpc,0,-126.340000,54.885000,-9.621225,-2.848888,-10.020000,-2.985000,0.398775,0.136112,4.909663,-6.678361,-0.030495,-6.678361,4.909663,0.030000,0.500000,8,31,8.040809,31.115351,8.040809,31.115351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.126389,-3.838276,59.659406,64.227516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545506,1.472450,0.183471,0.016488,0.500366,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.298469,mpc,0,-126.340000,54.885000,-9.558489,-2.949127,-9.960000,-3.055000,0.401511,0.105873,5.641538,-6.678361,-0.091484,-6.678361,5.641538,0.030000,0.370000,2,38,2.478381,37.974646,2.478381,37.974646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.799789,-3.394593,60.102149,63.246467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547615,1.437996,0.186288,0.018048,0.500533,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.308475,mpc,0,-126.340000,54.885000,-9.495965,-3.050803,-9.900000,-3.125000,0.404035,0.074197,6.251434,-8.873987,0.396432,-8.873987,6.251434,0.030000,0.340000,-3,54,-2.994629,54.471191,-2.994629,54.471191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.335328,-3.055539,59.947842,63.412644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552701,1.471538,0.193521,0.018983,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.318471,mpc,0,-126.340000,54.885000,-9.433645,-3.153749,-9.830000,-3.225000,0.396355,0.071251,6.983309,-10.703675,0.518412,-10.703675,6.983309,0.000000,0.410000,-7,62,-6.547202,62.048088,-6.547202,62.048088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.067367,-3.050608,58.365217,64.429354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552234,1.657162,0.217906,0.025803,0.500971,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.328473,mpc,0,-126.340000,54.885000,-9.371314,-3.258121,-9.740000,-3.335000,0.368686,0.076879,7.593205,-11.130602,0.213464,-11.130602,7.593205,-0.030000,0.610000,-10,47,-10.394008,46.583696,-10.394008,46.583696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.418977,-3.390176,54.183399,62.372400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577916,1.602449,0.219594,0.026259,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.338439,mpc,0,-126.340000,54.885000,-9.309116,-3.363462,-9.670000,-3.425000,0.360884,0.061538,7.593205,-9.361904,0.579401,-9.361904,7.593205,-0.040000,0.490000,-8,39,-8.273464,39.463588,-8.273464,39.463588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.941010,-3.250522,51.119014,58.353539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555413,1.500107,0.184163,0.016454,0.500544,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.348438,mpc,0,-126.340000,54.885000,-9.246493,-3.470486,-9.590000,-3.525000,0.343507,0.054514,6.922320,-9.056956,0.396432,-9.056956,6.922320,0.020000,0.430000,-10,40,-10.396251,40.081566,-10.396251,40.081566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.011723,-1.925221,50.621124,57.175604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552090,1.452803,0.187924,0.020148,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.358450,mpc,0,-126.340000,54.885000,-9.183440,-3.578970,-9.510000,-3.625000,0.326560,0.046030,7.105289,-9.910810,-0.030495,-9.910810,7.105289,-0.080000,0.400000,0,48,0.248330,47.778677,0.248330,47.778677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.056760,-0.666251,51.074579,57.778153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562749,1.440545,0.200588,0.016139,0.500500,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.368440,mpc,0,-126.340000,54.885000,-9.120046,-3.688507,-9.440000,-3.715000,0.319954,0.026493,6.983309,-10.886644,-0.213464,-10.886644,6.983309,-0.080000,0.390000,2,54,2.339409,53.966089,2.339409,53.966089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.920926,1.526227,56.397185,63.442889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543182,1.434875,0.206478,0.018487,0.500583,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.378442,mpc,0,-126.340000,54.885000,-9.055976,-3.799414,-9.360000,-3.825000,0.304024,0.025586,6.556382,-11.069613,0.274453,-11.069613,6.556382,-0.060000,0.470000,3,47,3.323499,47.178088,3.323499,47.178088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.221953,3.223827,55.633746,63.075621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549537,1.423802,0.171783,0.014807,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.388439,mpc,0,-126.340000,54.885000,-8.991213,-3.911454,-9.290000,-3.935000,0.298787,0.023546,6.678361,-10.764665,0.335443,-10.764665,6.678361,-0.060000,0.470000,3,43,3.474353,42.964232,3.474353,42.964232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.353731,4.882863,54.864490,63.828358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535615,1.404355,0.148773,0.013320,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.398441,mpc,0,-126.340000,54.885000,-8.925557,-4.024700,-9.220000,-4.035000,0.294443,0.010300,7.044299,-10.825654,-0.274453,-10.825654,7.044299,-0.020000,0.440000,-4,44,-3.559246,43.577001,-3.559246,43.577001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.453700,6.333055,54.230619,63.833760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551882,1.608264,0.220859,0.026982,0.501138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.408474,mpc,0,-126.340000,54.885000,-8.858718,-4.139376,-9.140000,-4.145000,0.281282,0.005624,7.410237,-11.008623,0.091484,-11.008623,7.410237,-0.060000,0.410000,-1,46,-1.408981,46.417552,-1.408981,46.417552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.055352,6.675572,55.357788,61.900945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563554,1.451353,0.213174,0.017209,0.500448,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.418443,mpc,0,-126.340000,54.885000,-8.791207,-4.254329,-9.060000,-4.255000,0.268793,0.000671,8.325081,-11.679509,0.762370,-11.679509,8.325081,-0.040000,0.460000,-11,46,-11.392362,45.936640,-11.392362,45.936640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.732136,7.524130,56.287657,64.168811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552003,1.488355,0.205905,0.020484,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.428473,mpc,0,-126.340000,54.885000,-8.722069,-4.370912,-8.980000,-4.375000,0.257931,0.004088,7.654195,-12.472374,0.518412,-12.472374,7.654195,-0.040000,0.420000,-5,56,-5.420560,55.695628,-5.420560,55.695628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.611681,7.532330,58.609456,63.212234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552635,1.470053,0.186807,0.019909,0.500543,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.438472,mpc,0,-126.340000,54.885000,-8.651814,-4.487989,-8.900000,-4.505000,0.248186,0.017011,8.142112,-13.631176,0.945339,-13.631176,8.142112,-0.070000,0.460000,-5,62,-4.768458,62.486924,-4.768458,62.486924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.275242,8.889964,60.485318,69.140592,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554316,1.461400,0.197476,0.019535,0.500945,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.448474,mpc,0,-126.340000,54.885000,-8.580117,-4.605838,-8.810000,-4.635000,0.229883,0.029162,8.142112,-13.631176,0.274453,-12.777322,7.776174,-0.060000,0.540000,-6,56,-5.761007,56.044116,-5.761007,56.044116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.634380,10.246500,63.377103,72.170975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.941275,1.832312,0.346216,0.046650,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.458444,mpc,0,-126.340000,54.885000,-8.507126,-4.723962,-8.730000,-4.745000,0.222874,0.021038,7.715185,-10.947634,0.274453,-10.947634,7.715185,-0.070000,0.550000,2,32,1.564411,31.681461,1.564411,31.681461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.877035,10.870671,64.739222,73.509952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560106,1.458048,0.193090,0.019428,0.502080,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.468473,mpc,0,-126.340000,54.885000,-8.432082,-4.843329,-8.660000,-4.855000,0.227918,0.011671,7.532216,-10.032790,0.945339,-10.032790,7.532216,-0.070000,0.440000,7,32,6.772774,31.797498,6.772774,31.797498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.485725,12.626373,68.472525,81.869317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557006,1.506165,0.205951,0.025372,1.508292,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.478475,mpc,0,-126.340000,54.885000,-8.355540,-4.962800,-8.580000,-4.965000,0.224460,0.002200,7.471226,-11.496540,1.067318,-11.496540,7.471226,-0.050000,0.350000,7,51,6.660521,50.901317,6.660521,50.901317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.443615,14.548569,72.270790,85.153911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558842,1.468593,0.207303,0.018007,0.501881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.488443,mpc,0,-126.340000,54.885000,-8.277500,-5.082162,-8.500000,-5.095000,0.222500,0.012838,7.471226,-13.692166,0.640391,-13.692166,7.471226,-0.030000,0.400000,5,66,5.319319,66.172299,5.319319,66.172299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.930401,15.557044,73.918980,83.180262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558038,1.488800,0.208794,0.033197,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.498445,mpc,0,-126.340000,54.885000,-8.197356,-5.202116,-8.410000,-5.235000,0.212644,0.032884,8.691018,-14.972947,0.152474,-14.972947,8.691018,-0.020000,0.520000,-6,68,-5.871344,68.180401,-5.871344,68.180401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.555827,16.317478,75.110454,83.401708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569221,1.523936,0.206339,0.023294,0.500986,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.508443,mpc,0,-126.340000,54.885000,-8.115349,-5.322075,-8.330000,-5.365000,0.214651,0.042925,8.447060,-14.607010,0.396432,-14.607010,8.447060,-0.030000,0.610000,-1,58,-0.696038,58.230711,-0.696038,58.230711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.332835,16.480705,73.648824,80.418410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.613115,1.465078,0.199709,0.023912,0.501776,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.518475,mpc,0,-126.340000,54.885000,-8.031122,-5.442347,-8.240000,-5.505000,0.208878,0.062653,8.630029,-11.191592,1.128308,-11.191592,8.630029,-0.070000,0.590000,6,34,6.160823,33.815626,6.160823,33.815626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.700048,17.185368,73.983157,84.157570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555954,1.459845,0.195772,0.019073,0.500659,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.528442,mpc,0,-126.340000,54.885000,-7.945473,-5.561612,-8.150000,-5.605000,0.204527,0.043388,8.142112,-10.093779,0.701380,-10.093779,8.142112,-0.040000,0.480000,9,32,9.434481,32.339227,9.434481,32.339227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.508376,18.728874,76.690523,90.403218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.633782,1.477810,0.213986,0.021133,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.538470,mpc,0,-126.340000,54.885000,-7.857312,-5.681213,-8.070000,-5.715000,0.212688,0.033787,8.508050,-11.191592,0.396432,-11.191592,8.508050,-0.030000,0.390000,8,49,8.021130,49.169078,8.021130,49.169078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.179571,19.856495,78.612711,90.858296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553537,1.511883,0.201349,0.022132,0.505129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.548473,mpc,0,-126.340000,54.885000,-7.767363,-5.799982,-7.970000,-5.845000,0.202637,0.045018,9.849821,-13.692166,0.579401,-13.692166,9.849821,-0.020000,0.390000,-4,72,-4.459075,72.143955,-4.459075,72.143955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.599213,20.417027,78.094619,87.555279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593025,1.706852,0.219204,0.032310,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.558443,mpc,0,-126.340000,54.885000,-7.675720,-5.917671,-7.870000,-5.995000,0.194280,0.077329,9.544873,-15.826802,0.762370,-15.826802,9.544873,0.000000,0.540000,-5,81,-4.748317,81.074585,-4.748317,81.074585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.597716,20.117766,75.505137,82.607891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557230,1.454100,0.199624,0.019803,0.501413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.568440,mpc,0,-126.340000,54.885000,-7.581846,-6.034828,-7.770000,-6.135000,0.188154,0.100172,9.849821,-14.911958,1.250287,-14.911958,9.849821,-0.040000,0.680000,-1,64,-0.639970,64.464884,-0.639970,64.464884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.504634,20.370671,76.799879,86.161616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.633507,1.489740,0.223373,0.021552,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.578469,mpc,0,-126.340000,54.885000,-7.485706,-6.151337,-7.660000,-6.265000,0.174294,0.113663,9.849821,-11.435550,1.311276,-11.435550,9.849821,0.000000,0.680000,-4,38,-3.591792,37.650612,-3.591792,37.650612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.583631,21.744580,78.963575,91.582415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559738,1.478783,0.192013,0.019632,0.503613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.588474,mpc,0,-126.340000,54.885000,-7.387876,-6.266376,-7.550000,-6.365000,0.162124,0.098624,10.093779,-8.873987,1.067318,-8.873987,10.093779,-0.030000,0.530000,0,29,0.072305,29.061016,0.072305,29.061016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.952644,22.985577,81.003653,94.433916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551321,1.488126,0.194340,0.020509,0.501741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.598471,mpc,0,-126.340000,54.885000,-7.288254,-6.379974,-7.440000,-6.465000,0.151746,0.085026,9.971800,-10.154769,0.701380,-10.154769,9.971800,-0.040000,0.390000,3,52,3.457369,52.263905,3.457369,52.263905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.088699,24.600259,80.481270,96.263567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552313,1.480816,0.194835,0.022326,0.503500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.608471,mpc,0,-126.340000,54.885000,-7.186801,-6.492080,-7.330000,-6.575000,0.143199,0.082920,10.703675,-12.411384,1.311276,-12.411384,10.703675,-0.030000,0.410000,-4,72,-3.750361,71.535409,-3.750361,71.535409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.314242,25.475125,77.247361,91.852286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554647,1.493824,0.209203,0.019148,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.618468,mpc,0,-126.340000,54.885000,-7.083658,-6.602454,-7.220000,-6.705000,0.136342,0.102546,10.825654,-13.509197,1.311276,-13.509197,10.825654,-0.040000,0.550000,-4,72,-3.574172,72.444582,-3.574172,72.444582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.635707,25.177811,75.597426,86.820953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550202,1.456321,0.204037,0.019724,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.628471,mpc,0,-126.340000,54.885000,-6.978820,-6.711022,-7.110000,-6.825000,0.131180,0.113978,11.069613,-12.228415,1.250287,-12.228415,11.069613,-0.050000,0.640000,-3,57,-3.096217,56.886426,-3.096217,56.886426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.670685,25.632113,74.901907,89.314417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550910,1.460274,0.225319,0.021237,0.500599,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.638473,mpc,0,-126.340000,54.885000,-6.872454,-6.817541,-6.990000,-6.925000,0.117546,0.107459,10.947634,-8.752008,1.250287,-8.752008,10.947634,-0.050000,0.650000,-1,28,-0.716503,28.352108,-0.716503,28.352108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.564930,26.312578,73.667398,90.177872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557069,1.448828,0.198145,0.018050,0.500428,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.648469,mpc,0,-126.340000,54.885000,-6.764749,-6.921767,-6.880000,-7.005000,0.115251,0.083233,10.398727,-6.556382,0.823360,-6.556382,10.398727,-0.050000,0.500000,6,23,6.236441,22.858139,6.236441,22.858139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.001558,27.059046,74.223299,93.103092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556774,1.530410,0.203306,0.019118,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.658478,mpc,0,-126.340000,54.885000,-6.655619,-7.023732,-6.770000,-7.075000,0.114381,0.051268,11.069613,-7.532216,1.189297,-7.532216,11.069613,-0.050000,0.330000,2,46,1.855657,45.596023,1.855657,45.596023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.009751,27.638024,73.823180,93.733166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.697385,1.482958,0.208376,0.021727,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.668444,mpc,0,-126.340000,54.885000,-6.545805,-7.122716,-6.650000,-7.165000,0.104195,0.042284,10.520706,-10.337738,1.372266,-10.337738,10.520706,-0.020000,0.360000,1,69,1.422313,68.894382,1.422313,68.894382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.166347,26.771360,73.007478,86.837487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609555,1.463618,0.209956,0.022915,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.678470,mpc,0,-126.340000,54.885000,-6.434344,-7.219544,-6.530000,-7.275000,0.095656,0.055456,11.191592,-12.228415,0.762370,-12.228415,11.191592,-0.030000,0.510000,-4,76,-4.161208,75.836542,-4.161208,75.836542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.443383,26.002009,71.850765,84.660063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552209,1.472848,0.208003,0.019946,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.688474,mpc,0,-126.340000,54.885000,-6.322287,-7.313255,-6.410000,-7.375000,0.087713,0.061745,11.191592,-10.093779,1.494245,-10.093779,11.191592,-0.010000,0.640000,-7,50,-6.874497,50.398868,-6.874497,50.398868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.554299,25.244437,72.531911,83.882471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.725418,1.885101,0.255068,0.041857,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010421,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.698933,mpc,0,-126.340000,54.885000,-6.204433,-7.407937,-6.290000,-7.445000,0.085567,0.037063,10.764665,-5.397580,1.372266,-5.397580,10.764665,-0.060000,0.640000,5,12,4.800926,11.742868,4.800926,11.742868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.238795,24.865543,69.477363,83.245671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552313,1.498301,0.209225,0.022456,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.709031,mpc,0,-126.340000,54.885000,-6.090165,-7.495982,-6.180000,-7.475000,0.089835,-0.020982,10.581696,-1.677214,1.250287,-1.677214,10.581696,-0.080000,0.400000,12,-1,11.867893,-0.787231,11.867893,-0.787231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.105640,24.471328,68.299255,86.666697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562166,1.456526,0.203045,0.029385,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.721310,mpc,0,-126.340000,54.885000,-5.950871,-7.598348,-6.040000,-7.525000,0.089129,-0.073348,10.032790,-4.726694,1.006328,-4.726694,10.032790,0.000000,0.150000,6,44,5.897841,45.753345,5.897841,45.753345,0.000000,-1.540575,0.000000,64.000000,0.000000,0.000000,-28.058262,24.445198,74.950567,94.153987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620057,1.481589,0.219284,0.024340,0.500595,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.729199,mpc,0,-126.340000,54.885000,-5.861332,-7.661277,-5.950000,-7.585000,0.088668,-0.076277,10.825654,-9.666852,1.189297,-9.666852,10.825654,0.030000,0.190000,-7,87,-7.321390,87.275915,-7.321390,87.275915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.150153,22.568441,75.777824,87.118540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547947,1.552223,0.246471,0.027049,0.504739,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.739296,mpc,0,-126.340000,54.885000,-5.746888,-7.738430,-5.840000,-7.695000,0.093112,-0.043430,11.191592,-12.960290,1.189297,-12.960290,11.191592,0.010000,0.500000,-11,95,-10.718508,94.844349,-10.718508,94.844349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.283637,20.054347,76.540379,88.180842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563683,1.612474,0.243782,0.029454,0.504559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.749301,mpc,0,-126.340000,54.885000,-5.633855,-7.810997,-5.730000,-7.795000,0.096145,-0.015997,11.313571,-9.178935,1.494245,-9.178935,11.313571,-0.050000,0.760000,-4,50,-4.147947,46.904039,-4.147947,46.904039,0.000000,2.940309,0.000000,64.000000,0.000000,0.000000,-27.486188,18.460012,78.052274,91.626401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.619548,1.804326,0.251073,0.036519,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.759275,mpc,0,-126.340000,54.885000,-5.521759,-7.879354,-5.620000,-7.835000,0.098241,-0.044354,9.971800,-1.433256,1.311276,-1.433256,9.971800,-0.040000,0.700000,8,5,8.333654,-11.875671,8.333654,-11.875671,0.000000,16.720020,0.000000,64.000000,0.000000,0.000000,-34.214761,18.959136,75.258890,90.911571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.392982,1.964453,0.270454,0.039978,0.501211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.769276,mpc,0,-126.340000,54.885000,-5.410182,-7.943762,-5.510000,-7.815000,0.099818,-0.128762,8.934977,3.933829,1.433256,3.933829,8.934977,-0.060000,0.430000,22,-37,21.806946,-37.121396,21.806946,-37.121396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.174618,18.377952,71.930372,88.311785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.960345,1.818823,0.320208,0.051356,1.255279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010421,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.779750,mpc,0,-126.340000,54.885000,-5.294474,-8.006637,-5.430000,-7.805000,0.135526,-0.201637,8.691018,1.433256,0.884349,1.433256,8.691018,0.090000,0.070000,7,8,6.752746,11.540224,6.752746,11.540224,0.000000,-3.661620,0.000000,64.000000,0.000000,0.000000,-45.269837,18.613031,76.030531,96.889464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599303,2.312575,0.319211,0.040208,0.501480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.789816,mpc,0,-126.340000,54.885000,-5.184626,-8.062523,-5.330000,-7.845000,0.145374,-0.217523,8.752008,-6.739351,0.335443,-6.739351,8.752008,0.060000,0.010000,6,53,5.573417,89.088181,5.573417,89.088181,0.000000,-36.209577,0.000000,64.000000,0.000000,0.000000,-43.932609,16.768925,83.652169,96.557622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601500,4.794477,0.271225,0.040420,0.501078,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011220,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.801072,mpc,0,-126.340000,54.885000,-5.063679,-8.119597,-5.210000,-7.995000,0.146321,-0.124597,9.605862,-15.704823,0.884349,-15.704823,9.605862,0.070000,0.110000,-8,98,-8.112099,112.450000,-8.112099,112.450000,0.000000,-14.571396,0.000000,64.000000,0.000000,0.000000,-44.074004,18.603960,86.809458,101.716817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.219160,1.764232,0.320195,0.037209,0.501402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.811133,mpc,0,-126.340000,54.885000,-4.957522,-8.165657,-5.120000,-8.125000,0.162478,-0.040657,9.544873,-18.205396,1.555235,-18.205396,9.544873,0.120000,0.480000,-18,112,-17.654149,112.450000,-17.654149,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.980787,21.690625,91.808122,106.554495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.697916,1.747891,0.267401,0.035229,0.501120,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.821144,mpc,0,-126.340000,54.885000,-4.853984,-8.206741,-5.020000,-8.285000,0.166016,0.078259,9.727842,-14.667999,0.884349,-14.667999,9.727842,-0.040000,0.830000,-2,112,-1.856566,112.450000,-1.856566,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.203206,25.645124,97.242437,117.382932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589982,3.790230,0.365696,0.038667,0.501417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010299,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.831481,mpc,0,-126.340000,54.885000,-4.749539,-8.244094,-4.920000,-8.355000,0.170461,0.110906,7.654195,-3.506902,1.494245,-3.506902,7.654195,0.030000,1.010000,9,67,8.573535,26.103561,8.573535,26.103561,0.000000,41.346439,0.000000,64.000000,0.000000,0.000000,-55.696895,28.531488,112.227214,134.186556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554392,3.610697,0.366062,0.037356,0.501841,1,1,0,6,1,1,0,0,0,0,0,1,1,1,1,0.010081,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.841643,mpc,0,-126.340000,54.885000,-4.649560,-8.275713,-4.920000,-8.315000,0.270440,0.039287,6.068465,8.569039,1.494245,8.569039,6.068465,-0.030000,0.860000,41,22,40.811605,-63.029300,40.811605,-63.029300,0.000000,85.479300,0.000000,64.000000,0.000000,0.000000,-63.684380,28.090524,112.788285,136.585786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549501,3.831128,0.273569,0.034987,0.501886,1,1,0,7,2,1,0,0,0,0,1,1,0,1,1,0.010206,1,0,0,0,0,1,1,1,1,0,0.010162,0.000000,0.000000,0.000000
15.851881,mpc,0,-126.340000,54.885000,-4.551787,-8.302382,-4.780000,-8.195000,0.228213,-0.107382,4.726694,16.131750,0.945339,16.131750,4.726694,0.020000,0.650000,44,-23,43.649036,-106.050000,43.649036,-106.050000,0.000000,83.500000,0.000000,64.000000,0.000000,0.000000,-69.012549,22.960185,99.455079,119.168629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568513,1.882197,0.284683,0.034284,0.500987,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008283,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.862285,mpc,0,-126.340000,54.885000,-4.455754,-8.324075,-4.720000,-8.005000,0.264246,-0.319075,6.007476,16.314719,1.250287,16.314719,6.007476,0.250000,0.180000,4,-68,3.741274,-93.318444,3.741274,-93.318444,0.000000,25.768444,0.000000,64.000000,0.000000,0.000000,-68.083673,14.390753,107.205244,125.275055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.728402,2.336052,0.280340,0.037147,0.625116,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010018,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.872341,mpc,0,-126.340000,54.885000,-4.366362,-8.339810,-4.630000,-7.875000,0.263638,-0.464810,8.569039,7.349247,1.189297,7.349247,8.569039,0.250000,-0.020000,-27,-23,-27.130840,-13.397995,-27.130840,-13.397995,0.000000,-9.152005,0.000000,64.000000,0.000000,0.000000,-57.391273,7.512325,132.550351,146.974452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.524156,1.809026,0.267113,0.045822,0.520331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010178,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.882555,mpc,0,-126.340000,54.885000,-4.279268,-8.350482,-4.550000,-7.865000,0.270732,-0.485482,10.032790,-2.470079,1.494245,-2.470079,10.032790,0.070000,-0.140000,-25,22,-24.937018,83.161364,-24.937018,83.161364,0.000000,-60.711364,0.000000,64.000000,0.000000,0.000000,-47.727651,3.951690,142.518669,166.516815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573151,1.917494,0.249647,0.035945,0.501339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008290,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.894291,mpc,0,-126.340000,54.885000,-4.184102,-8.356098,-4.430000,-7.995000,0.245898,-0.361098,8.630029,-16.253729,0.518412,-16.253729,8.630029,-0.070000,-0.040000,-3,67,-3.197336,112.450000,-3.197336,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-45.883574,11.490061,136.695910,163.931849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585469,1.804864,0.291887,0.035262,0.501310,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.902557,mpc,0,-126.340000,54.885000,-4.120417,-8.355768,-4.360000,-8.175000,0.239583,-0.180768,7.227268,-23.938419,0.518412,-23.938419,7.227268,-0.100000,0.020000,42,112,53.752520,112.450000,53.752520,112.450000,-11.949856,-0.000000,0.000000,64.000000,0.000000,0.000000,-50.426129,25.432948,136.103992,174.213544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567394,1.795939,0.324880,0.161408,0.500892,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.008361,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.913615,mpc,0,-126.340000,54.885000,-4.039772,-8.349781,-4.290000,-8.475000,0.250228,0.125219,4.787684,-29.610452,-0.335443,-29.610452,4.787684,-0.020000,0.580000,63,112,63.007127,112.450000,63.007127,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.191730,38.470827,136.641423,173.756259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590018,1.509322,0.332857,0.018264,0.500775,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.922614,mpc,0,-126.340000,54.885000,-3.978153,-8.340223,-4.240000,-8.695000,0.261847,0.354777,5.092632,-23.999408,0.274453,-23.999408,5.092632,0.240000,0.880000,18,112,-20.900295,112.450000,-20.900295,112.450000,38.907422,0.000000,0.000000,64.000000,0.000000,0.000000,-60.516836,50.393159,138.194853,179.461303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553402,1.475350,0.333692,0.016147,0.504997,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.932620,mpc,0,-126.340000,54.885000,-3.914056,-8.324669,-4.170000,-8.875000,0.255944,0.550331,7.105289,-13.387218,0.945339,-13.387218,7.105289,0.300000,1.010000,-27,112,-58.144669,112.450000,-58.144669,112.450000,31.151796,0.000000,0.000000,64.000000,0.000000,0.000000,-59.273149,57.103592,142.643382,178.459344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557095,1.650386,0.342636,0.023157,0.500666,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.942620,mpc,0,-126.340000,54.885000,-3.854824,-8.303965,-4.100000,-8.955000,0.245176,0.651035,8.081122,-2.348100,1.128308,-2.348100,8.081122,0.050000,1.080000,-41,112,-40.703260,112.450000,-40.703260,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.652611,58.112182,140.663694,174.898319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586617,1.602145,0.369925,0.018141,0.500638,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.952618,mpc,0,-126.340000,54.885000,-3.800595,-8.278139,-4.020000,-8.895000,0.219405,0.616861,6.617372,10.276748,1.006328,10.276748,6.617372,-0.080000,1.090000,-15,67,-15.431497,10.414782,-15.431497,10.414782,0.000000,57.035218,0.000000,64.000000,0.000000,0.000000,-56.410467,50.066617,147.287768,188.144065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555942,1.589141,0.349637,0.016173,0.507776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.962619,mpc,0,-126.340000,54.885000,-3.751508,-8.247224,-3.960000,-8.715000,0.208492,0.467776,4.482736,21.559824,0.823360,21.559824,4.482736,-0.100000,0.920000,5,22,5.002569,-78.034854,5.002569,-78.034854,0.000000,100.484854,0.000000,64.000000,0.000000,0.000000,-59.325335,33.912321,143.617808,188.998635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565990,1.609130,0.228710,0.017269,0.500725,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.972619,mpc,0,-126.340000,54.885000,-3.707722,-8.211283,-3.920000,-8.455000,0.212278,0.243717,1.616224,27.048889,0.823360,27.048889,1.616224,-0.100000,0.600000,29,-23,28.567215,-106.049999,28.567215,-106.049999,0.000000,83.499999,0.000000,64.000000,0.000000,0.000000,-58.137819,14.235827,126.493043,177.655454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569889,1.610908,0.243184,0.021362,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.982616,mpc,0,-126.340000,54.885000,-3.669377,-8.170388,-3.910000,-8.185000,0.240623,0.014612,1.616224,27.048889,0.335443,25.951076,-0.701380,-0.050000,0.200000,22,-68,21.544360,-95.495529,21.544360,-95.495529,0.000000,27.945528,0.000000,64.000000,0.000000,0.000000,-53.200498,-2.390856,116.433595,164.977083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557567,1.872826,0.328441,0.046134,0.500945,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008322,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.992630,mpc,0,-126.340000,54.885000,-3.636525,-8.124525,-3.920000,-7.975000,0.283475,-0.149525,-1.677214,17.412531,0.213464,17.412531,-1.677214,0.010000,-0.020000,37,-23,37.457325,-9.734383,37.457325,-9.734383,0.000000,-12.815617,0.000000,64.000000,0.000000,0.000000,-42.780413,-13.471325,133.577821,170.393206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587937,1.625425,0.257641,0.019126,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.002620,mpc,0,-126.340000,54.885000,-3.609399,-8.073978,-3.930000,-7.865000,0.320601,-0.208978,-1.189297,4.970653,-0.823360,4.970653,-1.189297,0.170000,-0.120000,7,22,7.177730,101.797427,7.177730,101.797427,0.000000,-79.347428,0.000000,64.000000,0.000000,0.000000,-34.766631,-18.497659,141.905467,171.822682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560837,1.481293,0.225993,0.018017,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.012618,mpc,0,-126.340000,54.885000,-3.587980,-8.018686,-3.930000,-7.885000,0.342020,-0.133686,0.030495,-9.056956,-0.457422,-9.056956,0.030495,0.170000,-0.060000,-8,67,-8.034254,112.450000,-8.034254,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-24.583865,-13.493574,153.274257,174.632623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555168,1.471483,0.244614,0.016591,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.022619,mpc,0,-126.340000,54.885000,-3.572355,-7.958780,-3.910000,-8.035000,0.337645,0.076220,0.762370,-19.547167,0.030495,-19.547167,0.762370,0.060000,0.060000,37,112,58.042263,112.450000,58.042263,112.450000,-21.076516,-0.000000,0.000000,64.000000,0.000000,0.000000,-20.344242,1.043013,143.534477,166.742944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553651,1.479059,0.277045,0.018426,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.032618,mpc,0,-126.340000,54.885000,-3.562585,-7.894404,-3.900000,-8.265000,0.337415,0.370596,0.091484,-24.914252,-0.274453,-24.914252,0.091484,0.100000,0.590000,54,112,54.046724,112.450000,54.046724,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.396976,16.649194,138.399931,170.945734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557585,1.467100,0.288467,0.018170,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.042619,mpc,0,-126.340000,54.885000,-3.558698,-7.825664,-3.890000,-8.475000,0.331302,0.649336,1.494245,-19.059251,-0.457422,-19.059251,1.494245,0.300000,0.900000,9,112,-44.288070,112.450000,-44.288070,112.450000,53.334794,0.000000,0.000000,64.000000,0.000000,0.000000,-33.636586,31.923940,142.573205,177.879660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561425,1.545313,0.324433,0.026183,0.500865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.052620,mpc,0,-126.340000,54.885000,-3.560709,-7.752703,-3.870000,-8.595000,0.309291,0.842297,2.531068,-9.361904,0.884349,-9.361904,2.531068,0.270000,1.030000,-36,112,-70.000000,112.450000,-70.000000,112.450000,34.046724,0.000000,0.000000,64.000000,0.000000,0.000000,-36.525579,40.975433,146.245532,176.094659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559905,1.472001,0.310724,0.017325,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.062619,mpc,0,-126.340000,54.885000,-3.568611,-7.675696,-3.830000,-8.625000,0.261389,0.949304,2.897006,2.592058,1.128308,2.592058,2.897006,0.020000,1.070000,-58,112,-57.737317,112.450000,-57.737317,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.303521,43.392415,141.584908,169.980362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556559,1.472017,0.301612,0.017393,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.072617,mpc,0,-126.340000,54.885000,-3.582379,-7.594774,-3.800000,-8.525000,0.217621,0.930226,1.616224,15.338885,0.762370,15.338885,1.616224,-0.110000,1.090000,-37,67,-36.585294,45.478698,-36.585294,45.478698,0.000000,21.971302,0.000000,64.000000,0.000000,0.000000,-40.971155,35.737685,139.684167,183.513971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556354,1.532831,0.370096,0.017928,0.500979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.082618,mpc,0,-126.340000,54.885000,-3.601973,-7.510087,-3.790000,-8.295000,0.188027,0.784913,-0.823360,26.195034,0.335443,26.195034,-0.823360,-0.210000,0.920000,-5,22,-5.262710,-40.512234,-5.262710,-40.512234,0.000000,62.962234,0.000000,64.000000,0.000000,0.000000,-47.480001,19.522172,138.938123,188.274193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551693,1.466877,0.190551,0.018113,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.092619,mpc,0,-126.340000,54.885000,-3.627327,-7.421825,-3.820000,-8.005000,0.192673,0.583175,-4.970653,30.830244,0.396432,30.830244,-4.970653,-0.230000,0.570000,33,-23,32.641885,-64.412184,32.641885,-64.412184,0.000000,41.862184,0.000000,64.000000,0.000000,0.000000,-49.404396,2.585453,122.411376,170.612439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551060,1.772084,0.402312,0.048405,0.501598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008290,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.102636,mpc,0,-126.340000,54.885000,-3.658413,-7.330014,-3.870000,-7.705000,0.211587,0.374986,-7.532216,28.451649,0.335443,28.451649,-7.532216,-0.110000,0.190000,38,-29,38.249244,-29.356622,38.249244,-29.356622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.261704,-9.995393,110.316917,154.531998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609049,1.489092,0.219444,0.018050,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.112617,mpc,0,-126.340000,54.885000,-3.694947,-7.235339,-3.930000,-7.485000,0.235053,0.249661,-7.959143,18.876282,-0.518412,18.876282,-7.959143,-0.050000,0.000000,29,16,28.937230,56.560299,28.937230,56.560299,0.000000,-40.916921,0.000000,64.000000,0.000000,0.000000,-39.006918,-20.725420,118.479735,158.718139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554203,1.469078,0.200425,0.016080,0.500979,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.122619,mpc,0,-126.340000,54.885000,-3.737002,-7.137460,-4.000000,-7.355000,0.262998,0.217540,-6.617372,6.312424,-0.945339,6.312424,-6.617372,0.100000,0.000000,-9,61,-8.615925,112.450000,-8.615925,112.450000,0.000000,-51.806622,0.000000,64.000000,0.000000,0.000000,-27.586110,-25.940870,134.730565,169.889147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552546,1.486888,0.225437,0.016992,0.500432,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.132618,mpc,0,-126.340000,54.885000,-3.784345,-7.036812,-4.040000,-7.355000,0.255655,0.318188,-4.116798,-5.519559,-0.701380,-5.519559,-4.116798,0.050000,0.180000,-29,106,-29.407294,112.450000,-29.407294,112.450000,0.000000,-6.806622,0.000000,64.000000,0.000000,0.000000,-15.767568,-20.850095,138.079571,163.131804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551874,1.441282,0.214455,0.014894,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.142616,mpc,0,-126.340000,54.885000,-3.836826,-6.933574,-4.070000,-7.445000,0.233174,0.511426,-2.897006,-11.496540,-0.396432,-11.496540,-2.897006,-0.070000,0.620000,-30,112,-30.464099,112.450000,-30.464099,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.517920,-9.555573,129.231703,150.775297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545108,1.431859,0.231778,0.014115,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.152616,mpc,0,-126.340000,54.885000,-3.894270,-6.827946,-4.100000,-7.525000,0.205730,0.697054,-2.653048,-7.593205,-0.274453,-7.593205,-2.653048,-0.110000,0.910000,-42,112,-42.499307,112.450000,-42.499307,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.769114,4.069649,128.712693,159.568207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549147,1.546452,0.328951,0.017802,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.162617,mpc,0,-126.340000,54.885000,-3.956478,-6.720148,-4.120000,-7.545000,0.163522,0.824852,-2.836017,0.152474,-0.335443,0.152474,-2.836017,-0.100000,1.030000,-51,112,-50.717531,112.450000,-50.717531,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.640642,15.162583,125.338050,159.366482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550878,1.508362,0.401803,0.020258,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.172616,mpc,0,-126.340000,54.885000,-4.023204,-6.610448,-4.160000,-7.505000,0.136796,0.894552,-4.726694,8.630029,-0.579401,8.630029,-4.726694,-0.260000,1.080000,-18,112,-18.272245,112.449998,-18.272245,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.604296,19.650692,127.789518,157.235966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546437,1.470364,0.296644,0.015959,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.182615,mpc,0,-126.340000,54.885000,-4.094224,-6.499051,-4.220000,-7.355000,0.125776,0.855949,-7.959143,17.351542,-0.457422,17.351542,-7.959143,-0.340000,1.080000,21,67,20.513015,45.859523,20.513015,45.859523,0.000000,21.590475,0.000000,64.000000,0.000000,0.000000,-20.157970,15.833591,130.868222,163.325980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549689,1.491438,0.349793,0.014391,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.192616,mpc,0,-126.340000,54.885000,-4.169288,-6.386178,-4.300000,-7.135000,0.130712,0.748822,-9.361904,25.463159,0.091484,25.463159,-9.361904,-0.160000,0.900000,12,22,12.246229,-15.789846,12.246229,-15.789846,0.000000,38.239844,0.000000,64.000000,0.000000,0.000000,-22.972107,7.109912,115.169085,147.378526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550216,1.478880,0.205517,0.020441,0.508135,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.202620,mpc,0,-126.340000,54.885000,-4.248137,-6.272049,-4.390000,-6.865000,0.141863,0.592951,-8.752008,27.719774,-0.579401,27.719774,-8.752008,-0.100000,0.580000,-1,-22,-1.401265,-21.645598,-1.401265,-21.645598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.640991,-5.178154,102.575393,144.480833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558869,1.512473,0.209806,0.021186,0.510146,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.213292,mpc,0,-126.340000,54.885000,-4.336065,-6.149230,-4.470000,-6.595000,0.133935,0.445770,-8.752008,22.108731,-0.457422,22.108731,-8.752008,-0.090000,0.160000,-8,23,-7.593363,46.807280,-7.593363,46.807280,0.000000,-23.452877,0.000000,64.000000,0.000000,0.000000,-10.680727,-13.116285,111.865042,146.908147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.613094,2.444027,0.232968,0.041767,0.501016,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.222616,mpc,0,-126.340000,54.885000,-4.415818,-6.041253,-4.540000,-6.465000,0.124182,0.423747,-7.105289,9.849821,-0.823360,9.849821,-7.105289,-0.080000,0.080000,-30,68,-29.853991,112.450000,-29.853991,112.450000,0.000000,-44.095598,0.000000,64.000000,0.000000,0.000000,-1.600666,-17.523487,118.441450,158.107583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560000,1.650860,0.248388,0.025036,0.501083,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.232619,mpc,0,-126.340000,54.885000,-4.504105,-5.924951,-4.600000,-6.425000,0.095895,0.500049,-7.105289,9.849821,-1.372266,-1.860183,-5.336590,-0.100000,0.370000,-34,112,-33.707205,112.450000,-33.707205,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.823248,-20.911444,112.459181,152.289179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561384,1.802068,0.266209,0.042221,0.501301,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.242624,mpc,0,-126.340000,54.885000,-4.594911,-5.808378,-4.650000,-6.465000,0.055089,0.656622,-5.153621,-7.776174,-0.762370,-7.776174,-5.153621,-0.140000,0.710000,-53,112,-53.115049,112.450000,-53.115049,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.804349,-15.986901,115.389263,151.674856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573786,1.619330,0.360532,0.019933,0.501103,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.252647,mpc,0,-126.340000,54.885000,-4.688011,-5.691625,-4.690000,-6.515000,0.001989,0.823375,-5.153621,-7.776174,0.274453,-5.092632,-5.519559,-0.310000,0.960000,-40,112,-39.938464,112.450000,-39.938464,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.116110,-6.271099,109.850910,141.755209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583785,1.817568,0.452328,0.034985,0.501320,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008404,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.262625,mpc,0,-126.340000,54.885000,-4.782465,-5.575646,-4.750000,-6.535000,-0.032465,0.959354,-7.898153,-0.396432,-0.396432,-0.396432,-7.898153,-0.420000,1.050000,-5,112,-4.970448,112.450000,-4.970448,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.480256,2.783244,126.058451,156.416771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576069,1.810283,0.365689,0.030382,0.501213,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008295,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.272624,mpc,0,-126.340000,54.885000,-4.878501,-5.459938,-4.840000,-6.505000,-0.038501,1.045062,-10.032790,6.434403,-1.738204,6.434403,-10.032790,-0.310000,1.070000,2,112,2.002503,112.450000,2.002503,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.534924,8.333398,125.700927,154.019113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567697,1.653760,0.336597,0.021526,0.500695,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.282614,mpc,0,-126.340000,54.885000,-4.975443,-5.345096,-4.940000,-6.395000,-0.035443,1.049904,-10.337738,12.655342,-1.189297,12.655342,-10.337738,-0.160000,1.080000,-12,100,-11.925748,99.599156,-11.925748,99.599156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.994613,7.080445,114.556388,144.778595,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547999,1.877158,0.594990,0.047124,0.501140,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008581,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.292636,mpc,0,-126.340000,54.885000,-5.073302,-5.230884,-5.040000,-6.225000,-0.033302,0.994116,-10.032790,19.486178,-0.396432,19.486178,-10.032790,-0.140000,1.040000,-15,55,-14.599836,39.906458,-14.599836,39.906458,0.000000,14.692698,0.000000,64.000000,0.000000,0.000000,8.999665,-1.979176,95.503972,137.260279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589502,1.590059,0.241733,0.020124,0.502867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.302618,mpc,0,-126.340000,54.885000,-5.170951,-5.118380,-5.130000,-5.995000,-0.040951,0.876620,-9.971800,23.816440,0.091484,23.816440,-9.971800,-0.150000,0.830000,-11,10,-11.482708,8.568532,-11.482708,8.568532,0.000000,1.030625,0.000000,64.000000,0.000000,0.000000,15.650221,-12.074344,91.478331,132.941958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556015,1.574379,0.196729,0.018410,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.312603,mpc,0,-126.340000,54.885000,-5.268396,-5.007330,-5.220000,-5.755000,-0.048396,0.747670,-9.361904,24.182377,-0.091484,24.182377,-9.361904,-0.150000,0.470000,-15,22,-14.628951,22.029149,-14.628951,22.029149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.236032,-19.726985,90.816795,126.471995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553083,1.481589,0.200003,0.017217,0.501177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.322619,mpc,0,-126.340000,54.885000,-5.365483,-4.897667,-5.300000,-5.555000,-0.065483,0.657333,-8.020133,16.192739,-0.884349,16.192739,-8.020133,-0.150000,0.280000,-28,67,-28.083587,94.593044,-28.083587,94.593044,0.000000,-27.563895,0.000000,64.000000,0.000000,0.000000,29.122327,-26.709551,91.439164,130.863160,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553728,1.448974,0.204970,0.016876,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.332618,mpc,0,-126.340000,54.885000,-5.461326,-4.790144,-5.370000,-5.425000,-0.091326,0.634856,-7.593205,8.142112,-1.006328,8.142112,-7.593205,-0.190000,0.430000,-30,112,-30.025721,112.450000,-30.025721,112.450000,0.000000,-0.420851,0.000000,64.000000,0.000000,0.000000,37.404720,-32.598597,91.056872,135.052680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554692,1.469734,0.226361,0.018246,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.342620,mpc,0,-126.340000,54.885000,-5.555670,-4.684784,-5.440000,-5.365000,-0.115670,0.680216,-7.044299,4.360757,0.030495,4.360757,-7.044299,-0.270000,0.750000,-26,112,-25.747699,112.450000,-25.747699,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.136153,-36.780187,94.470093,141.083827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558901,1.449111,0.299913,0.016610,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.352617,mpc,0,-126.340000,54.885000,-5.648014,-4.581883,-5.510000,-5.295000,-0.138014,0.713117,-7.166278,6.800341,0.213464,6.800341,-7.166278,-0.270000,0.960000,-23,111,-22.954639,111.489404,-22.954639,111.489404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.580890,-39.255866,95.862068,142.545707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549758,1.470054,0.319685,0.017469,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.362617,mpc,0,-126.340000,54.885000,-5.737984,-4.481584,-5.580000,-5.185000,-0.157984,0.703416,-8.325081,12.594353,-0.457422,12.594353,-8.325081,-0.270000,1.050000,-9,66,-8.995179,52.180708,-8.995179,52.180708,0.000000,14.308696,0.000000,64.000000,0.000000,0.000000,46.444079,-43.395386,85.589820,132.123622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551564,1.513097,0.329246,0.019077,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.372618,mpc,0,-126.340000,54.885000,-5.825118,-4.384123,-5.660000,-5.025000,-0.165118,0.640877,-8.691018,18.937271,-0.457422,18.937271,-8.691018,-0.230000,0.880000,-4,21,-4.046161,4.578061,-4.046161,4.578061,0.000000,16.911344,0.000000,64.000000,0.000000,0.000000,46.592899,-46.792605,80.594408,119.182623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552154,1.688411,0.194406,0.027249,0.502899,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.382618,mpc,0,-126.340000,54.885000,-5.908962,-4.289724,-5.740000,-4.835000,-0.168962,0.545276,-8.325081,20.157064,-0.152474,20.157064,-8.325081,-0.180000,0.560000,-8,9,-7.890917,9.235743,-7.890917,9.235743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.191498,-48.619169,77.682090,109.200737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563489,1.540768,0.198133,0.020931,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.392620,mpc,0,-126.340000,54.885000,-5.989100,-4.198558,-5.820000,-4.645000,-0.169100,0.446442,-6.861330,15.643833,-0.335443,15.643833,-6.861330,-0.150000,0.290000,-20,54,-20.413676,57.326688,-20.413676,57.326688,0.000000,-3.090945,0.000000,64.000000,0.000000,0.000000,48.504860,-49.311772,80.308727,108.766758,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608264,1.625401,0.207745,0.023079,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.402620,mpc,0,-126.340000,54.885000,-6.065071,-4.110847,-5.870000,-4.535000,-0.195071,0.424153,-6.434403,7.349247,0.030495,7.349247,-6.434403,-0.170000,0.350000,-22,99,-21.928237,112.450000,-21.928237,112.450000,0.000000,-13.214257,0.000000,64.000000,0.000000,0.000000,53.076468,-51.329909,81.687046,116.842345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563426,1.706435,0.263749,0.029291,0.500965,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.412622,mpc,0,-126.340000,54.885000,-6.136468,-4.026745,-5.910000,-4.495000,-0.226468,0.468255,-4.238777,1.311276,0.640391,1.311276,-4.238777,-0.210000,0.630000,-35,112,-35.236376,112.450000,-35.236376,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.948860,-53.113239,84.282771,123.016847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571414,1.772855,0.318810,0.030597,0.501945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.422626,mpc,0,-126.340000,54.885000,-6.202872,-3.946421,-5.950000,-4.465000,-0.252872,0.518579,-3.872840,2.165131,-0.213464,2.165131,-3.872840,-0.160000,0.870000,-42,112,-42.106379,112.449933,-42.106379,112.449933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.564404,-54.478848,81.165661,121.304265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579344,1.684135,0.423280,0.037334,0.501303,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008237,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.432623,mpc,0,-126.340000,54.885000,-6.263800,-3.870121,-5.990000,-4.415000,-0.273800,0.544879,-4.787684,7.105289,-0.030495,7.105289,-4.787684,-0.280000,0.990000,-13,67,-12.889785,62.634705,-12.889785,62.634705,0.000000,4.815228,0.000000,64.000000,0.000000,0.000000,58.699998,-56.230511,73.852481,115.875730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567739,1.471418,0.363225,0.021599,0.501053,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.442624,mpc,0,-126.340000,54.885000,-6.318920,-3.797907,-6.040000,-4.305000,-0.278920,0.507093,-6.373413,13.143259,-0.640391,13.143259,-6.373413,-0.300000,0.850000,14,22,14.108573,16.355499,14.108573,16.355499,0.000000,6.094434,0.000000,64.000000,0.000000,0.000000,55.979635,-55.768932,64.770100,98.895357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577346,1.714043,0.232646,0.033173,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.452624,mpc,0,-126.340000,54.885000,-6.367795,-3.729970,-6.090000,-4.165000,-0.277795,0.435030,-5.519559,15.704823,0.152474,15.704823,-5.519559,-0.160000,0.540000,-1,10,-0.660348,10.241399,-0.660348,10.241399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.391633,-52.700886,54.060868,75.771846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601467,1.745723,0.233812,0.030528,0.510956,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.462621,mpc,0,-126.340000,54.885000,-6.410040,-3.666451,-6.140000,-4.025000,-0.270040,0.358549,-4.543725,10.581696,-0.091484,10.581696,-4.543725,-0.100000,0.270000,-10,55,-10.290599,64.635159,-10.290599,64.635159,0.000000,-9.393760,0.000000,64.000000,0.000000,0.000000,51.807851,-50.398693,62.225698,81.473385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.924476,1.633774,0.222795,0.031493,0.506937,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008330,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.473349,mpc,0,-126.340000,54.885000,-6.447580,-3.603328,-6.170000,-3.965000,-0.277580,0.361672,-2.592058,2.592058,0.579401,2.592058,-2.592058,-0.150000,0.340000,-16,100,-15.982593,112.449999,-15.982593,112.449999,0.000000,-12.208600,0.000000,64.000000,0.000000,0.000000,54.334066,-50.520745,67.180824,92.739193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567273,1.531643,0.232054,0.023743,0.500565,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.482647,mpc,0,-126.340000,54.885000,-6.473255,-3.552945,-6.180000,-3.965000,-0.293255,0.412055,-0.518412,-2.531068,-0.457422,-2.531068,-0.518412,-0.120000,0.650000,-34,112,-33.973411,112.450000,-33.973411,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.935526,-52.305487,72.474518,104.599429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.123955,1.789939,0.310030,0.030621,0.509939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.492616,mpc,0,-126.340000,54.885000,-6.493370,-3.503488,-6.170000,-3.975000,-0.323370,0.471512,1.250287,-1.067318,-0.091484,-1.067318,1.250287,-0.150000,0.840000,-40,110,-40.495154,109.744923,-40.495154,109.744923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.826476,-54.294849,68.035259,104.465888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553951,1.461369,0.347120,0.018112,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.502619,mpc,0,-126.340000,54.885000,-6.505520,-3.458699,-6.160000,-3.955000,-0.345520,0.496301,1.067318,4.177788,0.823360,4.177788,1.067318,-0.260000,0.990000,-17,65,-16.579165,50.935428,-16.579165,50.935428,0.000000,13.809496,0.000000,64.000000,0.000000,0.000000,53.850016,-56.865234,60.740381,100.765057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574385,1.783736,0.451057,0.032748,0.501201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008354,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.512622,mpc,0,-126.340000,54.885000,-6.509305,-3.418840,-6.150000,-3.875000,-0.359305,0.456160,0.030495,10.215758,0.518412,10.215758,0.030495,-0.290000,0.920000,8,20,7.982203,-2.581397,7.982203,-2.581397,0.000000,22.326320,0.000000,64.000000,0.000000,0.000000,49.149444,-56.467473,51.213109,82.891341,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591831,1.724465,0.232335,0.030311,0.516145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.522621,mpc,0,-126.340000,54.885000,-6.504431,-3.383993,-6.140000,-3.765000,-0.364431,0.381007,-0.152474,12.167426,-0.335443,12.167426,-0.152474,-0.170000,0.650000,6,-8,5.903581,-7.946960,5.903581,-7.946960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.482292,-52.676476,45.789036,64.441470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567704,1.682043,0.218941,0.026019,0.500796,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.532623,mpc,0,-126.340000,54.885000,-6.490616,-3.354190,-6.140000,-3.675000,-0.350616,0.320810,0.945339,7.288257,-0.091484,7.288257,0.945339,-0.110000,0.200000,-1,37,-1.087043,61.272223,-1.087043,61.272223,0.000000,-24.219182,0.000000,64.000000,0.000000,0.000000,41.952303,-48.294077,62.700677,77.350844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575651,1.674975,0.229164,0.030327,0.507375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.542622,mpc,0,-126.340000,54.885000,-6.467610,-3.329498,-6.120000,-3.655000,-0.347610,0.325502,1.433256,-4.116798,-0.396432,-4.116798,1.433256,-0.100000,0.210000,0,82,-0.320972,112.450000,-0.320972,112.450000,0.000000,-30.396960,0.000000,64.000000,0.000000,0.000000,46.036736,-45.511960,74.441556,93.135811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562569,1.565597,0.241725,0.018761,0.500714,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.552619,mpc,0,-126.340000,54.885000,-6.435177,-3.309945,-6.100000,-3.725000,-0.335177,0.415055,2.714037,-10.520706,0.518412,-10.520706,2.714037,-0.090000,0.510000,-4,112,-3.781048,112.450000,-3.781048,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.228698,-42.511259,83.493770,103.342059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554938,1.471103,0.228114,0.019887,0.505321,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.562618,mpc,0,-126.340000,54.885000,-6.393083,-3.295543,-6.060000,-3.825000,-0.333083,0.529457,4.055809,-11.679509,0.274453,-11.679509,4.055809,-0.070000,0.800000,-9,112,-9.001287,112.450000,-9.001287,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.800011,-39.867443,90.663484,113.810937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557553,1.616343,0.353174,0.020636,0.500967,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.572619,mpc,0,-126.340000,54.885000,-6.341127,-3.286309,-6.010000,-3.895000,-0.331127,0.608691,4.299767,-5.763517,-0.274453,-5.763517,4.299767,-0.080000,0.970000,2,112,1.582729,112.024853,1.582729,112.024853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.368046,-38.507177,87.476089,111.855985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586168,1.823938,0.598409,0.035929,0.501004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008559,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.582940,mpc,0,-126.340000,54.885000,-6.277001,-3.282201,-5.970000,-3.915000,-0.307001,0.632799,4.604715,2.104141,0.335443,2.104141,4.604715,-0.090000,1.030000,16,67,16.431674,39.751859,16.431674,39.751859,0.000000,27.272994,0.000000,64.000000,0.000000,0.000000,45.987366,-39.346339,80.761026,105.935889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593551,1.694919,0.532514,0.027245,0.502548,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008360,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.592619,mpc,0,-126.340000,54.885000,-6.207007,-3.283337,-5.920000,-3.855000,-0.287007,0.571663,4.482736,10.337738,0.823360,10.337738,4.482736,-0.070000,0.910000,31,22,30.989361,-29.063282,30.989361,-29.063282,0.000000,51.088135,0.000000,64.000000,0.000000,0.000000,41.721726,-40.690380,77.308339,99.714739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567961,1.793213,0.250108,0.456585,0.501448,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.008579,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.602622,mpc,0,-126.340000,54.885000,-6.124534,-3.289560,-5.880000,-3.735000,-0.244534,0.445440,4.543725,13.082270,0.640391,13.082270,4.543725,0.030000,0.560000,35,-23,34.743739,-38.225235,34.743739,-38.225235,0.000000,15.250087,0.000000,64.000000,0.000000,0.000000,37.204297,-41.370186,77.034504,95.354536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565092,1.682433,0.233028,0.026948,0.501133,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.612621,mpc,0,-126.340000,54.885000,-6.031691,-3.300872,-5.820000,-3.635000,-0.211691,0.334128,4.543725,13.082270,0.518412,8.203101,7.166278,0.160000,0.160000,33,-19,32.841615,-18.909354,32.841615,-18.909354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.210968,-41.149050,91.969917,106.000810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572628,1.808242,2.222642,0.046692,0.500749,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010162,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.622818,mpc,0,-126.340000,54.885000,-5.926220,-3.317600,-5.730000,-3.625000,-0.196220,0.307400,9.788831,-3.323933,0.762370,-3.323933,9.788831,0.240000,-0.050000,-12,26,-15.568524,112.450000,-15.568524,112.450000,3.410139,-86.359354,0.000000,64.000000,0.000000,0.000000,42.484289,-38.368102,125.013665,130.700276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546896,1.622060,0.247077,0.034122,0.505169,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.632883,mpc,0,-126.340000,54.885000,-5.811372,-3.339192,-5.610000,-3.735000,-0.201372,0.395808,13.570186,-16.985604,0.213464,-16.985604,13.570186,0.120000,0.000000,-27,71,-27.073916,112.450000,-27.073916,112.450000,0.000000,-41.359354,0.000000,64.000000,0.000000,0.000000,48.715683,-34.421598,135.634353,146.556430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569028,1.633800,0.298502,0.020808,0.500348,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.642880,mpc,0,-126.340000,54.885000,-5.686726,-3.365556,-5.460000,-3.945000,-0.226726,0.579444,14.667999,-26.012065,-0.213464,-26.012065,14.667999,-0.060000,0.320000,-4,112,-4.429335,112.450000,-4.429335,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.230090,-24.260527,133.664628,146.054567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553785,1.501313,0.273103,0.021251,0.501392,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.652883,mpc,0,-126.340000,54.885000,-5.551433,-3.396762,-5.320000,-4.215000,-0.231433,0.818238,14.667999,-28.268681,1.006328,-28.268681,14.667999,-0.080000,0.710000,6,112,5.752036,112.450000,5.752036,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.603154,-11.110936,142.324781,164.326896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563749,1.476520,0.307402,0.022773,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.662880,mpc,0,-126.340000,54.885000,-5.405700,-3.432675,-5.180000,-4.455000,-0.225700,1.022325,12.899301,-23.572481,1.311276,-23.572481,12.899301,-0.070000,0.920000,29,112,28.955628,112.450000,28.955628,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.860550,3.434384,147.243153,177.142541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553241,1.536833,0.265482,0.017550,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.672878,mpc,0,-126.340000,54.885000,-5.249474,-3.473212,-5.050000,-4.635000,-0.199474,1.161788,12.838311,-14.302062,0.701380,-14.302062,12.838311,0.010000,1.010000,34,112,34.027432,112.450000,34.027432,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.064352,14.889534,145.696681,179.281430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553314,1.478473,0.314288,0.017439,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.682878,mpc,0,-126.340000,54.885000,-5.082824,-3.518260,-4.910000,-4.725000,-0.172824,1.206740,13.448207,-4.482736,0.701380,-4.482736,13.448207,0.170000,1.050000,24,103,23.655926,103.129678,23.655926,103.129678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.614477,20.416329,146.294002,175.301471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546162,1.798047,0.467130,0.045759,0.501238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008373,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.692888,mpc,0,-126.340000,54.885000,-4.905700,-3.567736,-4.750000,-4.705000,-0.155700,1.137264,15.399875,6.068465,1.555235,6.068465,15.399875,0.310000,1.020000,3,58,3.470856,8.651388,3.470856,8.651388,0.000000,49.478290,0.000000,64.000000,0.000000,0.000000,20.050547,15.797854,144.573199,169.707421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576975,1.567418,0.336983,0.020358,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.702881,mpc,0,-126.340000,54.885000,-4.718698,-3.621371,-4.600000,-4.605000,-0.118698,0.983629,16.497687,15.155916,2.287110,15.155916,16.497687,0.120000,0.840000,34,13,34.281380,-69.301430,34.281380,-69.301430,0.000000,82.431108,0.000000,64.000000,0.000000,0.000000,25.043039,1.041273,136.678807,167.473975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573881,1.583375,0.198987,0.026960,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.712881,mpc,0,-126.340000,54.885000,-4.521579,-3.679129,-4.410000,-4.445000,-0.111579,0.765871,17.229563,17.168573,2.104141,17.168573,17.229563,0.140000,0.480000,39,-32,39.282232,-79.041600,39.282232,-79.041600,0.000000,47.171278,0.000000,64.000000,0.000000,0.000000,22.394886,-13.058188,113.311463,148.477569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559843,1.540031,0.234639,0.023189,0.504192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.722880,mpc,0,-126.340000,54.885000,-4.314628,-3.740824,-4.230000,-4.305000,-0.084628,0.564176,18.815292,12.472374,1.738204,12.472374,18.815292,0.260000,0.100000,22,-31,21.771927,-30.612313,21.771927,-30.612313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.400881,-23.292211,122.562685,151.205972,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554852,1.580668,0.195755,0.017951,0.501063,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.732880,mpc,0,-126.340000,54.885000,-4.098038,-3.806296,-4.020000,-4.255000,-0.078038,0.448704,20.766960,-0.823360,1.128308,-0.823360,20.766960,0.240000,-0.060000,12,14,12.355620,78.794586,12.355620,78.794586,0.000000,-64.406900,0.000000,64.000000,0.000000,0.000000,30.801812,-29.659732,143.930874,166.745609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552029,1.447496,0.206558,0.017264,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.742877,mpc,0,-126.340000,54.885000,-3.872101,-3.875351,-3.800000,-4.325000,-0.072101,0.449649,22.718627,-12.655342,1.189297,-12.655342,22.718627,0.170000,-0.060000,10,59,10.147996,112.450000,10.147996,112.450000,0.000000,-53.062313,0.000000,64.000000,0.000000,0.000000,35.693726,-29.323757,156.716280,175.869174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549586,1.542082,0.231295,0.020637,0.502624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.752879,mpc,0,-126.340000,54.885000,-3.636915,-3.947855,-3.550000,-4.515000,-0.086915,0.567145,23.389512,-23.755450,1.860183,-23.755450,23.389512,0.170000,0.150000,10,104,10.144950,112.450000,10.144950,112.450000,0.000000,-8.062313,0.000000,64.000000,0.000000,0.000000,35.250384,-19.715472,160.279338,175.001111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548160,1.495998,0.242224,0.025412,0.503764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.762879,mpc,0,-126.340000,54.885000,-3.392896,-4.023577,-3.330000,-4.775000,-0.062896,0.751423,23.389512,-27.902743,1.860183,-27.902743,23.389512,0.170000,0.540000,19,112,18.532201,112.450000,18.532201,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.754765,-6.560906,159.976056,182.277039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555583,1.692255,0.305166,0.030218,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.772882,mpc,0,-126.340000,54.885000,-3.140230,-4.102354,-3.090000,-5.035000,-0.050230,0.932646,23.999408,-24.731284,1.555235,-24.731284,23.999408,0.120000,0.850000,27,112,27.421162,112.450000,27.421162,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.399149,7.876612,160.582669,190.449374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577655,1.813654,0.288248,0.036663,0.505471,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.782879,mpc,0,-126.340000,54.885000,-2.879464,-4.183914,-2.850000,-5.245000,-0.029464,1.061086,23.999408,-17.656490,1.555235,-17.656490,23.999408,0.180000,0.980000,30,112,30.311289,112.450000,30.311289,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.058725,19.597261,159.977244,192.216192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559467,1.467801,0.329928,0.018019,0.507218,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.792878,mpc,0,-126.340000,54.885000,-2.610697,-4.268123,-2.610000,-5.365000,-0.000697,1.096877,25.036232,-7.532216,2.165131,-7.532216,25.036232,0.230000,1.040000,28,87,27.688404,87.441945,27.688404,87.441945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.070778,25.342907,158.858185,188.633063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547812,1.448402,0.352362,0.017954,0.501743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.802878,mpc,0,-126.340000,54.885000,-2.334381,-4.354737,-2.340000,-5.385000,0.005619,1.030263,26.317013,2.592058,2.592058,2.592058,26.317013,0.260000,0.960000,24,42,23.657222,2.622908,23.657222,2.622908,0.000000,39.819036,0.000000,64.000000,0.000000,0.000000,-0.234130,24.330970,158.420772,184.723603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550871,1.576204,0.232405,0.023280,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.812880,mpc,0,-126.340000,54.885000,-2.050795,-4.443569,-2.060000,-5.325000,0.009205,0.881431,28.878577,10.154769,2.775027,10.154769,28.878577,0.260000,0.690000,11,-3,11.327188,-52.594656,11.327188,-52.594656,0.000000,50.036601,0.000000,64.000000,0.000000,0.000000,-2.398214,15.207162,148.631311,180.674345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551616,1.459334,0.205914,0.023688,0.502368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.822881,mpc,0,-126.340000,54.885000,-1.760436,-4.534363,-1.770000,-5.225000,0.009564,0.690637,30.159358,9.971800,2.897006,9.971800,30.159358,0.210000,0.350000,13,-42,12.957650,-41.565433,12.957650,-41.565433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.972078,2.567516,143.854210,176.250829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570866,1.730853,0.239067,0.032892,0.500952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.832880,mpc,0,-126.340000,54.885000,-1.463776,-4.626874,-1.450000,-5.175000,-0.013776,0.548126,31.257171,4.116798,3.140965,4.116798,31.257171,0.160000,0.080000,12,3,12.300149,14.490859,12.300149,14.490859,0.000000,-11.056291,0.000000,64.000000,0.000000,0.000000,-2.320386,-6.514930,142.504394,171.599258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551128,1.608085,0.347319,0.058098,0.501554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.842887,mpc,0,-126.340000,54.885000,-1.160918,-4.720972,-1.120000,-5.205000,-0.040918,0.484028,32.842901,-7.654195,2.653048,-7.654195,32.842901,0.140000,-0.020000,0,48,0.187943,112.450000,0.187943,112.450000,0.000000,-64.015433,0.000000,64.000000,0.000000,0.000000,-2.124355,-10.345641,143.979421,172.489446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575818,1.522825,0.240734,0.018672,0.503179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.852875,mpc,0,-126.340000,54.885000,-0.853126,-4.816169,-0.780000,-5.335000,-0.073126,0.518831,34.550610,-17.534511,2.897006,-17.534511,34.550610,0.110000,0.160000,-13,93,-12.594102,112.450000,-12.594102,112.450000,0.000000,-19.015433,0.000000,64.000000,0.000000,0.000000,-2.373985,-6.471236,142.181458,169.169685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552007,1.490318,0.231721,0.023417,0.503766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.862881,mpc,0,-126.340000,54.885000,-0.539705,-4.912585,-0.440000,-5.555000,-0.099705,0.642415,34.611599,-23.938419,3.994819,-23.938419,34.611599,0.030000,0.480000,-4,112,-3.792301,112.450000,-3.792301,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.152761,2.141777,137.880807,170.471319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549787,1.439313,0.228233,0.016019,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.872878,mpc,0,-126.340000,54.885000,-0.222024,-5.009705,-0.100000,-5.795000,-0.122024,0.785295,33.391807,-23.023575,3.628881,-23.023575,33.391807,0.030000,0.820000,8,112,7.593094,112.450000,7.593094,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.818606,12.731701,141.840278,180.275691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555543,1.584103,0.329234,0.017396,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.882877,mpc,0,-126.340000,54.885000,0.099881,-5.107428,0.230000,-5.985000,-0.130119,0.877572,32.233005,-15.094927,3.384923,-15.094927,32.233005,0.030000,0.990000,22,112,22.125280,112.450000,22.125280,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.217740,21.557486,142.828313,179.946683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555791,1.468257,0.318822,0.021985,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.892880,mpc,0,-126.340000,54.885000,0.425502,-5.205506,0.550000,-6.095000,-0.124498,0.889494,30.342327,-7.349247,2.653048,-7.349247,30.342327,0.070000,1.060000,40,67,39.767019,57.701391,39.767019,57.701391,0.000000,9.748609,0.000000,64.000000,0.000000,0.000000,-26.551355,26.282879,138.472123,173.441293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551157,1.504281,0.332829,0.018622,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.902880,mpc,0,-126.340000,54.885000,0.754154,-5.303646,0.850000,-6.115000,-0.095846,0.811354,29.427483,2.653048,3.079975,2.653048,29.427483,0.210000,0.900000,39,22,39.171164,-18.618782,39.171164,-18.618782,0.000000,41.068782,0.000000,64.000000,0.000000,0.000000,-28.118402,25.624270,134.282382,170.136927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559105,1.741606,0.277420,0.026808,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.912879,mpc,0,-126.340000,54.885000,1.085439,-5.401640,1.160000,-6.075000,-0.074561,0.673360,30.403317,6.800341,4.299767,6.800341,30.403317,0.310000,0.570000,24,-23,23.630074,-37.124826,23.630074,-37.124826,0.000000,14.574826,0.000000,64.000000,0.000000,0.000000,-24.963217,18.457973,133.985301,166.541260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563423,1.688526,0.257461,0.033135,0.501407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.922887,mpc,0,-126.340000,54.885000,1.419098,-5.499326,1.490000,-6.025000,-0.070902,0.525674,32.598942,4.543725,4.177788,4.543725,32.598942,0.310000,0.180000,6,1,5.501317,1.456545,5.501317,1.456545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.843267,9.392516,145.081798,175.178228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578559,1.589955,0.233655,0.023243,0.501536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.932883,mpc,0,-126.340000,54.885000,1.753975,-5.596280,1.840000,-6.045000,-0.086025,0.448720,34.550610,-4.604715,3.750861,-4.604715,34.550610,0.230000,0.060000,-5,46,-5.462177,82.250557,-5.462177,82.250557,0.000000,-35.794012,0.000000,64.000000,0.000000,0.000000,-10.816796,1.810241,146.894086,178.550460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564249,1.786122,0.804559,0.044126,0.500960,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.942877,mpc,0,-126.340000,54.885000,2.089887,-5.692368,2.190000,-6.145000,-0.100113,0.452632,35.160506,-13.997114,3.384923,-13.997114,35.160506,0.140000,0.150000,-4,91,-3.826258,112.450000,-3.826258,112.450000,0.000000,-20.993455,0.000000,64.000000,0.000000,0.000000,-7.738449,0.834851,145.937911,176.459477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555734,1.877350,0.301981,0.042885,0.500895,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008291,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.954287,mpc,0,-126.340000,54.885000,2.474034,-5.800731,2.610000,-6.345000,-0.135966,0.544269,35.160506,-20.583991,3.689871,-20.583991,35.160506,0.080000,0.530000,-2,112,-2.202853,112.450000,-2.202853,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.946940,6.913944,143.119444,175.783858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.315178,1.854981,0.294007,0.039786,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010018,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.964342,mpc,0,-126.340000,54.885000,2.812585,-5.894796,2.970000,-6.545000,-0.157415,0.650204,34.306651,-17.717479,4.299767,-17.717479,34.306651,0.080000,0.880000,2,112,1.928715,112.450000,1.928715,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.503131,15.766747,141.391540,181.057471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.094953,1.652371,0.348391,0.027310,0.501024,1,1,0,7,1,0,0,0,0,0,2,1,1,1,1,0.008634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.974404,mpc,0,-126.340000,54.885000,3.150807,-5.987342,3.300000,-6.685000,-0.149193,0.697658,33.086859,-11.496540,4.116798,-11.496540,33.086859,0.070000,0.990000,15,90,15.004578,89.880092,15.004578,89.880092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.041422,23.364331,140.581844,178.820195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566957,1.653289,0.378563,0.028321,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.984408,mpc,0,-126.340000,54.885000,3.486063,-6.077579,3.630000,-6.745000,-0.143937,0.667421,31.989046,-1.738204,3.689871,-1.738204,31.989046,-0.010000,0.960000,38,45,37.582791,11.152400,37.582791,11.152400,0.000000,33.727693,0.000000,64.000000,0.000000,0.000000,-27.160315,26.276537,137.879850,173.004104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582932,2.047554,0.269592,0.034797,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008447,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.996299,mpc,0,-126.340000,54.885000,3.882470,-6.182225,4.020000,-6.725000,-0.137530,0.542775,30.647275,5.702528,3.872840,5.702528,30.647275,0.130000,0.690000,33,0,33.325403,-36.260606,33.325403,-36.260606,0.000000,36.140698,0.000000,64.000000,0.000000,0.000000,-31.130628,23.157786,130.026343,162.204079,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625514,1.657301,0.222262,0.025398,0.501005,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.004426,mpc,0,-126.340000,54.885000,4.151685,-6.251946,4.270000,-6.675000,-0.118315,0.423054,30.403317,7.715185,3.872840,7.715185,30.403317,0.250000,0.450000,20,-42,20.397088,-42.415778,20.397088,-42.415778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.294478,15.251876,133.791608,169.881455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561241,1.799285,0.241063,0.035603,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.014488,mpc,0,-126.340000,54.885000,4.482659,-6.336069,4.580000,-6.625000,-0.097341,0.288931,30.342327,1.738204,4.177788,1.738204,30.342327,0.310000,0.040000,10,3,10.018307,31.836239,10.018307,31.836239,0.000000,-29.252018,0.000000,64.000000,0.000000,0.000000,-27.766526,8.548588,150.644145,183.328287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561488,1.726014,0.235458,0.030140,0.500783,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.024489,mpc,0,-126.340000,54.885000,4.808554,-6.417079,4.900000,-6.665000,-0.091446,0.247921,30.464306,-9.117946,3.994819,-9.117946,30.464306,0.260000,-0.010000,8,48,8.210464,112.450000,8.210464,112.450000,0.000000,-64.865778,0.000000,64.000000,0.000000,0.000000,-25.209367,5.436523,150.021773,180.365900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567692,1.493656,0.253133,0.020600,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.034484,mpc,0,-126.340000,54.885000,5.130745,-6.495266,5.200000,-6.795000,-0.069255,0.299734,29.427483,-17.839459,3.018985,-17.839459,29.427483,0.210000,0.110000,19,93,19.461490,112.450000,19.461490,112.450000,0.000000,-19.865778,0.000000,64.000000,0.000000,0.000000,-24.881752,11.197703,149.606933,179.950171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546425,1.469950,0.253708,0.019298,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.044487,mpc,0,-126.340000,54.885000,5.449229,-6.570564,5.490000,-7.005000,-0.040771,0.434436,27.902743,-22.779616,3.384923,-22.779616,27.902743,0.180000,0.500000,33,112,33.151343,112.450000,33.151343,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.498402,22.687242,145.645298,185.941839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561089,1.490346,0.266826,0.022574,0.500476,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.054520,mpc,0,-126.340000,54.885000,5.764186,-6.642938,5.780000,-7.205000,-0.015814,0.562062,26.987899,-19.242219,3.811850,-19.242219,26.987899,0.230000,0.820000,32,112,31.608260,112.450000,31.608260,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.330254,34.305027,141.798637,185.135467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554836,1.567823,0.264834,0.019825,0.500780,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.064491,mpc,0,-126.340000,54.885000,6.072298,-6.711574,6.050000,-7.345000,0.022298,0.633426,27.292847,-10.154769,3.750861,-10.154769,27.292847,0.200000,1.000000,33,98,32.772016,97.714208,32.772016,97.714208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.951256,41.741979,140.492132,179.959469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564122,1.519337,0.359313,0.021892,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.074488,mpc,0,-126.340000,54.885000,6.375934,-6.776952,6.330000,-7.395000,0.045934,0.618048,27.536805,1.128308,3.628881,1.128308,27.536805,0.270000,1.000000,22,53,21.828324,6.557328,21.828324,6.557328,0.000000,46.156879,0.000000,64.000000,0.000000,0.000000,-36.559258,42.550043,140.350231,176.782329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556383,1.476648,0.258187,0.018037,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.084489,mpc,0,-126.340000,54.885000,6.673961,-6.838760,6.630000,-7.345000,0.043961,0.506240,28.878577,10.642686,3.994819,10.642686,28.878577,0.300000,0.790000,3,8,3.160956,-61.584884,3.160956,-61.584884,0.000000,69.299092,0.000000,64.000000,0.000000,0.000000,-36.689909,35.322059,138.582893,172.092277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591612,1.643350,0.220886,0.027421,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.094490,mpc,0,-126.340000,54.885000,6.965888,-6.896838,6.920000,-7.225000,0.045888,0.328162,28.878577,14.119093,4.055809,14.119093,28.878577,0.230000,0.450000,7,-37,6.964084,-74.262864,6.964084,-74.262864,0.000000,36.977072,0.000000,64.000000,0.000000,0.000000,-37.476997,21.774778,136.568988,177.261936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558762,1.533880,0.211551,0.021291,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.104487,mpc,0,-126.340000,54.885000,7.251193,-6.951031,7.220000,-7.115000,0.031193,0.163969,29.000556,8.995966,4.055809,8.995966,29.000556,0.150000,0.070000,8,-12,7.648359,-11.584000,7.648359,-11.584000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.926148,10.384779,132.144468,174.780989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562017,1.523353,0.218262,0.026675,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.114488,mpc,0,-126.340000,54.885000,7.529725,-7.001259,7.520000,-7.075000,0.009725,0.073741,29.183525,-0.396432,3.567892,-0.396432,29.183525,0.140000,-0.020000,-4,33,-4.463253,70.110391,-4.463253,70.110391,0.000000,-36.694391,0.000000,64.000000,0.000000,0.000000,-51.761617,2.130226,124.860004,168.695619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555486,1.535355,0.206898,0.022322,0.500647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.124488,mpc,0,-126.340000,54.885000,7.801045,-7.047395,7.820000,-7.135000,-0.018955,0.087605,29.122535,-10.459717,2.836017,-10.459717,29.122535,0.110000,0.020000,-14,78,-13.732344,112.450000,-13.732344,112.450000,0.000000,-34.034000,0.000000,64.000000,0.000000,0.000000,-56.193185,2.385687,122.888433,155.977581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555992,1.464077,0.217871,0.020770,0.500427,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.134497,mpc,0,-126.340000,54.885000,8.065084,-7.089377,8.100000,-7.275000,-0.034916,0.185623,28.024722,-17.229563,3.323933,-17.229563,28.024722,0.080000,0.350000,-12,112,-12.006627,112.450000,-12.006627,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.163147,11.253058,126.492661,154.524825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577695,1.491778,0.255337,0.031921,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.144488,mpc,0,-126.340000,54.885000,8.320820,-7.127006,8.380000,-7.435000,-0.059180,0.307994,25.646128,-16.192739,3.872840,-16.192739,25.646128,0.050000,0.740000,1,112,1.024160,112.450000,1.024160,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.696413,22.442656,134.523829,163.324026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564697,1.503472,0.288318,0.025604,0.503554,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.154494,mpc,0,-126.340000,54.885000,8.568817,-7.160328,8.640000,-7.545000,-0.071183,0.384672,24.060398,-7.410237,3.079975,-7.410237,24.060398,0.040000,0.970000,9,89,9.418843,89.245401,9.418843,89.245401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.342268,32.181462,136.363785,165.374204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568902,1.631410,0.481334,0.041494,0.500946,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008240,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.164492,mpc,0,-126.340000,54.885000,8.808268,-7.189197,8.870000,-7.565000,-0.061732,0.375803,21.498835,3.750861,3.079975,3.750861,21.498835,0.050000,0.960000,27,44,27.134969,1.268609,27.134969,1.268609,0.000000,42.976792,0.000000,64.000000,0.000000,0.000000,-64.654527,36.492733,133.521455,161.311113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570084,1.451194,0.221115,0.017716,0.500214,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.174484,mpc,0,-126.340000,54.885000,9.038972,-7.213563,9.080000,-7.485000,-0.041028,0.271437,18.449355,11.862478,2.897006,11.862478,18.449355,0.060000,0.730000,50,-1,50.020206,-51.654184,50.020206,-51.654184,0.000000,50.899585,0.000000,64.000000,0.000000,0.000000,-63.641093,33.419412,125.732470,151.343569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545520,1.469868,0.182038,0.018277,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.184483,mpc,0,-126.340000,54.885000,9.261013,-7.233410,9.260000,-7.365000,0.001013,0.131590,16.314719,14.485031,1.982162,14.485031,16.314719,0.130000,0.360000,58,-46,57.773969,-50.351126,57.773969,-50.351126,0.000000,4.596527,0.000000,64.000000,0.000000,0.000000,-61.372393,25.602831,119.092290,145.100289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544029,1.434603,0.195569,0.018606,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.194518,mpc,0,-126.340000,54.885000,9.474790,-7.248728,9.430000,-7.255000,0.044790,0.006272,15.704823,8.691018,2.592058,8.691018,15.704823,0.350000,0.030000,29,-1,29.124214,17.153300,29.124214,17.153300,0.000000,-17.907899,0.000000,64.000000,0.000000,0.000000,-54.898393,19.849218,121.726946,155.240244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543665,1.470042,0.219258,0.017747,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.204485,mpc,0,-126.340000,54.885000,9.677978,-7.259353,9.600000,-7.225000,0.077978,-0.034353,17.168573,-2.287110,2.287110,-2.287110,17.168573,0.390000,-0.020000,0,44,0.323576,112.449995,0.323576,112.449995,0.000000,-68.204594,0.000000,64.000000,0.000000,0.000000,-43.888393,15.571239,127.791488,154.989801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561903,1.631843,0.253564,0.033278,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.214489,mpc,0,-126.340000,54.885000,9.872578,-7.265397,9.780000,-7.295000,0.092578,0.029603,17.412531,-11.862478,2.348100,-11.862478,17.412531,0.260000,0.050000,4,89,4.265606,112.450000,4.265606,112.450000,0.000000,-23.204599,0.000000,64.000000,0.000000,0.000000,-35.343022,18.490482,124.911849,148.759802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563644,1.453441,0.234034,0.021805,0.502267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.224486,mpc,0,-126.340000,54.885000,10.057600,-7.266808,9.960000,-7.435000,0.097600,0.168192,17.107583,-17.839459,1.677214,-17.839459,17.107583,0.160000,0.430000,10,112,10.327728,112.450000,10.327728,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.543622,27.433065,120.814559,154.588760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551279,1.551688,0.272736,0.026939,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.234489,mpc,0,-126.340000,54.885000,10.233188,-7.263588,10.120000,-7.585000,0.113188,0.321412,15.277895,-14.363051,1.738204,-14.363051,15.277895,0.130000,0.810000,20,112,20.343241,112.450000,20.343241,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.174630,37.731760,125.345299,158.684483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560594,1.511090,0.293475,0.018428,0.504773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.244487,mpc,0,-126.340000,54.885000,10.399047,-7.255754,10.270000,-7.675000,0.129047,0.419246,12.838311,-5.336590,1.311276,-5.336590,12.838311,0.150000,0.990000,33,112,33.406085,112.352229,33.406085,112.352229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.878165,45.701098,128.221157,160.247563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552353,1.604755,0.358014,0.022538,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.254487,mpc,0,-126.340000,54.885000,10.555259,-7.243323,10.400000,-7.655000,0.155259,0.411677,11.191592,6.373413,1.677214,6.373413,11.191592,0.210000,1.050000,38,67,37.826915,14.525042,37.826915,14.525042,0.000000,52.827187,0.000000,64.000000,0.000000,0.000000,-55.615995,46.666280,131.110190,159.761330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554434,1.477477,0.330111,0.018846,0.501575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.264488,mpc,0,-126.340000,54.885000,10.701781,-7.226325,10.520000,-7.525000,0.181781,0.298675,10.825654,17.229563,2.165131,17.229563,10.825654,0.300000,0.890000,27,22,27.146202,-68.717417,27.146202,-68.717417,0.000000,91.069646,0.000000,64.000000,0.000000,0.000000,-60.875129,40.400889,133.517977,163.267172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558658,1.693821,0.245030,0.029102,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.274491,mpc,0,-126.340000,54.885000,10.838597,-7.204800,10.640000,-7.315000,0.198597,0.110200,11.557530,23.938419,2.714037,23.938419,11.557530,0.320000,0.570000,13,-23,13.358285,-106.050000,13.358285,-106.050000,0.000000,83.402229,0.000000,64.000000,0.000000,0.000000,-62.708211,26.604557,126.367864,169.473404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558176,1.586423,0.248692,0.021691,0.503200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.284486,mpc,0,-126.340000,54.885000,10.965620,-7.178819,10.760000,-7.115000,0.205620,-0.063819,11.801488,19.974095,1.799193,19.974095,11.801488,0.250000,0.180000,11,-57,11.041599,-57.351029,11.041599,-57.351029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.974236,13.820534,128.030539,170.727694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553670,1.452426,0.201154,0.016388,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.294488,mpc,0,-126.340000,54.885000,11.083058,-7.148408,10.880000,-6.965000,0.203058,-0.183408,11.496540,10.154769,1.982162,10.154769,11.496540,0.200000,-0.030000,8,-12,8.349522,32.934620,8.349522,32.934620,0.000000,-45.285649,0.000000,64.000000,0.000000,0.000000,-62.072517,7.304523,126.287176,163.336033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565125,1.485291,0.234976,0.024824,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.304487,mpc,0,-126.340000,54.885000,11.190864,-7.113657,10.990000,-6.945000,0.200864,-0.168657,10.154769,-2.470079,1.677214,-2.470079,10.154769,0.150000,-0.070000,14,33,13.656442,112.450000,13.656442,112.450000,0.000000,-79.801029,0.000000,64.000000,0.000000,0.000000,-63.325736,6.378871,117.689154,149.189156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.837695,1.785867,0.433725,0.040177,0.501204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.315140,mpc,0,-126.340000,54.885000,11.295243,-7.071940,11.110000,-7.055000,0.185243,-0.016940,9.483883,-16.192739,0.579401,-16.192739,9.483883,0.140000,-0.040000,44,78,43.575736,112.450000,43.575736,112.450000,0.000000,-34.801029,0.000000,64.000000,0.000000,0.000000,-64.021758,16.554656,118.407773,144.705217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576835,1.664683,0.293949,0.029149,0.501117,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.324489,mpc,0,-126.340000,54.885000,11.378046,-7.031414,11.200000,-7.245000,0.178046,0.213586,8.995966,-26.621961,0.274453,-26.621961,8.995966,0.230000,0.170000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.858158,31.120807,121.009043,149.268555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.688194,2.580196,0.370398,0.046048,0.501200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.334488,mpc,0,-126.340000,54.885000,11.457616,-6.984110,11.290000,-7.515000,0.167616,0.530890,8.995966,-26.621961,-0.030495,-28.817587,8.812998,0.400000,0.640000,34,112,33.814764,112.450000,33.814764,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.778663,44.143971,118.711345,147.538140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568077,1.699587,0.576130,0.026361,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008381,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.344486,mpc,0,-126.340000,54.885000,11.528025,-6.932819,11.390000,-7.755000,0.138025,0.822181,11.740498,-22.474668,1.433256,-22.474668,11.740498,0.460000,0.920000,-11,112,-52.042932,112.450000,-52.042932,112.450000,40.857696,0.000000,0.000000,64.000000,0.000000,0.000000,-62.617891,53.989262,123.262034,155.513411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567017,1.846532,0.399696,0.042095,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008369,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.354498,mpc,0,-126.340000,54.885000,11.589520,-6.877563,11.530000,-7.755000,0.059520,0.877437,11.740498,-22.474668,1.921172,-10.337738,13.753155,0.240000,1.040000,-48,112,-47.587499,112.450000,-47.587499,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.319106,60.664203,124.596261,156.301777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585607,1.763661,0.366958,0.028220,0.501298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008258,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.364494,mpc,0,-126.340000,54.885000,11.642109,-6.818613,11.670000,-7.925000,-0.027891,1.106387,12.838311,3.018985,2.348100,3.018985,12.838311,0.030000,1.070000,-69,112,-69.026982,112.450000,-69.026982,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.763891,61.537522,124.520141,151.129280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.848351,1.615383,0.378703,0.023891,0.501010,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008378,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.374492,mpc,0,-126.340000,54.885000,11.686094,-6.755998,11.800000,-7.825000,-0.113906,1.069002,9.666852,15.521854,2.043152,15.521854,9.666852,-0.100000,1.080000,-37,67,-37.006736,41.608967,-37.006736,41.608967,0.000000,25.841033,0.000000,64.000000,0.000000,0.000000,-41.488943,54.597914,126.187430,145.617892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565538,1.487752,0.439528,0.017662,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.384487,mpc,0,-126.340000,54.885000,11.721670,-6.689866,11.880000,-7.605000,-0.158330,0.915134,5.275601,26.438993,0.884349,26.438993,5.275601,-0.340000,0.900000,8,22,27.037589,-44.447599,27.037589,-44.447599,-19.044325,66.897599,0.000000,64.000000,0.000000,0.000000,-39.364971,40.967686,130.698119,157.661524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586200,1.520812,0.227658,0.023204,0.500825,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.394488,mpc,0,-126.340000,54.885000,11.749093,-6.620289,11.920000,-7.305000,-0.170907,0.684711,0.091484,31.806078,0.640391,31.806078,0.091484,-0.200000,0.560000,51,-23,51.198426,-78.037596,51.198426,-78.037596,0.000000,55.487596,0.000000,64.000000,0.000000,0.000000,-35.677912,25.068580,117.314807,151.216745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560064,1.473224,0.205328,0.020223,0.502352,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.404487,mpc,0,-126.340000,54.885000,11.768576,-6.547461,11.910000,-7.015000,-0.141424,0.467539,-3.323933,28.451649,1.189297,28.451649,-3.323933,0.000000,0.170000,53,-35,53.392233,-34.877817,53.392233,-34.877817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.661314,10.561516,110.666637,150.531735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555155,1.472459,0.221879,0.021642,0.506566,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.414489,mpc,0,-126.340000,54.885000,11.780385,-6.471477,11.890000,-6.805000,-0.109615,0.333523,-3.628881,16.558677,-0.152474,16.558677,-3.628881,0.130000,-0.020000,32,10,32.469142,68.869151,32.469142,68.869151,0.000000,-58.746969,0.000000,64.000000,0.000000,0.000000,-14.668592,-1.306873,126.919436,170.501024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556806,1.551796,0.239242,0.024553,0.502534,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.424487,mpc,0,-126.340000,54.885000,11.784782,-6.392542,11.870000,-6.715000,-0.085218,0.322458,-1.433256,2.714037,-0.274453,2.714037,-1.433256,0.280000,-0.030000,-13,55,-14.410275,112.450000,-14.410275,112.450000,1.879417,-57.327817,0.000000,64.000000,0.000000,0.000000,5.852057,-6.149471,139.539408,174.855942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553251,1.486811,0.246486,0.019110,0.504355,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.434486,mpc,0,-126.340000,54.885000,11.782051,-6.310756,11.860000,-6.755000,-0.077949,0.444244,0.335443,-10.215758,-0.396432,-10.215758,0.335443,0.160000,0.110000,5,100,5.357197,112.450000,5.357197,112.450000,0.000000,-12.327817,0.000000,64.000000,0.000000,0.000000,22.332874,-0.092535,137.158697,160.974321,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549733,1.509843,0.242850,0.020879,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.444486,mpc,0,-126.340000,54.885000,11.772482,-6.226270,11.870000,-6.895000,-0.097518,0.668730,0.335443,-18.266386,0.152474,-18.266386,0.335443,0.080000,0.540000,31,112,30.857065,112.450000,30.857065,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.425976,15.333974,135.098460,172.348697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552146,1.493703,0.259067,0.020589,0.501244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.454487,mpc,0,-126.340000,54.885000,11.756370,-6.139235,11.870000,-7.055000,-0.113630,0.915765,-0.457422,-16.741646,-0.030495,-16.741646,-0.457422,0.120000,0.890000,-4,112,-3.527384,112.450000,-3.527384,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.513611,32.652314,133.387030,178.285002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553630,1.492171,0.304692,0.021090,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.464487,mpc,0,-126.340000,54.885000,11.734025,-6.049819,11.880000,-7.155000,-0.145975,1.105181,-0.457422,-16.741646,-0.640391,-9.788831,0.335443,0.120000,1.000000,-14,112,-13.801078,112.450000,-13.801078,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.168975,46.157000,133.055148,175.788659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555722,1.979447,0.423816,0.052753,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008534,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.474493,mpc,0,-126.340000,54.885000,11.705745,-5.958123,11.880000,-7.195000,-0.174255,1.236877,-0.762370,0.457422,-0.518412,0.457422,-0.762370,0.060000,1.070000,-33,112,-32.795282,112.450000,-32.795282,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.943336,55.048487,129.943038,172.545982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571931,1.490982,0.311017,0.022623,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.484487,mpc,0,-126.340000,54.885000,11.671902,-5.864464,11.870000,-7.135000,-0.198098,1.270536,-1.921172,11.008623,0.213464,11.008623,-1.921172,0.010000,1.080000,-21,112,-21.272162,112.450000,-21.272162,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.102485,55.779068,127.360988,164.180401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551241,1.474734,0.327629,0.021016,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.494487,mpc,0,-126.340000,54.885000,11.632768,-5.768837,11.850000,-6.975000,-0.217232,1.206163,-3.262944,20.279043,0.091484,20.279043,-3.262944,-0.080000,1.090000,0,67,0.137074,41.671565,0.137074,41.671565,0.000000,25.778435,0.000000,64.000000,0.000000,0.000000,28.705351,44.715004,130.340675,165.855154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602673,1.595764,0.380240,0.033055,0.502473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.504487,mpc,0,-126.340000,54.885000,11.588685,-5.671445,11.820000,-6.725000,-0.231315,1.053555,-5.336590,28.024722,1.006328,28.024722,-5.336590,-0.070000,0.910000,16,22,16.310273,-20.478648,16.310273,-20.478648,0.000000,42.928648,0.000000,64.000000,0.000000,0.000000,25.381860,27.746865,126.408277,173.387912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564407,1.540364,0.241106,0.023864,0.500645,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.514487,mpc,0,-126.340000,54.885000,11.539988,-5.572456,11.770000,-6.435000,-0.230012,0.862544,-5.946486,29.366493,-0.152474,29.366493,-5.946486,-0.020000,0.580000,14,-20,14.236003,-20.490529,14.236003,-20.490529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.931474,10.236213,117.164278,170.463855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556756,1.932618,0.382310,0.052505,0.500700,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008441,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.524509,mpc,0,-126.340000,54.885000,11.486885,-5.471795,11.710000,-6.185000,-0.223115,0.713205,-5.946486,29.366493,-0.213464,23.755450,-6.678361,0.010000,0.210000,9,-2,8.801604,-1.981529,8.801604,-1.981529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.687464,-4.707158,126.879148,174.592693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612152,1.663445,0.223061,0.029700,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.534489,mpc,0,-126.340000,54.885000,11.430064,-5.370277,11.660000,-6.015000,-0.229936,0.644723,-5.824507,12.228415,-0.823360,12.228415,-5.824507,0.030000,0.060000,-4,43,-3.575248,112.450000,-3.575248,112.450000,0.000000,-69.431529,0.000000,64.000000,0.000000,0.000000,40.101035,-13.320316,136.890013,181.355651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563747,1.646129,0.267042,0.030227,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.544491,mpc,0,-126.340000,54.885000,11.369498,-5.267395,11.610000,-5.965000,-0.240502,0.697605,-5.214611,-0.762370,-0.884349,-0.762370,-5.214611,0.030000,0.150000,-13,88,-12.967759,112.450000,-12.967759,112.450000,0.000000,-24.431529,0.000000,64.000000,0.000000,0.000000,52.327574,-11.244656,134.761876,168.247980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578228,1.981800,0.357713,0.054309,0.500453,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008489,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.554508,mpc,0,-126.340000,54.885000,11.305534,-5.163359,11.570000,-6.015000,-0.264466,0.851641,-4.299767,-10.337738,-0.518412,-10.337738,-4.299767,0.020000,0.480000,-4,112,-4.360241,112.450000,-4.360241,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.007475,1.150873,126.925679,159.301110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605169,1.487903,0.259682,0.025684,0.501202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.564522,mpc,0,-126.340000,54.885000,11.238621,-5.058524,11.530000,-6.115000,-0.291379,1.056476,-4.665705,-12.350394,-0.213464,-12.350394,-4.665705,0.000000,0.820000,-11,112,-10.973351,112.450000,-10.973351,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.356860,16.474569,126.065776,164.789919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.804582,1.950547,0.432588,0.046995,0.501444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.574490,mpc,0,-126.340000,54.885000,11.169379,-4.953478,11.490000,-6.205000,-0.320621,1.251522,-4.665705,-8.934977,-0.945339,-8.934977,-4.665705,-0.010000,0.990000,-29,112,-29.236998,112.450000,-29.236998,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.922946,30.645286,123.676716,166.365334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565924,1.528251,0.310597,0.025738,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.584519,mpc,0,-126.340000,54.885000,11.097375,-4.847231,11.450000,-6.255000,-0.352625,1.407769,-4.665705,-1.738204,-0.640391,-1.738204,-4.665705,-0.060000,1.050000,-30,112,-30.102844,112.450000,-30.102844,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.822315,39.986922,120.202872,161.934370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579838,1.925124,0.378429,0.044820,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008445,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.594495,mpc,0,-126.340000,54.885000,11.023738,-4.741134,11.400000,-6.225000,-0.376262,1.483866,-5.885497,6.068465,-0.823360,6.068465,-5.885497,-0.160000,1.080000,-9,112,-8.994682,112.450000,-8.994682,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.769304,44.094116,123.835760,161.962111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572652,1.523129,0.326760,0.022171,0.503074,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.604516,mpc,0,-126.340000,54.885000,10.948049,-4.634276,11.340000,-6.115000,-0.391951,1.480724,-7.593205,13.204249,-0.396432,13.204249,-7.593205,-0.160000,1.090000,7,112,6.596182,112.450000,6.596182,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.309131,40.535161,125.413497,157.857314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554210,1.480929,0.314873,0.022186,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.614514,mpc,0,-126.340000,54.885000,10.871103,-4.527499,11.270000,-5.935000,-0.398897,1.407501,-8.569039,19.974095,-0.518412,19.974095,-8.569039,-0.080000,1.080000,7,71,6.770874,71.310047,6.770874,71.310047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.394592,29.440777,119.002825,160.224133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544327,1.479320,0.360711,0.022300,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.624520,mpc,0,-126.340000,54.885000,10.792967,-4.420618,11.190000,-5.685000,-0.397033,1.264382,-9.117946,26.317013,0.030495,26.317013,-9.117946,-0.020000,0.930000,6,26,6.304330,17.382044,6.304330,17.382044,0.000000,8.928003,0.000000,64.000000,0.000000,0.000000,58.486743,14.423901,121.977713,172.244267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561881,1.636694,0.230400,0.027285,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.634518,mpc,0,-126.340000,54.885000,10.714033,-4.313910,11.100000,-5.405000,-0.385967,1.091090,-9.178935,29.183525,0.030495,29.183525,-9.178935,-0.020000,0.610000,10,4,9.611289,4.341044,9.611289,4.341044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.195945,-0.840980,123.839333,169.750446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554692,1.492560,0.209032,0.020926,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.644518,mpc,0,-126.340000,54.885000,10.634493,-4.207386,11.030000,-5.145000,-0.395507,0.937614,-8.812998,24.548315,-0.701380,24.548315,-8.812998,-0.010000,0.310000,4,49,3.903626,53.722567,3.903626,53.722567,0.000000,-4.381523,0.000000,64.000000,0.000000,0.000000,66.382720,-12.989590,124.843252,167.013761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557476,1.471702,0.197451,0.021032,0.504364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.654504,mpc,0,-126.340000,54.885000,10.554719,-4.101308,10.950000,-4.955000,-0.395281,0.853692,-7.837164,15.887791,-0.152474,15.887791,-7.837164,0.020000,0.380000,-11,94,-11.294421,112.033297,-11.294421,112.033297,0.000000,-17.692253,0.000000,64.000000,0.000000,0.000000,72.617709,-22.812653,114.497725,155.892358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.698325,1.623653,0.286262,0.019880,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.664489,mpc,0,-126.340000,54.885000,10.474861,-3.995655,10.880000,-4.815000,-0.405139,0.819345,-7.471226,9.300914,-0.030495,9.300914,-7.471226,0.020000,0.580000,-18,112,-18.046417,112.450000,-18.046417,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.361203,-28.490092,105.751825,143.979726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561286,1.790957,0.293252,0.035726,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.674491,mpc,0,-126.340000,54.885000,10.394997,-3.890317,10.820000,-4.705000,-0.425003,0.814683,-6.495393,9.178935,0.030495,9.178935,-6.495393,-0.010000,0.840000,-25,112,-24.782206,112.450000,-24.782206,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.143928,-30.928958,103.088658,140.945609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569851,1.675525,0.340716,0.030077,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.684524,mpc,0,-126.340000,54.885000,10.315238,-3.785245,10.760000,-4.585000,-0.444762,0.799755,-7.715185,13.448207,-0.274453,13.448207,-7.715185,-0.080000,0.970000,-5,75,-5.297714,74.678076,-5.297714,74.678076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.963554,-32.499409,98.363460,137.544569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570966,1.518515,0.376757,0.020519,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.694486,mpc,0,-126.340000,54.885000,10.236601,-3.681589,10.680000,-4.415000,-0.443399,0.733411,-8.873987,19.547167,-0.213464,19.547167,-8.873987,-0.090000,0.880000,11,30,10.592544,24.357332,10.592544,24.357332,0.000000,5.320744,0.000000,64.000000,0.000000,0.000000,81.727965,-34.234949,103.363869,142.656664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556679,1.560123,0.201483,0.025272,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.704489,mpc,0,-126.340000,54.885000,10.158385,-3.578248,10.600000,-4.205000,-0.441615,0.626752,-9.666852,22.413679,-0.640391,22.413679,-9.666852,-0.040000,0.600000,15,14,14.865792,13.555268,14.865792,13.555268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.081453,-36.116757,104.834388,140.657560,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556186,1.601302,0.210702,0.023545,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.714515,mpc,0,-126.340000,54.885000,10.080910,-3.475477,10.510000,-4.005000,-0.429090,0.529523,-9.544873,19.242219,-0.274453,19.242219,-9.544873,0.020000,0.320000,8,54,8.309296,54.385485,8.309296,54.385485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.238484,-36.858012,107.406764,139.826332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554372,1.451097,0.197993,0.018947,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.724517,mpc,0,-126.340000,54.885000,10.004708,-3.373825,10.430000,-3.845000,-0.425292,0.471175,-8.752008,12.472374,0.701380,12.472374,-8.752008,0.030000,0.350000,-1,99,-0.772039,102.833498,-0.772039,102.833498,0.000000,-3.448013,0.000000,64.000000,0.000000,0.000000,80.074354,-36.557123,97.542817,128.573683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553802,1.553687,0.222936,0.023400,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.734490,mpc,0,-126.340000,54.885000,9.929947,-3.273377,10.360000,-3.745000,-0.430053,0.471623,-8.081122,7.227268,0.030495,7.227268,-8.081122,0.040000,0.670000,-10,112,-9.763570,112.449999,-9.763570,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.849406,-34.703186,93.314140,121.268073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555641,1.444251,0.237410,0.017726,0.501874,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.744513,mpc,0,-126.340000,54.885000,9.856175,-3.173392,10.290000,-3.655000,-0.433825,0.481608,-7.044299,7.471226,-0.213464,7.471226,-7.044299,0.010000,0.970000,-15,89,-14.753328,89.224830,-14.753328,89.224830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.510349,-31.489552,88.910588,114.854542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546973,1.634970,0.355454,0.027868,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.754490,mpc,0,-126.340000,54.885000,9.784222,-3.074872,10.220000,-3.535000,-0.435778,0.460128,-6.861330,13.570186,0.091484,13.570186,-6.861330,-0.010000,0.930000,-11,44,-10.502281,39.032203,-10.502281,39.032203,0.000000,5.192627,0.000000,64.000000,0.000000,0.000000,82.418067,-27.927480,78.439633,101.807130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566125,1.538684,0.214628,0.024466,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.764519,mpc,0,-126.340000,54.885000,9.713471,-2.976861,10.160000,-3.385000,-0.446529,0.408139,-7.471226,17.168573,-0.213464,17.168573,-7.471226,-0.050000,0.700000,3,23,2.572509,22.783161,2.572509,22.783161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.358439,-24.645558,74.147044,94.393397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565515,1.687741,0.363921,0.049748,0.500925,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.774494,mpc,0,-126.340000,54.885000,9.644766,-2.880431,10.090000,-3.225000,-0.445234,0.344569,-7.532216,15.582843,-0.335443,15.582843,-7.532216,-0.030000,0.450000,3,51,3.057483,50.775810,3.057483,50.775810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.857811,-22.278361,68.319940,87.640562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573015,1.516725,0.205461,0.020566,0.500728,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.784485,mpc,0,-126.340000,54.885000,9.577679,-2.784903,10.020000,-3.105000,-0.442321,0.320097,-7.471226,9.666852,0.091484,9.666852,-7.471226,0.000000,0.400000,-1,96,-1.266940,102.151573,-1.266940,102.151573,0.000000,-6.375763,0.000000,64.000000,0.000000,0.000000,78.061150,-20.654544,59.107111,79.523903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554308,1.504789,0.229387,0.019442,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.794517,mpc,0,-126.340000,54.885000,9.512115,-2.690055,9.960000,-3.025000,-0.447885,0.334945,-7.044299,4.299767,0.152474,4.299767,-7.044299,0.010000,0.650000,-8,112,-7.623675,112.450000,-7.623675,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.097578,-20.092414,62.060398,84.979464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554401,1.489331,0.252065,0.022097,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.804519,mpc,0,-126.340000,54.885000,9.448589,-2.596571,9.890000,-2.965000,-0.441411,0.368429,-6.617372,4.970653,0.274453,4.970653,-6.617372,-0.010000,0.890000,-7,102,-7.229758,101.944709,-7.229758,101.944709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.624470,-19.416970,63.871672,86.961894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555280,1.508842,0.335946,0.022696,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.814486,mpc,0,-126.340000,54.885000,9.387131,-2.504459,9.820000,-2.895000,-0.432869,0.390541,-6.983309,8.386070,0.152474,8.386070,-6.983309,-0.020000,0.960000,1,69,0.599242,68.550959,0.599242,68.550959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.935337,-18.650085,58.907989,79.012552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553821,1.511538,0.247728,0.021996,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.824515,mpc,0,-126.340000,54.885000,9.327172,-2.412830,9.760000,-2.785000,-0.432828,0.372170,-7.715185,13.204249,0.030495,13.204249,-7.715185,-0.010000,0.840000,10,36,9.543225,36.133188,9.543225,36.133188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.510090,-17.285226,60.298297,75.629301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553281,1.475288,0.188934,0.019655,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.834518,mpc,0,-126.340000,54.885000,9.269239,-2.322456,9.700000,-2.655000,-0.430761,0.332544,-6.800341,12.533363,-0.884349,12.533363,-6.800341,0.010000,0.590000,2,58,1.571471,58.336566,1.571471,58.336566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.559062,-14.756541,64.117718,77.666286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556364,1.511988,0.198048,0.023311,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.844485,mpc,0,-126.340000,54.885000,9.213369,-2.233408,9.640000,-2.555000,-0.426631,0.321592,-6.190445,8.203101,-0.091484,8.203101,-6.190445,0.030000,0.530000,-6,99,-6.245921,98.776909,-6.245921,98.776909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.990211,-13.244652,58.605616,74.529738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556872,1.525111,0.223785,0.021178,0.500312,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.854517,mpc,0,-126.340000,54.885000,9.158961,-2.144725,9.580000,-2.485000,-0.421039,0.340275,-5.824507,4.299767,0.030495,4.299767,-5.824507,0.040000,0.710000,-11,112,-10.932829,112.450000,-10.932829,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.133099,-12.784692,60.658163,79.841012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553907,1.472124,0.236600,0.021332,0.501192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.864514,mpc,0,-126.340000,54.885000,9.106542,-2.057283,9.530000,-2.435000,-0.423458,0.377717,-5.641538,4.604715,-0.274453,4.604715,-5.641538,0.010000,0.910000,-8,101,-8.185361,100.593336,-8.185361,100.593336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.473183,-12.545560,57.205365,76.406316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564777,1.596296,0.333402,0.019303,0.500348,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.874485,mpc,0,-126.340000,54.885000,9.055985,-1.970926,9.480000,-2.365000,-0.424015,0.394074,-5.885497,8.020133,0.396432,8.020133,-5.885497,-0.020000,0.970000,0,68,0.127089,67.794653,0.127089,67.794653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.503125,-11.742570,54.474108,70.581704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554354,1.518176,0.232239,0.020626,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.884518,mpc,0,-126.340000,54.885000,9.006787,-1.884838,9.430000,-2.275000,-0.423213,0.390162,-6.007476,10.398727,-0.213464,10.398727,-6.007476,0.000000,0.850000,1,57,1.298878,56.934653,1.298878,56.934653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.019917,-9.941699,56.503751,68.243677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554105,1.469468,0.201807,0.020413,0.503526,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.894519,mpc,0,-126.340000,54.885000,8.959354,-1.799789,9.380000,-2.175000,-0.420646,0.375211,-6.556382,9.483883,-0.213464,9.483883,-6.556382,0.020000,0.680000,5,78,4.823693,77.866182,4.823693,77.866182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.657195,-8.893639,52.929603,64.100516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552355,1.486196,0.190682,0.020072,0.500398,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.904489,mpc,0,-126.340000,54.885000,8.913574,-1.715686,9.320000,-2.085000,-0.406426,0.369314,-5.519559,6.312424,-1.067318,6.312424,-5.519559,0.030000,0.700000,-4,102,-4.167302,102.225863,-4.167302,102.225863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.490211,-9.475318,47.947356,61.340655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554610,1.467133,0.226015,0.021975,0.503018,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.914521,mpc,0,-126.340000,54.885000,8.868935,-1.631678,9.270000,-2.025000,-0.401065,0.393322,-4.909663,4.543725,0.457422,4.543725,-4.909663,0.030000,0.830000,-10,108,-9.587372,108.194180,-9.587372,108.194180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.218154,-10.070858,51.391950,68.553359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554178,1.505567,0.258197,0.020520,0.500834,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.924521,mpc,0,-126.340000,54.885000,8.825760,-1.548479,9.230000,-1.955000,-0.404240,0.406521,-5.214611,6.129455,0.823360,6.129455,-5.214611,-0.080000,0.930000,8,88,7.657943,87.812359,7.657943,87.812359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.876998,-10.387513,49.672399,67.760897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554147,1.463191,0.274668,0.020048,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.934484,mpc,0,-126.340000,54.885000,8.783950,-1.466056,9.190000,-1.875000,-0.406050,0.408944,-4.970653,8.386070,-0.030495,8.386070,-4.970653,0.010000,0.920000,-4,69,-3.993714,69.372128,-3.993714,69.372128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.303415,-10.746729,49.996899,62.650398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561562,1.470611,0.211555,0.022423,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.944519,mpc,0,-126.340000,54.885000,8.742935,-1.383415,9.150000,-1.785000,-0.407065,0.401585,-4.238777,9.910810,-0.335443,9.910810,-4.238777,0.020000,0.780000,-11,68,-11.199836,68.159507,-11.199836,68.159507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.332983,-9.901707,55.272018,67.799146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553485,1.728277,0.220759,0.028893,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.954518,mpc,0,-126.340000,54.885000,8.703037,-1.301361,9.110000,-1.695000,-0.406963,0.393639,-4.177788,9.300914,-0.030495,9.300914,-4.177788,-0.010000,0.710000,-8,79,-8.051320,79.064710,-8.051320,79.064710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.321926,-9.127475,50.496470,64.752207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556465,1.491092,0.206540,0.022484,0.503133,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.964472,mpc,0,-126.340000,54.885000,8.664157,-1.219879,9.080000,-1.615000,-0.415843,0.395121,-3.628881,6.129455,-0.274453,6.129455,-3.628881,-0.040000,0.710000,-10,106,-10.497639,106.013234,-10.497639,106.013234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.511436,-8.373459,47.433916,62.757577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553210,1.591892,0.224499,0.028429,0.500697,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.974487,mpc,0,-126.340000,54.885000,8.625751,-1.138013,9.040000,-1.565000,-0.414249,0.426987,-4.360757,4.726694,0.945339,4.726694,-4.360757,-0.050000,0.820000,-4,112,-3.620585,112.422816,-3.620585,112.422816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.466192,-8.796192,46.240138,64.610056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561375,1.719309,0.334956,0.030261,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.984493,mpc,0,-126.340000,54.885000,8.587954,-1.056232,9.010000,-1.495000,-0.422046,0.438768,-4.787684,6.983309,0.457422,6.983309,-4.787684,-0.040000,0.950000,-1,84,-1.213020,84.115102,-1.213020,84.115102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.213412,-9.635388,46.106895,63.475162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567712,1.512308,0.299054,0.026527,0.500514,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.994518,mpc,0,-126.340000,54.885000,8.550527,-0.974218,8.970000,-1.415000,-0.419473,0.440782,-4.299767,9.483883,-0.518412,9.483883,-4.299767,-0.020000,0.900000,-7,67,-7.031054,67.481042,-7.031054,67.481042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.420877,-8.439758,50.258988,61.974253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561565,1.476243,0.207394,0.018543,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial6_proposed.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,proposed,0,-126.340000,54.885000,0.000000,0.000000,-0.100000,-0.415000,0.100000,0.415000,8.447060,-30.647275,-1.067318,-30.647275,8.447060,0.000000,-0.060000,45,103,61.967460,102.903290,61.967460,102.903290,-16.967460,0.000000,0.000000,64.000000,0.000000,0.000000,-68.354135,56.353529,143.438207,179.449440,0.000000,0.000000,0.000000,0.000000,8.754685,11.622830,5.571904,1.641269,0.635374,0.037984,0.500559,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.008410,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010060,proposed,0,-126.340000,54.885000,0.000046,0.000095,-0.010000,-0.795000,0.010046,0.795095,8.203101,-43.394102,-0.640391,-43.394102,8.203101,0.040000,0.260000,62,103,62.099592,102.925922,62.099592,102.925922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.770091,64.870793,141.078711,179.024020,0.000000,0.000000,0.000000,0.000000,8.522433,11.653577,5.551564,1.610894,0.318339,0.024136,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020092,proposed,0,-126.340000,54.885000,0.000206,0.000389,0.070000,-1.265000,-0.069794,1.265389,8.691018,-47.602385,-0.091484,-47.602385,8.691018,0.300000,0.700000,62,103,62.212322,102.744464,62.212322,102.744464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.373683,75.507569,139.065671,182.434883,0.000000,0.000000,0.000000,0.000000,8.234194,11.840979,5.557490,1.429209,0.497888,0.015979,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030086,proposed,0,-126.340000,54.885000,0.000511,0.000895,0.180000,-1.695000,-0.179489,1.695895,11.862478,-44.491915,-0.579401,-44.491915,11.862478,0.490000,0.880000,17,103,4.968448,102.609691,4.968448,102.609691,12.243875,0.000000,0.000000,64.000000,0.000000,0.000000,-62.072351,84.871886,138.838243,184.968222,0.000000,0.000000,0.000000,0.000000,8.110712,12.023000,5.549528,1.506991,0.485290,0.015282,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040088,proposed,0,-126.340000,54.885000,0.000991,0.001631,0.320000,-2.105000,-0.319009,2.106631,16.314719,-39.063840,-0.701380,-39.063840,16.314719,0.420000,0.940000,-28,102,-62.026687,102.301833,-62.026687,102.301833,34.239009,0.000000,0.000000,64.000000,0.000000,0.000000,-53.598088,90.202295,142.380598,190.755028,0.000000,0.000000,0.000000,0.000000,8.705862,12.396830,5.554188,1.425886,0.316729,0.017121,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050061,proposed,0,-126.340000,54.885000,0.001675,0.002606,0.500000,-2.455000,-0.498325,2.457606,18.388365,-32.293994,-0.396432,-32.293994,18.388365,0.130000,0.970000,-62,102,-61.899580,102.205190,-61.899580,102.205190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.243282,93.878739,144.650359,192.571611,0.000000,0.000000,0.000000,0.000000,8.666589,12.516936,5.552105,1.477195,0.386066,0.022100,0.500593,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060089,proposed,0,-126.340000,54.885000,0.002597,0.003843,0.670000,-2.735000,-0.667403,2.738843,18.388365,-32.293994,0.457422,-24.304356,16.619667,-0.010000,0.970000,-62,102,-61.868762,102.275731,-61.868762,102.275731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.500692,97.476747,145.200683,191.245659,0.000000,0.000000,0.000000,0.000000,8.655267,12.443196,5.551683,1.730520,0.550250,0.027274,0.500726,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008371,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070066,proposed,0,-126.340000,54.885000,0.003775,0.005340,0.830000,-2.965000,-0.826225,2.970340,13.265238,-14.485031,0.640391,-14.485031,13.265238,-0.250000,0.970000,-61,102,-61.301483,101.801489,-61.301483,101.801489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.290115,98.858089,155.330664,200.159978,0.000000,0.000000,0.000000,0.000000,9.689652,12.841347,7.625198,1.729391,0.630885,0.033218,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010529,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080630,proposed,0,-126.340000,54.885000,0.005335,0.007228,0.960000,-3.045000,-0.954665,3.052228,9.117946,-7.227268,0.030495,-7.227268,9.117946,-0.460000,0.970000,-61,102,-61.218318,101.867036,-61.218318,101.867036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.422702,96.662581,156.815745,198.927895,0.000000,0.000000,0.000000,0.000000,10.166698,12.624013,6.135912,1.731354,0.587659,0.040694,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090701,proposed,0,-126.340000,54.885000,0.007147,0.009329,1.010000,-3.055000,-1.002853,3.064329,-0.274453,4.421746,0.213464,4.421746,-0.274453,-0.540000,0.970000,-16,102,-8.189107,102.037908,-8.189107,102.037908,-8.029212,0.000000,0.000000,64.000000,0.000000,0.000000,-32.328877,89.243117,156.650614,195.716018,0.000000,0.000000,0.000000,0.000000,10.638407,12.254881,7.589586,1.757860,0.580021,0.035007,0.500874,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010475,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.101211,proposed,0,-126.340000,54.885000,0.009402,0.011843,0.990000,-2.985000,-0.980598,2.996843,-6.556382,10.642686,0.152474,10.642686,-6.556382,-0.490000,0.980000,29,102,45.150737,102.498454,45.150737,102.498454,-16.369055,0.000000,0.000000,64.000000,0.000000,0.000000,-31.844555,77.207710,154.531976,187.059136,0.000000,0.000000,0.000000,0.000000,10.946992,11.504681,6.076918,1.695128,0.436668,0.039166,0.500930,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.111278,proposed,0,-126.340000,54.885000,0.011933,0.014570,0.910000,-2.825000,-0.898067,2.839570,-10.764665,17.534511,-0.823360,17.534511,-10.764665,-0.150000,0.970000,48,103,48.297453,102.774857,48.297453,102.774857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.364289,61.652882,146.884543,181.863592,0.000000,0.000000,0.000000,0.000000,10.786142,11.384050,5.580416,1.708252,1.425232,0.036148,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009262,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.121492,proposed,0,-126.340000,54.885000,0.014890,0.017661,0.800000,-2.585000,-0.785110,2.602661,-11.801488,24.731284,0.213464,24.731284,-11.801488,0.010000,0.930000,46,75,46.484722,75.253962,46.484722,75.253962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.076940,42.122269,136.790281,188.061612,0.000000,0.000000,0.000000,0.000000,10.435238,11.692107,5.784954,1.719207,0.437809,0.028574,0.501039,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008482,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.131278,proposed,0,-126.340000,54.885000,0.018108,0.020935,0.700000,-2.325000,-0.681892,2.345935,-11.374561,27.780764,0.457422,27.780764,-11.374561,0.140000,0.880000,30,39,30.236647,38.510668,30.236647,38.510668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.822670,22.065573,137.602794,194.831074,0.000000,0.000000,0.000000,0.000000,9.826935,11.998189,5.570194,1.704446,0.285913,0.026853,0.500910,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.141589,proposed,0,-126.340000,54.885000,0.021921,0.024721,0.610000,-1.935000,-0.588079,1.959721,-6.983309,28.756597,0.335443,28.756597,-6.983309,0.270000,0.640000,-15,22,-22.509521,21.956573,-22.509521,21.956573,7.746168,0.000000,0.000000,64.000000,0.000000,0.000000,12.000605,3.822007,149.274287,200.407888,0.000000,0.000000,0.000000,0.000000,9.133921,12.178032,8.715629,2.953447,0.267345,0.038986,0.501112,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.012488,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.154117,proposed,0,-126.340000,54.885000,0.027157,0.029792,0.550000,-1.675000,-0.522843,1.704792,-3.689871,23.633471,0.518412,23.633471,-3.689871,0.190000,0.360000,-44,67,-43.619586,70.709527,-43.619586,70.709527,0.000000,-3.752954,0.000000,64.000000,0.000000,0.000000,26.647800,-9.941911,157.446963,203.931343,0.000000,0.000000,0.000000,0.000000,9.318647,12.192176,6.033831,1.726541,0.279076,0.034397,0.500898,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.164180,proposed,0,-126.340000,54.885000,0.031852,0.034242,0.530000,-1.475000,-0.498148,1.509242,-1.006328,14.058103,0.152474,14.058103,-1.006328,0.030000,0.430000,-52,101,-52.245220,101.330467,-52.245220,101.330467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.432179,-20.378438,159.994378,209.013784,0.000000,0.000000,0.000000,0.000000,9.627273,12.312033,7.125453,1.618773,0.266975,0.028862,0.509368,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009558,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.174179,proposed,0,-126.340000,54.885000,0.036956,0.038997,0.530000,-1.375000,-0.493044,1.413997,-0.457422,8.447060,0.762370,8.447060,-0.457422,-0.100000,0.680000,-45,101,-44.558670,100.679508,-44.558670,100.679508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.799888,-26.415366,169.425240,221.249846,0.000000,0.000000,0.000000,0.000000,10.081983,12.981612,7.155464,1.740421,0.411307,0.035233,0.505819,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.184176,proposed,0,-126.340000,54.885000,0.042503,0.044087,0.520000,-1.295000,-0.477497,1.339087,-1.433256,8.142112,0.518412,8.142112,-1.433256,-0.290000,0.860000,-11,100,-11.320162,100.329498,-11.320162,100.329498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.551776,-28.421814,173.180128,227.828988,0.000000,0.000000,0.000000,0.000000,10.285742,13.519636,5.563618,1.757787,0.442854,0.032537,0.502221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008310,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.194192,proposed,0,-126.340000,54.885000,0.048505,0.049521,0.500000,-1.195000,-0.451495,1.244521,-4.421746,9.422894,0.701380,9.422894,-4.421746,-0.270000,0.920000,17,101,17.261761,100.787502,17.261761,100.787502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.575315,-29.008736,163.248463,219.219887,0.000000,0.000000,0.000000,0.000000,10.542625,13.178060,5.767022,1.753694,0.456488,0.045947,0.510318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008545,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.204188,proposed,0,-126.340000,54.885000,0.054937,0.055277,0.450000,-1.085000,-0.395063,1.140277,-5.885497,12.716332,-0.213464,12.716332,-5.885497,-0.110000,0.950000,18,68,17.788755,67.907712,17.788755,67.907712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.522875,-30.718984,155.566417,211.241677,0.000000,0.000000,0.000000,0.000000,10.339383,12.793539,6.512391,1.601073,0.342240,0.027610,0.500810,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.214182,proposed,0,-126.340000,54.885000,0.061807,0.061364,0.400000,-0.945000,-0.338193,1.006364,-5.702528,15.155916,-0.030495,15.155916,-5.702528,-0.020000,0.850000,10,44,9.533826,44.362332,9.533826,44.362332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.344163,-33.488603,157.849596,208.686390,0.000000,0.000000,0.000000,0.000000,9.845004,12.683566,5.559654,1.511092,0.214415,0.019223,0.500674,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.224179,proposed,0,-126.340000,54.885000,0.069113,0.067781,0.360000,-0.785000,-0.290887,0.852781,-3.872840,15.948781,0.335443,15.948781,-3.872840,0.000000,0.630000,-7,44,-6.628996,44.269903,-6.628996,44.269903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.974234,-37.501762,161.824318,208.387261,0.000000,0.000000,0.000000,0.000000,9.279328,12.591683,5.554081,1.441999,0.196935,0.016816,0.500298,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.234210,proposed,0,-126.340000,54.885000,0.076870,0.074547,0.330000,-0.645000,-0.253130,0.719547,-2.775027,11.435550,0.335443,11.435550,-2.775027,0.000000,0.460000,-17,86,-17.187257,85.664939,-17.187257,85.664939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.337992,-40.522681,168.278956,210.832886,0.000000,0.000000,0.000000,0.000000,9.989549,12.570568,5.553313,1.437892,0.207105,0.016383,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.244205,proposed,0,-126.340000,54.885000,0.085013,0.081612,0.310000,-0.555000,-0.224987,0.636612,-2.043152,6.312424,0.396432,6.312424,-2.043152,-0.020000,0.580000,-22,101,-22.343637,101.105496,-22.343637,101.105496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.731423,-41.688733,173.188630,213.242562,0.000000,0.000000,0.000000,0.000000,10.546188,12.463145,5.553967,1.702093,0.327497,0.023225,0.503786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.254182,proposed,0,-126.340000,54.885000,0.093538,0.088979,0.310000,-0.495000,-0.216462,0.583979,-0.701380,4.787684,0.274453,4.787684,-0.701380,-0.050000,0.800000,-31,98,-30.906686,98.258558,-30.906686,98.258558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.342362,-39.756446,182.316815,220.268805,0.000000,0.000000,0.000000,0.000000,11.204631,12.833964,5.560542,1.742511,0.339034,0.036686,0.510747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008202,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.264189,proposed,0,-126.340000,54.885000,0.102472,0.096682,0.310000,-0.425000,-0.207528,0.521682,-0.640391,6.678361,0.579401,6.678361,-0.640391,-0.140000,0.880000,-18,68,-18.290311,68.302455,-18.290311,68.302455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.278867,-37.041793,180.942020,220.059470,0.000000,0.000000,0.000000,0.000000,11.158206,12.863479,5.592278,1.807625,0.426189,0.037892,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008377,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.274184,proposed,0,-126.340000,54.885000,0.111761,0.104682,0.300000,-0.345000,-0.188239,0.449682,-1.433256,9.422894,0.518412,9.422894,-1.433256,-0.180000,0.790000,0,45,-0.257332,45.482146,-0.257332,45.482146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.201112,-35.157633,174.817361,218.512714,0.000000,0.000000,0.000000,0.000000,10.531430,13.029310,5.573322,1.727006,0.225353,0.048440,0.515055,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.284182,proposed,0,-126.340000,54.885000,0.121396,0.112985,0.290000,-0.255000,-0.168604,0.367985,-2.226120,9.178935,0.518412,9.178935,-2.226120,-0.130000,0.600000,6,56,6.377844,56.179344,6.377844,56.179344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.959702,-33.946542,168.580808,214.133518,0.000000,0.000000,0.000000,0.000000,9.975224,12.939885,5.563757,1.481701,0.208912,0.021405,0.504413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.294212,proposed,0,-126.340000,54.885000,0.131383,0.121612,0.280000,-0.175000,-0.148617,0.296612,-1.311276,5.519559,-0.518412,5.519559,-1.311276,-0.060000,0.560000,-7,83,-7.267203,83.273907,-7.267203,83.273907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.994044,-32.548129,169.876909,214.628505,0.000000,0.000000,0.000000,0.000000,10.110570,12.894890,5.572535,1.433484,0.205357,0.016667,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.304210,proposed,0,-126.340000,54.885000,0.141636,0.130500,0.280000,-0.145000,-0.138364,0.275500,-0.579401,1.738204,-0.396432,1.738204,-0.579401,-0.040000,0.750000,-17,94,-16.977552,94.442003,-16.977552,94.442003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.388055,-28.847638,167.401243,207.262294,0.000000,0.000000,0.000000,0.000000,10.179688,12.243705,5.544090,1.435675,0.208524,0.015164,0.500240,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.314209,proposed,0,-126.340000,54.885000,0.152157,0.139669,0.280000,-0.125000,-0.127843,0.264669,-0.213464,0.579401,0.152474,0.579401,-0.213464,-0.060000,0.790000,-17,97,-16.805046,96.626260,-16.805046,96.626260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.597930,-21.826975,165.399383,201.232494,0.000000,0.000000,0.000000,0.000000,10.151433,12.350756,5.545601,1.678841,0.298196,0.037454,0.500926,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.324180,proposed,0,-126.340000,54.885000,0.162889,0.149088,0.280000,-0.115000,-0.117111,0.264088,-0.274453,1.982162,0.579401,1.982162,-0.274453,-0.110000,0.850000,-7,77,-6.749425,76.670674,-6.749425,76.670674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.210041,-14.614307,159.288560,196.289419,0.000000,0.000000,0.000000,0.000000,9.734600,12.269834,5.570017,1.716743,0.318239,0.026219,0.500494,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.334177,proposed,0,-126.340000,54.885000,0.173856,0.158796,0.290000,-0.075000,-0.116144,0.233796,-0.274453,1.982162,0.274453,3.994819,0.091484,-0.110000,0.810000,-3,74,-3.269094,73.692843,-3.269094,73.692843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.786212,-7.440660,150.442644,190.835952,0.000000,0.000000,0.000000,0.000000,9.081941,11.911770,5.733412,1.730629,0.864054,0.034021,0.501135,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.344179,proposed,0,-126.340000,54.885000,0.185006,0.168771,0.290000,-0.025000,-0.104994,0.193771,-0.335443,5.275601,-0.091484,5.275601,-0.335443,-0.090000,0.750000,0,48,-0.469365,47.808429,-0.469365,47.808429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.777067,-5.056241,138.926271,179.735951,0.000000,0.000000,0.000000,0.000000,8.755849,11.059554,5.562256,1.732198,0.214120,0.123800,0.500890,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.354213,proposed,0,-126.340000,54.885000,0.196338,0.179032,0.290000,0.035000,-0.093662,0.144032,-0.274453,5.214611,0.091484,5.214611,-0.274453,-0.060000,0.640000,-2,53,-1.719368,52.571604,-1.719368,52.571604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.994224,-4.007080,132.230956,169.298256,0.000000,0.000000,0.000000,0.000000,8.334695,10.540852,5.571311,1.635386,0.224058,0.028782,0.775758,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.364751,proposed,0,-126.340000,54.885000,0.208357,0.190075,0.300000,0.065000,-0.091643,0.125075,0.396432,1.311276,0.396432,1.311276,0.396432,-0.040000,0.540000,-10,92,-9.998639,92.325076,-9.998639,92.325076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.044323,-3.550516,125.064641,161.172072,0.000000,0.000000,0.000000,0.000000,7.777342,9.964758,6.869869,1.815585,0.251501,0.070599,0.500981,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009520,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.374306,proposed,0,-126.340000,54.885000,0.219325,0.200317,0.310000,0.055000,-0.090675,0.145317,0.945339,-2.714037,0.030495,-2.714037,0.945339,-0.030000,0.640000,-17,104,-17.293608,104.434550,-17.293608,104.434550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.910947,-3.078739,115.401546,150.666351,0.000000,0.000000,0.000000,0.000000,7.219221,9.312212,5.560957,1.770623,0.298108,0.033955,0.501036,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.384374,proposed,0,-126.340000,54.885000,0.230919,0.211340,0.320000,0.035000,-0.089081,0.176340,0.579401,-3.201954,-0.274453,-3.201954,0.579401,-0.050000,0.840000,-12,105,-11.887768,104.526713,-11.887768,104.526713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.761944,-1.451056,114.285974,148.933922,0.000000,0.000000,0.000000,0.000000,7.159524,9.273767,6.388866,1.723728,0.390985,0.038090,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.394742,proposed,0,-126.340000,54.885000,0.242860,0.222929,0.330000,0.035000,-0.087140,0.187929,-0.152474,-0.335443,0.030495,-0.335443,-0.152474,-0.100000,0.930000,3,77,3.258110,77.205795,3.258110,77.205795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.720956,-0.973574,109.879125,147.364645,0.000000,0.000000,0.000000,0.000000,7.164976,9.011231,6.331754,1.659666,0.366410,0.041978,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.404368,proposed,0,-126.340000,54.885000,0.253911,0.233899,0.340000,0.055000,-0.086089,0.178899,-1.006328,4.055809,-0.213464,4.055809,-1.006328,-0.080000,0.900000,12,43,12.070082,43.014273,12.070082,43.014273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.767939,-2.585226,106.311290,142.576251,0.000000,0.000000,0.000000,0.000000,7.151865,8.956402,5.568904,1.731357,0.291309,0.036410,0.501022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.414749,proposed,0,-126.340000,54.885000,0.265752,0.245952,0.330000,0.115000,-0.064248,0.130952,-0.640391,5.824507,0.213464,5.824507,-0.640391,-0.020000,0.640000,6,48,6.240981,48.211903,6.240981,48.211903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.507003,-5.846774,104.157682,136.992896,0.000000,0.000000,0.000000,0.000000,6.839897,8.776277,7.565166,1.773225,0.275655,0.038731,0.500878,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010166,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.424950,proposed,0,-126.340000,54.885000,0.277272,0.258013,0.330000,0.145000,-0.052728,0.113013,0.091484,2.714037,-0.213464,2.714037,0.091484,-0.010000,0.530000,-1,85,-0.954220,84.970150,-0.954220,84.970150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.116017,-11.029433,99.480721,134.885784,0.000000,0.000000,0.000000,0.000000,6.302010,8.470570,5.558376,1.612729,0.206893,0.016125,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.435010,proposed,0,-126.340000,54.885000,0.288483,0.270115,0.340000,0.155000,-0.051517,0.115115,0.091484,-1.616224,0.091484,-1.616224,0.091484,0.000000,0.600000,-4,106,-3.781752,105.646148,-3.781752,105.646148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.042769,-15.874139,92.008691,127.891964,0.000000,0.000000,0.000000,0.000000,6.065765,7.727457,5.557786,1.618248,0.262154,0.021919,0.501715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.445041,proposed,0,-126.340000,54.885000,0.299476,0.282379,0.350000,0.135000,-0.050524,0.147379,0.640391,-2.714037,-0.030495,-2.714037,0.640391,0.000000,0.840000,-9,106,-8.698382,105.896641,-8.698382,105.896641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.649514,-20.377447,86.603120,123.183415,0.000000,0.000000,0.000000,0.000000,5.844462,7.356117,5.552438,1.555979,0.295848,0.019517,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.455007,proposed,0,-126.340000,54.885000,0.310180,0.294757,0.360000,0.135000,-0.049820,0.159757,0.762370,0.579401,0.274453,0.579401,0.762370,-0.010000,0.910000,-7,80,-6.860230,80.428256,-6.860230,80.428256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.892447,-25.955997,68.305760,104.596618,0.000000,0.000000,0.000000,0.000000,4.777988,6.294946,5.551951,1.452850,0.320668,0.019798,0.500458,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.465010,proposed,0,-126.340000,54.885000,0.320671,0.307369,0.380000,0.165000,-0.059329,0.142369,0.823360,4.543725,0.274453,4.543725,0.823360,-0.020000,0.880000,-4,50,-3.714565,49.773889,-3.714565,49.773889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.498545,-30.588069,57.085432,87.498806,0.000000,0.000000,0.000000,0.000000,4.166351,5.481118,5.547996,1.460452,0.203249,0.017813,0.501453,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.475009,proposed,0,-126.340000,54.885000,0.330874,0.320161,0.390000,0.215000,-0.059126,0.105161,0.823360,4.543725,0.091484,6.922320,0.091484,-0.020000,0.710000,0,62,-0.424521,61.636158,-0.424521,61.636158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.941884,-32.089322,62.757222,86.636759,0.000000,0.000000,0.000000,0.000000,4.234309,5.720524,5.595104,2.603918,0.204959,0.032255,0.500972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.485008,proposed,0,-126.340000,54.885000,0.340760,0.333136,0.390000,0.275000,-0.049240,0.058136,0.091484,4.421746,-0.030495,4.421746,0.091484,-0.010000,0.580000,8,73,8.375673,72.586209,8.375673,72.586209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.201184,-34.815425,53.631029,77.969814,0.000000,0.000000,0.000000,0.000000,3.836855,5.107829,5.558449,1.679407,0.236075,0.023728,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.495012,proposed,0,-126.340000,54.885000,0.350306,0.346297,0.400000,0.295000,-0.049694,0.051297,-0.457422,1.677214,0.030495,1.677214,-0.457422,-0.010000,0.640000,15,90,14.700528,90.474203,14.700528,90.474203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.815670,-36.347317,49.994035,72.578664,0.000000,0.000000,0.000000,0.000000,3.558089,4.730527,5.555443,1.510984,0.220952,0.021906,0.500720,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.505011,proposed,0,-126.340000,54.885000,0.359475,0.359629,0.400000,0.315000,-0.040525,0.044629,-0.274453,-0.213464,-0.152474,-0.213464,-0.274453,0.020000,0.740000,11,97,11.483230,97.495513,11.483230,97.495513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.591737,-37.751319,46.960310,70.299267,0.000000,0.000000,0.000000,0.000000,3.548814,4.450362,5.552552,1.484317,0.218015,0.025172,0.500549,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.515018,proposed,0,-126.340000,54.885000,0.368254,0.373149,0.410000,0.335000,-0.041746,0.038149,0.396432,1.189297,0.518412,1.189297,0.396432,0.040000,0.860000,4,75,4.207534,75.403404,4.207534,75.403404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.535672,-40.169502,47.332674,72.026848,0.000000,0.000000,0.000000,0.000000,3.740805,4.478873,5.556219,1.544524,0.316462,0.033239,0.501152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.525012,proposed,0,-126.340000,54.885000,0.376602,0.386827,0.410000,0.365000,-0.033398,0.021827,0.091484,3.750861,0.335443,3.750861,0.091484,0.030000,0.820000,10,56,10.005444,56.147735,10.005444,56.147735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.289385,-41.555347,48.301833,70.084227,0.000000,0.000000,0.000000,0.000000,3.804139,4.502107,5.552582,1.451270,0.184401,0.015151,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.535009,proposed,0,-126.340000,54.885000,0.384513,0.400684,0.430000,0.405000,-0.045487,-0.004316,0.457422,4.238777,-0.518412,4.238777,0.457422,0.030000,0.700000,8,60,7.759665,60.104316,7.759665,60.104316,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.082910,-41.234027,48.620646,66.844022,0.000000,0.000000,0.000000,0.000000,3.712175,4.508495,5.547150,1.615465,0.188432,0.017128,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.545035,proposed,0,-126.340000,54.885000,0.391988,0.414756,0.450000,0.435000,-0.058012,-0.020244,1.494245,2.531068,0.152474,2.531068,1.494245,0.060000,0.620000,-6,80,-5.597331,80.214868,-5.597331,80.214868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.178595,-41.022227,44.206941,63.210349,0.000000,0.000000,0.000000,0.000000,3.472134,4.176604,5.546722,1.444370,0.185023,0.016740,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.555042,proposed,0,-126.340000,54.885000,0.398976,0.428976,0.460000,0.455000,-0.061024,-0.026024,2.043152,0.518412,0.518412,0.518412,2.043152,0.050000,0.670000,-11,93,-11.085973,92.675067,-11.085973,92.675067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.142279,-41.664278,42.342733,65.846610,0.000000,0.000000,0.000000,0.000000,3.265211,4.117084,5.546598,1.425378,0.196849,0.015464,0.504036,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.565036,proposed,0,-126.340000,54.885000,0.405473,0.443354,0.490000,0.455000,-0.084527,-0.011646,1.860183,-0.274453,0.030495,-0.274453,1.860183,0.030000,0.800000,-10,89,-10.418060,89.425562,-10.418060,89.425562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.384456,-42.694504,42.451493,66.438662,0.000000,0.000000,0.000000,0.000000,2.991931,4.145742,5.585911,1.548234,0.287708,0.025053,0.500851,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.575010,proposed,0,-126.340000,54.885000,0.411469,0.457880,0.510000,0.475000,-0.098531,-0.017120,1.006328,1.921172,0.518412,1.921172,1.006328,0.000000,0.850000,0,67,-0.194150,66.703769,-0.194150,66.703769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.250881,-43.667329,42.835482,64.381528,0.000000,0.000000,0.000000,0.000000,3.138712,4.127031,5.563857,1.453754,0.217727,0.015053,0.500504,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.585008,proposed,0,-126.340000,54.885000,0.416985,0.472618,0.520000,0.505000,-0.103015,-0.032382,0.884349,3.567892,0.396432,3.567892,0.884349,0.000000,0.760000,2,59,2.002906,59.129224,2.002906,59.129224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.650683,-42.888032,47.575816,63.168237,0.000000,0.000000,0.000000,0.000000,3.448215,4.278252,5.548290,1.654710,0.229025,0.020772,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.595013,proposed,0,-126.340000,54.885000,0.422008,0.487547,0.530000,0.535000,-0.107992,-0.047453,-0.335443,3.384923,0.030495,3.384923,-0.335443,0.000000,0.660000,12,68,12.363076,68.158649,12.363076,68.158649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.330716,-41.241941,44.458718,57.845176,0.000000,0.000000,0.000000,0.000000,3.304974,4.015423,5.567152,1.579977,0.209651,0.021691,0.504644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.605041,proposed,0,-126.340000,54.885000,0.426548,0.502692,0.530000,0.565000,-0.103452,-0.062308,-0.579401,1.860183,0.030495,1.860183,-0.579401,0.010000,0.640000,14,81,14.075794,81.190892,14.075794,81.190892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.689367,-39.196017,41.442456,53.448960,0.000000,0.000000,0.000000,0.000000,3.061347,3.684066,5.550743,1.458258,0.199490,0.019195,0.501236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.615011,proposed,0,-126.340000,54.885000,0.430577,0.517935,0.530000,0.575000,-0.099423,-0.057065,-0.335443,0.152474,0.091484,0.152474,-0.335443,0.040000,0.710000,8,89,8.022663,89.385365,8.022663,89.385365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.211355,-37.936326,38.495648,52.925678,0.000000,0.000000,0.000000,0.000000,2.851460,3.494479,5.552528,1.449707,0.188978,0.018505,0.504142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.625011,proposed,0,-126.340000,54.885000,0.434141,0.533409,0.520000,0.585000,-0.085859,-0.051591,-1.006328,0.335443,0.518412,0.335443,-1.006328,0.050000,0.800000,13,81,12.806336,80.573709,12.806336,80.573709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.744269,-38.065712,36.286210,54.175641,0.000000,0.000000,0.000000,0.000000,3.009087,3.473542,5.553691,1.619985,0.230908,0.025394,0.501083,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.635014,proposed,0,-126.340000,54.885000,0.437244,0.549078,0.520000,0.595000,-0.082756,-0.045922,-0.945339,1.372266,0.335443,1.372266,-0.945339,0.070000,0.810000,11,71,10.655791,71.125899,10.655791,71.125899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.978563,-37.659217,38.479940,52.514002,0.000000,0.000000,0.000000,0.000000,3.126048,3.478273,5.557069,1.438593,0.201865,0.016099,0.500930,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.645039,proposed,0,-126.340000,54.885000,0.439908,0.564973,0.520000,0.615000,-0.080092,-0.050027,-0.152474,2.165131,-0.091484,2.165131,-0.152474,0.090000,0.750000,2,69,1.790261,69.079684,1.790261,69.079684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.105707,-37.006567,38.772807,51.198060,0.000000,0.000000,0.000000,0.000000,3.149914,3.439934,5.546162,1.422742,0.187257,0.019961,0.505257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.655046,proposed,0,-126.340000,54.885000,0.442142,0.581032,0.520000,0.645000,-0.077858,-0.063968,-0.030495,2.409089,-0.091484,2.409089,-0.030495,0.080000,0.670000,1,73,1.409110,73.048391,1.409110,73.048391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.225450,-36.653641,35.638404,50.723297,0.000000,0.000000,0.000000,0.000000,2.986689,3.339763,5.551848,1.465073,0.196142,0.018097,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.665041,proposed,0,-126.340000,54.885000,0.443977,0.597269,0.530000,0.665000,-0.086023,-0.067731,0.152474,1.555235,0.274453,1.555235,0.152474,0.060000,0.670000,1,80,1.118396,79.881785,1.118396,79.881785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.989190,-36.231037,34.244858,48.585782,0.000000,0.000000,0.000000,0.000000,2.700769,3.213889,5.552455,1.461117,0.267547,0.047815,0.501770,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.675023,proposed,0,-126.340000,54.885000,0.445443,0.613680,0.540000,0.675000,-0.094557,-0.061320,0.579401,0.396432,0.030495,0.396432,0.579401,0.060000,0.710000,-4,87,-3.929197,86.541341,-3.929197,86.541341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.011154,-35.942924,34.297718,48.087170,0.000000,0.000000,0.000000,0.000000,2.531871,3.172198,5.586580,1.565287,0.201034,0.025292,0.500813,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.685045,proposed,0,-126.340000,54.885000,0.446581,0.630360,0.550000,0.695000,-0.103419,-0.064640,-0.396432,0.823360,0.152474,0.823360,-0.396432,0.040000,0.760000,5,79,5.419142,78.824153,5.419142,78.824153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.465694,-36.339221,33.485395,48.902699,0.000000,0.000000,0.000000,0.000000,2.433214,3.206312,5.550991,1.570659,0.195370,0.025384,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.695048,proposed,0,-126.340000,54.885000,0.447418,0.647207,0.550000,0.715000,-0.102582,-0.067793,-0.091484,1.738204,0.030495,1.738204,-0.091484,0.040000,0.850000,4,63,3.654264,62.624423,3.654264,62.624423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.314161,-36.339460,36.110365,48.482789,0.000000,0.000000,0.000000,0.000000,2.599275,3.290233,5.553680,1.437131,0.200933,0.018551,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.705039,proposed,0,-126.340000,54.885000,0.447999,0.664236,0.550000,0.745000,-0.102001,-0.080764,-0.762370,3.079975,0.213464,3.079975,-0.762370,0.040000,0.690000,10,64,9.969616,64.444644,9.969616,64.444644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.289546,-35.180713,38.038436,49.497073,0.000000,0.000000,0.000000,0.000000,2.712308,3.451194,5.552824,1.639350,0.225907,0.023970,0.500588,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.715041,proposed,0,-126.340000,54.885000,0.448369,0.681486,0.550000,0.765000,-0.101631,-0.083514,-0.823360,1.372266,0.091484,1.372266,-0.823360,0.060000,0.640000,8,83,8.096976,82.548713,8.096976,82.548713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.198508,-33.296634,37.753648,47.675289,0.000000,0.000000,0.000000,0.000000,2.731556,3.309025,5.542835,1.411298,0.159911,0.016048,0.500377,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.725038,proposed,0,-126.340000,54.885000,0.448576,0.698930,0.550000,0.775000,-0.101424,-0.076070,-0.579401,0.335443,-0.091484,0.335443,-0.579401,0.070000,0.730000,4,84,4.034142,84.377630,4.034142,84.377630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.697603,-33.157375,34.799722,49.339942,0.000000,0.000000,0.000000,0.000000,2.778053,3.226991,5.550714,1.447931,0.178445,0.018790,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.735038,proposed,0,-126.340000,54.885000,0.448670,0.716582,0.550000,0.785000,-0.101330,-0.068418,-0.762370,0.335443,-0.030495,0.335443,-0.762370,0.070000,0.830000,5,76,4.900499,76.135150,4.900499,76.135150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.409511,-33.399660,34.015713,49.190963,0.000000,0.000000,0.000000,0.000000,2.797217,3.228665,5.540870,1.399479,0.157814,0.014274,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.745037,proposed,0,-126.340000,54.885000,0.448707,0.734430,0.550000,0.795000,-0.101293,-0.060570,-0.152474,1.250287,-0.274453,1.250287,-0.152474,0.070000,0.850000,0,67,-0.077855,67.134252,-0.077855,67.134252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.907374,-33.285793,34.435254,47.435395,0.000000,0.000000,0.000000,0.000000,2.749303,3.193762,5.544474,1.425631,0.179541,0.017915,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.755019,proposed,0,-126.340000,54.885000,0.448744,0.752447,0.540000,0.815000,-0.091256,-0.062553,-0.701380,1.006328,0.091484,1.006328,-0.701380,0.060000,0.730000,6,79,6.406357,79.460331,6.406357,79.460331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.400826,-32.344652,34.119557,45.595796,0.000000,0.000000,0.000000,0.000000,2.646538,3.117130,5.568778,1.704603,0.227324,0.027381,0.503508,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.765042,proposed,0,-126.340000,54.885000,0.448843,0.770731,0.550000,0.825000,-0.101157,-0.054269,-1.128308,0.396432,0.335443,0.396432,-1.128308,0.040000,0.720000,12,87,12.267753,87.001137,12.267753,87.001137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.204924,-32.234627,33.154031,45.135421,0.000000,0.000000,0.000000,0.000000,2.492031,3.047497,5.551149,1.459400,0.202972,0.021415,0.500489,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.775038,proposed,0,-126.340000,54.885000,0.449064,0.789158,0.550000,0.835000,-0.100936,-0.045842,-0.152474,0.396432,0.335443,0.396432,-0.152474,0.030000,0.790000,6,82,5.982557,82.000842,5.982557,82.000842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.781281,-32.859911,34.568805,47.882974,0.000000,0.000000,0.000000,0.000000,2.618813,3.187230,5.555193,1.446330,0.201078,0.018596,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.785039,proposed,0,-126.340000,54.885000,0.449476,0.807781,0.550000,0.845000,-0.100524,-0.037219,-0.762370,2.226120,0.640391,2.226120,-0.762370,0.060000,0.800000,8,67,7.733009,67.323947,7.733009,67.323947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.720198,-33.988316,33.602838,49.209720,0.000000,0.000000,0.000000,0.000000,2.751084,3.270459,5.551294,1.597818,0.206277,0.025394,0.500569,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.795046,proposed,0,-126.340000,54.885000,0.450145,0.826592,0.550000,0.875000,-0.099855,-0.048408,-0.762370,2.226120,-0.030495,2.165131,-0.457422,0.070000,0.740000,7,71,7.268735,71.286859,7.268735,71.286859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.812749,-33.731844,35.372733,47.548589,0.000000,0.000000,0.000000,0.000000,2.837822,3.298737,6.725002,1.782134,0.250599,0.040793,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009315,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.805009,proposed,0,-126.340000,54.885000,0.451136,0.845494,0.550000,0.895000,-0.098864,-0.049506,-0.335443,2.287110,0.152474,2.287110,-0.335443,0.090000,0.760000,2,69,1.704017,69.426741,1.704017,69.426741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.826258,-34.155323,32.879965,46.531716,0.000000,0.000000,0.000000,0.000000,2.726883,3.159209,5.549251,1.607005,0.220912,0.030169,0.500758,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.815041,proposed,0,-126.340000,54.885000,0.452535,0.864692,0.560000,0.915000,-0.107465,-0.050308,0.213464,1.067318,-0.152474,1.067318,0.213464,0.070000,0.680000,-1,87,-1.417738,86.635940,-1.417738,86.635940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.730703,-34.020272,32.907222,46.884215,0.000000,0.000000,0.000000,0.000000,2.709393,3.152061,5.560238,1.570144,0.231478,0.030889,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.825040,proposed,0,-126.340000,54.885000,0.454400,0.883980,0.560000,0.925000,-0.105600,-0.041020,0.274453,0.640391,-0.030495,0.640391,0.274453,0.050000,0.740000,1,87,0.710969,86.828392,0.710969,86.828392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.089906,-35.151382,32.424206,49.479789,0.000000,0.000000,0.000000,0.000000,2.549388,3.238706,5.555847,1.550454,0.213027,0.022954,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.835041,proposed,0,-126.340000,54.885000,0.456811,0.903415,0.570000,0.935000,-0.113189,-0.031585,-0.396432,1.311276,0.213464,1.311276,-0.396432,0.050000,0.790000,7,78,6.787464,78.188665,6.787464,78.188665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.438169,-36.221680,33.233487,49.564631,0.000000,0.000000,0.000000,0.000000,2.551654,3.271803,5.560349,1.512848,0.228605,0.027882,0.500807,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.845015,proposed,0,-126.340000,54.885000,0.459834,0.922927,0.570000,0.955000,-0.110166,-0.032073,-0.274453,2.348100,-0.091484,2.348100,-0.274453,0.050000,0.800000,8,69,7.925888,68.648131,7.925888,68.648131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.291981,-36.577313,35.374659,49.493836,0.000000,0.000000,0.000000,0.000000,2.664438,3.348299,5.563526,1.472414,0.205562,0.024336,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.855045,proposed,0,-126.340000,54.885000,0.463572,0.942669,0.560000,0.985000,-0.096428,-0.042331,-0.945339,2.714037,-0.457422,2.714037,-0.945339,0.050000,0.720000,16,72,16.473365,71.789720,16.473365,71.789720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.764742,-36.127622,35.328297,48.571006,0.000000,0.000000,0.000000,0.000000,2.783569,3.355020,5.565884,1.446103,0.201823,0.019226,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.865040,proposed,0,-126.340000,54.885000,0.468068,0.962442,0.560000,1.005000,-0.091932,-0.042558,-1.006328,3.018985,-0.152474,3.018985,-1.006328,0.080000,0.710000,16,70,15.731483,70.470996,15.731483,70.470996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.121377,-35.723890,37.294639,48.991554,0.000000,0.000000,0.000000,0.000000,2.919101,3.345374,5.554560,1.641557,0.218706,0.021574,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.875039,proposed,0,-126.340000,54.885000,0.473413,0.982309,0.560000,1.035000,-0.086587,-0.052691,-0.030495,1.799193,-0.213464,1.799193,-0.030495,0.110000,0.690000,5,81,5.043086,81.002473,5.043086,81.002473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.012407,-35.203798,40.933598,50.926786,0.000000,0.000000,0.000000,0.000000,3.215052,3.400587,5.556612,1.595690,0.218962,0.027611,0.502968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.885014,proposed,0,-126.340000,54.885000,0.479664,1.002194,0.560000,1.055000,-0.080336,-0.052806,-0.091484,1.006328,0.030495,1.006328,-0.091484,0.110000,0.720000,6,85,6.206290,85.406665,6.206290,85.406665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.892095,-35.724581,37.781878,52.241859,0.000000,0.000000,0.000000,0.000000,3.158167,3.361650,5.556764,1.518955,0.207293,0.017666,0.500806,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.895015,proposed,0,-126.340000,54.885000,0.486927,1.022181,0.570000,1.065000,-0.083073,-0.042819,0.274453,0.518412,0.030495,0.518412,0.274453,0.090000,0.770000,7,86,6.719931,86.005188,6.719931,86.005188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.013613,-36.292448,36.593162,51.612217,0.000000,0.000000,0.000000,0.000000,3.064949,3.331731,5.615339,1.661180,0.219337,0.027061,0.503286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.905009,proposed,0,-126.340000,54.885000,0.495254,1.042180,0.580000,1.095000,-0.084746,-0.052820,0.518412,2.653048,0.030495,2.653048,0.518412,0.080000,0.810000,8,64,8.146272,64.249004,8.146272,64.249004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.513175,-37.382344,36.093179,52.221549,0.000000,0.000000,0.000000,0.000000,3.006005,3.386806,5.556818,1.507394,0.208771,0.015836,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.915011,proposed,0,-126.340000,54.885000,0.504729,1.062198,0.600000,1.125000,-0.095271,-0.062802,0.152474,3.628881,-0.396432,3.628881,0.152474,0.080000,0.740000,13,61,12.871768,60.606496,12.871768,60.606496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.822870,-36.741875,40.840076,52.385440,0.000000,0.000000,0.000000,0.000000,3.207601,3.560178,5.548122,1.610789,0.217589,0.021126,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.925045,proposed,0,-126.340000,54.885000,0.515456,1.082263,0.610000,1.155000,-0.094544,-0.072737,0.030495,2.409089,0.213464,2.409089,0.030495,0.090000,0.650000,15,77,15.011334,77.394698,15.011334,77.394698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.744927,-35.355293,42.220007,51.882187,0.000000,0.000000,0.000000,0.000000,3.240729,3.541514,5.553460,1.452815,0.197448,0.020552,0.501407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.935012,proposed,0,-126.340000,54.885000,0.527387,1.102147,0.620000,1.165000,-0.092613,-0.062853,0.823360,0.457422,0.030495,0.457422,0.823360,0.120000,0.690000,6,91,6.090168,90.953494,6.090168,90.953494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.154990,-34.824499,40.773660,52.503813,0.000000,0.000000,0.000000,0.000000,3.238733,3.413945,5.554194,1.430756,0.208648,0.018741,0.504059,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.945041,proposed,0,-126.340000,54.885000,0.540745,1.122085,0.630000,1.175000,-0.089255,-0.052915,1.067318,-0.030495,-0.091484,-0.030495,1.067318,0.110000,0.760000,6,90,6.470804,90.065801,6.470804,90.065801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.726465,-35.497858,38.077667,54.495359,0.000000,0.000000,0.000000,0.000000,3.159102,3.465872,5.552823,1.465104,0.207584,0.020470,0.503718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.955039,proposed,0,-126.340000,54.885000,0.555474,1.141858,0.640000,1.185000,-0.084526,-0.043142,1.189297,1.128308,-0.091484,1.128308,1.189297,0.100000,0.850000,9,73,9.297499,73.201581,9.297499,73.201581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.953672,-36.435536,37.666094,54.109452,0.000000,0.000000,0.000000,0.000000,3.102543,3.481592,5.557464,1.431985,0.218308,0.019446,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.965012,proposed,0,-126.340000,54.885000,0.571632,1.161453,0.660000,1.215000,-0.088368,-0.053547,-0.091484,2.836017,-0.091484,2.836017,-0.091484,0.100000,0.790000,23,63,23.135270,62.905048,23.135270,62.905048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.187057,-36.287927,40.164045,52.676599,0.000000,0.000000,0.000000,0.000000,3.175280,3.538925,5.554457,1.488780,0.197578,0.018566,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.975040,proposed,0,-126.340000,54.885000,0.589415,1.180997,0.670000,1.245000,-0.080585,-0.064003,0.213464,2.775027,0.030495,2.775027,0.213464,0.130000,0.670000,21,72,21.340187,72.359623,21.340187,72.359623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.500682,-34.771934,47.316707,56.319544,0.000000,0.000000,0.000000,0.000000,3.487803,3.850538,5.550061,1.418303,0.187070,0.016871,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.985041,proposed,0,-126.340000,54.885000,0.608735,1.200292,0.680000,1.265000,-0.071265,-0.064708,0.823360,1.738204,0.030495,1.738204,0.823360,0.180000,0.650000,13,83,12.654186,82.675064,12.654186,82.675064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.308985,-34.595657,47.432341,57.700927,0.000000,0.000000,0.000000,0.000000,3.629248,3.750145,5.551842,1.443421,0.197105,0.022520,0.500982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.995014,proposed,0,-126.340000,54.885000,0.629632,1.219310,0.690000,1.285000,-0.060368,-0.065690,1.982162,0.640391,-0.335443,0.640391,1.982162,0.180000,0.710000,5,86,4.756954,86.196960,4.756954,86.196960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.413408,-35.174580,44.392336,57.524192,0.000000,0.000000,0.000000,0.000000,3.553554,3.628099,6.056050,1.634598,0.356262,0.034781,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.005011,proposed,0,-126.340000,54.885000,0.652253,1.238109,0.720000,1.295000,-0.067747,-0.056891,1.372266,0.640391,-0.030495,0.640391,1.372266,0.130000,0.780000,17,81,17.101531,80.685217,17.101531,80.685217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.702577,-35.870304,39.222362,54.196583,0.000000,0.000000,0.000000,0.000000,3.253488,3.450372,7.299950,3.693663,0.235531,0.033028,0.501905,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011774,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.016822,proposed,0,-126.340000,54.885000,0.681206,1.259938,0.740000,1.315000,-0.058794,-0.055062,1.372266,0.640391,0.640391,2.287110,1.250287,0.100000,0.800000,26,78,25.570127,78.202639,25.570127,78.202639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.608121,-35.713140,42.563036,54.594388,0.000000,0.000000,0.000000,0.000000,3.325496,3.588271,5.563256,2.273300,0.270350,0.039754,0.502069,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.026886,proposed,0,-126.340000,54.885000,0.707816,1.278163,0.750000,1.345000,-0.042184,-0.066837,0.945339,3.018985,-0.579401,3.018985,0.945339,0.180000,0.770000,25,60,24.732762,59.901370,24.732762,59.901370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.101189,-35.612612,45.769386,56.572016,0.000000,0.000000,0.000000,0.000000,3.468233,3.745512,5.564499,1.610094,0.228634,0.024782,0.501126,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.036888,proposed,0,-126.340000,54.885000,0.736070,1.295897,0.770000,1.375000,-0.033930,-0.079103,1.616224,3.201954,-0.091484,3.201954,1.616224,0.220000,0.670000,17,65,17.448696,64.614483,17.448696,64.614483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.095012,-34.420760,53.797183,60.244512,0.000000,0.000000,0.000000,0.000000,3.952575,4.009757,5.569913,1.820139,0.238127,0.038567,0.501086,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.046890,proposed,0,-126.340000,54.885000,0.766153,1.313213,0.790000,1.395000,-0.023847,-0.081787,2.226120,1.067318,0.091484,1.067318,2.226120,0.220000,0.630000,14,85,14.227414,84.862404,14.227414,84.862404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.284019,-33.772959,51.331361,59.224598,0.000000,0.000000,0.000000,0.000000,3.922576,3.802758,5.576648,1.613410,0.226183,0.028308,0.500771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.056886,proposed,0,-126.340000,54.885000,0.798065,1.330062,0.830000,1.395000,-0.031935,-0.064938,2.409089,-0.518412,0.152474,-0.518412,2.409089,0.180000,0.700000,18,93,18.444694,93.429461,18.444694,93.429461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.250015,-33.974635,45.221883,57.974522,0.000000,0.000000,0.000000,0.000000,3.602570,3.628452,6.189284,1.818193,0.282661,0.041799,0.519266,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.066892,proposed,0,-126.340000,54.885000,0.831880,1.346434,0.860000,1.395000,-0.028120,-0.048566,2.714037,-0.762370,-0.396432,-0.762370,2.714037,0.200000,0.820000,16,86,16.077771,85.714284,16.077771,85.714284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.337853,-34.446111,45.696232,59.645864,0.000000,0.000000,0.000000,0.000000,3.612080,3.747641,6.058643,1.596961,0.273258,0.024392,0.502563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008466,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.076885,proposed,0,-126.340000,54.885000,0.867527,1.362246,0.890000,1.405000,-0.022473,-0.042754,2.226120,0.518412,-0.213464,0.518412,2.226120,0.180000,0.810000,26,76,26.198570,75.748126,26.198570,75.748126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.328009,-34.772444,46.080091,58.509734,0.000000,0.000000,0.000000,0.000000,3.610172,3.748791,5.874868,1.673945,0.235236,0.030220,0.500968,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.086886,proposed,0,-126.340000,54.885000,0.905086,1.377495,0.920000,1.425000,-0.014914,-0.047505,2.836017,2.348100,0.030495,2.348100,2.836017,0.220000,0.830000,21,57,20.684849,57.272406,20.684849,57.272406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.172023,-34.667538,48.971890,60.247227,0.000000,0.000000,0.000000,0.000000,3.666441,3.976583,5.561869,1.908710,0.316563,0.061262,0.501457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008363,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.096907,proposed,0,-126.340000,54.885000,0.944615,1.392155,0.950000,1.445000,-0.005385,-0.052845,2.897006,2.531068,-0.213464,2.531068,2.897006,0.220000,0.700000,24,65,23.611579,65.496339,23.611579,65.496339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.782189,-34.036612,52.258869,61.361158,0.000000,0.000000,0.000000,0.000000,3.866689,4.086006,5.602352,1.473419,0.209209,0.022266,0.500461,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.106887,proposed,0,-126.340000,54.885000,0.985858,1.406098,1.000000,1.455000,-0.014142,-0.048902,3.872840,0.762370,-0.213464,0.762370,3.872840,0.240000,0.700000,14,80,14.116964,79.751445,14.116964,79.751445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.636546,-33.585090,48.310733,59.427403,0.000000,0.000000,0.000000,0.000000,3.620207,3.903874,5.558215,1.631925,0.230267,0.027612,0.502250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.116915,proposed,0,-126.340000,54.885000,1.029181,1.419408,1.040000,1.455000,-0.010819,-0.035592,4.909663,-1.555235,-0.030495,-1.555235,4.909663,0.210000,0.700000,10,100,10.081257,99.723239,10.081257,99.723239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.460553,-33.871143,44.232558,59.287714,0.000000,0.000000,0.000000,0.000000,3.478865,3.757014,5.562378,1.759910,0.419619,0.091888,0.503712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008354,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.126899,proposed,0,-126.340000,54.885000,1.074164,1.431920,1.100000,1.445000,-0.025836,-0.013080,4.482736,-2.348100,-0.213464,-2.348100,4.482736,0.170000,0.810000,19,99,18.705994,98.792448,18.705994,98.792448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.702978,-35.163446,42.474942,59.942891,0.000000,0.000000,0.000000,0.000000,3.272883,3.750451,5.624896,1.751726,0.288624,0.034012,0.500551,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.136886,proposed,0,-126.340000,54.885000,1.120993,1.443660,1.150000,1.435000,-0.029007,0.008660,5.153621,-0.335443,-0.091484,-0.335443,5.153621,0.160000,0.920000,17,74,17.218637,73.625789,17.218637,73.625789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.808272,-36.386788,46.004732,62.201795,0.000000,0.000000,0.000000,0.000000,3.336193,3.972938,5.568953,1.501176,0.277711,0.023296,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.146915,proposed,0,-126.340000,54.885000,1.169831,1.454628,1.210000,1.455000,-0.040169,-0.000372,5.397580,3.262944,-0.152474,3.262944,5.397580,0.180000,0.850000,15,48,15.328231,47.895259,15.328231,47.895259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.710665,-36.970889,48.686082,63.317516,0.000000,0.000000,0.000000,0.000000,3.495613,4.202210,5.579587,1.888498,0.276742,0.044824,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008304,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.156891,proposed,0,-126.340000,54.885000,1.220180,1.464683,1.270000,1.495000,-0.049820,-0.030317,6.007476,3.689871,0.030495,3.689871,6.007476,0.170000,0.660000,14,57,13.649920,56.875199,13.649920,56.875199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.343781,-36.326815,52.994648,65.770363,0.000000,0.000000,0.000000,0.000000,3.610786,4.462951,5.580806,1.714082,0.231702,0.035986,0.503524,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.166890,proposed,0,-126.340000,54.885000,1.272382,1.473869,1.340000,1.515000,-0.067618,-0.041131,7.044299,1.616224,-0.213464,1.616224,7.044299,0.170000,0.580000,5,80,5.216742,79.565937,5.216742,79.565937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.688322,-35.778457,50.594059,63.177814,0.000000,0.000000,0.000000,0.000000,3.498616,4.198948,5.579785,1.722278,0.236210,0.039319,0.504711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.176886,proposed,0,-126.340000,54.885000,1.326261,1.482122,1.420000,1.515000,-0.093739,-0.032878,8.325081,-1.677214,-0.518412,-1.677214,8.325081,0.150000,0.650000,-5,101,-5.255522,100.746013,-5.255522,100.746013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.091151,-35.683769,48.744242,63.004472,0.000000,0.000000,0.000000,0.000000,3.391458,4.018452,5.593127,1.909327,0.334566,0.054932,0.501583,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008410,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.186897,proposed,0,-126.340000,54.885000,1.381867,1.489420,1.510000,1.495000,-0.128133,-0.005580,8.386070,-2.957996,-0.152474,-2.957996,8.386070,0.090000,0.790000,-1,101,-1.136139,101.076284,-1.136139,101.076284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.587931,-36.371411,49.398810,66.044451,0.000000,0.000000,0.000000,0.000000,3.454546,4.139383,5.603136,1.719641,0.315782,0.039104,0.505140,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.196891,proposed,0,-126.340000,54.885000,1.438973,1.495706,1.600000,1.485000,-0.161027,0.010706,7.959143,-0.823360,-0.396432,-0.823360,7.959143,0.070000,0.910000,5,73,4.615387,73.478819,4.615387,73.478819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.757222,-37.486824,52.002640,67.611257,0.000000,0.000000,0.000000,0.000000,3.663256,4.318989,6.876393,1.737924,0.330226,0.042325,0.505406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009504,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.206886,proposed,0,-126.340000,54.885000,1.497618,1.500963,1.690000,1.495000,-0.192382,0.005963,8.691018,2.714037,0.091484,2.714037,8.691018,0.060000,0.880000,0,45,0.410524,44.625952,0.410524,44.625952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.525326,-37.950856,56.535449,69.604936,0.000000,0.000000,0.000000,0.000000,3.949126,4.641235,5.573224,1.629332,0.232186,0.037371,0.500775,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.216893,proposed,0,-126.340000,54.885000,1.557796,1.505161,1.790000,1.525000,-0.232204,-0.019839,8.934977,3.811850,-0.152474,3.811850,8.934977,0.060000,0.660000,-3,51,-2.758583,50.870956,-2.758583,50.870956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.162834,-37.014490,60.920890,72.675592,0.000000,0.000000,0.000000,0.000000,4.274904,4.933896,5.604541,1.829762,0.295229,0.050737,0.501304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008295,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.226905,proposed,0,-126.340000,54.885000,1.619414,1.508268,1.880000,1.545000,-0.260586,-0.036732,8.386070,1.372266,-0.396432,1.372266,8.386070,0.070000,0.510000,-1,82,-0.660958,82.066367,-0.660958,82.066367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.346196,-35.586554,59.110150,70.310382,0.000000,0.000000,0.000000,0.000000,4.313683,4.701569,5.606726,1.448911,0.199870,0.019958,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.236880,proposed,0,-126.340000,54.885000,1.682135,1.510250,1.970000,1.545000,-0.287865,-0.034750,8.447060,-2.897006,-0.396432,-2.897006,8.447060,0.040000,0.640000,0,105,0.151239,105.292092,0.151239,105.292092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.495414,-34.495969,56.188713,68.604920,0.000000,0.000000,0.000000,0.000000,4.154608,4.463964,5.552578,1.657232,0.248820,0.024340,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.246913,proposed,0,-126.340000,54.885000,1.746473,1.511096,2.060000,1.515000,-0.313527,-0.003904,8.203101,-3.933829,-0.091484,-3.933829,8.203101,0.050000,0.820000,-1,100,-0.966576,99.982629,-0.966576,99.982629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.869472,-34.460943,57.181719,72.705210,0.000000,0.000000,0.000000,0.000000,4.175096,4.635472,5.554449,1.438391,0.278006,0.020112,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.256914,proposed,0,-126.340000,54.885000,1.811786,1.510772,2.140000,1.495000,-0.328214,0.015772,7.410237,-1.128308,0.091484,-1.128308,7.410237,0.040000,0.910000,7,69,7.405227,69.260900,7.405227,69.260900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.226407,-34.814211,58.070584,73.631033,0.000000,0.000000,0.000000,0.000000,4.212003,4.750101,5.552443,1.447522,0.260387,0.020232,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.266889,proposed,0,-126.340000,54.885000,1.878016,1.509270,2.220000,1.505000,-0.341984,0.004270,6.922320,2.104141,-0.396432,2.104141,6.922320,0.040000,0.820000,13,47,13.182378,47.389614,13.182378,47.389614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.845830,-34.508435,61.327011,74.117893,0.000000,0.000000,0.000000,0.000000,4.337449,4.989940,5.569918,1.479684,0.206037,0.017316,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.276911,proposed,0,-126.340000,54.885000,1.945561,1.506558,2.290000,1.535000,-0.344439,-0.028442,5.824507,3.628881,-0.213464,3.628881,5.824507,0.070000,0.640000,21,47,20.897067,46.518329,20.897067,46.518329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.860568,-34.088021,62.208895,75.553781,0.000000,0.000000,0.000000,0.000000,4.413747,5.153591,5.554029,1.501874,0.197723,0.019701,0.500387,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.286913,proposed,0,-126.340000,54.885000,2.013893,1.502634,2.350000,1.545000,-0.336107,-0.042366,5.946486,0.579401,-0.396432,0.579401,5.946486,0.100000,0.490000,18,83,17.830684,82.507612,17.830684,82.507612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.573604,-32.787255,62.282539,75.950075,0.000000,0.000000,0.000000,0.000000,4.389213,5.096562,5.552938,1.446320,0.203789,0.020509,0.500624,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.296883,proposed,0,-126.340000,54.885000,2.082822,1.497502,2.410000,1.535000,-0.327178,-0.037498,5.336590,-3.628881,-0.030495,-3.628881,5.336590,0.130000,0.620000,19,106,19.126112,106.029517,19.126112,106.029517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.713906,-32.791929,55.157457,73.241599,0.000000,0.000000,0.000000,0.000000,3.806651,4.643637,5.553772,1.473937,0.233580,0.019802,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.306912,proposed,0,-126.340000,54.885000,2.152894,1.491102,2.480000,1.495000,-0.327106,-0.003898,6.312424,-3.811850,0.152474,-3.811850,6.312424,0.160000,0.800000,7,94,7.255780,94.047369,7.255780,94.047369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.842155,-33.871344,55.445759,76.131671,0.000000,0.000000,0.000000,0.000000,3.726947,4.724618,5.551892,1.461215,0.286473,0.019720,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.316912,proposed,0,-126.340000,54.885000,2.223399,1.483480,2.550000,1.475000,-0.326601,0.008480,6.190445,-0.945339,0.152474,-0.945339,6.190445,0.160000,0.870000,9,64,9.043577,63.634045,9.043577,63.634045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.629466,-34.966245,54.121274,73.586625,0.000000,0.000000,0.000000,0.000000,3.682623,4.638481,5.551862,1.438262,0.231197,0.019829,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.326885,proposed,0,-126.340000,54.885000,2.294243,1.474643,2.610000,1.485000,-0.315757,-0.010357,6.190445,1.677214,-0.274453,1.677214,6.190445,0.140000,0.770000,15,47,14.952361,46.941785,14.952361,46.941785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.611298,-34.883418,56.061264,70.450842,0.000000,0.000000,0.000000,0.000000,3.646652,4.681069,5.563518,1.523350,0.226044,0.025577,0.500919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.336923,proposed,0,-126.340000,54.885000,2.365995,1.464503,2.680000,1.495000,-0.314005,-0.030497,6.068465,2.531068,-0.091484,2.531068,6.068465,0.100000,0.620000,24,50,23.633644,49.985261,23.633644,49.985261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.487935,-34.200347,58.076168,70.669644,0.000000,0.000000,0.000000,0.000000,3.893232,4.777991,5.589308,1.471631,0.204940,0.020745,0.503452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.346911,proposed,0,-126.340000,54.885000,2.437727,1.453181,2.740000,1.505000,-0.302273,-0.051819,6.617372,-0.274453,-0.030495,-0.274453,6.617372,0.190000,0.510000,10,79,9.756195,79.436525,9.756195,79.436525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.151790,-32.515637,59.372297,71.120996,0.000000,0.000000,0.000000,0.000000,3.967144,4.715192,5.552436,1.577290,0.197963,0.019077,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.356880,proposed,0,-126.340000,54.885000,2.509553,1.440662,2.820000,1.485000,-0.310447,-0.044338,6.861330,-4.543725,0.274453,-4.543725,6.861330,0.180000,0.600000,7,107,6.531419,106.718588,6.531419,106.718588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.077009,-31.981544,55.527742,71.363765,0.000000,0.000000,0.000000,0.000000,3.629509,4.469787,5.553134,1.462557,0.232308,0.019599,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.366922,proposed,0,-126.340000,54.885000,2.582048,1.426834,2.900000,1.445000,-0.317952,-0.018166,7.105289,-4.909663,-0.030495,-4.909663,7.105289,0.170000,0.830000,5,91,4.641294,91.406445,4.641294,91.406445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.459763,-33.178959,55.840602,74.679811,0.000000,0.000000,0.000000,0.000000,3.685443,4.604515,5.555723,1.429937,0.289235,0.018850,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.376914,proposed,0,-126.340000,54.885000,2.654218,1.411879,2.980000,1.425000,-0.325782,-0.013121,7.288257,-0.945339,0.030495,-0.945339,7.288257,0.150000,0.880000,7,53,6.610717,53.152162,6.610717,53.152162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.884886,-34.190553,56.987677,72.811153,0.000000,0.000000,0.000000,0.000000,3.764838,4.646092,5.552943,1.478873,0.240606,0.020379,0.500595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.386886,proposed,0,-126.340000,54.885000,2.726186,1.395782,3.060000,1.435000,-0.333814,-0.039218,7.654195,2.226120,-0.396432,2.226120,7.654195,0.110000,0.730000,10,35,9.881514,35.405443,9.881514,35.405443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.912361,-33.407245,61.688766,72.763743,0.000000,0.000000,0.000000,0.000000,4.079495,4.874314,5.641320,1.638397,0.222444,0.024822,0.502471,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.396886,proposed,0,-126.340000,54.885000,2.798202,1.378489,3.140000,1.445000,-0.341798,-0.066511,7.288257,1.982162,-0.396432,1.982162,7.288257,0.140000,0.520000,10,52,9.517715,51.826976,9.517715,51.826976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.214347,-31.364988,65.200719,74.600558,0.000000,0.000000,0.000000,0.000000,4.402922,5.032200,5.561819,1.623712,0.219962,0.026483,0.500886,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.406890,proposed,0,-126.340000,54.885000,2.869987,1.360065,3.220000,1.435000,-0.350013,-0.074935,7.532216,-1.982162,-0.213464,-1.982162,7.532216,0.130000,0.480000,7,86,7.013245,86.131758,7.013245,86.131758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.705667,-28.939505,61.793083,70.369943,0.000000,0.000000,0.000000,0.000000,4.260422,4.629710,7.880603,1.775799,0.275139,0.037832,0.504966,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010487,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.417408,proposed,0,-126.340000,54.885000,2.945085,1.339515,3.300000,1.395000,-0.354915,-0.055485,7.593205,-6.312424,0.030495,-6.312424,7.593205,0.060000,0.580000,13,109,12.966708,108.707624,12.966708,108.707624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.570032,-27.322824,59.724968,70.345418,0.000000,0.000000,0.000000,0.000000,4.159670,4.469676,5.557086,1.654796,0.268694,0.027622,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.427474,proposed,0,-126.340000,54.885000,3.016488,1.318755,3.390000,1.345000,-0.373512,-0.026245,7.715185,-6.190445,0.091484,-6.190445,7.715185,0.120000,0.820000,2,94,1.805936,93.776904,1.805936,93.776904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.389476,-27.399926,61.475012,75.150888,0.000000,0.000000,0.000000,0.000000,4.244921,4.733607,5.569982,1.748466,0.313019,0.034409,0.888125,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008565,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.437477,proposed,0,-126.340000,54.885000,3.086906,1.297105,3.460000,1.315000,-0.373094,-0.017895,7.227268,-2.165131,-0.091484,-2.165131,7.227268,0.120000,0.870000,6,55,5.628080,55.219222,5.628080,55.219222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.238065,-27.383922,61.394553,73.629164,0.000000,0.000000,0.000000,0.000000,4.207646,4.716310,5.570169,1.593544,0.257667,0.022025,0.500659,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.447470,proposed,0,-126.340000,54.885000,3.156636,1.274502,3.540000,1.325000,-0.383364,-0.050498,6.922320,3.323933,-0.274453,3.323933,6.922320,0.110000,0.750000,10,16,9.990413,15.612808,9.990413,15.612808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.037049,-26.863100,65.166600,74.894883,0.000000,0.000000,0.000000,0.000000,4.453388,5.025041,5.561222,1.698793,0.223207,0.031615,0.501225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.457471,proposed,0,-126.340000,54.885000,3.225702,1.250959,3.610000,1.345000,-0.384298,-0.094041,5.885497,3.140965,-0.762370,3.140965,5.885497,0.120000,0.470000,17,35,17.016095,35.321508,17.016095,35.321508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.154423,-23.685024,72.907863,81.839936,0.000000,0.000000,0.000000,0.000000,4.888015,5.521404,5.555928,1.505553,0.200419,0.026694,0.501444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.467468,proposed,0,-126.340000,54.885000,3.293952,1.226549,3.670000,1.345000,-0.376048,-0.118451,5.519559,-1.494245,-0.091484,-1.494245,5.519559,0.120000,0.350000,19,80,19.274151,81.444112,19.274151,81.444112,0.000000,-1.122605,0.000000,64.000000,0.000000,0.000000,-99.262511,-20.776338,69.264359,78.503608,0.000000,0.000000,0.000000,0.000000,4.715989,5.148109,5.549287,1.434921,0.188547,0.017839,0.500335,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.477498,proposed,0,-126.340000,54.885000,3.361558,1.201233,3.730000,1.295000,-0.368442,-0.093767,5.519559,-7.288257,-0.213464,-7.288257,5.519559,0.170000,0.590000,10,108,10.180940,108.275341,10.180940,108.275341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.634593,-19.264596,65.835774,78.471025,0.000000,0.000000,0.000000,0.000000,4.419724,4.930695,5.543489,1.484977,0.243167,0.017454,0.505419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.487501,proposed,0,-126.340000,54.885000,3.428033,1.175221,3.790000,1.235000,-0.361967,-0.059779,5.336590,-7.959143,-0.213464,-7.959143,5.336590,0.170000,0.800000,10,100,9.742264,99.861604,9.742264,99.861604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.070340,-19.442986,67.465368,84.625521,0.000000,0.000000,0.000000,0.000000,4.446422,5.191477,5.547750,1.478877,0.333955,0.019891,0.503984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.497498,proposed,0,-126.340000,54.885000,3.493454,1.148525,3.850000,1.185000,-0.356546,-0.036475,5.336590,-4.299767,0.213464,-4.299767,5.336590,0.170000,0.920000,10,60,9.996424,59.959813,9.996424,59.959813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.583179,-19.789433,68.214164,83.259580,0.000000,0.000000,0.000000,0.000000,4.466252,5.222114,5.550761,1.596158,0.259689,0.027882,0.500964,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.507502,proposed,0,-126.340000,54.885000,3.557846,1.121169,3.910000,1.185000,-0.352154,-0.063831,4.299767,1.616224,0.030495,1.616224,4.299767,0.120000,0.780000,27,19,26.808549,19.397575,26.808549,19.397575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.336207,-19.080076,70.562014,81.777684,0.000000,0.000000,0.000000,0.000000,4.588846,5.355873,5.553370,3.926393,0.259083,0.047308,0.501247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010298,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.517842,proposed,0,-126.340000,54.885000,3.623198,1.092299,3.950000,1.215000,-0.326802,-0.122701,3.140965,4.055809,0.091484,4.055809,3.140965,0.180000,0.570000,32,11,31.916032,10.707365,31.916032,10.707365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.731573,-17.401994,74.119267,84.804696,0.000000,0.000000,0.000000,0.000000,4.827645,5.674658,5.567020,1.642597,0.227171,0.026733,0.500780,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.527904,proposed,0,-126.340000,54.885000,3.685561,1.063695,4.000000,1.225000,-0.314439,-0.161305,3.933829,0.213464,-0.274453,0.213464,3.933829,0.240000,0.300000,17,56,16.874469,61.631299,16.874469,61.631299,0.000000,-5.923934,0.000000,64.000000,0.000000,0.000000,-96.067275,-14.582330,77.894102,91.479039,0.000000,0.000000,0.000000,0.000000,4.956499,5.924254,5.557152,1.434033,0.202514,0.016459,0.500590,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.537901,proposed,0,-126.340000,54.885000,3.746266,1.034854,4.050000,1.195000,-0.303734,-0.160146,4.726694,-6.922320,-0.213464,-6.922320,4.726694,0.270000,0.360000,2,101,2.253129,107.783515,2.253129,107.783515,0.000000,-7.076149,0.000000,64.000000,0.000000,0.000000,-94.520520,-12.527618,71.995447,87.715888,0.000000,0.000000,0.000000,0.000000,4.690282,5.735595,5.540371,1.459932,0.224846,0.020394,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.547941,proposed,0,-126.340000,54.885000,3.805929,1.005541,4.090000,1.115000,-0.284071,-0.109459,4.421746,-10.215758,0.457422,-10.215758,4.421746,0.170000,0.640000,15,107,15.240139,107.461513,15.240139,107.461513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.050090,-12.194628,73.583044,93.768559,0.000000,0.000000,0.000000,0.000000,4.730789,5.764451,5.547092,1.486517,0.285859,0.019274,0.501109,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.557933,proposed,0,-126.340000,54.885000,3.863962,0.976105,4.150000,1.035000,-0.286038,-0.058895,4.055809,-7.715185,-0.152474,-7.715185,4.055809,0.160000,0.860000,20,87,19.672172,87.399610,19.672172,87.399610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.805899,-12.575526,78.624382,97.592136,0.000000,0.000000,0.000000,0.000000,4.875509,5.906905,5.552206,1.513324,0.276245,0.032160,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.567905,proposed,0,-126.340000,54.885000,3.920505,0.946546,4.190000,0.995000,-0.269495,-0.048454,2.775027,-1.738204,0.030495,-1.738204,2.775027,0.170000,0.890000,32,42,32.289959,35.795502,32.289959,35.795502,0.000000,6.604109,0.000000,64.000000,0.000000,0.000000,-94.047636,-12.686703,79.633098,95.460363,0.000000,0.000000,0.000000,0.000000,4.920776,5.958086,5.558589,1.507142,0.216072,0.024191,0.500951,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.577889,proposed,0,-126.340000,54.885000,3.975714,0.916851,4.230000,1.005000,-0.254286,-0.088149,2.592058,3.506902,-0.335443,3.506902,2.592058,0.250000,0.670000,27,7,26.775120,7.177067,26.775120,7.177067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.322304,-11.980998,82.456544,96.177841,0.000000,0.000000,0.000000,0.000000,5.088785,6.218450,5.548245,1.488467,0.200646,0.018317,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.587933,proposed,0,-126.340000,54.885000,4.029810,0.886963,4.260000,1.035000,-0.230190,-0.148037,3.018985,3.567892,-0.274453,3.567892,3.018985,0.300000,0.350000,18,28,17.994730,28.226523,17.994730,28.226523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.960183,-9.722138,88.899218,105.969261,0.000000,0.000000,0.000000,0.000000,5.649261,6.763343,5.585323,1.732616,0.225757,0.035904,0.501291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.597937,proposed,0,-126.340000,54.885000,4.082221,0.857273,4.300000,1.035000,-0.217779,-0.177727,4.177788,-2.287110,-0.274453,-2.287110,4.177788,0.310000,0.260000,5,73,4.660006,81.941467,4.660006,81.941467,0.000000,-8.714945,0.000000,64.000000,0.000000,0.000000,-96.585729,-7.490390,84.762869,100.425037,0.000000,0.000000,0.000000,0.000000,5.339007,6.656075,5.561478,1.514995,0.231887,0.021481,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.607934,proposed,0,-126.340000,54.885000,4.133121,0.827766,4.350000,0.975000,-0.216879,-0.147234,4.238777,-8.447060,-0.213464,-8.447060,4.238777,0.220000,0.420000,11,107,11.127863,107.319794,11.127863,107.319794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.961146,-5.774988,80.216478,96.432436,0.000000,0.000000,0.000000,0.000000,4.934146,6.303259,5.552436,1.494350,0.267950,0.020415,0.612614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.617932,proposed,0,-126.340000,54.885000,4.182538,0.798510,4.400000,0.885000,-0.217462,-0.086490,3.384923,-9.727842,0.274453,-9.727842,3.384923,0.180000,0.760000,22,107,21.577802,107.014443,21.577802,107.014443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.915145,-5.680975,84.001815,102.172059,0.000000,0.000000,0.000000,0.000000,5.189182,6.405795,5.554124,1.507282,0.284922,0.022626,0.500520,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.627933,proposed,0,-126.340000,54.885000,4.230472,0.769590,4.440000,0.825000,-0.209528,-0.055410,2.409089,-5.275601,0.213464,-5.275601,2.409089,0.210000,1.000000,27,62,27.248874,54.191668,27.248874,54.191668,0.000000,7.822775,0.000000,64.000000,0.000000,0.000000,-95.307569,-6.064076,87.389535,105.472689,0.000000,0.000000,0.000000,0.000000,5.396739,6.485755,5.552480,1.496625,0.334057,0.021476,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.637935,proposed,0,-126.340000,54.885000,4.276910,0.741106,4.460000,0.815000,-0.183090,-0.073894,1.738204,1.189297,-0.274453,1.189297,1.738204,0.250000,0.800000,32,17,31.900355,16.089127,31.900355,16.089127,0.000000,0.925316,0.000000,64.000000,0.000000,0.000000,-95.984632,-5.201518,91.062635,105.543222,0.000000,0.000000,0.000000,0.000000,5.537324,6.691661,5.552673,1.446843,0.200942,0.019491,0.500546,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.647935,proposed,0,-126.340000,54.885000,4.321835,0.713162,4.480000,0.835000,-0.158165,-0.121838,1.006328,4.543725,-0.091484,4.543725,1.006328,0.300000,0.500000,35,10,34.675380,10.039522,34.675380,10.039522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.483070,-3.724332,92.544183,108.059740,0.000000,0.000000,0.000000,0.000000,5.678348,6.872930,5.548686,1.460853,0.190224,0.017563,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.657930,proposed,0,-126.340000,54.885000,4.365243,0.685856,4.500000,0.855000,-0.134757,-0.169144,1.982162,0.579401,-0.030495,0.579401,1.982162,0.350000,0.250000,21,55,20.537144,60.785686,20.537144,60.785686,0.000000,-5.746164,0.000000,64.000000,0.000000,0.000000,-98.057867,-1.679471,94.007523,111.106641,0.000000,0.000000,0.000000,0.000000,5.721231,7.234735,5.555852,1.453959,0.194011,0.019458,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.667934,proposed,0,-126.340000,54.885000,4.407206,0.659242,4.530000,0.825000,-0.122794,-0.165758,2.592058,-6.251434,-0.396432,-6.251434,2.592058,0.270000,0.330000,22,100,22.051590,107.016833,22.051590,107.016833,0.000000,-6.977312,0.000000,64.000000,0.000000,0.000000,-97.072684,-0.237412,86.038681,102.127192,0.000000,0.000000,0.000000,0.000000,5.356222,6.821838,5.551346,1.576998,0.273779,0.023001,0.502568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.677933,proposed,0,-126.340000,54.885000,4.447676,0.633452,4.570000,0.755000,-0.122324,-0.121548,3.262944,-9.788831,-0.213464,-9.788831,3.262944,0.270000,0.630000,13,107,13.344393,106.858507,13.344393,106.858507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.535624,-0.107664,86.836157,105.103254,0.000000,0.000000,0.000000,0.000000,5.373485,6.776211,5.565607,1.705367,0.302078,0.029362,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.687904,proposed,0,-126.340000,54.885000,4.486584,0.608632,4.610000,0.685000,-0.123416,-0.076368,3.262944,-6.556382,0.152474,-6.556382,3.262944,0.270000,0.870000,12,77,11.932492,77.306690,11.932492,77.306690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.013605,-0.279379,90.607109,109.090632,0.000000,0.000000,0.000000,0.000000,5.446349,6.853079,5.611842,1.502264,0.273897,0.028346,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.697907,proposed,0,-126.340000,54.885000,4.524183,0.584725,4.640000,0.655000,-0.115817,-0.070275,1.860183,-0.335443,0.213464,-0.335443,1.860183,0.220000,0.870000,32,32,31.765241,26.725403,31.765241,26.725403,0.000000,5.581287,0.000000,64.000000,0.000000,0.000000,-95.594435,0.046042,90.531885,104.018722,0.000000,0.000000,0.000000,0.000000,5.575008,6.549979,5.558108,1.561120,0.230009,0.027848,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.707937,proposed,0,-126.340000,54.885000,4.560467,0.561839,4.660000,0.675000,-0.099533,-0.113161,1.189297,3.872840,-0.640391,3.872840,1.189297,0.220000,0.600000,41,12,40.664388,12.436670,40.664388,12.436670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.675588,0.404468,92.392065,104.838082,0.000000,0.000000,0.000000,0.000000,5.821157,6.745375,5.561292,1.716497,0.244098,0.033624,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.717911,proposed,0,-126.340000,54.885000,4.595162,0.540252,4.680000,0.705000,-0.084838,-0.164748,0.762370,2.104141,-0.457422,2.104141,0.762370,0.320000,0.340000,32,46,32.256162,46.267380,32.256162,46.267380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.630381,1.446120,92.077885,107.906811,0.000000,0.000000,0.000000,0.000000,5.772094,6.896121,6.593759,1.685942,0.267572,0.037824,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.727907,proposed,0,-126.340000,54.885000,4.628576,0.519874,4.700000,0.705000,-0.071424,-0.185126,2.043152,-3.689871,-0.335443,-3.689871,2.043152,0.260000,0.320000,27,91,26.776048,96.428155,26.776048,96.428155,0.000000,-5.160775,0.000000,64.000000,0.000000,0.000000,-96.573633,1.876534,84.442778,98.125032,0.000000,0.000000,0.000000,0.000000,5.225681,6.537006,5.573197,1.518473,0.224494,0.027887,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.737936,proposed,0,-126.340000,54.885000,4.660769,0.500774,4.730000,0.645000,-0.069231,-0.144226,3.018985,-7.349247,0.274453,-7.349247,3.018985,0.330000,0.570000,6,107,6.155274,107.235736,6.155274,107.235736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.732683,0.870747,81.145151,98.012222,0.000000,0.000000,0.000000,0.000000,4.960541,6.256903,5.568914,1.829655,0.298357,0.042845,0.503256,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.747909,proposed,0,-126.340000,54.885000,4.691488,0.483202,4.760000,0.595000,-0.068512,-0.111798,3.018985,-7.349247,0.213464,-5.458569,3.506902,0.260000,0.810000,12,94,11.737285,94.435127,11.737285,94.435127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.267967,-0.267098,83.080321,101.200538,0.000000,0.000000,0.000000,0.000000,5.067879,6.234426,5.593950,1.867406,0.327117,0.054680,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008357,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.757913,proposed,0,-126.340000,54.885000,4.721039,0.467077,4.800000,0.575000,-0.078961,-0.107923,1.738204,0.396432,0.335443,0.396432,1.738204,0.180000,0.910000,34,49,33.752836,24.301122,33.752836,24.301122,0.000000,25.134006,0.000000,64.000000,0.000000,0.000000,-93.025144,-2.446266,84.717000,100.928571,0.000000,0.000000,0.000000,0.000000,5.397482,6.242062,6.851929,1.761712,0.321664,0.046517,0.500950,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009495,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.767908,proposed,0,-126.340000,54.885000,4.749334,0.452545,4.820000,0.615000,-0.070666,-0.162455,0.823360,6.373413,-0.396432,6.373413,0.823360,0.210000,0.770000,41,4,40.656283,-16.132653,40.656283,-16.132653,0.000000,20.567780,0.000000,64.000000,0.000000,0.000000,-92.791776,-4.436266,88.509681,104.723727,0.000000,0.000000,0.000000,0.000000,5.664620,6.723990,6.380018,1.765045,0.264950,0.042395,1.234652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.777903,proposed,0,-126.340000,54.885000,4.776434,0.439662,4.830000,0.685000,-0.053566,-0.245338,0.579401,7.593205,-1.128308,7.593205,0.579401,0.300000,0.470000,33,-6,32.608313,-6.327586,32.608313,-6.327586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.181835,-4.672725,89.720797,106.162103,0.000000,0.000000,0.000000,0.000000,5.682965,6.896530,7.093901,1.663164,0.258415,0.033739,0.505684,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009566,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.787901,proposed,0,-126.340000,54.885000,4.802382,0.428495,4.850000,0.725000,-0.047618,-0.296505,1.799193,2.897006,0.335443,2.897006,1.799193,0.370000,0.170000,11,39,10.717091,55.446700,10.717091,55.446700,0.000000,-16.774286,0.000000,64.000000,0.000000,0.000000,-91.017177,-2.973993,96.130509,117.793359,0.000000,0.000000,0.000000,0.000000,6.128385,7.605842,5.577979,1.690677,0.241009,0.026819,0.500910,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.797909,proposed,0,-126.340000,54.885000,4.827225,0.419105,4.870000,0.705000,-0.042775,-0.285895,2.165131,-6.312424,0.091484,-6.312424,2.165131,0.280000,0.200000,14,84,13.528480,106.524239,13.528480,106.524239,0.000000,-22.851825,0.000000,64.000000,0.000000,0.000000,-87.324532,-0.039410,91.880240,111.386485,0.000000,0.000000,0.000000,0.000000,5.924903,7.521158,5.857685,1.749346,0.302056,0.038515,0.501365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008460,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.807908,proposed,0,-126.340000,54.885000,4.850950,0.411571,4.900000,0.615000,-0.049050,-0.203429,1.982162,-13.021280,-0.335443,-13.021280,1.982162,0.210000,0.470000,21,106,21.303729,106.460867,21.303729,106.460867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.800605,3.963046,95.911183,112.577691,0.000000,0.000000,0.000000,0.000000,5.880659,7.767894,5.581924,1.751972,0.287294,0.031442,0.513487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.817863,proposed,0,-126.340000,54.885000,4.873516,0.405960,4.910000,0.495000,-0.036484,-0.089040,1.067318,-12.838311,-0.213464,-12.838311,1.067318,0.250000,0.760000,23,106,23.119697,106.232329,23.119697,106.232329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.009376,8.245250,102.233164,116.873511,0.000000,0.000000,0.000000,0.000000,6.085183,8.113304,5.567934,3.814610,0.386817,0.043718,0.502560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010328,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.828227,proposed,0,-126.340000,54.885000,4.895920,0.402177,4.920000,0.405000,-0.024080,-0.002823,0.091484,-7.349247,-0.335443,-7.349247,0.091484,0.240000,1.020000,34,95,33.520476,95.069904,33.520476,95.069904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.507042,11.406960,104.723330,119.732630,0.000000,0.000000,0.000000,0.000000,6.190815,8.146310,5.558144,1.666132,0.634283,0.036408,0.501154,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008406,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.838285,proposed,0,-126.340000,54.885000,4.916633,0.400562,4.920000,0.375000,-0.003367,0.025562,-1.067318,-0.030495,-0.457422,-0.030495,-1.067318,0.280000,0.940000,42,50,42.167966,46.358120,42.167966,46.358120,0.000000,3.711784,0.000000,64.000000,0.000000,0.000000,-84.892273,12.140515,102.424622,117.657662,0.000000,0.000000,0.000000,0.000000,6.213867,7.758642,5.568736,1.604628,0.306506,0.030337,0.505305,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.848291,proposed,0,-126.340000,54.885000,4.936258,0.401008,4.920000,0.405000,0.016258,-0.003992,-0.396432,6.556382,-0.335443,6.556382,-0.396432,0.350000,0.750000,31,8,31.195516,7.504766,31.195516,7.504766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.358531,10.944187,102.843129,119.729809,0.000000,0.000000,0.000000,0.000000,6.242518,7.616920,5.563084,1.669606,0.244901,0.032742,0.504531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.858292,proposed,0,-126.340000,54.885000,4.954918,0.403535,4.930000,0.495000,0.024918,-0.091465,-0.152474,7.959143,0.335443,7.959143,-0.152474,0.370000,0.410000,27,20,26.934530,19.844799,26.934530,19.844799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.578109,9.581723,107.811134,129.850191,0.000000,0.000000,0.000000,0.000000,6.644234,8.187195,5.570058,1.636843,0.249335,0.030453,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.868290,proposed,0,-126.340000,54.885000,4.972637,0.408172,4.930000,0.545000,0.042637,-0.136828,1.311276,2.897006,0.091484,2.897006,1.311276,0.330000,0.250000,20,65,19.589095,75.393294,19.589095,75.393294,0.000000,-10.548495,0.000000,64.000000,0.000000,0.000000,-87.915308,7.479021,104.477218,126.022139,0.000000,0.000000,0.000000,0.000000,6.320338,7.986964,5.562259,1.475062,0.205778,0.018649,0.501910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.878289,proposed,0,-126.340000,54.885000,4.989443,0.414944,4.960000,0.525000,0.029443,-0.110056,0.884349,-4.543725,-0.274453,-4.543725,0.884349,0.280000,0.390000,25,106,25.251027,106.184971,25.251027,106.184971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.677621,6.424862,97.317773,117.763705,0.000000,0.000000,0.000000,0.000000,5.860489,7.557171,5.553415,1.621566,0.271910,0.024863,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.888292,proposed,0,-126.340000,54.885000,5.005348,0.423873,4.980000,0.475000,0.025348,-0.051127,1.738204,-7.166278,0.213464,-7.166278,1.738204,0.270000,0.680000,17,106,17.274652,106.090308,17.274652,106.090308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.644863,5.588191,98.808712,119.543086,0.000000,0.000000,0.000000,0.000000,5.985125,7.609757,5.560913,1.535195,0.306191,0.015935,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.898287,proposed,0,-126.340000,54.885000,5.020342,0.434959,5.000000,0.445000,0.020342,-0.010041,1.738204,-3.018985,0.823360,-3.018985,1.738204,0.260000,0.910000,17,86,17.404348,85.813532,17.404348,85.813532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.499799,5.327807,101.447977,120.996234,0.000000,0.000000,0.000000,0.000000,6.137308,7.637091,5.590432,1.754545,0.404209,0.034686,0.501067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008298,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.908290,proposed,0,-126.340000,54.885000,5.034456,0.448227,5.020000,0.455000,0.014456,-0.006773,0.274453,3.567892,0.823360,3.567892,0.274453,0.230000,0.860000,35,41,34.596404,38.611558,34.596404,38.611558,0.000000,2.201975,0.000000,64.000000,0.000000,0.000000,-89.238394,4.014589,97.256892,113.383170,0.000000,0.000000,0.000000,0.000000,6.092395,7.057601,5.558835,1.480749,0.221446,0.019238,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.918289,proposed,0,-126.340000,54.885000,5.047670,0.463661,5.020000,0.515000,0.027670,-0.051339,-0.396432,8.325081,0.030495,8.325081,-0.396432,0.280000,0.650000,37,16,37.065813,15.693896,37.065813,15.693896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.757428,2.401654,98.020588,113.919916,0.000000,0.000000,0.000000,0.000000,6.233756,7.309295,5.553953,1.462606,0.215606,0.020219,0.501031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.928289,proposed,0,-126.340000,54.885000,5.059983,0.481259,5.020000,0.595000,0.039983,-0.113741,-0.762370,7.654195,-0.030495,7.654195,-0.762370,0.330000,0.360000,35,44,34.805067,43.611342,34.805067,43.611342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.177921,1.353872,98.652145,115.813241,0.000000,0.000000,0.000000,0.000000,6.248878,7.436146,5.561040,1.553212,0.207068,0.020413,0.504382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.938289,proposed,0,-126.340000,54.885000,5.071384,0.501008,5.030000,0.635000,0.041384,-0.133992,0.213464,1.860183,0.091484,1.860183,0.213464,0.380000,0.330000,18,89,17.963047,95.482195,17.963047,95.482195,0.000000,-6.870853,0.000000,64.000000,0.000000,0.000000,-93.361296,0.574432,92.578403,109.855024,0.000000,0.000000,0.000000,0.000000,5.752490,7.013593,5.552132,1.487752,0.213027,0.016698,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.948287,proposed,0,-126.340000,54.885000,5.081854,0.522883,5.040000,0.635000,0.041854,-0.112117,1.616224,-2.836017,0.701380,-2.836017,1.616224,0.320000,0.540000,10,107,9.644406,106.662679,9.644406,106.662679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.643467,-0.461999,88.673854,108.784222,0.000000,0.000000,0.000000,0.000000,5.420838,6.780831,5.549829,1.447762,0.253741,0.017466,0.504818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.958288,proposed,0,-126.340000,54.885000,5.091373,0.546863,5.060000,0.615000,0.031373,-0.068137,1.677214,-2.104141,0.396432,-2.104141,1.677214,0.250000,0.800000,15,98,15.114632,98.219510,15.114632,98.219510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.923750,-1.771452,88.837475,108.262219,0.000000,0.000000,0.000000,0.000000,5.512939,6.599309,5.556639,1.663027,0.318102,0.026016,0.501039,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.968291,proposed,0,-126.340000,54.885000,5.099912,0.572917,5.070000,0.625000,0.029912,-0.052083,0.213464,2.226120,0.579401,2.226120,0.213464,0.220000,1.010000,31,53,31.453551,47.134481,31.453551,47.134481,0.000000,6.085029,0.000000,64.000000,0.000000,0.000000,-91.442075,-3.338486,88.458338,105.568580,0.000000,0.000000,0.000000,0.000000,5.623580,6.517621,5.557977,1.465166,0.254222,0.018863,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.978287,proposed,0,-126.340000,54.885000,5.107429,0.600980,5.070000,0.675000,0.037429,-0.074020,-1.189297,6.983309,0.213464,6.983309,-1.189297,0.270000,0.730000,39,32,39.418017,31.943121,39.418017,31.943121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.600915,-3.769519,91.688511,106.450906,0.000000,0.000000,0.000000,0.000000,5.789346,6.813636,5.552990,1.447783,0.210553,0.018633,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.988288,proposed,0,-126.340000,54.885000,5.113892,0.631032,5.070000,0.745000,0.043892,-0.113968,-1.372266,7.288257,-0.152474,7.288257,-1.372266,0.330000,0.540000,34,44,33.806103,44.213621,33.806103,44.213621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.023728,-3.934964,90.101263,104.080733,0.000000,0.000000,0.000000,0.000000,5.736751,6.729972,5.551407,1.488238,0.208704,0.015282,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.999127,proposed,0,-126.340000,54.885000,5.119646,0.665773,5.070000,0.795000,0.049646,-0.129227,0.091484,2.836017,-0.213464,2.836017,0.091484,0.370000,0.430000,14,89,14.184679,91.324723,14.184679,91.324723,0.000000,-2.111101,0.000000,64.000000,0.000000,0.000000,-94.903152,-3.506072,86.233455,99.873974,0.000000,0.000000,0.000000,0.000000,5.372134,6.398970,5.609093,1.468067,0.214900,0.017043,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.008288,proposed,0,-126.340000,54.885000,5.123446,0.696837,5.070000,0.815000,0.053446,-0.118163,0.762370,-0.579401,0.091484,-0.579401,0.762370,0.320000,0.580000,11,107,10.955289,107.203763,10.955289,107.203763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.439717,-4.451777,80.737907,98.613353,0.000000,0.000000,0.000000,0.000000,5.005799,6.032696,5.555388,1.503459,0.278427,0.024412,0.500927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.018293,proposed,0,-126.340000,54.885000,5.126425,0.732480,5.080000,0.815000,0.046425,-0.082520,0.640391,-0.945339,0.396432,-0.945339,0.640391,0.120000,0.820000,35,97,34.759237,97.384317,34.759237,97.384317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.804230,-5.634012,82.645893,99.845360,0.000000,0.000000,0.000000,0.000000,5.274530,6.045955,5.563806,1.472242,0.269443,0.018140,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.028289,proposed,0,-126.340000,54.885000,5.128117,0.769808,5.090000,0.825000,0.038117,-0.055192,-1.067318,2.836017,1.128308,2.836017,-1.067318,0.150000,0.910000,46,62,45.759299,62.288528,45.759299,62.288528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.371526,-6.897494,84.876801,100.818532,0.000000,0.000000,0.000000,0.000000,5.432587,6.283060,5.557046,1.458062,0.271627,0.017603,0.501062,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.038289,proposed,0,-126.340000,54.885000,5.128451,0.808780,5.090000,0.885000,0.038451,-0.076220,-0.518412,6.983309,0.152474,6.983309,-0.518412,0.240000,0.770000,30,39,30.219944,39.111058,30.219944,39.111058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.697042,-7.780789,85.074617,99.518707,0.000000,0.000000,0.000000,0.000000,5.309502,6.363196,5.553362,1.453643,0.219384,0.019205,0.500861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.048287,proposed,0,-126.340000,54.885000,5.127349,0.849295,5.090000,0.955000,0.037349,-0.105705,0.274453,7.288257,-0.396432,7.288257,0.274453,0.280000,0.580000,16,51,16.161756,51.471999,16.161756,51.471999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.703684,-8.190965,86.912890,102.703663,0.000000,0.000000,0.000000,0.000000,5.362452,6.524258,5.548344,1.547704,0.239596,0.020162,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.058287,proposed,0,-126.340000,54.885000,5.124726,0.891263,5.110000,1.005000,0.014726,-0.113737,1.128308,4.970653,0.335443,4.970653,1.128308,0.290000,0.510000,2,78,2.250735,78.137460,2.250735,78.137460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.968223,-9.214886,79.573019,94.054414,0.000000,0.000000,0.000000,0.000000,5.030624,5.870491,5.554337,1.515168,0.212977,0.020073,0.500734,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.068288,proposed,0,-126.340000,54.885000,5.120490,0.934587,5.120000,1.035000,0.000490,-0.100413,0.640391,1.006328,0.213464,1.006328,0.640391,0.190000,0.610000,13,105,13.180275,105.371076,13.180275,105.371076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.146415,-10.130656,74.058628,87.952115,0.000000,0.000000,0.000000,0.000000,4.846107,5.407743,5.553407,1.467825,0.239773,0.017353,0.500726,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.078295,proposed,0,-126.340000,54.885000,5.114543,0.979179,5.130000,1.045000,-0.015457,-0.065821,0.152474,0.091484,0.762370,0.091484,0.152474,0.170000,0.800000,16,102,16.087276,101.542521,16.087276,101.542521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.614529,-11.904334,74.618810,89.514790,0.000000,0.000000,0.000000,0.000000,5.019258,5.531847,5.570526,1.943588,0.455648,0.044194,0.501275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008528,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.088288,proposed,0,-126.340000,54.885000,5.106798,1.024835,5.130000,1.065000,-0.023202,-0.040165,-1.738204,2.531068,0.335443,2.531068,-1.738204,0.180000,0.920000,28,74,28.405092,74.155604,28.405092,74.155604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.666972,-13.239440,75.462490,89.457486,0.000000,0.000000,0.000000,0.000000,5.058332,5.609148,5.560800,1.460754,0.256579,0.020785,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.098289,proposed,0,-126.340000,54.885000,5.097133,1.071538,5.120000,1.125000,-0.022867,-0.053462,-2.775027,7.410237,-0.152474,7.410237,-2.775027,0.200000,0.860000,34,39,34.345170,38.593372,34.345170,38.593372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.115583,-14.654341,75.518429,88.634007,0.000000,0.000000,0.000000,0.000000,4.995599,5.733520,5.598200,1.610686,0.219180,0.022178,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.108287,proposed,0,-126.340000,54.885000,5.085445,1.119114,5.090000,1.205000,-0.004555,-0.085886,-2.957996,9.178935,0.213464,9.178935,-2.957996,0.280000,0.630000,26,41,25.776039,41.425668,25.776039,41.425668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.180507,-15.184906,77.568767,91.212066,0.000000,0.000000,0.000000,0.000000,5.003481,5.968513,5.544748,1.531653,0.253555,0.017936,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.118320,proposed,0,-126.340000,54.885000,5.071566,1.167618,5.080000,1.275000,-0.008434,-0.107382,-2.531068,5.763517,0.274453,5.763517,-2.531068,0.310000,0.480000,14,82,13.857478,81.849713,13.857478,81.849713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.389171,-15.615416,76.238742,92.131043,0.000000,0.000000,0.000000,0.000000,4.887922,5.858381,5.552066,1.497739,0.200772,0.018076,0.500873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.128290,proposed,0,-126.340000,54.885000,5.055522,1.216438,5.070000,1.305000,-0.014478,-0.088562,-0.884349,1.006328,0.091484,1.006328,-0.884349,0.260000,0.600000,0,108,-0.316796,107.740356,-0.316796,107.740356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.662067,-16.798756,70.147598,88.527135,0.000000,0.000000,0.000000,0.000000,4.524918,5.401663,5.551784,1.670929,1.395116,0.038028,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.138295,proposed,0,-126.340000,54.885000,5.037044,1.265910,5.070000,1.315000,-0.032956,-0.049090,-0.152474,-0.640391,0.335443,-0.640391,-0.152474,0.190000,0.810000,-5,108,-5.037779,107.692231,-5.037779,107.692231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.680991,-17.989719,70.255742,89.431665,0.000000,0.000000,0.000000,0.000000,4.592759,5.386096,6.009448,1.705713,0.334637,0.032177,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.148289,proposed,0,-126.340000,54.885000,5.016078,1.315676,5.060000,1.325000,-0.043922,-0.009324,-1.311276,1.738204,0.518412,1.738204,-1.311276,0.120000,0.960000,9,84,9.254966,83.938216,9.254966,83.938216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.325568,-18.922619,70.080372,86.722687,0.000000,0.000000,0.000000,0.000000,4.702434,5.325515,5.565078,1.636665,0.729399,0.032926,0.501565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008480,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.158319,proposed,0,-126.340000,54.885000,4.992394,1.365812,5.050000,1.375000,-0.057606,-0.009188,-2.653048,6.739351,0.335443,6.739351,-2.653048,0.120000,0.890000,18,49,18.418576,48.809873,18.418576,48.809873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.363519,-20.170182,72.452350,87.477547,0.000000,0.000000,0.000000,0.000000,4.927548,5.581842,5.829571,3.150883,0.240919,0.038907,0.504351,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.168285,proposed,0,-126.340000,54.885000,4.966105,1.415678,5.030000,1.445000,-0.063895,-0.029322,-2.775027,8.995966,-0.091484,8.995966,-2.775027,0.120000,0.760000,16,39,16.393231,38.822715,16.393231,38.822715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.507627,-20.593648,74.045985,87.602348,0.000000,0.000000,0.000000,0.000000,5.052515,5.762756,5.551958,1.614258,0.212452,0.022253,0.500669,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.178288,proposed,0,-126.340000,54.885000,4.936827,1.465620,5.000000,1.535000,-0.063173,-0.069380,-3.811850,8.020133,0.213464,8.020133,-3.811850,0.140000,0.550000,19,62,18.624601,61.895169,18.624601,61.895169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.226966,-20.736771,72.186880,86.715797,0.000000,0.000000,0.000000,0.000000,5.040546,5.683577,5.575860,1.762841,1.189393,0.035369,0.500536,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.188286,proposed,0,-126.340000,54.885000,4.904538,1.515273,4.970000,1.585000,-0.065462,-0.069727,-3.750861,2.836017,-0.030495,2.836017,-3.750861,0.160000,0.520000,10,107,9.512871,107.458508,9.512871,107.458508,0.000000,-0.563340,0.000000,64.000000,0.000000,0.000000,-80.794905,-20.529086,64.675158,78.526769,0.000000,0.000000,0.000000,0.000000,4.541192,5.027383,5.553306,1.593621,0.261097,0.020451,0.500598,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.198290,proposed,0,-126.340000,54.885000,4.869066,1.564535,4.940000,1.595000,-0.070934,-0.030465,-3.079975,-1.799193,0.152474,-1.799193,-3.079975,0.170000,0.760000,-5,108,-5.438627,108.057157,-5.438627,108.057157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.585693,-21.601721,63.155946,82.572245,0.000000,0.000000,0.000000,0.000000,4.352361,5.040959,5.565402,1.709851,0.507360,0.021731,0.500307,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008315,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.208284,proposed,0,-126.340000,54.885000,4.830341,1.613166,4.920000,1.605000,-0.089659,0.008166,-2.714037,0.396432,0.579401,0.396432,-2.714037,0.140000,0.940000,-12,96,-12.337369,96.431466,-12.337369,96.431466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.906292,-22.120382,63.534062,81.861269,0.000000,0.000000,0.000000,0.000000,4.330613,5.001525,5.557327,1.658952,0.323477,0.022608,0.500546,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.218288,proposed,0,-126.340000,54.885000,4.788155,1.661099,4.890000,1.635000,-0.101845,0.026099,-3.079975,4.299767,-0.091484,4.299767,-3.079975,0.120000,0.950000,-12,63,-12.052814,63.465038,-12.052814,63.465038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.890109,-22.377091,62.212326,77.374740,0.000000,0.000000,0.000000,0.000000,4.310220,4.848744,5.550795,1.471926,0.312340,0.017559,0.500984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.228324,proposed,0,-126.340000,54.885000,4.742263,1.708272,4.860000,1.695000,-0.117737,0.013272,-3.811850,7.105289,0.030495,7.105289,-3.811850,0.110000,0.820000,-10,48,-9.834307,48.085254,-9.834307,48.085254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.797140,-21.347127,66.203802,77.935438,0.000000,0.000000,0.000000,0.000000,4.606262,5.063559,5.552493,1.705320,0.276785,0.028846,0.511825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.238288,proposed,0,-126.340000,54.885000,4.693028,1.754042,4.830000,1.765000,-0.136972,-0.010958,-3.872840,6.739351,0.091484,6.739351,-3.872840,0.040000,0.600000,-7,67,-6.907229,66.549866,-6.907229,66.549866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.460863,-19.792035,66.520506,76.570832,0.000000,0.000000,0.000000,0.000000,4.792017,5.045548,5.561748,1.465002,0.212570,0.019201,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.248298,proposed,0,-126.340000,54.885000,4.639769,1.798783,4.790000,1.815000,-0.150231,-0.016217,-4.177788,3.506902,-0.152474,3.506902,-4.177788,0.040000,0.640000,-12,88,-12.025718,88.093542,-12.025718,88.093542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.719914,-19.105167,59.272458,69.271127,0.000000,0.000000,0.000000,0.000000,4.451950,4.546692,5.572780,1.459735,0.220616,0.021249,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.258292,proposed,0,-126.340000,54.885000,4.582671,1.842054,4.750000,1.835000,-0.167329,0.007054,-5.641538,0.579401,0.335443,0.579401,-5.641538,-0.020000,0.730000,-1,105,-0.725685,105.264627,-0.725685,105.264627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.653183,-18.597917,55.197956,66.358537,0.000000,0.000000,0.000000,0.000000,4.184353,4.279342,5.557725,1.478647,0.245380,0.024393,0.500656,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.268288,proposed,0,-126.340000,54.885000,4.521519,1.883773,4.700000,1.845000,-0.178481,0.038773,-6.312424,0.274453,0.701380,0.274453,-6.312424,-0.020000,0.850000,-1,99,-1.380713,98.819692,-1.380713,98.819692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.046670,-19.160228,55.985376,69.208920,0.000000,0.000000,0.000000,0.000000,4.243772,4.435826,5.669794,1.619003,0.326704,0.032360,0.500403,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.278297,proposed,0,-126.340000,54.885000,4.456133,1.923815,4.640000,1.875000,-0.183867,0.048815,-7.227268,3.506902,0.457422,3.506902,-7.227268,0.020000,0.940000,-4,63,-4.214459,63.034867,-4.214459,63.034867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.295928,-20.220774,56.594301,71.358199,0.000000,0.000000,0.000000,0.000000,4.269896,4.590706,5.569392,1.522019,0.284763,0.023818,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.288318,proposed,0,-126.340000,54.885000,4.386400,1.962005,4.570000,1.915000,-0.183600,0.047005,-6.861330,4.909663,-0.152474,4.909663,-6.861330,-0.030000,0.820000,-7,58,-6.978835,58.112827,-6.978835,58.112827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.365378,-19.447398,60.065153,72.919507,0.000000,0.000000,0.000000,0.000000,4.396405,4.816664,5.555792,1.508717,0.197963,0.020633,0.500825,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.298284,proposed,0,-126.340000,54.885000,4.312704,1.997948,4.500000,1.965000,-0.187296,0.032948,-7.959143,4.970653,0.213464,4.970653,-7.959143,-0.010000,0.660000,-7,69,-7.082166,68.628220,-7.082166,68.628220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.698621,-19.210721,54.911279,68.345481,0.000000,0.000000,0.000000,0.000000,4.160066,4.516141,5.546351,1.480021,0.203834,0.016487,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.308317,proposed,0,-126.340000,54.885000,4.234054,2.031915,4.420000,2.005000,-0.185946,0.026915,-7.776174,1.799193,0.213464,1.799193,-7.776174,-0.020000,0.640000,-15,94,-15.073484,93.906687,-15.073484,93.906687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.213849,-19.249205,49.400350,63.177751,0.000000,0.000000,0.000000,0.000000,3.837876,4.125155,5.577168,1.733790,0.256186,0.029506,0.500723,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.318290,proposed,0,-126.340000,54.885000,4.151349,2.063322,4.360000,2.015000,-0.208651,0.048322,-8.081122,-0.274453,0.274453,-0.274453,-8.081122,-0.030000,0.770000,-21,100,-21.439691,99.853122,-21.439691,99.853122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.412327,-20.258746,45.165930,61.654292,0.000000,0.000000,0.000000,0.000000,3.522919,3.909661,5.570192,1.519491,0.250596,0.022609,0.500413,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.328286,proposed,0,-126.340000,54.885000,4.063851,2.092293,4.280000,2.025000,-0.216149,0.067293,-8.447060,-0.274453,0.579401,-0.274453,-8.447060,-0.090000,0.880000,-19,89,-18.556115,89.195344,-18.556115,89.195344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.949748,-20.990307,44.108714,60.073930,0.000000,0.000000,0.000000,0.000000,3.442406,3.830790,5.558184,1.570699,0.249700,0.025145,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.338295,proposed,0,-126.340000,54.885000,3.971560,2.118634,4.190000,2.045000,-0.218440,0.073634,-10.093779,2.043152,0.335443,2.043152,-10.093779,-0.240000,0.900000,9,66,9.121468,65.975426,9.121468,65.975426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.208733,-21.324779,45.492260,60.080815,0.000000,0.000000,0.000000,0.000000,3.629844,3.905891,5.553941,1.492155,0.230679,0.016154,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.348286,proposed,0,-126.340000,54.885000,3.874697,2.142124,4.090000,2.075000,-0.215303,0.067124,-11.313571,3.933829,0.274453,3.933829,-11.313571,-0.040000,0.780000,-10,57,-9.617065,57.325237,-9.617065,57.325237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.568898,-22.056040,52.482882,69.001023,0.000000,0.000000,0.000000,0.000000,3.954179,4.585472,5.548427,1.691418,0.221217,0.023303,0.502952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.358294,proposed,0,-126.340000,54.885000,3.772886,2.162702,3.980000,2.105000,-0.207114,0.057702,-10.825654,2.957996,0.762370,2.957996,-10.825654,-0.020000,0.660000,-24,72,-24.316980,72.326136,-24.316980,72.326136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.084430,-23.065751,51.500129,74.007093,0.000000,0.000000,0.000000,0.000000,3.854434,4.726520,5.555433,1.527055,0.232843,0.019474,0.501186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.368288,proposed,0,-126.340000,54.885000,3.666410,2.180168,3.890000,2.115000,-0.223590,0.065168,-10.398727,-0.335443,0.274453,-0.335443,-10.398727,-0.130000,0.660000,-25,98,-24.700991,97.653850,-24.700991,97.653850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.975676,-23.639147,44.034933,66.070092,0.000000,0.000000,0.000000,0.000000,3.402395,4.138672,5.554600,1.458059,0.222735,0.020349,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.378291,proposed,0,-126.340000,54.885000,3.554986,2.194437,3.790000,2.115000,-0.235014,0.079437,-11.008623,-2.104141,0.823360,-2.104141,-11.008623,-0.150000,0.790000,-25,100,-25.344199,99.758655,-25.344199,99.758655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.955912,-24.809372,39.991956,62.022642,0.000000,0.000000,0.000000,0.000000,3.186519,3.871696,5.560041,1.510365,0.258892,0.021935,0.511670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.388311,proposed,0,-126.340000,54.885000,3.438493,2.205380,3.680000,2.105000,-0.241507,0.100380,-11.252582,-1.494245,0.213464,-1.494245,-11.252582,-0.210000,0.870000,-22,86,-22.401179,86.117459,-22.401179,86.117459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.778922,-25.490923,39.672382,59.575591,0.000000,0.000000,0.000000,0.000000,3.202416,3.772472,5.619328,1.550087,0.262295,0.019009,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.398292,proposed,0,-126.340000,54.885000,3.317608,2.212828,3.560000,2.115000,-0.242392,0.097828,-12.655342,1.128308,-0.152474,1.128308,-12.655342,-0.210000,0.890000,-15,59,-15.324565,58.765298,-15.324565,58.765298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.673350,-26.126768,41.724790,60.653936,0.000000,0.000000,0.000000,0.000000,3.369106,3.900529,5.563663,1.500115,0.221277,0.018123,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.408289,proposed,0,-126.340000,54.885000,3.191681,2.216722,3.440000,2.125000,-0.248319,0.091722,-13.509197,2.165131,0.213464,2.165131,-13.509197,-0.170000,0.750000,-19,58,-18.547614,57.838529,-18.547614,57.838529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.074828,-25.925446,46.695551,64.930720,0.000000,0.000000,0.000000,0.000000,3.646643,4.301918,5.557225,1.658570,0.195105,0.035861,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.418292,proposed,0,-126.340000,54.885000,3.060860,2.216940,3.310000,2.145000,-0.249140,0.071940,-13.143259,0.884349,0.274453,0.884349,-13.143259,-0.150000,0.660000,-31,71,-30.827068,71.274910,-30.827068,71.274910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.695960,-26.254114,42.602720,62.228258,0.000000,0.000000,0.000000,0.000000,3.409531,4.106324,5.561142,1.525019,0.215165,0.020105,0.500898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.428289,proposed,0,-126.340000,54.885000,2.925332,2.213381,3.180000,2.145000,-0.254668,0.068381,-12.777322,-2.287110,0.396432,-2.287110,-12.777322,-0.220000,0.640000,-34,96,-33.622280,95.598557,-33.622280,95.598557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.489751,-26.281328,37.122660,57.309209,0.000000,0.000000,0.000000,0.000000,3.084890,3.675118,5.557168,1.466759,0.217352,0.019913,0.501197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.438291,proposed,0,-126.340000,54.885000,2.785007,2.205951,3.050000,2.115000,-0.264993,0.090951,-14.667999,-4.360757,0.701380,-4.360757,-14.667999,-0.260000,0.780000,-20,99,-20.369097,99.345920,-20.369097,99.345920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.360643,-26.495788,32.151483,52.047075,0.000000,0.000000,0.000000,0.000000,2.765269,3.375567,5.565480,1.501475,0.237406,0.021073,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.448292,proposed,0,-126.340000,54.885000,2.640018,2.194566,2.900000,2.095000,-0.259982,0.099566,-15.582843,-4.055809,0.823360,-4.055809,-15.582843,-0.250000,0.890000,-18,84,-18.023553,83.970322,-18.023553,83.970322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.972850,-27.121013,34.458743,53.894583,0.000000,0.000000,0.000000,0.000000,2.947062,3.455686,5.561170,1.471763,0.242831,0.020972,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.458288,proposed,0,-126.340000,54.885000,2.490512,2.179158,2.740000,2.075000,-0.249488,0.104158,-16.253729,-0.396432,0.091484,-0.396432,-16.253729,-0.200000,0.880000,-22,51,-21.678295,51.098639,-21.678295,51.098639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.434109,-28.138825,37.586025,58.296632,0.000000,0.000000,0.000000,0.000000,3.133208,3.777370,5.563813,1.520724,0.227476,0.027655,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.468293,proposed,0,-126.340000,54.885000,2.336376,2.159632,2.590000,2.085000,-0.253624,0.074632,-16.924615,0.762370,-0.091484,0.762370,-16.924615,-0.190000,0.690000,-23,51,-22.704315,50.898663,-22.704315,50.898663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.118349,-27.938816,44.444309,66.757287,0.000000,0.000000,0.000000,0.000000,3.475093,4.413772,5.596922,1.562573,0.207214,0.017849,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.478287,proposed,0,-126.340000,54.885000,2.178025,2.135969,2.420000,2.095000,-0.241975,0.040969,-17.595500,-1.433256,0.518412,-1.433256,-17.595500,-0.200000,0.580000,-21,72,-20.749193,72.185550,-20.749193,72.185550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.261422,-28.023003,41.336843,65.009374,0.000000,0.000000,0.000000,0.000000,3.281683,4.311382,5.546880,1.420602,0.168397,0.015157,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.488286,proposed,0,-126.340000,54.885000,2.015334,2.108081,2.260000,2.065000,-0.244666,0.043081,-17.595500,-4.421746,0.274453,-4.421746,-17.595500,-0.200000,0.610000,-27,91,-27.350018,91.383838,-27.350018,91.383838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.537836,-28.762664,34.282415,58.562578,0.000000,0.000000,0.000000,0.000000,2.822961,3.826806,5.544830,1.413333,0.174190,0.014549,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.498286,proposed,0,-126.340000,54.885000,1.848518,2.075935,2.090000,2.025000,-0.241482,0.050935,-17.473521,-5.763517,0.152474,-5.763517,-17.473521,-0.220000,0.750000,-32,87,-32.116574,87.233092,-32.116574,87.233092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.737234,-29.793397,28.575640,53.490609,0.000000,0.000000,0.000000,0.000000,2.471805,3.529131,5.544949,1.644188,1.044527,0.038854,0.501049,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.508292,proposed,0,-126.340000,54.885000,1.677615,2.039470,1.920000,1.985000,-0.242385,0.054470,-18.266386,-5.214611,0.335443,-5.214611,-18.266386,-0.230000,0.810000,-30,73,-29.590825,73.096075,-29.590825,73.096075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.969101,-29.905522,27.191753,49.749731,0.000000,0.000000,0.000000,0.000000,2.339317,3.376789,5.574013,1.659241,0.252141,0.039325,0.501406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.518300,proposed,0,-126.340000,54.885000,1.502853,1.998667,1.740000,1.945000,-0.237147,0.053667,-18.266386,-2.348100,0.274453,-2.348100,-18.266386,-0.260000,0.760000,-29,49,-28.800771,49.346480,-28.800771,49.346480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.918182,-29.865886,30.463517,52.514846,0.000000,0.000000,0.000000,0.000000,2.563044,3.603047,5.582437,1.796898,0.258830,0.037513,0.501369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008189,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.528298,proposed,0,-126.340000,54.885000,1.324664,1.953571,1.550000,1.925000,-0.225336,0.028571,-19.852116,-1.921172,0.274453,-1.921172,-19.852116,-0.270000,0.630000,-17,50,-16.771966,50.295858,-16.771966,50.295858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.515668,-29.026008,38.107623,57.826179,0.000000,0.000000,0.000000,0.000000,2.881199,3.951133,5.586232,1.683720,0.229164,0.021954,0.500667,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.538290,proposed,0,-126.340000,54.885000,1.143148,1.904158,1.360000,1.905000,-0.216852,-0.000842,-20.218053,-3.811850,-0.030495,-3.811850,-20.218053,-0.240000,0.530000,-20,68,-20.108471,68.297635,-20.108471,68.297635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.530715,-28.507214,41.152679,59.887269,0.000000,0.000000,0.000000,0.000000,2.982785,4.084723,5.562754,1.764036,0.240734,0.032102,0.501262,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.548306,proposed,0,-126.340000,54.885000,0.957989,1.850276,1.160000,1.855000,-0.202011,-0.004724,-19.974095,-6.312424,0.335443,-6.312424,-19.974095,-0.180000,0.580000,-33,80,-33.419812,80.497473,-33.419812,80.497473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.466891,-28.518811,34.638031,54.134987,0.000000,0.000000,0.000000,0.000000,2.569549,3.686364,5.596405,1.708109,0.238251,0.025780,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.558290,proposed,0,-126.340000,54.885000,0.770421,1.792233,0.960000,1.795000,-0.189579,-0.002767,-20.827949,-8.264091,0.152474,-8.264091,-20.827949,-0.240000,0.650000,-23,86,-22.728313,86.413416,-22.728313,86.413416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.344742,-28.051441,28.741431,48.695842,0.000000,0.000000,0.000000,0.000000,2.247829,3.350052,5.563876,1.620579,0.224380,0.028873,0.501153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.568291,proposed,0,-126.340000,54.885000,0.579776,1.729776,0.750000,1.725000,-0.170224,0.004776,-21.864772,-7.715185,0.457422,-7.715185,-21.864772,-0.250000,0.740000,-13,70,-13.302564,70.488685,-13.302564,70.488685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.595597,-27.938160,29.684295,48.311332,0.000000,0.000000,0.000000,0.000000,2.230862,3.362252,5.573741,1.691990,0.272348,0.023659,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.578290,proposed,0,-126.340000,54.885000,0.386668,1.663043,0.530000,1.675000,-0.143332,-0.011957,-22.657637,-4.848673,0.945339,-4.848673,-22.657637,-0.210000,0.720000,-10,43,-10.251085,42.668582,-10.251085,42.668582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.610285,-27.937565,38.804067,54.223352,0.000000,0.000000,0.000000,0.000000,2.631146,3.779149,5.558930,1.613339,0.227569,0.021276,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.588294,proposed,0,-126.340000,54.885000,0.191218,1.592023,0.300000,1.645000,-0.108782,-0.052977,-22.474668,-3.384923,0.274453,-3.384923,-22.474668,-0.150000,0.680000,-18,25,-17.863067,25.233995,-17.863067,25.233995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.986348,-27.529091,50.782603,62.985819,0.000000,0.000000,0.000000,0.000000,3.348815,4.342842,5.567879,1.468570,0.209910,0.018800,0.500600,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.598285,proposed,0,-126.340000,54.885000,-0.005953,1.516891,0.080000,1.605000,-0.085953,-0.088109,-23.206544,-5.336590,0.396432,-5.336590,-23.206544,-0.140000,0.390000,-14,60,-13.605419,59.592786,-13.605419,59.592786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.753467,-26.226052,59.566525,71.647162,0.000000,0.000000,0.000000,0.000000,4.009563,4.660429,5.551848,1.432276,0.183369,0.015444,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.608289,proposed,0,-126.340000,54.885000,-0.205078,1.437506,-0.140000,1.535000,-0.065078,-0.097494,-22.779616,-9.666852,0.396432,-9.666852,-22.779616,-0.150000,0.440000,-17,87,-17.109671,86.957558,-17.109671,86.957558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.134265,-25.429506,53.924898,67.993063,0.000000,0.000000,0.000000,0.000000,3.862957,4.255409,5.553676,1.613162,0.229564,0.037540,0.500930,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.618292,proposed,0,-126.340000,54.885000,-0.405553,1.354046,-0.340000,1.435000,-0.065553,-0.080954,-21.559824,-12.716332,0.274453,-12.716332,-21.559824,-0.150000,0.630000,-31,93,-30.923159,92.843036,-30.923159,92.843036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.448160,-25.018819,48.044751,64.751403,0.000000,0.000000,0.000000,0.000000,3.585919,4.002429,5.566618,1.450502,0.239281,0.017014,0.500885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.628289,proposed,0,-126.340000,54.885000,-0.607020,1.266612,-0.550000,1.335000,-0.057020,-0.068388,-20.462012,-10.581696,-0.274453,-10.581696,-20.462012,-0.220000,0.830000,-33,54,-32.937390,54.402447,-32.937390,54.402447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.333087,-25.207491,40.572195,60.750192,0.000000,0.000000,0.000000,0.000000,3.111843,3.863783,5.554347,1.447120,0.218050,0.017680,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.638290,proposed,0,-126.340000,54.885000,-0.809328,1.175214,-0.550000,1.335000,-0.259328,-0.159786,-20.462012,-10.581696,0.152474,-6.129455,-20.523001,-0.280000,0.700000,-45,52,-44.990357,51.527895,-44.990357,51.527895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.758196,-23.962267,50.503224,66.638252,0.000000,0.000000,0.000000,0.000000,3.433710,4.270844,5.556333,1.803818,0.273949,0.013469,0.501308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.648288,proposed,0,-126.340000,54.885000,-1.012036,1.079994,-0.960000,1.215000,-0.052036,-0.135006,-21.498835,-5.275601,0.518412,-5.275601,-21.498835,-0.360000,0.580000,-7,19,-6.982583,18.646578,-6.982583,18.646578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.436125,-24.477206,43.200304,63.702676,0.000000,0.000000,0.000000,0.000000,2.900429,4.179982,5.552967,1.445446,0.212643,0.016657,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.658288,proposed,0,-126.340000,54.885000,-1.214901,0.981009,-1.170000,1.165000,-0.044901,-0.183991,-21.925762,-5.397580,-0.030495,-5.397580,-21.925762,-0.290000,0.390000,-9,28,-8.793928,27.728980,-8.793928,27.728980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.186250,-23.346623,62.594416,77.166649,0.000000,0.000000,0.000000,0.000000,3.900863,5.126295,5.554122,1.633664,0.216451,0.020925,0.500916,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.668292,proposed,0,-126.340000,54.885000,-1.417638,0.878335,-1.390000,1.095000,-0.027638,-0.216665,-21.620814,-9.544873,-0.274453,-9.544873,-21.620814,-0.170000,0.300000,-27,64,-26.839350,63.535580,-26.839350,63.535580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.450502,-21.477870,64.132233,76.654553,0.000000,0.000000,0.000000,0.000000,4.030973,4.877450,5.564281,1.538219,0.214363,0.031834,0.501093,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.678289,proposed,0,-126.340000,54.885000,-1.619668,0.772207,-1.610000,0.975000,-0.009668,-0.202793,-20.462012,-14.302062,0.213464,-14.302062,-20.462012,-0.190000,0.430000,-36,89,-36.022555,89.381038,-36.022555,89.381038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.080992,-19.875962,57.689500,71.106829,0.000000,0.000000,0.000000,0.000000,3.831918,4.262431,5.551035,1.446647,0.221676,0.022281,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.688294,proposed,0,-126.340000,54.885000,-1.820968,0.662575,-1.820000,0.825000,-0.000968,-0.162425,-20.462012,-16.558677,-0.091484,-16.558677,-20.462012,-0.270000,0.660000,-26,88,-26.094914,87.913345,-26.094914,87.913345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.263858,-18.678226,48.813743,64.579530,0.000000,0.000000,0.000000,0.000000,3.355585,3.894627,5.584996,1.453522,0.229518,0.019313,0.502656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.698319,proposed,0,-126.340000,54.885000,-2.021412,0.549426,-2.020000,0.685000,-0.001412,-0.135574,-21.681804,-13.631176,-0.152474,-13.631176,-21.681804,-0.290000,0.770000,-11,53,-10.661704,52.755963,-10.661704,52.755963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.948022,-17.616977,49.986294,65.189059,0.000000,0.000000,0.000000,0.000000,3.367766,3.930389,5.562823,1.488615,0.216066,0.017801,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.708321,proposed,0,-126.340000,54.885000,-2.219778,0.433385,-2.240000,0.585000,0.020222,-0.151615,-22.657637,-9.788831,-0.457422,-9.788831,-22.657637,-0.230000,0.680000,-4,23,-4.024656,23.152159,-4.024656,23.152159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.131376,-15.872990,62.948914,72.077245,0.000000,0.000000,0.000000,0.000000,3.949576,4.502476,5.555132,1.521481,0.212180,0.021494,0.502546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.718292,proposed,0,-126.340000,54.885000,-2.415595,0.314694,-2.460000,0.505000,0.044405,-0.190306,-22.230710,-8.081122,-0.030495,-8.081122,-22.230710,-0.160000,0.450000,-11,22,-11.156390,22.252957,-11.156390,22.252957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.025420,-14.131778,72.071295,78.982695,0.000000,0.000000,0.000000,0.000000,4.429710,5.028074,5.559620,1.445452,0.201744,0.016326,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.728319,proposed,0,-126.340000,54.885000,-2.610191,0.192461,-2.670000,0.395000,0.059809,-0.202539,-21.010918,-11.557530,-0.213464,-11.557530,-21.010918,-0.130000,0.300000,-24,60,-23.892866,59.851416,-23.892866,59.851416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.349871,-11.916018,73.995273,79.565610,0.000000,0.000000,0.000000,0.000000,4.628697,4.851537,5.551065,1.429344,0.179044,0.015711,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.738318,proposed,0,-126.340000,54.885000,-2.801562,0.067856,-2.870000,0.265000,0.068438,-0.197144,-19.608157,-16.802635,-0.213464,-16.802635,-19.608157,-0.170000,0.390000,-31,93,-30.637705,93.405051,-30.637705,93.405051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.910431,-10.164279,66.256449,71.782705,0.000000,0.000000,0.000000,0.000000,4.269474,4.602417,5.547968,1.438215,0.202411,0.017798,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.748316,proposed,0,-126.340000,54.885000,-2.989901,-0.059301,-3.060000,0.095000,0.070099,-0.154301,-19.303209,-18.205396,-0.701380,-18.205396,-19.303209,-0.220000,0.620000,-25,87,-24.739641,86.606897,-24.739641,86.606897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.621132,-9.338558,58.290980,69.452054,0.000000,0.000000,0.000000,0.000000,3.918221,4.363579,5.551167,1.438090,0.304647,0.017571,0.500699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.758320,proposed,0,-126.340000,54.885000,-3.174977,-0.188934,-3.250000,-0.065000,0.075023,-0.123934,-19.913105,-16.619667,-0.396432,-16.619667,-19.913105,-0.260000,0.760000,-10,60,-9.773366,60.499930,-9.773366,60.499930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.353221,-8.066489,58.985039,68.136003,0.000000,0.000000,0.000000,0.000000,3.788795,4.279432,5.549517,1.476131,0.211290,0.019378,0.500807,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.768319,proposed,0,-126.340000,54.885000,-3.356238,-0.320733,-3.450000,-0.205000,0.093762,-0.115733,-20.583991,-12.899301,-0.396432,-12.899301,-20.583991,-0.210000,0.690000,-3,33,-3.028679,33.305182,-3.028679,33.305182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.373725,-6.094571,68.864908,72.066785,0.000000,0.000000,0.000000,0.000000,4.140941,4.511297,5.580208,1.726452,0.245374,0.032318,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.778319,proposed,0,-126.340000,54.885000,-3.533473,-0.454622,-3.650000,-0.315000,0.116527,-0.139622,-20.766960,-11.435550,-0.762370,-11.435550,-20.766960,-0.170000,0.480000,0,35,0.317260,34.906167,0.317260,34.906167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.571294,-4.251605,75.367008,79.368857,0.000000,0.000000,0.000000,0.000000,4.374451,4.694340,5.562571,1.463512,0.211762,0.020639,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.788287,proposed,0,-126.340000,54.885000,-3.705750,-0.589954,-3.850000,-0.435000,0.144250,-0.154954,-20.096074,-13.753155,-1.128308,-13.753155,-20.096074,-0.130000,0.380000,-5,59,-4.899001,59.390216,-4.899001,59.390216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.572609,-2.413559,74.375449,75.204082,0.000000,0.000000,0.000000,0.000000,4.358895,4.577247,5.554395,1.511846,0.219950,0.018774,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.798319,proposed,0,-126.340000,54.885000,-3.874406,-0.727886,-4.040000,-0.595000,0.165594,-0.132886,-19.486178,-17.778469,-0.762370,-17.778469,-19.486178,-0.110000,0.440000,-8,88,-7.987731,87.962345,-7.987731,87.962345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.275235,-0.902006,65.113548,65.378487,0.000000,0.000000,0.000000,0.000000,3.923054,4.240024,5.592637,1.861868,0.246669,0.042712,0.500927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008259,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.808290,proposed,0,-126.340000,54.885000,-4.037022,-0.866527,-4.230000,-0.775000,0.192978,-0.091527,-18.449355,-20.157064,-0.945339,-20.157064,-18.449355,-0.110000,0.630000,-10,93,-10.218805,93.324571,-10.218805,93.324571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.335869,0.237812,59.544736,60.097509,0.000000,0.000000,0.000000,0.000000,3.748868,4.109356,5.563141,1.458411,0.236305,0.016966,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.818288,proposed,0,-126.340000,54.885000,-4.194723,-1.006890,-4.410000,-0.945000,0.215277,-0.061890,-17.290552,-18.571334,-0.823360,-18.571334,-17.290552,-0.110000,0.780000,-12,68,-12.173652,67.935426,-12.173652,67.935426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.302814,0.972299,59.272756,59.642699,0.000000,0.000000,0.000000,0.000000,3.771271,4.045538,5.551808,1.638220,0.267560,0.020740,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.828323,proposed,0,-126.340000,54.885000,-4.347333,-1.148963,-4.570000,-1.115000,0.222667,-0.033963,-16.619667,-15.094927,-0.518412,-15.094927,-16.619667,-0.140000,0.720000,-7,45,-6.777559,45.235130,-6.777559,45.235130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.798241,1.217082,63.739803,62.682383,0.000000,0.000000,0.000000,0.000000,3.802789,3.971706,5.579835,1.845236,0.241778,0.035558,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.838322,proposed,0,-126.340000,54.885000,-4.493440,-1.291518,-4.730000,-1.235000,0.236560,-0.056518,-15.338885,-13.631176,-1.311276,-13.631176,-15.338885,-0.140000,0.710000,-10,30,-10.271787,29.983906,-10.271787,29.983906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.714379,1.558311,67.776188,66.437881,0.000000,0.000000,0.000000,0.000000,3.914092,3.994413,5.567129,1.450421,0.202992,0.020927,0.503460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.848319,proposed,0,-126.340000,54.885000,-4.633325,-1.434876,-4.890000,-1.375000,0.256675,-0.059876,-13.997114,-13.997114,-1.006328,-13.997114,-13.997114,-0.140000,0.450000,-14,55,-14.352407,55.055230,-14.352407,55.055230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.122097,1.920193,70.484640,69.789491,0.000000,0.000000,0.000000,0.000000,4.022069,4.163946,5.550107,1.602068,0.206537,0.028832,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.858293,proposed,0,-126.340000,54.885000,-4.766429,-1.578525,-5.000000,-1.515000,0.233571,-0.063525,-12.472374,-18.083417,-0.640391,-18.083417,-12.472374,-0.140000,0.410000,-25,92,-24.584112,92.330457,-24.584112,92.330457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.993268,2.343323,63.435687,63.895630,0.000000,0.000000,0.000000,0.000000,3.742227,4.134132,5.571717,1.893840,0.389206,0.047620,0.501492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008419,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.868325,proposed,0,-126.340000,54.885000,-4.893554,-1.723449,-5.120000,-1.715000,0.226446,-0.008449,-10.703675,-21.498835,-0.823360,-21.498835,-10.703675,-0.160000,0.630000,-33,106,-32.501450,106.414913,-32.501450,106.414913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.099372,2.721661,61.380484,64.198044,0.000000,0.000000,0.000000,0.000000,3.876789,4.388039,5.611089,1.745219,0.323443,0.029175,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.878291,proposed,0,-126.340000,54.885000,-5.012931,-1.867707,-5.220000,-1.905000,0.207069,0.037293,-9.361904,-19.913105,-0.884349,-19.913105,-9.361904,-0.230000,0.800000,-29,82,-29.194380,82.379454,-29.194380,82.379454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.975602,2.913117,65.591206,74.153617,0.000000,0.000000,0.000000,0.000000,4.274191,4.779585,5.567157,1.615143,0.351996,0.025790,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.888292,proposed,0,-126.340000,54.885000,-5.125565,-2.012552,-5.320000,-2.075000,0.194435,0.062448,-9.849821,-15.094927,-0.701380,-15.094927,-9.849821,-0.330000,0.860000,-4,39,-4.208415,38.537062,-4.208415,38.537062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.406459,3.337860,71.182089,78.362093,0.000000,0.000000,0.000000,0.000000,4.354013,4.906369,5.604755,1.793840,0.265328,0.039107,0.501645,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.898291,proposed,0,-126.340000,54.885000,-5.230806,-2.157268,-5.420000,-2.195000,0.189194,0.037732,-10.032790,-11.069613,-0.579401,-11.069613,-10.032790,-0.230000,0.630000,-4,22,-4.249510,21.834548,-4.249510,21.834548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.097608,5.795930,76.509678,89.514400,0.000000,0.000000,0.000000,0.000000,4.480869,5.254936,5.562978,1.515179,0.220643,0.022041,0.502451,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.908321,proposed,0,-126.340000,54.885000,-5.328805,-2.302177,-5.520000,-2.305000,0.191195,0.002823,-10.154769,-12.350394,-1.067318,-12.350394,-10.154769,-0.170000,0.420000,-4,48,-4.126703,47.753178,-4.126703,47.753178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.147330,7.267407,85.535537,91.628424,0.000000,0.000000,0.000000,0.000000,4.990973,5.406207,5.574213,1.898590,0.312838,0.056905,0.503579,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008363,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.918292,proposed,0,-126.340000,54.885000,-5.418543,-2.445791,-5.610000,-2.445000,0.191457,-0.000791,-8.081122,-16.436698,-0.701380,-16.436698,-8.081122,-0.160000,0.420000,-17,82,-17.344892,81.550983,-17.344892,81.550983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.242808,9.566697,77.938132,82.171440,0.000000,0.000000,0.000000,0.000000,4.797931,5.253848,5.564300,1.478344,0.229053,0.019768,0.503038,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.928321,proposed,0,-126.340000,54.885000,-5.500935,-2.589626,-5.680000,-2.625000,0.179065,0.035374,-5.824507,-19.059251,-0.396432,-19.059251,-5.824507,-0.110000,0.580000,-38,93,-37.633259,92.984326,-37.633259,92.984326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.443243,11.298454,69.856192,76.341977,0.000000,0.000000,0.000000,0.000000,4.757247,5.167414,5.554697,1.456309,0.221041,0.018316,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.938319,proposed,0,-126.340000,54.885000,-5.575101,-2.732243,-5.730000,-2.795000,0.154899,0.062757,-5.092632,-17.595500,-0.762370,-17.595500,-5.092632,-0.210000,0.750000,-25,69,-25.288444,69.094517,-25.288444,69.094517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.394003,11.703857,68.120472,74.708818,0.000000,0.000000,0.000000,0.000000,4.756031,5.078073,5.545886,1.437582,0.219836,0.017254,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.948318,proposed,0,-126.340000,54.885000,-5.641211,-2.873931,-5.780000,-2.945000,0.138789,0.071069,-4.787684,-12.899301,-0.640391,-12.899301,-4.787684,-0.270000,0.740000,-11,32,-10.622703,31.559247,-10.622703,31.559247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.552534,12.986172,69.805550,78.031564,0.000000,0.000000,0.000000,0.000000,4.562093,5.016130,6.645501,1.533372,0.199049,0.031343,0.500984,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.958287,proposed,0,-126.340000,54.885000,-5.699017,-3.014092,-5.830000,-3.055000,0.130983,0.040908,-4.909663,-9.483883,-0.457422,-9.483883,-4.909663,-0.280000,0.670000,3,6,2.514666,6.249169,2.514666,6.249169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.216445,14.686340,66.758801,79.595112,0.000000,0.000000,0.000000,0.000000,4.089735,4.694361,5.549387,1.495071,0.192133,0.023478,0.500622,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.968323,proposed,0,-126.340000,54.885000,-5.748989,-3.153960,-5.870000,-3.155000,0.121011,0.001040,-4.238777,-10.093779,-0.335443,-10.093779,-4.238777,-0.150000,0.290000,-10,42,-10.236411,41.830146,-10.236411,41.830146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.732574,17.139890,74.678073,88.965989,0.000000,0.000000,0.000000,0.000000,4.587884,5.247388,5.553488,1.487383,0.190204,0.018485,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.978304,proposed,0,-126.340000,54.885000,-5.790462,-3.291655,-5.900000,-3.285000,0.109538,-0.006655,-2.714037,-14.180083,-1.006328,-14.180083,-2.714037,-0.130000,0.300000,-21,76,-21.267391,76.253531,-21.267391,76.253531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.081520,17.992907,73.109774,79.908589,0.000000,0.000000,0.000000,0.000000,4.849404,5.260157,5.616915,1.602539,0.217651,0.024733,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.988319,proposed,0,-126.340000,54.885000,-5.823821,-3.428264,-5.920000,-3.445000,0.096179,0.016736,-1.616224,-17.656490,-1.067318,-17.656490,-1.616224,-0.140000,0.480000,-24,93,-23.960082,93.028837,-23.960082,93.028837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.221152,18.669916,68.665758,77.790361,0.000000,0.000000,0.000000,0.000000,4.937463,5.359401,5.563233,1.464264,0.235204,0.019863,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.998323,proposed,0,-126.340000,54.885000,-5.848906,-3.563056,-5.920000,-3.605000,0.071094,0.041944,-0.396432,-15.948781,-0.152474,-15.948781,-0.396432,-0.190000,0.720000,-21,61,-21.082598,61.066148,-21.082598,61.066148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.213287,19.647666,70.750969,81.342780,0.000000,0.000000,0.000000,0.000000,5.228665,5.618019,5.561645,1.482358,0.253152,0.021013,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.008318,proposed,0,-126.340000,54.885000,-5.865777,-3.695918,-5.920000,-3.725000,0.054223,0.029082,-0.335443,-11.191592,-0.091484,-11.191592,-0.335443,-0.220000,0.700000,-9,22,-8.529701,21.783117,-8.529701,21.783117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.200416,22.008805,71.388562,83.801147,0.000000,0.000000,0.000000,0.000000,5.157063,5.429732,5.557037,1.437118,0.191054,0.017459,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.018318,proposed,0,-126.340000,54.885000,-5.874521,-3.826904,-5.910000,-3.805000,0.035479,-0.021904,0.274453,-7.410237,-0.579401,-7.410237,0.274453,-0.190000,0.460000,-7,8,-7.198743,7.527343,-7.198743,7.527343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.096089,23.819627,71.270351,87.140899,0.000000,0.000000,0.000000,0.000000,4.769068,5.268929,5.554160,1.453324,0.200902,0.021951,0.500881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.028324,proposed,0,-126.340000,54.885000,-5.875208,-3.955925,-5.900000,-3.895000,0.024792,-0.060925,0.884349,-8.873987,-0.640391,-8.873987,0.884349,-0.160000,0.260000,-9,35,-9.085153,35.182630,-9.085153,35.182630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.539488,25.296499,77.993990,92.521743,0.000000,0.000000,0.000000,0.000000,5.158750,5.692329,5.556295,1.449093,0.201156,0.016988,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.038318,proposed,0,-126.340000,54.885000,-5.867949,-4.082633,-5.880000,-4.015000,0.012051,-0.067633,2.348100,-13.509197,-0.274453,-13.509197,2.348100,-0.140000,0.240000,-20,77,-19.671754,76.770923,-19.671754,76.770923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.466735,26.846989,78.698451,88.647061,0.000000,0.000000,0.000000,0.000000,5.370819,5.901415,5.553552,1.442736,0.194065,0.016716,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.048288,proposed,0,-126.340000,54.885000,-5.852922,-4.206780,-5.850000,-4.165000,-0.002922,-0.041780,3.079975,-17.717479,0.274453,-17.717479,3.079975,-0.150000,0.460000,-20,97,-20.240946,96.927362,-20.240946,96.927362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.243574,27.633181,75.952839,87.566506,0.000000,0.000000,0.000000,0.000000,5.485563,6.085538,5.557400,1.456461,0.223764,0.018923,0.502736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.058329,proposed,0,-126.340000,54.885000,-5.830080,-4.329446,-5.830000,-4.315000,-0.000080,-0.014446,2.897006,-16.741646,0.823360,-16.741646,2.897006,-0.170000,0.710000,-7,71,-6.968520,70.724005,-6.968520,70.724005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.580847,29.252080,80.428143,95.328306,0.000000,0.000000,0.000000,0.000000,5.939996,6.580161,5.555130,1.545749,0.243428,0.015875,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.068314,proposed,0,-126.340000,54.885000,-5.799867,-4.448984,-5.800000,-4.445000,0.000133,-0.003984,2.043152,-11.008623,0.335443,-11.008623,2.043152,-0.180000,0.740000,14,26,13.623186,21.072817,13.623186,21.072817,0.000000,4.651188,0.000000,64.000000,0.000000,0.000000,54.818000,33.295938,85.124497,103.360750,0.000000,0.000000,0.000000,0.000000,6.117906,6.753072,5.547878,1.619711,0.214095,0.022994,0.500938,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.078323,proposed,0,-126.340000,54.885000,-5.762276,-4.566277,-5.770000,-4.535000,0.007724,-0.031277,2.409089,-7.227268,-0.518412,-7.227268,2.409089,-0.130000,0.520000,17,7,17.252960,6.926504,17.252960,6.926504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.425652,36.095089,83.254460,104.763448,0.000000,0.000000,0.000000,0.000000,5.560444,6.385800,5.562595,1.497855,0.196502,0.023086,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.088322,proposed,0,-126.340000,54.885000,-5.717634,-4.680856,-5.750000,-4.605000,0.032366,-0.075856,2.531068,-8.203101,-0.762370,-8.203101,2.531068,-0.090000,0.270000,21,35,20.580327,35.121251,20.580327,35.121251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.355423,37.048934,93.521548,110.081675,0.000000,0.000000,0.000000,0.000000,6.158510,6.749367,5.587111,1.625771,0.244911,0.032996,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.098322,proposed,0,-126.340000,54.885000,-5.666135,-4.792796,-5.720000,-4.705000,0.053865,-0.087796,2.836017,-12.777322,0.091484,-12.777322,2.836017,-0.030000,0.220000,16,80,16.098425,79.647603,16.098425,79.647603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.666575,37.097413,94.899113,102.826433,0.000000,0.000000,0.000000,0.000000,6.376781,6.732836,5.560965,1.467973,0.209026,0.019503,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.108319,proposed,0,-126.340000,54.885000,-5.608070,-4.901980,-5.680000,-4.855000,0.071930,-0.046980,4.726694,-16.741646,0.213464,-16.741646,4.726694,0.070000,0.450000,-8,99,-7.969246,98.974480,-7.969246,98.974480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.773436,36.841661,91.690954,100.212612,0.000000,0.000000,0.000000,0.000000,6.492516,6.800476,5.554217,1.465579,0.223301,0.020363,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.118321,proposed,0,-126.340000,54.885000,-5.543665,-5.008457,-5.620000,-5.005000,0.076335,-0.003457,5.702528,-15.277895,0.518412,-15.277895,5.702528,0.010000,0.700000,-4,72,-4.124422,71.888273,-4.124422,71.888273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.479511,35.222986,85.892196,93.943300,0.000000,0.000000,0.000000,0.000000,6.419453,6.397839,5.552845,1.607817,0.263420,0.021230,0.500771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.128318,proposed,0,-126.340000,54.885000,-5.473292,-5.112067,-5.560000,-5.115000,0.086708,0.002933,6.678361,-10.032790,0.762370,-10.032790,6.678361,-0.030000,0.740000,2,27,1.887884,26.429943,1.887884,26.429943,0.000000,0.458330,0.000000,64.000000,0.000000,0.000000,39.536173,35.829194,83.273766,93.712909,0.000000,0.000000,0.000000,0.000000,6.363312,6.150045,5.555546,1.476729,0.214921,0.019639,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.138319,proposed,0,-126.340000,54.885000,-5.397187,-5.212901,-5.490000,-5.185000,0.092813,-0.027901,6.678361,-5.275601,0.152474,-5.275601,6.678361,-0.040000,0.520000,13,5,12.534066,5.098770,12.534066,5.098770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.916903,35.940090,83.888919,92.902119,0.000000,0.000000,0.000000,0.000000,6.065795,5.758049,5.554077,1.465552,0.194399,0.017603,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.148321,proposed,0,-126.340000,54.885000,-5.315722,-5.310879,-5.420000,-5.245000,0.104278,-0.065879,6.800341,-5.153621,0.335443,-5.153621,6.800341,-0.030000,0.270000,19,26,18.811666,25.740227,18.811666,25.740227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.091728,35.048888,82.161536,93.632439,0.000000,0.000000,0.000000,0.000000,5.666429,5.747552,5.553160,1.456703,0.198834,0.018675,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.158327,proposed,0,-126.340000,54.885000,-5.229216,-5.406019,-5.340000,-5.335000,0.110784,-0.071019,7.227268,-11.496540,0.457422,-11.496540,7.227268,0.060000,0.250000,7,71,7.491683,82.705239,7.491683,82.705239,0.000000,-11.965012,0.000000,64.000000,0.000000,0.000000,23.115574,34.387606,82.599365,89.613256,0.000000,0.000000,0.000000,0.000000,5.740916,5.850551,5.557969,1.629311,0.240047,0.023637,0.501054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.168320,proposed,0,-126.340000,54.885000,-5.138195,-5.498155,-5.250000,-5.475000,0.111805,-0.023155,9.361904,-16.253729,0.335443,-16.253729,9.361904,0.050000,0.470000,-8,108,-8.096781,107.964874,-8.096781,107.964874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.396059,32.317474,78.377113,84.306873,0.000000,0.000000,0.000000,0.000000,5.724989,5.828284,5.558859,1.443298,0.246809,0.017079,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.178317,proposed,0,-126.340000,54.885000,-5.042883,-5.587457,-5.150000,-5.625000,0.107117,0.037543,10.520706,-15.887791,1.189297,-15.887791,10.520706,-0.010000,0.760000,-8,92,-8.010715,92.234676,-8.010715,92.234676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.922029,29.031424,78.740846,85.119188,0.000000,0.000000,0.000000,0.000000,5.944830,5.950817,5.551438,1.471859,0.327821,0.035366,0.501573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.188330,proposed,0,-126.340000,54.885000,-4.943558,-5.674024,-5.050000,-5.755000,0.106442,0.080976,9.910810,-11.069613,0.762370,-11.069613,9.910810,-0.040000,0.870000,8,48,7.539949,48.366415,7.539949,48.366415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.654778,28.349697,79.444235,89.968274,0.000000,0.000000,0.000000,0.000000,6.134418,6.084671,5.568881,1.463300,0.236025,0.016623,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.198322,proposed,0,-126.340000,54.885000,-4.840986,-5.757568,-4.950000,-5.825000,0.109014,0.067432,9.178935,-4.848673,0.884349,-4.848673,9.178935,-0.060000,0.710000,26,11,25.529866,10.896477,25.529866,10.896477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.058900,29.141667,78.133027,92.643543,0.000000,0.000000,0.000000,0.000000,5.659485,5.796366,5.554328,1.448606,0.193638,0.018661,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.208324,proposed,0,-126.340000,54.885000,-4.735303,-5.838354,-4.850000,-5.865000,0.114697,0.026646,9.056956,-3.506902,0.701380,-3.506902,9.056956,0.080000,0.410000,16,24,15.905248,24.269604,15.905248,24.269604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.286060,29.722667,79.940685,97.478214,0.000000,0.000000,0.000000,0.000000,5.384158,5.883662,5.554722,1.457149,0.195841,0.017868,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.218325,proposed,0,-126.340000,54.885000,-4.627019,-5.916345,-4.740000,-5.915000,0.112981,-0.001345,10.703675,-6.129455,1.433256,-6.129455,10.703675,0.150000,0.280000,-7,59,-7.035367,58.719158,-7.035367,58.719158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.982006,27.486439,88.842847,95.972820,0.000000,0.000000,0.000000,0.000000,6.165630,6.228009,5.553206,1.628316,0.222425,0.018854,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.228322,proposed,0,-126.340000,54.885000,-4.516643,-5.991534,-4.630000,-6.005000,0.113357,0.013466,11.618519,-10.947634,1.128308,-10.947634,11.618519,0.090000,0.400000,-10,93,-10.467245,93.453632,-10.467245,93.453632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.273773,24.342617,79.803154,83.224457,0.000000,0.000000,0.000000,0.000000,5.816381,5.775322,5.554278,1.460372,0.213587,0.018883,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.238322,proposed,0,-126.340000,54.885000,-4.404513,-6.064039,-4.500000,-6.115000,0.095487,0.050961,11.740498,-12.472374,1.311276,-12.472374,11.740498,-0.020000,0.640000,1,92,1.007789,92.075899,1.007789,92.075899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.719554,21.699226,76.249313,86.054063,0.000000,0.000000,0.000000,0.000000,5.716630,5.887322,5.551774,1.440173,0.235747,0.017962,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.248322,proposed,0,-126.340000,54.885000,-4.291137,-6.133876,-4.390000,-6.225000,0.098863,0.091124,10.459717,-9.544873,1.128308,-9.544873,10.459717,-0.050000,0.820000,20,57,20.078695,57.218104,20.078695,57.218104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.507509,21.423709,78.103216,88.786459,0.000000,0.000000,0.000000,0.000000,5.838118,6.088774,5.553491,1.523364,0.241524,0.017379,0.503598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.258325,proposed,0,-126.340000,54.885000,-4.176942,-6.201120,-4.280000,-6.295000,0.103058,0.093880,9.422894,-4.421746,1.433256,-4.421746,9.422894,0.020000,0.720000,26,24,26.121339,24.310957,26.121339,24.310957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.845414,23.571097,78.449968,95.026695,0.000000,0.000000,0.000000,0.000000,5.530068,6.024575,5.555074,1.485776,0.210367,0.018874,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.268322,proposed,0,-126.340000,54.885000,-4.062477,-6.265785,-4.180000,-6.335000,0.117523,0.069215,9.117946,-2.287110,0.640391,-2.287110,9.117946,0.130000,0.500000,18,25,18.189739,24.757080,18.189739,24.757080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.830407,25.051897,84.375792,100.025431,0.000000,0.000000,0.000000,0.000000,5.799814,6.149934,5.554909,1.595840,0.234133,0.027070,0.500671,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.278290,proposed,0,-126.340000,54.885000,-3.948485,-6.327794,-4.080000,-6.365000,0.131515,0.037206,10.093779,-4.970653,1.067318,-4.970653,10.093779,0.160000,0.340000,5,60,4.681463,60.233538,4.681463,60.233538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.575053,25.042965,91.632165,99.694943,0.000000,0.000000,0.000000,0.000000,6.369656,6.423228,5.552308,1.501616,0.198891,0.018809,0.503952,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.288329,proposed,0,-126.340000,54.885000,-3.834275,-6.387835,-3.970000,-6.445000,0.135725,0.057165,11.069613,-8.812998,1.128308,-8.812998,11.069613,0.110000,0.410000,-2,91,-1.773126,90.887193,-1.773126,90.887193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.512273,23.767328,82.804684,88.001419,0.000000,0.000000,0.000000,0.000000,6.014900,6.092770,5.581121,1.454674,0.211986,0.017552,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.298283,proposed,0,-126.340000,54.885000,-3.722104,-6.445048,-3.860000,-6.525000,0.137896,0.079952,11.191592,-9.666852,1.555235,-9.666852,11.191592,0.030000,0.640000,5,83,4.522131,82.698630,4.522131,82.698630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.793995,21.663961,77.471193,85.642447,0.000000,0.000000,0.000000,0.000000,5.772649,5.924592,5.545277,1.572094,0.238868,0.020850,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.308292,proposed,0,-126.340000,54.885000,-3.610835,-6.500339,-3.740000,-6.605000,0.129165,0.104661,10.520706,-7.288257,1.250287,-7.288257,10.520706,0.030000,0.770000,10,55,9.887122,54.687841,9.887122,54.687841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.574403,21.252784,76.741906,85.275644,0.000000,0.000000,0.000000,0.000000,5.754665,5.860983,5.569036,1.593083,0.221678,0.031199,0.501067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.318291,proposed,0,-126.340000,54.885000,-3.501671,-6.553414,-3.650000,-6.645000,0.148329,0.091586,9.727842,-2.287110,0.884349,-2.287110,9.727842,0.040000,0.690000,19,20,18.721027,20.108012,18.721027,20.108012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.875577,21.449117,73.138993,85.560170,0.000000,0.000000,0.000000,0.000000,5.420975,5.578974,5.564611,1.494809,0.207753,0.018245,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.328314,proposed,0,-126.340000,54.885000,-3.394691,-6.604545,-3.550000,-6.665000,0.155309,0.060455,8.995966,-0.762370,0.701380,-0.762370,8.995966,0.080000,0.460000,21,26,20.538427,26.165923,20.538427,26.165923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.538110,21.352790,73.690864,88.542282,0.000000,0.000000,0.000000,0.000000,5.223257,5.526356,5.543881,1.486583,0.184791,0.016550,0.504305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.338326,proposed,0,-126.340000,54.885000,-3.290742,-6.653634,-3.460000,-6.695000,0.169258,0.041366,8.630029,-3.750861,1.128308,-3.750861,8.630029,0.130000,0.320000,16,64,15.531208,64.048879,15.531208,64.048879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.551836,20.412429,75.813389,87.950792,0.000000,0.000000,0.000000,0.000000,5.470885,5.767651,5.555434,1.635506,2.235547,0.036961,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.348339,proposed,0,-126.340000,54.885000,-3.190119,-6.700846,-3.360000,-6.745000,0.169881,0.044154,10.093779,-7.776174,1.189297,-7.776174,10.093779,0.160000,0.380000,-6,95,-6.161810,95.474111,-6.161810,95.474111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.091505,18.003710,75.232472,82.007119,0.000000,0.000000,0.000000,0.000000,5.421570,5.648691,5.549702,1.595114,2.181049,0.031593,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.358397,proposed,0,-126.340000,54.885000,-3.092845,-6.746472,-3.250000,-6.835000,0.157155,0.088528,10.947634,-9.422894,1.128308,-9.422894,10.947634,0.140000,0.620000,-19,95,-19.493313,94.762913,-19.493313,94.762913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.108118,14.581537,69.362025,82.497931,0.000000,0.000000,0.000000,0.000000,5.202549,5.310888,5.546944,1.522838,0.237704,0.026793,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.368425,proposed,0,-126.340000,54.885000,-3.000082,-6.790269,-3.140000,-6.895000,0.139918,0.104731,9.849821,-5.824507,1.860183,-5.824507,9.849821,-0.010000,0.820000,3,51,3.226743,51.014036,3.226743,51.014036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.233628,10.649860,65.858818,82.243280,0.000000,0.000000,0.000000,0.000000,4.918029,5.013895,5.546553,1.575907,0.265110,0.019587,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.378432,proposed,0,-126.340000,54.885000,-2.912135,-6.832385,-3.040000,-6.915000,0.127865,0.082615,9.117946,-0.091484,1.189297,-0.091484,9.117946,-0.040000,0.710000,13,12,13.460365,12.152940,13.460365,12.152940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.359827,9.066366,76.373518,80.632435,0.000000,0.000000,0.000000,0.000000,4.565247,5.265428,5.554558,1.498410,0.196107,0.017664,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.388427,proposed,0,-126.340000,54.885000,-2.829281,-6.872975,-2.950000,-6.905000,0.120719,0.032025,8.569039,2.348100,1.372266,2.348100,8.569039,0.000000,0.430000,11,13,10.819814,13.470199,10.819814,13.470199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.638698,7.934663,78.431526,87.083558,0.000000,0.000000,0.000000,0.000000,4.800273,5.498836,5.555756,1.799841,0.253895,0.042738,0.501132,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.398436,proposed,0,-126.340000,54.885000,-2.751707,-6.912238,-2.870000,-6.905000,0.118293,-0.007238,7.349247,-0.884349,1.067318,-0.884349,7.349247,0.050000,0.250000,9,55,9.140354,55.079735,9.140354,55.079735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.317734,6.204267,79.390993,91.102465,0.000000,0.000000,0.000000,0.000000,5.161264,5.889310,5.568737,1.725051,0.238205,0.025773,0.500968,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.408437,proposed,0,-126.340000,54.885000,-2.679947,-6.950194,-2.780000,-6.945000,0.100053,-0.005194,8.203101,-6.800341,0.762370,-6.800341,8.203101,0.070000,0.330000,-10,100,-9.987378,99.775830,-9.987378,99.775830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.460629,4.160407,79.391885,94.407570,0.000000,0.000000,0.000000,0.000000,5.229110,6.052051,5.569488,2.432468,0.267016,0.051046,0.501149,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.418404,proposed,0,-126.340000,54.885000,-2.614498,-6.986852,-2.700000,-7.015000,0.085502,0.028148,8.691018,-8.325081,0.518412,-8.325081,8.691018,0.030000,0.620000,-20,93,-19.616621,92.547962,-19.616621,92.547962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.244396,0.694694,79.010788,102.340819,0.000000,0.000000,0.000000,0.000000,5.287001,6.056758,5.584370,1.719585,0.335353,0.026459,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.428404,proposed,0,-126.340000,54.885000,-2.555258,-7.022555,-2.610000,-7.065000,0.054742,0.042445,7.410237,-3.933829,1.006328,-3.933829,7.410237,-0.030000,0.810000,-9,48,-8.981063,41.822657,-8.981063,41.822657,0.000000,5.725305,0.000000,64.000000,0.000000,0.000000,-80.848483,-2.409353,82.018362,101.309830,0.000000,0.000000,0.000000,0.000000,5.055385,6.058309,5.559470,1.737403,0.946753,0.045838,0.501112,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.438408,proposed,0,-126.340000,54.885000,-2.502744,-7.057295,-2.540000,-7.065000,0.037256,0.007705,6.678361,1.738204,0.884349,1.738204,6.678361,-0.050000,0.720000,-4,3,-4.190996,-0.548741,-4.190996,-0.548741,0.000000,3.096704,0.000000,64.000000,0.000000,0.000000,-87.023351,-3.186243,84.225675,91.078797,0.000000,0.000000,0.000000,0.000000,5.407368,5.940545,5.575194,1.699527,0.219839,0.018084,0.500531,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.448402,proposed,0,-126.340000,54.885000,-2.457320,-7.091121,-2.480000,-7.035000,0.022680,-0.056121,5.336590,4.299767,0.579401,4.299767,5.336590,-0.060000,0.390000,2,2,2.217734,1.893134,2.217734,1.893134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.767884,-2.866791,81.685492,88.830554,0.000000,0.000000,0.000000,0.000000,5.420594,5.835260,5.561556,1.753619,0.262112,0.037049,0.500923,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.458937,proposed,0,-126.340000,54.885000,-2.417355,-7.125928,-2.410000,-7.025000,-0.007355,-0.100928,4.970653,-0.152474,0.396432,-0.152474,4.970653,-0.070000,0.200000,-5,47,-4.509595,52.337893,-4.509595,52.337893,0.000000,-5.444759,0.000000,64.000000,0.000000,0.000000,-91.745572,-2.134495,83.149743,92.099654,0.000000,0.000000,0.000000,0.000000,5.524139,5.906325,5.579570,1.633304,0.220121,0.020318,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.468403,proposed,0,-126.340000,54.885000,-2.388616,-7.156546,-2.380000,-7.055000,-0.008616,-0.101546,3.689871,-6.983309,0.213464,-6.983309,3.689871,-0.050000,0.250000,-7,92,-6.746495,106.582864,-6.746495,106.582864,0.000000,-14.689730,0.000000,64.000000,0.000000,0.000000,-90.829039,-2.976710,84.447902,99.618432,0.000000,0.000000,0.000000,0.000000,5.546671,6.212850,5.561508,1.705772,0.296307,0.033598,0.500970,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.478403,proposed,0,-126.340000,54.885000,-2.365851,-7.188303,-2.340000,-7.125000,-0.025851,-0.063303,2.226120,-10.337738,0.640391,-10.337738,2.226120,-0.050000,0.550000,-6,106,-5.961525,106.456960,-5.961525,106.456960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.648438,-5.003462,90.543739,112.651132,0.000000,0.000000,0.000000,0.000000,5.873425,6.727620,5.563466,1.448004,0.239890,0.018097,0.502043,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.488399,proposed,0,-126.340000,54.885000,-2.351100,-7.219526,-2.320000,-7.195000,-0.031100,-0.024526,1.189297,-7.166278,0.884349,-7.166278,1.189297,-0.050000,0.820000,-5,68,-4.738328,67.508337,-4.738328,67.508337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.817421,-7.325970,98.427895,122.438942,0.000000,0.000000,0.000000,0.000000,6.338309,7.352995,5.553556,1.483334,0.347088,0.022842,0.500801,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.498401,proposed,0,-126.340000,54.885000,-2.344535,-7.250327,-2.300000,-7.215000,-0.044535,-0.035327,-0.213464,0.701380,0.030495,0.701380,-0.213464,-0.050000,0.800000,1,23,0.662941,2.620255,0.662941,2.620255,0.000000,19.888082,0.000000,64.000000,0.000000,0.000000,-91.898389,-8.300649,94.555036,110.870698,0.000000,0.000000,0.000000,0.000000,6.188404,7.023939,5.555261,1.486923,0.195169,0.018469,0.501568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.508429,proposed,0,-126.340000,54.885000,-2.346343,-7.280840,-2.310000,-7.185000,-0.036343,-0.095840,-1.677214,6.007476,0.335443,6.007476,-1.677214,-0.050000,0.530000,7,-22,7.181734,-22.652711,7.181734,-22.652711,0.000000,0.161048,0.000000,64.000000,0.000000,0.000000,-90.640323,-9.337988,85.227920,97.534131,0.000000,0.000000,0.000000,0.000000,5.795613,6.491369,5.550100,1.454770,0.196075,0.018358,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.518429,proposed,0,-126.340000,54.885000,-2.356648,-7.310975,-2.320000,-7.135000,-0.036648,-0.175975,-2.348100,4.482736,-0.091484,4.482736,-2.348100,-0.050000,0.170000,3,14,3.018801,13.826164,3.018801,13.826164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.739142,-9.068271,82.718798,97.547794,0.000000,0.000000,0.000000,0.000000,5.566509,6.390908,5.551077,1.523621,0.196383,0.014980,0.504168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.528426,proposed,0,-126.340000,54.885000,-2.375550,-7.340878,-2.330000,-7.145000,-0.045550,-0.195878,-2.287110,-3.567892,-0.274453,-3.567892,-2.287110,-0.040000,0.080000,-13,59,-12.713698,88.617796,-12.713698,88.617796,0.000000,-29.791632,0.000000,64.000000,0.000000,0.000000,-82.281356,-10.632553,84.587083,107.832044,0.000000,0.000000,0.000000,0.000000,5.502382,6.669012,5.549867,1.599188,0.248400,0.020610,0.501711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.538400,proposed,0,-126.340000,54.885000,-2.403061,-7.370547,-2.350000,-7.215000,-0.053061,-0.155547,-2.348100,-10.581696,-0.457422,-10.581696,-2.348100,-0.040000,0.270000,-28,104,-27.611259,106.525708,-27.611259,106.525708,0.000000,-2.699544,0.000000,64.000000,0.000000,0.000000,-74.658408,-11.278490,83.025880,111.358867,0.000000,0.000000,0.000000,0.000000,5.339866,6.540433,5.558882,1.758423,0.424468,0.042121,0.500984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008306,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.548407,proposed,0,-126.340000,54.885000,-2.439411,-7.400207,-2.370000,-7.315000,-0.069411,-0.085207,-2.714037,-12.106436,-0.457422,-12.106436,-2.714037,-0.090000,0.640000,-32,106,-32.400560,106.303053,-32.400560,106.303053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.547460,-12.245692,83.998373,115.544123,0.000000,0.000000,0.000000,0.000000,5.469192,6.622594,5.572655,1.546422,0.317240,0.026844,0.500975,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.558429,proposed,0,-126.340000,54.885000,-2.484633,-7.429854,-2.390000,-7.405000,-0.094633,-0.024854,-3.262944,-7.227268,-0.823360,-7.227268,-3.262944,-0.130000,0.890000,-33,64,-32.616452,63.915989,-32.616452,63.915989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.817715,-13.378464,89.589328,118.799274,0.000000,0.000000,0.000000,0.000000,5.571184,6.918725,5.559738,1.540505,0.337438,0.034266,0.500416,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.569376,proposed,0,-126.340000,54.885000,-2.544123,-7.462222,-2.430000,-7.415000,-0.114123,-0.047222,-5.031642,2.470079,-0.579401,2.470079,-5.031642,-0.230000,0.790000,-12,19,-11.737252,-9.950059,-11.737252,-9.950059,0.000000,28.866048,0.000000,64.000000,0.000000,0.000000,-68.893076,-14.320741,86.696730,107.165620,0.000000,0.000000,0.000000,0.000000,5.624645,6.660916,5.585911,1.823835,0.259761,0.033649,0.501007,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008217,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.578405,proposed,0,-126.340000,54.885000,-2.601107,-7.488942,-2.480000,-7.365000,-0.121107,-0.123942,-7.166278,7.105289,-1.189297,7.105289,-7.166278,-0.250000,0.550000,4,-26,4.216223,-34.314706,4.216223,-34.314706,0.000000,8.230695,0.000000,64.000000,0.000000,0.000000,-69.841562,-14.289036,81.694534,93.222643,0.000000,0.000000,0.000000,0.000000,5.697844,6.245663,5.583012,3.577280,0.264338,0.048960,0.501218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.588428,proposed,0,-126.340000,54.885000,-2.672701,-7.518654,-2.550000,-7.295000,-0.122701,-0.223654,-7.776174,6.434403,-1.189297,6.434403,-7.776174,-0.150000,0.220000,-12,-10,-11.763725,-10.139834,-11.763725,-10.139834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.951068,-12.607170,76.820489,90.388782,0.000000,0.000000,0.000000,0.000000,5.392870,5.901352,6.333816,1.801929,0.252565,0.041721,0.504762,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.598507,proposed,0,-126.340000,54.885000,-2.753483,-7.548615,-2.620000,-7.275000,-0.133483,-0.273615,-7.532216,-0.884349,-0.518412,-0.884349,-7.532216,-0.130000,0.040000,-32,35,-31.556736,62.408560,-31.556736,62.408560,0.000000,-27.548395,0.000000,64.000000,0.000000,0.000000,-60.810721,-12.539315,80.149559,102.946760,0.000000,0.000000,0.000000,0.000000,5.373900,6.442570,5.600849,1.816787,0.224834,0.037682,0.500905,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.608499,proposed,0,-126.340000,54.885000,-2.842172,-7.578414,-2.690000,-7.335000,-0.152172,-0.243414,-6.678361,-9.727842,-1.189297,-9.727842,-6.678361,-0.170000,0.090000,-51,80,-50.781616,106.703544,-50.781616,106.703544,0.000000,-26.843378,0.000000,64.000000,0.000000,0.000000,-51.597351,-11.669227,79.533608,108.016089,0.000000,0.000000,0.000000,0.000000,5.143667,6.477399,5.585692,1.736065,0.273329,0.035588,0.505097,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.618529,proposed,0,-126.340000,54.885000,-2.939700,-7.608436,-2.760000,-7.455000,-0.179700,-0.153436,-7.593205,-15.704823,-1.067318,-15.704823,-7.593205,-0.240000,0.410000,-50,107,-49.629014,106.809573,-49.629014,106.809573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.846961,-9.564123,78.479922,106.023055,0.000000,0.000000,0.000000,0.000000,5.137467,6.470638,6.241933,3.653838,0.263052,0.045237,0.500783,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010716,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.629282,proposed,0,-126.340000,54.885000,-3.053550,-7.640745,-2.850000,-7.605000,-0.203550,-0.035745,-9.666852,-14.180083,-1.921172,-14.180083,-9.666852,-0.400000,0.730000,-22,106,-22.045335,106.330849,-22.045335,106.330849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.356146,-6.558395,90.389922,115.021642,0.000000,0.000000,0.000000,0.000000,5.517295,7.158779,5.552055,3.489374,0.384784,0.047846,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.639301,proposed,0,-126.340000,54.885000,-3.168104,-7.670958,-2.950000,-7.695000,-0.218104,0.024042,-13.143259,-7.044299,-2.165131,-7.044299,-13.143259,-0.420000,0.920000,7,61,7.005431,59.433006,7.005431,59.433006,0.000000,1.897843,0.000000,64.000000,0.000000,0.000000,-48.707901,-1.278015,104.307474,119.663580,0.000000,0.000000,0.000000,0.000000,6.500012,7.874991,6.478283,1.764921,1.495660,0.067122,0.504197,1,1,0,7,2,0,0,0,0,0,1,1,1,1,1,0.010324,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.649659,proposed,0,-126.340000,54.885000,-3.294931,-7.702294,-3.090000,-7.695000,-0.204931,-0.007294,-15.521854,3.445913,-1.921172,3.445913,-15.521854,-0.270000,0.890000,8,16,8.150723,-29.805799,8.150723,-29.805799,0.000000,46.136647,0.000000,64.000000,0.000000,0.000000,-52.319114,2.159953,97.474403,111.723829,0.000000,0.000000,0.000000,0.000000,6.264622,6.938364,5.562032,1.784883,0.227409,0.038887,0.500981,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.659750,proposed,0,-126.340000,54.885000,-3.426482,-7.732903,-3.240000,-7.615000,-0.186482,-0.117903,-15.521854,10.154769,-1.860183,10.154769,-15.521854,-0.150000,0.530000,-11,-29,-10.737817,-62.690725,-10.737817,-62.690725,0.000000,34.021574,0.000000,64.000000,0.000000,0.000000,-51.012614,-0.074594,80.917626,96.783451,0.000000,0.000000,0.000000,0.000000,5.494137,6.403885,5.599101,4.708850,0.246480,0.042802,0.501391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011111,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670896,proposed,0,-126.340000,54.885000,-3.580636,-7.766764,-3.410000,-7.505000,-0.170636,-0.261764,-15.521854,10.154769,-1.311276,9.117946,-15.521854,-0.090000,0.180000,-29,-44,-28.657670,-44.386592,-28.657670,-44.386592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.123536,-3.357952,81.624171,99.302926,0.000000,0.000000,0.000000,0.000000,5.221705,6.403785,5.572471,1.814006,0.258479,0.041438,0.501486,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.680970,proposed,0,-126.340000,54.885000,-3.727698,-7.797386,-3.550000,-7.465000,-0.177698,-0.332386,-15.521854,9.117946,-1.982162,-0.396432,-14.789979,-0.140000,0.000000,-34,-25,-34.389446,-24.636472,-34.389446,-24.636472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.945648,-7.181527,85.676977,106.652574,0.000000,0.000000,0.000000,0.000000,5.606934,6.665559,6.327584,2.103200,0.311122,0.132368,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009386,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.691752,proposed,0,-126.340000,54.885000,-3.892901,-7.830127,-3.710000,-7.525000,-0.182901,-0.305127,-14.546020,-11.374561,-2.287110,-11.374561,-14.546020,-0.190000,-0.080000,-53,20,-52.980159,105.862522,-52.980159,105.862522,0.000000,-85.498994,0.000000,64.000000,0.000000,0.000000,-22.905903,-4.908110,101.808744,123.824766,0.000000,0.000000,0.000000,0.000000,6.706255,7.854397,5.572323,1.725863,0.277946,0.030455,0.500650,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.700963,proposed,0,-126.340000,54.885000,-4.040132,-7.858024,-3.840000,-7.665000,-0.200132,-0.193024,-15.399875,-21.559824,-2.897006,-21.559824,-15.399875,-0.320000,-0.060000,-9,65,-9.458929,105.605544,-9.458929,105.605544,0.000000,-40.242016,0.000000,64.000000,0.000000,0.000000,-13.965217,0.816878,105.186554,128.655184,0.000000,0.000000,0.000000,0.000000,7.004052,8.574131,5.572371,1.566483,0.298307,0.025277,0.501008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.710958,proposed,0,-126.340000,54.885000,-4.205952,-7.888164,-4.000000,-7.925000,-0.205952,0.036836,-18.022427,-30.098369,-3.445913,-30.098369,-18.022427,-0.330000,0.060000,36,104,63.420201,104.316104,63.420201,104.316104,-27.879130,0.000000,0.000000,64.000000,0.000000,0.000000,-15.063107,13.691160,117.496412,152.892774,0.000000,0.000000,0.000000,0.000000,7.481431,10.138200,5.558725,1.487006,0.310415,0.021083,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.720957,proposed,0,-126.340000,54.885000,-4.377860,-7.918127,-4.180000,-8.245000,-0.197860,0.326873,-18.693313,-34.184672,-3.567892,-34.184672,-18.693313,-0.140000,0.550000,22,104,21.751220,103.615351,21.751220,103.615351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.162359,29.003756,126.769341,166.064828,0.000000,0.000000,0.000000,0.000000,7.813061,10.834802,5.570223,1.670000,0.329142,0.027629,0.500695,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.730958,proposed,0,-126.340000,54.885000,-4.555438,-7.947832,-4.360000,-8.535000,-0.195438,0.587168,-17.351542,-27.414826,-3.567892,-27.414826,-17.351542,-0.070000,0.850000,-23,103,-62.334224,102.814414,-62.334224,102.814414,39.085444,0.000000,0.000000,64.000000,0.000000,0.000000,-17.127394,44.021970,136.888330,181.120047,0.000000,0.000000,0.000000,0.000000,8.930339,11.828263,5.561650,1.589757,0.399272,0.018941,0.500223,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.740956,proposed,0,-126.340000,54.885000,-4.738267,-7.977194,-4.530000,-8.755000,-0.208267,0.777806,-16.070760,-18.388365,-2.653048,-18.388365,-16.070760,-0.060000,0.950000,-62,103,-62.297074,103.141605,-62.297074,103.141605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.678839,51.335661,137.552248,174.969830,0.000000,0.000000,0.000000,0.000000,9.026466,11.496200,5.550144,1.483969,0.376461,0.018999,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.750991,proposed,0,-126.340000,54.885000,-4.926717,-8.006247,-4.690000,-8.895000,-0.236717,0.888753,-15.704823,-8.264091,-2.165131,-8.264091,-15.704823,-0.120000,0.990000,-63,104,-62.706631,103.718280,-62.706631,103.718280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.572438,51.253062,130.238735,164.130078,0.000000,0.000000,0.000000,0.000000,8.463192,10.751784,5.558350,1.455992,0.418503,0.024890,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.760989,proposed,0,-126.340000,54.885000,-5.119033,-8.034694,-4.850000,-8.915000,-0.269033,0.880306,-15.277895,3.018985,-2.348100,3.018985,-15.277895,-0.370000,1.000000,-62,59,-62.239408,34.773230,-62.239408,34.773230,0.000000,23.945050,0.000000,64.000000,0.000000,0.000000,-5.038346,40.840704,138.581998,185.666879,0.000000,0.000000,0.000000,0.000000,8.828113,11.036817,5.558749,1.493305,0.473853,0.019453,0.500406,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.770985,proposed,0,-126.340000,54.885000,-5.315428,-8.062541,-5.020000,-8.825000,-0.295428,0.762459,-18.449355,12.899301,-3.262944,12.899301,-18.449355,-0.540000,0.850000,-22,14,-22.389038,-35.727099,-22.389038,-35.727099,0.000000,49.445379,0.000000,64.000000,0.000000,0.000000,-5.154804,22.747621,131.922152,186.695761,0.000000,0.000000,0.000000,0.000000,9.047069,11.428755,6.094526,1.836999,0.528210,0.044997,0.501161,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.780968,proposed,0,-126.340000,54.885000,-5.515322,-8.089670,-5.220000,-8.665000,-0.295322,0.575330,-22.718627,17.473521,-3.506902,17.473521,-22.718627,-0.500000,0.550000,11,-31,10.854290,-55.852103,10.854290,-55.852103,0.000000,24.570383,0.000000,64.000000,0.000000,0.000000,-6.192568,6.163191,115.872831,163.127881,0.000000,0.000000,0.000000,0.000000,8.530882,10.320268,5.579431,1.655616,0.232202,0.026265,0.502330,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.790958,proposed,0,-126.340000,54.885000,-5.718648,-8.116029,-5.450000,-8.505000,-0.268648,0.388971,-24.548315,14.546020,-3.567892,14.546020,-24.548315,-0.270000,0.150000,-2,-8,-2.323712,-8.223036,-2.323712,-8.223036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.826544,-4.788144,108.085532,151.075956,0.000000,0.000000,0.000000,0.000000,8.006556,9.652665,5.561842,1.894288,0.402222,0.042724,0.501049,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008416,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.801596,proposed,0,-126.340000,54.885000,-5.938348,-8.143117,-5.700000,-8.405000,-0.238348,0.261883,-23.328523,5.824507,-3.201954,5.824507,-23.328523,-0.130000,0.030000,-39,37,-38.631510,69.214800,-38.631510,69.214800,0.000000,-32.437836,0.000000,64.000000,0.000000,0.000000,6.956091,-15.083119,123.793119,165.946740,0.000000,0.000000,0.000000,0.000000,7.646086,10.149727,5.592714,1.897726,0.276177,0.044084,0.505051,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008331,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.810962,proposed,0,-126.340000,54.885000,-6.134091,-8.166024,-5.900000,-8.395000,-0.234091,0.228976,-20.644980,-4.909663,-3.872840,-4.909663,-20.644980,-0.140000,0.050000,-63,82,-63.111851,103.994300,-63.111851,103.994300,0.000000,-22.217336,0.000000,64.000000,0.000000,0.000000,20.011030,-18.794524,123.002664,158.941730,0.000000,0.000000,0.000000,0.000000,7.660897,9.287725,5.579478,1.756832,0.288045,0.031694,0.503005,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.820998,proposed,0,-126.340000,54.885000,-6.345821,-8.189483,-6.110000,-8.475000,-0.235821,0.285517,-20.401022,-12.472374,-3.750861,-12.472374,-20.401022,-0.350000,0.400000,-54,105,-53.903377,104.568272,-53.903377,104.568272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.024623,-15.974451,116.688186,148.152773,0.000000,0.000000,0.000000,0.000000,7.555968,8.726566,5.617118,1.810371,0.576913,0.041101,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008560,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.830960,proposed,0,-126.340000,54.885000,-6.557610,-8.211545,-6.320000,-8.585000,-0.237610,0.373455,-23.206544,-12.350394,-3.567892,-12.350394,-23.206544,-0.480000,0.740000,-17,105,-16.610136,104.668481,-16.610136,104.668481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.160592,-7.927944,115.789940,146.269163,0.000000,0.000000,0.000000,0.000000,7.400272,9.452727,5.554203,1.678150,0.383627,0.025013,0.501130,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.840961,proposed,0,-126.340000,54.885000,-6.771388,-8.232344,-6.550000,-8.675000,-0.221388,0.442656,-24.548315,-5.885497,-3.262944,-5.885497,-24.548315,-0.410000,0.920000,-10,102,-9.667691,102.261854,-9.667691,102.261854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.018339,3.400074,109.840200,147.648278,0.000000,0.000000,0.000000,0.000000,6.937964,9.379555,5.550306,1.567385,0.337258,0.018954,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.850957,proposed,0,-126.340000,54.885000,-6.985829,-8.251667,-6.790000,-8.665000,-0.195829,0.413333,-24.548315,3.628881,-3.567892,3.628881,-24.548315,-0.280000,0.970000,-22,57,-22.138683,15.583693,-22.138683,15.583693,0.000000,41.678161,0.000000,64.000000,0.000000,0.000000,36.830803,9.584840,97.999237,128.090631,0.000000,0.000000,0.000000,0.000000,6.211868,8.035140,5.548731,1.465264,0.249458,0.018266,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.860986,proposed,0,-126.340000,54.885000,-7.201308,-8.269457,-7.030000,-8.575000,-0.171308,0.305543,-24.060398,11.923467,-3.750861,11.923467,-24.060398,-0.220000,0.820000,-33,12,-32.674342,-48.275676,-32.674342,-48.275676,0.000000,60.537531,0.000000,64.000000,0.000000,0.000000,45.235464,7.925038,89.535535,106.845116,0.000000,0.000000,0.000000,0.000000,5.363768,6.580718,5.550037,1.506493,0.200285,0.018841,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.870983,proposed,0,-126.340000,54.885000,-7.415968,-8.285471,-7.270000,-8.435000,-0.145968,0.149529,-23.633471,14.667999,-2.775027,14.667999,-23.633471,-0.280000,0.490000,-27,-33,-27.442007,-52.987416,-27.442007,-52.987416,0.000000,20.249271,0.000000,64.000000,0.000000,0.000000,52.117785,3.596799,86.317679,102.024131,0.000000,0.000000,0.000000,0.000000,5.231571,6.527989,5.546373,1.448009,0.199760,0.017519,0.500607,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.880987,proposed,0,-126.340000,54.885000,-7.630257,-8.299657,-7.500000,-8.315000,-0.130257,0.015343,-23.633471,10.093779,-2.714037,10.093779,-23.633471,-0.320000,0.110000,-22,8,-21.670329,7.628078,-21.670329,7.628078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.725094,2.621717,91.330483,111.140577,0.000000,0.000000,0.000000,0.000000,5.563734,6.710691,5.546373,1.432052,0.186146,0.017532,0.500556,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.890985,proposed,0,-126.340000,54.885000,-7.843438,-8.311868,-7.730000,-8.245000,-0.113438,-0.066868,-22.474668,0.579401,-3.323933,0.579401,-22.474668,-0.290000,0.030000,-36,53,-36.483625,89.109175,-36.483625,89.109175,0.000000,-36.481097,0.000000,64.000000,0.000000,0.000000,59.574145,2.808626,97.814647,114.351556,0.000000,0.000000,0.000000,0.000000,6.100575,7.176189,5.547315,1.568863,0.187737,0.017264,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.900993,proposed,0,-126.340000,54.885000,-8.055471,-8.322000,-7.950000,-8.285000,-0.105471,-0.037000,-21.437845,-8.873987,-3.628881,-8.873987,-21.437845,-0.320000,0.200000,-44,98,-44.040458,106.112495,-44.040458,106.112495,0.000000,-8.484417,0.000000,64.000000,0.000000,0.000000,64.416260,4.163964,101.735033,119.126040,0.000000,0.000000,0.000000,0.000000,6.531118,7.547100,5.554254,1.473398,0.235670,0.021165,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.910992,proposed,0,-126.340000,54.885000,-8.265535,-8.329908,-8.160000,-8.385000,-0.105535,0.055092,-22.108731,-13.448207,-3.933829,-13.448207,-22.108731,-0.400000,0.580000,-28,106,-28.493099,106.059943,-28.493099,106.059943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.455067,8.022671,101.990064,120.113847,0.000000,0.000000,0.000000,0.000000,6.744562,7.929139,5.554676,1.488812,0.262869,0.022399,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.920989,proposed,0,-126.340000,54.885000,-8.473404,-8.335479,-8.370000,-8.485000,-0.103404,0.149521,-23.023575,-9.117946,-3.567892,-9.117946,-23.023575,-0.390000,0.860000,-18,106,-17.603364,105.708449,-17.603364,105.708449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.446490,15.062827,104.887215,126.720877,0.000000,0.000000,0.000000,0.000000,6.909504,8.334010,5.564431,1.502236,0.311220,0.021230,0.502536,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.930989,proposed,0,-126.340000,54.885000,-8.678739,-8.338593,-8.600000,-8.525000,-0.078739,0.186407,-23.328523,-1.555235,-3.384923,-1.555235,-23.328523,-0.310000,0.970000,-17,61,-16.642953,48.834482,-16.642953,48.834482,0.000000,11.873968,0.000000,64.000000,0.000000,0.000000,64.095845,20.451058,100.589924,120.789478,0.000000,0.000000,0.000000,0.000000,6.533369,7.814022,5.557100,1.490133,0.313646,0.021220,0.500983,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.940989,proposed,0,-126.340000,54.885000,-8.881164,-8.339129,-8.830000,-8.485000,-0.051164,0.145871,-23.084564,7.593205,-2.897006,7.593205,-23.084564,-0.260000,0.840000,-17,16,-16.565481,-17.285274,-16.565481,-17.285274,0.000000,32.993723,0.000000,64.000000,0.000000,0.000000,64.498764,20.165026,98.569578,113.459137,0.000000,0.000000,0.000000,0.000000,6.313327,6.831354,5.555321,1.549401,0.205197,0.022240,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.950964,proposed,0,-126.340000,54.885000,-9.079773,-8.336981,-9.050000,-8.385000,-0.029773,0.048019,-21.986752,11.191592,-3.201954,11.191592,-21.986752,-0.230000,0.520000,-23,-24,-23.169033,-23.700972,-23.169033,-23.700972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.868302,15.622031,95.165548,106.155871,0.000000,0.000000,0.000000,0.000000,6.021657,6.478482,5.552852,1.578710,0.206444,0.021097,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.960994,proposed,0,-126.340000,54.885000,-9.275835,-8.332003,-9.260000,-8.285000,-0.015835,-0.047003,-21.132897,7.166278,-3.323933,7.166278,-21.132897,-0.230000,0.150000,-28,21,-27.737635,36.601183,-27.737635,36.601183,0.000000,-15.302155,0.000000,64.000000,0.000000,0.000000,67.465495,13.199778,102.832391,114.352185,0.000000,0.000000,0.000000,0.000000,6.583358,6.752600,5.559168,1.730343,0.203846,0.023377,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.970995,proposed,0,-126.340000,54.885000,-9.467322,-8.324117,-9.460000,-8.255000,-0.007322,-0.069117,-19.669147,-1.860183,-3.201954,-1.860183,-19.669147,-0.270000,0.100000,-35,66,-34.670773,106.218407,-34.670773,106.218407,0.000000,-39.919379,0.000000,64.000000,0.000000,0.000000,70.647479,11.703723,107.240382,117.135208,0.000000,0.000000,0.000000,0.000000,6.939562,7.422857,5.584689,1.672185,0.253746,0.028020,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.980959,proposed,0,-126.340000,54.885000,-9.653803,-8.313255,-9.650000,-8.305000,-0.003803,-0.008255,-18.632323,-9.666852,-3.628881,-9.666852,-18.632323,-0.300000,0.330000,-38,106,-37.923793,106.286793,-37.923793,106.286793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.155717,12.653231,103.522261,115.849758,0.000000,0.000000,0.000000,0.000000,6.818847,7.558357,5.556871,1.623328,0.231551,0.020482,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.990989,proposed,0,-126.340000,54.885000,-9.836895,-8.299187,-9.850000,-8.395000,0.013105,0.095813,-19.181230,-10.703675,-2.897006,-10.703675,-19.181230,-0.370000,0.700000,-19,106,-19.139296,106.219290,-19.139296,106.219290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.645260,15.481131,101.922790,117.118618,0.000000,0.000000,0.000000,0.000000,6.838051,7.862710,5.557893,1.484833,0.297894,0.023788,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.000998,proposed,0,-126.340000,54.885000,-10.014692,-8.281920,-10.040000,-8.465000,0.025308,0.183080,-20.218053,-5.580549,-2.897006,-5.580549,-20.218053,-0.310000,0.920000,-9,105,-8.730783,105.103009,-8.730783,105.103009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.454071,21.177864,106.125897,125.034210,0.000000,0.000000,0.000000,0.000000,7.047472,8.174106,5.566450,1.547305,0.551775,0.021211,0.501547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.010990,proposed,0,-126.340000,54.885000,-10.187222,-8.261560,-10.250000,-8.465000,0.062778,0.203440,-20.157064,2.957996,-3.567892,2.957996,-20.157064,-0.250000,0.990000,-4,60,-4.296901,32.171871,-4.296901,32.171871,0.000000,27.931139,0.000000,64.000000,0.000000,0.000000,63.154408,23.881327,101.198032,116.312280,0.000000,0.000000,0.000000,0.000000,6.608541,7.491076,5.565524,1.506065,0.294082,0.023105,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.020990,proposed,0,-126.340000,54.885000,-10.354861,-8.238099,-10.450000,-8.385000,0.095139,0.146901,-20.218053,11.130602,-3.079975,11.130602,-20.218053,-0.170000,0.840000,-3,15,-2.727102,-24.150223,-2.727102,-24.150223,0.000000,39.253232,0.000000,64.000000,0.000000,0.000000,61.682728,21.540901,102.919997,112.173744,0.000000,0.000000,0.000000,0.000000,6.624132,6.744513,5.553277,1.490683,0.197906,0.020652,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.030992,proposed,0,-126.340000,54.885000,-10.517274,-8.211466,-10.640000,-8.245000,0.122726,0.033534,-18.205396,14.789979,-2.104141,14.789979,-18.205396,-0.150000,0.520000,-13,-30,-13.328924,-31.523420,-13.328924,-31.523420,0.000000,1.626429,0.000000,64.000000,0.000000,0.000000,61.114273,15.571120,103.350125,109.012217,0.000000,0.000000,0.000000,0.000000,6.589841,6.749237,5.552808,1.509730,0.199584,0.023848,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.040987,proposed,0,-126.340000,54.885000,-10.674124,-8.181614,-10.810000,-8.115000,0.135876,-0.066614,-17.168573,10.764665,-1.921172,10.764665,-17.168573,-0.120000,0.130000,-22,15,-22.270900,30.684968,-22.270900,30.684968,0.000000,-15.581959,0.000000,64.000000,0.000000,0.000000,64.018170,12.093740,113.325698,118.666465,0.000000,0.000000,0.000000,0.000000,7.327046,7.066219,5.559795,1.458673,0.215854,0.019133,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.050992,proposed,0,-126.340000,54.885000,-10.825469,-8.148427,-10.970000,-8.065000,0.144531,-0.083427,-14.972947,1.067318,-2.165131,1.067318,-14.972947,-0.080000,0.060000,-45,60,-44.930469,105.896874,-44.930469,105.896874,0.000000,-45.793865,0.000000,64.000000,0.000000,0.000000,67.218945,10.333222,118.303341,123.179062,0.000000,0.000000,0.000000,0.000000,7.796616,7.772041,5.552658,1.666176,0.262458,0.026397,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.060986,proposed,0,-126.340000,54.885000,-10.970869,-8.111906,-11.120000,-8.095000,0.149131,-0.016906,-13.814145,-8.630029,-2.470079,-8.630029,-13.814145,-0.180000,0.270000,-39,105,-38.742450,105.861714,-38.742450,105.861714,0.000000,-0.758704,0.000000,64.000000,0.000000,0.000000,68.506196,10.988359,113.065195,123.839972,0.000000,0.000000,0.000000,0.000000,7.603773,7.974244,5.558582,1.679492,0.236449,0.024443,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.070993,proposed,0,-126.340000,54.885000,-11.110480,-8.071919,-11.250000,-8.195000,0.139520,0.123081,-13.692166,-12.106436,-2.470079,-12.106436,-13.692166,-0.350000,0.650000,-13,106,-13.049749,105.596175,-13.049749,105.596175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.826865,15.469941,113.188320,128.831304,0.000000,0.000000,0.000000,0.000000,7.626622,8.667806,5.557141,1.474307,0.308578,0.014019,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.080991,proposed,0,-126.340000,54.885000,-11.243895,-8.028499,-11.380000,-8.275000,0.136105,0.246501,-14.058103,-7.410237,-2.043152,-7.410237,-14.058103,-0.290000,0.900000,-9,105,-8.781581,104.966119,-8.781581,104.966119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.466723,24.578727,118.027645,140.674454,0.000000,0.000000,0.000000,0.000000,7.793856,9.215998,5.543078,1.478140,0.324522,0.017759,0.500210,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.090981,proposed,0,-126.340000,54.885000,-11.371026,-7.981610,-11.510000,-8.295000,0.138974,0.313390,-14.058103,0.518412,-2.226120,0.518412,-14.058103,-0.170000,0.980000,-14,85,-13.770632,85.283247,-13.770632,85.283247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.035260,31.352630,112.190392,134.045317,0.000000,0.000000,0.000000,0.000000,7.390610,8.705210,5.543170,1.457241,0.271130,0.017633,0.500333,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.100982,proposed,0,-126.340000,54.885000,-11.492009,-7.931137,-11.650000,-8.235000,0.157991,0.303863,-12.655342,9.544873,-1.799193,9.544873,-12.655342,-0.170000,0.940000,-15,40,-15.299346,16.279545,-15.299346,16.279545,0.000000,24.003702,0.000000,64.000000,0.000000,0.000000,50.920991,31.190903,110.894756,123.885758,0.000000,0.000000,0.000000,0.000000,7.255446,7.839423,5.542751,1.540046,0.209675,0.024933,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.110959,proposed,0,-126.340000,54.885000,-11.606379,-7.877231,-11.760000,-8.095000,0.153621,0.217769,-11.740498,15.216906,-1.616224,15.216906,-11.740498,-0.150000,0.700000,-18,-5,-18.192798,-11.961764,-18.192798,-11.961764,0.000000,7.245012,0.000000,64.000000,0.000000,0.000000,50.180422,24.808444,108.880047,117.656590,0.000000,0.000000,0.000000,0.000000,7.014121,7.223174,5.563281,1.464723,0.198329,0.018427,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.120957,proposed,0,-126.340000,54.885000,-11.714574,-7.819647,-11.870000,-7.935000,0.155426,0.115353,-10.459717,16.009771,-1.128308,16.009771,-10.459717,-0.180000,0.330000,-19,11,-19.006328,10.780374,-19.006328,10.780374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.359382,17.534858,112.100928,121.128338,0.000000,0.000000,0.000000,0.000000,7.174734,7.550983,5.557590,1.590692,0.197018,0.020489,0.500802,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.130958,proposed,0,-126.340000,54.885000,-11.816350,-7.758464,-11.960000,-7.825000,0.143650,0.066536,-9.910810,9.178935,-0.945339,9.178935,-9.910810,-0.150000,0.160000,-26,56,-26.042417,84.328150,-26.042417,84.328150,0.000000,-28.547776,0.000000,64.000000,0.000000,0.000000,53.069533,12.163145,118.464842,126.184379,0.000000,0.000000,0.000000,0.000000,7.724690,7.596290,5.563490,1.701009,0.238676,0.027626,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.140960,proposed,0,-126.340000,54.885000,-11.911658,-7.693696,-12.050000,-7.785000,0.138342,0.091304,-8.447060,0.579401,-0.945339,0.579401,-8.447060,-0.220000,0.320000,-28,101,-28.321317,106.066406,-28.321317,106.066406,0.000000,-5.286032,0.000000,64.000000,0.000000,0.000000,55.650411,9.628441,109.991118,119.992366,0.000000,0.000000,0.000000,0.000000,7.280412,7.412738,5.583924,1.743310,0.281517,0.034181,0.504367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.150961,proposed,0,-126.340000,54.885000,-12.000482,-7.625362,-12.120000,-7.795000,0.119518,0.169638,-7.471226,-3.811850,-1.006328,-3.811850,-7.471226,-0.250000,0.640000,-30,106,-29.961104,106.293098,-29.961104,106.293098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.396464,10.230446,102.797298,115.731247,0.000000,0.000000,0.000000,0.000000,6.913967,7.506342,5.571171,1.669009,0.324062,0.035148,0.503508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.161087,proposed,0,-126.340000,54.885000,-12.083817,-7.552567,-12.190000,-7.795000,0.106183,0.242433,-8.020133,-0.579401,-1.067318,-0.579401,-8.020133,-0.280000,0.880000,-16,106,-15.842019,106.460322,-15.842019,106.460322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.791564,13.335051,99.890909,112.587930,0.000000,0.000000,0.000000,0.000000,6.745967,7.482816,6.411108,1.761715,0.327198,0.036567,0.501093,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.170955,proposed,0,-126.340000,54.885000,-12.158686,-7.478149,-12.260000,-7.765000,0.101314,0.286851,-8.752008,5.275601,-0.640391,5.275601,-8.752008,-0.270000,0.980000,-2,77,-1.654580,76.601877,-1.654580,76.601877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.817633,16.100542,97.005039,109.650543,0.000000,0.000000,0.000000,0.000000,6.408972,7.160116,5.558637,1.475065,0.301619,0.019008,0.500437,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.180956,proposed,0,-126.340000,54.885000,-12.228200,-7.399280,-12.340000,-7.675000,0.111800,0.275720,-7.532216,12.533363,-0.823360,12.533363,-7.532216,-0.170000,0.900000,-13,32,-13.385298,24.586311,-13.385298,24.586311,0.000000,7.015565,0.000000,64.000000,0.000000,0.000000,42.596227,17.178540,96.380049,107.907702,0.000000,0.000000,0.000000,0.000000,6.292626,6.703078,6.155521,1.519366,0.237507,0.025839,0.500373,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008448,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.190955,proposed,0,-126.340000,54.885000,-12.291371,-7.316988,-12.400000,-7.515000,0.108629,0.198012,-6.068465,17.412531,-0.335443,17.412531,-6.068465,-0.130000,0.650000,-24,3,-24.221983,3.060048,-24.221983,3.060048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.066466,13.124759,100.594848,105.301616,0.000000,0.000000,0.000000,0.000000,6.657607,6.477973,5.547178,1.496754,0.191239,0.018210,0.500416,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.200959,proposed,0,-126.340000,54.885000,-12.348305,-7.231276,-12.440000,-7.345000,0.091695,0.113724,-4.787684,14.485031,0.152474,14.485031,-4.787684,-0.170000,0.320000,-28,48,-27.600173,52.954384,-27.600173,52.954384,0.000000,-4.894337,0.000000,64.000000,0.000000,0.000000,41.731340,9.290778,105.292222,109.755328,0.000000,0.000000,0.000000,0.000000,7.008226,6.751853,5.550758,1.469691,0.183260,0.014576,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.210987,proposed,0,-126.340000,54.885000,-12.399165,-7.142043,-12.480000,-7.245000,0.080835,0.102957,-3.323933,7.715185,-0.335443,7.715185,-3.323933,-0.230000,0.330000,-30,93,-30.257309,107.206803,-30.257309,107.206803,0.000000,-14.146755,0.000000,64.000000,0.000000,0.000000,41.213082,6.146750,88.696721,98.556337,0.000000,0.000000,0.000000,0.000000,6.006908,6.065749,5.538650,1.448465,0.183433,0.014084,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.220989,proposed,0,-126.340000,54.885000,-12.443809,-7.049793,-12.500000,-7.195000,0.056191,0.145207,-2.287110,2.104141,-0.091484,2.104141,-2.287110,-0.270000,0.590000,-32,107,-31.551196,107.386008,-31.551196,107.386008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.327853,4.177923,79.561935,95.187810,0.000000,0.000000,0.000000,0.000000,5.452158,5.889471,5.538953,1.447672,0.186469,0.013495,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.231034,proposed,0,-126.340000,54.885000,-12.482636,-6.953974,-12.520000,-7.155000,0.037364,0.201026,-2.165131,2.165131,-0.152474,2.165131,-2.165131,-0.300000,0.860000,-24,108,-23.610150,107.611376,-23.610150,107.611376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.283585,4.037106,74.777342,90.951579,0.000000,0.000000,0.000000,0.000000,5.204769,5.780156,5.539112,1.412887,0.216636,0.012732,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.241065,proposed,0,-126.340000,54.885000,-12.515523,-6.855216,-12.550000,-7.095000,0.034477,0.239784,-3.567892,6.190445,-0.152474,6.190445,-3.567892,-0.290000,0.980000,-4,89,-4.005089,89.032568,-4.005089,89.032568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.666963,5.022714,69.972384,82.699779,0.000000,0.000000,0.000000,0.000000,4.847383,5.437395,5.560642,1.425364,0.306237,0.015566,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.250983,proposed,0,-126.340000,54.885000,-12.542394,-6.754637,-12.580000,-7.005000,0.037606,0.250363,-3.872840,11.801488,0.396432,11.801488,-3.872840,-0.210000,0.950000,-1,48,-0.626407,47.613135,-0.626407,47.613135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.577560,7.086194,65.991731,77.891212,0.000000,0.000000,0.000000,0.000000,4.514751,5.028605,5.538891,1.411236,0.152125,0.014787,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.261110,proposed,0,-126.340000,54.885000,-12.564184,-6.649045,-12.590000,-6.865000,0.025816,0.215955,-2.043152,15.643833,-0.152474,15.643833,-2.043152,-0.110000,0.720000,-21,34,-21.176348,34.067141,-21.176348,34.067141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.244098,8.224519,67.339077,78.620904,0.000000,0.000000,0.000000,0.000000,4.702169,4.790293,5.559124,1.423235,0.178911,0.014026,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.271105,proposed,0,-126.340000,54.885000,-12.580245,-6.542091,-12.600000,-6.705000,0.019755,0.162909,0.213464,14.546020,0.274453,14.546020,0.213464,-0.130000,0.500000,-35,60,-34.651535,60.245153,-34.651535,60.245153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.775999,6.835728,68.530057,72.615111,0.000000,0.000000,0.000000,0.000000,4.997855,4.741055,5.558056,1.421831,0.179808,0.013511,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.281109,proposed,0,-126.340000,54.885000,-12.591068,-6.432437,-12.590000,-6.585000,-0.001068,0.152563,1.433256,9.117946,0.762370,9.117946,1.433256,-0.220000,0.510000,-33,105,-32.826851,106.941294,-32.826851,106.941294,0.000000,-1.696141,0.000000,64.000000,0.000000,0.000000,6.081722,4.557570,64.424380,76.354420,0.000000,0.000000,0.000000,0.000000,4.674780,4.770079,5.560026,1.421174,0.227615,0.014000,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.290953,proposed,0,-126.340000,54.885000,-12.596750,-6.322122,-12.570000,-6.515000,-0.026750,0.192878,1.250287,5.458569,0.579401,5.458569,1.250287,-0.290000,0.740000,-20,108,-20.320039,107.657604,-20.320039,107.657604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.500911,0.943778,69.428839,90.082624,0.000000,0.000000,0.000000,0.000000,4.860177,5.284270,5.538232,1.409945,0.244461,0.014832,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.301125,proposed,0,-126.340000,54.885000,-12.597623,-6.205767,-12.560000,-6.445000,-0.037623,0.239233,0.457422,6.739351,0.335443,6.739351,0.457422,-0.250000,0.930000,-13,104,-12.563722,103.520239,-12.563722,103.520239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.375430,0.267669,68.401426,84.724260,0.000000,0.000000,0.000000,0.000000,4.777170,5.237412,5.567768,1.421313,0.341183,0.013321,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.311105,proposed,0,-126.340000,54.885000,-12.593722,-6.089422,-12.540000,-6.345000,-0.053722,0.255578,-0.335443,10.520706,-0.030495,10.520706,-0.335443,-0.220000,1.000000,-4,69,-3.561573,69.118756,-3.561573,69.118756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.845212,0.150680,61.272549,74.367063,0.000000,0.000000,0.000000,0.000000,4.328493,4.696805,5.559970,1.427006,0.246109,0.014662,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.321109,proposed,0,-126.340000,54.885000,-12.585265,-5.970767,-12.540000,-6.215000,-0.045265,0.244233,-0.396432,14.485031,0.335443,14.485031,-0.396432,-0.160000,0.890000,-2,46,-2.249328,45.669914,-2.249328,45.669914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.759611,0.517881,59.310593,69.393950,0.000000,0.000000,0.000000,0.000000,4.210484,4.420288,5.557529,1.420578,0.177109,0.012054,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330990,proposed,0,-126.340000,54.885000,-12.572629,-5.851754,-12.530000,-6.065000,-0.042629,0.213246,0.579401,15.521854,0.640391,15.521854,0.579401,-0.100000,0.650000,-12,57,-11.913337,57.048876,-11.913337,57.048876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.223469,-0.131422,59.318489,66.588911,0.000000,0.000000,0.000000,0.000000,4.345659,4.271433,5.539838,1.417929,0.125483,0.015081,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.341039,proposed,0,-126.340000,54.885000,-12.555598,-5.729027,-12.510000,-5.925000,-0.045598,0.195973,1.799193,12.716332,0.091484,12.716332,1.799193,-0.090000,0.560000,-21,89,-20.755455,89.335332,-20.755455,89.335332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.191418,-2.739826,53.901469,60.982632,0.000000,0.000000,0.000000,0.000000,4.170122,3.810521,5.570751,1.419987,0.189164,0.015888,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350985,proposed,0,-126.340000,54.885000,-12.534783,-5.606058,-12.480000,-5.805000,-0.054783,0.198942,2.531068,10.032790,1.311276,10.032790,2.531068,-0.150000,0.680000,-17,105,-17.362138,104.736728,-17.362138,104.736728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.035033,-6.883255,53.226876,68.252332,0.000000,0.000000,0.000000,0.000000,4.096168,4.098330,5.537399,1.409231,0.182813,0.015277,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.360981,proposed,0,-126.340000,54.885000,-12.510083,-5.481140,-12.440000,-5.705000,-0.070083,0.223860,2.470079,9.544873,1.311276,9.544873,2.470079,-0.170000,0.900000,-11,94,-11.086114,93.856347,-11.086114,93.856347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.797018,-10.728236,55.876421,73.092101,0.000000,0.000000,0.000000,0.000000,4.222199,4.433707,5.539714,1.437762,0.213926,0.014902,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.371105,proposed,0,-126.340000,54.885000,-12.481396,-5.353448,-12.410000,-5.585000,-0.071396,0.231552,2.165131,13.387218,0.701380,13.387218,2.165131,-0.130000,0.920000,-7,62,-7.159817,62.481580,-7.159817,62.481580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.337226,-13.390470,52.454764,66.955469,0.000000,0.000000,0.000000,0.000000,3.951737,4.246511,5.558999,1.425332,0.205427,0.014745,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.381104,proposed,0,-126.340000,54.885000,-12.449635,-5.226389,-12.380000,-5.425000,-0.069635,0.198611,1.799193,16.436698,0.762370,16.436698,1.799193,-0.110000,0.790000,0,46,-0.223966,46.315706,-0.223966,46.315706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.901265,-14.899508,49.203036,59.142228,0.000000,0.000000,0.000000,0.000000,3.682758,4.023443,5.557391,1.418657,0.167158,0.013114,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.390955,proposed,0,-126.340000,54.885000,-12.415192,-5.100473,-12.360000,-5.275000,-0.055192,0.174527,1.738204,16.253729,0.701380,16.253729,1.738204,-0.100000,0.620000,5,61,5.458386,61.403234,5.458386,61.403234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.376701,-15.493143,48.909956,55.993701,0.000000,0.000000,0.000000,0.000000,3.623580,3.858940,5.555301,1.419310,0.180014,0.015173,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.401106,proposed,0,-126.340000,54.885000,-12.376611,-4.970152,-12.330000,-5.115000,-0.046611,0.144848,1.921172,13.753155,0.701380,13.753155,1.921172,-0.050000,0.570000,2,85,1.843832,85.068619,1.843832,85.068619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.565924,-16.608977,46.956530,54.614969,0.000000,0.000000,0.000000,0.000000,3.541933,3.585638,5.558472,1.418634,0.191830,0.013024,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.411105,proposed,0,-126.340000,54.885000,-12.335729,-4.841438,-12.300000,-4.995000,-0.035729,0.153562,2.653048,12.045446,0.945339,12.045446,2.653048,-0.040000,0.690000,-3,91,-2.769623,90.867442,-2.769623,90.867442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.486648,-19.412754,46.224178,57.059829,0.000000,0.000000,0.000000,0.000000,3.553985,3.592740,5.557643,1.417005,0.188523,0.013500,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.421103,proposed,0,-126.340000,54.885000,-12.292164,-4.712583,-12.260000,-4.865000,-0.032164,0.152417,3.384923,11.679509,0.213464,11.679509,3.384923,-0.040000,0.800000,-7,85,-6.574219,84.593060,-6.574219,84.593060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.118781,-22.363601,43.710879,55.961690,0.000000,0.000000,0.000000,0.000000,3.410103,3.564294,5.557304,1.418010,0.204168,0.013816,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.430954,proposed,0,-126.340000,54.885000,-12.246782,-4.585693,-12.230000,-4.735000,-0.016782,0.149307,3.018985,14.363051,0.884349,14.363051,3.018985,-0.060000,0.830000,4,60,3.676550,60.062973,3.676550,60.062973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.521259,-25.327789,40.747114,53.543627,0.000000,0.000000,0.000000,0.000000,3.196409,3.508632,5.539060,1.409333,0.143553,0.015186,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.440988,proposed,0,-126.340000,54.885000,-12.198205,-4.456709,-12.190000,-4.585000,-0.008205,0.128291,3.079975,16.314719,0.701380,16.314719,3.079975,-0.040000,0.720000,6,51,6.071580,50.970504,6.071580,50.970504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.359598,-26.132367,42.923719,51.994437,0.000000,0.000000,0.000000,0.000000,3.167756,3.640139,5.539770,1.408168,0.133852,0.013551,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.451121,proposed,0,-126.340000,54.885000,-12.146910,-4.326966,-12.150000,-4.425000,0.003090,0.098034,3.323933,15.948781,0.640391,15.948781,3.323933,-0.030000,0.580000,7,63,6.780158,63.065018,6.780158,63.065018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.058167,-26.519954,42.739107,50.828840,0.000000,0.000000,0.000000,0.000000,3.174382,3.502961,5.567423,1.417187,0.178303,0.014010,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.461113,proposed,0,-126.340000,54.885000,-12.094267,-4.199727,-12.100000,-4.285000,0.005733,0.085273,3.689871,13.204249,0.762370,13.204249,3.689871,-0.010000,0.590000,3,83,2.605034,83.275862,2.605034,83.275862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.424612,-27.352619,42.211887,50.812292,0.000000,0.000000,0.000000,0.000000,3.171607,3.368392,5.558426,1.418223,0.178838,0.014115,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.470992,proposed,0,-126.340000,54.885000,-12.040348,-4.074826,-12.060000,-4.165000,0.019652,0.090174,3.750861,11.618519,0.823360,11.618519,3.750861,0.000000,0.690000,3,88,2.694128,87.990575,2.694128,87.990575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.419544,-29.393269,41.287768,52.793428,0.000000,0.000000,0.000000,0.000000,3.184955,3.386032,5.548129,1.419198,0.190052,0.014967,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.481108,proposed,0,-126.340000,54.885000,-11.983334,-3.948064,-12.060000,-4.025000,0.076666,0.076936,4.055809,12.533363,0.823360,12.533363,4.055809,0.000000,0.770000,7,71,7.064093,71.360547,7.064093,71.360547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.820706,-31.407758,40.035633,52.436804,0.000000,0.000000,0.000000,0.000000,3.117198,3.416434,5.575720,1.571264,0.214819,0.033344,0.501431,1,1,0,6,1,1,0,0,0,0,1,1,0,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.010116,0.000000,0.000000,0.000000
4.490955,proposed,0,-126.340000,54.885000,-11.926213,-3.825998,-11.970000,-3.905000,0.043787,0.079002,4.299767,14.850968,0.640391,14.850968,4.299767,0.000000,0.740000,5,53,4.976525,53.273560,4.976525,53.273560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.109840,-32.245198,38.508583,48.969048,0.000000,0.000000,0.000000,0.000000,2.940566,3.366423,5.546995,1.508240,0.236242,0.044476,0.501008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.501016,proposed,0,-126.340000,54.885000,-11.866299,-3.702826,-11.910000,-3.745000,0.043701,0.042174,4.726694,15.582843,0.762370,15.582843,4.726694,0.000000,0.640000,3,50,3.216813,50.474918,3.216813,50.474918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.669369,-32.444442,37.405687,46.757013,0.000000,0.000000,0.000000,0.000000,2.850002,3.264817,6.038810,1.711538,0.258256,0.042684,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008566,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510977,proposed,0,-126.340000,54.885000,-11.805550,-3.582649,-11.860000,-3.605000,0.054450,0.022351,4.848673,13.326228,0.579401,13.326228,4.848673,0.020000,0.540000,1,74,1.299211,74.189481,1.299211,74.189481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.833136,-32.370525,38.160277,46.718541,0.000000,0.000000,0.000000,0.000000,2.882428,3.194489,5.621761,1.776960,0.252944,0.037734,0.501143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.521010,proposed,0,-126.340000,54.885000,-11.742998,-3.463567,-11.800000,-3.475000,0.057002,0.011433,5.824507,11.252582,0.457422,11.252582,5.824507,0.020000,0.670000,-7,77,-6.545971,77.434663,-6.545971,77.434663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.864152,-33.585883,39.195250,51.581283,0.000000,0.000000,0.000000,0.000000,3.000422,3.342232,5.594537,1.773272,0.260256,0.037745,0.504210,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530961,proposed,0,-126.340000,54.885000,-11.679698,-3.347630,-11.730000,-3.365000,0.050302,0.017370,6.129455,9.971800,0.762370,9.971800,6.129455,0.000000,0.680000,-7,86,-6.992747,85.667345,-6.992747,85.667345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.219481,-34.822459,36.069504,49.437914,0.000000,0.000000,0.000000,0.000000,2.846071,3.221634,5.571755,1.720508,0.244726,0.027589,0.501081,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540962,proposed,0,-126.340000,54.885000,-11.614877,-3.233480,-11.660000,-3.265000,0.045123,0.031520,6.434403,10.642686,1.250287,10.642686,6.434403,-0.020000,0.740000,-6,74,-6.092295,74.266926,-6.092295,74.266926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.234005,-36.190157,36.263137,50.256841,0.000000,0.000000,0.000000,0.000000,2.807731,3.283040,5.579731,1.859893,0.262462,0.036725,0.501088,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008252,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550960,proposed,0,-126.340000,54.885000,-11.548926,-3.121934,-11.590000,-3.165000,0.041074,0.043066,6.373413,11.008623,1.372266,11.008623,6.373413,-0.030000,0.750000,-3,68,-2.904611,68.338929,-2.904611,68.338929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.015732,-36.601571,35.932588,46.358377,0.000000,0.000000,0.000000,0.000000,2.614992,3.172293,5.573479,1.729755,0.227984,0.024315,0.501307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560992,proposed,0,-126.340000,54.885000,-11.481640,-3.012782,-11.520000,-3.045000,0.038360,0.032218,6.556382,11.252582,0.457422,11.252582,6.556382,-0.040000,0.670000,-1,70,-1.332145,69.516650,-1.332145,69.516650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.008319,-36.514394,36.012540,44.950755,0.000000,0.000000,0.000000,0.000000,2.678058,3.123811,5.578351,1.722578,0.219157,0.033242,0.501014,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570959,proposed,0,-126.340000,54.885000,-11.413730,-2.907294,-11.450000,-2.935000,0.036270,0.027706,7.227268,10.581696,0.701380,10.581696,7.227268,-0.030000,0.670000,-7,72,-7.196027,71.560386,-7.196027,71.560386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.607072,-36.513521,36.021343,45.434471,0.000000,0.000000,0.000000,0.000000,2.688358,3.125583,5.555346,1.715119,0.240567,0.023967,0.501153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.580971,proposed,0,-126.340000,54.885000,-11.344458,-2.804457,-11.370000,-2.825000,0.025542,0.020543,7.166278,10.032790,0.579401,10.032790,7.166278,-0.040000,0.660000,-6,73,-5.748226,73.407173,-5.748226,73.407173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.817805,-37.008668,34.314266,45.312654,0.000000,0.000000,0.000000,0.000000,2.545469,3.060630,5.620016,1.631920,0.243614,0.042731,0.501596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.590968,proposed,0,-126.340000,54.885000,-11.274256,-2.705095,-11.300000,-2.735000,0.025744,0.029905,6.739351,7.959143,0.945339,7.959143,6.739351,-0.050000,0.660000,0,88,0.101528,88.149025,0.101528,88.149025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.966451,-37.182585,35.804060,45.969717,0.000000,0.000000,0.000000,0.000000,2.669689,3.126483,5.571238,1.435555,0.201118,0.015311,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.600989,proposed,0,-126.340000,54.885000,-11.202834,-2.608983,-11.230000,-2.655000,0.027166,0.046017,7.166278,7.166278,1.189297,7.166278,7.166278,-0.060000,0.710000,0,89,-0.475100,88.897438,-0.475100,88.897438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.644115,-37.649012,39.304094,50.735808,0.000000,0.000000,0.000000,0.000000,2.883001,3.367248,5.540623,1.426536,0.154628,0.014920,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.610953,proposed,0,-126.340000,54.885000,-11.130769,-2.517050,-11.150000,-2.575000,0.019231,0.057950,6.312424,7.227268,0.579401,7.227268,6.312424,-0.050000,0.810000,6,77,6.174841,77.057910,6.174841,77.057910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.567276,-38.272275,37.962489,49.246214,0.000000,0.000000,0.000000,0.000000,2.767153,3.300173,5.537898,1.400335,0.159271,0.014644,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.621109,proposed,0,-126.340000,54.885000,-11.056204,-2.427227,-11.080000,-2.495000,0.023796,0.067773,6.373413,7.715185,0.884349,7.715185,6.373413,-0.060000,0.800000,10,70,9.781465,70.447074,9.781465,70.447074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.373070,-37.927172,38.377255,46.240805,0.000000,0.000000,0.000000,0.000000,2.846573,3.243694,5.557279,1.445887,0.184812,0.013543,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.630996,proposed,0,-126.340000,54.885000,-10.982510,-2.343703,-11.010000,-2.415000,0.027490,0.071297,6.922320,8.325081,0.396432,8.325081,6.922320,-0.030000,0.740000,4,67,3.707668,66.989055,3.707668,66.989055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.594963,-37.524047,36.982685,44.573694,0.000000,0.000000,0.000000,0.000000,2.770640,3.147407,5.552644,1.410104,0.170634,0.014203,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.640956,proposed,0,-126.340000,54.885000,-10.907115,-2.263603,-10.950000,-2.345000,0.042885,0.081397,6.129455,5.946486,0.762370,5.946486,6.129455,-0.010000,0.640000,10,92,9.520098,92.496327,9.520098,92.496327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.960341,-37.329112,33.701457,42.829570,0.000000,0.000000,0.000000,0.000000,2.480776,2.963226,5.556122,1.409169,0.192758,0.014704,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.651110,proposed,0,-126.340000,54.885000,-10.829007,-2.186262,-10.870000,-2.285000,0.040993,0.098738,6.861330,3.689871,-0.091484,3.689871,6.861330,0.010000,0.770000,1,98,1.080850,97.897169,1.080850,97.897169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.431896,-38.174077,37.654919,50.645002,0.000000,0.000000,0.000000,0.000000,2.744374,3.322025,5.555946,1.406518,0.212893,0.012396,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.661109,proposed,0,-126.340000,54.885000,-10.750779,-2.114471,-10.800000,-2.245000,0.049221,0.130529,6.983309,3.811850,0.213464,3.811850,6.983309,0.000000,0.870000,2,87,2.260070,87.117341,2.260070,87.117341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.487018,-39.404466,35.756146,50.178320,0.000000,0.000000,0.000000,0.000000,2.731162,3.253343,5.556979,1.408103,0.219530,0.013410,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.670954,proposed,0,-126.340000,54.885000,-10.672413,-2.048139,-10.720000,-2.195000,0.047587,0.146861,6.556382,4.970653,0.579401,4.970653,6.556382,0.000000,0.830000,8,78,7.872328,78.378891,7.872328,78.378891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.178083,-39.997855,36.889803,49.116841,0.000000,0.000000,0.000000,0.000000,2.695776,3.293581,5.558272,1.410614,0.193092,0.014422,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.681104,proposed,0,-126.340000,54.885000,-10.590136,-1.984379,-10.640000,-2.135000,0.049864,0.150621,6.739351,5.824507,0.457422,5.824507,6.739351,0.040000,0.810000,4,69,4.089318,68.792989,4.089318,68.792989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.935751,-40.010707,38.048749,48.677279,0.000000,0.000000,0.000000,0.000000,2.700992,3.328741,5.557261,1.412960,0.177918,0.013847,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.690993,proposed,0,-126.340000,54.885000,-10.508440,-1.926873,-10.560000,-2.075000,0.051560,0.148127,8.081122,5.275601,0.396432,5.275601,8.081122,0.010000,0.720000,-2,76,-1.879350,76.424120,-1.879350,76.424120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.677370,-40.020935,35.488617,46.492942,0.000000,0.000000,0.000000,0.000000,2.609119,3.177194,5.544303,1.408211,0.179790,0.014535,0.500307,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.700953,proposed,0,-126.340000,54.885000,-10.424505,-1.873628,-10.480000,-2.025000,0.055495,0.151372,7.532216,3.384923,-0.091484,3.384923,7.532216,0.000000,0.730000,5,88,5.006223,87.508143,5.006223,87.508143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.009327,-40.501687,32.768891,45.955262,0.000000,0.000000,0.000000,0.000000,2.572504,3.038219,5.528998,1.396148,0.146496,0.011829,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.711106,proposed,0,-126.340000,54.885000,-10.337136,-1.824260,-10.400000,-2.005000,0.062864,0.180740,7.532216,1.555235,0.335443,1.555235,7.532216,0.000000,0.700000,8,104,7.634709,104.086182,7.634709,104.086182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.670847,-40.712390,36.352177,49.298656,0.000000,0.000000,0.000000,0.000000,2.709515,3.248553,5.548686,1.407881,0.217755,0.013082,0.500773,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.721107,proposed,0,-126.340000,54.885000,-10.249174,-1.780540,-10.320000,-1.985000,0.070826,0.204460,7.471226,1.128308,0.640391,1.128308,7.471226,0.020000,0.880000,8,90,7.994313,89.802583,7.994313,89.802583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.803038,-41.389401,37.719251,52.782562,0.000000,0.000000,0.000000,0.000000,2.882841,3.394095,5.555925,1.406268,0.244340,0.012540,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.730952,proposed,0,-126.340000,54.885000,-10.160608,-1.742304,-10.240000,-1.955000,0.079392,0.212696,7.715185,3.079975,0.335443,3.079975,7.715185,0.000000,0.870000,12,70,12.190610,70.453739,12.190610,70.453739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.303487,-41.637641,37.372724,50.782783,0.000000,0.000000,0.000000,0.000000,2.820541,3.372501,5.538730,1.395940,0.162832,0.014060,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.741105,proposed,0,-126.340000,54.885000,-10.067087,-1.707901,-10.150000,-1.915000,0.082913,0.207099,7.959143,4.116798,0.335443,4.116798,7.959143,0.030000,0.790000,10,63,10.058944,63.137162,10.058944,63.137162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.642809,-41.103808,37.786416,49.134034,0.000000,0.000000,0.000000,0.000000,2.783553,3.373342,5.556449,1.405936,0.177961,0.012350,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.750954,proposed,0,-126.340000,54.885000,-9.974130,-1.679441,-10.060000,-1.885000,0.085870,0.205559,8.447060,3.140965,0.030495,3.140965,8.447060,0.060000,0.760000,4,69,4.330867,68.809148,4.330867,68.809148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.964420,-40.762641,34.565808,46.472468,0.000000,0.000000,0.000000,0.000000,2.717345,3.163561,5.537428,1.398727,0.157965,0.014451,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.760953,proposed,0,-126.340000,54.885000,-9.877349,-1.655505,-9.960000,-1.875000,0.082651,0.219495,9.971800,-0.396432,0.213464,-0.396432,9.971800,0.030000,0.650000,-4,105,-4.210600,104.647889,-4.210600,104.647889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.271039,-40.565829,33.543698,45.686454,0.000000,0.000000,0.000000,0.000000,2.703551,3.010778,5.548011,1.423988,0.205733,0.016852,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.771113,proposed,0,-126.340000,54.885000,-9.776396,-1.636311,-9.850000,-1.895000,0.073604,0.258689,10.276748,-2.836017,0.335443,-2.836017,10.276748,0.000000,0.820000,-3,110,-2.989086,109.668735,-2.989086,109.668735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.083276,-41.395924,34.853974,52.279424,0.000000,0.000000,0.000000,0.000000,2.873092,3.257281,5.556485,1.405576,0.278250,0.014522,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.781110,proposed,0,-126.340000,54.885000,-9.674331,-1.622457,-9.740000,-1.905000,0.065669,0.282543,11.008623,-1.433256,0.701380,-1.433256,11.008623,-0.020000,0.950000,-4,85,-4.114508,84.986359,-4.114508,84.986359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.316079,-42.107479,37.244659,54.193576,0.000000,0.000000,0.000000,0.000000,2.987161,3.423624,5.556228,1.405703,0.332502,0.013043,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.790961,proposed,0,-126.340000,54.885000,-9.570988,-1.613673,-9.630000,-1.905000,0.059012,0.291327,10.276748,1.616224,0.762370,1.616224,10.276748,-0.030000,0.930000,7,57,7.360467,57.205821,7.360467,57.205821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.524608,-42.013174,35.412420,49.092330,0.000000,0.000000,0.000000,0.000000,2.810230,3.265485,5.556950,1.406238,0.191660,0.014764,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.801113,proposed,0,-126.340000,54.885000,-9.461442,-1.609643,-9.520000,-1.885000,0.058558,0.275357,10.093779,2.714037,0.274453,2.714037,10.093779,-0.030000,0.730000,15,59,14.932142,58.986571,14.932142,58.986571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.292934,-40.207729,39.418430,48.331322,0.000000,0.000000,0.000000,0.000000,2.890856,3.441121,5.555154,1.405701,0.164938,0.013027,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.811105,proposed,0,-126.340000,54.885000,-9.350472,-1.610612,-9.410000,-1.865000,0.059528,0.254388,11.191592,0.518412,0.213464,0.518412,11.191592,0.010000,0.620000,5,80,4.694696,80.417022,4.694696,80.417022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.286797,-38.725252,39.500074,49.110051,0.000000,0.000000,0.000000,0.000000,2.958009,3.385232,5.556797,1.410471,0.179151,0.015524,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.821106,proposed,0,-126.340000,54.885000,-9.236119,-1.616431,-9.290000,-1.885000,0.053881,0.268569,12.411384,-3.079975,0.396432,-3.079975,12.411384,0.030000,0.660000,-7,104,-7.424451,104.179995,-7.424451,104.179995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.925238,-38.833482,36.147520,48.932838,0.000000,0.000000,0.000000,0.000000,2.766446,3.128426,5.558882,1.408249,0.217516,0.013803,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.831108,proposed,0,-126.340000,54.885000,-9.118348,-1.627036,-9.150000,-1.925000,0.031652,0.297964,12.716332,-4.238777,0.884349,-4.238777,12.716332,0.000000,0.830000,-6,98,-6.260301,98.122061,-6.260301,98.122061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.910464,-39.586782,33.429183,50.069771,0.000000,0.000000,0.000000,0.000000,2.752629,3.125504,5.556293,1.406700,0.244333,0.012918,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.841109,proposed,0,-126.340000,54.885000,-8.997046,-1.642347,-9.020000,-1.955000,0.022954,0.312653,13.082270,-3.079975,0.762370,-3.079975,13.082270,-0.030000,0.910000,-2,78,-1.896835,78.287692,-1.896835,78.287692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.770195,-39.762036,33.422045,47.350713,0.000000,0.000000,0.000000,0.000000,2.664468,3.074859,5.557535,1.407018,0.205701,0.013633,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.850987,proposed,0,-126.340000,54.885000,-8.873602,-1.662007,-8.890000,-1.965000,0.016398,0.302993,12.838311,0.152474,0.396432,0.152474,12.838311,-0.040000,0.860000,7,50,7.009708,50.461278,7.009708,50.461278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.036159,-38.854840,32.702292,41.949554,0.000000,0.000000,0.000000,0.000000,2.436895,2.925182,5.538546,1.396898,0.147496,0.016399,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.861106,proposed,0,-126.340000,54.885000,-8.743306,-1.686717,-8.750000,-1.965000,0.006694,0.278283,13.631176,-0.091484,0.335443,-0.091484,13.631176,-0.020000,0.650000,3,63,2.805326,63.458534,2.805326,63.458534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.585462,-36.385630,36.340699,41.873337,0.000000,0.000000,0.000000,0.000000,2.884000,3.175319,5.556827,1.406090,0.180589,0.012822,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.870971,proposed,0,-126.340000,54.885000,-8.612413,-1.715152,-8.620000,-1.975000,0.007587,0.259848,13.753155,-2.165131,0.457422,-2.165131,13.753155,-0.020000,0.580000,5,82,5.320067,82.017883,5.320067,82.017883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.348988,-35.667025,32.644757,42.755780,0.000000,0.000000,0.000000,0.000000,2.605012,2.915100,5.575243,1.493793,0.200034,0.017148,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.880957,proposed,0,-126.340000,54.885000,-8.475914,-1.748185,-8.480000,-2.015000,0.004086,0.266815,13.448207,-4.848673,0.030495,-4.848673,13.448207,0.000000,0.680000,8,93,8.211031,92.763645,8.211031,92.763645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.277462,-35.431780,34.525470,45.578683,0.000000,0.000000,0.000000,0.000000,2.689787,3.015248,5.546881,1.653689,0.293402,0.031584,0.501199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.891011,proposed,0,-126.340000,54.885000,-8.334310,-1.785630,-8.340000,-2.065000,0.005690,0.279370,13.448207,-5.031642,0.579401,-5.031642,13.448207,-0.030000,0.790000,16,82,16.154988,82.431554,16.154988,82.431554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.796658,-35.392908,35.891912,47.085448,0.000000,0.000000,0.000000,0.000000,2.722872,3.102399,5.569634,1.474654,0.221752,0.017328,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.900997,proposed,0,-126.340000,54.885000,-8.189410,-1.826842,-8.200000,-2.105000,0.010590,0.278158,14.850968,-4.055809,0.335443,-4.055809,14.850968,0.030000,0.780000,2,71,1.905679,70.843690,1.905679,70.843690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.351342,-34.258121,37.881976,45.960493,0.000000,0.000000,0.000000,0.000000,2.889968,3.162563,5.554847,1.789151,0.250479,0.034543,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.910955,proposed,0,-126.340000,54.885000,-8.040625,-1.871772,-8.050000,-2.135000,0.009375,0.263228,14.607010,-2.226120,0.396432,-2.226120,14.607010,0.030000,0.760000,7,53,6.894347,52.699641,6.894347,52.699641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.356448,-34.297393,31.301147,40.566604,0.000000,0.000000,0.000000,0.000000,2.375216,2.738915,5.548619,1.468596,0.206574,0.018814,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.920959,proposed,0,-126.340000,54.885000,-7.886761,-1.920604,-7.890000,-2.155000,0.003239,0.234396,15.338885,-2.226120,0.335443,-2.226120,15.338885,0.020000,0.640000,6,57,5.935800,56.727091,5.935800,56.727091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.824580,-32.837164,33.138373,38.266873,0.000000,0.000000,0.000000,0.000000,2.546231,2.825895,5.553054,1.479457,0.176479,0.015985,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.930995,proposed,0,-126.340000,54.885000,-7.727899,-1.973146,-7.720000,-2.185000,-0.007899,0.211854,15.887791,-3.872840,0.762370,-3.872840,15.887791,0.020000,0.530000,4,75,3.665157,75.308418,3.665157,75.308418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.445121,-31.847182,35.539361,40.733803,0.000000,0.000000,0.000000,0.000000,2.624538,2.796104,5.538363,1.418044,0.144676,0.013985,0.500278,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.940988,proposed,0,-126.340000,54.885000,-7.565190,-2.028817,-7.550000,-2.235000,-0.015190,0.206183,16.741646,-6.312424,0.579401,-6.312424,16.741646,0.010000,0.600000,0,86,-0.470315,86.463191,-0.470315,86.463191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.453066,-31.605011,36.876938,44.074690,0.000000,0.000000,0.000000,0.000000,2.597587,2.871972,5.538856,1.414540,0.154282,0.013896,0.500344,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.950990,proposed,0,-126.340000,54.885000,-7.397769,-2.087701,-7.380000,-2.295000,-0.017769,0.207299,17.290552,-6.922320,0.579401,-6.922320,17.290552,-0.040000,0.710000,4,80,4.196890,79.668385,4.196890,79.668385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.735403,-31.797725,36.782602,46.072852,0.000000,0.000000,0.000000,0.000000,2.555817,2.967407,5.538003,1.399564,0.146555,0.012732,0.500335,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.961035,proposed,0,-126.340000,54.885000,-7.225010,-2.149823,-7.190000,-2.355000,-0.035010,0.205177,17.900448,-4.604715,0.823360,-4.604715,17.900448,0.010000,0.750000,-4,54,-3.650826,53.977838,-3.650826,53.977838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.823519,-31.359943,38.610368,44.969683,0.000000,0.000000,0.000000,0.000000,2.719391,2.998590,5.569049,1.421152,0.180349,0.014957,0.500523,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.971114,proposed,0,-126.340000,54.885000,-7.046984,-2.214959,-7.000000,-2.395000,-0.046984,0.180041,17.778469,-3.445913,0.396432,-3.445913,17.778469,0.000000,0.670000,2,46,1.692011,46.013471,1.692011,46.013471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.702746,-30.585903,37.459049,42.048366,0.000000,0.000000,0.000000,0.000000,2.593314,2.880962,5.558312,1.434440,0.184787,0.017202,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.980996,proposed,0,-126.340000,54.885000,-6.867880,-2.281342,-6.820000,-2.435000,-0.047880,0.153658,17.656490,-3.872840,0.457422,-3.872840,17.656490,-0.020000,0.520000,10,58,10.070011,58.301012,10.070011,58.301012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.106848,-28.832717,39.652301,41.595171,0.000000,0.000000,0.000000,0.000000,2.872703,2.958312,5.555816,1.413838,0.180993,0.015389,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.991107,proposed,0,-126.340000,54.885000,-6.680000,-2.351615,-6.630000,-2.485000,-0.050000,0.133385,17.900448,-6.007476,0.701380,-6.007476,17.900448,0.010000,0.540000,8,70,8.066656,70.436684,8.066656,70.436684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.526835,-26.958580,43.134128,44.201745,0.000000,0.000000,0.000000,0.000000,3.116550,3.014047,5.557211,1.411450,0.183135,0.013698,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.000988,proposed,0,-126.340000,54.885000,-6.491850,-2.422387,-6.450000,-2.555000,-0.041850,0.132613,18.571334,-8.020133,0.518412,-8.020133,18.571334,0.120000,0.590000,-8,81,-8.394417,80.765799,-8.394417,80.765799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.385925,-25.608460,45.474290,46.559499,0.000000,0.000000,0.000000,0.000000,3.006050,3.035198,5.548828,1.414511,0.179319,0.014888,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.010986,proposed,0,-126.340000,54.885000,-6.297002,-2.495858,-6.260000,-2.635000,-0.037002,0.139142,18.571334,-7.776174,0.396432,-7.776174,18.571334,-0.020000,0.690000,12,70,12.110286,69.813495,12.110286,69.813495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.727108,-25.678818,41.220989,47.095693,0.000000,0.000000,0.000000,0.000000,2.800023,3.015884,5.539377,1.399385,0.155733,0.015823,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.021106,proposed,0,-126.340000,54.885000,-6.095206,-2.571912,-6.070000,-2.705000,-0.025206,0.133088,18.449355,-5.763517,0.640391,-5.763517,18.449355,0.000000,0.710000,18,49,18.174802,48.654504,18.174802,48.654504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.877764,-23.458327,47.143642,45.672609,0.000000,0.000000,0.000000,0.000000,3.201397,3.122182,5.557242,1.411567,0.178608,0.012636,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.031111,proposed,0,-126.340000,54.885000,-5.891287,-2.648520,-5.880000,-2.755000,-0.011287,0.106480,18.754303,-3.933829,0.823360,-3.933829,18.754303,0.070000,0.600000,13,39,13.104115,38.604066,13.104115,38.604066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.713852,-20.755181,53.744193,49.839012,0.000000,0.000000,0.000000,0.000000,3.506751,3.390245,5.557209,1.412327,0.177337,0.013720,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.041105,proposed,0,-126.340000,54.885000,-5.683284,-2.726213,-5.690000,-2.805000,0.006716,0.078787,19.974095,-4.726694,1.067318,-4.726694,19.974095,0.100000,0.470000,3,53,2.574151,52.630820,2.574151,52.630820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.441544,-18.760564,58.381019,51.861839,0.000000,0.000000,0.000000,0.000000,3.551157,3.443145,5.556792,1.415619,0.180963,0.013248,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.051103,proposed,0,-126.340000,54.885000,-5.471022,-2.804853,-5.490000,-2.865000,0.018978,0.060147,20.827949,-6.922320,0.762370,-6.922320,20.827949,0.060000,0.480000,2,68,2.260806,67.847113,2.260806,67.847113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.442348,-17.328064,54.177502,51.187127,0.000000,0.000000,0.000000,0.000000,3.469600,3.272852,5.556702,1.414279,0.178675,0.012474,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.061107,proposed,0,-126.340000,54.885000,-5.254547,-2.884217,-5.280000,-2.955000,0.025453,0.070783,20.462012,-8.508050,0.701380,-8.508050,20.462012,0.030000,0.540000,12,76,12.207914,76.487561,12.207914,76.487561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.945298,-15.594768,52.451798,50.118988,0.000000,0.000000,0.000000,0.000000,3.421703,3.196580,5.557066,1.411357,0.180370,0.013913,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.071108,proposed,0,-126.340000,54.885000,-5.034213,-2.963977,-5.070000,-3.035000,0.035787,0.071023,19.852116,-7.471226,1.189297,-7.471226,19.852116,0.050000,0.660000,20,57,20.489843,56.917310,20.489843,56.917310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.212718,-13.577441,54.715107,50.200642,0.000000,0.000000,0.000000,0.000000,3.513840,3.253731,5.556204,1.412675,0.177178,0.013211,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.080986,proposed,0,-126.340000,54.885000,-4.812861,-3.042931,-4.860000,-3.105000,0.047139,0.062069,20.340032,-5.458569,1.555235,-5.458569,20.340032,0.110000,0.620000,15,41,14.605458,41.360583,14.605458,41.360583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.804392,-10.456621,62.595518,57.023021,0.000000,0.000000,0.000000,0.000000,3.917322,3.604395,5.548881,1.413883,0.179355,0.014496,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.091104,proposed,0,-126.340000,54.885000,-4.582493,-3.123717,-4.650000,-3.155000,0.067507,0.031283,21.010918,-4.543725,0.823360,-4.543725,21.010918,0.130000,0.510000,11,40,10.575024,40.118534,10.575024,40.118534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.967413,-8.222954,65.816910,59.369231,0.000000,0.000000,0.000000,0.000000,4.164430,3.686604,5.557950,1.413518,0.177940,0.014457,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.101110,proposed,0,-126.340000,54.885000,-4.351252,-3.203265,-4.430000,-3.215000,0.078748,0.011735,21.132897,-5.153621,1.372266,-5.153621,21.132897,0.120000,0.420000,13,52,13.342901,51.593063,13.342901,51.593063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.081357,-5.852629,64.589610,58.829348,0.000000,0.000000,0.000000,0.000000,4.118882,3.731726,5.555602,1.412564,0.177760,0.012308,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.111120,proposed,0,-126.340000,54.885000,-4.116688,-3.282257,-4.210000,-3.285000,0.093312,0.002743,21.559824,-7.105289,0.884349,-7.105289,21.559824,0.100000,0.450000,15,65,15.174540,64.586257,15.174540,64.586257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.697047,-3.019250,62.137343,57.899283,0.000000,0.000000,0.000000,0.000000,3.964388,3.772139,5.557538,1.418907,0.179759,0.014782,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.121107,proposed,0,-126.340000,54.885000,-3.879669,-3.360226,-3.990000,-3.355000,0.110331,-0.005226,20.949928,-8.569039,1.311276,-8.569039,20.949928,0.120000,0.530000,21,69,21.272306,69.482617,21.272306,69.482617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.107683,-0.277879,61.891199,58.305957,0.000000,0.000000,0.000000,0.000000,4.006753,3.840381,5.556626,1.413810,0.179870,0.012819,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.131112,proposed,0,-126.340000,54.885000,-3.639490,-3.437232,-3.780000,-3.435000,0.140510,-0.002232,20.340032,-7.349247,1.250287,-7.349247,20.340032,0.140000,0.610000,30,53,29.960881,53.255398,29.960881,53.255398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.932477,2.509786,63.562259,59.949087,0.000000,0.000000,0.000000,0.000000,4.126923,3.897754,5.557436,1.412942,0.191397,0.013003,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.141104,proposed,0,-126.340000,54.885000,-3.397092,-3.512802,-3.560000,-3.495000,0.162908,-0.017802,21.376856,-4.604715,1.555235,-4.604715,21.376856,0.210000,0.570000,18,32,18.065058,32.487872,18.065058,32.487872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.914777,5.845013,70.145323,66.316761,0.000000,0.000000,0.000000,0.000000,4.486588,4.167689,5.556412,2.419087,0.198308,0.019373,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.150953,proposed,0,-126.340000,54.885000,-3.155969,-3.585735,-3.340000,-3.545000,0.184031,-0.040735,22.291700,-4.421746,1.128308,-4.421746,22.291700,0.210000,0.470000,12,38,12.153391,38.077431,12.153391,38.077431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.498217,8.090163,74.618367,70.064014,0.000000,0.000000,0.000000,0.000000,4.885895,4.360646,5.553418,1.515587,0.170727,0.016429,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.160953,proposed,0,-126.340000,54.885000,-2.909208,-3.657961,-3.110000,-3.605000,0.200792,-0.052961,22.779616,-5.458569,1.372266,-5.458569,22.779616,0.150000,0.390000,17,54,17.108978,54.467092,17.108978,54.467092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.954275,10.423559,70.160390,66.965885,0.000000,0.000000,0.000000,0.000000,4.668703,4.320802,5.530057,1.601831,0.153913,0.013670,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.170971,proposed,0,-126.340000,54.885000,-2.660307,-3.728240,-2.880000,-3.675000,0.219693,-0.053240,23.755450,-8.020133,1.555235,-8.020133,23.755450,0.140000,0.460000,12,71,12.446093,70.936195,12.446093,70.936195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.005292,13.411803,66.466589,65.563160,0.000000,0.000000,0.000000,0.000000,4.463386,4.322140,5.548259,1.531556,0.170377,0.019473,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.180950,proposed,0,-126.340000,54.885000,-2.410983,-3.795944,-2.650000,-3.745000,0.239017,-0.050944,24.304356,-8.812998,1.799193,-8.812998,24.304356,0.140000,0.560000,10,71,10.341705,71.054959,10.341705,71.054959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.010695,15.315009,65.343935,64.801561,0.000000,0.000000,0.000000,0.000000,4.533196,4.356768,5.546332,1.445470,0.149209,0.011179,0.500193,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.190954,proposed,0,-126.340000,54.885000,-2.159976,-3.861275,-2.390000,-3.825000,0.230024,-0.036275,25.097221,-6.739351,1.128308,-6.739351,25.097221,0.120000,0.640000,8,50,7.585194,50.114212,7.585194,50.114212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.285715,17.042276,64.336135,64.400304,0.000000,0.000000,0.000000,0.000000,4.558108,4.309379,5.546900,1.495065,0.140829,0.011411,0.500396,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.200952,proposed,0,-126.340000,54.885000,-1.908345,-3.923807,-2.140000,-3.875000,0.231655,-0.048807,24.914252,-3.872840,1.738204,-3.872840,24.914252,0.100000,0.580000,14,32,14.474907,32.010335,14.474907,32.010335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.121651,19.536537,65.653407,65.956333,0.000000,0.000000,0.000000,0.000000,4.661898,4.303596,5.543425,1.534956,0.140475,0.039110,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.210952,proposed,0,-126.340000,54.885000,-1.656277,-3.983358,-1.890000,-3.915000,0.233723,-0.068358,24.853263,-3.079975,1.555235,-3.079975,24.853263,0.100000,0.440000,18,38,17.955439,37.611035,17.955439,37.611035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.321561,22.736523,66.782799,68.059809,0.000000,0.000000,0.000000,0.000000,4.607872,4.382329,5.539495,1.400921,0.137463,0.011691,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.220952,proposed,0,-126.340000,54.885000,-1.404127,-4.039710,-1.630000,-3.955000,0.225873,-0.084710,25.219201,-5.214611,1.311276,-5.214611,25.219201,0.140000,0.360000,10,63,9.855274,63.306075,9.855274,63.306075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.121470,25.644607,67.758955,70.165524,0.000000,0.000000,0.000000,0.000000,4.621659,4.646613,5.546608,1.483142,0.194523,0.018850,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.230985,proposed,0,-126.340000,54.885000,-1.151449,-4.092818,-1.370000,-4.015000,0.218551,-0.077818,25.768107,-7.166278,1.677214,-7.166278,25.768107,0.130000,0.450000,5,76,4.816615,76.126282,4.816615,76.126282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.682795,26.373243,64.049984,66.787719,0.000000,0.000000,0.000000,0.000000,4.515869,4.628586,5.545811,1.442669,0.185226,0.017437,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.240990,proposed,0,-126.340000,54.885000,-0.900090,-4.142166,-1.100000,-4.085000,0.199910,-0.057166,26.317013,-6.739351,2.104141,-6.739351,26.317013,0.110000,0.570000,1,68,1.100869,67.691324,1.100869,67.691324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.931496,26.560933,62.223775,65.372162,0.000000,0.000000,0.000000,0.000000,4.500152,4.576896,5.540795,1.423724,0.145000,0.011907,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.250990,proposed,0,-126.340000,54.885000,-0.649872,-4.187685,-0.830000,-4.135000,0.180128,-0.052685,26.987899,-3.567892,2.165131,-3.567892,26.987899,0.070000,0.600000,0,42,0.167790,42.281590,0.167790,42.281590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.662481,27.585609,60.981953,65.209651,0.000000,0.000000,0.000000,0.000000,4.494537,4.526159,5.538475,1.427291,0.141319,0.012285,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.260990,proposed,0,-126.340000,54.885000,-0.401035,-4.229219,-0.560000,-4.165000,0.158965,-0.064219,26.560972,-1.067318,2.348100,-1.067318,26.560972,0.050000,0.510000,6,31,5.974468,30.938991,5.974468,30.938991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.773503,29.680278,59.120798,65.836260,0.000000,0.000000,0.000000,0.000000,4.451285,4.469741,5.537540,1.403527,0.138175,0.013703,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.271121,proposed,0,-126.340000,54.885000,-0.150697,-4.267058,-0.290000,-4.175000,0.139303,-0.092058,26.195034,-1.494245,2.043152,-1.494245,26.195034,0.050000,0.420000,8,43,8.097687,42.819541,8.097687,42.819541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.916797,31.947538,55.075400,66.027952,0.000000,0.000000,0.000000,0.000000,4.278394,4.508910,5.562343,1.414695,0.179572,0.014712,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.281111,proposed,0,-126.340000,54.885000,0.093995,-4.300017,-0.030000,-4.205000,0.123995,-0.095017,25.707117,-3.628881,2.043152,-3.628881,25.707117,0.070000,0.390000,8,67,7.806418,66.870988,7.806418,66.870988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.437055,33.818940,55.799354,66.841344,0.000000,0.000000,0.000000,0.000000,4.206360,4.719638,5.557954,1.414583,0.180322,0.012139,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.290986,proposed,0,-126.340000,54.885000,0.333420,-4.328200,0.220000,-4.245000,0.113420,-0.083200,24.670294,-5.153621,2.104141,-5.153621,24.670294,0.090000,0.470000,12,79,12.100832,78.561651,12.100832,78.561651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.659665,34.196778,57.428093,66.781611,0.000000,0.000000,0.000000,0.000000,4.217043,4.828156,5.540610,1.400028,0.141863,0.014295,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.301109,proposed,0,-126.340000,54.885000,0.575944,-4.352405,0.470000,-4.285000,0.105944,-0.067405,23.572481,-3.872840,1.921172,-3.872840,23.572481,0.080000,0.630000,22,60,21.910465,60.287700,21.910465,60.287700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.693682,33.682759,58.316641,67.888115,0.000000,0.000000,0.000000,0.000000,4.349134,4.880389,5.560282,1.412208,0.179299,0.013407,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.310983,proposed,0,-126.340000,54.885000,0.809275,-4.371306,0.710000,-4.305000,0.099275,-0.066306,23.084564,-0.579401,1.738204,-0.579401,23.084564,0.160000,0.710000,16,29,15.655589,29.453952,15.655589,29.453952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.817955,34.094266,60.292547,70.684730,0.000000,0.000000,0.000000,0.000000,4.509399,4.884351,5.539313,1.400833,0.140412,0.013539,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.320995,proposed,0,-126.340000,54.885000,1.042232,-4.385599,0.950000,-4.305000,0.092232,-0.080599,22.901596,1.250287,1.860183,1.250287,22.901596,0.180000,0.470000,12,38,11.969872,37.568149,11.969872,37.568149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.637788,36.090844,63.891265,80.351786,0.000000,0.000000,0.000000,0.000000,5.062932,5.383647,5.548380,1.412771,0.177888,0.014621,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.331109,proposed,0,-126.340000,54.885000,1.273500,-4.394940,1.190000,-4.305000,0.083500,-0.089940,22.962585,-0.518412,1.677214,-0.518412,22.962585,0.160000,0.390000,9,63,9.386712,62.831501,9.386712,62.831501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.960802,38.290483,63.062189,79.083115,0.000000,0.000000,0.000000,0.000000,4.908535,5.546069,5.558590,1.411491,0.178072,0.013604,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.341108,proposed,0,-126.340000,54.885000,1.497710,-4.399031,1.430000,-4.325000,0.067710,-0.074031,23.511492,-2.104141,1.677214,-2.104141,23.511492,0.140000,0.490000,2,74,1.770899,73.841925,1.770899,73.841925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.102723,38.882625,63.753749,76.567715,0.000000,0.000000,0.000000,0.000000,4.700132,5.542169,5.558467,1.411253,0.176636,0.012539,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.351107,proposed,0,-126.340000,54.885000,1.717161,-4.397912,1.670000,-4.345000,0.047161,-0.052912,23.450502,-1.921172,1.982162,-1.921172,23.450502,0.120000,0.600000,-1,70,-0.929985,69.510527,-0.929985,69.510527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.515612,39.004017,66.051062,76.891833,0.000000,0.000000,0.000000,0.000000,4.742841,5.610397,5.558600,1.412031,0.176825,0.013452,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.361110,proposed,0,-126.340000,54.885000,1.931598,-4.391498,1.910000,-4.345000,0.021598,-0.046498,22.291700,1.433256,2.165131,1.433256,22.291700,0.090000,0.660000,8,42,8.494753,41.979492,8.494753,41.979492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.727983,38.944913,67.798269,76.348145,0.000000,0.000000,0.000000,0.000000,4.669975,5.562938,5.558163,1.416752,0.177195,0.012776,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.371106,proposed,0,-126.340000,54.885000,2.140427,-4.379726,2.140000,-4.325000,0.000427,-0.054726,21.803783,3.140965,1.555235,3.140965,21.803783,0.080000,0.550000,11,41,10.864021,40.816354,10.864021,40.816354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.338764,40.014830,73.185279,81.900723,0.000000,0.000000,0.000000,0.000000,4.555605,5.668773,5.557072,1.413114,0.179602,0.015148,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.381111,proposed,0,-126.340000,54.885000,2.343613,-4.362518,2.360000,-4.295000,-0.016387,-0.067518,21.254876,3.140965,1.616224,3.140965,21.254876,0.100000,0.450000,9,54,9.167844,53.677578,9.167844,53.677578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.266558,40.978620,75.306848,83.150597,0.000000,0.000000,0.000000,0.000000,4.479349,5.868605,5.556991,1.411766,0.178551,0.012688,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.390955,proposed,0,-126.340000,54.885000,2.537540,-4.340240,2.560000,-4.275000,-0.022460,-0.065240,20.462012,1.311276,1.555235,1.311276,20.462012,0.130000,0.490000,8,71,7.657912,70.889125,7.657912,70.889125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.307444,41.161138,76.069190,81.962849,0.000000,0.000000,0.000000,0.000000,4.464994,5.958466,5.540341,1.402979,0.159535,0.015957,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.400988,proposed,0,-126.340000,54.885000,2.728744,-4.312041,2.770000,-4.265000,-0.041256,-0.047041,19.730136,0.396432,2.165131,0.396432,19.730136,0.120000,0.570000,9,79,9.214736,79.196096,9.214736,79.196096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.753675,40.102274,77.872221,81.744301,0.000000,0.000000,0.000000,0.000000,4.529602,6.029764,5.539341,1.400987,0.134374,0.013352,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.410980,proposed,0,-126.340000,54.885000,2.912395,-4.278420,2.960000,-4.255000,-0.047605,-0.023420,19.120240,1.433256,1.921172,1.433256,19.120240,0.120000,0.670000,10,70,10.100238,70.011075,10.100238,70.011075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.415426,38.311361,80.996835,83.473390,0.000000,0.000000,0.000000,0.000000,4.628303,6.122019,5.539854,1.427615,0.136284,0.015425,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.421107,proposed,0,-126.340000,54.885000,3.091317,-4.238695,3.160000,-4.225000,-0.068683,-0.013695,18.144407,4.665705,1.311276,4.665705,18.144407,0.110000,0.700000,15,47,14.528940,47.221315,14.528940,47.221315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.022789,36.727198,82.385142,84.236534,0.000000,0.000000,0.000000,0.000000,4.613568,6.083600,5.557869,1.413017,0.176638,0.012485,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.431106,proposed,0,-126.340000,54.885000,3.260583,-4.193886,3.340000,-4.165000,-0.079417,-0.028886,17.168573,6.861330,1.189297,6.861330,17.168573,0.130000,0.590000,16,43,15.773834,42.502414,15.773834,42.502414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.194398,36.005867,84.284634,87.571028,0.000000,0.000000,0.000000,0.000000,4.719939,6.140293,5.557964,1.411146,0.174034,0.012836,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.441103,proposed,0,-126.340000,54.885000,3.422179,-4.143554,3.520000,-4.105000,-0.097821,-0.038554,17.290552,5.702528,1.555235,5.702528,17.290552,0.150000,0.470000,5,67,5.154719,67.166156,5.154719,67.166156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.731561,35.729839,84.233524,86.916453,0.000000,0.000000,0.000000,0.000000,4.717077,6.193767,5.559061,1.409523,0.174754,0.013010,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.451113,proposed,0,-126.340000,54.885000,3.576106,-4.087629,3.700000,-4.055000,-0.123894,-0.032629,16.497687,4.482736,1.982162,4.482736,16.497687,0.150000,0.530000,2,79,2.399362,79.278373,2.399362,79.278373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.286080,33.948703,80.780946,80.137051,0.000000,0.000000,0.000000,0.000000,4.523733,6.003378,5.557978,1.411369,0.173887,0.013959,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.461104,proposed,0,-126.340000,54.885000,3.721624,-4.026334,3.870000,-4.015000,-0.148376,-0.011334,16.619667,4.238777,1.189297,4.238777,16.619667,0.120000,0.660000,-4,78,-3.796924,77.838739,-3.796924,77.838739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.049365,31.531651,83.540255,81.527922,0.000000,0.000000,0.000000,0.000000,4.692039,6.083265,5.556009,1.412003,0.187025,0.012388,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.470962,proposed,0,-126.340000,54.885000,3.857051,-3.960534,4.030000,-3.955000,-0.172949,-0.005534,14.546020,6.556382,1.921172,6.556382,14.546020,0.100000,0.710000,8,61,8.201835,60.721023,8.201835,60.721023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.173488,29.471361,84.179915,81.416269,0.000000,0.000000,0.000000,0.000000,4.798250,6.028535,5.556581,1.412924,0.175812,0.015543,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.481105,proposed,0,-126.340000,54.885000,3.987747,-3.887369,4.190000,-3.885000,-0.202253,-0.002369,13.021280,8.569039,1.311276,8.569039,13.021280,0.090000,0.670000,14,53,14.465414,53.289183,14.465414,53.289183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.768741,28.005930,87.818801,86.540170,0.000000,0.000000,0.000000,0.000000,4.964166,6.148266,5.559298,1.410216,0.175580,0.012765,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.491000,proposed,0,-126.340000,54.885000,4.106617,-3.810717,4.310000,-3.805000,-0.203383,-0.005717,11.252582,9.056956,0.823360,9.056956,11.252582,0.110000,0.580000,21,62,20.563430,62.402239,20.563430,62.402239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.526787,27.099015,86.221978,85.235998,0.000000,0.000000,0.000000,0.000000,4.828431,6.057442,5.539406,1.400189,0.151373,0.016540,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.501110,proposed,0,-126.340000,54.885000,4.219093,-3.727106,4.430000,-3.715000,-0.210907,-0.012106,9.544873,8.508050,0.579401,8.508050,9.544873,0.140000,0.550000,23,75,23.207718,75.086176,23.207718,75.086176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.331837,25.683103,83.106461,81.018809,0.000000,0.000000,0.000000,0.000000,4.653962,5.899474,5.558626,1.410893,0.176065,0.014293,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.511104,proposed,0,-126.340000,54.885000,4.321240,-3.639269,4.520000,-3.635000,-0.198760,-0.004269,7.837164,7.593205,0.884349,7.593205,7.837164,0.190000,0.640000,24,81,24.041054,81.165691,24.041054,81.165691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.900813,23.667452,81.193998,79.013202,0.000000,0.000000,0.000000,0.000000,4.546864,5.834727,5.558099,1.408317,0.172751,0.013279,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.521058,proposed,0,-126.340000,54.885000,4.413911,-3.546773,4.610000,-3.545000,-0.196089,-0.001773,6.556382,8.264091,0.762370,8.264091,6.556382,0.210000,0.720000,24,74,24.337791,74.171264,24.337791,74.171264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.700057,21.498609,80.501884,80.188292,0.000000,0.000000,0.000000,0.000000,4.508106,5.794007,5.557853,1.410230,0.175598,0.015004,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.531113,proposed,0,-126.340000,54.885000,4.498254,-3.448356,4.680000,-3.455000,-0.181746,0.006644,6.373413,10.642686,0.762370,10.642686,6.373413,0.260000,0.690000,13,63,12.847045,62.786666,12.847045,62.786666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.350354,19.850539,80.585183,79.602105,0.000000,0.000000,0.000000,0.000000,4.517670,5.771481,5.556564,1.407961,0.174389,0.012278,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.541109,proposed,0,-126.340000,54.885000,4.572786,-3.345685,4.740000,-3.335000,-0.167214,-0.010685,5.397580,11.618519,0.335443,11.618519,5.397580,0.230000,0.630000,17,63,17.128259,62.582643,17.128259,62.582643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.768729,19.349782,78.706232,76.019093,0.000000,0.000000,0.000000,0.000000,4.407549,5.615965,5.557460,1.409727,0.176096,0.012884,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.551049,proposed,0,-126.340000,54.885000,4.637651,-3.238923,4.800000,-3.225000,-0.162349,-0.013923,4.665705,11.496540,0.274453,11.496540,4.665705,0.200000,0.640000,19,67,19.100137,66.757187,19.100137,66.757187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.977005,18.829644,78.771008,75.013959,0.000000,0.000000,0.000000,0.000000,4.411176,5.513400,5.556787,1.408306,0.176285,0.014776,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.560989,proposed,0,-126.340000,54.885000,4.693263,-3.127648,4.840000,-3.105000,-0.146737,-0.022648,2.836017,10.581696,0.823360,10.581696,2.836017,0.210000,0.590000,26,83,25.878744,82.509426,25.878744,82.509426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.518028,18.474890,76.566817,72.351305,0.000000,0.000000,0.000000,0.000000,4.287742,5.366739,5.539706,1.401781,0.140146,0.013933,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.571116,proposed,0,-126.340000,54.885000,4.740403,-3.009784,4.870000,-3.005000,-0.129597,-0.004784,1.921172,9.971800,0.640391,9.971800,1.921172,0.230000,0.700000,23,84,23.420692,84.329993,23.420692,84.329993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.937827,17.016390,75.636072,73.134317,0.000000,0.000000,0.000000,0.000000,4.317870,5.278790,5.569466,1.424540,0.188210,0.018110,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.580985,proposed,0,-126.340000,54.885000,4.777122,-2.890710,4.900000,-2.895000,-0.122878,0.004290,1.616224,10.703675,0.030495,10.703675,1.616224,0.280000,0.820000,11,72,10.760870,72.151303,10.760870,72.151303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.499393,15.814633,74.708549,72.929256,0.000000,0.000000,0.000000,0.000000,4.236819,5.205660,5.553704,1.409234,0.175367,0.014165,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.590983,proposed,0,-126.340000,54.885000,4.805087,-2.765987,4.920000,-2.775000,-0.114913,0.009013,0.518412,11.984457,0.518412,11.984457,0.518412,0.220000,0.700000,19,76,18.751995,75.930671,18.751995,75.930671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.419657,16.147817,72.111569,67.481960,0.000000,0.000000,0.000000,0.000000,4.122981,4.998981,5.562236,1.530369,0.192633,0.031541,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.600985,proposed,0,-126.340000,54.885000,4.823830,-2.637273,4.930000,-2.655000,-0.106170,0.017727,-0.396432,11.618519,0.335443,11.618519,-0.396432,0.230000,0.700000,17,83,17.091131,83.395842,17.091131,83.395842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.574460,16.042449,72.073301,66.549411,0.000000,0.000000,0.000000,0.000000,4.284592,4.898959,5.545166,1.510274,0.243002,0.050674,0.500751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.611015,proposed,0,-126.340000,54.885000,4.833450,-2.504398,4.920000,-2.535000,-0.086550,0.030602,-1.494245,10.886644,0.518412,10.886644,-1.494245,0.210000,0.750000,21,90,20.962968,89.802987,20.962968,89.802987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.982793,15.599491,68.862094,63.946741,0.000000,0.000000,0.000000,0.000000,4.187165,4.671533,5.618795,1.602688,0.244749,0.042123,0.500875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.621019,proposed,0,-126.340000,54.885000,4.834008,-2.368268,4.910000,-2.415000,-0.075992,0.046732,-2.287110,11.313571,0.457422,11.313571,-2.287110,0.220000,0.800000,18,87,18.313482,86.907555,18.313482,86.907555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.265834,14.688242,67.224842,63.052912,0.000000,0.000000,0.000000,0.000000,4.151486,4.520308,5.616345,1.546209,0.211201,0.030503,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.630990,proposed,0,-126.340000,54.885000,4.825726,-2.229201,4.900000,-2.285000,-0.074274,0.055799,-1.982162,12.716332,0.152474,12.716332,-1.982162,0.210000,0.840000,8,75,7.902526,75.404833,7.902526,75.404833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.907879,13.961834,65.515001,61.244933,0.000000,0.000000,0.000000,0.000000,4.098236,4.366562,5.567838,1.580184,0.231391,0.020664,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.640957,proposed,0,-126.340000,54.885000,4.808792,-2.086982,4.870000,-2.155000,-0.061208,0.068018,-2.957996,13.204249,0.518412,13.204249,-2.957996,0.190000,0.760000,10,82,10.009969,81.822445,10.009969,81.822445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.981923,14.468122,62.338998,56.764766,0.000000,0.000000,0.000000,0.000000,3.942419,4.158542,5.558095,1.797538,0.225277,0.036926,0.500700,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.650960,proposed,0,-126.340000,54.885000,4.783285,-1.941237,4.850000,-2.025000,-0.066715,0.083763,-3.994819,12.289405,0.152474,12.289405,-3.994819,0.210000,0.860000,6,85,6.058862,84.566745,6.058862,84.566745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.521843,14.120230,61.032142,55.287333,0.000000,0.000000,0.000000,0.000000,3.976180,4.004255,5.564043,1.705769,0.240704,0.027125,0.501003,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.660957,proposed,0,-126.340000,54.885000,4.749485,-1.792751,4.820000,-1.905000,-0.070515,0.112249,-3.872840,11.862478,-0.030495,11.862478,-3.872840,0.180000,0.810000,-1,98,-1.117321,97.728842,-1.117321,97.728842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.521185,13.794511,59.552777,54.186602,0.000000,0.000000,0.000000,0.000000,3.932176,3.888306,5.562337,1.598392,0.233504,0.030508,0.500624,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.670956,proposed,0,-126.340000,54.885000,4.707605,-1.641626,4.790000,-1.775000,-0.082395,0.133374,-4.421746,12.167426,0.335443,12.167426,-4.421746,0.150000,0.910000,-3,91,-3.403418,91.403004,-3.403418,91.403004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.742622,12.035806,58.508028,57.318240,0.000000,0.000000,0.000000,0.000000,3.979431,3.808928,5.558666,1.703674,0.266374,0.024097,0.500471,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.680977,proposed,0,-126.340000,54.885000,4.657783,-1.487731,4.740000,-1.645000,-0.082217,0.157269,-5.031642,13.509197,0.274453,13.509197,-5.031642,0.100000,0.890000,0,86,-0.348927,86.458789,-0.348927,86.458789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.070776,11.147485,58.096400,55.345866,0.000000,0.000000,0.000000,0.000000,3.997600,3.764163,5.625105,1.648532,0.274592,0.041266,0.501327,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.690972,proposed,0,-126.340000,54.885000,4.600543,-1.332030,4.690000,-1.505000,-0.089457,0.172970,-5.031642,14.180083,0.091484,14.180083,-5.031642,0.090000,0.870000,-8,86,-7.828791,85.854998,-7.828791,85.854998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.886454,10.784035,57.911375,53.869159,0.000000,0.000000,0.000000,0.000000,4.038273,3.734560,5.570936,1.423732,0.195692,0.013360,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.701109,proposed,0,-126.340000,54.885000,4.535105,-1.172102,4.640000,-1.355000,-0.104895,0.182898,-5.336590,15.094927,0.091484,15.094927,-5.336590,0.060000,0.840000,-11,84,-11.318656,83.741222,-11.318656,83.741222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.805529,10.385798,56.542532,53.881733,0.000000,0.000000,0.000000,0.000000,3.999850,3.697446,5.558842,1.435842,0.205251,0.013292,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.710951,proposed,0,-126.340000,54.885000,4.464754,-1.015063,4.590000,-1.205000,-0.125246,0.189937,-6.434403,16.009771,0.091484,16.009771,-6.434403,0.070000,0.880000,-13,75,-12.976956,74.787913,-12.976956,74.787913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.631479,9.872098,55.393418,53.656311,0.000000,0.000000,0.000000,0.000000,3.980683,3.662886,5.538823,1.396598,0.146454,0.013693,0.500205,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.721106,proposed,0,-126.340000,54.885000,4.385478,-0.851447,4.530000,-1.035000,-0.144522,0.183553,-7.532216,15.643833,0.945339,15.643833,-7.532216,0.020000,0.780000,-7,87,-6.825589,86.972108,-6.825589,86.972108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.933159,10.710639,55.200545,53.219573,0.000000,0.000000,0.000000,0.000000,3.986876,3.744660,5.558807,1.415356,0.197387,0.013308,0.500212,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.730994,proposed,0,-126.340000,54.885000,4.302110,-0.690796,4.470000,-0.875000,-0.167890,0.184204,-7.898153,15.704823,0.091484,15.704823,-7.898153,-0.020000,0.790000,-8,88,-7.562499,87.610770,-7.562499,87.610770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.739754,9.955603,54.463012,54.624149,0.000000,0.000000,0.000000,0.000000,4.055199,3.729280,5.539713,1.467154,0.158358,0.020081,0.500265,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.740984,proposed,0,-126.340000,54.885000,4.212057,-0.527350,4.400000,-0.695000,-0.187943,0.167650,-7.776174,16.131750,0.274453,16.131750,-7.776174,-0.030000,0.840000,-16,79,-16.180358,79.166886,-16.180358,79.166886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.249914,8.876617,53.507650,55.743233,0.000000,0.000000,0.000000,0.000000,3.995209,3.713927,5.562121,1.582827,0.231196,0.018282,0.500327,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.750993,proposed,0,-126.340000,54.885000,4.116359,-0.362675,4.330000,-0.525000,-0.213641,0.162325,-8.569039,17.900448,0.579401,17.900448,-8.569039,-0.050000,0.820000,-16,66,-16.019246,66.438609,-16.019246,66.438609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.551230,8.608687,52.602716,55.402660,0.000000,0.000000,0.000000,0.000000,3.937871,3.753117,5.549955,1.480408,0.199949,0.018985,0.500886,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.761395,proposed,0,-126.340000,54.885000,4.011524,-0.190776,4.240000,-0.345000,-0.228476,0.154224,-9.117946,17.900448,0.396432,17.900448,-9.117946,-0.110000,0.700000,-11,76,-11.488607,76.183332,-11.488607,76.183332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.774256,10.004099,52.892206,57.148960,0.000000,0.000000,0.000000,0.000000,3.978422,3.866383,5.573007,1.502081,0.196795,0.019357,0.503652,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.770956,proposed,0,-126.340000,54.885000,3.910739,-0.032311,4.150000,-0.175000,-0.239261,0.142689,-10.764665,16.558677,1.250287,16.558677,-10.764665,-0.090000,0.710000,-7,86,-6.884196,86.012768,-6.884196,86.012768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.592317,10.399940,49.653561,53.430287,0.000000,0.000000,0.000000,0.000000,3.810074,3.720991,5.549930,1.778475,0.268509,0.036335,0.500757,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.780961,proposed,0,-126.340000,54.885000,3.801134,0.133820,4.060000,-0.005000,-0.258866,0.138820,-10.337738,16.070760,0.335443,16.070760,-10.337738,-0.100000,0.780000,-16,84,-16.412308,83.933169,-16.412308,83.933169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.046148,9.716852,47.278436,51.727636,0.000000,0.000000,0.000000,0.000000,3.663934,3.565229,5.560991,1.472362,0.207860,0.018279,0.501387,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.790956,proposed,0,-126.340000,54.885000,3.687879,0.299851,3.960000,0.175000,-0.272121,0.124851,-11.252582,16.619667,-0.274453,16.619667,-11.252582,-0.100000,0.800000,-15,76,-15.450105,76.239127,-15.450105,76.239127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.070447,9.304262,45.506865,51.738871,0.000000,0.000000,0.000000,0.000000,3.532603,3.538890,5.580195,1.728542,0.221454,0.031905,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.800957,proposed,0,-126.340000,54.885000,3.571234,0.465869,3.850000,0.365000,-0.278766,0.100869,-11.435550,18.388365,0.335443,18.388365,-11.435550,-0.110000,0.790000,-17,60,-17.220387,59.833128,-17.220387,59.833128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.742136,9.290108,44.555354,50.773350,0.000000,0.000000,0.000000,0.000000,3.495979,3.476585,5.550298,1.471278,0.218233,0.017327,0.500705,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.810959,proposed,0,-126.340000,54.885000,3.451721,0.631587,3.740000,0.545000,-0.288279,0.086587,-11.679509,18.876282,0.579401,18.876282,-11.679509,-0.120000,0.700000,-19,61,-18.772270,61.200821,-18.772270,61.200821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.317617,10.492258,45.828891,55.780655,0.000000,0.000000,0.000000,0.000000,3.535096,3.658795,5.554012,1.454796,0.185081,0.015079,0.500225,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.820953,proposed,0,-126.340000,54.885000,3.329920,0.796666,3.620000,0.735000,-0.290080,0.061666,-12.838311,17.473521,0.030495,17.473521,-12.838311,-0.140000,0.620000,-10,77,-10.488614,77.010100,-10.488614,77.010100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.890445,11.597368,44.910540,55.895556,0.000000,0.000000,0.000000,0.000000,3.481339,3.723202,5.537390,1.450851,0.145141,0.012532,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.830953,proposed,0,-126.340000,54.885000,3.206149,0.961135,3.490000,0.905000,-0.283851,0.056135,-12.350394,14.850968,0.274453,14.850968,-12.350394,-0.130000,0.590000,-19,101,-18.512470,100.529977,-18.512470,100.529977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.125381,11.838240,43.410733,53.064158,0.000000,0.000000,0.000000,0.000000,3.380131,3.659518,5.530250,1.409693,0.163929,0.011970,0.500347,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.840953,proposed,0,-126.340000,54.885000,3.080959,1.124722,3.370000,1.065000,-0.289041,0.059722,-12.411384,14.363051,0.579401,14.363051,-12.411384,-0.120000,0.710000,-23,95,-22.883786,94.633312,-22.883786,94.633312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.550515,9.923721,42.450962,56.018621,0.000000,0.000000,0.000000,0.000000,3.362493,3.636755,5.529319,1.409491,0.178896,0.012094,0.500266,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.851114,proposed,0,-126.340000,54.885000,2.952798,1.289858,3.250000,1.225000,-0.297202,0.064858,-12.777322,16.436698,0.823360,16.436698,-12.777322,-0.170000,0.870000,-16,62,-15.749672,62.449188,-15.749672,62.449188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.983114,8.756809,42.018852,54.544298,0.000000,0.000000,0.000000,0.000000,3.348844,3.578435,5.550618,1.410536,0.204832,0.013258,0.500260,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.861118,proposed,0,-126.340000,54.885000,2.826190,1.451184,3.130000,1.405000,-0.303810,0.046184,-13.509197,19.181230,0.762370,19.181230,-13.509197,-0.150000,0.840000,-12,38,-12.424405,38.276045,-12.424405,38.276045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.314901,9.217204,45.973920,60.869458,0.000000,0.000000,0.000000,0.000000,3.542286,3.810377,5.560327,1.408907,0.178720,0.012722,0.500411,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.871111,proposed,0,-126.340000,54.885000,2.699794,1.610918,3.010000,1.595000,-0.310206,0.015918,-13.265238,18.876282,1.128308,18.876282,-13.265238,-0.130000,0.550000,-18,62,-17.589690,61.840792,-17.589690,61.840792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.209669,10.483008,50.689250,70.397477,0.000000,0.000000,0.000000,0.000000,3.790737,4.272048,5.559795,1.412344,0.179011,0.013700,0.504104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.880986,proposed,0,-126.340000,54.885000,2.575450,1.767211,2.880000,1.755000,-0.304550,0.012211,-13.509197,13.204249,0.823360,13.204249,-13.509197,-0.130000,0.510000,-17,107,-17.388802,108.954758,-17.388802,108.954758,0.000000,-2.113966,0.000000,64.000000,0.000000,0.000000,29.258188,11.202511,48.893133,65.699620,0.000000,0.000000,0.000000,0.000000,3.674411,4.323212,5.541185,1.399474,0.176761,0.012857,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.890953,proposed,0,-126.340000,54.885000,2.450973,1.923273,2.750000,1.875000,-0.299027,0.048273,-13.021280,10.093779,0.457422,10.093779,-13.021280,-0.150000,0.580000,-19,109,-18.866398,108.984796,-18.866398,108.984796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.379434,9.775094,48.038800,65.135407,0.000000,0.000000,0.000000,0.000000,3.566534,4.213998,5.531852,1.406756,0.251668,0.013500,0.503676,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.901107,proposed,0,-126.340000,54.885000,2.325751,2.080333,2.630000,1.985000,-0.304249,0.095333,-12.838311,9.971800,0.823360,9.971800,-12.838311,-0.120000,1.010000,-25,99,-24.711073,98.808951,-24.711073,98.808951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.908303,8.248142,50.348998,66.879455,0.000000,0.000000,0.000000,0.000000,3.593191,4.236528,5.560069,1.416401,0.267579,0.013453,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.911109,proposed,0,-126.340000,54.885000,2.204456,2.233007,2.510000,2.115000,-0.305544,0.118007,-13.143259,13.509197,0.579401,13.509197,-13.143259,-0.180000,0.980000,-12,73,-12.354295,72.675142,-12.354295,72.675142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.532513,7.315393,50.050773,66.511620,0.000000,0.000000,0.000000,0.000000,3.763401,4.187243,5.559850,1.411995,0.230007,0.013659,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.920986,proposed,0,-126.340000,54.885000,2.087140,2.381676,2.390000,2.275000,-0.302860,0.106676,-13.448207,16.863625,1.006328,16.863625,-13.448207,-0.130000,0.850000,-12,53,-12.089202,53.405788,-12.089202,53.405788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.095589,6.664550,53.551270,69.684158,0.000000,0.000000,0.000000,0.000000,3.936419,4.362332,5.540016,1.398450,0.142266,0.012706,0.500522,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.931109,proposed,0,-126.340000,54.885000,1.969936,2.531743,2.260000,2.445000,-0.290064,0.086743,-13.387218,16.985604,0.335443,16.985604,-13.387218,-0.150000,0.700000,-7,62,-6.533636,62.104615,-6.533636,62.104615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.522063,5.717355,55.879305,72.292040,0.000000,0.000000,0.000000,0.000000,3.961453,4.471022,5.561363,1.411833,0.177721,0.014255,0.500299,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.941109,proposed,0,-126.340000,54.885000,1.857645,2.677574,2.130000,2.615000,-0.272355,0.062574,-12.533363,14.058103,0.213464,14.058103,-12.533363,-0.170000,0.620000,-8,90,-7.760468,90.210176,-7.760468,90.210176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.999364,4.337344,53.461086,67.164508,0.000000,0.000000,0.000000,0.000000,3.711395,4.220270,5.558837,1.410081,0.187776,0.012917,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.951108,proposed,0,-126.340000,54.885000,1.749282,2.820899,2.010000,2.745000,-0.260718,0.075899,-12.594353,11.374561,0.884349,11.374561,-12.594353,-0.110000,0.740000,-12,103,-12.143973,102.605001,-12.143973,102.605001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.491144,1.691997,50.131476,61.778770,0.000000,0.000000,0.000000,0.000000,3.290955,3.910968,5.558605,1.411601,0.201192,0.013163,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.960992,proposed,0,-126.340000,54.885000,1.646457,2.960024,1.910000,2.865000,-0.263543,0.095024,-10.703675,10.459717,1.128308,10.459717,-10.703675,-0.080000,0.880000,-30,98,-29.822509,98.051696,-29.822509,98.051696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.241522,-1.151615,49.530210,62.076236,0.000000,0.000000,0.000000,0.000000,3.219697,3.937208,5.549103,1.412578,0.215045,0.015461,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.971111,proposed,0,-126.340000,54.885000,1.546059,3.099724,1.810000,3.005000,-0.263941,0.094724,-10.459717,13.570186,0.762370,13.570186,-10.459717,-0.140000,0.940000,-20,65,-20.176173,65.411437,-20.176173,65.411437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.292554,-3.672918,51.721440,66.352146,0.000000,0.000000,0.000000,0.000000,3.493547,4.212429,5.558523,1.420438,0.290467,0.014811,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.981108,proposed,0,-126.340000,54.885000,1.452115,3.234973,1.710000,3.165000,-0.257885,0.069973,-10.642686,16.741646,0.518412,16.741646,-10.642686,-0.190000,0.820000,-5,45,-4.875522,44.973383,-4.875522,44.973383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.655371,-4.760363,57.564928,69.012522,0.000000,0.000000,0.000000,0.000000,3.863681,4.533353,5.557631,1.411815,0.179098,0.013034,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.990954,proposed,0,-126.340000,54.885000,1.365106,3.365386,1.620000,3.335000,-0.254894,0.030386,-10.154769,16.802635,1.067318,16.802635,-10.154769,-0.110000,0.630000,-12,55,-12.067794,55.497555,-12.067794,55.497555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.968869,-5.460343,57.308880,69.764671,0.000000,0.000000,0.000000,0.000000,3.671975,4.440094,5.539433,1.401652,0.145091,0.015557,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.001110,proposed,0,-126.340000,54.885000,1.281478,3.496960,1.530000,3.485000,-0.248522,0.011960,-8.995966,13.692166,1.128308,13.692166,-8.995966,-0.110000,0.550000,-17,85,-16.985590,85.097387,-16.985590,85.097387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.286261,-6.399590,56.905240,65.107198,0.000000,0.000000,0.000000,0.000000,3.406022,4.208390,5.557870,1.410617,0.175073,0.013319,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.011112,proposed,0,-126.340000,54.885000,1.205576,3.623553,1.450000,3.615000,-0.244424,0.008553,-7.959143,10.764665,1.128308,10.764665,-7.959143,-0.140000,0.680000,-17,96,-16.891562,96.260670,-16.891562,96.260670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.311311,-7.997437,52.011304,61.845823,0.000000,0.000000,0.000000,0.000000,3.069703,3.882448,5.557652,1.408481,0.185429,0.013054,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.021111,proposed,0,-126.340000,54.885000,1.136467,3.747095,1.380000,3.725000,-0.243533,0.022095,-7.227268,10.215758,0.640391,10.215758,-7.227268,-0.140000,0.830000,-17,87,-16.507451,86.656154,-16.507451,86.656154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.944322,-9.501047,48.640460,58.640631,0.000000,0.000000,0.000000,0.000000,2.928139,3.733910,5.556045,1.408932,0.224595,0.013250,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.031111,proposed,0,-126.340000,54.885000,1.074457,3.867609,1.310000,3.855000,-0.235543,0.012609,-6.983309,12.472374,0.518412,12.472374,-6.983309,-0.150000,0.860000,-8,62,-8.322082,61.932256,-8.322082,61.932256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.903844,-10.598734,49.318722,57.775960,0.000000,0.000000,0.000000,0.000000,2.960455,3.766201,5.557420,1.410122,0.176073,0.013019,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.041105,proposed,0,-126.340000,54.885000,1.019910,3.984978,1.250000,3.995000,-0.230090,-0.010022,-6.190445,15.338885,0.396432,15.338885,-6.190445,-0.130000,0.760000,-7,42,-7.264774,42.127841,-7.264774,42.127841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.935480,-10.950579,51.697037,57.706532,0.000000,0.000000,0.000000,0.000000,3.159954,3.841649,5.558405,1.408711,0.174657,0.013687,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.051114,proposed,0,-126.340000,54.885000,0.973025,4.099414,1.200000,4.135000,-0.226975,-0.035586,-5.641538,14.850968,0.274453,14.850968,-5.641538,-0.100000,0.590000,-7,56,-6.773222,55.943156,-6.773222,55.943156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.062078,-10.474918,55.942548,62.578332,0.000000,0.000000,0.000000,0.000000,3.327831,3.996576,5.557900,1.414640,0.175591,0.014200,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.061107,proposed,0,-126.340000,54.885000,0.934221,4.210571,1.150000,4.275000,-0.215779,-0.064429,-4.848673,11.496540,0.579401,11.496540,-4.848673,-0.090000,0.550000,-6,82,-6.147177,82.382435,-6.147177,82.382435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.733829,-9.872940,52.790689,55.427043,0.000000,0.000000,0.000000,0.000000,3.267520,3.514222,5.557548,1.409657,0.178619,0.015289,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.071113,proposed,0,-126.340000,54.885000,0.903642,4.318761,1.110000,4.375000,-0.206358,-0.056239,-3.689871,9.056956,0.152474,9.056956,-3.689871,-0.090000,0.670000,-7,91,-6.695846,90.825029,-6.695846,90.825029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.906205,-9.974070,45.428260,46.869018,0.000000,0.000000,0.000000,0.000000,2.980738,3.140881,5.557080,1.408542,0.186130,0.014435,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.081112,proposed,0,-126.340000,54.885000,0.881592,4.423777,1.090000,4.475000,-0.208408,-0.051223,-2.409089,9.178935,1.189297,9.178935,-2.409089,-0.050000,0.800000,-13,76,-13.120651,76.293735,-13.120651,76.293735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.843560,-10.519955,42.367701,44.555820,0.000000,0.000000,0.000000,0.000000,2.861136,3.047419,5.556853,1.413963,0.186733,0.013810,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.091104,proposed,0,-126.340000,54.885000,0.868268,4.525624,1.070000,4.585000,-0.201732,-0.059376,-1.860183,11.557530,0.884349,11.557530,-1.860183,-0.100000,0.810000,-1,52,-0.589241,52.005950,-0.589241,52.005950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.134666,-10.625460,45.258091,45.628789,0.000000,0.000000,0.000000,0.000000,2.954448,3.178146,5.557144,1.409341,0.173493,0.014084,0.500649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.101106,proposed,0,-126.340000,54.885000,0.863836,4.624518,1.070000,4.715000,-0.206164,-0.090482,-0.701380,13.326228,0.457422,13.326228,-0.701380,-0.050000,0.680000,-5,43,-5.293428,42.726296,-5.293428,42.726296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.231447,-9.863363,50.106015,52.483869,0.000000,0.000000,0.000000,0.000000,3.138434,3.459995,5.556558,1.409419,0.176484,0.013819,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.111114,proposed,0,-126.340000,54.885000,0.868488,4.720427,1.070000,4.845000,-0.201512,-0.124573,0.335443,12.655342,0.274453,12.655342,0.335443,-0.050000,0.550000,-4,54,-3.881669,53.857893,-3.881669,53.857893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.989407,-8.752349,53.784138,56.280560,0.000000,0.000000,0.000000,0.000000,3.377679,3.512280,5.694159,1.457299,0.203956,0.019731,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.120955,proposed,0,-126.340000,54.885000,0.882058,4.811802,1.080000,4.945000,-0.197942,-0.133198,1.372266,9.727842,0.335443,9.727842,1.372266,-0.040000,0.530000,-4,76,-4.472363,76.466099,-4.472363,76.466099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.723061,-7.223306,52.226915,52.408464,0.000000,0.000000,0.000000,0.000000,3.326380,3.211306,5.546475,1.642015,0.235370,0.026161,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.131260,proposed,0,-126.340000,54.885000,0.905952,4.904427,1.110000,5.045000,-0.204048,-0.140573,2.531068,6.922320,0.152474,6.922320,2.531068,-0.030000,0.630000,-6,88,-6.169193,87.793548,-6.169193,87.793548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.101626,-6.294090,45.835392,44.691082,0.000000,0.000000,0.000000,0.000000,3.033009,2.979998,5.579195,1.583872,0.211305,0.017701,0.500544,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.140987,proposed,0,-126.340000,54.885000,0.937679,4.989022,1.140000,5.115000,-0.202321,-0.125978,2.957996,7.349247,0.091484,7.349247,2.957996,-0.030000,0.760000,1,72,1.079783,72.043889,1.079783,72.043889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.862987,-6.237774,42.435806,40.827038,0.000000,0.000000,0.000000,0.000000,2.832667,2.779697,5.548644,1.759416,0.250579,0.044406,0.500812,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.150960,proposed,0,-126.340000,54.885000,0.979523,5.072964,1.180000,5.195000,-0.200477,-0.122036,3.201954,9.300914,0.457422,9.300914,3.201954,-0.030000,0.770000,11,52,11.183216,52.208980,11.183216,52.208980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.703776,-5.382576,47.799277,45.914864,0.000000,0.000000,0.000000,0.000000,3.058452,2.827777,5.559629,1.493695,0.203036,0.017125,0.501560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.160955,proposed,0,-126.340000,54.885000,1.030964,5.154324,1.220000,5.295000,-0.189036,-0.140676,3.872840,10.459717,0.579401,10.459717,3.872840,0.000000,0.660000,15,47,14.812563,47.344627,14.812563,47.344627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.028467,-3.433055,52.928233,54.396597,0.000000,0.000000,0.000000,0.000000,3.265481,3.368980,5.553998,1.548334,0.191563,0.014172,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.170987,proposed,0,-126.340000,54.885000,1.092176,5.233265,1.260000,5.395000,-0.167824,-0.161735,4.055809,8.752008,-0.335443,8.752008,4.055809,0.020000,0.560000,23,65,22.802849,65.397059,22.802849,65.397059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.277363,-0.897305,55.928336,56.906136,0.000000,0.000000,0.000000,0.000000,3.461114,3.401343,5.540115,1.431384,0.151564,0.013224,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.180992,proposed,0,-126.340000,54.885000,1.162760,5.309345,1.310000,5.475000,-0.147240,-0.165655,5.275601,6.861330,-0.701380,6.861330,5.275601,0.060000,0.580000,19,77,19.445688,76.711209,19.445688,76.711209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.720127,1.063182,53.660213,52.359402,0.000000,0.000000,0.000000,0.000000,3.400113,3.310935,5.539902,1.437371,0.150041,0.013477,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.190992,proposed,0,-126.340000,54.885000,1.242807,5.382846,1.370000,5.535000,-0.127193,-0.152154,6.068465,4.909663,-0.152474,4.909663,6.068465,0.120000,0.680000,16,83,15.968391,82.722914,15.968391,82.722914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.889315,2.573270,52.520271,50.447713,0.000000,0.000000,0.000000,0.000000,3.415608,3.212545,5.538651,1.408690,0.143900,0.013571,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.200999,proposed,0,-126.340000,54.885000,1.332341,5.453929,1.440000,5.585000,-0.107659,-0.131071,7.349247,4.604715,-0.701380,4.604715,7.349247,0.170000,0.760000,10,78,9.792935,77.718945,9.792935,77.718945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.505842,3.683537,50.709050,48.307066,0.000000,0.000000,0.000000,0.000000,3.348664,3.056572,5.539315,1.402815,0.137053,0.012064,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.211147,proposed,0,-126.340000,54.885000,1.432683,5.523587,1.530000,5.655000,-0.097317,-0.131413,8.995966,6.617372,-0.640391,6.617372,8.995966,0.140000,0.780000,10,57,10.219119,56.944551,10.219119,56.944551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.293734,4.526985,48.659608,46.468982,0.000000,0.000000,0.000000,0.000000,3.202849,2.876640,5.568040,1.411161,0.176844,0.013714,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.221106,proposed,0,-126.340000,54.885000,1.540397,5.589672,1.620000,5.715000,-0.079603,-0.125328,8.934977,7.654195,-0.762370,7.654195,8.934977,0.160000,0.670000,19,56,19.156744,55.633660,19.156744,55.633660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.870680,6.882531,52.949467,52.126190,0.000000,0.000000,0.000000,0.000000,3.395738,3.183022,5.557555,1.409106,0.173804,0.012464,0.501378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.231118,proposed,0,-126.340000,54.885000,1.657774,5.653933,1.720000,5.785000,-0.062226,-0.131067,10.154769,6.251434,-1.311276,6.251434,10.154769,0.080000,0.620000,30,69,29.795449,68.639962,29.795449,68.639962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.294447,9.265358,52.398200,53.096508,0.000000,0.000000,0.000000,0.000000,3.292025,3.241487,5.557327,1.417230,0.174991,0.015309,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.241115,proposed,0,-126.340000,54.885000,1.783901,5.716021,1.840000,5.845000,-0.056099,-0.128979,11.008623,4.604715,-1.067318,4.604715,11.008623,0.130000,0.640000,26,79,26.282222,78.937234,26.282222,78.937234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.687659,10.934379,52.834901,53.481304,0.000000,0.000000,0.000000,0.000000,3.342550,3.385821,5.557529,1.410706,0.173755,0.013037,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.250988,proposed,0,-126.340000,54.885000,1.917047,5.775407,1.960000,5.885000,-0.042953,-0.109593,13.021280,2.531068,-1.494245,2.531068,13.021280,0.250000,0.690000,3,91,2.767341,91.482021,2.767341,91.482021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.783471,12.052051,54.852549,54.820959,0.000000,0.000000,0.000000,0.000000,3.558665,3.499498,5.539849,1.401188,0.150393,0.013733,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.261126,proposed,0,-126.340000,54.885000,2.062430,5.834497,2.110000,5.915000,-0.047570,-0.080503,14.850968,3.445913,-1.982162,3.445913,14.850968,0.180000,0.810000,3,75,2.608111,75.378750,2.608111,75.378750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.450955,11.063555,49.674169,48.904264,0.000000,0.000000,0.000000,0.000000,3.336517,3.192471,5.568568,1.410728,0.200268,0.013758,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.271104,proposed,0,-126.340000,54.885000,2.213875,5.890899,2.270000,5.965000,-0.056125,-0.074101,15.704823,5.763517,-1.189297,5.763517,15.704823,0.090000,0.810000,15,55,15.141003,54.952752,15.141003,54.952752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.805124,11.296985,49.385508,50.717009,0.000000,0.000000,0.000000,0.000000,3.243955,3.180180,5.559956,1.411351,0.174387,0.014048,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.281110,proposed,0,-126.340000,54.885000,2.373799,5.945812,2.440000,6.025000,-0.066201,-0.079188,16.070760,6.617372,-1.616224,6.617372,16.070760,0.150000,0.700000,13,55,13.298502,54.918574,13.298502,54.918574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.830943,12.642854,55.077580,58.664656,0.000000,0.000000,0.000000,0.000000,3.493913,3.596147,5.557265,1.419959,0.173447,0.013666,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.291110,proposed,0,-126.340000,54.885000,2.541442,5.999165,2.600000,6.075000,-0.058558,-0.075835,15.948781,5.275601,-1.860183,5.275601,15.948781,0.140000,0.620000,24,72,23.755733,72.208851,23.755733,72.208851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.793868,13.896601,55.717802,59.925456,0.000000,0.000000,0.000000,0.000000,3.521752,3.758030,5.557654,1.418294,0.176581,0.015022,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.301106,proposed,0,-126.340000,54.885000,2.716545,6.051084,2.770000,6.105000,-0.053455,-0.053916,16.741646,2.897006,-1.982162,2.897006,16.741646,0.170000,0.650000,22,90,21.643995,90.474799,21.643995,90.474799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.434117,14.864498,55.260884,59.986072,0.000000,0.000000,0.000000,0.000000,3.519503,3.907439,5.558146,1.410388,0.188023,0.013448,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.311107,proposed,0,-126.340000,54.885000,2.898917,6.101716,2.940000,6.125000,-0.041083,-0.023284,17.412531,1.860183,-1.494245,1.860183,17.412531,0.200000,0.770000,20,91,20.370611,90.949253,20.370611,90.949253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.446611,14.706897,55.164942,58.673824,0.000000,0.000000,0.000000,0.000000,3.599793,3.876708,5.557829,1.411993,0.187177,0.014021,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.321108,proposed,0,-126.340000,54.885000,3.088212,6.151161,3.130000,6.145000,-0.041788,0.006161,18.388365,2.714037,-1.494245,2.714037,18.388365,0.220000,0.860000,17,78,16.793034,77.642044,16.793034,77.642044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.758962,14.747275,55.317562,58.550062,0.000000,0.000000,0.000000,0.000000,3.642107,3.816831,5.555974,1.410167,0.186756,0.013609,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.331111,proposed,0,-126.340000,54.885000,3.284077,6.199528,3.320000,6.185000,-0.035923,0.014528,19.059251,4.665705,-1.860183,4.665705,19.059251,0.220000,0.840000,19,63,18.656811,62.799636,18.656811,62.799636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.174149,15.237212,55.186398,58.707009,0.000000,0.000000,0.000000,0.000000,3.634260,3.740897,5.556499,1.409142,0.175250,0.013990,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.341105,proposed,0,-126.340000,54.885000,3.485965,6.246882,3.520000,6.235000,-0.034035,0.011882,19.730136,6.556382,-1.616224,6.556382,19.730136,0.210000,0.750000,21,54,21.468389,53.922554,21.468389,53.922554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.555000,15.735074,57.122888,61.240986,0.000000,0.000000,0.000000,0.000000,3.711164,3.868626,5.555775,1.411255,0.174834,0.012540,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.350954,proposed,0,-126.340000,54.885000,3.690614,6.292701,3.730000,6.285000,-0.039386,0.007701,20.888939,4.909663,-1.799193,4.909663,20.888939,0.250000,0.640000,12,76,11.565165,75.572661,11.565165,75.572661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.598624,17.075505,60.185609,66.251597,0.000000,0.000000,0.000000,0.000000,3.893522,4.204635,5.537785,1.408214,0.141139,0.015493,0.500385,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.360952,proposed,0,-126.340000,54.885000,3.903785,6.338463,3.970000,6.325000,-0.066215,0.013463,21.376856,3.018985,-1.921172,3.018985,21.376856,0.180000,0.600000,18,96,18.192699,96.165654,18.192699,96.165654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.952326,16.974151,53.975727,60.183989,0.000000,0.000000,0.000000,0.000000,3.600696,4.036582,5.530191,1.401266,0.147922,0.012401,0.500411,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.371111,proposed,0,-126.340000,54.885000,4.125547,6.384286,4.190000,6.345000,-0.064453,0.039286,21.437845,1.555235,-1.799193,1.555235,21.437845,0.190000,0.730000,22,100,22.126800,99.733636,22.126800,99.733636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.404250,16.253369,53.893767,59.614040,0.000000,0.000000,0.000000,0.000000,3.614511,4.069173,5.548519,1.410753,0.214646,0.014056,0.500484,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.380953,proposed,0,-126.340000,54.885000,4.344997,6.428138,4.390000,6.365000,-0.045003,0.063138,20.827949,4.055809,-2.287110,4.055809,20.827949,0.200000,0.910000,34,66,33.998126,65.699274,33.998126,65.699274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.006085,14.945279,55.562748,59.957703,0.000000,0.000000,0.000000,0.000000,3.734314,4.031160,5.540438,1.401101,0.174221,0.013736,0.500478,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.391110,proposed,0,-126.340000,54.885000,4.575754,6.472923,4.610000,6.425000,-0.034246,0.047923,19.791126,6.739351,-2.409089,6.739351,19.791126,0.280000,0.840000,40,47,40.321123,46.912512,40.321123,46.912512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.727282,15.524419,64.296264,69.608936,0.000000,0.000000,0.000000,0.000000,4.252677,4.401280,5.561553,1.410175,0.188526,0.013746,0.500653,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.401101,proposed,0,-126.340000,54.885000,4.806609,6.516615,4.810000,6.495000,-0.003391,0.021615,20.035084,7.166278,-2.104141,7.166278,20.035084,0.350000,0.660000,37,56,36.903909,56.429910,36.903909,56.429910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.301852,16.184226,69.823744,75.726573,0.000000,0.000000,0.000000,0.000000,4.553945,4.739067,5.557183,1.410534,0.187119,0.012939,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.411110,proposed,0,-126.340000,54.885000,5.041257,6.560107,5.030000,6.545000,0.011257,0.015107,21.498835,4.482736,-2.165131,4.482736,21.498835,0.380000,0.590000,24,85,23.788533,84.504395,23.788533,84.504395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.829865,16.420761,70.606998,74.420538,0.000000,0.000000,0.000000,0.000000,4.683918,4.847247,5.557328,1.409764,0.185955,0.013905,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.421107,proposed,0,-126.340000,54.885000,5.278578,6.603357,5.260000,6.575000,0.018578,0.028357,22.779616,1.982162,-2.714037,1.982162,22.779616,0.330000,0.710000,20,97,20.434182,97.160614,20.434182,97.160614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.441291,15.356142,63.588954,66.851432,0.000000,0.000000,0.000000,0.000000,4.389929,4.552453,5.557501,1.409302,0.187121,0.013717,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.431114,proposed,0,-126.340000,54.885000,5.518667,6.646542,5.500000,6.585000,0.018667,0.061542,23.023575,2.043152,-2.409089,2.043152,23.023575,0.280000,0.860000,27,87,26.911374,87.390807,26.911374,87.390807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.757676,14.108153,60.671935,64.066895,0.000000,0.000000,0.000000,0.000000,4.251203,4.363015,5.557077,1.409130,0.211946,0.012842,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.441101,proposed,0,-126.340000,54.885000,5.760359,6.689609,5.730000,6.615000,0.030359,0.074609,23.267533,3.628881,-2.714037,3.628881,23.267533,0.280000,0.890000,29,73,29.491028,72.786319,29.491028,72.786319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.026175,13.567266,60.353372,64.171239,0.000000,0.000000,0.000000,0.000000,4.210336,4.289268,5.557836,1.409785,0.176809,0.014200,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.451105,proposed,0,-126.340000,54.885000,6.004087,6.732781,5.980000,6.655000,0.024087,0.077781,23.023575,5.397580,-2.287110,5.397580,23.023575,0.300000,0.830000,32,64,31.551653,63.848803,31.551653,63.848803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.100768,13.190242,59.948119,63.479210,0.000000,0.000000,0.000000,0.000000,4.135609,4.198335,5.556941,1.410490,0.174583,0.013621,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.461105,proposed,0,-126.340000,54.885000,6.248908,6.776036,6.230000,6.715000,0.018908,0.061036,25.097221,6.373413,-3.140965,6.373413,25.097221,0.330000,0.740000,12,62,11.989296,62.490188,11.989296,62.490188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.816846,12.501235,59.965853,65.240109,0.000000,0.000000,0.000000,0.000000,4.109271,4.320840,5.564923,1.607953,0.207305,0.030681,0.502038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.470956,proposed,0,-126.340000,54.885000,6.490820,6.818800,6.490000,6.765000,0.000820,0.053800,26.012065,4.970653,-2.775027,4.970653,26.012065,0.270000,0.680000,9,79,9.233308,79.194112,9.233308,79.194112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.956459,11.988213,58.890052,64.369069,0.000000,0.000000,0.000000,0.000000,4.134937,4.348595,5.548181,1.494835,0.197388,0.020373,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.480958,proposed,0,-126.340000,54.885000,6.736754,6.862427,6.760000,6.805000,-0.023246,0.057427,26.682951,3.323933,-2.043152,3.323933,26.682951,0.210000,0.730000,9,90,9.281403,90.151133,9.281403,90.151133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.655869,10.670072,52.212059,59.619550,0.000000,0.000000,0.000000,0.000000,3.691072,4.179990,5.565186,1.685714,0.235675,0.024957,0.500593,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.490955,proposed,0,-126.340000,54.885000,6.982440,6.906285,7.040000,6.835000,-0.057560,0.071285,26.682951,3.872840,-3.018985,3.872840,26.682951,0.160000,0.810000,14,81,13.775010,81.412406,13.775010,81.412406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.654556,8.887388,53.117871,58.781219,0.000000,0.000000,0.000000,0.000000,3.530462,4.032816,5.546720,1.470502,0.206529,0.017354,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.500963,proposed,0,-126.340000,54.885000,7.227845,6.950485,7.310000,6.885000,-0.082155,0.065485,26.256024,4.848673,-3.201954,4.848673,26.256024,0.170000,0.840000,15,71,15.490897,70.632843,15.490897,70.632843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.691150,8.021454,54.807502,58.133045,0.000000,0.000000,0.000000,0.000000,3.634983,4.016554,5.570095,1.639163,0.217962,0.021438,0.500717,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.510954,proposed,0,-126.340000,54.885000,7.471847,6.994934,7.580000,6.925000,-0.108153,0.069934,26.073055,6.251434,-3.201954,6.251434,26.073055,0.170000,0.800000,16,64,15.860614,63.592708,15.860614,63.592708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.507535,7.458438,55.046782,58.293936,0.000000,0.000000,0.000000,0.000000,3.718535,3.983462,5.546378,1.726095,0.215852,0.026650,0.500636,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.520983,proposed,0,-126.340000,54.885000,7.715358,7.039901,7.840000,6.975000,-0.124642,0.064901,25.829097,5.458569,-3.445913,5.458569,25.829097,0.190000,0.750000,14,74,13.808513,74.473667,13.808513,74.473667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.101401,7.501544,55.917841,59.333930,0.000000,0.000000,0.000000,0.000000,3.812823,4.054981,5.541327,1.436447,0.148295,0.013599,0.501815,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.530987,proposed,0,-126.340000,54.885000,7.956468,7.085130,8.100000,7.025000,-0.143532,0.060130,25.585138,4.787684,-3.323933,4.787684,25.585138,0.190000,0.750000,13,81,13.390246,81.030980,13.390246,81.030980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.042635,6.693032,54.584657,55.439617,0.000000,0.000000,0.000000,0.000000,3.809280,3.919819,5.538186,1.445496,0.138708,0.014023,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.541121,proposed,0,-126.340000,54.885000,8.198430,7.131331,8.360000,7.065000,-0.161570,0.066331,25.402169,3.872840,-3.079975,3.872840,25.402169,0.170000,0.780000,14,87,14.492826,87.401626,14.492826,87.401626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.609353,6.266560,54.568966,54.172023,0.000000,0.000000,0.000000,0.000000,3.804724,3.866165,5.569762,1.409765,0.176392,0.012729,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.551107,proposed,0,-126.340000,54.885000,8.434216,7.177240,8.600000,7.105000,-0.165784,0.072240,24.243367,4.787684,-2.592058,4.787684,24.243367,0.200000,0.830000,19,77,18.874693,77.213677,18.874693,77.213677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.519484,5.390162,52.107572,50.804607,0.000000,0.000000,0.000000,0.000000,3.674642,3.603958,5.561171,1.411611,0.178906,0.012979,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.561114,proposed,0,-126.340000,54.885000,8.667502,7.223626,8.850000,7.155000,-0.182498,0.068626,23.206544,6.007476,-2.897006,6.007476,23.206544,0.130000,0.820000,34,68,33.866597,68.039106,33.866597,68.039106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.080805,5.384886,52.650290,51.315271,0.000000,0.000000,0.000000,0.000000,3.710698,3.612563,5.557808,1.426352,0.176101,0.013050,0.500346,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.571104,proposed,0,-126.340000,54.885000,8.897039,7.270306,9.080000,7.215000,-0.182961,0.055306,21.986752,6.434403,-2.836017,6.434403,21.986752,0.210000,0.770000,33,68,32.669574,68.036699,32.669574,68.036699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.022372,5.643406,54.580002,54.895443,0.000000,0.000000,0.000000,0.000000,3.837081,3.768808,5.558099,1.409282,0.176228,0.013557,0.500552,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.581110,proposed,0,-126.340000,54.885000,9.123190,7.317406,9.300000,7.275000,-0.176810,0.042406,21.620814,6.007476,-2.287110,6.007476,21.620814,0.290000,0.730000,23,74,22.714730,74.460223,22.714730,74.460223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.562858,5.556888,52.727309,53.948074,0.000000,0.000000,0.000000,0.000000,3.745765,3.772441,5.557695,1.410288,0.174622,0.013211,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.591110,proposed,0,-126.340000,54.885000,9.345123,7.364803,9.530000,7.325000,-0.184877,0.039803,20.888939,5.153621,-2.653048,5.153621,20.888939,0.280000,0.730000,24,82,24.418789,81.936652,24.418789,81.936652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.618157,5.474836,49.056141,49.951730,0.000000,0.000000,0.000000,0.000000,3.493182,3.596693,5.559028,1.409103,0.177947,0.014357,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.601115,proposed,0,-126.340000,54.885000,9.562772,7.412519,9.740000,7.365000,-0.177228,0.047519,20.279043,4.299767,-1.982162,4.299767,20.279043,0.270000,0.780000,27,86,27.070625,85.827907,27.070625,85.827907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.598870,5.281733,48.551501,47.411032,0.000000,0.000000,0.000000,0.000000,3.438830,3.457078,5.558087,1.589896,0.181304,0.018129,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.610955,proposed,0,-126.340000,54.885000,9.772227,7.459696,9.950000,7.415000,-0.177773,0.044696,20.218053,5.275601,-2.226120,5.275601,20.218053,0.270000,0.860000,23,71,23.339552,71.054453,23.339552,71.054453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.627553,4.278634,47.208044,44.679908,0.000000,0.000000,0.000000,0.000000,3.368778,3.238112,5.535935,1.409015,0.156242,0.016248,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.620987,proposed,0,-126.340000,54.885000,9.980771,7.507999,10.160000,7.465000,-0.179229,0.042999,19.730136,7.044299,-2.104141,7.044299,19.730136,0.270000,0.810000,23,61,22.850297,60.631781,22.850297,60.631781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.206174,4.000966,47.020101,45.773513,0.000000,0.000000,0.000000,0.000000,3.325802,3.229279,5.539163,1.400137,0.135363,0.013988,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.631061,proposed,0,-126.340000,54.885000,10.184835,7.556663,10.360000,7.525000,-0.175165,0.031663,18.876282,6.495393,-2.043152,6.495393,18.876282,0.270000,0.730000,25,71,25.463288,71.144686,25.463288,71.144686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.323681,4.126022,48.411280,47.923153,0.000000,0.000000,0.000000,0.000000,3.475404,3.328536,5.557879,1.407865,0.176690,0.014961,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.641111,proposed,0,-126.340000,54.885000,10.382776,7.605302,10.560000,7.575000,-0.177224,0.030302,18.022427,4.055809,-2.348100,4.055809,18.022427,0.260000,0.710000,28,94,28.124839,93.861163,28.124839,93.861163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.558487,3.309967,47.764077,45.072223,0.000000,0.000000,0.000000,0.000000,3.530306,3.252509,5.555434,1.407028,0.186416,0.012263,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.651109,proposed,0,-126.340000,54.885000,10.573874,7.653717,10.750000,7.615000,-0.176126,0.038717,17.717479,4.055809,-1.860183,4.055809,17.717479,0.270000,0.820000,24,87,23.801395,86.824506,23.801395,86.824506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.973727,0.499966,45.787553,46.252290,0.000000,0.000000,0.000000,0.000000,3.451465,3.156756,5.556152,1.405547,0.186729,0.012971,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.661108,proposed,0,-126.340000,54.885000,10.758946,7.702087,10.930000,7.655000,-0.171054,0.047087,17.290552,5.153621,-2.165131,5.153621,17.290552,0.260000,0.880000,23,73,23.067637,73.395472,23.067637,73.395472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.631454,-1.441668,45.737271,45.448707,0.000000,0.000000,0.000000,0.000000,3.352318,3.161237,5.557108,1.406511,0.175111,0.013066,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.671074,proposed,0,-126.340000,54.885000,10.937196,7.750172,11.110000,7.715000,-0.172804,0.035172,16.924615,6.129455,-1.799193,6.129455,16.924615,0.230000,0.820000,24,70,24.401623,69.527365,24.401623,69.527365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.219642,-2.704312,46.657645,43.945016,0.000000,0.000000,0.000000,0.000000,3.439241,3.155626,5.555168,1.406213,0.179758,0.024594,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.681105,proposed,0,-126.340000,54.885000,11.110151,7.798360,11.290000,7.775000,-0.179849,0.023360,16.985604,7.166278,-2.165131,7.166278,16.985604,0.250000,0.770000,15,65,15.366867,64.977434,15.366867,64.977434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.656972,-4.741233,46.233714,43.945496,0.000000,0.000000,0.000000,0.000000,3.521712,3.175242,5.557370,1.403814,0.172152,0.014442,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.691107,proposed,0,-126.340000,54.885000,11.275993,7.846109,11.460000,7.835000,-0.184007,0.011109,16.436698,5.641538,-1.860183,5.641538,16.436698,0.220000,0.720000,16,81,16.347946,80.962932,16.347946,80.962932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.651258,-6.109938,44.585700,42.702165,0.000000,0.000000,0.000000,0.000000,3.451697,3.069791,5.553464,1.408797,0.175788,0.014263,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.700982,proposed,0,-126.340000,54.885000,11.433071,7.892855,11.630000,7.895000,-0.196929,-0.002145,16.314719,4.726694,-2.470079,4.726694,16.314719,0.190000,0.760000,13,85,13.486958,84.842343,13.486958,84.842343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.840432,-8.276951,41.976766,40.156689,0.000000,0.000000,0.000000,0.000000,3.344114,2.914889,5.539855,1.399924,0.139589,0.014161,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.710953,proposed,0,-126.340000,54.885000,11.584868,7.939567,11.800000,7.935000,-0.215132,0.004567,15.399875,4.787684,-1.921172,4.787684,15.399875,0.160000,0.820000,17,80,16.814853,79.973686,16.814853,79.973686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.787368,-10.166380,40.979520,38.735125,0.000000,0.000000,0.000000,0.000000,3.268501,2.847526,5.538053,1.397791,0.144239,0.015641,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.721105,proposed,0,-126.340000,54.885000,11.732244,7.986505,11.960000,7.985000,-0.227756,0.001505,15.033937,5.153621,-1.555235,5.153621,15.033937,0.150000,0.840000,14,74,13.938033,74.431238,13.938033,74.431238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.574500,-11.302227,41.404627,36.590503,0.000000,0.000000,0.000000,0.000000,3.287139,2.792259,5.555454,1.404309,0.174191,0.012342,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.730955,proposed,0,-126.340000,54.885000,11.868238,8.031345,12.110000,8.035000,-0.241762,-0.003655,13.692166,5.336590,-1.616224,5.336590,13.692166,0.150000,0.810000,18,75,17.754839,74.617723,17.754839,74.617723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.802181,-11.999675,40.262948,34.956275,0.000000,0.000000,0.000000,0.000000,3.251046,2.707748,5.547220,1.404117,0.176361,0.014525,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.741112,proposed,0,-126.340000,54.885000,12.001168,8.076738,12.260000,8.085000,-0.258832,-0.008262,13.509197,5.702528,-1.433256,5.702528,13.509197,0.160000,0.790000,10,72,10.339751,72.473617,10.339751,72.473617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.583877,-12.675514,40.440706,34.481488,0.000000,0.000000,0.000000,0.000000,3.304093,2.713286,5.556626,1.475281,0.177764,0.013958,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.751113,proposed,0,-126.340000,54.885000,12.124756,8.120480,12.390000,8.135000,-0.265244,-0.014520,12.594353,4.360757,-2.470079,4.360757,12.594353,0.140000,0.770000,12,84,12.423067,83.823074,12.423067,83.823074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.663350,-13.064723,38.518896,33.467399,0.000000,0.000000,0.000000,0.000000,3.198076,2.609767,5.555626,1.404787,0.176425,0.013050,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.761104,proposed,0,-126.340000,54.885000,12.240952,8.163111,12.530000,8.175000,-0.289048,-0.011889,11.801488,3.262944,-1.189297,3.262944,11.801488,0.120000,0.810000,12,89,12.437188,89.178520,12.437188,89.178520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.945802,-13.825399,36.428414,31.098866,0.000000,0.000000,0.000000,0.000000,3.081016,2.471179,5.557127,1.410999,0.176257,0.015334,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.771103,proposed,0,-126.340000,54.885000,12.349942,8.204583,12.660000,8.225000,-0.310058,-0.020417,11.557530,4.177788,-1.738204,4.177788,11.557530,0.110000,0.860000,7,76,7.077423,75.729473,7.077423,75.729473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.886591,-14.953268,36.468674,32.027910,0.000000,0.000000,0.000000,0.000000,3.078477,2.524441,5.556392,1.405516,0.175807,0.014053,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.781118,proposed,0,-126.340000,54.885000,12.451776,8.244796,12.770000,8.275000,-0.318224,-0.030204,9.849821,5.580549,-1.616224,5.580549,9.849821,0.110000,0.860000,14,62,13.908945,61.576755,13.908945,61.576755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.954749,-15.276126,37.874095,33.051482,0.000000,0.000000,0.000000,0.000000,3.179381,2.614266,5.557148,1.403379,0.171553,0.013300,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.791113,proposed,0,-126.340000,54.885000,12.546136,8.283486,12.880000,8.335000,-0.333864,-0.051514,8.203101,5.397580,-1.433256,5.397580,8.203101,0.100000,0.770000,22,67,21.614028,67.106451,21.614028,67.106451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.118910,-14.484222,40.674512,34.573353,0.000000,0.000000,0.000000,0.000000,3.398577,2.769827,5.557136,1.403298,0.176064,0.013702,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.801104,proposed,0,-126.340000,54.885000,12.633210,8.320584,12.970000,8.375000,-0.336790,-0.054416,7.410237,4.177788,-0.640391,4.177788,7.410237,0.140000,0.730000,16,79,16.438080,79.314813,16.438080,79.314813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.625106,-14.653486,36.850419,31.588012,0.000000,0.000000,0.000000,0.000000,3.191831,2.567006,5.556475,1.426975,0.176622,0.016010,0.503682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.810984,proposed,0,-126.340000,54.885000,12.712241,8.355591,13.050000,8.405000,-0.337759,-0.049409,7.410237,1.616224,-1.128308,1.616224,7.410237,0.160000,0.750000,5,98,5.405739,97.953500,5.405739,97.953500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.262484,-15.649725,32.954886,31.841340,0.000000,0.000000,0.000000,0.000000,2.921964,2.425119,5.539636,1.505115,0.204870,0.022363,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.821534,proposed,0,-126.340000,54.885000,12.788940,8.390988,13.130000,8.425000,-0.341060,-0.034012,6.129455,1.189297,-1.128308,1.189297,6.129455,0.120000,0.880000,12,91,11.584304,90.550941,11.584304,90.550941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.573223,-17.447082,31.440797,35.130582,0.000000,0.000000,0.000000,0.000000,2.856496,2.515952,5.588507,1.735565,0.268645,0.034705,0.500812,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.830959,proposed,0,-126.340000,54.885000,12.850820,8.420755,13.190000,8.455000,-0.339180,-0.034245,6.129455,1.189297,-0.274453,3.201954,5.092632,0.100000,0.930000,8,84,7.533106,83.562036,7.533106,83.562036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.484224,-17.811343,34.642945,33.030446,0.000000,0.000000,0.000000,0.000000,2.990970,2.526861,5.558177,1.750847,0.230139,0.035724,0.500864,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.840968,proposed,0,-126.340000,54.885000,12.909766,8.450319,13.240000,8.505000,-0.330234,-0.054681,3.384923,4.970653,-0.518412,4.970653,3.384923,0.090000,0.900000,27,52,26.522237,51.738823,26.522237,51.738823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.629700,-18.830655,34.829765,36.652262,0.000000,0.000000,0.000000,0.000000,3.153200,2.746028,5.669699,1.720889,0.241327,0.025711,0.500667,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.850959,proposed,0,-126.340000,54.885000,12.961758,8.477599,13.280000,8.565000,-0.318242,-0.087401,1.921172,6.251434,-0.640391,6.251434,1.921172,0.140000,0.760000,29,47,28.581777,47.078649,28.581777,47.078649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.376436,-17.775635,44.821521,46.261192,0.000000,0.000000,0.000000,0.000000,3.666167,3.460534,5.567179,1.699001,0.231286,0.026990,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.860964,proposed,0,-126.340000,54.885000,13.007097,8.502556,13.310000,8.625000,-0.302903,-0.122444,1.799193,4.299767,-0.640391,4.299767,1.799193,0.210000,0.640000,14,68,14.471423,68.239667,14.471423,68.239667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.882947,-17.759678,43.398197,50.291304,0.000000,0.000000,0.000000,0.000000,3.557747,3.569871,5.583646,1.726310,0.230426,0.034805,0.504991,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.870959,proposed,0,-126.340000,54.885000,13.045797,8.524997,13.330000,8.635000,-0.284203,-0.110003,2.165131,-0.396432,0.152474,-0.396432,2.165131,0.190000,0.640000,4,106,4.416462,106.469863,4.416462,106.469863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.341477,-18.829620,37.201188,52.628465,0.000000,0.000000,0.000000,0.000000,3.128583,3.384193,7.384002,1.731758,0.267062,0.034299,0.500815,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.880932,proposed,0,-126.340000,54.885000,13.077999,8.544785,13.360000,8.625000,-0.282001,-0.080215,1.921172,-2.531068,-0.579401,-2.531068,1.921172,0.150000,0.800000,2,110,1.531348,109.533989,1.531348,109.533989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.317326,-20.645852,36.182424,54.812218,0.000000,0.000000,0.000000,0.000000,3.077970,3.386597,5.564844,1.800468,0.327394,0.036322,0.501070,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008242,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.891029,proposed,0,-126.340000,54.885000,13.104232,8.562044,13.370000,8.615000,-0.265768,-0.052956,0.457422,-1.982162,-0.152474,-1.982162,0.457422,0.090000,0.970000,15,92,14.913982,91.619002,14.913982,91.619002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.789305,-21.225907,36.394580,50.659796,0.000000,0.000000,0.000000,0.000000,3.116998,3.249078,5.580029,1.748747,0.270217,0.031892,0.501231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.900998,proposed,0,-126.340000,54.885000,13.124016,8.576223,13.380000,8.625000,-0.255984,-0.048777,-1.128308,2.531068,0.152474,2.531068,-1.128308,0.090000,0.990000,25,50,25.086215,49.710623,25.086215,49.710623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.092102,-21.385587,39.416506,48.281481,0.000000,0.000000,0.000000,0.000000,3.299803,3.349949,5.584935,1.734526,0.238684,0.031336,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.910992,proposed,0,-126.340000,54.885000,13.137927,8.587469,13.360000,8.665000,-0.222073,-0.077531,-1.799193,5.336590,0.091484,5.336590,-1.799193,0.140000,0.790000,23,37,22.784398,37.097969,22.784398,37.097969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.454545,-20.147251,49.838325,61.031967,0.000000,0.000000,0.000000,0.000000,3.884750,4.216059,5.576151,1.460668,0.189918,0.022753,0.500779,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.920999,proposed,0,-126.340000,54.885000,13.146100,8.595638,13.350000,8.705000,-0.203900,-0.109362,-2.775027,3.079975,-0.152474,3.079975,-2.775027,0.190000,0.580000,18,68,17.796864,67.946694,17.796864,67.946694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.087812,-19.033504,60.046651,71.905486,0.000000,0.000000,0.000000,0.000000,3.987344,4.717811,5.566828,1.567694,0.204517,0.014831,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.930991,proposed,0,-126.340000,54.885000,13.148707,8.600599,13.330000,8.715000,-0.181293,-0.114401,-2.043152,-1.494245,0.335443,-1.494245,-2.043152,0.190000,0.520000,4,109,3.697785,108.709955,3.697785,108.709955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.676960,-19.553158,52.389929,65.108529,0.000000,0.000000,0.000000,0.000000,3.312569,4.035224,5.530948,1.409500,0.211434,0.012167,0.500346,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.941024,proposed,0,-126.340000,54.885000,13.145940,8.602265,13.320000,8.695000,-0.174060,-0.092735,-1.311276,-4.360757,0.579401,-4.360757,-1.311276,0.140000,0.830000,-5,105,-5.379974,104.819782,-5.379974,104.819782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.123857,-21.345907,49.023091,64.803725,0.000000,0.000000,0.000000,0.000000,3.175392,3.887137,5.539304,1.404999,0.248540,0.011532,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.951026,proposed,0,-126.340000,54.885000,13.138019,8.600519,13.310000,8.675000,-0.171981,-0.074481,-2.043152,-1.494245,1.128308,-1.494245,-2.043152,0.050000,0.990000,6,65,5.864524,64.966348,5.864524,64.966348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.566797,-21.968386,42.832868,57.842990,0.000000,0.000000,0.000000,0.000000,3.011021,3.602912,5.539576,1.398880,0.200651,0.011654,0.500236,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.960989,proposed,0,-126.340000,54.885000,13.125210,8.595307,13.280000,8.675000,-0.154790,-0.079693,-3.323933,1.677214,0.762370,1.677214,-3.323933,0.040000,1.020000,16,30,15.565352,30.084907,15.565352,30.084907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.124893,-20.766356,42.535437,54.371921,0.000000,0.000000,0.000000,0.000000,3.254615,3.689417,5.528098,1.407020,0.136663,0.011677,0.500317,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.971024,proposed,0,-126.340000,54.885000,13.107558,8.586466,13.250000,8.695000,-0.142442,-0.108534,-3.445913,1.006328,-0.396432,1.006328,-3.445913,0.050000,0.790000,11,48,11.265266,47.665556,11.265266,47.665556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.183769,-17.724694,53.108649,67.016458,0.000000,0.000000,0.000000,0.000000,3.727743,4.202095,5.548614,1.408857,0.175781,0.013534,0.500278,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.980990,proposed,0,-126.340000,54.885000,13.085525,8.574039,13.230000,8.685000,-0.144475,-0.110961,-3.445913,-2.897006,0.030495,-2.897006,-3.445913,0.090000,0.510000,-2,93,-1.593078,101.802331,-1.593078,101.802331,0.000000,-9.136776,0.000000,64.000000,0.000000,0.000000,20.845603,-16.371138,51.726972,61.966979,0.000000,0.000000,0.000000,0.000000,3.350452,3.942502,5.537961,1.404518,0.186883,0.013130,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.990988,proposed,0,-126.340000,54.885000,13.059124,8.557847,13.200000,8.625000,-0.140876,-0.067153,-2.714037,-6.922320,-0.152474,-6.922320,-2.714037,0.050000,0.520000,-10,109,-9.721950,109.225651,-9.721950,109.225651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.876499,-16.634292,47.733642,60.608068,0.000000,0.000000,0.000000,0.000000,3.007658,3.657233,5.530276,1.404184,0.207409,0.012623,0.500236,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.001108,proposed,0,-126.340000,54.885000,13.028240,8.537589,13.170000,8.565000,-0.141760,-0.027411,-2.897006,-7.410237,1.555235,-7.410237,-2.897006,0.030000,0.920000,-12,104,-11.845999,104.410874,-11.845999,104.410874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.749569,-17.250072,41.873291,55.573639,0.000000,0.000000,0.000000,0.000000,2.769766,3.395207,5.570299,1.407510,0.226023,0.013521,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.011142,proposed,0,-126.340000,54.885000,12.993706,8.513602,13.150000,8.535000,-0.156294,-0.021398,-3.811850,-2.348100,1.372266,-2.348100,-3.811850,-0.010000,1.020000,-3,59,-2.561122,50.681541,-2.561122,50.681541,0.000000,8.729333,0.000000,64.000000,0.000000,0.000000,33.341240,-17.926086,36.204878,50.743599,0.000000,0.000000,0.000000,0.000000,2.781004,3.229987,5.556404,1.409804,0.252833,0.014423,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.021149,proposed,0,-126.340000,54.885000,12.955601,8.485761,13.110000,8.535000,-0.154399,-0.049239,-4.299767,2.348100,0.396432,2.348100,-4.299767,-0.010000,0.890000,0,15,0.479144,15.406589,0.479144,15.406589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.325199,-16.973365,45.907583,57.485013,0.000000,0.000000,0.000000,0.000000,3.370680,3.841433,5.557228,1.407364,0.175551,0.013293,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.030990,proposed,0,-126.340000,54.885000,12.914760,8.454519,13.070000,8.565000,-0.155240,-0.110481,-4.787684,2.348100,0.335443,2.348100,-4.787684,-0.010000,0.540000,1,35,0.751527,34.698155,0.751527,34.698155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.493330,-13.253962,67.622551,83.646839,0.000000,0.000000,0.000000,0.000000,4.264322,4.927353,5.539113,1.398684,0.144979,0.015552,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.041146,proposed,0,-126.340000,54.885000,12.869324,8.418227,13.030000,8.555000,-0.160676,-0.136773,-5.031642,-3.445913,-0.274453,-3.445913,-5.031642,-0.010000,0.420000,-4,80,-4.123880,86.799346,-4.123880,86.799346,0.000000,-7.101191,0.000000,64.000000,0.000000,0.000000,46.578326,-10.497833,62.150553,74.596628,0.000000,0.000000,0.000000,0.000000,3.837898,4.581994,5.557001,1.407411,0.174887,0.013056,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.051146,proposed,0,-126.340000,54.885000,12.821529,8.378447,12.980000,8.485000,-0.158471,-0.106553,-5.031642,-9.178935,0.945339,-9.178935,-5.031642,-0.010000,0.600000,-10,109,-10.204837,108.943261,-10.204837,108.943261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.896992,-9.401395,55.654145,65.916155,0.000000,0.000000,0.000000,0.000000,3.420461,4.076839,5.556330,1.408682,0.223183,0.013324,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.061140,proposed,0,-126.340000,54.885000,12.770936,8.334667,12.930000,8.405000,-0.159064,-0.070333,-4.787684,-10.215758,1.677214,-10.215758,-4.787684,-0.020000,0.860000,-15,103,-15.044630,103.026131,-15.044630,103.026131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.062465,-9.240795,50.267309,62.101402,0.000000,0.000000,0.000000,0.000000,3.188581,3.701275,5.557427,1.407641,0.239177,0.013320,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.070990,proposed,0,-126.340000,54.885000,12.718480,8.287562,12.890000,8.335000,-0.171520,-0.047438,-4.909663,-6.495393,1.189297,-6.495393,-4.909663,-0.050000,0.990000,-13,58,-12.930282,58.278235,-12.930282,58.278235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.678226,-8.712386,44.002028,55.566808,0.000000,0.000000,0.000000,0.000000,2.906019,3.415820,5.540055,1.399890,0.207587,0.014776,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.081143,proposed,0,-126.340000,54.885000,12.661925,8.234912,12.840000,8.305000,-0.178075,-0.070088,-5.763517,-1.067318,0.579401,-1.067318,-5.763517,-0.070000,0.750000,-4,27,-3.890175,26.888887,-3.890175,26.888887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.930941,-6.307063,53.149860,64.523251,0.000000,0.000000,0.000000,0.000000,3.433430,3.905544,5.558314,1.410138,0.175812,0.013269,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.091155,proposed,0,-126.340000,54.885000,12.603849,8.178919,12.790000,8.295000,-0.186151,-0.116081,-6.251434,-0.335443,0.091484,-0.335443,-6.251434,-0.050000,0.560000,-5,28,-4.527235,27.778957,-4.527235,27.778957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.211920,-3.260859,61.184564,76.392643,0.000000,0.000000,0.000000,0.000000,3.873176,4.526626,5.556264,1.410370,0.175485,0.014089,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.101145,proposed,0,-126.340000,54.885000,12.543797,8.119041,12.730000,8.265000,-0.186203,-0.145959,-6.312424,-3.994819,-0.213464,-3.994819,-6.312424,-0.060000,0.410000,-7,64,-6.565002,64.286660,-6.565002,64.286660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.732303,-1.064740,62.501992,74.540515,0.000000,0.000000,0.000000,0.000000,3.640027,4.526454,5.556025,1.409574,0.175930,0.012581,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.111147,proposed,0,-126.340000,54.885000,12.481730,8.055110,12.670000,8.195000,-0.188270,-0.139890,-6.068465,-9.605862,0.701380,-9.605862,-6.068465,-0.050000,0.510000,-14,99,-14.435425,99.219183,-14.435425,99.219183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.773002,-0.271989,54.010357,60.335851,0.000000,0.000000,0.000000,0.000000,3.272415,3.969424,5.558104,1.410128,0.200305,0.013790,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.121140,proposed,0,-126.340000,54.885000,12.417925,7.987291,12.610000,8.105000,-0.192075,-0.117709,-5.397580,-11.679509,1.189297,-11.679509,-5.397580,-0.070000,0.740000,-21,95,-20.897597,95.166402,-20.897597,95.166402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.227667,-0.779046,48.961198,58.092767,0.000000,0.000000,0.000000,0.000000,3.108897,3.641909,5.556364,1.410869,0.214672,0.012934,0.500332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.131149,proposed,0,-126.340000,54.885000,12.352377,7.915472,12.560000,8.015000,-0.207623,-0.099528,-6.678361,-8.934977,1.250287,-8.934977,-6.678361,-0.120000,0.890000,-6,57,-5.726530,56.928859,-5.726530,56.928859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.629014,-0.978297,43.809949,51.507152,0.000000,0.000000,0.000000,0.000000,2.734729,3.286620,5.556470,1.412253,0.201230,0.013170,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.141145,proposed,0,-126.340000,54.885000,12.285391,7.839897,12.490000,7.955000,-0.204609,-0.115103,-7.837164,-5.092632,0.335443,-5.092632,-7.837164,-0.120000,0.780000,6,28,6.058458,28.209439,6.058458,28.209439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.727384,0.790638,48.839587,58.400285,0.000000,0.000000,0.000000,0.000000,3.094367,3.600744,5.555668,1.410357,0.176116,0.013603,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.151147,proposed,0,-126.340000,54.885000,12.216970,7.760502,12.420000,7.905000,-0.203030,-0.144498,-7.654195,-3.750861,0.335443,-3.750861,-7.654195,-0.060000,0.540000,-3,31,-2.763393,30.710234,-2.763393,30.710234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.699008,3.486930,59.984206,72.081089,0.000000,0.000000,0.000000,0.000000,3.451632,4.338755,5.555419,1.411750,0.176758,0.013520,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.161025,proposed,0,-126.340000,54.885000,12.148137,7.678459,12.340000,7.845000,-0.191863,-0.166541,-7.349247,-6.861330,0.396432,-6.861330,-7.349247,-0.050000,0.410000,-9,62,-8.699321,62.173128,-8.699321,62.173128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.619303,5.171432,62.657443,71.771176,0.000000,0.000000,0.000000,0.000000,3.749726,4.480050,5.539201,1.404526,0.141231,0.015203,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.171076,proposed,0,-126.340000,54.885000,12.076908,7.591357,12.270000,7.755000,-0.193092,-0.163643,-7.532216,-10.947634,0.762370,-10.947634,-7.532216,-0.060000,0.500000,-9,86,-8.963736,85.615439,-8.963736,85.615439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.330508,5.676787,54.373071,59.041882,0.000000,0.000000,0.000000,0.000000,3.369082,3.955311,5.558081,1.419026,0.175820,0.015162,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.180991,proposed,0,-126.340000,54.885000,12.005564,7.501958,12.200000,7.635000,-0.194436,-0.133042,-7.410237,-13.753155,1.433256,-13.753155,-7.410237,-0.050000,0.680000,-13,93,-13.211000,92.563816,-13.211000,92.563816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.374360,6.112392,48.361071,52.103858,0.000000,0.000000,0.000000,0.000000,3.052222,3.627939,5.866438,1.457389,0.213655,0.019861,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.190993,proposed,0,-126.340000,54.885000,11.932572,7.408366,12.140000,7.535000,-0.207428,-0.126634,-7.288257,-10.947634,0.335443,-10.947634,-7.288257,-0.070000,0.830000,-13,54,-12.859097,53.715389,-12.859097,53.715389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.343845,5.921404,44.056302,47.963647,0.000000,0.000000,0.000000,0.000000,2.786864,3.305011,5.548204,1.704511,0.254792,0.029257,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.201538,proposed,0,-126.340000,54.885000,11.854580,7.306115,12.070000,7.455000,-0.215420,-0.148885,-7.288257,-7.105289,0.457422,-7.105289,-7.288257,-0.090000,0.740000,-10,23,-10.470628,22.947434,-10.470628,22.947434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.313920,7.055784,52.559265,57.558759,0.000000,0.000000,0.000000,0.000000,3.070931,3.658306,5.573445,1.492727,0.235682,0.019982,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.210991,proposed,0,-126.340000,54.885000,11.783807,7.211444,12.000000,7.395000,-0.216193,-0.183556,-7.288257,-7.105289,0.030495,-5.885497,-7.349247,-0.110000,0.510000,-8,36,-8.250797,35.780831,-8.250797,35.780831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.294653,9.585793,60.148789,70.090035,0.000000,0.000000,0.000000,0.000000,3.424674,4.313681,5.551949,1.782666,0.247148,0.036724,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.220996,proposed,0,-126.340000,54.885000,11.708058,7.108277,11.930000,7.305000,-0.221942,-0.196723,-7.776174,-8.752008,0.274453,-8.752008,-7.776174,-0.090000,0.410000,-8,55,-7.918327,54.940120,-7.918327,54.940120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.405352,10.817701,54.318360,63.709977,0.000000,0.000000,0.000000,0.000000,3.257623,4.109509,5.556186,1.569460,0.196450,0.018668,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.230989,proposed,0,-126.340000,54.885000,11.631562,7.002322,11.850000,7.205000,-0.218438,-0.202678,-7.105289,-12.472374,1.128308,-12.472374,-7.105289,-0.090000,0.460000,-15,78,-15.052320,78.220626,-15.052320,78.220626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.961316,11.645631,51.165189,58.092471,0.000000,0.000000,0.000000,0.000000,3.147246,3.932688,5.552917,1.453783,0.190186,0.015962,0.500187,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.241023,proposed,0,-126.340000,54.885000,11.553929,6.893159,11.780000,7.085000,-0.226071,-0.191841,-7.654195,-15.155916,1.189297,-15.155916,-7.654195,-0.090000,0.620000,-13,85,-12.847800,85.128791,-12.847800,85.128791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.329201,11.923475,47.430834,52.454168,0.000000,0.000000,0.000000,0.000000,3.014231,3.721878,5.539851,1.423441,0.159623,0.013680,0.500244,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.251031,proposed,0,-126.340000,54.885000,11.475668,6.781649,11.700000,6.955000,-0.224332,-0.173351,-8.264091,-13.936124,0.457422,-13.936124,-8.264091,-0.110000,0.760000,-5,62,-4.791843,62.073671,-4.791843,62.073671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.407470,12.137545,44.211029,49.023995,0.000000,0.000000,0.000000,0.000000,2.782233,3.499505,5.537760,1.424071,0.142801,0.014136,0.500401,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.260988,proposed,0,-126.340000,54.885000,11.396991,6.668286,11.610000,6.855000,-0.213009,-0.186714,-9.422894,-9.849821,0.396432,-9.849821,-9.422894,-0.100000,0.720000,6,28,6.390306,27.670119,6.390306,27.670119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.725098,13.211203,48.018672,55.133576,0.000000,0.000000,0.000000,0.000000,2.884889,3.643345,5.538464,1.415209,0.132851,0.013309,0.500205,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.271151,proposed,0,-126.340000,54.885000,11.315807,6.550231,11.520000,6.755000,-0.204193,-0.204769,-9.178935,-7.959143,0.396432,-7.959143,-9.178935,-0.050000,0.530000,0,23,-0.420096,23.408132,-0.420096,23.408132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.016901,15.871425,59.626213,71.671918,0.000000,0.000000,0.000000,0.000000,3.613004,4.470235,5.572314,1.416182,0.176541,0.013613,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.281144,proposed,0,-126.340000,54.885000,11.235103,6.432043,11.430000,6.665000,-0.194897,-0.232957,-9.971800,-10.825654,0.152474,-10.825654,-9.971800,-0.030000,0.380000,2,55,2.454434,55.395078,2.454434,55.395078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.928890,18.098062,65.244380,77.016209,0.000000,0.000000,0.000000,0.000000,4.152429,4.948273,5.556826,1.415973,0.174445,0.012075,0.500465,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.291082,proposed,0,-126.340000,54.885000,11.153928,6.312600,11.330000,6.535000,-0.176072,-0.222400,-9.056956,-14.728989,1.372266,-14.728989,-9.056956,-0.010000,0.430000,-8,83,-8.361159,83.054084,-8.361159,83.054084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.647060,19.471522,60.897799,68.989796,0.000000,0.000000,0.000000,0.000000,4.017789,4.749600,5.557031,1.420711,0.175663,0.013073,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.300989,proposed,0,-126.340000,54.885000,11.072050,6.191828,11.250000,6.385000,-0.177950,-0.193172,-9.117946,-17.107583,0.823360,-17.107583,-9.117946,-0.010000,0.630000,-11,86,-10.585375,86.450561,-10.585375,86.450561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.284550,20.423199,57.334858,65.001789,0.000000,0.000000,0.000000,0.000000,3.868176,4.626336,5.539788,1.406710,0.149063,0.013566,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.311146,proposed,0,-126.340000,54.885000,10.987052,6.066446,11.150000,6.225000,-0.162948,-0.158554,-8.995966,-15.277895,0.640391,-15.277895,-8.995966,-0.040000,0.670000,-7,69,-6.965476,69.450227,-6.965476,69.450227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.920436,21.577999,54.407631,62.217052,0.000000,0.000000,0.000000,0.000000,3.614451,4.437771,5.550060,1.439212,0.190581,0.015688,0.500372,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.321143,proposed,0,-126.340000,54.885000,10.902270,5.941680,11.060000,6.105000,-0.157730,-0.163320,-10.215758,-11.069613,0.335443,-11.069613,-10.215758,-0.050000,0.770000,6,24,5.532823,23.352651,5.532823,23.352651,0.000000,1.097576,0.000000,64.000000,0.000000,0.000000,50.844559,22.614611,53.352752,61.596893,0.000000,0.000000,0.000000,0.000000,3.444368,4.204644,5.560005,1.417036,0.176276,0.013334,0.500247,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.331153,proposed,0,-126.340000,54.885000,10.816192,5.815624,10.970000,6.015000,-0.153808,-0.199376,-10.337738,-8.020133,0.762370,-8.020133,-10.337738,-0.030000,0.550000,5,11,5.408781,11.408708,5.408781,11.408708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.792368,25.228944,64.960509,80.355903,0.000000,0.000000,0.000000,0.000000,4.097372,5.039893,5.559137,1.416724,0.176137,0.013636,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.341147,proposed,0,-126.340000,54.885000,10.728980,5.688854,10.860000,5.925000,-0.131020,-0.236146,-11.008623,-9.483883,0.579401,-9.483883,-11.008623,0.010000,0.330000,6,38,6.453328,38.488298,6.453328,38.488298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.999820,27.195361,73.695076,89.691461,0.000000,0.000000,0.000000,0.000000,4.775500,5.720384,5.558166,1.418031,0.176637,0.013059,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.351145,proposed,0,-126.340000,54.885000,10.640359,5.561320,10.760000,5.805000,-0.119641,-0.243680,-10.581696,-14.180083,0.213464,-14.180083,-10.581696,0.030000,0.320000,-2,77,-1.812506,77.492658,-1.812506,77.492658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.938958,28.618483,71.338971,83.774195,0.000000,0.000000,0.000000,0.000000,4.754035,5.675856,5.557799,1.417115,0.177888,0.013850,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.361146,proposed,0,-126.340000,54.885000,10.550231,5.433249,10.660000,5.655000,-0.109769,-0.221751,-10.581696,-17.351542,0.762370,-17.351542,-10.581696,0.030000,0.510000,-4,89,-4.429213,89.353348,-4.429213,89.353348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.893261,29.532951,68.913682,78.977581,0.000000,0.000000,0.000000,0.000000,4.698310,5.598653,5.558170,1.417292,0.191464,0.013060,0.500564,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.371053,proposed,0,-126.340000,54.885000,10.459391,5.306115,10.550000,5.495000,-0.090609,-0.188885,-10.154769,-16.070760,0.701380,-16.070760,-10.154769,0.020000,0.710000,-7,63,-6.874672,63.469714,-6.874672,63.469714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.586097,30.865703,65.783650,76.538474,0.000000,0.000000,0.000000,0.000000,4.500853,5.458528,5.563116,1.406745,0.149358,0.012941,0.500374,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.380989,proposed,0,-126.340000,54.885000,10.366611,5.178554,10.440000,5.375000,-0.073389,-0.196446,-10.764665,-11.252582,0.579401,-11.252582,-10.764665,0.010000,0.770000,0,18,0.317048,16.183744,0.317048,16.183744,0.000000,2.285970,0.000000,64.000000,0.000000,0.000000,44.275624,32.444857,65.212316,77.427266,0.000000,0.000000,0.000000,0.000000,4.410760,5.257164,5.529549,1.406557,0.138415,0.012145,0.500551,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.391143,proposed,0,-126.340000,54.885000,10.269944,5.048371,10.340000,5.295000,-0.070056,-0.246629,-11.069613,-7.776174,0.518412,-7.776174,-11.069613,0.010000,0.660000,3,-9,2.870460,-9.048625,2.870460,-9.048625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.872009,34.252481,70.098045,88.283876,0.000000,0.000000,0.000000,0.000000,4.586045,5.564618,5.548405,1.415865,0.177706,0.013942,0.500397,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.401142,proposed,0,-126.340000,54.885000,10.172791,4.920562,10.250000,5.215000,-0.077209,-0.294438,-10.703675,-9.178935,-0.152474,-9.178935,-10.703675,0.020000,0.190000,-4,36,-3.847334,39.758991,-3.847334,39.758991,0.000000,-3.807616,0.000000,64.000000,0.000000,0.000000,41.547264,36.384657,81.400836,103.551634,0.000000,0.000000,0.000000,0.000000,5.292552,6.542143,5.558357,1.417399,0.176122,0.013031,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.411036,proposed,0,-126.340000,54.885000,10.074622,4.794702,10.140000,5.085000,-0.065378,-0.290298,-10.215758,-15.399875,0.030495,-15.399875,-10.215758,0.010000,0.210000,-11,81,-10.615059,91.870871,-10.615059,91.870871,0.000000,-10.919496,0.000000,64.000000,0.000000,0.000000,40.861592,37.448962,76.898997,93.638810,0.000000,0.000000,0.000000,0.000000,5.168754,6.434617,5.560561,1.406667,0.150174,0.013460,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.420990,proposed,0,-126.340000,54.885000,9.973694,4.668917,10.040000,4.925000,-0.066306,-0.256083,-10.581696,-19.181230,0.579401,-19.181230,-10.581696,0.000000,0.480000,-11,104,-10.902658,103.798941,-10.902658,103.798941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.068999,38.894569,77.307138,92.542794,0.000000,0.000000,0.000000,0.000000,5.228963,6.591037,5.543175,1.464153,0.200638,0.013564,0.506661,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.430989,proposed,0,-126.340000,54.885000,9.869984,4.543617,9.930000,4.765000,-0.060016,-0.221383,-10.520706,-16.863625,0.335443,-16.863625,-10.520706,-0.040000,0.760000,-8,64,-7.627945,63.720172,-7.627945,63.720172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.965751,40.902383,77.110420,95.355509,0.000000,0.000000,0.000000,0.000000,5.195435,6.805753,5.539165,1.408598,0.210908,0.012216,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.441146,proposed,0,-126.340000,54.885000,9.762127,4.417664,9.810000,4.645000,-0.047873,-0.227336,-11.679509,-10.825654,0.884349,-10.825654,-11.679509,-0.070000,0.740000,7,19,7.057159,13.694716,7.057159,13.694716,0.000000,5.025456,0.000000,64.000000,0.000000,0.000000,36.010996,44.690752,79.530260,105.879289,0.000000,0.000000,0.000000,0.000000,5.288865,7.052091,5.548059,1.417190,0.178544,0.013258,0.500499,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.451148,proposed,0,-126.340000,54.885000,9.653306,4.295153,9.700000,4.565000,-0.046694,-0.269847,-12.594353,-6.007476,0.762370,-6.007476,-12.594353,-0.020000,0.500000,9,-9,9.259810,-8.869849,9.259810,-8.869849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.742667,47.421987,82.891916,114.398356,0.000000,0.000000,0.000000,0.000000,5.271774,7.212595,5.556892,1.415462,0.178260,0.012263,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.461143,proposed,0,-126.340000,54.885000,9.541841,4.174454,9.570000,4.495000,-0.028159,-0.320546,-13.326228,-7.349247,-0.152474,-7.349247,-13.326228,0.020000,0.210000,9,24,9.119285,23.936642,9.119285,23.936642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.816659,49.851400,91.872995,123.340688,0.000000,0.000000,0.000000,0.000000,5.876077,7.784404,5.557616,1.416182,0.176023,0.013680,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.471020,proposed,0,-126.340000,54.885000,9.428910,4.057101,9.460000,4.385000,-0.031090,-0.327899,-13.204249,-14.119093,-0.274453,-14.119093,-13.204249,0.020000,0.160000,2,69,1.999044,85.961300,1.999044,85.961300,0.000000,-17.024658,0.000000,64.000000,0.000000,0.000000,32.114250,52.163628,88.788154,114.926540,0.000000,0.000000,0.000000,0.000000,5.857225,7.733959,5.541036,1.406894,0.149327,0.012945,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.480988,proposed,0,-126.340000,54.885000,9.312014,3.940812,9.340000,4.225000,-0.027986,-0.284188,-11.679509,-20.279043,0.152474,-20.279043,-11.679509,0.070000,0.390000,-24,107,-23.939886,106.592495,-23.939886,106.592495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.362869,54.931315,87.482592,110.103472,0.000000,0.000000,0.000000,0.000000,5.876301,7.731472,5.536332,1.407289,0.177206,0.011662,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.491141,proposed,0,-126.340000,54.885000,9.189800,3.824789,9.220000,4.035000,-0.030200,-0.210211,-11.130602,-21.254876,0.884349,-21.254876,-11.130602,0.010000,0.730000,-27,107,-27.436512,106.640206,-27.436512,106.640206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.381106,57.122662,86.476973,109.206625,0.000000,0.000000,0.000000,0.000000,5.896400,7.799502,5.555692,1.418670,0.275799,0.014719,0.500250,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.500989,proposed,0,-126.340000,54.885000,9.068094,3.714776,9.110000,3.875000,-0.041906,-0.160224,-12.045446,-15.643833,1.372266,-15.643833,-12.045446,-0.080000,0.910000,-11,62,-10.517309,52.219778,-10.517309,52.219778,0.000000,9.420428,0.000000,64.000000,0.000000,0.000000,30.231248,60.413536,84.663016,113.558171,0.000000,0.000000,0.000000,0.000000,5.775382,8.016118,5.541782,1.408786,0.222670,0.014785,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.511155,proposed,0,-126.340000,54.885000,8.939114,3.604059,8.980000,3.775000,-0.040886,-0.170941,-13.753155,-7.776174,0.640391,-7.776174,-13.753155,-0.110000,0.810000,10,17,9.737435,-4.217078,9.737435,-4.217078,0.000000,20.857284,0.000000,64.000000,0.000000,0.000000,25.362563,63.493344,93.011185,127.830639,0.000000,0.000000,0.000000,0.000000,5.766697,8.326912,5.567341,1.416511,0.175414,0.013569,0.500354,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.521144,proposed,0,-126.340000,54.885000,8.808940,3.498258,8.850000,3.715000,-0.041060,-0.216742,-14.789979,-3.811850,-0.030495,-3.811850,-14.789979,-0.040000,0.500000,10,-12,10.391722,-11.677417,10.391722,-11.677417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.197810,64.757915,94.337443,132.744861,0.000000,0.000000,0.000000,0.000000,5.778929,8.312595,5.557894,1.416312,0.174335,0.012874,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.531139,proposed,0,-126.340000,54.885000,8.675198,3.395564,8.710000,3.665000,-0.034802,-0.269436,-14.058103,-5.824507,0.518412,-5.824507,-14.058103,0.040000,0.190000,-10,30,-9.775666,29.592582,-9.775666,29.592582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.454526,66.367046,101.893662,143.625201,0.000000,0.000000,0.000000,0.000000,6.467269,9.038665,5.565976,1.524100,0.197231,0.017659,0.500286,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.540992,proposed,0,-126.340000,54.885000,8.539845,3.297604,8.580000,3.555000,-0.040155,-0.257396,-12.899301,-14.241072,0.335443,-14.241072,-12.899301,0.010000,0.170000,-25,75,-25.497046,105.642439,-25.497046,105.642439,0.000000,-31.049857,0.000000,64.000000,0.000000,0.000000,22.157190,67.404884,94.720554,127.954544,0.000000,0.000000,0.000000,0.000000,6.281880,8.672483,5.547223,1.521667,0.232288,0.016790,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.551030,proposed,0,-126.340000,54.885000,8.398294,3.201329,8.460000,3.395000,-0.061706,-0.193671,-11.923467,-19.791126,0.762370,-19.791126,-11.923467,-0.050000,0.410000,-36,106,-36.000952,105.948844,-36.000952,105.948844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.131789,69.452610,91.158172,122.202174,0.000000,0.000000,0.000000,0.000000,6.102754,8.579047,5.539445,1.415782,0.175440,0.011493,0.500246,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.560989,proposed,0,-126.340000,54.885000,8.254145,3.109495,8.340000,3.195000,-0.085855,-0.085505,-11.984457,-20.705970,0.518412,-20.705970,-11.984457,-0.180000,0.560000,-26,106,-25.898174,105.744934,-25.898174,105.744934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.510819,72.865529,91.311482,126.035079,0.000000,0.000000,0.000000,0.000000,6.114306,8.944836,5.529641,1.413758,0.250562,0.012250,0.500210,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.570989,proposed,0,-126.340000,54.885000,8.105617,3.021132,8.210000,3.025000,-0.104383,-0.003868,-14.058103,-15.948781,0.396432,-15.948781,-14.058103,-0.230000,0.860000,-4,90,-4.430027,89.634475,-4.430027,89.634475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.850140,78.542418,102.648754,138.302852,0.000000,0.000000,0.000000,0.000000,6.182808,9.630081,5.529852,1.408544,0.253370,0.011878,0.500258,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.581188,proposed,0,-126.340000,54.885000,7.950183,2.935145,8.080000,2.915000,-0.129817,0.020145,-15.277895,-8.325081,0.030495,-8.325081,-15.277895,-0.120000,0.910000,-9,45,-8.665534,26.393193,-8.665534,26.393193,0.000000,18.241282,0.000000,64.000000,0.000000,0.000000,12.235895,82.623253,110.970998,148.962902,0.000000,0.000000,0.000000,0.000000,6.515590,9.907341,5.559743,1.419528,0.205231,0.012285,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.591150,proposed,0,-126.340000,54.885000,7.794483,2.855338,7.940000,2.865000,-0.145517,-0.009662,-15.338885,-2.226120,0.213464,-2.226120,-15.338885,-0.090000,0.710000,-15,0,-14.605626,-6.468264,-14.605626,-6.468264,0.000000,6.102739,0.000000,64.000000,0.000000,0.000000,9.297974,83.817156,110.648251,152.084655,0.000000,0.000000,0.000000,0.000000,6.572149,9.695981,5.560715,1.421120,0.179309,0.014361,0.501009,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.601152,proposed,0,-126.340000,54.885000,7.634260,2.779494,7.790000,2.855000,-0.155740,-0.075506,-14.485031,-1.860183,0.396432,-1.860183,-14.485031,-0.080000,0.360000,-28,19,-28.007590,18.899339,-28.007590,18.899339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.688850,83.137616,107.569690,150.569199,0.000000,0.000000,0.000000,0.000000,6.443692,9.448570,5.559201,1.423193,0.179562,0.012540,0.500502,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.611146,proposed,0,-126.340000,54.885000,7.470287,2.708139,7.650000,2.805000,-0.179713,-0.096861,-14.911958,-7.532216,0.579401,-7.532216,-14.911958,-0.150000,0.220000,-25,64,-24.743058,82.484379,-24.743058,82.484379,0.000000,-18.585039,0.000000,64.000000,0.000000,0.000000,10.219199,81.165262,95.911477,132.029471,0.000000,0.000000,0.000000,0.000000,5.779926,8.696210,5.559634,1.421661,0.188448,0.012507,0.500451,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.621150,proposed,0,-126.340000,54.885000,7.302235,2.641246,7.510000,2.705000,-0.207765,-0.063754,-15.033937,-13.875134,-0.030495,-13.875134,-15.033937,-0.200000,0.370000,-26,106,-25.976095,105.879584,-25.976095,105.879584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.960855,80.240926,92.212333,123.504057,0.000000,0.000000,0.000000,0.000000,5.623430,8.492054,5.559921,1.450606,0.255235,0.014769,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.631028,proposed,0,-126.340000,54.885000,7.132492,2.579761,7.360000,2.565000,-0.227508,0.014761,-15.399875,-16.192739,-0.152474,-16.192739,-15.399875,-0.200000,0.690000,-29,106,-29.444332,105.685793,-29.444332,105.685793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.098107,80.310586,96.859252,127.146741,0.000000,0.000000,0.000000,0.000000,5.831657,8.909846,5.539922,1.408438,0.266365,0.012050,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.641144,proposed,0,-126.340000,54.885000,6.954778,2.521593,7.190000,2.435000,-0.235222,0.086593,-16.924615,-12.472374,0.274453,-12.472374,-16.924615,-0.220000,0.880000,-17,96,-17.016352,95.830438,-17.016352,95.830438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.478436,82.875211,103.282726,136.012187,0.000000,0.000000,0.000000,0.000000,6.128042,9.395117,5.560631,1.420376,0.280582,0.013302,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.650989,proposed,0,-126.340000,54.885000,6.778085,2.469728,7.020000,2.355000,-0.241915,0.114728,-19.303209,-5.580549,1.067318,-5.580549,-19.303209,-0.210000,0.950000,2,51,1.955808,39.377439,1.955808,39.377439,0.000000,11.452999,0.000000,64.000000,0.000000,0.000000,1.590292,84.059449,107.850874,142.273588,0.000000,0.000000,0.000000,0.000000,6.559130,9.470458,5.540951,1.412317,0.212183,0.016531,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.661150,proposed,0,-126.340000,54.885000,6.591936,2.421186,6.830000,2.335000,-0.238064,0.086186,-19.852116,0.579401,0.701380,0.579401,-19.852116,-0.100000,0.740000,-7,9,-6.686303,9.113954,-6.686303,9.113954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.835212,82.061967,106.243561,142.982994,0.000000,0.000000,0.000000,0.000000,6.582797,9.012068,5.558327,1.420135,0.178399,0.013125,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.671029,proposed,0,-126.340000,54.885000,6.407323,2.378908,6.640000,2.355000,-0.232677,0.023908,-18.876282,1.677214,0.152474,1.677214,-18.876282,-0.030000,0.400000,-28,29,-27.689355,29.067930,-27.689355,29.067930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.622302,79.748821,107.639851,151.291080,0.000000,0.000000,0.000000,0.000000,6.526657,9.453716,5.539571,1.408395,0.135740,0.014239,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.680988,proposed,0,-126.340000,54.885000,6.217675,2.341244,6.460000,2.345000,-0.242325,-0.003756,-18.937271,-3.140965,0.579401,-3.140965,-18.937271,-0.110000,0.310000,-26,74,-25.908205,81.342495,-25.908205,81.342495,0.000000,-7.274565,0.000000,64.000000,0.000000,0.000000,4.188391,76.341067,96.640480,135.271072,0.000000,0.000000,0.000000,0.000000,6.143207,8.869799,5.547600,1.409309,0.152563,0.014180,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.691141,proposed,0,-126.340000,54.885000,6.020804,2.308017,6.260000,2.285000,-0.239196,0.023017,-19.608157,-8.812998,0.701380,-8.812998,-19.608157,-0.130000,0.450000,-24,106,-23.873422,105.721648,-23.873422,105.721648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.032043,74.704665,91.997111,126.472784,0.000000,0.000000,0.000000,0.000000,5.829423,8.666523,5.554686,1.419411,0.214621,0.014288,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.701151,proposed,0,-126.340000,54.885000,5.823329,2.280395,6.070000,2.205000,-0.246671,0.075395,-20.279043,-9.910810,0.579401,-9.910810,-20.279043,-0.180000,0.810000,-17,106,-16.818555,105.536085,-16.818555,105.536085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.496697,75.279648,95.969394,129.960802,0.000000,0.000000,0.000000,0.000000,5.982161,9.043294,5.555334,1.418834,0.264589,0.012870,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.710987,proposed,0,-126.340000,54.885000,5.626149,2.258240,5.870000,2.155000,-0.243851,0.103240,-21.559824,-5.153621,0.335443,-5.153621,-21.559824,-0.180000,0.920000,-6,69,-6.483924,68.509549,-6.483924,68.509549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.473931,77.394798,101.766213,138.135724,0.000000,0.000000,0.000000,0.000000,6.109644,9.394551,5.540128,1.410338,0.211850,0.015982,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.721142,proposed,0,-126.340000,54.885000,5.419488,2.240559,5.650000,2.145000,-0.230512,0.095559,-22.596648,0.884349,0.701380,0.884349,-22.596648,-0.080000,0.860000,-9,27,-9.420645,26.554306,-9.420645,26.554306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.440615,78.123209,101.578935,141.091128,0.000000,0.000000,0.000000,0.000000,6.078598,9.044831,5.558370,1.419082,0.175916,0.013143,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.731140,proposed,0,-126.340000,54.885000,5.213128,2.228300,5.430000,2.175000,-0.216872,0.053300,-23.511492,4.482736,0.762370,4.482736,-23.511492,-0.050000,0.580000,-6,22,-6.141692,22.440644,-6.141692,22.440644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.641474,76.513214,98.273810,139.808446,0.000000,0.000000,0.000000,0.000000,6.184044,8.744240,5.556373,1.419881,0.176257,0.013625,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.740991,proposed,0,-126.340000,54.885000,5.007131,2.221198,5.200000,2.205000,-0.192869,0.016198,-24.182377,1.616224,0.396432,1.616224,-24.182377,-0.050000,0.340000,-2,67,-1.954619,70.031725,-1.954619,70.031725,0.000000,-2.591081,0.000000,64.000000,0.000000,0.000000,8.551400,74.288126,93.660974,133.787857,0.000000,0.000000,0.000000,0.000000,6.104400,8.528227,5.548702,1.538315,0.176731,0.016101,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.751025,proposed,0,-126.340000,54.885000,4.794826,2.219013,4.970000,2.205000,-0.175174,0.014013,-23.511492,-3.933829,0.823360,-3.933829,-23.511492,-0.060000,0.490000,-10,106,-9.972602,105.964865,-9.972602,105.964865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.723183,72.721557,87.875265,121.901004,0.000000,0.000000,0.000000,0.000000,5.896271,8.272995,5.538716,1.410330,0.176307,0.014196,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.761143,proposed,0,-126.340000,54.885000,4.578378,2.221928,4.740000,2.175000,-0.161622,0.046928,-23.389512,-5.397580,1.006328,-5.397580,-23.389512,-0.050000,0.730000,-16,106,-15.552628,106.101447,-15.552628,106.101447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.221421,71.519766,89.464742,119.333632,0.000000,0.000000,0.000000,0.000000,6.072398,8.348496,5.574299,1.435884,0.265037,0.014326,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.770991,proposed,0,-126.340000,54.885000,4.365685,2.229648,4.510000,2.155000,-0.144315,0.074648,-23.267533,-1.860183,1.494245,-1.860183,-23.267533,-0.030000,0.970000,-20,63,-19.851469,63.423785,-19.851469,63.423785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.263817,71.350983,91.412307,122.315147,0.000000,0.000000,0.000000,0.000000,6.219267,8.411731,5.557465,1.420193,0.302692,0.015017,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.781027,proposed,0,-126.340000,54.885000,4.147100,2.242406,4.260000,2.185000,-0.112900,0.057406,-24.609304,4.177788,1.128308,4.177788,-24.609304,-0.110000,0.820000,4,29,4.243868,28.775690,4.243868,28.775690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.787105,70.966159,91.454997,125.942050,0.000000,0.000000,0.000000,0.000000,6.097767,8.102954,5.555140,1.419396,0.176106,0.014655,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.791140,proposed,0,-126.340000,54.885000,3.925218,2.260177,4.020000,2.235000,-0.094782,0.025177,-24.670294,5.641538,0.396432,5.641538,-24.670294,-0.040000,0.550000,-2,42,-1.518525,41.667944,-1.518525,41.667944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.789952,70.300618,86.776751,123.730616,0.000000,0.000000,0.000000,0.000000,5.560698,7.700288,5.555544,1.420142,0.177709,0.013955,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.800988,proposed,0,-126.340000,54.885000,3.707855,2.282136,3.780000,2.285000,-0.072145,-0.002864,-23.816440,2.775027,0.335443,2.775027,-23.816440,0.000000,0.430000,-15,78,-14.999186,78.414648,-14.999186,78.414648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.953315,69.566641,85.750508,118.442844,0.000000,0.000000,0.000000,0.000000,5.740898,7.756733,5.539732,1.412081,0.149689,0.015221,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.811142,proposed,0,-126.340000,54.885000,3.482663,2.309488,3.550000,2.295000,-0.067337,0.014488,-22.718627,-0.762370,1.311276,-0.762370,-22.718627,-0.040000,0.570000,-23,102,-23.230565,102.451827,-23.230565,102.451827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.644777,67.380947,79.089142,103.829940,0.000000,0.000000,0.000000,0.000000,5.475473,7.242142,5.558433,1.418714,0.213167,0.013076,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.821143,proposed,0,-126.340000,54.885000,3.260110,2.340987,3.340000,2.295000,-0.079890,0.045987,-21.254876,-1.860183,1.433256,-1.860183,-21.254876,-0.130000,0.780000,-28,100,-27.885885,100.129367,-27.885885,100.129367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.082004,65.830291,77.120865,101.827977,0.000000,0.000000,0.000000,0.000000,5.325438,7.246512,5.555457,1.418282,0.251536,0.014733,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.831102,proposed,0,-126.340000,54.885000,3.038027,2.376730,3.130000,2.315000,-0.091973,0.061730,-21.315866,1.494245,0.884349,1.494245,-21.315866,-0.170000,0.910000,-23,66,-23.203702,65.624816,-23.203702,65.624816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.348578,65.378713,75.816734,104.405521,0.000000,0.000000,0.000000,0.000000,5.151325,7.274820,5.554321,1.420223,0.256812,0.013658,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.840991,proposed,0,-126.340000,54.885000,2.817348,2.416415,2.920000,2.355000,-0.102652,0.061415,-21.681804,5.763517,0.762370,5.763517,-21.681804,-0.210000,0.810000,-14,42,-13.936458,41.739105,-13.936458,41.739105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.456761,65.629865,79.532680,111.535632,0.000000,0.000000,0.000000,0.000000,4.976805,7.221876,5.539315,1.411869,0.136559,0.013921,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.851146,proposed,0,-126.340000,54.885000,2.590872,2.461374,2.700000,2.435000,-0.109128,0.026374,-22.352689,6.800341,0.152474,6.800341,-22.352689,-0.180000,0.610000,-11,51,-10.737915,51.168278,-10.737915,51.168278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.844261,65.419574,77.526709,110.285286,0.000000,0.000000,0.000000,0.000000,4.798511,6.930607,5.556485,1.422011,0.176840,0.012390,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.861029,proposed,0,-126.340000,54.885000,2.370936,2.509067,2.490000,2.495000,-0.119064,0.014067,-22.352689,4.726694,1.006328,4.726694,-22.352689,-0.130000,0.530000,-18,79,-17.946456,78.534524,-17.946456,78.534524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.489796,64.637499,71.632587,102.092080,0.000000,0.000000,0.000000,0.000000,4.479605,6.653635,5.539810,1.428337,0.137769,0.014340,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.871033,proposed,0,-126.340000,54.885000,2.149101,2.561141,2.280000,2.525000,-0.130899,0.036141,-20.888939,1.372266,0.762370,1.372266,-20.888939,-0.130000,0.630000,-33,104,-33.137406,103.821660,-33.137406,103.821660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.916263,62.454212,63.436430,88.377861,0.000000,0.000000,0.000000,0.000000,4.061743,6.148962,5.548908,1.421351,0.212655,0.014212,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.881023,proposed,0,-126.340000,54.885000,1.928725,2.616779,2.080000,2.545000,-0.151275,0.071779,-20.523001,1.006328,1.555235,1.006328,-20.523001,-0.200000,0.820000,-30,98,-30.083715,97.975270,-30.083715,97.975270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.165888,58.918147,61.678626,83.036846,0.000000,0.000000,0.000000,0.000000,4.046957,5.958648,5.539592,1.416253,0.267714,0.014646,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.891140,proposed,0,-126.340000,54.885000,1.707030,2.676654,1.870000,2.585000,-0.162970,0.091654,-21.071908,4.055809,0.945339,4.055809,-21.071908,-0.250000,0.920000,-18,69,-17.800270,68.751809,-17.800270,68.751809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.112940,57.227761,66.542158,90.482010,0.000000,0.000000,0.000000,0.000000,4.450702,6.200809,5.557446,1.427112,0.216434,0.014800,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.901143,proposed,0,-126.340000,54.885000,1.489665,2.739151,1.660000,2.655000,-0.170335,0.084151,-21.742793,7.105289,0.457422,7.105289,-21.742793,-0.210000,0.820000,-14,54,-14.278736,53.797321,-14.278736,53.797321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.051493,56.734268,71.382382,100.802604,0.000000,0.000000,0.000000,0.000000,4.755954,6.358926,5.556085,1.418549,0.175170,0.013568,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.911143,proposed,0,-126.340000,54.885000,1.274531,2.804710,1.450000,2.735000,-0.175469,0.069710,-21.559824,8.264091,0.640391,8.264091,-21.559824,-0.170000,0.670000,-19,59,-19.150925,59.161284,-19.150925,59.161284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.327507,55.407898,67.106142,98.421621,0.000000,0.000000,0.000000,0.000000,4.592490,6.112629,5.557236,1.419699,0.176935,0.013623,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.921147,proposed,0,-126.340000,54.885000,1.061816,2.873175,1.240000,2.825000,-0.178184,0.048175,-21.437845,7.349247,1.067318,7.349247,-21.437845,-0.160000,0.600000,-21,75,-21.105001,74.867080,-21.105001,74.867080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.827376,52.381936,61.291214,88.519586,0.000000,0.000000,0.000000,0.000000,4.209673,5.656381,5.558248,1.423443,0.174578,0.014458,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.931147,proposed,0,-126.340000,54.885000,0.852065,2.944272,1.030000,2.895000,-0.177935,0.049272,-20.766960,4.787684,0.762370,4.787684,-20.766960,-0.180000,0.660000,-24,95,-24.060515,94.518417,-24.060515,94.518417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.774427,48.586443,56.195455,77.404558,0.000000,0.000000,0.000000,0.000000,3.840856,5.135348,5.556983,1.419845,0.189531,0.012923,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.941143,proposed,0,-126.340000,54.885000,0.645577,3.017796,0.820000,2.955000,-0.174423,0.062796,-21.010918,4.421746,1.433256,4.421746,-21.010918,-0.200000,0.790000,-18,91,-17.909562,91.222192,-17.909562,91.222192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.777252,43.968557,53.454867,70.320497,0.000000,0.000000,0.000000,0.000000,3.659414,4.819236,5.555655,1.418871,0.227218,0.012413,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.950990,proposed,0,-126.340000,54.885000,0.445643,3.092396,0.610000,3.015000,-0.164357,0.077396,-21.254876,6.983309,1.311276,6.983309,-21.254876,-0.200000,0.860000,-12,68,-11.763974,67.999433,-11.763974,67.999433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.146742,40.139448,57.317889,75.213992,0.000000,0.000000,0.000000,0.000000,3.831086,4.905133,5.539639,1.461176,0.174929,0.017541,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.961145,proposed,0,-126.340000,54.885000,0.243414,3.171356,0.400000,3.115000,-0.156586,0.056356,-22.230710,9.239925,1.128308,9.239925,-22.230710,-0.160000,0.780000,-4,56,-4.089315,56.433412,-4.089315,56.433412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.458883,37.396469,65.695941,85.105566,0.000000,0.000000,0.000000,0.000000,4.026119,5.161829,5.557524,1.419222,0.165407,0.013467,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.971057,proposed,0,-126.340000,54.885000,0.050244,3.250176,0.190000,3.215000,-0.139756,0.035176,-21.864772,9.788831,1.067318,9.788831,-21.864772,-0.150000,0.670000,-3,62,-3.483304,61.745250,-3.483304,61.745250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.594915,35.021880,69.303694,87.608920,0.000000,0.000000,0.000000,0.000000,3.977486,5.213909,5.551915,1.416461,0.125769,0.015676,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.981024,proposed,0,-126.340000,54.885000,-0.139494,3.330952,-0.020000,3.315000,-0.119494,0.015952,-20.888939,9.178935,1.616224,9.178935,-20.888939,-0.070000,0.600000,-18,74,-17.713159,73.642900,-17.713159,73.642900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.778547,31.957735,68.561268,80.084866,0.000000,0.000000,0.000000,0.000000,3.934314,4.890267,5.547791,1.424395,0.176660,0.014853,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.991143,proposed,0,-126.340000,54.885000,-0.327151,3.414264,-0.210000,3.405000,-0.117151,0.009264,-19.730136,7.471226,1.494245,7.471226,-19.730136,-0.100000,0.650000,-22,85,-22.259334,85.123769,-22.259334,85.123769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.082751,27.428417,64.246619,68.746797,0.000000,0.000000,0.000000,0.000000,3.663849,4.398992,5.557267,1.418635,0.175226,0.014201,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.001150,proposed,0,-126.340000,54.885000,-0.507475,3.497696,-0.390000,3.495000,-0.117475,0.002696,-18.266386,7.349247,0.884349,7.349247,-18.266386,-0.150000,0.750000,-25,79,-25.181839,78.828396,-25.181839,78.828396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.770649,22.694120,58.420748,61.764826,0.000000,0.000000,0.000000,0.000000,3.338698,4.037968,5.556955,1.417806,0.188615,0.013552,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.011034,proposed,0,-126.340000,54.885000,-0.680153,3.580881,-0.560000,3.575000,-0.120153,0.005881,-17.290552,8.508050,1.372266,8.508050,-17.290552,-0.210000,0.780000,-22,68,-21.950844,68.382721,-21.950844,68.382721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.337831,18.045561,60.757339,65.564326,0.000000,0.000000,0.000000,0.000000,3.410105,4.096551,5.539659,1.407754,0.138596,0.014137,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.021142,proposed,0,-126.340000,54.885000,-0.850851,3.666494,-0.730000,3.675000,-0.120851,-0.008506,-17.168573,9.788831,1.189297,9.788831,-17.168573,-0.220000,0.730000,-16,62,-16.306786,62.166831,-16.306786,62.166831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.846033,14.291883,63.416449,69.762093,0.000000,0.000000,0.000000,0.000000,3.551321,4.286538,5.554991,1.416079,0.176979,0.012628,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.031158,proposed,0,-126.340000,54.885000,-1.013822,3.751615,-0.890000,3.785000,-0.123822,-0.033385,-16.619667,9.849821,1.006328,9.849821,-16.619667,-0.200000,0.680000,-18,65,-18.155341,64.681494,-18.155341,64.681494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.402261,11.189645,64.200220,71.300967,0.000000,0.000000,0.000000,0.000000,3.595212,4.341264,5.555962,1.417784,0.176096,0.012814,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.041154,proposed,0,-126.340000,54.885000,-1.170068,3.836602,-1.050000,3.895000,-0.120068,-0.058398,-15.338885,9.910810,1.128308,9.910810,-15.338885,-0.190000,0.650000,-24,65,-24.393887,65.331955,-24.393887,65.331955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.454666,8.225589,61.313157,66.343149,0.000000,0.000000,0.000000,0.000000,3.433537,4.109141,5.557600,1.423911,0.207190,0.018427,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.051021,proposed,0,-126.340000,54.885000,-1.317761,3.920278,-1.190000,3.995000,-0.127761,-0.074722,-15.277895,9.178935,1.433256,9.178935,-15.277895,-0.220000,0.660000,-16,69,-16.168827,69.259800,-16.168827,69.259800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.080866,5.520477,58.793873,63.156543,0.000000,0.000000,0.000000,0.000000,3.292457,3.924757,5.563339,1.529659,0.207729,0.016381,0.504604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.060992,proposed,0,-126.340000,54.885000,-1.460165,4.004372,-1.330000,4.075000,-0.130165,-0.070628,-14.302062,8.081122,0.579401,8.081122,-14.302062,-0.210000,0.660000,-19,78,-19.089593,78.489695,-19.089593,78.489695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.423211,3.481302,56.207639,59.336696,0.000000,0.000000,0.000000,0.000000,3.147628,3.728970,5.545848,1.437218,0.185711,0.016501,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.071535,proposed,0,-126.340000,54.885000,-1.602996,4.092510,-1.480000,4.175000,-0.122996,-0.082490,-13.814145,8.264091,1.250287,8.264091,-13.814145,-0.200000,0.720000,-17,70,-16.569580,70.353218,-16.569580,70.353218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.802077,1.042161,52.938704,57.234295,0.000000,0.000000,0.000000,0.000000,2.964567,3.582579,5.570616,1.444737,0.229458,0.025634,0.500312,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.080991,proposed,0,-126.340000,54.885000,-1.724102,4.170630,-1.600000,4.255000,-0.124102,-0.084370,-13.387218,8.630029,1.250287,8.630029,-13.387218,-0.190000,0.720000,-15,66,-14.620689,66.067462,-14.620689,66.067462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.484597,-0.841202,56.681599,59.132969,0.000000,0.000000,0.000000,0.000000,3.174170,3.761557,5.551369,1.739869,0.252337,0.038723,0.991662,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.090995,proposed,0,-126.340000,54.885000,-1.844832,4.252085,-1.720000,4.355000,-0.124832,-0.102915,-12.655342,9.727842,0.823360,9.727842,-12.655342,-0.200000,0.700000,-12,56,-11.849501,56.029374,-11.849501,56.029374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.087688,-2.629212,57.375367,59.586985,0.000000,0.000000,0.000000,0.000000,3.221242,3.858482,5.561937,1.488162,0.198933,0.018901,0.501174,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.100991,proposed,0,-126.340000,54.885000,-1.957695,4.332016,-1.840000,4.465000,-0.117695,-0.132984,-11.984457,10.337738,0.884349,10.337738,-11.984457,-0.180000,0.640000,-11,52,-11.491876,51.923969,-11.491876,51.923969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.230654,-3.871562,58.995002,60.428213,0.000000,0.000000,0.000000,0.000000,3.343756,3.893952,5.806540,1.750050,0.258980,0.038783,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008366,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.110993,proposed,0,-126.340000,54.885000,-2.062670,4.410286,-1.960000,4.565000,-0.102670,-0.154714,-11.435550,9.422894,0.701380,9.422894,-11.435550,-0.150000,0.580000,-11,61,-10.979605,60.658726,-10.979605,60.658726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.925902,-4.030933,57.972116,58.881768,0.000000,0.000000,0.000000,0.000000,3.301016,3.609603,5.547821,1.474477,0.193902,0.018823,0.500281,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.120992,proposed,0,-126.340000,54.885000,-2.159498,4.486577,-2.060000,4.665000,-0.099498,-0.178423,-10.520706,7.532216,0.823360,7.532216,-10.520706,-0.150000,0.580000,-11,72,-10.681520,71.695833,-10.681520,71.695833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.670491,-3.559140,52.519468,52.089966,0.000000,0.000000,0.000000,0.000000,3.068561,3.245162,5.553861,1.460843,0.189198,0.015925,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.131028,proposed,0,-126.340000,54.885000,-2.248407,4.560961,-2.150000,4.735000,-0.098407,-0.174039,-9.056956,6.434403,1.067318,6.434403,-9.056956,-0.140000,0.650000,-16,72,-15.745112,72.249505,-15.745112,72.249505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.834595,-3.034588,44.909106,44.770469,0.000000,0.000000,0.000000,0.000000,2.754281,2.883885,5.540529,1.429149,0.141547,0.013847,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.141026,proposed,0,-126.340000,54.885000,-2.328613,4.632648,-2.230000,4.815000,-0.098613,-0.182352,-8.203101,7.349247,1.006328,7.349247,-8.203101,-0.140000,0.700000,-14,57,-13.987900,56.621715,-13.987900,56.621715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.223228,-3.106773,42.828821,42.707523,0.000000,0.000000,0.000000,0.000000,2.662620,2.766456,5.538068,1.405152,0.140834,0.013149,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.151147,proposed,0,-126.340000,54.885000,-2.401206,4.702529,-2.310000,4.895000,-0.091206,-0.192471,-7.227268,7.898153,0.823360,7.898153,-7.227268,-0.150000,0.650000,-11,52,-11.156151,51.844960,-11.156151,51.844960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.477658,-2.890401,49.472727,48.368340,0.000000,0.000000,0.000000,0.000000,3.021307,3.027364,5.560165,1.417428,0.184223,0.014792,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.161034,proposed,0,-126.340000,54.885000,-2.463696,4.767968,-2.370000,4.975000,-0.093696,-0.207032,-6.922320,7.715185,0.457422,7.715185,-6.922320,-0.150000,0.590000,-5,54,-4.839392,54.052983,-4.839392,54.052983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.175913,-2.404924,49.085073,48.168453,0.000000,0.000000,0.000000,0.000000,3.107725,2.964413,5.538665,1.399835,0.141805,0.014110,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.171145,proposed,0,-126.340000,54.885000,-2.518939,4.831781,-2.410000,5.055000,-0.108939,-0.223219,-4.543725,5.824507,0.213464,5.824507,-4.543725,-0.130000,0.570000,-20,66,-19.793538,65.923195,-19.793538,65.923195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.266241,-1.372312,45.618828,44.278429,0.000000,0.000000,0.000000,0.000000,3.046304,2.667384,5.559131,1.413028,0.180228,0.013048,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.181031,proposed,0,-126.340000,54.885000,-2.564463,4.890938,-2.450000,5.115000,-0.114463,-0.224062,-4.116798,5.336590,0.823360,5.336590,-4.116798,-0.130000,0.600000,-16,64,-15.642443,64.102200,-15.642443,64.102200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.236395,-0.993027,36.971989,37.585132,0.000000,0.000000,0.000000,0.000000,2.568911,2.442177,5.540154,1.399833,0.144667,0.014411,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.191146,proposed,0,-126.340000,54.885000,-2.602344,4.947949,-2.480000,5.165000,-0.122344,-0.217051,-2.531068,4.665705,0.457422,4.665705,-2.531068,-0.170000,0.630000,-15,63,-15.231220,63.265882,-15.231220,63.265882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.660008,-0.288960,36.983024,36.362899,0.000000,0.000000,0.000000,0.000000,2.519209,2.335150,5.559252,1.410135,0.179550,0.014165,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.201143,proposed,0,-126.340000,54.885000,-2.631164,5.000615,-2.500000,5.215000,-0.131164,-0.214385,-2.165131,4.482736,0.640391,4.482736,-2.165131,-0.170000,0.640000,-10,60,-9.673756,60.029024,-9.673756,60.029024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.982268,0.287439,35.831450,34.763981,0.000000,0.000000,0.000000,0.000000,2.477554,2.253718,5.557986,1.420350,0.176316,0.014386,0.501323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.211146,proposed,0,-126.340000,54.885000,-2.651462,5.049462,-2.500000,5.255000,-0.151462,-0.205538,-0.396432,3.933829,-0.152474,3.933829,-0.396432,-0.130000,0.630000,-22,62,-22.001840,61.765252,-22.001840,61.765252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.279310,0.699503,37.233624,35.171377,0.000000,0.000000,0.000000,0.000000,2.553749,2.250328,5.557342,1.410557,0.179328,0.013516,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.221146,proposed,0,-126.340000,54.885000,-2.663283,5.094269,-2.500000,5.295000,-0.163283,-0.200731,0.213464,2.836017,0.030495,2.836017,0.213464,-0.170000,0.620000,-15,68,-15.361664,68.121934,-15.361664,68.121934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.984686,0.638062,33.997511,33.590743,0.000000,0.000000,0.000000,0.000000,2.422282,2.209954,5.558403,1.406101,0.176868,0.013221,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.231015,proposed,0,-126.340000,54.885000,-2.666732,5.134385,-2.490000,5.325000,-0.176732,-0.190615,0.762370,2.104141,-0.152474,2.104141,0.762370,-0.180000,0.650000,-11,68,-10.703272,68.424135,-10.703272,68.424135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.969395,0.613258,32.225195,30.760439,0.000000,0.000000,0.000000,0.000000,2.251556,2.093847,5.537969,1.396487,0.138425,0.014518,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.241146,proposed,0,-126.340000,54.885000,-2.661894,5.171168,-2.480000,5.355000,-0.181894,-0.183832,0.945339,2.836017,-0.091484,2.836017,0.945339,-0.160000,0.660000,-5,58,-5.146380,57.845476,-5.146380,57.845476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.722851,0.485106,32.297880,30.647184,0.000000,0.000000,0.000000,0.000000,2.182317,2.051201,5.556049,1.405543,0.177355,0.012785,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.251149,proposed,0,-126.340000,54.885000,-2.648926,5.202967,-2.460000,5.395000,-0.188926,-0.192033,2.104141,2.897006,0.091484,2.897006,2.104141,-0.130000,0.640000,-10,53,-9.684161,53.212305,-9.684161,53.212305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.758071,0.993871,36.717621,37.135047,0.000000,0.000000,0.000000,0.000000,2.355656,2.315020,5.557997,1.406167,0.178442,0.014021,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.261150,proposed,0,-126.340000,54.885000,-2.627980,5.230136,-2.440000,5.415000,-0.187980,-0.184864,2.104141,2.165131,-0.701380,2.165131,2.104141,-0.120000,0.590000,-3,60,-2.924236,59.716848,-2.924236,59.716848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.540599,1.267120,38.043906,37.498841,0.000000,0.000000,0.000000,0.000000,2.509672,2.276294,5.556610,1.406141,0.178173,0.012437,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.270990,proposed,0,-126.340000,54.885000,-2.599759,5.252232,-2.410000,5.435000,-0.189759,-0.182768,2.409089,0.823360,-0.396432,0.823360,2.409089,-0.100000,0.590000,0,66,0.004899,66.471575,0.004899,66.471575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.500836,1.733132,37.729146,35.977399,0.000000,0.000000,0.000000,0.000000,2.502412,2.273080,5.539654,1.394605,0.135003,0.013856,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.281024,proposed,0,-126.340000,54.885000,-2.563411,5.269913,-2.380000,5.435000,-0.183411,-0.165087,3.140965,-0.518412,-0.640391,-0.518412,3.140965,-0.090000,0.630000,1,71,0.969321,70.793727,0.969321,70.793727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.188858,2.038171,35.694238,32.841913,0.000000,0.000000,0.000000,0.000000,2.438070,2.142402,5.540632,1.395942,0.149173,0.014839,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.291095,proposed,0,-126.340000,54.885000,-2.519462,5.282630,-2.340000,5.435000,-0.179462,-0.152370,3.506902,-1.067318,-0.579401,-1.067318,3.506902,-0.080000,0.670000,5,68,4.721792,68.056784,4.721792,68.056784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.069605,2.194387,33.972175,30.879531,0.000000,0.000000,0.000000,0.000000,2.363920,2.043163,5.557065,1.404810,0.179315,0.014560,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.301151,proposed,0,-126.340000,54.885000,-2.468368,5.290206,-2.310000,5.435000,-0.158368,-0.144794,3.201954,-0.335443,-0.396432,-0.335443,3.201954,-0.060000,0.690000,15,56,14.676589,55.882185,14.676589,55.882185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.218335,2.417009,36.732150,33.029384,0.000000,0.000000,0.000000,0.000000,2.486018,2.126039,5.555813,1.403274,0.179356,0.012794,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.311141,proposed,0,-126.340000,54.885000,-2.410746,5.292580,-2.270000,5.435000,-0.140746,-0.142420,3.506902,0.274453,-0.884349,0.274453,3.506902,-0.020000,0.640000,17,50,16.576742,49.874877,16.576742,49.874877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.041290,3.307304,45.411073,42.800859,0.000000,0.000000,0.000000,0.000000,2.908321,2.687474,5.558332,1.403968,0.179565,0.013420,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.321145,proposed,0,-126.340000,54.885000,-2.346476,5.289740,-2.220000,5.435000,-0.126476,-0.145260,4.360757,-0.701380,-0.457422,-0.701380,4.360757,0.020000,0.580000,11,58,11.466005,57.595910,11.466005,57.595910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.716659,3.809091,50.364568,45.598509,0.000000,0.000000,0.000000,0.000000,3.300756,2.776791,5.557090,1.404936,0.177429,0.013466,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.331141,proposed,0,-126.340000,54.885000,-2.275990,5.281628,-2.170000,5.415000,-0.105990,-0.133372,5.336590,-1.982162,-0.518412,-1.982162,5.336590,0.060000,0.570000,5,65,4.612596,65.473555,4.612596,65.473555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.450564,3.827671,45.588861,40.135133,0.000000,0.000000,0.000000,0.000000,3.231630,2.513336,5.556196,1.402148,0.166299,0.013037,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.341144,proposed,0,-126.340000,54.885000,-2.199522,5.268183,-2.100000,5.395000,-0.099522,-0.126817,5.946486,-2.836017,-0.457422,-2.836017,5.946486,0.060000,0.600000,5,66,4.567775,65.688336,4.567775,65.688336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.041871,3.881251,38.750697,34.130444,0.000000,0.000000,0.000000,0.000000,2.941420,2.185583,5.557231,1.402319,0.166299,0.013408,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.351149,proposed,0,-126.340000,54.885000,-2.117445,5.249369,-2.040000,5.375000,-0.077445,-0.125631,6.678361,-3.079975,-0.762370,-3.079975,6.678361,0.040000,0.640000,8,59,8.047382,58.993102,8.047382,58.993102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.619794,4.139268,37.551595,32.113444,0.000000,0.000000,0.000000,0.000000,2.844040,2.071312,5.556126,1.401854,0.177498,0.012943,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.361144,proposed,0,-126.340000,54.885000,-2.030212,5.225186,-1.960000,5.345000,-0.070212,-0.119814,7.105289,-1.982162,-0.823360,-1.982162,7.105289,0.040000,0.630000,11,46,10.950787,46.057958,10.950787,46.057958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.111451,4.328272,39.882366,33.773352,0.000000,0.000000,0.000000,0.000000,2.918033,2.160627,5.557342,1.401860,0.163981,0.013331,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.371151,proposed,0,-126.340000,54.885000,-1.938031,5.195570,-1.880000,5.325000,-0.058031,-0.129430,7.654195,-1.311276,-0.762370,-1.311276,7.654195,0.080000,0.550000,8,41,7.521789,41.246475,7.521789,41.246475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.806436,4.492717,46.349147,39.712740,0.000000,0.000000,0.000000,0.000000,3.283764,2.508489,5.558192,1.401237,0.178895,0.014464,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.381139,proposed,0,-126.340000,54.885000,-1.841563,5.160609,-1.800000,5.305000,-0.041563,-0.144391,7.715185,-2.957996,-1.128308,-2.957996,7.715185,0.070000,0.480000,13,54,13.041099,54.449730,13.041099,54.449730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.016531,4.989490,48.754034,42.538892,0.000000,0.000000,0.000000,0.000000,3.477608,2.690121,5.557398,1.401203,0.178771,0.013087,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.391146,proposed,0,-126.340000,54.885000,-1.740858,5.120181,-1.710000,5.265000,-0.030858,-0.144819,8.447060,-4.909663,-0.823360,-4.909663,8.447060,0.080000,0.500000,10,64,10.234086,63.958817,10.234086,63.958817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.422079,5.586966,47.063187,41.001205,0.000000,0.000000,0.000000,0.000000,3.449385,2.769934,5.556442,1.401455,0.177126,0.014058,0.500703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.401146,proposed,0,-126.340000,54.885000,-1.636594,5.074402,-1.620000,5.215000,-0.016594,-0.140598,8.569039,-5.458569,-1.128308,-5.458569,8.569039,0.090000,0.560000,13,59,12.578433,58.964471,12.578433,58.964471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.713141,5.452782,42.869139,36.400210,0.000000,0.000000,0.000000,0.000000,3.280287,2.529004,5.557122,1.401090,0.176041,0.013275,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.411141,proposed,0,-126.340000,54.885000,-1.529188,5.023303,-1.520000,5.165000,-0.009188,-0.141697,10.215758,-4.970653,-1.067318,-4.970653,10.215758,0.110000,0.600000,0,46,0.178242,45.978239,0.178242,45.978239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.431546,4.981050,42.179164,36.332055,0.000000,0.000000,0.000000,0.000000,3.292958,2.480640,5.556285,1.399793,0.179626,0.012318,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.421140,proposed,0,-126.340000,54.885000,-1.418984,4.966878,-1.410000,5.125000,-0.008984,-0.158122,10.947634,-3.933829,-1.250287,-3.933829,10.947634,0.070000,0.550000,1,35,0.841378,35.183765,0.841378,35.183765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.989194,4.717434,42.302639,35.962807,0.000000,0.000000,0.000000,0.000000,3.216852,2.344651,5.657273,1.552712,0.200998,0.026345,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.430993,proposed,0,-126.340000,54.885000,-1.308139,4.906139,-1.290000,5.075000,-0.018139,-0.168861,11.862478,-4.543725,-1.006328,-4.543725,11.862478,0.040000,0.450000,-2,43,-2.296176,42.957927,-2.296176,42.957927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.853899,4.972799,44.874869,39.182297,0.000000,0.000000,0.000000,0.000000,3.283906,2.607382,5.546964,1.423735,0.187032,0.018980,0.502121,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.440994,proposed,0,-126.340000,54.885000,-1.193796,4.839330,-1.170000,5.025000,-0.023796,-0.185670,12.411384,-6.129455,-1.616224,-6.129455,12.411384,0.030000,0.430000,-5,52,-5.224269,51.929773,-5.224269,51.929773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.580900,4.912524,41.366697,35.973572,0.000000,0.000000,0.000000,0.000000,3.075008,2.572346,5.882761,1.678654,0.259339,0.025087,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008357,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.450992,proposed,0,-126.340000,54.885000,-1.078117,4.767425,-1.040000,4.955000,-0.038117,-0.187575,12.716332,-7.776174,-1.738204,-7.776174,12.716332,0.010000,0.460000,-6,58,-5.690071,58.496823,-5.690071,58.496823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.274859,4.415983,37.937844,32.851957,0.000000,0.000000,0.000000,0.000000,2.878419,2.489980,5.547561,1.455653,0.189942,0.018268,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.460996,proposed,0,-126.340000,54.885000,-0.961468,4.690436,-0.910000,4.875000,-0.051468,-0.184564,12.777322,-8.630029,-1.311276,-8.630029,12.777322,0.000000,0.520000,-5,56,-4.811099,56.479689,-4.811099,56.479689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.431723,3.243002,34.265196,29.988715,0.000000,0.000000,0.000000,0.000000,2.694866,2.376939,5.881938,1.517791,0.200196,0.017094,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.470989,proposed,0,-126.340000,54.885000,-0.844538,4.608598,-0.780000,4.785000,-0.064538,-0.176402,12.838311,-7.898153,-1.311276,-7.898153,12.838311,-0.010000,0.550000,-3,45,-3.328911,44.671690,-3.328911,44.671690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.757029,1.506108,31.897139,29.417107,0.000000,0.000000,0.000000,0.000000,2.552308,2.317348,5.545075,1.721515,0.229946,0.027892,0.500614,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.481024,proposed,0,-126.340000,54.885000,-0.727179,4.521548,-0.650000,4.715000,-0.077179,-0.193452,12.472374,-7.044299,-1.128308,-7.044299,12.472374,-0.010000,0.510000,0,36,0.464455,35.551852,0.464455,35.551852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.568733,0.288192,32.210982,34.193440,0.000000,0.000000,0.000000,0.000000,2.589629,2.516297,5.540808,1.425784,0.151488,0.013730,0.500423,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.491032,proposed,0,-126.340000,54.885000,-0.610694,4.429989,-0.530000,4.635000,-0.080694,-0.205011,12.594353,-8.020133,-1.494245,-8.020133,12.594353,-0.010000,0.440000,0,44,-0.037320,44.431272,-0.037320,44.431272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.466838,0.334070,34.310467,41.249938,0.000000,0.000000,0.000000,0.000000,2.775186,2.930737,5.539350,1.418002,0.144014,0.014396,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.500988,proposed,0,-126.340000,54.885000,-0.495857,4.334332,-0.400000,4.545000,-0.095857,-0.210668,11.801488,-9.544873,-1.250287,-9.544873,11.801488,0.000000,0.420000,4,55,3.763925,54.909274,3.763925,54.909274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.379070,0.203362,35.680975,40.975890,0.000000,0.000000,0.000000,0.000000,2.905272,3.087588,5.540020,1.391612,0.148748,0.013469,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.511148,proposed,0,-126.340000,54.885000,-0.380223,4.232132,-0.280000,4.445000,-0.100223,-0.212868,11.435550,-11.130602,-1.128308,-11.130602,11.435550,0.000000,0.480000,6,59,5.919560,58.887955,5.919560,58.887955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.865356,-0.100577,35.618673,41.488522,0.000000,0.000000,0.000000,0.000000,2.959604,3.210474,5.558714,1.398111,0.173992,0.011624,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.521021,proposed,0,-126.340000,54.885000,-0.269845,4.128523,-0.170000,4.335000,-0.099845,-0.206477,10.398727,-11.191592,-1.128308,-11.191592,10.398727,0.020000,0.530000,12,52,11.640123,52.380389,11.640123,52.380389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.085082,-1.143298,36.005427,41.131214,0.000000,0.000000,0.000000,0.000000,3.013680,3.189545,5.539247,1.391092,0.135396,0.014175,0.500170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007584,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.530991,proposed,0,-126.340000,54.885000,-0.160848,4.019739,-0.060000,4.225000,-0.100848,-0.205261,10.093779,-10.764665,-1.189297,-10.764665,10.093779,0.040000,0.530000,11,45,10.849719,45.454651,10.849719,45.454651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.388249,-2.047582,39.065267,44.349185,0.000000,0.000000,0.000000,0.000000,3.147837,3.328885,5.557988,1.401160,0.175869,0.015159,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.541149,proposed,0,-126.340000,54.885000,-0.052841,3.904776,0.040000,4.115000,-0.092841,-0.210224,9.300914,-11.557530,-1.067318,-11.557530,9.300914,0.060000,0.490000,13,52,13.194771,51.649164,13.194771,51.649164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.901025,-2.770452,39.224817,46.175144,0.000000,0.000000,0.000000,0.000000,3.427004,3.462049,5.557948,1.397843,0.176710,0.012759,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.551149,proposed,0,-126.340000,54.885000,0.050022,3.787674,0.130000,4.005000,-0.079978,-0.217326,8.873987,-11.862478,-1.494245,-11.862478,8.873987,0.080000,0.480000,13,52,12.623790,51.798479,12.623790,51.798479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.047936,-3.784325,40.927740,47.717929,0.000000,0.000000,0.000000,0.000000,3.559912,3.582654,5.558824,1.398122,0.176455,0.014788,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.560991,proposed,0,-126.340000,54.885000,0.147445,3.668790,0.230000,3.885000,-0.082555,-0.216210,8.630029,-12.411384,-0.701380,-12.411384,8.630029,0.100000,0.510000,8,51,8.210270,50.971365,8.210270,50.971365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.671595,-5.095596,42.725791,50.328481,0.000000,0.000000,0.000000,0.000000,3.727313,3.657798,5.556686,1.404531,0.173684,0.016407,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.571028,proposed,0,-126.340000,54.885000,0.242448,3.544009,0.320000,3.755000,-0.077552,-0.210991,8.873987,-13.692166,-0.823360,-13.692166,8.873987,0.110000,0.500000,0,60,0.358528,60.055027,0.358528,60.055027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.472818,-6.253855,43.347415,51.774370,0.000000,0.000000,0.000000,0.000000,3.808389,3.689939,5.539310,1.391761,0.138123,0.014082,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.581027,proposed,0,-126.340000,54.885000,0.332286,3.416316,0.400000,3.615000,-0.067714,-0.198684,8.203101,-14.424041,-0.762370,-14.424041,8.203101,0.090000,0.530000,4,63,3.948714,62.697146,3.948714,62.697146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.433966,-8.021228,42.407811,52.555958,0.000000,0.000000,0.000000,0.000000,3.660707,3.523445,5.541418,1.391671,0.135403,0.014503,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.590987,proposed,0,-126.340000,54.885000,0.416581,3.285933,0.490000,3.475000,-0.073419,-0.189067,6.983309,-13.936124,-0.945339,-13.936124,6.983309,0.070000,0.570000,13,54,12.528623,54.179239,12.528623,54.179239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.036405,-9.707379,41.108946,53.502437,0.000000,0.000000,0.000000,0.000000,3.431431,3.587305,5.538292,1.437191,0.155165,0.015976,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.601057,proposed,0,-126.340000,54.885000,0.496098,3.151087,0.560000,3.345000,-0.063902,-0.193913,6.678361,-13.143259,-0.762370,-13.143259,6.678361,0.080000,0.570000,11,45,11.295044,44.839761,11.295044,44.839761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.383284,-10.802876,46.849258,55.297320,0.000000,0.000000,0.000000,0.000000,3.426364,3.789108,5.548694,1.390733,0.138900,0.013300,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.611156,proposed,0,-126.340000,54.885000,0.569676,3.012974,0.630000,3.215000,-0.060324,-0.202026,6.251434,-13.143259,0.030495,-13.143259,6.251434,0.120000,0.510000,5,47,5.215873,47.237528,5.215873,47.237528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.657700,-11.646463,49.563088,59.077453,0.000000,0.000000,0.000000,0.000000,3.710742,4.011257,5.557920,1.395556,0.173077,0.014014,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.621166,proposed,0,-126.340000,54.885000,0.636121,2.873417,0.700000,3.065000,-0.063879,-0.191583,5.641538,-14.607010,-0.213464,-14.607010,5.641538,0.110000,0.470000,5,62,4.827841,62.039647,4.827841,62.039647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.207554,-11.885060,49.754372,60.320879,0.000000,0.000000,0.000000,0.000000,3.790452,4.092327,5.549408,1.419683,0.173179,0.012886,0.500181,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.630989,proposed,0,-126.340000,54.885000,0.694671,2.734104,0.750000,2.925000,-0.055329,-0.190896,5.397580,-16.131750,-0.518412,-16.131750,5.397580,0.080000,0.520000,5,69,5.106547,68.870977,5.106547,68.870977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.234501,-12.036199,50.946616,60.648269,0.000000,0.000000,0.000000,0.000000,3.568080,4.071085,5.539301,1.389112,0.136547,0.012402,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007582,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.641151,proposed,0,-126.340000,54.885000,0.747945,2.587722,0.810000,2.755000,-0.062055,-0.167278,4.177788,-16.131750,-0.640391,-16.131750,4.177788,0.090000,0.610000,7,62,7.223919,61.771168,7.223919,61.771168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.614581,-12.805314,51.738977,60.717407,0.000000,0.000000,0.000000,0.000000,3.340548,3.934073,5.550426,1.418885,0.173641,0.013313,0.500472,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.651029,proposed,0,-126.340000,54.885000,0.792294,2.443394,0.850000,2.605000,-0.057706,-0.161606,3.994819,-15.338885,-0.518412,-15.338885,3.994819,0.090000,0.630000,3,52,3.001191,52.276873,3.001191,52.276873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.886442,-13.262207,52.998060,58.665605,0.000000,0.000000,0.000000,0.000000,3.245175,3.824404,5.558803,1.395321,0.174887,0.013824,0.500546,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.660990,proposed,0,-126.340000,54.885000,0.829267,2.296040,0.900000,2.445000,-0.070733,-0.148960,3.323933,-14.911958,0.091484,-14.911958,3.323933,0.080000,0.670000,1,45,0.945997,44.632933,0.945997,44.632933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.927073,-13.378797,50.265537,54.062134,0.000000,0.000000,0.000000,0.000000,3.128923,3.571446,5.532106,1.397223,0.158744,0.013137,0.500492,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.671151,proposed,0,-126.340000,54.885000,0.858661,2.144056,0.920000,2.285000,-0.061339,-0.140944,2.531068,-15.765812,-1.006328,-15.765812,2.531068,0.020000,0.490000,8,67,7.568602,66.644111,7.568602,66.644111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.539797,-11.218915,51.332920,49.455966,0.000000,0.000000,0.000000,0.000000,3.142082,3.540742,5.550803,1.395719,0.173880,0.013345,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.681035,proposed,0,-126.340000,54.885000,0.878914,1.994785,0.950000,2.125000,-0.071086,-0.130215,1.799193,-17.961438,-0.701380,-17.961438,1.799193,0.050000,0.540000,0,80,-0.089574,80.329432,-0.089574,80.329432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.088537,-9.185008,50.907796,48.937084,0.000000,0.000000,0.000000,0.000000,3.234216,3.567607,5.550229,1.397736,0.173700,0.014622,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.690990,proposed,0,-126.340000,54.885000,0.890746,1.843220,0.970000,1.955000,-0.079254,-0.111780,1.189297,-17.961438,-0.396432,-17.961438,1.189297,0.060000,0.670000,-7,70,-7.497063,69.621595,-7.497063,69.621595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.269114,-8.475332,46.213265,47.153506,0.000000,0.000000,0.000000,0.000000,3.008257,3.202976,5.531479,1.394153,0.153555,0.014892,0.500417,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.701115,proposed,0,-126.340000,54.885000,0.893723,1.688012,0.990000,1.805000,-0.096277,-0.116988,0.762370,-15.216906,-0.335443,-15.216906,0.762370,0.060000,0.710000,-16,42,-15.861944,41.628284,-15.861944,41.628284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.836823,-8.144952,41.146124,41.263530,0.000000,0.000000,0.000000,0.000000,2.752617,2.749514,5.552147,1.397376,0.175090,0.012727,0.500346,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.711139,proposed,0,-126.340000,54.885000,0.887457,1.533495,0.990000,1.665000,-0.102543,-0.131505,-0.762370,-12.655342,-0.579401,-12.655342,-0.762370,-0.020000,0.580000,-4,29,-3.823233,28.958442,-3.823233,28.958442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.044135,-6.285591,41.773797,38.700826,0.000000,0.000000,0.000000,0.000000,2.743016,2.751849,5.559297,1.397351,0.173697,0.014298,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.721140,proposed,0,-126.340000,54.885000,0.871881,1.378694,0.980000,1.545000,-0.108119,-0.166306,-1.494245,-13.143259,-0.457422,-13.143259,-1.494245,-0.010000,0.410000,-9,43,-9.175535,43.048321,-9.175535,43.048321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.716406,-2.173883,53.714446,53.097713,0.000000,0.000000,0.000000,0.000000,3.465524,3.768221,5.560833,1.400969,0.172755,0.013375,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.731141,proposed,0,-126.340000,54.885000,0.846832,1.223456,0.960000,1.395000,-0.113168,-0.171544,-2.409089,-16.070760,-0.335443,-16.070760,-2.409089,-0.010000,0.390000,-14,67,-14.255505,67.363300,-14.255505,67.363300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.809587,2.082915,53.003242,53.371129,0.000000,0.000000,0.000000,0.000000,3.481979,4.015388,5.559326,1.397614,0.173762,0.013375,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.741141,proposed,0,-126.340000,54.885000,0.812167,1.067957,0.940000,1.235000,-0.127833,-0.167043,-3.384923,-18.510344,-0.152474,-18.510344,-3.384923,-0.040000,0.500000,-16,78,-16.147020,77.538968,-16.147020,77.538968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.079815,5.227521,49.932268,48.461409,0.000000,0.000000,0.000000,0.000000,3.263729,3.836360,5.560655,1.398251,0.175940,0.012957,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.751139,proposed,0,-126.340000,54.885000,0.767787,0.912422,0.900000,1.065000,-0.132213,-0.152578,-4.665705,-17.656490,-0.091484,-17.656490,-4.665705,-0.100000,0.630000,-9,60,-9.130081,59.704251,-9.130081,59.704251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.107653,7.454932,47.570425,45.443187,0.000000,0.000000,0.000000,0.000000,3.098544,3.576863,5.559572,1.397648,0.172504,0.013594,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.761146,proposed,0,-126.340000,54.885000,0.713542,0.756864,0.850000,0.905000,-0.136458,-0.148136,-6.190445,-15.582843,-0.152474,-15.582843,-6.190445,-0.090000,0.640000,-7,41,-7.234381,40.702041,-7.234381,40.702041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.290399,10.141993,50.296302,48.580289,0.000000,0.000000,0.000000,0.000000,3.259628,3.690449,5.560313,1.409400,0.176761,0.015313,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.771147,proposed,0,-126.340000,54.885000,0.649449,0.601695,0.780000,0.775000,-0.130551,-0.173305,-7.166278,-13.021280,-0.884349,-13.021280,-7.166278,-0.050000,0.520000,-13,27,-13.129222,27.046876,-13.129222,27.046876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.054604,12.923318,54.149616,57.371804,0.000000,0.000000,0.000000,0.000000,3.434349,4.072511,5.559627,1.398785,0.172775,0.014318,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.781005,proposed,0,-126.340000,54.885000,0.576561,0.449187,0.720000,0.655000,-0.143439,-0.205813,-7.776174,-13.631176,-0.884349,-13.631176,-7.776174,-0.090000,0.390000,-16,40,-15.630961,39.816116,-15.630961,39.816116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.614928,16.096929,57.504333,66.061707,0.000000,0.000000,0.000000,0.000000,3.575498,4.597143,5.581630,1.542635,0.197500,0.018826,0.500337,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.790991,proposed,0,-126.340000,54.885000,0.492896,0.295336,0.650000,0.505000,-0.157104,-0.209664,-7.715185,-16.070760,-0.884349,-16.070760,-7.715185,-0.140000,0.350000,-23,63,-23.242594,63.315324,-23.242594,63.315324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.221749,18.939171,58.723945,66.116232,0.000000,0.000000,0.000000,0.000000,3.652133,4.809532,5.549887,1.764925,0.245613,0.038101,0.501301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.800995,proposed,0,-126.340000,54.885000,0.399178,0.142021,0.570000,0.335000,-0.170822,-0.192979,-8.142112,-19.059251,-0.396432,-19.059251,-8.142112,-0.140000,0.450000,-34,81,-33.847887,80.965179,-33.847887,80.965179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.383001,21.314170,56.588544,61.133893,0.000000,0.000000,0.000000,0.000000,3.463178,4.709353,5.555626,1.490247,0.192560,0.017540,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.810991,proposed,0,-126.340000,54.885000,0.295653,-0.010238,0.490000,0.155000,-0.194347,-0.165238,-8.934977,-18.937271,0.213464,-18.937271,-8.934977,-0.210000,0.600000,-32,70,-32.245804,69.712062,-32.245804,69.712062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.404159,22.958586,54.860778,57.078109,0.000000,0.000000,0.000000,0.000000,3.328276,4.562478,5.565236,1.670208,0.222947,0.026836,0.507638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.820989,proposed,0,-126.340000,54.885000,0.182313,-0.161408,0.390000,-0.015000,-0.207687,-0.146408,-10.581696,-16.619667,-0.213464,-16.619667,-10.581696,-0.270000,0.650000,-21,47,-20.671571,47.491918,-20.671571,47.491918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.823678,25.399376,57.717253,60.285971,0.000000,0.000000,0.000000,0.000000,3.534358,4.611789,5.545608,1.455566,0.193094,0.017527,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.830994,proposed,0,-126.340000,54.885000,0.059171,-0.311430,0.280000,-0.165000,-0.220829,-0.146430,-12.594353,-14.424041,-0.823360,-14.424041,-12.594353,-0.250000,0.570000,-14,36,-14.423721,36.161631,-14.423721,36.161631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.131611,28.462336,66.891509,74.832358,0.000000,0.000000,0.000000,0.000000,4.143491,5.211563,5.550189,1.428159,0.181798,0.012850,0.505735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.840989,proposed,0,-126.340000,54.885000,-0.073437,-0.459902,0.150000,-0.305000,-0.223437,-0.154902,-13.753155,-14.119093,-0.823360,-14.119093,-13.753155,-0.200000,0.430000,-19,46,-19.080473,45.731608,-19.080473,45.731608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.610193,31.322523,71.180214,82.591428,0.000000,0.000000,0.000000,0.000000,4.387955,5.630371,5.540407,1.410987,0.148578,0.011933,0.500444,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.850989,proposed,0,-126.340000,54.885000,-0.215566,-0.606922,0.000000,-0.465000,-0.215566,-0.141922,-14.424041,-16.619667,-1.067318,-16.619667,-14.424041,-0.190000,0.390000,-24,72,-24.019880,72.031686,-24.019880,72.031686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.163956,33.877537,69.414740,79.728551,0.000000,0.000000,0.000000,0.000000,4.178928,5.676428,5.530058,1.442826,0.143000,0.012516,0.500286,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.861030,proposed,0,-126.340000,54.885000,-0.367621,-0.752877,-0.140000,-0.635000,-0.227621,-0.117877,-15.033937,-18.693313,0.030495,-18.693313,-15.033937,-0.200000,0.550000,-29,79,-29.126131,78.537287,-29.126131,78.537287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.511397,35.394802,66.540758,73.554072,0.000000,0.000000,0.000000,0.000000,3.962749,5.533304,5.529508,1.395527,0.144303,0.011439,0.500241,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.870993,proposed,0,-126.340000,54.885000,-0.527584,-0.895953,-0.290000,-0.815000,-0.237584,-0.080953,-15.216906,-19.120240,-0.884349,-19.120240,-15.216906,-0.240000,0.720000,-33,71,-32.972739,70.753971,-32.972739,70.753971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.054103,36.960491,66.853050,72.730644,0.000000,0.000000,0.000000,0.000000,3.933127,5.484994,5.535293,1.405201,0.172576,0.011844,0.500337,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.881150,proposed,0,-126.340000,54.885000,-0.699741,-1.039888,-0.440000,-0.985000,-0.259741,-0.054888,-16.253729,-15.887791,-0.518412,-15.887791,-16.253729,-0.290000,0.670000,-27,52,-27.441450,51.937819,-27.441450,51.937819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.723098,38.469752,67.269433,73.649244,0.000000,0.000000,0.000000,0.000000,4.020003,5.421403,5.551634,1.406371,0.191717,0.013776,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.891030,proposed,0,-126.340000,54.885000,-0.875768,-1.177937,-0.590000,-1.125000,-0.285768,-0.052937,-16.741646,-15.033937,-0.884349,-15.033937,-16.741646,-0.290000,0.600000,-33,52,-32.532326,51.585010,-32.532326,51.585010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.426341,40.609082,72.607479,81.978790,0.000000,0.000000,0.000000,0.000000,4.424537,5.694237,5.548781,1.408382,0.176385,0.014726,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.901145,proposed,0,-126.340000,54.885000,-1.064472,-1.317169,-0.770000,-1.265000,-0.294472,-0.052169,-17.717479,-14.667999,-1.067318,-14.667999,-17.717479,-0.300000,0.550000,-32,55,-31.822287,54.704399,-31.822287,54.704399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.479052,41.967826,70.159057,78.796604,0.000000,0.000000,0.000000,0.000000,4.308106,5.569112,5.548262,1.405832,0.188610,0.012550,0.500272,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.910998,proposed,0,-126.340000,54.885000,-1.256285,-1.450677,-0.940000,-1.405000,-0.316285,-0.045677,-18.876282,-15.521854,-1.372266,-15.521854,-18.876282,-0.320000,0.520000,-29,67,-28.995796,66.766741,-28.995796,66.766741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.614692,43.129584,69.855038,77.796671,0.000000,0.000000,0.000000,0.000000,4.352310,5.529915,5.548930,1.408347,0.187785,0.014641,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.920989,proposed,0,-126.340000,54.885000,-1.458539,-1.583836,-1.150000,-1.555000,-0.308539,-0.028836,-19.913105,-16.558677,-1.067318,-16.558677,-19.913105,-0.320000,0.520000,-27,79,-26.902628,79.044209,-26.902628,79.044209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.789493,44.012976,70.074382,76.881867,0.000000,0.000000,0.000000,0.000000,4.410320,5.563888,5.531607,1.404349,0.168727,0.012355,0.500411,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.931150,proposed,0,-126.340000,54.885000,-1.671917,-1.716899,-1.340000,-1.715000,-0.331917,-0.001899,-20.705970,-16.985604,-1.067318,-16.985604,-20.705970,-0.310000,0.580000,-31,82,-30.773543,81.785900,-30.773543,81.785900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.848426,44.556221,71.092812,77.264148,0.000000,0.000000,0.000000,0.000000,4.467566,5.656077,5.549889,1.413393,0.190929,0.013716,0.500463,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.941146,proposed,0,-126.340000,54.885000,-1.889058,-1.845422,-1.540000,-1.855000,-0.349058,0.009578,-21.254876,-15.216906,-1.372266,-15.216906,-21.254876,-0.300000,0.710000,-36,58,-35.795380,58.496019,-35.795380,58.496019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.017597,44.160036,70.293494,76.466346,0.000000,0.000000,0.000000,0.000000,4.362468,5.592439,5.558422,1.406510,0.186660,0.013323,0.500396,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.951144,proposed,0,-126.340000,54.885000,-2.113086,-1.971572,-1.760000,-1.975000,-0.353086,0.003428,-22.962585,-12.106436,-1.067318,-12.106436,-22.962585,-0.340000,0.650000,-22,39,-22.367950,39.231795,-22.367950,39.231795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.623173,43.875506,69.665283,79.152547,0.000000,0.000000,0.000000,0.000000,4.287868,5.502684,5.559427,1.408262,0.188716,0.013717,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.961151,proposed,0,-126.340000,54.885000,-2.343744,-2.095360,-1.990000,-2.085000,-0.353744,-0.010360,-24.365346,-11.557530,-1.250287,-11.557530,-24.365346,-0.320000,0.630000,-18,37,-17.505431,36.975405,-17.505431,36.975405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.325725,43.872212,77.117359,90.918637,0.000000,0.000000,0.000000,0.000000,4.785940,5.962093,5.558397,1.408826,0.176181,0.012308,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.971154,proposed,0,-126.340000,54.885000,-2.580386,-2.216606,-2.230000,-2.215000,-0.350386,-0.001606,-24.670294,-13.631176,-1.677214,-13.631176,-24.670294,-0.260000,0.430000,-28,75,-27.668961,75.026511,-27.668961,75.026511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.546578,44.682812,78.885856,94.288755,0.000000,0.000000,0.000000,0.000000,4.815518,6.288969,5.558873,1.408845,0.173406,0.013297,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.981147,proposed,0,-126.340000,54.885000,-2.822477,-2.335227,-2.480000,-2.345000,-0.342477,0.009773,-24.426336,-16.192739,-1.921172,-16.192739,-24.426336,-0.260000,0.560000,-37,89,-36.951300,89.101423,-36.951300,89.101423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.602673,43.619501,75.277909,87.443726,0.000000,0.000000,0.000000,0.000000,4.470555,6.367375,5.560074,1.411026,0.188010,0.013656,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.991141,proposed,0,-126.340000,54.885000,-3.069837,-2.451323,-2.720000,-2.495000,-0.349837,0.043677,-24.853263,-15.948781,-2.043152,-15.948781,-24.853263,-0.310000,0.690000,-34,81,-34.303219,81.116274,-34.303219,81.116274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.723544,42.393760,74.398662,85.776801,0.000000,0.000000,0.000000,0.000000,4.351796,6.305500,5.557963,1.410690,0.206999,0.014051,0.500664,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.001027,proposed,0,-126.340000,54.885000,-3.319290,-2.563669,-2.960000,-2.625000,-0.359290,0.061331,-26.012065,-12.167426,-1.616224,-12.167426,-26.012065,-0.290000,0.760000,-31,47,-31.033714,47.090042,-31.033714,47.090042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.978954,41.808847,77.632694,90.491295,0.000000,0.000000,0.000000,0.000000,4.583271,6.403034,5.550689,1.411320,0.187580,0.013402,0.500484,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.010990,proposed,0,-126.340000,54.885000,-3.575041,-2.674370,-3.250000,-2.715000,-0.325041,0.040630,-28.390660,-7.654195,-1.067318,-7.654195,-28.390660,-0.340000,0.760000,-3,10,-3.348424,9.926728,-3.348424,9.926728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.151255,40.245399,77.768511,94.774268,0.000000,0.000000,0.000000,0.000000,4.674367,6.196268,5.529979,1.400088,0.141436,0.012982,0.500351,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.021151,proposed,0,-126.340000,54.885000,-3.839968,-2.784691,-3.540000,-2.785000,-0.299968,0.000309,-29.366493,-7.593205,-1.860183,-7.593205,-29.366493,-0.240000,0.530000,-7,28,-6.980209,27.736416,-6.980209,27.736416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.597776,40.093302,82.910340,106.037406,0.000000,0.000000,0.000000,0.000000,5.155812,6.554742,5.549126,1.410043,0.177669,0.012184,0.500465,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.031150,proposed,0,-126.340000,54.885000,-4.104201,-2.890702,-3.810000,-2.875000,-0.294201,-0.015702,-29.976389,-11.191592,-2.165131,-11.191592,-29.976389,-0.160000,0.260000,-17,73,-16.737920,83.414936,-16.737920,83.414936,0.000000,-10.678520,0.000000,64.000000,0.000000,0.000000,-41.651250,40.379160,80.802038,105.651693,0.000000,0.000000,0.000000,0.000000,5.210274,7.077008,5.560543,1.411930,0.190798,0.013639,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.041140,proposed,0,-126.340000,54.885000,-4.371250,-2.994119,-4.100000,-3.005000,-0.271250,0.010881,-29.122535,-15.277895,-2.470079,-15.277895,-29.122535,-0.160000,0.460000,-29,105,-29.437850,104.818556,-29.437850,104.818556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.931804,39.416361,80.185637,101.170073,0.000000,0.000000,0.000000,0.000000,5.745404,7.313226,5.559422,1.411978,0.214990,0.013548,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.051018,proposed,0,-126.340000,54.885000,-4.637864,-3.093954,-4.380000,-3.145000,-0.257864,0.051046,-29.305504,-14.850968,-1.616224,-14.850968,-29.305504,-0.150000,0.710000,-34,86,-33.666210,85.706924,-33.666210,85.706924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.935440,37.054962,85.043155,107.630617,0.000000,0.000000,0.000000,0.000000,6.225624,7.386997,5.540670,1.402857,0.405177,0.013128,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.061172,proposed,0,-126.340000,54.885000,-4.914139,-3.194115,-4.680000,-3.245000,-0.234139,0.050885,-29.488473,-8.995966,-1.982162,-8.995966,-29.488473,-0.290000,0.820000,-14,41,-13.661802,29.114617,-13.661802,29.114617,0.000000,11.592307,0.000000,64.000000,0.000000,0.000000,-20.747863,34.938455,86.567106,108.623182,0.000000,0.000000,0.000000,0.000000,6.293775,7.374681,5.556847,1.410077,0.205729,0.013537,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.071150,proposed,0,-126.340000,54.885000,-5.187290,-3.290133,-4.970000,-3.295000,-0.217290,0.004867,-30.830244,-2.653048,-1.799193,-2.653048,-30.830244,-0.260000,0.640000,-2,-4,-1.820786,-9.157519,-1.820786,-9.157519,0.000000,4.864443,0.000000,64.000000,0.000000,0.000000,-21.374047,32.241149,85.104594,111.688848,0.000000,0.000000,0.000000,0.000000,5.751910,7.049698,5.558473,1.412391,0.176092,0.013279,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.081023,proposed,0,-126.340000,54.885000,-5.458761,-3.382853,-5.280000,-3.305000,-0.178761,-0.077853,-30.647275,-1.372266,-2.714037,-1.372266,-30.647275,-0.190000,0.310000,-8,4,-8.293320,3.825963,-8.293320,3.825963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.854501,30.446664,83.655378,110.245513,0.000000,0.000000,0.000000,0.000000,5.501128,6.769096,5.539201,1.409172,0.151940,0.015678,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.091140,proposed,0,-126.340000,54.885000,-5.737690,-3.475556,-5.570000,-3.345000,-0.167690,-0.130556,-29.183525,-6.495393,-1.494245,-6.495393,-29.183525,-0.140000,0.140000,-30,49,-30.452317,59.065178,-30.452317,59.065178,0.000000,-10.239215,0.000000,64.000000,0.000000,0.000000,-15.317520,29.238874,90.555893,111.692252,0.000000,0.000000,0.000000,0.000000,6.219063,7.309459,5.556811,1.434875,0.177919,0.014899,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.101143,proposed,0,-126.340000,54.885000,-6.013759,-3.564983,-5.850000,-3.445000,-0.163759,-0.119983,-27.353837,-13.875134,-1.982162,-13.875134,-27.353837,-0.180000,0.240000,-47,94,-47.345071,106.445739,-47.345071,106.445739,0.000000,-12.619777,0.000000,64.000000,0.000000,0.000000,-6.741155,27.923583,94.052517,112.862039,0.000000,0.000000,0.000000,0.000000,6.655226,7.696112,5.558234,1.412325,0.223115,0.013215,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.111140,proposed,0,-126.340000,54.885000,-6.289469,-3.652204,-6.110000,-3.585000,-0.179469,-0.067204,-26.743941,-16.497687,-1.738204,-16.497687,-26.743941,-0.310000,0.560000,-41,106,-40.929242,106.038764,-40.929242,106.038764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.412343,26.697291,96.244589,120.511952,0.000000,0.000000,0.000000,0.000000,6.927649,7.995467,5.556520,1.411784,0.225731,0.014029,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.121142,proposed,0,-126.340000,54.885000,-6.564674,-3.737393,-6.380000,-3.715000,-0.184674,-0.022393,-27.475816,-12.594353,-1.860183,-12.594353,-27.475816,-0.380000,0.820000,-24,65,-23.602301,64.754645,-23.602301,64.754645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.416269,27.585926,101.833023,130.550927,0.000000,0.000000,0.000000,0.000000,7.259469,8.859990,5.557019,1.413680,0.286790,0.012988,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.131000,proposed,0,-126.340000,54.885000,-6.834853,-3.819403,-6.660000,-3.785000,-0.174853,-0.034403,-28.512639,-5.275601,-2.165131,-5.275601,-28.512639,-0.350000,0.770000,-11,20,-11.003822,7.142679,-11.003822,7.142679,0.000000,12.611966,0.000000,64.000000,0.000000,0.000000,-3.533511,29.401567,103.322407,136.000902,0.000000,0.000000,0.000000,0.000000,6.933908,8.804441,5.578955,1.461951,0.203063,0.019754,0.500524,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.140993,proposed,0,-126.340000,54.885000,-7.107177,-3.900629,-6.950000,-3.805000,-0.157177,-0.095629,-29.122535,-0.640391,-2.653048,-0.640391,-29.122535,-0.260000,0.490000,-10,-11,-9.792366,-10.639722,-9.792366,-10.639722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.311841,28.526752,91.439129,122.100993,0.000000,0.000000,0.000000,0.000000,5.840197,7.552395,5.545592,1.612357,0.212725,0.024774,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.151002,proposed,0,-126.340000,54.885000,-7.377967,-3.980157,-7.230000,-3.815000,-0.147967,-0.165157,-27.780764,-1.311276,-2.531068,-1.311276,-27.780764,-0.210000,0.180000,-25,18,-24.933892,17.653218,-24.933892,17.653218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.103842,26.940468,86.552430,114.240682,0.000000,0.000000,0.000000,0.000000,5.636294,7.058336,5.580112,1.471399,0.199269,0.017276,0.500927,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.161024,proposed,0,-126.340000,54.885000,-7.646691,-4.058046,-7.500000,-3.865000,-0.146691,-0.193046,-25.646128,-8.812998,-1.799193,-8.812998,-25.646128,-0.230000,0.100000,-44,63,-44.072853,86.368684,-44.072853,86.368684,0.000000,-23.715466,0.000000,64.000000,0.000000,0.000000,1.768871,25.891636,89.983991,111.151359,0.000000,0.000000,0.000000,0.000000,6.061749,7.509074,5.548935,1.779468,0.263732,0.038724,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.170995,proposed,0,-126.340000,54.885000,-7.911235,-4.133902,-7.740000,-3.985000,-0.171235,-0.148902,-24.609304,-16.558677,-2.226120,-16.558677,-24.609304,-0.300000,0.310000,-50,106,-49.708077,106.265637,-49.708077,106.265637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.856680,24.865612,92.885116,116.247429,0.000000,0.000000,0.000000,0.000000,6.402032,7.764730,5.556449,1.477409,0.248935,0.017696,0.502320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.181028,proposed,0,-126.340000,54.885000,-8.174127,-4.208666,-7.990000,-4.135000,-0.184127,-0.073666,-24.609304,-16.802635,-2.043152,-16.802635,-24.609304,-0.420000,0.670000,-34,106,-34.374673,105.781996,-34.374673,105.781996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.009614,24.989246,97.101241,125.338424,0.000000,0.000000,0.000000,0.000000,6.764779,8.376543,5.551979,1.458317,0.291293,0.013812,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.191035,proposed,0,-126.340000,54.885000,-8.432704,-4.281789,-8.240000,-4.255000,-0.192704,-0.026789,-26.499982,-11.130602,-2.409089,-11.130602,-26.499982,-0.440000,0.870000,-10,61,-9.628133,54.520048,-9.628133,54.520048,0.000000,6.261948,0.000000,64.000000,0.000000,0.000000,13.722484,28.328754,102.736967,133.665323,0.000000,0.000000,0.000000,0.000000,7.028353,9.136157,5.539496,1.426446,0.246505,0.013709,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.201025,proposed,0,-126.340000,54.885000,-8.686834,-4.353449,-8.510000,-4.305000,-0.176834,-0.048449,-27.353837,-3.018985,-2.470079,-3.018985,-27.353837,-0.310000,0.790000,-8,16,-7.914280,-8.719339,-7.914280,-8.719339,0.000000,24.501335,0.000000,64.000000,0.000000,0.000000,10.076835,30.666258,98.112245,132.005002,0.000000,0.000000,0.000000,0.000000,6.341175,8.313052,5.537896,1.420282,0.149355,0.014317,0.500456,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.211153,proposed,0,-126.340000,54.885000,-8.939943,-4.424818,-8.780000,-4.315000,-0.159943,-0.109818,-27.414826,1.006328,-1.555235,1.006328,-27.414826,-0.220000,0.460000,-11,-17,-11.262712,-17.018857,-11.262712,-17.018857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.147695,28.206518,91.601952,117.854776,0.000000,0.000000,0.000000,0.000000,5.922121,7.188826,5.557152,1.416352,0.177846,0.013916,0.500866,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.221038,proposed,0,-126.340000,54.885000,-9.182304,-4.493358,-9.030000,-4.315000,-0.152304,-0.178358,-25.402169,-1.555235,-1.616224,-1.555235,-25.402169,-0.200000,0.120000,-28,28,-28.336711,29.118614,-28.336711,29.118614,0.000000,-1.137471,0.000000,64.000000,0.000000,0.000000,14.872473,25.431049,92.279626,112.824605,0.000000,0.000000,0.000000,0.000000,5.983317,6.911573,5.549329,1.417049,0.182020,0.014283,0.500356,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.230989,proposed,0,-126.340000,54.885000,-9.421218,-4.561325,-9.280000,-4.365000,-0.141218,-0.196325,-23.023575,-9.361904,-2.470079,-9.361904,-23.023575,-0.190000,0.140000,-51,73,-50.807676,92.975959,-50.807676,92.975959,0.000000,-19.994817,0.000000,64.000000,0.000000,0.000000,23.088960,22.070643,94.972572,112.195321,0.000000,0.000000,0.000000,0.000000,6.394635,7.305413,5.540024,1.404583,0.155213,0.013330,0.500518,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.241024,proposed,0,-126.340000,54.885000,-9.656695,-4.628928,-9.500000,-4.475000,-0.156695,-0.153928,-22.169720,-14.972947,-2.409089,-14.972947,-22.169720,-0.340000,0.380000,-41,106,-40.868081,106.181942,-40.868081,106.181942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.285259,18.267765,94.623171,117.820633,0.000000,0.000000,0.000000,0.000000,6.496875,7.313243,5.538878,1.404674,0.207704,0.013128,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.251143,proposed,0,-126.340000,54.885000,-9.888313,-4.696260,-9.730000,-4.615000,-0.158313,-0.081260,-23.023575,-15.155916,-2.104141,-15.155916,-23.023575,-0.420000,0.680000,-18,106,-18.396040,105.861973,-18.396040,105.861973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.690557,18.118184,98.243159,123.835088,0.000000,0.000000,0.000000,0.000000,6.759925,8.085142,5.557408,1.415804,0.301851,0.013864,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.261149,proposed,0,-126.340000,54.885000,-10.111271,-4.762112,-9.970000,-4.725000,-0.141271,-0.037112,-24.609304,-9.422894,-1.982162,-9.422894,-24.609304,-0.370000,0.900000,0,61,-0.394195,42.326208,-0.394195,42.326208,0.000000,18.535765,0.000000,64.000000,0.000000,0.000000,31.516568,21.007023,100.798070,124.559532,0.000000,0.000000,0.000000,0.000000,6.798884,8.382841,5.556968,1.435963,0.320974,0.013963,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.270990,proposed,0,-126.340000,54.885000,-10.324371,-4.826264,-10.210000,-4.755000,-0.114371,-0.071264,-25.280190,-1.189297,-1.921172,-1.189297,-25.280190,-0.200000,0.800000,-4,16,-3.652962,-21.197325,-3.652962,-21.197325,0.000000,37.059298,0.000000,64.000000,0.000000,0.000000,29.470304,21.582402,96.061945,118.091618,0.000000,0.000000,0.000000,0.000000,6.297946,7.337631,5.539583,1.406705,0.153326,0.014177,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.281217,proposed,0,-126.340000,54.885000,-10.539112,-4.892403,-10.460000,-4.735000,-0.079112,-0.157403,-24.060398,3.262944,-2.043152,3.262944,-24.060398,-0.130000,0.470000,-13,-29,-13.010824,-35.184298,-13.010824,-35.184298,0.000000,6.046271,0.000000,64.000000,0.000000,0.000000,31.809586,16.725007,93.387618,104.301143,0.000000,0.000000,0.000000,0.000000,6.116909,6.404069,5.556722,1.413762,0.178371,0.013634,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.291147,proposed,0,-126.340000,54.885000,-10.740816,-4.956199,-10.690000,-4.725000,-0.050816,-0.231199,-22.108731,-0.030495,-2.409089,-0.030495,-22.108731,-0.150000,0.180000,-22,11,-21.889601,11.025573,-21.889601,11.025573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.356218,13.021392,96.770908,105.130447,0.000000,0.000000,0.000000,0.000000,6.338263,6.322390,5.556404,1.416365,0.174218,0.012704,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.301151,proposed,0,-126.340000,54.885000,-10.937034,-5.020147,-10.900000,-4.775000,-0.037034,-0.245147,-20.705970,-9.117946,-2.043152,-9.117946,-20.705970,-0.110000,0.030000,-37,56,-37.093950,100.342457,-37.093950,100.342457,0.000000,-44.316884,0.000000,64.000000,0.000000,0.000000,43.815129,10.589034,100.881181,109.809000,0.000000,0.000000,0.000000,0.000000,6.735449,7.007556,5.555671,1.415934,0.199463,0.014300,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.311145,proposed,0,-126.340000,54.885000,-11.125851,-5.083799,-11.100000,-4.895000,-0.025851,-0.188799,-19.242219,-17.107583,-2.287110,-17.107583,-19.242219,-0.220000,0.240000,-33,101,-32.974200,106.342986,-32.974200,106.342986,0.000000,-5.317413,0.000000,64.000000,0.000000,0.000000,48.972649,8.608592,99.682655,114.793505,0.000000,0.000000,0.000000,0.000000,6.750688,7.165185,5.556866,1.547956,0.259612,0.022183,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.320998,proposed,0,-126.340000,54.885000,-11.304779,-5.146411,-11.280000,-5.075000,-0.024779,-0.071411,-18.876282,-20.462012,-2.226120,-20.462012,-18.876282,-0.310000,0.560000,-19,106,-19.237364,105.897680,-19.237364,105.897680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.383896,9.599278,104.606390,123.163909,0.000000,0.000000,0.000000,0.000000,7.212360,7.972251,5.551938,1.654825,0.276749,0.024415,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.331022,proposed,0,-126.340000,54.885000,-11.479320,-5.210060,-11.460000,-5.245000,-0.019320,0.034940,-19.181230,-17.656490,-1.982162,-17.656490,-19.181230,-0.280000,0.850000,-12,106,-11.591506,105.539791,-11.591506,105.539791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.669530,15.191551,112.276158,129.891153,0.000000,0.000000,0.000000,0.000000,7.759821,8.772714,5.556238,1.585254,0.332418,0.023194,0.504827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.341024,proposed,0,-126.340000,54.885000,-11.645797,-5.273597,-11.650000,-5.365000,0.004203,0.091403,-18.449355,-9.422894,-2.653048,-9.422894,-18.449355,-0.210000,0.960000,-14,61,-14.453537,46.701576,-14.453537,46.701576,0.000000,13.838215,0.000000,64.000000,0.000000,0.000000,47.834936,18.893240,109.407881,125.783449,0.000000,0.000000,0.000000,0.000000,7.480559,8.339668,5.556194,1.450585,0.335330,0.019857,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.350995,proposed,0,-126.340000,54.885000,-11.803992,-5.337035,-11.840000,-5.405000,0.036008,0.067965,-17.778469,-1.006328,-2.287110,-1.006328,-17.778469,-0.200000,0.980000,-10,16,-9.991172,-27.748993,-9.991172,-27.748993,0.000000,43.288784,0.000000,64.000000,0.000000,0.000000,49.814327,16.118291,104.608207,113.547283,0.000000,0.000000,0.000000,0.000000,7.069342,6.996001,5.543717,1.662466,0.197451,0.022470,0.500697,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.360993,proposed,0,-126.340000,54.885000,-11.954764,-5.400828,-11.990000,-5.385000,0.035236,-0.015828,-16.680656,3.445913,-1.677214,3.445913,-16.680656,-0.160000,0.490000,-15,-26,-14.806680,-26.062453,-14.806680,-26.062453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.821907,8.459067,98.974381,110.217670,0.000000,0.000000,0.000000,0.000000,6.479866,6.846312,5.553546,1.513806,0.194924,0.026857,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.370995,proposed,0,-126.340000,54.885000,-12.097641,-5.464893,-12.150000,-5.355000,0.052359,-0.109893,-15.887791,0.945339,-1.067318,0.945339,-15.887791,-0.150000,0.180000,-15,14,-15.367842,14.450083,-15.367842,14.450083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.832450,2.667785,101.777277,110.147177,0.000000,0.000000,0.000000,0.000000,6.619562,6.802523,5.562176,1.441228,0.207426,0.018431,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.381029,proposed,0,-126.340000,54.885000,-12.232923,-5.529472,-12.300000,-5.405000,0.067077,-0.124472,-13.814145,-8.447060,-1.799193,-8.447060,-13.814145,-0.160000,0.060000,-27,59,-27.095644,103.909996,-27.095644,103.909996,0.000000,-44.459912,0.000000,64.000000,0.000000,0.000000,51.584862,-1.429781,104.699278,115.007301,0.000000,0.000000,0.000000,0.000000,6.873152,6.825013,5.546229,1.432085,0.207222,0.017477,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.391020,proposed,0,-126.340000,54.885000,-12.359583,-5.594141,-12.430000,-5.525000,0.070417,-0.069141,-12.228415,-16.802635,-1.799193,-16.802635,-12.228415,-0.190000,0.260000,-33,104,-32.985221,106.344945,-32.985221,106.344945,0.000000,-1.894862,0.000000,64.000000,0.000000,0.000000,53.080125,-3.687555,100.544811,114.756665,0.000000,0.000000,0.000000,0.000000,6.759325,6.834749,5.543464,1.449002,0.203029,0.018365,0.588206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.400991,proposed,0,-126.340000,54.885000,-12.477985,-5.659104,-12.550000,-5.695000,0.072015,0.035896,-11.069613,-19.303209,-1.738204,-19.303209,-11.069613,-0.270000,0.680000,-27,106,-27.143774,106.048094,-27.143774,106.048094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.620096,-3.881882,101.201936,120.336573,0.000000,0.000000,0.000000,0.000000,6.999173,7.304860,5.545481,1.427975,0.382132,0.016095,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.411021,proposed,0,-126.340000,54.885000,-12.589014,-5.724916,-12.670000,-5.865000,0.080986,0.140084,-11.679509,-15.765812,-1.982162,-15.765812,-11.679509,-0.280000,0.880000,-11,106,-11.155499,106.119473,-11.155499,106.119473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.091377,-0.688497,103.254382,118.994862,0.000000,0.000000,0.000000,0.000000,7.162005,7.651749,5.554519,1.649873,0.368589,0.031118,0.500982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.421024,proposed,0,-126.340000,54.885000,-12.691703,-5.791054,-12.790000,-5.975000,0.098297,0.183946,-11.984457,-8.081122,-1.189297,-8.081122,-11.984457,-0.230000,0.980000,-2,61,-2.242961,44.044199,-2.242961,44.044199,0.000000,17.075274,0.000000,64.000000,0.000000,0.000000,49.056626,2.352832,99.632989,111.142280,0.000000,0.000000,0.000000,0.000000,6.736657,7.273230,5.554761,1.543834,0.325721,0.020134,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.430993,proposed,0,-126.340000,54.885000,-12.786098,-5.857500,-12.900000,-6.005000,0.113902,0.147500,-10.947634,0.274453,-1.189297,0.274453,-10.947634,-0.140000,0.830000,-10,16,-10.222940,-16.771484,-10.222940,-16.771484,0.000000,32.890957,0.000000,64.000000,0.000000,0.000000,46.819444,2.115288,96.599397,103.638473,0.000000,0.000000,0.000000,0.000000,6.394349,6.399565,5.556347,1.479568,0.194807,0.017729,0.500600,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.441026,proposed,0,-126.340000,54.885000,-12.873158,-5.924942,-12.990000,-5.975000,0.116842,0.050058,-9.483883,3.445913,-1.250287,3.445913,-9.483883,-0.090000,0.500000,-21,-22,-21.390308,-22.440622,-21.390308,-22.440622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.481711,-2.120845,94.993235,99.909773,0.000000,0.000000,0.000000,0.000000,6.321092,6.188168,5.548827,1.490229,0.191869,0.022532,0.500893,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.450994,proposed,0,-126.340000,54.885000,-12.951834,-5.992525,-13.080000,-5.955000,0.128166,-0.037525,-7.288257,-0.152474,-0.152474,-0.152474,-7.288257,-0.130000,0.150000,-29,23,-29.395318,29.720955,-29.395318,29.720955,0.000000,-7.161577,0.000000,64.000000,0.000000,0.000000,49.189121,-4.787699,99.250810,103.347817,0.000000,0.000000,0.000000,0.000000,6.580943,6.365131,5.552636,1.502608,0.179676,0.018631,0.500387,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.461024,proposed,0,-126.340000,54.885000,-13.023228,-6.061120,-13.130000,-6.015000,0.106772,-0.046120,-4.909663,-9.117946,-0.762370,-9.117946,-4.909663,-0.200000,0.110000,-40,68,-39.771214,106.478032,-39.771214,106.478032,0.000000,-38.918654,0.000000,64.000000,0.000000,0.000000,50.242397,-7.421974,101.346425,112.253847,0.000000,0.000000,0.000000,0.000000,6.788728,6.616649,5.552308,1.445724,0.224621,0.018423,0.500560,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.471019,proposed,0,-126.340000,54.885000,-13.086731,-6.130077,-13.180000,-6.135000,0.093269,0.004923,-3.811850,-16.253729,-0.945339,-16.253729,-3.811850,-0.300000,0.350000,-33,106,-33.491710,106.424775,-33.491710,106.424775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.711917,-8.932021,96.152501,113.256108,0.000000,0.000000,0.000000,0.000000,6.526061,6.630985,5.555933,1.480411,0.229580,0.019240,0.505521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.481026,proposed,0,-126.340000,54.885000,-13.142788,-6.199706,-13.220000,-6.295000,0.077212,0.095294,-4.299767,-17.534511,-0.762370,-17.534511,-4.299767,-0.340000,0.700000,-19,106,-18.555997,106.150254,-18.555997,106.150254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.429737,-7.977424,98.219403,118.416276,0.000000,0.000000,0.000000,0.000000,6.708209,7.205876,5.560866,1.819319,0.811072,0.037048,0.501197,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.490994,proposed,0,-126.340000,54.885000,-13.191290,-6.269649,-13.260000,-6.435000,0.068710,0.165351,-4.543725,-13.509197,-0.884349,-13.509197,-4.543725,-0.290000,0.910000,-14,90,-13.695077,90.126000,-13.695077,90.126000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.292026,-3.609594,98.594487,113.833875,0.000000,0.000000,0.000000,0.000000,6.686547,7.434608,5.563338,1.610435,0.347316,0.022902,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.500993,proposed,0,-126.340000,54.885000,-13.232737,-6.340378,-13.300000,-6.525000,0.067263,0.184622,-4.848673,-5.763517,-0.457422,-5.763517,-4.848673,-0.210000,0.930000,-11,45,-11.403343,23.778473,-11.403343,23.778473,0.000000,21.347527,0.000000,64.000000,0.000000,0.000000,38.191007,-0.455893,90.496425,100.579904,0.000000,0.000000,0.000000,0.000000,6.127514,6.587738,5.769392,1.797561,0.306790,0.037754,0.500658,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008423,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.511000,proposed,0,-126.340000,54.885000,-13.267154,-6.411699,-13.340000,-6.545000,0.072846,0.133301,-3.262944,0.823360,-0.579401,0.823360,-3.262944,-0.160000,0.730000,-21,0,-21.490456,-18.701583,-21.490456,-18.701583,0.000000,18.827583,0.000000,64.000000,0.000000,0.000000,35.141632,-1.597207,83.761369,90.744336,0.000000,0.000000,0.000000,0.000000,5.603524,5.705566,5.573232,1.655060,0.219460,0.021336,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.520995,proposed,0,-126.340000,54.885000,-13.294658,-6.483448,-13.360000,-6.525000,0.065342,0.041552,-1.555235,2.409089,0.213464,2.409089,-1.555235,-0.160000,0.380000,-30,-9,-30.221728,-9.050600,-30.221728,-9.050600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.786374,-4.854335,85.201110,91.238749,0.000000,0.000000,0.000000,0.000000,5.729669,5.754064,5.563311,1.831963,0.276477,0.040426,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.531235,proposed,0,-126.340000,54.885000,-13.315912,-6.557451,-13.360000,-6.535000,0.044088,-0.022451,0.396432,-3.628881,-0.579401,-3.628881,0.396432,-0.220000,0.120000,-37,36,-37.350945,58.531093,-37.350945,58.531093,0.000000,-22.581694,0.000000,64.000000,0.000000,0.000000,33.155091,-7.052016,90.408282,97.990760,0.000000,0.000000,0.000000,0.000000,6.094410,5.967887,5.576771,1.650471,0.246113,0.033835,0.501017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.540998,proposed,0,-126.340000,54.885000,-13.329840,-6.628406,-13.360000,-6.615000,0.030160,-0.013406,0.335443,-11.435550,0.213464,-11.435550,0.335443,-0.290000,0.160000,-26,81,-26.023293,106.937736,-26.023293,106.937736,0.000000,-25.988337,0.000000,64.000000,0.000000,0.000000,31.657684,-8.822432,88.794295,103.613976,0.000000,0.000000,0.000000,0.000000,6.024071,6.161390,5.568413,1.717281,0.264586,0.029500,0.500586,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.550992,proposed,0,-126.340000,54.885000,-13.337899,-6.701415,-13.350000,-6.755000,0.012101,0.053585,0.884349,-17.290552,-0.579401,-17.290552,0.884349,-0.300000,0.450000,-25,107,-25.332556,106.855681,-25.332556,106.855681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.834612,-7.317244,88.091467,105.156381,0.000000,0.000000,0.000000,0.000000,6.038702,6.673842,5.551530,1.480078,0.230376,0.019558,0.500327,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.560993,proposed,0,-126.340000,54.885000,-13.339900,-6.774778,-13.340000,-6.915000,0.000100,0.140222,0.396432,-16.558677,-0.091484,-16.558677,0.396432,-0.270000,0.770000,-20,107,-19.586439,106.625228,-19.586439,106.625228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.712333,-4.619545,91.855318,109.488191,0.000000,0.000000,0.000000,0.000000,6.425606,7.042716,5.552997,1.463822,0.292278,0.021699,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.571023,proposed,0,-126.340000,54.885000,-13.336038,-6.848596,-13.330000,-7.035000,-0.006038,0.186404,0.274453,-10.154769,0.030495,-10.154769,0.274453,-0.240000,0.930000,-14,62,-13.931096,58.729586,-13.931096,58.729586,0.000000,2.895642,0.000000,64.000000,0.000000,0.000000,16.384215,-1.965036,89.543011,105.233170,0.000000,0.000000,0.000000,0.000000,6.267212,6.829818,5.554323,1.486235,0.339358,0.022430,0.500715,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.581026,proposed,0,-126.340000,54.885000,-13.326562,-6.922388,-13.320000,-7.085000,-0.006562,0.162612,0.152474,-1.677214,0.457422,-1.677214,0.152474,-0.200000,0.820000,-8,17,-8.266925,-5.289994,-8.266925,-5.289994,0.000000,21.915222,0.000000,64.000000,0.000000,0.000000,10.979441,-0.884342,83.799977,95.258199,0.000000,0.000000,0.000000,0.000000,5.785469,6.032243,5.553643,1.706467,0.232942,0.029637,0.500724,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.590995,proposed,0,-126.340000,54.885000,-13.311764,-6.996005,-13.320000,-7.075000,0.008236,0.078995,0.213464,3.445913,0.091484,3.445913,0.213464,-0.160000,0.510000,-3,-27,-3.343626,-27.077279,-3.343626,-27.077279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.203302,-3.144528,78.524255,86.741668,0.000000,0.000000,0.000000,0.000000,5.317685,5.639312,5.573289,1.787798,0.238723,0.041965,0.501344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.602753,proposed,0,-126.340000,54.885000,-13.287760,-7.082823,-13.300000,-7.055000,0.012240,-0.027823,2.104141,0.701380,-0.030495,0.701380,2.104141,-0.090000,0.130000,-21,18,-21.182468,19.231463,-21.182468,19.231463,0.000000,-1.308743,0.000000,64.000000,0.000000,0.000000,-2.150676,-4.239978,81.566296,90.919179,0.000000,0.000000,0.000000,0.000000,5.516021,5.646618,5.627163,1.783985,0.259430,0.036067,0.501207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.611013,proposed,0,-126.340000,54.885000,-13.266855,-7.143731,-13.260000,-7.095000,-0.006855,-0.048731,2.957996,-7.410237,1.189297,-7.410237,2.957996,-0.100000,0.020000,-28,63,-28.083600,97.220635,-28.083600,97.220635,0.000000,-34.297914,0.000000,64.000000,0.000000,0.000000,-4.750339,-6.736640,84.696100,95.613259,0.000000,0.000000,0.000000,0.000000,6.002418,5.868110,7.071054,1.740445,0.255210,0.034014,0.500964,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.621076,proposed,0,-126.340000,54.885000,-13.237109,-7.217737,-13.230000,-7.195000,-0.007109,-0.022737,4.360757,-14.607010,0.335443,-14.607010,4.360757,-0.170000,0.220000,-29,107,-28.529659,107.133247,-28.529659,107.133247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.549320,-8.013040,82.772381,99.938958,0.000000,0.000000,0.000000,0.000000,5.952158,6.120968,5.563940,1.766980,0.281815,0.049007,0.504796,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.631089,proposed,0,-126.340000,54.885000,-13.203072,-7.291078,-13.180000,-7.345000,-0.023072,0.053922,3.994819,-17.473521,-0.335443,-17.473521,3.994819,-0.240000,0.630000,-13,107,-13.381528,106.512245,-13.381528,106.512245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.825968,-7.491394,88.440454,111.611932,0.000000,0.000000,0.000000,0.000000,6.417381,6.928630,5.581750,1.781017,0.372533,0.037386,0.500974,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008286,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.641082,proposed,0,-126.340000,54.885000,-13.164933,-7.363858,-13.140000,-7.475000,-0.024933,0.111142,2.531068,-11.557530,-0.091484,-11.557530,2.531068,-0.220000,0.890000,6,70,5.709287,69.962779,5.709287,69.962779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.236595,-3.765734,90.590159,110.413758,0.000000,0.000000,0.000000,0.000000,6.501145,7.330440,5.588621,1.767316,0.431048,0.056440,0.501878,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008357,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.651085,proposed,0,-126.340000,54.885000,-13.122828,-7.436181,-13.120000,-7.525000,-0.002828,0.088819,2.104141,-1.799193,0.640391,-1.799193,2.104141,-0.120000,0.850000,10,25,9.502808,-11.166353,9.502808,-11.166353,0.000000,36.129132,0.000000,64.000000,0.000000,0.000000,-33.691001,0.805963,85.175850,103.252421,0.000000,0.000000,0.000000,0.000000,5.847791,6.697746,5.583935,1.793030,0.286110,0.032530,0.500812,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.661118,proposed,0,-126.340000,54.885000,-13.076892,-7.508065,-13.090000,-7.515000,0.013108,0.006935,2.409089,4.970653,0.579401,4.970653,2.409089,-0.050000,0.560000,8,-20,7.655663,-48.673271,7.655663,-48.673271,0.000000,28.636050,0.000000,64.000000,0.000000,0.000000,-40.895367,1.365812,77.470099,91.525148,0.000000,0.000000,0.000000,0.000000,5.331492,5.680532,5.562463,1.628239,0.241408,0.021085,0.500957,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.671076,proposed,0,-126.340000,54.885000,-13.027862,-7.578645,-13.060000,-7.475000,0.032138,-0.103645,3.750861,4.604715,0.335443,4.604715,3.750861,-0.020000,0.240000,-2,-27,-1.865591,-26.896246,-1.865591,-26.896246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.687107,0.227058,76.954333,87.596348,0.000000,0.000000,0.000000,0.000000,5.316861,5.395926,5.560570,1.492948,0.207499,0.017198,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.681107,proposed,0,-126.340000,54.885000,-12.975252,-7.648828,-13.020000,-7.455000,0.044748,-0.193828,3.811850,-1.860183,0.884349,-1.860183,3.811850,-0.010000,0.020000,-2,18,-2.232218,39.351070,-2.232218,39.351070,0.000000,-21.247316,0.000000,64.000000,0.000000,0.000000,-45.200344,-0.706715,83.842489,90.049923,0.000000,0.000000,0.000000,0.000000,5.914789,5.828509,5.554058,1.761013,0.231115,0.030787,0.501181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.691077,proposed,0,-126.340000,54.885000,-12.919980,-7.717557,-12.960000,-7.525000,0.040020,-0.192557,4.299767,-10.947634,0.579401,-10.947634,4.299767,-0.020000,0.010000,-5,63,-5.450066,107.633292,-5.450066,107.633292,0.000000,-44.529538,0.000000,64.000000,0.000000,0.000000,-46.987262,-0.590575,81.775784,90.539624,0.000000,0.000000,0.000000,0.000000,5.834567,6.128182,5.560728,1.541443,0.268268,0.018038,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.701110,proposed,0,-126.340000,54.885000,-12.861585,-7.785543,-12.900000,-7.665000,0.038415,-0.120543,5.824507,-18.144407,0.518412,-18.144407,5.824507,-0.030000,0.220000,-16,108,-15.765077,107.540982,-15.765077,107.540982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.723644,1.881544,79.975727,92.274766,0.000000,0.000000,0.000000,0.000000,5.866213,6.455430,5.555506,1.462481,0.262193,0.019387,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.711111,proposed,0,-126.340000,54.885000,-12.800818,-7.852008,-12.840000,-7.855000,0.039182,0.002992,6.617372,-18.632323,0.945339,-18.632323,6.617372,-0.050000,0.650000,-19,107,-18.637704,106.880177,-18.637704,106.880177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.051814,4.489966,86.777087,104.695930,0.000000,0.000000,0.000000,0.000000,6.471604,7.132509,5.551013,1.615433,0.355337,0.023154,0.501057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.721110,proposed,0,-126.340000,54.885000,-12.737727,-7.917007,-12.760000,-7.995000,0.022273,0.077993,6.678361,-11.984457,0.640391,-11.984457,6.678361,-0.080000,0.900000,-11,74,-10.907806,73.637058,-10.907806,73.637058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.772114,8.191058,92.830252,108.130012,0.000000,0.000000,0.000000,0.000000,6.623765,7.501052,5.560921,1.743658,0.460490,0.032397,0.501030,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008312,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.731080,proposed,0,-126.340000,54.885000,-12.672697,-7.980227,-12.700000,-8.055000,0.027303,0.074773,5.092632,-1.677214,1.067318,-1.677214,5.092632,-0.120000,0.870000,17,29,17.060643,-9.276224,17.060643,-9.276224,0.000000,37.913282,0.000000,64.000000,0.000000,0.000000,-68.836736,11.525272,91.708134,105.800484,0.000000,0.000000,0.000000,0.000000,5.956536,7.023030,5.587630,1.837512,0.290352,0.038198,0.508821,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008274,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.741086,proposed,0,-126.340000,54.885000,-12.605482,-8.041949,-12.640000,-8.035000,0.034518,-0.006949,4.421746,5.702528,0.823360,5.702528,4.421746,-0.070000,0.610000,25,-16,25.329523,-53.294778,25.329523,-53.294778,0.000000,36.931835,0.000000,64.000000,0.000000,0.000000,-75.507036,12.196069,87.616304,102.140319,0.000000,0.000000,0.000000,0.000000,5.381998,6.334990,5.595674,1.681966,0.269956,0.031715,0.500874,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.751113,proposed,0,-126.340000,54.885000,-12.536361,-8.101910,-12.590000,-7.975000,0.053639,-0.126910,4.909663,6.861330,0.396432,6.861330,4.909663,-0.010000,0.250000,19,-39,18.563712,-39.452610,18.563712,-39.452610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.074048,10.033117,81.271212,98.855400,0.000000,0.000000,0.000000,0.000000,5.129772,6.053442,5.563930,1.527278,0.289863,0.041749,0.503560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.761114,proposed,0,-126.340000,54.885000,-12.465822,-8.159696,-12.540000,-7.935000,0.074178,-0.224696,5.275601,1.311276,0.762370,1.311276,5.275601,0.040000,0.010000,9,6,8.808258,21.831176,8.808258,21.831176,0.000000,-16.283786,0.000000,64.000000,0.000000,0.000000,-75.231212,6.731238,85.652341,97.435227,0.000000,0.000000,0.000000,0.000000,5.781360,6.053842,5.564015,1.514971,0.212569,0.017477,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.771071,proposed,0,-126.340000,54.885000,-12.394185,-8.215068,-12.480000,-7.975000,0.085815,-0.240068,6.007476,-7.776174,1.067318,-7.776174,6.007476,0.050000,-0.010000,-2,51,-1.531069,102.272739,-1.531069,102.272739,0.000000,-51.725349,0.000000,64.000000,0.000000,0.000000,-71.740906,3.735209,84.944158,95.728914,0.000000,0.000000,0.000000,0.000000,5.999074,6.197370,5.544230,1.442439,0.196689,0.017699,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.781114,proposed,0,-126.340000,54.885000,-12.320658,-8.268591,-12.410000,-8.095000,0.089342,-0.173591,7.105289,-15.887791,0.823360,-15.887791,7.105289,0.050000,0.080000,-13,96,-12.582504,107.479630,-12.582504,107.479630,0.000000,-11.932239,0.000000,64.000000,0.000000,0.000000,-69.478725,4.114035,81.118798,93.428012,0.000000,0.000000,0.000000,0.000000,5.923529,6.337270,5.545119,1.467435,0.220622,0.017035,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.791100,proposed,0,-126.340000,54.885000,-12.246411,-8.319360,-12.320000,-8.275000,0.073589,-0.044360,8.386070,-19.364199,0.640391,-19.364199,8.386070,0.020000,0.520000,-23,107,-22.797490,107.194544,-22.797490,107.194544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.473784,7.086140,83.316850,98.786776,0.000000,0.000000,0.000000,0.000000,6.281400,6.909650,5.543558,1.448584,0.246800,0.026734,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.801113,proposed,0,-126.340000,54.885000,-12.170969,-8.367660,-12.240000,-8.435000,0.069031,0.067340,8.752008,-14.363051,0.884349,-14.363051,8.752008,-0.040000,0.830000,-17,107,-16.963159,106.860201,-16.963159,106.860201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.179629,11.297812,91.062878,105.071161,0.000000,0.000000,0.000000,0.000000,6.543177,7.436814,5.563171,1.499468,0.295767,0.019432,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.811104,proposed,0,-126.340000,54.885000,-12.094808,-8.413120,-12.150000,-8.525000,0.055192,0.111880,7.532216,-5.702528,0.823360,-5.702528,7.532216,-0.070000,0.970000,2,62,2.196774,37.059580,2.196774,37.059580,0.000000,24.800621,0.000000,64.000000,0.000000,0.000000,-77.681061,14.819565,99.801407,113.639020,0.000000,0.000000,0.000000,0.000000,6.492532,7.822229,5.553715,1.622180,0.291072,0.016914,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.821105,proposed,0,-126.340000,54.885000,-12.017796,-8.455749,-12.080000,-8.525000,0.062204,0.069251,6.678361,5.092632,1.067318,5.092632,6.678361,-0.070000,0.840000,18,17,17.997563,-42.907574,17.997563,-42.907574,0.000000,59.767775,0.000000,64.000000,0.000000,0.000000,-83.720923,16.583153,100.595952,116.330208,0.000000,0.000000,0.000000,0.000000,6.001685,7.435473,5.548761,1.442355,0.202277,0.015038,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.831104,proposed,0,-126.340000,54.885000,-11.940112,-8.495362,-12.010000,-8.445000,0.069888,-0.050362,5.885497,10.947634,1.433256,10.947634,5.885497,-0.040000,0.520000,27,-28,26.927298,-70.007801,26.927298,-70.007801,0.000000,41.868002,0.000000,64.000000,0.000000,0.000000,-87.629676,14.455328,92.800474,108.602517,0.000000,0.000000,0.000000,0.000000,5.844204,6.673120,5.549646,1.445361,0.210196,0.015978,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.841105,proposed,0,-126.340000,54.885000,-11.861815,-8.531836,-11.940000,-8.345000,0.078185,-0.186836,5.641538,9.239925,1.555235,9.239925,5.641538,0.010000,0.130000,24,-30,24.157620,-29.608973,24.157620,-29.608973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.421297,10.670286,86.587027,105.720959,0.000000,0.000000,0.000000,0.000000,5.562090,6.613368,5.546911,1.509804,0.232490,0.017520,0.500790,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.851076,proposed,0,-126.340000,54.885000,-11.783221,-8.564945,-11.870000,-8.295000,0.086779,-0.269945,7.166278,0.945339,0.640391,0.945339,7.166278,0.110000,0.000000,-5,15,-4.778963,47.220067,-4.778963,47.220067,0.000000,-31.829040,0.000000,64.000000,0.000000,0.000000,-84.082660,7.298345,92.761971,105.544398,0.000000,0.000000,0.000000,0.000000,6.198566,6.674861,5.558280,1.626029,0.236141,0.022217,0.500610,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.861113,proposed,0,-126.340000,54.885000,-11.703633,-8.594863,-11.790000,-8.325000,0.086367,-0.269863,8.630029,-7.593205,1.067318,-7.593205,8.630029,0.080000,0.000000,-20,60,-20.243011,106.716333,-20.243011,106.716333,0.000000,-46.325306,0.000000,64.000000,0.000000,0.000000,-76.253508,4.971634,93.137097,107.775697,0.000000,0.000000,0.000000,0.000000,6.479585,6.899420,5.578125,1.600562,0.240841,0.019740,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.871109,proposed,0,-126.340000,54.885000,-11.623921,-8.621145,-11.690000,-8.455000,0.066079,-0.166145,9.422894,-16.314719,1.372266,-16.314719,9.422894,0.000000,0.140000,-20,105,-20.386019,106.928605,-20.386019,106.928605,0.000000,-1.537578,0.000000,64.000000,0.000000,0.000000,-71.522446,8.250297,88.264375,103.785626,0.000000,0.000000,0.000000,0.000000,6.406115,7.280013,5.559690,1.555900,0.258306,0.023009,0.500956,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.881076,proposed,0,-126.340000,54.885000,-11.544044,-8.643741,-11.590000,-8.625000,0.045956,-0.018741,9.605862,-18.693313,1.067318,-18.693313,9.605862,-0.040000,0.590000,-20,106,-20.406547,106.201018,-20.406547,106.201018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.411294,14.182170,99.339527,117.462062,0.000000,0.000000,0.000000,0.000000,6.894660,8.299437,5.557708,1.465562,0.365366,0.029058,0.500836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.891111,proposed,0,-126.340000,54.885000,-11.463233,-8.662742,-11.500000,-8.785000,0.036767,0.122258,9.117946,-13.021280,1.006328,-13.021280,9.117946,-0.080000,0.860000,-9,105,-9.473401,105.438649,-9.473401,105.438649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.914923,22.296167,111.667043,131.792308,0.000000,0.000000,0.000000,0.000000,7.148350,9.036172,5.560339,1.487518,0.369416,0.016606,0.502464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.901075,proposed,0,-126.340000,54.885000,-11.382614,-8.677786,-11.410000,-8.855000,0.027386,0.177214,7.715185,-3.933829,1.311276,-3.933829,7.715185,-0.100000,0.970000,11,60,10.581287,53.549516,10.581287,53.549516,0.000000,6.889133,0.000000,64.000000,0.000000,0.000000,-82.304059,28.492452,115.917086,135.834047,0.000000,0.000000,0.000000,0.000000,6.799303,9.106413,5.549004,1.495134,0.347941,0.020178,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.911072,proposed,0,-126.340000,54.885000,-11.301341,-8.688956,-11.340000,-8.845000,0.038659,0.156044,6.251434,6.190445,1.372266,6.190445,6.251434,-0.070000,0.840000,28,15,27.582021,-18.328318,27.582021,-18.328318,0.000000,33.766967,0.000000,64.000000,0.000000,0.000000,-87.306357,31.138754,112.949066,133.094729,0.000000,0.000000,0.000000,0.000000,6.777348,8.425073,5.552569,1.450473,0.208118,0.018052,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.921072,proposed,0,-126.340000,54.885000,-11.219640,-8.696107,-11.270000,-8.755000,0.050360,0.058893,5.946486,12.045446,1.738204,12.045446,5.946486,-0.030000,0.500000,31,-30,30.922685,-40.703620,30.922685,-40.703620,0.000000,11.142269,0.000000,64.000000,0.000000,0.000000,-89.584169,28.876892,102.985076,122.093987,0.000000,0.000000,0.000000,0.000000,6.596918,7.431311,5.547743,1.454853,0.202021,0.018503,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.931103,proposed,0,-126.340000,54.885000,-11.137244,-8.699158,-11.200000,-8.645000,0.062756,-0.054158,6.678361,9.666852,1.250287,9.666852,6.678361,0.070000,0.130000,12,6,12.383962,6.325080,12.383962,6.325080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.179037,24.513796,95.625556,118.879065,0.000000,0.000000,0.000000,0.000000,6.168689,7.136915,5.550462,1.474169,0.222978,0.017692,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.941072,proposed,0,-126.340000,54.885000,-11.054887,-8.698024,-11.120000,-8.595000,0.065113,-0.103024,8.203101,1.189297,1.555235,1.189297,8.203101,0.120000,0.060000,-13,51,-12.868196,85.628701,-12.868196,85.628701,0.000000,-34.303621,0.000000,64.000000,0.000000,0.000000,-79.607729,18.484593,92.849264,110.943276,0.000000,0.000000,0.000000,0.000000,6.221881,7.108082,5.551309,1.452687,0.211645,0.019042,0.501489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.951108,proposed,0,-126.340000,54.885000,-10.971450,-8.692621,-11.030000,-8.635000,0.058550,-0.057621,9.483883,-6.800341,1.372266,-6.800341,9.483883,0.030000,0.210000,-19,96,-19.267505,106.875755,-19.267505,106.875755,0.000000,-10.550676,0.000000,64.000000,0.000000,0.000000,-70.103212,15.937165,86.567966,104.779034,0.000000,0.000000,0.000000,0.000000,6.024757,6.888458,5.550006,1.495146,0.255587,0.017957,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.961104,proposed,0,-126.340000,54.885000,-10.887761,-8.682929,-10.920000,-8.715000,0.032239,0.032071,9.300914,-10.032790,1.433256,-10.032790,9.300914,-0.030000,0.580000,-15,107,-14.730983,106.872414,-14.730983,106.872414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.649505,16.518059,85.158120,104.841837,0.000000,0.000000,0.000000,0.000000,6.051365,7.191398,5.559003,1.460495,0.269805,0.016203,0.500766,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.971072,proposed,0,-126.340000,54.885000,-10.803652,-8.668932,-10.820000,-8.795000,0.016348,0.126068,8.995966,-6.190445,1.494245,-6.190445,8.995966,-0.050000,0.830000,-9,107,-8.687495,106.693851,-8.687495,106.693851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.473086,19.601504,92.834639,108.198209,0.000000,0.000000,0.000000,0.000000,6.052001,7.505808,5.548314,1.486655,0.287786,0.017489,0.500405,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.981103,proposed,0,-126.340000,54.885000,-10.718286,-8.650438,-10.730000,-8.805000,0.011714,0.154562,7.715185,2.165131,1.433256,2.165131,7.715185,-0.080000,0.970000,11,62,10.885492,36.478888,10.885492,36.478888,0.000000,25.214963,0.000000,64.000000,0.000000,0.000000,-68.534933,21.594103,90.708705,103.917082,0.000000,0.000000,0.000000,0.000000,5.484125,7.067371,5.550385,1.468603,0.289280,0.016336,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.991088,proposed,0,-126.340000,54.885000,-10.632494,-8.627602,-10.650000,-8.715000,0.017506,0.087398,6.800341,12.167426,1.189297,12.167426,6.800341,-0.060000,0.850000,24,17,23.896047,-38.155667,23.896047,-38.155667,0.000000,54.849518,0.000000,64.000000,0.000000,0.000000,-71.838394,21.290009,87.712694,101.499760,0.000000,0.000000,0.000000,0.000000,5.447868,6.354278,5.606126,1.501753,0.226794,0.016704,0.500482,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.001073,proposed,0,-126.340000,54.885000,-10.545791,-8.600327,-10.580000,-8.575000,0.034209,-0.025327,6.373413,16.436698,1.189297,16.436698,6.373413,-0.030000,0.530000,30,-28,29.720854,-50.028365,29.720854,-50.028365,0.000000,21.722216,0.000000,64.000000,0.000000,0.000000,-73.343486,17.726008,80.753332,95.114696,0.000000,0.000000,0.000000,0.000000,5.323501,5.882919,5.547392,1.435473,0.201166,0.015600,0.500368,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.011103,proposed,0,-126.340000,54.885000,-10.457693,-8.568447,-10.510000,-8.425000,0.052307,-0.143447,5.763517,13.997114,1.677214,13.997114,5.763517,0.080000,0.160000,23,-3,23.065749,-2.728776,23.065749,-2.728776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.114933,13.630094,78.423447,98.318864,0.000000,0.000000,0.000000,0.000000,5.161153,6.081836,6.658695,1.502184,0.216842,0.028867,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.021079,proposed,0,-126.340000,54.885000,-10.368952,-8.532275,-10.430000,-8.335000,0.061048,-0.197275,7.898153,4.421746,1.433256,4.421746,7.898153,0.170000,0.030000,-10,42,-10.012022,89.011718,-10.012022,89.011718,0.000000,-46.740494,0.000000,64.000000,0.000000,0.000000,-65.533841,10.357362,82.873407,93.656492,0.000000,0.000000,0.000000,0.000000,5.591892,6.109341,5.546702,1.439530,0.193018,0.018610,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.031101,proposed,0,-126.340000,54.885000,-10.278581,-8.491462,-10.340000,-8.335000,0.061419,-0.156462,10.093779,-4.970653,1.250287,-4.970653,10.093779,0.070000,0.120000,-22,87,-21.637398,107.627249,-21.637398,107.627249,0.000000,-20.356025,0.000000,64.000000,0.000000,0.000000,-55.529851,9.133773,79.346580,90.653211,0.000000,0.000000,0.000000,0.000000,5.551823,6.025521,5.556438,1.684464,0.273423,0.023699,0.500857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.041079,proposed,0,-126.340000,54.885000,-10.187268,-8.446385,-10.230000,-8.415000,0.042732,-0.031385,10.032790,-10.825654,0.945339,-10.825654,10.032790,-0.030000,0.480000,-11,108,-11.060212,107.625701,-11.060212,107.625701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.082490,11.678397,76.747354,90.682306,0.000000,0.000000,0.000000,0.000000,5.625833,6.451872,5.560624,1.474890,0.268364,0.021123,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.051088,proposed,0,-126.340000,54.885000,-10.094214,-8.396738,-10.130000,-8.515000,0.035786,0.118262,9.117946,-8.752008,1.555235,-8.752008,9.117946,-0.060000,0.800000,2,107,2.185159,106.923461,2.185159,106.923461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.548491,16.275454,87.953624,103.882304,0.000000,0.000000,0.000000,0.000000,6.072480,7.219785,5.575377,1.512945,0.414201,0.019125,0.505671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.061073,proposed,0,-126.340000,54.885000,-9.999810,-8.342825,-10.030000,-8.555000,0.030190,0.212175,8.691018,-0.823360,1.372266,-0.823360,8.691018,-0.060000,0.960000,12,100,11.696370,99.966856,11.696370,99.966856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.919098,21.173218,91.932121,107.600379,0.000000,0.000000,0.000000,0.000000,5.746180,7.242202,5.552694,1.674643,0.354546,0.033342,0.500857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.071082,proposed,0,-126.340000,54.885000,-9.903487,-8.284434,-9.950000,-8.525000,0.046513,0.240566,7.532216,8.203101,1.555235,8.203101,7.532216,-0.070000,0.970000,32,55,31.558009,30.544935,31.558009,30.544935,0.000000,24.421921,0.000000,64.000000,0.000000,0.000000,-60.996216,23.156899,88.134856,101.791370,0.000000,0.000000,0.000000,0.000000,5.354367,6.696448,5.577655,1.754800,0.448000,0.034557,0.500963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.081039,proposed,0,-126.340000,54.885000,-9.805861,-8.222082,-9.860000,-8.395000,0.054139,0.172918,7.532216,8.203101,1.799193,16.375708,7.471226,0.030000,0.830000,24,38,24.254521,37.978941,24.254521,37.978941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.101277,25.111368,89.568299,106.444814,0.000000,0.000000,0.000000,0.000000,5.536681,6.566147,5.571350,1.788505,0.266810,0.033790,0.501186,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.091082,proposed,0,-126.340000,54.885000,-9.705427,-8.154934,-9.780000,-8.205000,0.074573,0.050066,8.630029,19.913105,1.799193,19.913105,8.630029,0.140000,0.580000,8,-7,7.662049,-40.764340,7.662049,-40.764340,0.000000,33.743281,0.000000,64.000000,0.000000,0.000000,-61.346660,19.012352,79.037267,95.846397,0.000000,0.000000,0.000000,0.000000,5.256673,6.149764,5.586448,1.638372,0.224660,0.023434,0.508820,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.101082,proposed,0,-126.340000,54.885000,-9.603366,-8.083916,-9.680000,-8.015000,0.076634,-0.068916,10.886644,18.266386,1.982162,18.266386,10.886644,0.180000,0.290000,-18,-7,-18.272795,-7.496571,-18.272795,-7.496571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.642361,12.512092,85.825562,99.958010,0.000000,0.000000,0.000000,0.000000,5.514632,6.470586,5.579760,1.665654,0.228395,0.026540,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.111081,proposed,0,-126.340000,54.885000,-9.499131,-8.008834,-9.560000,-7.865000,0.060869,-0.143834,11.679509,9.788831,2.043152,9.788831,11.679509,0.040000,0.090000,-14,38,-13.720835,78.103329,-13.720835,78.103329,0.000000,-40.599900,0.000000,64.000000,0.000000,0.000000,-42.506389,9.401849,95.616907,110.158041,0.000000,0.000000,0.000000,0.000000,6.334573,6.925375,6.683481,1.524370,0.222014,0.030155,0.500968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.121075,proposed,0,-126.340000,54.885000,-9.392652,-7.929817,-9.430000,-7.815000,0.037348,-0.114817,11.984457,0.762370,2.104141,0.762370,11.984457,-0.090000,0.130000,-3,83,-2.968092,106.381382,-2.968092,106.381382,0.000000,-23.877953,0.000000,64.000000,0.000000,0.000000,-35.907973,11.227391,93.980020,114.071763,0.000000,0.000000,0.000000,0.000000,6.222476,7.584334,5.562095,1.818170,0.328256,0.036207,0.501097,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008258,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.131088,proposed,0,-126.340000,54.885000,-9.283544,-7.846764,-9.300000,-7.845000,0.016456,-0.001764,12.716332,-6.312424,1.677214,-6.312424,12.716332,-0.060000,0.450000,-13,106,-12.967828,106.165666,-12.967828,106.165666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.008436,16.645441,93.644894,118.126572,0.000000,0.000000,0.000000,0.000000,6.174631,7.944370,5.588475,1.688310,0.303884,0.029128,0.502651,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.141083,proposed,0,-126.340000,54.885000,-9.172125,-7.760111,-9.170000,-7.895000,-0.002125,0.134889,11.984457,-5.702528,1.799193,-5.702528,11.984457,-0.080000,0.780000,-6,106,-5.555781,106.127442,-5.555781,106.127442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.317237,22.479160,94.582714,118.845081,0.000000,0.000000,0.000000,0.000000,6.329209,8.034036,5.590977,4.238864,0.346308,0.038564,0.500903,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010726,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.151843,proposed,0,-126.340000,54.885000,-9.049227,-7.662754,-9.030000,-7.925000,-0.019227,0.262246,11.618519,0.884349,2.287110,0.884349,11.618519,-0.080000,0.950000,2,106,1.655754,105.896254,1.655754,105.896254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.133684,27.590075,99.564656,123.190722,0.000000,0.000000,0.000000,0.000000,6.182437,8.134098,5.820902,1.802024,0.396714,0.033520,0.501379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008565,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.161909,proposed,0,-126.340000,54.885000,-8.931403,-7.568014,-8.910000,-7.875000,-0.021403,0.306986,11.130602,8.812998,1.921172,8.812998,11.130602,-0.090000,1.010000,14,61,14.054895,55.605504,14.054895,55.605504,0.000000,5.290749,0.000000,64.000000,0.000000,0.000000,-36.279951,29.072630,98.000621,118.888514,0.000000,0.000000,0.000000,0.000000,6.103180,7.726390,5.581334,1.841905,0.438208,0.040040,0.500850,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008413,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.171914,proposed,0,-126.340000,54.885000,-8.811474,-7.470490,-8.790000,-7.745000,-0.021474,0.274510,10.154769,16.192739,1.555235,16.192739,10.154769,-0.070000,0.860000,27,16,27.411042,7.663317,27.411042,7.663317,0.000000,8.232936,0.000000,64.000000,0.000000,0.000000,-38.651770,27.483103,97.565931,119.291965,0.000000,0.000000,0.000000,0.000000,6.316144,7.250043,5.582382,1.777759,0.215501,0.028285,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.181903,proposed,0,-126.340000,54.885000,-8.688817,-7.369905,-8.680000,-7.565000,-0.008817,0.195095,10.886644,19.120240,2.226120,19.120240,10.886644,-0.010000,0.520000,20,10,20.171662,10.454154,20.171662,10.454154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.316581,22.858963,92.572666,115.498283,0.000000,0.000000,0.000000,0.000000,6.280941,7.095514,5.550275,1.522242,0.209949,0.020964,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.191903,proposed,0,-126.340000,54.885000,-8.563071,-7.266181,-8.570000,-7.395000,0.006929,0.128819,11.862478,15.216906,1.982162,15.216906,11.862478,0.090000,0.280000,0,55,0.070614,63.741895,0.070614,63.741895,0.000000,-8.287742,0.000000,64.000000,0.000000,0.000000,-33.840071,15.564130,95.543066,114.346471,0.000000,0.000000,0.000000,0.000000,5.912075,7.365419,5.553186,1.468101,0.180072,0.016328,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.201933,proposed,0,-126.340000,54.885000,-8.433877,-7.159239,-8.440000,-7.275000,0.006123,0.115761,13.997114,7.715185,2.531068,7.715185,13.997114,0.200000,0.350000,-36,100,-35.873925,106.457133,-35.873925,106.457133,0.000000,-6.002979,0.000000,64.000000,0.000000,0.000000,-25.524755,9.366089,94.381028,112.647881,0.000000,0.000000,0.000000,0.000000,6.197784,6.771106,5.539990,1.437922,0.191343,0.014503,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.211939,proposed,0,-126.340000,54.885000,-8.301891,-7.049841,-8.280000,-7.215000,-0.021891,0.165159,14.424041,3.689871,2.226120,3.689871,14.424041,-0.030000,0.650000,-15,107,-15.011540,106.818102,-15.011540,106.818102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.277000,4.872644,84.309633,105.862743,0.000000,0.000000,0.000000,0.000000,5.830300,6.216470,5.552931,1.645728,0.299851,0.028467,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.221936,proposed,0,-126.340000,54.885000,-8.166901,-6.938029,-8.140000,-7.155000,-0.026901,0.216971,13.692166,5.519559,1.982162,5.519559,13.692166,-0.100000,0.890000,6,107,5.700731,107.002705,5.700731,107.002705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.655185,3.241913,80.278006,102.392755,0.000000,0.000000,0.000000,0.000000,5.473770,6.339403,5.565408,1.461394,0.330478,0.018535,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.231902,proposed,0,-126.340000,54.885000,-8.029162,-6.824227,-8.000000,-7.085000,-0.029162,0.260773,12.594353,10.459717,2.470079,10.459717,12.594353,-0.130000,0.980000,27,67,26.588006,67.263828,26.588006,67.263828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.591819,3.668652,75.882514,87.195702,0.000000,0.000000,0.000000,0.000000,5.005556,5.680600,5.584029,1.618668,0.338699,0.031760,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.241904,proposed,0,-126.340000,54.885000,-7.887728,-6.707866,-7.860000,-6.965000,-0.027728,0.257134,12.045446,15.765812,2.043152,15.765812,12.045446,-0.100000,0.900000,35,31,35.403248,30.517269,35.403248,30.517269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.211833,4.361598,72.080904,84.349795,0.000000,0.000000,0.000000,0.000000,4.951039,5.220656,5.559900,1.483656,0.229104,0.021001,0.500582,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.251903,proposed,0,-126.340000,54.885000,-7.743149,-6.589607,-7.730000,-6.795000,-0.013149,0.205393,13.021280,16.741646,1.311276,16.741646,13.021280,0.050000,0.610000,14,44,13.707167,44.364299,13.707167,44.364299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.817795,3.762981,68.626979,84.193685,0.000000,0.000000,0.000000,0.000000,4.883248,5.238855,5.552332,1.614727,0.194693,0.020038,0.501756,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.261906,proposed,0,-126.340000,54.885000,-7.595313,-6.469563,-7.580000,-6.645000,-0.015313,0.175437,14.667999,12.899301,2.470079,12.899301,14.667999,0.260000,0.470000,-29,89,-29.430944,88.727123,-29.430944,88.727123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.824558,0.138542,61.830368,72.097972,0.000000,0.000000,0.000000,0.000000,4.004419,4.717548,5.556009,1.617864,0.230764,0.023224,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.271905,proposed,0,-126.340000,54.885000,-7.444353,-6.348038,-7.420000,-6.545000,-0.024353,0.196962,16.558677,8.142112,2.409089,8.142112,16.558677,0.090000,0.620000,-28,109,-28.442240,108.579739,-28.442240,108.579739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.405737,-4.324045,56.171731,72.749266,0.000000,0.000000,0.000000,0.000000,3.958857,4.470443,5.551570,1.456515,0.282778,0.018742,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.281904,proposed,0,-126.340000,54.885000,-7.290238,-6.225200,-7.240000,-6.465000,-0.050238,0.239800,16.131750,7.471226,2.165131,7.471226,16.131750,-0.070000,0.860000,-4,108,-4.148735,108.344414,-4.148735,108.344414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.573640,-8.575738,57.056879,77.172668,0.000000,0.000000,0.000000,0.000000,3.998262,4.767254,5.556733,1.542810,0.282251,0.022655,0.500662,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.291904,proposed,0,-126.340000,54.885000,-7.133006,-6.101262,-7.080000,-6.365000,-0.053006,0.263738,15.887791,10.947634,3.201954,10.947634,15.887791,-0.110000,0.980000,10,75,9.672338,74.873944,9.672338,74.873944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.580695,-9.911106,58.403227,70.952664,0.000000,0.000000,0.000000,0.000000,4.050469,4.604732,5.552218,1.510715,0.300839,0.022795,0.500776,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.301906,proposed,0,-126.340000,54.885000,-6.972695,-5.976435,-6.910000,-6.225000,-0.062695,0.248565,14.911958,15.094927,2.592058,15.094927,14.911958,-0.090000,0.900000,21,46,21.345381,45.560189,21.345381,45.560189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.013448,-9.364738,57.202962,62.831625,0.000000,0.000000,0.000000,0.000000,4.091886,4.333102,5.559670,1.489094,0.204693,0.029274,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.311910,proposed,0,-126.340000,54.885000,-6.809362,-5.850933,-6.750000,-6.075000,-0.059362,0.224067,14.911958,15.094927,2.348100,16.070760,14.728989,-0.040000,0.680000,20,62,19.974338,62.137043,19.974338,62.137043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.278153,-8.485586,56.865352,65.233281,0.000000,0.000000,0.000000,0.000000,4.211624,4.328834,6.700766,1.663833,0.222369,0.038503,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.321904,proposed,0,-126.340000,54.885000,-6.643304,-5.725149,-6.600000,-5.925000,-0.043304,0.199851,15.277895,13.814145,1.860183,13.814145,15.277895,0.070000,0.590000,6,80,5.759373,80.302300,5.759373,80.302300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.295563,-10.989881,47.696230,58.178285,0.000000,0.000000,0.000000,0.000000,3.772557,4.008776,5.559006,1.513759,0.211730,0.020465,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.331904,proposed,0,-126.340000,54.885000,-6.474370,-5.599121,-6.420000,-5.795000,-0.054370,0.195879,16.680656,11.496540,2.043152,11.496540,16.680656,0.070000,0.670000,-8,93,-8.257862,93.314176,-8.257862,93.314176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.187921,-14.922051,44.227745,57.369203,0.000000,0.000000,0.000000,0.000000,3.234216,3.783013,5.554905,1.508058,0.211912,0.020927,0.502882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.341904,proposed,0,-126.340000,54.885000,-6.302736,-5.473130,-6.250000,-5.675000,-0.052736,0.201870,16.985604,11.496540,2.226120,11.496540,16.985604,0.010000,0.810000,-3,83,-3.019072,82.612718,-3.019072,82.612718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.735618,-19.211454,41.235374,56.438456,0.000000,0.000000,0.000000,0.000000,2.889197,3.669122,5.553564,1.628496,0.250379,0.026157,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.351935,proposed,0,-126.340000,54.885000,-6.128023,-5.347048,-6.070000,-5.555000,-0.058023,0.207952,17.168573,12.716332,2.531068,12.716332,17.168573,-0.030000,0.830000,3,71,2.970180,71.086972,2.970180,71.086972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.929393,-22.041231,38.406988,51.106690,0.000000,0.000000,0.000000,0.000000,2.919963,3.521609,5.553709,1.459294,0.196390,0.018825,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.361919,proposed,0,-126.340000,54.885000,-5.951738,-5.222088,-5.890000,-5.415000,-0.061738,0.192912,17.168573,12.716332,2.165131,14.667999,17.351542,-0.030000,0.770000,6,74,5.541079,74.225264,5.541079,74.225264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.318493,-23.457249,37.829846,47.204434,0.000000,0.000000,0.000000,0.000000,2.985653,3.390365,5.564683,1.774298,0.254816,0.035567,0.501211,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.371910,proposed,0,-126.340000,54.885000,-5.773075,-5.097789,-5.720000,-5.255000,-0.053075,0.157211,16.924615,16.131750,2.226120,16.131750,16.924615,-0.010000,0.720000,9,48,9.271417,47.551178,9.271417,47.551178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.018831,-25.895000,35.732624,47.639484,0.000000,0.000000,0.000000,0.000000,2.921752,3.359626,5.574150,1.643066,0.231910,0.032783,0.500917,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.381907,proposed,0,-126.340000,54.885000,-5.592226,-4.974405,-5.550000,-5.105000,-0.042226,0.130595,16.375708,15.277895,2.165131,15.277895,16.375708,0.030000,0.620000,12,59,11.657637,59.094026,11.657637,59.094026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.675099,-26.644264,38.820644,48.232619,0.000000,0.000000,0.000000,0.000000,3.070783,3.612218,5.565285,1.783754,0.249534,0.044049,0.896203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008550,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.391911,proposed,0,-126.340000,54.885000,-5.409374,-4.852170,-5.370000,-4.955000,-0.039374,0.102830,16.558677,13.814145,2.653048,13.814145,16.558677,0.040000,0.560000,10,74,10.129396,73.612128,10.129396,73.612128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.600799,-28.166337,38.724770,49.379125,0.000000,0.000000,0.000000,0.000000,2.899552,3.437184,5.924071,1.622199,0.206907,0.023962,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008287,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.401909,proposed,0,-126.340000,54.885000,-5.224926,-4.731458,-5.190000,-4.845000,-0.034926,0.113542,17.412531,11.008623,1.982162,11.008623,17.412531,0.080000,0.620000,-2,91,-2.178078,91.386383,-2.178078,91.386383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.160604,-29.942092,38.820965,49.962641,0.000000,0.000000,0.000000,0.000000,2.741635,3.353802,5.564379,1.971030,0.261758,0.045916,0.501320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008355,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.411912,proposed,0,-126.340000,54.885000,-5.038907,-4.612374,-5.000000,-4.725000,-0.038907,0.112626,18.083417,10.398727,1.555235,10.398727,18.083417,0.020000,0.740000,-1,85,-0.879657,84.987549,-0.879657,84.987549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.548312,-32.657706,35.223436,51.580259,0.000000,0.000000,0.000000,0.000000,2.702900,3.330633,5.855778,1.719690,0.293090,0.027511,0.504669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008411,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.421906,proposed,0,-126.340000,54.885000,-4.851788,-4.495303,-4.820000,-4.615000,-0.031788,0.119697,17.290552,11.984457,1.982162,11.984457,17.290552,0.010000,0.810000,10,64,9.779808,64.473934,9.779808,64.473934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.198158,-34.736148,33.637896,48.341783,0.000000,0.000000,0.000000,0.000000,2.651546,3.229380,5.560009,1.796181,0.256017,0.036834,0.501000,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008162,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.432270,proposed,0,-126.340000,54.885000,-4.656656,-4.376149,-4.630000,-4.475000,-0.026656,0.098851,17.107583,14.119093,2.043152,14.119093,17.107583,0.000000,0.730000,16,49,16.357988,49.164869,16.357988,49.164869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.682881,-35.143683,34.813568,45.591945,0.000000,0.000000,0.000000,0.000000,2.568973,3.280529,5.598065,1.641100,0.229476,0.030889,0.505671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.441907,proposed,0,-126.340000,54.885000,-4.474465,-4.267624,-4.470000,-4.345000,-0.004465,0.077376,15.948781,15.094927,1.921172,15.094927,15.948781,0.070000,0.610000,21,47,21.377728,47.266983,21.377728,47.266983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.510758,-35.084407,38.034876,47.131186,0.000000,0.000000,0.000000,0.000000,2.716819,3.446492,5.564093,1.787333,0.258112,0.036742,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.451908,proposed,0,-126.340000,54.885000,-4.284868,-4.157515,-4.290000,-4.215000,0.005132,0.057485,16.192739,12.777322,1.555235,12.777322,16.192739,0.130000,0.520000,12,70,12.478171,69.748069,12.478171,69.748069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.173382,-34.866128,42.298991,49.801742,0.000000,0.000000,0.000000,0.000000,2.937703,3.453833,5.561371,1.858373,0.440013,0.068585,0.501112,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008445,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.461912,proposed,0,-126.340000,54.885000,-4.094962,-4.050155,-4.120000,-4.105000,0.025038,0.054845,16.497687,9.971800,1.433256,9.971800,16.497687,0.120000,0.540000,11,89,10.864126,89.141463,10.864126,89.141463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.648559,-36.065825,40.413278,51.328562,0.000000,0.000000,0.000000,0.000000,3.004825,3.310885,5.577221,1.475745,0.218247,0.018123,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.471905,proposed,0,-126.340000,54.885000,-3.905271,-3.945882,-3.950000,-4.015000,0.044729,0.069118,16.741646,8.752008,1.677214,8.752008,16.741646,0.110000,0.690000,11,85,10.901546,84.966180,10.901546,84.966180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.875738,-37.519907,37.953809,51.133052,0.000000,0.000000,0.000000,0.000000,2.982908,3.265419,5.559278,1.618511,0.222547,0.021975,0.503359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.481906,proposed,0,-126.340000,54.885000,-3.715723,-3.844699,-3.770000,-3.925000,0.054277,0.080301,16.802635,10.337738,1.860183,10.337738,16.802635,0.080000,0.760000,15,63,15.465166,63.457688,15.465166,63.457688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.162599,-38.669541,36.724959,48.947914,0.000000,0.000000,0.000000,0.000000,2.955579,3.199568,5.554222,1.591843,0.204066,0.021154,0.501086,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.491932,proposed,0,-126.340000,54.885000,-3.526269,-3.746628,-3.600000,-3.815000,0.073731,0.068372,16.314719,12.716332,1.860183,12.716332,16.314719,0.100000,0.790000,20,36,19.756679,35.752800,19.756679,35.752800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.276597,-39.062213,37.704330,46.501550,0.000000,0.000000,0.000000,0.000000,2.954920,3.171911,5.554560,1.470108,0.190843,0.019248,0.500323,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.501904,proposed,0,-126.340000,54.885000,-3.338732,-3.652630,-3.430000,-3.695000,0.091268,0.042370,16.619667,12.045446,1.799193,12.045446,16.619667,0.130000,0.520000,15,58,15.193398,58.452690,15.193398,58.452690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.174929,-38.193883,44.418634,50.373082,0.000000,0.000000,0.000000,0.000000,3.245933,3.530186,5.554314,1.469096,0.208896,0.022745,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.511905,proposed,0,-126.340000,54.885000,-3.151815,-3.562067,-3.260000,-3.595000,0.108185,0.032933,16.619667,12.045446,1.128308,8.934977,16.497687,0.130000,0.470000,15,60,15.488355,60.053393,15.488355,60.053393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.221008,-39.311437,41.637072,51.996515,0.000000,0.000000,0.000000,0.000000,3.223198,3.324935,5.604282,1.899104,0.279183,0.053078,0.500616,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008349,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.521907,proposed,0,-126.340000,54.885000,-2.966370,-3.475384,-3.090000,-3.525000,0.123630,0.049616,17.473521,5.702528,1.067318,5.702528,17.473521,0.110000,0.530000,9,104,8.576080,103.982328,8.576080,103.982328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.662463,-39.165512,42.906542,50.508165,0.000000,0.000000,0.000000,0.000000,3.269015,3.275502,5.565715,1.485243,0.235759,0.022105,0.500682,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.531907,proposed,0,-126.340000,54.885000,-2.782767,-3.392767,-2.910000,-3.465000,0.127233,0.072233,18.022427,3.872840,1.372266,3.872840,18.022427,0.100000,0.720000,3,102,2.725929,102.350920,2.725929,102.350920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.309407,-40.766778,40.235136,56.305945,0.000000,0.000000,0.000000,0.000000,3.271773,3.451973,5.558403,1.637344,0.296484,0.025470,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.543766,proposed,0,-126.340000,54.885000,-2.567769,-3.300229,-2.690000,-3.395000,0.122231,0.094771,18.571334,7.654195,1.799193,7.654195,18.571334,0.120000,0.920000,-6,57,-6.154976,50.646647,-6.154976,50.646647,0.000000,6.704272,0.000000,64.000000,0.000000,0.000000,-21.295186,-42.486619,38.010429,55.091258,0.000000,0.000000,0.000000,0.000000,3.260394,3.437252,5.691377,1.508546,0.290511,0.031436,0.505330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.551901,proposed,0,-126.340000,54.885000,-2.422286,-3.240288,-2.540000,-3.325000,0.117714,0.084712,17.961438,11.801488,1.433256,11.801488,17.961438,0.010000,0.800000,13,22,13.022340,21.640719,13.022340,21.640719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.218886,-43.586062,39.377478,52.831733,0.000000,0.000000,0.000000,0.000000,3.310551,3.453344,5.549225,1.516653,0.216736,0.024017,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.561934,proposed,0,-126.340000,54.885000,-2.245353,-3.170429,-2.350000,-3.195000,0.104647,0.024571,17.839459,12.533363,1.372266,12.533363,17.839459,0.040000,0.500000,11,31,10.706844,31.373704,10.706844,31.373704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.614770,-41.916152,45.304773,54.572944,0.000000,0.000000,0.000000,0.000000,3.270724,3.975334,5.556249,1.766112,0.379197,0.101765,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008318,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.571922,proposed,0,-126.340000,54.885000,-2.072264,-3.105468,-2.170000,-3.115000,0.097736,0.009532,16.802635,8.264091,1.250287,8.264091,16.802635,0.080000,0.360000,11,75,11.435334,74.501350,11.435334,74.501350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.374334,-42.289134,49.389439,62.968067,0.000000,0.000000,0.000000,0.000000,3.641587,4.118900,5.598495,1.617519,0.227579,0.026992,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.581906,proposed,0,-126.340000,54.885000,-1.902608,-3.045218,-1.990000,-3.075000,0.087392,0.029782,17.534511,0.518412,0.701380,0.518412,17.534511,0.090000,0.480000,-2,109,-1.598616,108.638941,-1.598616,108.638941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.079845,-43.820281,53.627665,71.636452,0.000000,0.000000,0.000000,0.000000,3.948704,4.420441,5.566898,1.664245,0.262279,0.032062,0.503117,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.591940,proposed,0,-126.340000,54.885000,-1.735802,-2.989483,-1.810000,-3.075000,0.074198,0.085517,18.388365,-1.677214,1.311276,-1.677214,18.388365,0.070000,0.770000,-12,108,-12.405849,108.300971,-12.405849,108.300971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.036809,-46.692968,53.469908,77.989273,0.000000,0.000000,0.000000,0.000000,4.105609,4.649291,6.849298,1.959066,0.632876,0.052450,0.500861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010009,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.601983,proposed,0,-126.340000,54.885000,-1.572836,-2.938614,-1.620000,-3.075000,0.047164,0.136386,17.412531,1.250287,1.677214,1.250287,17.412531,0.010000,0.940000,-1,83,-1.316833,82.941439,-1.316833,82.941439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.842638,-49.373770,49.390357,75.308971,0.000000,0.000000,0.000000,0.000000,3.925182,4.550483,5.548312,1.536035,0.341122,0.025335,0.502065,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.612045,proposed,0,-126.340000,54.885000,-1.413904,-2.892669,-1.450000,-3.035000,0.036096,0.142331,16.009771,5.580549,0.274453,5.580549,16.009771,0.000000,0.890000,12,47,11.851708,47.243683,11.851708,47.243683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.747998,-50.068456,51.859324,70.077088,0.000000,0.000000,0.000000,0.000000,3.613455,4.518063,5.573220,1.910721,0.317815,0.066277,0.500995,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008386,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.622055,proposed,0,-126.340000,54.885000,-1.260410,-2.852016,-1.280000,-2.955000,0.019590,0.102984,15.826802,9.117946,1.311276,9.117946,15.826802,0.030000,0.700000,9,25,8.840359,25.451554,8.840359,25.451554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.421536,-48.516089,55.252767,67.221855,0.000000,0.000000,0.000000,0.000000,3.731546,4.573658,5.589364,1.773739,0.243289,0.034054,0.501067,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.632054,proposed,0,-126.340000,54.885000,-1.111943,-2.816486,-1.120000,-2.865000,0.008057,0.048514,15.399875,8.264091,0.640391,8.264091,15.399875,0.050000,0.450000,6,45,6.404192,44.792550,6.404192,44.792550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.227098,-47.680041,58.648708,74.338477,0.000000,0.000000,0.000000,0.000000,3.982490,4.975433,5.582998,1.741633,0.237429,0.030513,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.642045,proposed,0,-126.340000,54.885000,-0.968729,-2.786100,-0.950000,-2.825000,-0.018729,0.038900,15.216906,2.714037,0.762370,2.714037,15.216906,0.060000,0.370000,-1,90,-0.578537,93.076591,-0.578537,93.076591,0.000000,-3.284041,0.000000,64.000000,0.000000,0.000000,-78.245900,-47.358212,61.910839,81.348255,0.000000,0.000000,0.000000,0.000000,4.186167,5.192331,5.547076,1.756272,0.254331,0.039450,0.502179,1,1,0,7,2,1,0,0,0,0,0,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.653756,proposed,0,-126.340000,54.885000,-0.807781,-2.757038,-0.770000,-2.845000,-0.037781,0.087962,15.216906,2.714037,1.128308,-4.726694,15.643833,0.050000,0.630000,-7,71,-7.238625,71.426027,-7.238625,71.426027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.293362,-49.539043,60.110089,86.006724,0.000000,0.000000,0.000000,0.000000,4.062779,5.251944,5.666287,1.734063,0.263688,0.036393,0.500678,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008211,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.662006,proposed,0,-126.340000,54.885000,-0.699091,-2.740826,-0.640000,-2.885000,-0.059091,0.144174,15.399875,-4.848673,0.518412,-4.848673,15.399875,0.030000,0.720000,-14,108,-13.676146,108.385838,-13.676146,108.385838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.066331,-48.917029,59.124369,76.394032,0.000000,0.000000,0.000000,0.000000,3.947893,4.880504,7.282880,1.753712,0.268646,0.032924,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.672068,proposed,0,-126.340000,54.885000,-0.572001,-2.725824,-0.480000,-2.915000,-0.092001,0.189176,14.180083,-4.238777,0.640391,-4.238777,14.180083,0.000000,0.790000,-8,108,-7.698036,108.024060,-7.698036,108.024060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.260781,-49.754404,61.757361,83.194244,0.000000,0.000000,0.000000,0.000000,4.017890,5.156330,5.563511,1.655213,0.392889,0.028630,0.500807,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.682075,proposed,0,-126.340000,54.885000,-0.451797,-2.716100,-0.330000,-2.935000,-0.121797,0.218900,14.241072,-0.152474,0.518412,-0.152474,14.241072,-0.010000,0.950000,-13,66,-12.887744,65.651440,-12.887744,65.651440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.442663,-50.741114,65.417501,84.830144,0.000000,0.000000,0.000000,0.000000,4.285981,5.374205,5.606409,1.851119,0.472517,0.037547,0.501323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008481,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.692089,proposed,0,-126.340000,54.885000,-0.337917,-2.711541,-0.200000,-2.905000,-0.137917,0.193459,12.777322,5.458569,1.067318,5.458569,12.777322,-0.020000,0.850000,-3,21,-3.191314,20.518454,-3.191314,20.518454,0.000000,0.132986,0.000000,64.000000,0.000000,0.000000,-98.367955,-51.435314,64.481245,81.167056,0.000000,0.000000,0.000000,0.000000,4.291418,5.359011,5.590747,1.450040,0.216221,0.017098,0.500707,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.702066,proposed,0,-126.340000,54.885000,-0.231044,-2.712112,-0.080000,-2.845000,-0.151044,0.132888,10.886644,6.495393,0.823360,6.495393,10.886644,-0.020000,0.530000,9,29,9.061667,29.204048,9.061667,29.204048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.247897,-49.533974,71.613638,84.271440,0.000000,0.000000,0.000000,0.000000,4.899643,5.714747,5.559655,1.498030,0.214771,0.022849,0.503392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.712100,proposed,0,-126.340000,54.885000,-0.130382,-2.717795,0.020000,-2.805000,-0.150382,0.087205,8.995966,1.494245,0.823360,1.494245,8.995966,-0.010000,0.400000,19,74,19.016516,73.771599,19.016516,73.771599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.442874,-47.374751,75.726962,89.256756,0.000000,0.000000,0.000000,0.000000,5.216522,5.909561,5.553399,1.447251,0.191079,0.016463,0.500617,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.722104,proposed,0,-126.340000,54.885000,-0.037025,-2.728505,0.120000,-2.835000,-0.157025,0.106495,8.142112,-4.787684,-0.396432,-4.787684,8.142112,0.010000,0.500000,16,107,16.219881,107.245951,16.219881,107.245951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.543481,-46.755957,78.145778,97.820476,0.000000,0.000000,0.000000,0.000000,5.289948,6.157289,5.553418,1.554238,0.271666,0.023838,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.732097,proposed,0,-126.340000,54.885000,0.049107,-2.744168,0.210000,-2.895000,-0.160893,0.150832,7.532216,-7.532216,0.030495,-7.532216,7.532216,0.030000,0.740000,11,107,10.687416,106.778307,10.687416,106.778307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.199529,-48.237987,79.438525,106.610765,0.000000,0.000000,0.000000,0.000000,5.235588,6.511142,5.553102,1.473482,0.290897,0.018693,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.742098,proposed,0,-126.340000,54.885000,0.128020,-2.764735,0.280000,-2.945000,-0.151980,0.180265,6.434403,-4.726694,0.335443,-4.726694,6.434403,0.080000,0.920000,8,78,8.325630,77.748182,8.325630,77.748182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.904131,-50.494423,78.356043,106.930443,0.000000,0.000000,0.000000,0.000000,5.057019,6.558887,5.554981,1.466203,0.357493,0.018666,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.752078,proposed,0,-126.340000,54.885000,0.199382,-2.790048,0.340000,-2.955000,-0.140618,0.164952,4.543725,0.884349,1.006328,0.884349,4.543725,0.090000,0.880000,20,33,19.908786,29.495603,19.908786,29.495603,0.000000,3.252579,0.000000,64.000000,0.000000,0.000000,-120.136850,-52.215557,73.373621,97.929021,0.000000,0.000000,0.000000,0.000000,4.785417,6.225861,5.588964,1.652287,0.233315,0.026238,0.501187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.762070,proposed,0,-126.340000,54.885000,0.263330,-2.820086,0.390000,-2.925000,-0.126670,0.104914,4.360757,4.543725,-0.335443,4.543725,4.360757,0.130000,0.730000,13,2,13.357525,1.560120,13.357525,1.560120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.578953,-51.194070,73.765185,91.078419,0.000000,0.000000,0.000000,0.000000,4.804316,6.062131,5.565356,1.767809,0.247241,0.034621,0.503875,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.772071,proposed,0,-126.340000,54.885000,0.319735,-2.854745,0.440000,-2.895000,-0.120265,0.040255,4.421746,1.433256,-1.067318,1.433256,4.421746,0.120000,0.310000,7,47,7.137967,54.027002,7.137967,54.027002,0.000000,-7.466881,0.000000,64.000000,0.000000,0.000000,-123.588595,-49.640757,79.674175,101.292757,0.000000,0.000000,0.000000,0.000000,5.183898,6.577069,5.589921,1.799536,0.233293,0.062259,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.782069,proposed,0,-126.340000,54.885000,0.368452,-2.893867,0.490000,-2.925000,-0.121548,0.031133,3.628881,-6.495393,-0.213464,-6.495393,3.628881,0.120000,0.280000,4,92,4.149640,106.599531,4.149640,106.599531,0.000000,-15.039411,0.000000,64.000000,0.000000,0.000000,-124.128189,-49.273044,81.543777,109.971221,0.000000,0.000000,0.000000,0.000000,5.525345,6.662915,5.567302,1.769897,0.328336,0.038884,0.500932,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.792720,proposed,0,-126.340000,54.885000,0.411858,-2.940311,0.530000,-3.025000,-0.118142,0.084689,3.872840,-11.618519,0.335443,-11.618519,3.872840,0.090000,0.570000,-4,106,-3.772032,106.179432,-3.772032,106.179432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.679314,-49.598116,85.403440,117.867827,0.000000,0.000000,0.000000,0.000000,5.693957,6.969196,5.612611,1.802208,0.316414,0.039135,0.500982,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008284,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.802069,proposed,0,-126.340000,54.885000,0.442718,-2.985002,0.560000,-3.115000,-0.117282,0.129998,2.165131,-10.459717,0.274453,-10.459717,2.165131,0.050000,0.800000,9,106,8.734065,106.175969,8.734065,106.175969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.347058,-50.690533,85.256845,117.932920,0.000000,0.000000,0.000000,0.000000,5.473195,6.987757,5.565129,1.798198,0.419551,0.036029,0.501327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008332,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.812069,proposed,0,-126.340000,54.885000,0.468228,-3.036717,0.580000,-3.185000,-0.111772,0.148283,0.579401,-4.726694,0.152474,-4.726694,0.579401,0.070000,0.940000,16,61,15.821961,48.504911,15.821961,48.504911,0.000000,12.671057,0.000000,64.000000,0.000000,0.000000,-124.228632,-51.727410,86.716442,116.177600,0.000000,0.000000,0.000000,0.000000,5.574537,7.064022,5.577186,1.497952,0.377307,0.021438,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.822072,proposed,0,-126.340000,54.885000,0.486010,-3.092336,0.590000,-3.185000,-0.103990,0.092664,-0.884349,2.287110,-0.152474,2.287110,-0.884349,0.090000,0.830000,22,16,22.409360,-8.841947,22.409360,-8.841947,0.000000,25.017916,0.000000,64.000000,0.000000,0.000000,-124.699447,-51.898109,82.666626,106.822803,0.000000,0.000000,0.000000,0.000000,5.415379,6.805164,5.555232,1.472058,0.195197,0.020779,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.832067,proposed,0,-126.340000,54.885000,0.496086,-3.151617,0.580000,-3.145000,-0.083914,-0.006617,-1.677214,5.092632,0.091484,5.092632,-1.677214,0.140000,0.510000,19,-17,18.685153,-16.737153,18.685153,-16.737153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.201423,-50.523372,79.331177,100.881801,0.000000,0.000000,0.000000,0.000000,5.272614,6.609625,5.553795,1.458696,0.198842,0.020243,0.504083,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.842095,proposed,0,-126.340000,54.885000,0.498533,-3.214653,0.580000,-3.135000,-0.081467,-0.079653,-1.067318,0.945339,0.030495,0.945339,-1.067318,0.180000,0.150000,-1,28,-0.904851,38.309774,-0.904851,38.309774,0.000000,-10.046927,0.000000,64.000000,0.000000,0.000000,-119.758632,-47.702752,87.448568,113.139796,0.000000,0.000000,0.000000,0.000000,5.813388,7.203177,5.557644,1.462062,0.196164,0.018751,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.852096,proposed,0,-126.340000,54.885000,0.493411,-3.280871,0.570000,-3.175000,-0.076589,-0.105871,-0.640391,-9.727842,-0.152474,-9.727842,-0.640391,0.140000,0.110000,-12,73,-11.712190,105.573212,-11.712190,105.573212,0.000000,-32.310365,0.000000,64.000000,0.000000,0.000000,-115.165197,-45.155912,94.403500,129.262928,0.000000,0.000000,0.000000,0.000000,6.661194,7.605978,5.550119,1.481992,0.235514,0.017636,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.862098,proposed,0,-126.340000,54.885000,0.480841,-3.350247,0.570000,-3.305000,-0.089159,-0.045247,-0.457422,-16.314719,-0.518412,-16.314719,-0.457422,0.060000,0.390000,-15,105,-15.003105,105.273975,-15.003105,105.273975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.241994,-40.886681,99.469514,134.887682,0.000000,0.000000,0.000000,0.000000,6.773256,7.764505,5.550951,1.448872,0.238458,0.017281,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.872098,proposed,0,-126.340000,54.885000,0.460958,-3.422554,0.570000,-3.455000,-0.109042,0.032446,-1.921172,-16.924615,-1.067318,-16.924615,-1.921172,0.020000,0.720000,-8,105,-7.751990,105.001405,-7.751990,105.001405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.658095,-36.611959,105.999475,140.011190,0.000000,0.000000,0.000000,0.000000,6.701613,8.075748,5.551717,1.452213,0.385448,0.016034,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.882100,proposed,0,-126.340000,54.885000,0.433900,-3.497619,0.550000,-3.585000,-0.116100,0.087381,-3.262944,-11.191592,-0.640391,-11.191592,-3.262944,0.000000,0.890000,2,75,1.513146,74.747647,1.513146,74.747647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.937850,-32.017567,112.399839,141.453078,0.000000,0.000000,0.000000,0.000000,6.948237,8.351739,5.552344,1.466434,0.375227,0.018578,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.892096,proposed,0,-126.340000,54.885000,0.399864,-3.575167,0.510000,-3.665000,-0.110136,0.089833,-4.665705,-3.140965,-0.335443,-3.140965,-4.665705,0.000000,0.840000,11,30,11.469351,9.193172,11.469351,9.193172,0.000000,20.554475,0.000000,64.000000,0.000000,0.000000,-108.380844,-28.371755,109.594674,132.385930,0.000000,0.000000,0.000000,0.000000,7.017807,8.142313,5.790355,1.468500,0.225324,0.024561,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.902064,proposed,0,-126.340000,54.885000,0.359157,-3.654784,0.470000,-3.665000,-0.110843,0.010216,-4.970653,1.677214,-0.579401,1.677214,-4.970653,0.010000,0.600000,9,-15,8.787235,-19.655804,8.787235,-19.655804,0.000000,4.403451,0.000000,64.000000,0.000000,0.000000,-107.100445,-26.241749,99.985435,118.939301,0.000000,0.000000,0.000000,0.000000,6.620447,7.641907,5.540621,1.444975,0.175132,0.018808,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.912097,proposed,0,-126.340000,54.885000,0.311574,-3.736998,0.420000,-3.645000,-0.108426,-0.091998,-5.885497,0.884349,0.213464,0.884349,-5.885497,0.030000,0.210000,7,9,6.887555,9.308108,6.887555,9.308108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.062174,-23.712703,97.951109,119.757770,0.000000,0.000000,0.000000,0.000000,6.460440,7.698161,5.543682,1.432199,0.205391,0.021081,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.922100,proposed,0,-126.340000,54.885000,0.257764,-3.820819,0.370000,-3.675000,-0.112236,-0.145819,-5.031642,-5.946486,-0.152474,-5.946486,-5.031642,0.050000,0.060000,-13,54,-12.636482,73.550520,-12.636482,73.550520,0.000000,-19.242412,0.000000,64.000000,0.000000,0.000000,-97.217149,-21.892284,101.363013,129.182347,0.000000,0.000000,0.000000,0.000000,6.575464,7.928665,5.554556,1.443811,0.194394,0.015844,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.932100,proposed,0,-126.340000,54.885000,0.197875,-3.906214,0.330000,-3.785000,-0.132125,-0.121214,-4.482736,-13.997114,-0.152474,-13.997114,-4.482736,0.020000,0.260000,-27,99,-27.479870,105.336856,-27.479870,105.336856,0.000000,-6.028747,0.000000,64.000000,0.000000,0.000000,-88.465079,-18.021883,102.088601,133.705718,0.000000,0.000000,0.000000,0.000000,6.441921,8.240271,5.549842,1.446460,0.251599,0.016123,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.942095,proposed,0,-126.340000,54.885000,0.132191,-3.992940,0.290000,-3.935000,-0.157809,-0.057940,-4.177788,-17.595500,-0.396432,-17.595500,-4.177788,-0.020000,0.590000,-37,105,-37.440451,105.161270,-37.440451,105.161270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.164844,-13.522562,103.976032,137.006206,0.000000,0.000000,0.000000,0.000000,6.471470,8.521397,5.544001,1.429269,0.248075,0.014761,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.952099,proposed,0,-126.340000,54.885000,0.060929,-4.080854,0.250000,-4.075000,-0.189071,-0.005854,-4.848673,-13.448207,-0.823360,-13.448207,-4.848673,-0.130000,0.830000,-26,73,-25.923684,73.257209,-25.923684,73.257209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.206420,-8.760347,108.953099,139.008330,0.000000,0.000000,0.000000,0.000000,6.753790,8.725446,5.549071,1.434828,0.312747,0.016118,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.962095,proposed,0,-126.340000,54.885000,-0.015491,-4.169577,0.200000,-4.155000,-0.215491,-0.014577,-6.678361,-6.678361,-0.701380,-6.678361,-6.678361,-0.190000,0.810000,-6,28,-5.832247,15.327839,-5.832247,15.327839,0.000000,12.929370,0.000000,64.000000,0.000000,0.000000,-74.932443,-3.820334,117.726891,138.895062,0.000000,0.000000,0.000000,0.000000,7.518542,8.878018,5.550496,1.475083,0.212416,0.020193,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.972098,proposed,0,-126.340000,54.885000,-0.096854,-4.258996,0.130000,-4.185000,-0.226854,-0.073996,-8.934977,-1.128308,0.030495,-1.128308,-8.934977,-0.160000,0.530000,8,-12,8.178790,-12.258380,8.178790,-12.258380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.483644,-1.099878,109.146927,126.256405,0.000000,0.000000,0.000000,0.000000,7.339295,7.950812,5.550651,1.709508,0.337602,0.067828,0.501556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.982142,proposed,0,-126.340000,54.885000,-0.183116,-4.349163,0.060000,-4.195000,-0.243116,-0.154163,-7.715185,-2.104141,-0.884349,-2.104141,-7.715185,-0.060000,0.220000,-20,14,-20.300317,13.980963,-20.300317,13.980963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.905690,2.470128,100.659311,122.996091,0.000000,0.000000,0.000000,0.000000,6.827221,7.499106,5.603948,1.636086,0.246475,0.023790,0.500920,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.992068,proposed,0,-126.340000,54.885000,-0.272493,-4.438393,-0.010000,-4.255000,-0.262493,-0.183393,-7.593205,-9.178935,-0.823360,-9.178935,-7.593205,-0.060000,0.110000,-34,59,-33.620516,79.896878,-33.620516,79.896878,0.000000,-20.915915,0.000000,64.000000,0.000000,0.000000,-61.645131,5.651925,101.899414,126.723407,0.000000,0.000000,0.000000,0.000000,6.802483,8.308434,5.556155,1.440293,0.202097,0.016725,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.002069,proposed,0,-126.340000,54.885000,-0.366314,-4.528169,-0.080000,-4.375000,-0.286314,-0.153169,-6.861330,-15.887791,-0.213464,-15.887791,-6.861330,-0.160000,0.290000,-39,104,-38.919589,105.930641,-38.919589,105.930641,0.000000,-1.949678,0.000000,64.000000,0.000000,0.000000,-50.539710,10.286492,99.106834,122.544342,0.000000,0.000000,0.000000,0.000000,6.526351,8.401309,5.541295,1.468606,0.219903,0.021284,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.012098,proposed,0,-126.340000,54.885000,-0.463827,-4.617838,-0.150000,-4.535000,-0.313827,-0.082838,-7.593205,-18.632323,-0.274453,-18.632323,-7.593205,-0.270000,0.620000,-28,106,-27.718658,105.622073,-27.718658,105.622073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.105338,15.175438,103.872030,128.344485,0.000000,0.000000,0.000000,0.000000,6.701940,8.849402,5.546436,1.472647,0.319526,0.017040,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.022095,proposed,0,-126.340000,54.885000,-0.564006,-4.706588,-0.220000,-4.675000,-0.344006,-0.031588,-9.178935,-13.814145,-1.372266,-13.814145,-9.178935,-0.310000,0.900000,-13,61,-13.052610,59.320511,-13.052610,59.320511,0.000000,1.301563,0.000000,64.000000,0.000000,0.000000,-37.859419,21.320718,120.460258,146.506115,0.000000,0.000000,0.000000,0.000000,7.762380,9.922834,5.555641,1.585926,0.383108,0.026358,0.503709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.032098,proposed,0,-126.340000,54.885000,-0.666822,-4.794527,-0.320000,-4.755000,-0.346822,-0.039527,-11.679509,-6.007476,-1.250287,-6.007476,-11.679509,-0.250000,0.790000,1,16,1.433986,2.198561,1.433986,2.198561,0.000000,13.423513,0.000000,64.000000,0.000000,0.000000,-34.445644,26.605512,120.311540,150.293164,0.000000,0.000000,0.000000,0.000000,7.841318,9.482817,5.556239,1.476466,0.195763,0.019686,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.042098,proposed,0,-126.340000,54.885000,-0.771749,-4.881330,-0.430000,-4.795000,-0.341749,-0.086330,-11.435550,-1.921172,-1.189297,-1.921172,-11.435550,-0.140000,0.500000,-15,-10,-14.570705,-9.850207,-14.570705,-9.850207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.296162,28.510144,106.449968,136.902414,0.000000,0.000000,0.000000,0.000000,7.262795,8.246659,5.547338,1.505071,0.205938,0.018233,0.501036,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.052104,proposed,0,-126.340000,54.885000,-0.878438,-4.966827,-0.530000,-4.825000,-0.348438,-0.141827,-9.910810,-4.848673,-1.555235,-4.848673,-9.910810,-0.120000,0.180000,-37,35,-37.476075,38.360397,-37.476075,38.360397,0.000000,-3.210603,0.000000,64.000000,0.000000,0.000000,-18.346660,30.375669,102.620148,142.246653,0.000000,0.000000,0.000000,0.000000,6.914611,8.647151,5.558045,1.950251,0.313148,0.045689,0.501158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008389,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.062074,proposed,0,-126.340000,54.885000,-0.985993,-5.050433,-0.630000,-4.905000,-0.355993,-0.145433,-9.788831,-11.618519,-1.067318,-11.618519,-9.788831,-0.190000,0.170000,-39,80,-39.411751,98.199665,-39.411751,98.199665,0.000000,-18.049872,0.000000,64.000000,0.000000,0.000000,-3.018601,31.236090,92.616178,126.903129,0.000000,0.000000,0.000000,0.000000,6.267523,8.323140,5.571033,1.477675,0.228924,0.019033,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.072098,proposed,0,-126.340000,54.885000,-1.094923,-5.132657,-0.720000,-5.045000,-0.374923,-0.087657,-9.727842,-16.741646,-1.006328,-16.741646,-9.727842,-0.300000,0.440000,-34,106,-33.563707,105.845867,-33.563707,105.845867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.022251,33.520578,92.505121,124.137843,0.000000,0.000000,0.000000,0.000000,6.164952,8.444272,5.552758,1.488461,0.236388,0.019167,0.502179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.082103,proposed,0,-126.340000,54.885000,-1.203972,-5.212656,-0.830000,-5.195000,-0.373972,-0.017656,-11.801488,-16.741646,-1.494245,-16.741646,-11.801488,-0.340000,0.750000,-13,104,-12.868158,103.669884,-12.868158,103.669884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.595584,37.447343,101.072465,134.589004,0.000000,0.000000,0.000000,0.000000,6.563522,9.158017,5.553795,1.475081,0.301960,0.017667,0.501062,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.092096,proposed,0,-126.340000,54.885000,-1.312753,-5.290276,-0.940000,-5.315000,-0.372753,0.024724,-12.533363,-9.727842,-1.433256,-9.727842,-12.533363,-0.270000,0.910000,-13,59,-13.097423,35.783373,-13.097423,35.783373,0.000000,22.886511,0.000000,64.000000,0.000000,0.000000,23.417143,41.987673,111.918384,150.421928,0.000000,0.000000,0.000000,0.000000,7.274507,9.802756,5.553365,1.500032,0.323310,0.019511,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.102066,proposed,0,-126.340000,54.885000,-1.420683,-5.365226,-1.070000,-5.355000,-0.350683,-0.010226,-13.143259,-2.043152,-1.982162,-2.043152,-13.143259,-0.200000,0.860000,-14,14,-14.225832,-25.655701,-14.225832,-25.655701,0.000000,39.325585,0.000000,64.000000,0.000000,0.000000,32.559742,43.374990,103.412775,146.906127,0.000000,0.000000,0.000000,0.000000,6.870565,8.967706,5.552152,1.481479,0.193401,0.020324,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.112077,proposed,0,-126.340000,54.885000,-1.527970,-5.437759,-1.200000,-5.355000,-0.327970,-0.082759,-13.570186,0.884349,-2.043152,0.884349,-13.570186,-0.170000,0.470000,-13,-18,-12.841166,-18.172746,-12.841166,-18.172746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.948125,40.976181,97.553733,134.890425,0.000000,0.000000,0.000000,0.000000,6.294940,7.915953,5.591816,1.626548,0.219606,0.023581,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.122069,proposed,0,-126.340000,54.885000,-1.633507,-5.507235,-1.330000,-5.365000,-0.303507,-0.142235,-12.533363,-1.555235,-1.433256,-1.555235,-12.533363,-0.150000,0.150000,-24,27,-23.679716,28.295939,-23.679716,28.295939,0.000000,-1.468685,0.000000,64.000000,0.000000,0.000000,52.937344,39.364845,99.748518,133.659173,0.000000,0.000000,0.000000,0.000000,5.912135,7.869888,5.560129,1.756646,0.244345,0.033173,0.501091,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.132077,proposed,0,-126.340000,54.885000,-1.737173,-5.573683,-1.450000,-5.425000,-0.287173,-0.148683,-10.947634,-10.947634,-1.128308,-10.947634,-10.947634,-0.180000,0.110000,-37,72,-36.674898,105.836929,-36.674898,105.836929,0.000000,-34.009676,0.000000,64.000000,0.000000,0.000000,64.339438,38.407059,96.555615,124.305840,0.000000,0.000000,0.000000,0.000000,5.607046,7.982498,5.593672,1.740539,0.292449,0.041394,0.500785,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.142070,proposed,0,-126.340000,54.885000,-1.838170,-5.636703,-1.560000,-5.555000,-0.278170,-0.081703,-11.923467,-16.985604,-1.738204,-16.985604,-11.923467,-0.250000,0.360000,-20,106,-20.472338,106.343399,-20.472338,106.343399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.943450,37.749317,93.614503,114.785740,0.000000,0.000000,0.000000,0.000000,5.474829,7.733689,5.563784,1.765543,0.253146,0.033145,0.500932,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.152072,proposed,0,-126.340000,54.885000,-1.936297,-5.696276,-1.680000,-5.725000,-0.256297,0.028724,-11.923467,-16.985604,-1.372266,-17.107583,-12.594353,-0.270000,0.700000,-13,106,-13.437903,105.804155,-13.437903,105.804155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.416345,40.278529,98.470438,124.921892,0.000000,0.000000,0.000000,0.000000,5.956813,8.479312,6.481402,1.802276,0.494812,0.037892,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.162064,proposed,0,-126.340000,54.885000,-2.030889,-5.752105,-1.810000,-5.855000,-0.220889,0.102895,-13.509197,-12.838311,-1.372266,-12.838311,-13.509197,-0.220000,0.910000,1,90,1.149682,89.974902,1.149682,89.974902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.754853,45.067609,108.526554,137.195520,0.000000,0.000000,0.000000,0.000000,6.525003,9.091668,5.557559,1.596656,0.517648,0.047227,0.501051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.172078,proposed,0,-126.340000,54.885000,-2.121773,-5.804185,-1.940000,-5.935000,-0.181773,0.130815,-14.180083,-5.092632,-2.104141,-5.092632,-14.180083,-0.150000,0.910000,8,45,7.756362,30.597789,7.756362,30.597789,0.000000,14.377113,0.000000,64.000000,0.000000,0.000000,86.740688,48.622310,110.058194,139.504726,0.000000,0.000000,0.000000,0.000000,6.389058,8.795643,5.596449,1.762504,0.326631,0.036408,0.501021,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.182073,proposed,0,-126.340000,54.885000,-2.208144,-5.852153,-2.070000,-5.945000,-0.138144,0.092847,-12.655342,1.616224,-1.555235,1.616224,-12.655342,-0.090000,0.720000,-4,0,-3.678500,-7.992320,-3.678500,-7.992320,0.000000,7.967222,0.000000,64.000000,0.000000,0.000000,93.026729,47.433971,107.544501,131.369469,0.000000,0.000000,0.000000,0.000000,6.022492,7.664902,5.566837,1.675721,0.254418,0.033438,0.503839,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.192064,proposed,0,-126.340000,54.885000,-2.289682,-5.895932,-2.190000,-5.915000,-0.099682,0.019068,-11.801488,3.140965,-1.311276,3.140965,-11.801488,-0.070000,0.370000,-7,9,-7.066837,8.888740,-7.066837,8.888740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.681017,43.217251,109.476696,126.208990,0.000000,0.000000,0.000000,0.000000,6.197406,7.256578,5.570278,1.753134,0.240812,0.032617,0.500989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.202067,proposed,0,-126.340000,54.885000,-2.366096,-5.935454,-2.300000,-5.915000,-0.066096,-0.020454,-10.398727,-2.592058,-1.494245,-2.592058,-10.398727,-0.070000,0.180000,-15,54,-14.932578,75.623820,-14.932578,75.623820,0.000000,-21.735080,0.000000,64.000000,0.000000,0.000000,109.023530,40.155931,109.790300,123.729392,0.000000,0.000000,0.000000,0.000000,6.301073,7.440768,5.569277,1.790661,0.256631,0.032481,0.502102,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.212074,proposed,0,-126.340000,54.885000,-2.436872,-5.970538,-2.390000,-5.975000,-0.046872,0.004462,-10.398727,-2.592058,-1.738204,-10.093779,-8.264091,-0.090000,0.290000,-7,76,-6.888473,76.284741,-6.888473,76.284741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,115.126507,35.620386,95.066099,103.843528,0.000000,0.000000,0.000000,0.000000,5.526780,6.675287,5.572585,1.734119,0.248384,0.028659,0.501271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.222073,proposed,0,-126.340000,54.885000,-2.501526,-6.001025,-2.460000,-6.085000,-0.041526,0.083975,-6.495393,-12.899301,-1.494245,-12.899301,-6.495393,-0.090000,0.520000,-36,107,-36.263591,106.950741,-36.263591,106.950741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,115.827232,36.509549,90.049390,103.369528,0.000000,0.000000,0.000000,0.000000,5.321242,6.801595,5.579447,1.770697,0.286420,0.045340,0.508213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008202,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.233122,proposed,0,-126.340000,54.885000,-2.565440,-6.029269,-2.520000,-6.205000,-0.045440,0.175731,-5.763517,-11.923467,-0.884349,-11.923467,-5.763517,-0.170000,0.810000,-26,107,-25.802186,106.997124,-25.802186,106.997124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,114.459373,35.584080,88.358498,102.497678,0.000000,0.000000,0.000000,0.000000,5.582706,6.918414,5.601875,1.761584,0.390411,0.032667,0.517773,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008325,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.242068,proposed,0,-126.340000,54.885000,-2.611057,-6.047860,-2.570000,-6.285000,-0.041057,0.237140,-6.068465,-6.434403,-0.640391,-6.434403,-6.068465,-0.230000,0.940000,-6,85,-5.507430,84.634920,-5.507430,84.634920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,113.245423,35.559097,87.660679,107.087439,0.000000,0.000000,0.000000,0.000000,5.286108,7.032118,5.569861,1.750370,0.305062,0.037229,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.252070,proposed,0,-126.340000,54.885000,-2.655204,-6.064023,-2.630000,-6.305000,-0.025204,0.240977,-6.495393,2.348100,-0.335443,2.348100,-6.495393,-0.190000,0.920000,7,40,6.882999,19.007357,6.882999,19.007357,0.000000,20.627563,0.000000,64.000000,0.000000,0.000000,111.869832,34.386950,81.121012,101.788781,0.000000,0.000000,0.000000,0.000000,4.616475,6.178171,5.561578,1.686577,0.238937,0.025855,0.520927,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.262070,proposed,0,-126.340000,54.885000,-2.691777,-6.075230,-2.690000,-6.245000,-0.001777,0.169770,-5.519559,7.532216,-0.274453,7.532216,-5.519559,-0.110000,0.680000,2,-4,2.245007,-4.139499,2.245007,-4.139499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.764035,31.955621,75.616645,95.419803,0.000000,0.000000,0.000000,0.000000,4.357625,5.614708,5.560145,1.614282,0.214675,0.025163,0.504833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.272067,proposed,0,-126.340000,54.885000,-2.720447,-6.081415,-2.730000,-6.175000,0.009553,0.093585,-4.299767,7.044299,-0.091484,7.044299,-4.299767,-0.090000,0.330000,-1,29,-0.964207,28.596268,-0.964207,28.596268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.983624,30.332160,84.839656,102.957287,0.000000,0.000000,0.000000,0.000000,4.751021,5.881014,5.550530,1.600146,0.212269,0.021379,0.517651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.282078,proposed,0,-126.340000,54.885000,-2.740933,-6.082522,-2.770000,-6.145000,0.029067,0.062478,-2.714037,0.457422,0.030495,0.457422,-2.714037,-0.070000,0.250000,-10,74,-9.707676,93.354720,-9.707676,93.354720,0.000000,-19.758452,0.000000,64.000000,0.000000,0.000000,110.519863,29.720117,84.613545,96.883645,0.000000,0.000000,0.000000,0.000000,4.826196,6.002652,6.245194,1.802402,0.263217,0.042242,0.506509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.292069,proposed,0,-126.340000,54.885000,-2.752878,-6.078505,-2.780000,-6.175000,0.027122,0.096495,-0.884349,-6.007476,-0.762370,-6.007476,-0.884349,-0.080000,0.410000,-17,108,-17.431226,107.745021,-17.431226,107.745021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,109.901197,29.647868,76.877609,88.439455,0.000000,0.000000,0.000000,0.000000,4.699615,5.897478,5.592835,1.484649,0.287199,0.021642,0.503976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.302068,proposed,0,-126.340000,54.885000,-2.756060,-6.069326,-2.770000,-6.235000,0.013940,0.165674,0.823360,-7.410237,-0.335443,-7.410237,0.823360,-0.090000,0.740000,-22,108,-22.458875,107.617469,-22.458875,107.617469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.721939,29.987394,75.546187,90.837057,0.000000,0.000000,0.000000,0.000000,5.156072,6.195347,5.568350,1.637249,0.312770,0.031381,0.503737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.312070,proposed,0,-126.340000,54.885000,-2.750209,-6.054957,-2.760000,-6.265000,0.009791,0.210043,1.433256,-2.165131,0.945339,-2.165131,1.433256,-0.120000,0.930000,-12,83,-11.659038,82.500120,-11.659038,82.500120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.936087,30.869764,74.487992,92.759492,0.000000,0.000000,0.000000,0.000000,5.209472,6.207438,5.574653,1.495387,0.258045,0.022056,0.504284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.322068,proposed,0,-126.340000,54.885000,-2.735103,-6.035394,-2.740000,-6.245000,0.004897,0.209606,1.006328,5.275601,1.128308,5.275601,1.006328,-0.140000,0.900000,9,38,8.682100,27.545841,8.682100,27.545841,0.000000,9.954278,0.000000,64.000000,0.000000,0.000000,96.474341,31.357383,69.025607,87.903722,0.000000,0.000000,0.000000,0.000000,4.616215,5.448549,5.560027,1.481240,0.219762,0.020037,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.332068,proposed,0,-126.340000,54.885000,-2.710528,-6.010624,-2.720000,-6.175000,0.009472,0.164376,1.799193,8.873987,0.274453,8.873987,1.799193,-0.110000,0.660000,14,19,13.931437,18.825214,13.931437,18.825214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.988404,31.455835,58.840085,80.675428,0.000000,0.000000,0.000000,0.000000,3.689992,4.944562,5.556714,1.502803,0.207957,0.022892,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.342066,proposed,0,-126.340000,54.885000,-2.676310,-5.980666,-2.690000,-6.085000,0.013690,0.104334,2.287110,8.691018,0.030495,8.691018,2.287110,-0.060000,0.410000,16,42,15.615156,42.466618,15.615156,42.466618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.716482,30.408115,60.428370,81.026584,0.000000,0.000000,0.000000,0.000000,3.738232,4.855517,5.556525,1.535437,0.195853,0.019844,0.501619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.352068,proposed,0,-126.340000,54.885000,-2.632267,-5.945517,-2.660000,-6.025000,0.027733,0.079483,3.506902,3.018985,0.213464,3.018985,3.506902,-0.030000,0.350000,11,87,10.652327,98.224679,10.652327,98.224679,0.000000,-10.758061,0.000000,64.000000,0.000000,0.000000,83.962314,29.317296,60.124499,74.785846,0.000000,0.000000,0.000000,0.000000,3.499584,4.532984,5.596819,1.706949,0.259961,0.034062,0.501701,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.362064,proposed,0,-126.340000,54.885000,-2.578316,-5.905249,-2.620000,-6.025000,0.041684,0.119751,4.543725,-1.738204,0.640391,-1.738204,4.543725,0.020000,0.540000,4,109,4.450426,108.811879,4.450426,108.811879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.271700,26.843129,58.478018,68.385741,0.000000,0.000000,0.000000,0.000000,3.558595,4.496028,5.550548,1.465362,0.245840,0.017885,0.501026,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.372068,proposed,0,-126.340000,54.885000,-2.514265,-5.859840,-2.560000,-6.025000,0.045735,0.165160,5.885497,-1.189297,1.006328,-1.189297,5.885497,0.030000,0.820000,2,109,2.111843,108.641086,2.111843,108.641086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.413911,24.974600,60.734536,71.596122,0.000000,0.000000,0.000000,0.000000,4.093694,4.718895,5.552934,1.465114,0.488189,0.018202,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.382067,proposed,0,-126.340000,54.885000,-2.440106,-5.809395,-2.490000,-6.005000,0.049894,0.195605,6.678361,3.628881,0.823360,3.628881,6.678361,0.010000,0.970000,11,65,10.637091,65.246001,10.637091,65.246001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.788155,23.543738,61.666527,73.443367,0.000000,0.000000,0.000000,0.000000,4.221104,4.696184,5.559118,1.606544,0.457111,0.020459,0.505263,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.392066,proposed,0,-126.340000,54.885000,-2.355760,-5.753959,-2.420000,-5.935000,0.064240,0.181041,6.739351,9.422894,1.006328,9.422894,6.739351,0.030000,0.840000,23,30,22.525801,30.482502,22.525801,30.482502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.913976,23.780828,64.422999,75.384329,0.000000,0.000000,0.000000,0.000000,4.196932,4.536219,5.554524,1.450376,0.190263,0.018324,0.500466,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.402065,proposed,0,-126.340000,54.885000,-2.261193,-5.693600,-2.350000,-5.835000,0.088807,0.141400,7.837164,11.862478,1.189297,11.862478,7.837164,0.080000,0.570000,22,35,22.087635,34.660096,22.087635,34.660096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.943285,23.452826,62.558494,75.576392,0.000000,0.000000,0.000000,0.000000,3.808387,4.701237,5.549794,1.482127,0.193058,0.017061,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.412067,proposed,0,-126.340000,54.885000,-2.156368,-5.628381,-2.260000,-5.735000,0.103632,0.106619,9.056956,8.569039,1.799193,8.569039,9.056956,0.130000,0.440000,15,75,14.928696,75.180433,14.928696,75.180433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.154313,22.325479,64.168741,72.870650,0.000000,0.000000,0.000000,0.000000,3.809937,4.264310,5.555943,1.649685,0.215550,0.026793,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.422068,proposed,0,-126.340000,54.885000,-2.041324,-5.558403,-2.160000,-5.675000,0.118676,0.116597,9.727842,3.384923,1.006328,3.384923,9.727842,0.180000,0.520000,11,109,11.042343,109.001559,11.042343,109.001559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.151036,19.610836,59.919723,64.820315,0.000000,0.000000,0.000000,0.000000,3.612647,4.092750,5.558657,1.463684,0.232340,0.017423,0.501730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.432067,proposed,0,-126.340000,54.885000,-1.916157,-5.483793,-2.050000,-5.635000,0.133843,0.151207,11.374561,2.165131,1.738204,2.165131,11.374561,0.150000,0.790000,11,109,11.396137,108.968789,11.396137,108.968789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.868729,16.579503,60.966038,65.436283,0.000000,0.000000,0.000000,0.000000,3.988531,4.251356,5.556144,1.463072,0.298194,0.017631,0.502350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.442066,proposed,0,-126.340000,54.885000,-1.780884,-5.404626,-1.920000,-5.595000,0.139116,0.190374,12.411384,5.885497,1.494245,5.885497,12.411384,0.160000,0.960000,13,75,13.453981,74.942579,13.453981,74.942579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.968310,15.282410,64.410366,70.458145,0.000000,0.000000,0.000000,0.000000,4.279189,4.436038,5.549041,1.454301,0.280141,0.015673,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.452069,proposed,0,-126.340000,54.885000,-1.635567,-5.320997,-1.780000,-5.505000,0.144433,0.184003,13.143259,11.435550,2.104141,11.435550,13.143259,0.110000,0.890000,26,37,26.311598,37.236797,26.311598,37.236797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.237481,15.421419,66.519052,72.869609,0.000000,0.000000,0.000000,0.000000,4.264636,4.347133,5.596211,1.484430,0.202073,0.017206,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.462069,proposed,0,-126.340000,54.885000,-1.480423,-5.233083,-1.630000,-5.365000,0.149577,0.131917,13.692166,15.033937,1.982162,15.033937,13.692166,0.170000,0.640000,27,28,26.876632,28.187413,26.876632,28.187413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.520415,14.656604,67.419336,74.024542,0.000000,0.000000,0.000000,0.000000,4.089660,4.603287,5.556914,1.464958,0.216681,0.019991,0.501924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.472069,proposed,0,-126.340000,54.885000,-1.315533,-5.140976,-1.460000,-5.245000,0.144467,0.104024,16.314719,11.435550,1.860183,11.435550,16.314719,0.210000,0.520000,6,69,6.273414,69.281167,6.273414,69.281167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.403705,13.797694,69.999937,75.503146,0.000000,0.000000,0.000000,0.000000,4.136045,4.502775,5.548603,1.512485,0.209232,0.022858,0.500968,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.482068,proposed,0,-126.340000,54.885000,-1.141119,-5.044841,-1.300000,-5.155000,0.158881,0.110159,18.571334,6.861330,2.043152,6.861330,18.571334,0.170000,0.490000,-1,109,-1.264020,108.683767,-1.264020,108.683767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.138871,10.677940,68.190092,70.793852,0.000000,0.000000,0.000000,0.000000,4.254219,4.487384,5.589776,1.669684,0.253805,0.026729,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.492071,proposed,0,-126.340000,54.885000,-0.957293,-4.944776,-1.100000,-5.095000,0.142707,0.150224,19.913105,5.702528,2.470079,5.702528,19.913105,0.090000,0.760000,4,108,4.428922,108.436899,4.428922,108.436899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.302696,6.922752,66.409065,75.434129,0.000000,0.000000,0.000000,0.000000,4.307844,4.695014,5.566871,1.682275,0.322861,0.024147,0.505439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.502070,proposed,0,-126.340000,54.885000,-0.764382,-4.840991,-0.890000,-5.025000,0.125618,0.184009,20.888939,7.776174,2.592058,7.776174,20.888939,0.070000,0.940000,8,84,8.242015,84.134143,8.242015,84.134143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.450858,5.673931,67.454360,74.134128,0.000000,0.000000,0.000000,0.000000,4.403412,4.697043,5.770507,1.741166,0.313544,0.032113,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008369,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.512064,proposed,0,-126.340000,54.885000,-0.562702,-4.733677,-0.680000,-4.905000,0.117298,0.171323,21.010918,13.936124,2.470079,13.936124,21.010918,0.070000,0.930000,18,39,18.397771,35.129339,18.397771,35.129339,0.000000,4.004804,0.000000,64.000000,0.000000,0.000000,60.652020,5.244696,67.317501,72.339835,0.000000,0.000000,0.000000,0.000000,4.266071,4.529404,5.563554,1.711447,0.229025,0.021493,0.501211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.522070,proposed,0,-126.340000,54.885000,-0.352126,-4.622790,-0.460000,-4.755000,0.107874,0.132210,20.583991,18.327375,2.653048,18.327375,20.583991,0.100000,0.690000,29,19,29.158541,18.870656,29.158541,18.870656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.418925,4.494742,65.369914,72.871454,0.000000,0.000000,0.000000,0.000000,4.017031,4.545712,5.591333,1.912109,0.311002,0.034267,0.501305,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008380,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.532256,proposed,0,-126.340000,54.885000,-0.129193,-4.506554,-0.230000,-4.585000,0.100807,0.078446,21.620814,15.948781,2.470079,15.948781,21.620814,0.180000,0.390000,18,63,18.365749,63.080589,18.365749,63.080589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.150078,3.876792,66.409611,74.881449,0.000000,0.000000,0.000000,0.000000,4.061039,4.603401,5.578195,1.743420,0.376386,0.027765,0.501051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008237,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.542759,proposed,0,-126.340000,54.885000,0.109398,-4.383343,-0.010000,-4.455000,0.119398,0.071657,23.084564,9.971800,2.348100,9.971800,23.084564,0.220000,0.450000,7,108,6.937031,108.611751,6.937031,108.611751,0.000000,-0.531162,0.000000,64.000000,0.000000,0.000000,53.799214,0.684550,66.723085,72.147528,0.000000,0.000000,0.000000,0.000000,4.053829,4.557003,5.579398,1.691073,0.266843,0.025489,0.500887,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.552070,proposed,0,-126.340000,54.885000,0.327983,-4.271439,0.220000,-4.375000,0.107983,0.103561,24.121388,7.044299,1.982162,7.044299,24.121388,0.170000,0.700000,9,108,8.776594,108.263272,8.776594,108.263272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.821770,-2.932724,67.238379,78.697886,0.000000,0.000000,0.000000,0.000000,4.287233,4.845632,6.536581,1.975642,0.405548,0.037978,0.505515,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009473,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.562066,proposed,0,-126.340000,54.885000,0.569772,-4.148645,0.470000,-4.295000,0.099772,0.146355,24.182377,9.910810,2.714037,9.910810,24.182377,0.130000,0.910000,22,85,21.715105,84.762443,21.715105,84.762443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.272126,-3.975256,69.375459,78.198207,0.000000,0.000000,0.000000,0.000000,4.502855,4.885459,5.565683,1.734506,0.282517,0.020493,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.572068,proposed,0,-126.340000,54.885000,0.818697,-4.023217,0.710000,-4.165000,0.108697,0.141783,23.389512,15.826802,2.409089,15.826802,23.389512,0.160000,0.890000,36,40,36.153589,38.443493,36.153589,38.443493,0.000000,1.318950,0.000000,64.000000,0.000000,0.000000,42.575493,-3.866344,71.314659,73.402721,0.000000,0.000000,0.000000,0.000000,4.507460,4.738012,5.563241,1.663375,0.233961,0.017527,0.500705,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.582062,proposed,0,-126.340000,54.885000,1.074050,-3.895502,0.960000,-4.005000,0.114050,0.109498,23.511492,19.608157,2.409089,19.608157,23.511492,0.240000,0.670000,35,24,35.026157,24.360903,35.026157,24.360903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.873635,-3.453628,70.776457,74.878796,0.000000,0.000000,0.000000,0.000000,4.318476,4.651183,5.542199,1.480816,0.221519,0.019054,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.592062,proposed,0,-126.340000,54.885000,1.335753,-3.765525,1.220000,-3.825000,0.115753,0.059475,25.158211,18.388365,2.226120,18.388365,25.158211,0.300000,0.430000,19,53,18.637767,52.973616,18.637767,52.973616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.970195,-4.297370,74.248816,76.363238,0.000000,0.000000,0.000000,0.000000,4.505985,4.818694,5.548075,1.598687,0.184375,0.017473,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.602069,proposed,0,-126.340000,54.885000,1.603434,-3.633454,1.490000,-3.675000,0.113434,0.041546,25.158211,18.388365,2.226120,12.838311,27.475816,0.280000,0.430000,24,56,24.220296,55.516938,24.220296,55.516938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.079478,-7.332339,69.589087,74.870265,0.000000,0.000000,0.000000,0.000000,4.272554,4.686591,5.564410,1.728078,0.221215,0.036995,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.612070,proposed,0,-126.340000,54.885000,1.876371,-3.499621,1.780000,-3.565000,0.096371,0.065379,29.122535,9.117946,2.348100,9.117946,29.122535,0.240000,0.470000,-4,101,-4.204071,108.519157,-4.204071,108.519157,0.000000,-8.002219,0.000000,64.000000,0.000000,0.000000,37.959632,-5.381526,73.110912,73.888035,0.000000,0.000000,0.000000,0.000000,4.538333,4.722264,5.564338,1.444767,0.225569,0.015535,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.622100,proposed,0,-126.340000,54.885000,2.155058,-3.363761,2.080000,-3.475000,0.075058,0.111239,30.342327,6.861330,2.653048,6.861330,30.342327,0.190000,0.660000,-8,108,-8.154053,108.160898,-8.154053,108.160898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.063317,-5.370567,70.988844,80.622217,0.000000,0.000000,0.000000,0.000000,4.606244,4.941286,5.572237,1.521260,0.431429,0.023152,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.632067,proposed,0,-126.340000,54.885000,2.436489,-3.227303,2.390000,-3.405000,0.046489,0.177697,30.586285,9.056956,2.287110,9.056956,30.586285,0.100000,0.880000,4,107,4.159495,107.134576,4.159495,107.134576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.643724,-4.823259,70.385646,82.059354,0.000000,0.000000,0.000000,0.000000,4.621299,5.077964,5.548426,1.475133,0.303330,0.020530,0.503570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.642068,proposed,0,-126.340000,54.885000,2.722889,-3.089127,2.690000,-3.285000,0.032889,0.195873,29.183525,15.277895,2.226120,15.277895,29.183525,0.080000,0.970000,26,62,25.855135,50.717547,25.855135,50.717547,0.000000,11.417029,0.000000,64.000000,0.000000,0.000000,26.531549,-5.547572,69.722139,81.896597,0.000000,0.000000,0.000000,0.000000,4.520901,5.082905,5.555623,1.452201,0.291158,0.018647,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.652097,proposed,0,-126.340000,54.885000,3.013713,-2.949464,2.990000,-3.115000,0.023713,0.165536,28.878577,20.096074,2.226120,20.096074,28.878577,0.130000,0.830000,30,20,29.510821,19.956612,29.510821,19.956612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.538999,-5.509028,71.635249,78.404154,0.000000,0.000000,0.000000,0.000000,4.542500,5.130528,5.549381,1.661760,0.213577,0.022662,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.662100,proposed,0,-126.340000,54.885000,3.306889,-2.809262,3.280000,-2.915000,0.026889,0.105738,28.573629,20.218053,2.043152,20.218053,28.573629,0.150000,0.590000,34,35,34.188987,34.597630,34.188987,34.597630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.148995,-6.058768,70.217545,78.013255,0.000000,0.000000,0.000000,0.000000,4.351697,5.062309,5.551656,1.475107,0.198604,0.016980,0.502410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.672105,proposed,0,-126.340000,54.885000,3.602724,-2.668325,3.580000,-2.735000,0.022724,0.066675,29.732431,15.460864,2.287110,15.460864,29.732431,0.280000,0.380000,9,80,9.219056,90.698592,9.219056,90.698592,0.000000,-11.100962,0.000000,64.000000,0.000000,0.000000,11.259134,-7.277678,66.590527,73.286462,0.000000,0.000000,0.000000,0.000000,4.137756,4.810785,5.554267,1.445232,0.208736,0.016612,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.682100,proposed,0,-126.340000,54.885000,3.900435,-2.526973,3.900000,-2.625000,0.000435,0.098027,30.891234,8.508050,1.738204,8.508050,30.891234,0.250000,0.530000,-1,108,-1.107102,108.298935,-1.107102,108.298935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.898535,-8.967476,65.654254,78.027544,0.000000,0.000000,0.000000,0.000000,4.233857,4.790626,5.551684,1.574022,0.247122,0.016049,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.692064,proposed,0,-126.340000,54.885000,4.198846,-2.385704,4.210000,-2.555000,-0.011154,0.169296,30.830244,5.946486,1.189297,5.946486,30.830244,0.150000,0.750000,12,108,11.597938,108.093507,11.597938,108.093507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.199572,-9.995844,66.313819,81.888965,0.000000,0.000000,0.000000,0.000000,4.379600,4.983212,5.547604,1.476898,0.281696,0.021114,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.702074,proposed,0,-126.340000,54.885000,4.499826,-2.243575,4.530000,-2.475000,-0.030174,0.231425,29.488473,7.166278,2.165131,7.166278,29.488473,0.040000,0.950000,39,108,38.738971,108.184790,38.738971,108.184790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.486537,-9.678619,66.740245,80.173118,0.000000,0.000000,0.000000,0.000000,4.413865,4.961238,5.583174,1.609917,0.307408,0.020887,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.712109,proposed,0,-126.340000,54.885000,4.802222,-2.101069,4.830000,-2.385000,-0.027778,0.283931,27.475816,12.411384,1.921172,12.411384,27.475816,0.210000,1.010000,40,82,39.541944,82.198967,39.541944,82.198967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.498490,-9.338866,67.264784,77.106521,0.000000,0.000000,0.000000,0.000000,4.407761,4.864005,5.558819,1.637236,0.334896,0.018900,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.722097,proposed,0,-126.340000,54.885000,5.103400,-1.959358,5.110000,-2.245000,-0.006600,0.285642,27.292847,15.765812,1.494245,15.765812,27.292847,0.320000,0.920000,31,61,30.620067,60.947296,30.620067,60.947296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.672604,-8.360867,70.549972,75.486152,0.000000,0.000000,0.000000,0.000000,4.647600,4.842062,6.135777,1.683960,0.235926,0.037686,0.502064,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.732073,proposed,0,-126.340000,54.885000,5.403936,-1.818101,5.390000,-2.065000,0.013936,0.246899,28.146701,17.656490,1.067318,17.656490,28.146701,0.320000,0.760000,25,55,24.587203,55.008686,24.587203,55.008686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.323424,-8.603838,66.168685,70.629242,0.000000,0.000000,0.000000,0.000000,4.387706,4.590878,5.568882,1.667565,0.205998,0.022392,0.500653,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.742103,proposed,0,-126.340000,54.885000,5.705308,-1.676527,5.670000,-1.905000,0.035308,0.228473,28.695608,16.070760,1.677214,16.070760,28.695608,0.340000,0.640000,17,77,17.028414,76.767066,17.028414,76.767066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.588098,-9.572431,60.095054,65.465068,0.000000,0.000000,0.000000,0.000000,4.012672,4.261450,5.556387,1.556901,0.207051,0.020706,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.752094,proposed,0,-126.340000,54.885000,6.004261,-1.536089,5.970000,-1.765000,0.034261,0.228911,29.427483,12.777322,1.860183,12.777322,29.427483,0.270000,0.660000,16,103,16.397059,103.256534,16.397059,103.256534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.240976,-11.897063,53.717417,64.331334,0.000000,0.000000,0.000000,0.000000,3.634554,4.095733,5.548558,1.436910,0.217161,0.017908,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.762096,proposed,0,-126.340000,54.885000,6.301830,-1.396220,6.310000,-1.635000,-0.008170,0.238780,29.610452,10.520706,1.250287,10.520706,29.610452,0.230000,0.800000,13,109,13.470479,108.854904,13.470479,108.854904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.091816,-14.954010,53.087700,67.576985,0.000000,0.000000,0.000000,0.000000,3.625044,4.246062,5.581310,1.751082,0.384344,0.031389,0.500370,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.772069,proposed,0,-126.340000,54.885000,6.596355,-1.257617,6.580000,-1.525000,0.016355,0.267383,29.427483,11.984457,1.311276,11.984457,29.427483,0.200000,0.950000,19,89,19.206378,88.859320,19.206378,88.859320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.277397,-17.417591,53.915694,68.912773,0.000000,0.000000,0.000000,0.000000,3.730912,4.347787,5.565897,1.533494,0.276808,0.020827,0.500582,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.782100,proposed,0,-126.340000,54.885000,6.889948,-1.119200,6.880000,-1.395000,0.009948,0.275800,28.390660,15.582843,1.616224,15.582843,28.390660,0.200000,0.950000,27,59,26.934568,58.982521,26.934568,58.982521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.182235,-18.953571,54.359261,66.919907,0.000000,0.000000,0.000000,0.000000,3.755580,4.309347,5.553697,1.600709,0.223030,0.024463,0.503496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.792065,proposed,0,-126.340000,54.885000,7.178541,-0.982799,7.180000,-1.245000,-0.001459,0.262201,29.488473,17.229563,0.945339,17.229563,29.488473,0.240000,0.770000,10,59,10.425758,58.503953,10.425758,58.503953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.411677,-19.579060,56.043154,66.692849,0.000000,0.000000,0.000000,0.000000,3.798907,4.433146,5.551584,1.446249,0.194012,0.018751,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.802097,proposed,0,-126.340000,54.885000,7.465528,-0.846716,7.480000,-1.075000,-0.014472,0.228284,29.488473,16.802635,1.189297,16.802635,29.488473,0.220000,0.650000,8,70,7.674304,69.568300,7.674304,69.568300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.098069,-21.390144,50.659238,65.984956,0.000000,0.000000,0.000000,0.000000,3.512167,4.269651,5.553780,1.726495,0.211624,0.022889,0.500996,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.812105,proposed,0,-126.340000,54.885000,7.747913,-0.712277,7.790000,-0.935000,-0.042087,0.222723,29.976389,13.021280,0.518412,13.021280,29.976389,0.180000,0.630000,2,102,1.657436,101.815147,1.657436,101.815147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.214809,-22.987762,49.525811,63.393612,0.000000,0.000000,0.000000,0.000000,3.539483,4.083820,5.553156,1.600555,0.247528,0.020636,0.501208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.822100,proposed,0,-126.340000,54.885000,8.025562,-0.579453,8.090000,-0.805000,-0.064438,0.225547,29.305504,11.191592,1.128308,11.191592,29.305504,0.130000,0.790000,7,104,7.187551,103.887074,7.187551,103.887074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.090286,-25.607370,50.424208,67.337864,0.000000,0.000000,0.000000,0.000000,3.622161,4.219165,5.559849,1.462208,0.272464,0.017600,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.832094,proposed,0,-126.340000,54.885000,8.298462,-0.448153,8.380000,-0.685000,-0.081538,0.236847,28.451649,13.448207,1.067318,13.448207,28.451649,0.130000,0.910000,11,75,10.500810,75.169438,10.500810,75.169438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.346016,-27.697562,52.467591,67.418910,0.000000,0.000000,0.000000,0.000000,3.675618,4.279351,5.559470,1.526428,0.288257,0.017776,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.842103,proposed,0,-126.340000,54.885000,8.566615,-0.318276,8.660000,-0.535000,-0.093385,0.216724,26.865920,16.680656,1.006328,16.680656,26.865920,0.120000,0.840000,22,51,22.311493,51.013691,22.311493,51.013691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.188423,-28.278570,54.107581,65.547107,0.000000,0.000000,0.000000,0.000000,3.718340,4.308399,6.953286,1.707051,0.217220,0.034733,0.501154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009430,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.852064,proposed,0,-126.340000,54.885000,8.828043,-0.190684,8.920000,-0.355000,-0.091957,0.164316,24.975242,17.473521,0.335443,17.473521,24.975242,0.130000,0.690000,35,51,35.240040,51.475796,35.240040,51.475796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.049066,-28.311604,56.741946,66.111763,0.000000,0.000000,0.000000,0.000000,3.944308,4.480522,5.559076,1.477953,0.207758,0.020480,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.862103,proposed,0,-126.340000,54.885000,9.085669,-0.063844,9.180000,-0.185000,-0.094331,0.121156,22.901596,16.253729,0.701380,16.253729,22.901596,0.200000,0.570000,41,68,40.625122,67.799327,40.625122,67.799327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.785873,-28.672995,55.560929,65.890418,0.000000,0.000000,0.000000,0.000000,3.980220,4.435168,6.238563,1.754363,0.245301,0.036459,0.500688,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.872069,proposed,0,-126.340000,54.885000,9.335281,0.060274,9.410000,-0.055000,-0.074719,0.115274,22.352689,12.838311,0.640391,12.838311,22.352689,0.310000,0.580000,27,94,27.319894,93.770243,27.319894,93.770243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.689518,-28.888735,51.724209,63.068826,0.000000,0.000000,0.000000,0.000000,3.715217,4.129349,5.569432,1.608516,0.238312,0.023574,0.500918,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.882094,proposed,0,-126.340000,54.885000,9.579850,0.183247,9.640000,0.065000,-0.060150,0.118247,22.596648,11.130602,0.701380,11.130602,22.596648,0.330000,0.700000,16,97,16.188154,96.865305,16.188154,96.865305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.294116,-29.598141,45.685114,58.872713,0.000000,0.000000,0.000000,0.000000,3.254557,3.738295,5.598442,1.802032,0.295698,0.037880,0.501275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008246,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.892070,proposed,0,-126.340000,54.885000,9.816492,0.303734,9.870000,0.185000,-0.053508,0.118734,21.986752,11.557530,0.457422,11.557530,21.986752,0.270000,0.840000,22,79,22.369133,79.181253,22.369133,79.181253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.073081,-29.836944,42.622883,53.553238,0.000000,0.000000,0.000000,0.000000,2.994555,3.430779,5.564850,1.749734,0.275181,0.025332,0.500898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.902066,proposed,0,-126.340000,54.885000,10.046565,0.422521,10.100000,0.325000,-0.053435,0.097521,21.803783,15.399875,0.091484,15.399875,21.803783,0.230000,0.840000,25,43,24.501967,43.374721,24.501967,43.374721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.830986,-29.882034,43.073420,50.174709,0.000000,0.000000,0.000000,0.000000,3.026332,3.366274,5.589735,1.782283,0.239275,0.034725,0.779274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008438,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.912075,proposed,0,-126.340000,54.885000,10.269644,0.539503,10.320000,0.475000,-0.050356,0.064503,20.705970,16.924615,0.396432,16.924615,20.705970,0.250000,0.620000,27,44,26.504130,44.334840,26.504130,44.334840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.321166,-28.102749,47.592838,52.283781,0.000000,0.000000,0.000000,0.000000,3.272411,3.611080,5.586771,1.706153,0.226465,0.029252,0.500986,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.922069,proposed,0,-126.340000,54.885000,10.484843,0.654316,10.530000,0.625000,-0.045157,0.029316,19.913105,15.277895,0.152474,15.277895,19.913105,0.260000,0.510000,26,63,25.972905,62.966659,25.972905,62.966659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.706131,-26.795685,46.760020,51.828900,0.000000,0.000000,0.000000,0.000000,3.364660,3.530520,5.575298,1.701251,0.218172,0.029244,0.500736,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.932046,proposed,0,-126.340000,54.885000,10.691961,0.766947,10.740000,0.755000,-0.048039,0.011947,20.401022,10.764665,0.396432,10.764665,20.401022,0.270000,0.530000,12,95,11.806127,95.298119,11.806127,95.298119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.057852,-25.688287,43.819456,48.908128,0.000000,0.000000,0.000000,0.000000,3.194685,3.251255,5.568262,1.673989,0.252161,0.037199,0.501083,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.942071,proposed,0,-126.340000,54.885000,10.892115,0.878114,10.940000,0.845000,-0.047885,0.033114,20.096074,8.447060,0.640391,8.447060,20.096074,0.230000,0.710000,10,100,9.889564,99.769208,9.889564,99.769208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.121339,-25.749200,40.992122,48.913252,0.000000,0.000000,0.000000,0.000000,2.980053,3.126690,5.551316,1.436118,0.258310,0.021681,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.952093,proposed,0,-126.340000,54.885000,11.084062,0.987243,11.130000,0.935000,-0.045938,0.052243,18.266386,9.544873,0.396432,9.544873,18.266386,0.180000,0.810000,25,82,24.892541,82.253255,24.892541,82.253255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.332998,-25.752522,40.134991,45.454248,0.000000,0.000000,0.000000,0.000000,2.882501,2.977666,5.544303,1.436563,0.205076,0.017699,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.962092,proposed,0,-126.340000,54.885000,11.267312,1.094143,11.320000,1.055000,-0.052688,0.039143,17.229563,12.655342,0.396432,12.655342,17.229563,0.200000,0.820000,26,52,25.736156,52.313938,25.736156,52.313938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.969951,-25.368300,42.773056,44.945748,0.000000,0.000000,0.000000,0.000000,3.017806,3.080919,5.549728,1.424256,0.168833,0.016660,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.972100,proposed,0,-126.340000,54.885000,11.442330,1.199172,11.490000,1.185000,-0.047670,0.014172,16.558677,14.546020,-0.274453,14.546020,16.558677,0.230000,0.720000,22,40,22.143168,40.408395,22.143168,40.408395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.788221,-23.778920,47.187656,48.324253,0.000000,0.000000,0.000000,0.000000,3.272173,3.367923,5.545308,1.452944,0.198630,0.022731,0.500906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.982120,proposed,0,-126.340000,54.885000,11.609018,1.302374,11.660000,1.325000,-0.050982,-0.022626,16.314719,13.265238,-0.152474,13.265238,16.314719,0.230000,0.540000,17,61,16.573738,61.186952,16.573738,61.186952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.804367,-21.139431,49.671703,50.080147,0.000000,0.000000,0.000000,0.000000,3.484368,3.442635,5.578820,1.488871,0.208521,0.021844,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.992068,proposed,0,-126.340000,54.885000,11.765996,1.402948,11.830000,1.425000,-0.064004,-0.022052,16.802635,9.117946,-0.701380,9.117946,16.802635,0.200000,0.490000,6,99,5.822242,98.533070,5.822242,98.533070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.115523,-18.896490,46.246409,46.486610,0.000000,0.000000,0.000000,0.000000,3.343199,3.099223,5.556866,1.448548,0.216540,0.019355,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.002100,proposed,0,-126.340000,54.885000,11.915644,1.502507,12.010000,1.495000,-0.094356,0.007507,16.619667,5.641538,-0.091484,5.641538,16.619667,0.150000,0.710000,0,110,0.427593,109.836760,0.427593,109.836760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.364189,-18.348867,44.603674,48.374918,0.000000,0.000000,0.000000,0.000000,3.221613,3.118889,5.558642,1.724390,0.322547,0.034278,0.502507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.012100,proposed,0,-126.340000,54.885000,12.056110,1.599924,12.180000,1.555000,-0.123890,0.044924,15.948781,6.373413,0.030495,6.373413,15.948781,0.080000,0.900000,4,89,3.907077,89.144370,3.907077,89.144370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.303323,-18.140151,45.505599,47.884694,0.000000,0.000000,0.000000,0.000000,3.265570,3.137436,5.554432,1.492669,0.249562,0.017136,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.022125,proposed,0,-126.340000,54.885000,12.188183,1.695810,12.330000,1.645000,-0.141817,0.050810,14.180083,10.276748,0.335443,10.276748,14.180083,0.060000,0.920000,14,54,13.942496,53.533535,13.942496,53.533535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.949090,-17.108431,46.227591,43.092868,0.000000,0.000000,0.000000,0.000000,3.309756,3.013483,5.555592,1.453653,0.215701,0.016423,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.032100,proposed,0,-126.340000,54.885000,12.310910,1.789514,12.470000,1.765000,-0.159090,0.024514,12.167426,13.753155,-0.640391,13.753155,12.167426,0.070000,0.740000,24,36,23.520335,36.152487,23.520335,36.152487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.271861,-15.128478,54.320497,49.743580,0.000000,0.000000,0.000000,0.000000,3.897420,3.562289,5.553490,1.614930,0.222564,0.022602,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.042100,proposed,0,-126.340000,54.885000,12.425278,1.881821,12.600000,1.885000,-0.174722,-0.003179,11.191592,12.106436,-0.579401,12.106436,11.191592,0.120000,0.540000,17,63,17.474926,62.922118,17.474926,62.922118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.628034,-12.155376,58.921623,57.818015,0.000000,0.000000,0.000000,0.000000,4.283368,3.889535,5.561665,1.666956,0.229662,0.022766,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.052096,proposed,0,-126.340000,54.885000,12.530947,1.972511,12.710000,1.975000,-0.179053,-0.002489,10.520706,7.471226,0.030495,7.471226,10.520706,0.160000,0.520000,8,102,8.052982,102.305196,8.052982,102.305196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.051874,-9.726347,50.141046,47.595919,0.000000,0.000000,0.000000,0.000000,3.791794,3.398024,5.554197,1.487381,0.228487,0.017054,0.503622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.062104,proposed,0,-126.340000,54.885000,12.628144,2.061807,12.830000,2.025000,-0.201856,0.036807,10.215758,3.445913,-0.152474,3.445913,10.215758,0.140000,0.740000,0,110,0.137255,109.891876,0.137255,109.891876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.655602,-8.911995,46.102553,48.085038,0.000000,0.000000,0.000000,0.000000,3.478706,3.167315,5.548743,1.633381,0.347653,0.025563,0.501007,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.072076,proposed,0,-126.340000,54.885000,12.716510,2.149367,12.930000,2.065000,-0.213490,0.084367,8.630029,4.360757,0.762370,4.360757,8.630029,0.080000,0.930000,11,98,11.030917,97.983558,11.030917,97.983558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.594233,-7.831802,44.269426,44.293886,0.000000,0.000000,0.000000,0.000000,3.360067,2.920814,5.565365,1.550419,0.289668,0.022558,0.501048,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.082098,proposed,0,-126.340000,54.885000,12.796887,2.236025,13.020000,2.135000,-0.223113,0.101025,6.983309,8.142112,0.152474,8.142112,6.983309,0.080000,0.970000,18,63,17.901919,63.399874,17.901919,63.399874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.451736,-7.013067,43.082494,38.840104,0.000000,0.000000,0.000000,0.000000,3.266400,2.715712,5.553724,1.466466,0.221860,0.016379,0.504576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.092065,proposed,0,-126.340000,54.885000,12.868547,2.320956,13.090000,2.235000,-0.221453,0.085956,5.214611,11.191592,-0.396432,11.191592,5.214611,0.110000,0.820000,23,48,23.245555,48.076818,23.245555,48.076818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.022258,-5.087248,48.501289,44.571971,0.000000,0.000000,0.000000,0.000000,3.591366,3.087809,5.551535,1.501746,0.201213,0.022894,0.501044,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.102107,proposed,0,-126.340000,54.885000,12.932536,2.405358,13.150000,2.335000,-0.217464,0.070358,4.360757,10.520706,-0.701380,10.520706,4.360757,0.150000,0.630000,18,68,18.325638,67.624353,18.325638,67.624353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.292129,-2.479650,52.007867,53.148305,0.000000,0.000000,0.000000,0.000000,3.867525,3.537493,5.552604,1.512593,0.209186,0.018384,0.500775,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.112100,proposed,0,-126.340000,54.885000,12.988174,2.488276,13.200000,2.435000,-0.211826,0.053276,3.689871,7.593205,-0.213464,7.593205,3.689871,0.160000,0.620000,14,91,13.514334,90.887408,13.514334,90.887408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.811223,-0.854509,44.861866,43.920906,0.000000,0.000000,0.000000,0.000000,3.541840,3.211879,5.551988,1.611117,0.237522,0.021634,0.500957,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.122068,proposed,0,-126.340000,54.885000,13.035842,2.570009,13.240000,2.495000,-0.204158,0.075009,3.384923,4.970653,0.457422,4.970653,3.384923,0.160000,0.740000,7,104,6.629735,103.734980,6.629735,103.734980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.195274,-0.167300,38.964052,39.302327,0.000000,0.000000,0.000000,0.000000,3.152212,2.790924,5.560367,1.512067,0.239292,0.025591,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.132071,proposed,0,-126.340000,54.885000,13.075995,2.651152,13.280000,2.565000,-0.204005,0.086152,2.531068,5.641538,0.640391,5.641538,2.531068,0.130000,0.880000,9,87,8.582094,86.658735,8.582094,86.658735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.982862,-0.030736,35.833714,36.612867,0.000000,0.000000,0.000000,0.000000,2.966444,2.517647,5.561949,1.496169,0.279879,0.021530,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.142068,proposed,0,-126.340000,54.885000,13.108620,2.731461,13.310000,2.635000,-0.201380,0.096461,1.128308,7.898153,-0.091484,7.898153,1.128308,0.100000,0.900000,17,66,16.970796,65.842803,16.970796,65.842803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.117456,1.316977,35.291961,31.514773,0.000000,0.000000,0.000000,0.000000,2.905940,2.378290,5.576223,1.552439,0.217798,0.021085,0.500871,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.152098,proposed,0,-126.340000,54.885000,13.134018,2.811350,13.320000,2.735000,-0.185982,0.076350,-0.091484,10.276748,-0.152474,10.276748,-0.091484,0.110000,0.790000,21,53,20.817269,53.239126,20.817269,53.239126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.055906,2.804794,37.705227,37.672075,0.000000,0.000000,0.000000,0.000000,3.043825,2.572869,5.557290,1.542807,0.212419,0.025670,0.502066,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.162100,proposed,0,-126.340000,54.885000,13.152241,2.890425,13.320000,2.835000,-0.167759,0.055425,-0.945339,10.215758,-0.274453,10.215758,-0.945339,0.150000,0.650000,17,64,16.939590,63.740136,16.939590,63.740136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.596783,4.420291,41.225572,46.317957,0.000000,0.000000,0.000000,0.000000,3.273019,3.059824,5.554165,1.566969,0.202246,0.018577,0.503005,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.172097,proposed,0,-126.340000,54.885000,13.163589,2.968970,13.310000,2.925000,-0.146411,0.043970,-1.128308,7.227268,0.274453,7.227268,-1.128308,0.170000,0.620000,8,90,8.239568,89.927592,8.239568,89.927592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.519503,5.936851,38.778616,44.231093,0.000000,0.000000,0.000000,0.000000,3.139512,3.079062,5.560469,1.459510,0.215392,0.020856,0.500562,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.182095,proposed,0,-126.340000,54.885000,13.168308,3.047144,13.310000,2.995000,-0.141692,0.052144,-1.250287,4.909663,0.762370,4.909663,-1.250287,0.140000,0.730000,4,101,3.650304,100.741382,3.650304,100.741382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.579918,6.390521,36.381428,41.053153,0.000000,0.000000,0.000000,0.000000,2.997619,2.956465,5.552746,1.440916,0.215024,0.015514,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.192099,proposed,0,-126.340000,54.885000,13.166634,3.125079,13.290000,3.065000,-0.123366,0.060079,-2.287110,6.068465,0.884349,6.068465,-2.287110,0.100000,0.880000,11,79,11.303298,79.020410,11.303298,79.020410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.314755,6.430411,34.309787,38.643590,0.000000,0.000000,0.000000,0.000000,2.840161,2.851579,5.555486,1.473632,0.300054,0.018919,0.500677,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.202099,proposed,0,-126.340000,54.885000,13.158817,3.202789,13.270000,3.145000,-0.111183,0.057789,-3.140965,9.117946,0.213464,9.117946,-3.140965,0.090000,0.860000,15,55,15.323616,54.722644,15.323616,54.722644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.278148,7.307020,35.349049,39.792062,0.000000,0.000000,0.000000,0.000000,2.821953,2.709584,5.553533,1.452986,0.198040,0.017492,0.500612,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.212098,proposed,0,-126.340000,54.885000,13.145115,3.280396,13.240000,3.245000,-0.094885,0.035396,-3.872840,11.130602,0.274453,11.130602,-3.872840,0.100000,0.710000,16,49,15.905247,48.931734,15.905247,48.931734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.042786,8.667730,40.295836,51.521721,0.000000,0.000000,0.000000,0.000000,3.175034,3.268531,5.551625,1.500757,0.205589,0.018743,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.222099,proposed,0,-126.340000,54.885000,13.125783,3.358020,13.210000,3.345000,-0.084217,0.013020,-4.116798,9.056956,0.152474,9.056956,-4.116798,0.120000,0.570000,9,76,8.915343,76.431309,8.915343,76.431309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.585944,10.231002,43.596323,57.089321,0.000000,0.000000,0.000000,0.000000,3.325578,3.631307,5.558363,1.862019,0.307757,0.038458,0.501088,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.232100,proposed,0,-126.340000,54.885000,13.101090,3.435734,13.190000,3.435000,-0.088910,0.000734,-2.714037,6.190445,0.457422,6.190445,-2.714037,0.110000,0.630000,-10,95,-10.445116,94.883381,-10.445116,94.883381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.956192,10.285094,40.863775,50.488491,0.000000,0.000000,0.000000,0.000000,3.207766,3.482794,5.578256,1.633879,0.245557,0.027811,0.500507,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.242070,proposed,0,-126.340000,54.885000,13.071403,3.513391,13.160000,3.495000,-0.088597,0.018391,-2.957996,5.092632,0.518412,5.092632,-2.957996,0.050000,0.780000,-9,93,-8.566036,93.308462,-8.566036,93.308462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.273010,10.056558,42.574929,52.563644,0.000000,0.000000,0.000000,0.000000,3.281554,3.609785,5.566095,1.680942,0.244200,0.022986,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.252068,proposed,0,-126.340000,54.885000,13.036824,3.591525,13.140000,3.565000,-0.103176,0.026525,-2.957996,5.092632,0.335443,7.410237,-3.933829,0.010000,0.870000,-10,86,-9.857453,86.165482,-9.857453,86.165482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.927067,10.302588,38.437948,48.091132,0.000000,0.000000,0.000000,0.000000,3.248016,3.372901,5.561428,1.912559,0.350360,0.044218,0.501275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008388,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.262073,proposed,0,-126.340000,54.885000,12.997666,3.670067,13.100000,3.665000,-0.102334,0.005067,-4.299767,10.581696,0.762370,10.581696,-4.299767,0.000000,0.860000,0,41,0.190104,41.033147,0.190104,41.033147,0.000000,0.132335,0.000000,64.000000,0.000000,0.000000,36.246561,9.809555,38.760941,48.550366,0.000000,0.000000,0.000000,0.000000,3.302819,3.286443,5.575299,1.483703,0.217691,0.021384,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.272102,proposed,0,-126.340000,54.885000,12.954115,3.749229,13.070000,3.775000,-0.115885,-0.025771,-4.482736,12.716332,0.274453,12.716332,-4.482736,-0.010000,0.700000,-1,34,-1.048735,33.592394,-1.048735,33.592394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.067617,11.558772,50.555590,67.796220,0.000000,0.000000,0.000000,0.000000,3.831569,4.117157,5.557425,1.467754,0.214121,0.019599,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.282159,proposed,0,-126.340000,54.885000,12.906401,3.829114,13.030000,3.895000,-0.123599,-0.065886,-4.848673,10.581696,0.457422,10.581696,-4.848673,-0.010000,0.490000,-4,67,-3.542359,66.668262,-3.542359,66.668262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.146945,13.528459,56.814169,76.364088,0.000000,0.000000,0.000000,0.000000,4.094719,4.727548,5.617191,1.520031,0.206595,0.031852,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.292094,proposed,0,-126.340000,54.885000,12.855559,3.908593,12.990000,3.975000,-0.134441,-0.066407,-4.970653,5.397580,0.274453,5.397580,-4.970653,0.020000,0.520000,-13,109,-13.370575,108.500142,-13.370575,108.500142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.904819,14.323007,53.080445,67.452068,0.000000,0.000000,0.000000,0.000000,3.815786,4.543338,5.567437,1.605235,0.304327,0.029045,0.501283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.302101,proposed,0,-126.340000,54.885000,12.800892,3.989274,12.940000,3.975000,-0.139108,0.014274,-4.970653,5.397580,0.518412,3.811850,-4.909663,-0.030000,0.780000,-12,96,-12.005816,95.504593,-12.005816,95.504593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.898118,13.550229,53.518234,67.345059,0.000000,0.000000,0.000000,0.000000,3.764337,4.566650,5.564740,1.671685,0.309266,0.026093,0.501041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.312072,proposed,0,-126.340000,54.885000,12.743229,4.070357,12.900000,4.095000,-0.156771,-0.024643,-5.458569,6.861330,0.884349,6.861330,-5.458569,-0.050000,0.910000,-9,68,-9.444654,67.814212,-9.444654,67.814212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.919642,14.316047,52.120936,65.225194,0.000000,0.000000,0.000000,0.000000,3.753044,4.453722,5.622198,1.637221,0.236666,0.031078,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.322070,proposed,0,-126.340000,54.885000,12.682468,4.152401,12.850000,4.185000,-0.167532,-0.032599,-6.007476,10.825654,0.579401,10.825654,-6.007476,-0.070000,0.820000,-4,42,-4.299908,42.257884,-4.299908,42.257884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.777852,15.441341,54.221774,70.427795,0.000000,0.000000,0.000000,0.000000,3.931802,4.494361,5.563018,1.482521,0.211763,0.023211,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.332076,proposed,0,-126.340000,54.885000,12.618958,4.235307,12.790000,4.295000,-0.171042,-0.059693,-6.617372,12.106436,1.067318,12.106436,-6.617372,-0.060000,0.760000,-3,34,-2.563885,34.499926,-2.563885,34.499926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.812961,16.446390,57.406015,76.133907,0.000000,0.000000,0.000000,0.000000,4.073331,4.661375,5.710296,1.687401,0.218659,0.036528,0.500744,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.342067,proposed,0,-126.340000,54.885000,12.553107,4.318909,12.740000,4.395000,-0.186893,-0.076091,-6.739351,9.788831,0.396432,9.788831,-6.739351,-0.060000,0.470000,-6,79,-5.795522,79.026865,-5.795522,79.026865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.486337,17.583279,60.960770,79.959638,0.000000,0.000000,0.000000,0.000000,4.094689,4.964154,5.563778,1.498564,0.211660,0.026475,0.500503,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.352079,proposed,0,-126.340000,54.885000,12.484902,4.403559,12.680000,4.475000,-0.195098,-0.071441,-5.824507,5.702528,0.152474,5.702528,-5.824507,-0.050000,0.590000,-20,105,-19.739353,105.449044,-19.739353,105.449044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.614322,16.565583,54.941152,67.745727,0.000000,0.000000,0.000000,0.000000,3.725246,4.609192,5.655724,1.580858,0.251831,0.031027,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.362069,proposed,0,-126.340000,54.885000,12.414872,4.488914,12.630000,4.545000,-0.215128,-0.056086,-5.946486,5.092632,0.945339,5.092632,-5.946486,-0.060000,0.800000,-22,95,-22.412386,95.342932,-22.412386,95.342932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.332951,15.330684,55.015335,67.716347,0.000000,0.000000,0.000000,0.000000,3.642256,4.584745,5.560884,1.465682,0.271183,0.018814,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.372106,proposed,0,-126.340000,54.885000,12.342758,4.575578,12.560000,4.625000,-0.217242,-0.049422,-7.410237,10.032790,1.677214,10.032790,-7.410237,-0.130000,0.910000,-1,50,-1.140878,46.480433,-1.140878,46.480433,0.000000,3.862499,0.000000,64.000000,0.000000,0.000000,63.544428,14.719045,52.891919,64.810940,0.000000,0.000000,0.000000,0.000000,3.675246,4.391541,5.555062,1.461804,0.218917,0.015978,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.382102,proposed,0,-126.340000,54.885000,12.269387,4.662825,12.490000,4.745000,-0.220613,-0.082175,-7.898153,13.326228,0.457422,13.326228,-7.898153,-0.120000,0.750000,3,30,3.281509,29.719026,3.281509,29.719026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.716715,16.170678,58.476217,77.771972,0.000000,0.000000,0.000000,0.000000,4.038028,4.743174,5.547845,1.455746,0.200068,0.019274,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.392076,proposed,0,-126.340000,54.885000,12.194850,4.750804,12.420000,4.885000,-0.225150,-0.134196,-8.447060,13.631176,0.640391,13.631176,-8.447060,-0.070000,0.510000,1,44,0.636713,44.206788,0.636713,44.206788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.855727,17.716856,67.382968,87.943651,0.000000,0.000000,0.000000,0.000000,4.197687,5.367684,5.950674,1.458887,0.201476,0.020691,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.402102,proposed,0,-126.340000,54.885000,12.118780,4.840169,12.350000,4.995000,-0.231220,-0.154831,-7.898153,10.093779,0.518412,10.093779,-7.898153,-0.040000,0.450000,-11,78,-11.207702,78.339650,-11.207702,78.339650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.910459,18.181188,66.074414,82.216113,0.000000,0.000000,0.000000,0.000000,3.952338,5.272398,5.553987,1.520887,0.216159,0.020856,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.412096,proposed,0,-126.340000,54.885000,12.041978,4.930185,12.270000,5.085000,-0.228022,-0.154815,-7.166278,6.678361,0.945339,6.678361,-7.166278,-0.040000,0.590000,-21,96,-20.569041,96.290244,-20.569041,96.290244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.010786,17.275741,62.953305,73.344083,0.000000,0.000000,0.000000,0.000000,3.820732,4.988707,5.554564,1.697509,0.290793,0.041857,0.500996,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.422748,proposed,0,-126.340000,54.885000,11.959259,5.027111,12.210000,5.165000,-0.250741,-0.137889,-7.227268,6.495393,1.311276,6.495393,-7.227268,-0.080000,0.800000,-19,82,-18.751581,82.226351,-18.751581,82.226351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.252842,16.377330,59.034972,68.541134,0.000000,0.000000,0.000000,0.000000,3.580927,4.737343,5.592213,1.610320,0.252683,0.024040,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.432066,proposed,0,-126.340000,54.885000,11.886309,5.112720,12.140000,5.255000,-0.253691,-0.142280,-7.410237,9.361904,1.006328,9.361904,-7.410237,-0.130000,0.840000,-10,55,-10.475915,54.896552,-10.475915,54.896552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.755757,16.207681,55.984660,67.605537,0.000000,0.000000,0.000000,0.000000,3.562635,4.480472,5.555301,1.595012,0.204913,0.025771,0.500971,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.442095,proposed,0,-126.340000,54.885000,11.807312,5.205693,12.070000,5.375000,-0.262688,-0.169307,-8.447060,12.655342,0.823360,12.655342,-8.447060,-0.140000,0.720000,0,36,0.479659,36.198330,0.479659,36.198330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.672205,16.489434,56.529469,71.670387,0.000000,0.000000,0.000000,0.000000,3.686111,4.457362,5.554952,1.482761,0.197719,0.020036,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.452100,proposed,0,-126.340000,54.885000,11.728148,5.299252,11.990000,5.495000,-0.261852,-0.195748,-8.873987,12.106436,0.213464,12.106436,-8.873987,-0.090000,0.540000,-2,55,-1.663052,54.567182,-1.663052,54.567182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.540141,17.383262,59.494762,76.200509,0.000000,0.000000,0.000000,0.000000,3.695006,4.656424,5.552123,1.477487,0.194507,0.018551,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.462098,proposed,0,-126.340000,54.885000,11.648804,5.393505,11.910000,5.585000,-0.261196,-0.191495,-8.873987,9.239925,0.823360,9.239925,-8.873987,-0.060000,0.520000,-7,82,-6.989091,82.263066,-6.989091,82.263066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.444913,16.744177,56.724632,68.299692,0.000000,0.000000,0.000000,0.000000,3.389399,4.434006,5.554657,1.459404,0.200808,0.018383,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.472100,proposed,0,-126.340000,54.885000,11.569284,5.488520,11.830000,5.675000,-0.260716,-0.186480,-7.593205,5.641538,1.067318,5.641538,-7.593205,-0.050000,0.650000,-21,103,-21.377207,102.536053,-21.377207,102.536053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.228952,15.324173,54.885463,62.221676,0.000000,0.000000,0.000000,0.000000,3.322607,4.251071,5.559463,1.473521,0.252299,0.020491,0.500886,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.482097,proposed,0,-126.340000,54.885000,11.489764,5.584135,11.760000,5.745000,-0.270236,-0.160865,-7.776174,5.946486,1.189297,5.946486,-7.776174,-0.090000,0.840000,-17,87,-16.642758,87.167433,-16.642758,87.167433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.620563,13.784023,52.817076,62.021745,0.000000,0.000000,0.000000,0.000000,3.233409,4.187314,5.550375,1.464769,0.310567,0.017252,0.504932,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.492110,proposed,0,-126.340000,54.885000,11.410162,5.680477,11.680000,5.835000,-0.269838,-0.154523,-8.934977,9.361904,1.250287,9.361904,-8.934977,-0.130000,0.900000,0,54,-0.134567,54.458202,-0.134567,54.458202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.610045,13.116925,52.009732,61.060875,0.000000,0.000000,0.000000,0.000000,3.258864,4.028313,5.556902,1.478216,0.207781,0.020321,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.502093,proposed,0,-126.340000,54.885000,11.330894,5.777046,11.600000,5.945000,-0.269106,-0.167954,-9.361904,12.106436,0.762370,12.106436,-9.361904,-0.100000,0.760000,2,42,2.117311,42.336814,2.117311,42.336814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.514521,13.867145,55.868205,69.900495,0.000000,0.000000,0.000000,0.000000,3.488198,4.260745,5.545355,1.434292,0.163360,0.014986,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.512070,proposed,0,-126.340000,54.885000,11.251836,5.873972,11.500000,6.055000,-0.248164,-0.181028,-9.727842,11.069613,0.518412,11.069613,-9.727842,-0.050000,0.580000,0,66,0.426429,65.784191,0.426429,65.784191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.338112,14.620655,61.369427,74.888200,0.000000,0.000000,0.000000,0.000000,3.556662,4.584197,5.562193,1.531370,0.204055,0.024069,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.522098,proposed,0,-126.340000,54.885000,11.172564,5.971736,11.420000,6.155000,-0.247436,-0.183264,-8.934977,7.166278,1.006328,7.166278,-8.934977,-0.030000,0.600000,-11,97,-10.800720,97.243436,-10.800720,97.243436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.433805,13.834878,57.278775,65.410232,0.000000,0.000000,0.000000,0.000000,3.470427,4.284082,5.558900,1.638075,0.244030,0.024227,0.501053,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.532069,proposed,0,-126.340000,54.885000,11.093973,6.069172,11.330000,6.225000,-0.236027,-0.155828,-9.361904,5.214611,1.311276,5.214611,-9.361904,-0.040000,0.770000,-7,103,-6.580171,102.564310,-6.580171,102.564310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.047726,12.146771,54.635310,62.452495,0.000000,0.000000,0.000000,0.000000,3.441944,4.149296,5.593662,1.623816,0.237176,0.019743,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.542067,proposed,0,-126.340000,54.885000,11.015400,6.167013,11.240000,6.295000,-0.224600,-0.127987,-9.544873,6.983309,1.250287,6.983309,-9.544873,-0.050000,0.930000,-2,77,-2.183443,76.769327,-2.183443,76.769327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.920846,10.772093,53.013997,60.107292,0.000000,0.000000,0.000000,0.000000,3.340025,3.972786,5.555681,1.463819,0.247708,0.021962,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.552097,proposed,0,-126.340000,54.885000,10.936823,6.265185,11.150000,6.385000,-0.213177,-0.119815,-10.093779,9.666852,1.616224,9.666852,-10.093779,-0.030000,0.890000,2,58,1.760394,57.935999,1.760394,57.935999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.537673,10.582077,57.814620,64.901202,0.000000,0.000000,0.000000,0.000000,3.484048,4.056504,5.555571,1.463624,0.200054,0.020873,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.562065,proposed,0,-126.340000,54.885000,10.858950,6.362671,11.050000,6.495000,-0.191050,-0.132329,-10.703675,11.679509,1.250287,11.679509,-10.703675,-0.030000,0.750000,9,52,9.446205,52.490498,9.446205,52.490498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.712737,10.092842,60.250841,68.796646,0.000000,0.000000,0.000000,0.000000,3.566748,4.164296,5.554920,1.533381,0.210292,0.025336,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.572098,proposed,0,-126.340000,54.885000,10.780785,6.460572,10.970000,6.605000,-0.189215,-0.144428,-10.276748,9.727842,0.945339,9.727842,-10.276748,0.020000,0.640000,-1,77,-1.302194,77.118734,-1.302194,77.118734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.701509,9.491024,61.419778,68.712310,0.000000,0.000000,0.000000,0.000000,3.731213,4.175717,5.555678,1.502218,0.197488,0.018048,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.582098,proposed,0,-126.340000,54.885000,10.703049,6.557816,10.870000,6.685000,-0.166951,-0.127184,-9.849821,7.288257,1.067318,7.288257,-9.849821,0.030000,0.670000,-6,98,-6.473653,97.509499,-6.473653,97.509499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.770703,7.344363,56.181669,61.196140,0.000000,0.000000,0.000000,0.000000,3.580348,3.858457,5.561991,1.455182,0.205397,0.017975,0.504748,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.592066,proposed,0,-126.340000,54.885000,10.625684,6.654292,10.780000,6.755000,-0.154316,-0.100708,-9.910810,6.312424,1.738204,6.312424,-9.910810,0.000000,0.830000,-2,95,-2.124786,94.691825,-2.124786,94.691825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.580939,4.971964,51.717391,58.633648,0.000000,0.000000,0.000000,0.000000,3.375627,3.641852,5.553780,1.491166,0.239330,0.024724,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.602068,proposed,0,-126.340000,54.885000,10.548131,6.750492,10.690000,6.845000,-0.141869,-0.094508,-9.544873,7.959143,1.799193,7.959143,-9.544873,0.000000,0.910000,-4,74,-3.846051,74.283630,-3.846051,74.283630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.130013,2.974978,51.514620,56.834406,0.000000,0.000000,0.000000,0.000000,3.357302,3.532418,5.560569,1.502636,0.241565,0.022222,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.612099,proposed,0,-126.340000,54.885000,10.470368,6.846219,10.600000,6.945000,-0.129632,-0.098781,-9.849821,9.666852,0.945339,9.666852,-9.849821,-0.040000,0.820000,5,67,4.732483,66.673714,4.732483,66.673714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.064052,2.117931,56.711725,59.194883,0.000000,0.000000,0.000000,0.000000,3.524360,3.713126,5.554689,1.486703,0.190873,0.019732,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.622065,proposed,0,-126.340000,54.885000,10.393043,6.940449,10.510000,7.045000,-0.116957,-0.104551,-9.788831,11.008623,1.189297,11.008623,-9.788831,0.020000,0.790000,-2,57,-2.073023,57.339519,-2.073023,57.339519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.678739,0.435139,55.020342,58.804690,0.000000,0.000000,0.000000,0.000000,3.478961,3.782305,5.558064,1.788765,0.259279,0.058134,0.501033,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.632069,proposed,0,-126.340000,54.885000,10.315278,7.034005,10.420000,7.155000,-0.104722,-0.120995,-9.727842,10.276748,1.189297,10.276748,-9.727842,0.030000,0.710000,-4,68,-4.452145,68.159850,-4.452145,68.159850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.560888,-0.965381,59.078669,62.818471,0.000000,0.000000,0.000000,0.000000,3.729063,3.968579,5.551125,1.477310,0.206540,0.021154,0.500683,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.642100,proposed,0,-126.340000,54.885000,10.237069,7.126625,10.330000,7.255000,-0.092931,-0.128375,-9.422894,7.898153,1.555235,7.898153,-9.422894,0.000000,0.680000,-4,90,-4.001269,89.573618,-4.001269,89.573618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.817058,-2.598883,53.698451,58.835347,0.000000,0.000000,0.000000,0.000000,3.450266,3.725473,5.558142,1.456692,0.188226,0.018464,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.652070,proposed,0,-126.340000,54.885000,10.159008,7.217348,10.250000,7.335000,-0.090992,-0.117652,-9.056956,6.007476,0.945339,6.007476,-9.056956,0.020000,0.780000,-11,97,-10.758585,97.240151,-10.758585,97.240151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.325820,-4.697464,48.102987,55.268267,0.000000,0.000000,0.000000,0.000000,3.214634,3.519488,5.558381,1.506393,0.207655,0.020750,0.502700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.662106,proposed,0,-126.340000,54.885000,10.079997,7.307174,10.160000,7.405000,-0.080003,-0.097826,-9.117946,7.166278,1.311276,7.166278,-9.117946,-0.030000,0.890000,-4,79,-3.576396,79.117959,-3.576396,79.117959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.110138,-6.652665,46.576171,54.698482,0.000000,0.000000,0.000000,0.000000,3.108085,3.506812,5.555498,1.488622,0.232403,0.019113,0.500449,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.672098,proposed,0,-126.340000,54.885000,10.000793,7.394957,10.070000,7.495000,-0.069207,-0.100043,-9.544873,9.666852,1.311276,9.666852,-9.544873,-0.030000,0.870000,2,58,1.546323,58.135460,1.546323,58.135460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.925308,-7.672260,50.335046,55.391483,0.000000,0.000000,0.000000,0.000000,3.282443,3.658058,5.555571,1.504626,0.195221,0.018654,0.500869,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.682065,proposed,0,-126.340000,54.885000,9.921139,7.480724,9.980000,7.585000,-0.058861,-0.104276,-9.910810,10.215758,1.311276,10.215758,-9.910810,-0.070000,0.750000,10,62,10.223407,61.649818,10.223407,61.649818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.502715,-7.830865,56.609066,60.681758,0.000000,0.000000,0.000000,0.000000,3.574000,3.945467,5.561362,1.521312,0.192020,0.022241,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.692103,proposed,0,-126.340000,54.885000,9.840148,7.565128,9.890000,7.685000,-0.049852,-0.119872,-9.605862,8.569039,1.372266,8.569039,-9.605862,0.010000,0.680000,-3,79,-2.983711,78.646622,-2.983711,78.646622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.332205,-8.813244,55.487805,59.969615,0.000000,0.000000,0.000000,0.000000,3.573921,3.902211,5.553259,1.473198,0.187950,0.020782,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.702098,proposed,0,-126.340000,54.885000,9.758620,7.647042,9.800000,7.765000,-0.041380,-0.117958,-8.812998,5.946486,1.006328,5.946486,-8.812998,0.020000,0.720000,-13,96,-13.462212,95.694616,-13.462212,95.694616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.917305,-10.413246,52.076909,59.218927,0.000000,0.000000,0.000000,0.000000,3.460036,3.760456,5.553736,1.479194,0.205219,0.019207,0.500650,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.712066,proposed,0,-126.340000,54.885000,9.676306,7.726468,9.710000,7.825000,-0.033694,-0.098532,-9.178935,5.824507,1.250287,5.824507,-9.178935,-0.040000,0.850000,-4,86,-3.890520,85.785128,-3.890520,85.785128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.781554,-11.983534,45.642923,54.714142,0.000000,0.000000,0.000000,0.000000,3.091989,3.524960,5.556835,1.503671,0.235557,0.020665,0.500500,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.722098,proposed,0,-126.340000,54.885000,9.592330,7.803956,9.630000,7.895000,-0.037670,-0.091044,-9.178935,6.251434,1.067318,6.251434,-9.178935,-0.030000,0.890000,-6,76,-6.058448,76.464916,-6.058448,76.464916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.952697,-12.646091,46.623188,52.093897,0.000000,0.000000,0.000000,0.000000,3.137026,3.485550,5.554996,1.446817,0.189499,0.017248,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.732076,proposed,0,-126.340000,54.885000,9.507572,7.878421,9.540000,7.965000,-0.032428,-0.086579,-9.239925,7.654195,1.250287,7.654195,-9.239925,-0.020000,0.830000,-7,68,-7.442367,68.017278,-7.442367,68.017278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.931400,-13.130975,48.451342,54.357440,0.000000,0.000000,0.000000,0.000000,3.211208,3.618442,5.583167,1.450700,0.197612,0.019419,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.742069,proposed,0,-126.340000,54.885000,9.421310,7.950257,9.450000,8.055000,-0.028690,-0.104743,-9.239925,7.654195,1.738204,7.837164,-9.483883,-0.030000,0.780000,-8,68,-7.530999,67.855949,-7.530999,67.855949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.147005,-13.275042,49.284832,55.369152,0.000000,0.000000,0.000000,0.000000,3.224555,3.681633,5.562528,1.795844,0.245419,0.036740,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.752073,proposed,0,-126.340000,54.885000,9.333456,8.019268,9.360000,8.125000,-0.026544,-0.105732,-9.666852,6.495393,1.250287,6.495393,-9.666852,-0.050000,0.730000,-3,79,-3.285087,79.219068,-3.285087,79.219068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.557736,-13.668148,48.440121,55.308092,0.000000,0.000000,0.000000,0.000000,3.172632,3.674488,5.580885,1.641283,0.230849,0.025920,0.500765,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.762068,proposed,0,-126.340000,54.885000,9.244085,8.085151,9.260000,8.185000,-0.015915,-0.099849,-10.154769,4.665705,1.433256,4.665705,-10.154769,-0.030000,0.760000,-3,90,-2.830994,89.921979,-2.830994,89.921979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.195188,-14.614385,45.162198,52.090319,0.000000,0.000000,0.000000,0.000000,3.029076,3.498448,5.567655,1.646729,0.214706,0.023581,0.503646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.772077,proposed,0,-126.340000,54.885000,9.152869,8.147914,9.170000,8.235000,-0.017131,-0.087086,-10.398727,3.750861,1.738204,3.750861,-10.398727,-0.020000,0.840000,-4,89,-4.166002,88.972611,-4.166002,88.972611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.361981,-15.703773,42.227193,49.170160,0.000000,0.000000,0.000000,0.000000,2.902960,3.338737,6.018750,1.727539,0.226321,0.025730,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008508,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.782070,proposed,0,-126.340000,54.885000,9.059962,8.207233,9.070000,8.285000,-0.010038,-0.077767,-10.764665,4.116798,1.311276,4.116798,-10.764665,-0.030000,0.890000,-1,79,-0.938758,79.053576,-0.938758,79.053576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.837554,-16.157201,42.036529,47.691300,0.000000,0.000000,0.000000,0.000000,2.887725,3.278802,5.563056,1.750071,0.250342,0.031184,0.706058,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008312,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.792072,proposed,0,-126.340000,54.885000,8.965039,8.263111,8.970000,8.345000,-0.004961,-0.081889,-10.703675,4.726694,1.250287,4.726694,-10.703675,0.000000,0.860000,-6,72,-6.347627,72.444972,-6.347627,72.444972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.202680,-16.210362,44.632613,48.809477,0.000000,0.000000,0.000000,0.000000,3.028336,3.372356,5.745250,1.831754,0.285793,0.038608,0.501048,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008414,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.802072,proposed,0,-126.340000,54.885000,8.868099,8.315350,8.870000,8.405000,-0.001901,-0.089650,-10.154769,6.007476,1.982162,6.007476,-10.154769,0.000000,0.800000,-13,63,-12.852245,63.009563,-12.852245,63.009563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.336809,-16.605622,47.056784,53.085753,0.000000,0.000000,0.000000,0.000000,3.151759,3.590070,5.574921,1.627257,0.210550,0.021991,0.501109,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.812067,proposed,0,-126.340000,54.885000,8.769072,8.363812,8.770000,8.465000,-0.000928,-0.101188,-9.788831,4.665705,1.616224,4.665705,-9.788831,-0.040000,0.730000,-14,75,-14.129284,75.107723,-14.129284,75.107723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.422560,-16.309896,49.719724,55.962556,0.000000,0.000000,0.000000,0.000000,3.276123,3.710871,5.632212,1.768912,0.230906,0.041515,0.504473,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.822069,proposed,0,-126.340000,54.885000,8.667772,8.408419,8.690000,8.515000,-0.022228,-0.106581,-9.666852,2.775027,1.128308,2.775027,-9.666852,-0.070000,0.730000,-16,87,-16.259233,87.059842,-16.259233,87.059842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.620710,-16.627872,44.031383,52.087212,0.000000,0.000000,0.000000,0.000000,2.955048,3.479935,5.560616,1.638040,0.220162,0.024142,0.500688,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.832072,proposed,0,-126.340000,54.885000,8.564172,8.449025,8.590000,8.555000,-0.025828,-0.105975,-9.971800,1.616224,1.555235,1.616224,-9.971800,-0.090000,0.820000,-14,85,-14.064254,85.255686,-14.064254,85.255686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.039984,-17.083001,39.272118,47.492124,0.000000,0.000000,0.000000,0.000000,2.691788,3.230835,5.571734,1.463776,0.195357,0.014693,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.842065,proposed,0,-126.340000,54.885000,8.458313,8.485479,8.490000,8.575000,-0.031687,-0.089521,-9.849821,1.677214,1.616224,1.677214,-9.849821,-0.110000,0.850000,-15,79,-14.797646,79.409709,-14.797646,79.409709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.734670,-16.945512,37.927697,45.187080,0.000000,0.000000,0.000000,0.000000,2.578800,3.137029,5.550150,1.585894,0.203042,0.026424,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.852070,proposed,0,-126.340000,54.885000,8.349907,8.517752,8.400000,8.595000,-0.050093,-0.077248,-10.337738,1.799193,1.799193,1.799193,-10.337738,-0.110000,0.860000,-14,74,-14.124497,74.152881,-14.124497,74.152881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.442828,-16.360431,38.397242,45.537903,0.000000,0.000000,0.000000,0.000000,2.575859,3.156371,5.557910,1.507662,0.201177,0.021262,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.862099,proposed,0,-126.340000,54.885000,8.238762,8.545759,8.300000,8.625000,-0.061238,-0.079241,-10.764665,2.348100,1.250287,2.348100,-10.764665,-0.080000,0.840000,-17,67,-16.999699,66.963947,-16.999699,66.963947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.261154,-16.170046,40.372940,48.163490,0.000000,0.000000,0.000000,0.000000,2.675142,3.306459,5.555384,1.579658,0.195783,0.021533,0.502386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.872097,proposed,0,-126.340000,54.885000,8.125457,8.569257,8.200000,8.655000,-0.074543,-0.085743,-10.825654,1.799193,1.311276,1.799193,-10.825654,-0.100000,0.780000,-18,72,-17.627834,71.812786,-17.627834,71.812786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.020570,-15.929510,43.889572,52.283203,0.000000,0.000000,0.000000,0.000000,2.880088,3.503887,5.569418,1.571487,0.212536,0.017425,0.501367,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.882064,proposed,0,-126.340000,54.885000,8.009979,8.588207,8.090000,8.665000,-0.080021,-0.076793,-11.130602,0.152474,1.799193,0.152474,-11.130602,-0.140000,0.750000,-13,85,-13.091276,84.945631,-13.091276,84.945631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.738890,-15.755881,41.256820,50.199366,0.000000,0.000000,0.000000,0.000000,2.719887,3.370190,5.554059,1.414741,0.166330,0.016682,0.500269,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.892096,proposed,0,-126.340000,54.885000,7.891191,8.602691,7.990000,8.665000,-0.098809,-0.062309,-10.886644,-1.067318,2.287110,-1.067318,-10.886644,-0.090000,0.820000,-25,86,-25.331543,86.241441,-25.331543,86.241441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.062830,-16.117245,36.806615,45.871001,0.000000,0.000000,0.000000,0.000000,2.470176,3.140395,5.552772,1.435211,0.204229,0.017117,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.902095,proposed,0,-126.340000,54.885000,7.770229,8.612477,7.880000,8.665000,-0.109771,-0.052523,-11.252582,-1.494245,1.433256,-1.494245,-11.252582,-0.130000,0.880000,-21,81,-21.217493,80.615014,-21.217493,80.615014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.147355,-15.578887,37.029628,45.754319,0.000000,0.000000,0.000000,0.000000,2.499919,3.086403,5.544048,1.416064,0.178421,0.014550,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.912099,proposed,0,-126.340000,54.885000,7.646670,8.617564,7.780000,8.655000,-0.133330,-0.037436,-11.496540,-0.823360,1.189297,-0.823360,-11.496540,-0.170000,0.870000,-17,72,-17.329403,72.489648,-17.329403,72.489648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.807284,-14.655823,35.283694,44.032331,0.000000,0.000000,0.000000,0.000000,2.463935,3.025298,5.551898,1.439028,0.181455,0.015695,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.922099,proposed,0,-126.340000,54.885000,7.520625,8.617895,7.670000,8.655000,-0.149375,-0.037105,-11.862478,-0.457422,1.799193,-0.457422,-11.862478,-0.150000,0.730000,-19,77,-19.170178,77.291097,-19.170178,77.291097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.172517,-13.689835,38.050331,47.212332,0.000000,0.000000,0.000000,0.000000,2.690915,3.183619,5.550455,1.463644,0.192971,0.017837,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.932098,proposed,0,-126.340000,54.885000,7.392096,8.613434,7.560000,8.645000,-0.167904,-0.031566,-11.801488,-1.189297,1.738204,-1.189297,-11.801488,-0.260000,0.760000,-9,77,-9.345604,77.019575,-9.345604,77.019575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.372656,-13.643915,37.006782,48.630643,0.000000,0.000000,0.000000,0.000000,2.737831,3.228145,5.559054,1.457789,0.200397,0.015588,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.942100,proposed,0,-126.340000,54.885000,7.261093,8.604147,7.440000,8.645000,-0.178907,-0.040853,-12.106436,-1.555235,1.616224,-1.555235,-12.106436,-0.200000,0.790000,-16,72,-16.354772,72.181234,-16.354772,72.181234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.326145,-14.009577,36.848882,48.156967,0.000000,0.000000,0.000000,0.000000,2.786343,3.250209,5.550048,1.429874,0.192408,0.015306,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.952099,proposed,0,-126.340000,54.885000,7.127748,8.590019,7.320000,8.645000,-0.192252,-0.054981,-11.679509,-1.250287,1.677214,-1.250287,-11.679509,-0.100000,0.780000,-36,65,-36.409230,64.625202,-36.409230,64.625202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.362142,-14.368791,40.815819,51.208839,0.000000,0.000000,0.000000,0.000000,2.716225,3.404958,5.553569,1.447279,0.205328,0.014277,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.962136,proposed,0,-126.340000,54.885000,6.991577,8.570954,7.200000,8.625000,-0.208423,-0.054046,-12.045446,-2.653048,1.555235,-2.653048,-12.045446,-0.190000,0.720000,-27,76,-27.447846,76.334543,-27.447846,76.334543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.192337,-12.905374,42.982475,51.899879,0.000000,0.000000,0.000000,0.000000,2.773690,3.350311,5.547464,1.571789,0.235915,0.021481,0.500721,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.972099,proposed,0,-126.340000,54.885000,6.854190,8.547190,7.080000,8.595000,-0.225810,-0.047810,-13.265238,-3.933829,1.677214,-3.933829,-13.265238,-0.250000,0.730000,-12,82,-12.277695,82.330109,-12.277695,82.330109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.202163,-11.410771,35.143801,44.334505,0.000000,0.000000,0.000000,0.000000,2.663442,2.956110,5.557091,1.689665,0.205375,0.025788,0.500614,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.982098,proposed,0,-126.340000,54.885000,6.714186,8.518499,6.950000,8.565000,-0.235814,-0.046501,-14.546020,-3.750861,2.104141,-3.750861,-14.546020,-0.170000,0.790000,-12,71,-12.303086,71.321094,-12.303086,71.321094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.853599,-10.889279,34.674768,44.159591,0.000000,0.000000,0.000000,0.000000,2.736606,2.976285,5.571755,1.586133,0.214532,0.020082,0.500994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.992101,proposed,0,-126.340000,54.885000,6.572134,8.484970,6.800000,8.535000,-0.227866,-0.050030,-15.277895,-3.567892,1.189297,-3.567892,-15.277895,-0.130000,0.780000,-12,65,-11.742364,65.384124,-11.742364,65.384124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.694389,-10.403312,43.351225,51.483895,0.000000,0.000000,0.000000,0.000000,2.847143,3.362793,5.559466,1.498237,0.205458,0.026762,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.002103,proposed,0,-126.340000,54.885000,6.428201,8.446637,6.650000,8.505000,-0.221799,-0.058363,-14.972947,-3.506902,2.348100,-3.506902,-14.972947,-0.100000,0.720000,-19,65,-19.139532,64.783708,-19.139532,64.783708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.502346,-9.940302,46.581490,53.503106,0.000000,0.000000,0.000000,0.000000,2.952083,3.475111,5.557843,1.657861,0.226714,0.026850,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.012106,proposed,0,-126.340000,54.885000,6.282521,8.403539,6.510000,8.465000,-0.227479,-0.061461,-14.850968,-4.238777,1.738204,-4.238777,-14.850968,-0.110000,0.680000,-22,69,-21.920644,69.400563,-21.920644,69.400563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.698825,-8.913912,45.886231,51.474157,0.000000,0.000000,0.000000,0.000000,2.962703,3.328555,5.576495,1.792021,0.252362,0.035499,0.500927,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.022073,proposed,0,-126.340000,54.885000,6.135798,8.355912,6.360000,8.425000,-0.224202,-0.069088,-15.338885,-6.129455,1.555235,-6.129455,-15.338885,-0.140000,0.690000,-16,79,-15.912183,78.588397,-15.912183,78.588397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.659107,-7.180572,41.723471,45.800450,0.000000,0.000000,0.000000,0.000000,2.721078,3.001898,5.570536,1.727258,0.255461,0.039616,0.500814,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.032073,proposed,0,-126.340000,54.885000,5.987166,8.303484,6.200000,8.375000,-0.212834,-0.071516,-16.680656,-6.007476,2.470079,-6.007476,-16.680656,-0.160000,0.730000,-1,70,-1.343220,69.708368,-1.343220,69.708368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.514406,-5.920592,38.285194,41.891126,0.000000,0.000000,0.000000,0.000000,2.477538,2.823933,5.584603,1.468151,0.206888,0.019269,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.042103,proposed,0,-126.340000,54.885000,5.836846,8.246301,6.040000,8.325000,-0.203154,-0.078699,-16.619667,-5.702528,1.616224,-5.702528,-16.619667,-0.080000,0.750000,-11,60,-10.767192,59.566783,-10.767192,59.566783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.970335,-4.515034,44.210711,46.761547,0.000000,0.000000,0.000000,0.000000,2.796851,3.048589,5.559031,1.513662,0.218233,0.020686,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.052100,proposed,0,-126.340000,54.885000,5.685961,8.184801,5.870000,8.285000,-0.184039,-0.100199,-17.290552,-4.848673,2.348100,-4.848673,-17.290552,-0.060000,0.690000,-7,51,-7.251857,51.200859,-7.251857,51.200859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.611012,-3.319640,52.297931,54.444872,0.000000,0.000000,0.000000,0.000000,3.360826,3.470590,5.560135,1.564881,0.258290,0.028684,0.500936,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.062107,proposed,0,-126.340000,54.885000,5.534090,8.118837,5.710000,8.235000,-0.175910,-0.116163,-17.046594,-6.373413,2.226120,-6.373413,-17.046594,-0.050000,0.620000,-11,63,-11.161394,63.319591,-11.161394,63.319591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.199583,-0.995893,55.514216,59.104053,0.000000,0.000000,0.000000,0.000000,3.532909,3.733429,5.567215,1.683783,0.219140,0.032892,0.501250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.072070,proposed,0,-126.340000,54.885000,5.382253,8.048881,5.540000,8.235000,-0.157747,-0.186119,-17.046594,-6.373413,2.165131,-7.471226,-16.924615,-0.060000,0.600000,-9,55,-9.165784,54.769834,-9.165784,54.769834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.022567,0.743212,51.087087,53.233187,0.000000,0.000000,0.000000,0.000000,3.332055,3.497010,5.567934,1.762045,0.251033,0.032733,0.501502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.082072,proposed,0,-126.340000,54.885000,5.229409,7.974469,5.390000,8.085000,-0.160591,-0.110531,-17.046594,-9.422894,1.494245,-9.422894,-17.046594,-0.060000,0.600000,-11,81,-11.048140,81.087393,-11.048140,81.087393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.808442,4.309032,54.426803,58.502927,0.000000,0.000000,0.000000,0.000000,3.489715,3.764358,5.580723,1.757875,0.239776,0.031592,0.500905,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.092077,proposed,0,-126.340000,54.885000,5.076321,7.895952,5.220000,7.995000,-0.143679,-0.099048,-16.741646,-10.215758,1.982162,-10.215758,-16.741646,-0.060000,0.700000,-13,76,-12.594325,76.237765,-12.594325,76.237765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.583862,6.449402,46.727658,48.696961,0.000000,0.000000,0.000000,0.000000,3.135802,3.374032,5.583776,1.598128,0.210236,0.028934,0.505064,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.102101,proposed,0,-126.340000,54.885000,4.923020,7.813342,5.060000,7.905000,-0.136980,-0.091658,-17.595500,-9.666852,1.982162,-9.666852,-17.595500,-0.100000,0.760000,1,62,0.709108,62.367287,0.709108,62.367287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.854225,8.682730,47.844450,49.759026,0.000000,0.000000,0.000000,0.000000,3.118678,3.359967,5.558350,1.507734,0.199218,0.016847,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.112066,proposed,0,-126.340000,54.885000,4.770921,7.727434,4.870000,7.825000,-0.099079,-0.097566,-18.754303,-8.447060,1.616224,-8.447060,-18.754303,-0.050000,0.710000,10,51,9.698656,51.441908,9.698656,51.441908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.076551,11.677625,54.793569,59.211340,0.000000,0.000000,0.000000,0.000000,3.479122,3.813957,5.554993,1.600503,0.263496,0.041213,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.122082,proposed,0,-126.340000,54.885000,4.618600,7.637430,4.700000,7.755000,-0.081400,-0.117570,-17.961438,-7.227268,1.616224,-7.227268,-17.961438,0.020000,0.630000,-3,42,-2.520810,42.116924,-2.520810,42.116924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.250392,14.434638,63.369250,68.477596,0.000000,0.000000,0.000000,0.000000,4.020263,4.326139,5.587853,1.473606,0.212681,0.016862,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.132095,proposed,0,-126.340000,54.885000,4.467148,7.543952,4.520000,7.685000,-0.052852,-0.141048,-17.168573,-8.142112,2.348100,-8.142112,-17.168573,0.020000,0.540000,-7,51,-7.478891,51.259143,-7.478891,51.259143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.446829,16.678423,70.020546,75.426307,0.000000,0.000000,0.000000,0.000000,4.455822,4.749204,5.551115,1.740734,0.243526,0.037814,0.501130,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.142070,proposed,0,-126.340000,54.885000,4.317373,7.447523,4.350000,7.595000,-0.032627,-0.147477,-17.168573,-8.142112,1.677214,-10.703675,-16.985604,0.010000,0.510000,-4,50,-4.196995,50.471894,-4.196995,50.471894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.754327,18.384607,66.118493,70.406115,0.000000,0.000000,0.000000,0.000000,4.146202,4.548285,5.569331,1.714610,0.220445,0.026737,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.152101,proposed,0,-126.340000,54.885000,4.168104,7.347378,4.180000,7.475000,-0.011896,-0.127622,-16.985604,-10.703675,1.555235,-13.875134,-16.009771,-0.010000,0.550000,-1,66,-1.187069,65.752449,-1.187069,65.752449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.431898,21.203262,68.311894,73.159414,0.000000,0.000000,0.000000,0.000000,4.139367,4.722327,5.570390,2.631193,0.238028,0.041385,0.500997,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.162075,proposed,0,-126.340000,54.885000,4.021338,7.244855,4.030000,7.345000,-0.008662,-0.100145,-15.521854,-15.460864,1.372266,-15.460864,-15.521854,0.000000,0.570000,-14,102,-14.459638,101.790992,-14.459638,101.790992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.588081,24.958533,66.759363,72.273988,0.000000,0.000000,0.000000,0.000000,4.084506,4.859738,5.572958,1.603656,0.249723,0.020649,0.515722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.172063,proposed,0,-126.340000,54.885000,3.876267,7.139412,3.880000,7.195000,-0.003733,-0.055588,-14.119093,-15.216906,0.823360,-15.216906,-14.119093,-0.020000,0.770000,-22,84,-22.149228,84.443475,-22.149228,84.443475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.043521,26.243222,58.064112,64.119942,0.000000,0.000000,0.000000,0.000000,3.752301,4.535487,7.228867,3.885852,0.322932,0.036926,0.502270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011989,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.184119,proposed,0,-126.340000,54.885000,3.704108,7.008728,3.720000,7.065000,-0.015892,-0.056272,-13.143259,-9.788831,1.067318,-9.788831,-13.143259,-0.120000,0.890000,-15,39,-14.834964,25.187758,-14.834964,25.187758,0.000000,14.255717,0.000000,64.000000,0.000000,0.000000,51.933572,27.031274,61.370207,66.697733,0.000000,0.000000,0.000000,0.000000,3.711730,4.500633,5.557572,1.614019,0.233585,0.021232,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.194182,proposed,0,-126.340000,54.885000,3.563217,6.897037,3.590000,7.015000,-0.026783,-0.117963,-13.387218,-4.970653,1.250287,-4.970653,-13.387218,-0.130000,0.690000,-7,-6,-7.244545,-6.334108,-7.244545,-6.334108,0.000000,0.777583,0.000000,64.000000,0.000000,0.000000,52.805019,29.318897,71.691690,86.924041,0.000000,0.000000,0.000000,0.000000,4.102461,5.337620,5.568406,1.688335,0.267482,0.041668,0.506067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.204194,proposed,0,-126.340000,54.885000,3.425869,6.783776,3.460000,6.965000,-0.034131,-0.181224,-13.143259,-5.275601,1.372266,-5.275601,-13.143259,-0.110000,0.370000,-9,14,-9.082752,14.466862,-9.082752,14.466862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.691982,33.282883,87.511461,111.153477,0.000000,0.000000,0.000000,0.000000,4.983249,6.669759,5.583384,1.594115,0.191402,0.022477,0.500484,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.214181,proposed,0,-126.340000,54.885000,3.291958,6.668892,3.340000,6.885000,-0.048042,-0.216108,-11.984457,-11.252582,0.274453,-11.252582,-11.984457,-0.070000,0.200000,-25,59,-25.058133,73.971983,-25.058133,73.971983,0.000000,-14.505121,0.000000,64.000000,0.000000,0.000000,58.493456,36.564571,89.942296,110.529200,0.000000,0.000000,0.000000,0.000000,5.156533,7.006718,5.556133,1.525830,0.228395,0.038023,0.501020,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.224217,proposed,0,-126.340000,54.885000,3.160770,6.551741,3.230000,6.735000,-0.069230,-0.183259,-10.398727,-18.083417,0.274453,-18.083417,-10.398727,-0.110000,0.340000,-36,104,-36.436274,106.981961,-36.436274,106.981961,0.000000,-2.515099,0.000000,64.000000,0.000000,0.000000,62.685502,39.564736,86.864683,102.782694,0.000000,0.000000,0.000000,0.000000,4.895428,6.909867,5.555404,1.433069,0.232691,0.017154,0.503451,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.234205,proposed,0,-126.340000,54.885000,3.033872,6.433704,3.130000,6.545000,-0.096128,-0.111296,-10.520706,-22.779616,0.335443,-22.779616,-10.520706,-0.200000,0.690000,-25,107,-25.407465,107.012899,-25.407465,107.012899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.842022,43.149594,85.029822,102.201151,0.000000,0.000000,0.000000,0.000000,4.818795,7.105882,5.544934,1.468890,0.360031,0.020757,0.500607,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.244213,proposed,0,-126.340000,54.885000,2.910633,6.314193,3.020000,6.355000,-0.109367,-0.040807,-11.679509,-18.510344,1.128308,-18.510344,-11.679509,-0.230000,0.930000,-6,78,-6.119086,78.104257,-6.119086,78.104257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.281049,49.955824,89.945117,119.169973,0.000000,0.000000,0.000000,0.000000,5.514092,8.093985,5.544604,1.440714,0.300583,0.020180,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.254210,proposed,0,-126.340000,54.885000,2.791716,6.193823,2.900000,6.225000,-0.108284,-0.031177,-12.533363,-11.374561,1.006328,-11.374561,-12.533363,-0.150000,0.900000,1,33,0.545645,18.409273,0.545645,18.409273,0.000000,14.694984,0.000000,64.000000,0.000000,0.000000,59.711812,57.387868,98.912232,140.011701,0.000000,0.000000,0.000000,0.000000,6.256362,8.910194,5.547506,1.432949,0.178688,0.023519,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.264208,proposed,0,-126.340000,54.885000,2.677216,6.072676,2.790000,6.155000,-0.112784,-0.082324,-12.350394,-6.129455,0.335443,-6.129455,-12.350394,-0.070000,0.650000,-5,-11,-4.597270,-10.573899,-4.597270,-10.573899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.990473,62.066201,109.074796,150.246896,0.000000,0.000000,0.000000,0.000000,6.456499,9.112540,5.547952,1.435637,0.181071,0.015027,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.274215,proposed,0,-126.340000,54.885000,2.567306,5.950902,2.680000,6.085000,-0.112694,-0.134098,-11.191592,-6.068465,0.335443,-6.068465,-11.191592,-0.130000,0.270000,-4,16,-3.889960,16.232883,-3.889960,16.232883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.137019,63.873260,121.160707,157.852649,0.000000,0.000000,0.000000,0.000000,6.812771,9.501263,5.544920,1.430845,0.166890,0.015532,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.284207,proposed,0,-126.340000,54.885000,2.462481,5.829032,2.580000,5.985000,-0.117519,-0.155968,-8.812998,-12.350394,0.213464,-12.350394,-8.812998,-0.030000,0.150000,-37,61,-37.302076,77.453491,-37.302076,77.453491,0.000000,-16.220608,0.000000,64.000000,0.000000,0.000000,73.614321,64.636038,115.567684,144.880905,0.000000,0.000000,0.000000,0.000000,6.471790,9.143519,5.545295,1.450437,0.208856,0.018525,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.294216,proposed,0,-126.340000,54.885000,2.362638,5.706918,2.510000,5.825000,-0.147362,-0.118082,-7.166278,-19.059251,0.579401,-19.059251,-7.166278,-0.140000,0.350000,-41,106,-41.408313,105.711788,-41.408313,105.711788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.223236,64.054220,106.312338,126.658115,0.000000,0.000000,0.000000,0.000000,5.953491,8.363895,5.556113,1.457277,0.237318,0.017884,0.502242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.304213,proposed,0,-126.340000,54.885000,2.268287,5.585155,2.440000,5.635000,-0.171713,-0.049845,-8.020133,-21.498835,0.335443,-21.498835,-8.020133,-0.270000,0.690000,-16,106,-16.325520,105.634518,-16.325520,105.634518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.920784,65.790225,104.409703,128.110556,0.000000,0.000000,0.000000,0.000000,5.846943,8.684640,5.558444,1.605513,0.317721,0.031917,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.314224,proposed,0,-126.340000,54.885000,2.179390,5.463667,2.360000,5.475000,-0.180610,-0.011333,-9.178935,-15.094927,0.274453,-15.094927,-9.178935,-0.260000,0.910000,2,61,1.804753,46.682375,1.804753,46.682375,0.000000,13.952144,0.000000,64.000000,0.000000,0.000000,79.859382,71.213257,110.784448,149.159553,0.000000,0.000000,0.000000,0.000000,6.523854,9.831982,5.566109,1.704199,0.424356,0.036560,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.324217,proposed,0,-126.340000,54.885000,2.096422,5.343085,2.270000,5.385000,-0.173578,-0.041915,-9.483883,-7.349247,0.457422,-7.349247,-9.483883,-0.130000,0.820000,-1,16,-0.562155,-14.685175,-0.562155,-14.685175,0.000000,30.319694,0.000000,64.000000,0.000000,0.000000,76.071112,76.623655,117.617979,162.152385,0.000000,0.000000,0.000000,0.000000,6.849644,10.126184,5.579197,1.751468,0.235757,0.028221,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.334209,proposed,0,-126.340000,54.885000,2.019403,5.223439,2.180000,5.345000,-0.160597,-0.121561,-8.691018,-1.616224,0.701380,-1.616224,-8.691018,-0.040000,0.520000,-10,-29,-10.354134,-42.789818,-10.354134,-42.789818,0.000000,13.424337,0.000000,64.000000,0.000000,0.000000,78.085778,77.906385,126.726776,165.762983,0.000000,0.000000,0.000000,0.000000,7.376162,10.071163,5.568618,1.826047,0.271621,0.035204,0.501036,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008216,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.344188,proposed,0,-126.340000,54.885000,1.948591,5.105126,2.110000,5.315000,-0.161409,-0.209874,-7.044299,-2.714037,0.335443,-2.714037,-7.044299,-0.040000,0.160000,-21,-9,-20.848595,-9.166468,-20.848595,-9.166468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.427753,76.545188,130.449557,163.553810,0.000000,0.000000,0.000000,0.000000,7.573737,9.928874,5.576491,1.781596,0.550103,0.034516,0.500914,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008455,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.354181,proposed,0,-126.340000,54.885000,1.883933,4.988045,2.050000,5.235000,-0.166067,-0.246955,-4.787684,-10.703675,-0.030495,-10.703675,-4.787684,-0.120000,0.050000,-29,36,-29.212035,65.773661,-29.212035,65.773661,0.000000,-29.940129,0.000000,64.000000,0.000000,0.000000,88.901237,75.506879,124.945256,153.971494,0.000000,0.000000,0.000000,0.000000,7.169722,9.762108,6.288015,1.630793,0.257499,0.032049,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.364186,proposed,0,-126.340000,54.885000,1.825610,4.872475,2.010000,5.095000,-0.184390,-0.222525,-3.933829,-19.364199,-0.335443,-19.364199,-3.933829,-0.150000,0.060000,-32,81,-31.660840,104.757395,-31.660840,104.757395,0.000000,-23.923863,0.000000,64.000000,0.000000,0.000000,91.325593,77.273408,118.678231,144.597835,0.000000,0.000000,0.000000,0.000000,6.719683,9.599993,5.577622,1.703694,0.300309,0.038239,0.501169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.374182,proposed,0,-126.340000,54.885000,1.773861,4.758885,1.970000,4.875000,-0.196139,-0.116115,-3.445913,-25.585138,-0.152474,-25.585138,-3.445913,-0.230000,0.360000,-21,105,-21.246033,104.753070,-21.246033,104.753070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.846944,81.767542,115.583542,144.679133,0.000000,0.000000,0.000000,0.000000,6.567309,9.843053,5.788322,1.641409,0.476523,0.035345,0.507103,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008459,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.384189,proposed,0,-126.340000,54.885000,1.728682,4.647264,1.920000,4.625000,-0.191318,0.022264,-4.299767,-26.378003,-0.274453,-26.378003,-4.299767,-0.240000,0.710000,-4,104,-4.266985,104.037578,-4.266985,104.037578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.248456,89.621137,119.461901,158.128239,0.000000,0.000000,0.000000,0.000000,6.942155,10.724069,5.604048,1.724758,0.460483,0.046372,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008351,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.395252,proposed,0,-126.340000,54.885000,1.686559,4.526595,1.880000,4.395000,-0.193441,0.131595,-5.214611,-18.998261,-0.152474,-18.998261,-5.214611,-0.140000,0.900000,3,95,3.274694,94.831293,3.274694,94.831293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.266723,98.421034,124.085427,171.244936,0.000000,0.000000,0.000000,0.000000,7.426898,11.376842,5.599638,1.800131,0.851401,0.032856,0.501062,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.404167,proposed,0,-126.340000,54.885000,1.658644,4.431622,1.840000,4.265000,-0.181356,0.166622,-3.994819,-11.008623,0.335443,-11.008623,-3.994819,-0.120000,0.950000,3,50,2.523786,27.012602,2.523786,27.012602,0.000000,22.818691,0.000000,64.000000,0.000000,0.000000,69.999384,105.064866,129.652660,179.829654,0.000000,0.000000,0.000000,0.000000,7.853058,11.701881,7.122325,1.705405,0.286402,0.028950,0.501247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.414181,proposed,0,-126.340000,54.885000,1.633751,4.327569,1.810000,4.215000,-0.176249,0.112569,-3.384923,-3.506902,-0.213464,-3.506902,-3.384923,-0.030000,0.790000,-4,5,-3.943182,-24.828324,-3.943182,-24.828324,0.000000,29.659617,0.000000,64.000000,0.000000,0.000000,67.967900,107.019222,130.768295,179.009096,0.000000,0.000000,0.000000,0.000000,7.841503,11.139686,5.582638,1.636681,0.209112,0.030134,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.424193,proposed,0,-126.340000,54.885000,1.615719,4.226504,1.800000,4.205000,-0.184281,0.021504,-0.640391,1.250287,0.091484,1.250287,-0.640391,-0.010000,0.430000,-24,-37,-23.657475,-36.853163,-23.657475,-36.853163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.313937,103.589134,129.729725,173.361682,0.000000,0.000000,0.000000,0.000000,7.723869,10.565097,5.593205,1.752532,0.240888,0.036329,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.434180,proposed,0,-126.340000,54.885000,1.604568,4.128857,1.800000,4.185000,-0.195432,-0.056143,1.494245,-2.592058,-0.274453,-2.592058,1.494245,-0.080000,0.080000,-32,8,-31.770949,22.978767,-31.770949,22.978767,0.000000,-14.831930,0.000000,64.000000,0.000000,0.000000,76.248058,98.070176,131.371626,169.458970,0.000000,0.000000,0.000000,0.000000,7.796942,10.403671,5.556676,1.529970,0.239068,0.019472,0.500754,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.444209,proposed,0,-126.340000,54.885000,1.600225,4.034167,1.830000,4.115000,-0.229775,-0.080833,2.226120,-11.801488,-0.884349,-11.801488,2.226120,-0.180000,0.040000,-27,53,-27.093367,104.223704,-27.093367,104.223704,0.000000,-51.076867,0.000000,64.000000,0.000000,0.000000,81.067859,94.466538,119.930251,154.629629,0.000000,0.000000,0.000000,0.000000,6.930468,10.052086,5.551017,1.499803,0.240202,0.021750,0.500888,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.454211,proposed,0,-126.340000,54.885000,1.602699,3.943283,1.850000,3.945000,-0.247301,-0.001717,2.470079,-20.583991,-0.579401,-20.583991,2.470079,-0.220000,0.150000,-21,98,-20.884975,104.169588,-20.884975,104.169588,0.000000,-6.022752,0.000000,64.000000,0.000000,0.000000,81.723685,95.827597,118.630022,155.646836,0.000000,0.000000,0.000000,0.000000,6.745509,10.397046,5.558059,1.493641,0.237905,0.018840,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.464212,proposed,0,-126.340000,54.885000,1.611910,3.856138,1.870000,3.715000,-0.258090,0.141138,1.311276,-26.073055,-0.823360,-26.073055,1.311276,-0.220000,0.550000,-6,104,-5.694890,103.748203,-5.694890,103.748203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.268072,100.014335,121.586435,163.567619,0.000000,0.000000,0.000000,0.000000,7.205409,11.044117,5.551387,1.504502,0.353483,0.019492,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.474180,proposed,0,-126.340000,54.885000,1.627716,3.773152,1.880000,3.465000,-0.252284,0.308152,0.518412,-24.731284,-0.762370,-24.731284,0.518412,-0.150000,0.820000,1,103,0.973171,103.146568,0.973171,103.146568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.092371,107.271824,125.544880,174.876541,0.000000,0.000000,0.000000,0.000000,7.605593,11.649989,5.554926,1.524302,0.377169,0.019954,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.484215,proposed,0,-126.340000,54.885000,1.650208,3.693683,1.890000,3.265000,-0.239792,0.428683,0.579401,-18.388365,0.152474,-18.388365,0.579401,-0.080000,0.940000,2,103,2.261396,102.777036,2.261396,102.777036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.312913,113.982744,130.239387,181.822639,0.000000,0.000000,0.000000,0.000000,8.039599,11.989214,5.555215,1.434298,0.373848,0.014595,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.494270,proposed,0,-126.340000,54.885000,1.679248,3.618296,1.890000,3.125000,-0.210752,0.493296,0.213464,-10.947634,-0.701380,-10.947634,0.213464,-0.030000,0.970000,11,81,11.418922,80.957009,11.418922,80.957009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.614852,118.072881,135.570024,186.029274,0.000000,0.000000,0.000000,0.000000,8.441821,12.143059,5.560314,1.773386,1.170482,0.038979,0.501096,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.504178,proposed,0,-126.340000,54.885000,1.714091,3.548309,1.910000,3.075000,-0.195909,0.473309,0.945339,-2.104141,-0.030495,-2.104141,0.945339,0.010000,0.910000,12,36,11.970515,15.154995,11.970515,15.154995,0.000000,20.802014,0.000000,64.000000,0.000000,0.000000,55.097508,118.445668,139.260613,190.964673,0.000000,0.000000,0.000000,0.000000,8.655003,12.067332,5.554061,1.617068,0.221484,0.018865,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.514182,proposed,0,-126.340000,54.885000,1.755373,3.482116,1.930000,3.095000,-0.174627,0.387116,2.287110,3.689871,0.213464,3.689871,2.287110,0.020000,0.680000,9,-9,9.279069,-14.879889,9.279069,-14.879889,0.000000,5.836898,0.000000,64.000000,0.000000,0.000000,53.076487,113.664623,137.715956,184.577986,0.000000,0.000000,0.000000,0.000000,8.495688,11.272267,5.562960,1.824103,0.277855,0.035476,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.524594,proposed,0,-126.340000,54.885000,1.804665,3.418106,1.960000,3.125000,-0.155335,0.293106,3.506902,3.750861,0.152474,3.750861,3.506902,0.040000,0.290000,3,17,3.051940,17.286343,3.051940,17.286343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.336065,106.443268,142.157801,183.318305,0.000000,0.000000,0.000000,0.000000,8.810044,11.160684,5.580240,1.703929,0.218935,0.033832,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.534763,proposed,0,-126.340000,54.885000,1.858806,3.360530,2.010000,3.115000,-0.151194,0.245530,4.482736,-3.140965,-0.396432,-3.140965,4.482736,0.050000,0.170000,-5,62,-5.283442,88.177612,-5.283442,88.177612,0.000000,-25.891269,0.000000,64.000000,0.000000,0.000000,58.295585,101.304449,143.618018,178.470862,0.000000,0.000000,0.000000,0.000000,9.230513,11.449715,5.572065,2.438089,0.272042,0.040452,0.501800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.544619,proposed,0,-126.340000,54.885000,1.916723,3.309475,2.060000,3.035000,-0.143277,0.274475,5.824507,-10.703675,-1.311276,-10.703675,5.824507,0.040000,0.310000,-14,103,-13.555409,103.483463,-13.555409,103.483463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.455338,99.973825,137.083505,168.543937,0.000000,0.000000,0.000000,0.000000,9.060057,11.247997,5.569852,1.695241,0.288139,0.032577,0.501083,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.554184,proposed,0,-126.340000,54.885000,1.977825,3.264483,2.130000,2.925000,-0.152175,0.339483,6.739351,-14.180083,-1.311276,-14.180083,6.739351,0.030000,0.630000,-17,104,-17.115406,103.535963,-17.115406,103.535963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.254006,100.324150,132.875525,167.557094,0.000000,0.000000,0.000000,0.000000,8.969727,11.328919,5.572613,1.792520,0.407071,0.038790,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008323,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.564181,proposed,0,-126.340000,54.885000,2.046579,3.222334,2.190000,2.795000,-0.143421,0.427334,6.129455,-11.557530,-0.152474,-11.557530,6.129455,-0.010000,0.860000,1,103,1.458208,103.062124,1.458208,103.062124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.745740,103.864749,135.982466,176.463829,0.000000,0.000000,0.000000,0.000000,9.315282,11.876984,5.563869,1.605822,0.342167,0.022626,0.500545,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.574183,proposed,0,-126.340000,54.885000,2.120110,3.185205,2.250000,2.715000,-0.129890,0.470205,5.031642,-4.848673,0.213464,-4.848673,5.031642,-0.020000,0.950000,25,71,25.489623,70.708769,25.489623,70.708769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.418303,105.555163,134.184582,179.950091,0.000000,0.000000,0.000000,0.000000,9.088787,11.893827,5.558752,1.622978,0.448463,0.028144,0.500647,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.584185,proposed,0,-126.340000,54.885000,2.198071,3.153181,2.300000,2.705000,-0.101929,0.448181,4.055809,1.860183,-0.518412,1.860183,4.055809,0.050000,0.840000,40,28,40.166370,27.603008,40.166370,27.603008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.752739,104.575027,131.851211,178.434079,0.000000,0.000000,0.000000,0.000000,8.834441,11.425770,5.565957,1.585692,0.223593,0.025782,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.594182,proposed,0,-126.340000,54.885000,2.280109,3.126313,2.350000,2.755000,-0.069891,0.371313,3.994819,6.373413,-0.884349,6.373413,3.994819,0.100000,0.560000,48,13,47.620989,13.391444,47.620989,13.391444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.229856,101.520972,130.043623,174.303309,0.000000,0.000000,0.000000,0.000000,8.596135,10.945248,5.566187,1.527759,0.222248,0.014207,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.604177,proposed,0,-126.340000,54.885000,2.365916,3.104619,2.400000,2.795000,-0.034084,0.309619,4.970653,3.933829,-0.640391,3.933829,4.970653,0.230000,0.340000,32,53,31.715298,52.643759,31.715298,52.643759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.049149,99.433176,142.925659,183.851854,0.000000,0.000000,0.000000,0.000000,9.496896,11.714265,5.541898,1.437186,0.195298,0.014001,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.614266,proposed,0,-126.340000,54.885000,2.456005,3.087982,2.460000,2.805000,-0.003995,0.282982,7.227268,-2.348100,-0.152474,-2.348100,7.227268,0.320000,0.370000,4,98,4.161423,103.076334,4.161423,103.076334,0.000000,-5.432575,0.000000,64.000000,0.000000,0.000000,-6.911188,97.320666,146.449677,176.196687,0.000000,0.000000,0.000000,0.000000,10.099755,11.821156,5.556144,1.413795,0.185422,0.012635,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.624258,proposed,0,-126.340000,54.885000,2.548306,3.076720,2.560000,2.765000,-0.011694,0.311720,9.727842,-4.787684,-0.640391,-4.787684,9.727842,0.230000,0.640000,-6,104,-6.462209,103.766881,-6.462209,103.766881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.356853,93.185921,136.167881,163.216526,0.000000,0.000000,0.000000,0.000000,9.557915,11.118595,5.555569,1.408163,0.199541,0.011953,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.634341,proposed,0,-126.340000,54.885000,2.644168,3.070612,2.660000,2.745000,-0.015832,0.325612,10.642686,-2.714037,-0.701380,-2.714037,10.642686,0.130000,0.870000,2,80,2.214070,80.328174,2.214070,80.328174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.405169,90.729035,135.028408,167.260548,0.000000,0.000000,0.000000,0.000000,9.564821,11.373634,5.558905,1.420617,0.369078,0.014394,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.644334,proposed,0,-126.340000,54.885000,2.741475,3.069750,2.780000,2.755000,-0.038525,0.314750,11.191592,2.957996,-0.457422,2.957996,11.191592,0.100000,0.860000,8,38,7.954509,38.463892,7.954509,38.463892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.661043,87.698111,128.124695,168.893844,0.000000,0.000000,0.000000,0.000000,9.036419,11.219587,5.558241,1.420990,0.192370,0.015097,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.654329,proposed,0,-126.340000,54.885000,2.840696,3.074027,2.890000,2.795000,-0.049304,0.279027,11.069613,6.556382,-0.152474,6.556382,11.069613,0.110000,0.640000,15,30,14.701352,30.219919,14.701352,30.219919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.804544,83.995104,122.216046,159.445900,0.000000,0.000000,0.000000,0.000000,8.140348,10.365329,5.560142,1.419453,0.177346,0.015207,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.664331,proposed,0,-126.340000,54.885000,2.941456,3.083410,3.010000,2.855000,-0.068544,0.228410,11.313571,5.824507,-0.701380,5.824507,11.313571,0.110000,0.440000,18,56,17.551619,55.640194,17.551619,55.640194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.179824,80.684581,120.530525,154.489344,0.000000,0.000000,0.000000,0.000000,7.727927,10.221020,5.558797,1.421364,0.178609,0.014397,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.674327,proposed,0,-126.340000,54.885000,3.043212,3.097835,3.140000,2.895000,-0.096788,0.202835,12.411384,1.921172,-0.823360,1.921172,12.411384,0.140000,0.450000,6,91,5.737895,91.110752,5.737895,91.110752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.075786,77.679359,116.295464,144.709467,0.000000,0.000000,0.000000,0.000000,7.335113,9.941973,5.558980,1.420110,0.192911,0.015409,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.684330,proposed,0,-126.340000,54.885000,3.145657,3.117256,3.270000,2.895000,-0.124343,0.222256,12.777322,-1.067318,-0.640391,-1.067318,12.777322,0.140000,0.660000,1,105,1.166941,105.052762,1.166941,105.052762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.794937,74.296376,114.859442,139.045823,0.000000,0.000000,0.000000,0.000000,7.201396,9.744432,5.557478,1.418635,0.263777,0.013613,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.694262,proposed,0,-126.340000,54.885000,3.247559,3.141397,3.400000,2.905000,-0.152441,0.236397,12.716332,0.579401,0.030495,0.579401,12.716332,0.140000,0.850000,1,82,1.152413,81.856842,1.152413,81.856842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.149756,71.157984,119.599645,143.048679,0.000000,0.000000,0.000000,0.000000,7.223448,9.915360,5.556199,1.409119,0.285801,0.013557,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.704257,proposed,0,-126.340000,54.885000,3.349831,3.170488,3.530000,2.935000,-0.180169,0.235488,12.777322,5.336590,-0.091484,5.336590,12.777322,0.110000,0.840000,5,48,4.940521,48.031936,4.940521,48.031936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.160382,68.232831,122.320139,146.397923,0.000000,0.000000,0.000000,0.000000,7.098993,9.861471,5.553518,1.420131,0.154718,0.013864,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.714335,proposed,0,-126.340000,54.885000,3.452241,3.204598,3.670000,3.005000,-0.217759,0.199598,12.533363,8.630029,-1.067318,8.630029,12.533363,0.090000,0.680000,8,37,8.498442,36.757221,8.498442,36.757221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.813767,64.384073,115.290061,137.019676,0.000000,0.000000,0.000000,0.000000,6.684714,9.046915,5.559447,1.417826,0.175389,0.014731,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.724333,proposed,0,-126.340000,54.885000,3.552651,3.243059,3.790000,3.085000,-0.237349,0.158059,11.130602,8.081122,-0.579401,8.081122,11.130602,0.090000,0.500000,20,60,19.820204,59.533809,19.820204,59.533809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.263723,60.342747,109.411868,127.876354,0.000000,0.000000,0.000000,0.000000,6.429536,8.547563,5.557290,1.417266,0.173708,0.014901,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.734331,proposed,0,-126.340000,54.885000,3.651427,3.286005,3.910000,3.135000,-0.258573,0.151005,10.520706,4.360757,-0.274453,4.360757,10.520706,0.110000,0.530000,20,94,19.949449,93.535194,19.949449,93.535194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.281591,56.002459,103.835345,117.812950,0.000000,0.000000,0.000000,0.000000,6.043893,8.181101,5.557261,1.418293,0.187029,0.015344,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.744212,proposed,0,-126.340000,54.885000,3.746985,3.332721,4.020000,3.175000,-0.273015,0.157721,10.337738,1.982162,-0.274453,1.982162,10.337738,0.140000,0.700000,14,105,13.810005,105.104966,13.810005,105.104966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.546110,51.346638,100.748814,112.099967,0.000000,0.000000,0.000000,0.000000,5.767043,8.013630,5.553610,1.485621,0.265373,0.023654,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.754181,proposed,0,-126.340000,54.885000,3.840885,3.384029,4.130000,3.215000,-0.289115,0.169029,9.910810,3.872840,-0.030495,3.872840,9.910810,0.170000,0.880000,9,80,9.481062,79.653855,9.481062,79.653855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.029860,47.372665,105.013092,117.476320,0.000000,0.000000,0.000000,0.000000,6.153126,8.310199,5.553248,1.441704,0.290330,0.013118,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.764337,proposed,0,-126.340000,54.885000,3.933470,3.440449,4.240000,3.275000,-0.306530,0.165449,9.117946,8.691018,-0.213464,8.691018,9.117946,0.170000,0.870000,13,44,12.944736,44.074833,12.944736,44.074833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.532017,44.702761,110.307538,125.700525,0.000000,0.000000,0.000000,0.000000,6.414922,8.580388,5.560048,1.513708,0.203218,0.014438,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.774211,proposed,0,-126.340000,54.885000,4.020061,3.499160,4.330000,3.375000,-0.309939,0.124160,7.715185,11.008623,-0.518412,11.008623,7.715185,0.150000,0.690000,25,40,25.080021,40.310289,25.080021,40.310289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.873964,42.780970,109.876841,127.495870,0.000000,0.000000,0.000000,0.000000,6.326409,8.488830,5.538909,1.407640,0.143944,0.014165,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.784347,proposed,0,-126.340000,54.885000,4.104978,3.563211,4.410000,3.465000,-0.305022,0.098211,6.983309,9.727842,-0.884349,9.727842,6.983309,0.240000,0.490000,17,71,17.053364,71.008990,17.053364,71.008990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.998471,39.876175,102.245356,115.651524,0.000000,0.000000,0.000000,0.000000,5.794542,7.896860,5.567380,1.422451,0.180117,0.014939,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.794330,proposed,0,-126.340000,54.885000,4.184238,3.629866,4.490000,3.545000,-0.305762,0.084866,7.166278,6.190445,-0.457422,6.190445,7.166278,0.210000,0.570000,13,97,13.242525,97.355389,13.242525,97.355389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-146.343723,35.644039,94.528623,102.535790,0.000000,0.000000,0.000000,0.000000,5.685050,7.404175,5.558773,1.423078,0.204963,0.015440,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.804223,proposed,0,-126.340000,54.885000,4.258063,3.699228,4.570000,3.605000,-0.311937,0.094228,7.044299,4.848673,-0.091484,4.848673,7.044299,0.200000,0.750000,9,98,8.993801,98.208599,8.993801,98.208599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-148.752371,31.235298,94.753502,105.345981,0.000000,0.000000,0.000000,0.000000,5.743241,7.332448,5.538292,1.407631,0.196380,0.013187,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.814335,proposed,0,-126.340000,54.885000,4.328231,3.773331,4.630000,3.675000,-0.301769,0.098331,5.458569,6.800341,0.518412,6.800341,5.458569,0.180000,0.880000,21,75,20.664320,74.699132,20.664320,74.699132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-150.936329,27.660323,97.835787,108.514446,0.000000,0.000000,0.000000,0.000000,5.814724,7.430590,5.557399,1.418950,0.294439,0.015284,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.824259,proposed,0,-126.340000,54.885000,4.391484,3.849017,4.690000,3.765000,-0.298516,0.084017,3.567892,10.703675,0.152474,10.703675,3.567892,0.180000,0.830000,33,49,33.362637,48.662782,33.362637,48.662782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-153.471255,24.603259,104.939624,116.452433,0.000000,0.000000,0.000000,0.000000,6.071838,7.822487,5.555600,1.407527,0.147819,0.013671,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.834255,proposed,0,-126.340000,54.885000,4.449156,3.927997,4.730000,3.895000,-0.280844,0.032997,3.018985,13.753155,0.274453,13.753155,3.018985,0.250000,0.680000,26,35,26.144593,35.178109,26.144593,35.178109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-155.801789,21.047703,107.895134,123.065757,0.000000,0.000000,0.000000,0.000000,6.389916,8.061254,5.549619,1.405411,0.135405,0.011918,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.844335,proposed,0,-126.340000,54.885000,4.500776,4.010218,4.770000,4.015000,-0.269224,-0.004782,3.140965,12.411384,-0.335443,12.411384,3.140965,0.310000,0.510000,11,61,11.439881,60.885728,11.439881,60.885728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.968104,17.575863,109.163969,127.581638,0.000000,0.000000,0.000000,0.000000,6.811947,8.317390,5.556947,1.417570,0.174325,0.016961,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.854337,proposed,0,-126.340000,54.885000,4.545125,4.094148,4.810000,4.115000,-0.264875,-0.020852,2.714037,8.142112,0.213464,8.142112,2.714037,0.280000,0.520000,10,98,10.265608,97.704878,10.265608,97.704878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-161.181756,14.112583,102.371361,121.039251,0.000000,0.000000,0.000000,0.000000,6.639994,7.884817,5.555741,1.417901,0.202503,0.014650,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.864194,proposed,0,-126.340000,54.885000,4.581764,4.178915,4.850000,4.185000,-0.268236,-0.006085,2.043152,5.824507,0.091484,5.824507,2.043152,0.220000,0.720000,15,104,14.581257,104.213269,14.581257,104.213269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-162.035741,10.823119,97.147410,114.619410,0.000000,0.000000,0.000000,0.000000,6.063355,7.364962,5.579048,1.465182,0.273929,0.017037,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.874179,proposed,0,-126.340000,54.885000,4.611382,4.266648,4.870000,4.265000,-0.258618,0.001648,0.884349,8.569039,0.396432,8.569039,0.884349,0.180000,0.900000,23,69,23.001221,68.710616,23.001221,68.710616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-162.427794,7.876467,98.285071,114.879138,0.000000,0.000000,0.000000,0.000000,5.826793,7.239288,5.555921,1.714692,0.352321,0.037367,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.884184,proposed,0,-126.340000,54.885000,4.633148,4.356193,4.890000,4.385000,-0.256852,-0.028807,-0.030495,13.204249,0.213464,13.204249,-0.030495,0.190000,0.850000,23,33,22.883712,32.703385,22.883712,32.703385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-162.576823,5.955633,101.830320,116.508893,0.000000,0.000000,0.000000,0.000000,6.042436,7.327612,5.557981,1.457774,0.192232,0.017782,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.894178,proposed,0,-126.340000,54.885000,4.646665,4.447049,4.890000,4.525000,-0.243335,-0.077951,-0.823360,16.131750,0.152474,16.131750,-0.823360,0.230000,0.610000,18,26,17.753415,26.265197,17.753415,26.265197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-162.208829,4.187938,101.641727,116.670617,0.000000,0.000000,0.000000,0.000000,6.174188,7.341992,5.557267,1.788491,0.379455,0.036147,0.501018,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008274,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.904180,proposed,0,-126.340000,54.885000,4.651659,4.539149,4.890000,4.675000,-0.238341,-0.135851,-0.945339,13.204249,-0.091484,13.204249,-0.945339,0.240000,0.430000,8,62,7.713578,62.489345,7.713578,62.489345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-162.348075,2.551909,100.461724,116.625195,0.000000,0.000000,0.000000,0.000000,6.075577,7.402210,5.551002,1.505421,0.204173,0.017173,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.914182,proposed,0,-126.340000,54.885000,4.647832,4.632167,4.890000,4.785000,-0.242168,-0.152833,-1.311276,8.508050,0.152474,8.508050,-1.311276,0.230000,0.480000,0,98,0.114028,97.926425,0.114028,97.926425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-162.260663,-0.022899,97.744048,118.398530,0.000000,0.000000,0.000000,0.000000,5.867854,7.331366,5.552134,1.499390,0.210753,0.014435,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.924202,proposed,0,-126.340000,54.885000,4.634886,4.726041,4.880000,4.865000,-0.245114,-0.138959,-1.799193,6.800341,0.457422,6.800341,-1.799193,0.140000,0.710000,4,95,4.307650,94.605939,4.307650,94.605939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-161.537333,-1.848108,97.625414,118.311396,0.000000,0.000000,0.000000,0.000000,5.850585,7.294051,5.560486,1.422875,0.191825,0.012894,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.934201,proposed,0,-126.340000,54.885000,4.612636,4.820156,4.860000,4.955000,-0.247364,-0.134844,-2.836017,9.056956,0.884349,9.056956,-2.836017,0.120000,0.860000,7,63,6.703754,62.583479,6.703754,62.583479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-162.232074,-2.213062,103.757013,121.379163,0.000000,0.000000,0.000000,0.000000,6.309391,7.572516,5.557131,1.415557,0.175911,0.011993,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.944336,proposed,0,-126.340000,54.885000,4.580339,4.915753,4.830000,5.075000,-0.249661,-0.159247,-4.482736,13.387218,1.128308,13.387218,-4.482736,0.130000,0.780000,10,31,10.366218,30.594693,10.366218,30.594693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-161.154858,-2.182322,101.089969,114.884971,0.000000,0.000000,0.000000,0.000000,6.328824,7.191308,5.561246,1.422482,0.181056,0.014680,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.954328,proposed,0,-126.340000,54.885000,4.538703,5.009936,4.790000,5.225000,-0.251297,-0.215064,-5.153621,15.094927,0.396432,15.094927,-5.153621,0.110000,0.560000,8,30,7.985210,29.835304,7.985210,29.835304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.621140,-2.032870,98.420748,111.102730,0.000000,0.000000,0.000000,0.000000,6.374197,7.054268,5.558356,1.456934,0.192774,0.013279,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.964336,proposed,0,-126.340000,54.885000,4.487075,5.103966,4.750000,5.355000,-0.262925,-0.251034,-4.909663,12.289405,0.274453,12.289405,-4.909663,0.110000,0.410000,-8,63,-8.122700,62.604630,-8.122700,62.604630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-153.266989,-1.951738,93.129317,105.951401,0.000000,0.000000,0.000000,0.000000,6.068782,6.823194,5.556712,1.421581,0.192133,0.014870,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.974341,proposed,0,-126.340000,54.885000,4.425375,5.197430,4.700000,5.455000,-0.274625,-0.257570,-5.153621,6.861330,0.518412,6.861330,-5.153621,0.110000,0.490000,-23,100,-22.865897,99.657767,-22.865897,99.657767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-146.697686,-2.075053,80.536786,93.865927,0.000000,0.000000,0.000000,0.000000,5.179286,6.084436,5.560517,1.422978,0.207477,0.015199,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.984265,proposed,0,-126.340000,54.885000,4.354099,5.289355,4.650000,5.525000,-0.295901,-0.235645,-5.946486,4.848673,1.006328,4.848673,-5.946486,0.070000,0.720000,-28,98,-27.762401,97.772485,-27.762401,97.772485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.610414,-2.642509,73.903820,87.507908,0.000000,0.000000,0.000000,0.000000,4.751169,5.577195,5.555196,1.405048,0.184421,0.012920,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.994220,proposed,0,-126.340000,54.885000,4.272414,5.380553,4.610000,5.595000,-0.337586,-0.214447,-5.641538,6.678361,0.945339,6.678361,-5.641538,-0.010000,0.880000,-36,68,-35.670543,68.043590,-35.670543,68.043590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.837303,-2.026242,76.402147,85.108142,0.000000,0.000000,0.000000,0.000000,4.921601,5.543496,5.537652,1.405938,0.251485,0.012430,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.004335,proposed,0,-126.340000,54.885000,4.178886,5.471942,4.540000,5.685000,-0.361114,-0.213058,-7.776174,10.520706,0.884349,10.520706,-7.776174,-0.170000,0.820000,-9,39,-9.381587,38.640651,-9.381587,38.640651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.133838,0.245563,81.410761,85.461594,0.000000,0.000000,0.000000,0.000000,5.244070,5.764547,5.556838,1.420517,0.190390,0.016253,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.014342,proposed,0,-126.340000,54.885000,4.075870,5.560848,4.460000,5.805000,-0.384130,-0.244152,-10.276748,12.106436,0.884349,12.106436,-10.276748,-0.160000,0.620000,-1,37,-0.861931,37.312056,-0.861931,37.312056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.502474,3.069832,85.605699,93.705018,0.000000,0.000000,0.000000,0.000000,5.797310,6.073370,5.557962,1.420043,0.176864,0.014485,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.024268,proposed,0,-126.340000,54.885000,3.963362,5.647324,4.360000,5.905000,-0.396638,-0.257676,-11.679509,8.873987,1.067318,8.873987,-11.679509,-0.050000,0.490000,-16,72,-16.495900,71.700256,-16.495900,71.700256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.546387,5.529763,81.801887,91.711176,0.000000,0.000000,0.000000,0.000000,5.537037,6.035947,5.550711,1.405338,0.145839,0.013002,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.034327,proposed,0,-126.340000,54.885000,3.838842,5.733009,4.250000,5.975000,-0.411158,-0.241991,-11.801488,4.360757,1.433256,4.360757,-11.801488,-0.090000,0.570000,-27,102,-26.760163,101.708269,-26.760163,101.708269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.655439,6.556091,67.937221,73.664237,0.000000,0.000000,0.000000,0.000000,4.506083,5.257044,5.558550,1.418784,0.202736,0.014586,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.044335,proposed,0,-126.340000,54.885000,3.704494,5.816086,4.140000,6.025000,-0.435506,-0.208914,-12.167426,2.104141,1.982162,2.104141,-12.167426,-0.150000,0.800000,-32,101,-32.097035,100.661453,-32.097035,100.661453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.135563,7.258688,61.659382,66.604378,0.000000,0.000000,0.000000,0.000000,4.044978,4.761370,5.557316,1.418357,0.229314,0.014469,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.054330,proposed,0,-126.340000,54.885000,3.559980,5.896665,4.010000,6.065000,-0.450020,-0.168335,-13.570186,4.482736,1.982162,4.482736,-13.570186,-0.210000,0.930000,-25,70,-25.250590,69.924831,-25.250590,69.924831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.285861,8.277046,58.718508,60.077173,0.000000,0.000000,0.000000,0.000000,3.848695,4.376042,5.557501,1.417796,0.219019,0.013221,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.064331,proposed,0,-126.340000,54.885000,3.405094,5.974710,3.860000,6.145000,-0.454906,-0.170290,-16.009771,8.386070,1.677214,8.386070,-16.009771,-0.250000,0.860000,-10,40,-9.674336,39.702944,-9.674336,39.702944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.298307,9.852825,63.103157,67.613185,0.000000,0.000000,0.000000,0.000000,4.122698,4.584432,5.556230,1.418891,0.193717,0.013009,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.074264,proposed,0,-126.340000,54.885000,3.241179,6.049466,3.700000,6.235000,-0.458821,-0.185534,-17.473521,9.056956,1.677214,9.056956,-17.473521,-0.180000,0.650000,-17,47,-17.031269,46.987818,-17.031269,46.987818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.887543,12.275599,66.521742,77.416235,0.000000,0.000000,0.000000,0.000000,4.395309,4.969117,5.557952,1.404637,0.136000,0.013108,0.502613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.084327,proposed,0,-126.340000,54.885000,3.065034,6.122192,3.530000,6.315000,-0.464966,-0.192808,-18.022427,6.190445,1.738204,6.190445,-18.022427,-0.140000,0.550000,-31,76,-30.819203,75.836547,-30.819203,75.836547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.957686,13.433799,61.449178,70.528511,0.000000,0.000000,0.000000,0.000000,3.957407,4.815073,5.572015,1.418587,0.181109,0.014797,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.094176,proposed,0,-126.340000,54.885000,2.882943,6.190262,3.360000,6.355000,-0.477057,-0.164738,-17.778469,1.860183,1.677214,1.860183,-17.778469,-0.190000,0.630000,-41,104,-41.188661,104.475009,-41.188661,104.475009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.573960,13.657166,52.243577,55.692508,0.000000,0.000000,0.000000,0.000000,3.324360,4.186503,5.538508,1.409023,0.167911,0.013718,0.500506,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.104177,proposed,0,-126.340000,54.885000,2.688385,6.256067,3.180000,6.385000,-0.491615,-0.128933,-18.571334,0.701380,2.714037,0.701380,-18.571334,-0.290000,0.820000,-35,98,-35.019995,97.712146,-35.019995,97.712146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.579284,13.747123,48.466550,50.643226,0.000000,0.000000,0.000000,0.000000,3.144109,3.841316,5.558215,1.419362,0.241103,0.013533,0.500627,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.114331,proposed,0,-126.340000,54.885000,2.481150,6.319271,2.990000,6.415000,-0.508850,-0.095729,-20.766960,3.323933,2.165131,3.323933,-20.766960,-0.320000,0.950000,-23,63,-22.916159,63.433339,-22.916159,63.433339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.702582,14.243244,51.073799,51.820555,0.000000,0.000000,0.000000,0.000000,3.370558,3.848259,5.555559,1.416461,0.219745,0.014610,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.124336,proposed,0,-126.340000,54.885000,2.267597,6.377836,2.780000,6.475000,-0.512403,-0.097164,-22.596648,6.373413,2.226120,6.373413,-22.596648,-0.280000,0.830000,-21,44,-20.833875,43.782256,-20.833875,43.782256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.322807,15.522681,58.804285,67.252193,0.000000,0.000000,0.000000,0.000000,3.886338,4.408982,5.557796,1.417550,0.177518,0.015485,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.134253,proposed,0,-126.340000,54.885000,2.047036,6.432089,2.560000,6.545000,-0.512964,-0.112911,-23.938419,6.251434,2.104141,6.251434,-23.938419,-0.220000,0.650000,-26,55,-26.336297,55.035980,-26.336297,55.035980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.015114,16.542784,60.890841,73.073798,0.000000,0.000000,0.000000,0.000000,3.987745,4.727169,5.552302,1.406401,0.146441,0.014188,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.144340,proposed,0,-126.340000,54.885000,1.813859,6.483259,2.330000,6.585000,-0.516141,-0.101741,-24.304356,3.262944,2.287110,3.262944,-24.304356,-0.190000,0.590000,-38,83,-37.659169,82.790326,-37.659169,82.790326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.364518,16.515500,55.560846,64.706588,0.000000,0.000000,0.000000,0.000000,3.562497,4.453068,5.556952,1.415552,0.190821,0.014383,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.154327,proposed,0,-126.340000,54.885000,1.574533,6.529794,2.100000,6.615000,-0.525467,-0.085206,-24.792273,-0.091484,2.531068,-0.091484,-24.792273,-0.260000,0.700000,-36,99,-36.170207,99.169518,-36.170207,99.169518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.688861,16.140131,46.766845,50.693920,0.000000,0.000000,0.000000,0.000000,2.984463,3.832424,5.557390,1.416060,0.202290,0.014431,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.164333,proposed,0,-126.340000,54.885000,1.326638,6.572170,1.850000,6.625000,-0.523362,-0.052830,-25.463159,-0.823360,3.201954,-0.823360,-25.463159,-0.280000,0.860000,-36,90,-36.232496,90.068274,-36.232496,90.068274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.334799,16.146239,44.789560,46.040693,0.000000,0.000000,0.000000,0.000000,2.925105,3.549431,5.559231,1.416497,0.218420,0.014582,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.174332,proposed,0,-126.340000,54.885000,1.071102,6.610160,1.590000,6.645000,-0.518898,-0.034840,-26.804930,1.494245,2.957996,1.494245,-26.804930,-0.310000,0.920000,-28,63,-27.572979,62.608095,-27.572979,62.608095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.055207,16.515719,47.286564,50.342067,0.000000,0.000000,0.000000,0.000000,3.144447,3.625854,5.555931,1.416200,0.202868,0.012696,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.184262,proposed,0,-126.340000,54.885000,0.810009,6.643466,1.310000,6.685000,-0.499991,-0.041534,-28.451649,3.933829,3.201954,3.933829,-28.451649,-0.310000,0.800000,-18,48,-17.743311,47.631136,-17.743311,47.631136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.676980,17.074436,54.191463,63.404911,0.000000,0.000000,0.000000,0.000000,3.636479,4.120861,5.555697,1.406363,0.142813,0.012237,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.194329,proposed,0,-126.340000,54.885000,0.538198,6.672644,1.020000,6.725000,-0.481802,-0.052356,-29.427483,3.384923,2.775027,3.384923,-29.427483,-0.240000,0.660000,-23,59,-23.230379,59.090159,-23.230379,59.090159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.756973,17.374395,56.804320,69.615672,0.000000,0.000000,0.000000,0.000000,3.797406,4.450648,5.556675,1.417234,0.175521,0.014473,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.204328,proposed,0,-126.340000,54.885000,0.261536,6.696964,0.730000,6.755000,-0.468464,-0.058036,-30.220348,1.494245,3.567892,1.494245,-30.220348,-0.210000,0.570000,-27,79,-26.612648,79.079756,-26.612648,79.079756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.100722,16.448385,51.316707,62.124385,0.000000,0.000000,0.000000,0.000000,3.341023,4.248692,5.557077,1.416369,0.176002,0.013232,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.214287,proposed,0,-126.340000,54.885000,-0.020232,6.716496,0.430000,6.765000,-0.450232,-0.048504,-30.342327,-1.982162,3.750861,-1.982162,-30.342327,-0.230000,0.690000,-29,94,-29.178023,94.259312,-29.178023,94.259312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.450310,15.568741,44.811097,51.576643,0.000000,0.000000,0.000000,0.000000,2.941578,3.774212,5.571719,1.582659,0.230616,0.023559,0.503796,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.224180,proposed,0,-126.340000,54.885000,-0.305841,6.731201,0.130000,6.755000,-0.435841,-0.023799,-31.196182,-2.653048,3.445913,-2.653048,-31.196182,-0.260000,0.820000,-23,87,-23.213117,86.614199,-23.213117,86.614199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.402816,15.045655,41.166447,45.581609,0.000000,0.000000,0.000000,0.000000,2.675914,3.440722,5.549970,1.522142,0.303220,0.021563,0.502743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.234189,proposed,0,-126.340000,54.885000,-0.600207,6.741263,-0.180000,6.755000,-0.420207,-0.013737,-32.172015,-1.006328,3.445913,-1.006328,-32.172015,-0.260000,0.820000,-18,69,-17.811105,69.246476,-17.811105,69.246476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.318807,15.159680,45.182815,52.055017,0.000000,0.000000,0.000000,0.000000,2.990259,3.634719,5.576725,1.545821,0.215080,0.016217,0.500521,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.244179,proposed,0,-126.340000,54.885000,-0.898932,6.746431,-0.500000,6.775000,-0.398932,-0.028569,-32.903890,1.067318,3.079975,1.067318,-32.903890,-0.240000,0.820000,-16,46,-16.082665,45.947129,-16.082665,45.947129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.331924,14.731947,49.745817,60.514178,0.000000,0.000000,0.000000,0.000000,3.312399,3.949556,5.545696,1.728562,0.244924,0.039369,0.501138,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.254188,proposed,0,-126.340000,54.885000,-1.202713,6.746694,-0.820000,6.795000,-0.382713,-0.048306,-32.172015,1.433256,3.140965,1.433256,-32.172015,-0.210000,0.620000,-29,54,-28.841949,54.006888,-28.841949,54.006888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.955303,14.388162,54.877700,70.484861,0.000000,0.000000,0.000000,0.000000,3.673616,4.476151,5.563165,1.466842,0.202855,0.017558,0.502021,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.264176,proposed,0,-126.340000,54.885000,-1.509880,6.742031,-1.130000,6.805000,-0.379880,-0.062969,-32.172015,-1.189297,3.567892,-1.189297,-32.172015,-0.240000,0.600000,-31,72,-30.870211,72.493154,-30.870211,72.493154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.889933,13.001419,51.074775,62.823509,0.000000,0.000000,0.000000,0.000000,3.649106,4.258865,5.550936,1.572856,0.210350,0.013642,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.274188,proposed,0,-126.340000,54.885000,-1.821312,6.732410,-1.450000,6.795000,-0.371312,-0.062590,-31.135192,-4.360757,3.384923,-4.360757,-31.135192,-0.290000,0.640000,-38,91,-37.578509,91.256006,-37.578509,91.256006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.690202,12.463065,44.170265,53.958378,0.000000,0.000000,0.000000,0.000000,3.145724,3.851312,5.559941,1.416524,0.157313,0.011773,0.500255,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.284174,proposed,0,-126.340000,54.885000,-2.134986,6.717878,-1.760000,6.765000,-0.374986,-0.047122,-32.172015,-5.336590,3.384923,-5.336590,-32.172015,-0.330000,0.790000,-28,83,-28.287814,83.387506,-28.287814,83.387506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.751237,12.397150,39.535018,47.153848,0.000000,0.000000,0.000000,0.000000,2.668715,3.465246,5.541482,1.419357,0.175138,0.011849,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.294200,proposed,0,-126.340000,54.885000,-2.452483,6.698340,-2.090000,6.735000,-0.362483,-0.036660,-33.757745,-3.750861,3.262944,-3.750861,-33.757745,-0.320000,0.830000,-16,63,-16.061118,62.773516,-16.061118,62.773516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.179513,13.146400,46.246240,56.011562,0.000000,0.000000,0.000000,0.000000,3.165771,3.817235,5.570204,1.414049,0.139951,0.012336,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.304257,proposed,0,-126.340000,54.885000,-2.773051,6.673781,-2.430000,6.725000,-0.343051,-0.051219,-34.367641,-1.677214,3.506902,-1.677214,-34.367641,-0.260000,0.760000,-17,45,-16.900119,45.421238,-16.900119,45.421238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.460465,13.720872,53.903937,68.823509,0.000000,0.000000,0.000000,0.000000,3.690619,4.369094,5.553038,1.405806,0.144838,0.012618,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.314313,proposed,0,-126.340000,54.885000,-3.095118,6.644293,-2.770000,6.715000,-0.325118,-0.070707,-34.245662,-1.250287,3.994819,-1.250287,-34.245662,-0.210000,0.620000,-24,48,-24.053431,48.070300,-24.053431,48.070300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.421995,13.282378,60.595662,75.633738,0.000000,0.000000,0.000000,0.000000,3.940931,4.782826,5.558121,1.417015,0.179262,0.013178,0.500541,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.324344,proposed,0,-126.340000,54.885000,-3.417475,6.610000,-3.100000,6.705000,-0.317475,-0.095000,-33.940714,-3.506902,3.689871,-3.506902,-33.940714,-0.220000,0.540000,-27,68,-27.291221,67.996981,-27.291221,67.996981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.847314,12.086443,61.019338,72.468615,0.000000,0.000000,0.000000,0.000000,4.139040,4.757972,5.557833,1.418336,0.180470,0.013296,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.334329,proposed,0,-126.340000,54.885000,-3.738862,6.571084,-3.430000,6.665000,-0.308862,-0.093916,-34.367641,-6.373413,3.750861,-6.373413,-34.367641,-0.250000,0.600000,-21,83,-21.357588,83.063859,-21.357588,83.063859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.958099,11.477937,53.395353,62.577442,0.000000,0.000000,0.000000,0.000000,3.763059,4.339511,5.558429,1.417223,0.178028,0.014920,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.344203,proposed,0,-126.340000,54.885000,-4.056726,6.527963,-3.770000,6.605000,-0.286726,-0.077037,-34.794568,-7.410237,3.567892,-7.410237,-34.794568,-0.260000,0.720000,-15,78,-14.944020,78.456172,-14.944020,78.456172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.121437,11.998572,50.229707,60.197685,0.000000,0.000000,0.000000,0.000000,3.486846,4.210355,5.564082,1.438235,0.160270,0.014324,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.354330,proposed,0,-126.340000,54.885000,-4.382261,6.479020,-4.120000,6.555000,-0.262261,-0.075980,-34.855558,-5.946486,3.384923,-5.946486,-34.855558,-0.220000,0.780000,-16,56,-16.342148,56.448173,-16.342148,56.448173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.953216,12.505343,53.558985,65.225847,0.000000,0.000000,0.000000,0.000000,3.557457,4.333616,5.555881,1.414086,0.174119,0.012660,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.364334,proposed,0,-126.340000,54.885000,-4.702876,6.426060,-4.470000,6.525000,-0.232876,-0.098940,-35.282485,-3.811850,3.750861,-3.811850,-35.282485,-0.220000,0.690000,-9,40,-9.056804,40.447361,-9.056804,40.447361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.436749,11.974312,62.069868,73.283367,0.000000,0.000000,0.000000,0.000000,4.013168,4.629121,5.556724,1.413252,0.172383,0.013195,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.374247,proposed,0,-126.340000,54.885000,-5.019134,6.369148,-4.830000,6.495000,-0.189134,-0.125852,-35.282485,-3.628881,3.567892,-3.628881,-35.282485,-0.220000,0.570000,-4,43,-3.571820,43.342944,-3.571820,43.342944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.655854,11.308383,69.174941,81.029078,0.000000,0.000000,0.000000,0.000000,4.394107,5.043388,5.555121,1.403474,0.146046,0.013939,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.384331,proposed,0,-126.340000,54.885000,-5.338896,6.306818,-5.180000,6.455000,-0.158896,-0.148182,-34.001703,-6.373413,3.323933,-6.373413,-34.001703,-0.150000,0.480000,-20,68,-20.115474,68.265282,-20.115474,68.265282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.507111,11.061768,73.054157,82.532215,0.000000,0.000000,0.000000,0.000000,4.749696,5.283457,5.569178,1.419342,0.174726,0.015960,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.394331,proposed,0,-126.340000,54.885000,-5.653549,6.240698,-5.510000,6.395000,-0.143549,-0.154302,-32.598942,-8.447060,3.079975,-8.447060,-32.598942,-0.170000,0.570000,-30,74,-29.502584,73.959811,-29.502584,73.959811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.230326,9.927650,61.377197,66.836930,0.000000,0.000000,0.000000,0.000000,4.310352,4.546187,5.555906,1.423027,0.174166,0.016097,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.404336,proposed,0,-126.340000,54.885000,-5.965433,6.170366,-5.820000,6.315000,-0.145433,-0.144634,-31.440140,-9.239925,3.079975,-9.239925,-31.440140,-0.220000,0.670000,-33,69,-33.241668,68.586646,-33.241668,68.586646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.139645,9.558080,54.770278,60.236067,0.000000,0.000000,0.000000,0.000000,3.824638,4.151560,5.556314,1.420527,0.173364,0.016222,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.414287,proposed,0,-126.340000,54.885000,-6.272333,6.096370,-6.120000,6.245000,-0.152333,-0.148630,-31.013213,-7.654195,3.018985,-7.654195,-31.013213,-0.300000,0.690000,-25,50,-25.032976,49.774504,-25.032976,49.774504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.122237,9.227107,53.641871,61.835853,0.000000,0.000000,0.000000,0.000000,3.588688,4.120878,5.545916,1.411970,0.175718,0.012673,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.424228,proposed,0,-126.340000,54.885000,-6.575138,6.018559,-6.420000,6.185000,-0.155138,-0.166441,-30.830244,-5.885497,3.079975,-5.885497,-30.830244,-0.300000,0.630000,-22,35,-22.281761,35.134894,-22.281761,35.134894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.002523,9.159290,60.903803,72.881417,0.000000,0.000000,0.000000,0.000000,3.823742,4.595056,5.539243,1.403052,0.146808,0.014045,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.434245,proposed,0,-126.340000,54.885000,-6.876027,5.936342,-6.730000,6.135000,-0.146027,-0.198658,-29.915400,-6.068465,3.018985,-6.068465,-29.915400,-0.150000,0.460000,-44,45,-44.213211,45.264731,-44.213211,45.264731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.187790,9.178396,69.936775,81.655697,0.000000,0.000000,0.000000,0.000000,4.432082,5.138765,5.554066,1.401995,0.143535,0.011878,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.444334,proposed,0,-126.340000,54.885000,-7.174312,5.849819,-7.030000,6.075000,-0.144312,-0.225181,-29.610452,-8.447060,2.653048,-8.447060,-29.610452,-0.330000,0.460000,-22,60,-22.373259,60.040715,-22.373259,60.040715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.245824,8.423030,63.818643,73.168036,0.000000,0.000000,0.000000,0.000000,4.275009,4.829690,5.556454,1.413644,0.187562,0.015146,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.454332,proposed,0,-126.340000,54.885000,-7.464796,5.760535,-7.330000,5.995000,-0.134796,-0.234465,-29.671441,-10.886644,2.957996,-10.886644,-29.671441,-0.340000,0.530000,-14,69,-14.129995,69.361444,-14.129995,69.361444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.766198,11.180515,66.955646,80.868691,0.000000,0.000000,0.000000,0.000000,4.284675,5.360664,5.556371,1.412633,0.176837,0.014437,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.464194,proposed,0,-126.340000,54.885000,-7.745986,5.669148,-7.620000,5.895000,-0.125986,-0.225852,-29.366493,-10.642686,2.653048,-10.642686,-29.366493,-0.280000,0.600000,-18,58,-17.562886,58.007048,-17.562886,58.007048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.582333,14.239128,69.783162,83.023837,0.000000,0.000000,0.000000,0.000000,4.470022,5.529114,5.563513,1.402067,0.135544,0.011920,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.474331,proposed,0,-126.340000,54.885000,-8.029044,5.571951,-7.910000,5.805000,-0.119044,-0.233049,-28.451649,-8.934977,2.043152,-8.934977,-28.451649,-0.260000,0.620000,-22,38,-21.981155,37.729103,-21.981155,37.729103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.958995,15.230499,73.064065,83.631422,0.000000,0.000000,0.000000,0.000000,4.655107,5.391628,5.555228,1.411843,0.172751,0.012266,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.484338,proposed,0,-126.340000,54.885000,-8.302213,5.472900,-8.190000,5.735000,-0.112213,-0.262100,-26.621961,-7.349247,2.104141,-7.349247,-26.621961,-0.270000,0.530000,-31,27,-30.564245,26.872273,-30.564245,26.872273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.347268,14.758852,74.963308,84.944879,0.000000,0.000000,0.000000,0.000000,4.717857,5.325764,5.555567,1.414995,0.173668,0.015358,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.494254,proposed,0,-126.340000,54.885000,-8.566378,5.371885,-8.460000,5.665000,-0.106378,-0.293115,-26.682951,-8.873987,1.860183,-8.873987,-26.682951,-0.280000,0.400000,-24,46,-24.372473,46.148498,-24.372473,46.148498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.994698,13.449288,73.746690,83.137157,0.000000,0.000000,0.000000,0.000000,4.691405,5.231511,5.552777,1.411430,0.139678,0.014253,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.504329,proposed,0,-126.340000,54.885000,-8.827857,5.266473,-8.710000,5.565000,-0.117857,-0.298527,-25.280190,-11.740498,1.982162,-11.740498,-25.280190,-0.330000,0.410000,-26,67,-25.972469,66.551108,-25.972469,66.551108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.084181,13.734899,70.110888,79.797395,0.000000,0.000000,0.000000,0.000000,4.506445,5.266461,5.556270,1.410674,0.170658,0.015201,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.514341,proposed,0,-126.340000,54.885000,-9.080418,5.159141,-8.960000,5.455000,-0.120418,-0.295859,-25.036232,-12.655342,1.982162,-12.655342,-25.036232,-0.210000,0.530000,-38,61,-38.427719,61.301756,-38.427719,61.301756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.106931,14.740585,68.888179,75.601149,0.000000,0.000000,0.000000,0.000000,4.562499,5.182734,5.556121,1.414964,0.188168,0.015045,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.524329,proposed,0,-126.340000,54.885000,-9.324902,5.049650,-9.200000,5.355000,-0.124902,-0.305350,-24.731284,-10.642686,1.616224,-10.642686,-24.731284,-0.330000,0.570000,-21,38,-20.735900,38.105762,-20.735900,38.105762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.111131,14.373787,66.608920,72.689843,0.000000,0.000000,0.000000,0.000000,4.345125,4.837702,5.557510,1.409391,0.173892,0.014508,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.534336,proposed,0,-126.340000,54.885000,-9.562089,4.937704,-9.460000,5.265000,-0.102089,-0.327296,-25.219201,-9.117946,1.982162,-9.117946,-25.219201,-0.300000,0.510000,-10,26,-9.758185,25.882022,-9.758185,25.882022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.279342,15.690091,73.398985,84.507815,0.000000,0.000000,0.000000,0.000000,4.442829,5.290539,5.556800,1.411203,0.174518,0.014617,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.544334,proposed,0,-126.340000,54.885000,-9.791023,4.823801,-9.700000,5.175000,-0.091023,-0.351199,-24.487325,-9.727842,1.433256,-9.727842,-24.487325,-0.220000,0.390000,-18,37,-17.522844,36.794219,-17.522844,36.794219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.097468,17.308935,80.841570,91.126589,0.000000,0.000000,0.000000,0.000000,4.977008,5.715770,5.556038,1.409695,0.173968,0.014112,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.554271,proposed,0,-126.340000,54.885000,-10.010408,4.708709,-9.940000,5.075000,-0.070408,-0.366291,-23.328523,-11.618519,1.494245,-11.618519,-23.328523,-0.200000,0.360000,-23,52,-23.182876,52.182801,-23.182876,52.182801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.200488,17.776028,79.482996,84.444243,0.000000,0.000000,0.000000,0.000000,5.150566,5.512213,5.551872,1.400182,0.139182,0.013204,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.564337,proposed,0,-126.340000,54.885000,-10.224137,4.590388,-10.170000,4.945000,-0.054137,-0.354612,-22.169720,-13.936124,1.311276,-13.936124,-22.169720,-0.210000,0.430000,-25,64,-25.297643,64.396120,-25.297643,64.396120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.370004,18.754725,75.587180,79.734933,0.000000,0.000000,0.000000,0.000000,5.007776,5.340656,5.556907,1.445797,0.197197,0.020228,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.574209,proposed,0,-126.340000,54.885000,-10.425269,4.472812,-10.380000,4.825000,-0.045269,-0.352188,-21.681804,-14.667999,1.494245,-14.667999,-21.681804,-0.240000,0.530000,-18,60,-18.413971,59.932813,-18.413971,59.932813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.087670,20.279434,71.928097,76.729181,0.000000,0.000000,0.000000,0.000000,4.799685,5.211694,5.546595,1.548070,0.208739,0.017545,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.584251,proposed,0,-126.340000,54.885000,-10.621100,4.351816,-10.590000,4.695000,-0.031100,-0.343184,-21.071908,-12.777322,1.311276,-12.777322,-21.071908,-0.230000,0.580000,-15,38,-15.134182,38.332414,-15.134182,38.332414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.640266,22.273054,75.052240,79.488804,0.000000,0.000000,0.000000,0.000000,4.890717,5.278211,5.557587,1.406293,0.148244,0.012782,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.594199,proposed,0,-126.340000,54.885000,-10.806205,4.230759,-10.800000,4.595000,-0.006205,-0.364241,-21.193887,-11.069613,1.189297,-11.069613,-21.193887,-0.200000,0.500000,-7,27,-7.277644,27.405913,-7.277644,27.405913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.241444,23.151905,80.068143,84.114592,0.000000,0.000000,0.000000,0.000000,5.122525,5.342638,5.561970,1.401118,0.147439,0.013285,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.604247,proposed,0,-126.340000,54.885000,-10.984101,4.107430,-11.000000,4.485000,0.015899,-0.377570,-19.852116,-11.008623,1.067318,-11.008623,-19.852116,-0.170000,0.380000,-12,35,-11.970789,35.083172,-11.970789,35.083172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.677537,23.544334,83.466272,86.947303,0.000000,0.000000,0.000000,0.000000,5.367701,5.526661,5.550329,1.482092,0.147198,0.013705,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.614250,proposed,0,-126.340000,54.885000,-11.152069,3.983754,-11.190000,4.365000,0.037931,-0.381246,-18.388365,-14.241072,1.189297,-14.241072,-18.388365,-0.150000,0.350000,-19,63,-18.721509,63.169170,-18.721509,63.169170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.003442,24.151103,82.425321,85.035208,0.000000,0.000000,0.000000,0.000000,5.503097,5.552864,5.555931,1.404034,0.133284,0.011720,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.624332,proposed,0,-126.340000,54.885000,-11.312033,3.858389,-11.360000,4.215000,0.047967,-0.356611,-16.497687,-17.351542,0.640391,-17.351542,-16.497687,-0.160000,0.460000,-26,81,-26.090432,80.896785,-26.090432,80.896785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.243795,25.281975,76.051192,80.687033,0.000000,0.000000,0.000000,0.000000,5.279374,5.486593,5.556085,1.423867,0.175533,0.014457,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.634264,proposed,0,-126.340000,54.885000,-11.460452,3.734319,-11.500000,4.065000,0.039548,-0.330681,-15.155916,-17.229563,0.274453,-17.229563,-15.155916,-0.210000,0.620000,-24,67,-24.071603,67.475311,-24.071603,67.475311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.865096,26.180022,72.744704,78.240626,0.000000,0.000000,0.000000,0.000000,5.098552,5.392800,5.552591,1.401475,0.137146,0.013209,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.644274,proposed,0,-126.340000,54.885000,-11.600789,3.608870,-11.640000,3.915000,0.039211,-0.306130,-14.058103,-14.058103,0.823360,-14.058103,-14.058103,-0.240000,0.670000,-20,38,-19.973934,37.630094,-19.973934,37.630094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.300108,27.195913,75.937553,80.997225,0.000000,0.000000,0.000000,0.000000,5.146770,5.412236,5.553150,1.400182,0.142540,0.013833,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.654335,proposed,0,-126.340000,54.885000,-11.732475,3.482537,-11.780000,3.795000,0.047525,-0.312463,-13.814145,-11.984457,0.213464,-11.984457,-13.814145,-0.230000,0.550000,-13,29,-12.876942,29.474312,-12.876942,29.474312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.667917,27.127590,83.284237,86.919108,0.000000,0.000000,0.000000,0.000000,5.453279,5.549053,5.557541,1.407307,0.174148,0.014326,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.664334,proposed,0,-126.340000,54.885000,-11.854076,3.356875,-11.910000,3.675000,0.055924,-0.318125,-13.143259,-12.655342,0.396432,-12.655342,-13.143259,-0.200000,0.400000,-12,48,-12.387638,47.915028,-12.387638,47.915028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.804444,26.786933,85.941021,88.810949,0.000000,0.000000,0.000000,0.000000,5.663450,5.734230,5.557455,1.408090,0.174661,0.014870,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.674254,proposed,0,-126.340000,54.885000,-11.965628,3.232237,-12.030000,3.545000,0.064372,-0.312763,-11.374561,-15.399875,0.152474,-15.399875,-11.374561,-0.190000,0.400000,-20,72,-20.093840,71.567159,-20.093840,71.567159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.630775,27.014515,81.799613,85.359366,0.000000,0.000000,0.000000,0.000000,5.601087,5.719048,5.554628,1.400607,0.143394,0.013104,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.684326,proposed,0,-126.340000,54.885000,-12.069674,3.105871,-12.140000,3.385000,0.070326,-0.279129,-10.154769,-16.985604,0.091484,-16.985604,-10.154769,-0.180000,0.540000,-24,76,-23.593084,75.902071,-23.593084,75.902071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.552100,27.288022,77.066937,82.216111,0.000000,0.000000,0.000000,0.000000,5.457868,5.632775,5.555991,1.406579,0.169026,0.014245,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.694228,proposed,0,-126.340000,54.885000,-12.163000,2.981940,-12.230000,3.225000,0.067000,-0.243060,-9.605862,-16.070760,0.091484,-16.070760,-9.605862,-0.200000,0.660000,-17,61,-17.318321,60.904196,-17.318321,60.904196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.327539,27.871026,76.214233,81.793119,0.000000,0.000000,0.000000,0.000000,5.387723,5.592431,5.552731,1.407207,0.172817,0.015681,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.704336,proposed,0,-126.340000,54.885000,-12.249207,2.855861,-12.320000,3.075000,0.070793,-0.219139,-9.361904,-14.363051,0.152474,-14.363051,-9.361904,-0.200000,0.630000,-9,51,-8.941911,50.952817,-8.941911,50.952817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.292447,29.128121,81.415151,86.760735,0.000000,0.000000,0.000000,0.000000,5.594568,5.789105,5.558331,1.407093,0.173458,0.015297,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.714334,proposed,0,-126.340000,54.885000,-12.325577,2.731721,-12.400000,2.945000,0.074423,-0.213279,-8.142112,-12.411384,0.152474,-12.411384,-8.142112,-0.170000,0.570000,-12,41,-12.498628,40.588787,-12.498628,40.588787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.162406,29.787977,84.967098,89.328160,0.000000,0.000000,0.000000,0.000000,5.799458,5.911132,5.555717,1.406880,0.172163,0.014616,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.724338,proposed,0,-126.340000,54.885000,-12.393285,2.608168,-12.460000,2.825000,0.066715,-0.216832,-6.251434,-12.777322,-0.274453,-12.777322,-6.251434,-0.150000,0.480000,-24,52,-23.567157,51.598838,-23.567157,51.598838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.098878,29.153981,86.245238,88.289078,0.000000,0.000000,0.000000,0.000000,5.995919,5.842644,5.555384,1.413193,0.173798,0.015891,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.734338,proposed,0,-126.340000,54.885000,-12.452408,2.485444,-12.520000,2.705000,0.067592,-0.219556,-4.238777,-13.997114,-0.091484,-13.997114,-4.238777,-0.180000,0.470000,-30,64,-29.813174,63.784073,-29.813174,63.784073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.966680,27.856842,79.178086,82.491356,0.000000,0.000000,0.000000,0.000000,5.660876,5.613720,5.557903,1.405438,0.172900,0.014474,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.744337,proposed,0,-126.340000,54.885000,-12.503149,2.363599,-12.560000,2.555000,0.056851,-0.191401,-3.689871,-15.826802,0.030495,-15.826802,-3.689871,-0.230000,0.530000,-22,77,-22.023152,77.369244,-22.023152,77.369244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.735598,27.299310,75.467951,80.546735,0.000000,0.000000,0.000000,0.000000,5.403496,5.588451,5.556674,1.404695,0.175026,0.015842,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.754290,proposed,0,-126.340000,54.885000,-12.545515,2.243285,-12.590000,2.395000,0.044485,-0.151715,-3.933829,-15.643833,-0.518412,-15.643833,-3.933829,-0.240000,0.640000,-11,70,-10.671838,70.398658,-10.671838,70.398658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.237167,28.432670,74.820309,83.898688,0.000000,0.000000,0.000000,0.000000,5.279269,5.847348,5.548029,1.410346,0.173997,0.013111,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.764331,proposed,0,-126.340000,54.885000,-12.580232,2.122968,-12.620000,2.265000,0.039768,-0.142032,-3.018985,-13.265238,-0.518412,-13.265238,-3.018985,-0.210000,0.680000,-12,47,-12.198567,47.452796,-12.198567,47.452796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.784165,30.712634,78.409107,89.768666,0.000000,0.000000,0.000000,0.000000,5.442495,6.101828,5.557703,1.467335,0.186955,0.016318,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.774332,proposed,0,-126.340000,54.885000,-12.607016,2.004269,-12.630000,2.135000,0.022984,-0.130731,-1.921172,-12.289405,-0.274453,-12.289405,-1.921172,-0.160000,0.560000,-21,51,-20.520550,50.664278,-20.520550,50.664278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.125024,31.873255,82.227852,92.007872,0.000000,0.000000,0.000000,0.000000,5.772694,6.099392,5.556648,1.404945,0.171671,0.014946,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.784337,proposed,0,-126.340000,54.885000,-12.626259,1.886723,-12.640000,2.015000,0.013741,-0.128277,-1.128308,-12.472374,0.030495,-12.472374,-1.128308,-0.180000,0.500000,-19,59,-18.549913,59.350352,-18.549913,59.350352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.066398,30.905903,79.430311,84.820657,0.000000,0.000000,0.000000,0.000000,5.725279,5.809614,5.555586,1.405068,0.173811,0.015487,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.794255,proposed,0,-126.340000,54.885000,-12.638113,1.771458,-12.640000,1.895000,0.001887,-0.123542,0.396432,-13.204249,-0.152474,-13.204249,0.396432,-0.190000,0.540000,-24,63,-23.805903,63.395486,-23.805903,63.395486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.305698,30.587384,75.803431,83.428464,0.000000,0.000000,0.000000,0.000000,5.484012,5.816556,5.554636,1.398559,0.144316,0.014651,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.804337,proposed,0,-126.340000,54.885000,-12.643050,1.655623,-12.620000,1.765000,-0.023050,-0.109377,0.884349,-13.204249,-0.762370,-13.204249,0.884349,-0.220000,0.550000,-19,65,-19.163727,65.125521,-19.163727,65.125521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.075678,30.042004,72.229461,80.458846,0.000000,0.000000,0.000000,0.000000,5.282501,5.665434,5.558548,1.415026,0.172244,0.017514,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.814330,proposed,0,-126.340000,54.885000,-12.641128,1.542181,-12.600000,1.645000,-0.041128,-0.102819,1.433256,-12.777322,-0.701380,-12.777322,1.433256,-0.220000,0.580000,-17,60,-17.254278,60.332298,-17.254278,60.332298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.006412,30.455195,69.665786,81.516584,0.000000,0.000000,0.000000,0.000000,5.053227,5.711907,5.555246,1.432626,0.173991,0.015608,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.824253,proposed,0,-126.340000,54.885000,-12.632774,1.430936,-12.590000,1.525000,-0.042774,-0.094064,1.250287,-11.252582,-0.457422,-11.252582,1.250287,-0.190000,0.600000,-11,48,-11.390558,47.580111,-11.390558,47.580111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.480611,30.834913,67.917540,80.631257,0.000000,0.000000,0.000000,0.000000,4.946794,5.599969,5.556380,1.415680,0.143733,0.015208,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.834330,proposed,0,-126.340000,54.885000,-12.617997,1.319420,-12.570000,1.425000,-0.047997,-0.105580,2.043152,-10.764665,-0.579401,-10.764665,2.043152,-0.170000,0.540000,-13,48,-12.635939,48.276941,-12.635939,48.276941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.362998,31.530039,68.694628,83.468541,0.000000,0.000000,0.000000,0.000000,4.955812,5.676505,5.555805,1.403852,0.172474,0.014520,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.844328,proposed,0,-126.340000,54.885000,-12.597355,1.210256,-12.540000,1.325000,-0.057355,-0.114744,1.860183,-11.069613,-0.579401,-11.069613,1.860183,-0.160000,0.530000,-6,52,-6.053935,52.201065,-6.053935,52.201065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.984526,31.340991,66.441738,78.724073,0.000000,0.000000,0.000000,0.000000,4.924111,5.479422,5.553979,1.399655,0.154335,0.015103,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.854253,proposed,0,-126.340000,54.885000,-12.571258,1.103362,-12.520000,1.225000,-0.051258,-0.121638,2.836017,-11.435550,-0.213464,-11.435550,2.836017,-0.130000,0.490000,-10,59,-10.117477,59.271642,-10.117477,59.271642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.561667,31.738346,64.626108,78.822503,0.000000,0.000000,0.000000,0.000000,4.822885,5.543814,5.555410,1.395686,0.123674,0.012770,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.864235,proposed,0,-126.340000,54.885000,-12.539671,0.997342,-12.480000,1.115000,-0.059671,-0.117658,2.653048,-11.923467,-0.457422,-11.923467,2.653048,-0.110000,0.510000,-6,63,-5.872800,63.244375,-5.872800,63.244375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.277329,31.582295,61.825588,73.538757,0.000000,0.000000,0.000000,0.000000,4.752169,5.312087,5.554217,1.401043,0.160978,0.012555,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.874283,proposed,0,-126.340000,54.885000,-12.502767,0.892130,-12.450000,1.005000,-0.052767,-0.112870,3.140965,-10.825654,-0.457422,-10.825654,3.140965,-0.110000,0.560000,-3,51,-2.602609,51.221613,-2.602609,51.221613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.490346,31.754190,59.128949,73.732774,0.000000,0.000000,0.000000,0.000000,4.587330,5.308146,5.556343,1.401028,0.172829,0.012943,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.884262,proposed,0,-126.340000,54.885000,-12.461346,0.789139,-12.410000,0.905000,-0.051346,-0.115861,3.628881,-9.361904,-0.091484,-9.361904,3.628881,-0.080000,0.560000,-4,39,-3.794769,39.342042,-3.794769,39.342042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.932419,31.860180,58.768175,73.895236,0.000000,0.000000,0.000000,0.000000,4.499945,5.211682,5.554062,1.396299,0.125611,0.014143,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.894334,proposed,0,-126.340000,54.885000,-12.415020,0.686676,-12.370000,0.815000,-0.045020,-0.128324,3.994819,-9.300914,-0.823360,-9.300914,3.994819,-0.060000,0.470000,-3,47,-3.284967,46.573576,-3.284967,46.573576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.616865,31.509934,57.828042,72.320190,0.000000,0.000000,0.000000,0.000000,4.461707,5.094317,5.554756,1.400479,0.162199,0.014887,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.904328,proposed,0,-126.340000,54.885000,-12.364872,0.586473,-12.320000,0.715000,-0.044872,-0.128527,3.750861,-10.459717,-0.213464,-10.459717,3.750861,-0.060000,0.430000,4,61,3.553942,61.271168,3.553942,61.271168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.494767,31.156339,56.265276,69.290184,0.000000,0.000000,0.000000,0.000000,4.329675,5.044866,5.556027,1.400440,0.161278,0.015978,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.914263,proposed,0,-126.340000,54.885000,-12.311188,0.488278,-12.280000,0.615000,-0.031188,-0.126722,4.238777,-11.191592,-0.213464,-11.191592,4.238777,-0.060000,0.500000,5,63,5.403819,62.504516,5.403819,62.504516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.621380,31.249536,58.187474,70.073968,0.000000,0.000000,0.000000,0.000000,4.238011,5.159662,5.553471,1.395465,0.145099,0.012957,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.924327,proposed,0,-126.340000,54.885000,-12.253216,0.390217,-12.220000,0.505000,-0.033216,-0.114783,4.848673,-11.191592,-0.152474,-11.191592,4.848673,-0.040000,0.560000,2,59,1.748524,58.707034,1.748524,58.707034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.250583,31.554313,57.826573,68.355699,0.000000,0.000000,0.000000,0.000000,4.135419,5.017613,5.558561,1.398906,0.160257,0.014193,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.934336,proposed,0,-126.340000,54.885000,-12.192278,0.294069,-12.170000,0.405000,-0.022278,-0.110931,5.336590,-10.093779,-0.701380,-10.093779,5.336590,-0.030000,0.560000,1,51,0.875031,50.606881,0.875031,50.606881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.324026,31.413259,54.064552,63.376952,0.000000,0.000000,0.000000,0.000000,3.902655,4.670711,5.555001,1.398856,0.161715,0.015385,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.944259,proposed,0,-126.340000,54.885000,-12.128906,0.200029,-12.110000,0.315000,-0.018906,-0.114971,5.397580,-8.630029,-0.335443,-8.630029,5.397580,-0.030000,0.520000,4,42,4.167035,42.459723,4.167035,42.459723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.919328,31.027269,52.721179,61.698391,0.000000,0.000000,0.000000,0.000000,3.707335,4.504400,5.553347,1.392979,0.123170,0.012320,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.954283,proposed,0,-126.340000,54.885000,-12.062202,0.106303,-12.040000,0.225000,-0.022202,-0.118697,6.556382,-8.873987,-0.457422,-8.873987,6.556382,-0.020000,0.470000,-4,49,-4.297605,48.968420,-4.297605,48.968420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.991538,30.911746,54.833937,64.161203,0.000000,0.000000,0.000000,0.000000,3.681542,4.619862,5.555720,1.397553,0.161999,0.012129,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.964331,proposed,0,-126.340000,54.885000,-11.992906,0.013565,-11.970000,0.145000,-0.022906,-0.131435,6.861330,-9.544873,-0.762370,-9.544873,6.861330,-0.020000,0.460000,-6,56,-5.667222,55.514585,-5.667222,55.514585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.058183,29.866596,49.456030,57.250783,0.000000,0.000000,0.000000,0.000000,3.530140,4.318446,5.555153,1.397026,0.161503,0.014638,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.974337,proposed,0,-126.340000,54.885000,-11.921754,-0.077644,-11.900000,0.035000,-0.021754,-0.112644,7.105289,-11.130602,-0.213464,-11.130602,7.105289,-0.020000,0.490000,-6,69,-6.377963,68.568357,-6.377963,68.568357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.653586,29.151691,50.718434,57.331671,0.000000,0.000000,0.000000,0.000000,3.438976,4.348311,5.557038,1.397391,0.172785,0.017264,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.984325,proposed,0,-126.340000,54.885000,-11.848863,-0.167621,-11.830000,-0.075000,-0.018863,-0.092621,6.861330,-11.496540,-0.457422,-11.496540,6.861330,-0.030000,0.560000,-1,68,-1.222270,68.376958,-1.222270,68.376958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.378559,28.382242,52.434037,57.993928,0.000000,0.000000,0.000000,0.000000,3.440836,4.418284,5.557171,1.402332,0.173544,0.014650,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.994260,proposed,0,-126.340000,54.885000,-11.774763,-0.256134,-11.750000,-0.185000,-0.024763,-0.071134,6.983309,-10.154769,-0.396432,-10.154769,6.983309,-0.050000,0.580000,2,58,2.280261,57.989290,2.280261,57.989290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.842840,28.183105,55.668855,61.041312,0.000000,0.000000,0.000000,0.000000,3.386646,4.511417,5.552897,1.443773,0.143240,0.013714,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.004280,proposed,0,-126.340000,54.885000,-11.698668,-0.344484,-11.680000,-0.285000,-0.018668,-0.059484,7.288257,-8.325081,0.213464,-8.325081,7.288257,-0.010000,0.630000,-3,39,-2.726062,39.439291,-2.726062,39.439291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.231417,27.821842,54.695541,59.774008,0.000000,0.000000,0.000000,0.000000,3.289377,4.326048,5.547379,1.397625,0.166850,0.014191,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.014334,proposed,0,-126.340000,54.885000,-11.621180,-0.432289,-11.600000,-0.375000,-0.021180,-0.057289,7.288257,-7.898153,0.030495,-7.898153,7.288257,-0.030000,0.470000,1,51,0.566109,50.610126,0.566109,50.610126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.107540,27.094839,51.794530,57.742740,0.000000,0.000000,0.000000,0.000000,3.256533,4.148076,5.556372,1.398213,0.161252,0.014826,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.024329,proposed,0,-126.340000,54.885000,-11.543250,-0.518825,-11.530000,-0.465000,-0.013250,-0.053825,7.227268,-10.032790,0.030495,-10.032790,7.227268,-0.040000,0.460000,3,70,3.336816,70.327527,3.336816,70.327527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.177616,26.507080,52.743731,58.258745,0.000000,0.000000,0.000000,0.000000,3.304884,4.333931,5.555047,1.396143,0.173780,0.014819,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.034283,proposed,0,-126.340000,54.885000,-11.464967,-0.604348,-11.450000,-0.575000,-0.014967,-0.029348,7.349247,-11.557530,-0.396432,-11.557530,7.349247,-0.020000,0.560000,0,77,-0.307096,77.249969,-0.307096,77.249969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.494780,25.433393,54.825938,59.301307,0.000000,0.000000,0.000000,0.000000,3.462645,4.474472,5.557034,1.397008,0.173773,0.013277,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.044329,proposed,0,-126.340000,54.885000,-11.385497,-0.690075,-11.370000,-0.675000,-0.015497,-0.015075,7.898153,-11.008623,-0.091484,-11.008623,7.898153,-0.030000,0.640000,-4,68,-3.697559,67.553691,-3.697559,67.553691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.135822,23.668192,53.386426,56.376149,0.000000,0.000000,0.000000,0.000000,3.439159,4.252047,5.556233,1.395696,0.177968,0.016007,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.054327,proposed,0,-126.340000,54.885000,-11.306122,-0.774918,-11.290000,-0.775000,-0.016122,0.000082,7.715185,-8.691018,-0.274453,-8.691018,7.715185,-0.030000,0.660000,-2,48,-1.642130,48.416514,-1.642130,48.416514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.538111,21.587423,50.476028,52.409677,0.000000,0.000000,0.000000,0.000000,3.183002,3.881140,5.554446,1.395999,0.172268,0.014255,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.064329,proposed,0,-126.340000,54.885000,-11.226620,-0.859410,-11.200000,-0.845000,-0.026620,-0.014410,7.532216,-7.044299,-0.274453,-7.044299,7.532216,-0.030000,0.560000,0,42,-0.084123,42.443321,-0.084123,42.443321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.514958,20.001791,51.040023,53.770240,0.000000,0.000000,0.000000,0.000000,3.053914,3.843509,5.556714,1.396065,0.160312,0.014980,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.074263,proposed,0,-126.340000,54.885000,-11.147735,-0.943034,-11.120000,-0.915000,-0.027735,-0.028034,7.532216,-7.959143,-0.274453,-7.959143,7.532216,-0.040000,0.480000,1,56,0.986153,56.103805,0.986153,56.103805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.372693,18.762512,50.929170,54.161955,0.000000,0.000000,0.000000,0.000000,3.066515,3.924453,5.552930,1.391063,0.134331,0.013251,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.084214,proposed,0,-126.340000,54.885000,-11.068930,-1.026622,-11.040000,-1.005000,-0.028930,-0.021622,7.959143,-9.483883,-0.091484,-9.483883,7.959143,-0.040000,0.450000,-3,73,-3.411711,72.817573,-3.411711,72.817573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.935942,17.309400,50.634411,53.095513,0.000000,0.000000,0.000000,0.000000,3.124075,4.007217,5.568687,1.560834,0.195896,0.016661,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.094208,proposed,0,-126.340000,54.885000,-10.990156,-1.110469,-10.960000,-1.105000,-0.030156,-0.005469,8.020133,-10.276748,0.274453,-10.276748,8.020133,-0.050000,0.570000,-4,71,-4.039669,71.088035,-4.039669,71.088035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.810599,14.828566,49.673214,51.521824,0.000000,0.000000,0.000000,0.000000,3.215346,3.903291,5.547152,1.451583,0.190440,0.014980,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.104634,proposed,0,-126.340000,54.885000,-10.908503,-1.197946,-10.870000,-1.205000,-0.038503,0.007054,8.081122,-9.971800,0.213464,-9.971800,8.081122,-0.040000,0.660000,-7,62,-7.080495,61.662818,-7.080495,61.662818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.455187,12.565907,49.992220,50.112072,0.000000,0.000000,0.000000,0.000000,3.128298,3.756522,5.573538,1.692287,0.212439,0.021090,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.114179,proposed,0,-126.340000,54.885000,-10.834333,-1.278124,-10.800000,-1.285000,-0.034333,0.006876,7.288257,-8.447060,0.091484,-8.447060,7.288257,-0.040000,0.640000,0,51,-0.059520,50.950025,-0.059520,50.950025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.635582,10.421734,47.277633,46.549812,0.000000,0.000000,0.000000,0.000000,2.923493,3.466203,5.547675,1.632626,0.220674,0.024585,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.124650,proposed,0,-126.340000,54.885000,-10.753700,-1.366300,-10.720000,-1.375000,-0.033700,0.008700,6.678361,-8.203101,-0.152474,-8.203101,6.678361,-0.050000,0.660000,7,47,6.642847,46.692357,6.642847,46.692357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.805922,9.306137,49.757143,49.542759,0.000000,0.000000,0.000000,0.000000,3.064197,3.552620,5.570033,1.440459,0.217303,0.020247,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.134209,proposed,0,-126.340000,54.885000,-10.680849,-1.447076,-10.650000,-1.455000,-0.030849,0.007924,6.617372,-8.995966,-0.091484,-8.995966,6.617372,-0.060000,0.460000,9,71,8.893970,70.742626,8.893970,70.742626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.933864,9.097295,52.588981,53.510332,0.000000,0.000000,0.000000,0.000000,3.244620,3.837670,5.550078,1.735082,0.276514,0.033285,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008106,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.144184,proposed,0,-126.340000,54.885000,-10.605662,-1.531751,-10.580000,-1.545000,-0.025662,0.013249,5.824507,-11.008623,-0.396432,-11.008623,5.824507,-0.030000,0.550000,11,80,10.917785,80.358503,10.917785,80.358503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.012885,7.712106,51.699371,52.513767,0.000000,0.000000,0.000000,0.000000,3.301067,3.896460,5.555605,1.489379,0.224088,0.018344,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.154215,proposed,0,-126.340000,54.885000,-10.530975,-1.617380,-10.520000,-1.645000,-0.010975,0.027620,6.373413,-10.642686,-0.030495,-10.642686,6.373413,-0.010000,0.670000,4,68,4.095551,67.876027,4.095551,67.876027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.916193,5.556011,52.153717,54.976784,0.000000,0.000000,0.000000,0.000000,3.311187,3.820912,5.552954,1.432213,0.191198,0.013748,0.500795,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.164245,proposed,0,-126.340000,54.885000,-10.457256,-1.703579,-10.450000,-1.735000,-0.007256,0.031421,6.556382,-8.873987,0.152474,-8.873987,6.556382,0.010000,0.690000,-1,51,-0.901871,51.324435,-0.901871,51.324435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.542904,2.725733,46.476375,49.859698,0.000000,0.000000,0.000000,0.000000,3.107263,3.338679,5.550478,1.395643,0.146241,0.011078,0.500321,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.174267,proposed,0,-126.340000,54.885000,-10.384588,-1.790369,-10.380000,-1.805000,-0.004588,0.014631,6.068465,-7.044299,-0.152474,-7.044299,6.068465,0.000000,0.580000,4,44,3.929705,44.329842,3.929705,44.329842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.817866,-0.149378,43.393624,46.860122,0.000000,0.000000,0.000000,0.000000,2.926132,3.208884,5.559295,1.397760,0.131552,0.012319,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.184219,proposed,0,-126.340000,54.885000,-10.313430,-1.877282,-10.310000,-1.885000,-0.003430,0.007718,6.495393,-7.776174,-0.274453,-7.776174,6.495393,0.000000,0.500000,0,56,-0.354830,56.249993,-0.354830,56.249993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.482258,-1.663855,47.064625,48.893818,0.000000,0.000000,0.000000,0.000000,3.098775,3.383539,5.540475,1.399158,0.124264,0.012195,0.501965,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.194194,proposed,0,-126.340000,54.885000,-10.243097,-1.965222,-10.240000,-1.965000,-0.003097,-0.000222,7.044299,-9.788831,-0.091484,-9.788831,7.044299,0.050000,0.480000,-14,74,-13.512497,73.700586,-13.512497,73.700586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.109732,-3.296645,45.542683,51.342457,0.000000,0.000000,0.000000,0.000000,3.139566,3.441805,5.563004,1.391090,0.145976,0.012119,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.204339,proposed,0,-126.340000,54.885000,-10.172584,-2.055570,-10.160000,-2.075000,-0.012584,0.019430,7.105289,-11.008623,-0.152474,-11.008623,7.105289,-0.040000,0.590000,-7,76,-6.709317,76.204273,-6.709317,76.204273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.984204,-6.585154,44.006486,55.564222,0.000000,0.000000,0.000000,0.000000,3.165722,3.426104,5.556326,1.409149,0.174968,0.016187,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.214336,proposed,0,-126.340000,54.885000,-10.104076,-2.145576,-10.090000,-2.175000,-0.014076,0.029424,6.129455,-9.483883,0.396432,-9.483883,6.129455,-0.060000,0.670000,4,57,4.315255,57.128580,4.315255,57.128580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.726622,-8.811199,49.826052,57.766528,0.000000,0.000000,0.000000,0.000000,3.312542,3.714569,5.559541,1.401163,0.176432,0.014373,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.224269,proposed,0,-126.340000,54.885000,-10.036928,-2.236036,-10.030000,-2.255000,-0.006928,0.018964,5.946486,-7.776174,0.457422,-7.776174,5.946486,-0.060000,0.620000,8,45,7.958487,44.640690,7.958487,44.640690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.488694,-8.728436,54.818930,57.190587,0.000000,0.000000,0.000000,0.000000,3.704979,3.872785,5.551409,1.389688,0.136559,0.012775,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.234378,proposed,0,-126.340000,54.885000,-9.969496,-2.329205,-9.970000,-2.335000,0.000504,0.005795,5.397580,-7.227268,-0.152474,-7.227268,5.397580,-0.020000,0.510000,9,47,8.634175,47.049345,8.634175,47.049345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.261572,-8.221553,53.734237,56.149121,0.000000,0.000000,0.000000,0.000000,3.637540,3.811119,5.566736,1.399640,0.177556,0.014669,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.244339,proposed,0,-126.340000,54.885000,-9.903886,-2.422157,-9.900000,-2.415000,-0.003886,-0.007157,6.068465,-8.203101,-0.213464,-8.203101,6.068465,0.000000,0.460000,-1,57,-0.862725,56.992325,-0.862725,56.992325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.622285,-7.988705,50.767291,55.350225,0.000000,0.000000,0.000000,0.000000,3.455486,3.735634,5.558413,1.399788,0.164130,0.015554,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.254295,proposed,0,-126.340000,54.885000,-9.839062,-2.516263,-9.840000,-2.505000,0.000938,-0.011263,5.275601,-10.581696,0.030495,-10.581696,5.275601,-0.030000,0.470000,8,75,7.513451,74.757359,7.513451,74.757359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.132068,-9.267996,45.732589,55.165198,0.000000,0.000000,0.000000,0.000000,3.235012,3.491974,5.546704,1.400609,0.179323,0.014735,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.264333,proposed,0,-126.340000,54.885000,-9.774398,-2.612392,-9.780000,-2.605000,0.005602,-0.007392,5.763517,-10.276748,0.030495,-10.276748,5.763517,0.000000,0.590000,0,61,-0.238078,61.218081,-0.238078,61.218081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.056832,-10.362870,51.350109,60.482432,0.000000,0.000000,0.000000,0.000000,3.437188,3.842738,5.555772,1.400828,0.177522,0.014645,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.274263,proposed,0,-126.340000,54.885000,-9.711033,-2.708754,-9.710000,-2.695000,-0.001033,-0.013754,6.312424,-8.264091,0.701380,-8.264091,6.312424,-0.020000,0.570000,-4,45,-3.621222,44.572172,-3.621222,44.572172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.625578,-12.439152,46.844118,57.188672,0.000000,0.000000,0.000000,0.000000,3.278438,3.690187,5.552447,1.390189,0.135422,0.012191,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.284206,proposed,0,-126.340000,54.885000,-9.648091,-2.806541,-9.640000,-2.765000,-0.008091,-0.041541,7.227268,-6.190445,0.091484,-6.190445,7.227268,-0.030000,0.530000,-11,27,-10.946108,27.220769,-10.946108,27.220769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.596538,-14.453521,44.457551,53.653319,0.000000,0.000000,0.000000,0.000000,3.140364,3.575026,5.537988,1.390165,0.140686,0.014337,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.294326,proposed,0,-126.340000,54.885000,-9.584448,-2.907425,-9.570000,-2.845000,-0.014448,-0.062425,6.800341,-6.983309,1.006328,-6.983309,6.800341,-0.030000,0.390000,-9,43,-9.069184,42.967807,-9.069184,42.967807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.761173,-15.476263,45.428166,55.354625,0.000000,0.000000,0.000000,0.000000,3.202771,3.658775,5.557908,1.402627,0.177017,0.015614,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.304328,proposed,0,-126.340000,54.885000,-9.521852,-3.008499,-9.500000,-2.935000,-0.021852,-0.073499,7.288257,-10.032790,0.457422,-10.032790,7.288257,-0.060000,0.370000,-11,68,-10.890328,67.842774,-10.890328,67.842774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.518598,-15.076072,50.837945,60.633823,0.000000,0.000000,0.000000,0.000000,3.514770,3.851874,5.558491,1.400898,0.173993,0.016199,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.314327,proposed,0,-126.340000,54.885000,-9.459472,-3.110903,-9.420000,-3.045000,-0.039472,-0.065903,6.922320,-12.167426,0.213464,-12.167426,6.922320,-0.060000,0.510000,-10,73,-10.209283,72.841432,-10.209283,72.841432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.089444,-15.293726,53.971563,67.040284,0.000000,0.000000,0.000000,0.000000,3.648006,4.118360,5.557015,1.510132,0.182906,0.015969,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.324330,proposed,0,-126.340000,54.885000,-9.397139,-3.214719,-9.340000,-3.145000,-0.057139,-0.069719,7.166278,-10.337738,0.701380,-10.337738,7.166278,-0.090000,0.610000,-9,47,-8.969900,47.183801,-8.969900,47.183801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.603377,-15.905912,55.995431,68.268119,0.000000,0.000000,0.000000,0.000000,3.810232,4.270605,5.556946,1.402187,0.175907,0.015557,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.334325,proposed,0,-126.340000,54.885000,-9.334809,-3.319817,-9.270000,-3.235000,-0.064809,-0.084817,6.312424,-7.410237,0.274453,-7.410237,6.312424,-0.090000,0.560000,0,24,-0.403155,23.969378,-0.403155,23.969378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.677823,-15.785626,55.203250,62.933830,0.000000,0.000000,0.000000,0.000000,3.903345,4.191048,5.558134,1.402713,0.177311,0.015090,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.344329,proposed,0,-126.340000,54.885000,-9.272260,-3.426347,-9.200000,-3.305000,-0.072260,-0.121347,5.580549,-6.861330,0.396432,-6.861330,5.580549,-0.090000,0.400000,7,28,7.195224,27.947972,7.195224,27.947972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.204916,-13.759360,58.965501,65.102972,0.000000,0.000000,0.000000,0.000000,4.239477,4.348064,5.555504,1.404126,0.174825,0.014212,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.354335,proposed,0,-126.340000,54.885000,-9.209406,-3.534223,-9.140000,-3.385000,-0.069406,-0.149223,6.129455,-8.812998,0.335443,-8.812998,6.129455,-0.080000,0.300000,2,49,2.332184,48.621683,2.332184,48.621683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.068192,-11.451537,60.166613,68.265977,0.000000,0.000000,0.000000,0.000000,4.303101,4.537343,5.556018,1.403359,0.173525,0.014735,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.364340,proposed,0,-126.340000,54.885000,-9.146128,-3.643401,-9.070000,-3.475000,-0.076128,-0.168401,6.190445,-11.313571,-0.213464,-11.313571,6.190445,-0.070000,0.360000,-1,61,-1.138374,61.253269,-1.138374,61.253269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.156784,-11.107372,56.735864,69.844728,0.000000,0.000000,0.000000,0.000000,3.980197,4.488971,5.557743,1.404145,0.175479,0.014704,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.374329,proposed,0,-126.340000,54.885000,-9.082403,-3.753661,-9.000000,-3.595000,-0.082403,-0.158661,6.739351,-12.289405,0.152474,-12.289405,6.739351,-0.060000,0.480000,-8,58,-8.309687,58.396809,-8.309687,58.396809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.963884,-11.614655,55.346680,70.011030,0.000000,0.000000,0.000000,0.000000,3.788165,4.330380,5.556382,1.404218,0.177732,0.012467,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.384237,proposed,0,-126.340000,54.885000,-9.018529,-3.864222,-8.940000,-3.715000,-0.078529,-0.149222,5.824507,-10.947634,0.640391,-10.947634,5.824507,-0.090000,0.490000,4,47,3.751248,46.612096,3.751248,46.612096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.951539,-12.923513,51.425007,66.539241,0.000000,0.000000,0.000000,0.000000,3.541470,4.151716,5.539455,1.395341,0.124183,0.012818,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007576,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.394328,proposed,0,-126.340000,54.885000,-8.952668,-3.977996,-8.860000,-3.815000,-0.092668,-0.162996,6.922320,-9.483883,-0.091484,-9.483883,6.922320,-0.040000,0.470000,-11,33,-10.791600,33.010861,-10.791600,33.010861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.948078,-12.005195,55.841112,63.041068,0.000000,0.000000,0.000000,0.000000,3.915462,4.188187,5.566199,1.404952,0.175859,0.014490,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.404338,proposed,0,-126.340000,54.885000,-8.886398,-4.091977,-8.790000,-3.905000,-0.096398,-0.186977,6.190445,-8.873987,-0.091484,-8.873987,6.190445,-0.090000,0.390000,1,32,0.808376,31.836624,0.808376,31.836624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.751524,-12.487221,51.105922,63.342142,0.000000,0.000000,0.000000,0.000000,3.517242,4.074723,5.556305,1.406405,0.178424,0.015725,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.414260,proposed,0,-126.340000,54.885000,-8.819671,-4.205985,-8.720000,-4.005000,-0.099671,-0.200985,6.861330,-10.642686,0.213464,-10.642686,6.861330,-0.060000,0.360000,-8,46,-7.737753,45.996930,-7.737753,45.996930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.753979,-10.514097,55.855783,64.404539,0.000000,0.000000,0.000000,0.000000,3.928623,4.269977,5.554170,1.396086,0.142433,0.013288,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.424374,proposed,0,-126.340000,54.885000,-8.750476,-4.323165,-8.660000,-4.115000,-0.090476,-0.208165,6.007476,-12.838311,0.518412,-12.838311,6.007476,-0.060000,0.380000,0,61,-0.295084,60.928255,-0.295084,60.928255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.867107,-9.673045,54.689046,66.742087,0.000000,0.000000,0.000000,0.000000,3.690868,4.323533,5.560544,1.403447,0.176430,0.014163,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.434326,proposed,0,-126.340000,54.885000,-8.681114,-4.439344,-8.580000,-4.245000,-0.101114,-0.194344,6.495393,-13.692166,0.274453,-13.692166,6.495393,-0.110000,0.440000,3,63,2.516079,62.869446,2.516079,62.869446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.534298,-8.195764,58.371248,69.615424,0.000000,0.000000,0.000000,0.000000,3.967821,4.601559,5.555426,1.401994,0.160657,0.013221,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.444332,proposed,0,-126.340000,54.885000,-8.609991,-4.556944,-8.520000,-4.365000,-0.089991,-0.191944,6.312424,-12.228415,0.030495,-12.228415,6.312424,-0.080000,0.530000,3,42,3.287227,41.681292,3.287227,41.681292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.392286,-7.109936,58.722164,69.483755,0.000000,0.000000,0.000000,0.000000,3.994874,4.533294,5.555090,1.402693,0.176013,0.014639,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.454284,proposed,0,-126.340000,54.885000,-8.537769,-4.674607,-8.450000,-4.475000,-0.087769,-0.199607,6.373413,-10.520706,-0.335443,-10.520706,6.373413,-0.050000,0.480000,1,29,1.135289,29.480816,1.135289,29.480816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.838248,-5.788948,57.223635,66.774224,0.000000,0.000000,0.000000,0.000000,3.931274,4.333825,5.563868,1.686190,0.468954,0.031220,0.500866,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.464179,proposed,0,-126.340000,54.885000,-8.464421,-4.792156,-8.380000,-4.585000,-0.084421,-0.207156,5.946486,-10.886644,0.640391,-10.886644,5.946486,-0.040000,0.380000,5,40,4.625453,39.502521,4.625453,39.502521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.812787,-4.300630,59.020292,68.174939,0.000000,0.000000,0.000000,0.000000,3.842571,4.422963,5.553072,1.455767,0.188669,0.016897,0.500604,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.474184,proposed,0,-126.340000,54.885000,-8.388592,-4.911498,-8.310000,-4.705000,-0.078592,-0.206498,7.227268,-12.838311,0.762370,-12.838311,7.227268,-0.020000,0.330000,-8,59,-7.561137,59.275469,-7.561137,59.275469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.420512,-2.336545,61.350208,70.316060,0.000000,0.000000,0.000000,0.000000,4.034020,4.734549,5.572290,1.677099,0.222373,0.019084,0.502281,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.484180,proposed,0,-126.340000,54.885000,-8.311093,-5.031088,-8.230000,-4.845000,-0.081093,-0.186088,7.471226,-15.033937,0.213464,-15.033937,7.471226,-0.050000,0.430000,-7,70,-7.433875,70.255049,-7.433875,70.255049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.634024,-2.011426,62.929430,72.514416,0.000000,0.000000,0.000000,0.000000,4.332598,4.728702,5.549349,1.463890,0.217935,0.017532,0.502148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.494605,proposed,0,-126.340000,54.885000,-8.228343,-5.156055,-8.150000,-5.005000,-0.078343,-0.151055,6.678361,-14.911958,0.823360,-14.911958,6.678361,-0.050000,0.580000,1,59,0.867781,58.873120,0.867781,58.873120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.844156,-1.674296,63.666840,74.542051,0.000000,0.000000,0.000000,0.000000,4.480176,4.828910,5.578412,1.582833,0.221054,0.018266,0.500418,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.504179,proposed,0,-126.340000,54.885000,-8.150559,-5.270916,-8.080000,-5.125000,-0.070559,-0.145916,6.739351,-12.045446,0.213464,-12.045446,6.739351,-0.050000,0.580000,5,35,5.070238,34.775153,5.070238,34.775153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.947721,-0.268205,63.941652,74.094426,0.000000,0.000000,0.000000,0.000000,4.365639,4.912705,5.544996,1.688760,0.218996,0.022137,0.500544,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.514179,proposed,0,-126.340000,54.885000,-8.067434,-5.390860,-8.010000,-5.235000,-0.057434,-0.155860,6.495393,-10.581696,0.335443,-10.581696,6.495393,-0.080000,0.450000,16,32,15.739737,32.289094,15.739737,32.289094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.942580,1.856381,66.487336,79.048441,0.000000,0.000000,0.000000,0.000000,4.334968,5.012910,5.541489,1.419920,0.148581,0.012422,0.500314,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.524270,proposed,0,-126.340000,54.885000,-7.981567,-5.511723,-7.940000,-5.345000,-0.041567,-0.166723,7.288257,-11.557530,-0.091484,-11.557530,7.288257,-0.020000,0.370000,6,46,5.697978,45.973226,5.697978,45.973226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.284818,4.278832,68.564597,82.009755,0.000000,0.000000,0.000000,0.000000,4.367602,5.243491,5.556914,1.405601,0.144873,0.012612,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.534267,proposed,0,-126.340000,54.885000,-7.894511,-5.631136,-7.860000,-5.465000,-0.034511,-0.166136,7.227268,-13.448207,0.701380,-13.448207,7.227268,0.020000,0.390000,1,61,1.078994,60.588558,1.078994,60.588558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.895960,4.610773,71.247356,76.662243,0.000000,0.000000,0.000000,0.000000,4.740707,5.172503,5.552379,1.393745,0.131102,0.011256,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.544215,proposed,0,-126.340000,54.885000,-7.805898,-5.749499,-7.770000,-5.615000,-0.035898,-0.134499,8.386070,-15.033937,0.579401,-15.033937,8.386070,0.030000,0.490000,-11,68,-10.703747,68.077519,-10.703747,68.077519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.450338,5.032699,70.158857,75.659921,0.000000,0.000000,0.000000,0.000000,4.846882,5.114284,5.539849,1.395094,0.134201,0.011759,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.554328,proposed,0,-126.340000,54.885000,-7.713789,-5.869184,-7.680000,-5.755000,-0.033789,-0.114184,9.483883,-14.363051,0.579401,-14.363051,9.483883,-0.030000,0.580000,-12,57,-12.318469,57.102102,-12.318469,57.102102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.623100,4.855323,66.999775,74.858797,0.000000,0.000000,0.000000,0.000000,4.776345,4.917493,5.558327,1.405140,0.177233,0.013944,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.564332,proposed,0,-126.340000,54.885000,-7.620660,-5.986799,-7.580000,-5.885000,-0.040660,-0.101799,9.300914,-12.594353,0.457422,-12.594353,9.300914,-0.060000,0.590000,-5,43,-5.439606,43.010028,-5.439606,43.010028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.879272,5.327320,63.855029,71.149743,0.000000,0.000000,0.000000,0.000000,4.546913,4.765859,5.559865,1.404436,0.178085,0.014395,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.574331,proposed,0,-126.340000,54.885000,-7.525618,-6.103390,-7.490000,-6.005000,-0.035618,-0.098390,9.300914,-11.069613,0.823360,-11.069613,9.300914,-0.070000,0.520000,0,37,0.184138,37.200192,0.184138,37.200192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.999215,7.119141,61.380558,74.174410,0.000000,0.000000,0.000000,0.000000,4.195242,4.802762,5.559229,1.404101,0.166177,0.014990,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.584327,proposed,0,-126.340000,54.885000,-7.428655,-6.218849,-7.390000,-6.125000,-0.038655,-0.093849,9.300914,-12.350394,0.396432,-12.350394,9.300914,-0.070000,0.440000,3,56,2.895320,55.636947,2.895320,55.636947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.600019,9.748954,63.381469,77.247885,0.000000,0.000000,0.000000,0.000000,4.086583,4.989431,5.558890,1.403968,0.176837,0.014388,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.594330,proposed,0,-126.340000,54.885000,-7.329749,-6.333086,-7.290000,-6.255000,-0.039749,-0.078086,8.995966,-13.997114,0.884349,-13.997114,8.995966,-0.060000,0.470000,6,70,5.922251,69.524447,5.922251,69.524447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.348120,11.506784,62.613290,75.680786,0.000000,0.000000,0.000000,0.000000,4.132396,5.083010,5.558658,1.402770,0.176726,0.014234,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.604331,proposed,0,-126.340000,54.885000,-7.229020,-6.445860,-7.200000,-6.395000,-0.029020,-0.050860,9.178935,-14.363051,0.457422,-14.363051,9.178935,-0.040000,0.570000,4,68,4.340349,67.575028,4.340349,67.575028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.205565,12.603369,64.613795,77.318030,0.000000,0.000000,0.000000,0.000000,4.319365,5.195136,5.558273,1.403245,0.173009,0.015487,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.614281,proposed,0,-126.340000,54.885000,-7.127065,-6.556441,-7.100000,-6.515000,-0.027065,-0.041441,9.300914,-12.411384,0.823360,-12.411384,9.300914,0.020000,0.650000,-3,46,-2.743434,46.353904,-2.743434,46.353904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.874605,13.177136,67.179383,77.867307,0.000000,0.000000,0.000000,0.000000,4.552270,5.141059,5.547976,1.403362,0.173586,0.013521,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.624330,proposed,0,-126.340000,54.885000,-7.022407,-6.666321,-7.000000,-6.635000,-0.022407,-0.031321,9.361904,-10.642686,0.823360,-10.642686,9.361904,-0.020000,0.560000,3,42,2.874624,41.750318,2.874624,41.750318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.612088,13.923167,69.276238,79.598153,0.000000,0.000000,0.000000,0.000000,4.702060,5.093080,5.560001,1.560451,0.175567,0.014480,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.634333,proposed,0,-126.340000,54.885000,-6.916657,-6.773712,-6.890000,-6.745000,-0.026657,-0.028712,10.032790,-10.947634,1.067318,-10.947634,10.032790,-0.030000,0.470000,0,54,-0.491875,53.954358,-0.491875,53.954358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.057495,15.737943,68.534708,82.343414,0.000000,0.000000,0.000000,0.000000,4.594191,5.274465,5.558296,1.403390,0.181044,0.014563,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.644332,proposed,0,-126.340000,54.885000,-6.809488,-6.878911,-6.780000,-6.845000,-0.029488,-0.033911,10.215758,-10.825654,1.067318,-10.825654,10.215758,-0.030000,0.490000,-2,53,-2.100436,53.347435,-2.100436,53.347435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.692524,15.932467,68.136910,78.259012,0.000000,0.000000,0.000000,0.000000,4.654964,5.211780,5.557090,1.402976,0.164059,0.014159,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.654328,proposed,0,-126.340000,54.885000,-6.701008,-6.981763,-6.670000,-6.945000,-0.031008,-0.036763,10.764665,-10.764665,1.128308,-10.764665,10.764665,-0.020000,0.510000,-8,53,-7.908165,52.943138,-7.908165,52.943138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.958978,16.112239,66.535184,76.681966,0.000000,0.000000,0.000000,0.000000,4.595513,5.080247,5.557760,1.402136,0.176617,0.014450,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.664331,proposed,0,-126.340000,54.885000,-6.591253,-7.082185,-6.560000,-7.045000,-0.031253,-0.037185,10.703675,-10.032790,1.677214,-10.032790,10.703675,-0.050000,0.530000,-4,48,-3.534218,47.751105,-3.534218,47.751105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.696917,15.849485,64.987446,73.723891,0.000000,0.000000,0.000000,0.000000,4.556644,4.917421,5.559096,1.406549,0.179234,0.014144,0.500280,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.674332,proposed,0,-126.340000,54.885000,-6.480451,-7.179931,-6.450000,-7.135000,-0.030451,-0.044931,10.215758,-9.422894,1.128308,-9.422894,10.215758,-0.060000,0.500000,4,47,3.675467,47.275937,3.675467,47.275937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.666749,16.386320,62.025992,74.222882,0.000000,0.000000,0.000000,0.000000,4.315619,4.855350,5.557572,1.402605,0.175289,0.014858,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.684329,proposed,0,-126.340000,54.885000,-6.368810,-7.274788,-6.340000,-7.225000,-0.028810,-0.049788,10.703675,-8.325081,0.884349,-8.325081,10.703675,-0.050000,0.470000,1,43,0.760761,43.357092,0.760761,43.357092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.541931,17.008997,61.069471,74.425055,0.000000,0.000000,0.000000,0.000000,4.129932,4.853548,5.557567,1.400739,0.176380,0.014394,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.694334,proposed,0,-126.340000,54.885000,-6.256336,-7.366725,-6.230000,-7.295000,-0.026336,-0.071725,9.849821,-7.532216,0.518412,-7.532216,9.849821,-0.040000,0.450000,8,40,7.541018,39.886292,7.541018,39.886292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.587591,16.773550,61.876700,73.168242,0.000000,0.000000,0.000000,0.000000,4.227210,4.783648,5.558779,1.400199,0.176437,0.014655,0.500486,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.704331,proposed,0,-126.340000,54.885000,-6.143402,-7.455420,-6.130000,-7.365000,-0.013402,-0.090420,9.849821,-7.288257,1.189297,-7.288257,9.849821,-0.010000,0.430000,6,41,5.969171,41.081151,5.969171,41.081151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.108790,17.168327,60.276585,72.596849,0.000000,0.000000,0.000000,0.000000,4.083240,4.688837,5.558597,1.398601,0.174570,0.014506,0.500366,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.714240,proposed,0,-126.340000,54.885000,-6.031107,-7.540048,-6.020000,-7.445000,-0.011107,-0.095048,9.910810,-7.593205,1.128308,-7.593205,9.910810,0.100000,0.420000,-9,47,-8.917512,47.324398,-8.917512,47.324398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.959198,17.393224,61.429634,70.110240,0.000000,0.000000,0.000000,0.000000,4.270466,4.623342,5.557734,1.398456,0.171650,0.012517,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.724327,proposed,0,-126.340000,54.885000,-5.916624,-7.622682,-5.920000,-7.525000,0.003376,-0.097682,10.093779,-8.081122,1.128308,-8.081122,10.093779,-0.020000,0.440000,3,53,3.392832,53.449671,3.392832,53.449671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.647647,16.414634,60.315432,65.177953,0.000000,0.000000,0.000000,0.000000,4.332927,4.465177,5.558477,1.399696,0.177154,0.014547,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.734333,proposed,0,-126.340000,54.885000,-5.803112,-7.700987,-5.820000,-7.595000,0.016888,-0.105987,9.483883,-8.142112,1.067318,-8.142112,9.483883,-0.060000,0.470000,16,54,15.991222,54.254250,15.991222,54.254250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.749803,16.989777,55.620439,65.882835,0.000000,0.000000,0.000000,0.000000,3.990332,4.428894,5.558052,1.399202,0.177754,0.014331,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.744334,proposed,0,-126.340000,54.885000,-5.689908,-7.775465,-5.720000,-7.655000,0.030092,-0.120465,9.483883,-5.092632,1.738204,-5.092632,9.483883,-0.020000,0.510000,15,28,14.531826,27.960004,14.531826,27.960004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.168065,17.497439,56.233693,67.021389,0.000000,0.000000,0.000000,0.000000,3.863887,4.403335,5.557582,1.400608,0.178134,0.013415,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.754247,proposed,0,-126.340000,54.885000,-5.578176,-7.845403,-5.620000,-7.705000,0.041824,-0.140403,9.239925,-4.055809,1.677214,-4.055809,9.239925,0.070000,0.430000,6,27,5.861950,27.451441,5.861950,27.451441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.654981,18.178000,63.038457,72.336983,0.000000,0.000000,0.000000,0.000000,4.313605,4.530418,5.554648,1.391640,0.145250,0.014406,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.764327,proposed,0,-126.340000,54.885000,-5.465279,-7.912414,-5.520000,-7.745000,0.054721,-0.167414,10.337738,-4.604715,1.189297,-4.604715,10.337738,0.060000,0.330000,-4,43,-3.636573,42.529034,-3.636573,42.529034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.786325,18.069946,65.090082,70.952816,0.000000,0.000000,0.000000,0.000000,4.599567,4.683605,5.557108,1.400509,0.177124,0.014662,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.774261,proposed,0,-126.340000,54.885000,-5.354948,-7.974280,-5.410000,-7.795000,0.055052,-0.179280,11.008623,-6.251434,1.677214,-6.251434,11.008623,0.010000,0.360000,-6,57,-6.248498,56.916035,-6.248498,56.916035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.524873,17.609128,61.041240,65.774579,0.000000,0.000000,0.000000,0.000000,4.475668,4.593305,5.552495,1.391201,0.143410,0.012493,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.784260,proposed,0,-126.340000,54.885000,-5.245085,-8.032230,-5.290000,-7.855000,0.044915,-0.177230,10.642686,-6.251434,1.311276,-6.251434,10.642686,-0.020000,0.460000,-2,53,-1.730778,52.922029,-1.730778,52.922029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.137942,17.020253,55.517975,61.274814,0.000000,0.000000,0.000000,0.000000,4.211315,4.387512,5.563788,1.391782,0.144445,0.013654,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.794332,proposed,0,-126.340000,54.885000,-5.135839,-8.086118,-5.190000,-7.905000,0.054161,-0.181118,9.971800,-4.543725,1.372266,-4.543725,9.971800,0.050000,0.510000,-4,38,-3.505414,37.815820,-3.505414,37.815820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.834738,17.561553,52.828862,60.321853,0.000000,0.000000,0.000000,0.000000,4.042834,4.199443,5.555808,1.398378,0.176181,0.014505,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.804330,proposed,0,-126.340000,54.885000,-5.029082,-8.135032,-5.080000,-7.935000,0.050918,-0.200032,8.569039,-2.165131,1.189297,-2.165131,8.569039,0.060000,0.460000,7,25,7.163036,24.708745,7.163036,24.708745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.913799,18.440024,51.858086,60.767523,0.000000,0.000000,0.000000,0.000000,3.983639,4.092136,5.568886,1.467550,0.197779,0.017934,0.500541,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.814187,proposed,0,-126.340000,54.885000,-4.925699,-8.178698,-5.000000,-7.955000,0.074301,-0.223698,8.142112,-1.555235,1.067318,-1.555235,8.142112,-0.070000,0.370000,30,30,30.332156,29.664708,30.332156,29.664708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.510336,19.467613,54.591571,63.422872,0.000000,0.000000,0.000000,0.000000,3.616524,4.113753,5.574060,1.585111,0.210081,0.017280,0.500442,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.824206,proposed,0,-126.340000,54.885000,-4.822773,-8.218346,-4.910000,-7.975000,0.087227,-0.243346,7.044299,-3.140965,1.372266,-3.140965,7.044299,0.160000,0.310000,12,51,11.719609,51.032461,11.719609,51.032461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.768919,20.263095,59.280119,67.363777,0.000000,0.000000,0.000000,0.000000,3.739556,4.372141,5.548895,1.735264,0.912878,0.036437,0.501220,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.834182,proposed,0,-126.340000,54.885000,-4.722690,-8.252997,-4.820000,-8.015000,0.097310,-0.237997,8.569039,-4.665705,0.945339,-4.665705,8.569039,0.120000,0.380000,0,63,-0.012560,63.353512,-0.012560,63.353512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.751161,19.025944,60.327772,64.396416,0.000000,0.000000,0.000000,0.000000,4.351840,4.531918,5.612084,1.430750,0.197726,0.017744,0.500756,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.844624,proposed,0,-126.340000,54.885000,-4.620770,-8.284020,-4.720000,-8.065000,0.099230,-0.219020,9.361904,-4.909663,1.128308,-4.909663,9.361904,0.060000,0.510000,-3,61,-3.310760,60.743203,-3.310760,60.743203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.351188,17.834349,55.811623,59.897857,0.000000,0.000000,0.000000,0.000000,4.190332,4.332507,5.571819,1.784239,0.228689,0.035635,0.500813,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.854177,proposed,0,-126.340000,54.885000,-4.530297,-8.307640,-4.630000,-8.095000,0.099703,-0.212640,9.056956,-1.982162,1.982162,-1.982162,9.056956,0.000000,0.570000,6,36,5.533727,36.373721,5.533727,36.373721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.753433,17.102146,52.297927,57.933641,0.000000,0.000000,0.000000,0.000000,3.934600,4.133824,5.542538,1.457859,0.184439,0.016561,0.500607,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.864185,proposed,0,-126.340000,54.885000,-4.438602,-8.327443,-4.540000,-8.095000,0.101398,-0.232443,8.508050,1.189297,1.311276,1.189297,8.508050,0.010000,0.490000,9,20,9.204847,19.588175,9.204847,19.588175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.194949,17.366365,56.062037,61.434008,0.000000,0.000000,0.000000,0.000000,3.639529,4.051501,5.553810,1.430859,0.187742,0.013194,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.874264,proposed,0,-126.340000,54.885000,-4.349675,-8.342229,-4.460000,-8.075000,0.110325,-0.267229,7.105289,1.494245,0.884349,1.494245,7.105289,0.010000,0.350000,20,31,20.311524,30.820193,20.311524,30.820193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.433475,18.239937,58.988554,67.037697,0.000000,0.000000,0.000000,0.000000,3.780947,4.336603,5.559311,1.442684,0.157967,0.012750,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.884256,proposed,0,-126.340000,54.885000,-4.265146,-8.351737,-4.380000,-8.075000,0.114854,-0.276737,6.739351,-0.213464,0.640391,-0.213464,6.739351,0.080000,0.310000,13,53,12.618796,52.865788,12.618796,52.865788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.115158,18.707703,60.333913,66.915511,0.000000,0.000000,0.000000,0.000000,3.757299,4.495861,5.562780,1.393407,0.142253,0.011655,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.894259,proposed,0,-126.340000,54.885000,-4.184360,-8.356092,-4.300000,-8.085000,0.115640,-0.271092,6.495393,-1.982162,1.006328,-1.982162,6.495393,0.120000,0.400000,5,65,4.857723,65.475645,4.857723,65.475645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.879869,18.186941,56.643729,62.553648,0.000000,0.000000,0.000000,0.000000,3.926663,4.457962,5.553099,1.393593,0.134192,0.011886,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.904334,proposed,0,-126.340000,54.885000,-4.107102,-8.355234,-4.230000,-8.095000,0.122898,-0.260234,7.227268,-1.433256,1.006328,-1.433256,7.227268,0.090000,0.530000,-1,55,-1.451783,55.391027,-1.451783,55.391027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.011756,17.349483,55.429940,59.397422,0.000000,0.000000,0.000000,0.000000,3.849314,4.321804,5.559056,1.405872,0.179859,0.014780,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.914288,proposed,0,-126.340000,54.885000,-4.035033,-8.349211,-4.160000,-8.095000,0.124967,-0.254211,5.946486,0.640391,1.128308,0.640391,5.946486,0.070000,0.560000,8,40,8.443328,40.386736,8.443328,40.386736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.088468,17.420642,54.475466,58.280715,0.000000,0.000000,0.000000,0.000000,3.657917,4.113542,5.557301,1.404484,0.176040,0.014283,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.924340,proposed,0,-126.340000,54.885000,-3.966762,-8.337910,-4.090000,-8.075000,0.123238,-0.262910,5.275601,3.201954,0.884349,3.201954,5.275601,0.020000,0.490000,18,29,18.408190,28.967974,18.408190,28.967974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.465828,18.194361,58.394226,62.142846,0.000000,0.000000,0.000000,0.000000,3.394854,4.147741,5.558156,1.405349,0.179455,0.015204,0.500370,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.934202,proposed,0,-126.340000,54.885000,-3.904363,-8.321737,-4.040000,-8.035000,0.135637,-0.286737,4.299767,3.506902,0.335443,3.506902,4.299767,0.080000,0.390000,17,37,17.091891,37.356569,17.091891,37.356569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.413131,19.222519,61.337539,66.770748,0.000000,0.000000,0.000000,0.000000,3.537925,4.347521,5.558186,1.393245,0.135974,0.012326,0.500551,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.944334,proposed,0,-126.340000,54.885000,-3.845170,-8.299901,-3.990000,-8.005000,0.144830,-0.294901,4.665705,1.799193,0.762370,1.799193,4.665705,0.100000,0.370000,7,57,6.825475,57.159418,6.825475,57.159418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.848910,19.819226,60.569740,66.465715,0.000000,0.000000,0.000000,0.000000,3.747844,4.531709,5.557706,1.420914,0.178585,0.015626,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.954255,proposed,0,-126.340000,54.885000,-3.792206,-8.273427,-3.940000,-7.995000,0.147794,-0.278427,3.994819,0.396432,1.494245,0.396432,3.994819,0.080000,0.440000,9,69,8.739138,69.125423,8.739138,69.125423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.955307,19.753204,58.197215,63.180210,0.000000,0.000000,0.000000,0.000000,3.800727,4.530583,5.552813,1.391877,0.136042,0.012261,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.964343,proposed,0,-126.340000,54.885000,-3.743579,-8.241386,-3.890000,-7.985000,0.146421,-0.256386,3.262944,0.335443,0.213464,0.335443,3.262944,0.090000,0.570000,9,65,8.538319,64.783547,8.538319,64.783547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.222667,19.421369,60.523101,63.600131,0.000000,0.000000,0.000000,0.000000,3.735238,4.540223,5.567726,1.403507,0.177940,0.014401,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.974326,proposed,0,-126.340000,54.885000,-3.700785,-8.204647,-3.840000,-7.955000,0.139215,-0.249647,3.384923,2.897006,0.823360,2.897006,3.384923,0.080000,0.620000,4,44,3.960341,43.727519,3.960341,43.727519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.848439,19.538342,61.881294,64.962837,0.000000,0.000000,0.000000,0.000000,3.718600,4.509850,5.557563,1.404354,0.178028,0.014600,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.984332,proposed,0,-126.340000,54.885000,-3.663351,-8.162877,-3.800000,-7.905000,0.136649,-0.257877,2.836017,5.397580,0.213464,5.397580,2.836017,0.050000,0.550000,7,32,7.212127,31.852775,7.212127,31.852775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.609486,20.583207,61.235972,66.664815,0.000000,0.000000,0.000000,0.000000,3.745347,4.413444,5.557993,1.404205,0.179314,0.014659,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.994282,proposed,0,-126.340000,54.885000,-3.631648,-8.116495,-3.780000,-7.855000,0.148352,-0.261495,2.104141,5.946486,0.457422,5.946486,2.104141,0.040000,0.430000,11,41,10.582976,41.401942,10.582976,41.401942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.511148,22.059046,62.514773,69.580111,0.000000,0.000000,0.000000,0.000000,3.953532,4.512678,5.558478,1.404987,0.179721,0.013016,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.004328,proposed,0,-126.340000,54.885000,-3.605333,-8.064863,-3.760000,-7.805000,0.154667,-0.259863,1.128308,3.628881,0.457422,3.628881,1.128308,0.050000,0.410000,12,67,11.645389,66.707130,11.645389,66.707130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.929022,23.146104,61.820287,67.990869,0.000000,0.000000,0.000000,0.000000,3.967875,4.553421,5.557667,1.403165,0.175111,0.014503,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.014328,proposed,0,-126.340000,54.885000,-3.584894,-8.008763,-3.740000,-7.765000,0.155106,-0.243763,0.579401,1.555235,0.518412,1.555235,0.579401,0.080000,0.510000,6,81,5.542501,81.261543,5.542501,81.261543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.892962,22.588926,61.536298,64.847009,0.000000,0.000000,0.000000,0.000000,3.944007,4.561443,5.557160,1.402235,0.174072,0.014196,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.024332,proposed,0,-126.340000,54.885000,-3.570266,-7.948068,-3.730000,-7.745000,0.159734,-0.203068,0.579401,2.226120,0.152474,2.226120,0.579401,0.060000,0.660000,2,71,1.507087,70.655328,1.507087,70.655328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.755213,20.949048,62.110334,64.232900,0.000000,0.000000,0.000000,0.000000,3.962193,4.555237,5.554167,1.404825,0.179756,0.014565,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.034331,proposed,0,-126.340000,54.885000,-3.561501,-7.882939,-3.720000,-7.695000,0.158499,-0.187939,-0.457422,5.153621,0.579401,5.153621,-0.457422,0.060000,0.710000,4,47,4.285271,47.034890,4.285271,47.034890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.570698,19.880724,61.915251,64.733140,0.000000,0.000000,0.000000,0.000000,3.956302,4.397240,5.555795,1.404320,0.177503,0.014540,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.044327,proposed,0,-126.340000,54.885000,-3.558623,-7.813501,-3.730000,-7.625000,0.171377,-0.188501,-1.555235,7.776174,-0.274453,7.776174,-1.555235,0.020000,0.600000,15,38,14.540654,38.452958,14.540654,38.452958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.597846,19.815230,62.358746,68.331789,0.000000,0.000000,0.000000,0.000000,4.081816,4.353929,5.558465,1.404190,0.178994,0.014383,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.054328,proposed,0,-126.340000,54.885000,-3.561642,-7.739837,-3.740000,-7.545000,0.178358,-0.194837,-1.921172,7.227268,-0.030495,7.227268,-1.921172,0.030000,0.480000,11,57,11.227197,56.669203,11.227197,56.669203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.532097,20.140296,63.196185,70.954171,0.000000,0.000000,0.000000,0.000000,4.182174,4.454436,5.558596,1.404456,0.178995,0.014638,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.064327,proposed,0,-126.340000,54.885000,-3.570548,-7.662147,-3.750000,-7.485000,0.179452,-0.177147,-2.470079,5.214611,-0.335443,5.214611,-2.470079,0.060000,0.490000,4,79,4.067073,78.655586,4.067073,78.655586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.732587,18.604749,58.038788,62.675934,0.000000,0.000000,0.000000,0.000000,3.856581,4.219638,5.558642,1.405536,0.175523,0.013120,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.074281,proposed,0,-126.340000,54.885000,-3.585235,-7.580945,-3.770000,-7.425000,0.184765,-0.155945,-2.104141,4.543725,0.274453,4.543725,-2.104141,0.050000,0.630000,-6,78,-5.781444,78.338193,-5.781444,78.338193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.492054,15.388754,56.349531,63.865280,0.000000,0.000000,0.000000,0.000000,3.770776,4.141098,5.556714,1.404766,0.177332,0.013465,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.084334,proposed,0,-126.340000,54.885000,-3.605916,-7.495190,-3.780000,-7.375000,0.174084,-0.120190,-1.982162,5.824507,0.213464,5.824507,-1.982162,-0.010000,0.720000,-8,67,-8.258994,66.840296,-8.258994,66.840296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.333413,12.209701,55.321063,64.320105,0.000000,0.000000,0.000000,0.000000,3.754414,4.044129,5.557894,1.405757,0.179200,0.015579,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.094327,proposed,0,-126.340000,54.885000,-3.632228,-7.406404,-3.790000,-7.305000,0.157772,-0.101404,-3.140965,6.556382,0.152474,6.556382,-3.140965,-0.040000,0.700000,-3,68,-3.261433,67.536119,-3.261433,67.536119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.956342,10.128622,55.351254,60.971430,0.000000,0.000000,0.000000,0.000000,3.850011,3.996679,5.557001,1.404812,0.178559,0.014366,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.104332,proposed,0,-126.340000,54.885000,-3.664231,-7.314151,-3.820000,-7.235000,0.155769,-0.079151,-3.750861,7.532216,-0.335443,7.532216,-3.750861,-0.010000,0.690000,-8,66,-8.427442,66.195775,-8.427442,66.195775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.948814,7.710655,55.718892,60.562262,0.000000,0.000000,0.000000,0.000000,4.017706,4.043622,5.557385,1.405213,0.180415,0.015131,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.114329,proposed,0,-126.340000,54.885000,-3.701761,-7.218797,-3.840000,-7.145000,0.138239,-0.073797,-2.957996,9.178935,0.030495,9.178935,-2.957996,0.000000,0.690000,-26,57,-25.533714,56.709057,-25.533714,56.709057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.764545,4.409658,53.481477,62.419358,0.000000,0.000000,0.000000,0.000000,3.952498,4.110977,5.557266,1.406085,0.178601,0.014711,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.124329,proposed,0,-126.340000,54.885000,-3.744727,-7.120439,-3.870000,-7.055000,0.125273,-0.065439,-4.177788,8.630029,-0.335443,8.630029,-4.177788,0.000000,0.630000,-26,70,-26.129987,70.331671,-26.129987,70.331671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.542486,1.961810,50.114375,62.656622,0.000000,0.000000,0.000000,0.000000,3.691571,4.039550,5.556019,1.405748,0.175932,0.012210,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.134327,proposed,0,-126.340000,54.885000,-3.792960,-7.019335,-3.910000,-6.975000,0.117040,-0.044335,-4.238777,8.020133,0.274453,8.020133,-4.238777,-0.100000,0.640000,-21,80,-21.422246,80.376184,-21.422246,80.376184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.715369,-1.281853,54.271497,69.951302,0.000000,0.000000,0.000000,0.000000,4.098168,4.419511,5.556916,1.404603,0.177086,0.013324,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.144345,proposed,0,-126.340000,54.885000,-3.846408,-6.915476,-3.950000,-6.895000,0.103592,-0.020476,-5.824507,6.983309,-0.396432,6.983309,-5.824507,-0.140000,0.710000,-11,88,-10.621435,88.442019,-10.621435,88.442019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.284026,-4.658650,59.837949,77.612261,0.000000,0.000000,0.000000,0.000000,4.481429,4.882135,5.559075,1.405812,0.189281,0.014700,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.154213,proposed,0,-126.340000,54.885000,-3.903894,-6.810864,-4.010000,-6.815000,0.106106,0.004136,-6.495393,7.471226,-0.213464,7.471226,-6.495393,-0.150000,0.800000,-8,82,-8.327432,81.807119,-8.327432,81.807119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.010283,-8.007046,66.634079,86.471955,0.000000,0.000000,0.000000,0.000000,4.920667,5.460967,5.556319,1.406396,0.202832,0.013253,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.164330,proposed,0,-126.340000,54.885000,-3.967592,-6.701488,-4.070000,-6.725000,0.102408,0.023512,-7.166278,9.666852,-0.701380,9.666852,-7.166278,-0.140000,0.810000,-9,67,-9.351761,67.338019,-9.351761,67.338019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.492029,-11.605495,68.980343,92.803123,0.000000,0.000000,0.000000,0.000000,5.058375,5.891536,5.570697,1.666344,0.227640,0.029523,0.503645,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.174180,proposed,0,-126.340000,54.885000,-4.034036,-6.593129,-4.130000,-6.625000,0.095964,0.031871,-7.471226,10.581696,-0.518412,10.581696,-7.471226,-0.140000,0.740000,-13,69,-13.253506,69.113308,-13.253506,69.113308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.651742,-15.103410,72.274195,97.326370,0.000000,0.000000,0.000000,0.000000,5.123736,6.220727,5.550895,1.489099,0.199409,0.018192,0.500377,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.184181,proposed,0,-126.340000,54.885000,-4.105713,-6.481474,-4.210000,-6.515000,0.104287,0.033526,-7.349247,10.703675,-0.396432,10.703675,-7.349247,-0.110000,0.730000,-24,72,-24.032844,72.220198,-24.032844,72.220198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.980876,-19.967138,75.837179,103.625214,0.000000,0.000000,0.000000,0.000000,5.048887,6.463751,5.571817,1.460086,0.202086,0.016350,0.503858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.194180,proposed,0,-126.340000,54.885000,-4.181369,-6.368417,-4.270000,-6.405000,0.088631,0.036583,-7.593205,10.215758,-0.274453,10.215758,-7.593205,-0.160000,0.720000,-24,80,-23.915797,80.461784,-23.915797,80.461784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.173043,-25.207893,77.863769,108.524015,0.000000,0.000000,0.000000,0.000000,4.921189,6.611253,5.546021,1.698251,0.266334,0.037184,0.501114,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.204186,proposed,0,-126.340000,54.885000,-4.260799,-6.254093,-4.340000,-6.305000,0.079201,0.050907,-8.203101,8.691018,-0.396432,8.691018,-8.203101,-0.190000,0.740000,-21,95,-21.194409,95.489787,-21.194409,95.489787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.029681,-30.409308,82.008315,116.086337,0.000000,0.000000,0.000000,0.000000,5.175365,7.019875,5.568810,1.522507,0.217494,0.016803,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.214179,proposed,0,-126.340000,54.885000,-4.343537,-6.138984,-4.410000,-6.205000,0.066463,0.066016,-8.264091,9.178935,-0.518412,9.178935,-8.264091,-0.130000,0.870000,-33,84,-33.155467,84.084570,-33.155467,84.084570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.287585,-36.101972,86.461389,123.006467,0.000000,0.000000,0.000000,0.000000,5.395118,7.362238,5.552598,1.618655,0.249724,0.014362,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.224264,proposed,0,-126.340000,54.885000,-4.430173,-6.022124,-4.500000,-6.095000,0.069827,0.072876,-9.422894,10.703675,-0.152474,10.703675,-9.422894,-0.290000,0.830000,-6,78,-6.413211,77.917508,-6.413211,77.917508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.580890,-41.453053,89.186777,127.171845,0.000000,0.000000,0.000000,0.000000,5.510649,7.649599,5.552322,1.475726,0.158449,0.011584,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.234262,proposed,0,-126.340000,54.885000,-4.518857,-5.905814,-4.590000,-5.965000,0.071143,0.059186,-10.520706,13.204249,-0.762370,13.204249,-10.520706,-0.250000,0.790000,-2,62,-1.529486,61.957295,-1.529486,61.957295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.770105,-46.136490,91.993507,129.376739,0.000000,0.000000,0.000000,0.000000,6.063090,8.095254,5.556710,1.402711,0.138879,0.012469,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.244261,proposed,0,-126.340000,54.885000,-4.609974,-5.789309,-4.690000,-5.835000,0.080026,0.045691,-11.008623,13.265238,-0.640391,13.265238,-11.008623,-0.190000,0.680000,-6,72,-6.032502,71.508957,-6.032502,71.508957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.595807,-50.668513,94.588549,129.683306,0.000000,0.000000,0.000000,0.000000,5.898631,8.132440,5.552233,1.402010,0.142728,0.012307,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.254329,proposed,0,-126.340000,54.885000,-4.703821,-5.672048,-4.790000,-5.685000,0.086179,0.012952,-10.215758,13.326228,-0.396432,13.326228,-10.215758,-0.130000,0.680000,-23,70,-22.684372,69.876217,-22.684372,69.876217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.320270,-55.973761,91.788317,128.713873,0.000000,0.000000,0.000000,0.000000,5.670552,7.806419,5.558476,1.408758,0.177997,0.014539,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.264333,proposed,0,-126.340000,54.885000,-4.798785,-5.555835,-4.890000,-5.555000,0.091215,-0.000835,-9.910810,12.533363,-0.579401,12.533363,-9.910810,-0.140000,0.670000,-27,77,-27.308006,76.574123,-27.308006,76.574123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.835067,-59.968219,89.796253,126.017970,0.000000,0.000000,0.000000,0.000000,5.716688,7.506905,5.557707,1.423857,0.178264,0.015382,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.274328,proposed,0,-126.340000,54.885000,-4.894979,-5.440287,-4.970000,-5.425000,0.075021,-0.015287,-9.239925,12.045446,-0.213464,12.045446,-9.239925,-0.220000,0.720000,-26,75,-26.261051,75.346720,-26.261051,75.346720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.924517,-63.943409,88.346504,127.349510,0.000000,0.000000,0.000000,0.000000,5.634608,7.543399,5.557877,1.409158,0.177206,0.014521,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.284328,proposed,0,-126.340000,54.885000,-4.992147,-5.325486,-5.060000,-5.295000,0.067853,-0.030486,-9.666852,11.862478,-0.396432,11.862478,-9.666852,-0.260000,0.720000,-19,76,-18.695340,75.544867,-18.695340,75.544867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.712631,-67.386512,86.278643,126.611883,0.000000,0.000000,0.000000,0.000000,5.410147,7.572473,5.557384,1.407609,0.175828,0.014259,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.294286,proposed,0,-126.340000,54.885000,-5.089434,-5.212204,-5.160000,-5.175000,0.070566,-0.037204,-10.032790,13.021280,-0.335443,13.021280,-10.032790,-0.240000,0.720000,-17,65,-16.802767,65.219379,-16.802767,65.219379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.075932,-70.180126,82.273032,122.291052,0.000000,0.000000,0.000000,0.000000,5.056392,7.394534,5.549300,1.406991,0.176856,0.013521,0.500413,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.304245,proposed,0,-126.340000,54.885000,-5.186856,-5.100178,-5.250000,-5.035000,0.063144,-0.065178,-10.825654,13.082270,-0.640391,13.082270,-10.825654,-0.250000,0.670000,-9,65,-8.767146,65.364126,-8.767146,65.364126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.280802,-71.690723,80.449467,117.684065,0.000000,0.000000,0.000000,0.000000,4.890671,7.182503,5.557328,1.397507,0.142701,0.013580,0.502653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.314332,proposed,0,-126.340000,54.885000,-5.285213,-4.988271,-5.340000,-4.895000,0.054787,-0.093271,-10.337738,12.533363,-0.457422,12.533363,-10.337738,-0.190000,0.650000,-20,67,-20.122543,67.415714,-20.122543,67.415714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.812959,-72.423462,76.975823,111.336888,0.000000,0.000000,0.000000,0.000000,4.713613,6.815733,5.558139,1.408234,0.174319,0.015144,0.500233,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.324330,proposed,0,-126.340000,54.885000,-5.381972,-4.879124,-5.430000,-4.775000,0.048028,-0.104124,-9.849821,11.679509,-0.701380,11.679509,-9.849821,-0.190000,0.650000,-25,71,-25.004644,71.375599,-25.004644,71.375599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.188964,-72.928209,71.536291,105.256478,0.000000,0.000000,0.000000,0.000000,4.519350,6.302169,5.557834,1.407765,0.175443,0.015276,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.334333,proposed,0,-126.340000,54.885000,-5.477628,-4.771911,-5.520000,-4.655000,0.042372,-0.116911,-9.300914,11.252582,-0.518412,11.252582,-9.300914,-0.220000,0.660000,-25,71,-25.154952,70.534286,-25.154952,70.534286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.794899,-73.295847,66.783287,100.848929,0.000000,0.000000,0.000000,0.000000,4.278071,6.021800,5.558162,1.406590,0.177346,0.014163,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.344333,proposed,0,-126.340000,54.885000,-5.571643,-4.666976,-5.600000,-4.535000,0.028357,-0.131976,-9.361904,10.947634,-0.274453,10.947634,-9.361904,-0.260000,0.680000,-18,67,-18.499140,67.180721,-18.499140,67.180721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.683064,-73.397524,63.014859,96.730660,0.000000,0.000000,0.000000,0.000000,4.013274,5.810099,5.556928,1.405250,0.174385,0.013990,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.354281,proposed,0,-126.340000,54.885000,-5.663158,-4.565010,-5.680000,-4.425000,0.016842,-0.140010,-9.483883,10.398727,-0.396432,10.398727,-9.483883,-0.240000,0.670000,-18,69,-17.713704,68.723320,-17.713704,68.723320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.490608,-72.797382,59.307355,90.595547,0.000000,0.000000,0.000000,0.000000,3.746654,5.528532,5.557202,1.406641,0.175601,0.012993,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.364331,proposed,0,-126.340000,54.885000,-5.753128,-4.464676,-5.770000,-4.315000,0.016872,-0.149676,-8.934977,10.398727,-0.457422,10.398727,-8.934977,-0.270000,0.640000,-15,67,-14.870250,67.299835,-14.870250,67.299835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.384112,-71.953585,54.104290,84.168388,0.000000,0.000000,0.000000,0.000000,3.424088,5.152163,5.556751,1.406653,0.175274,0.014008,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.374331,proposed,0,-126.340000,54.885000,-5.839722,-4.367734,-5.850000,-4.225000,0.010278,-0.142734,-8.325081,10.154769,-0.518412,10.154769,-8.325081,-0.250000,0.630000,-19,67,-19.026389,67.061851,-19.026389,67.061851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.760171,-70.680396,50.110827,78.142918,0.000000,0.000000,0.000000,0.000000,3.215829,4.851986,5.557374,1.405150,0.178467,0.014856,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.384331,proposed,0,-126.340000,54.885000,-5.922965,-4.273871,-5.920000,-4.115000,-0.002965,-0.158871,-8.325081,9.788831,-0.335443,9.788831,-8.325081,-0.230000,0.630000,-19,65,-18.571186,64.548865,-18.571186,64.548865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.383970,-69.238686,45.984691,73.196201,0.000000,0.000000,0.000000,0.000000,3.045897,4.594681,5.556485,1.404576,0.177396,0.014515,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.394327,proposed,0,-126.340000,54.885000,-6.002373,-4.183338,-5.990000,-4.015000,-0.012373,-0.168338,-7.654195,9.239925,-0.457422,9.239925,-7.654195,-0.230000,0.620000,-20,65,-20.198900,64.672936,-20.198900,64.672936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.575363,-67.555615,43.258531,68.946671,0.000000,0.000000,0.000000,0.000000,2.913020,4.386137,5.556504,1.402580,0.176968,0.012689,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.404332,proposed,0,-126.340000,54.885000,-6.077629,-4.096189,-6.060000,-3.925000,-0.017629,-0.171189,-7.410237,8.934977,-0.274453,8.934977,-7.410237,-0.230000,0.610000,-17,63,-17.361371,63.453546,-17.361371,63.453546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.713530,-65.854961,40.662970,65.545090,0.000000,0.000000,0.000000,0.000000,2.785488,4.204984,5.558731,1.404536,0.176702,0.016203,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.414332,proposed,0,-126.340000,54.885000,-6.148188,-4.012739,-6.120000,-3.845000,-0.028188,-0.167739,-6.739351,7.593205,-0.762370,7.593205,-6.739351,-0.210000,0.650000,-21,66,-20.900295,66.343919,-20.900295,66.343919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.379619,-63.902006,38.883985,61.410306,0.000000,0.000000,0.000000,0.000000,2.703660,3.995356,5.558298,1.402682,0.176986,0.014667,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.424336,proposed,0,-126.340000,54.885000,-6.213688,-3.933087,-6.180000,-3.765000,-0.033688,-0.168087,-5.763517,6.922320,-0.274453,6.922320,-5.763517,-0.180000,0.630000,-27,69,-27.498934,68.950427,-27.498934,68.950427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.032449,-62.112563,36.261464,58.861061,0.000000,0.000000,0.000000,0.000000,2.599551,3.843308,5.558885,1.402083,0.176970,0.014115,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.434315,proposed,0,-126.340000,54.885000,-6.273547,-3.857610,-6.220000,-3.695000,-0.053547,-0.162610,-5.458569,6.129455,-0.030495,6.129455,-5.458569,-0.280000,0.610000,-13,73,-12.886788,73.308351,-12.886788,73.308351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.405988,-60.615169,35.755420,59.779925,0.000000,0.000000,0.000000,0.000000,2.535446,3.888395,5.556658,1.400799,0.176876,0.013007,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.444333,proposed,0,-126.340000,54.885000,-6.327727,-3.785988,-6.270000,-3.635000,-0.057727,-0.150988,-5.092632,5.397580,-0.274453,5.397580,-5.092632,-0.240000,0.670000,-13,70,-13.273831,70.111018,-13.273831,70.111018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.706285,-58.572449,35.411542,54.558138,0.000000,0.000000,0.000000,0.000000,2.419948,3.597868,5.556843,1.402600,0.175265,0.014504,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.454329,proposed,0,-126.340000,54.885000,-6.375480,-3.718820,-6.310000,-3.575000,-0.065480,-0.143820,-4.360757,5.702528,-0.335443,5.702528,-4.360757,-0.200000,0.660000,-17,64,-17.363182,63.905484,-17.363182,63.905484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.501281,-56.544171,33.254480,51.121789,0.000000,0.000000,0.000000,0.000000,2.384814,3.432008,5.556288,1.402192,0.176740,0.014501,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.464334,proposed,0,-126.340000,54.885000,-6.416588,-3.656015,-6.340000,-3.515000,-0.076588,-0.141015,-2.897006,5.214611,-0.335443,5.214611,-2.897006,-0.180000,0.660000,-26,63,-25.712489,62.507956,-25.712489,62.507956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.530461,-54.441390,31.352499,48.643877,0.000000,0.000000,0.000000,0.000000,2.361890,3.321667,5.556825,1.402685,0.175616,0.014223,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.474326,proposed,0,-126.340000,54.885000,-6.450584,-3.597842,-6.360000,-3.465000,-0.090584,-0.132842,-2.287110,4.787684,0.274453,4.787684,-2.287110,-0.220000,0.630000,-19,64,-19.279298,64.397576,-19.279298,64.397576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.258948,-52.773514,31.336726,50.234545,0.000000,0.000000,0.000000,0.000000,2.367959,3.398971,5.557654,1.401075,0.174728,0.013099,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.484333,proposed,0,-126.340000,54.885000,-6.477205,-3.544246,-6.380000,-3.425000,-0.097205,-0.119246,-1.494245,3.445913,0.091484,3.445913,-1.494245,-0.240000,0.610000,-15,73,-15.186661,73.353886,-15.186661,73.353886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.037911,-50.921848,33.240125,49.054253,0.000000,0.000000,0.000000,0.000000,2.339947,3.309362,5.557894,1.402653,0.176370,0.015578,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.494335,proposed,0,-126.340000,54.885000,-6.496041,-3.495442,-6.380000,-3.385000,-0.116041,-0.110442,-0.945339,2.287110,-0.274453,2.287110,-0.945339,-0.220000,0.660000,-15,74,-14.846925,74.294236,-14.846925,74.294236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.024900,-49.373972,32.924640,48.555126,0.000000,0.000000,0.000000,0.000000,2.268653,3.225068,5.557311,1.399865,0.175840,0.013899,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.504258,proposed,0,-126.340000,54.885000,-6.506721,-3.451828,-6.380000,-3.365000,-0.126721,-0.086828,-0.152474,1.372266,-0.152474,1.372266,-0.152474,-0.220000,0.680000,-13,77,-13.263301,76.962267,-13.263301,76.962267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.186223,-47.873528,32.368880,47.657507,0.000000,0.000000,0.000000,0.000000,2.254079,3.173688,5.555031,1.390198,0.144709,0.012722,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.514389,proposed,0,-126.340000,54.885000,-6.509082,-3.412316,-6.380000,-3.345000,-0.129082,-0.067316,0.640391,2.104141,0.152474,2.104141,0.640391,-0.200000,0.700000,-12,66,-12.351403,65.832048,-12.351403,65.832048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.118945,-46.645486,32.235739,47.268988,0.000000,0.000000,0.000000,0.000000,2.249711,3.135701,5.761740,1.798059,0.246575,0.036502,0.501145,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008355,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.524180,proposed,0,-126.340000,54.885000,-6.502873,-3.379015,-6.360000,-3.315000,-0.142873,-0.064015,1.128308,2.957996,0.091484,2.957996,1.128308,-0.150000,0.690000,-14,54,-13.880658,54.281817,-13.880658,54.281817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.339047,-45.045671,33.188811,45.702456,0.000000,0.000000,0.000000,0.000000,2.337810,3.089444,5.543262,1.448919,0.186294,0.018209,0.500290,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.534319,proposed,0,-126.340000,54.885000,-6.487369,-3.349642,-6.330000,-3.275000,-0.157369,-0.074642,2.104141,2.409089,0.213464,2.409089,2.104141,-0.160000,0.600000,-12,60,-12.230923,60.024822,-12.230923,60.024822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.553041,-43.174225,36.081524,47.037847,0.000000,0.000000,0.000000,0.000000,2.459794,3.186462,5.562846,1.682188,0.231013,0.029705,0.500534,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.544176,proposed,0,-126.340000,54.885000,-6.463191,-3.326120,-6.300000,-3.255000,-0.163191,-0.071120,2.592058,0.457422,-0.091484,0.457422,2.592058,-0.170000,0.580000,-6,73,-6.240201,73.315411,-6.240201,73.315411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.190780,-41.727666,38.137173,49.016196,0.000000,0.000000,0.000000,0.000000,2.586739,3.244329,5.549017,1.486164,0.242666,0.020643,0.501525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.554187,proposed,0,-126.340000,54.885000,-6.429219,-3.307345,-6.280000,-3.265000,-0.149219,-0.042345,2.957996,-1.738204,0.274453,-1.738204,2.957996,-0.130000,0.630000,-3,85,-3.330651,84.843920,-3.330651,84.843920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.269120,-40.481940,40.681478,51.264573,0.000000,0.000000,0.000000,0.000000,2.770239,3.320548,5.728655,1.541465,0.211056,0.019113,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.564178,proposed,0,-126.340000,54.885000,-6.385633,-3.293763,-6.240000,-3.275000,-0.145633,-0.018763,2.957996,-1.738204,-0.152474,-1.555235,3.628881,-0.120000,0.710000,6,75,6.312451,75.399337,6.312451,75.399337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.443740,-39.863781,42.306335,54.251085,0.000000,0.000000,0.000000,0.000000,2.827416,3.472125,5.540334,1.742762,0.239919,0.032921,0.501184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.574179,proposed,0,-126.340000,54.885000,-6.332127,-3.285336,-6.200000,-3.285000,-0.132127,-0.000336,2.897006,-0.701380,0.335443,-0.701380,2.897006,-0.120000,0.740000,20,60,19.522930,60.222409,19.522930,60.222409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.595157,-38.281263,46.172887,53.596803,0.000000,0.000000,0.000000,0.000000,3.217805,3.562929,5.555563,1.667492,0.227319,0.016975,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.584180,proposed,0,-126.340000,54.885000,-6.268571,-3.282077,-6.170000,-3.275000,-0.098571,-0.007077,3.445913,0.091484,-0.030495,0.091484,3.445913,-0.080000,0.670000,25,53,24.516268,53.281656,24.516268,53.281656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.538772,-35.571237,51.562330,54.473992,0.000000,0.000000,0.000000,0.000000,3.602571,3.746298,5.562366,1.705736,0.223204,0.028777,0.500622,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.594180,proposed,0,-126.340000,54.885000,-6.194817,-3.283971,-6.120000,-3.275000,-0.074817,-0.008971,3.811850,-0.335443,0.152474,-0.335443,3.811850,-0.030000,0.610000,27,57,26.943549,56.535260,26.943549,56.535260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.473771,-33.486529,57.265515,58.488227,0.000000,0.000000,0.000000,0.000000,3.753037,3.909315,5.550450,1.488381,0.219544,0.020215,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.604177,proposed,0,-126.340000,54.885000,-6.110785,-3.290985,-6.070000,-3.275000,-0.040785,-0.015985,6.068465,-1.494245,0.274453,-1.494245,6.068465,0.130000,0.560000,-1,65,-1.270324,64.655814,-1.270324,64.655814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.299265,-31.957877,62.897665,62.780769,0.000000,0.000000,0.000000,0.000000,3.831153,4.037455,5.559617,1.575192,0.209104,0.019957,0.502438,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.614179,proposed,0,-126.340000,54.885000,-6.016281,-3.303090,-6.000000,-3.295000,-0.016281,-0.008090,7.959143,-3.079975,0.823360,-3.079975,7.959143,0.100000,0.580000,-5,72,-4.581591,72.462930,-4.581591,72.462930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.664966,-32.189916,54.090429,63.241928,0.000000,0.000000,0.000000,0.000000,3.675534,3.949514,5.559170,1.745352,0.225078,0.052270,0.501117,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.624191,proposed,0,-126.340000,54.885000,-5.911183,-3.320250,-5.910000,-3.335000,-0.001183,0.014750,9.056956,-3.750861,0.579401,-3.750861,9.056956,0.020000,0.620000,7,73,7.023793,72.600032,7.023793,72.600032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.203910,-32.598123,52.291747,62.258958,0.000000,0.000000,0.000000,0.000000,3.603641,3.887911,5.579159,1.734975,0.503934,0.048799,0.500984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008378,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.634180,proposed,0,-126.340000,54.885000,-5.795800,-3.342336,-5.820000,-3.375000,0.024200,0.032664,9.727842,-3.201954,0.701380,-3.201954,9.727842,-0.010000,0.670000,18,61,18.455539,60.781413,18.455539,60.781413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.241323,-32.218261,55.431783,61.081863,0.000000,0.000000,0.000000,0.000000,3.559610,3.868056,5.572783,1.631627,0.242865,0.036438,0.501197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.644193,proposed,0,-126.340000,54.885000,-5.669569,-3.369379,-5.710000,-3.395000,0.040431,0.025621,9.422894,-2.348100,0.579401,-2.348100,9.422894,0.040000,0.640000,27,50,27.464429,50.495699,27.464429,50.495699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.815195,-30.544064,60.851114,60.434955,0.000000,0.000000,0.000000,0.000000,3.755490,3.935870,5.584237,1.479388,0.212859,0.026285,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.654215,proposed,0,-126.340000,54.885000,-5.532615,-3.401279,-5.600000,-3.415000,0.067385,0.013721,11.496540,-1.921172,0.396432,-1.921172,11.496540,0.120000,0.530000,12,50,12.455489,50.268559,12.455489,50.268559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.174142,-28.375714,68.436200,64.317887,0.000000,0.000000,0.000000,0.000000,4.187414,4.180859,5.561806,1.648030,0.205069,0.023358,0.500415,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.664193,proposed,0,-126.340000,54.885000,-5.385771,-3.437740,-5.470000,-3.445000,0.084229,0.007260,13.631176,-2.409089,0.884349,-2.409089,13.631176,0.140000,0.500000,1,52,0.769491,52.015106,0.769491,52.015106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.609253,-27.788122,67.855498,68.410274,0.000000,0.000000,0.000000,0.000000,4.127084,4.267238,5.555965,1.401731,0.142953,0.011885,0.500494,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.674267,proposed,0,-126.340000,54.885000,-5.226945,-3.479203,-5.330000,-3.475000,0.103055,-0.004203,14.911958,-4.055809,1.006328,-4.055809,14.911958,0.080000,0.490000,7,61,7.232509,61.303487,7.232509,61.303487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.012734,-27.283136,64.264664,67.006255,0.000000,0.000000,0.000000,0.000000,4.028756,4.201676,5.553830,1.392828,0.140378,0.011968,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.684262,proposed,0,-126.340000,54.885000,-5.058937,-3.524845,-5.170000,-3.525000,0.111063,0.000155,15.704823,-5.458569,0.823360,-5.458569,15.704823,0.060000,0.530000,13,66,13.079595,65.888896,13.079595,65.888896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.032886,-26.367479,66.590450,66.849544,0.000000,0.000000,0.000000,0.000000,4.093768,4.170640,5.555095,1.396198,0.141516,0.012207,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.694254,proposed,0,-126.340000,54.885000,-4.880730,-3.574822,-5.000000,-3.575000,0.119270,0.000178,16.009771,-5.580549,0.884349,-5.580549,16.009771,0.070000,0.580000,20,58,19.809308,58.433791,19.809308,58.433791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.103658,-25.097832,69.253826,67.654748,0.000000,0.000000,0.000000,0.000000,4.171214,4.224604,5.552965,1.389888,0.142671,0.012131,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.704332,proposed,0,-126.340000,54.885000,-4.690705,-3.629504,-4.830000,-3.635000,0.139295,0.005496,16.985604,-5.031642,0.945339,-5.031642,16.985604,0.090000,0.560000,21,51,20.809460,51.495478,20.809460,51.495478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.936664,-23.047262,74.170535,68.984193,0.000000,0.000000,0.000000,0.000000,4.360125,4.350589,5.559770,1.403416,0.175971,0.013278,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.714209,proposed,0,-126.340000,54.885000,-4.494651,-3.687101,-4.650000,-3.675000,0.155349,-0.012101,17.900448,-4.726694,1.189297,-4.726694,17.900448,0.150000,0.500000,16,48,15.719059,48.276707,15.719059,48.276707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.752623,-20.924111,79.162644,72.144463,0.000000,0.000000,0.000000,0.000000,4.655460,4.509325,5.557586,1.400159,0.174676,0.013248,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.724334,proposed,0,-126.340000,54.885000,-4.283717,-3.750117,-4.450000,-3.725000,0.166283,-0.025117,19.425188,-4.543725,0.945339,-4.543725,19.425188,0.180000,0.590000,8,33,7.900560,33.141348,7.900560,33.141348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.203079,-19.263399,77.420262,70.801612,0.000000,0.000000,0.000000,0.000000,4.637446,4.408000,5.558837,1.397918,0.173600,0.015671,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.734332,proposed,0,-126.340000,54.885000,-4.065804,-3.816105,-4.250000,-3.775000,0.184196,-0.041105,20.096074,-5.580549,1.067318,-5.580549,20.096074,0.180000,0.510000,11,43,11.458438,42.986720,11.458438,42.986720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.445961,-17.360108,76.467862,68.969840,0.000000,0.000000,0.000000,0.000000,4.649872,4.328207,5.558656,1.398589,0.175781,0.014631,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.744311,proposed,0,-126.340000,54.885000,-3.838952,-3.885536,-4.050000,-3.845000,0.211048,-0.040536,19.303209,-7.959143,1.250287,-7.959143,19.303209,0.070000,0.360000,43,73,43.031953,73.434762,43.031953,73.434762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.015833,-15.159020,79.972846,72.468606,0.000000,0.000000,0.000000,0.000000,4.821922,4.426875,5.558229,1.397380,0.185676,0.013134,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.754248,proposed,0,-126.340000,54.885000,-3.604037,-3.958032,-3.840000,-3.945000,0.235963,-0.013032,19.425188,-9.483883,1.311276,-9.483883,19.425188,0.200000,0.520000,38,71,38.300130,71.440898,38.300130,71.440898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.590662,-12.244166,79.412882,72.010924,0.000000,0.000000,0.000000,0.000000,4.692166,4.440223,5.559221,1.388676,0.159834,0.013313,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.764330,proposed,0,-126.340000,54.885000,-3.356770,-4.034820,-3.630000,-4.025000,0.273230,-0.009820,22.169720,-8.569039,1.433256,-8.569039,22.169720,0.290000,0.620000,15,51,14.624113,51.294611,14.624113,51.294611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.310298,-10.397682,89.868151,81.796189,0.000000,0.000000,0.000000,0.000000,5.488228,4.993510,5.557518,1.398326,0.183578,0.014214,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.774265,proposed,0,-126.340000,54.885000,-3.104650,-4.113470,-3.410000,-4.105000,0.305350,-0.008470,23.267533,-6.129455,1.616224,-6.129455,23.267533,0.250000,0.570000,20,33,20.239552,32.715275,20.239552,32.715275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.548673,-10.220682,85.186079,79.982352,0.000000,0.000000,0.000000,0.000000,5.422354,4.905356,5.555611,1.390481,0.143443,0.013691,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.784350,proposed,0,-126.340000,54.885000,-2.840415,-4.196142,-3.170000,-4.175000,0.329585,-0.021142,24.243367,-5.580549,1.982162,-5.580549,24.243367,0.200000,0.450000,29,35,28.684760,34.641941,28.684760,34.641941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.999494,-9.062792,88.048139,79.484097,0.000000,0.000000,0.000000,0.000000,5.466347,4.797390,5.569199,1.398383,0.185175,0.014667,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.794281,proposed,0,-126.340000,54.885000,-2.572386,-4.280131,-2.930000,-4.245000,0.357614,-0.035131,25.890086,-8.020133,0.945339,-8.020133,25.890086,0.220000,0.350000,22,60,21.590299,59.759775,21.590299,59.759775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.664185,-7.036241,90.978745,82.853210,0.000000,0.000000,0.000000,0.000000,5.577160,5.012123,5.555918,1.399176,0.186364,0.012248,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.804260,proposed,0,-126.340000,54.885000,-2.295618,-4.366885,-2.660000,-4.345000,0.364382,-0.021885,27.292847,-10.459717,1.433256,-10.459717,27.292847,0.220000,0.450000,16,71,15.816545,70.804157,15.816545,70.804157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.195934,-5.900824,86.725844,79.875056,0.000000,0.000000,0.000000,0.000000,5.473867,5.003492,5.556962,1.391302,0.142568,0.013377,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.814329,proposed,0,-126.340000,54.885000,-2.009146,-4.456604,-2.370000,-4.445000,0.360854,-0.011604,28.939566,-11.374561,1.799193,-11.374561,28.939566,0.200000,0.570000,10,67,10.400401,66.670775,10.400401,66.670775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.293404,-4.845547,85.085245,79.718256,0.000000,0.000000,0.000000,0.000000,5.498024,4.993470,5.558156,1.401755,0.172387,0.015542,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.824260,proposed,0,-126.340000,54.885000,-1.719903,-4.547020,-2.080000,-4.555000,0.360097,0.007980,29.366493,-9.605862,2.836017,-9.605862,29.366493,0.150000,0.610000,20,48,20.443207,48.468551,20.443207,48.468551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.701866,-3.759527,84.215936,78.541060,0.000000,0.000000,0.000000,0.000000,5.487814,4.927713,5.551451,1.391898,0.142164,0.013945,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.834330,proposed,0,-126.340000,54.885000,-1.420247,-4.640422,-1.770000,-4.635000,0.349753,-0.005422,30.769254,-7.410237,2.104141,-7.410237,30.769254,0.160000,0.560000,15,31,14.831064,30.767276,14.831064,30.767276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.367453,-1.615465,85.166736,79.965927,0.000000,0.000000,0.000000,0.000000,5.402813,4.923949,5.556530,1.399657,0.174788,0.014329,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.844329,proposed,0,-126.340000,54.885000,-1.116793,-4.734648,-1.450000,-4.715000,0.333207,-0.019648,31.562119,-6.373413,2.470079,-6.373413,31.562119,0.170000,0.430000,11,30,11.281764,30.348088,11.281764,30.348088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.649743,0.246981,87.956286,82.652015,0.000000,0.000000,0.000000,0.000000,5.574867,5.100372,5.558900,1.399806,0.167257,0.014150,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.854334,proposed,0,-126.340000,54.885000,-0.807725,-4.830170,-1.130000,-4.805000,0.322275,-0.025170,32.111026,-9.605862,2.775027,-9.605862,32.111026,0.140000,0.330000,14,64,13.601113,63.723804,13.601113,63.723804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.363272,2.941067,86.345704,83.223703,0.000000,0.000000,0.000000,0.000000,5.486863,5.220488,5.556574,1.399967,0.174160,0.015305,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.864331,proposed,0,-126.340000,54.885000,-0.493921,-4.926621,-0.790000,-4.915000,0.296079,-0.011621,33.147849,-12.838311,3.079975,-12.838311,33.147849,0.140000,0.440000,7,82,6.795194,81.650847,6.795194,81.650847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.973255,4.908982,81.038957,79.669498,0.000000,0.000000,0.000000,0.000000,5.200483,5.150388,5.555472,1.436848,0.201561,0.022437,0.500491,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.874180,proposed,0,-126.340000,54.885000,-0.180313,-5.022409,-0.450000,-5.045000,0.269687,0.022591,34.733578,-12.899301,3.201954,-12.899301,34.733578,0.130000,0.620000,-3,69,-3.202060,68.804205,-3.202060,68.804205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.524646,6.045853,79.520628,78.758668,0.000000,0.000000,0.000000,0.000000,5.244229,5.147797,5.551832,1.437983,0.207963,0.017173,0.500301,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.884221,proposed,0,-126.340000,54.885000,0.143411,-5.120586,-0.110000,-5.145000,0.253411,0.024414,34.611599,-9.788831,3.201954,-9.788831,34.611599,0.080000,0.670000,8,38,8.256746,37.795412,8.256746,37.795412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.349191,7.350334,78.109281,77.835467,0.000000,0.000000,0.000000,0.000000,5.236614,5.034830,5.547759,1.508363,0.166870,0.013787,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.894270,proposed,0,-126.340000,54.885000,0.471008,-5.219147,0.240000,-5.235000,0.231008,0.015853,33.818734,-6.556382,3.384923,-6.556382,33.818734,0.060000,0.560000,23,19,22.798758,18.547240,22.798758,18.547240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.001560,9.578317,77.438650,77.949584,0.000000,0.000000,0.000000,0.000000,5.008569,4.866630,5.554212,1.396570,0.138240,0.012312,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.904245,proposed,0,-126.340000,54.885000,0.799248,-5.317041,0.580000,-5.315000,0.219248,-0.002041,32.354984,-7.776174,2.653048,-7.776174,32.354984,0.140000,0.330000,30,47,29.507262,46.699915,29.507262,46.699915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.534491,12.309790,79.723151,83.004040,0.000000,0.000000,0.000000,0.000000,4.970925,5.104012,5.553038,1.395100,0.141031,0.011680,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.914367,proposed,0,-126.340000,54.885000,1.134911,-5.416190,0.920000,-5.415000,0.214911,-0.001190,32.964880,-10.703675,2.836017,-10.703675,32.964880,0.230000,0.340000,14,72,14.251985,71.636820,14.251985,71.636820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.943325,12.690124,81.044033,80.007178,0.000000,0.000000,0.000000,0.000000,5.020050,5.127912,5.559781,1.411868,0.179155,0.015027,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.924330,proposed,0,-126.340000,54.885000,1.467355,-5.513366,1.270000,-5.525000,0.197355,0.011634,33.940714,-12.716332,3.262944,-12.716332,33.940714,0.220000,0.520000,5,75,4.925669,74.968786,4.925669,74.968786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.837496,12.319976,80.790509,79.705329,0.000000,0.000000,0.000000,0.000000,5.208965,5.210330,5.558313,1.410620,0.191973,0.013788,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.934330,proposed,0,-126.340000,54.885000,1.802535,-5.610244,1.620000,-5.645000,0.182535,0.034756,34.489620,-11.496540,3.628881,-11.496540,34.489620,0.170000,0.630000,6,58,6.323327,58.103715,6.323327,58.103715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.371725,12.724018,78.443727,78.878176,0.000000,0.000000,0.000000,0.000000,5.187785,5.159104,5.560502,1.410775,0.178787,0.015703,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.944335,proposed,0,-126.340000,54.885000,2.138944,-5.706299,1.970000,-5.755000,0.168944,0.048701,34.794568,-9.544873,3.628881,-9.544873,34.794568,0.130000,0.610000,10,45,10.022396,44.860287,10.022396,44.860287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.786905,14.710148,77.362346,80.031672,0.000000,0.000000,0.000000,0.000000,5.118473,5.150271,5.557221,1.413352,0.166517,0.014532,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.954287,proposed,0,-126.340000,54.885000,2.474025,-5.800728,2.320000,-5.845000,0.154025,0.044272,34.001703,-7.471226,3.079975,-7.471226,34.001703,0.130000,0.540000,18,34,17.682249,33.975415,17.682249,33.975415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.097349,16.798035,76.322747,79.387407,0.000000,0.000000,0.000000,0.000000,4.988641,5.066389,5.558389,1.411086,0.180419,0.012079,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.964332,proposed,0,-126.340000,54.885000,2.812235,-5.894700,2.660000,-5.925000,0.152235,0.030300,34.733578,-8.325081,3.445913,-8.325081,34.733578,0.150000,0.420000,10,51,9.633853,50.701262,9.633853,50.701262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.199281,19.330063,76.805378,81.600651,0.000000,0.000000,0.000000,0.000000,4.936897,5.180072,5.560443,1.412143,0.180552,0.015143,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.974277,proposed,0,-126.340000,54.885000,3.146546,-5.986185,3.010000,-6.025000,0.136546,0.038815,34.245662,-10.032790,3.933829,-10.032790,34.245662,0.150000,0.450000,10,65,10.288035,65.065851,10.288035,65.065851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.708480,20.429683,76.314754,80.216720,0.000000,0.000000,0.000000,0.000000,4.974208,5.252897,5.571081,1.411622,0.180562,0.012948,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.984331,proposed,0,-126.340000,54.885000,3.483495,-6.076894,3.360000,-6.135000,0.123495,0.058106,33.818734,-11.740498,3.933829,-11.740498,33.818734,0.150000,0.530000,11,76,11.176236,75.828290,11.176236,75.828290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.637205,21.607232,76.102442,81.298217,0.000000,0.000000,0.000000,0.000000,4.988675,5.357489,5.558100,1.412133,0.178843,0.014370,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.994329,proposed,0,-126.340000,54.885000,3.816998,-6.165101,3.700000,-6.245000,0.116998,0.079899,33.452797,-10.398727,4.116798,-10.398727,33.452797,0.160000,0.620000,12,61,11.787758,61.112884,11.787758,61.112884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.472365,22.279527,77.037239,82.351780,0.000000,0.000000,0.000000,0.000000,5.095224,5.435163,5.559304,1.411177,0.181464,0.014021,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.004332,proposed,0,-126.340000,54.885000,4.148583,-6.251149,4.040000,-6.345000,0.108583,0.093851,32.537953,-9.178935,3.384923,-9.178935,32.537953,0.200000,0.620000,13,53,12.752103,53.239563,12.752103,53.239563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.164731,24.463248,79.600489,86.289222,0.000000,0.000000,0.000000,0.000000,5.307177,5.591436,5.558462,1.410352,0.175476,0.014250,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.014336,proposed,0,-126.340000,54.885000,4.477672,-6.334815,4.370000,-6.425000,0.107672,0.090185,31.196182,-7.349247,3.323933,-7.349247,31.196182,0.190000,0.580000,24,43,24.035893,43.238838,24.035893,43.238838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.716212,26.247665,79.758717,86.174574,0.000000,0.000000,0.000000,0.000000,5.296205,5.561094,5.558650,1.412271,0.180976,0.014969,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.024337,proposed,0,-126.340000,54.885000,4.803627,-6.415868,4.690000,-6.505000,0.113627,0.089132,29.366493,-6.251434,3.506902,-6.251434,29.366493,0.190000,0.490000,39,44,39.016863,44.393580,39.016863,44.393580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.572275,27.808844,80.435048,87.349103,0.000000,0.000000,0.000000,0.000000,5.237757,5.553070,5.559569,1.409476,0.191776,0.014288,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.034283,proposed,0,-126.340000,54.885000,5.124308,-6.493724,5.000000,-6.575000,0.124308,0.081276,29.549462,-7.776174,3.628881,-7.776174,29.549462,0.270000,0.460000,25,61,25.381960,61.323196,25.381960,61.323196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.551908,29.098344,81.653165,88.578590,0.000000,0.000000,0.000000,0.000000,5.248827,5.607513,5.559229,1.411461,0.193182,0.013667,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.044332,proposed,0,-126.340000,54.885000,5.444331,-6.569422,5.290000,-6.655000,0.154331,0.085578,29.488473,-8.934977,3.323933,-8.934977,29.488473,0.240000,0.530000,26,69,25.583946,68.926730,25.583946,68.926730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.202386,28.771205,84.885584,89.064435,0.000000,0.000000,0.000000,0.000000,5.585350,5.773218,5.557543,1.411376,0.181364,0.015378,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.054330,proposed,0,-126.340000,54.885000,5.758261,-6.641597,5.590000,-6.735000,0.168261,0.093403,29.610452,-7.349247,2.957996,-7.349247,29.610452,0.240000,0.630000,21,51,20.925930,51.283600,20.925930,51.283600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.837337,28.151436,84.444683,89.059254,0.000000,0.000000,0.000000,0.000000,5.597188,5.781703,5.558692,1.410130,0.179649,0.014781,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.064330,proposed,0,-126.340000,54.885000,6.067372,-6.710495,5.890000,-6.815000,0.177372,0.104505,29.793421,-6.495393,3.506902,-6.495393,29.793421,0.170000,0.590000,24,51,23.751298,51.066975,23.751298,51.066975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.362742,29.071895,86.318105,92.651415,0.000000,0.000000,0.000000,0.000000,5.759559,5.936865,5.558847,1.410054,0.181352,0.016513,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.074332,proposed,0,-126.340000,54.885000,6.371244,-6.775961,6.200000,-6.875000,0.171244,0.099039,29.488473,-5.397580,3.811850,-5.397580,29.488473,0.270000,0.530000,8,50,8.317862,50.222009,8.317862,50.222009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.143129,29.497741,85.213779,91.319341,0.000000,0.000000,0.000000,0.000000,5.694163,5.903171,5.557478,1.408874,0.178797,0.013950,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.084258,proposed,0,-126.340000,54.885000,6.667153,-6.837376,6.510000,-6.925000,0.157153,0.087624,29.854410,-4.299767,3.445913,-4.299767,29.854410,0.220000,0.510000,4,46,3.512475,45.604997,3.512475,45.604997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.243761,29.107252,84.553538,90.525067,0.000000,0.000000,0.000000,0.000000,5.727072,5.921730,5.551572,1.396712,0.137646,0.012836,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.094333,proposed,0,-126.340000,54.885000,6.961347,-6.895955,6.820000,-6.975000,0.141347,0.079045,29.549462,-3.994819,3.994819,-3.994819,29.549462,0.170000,0.490000,5,48,4.818592,47.577835,4.818592,47.577835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.945671,29.148878,82.612124,90.585907,0.000000,0.000000,0.000000,0.000000,5.578848,5.945507,5.557382,1.408869,0.178968,0.014232,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.104287,proposed,0,-126.340000,54.885000,7.245532,-6.949982,7.120000,-7.025000,0.125532,0.075018,29.671441,-5.092632,3.323933,-5.092632,29.671441,0.130000,0.480000,2,61,1.786421,60.613050,1.786421,60.613050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.024369,29.753754,79.579196,91.619137,0.000000,0.000000,0.000000,0.000000,5.358482,6.046348,5.547454,1.408528,0.181468,0.013357,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.114267,proposed,0,-126.340000,54.885000,7.523640,-7.000192,7.410000,-7.075000,0.113640,0.074808,28.268681,-4.970653,3.506902,-4.970653,28.268681,0.120000,0.530000,8,60,8.370221,59.677736,8.370221,59.677736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.638415,29.514306,77.908483,91.063673,0.000000,0.000000,0.000000,0.000000,5.262225,6.099729,5.556264,1.396628,0.142946,0.012849,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.124328,proposed,0,-126.340000,54.885000,7.796775,-7.046691,7.710000,-7.115000,0.086775,0.068309,27.780764,-3.384923,4.055809,-3.384923,27.780764,0.120000,0.570000,6,46,6.350051,46.461243,6.350051,46.461243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.865432,29.323300,76.510054,93.592121,0.000000,0.000000,0.000000,0.000000,5.102452,6.188378,5.557011,1.408996,0.166254,0.014305,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.134336,proposed,0,-126.340000,54.885000,8.060903,-7.088736,7.980000,-7.125000,0.080903,0.036264,26.987899,-1.799193,3.811850,-1.799193,26.987899,0.090000,0.520000,12,38,11.702336,38.450020,11.702336,38.450020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.618700,29.717407,79.866209,98.617512,0.000000,0.000000,0.000000,0.000000,5.214781,6.432285,5.557075,1.409143,0.178970,0.013963,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.144255,proposed,0,-126.340000,54.885000,8.314936,-7.126177,8.250000,-7.135000,0.064936,0.008823,25.890086,-0.701380,3.384923,-0.701380,25.890086,0.110000,0.450000,13,37,12.644453,37.386270,12.644453,37.386270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.839476,29.561024,82.111703,100.190520,0.000000,0.000000,0.000000,0.000000,5.068084,6.462277,5.538674,1.428913,0.152660,0.017620,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.154330,proposed,0,-126.340000,54.885000,8.564832,-7.159819,8.510000,-7.155000,0.054832,-0.004819,24.670294,-1.677214,3.384923,-1.677214,24.670294,0.110000,0.400000,16,53,15.787931,53.248151,15.787931,53.248151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.389449,29.343674,83.398486,102.066692,0.000000,0.000000,0.000000,0.000000,5.189933,6.611468,5.556374,1.407028,0.173791,0.014855,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.164332,proposed,0,-126.340000,54.885000,8.804489,-7.188768,8.750000,-7.175000,0.054489,-0.013768,23.267533,-2.165131,3.567892,-2.165131,23.267533,0.120000,0.450000,20,58,19.949180,57.655470,19.949180,57.655470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.568876,27.849650,82.346005,98.002704,0.000000,0.000000,0.000000,0.000000,5.201498,6.471932,5.554870,1.406669,0.171527,0.014357,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.174328,proposed,0,-126.340000,54.885000,9.035433,-7.213217,8.980000,-7.195000,0.055433,-0.018217,21.742793,-2.287110,2.714037,-2.287110,21.742793,0.150000,0.510000,23,58,22.714076,57.720095,22.714076,57.720095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.897555,26.935055,83.611578,98.879607,0.000000,0.000000,0.000000,0.000000,5.227915,6.497699,5.555156,1.406378,0.174497,0.014930,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.184323,proposed,0,-126.340000,54.885000,9.257530,-7.233129,9.200000,-7.205000,0.057530,-0.028129,19.852116,-1.677214,3.018985,-1.677214,19.852116,0.190000,0.540000,27,54,27.464821,53.663352,27.464821,53.663352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.060479,26.452916,83.619457,98.751284,0.000000,0.000000,0.000000,0.000000,5.155060,6.471846,5.556087,1.406002,0.171449,0.012714,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.194280,proposed,0,-126.340000,54.885000,9.469828,-7.248419,9.410000,-7.205000,0.059828,-0.043419,18.876282,0.701380,2.531068,0.701380,18.876282,0.150000,0.560000,35,36,35.431719,35.786299,35.431719,35.786299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.723371,24.967524,83.357767,97.072956,0.000000,0.000000,0.000000,0.000000,5.176961,6.307408,5.555095,1.404624,0.184846,0.012394,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.204256,proposed,0,-126.340000,54.885000,9.673404,-7.259160,9.600000,-7.195000,0.073404,-0.064160,18.815292,1.738204,2.104141,1.738204,18.815292,0.310000,0.450000,11,39,10.605420,39.311851,10.605420,39.311851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.896217,23.920033,84.610077,100.178717,0.000000,0.000000,0.000000,0.000000,5.183204,6.350977,5.555226,1.394770,0.152352,0.014497,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.214331,proposed,0,-126.340000,54.885000,9.869585,-7.265338,9.800000,-7.175000,0.069585,-0.090338,18.327375,1.372266,2.470079,1.372266,18.327375,0.250000,0.410000,11,49,11.257726,49.055201,11.257726,49.055201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.091807,21.346969,80.237617,96.185476,0.000000,0.000000,0.000000,0.000000,5.386465,6.377800,5.557085,1.405288,0.175338,0.014386,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.224327,proposed,0,-126.340000,54.885000,10.054744,-7.266822,9.980000,-7.175000,0.074744,-0.091822,17.473521,-0.213464,2.348100,-0.213464,17.473521,0.200000,0.430000,18,66,17.715478,65.983133,17.715478,65.983133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.903715,18.781216,79.735527,90.851543,0.000000,0.000000,0.000000,0.000000,4.895449,6.049216,5.556324,1.405911,0.175840,0.014231,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.234335,proposed,0,-126.340000,54.885000,10.230555,-7.263673,10.160000,-7.175000,0.070555,-0.088673,16.314719,-0.396432,2.470079,-0.396432,16.314719,0.180000,0.540000,24,64,23.737594,63.916889,23.737594,63.916889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.489604,16.114982,79.695247,88.246029,0.000000,0.000000,0.000000,0.000000,4.909800,5.807547,5.555949,1.405223,0.173371,0.014576,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.244331,proposed,0,-126.340000,54.885000,10.396532,-7.255912,10.330000,-7.165000,0.066532,-0.090912,15.216906,1.616224,2.409089,1.616224,15.216906,0.210000,0.590000,24,48,24.086701,47.655626,24.086701,47.655626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.458173,13.991005,80.272718,86.336113,0.000000,0.000000,0.000000,0.000000,4.896511,5.680531,5.554314,1.403901,0.172937,0.014120,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.254256,proposed,0,-126.340000,54.885000,10.551765,-7.243661,10.480000,-7.145000,0.071765,-0.098661,13.997114,2.775027,1.860183,2.775027,13.997114,0.210000,0.570000,30,43,29.510813,43.222390,29.510813,43.222390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.733521,12.942026,79.906161,84.253752,0.000000,0.000000,0.000000,0.000000,4.799810,5.609219,5.557444,1.404432,0.175334,0.013556,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.264326,proposed,0,-126.340000,54.885000,10.699489,-7.226636,10.630000,-7.115000,0.069489,-0.111636,13.997114,3.079975,2.226120,3.079975,13.997114,0.270000,0.480000,17,52,16.629924,52.263470,16.629924,52.263470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.644293,11.597037,78.670467,81.077640,0.000000,0.000000,0.000000,0.000000,4.712050,5.421474,5.556256,1.403826,0.173643,0.014534,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.274278,proposed,0,-126.340000,54.885000,10.835787,-7.205305,10.780000,-7.095000,0.055787,-0.110305,13.692166,1.677214,1.921172,1.677214,13.692166,0.250000,0.470000,13,70,12.966472,69.710733,12.966472,69.710733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.308713,10.258240,73.735024,76.926772,0.000000,0.000000,0.000000,0.000000,4.385524,5.109545,5.554316,1.401828,0.176624,0.012055,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.284256,proposed,0,-126.340000,54.885000,10.962806,-7.179467,10.920000,-7.075000,0.042806,-0.104467,14.119093,1.677214,2.043152,1.677214,14.119093,0.200000,0.580000,8,66,7.630633,65.967162,7.630633,65.967162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.840787,7.420380,72.431487,76.672168,0.000000,0.000000,0.000000,0.000000,4.485702,4.826571,5.555678,1.394498,0.127865,0.013402,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.294321,proposed,0,-126.340000,54.885000,11.081180,-7.148950,11.050000,-7.045000,0.031180,-0.103950,12.106436,3.079975,2.165131,3.079975,12.106436,0.160000,0.630000,22,55,22.335590,54.869371,22.335590,54.869371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.427873,5.034073,71.999304,74.733040,0.000000,0.000000,0.000000,0.000000,4.542888,4.765650,5.556056,1.403383,0.172699,0.014625,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.304261,proposed,0,-126.340000,54.885000,11.188527,-7.114492,11.180000,-7.015000,0.008527,-0.099492,11.008623,4.604715,1.433256,4.604715,11.008623,0.160000,0.600000,25,50,25.141876,50.080852,25.141876,50.080852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.129467,2.745821,75.367743,76.167565,0.000000,0.000000,0.000000,0.000000,4.831589,4.992660,5.558477,1.394369,0.143647,0.012787,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.314325,proposed,0,-126.340000,54.885000,11.287638,-7.075300,11.290000,-6.965000,-0.002362,-0.110300,10.276748,3.689871,1.616224,3.689871,10.276748,0.210000,0.540000,18,66,17.737197,66.029362,17.737197,66.029362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.010320,1.922813,73.960908,72.714054,0.000000,0.000000,0.000000,0.000000,4.666304,4.777325,5.555825,1.404517,0.173534,0.014671,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.324283,proposed,0,-126.340000,54.885000,11.376305,-7.032348,11.390000,-6.925000,-0.013695,-0.107348,9.788831,3.201954,1.860183,3.201954,9.788831,0.200000,0.580000,14,72,14.401437,71.561701,14.401437,71.561701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.820519,0.581935,68.523924,68.112262,0.000000,0.000000,0.000000,0.000000,4.383748,4.423287,5.558350,1.422297,0.175873,0.019761,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.334269,proposed,0,-126.340000,54.885000,11.455966,-6.985193,11.500000,-6.895000,-0.044034,-0.090193,10.032790,3.628881,1.067318,3.628881,10.032790,0.180000,0.650000,4,67,4.207620,67.435430,4.207620,67.435430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.003543,-0.722500,65.839031,64.657156,0.000000,0.000000,0.000000,0.000000,4.292268,4.240666,5.555363,1.396465,0.144044,0.012993,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.344260,proposed,0,-126.340000,54.885000,11.526532,-6.934022,11.600000,-6.845000,-0.073468,-0.089022,9.239925,4.482736,1.799193,4.482736,9.239925,0.130000,0.660000,6,63,5.914908,63.082656,5.914908,63.082656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.365375,-1.241398,63.913372,61.903290,0.000000,0.000000,0.000000,0.000000,4.242203,4.090392,5.553578,1.394347,0.135899,0.012008,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.354209,proposed,0,-126.340000,54.885000,11.587869,-6.879212,11.700000,-6.795000,-0.112131,-0.084212,8.142112,5.031642,1.311276,5.031642,8.142112,0.090000,0.670000,9,62,8.764676,61.580575,8.764676,61.580575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.517300,-1.718382,63.170718,59.785074,0.000000,0.000000,0.000000,0.000000,4.316369,4.055562,5.563067,1.406125,0.177246,0.012757,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.364329,proposed,0,-126.340000,54.885000,11.641313,-6.819615,11.780000,-6.745000,-0.138687,-0.074615,7.288257,4.909663,1.311276,4.909663,7.288257,0.080000,0.620000,7,72,6.529105,71.567737,6.529105,71.567737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.188296,-2.118471,61.975645,58.000040,0.000000,0.000000,0.000000,0.000000,4.314456,3.993295,5.555507,1.414005,0.163911,0.014352,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.374330,proposed,0,-126.340000,54.885000,11.685451,-6.757037,11.850000,-6.695000,-0.164549,-0.062037,5.885497,4.543725,0.579401,4.543725,5.885497,0.090000,0.690000,6,73,5.704517,73.372575,5.704517,73.372575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.427558,-2.964617,58.255844,55.469768,0.000000,0.000000,0.000000,0.000000,4.114763,3.812509,5.555580,1.405992,0.177310,0.014418,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.384260,proposed,0,-126.340000,54.885000,11.720955,-6.691404,11.910000,-6.645000,-0.189045,-0.046404,4.299767,4.604715,0.823360,4.604715,4.299767,0.080000,0.690000,10,78,9.621429,77.669488,9.621429,77.669488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.143368,-3.395254,55.538398,52.349766,0.000000,0.000000,0.000000,0.000000,3.929113,3.613993,5.569041,1.707368,0.231854,0.028178,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.394209,proposed,0,-126.340000,54.885000,11.748435,-6.622280,11.960000,-6.585000,-0.211565,-0.037280,3.689871,5.641538,0.762370,5.641538,3.689871,0.080000,0.760000,5,67,4.728666,67.032035,4.728666,67.032035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.078557,-4.415616,53.768805,51.401729,0.000000,0.000000,0.000000,0.000000,3.811648,3.562511,5.548644,1.439329,0.190820,0.016798,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.404179,proposed,0,-126.340000,54.885000,11.768091,-6.549755,11.990000,-6.525000,-0.221909,-0.024755,2.409089,6.312424,0.091484,6.312424,2.409089,0.080000,0.700000,6,70,6.193837,70.474555,6.193837,70.474555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.851910,-4.491594,53.634887,51.974320,0.000000,0.000000,0.000000,0.000000,3.804046,3.575796,5.556877,1.653211,0.216059,0.029702,0.500737,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.414179,proposed,0,-126.340000,54.885000,11.780131,-6.473884,12.020000,-6.455000,-0.239869,-0.018884,1.311276,7.044299,-0.152474,7.044299,1.311276,0.070000,0.670000,7,71,7.326421,70.893023,7.326421,70.893023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.817690,-5.159052,52.103432,51.573310,0.000000,0.000000,0.000000,0.000000,3.768847,3.555487,5.546813,1.442590,0.179439,0.016708,0.500385,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.424181,proposed,0,-126.340000,54.885000,11.784754,-6.394997,12.030000,-6.395000,-0.245246,0.000003,0.640391,6.617372,-0.091484,6.617372,0.640391,0.070000,0.680000,4,78,4.408500,77.959223,4.408500,77.959223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.841676,-5.799755,51.245250,51.575213,0.000000,0.000000,0.000000,0.000000,3.713234,3.538777,5.954994,1.683795,0.211141,0.024985,0.500712,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008387,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.434179,proposed,0,-126.340000,54.885000,11.782238,-6.313307,12.030000,-6.315000,-0.247762,0.001693,-0.945339,6.312424,0.884349,6.312424,-0.945339,0.070000,0.700000,10,82,9.626868,81.835935,9.626868,81.835935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.344658,-6.657797,49.283567,51.450171,0.000000,0.000000,0.000000,0.000000,3.597529,3.479129,5.550817,1.449358,0.192468,0.015397,0.501307,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.444183,proposed,0,-126.340000,54.885000,11.772869,-6.228864,12.030000,-6.245000,-0.257131,0.016136,-1.555235,7.227268,0.213464,7.227268,-1.555235,0.070000,0.780000,7,71,7.159545,71.214605,7.159545,71.214605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.897958,-8.058019,48.476284,51.470135,0.000000,0.000000,0.000000,0.000000,3.519295,3.484278,5.572659,1.561300,0.212418,0.018741,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.454179,proposed,0,-126.340000,54.885000,11.756961,-6.141952,12.010000,-6.165000,-0.253039,0.023048,-2.592058,8.020133,-0.579401,8.020133,-2.592058,0.070000,0.720000,9,73,9.442032,72.571737,9.442032,72.571737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.716297,-8.547096,49.555196,53.648430,0.000000,0.000000,0.000000,0.000000,3.581844,3.594799,5.546222,1.633292,0.233992,0.022804,0.500376,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.464203,proposed,0,-126.340000,54.885000,11.734744,-6.052391,11.990000,-6.075000,-0.255256,0.022609,-3.018985,8.812998,-0.213464,8.812998,-3.018985,0.080000,0.720000,5,68,5.182823,68.331960,5.182823,68.331960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.945011,-9.512935,48.321901,53.525582,0.000000,0.000000,0.000000,0.000000,3.541463,3.585450,5.561513,1.418718,0.152581,0.013453,0.500344,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.474252,proposed,0,-126.340000,54.885000,11.706492,-5.960354,11.970000,-5.985000,-0.263508,0.024646,-3.079975,8.447060,-0.152474,8.447060,-3.079975,0.080000,0.700000,-2,75,-2.194671,74.866377,-2.194671,74.866377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.402406,-9.800486,48.421727,54.507656,0.000000,0.000000,0.000000,0.000000,3.557621,3.617566,5.554233,1.439739,0.153967,0.013274,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.484261,proposed,0,-126.340000,54.885000,11.672728,-5.866608,11.940000,-5.895000,-0.267272,0.028392,-3.018985,8.203101,-0.335443,8.203101,-3.018985,0.050000,0.700000,-6,79,-6.344729,79.170449,-6.344729,79.170449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.313339,-10.259105,48.388538,56.460571,0.000000,0.000000,0.000000,0.000000,3.625149,3.683729,5.554059,1.394377,0.136272,0.011999,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.494256,proposed,0,-126.340000,54.885000,11.633729,-5.771066,11.920000,-5.795000,-0.286271,0.023934,-3.018985,8.569039,-0.091484,8.569039,-3.018985,0.050000,0.730000,-14,75,-14.365365,74.797358,-14.365365,74.797358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.768078,-10.994940,48.620202,57.664513,0.000000,0.000000,0.000000,0.000000,3.662193,3.752078,5.550724,1.394938,0.133475,0.012064,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.504247,proposed,0,-126.340000,54.885000,11.589798,-5.673802,11.890000,-5.705000,-0.300202,0.031198,-2.897006,9.422894,-0.152474,9.422894,-2.897006,0.010000,0.740000,-18,69,-17.655227,68.606748,-17.655227,68.606748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.898958,-11.134511,49.593402,58.891433,0.000000,0.000000,0.000000,0.000000,3.748029,3.826628,5.551546,1.389962,0.136780,0.012043,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.514245,proposed,0,-126.340000,54.885000,11.541220,-5.574872,11.860000,-5.605000,-0.318780,0.030128,-3.994819,9.788831,-0.762370,9.788831,-3.994819,-0.010000,0.720000,-13,68,-12.846364,68.188646,-12.846364,68.188646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.265182,-10.770444,49.474182,57.651069,0.000000,0.000000,0.000000,0.000000,3.764364,3.792890,5.559019,1.391296,0.139269,0.011533,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.524334,proposed,0,-126.340000,54.885000,11.487850,-5.473569,11.820000,-5.495000,-0.332150,0.021431,-4.116798,10.154769,-0.457422,10.154769,-4.116798,-0.050000,0.680000,-12,69,-12.287263,69.205350,-12.287263,69.205350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.665759,-10.804099,49.097515,56.682914,0.000000,0.000000,0.000000,0.000000,3.801185,3.792052,5.574412,1.394778,0.174909,0.017181,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.534246,proposed,0,-126.340000,54.885000,11.431491,-5.372760,11.770000,-5.395000,-0.338509,0.022240,-5.641538,10.703675,0.091484,10.703675,-5.641538,-0.060000,0.650000,-3,69,-2.879482,68.881422,-2.879482,68.881422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.540068,-11.042655,47.310576,55.921977,0.000000,0.000000,0.000000,0.000000,3.730037,3.738929,5.552684,1.388059,0.137329,0.012633,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.544330,proposed,0,-126.340000,54.885000,11.370495,-5.269050,11.720000,-5.295000,-0.349505,0.025950,-6.312424,9.422894,0.091484,9.422894,-6.312424,-0.060000,0.670000,-2,79,-2.385849,78.881895,-2.385849,78.881895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.963618,-11.215689,46.074767,54.233344,0.000000,0.000000,0.000000,0.000000,3.643758,3.675089,5.559771,1.400825,0.173604,0.014338,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.554335,proposed,0,-126.340000,54.885000,11.306664,-5.165162,11.660000,-5.195000,-0.353336,0.029838,-6.068465,9.971800,-0.396432,9.971800,-6.068465,-0.050000,0.700000,-10,73,-10.232157,73.490815,-10.232157,73.490815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.223631,-12.275827,44.055124,55.519218,0.000000,0.000000,0.000000,0.000000,3.568026,3.674304,5.557213,1.394507,0.176255,0.014450,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.564328,proposed,0,-126.340000,54.885000,11.239940,-5.060557,11.600000,-5.085000,-0.360060,0.024443,-6.800341,10.154769,-0.396432,10.154769,-6.800341,-0.050000,0.730000,-9,69,-9.306054,68.983996,-9.306054,68.983996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.542426,-12.324386,45.188753,57.983541,0.000000,0.000000,0.000000,0.000000,3.599239,3.786605,5.559267,1.393711,0.172183,0.014293,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.574329,proposed,0,-126.340000,54.885000,11.170515,-4.955177,11.540000,-4.985000,-0.369485,0.029823,-7.776174,10.886644,-0.457422,10.886644,-7.776174,-0.070000,0.700000,-3,67,-2.740895,66.536095,-2.740895,66.536095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.442649,-12.245515,44.441877,56.982510,0.000000,0.000000,0.000000,0.000000,3.534224,3.759423,5.557449,1.394489,0.174346,0.015033,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.584330,proposed,0,-126.340000,54.885000,11.098747,-4.849231,11.470000,-4.875000,-0.371253,0.025769,-7.410237,10.947634,-0.335443,10.947634,-7.410237,-0.050000,0.690000,-12,67,-11.699210,66.827561,-11.699210,66.827561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.617682,-12.534575,43.308643,56.166622,0.000000,0.000000,0.000000,0.000000,3.451029,3.742540,5.557188,1.395627,0.174101,0.014381,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.594260,proposed,0,-126.340000,54.885000,11.025488,-4.743629,11.410000,-4.765000,-0.384512,0.021371,-7.227268,10.642686,-0.457422,10.642686,-7.227268,-0.060000,0.670000,-17,71,-17.206821,70.897929,-17.206821,70.897929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.732221,-12.683533,43.803831,59.802816,0.000000,0.000000,0.000000,0.000000,3.546238,3.878037,5.559799,1.388630,0.136571,0.012636,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.604330,proposed,0,-126.340000,54.885000,10.949463,-4.636255,11.330000,-4.665000,-0.380537,0.028745,-8.508050,9.666852,0.030495,9.666852,-8.508050,-0.090000,0.670000,-6,80,-5.609792,79.980537,-5.609792,79.980537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.643973,-12.723711,42.705967,59.818286,0.000000,0.000000,0.000000,0.000000,3.515500,3.841726,5.556825,1.395137,0.174691,0.015659,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.614283,proposed,0,-126.340000,54.885000,10.872897,-4.529969,11.250000,-4.555000,-0.377103,0.025031,-8.873987,9.239925,-0.335443,9.239925,-8.873987,-0.090000,0.700000,-4,81,-4.002887,81.182737,-4.002887,81.182737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.044498,-13.623932,41.166920,58.547576,0.000000,0.000000,0.000000,0.000000,3.402197,3.798692,5.557766,1.396064,0.186164,0.013043,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.624262,proposed,0,-126.340000,54.885000,10.794996,-4.423376,11.160000,-4.445000,-0.365004,0.021624,-9.300914,10.947634,-0.091484,10.947634,-9.300914,-0.080000,0.760000,-2,62,-2.174592,61.863784,-2.174592,61.863784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.718575,-14.951537,42.072359,60.553575,0.000000,0.000000,0.000000,0.000000,3.384039,3.902613,5.554546,1.391038,0.139625,0.012722,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.634329,proposed,0,-126.340000,54.885000,10.715534,-4.315929,11.080000,-4.325000,-0.364466,0.009071,-10.215758,12.777322,0.030495,12.777322,-10.215758,-0.040000,0.660000,-1,54,-0.536452,54.060118,-0.536452,54.060118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.442283,-15.388053,47.618707,62.433843,0.000000,0.000000,0.000000,0.000000,3.455032,4.077464,5.558807,1.396018,0.175171,0.014766,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.644330,proposed,0,-126.340000,54.885000,10.635991,-4.209384,10.980000,-4.205000,-0.344009,-0.004384,-10.215758,12.167426,-0.274453,12.167426,-10.215758,-0.030000,0.580000,-2,65,-1.662606,64.718198,-1.662606,64.718198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.915088,-15.751157,48.649643,62.598421,0.000000,0.000000,0.000000,0.000000,3.426352,4.082293,5.558244,1.396060,0.176265,0.014506,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.654259,proposed,0,-126.340000,54.885000,10.556676,-4.103904,10.880000,-4.085000,-0.323324,-0.018904,-10.703675,10.825654,-0.457422,10.825654,-10.703675,-0.030000,0.600000,2,73,2.389800,73.146277,2.389800,73.146277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.538801,-16.755737,47.457339,62.349211,0.000000,0.000000,0.000000,0.000000,3.292974,3.974128,5.553829,1.389496,0.124560,0.012602,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.664288,proposed,0,-126.340000,54.885000,10.476464,-3.997772,10.790000,-3.985000,-0.313536,-0.012772,-10.764665,10.093779,0.213464,10.093779,-10.764665,-0.010000,0.650000,0,75,-0.044866,75.494058,-0.044866,75.494058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.689311,-17.929046,47.536123,61.204689,0.000000,0.000000,0.000000,0.000000,3.139478,3.894963,5.553960,1.396555,0.174934,0.012431,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.674329,proposed,0,-126.340000,54.885000,10.396286,-3.892016,10.690000,-3.885000,-0.293714,-0.007016,-10.764665,9.361904,-0.213464,9.361904,-10.764665,0.010000,0.710000,-2,76,-2.337328,76.333835,-2.337328,76.333835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.936895,-18.848876,49.705746,62.266601,0.000000,0.000000,0.000000,0.000000,3.118400,3.952526,5.557377,1.396429,0.175142,0.014885,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.684256,proposed,0,-126.340000,54.885000,10.317362,-3.788043,10.580000,-3.785000,-0.262638,-0.003043,-10.520706,9.727842,-0.579401,9.727842,-10.520706,0.010000,0.720000,-2,72,-2.433524,72.480061,-2.433524,72.480061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.995604,-19.766941,50.914851,63.390957,0.000000,0.000000,0.000000,0.000000,3.126304,4.021031,5.550983,1.387902,0.140167,0.013397,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.694336,proposed,0,-126.340000,54.885000,10.237785,-3.683150,10.480000,-3.675000,-0.242215,-0.008150,-10.947634,10.947634,-0.396432,10.947634,-10.947634,0.000000,0.710000,4,62,4.481379,62.429192,4.481379,62.429192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.356359,-20.492145,51.919687,63.721584,0.000000,0.000000,0.000000,0.000000,3.144491,4.062852,5.567163,1.393106,0.172728,0.014584,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.704332,proposed,0,-126.340000,54.885000,10.159608,-3.579866,10.380000,-3.555000,-0.220392,-0.024866,-11.069613,11.191592,-0.457422,11.191592,-11.069613,0.010000,0.670000,7,62,6.811423,61.633408,6.811423,61.633408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.910694,-20.934803,53.462436,63.311504,0.000000,0.000000,0.000000,0.000000,3.124124,4.105266,5.557765,1.393522,0.164259,0.015148,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.714256,proposed,0,-126.340000,54.885000,10.082902,-3.478126,10.290000,-3.445000,-0.207098,-0.033126,-10.520706,10.093779,-0.396432,10.093779,-10.520706,0.030000,0.620000,1,74,0.737943,73.837764,0.737943,73.837764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.378337,-21.407313,53.613748,63.245903,0.000000,0.000000,0.000000,0.000000,3.106374,4.096633,5.551301,1.387898,0.140342,0.013290,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.724341,proposed,0,-126.340000,54.885000,10.006038,-3.375605,10.190000,-3.335000,-0.183962,-0.040605,-8.934977,8.630029,-0.274453,8.630029,-8.934977,0.030000,0.660000,-12,81,-11.544389,81.320770,-11.544389,81.320770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.234137,-22.223323,53.695493,65.496676,0.000000,0.000000,0.000000,0.000000,3.138936,4.151805,5.567359,1.392654,0.176297,0.014477,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.734262,proposed,0,-126.340000,54.885000,9.931640,-3.275661,10.100000,-3.235000,-0.168360,-0.040661,-9.056956,8.934977,-0.396432,8.934977,-9.056956,0.010000,0.720000,-7,73,-6.897539,73.175364,-6.897539,73.175364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.274921,-23.051797,55.389411,69.039333,0.000000,0.000000,0.000000,0.000000,3.295583,4.297120,5.553861,1.386836,0.136384,0.013064,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.744260,proposed,0,-126.340000,54.885000,9.858025,-3.175911,10.020000,-3.135000,-0.161975,-0.040911,-8.447060,9.666852,-0.518412,9.666852,-8.447060,-0.020000,0.710000,-6,67,-6.481529,66.977034,-6.481529,66.977034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.255153,-23.463934,55.206872,68.035027,0.000000,0.000000,0.000000,0.000000,3.313806,4.292296,5.555368,1.387871,0.141118,0.013391,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.754353,proposed,0,-126.340000,54.885000,9.785198,-3.076216,9.930000,-3.035000,-0.144802,-0.041216,-8.630029,9.788831,0.274453,9.788831,-8.630029,-0.030000,0.680000,-1,68,-1.115196,67.791484,-1.115196,67.791484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.135508,-23.723037,55.840817,68.567586,0.000000,0.000000,0.000000,0.000000,3.369104,4.329776,5.555535,1.392173,0.162440,0.015241,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.764193,proposed,0,-126.340000,54.885000,9.715745,-2.980031,9.850000,-2.945000,-0.134255,-0.035031,-9.300914,8.752008,-0.213464,8.752008,-9.300914,-0.020000,0.670000,5,77,5.292522,77.281942,5.292522,77.281942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.592740,-23.958617,54.875542,66.740847,0.000000,0.000000,0.000000,0.000000,3.253326,4.248892,5.576194,1.453669,0.199108,0.017692,0.501952,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.774179,proposed,0,-126.340000,54.885000,9.646909,-2.883458,9.770000,-2.855000,-0.123091,-0.028458,-8.995966,7.898153,-0.213464,7.898153,-8.995966,-0.020000,0.670000,5,85,4.882358,84.700319,4.882358,84.700319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.721791,-24.382740,53.998578,65.435292,0.000000,0.000000,0.000000,0.000000,3.122787,4.172058,5.552230,1.720931,0.256419,0.042777,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.784184,proposed,0,-126.340000,54.885000,9.579670,-2.787759,9.690000,-2.775000,-0.110330,-0.012759,-8.630029,6.434403,-0.457422,6.434403,-8.630029,0.020000,0.750000,-2,90,-1.806522,90.354400,-1.806522,90.354400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.831921,-24.670988,54.932435,65.978586,0.000000,0.000000,0.000000,0.000000,3.155269,4.179344,5.560877,1.462220,0.213695,0.017809,0.503575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.794178,proposed,0,-126.340000,54.885000,9.514299,-2.693240,9.610000,-2.685000,-0.095701,-0.008240,-8.752008,8.142112,0.091484,8.142112,-8.752008,0.020000,0.910000,2,62,1.686160,61.834393,1.686160,61.834393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.855734,-25.191170,55.485188,68.026149,0.000000,0.000000,0.000000,0.000000,3.182548,4.287232,5.562971,1.737696,0.250995,0.035093,0.500778,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.804181,proposed,0,-126.340000,54.885000,9.450703,-2.599708,9.540000,-2.605000,-0.089297,0.005292,-8.203101,8.386070,0.274453,8.386070,-8.203101,0.020000,0.740000,-1,74,-0.742287,74.132800,-0.742287,74.132800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.803074,-24.324972,61.419440,68.518682,0.000000,0.000000,0.000000,0.000000,3.533890,4.361842,5.551113,1.444329,0.192347,0.016665,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.814181,proposed,0,-126.340000,54.885000,9.388982,-2.507261,9.470000,-2.515000,-0.081018,0.007739,-7.227268,7.349247,-0.579401,7.349247,-7.227268,0.020000,0.690000,-8,87,-7.565153,87.208853,-7.565153,87.208853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.704795,-24.322517,57.211298,68.249172,0.000000,0.000000,0.000000,0.000000,3.271478,4.279588,5.552470,1.421576,0.201431,0.013602,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.824201,proposed,0,-126.340000,54.885000,9.329020,-2.415683,9.400000,-2.445000,-0.070980,0.029317,-6.495393,6.617372,-0.030495,6.617372,-6.495393,0.020000,0.760000,-12,89,-12.398300,88.712741,-12.398300,88.712741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.341000,-24.487726,56.501701,69.938007,0.000000,0.000000,0.000000,0.000000,3.362534,4.314691,5.559436,1.402924,0.158725,0.012013,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.834263,proposed,0,-126.340000,54.885000,9.270695,-2.324752,9.340000,-2.375000,-0.069305,0.050248,-6.739351,5.763517,0.213464,5.763517,-6.739351,0.000000,0.790000,-7,94,-6.726632,94.180500,-6.726632,94.180500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.695689,-24.107874,56.968122,70.288673,0.000000,0.000000,0.000000,0.000000,3.449084,4.319989,5.551543,1.386382,0.162669,0.011816,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.844328,proposed,0,-126.340000,54.885000,9.214234,-2.234802,9.270000,-2.295000,-0.055766,0.060198,-7.166278,7.227268,0.335443,7.227268,-7.166278,-0.060000,0.860000,8,77,8.210134,76.521513,8.210134,76.521513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.411672,-24.201741,55.150349,69.419607,0.000000,0.000000,0.000000,0.000000,3.405802,4.298380,5.559223,1.399403,0.202951,0.014706,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.854288,proposed,0,-126.340000,54.885000,9.160184,-2.146741,9.210000,-2.215000,-0.049816,0.068259,-7.105289,8.264091,-0.396432,8.264091,-7.105289,-0.020000,0.830000,6,70,5.973837,70.014402,5.973837,70.014402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.182493,-23.793929,58.947816,69.176533,0.000000,0.000000,0.000000,0.000000,3.490298,4.369809,5.547124,1.399812,0.179031,0.014818,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.864331,proposed,0,-126.340000,54.885000,9.107483,-2.058870,9.150000,-2.135000,-0.042517,0.076130,-6.373413,7.349247,-0.579401,7.349247,-6.373413,0.040000,0.730000,-6,86,-6.484442,86.316509,-6.484442,86.316509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.099130,-23.287305,61.716202,71.497712,0.000000,0.000000,0.000000,0.000000,3.570816,4.462777,5.560259,1.404155,0.179908,0.016361,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.874314,proposed,0,-126.340000,54.885000,9.056835,-1.972396,9.090000,-2.055000,-0.033165,0.082604,-5.763517,6.373413,0.091484,6.373413,-5.763517,0.030000,0.760000,-9,92,-9.499229,92.463648,-9.499229,92.463648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.255262,-23.163668,59.450736,73.493721,0.000000,0.000000,0.000000,0.000000,3.523736,4.519899,5.556518,1.399388,0.190952,0.014465,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.884329,proposed,0,-126.340000,54.885000,9.007700,-1.886455,9.040000,-1.995000,-0.032300,0.108545,-5.702528,6.007476,0.396432,6.007476,-5.702528,0.010000,0.830000,-6,91,-6.350712,91.215523,-6.350712,91.215523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.558847,-22.683952,57.626356,72.225454,0.000000,0.000000,0.000000,0.000000,3.502857,4.440950,5.556587,1.399234,0.203507,0.014831,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.894331,proposed,0,-126.340000,54.885000,8.960230,-1.801380,8.990000,-1.925000,-0.029770,0.123620,-4.848673,6.556382,0.396432,6.556382,-4.848673,-0.020000,0.860000,-8,85,-7.755146,84.675650,-7.755146,84.675650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.143154,-22.126755,56.646684,71.200970,0.000000,0.000000,0.000000,0.000000,3.500575,4.407299,5.559224,1.400192,0.205381,0.014717,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.904333,proposed,0,-126.340000,54.885000,8.914280,-1.716998,8.940000,-1.845000,-0.025720,0.128002,-5.153621,7.654195,0.335443,7.654195,-5.153621,-0.020000,0.840000,-3,77,-3.104620,77.179751,-3.104620,77.179751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.087548,-21.502954,57.403672,71.671156,0.000000,0.000000,0.000000,0.000000,3.554658,4.449387,5.557655,1.398197,0.190510,0.014795,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.914280,proposed,0,-126.340000,54.885000,8.869992,-1.633691,8.900000,-1.775000,-0.030008,0.141309,-5.519559,7.776174,-0.274453,7.776174,-5.519559,-0.030000,0.820000,3,79,2.542146,78.616957,2.542146,78.616957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.760180,-20.830120,57.240220,70.512586,0.000000,0.000000,0.000000,0.000000,3.527750,4.410484,5.557051,1.402117,0.179445,0.013334,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.924333,proposed,0,-126.340000,54.885000,8.826562,-1.550044,8.850000,-1.695000,-0.023438,0.144956,-5.092632,6.678361,-0.091484,6.678361,-5.092632,0.000000,0.760000,-3,93,-3.062505,93.243290,-3.062505,93.243290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.971007,-20.300891,55.991649,68.808735,0.000000,0.000000,0.000000,0.000000,3.407972,4.306108,5.557723,1.400866,0.192522,0.015116,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.934327,proposed,0,-126.340000,54.885000,8.784598,-1.467346,8.810000,-1.635000,-0.025402,0.167654,-4.177788,5.397580,0.396432,5.397580,-4.177788,0.010000,0.810000,-12,102,-12.043314,101.819374,-12.043314,101.819374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.213219,-20.093995,55.404229,71.509950,0.000000,0.000000,0.000000,0.000000,3.472328,4.416894,5.557056,1.400663,0.215496,0.014021,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.944260,proposed,0,-126.340000,54.885000,8.743978,-1.385538,8.780000,-1.565000,-0.036022,0.179462,-3.750861,6.312424,0.457422,6.312424,-3.750861,-0.030000,0.910000,-11,87,-10.698584,86.704054,-10.698584,86.704054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.379524,-19.985584,55.442900,74.341238,0.000000,0.000000,0.000000,0.000000,3.613886,4.565351,5.556269,1.390243,0.198230,0.013097,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.954326,proposed,0,-126.340000,54.885000,8.703794,-1.302932,8.750000,-1.475000,-0.046206,0.172068,-3.567892,8.325081,0.701380,8.325081,-3.567892,-0.020000,0.860000,-13,73,-12.606948,73.230197,-12.606948,73.230197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.461988,-19.287265,57.787222,75.057492,0.000000,0.000000,0.000000,0.000000,3.705199,4.648001,5.557200,1.400739,0.190332,0.013839,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.964329,proposed,0,-126.340000,54.885000,8.664711,-1.221052,8.730000,-1.395000,-0.065289,0.173948,-3.323933,9.178935,0.274453,9.178935,-3.323933,-0.060000,0.770000,-10,74,-10.180734,74.007215,-10.180734,74.007215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.876189,-18.182544,58.115789,76.674205,0.000000,0.000000,0.000000,0.000000,3.933851,4.777351,5.557370,1.400062,0.176765,0.014158,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.974329,proposed,0,-126.340000,54.885000,8.626352,-1.139303,8.700000,-1.295000,-0.073648,0.155697,-3.872840,8.873987,-0.152474,8.873987,-3.872840,-0.060000,0.700000,-5,82,-5.344481,81.713360,-5.344481,81.713360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.216819,-17.575896,55.992496,76.093072,0.000000,0.000000,0.000000,0.000000,3.951171,4.758403,5.556485,1.401446,0.179401,0.014409,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.984328,proposed,0,-126.340000,54.885000,8.588571,-1.057576,8.660000,-1.215000,-0.071429,0.157424,-3.994819,7.715185,0.274453,7.715185,-3.994819,-0.030000,0.730000,-7,90,-7.457593,89.548626,-7.457593,89.548626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.102650,-17.385369,55.477448,75.271054,0.000000,0.000000,0.000000,0.000000,3.831274,4.679290,5.558635,1.400862,0.191137,0.014958,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.994328,proposed,0,-126.340000,54.885000,8.551231,-0.975770,8.640000,-1.135000,-0.088769,0.159230,-3.201954,6.922320,-0.152474,6.922320,-3.201954,-0.030000,0.780000,-16,92,-15.834262,92.329794,-15.834262,92.329794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.160775,-17.067440,56.496212,76.608820,0.000000,0.000000,0.000000,0.000000,3.831636,4.698836,5.557275,1.401241,0.201273,0.014259,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial6_tube-mpc.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,tube-mpc,0,-126.340000,54.885000,0.000000,0.000000,-0.090000,-1.105000,0.090000,1.105000,-4.909663,-42.601237,-1.677214,-42.601237,-4.909663,0.000000,-0.060000,45,107,62.400000,106.750000,62.400000,106.750000,-17.400000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.540909,73.738712,140.834408,180.454906,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561773,1.412092,0.438588,0.016282,0.500285,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010215,tube-mpc,0,-126.340000,54.885000,0.000048,0.000098,-0.140000,-1.605000,0.140048,1.605098,-3.628881,-55.653012,-0.945339,-55.653012,-3.628881,0.050000,0.260000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.795905,80.488362,134.443490,174.612615,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562745,1.390686,0.238353,0.014917,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020217,tube-mpc,0,-126.340000,54.885000,0.000209,0.000394,-0.150000,-2.175000,0.150209,2.175394,-0.396432,-58.580513,-1.372266,-58.580513,-0.396432,0.310000,0.710000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.105834,88.152545,132.169443,175.812454,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558193,1.390437,0.529344,0.016417,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030140,tube-mpc,0,-126.340000,54.885000,0.000513,0.000899,-0.130000,-2.725000,0.130513,2.725899,5.641538,-54.555199,-1.616224,-54.555199,5.641538,0.490000,0.920000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.598391,94.423072,133.542007,179.775457,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553919,1.372344,0.442839,0.014771,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040212,tube-mpc,0,-126.340000,54.885000,0.000998,0.001642,-0.050000,-3.195000,0.050998,3.196642,11.374561,-45.467748,-0.579401,-45.467748,11.374561,0.560000,0.980000,17,107,-16.163196,106.750000,-16.163196,106.750000,33.563196,0.000000,0.000000,64.000000,0.000000,0.000000,-54.373608,99.228536,137.464082,184.991841,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557878,1.390676,0.483959,0.014243,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050212,tube-mpc,0,-126.340000,54.885000,0.001687,0.002623,0.100000,-3.585000,-0.098313,3.587623,17.046594,-35.038526,-0.030495,-35.038526,17.046594,0.450000,0.980000,-28,107,-62.400000,106.750000,-62.400000,106.750000,34.800000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.569394,100.464396,143.326822,191.383247,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557577,1.391926,0.248961,0.015332,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060142,tube-mpc,0,-126.340000,54.885000,0.002602,0.003850,0.270000,-3.885000,-0.267398,3.888850,19.242219,-24.548315,0.640391,-24.548315,19.242219,0.120000,1.020000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.190442,100.245488,147.106425,194.870251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554839,1.375984,0.228696,0.014917,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070070,tube-mpc,0,-126.340000,54.885000,0.003775,0.005341,0.460000,-4.065000,-0.456225,4.070341,18.632323,-13.021280,1.433256,-13.021280,18.632323,0.000000,1.110000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.250974,98.461489,150.840312,196.789562,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598916,1.561242,0.447646,0.019478,0.500451,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080059,tube-mpc,0,-126.340000,54.885000,0.005242,0.007118,0.640000,-4.125000,-0.634758,4.132118,16.009771,-2.775027,0.823360,-2.775027,16.009771,-0.250000,1.020000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.813924,93.576265,160.594455,203.634185,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548268,1.699420,0.622677,0.036437,0.501062,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008418,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090071,tube-mpc,0,-126.340000,54.885000,0.007024,0.009188,0.770000,-4.095000,-0.762976,4.104188,9.910810,7.532216,0.762370,7.532216,9.910810,-0.450000,1.020000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.512291,83.926245,160.279071,198.577493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.614256,1.431257,0.591349,0.019089,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100094,tube-mpc,0,-126.340000,54.885000,0.009144,0.011560,0.830000,-3.965000,-0.820856,3.976560,3.201954,17.290552,0.579401,17.290552,3.201954,-0.530000,1.030000,-35,107,-35.007643,106.750000,-35.007643,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.340886,69.277524,155.033869,192.831472,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557799,1.737267,0.589252,0.033445,0.503479,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008431,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110089,tube-mpc,0,-126.340000,54.885000,0.011614,0.014231,0.820000,-3.735000,-0.808386,3.749231,-4.116798,26.256024,0.518412,26.256024,-4.116798,-0.490000,1.030000,10,107,28.398564,106.750000,28.398564,106.750000,-18.406207,0.000000,0.000000,64.000000,0.000000,0.000000,-24.078349,50.685808,146.063473,190.484476,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559492,1.559010,0.336848,0.020506,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120065,tube-mpc,0,-126.340000,54.885000,0.014452,0.017209,0.770000,-3.415000,-0.755548,3.432209,-9.605862,34.489620,0.762370,34.489620,-9.605862,-0.230000,1.010000,53,70,53.130043,70.392616,53.130043,70.392616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.538107,30.745279,134.949736,185.550395,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557213,1.457270,0.394719,0.015278,0.500531,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130146,tube-mpc,0,-126.340000,54.885000,0.017716,0.020541,0.670000,-3.015000,-0.652284,3.035541,-11.557530,41.503424,1.250287,41.503424,-11.557530,-0.010000,0.860000,57,25,57.102152,-12.065691,57.102152,-12.065691,0.000000,37.458306,0.000000,64.000000,0.000000,0.000000,-15.034009,12.344744,128.794692,185.649795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553036,1.393705,0.244444,0.013870,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140148,tube-mpc,0,-126.340000,54.885000,0.021362,0.024171,0.570000,-2.595000,-0.548638,2.619171,-11.191592,42.479258,0.518412,42.479258,-11.191592,0.130000,0.540000,47,-20,47.465219,-32.118738,47.465219,-32.118738,0.000000,12.511353,0.000000,64.000000,0.000000,0.000000,-4.541019,-4.763164,138.348935,196.018659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556216,1.385530,0.228468,0.012912,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150131,tube-mpc,0,-126.340000,54.885000,0.025418,0.028122,0.490000,-2.215000,-0.464582,2.243122,-7.715185,36.258318,0.457422,36.258318,-7.715185,0.350000,0.170000,2,14,-4.362681,14.471563,-4.362681,14.471563,6.827900,0.000000,0.000000,64.000000,0.000000,0.000000,8.556393,-17.537541,158.888124,208.600781,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558656,1.391787,0.180179,0.013209,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160106,tube-mpc,0,-126.340000,54.885000,0.029898,0.032399,0.440000,-1.935000,-0.410102,1.967399,-3.323933,22.108731,0.335443,22.108731,-3.323933,0.270000,0.100000,-33,59,-33.402640,106.750000,-33.402640,106.750000,0.000000,-47.278437,0.000000,64.000000,0.000000,0.000000,20.385885,-27.472242,167.330929,215.184011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548513,1.390416,0.182090,0.013338,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170151,tube-mpc,0,-126.340000,54.885000,0.034847,0.037042,0.430000,-1.785000,-0.395153,1.822042,-0.335443,8.812998,-0.213464,8.812998,-0.335443,0.050000,0.260000,-35,104,-34.650276,106.750000,-34.650276,106.750000,0.000000,-2.278437,0.000000,64.000000,0.000000,0.000000,28.679074,-31.660532,178.660919,225.638349,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550003,1.390686,0.168446,0.013201,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180165,tube-mpc,0,-126.340000,54.885000,0.040224,0.042005,0.440000,-1.735000,-0.399776,1.777005,0.945339,0.335443,0.213464,0.335443,0.945339,-0.020000,0.620000,-39,107,-39.235087,106.750000,-39.235087,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.776351,-28.035720,190.046974,235.663231,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549279,1.411353,0.276813,0.016456,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190212,tube-mpc,0,-126.340000,54.885000,0.046066,0.047321,0.460000,-1.725000,-0.413934,1.772321,0.335443,-0.884349,0.335443,-0.884349,0.335443,-0.130000,0.880000,-22,107,-22.258503,106.750000,-22.258503,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.719880,-17.616918,189.049866,231.544633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557979,1.404192,0.287737,0.014281,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200215,tube-mpc,0,-126.340000,54.885000,0.052328,0.052950,0.460000,-1.725000,-0.407672,1.777950,-1.433256,1.067318,0.701380,1.067318,-1.433256,-0.240000,0.990000,9,107,9.110193,106.750000,9.110193,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.077943,-6.679223,181.492482,229.101964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558465,1.403934,0.247143,0.014792,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210152,tube-mpc,0,-126.340000,54.885000,0.058985,0.058870,0.440000,-1.695000,-0.381015,1.753870,-3.445913,4.970653,-0.274453,4.970653,-3.445913,-0.120000,0.990000,17,107,16.502867,106.750000,16.502867,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.526653,1.367698,174.283711,225.207506,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552596,1.395293,0.232025,0.013980,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220146,tube-mpc,0,-126.340000,54.885000,0.066114,0.065153,0.420000,-1.625000,-0.353886,1.690153,-3.323933,8.752008,-0.762370,8.752008,-3.323933,-0.030000,1.000000,8,107,8.189939,106.750000,8.189939,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.219949,4.933466,172.621568,224.294234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556199,1.394173,0.317598,0.014058,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230213,tube-mpc,0,-126.340000,54.885000,0.073728,0.071812,0.400000,-1.505000,-0.326272,1.576812,-2.836017,12.289405,0.396432,12.289405,-2.836017,0.000000,1.030000,4,78,3.731544,77.957277,3.731544,77.957277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.469027,2.342160,168.462283,224.104093,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557412,1.406640,0.343881,0.015636,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240165,tube-mpc,0,-126.340000,54.885000,0.081672,0.078718,0.380000,-1.355000,-0.298328,1.433718,-1.128308,16.497687,0.884349,16.497687,-1.128308,0.020000,0.910000,-9,40,-9.151121,39.621565,-9.151121,39.621565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.071603,-4.887510,165.437424,222.663979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549000,1.409217,0.189570,0.014382,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250220,tube-mpc,0,-126.340000,54.885000,0.090106,0.086016,0.380000,-1.185000,-0.289894,1.271016,-0.762370,17.595500,0.884349,17.595500,-0.762370,0.000000,0.640000,-8,38,-8.227173,38.330967,-8.227173,38.330967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.008802,-13.983926,167.463684,224.220967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556948,1.410965,0.175259,0.016578,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260215,tube-mpc,0,-126.340000,54.885000,0.098880,0.093586,0.380000,-1.045000,-0.281120,1.138586,0.762370,13.326228,-0.091484,13.326228,0.762370,-0.010000,0.480000,-20,75,-19.880891,75.444746,-19.880891,75.444746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.885987,-23.490402,167.343839,225.426451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557307,1.420630,0.190615,0.016908,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270149,tube-mpc,0,-126.340000,54.885000,0.107968,0.101416,0.390000,-0.945000,-0.282032,1.046416,0.701380,6.983309,-0.640391,6.983309,0.701380,-0.040000,0.550000,-18,107,-18.035394,106.750000,-18.035394,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.390565,-30.908435,165.224131,222.169806,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555138,1.401588,0.176034,0.014873,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280222,tube-mpc,0,-126.340000,54.885000,0.117540,0.109661,0.400000,-0.895000,-0.282460,1.004661,0.579401,3.140965,0.152474,3.140965,0.579401,-0.100000,0.760000,-10,107,-10.489103,106.750000,-10.489103,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.238951,-33.439823,168.482939,223.629875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567585,1.425696,0.265503,0.015375,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290220,tube-mpc,0,-126.340000,54.885000,0.127371,0.118144,0.410000,-0.845000,-0.282629,0.963144,-0.518412,5.275601,0.762370,5.275601,-0.518412,-0.100000,0.940000,0,87,0.018361,87.374024,0.018361,87.374024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.015852,-32.474175,170.982016,224.088793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556831,1.413255,0.226532,0.014608,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300150,tube-mpc,0,-126.340000,54.885000,0.137439,0.126857,0.410000,-0.775000,-0.272561,0.901857,-0.945339,8.447060,0.884349,8.447060,-0.945339,-0.060000,0.910000,1,58,1.457771,57.695120,1.457771,57.695120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.896412,-31.416049,167.145474,219.249258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555097,1.403887,0.167256,0.014414,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310215,tube-mpc,0,-126.340000,54.885000,0.147924,0.135973,0.400000,-0.685000,-0.252076,0.820973,-1.372266,9.483883,0.030495,9.483883,-1.372266,-0.040000,0.740000,5,56,5.453006,55.930078,5.453006,55.930078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.446955,-31.392178,166.839523,217.408947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557759,1.466420,0.175324,0.016964,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320207,tube-mpc,0,-126.340000,54.885000,0.158586,0.145303,0.400000,-0.595000,-0.241414,0.740303,-1.128308,8.569039,-0.274453,8.569039,-1.128308,-0.020000,0.610000,2,68,2.136779,67.857742,2.136779,67.857742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.130989,-33.523041,167.681986,219.172997,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556578,1.415920,0.177687,0.014667,0.500422,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330140,tube-mpc,0,-126.340000,54.885000,0.169403,0.154844,0.390000,-0.525000,-0.220597,0.679844,-0.396432,4.909663,0.030495,4.909663,-0.396432,0.010000,0.630000,-7,91,-7.487867,91.013688,-7.487867,91.013688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.671881,-35.028191,172.203213,221.042215,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551533,1.405411,0.150279,0.014979,0.500507,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340216,tube-mpc,0,-126.340000,54.885000,0.180569,0.164788,0.400000,-0.495000,-0.219431,0.659788,-0.213464,2.043152,0.457422,2.043152,-0.213464,-0.020000,0.720000,-7,106,-6.707141,105.818751,-6.707141,105.818751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.673571,-33.981195,173.215079,217.992013,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556307,1.419240,0.240528,0.015824,0.500273,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350147,tube-mpc,0,-126.340000,54.885000,0.191731,0.174844,0.400000,-0.455000,-0.208269,0.629844,0.518412,2.714037,0.518412,2.714037,0.518412,-0.050000,0.880000,-8,84,-8.152489,83.823023,-8.152489,83.823023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.747874,-30.864079,170.149080,213.597557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557890,1.407320,0.216510,0.014940,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360156,tube-mpc,0,-126.340000,54.885000,0.203103,0.185227,0.410000,-0.415000,-0.206897,0.600227,0.030495,5.153621,-0.274453,5.153621,0.030495,-0.040000,0.870000,-4,61,-4.336204,61.139940,-4.336204,61.139940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.332069,-27.187559,164.433781,206.944184,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553389,1.417433,0.153602,0.015738,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370216,tube-mpc,0,-126.340000,54.885000,0.214624,0.195907,0.410000,-0.355000,-0.195376,0.550907,-0.518412,6.617372,-0.030495,6.617372,-0.518412,-0.040000,0.810000,2,49,2.282359,49.139089,2.282359,49.139089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.416288,-25.516958,153.766085,198.263451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559172,1.420796,0.175537,0.015290,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380219,tube-mpc,0,-126.340000,54.885000,0.226131,0.206762,0.420000,-0.295000,-0.193869,0.501762,-0.274453,5.397580,-0.152474,5.397580,-0.274453,-0.030000,0.660000,-1,68,-0.751761,67.767518,-0.751761,67.767518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.827358,-25.193240,145.732285,192.280717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557162,1.419208,0.176242,0.017425,0.502707,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390143,tube-mpc,0,-126.340000,54.885000,0.237565,0.217758,0.430000,-0.265000,-0.192435,0.482758,-0.518412,1.067318,0.213464,1.067318,-0.518412,-0.020000,0.610000,-1,107,-1.448777,106.749678,-1.448777,106.749678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.862045,-24.731503,139.340259,187.227789,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555945,1.410474,0.190663,0.014797,0.500184,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400143,tube-mpc,0,-126.340000,54.885000,0.249066,0.229060,0.430000,-0.265000,-0.180934,0.494060,-0.152474,-1.250287,0.579401,-1.250287,-0.152474,-0.010000,0.790000,-6,107,-6.229053,106.750000,-6.229053,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.554227,-23.125189,129.830279,176.268995,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562531,1.410195,0.212109,0.013275,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410215,tube-mpc,0,-126.340000,54.885000,0.260592,0.240660,0.430000,-0.255000,-0.169408,0.495660,0.030495,0.518412,0.457422,0.518412,0.030495,-0.020000,0.960000,-6,83,-5.753304,83.310261,-5.753304,83.310261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.253501,-19.852444,127.304625,172.521941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557052,1.419328,0.238206,0.014096,0.500255,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420153,tube-mpc,0,-126.340000,54.885000,0.271871,0.252315,0.430000,-0.225000,-0.158129,0.477315,-0.640391,3.872840,0.030495,3.872840,-0.640391,-0.020000,0.890000,2,60,2.124970,59.656686,2.124970,59.656686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.423870,-17.354254,122.781495,164.562882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.048691,1.465737,0.216706,0.020997,0.502397,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008264,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430058,tube-mpc,0,-126.340000,54.885000,0.282986,0.264133,0.430000,-0.175000,-0.147014,0.439133,-0.762370,6.922320,0.152474,6.922320,-0.762370,-0.010000,0.710000,4,47,4.485695,46.603085,4.485695,46.603085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.862684,-18.513229,115.878912,156.541093,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547492,1.454483,0.226813,0.019680,0.500668,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440428,tube-mpc,0,-126.340000,54.885000,0.294445,0.276715,0.430000,-0.115000,-0.135555,0.391715,-0.945339,4.421746,0.091484,4.421746,-0.945339,0.000000,0.560000,5,76,5.137427,75.860417,5.137427,75.860417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.628589,-21.299920,103.441769,143.439354,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577729,1.549966,0.202535,0.020173,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450058,tube-mpc,0,-126.340000,54.885000,0.304893,0.288586,0.430000,-0.085000,-0.125107,0.373586,-0.274453,1.616224,0.030495,1.616224,-0.274453,0.000000,0.580000,-1,97,-0.985881,96.940782,-0.985881,96.940782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.220220,-25.551537,67.664029,102.506460,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549677,1.770150,0.278811,0.039403,0.500943,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460067,tube-mpc,0,-126.340000,54.885000,0.315520,0.301113,0.430000,-0.075000,-0.114480,0.376113,-0.030495,-0.640391,0.152474,-0.640391,-0.030495,0.010000,0.790000,-5,98,-5.346905,97.671113,-5.346905,97.671113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.416548,-29.240703,49.148633,77.145716,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581470,1.518766,0.272352,0.020138,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470093,tube-mpc,0,-126.340000,54.885000,0.325896,0.313850,0.440000,-0.075000,-0.114104,0.388850,-0.457422,0.152474,0.457422,0.152474,-0.457422,0.010000,0.880000,-2,84,-2.214937,84.455468,-2.214937,84.455468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.149638,-30.851975,48.129926,72.807446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555640,1.595168,0.254646,0.015667,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480138,tube-mpc,0,-126.340000,54.885000,0.335986,0.326794,0.440000,-0.055000,-0.104014,0.381794,-0.030495,2.592058,0.213464,2.592058,-0.030495,0.000000,0.870000,-3,64,-3.118401,64.222196,-3.118401,64.222196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.572864,-31.905857,49.507232,70.439087,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556595,1.414914,0.168747,0.013923,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490137,tube-mpc,0,-126.340000,54.885000,0.345700,0.339862,0.450000,-0.015000,-0.104300,0.354862,-0.396432,3.994819,-0.335443,3.994819,-0.396432,-0.010000,0.750000,2,60,1.553976,60.413252,1.553976,60.413252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.124844,-32.026850,50.871694,69.044774,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556729,1.415031,0.169311,0.013438,0.500148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500151,tube-mpc,0,-126.340000,54.885000,0.355067,0.353127,0.450000,0.015000,-0.094933,0.338127,-0.579401,3.567892,0.030495,3.567892,-0.579401,0.000000,0.620000,3,74,2.620424,74.273465,2.620424,74.273465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.655453,-31.900033,49.686268,66.550087,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552614,1.421258,0.146027,0.013967,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510149,tube-mpc,0,-126.340000,54.885000,0.364034,0.366550,0.450000,0.045000,-0.085966,0.321550,-0.884349,1.128308,0.274453,1.128308,-0.884349,0.000000,0.630000,5,93,4.827820,92.739189,4.827820,92.739189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.831106,-32.075770,45.324045,63.770895,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551958,1.407273,0.147657,0.012979,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520233,tube-mpc,0,-126.340000,54.885000,0.372664,0.380265,0.450000,0.055000,-0.077336,0.325265,0.213464,-0.152474,0.091484,-0.152474,0.213464,0.020000,0.790000,-8,90,-7.611431,89.909433,-7.611431,89.909433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.361526,-33.478120,44.404322,66.112076,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571550,1.416012,0.216526,0.015748,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530145,tube-mpc,0,-126.340000,54.885000,0.380720,0.393919,0.450000,0.055000,-0.069280,0.338919,-0.335443,0.274453,0.213464,0.274453,-0.335443,0.010000,0.800000,-2,87,-1.969352,86.961156,-1.969352,86.961156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.197662,-34.443326,42.131798,64.731160,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554404,1.403926,0.165444,0.015230,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540216,tube-mpc,0,-126.340000,54.885000,0.388453,0.407969,0.460000,0.085000,-0.071547,0.322969,-0.701380,2.531068,-0.152474,2.531068,-0.701380,0.000000,0.840000,3,63,2.795466,63.472392,2.795466,63.472392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.756519,-35.846723,40.522853,60.807701,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558517,1.414531,0.190118,0.015339,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550216,tube-mpc,0,-126.340000,54.885000,0.395666,0.422096,0.460000,0.115000,-0.064334,0.307096,-0.213464,3.811850,-0.152474,3.811850,-0.213464,0.000000,0.740000,0,60,-0.370193,59.555733,-0.370193,59.555733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.653265,-35.360937,43.592732,59.522429,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558862,1.414210,0.178341,0.016546,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560213,tube-mpc,0,-126.340000,54.885000,0.402398,0.436393,0.460000,0.155000,-0.057602,0.281393,-0.701380,3.018985,0.640391,3.018985,-0.701380,0.000000,0.640000,4,73,3.730117,72.877526,3.730117,72.877526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.275963,-34.504825,40.958922,57.172768,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557632,1.412453,0.180803,0.014231,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570216,tube-mpc,0,-126.340000,54.885000,0.408648,0.450875,0.460000,0.175000,-0.051352,0.275875,-0.213464,0.579401,0.091484,0.579401,-0.213464,0.010000,0.650000,-2,92,-2.322595,92.232347,-2.322595,92.232347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.936481,-33.602685,38.372419,53.945477,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558759,1.413175,0.193154,0.015304,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580220,tube-mpc,0,-126.340000,54.885000,0.414405,0.465537,0.460000,0.175000,-0.045595,0.290537,-0.518412,-0.945339,0.091484,-0.945339,-0.518412,0.010000,0.740000,-1,99,-0.725930,99.147658,-0.725930,99.147658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.918353,-33.922590,37.353337,56.861052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558216,1.413511,0.230866,0.016824,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590211,tube-mpc,0,-126.340000,54.885000,0.419659,0.480358,0.460000,0.175000,-0.040341,0.305358,-0.396432,0.213464,0.030495,0.213464,-0.396432,0.000000,0.860000,0,81,-0.279061,80.667559,-0.279061,80.667559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.846421,-34.986782,38.842841,58.908665,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558438,1.411430,0.230471,0.015410,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600210,tube-mpc,0,-126.340000,54.885000,0.424423,0.495374,0.460000,0.205000,-0.035577,0.290374,-0.457422,3.201954,0.213464,3.201954,-0.457422,0.000000,0.840000,1,56,1.298108,55.921363,1.298108,55.921363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.508157,-35.356960,40.851637,58.658208,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557539,1.421549,0.171999,0.016803,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610212,tube-mpc,0,-126.340000,54.885000,0.428698,0.510576,0.460000,0.235000,-0.031302,0.275576,-0.396432,4.482736,0.091484,4.482736,-0.396432,0.000000,0.690000,2,57,1.547621,56.707559,1.547621,56.707559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.974055,-34.048960,45.543027,60.034414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557640,1.408772,0.164516,0.015003,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620216,tube-mpc,0,-126.340000,54.885000,0.432491,0.525966,0.460000,0.275000,-0.027509,0.250966,-0.640391,2.836017,0.274453,2.836017,-0.640391,0.000000,0.590000,3,77,3.279764,77.337128,3.279764,77.337128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.065695,-32.361602,44.011384,58.173181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558538,1.406494,0.178385,0.014720,0.501351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630144,tube-mpc,0,-126.340000,54.885000,0.435790,0.541426,0.460000,0.285000,-0.024210,0.256426,0.030495,-1.067318,-0.030495,-1.067318,0.030495,0.020000,0.650000,-7,105,-6.533138,105.470071,-6.533138,105.470071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.138556,-31.088560,42.566682,58.439415,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556900,1.393033,0.187510,0.014719,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640212,tube-mpc,0,-126.340000,54.885000,0.438680,0.557294,0.460000,0.275000,-0.021320,0.282294,-0.823360,-1.250287,-0.152474,-1.250287,-0.823360,0.010000,0.780000,1,99,1.126912,99.404915,1.126912,99.404915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.052959,-32.340451,43.497798,67.057957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558235,1.405316,0.306038,0.015198,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650213,tube-mpc,0,-126.340000,54.885000,0.441114,0.573251,0.460000,0.285000,-0.018886,0.288251,-0.640391,1.433256,0.457422,1.433256,-0.640391,0.010000,0.880000,1,69,0.583373,68.752520,0.583373,68.752520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.005606,-33.762175,45.595991,68.179106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558307,1.405400,0.257243,0.014764,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660209,tube-mpc,0,-126.340000,54.885000,0.443138,0.589394,0.460000,0.325000,-0.016862,0.264394,-0.457422,5.031642,0.884349,5.031642,-0.457422,0.010000,0.780000,0,45,0.314156,44.844326,0.314156,44.844326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.737614,-33.737619,50.014439,68.888210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557451,1.403584,0.176392,0.016219,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670215,tube-mpc,0,-126.340000,54.885000,0.444781,0.605751,0.460000,0.375000,-0.015219,0.230751,-0.640391,5.092632,-0.518412,5.092632,-0.640391,0.000000,0.610000,4,56,3.503094,55.761383,3.503094,55.761383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.235073,-31.786781,53.599338,69.146455,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558028,1.402228,0.175403,0.014849,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680214,tube-mpc,0,-126.340000,54.885000,0.446072,0.622294,0.460000,0.405000,-0.013928,0.217294,-0.457422,1.555235,-0.457422,1.555235,-0.457422,0.010000,0.520000,0,92,-0.234983,92.448317,-0.234983,92.448317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.315917,-29.032924,50.904541,65.750941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558505,1.403580,0.191691,0.015737,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690215,tube-mpc,0,-126.340000,54.885000,0.447048,0.639041,0.460000,0.405000,-0.012952,0.234041,-0.213464,-1.738204,-0.213464,-1.738204,-0.213464,0.020000,0.730000,-5,104,-5.432719,103.868119,-5.432719,103.868119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.590402,-28.792359,48.724669,70.875312,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557926,1.402462,0.229162,0.015668,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700215,tube-mpc,0,-126.340000,54.885000,0.447748,0.655988,0.460000,0.405000,-0.012252,0.250988,-0.396432,-1.128308,0.396432,-1.128308,-0.396432,0.010000,0.940000,-3,82,-3.095934,82.132947,-3.095934,82.132947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.027221,-29.724132,50.455612,75.164267,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559223,1.401843,0.250854,0.015203,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710211,tube-mpc,0,-126.340000,54.885000,0.448214,0.673131,0.460000,0.415000,-0.011786,0.258131,-0.518412,1.555235,0.396432,1.555235,-0.518412,0.000000,0.950000,0,59,0.291598,59.057572,0.291598,59.057572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.730514,-29.593901,52.121455,72.048995,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557433,1.402102,0.178565,0.015571,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720214,tube-mpc,0,-126.340000,54.885000,0.448493,0.690487,0.460000,0.445000,-0.011507,0.245487,-0.762370,3.872840,-0.030495,3.872840,-0.762370,0.000000,0.740000,4,57,3.888690,57.225776,3.888690,57.225776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.396310,-28.581830,52.735380,67.897506,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557850,1.407212,0.164325,0.015412,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730142,tube-mpc,0,-126.340000,54.885000,0.448635,0.707915,0.460000,0.485000,-0.011365,0.222915,-0.579401,2.714037,-0.518412,2.714037,-0.579401,0.000000,0.610000,3,77,2.551118,76.603925,2.551118,76.603925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.123980,-27.436054,48.956553,62.356269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553113,1.389980,0.142316,0.015449,0.500157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740209,tube-mpc,0,-126.340000,54.885000,0.448693,0.725787,0.460000,0.495000,-0.011307,0.230787,-0.945339,0.274453,-0.762370,0.274453,-0.945339,0.010000,0.650000,4,95,3.638730,94.945524,3.638730,94.945524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.231507,-27.450076,42.352182,58.797235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557525,1.402196,0.204670,0.015617,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750221,tube-mpc,0,-126.340000,54.885000,0.448723,0.743762,0.460000,0.505000,-0.011277,0.238762,-0.396432,0.091484,0.945339,0.091484,-0.396432,0.030000,0.790000,-4,85,-3.718391,85.480206,-3.718391,85.480206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.188765,-28.820379,40.608773,60.339965,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558032,1.400023,0.219209,0.014818,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760142,tube-mpc,0,-126.340000,54.885000,0.448783,0.761769,0.460000,0.515000,-0.011217,0.246769,-0.457422,1.189297,0.335443,1.189297,-0.457422,0.020000,0.830000,-2,73,-1.708355,73.337066,-1.708355,73.337066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.781317,-29.725900,39.452382,58.427967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560312,1.387257,0.157864,0.015044,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770215,tube-mpc,0,-126.340000,54.885000,0.448938,0.780244,0.460000,0.545000,-0.011062,0.235244,-0.457422,3.079975,-0.091484,3.079975,-0.457422,0.010000,0.770000,1,62,0.898470,61.885299,0.898470,61.885299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.826352,-30.130157,38.914368,54.406387,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559690,1.467643,0.192953,0.022905,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780100,tube-mpc,0,-126.340000,54.885000,0.449245,0.798560,0.460000,0.575000,-0.010755,0.223560,-0.518412,2.714037,-0.274453,2.714037,-0.518412,0.020000,0.690000,1,71,0.848547,70.695879,0.848547,70.695879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.682090,-29.320615,38.607683,50.816577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557115,1.437357,0.218621,0.021052,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790144,tube-mpc,0,-126.340000,54.885000,0.449781,0.817355,0.460000,0.605000,-0.010219,0.212355,-0.945339,2.104141,-0.152474,2.104141,-0.945339,0.000000,0.660000,8,78,7.617327,78.147519,7.617327,78.147519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.871584,-29.195845,34.313993,47.948864,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558054,1.405825,0.168330,0.014906,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800147,tube-mpc,0,-126.340000,54.885000,0.450608,0.836250,0.470000,0.615000,-0.019392,0.221250,0.152474,0.762370,-0.030495,0.762370,0.152474,0.020000,0.720000,-5,85,-4.835592,84.838254,-4.835592,84.838254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.597243,-29.086877,34.463263,47.448242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552407,1.388423,0.160538,0.013523,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810143,tube-mpc,0,-126.340000,54.885000,0.451797,0.855299,0.470000,0.625000,-0.018203,0.230299,0.152474,0.823360,0.091484,0.823360,0.152474,0.020000,0.760000,-5,82,-4.796490,82.086370,-4.796490,82.086370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.889245,-29.982574,33.396275,51.035666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550682,1.389202,0.154227,0.014024,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820212,tube-mpc,0,-126.340000,54.885000,0.453436,0.874647,0.470000,0.645000,-0.016564,0.229647,-1.006328,0.945339,-0.030495,0.945339,-1.006328,0.010000,0.790000,7,78,7.473659,78.479687,7.473659,78.479687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.936572,-30.423836,31.296812,46.645938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559605,1.396069,0.185573,0.015976,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830216,tube-mpc,0,-126.340000,54.885000,0.455575,0.894020,0.470000,0.655000,-0.014425,0.239020,-0.579401,2.592058,-0.274453,2.592058,-0.579401,-0.020000,0.780000,10,67,10.009723,66.737381,10.009723,66.737381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.004961,-30.654185,33.581334,46.139602,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558294,1.393569,0.165331,0.014250,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840149,tube-mpc,0,-126.340000,54.885000,0.458278,0.913393,0.470000,0.685000,-0.011722,0.228393,-0.274453,2.714037,-0.030495,2.714037,-0.274453,0.030000,0.710000,2,71,2.453625,70.559857,2.453625,70.559857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.575449,-29.922701,36.412715,46.700402,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555150,1.388434,0.142170,0.014920,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850213,tube-mpc,0,-126.340000,54.885000,0.461679,0.933145,0.470000,0.715000,-0.008321,0.218145,-1.189297,1.433256,-0.884349,1.433256,-1.189297,0.030000,0.690000,11,82,10.924226,82.368573,10.924226,82.368573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.411817,-29.783740,33.731777,45.165675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558505,1.394973,0.185742,0.015597,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860214,tube-mpc,0,-126.340000,54.885000,0.465796,0.952882,0.470000,0.725000,-0.004204,0.227882,-0.701380,0.762370,0.030495,0.762370,-0.701380,0.050000,0.730000,6,86,5.790113,85.736778,5.790113,85.736778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.615435,-29.918480,34.479776,45.895950,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558640,1.400208,0.186213,0.017370,0.502385,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870219,tube-mpc,0,-126.340000,54.885000,0.470726,0.972722,0.480000,0.755000,-0.009274,0.217722,-0.030495,1.494245,0.030495,1.494245,-0.030495,0.050000,0.790000,1,73,0.582976,73.466212,0.582976,73.466212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.101037,-30.760088,33.875622,47.587393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559014,1.397829,0.187796,0.014498,0.500549,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880218,tube-mpc,0,-126.340000,54.885000,0.476539,0.992625,0.490000,0.775000,-0.013461,0.217625,0.213464,1.921172,-0.091484,1.921172,0.213464,0.040000,0.750000,1,73,0.595562,73.002327,0.595562,73.002327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.697476,-30.646798,34.286322,45.549276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557497,1.398999,0.173375,0.015318,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890154,tube-mpc,0,-126.340000,54.885000,0.483267,1.012461,0.500000,0.795000,-0.016733,0.217461,0.335443,2.957996,-0.701380,2.957996,0.335443,0.050000,0.720000,0,67,-0.287365,67.248082,-0.287365,67.248082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.828660,-30.910428,31.576072,43.928501,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550943,1.388702,0.139476,0.015321,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900217,tube-mpc,0,-126.340000,54.885000,0.491123,1.032589,0.510000,0.825000,-0.018877,0.207589,0.030495,1.738204,0.213464,1.738204,0.030495,0.040000,0.690000,5,79,4.513479,78.780462,4.513479,78.780462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.906241,-30.057792,31.998007,42.331845,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568331,1.395012,0.172386,0.016532,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910219,tube-mpc,0,-126.340000,54.885000,0.500042,1.052607,0.520000,0.845000,-0.019958,0.207607,0.152474,0.884349,0.640391,0.884349,0.152474,0.030000,0.710000,6,85,6.114905,84.516174,6.114905,84.516174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.061424,-29.763859,31.123452,42.885916,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557163,1.395054,0.186243,0.015315,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920213,tube-mpc,0,-126.340000,54.885000,0.510133,1.072604,0.530000,0.865000,-0.019867,0.207604,0.396432,0.518412,0.335443,0.518412,0.396432,0.050000,0.770000,3,82,2.852119,82.206925,2.852119,82.206925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.519318,-29.881049,32.235540,44.656709,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558492,1.394562,0.186419,0.014615,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930212,tube-mpc,0,-126.340000,54.885000,0.521478,1.092577,0.540000,0.875000,-0.018522,0.217577,0.457422,1.677214,0.213464,1.677214,0.457422,0.040000,0.790000,6,72,5.522342,71.648742,5.522342,71.648742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.106582,-30.251443,32.307415,45.011232,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558099,1.393752,0.186740,0.014670,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940212,tube-mpc,0,-126.340000,54.885000,0.534139,1.112495,0.550000,0.905000,-0.015861,0.207495,0.518412,2.470079,0.030495,2.470079,0.518412,0.040000,0.730000,7,69,7.489952,69.033132,7.489952,69.033132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.462338,-29.806095,34.669666,44.358866,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558922,1.393285,0.172986,0.014191,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950206,tube-mpc,0,-126.340000,54.885000,0.548174,1.132314,0.560000,0.935000,-0.011826,0.197314,0.335443,2.775027,-0.152474,2.775027,0.335443,0.050000,0.680000,10,70,10.232620,69.906571,10.232620,69.906571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.911985,-29.237662,35.268626,44.124889,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556850,1.392035,0.173030,0.014581,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960155,tube-mpc,0,-126.340000,54.885000,0.563576,1.151928,0.560000,0.955000,0.003576,0.196928,0.030495,1.921172,0.091484,1.921172,0.030495,0.070000,0.680000,13,77,13.350391,76.750174,13.350391,76.750174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.355482,-28.379483,37.161155,44.300867,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552303,1.388988,0.139894,0.015555,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970143,tube-mpc,0,-126.340000,54.885000,0.580535,1.171475,0.570000,0.975000,0.010535,0.196475,-0.213464,0.579401,0.030495,0.579401,-0.213464,0.100000,0.720000,14,84,13.724719,84.168415,13.724719,84.168415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.930375,-27.599267,38.465114,44.968491,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555373,1.384668,0.150181,0.013860,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980213,tube-mpc,0,-126.340000,54.885000,0.599207,1.191003,0.580000,0.985000,0.019207,0.206003,0.274453,0.884349,-0.152474,0.884349,0.274453,0.110000,0.740000,11,81,10.981968,80.821991,10.981968,80.821991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.508244,-27.620471,38.538203,46.872291,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558262,1.392674,0.188069,0.016179,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990147,tube-mpc,0,-126.340000,54.885000,0.619228,1.210060,0.590000,0.995000,0.029228,0.215060,0.396432,1.799193,0.213464,1.799193,0.396432,0.120000,0.780000,12,70,11.527958,70.053151,11.527958,70.053151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.618809,-27.854256,39.245324,46.997005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554810,1.385200,0.136589,0.014738,0.500146,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000208,tube-mpc,0,-126.340000,54.885000,0.641173,1.229112,0.610000,1.015000,0.031173,0.214112,1.189297,2.043152,0.213464,2.043152,1.189297,0.120000,0.720000,7,72,7.074208,72.447874,7.074208,72.447874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.029576,-27.309170,42.078083,46.735597,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557932,1.390874,0.171694,0.014193,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010215,tube-mpc,0,-126.340000,54.885000,0.664710,1.247782,0.620000,1.035000,0.044710,0.212782,1.311276,1.677214,0.030495,1.677214,1.311276,0.110000,0.790000,10,69,10.034982,68.670891,10.034982,68.670891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.419293,-27.473154,37.234098,44.647292,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556590,1.392518,0.172309,0.014202,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020213,tube-mpc,0,-126.340000,54.885000,0.689971,1.266119,0.650000,1.045000,0.039971,0.221119,1.677214,0.396432,-0.091484,0.396432,1.677214,0.100000,0.780000,10,80,9.532100,80.175414,9.532100,80.175414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.432858,-26.879541,37.430042,43.031777,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557859,1.391559,0.185289,0.014766,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030216,tube-mpc,0,-126.340000,54.885000,0.717021,1.284111,0.670000,1.055000,0.047021,0.229111,2.226120,-0.030495,0.091484,-0.030495,2.226120,0.110000,0.730000,6,89,6.103337,89.107855,6.103337,89.107855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.382622,-27.181763,34.804670,44.655223,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559161,1.391158,0.187296,0.014193,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040217,tube-mpc,0,-126.340000,54.885000,0.745877,1.301708,0.690000,1.055000,0.055877,0.246708,1.250287,-0.030495,0.152474,-0.030495,1.250287,0.100000,0.790000,18,85,18.378671,85.437921,18.378671,85.437921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.506359,-28.221653,32.747437,45.227887,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556461,1.390785,0.210595,0.014427,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050140,tube-mpc,0,-126.340000,54.885000,0.776326,1.318744,0.710000,1.065000,0.066326,0.253744,1.494245,1.128308,0.030495,1.128308,1.494245,0.120000,0.810000,18,74,17.746510,74.022805,17.746510,74.022805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.467485,-28.786216,39.788092,49.129029,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553669,1.388838,0.151566,0.013800,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060149,tube-mpc,0,-126.340000,54.885000,0.808888,1.335458,0.720000,1.095000,0.088888,0.240458,1.128308,3.079975,-0.091484,3.079975,1.128308,0.160000,0.780000,21,58,20.564121,58.438279,20.564121,58.438279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.842716,-29.179979,43.776991,50.503614,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554544,1.385351,0.143095,0.016457,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070220,tube-mpc,0,-126.340000,54.885000,0.843541,1.351761,0.740000,1.125000,0.103541,0.226761,0.823360,3.262944,-0.030495,3.262944,0.823360,0.190000,0.680000,23,63,23.194863,63.396734,23.194863,63.396734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.648377,-28.143811,50.218925,52.653513,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556126,1.390676,0.172059,0.014319,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080220,tube-mpc,0,-126.340000,54.885000,0.879843,1.367398,0.750000,1.145000,0.129843,0.222398,1.738204,1.128308,-0.640391,1.128308,1.738204,0.220000,0.630000,15,84,15.394787,84.485824,15.394787,84.485824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.348610,-26.904410,52.149416,54.386198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556547,1.391128,0.185541,0.015700,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090073,tube-mpc,0,-126.340000,54.885000,0.917451,1.382226,0.780000,1.145000,0.137451,0.237226,2.226120,-1.189297,-0.335443,-1.189297,2.226120,0.200000,0.700000,15,99,15.100496,98.833262,15.100496,98.833262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.824327,-27.108933,46.456713,55.476907,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571936,1.389737,0.171252,0.015649,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100075,tube-mpc,0,-126.340000,54.885000,0.957504,1.396654,0.810000,1.145000,0.147504,0.251654,2.226120,-1.250287,-0.030495,-1.250287,2.226120,0.170000,0.820000,22,90,21.647493,89.784174,21.647493,89.784174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.695399,-28.213389,45.163050,57.393657,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569924,1.385944,0.244271,0.013708,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110211,tube-mpc,0,-126.340000,54.885000,1.000012,1.410590,0.840000,1.145000,0.160012,0.265590,1.982162,1.738204,0.335443,1.738204,1.982162,0.210000,0.870000,23,61,23.030455,60.835296,23.030455,60.835296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.960526,-28.944294,50.906586,59.835097,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557496,1.393975,0.198143,0.015417,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120208,tube-mpc,0,-126.340000,54.885000,1.043815,1.423618,0.860000,1.175000,0.183815,0.248618,2.653048,2.897006,0.396432,2.897006,2.653048,0.240000,0.760000,18,57,18.197593,57.369260,18.197593,57.369260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.618007,-27.752828,58.109895,60.791023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556416,1.391997,0.172996,0.014918,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130140,tube-mpc,0,-126.340000,54.885000,1.089160,1.435817,0.900000,1.205000,0.189160,0.230817,3.018985,2.897006,-0.152474,2.897006,3.018985,0.220000,0.630000,20,67,20.054445,66.577949,20.054445,66.577949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.566244,-27.500069,55.281356,60.444134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551814,1.638525,0.172560,0.027188,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140108,tube-mpc,0,-126.340000,54.885000,1.136484,1.447275,0.930000,1.215000,0.206484,0.232275,3.018985,1.067318,-0.152474,1.067318,3.018985,0.200000,0.620000,26,82,25.633205,82.237600,25.633205,82.237600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.609291,-26.890453,52.310646,59.652013,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566593,1.689005,0.237418,0.031345,0.500559,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150060,tube-mpc,0,-126.340000,54.885000,1.185514,1.457892,0.970000,1.215000,0.215514,0.242892,3.506902,-1.494245,-0.030495,-1.494245,3.506902,0.220000,0.700000,21,97,20.799940,96.672891,20.799940,96.672891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.701874,-26.016908,51.703664,60.604331,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553095,1.699959,0.226259,0.037734,0.500350,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160068,tube-mpc,0,-126.340000,54.885000,1.236583,1.467701,1.020000,1.205000,0.216583,0.262701,4.421746,-1.555235,0.579401,-1.555235,4.421746,0.250000,0.820000,10,88,10.360375,87.711175,10.360375,87.711175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.791797,-26.659353,49.976897,62.415659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574532,1.702832,0.312009,0.033278,0.501291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170064,tube-mpc,0,-126.340000,54.885000,1.289309,1.476592,1.070000,1.205000,0.219309,0.271592,5.153621,0.091484,-0.030495,0.091484,5.153621,0.200000,0.860000,12,70,12.362804,69.919797,12.362804,69.919797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.670164,-27.343581,45.544136,57.584849,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558053,1.793493,0.273081,0.042462,0.501015,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180065,tube-mpc,0,-126.340000,54.885000,1.343744,1.484546,1.130000,1.225000,0.213744,0.259546,5.519559,2.470079,-0.335443,2.470079,5.519559,0.170000,0.780000,15,55,15.372750,54.688758,15.372750,54.688758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.580616,-27.602456,44.482006,55.059964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569615,1.769256,0.221990,0.039807,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190069,tube-mpc,0,-126.340000,54.885000,1.399823,1.491525,1.180000,1.255000,0.219823,0.236525,5.153621,3.018985,-0.396432,3.018985,5.153621,0.150000,0.660000,24,57,23.947864,57.252547,23.947864,57.252547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.542483,-26.880446,47.373984,55.287922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592332,1.533890,0.195469,0.030103,0.508188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200067,tube-mpc,0,-126.340000,54.885000,1.457447,1.497490,1.240000,1.265000,0.217447,0.232490,5.946486,0.823360,-0.152474,0.823360,5.946486,0.160000,0.580000,17,81,17.076499,81.072340,17.076499,81.072340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.174908,-25.129134,50.529838,57.007064,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.599004,1.632054,0.240882,0.041468,0.501041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010026,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210136,tube-mpc,0,-126.340000,54.885000,1.517003,1.502444,1.310000,1.255000,0.207003,0.247444,7.105289,-2.287110,-0.030495,-2.287110,7.105289,0.200000,0.610000,1,105,0.920156,105.117905,0.920156,105.117905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.084107,-24.626483,47.936484,58.332924,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546575,1.539681,0.258320,0.030615,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220247,tube-mpc,0,-126.340000,54.885000,1.578287,1.506325,1.400000,1.235000,0.178287,0.271325,8.142112,-3.811850,0.030495,-3.811850,8.142112,0.160000,0.880000,-6,95,-6.042888,95.118801,-6.042888,95.118801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.761330,-26.202485,47.115710,62.867148,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583121,1.505006,0.317400,0.031691,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230204,tube-mpc,0,-126.340000,54.885000,1.640017,1.509048,1.490000,1.215000,0.150017,0.294048,8.691018,-1.189297,-0.213464,-1.189297,8.691018,0.080000,0.900000,-1,72,-1.260761,72.310325,-1.260761,72.310325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.880608,-27.452557,47.676868,60.321290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558667,1.463566,0.233530,0.013242,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240193,tube-mpc,0,-126.340000,54.885000,1.703246,1.510657,1.580000,1.225000,0.123246,0.285657,7.715185,2.287110,0.030495,2.287110,7.715185,0.010000,0.810000,17,49,16.709070,49.175726,16.709070,49.175726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.845134,-28.098677,51.628917,60.099299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540857,1.401252,0.161936,0.013761,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250238,tube-mpc,0,-126.340000,54.885000,1.768061,1.511118,1.670000,1.255000,0.098061,0.256118,8.264091,3.384923,-0.091484,3.384923,8.264091,0.070000,0.620000,5,52,4.921619,52.233788,4.921619,52.233788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.966888,-27.444814,60.047589,66.714729,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538145,1.396225,0.160249,0.014511,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260238,tube-mpc,0,-126.340000,54.885000,1.833736,1.510404,1.760000,1.275000,0.073736,0.235404,8.752008,1.250287,-0.518412,1.250287,8.752008,0.100000,0.520000,-5,76,-5.470736,75.767368,-5.470736,75.767368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.569497,-26.934488,57.573192,67.625543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539382,1.397549,0.141226,0.013613,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270255,tube-mpc,0,-126.340000,54.885000,1.900597,1.508494,1.850000,1.265000,0.050597,0.243494,8.569039,-2.531068,-0.213464,-2.531068,8.569039,0.070000,0.690000,-3,92,-3.324792,91.954876,-3.324792,91.954876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.929728,-26.482799,53.232756,64.449168,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539937,1.392232,0.167278,0.013364,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280237,tube-mpc,0,-126.340000,54.885000,1.968191,1.505388,1.940000,1.235000,0.028191,0.270388,8.020133,-3.872840,0.030495,-3.872840,8.020133,0.060000,0.730000,1,102,1.135164,101.526309,1.135164,101.526309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.016431,-26.222003,53.868457,64.590557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539968,1.392835,0.202167,0.013022,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290197,tube-mpc,0,-126.340000,54.885000,2.036511,1.501079,2.020000,1.215000,0.016511,0.286079,7.654195,-2.531068,0.030495,-2.531068,7.654195,0.050000,0.880000,6,78,5.709604,77.653796,5.709604,77.653796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.217674,-26.968673,54.526330,66.355187,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555155,1.470320,0.286522,0.019004,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300233,tube-mpc,0,-126.340000,54.885000,2.106153,1.495503,2.110000,1.215000,-0.003847,0.280503,7.288257,1.860183,0.335443,1.860183,7.288257,0.050000,0.820000,10,44,9.588019,44.287587,9.588019,44.287587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.647058,-27.273377,57.585123,67.496943,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545478,1.455745,0.184915,0.018369,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310194,tube-mpc,0,-126.340000,54.885000,2.175972,1.488737,2.180000,1.235000,-0.004028,0.253737,6.739351,3.201954,-0.762370,3.201954,6.739351,0.070000,0.650000,13,43,13.364083,43.435474,13.364083,43.435474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.554715,-26.018235,62.144749,70.092603,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570914,1.759507,0.231248,0.036564,0.500531,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320200,tube-mpc,0,-126.340000,54.885000,2.246707,1.480702,2.250000,1.265000,-0.003293,0.215702,6.373413,0.945339,-0.274453,0.945339,6.373413,0.090000,0.480000,14,73,14.347756,72.662895,14.347756,72.662895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.714399,-24.208328,62.294647,70.768290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573014,1.470095,0.195289,0.019115,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330238,tube-mpc,0,-126.340000,54.885000,2.318166,1.471395,2.330000,1.245000,-0.011834,0.226395,6.556382,-3.262944,-0.091484,-3.262944,6.556382,0.100000,0.570000,10,100,9.538208,100.133513,9.538208,100.133513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.590434,-22.925046,57.527844,67.989198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567755,1.732085,0.251384,0.025631,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340193,tube-mpc,0,-126.340000,54.885000,2.389446,1.460932,2.400000,1.215000,-0.010554,0.245932,6.495393,-5.214611,-0.518412,-5.214611,6.495393,0.120000,0.750000,7,102,6.556727,101.719307,6.556727,101.719307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.103930,-23.286558,56.205218,70.762257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545782,1.703248,0.315179,0.023870,0.502367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350206,tube-mpc,0,-126.340000,54.885000,2.461447,1.449177,2.470000,1.185000,-0.008553,0.264177,6.495393,-2.714037,-0.091484,-2.714037,6.495393,0.120000,0.890000,7,69,7.276124,69.097470,7.276124,69.097470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.989920,-24.634680,55.832048,70.853481,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575050,1.565153,0.249326,0.017401,0.503018,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360196,tube-mpc,0,-126.340000,54.885000,2.533484,1.436230,2.530000,1.185000,0.003484,0.251230,6.373413,1.189297,0.091484,1.189297,6.373413,0.100000,0.780000,14,43,13.665257,43.214226,13.665257,43.214226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.579324,-24.766597,58.460307,69.235890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548386,1.586964,0.204279,0.021686,0.500476,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370173,tube-mpc,0,-126.340000,54.885000,2.605529,1.422098,2.600000,1.205000,0.005529,0.217098,5.946486,2.775027,-0.091484,2.775027,5.946486,0.110000,0.620000,17,39,17.499666,39.246703,17.499666,39.246703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.047052,-23.941477,61.816901,70.588646,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542963,1.412224,0.148478,0.014227,0.500338,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380227,tube-mpc,0,-126.340000,54.885000,2.678144,1.406658,2.670000,1.215000,0.008144,0.191658,5.824507,0.823360,-0.823360,0.823360,5.824507,0.140000,0.480000,15,64,14.677371,64.303767,14.677371,64.303767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.591697,-22.216021,62.850072,71.410845,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539454,1.402955,0.139280,0.014271,0.500200,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390244,tube-mpc,0,-126.340000,54.885000,2.750393,1.390102,2.740000,1.195000,0.010393,0.195102,6.861330,-3.140965,-0.335443,-3.140965,6.861330,0.170000,0.520000,0,93,0.239180,93.458398,0.239180,93.458398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.912832,-20.866452,58.962998,68.992546,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540410,1.394587,0.151360,0.013558,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400214,tube-mpc,0,-126.340000,54.885000,2.822113,1.372484,2.810000,1.155000,0.012113,0.217484,6.800341,-6.556382,-0.152474,-6.556382,6.800341,0.140000,0.710000,2,107,2.117229,106.653779,2.117229,106.653779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.786119,-21.031818,57.547187,71.694489,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556927,1.409317,0.256123,0.015295,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410355,tube-mpc,0,-126.340000,54.885000,2.894772,1.353428,2.890000,1.105000,0.004772,0.248428,6.922320,-4.787684,-0.030495,-4.787684,6.922320,0.100000,0.880000,5,79,5.493688,79.257244,5.493688,79.257244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.786184,-22.879126,59.303650,75.001353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559376,1.405876,0.226095,0.015294,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420345,tube-mpc,0,-126.340000,54.885000,2.965967,1.333567,2.960000,1.095000,0.005967,0.238567,6.800341,0.701380,0.091484,0.701380,6.800341,0.100000,0.870000,8,34,8.242446,31.994802,8.242446,31.994802,0.000000,2.262443,0.000000,64.000000,0.000000,0.000000,-94.388980,-24.165572,62.553691,74.961807,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558499,1.405657,0.189248,0.015134,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430239,tube-mpc,0,-126.340000,54.885000,3.036013,1.312870,3.020000,1.115000,0.016013,0.197870,6.007476,3.506902,-0.091484,3.506902,6.007476,0.070000,0.630000,21,24,20.966095,24.075999,20.966095,24.075999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.712082,-23.206132,69.408096,79.188742,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548179,1.406463,0.176375,0.014616,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440347,tube-mpc,0,-126.340000,54.885000,3.107005,1.290710,3.090000,1.125000,0.017005,0.165710,5.824507,1.128308,-0.274453,1.128308,5.824507,0.040000,0.390000,26,61,26.329165,61.117296,26.329165,61.117296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.957532,-20.788909,73.551905,82.005100,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559249,1.407440,0.178120,0.014790,0.500244,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450224,tube-mpc,0,-126.340000,54.885000,3.175730,1.268109,3.160000,1.105000,0.015730,0.163109,6.190445,-4.909663,-0.335443,-4.909663,6.190445,0.180000,0.450000,2,106,2.398756,105.710494,2.398756,105.710494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.320703,-18.616784,68.129960,78.061968,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539716,1.397663,0.195985,0.016907,0.500515,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460344,tube-mpc,0,-126.340000,54.885000,3.245401,1.244031,3.230000,1.055000,0.015401,0.189031,6.922320,-7.105289,0.152474,-7.105289,6.922320,0.140000,0.710000,-2,104,-2.263075,103.877384,-2.263075,103.877384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.159830,-18.834326,67.228476,85.806362,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559107,1.409536,0.280811,0.016331,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470350,tube-mpc,0,-126.340000,54.885000,3.313471,1.219357,3.300000,1.015000,0.013471,0.204357,6.800341,-4.055809,0.030495,-4.055809,6.800341,0.110000,0.890000,2,63,2.009962,63.173393,2.009962,63.173393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.078180,-19.960429,66.942592,84.122569,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559243,1.408357,0.293366,0.014583,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480244,tube-mpc,0,-126.340000,54.885000,3.379905,1.194165,3.370000,1.005000,0.009905,0.189165,6.129455,0.884349,0.152474,0.884349,6.129455,0.090000,0.810000,11,26,11.246825,26.016550,11.246825,26.016550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.528233,-19.586479,69.362256,80.207725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547744,1.408629,0.176607,0.014852,0.500512,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490226,tube-mpc,0,-126.340000,54.885000,3.445970,1.168011,3.440000,1.015000,0.005970,0.153011,6.007476,3.811850,-0.274453,3.811850,6.007476,0.090000,0.540000,13,21,13.061563,20.899973,13.061563,20.899973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.910554,-17.879880,72.707401,81.160444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539780,1.398768,0.132520,0.014269,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500237,tube-mpc,0,-126.340000,54.885000,3.511193,1.141096,3.500000,1.025000,0.011193,0.116096,5.153621,-0.518412,-0.701380,-0.518412,5.153621,0.110000,0.330000,16,66,16.419963,71.400341,16.419963,71.400341,0.000000,-5.500369,0.000000,64.000000,0.000000,0.000000,-96.355198,-14.276625,75.428810,85.127133,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556672,1.410911,0.176693,0.015043,0.500236,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510350,tube-mpc,0,-126.340000,54.885000,3.575971,1.113275,3.560000,0.985000,0.015971,0.128275,5.702528,-6.495393,-0.152474,-6.495393,5.702528,0.120000,0.440000,8,107,7.680400,106.750000,7.680400,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.161950,-11.565897,70.329718,79.349036,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558967,1.411456,0.213503,0.015436,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520350,tube-mpc,0,-126.340000,54.885000,3.638854,1.085215,3.610000,0.925000,0.028854,0.160215,4.482736,-8.752008,-0.030495,-8.752008,4.482736,0.120000,0.730000,16,107,16.372338,106.750000,16.372338,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.330162,-11.280909,70.827144,86.198659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558437,1.411738,0.240458,0.014917,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530228,tube-mpc,0,-126.340000,54.885000,3.699783,1.057027,3.660000,0.865000,0.039783,0.192027,4.177788,-5.336590,0.457422,-5.336590,4.177788,0.120000,0.920000,20,68,20.039034,67.591520,20.039034,67.591520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.243228,-11.877248,73.731493,89.154164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540129,1.404254,0.194253,0.016443,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540351,tube-mpc,0,-126.340000,54.885000,3.760946,1.027731,3.710000,0.855000,0.050946,0.172731,3.994819,0.823360,-0.335443,0.823360,3.994819,0.170000,0.830000,17,23,17.406384,21.385995,17.406384,21.385995,0.000000,1.205525,0.000000,64.000000,0.000000,0.000000,-95.048416,-11.576724,75.869712,87.423169,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558367,1.411730,0.177247,0.015948,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550353,tube-mpc,0,-126.340000,54.885000,3.820057,0.998459,3.750000,0.875000,0.070057,0.123459,3.872840,3.628881,-0.518412,3.628881,3.872840,0.180000,0.510000,19,21,19.133202,20.666009,19.133202,20.666009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.164235,-9.528866,80.946515,92.746103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557996,1.413111,0.175746,0.016084,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560356,tube-mpc,0,-126.340000,54.885000,3.877828,0.968936,3.800000,0.895000,0.077828,0.073936,4.238777,0.701380,-0.579401,0.701380,4.238777,0.200000,0.310000,12,58,12.391485,58.071702,12.391485,58.071702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.246010,-7.157413,81.548381,93.598819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559175,1.416466,0.178353,0.016445,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570352,tube-mpc,0,-126.340000,54.885000,3.934167,0.939274,3.850000,0.865000,0.084167,0.074274,4.482736,-5.275601,-0.396432,-5.275601,4.482736,0.190000,0.380000,8,103,8.321618,102.591376,8.321618,102.591376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.557559,-5.295154,74.914335,86.129779,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555950,1.412938,0.214257,0.015389,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580230,tube-mpc,0,-126.340000,54.885000,3.988454,0.909882,3.900000,0.805000,0.088454,0.104882,4.482736,-8.447060,0.274453,-8.447060,4.482736,0.170000,0.670000,8,107,8.086705,106.750000,8.086705,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.210850,-5.763068,75.009812,91.040363,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540366,1.401619,0.290876,0.014571,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590236,tube-mpc,0,-126.340000,54.885000,4.042007,0.880118,3.950000,0.755000,0.092007,0.125118,4.116798,-5.153621,0.274453,-5.153621,4.116798,0.140000,0.860000,15,66,14.810224,65.505301,14.810224,65.505301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.009399,-7.045490,77.535638,93.564835,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538812,1.403161,0.191182,0.014814,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600353,tube-mpc,0,-126.340000,54.885000,4.094661,0.850122,3.990000,0.745000,0.104661,0.105122,3.140965,0.884349,0.335443,0.884349,3.140965,0.160000,0.800000,23,21,23.018274,18.025750,23.018274,18.025750,0.000000,2.479551,0.000000,64.000000,0.000000,0.000000,-94.842713,-7.132985,80.585297,92.051979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558224,1.410382,0.175978,0.016457,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610231,tube-mpc,0,-126.340000,54.885000,4.144607,0.821018,4.020000,0.765000,0.124607,0.056018,1.555235,3.689871,0.030495,3.689871,1.555235,0.170000,0.490000,38,17,38.026905,17.122033,38.026905,17.122033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.073801,-5.464128,83.203549,95.310290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539004,1.401518,0.149703,0.014797,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620352,tube-mpc,0,-126.340000,54.885000,4.194277,0.791475,4.050000,0.775000,0.144277,0.016475,1.982162,0.457422,-0.335443,0.457422,1.982162,0.280000,0.360000,21,52,20.618714,51.875181,20.618714,51.875181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.661415,-3.335142,82.725465,96.368417,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558157,1.413665,0.202342,0.017015,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630236,tube-mpc,0,-126.340000,54.885000,4.241297,0.762990,4.080000,0.745000,0.161297,0.017990,3.628881,-5.458569,-0.335443,-5.458569,3.628881,0.300000,0.360000,1,97,1.005806,102.587889,1.005806,102.587889,0.000000,-5.712709,0.000000,64.000000,0.000000,0.000000,-95.389785,-1.408509,77.725943,90.107704,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539735,1.404826,0.182517,0.018473,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640347,tube-mpc,0,-126.340000,54.885000,4.287883,0.734314,4.120000,0.675000,0.167883,0.059314,3.567892,-9.239925,0.274453,-9.239925,3.567892,0.200000,0.640000,11,107,10.747169,106.750000,10.747169,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.603880,-1.281908,75.973782,92.935789,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557790,1.410521,0.240559,0.015519,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650354,tube-mpc,0,-126.340000,54.885000,4.332477,0.706492,4.160000,0.605000,0.172477,0.101492,2.775027,-6.739351,0.091484,-6.739351,2.775027,0.160000,0.870000,23,79,22.739072,78.862295,22.739072,78.862295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.114377,-2.495718,79.697747,96.481338,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556478,1.415273,0.238049,0.015870,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660350,tube-mpc,0,-126.340000,54.885000,4.375532,0.679347,4.190000,0.575000,0.185532,0.104347,1.616224,-1.128308,0.335443,-1.128308,1.616224,0.170000,0.860000,34,34,33.941694,33.719939,33.941694,33.719939,0.000000,0.142356,0.000000,64.000000,0.000000,0.000000,-92.050362,-2.873740,82.334387,95.127226,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556310,1.778632,0.270495,0.036413,0.682032,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008332,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670201,tube-mpc,0,-126.340000,54.885000,4.416511,0.653320,4.210000,0.595000,0.206511,0.058320,1.128308,3.567892,-0.823360,3.567892,1.128308,0.250000,0.610000,31,12,31.225473,12.445941,31.225473,12.445941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.156733,-2.028065,84.575811,96.402581,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559038,1.508096,0.208090,0.019030,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680197,tube-mpc,0,-126.340000,54.885000,4.456638,0.627733,4.230000,0.615000,0.226638,0.012733,1.616224,2.592058,-0.457422,2.592058,1.616224,0.300000,0.330000,21,42,21.226072,41.575900,21.226072,41.575900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.996039,-0.024010,89.372780,106.667984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.670563,1.785820,0.244778,0.036900,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008250,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690199,tube-mpc,0,-126.340000,54.885000,4.495338,0.603054,4.250000,0.605000,0.245338,-0.001946,2.714037,-3.506902,-0.396432,-3.506902,2.714037,0.300000,0.290000,10,87,9.655385,96.246317,9.655385,96.246317,0.000000,-9.670418,0.000000,64.000000,0.000000,0.000000,-93.436157,2.111426,83.434768,96.106043,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553583,1.593092,0.221774,0.020528,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700195,tube-mpc,0,-126.340000,54.885000,4.532586,0.579404,4.290000,0.545000,0.242586,0.034404,2.714037,-7.959143,0.091484,-7.959143,2.714037,0.220000,0.510000,16,107,15.959805,106.750000,15.959805,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.980907,2.903113,79.906574,94.900276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560236,1.764378,0.283360,0.032696,0.503437,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710197,tube-mpc,0,-126.340000,54.885000,4.568447,0.556843,4.310000,0.485000,0.258447,0.071843,2.165131,-6.922320,0.396432,-6.922320,2.165131,0.200000,0.800000,24,91,23.570793,90.525862,23.570793,90.525862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.620306,2.156454,83.011272,99.156081,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550657,1.503698,0.252716,0.019600,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720195,tube-mpc,0,-126.340000,54.885000,4.602916,0.535482,4.340000,0.445000,0.262916,0.090482,1.128308,-2.104141,0.640391,-2.104141,1.128308,0.220000,0.960000,31,46,30.914379,38.850090,30.914379,38.850090,0.000000,6.675772,0.000000,64.000000,0.000000,0.000000,-91.305847,1.530961,84.664792,98.301480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553979,1.546665,0.213979,0.013521,0.500475,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730163,tube-mpc,0,-126.340000,54.885000,4.635933,0.515457,4.350000,0.455000,0.285933,0.060457,0.640391,3.384923,-0.274453,3.384923,0.640391,0.260000,0.690000,34,15,33.749751,14.982179,33.749751,14.982179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.801235,2.070326,88.780729,99.673185,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545910,1.424424,0.161598,0.012295,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740235,tube-mpc,0,-126.340000,54.885000,4.667964,0.496594,4.370000,0.495000,0.297964,0.001594,1.067318,3.933829,-0.762370,3.933829,1.067318,0.330000,0.400000,22,31,21.982195,31.290672,21.982195,31.290672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.462467,3.608112,92.192983,108.235824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538382,1.403783,0.149725,0.013180,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750360,tube-mpc,0,-126.340000,54.885000,4.698843,0.479110,4.390000,0.495000,0.308843,-0.015890,1.982162,-0.335443,-0.335443,-0.335443,1.982162,0.290000,0.310000,17,75,17.231643,75.183085,17.231643,75.183085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.581034,4.857068,88.434745,100.700756,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570520,1.418666,0.194609,0.016170,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760225,tube-mpc,0,-126.340000,54.885000,4.727693,0.463572,4.410000,0.465000,0.317693,-0.001428,2.104141,-6.434403,-0.518412,-6.434403,2.104141,0.260000,0.490000,17,107,17.163322,106.750000,17.163322,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.373275,5.294610,82.673876,95.626743,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538337,1.404025,0.188705,0.017300,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770226,tube-mpc,0,-126.340000,54.885000,4.755725,0.449407,4.440000,0.405000,0.315725,0.044407,1.982162,-6.861330,-0.152474,-6.861330,1.982162,0.240000,0.740000,19,102,18.881228,102.200795,18.881228,102.200795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.392641,4.120041,83.201671,98.511452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539622,1.403645,0.210485,0.014141,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780368,tube-mpc,0,-126.340000,54.885000,4.782938,0.436747,4.460000,0.385000,0.322938,0.051747,1.250287,-1.860183,-0.152474,-1.860183,1.250287,0.210000,0.910000,30,57,30.174945,48.128036,30.174945,48.128036,0.000000,9.072760,0.000000,64.000000,0.000000,0.000000,-92.130493,2.563542,84.678734,99.019772,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568681,1.417306,0.260532,0.016367,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790354,tube-mpc,0,-126.340000,54.885000,4.808573,0.426026,4.470000,0.395000,0.338573,0.031026,-0.091484,3.750861,-0.213464,3.750861,-0.091484,0.250000,0.760000,40,14,39.920763,13.627837,39.920763,13.627837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.029688,2.045053,89.236039,100.988116,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558505,1.415717,0.191694,0.014725,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800232,tube-mpc,0,-126.340000,54.885000,4.832832,0.417189,4.480000,0.445000,0.352832,-0.027811,-0.274453,6.190445,0.091484,6.190445,-0.274453,0.330000,0.460000,34,15,33.570316,15.098520,33.570316,15.098520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.969486,2.814559,92.342227,108.179190,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540062,1.405388,0.177221,0.015583,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810233,tube-mpc,0,-126.340000,54.885000,4.856314,0.410090,4.490000,0.475000,0.366314,-0.064910,1.189297,1.494245,-0.579401,1.494245,1.189297,0.360000,0.260000,16,60,15.825421,70.066429,15.825421,70.066429,0.000000,-9.967909,0.000000,64.000000,0.000000,0.000000,-94.704706,4.442954,94.656549,111.446640,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539452,1.409054,0.144711,0.013461,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820346,tube-mpc,0,-126.340000,54.885000,4.878983,0.404860,4.510000,0.455000,0.368983,-0.050140,2.226120,-4.665705,0.213464,-4.665705,2.226120,0.310000,0.370000,9,105,9.361648,106.750000,9.361648,106.750000,0.000000,-1.651480,0.000000,64.000000,0.000000,0.000000,-92.136789,5.782619,86.707845,101.614879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559031,1.419415,0.227515,0.016490,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830350,tube-mpc,0,-126.340000,54.885000,4.900375,0.401666,4.530000,0.395000,0.370375,0.006666,1.738204,-8.325081,0.457422,-8.325081,1.738204,0.230000,0.690000,21,107,20.937992,106.750000,20.937992,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.492935,5.595406,87.233300,104.890976,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557880,1.417250,0.268506,0.016021,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840359,tube-mpc,0,-126.340000,54.885000,4.920781,0.400485,4.550000,0.345000,0.370781,0.055485,0.640391,-4.726694,0.701380,-4.726694,0.640391,0.210000,0.890000,33,86,33.482511,85.601303,33.482511,85.601303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.148617,5.503951,91.601961,107.322456,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557213,1.419373,0.242550,0.015354,0.504510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850225,tube-mpc,0,-126.340000,54.885000,4.939940,0.401333,4.560000,0.345000,0.379940,0.056333,-0.518412,2.165131,0.640391,2.165131,-0.518412,0.270000,0.870000,39,41,38.787256,32.179125,38.787256,32.179125,0.000000,8.422177,0.000000,64.000000,0.000000,0.000000,-89.845912,5.158369,92.831191,106.666196,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540500,1.404929,0.172686,0.015266,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860350,tube-mpc,0,-126.340000,54.885000,4.958640,0.404316,4.560000,0.385000,0.398640,0.019316,-0.335443,6.922320,0.030495,6.922320,-0.335443,0.330000,0.670000,33,8,32.596621,7.727228,32.596621,7.727228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.065022,5.045161,94.568767,108.160715,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557701,1.432842,0.207802,0.016732,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870346,tube-mpc,0,-126.340000,54.885000,4.976167,0.409389,4.570000,0.445000,0.406167,-0.035611,0.213464,5.946486,-0.396432,5.946486,0.213464,0.370000,0.350000,23,40,22.512177,40.039598,22.512177,40.039598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.750162,6.243212,99.854287,119.321231,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557466,1.422602,0.192138,0.015616,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880354,tube-mpc,0,-126.340000,54.885000,4.992800,0.416610,4.580000,0.475000,0.412800,-0.058390,1.372266,0.457422,-0.030495,0.457422,1.372266,0.320000,0.290000,16,85,16.406689,91.953017,16.406689,91.953017,0.000000,-6.913418,0.000000,64.000000,0.000000,0.000000,-91.645102,6.712851,92.310525,107.301024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558226,1.432639,0.189284,0.016985,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890346,tube-mpc,0,-126.340000,54.885000,5.008502,0.425975,4.600000,0.455000,0.408502,-0.029025,1.677214,-4.665705,0.152474,-4.665705,1.677214,0.260000,0.500000,18,107,17.813867,106.750000,17.813867,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.258245,6.392555,87.159254,102.946052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557052,1.416006,0.215250,0.015764,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900346,tube-mpc,0,-126.340000,54.885000,5.023320,0.437513,4.620000,0.415000,0.403320,0.022513,1.067318,-5.092632,0.274453,-5.092632,1.067318,0.230000,0.780000,25,107,24.839047,106.749994,24.839047,106.749994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.897372,5.479723,89.325705,105.521873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558514,1.416733,0.276248,0.017518,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910228,tube-mpc,0,-126.340000,54.885000,5.037087,0.451049,4.630000,0.405000,0.407087,0.046049,0.213464,0.091484,-0.152474,0.091484,0.213464,0.250000,0.910000,31,62,30.911945,57.876635,30.911945,57.876635,0.000000,3.873360,0.000000,64.000000,0.000000,0.000000,-90.083691,4.203378,90.291449,105.685996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538498,1.405124,0.205548,0.014373,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920226,tube-mpc,0,-126.340000,54.885000,5.050125,0.466901,4.630000,0.445000,0.420125,0.021901,-0.762370,6.678361,0.152474,6.678361,-0.762370,0.280000,0.780000,39,17,38.547524,13.412454,38.547524,13.412454,0.000000,3.337540,0.000000,64.000000,0.000000,0.000000,-91.084664,3.764159,94.536652,107.859870,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539314,1.405836,0.146464,0.013748,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930221,tube-mpc,0,-126.340000,54.885000,5.062257,0.484908,4.630000,0.515000,0.432257,-0.030092,-0.396432,8.630029,-0.152474,8.630029,-0.396432,0.350000,0.470000,28,20,28.210558,20.426021,28.210558,20.426021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.525008,4.159716,96.628052,112.364681,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540408,1.404484,0.165611,0.014670,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940358,tube-mpc,0,-126.340000,54.885000,5.073628,0.505361,4.630000,0.575000,0.443628,-0.069639,0.396432,3.262944,-0.396432,3.262944,0.396432,0.340000,0.300000,21,65,20.626121,78.229546,20.626121,78.229546,0.000000,-12.803525,0.000000,64.000000,0.000000,0.000000,-93.299412,5.194373,97.974965,113.330195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558145,1.415429,0.192383,0.016212,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950345,tube-mpc,0,-126.340000,54.885000,5.083891,0.527646,4.640000,0.575000,0.443891,-0.047354,0.640391,-3.811850,-0.091484,-3.811850,0.640391,0.300000,0.440000,20,107,19.695514,106.750000,19.695514,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.309424,6.294778,90.099979,104.540295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558786,1.414832,0.216761,0.015524,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960354,tube-mpc,0,-126.340000,54.885000,5.093218,0.552076,4.660000,0.535000,0.433218,0.017076,0.762370,-6.312424,0.213464,-6.312424,0.762370,0.270000,0.720000,19,107,18.926312,106.750000,18.926312,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.347418,6.213131,91.423656,108.308783,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557815,1.420954,0.265409,0.016464,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970347,tube-mpc,0,-126.340000,54.885000,5.101543,0.578526,4.670000,0.505000,0.431543,0.073526,0.396432,-3.689871,0.091484,-3.689871,0.396432,0.250000,0.910000,24,103,23.507565,102.909216,23.507565,102.909216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.084358,6.961563,94.985072,109.411589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556138,1.416114,0.254708,0.015385,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980349,tube-mpc,0,-126.340000,54.885000,5.108850,0.607015,4.670000,0.505000,0.438850,0.102015,-0.457422,2.897006,-0.457422,2.897006,-0.457422,0.260000,0.980000,31,58,31.294471,47.032251,31.294471,47.032251,0.000000,10.876966,0.000000,64.000000,0.000000,0.000000,-90.932634,6.396609,93.742792,107.467384,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557255,1.415835,0.259575,0.015283,0.501446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990349,tube-mpc,0,-126.340000,54.885000,5.115088,0.637467,4.670000,0.575000,0.445088,0.062467,-1.677214,9.056956,-0.030495,9.056956,-1.677214,0.300000,0.810000,39,13,38.819850,7.966235,38.819850,7.966235,0.000000,4.942981,0.000000,64.000000,0.000000,0.000000,-91.627568,5.152784,96.916663,110.949179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558221,1.417080,0.204540,0.016352,0.500147,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000352,tube-mpc,0,-126.340000,54.885000,5.120212,0.669837,4.670000,0.675000,0.450212,-0.005163,-0.945339,10.215758,0.030495,10.215758,-0.945339,0.370000,0.480000,24,21,24.055698,21.384130,24.055698,21.384130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.767860,4.515903,98.868102,115.251272,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558734,1.415934,0.206149,0.015178,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010232,tube-mpc,0,-126.340000,54.885000,5.124123,0.703626,4.660000,0.735000,0.464123,-0.031374,-0.091484,4.360757,0.091484,4.360757,-0.091484,0.340000,0.300000,18,66,17.911291,85.158652,17.911291,85.158652,0.000000,-18.774522,0.000000,64.000000,0.000000,0.000000,-92.792692,3.971691,97.896803,115.571011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538786,1.403342,0.150965,0.014186,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020353,tube-mpc,0,-126.340000,54.885000,5.126881,0.740034,4.670000,0.735000,0.456881,0.005034,0.945339,-3.201954,0.274453,-3.201954,0.945339,0.310000,0.420000,8,107,7.773840,106.750000,7.773840,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.831267,4.340666,91.293768,107.689863,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.877316,1.525951,0.244288,0.020564,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030197,tube-mpc,0,-126.340000,54.885000,5.128288,0.777119,4.680000,0.695000,0.448288,0.082119,0.335443,-6.922320,0.152474,-6.922320,0.335443,0.210000,0.700000,21,107,21.354469,106.750000,21.354469,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.755248,4.701992,93.133076,111.081845,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545967,1.459732,0.341834,0.023019,0.501265,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040204,tube-mpc,0,-126.340000,54.885000,5.128354,0.816423,4.680000,0.655000,0.448354,0.161423,-0.579401,-4.177788,-0.030495,-4.177788,-0.579401,0.210000,0.910000,28,107,28.092665,106.750000,28.092665,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.802761,6.031213,97.444103,111.790568,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.789762,1.590208,0.348476,0.018000,0.500349,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050195,tube-mpc,0,-126.340000,54.885000,5.126969,0.857193,4.670000,0.655000,0.456969,0.202193,-2.348100,1.616224,0.335443,1.616224,-2.348100,0.230000,1.010000,42,75,41.680097,74.721788,41.680097,74.721788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.466270,5.850043,95.846053,111.001319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545322,1.746337,0.311049,0.034108,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008147,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060201,tube-mpc,0,-126.340000,54.885000,5.124043,0.899453,4.660000,0.705000,0.464043,0.194453,-2.287110,7.776174,-0.213464,7.776174,-2.287110,0.320000,0.880000,31,35,31.254901,34.801668,31.254901,34.801668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.721493,4.124158,97.092834,113.099106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561995,1.484252,0.236318,0.019038,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070152,tube-mpc,0,-126.340000,54.885000,5.119515,0.942800,4.650000,0.795000,0.469515,0.147800,-0.701380,10.520706,-0.152474,10.520706,-0.701380,0.360000,0.600000,12,32,11.677248,32.177854,11.677248,32.177854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.222838,1.752784,100.332490,119.526390,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560494,1.490659,0.205389,0.014521,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080229,tube-mpc,0,-126.340000,54.885000,5.113189,0.987931,4.650000,0.885000,0.463189,0.102931,0.579401,7.837164,0.213464,7.837164,0.579401,0.270000,0.430000,8,66,7.784851,66.071731,7.784851,66.071731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.467107,-1.675807,97.967297,119.259189,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544607,1.452585,0.151817,0.013454,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090192,tube-mpc,0,-126.340000,54.885000,5.105109,1.033653,4.650000,0.935000,0.455109,0.098653,-0.030495,2.165131,0.579401,2.165131,-0.030495,0.210000,0.500000,15,107,15.498391,106.750000,15.498391,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.216573,-4.669465,88.283109,107.057095,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541483,1.450636,0.196506,0.013373,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100234,tube-mpc,0,-126.340000,54.885000,5.095021,1.080727,4.660000,0.945000,0.435021,0.135727,-0.213464,-0.640391,0.152474,-0.640391,-0.213464,0.170000,0.750000,17,107,16.923146,106.749999,16.923146,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.396212,-7.454267,84.959933,103.960867,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539116,1.450743,0.191717,0.014267,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110346,tube-mpc,0,-126.340000,54.885000,5.082777,1.129010,4.650000,0.955000,0.432777,0.174010,-1.433256,1.494245,-0.152474,1.494245,-1.433256,0.190000,0.920000,22,86,22.413758,85.736072,22.413758,85.736072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.629096,-9.124198,87.582239,105.378757,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557932,1.412830,0.236447,0.015943,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120192,tube-mpc,0,-126.340000,54.885000,5.068729,1.176740,4.640000,1.005000,0.428729,0.171740,-2.409089,5.824507,0.579401,5.824507,-2.409089,0.230000,0.910000,24,50,24.391742,50.317121,24.391742,50.317121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.352091,-10.280951,87.105901,102.467351,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540086,1.411491,0.158181,0.016004,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130286,tube-mpc,0,-126.340000,54.885000,5.052030,1.226275,4.630000,1.075000,0.422030,0.151275,-2.775027,8.691018,0.640391,8.691018,-2.775027,0.240000,0.710000,24,42,24.234544,41.589615,24.234544,41.589615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.493782,-11.076743,85.576890,99.054184,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554163,1.411951,0.147066,0.013639,0.500562,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140302,tube-mpc,0,-126.340000,54.885000,5.033037,1.275885,4.610000,1.155000,0.423037,0.120885,-1.860183,7.044299,0.030495,7.044299,-1.860183,0.280000,0.530000,8,68,8.026505,68.052907,8.026505,68.052907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.377649,-11.723455,82.426947,95.357964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553796,1.412685,0.186770,0.014421,0.500513,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150192,tube-mpc,0,-126.340000,54.885000,5.011792,1.325178,4.610000,1.205000,0.401792,0.120178,-1.189297,2.957996,-0.091484,2.957996,-1.189297,0.260000,0.560000,-3,100,-2.610261,99.851885,-2.610261,99.851885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.153403,-12.745745,74.676369,89.900648,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540117,1.407903,0.164453,0.015060,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160228,tube-mpc,0,-126.340000,54.885000,4.987575,1.375364,4.600000,1.225000,0.387575,0.150364,-1.128308,0.335443,0.274453,0.335443,-1.128308,0.140000,0.760000,6,107,5.849075,106.749918,5.849075,106.749918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.740692,-14.208043,71.715229,88.555520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540962,1.406678,0.223271,0.013224,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170227,tube-mpc,0,-126.340000,54.885000,4.960652,1.425385,4.590000,1.255000,0.370652,0.170385,-1.738204,2.043152,0.701380,2.043152,-1.738204,0.120000,0.900000,9,82,9.484817,82.469598,9.484817,82.469598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.234034,-15.890879,73.325653,89.407024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540400,1.406816,0.239298,0.013438,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180194,tube-mpc,0,-126.340000,54.885000,4.930910,1.475109,4.570000,1.295000,0.360910,0.180109,-2.897006,5.641538,0.335443,5.641538,-2.897006,0.100000,0.890000,19,53,19.061088,53.188271,19.061088,53.188271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.011850,-16.730384,74.927166,88.356339,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557050,1.429411,0.187744,0.016180,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190347,tube-mpc,0,-126.340000,54.885000,4.897492,1.525463,4.540000,1.365000,0.357492,0.160463,-3.262944,7.776174,0.152474,7.776174,-3.262944,0.130000,0.710000,16,48,15.897206,48.078449,15.897206,48.078449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.622549,-17.059135,74.483719,85.679074,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557691,1.412676,0.186914,0.014406,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200251,tube-mpc,0,-126.340000,54.885000,4.861733,1.574125,4.520000,1.425000,0.341733,0.149125,-3.262944,6.068465,-0.030495,6.068465,-3.262944,0.170000,0.560000,5,74,5.026773,73.505626,5.026773,73.505626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.668596,-16.970952,70.617046,81.858373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548254,1.429723,0.190668,0.016582,0.500536,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210191,tube-mpc,0,-126.340000,54.885000,4.822567,1.622366,4.500000,1.455000,0.322567,0.167366,-2.714037,1.982162,0.213464,1.982162,-2.714037,0.150000,0.610000,-5,104,-4.965180,104.293264,-4.965180,104.293264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.594829,-17.170627,64.068860,77.179156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.533025,1.409892,0.188117,0.015898,0.500302,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220352,tube-mpc,0,-126.340000,54.885000,4.779015,1.670878,4.470000,1.465000,0.309015,0.205878,-2.470079,-0.335443,0.396432,-0.335443,-2.470079,0.100000,0.780000,-8,107,-7.757161,106.750000,-7.757161,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.444885,-17.970018,61.986556,77.361505,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556377,1.414039,0.264338,0.014625,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230351,tube-mpc,0,-126.340000,54.885000,4.732544,1.717677,4.460000,1.495000,0.272544,0.222677,-2.653048,2.043152,0.457422,2.043152,-2.653048,0.090000,0.920000,-12,80,-12.110645,79.828776,-12.110645,79.828776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.705209,-18.902275,62.850359,77.210461,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556625,1.412638,0.275303,0.014260,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240236,tube-mpc,0,-126.340000,54.885000,4.682967,1.762851,4.430000,1.535000,0.252967,0.227851,-3.201954,5.458569,0.457422,5.458569,-3.201954,0.060000,0.900000,-9,51,-8.647247,51.389489,-8.647247,51.389489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.445069,-18.841534,64.946451,76.129587,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547568,1.413732,0.173714,0.014348,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250280,tube-mpc,0,-126.340000,54.885000,4.628758,1.807483,4.400000,1.605000,0.228758,0.202483,-3.689871,6.861330,-0.457422,6.861330,-3.689871,0.050000,0.710000,-9,52,-8.743330,51.802239,-8.743330,51.802239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.831571,-17.929217,67.756875,76.489461,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541429,1.408092,0.146136,0.016147,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260347,tube-mpc,0,-126.340000,54.885000,4.570431,1.850765,4.370000,1.655000,0.200431,0.195765,-3.445913,4.604715,-0.640391,4.604715,-3.445913,0.000000,0.640000,-12,74,-12.186606,74.196291,-12.186606,74.196291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.506419,-16.706316,63.661412,70.852890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556368,1.415740,0.175283,0.015819,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270232,tube-mpc,0,-126.340000,54.885000,4.509147,1.891692,4.340000,1.685000,0.169147,0.206692,-4.543725,0.701380,0.213464,0.701380,-4.543725,-0.020000,0.670000,-9,104,-9.144701,103.784385,-9.144701,103.784385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.935214,-15.693981,58.373123,66.424961,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541914,1.411302,0.204764,0.015559,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280347,tube-mpc,0,-126.340000,54.885000,4.442224,1.931785,4.300000,1.685000,0.142224,0.246785,-4.726694,-1.006328,0.396432,-1.006328,-4.726694,-0.040000,0.810000,-13,107,-12.982559,106.749999,-12.982559,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.738337,-15.959082,57.960465,69.374083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557175,1.414282,0.275373,0.015313,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290351,tube-mpc,0,-126.340000,54.885000,4.371722,1.969508,4.240000,1.705000,0.131722,0.264508,-5.946486,0.640391,0.457422,0.640391,-5.946486,-0.050000,0.950000,-7,82,-6.941639,81.605403,-6.941639,81.605403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.564727,-16.504335,59.359479,72.032957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557000,1.412692,0.222173,0.014688,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300225,tube-mpc,0,-126.340000,54.885000,4.297841,2.004697,4.190000,1.725000,0.107841,0.279697,-6.739351,4.665705,0.518412,4.665705,-6.739351,-0.050000,0.990000,-6,43,-5.537263,42.820921,-5.537263,42.820921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.710772,-17.408122,64.055751,77.694501,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539466,1.407156,0.153356,0.015725,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310352,tube-mpc,0,-126.340000,54.885000,4.217546,2.038520,4.120000,1.775000,0.097546,0.263520,-7.288257,4.909663,-0.091484,4.909663,-7.288257,-0.040000,0.680000,-7,63,-7.304455,63.083703,-7.304455,63.083703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.040110,-16.403560,70.084066,83.020572,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557430,1.498680,0.195437,0.017626,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320303,tube-mpc,0,-126.340000,54.885000,4.134100,2.069364,4.050000,1.815000,0.084100,0.254364,-7.715185,2.348100,0.457422,2.348100,-7.715185,-0.050000,0.570000,-9,92,-9.320938,91.725021,-9.320938,91.725021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.860825,-16.777598,61.062321,75.908735,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555839,1.438897,0.188195,0.015984,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330247,tube-mpc,0,-126.340000,54.885000,4.046141,2.097668,3.980000,1.825000,0.066141,0.272668,-7.593205,-0.640391,0.457422,-0.640391,-7.593205,-0.040000,0.730000,-20,102,-19.856392,101.890047,-19.856392,101.890047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.630131,-18.054600,55.076799,71.917384,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547984,1.412540,0.226506,0.013930,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340267,tube-mpc,0,-126.340000,54.885000,3.952820,2.123496,3.910000,1.825000,0.042820,0.298496,-6.983309,-1.189297,-0.213464,-1.189297,-6.983309,-0.100000,0.860000,-26,94,-25.747008,94.433990,-25.747008,94.433990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.710448,-18.998519,53.851330,70.769865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558474,1.413849,0.418152,0.016031,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350231,tube-mpc,0,-126.340000,54.885000,3.855288,2.146358,3.850000,1.835000,0.005288,0.311358,-7.959143,1.372266,0.274453,1.372266,-7.959143,-0.140000,0.910000,-20,67,-20.286418,66.827382,-20.286418,66.827382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.295899,-19.481248,53.919325,69.423194,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539856,1.407365,0.179934,0.015638,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360227,tube-mpc,0,-126.340000,54.885000,3.752671,2.166324,3.760000,1.855000,-0.007329,0.311324,-8.873987,3.018985,0.091484,3.018985,-8.873987,-0.140000,0.810000,-18,58,-17.647680,57.955262,-17.647680,57.955262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.330918,-19.309647,59.063206,73.312638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539134,1.406554,0.134407,0.013395,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370343,tube-mpc,0,-126.340000,54.885000,3.643909,2.183367,3.670000,1.895000,-0.026091,0.288367,-10.093779,2.470079,-0.457422,2.470079,-10.093779,-0.130000,0.680000,-15,69,-15.082179,68.519401,-15.082179,68.519401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.169791,-19.125623,56.683290,70.500666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562604,1.656440,0.217570,0.034341,1.038581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008521,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380194,tube-mpc,0,-126.340000,54.885000,3.533235,2.196777,3.570000,1.905000,-0.036765,0.291777,-10.703675,-0.030495,-0.213464,-0.030495,-10.703675,-0.140000,0.650000,-15,89,-15.224027,89.307158,-15.224027,89.307158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.790731,-19.176379,50.809841,64.526659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552201,1.470803,0.199821,0.017735,0.500283,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390196,tube-mpc,0,-126.340000,54.885000,3.416029,2.207054,3.470000,1.905000,-0.053971,0.302054,-11.252582,-2.287110,0.884349,-2.287110,-11.252582,-0.130000,0.750000,-19,97,-19.463182,97.202661,-19.463182,97.202661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.136576,-19.747812,45.356503,59.853780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563894,1.690468,0.255088,0.031154,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400197,tube-mpc,0,-126.340000,54.885000,3.293986,2.213849,3.360000,1.895000,-0.066014,0.318849,-11.313571,-1.982162,0.396432,-1.982162,-11.313571,-0.140000,0.850000,-24,84,-24.223256,83.949373,-24.223256,83.949373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.096058,-20.535091,43.118696,57.953624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550128,1.608053,0.292886,0.023767,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410201,tube-mpc,0,-126.340000,54.885000,3.167050,2.217051,3.250000,1.885000,-0.082950,0.332051,-12.045446,-0.884349,0.152474,-0.884349,-12.045446,-0.160000,0.880000,-22,69,-21.891096,69.162163,-21.891096,69.162163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.957699,-20.589625,43.278123,56.839293,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574235,1.613984,0.225225,0.018532,0.500469,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420153,tube-mpc,0,-126.340000,54.885000,3.036000,2.216566,3.140000,1.885000,-0.104000,0.331566,-12.106436,0.213464,-0.457422,0.213464,-12.106436,-0.190000,0.750000,-24,68,-23.603465,67.517786,-23.603465,67.517786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.350825,-20.189799,44.952882,57.454369,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547328,1.735883,0.232749,0.023716,0.500593,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430192,tube-mpc,0,-126.340000,54.885000,2.898998,2.212268,3.020000,1.895000,-0.121002,0.317268,-12.289405,-0.396432,-0.030495,-0.396432,-12.289405,-0.200000,0.700000,-27,72,-27.384342,71.802071,-27.384342,71.802071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.210836,-19.937053,41.885028,54.507181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541304,1.445163,0.152970,0.013125,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440193,tube-mpc,0,-126.340000,54.885000,2.757779,2.204092,2.880000,1.895000,-0.122221,0.309092,-13.509197,-1.555235,0.457422,-1.555235,-13.509197,-0.200000,0.680000,-22,79,-22.317795,78.823745,-22.317795,78.823745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.323195,-19.610114,37.176824,49.654720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.531676,1.420367,0.165753,0.012209,0.500432,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450227,tube-mpc,0,-126.340000,54.885000,2.611424,2.191900,2.760000,1.875000,-0.148576,0.316900,-14.180083,-2.592058,0.274453,-2.592058,-14.180083,-0.230000,0.720000,-20,81,-19.877378,80.843674,-19.877378,80.843674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.372616,-19.500460,34.925080,46.842233,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540738,1.424193,0.146592,0.012337,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460231,tube-mpc,0,-126.340000,54.885000,2.460921,2.175688,2.620000,1.855000,-0.159079,0.320688,-14.667999,-3.140965,0.213464,-3.140965,-14.667999,-0.190000,0.760000,-26,78,-26.489703,78.105587,-26.489703,78.105587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.915452,-19.559387,33.178578,45.014397,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539789,1.410357,0.145896,0.011907,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470193,tube-mpc,0,-126.340000,54.885000,2.306607,2.155456,2.490000,1.835000,-0.183393,0.320456,-15.765812,-2.592058,0.335443,-2.592058,-15.765812,-0.190000,0.760000,-24,70,-23.804226,69.542854,-23.804226,69.542854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.497037,-19.458305,31.275157,43.526355,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541710,1.403317,0.148770,0.012044,0.500359,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480349,tube-mpc,0,-126.340000,54.885000,2.144817,2.130564,2.320000,1.815000,-0.175183,0.315564,-15.887791,-2.409089,0.152474,-2.409089,-15.887791,-0.220000,0.870000,-22,53,-22.476636,52.900290,-22.476636,52.900290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.248866,-19.609885,32.306374,44.842257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550314,1.414874,0.180619,0.013438,0.500638,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490173,tube-mpc,0,-126.340000,54.885000,1.984174,2.102344,2.180000,1.795000,-0.195826,0.307344,-16.131750,-2.470079,0.762370,-2.470079,-16.131750,-0.170000,0.630000,-32,70,-32.195413,69.629086,-32.195413,69.629086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.143258,-18.872285,36.447938,49.676400,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541325,1.407372,0.151917,0.014758,0.500411,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500344,tube-mpc,0,-126.340000,54.885000,1.813685,2.068787,2.000000,1.765000,-0.186315,0.303787,-16.497687,-4.116798,0.823360,-4.116798,-16.497687,-0.240000,0.570000,-24,85,-24.110630,85.076882,-24.110630,85.076882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.418054,-18.642693,32.431407,48.376478,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549921,1.413951,0.190021,0.014873,0.501150,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510347,tube-mpc,0,-126.340000,54.885000,1.642037,2.031446,1.850000,1.715000,-0.207963,0.316446,-17.107583,-6.739351,0.213464,-6.739351,-17.107583,-0.250000,0.690000,-24,93,-23.882708,93.423387,-23.882708,93.423387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.542698,-18.800464,30.383720,46.056766,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559818,1.411648,0.204462,0.014254,0.501881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520357,tube-mpc,0,-126.340000,54.885000,1.466490,1.989746,1.680000,1.675000,-0.213510,0.314746,-17.656490,-4.909663,0.274453,-4.909663,-17.656490,-0.210000,0.810000,-28,64,-27.935941,63.637293,-27.935941,63.637293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.467902,-19.970186,29.519467,46.980580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559092,1.460837,0.219545,0.015242,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530193,tube-mpc,0,-126.340000,54.885000,1.290496,1.944533,1.510000,1.655000,-0.219504,0.289533,-18.571334,-1.738204,0.396432,-1.738204,-18.571334,-0.230000,0.760000,-20,34,-20.247979,34.391797,-20.247979,34.391797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.826153,-20.337265,35.381752,54.119994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540169,1.399926,0.143175,0.013446,0.500322,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540194,tube-mpc,0,-126.340000,54.885000,1.108204,1.894254,1.320000,1.645000,-0.211796,0.249254,-19.242219,-1.433256,0.762370,-1.433256,-19.242219,-0.230000,0.550000,-16,42,-15.780959,41.728099,-15.780959,41.728099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.507196,-19.528831,47.036229,65.687862,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542248,1.399840,0.136779,0.013225,0.500265,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550194,tube-mpc,0,-126.340000,54.885000,0.922729,1.839627,1.130000,1.615000,-0.207271,0.224627,-19.303209,-4.848673,0.091484,-4.848673,-19.303209,-0.200000,0.450000,-22,73,-22.179292,72.731965,-22.179292,72.731965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.685087,-18.970301,48.721260,68.923383,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549317,1.405435,0.134704,0.014918,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560356,tube-mpc,0,-126.340000,54.885000,0.731248,1.779681,0.950000,1.555000,-0.218752,0.224681,-18.937271,-8.691018,-0.152474,-8.691018,-18.937271,-0.180000,0.600000,-33,88,-33.497095,87.821173,-33.497095,87.821173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.160545,-19.445956,41.576571,64.992666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558208,1.411162,0.189718,0.015657,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570349,tube-mpc,0,-126.340000,54.885000,0.540229,1.716391,0.760000,1.475000,-0.219771,0.241391,-19.242219,-9.422894,-0.396432,-9.422894,-19.242219,-0.240000,0.790000,-27,75,-26.750175,74.841044,-26.750175,74.841044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.553660,-20.132432,34.753021,59.319059,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560037,1.411293,0.204275,0.013572,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580343,tube-mpc,0,-126.340000,54.885000,0.346726,1.648812,0.560000,1.405000,-0.213274,0.243812,-20.888939,-7.349247,0.091484,-7.349247,-20.888939,-0.270000,0.780000,-9,55,-8.904561,54.621465,-8.904561,54.621465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.327169,-20.242596,37.100454,58.663457,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559437,1.481414,0.192502,0.015901,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590245,tube-mpc,0,-126.340000,54.885000,0.152867,1.577682,0.350000,1.355000,-0.197133,0.222682,-22.230710,-5.214611,0.579401,-5.214611,-22.230710,-0.210000,0.640000,-3,43,-3.202194,43.171304,-3.202194,43.171304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.808260,-19.814052,48.095863,64.700146,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547106,1.412382,0.177960,0.015857,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600355,tube-mpc,0,-126.340000,54.885000,-0.047018,1.500807,0.130000,1.305000,-0.177018,0.195807,-22.169720,-5.397580,0.091484,-5.397580,-22.169720,-0.130000,0.540000,-13,47,-13.145474,46.690737,-13.145474,46.690737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.532815,-19.511121,53.919864,67.643489,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559227,1.410594,0.177689,0.015752,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.610346,tube-mpc,0,-126.340000,54.885000,-0.246202,1.420674,-0.080000,1.255000,-0.166202,0.165674,-21.376856,-7.471226,-0.335443,-7.471226,-21.376856,-0.120000,0.470000,-22,64,-22.470468,63.505442,-22.470468,63.505442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.098461,-19.317910,49.950089,64.804078,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557331,1.420268,0.178414,0.016230,0.500164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620351,tube-mpc,0,-126.340000,54.885000,-0.446980,1.336359,-0.280000,1.175000,-0.166980,0.161359,-20.279043,-9.727842,0.152474,-9.727842,-20.279043,-0.140000,0.530000,-32,73,-31.595183,73.093547,-31.595183,73.093547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.400583,-19.356526,41.761811,58.286321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557273,1.410874,0.188555,0.015209,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630349,tube-mpc,0,-126.340000,54.885000,-0.648636,1.248106,-0.470000,1.085000,-0.178636,0.163106,-20.340032,-10.093779,0.457422,-10.093779,-20.340032,-0.230000,0.630000,-22,64,-21.729574,64.075127,-21.729574,64.075127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.349901,-19.384827,34.827864,51.966082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558633,1.411365,0.192179,0.016294,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640360,tube-mpc,0,-126.340000,54.885000,-0.851258,1.155818,-0.660000,1.005000,-0.191258,0.150818,-19.608157,-9.056956,-0.030495,-9.056956,-19.608157,-0.250000,0.630000,-26,50,-25.732766,50.317690,-25.732766,50.317690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.616343,-19.221128,36.937300,52.992734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556617,1.421546,0.177268,0.015873,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650225,tube-mpc,0,-126.340000,54.885000,-1.051331,1.061110,-0.850000,0.935000,-0.201331,0.126110,-19.425188,-7.898153,-0.030495,-7.898153,-19.425188,-0.250000,0.570000,-28,40,-27.637550,39.878157,-27.637550,39.878157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.742915,-18.965736,38.823140,54.202388,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539442,1.398782,0.148789,0.015171,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660345,tube-mpc,0,-126.340000,54.885000,-1.256613,0.960193,-1.050000,0.855000,-0.206613,0.105193,-19.791126,-8.142112,-0.091484,-8.142112,-19.791126,-0.270000,0.490000,-22,43,-21.730850,43.394116,-21.730850,43.394116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.112314,-18.420328,40.962859,55.980174,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558690,1.408755,0.177804,0.015579,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.670223,tube-mpc,0,-126.340000,54.885000,-1.456713,0.858109,-1.240000,0.765000,-0.216713,0.093109,-19.669147,-10.337738,-0.152474,-10.337738,-19.669147,-0.260000,0.430000,-24,63,-24.277527,62.684361,-24.277527,62.684361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.307492,-17.449632,41.989284,57.147635,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539863,1.495438,0.140034,0.015240,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.680283,tube-mpc,0,-126.340000,54.885000,-1.659860,0.750632,-1.430000,0.655000,-0.229860,0.095632,-19.547167,-12.716332,0.396432,-12.716332,-19.547167,-0.250000,0.500000,-28,74,-27.559342,73.849855,-27.559342,73.849855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.183681,-16.693562,38.734862,55.068005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550203,1.397879,0.147625,0.013294,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.690346,tube-mpc,0,-126.340000,54.885000,-1.862099,0.639686,-1.630000,0.535000,-0.232099,0.104686,-20.035084,-13.143259,-0.091484,-13.143259,-20.035084,-0.250000,0.610000,-22,66,-22.410675,65.816789,-22.410675,65.816789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.771106,-16.462213,36.300836,52.813700,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573647,1.409770,0.188148,0.015670,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.700352,tube-mpc,0,-126.340000,54.885000,-2.061868,0.526093,-1.830000,0.425000,-0.231868,0.101093,-19.974095,-12.289405,-0.640391,-12.289405,-19.974095,-0.260000,0.620000,-19,54,-19.013708,54.334536,-19.013708,54.334536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.139814,-15.823866,38.684715,53.132301,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557496,1.509267,0.174190,0.015808,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.710350,tube-mpc,0,-126.340000,54.885000,-2.259807,0.409463,-2.030000,0.315000,-0.229807,0.094463,-20.644980,-10.764665,-0.518412,-10.764665,-20.644980,-0.220000,0.580000,-15,42,-15.008485,41.692039,-15.008485,41.692039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.391333,-15.099118,42.061930,53.574839,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557664,1.407253,0.178172,0.015226,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.720352,tube-mpc,0,-126.340000,54.885000,-2.455774,0.289813,-2.240000,0.205000,-0.215774,0.084813,-20.888939,-11.618519,-0.823360,-11.618519,-20.888939,-0.200000,0.490000,-11,53,-11.340117,52.825488,-11.340117,52.825488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.519024,-13.624845,47.972324,55.783528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557136,1.470481,0.205323,0.023413,1.069278,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008333,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.730202,tube-mpc,0,-126.340000,54.885000,-2.646438,0.169203,-2.430000,0.095000,-0.216438,0.074203,-20.583991,-12.167426,-0.152474,-12.167426,-20.583991,-0.180000,0.460000,-13,57,-13.476899,57.257309,-13.476899,57.257309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.774817,-12.567381,47.072496,54.404616,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567353,1.647420,0.204227,0.018536,0.500600,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.740201,tube-mpc,0,-126.340000,54.885000,-2.837280,0.044095,-2.620000,-0.025000,-0.217280,0.069095,-19.974095,-13.875134,-0.518412,-13.875134,-19.974095,-0.180000,0.510000,-16,64,-16.185253,64.065079,-16.185253,64.065079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.820245,-11.921925,47.802980,54.030537,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552507,1.776930,0.272378,0.041894,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.750198,tube-mpc,0,-126.340000,54.885000,-3.024989,-0.083511,-2.810000,-0.175000,-0.214989,0.091489,-18.449355,-16.497687,-1.006328,-16.497687,-18.449355,-0.180000,0.560000,-27,81,-26.570596,81.085276,-26.570596,81.085276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.620294,-11.459153,46.230008,53.153338,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556012,1.486540,0.209394,0.018363,0.500463,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.760207,tube-mpc,0,-126.340000,54.885000,-3.209474,-0.213637,-2.990000,-0.335000,-0.219474,0.121363,-17.961438,-15.460864,-0.213464,-15.460864,-17.961438,-0.180000,0.660000,-28,65,-27.592401,65.202237,-27.592401,65.202237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.908546,-12.159640,41.169197,52.777521,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563904,1.685304,0.236783,0.027771,0.500633,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.770196,tube-mpc,0,-126.340000,54.885000,-3.389825,-0.345712,-3.160000,-0.475000,-0.229825,0.129288,-18.571334,-13.997114,-0.884349,-13.997114,-18.571334,-0.260000,0.650000,-8,52,-8.039336,52.470537,-8.039336,52.470537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.814643,-12.588389,46.212729,55.873676,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545317,1.443824,0.203704,0.018527,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.780197,tube-mpc,0,-126.340000,54.885000,-3.566266,-0.479974,-3.340000,-0.605000,-0.226266,0.125026,-18.632323,-12.838311,-0.701380,-12.838311,-18.632323,-0.180000,0.590000,-11,46,-11.132755,45.744133,-11.132755,45.744133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.149139,-11.096258,53.226703,57.719008,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552539,1.455375,0.178598,0.013248,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.790175,tube-mpc,0,-126.340000,54.885000,-3.737869,-0.615790,-3.510000,-0.735000,-0.227869,0.119210,-18.510344,-14.546020,-1.006328,-14.546020,-18.510344,-0.170000,0.510000,-9,65,-9.168060,64.687939,-9.168060,64.687939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.048522,-9.810477,56.644046,58.203367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539893,1.449938,0.142761,0.014440,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.800197,tube-mpc,0,-126.340000,54.885000,-3.905441,-0.753898,-3.690000,-0.885000,-0.215441,0.131102,-18.144407,-16.314719,-1.067318,-16.314719,-18.144407,-0.160000,0.530000,-8,78,-7.683055,78.138421,-7.683055,78.138421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.120346,-8.704038,52.247634,54.662980,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556460,1.398142,0.152835,0.012396,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.810351,tube-mpc,0,-126.340000,54.885000,-4.069983,-0.895360,-3.870000,-1.055000,-0.199983,0.159640,-17.473521,-17.351542,-1.250287,-17.351542,-17.473521,-0.140000,0.600000,-9,82,-9.401777,82.394875,-9.401777,82.394875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.342390,-7.593517,49.918057,52.747700,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560904,1.410323,0.190878,0.016001,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.820351,tube-mpc,0,-126.340000,54.885000,-4.226573,-1.036008,-4.040000,-1.205000,-0.186573,0.168992,-17.107583,-16.314719,-0.823360,-16.314719,-17.107583,-0.130000,0.690000,-7,66,-6.689449,65.816831,-6.689449,65.816831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.413832,-6.910191,49.243694,52.111638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559355,1.445615,0.207641,0.016579,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.830350,tube-mpc,0,-126.340000,54.885000,-4.377445,-1.177791,-4.210000,-1.345000,-0.167445,0.167209,-16.985604,-14.363051,-0.457422,-14.363051,-16.985604,-0.120000,0.660000,0,51,-0.276482,50.807575,-0.276482,50.807575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.028847,-5.891327,54.904654,53.815985,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557315,1.409901,0.179013,0.015165,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.840349,tube-mpc,0,-126.340000,54.885000,-4.522325,-1.320537,-4.370000,-1.475000,-0.152325,0.154463,-15.765812,-13.387218,-0.457422,-13.387218,-15.765812,-0.130000,0.550000,-1,50,-0.825928,50.182568,-0.825928,50.182568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.806019,-4.185301,61.189277,59.835025,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557490,1.409296,0.179757,0.014760,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.850349,tube-mpc,0,-126.340000,54.885000,-4.660947,-1.464069,-4.520000,-1.605000,-0.140947,0.140931,-14.302062,-14.241072,-1.311276,-14.241072,-14.302062,-0.100000,0.510000,-10,59,-9.920309,58.881775,-9.920309,58.881775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.121380,-2.483003,59.420320,59.227433,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558382,1.434146,0.195060,0.015964,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.860354,tube-mpc,0,-126.340000,54.885000,-4.793099,-1.608259,-4.660000,-1.765000,-0.133099,0.156741,-12.899301,-17.534511,-1.555235,-17.534511,-12.899301,-0.100000,0.510000,-16,87,-16.150342,87.324126,-16.150342,87.324126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.892318,-1.169915,56.934694,57.414984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558259,1.409276,0.192375,0.014699,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.870356,tube-mpc,0,-126.340000,54.885000,-4.918450,-1.752833,-4.780000,-1.935000,-0.138450,0.182167,-11.984457,-18.571334,-1.067318,-18.571334,-11.984457,-0.130000,0.760000,-15,77,-14.854889,76.606928,-14.854889,76.606928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.664130,-0.325848,55.473074,57.408273,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559232,1.409046,0.192750,0.015458,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.880224,tube-mpc,0,-126.340000,54.885000,-5.035259,-1.895693,-4.890000,-2.095000,-0.145259,0.199307,-10.215758,-16.863625,-0.701380,-16.863625,-10.215758,-0.130000,0.700000,-23,69,-22.896119,69.019682,-22.896119,69.019682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.794294,1.221970,60.748388,62.780662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539895,1.403437,0.167874,0.017878,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.890353,tube-mpc,0,-126.340000,54.885000,-5.147864,-2.042392,-4.990000,-2.245000,-0.157864,0.202608,-9.178935,-14.302062,-0.884349,-14.302062,-9.178935,-0.160000,0.720000,-21,46,-21.295997,46.288132,-21.295997,46.288132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.829382,1.355796,59.481932,61.266007,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560105,1.410088,0.189165,0.015179,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.900242,tube-mpc,0,-126.340000,54.885000,-5.250464,-2.185476,-5.070000,-2.375000,-0.180464,0.189524,-8.325081,-12.838311,-1.067318,-12.838311,-8.325081,-0.210000,0.580000,-16,45,-15.926724,45.032107,-15.926724,45.032107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.687363,1.570959,65.107009,65.798565,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548569,1.409067,0.178624,0.016914,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.910352,tube-mpc,0,-126.340000,54.885000,-5.347706,-2.331466,-5.140000,-2.515000,-0.207706,0.183534,-7.349247,-13.814145,-0.823360,-13.814145,-7.349247,-0.210000,0.500000,-19,60,-18.930270,60.114362,-18.930270,60.114362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.354797,2.405415,61.797375,64.066712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557869,1.433953,0.194149,0.016102,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.920192,tube-mpc,0,-126.340000,54.885000,-5.434761,-2.473091,-5.220000,-2.665000,-0.214761,0.191909,-7.044299,-16.070760,-1.006328,-16.070760,-7.044299,-0.200000,0.500000,-17,81,-16.821758,80.798681,-16.821758,80.798681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.116472,3.269567,56.297387,59.626777,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538777,1.396005,0.148596,0.014297,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.930355,tube-mpc,0,-126.340000,54.885000,-5.516674,-2.618713,-5.280000,-2.815000,-0.236674,0.196287,-6.495393,-16.497687,-1.067318,-16.497687,-6.495393,-0.210000,0.620000,-15,76,-14.560693,75.575281,-14.560693,75.575281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.396772,4.538357,52.800771,57.866366,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558557,1.407515,0.192560,0.015591,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.940353,tube-mpc,0,-126.340000,54.885000,-5.589204,-2.761143,-5.340000,-2.955000,-0.249204,0.193857,-5.641538,-13.570186,-0.396432,-13.570186,-5.641538,-0.230000,0.700000,-12,45,-11.657393,44.675330,-11.657393,44.675330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.437165,6.155669,53.293764,58.950024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557310,1.434407,0.207230,0.016264,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.950353,tube-mpc,0,-126.340000,54.885000,-5.653672,-2.902640,-5.400000,-3.065000,-0.253672,0.162360,-4.970653,-10.032790,-0.457422,-10.032790,-4.970653,-0.210000,0.590000,-11,22,-10.925464,22.242765,-10.925464,22.242765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.060955,8.132750,61.165259,66.701677,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555766,1.409124,0.178560,0.014487,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.960348,tube-mpc,0,-126.340000,54.885000,-5.709953,-3.042921,-5.440000,-3.165000,-0.269953,0.122079,-4.299767,-8.691018,-0.457422,-8.691018,-4.299767,-0.210000,0.390000,-9,26,-9.333864,25.785155,-9.333864,25.785155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.739318,9.947045,67.805133,75.793558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558643,1.408028,0.178856,0.014777,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.970349,tube-mpc,0,-126.340000,54.885000,-5.758070,-3.182021,-5.470000,-3.275000,-0.288070,0.092979,-2.897006,-12.106436,-0.762370,-12.106436,-2.897006,-0.190000,0.290000,-19,61,-18.584218,61.466913,-18.584218,61.466913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.413824,12.543563,71.203227,79.281683,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559291,1.431655,0.189575,0.015666,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.980297,tube-mpc,0,-126.340000,54.885000,-5.797758,-3.318963,-5.490000,-3.415000,-0.307758,0.096037,-1.555235,-15.887791,-0.030495,-15.887791,-1.555235,-0.170000,0.380000,-29,88,-28.706833,87.583988,-28.706833,87.583988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.489587,14.697015,66.717633,76.810390,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556630,1.408018,0.190466,0.014301,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.990348,tube-mpc,0,-126.340000,54.885000,-5.829575,-3.455749,-5.500000,-3.575000,-0.329575,0.119251,-0.335443,-16.375708,-0.396432,-16.375708,-0.335443,-0.230000,0.630000,-27,74,-26.894196,73.708896,-26.894196,73.708896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.566032,15.957686,68.292425,79.987669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557808,1.407439,0.205536,0.014904,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.000241,tube-mpc,0,-126.340000,54.885000,-5.852776,-3.588692,-5.500000,-3.705000,-0.352776,0.116308,-0.335443,-12.777322,-0.091484,-12.777322,-0.335443,-0.220000,0.710000,-21,38,-21.466723,37.608832,-21.466723,37.608832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.599789,18.246286,68.742906,82.780643,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550231,1.422251,0.206336,0.015962,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.010358,tube-mpc,0,-126.340000,54.885000,-5.868218,-3.722792,-5.500000,-3.805000,-0.368218,0.082208,0.030495,-7.898153,-0.884349,-7.898153,0.030495,-0.250000,0.570000,-12,7,-12.149283,7.235311,-12.149283,7.235311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.672550,20.300735,66.287936,83.953050,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557882,1.408364,0.191042,0.014596,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.020350,tube-mpc,0,-126.340000,54.885000,-5.875310,-3.853275,-5.500000,-3.885000,-0.375310,0.031725,-0.274453,-8.020133,-0.274453,-8.020133,-0.274453,-0.130000,0.320000,-17,27,-17.097545,26.619689,-17.097545,26.619689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.391310,22.515569,68.624902,88.866046,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556957,1.407367,0.179828,0.014570,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.030353,tube-mpc,0,-126.340000,54.885000,-5.874373,-3.981821,-5.500000,-3.985000,-0.374373,0.003179,0.396432,-11.679509,-0.762370,-11.679509,0.396432,-0.190000,0.240000,-9,64,-9.025409,64.185465,-9.025409,64.185465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.339415,24.196935,71.301434,87.091496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556952,1.408572,0.180358,0.015449,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.040198,tube-mpc,0,-126.340000,54.885000,-5.865706,-4.106218,-5.490000,-4.125000,-0.375706,0.018782,0.823360,-16.924615,-0.579401,-16.924615,0.823360,-0.220000,0.380000,-3,100,-3.474365,99.685142,-3.474365,99.685142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.535498,26.978564,70.317367,85.968609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551767,1.397179,0.169020,0.015795,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.050239,tube-mpc,0,-126.340000,54.885000,-5.849084,-4.230803,-5.470000,-4.275000,-0.379084,0.044197,1.372266,-16.436698,0.030495,-16.436698,1.372266,-0.140000,0.670000,-12,75,-11.976498,75.346770,-11.976498,75.346770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.112183,29.151862,76.810579,94.172145,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548687,1.408874,0.283614,0.015834,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.060355,tube-mpc,0,-126.340000,54.885000,-5.824547,-4.353906,-5.450000,-4.405000,-0.374547,0.051094,2.775027,-11.618519,0.457422,-11.618519,2.775027,-0.140000,0.750000,-16,30,-15.912321,30.010764,-15.912321,30.010764,0.000000,0.336006,0.000000,64.000000,0.000000,0.000000,53.409415,31.944563,83.152235,100.311021,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556531,1.418247,0.178920,0.015449,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.070349,tube-mpc,0,-126.340000,54.885000,-5.792810,-4.473041,-5.430000,-4.495000,-0.362810,0.021959,2.409089,-7.410237,0.030495,-7.410237,2.409089,-0.150000,0.540000,-2,12,-2.240817,12.087737,-2.240817,12.087737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.725033,33.461286,85.119501,101.039144,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556774,1.408194,0.177181,0.014863,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.080227,tube-mpc,0,-126.340000,54.885000,-5.754314,-4.588296,-5.400000,-4.565000,-0.354314,-0.023296,2.348100,-7.288257,-0.274453,-7.288257,2.348100,-0.130000,0.300000,4,30,4.045014,30.146392,4.045014,30.146392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.406562,34.334620,80.458532,100.078916,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570344,1.450658,0.201579,0.017800,0.502851,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.090225,tube-mpc,0,-126.340000,54.885000,-5.708351,-4.702372,-5.370000,-4.665000,-0.338351,-0.037372,2.897006,-11.801488,-0.335443,-11.801488,2.897006,-0.120000,0.270000,4,72,4.376208,71.697057,4.376208,71.697057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.027207,34.911190,77.934009,93.825882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549589,1.432305,0.176653,0.015593,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.100276,tube-mpc,0,-126.340000,54.885000,-5.655294,-4.814355,-5.330000,-4.795000,-0.325294,-0.019355,3.262944,-15.765812,-0.701380,-15.765812,3.262944,-0.100000,0.440000,4,95,3.863350,94.746446,3.863350,94.746446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.303162,34.295968,76.701380,88.905015,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540983,1.407021,0.170947,0.013073,0.500527,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.110269,tube-mpc,0,-126.340000,54.885000,-5.595999,-4.922959,-5.290000,-4.945000,-0.305999,0.022041,3.811850,-15.399875,-0.213464,-15.399875,3.811850,-0.080000,0.700000,3,75,3.167065,75.342141,3.167065,75.342141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.217861,33.597547,79.575325,92.670164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547762,1.400859,0.175969,0.011793,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.120193,tube-mpc,0,-126.340000,54.885000,-5.530936,-5.028071,-5.250000,-5.065000,-0.280936,0.036929,3.262944,-11.069613,0.335443,-11.069613,3.262944,0.040000,0.740000,1,39,0.980701,39.036457,0.980701,39.036457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.828675,34.454258,82.775077,95.488657,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538349,1.398373,0.134828,0.011206,0.500501,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.130345,tube-mpc,0,-126.340000,54.885000,-5.458312,-5.132740,-5.210000,-5.145000,-0.248312,0.012260,3.567892,-6.434403,-0.396432,-6.434403,3.567892,-0.050000,0.570000,19,15,19.487209,15.042976,19.487209,15.042976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.381618,34.100970,84.291997,92.929809,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559183,1.412221,0.177097,0.014622,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.140232,tube-mpc,0,-126.340000,54.885000,-5.382017,-5.231853,-5.170000,-5.205000,-0.212017,-0.026853,4.543725,-5.702528,-0.274453,-5.702528,4.543725,-0.010000,0.350000,15,27,15.254650,26.526555,15.254650,26.526555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.544594,33.462352,80.594011,93.472586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539163,1.400374,0.139735,0.015245,0.500476,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.150351,tube-mpc,0,-126.340000,54.885000,-5.298566,-5.330412,-5.120000,-5.285000,-0.178566,-0.045412,4.726694,-9.056956,0.396432,-9.056956,4.726694,0.060000,0.260000,10,63,10.481684,63.477747,10.481684,63.477747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.786187,30.888165,85.828178,89.199392,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558354,1.411593,0.179314,0.013988,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.160357,tube-mpc,0,-126.340000,54.885000,-5.211094,-5.424963,-5.060000,-5.395000,-0.151094,-0.029963,5.824507,-13.082270,0.701380,-13.082270,5.824507,0.090000,0.390000,1,90,1.251180,90.138860,1.251180,90.138860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.829794,28.169758,80.047089,82.721528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557818,1.564405,0.191294,0.016402,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.170347,tube-mpc,0,-126.340000,54.885000,-5.119197,-5.516497,-4.990000,-5.535000,-0.129197,0.018503,7.410237,-14.058103,0.945339,-14.058103,7.410237,0.060000,0.620000,-5,85,-4.838179,85.223739,-4.838179,85.223739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.311399,25.506712,77.166483,80.847935,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558067,1.411039,0.211858,0.014553,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.180346,tube-mpc,0,-126.340000,54.885000,-5.023053,-5.605233,-4.910000,-5.645000,-0.113053,0.039767,7.532216,-10.032790,1.250287,-10.032790,7.532216,0.000000,0.750000,7,45,6.783025,44.571215,6.783025,44.571215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.303485,23.452046,73.642126,77.966797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557262,1.437226,0.207137,0.015398,0.500440,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.190355,tube-mpc,0,-126.340000,54.885000,-4.923028,-5.691191,-4.830000,-5.735000,-0.093028,0.043809,7.166278,-6.007476,0.762370,-6.007476,7.166278,0.000000,0.700000,16,17,16.212131,16.890554,16.212131,16.890554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.827766,23.497738,72.446103,77.699653,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558314,1.412530,0.177488,0.015931,0.500518,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.200345,tube-mpc,0,-126.340000,54.885000,-4.819845,-5.774132,-4.760000,-5.785000,-0.059845,0.010868,7.105289,-5.153621,0.335443,-5.153621,7.105289,0.040000,0.390000,18,36,17.953232,36.095006,17.953232,36.095006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.810649,24.209147,76.888383,85.684907,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558383,1.412265,0.178752,0.015792,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.210236,tube-mpc,0,-126.340000,54.885000,-4.714788,-5.853481,-4.680000,-5.855000,-0.034788,0.001519,7.044299,-8.203101,0.335443,-8.203101,7.044299,0.100000,0.400000,14,62,13.509101,62.463269,13.509101,62.463269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.503612,23.242968,76.698687,78.662262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544401,1.410189,0.136146,0.014094,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.220376,tube-mpc,0,-126.340000,54.885000,-4.604532,-5.931997,-4.590000,-5.965000,-0.014532,0.033003,8.142112,-11.313571,1.128308,-11.313571,8.142112,0.100000,0.450000,5,90,5.427172,89.795235,5.427172,89.795235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.902864,21.621314,71.145131,72.938143,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568464,1.412196,0.191001,0.015746,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.230238,tube-mpc,0,-126.340000,54.885000,-4.495268,-6.005640,-4.500000,-6.075000,0.004732,0.069360,9.727842,-12.106436,0.884349,-12.106436,9.727842,0.090000,0.650000,-6,85,-5.883488,84.736299,-5.883488,84.736299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.534132,19.201620,67.655663,70.153333,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548784,1.412088,0.219404,0.014641,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.240351,tube-mpc,0,-126.340000,54.885000,-4.381601,-6.078419,-4.390000,-6.175000,0.008399,0.096581,9.971800,-8.873987,1.006328,-8.873987,9.971800,0.020000,0.770000,2,52,1.658776,51.776718,1.658776,51.776718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.281722,16.816907,62.978278,65.601068,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558386,1.412968,0.194588,0.015664,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.250345,tube-mpc,0,-126.340000,54.885000,-4.268097,-6.147680,-4.290000,-6.245000,0.021903,0.097320,9.544873,-4.421746,1.189297,-4.421746,9.544873,-0.020000,0.670000,14,25,13.533794,25.029792,13.533794,25.029792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.268753,16.009203,62.091893,65.480245,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557994,1.413176,0.177261,0.014267,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.260351,tube-mpc,0,-126.340000,54.885000,-4.153755,-6.214429,-4.190000,-6.285000,0.036245,0.070571,8.934977,-2.836017,0.396432,-2.836017,8.934977,-0.010000,0.460000,20,29,19.698757,29.461115,19.698757,29.461115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.699131,16.284619,63.675767,72.979442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557981,1.414347,0.175107,0.014979,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.270358,tube-mpc,0,-126.340000,54.885000,-4.039168,-6.278648,-4.110000,-6.335000,0.070832,0.056352,8.142112,-5.702528,1.067318,-5.702528,8.142112,0.070000,0.350000,18,64,17.718328,63.857297,17.718328,63.857297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.734901,16.208695,68.604155,74.819137,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557404,1.413227,0.190105,0.015837,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.280353,tube-mpc,0,-126.340000,54.885000,-3.924945,-6.340330,-4.010000,-6.415000,0.085055,0.074670,9.483883,-9.544873,1.006328,-9.544873,9.483883,0.100000,0.450000,0,91,0.191349,91.257589,0.191349,91.257589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.700818,14.548442,68.061858,68.933979,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557272,1.414278,0.187221,0.014567,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.290344,tube-mpc,0,-126.340000,54.885000,-3.811471,-6.399599,-3.910000,-6.505000,0.098529,0.105401,9.849821,-10.215758,0.945339,-10.215758,9.849821,0.060000,0.680000,0,82,-0.478002,81.740283,-0.478002,81.740283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.121286,11.460831,63.282926,68.607712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559867,1.422891,0.206918,0.015772,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.300354,tube-mpc,0,-126.340000,54.885000,-3.698941,-6.456670,-3.810000,-6.585000,0.111059,0.128330,9.300914,-6.617372,1.128308,-6.617372,9.300914,0.000000,0.770000,12,48,11.521695,47.531981,11.521695,47.531981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.264992,9.097128,61.111064,65.068293,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557262,1.414765,0.189406,0.017257,0.501574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.310232,tube-mpc,0,-126.340000,54.885000,-3.589491,-6.510800,-3.720000,-6.625000,0.130509,0.114200,8.508050,-2.775027,1.372266,-2.775027,8.508050,0.010000,0.660000,18,25,18.078962,24.736441,18.078962,24.736441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.116250,9.136798,64.153085,68.987008,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539088,1.513470,0.167324,0.016654,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.320238,tube-mpc,0,-126.340000,54.885000,-3.480683,-6.563507,-3.630000,-6.645000,0.149317,0.081493,7.593205,-1.006328,1.189297,-1.006328,7.593205,0.080000,0.450000,17,27,16.622752,26.827113,16.622752,26.827113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.205742,9.202075,70.001450,76.429938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539518,1.402947,0.152295,0.013782,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.330350,tube-mpc,0,-126.340000,54.885000,-3.373301,-6.614686,-3.540000,-6.675000,0.166699,0.060314,8.386070,-4.238777,0.823360,-4.238777,8.386070,0.200000,0.340000,-9,63,-9.020828,62.667505,-9.020828,62.667505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.731748,9.305558,78.008781,79.502337,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557872,1.418959,0.176665,0.015739,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.340350,tube-mpc,0,-126.340000,54.885000,-3.270116,-6.663327,-3.450000,-6.735000,0.179884,0.071673,8.691018,-7.837164,0.884349,-7.837164,8.691018,0.100000,0.440000,-5,87,-4.739330,87.289507,-4.739330,87.289507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.664359,7.655881,71.825241,76.233609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557939,1.411633,0.188573,0.014914,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.350354,tube-mpc,0,-126.340000,54.885000,-3.170310,-6.710129,-3.360000,-6.815000,0.189690,0.104871,8.325081,-8.508050,1.311276,-8.508050,8.325081,0.010000,0.660000,6,78,5.808701,78.378731,5.808701,78.378731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.759026,5.938174,71.442298,81.091842,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557984,1.413914,0.190084,0.015140,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.360194,tube-mpc,0,-126.340000,54.885000,-3.075899,-6.754443,-3.280000,-6.865000,0.204101,0.110557,7.593205,-5.153621,0.762370,-5.153621,7.593205,-0.040000,0.740000,16,45,16.495047,44.932067,16.495047,44.932067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.356227,5.973904,73.389332,81.076733,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550761,1.402625,0.146090,0.013767,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.370362,tube-mpc,0,-126.340000,54.885000,-2.982690,-6.798539,-3.200000,-6.895000,0.217310,0.096461,6.373413,-0.335443,0.640391,-0.335443,6.373413,0.060000,0.610000,12,16,12.296548,15.500748,12.296548,15.500748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.328060,7.118131,74.461774,86.148502,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559771,1.415270,0.213157,0.017045,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.380243,tube-mpc,0,-126.340000,54.885000,-2.896742,-6.839845,-3.130000,-6.905000,0.233258,0.065155,6.190445,0.274453,0.579401,0.274453,6.190445,0.080000,0.390000,7,27,7.447165,27.162915,7.447165,27.162915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.438960,7.886261,83.852862,94.029982,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545861,1.416030,0.170544,0.014709,0.500236,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.390220,tube-mpc,0,-126.340000,54.885000,-2.814978,-6.880107,-3.060000,-6.925000,0.245022,0.044893,6.495393,-3.628881,0.884349,-3.628881,6.495393,0.080000,0.300000,-2,67,-1.626077,66.875192,-1.626077,66.875192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.622526,8.540462,86.559823,93.331027,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540516,1.409803,0.141255,0.013862,0.500428,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.400346,tube-mpc,0,-126.340000,54.885000,-2.737550,-6.919581,-3.000000,-6.975000,0.262450,0.055419,6.861330,-6.800341,1.067318,-6.800341,6.861330,0.040000,0.440000,-6,84,-6.465592,83.832147,-6.465592,83.832147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.738655,7.962690,81.201798,92.086192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556130,1.422156,0.191274,0.015454,0.500467,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.410353,tube-mpc,0,-126.340000,54.885000,-2.666885,-6.957328,-2.920000,-7.035000,0.253115,0.077672,6.373413,-6.129455,0.945339,-6.129455,6.373413,0.010000,0.640000,-6,64,-6.445574,63.756540,-6.445574,63.756540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.994679,6.863546,76.270796,92.042872,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556008,1.412969,0.192155,0.015346,0.500442,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.420346,tube-mpc,0,-126.340000,54.885000,-2.602483,-6.993865,-2.850000,-7.075000,0.247517,0.081135,5.763517,-3.018985,1.250287,-3.018985,5.763517,-0.020000,0.670000,-4,36,-3.846064,35.539909,-3.846064,35.539909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.650841,7.276301,75.921770,84.275680,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554653,1.414668,0.177952,0.014224,0.500285,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.430343,tube-mpc,0,-126.340000,54.885000,-2.544541,-7.029363,-2.800000,-7.085000,0.255459,0.055637,5.153621,0.213464,0.518412,0.213464,5.153621,-0.030000,0.530000,-2,19,-2.314648,18.673940,-2.314648,18.673940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.364576,8.242998,74.361860,81.424296,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558299,1.416171,0.181165,0.015111,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.440348,tube-mpc,0,-126.340000,54.885000,-2.493370,-7.063925,-2.750000,-7.095000,0.256630,0.031075,3.750861,-0.030495,0.640391,-0.030495,3.750861,-0.030000,0.350000,3,35,2.779293,34.627386,2.779293,34.627386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.845540,9.087197,73.291412,82.604226,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555927,1.414250,0.180705,0.014792,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.450347,tube-mpc,0,-126.340000,54.885000,-2.449320,-7.097610,-2.710000,-7.115000,0.260680,0.017390,3.201954,-3.689871,-0.030495,-3.689871,3.201954,-0.030000,0.320000,-1,67,-0.720628,67.290747,-0.720628,67.290747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.419552,9.430673,72.407413,79.445847,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557076,1.415386,0.180069,0.014716,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.460349,tube-mpc,0,-126.340000,54.885000,-2.412634,-7.130530,-2.670000,-7.155000,0.257366,0.024470,2.409089,-6.495393,0.152474,-6.495393,2.409089,-0.010000,0.460000,-6,80,-6.139100,80.150737,-6.139100,80.150737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.999120,7.783865,70.730572,81.002754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556130,1.422724,0.194209,0.015722,0.500541,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.470346,tube-mpc,0,-126.340000,54.885000,-2.383576,-7.162760,-2.650000,-7.215000,0.266424,0.052240,1.616224,-5.397580,0.701380,-5.397580,1.616224,-0.030000,0.630000,-4,59,-4.344081,59.225071,-4.344081,59.225071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.851989,5.147808,70.154722,82.814190,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556069,1.415322,0.191742,0.015889,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.480350,tube-mpc,0,-126.340000,54.885000,-2.362344,-7.194423,-2.630000,-7.235000,0.267656,0.040577,1.067318,-1.616224,-0.091484,-1.616224,1.067318,-0.030000,0.640000,-6,25,-6.413368,25.398368,-6.413368,25.398368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.288767,3.395303,69.318080,76.143708,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556471,1.421289,0.180682,0.014910,0.500437,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.490354,tube-mpc,0,-126.340000,54.885000,-2.349167,-7.225578,-2.620000,-7.235000,0.270833,0.009422,-0.213464,1.372266,-0.396432,1.372266,-0.213464,-0.040000,0.460000,-1,13,-0.898911,13.049901,-0.898911,13.049901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.998319,2.519531,66.576695,72.341640,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555761,1.413362,0.181489,0.015706,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.500227,tube-mpc,0,-126.340000,54.885000,-2.344234,-7.255907,-2.620000,-7.235000,0.275766,-0.020907,-1.128308,-0.396432,-0.823360,-0.396432,-1.128308,-0.040000,0.270000,-1,42,-0.809970,41.610438,-0.809970,41.610438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.518156,2.545592,67.408040,76.692183,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539473,1.403325,0.144212,0.014396,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.510286,tube-mpc,0,-126.340000,54.885000,-2.347611,-7.286455,-2.620000,-7.255000,0.272389,-0.031455,-1.799193,-3.750861,-0.396432,-3.750861,-1.799193,-0.050000,0.310000,-4,66,-3.853626,65.968011,-3.853626,65.968011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.688375,1.087812,64.538716,76.292579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538778,1.403877,0.135330,0.013881,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.520349,tube-mpc,0,-126.340000,54.885000,-2.359609,-7.316734,-2.640000,-7.305000,0.280391,-0.011734,-2.287110,-6.068465,0.274453,-6.068465,-2.287110,-0.040000,0.470000,-10,73,-10.223991,73.384857,-10.223991,73.384857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.940244,-1.126469,61.944913,77.411365,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554794,1.413512,0.192196,0.014542,0.500356,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530346,tube-mpc,0,-126.340000,54.885000,-2.380174,-7.346602,-2.660000,-7.355000,0.279826,0.008398,-2.409089,-5.031642,-0.213464,-5.031642,-2.409089,-0.040000,0.620000,-18,53,-18.264332,53.344332,-18.264332,53.344332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.966607,-3.817934,58.371762,74.963543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559351,1.411833,0.192250,0.014739,0.500349,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.540237,tube-mpc,0,-126.340000,54.885000,-2.409077,-7.375999,-2.680000,-7.385000,0.270923,0.009001,-3.384923,-1.738204,-0.335443,-1.738204,-3.384923,-0.060000,0.590000,-16,28,-15.951803,28.198318,-15.951803,28.198318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.550459,-5.902746,52.893355,66.462381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547593,1.412455,0.176376,0.016402,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.550345,tube-mpc,0,-126.340000,54.885000,-2.447468,-7.405943,-2.710000,-7.385000,0.262532,-0.020943,-4.116798,0.213464,-0.823360,0.213464,-4.116798,-0.090000,0.440000,-14,22,-14.143265,21.819890,-14.143265,21.819890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.168927,-6.394111,53.568820,61.889838,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555117,1.411421,0.175803,0.014964,0.500324,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.560353,tube-mpc,0,-126.340000,54.885000,-2.494327,-7.435543,-2.740000,-7.385000,0.245673,-0.050543,-4.299767,-0.518412,-0.640391,-0.518412,-4.299767,-0.100000,0.320000,-21,36,-21.288263,35.529376,-21.288263,35.529376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.083717,-6.093545,55.207940,63.675005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556114,1.410855,0.179288,0.015244,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.570239,tube-mpc,0,-126.340000,54.885000,-2.549263,-7.464776,-2.780000,-7.405000,0.230737,-0.059776,-4.177788,-3.506902,-0.579401,-3.506902,-4.177788,-0.160000,0.310000,-26,61,-25.788518,60.583688,-25.788518,60.583688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.978710,-5.773226,54.667563,67.238666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549303,1.410990,0.178890,0.015055,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.580347,tube-mpc,0,-126.340000,54.885000,-2.614294,-7.494693,-2.820000,-7.445000,0.205706,-0.049693,-5.092632,-6.129455,-1.189297,-6.129455,-5.092632,-0.190000,0.440000,-26,72,-26.229254,72.312363,-26.229254,72.312363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.676623,-6.157951,53.472453,68.244103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554818,1.411112,0.178549,0.014105,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.590350,tube-mpc,0,-126.340000,54.885000,-2.687429,-7.524361,-2.870000,-7.485000,0.182571,-0.039361,-6.068465,-4.665705,-0.274453,-4.665705,-6.068465,-0.240000,0.590000,-22,48,-21.617141,48.127381,-21.617141,48.127381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.709478,-7.406419,53.424156,67.911684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556144,1.563944,0.198390,0.029007,0.501068,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.600198,tube-mpc,0,-126.340000,54.885000,-2.767898,-7.553653,-2.930000,-7.505000,0.162102,-0.048653,-7.471226,-1.006328,-1.555235,-1.006328,-7.471226,-0.230000,0.580000,-19,17,-19.191858,16.940501,-19.191858,16.940501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.308949,-7.386873,54.709239,62.707821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556228,1.490060,0.196263,0.019095,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.610195,tube-mpc,0,-126.340000,54.885000,-2.858068,-7.583483,-3.000000,-7.505000,0.141932,-0.078483,-8.569039,0.396432,-1.250287,0.396432,-8.569039,-0.220000,0.370000,-20,20,-19.800399,20.236875,-19.800399,20.236875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.238205,-5.284443,58.750646,66.246548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546005,1.724771,0.259088,0.030043,0.899461,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008469,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.620200,tube-mpc,0,-126.340000,54.885000,-2.956766,-7.613449,-3.090000,-7.515000,0.133234,-0.098449,-9.483883,-1.921172,-1.921172,-1.921172,-9.483883,-0.220000,0.270000,-21,47,-21.148196,46.621390,-21.148196,46.621390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.494062,-3.034289,61.039133,70.538638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554648,1.598117,0.200008,0.019101,0.501434,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.630229,tube-mpc,0,-126.340000,54.885000,-3.064032,-7.643596,-3.170000,-7.545000,0.105968,-0.098596,-9.544873,-5.641538,-0.823360,-5.641538,-9.544873,-0.240000,0.340000,-30,72,-29.656003,71.860638,-29.656003,71.860638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.060932,-1.249672,60.035932,72.391214,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554142,1.761956,0.232452,0.035464,0.503569,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.640198,tube-mpc,0,-126.340000,54.885000,-3.178759,-7.673669,-3.270000,-7.595000,0.091241,-0.078669,-10.276748,-6.312424,-1.616224,-6.312424,-10.276748,-0.260000,0.520000,-31,64,-30.610285,64.042148,-30.610285,64.042148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.009915,-1.303594,56.626344,73.209310,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549504,1.479255,0.192971,0.020656,0.500288,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.650195,tube-mpc,0,-126.340000,54.885000,-3.301722,-7.703918,-3.370000,-7.635000,0.068278,-0.068918,-11.862478,-3.384923,-1.311276,-3.384923,-11.862478,-0.300000,0.600000,-20,33,-20.249895,33.443751,-20.249895,33.443751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.062946,-1.350964,54.800298,66.799753,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567845,1.715284,0.221857,0.023680,0.500590,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.660197,tube-mpc,0,-126.340000,54.885000,-3.432477,-7.734257,-3.490000,-7.655000,0.057523,-0.079257,-13.143259,-1.311276,-2.165131,-1.311276,-13.143259,-0.270000,0.500000,-19,23,-19.463182,23.188362,-19.463182,23.188362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.965253,1.023338,58.098315,64.739508,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548229,1.648275,0.227107,0.026657,0.500685,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670167,tube-mpc,0,-126.340000,54.885000,-3.570279,-7.764549,-3.630000,-7.655000,0.059721,-0.109549,-15.033937,-1.311276,-2.592058,-1.311276,-15.033937,-0.240000,0.350000,-13,34,-13.062487,33.832208,-13.062487,33.832208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.434258,3.387846,57.813475,67.992553,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544144,1.470178,0.157316,0.014071,0.500558,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.680237,tube-mpc,0,-126.340000,54.885000,-3.716769,-7.795161,-3.780000,-7.675000,0.063231,-0.120161,-15.948781,-2.653048,-2.226120,-2.653048,-15.948781,-0.210000,0.320000,-15,47,-15.139933,47.296887,-15.139933,47.296887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.255120,4.951942,56.635006,66.013172,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538860,1.445487,0.138690,0.013384,0.500271,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.690232,tube-mpc,0,-126.340000,54.885000,-3.869134,-7.825515,-3.940000,-7.695000,0.070866,-0.130515,-15.948781,-4.238777,-2.104141,-4.238777,-15.948781,-0.180000,0.390000,-25,54,-25.174248,53.683848,-25.174248,53.683848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.596463,5.458875,52.393279,62.276759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540403,1.410378,0.143538,0.014136,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.700360,tube-mpc,0,-126.340000,54.885000,-4.030325,-7.856200,-4.110000,-7.745000,0.079675,-0.111200,-17.229563,-4.421746,-1.616224,-4.421746,-17.229563,-0.210000,0.460000,-16,51,-16.055506,51.368977,-16.055506,51.368977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.155731,5.106373,50.228430,59.185760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560548,1.418267,0.166816,0.016556,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.710345,tube-mpc,0,-126.340000,54.885000,-4.195619,-7.886323,-4.280000,-7.785000,0.084381,-0.101323,-17.534511,-3.811850,-2.470079,-3.811850,-17.534511,-0.220000,0.500000,-16,44,-16.445677,43.852736,-16.445677,43.852736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.651564,5.690698,47.814717,54.406459,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557531,1.416633,0.181180,0.014675,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.720235,tube-mpc,0,-126.340000,54.885000,-4.365241,-7.915969,-4.450000,-7.805000,0.084759,-0.110969,-17.534511,-2.287110,-2.897006,-2.287110,-17.534511,-0.200000,0.470000,-23,33,-23.424790,33.171092,-23.424790,33.171092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.541830,6.029858,47.755662,52.376900,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539072,1.418607,0.138834,0.015365,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.730347,tube-mpc,0,-126.340000,54.885000,-4.544441,-7.946027,-4.630000,-7.815000,0.085559,-0.131027,-17.717479,-2.287110,-2.836017,-2.287110,-17.717479,-0.210000,0.410000,-25,37,-25.468936,36.726920,-25.468936,36.726920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.569460,6.383781,49.880546,53.700206,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557006,1.416849,0.178274,0.015507,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.740232,tube-mpc,0,-126.340000,54.885000,-4.724857,-7.975080,-4.810000,-7.845000,0.085143,-0.130080,-18.449355,-3.140965,-2.531068,-3.140965,-18.449355,-0.250000,0.370000,-19,48,-18.585044,48.351591,-18.585044,48.351591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.639249,6.792819,50.105392,55.864821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539736,1.402730,0.137901,0.014291,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.750345,tube-mpc,0,-126.340000,54.885000,-4.914449,-8.004392,-4.990000,-7.875000,0.075551,-0.129392,-18.449355,-4.360757,-2.714037,-4.360757,-18.449355,-0.240000,0.410000,-25,56,-24.783259,55.951475,-24.783259,55.951475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.041256,7.466122,49.348505,56.517489,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557620,1.417107,0.180113,0.016498,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.760224,tube-mpc,0,-126.340000,54.885000,-5.104157,-8.032536,-5.170000,-7.905000,0.065843,-0.127536,-18.998261,-3.872840,-3.018985,-3.872840,-18.998261,-0.250000,0.490000,-23,46,-23.455209,46.008092,-23.455209,46.008092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.263780,7.126513,49.354777,57.582882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538448,1.405272,0.139998,0.014435,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.770226,tube-mpc,0,-126.340000,54.885000,-5.300380,-8.060450,-5.360000,-7.925000,0.059620,-0.135450,-18.632323,-2.775027,-2.714037,-2.775027,-18.632323,-0.270000,0.490000,-27,37,-27.263493,36.556166,-27.263493,36.556166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.203350,7.693475,48.434441,54.474042,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540026,1.402706,0.128044,0.013758,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.780348,tube-mpc,0,-126.340000,54.885000,-5.502794,-8.088006,-5.550000,-7.935000,0.047206,-0.153006,-18.449355,-1.738204,-3.079975,-1.738204,-18.449355,-0.270000,0.430000,-32,32,-32.445143,32.355961,-32.445143,32.355961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.753728,8.312609,49.573428,56.422208,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556502,1.414072,0.178115,0.015990,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.790302,tube-mpc,0,-126.340000,54.885000,-5.705198,-8.114324,-5.730000,-7.955000,0.024802,-0.159324,-18.815292,-2.104141,-2.957996,-2.104141,-18.815292,-0.300000,0.380000,-30,40,-30.029600,40.253041,-30.029600,40.253041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.664069,9.021879,51.063419,58.980505,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557151,1.412185,0.176734,0.015505,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.800352,tube-mpc,0,-126.340000,54.885000,-5.912495,-8.140004,-5.910000,-7.975000,-0.002495,-0.165004,-19.364199,-3.506902,-2.348100,-3.506902,-19.364199,-0.320000,0.370000,-27,54,-27.351470,53.780497,-27.351470,53.780497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.881641,10.355342,51.013935,61.225439,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557989,1.424743,0.181939,0.016884,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.810353,tube-mpc,0,-126.340000,54.885000,-6.121306,-8.164564,-6.110000,-8.005000,-0.011306,-0.159564,-20.157064,-4.726694,-2.897006,-4.726694,-20.157064,-0.320000,0.450000,-23,59,-23.190172,59.027604,-23.190172,59.027604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.390481,11.682218,51.034492,61.027212,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555825,1.412896,0.178402,0.014401,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.820302,tube-mpc,0,-126.340000,54.885000,-6.331087,-8.187896,-6.300000,-8.035000,-0.031087,-0.152896,-20.035084,-3.811850,-3.262944,-3.811850,-20.035084,-0.270000,0.520000,-33,47,-33.162351,47.318869,-33.162351,47.318869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.306705,12.948563,50.661998,60.417942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556358,1.411875,0.175648,0.014612,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.830347,tube-mpc,0,-126.340000,54.885000,-6.544534,-8.210224,-6.500000,-8.055000,-0.044534,-0.155224,-19.181230,-1.250287,-2.653048,-1.250287,-19.181230,-0.300000,0.520000,-38,27,-38.292039,26.946639,-38.292039,26.946639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.670242,13.431609,52.994971,61.135115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556967,1.411055,0.191139,0.014657,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.840347,tube-mpc,0,-126.340000,54.885000,-6.758255,-8.231110,-6.700000,-8.055000,-0.058255,-0.176110,-19.913105,-0.274453,-2.957996,-0.274453,-19.913105,-0.360000,0.400000,-25,29,-25.432062,28.725145,-25.432062,28.725145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.990252,14.403338,55.934037,67.928080,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556825,1.411877,0.191453,0.014338,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.850254,tube-mpc,0,-126.340000,54.885000,-6.970731,-8.250359,-6.900000,-8.065000,-0.070731,-0.185359,-20.705970,-1.738204,-2.653048,-1.738204,-20.705970,-0.380000,0.330000,-17,48,-16.586467,48.175802,-16.586467,48.175802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.443180,16.602516,57.342443,74.398696,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560703,1.410905,0.178273,0.014499,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.860355,tube-mpc,0,-126.340000,54.885000,-7.187737,-8.268386,-7.100000,-8.085000,-0.087737,-0.183386,-19.730136,-3.933829,-3.018985,-3.933829,-19.730136,-0.300000,0.380000,-37,64,-36.711361,64.365392,-36.711361,64.365392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.277959,18.610761,57.387002,72.274244,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557698,1.412130,0.190984,0.016168,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.870342,tube-mpc,0,-126.340000,54.885000,-7.402217,-8.284498,-7.290000,-8.115000,-0.112217,-0.169498,-19.303209,-4.116798,-3.079975,-4.116798,-19.303209,-0.300000,0.510000,-43,58,-43.250015,57.983059,-43.250015,57.983059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.040964,17.794130,59.840226,70.420792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559224,1.410554,0.192560,0.015350,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.880274,tube-mpc,0,-126.340000,54.885000,-7.615012,-8.298709,-7.490000,-8.135000,-0.125012,-0.163709,-19.364199,-1.738204,-2.957996,-1.738204,-19.364199,-0.360000,0.560000,-35,36,-34.575782,36.265032,-34.575782,36.265032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.739581,17.504801,57.192878,66.900964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556148,1.411716,0.203848,0.014750,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.890347,tube-mpc,0,-126.340000,54.885000,-7.829869,-8.311149,-7.680000,-8.135000,-0.149869,-0.176149,-20.523001,0.518412,-2.653048,0.518412,-20.523001,-0.400000,0.480000,-19,25,-18.552491,25.209431,-18.552491,25.209431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.839618,18.759424,55.430361,71.471606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556289,1.413215,0.179295,0.015767,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.900356,tube-mpc,0,-126.340000,54.885000,-8.042030,-8.321420,-7.890000,-8.135000,-0.152030,-0.186420,-20.827949,0.762370,-2.957996,0.762370,-20.827949,-0.370000,0.360000,-17,35,-16.752436,34.958137,-16.752436,34.958137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.103352,20.687369,57.031181,75.546541,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556459,1.412706,0.181018,0.015901,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.910225,tube-mpc,0,-126.340000,54.885000,-8.249505,-8.329383,-8.090000,-8.135000,-0.159505,-0.194383,-20.340032,-1.860183,-3.750861,-1.860183,-20.340032,-0.270000,0.340000,-33,60,-33.028309,60.172908,-33.028309,60.172908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.129085,22.218094,59.432760,73.195317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539385,1.400126,0.136154,0.013885,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.920347,tube-mpc,0,-126.340000,54.885000,-8.460116,-8.335193,-8.290000,-8.155000,-0.170116,-0.180193,-19.181230,-3.628881,-3.140965,-3.628881,-19.181230,-0.320000,0.440000,-37,71,-36.664858,70.516881,-36.664858,70.516881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.690260,21.292860,60.881267,69.222590,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556403,1.422590,0.192286,0.015310,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.930342,tube-mpc,0,-126.340000,54.885000,-8.665553,-8.338468,-8.480000,-8.175000,-0.185553,-0.163468,-19.852116,-2.165131,-2.836017,-2.165131,-19.852116,-0.370000,0.580000,-23,51,-22.890130,50.515309,-22.890130,50.515309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.500546,20.643289,59.254958,68.490011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558603,1.411356,0.193164,0.014984,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.940222,tube-mpc,0,-126.340000,54.885000,-8.865748,-8.339182,-8.680000,-8.175000,-0.185748,-0.164182,-20.705970,0.884349,-2.409089,0.884349,-20.705970,-0.370000,0.580000,-11,27,-10.520292,27.176998,-10.520292,27.176998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.785338,22.088437,58.402770,72.614159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537821,1.400750,0.136633,0.015339,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.950351,tube-mpc,0,-126.340000,54.885000,-9.067677,-8.337192,-8.870000,-8.145000,-0.197677,-0.192192,-19.852116,2.897006,-2.836017,2.897006,-19.852116,-0.260000,0.440000,-28,22,-27.945049,22.194061,-27.945049,22.194061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.517489,23.667577,60.534319,75.872037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556057,1.410746,0.179349,0.015183,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.960351,tube-mpc,0,-126.340000,54.885000,-9.263379,-8.332409,-9.070000,-8.125000,-0.193379,-0.207409,-18.998261,1.067318,-2.714037,1.067318,-18.998261,-0.170000,0.320000,-44,49,-44.224910,49.088134,-44.224910,49.088134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.923175,23.923111,67.124832,74.816615,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556404,1.411754,0.191904,0.014867,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.970206,tube-mpc,0,-126.340000,54.885000,-9.452355,-8.324849,-9.250000,-8.125000,-0.202355,-0.199849,-18.205396,-1.616224,-2.836017,-1.616224,-18.205396,-0.360000,0.370000,-25,71,-25.386568,71.484903,-25.386568,71.484903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.978272,22.713708,66.773093,75.175834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579027,1.612899,0.226065,0.017615,0.504221,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.980196,tube-mpc,0,-126.340000,54.885000,-9.639692,-8.314194,-9.430000,-8.135000,-0.209692,-0.179194,-18.815292,-2.653048,-2.043152,-2.653048,-18.815292,-0.340000,0.530000,-19,71,-18.756350,71.361966,-18.756350,71.361966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.394163,24.155396,65.621695,78.770040,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547204,1.717628,0.253128,0.032859,0.501220,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.990205,tube-mpc,0,-126.340000,54.885000,-9.822769,-8.300401,-9.620000,-8.145000,-0.202769,-0.155401,-18.571334,-0.701380,-2.775027,-0.701380,-18.571334,-0.310000,0.640000,-19,50,-18.948493,50.444803,-18.948493,50.444803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.812256,26.773116,63.880292,77.504917,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568781,1.607150,0.200055,0.017482,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.000195,tube-mpc,0,-126.340000,54.885000,-10.000616,-8.283425,-9.800000,-8.125000,-0.200616,-0.158425,-18.266386,2.957996,-2.836017,2.957996,-18.266386,-0.260000,0.590000,-22,27,-21.986285,26.640843,-21.986285,26.640843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.789694,28.213038,62.809390,74.963151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553465,1.779611,0.219977,0.032364,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.010195,tube-mpc,0,-126.340000,54.885000,-10.173675,-8.263292,-9.980000,-8.085000,-0.193675,-0.178292,-17.839459,4.299767,-2.957996,4.299767,-17.839459,-0.250000,0.450000,-21,28,-21.038077,28.404715,-21.038077,28.404715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.230337,28.209408,64.667894,75.917254,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546291,1.484987,0.194680,0.020339,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.020199,tube-mpc,0,-126.340000,54.885000,-10.341792,-8.240069,-10.150000,-8.045000,-0.191792,-0.195069,-17.656490,2.470079,-2.653048,2.470079,-17.656490,-0.250000,0.340000,-18,55,-17.849699,55.097085,-17.849699,55.097085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.575626,27.754420,66.795882,76.403593,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552535,1.563384,0.185448,0.015202,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.030169,tube-mpc,0,-126.340000,54.885000,-10.504120,-8.213778,-10.330000,-8.035000,-0.174120,-0.178778,-16.741646,-0.762370,-1.921172,-0.762370,-16.741646,-0.220000,0.410000,-24,81,-24.050906,81.088297,-24.050906,81.088297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.513856,26.871679,64.775310,72.437883,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541833,1.450547,0.147056,0.013835,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.040170,tube-mpc,0,-126.340000,54.885000,-10.661512,-8.184177,-10.480000,-8.035000,-0.181512,-0.149177,-16.009771,-1.189297,-2.470079,-1.189297,-16.009771,-0.240000,0.600000,-24,74,-24.164250,74.462791,-24.164250,74.462791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.077433,24.571514,63.551978,71.134248,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540434,1.409695,0.167938,0.013339,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.050350,tube-mpc,0,-126.340000,54.885000,-10.815940,-8.150655,-10.650000,-8.025000,-0.165940,-0.125655,-15.765812,1.616224,-2.348100,1.616224,-15.765812,-0.240000,0.700000,-19,48,-18.735727,47.537093,-18.735727,47.537093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.980675,23.154432,64.907932,72.328101,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560638,1.413299,0.181049,0.012808,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.060355,tube-mpc,0,-126.340000,54.885000,-10.961862,-8.114313,-10.800000,-7.975000,-0.161862,-0.139313,-15.521854,4.970653,-2.470079,4.970653,-15.521854,-0.230000,0.620000,-15,28,-14.688559,28.022876,-14.688559,28.022876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.655785,22.350207,67.861997,74.382973,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557499,1.415026,0.182195,0.014319,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.070239,tube-mpc,0,-126.340000,54.885000,-11.100176,-8.075052,-10.960000,-7.925000,-0.140176,-0.150052,-14.911958,5.458569,-2.165131,5.458569,-14.911958,-0.210000,0.450000,-14,41,-14.364629,40.829547,-14.364629,40.829547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.649846,21.799398,69.607465,76.935230,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540093,1.401351,0.141610,0.015500,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.080353,tube-mpc,0,-126.340000,54.885000,-11.235568,-8.031373,-11.100000,-7.875000,-0.135568,-0.156373,-14.180083,2.897006,-2.287110,2.897006,-14.180083,-0.180000,0.400000,-19,70,-19.193262,69.742771,-19.193262,69.742771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.996452,21.000565,67.787544,71.977057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558005,1.413451,0.177938,0.015131,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.090349,tube-mpc,0,-126.340000,54.885000,-11.363170,-7.984681,-11.230000,-7.845000,-0.133170,-0.139681,-13.021280,0.823360,-1.738204,0.823360,-13.021280,-0.190000,0.510000,-23,83,-23.237635,82.951705,-23.237635,82.951705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.364335,19.136095,63.223327,67.460894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559438,1.414110,0.192488,0.015792,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.100351,tube-mpc,0,-126.340000,54.885000,-11.484571,-7.934423,-11.350000,-7.825000,-0.134571,-0.109423,-11.984457,1.311276,-1.982162,1.311276,-11.984457,-0.210000,0.680000,-24,70,-24.462255,70.186897,-24.462255,70.186897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.357534,17.299312,62.854156,69.476119,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558988,1.412361,0.194319,0.016686,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.110350,tube-mpc,0,-126.340000,54.885000,-11.599575,-7.880626,-11.460000,-7.795000,-0.139575,-0.085626,-11.008623,4.299767,-1.738204,4.299767,-11.008623,-0.230000,0.710000,-24,48,-24.167986,47.849103,-24.167986,47.849103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.303006,16.437550,62.745881,68.473138,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557835,1.412675,0.181353,0.014473,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.120350,tube-mpc,0,-126.340000,54.885000,-11.708188,-7.823245,-11.560000,-7.735000,-0.148188,-0.088245,-10.581696,6.007476,-1.311276,6.007476,-10.581696,-0.240000,0.600000,-21,46,-20.752361,45.901226,-20.752361,45.901226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.143537,16.428039,63.297454,68.818183,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558010,1.414463,0.182335,0.015583,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.130350,tube-mpc,0,-126.340000,54.885000,-11.810343,-7.762288,-11.660000,-7.655000,-0.150343,-0.107288,-10.337738,6.068465,-1.189297,6.068465,-10.337738,-0.240000,0.510000,-17,55,-16.852106,55.106133,-16.852106,55.106133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.839912,16.541960,60.969399,66.402775,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557883,1.411981,0.180908,0.015863,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.140353,tube-mpc,0,-126.340000,54.885000,-11.906062,-7.697726,-11.750000,-7.595000,-0.156062,-0.102726,-9.788831,5.641538,-0.762370,5.641538,-9.788831,-0.220000,0.530000,-19,61,-18.894311,60.928354,-18.894311,60.928354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.960375,16.397680,57.745193,62.886479,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557222,1.412406,0.180001,0.014311,0.500847,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.150353,tube-mpc,0,-126.340000,54.885000,-11.995262,-7.629622,-11.840000,-7.545000,-0.155262,-0.084622,-8.447060,3.445913,-1.128308,3.445913,-8.447060,-0.210000,0.570000,-27,80,-26.953646,80.352209,-26.953646,80.352209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.858192,16.540474,56.063129,62.075982,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558219,1.413957,0.184197,0.015717,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.160355,tube-mpc,0,-126.340000,54.885000,-12.078018,-7.557948,-11.920000,-7.505000,-0.158018,-0.052948,-8.081122,3.323933,-0.823360,3.323933,-8.081122,-0.230000,0.670000,-23,79,-22.862572,79.446414,-22.862572,79.446414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.206833,15.188196,56.354908,62.885734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558083,1.410263,0.193374,0.010348,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.170235,tube-mpc,0,-126.340000,54.885000,-12.153433,-7.483695,-11.990000,-7.455000,-0.163433,-0.028695,-7.166278,4.665705,-0.945339,4.665705,-7.166278,-0.240000,0.750000,-24,66,-23.915199,66.430167,-23.915199,66.430167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.786411,14.769629,58.465122,65.533238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539927,1.401843,0.144199,0.014622,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.180360,tube-mpc,0,-126.340000,54.885000,-12.224238,-7.404074,-12.060000,-7.375000,-0.164238,-0.029074,-7.044299,7.288257,-1.067318,7.288257,-7.044299,-0.260000,0.710000,-16,51,-15.945152,51.147106,-15.945152,51.147106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.737838,14.437936,57.185918,63.782079,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557144,1.412780,0.179368,0.015941,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.190229,tube-mpc,0,-126.340000,54.885000,-12.286998,-7.323074,-12.120000,-7.305000,-0.166998,-0.018074,-6.495393,8.264091,-0.640391,8.264091,-6.495393,-0.230000,0.630000,-18,54,-18.483224,53.689409,-18.483224,53.689409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.312345,14.831396,59.500357,65.963480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537404,1.464282,0.155271,0.015003,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.200220,tube-mpc,0,-126.340000,54.885000,-12.344313,-7.237721,-12.180000,-7.225000,-0.164313,-0.012721,-6.190445,7.410237,-0.640391,7.410237,-6.190445,-0.200000,0.550000,-20,72,-19.677724,71.620804,-19.677724,71.620804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.394764,14.581918,56.765759,62.015082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.536189,1.402748,0.140889,0.014732,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.210183,tube-mpc,0,-126.340000,54.885000,-12.395314,-7.149318,-12.230000,-7.155000,-0.165314,0.005682,-5.214611,4.909663,-0.701380,4.909663,-5.214611,-0.210000,0.610000,-23,92,-22.718831,92.054404,-22.718831,92.054404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.122545,13.823542,55.162494,60.825424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553974,1.418245,0.188556,0.011104,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.220244,tube-mpc,0,-126.340000,54.885000,-12.440690,-7.056776,-12.270000,-7.105000,-0.170690,0.048224,-4.177788,4.238777,-0.762370,4.238777,-4.177788,-0.220000,0.760000,-26,92,-26.453803,91.601114,-26.453803,91.601114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.398526,12.190869,57.802326,67.098308,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553416,1.408496,0.226555,0.013066,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.230226,tube-mpc,0,-126.340000,54.885000,-12.479733,-6.961796,-12.310000,-7.045000,-0.169733,0.083204,-4.055809,6.739351,-0.091484,6.739351,-4.055809,-0.240000,0.850000,-19,69,-19.435282,68.929689,-19.435282,68.929689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.854445,10.391189,60.341615,70.403355,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.536539,1.401996,0.195365,0.014423,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.240264,tube-mpc,0,-126.340000,54.885000,-12.513112,-6.863204,-12.340000,-6.955000,-0.173112,0.091796,-3.750861,9.849821,0.274453,9.849821,-3.750861,-0.230000,0.780000,-17,52,-17.172941,52.125440,-17.172941,52.125440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.812170,9.740658,63.408157,69.080617,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574407,1.410844,0.175620,0.014680,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.250301,tube-mpc,0,-126.340000,54.885000,-12.540723,-6.761646,-12.360000,-6.855000,-0.180723,0.093354,-2.714037,10.276748,-0.396432,10.276748,-2.714037,-0.210000,0.640000,-24,63,-24.081751,63.109149,-24.081751,63.109149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.453321,9.586422,61.369935,67.720493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551904,1.409736,0.176314,0.013802,0.504843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.260298,tube-mpc,0,-126.340000,54.885000,-12.562644,-6.657615,-12.380000,-6.755000,-0.182644,0.097385,-2.104141,8.934977,-0.274453,8.934977,-2.104141,-0.220000,0.610000,-24,80,-24.431482,80.139653,-24.431482,80.139653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.218171,7.802307,55.845403,62.498181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556443,1.435678,0.176715,0.015834,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.270347,tube-mpc,0,-126.340000,54.885000,-12.579213,-6.550292,-12.400000,-6.675000,-0.179213,0.124708,-1.799193,6.861330,-0.091484,6.861330,-1.799193,-0.240000,0.700000,-21,95,-20.629613,94.591714,-20.629613,94.591714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.742924,5.785707,55.557025,65.715322,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559114,1.412209,0.200560,0.015219,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.280352,tube-mpc,0,-126.340000,54.885000,-12.590428,-6.440827,-12.400000,-6.595000,-0.190428,0.154173,-0.701380,6.129455,0.030495,6.129455,-0.701380,-0.220000,0.810000,-30,96,-29.687035,95.979120,-29.687035,95.979120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.943735,4.318986,57.791730,69.869151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557834,1.411390,0.212566,0.013491,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.290243,tube-mpc,0,-126.340000,54.885000,-12.596502,-6.330152,-12.410000,-6.525000,-0.186502,0.194848,-0.457422,8.081122,0.396432,8.081122,-0.457422,-0.260000,0.890000,-22,79,-22.281045,78.594060,-22.281045,78.594060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.629558,2.022783,57.602232,72.774987,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556190,1.416435,0.215598,0.016211,0.501908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.300351,tube-mpc,0,-126.340000,54.885000,-12.597731,-6.214702,-12.410000,-6.425000,-0.187731,0.210298,-0.335443,10.764665,-0.030495,10.764665,-0.335443,-0.260000,0.840000,-18,64,-18.012245,63.626136,-18.012245,63.626136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.844921,0.570610,59.260962,70.680015,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558405,1.412739,0.188127,0.015637,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.310358,tube-mpc,0,-126.340000,54.885000,-12.594173,-6.098192,-12.410000,-6.305000,-0.184173,0.206808,-0.762370,11.801488,0.335443,11.801488,-0.762370,-0.230000,0.730000,-13,66,-13.240986,65.856026,-13.240986,65.856026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.605545,-0.403413,56.858694,65.662679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556744,1.410566,0.177462,0.013585,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.320358,tube-mpc,0,-126.340000,54.885000,-12.586054,-5.979745,-12.410000,-6.185000,-0.176054,0.205255,-0.091484,11.252582,0.579401,11.252582,-0.091484,-0.190000,0.670000,-20,77,-19.616204,77.225435,-19.616204,77.225435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.947706,-1.706547,55.456370,63.359662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.837090,1.487912,0.217153,0.021092,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330195,tube-mpc,0,-126.340000,54.885000,-12.573798,-5.861389,-12.400000,-6.085000,-0.173798,0.223611,0.640391,10.093779,0.274453,10.093779,0.640391,-0.180000,0.710000,-24,87,-24.477374,86.612367,-24.477374,86.612367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.727381,-4.393490,53.897803,65.224110,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547734,1.447826,0.220163,0.020105,0.500442,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.340203,tube-mpc,0,-126.340000,54.885000,-12.557171,-5.739298,-12.380000,-5.975000,-0.177171,0.235702,0.945339,9.178935,0.457422,9.178935,0.945339,-0.190000,0.770000,-24,91,-23.528704,91.402070,-23.528704,91.402070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.031757,-7.389221,54.606020,68.596442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.967587,1.639786,0.238911,0.019570,0.500546,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008376,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350195,tube-mpc,0,-126.340000,54.885000,-12.536574,-5.615866,-12.360000,-5.875000,-0.176574,0.259134,1.128308,9.117946,0.701380,9.117946,1.128308,-0.240000,0.830000,-16,90,-15.556771,89.914976,-15.556771,89.914976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.908856,-9.914957,54.756546,69.890811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544927,1.725199,0.296436,0.034170,0.501138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.360205,tube-mpc,0,-126.340000,54.885000,-12.512130,-5.490875,-12.350000,-5.775000,-0.162130,0.284125,0.823360,11.923467,0.396432,11.923467,0.823360,-0.210000,0.860000,-11,67,-11.191572,67.374041,-11.191572,67.374041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.805714,-12.155573,54.345786,68.656055,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568709,1.585031,0.245062,0.018331,0.501543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.370194,tube-mpc,0,-126.340000,54.885000,-12.484126,-5.364989,-12.340000,-5.635000,-0.144126,0.270011,0.518412,14.180083,0.396432,14.180083,0.518412,-0.180000,0.780000,-7,54,-6.791622,54.426524,-6.791622,54.426524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.150797,-13.584868,54.777480,65.807594,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551696,1.488306,0.182848,0.013991,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.380195,tube-mpc,0,-126.340000,54.885000,-12.452660,-5.237982,-12.320000,-5.485000,-0.132660,0.247018,0.579401,14.058103,0.274453,14.058103,0.579401,-0.130000,0.650000,-10,65,-9.557118,64.925934,-9.557118,64.925934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.766177,-14.443645,56.758623,64.989251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538606,1.687663,0.249014,0.031547,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.390201,tube-mpc,0,-126.340000,54.885000,-12.417933,-5.110127,-12.300000,-5.335000,-0.117933,0.224873,0.518412,12.777322,0.945339,12.777322,0.518412,-0.120000,0.670000,-7,72,-7.060957,72.340365,-7.060957,72.340365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.214491,-16.527111,55.233159,64.343256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559670,1.775475,0.244218,0.039961,0.500671,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.400194,tube-mpc,0,-126.340000,54.885000,-12.380200,-4.981878,-12.280000,-5.235000,-0.100200,0.253122,1.860183,10.459717,0.274453,10.459717,1.860183,-0.110000,0.650000,-17,96,-16.605838,96.094706,-16.605838,96.094706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.680728,-17.803182,54.009525,62.959659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560399,1.833062,0.255460,0.038564,0.501029,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008202,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.410171,tube-mpc,0,-126.340000,54.885000,-12.339661,-4.853461,-12.250000,-5.125000,-0.089661,0.271539,2.043152,9.605862,0.335443,9.605862,2.043152,-0.090000,0.770000,-19,95,-18.690291,94.954253,-18.690291,94.954253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.214394,-20.460446,52.293855,67.079760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.246865,1.663070,0.316604,0.040424,0.500991,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.420196,tube-mpc,0,-126.340000,54.885000,-12.296221,-4.724269,-12.230000,-5.005000,-0.066221,0.280731,2.348100,12.045446,0.884349,12.045446,2.348100,-0.150000,0.860000,-9,67,-8.839168,67.308458,-8.839168,67.308458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.942074,-23.433260,52.224817,67.937655,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.768919,1.639119,0.269904,0.032691,0.501268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.430204,tube-mpc,0,-126.340000,54.885000,-12.250317,-4.595341,-12.200000,-4.855000,-0.050317,0.259659,1.982162,15.704823,0.701380,15.704823,1.982162,-0.150000,0.780000,0,41,-0.247610,40.848038,-0.247610,40.848038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.142478,-24.388158,51.527802,63.375759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.188031,1.634945,0.227023,0.032743,0.500773,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.440201,tube-mpc,0,-126.340000,54.885000,-12.202097,-4.466809,-12.180000,-4.705000,-0.022097,0.238191,0.945339,16.497687,1.006328,16.497687,0.945339,-0.110000,0.600000,9,47,9.124523,46.902684,9.124523,46.902684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.609200,-23.548802,54.387645,61.687565,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.695674,1.728706,0.218103,0.033879,0.548291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008237,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.450203,tube-mpc,0,-126.340000,54.885000,-12.151646,-4.338692,-12.160000,-4.555000,0.008354,0.216308,1.677214,13.631176,0.579401,13.631176,1.677214,-0.060000,0.480000,1,79,0.711790,78.594979,0.711790,78.594979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.534351,-22.225865,54.702251,60.063184,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590379,1.732937,0.272424,0.036405,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.460203,tube-mpc,0,-126.340000,54.885000,-12.099143,-4.211282,-12.130000,-4.425000,0.030857,0.213718,2.531068,9.483883,0.091484,9.483883,2.531068,-0.040000,0.560000,-8,105,-7.588931,105.426582,-7.588931,105.426582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.033504,-23.204674,51.832243,60.852924,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.929725,1.719554,0.332258,0.034759,0.500822,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010528,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.470767,tube-mpc,0,-126.340000,54.885000,-12.041592,-4.077651,-12.100000,-4.335000,0.058408,0.257349,2.348100,8.447060,0.640391,8.447060,2.348100,-0.050000,0.770000,-2,99,-1.873977,98.918839,-1.873977,98.918839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.213960,-25.589742,51.195558,65.000539,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.187171,1.681857,0.386531,0.039937,0.501422,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.480836,tube-mpc,0,-126.340000,54.885000,-11.984891,-3.951458,-12.070000,-4.235000,0.085109,0.283542,2.348100,11.801488,0.457422,11.801488,2.348100,-0.040000,0.870000,2,63,1.979929,62.978075,1.979929,62.978075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.147916,-27.027903,50.642361,61.916896,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577062,1.627279,0.301197,0.036231,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.490831,tube-mpc,0,-126.340000,54.885000,-11.926939,-3.827523,-12.030000,-4.095000,0.103061,0.267477,2.775027,15.826802,1.067318,15.826802,2.775027,-0.030000,0.770000,2,34,1.854965,34.099162,1.854965,34.099162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.094990,-26.827492,48.543188,55.476075,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577328,1.676023,0.261987,0.035267,0.500762,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.500835,tube-mpc,0,-126.340000,54.885000,-11.867395,-3.705037,-12.000000,-3.935000,0.132605,0.229963,3.140965,16.741646,0.457422,16.741646,3.140965,-0.040000,0.580000,5,37,4.760300,37.113985,4.760300,37.113985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.166993,-26.301053,48.883541,54.521010,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571464,1.601731,0.227913,0.019887,0.500338,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510856,tube-mpc,0,-126.340000,54.885000,-11.806298,-3.584102,-11.960000,-3.795000,0.153702,0.210898,3.445913,12.960290,0.213464,12.960290,3.445913,-0.020000,0.430000,2,78,2.020380,78.075200,2.020380,78.075200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.435965,-25.282964,48.883697,53.519115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553178,1.501667,0.226356,0.023152,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.520860,tube-mpc,0,-126.340000,54.885000,-11.743947,-3.465340,-11.920000,-3.685000,0.176053,0.219660,3.628881,8.081122,0.152474,8.081122,3.628881,-0.030000,0.550000,3,107,3.019377,106.749993,3.019377,106.749993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.134548,-26.328958,48.617045,58.389846,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556304,1.431855,0.245905,0.018003,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530829,tube-mpc,0,-126.340000,54.885000,-11.680543,-3.349150,-11.870000,-3.605000,0.189457,0.255850,3.689871,7.349247,0.823360,7.349247,3.689871,-0.010000,0.810000,2,92,1.652973,92.450252,1.652973,92.450252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.411239,-28.504013,50.432201,63.892426,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558969,1.565675,0.365325,0.019819,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540828,tube-mpc,0,-126.340000,54.885000,-11.615751,-3.234989,-11.820000,-3.505000,0.204249,0.270011,3.689871,10.520706,0.884349,10.520706,3.689871,-0.010000,0.850000,5,61,5.151586,60.889646,5.151586,60.889646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.079224,-29.794575,46.298694,57.085911,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551885,1.429339,0.229588,0.018344,0.503328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550857,tube-mpc,0,-126.340000,54.885000,-11.549610,-3.123066,-11.780000,-3.385000,0.230390,0.261934,4.238777,14.058103,0.579401,14.058103,4.238777,-0.020000,0.770000,7,34,6.897330,34.080992,6.897330,34.080992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.688031,-29.909083,42.997438,50.942908,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549476,1.621230,0.237604,0.024271,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560829,tube-mpc,0,-126.340000,54.885000,-11.482743,-3.014533,-11.730000,-3.245000,0.247257,0.230467,4.726694,14.180083,0.396432,14.180083,4.726694,0.010000,0.580000,2,43,2.182641,43.149119,2.182641,43.149119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.798464,-29.216217,43.746174,49.721632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551739,1.521528,0.207483,0.022904,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570856,tube-mpc,0,-126.340000,54.885000,-11.414432,-2.908361,-11.680000,-3.125000,0.265568,0.216639,5.031642,9.605862,0.152474,9.605862,5.031642,-0.010000,0.450000,4,88,3.575197,88.598782,3.575197,88.598782,0.000000,-0.449663,0.000000,64.000000,0.000000,0.000000,-63.839187,-28.899657,42.510664,48.771032,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552432,1.554336,0.220184,0.019871,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.580857,tube-mpc,0,-126.340000,54.885000,-11.345250,-2.805606,-11.620000,-3.055000,0.274750,0.249394,5.702528,4.543725,0.518412,4.543725,5.702528,0.000000,0.600000,-3,107,-3.240732,106.750000,-3.240732,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.947723,-30.167659,47.019612,59.049891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547651,1.538673,0.263765,0.026801,0.500962,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.590829,tube-mpc,0,-126.340000,54.885000,-11.275237,-2.706451,-11.550000,-3.015000,0.274763,0.308549,6.190445,3.323933,0.701380,3.323933,6.190445,0.000000,0.830000,-7,107,-7.429420,106.750000,-7.429420,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.049159,-31.794289,45.410378,60.031366,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551734,1.462223,0.318283,0.020660,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.600859,tube-mpc,0,-126.340000,54.885000,-11.203766,-2.610205,-11.480000,-2.945000,0.276234,0.334795,6.495393,7.654195,0.701380,7.654195,6.495393,0.030000,0.970000,-11,62,-11.465142,61.170332,-11.465142,61.170332,0.000000,0.579668,0.000000,64.000000,0.000000,0.000000,-61.260034,-33.673437,42.877202,58.360408,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556972,1.538595,0.491561,0.017485,0.500384,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.610857,tube-mpc,0,-126.340000,54.885000,-11.131470,-2.517920,-11.420000,-2.855000,0.288530,0.337080,6.495393,11.557530,0.701380,11.557530,6.495393,-0.010000,0.820000,-2,37,-2.299384,37.291404,-2.299384,37.291404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.869156,-34.287297,40.512561,51.681089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555826,1.603843,0.242104,0.025595,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.620855,tube-mpc,0,-126.340000,54.885000,-11.058082,-2.429423,-11.350000,-2.735000,0.291918,0.305577,6.495393,11.496540,0.335443,11.496540,6.495393,-0.040000,0.580000,5,52,4.536778,51.834248,4.536778,51.834248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.941705,-33.445657,43.698287,52.068110,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549187,1.421381,0.191927,0.018883,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.630861,tube-mpc,0,-126.340000,54.885000,-10.983525,-2.344819,-11.280000,-2.655000,0.296475,0.310181,6.739351,6.617372,0.518412,6.617372,6.739351,-0.040000,0.500000,3,96,3.459614,96.393327,3.459614,96.393327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.135773,-32.221275,43.242756,52.497996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552582,1.437190,0.220425,0.020524,0.503022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.640857,tube-mpc,0,-126.340000,54.885000,-10.907873,-2.264382,-11.200000,-2.605000,0.292127,0.340618,7.227268,2.836017,0.884349,2.836017,7.227268,-0.030000,0.680000,-2,107,-2.354963,106.750000,-2.354963,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.892012,-33.342270,44.934500,60.154953,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555093,1.462785,0.313707,0.020418,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.651009,tube-mpc,0,-126.340000,54.885000,-10.829786,-2.187005,-11.120000,-2.565000,0.290214,0.377995,7.593205,1.860183,0.518412,1.860183,7.593205,-0.030000,0.850000,-5,104,-4.840424,104.343643,-4.840424,104.343643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.225982,-34.644397,41.780216,57.519916,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,9.769743,2.168276,0.590495,0.032631,0.504571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.013076,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.664145,tube-mpc,0,-126.340000,54.885000,-10.726755,-2.093548,-11.020000,-2.515000,0.293245,0.421452,7.105289,6.007476,0.213464,6.007476,7.105289,-0.030000,0.970000,3,59,3.255683,58.060936,3.255683,58.060936,0.000000,1.282708,0.000000,64.000000,0.000000,0.000000,-60.480355,-36.069341,39.183831,54.045855,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556497,1.804000,0.372526,0.034165,0.504968,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008283,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.674294,tube-mpc,0,-126.340000,54.885000,-10.645508,-2.026633,-10.930000,-2.415000,0.284492,0.388367,7.044299,9.666852,0.335443,9.666852,7.044299,-0.050000,0.790000,10,35,9.895377,34.865028,9.895377,34.865028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.393042,-35.379892,42.124419,50.353414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.666446,3.289268,0.389261,0.037030,0.501275,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.684222,tube-mpc,0,-126.340000,54.885000,-10.564544,-1.965751,-10.850000,-2.325000,0.285456,0.359249,7.044299,9.666852,0.762370,8.873987,6.922320,-0.020000,0.530000,9,50,9.335414,50.372382,9.335414,50.372382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.156178,-33.929231,43.176337,51.106393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.945862,2.510750,0.233083,0.033084,0.514792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009248,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.694311,tube-mpc,0,-126.340000,54.885000,-10.480666,-1.908609,-10.790000,-2.275000,0.309334,0.366391,6.983309,3.689871,0.518412,3.689871,6.983309,0.000000,0.480000,10,95,9.927477,100.941058,9.927477,100.941058,0.000000,-5.568676,0.000000,64.000000,0.000000,0.000000,-60.813652,-32.961100,41.607520,49.852264,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.600104,4.906703,2.349347,0.044543,0.501136,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.013414,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.707765,tube-mpc,0,-126.340000,54.885000,-10.366096,-1.839955,-10.680000,-2.285000,0.313904,0.445045,7.776174,-4.970653,0.152474,-4.970653,7.776174,0.030000,0.620000,0,107,0.321865,106.750000,0.321865,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.667650,-33.042521,46.753602,58.978047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.600574,1.892073,0.330789,0.027856,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008362,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.717839,tube-mpc,0,-126.340000,54.885000,-10.278130,-1.794286,-10.590000,-2.345000,0.311870,0.550714,8.569039,-6.373413,-0.152474,-6.373413,8.569039,0.030000,0.830000,-6,107,-5.603401,106.750000,-5.603401,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.324558,-33.057249,41.862784,54.919344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.317816,1.749375,0.340269,0.032102,0.666615,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.009116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.727830,tube-mpc,0,-126.340000,54.885000,-10.188913,-1.753911,-10.500000,-2.385000,0.311087,0.631089,8.508050,-3.628881,0.091484,-3.628881,8.508050,0.000000,0.940000,2,107,1.559597,106.750000,1.559597,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.218275,-33.074752,39.358830,51.788376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.846701,1.809578,0.319890,0.040140,0.500885,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.009529,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.737832,tube-mpc,0,-126.340000,54.885000,-10.097487,-1.718432,-10.410000,-2.395000,0.312513,0.676568,8.264091,1.006328,0.457422,1.006328,8.264091,-0.010000,1.010000,10,87,9.817545,87.068254,9.817545,87.068254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.867366,-33.372534,41.291930,53.603585,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575434,1.774887,0.475175,0.033407,0.501043,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008371,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.749122,tube-mpc,0,-126.340000,54.885000,-9.991590,-1.684366,-10.310000,-2.355000,0.318410,0.670634,7.654195,5.580549,0.579401,5.580549,7.654195,0.000000,0.940000,20,50,20.133254,49.540634,20.133254,49.540634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.273136,-33.346533,41.883137,52.143418,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580259,1.584905,0.247344,0.026103,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.757824,tube-mpc,0,-126.340000,54.885000,-9.907899,-1.662457,-10.240000,-2.295000,0.332101,0.632543,7.837164,8.081122,0.884349,8.081122,7.837164,0.030000,0.770000,21,35,20.677277,35.167100,20.677277,35.167100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.636756,-32.378992,46.279558,54.429892,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561162,1.722645,0.255240,0.030839,0.504705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.767839,tube-mpc,0,-126.340000,54.885000,-9.809226,-1.641932,-10.150000,-2.225000,0.340774,0.583068,8.569039,5.275601,0.640391,5.275601,8.569039,0.120000,0.510000,7,72,6.699887,71.891390,6.699887,71.891390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.074733,-31.548860,50.324678,56.359832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.304496,1.790321,0.279008,0.042937,0.501396,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.777838,tube-mpc,0,-126.340000,54.885000,-9.708040,-1.626442,-10.040000,-2.215000,0.331960,0.588558,10.276748,-0.884349,0.396432,-0.884349,10.276748,0.120000,0.520000,-8,107,-8.051647,106.750000,-8.051647,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.924432,-32.308167,46.261095,56.031865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585527,1.813737,0.280885,0.036060,0.503119,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008231,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.787831,tube-mpc,0,-126.340000,54.885000,-9.604127,-1.615942,-9.930000,-2.235000,0.325873,0.619058,11.984457,-4.360757,0.457422,-4.360757,11.984457,0.030000,0.730000,-10,107,-10.364850,106.750000,-10.364850,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.008592,-33.746364,43.231618,58.297136,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566633,1.483166,0.341240,0.026208,0.501033,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.797857,tube-mpc,0,-126.340000,54.885000,-9.496914,-1.610383,-9.800000,-2.275000,0.303086,0.664617,12.228415,-3.262944,0.457422,-3.262944,12.228415,-0.030000,0.930000,-3,101,-3.096097,101.244378,-3.096097,101.244378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.364368,-34.696186,40.555625,54.964698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568138,1.444269,0.317835,0.016612,0.500846,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.807826,tube-mpc,0,-126.340000,54.885000,-9.387240,-1.609758,-9.680000,-2.285000,0.292760,0.675242,11.496540,-0.213464,0.762370,-0.213464,11.496540,-0.040000,0.960000,9,70,9.070936,70.166356,9.070936,70.166356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.030208,-34.854998,39.675939,51.461121,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552468,1.454601,0.249756,0.021586,0.500909,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.817859,tube-mpc,0,-126.340000,54.885000,-9.273620,-1.614013,-9.560000,-2.265000,0.286380,0.650987,11.496540,3.933829,0.579401,3.933829,11.496540,-0.030000,0.850000,14,38,13.826448,38.214410,13.826448,38.214410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.502470,-33.388944,39.680197,47.255454,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552735,1.635939,0.248476,0.018637,0.500935,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.828159,tube-mpc,0,-126.340000,54.885000,-9.153440,-1.623416,-9.440000,-2.235000,0.286560,0.611584,11.618519,3.323933,0.579401,3.323933,11.618519,0.000000,0.600000,14,56,14.052788,56.461615,14.052788,56.461615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.502243,-31.199756,42.817732,47.394356,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567110,1.759412,0.252873,0.033890,0.516650,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.837828,tube-mpc,0,-126.340000,54.885000,-9.037237,-1.636811,-9.310000,-2.225000,0.272763,0.588189,12.289405,-0.518412,0.579401,-0.518412,12.289405,0.030000,0.530000,6,89,6.398959,89.081918,6.398959,89.081918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.342645,-30.245614,40.030986,45.896783,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575980,1.777103,0.238095,0.033560,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.847833,tube-mpc,0,-126.340000,54.885000,-8.913420,-1.655244,-9.170000,-2.255000,0.256580,0.599756,13.692166,-5.214611,0.823360,-5.214611,13.692166,0.030000,0.670000,-5,107,-4.843857,106.750000,-4.843857,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.583023,-30.738805,38.442903,48.505869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595995,1.481357,0.265263,0.019991,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.857825,tube-mpc,0,-126.340000,54.885000,-8.785990,-1.678204,-9.020000,-2.315000,0.234010,0.636796,15.521854,-5.702528,0.884349,-5.702528,15.521854,0.010000,0.820000,-17,104,-16.572003,104.032059,-16.572003,104.032059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.830953,-31.750772,35.051398,48.361182,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554707,1.514123,0.316698,0.020157,0.500814,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.867827,tube-mpc,0,-126.340000,54.885000,-8.654551,-1.705631,-8.860000,-2.355000,0.205449,0.649369,16.131750,-3.140965,0.213464,-3.140965,16.131750,-0.040000,1.060000,-13,59,-13.426821,58.434768,-13.426821,58.434768,0.000000,0.597291,0.000000,64.000000,0.000000,0.000000,-34.368294,-32.927760,31.358541,44.734925,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559407,1.589666,0.384322,0.037154,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.877826,tube-mpc,0,-126.340000,54.885000,-8.519155,-1.737375,-8.700000,-2.355000,0.180845,0.617625,15.521854,1.372266,0.396432,1.372266,15.521854,-0.070000,0.890000,1,28,0.527991,28.344951,0.527991,28.344951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.270869,-32.214533,31.049875,37.442054,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546216,1.505438,0.198560,0.023433,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.887823,tube-mpc,0,-126.340000,54.885000,-8.379667,-1.773311,-8.540000,-2.355000,0.160333,0.581689,15.338885,1.189297,0.762370,1.189297,15.338885,-0.070000,0.570000,7,51,6.726262,50.809357,6.726262,50.809357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.273265,-29.439274,38.884210,41.319802,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544689,1.423229,0.169422,0.016080,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.897823,tube-mpc,0,-126.340000,54.885000,-8.235929,-1.813318,-8.380000,-2.375000,0.144071,0.561682,15.399875,-3.384923,0.396432,-3.384923,15.399875,-0.060000,0.570000,7,84,7.397176,84.269099,7.397176,84.269099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.158372,-27.562660,37.766830,42.841517,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542693,1.459532,0.176940,0.016887,0.500498,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.907822,tube-mpc,0,-126.340000,54.885000,-8.087905,-1.857232,-8.230000,-2.425000,0.142095,0.567768,15.338885,-7.044299,1.006328,-7.044299,15.338885,-0.040000,0.690000,9,102,8.873089,102.475583,8.873089,102.475583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.417760,-27.377527,38.202807,48.949806,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552745,1.447314,0.251625,0.023386,0.501935,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.917827,tube-mpc,0,-126.340000,54.885000,-7.935408,-1.904929,-8.070000,-2.495000,0.134592,0.590071,14.607010,-7.593205,0.823360,-7.593205,14.607010,-0.020000,0.800000,17,97,16.787483,97.148906,16.787483,97.148906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.838269,-27.952244,40.544509,52.182478,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549519,1.454514,0.314002,0.018501,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.927826,tube-mpc,0,-126.340000,54.885000,-7.778544,-1.956184,-7.910000,-2.545000,0.131456,0.588816,15.155916,-4.360757,1.189297,-4.360757,15.155916,0.000000,0.890000,16,59,15.764320,59.248553,15.764320,59.248553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.041449,-27.766264,42.040873,51.049743,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579365,1.581931,0.287160,0.018662,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.937828,tube-mpc,0,-126.340000,54.885000,-7.617142,-2.010859,-7.740000,-2.565000,0.122858,0.554141,16.192739,0.823360,0.579401,0.823360,16.192739,0.040000,0.770000,8,20,8.057696,19.867145,8.057696,19.867145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.149016,-27.252102,42.677237,48.040359,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552804,1.450704,0.217670,0.020602,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.947824,tube-mpc,0,-126.340000,54.885000,-7.451257,-2.068733,-7.570000,-2.565000,0.118743,0.496267,18.266386,0.762370,0.457422,0.762370,18.266386,0.050000,0.480000,-6,37,-6.110629,36.759217,-6.110629,36.759217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.432819,-25.952404,49.235698,51.474441,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546598,1.453894,0.193821,0.015433,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.957824,tube-mpc,0,-126.340000,54.885000,-7.280735,-2.129654,-7.380000,-2.575000,0.099265,0.445346,19.547167,-3.384923,0.457422,-3.384923,19.547167,0.000000,0.360000,-9,75,-9.140698,75.494709,-9.140698,75.494709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.474474,-25.781152,49.666570,55.239276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547800,1.488942,0.197501,0.016235,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.967824,tube-mpc,0,-126.340000,54.885000,-7.105606,-2.193403,-7.180000,-2.645000,0.074394,0.451597,19.608157,-8.630029,1.250287,-8.630029,19.608157,-0.040000,0.500000,-4,106,-3.732844,106.254686,-3.732844,106.254686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.980197,-25.197637,51.117303,60.699634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549308,1.580417,0.285579,0.019750,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.977828,tube-mpc,0,-126.340000,54.885000,-6.925789,-2.259802,-6.970000,-2.735000,0.044211,0.475198,20.157064,-9.117946,0.823360,-9.117946,20.157064,0.040000,0.780000,-17,86,-16.789014,86.490526,-16.789014,86.490526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.843312,-25.014409,54.621896,66.863679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554488,1.500269,0.356556,0.030093,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.987825,tube-mpc,0,-126.340000,54.885000,-6.741491,-2.328560,-6.770000,-2.795000,0.028509,0.466440,19.791126,-4.177788,0.762370,-4.177788,19.791126,-0.060000,0.860000,4,41,3.751607,35.521179,3.751607,35.521179,0.000000,5.969348,0.000000,64.000000,0.000000,0.000000,-10.733687,-26.003286,51.249139,63.534178,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547864,1.563811,0.244148,0.024603,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.997827,tube-mpc,0,-126.340000,54.885000,-6.552524,-2.399536,-6.570000,-2.825000,0.017476,0.425464,18.571334,-0.213464,1.311276,-0.213464,18.571334,-0.060000,0.650000,21,15,21.361875,14.952034,21.361875,14.952034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.531484,-23.735935,52.621679,58.447349,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557875,1.457843,0.196086,0.019304,0.503309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.007826,tube-mpc,0,-126.340000,54.885000,-6.359068,-2.472448,-6.370000,-2.835000,0.010932,0.362552,18.510344,-1.433256,0.640391,-1.433256,18.510344,-0.030000,0.370000,24,42,23.648046,42.118605,23.648046,42.118605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.763880,-19.989181,60.069410,69.618449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545252,1.462242,0.219573,0.022202,0.501166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.017825,tube-mpc,0,-126.340000,54.885000,-6.161114,-2.547089,-6.180000,-2.885000,0.018886,0.337911,18.937271,-6.251434,0.701380,-6.251434,18.937271,0.080000,0.360000,10,81,9.875094,80.501943,9.875094,80.501943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.719857,-17.885396,63.311730,65.655999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550035,1.478251,0.214690,0.017664,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.027862,tube-mpc,0,-126.340000,54.885000,-5.957989,-2.623501,-5.990000,-2.965000,0.032011,0.341499,19.608157,-9.544873,0.884349,-9.544873,19.608157,0.100000,0.530000,5,93,5.159328,93.466930,5.159328,93.466930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.816315,-18.021480,63.510726,68.983202,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548209,1.517158,0.247363,0.019988,0.500964,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.037832,tube-mpc,0,-126.340000,54.885000,-5.751882,-2.700652,-5.790000,-3.055000,0.038118,0.354348,21.071908,-8.264091,1.555235,-8.264091,21.071908,0.080000,0.720000,0,67,-0.034477,66.855270,-0.034477,66.855270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.346142,-18.163225,59.628506,65.565153,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575998,1.450840,0.228887,0.025600,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.047858,tube-mpc,0,-126.340000,54.885000,-5.540372,-2.779242,-5.570000,-3.115000,0.029628,0.335758,21.437845,-4.665705,1.433256,-4.665705,21.437845,0.030000,0.690000,8,37,7.937086,36.819554,7.937086,36.819554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.879117,-17.768928,56.515818,57.851858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555580,2.548431,0.276155,0.043040,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.057834,tube-mpc,0,-126.340000,54.885000,-5.325799,-2.858197,-5.360000,-3.155000,0.034201,0.296803,20.827949,-1.860183,1.189297,-1.860183,20.827949,0.030000,0.560000,20,21,19.598319,20.655991,19.598319,20.655991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.449152,-15.743623,53.325204,52.053490,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570579,1.700256,0.214763,0.032011,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.067864,tube-mpc,0,-126.340000,54.885000,-5.106106,-2.938074,-5.150000,-3.175000,0.043894,0.236926,19.974095,-2.775027,1.006328,-2.775027,19.974095,0.050000,0.350000,30,41,30.239570,41.258357,30.239570,41.258357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.337745,-12.566625,57.262465,59.598964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570366,1.806011,0.300333,0.039931,0.501244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.077834,tube-mpc,0,-126.340000,54.885000,-4.883891,-3.017731,-4.940000,-3.225000,0.056109,0.207269,21.437845,-6.251434,1.067318,-6.251434,21.437845,0.160000,0.310000,8,72,7.897201,71.807091,7.897201,71.807091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.401508,-9.682892,59.984957,59.594285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577225,1.642319,0.241458,0.022478,0.500942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.087828,tube-mpc,0,-126.340000,54.885000,-4.657488,-3.097581,-4.710000,-3.305000,0.052512,0.207419,22.779616,-9.056956,1.677214,-9.056956,22.779616,0.160000,0.490000,-3,80,-2.975719,80.412814,-2.975719,80.412814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.484498,-9.426472,58.730209,57.870957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558761,1.740549,0.239095,0.028048,0.501086,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.098467,tube-mpc,0,-126.340000,54.885000,-4.412661,-3.182298,-4.440000,-3.405000,0.027339,0.222702,23.084564,-8.752008,1.677214,-8.752008,23.084564,0.060000,0.580000,8,73,7.958513,72.631704,7.958513,72.631704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.091963,-8.813931,52.980645,52.800845,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580689,1.672627,0.230587,0.023661,0.501109,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.107827,tube-mpc,0,-126.340000,54.885000,-4.194196,-3.256351,-4.230000,-3.465000,0.035804,0.208649,22.352689,-5.519559,1.311276,-5.519559,22.352689,0.030000,0.710000,23,34,23.380430,33.775218,23.380430,33.775218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.850812,-7.416285,50.446036,46.238698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557948,1.597349,0.214570,0.017067,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.118198,tube-mpc,0,-126.340000,54.885000,-3.949021,-3.337611,-3.970000,-3.505000,0.020979,0.167389,21.559824,-2.226120,1.006328,-2.226120,21.559824,0.100000,0.500000,25,22,25.352596,21.637509,25.352596,21.637509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.348589,-4.098502,57.223708,58.537772,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552745,1.517532,0.206901,0.016110,0.500676,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.127833,tube-mpc,0,-126.340000,54.885000,-3.718493,-3.412131,-3.780000,-3.535000,0.061507,0.122869,21.254876,-2.957996,1.006328,-2.957996,21.254876,0.160000,0.370000,27,36,26.600419,36.283450,26.600419,36.283450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.780968,-1.452570,64.932216,64.131188,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.848124,1.723031,0.273376,0.049657,0.516408,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008424,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.137825,tube-mpc,0,-126.340000,54.885000,-3.476896,-3.488167,-3.560000,-3.585000,0.083104,0.096833,21.864772,-6.678361,1.738204,-6.678361,21.864772,0.200000,0.290000,19,74,19.461445,74.087901,19.461445,74.087901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.828006,1.500795,68.463697,65.099458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551218,1.434135,0.201090,0.015217,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.147828,tube-mpc,0,-126.340000,54.885000,-3.232702,-3.562773,-3.330000,-3.675000,0.097298,0.112227,22.718627,-9.971800,1.555235,-9.971800,22.718627,0.210000,0.450000,12,92,12.244881,91.736293,12.244881,91.736293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.806123,3.384536,64.399334,61.993161,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552963,1.663578,0.252443,0.020928,0.504159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.158187,tube-mpc,0,-126.340000,54.885000,-2.977632,-3.638184,-3.090000,-3.755000,0.112368,0.116816,23.389512,-8.447060,1.311276,-8.447060,23.389512,0.150000,0.780000,17,53,16.774720,52.690850,16.774720,52.690850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.749866,4.032197,61.117813,58.526493,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585819,1.455063,0.238348,0.018238,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.167825,tube-mpc,0,-126.340000,54.885000,-2.738618,-3.706413,-2.860000,-3.805000,0.121382,0.098587,23.938419,-3.933829,1.921172,-3.933829,23.938419,0.150000,0.650000,16,26,16.241746,26.235765,16.241746,26.235765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.427756,7.045436,64.532947,63.166504,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552168,1.468095,0.204132,0.018040,0.500856,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.177826,tube-mpc,0,-126.340000,54.885000,-2.489148,-3.775015,-2.610000,-3.845000,0.120852,0.069985,24.609304,-1.494245,1.555235,-1.494245,24.609304,0.140000,0.440000,14,24,13.995196,24.048601,13.995196,24.048601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.410458,9.811559,68.558050,66.758469,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552825,1.533125,0.226243,0.021817,0.501052,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.187826,tube-mpc,0,-126.340000,54.885000,-2.238558,-3.841134,-2.360000,-3.875000,0.121442,0.033866,25.219201,-3.628881,1.494245,-3.628881,25.219201,0.150000,0.420000,7,43,7.454873,42.583032,7.454873,42.583032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.545857,12.911599,66.027121,65.925571,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555049,1.616169,0.255089,0.023212,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.197827,tube-mpc,0,-126.340000,54.885000,-1.987060,-3.904571,-2.100000,-3.935000,0.112940,0.030429,26.195034,-7.471226,1.677214,-7.471226,26.195034,0.110000,0.340000,2,85,2.289551,84.963313,2.289551,84.963313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.786494,16.089552,63.673051,66.484457,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549276,1.509366,0.196821,0.021559,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.207823,tube-mpc,0,-126.340000,54.885000,-1.735178,-3.965057,-1.830000,-4.025000,0.094822,0.059943,25.890086,-9.849821,2.165131,-9.849821,25.890086,0.070000,0.660000,7,83,6.716499,83.405632,6.716499,83.405632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.708968,16.644811,61.111053,64.203380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549013,1.448314,0.206055,0.017816,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.217825,tube-mpc,0,-126.340000,54.885000,-1.482969,-4.022443,-1.560000,-4.105000,0.077031,0.082557,25.707117,-7.776174,2.409089,-7.776174,25.707117,0.070000,0.700000,7,68,7.183890,68.268192,7.183890,68.268192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.100222,18.905591,63.354929,68.308876,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551502,1.450959,0.202468,0.017394,0.500974,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.227825,tube-mpc,0,-126.340000,54.885000,-1.230989,-4.076471,-1.290000,-4.165000,0.059011,0.088529,25.463159,-2.714037,1.982162,-2.714037,25.463159,0.080000,0.690000,7,31,7.385791,31.168174,7.385791,31.168174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.140294,21.591527,63.666870,69.071479,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548557,1.477635,0.227099,0.033803,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.237827,tube-mpc,0,-126.340000,54.885000,-0.979469,-4.126966,-1.040000,-4.175000,0.060531,0.048034,25.707117,-0.030495,1.555235,-0.030495,25.707117,0.060000,0.510000,8,24,8.218675,23.692617,8.218675,23.692617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.051476,24.658155,65.842206,72.702354,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580687,1.737192,0.217267,0.034109,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.247828,tube-mpc,0,-126.340000,54.885000,-0.728861,-4.173714,-0.770000,-4.185000,0.041139,0.011286,25.646128,-0.945339,1.921172,-0.945339,25.646128,0.080000,0.340000,3,47,3.064285,46.792884,3.064285,46.792884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.189806,27.688875,66.358316,75.011592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558610,1.453040,0.202969,0.018225,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.257824,tube-mpc,0,-126.340000,54.885000,-0.479643,-4.216512,-0.500000,-4.225000,0.020357,0.008488,25.768107,-4.238777,2.104141,-4.238777,25.768107,0.070000,0.370000,-2,76,-1.889302,75.966748,-1.889302,75.966748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.269888,29.689222,63.780997,72.530939,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552946,1.451256,0.195698,0.019095,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.267836,tube-mpc,0,-126.340000,54.885000,-0.231668,-4.255264,-0.250000,-4.265000,0.018332,0.009736,25.768107,-6.251434,2.409089,-6.251434,25.768107,0.040000,0.520000,-2,85,-1.703481,84.554674,-1.703481,84.554674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.962419,30.098483,62.529479,71.959674,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564990,1.514318,0.224566,0.018959,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.277823,tube-mpc,0,-126.340000,54.885000,0.013715,-4.289656,0.010000,-4.315000,0.003715,0.025344,24.975242,-3.933829,2.287110,-3.933829,24.975242,0.050000,0.680000,0,57,0.366078,57.261999,0.366078,57.261999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.402042,30.296228,62.356172,72.141585,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541975,1.497116,0.169182,0.016272,0.500876,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.287826,tube-mpc,0,-126.340000,54.885000,0.257078,-4.319665,0.260000,-4.335000,-0.002922,0.015335,23.816440,-0.213464,1.921172,-0.213464,23.816440,0.040000,0.660000,9,31,9.493094,30.895374,9.493094,30.895374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.943046,32.450641,59.267134,72.685683,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552170,1.424924,0.177346,0.013121,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.297823,tube-mpc,0,-126.340000,54.885000,0.497554,-4.345076,0.490000,-4.325000,0.007554,-0.020076,22.108731,1.799193,1.738204,1.799193,22.108731,0.060000,0.480000,21,31,20.842039,30.990319,20.842039,30.990319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.938311,34.781316,61.076948,75.233348,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548268,1.413139,0.152064,0.014063,0.500504,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.307822,tube-mpc,0,-126.340000,54.885000,0.734942,-4.365768,0.720000,-4.315000,0.014942,-0.050768,20.279043,0.335443,1.738204,0.335443,20.279043,0.110000,0.350000,28,57,27.571691,56.855043,27.571691,56.855043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.195676,36.593574,62.272889,77.256534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546440,1.679703,0.240055,0.034894,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.317829,tube-mpc,0,-126.340000,54.885000,0.968975,-4.381617,0.940000,-4.325000,0.028975,-0.056617,20.340032,-2.714037,1.555235,-2.714037,20.340032,0.180000,0.410000,14,82,14.362245,81.762229,14.362245,81.762229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.731038,36.941046,61.532207,75.274428,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549128,1.448051,0.212856,0.016732,0.505726,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.327828,tube-mpc,0,-126.340000,54.885000,1.198943,-4.392478,1.140000,-4.355000,0.058943,-0.037478,20.340032,-2.836017,2.165131,-2.836017,20.340032,0.200000,0.590000,9,74,8.770526,74.201562,8.770526,74.201562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.893634,35.723967,63.611563,72.056898,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551386,1.444644,0.219178,0.016417,0.500682,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.337826,tube-mpc,0,-126.340000,54.885000,1.424612,-4.398258,1.350000,-4.365000,0.074612,-0.033258,20.157064,-0.518412,1.738204,-0.518412,20.157064,0.160000,0.680000,12,52,12.337357,51.953049,12.337357,51.953049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.544658,35.747308,59.005503,70.020407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551052,1.454616,0.191753,0.020017,0.500890,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.347826,tube-mpc,0,-126.340000,54.885000,1.645707,-4.398858,1.560000,-4.355000,0.085707,-0.043858,20.766960,2.897006,1.433256,2.897006,20.766960,0.130000,0.600000,8,34,8.237425,34.069959,8.237425,34.069959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.162340,36.514198,57.354319,68.845579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555108,1.462703,0.198888,0.019696,0.503474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.357827,tube-mpc,0,-126.340000,54.885000,1.861807,-4.394192,1.770000,-4.325000,0.091807,-0.069192,20.705970,3.628881,1.494245,3.628881,20.705970,0.140000,0.470000,3,42,2.760488,41.670796,2.760488,41.670796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.969363,38.134380,58.179553,72.088865,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552394,1.950658,0.281428,0.051993,0.501169,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008350,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.367830,tube-mpc,0,-126.340000,54.885000,2.072614,-4.384179,1.980000,-4.305000,0.092614,-0.079179,19.791126,1.738204,1.372266,1.738204,19.791126,0.120000,0.390000,7,69,6.668106,69.126092,6.668106,69.126092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.511839,39.852206,58.971805,72.757390,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564343,1.517110,0.234044,0.025780,0.500671,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.377826,tube-mpc,0,-126.340000,54.885000,2.277571,-4.368769,2.190000,-4.295000,0.087571,-0.073769,19.608157,-0.945339,1.738204,-0.945339,19.608157,0.100000,0.510000,3,87,3.259196,87.114605,3.259196,87.114605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.216242,39.725655,64.116385,74.910296,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558130,1.454905,0.209995,0.021009,0.500725,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.387827,tube-mpc,0,-126.340000,54.885000,2.476597,-4.347894,2.390000,-4.295000,0.086597,-0.052894,19.303209,0.579401,2.226120,0.579401,19.303209,0.090000,0.680000,1,67,0.532895,67.106335,0.532895,67.106335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.456126,38.005753,68.580568,77.510100,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589794,1.571949,0.230765,0.019402,0.501327,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.397855,tube-mpc,0,-126.340000,54.885000,2.669764,-4.321442,2.580000,-4.275000,0.089764,-0.046442,18.693313,3.933829,1.616224,3.933829,18.693313,0.100000,0.670000,-1,45,-1.050357,45.319780,-1.050357,45.319780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.884221,38.167152,71.181249,80.739250,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558687,1.526703,0.211821,0.029058,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.407826,tube-mpc,0,-126.340000,54.885000,2.855184,-4.289628,2.770000,-4.235000,0.085184,-0.054628,16.863625,5.580549,1.494245,5.580549,16.863625,0.080000,0.570000,11,44,10.566245,44.450373,10.566245,44.450373,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.693350,39.558604,73.422407,84.082680,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553779,1.465776,0.209321,0.021842,0.501659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.417853,tube-mpc,0,-126.340000,54.885000,3.034640,-4.252079,2.940000,-4.185000,0.094640,-0.067079,16.863625,5.092632,1.555235,5.092632,16.863625,0.090000,0.470000,3,61,3.476542,61.450014,3.476542,61.450014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.675821,40.490887,78.682920,88.196943,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562829,1.662453,0.255902,0.028038,0.501292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.427831,tube-mpc,0,-126.340000,54.885000,3.205970,-4.209173,3.110000,-4.145000,0.095970,-0.064173,16.131750,3.506902,1.799193,3.506902,16.131750,0.080000,0.470000,3,81,2.703793,80.749107,2.703793,80.749107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.313465,40.562438,78.648731,86.087956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565255,1.732310,0.225962,0.025370,0.501135,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.437827,tube-mpc,0,-126.340000,54.885000,3.370082,-4.160656,3.280000,-4.115000,0.090082,-0.045656,15.643833,3.079975,1.555235,3.079975,15.643833,0.090000,0.590000,-3,81,-3.166885,81.060952,-3.166885,81.060952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.939032,38.932009,81.331996,86.667015,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562892,1.611035,0.248095,0.022056,0.500899,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.447857,tube-mpc,0,-126.340000,54.885000,3.526909,-4.106428,3.440000,-4.065000,0.086909,-0.041428,14.363051,4.909663,1.616224,4.909663,14.363051,0.080000,0.730000,1,59,0.867744,58.844053,0.867744,58.844053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.063766,37.224079,82.807830,87.102220,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557989,1.657118,0.230205,0.026353,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.457827,tube-mpc,0,-126.340000,54.885000,3.674802,-4.047039,3.580000,-4.005000,0.094802,-0.042039,13.082270,7.959143,1.189297,7.959143,13.082270,0.070000,0.650000,7,45,7.175706,45.100837,7.175706,45.100837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.885640,36.490633,86.232197,91.384227,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554917,1.648632,0.348969,0.059466,0.502199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.467841,tube-mpc,0,-126.340000,54.885000,3.815069,-3.981932,3.710000,-3.925000,0.105069,-0.056932,11.923467,8.081122,0.640391,8.081122,11.923467,0.080000,0.560000,9,55,9.042032,55.227636,9.042032,55.227636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.160957,36.423459,87.276864,93.359754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584374,1.451621,0.194506,0.024492,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.477859,tube-mpc,0,-126.340000,54.885000,3.946887,-3.911382,3.830000,-3.855000,0.116887,-0.056382,9.971800,6.556382,0.823360,6.556382,9.971800,0.110000,0.510000,14,78,14.263205,77.914405,14.263205,77.914405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.275707,36.030348,84.510264,88.608633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558476,1.453801,0.194956,0.018088,0.501992,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.487825,tube-mpc,0,-126.340000,54.885000,4.069413,-3.835876,3.940000,-3.785000,0.129413,-0.050876,8.630029,5.397580,1.250287,5.397580,8.630029,0.090000,0.580000,21,88,20.724865,87.585742,20.724865,87.585742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.896736,33.998926,82.654803,84.758722,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553122,1.451515,0.206516,0.019852,0.501281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.497826,tube-mpc,0,-126.340000,54.885000,4.183560,-3.754847,4.030000,-3.725000,0.153560,-0.029847,7.044299,6.190445,1.189297,6.190445,7.044299,0.120000,0.740000,24,74,24.265343,73.727148,24.265343,73.727148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.574213,31.266185,83.390085,85.637535,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554909,1.454483,0.204174,0.018448,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.507823,tube-mpc,0,-126.340000,54.885000,4.288705,-3.668667,4.110000,-3.635000,0.178705,-0.033667,6.007476,9.117946,0.762370,9.117946,6.007476,0.170000,0.750000,21,52,21.354361,52.383996,21.354361,52.383996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.581063,29.298606,83.232502,86.538038,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553818,1.477603,0.219897,0.026995,0.500926,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.517825,tube-mpc,0,-126.340000,54.885000,4.384812,-3.577356,4.170000,-3.535000,0.214812,-0.042356,5.092632,11.191592,0.640391,11.191592,5.092632,0.220000,0.720000,18,41,17.738634,40.721884,17.738634,40.721884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.402717,28.123835,80.451212,84.736864,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553674,1.444912,0.209490,0.018569,0.502172,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.527825,tube-mpc,0,-126.340000,54.885000,4.471706,-3.481080,4.220000,-3.435000,0.251706,-0.046080,4.970653,10.032790,0.152474,10.032790,4.970653,0.220000,0.530000,13,71,12.945694,70.969786,12.945694,70.969786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.717555,28.138403,79.670691,84.403509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549793,1.456598,0.207092,0.019743,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.537826,tube-mpc,0,-126.340000,54.885000,4.549333,-3.379932,4.280000,-3.345000,0.269333,-0.034932,4.177788,6.617372,0.518412,6.617372,4.177788,0.210000,0.570000,12,102,12.206191,102.182991,12.206191,102.182991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.493198,26.632613,76.294420,77.058555,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563922,1.515724,0.256733,0.024780,0.500809,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.547829,tube-mpc,0,-126.340000,54.885000,4.617652,-3.274006,4.320000,-3.275000,0.297652,0.000994,3.384923,6.434403,0.457422,6.434403,3.384923,0.180000,0.790000,16,93,15.946690,92.738891,15.946690,92.738891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.960719,23.285928,78.165915,84.026834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542315,1.450011,0.266534,0.021058,0.502262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.557826,tube-mpc,0,-126.340000,54.885000,4.676572,-3.163535,4.360000,-3.185000,0.316572,0.021465,2.165131,9.117946,0.884349,9.117946,2.165131,0.220000,0.860000,15,70,15.055222,69.829969,15.055222,69.829969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.909150,21.489975,79.886800,82.085411,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542222,1.450696,0.224940,0.017191,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.568134,tube-mpc,0,-126.340000,54.885000,4.727517,-3.044958,4.380000,-3.065000,0.347517,0.020042,0.823360,12.167426,0.030495,12.167426,0.823360,0.180000,0.870000,26,47,26.443414,46.730546,26.443414,46.730546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.926258,20.876704,77.466094,78.115487,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.612367,1.497548,0.217700,0.018824,0.500981,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.577823,tube-mpc,0,-126.340000,54.885000,4.766348,-2.929298,4.390000,-2.945000,0.376348,0.015702,-0.274453,13.814145,0.213464,13.814145,-0.274453,0.240000,0.630000,24,57,23.949521,57.225173,23.949521,57.225173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.932665,21.258135,78.401356,82.592074,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551761,1.454687,0.212100,0.017742,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.587828,tube-mpc,0,-126.340000,54.885000,4.797263,-2.805776,4.400000,-2.815000,0.397263,0.009224,-0.518412,10.947634,0.213464,10.947634,-0.518412,0.280000,0.560000,13,90,13.121772,90.474138,13.121772,90.474138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.230383,21.604903,73.182325,75.835994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558354,1.474640,0.219957,0.024296,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.597827,tube-mpc,0,-126.340000,54.885000,4.818905,-2.678326,4.400000,-2.715000,0.418905,0.036674,-0.152474,7.898153,0.518412,7.898153,-0.152474,0.240000,0.670000,7,107,6.635590,106.749999,6.635590,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.275122,20.100646,69.611137,72.517838,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.615432,1.641991,0.266136,0.027999,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.607854,tube-mpc,0,-126.340000,54.885000,4.831404,-2.546667,4.400000,-2.625000,0.431404,0.078333,-1.311276,8.873987,0.945339,8.873987,-1.311276,0.160000,0.860000,19,96,19.202644,95.740489,19.202644,95.740489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.083412,17.685933,69.827522,74.864939,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564055,1.602293,0.338030,0.024548,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.617828,tube-mpc,0,-126.340000,54.885000,4.834802,-2.412079,4.390000,-2.515000,0.444802,0.102921,-2.531068,11.557530,0.213464,11.557530,-2.531068,0.150000,0.910000,26,74,25.534321,74.056298,25.534321,74.056298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.310152,16.547933,71.194085,71.907324,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.331301,1.850875,0.347106,0.058817,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010101,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.627971,tube-mpc,0,-126.340000,54.885000,4.829156,-2.271657,4.360000,-2.385000,0.469156,0.113343,-2.592058,14.302062,-0.152474,14.302062,-2.592058,0.110000,0.870000,27,58,26.620793,57.966967,26.620793,57.966967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.391929,16.318789,69.605769,70.860516,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548057,1.503069,0.236092,0.023206,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.638063,tube-mpc,0,-126.340000,54.885000,4.814590,-2.128591,4.350000,-2.235000,0.464590,0.106409,-2.409089,14.850968,-0.579401,14.850968,-2.409089,0.270000,0.700000,-3,70,-3.376509,69.969994,-3.376509,69.969994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.261757,16.867546,66.782310,69.790607,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574694,1.553778,0.219796,0.022880,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.648062,tube-mpc,0,-126.340000,54.885000,4.791539,-1.983755,4.330000,-2.105000,0.461539,0.121245,-1.616224,12.350394,-0.030495,12.350394,-1.616224,0.080000,0.660000,4,99,3.976630,98.631235,3.976630,98.631235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.520827,15.860351,65.107017,69.460262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568634,2.009014,0.384082,0.080333,0.501267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008558,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.658055,tube-mpc,0,-126.340000,54.885000,4.760141,-1.836141,4.320000,-1.995000,0.440141,0.158859,-1.982162,9.422894,0.518412,9.422894,-1.982162,0.120000,0.780000,-8,107,-8.072510,106.750000,-8.072510,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.399178,13.212190,67.192399,74.035306,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.604074,1.634974,0.299763,0.026878,0.501096,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.668035,tube-mpc,0,-126.340000,54.885000,4.720656,-1.686021,4.300000,-1.885000,0.420656,0.198979,-2.226120,9.483883,0.091484,9.483883,-2.226120,0.130000,0.910000,-17,107,-17.048355,106.750000,-17.048355,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.725498,11.047313,66.711274,74.581861,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570905,1.570203,0.303840,0.022126,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.679139,tube-mpc,0,-126.340000,54.885000,4.667498,-1.516133,4.280000,-1.755000,0.387498,0.238867,-3.079975,11.862478,0.091484,11.862478,-3.079975,0.110000,0.990000,-17,92,-17.474816,91.854279,-17.474816,91.854279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.627393,8.959375,66.736298,74.296406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.628344,1.509521,0.273714,0.023383,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.688035,tube-mpc,0,-126.340000,54.885000,4.618127,-1.377998,4.250000,-1.625000,0.368127,0.247002,-4.177788,15.643833,-0.152474,15.643833,-4.177788,0.080000,0.970000,-10,64,-10.255802,64.407939,-10.255802,64.407939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.524755,7.329846,67.802533,73.100304,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558698,1.476130,0.263580,0.019651,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.700138,tube-mpc,0,-126.340000,54.885000,4.541684,-1.187498,4.200000,-1.425000,0.341684,0.237502,-5.397580,17.839459,0.274453,17.839459,-5.397580,0.010000,0.770000,1,64,1.232084,64.425367,1.232084,64.425367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.653619,7.472811,70.881591,72.117352,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.622897,1.729710,0.227486,0.036445,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.708316,tube-mpc,0,-126.340000,54.885000,4.484229,-1.057265,4.150000,-1.255000,0.334229,0.197735,-6.495393,17.168573,0.457422,17.168573,-6.495393,-0.010000,0.720000,9,72,8.611079,71.953790,8.611079,71.953790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.737262,6.961854,67.057254,68.784292,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.376084,1.734731,0.230269,0.037252,0.501052,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.718376,tube-mpc,0,-126.340000,54.885000,4.407436,-0.895575,4.110000,-1.105000,0.297436,0.209425,-6.983309,13.997114,0.579401,13.997114,-6.983309,0.030000,0.660000,-2,106,-1.552985,105.980293,-1.552985,105.980293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.486659,6.893241,62.530747,64.173538,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.279409,1.810466,0.321325,0.033038,0.500965,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.728365,tube-mpc,0,-126.340000,54.885000,4.324844,-0.733615,4.040000,-0.995000,0.284844,0.261385,-6.007476,11.862478,-0.274453,11.862478,-6.007476,0.030000,0.860000,-18,107,-17.826245,106.750000,-17.826245,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.963772,4.009923,60.315119,71.751229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.761930,1.780938,0.383973,0.034715,0.501041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008474,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.738431,tube-mpc,0,-126.340000,54.885000,4.235604,-0.569212,3.980000,-0.865000,0.255604,0.295788,-6.556382,13.021280,0.091484,13.021280,-6.556382,0.000000,0.930000,-17,101,-17.157425,100.823603,-17.157425,100.823603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.886990,2.375211,59.503571,71.038238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575414,1.748688,0.302343,1.130064,0.501108,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.009268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.748425,tube-mpc,0,-126.340000,54.885000,4.141416,-0.405007,3.920000,-0.695000,0.221416,0.289993,-6.983309,16.375708,0.640391,16.375708,-6.983309,-0.050000,0.970000,-13,70,-13.098761,69.522478,-13.098761,69.522478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.541633,0.780103,60.607282,70.908035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.168222,1.510726,0.403161,0.048433,0.501155,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.760134,tube-mpc,0,-126.340000,54.885000,4.024508,-0.211646,3.850000,-0.485000,0.174508,0.273354,-7.227268,21.071908,0.884349,21.071908,-7.227268,-0.150000,0.820000,-4,42,-4.427526,42.165414,-4.427526,42.165414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.158664,0.382226,64.962578,72.860792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.624714,1.603476,0.214699,0.033285,0.500906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.768422,tube-mpc,0,-126.340000,54.885000,3.937838,-0.074337,3.790000,-0.315000,0.147838,0.240663,-7.898153,21.010918,0.945339,21.010918,-7.898153,-0.070000,0.670000,-13,52,-13.207157,51.991886,-13.207157,51.991886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.704074,0.905374,66.684313,76.485396,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553635,1.456043,0.179913,0.017313,0.505250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.778428,tube-mpc,0,-126.340000,54.885000,3.829262,0.091738,3.720000,-0.125000,0.109262,0.216738,-7.166278,18.144407,-0.335443,18.144407,-7.166278,-0.040000,0.560000,-31,84,-30.914913,83.646817,-30.914913,83.646817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.812321,1.433951,64.316575,74.752729,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557578,1.450019,0.218829,0.019672,0.500802,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.788429,tube-mpc,0,-126.340000,54.885000,3.716852,0.257866,3.660000,0.035000,0.056852,0.222866,-7.776174,14.180083,0.091484,14.180083,-7.776174,-0.160000,0.650000,-20,107,-19.697641,106.749998,-19.697641,106.749998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.676896,1.510454,61.959222,77.447211,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561467,1.448122,0.238701,0.018868,0.500669,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.798424,tube-mpc,0,-126.340000,54.885000,3.601065,0.423844,3.580000,0.175000,0.021065,0.248844,-8.325081,13.143259,0.518412,13.143259,-8.325081,-0.190000,0.840000,-16,105,-16.288430,104.624079,-16.288430,104.624079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.084945,0.961235,61.506410,76.282174,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556086,1.446168,0.284597,0.019371,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.808426,tube-mpc,0,-126.340000,54.885000,3.482230,0.589661,3.500000,0.335000,-0.017770,0.254661,-9.300914,15.216906,0.274453,15.216906,-9.300914,-0.180000,0.950000,-13,78,-13.371565,77.653415,-13.371565,77.653415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.563582,0.397426,61.072007,75.220328,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553583,1.454057,0.305148,0.018540,0.501014,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.818426,tube-mpc,0,-126.340000,54.885000,3.360912,0.754989,3.410000,0.535000,-0.049088,0.219989,-10.581696,20.096074,0.762370,20.096074,-10.581696,-0.130000,0.860000,-10,41,-10.470484,40.806452,-10.470484,40.806452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.118787,0.719803,60.891863,72.415247,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553367,1.453111,0.192039,0.017856,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.828427,tube-mpc,0,-126.340000,54.885000,3.237565,0.919669,3.320000,0.745000,-0.082435,0.174669,-10.398727,22.291700,0.823360,22.291700,-10.398727,-0.130000,0.640000,-14,36,-14.102217,35.934745,-14.102217,35.934745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.978289,2.134255,63.786211,79.844497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553786,1.479050,0.192505,0.018202,0.505513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.838426,tube-mpc,0,-126.340000,54.885000,3.112690,1.083492,3.220000,0.955000,-0.107310,0.128492,-9.971800,20.279043,0.213464,20.279043,-9.971800,-0.110000,0.440000,-23,65,-23.012019,65.078347,-23.012019,65.078347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.794400,3.641393,64.249662,82.837253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554863,1.478396,0.212603,0.023417,0.505450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.848429,tube-mpc,0,-126.340000,54.885000,2.986732,1.246335,3.130000,1.125000,-0.143268,0.121335,-9.910810,14.363051,0.396432,14.363051,-9.910810,-0.150000,0.490000,-24,107,-23.662467,106.749909,-23.662467,106.749909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.540424,4.735084,60.823438,77.265978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560422,1.539318,0.248278,0.021928,0.501100,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.858441,tube-mpc,0,-126.340000,54.885000,2.860081,1.408150,3.040000,1.255000,-0.179919,0.153150,-10.154769,10.459717,0.884349,10.459717,-10.154769,-0.150000,0.760000,-26,107,-25.727633,106.750000,-25.727633,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.015416,4.083375,59.569351,80.444027,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586217,1.504845,0.330158,0.018952,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.868427,tube-mpc,0,-126.340000,54.885000,2.733706,1.568164,2.950000,1.385000,-0.216294,0.183164,-10.886644,11.984457,0.945339,11.984457,-10.886644,-0.210000,0.890000,-13,97,-13.395412,97.110044,-13.395412,97.110044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.499849,4.486716,59.626950,78.135228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555890,1.446891,0.259637,0.017077,0.501009,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.878426,tube-mpc,0,-126.340000,54.885000,2.607598,1.726858,2.840000,1.525000,-0.232402,0.201858,-11.679509,15.216906,0.884349,15.216906,-11.679509,-0.180000,0.980000,-8,62,-8.320098,62.286254,-8.320098,62.286254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.981100,4.469364,58.785440,75.232228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558209,1.557901,0.281216,0.023258,0.503091,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.888427,tube-mpc,0,-126.340000,54.885000,2.482389,1.883897,2.730000,1.705000,-0.247611,0.178897,-12.106436,18.876282,0.945339,18.876282,-12.106436,-0.120000,0.880000,-10,36,-9.578912,35.913853,-9.578912,35.913853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.808764,4.740912,59.517626,78.690406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554237,1.468168,0.200295,0.020746,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.898426,tube-mpc,0,-126.340000,54.885000,2.358625,2.039066,2.620000,1.895000,-0.261375,0.144066,-11.923467,18.510344,0.274453,18.510344,-11.923467,-0.110000,0.590000,-10,59,-10.375070,59.042953,-10.375070,59.042953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.800106,5.556202,60.731976,84.760147,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555314,1.440573,0.218637,0.018310,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.908427,tube-mpc,0,-126.340000,54.885000,2.236755,2.192272,2.520000,2.045000,-0.283245,0.147272,-11.191592,13.021280,0.640391,13.021280,-11.191592,-0.090000,0.540000,-20,104,-19.698911,106.750000,-19.698911,106.750000,0.000000,-2.707047,0.000000,64.000000,0.000000,0.000000,36.766327,5.820909,56.258987,77.026740,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553503,1.465699,0.247418,0.016180,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.918426,tube-mpc,0,-126.340000,54.885000,2.117282,2.343355,2.420000,2.155000,-0.302718,0.188355,-9.788831,8.142112,0.640391,8.142112,-9.788831,-0.110000,0.740000,-30,107,-29.656264,106.750000,-29.656264,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.944715,4.197454,56.066823,78.541192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552407,1.442212,0.261107,0.016848,0.504833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.928427,tube-mpc,0,-126.340000,54.885000,2.000662,2.492217,2.330000,2.255000,-0.329338,0.237217,-9.788831,8.995966,0.762370,8.995966,-9.788831,-0.180000,0.920000,-20,107,-19.635046,106.749999,-19.635046,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.920364,3.877313,54.971109,76.681591,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551495,1.459281,0.351891,0.026538,0.501447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.938432,tube-mpc,0,-126.340000,54.885000,1.887339,2.638776,2.230000,2.365000,-0.342661,0.273776,-10.276748,10.642686,0.030495,10.642686,-10.276748,-0.190000,1.010000,-10,93,-9.768137,92.932000,-9.768137,92.932000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.860465,3.382791,54.989077,75.455390,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576524,1.591070,0.291020,0.019871,0.500654,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.948429,tube-mpc,0,-126.340000,54.885000,1.777909,2.782743,2.130000,2.505000,-0.352091,0.277743,-11.374561,14.789979,0.701380,14.789979,-11.374561,-0.140000,0.980000,0,59,-0.482842,59.406828,-0.482842,59.406828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.207842,2.238105,54.227690,73.372114,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558279,1.602806,0.265829,0.018767,0.500854,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.958430,tube-mpc,0,-126.340000,54.885000,1.672678,2.924208,2.020000,2.695000,-0.347322,0.229208,-10.947634,18.266386,0.335443,18.266386,-10.947634,-0.080000,0.770000,-4,42,-3.828100,41.557129,-3.828100,41.557129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.589268,0.900550,60.308334,79.169824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.154598,1.730374,0.217750,0.024560,0.505813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.968427,tube-mpc,0,-126.340000,54.885000,1.572187,3.062940,1.940000,2.875000,-0.367813,0.187940,-9.605862,17.656490,0.884349,17.656490,-9.605862,-0.040000,0.610000,-17,54,-16.598705,53.854239,-16.598705,53.854239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.239779,-0.651883,64.859909,82.216467,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.806768,1.685970,0.250419,0.035825,0.505891,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008296,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.978434,tube-mpc,0,-126.340000,54.885000,1.476707,3.199074,1.860000,3.025000,-0.383293,0.174074,-8.264091,13.265238,1.189297,13.265238,-8.264091,-0.090000,0.530000,-19,94,-18.905993,93.975440,-18.905993,93.975440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.073530,-1.644641,62.953104,78.360620,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589330,1.973801,0.254323,0.034052,0.500967,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008363,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.988425,tube-mpc,0,-126.340000,54.885000,1.386911,3.332157,1.790000,3.135000,-0.403089,0.197157,-6.800341,8.812998,0.884349,8.812998,-6.800341,-0.100000,0.690000,-27,107,-27.388657,106.750000,-27.388657,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.374571,-3.190018,57.402297,75.536527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557653,1.620141,0.292918,0.018767,0.501176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.998427,tube-mpc,0,-126.340000,54.885000,1.302938,3.462505,1.730000,3.235000,-0.427062,0.227505,-5.946486,8.995966,-0.213464,8.995966,-5.946486,-0.220000,0.890000,-15,99,-15.366776,98.817036,-15.366776,98.817036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.006411,-4.522187,55.297024,75.735624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574186,2.663420,0.327409,0.035872,0.503991,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.008425,tube-mpc,0,-126.340000,54.885000,1.225314,3.589842,1.670000,3.355000,-0.444686,0.234842,-5.946486,12.167426,0.884349,12.167426,-5.946486,-0.250000,0.960000,-4,64,-4.188326,64.367551,-4.188326,64.367551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.529329,-5.810558,54.130614,73.995318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563173,1.631889,0.286198,0.023781,0.501822,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.018432,tube-mpc,0,-126.340000,54.885000,1.154301,3.714290,1.620000,3.505000,-0.465699,0.209290,-6.129455,15.521854,1.128308,15.521854,-6.129455,-0.130000,0.830000,-10,42,-10.366955,42.065177,-10.366955,42.065177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.889713,-6.841219,57.953031,73.745863,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565205,1.641723,0.220179,0.025981,0.500749,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.028429,tube-mpc,0,-126.340000,54.885000,1.090374,3.835584,1.560000,3.665000,-0.469626,0.170584,-5.519559,16.558677,0.823360,16.558677,-5.519559,-0.090000,0.630000,-13,45,-12.872249,44.527425,-12.872249,44.527425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.578979,-7.919092,61.960252,77.266111,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552698,1.492332,0.246536,0.022911,0.500575,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.038454,tube-mpc,0,-126.340000,54.885000,1.033642,3.954137,1.520000,3.825000,-0.486358,0.129137,-3.811850,13.875134,-0.091484,13.875134,-3.811850,-0.100000,0.520000,-20,70,-20.484195,70.080349,-20.484195,70.080349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.784410,-8.371060,59.783914,74.134409,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.630024,1.507897,0.239301,0.023386,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.048429,tube-mpc,0,-126.340000,54.885000,0.984827,4.069018,1.490000,3.935000,-0.505173,0.134018,-3.201954,8.995966,0.152474,8.995966,-3.201954,-0.130000,0.570000,-17,105,-17.410937,104.713182,-17.410937,104.713182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.702029,-8.315155,53.765450,67.403642,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557528,1.440128,0.225931,0.017454,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.058458,tube-mpc,0,-126.340000,54.885000,0.943712,4.181411,1.460000,4.015000,-0.516288,0.166411,-2.470079,7.349247,0.335443,7.349247,-2.470079,-0.150000,0.800000,-14,100,-14.427423,99.503970,-14.427423,99.503970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.051726,-9.628196,49.165483,65.401845,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541885,1.429773,0.292214,0.019579,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.068452,tube-mpc,0,-126.340000,54.885000,0.910953,4.290290,1.450000,4.115000,-0.539047,0.175290,-2.531068,10.093779,0.701380,10.093779,-2.531068,-0.150000,0.930000,-6,63,-6.355302,63.325549,-6.355302,63.325549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.265833,-10.991527,49.933409,65.088582,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546804,1.472424,0.245432,0.022094,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.078454,tube-mpc,0,-126.340000,54.885000,0.886612,4.396161,1.430000,4.225000,-0.543388,0.171161,-1.738204,13.448207,0.457422,13.448207,-1.738204,-0.110000,0.820000,-8,41,-8.020047,41.097036,-8.020047,41.097036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.562707,-11.011964,55.579297,66.758728,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556796,1.574910,0.209325,0.025728,0.503533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.088429,tube-mpc,0,-126.340000,54.885000,0.870970,4.498662,1.420000,4.375000,-0.549030,0.123662,-1.738204,13.448207,-0.091484,14.911958,-1.616224,-0.100000,0.620000,0,51,-0.378333,51.404962,-0.378333,51.404962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.217791,-10.295678,58.087765,70.872438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.643775,1.478223,0.207147,0.020652,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.098454,tube-mpc,0,-126.340000,54.885000,0.864133,4.598597,1.430000,4.495000,-0.565867,0.103597,-0.335443,11.984457,-0.152474,11.984457,-0.335443,-0.050000,0.530000,-11,68,-11.099466,67.709504,-11.099466,67.709504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.966426,-10.000806,53.361831,63.670421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547141,1.499713,0.198685,0.020160,0.500910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.108458,tube-mpc,0,-126.340000,54.885000,0.866359,4.695264,1.450000,4.605000,-0.583641,0.090264,2.165131,8.934977,-0.091484,8.934977,2.165131,-0.050000,0.600000,-27,83,-26.779229,83.208450,-26.779229,83.208450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.433463,-9.818502,49.197503,57.204366,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554639,1.459134,0.206381,0.017902,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.120495,tube-mpc,0,-126.340000,54.885000,0.881224,4.807598,1.480000,4.715000,-0.598776,0.092598,2.287110,7.898153,0.396432,7.898153,2.287110,-0.130000,0.740000,-9,77,-9.068814,77.341715,-9.068814,77.341715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.569466,-9.694423,45.013554,55.446897,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592591,1.523457,0.240318,0.020011,0.502318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.128415,tube-mpc,0,-126.340000,54.885000,0.898359,4.879163,1.500000,4.785000,-0.601641,0.094163,2.104141,8.630029,0.152474,8.630029,2.104141,-0.160000,0.770000,5,67,4.829505,66.773323,4.829505,66.773323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.391301,-9.212520,44.828517,53.569191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548186,1.464059,0.212054,0.021693,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.138506,tube-mpc,0,-126.340000,54.885000,0.928736,4.967703,1.520000,4.895000,-0.591264,0.072703,1.738204,10.215758,-0.213464,10.215758,1.738204,-0.070000,0.730000,8,53,8.291298,52.747353,8.291298,52.747353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.342681,-8.674662,46.867672,54.986795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554407,1.453759,0.194711,0.017612,0.502619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.148478,tube-mpc,0,-126.340000,54.885000,0.968228,5.052339,1.550000,5.005000,-0.581772,0.047339,2.165131,11.252582,-0.152474,11.252582,2.165131,0.000000,0.650000,7,46,6.582353,46.315756,6.582353,46.315756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.290221,-7.700218,52.378350,59.430317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557715,1.472950,0.197653,0.017136,0.501604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.158476,tube-mpc,0,-126.340000,54.885000,1.017320,5.134404,1.580000,5.115000,-0.562680,0.019404,2.531068,10.825654,0.030495,10.825654,2.531068,0.020000,0.550000,12,54,11.987684,53.982500,11.987684,53.982500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.348979,-5.971739,56.205895,61.935510,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554054,1.461153,0.194073,0.016671,0.500311,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.168475,tube-mpc,0,-126.340000,54.885000,1.075947,5.213749,1.610000,5.195000,-0.534053,0.018749,3.018985,7.044299,-0.030495,7.044299,3.018985,0.040000,0.540000,16,84,16.220146,84.162731,16.220146,84.162731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.728941,-3.038823,57.634673,60.877561,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550278,1.580879,0.209217,0.016838,0.500448,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.178475,tube-mpc,0,-126.340000,54.885000,1.144108,5.290450,1.660000,5.265000,-0.515892,0.025450,3.750861,4.543725,-0.030495,4.543725,3.750861,0.060000,0.670000,17,93,17.399649,93.037878,17.399649,93.037878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.247816,-1.454355,53.327267,54.362017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551093,1.464757,0.215064,0.017050,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.188477,tube-mpc,0,-126.340000,54.885000,1.221788,5.364599,1.710000,5.315000,-0.488212,0.049599,5.092632,5.397580,-0.396432,5.397580,5.092632,0.030000,0.800000,21,75,21.448032,75.039472,21.448032,75.039472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.909237,-0.762641,52.883385,53.120597,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549968,1.607942,0.264138,0.032705,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.198478,tube-mpc,0,-126.340000,54.885000,1.308896,5.436246,1.770000,5.315000,-0.461104,0.121246,5.092632,5.397580,-1.128308,8.386070,5.641538,0.130000,0.800000,20,79,20.187878,79.025486,20.187878,79.025486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.228628,1.315213,57.476428,57.545480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564754,1.617515,0.213621,0.024406,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.208476,tube-mpc,0,-126.340000,54.885000,1.405343,5.505482,1.840000,5.485000,-0.434657,0.020482,6.678361,9.605862,-0.457422,9.605862,6.678361,0.150000,0.790000,17,35,16.724067,34.611297,16.724067,34.611297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.300671,0.646054,51.803034,49.326873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558387,1.901524,0.324846,0.045054,0.501585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008348,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.218481,tube-mpc,0,-126.340000,54.885000,1.511126,5.572467,1.920000,5.605000,-0.408874,-0.032533,8.569039,11.679509,-0.640391,11.679509,8.569039,0.170000,0.620000,10,24,9.805951,24.100791,9.805951,24.100791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.256779,2.469143,66.587372,67.327475,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572816,1.632769,0.220044,0.027777,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.228480,tube-mpc,0,-126.340000,54.885000,1.625966,5.637204,2.020000,5.695000,-0.394034,-0.057796,9.300914,8.386070,-0.457422,8.386070,9.300914,0.160000,0.430000,14,64,13.624638,63.997386,13.624638,63.997386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.536616,5.656944,70.551605,73.924530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573226,1.759946,0.222392,0.032920,0.501493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.238481,tube-mpc,0,-126.340000,54.885000,1.749816,5.699858,2.130000,5.755000,-0.380184,-0.055142,10.642686,2.470079,-1.311276,2.470079,10.642686,0.150000,0.480000,11,107,11.102555,106.749943,11.102555,106.749943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.032422,8.528221,64.947761,68.705323,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585883,1.629367,0.272098,0.033354,0.505382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.248483,tube-mpc,0,-126.340000,54.885000,1.882465,5.760514,2.250000,5.765000,-0.367535,-0.004486,11.740498,-1.128308,-1.311276,-1.128308,11.740498,0.150000,0.750000,9,107,9.005768,106.750000,9.005768,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.656752,8.495180,65.155781,67.429586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585955,1.565623,0.371721,0.030299,0.501176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.258482,tube-mpc,0,-126.340000,54.885000,2.023679,5.819264,2.380000,5.775000,-0.356321,0.044264,12.716332,1.372266,-1.250287,1.372266,12.716332,0.130000,0.950000,12,84,12.270415,83.755106,12.270415,83.755106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.660821,8.695852,68.505036,71.311000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574917,1.690258,0.379521,0.043171,0.502903,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008202,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.268510,tube-mpc,0,-126.340000,54.885000,2.173724,5.876399,2.510000,5.825000,-0.336276,0.051399,13.143259,6.312424,-0.945339,6.312424,13.143259,0.140000,0.920000,19,45,18.652140,44.536178,18.652140,44.536178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.662233,9.214061,70.447230,73.269726,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578102,1.680520,0.254527,0.036301,0.579005,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.278519,tube-mpc,0,-126.340000,54.885000,2.331637,5.931747,2.640000,5.895000,-0.308363,0.036747,13.082270,9.483883,-1.250287,9.483883,13.082270,0.170000,0.720000,27,33,27.034112,32.538025,27.034112,32.538025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.855820,10.658416,71.971223,78.239155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.606476,1.624633,0.222149,0.029097,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.288481,tube-mpc,0,-126.340000,54.885000,2.496630,5.985281,2.780000,5.975000,-0.283370,0.010281,13.265238,8.264091,-1.494245,8.264091,13.265238,0.180000,0.520000,34,57,33.956358,56.859888,33.956358,56.859888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.903467,12.283638,72.291356,80.866956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566905,1.508766,0.211922,0.029798,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.298480,tube-mpc,0,-126.340000,54.885000,2.669831,6.037575,2.940000,6.035000,-0.270169,0.002575,15.033937,2.592058,-1.921172,2.592058,15.033937,0.270000,0.440000,14,102,13.620970,106.750000,13.620970,106.750000,0.000000,-4.890112,0.000000,64.000000,0.000000,0.000000,13.922132,14.126901,74.596956,79.446689,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.930093,1.653203,0.292230,0.028707,0.502310,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.008417,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.308478,tube-mpc,0,-126.340000,54.885000,2.850291,6.088525,3.090000,6.055000,-0.239709,0.033525,16.741646,-0.701380,-2.287110,-0.701380,16.741646,0.250000,0.720000,8,107,7.726637,106.750000,7.726637,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.032544,12.509393,69.215163,71.414622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554206,1.524543,0.302728,0.023950,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.318477,tube-mpc,0,-126.340000,54.885000,3.037760,6.138262,3.310000,6.065000,-0.272240,0.073262,18.144407,1.250287,-1.433256,1.250287,18.144407,0.190000,0.920000,6,85,6.303027,84.956496,6.303027,84.956496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.805686,11.265540,69.646113,72.757737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.232357,1.843413,0.335464,0.043381,0.501275,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.328482,tube-mpc,0,-126.340000,54.885000,3.231976,6.186913,3.470000,6.105000,-0.238024,0.081913,18.083417,6.129455,-1.250287,6.129455,18.083417,0.160000,0.970000,21,40,20.934592,39.807204,20.934592,39.807204,0.000000,0.149291,0.000000,64.000000,0.000000,0.000000,2.521564,10.408816,68.870015,72.317180,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.180290,1.748195,0.265256,0.033156,0.501213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.338544,tube-mpc,0,-126.340000,54.885000,3.433653,6.234832,3.660000,6.165000,-0.226347,0.069832,17.961438,8.325081,-2.470079,8.325081,17.961438,0.120000,0.750000,36,38,35.604471,38.130173,35.604471,38.130173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.012024,11.921158,69.272358,80.312564,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569361,1.758187,0.267326,0.038212,0.500630,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.350126,tube-mpc,0,-126.340000,54.885000,3.673211,6.288881,3.870000,6.245000,-0.196789,0.043881,17.900448,5.641538,-2.104141,5.641538,17.900448,0.290000,0.530000,23,77,22.905081,77.225054,22.905081,77.225054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.815238,13.437779,71.655786,83.213403,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.552468,1.770913,0.240605,0.034931,2.382719,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010993,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.361158,tube-mpc,0,-126.340000,54.885000,3.908233,6.339399,4.090000,6.275000,-0.181767,0.064399,19.425188,1.189297,-2.043152,1.189297,19.425188,0.290000,0.590000,14,107,13.625559,106.750000,13.625559,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.899708,12.494588,67.263877,71.561049,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577853,1.799885,0.291949,0.037942,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.371229,tube-mpc,0,-126.340000,54.885000,4.128153,6.384815,4.310000,6.275000,-0.181847,0.109815,20.401022,-0.640391,-1.494245,-0.640391,20.401022,0.260000,0.830000,11,107,11.418880,106.749987,11.418880,106.749987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.536915,10.777573,66.517944,70.573472,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.776710,1.718197,0.318222,0.028105,0.500811,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008352,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.381222,tube-mpc,0,-126.340000,54.885000,4.351046,6.429328,4.520000,6.295000,-0.168954,0.134328,19.669147,1.372266,-2.104141,1.372266,19.669147,0.210000,0.980000,29,83,29.203711,82.775569,29.203711,82.775569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.056936,9.728128,66.886214,71.197430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562201,1.799307,0.316642,0.032040,0.501143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.391219,tube-mpc,0,-126.340000,54.885000,4.578263,6.473404,4.720000,6.335000,-0.141737,0.138404,19.120240,7.166278,-1.616224,7.166278,19.120240,0.220000,0.930000,41,39,41.365651,39.281333,41.365651,39.281333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.193881,9.085875,71.076599,77.050647,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.916216,1.525187,0.231189,0.028668,0.500612,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009211,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.401249,tube-mpc,0,-126.340000,54.885000,4.810058,6.517260,4.920000,6.405000,-0.109942,0.112260,18.693313,9.666852,-2.226120,9.666852,18.693313,0.340000,0.720000,37,33,37.177217,33.348453,37.177217,33.348453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.077182,9.879038,76.418780,85.105595,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555255,1.709496,0.237861,0.025148,0.506987,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.411217,tube-mpc,0,-126.340000,54.885000,5.043785,6.560571,5.110000,6.475000,-0.066215,0.085571,19.120240,6.983309,-1.860183,6.983309,19.120240,0.370000,0.530000,35,70,35.164074,69.980365,35.164074,69.980365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.886012,10.509318,82.392079,88.147889,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548446,1.549057,0.209476,0.017692,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.421247,tube-mpc,0,-126.340000,54.885000,5.281927,6.603963,5.310000,6.515000,-0.028073,0.088963,20.401022,1.921172,-2.836017,1.921172,20.401022,0.380000,0.560000,26,107,26.292707,106.750000,26.292707,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.634572,10.525194,74.888933,77.955674,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553143,1.506395,0.235322,0.020725,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.431252,tube-mpc,0,-126.340000,54.885000,5.521987,6.647136,5.530000,6.525000,-0.008013,0.122136,21.498835,-0.152474,-1.433256,-0.152474,21.498835,0.370000,0.810000,20,107,19.640016,106.750000,19.640016,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.200003,9.096289,72.718321,74.351240,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560047,1.465486,0.339886,0.020071,0.500359,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.441288,tube-mpc,0,-126.340000,54.885000,5.764907,6.690416,5.750000,6.545000,0.014907,0.145416,22.474668,1.555235,-1.738204,1.555235,22.474668,0.280000,0.980000,26,83,25.783108,83.348586,25.783108,83.348586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.874172,8.148458,71.917668,74.047851,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585973,1.573250,0.267218,0.020613,0.500630,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.451252,tube-mpc,0,-126.340000,54.885000,6.007666,6.733414,5.980000,6.575000,0.027666,0.158414,22.840606,5.824507,-2.897006,5.824507,22.840606,0.170000,0.930000,40,53,40.499018,53.468162,40.499018,53.468162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.466557,7.603572,70.945074,75.166921,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551258,1.556448,0.206180,0.021079,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.461248,tube-mpc,0,-126.340000,54.885000,6.252412,6.776655,6.230000,6.635000,0.022412,0.141655,22.962585,7.837164,-2.653048,7.837164,22.962585,0.260000,0.760000,29,50,29.421699,49.693595,29.421699,49.693595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.052364,7.905350,71.149507,80.400300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556789,1.614805,0.230837,0.027710,0.501017,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.471253,tube-mpc,0,-126.340000,54.885000,6.498116,6.820091,6.470000,6.705000,0.028116,0.115091,24.731284,6.495393,-3.018985,6.495393,24.731284,0.340000,0.620000,3,71,3.304745,70.915711,3.304745,70.915711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.946144,7.606239,70.165802,76.456938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561325,1.569977,0.206303,0.019646,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.481248,tube-mpc,0,-126.340000,54.885000,6.743874,6.863693,6.740000,6.745000,0.003874,0.118693,26.743941,3.994819,-2.348100,3.994819,26.743941,0.250000,0.650000,-8,90,-7.667972,90.388617,-7.667972,90.388617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.207833,6.508451,59.197146,65.668682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550290,1.601625,0.229012,0.023405,0.500359,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.491247,tube-mpc,0,-126.340000,54.885000,6.989620,6.907572,7.020000,6.785000,-0.030380,0.122572,26.499982,1.616224,-1.982162,1.616224,26.499982,0.140000,0.770000,3,101,2.911812,100.889552,2.911812,100.889552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.962761,5.313352,54.125706,65.462295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551529,1.544721,0.251664,0.018904,0.500579,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.501285,tube-mpc,0,-126.340000,54.885000,7.235713,6.951910,7.290000,6.805000,-0.054287,0.146910,26.073055,2.714037,-2.531068,2.714037,26.073055,0.100000,0.890000,9,84,8.907040,84.387678,8.907040,84.387678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.781676,3.861439,60.608901,69.204432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545047,1.466411,0.243148,0.018767,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.511217,tube-mpc,0,-126.340000,54.885000,7.478262,6.996110,7.560000,6.845000,-0.081738,0.151110,25.951076,5.763517,-2.592058,5.763517,25.951076,0.130000,0.890000,3,59,3.168016,59.451303,3.168016,59.451303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.852047,3.454333,65.506565,70.971877,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553260,1.553083,0.201036,0.021944,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.521248,tube-mpc,0,-126.340000,54.885000,7.721778,7.041096,7.820000,6.915000,-0.098222,0.126096,24.914252,8.203101,-3.079975,8.203101,24.914252,0.090000,0.770000,14,48,14.412875,47.516444,14.412875,47.516444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.351048,4.175707,67.239557,75.163854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573577,1.720557,0.218667,0.036817,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.531223,tube-mpc,0,-126.340000,54.885000,7.962133,7.086202,8.070000,6.975000,-0.107867,0.111202,23.694460,6.861330,-2.409089,6.861330,23.694460,0.100000,0.640000,21,69,20.740548,68.964027,20.740548,68.964027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.719270,5.987851,70.362229,79.582481,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562071,1.576239,0.220128,0.022153,0.500691,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.541249,tube-mpc,0,-126.340000,54.885000,8.201467,7.131916,8.300000,7.025000,-0.098533,0.106916,22.413679,3.750861,-2.531068,3.750861,22.413679,0.130000,0.640000,25,96,25.205493,95.785458,25.205493,95.785458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.004485,6.940265,62.516867,68.524920,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557180,1.594181,0.213420,0.020733,0.500563,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.551248,tube-mpc,0,-126.340000,54.885000,8.437530,7.177892,8.530000,7.055000,-0.092470,0.122892,21.742793,2.409089,-2.287110,2.409089,21.742793,0.160000,0.790000,24,97,23.912732,96.511736,23.912732,96.511736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.179050,6.676209,56.989226,60.221474,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549148,1.441237,0.248974,0.018298,0.502369,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.561249,tube-mpc,0,-126.340000,54.885000,8.670620,7.224253,8.750000,7.085000,-0.079380,0.139253,21.254876,3.079975,-2.104141,3.079975,21.254876,0.200000,0.910000,20,82,20.448091,82.086627,20.448091,82.086627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.134381,6.763196,55.332380,58.830089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554623,1.568818,0.246555,0.019019,0.500567,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.571246,tube-mpc,0,-126.340000,54.885000,8.900273,7.270971,8.960000,7.135000,-0.059727,0.135971,19.913105,5.946486,-2.470079,5.946486,19.913105,0.220000,0.900000,28,59,28.142624,59.098740,28.142624,59.098740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.285924,7.146688,53.877913,58.423276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552364,1.563849,0.202873,0.020349,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.581247,tube-mpc,0,-126.340000,54.885000,9.126246,7.318051,9.170000,7.195000,-0.043754,0.123051,19.486178,8.142112,-2.592058,8.142112,19.486178,0.240000,0.760000,28,52,27.956725,51.918328,27.956725,51.918328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.830691,8.201422,58.578346,66.259416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561465,1.537548,0.198680,0.029079,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.591247,tube-mpc,0,-126.340000,54.885000,9.348150,7.365458,9.370000,7.255000,-0.021850,0.110458,19.181230,6.922320,-2.531068,6.922320,19.181230,0.280000,0.650000,23,71,22.724523,70.693190,22.724523,70.693190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.207843,9.378811,58.167509,68.384118,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547560,1.583114,0.212031,0.021610,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.601250,tube-mpc,0,-126.340000,54.885000,9.565685,7.413166,9.580000,7.305000,-0.014315,0.108166,19.059251,3.506902,-2.592058,3.506902,19.059251,0.270000,0.670000,20,98,19.515617,97.848906,19.515617,97.848906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.396721,9.508828,51.833033,59.444555,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553815,1.487143,0.229596,0.017811,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.611245,tube-mpc,0,-126.340000,54.885000,9.778339,7.461092,9.770000,7.335000,0.008339,0.126092,18.083417,2.043152,-1.860183,2.043152,18.083417,0.250000,0.830000,27,99,26.575242,98.699676,26.575242,98.699676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.154184,7.592155,47.798389,53.176451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545413,1.807586,0.414925,0.052875,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008334,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.621226,tube-mpc,0,-126.340000,54.885000,9.985690,7.509156,9.960000,7.365000,0.025690,0.144156,18.144407,3.750861,-2.165131,3.750861,18.144407,0.250000,0.950000,23,76,23.076633,75.621193,23.076633,75.621193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.184434,5.702222,49.838770,52.582588,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572410,1.565835,0.322080,0.018779,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.631248,tube-mpc,0,-126.340000,54.885000,10.188567,7.557567,10.140000,7.425000,0.048567,0.132567,16.802635,7.654195,-2.409089,7.654195,16.802635,0.260000,0.900000,31,46,31.211841,46.243513,31.211841,46.243513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.781204,4.295666,52.342358,56.867851,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556419,1.641377,0.246294,0.030925,0.501119,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.641249,tube-mpc,0,-126.340000,54.885000,10.385454,7.605971,10.310000,7.505000,0.075454,0.100971,16.131750,8.264091,-2.287110,8.264091,16.131750,0.270000,0.730000,34,52,33.532616,52.308947,33.532616,52.308947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.936479,4.480686,60.938036,70.839996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.948074,1.476778,0.214604,0.029021,0.500538,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.651219,tube-mpc,0,-126.340000,54.885000,10.575942,7.654249,10.480000,7.565000,0.095942,0.089249,16.558677,5.824507,-1.799193,5.824507,16.558677,0.320000,0.610000,19,82,18.939702,82.232220,18.939702,82.232220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.014940,3.370270,60.330982,69.973139,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547809,1.538502,0.216686,0.024610,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.661247,tube-mpc,0,-126.340000,54.885000,10.761475,7.702758,10.650000,7.605000,0.111475,0.097758,15.826802,2.592058,-2.165131,2.592058,15.826802,0.280000,0.640000,24,107,23.845869,106.750000,23.845869,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.870783,0.807940,49.698303,61.917894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549228,1.447184,0.248912,0.021055,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.671252,tube-mpc,0,-126.340000,54.885000,10.940320,7.751029,10.820000,7.635000,0.120320,0.116029,16.680656,2.043152,-1.555235,2.043152,16.680656,0.250000,0.880000,15,93,14.541229,93.474983,14.541229,93.474983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.016160,-2.305271,48.524400,57.465236,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554024,1.443292,0.303398,0.017846,0.501325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.681217,tube-mpc,0,-126.340000,54.885000,11.112059,7.798900,10.990000,7.675000,0.122059,0.123900,15.460864,4.909663,-1.433256,4.909663,15.460864,0.240000,0.980000,21,61,20.506110,60.730466,20.506110,60.730466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.731112,-4.738304,47.979432,55.287466,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546434,1.578574,0.242963,0.032908,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.691229,tube-mpc,0,-126.340000,54.885000,11.277967,7.846687,11.160000,7.755000,0.117967,0.091687,14.058103,7.471226,-1.616224,7.471226,14.058103,0.220000,0.820000,30,49,30.021933,49.366895,30.021933,49.366895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.514767,-5.593601,54.426061,56.806823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.455809,1.793583,0.261333,0.033894,0.500932,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010055,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.701316,tube-mpc,0,-126.340000,54.885000,11.438269,7.894428,11.310000,7.815000,0.128269,0.079428,13.875134,6.861330,-2.043152,6.861330,13.875134,0.230000,0.680000,25,65,25.314835,64.786555,25.314835,64.786555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.715332,-6.786658,58.609618,62.303061,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.385348,1.754256,0.258797,0.043356,0.501114,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.711374,tube-mpc,0,-126.340000,54.885000,11.591127,7.941527,11.430000,7.855000,0.161127,0.086527,13.509197,4.055809,-2.470079,4.055809,13.509197,0.280000,0.640000,17,92,17.234146,92.179990,17.234146,92.179990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.472630,-9.765648,52.471932,61.491483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.990877,1.707236,0.266240,0.036058,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008512,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.721373,tube-mpc,0,-126.340000,54.885000,11.736037,7.987735,11.590000,7.885000,0.146037,0.102735,14.424041,1.128308,-1.982162,1.128308,14.424041,0.250000,0.770000,3,106,3.477623,106.264121,3.477623,106.264121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.233894,-13.048650,46.408585,57.094708,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557667,1.635611,0.309943,0.029782,0.502028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.731378,tube-mpc,0,-126.340000,54.885000,11.873927,8.033255,11.740000,7.905000,0.133927,0.128255,13.997114,1.921172,-1.433256,1.921172,13.997114,0.160000,0.860000,10,94,10.332711,93.946774,10.332711,93.946774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.498237,-15.835427,43.278076,52.804842,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.655067,1.768984,0.599970,0.036293,0.500954,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008573,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.741380,tube-mpc,0,-126.340000,54.885000,12.004574,8.077923,11.870000,7.945000,0.134574,0.132923,12.533363,4.360757,-0.823360,4.360757,12.533363,0.110000,0.980000,24,62,23.823568,61.989571,23.823568,61.989571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.545853,-17.038146,44.133400,44.667202,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569079,1.676890,0.258915,0.033863,0.500867,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.751382,tube-mpc,0,-126.340000,54.885000,12.127981,8.121643,12.000000,8.005000,0.127981,0.116643,12.533363,4.360757,-1.799193,7.593205,11.252582,0.140000,0.850000,14,69,13.699951,69.341137,13.699951,69.341137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.509563,-15.957638,50.862112,46.538836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574788,1.780399,0.239562,0.033595,0.500588,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.761381,tube-mpc,0,-126.340000,54.885000,12.244064,8.164275,12.130000,8.075000,0.114064,0.089275,10.947634,7.776174,-2.165131,7.776174,10.947634,0.160000,0.760000,18,47,17.710077,46.505249,17.710077,46.505249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.412584,-18.974272,40.988998,45.577907,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575069,1.635116,0.218331,0.027098,0.504929,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.771380,tube-mpc,0,-126.340000,54.885000,12.352848,8.205710,12.240000,8.145000,0.112848,0.060710,11.130602,5.824507,-1.128308,5.824507,11.130602,0.160000,0.620000,9,70,9.270428,69.829757,9.270428,69.829757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.229917,-18.147828,48.951184,48.136482,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561150,1.617065,0.227019,0.032759,0.500963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.781380,tube-mpc,0,-126.340000,54.885000,12.454348,8.245831,12.360000,8.185000,0.094348,0.060831,10.703675,1.677214,-1.555235,1.677214,10.703675,0.150000,0.650000,4,101,4.075105,100.745559,4.075105,100.745559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.413231,-18.358754,37.761224,39.711871,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564044,1.713470,0.455299,0.072584,0.502731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008324,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.791385,tube-mpc,0,-126.340000,54.885000,12.548602,8.284517,12.470000,8.195000,0.078602,0.089517,10.093779,0.091484,-1.311276,0.091484,10.093779,0.110000,0.820000,5,101,5.378495,100.966056,5.378495,100.966056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.906725,-19.169688,35.084053,38.598221,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572357,1.561167,0.285412,0.027748,0.500951,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.801409,tube-mpc,0,-126.340000,54.885000,12.635748,8.321687,12.560000,8.205000,0.075748,0.116687,8.203101,1.311276,-1.067318,1.311276,8.203101,0.090000,0.950000,18,80,17.814021,80.141642,17.814021,80.141642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.895869,-18.833873,34.639450,32.668152,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549937,1.454010,0.266588,0.018121,0.501549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.811375,tube-mpc,0,-126.340000,54.885000,12.715221,8.356939,12.650000,8.235000,0.065221,0.121939,6.617372,4.238777,-1.311276,4.238777,6.617372,0.090000,0.920000,26,57,25.999585,56.617379,25.999585,56.617379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.100289,-17.634530,39.386412,33.563124,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552223,1.689860,0.215374,0.028871,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.821391,tube-mpc,0,-126.340000,54.885000,12.787952,8.390522,12.720000,8.285000,0.067952,0.105522,6.373413,4.970653,-0.945339,4.970653,6.373413,0.150000,0.680000,16,68,15.533429,67.687448,15.533429,67.687448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.317677,-15.820431,45.309541,44.004382,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.606538,1.611438,0.238857,0.030611,0.500888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.831410,tube-mpc,0,-126.340000,54.885000,12.853629,8.422135,12.780000,8.325000,0.073629,0.097135,5.824507,3.201954,-0.579401,3.201954,5.824507,0.180000,0.730000,10,75,9.502752,75.254292,9.502752,75.254292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.713555,-16.995433,36.392238,40.817490,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560099,1.581767,0.224725,0.029579,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.841411,tube-mpc,0,-126.340000,54.885000,12.912212,8.451575,12.840000,8.355000,0.072212,0.096575,4.970653,1.494245,-0.579401,1.494245,4.970653,0.140000,0.710000,15,89,15.074221,89.259650,15.074221,89.259650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.490723,-16.993997,32.705992,35.830758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569358,1.482763,0.207944,0.019586,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.851376,tube-mpc,0,-126.340000,54.885000,12.963784,8.478689,12.890000,8.365000,0.073784,0.113689,4.421746,0.152474,-0.579401,0.152474,4.421746,0.130000,0.820000,15,90,15.042825,90.179205,15.042825,90.179205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.758248,-16.897786,28.682846,27.773282,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547364,1.552002,0.220134,0.019047,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.861376,tube-mpc,0,-126.340000,54.885000,13.008819,8.503530,12.940000,8.385000,0.068819,0.118530,3.079975,0.701380,-0.335443,0.701380,3.079975,0.140000,0.880000,19,78,19.265275,78.353398,19.265275,78.353398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.933158,-17.116908,25.692628,24.245494,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556982,1.452999,0.222176,0.022018,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.871378,tube-mpc,0,-126.340000,54.885000,13.047276,8.525881,12.970000,8.395000,0.077276,0.130881,2.348100,2.836017,-0.640391,2.836017,2.348100,0.150000,0.860000,20,61,20.491271,60.706893,20.491271,60.706893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.283268,-17.561792,26.727942,24.614685,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559328,1.493722,0.198902,0.020979,0.502854,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.881376,tube-mpc,0,-126.340000,54.885000,13.079286,8.545604,13.000000,8.425000,0.079286,0.120604,0.640391,2.531068,-1.067318,2.531068,0.640391,0.170000,0.760000,28,68,27.673398,67.869100,27.673398,67.869100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.872359,-17.709651,30.338976,31.134513,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558129,1.543696,0.196953,0.025126,0.500534,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.891378,tube-mpc,0,-126.340000,54.885000,13.105027,8.562590,13.020000,8.455000,0.085027,0.107590,1.189297,0.335443,0.091484,0.335443,1.189297,0.210000,0.750000,13,83,12.746983,82.872883,12.746983,82.872883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.906575,-19.161169,27.738239,30.765808,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557793,1.459303,0.212389,0.021423,0.502414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.901374,tube-mpc,0,-126.340000,54.885000,13.124646,8.576701,13.040000,8.455000,0.084646,0.121701,0.884349,-0.213464,0.091484,-0.213464,0.884349,0.200000,0.800000,10,82,10.466383,82.028622,10.466383,82.028622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.541986,-22.039513,25.004871,37.518607,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558359,1.470299,0.216571,0.021751,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.911377,tube-mpc,0,-126.340000,54.885000,13.138347,8.587841,13.060000,8.455000,0.078347,0.132841,1.128308,-1.738204,-0.274453,-1.738204,1.128308,0.140000,0.850000,10,88,9.941917,87.814701,9.941917,87.814701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.547984,-22.878623,24.262186,31.085020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558444,1.453372,0.217714,0.021655,0.505620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.921380,tube-mpc,0,-126.340000,54.885000,13.146300,8.595886,13.060000,8.455000,0.086300,0.140886,0.213464,-0.335443,-0.457422,-0.335443,0.213464,0.120000,0.880000,17,72,16.884074,71.689943,16.884074,71.689943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.293587,-23.723704,23.032074,28.775060,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556659,1.502965,0.233738,0.022558,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.931376,tube-mpc,0,-126.340000,54.885000,13.148699,8.600725,13.070000,8.455000,0.078699,0.145725,-1.372266,0.152474,-0.091484,0.152474,-1.372266,0.120000,0.850000,26,67,26.080872,66.960311,26.080872,66.960311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.750099,-23.681249,25.805355,28.958659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558201,1.556495,0.200972,0.021355,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.941377,tube-mpc,0,-126.340000,54.885000,13.145748,8.602262,13.060000,8.455000,0.085748,0.147262,-1.433256,0.518412,-0.091484,0.518412,-1.433256,0.170000,0.780000,17,67,17.278134,66.867857,17.278134,66.867857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.681345,-24.439082,26.762158,31.944563,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556453,1.529659,0.217753,0.044294,0.501080,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.951379,tube-mpc,0,-126.340000,54.885000,13.137647,8.600394,13.050000,8.455000,0.087647,0.145394,-2.104141,-0.884349,0.213464,-0.884349,-2.104141,0.180000,0.670000,17,85,17.147628,84.883148,17.147628,84.883148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.779445,-25.480410,28.668142,40.079085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563215,1.522729,0.222185,0.035598,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.961376,tube-mpc,0,-126.340000,54.885000,13.124615,8.595033,13.040000,8.445000,0.084615,0.150033,-1.677214,-2.836017,0.030495,-2.836017,-1.677214,0.170000,0.730000,10,93,9.805898,93.193541,9.805898,93.193541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.160659,-26.458138,25.864431,37.985792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560769,1.436961,0.229486,0.027300,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.971382,tube-mpc,0,-126.340000,54.885000,13.106842,8.586083,13.030000,8.425000,0.076842,0.161083,-1.433256,-2.592058,0.701380,-2.592058,-1.433256,0.140000,0.860000,7,77,6.584432,77.219897,6.584432,77.219897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.182784,-27.272583,25.333779,38.055203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583773,1.533014,0.257932,0.039253,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.981377,tube-mpc,0,-126.340000,54.885000,13.084580,8.573482,13.020000,8.415000,0.064580,0.158482,-1.982162,0.030495,-0.091484,0.030495,-1.982162,0.120000,0.860000,10,51,10.040235,51.162534,10.040235,51.162534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.492504,-26.861046,26.036347,37.166822,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549476,1.425013,0.201795,0.019451,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.991371,tube-mpc,0,-126.340000,54.885000,13.058029,8.557151,13.000000,8.415000,0.058029,0.142151,-2.470079,0.457422,-0.396432,0.457422,-2.470079,0.090000,0.640000,15,61,15.071969,61.265770,15.071969,61.265770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.053841,-24.344971,35.109557,43.773012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542550,1.427285,0.150024,0.018474,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.001405,tube-mpc,0,-126.340000,54.885000,13.027274,8.536936,12.980000,8.415000,0.047274,0.121936,-2.775027,-1.677214,-0.030495,-1.677214,-2.775027,0.130000,0.650000,8,73,8.037836,72.693066,8.037836,72.693066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.849152,-23.282158,33.716797,43.998678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546375,1.419256,0.168551,0.017993,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.011374,tube-mpc,0,-126.340000,54.885000,12.992863,8.513001,12.970000,8.385000,0.022863,0.128001,-2.226120,-4.055809,0.274453,-4.055809,-2.226120,0.110000,0.680000,-1,87,-0.500839,86.733926,-0.500839,86.733926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.178946,-22.651296,36.258022,47.132538,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545491,1.582327,0.228573,0.033747,0.500965,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.021381,tube-mpc,0,-126.340000,54.885000,12.954677,8.485069,12.940000,8.345000,0.014677,0.140069,-1.982162,-5.031642,0.091484,-5.031642,-1.982162,0.060000,0.790000,-1,83,-0.654216,82.757450,-0.654216,82.757450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.172084,-22.149353,33.584282,45.690572,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578712,1.568209,0.220816,0.026319,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.031378,tube-mpc,0,-126.340000,54.885000,12.913083,8.453207,12.930000,8.305000,-0.016917,0.148207,-2.957996,-3.506902,0.152474,-3.506902,-2.957996,0.040000,0.840000,5,63,5.375588,62.609818,5.375588,62.609818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.707085,-21.158149,30.163965,41.599923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553545,1.474704,0.213906,0.020165,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.041379,tube-mpc,0,-126.340000,54.885000,12.868246,8.417347,12.900000,8.285000,-0.031754,0.132347,-3.384923,-2.043152,0.152474,-2.043152,-3.384923,0.040000,0.760000,6,52,6.368810,51.607734,6.368810,51.607734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.097470,-19.250250,33.506290,42.833088,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560768,1.650727,0.209576,0.028592,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.051377,tube-mpc,0,-126.340000,54.885000,12.820395,8.377484,12.870000,8.255000,-0.049605,0.122484,-3.201954,-2.531068,0.030495,-2.531068,-3.201954,0.050000,0.650000,0,60,-0.214221,60.247110,-0.214221,60.247110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.213311,-17.222241,39.959543,48.810018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556044,1.474754,0.249151,0.023957,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.061855,tube-mpc,0,-126.340000,54.885000,12.767213,8.331380,12.850000,8.225000,-0.082787,0.106380,-3.201954,-2.531068,-0.335443,-4.482736,-3.201954,0.030000,0.620000,-3,58,-3.068522,57.975497,-3.068522,57.975497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.103970,-16.677115,41.404813,52.560437,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588930,1.682492,0.236178,0.030803,0.500946,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.071380,tube-mpc,0,-126.340000,54.885000,12.716355,8.285618,12.820000,8.185000,-0.103645,0.100618,-3.262944,-5.702528,0.396432,-5.702528,-3.262944,0.030000,0.620000,-7,80,-7.453554,79.540185,-7.453554,79.540185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.628252,-15.121990,41.744754,51.305008,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561398,1.785567,0.245539,0.037963,0.501045,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.081779,tube-mpc,0,-126.340000,54.885000,12.658300,8.231474,12.800000,8.095000,-0.141700,0.136474,-3.567892,-8.142112,0.579401,-8.142112,-3.567892,0.010000,0.710000,-9,92,-8.797848,91.853684,-8.797848,91.853684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.136377,-14.231551,37.129554,48.046934,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.897630,1.751876,0.275728,0.033345,0.501254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010472,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.092288,tube-mpc,0,-126.340000,54.885000,12.597143,8.172331,12.760000,8.045000,-0.162857,0.127331,-3.628881,-7.349247,0.213464,-7.349247,-3.628881,0.000000,0.800000,-11,73,-10.577518,73.030072,-10.577518,73.030072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.259663,-13.819497,33.549687,45.292851,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558849,1.839858,0.277771,0.035707,0.500638,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008224,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.102357,tube-mpc,0,-126.340000,54.885000,12.536375,8.111505,12.740000,7.995000,-0.203625,0.116505,-2.897006,-3.933829,-0.396432,-3.933829,-2.897006,-0.020000,0.810000,-19,38,-18.500518,38.325102,-18.500518,38.325102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.094579,-12.980033,35.338953,46.641747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.845064,1.597678,0.231454,0.024420,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.112349,tube-mpc,0,-126.340000,54.885000,12.474145,8.047158,12.700000,7.965000,-0.225855,0.082158,-4.482736,-2.165131,0.213464,-2.165131,-4.482736,-0.050000,0.660000,-4,29,-3.789323,29.080283,-3.789323,29.080283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.627520,-10.728126,47.798038,58.758876,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561018,1.900636,0.318297,0.036561,0.501299,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.122352,tube-mpc,0,-126.340000,54.885000,12.410073,7.978801,12.660000,7.935000,-0.249927,0.043801,-4.421746,-4.238777,1.189297,-4.238777,-4.421746,-0.060000,0.470000,-6,56,-5.929861,55.648594,-5.929861,55.648594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.530488,-8.146854,48.632254,63.833598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575587,1.567400,0.200728,0.024589,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.132350,tube-mpc,0,-126.340000,54.885000,12.344401,7.906587,12.630000,7.875000,-0.285599,0.031587,-4.543725,-7.410237,0.274453,-7.410237,-4.543725,-0.060000,0.480000,-10,77,-10.497729,77.396276,-10.497729,77.396276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.325464,-7.303152,47.644840,60.553916,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561821,1.493997,0.202781,0.019075,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.142347,tube-mpc,0,-126.340000,54.885000,12.277239,7.830553,12.580000,7.785000,-0.302761,0.045553,-4.970653,-10.825654,-0.213464,-10.825654,-4.970653,-0.070000,0.630000,-10,91,-9.910355,90.625210,-9.910355,90.625210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.246685,-6.557042,44.895560,57.122834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551604,1.474041,0.214168,0.019340,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.152351,tube-mpc,0,-126.340000,54.885000,12.208645,7.750694,12.540000,7.695000,-0.331355,0.055694,-5.458569,-10.703675,0.091484,-10.703675,-5.458569,-0.090000,0.780000,-7,74,-6.991557,74.249624,-6.991557,74.249624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.088382,-5.984321,39.580371,52.141330,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555307,1.469532,0.226358,0.019940,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.162379,tube-mpc,0,-126.340000,54.885000,12.138609,7.666937,12.490000,7.615000,-0.351391,0.051937,-5.824507,-6.739351,0.945339,-6.739351,-5.824507,-0.090000,0.810000,-5,35,-5.219647,34.620477,-5.219647,34.620477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.822876,-4.941987,38.220383,48.850520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555184,1.475213,0.217188,0.020459,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.172377,tube-mpc,0,-126.340000,54.885000,12.067604,7.579818,12.430000,7.565000,-0.362396,0.014818,-5.824507,-4.543725,0.945339,-4.543725,-5.824507,-0.080000,0.610000,-7,26,-7.204137,26.129428,-7.204137,26.129428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.415158,-2.439463,51.292266,64.915913,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557745,1.640772,0.227578,0.029955,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.183661,tube-mpc,0,-126.340000,54.885000,11.986174,7.477301,12.370000,7.505000,-0.383826,-0.027699,-5.763517,-6.129455,-0.091484,-6.129455,-5.763517,-0.070000,0.420000,-12,49,-12.243062,48.513657,-12.243062,48.513657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.721886,-0.355655,56.317496,70.227209,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585601,1.522632,0.222757,0.034342,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.192345,tube-mpc,0,-126.340000,54.885000,11.922627,7.395453,12.320000,7.425000,-0.397373,-0.029547,-5.275601,-9.788831,0.518412,-9.788831,-5.275601,-0.070000,0.410000,-20,78,-19.996996,77.706742,-19.996996,77.706742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.822875,0.728922,51.385514,61.649491,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541783,1.463846,0.202323,0.029116,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.202347,tube-mpc,0,-126.340000,54.885000,11.848548,7.298114,12.270000,7.315000,-0.421452,-0.016886,-5.153621,-13.326228,0.396432,-13.326228,-5.153621,-0.110000,0.600000,-21,89,-21.002436,89.126140,-21.002436,89.126140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.369037,1.229587,46.728219,57.695332,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562065,1.485474,0.238608,0.024311,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.212348,tube-mpc,0,-126.340000,54.885000,11.773582,7.197626,12.210000,7.195000,-0.436418,0.002626,-6.251434,-11.984457,0.640391,-11.984457,-6.251434,-0.150000,0.760000,-9,63,-8.556660,63.451658,-8.556660,63.451658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.121009,1.798426,40.678304,51.915059,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555132,1.449495,0.217672,0.020951,0.507958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.222389,tube-mpc,0,-126.340000,54.885000,11.697447,7.093681,12.140000,7.095000,-0.442553,-0.001319,-7.837164,-9.483883,1.128308,-9.483883,-7.837164,-0.150000,0.750000,5,40,5.237764,39.786515,5.237764,39.786515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.655518,3.903192,40.483973,53.842871,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558029,1.496528,0.217336,0.024834,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.232379,tube-mpc,0,-126.340000,54.885000,11.620856,6.987361,12.070000,7.015000,-0.449144,-0.027639,-8.081122,-7.898153,0.030495,-7.898153,-8.081122,-0.080000,0.600000,-2,34,-1.644189,34.322667,-1.644189,34.322667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.790228,6.221625,49.169081,64.493088,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561212,1.451905,0.203610,0.019606,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.242380,tube-mpc,0,-126.340000,54.885000,11.543363,6.878185,11.980000,6.935000,-0.436637,-0.056815,-8.264091,-9.056956,0.030495,-9.056956,-8.264091,-0.050000,0.480000,-4,49,-4.335732,49.472234,-4.335732,49.472234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.959228,8.316691,56.107149,68.698362,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551391,1.448830,0.184325,0.017894,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.252379,tube-mpc,0,-126.340000,54.885000,11.465066,6.766443,11.910000,6.835000,-0.444934,-0.068557,-8.142112,-12.289405,0.213464,-12.289405,-8.142112,-0.040000,0.480000,-10,73,-9.734035,73.434640,-9.734035,73.434640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.537712,9.527521,53.285122,63.298234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551411,1.510125,0.194526,0.020386,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.262381,tube-mpc,0,-126.340000,54.885000,11.385914,6.652238,11.830000,6.715000,-0.444086,-0.062762,-8.264091,-14.363051,0.823360,-14.363051,-8.264091,-0.050000,0.560000,-10,83,-9.615104,82.974666,-9.615104,82.974666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.953889,10.155166,49.508300,56.634122,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553730,1.507960,0.223712,0.020844,0.503640,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.272379,tube-mpc,0,-126.340000,54.885000,11.305937,6.535815,11.750000,6.585000,-0.444063,-0.049185,-8.447060,-12.899301,0.701380,-12.899301,-8.447060,-0.060000,0.660000,-8,62,-7.669094,61.917340,-7.669094,61.917340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.912823,10.616160,45.285099,51.611488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553453,1.478745,0.208988,0.023168,0.500596,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.282359,tube-mpc,0,-126.340000,54.885000,11.225224,6.417532,11.680000,6.475000,-0.454776,-0.057468,-8.020133,-11.191592,0.640391,-11.191592,-8.020133,-0.060000,0.700000,-13,41,-13.014063,40.684477,-13.014063,40.684477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.659160,12.120944,44.509691,53.099348,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.634046,1.502322,0.214266,0.020506,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.292386,tube-mpc,0,-126.340000,54.885000,11.143204,6.296793,11.590000,6.385000,-0.446796,-0.088207,-8.691018,-8.812998,-0.030495,-8.812998,-8.691018,-0.080000,0.580000,-5,27,-4.503042,26.917282,-4.503042,26.917282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.011179,13.671565,49.109028,59.670484,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557431,1.466736,0.220526,0.021433,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.302348,tube-mpc,0,-126.340000,54.885000,11.060743,6.175143,11.510000,6.295000,-0.449257,-0.119857,-9.117946,-9.666852,0.274453,-9.666852,-9.117946,-0.070000,0.450000,-3,41,-3.295930,40.870502,-3.295930,40.870502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.919267,15.179318,52.158754,64.870827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558284,1.846455,0.280909,0.038437,0.501341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008238,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.312357,tube-mpc,0,-126.340000,54.885000,10.976839,6.051394,11.420000,6.185000,-0.443161,-0.133606,-9.300914,-12.472374,0.884349,-12.472374,-9.300914,-0.060000,0.400000,-5,67,-4.794924,66.797542,-4.794924,66.797542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.939395,16.250027,51.922329,62.797412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596504,1.596718,0.206927,0.025287,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.322350,tube-mpc,0,-126.340000,54.885000,10.891961,5.926543,11.330000,6.045000,-0.438039,-0.118457,-9.361904,-15.643833,1.067318,-15.643833,-9.361904,-0.050000,0.510000,-8,85,-8.184656,84.593970,-8.184656,84.593970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.933649,16.891057,50.622502,58.816937,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559611,1.457360,0.243265,0.022577,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.332387,tube-mpc,0,-126.340000,54.885000,10.805499,5.800023,11.230000,5.895000,-0.424501,-0.094977,-10.093779,-15.826802,1.006328,-15.826802,-10.093779,-0.050000,0.690000,-3,72,-3.091356,72.229321,-3.091356,72.229321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.000740,17.200472,48.118513,55.056212,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570652,1.907893,0.315812,0.051179,0.509594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008372,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.342354,tube-mpc,0,-126.340000,54.885000,10.718353,5.673487,11.130000,5.775000,-0.411647,-0.101513,-10.520706,-11.984457,0.213464,-11.984457,-10.520706,-0.050000,0.730000,1,36,1.336022,35.513203,1.336022,35.513203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.054016,17.955822,47.109552,55.798873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573889,1.601561,0.205707,0.030878,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.352351,tube-mpc,0,-126.340000,54.885000,10.629567,5.545893,11.030000,5.685000,-0.400433,-0.139107,-10.947634,-7.898153,0.945339,-7.898153,-10.947634,-0.030000,0.580000,3,10,3.357373,10.143539,3.357373,10.143539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.410197,19.485002,56.210026,68.325642,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564959,1.661453,0.228488,0.033534,0.500980,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.362354,tube-mpc,0,-126.340000,54.885000,10.539246,5.417766,10.920000,5.605000,-0.380754,-0.187234,-11.435550,-7.654195,1.128308,-7.654195,-11.435550,0.000000,0.360000,4,22,3.975913,22.399763,3.975913,22.399763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.069344,20.930182,65.984276,79.896532,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576696,1.766473,0.273370,0.050335,0.501174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.372400,tube-mpc,0,-126.340000,54.885000,10.446921,5.288830,10.810000,5.505000,-0.363079,-0.216170,-11.862478,-11.862478,0.091484,-11.862478,-11.862478,0.000000,0.270000,6,63,5.765925,63.182772,5.765925,63.182772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.651850,21.918068,66.370127,78.906991,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601770,1.495342,0.209057,0.023995,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.382380,tube-mpc,0,-126.340000,54.885000,10.353487,5.160712,10.700000,5.375000,-0.346513,-0.214288,-11.374561,-16.131750,0.884349,-16.131750,-11.374561,0.010000,0.410000,-2,88,-2.343800,87.902550,-2.343800,87.902550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.059071,22.640826,64.880275,73.669801,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563151,1.828334,0.307558,0.071637,0.501221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.392365,tube-mpc,0,-126.340000,54.885000,10.258176,5.032723,10.590000,5.225000,-0.331824,-0.192277,-11.191592,-16.131750,1.067318,-16.131750,-11.191592,0.010000,0.630000,-6,72,-6.151602,71.715469,-6.151602,71.715469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.704638,23.322483,62.355693,70.832324,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.625410,1.495259,0.232629,0.026332,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.402325,tube-mpc,0,-126.340000,54.885000,10.161163,4.905478,10.480000,5.105000,-0.318837,-0.199522,-11.496540,-12.411384,0.213464,-12.411384,-11.496540,0.020000,0.720000,-6,32,-5.522702,32.336725,-5.522702,32.336725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.053350,24.741088,59.353649,68.818833,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561860,1.903735,2.371237,0.049966,0.500483,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010402,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.412762,tube-mpc,0,-126.340000,54.885000,10.057284,4.772828,10.360000,5.005000,-0.302716,-0.232172,-11.618519,-7.349247,0.518412,-7.349247,-11.618519,0.010000,0.620000,-3,-4,-2.774260,-3.992764,-2.774260,-3.992764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.160750,26.189978,63.157880,76.361504,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603600,1.536473,0.220777,0.025462,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.422831,tube-mpc,0,-126.340000,54.885000,9.954778,4.645761,10.240000,4.945000,-0.285222,-0.299239,-11.740498,-6.373413,1.128308,-6.373413,-11.740498,0.010000,0.300000,-2,10,-1.993283,10.303289,-1.993283,10.303289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.726908,27.642097,71.751620,88.734662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.654087,1.619732,0.223251,0.027855,0.500984,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.432827,tube-mpc,0,-126.340000,54.885000,9.850651,4.520711,10.130000,4.855000,-0.279349,-0.334289,-11.923467,-11.130602,0.152474,-11.130602,-11.923467,0.010000,0.150000,-4,55,-4.264371,61.801299,-4.264371,61.801299,0.000000,-6.498010,0.000000,64.000000,0.000000,0.000000,33.906707,28.520037,71.402830,87.358042,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566472,1.711754,0.259244,0.036867,0.504400,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.442834,tube-mpc,0,-126.340000,54.885000,9.743943,4.396871,10.020000,4.715000,-0.276057,-0.318129,-12.411384,-17.412531,0.518412,-17.412531,-12.411384,0.000000,0.300000,-4,100,-4.323280,104.994964,-4.323280,104.994964,0.000000,-4.691675,0.000000,64.000000,0.000000,0.000000,33.362592,29.789273,70.255597,83.035798,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588104,1.711705,0.286377,0.029542,0.503445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.452831,tube-mpc,0,-126.340000,54.885000,9.634729,4.274701,9.900000,4.545000,-0.265271,-0.270299,-12.045446,-20.035084,0.884349,-20.035084,-12.045446,-0.070000,0.620000,-2,106,-2.497768,105.833192,-2.497768,105.833192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.084246,31.229477,72.751088,85.889914,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568627,1.721490,0.368611,0.037994,0.500510,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.462832,tube-mpc,0,-126.340000,54.885000,9.522728,4.154245,9.780000,4.375000,-0.257272,-0.220755,-12.594353,-15.277895,0.945339,-15.277895,-12.594353,-0.040000,0.860000,-3,61,-3.338284,51.979862,-3.338284,51.979862,0.000000,8.853329,0.000000,64.000000,0.000000,0.000000,30.049719,33.595293,72.700308,89.316017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.313591,1.829659,0.334568,0.037315,0.501023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.472822,tube-mpc,0,-126.340000,54.885000,9.407999,4.035913,9.660000,4.285000,-0.252001,-0.249087,-12.289405,-8.081122,0.396432,-8.081122,-12.289405,-0.010000,0.820000,-11,16,-10.603472,-6.140868,-10.603472,-6.140868,0.000000,21.974060,0.000000,64.000000,0.000000,0.000000,28.635926,36.468671,76.031737,98.656859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569172,1.758413,0.227830,0.033718,0.500638,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.482828,tube-mpc,0,-126.340000,54.885000,9.290108,3.919601,9.530000,4.235000,-0.239892,-0.315399,-13.082270,-2.531068,0.335443,-2.531068,-13.082270,-0.020000,0.510000,-3,-29,-3.011198,-29.216160,-3.011198,-29.216160,0.000000,0.049352,0.000000,64.000000,0.000000,0.000000,28.101475,37.479267,79.494098,105.075511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575216,1.881527,0.309083,0.045805,0.500876,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008325,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.492837,tube-mpc,0,-126.340000,54.885000,9.169055,3.805650,9.400000,4.195000,-0.230945,-0.389350,-13.509197,-5.336590,0.091484,-5.336590,-13.509197,-0.020000,0.150000,-2,16,-2.112403,19.865770,-2.112403,19.865770,0.000000,-4.032578,0.000000,64.000000,0.000000,0.000000,27.260408,39.424748,86.854278,116.085672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594304,1.513775,0.255382,0.021806,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.502821,tube-mpc,0,-126.340000,54.885000,9.045107,3.694607,9.270000,4.105000,-0.224893,-0.410393,-13.326228,-13.143259,0.152474,-13.143259,-13.326228,-0.010000,0.080000,-11,61,-10.851416,93.186098,-10.851416,93.186098,0.000000,-32.352907,0.000000,64.000000,0.000000,0.000000,27.399022,41.103849,81.581512,106.675572,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595915,1.533791,0.232320,0.026415,0.500389,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.512825,tube-mpc,0,-126.340000,54.885000,8.917595,3.586162,9.130000,3.935000,-0.212405,-0.348838,-13.204249,-21.254876,0.518412,-21.254876,-13.204249,-0.020000,0.260000,-16,106,-16.149699,106.750000,-16.149699,106.750000,0.000000,-0.916808,0.000000,64.000000,0.000000,0.000000,28.043596,44.267038,81.623225,104.901804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.615619,1.482916,0.248324,0.027207,0.500905,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.522824,tube-mpc,0,-126.340000,54.885000,8.786716,3.480777,9.000000,3.715000,-0.213284,-0.234223,-13.570186,-24.853263,0.152474,-24.853263,-13.570186,-0.070000,0.640000,-13,107,-13.049006,106.750000,-13.049006,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.856577,48.461439,86.008232,111.750595,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561857,1.519286,0.292985,0.021267,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.532824,tube-mpc,0,-126.340000,54.885000,8.652307,3.378581,8.860000,3.505000,-0.207693,-0.126419,-14.667999,-20.827949,0.457422,-20.827949,-14.667999,-0.090000,0.890000,-5,107,-5.028785,106.750000,-5.028785,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.248520,55.149744,90.446757,122.192530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552421,1.535233,0.324613,0.027387,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.542825,tube-mpc,0,-126.340000,54.885000,8.514280,3.279758,8.710000,3.345000,-0.195720,-0.065242,-15.643833,-13.936124,0.884349,-13.936124,-15.643833,-0.080000,0.980000,1,67,1.292433,67.427147,1.292433,67.427147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.924266,60.571225,96.113209,128.683291,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.604062,1.450095,0.275359,0.023129,0.503015,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.552852,tube-mpc,0,-126.340000,54.885000,8.372210,3.184255,8.560000,3.275000,-0.187790,-0.090745,-15.948781,-4.909663,0.762370,-4.909663,-15.948781,-0.020000,0.870000,-4,22,-3.862336,2.759778,-3.862336,2.759778,0.000000,19.667369,0.000000,64.000000,0.000000,0.000000,15.577234,63.003243,99.257942,135.289735,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553325,1.506077,0.221866,0.024781,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.562822,tube-mpc,0,-126.340000,54.885000,8.227206,3.093006,8.410000,3.245000,-0.182794,-0.151994,-15.460864,-0.640391,0.152474,-0.640391,-15.460864,-0.010000,0.550000,-11,-7,-11.469356,-7.422389,-11.469356,-7.422389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.398238,62.203487,97.667015,135.632587,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598383,1.455715,0.210569,0.029591,0.500803,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.572825,tube-mpc,0,-126.340000,54.885000,8.077932,3.005340,8.260000,3.235000,-0.182068,-0.229660,-14.546020,-1.494245,1.006328,-1.494245,-14.546020,-0.030000,0.230000,-21,24,-21.143490,23.614908,-21.143490,23.614908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.386665,59.554475,95.704927,134.253726,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592030,1.432413,0.201853,0.017880,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.582848,tube-mpc,0,-126.340000,54.885000,7.924516,2.921561,8.130000,3.175000,-0.205484,-0.253439,-13.753155,-9.117946,0.945339,-9.117946,-13.753155,-0.090000,0.180000,-30,69,-29.779903,93.735629,-29.779903,93.735629,0.000000,-25.120721,0.000000,64.000000,0.000000,0.000000,17.742510,56.575481,85.121168,117.417658,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547802,1.612539,0.251301,0.027777,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.592860,tube-mpc,0,-126.340000,54.885000,7.767372,2.842065,8.000000,3.045000,-0.232628,-0.202935,-13.143259,-16.985604,0.396432,-16.985604,-13.143259,-0.180000,0.370000,-33,107,-32.985163,106.750000,-32.985163,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.499414,55.707262,82.196231,111.365624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563479,1.665884,0.418440,0.049718,1.503740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.602820,tube-mpc,0,-126.340000,54.885000,7.607173,2.767278,7.870000,2.875000,-0.262827,-0.107722,-14.180083,-18.449355,0.030495,-18.449355,-14.180083,-0.240000,0.690000,-25,107,-25.082418,106.750000,-25.082418,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.554064,56.532086,88.750806,117.054540,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603124,1.631866,0.345889,0.035891,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.612825,tube-mpc,0,-126.340000,54.885000,7.442348,2.696589,7.720000,2.725000,-0.277652,-0.028411,-15.033937,-15.338885,0.213464,-15.338885,-15.033937,-0.240000,0.900000,-23,107,-23.050519,106.750000,-23.050519,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.458357,60.457587,98.730124,128.826161,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577009,1.454928,0.352126,0.024372,0.504549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.622855,tube-mpc,0,-126.340000,54.885000,7.273216,2.630311,7.560000,2.625000,-0.286784,0.005311,-17.595500,-7.471226,1.311276,-7.471226,-17.595500,-0.210000,0.980000,-7,62,-7.423233,52.936169,-7.423233,52.936169,0.000000,8.813831,0.000000,64.000000,0.000000,0.000000,10.630855,62.706518,100.183557,130.376340,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555868,1.449905,0.258583,0.020574,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.632854,tube-mpc,0,-126.340000,54.885000,7.100712,2.568902,7.380000,2.605000,-0.279288,-0.036098,-18.571334,0.030495,0.335443,0.030495,-18.571334,-0.150000,0.830000,-7,17,-6.571546,3.491127,-6.571546,3.491127,0.000000,13.258873,0.000000,64.000000,0.000000,0.000000,6.757215,62.048394,102.024712,135.348718,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558034,1.707080,0.237491,0.040466,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.642831,tube-mpc,0,-126.340000,54.885000,6.924768,2.512374,7.210000,2.625000,-0.285232,-0.112626,-18.083417,3.079975,0.762370,3.079975,-18.083417,-0.080000,0.500000,-23,3,-22.746114,3.438193,-22.746114,3.438193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.414056,59.541876,100.444467,137.411452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576174,1.707041,0.239447,0.024165,0.500891,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.652827,tube-mpc,0,-126.340000,54.885000,6.744695,2.460570,7.030000,2.645000,-0.285305,-0.184430,-17.900448,-0.335443,0.640391,-0.335443,-17.900448,-0.090000,0.240000,-29,48,-28.598908,52.143405,-28.598908,52.143405,0.000000,-3.705212,0.000000,64.000000,0.000000,0.000000,8.436217,56.370806,97.204550,135.549017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583779,1.805641,0.249651,0.034944,0.501244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008187,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.662827,tube-mpc,0,-126.340000,54.885000,6.560836,2.413663,6.850000,2.605000,-0.289164,-0.191337,-18.144407,-7.166278,0.457422,-7.166278,-18.144407,-0.170000,0.310000,-23,93,-23.227156,106.750000,-23.227156,106.750000,0.000000,-13.311807,0.000000,64.000000,0.000000,0.000000,12.223423,54.055775,86.855783,119.191645,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578071,1.657270,0.569885,0.033368,0.503107,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008352,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.672827,tube-mpc,0,-126.340000,54.885000,6.373332,2.371736,6.670000,2.515000,-0.296668,-0.143264,-18.815292,-11.984457,0.091484,-11.984457,-18.815292,-0.200000,0.550000,-20,107,-19.572077,106.750000,-19.572077,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.724238,54.386386,88.535631,119.259470,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570367,1.771300,0.303346,0.044145,0.500533,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.682995,tube-mpc,0,-126.340000,54.885000,6.179029,2.334259,6.470000,2.405000,-0.290971,-0.070741,-18.815292,-11.984457,0.518412,-11.618519,-20.340032,-0.310000,0.820000,-9,107,-9.317092,106.750000,-9.317092,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.967687,58.123023,93.829487,125.301432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.711375,1.757701,0.393938,0.034132,0.501156,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009410,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.692823,tube-mpc,0,-126.340000,54.885000,5.987858,2.303019,6.260000,2.345000,-0.272142,-0.041981,-21.864772,-5.519559,1.067318,-5.519559,-21.864772,-0.110000,0.960000,-8,66,-8.288612,66.178328,-8.288612,66.178328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.233389,61.281311,96.316613,129.923090,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585317,1.805695,0.343011,0.045223,0.507258,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008298,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.702827,tube-mpc,0,-126.340000,54.885000,5.789952,2.276271,6.050000,2.335000,-0.260048,-0.058729,-22.352689,0.823360,0.579401,0.823360,-22.352689,-0.060000,0.850000,-10,25,-10.437371,25.258272,-10.437371,25.258272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.208574,62.164208,94.691103,131.620123,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584855,1.805718,0.278884,0.046492,0.505831,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.712828,tube-mpc,0,-126.340000,54.885000,5.588922,2.254644,5.840000,2.365000,-0.251078,-0.110356,-22.108731,5.275601,0.640391,5.275601,-22.108731,-0.050000,0.570000,-14,12,-14.273115,11.991018,-14.273115,11.991018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.087561,59.944944,92.178070,129.874485,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598635,1.797429,0.231015,0.036145,0.507177,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.722830,tube-mpc,0,-126.340000,54.885000,5.384849,2.238132,5.620000,2.405000,-0.235151,-0.166868,-21.925762,1.860183,0.213464,1.860183,-21.925762,-0.060000,0.320000,-17,57,-16.947343,61.279836,-16.947343,61.279836,0.000000,-4.288818,0.000000,64.000000,0.000000,0.000000,14.073624,57.569114,92.934400,128.656638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.599030,1.688873,0.246317,0.039490,0.518662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.732830,tube-mpc,0,-126.340000,54.885000,5.177969,2.226731,5.400000,2.395000,-0.222031,-0.168269,-22.535658,-5.031642,1.494245,-5.031642,-22.535658,-0.120000,0.370000,-8,102,-8.002421,106.750000,-8.002421,106.750000,0.000000,-4.758982,0.000000,64.000000,0.000000,0.000000,16.671791,56.364404,84.988538,116.093587,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583788,1.677789,0.277523,0.031639,0.519904,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.742831,tube-mpc,0,-126.340000,54.885000,4.968396,2.220417,5.180000,2.335000,-0.211604,-0.114583,-22.840606,-8.020133,0.762370,-8.020133,-22.840606,-0.210000,0.670000,4,107,3.561565,106.750000,3.561565,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.017359,56.874843,84.825902,115.922806,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583694,1.602780,0.371741,0.021054,0.502278,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.752828,tube-mpc,0,-126.340000,54.885000,4.756426,2.219158,4.960000,2.285000,-0.203574,-0.065842,-23.511492,-5.946486,0.945339,-5.946486,-23.511492,-0.060000,0.880000,-11,102,-10.984777,101.876269,-10.984777,101.876269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.774687,59.665242,90.268093,124.063198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.610059,1.539981,0.377169,0.025214,0.500711,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.762824,tube-mpc,0,-126.340000,54.885000,4.542217,2.222907,4.720000,2.285000,-0.177783,-0.062093,-24.243367,0.823360,0.884349,0.823360,-24.243367,-0.030000,0.960000,-7,57,-7.049705,43.782219,-7.049705,43.782219,0.000000,13.094050,0.000000,64.000000,0.000000,0.000000,17.985907,60.049169,88.116006,117.664972,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572154,1.469030,0.289168,0.025927,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.772861,tube-mpc,0,-126.340000,54.885000,4.325099,2.231653,4.480000,2.335000,-0.154901,-0.103347,-24.609304,6.190445,1.189297,6.190445,-24.609304,-0.030000,0.790000,-1,14,-1.246948,13.527161,-1.246948,13.527161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.113008,58.668790,89.522669,120.983691,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556732,1.470843,0.194666,0.026054,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.782857,tube-mpc,0,-126.340000,54.885000,4.107067,2.245258,4.240000,2.405000,-0.132933,-0.159742,-23.877429,7.776174,0.579401,7.776174,-23.877429,-0.040000,0.470000,-4,26,-4.292109,26.307667,-4.292109,26.307667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.609021,56.806683,93.438792,126.108964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556860,1.748745,0.216009,0.029496,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.792827,tube-mpc,0,-126.340000,54.885000,3.888072,2.263614,4.020000,2.465000,-0.131928,-0.201386,-23.145554,3.628881,1.067318,3.628881,-23.145554,-0.010000,0.320000,-17,71,-16.896775,74.627326,-16.896775,74.627326,0.000000,-3.319659,0.000000,64.000000,0.000000,0.000000,21.381109,54.615897,91.835735,121.587023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.611876,1.628667,0.245379,0.032723,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.802825,tube-mpc,0,-126.340000,54.885000,3.667186,2.286734,3.790000,2.465000,-0.122814,-0.178266,-21.620814,-3.750861,1.189297,-3.750861,-21.620814,-0.040000,0.450000,-30,107,-29.582932,106.750000,-29.582932,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.295302,53.691402,86.119640,110.910965,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.606156,1.641481,0.296101,0.029020,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.812853,tube-mpc,0,-126.340000,54.885000,3.444633,2.314559,3.580000,2.435000,-0.135367,-0.120441,-21.132897,-5.397580,1.433256,-5.397580,-21.132897,-0.150000,0.740000,-23,107,-23.416470,106.750000,-23.416470,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.206449,53.957233,83.181089,107.322606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560980,1.525241,0.353914,0.025702,0.504589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.822857,tube-mpc,0,-126.340000,54.885000,3.221904,2.346832,3.370000,2.405000,-0.148096,-0.058168,-21.681804,-2.836017,0.823360,-2.836017,-21.681804,-0.210000,0.930000,-12,101,-11.854830,100.839270,-11.854830,100.839270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.159621,56.619644,83.717438,113.843810,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561411,1.477054,0.348395,0.033132,0.500942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.832832,tube-mpc,0,-126.340000,54.885000,2.999429,2.383374,3.160000,2.425000,-0.160571,-0.041626,-22.169720,3.262944,0.640391,3.262944,-22.169720,-0.180000,0.980000,-10,56,-10.085655,51.276218,-10.085655,51.276218,0.000000,4.563052,0.000000,64.000000,0.000000,0.000000,22.976388,57.701982,88.042629,119.278513,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578475,1.437769,0.285072,0.020674,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.842855,tube-mpc,0,-126.340000,54.885000,2.775758,2.424352,2.950000,2.495000,-0.174242,-0.070648,-21.742793,8.812998,0.396432,8.812998,-21.742793,-0.130000,0.790000,-19,22,-18.807766,21.505578,-18.807766,21.505578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.040197,56.770781,91.777377,127.368595,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545365,1.479867,0.195443,0.028051,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.852862,tube-mpc,0,-126.340000,54.885000,2.552644,2.469380,2.740000,2.575000,-0.187356,-0.105620,-21.071908,8.873987,0.762370,8.873987,-21.071908,-0.130000,0.510000,-25,45,-25.044396,44.700026,-25.044396,44.700026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.486263,54.544482,93.886220,132.347280,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568279,1.699664,0.242128,0.032256,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.862861,tube-mpc,0,-126.340000,54.885000,2.330257,2.518319,2.540000,2.655000,-0.209743,-0.136681,-21.132897,3.811850,1.006328,3.811850,-21.132897,-0.180000,0.420000,-21,90,-20.922188,95.821099,-20.922188,95.821099,0.000000,-6.121074,0.000000,64.000000,0.000000,0.000000,26.763510,52.302071,83.665347,116.718003,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559712,1.468694,0.220342,0.022924,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.872854,tube-mpc,0,-126.340000,54.885000,2.108849,2.571013,2.340000,2.675000,-0.231151,-0.103987,-20.401022,-0.884349,0.274453,-0.884349,-20.401022,-0.190000,0.620000,-28,107,-28.224433,106.750000,-28.224433,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.184544,51.139844,77.562624,105.323582,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567308,1.443102,0.214666,0.023402,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.882854,tube-mpc,0,-126.340000,54.885000,1.888475,2.627360,2.140000,2.685000,-0.251525,-0.057640,-20.035084,-0.640391,0.823360,-0.640391,-20.035084,-0.210000,0.840000,-30,107,-29.934616,106.749999,-29.934616,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.644074,51.149648,76.220417,102.203782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556724,1.640574,0.386289,0.024980,0.500979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.892857,tube-mpc,0,-126.340000,54.885000,1.669593,2.687151,1.940000,2.715000,-0.270407,-0.027849,-21.132897,2.531068,1.006328,2.531068,-21.132897,-0.230000,0.960000,-17,79,-16.863736,78.753578,-16.863736,78.753578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.793214,51.116718,76.798022,102.916609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561979,1.575110,0.278553,0.026668,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.902854,tube-mpc,0,-126.340000,54.885000,1.452691,2.750156,1.730000,2.775000,-0.277309,-0.024844,-22.169720,8.142112,1.555235,8.142112,-22.169720,-0.210000,0.890000,-6,41,-5.967328,40.635996,-5.967328,40.635996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.179018,49.921376,81.642016,112.329835,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565258,1.568733,0.234791,0.023736,0.500572,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.912822,tube-mpc,0,-126.340000,54.885000,1.238651,2.816003,1.520000,2.885000,-0.281349,-0.068997,-21.620814,10.642686,0.884349,10.642686,-21.620814,-0.150000,0.670000,-14,36,-14.169879,36.209909,-14.169879,36.209909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.676678,47.501405,83.137440,118.192345,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567878,1.546779,0.197422,0.019643,0.500395,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.922852,tube-mpc,0,-126.340000,54.885000,1.025856,2.885109,1.310000,2.985000,-0.284144,-0.099891,-20.523001,9.239925,0.335443,9.239925,-20.523001,-0.120000,0.480000,-25,64,-25.259777,63.790964,-25.259777,63.790964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.112424,43.984487,83.068284,115.905949,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553179,1.501407,0.218220,0.019504,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.932847,tube-mpc,0,-126.340000,54.885000,0.816706,2.956611,1.120000,3.055000,-0.303294,-0.098389,-20.096074,4.116798,1.128308,4.116798,-20.096074,-0.160000,0.510000,-25,106,-24.518975,106.326546,-24.518975,106.326546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.303710,41.194820,71.313821,97.113763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547271,1.487991,0.275139,0.024243,0.504733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.942865,tube-mpc,0,-126.340000,54.885000,0.610351,3.030694,0.920000,3.095000,-0.309649,-0.064306,-19.974095,1.738204,1.494245,1.738204,-19.974095,-0.190000,0.750000,-20,107,-19.774263,106.749984,-19.774263,106.749984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.918359,38.619452,65.582893,85.379990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559972,1.456788,0.262414,0.019766,0.502192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.952829,tube-mpc,0,-126.340000,54.885000,0.408725,3.106544,0.730000,3.135000,-0.321275,-0.028456,-19.974095,3.628881,0.884349,3.628881,-19.974095,-0.210000,0.940000,-14,83,-13.699768,82.841476,-13.699768,82.841476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.160950,37.888108,68.461944,91.068176,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576883,1.487669,0.288217,0.026993,0.501488,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.962857,tube-mpc,0,-126.340000,54.885000,0.209753,3.184849,0.530000,3.215000,-0.320247,-0.030151,-20.401022,8.934977,1.250287,8.934977,-20.401022,-0.180000,0.930000,-7,40,-7.216400,40.183216,-7.216400,40.183216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.202047,36.879496,73.822032,99.922777,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554505,1.435657,0.196602,0.014517,0.500271,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.972849,tube-mpc,0,-126.340000,54.885000,0.015770,3.264601,0.330000,3.325000,-0.314230,-0.060399,-21.010918,11.801488,1.311276,11.801488,-21.010918,-0.130000,0.690000,-1,35,-1.274266,34.601041,-1.274266,34.601041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.412918,34.377148,84.617313,110.990581,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553889,1.440237,0.164356,0.018409,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.982853,tube-mpc,0,-126.340000,54.885000,-0.173806,3.345926,0.130000,3.435000,-0.303806,-0.089074,-20.766960,9.849821,1.128308,9.849821,-20.766960,-0.080000,0.490000,-4,67,-3.728647,66.533338,-3.728647,66.533338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.928988,30.893866,88.301948,110.570051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574112,1.455766,0.188762,0.018433,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.992847,tube-mpc,0,-126.340000,54.885000,-0.358237,3.428406,-0.060000,3.515000,-0.298237,-0.086594,-18.632323,5.153621,1.067318,5.153621,-18.632323,-0.070000,0.540000,-19,102,-19.453991,102.482887,-19.453991,102.482887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.310455,27.549733,82.931927,97.067192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555368,1.450120,0.220246,0.017579,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.002852,tube-mpc,0,-126.340000,54.885000,-0.537604,3.511973,-0.230000,3.565000,-0.307604,-0.053027,-16.863625,4.116798,1.067318,4.116798,-16.863625,-0.080000,0.760000,-30,96,-30.398299,95.970796,-30.398299,95.970796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.611353,23.850958,73.394640,84.057160,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556669,1.509097,0.287877,0.016165,0.500444,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.012852,tube-mpc,0,-126.340000,54.885000,-0.711304,3.596247,-0.390000,3.625000,-0.321304,-0.028753,-15.948781,6.190445,1.372266,6.190445,-15.948781,-0.160000,0.880000,-23,70,-23.477625,69.978330,-23.477625,69.978330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.540975,21.047922,70.536245,78.589981,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556008,1.468162,0.252643,0.021723,0.500799,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.022854,tube-mpc,0,-126.340000,54.885000,-0.879156,3.681033,-0.550000,3.715000,-0.329156,-0.033967,-16.497687,8.812998,1.372266,8.812998,-16.497687,-0.230000,0.820000,-3,52,-2.760301,52.128414,-2.760301,52.128414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.227671,19.547328,69.874981,84.191924,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555745,1.449097,0.207326,0.018511,0.500619,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.032852,tube-mpc,0,-126.340000,54.885000,-1.040770,3.766028,-0.700000,3.815000,-0.340770,-0.048972,-15.765812,11.191592,0.823360,11.191592,-15.765812,-0.180000,0.670000,-8,43,-7.813608,43.495385,-7.813608,43.495385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.817822,17.664692,66.097708,83.957303,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549604,1.510731,0.204527,0.019484,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.042853,tube-mpc,0,-126.340000,54.885000,-1.195975,3.851036,-0.830000,3.915000,-0.365975,-0.063964,-13.936124,9.300914,0.274453,9.300914,-13.936124,-0.120000,0.540000,-28,68,-27.602872,68.009006,-27.602872,68.009006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.181603,15.271292,69.633559,83.423625,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578329,1.442307,0.211253,0.026661,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.052850,tube-mpc,0,-126.340000,54.885000,-1.344414,3.935751,-0.960000,3.995000,-0.384414,-0.059249,-12.716332,6.312424,0.701380,6.312424,-12.716332,-0.170000,0.580000,-29,90,-28.645718,89.583605,-28.645718,89.583605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.831131,11.486959,62.612936,73.069039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.618945,1.611032,0.256690,0.026895,0.500885,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.062855,tube-mpc,0,-126.340000,54.885000,-1.485993,4.020014,-1.070000,4.065000,-0.415993,-0.044986,-11.191592,5.031642,1.006328,5.031642,-11.191592,-0.230000,0.730000,-31,88,-30.563769,87.570946,-30.563769,87.570946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.728837,8.036106,57.077208,69.721437,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591355,1.710027,0.271545,0.026405,0.500828,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.072861,tube-mpc,0,-126.340000,54.885000,-1.620380,4.103522,-1.180000,4.125000,-0.440380,-0.021478,-10.947634,6.495393,1.189297,6.495393,-10.947634,-0.280000,0.820000,-21,68,-20.877818,68.183735,-20.877818,68.183735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.684072,5.339196,56.862408,70.965099,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554632,1.459299,0.223068,0.021752,0.500364,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.082855,tube-mpc,0,-126.340000,54.885000,-1.747176,4.185905,-1.290000,4.205000,-0.457176,-0.019095,-11.435550,9.239925,0.579401,9.239925,-11.435550,-0.270000,0.770000,-10,48,-10.354923,48.057243,-10.354923,48.057243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.908971,3.758144,57.941927,71.585676,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559706,1.566576,0.241288,0.026521,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.092854,tube-mpc,0,-126.340000,54.885000,-1.866424,4.267074,-1.400000,4.305000,-0.466424,-0.037926,-11.740498,9.971800,0.518412,9.971800,-11.740498,-0.210000,0.640000,-7,49,-7.473127,49.371264,-7.473127,49.371264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.521659,2.630239,59.055836,73.304058,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558932,1.666554,0.223988,0.025457,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.102854,tube-mpc,0,-126.340000,54.885000,-1.977852,4.346729,-1.510000,4.405000,-0.467852,-0.058271,-10.520706,8.812998,0.884349,8.812998,-10.520706,-0.150000,0.540000,-18,64,-18.078212,63.989366,-18.078212,63.989366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.170509,1.661017,58.015193,68.431899,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576788,1.782559,0.254087,0.040428,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.112829,tube-mpc,0,-126.340000,54.885000,-2.081056,4.424443,-1.610000,4.495000,-0.471056,-0.070557,-10.398727,6.739351,1.372266,6.739351,-10.398727,-0.140000,0.570000,-14,76,-14.137611,75.677273,-14.137611,75.677273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.359091,0.135759,55.175873,59.944534,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574100,1.515458,0.229911,0.040328,0.500410,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.122826,tube-mpc,0,-126.340000,54.885000,-2.176374,4.500345,-1.700000,4.555000,-0.476374,-0.054655,-8.995966,5.153621,0.945339,5.153621,-8.995966,-0.160000,0.660000,-17,80,-16.622143,79.969143,-16.622143,79.969143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.457942,-1.125766,51.646275,54.936361,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567824,1.539028,0.251804,0.027443,0.500675,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.132855,tube-mpc,0,-126.340000,54.885000,-2.263694,4.574251,-1.780000,4.625000,-0.483694,-0.050749,-7.898153,6.251434,1.311276,6.251434,-7.898153,-0.170000,0.730000,-17,62,-17.257728,62.495937,-17.257728,62.495937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.487451,-2.771161,50.428542,55.105689,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555539,1.460282,0.208959,0.028221,0.500627,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.142855,tube-mpc,0,-126.340000,54.885000,-2.342372,4.645481,-1.840000,4.695000,-0.502372,-0.049519,-7.593205,7.837164,0.579401,7.837164,-7.593205,-0.170000,0.710000,-13,48,-12.860491,47.743448,-12.860491,47.743448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.288829,-3.700815,54.976515,57.961422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561367,1.463099,0.219481,0.023026,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.152852,tube-mpc,0,-126.340000,54.885000,-2.412578,4.714019,-1.910000,4.785000,-0.502578,-0.070981,-6.800341,8.142112,0.579401,8.142112,-6.800341,-0.160000,0.600000,-12,49,-12.208950,49.455592,-12.208950,49.455592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.791235,-3.769680,55.436174,60.244802,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562870,1.655915,0.254053,0.025381,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.162829,tube-mpc,0,-126.340000,54.885000,-2.474144,4.779532,-1.960000,4.865000,-0.514144,-0.085468,-5.885497,6.861330,0.457422,6.861330,-5.885497,-0.150000,0.540000,-14,61,-14.495477,60.897184,-14.495477,60.897184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.753072,-3.311254,51.089158,54.955821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.822905,1.745740,0.264633,0.034493,2.427842,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.010306,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.173170,tube-mpc,0,-126.340000,54.885000,-2.528948,4.844165,-2.010000,4.925000,-0.518948,-0.080835,-3.811850,4.787684,0.579401,4.787684,-3.811850,-0.160000,0.570000,-24,72,-23.969725,72.449058,-23.969725,72.449058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.266835,-2.815953,44.389292,46.251993,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574363,1.626347,0.236473,0.033283,0.500750,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.183236,tube-mpc,0,-126.340000,54.885000,-2.573470,4.903676,-2.050000,4.975000,-0.523470,-0.071324,-4.177788,2.957996,0.335443,2.957996,-4.177788,-0.180000,0.640000,-12,79,-11.699852,79.108581,-11.699852,79.108581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.074578,-2.905759,39.379858,40.826443,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576520,1.455137,0.217031,0.021899,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.193262,tube-mpc,0,-126.340000,54.885000,-2.609160,4.959411,-2.080000,5.015000,-0.529160,-0.055589,-3.201954,2.957996,0.091484,2.957996,-3.201954,-0.180000,0.720000,-12,70,-11.970215,69.832445,-11.970215,69.832445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.075018,-2.716564,37.641799,38.717275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553938,1.463421,0.206771,0.018902,0.500460,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.203258,tube-mpc,0,-126.340000,54.885000,-2.636167,5.011272,-2.110000,5.065000,-0.526167,-0.053728,-2.470079,5.092632,-0.030495,5.092632,-2.470079,-0.160000,0.720000,-12,48,-11.879839,48.184006,-11.879839,48.184006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.097220,-3.415684,40.525834,41.455858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553548,1.474790,0.209787,0.018620,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.213260,tube-mpc,0,-126.340000,54.885000,-2.654663,5.059271,-2.120000,5.125000,-0.534663,-0.065729,-1.860183,6.800341,0.457422,6.800341,-1.860183,-0.140000,0.620000,-12,37,-11.768228,37.064201,-11.768228,37.064201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.938676,-3.608260,48.067096,51.426800,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.695066,1.609039,0.212863,0.026816,0.500541,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.223231,tube-mpc,0,-126.340000,54.885000,-2.664688,5.103086,-2.130000,5.185000,-0.534688,-0.081914,-0.518412,4.604715,0.274453,4.604715,-0.518412,-0.150000,0.500000,-15,60,-14.754980,59.625752,-14.754980,59.625752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.356721,-2.357234,51.170744,56.148298,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559674,1.587618,0.212915,0.025198,0.500219,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.233263,tube-mpc,0,-126.340000,54.885000,-2.666387,5.142938,-2.120000,5.225000,-0.546387,-0.082062,-0.213464,1.372266,0.030495,1.372266,-0.213464,-0.140000,0.510000,-13,82,-13.314035,82.085600,-13.314035,82.085600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.422143,-1.139715,42.833778,44.273960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562537,1.478415,0.207792,0.020168,0.500340,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.243260,tube-mpc,0,-126.340000,54.885000,-2.659827,5.178268,-2.110000,5.235000,-0.549827,-0.056732,1.128308,0.335443,-0.274453,0.335443,1.128308,-0.150000,0.660000,-17,76,-17.037181,75.935810,-17.037181,75.935810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.595980,-0.825761,34.862308,35.605442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546659,1.555337,0.207253,0.018633,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.253260,tube-mpc,0,-126.340000,54.885000,-2.645164,5.209091,-2.090000,5.255000,-0.555164,-0.045909,1.555235,1.616224,0.030495,1.616224,1.555235,-0.170000,0.730000,-11,55,-11.258851,55.299948,-11.258851,55.299948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.998689,-0.944947,35.243507,35.807328,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552797,1.494587,0.221432,0.024316,0.500574,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.263231,tube-mpc,0,-126.340000,54.885000,-2.622636,5.235196,-2.070000,5.275000,-0.552636,-0.039804,1.555235,3.262944,0.213464,3.262944,1.555235,-0.150000,0.680000,-6,41,-5.566978,41.360967,-5.566978,41.360967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.140551,-0.682923,41.029929,45.323154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557897,1.592143,0.243104,0.043032,0.500747,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.273273,tube-mpc,0,-126.340000,54.885000,-2.592153,5.256689,-2.050000,5.305000,-0.542153,-0.048311,1.494245,2.409089,-0.091484,2.409089,1.494245,-0.120000,0.540000,-1,55,-0.753903,54.963883,-0.753903,54.963883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.311934,0.410102,46.814801,52.935814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574922,1.485295,0.192045,0.020119,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.283276,tube-mpc,0,-126.340000,54.885000,-2.554222,5.273198,-2.020000,5.315000,-0.534222,-0.041802,2.409089,-0.213464,-0.396432,-0.213464,2.409089,-0.110000,0.520000,-3,75,-3.214046,74.748397,-3.214046,74.748397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.751422,1.344011,44.205647,46.490289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588738,1.429812,0.200341,0.018558,0.500505,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.293257,tube-mpc,0,-126.340000,54.885000,-2.509076,5.284694,-2.000000,5.305000,-0.509076,-0.020306,2.836017,-2.104141,-0.518412,-2.104141,2.836017,-0.100000,0.620000,-1,79,-0.635125,79.342002,-0.635125,79.342002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.673541,1.348571,37.005455,36.114711,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542613,1.418917,0.173939,0.020365,0.500229,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.303231,tube-mpc,0,-126.340000,54.885000,-2.456928,5.291126,-1.970000,5.295000,-0.486928,-0.003874,2.836017,-1.311276,-0.152474,-1.311276,2.836017,-0.080000,0.730000,5,60,4.954868,59.789334,4.954868,59.789334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.002417,1.010756,35.410238,33.748775,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559503,1.739677,0.232845,0.032770,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.313233,tube-mpc,0,-126.340000,54.885000,-2.397840,5.292420,-1.940000,5.295000,-0.457840,-0.002580,2.897006,0.213464,0.213464,0.213464,2.897006,-0.060000,0.680000,11,46,11.100914,46.100083,11.100914,46.100083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.519296,1.563616,44.157706,43.311818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562097,1.743143,0.228755,0.024608,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.323230,tube-mpc,0,-126.340000,54.885000,-2.332278,5.288485,-1.900000,5.305000,-0.432278,-0.016515,2.592058,0.945339,-0.091484,0.945339,2.592058,-0.040000,0.580000,20,42,19.649316,42.378369,19.649316,42.378369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.857478,2.105700,51.120688,51.019020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558550,1.861023,0.259346,0.040536,0.500768,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.333235,tube-mpc,0,-126.340000,54.885000,-2.260469,5.279257,-1.870000,5.295000,-0.390469,-0.015743,3.323933,-0.640391,-0.579401,-0.640391,3.323933,0.010000,0.500000,16,57,15.762807,57.455213,15.762807,57.455213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.726038,2.870466,57.485054,55.595759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566214,1.611260,0.216564,0.022819,0.503575,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.343231,tube-mpc,0,-126.340000,54.885000,-2.182849,5.264702,-1.820000,5.275000,-0.362849,-0.010298,4.787684,-3.201954,-0.823360,-3.201954,4.787684,0.060000,0.510000,3,74,2.662594,73.608584,2.662594,73.608584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.405228,2.970613,52.300368,47.589521,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562689,2.169434,1.158581,0.041208,0.501292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009445,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.353226,tube-mpc,0,-126.340000,54.885000,-2.099731,5.244786,-1.760000,5.235000,-0.339731,0.009786,5.763517,-4.177788,-0.335443,-4.177788,5.763517,0.070000,0.600000,-2,71,-2.016675,71.032386,-2.016675,71.032386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.113158,2.440428,40.410076,37.469442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558885,1.592730,0.235419,0.018646,0.503159,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.363261,tube-mpc,0,-126.340000,54.885000,-2.011108,5.219373,-1.700000,5.195000,-0.311108,0.024373,6.434403,-3.750861,-0.274453,-3.750861,6.434403,0.040000,0.680000,2,56,2.216370,56.428765,2.216370,56.428765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.415917,2.133306,36.679531,33.046070,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.914330,1.822851,0.275338,0.039204,0.501028,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008566,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.373237,tube-mpc,0,-126.340000,54.885000,-1.918230,5.188711,-1.620000,5.175000,-0.298230,0.013711,6.861330,-2.165131,-0.579401,-2.165131,6.861330,0.030000,0.640000,5,40,5.308543,40.369695,5.308543,40.369695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.725532,2.205201,41.612291,35.925568,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596419,1.748472,0.231560,0.033113,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.383237,tube-mpc,0,-126.340000,54.885000,-1.820769,5.152579,-1.550000,5.165000,-0.270769,-0.012421,6.922320,-1.372266,-1.128308,-1.372266,6.922320,0.020000,0.540000,12,35,12.273803,34.827270,12.273803,34.827270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.437887,2.342025,47.566812,41.775405,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572980,1.734057,0.223751,0.031129,0.500669,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.393234,tube-mpc,0,-126.340000,54.885000,-1.719377,5.111067,-1.480000,5.135000,-0.239377,-0.023933,7.349247,-2.226120,-1.494245,-2.226120,7.349247,0.050000,0.430000,10,46,10.490721,45.527116,10.490721,45.527116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.771841,2.731352,52.517121,47.771573,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563740,1.657202,0.196570,0.024876,0.501108,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.403229,tube-mpc,0,-126.340000,54.885000,-1.614460,5.064192,-1.400000,5.105000,-0.214460,-0.040808,7.471226,-4.909663,-0.701380,-4.909663,7.471226,0.070000,0.440000,10,61,10.266254,60.658635,10.266254,60.658635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.509783,3.320126,51.577831,46.083499,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558199,1.598035,0.204094,0.024926,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.413260,tube-mpc,0,-126.340000,54.885000,-1.506040,5.011783,-1.310000,5.045000,-0.196040,-0.033217,8.264091,-6.312424,-0.945339,-6.312424,8.264091,0.070000,0.510000,6,62,6.155451,62.320022,6.155451,62.320022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.426569,3.615695,47.638024,42.003923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556188,1.524252,0.197534,0.026078,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.423263,tube-mpc,0,-126.340000,54.885000,-1.395275,4.954221,-1.220000,4.975000,-0.175275,-0.020779,9.422894,-6.861330,-0.762370,-6.861330,9.422894,0.070000,0.570000,-1,58,-1.304966,57.661474,-1.304966,57.661474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.012502,3.569618,43.483691,37.701398,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556604,1.465733,0.202599,0.022634,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.433262,tube-mpc,0,-126.340000,54.885000,-1.282337,4.891432,-1.120000,4.915000,-0.162337,-0.023568,10.215758,-5.702528,-1.372266,-5.702528,10.215758,0.050000,0.580000,-4,42,-3.684424,42.017314,-3.684424,42.017314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.720260,3.202376,38.199185,32.410439,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555920,1.480662,0.202783,0.025353,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.443263,tube-mpc,0,-126.340000,54.885000,-1.167649,4.823459,-1.010000,4.855000,-0.157649,-0.031541,9.849821,-5.092632,-1.250287,-5.092632,9.849821,0.030000,0.520000,3,36,3.010510,36.412045,3.010510,36.412045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.600722,3.226324,39.709050,34.030625,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559896,1.483705,0.215884,0.025446,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.453230,tube-mpc,0,-126.340000,54.885000,-1.052079,4.750634,-0.900000,4.805000,-0.152079,-0.054366,10.459717,-5.153621,-0.884349,-5.153621,10.459717,0.030000,0.440000,-1,37,-1.355200,37.202867,-1.355200,37.202867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.025725,3.315169,41.431186,38.295798,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557531,1.493430,0.207785,0.024235,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.463231,tube-mpc,0,-126.340000,54.885000,-0.935340,4.672561,-0.790000,4.745000,-0.145340,-0.072439,11.191592,-7.349247,-1.006328,-7.349247,11.191592,0.020000,0.390000,-7,54,-7.277078,53.549031,-7.277078,53.549031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.507139,3.720045,44.188573,40.429777,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558117,1.494967,0.192820,0.025699,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.473262,tube-mpc,0,-126.340000,54.885000,-0.817937,4.589308,-0.670000,4.655000,-0.147937,-0.065692,11.374561,-9.239925,-0.884349,-9.239925,11.374561,0.010000,0.440000,-10,62,-9.993027,61.591234,-9.993027,61.591234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.582991,3.704843,40.546458,36.544088,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558230,1.525532,0.204452,0.033265,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.483268,tube-mpc,0,-126.340000,54.885000,-0.700993,4.501424,-0.550000,4.555000,-0.150993,-0.053576,11.252582,-11.008623,-1.555235,-11.008623,11.252582,-0.010000,0.540000,-9,64,-9.172205,64.266701,-9.172205,64.266701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.656532,3.160126,36.199215,32.899737,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559037,1.787113,0.293489,0.045641,0.500844,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.493239,tube-mpc,0,-126.340000,54.885000,-0.585128,4.409171,-0.430000,4.455000,-0.155128,-0.045829,11.313571,-10.032790,-1.677214,-10.032790,11.313571,-0.020000,0.580000,-11,49,-10.546218,49.426675,-10.546218,49.426675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.308822,1.634076,32.972705,31.027109,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564430,1.452867,0.204527,0.021436,0.500788,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.503227,tube-mpc,0,-126.340000,54.885000,-0.470214,4.312197,-0.320000,4.375000,-0.150214,-0.062803,10.581696,-8.325081,-0.762370,-8.325081,10.581696,-0.040000,0.550000,-3,32,-3.132511,31.999991,-3.132511,31.999991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.069631,0.433198,32.341042,33.524012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556618,1.565587,0.213082,0.026056,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.513269,tube-mpc,0,-126.340000,54.885000,-0.356329,4.210227,-0.210000,4.285000,-0.146329,-0.074773,8.995966,-7.959143,-0.884349,-7.959143,8.995966,-0.040000,0.450000,9,32,8.700377,32.473234,8.700377,32.473234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.462111,1.306527,36.618421,46.499542,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564076,1.441321,0.199286,0.017423,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.523230,tube-mpc,0,-126.340000,54.885000,-0.245460,4.104770,-0.120000,4.195000,-0.125460,-0.090230,8.447060,-10.337738,-1.250287,-10.337738,8.447060,-0.020000,0.370000,9,54,9.368873,54.172606,9.368873,54.172606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.915008,3.401655,43.597193,56.034323,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554049,1.627881,0.195688,0.022675,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.533230,tube-mpc,0,-126.340000,54.885000,-0.136756,3.994747,-0.040000,4.075000,-0.096756,-0.080253,7.471226,-13.936124,-1.006328,-13.936124,7.471226,0.000000,0.420000,13,78,12.618825,77.676294,12.618825,77.676294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.384857,4.637078,46.743258,54.680770,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559477,1.590316,0.211243,0.024475,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.543231,tube-mpc,0,-126.340000,54.885000,-0.031119,3.880703,0.040000,3.935000,-0.071119,-0.054297,7.410237,-15.155916,-1.006328,-15.155916,7.410237,0.030000,0.570000,7,74,6.659103,74.187668,6.659103,74.187668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.249900,4.300709,50.508149,54.469797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559214,1.438327,0.206847,0.014677,0.500397,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.553229,tube-mpc,0,-126.340000,54.885000,0.070938,3.762849,0.110000,3.795000,-0.039062,-0.032151,6.617372,-13.570186,-0.640391,-13.570186,6.617372,0.050000,0.670000,9,51,8.977707,50.827848,8.977707,50.827848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.829624,2.428755,49.427701,53.012440,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546680,1.427913,0.189593,0.016883,0.500264,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.563259,tube-mpc,0,-126.340000,54.885000,0.169312,3.640902,0.160000,3.675000,0.009312,-0.034098,5.458569,-11.008623,0.030495,-11.008623,5.458569,0.060000,0.620000,18,30,17.919932,30.115634,17.919932,30.115634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.429347,0.903098,48.165455,52.688717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543366,1.436060,0.190807,0.016035,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.573258,tube-mpc,0,-126.340000,54.885000,0.262919,3.515813,0.220000,3.565000,0.042919,-0.049187,4.238777,-10.520706,-0.701380,-10.520706,4.238777,0.100000,0.460000,22,35,21.712539,35.461652,21.712539,35.461652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.548433,1.036219,52.743105,63.803342,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550975,1.547268,0.222554,0.025366,0.501144,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.583264,tube-mpc,0,-126.340000,54.885000,0.351686,3.387301,0.270000,3.445000,0.081686,-0.057699,4.604715,-12.533363,-0.152474,-12.533363,4.604715,0.150000,0.370000,9,57,9.264438,56.779172,9.264438,56.779172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.821812,1.259827,60.537691,68.653089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562970,1.561774,0.267445,0.021909,0.500819,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.593232,tube-mpc,0,-126.340000,54.885000,0.434813,3.256138,0.320000,3.305000,0.114813,-0.048862,5.275601,-16.680656,-1.067318,-16.680656,5.275601,0.150000,0.440000,-2,84,-2.220828,83.555396,-2.220828,83.555396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.755237,0.898721,63.230556,67.486288,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556808,1.696671,0.245481,0.020204,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.603239,tube-mpc,0,-126.340000,54.885000,0.512533,3.121482,0.370000,3.135000,0.142533,-0.013518,5.092632,-18.693313,-0.457422,-18.693313,5.092632,0.100000,0.590000,0,89,-0.159050,88.689348,-0.159050,88.689348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.415943,-0.341160,61.702905,70.782476,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560266,1.499597,0.228954,0.022660,0.500531,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.613230,tube-mpc,0,-126.340000,54.885000,0.583992,2.984259,0.420000,2.965000,0.163992,0.019259,4.177788,-15.765812,-0.030495,-15.765812,4.177788,0.060000,0.740000,8,52,8.480565,52.315570,8.480565,52.315570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.008973,-2.815391,61.764419,76.614679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562112,1.510722,0.238731,0.029223,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.623235,tube-mpc,0,-126.340000,54.885000,0.649013,2.844261,0.460000,2.835000,0.189013,0.009261,3.628881,-12.045446,-0.274453,-12.045446,3.628881,0.070000,0.670000,9,23,8.607545,23.412457,8.607545,23.412457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.830471,-4.348812,66.959158,78.309201,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559599,1.487501,0.203336,0.029497,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.633269,tube-mpc,0,-126.340000,54.885000,0.707278,2.701464,0.490000,2.715000,0.217278,-0.013536,2.226120,-11.801488,-0.579401,-11.801488,2.226120,0.070000,0.450000,16,36,16.028809,36.179872,16.028809,36.179872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.797697,-3.930353,72.479816,82.167725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570897,1.461858,0.215941,0.018024,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.643227,tube-mpc,0,-126.340000,54.885000,0.757886,2.557547,0.520000,2.575000,0.237886,-0.017453,1.738204,-15.094927,-0.762370,-15.094927,1.738204,0.100000,0.360000,10,70,9.680971,69.971465,9.680971,69.971465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.955546,-1.994983,74.096983,84.324660,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540780,1.425252,0.177296,0.013862,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.653261,tube-mpc,0,-126.340000,54.885000,0.801267,2.410524,0.530000,2.405000,0.271267,0.005524,1.311276,-18.815292,0.152474,-18.815292,1.311276,0.110000,0.500000,5,90,4.765798,90.033502,4.765798,90.033502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.155029,-1.107541,70.534093,83.676891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539096,1.403113,0.150767,0.013345,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.663255,tube-mpc,0,-126.340000,54.885000,0.836558,2.262301,0.560000,2.225000,0.276558,0.037301,1.250287,-19.364199,-0.457422,-19.364199,1.250287,0.090000,0.680000,-1,81,-1.132841,80.742614,-1.132841,80.742614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.280168,-1.455373,71.833420,86.391755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540037,1.404848,0.166929,0.013582,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.673225,tube-mpc,0,-126.340000,54.885000,0.863602,2.112840,0.570000,2.055000,0.293602,0.057840,0.457422,-16.924615,0.213464,-16.924615,0.457422,0.080000,0.770000,0,53,-0.009022,52.931002,-0.009022,52.931002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.897268,-2.479568,68.902222,80.390592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537633,1.399345,0.150091,0.013774,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.683256,tube-mpc,0,-126.340000,54.885000,0.882307,1.961077,0.570000,1.925000,0.312307,0.036077,-0.091484,-13.021280,-0.884349,-13.021280,-0.091484,0.050000,0.670000,3,26,2.809219,25.753855,2.809219,25.753855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.703276,-2.808569,68.852498,73.466812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540036,1.536044,0.193971,0.021848,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.693238,tube-mpc,0,-126.340000,54.885000,0.892204,1.808845,0.560000,1.795000,0.332204,0.013845,-1.128308,-11.740498,-0.457422,-11.740498,-1.128308,0.050000,0.470000,5,29,5.351767,29.373881,5.351767,29.373881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.234256,-1.125346,72.199611,76.854302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564857,1.520279,0.194521,0.020501,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.703227,tube-mpc,0,-126.340000,54.885000,0.893171,1.655521,0.560000,1.665000,0.333171,-0.009479,-2.165131,-14.485031,-0.274453,-14.485031,-2.165131,0.050000,0.350000,5,60,4.503727,60.263330,4.503727,60.263330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.335202,2.097852,70.671886,79.350015,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562253,1.769996,0.251088,0.034386,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.713235,tube-mpc,0,-126.340000,54.885000,0.884970,1.501101,0.540000,1.505000,0.344970,-0.003899,-2.043152,-18.510344,-0.335443,-18.510344,-2.043152,0.050000,0.410000,-7,89,-6.583149,89.311681,-6.583149,89.311681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.274963,5.137388,66.069163,71.945596,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548710,1.439303,0.203682,0.015557,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.723235,tube-mpc,0,-126.340000,54.885000,0.867423,1.346207,0.520000,1.325000,0.347423,0.021207,-2.287110,-20.096074,-0.457422,-20.096074,-2.287110,0.040000,0.640000,-14,85,-14.301450,84.814945,-14.301450,84.814945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.798045,5.708603,60.943230,70.102116,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570211,1.688388,0.253048,0.023836,0.500447,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.733230,tube-mpc,0,-126.340000,54.885000,0.840388,1.190985,0.500000,1.165000,0.340388,0.025985,-2.592058,-16.192739,-0.091484,-16.192739,-2.592058,0.010000,0.750000,-18,43,-17.547342,42.941802,-17.547342,42.941802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.221991,4.819039,56.680505,65.235588,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549353,1.646619,0.247619,0.022145,0.500761,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.743230,tube-mpc,0,-126.340000,54.885000,0.803700,1.035454,0.470000,1.035000,0.333700,0.000454,-2.714037,-11.862478,-0.640391,-11.862478,-2.714037,-0.030000,0.630000,-20,14,-20.223128,13.932751,-20.223128,13.932751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.298049,5.633507,59.704979,63.921882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544046,1.432596,0.154571,0.014847,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.753262,tube-mpc,0,-126.340000,54.885000,0.757101,0.879401,0.430000,0.925000,0.327101,-0.045599,-4.360757,-10.154769,-0.396432,-10.154769,-4.360757,-0.050000,0.360000,-13,19,-12.872609,19.237822,-12.872609,19.237822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.549577,8.001745,70.335372,84.460069,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538927,1.406939,0.138482,0.014324,0.500249,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.763264,tube-mpc,0,-126.340000,54.885000,0.700792,0.723966,0.380000,0.795000,0.320792,-0.071034,-4.909663,-13.753155,-0.457422,-13.753155,-4.909663,-0.100000,0.250000,-13,57,-12.642861,57.008348,-12.642861,57.008348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.441446,11.535496,78.006270,94.845983,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539193,1.401322,0.136134,0.013686,0.500269,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.773385,tube-mpc,0,-126.340000,54.885000,0.633745,0.567018,0.330000,0.625000,0.303745,-0.057982,-6.434403,-18.815292,-0.640391,-18.815292,-6.434403,-0.110000,0.340000,-12,94,-11.572262,94.030704,-11.572262,94.030704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.667405,15.437325,77.409757,92.001268,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559823,1.410298,0.198413,0.016745,0.501708,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.783255,tube-mpc,0,-126.340000,54.885000,0.558581,0.414473,0.270000,0.435000,0.288581,-0.020527,-6.861330,-21.132897,-0.518412,-21.132897,-6.861330,-0.110000,0.600000,-20,95,-20.250479,95.247887,-20.250479,95.247887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.169846,18.627837,81.934261,94.328879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539523,1.401830,0.191692,0.014925,0.500463,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.793258,tube-mpc,0,-126.340000,54.885000,0.472532,0.260527,0.210000,0.265000,0.262532,-0.004473,-7.410237,-17.168573,-0.274453,-17.168573,-7.410237,-0.120000,0.750000,-26,51,-25.850432,51.465466,-25.850432,51.465466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.389147,21.191145,85.251034,98.432232,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538913,1.403033,0.195050,0.015500,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.803386,tube-mpc,0,-126.340000,54.885000,0.375307,0.105502,0.130000,0.125000,0.245307,-0.019498,-7.715185,-11.862478,-0.579401,-11.862478,-7.715185,-0.170000,0.770000,-27,6,-26.702260,3.431412,-26.702260,3.431412,0.000000,3.034055,0.000000,64.000000,0.000000,0.000000,-60.565821,23.316121,87.600573,104.245533,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560464,1.409094,0.178189,0.015932,0.500200,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.813226,tube-mpc,0,-126.340000,54.885000,0.271169,-0.044126,0.060000,0.015000,0.211169,-0.059126,-8.934977,-10.581696,-0.457422,-10.581696,-8.934977,-0.220000,0.350000,-21,26,-20.940202,26.484674,-20.940202,26.484674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.150043,25.723704,94.375861,119.390093,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538742,1.400215,0.142565,0.014148,0.500215,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.823377,tube-mpc,0,-126.340000,54.885000,0.153805,-0.197330,-0.030000,-0.115000,0.183805,-0.082330,-9.483883,-14.850968,-0.274453,-14.850968,-9.483883,-0.220000,0.250000,-29,71,-29.134912,70.578640,-29.134912,70.578640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.285775,27.863281,94.996786,117.107545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557810,1.410317,0.177675,0.015935,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.833378,tube-mpc,0,-126.340000,54.885000,0.028407,-0.346975,-0.120000,-0.285000,0.148407,-0.061975,-10.154769,-19.974095,-0.579401,-19.974095,-10.154769,-0.240000,0.500000,-36,95,-35.965279,95.082781,-35.965279,95.082781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.174222,30.066917,91.585099,111.020185,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557809,1.411491,0.202359,0.015310,0.500357,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.843387,tube-mpc,0,-126.340000,54.885000,-0.106660,-0.495297,-0.220000,-0.485000,0.113340,-0.010297,-10.825654,-21.376856,-1.128308,-21.376856,-10.825654,-0.280000,0.670000,-39,99,-38.577002,98.546829,-38.577002,98.546829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.900182,33.047018,94.945632,112.924473,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557119,1.408239,0.213269,0.015498,0.500416,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.853378,tube-mpc,0,-126.340000,54.885000,-0.250900,-0.641803,-0.340000,-0.655000,0.089100,0.013197,-12.960290,-17.168573,-0.396432,-17.168573,-12.960290,-0.340000,0.850000,-23,54,-22.601199,51.800262,-22.601199,51.800262,0.000000,1.746567,0.000000,64.000000,0.000000,0.000000,-46.623323,35.546587,101.310764,119.611785,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558144,1.410284,0.255218,0.016954,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.863378,tube-mpc,0,-126.340000,54.885000,-0.404515,-0.786760,-0.470000,-0.785000,0.065485,-0.001760,-14.789979,-11.374561,-0.213464,-11.374561,-14.789979,-0.320000,0.720000,-17,14,-17.059729,14.246941,-17.059729,14.246941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.526887,37.588583,112.112759,137.101285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558648,1.409271,0.177699,0.014740,0.500406,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.873254,tube-mpc,0,-126.340000,54.885000,-0.565125,-0.928168,-0.610000,-0.885000,0.044875,-0.043168,-15.765812,-9.483883,-0.640391,-9.483883,-15.765812,-0.240000,0.520000,-28,13,-27.787039,12.714485,-27.787039,12.714485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.012674,37.935244,107.394827,135.871155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539982,1.401237,0.139107,0.014699,0.500157,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.883412,tube-mpc,0,-126.340000,54.885000,-0.739299,-1.071664,-0.770000,-1.015000,0.030701,-0.056664,-15.887791,-14.241072,-1.250287,-14.241072,-15.887791,-0.240000,0.250000,-38,58,-38.030198,76.686087,-38.030198,76.686087,0.000000,-18.971602,0.000000,64.000000,0.000000,0.000000,-45.192176,38.857000,103.936609,134.191496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560620,1.410692,0.177595,0.018777,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.893381,tube-mpc,0,-126.340000,54.885000,-0.918873,-1.210492,-0.920000,-1.185000,0.001127,-0.025492,-16.070760,-21.437845,-0.457422,-21.437845,-16.070760,-0.310000,0.340000,-41,103,-41.002714,106.750000,-41.002714,106.750000,0.000000,-4.035515,0.000000,64.000000,0.000000,0.000000,-38.810453,41.154969,98.289941,125.784607,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557374,1.410906,0.215134,0.015223,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.903254,tube-mpc,0,-126.340000,54.885000,-1.104878,-1.345927,-1.090000,-1.395000,-0.014878,0.049073,-16.497687,-23.938419,-0.518412,-23.938419,-16.497687,-0.360000,0.640000,-42,107,-41.522278,106.750000,-41.522278,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.964970,44.013261,102.642249,128.195210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539338,1.402500,0.214530,0.014353,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.913261,tube-mpc,0,-126.340000,54.885000,-1.301425,-1.481037,-1.260000,-1.595000,-0.041425,0.113963,-17.900448,-21.925762,-0.945339,-21.925762,-17.900448,-0.400000,0.870000,-34,107,-34.065586,106.749993,-34.065586,106.749993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.593137,49.119707,115.256778,143.385754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539731,1.407351,0.212364,0.014454,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.923381,tube-mpc,0,-126.340000,54.885000,-1.508079,-1.615373,-1.450000,-1.765000,-0.058079,0.149627,-20.583991,-14.302062,-1.372266,-14.302062,-20.583991,-0.390000,0.960000,-18,62,-17.976116,44.479505,-17.976116,44.479505,0.000000,17.270488,0.000000,64.000000,0.000000,0.000000,-36.157914,52.068722,122.900691,152.524048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556822,1.410760,0.249687,0.014673,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.933380,tube-mpc,0,-126.340000,54.885000,-1.719756,-1.745781,-1.670000,-1.865000,-0.049756,0.119219,-23.389512,-7.715185,-1.372266,-7.715185,-23.389512,-0.280000,0.820000,-10,17,-10.361915,0.417853,-10.361915,0.417853,0.000000,16.332140,0.000000,64.000000,0.000000,0.000000,-39.019574,51.494390,123.506447,155.874090,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555762,1.411401,0.178644,0.015453,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.943254,tube-mpc,0,-126.340000,54.885000,-1.935749,-1.872228,-1.900000,-1.915000,-0.035749,0.042772,-23.511492,-5.397580,-1.311276,-5.397580,-23.511492,-0.230000,0.500000,-19,3,-18.757945,3.102227,-18.757945,3.102227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.356186,47.888903,116.475481,150.042418,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538823,1.404505,0.138349,0.015454,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.953255,tube-mpc,0,-126.340000,54.885000,-2.161217,-1.997890,-2.120000,-1.985000,-0.041217,-0.012890,-23.572481,-7.776174,-0.762370,-7.776174,-23.572481,-0.220000,0.210000,-27,45,-26.562176,45.139239,-26.562176,45.139239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.523528,42.934489,113.481751,150.383513,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540280,1.405482,0.142698,0.014948,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.963383,tube-mpc,0,-126.340000,54.885000,-2.396030,-2.122629,-2.360000,-2.115000,-0.036030,-0.007629,-22.840606,-16.680656,-1.006328,-16.680656,-22.840606,-0.220000,0.270000,-42,90,-41.547278,106.750000,-41.547278,106.750000,0.000000,-16.610761,0.000000,64.000000,0.000000,0.000000,-30.044999,40.692234,111.090877,146.248225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558537,1.413422,0.239083,0.016795,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.973384,tube-mpc,0,-126.340000,54.885000,-2.633937,-2.243297,-2.590000,-2.295000,-0.043937,0.051703,-22.657637,-21.132897,-1.738204,-21.132897,-22.657637,-0.290000,0.550000,-43,107,-42.733119,106.750000,-42.733119,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.548110,40.577057,108.519646,140.567183,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556884,1.414148,0.216564,0.015339,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.983380,tube-mpc,0,-126.340000,54.885000,-2.877297,-2.361383,-2.810000,-2.475000,-0.067297,0.113617,-23.511492,-19.608157,-2.043152,-19.608157,-23.511492,-0.370000,0.820000,-32,107,-32.209107,106.749977,-32.209107,106.749977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.468191,43.509387,117.722183,150.822698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556211,1.414628,0.251949,0.017011,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.993374,tube-mpc,0,-126.340000,54.885000,-3.125776,-2.476913,-3.050000,-2.635000,-0.075776,0.158087,-25.890086,-13.326228,-1.677214,-13.326228,-25.890086,-0.380000,0.960000,-13,62,-13.026465,51.786259,-13.026465,51.786259,0.000000,9.963718,0.000000,64.000000,0.000000,0.000000,-22.803286,46.909045,126.718154,162.026363,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555396,1.414846,0.276379,0.014132,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.003261,tube-mpc,0,-126.340000,54.885000,-3.376282,-2.588716,-3.310000,-2.715000,-0.066282,0.126284,-28.329670,-6.068465,-1.433256,-6.068465,-28.329670,-0.300000,0.810000,-1,17,-1.344200,3.040107,-1.344200,3.040107,0.000000,13.709869,0.000000,64.000000,0.000000,0.000000,-26.265481,47.460046,125.558407,162.414959,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540442,1.407570,0.138365,0.015429,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.013257,tube-mpc,0,-126.340000,54.885000,-3.633814,-2.699212,-3.580000,-2.735000,-0.053814,0.035788,-28.634618,-1.189297,-1.799193,-1.189297,-28.634618,-0.170000,0.490000,-15,-17,-14.750341,-16.553446,-14.750341,-16.553446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.919734,43.666542,114.654005,150.829330,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539687,1.408387,0.141347,0.015023,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.023233,tube-mpc,0,-126.340000,54.885000,-3.894696,-2.806966,-3.870000,-2.775000,-0.024696,-0.031966,-28.268681,-5.031642,-1.982162,-5.031642,-28.268681,-0.150000,0.140000,-22,28,-22.165068,40.676334,-22.165068,40.676334,0.000000,-12.229780,0.000000,64.000000,0.000000,0.000000,-21.529028,39.583504,119.760761,154.080078,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547261,1.414205,0.176463,0.014580,0.501892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.033256,tube-mpc,0,-126.340000,54.885000,-4.160236,-2.912701,-4.150000,-2.865000,-0.010236,-0.047701,-28.268681,-13.143259,-2.043152,-13.143259,-28.268681,-0.180000,0.130000,-23,73,-22.648338,106.750000,-22.648338,106.750000,0.000000,-33.303446,0.000000,64.000000,0.000000,0.000000,-12.675351,37.115144,123.323047,151.789628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538829,1.408450,0.173502,0.014879,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.043240,tube-mpc,0,-126.340000,54.885000,-4.427730,-3.015543,-4.430000,-3.025000,0.002270,0.009457,-27.963733,-19.791126,-2.104141,-19.791126,-27.963733,-0.220000,0.380000,-23,107,-23.481510,106.750000,-23.481510,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.500587,39.154419,123.209313,152.644149,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.720353,1.622786,0.252816,0.017475,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.053230,tube-mpc,0,-126.340000,54.885000,-4.697869,-3.115982,-4.710000,-3.195000,0.012131,0.079018,-27.658785,-20.157064,-2.653048,-20.157064,-27.658785,-0.240000,0.710000,-26,107,-25.557816,106.750000,-25.557816,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.871464,43.464754,125.909414,158.255204,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545539,1.743740,0.386678,0.036266,1.013976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.063236,tube-mpc,0,-126.340000,54.885000,-4.970520,-3.214170,-4.990000,-3.345000,0.019480,0.130830,-28.573629,-13.326228,-2.104141,-13.326228,-28.573629,-0.250000,0.910000,-15,67,-15.398554,67.246032,-15.398554,67.246032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.011356,47.580562,132.266011,167.253293,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560878,1.595032,0.243604,0.017169,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.073230,tube-mpc,0,-126.340000,54.885000,-5.244393,-3.309853,-5.270000,-3.425000,0.025607,0.115147,-28.573629,-4.787684,-2.348100,-4.787684,-28.573629,-0.240000,0.840000,-13,22,-13.313541,1.974502,-13.313541,1.974502,0.000000,20.271531,0.000000,64.000000,0.000000,0.000000,-6.458497,48.120941,133.089517,172.969814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552044,1.789141,0.245574,0.038567,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.083230,tube-mpc,0,-126.340000,54.885000,-5.519559,-3.403273,-5.550000,-3.445000,0.030441,0.041727,-28.268681,0.579401,-2.287110,0.579401,-28.268681,-0.200000,0.530000,-18,-21,-18.394450,-21.210755,-18.394450,-21.210755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.996016,42.138698,123.222055,157.728089,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555812,1.496879,0.201040,0.021175,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.093257,tube-mpc,0,-126.340000,54.885000,-5.796091,-3.494659,-5.820000,-3.435000,0.023909,-0.059659,-27.658785,-0.518412,-1.921172,-0.518412,-27.658785,-0.210000,0.130000,-23,14,-22.591992,14.093189,-22.591992,14.093189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.295662,35.858135,119.436590,150.420153,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556615,1.486132,0.189484,0.016121,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.103258,tube-mpc,0,-126.340000,54.885000,-6.072100,-3.583606,-6.090000,-3.475000,0.017900,-0.108606,-26.926909,-8.081122,-1.555235,-8.081122,-26.926909,-0.210000,0.060000,-31,59,-31.495675,81.006064,-31.495675,81.006064,0.000000,-21.912874,0.000000,64.000000,0.000000,0.000000,-5.551684,31.130164,120.132441,150.744952,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540258,1.415597,0.154489,0.013181,0.500453,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.113255,tube-mpc,0,-126.340000,54.885000,-6.347730,-3.670388,-6.340000,-3.595000,-0.007730,-0.075388,-25.402169,-14.789979,-2.043152,-14.789979,-25.402169,-0.260000,0.290000,-43,104,-42.760562,106.750000,-42.760562,106.750000,0.000000,-2.656811,0.000000,64.000000,0.000000,0.000000,-1.630031,29.321844,115.496394,146.680260,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540384,1.416048,0.180903,0.013409,0.500468,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.123386,tube-mpc,0,-126.340000,54.885000,-6.626284,-3.756229,-6.600000,-3.745000,-0.026284,-0.011229,-25.280190,-17.473521,-2.165131,-17.473521,-25.280190,-0.350000,0.730000,-35,107,-35.018385,106.750000,-35.018385,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.558722,29.200067,114.225210,147.735778,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562144,1.420926,0.272324,0.017014,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.133387,tube-mpc,0,-126.340000,54.885000,-6.900065,-3.838978,-6.850000,-3.875000,-0.050065,0.036022,-25.707117,-12.228415,-2.226120,-12.228415,-25.707117,-0.380000,0.880000,-26,62,-25.964009,62.280428,-25.964009,62.280428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.455817,32.415891,122.550697,158.645228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558493,1.420520,0.253379,0.014418,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.143380,tube-mpc,0,-126.340000,54.885000,-7.171965,-3.919762,-7.120000,-3.945000,-0.051965,0.025238,-26.560972,-3.628881,-2.104141,-3.628881,-26.560972,-0.350000,0.870000,-17,17,-16.984335,-9.205270,-16.984335,-9.205270,0.000000,26.485698,0.000000,64.000000,0.000000,0.000000,-2.206086,34.004926,120.109055,159.045983,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560024,1.419193,0.179297,0.015246,0.500300,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.153381,tube-mpc,0,-126.340000,54.885000,-7.441992,-3.998801,-7.380000,-3.945000,-0.061992,-0.053801,-26.621961,0.823360,-1.799193,0.823360,-26.621961,-0.300000,0.480000,-18,-19,-18.321488,-18.601871,-18.321488,-18.601871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.525667,31.157864,104.855264,139.496898,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557821,1.422352,0.179569,0.015665,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.163385,tube-mpc,0,-126.340000,54.885000,-7.709615,-4.076155,-7.640000,-3.955000,-0.069615,-0.121155,-25.768107,-1.555235,-2.348100,-1.555235,-25.768107,-0.270000,0.130000,-27,26,-27.374420,25.564908,-27.374420,25.564908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.380291,28.794141,97.393723,132.456389,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558399,1.420223,0.177908,0.014990,0.500363,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.173379,tube-mpc,0,-126.340000,54.885000,-7.974015,-4.151805,-7.900000,-4.005000,-0.074015,-0.146805,-24.853263,-9.056956,-2.836017,-9.056956,-24.853263,-0.270000,0.120000,-35,71,-35.322206,88.552969,-35.322206,88.552969,0.000000,-17.988061,0.000000,64.000000,0.000000,0.000000,8.198751,26.411430,94.382967,121.191016,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558287,1.420321,0.190974,0.015969,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.183256,tube-mpc,0,-126.340000,54.885000,-8.232051,-4.225075,-8.130000,-4.115000,-0.102051,-0.110075,-24.182377,-15.460864,-1.738204,-15.460864,-24.182377,-0.310000,0.420000,-38,107,-38.012046,106.750000,-38.012046,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.870928,25.342395,93.027069,120.086093,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539284,1.416099,0.189518,0.017006,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.193381,tube-mpc,0,-126.340000,54.885000,-8.492762,-4.298736,-8.370000,-4.255000,-0.122762,-0.043736,-23.816440,-15.704823,-2.226120,-15.704823,-23.816440,-0.400000,0.710000,-28,104,-28.273313,104.354654,-28.273313,104.354654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.025735,25.638113,95.190424,123.806434,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557812,1.418785,0.261872,0.016379,0.500284,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.203264,tube-mpc,0,-126.340000,54.885000,-8.743174,-4.369328,-8.610000,-4.355000,-0.133174,-0.014328,-24.853263,-9.300914,-2.409089,-9.300914,-24.853263,-0.390000,0.890000,-15,59,-14.894227,38.912867,-14.894227,38.912867,0.000000,20.441787,0.000000,64.000000,0.000000,0.000000,21.507580,27.710147,97.034036,126.513179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539335,1.409297,0.252270,0.014982,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.213259,tube-mpc,0,-126.340000,54.885000,-8.991977,-4.439510,-8.850000,-4.395000,-0.141977,-0.044510,-25.036232,-1.311276,-2.165131,-1.311276,-25.036232,-0.310000,0.780000,-16,14,-16.035457,-21.046405,-16.035457,-21.046405,0.000000,35.401059,0.000000,64.000000,0.000000,0.000000,22.075031,27.680120,88.972732,118.999761,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540169,1.408557,0.138512,0.015334,0.500407,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.223381,tube-mpc,0,-126.340000,54.885000,-9.239023,-4.509449,-9.090000,-4.395000,-0.149023,-0.114449,-24.487325,1.738204,-2.348100,1.738204,-24.487325,-0.250000,0.460000,-22,-25,-22.436311,-25.248890,-22.436311,-25.248890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.525156,24.044745,83.053095,105.853727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559530,1.417304,0.176792,0.014998,0.500179,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.233381,tube-mpc,0,-126.340000,54.885000,-9.477863,-4.577523,-9.330000,-4.385000,-0.147863,-0.192523,-22.901596,-0.640391,-2.104141,-0.640391,-22.901596,-0.230000,0.120000,-34,16,-33.749870,16.078112,-33.749870,16.078112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.391008,21.359106,86.887545,106.559905,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557113,1.418661,0.189586,0.014517,0.500509,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.243377,tube-mpc,0,-126.340000,54.885000,-9.711095,-4.644658,-9.560000,-4.435000,-0.151095,-0.209658,-22.047741,-9.361904,-2.348100,-9.361904,-22.047741,-0.300000,0.070000,-30,61,-30.309252,92.816235,-30.309252,92.816235,0.000000,-31.738123,0.000000,64.000000,0.000000,0.000000,36.072942,18.764773,91.163487,108.628639,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557867,1.416761,0.186542,0.015748,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.253265,tube-mpc,0,-126.340000,54.885000,-9.936119,-4.710285,-9.770000,-4.565000,-0.166119,-0.145285,-21.620814,-17.290552,-1.982162,-17.290552,-21.620814,-0.280000,0.270000,-35,106,-34.753376,106.750000,-34.753376,106.750000,0.000000,-0.671888,0.000000,64.000000,0.000000,0.000000,39.879653,18.893831,91.506802,109.987316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538969,1.408208,0.175231,0.015015,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.263257,tube-mpc,0,-126.340000,54.885000,-10.157441,-4.775901,-9.980000,-4.735000,-0.177441,-0.040901,-22.108731,-19.974095,-2.348100,-19.974095,-22.108731,-0.340000,0.630000,-20,107,-19.873225,106.750000,-19.873225,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.702674,20.203835,97.020284,118.314565,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539135,1.408758,0.254213,0.013967,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.273258,tube-mpc,0,-126.340000,54.885000,-10.372601,-4.840977,-10.210000,-4.885000,-0.162601,0.044023,-22.718627,-13.875134,-2.348100,-13.875134,-22.718627,-0.220000,0.880000,-21,85,-20.631469,84.538019,-20.631469,84.538019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.170418,25.018691,107.543104,130.662323,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539383,1.409067,0.214634,0.015358,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.283379,tube-mpc,0,-126.340000,54.885000,-10.583614,-4.906327,-10.440000,-4.975000,-0.143614,0.068673,-23.511492,-6.312424,-2.348100,-6.312424,-23.511492,-0.240000,0.880000,-1,40,-0.564979,23.986508,-0.564979,23.986508,0.000000,15.551511,0.000000,64.000000,0.000000,0.000000,42.849552,27.369544,103.820804,123.142149,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559846,1.419010,0.191856,0.017496,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.293384,tube-mpc,0,-126.340000,54.885000,-10.785304,-4.970521,-10.670000,-4.995000,-0.115304,0.024479,-23.206544,-0.274453,-2.470079,-0.274453,-23.206544,-0.180000,0.650000,2,-5,1.882374,-11.038277,1.882374,-11.038277,0.000000,5.576297,0.000000,64.000000,0.000000,0.000000,39.868830,24.791761,93.705352,112.040261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556922,1.417387,0.173804,0.014440,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.303263,tube-mpc,0,-126.340000,54.885000,-10.977546,-5.033616,-10.890000,-4.985000,-0.087546,-0.048616,-21.925762,0.762370,-2.043152,0.762370,-21.925762,-0.120000,0.310000,-7,2,-6.543228,1.999303,-6.543228,1.999303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.981154,19.728034,95.890471,107.350284,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539752,1.408844,0.136880,0.014733,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.313390,tube-mpc,0,-126.340000,54.885000,-11.167264,-5.098077,-11.090000,-5.005000,-0.077264,-0.093077,-19.974095,-4.238777,-2.165131,-4.238777,-19.974095,-0.090000,0.110000,-21,47,-21.136253,56.898507,-21.136253,56.898507,0.000000,-9.899204,0.000000,64.000000,0.000000,0.000000,44.596607,14.692142,99.457772,104.799514,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568915,1.444687,0.188667,0.016675,0.500216,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.323379,tube-mpc,0,-126.340000,54.885000,-11.346931,-5.161533,-11.270000,-5.085000,-0.076931,-0.076533,-17.290552,-12.472374,-2.043152,-12.472374,-17.290552,-0.120000,0.230000,-37,92,-37.306190,106.750000,-37.306190,106.750000,0.000000,-14.750697,0.000000,64.000000,0.000000,0.000000,49.287467,10.314950,97.867547,109.654391,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558827,1.417555,0.209556,0.015285,0.500382,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.333383,tube-mpc,0,-126.340000,54.885000,-11.519314,-5.225053,-11.430000,-5.225000,-0.089314,-0.000053,-15.094927,-15.826802,-1.860183,-15.826802,-15.094927,-0.210000,0.540000,-41,107,-41.452219,106.750000,-41.452219,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.787192,7.138107,96.457067,115.293887,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558469,1.419034,0.224247,0.016646,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.343385,tube-mpc,0,-126.340000,54.885000,-11.683948,-5.288602,-11.580000,-5.355000,-0.103948,0.066398,-15.033937,-13.753155,-2.043152,-13.753155,-15.033937,-0.320000,0.830000,-22,88,-22.225568,87.621684,-22.225568,87.621684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.424624,6.021302,99.725354,120.299123,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557445,1.417727,0.261433,0.014988,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.353256,tube-mpc,0,-126.340000,54.885000,-11.838777,-5.351442,-11.720000,-5.435000,-0.118777,0.083558,-15.399875,-6.495393,-1.799193,-6.495393,-15.399875,-0.310000,0.880000,-11,43,-11.126909,23.832670,-11.126909,23.832670,0.000000,18.789013,0.000000,64.000000,0.000000,0.000000,52.219886,6.686115,96.290086,111.807368,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540182,1.412754,0.165712,0.014390,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.363378,tube-mpc,0,-126.340000,54.885000,-11.989559,-5.416080,-11.880000,-5.455000,-0.109559,0.038920,-16.131750,0.030495,-1.616224,0.030495,-16.131750,-0.230000,0.670000,-4,-2,-3.659019,-17.356164,-3.659019,-17.356164,0.000000,14.977848,0.000000,64.000000,0.000000,0.000000,49.572382,4.808084,85.884348,96.739419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557245,1.419369,0.173437,0.016620,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.373381,tube-mpc,0,-126.340000,54.885000,-12.130539,-5.480217,-12.030000,-5.455000,-0.100539,-0.025217,-15.155916,0.579401,-1.128308,0.579401,-15.155916,-0.160000,0.320000,-12,1,-11.656798,1.061216,-11.656798,1.061216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.034354,2.448496,86.313125,95.175714,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558127,1.419934,0.175926,0.017209,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.383382,tube-mpc,0,-126.340000,54.885000,-12.263474,-5.544666,-12.170000,-5.475000,-0.093474,-0.069666,-13.204249,-4.543725,-1.250287,-4.543725,-13.204249,-0.130000,0.120000,-26,46,-26.234331,56.390969,-26.234331,56.390969,0.000000,-10.329752,0.000000,64.000000,0.000000,0.000000,49.019740,0.552208,92.333849,96.062471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557156,1.421082,0.174231,0.016534,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.393255,tube-mpc,0,-126.340000,54.885000,-12.386826,-5.608668,-12.290000,-5.555000,-0.096826,-0.053668,-11.557530,-11.862478,-1.372266,-11.862478,-11.557530,-0.170000,0.220000,-32,91,-31.962450,106.750000,-31.962450,106.750000,0.000000,-15.688783,0.000000,64.000000,0.000000,0.000000,50.959789,-1.807282,90.808664,102.444861,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.720177,1.777918,0.274732,0.035719,0.500994,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008320,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.403235,tube-mpc,0,-126.340000,54.885000,-12.503529,-5.673786,-12.400000,-5.695000,-0.103529,0.021214,-10.459717,-15.948781,-1.738204,-15.948781,-10.459717,-0.240000,0.530000,-28,107,-28.172973,106.750000,-28.172973,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.163445,-2.955133,91.505385,109.287875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554703,1.467712,0.249843,0.018447,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.413258,tube-mpc,0,-126.340000,54.885000,-12.612670,-5.739658,-12.490000,-5.835000,-0.122670,0.095342,-10.520706,-14.607010,-1.372266,-14.607010,-10.520706,-0.280000,0.820000,-17,93,-17.085053,93.400479,-17.085053,93.400479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.058617,-1.454261,95.248734,112.731553,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554403,2.014689,0.347455,0.033562,0.502627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008464,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.423230,tube-mpc,0,-126.340000,54.885000,-12.713275,-5.805712,-12.600000,-5.945000,-0.113275,0.139288,-10.886644,-7.959143,-1.433256,-7.959143,-10.886644,-0.250000,0.900000,-7,48,-7.218671,34.479004,-7.218671,34.479004,0.000000,13.921475,0.000000,64.000000,0.000000,0.000000,48.728344,1.107936,91.754834,103.382559,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547755,1.473515,0.273029,0.021189,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.433233,tube-mpc,0,-126.340000,54.885000,-12.806223,-5.872507,-12.700000,-5.985000,-0.106223,0.112493,-10.337738,-1.616224,-1.494245,-1.616224,-10.337738,-0.170000,0.720000,-12,3,-11.547780,-6.628250,-11.547780,-6.628250,0.000000,10.028729,0.000000,64.000000,0.000000,0.000000,45.684990,1.297233,84.003182,93.042887,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.810169,1.713313,0.223658,0.024412,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008281,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.443230,tube-mpc,0,-126.340000,54.885000,-12.891218,-5.939831,-12.790000,-5.995000,-0.101218,0.055169,-8.995966,-0.335443,-1.250287,-0.335443,-8.995966,-0.140000,0.400000,-19,4,-18.765282,3.579414,-18.765282,3.579414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.762921,-0.785953,85.741940,90.206518,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546219,1.595258,0.207032,0.020824,0.501971,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.453235,tube-mpc,0,-126.340000,54.885000,-12.968457,-6.007798,-12.870000,-6.025000,-0.098457,0.017202,-6.983309,-5.946486,-1.067318,-5.946486,-6.983309,-0.140000,0.180000,-31,49,-30.913595,65.122346,-30.913595,65.122346,0.000000,-16.542931,0.000000,64.000000,0.000000,0.000000,45.328513,-2.619144,90.604136,94.140419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546937,1.457110,0.188874,0.014657,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.463228,tube-mpc,0,-126.340000,54.885000,-13.037882,-6.076274,-12.930000,-6.115000,-0.107882,0.038726,-4.970653,-12.960290,-0.762370,-12.960290,-4.970653,-0.210000,0.270000,-37,94,-36.659993,106.750000,-36.659993,106.750000,0.000000,-13.170586,0.000000,64.000000,0.000000,0.000000,44.963295,-4.794803,87.734833,99.895826,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540768,1.425168,0.178718,0.011409,0.500406,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.473265,tube-mpc,0,-126.340000,54.885000,-13.099960,-6.145650,-12.980000,-6.255000,-0.119960,0.109350,-5.214611,-16.741646,-0.945339,-16.741646,-5.214611,-0.300000,0.600000,-20,107,-19.731067,106.750000,-19.731067,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.182010,-5.929894,89.264175,108.102383,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538392,1.425735,0.193814,0.012979,0.500496,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.483381,tube-mpc,0,-126.340000,54.885000,-13.154903,-6.216179,-13.020000,-6.395000,-0.134903,0.178821,-5.153621,-13.692166,-0.884349,-13.692166,-5.153621,-0.290000,0.850000,-15,86,-15.073406,85.614390,-15.073406,85.614390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.083722,-3.878282,95.037807,111.546812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559143,1.431620,0.232645,0.016493,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.493227,tube-mpc,0,-126.340000,54.885000,-13.201167,-6.285397,-13.070000,-6.485000,-0.131167,0.199603,-4.604715,-7.166278,-0.518412,-7.166278,-4.604715,-0.220000,0.880000,-20,41,-20.013983,29.621750,-20.013983,29.621750,0.000000,10.992640,0.000000,64.000000,0.000000,0.000000,36.198650,-0.995247,88.440465,98.803894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537889,1.409755,0.167865,0.013079,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.503256,tube-mpc,0,-126.340000,54.885000,-13.241130,-6.356456,-13.100000,-6.525000,-0.141130,0.168544,-3.933829,-2.043152,-0.457422,-2.043152,-3.933829,-0.200000,0.720000,-21,-4,-21.412882,-3.546282,-21.412882,-3.546282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.540583,-1.941455,78.654459,86.120562,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539996,1.410223,0.132839,0.013496,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.513263,tube-mpc,0,-126.340000,54.885000,-13.273976,-6.427900,-13.130000,-6.545000,-0.143976,0.117100,-2.409089,-1.372266,-0.396432,-1.372266,-2.409089,-0.210000,0.320000,-27,20,-26.650009,19.807573,-26.650009,19.807573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.469049,-3.855987,80.752558,87.615622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548690,1.421031,0.181802,0.015498,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.523230,tube-mpc,0,-126.340000,54.885000,-13.299889,-6.499562,-13.150000,-6.595000,-0.149889,0.095438,-0.884349,-8.203101,-0.335443,-8.203101,-0.884349,-0.240000,0.240000,-33,65,-33.196267,81.584920,-33.196267,81.584920,0.000000,-16.777347,0.000000,64.000000,0.000000,0.000000,29.409035,-6.047071,81.030272,91.376913,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558093,1.420202,0.197097,0.013528,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.533379,tube-mpc,0,-126.340000,54.885000,-13.319493,-6.572997,-13.160000,-6.695000,-0.159493,0.122003,-0.457422,-13.143259,-0.396432,-13.143259,-0.457422,-0.280000,0.380000,-29,107,-29.311279,106.749987,-29.311279,106.749987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.693886,-8.361198,77.674901,94.245596,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568577,1.421561,0.206290,0.014492,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.543263,tube-mpc,0,-126.340000,54.885000,-13.332208,-6.644922,-13.160000,-6.825000,-0.172208,0.180078,-0.884349,-14.850968,-0.701380,-14.850968,-0.884349,-0.300000,0.710000,-20,105,-20.023653,104.771278,-20.023653,104.771278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.248499,-9.668098,82.210835,103.466155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543818,1.408274,0.198724,0.014336,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.553230,tube-mpc,0,-126.340000,54.885000,-13.338866,-6.717809,-13.160000,-6.925000,-0.178866,0.207191,-0.945339,-9.117946,-0.091484,-9.117946,-0.945339,-0.270000,0.910000,-17,60,-16.843182,41.715047,-16.843182,41.715047,0.000000,18.056231,0.000000,64.000000,0.000000,0.000000,20.089248,-9.063246,83.999091,101.754233,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567795,1.419863,0.296138,0.013194,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.563255,tube-mpc,0,-126.340000,54.885000,-13.339534,-6.791410,-13.160000,-6.965000,-0.179534,0.173590,-0.457422,-1.250287,0.213464,-1.250287,-0.457422,-0.220000,0.810000,-20,15,-19.605228,-19.267052,-19.605228,-19.267052,0.000000,34.038329,0.000000,64.000000,0.000000,0.000000,16.108512,-9.172360,76.971620,88.908828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539849,1.408867,0.135701,0.014888,0.500148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.573377,tube-mpc,0,-126.340000,54.885000,-13.334305,-6.865951,-13.160000,-6.965000,-0.174305,0.099049,0.396432,2.348100,0.213464,2.348100,0.396432,-0.190000,0.480000,-24,-28,-23.856029,-28.017381,-23.856029,-28.017381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.850400,-11.135933,74.559249,83.785018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557641,1.421023,0.179919,0.014740,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.583228,tube-mpc,0,-126.340000,54.885000,-13.323746,-6.938641,-13.150000,-6.955000,-0.173746,0.016359,1.677214,-0.579401,-0.762370,-0.579401,1.677214,-0.220000,0.120000,-27,17,-27.000755,18.791930,-27.000755,18.791930,0.000000,-1.809311,0.000000,64.000000,0.000000,0.000000,8.456191,-11.513813,81.751971,90.312980,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556928,1.429852,0.180493,0.015504,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.593382,tube-mpc,0,-126.340000,54.885000,-13.307454,-7.013633,-13.130000,-7.005000,-0.177454,-0.008633,2.226120,-9.239925,-0.335443,-9.239925,2.226120,-0.240000,0.060000,-28,62,-28.109303,95.218951,-28.109303,95.218951,0.000000,-33.236333,0.000000,64.000000,0.000000,0.000000,5.680274,-11.868108,84.459100,98.014230,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558164,1.421132,0.205027,0.015326,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.603262,tube-mpc,0,-126.340000,54.885000,-13.286566,-7.086580,-13.110000,-7.125000,-0.176566,0.038420,1.555235,-16.863625,-0.396432,-16.863625,1.555235,-0.260000,0.280000,-18,107,-18.492035,106.750000,-18.492035,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.646822,-10.650124,81.304558,98.185289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539747,1.411565,0.173975,0.015375,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.613225,tube-mpc,0,-126.340000,54.885000,-13.260712,-7.160020,-13.090000,-7.285000,-0.170712,0.124980,0.762370,-17.961438,-0.030495,-17.961438,0.762370,-0.250000,0.670000,-9,107,-9.498881,106.750000,-9.498881,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.886980,-7.870467,89.267673,108.433902,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540231,1.416804,0.237465,0.014354,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.623379,tube-mpc,0,-126.340000,54.885000,-13.229662,-7.234640,-13.070000,-7.415000,-0.159662,0.180360,0.701380,-10.825654,0.152474,-10.825654,0.701380,-0.170000,0.910000,-12,62,-12.418555,53.904638,-12.418555,53.904638,0.000000,7.845362,0.000000,64.000000,0.000000,0.000000,-12.753622,-3.265237,93.150775,108.201191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558110,1.421734,0.334569,0.014727,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.633383,tube-mpc,0,-126.340000,54.885000,-13.194675,-7.307828,-13.060000,-7.475000,-0.134675,0.167172,0.640391,-1.860183,0.457422,-1.860183,0.640391,-0.140000,0.810000,-7,17,-7.117930,-13.288194,-7.117930,-13.288194,0.000000,30.038194,0.000000,64.000000,0.000000,0.000000,-19.488718,-0.159386,87.046514,99.859054,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556779,1.421333,0.183881,0.014307,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.643229,tube-mpc,0,-126.340000,54.885000,-13.156220,-7.379429,-13.040000,-7.465000,-0.116220,0.085571,1.067318,2.714037,0.335443,2.714037,1.067318,-0.120000,0.510000,-6,-28,-6.071944,-32.639213,-6.071944,-32.639213,0.000000,4.389213,0.000000,64.000000,0.000000,0.000000,-27.293457,-0.614164,79.605160,90.796014,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556477,1.420425,0.181007,0.014586,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.653384,tube-mpc,0,-126.340000,54.885000,-13.112622,-7.452714,-13.020000,-7.445000,-0.092622,-0.007714,1.921172,1.494245,0.396432,1.494245,1.921172,-0.100000,0.130000,-10,2,-10.385765,1.733612,-10.385765,1.733612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.667256,-1.835253,81.464079,92.403403,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557753,1.421708,0.180994,0.015148,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.663380,tube-mpc,0,-126.340000,54.885000,-13.066046,-7.524170,-12.990000,-7.465000,-0.076046,-0.059170,3.323933,-5.641538,0.152474,-5.641538,3.323933,-0.090000,0.050000,-22,47,-21.982940,64.887766,-21.982940,64.887766,0.000000,-18.154155,0.000000,64.000000,0.000000,0.000000,-35.823603,-4.211217,80.441671,90.487346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556643,1.421842,0.182134,0.014730,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.673269,tube-mpc,0,-126.340000,54.885000,-13.016630,-7.594069,-12.950000,-7.545000,-0.066630,-0.049069,3.567892,-13.082270,0.396432,-13.082270,3.567892,-0.140000,0.160000,-18,92,-17.619320,106.750000,-17.619320,106.750000,0.000000,-15.016388,0.000000,64.000000,0.000000,0.000000,-37.159576,-6.151540,75.216301,91.185220,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544248,1.436198,0.191625,0.016790,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.683376,tube-mpc,0,-126.340000,54.885000,-12.962927,-7.664564,-12.910000,-7.695000,-0.052927,0.030436,3.262944,-16.497687,-0.091484,-16.497687,3.262944,-0.180000,0.530000,-8,107,-7.907142,106.750000,-7.907142,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.469210,-5.976367,78.035171,97.989113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557407,1.420707,0.239643,0.015508,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.693269,tube-mpc,0,-126.340000,54.885000,-12.907449,-7.732519,-12.870000,-7.825000,-0.037449,0.092481,2.531068,-11.435550,0.518412,-11.435550,2.531068,-0.150000,0.820000,0,65,-0.403051,65.192319,-0.403051,65.192319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.866171,-3.789377,82.688269,101.305510,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552147,1.421608,0.241349,0.013945,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.703256,tube-mpc,0,-126.340000,54.885000,-12.848753,-7.799921,-12.850000,-7.885000,0.001247,0.085079,2.470079,-2.348100,0.579401,-2.348100,2.470079,-0.110000,0.800000,4,20,3.945455,-8.748301,3.945455,-8.748301,0.000000,28.940620,0.000000,64.000000,0.000000,0.000000,-54.528966,-0.182518,77.759422,91.706759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540654,1.411643,0.139203,0.014914,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.713276,tube-mpc,0,-126.340000,54.885000,-12.787352,-7.866205,-12.820000,-7.885000,0.032648,0.018795,1.799193,3.262944,0.335443,3.262944,1.799193,-0.060000,0.520000,11,-25,10.710831,-35.903350,10.710831,-35.903350,0.000000,11.095669,0.000000,64.000000,0.000000,0.000000,-59.763826,0.899174,70.527587,84.760663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548128,1.421771,0.178964,0.015059,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.723379,tube-mpc,0,-126.340000,54.885000,-12.723109,-7.931536,-12.790000,-7.865000,0.066891,-0.066536,2.897006,2.592058,0.457422,2.592058,2.897006,-0.030000,0.140000,3,-4,3.143857,-4.384385,3.143857,-4.384385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.726742,1.030606,73.664933,87.974671,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557415,1.421198,0.189424,0.015003,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.733383,tube-mpc,0,-126.340000,54.885000,-12.657393,-7.994592,-12.750000,-7.875000,0.092607,-0.119592,3.079975,-4.909663,-0.274453,-4.909663,3.079975,-0.010000,0.040000,0,41,0.116147,64.061944,0.116147,64.061944,0.000000,-23.446330,0.000000,64.000000,0.000000,0.000000,-62.365579,-0.497344,75.383141,81.348554,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558639,1.421753,0.178622,0.016217,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.743378,tube-mpc,0,-126.340000,54.885000,-12.589831,-8.055828,-12.710000,-7.955000,0.120169,-0.100828,4.604715,-11.496540,0.579401,-11.496540,4.604715,-0.020000,0.120000,-10,86,-10.466640,106.750000,-10.466640,106.750000,0.000000,-21.134385,0.000000,64.000000,0.000000,0.000000,-62.000478,-1.340782,68.990760,78.272736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557712,1.421369,0.229360,0.014735,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.753263,tube-mpc,0,-126.340000,54.885000,-12.521326,-8.114508,-12.660000,-8.095000,0.138674,-0.019508,5.092632,-15.033937,0.579401,-15.033937,5.092632,-0.020000,0.500000,-14,107,-14.443569,106.750000,-14.443569,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.322895,-1.629838,68.598312,81.548139,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.146165,1.704440,0.276864,0.020108,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.763258,tube-mpc,0,-126.340000,54.885000,-12.450517,-8.171801,-12.610000,-8.215000,0.159483,0.043199,4.482736,-11.252582,0.945339,-11.252582,4.482736,-0.050000,0.780000,-2,75,-1.988719,75.495326,-1.988719,75.495326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.944789,-1.582082,70.343314,85.419719,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543841,1.740144,0.269733,0.029075,0.500735,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.773237,tube-mpc,0,-126.340000,54.885000,-12.378435,-8.226810,-12.560000,-8.285000,0.181565,0.058190,4.970653,-3.262944,0.640391,-3.262944,4.970653,-0.050000,0.830000,0,30,0.076546,7.644013,0.076546,7.644013,0.000000,22.851313,0.000000,64.000000,0.000000,0.000000,-68.284233,1.142321,71.075436,79.679407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568904,1.512564,0.209164,0.018511,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.783230,tube-mpc,0,-126.340000,54.885000,-12.305017,-8.279557,-12.510000,-8.275000,0.204983,-0.004557,4.543725,3.567892,0.518412,3.567892,4.543725,-0.050000,0.600000,10,-15,9.743912,-32.803998,9.743912,-32.803998,0.000000,18.299324,0.000000,64.000000,0.000000,0.000000,-72.034078,2.340046,65.937955,74.751722,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550508,1.803406,0.231749,0.036034,0.501113,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.793235,tube-mpc,0,-126.340000,54.885000,-12.230403,-8.329883,-12.460000,-8.235000,0.229597,-0.094883,3.750861,4.116798,1.006328,4.116798,3.750861,-0.030000,0.250000,19,-13,18.641246,-13.293114,18.641246,-13.293114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.128713,2.793739,67.182359,79.360537,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556732,1.512704,0.209331,0.018673,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.803258,tube-mpc,0,-126.340000,54.885000,-12.154685,-8.377657,-12.420000,-8.225000,0.265315,-0.152657,3.933829,-1.250287,0.823360,-1.250287,3.933829,0.000000,0.060000,16,32,16.342605,45.407021,16.342605,45.407021,0.000000,-13.700136,0.000000,64.000000,0.000000,0.000000,-74.445577,2.619852,66.426773,79.087576,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558643,1.573850,0.204326,0.015860,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.813267,tube-mpc,0,-126.340000,54.885000,-12.078215,-8.422588,-12.370000,-8.275000,0.291785,-0.147588,4.909663,-7.837164,0.335443,-7.837164,4.909663,0.040000,0.100000,3,77,3.387630,101.205548,3.387630,101.205548,0.000000,-24.498663,0.000000,64.000000,0.000000,0.000000,-72.900633,1.605775,61.472130,67.692127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539607,1.420429,0.173773,0.013546,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.823251,tube-mpc,0,-126.340000,54.885000,-12.001173,-8.464512,-12.310000,-8.375000,0.308827,-0.089512,5.885497,-13.509197,0.396432,-13.509197,5.885497,0.040000,0.410000,-6,107,-6.092597,106.750000,-6.092597,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.238360,0.972497,58.141353,66.168238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540057,1.418026,0.187145,0.013698,0.500162,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.833258,tube-mpc,0,-126.340000,54.885000,-11.923298,-8.503487,-12.240000,-8.505000,0.316702,0.001513,6.190445,-11.313571,1.067318,-11.313571,6.190445,0.020000,0.750000,-6,94,-5.583018,94.028423,-5.583018,94.028423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.164055,0.488591,59.969641,71.457710,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539823,1.421520,0.238898,0.013034,0.500448,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.843292,tube-mpc,0,-126.340000,54.885000,-11.844620,-8.539381,-12.170000,-8.565000,0.325380,0.025619,7.288257,-3.689871,1.189297,-3.689871,7.288257,0.000000,0.880000,-9,49,-8.822851,24.454805,-8.822851,24.454805,0.000000,24.573618,0.000000,64.000000,0.000000,0.000000,-71.437033,0.978326,62.002024,69.393662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560196,1.423018,0.229318,0.015441,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.853386,tube-mpc,0,-126.340000,54.885000,-11.764947,-8.572137,-12.090000,-8.555000,0.325053,-0.017137,6.617372,4.726694,1.250287,4.726694,6.617372,-0.010000,0.720000,2,4,1.839308,-32.608210,1.839308,-32.608210,0.000000,36.636632,0.000000,64.000000,0.000000,0.000000,-73.543668,0.961017,59.882088,65.294098,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559613,1.424172,0.177026,0.014693,0.500434,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.863260,tube-mpc,0,-126.340000,54.885000,-11.686546,-8.600808,-12.020000,-8.485000,0.333454,-0.115808,6.495393,8.386070,1.250287,8.386070,6.495393,-0.030000,0.410000,9,-41,9.427809,-42.328348,9.427809,-42.328348,0.000000,1.356771,0.000000,64.000000,0.000000,0.000000,-76.088391,0.466834,63.573171,71.654324,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539702,1.411314,0.148273,0.014355,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.873255,tube-mpc,0,-126.340000,54.885000,-11.606756,-8.626318,-11.950000,-8.425000,0.343244,-0.201318,6.556382,5.092632,1.006328,5.092632,6.556382,-0.020000,0.050000,9,4,9.270096,10.754567,9.270096,10.754567,0.000000,-6.726144,0.000000,64.000000,0.000000,0.000000,-76.053260,1.608037,69.999216,85.707694,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538995,1.412682,0.150586,0.014495,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.883382,tube-mpc,0,-126.340000,54.885000,-11.525512,-8.648443,-11.870000,-8.425000,0.344488,-0.223443,6.922320,-2.592058,1.250287,-2.592058,6.922320,0.030000,0.020000,-2,49,-2.101144,80.227093,-2.101144,80.227093,0.000000,-31.198670,0.000000,64.000000,0.000000,0.000000,-74.644697,2.227870,64.616196,75.649629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558474,1.422972,0.192134,0.018152,0.500515,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.893381,tube-mpc,0,-126.340000,54.885000,-11.444903,-8.666507,-11.800000,-8.505000,0.355097,-0.161507,7.227268,-11.557530,0.701380,-11.557530,7.227268,0.010000,0.120000,-4,94,-3.823743,106.750000,-3.823743,106.750000,0.000000,-12.721577,0.000000,64.000000,0.000000,0.000000,-71.285942,4.274183,62.148356,71.749969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556306,1.421476,0.253805,0.015365,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.903381,tube-mpc,0,-126.340000,54.885000,-11.363900,-8.680715,-11.710000,-8.645000,0.346100,-0.035715,7.715185,-16.497687,1.067318,-16.497687,7.715185,0.000000,0.520000,-9,107,-9.095909,106.750000,-9.095909,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.908386,8.103288,72.503796,82.025630,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558039,1.424880,0.226238,0.014508,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.913265,tube-mpc,0,-126.340000,54.885000,-11.283461,-8.690871,-11.630000,-8.775000,0.346539,0.084129,7.715185,-12.411384,0.945339,-12.411384,7.715185,-0.010000,0.820000,-8,107,-7.771562,106.750000,-7.771562,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.299114,12.829211,80.393336,90.504005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538552,1.413273,0.227616,0.016681,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.923266,tube-mpc,0,-126.340000,54.885000,-11.201656,-8.697130,-11.540000,-8.845000,0.338344,0.147870,7.654195,-3.933829,1.189297,-3.933829,7.654195,-0.030000,0.970000,-2,62,-2.199068,59.736490,-2.199068,59.736490,0.000000,2.013510,0.000000,64.000000,0.000000,0.000000,-75.042894,16.225234,86.168178,96.427238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539882,1.412110,0.176543,0.015085,0.500156,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.933382,tube-mpc,0,-126.340000,54.885000,-11.118459,-8.699267,-11.470000,-8.815000,0.351541,0.115733,7.471226,6.190445,1.067318,6.190445,7.471226,-0.040000,0.820000,7,17,6.819422,-10.647041,6.819422,-10.647041,0.000000,27.397041,0.000000,64.000000,0.000000,0.000000,-78.464328,18.130357,89.710269,102.869471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557680,1.422659,0.177679,0.014334,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.943383,tube-mpc,0,-126.340000,54.885000,-11.035725,-8.697161,-11.390000,-8.715000,0.354275,0.017839,6.983309,11.252582,1.555235,11.252582,6.983309,-0.020000,0.520000,13,-28,12.639743,-32.061399,12.639743,-32.061399,0.000000,3.811399,0.000000,64.000000,0.000000,0.000000,-80.591823,17.048613,88.625119,104.327856,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557980,1.422263,0.188166,0.015329,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.953383,tube-mpc,0,-126.340000,54.885000,-10.952460,-8.690795,-11.320000,-8.615000,0.367540,-0.075795,6.922320,10.642686,1.189297,10.642686,6.922320,-0.010000,0.140000,15,1,15.157291,0.674923,15.157291,0.674923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.749090,14.965005,86.212751,106.715684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557774,1.430195,0.191331,0.014190,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.963385,tube-mpc,0,-126.340000,54.885000,-10.868574,-8.680110,-11.240000,-8.555000,0.371426,-0.125110,7.593205,2.409089,1.555235,2.409089,7.593205,0.010000,0.050000,6,46,5.928841,77.126529,5.928841,77.126529,0.000000,-31.451606,0.000000,64.000000,0.000000,0.000000,-73.945540,13.145950,82.008442,100.247854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557946,1.421819,0.187794,0.014572,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.973261,tube-mpc,0,-126.340000,54.885000,-10.785091,-8.665275,-11.170000,-8.585000,0.384909,-0.080275,8.264091,-6.617372,0.884349,-6.617372,8.264091,0.030000,0.170000,-3,91,-3.337114,106.750000,-3.337114,106.750000,0.000000,-16.075077,0.000000,64.000000,0.000000,0.000000,-66.347215,14.329989,76.987468,92.101398,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540304,1.413301,0.175538,0.016363,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.983378,tube-mpc,0,-126.340000,54.885000,-10.698809,-8.645623,-11.070000,-8.675000,0.371191,0.029377,8.752008,-10.886644,0.457422,-10.886644,8.752008,0.010000,0.530000,-7,107,-7.291404,106.750000,-7.291404,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.324268,17.417112,74.020224,89.467943,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556776,1.429844,0.217748,0.016589,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.993255,tube-mpc,0,-126.340000,54.885000,-10.613757,-8.622060,-10.980000,-8.755000,0.366243,0.132940,8.934977,-7.898153,1.311276,-7.898153,8.934977,-0.010000,0.820000,-6,107,-5.980206,106.750000,-5.980206,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.134149,21.425050,79.176340,94.610595,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538830,1.412987,0.213043,0.014001,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.003227,tube-mpc,0,-126.340000,54.885000,-10.526960,-8.593859,-10.890000,-8.785000,0.363040,0.191141,8.630029,0.213464,1.738204,0.213464,8.630029,-0.020000,0.960000,2,63,1.544583,63.369408,1.544583,63.369408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.338801,24.126688,82.836526,97.710298,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539367,1.420795,0.197723,0.015922,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.013385,tube-mpc,0,-126.340000,54.885000,-10.437496,-8.560566,-10.790000,-8.715000,0.352504,0.154434,8.264091,9.605862,1.555235,9.605862,8.264091,-0.030000,0.850000,11,18,10.675929,-4.888414,10.675929,-4.888414,0.000000,23.257823,0.000000,64.000000,0.000000,0.000000,-60.740944,25.147187,86.154175,102.934750,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556963,1.420200,0.188986,0.015586,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.023298,tube-mpc,0,-126.340000,54.885000,-10.349055,-8.523626,-10.710000,-8.585000,0.360945,0.061374,8.081122,15.155916,1.799193,15.155916,8.081122,-0.030000,0.530000,18,-27,18.022665,-27.992302,18.022665,-27.992302,0.000000,1.361711,0.000000,64.000000,0.000000,0.000000,-62.569839,22.651288,84.440347,102.300036,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557756,1.422052,0.190044,0.014135,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.033230,tube-mpc,0,-126.340000,54.885000,-10.259210,-8.482214,-10.630000,-8.455000,0.370790,-0.027214,7.410237,12.655342,1.372266,12.655342,7.410237,0.030000,0.160000,19,18,19.381751,19.771498,19.381751,19.771498,0.000000,-1.402090,0.000000,64.000000,0.000000,0.000000,-61.183614,19.986417,82.842517,105.310130,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557459,1.427771,0.189854,0.015446,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.043386,tube-mpc,0,-126.340000,54.885000,-10.165955,-8.435335,-10.540000,-8.375000,0.374045,-0.060335,8.203101,3.872840,1.372266,3.872840,8.203101,0.100000,0.100000,3,63,3.226892,100.257529,3.226892,100.257529,0.000000,-36.888120,0.000000,64.000000,0.000000,0.000000,-56.581660,17.059786,76.447991,91.156630,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556477,1.421490,0.202061,0.014601,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.053386,tube-mpc,0,-126.340000,54.885000,-10.072636,-8.384720,-10.450000,-8.375000,0.377364,-0.009720,9.605862,-4.238777,1.616224,-4.238777,9.605862,0.080000,0.320000,-7,107,-7.293667,106.750000,-7.293667,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.528140,16.328502,69.315309,79.079608,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556709,1.421386,0.216136,0.015230,0.501942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.063230,tube-mpc,0,-126.340000,54.885000,-9.979208,-8.330613,-10.340000,-8.425000,0.360792,0.094387,10.276748,-6.129455,1.494245,-6.129455,10.276748,0.010000,0.680000,-5,107,-5.467118,106.750000,-5.467118,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.685872,16.158578,67.695382,79.353154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547036,1.424719,0.264049,0.014914,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.073255,tube-mpc,0,-126.340000,54.885000,-9.882337,-8.271186,-10.230000,-8.455000,0.347663,0.183814,9.788831,-1.189297,1.616224,-1.189297,9.788831,-0.010000,0.920000,3,106,3.303747,105.683505,3.303747,105.683505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.070424,17.728286,71.298761,83.186361,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538958,1.412849,0.223358,0.014887,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.083390,tube-mpc,0,-126.340000,54.885000,-9.782530,-8.206743,-10.130000,-8.415000,0.347470,0.208257,9.361904,6.800341,1.616224,6.800341,9.361904,-0.040000,0.990000,17,61,16.527947,40.055801,16.527947,40.055801,0.000000,20.627704,0.000000,64.000000,0.000000,0.000000,-47.615259,17.930728,72.911185,83.738201,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566092,1.429805,0.270553,0.017409,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.093228,tube-mpc,0,-126.340000,54.885000,-9.683700,-8.140039,-10.030000,-8.295000,0.346300,0.154961,8.812998,15.216906,1.433256,15.216906,8.812998,0.010000,0.850000,21,16,21.359625,-19.710915,21.359625,-19.710915,0.000000,35.394420,0.000000,64.000000,0.000000,0.000000,-49.792338,16.810423,76.871593,91.037787,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557438,1.423839,0.186593,0.012600,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.103256,tube-mpc,0,-126.340000,54.885000,-9.580892,-8.067934,-9.940000,-8.115000,0.359108,0.047066,10.032790,19.791126,1.738204,19.791126,10.032790,0.080000,0.520000,8,-29,8.408533,-36.051715,8.408533,-36.051715,0.000000,6.735220,0.000000,64.000000,0.000000,0.000000,-49.621479,12.676892,76.400908,94.001552,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543206,1.455597,0.193168,0.022359,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.113264,tube-mpc,0,-126.340000,54.885000,-9.476076,-7.991913,-9.830000,-7.945000,0.353924,-0.046913,10.398727,16.070760,2.226120,16.070760,10.398727,0.100000,0.130000,4,16,4.073571,22.359640,4.073571,22.359640,0.000000,-6.676134,0.000000,64.000000,0.000000,0.000000,-43.739109,8.729356,89.020336,103.722695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548256,1.599172,0.206656,0.021634,0.500278,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.123226,tube-mpc,0,-126.340000,54.885000,-9.369416,-7.912296,-9.700000,-7.845000,0.330584,-0.067296,11.984457,5.946486,2.165131,5.946486,11.984457,0.060000,0.060000,-7,61,-6.933641,106.750000,-6.933641,106.750000,0.000000,-46.066495,0.000000,64.000000,0.000000,0.000000,-37.538197,7.656503,89.684675,101.854956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539990,1.433420,0.213729,0.014446,0.500192,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.133265,tube-mpc,0,-126.340000,54.885000,-9.259500,-7.828210,-9.570000,-7.845000,0.310500,0.016790,13.204249,-3.262944,2.104141,-3.262944,13.204249,0.010000,0.290000,-12,106,-12.399806,106.750000,-12.399806,106.750000,0.000000,-1.066495,0.000000,64.000000,0.000000,0.000000,-32.471069,10.436576,84.080936,97.699167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538456,1.422419,0.191795,0.014584,0.500141,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.143266,tube-mpc,0,-126.340000,54.885000,-9.147443,-7.740696,-9.430000,-7.895000,0.282557,0.154304,13.753155,-7.654195,1.616224,-7.654195,13.753155,-0.050000,0.660000,-11,107,-10.735644,106.750000,-10.735644,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.082618,14.353782,85.813555,102.738586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539002,1.411802,0.219839,0.012940,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.153225,tube-mpc,0,-126.340000,54.885000,-9.033220,-7.649957,-9.290000,-7.925000,0.256780,0.275043,12.899301,-2.287110,2.348100,-2.287110,12.899301,-0.060000,0.910000,-2,107,-1.634610,106.750000,-1.634610,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.199919,19.792834,89.387586,109.235856,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540728,1.414757,0.226543,0.013914,0.500229,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.163255,tube-mpc,0,-126.340000,54.885000,-8.915438,-7.555089,-9.150000,-7.915000,0.234562,0.359911,12.594353,4.787684,1.982162,4.787684,12.594353,-0.080000,1.000000,7,96,7.281594,95.806717,7.281594,95.806717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.341920,23.394167,91.454522,109.872421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539946,1.487804,0.203737,0.015986,0.502203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.173386,tube-mpc,0,-126.340000,54.885000,-8.793583,-7.455865,-9.010000,-7.815000,0.216417,0.359135,12.411384,13.570186,2.104141,13.570186,12.411384,0.010000,0.980000,3,51,2.655509,27.800681,2.655509,27.800681,0.000000,23.006035,0.000000,64.000000,0.000000,0.000000,-38.748166,23.566554,90.595064,107.849698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559556,1.418976,0.223752,0.015441,0.500352,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.183229,tube-mpc,0,-126.340000,54.885000,-8.672314,-7.356321,-8.880000,-7.635000,0.207686,0.278679,11.984457,20.401022,2.531068,20.401022,11.984457,-0.060000,0.770000,21,6,20.667045,-16.140888,20.667045,-16.140888,0.000000,21.947604,0.000000,64.000000,0.000000,0.000000,-37.811869,19.190600,89.235657,109.196896,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557750,1.424015,0.172700,0.015986,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.193383,tube-mpc,0,-126.340000,54.885000,-8.544197,-7.250576,-8.750000,-7.425000,0.205803,0.174424,12.716332,22.047741,2.531068,22.047741,12.716332,0.060000,0.410000,5,-7,4.796438,-6.633900,4.796438,-6.633900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.703629,13.772329,86.861591,107.319549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558811,1.419158,0.171754,0.014709,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.203259,tube-mpc,0,-126.340000,54.885000,-8.416571,-7.144898,-8.620000,-7.265000,0.203429,0.120102,13.387218,14.424041,1.921172,14.424041,13.387218,0.150000,0.170000,-12,38,-12.186313,73.964795,-12.186313,73.964795,0.000000,-35.598696,0.000000,64.000000,0.000000,0.000000,-30.571293,8.664185,97.139885,114.556381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545528,1.419703,0.173692,0.007350,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.213223,tube-mpc,0,-126.340000,54.885000,-8.284736,-7.035623,-8.470000,-7.175000,0.185264,0.139377,14.911958,4.360757,1.677214,4.360757,14.911958,-0.020000,0.170000,-5,83,-5.020109,106.750000,-5.020109,106.750000,0.000000,-23.383900,0.000000,64.000000,0.000000,0.000000,-22.411363,7.430205,99.016042,116.718333,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.535790,1.416849,0.200151,0.015709,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.223395,tube-mpc,0,-126.340000,54.885000,-8.146929,-6.921505,-8.310000,-7.175000,0.163071,0.253495,14.911958,-3.872840,1.799193,-3.872840,14.911958,-0.030000,0.490000,-3,107,-2.993368,106.750000,-2.993368,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.042405,11.230555,97.504744,117.145035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565738,1.417813,0.210655,0.014963,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.233384,tube-mpc,0,-126.340000,54.885000,-8.008400,-6.807110,-8.160000,-7.205000,0.151600,0.397890,14.485031,-4.787684,2.165131,-4.787684,14.485031,-0.060000,0.790000,5,107,5.485205,106.750000,5.485205,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.254069,17.043516,97.715170,120.425201,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557580,1.417939,0.273298,0.015014,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.243279,tube-mpc,0,-126.340000,54.885000,-7.868050,-6.691726,-8.010000,-7.235000,0.141950,0.543274,13.875134,-1.128308,2.226120,-1.128308,13.875134,-0.050000,0.950000,12,107,12.172240,106.750000,12.172240,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.397670,23.233328,98.069536,123.506631,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550916,1.429442,0.248720,0.016227,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.253366,tube-mpc,0,-126.340000,54.885000,-7.721734,-6.572160,-7.860000,-7.205000,0.138266,0.632840,13.265238,5.946486,2.470079,5.946486,13.265238,0.020000,1.010000,13,107,13.406285,106.750000,13.406285,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.923786,26.661868,97.271200,121.645464,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554386,1.416632,0.249738,0.014453,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.263382,tube-mpc,0,-126.340000,54.885000,-7.573223,-6.451711,-7.720000,-7.115000,0.146777,0.663289,14.058103,12.777322,1.921172,12.777322,14.058103,0.030000,1.030000,12,75,11.785411,75.171450,11.785411,75.171450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.504518,25.296549,93.637553,115.639876,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556777,1.417102,0.224391,0.014079,0.510396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.273262,tube-mpc,0,-126.340000,54.885000,-7.423618,-6.331436,-7.570000,-6.945000,0.146382,0.613564,14.667999,19.608157,2.165131,19.608157,14.667999,0.050000,0.910000,10,30,9.876185,24.697147,9.876185,24.697147,0.000000,5.474303,0.000000,64.000000,0.000000,0.000000,-21.313045,19.277169,95.633150,117.156107,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554012,1.418457,0.167048,0.017162,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.283380,tube-mpc,0,-126.340000,54.885000,-7.267233,-6.206976,-7.400000,-6.745000,0.132767,0.538024,15.582843,21.681804,2.714037,21.681804,15.582843,0.060000,0.620000,4,25,4.214807,25.351732,4.214807,25.351732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.254989,10.307576,101.477868,124.516152,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557050,1.416856,0.171724,0.014793,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.293377,tube-mpc,0,-126.340000,54.885000,-7.109587,-6.082928,-7.230000,-6.565000,0.120413,0.482072,16.680656,16.924615,2.897006,16.924615,16.680656,0.040000,0.400000,-2,70,-1.838504,79.213379,-1.838504,79.213379,0.000000,-8.861648,0.000000,64.000000,0.000000,0.000000,-13.022085,0.218955,106.123451,131.713874,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558143,1.416127,0.186676,0.015225,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.303261,tube-mpc,0,-126.340000,54.885000,-6.950746,-5.959469,-7.050000,-6.425000,0.099254,0.465531,18.205396,10.825654,2.470079,10.825654,18.205396,0.010000,0.490000,-12,107,-12.305292,106.750000,-12.305292,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.993914,-8.025663,102.608114,130.094612,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540376,1.414318,0.188627,0.015559,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.313378,tube-mpc,0,-126.340000,54.885000,-6.785145,-5.832474,-6.850000,-6.345000,0.064855,0.512526,19.181230,6.800341,1.860183,6.800341,19.181230,-0.050000,0.770000,-15,107,-15.365293,106.750000,-15.365293,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.619562,-12.604856,95.517123,122.668672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559039,1.415761,0.249808,0.015659,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.323227,tube-mpc,0,-126.340000,54.885000,-6.621110,-5.708480,-6.660000,-6.255000,0.038890,0.546520,18.449355,8.325081,2.409089,8.325081,18.449355,-0.060000,0.950000,-7,107,-7.302820,106.749938,-7.302820,106.749938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.901045,-13.689759,87.677153,113.048288,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537970,1.413099,0.204180,0.014975,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.333378,tube-mpc,0,-126.340000,54.885000,-6.449231,-5.580537,-6.460000,-6.145000,0.010769,0.564463,17.839459,12.106436,2.897006,12.106436,17.839459,-0.080000,1.010000,3,74,2.548935,74.284133,2.548935,74.284133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.691117,-14.417875,78.876843,103.701751,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558265,1.416417,0.300317,0.015318,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.343379,tube-mpc,0,-126.340000,54.885000,-6.277201,-5.454565,-6.280000,-6.005000,0.002799,0.550435,17.412531,17.290552,2.348100,17.290552,17.412531,-0.080000,0.880000,11,40,10.844013,40.211841,10.844013,40.211841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.314197,-15.379612,75.298609,93.347314,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558448,1.417008,0.173422,0.014482,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.353377,tube-mpc,0,-126.340000,54.885000,-6.102704,-5.328960,-6.100000,-5.815000,-0.002704,0.486040,16.863625,19.059251,1.555235,19.059251,16.863625,-0.070000,0.620000,18,41,18.050854,40.954951,18.050854,40.954951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.073914,-16.957814,70.901751,86.308922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558324,1.416953,0.174283,0.014269,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.363380,tube-mpc,0,-126.340000,54.885000,-5.925748,-5.203859,-5.940000,-5.645000,0.014252,0.441141,16.009771,16.436698,1.799193,16.436698,16.009771,0.000000,0.480000,20,70,20.171232,70.072513,20.171232,70.072513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.997965,-19.335477,63.313820,80.550952,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558355,1.418017,0.175578,0.015990,0.500408,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.373271,tube-mpc,0,-126.340000,54.885000,-5.748573,-5.080929,-5.770000,-5.515000,0.021427,0.434071,16.314719,11.679509,2.104141,11.679509,16.314719,0.090000,0.540000,7,103,7.121468,102.978527,7.121468,102.978527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.010430,-21.737596,58.068709,74.693824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545629,1.447998,0.214828,0.016214,0.500384,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.383335,tube-mpc,0,-126.340000,54.885000,-5.566241,-4.956879,-5.590000,-5.405000,0.023759,0.448121,17.107583,9.544873,2.165131,9.544873,17.107583,0.100000,0.770000,-1,101,-0.790629,100.824692,-0.790629,100.824692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.990057,-25.180874,56.533596,73.449858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557186,1.418179,0.278044,0.014255,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.393258,tube-mpc,0,-126.340000,54.885000,-5.384616,-4.835815,-5.400000,-5.295000,0.015384,0.459185,18.754303,11.679509,2.348100,11.679509,18.754303,0.050000,0.880000,-8,72,-7.570632,72.366091,-7.570632,72.366091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.676072,-27.921276,51.876409,68.046430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540697,1.411975,0.197484,0.015406,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.403256,tube-mpc,0,-126.340000,54.885000,-5.199953,-4.715315,-5.210000,-5.165000,0.010047,0.449685,18.022427,15.155916,2.348100,15.155916,18.022427,-0.030000,0.820000,11,45,11.038994,45.371631,11.038994,45.371631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.448858,-29.885123,44.477460,59.483898,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539703,1.422432,0.151501,0.016444,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.413378,tube-mpc,0,-126.340000,54.885000,-5.011522,-4.595070,-5.020000,-5.005000,0.008478,0.409930,16.985604,17.290552,2.104141,17.290552,16.985604,-0.010000,0.700000,21,32,20.666776,31.764683,20.666776,31.764683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.149784,-29.787157,42.944138,51.833180,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559368,1.418430,0.177138,0.016812,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.423255,tube-mpc,0,-126.340000,54.885000,-4.826444,-4.479658,-4.850000,-4.855000,0.023556,0.375342,16.741646,14.546020,1.433256,14.546020,16.741646,0.080000,0.440000,14,72,13.704344,71.794317,13.704344,71.794317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.345648,-29.214519,44.534184,53.304947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540178,1.411239,0.139204,0.014373,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.433389,tube-mpc,0,-126.340000,54.885000,-4.635541,-4.363436,-4.670000,-4.725000,0.034459,0.361564,18.083417,10.215758,1.555235,10.215758,18.083417,0.090000,0.530000,1,97,0.530065,97.101291,0.530065,97.101291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.048213,-31.418607,40.808781,55.388717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566115,1.417133,0.198081,0.014718,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.443378,tube-mpc,0,-126.340000,54.885000,-4.446604,-4.251262,-4.480000,-4.645000,0.033396,0.393738,17.717479,7.471226,2.409089,7.471226,17.717479,0.080000,0.740000,3,102,3.217612,102.102466,3.217612,102.102466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.454876,-34.201102,39.388021,56.741500,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555592,1.417771,0.261996,0.014350,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.453256,tube-mpc,0,-126.340000,54.885000,-4.259292,-4.142885,-4.290000,-4.555000,0.030708,0.412115,16.802635,9.971800,2.348100,9.971800,16.802635,0.020000,0.960000,19,61,19.374735,60.882611,19.374735,60.882611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.145459,-36.726075,37.981133,55.384622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540127,1.411379,0.215258,0.015256,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.463257,tube-mpc,0,-126.340000,54.885000,-4.069432,-4.035947,-4.120000,-4.435000,0.050568,0.399053,16.009771,12.960290,1.494245,12.960290,16.009771,0.060000,0.800000,25,45,25.029847,44.789827,25.029847,44.789827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.273486,-35.889819,41.404984,50.773125,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539903,1.412815,0.150390,0.014803,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.473389,tube-mpc,0,-126.340000,54.885000,-3.877112,-3.930659,-3.940000,-4.295000,0.062888,0.364341,16.009771,14.302062,1.494245,14.302062,16.009771,0.220000,0.590000,6,46,6.296072,45.609932,6.296072,45.609932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.755518,-35.123830,44.845906,52.476216,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566996,1.428205,0.178153,0.016241,0.500413,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.483257,tube-mpc,0,-126.340000,54.885000,-3.690146,-3.831279,-3.770000,-4.185000,0.079854,0.353721,16.314719,12.472374,1.616224,12.472374,16.314719,0.120000,0.510000,16,64,15.895759,63.775458,15.895759,63.775458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.826887,-35.961354,42.182710,53.429094,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539476,1.410983,0.138298,0.014688,0.500152,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.493385,tube-mpc,0,-126.340000,54.885000,-3.498882,-3.732708,-3.590000,-4.085000,0.091118,0.352292,16.436698,8.873987,1.860183,8.873987,16.436698,0.120000,0.540000,14,88,14.140843,87.741178,14.140843,87.741178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.510948,-36.190831,43.308229,52.567269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564561,1.416376,0.183703,0.014282,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.503263,tube-mpc,0,-126.340000,54.885000,-3.313248,-3.640098,-3.420000,-4.005000,0.106752,0.364902,16.985604,6.068465,1.982162,6.068465,16.985604,0.100000,0.690000,11,96,10.734529,95.763123,10.734529,95.763123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.589709,-36.994287,41.925974,53.574101,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541281,1.414989,0.193079,0.014995,0.500502,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.513260,tube-mpc,0,-126.340000,54.885000,-3.126611,-3.550099,-3.240000,-3.935000,0.113389,0.384901,17.107583,8.081122,1.738204,8.081122,17.107583,0.090000,0.830000,10,65,10.118916,65.033271,10.118916,65.033271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.460613,-38.198256,38.384789,52.002984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539359,1.412095,0.197174,0.015816,0.500364,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.523379,tube-mpc,0,-126.340000,54.885000,-2.939229,-3.462968,-3.060000,-3.845000,0.120771,0.382032,17.107583,11.435550,1.555235,11.435550,17.107583,0.150000,0.750000,2,39,2.313596,39.061671,2.313596,39.061671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.207592,-38.290540,39.015041,48.023245,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554383,1.415013,0.171557,0.014740,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.533379,tube-mpc,0,-126.340000,54.885000,-2.755898,-3.380951,-2.890000,-3.735000,0.134102,0.354049,16.436698,11.618519,1.128308,11.618519,16.436698,0.080000,0.570000,16,46,16.119373,46.245613,16.119373,46.245613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.702486,-38.055741,38.508258,46.883454,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557388,1.415960,0.174911,0.014985,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.543379,tube-mpc,0,-126.340000,54.885000,-2.574732,-3.303153,-2.720000,-3.635000,0.145268,0.331847,17.717479,8.995966,1.189297,8.995966,17.717479,0.070000,0.470000,5,71,4.925152,70.848749,4.925152,70.848749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.642605,-37.203111,40.194336,47.303221,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558045,1.414742,0.172793,0.014676,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.553260,tube-mpc,0,-126.340000,54.885000,-2.398151,-3.230559,-2.540000,-3.565000,0.141849,0.334441,18.571334,5.458569,1.433256,5.458569,18.571334,0.080000,0.560000,-9,89,-8.922178,88.777663,-8.922178,88.777663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.283213,-38.110143,37.773679,50.101561,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539892,1.409651,0.149852,0.014234,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.563384,tube-mpc,0,-126.340000,54.885000,-2.220033,-3.160714,-2.350000,-3.525000,0.129967,0.364286,17.839459,3.872840,1.677214,3.872840,17.839459,0.030000,0.700000,-2,88,-2.075627,88.475891,-2.075627,88.475891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.935856,-39.697430,32.618792,49.735866,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556362,1.414497,0.199660,0.015527,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.573380,tube-mpc,0,-126.340000,54.885000,-2.047274,-3.096376,-2.180000,-3.475000,0.132726,0.378624,16.802635,5.458569,1.372266,5.458569,16.802635,0.000000,0.800000,8,63,8.239134,63.463299,8.239134,63.463299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.005931,-41.029089,33.659056,48.467225,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556547,1.414373,0.199984,0.015055,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.583227,tube-mpc,0,-126.340000,54.885000,-1.880425,-3.037600,-2.010000,-3.415000,0.129575,0.377400,15.887791,7.105289,1.311276,7.105289,15.887791,-0.010000,0.730000,15,51,14.718861,50.708675,14.718861,50.708675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.429285,-40.247196,36.972812,45.883553,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538412,1.409540,0.136724,0.014508,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.593381,tube-mpc,0,-126.340000,54.885000,-1.712162,-2.981879,-1.840000,-3.345000,0.127838,0.363121,15.277895,7.593205,1.189297,7.593205,15.277895,0.060000,0.580000,7,54,7.489697,53.875705,7.489697,53.875705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.679563,-39.079813,40.194867,48.374364,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555646,1.413396,0.171741,0.014388,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.603266,tube-mpc,0,-126.340000,54.885000,-1.552322,-2.932474,-1.690000,-3.285000,0.137678,0.352526,15.094927,4.848673,1.067318,4.848673,15.094927,0.070000,0.530000,3,76,3.107417,75.576219,3.107417,75.576219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.231989,-38.855152,41.814080,51.432774,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539899,1.409909,0.136625,0.014506,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.613386,tube-mpc,0,-126.340000,54.885000,-1.393075,-2.886931,-1.530000,-3.245000,0.136925,0.358069,14.667999,1.982162,0.701380,1.982162,14.667999,0.070000,0.600000,1,90,0.654450,89.663485,0.654450,89.663485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.437416,-39.488355,40.906190,53.296246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555229,1.414050,0.198885,0.016228,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.623265,tube-mpc,0,-126.340000,54.885000,-1.242170,-2.847443,-1.380000,-3.225000,0.137830,0.377557,14.789979,1.494245,1.372266,1.494245,14.789979,0.040000,0.720000,-2,81,-1.889040,80.654648,-1.889040,80.654648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.911542,-40.548346,39.690051,54.238581,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577163,1.581949,0.268562,0.020599,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.633230,tube-mpc,0,-126.340000,54.885000,-1.094817,-2.812644,-1.220000,-3.185000,0.125183,0.372356,14.302062,3.262944,0.884349,3.262944,14.302062,0.030000,0.780000,-2,55,-2.354295,55.143086,-2.354295,55.143086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.280914,-41.225218,37.252226,50.739074,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545939,1.447559,0.196076,0.017183,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.643230,tube-mpc,0,-126.340000,54.885000,-0.952098,-2.782838,-1.070000,-3.135000,0.117902,0.352162,14.424041,5.519559,0.945339,5.519559,14.424041,0.020000,0.680000,-7,38,-7.264261,37.913761,-7.264261,37.913761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.988974,-40.705091,38.571846,47.912116,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564162,1.496477,0.212443,0.019860,0.501464,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.653230,tube-mpc,0,-126.340000,54.885000,-0.814852,-2.758193,-0.930000,-3.105000,0.115148,0.346807,13.875134,4.116798,1.067318,4.116798,13.875134,0.010000,0.510000,-8,59,-7.568016,58.971619,-7.568016,58.971619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.235306,-39.776360,41.619816,50.527955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546195,1.679880,0.227970,0.026848,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.663237,tube-mpc,0,-126.340000,54.885000,-0.683211,-2.738708,-0.780000,-3.085000,0.096789,0.346292,13.692166,-0.274453,0.701380,-0.274453,13.692166,-0.010000,0.510000,-12,91,-12.453032,91.310955,-12.453032,91.310955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.647823,-39.580876,45.521643,57.291720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578109,1.509810,0.214211,0.016818,0.500556,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.673229,tube-mpc,0,-126.340000,54.885000,-0.557728,-2.724430,-0.640000,-3.105000,0.082272,0.380570,14.119093,-3.567892,0.396432,-3.567892,14.119093,-0.020000,0.680000,-24,103,-24.054716,102.899937,-24.054716,102.899937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.059881,-40.797541,49.864457,66.476576,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552424,1.776234,0.318818,0.040875,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.683234,tube-mpc,0,-126.340000,54.885000,-0.438278,-2.715308,-0.510000,-3.125000,0.071722,0.409692,12.472374,-1.860183,1.006328,-1.860183,12.472374,-0.050000,0.850000,-14,72,-13.682293,72.385288,-13.682293,72.385288,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.841675,-43.418809,51.012090,71.083064,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556633,1.507454,0.288669,0.018347,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.693229,tube-mpc,0,-126.340000,54.885000,-0.325370,-2.711348,-0.390000,-3.125000,0.064630,0.413652,10.276748,1.311276,0.701380,1.311276,10.276748,-0.090000,0.810000,5,45,5.087892,44.665273,5.087892,44.665273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.114435,-44.158082,56.608637,69.327829,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551856,1.492220,0.202810,0.014477,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.703264,tube-mpc,0,-126.340000,54.885000,-0.218663,-2.712523,-0.290000,-3.095000,0.071337,0.382477,8.508050,3.018985,0.457422,3.018985,8.508050,-0.060000,0.610000,13,40,12.523783,40.334154,12.523783,40.334154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.495249,-41.911714,63.029652,69.467063,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539005,1.419070,0.140152,0.013203,0.500487,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.713265,tube-mpc,0,-126.340000,54.885000,-0.119148,-2.718784,-0.210000,-3.075000,0.090852,0.356216,7.410237,1.189297,0.091484,1.189297,7.410237,-0.020000,0.460000,12,62,11.937708,62.038882,11.937708,62.038882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.740044,-39.953083,66.186890,75.134893,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539132,1.437589,0.144664,0.014142,0.500503,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.723263,tube-mpc,0,-126.340000,54.885000,-0.026667,-2.730068,-0.140000,-3.085000,0.113333,0.354932,5.763517,-2.775027,0.335443,-2.775027,5.763517,0.010000,0.480000,16,90,15.981983,89.523049,15.981983,89.523049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.410134,-39.487347,65.943690,81.822777,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540322,1.415911,0.151264,0.013050,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.733383,tube-mpc,0,-126.340000,54.885000,0.059667,-2.746541,-0.080000,-3.125000,0.139667,0.378459,4.726694,-5.092632,0.823360,-5.092632,4.726694,0.040000,0.690000,15,89,15.303119,88.700125,15.303119,88.700125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.229110,-40.076088,65.820117,85.801235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559125,1.416821,0.231457,0.015251,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.743381,tube-mpc,0,-126.340000,54.885000,0.137614,-2.767724,-0.030000,-3.155000,0.167614,0.387276,3.445913,-3.628881,0.274453,-3.628881,3.445913,0.080000,0.790000,17,64,16.810192,64.348024,16.810192,64.348024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.801126,-40.919274,62.940631,82.394804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557482,1.418334,0.207813,0.014946,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.753385,tube-mpc,0,-126.340000,54.885000,0.208178,-2.793713,0.010000,-3.175000,0.198178,0.381287,3.079975,-0.640391,0.213464,-0.640391,3.079975,0.130000,0.730000,10,40,10.238634,39.520482,10.238634,39.520482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.612419,-40.560697,61.018933,75.568316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557464,1.421400,0.189663,0.016355,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.763255,tube-mpc,0,-126.340000,54.885000,0.270414,-2.823956,0.050000,-3.175000,0.220414,0.351044,3.750861,0.030495,-0.396432,0.030495,3.750861,0.120000,0.590000,1,39,0.700108,38.744469,0.700108,38.744469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.156646,-39.961578,58.665307,72.261844,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539045,1.405627,0.137340,0.013978,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.773379,tube-mpc,0,-126.340000,54.885000,0.326545,-2.859611,0.080000,-3.175000,0.246545,0.315389,2.287110,-1.799193,-0.518412,-1.799193,2.287110,0.090000,0.440000,11,60,11.374484,60.478502,11.374484,60.478502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.026673,-39.557424,57.577353,73.317941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557485,1.415620,0.179234,0.014718,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.783228,tube-mpc,0,-126.340000,54.885000,0.373597,-2.898682,0.110000,-3.215000,0.263597,0.316318,1.738204,-5.641538,0.091484,-5.641538,1.738204,0.090000,0.440000,10,90,9.774324,89.590169,9.774324,89.590169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.554996,-37.878493,61.222211,75.762663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543969,1.406867,0.166660,0.015136,0.500238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.793379,tube-mpc,0,-126.340000,54.885000,0.414255,-2.943343,0.130000,-3.275000,0.284255,0.331657,1.067318,-6.678361,-0.335443,-6.678361,1.067318,0.100000,0.660000,8,77,7.820145,77.395084,7.820145,77.395084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.560678,-38.332419,57.585735,76.423570,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557972,1.412911,0.224855,0.015333,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.803267,tube-mpc,0,-126.340000,54.885000,0.446183,-2.990987,0.140000,-3.315000,0.306183,0.324013,0.579401,-3.445913,0.091484,-3.445913,0.579401,0.100000,0.740000,8,39,7.632275,39.004985,7.632275,39.004985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.154627,-38.966300,54.610915,71.205711,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538360,1.405956,0.149534,0.014863,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.813389,tube-mpc,0,-126.340000,54.885000,0.471017,-3.043836,0.150000,-3.345000,0.321017,0.301164,-1.067318,-1.616224,-0.030495,-1.616224,-1.067318,0.090000,0.580000,18,32,18.141344,31.533399,18.141344,31.533399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.231123,-37.360405,54.679620,64.087099,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567668,1.410517,0.185828,0.015561,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.823377,tube-mpc,0,-126.340000,54.885000,0.487761,-3.099869,0.140000,-3.365000,0.347761,0.265131,-0.884349,-2.714037,-0.091484,-2.714037,-0.884349,0.120000,0.430000,9,47,8.525854,47.378344,8.525854,47.378344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.688252,-34.583905,58.888092,65.307938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558042,1.410262,0.186075,0.014901,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.833255,tube-mpc,0,-126.340000,54.885000,0.496776,-3.158907,0.140000,-3.415000,0.356776,0.256093,-0.884349,-5.946486,-0.213464,-5.946486,-0.884349,0.140000,0.410000,-2,73,-1.813340,72.791146,-1.813340,72.791146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.166321,-32.445756,57.518159,69.709720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539164,1.404134,0.132938,0.013914,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.843382,tube-mpc,0,-126.340000,54.885000,0.498296,-3.222988,0.130000,-3.475000,0.368296,0.252012,-1.006328,-8.508050,-0.152474,-8.508050,-1.006328,0.090000,0.540000,-2,80,-1.993867,80.137009,-1.993867,80.137009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.363300,-31.733880,54.296212,71.009053,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556434,1.410012,0.184328,0.015308,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.853379,tube-mpc,0,-126.340000,54.885000,0.492214,-3.289592,0.130000,-3.535000,0.362214,0.245408,-1.982162,-7.166278,0.213464,-7.166278,-1.982162,0.050000,0.660000,4,56,4.489951,55.609494,4.489951,55.609494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.848642,-32.236690,52.102697,67.783871,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557240,1.410440,0.185256,0.014738,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.863376,tube-mpc,0,-126.340000,54.885000,0.478705,-3.359326,0.110000,-3.595000,0.368705,0.235674,-1.921172,-3.872840,0.030495,-3.872840,-1.921172,0.040000,0.630000,1,27,0.751301,26.909802,0.751301,26.909802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.782885,-31.260003,52.644472,60.629998,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557001,1.410103,0.172051,0.014238,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.873378,tube-mpc,0,-126.340000,54.885000,0.457891,-3.432014,0.090000,-3.625000,0.367891,0.192986,-2.775027,-3.201954,-0.396432,-3.201954,-2.775027,0.040000,0.460000,2,30,2.014533,29.501189,2.014533,29.501189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.424409,-28.194751,54.276851,59.452450,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557935,1.410626,0.176390,0.015273,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.883257,tube-mpc,0,-126.340000,54.885000,0.430314,-3.506472,0.060000,-3.675000,0.370314,0.168528,-2.714037,-4.726694,-0.579401,-4.726694,-2.714037,0.040000,0.340000,-5,49,-4.640811,48.931380,-4.640811,48.931380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.119158,-24.202529,57.464999,62.836380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543987,1.545877,0.199544,0.027125,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.893270,tube-mpc,0,-126.340000,54.885000,0.395416,-3.584432,0.040000,-3.735000,0.355416,0.150568,-2.592058,-8.569039,-0.335443,-8.569039,-2.592058,0.030000,0.390000,-14,73,-13.528546,73.396372,-13.528546,73.396372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.170356,-20.498603,56.907075,64.683794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551131,1.693701,0.216998,0.025035,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.903228,tube-mpc,0,-126.340000,54.885000,0.353973,-3.664218,0.010000,-3.835000,0.343973,0.170782,-2.836017,-10.581696,-0.335443,-10.581696,-2.836017,0.000000,0.540000,-16,78,-15.849444,77.900487,-15.849444,77.900487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.633981,-18.183997,53.359833,63.975950,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563925,1.729534,0.241565,0.030357,0.500733,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.913231,tube-mpc,0,-126.340000,54.885000,0.305786,-3.746417,-0.010000,-3.925000,0.315786,0.178583,-3.262944,-9.239925,-0.091484,-9.239925,-3.262944,-0.040000,0.650000,-15,57,-14.961069,56.648226,-14.961069,56.648226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.544992,-16.873021,51.219410,60.104353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554680,1.596060,0.233911,0.021132,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.923230,tube-mpc,0,-126.340000,54.885000,0.251298,-3.830391,-0.050000,-3.995000,0.301298,0.164609,-3.079975,-6.983309,-1.067318,-6.983309,-3.079975,-0.050000,0.610000,-21,38,-20.893880,38.364803,-20.893880,38.364803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.879846,-14.104753,52.330847,54.588895,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555665,1.630185,0.209227,0.033913,0.503585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.933233,tube-mpc,0,-126.340000,54.885000,0.190714,-3.915984,-0.080000,-4.055000,0.270714,0.139016,-3.994819,-5.763517,-0.518412,-5.763517,-3.994819,-0.100000,0.480000,-14,36,-13.850684,36.307503,-13.850684,36.307503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.925439,-9.971517,54.484277,56.002455,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564582,1.723493,0.201582,0.035697,0.500401,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.943236,tube-mpc,0,-126.340000,54.885000,0.124337,-4.002916,-0.120000,-4.105000,0.244337,0.102084,-4.909663,-5.397580,-0.701380,-5.397580,-4.909663,-0.120000,0.400000,-10,37,-9.603217,36.618072,-9.603217,36.618072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.333545,-5.500432,58.592907,61.166739,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578999,1.563350,0.198839,0.027260,2.522649,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.953175,tube-mpc,0,-126.340000,54.885000,0.052948,-4.090367,-0.170000,-4.165000,0.222948,0.074633,-4.787684,-7.959143,-0.579401,-7.959143,-4.787684,-0.110000,0.370000,-19,57,-18.653154,57.340996,-18.653154,57.340996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.227565,-0.059986,60.960703,66.521785,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594156,1.591122,0.225027,0.043387,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.963250,tube-mpc,0,-126.340000,54.885000,-0.024644,-4.179876,-0.210000,-4.255000,0.185356,0.075124,-5.153621,-10.398727,-0.701380,-10.398727,-5.153621,-0.130000,0.420000,-22,74,-21.696479,73.784063,-21.696479,73.784063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.077878,4.313279,58.482415,63.216475,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601728,1.677906,0.215764,0.032933,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.973240,tube-mpc,0,-126.340000,54.885000,-0.106441,-4.269236,-0.260000,-4.355000,0.153559,0.085764,-5.275601,-11.679509,-0.518412,-11.679509,-5.275601,-0.170000,0.550000,-23,74,-22.779340,74.349363,-22.779340,74.349363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.305131,7.717423,57.759627,62.338846,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570834,1.662294,0.251187,0.026698,0.500880,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.983234,tube-mpc,0,-126.340000,54.885000,-0.192747,-4.358971,-0.320000,-4.455000,0.127253,0.096029,-5.763517,-9.239925,-0.396432,-9.239925,-5.763517,-0.200000,0.650000,-20,47,-19.699108,46.648040,-19.699108,46.648040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.775470,10.335625,58.887800,63.457843,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544471,1.457652,0.155569,0.014217,0.500359,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.993256,tube-mpc,0,-126.340000,54.885000,-0.283442,-4.449064,-0.370000,-4.525000,0.086558,0.075936,-6.495393,-6.800341,-1.128308,-6.800341,-6.495393,-0.200000,0.570000,-19,31,-18.652853,31.321406,-18.652853,31.321406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.441428,14.361068,64.784058,74.645714,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.922236,1.568001,0.200037,0.029419,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008230,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.003235,tube-mpc,0,-126.340000,54.885000,-0.377486,-4.538621,-0.440000,-4.585000,0.062514,0.046379,-6.617372,-6.129455,-0.457422,-6.129455,-6.617372,-0.200000,0.440000,-22,35,-21.569825,34.957372,-21.569825,34.957372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.547809,18.462476,66.954437,83.002814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548396,1.446642,0.203141,0.017540,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.013237,tube-mpc,0,-126.340000,54.885000,-0.475096,-4.627985,-0.500000,-4.655000,0.024904,0.027015,-7.227268,-8.020133,-0.640391,-8.020133,-7.227268,-0.200000,0.360000,-22,57,-22.275452,57.211310,-22.275452,57.211310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.865130,21.994403,65.257502,84.519470,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566079,1.697774,0.221669,0.027662,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.023235,tube-mpc,0,-126.340000,54.885000,-0.575606,-4.716662,-0.570000,-4.745000,-0.005606,0.028338,-7.227268,-10.520706,-1.372266,-10.520706,-7.227268,-0.220000,0.420000,-25,75,-24.990347,74.694977,-24.990347,74.694977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.707710,24.347601,63.176417,79.877113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551222,1.496843,0.190802,0.019302,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.033238,tube-mpc,0,-126.340000,54.885000,-0.678688,-4.804487,-0.640000,-4.845000,-0.038688,0.040513,-7.410237,-12.045446,-1.189297,-12.045446,-7.410237,-0.230000,0.540000,-27,80,-27.137351,79.700696,-27.137351,79.700696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.967209,26.163246,62.915311,78.848000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571988,1.644550,0.210308,0.019712,0.503726,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.043234,tube-mpc,0,-126.340000,54.885000,-0.783787,-4.891112,-0.710000,-4.945000,-0.073787,0.053888,-8.020133,-9.788831,-1.189297,-9.788831,-8.020133,-0.250000,0.690000,-23,51,-22.797797,50.772693,-22.797797,50.772693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.895438,27.497236,65.444179,82.355631,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545783,1.604887,0.227405,0.026191,0.500760,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.053262,tube-mpc,0,-126.340000,54.885000,-0.890882,-4.976629,-0.780000,-5.015000,-0.110882,0.038371,-8.508050,-6.434403,-0.945339,-6.434403,-8.508050,-0.240000,0.660000,-22,25,-21.981138,25.023903,-21.981138,25.023903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.990824,30.342102,71.264463,96.703407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542038,1.427477,0.154878,0.014012,0.500272,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.063233,tube-mpc,0,-126.340000,54.885000,-0.998559,-5.060041,-0.870000,-5.065000,-0.128559,0.004959,-9.239925,-4.848673,-1.189297,-4.848673,-9.239925,-0.240000,0.440000,-16,30,-15.958335,29.921796,-15.958335,29.921796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.424211,32.839260,71.933226,104.772316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539557,1.416705,0.151298,0.014506,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.073268,tube-mpc,0,-126.340000,54.885000,-1.107665,-5.142122,-0.950000,-5.125000,-0.157665,-0.017122,-9.483883,-6.922320,-0.884349,-6.922320,-9.483883,-0.210000,0.330000,-20,57,-19.758638,57.436444,-19.758638,57.436444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.083039,35.216178,70.595584,105.282578,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538531,1.412552,0.134475,0.013625,0.500178,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.083260,tube-mpc,0,-126.340000,54.885000,-1.216580,-5.221762,-1.040000,-5.205000,-0.176580,-0.016762,-9.544873,-10.154769,-1.128308,-10.154769,-9.544873,-0.200000,0.420000,-23,80,-22.570214,79.583369,-22.570214,79.583369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.823205,36.392121,70.401272,98.293691,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544310,1.401603,0.147040,0.012848,0.500289,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.093235,tube-mpc,0,-126.340000,54.885000,-1.325129,-5.298973,-1.130000,-5.305000,-0.195129,0.006027,-9.727842,-11.252582,-1.250287,-11.252582,-9.727842,-0.210000,0.660000,-21,73,-20.806540,72.560976,-20.806540,72.560976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.495809,37.208087,72.834361,96.711905,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555037,1.410341,0.190240,0.014407,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.103256,tube-mpc,0,-126.340000,54.885000,-1.433507,-5.373998,-1.230000,-5.395000,-0.203507,0.021002,-9.666852,-8.752008,-0.884349,-8.752008,-9.666852,-0.230000,0.670000,-17,55,-16.543702,55.122996,-16.543702,55.122996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.407754,39.279682,78.235300,104.805374,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538435,1.401719,0.139910,0.014625,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.113387,tube-mpc,0,-126.340000,54.885000,-1.541908,-5.447041,-1.330000,-5.465000,-0.211908,0.017959,-9.727842,-5.214611,-0.945339,-5.214611,-9.727842,-0.210000,0.630000,-15,32,-15.289386,31.732002,-15.289386,31.732002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.772014,40.795082,80.418271,108.974163,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560218,1.408781,0.175817,0.016104,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.123236,tube-mpc,0,-126.340000,54.885000,-1.645708,-5.515147,-1.430000,-5.505000,-0.215708,-0.010147,-10.520706,-4.726694,-1.738204,-4.726694,-10.520706,-0.190000,0.470000,-8,42,-7.830517,41.809238,-7.830517,41.809238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.971268,41.465380,83.361833,109.882582,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557206,1.411006,0.193637,0.015883,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.133392,tube-mpc,0,-126.340000,54.885000,-1.750613,-5.582168,-1.530000,-5.565000,-0.220613,-0.017168,-10.459717,-6.312424,-1.189297,-6.312424,-10.459717,-0.150000,0.410000,-10,64,-10.455604,63.537668,-10.455604,63.537668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.209522,41.764684,80.825023,103.904264,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557357,1.410424,0.174098,0.014174,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.143390,tube-mpc,0,-126.340000,54.885000,-1.851302,-5.644770,-1.620000,-5.625000,-0.231302,-0.019770,-9.788831,-8.020133,-1.189297,-8.020133,-9.788831,-0.130000,0.500000,-17,74,-16.824262,73.566859,-16.824262,73.566859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.761706,40.845978,79.804866,94.334913,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559123,1.443793,0.176613,0.015868,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.153235,tube-mpc,0,-126.340000,54.885000,-1.947488,-5.702965,-1.710000,-5.695000,-0.237488,-0.007965,-9.117946,-7.959143,-0.701380,-7.959143,-9.117946,-0.150000,0.610000,-17,68,-16.931929,68.176940,-16.931929,68.176940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.474598,39.591865,79.266086,91.100708,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556127,1.408859,0.174393,0.014493,0.501192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.163261,tube-mpc,0,-126.340000,54.885000,-2.041965,-5.758536,-1.800000,-5.755000,-0.241965,-0.003536,-9.178935,-5.641538,-1.250287,-5.641538,-9.178935,-0.120000,0.650000,-15,50,-15.239099,49.506959,-15.239099,49.506959,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.237596,38.743376,80.977636,92.736525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540258,1.400189,0.137477,0.014074,0.500150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.173387,tube-mpc,0,-126.340000,54.885000,-2.133343,-5.810700,-1.880000,-5.795000,-0.253343,-0.015700,-8.264091,-3.262944,-1.189297,-3.262944,-8.264091,-0.160000,0.570000,-13,39,-12.690658,39.174729,-12.690658,39.174729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.650250,37.976142,82.945681,96.259385,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559412,1.408864,0.177190,0.015144,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.183234,tube-mpc,0,-126.340000,54.885000,-2.217872,-5.857456,-1.960000,-5.835000,-0.257872,-0.022456,-7.532216,-4.116798,-1.250287,-4.116798,-7.532216,-0.160000,0.480000,-14,57,-13.873053,57.146249,-13.873053,57.146249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.476538,37.626355,81.083686,96.116147,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556699,1.408269,0.168340,0.014575,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.193273,tube-mpc,0,-126.340000,54.885000,-2.299203,-5.900940,-2.040000,-5.865000,-0.259203,-0.035940,-7.898153,-4.360757,-1.189297,-4.360757,-7.898153,-0.150000,0.490000,-6,62,-6.252895,62.165723,-6.252895,62.165723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.838990,35.940105,75.834206,86.899315,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556976,1.409250,0.176014,0.014079,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.203386,tube-mpc,0,-126.340000,54.885000,-2.375759,-5.940337,-2.110000,-5.915000,-0.265759,-0.025337,-7.166278,-5.641538,-0.457422,-5.641538,-7.166278,-0.120000,0.550000,-11,73,-10.712456,72.599540,-10.712456,72.599540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.691576,36.287975,72.843268,84.929211,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559891,1.409995,0.173384,0.017506,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.213234,tube-mpc,0,-126.340000,54.885000,-2.444693,-5.974312,-2.180000,-5.955000,-0.264693,-0.019312,-6.495393,-5.275601,-0.396432,-5.275601,-6.495393,-0.120000,0.620000,-10,69,-10.047143,68.542548,-10.047143,68.542548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.875048,36.426379,72.128093,83.575107,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557068,1.409140,0.175033,0.015621,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.223383,tube-mpc,0,-126.340000,54.885000,-2.509529,-6.004677,-2.230000,-5.985000,-0.279529,-0.019677,-5.458569,-2.531068,-0.823360,-2.531068,-5.458569,-0.120000,0.670000,-12,46,-12.261423,45.645333,-12.261423,45.645333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.512375,36.597770,72.177336,83.976120,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557685,1.408229,0.175878,0.016291,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.233384,tube-mpc,0,-126.340000,54.885000,-2.566858,-6.029870,-2.280000,-6.005000,-0.286858,-0.024870,-4.665705,-0.762370,-1.067318,-0.762370,-4.665705,-0.130000,0.580000,-10,42,-10.366513,42.193383,-10.366513,42.193383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,109.279838,36.841543,77.546784,88.292435,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559291,1.407264,0.175361,0.014596,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.243360,tube-mpc,0,-126.340000,54.885000,-2.617173,-6.050224,-2.330000,-6.015000,-0.287173,-0.035224,-4.177788,-0.518412,-0.335443,-0.518412,-4.177788,-0.130000,0.490000,-6,52,-6.449971,51.841215,-6.449971,51.841215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,109.370529,36.968458,75.121736,86.279076,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556434,1.413104,0.175121,0.013175,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.253390,tube-mpc,0,-126.340000,54.885000,-2.660471,-6.065786,-2.360000,-6.025000,-0.300471,-0.040786,-3.201954,-2.592058,-0.701380,-2.592058,-3.201954,-0.110000,0.470000,-11,75,-10.956457,75.134456,-10.956457,75.134456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.779802,37.888363,69.322535,81.665503,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556643,1.407862,0.175765,0.014731,0.501914,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.263260,tube-mpc,0,-126.340000,54.885000,-2.695612,-6.076231,-2.380000,-6.055000,-0.315612,-0.021231,-2.226120,-3.994819,0.091484,-3.994819,-2.226120,-0.120000,0.590000,-12,83,-12.172083,83.193255,-12.172083,83.193255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.893102,38.239417,65.676632,78.937558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539174,1.397898,0.146134,0.014125,0.500297,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.273385,tube-mpc,0,-126.340000,54.885000,-2.723622,-6.081853,-2.390000,-6.075000,-0.333622,-0.006853,-1.189297,-2.287110,-0.457422,-2.287110,-1.189297,-0.120000,0.700000,-14,66,-13.716671,65.567282,-13.716671,65.567282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.287470,38.726787,65.767072,81.159502,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557997,1.405887,0.187869,0.014436,0.500330,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.283384,tube-mpc,0,-126.340000,54.885000,-2.742983,-6.082289,-2.390000,-6.075000,-0.352983,-0.007289,-0.335443,1.433256,-0.396432,1.433256,-0.335443,-0.130000,0.690000,-11,40,-11.450078,39.741934,-11.450078,39.741934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.232269,39.393666,68.616057,84.681664,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556543,1.405872,0.187119,0.015668,0.500484,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.293271,tube-mpc,0,-126.340000,54.885000,-2.753730,-6.077675,-2.390000,-6.055000,-0.363730,-0.022675,0.518412,2.897006,0.091484,2.897006,0.518412,-0.130000,0.550000,-10,42,-9.830916,42.410510,-9.830916,42.410510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.558088,40.291171,68.047145,86.620154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561297,1.406894,0.174810,0.014913,0.501500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.303387,tube-mpc,0,-126.340000,54.885000,-2.755810,-6.067729,-2.380000,-6.035000,-0.375810,-0.032729,0.213464,1.555235,0.274453,1.555235,0.213464,-0.130000,0.440000,1,68,1.071751,67.569231,1.071751,67.569231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.774892,41.119030,65.735311,84.762525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558328,1.406832,0.174242,0.015664,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.313385,tube-mpc,0,-126.340000,54.885000,-2.748756,-6.052681,-2.360000,-6.025000,-0.388756,-0.027681,1.799193,-0.518412,-0.030495,-0.518412,1.799193,-0.110000,0.510000,-7,84,-7.052986,84.427030,-7.052986,84.427030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.790479,41.602331,59.575704,77.697547,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556852,1.413843,0.190190,0.016078,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.323231,tube-mpc,0,-126.340000,54.885000,-2.732733,-6.032779,-2.340000,-6.025000,-0.392733,-0.007779,1.982162,-0.274453,0.213464,-0.274453,1.982162,-0.080000,0.690000,-4,73,-4.087031,73.338382,-4.087031,73.338382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.548946,40.551206,61.767441,79.660939,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539346,1.398578,0.157248,0.015031,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.333267,tube-mpc,0,-126.340000,54.885000,-2.706936,-6.007305,-2.320000,-6.005000,-0.386936,-0.002305,2.348100,1.799193,0.335443,1.799193,2.348100,-0.090000,0.760000,5,55,5.165374,54.612727,5.165374,54.612727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.450061,40.609530,61.432704,80.160608,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556849,1.405792,0.172505,0.014300,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.343385,tube-mpc,0,-126.340000,54.885000,-2.671064,-5.976324,-2.280000,-5.975000,-0.391064,-0.001324,2.287110,3.811850,0.701380,3.811850,2.287110,-0.060000,0.680000,13,49,12.894120,49.343227,12.894120,49.343227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.886094,41.327945,60.075339,78.780727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556180,1.406109,0.173593,0.015202,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.353245,tube-mpc,0,-126.340000,54.885000,-2.626433,-5.941042,-2.250000,-5.945000,-0.376433,0.003958,3.018985,3.750861,0.152474,3.750861,3.018985,-0.040000,0.590000,16,63,15.800866,62.810609,15.800866,62.810609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.237015,41.727506,59.576889,77.529903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582098,1.480188,0.197425,0.016608,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.363235,tube-mpc,0,-126.340000,54.885000,-2.571340,-5.900197,-2.220000,-5.905000,-0.351340,0.004803,3.567892,2.287110,0.579401,2.287110,3.567892,0.000000,0.560000,18,83,17.978175,82.844297,17.978175,82.844297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.414106,40.882395,60.652964,74.854106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549670,1.756108,0.260451,0.035960,0.504302,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.373240,tube-mpc,0,-126.340000,54.885000,-2.506096,-5.854186,-2.170000,-5.885000,-0.336096,0.030814,4.421746,1.189297,0.030495,1.189297,4.421746,0.060000,0.660000,14,91,13.887993,90.549638,13.887993,90.549638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.844502,38.755640,61.170189,73.927699,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562089,1.509517,0.225379,0.019318,0.500439,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.383233,tube-mpc,0,-126.340000,54.885000,-2.430797,-5.803187,-2.120000,-5.855000,-0.310797,0.051813,5.153621,3.018985,1.006328,3.018985,5.153621,0.090000,0.770000,16,72,16.241499,72.257801,16.241499,72.257801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.801158,35.800774,64.533093,75.444776,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556893,1.780337,0.273011,0.035288,0.500884,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.393236,tube-mpc,0,-126.340000,54.885000,-2.345229,-5.747152,-2.050000,-5.805000,-0.295229,0.057848,6.312424,6.434403,0.884349,6.434403,6.312424,0.110000,0.760000,16,49,16.484716,49.078794,16.484716,49.078794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.236636,33.697062,67.215261,76.790024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553469,1.552094,0.194610,0.019312,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.403240,tube-mpc,0,-126.340000,54.885000,-2.249411,-5.686190,-1.980000,-5.735000,-0.269411,0.048810,7.776174,7.837164,1.189297,7.837164,7.776174,0.120000,0.650000,16,50,15.693291,49.742249,15.693291,49.742249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.281952,31.947541,70.817524,78.497525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555887,1.458786,0.190223,0.013217,0.500409,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.413230,tube-mpc,0,-126.340000,54.885000,-2.143514,-5.620486,-1.890000,-5.655000,-0.253514,0.034514,8.569039,7.532216,1.189297,7.532216,8.569039,0.140000,0.520000,18,67,17.863982,66.961375,17.863982,66.961375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.796943,29.693075,71.044649,77.626148,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538805,1.441942,0.140410,0.012354,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.423232,tube-mpc,0,-126.340000,54.885000,-2.027275,-5.549955,-1.780000,-5.595000,-0.247275,0.045045,10.032790,5.031642,1.067318,5.031642,10.032790,0.140000,0.570000,15,89,14.922528,88.644674,14.922528,88.644674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.507676,27.206735,68.505616,74.670133,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540308,1.397379,0.154451,0.013907,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.433394,tube-mpc,0,-126.340000,54.885000,-1.898779,-5.473544,-1.660000,-5.545000,-0.238779,0.071456,11.740498,3.750861,1.128308,3.750861,11.740498,0.150000,0.730000,9,92,8.696136,91.908450,8.696136,91.908450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.632675,23.656884,69.025934,74.455752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571470,1.454407,0.207872,0.020926,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.443272,tube-mpc,0,-126.340000,54.885000,-1.763896,-5.394779,-1.540000,-5.485000,-0.223896,0.090221,13.143259,5.397580,1.677214,5.397580,13.143259,0.140000,0.810000,9,77,8.813042,76.724038,8.813042,76.724038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.822951,20.724489,70.462007,76.273142,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537763,1.396699,0.193620,0.014180,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.453381,tube-mpc,0,-126.340000,54.885000,-1.615771,-5.309705,-1.390000,-5.415000,-0.225771,0.105295,13.509197,9.178935,1.677214,9.178935,13.509197,0.120000,0.810000,19,50,19.001796,50.212455,19.001796,50.212455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.833410,18.603238,69.600227,75.269209,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557216,1.406167,0.176108,0.015021,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.463383,tube-mpc,0,-126.340000,54.885000,-1.459298,-5.221210,-1.240000,-5.315000,-0.219298,0.093790,14.424041,10.886644,1.372266,10.886644,14.424041,0.140000,0.670000,20,50,19.940352,50.094463,19.940352,50.094463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.945874,17.571452,70.700644,75.623727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557414,1.406821,0.175589,0.015413,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.473387,tube-mpc,0,-126.340000,54.885000,-1.293095,-5.128538,-1.070000,-5.205000,-0.223095,0.076462,16.558677,10.459717,2.226120,10.459717,16.558677,0.160000,0.560000,8,65,7.893829,65.221634,7.893829,65.221634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.350298,15.624885,70.826050,74.683968,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555828,1.406482,0.177913,0.014861,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.483261,tube-mpc,0,-126.340000,54.885000,-1.119694,-5.033115,-0.900000,-5.125000,-0.219694,0.091885,18.144407,7.837164,1.982162,7.837164,18.144407,0.150000,0.570000,3,91,3.007433,91.141419,3.007433,91.141419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.111948,13.071036,68.825201,73.349481,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539772,1.395913,0.149593,0.014590,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.493389,tube-mpc,0,-126.340000,54.885000,-0.932378,-4.931305,-0.700000,-5.045000,-0.232378,0.113695,19.242219,6.434403,2.775027,6.434403,19.242219,0.100000,0.730000,7,95,6.566913,94.529865,6.566913,94.529865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.198676,9.618803,67.233818,74.157731,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565564,1.406106,0.229286,0.016032,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.503386,tube-mpc,0,-126.340000,54.885000,-0.738331,-4.827064,-0.500000,-4.965000,-0.238331,0.137936,19.730136,8.569039,2.470079,8.569039,19.730136,0.090000,0.830000,12,73,12.238099,73.387374,12.238099,73.387374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.152473,7.173228,67.437855,73.517120,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556841,1.408150,0.215837,0.015519,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.513260,tube-mpc,0,-126.340000,54.885000,-0.537970,-4.720595,-0.310000,-4.855000,-0.227970,0.134405,19.364199,12.228415,2.043152,12.228415,19.364199,0.090000,0.800000,26,48,26.015527,47.721018,26.015527,47.721018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.467342,6.280232,68.058675,72.146759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540266,1.397574,0.142744,0.015039,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.523347,tube-mpc,0,-126.340000,54.885000,-0.324648,-4.608401,-0.110000,-4.735000,-0.214648,0.126599,19.547167,13.936124,1.799193,13.936124,19.547167,0.160000,0.640000,26,49,26.195850,49.043820,26.195850,49.043820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.893242,6.200706,67.341764,73.058381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554123,1.405979,0.175716,0.016350,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.533272,tube-mpc,0,-126.340000,54.885000,-0.106494,-4.494782,0.100000,-4.605000,-0.206494,0.110218,20.462012,13.326228,1.982162,13.326228,20.462012,0.220000,0.540000,19,64,18.749412,64.152132,18.749412,64.152132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.947153,4.733680,68.609690,70.969720,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553147,1.523986,0.192562,0.021094,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.543261,tube-mpc,0,-126.340000,54.885000,0.121009,-4.377376,0.320000,-4.495000,-0.198991,0.117624,22.169720,10.459717,2.165131,10.459717,22.169720,0.230000,0.550000,9,90,9.104102,90.391032,9.104102,90.391032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.249314,3.118161,68.533006,70.042355,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543605,1.404540,0.162535,0.016561,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.553277,tube-mpc,0,-126.340000,54.885000,0.356801,-4.256751,0.550000,-4.395000,-0.193199,0.138249,22.352689,9.361904,2.226120,9.361904,22.352689,0.180000,0.700000,20,91,20.088770,91.298578,20.088770,91.298578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.355690,0.437129,67.381001,73.695289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554445,1.403511,0.212499,0.015024,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.563383,tube-mpc,0,-126.340000,54.885000,0.602166,-4.132268,0.790000,-4.295000,-0.187834,0.162732,22.840606,10.642686,1.494245,10.642686,22.840606,0.180000,0.810000,24,75,23.668908,75.172032,23.668908,75.172032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.520597,-0.742667,68.803551,71.601071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554365,1.404260,0.210342,0.015131,0.501991,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.573259,tube-mpc,0,-126.340000,54.885000,0.848800,-4.008112,1.020000,-4.185000,-0.171200,0.176888,23.023575,13.448207,1.738204,13.448207,23.023575,0.210000,0.780000,27,57,26.859553,57.367269,26.859553,57.367269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.462632,-0.549786,70.437891,71.468711,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539159,1.397192,0.137567,0.015405,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.583386,tube-mpc,0,-126.340000,54.885000,1.108336,-3.878423,1.270000,-4.035000,-0.161664,0.156577,23.572481,15.704823,2.287110,15.704823,23.572481,0.240000,0.660000,26,49,26.009137,48.790810,26.009137,48.790810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.776223,-0.724229,71.232552,70.602730,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555372,1.402294,0.172986,0.014700,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.593272,tube-mpc,0,-126.340000,54.885000,1.367808,-3.749664,1.510000,-3.885000,-0.142192,0.135336,24.426336,16.009771,2.775027,16.009771,24.426336,0.260000,0.570000,23,54,23.213969,53.589949,23.213969,53.589949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.466116,-1.722757,70.902099,68.944525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539750,1.396893,0.141014,0.014904,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.603261,tube-mpc,0,-126.340000,54.885000,1.635710,-3.617585,1.780000,-3.735000,-0.144290,0.117415,26.621961,13.509197,2.226120,13.509197,26.621961,0.250000,0.520000,9,78,9.237839,78.349314,9.237839,78.349314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.064050,-2.639924,69.815687,68.410688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538734,1.397999,0.140964,0.015772,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.613272,tube-mpc,0,-126.340000,54.885000,1.909508,-3.483427,2.060000,-3.615000,-0.150492,0.131573,27.780764,11.740498,2.592058,11.740498,27.780764,0.220000,0.590000,5,90,5.340080,90.238589,5.340080,90.238589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.188833,-4.595504,67.723212,73.659234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554234,1.402801,0.188635,0.015652,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.623233,tube-mpc,0,-126.340000,54.885000,2.186837,-3.348316,2.350000,-3.495000,-0.163163,0.146684,28.817587,11.740498,2.226120,11.740498,28.817587,0.140000,0.740000,9,80,8.933760,79.607663,8.933760,79.607663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.048818,-6.489438,67.358369,76.167731,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539627,1.397834,0.172791,0.015834,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.633269,tube-mpc,0,-126.340000,54.885000,2.470708,-3.210758,2.630000,-3.365000,-0.159292,0.154242,28.329670,13.753155,1.616224,13.753155,28.329670,0.140000,0.740000,18,64,17.853091,64.367480,17.853091,64.367480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.578857,-7.055969,68.184769,74.012017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538651,1.396546,0.150767,0.013340,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.643380,tube-mpc,0,-126.340000,54.885000,2.760747,-3.070911,2.930000,-3.215000,-0.169253,0.144089,28.390660,16.253729,1.860183,16.253729,28.390660,0.150000,0.670000,20,49,19.673727,49.382528,19.673727,49.382528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.631155,-7.452378,67.687876,70.296690,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555923,1.402681,0.172682,0.015251,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.653384,tube-mpc,0,-126.340000,54.885000,3.051284,-2.931465,3.220000,-3.065000,-0.168716,0.133535,28.817587,15.033937,1.372266,15.033937,28.817587,0.190000,0.560000,13,68,13.317171,68.212398,13.317171,68.212398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.473583,-6.926180,66.414166,67.293338,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555217,1.404034,0.172700,0.016277,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.663384,tube-mpc,0,-126.340000,54.885000,3.344722,-2.791210,3.520000,-2.935000,-0.175278,0.143790,28.817587,12.289405,1.799193,12.289405,28.817587,0.190000,0.620000,13,88,13.376617,87.641557,13.376617,87.641557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.219952,-8.021334,61.241844,67.557526,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556782,1.402033,0.186243,0.014319,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.673260,tube-mpc,0,-126.340000,54.885000,3.637031,-2.652013,3.810000,-2.815000,-0.172969,0.162987,29.305504,10.886644,1.860183,10.886644,29.305504,0.180000,0.680000,12,97,11.621296,96.762033,11.621296,96.762033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.812446,-9.570812,60.301697,69.608179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539063,1.400968,0.176159,0.016113,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.683385,tube-mpc,0,-126.340000,54.885000,3.938844,-2.508768,4.110000,-2.695000,-0.171156,0.186232,28.512639,11.374561,1.799193,11.374561,28.512639,0.190000,0.830000,18,82,18.233710,82.030629,18.233710,82.030629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.240299,-10.958047,60.705949,70.723261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554727,1.411470,0.213969,0.016162,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.693259,tube-mpc,0,-126.340000,54.885000,4.234734,-2.368740,4.400000,-2.575000,-0.165266,0.206260,27.841753,13.570186,2.043152,13.570186,27.841753,0.180000,0.820000,28,66,27.624170,66.283973,27.624170,66.283973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.579196,-11.018896,61.578480,67.078961,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540520,1.397970,0.161060,0.016045,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.703389,tube-mpc,0,-126.340000,54.885000,4.539411,-2.224905,4.690000,-2.435000,-0.150589,0.210095,26.682951,14.180083,1.738204,14.180083,26.682951,0.260000,0.740000,30,68,29.721882,68.183358,29.721882,68.183358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.308626,-10.352668,62.082309,62.907286,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.829386,1.512700,0.205722,0.023769,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.713233,tube-mpc,0,-126.340000,54.885000,4.836102,-2.085118,4.960000,-2.295000,-0.123898,0.209882,26.682951,13.753155,1.677214,13.753155,26.682951,0.290000,0.650000,28,80,28.135321,79.811413,28.135321,79.811413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.118935,-10.597339,60.414263,62.280907,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547958,1.478412,0.216129,0.019089,0.500725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.723919,tube-mpc,0,-126.340000,54.885000,5.158319,-1.933537,5.250000,-2.175000,-0.091681,0.241463,26.195034,11.374561,1.555235,11.374561,26.195034,0.280000,0.720000,35,96,34.694783,96.188245,34.694783,96.188245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.783494,-11.322419,58.205390,61.933965,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580991,1.441569,0.248635,0.017039,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.733235,tube-mpc,0,-126.340000,54.885000,5.438883,-1.801681,5.500000,-2.075000,-0.061117,0.273319,26.438993,10.642686,1.555235,10.642686,26.438993,0.330000,0.770000,28,101,27.737190,100.976980,27.737190,100.976980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.072499,-12.483072,58.794236,63.630951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545591,1.666082,0.285534,0.024795,0.500773,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.743242,tube-mpc,0,-126.340000,54.885000,5.739469,-1.660481,5.780000,-1.965000,-0.040531,0.304519,27.475816,11.008623,1.128308,11.008623,27.475816,0.360000,0.910000,15,88,14.505675,87.613542,14.505675,87.613542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.015770,-13.403638,59.257668,64.803139,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577490,1.490678,0.312250,0.018933,0.500695,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.753233,tube-mpc,0,-126.340000,54.885000,6.038252,-1.520117,6.060000,-1.845000,-0.021748,0.324883,28.024722,12.960290,1.677214,12.960290,28.024722,0.260000,0.870000,22,76,22.265580,75.907595,22.265580,75.907595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.681582,-13.652031,56.270154,61.387957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555682,1.581809,0.231505,0.019337,0.500375,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.763233,tube-mpc,0,-126.340000,54.885000,6.335523,-1.380374,6.350000,-1.715000,-0.014477,0.334626,28.268681,14.424041,1.372266,14.424041,28.268681,0.240000,0.800000,22,70,21.956418,69.852337,21.956418,69.852337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.951100,-14.852878,55.436297,60.725813,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539892,1.461131,0.156183,0.012798,0.501103,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.773232,tube-mpc,0,-126.340000,54.885000,6.630522,-1.241524,6.640000,-1.575000,-0.009478,0.333476,27.658785,14.302062,1.067318,14.302062,27.658785,0.260000,0.760000,22,73,22.208365,73.276570,22.208365,73.276570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.015968,-16.323539,54.565755,60.837668,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538859,1.420848,0.149056,0.014394,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.783231,tube-mpc,0,-126.340000,54.885000,6.922869,-1.103659,6.950000,-1.445000,-0.027131,0.341341,28.878577,12.411384,1.860183,12.411384,28.878577,0.270000,0.810000,5,84,4.703052,83.881037,4.703052,83.881037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.517230,-17.979663,52.717466,60.932167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540326,1.403612,0.155030,0.014106,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.793266,tube-mpc,0,-126.340000,54.885000,7.213095,-0.966439,7.250000,-1.335000,-0.036905,0.368561,30.159358,11.618519,1.616224,11.618519,30.159358,0.180000,0.740000,-1,99,-0.529970,98.772623,-0.529970,98.772623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.589749,-19.380649,49.755290,62.363944,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538710,1.399200,0.178017,0.013217,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.803390,tube-mpc,0,-126.340000,54.885000,7.502265,-0.829259,7.570000,-1.225000,-0.067735,0.395741,29.427483,10.886644,1.433256,10.886644,29.427483,0.150000,0.840000,2,98,1.968161,97.913701,1.968161,97.913701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.912990,-21.495929,48.285365,64.734957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558610,1.413299,0.242408,0.015678,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.813385,tube-mpc,0,-126.340000,54.885000,7.783710,-0.695190,7.860000,-1.105000,-0.076290,0.409810,29.244514,13.265238,0.945339,13.265238,29.244514,0.110000,0.920000,4,71,4.239941,71.264654,4.239941,71.264654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.831565,-23.691602,50.429587,65.937845,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558953,1.414425,0.233869,0.016717,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.823390,tube-mpc,0,-126.340000,54.885000,8.061066,-0.562415,8.150000,-0.955000,-0.088934,0.392585,28.329670,15.826802,0.884349,15.826802,28.329670,0.090000,0.820000,10,55,9.987098,55.307716,9.987098,55.307716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.208157,-24.517420,52.944385,64.651025,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558562,1.412475,0.180800,0.015507,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.833263,tube-mpc,0,-126.340000,54.885000,8.330053,-0.432899,8.420000,-0.795000,-0.089947,0.362101,27.231857,16.131750,1.494245,16.131750,27.231857,0.090000,0.670000,15,62,15.075199,61.676752,15.075199,61.676752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.856343,-25.230678,54.848097,64.868000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539846,1.399623,0.137866,0.014479,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.843267,tube-mpc,0,-126.340000,54.885000,8.597467,-0.303272,8.680000,-0.655000,-0.082533,0.351728,25.097221,14.667999,0.762370,14.667999,25.097221,0.100000,0.620000,27,77,27.369061,76.510987,27.369061,76.510987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.953829,-26.394711,53.266228,63.853641,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540559,1.399548,0.146696,0.015795,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.853389,tube-mpc,0,-126.340000,54.885000,8.862390,-0.173841,8.930000,-0.535000,-0.067610,0.361159,23.694460,11.252582,1.372266,11.252582,23.694460,0.140000,0.670000,29,100,29.274772,100.230682,29.274772,100.230682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.301793,-27.016895,52.001446,62.069649,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559135,1.414247,0.206737,0.014802,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.863385,tube-mpc,0,-126.340000,54.885000,9.118118,-0.047782,9.160000,-0.435000,-0.041882,0.387218,22.047741,10.093779,0.701380,10.093779,22.047741,0.200000,0.810000,31,99,31.429336,99.330112,31.429336,99.330112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.224473,-28.292505,48.972437,61.630206,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560076,1.410982,0.244322,0.015618,0.501322,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.873267,tube-mpc,0,-126.340000,54.885000,9.364841,0.075061,9.380000,-0.315000,-0.015159,0.390061,21.315866,13.143259,0.579401,13.143259,21.315866,0.270000,0.890000,26,66,25.837602,65.875848,25.837602,65.875848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.222773,-29.069404,47.873473,59.946081,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539526,1.399439,0.176262,0.014174,0.500333,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.883390,tube-mpc,0,-126.340000,54.885000,9.610977,0.199007,9.600000,-0.175000,0.010977,0.374007,20.644980,15.399875,0.579401,15.399875,20.644980,0.290000,0.790000,25,52,25.413265,51.849858,25.413265,51.849858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.222698,-27.942903,47.208478,56.266204,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558214,1.412233,0.177679,0.015914,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.893383,tube-mpc,0,-126.340000,54.885000,9.847126,0.319451,9.810000,-0.025000,0.037126,0.344451,20.096074,15.765812,0.335443,15.765812,20.096074,0.280000,0.640000,27,58,27.452189,57.654313,27.452189,57.654313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.476993,-27.236888,47.394417,55.996257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559291,1.415506,0.191636,0.016360,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.903387,tube-mpc,0,-126.340000,54.885000,10.076432,0.438074,10.020000,0.115000,0.056432,0.323074,19.974095,13.143259,-0.152474,13.143259,19.974095,0.260000,0.560000,25,83,25.242830,83.226213,25.242830,83.226213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.612530,-26.640912,46.383650,54.836790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558373,1.413601,0.192422,0.014688,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.913264,tube-mpc,0,-126.340000,54.885000,10.295631,0.553259,10.220000,0.235000,0.075631,0.318259,19.303209,10.276748,-0.152474,10.276748,19.303209,0.270000,0.680000,23,95,23.059827,95.157699,23.059827,95.157699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.340739,-27.014098,43.144395,53.650544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539499,1.400219,0.165916,0.015306,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.923266,tube-mpc,0,-126.340000,54.885000,10.510099,0.667932,10.420000,0.345000,0.090099,0.322932,18.998261,10.520706,0.884349,10.520706,18.998261,0.270000,0.800000,19,82,19.343874,81.771308,19.343874,81.771308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.971033,-27.605965,41.829031,52.204698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538729,1.415284,0.179711,0.016215,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.933386,tube-mpc,0,-126.340000,54.885000,10.719179,0.781922,10.610000,0.475000,0.109179,0.306922,18.205396,12.411384,0.640391,12.411384,18.205396,0.240000,0.790000,25,64,24.672535,63.636441,24.672535,63.636441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.837272,-27.242357,40.366868,47.534910,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559318,1.413255,0.192651,0.015513,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.943261,tube-mpc,0,-126.340000,54.885000,10.915336,0.891176,10.790000,0.615000,0.125336,0.276176,17.168573,15.216906,0.152474,15.216906,17.168573,0.240000,0.730000,29,41,28.966754,41.021522,28.966754,41.021522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.675133,-26.637399,42.350391,46.972521,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539565,1.399866,0.151690,0.014623,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.953387,tube-mpc,0,-126.340000,54.885000,11.108258,1.001196,10.970000,0.765000,0.138258,0.236196,16.314719,15.460864,0.274453,15.460864,16.314719,0.270000,0.560000,27,48,26.515550,48.232043,26.515550,48.232043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.112042,-24.758205,47.960187,52.091703,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558814,1.409133,0.192086,0.014347,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.963265,tube-mpc,0,-126.340000,54.885000,11.288270,1.106558,11.140000,0.885000,0.148270,0.221558,16.741646,11.801488,-0.152474,11.801488,16.741646,0.280000,0.460000,14,85,13.534632,84.817040,13.534632,84.817040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.154327,-22.554893,47.532725,52.264128,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540511,1.399345,0.149518,0.014858,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.973385,tube-mpc,0,-126.340000,54.885000,11.464182,1.212513,11.310000,0.985000,0.154182,0.227513,16.680656,7.898153,0.335443,7.898153,16.680656,0.230000,0.680000,11,98,10.584386,97.735206,10.584386,97.735206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.476093,-21.946464,43.555882,51.663439,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558931,1.410987,0.203615,0.014707,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.983386,tube-mpc,0,-126.340000,54.885000,11.629476,1.315282,11.480000,1.055000,0.149476,0.260282,16.619667,7.288257,0.335443,7.288257,16.619667,0.180000,0.830000,8,91,8.489155,91.441613,8.489155,91.441613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.004857,-21.868924,42.819136,49.181756,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556935,1.411646,0.219787,0.014392,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.993386,tube-mpc,0,-126.340000,54.885000,11.786158,1.416137,11.650000,1.155000,0.136158,0.261137,15.155916,9.422894,0.335443,9.422894,15.155916,0.130000,0.860000,19,70,19.000103,69.943932,19.000103,69.943932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.619084,-21.423319,41.538352,43.719001,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558537,1.423516,0.206310,0.015844,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.003385,tube-mpc,0,-126.340000,54.885000,11.934176,1.515123,11.800000,1.265000,0.134176,0.250123,14.607010,12.411384,-0.213464,12.411384,14.607010,0.150000,0.790000,15,49,14.755945,48.535944,14.755945,48.535944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.018901,-20.322407,44.662741,42.518102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558188,1.418117,0.174402,0.016201,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.013385,tube-mpc,0,-126.340000,54.885000,12.073530,1.612314,11.950000,1.375000,0.123530,0.237314,13.570186,12.655342,-0.091484,12.655342,13.570186,0.160000,0.630000,14,58,13.692006,57.785519,13.692006,57.785519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.120518,-17.745184,49.040511,46.480252,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556512,1.409967,0.180111,0.016024,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.023267,tube-mpc,0,-126.340000,54.885000,12.202668,1.706620,12.080000,1.485000,0.122668,0.221620,12.655342,10.520706,0.213464,10.520706,12.655342,0.150000,0.580000,14,78,14.344387,77.862190,14.344387,77.862190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.720291,-15.250865,47.078004,44.034099,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539463,1.400304,0.137971,0.014075,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.033387,tube-mpc,0,-126.340000,54.885000,12.326119,1.801488,12.220000,1.575000,0.106119,0.226488,12.045446,7.776174,-0.030495,7.776174,12.045446,0.150000,0.660000,9,93,9.107543,93.493901,9.107543,93.493901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.020863,-13.627248,42.755148,39.937797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557509,1.411890,0.203048,0.014385,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.043343,tube-mpc,0,-126.340000,54.885000,12.438888,1.893183,12.350000,1.645000,0.088888,0.248183,11.618519,6.861330,0.091484,6.861330,11.618519,0.120000,0.760000,7,94,6.519905,93.788168,6.519905,93.788168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.265698,-12.594524,39.209923,36.344816,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557649,1.661615,0.258670,0.023881,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.053272,tube-mpc,0,-126.340000,54.885000,12.542814,1.983081,12.460000,1.725000,0.082814,0.258081,9.910810,7.105289,-0.091484,7.105289,9.910810,0.100000,0.840000,15,85,15.450595,84.766993,15.450595,84.766993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.531263,-11.397273,36.744328,31.372813,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539685,1.690850,0.266715,0.035799,0.842081,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008382,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.063239,tube-mpc,0,-126.340000,54.885000,12.638627,2.071843,12.560000,1.815000,0.078627,0.256843,9.483883,9.605862,-0.396432,9.605862,9.483883,0.110000,0.860000,11,61,11.180854,61.105189,11.180854,61.105189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.482678,-10.611849,36.597864,28.834936,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557118,1.488252,0.206292,0.020861,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.073234,tube-mpc,0,-126.340000,54.885000,12.726228,2.159448,12.660000,1.915000,0.066228,0.244448,8.142112,11.374561,0.213464,11.374561,8.142112,0.110000,0.760000,15,53,14.752261,52.810271,14.752261,52.810271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.321144,-8.693755,40.605553,33.196702,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560113,1.746380,0.228793,0.036947,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.083235,tube-mpc,0,-126.340000,54.885000,12.805481,2.245780,12.740000,2.015000,0.065481,0.230780,7.288257,9.544873,-0.396432,9.544873,7.288257,0.120000,0.630000,13,77,13.283477,77.369690,13.283477,77.369690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.688508,-5.876799,43.564702,38.770222,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550668,1.586401,0.206254,0.020899,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.093247,tube-mpc,0,-126.340000,54.885000,12.876508,2.330954,12.810000,2.105000,0.066508,0.225954,6.007476,7.044299,-0.335443,7.044299,6.007476,0.130000,0.660000,15,96,14.977631,95.530218,14.977631,95.530218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.905328,-4.532821,39.025381,34.637383,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564460,1.741672,0.243328,0.027703,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.103232,tube-mpc,0,-126.340000,54.885000,12.939199,2.414748,12.880000,2.175000,0.059199,0.239748,5.763517,4.848673,-0.335443,4.848673,5.763517,0.130000,0.790000,8,103,8.461767,103.358406,8.461767,103.358406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.231799,-4.068945,36.590473,33.356810,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548823,1.458262,0.225165,0.015640,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.113237,tube-mpc,0,-126.340000,54.885000,12.994005,2.497650,12.930000,2.235000,0.064005,0.262650,4.482736,6.495393,0.030495,6.495393,4.482736,0.110000,0.910000,16,81,15.606058,81.304199,15.606058,81.304199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.629238,-4.105114,35.345308,33.608775,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547385,1.481243,0.255959,0.014165,0.500322,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.123230,tube-mpc,0,-126.340000,54.885000,13.040899,2.579480,12.980000,2.335000,0.060899,0.244480,3.262944,9.422894,-0.091484,9.422894,3.262944,0.110000,0.870000,21,58,20.688897,58.002290,20.688897,58.002290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.050339,-3.278190,37.083700,31.411128,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.530061,1.424343,0.146352,0.011875,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.133260,tube-mpc,0,-126.340000,54.885000,13.080263,2.660740,13.000000,2.435000,0.080263,0.225740,1.738204,11.496540,0.335443,11.496540,1.738204,0.160000,0.710000,24,53,23.983198,52.658665,23.983198,52.658665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.561776,-1.883383,43.325300,42.547298,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.530045,1.413353,0.140334,0.012273,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.143259,tube-mpc,0,-126.340000,54.885000,13.112016,2.740980,13.030000,2.535000,0.082016,0.205980,1.006328,8.812998,-0.274453,8.812998,1.006328,0.180000,0.590000,21,83,21.151610,83.369603,21.151610,83.369603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.611757,0.592776,45.985196,49.976721,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.534968,1.450336,0.147412,0.052961,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.153230,tube-mpc,0,-126.340000,54.885000,13.136432,2.820325,13.050000,2.615000,0.086432,0.205325,1.128308,5.885497,0.274453,5.885497,1.128308,0.200000,0.710000,10,98,10.461260,97.818408,10.461260,97.818408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.206672,1.183939,40.281383,42.935054,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.529821,1.402322,0.174043,0.011453,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.163385,tube-mpc,0,-126.340000,54.885000,13.154078,2.900543,13.060000,2.675000,0.094078,0.225543,1.128308,5.214611,-0.274453,5.214611,1.128308,0.170000,0.750000,8,102,8.147378,102.416124,8.147378,102.416124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.423635,2.131506,39.220370,42.841921,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549184,1.414289,0.231627,0.014456,0.510862,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.173391,tube-mpc,0,-126.340000,54.885000,13.164568,2.979110,13.070000,2.745000,0.094568,0.234110,0.640391,8.081122,0.457422,8.081122,0.640391,0.120000,0.920000,14,65,13.741309,64.742118,13.741309,64.742118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.318028,2.101800,37.761750,40.219041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559719,1.411635,0.254054,0.012998,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.183232,tube-mpc,0,-126.340000,54.885000,13.168436,3.056011,13.080000,2.835000,0.088436,0.221011,-0.945339,10.032790,0.335443,10.032790,-0.945339,0.130000,0.830000,21,54,21.493291,54.183001,21.493291,54.183001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.405424,4.392115,43.575979,46.846005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540705,1.400570,0.140307,0.013732,0.501377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.193260,tube-mpc,0,-126.340000,54.885000,13.166037,3.134108,13.060000,2.945000,0.106037,0.189108,-2.226120,10.032790,-0.457422,10.032790,-2.226120,0.150000,0.660000,27,67,27.247916,66.673451,27.247916,66.673451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.639623,6.297769,46.580706,53.717747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537030,1.425847,0.146801,0.015452,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.203232,tube-mpc,0,-126.340000,54.885000,13.157556,3.211584,13.050000,3.045000,0.107556,0.166584,-1.921172,8.508050,-0.335443,8.508050,-1.921172,0.200000,0.640000,13,80,13.257191,79.813572,13.257191,79.813572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.860089,6.780906,42.996075,49.100945,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537452,1.404753,0.136770,0.013957,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.213381,tube-mpc,0,-126.340000,54.885000,13.142945,3.290349,13.040000,3.115000,0.102945,0.175349,-1.860183,6.983309,0.213464,6.983309,-1.860183,0.190000,0.700000,7,89,7.438722,88.797088,7.438722,88.797088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.118332,7.540730,41.144642,47.877016,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555505,1.410621,0.188694,0.015998,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.223336,tube-mpc,0,-126.340000,54.885000,13.123015,3.367622,13.030000,3.195000,0.093015,0.172622,-1.555235,6.495393,0.518412,6.495393,-1.555235,0.140000,0.790000,5,85,5.309213,85.314778,5.309213,85.314778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.818220,8.307622,39.115854,43.601416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556493,1.410249,0.200303,0.015159,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.233277,tube-mpc,0,-126.340000,54.885000,13.097845,3.444888,13.020000,3.275000,0.077845,0.169888,-1.616224,7.898153,0.091484,7.898153,-1.616224,0.090000,0.830000,7,70,7.069019,70.412740,7.069019,70.412740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.240311,9.024590,39.428617,43.655326,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557175,1.409846,0.188052,0.015027,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.243382,tube-mpc,0,-126.340000,54.885000,13.067135,3.523626,13.000000,3.375000,0.067135,0.148626,-2.348100,10.032790,0.274453,10.032790,-2.348100,0.060000,0.760000,13,57,13.351325,57.413330,13.351325,57.413330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.114357,9.806492,41.084315,48.080283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556059,1.408537,0.163454,0.016038,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.253272,tube-mpc,0,-126.340000,54.885000,13.032344,3.600963,12.980000,3.475000,0.052344,0.125963,-3.079975,9.788831,0.030495,9.788831,-3.079975,0.090000,0.670000,11,66,11.326899,65.616775,11.326899,65.616775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.769534,10.803550,43.194473,53.986252,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552772,1.409075,0.176231,0.015128,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.263260,tube-mpc,0,-126.340000,54.885000,12.992728,3.679417,12.960000,3.575000,0.032728,0.104417,-3.384923,9.056956,0.945339,9.056956,-3.384923,0.110000,0.640000,6,74,5.914448,73.603283,5.914448,73.603283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.443461,10.902260,41.389845,52.298736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538635,1.401314,0.147382,0.014246,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.273387,tube-mpc,0,-126.340000,54.885000,12.948241,3.759402,12.940000,3.665000,0.008241,0.094402,-2.775027,7.532216,0.884349,7.532216,-2.775027,0.090000,0.680000,-3,83,-3.101547,82.685044,-3.101547,82.685044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.076423,11.028408,40.373261,51.858244,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556854,1.409197,0.175587,0.014258,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.283322,tube-mpc,0,-126.340000,54.885000,12.900637,3.838384,12.920000,3.745000,-0.019363,0.093384,-2.714037,7.044299,0.457422,7.044299,-2.714037,0.060000,0.750000,-6,82,-5.979012,81.587914,-5.979012,81.587914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.279300,10.986557,40.109061,50.746386,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556204,1.408477,0.185146,0.014880,0.502164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.293382,tube-mpc,0,-126.340000,54.885000,12.848712,3.918941,12.890000,3.835000,-0.041288,0.083941,-2.653048,8.325081,0.945339,8.325081,-2.653048,0.030000,0.780000,-7,68,-7.113691,68.422442,-7.113691,68.422442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.175300,10.971427,39.316055,49.885755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557139,1.408336,0.177117,0.015328,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.303386,tube-mpc,0,-126.340000,54.885000,12.793633,3.999685,12.870000,3.925000,-0.076367,0.074685,-3.384923,10.093779,0.518412,10.093779,-3.384923,0.020000,0.760000,-5,55,-4.552021,55.329864,-4.552021,55.329864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.784073,11.285486,41.032561,54.192069,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556993,1.408708,0.175407,0.014688,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.313384,tube-mpc,0,-126.340000,54.885000,12.735413,4.081086,12.840000,4.025000,-0.104587,0.056086,-3.628881,10.215758,0.457422,10.215758,-3.628881,0.010000,0.650000,-6,63,-5.525528,63.018334,-5.525528,63.018334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.269927,12.079480,44.914302,60.385551,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557152,1.454208,0.176158,0.017553,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.323294,tube-mpc,0,-126.340000,54.885000,12.674837,4.162502,12.810000,4.125000,-0.135163,0.037502,-3.567892,9.178935,0.701380,9.178935,-3.567892,-0.010000,0.620000,-9,74,-8.575066,73.971556,-8.575066,73.971556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.873519,12.265987,44.298489,59.150543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540170,1.399974,0.144227,0.013917,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.333385,tube-mpc,0,-126.340000,54.885000,12.610467,4.246210,12.770000,4.205000,-0.159533,0.041210,-4.421746,7.837164,0.823360,7.837164,-4.421746,-0.020000,0.670000,-5,83,-4.668032,82.525636,-4.668032,82.525636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.559606,12.142132,44.380254,57.271531,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557618,1.408387,0.175947,0.015039,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.343382,tube-mpc,0,-126.340000,54.885000,12.544269,4.329979,12.740000,4.285000,-0.195731,0.044979,-4.970653,7.105289,0.640391,7.105289,-4.970653,-0.040000,0.750000,-2,83,-2.425622,83.176390,-2.425622,83.176390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.273285,11.904718,42.646228,54.704234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555821,1.409448,0.185489,0.016014,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.353268,tube-mpc,0,-126.340000,54.885000,12.476664,4.413674,12.690000,4.375000,-0.213336,0.038674,-5.214611,8.934977,0.640391,8.934977,-5.214611,-0.040000,0.790000,-3,65,-2.672287,65.154343,-2.672287,65.154343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.707705,11.457659,42.725764,54.133573,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541786,1.399808,0.141748,0.014341,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.363383,tube-mpc,0,-126.340000,54.885000,12.405526,4.500208,12.650000,4.485000,-0.244474,0.015208,-5.214611,11.679509,0.396432,11.679509,-5.214611,-0.040000,0.750000,-6,44,-5.761011,44.341655,-5.761011,44.341655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.691035,11.596308,48.755029,61.469663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556625,1.409406,0.172188,0.014948,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.373260,tube-mpc,0,-126.340000,54.885000,12.334363,4.585602,12.600000,4.605000,-0.265637,-0.019398,-5.397580,11.740498,0.579401,11.740498,-5.397580,-0.040000,0.610000,-7,53,-7.008129,53.405507,-7.008129,53.405507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.333824,12.772311,56.519605,71.677667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539659,1.414482,0.140538,0.016208,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.383232,tube-mpc,0,-126.340000,54.885000,12.261005,4.672748,12.550000,4.715000,-0.288995,-0.042252,-5.153621,10.215758,0.396432,10.215758,-5.153621,-0.040000,0.540000,-13,72,-12.591938,71.688799,-12.591938,71.688799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.354587,13.196973,53.288014,67.815218,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547736,1.405233,0.175206,0.015626,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.393265,tube-mpc,0,-126.340000,54.885000,12.185889,4.761349,12.510000,4.805000,-0.324111,-0.043651,-4.543725,7.837164,0.091484,7.837164,-4.543725,-0.050000,0.610000,-22,87,-21.814813,86.569780,-21.814813,86.569780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.788357,13.001217,50.395406,62.397159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539817,1.399178,0.156823,0.014653,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.403381,tube-mpc,0,-126.340000,54.885000,12.108997,4.851643,12.470000,4.895000,-0.361003,-0.043357,-5.641538,8.325081,0.457422,8.325081,-5.641538,-0.090000,0.750000,-12,72,-11.771679,71.885039,-11.771679,71.885039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.865079,12.361492,48.276413,59.107996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558540,1.406335,0.186206,0.015966,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.413261,tube-mpc,0,-126.340000,54.885000,12.032975,4.940732,12.420000,4.985000,-0.387025,-0.044268,-6.251434,9.666852,0.762370,9.666852,-6.251434,-0.130000,0.760000,-3,60,-3.200155,60.242678,-3.200155,60.242678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.420692,12.677160,47.364428,61.150017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552069,1.468710,0.207493,0.020691,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.423261,tube-mpc,0,-126.340000,54.885000,11.955259,5.031800,12.360000,5.105000,-0.404741,-0.073200,-6.678361,11.496540,1.189297,11.496540,-6.678361,-0.090000,0.690000,-5,49,-5.436190,49.373074,-5.436190,49.373074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.815941,13.003698,48.015010,63.229021,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548084,1.443878,0.180606,0.015055,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.433278,tube-mpc,0,-126.340000,54.885000,11.876789,5.123907,12.300000,5.225000,-0.423211,-0.101093,-6.373413,11.374561,0.396432,11.374561,-6.373413,-0.070000,0.590000,-13,57,-12.603207,57.200860,-12.603207,57.200860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.657375,13.661470,53.913635,69.010669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538258,1.404107,0.138823,0.013817,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.443264,tube-mpc,0,-126.340000,54.885000,11.798078,5.216583,12.240000,5.335000,-0.441922,-0.118417,-6.800341,10.215758,0.274453,10.215758,-6.800341,-0.080000,0.570000,-10,68,-10.279135,68.279148,-10.279135,68.279148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.064018,13.571889,52.959514,65.705628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539160,1.404806,0.149786,0.013798,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.453398,tube-mpc,0,-126.340000,54.885000,11.717858,5.311447,12.170000,5.435000,-0.452142,-0.123553,-6.922320,8.386070,0.579401,8.386070,-6.922320,-0.090000,0.620000,-10,80,-9.601141,79.636750,-9.601141,79.636750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.528695,13.159335,49.418415,60.486669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571991,1.412059,0.196216,0.014724,0.504062,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.463387,tube-mpc,0,-126.340000,54.885000,11.638558,5.405715,12.110000,5.515000,-0.471442,-0.109285,-7.776174,7.410237,1.128308,7.410237,-7.776174,-0.090000,0.700000,-5,83,-4.529748,83.126640,-4.529748,83.126640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.631586,12.523293,46.873832,55.998662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558654,1.412801,0.199235,0.015521,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.473267,tube-mpc,0,-126.340000,54.885000,11.560004,5.499647,12.050000,5.605000,-0.489996,-0.105353,-7.166278,8.325081,1.433256,8.325081,-7.166278,-0.080000,0.770000,-12,70,-12.405219,70.385300,-12.405219,70.385300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.028642,11.822980,44.675737,53.743928,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539486,1.397088,0.149071,0.014824,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.483387,tube-mpc,0,-126.340000,54.885000,11.479504,5.596517,11.980000,5.705000,-0.500496,-0.108483,-6.983309,10.398727,0.335443,10.398727,-6.983309,-0.090000,0.760000,-13,54,-13.406122,54.000156,-13.406122,54.000156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.635155,11.648075,48.896399,58.507599,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558698,1.412119,0.196244,0.015741,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.493387,tube-mpc,0,-126.340000,54.885000,11.400017,5.692802,11.910000,5.815000,-0.509983,-0.122198,-7.898153,10.459717,0.823360,10.459717,-7.898153,-0.090000,0.650000,-6,62,-6.142318,62.059752,-6.142318,62.059752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.170120,12.169315,51.209529,62.801231,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559774,1.412121,0.196334,0.015969,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.503260,tube-mpc,0,-126.340000,54.885000,11.321640,5.788361,11.840000,5.915000,-0.518360,-0.126639,-7.715185,9.239925,1.372266,9.239925,-7.715185,-0.090000,0.630000,-8,74,-8.432501,74.281860,-8.432501,74.281860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.726877,11.844604,46.330900,57.398836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540013,1.401049,0.149512,0.015024,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.513384,tube-mpc,0,-126.340000,54.885000,11.241437,5.886765,11.770000,5.995000,-0.528563,-0.108235,-7.837164,7.166278,1.006328,7.166278,-7.837164,-0.080000,0.680000,-11,89,-10.540504,89.384351,-10.540504,89.384351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.711167,11.052963,45.236665,53.444794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558959,1.412469,0.194434,0.017136,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.523383,tube-mpc,0,-126.340000,54.885000,11.162428,5.984275,11.690000,6.075000,-0.527572,-0.090725,-8.142112,7.227268,1.128308,7.227268,-8.142112,-0.090000,0.780000,-7,83,-6.847252,82.512485,-6.847252,82.512485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.557289,9.751327,43.452863,51.633918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557849,1.412689,0.192593,0.014783,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.533260,tube-mpc,0,-126.340000,54.885000,11.084599,6.080824,11.610000,6.165000,-0.525401,-0.084176,-8.447060,7.898153,1.128308,7.898153,-8.447060,-0.090000,0.830000,-4,73,-3.715258,72.864492,-3.715258,72.864492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.177560,9.169937,44.075614,51.531710,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539338,1.399103,0.135115,0.015455,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.543383,tube-mpc,0,-126.340000,54.885000,11.005075,6.179897,11.530000,6.255000,-0.524925,-0.075103,-8.325081,9.544873,1.006328,9.544873,-8.325081,-0.060000,0.790000,-8,63,-7.887858,63.379728,-7.887858,63.379728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.850289,8.754504,45.480203,54.094726,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555914,1.410525,0.181113,0.014257,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.553261,tube-mpc,0,-126.340000,54.885000,10.927716,6.276578,11.440000,6.355000,-0.512284,-0.078422,-9.239925,10.215758,0.518412,10.215758,-9.239925,-0.060000,0.720000,1,64,1.202485,63.541071,1.202485,63.541071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.672263,8.441551,49.142805,57.542797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539393,1.435068,0.141365,0.015308,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.563260,tube-mpc,0,-126.340000,54.885000,10.849628,6.374347,11.360000,6.445000,-0.510372,-0.070653,-8.934977,8.081122,0.762370,8.081122,-8.934977,-0.050000,0.690000,-3,84,-2.878058,84.157346,-2.878058,84.157346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.448977,8.148476,47.863849,56.148497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539575,1.416754,0.138669,0.014972,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.573390,tube-mpc,0,-126.340000,54.885000,10.770731,6.473159,11.270000,6.535000,-0.499269,-0.061841,-9.483883,6.922320,1.616224,6.922320,-9.483883,-0.030000,0.750000,-1,90,-0.692360,89.817375,-0.692360,89.817375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.581686,6.523688,45.556731,52.464830,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557011,1.411798,0.193421,0.012726,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.583342,tube-mpc,0,-126.340000,54.885000,10.693387,6.569886,11.190000,6.615000,-0.496613,-0.045114,-9.300914,7.105289,1.433256,7.105289,-9.300914,-0.030000,0.830000,-2,82,-2.338209,82.369666,-2.338209,82.369666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.276210,5.006136,44.802699,51.133346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557485,1.415145,0.208105,0.016287,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.593259,tube-mpc,0,-126.340000,54.885000,10.616434,6.665796,11.100000,6.695000,-0.483566,-0.029204,-9.422894,8.630029,1.494245,8.630029,-9.422894,-0.030000,0.870000,0,67,-0.168831,66.757271,-0.168831,66.757271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.544011,3.862325,46.556748,51.773112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539683,1.397954,0.147030,0.015878,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.603385,tube-mpc,0,-126.340000,54.885000,10.537923,6.763105,11.010000,6.795000,-0.472077,-0.031895,-9.971800,10.032790,1.006328,10.032790,-9.971800,-0.010000,0.760000,3,64,3.372126,63.573795,3.372126,63.573795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.920052,3.294474,50.177960,55.042919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557752,1.411900,0.178939,0.014677,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.613384,tube-mpc,0,-126.340000,54.885000,10.460401,6.858425,10.920000,6.895000,-0.459599,-0.036575,-9.727842,8.995966,1.189297,8.995966,-9.727842,0.010000,0.680000,-1,78,-0.750926,77.798890,-0.750926,77.798890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.915551,2.460510,50.706440,55.083565,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557128,1.410228,0.180626,0.016807,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.623263,tube-mpc,0,-126.340000,54.885000,10.383736,6.951714,10.830000,6.975000,-0.446264,-0.023286,-9.666852,8.020133,1.067318,8.020133,-9.666852,0.000000,0.750000,0,80,-0.159047,80.373942,-0.159047,80.373942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.854504,0.391013,47.825141,54.200216,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540238,1.398129,0.139618,0.014148,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.633381,tube-mpc,0,-126.340000,54.885000,10.305063,7.046191,10.750000,7.065000,-0.444937,-0.018809,-9.239925,7.654195,1.128308,7.654195,-9.239925,0.010000,0.780000,-6,80,-5.971191,79.898093,-5.971191,79.898093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.374098,-1.367794,46.796583,52.379756,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558165,1.413398,0.192423,0.017011,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.643386,tube-mpc,0,-126.340000,54.885000,10.227022,7.138403,10.660000,7.145000,-0.432978,-0.006597,-9.849821,7.837164,1.311276,7.837164,-9.849821,0.020000,0.800000,-2,76,-2.113851,76.449027,-2.113851,76.449027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.403105,-2.655773,46.372983,51.607176,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557677,1.415836,0.183663,0.016540,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.653385,tube-mpc,0,-126.340000,54.885000,10.148685,7.229203,10.570000,7.225000,-0.421315,0.004203,-9.117946,8.203101,1.128308,8.203101,-9.117946,0.020000,0.800000,-8,73,-8.075755,72.687761,-8.075755,72.687761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.626074,-3.781139,45.945670,50.880821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559039,1.410492,0.180083,0.014783,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.663232,tube-mpc,0,-126.340000,54.885000,10.071098,7.317154,10.480000,7.305000,-0.408902,0.012154,-9.239925,8.264091,1.189297,8.264091,-9.239925,-0.010000,0.790000,-3,72,-3.424692,72.093948,-3.424692,72.093948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.600159,-4.808793,46.877392,52.903532,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538637,1.396758,0.135406,0.014447,0.500164,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.673382,tube-mpc,0,-126.340000,54.885000,9.990573,7.406107,10.400000,7.385000,-0.409427,0.021107,-9.422894,7.532216,1.067318,7.532216,-9.422894,-0.010000,0.750000,-3,81,-3.056381,80.740434,-3.056381,80.740434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.795025,-5.820921,45.602803,51.802326,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556549,1.409209,0.180885,0.015950,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.683263,tube-mpc,0,-126.340000,54.885000,9.911512,7.490908,10.310000,7.465000,-0.398488,0.025908,-9.178935,7.044299,1.006328,7.044299,-9.178935,0.010000,0.780000,-8,81,-8.319924,80.941488,-8.319924,80.941488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.712236,-7.528136,43.787860,51.233219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539307,1.394844,0.151857,0.014643,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.693386,tube-mpc,0,-126.340000,54.885000,9.829732,7.575768,10.220000,7.535000,-0.390268,0.040768,-9.239925,6.495393,1.311276,6.495393,-9.239925,-0.030000,0.820000,-4,81,-3.951727,81.101391,-3.951727,81.101391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.370266,-8.622243,43.714971,50.933088,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559042,1.407745,0.193864,0.015235,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.703388,tube-mpc,0,-126.340000,54.885000,9.748025,7.657454,10.130000,7.615000,-0.381975,0.042454,-9.544873,7.227268,1.311276,7.227268,-9.544873,-0.080000,0.830000,5,72,4.783000,72.238289,4.783000,72.238289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.465073,-9.642647,41.969347,49.313449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557547,1.406073,0.179240,0.015181,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.713259,tube-mpc,0,-126.340000,54.885000,9.666377,7.735818,10.040000,7.695000,-0.373623,0.040818,-10.032790,7.349247,0.945339,7.349247,-10.032790,0.010000,0.790000,-3,72,-2.959346,71.877280,-2.959346,71.877280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.784145,-10.245619,45.047678,50.369918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539424,1.395701,0.150964,0.017574,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.723388,tube-mpc,0,-126.340000,54.885000,9.581449,7.813728,9.940000,7.775000,-0.358551,0.038728,-10.398727,6.922320,0.945339,6.922320,-10.398727,0.010000,0.780000,-1,74,-0.846317,73.570800,-0.846317,73.570800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.637487,-11.072215,46.698700,52.847940,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558376,1.406315,0.180041,0.016870,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.733388,tube-mpc,0,-126.340000,54.885000,9.496321,7.888018,9.850000,7.855000,-0.353679,0.033018,-10.154769,6.129455,2.714037,6.129455,-10.154769,0.010000,0.760000,-5,79,-4.566078,78.717476,-4.566078,78.717476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.954349,-11.999459,44.898274,51.004617,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557611,1.405396,0.181018,0.015512,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.743260,tube-mpc,0,-126.340000,54.885000,9.410930,7.958630,9.750000,7.915000,-0.339070,0.043630,-8.630029,4.909663,1.311276,4.909663,-8.630029,-0.070000,0.780000,-9,85,-8.809582,85.200127,-8.809582,85.200127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.558595,-12.761905,42.937556,50.211959,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539235,1.394690,0.150506,0.014138,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.753392,tube-mpc,0,-126.340000,54.885000,9.321761,8.028137,9.660000,7.975000,-0.338239,0.053137,-9.727842,4.726694,1.189297,4.726694,-9.727842,-0.020000,0.830000,-8,80,-8.304917,80.487732,-8.304917,80.487732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.984163,-13.582674,40.230439,47.696641,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566107,1.404780,0.193249,0.015805,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.763385,tube-mpc,0,-126.340000,54.885000,9.232181,8.093598,9.570000,8.025000,-0.337819,0.068598,-10.520706,5.458569,1.494245,5.458569,-10.520706,-0.040000,0.840000,-1,72,-0.843593,71.829032,-0.843593,71.829032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.304878,-13.856099,40.285372,46.459052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555996,1.404217,0.180410,0.015498,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.773268,tube-mpc,0,-126.340000,54.885000,9.141888,8.155167,9.470000,8.085000,-0.328112,0.070167,-9.971800,4.726694,0.945339,4.726694,-9.971800,-0.030000,0.790000,-8,79,-8.070313,78.757423,-8.070313,78.757423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.779875,-13.523960,42.348547,47.265022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539093,1.393934,0.139319,0.015656,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.783269,tube-mpc,0,-126.340000,54.885000,9.048687,8.214118,9.370000,8.145000,-0.321313,0.069118,-10.642686,4.970653,1.555235,4.970653,-10.642686,-0.030000,0.800000,-4,73,-4.440043,72.910735,-4.440043,72.910735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.140768,-14.069571,41.139151,48.180690,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538898,1.394147,0.137049,0.013157,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.793381,tube-mpc,0,-126.340000,54.885000,8.952464,8.270160,9.260000,8.195000,-0.307536,0.075160,-11.435550,3.933829,1.860183,3.933829,-11.435550,-0.040000,0.790000,2,79,2.284510,79.141423,2.284510,79.141423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.316575,-13.986543,42.036269,47.133582,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557577,1.404822,0.179868,0.015586,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.803267,tube-mpc,0,-126.340000,54.885000,8.856370,8.321346,9.160000,8.235000,-0.303630,0.086346,-11.252582,2.409089,1.006328,2.409089,-11.252582,-0.010000,0.790000,-6,89,-5.541449,89.362388,-5.541449,89.362388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.665286,-14.230631,41.424470,46.343616,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540325,1.401636,0.162408,0.016498,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.813389,tube-mpc,0,-126.340000,54.885000,8.755819,8.369930,9.060000,8.275000,-0.304181,0.094930,-11.191592,3.018985,1.616224,3.018985,-11.191592,-0.010000,0.840000,-9,77,-9.167708,77.443835,-9.167708,77.443835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.717540,-15.048196,40.008944,46.766746,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556732,1.405544,0.206604,0.016346,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.823384,tube-mpc,0,-126.340000,54.885000,8.654285,8.413989,8.960000,8.315000,-0.305715,0.098989,-11.435550,3.079975,1.128308,3.079975,-11.435550,-0.020000,0.830000,-9,74,-8.783497,73.819706,-8.783497,73.819706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.363909,-14.609400,42.048847,46.423683,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557391,1.404943,0.192399,0.014907,0.500146,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.833382,tube-mpc,0,-126.340000,54.885000,8.550426,8.454042,8.850000,8.355000,-0.299574,0.099042,-10.886644,2.226120,1.494245,2.226120,-10.886644,-0.040000,0.800000,-13,79,-13.355149,79.375073,-13.355149,79.375073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.450422,-13.957382,40.718038,45.458906,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557891,1.456280,0.192948,0.020043,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.843270,tube-mpc,0,-126.340000,54.885000,8.445391,8.489590,8.750000,8.395000,-0.304609,0.094590,-10.581696,2.775027,1.738204,2.775027,-10.581696,-0.070000,0.800000,-15,71,-15.397401,70.837492,-15.397401,70.837492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.471170,-14.102909,38.426932,45.445957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539214,1.441415,0.155225,0.016201,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.853389,tube-mpc,0,-126.340000,54.885000,8.335432,8.521685,8.650000,8.415000,-0.314568,0.106685,-10.764665,2.226120,1.433256,2.226120,-10.764665,-0.090000,0.800000,-15,72,-15.283801,71.881681,-15.283801,71.881681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.613586,-13.766197,39.905874,46.417750,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564610,1.405146,0.177945,0.015155,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.863259,tube-mpc,0,-126.340000,54.885000,8.225744,8.548713,8.540000,8.445000,-0.314256,0.103713,-11.069613,0.457422,2.104141,0.457422,-11.069613,-0.110000,0.770000,-13,85,-13.328402,84.803907,-13.328402,84.803907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.473662,-13.256255,37.924851,44.702386,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540802,1.394338,0.170801,0.017798,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.873387,tube-mpc,0,-126.340000,54.885000,8.110658,8.571963,8.440000,8.445000,-0.329342,0.126963,-11.496540,0.335443,1.677214,0.335443,-11.496540,-0.110000,0.830000,-14,79,-13.927053,78.976925,-13.927053,78.976925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.582500,-13.616102,34.570448,42.504303,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557569,1.404027,0.190149,0.015836,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.883261,tube-mpc,0,-126.340000,54.885000,7.995945,8.590178,8.330000,8.455000,-0.334055,0.135178,-11.130602,-0.396432,1.799193,-0.396432,-11.130602,-0.110000,0.820000,-21,82,-20.558826,82.015719,-20.558826,82.015719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.737190,-12.953621,35.464259,42.047924,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539876,1.390885,0.147129,0.014914,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.893388,tube-mpc,0,-126.340000,54.885000,7.875707,8.604218,8.220000,8.455000,-0.344293,0.149218,-11.496540,0.091484,1.555235,0.091484,-11.496540,-0.130000,0.860000,-19,72,-18.850556,71.541503,-18.850556,71.541503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.438312,-12.636246,34.328495,42.398278,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556725,1.403227,0.189987,0.015411,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.903384,tube-mpc,0,-126.340000,54.885000,7.754456,8.613398,8.110000,8.455000,-0.355544,0.158398,-12.289405,-0.823360,1.372266,-0.823360,-12.289405,-0.160000,0.840000,-12,77,-12.029313,76.863467,-12.029313,76.863467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.903462,-11.581597,35.664360,42.769283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555823,1.403640,0.189792,0.014829,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.913385,tube-mpc,0,-126.340000,54.885000,7.630596,8.617873,8.000000,8.455000,-0.369404,0.162873,-12.472374,-1.067318,1.677214,-1.067318,-12.472374,-0.140000,0.810000,-17,78,-16.602284,77.893751,-16.602284,77.893751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.311225,-11.465871,34.142528,42.751049,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554799,1.403743,0.191958,0.015995,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.923384,tube-mpc,0,-126.340000,54.885000,7.504238,8.617591,7.880000,8.445000,-0.375762,0.172591,-11.740498,-1.616224,1.189297,-1.616224,-11.740498,-0.100000,0.820000,-32,78,-31.783849,77.831746,-31.783849,77.831746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.659108,-11.533408,35.470668,44.474441,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556474,1.481064,0.248219,0.027430,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.933238,tube-mpc,0,-126.340000,54.885000,7.377295,8.612620,7.770000,8.435000,-0.392705,0.177620,-11.740498,-1.677214,1.677214,-1.677214,-11.740498,-0.190000,0.820000,-25,75,-25.060826,74.503746,-25.060826,74.503746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.874251,-11.038860,35.537090,45.303331,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558371,1.451114,0.211631,0.017965,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.943264,tube-mpc,0,-126.340000,54.885000,7.245695,8.602752,7.650000,8.415000,-0.404305,0.187752,-13.387218,-1.982162,1.982162,-1.982162,-13.387218,-0.210000,0.800000,-11,75,-11.396257,75.354453,-11.396257,75.354453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.343218,-10.147707,32.515207,41.488632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546377,1.746065,0.272940,0.037684,1.076592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.953235,tube-mpc,0,-126.340000,54.885000,7.112457,8.588108,7.520000,8.405000,-0.407543,0.183108,-13.997114,-2.592058,2.104141,-2.592058,-13.997114,-0.160000,0.820000,-15,74,-14.656487,73.677858,-14.656487,73.677858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.996699,-9.738483,32.384996,41.346412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556363,1.644842,0.222730,0.021212,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.963260,tube-mpc,0,-126.340000,54.885000,6.976177,8.568513,7.390000,8.385000,-0.413823,0.183513,-13.997114,-2.592058,1.860183,-2.592058,-13.997114,-0.120000,0.770000,-23,74,-22.710009,73.699105,-22.710009,73.699105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.620286,-9.494018,36.304834,44.858781,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555391,1.747783,0.252200,0.034565,0.500708,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.973235,tube-mpc,0,-126.340000,54.885000,6.838383,8.544173,7.250000,8.365000,-0.411617,0.179173,-13.692166,-2.775027,1.921172,-2.775027,-13.692166,-0.150000,0.800000,-24,68,-23.924402,67.613867,-23.924402,67.613867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.708727,-9.338321,36.793255,45.428112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548633,1.468572,0.205570,0.020162,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.983236,tube-mpc,0,-126.340000,54.885000,6.698134,8.514930,7.120000,8.345000,-0.421866,0.169930,-14.241072,-3.140965,1.921172,-3.140965,-14.241072,-0.190000,0.740000,-17,71,-16.917988,70.605354,-16.917988,70.605354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.882799,-8.565159,37.374612,45.129696,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573871,1.653352,0.224126,0.021014,0.500638,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.993234,tube-mpc,0,-126.340000,54.885000,6.555912,8.480866,6.970000,8.315000,-0.414088,0.165866,-15.094927,-3.628881,2.226120,-3.628881,-15.094927,-0.170000,0.760000,-13,68,-12.985152,68.281618,-12.985152,68.281618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.004345,-8.089220,35.442189,42.579363,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549719,1.535708,0.210879,0.019502,0.501382,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.003236,tube-mpc,0,-126.340000,54.885000,6.411794,8.441996,6.820000,8.285000,-0.408206,0.156996,-15.643833,-4.177788,1.860183,-4.177788,-15.643833,-0.140000,0.690000,-13,74,-13.002090,73.951277,-13.002090,73.951277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.303962,-7.129991,37.823144,43.139843,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548571,1.457819,0.181103,0.012396,0.500373,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.013232,tube-mpc,0,-126.340000,54.885000,6.266027,8.398394,6.670000,8.255000,-0.403973,0.143394,-15.399875,-5.031642,1.860183,-5.031642,-15.399875,-0.110000,0.760000,-20,69,-20.449982,69.231770,-20.449982,69.231770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.728245,-6.573957,36.757518,41.795150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539578,1.417514,0.151954,0.015251,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.023288,tube-mpc,0,-126.340000,54.885000,6.117808,8.349788,6.510000,8.205000,-0.392192,0.144788,-15.399875,-5.214611,2.165131,-5.214611,-15.399875,-0.110000,0.740000,-21,68,-21.085688,68.232410,-21.085688,68.232410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.375313,-5.448369,38.388402,42.436552,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568890,1.406535,0.193268,0.014392,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.033385,tube-mpc,0,-126.340000,54.885000,5.967571,8.296264,6.350000,8.175000,-0.382429,0.121264,-15.948781,-4.482736,2.409089,-4.482736,-15.948781,-0.160000,0.710000,-10,59,-9.724765,58.753540,-9.724765,58.753540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.893789,-4.337938,37.323888,41.144258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558458,1.406328,0.181070,0.014788,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.043390,tube-mpc,0,-126.340000,54.885000,5.817477,8.238634,6.190000,8.135000,-0.372523,0.103634,-16.558677,-5.031642,2.104141,-5.031642,-16.558677,-0.120000,0.670000,-9,61,-8.970496,60.738165,-8.970496,60.738165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.345944,-2.796376,42.143956,46.480713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557833,1.405184,0.178798,0.015649,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.053272,tube-mpc,0,-126.340000,54.885000,5.668223,8.177305,6.020000,8.085000,-0.351777,0.092305,-17.900448,-6.007476,1.860183,-6.007476,-17.900448,-0.090000,0.640000,0,67,-0.160702,66.809102,-0.160702,66.809102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.763868,-1.046582,44.293199,47.786183,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542084,1.400922,0.167764,0.014037,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.063387,tube-mpc,0,-126.340000,54.885000,5.514609,8.110084,5.850000,8.025000,-0.335391,0.085084,-17.412531,-7.288257,2.165131,-7.288257,-17.412531,-0.050000,0.680000,-8,69,-8.444603,69.282657,-8.444603,69.282657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.434921,0.666287,45.485738,47.528957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558818,1.405771,0.181193,0.015329,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.073391,tube-mpc,0,-126.340000,54.885000,5.362079,8.039289,5.680000,7.955000,-0.317921,0.084289,-16.619667,-7.105289,1.921172,-7.105289,-16.619667,-0.040000,0.690000,-16,63,-15.589976,63.133891,-15.589976,63.133891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.832951,2.195569,46.040615,47.346096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556916,1.412760,0.180535,0.014814,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.083384,tube-mpc,0,-126.340000,54.885000,5.209328,7.964396,5.520000,7.895000,-0.310672,0.069396,-16.558677,-6.861330,2.043152,-6.861330,-16.558677,-0.050000,0.680000,-14,57,-14.336973,56.767308,-14.336973,56.767308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.857567,3.873322,46.352991,48.693590,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559124,1.405911,0.176735,0.014786,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.093384,tube-mpc,0,-126.340000,54.885000,5.056328,7.885404,5.350000,7.825000,-0.293672,0.060404,-17.229563,-7.471226,2.104141,-7.471226,-17.229563,-0.070000,0.630000,-4,62,-4.051114,61.815474,-4.051114,61.815474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.352646,6.082328,47.382096,51.496532,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559328,1.406205,0.181393,0.015417,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.103266,tube-mpc,0,-126.340000,54.885000,4.905208,7.803486,5.190000,7.755000,-0.284792,0.048486,-17.595500,-8.020133,2.104141,-8.020133,-17.595500,-0.060000,0.620000,0,63,-0.301936,63.151662,-0.301936,63.151662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.612577,8.380424,47.712201,51.970346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539046,1.394350,0.136249,0.014565,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.113385,tube-mpc,0,-126.340000,54.885000,4.750815,7.715782,5.010000,7.675000,-0.259185,0.040782,-17.961438,-8.508050,1.860183,-8.508050,-17.961438,-0.030000,0.650000,2,61,2.209783,60.582876,2.209783,60.582876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.285511,10.606815,50.645381,54.163546,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559099,1.406687,0.181862,0.016592,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.123381,tube-mpc,0,-126.340000,54.885000,4.598900,7.625497,4.830000,7.595000,-0.231100,0.030497,-17.900448,-9.056956,1.799193,-9.056956,-17.900448,0.000000,0.640000,1,62,1.498956,61.853419,1.498956,61.853419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.505339,13.108843,54.248912,57.620550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558279,1.406267,0.169896,0.016388,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.133384,tube-mpc,0,-126.340000,54.885000,4.447734,7.531678,4.660000,7.515000,-0.212266,0.016678,-17.961438,-8.934977,1.982162,-8.934977,-17.961438,0.020000,0.630000,3,58,2.621422,57.724338,2.621422,57.724338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.291104,15.222900,55.753190,58.538301,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559962,1.404339,0.170111,0.014399,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.143387,tube-mpc,0,-126.340000,54.885000,4.297689,7.434550,4.480000,7.425000,-0.182311,0.009550,-16.924615,-9.239925,2.104141,-9.239925,-16.924615,0.020000,0.630000,-2,57,-1.962447,56.516148,-1.962447,56.516148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.186500,17.458360,57.950168,61.116041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556852,1.405447,0.168368,0.014946,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.153383,tube-mpc,0,-126.340000,54.885000,4.149151,7.334368,4.320000,7.345000,-0.170849,-0.010632,-16.192739,-9.239925,1.555235,-9.239925,-16.192739,0.020000,0.610000,-5,54,-5.465363,53.816368,-5.465363,53.816368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.545970,19.169919,58.502809,61.818975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556695,1.403034,0.181989,0.014277,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.163261,tube-mpc,0,-126.340000,54.885000,4.004006,7.232475,4.170000,7.255000,-0.165994,-0.022525,-14.972947,-9.727842,1.555235,-9.727842,-14.972947,0.010000,0.590000,-12,56,-12.358351,55.928558,-12.358351,55.928558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.780783,20.793788,58.744070,62.746115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540049,1.391025,0.136234,0.015680,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.173339,tube-mpc,0,-126.340000,54.885000,3.857889,7.125754,4.020000,7.165000,-0.162111,-0.039246,-14.363051,-10.703675,1.494245,-10.703675,-14.363051,-0.020000,0.580000,-12,61,-11.518396,61.181907,-11.518396,61.181907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.969246,22.089006,56.864186,61.009353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556796,1.404224,0.180882,0.015587,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.183235,tube-mpc,0,-126.340000,54.885000,3.716618,7.018434,3.890000,7.065000,-0.173382,-0.046566,-12.777322,-11.557530,1.067318,-11.557530,-12.777322,-0.040000,0.600000,-21,64,-21.145946,63.798797,-21.145946,63.798797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.986230,23.502867,54.343461,59.543777,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542984,1.401737,0.170960,0.014615,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.193235,tube-mpc,0,-126.340000,54.885000,3.576353,6.907639,3.760000,6.955000,-0.183647,-0.047361,-12.716332,-11.740498,1.006328,-11.740498,-12.716332,-0.110000,0.630000,-11,61,-11.122587,60.961399,-11.122587,60.961399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.460115,24.302158,53.145622,58.891269,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548146,1.403849,0.181278,0.016043,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.203392,tube-mpc,0,-126.340000,54.885000,3.436757,6.792919,3.640000,6.855000,-0.203243,-0.062081,-12.838311,-11.191592,1.128308,-11.191592,-12.838311,-0.110000,0.640000,-8,52,-7.646296,52.484539,-7.646296,52.484539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.043850,25.987551,52.647603,62.587978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557234,1.404895,0.179257,0.015469,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.213385,tube-mpc,0,-126.340000,54.885000,3.302499,6.678103,3.520000,6.745000,-0.217501,-0.066897,-12.411384,-10.947634,1.067318,-10.947634,-12.411384,-0.090000,0.600000,-11,52,-11.213513,51.835380,-11.213513,51.835380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.967755,28.190424,57.742605,70.029566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556929,1.404112,0.184924,0.017359,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.223234,tube-mpc,0,-126.340000,54.885000,3.173461,6.563285,3.400000,6.645000,-0.226539,-0.081715,-11.069613,-11.130602,1.128308,-11.130602,-11.069613,-0.090000,0.560000,-20,54,-19.977947,54.293546,-19.977947,54.293546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.984083,29.869147,60.155841,72.396506,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556880,1.403992,0.175291,0.015214,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.233384,tube-mpc,0,-126.340000,54.885000,3.044163,6.443459,3.300000,6.545000,-0.255837,-0.101541,-10.215758,-12.350394,0.823360,-12.350394,-10.215758,-0.110000,0.560000,-24,62,-24.100002,61.519431,-24.100002,61.519431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.795533,30.981878,59.503267,71.061497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556370,1.403663,0.189630,0.014759,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.243385,tube-mpc,0,-126.340000,54.885000,2.920678,6.324125,3.200000,6.415000,-0.279322,-0.090875,-10.215758,-13.143259,0.579401,-13.143259,-10.215758,-0.160000,0.550000,-16,70,-15.856469,69.686379,-15.856469,69.686379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.078117,32.028516,56.270253,68.883411,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555578,1.404666,0.190658,0.014421,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.253233,tube-mpc,0,-126.340000,54.885000,2.803152,6.205630,3.110000,6.295000,-0.306848,-0.089370,-9.971800,-12.411384,0.640391,-12.411384,-9.971800,-0.160000,0.650000,-15,55,-15.371058,54.642307,-15.371058,54.642307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.633691,33.203928,53.499635,69.743384,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556323,1.404091,0.193476,0.014751,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.263382,tube-mpc,0,-126.340000,54.885000,2.686506,6.082713,3.010000,6.195000,-0.323494,-0.112287,-9.971800,-11.130602,0.640391,-11.130602,-9.971800,-0.150000,0.610000,-13,45,-12.669915,44.630623,-12.669915,44.630623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.513758,35.086579,61.370925,78.916038,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556474,1.404834,0.178884,0.015329,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.273384,tube-mpc,0,-126.340000,54.885000,2.576249,5.961028,2.910000,6.085000,-0.333751,-0.123972,-9.422894,-10.337738,0.762370,-10.337738,-9.422894,-0.110000,0.540000,-18,43,-17.873298,42.798053,-17.873298,42.798053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.033437,36.935539,66.339305,85.027522,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558667,1.403253,0.190117,0.014948,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.283231,tube-mpc,0,-126.340000,54.885000,2.472504,5.840950,2.830000,5.995000,-0.357496,-0.154050,-8.752008,-10.703675,0.457422,-10.703675,-8.752008,-0.130000,0.490000,-18,48,-18.320892,47.581355,-18.320892,47.581355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.088146,37.990604,69.633791,86.692017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540330,1.392597,0.149821,0.015741,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.293384,tube-mpc,0,-126.340000,54.885000,2.370734,5.717063,2.740000,5.875000,-0.369266,-0.157937,-8.325081,-11.862478,0.152474,-11.862478,-8.325081,-0.130000,0.480000,-18,58,-17.917189,58.237629,-17.917189,58.237629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.856419,39.130032,69.062267,85.388751,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557896,1.402988,0.189963,0.015872,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.303270,tube-mpc,0,-126.340000,54.885000,2.276953,5.596627,2.670000,5.755000,-0.393047,-0.158373,-8.325081,-12.533363,0.213464,-12.533363,-8.325081,-0.140000,0.530000,-13,60,-13.486111,60.334185,-13.486111,60.334185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.222835,40.275139,67.950270,83.365281,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.926556,1.440727,0.220651,0.017802,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.313237,tube-mpc,0,-126.340000,54.885000,2.187898,5.475615,2.590000,5.635000,-0.402102,-0.159385,-7.898153,-12.106436,0.213464,-12.106436,-7.898153,-0.130000,0.540000,-13,57,-13.123711,56.754759,-13.123711,56.754759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.957035,42.020402,69.953898,86.277159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566132,1.732686,0.270274,0.039895,0.500773,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.323245,tube-mpc,0,-126.340000,54.885000,2.104231,5.354774,2.510000,5.515000,-0.405769,-0.160226,-8.020133,-10.947634,0.396432,-10.947634,-8.020133,-0.100000,0.580000,-10,44,-9.988318,44.447020,-9.988318,44.447020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.201599,43.896188,73.652042,89.034621,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.940204,1.438884,0.202412,0.016478,0.500398,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.333236,tube-mpc,0,-126.340000,54.885000,2.026637,5.235043,2.450000,5.425000,-0.423363,-0.189957,-6.800341,-9.300914,0.091484,-9.300914,-6.800341,-0.100000,0.520000,-15,34,-15.152998,34.166276,-15.152998,34.166276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.274202,46.014754,78.290095,95.218958,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546995,1.684179,0.241257,0.027557,0.502033,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.343877,tube-mpc,0,-126.340000,54.885000,1.950703,5.108792,2.390000,5.325000,-0.439297,-0.216208,-5.824507,-9.361904,0.213464,-9.361904,-5.824507,-0.170000,0.430000,-9,41,-9.474853,41.449490,-9.474853,41.449490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.317920,47.599306,82.397316,99.246489,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.629278,1.515866,0.237919,0.020295,0.500333,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.353234,tube-mpc,0,-126.340000,54.885000,1.889787,4.999073,2.340000,5.235000,-0.450213,-0.235927,-5.214611,-10.642686,0.518412,-10.642686,-5.214611,-0.100000,0.410000,-19,54,-18.918357,53.756894,-18.918357,53.756894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.779753,49.713608,80.071927,97.329679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551154,1.561944,0.216621,0.018670,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.363229,tube-mpc,0,-126.340000,54.885000,1.830906,4.883449,2.290000,5.125000,-0.459094,-0.241551,-3.872840,-11.496540,0.030495,-11.496540,-3.872840,-0.110000,0.480000,-25,56,-24.615527,56.232434,-24.615527,56.232434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.033487,50.903759,79.394255,93.548156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.529119,1.418722,0.153233,0.012587,0.500262,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.373230,tube-mpc,0,-126.340000,54.885000,1.778505,4.769614,2.260000,5.005000,-0.481495,-0.235386,-3.262944,-11.740498,-0.274453,-11.740498,-3.262944,-0.170000,0.520000,-18,57,-18.196443,57.389124,-18.196443,57.389124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.411642,52.400843,77.244247,92.666919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.530236,1.461559,0.153913,0.012133,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.383231,tube-mpc,0,-126.340000,54.885000,1.732716,4.657847,2.230000,4.905000,-0.497284,-0.247153,-3.628881,-10.947634,0.030495,-10.947634,-3.628881,-0.150000,0.550000,-12,49,-11.942100,49.499807,-11.942100,49.499807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.987382,54.779407,75.599843,94.745504,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.529211,1.394846,0.154137,0.011930,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.393232,tube-mpc,0,-126.340000,54.885000,1.693634,4.548404,2.200000,4.805000,-0.506366,-0.256596,-3.506902,-9.300914,0.213464,-9.300914,-3.506902,-0.140000,0.520000,-8,40,-7.598618,39.993859,-7.598618,39.993859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.113040,57.752189,78.557868,100.070744,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.529951,1.393485,0.150210,0.011977,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.403237,tube-mpc,0,-126.340000,54.885000,1.661305,4.441433,2.170000,4.725000,-0.508695,-0.283567,-2.653048,-8.873987,-0.152474,-8.873987,-2.653048,-0.180000,0.460000,-3,42,-2.937952,41.597276,-2.937952,41.597276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.206168,61.080232,81.583230,104.763105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550313,1.402621,0.178535,0.013914,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.413386,tube-mpc,0,-126.340000,54.885000,1.635476,4.335722,2.160000,4.635000,-0.524524,-0.299278,-1.921172,-8.995966,-0.152474,-8.995966,-1.921172,-0.070000,0.430000,-18,47,-18.000401,46.680954,-18.000401,46.680954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.856856,64.564994,82.823507,104.972581,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550667,1.405014,0.190997,0.013360,0.500508,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.423387,tube-mpc,0,-126.340000,54.885000,1.616916,4.234522,2.160000,4.545000,-0.543084,-0.310478,-0.152474,-10.398727,-0.274453,-10.398727,-0.152474,-0.090000,0.440000,-27,59,-27.254129,59.297653,-27.254129,59.297653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.758888,66.203534,84.138042,102.396130,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557905,1.402784,0.190716,0.012614,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.433276,tube-mpc,0,-126.340000,54.885000,1.605296,4.137557,2.160000,4.435000,-0.554704,-0.297443,0.884349,-11.496540,-0.213464,-11.496540,0.884349,-0.160000,0.500000,-23,68,-22.904173,67.815081,-22.904173,67.815081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.853596,67.142317,77.865993,96.990463,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555435,1.403255,0.190474,0.014248,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.443387,tube-mpc,0,-126.340000,54.885000,1.600323,4.041791,2.170000,4.335000,-0.569677,-0.293209,0.823360,-10.032790,-0.579401,-10.032790,0.823360,-0.190000,0.590000,-13,52,-12.862199,51.959445,-12.862199,51.959445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.903755,68.866647,73.838226,98.694458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559344,1.404351,0.190760,0.014470,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.453385,tube-mpc,0,-126.340000,54.885000,1.602238,3.950655,2.180000,4.245000,-0.577762,-0.294345,1.006328,-8.752008,-0.274453,-8.752008,1.006328,-0.170000,0.570000,-10,46,-10.454805,45.854086,-10.454805,45.854086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.089182,72.518870,75.454373,107.229168,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558420,1.403786,0.191492,0.013137,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.463385,tube-mpc,0,-126.340000,54.885000,1.610895,3.863196,2.190000,4.165000,-0.579105,-0.301804,-0.030495,-8.142112,-0.152474,-8.142112,-0.030495,-0.130000,0.510000,0,49,-0.161607,49.160454,-0.161607,49.160454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.553056,75.887348,77.344504,108.099977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562132,1.404117,0.191909,0.014149,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.473386,tube-mpc,0,-126.340000,54.885000,1.626217,3.779615,2.190000,4.075000,-0.563783,-0.295385,0.274453,-8.508050,-0.274453,-8.508050,0.274453,-0.070000,0.480000,-3,59,-2.658308,59.416000,-2.658308,59.416000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.024837,79.287387,77.176982,107.382389,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550336,1.403332,0.176290,0.012839,0.500587,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.483305,tube-mpc,0,-126.340000,54.885000,1.647901,3.700711,2.200000,3.995000,-0.552099,-0.294289,1.250287,-9.239925,-0.518412,-9.239925,1.250287,-0.010000,0.520000,-12,66,-12.487208,66.130935,-12.487208,66.130935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.199485,81.866722,79.817601,105.393863,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558347,1.403340,0.175128,0.012735,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.493384,tube-mpc,0,-126.340000,54.885000,1.676432,3.624762,2.230000,3.915000,-0.553568,-0.290238,2.287110,-8.873987,-0.640391,-8.873987,2.287110,-0.040000,0.580000,-13,62,-12.573256,62.394428,-12.573256,62.394428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.146383,83.218236,77.103567,101.454254,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560748,1.403388,0.192604,0.015692,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.503230,tube-mpc,0,-126.340000,54.885000,1.710494,3.554817,2.250000,3.835000,-0.539506,-0.280183,2.287110,-7.410237,-0.152474,-7.410237,2.287110,-0.090000,0.610000,1,53,0.955520,52.615450,0.955520,52.615450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.823440,84.842117,73.707684,99.889338,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540507,1.395175,0.138595,0.012875,0.500216,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.513265,tube-mpc,0,-126.340000,54.885000,1.751340,3.487990,2.280000,3.775000,-0.528660,-0.287010,2.226120,-4.970653,-0.152474,-4.970653,2.226120,-0.040000,0.630000,3,34,2.832320,33.933465,2.832320,33.933465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.833204,86.647443,70.911335,102.642020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539499,1.402102,0.178679,0.013034,0.500684,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.523384,tube-mpc,0,-126.340000,54.885000,1.798611,3.425285,2.300000,3.715000,-0.501389,-0.289715,2.836017,-6.495393,-0.884349,-6.495393,2.836017,-0.020000,0.460000,2,65,2.431525,65.007993,2.431525,65.007993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.977772,89.176215,79.585107,112.293946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562057,1.403815,0.178281,0.016371,0.500525,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.533261,tube-mpc,0,-126.340000,54.885000,1.850445,3.368722,2.330000,3.655000,-0.479555,-0.286278,2.592058,-7.471226,-0.396432,-7.471226,2.592058,0.000000,0.490000,8,77,8.205538,76.684093,8.205538,76.684093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.711754,89.196995,74.405171,102.016745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547550,1.404728,0.178432,0.014761,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.543387,tube-mpc,0,-126.340000,54.885000,1.909201,3.315595,2.370000,3.575000,-0.460799,-0.259405,3.140965,-7.654195,-0.091484,-7.654195,3.140965,0.020000,0.640000,7,72,7.031290,72.056260,7.031290,72.056260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.468314,89.482604,77.293882,105.527823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558837,1.405078,0.176969,0.015709,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.553382,tube-mpc,0,-126.340000,54.885000,1.972523,3.268081,2.410000,3.525000,-0.437477,-0.256919,3.689871,-4.421746,0.213464,-4.421746,3.689871,0.040000,0.690000,7,46,6.888877,45.540930,6.888877,45.540930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.739333,89.420599,79.987714,107.864989,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559432,1.404548,0.178369,0.015946,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.563382,tube-mpc,0,-126.340000,54.885000,2.040911,3.225515,2.450000,3.495000,-0.409089,-0.269485,3.811850,-1.738204,0.030495,-1.738204,3.811850,0.050000,0.610000,12,33,12.040502,32.928553,12.040502,32.928553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.468917,89.169159,82.372758,111.335253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560139,1.403228,0.178003,0.014344,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.573382,tube-mpc,0,-126.340000,54.885000,2.114054,3.187991,2.500000,3.465000,-0.385946,-0.277009,4.543725,-2.714037,-0.701380,-2.714037,4.543725,0.070000,0.480000,9,56,8.993980,55.931739,8.993980,55.931739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.309506,89.283903,82.341256,112.824429,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558844,1.404870,0.180752,0.015048,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.583269,tube-mpc,0,-126.340000,54.885000,2.190757,3.155899,2.550000,3.435000,-0.359243,-0.279101,4.665705,-4.604715,-0.579401,-4.604715,4.665705,0.080000,0.490000,11,76,11.401139,76.125336,11.401139,76.125336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.509192,87.717107,78.895760,104.790969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.534551,1.400388,0.144303,0.015143,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.593383,tube-mpc,0,-126.340000,54.885000,2.273413,3.128270,2.590000,3.395000,-0.316587,-0.266730,5.214611,-5.153621,-0.457422,-5.153621,5.214611,0.100000,0.610000,10,77,10.493404,76.525908,10.493404,76.525908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.073477,85.285860,78.290609,103.427475,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559565,1.410307,0.177330,0.016335,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.603391,tube-mpc,0,-126.340000,54.885000,2.359038,3.106138,2.640000,3.355000,-0.280962,-0.248862,4.604715,-3.750861,-0.091484,-3.750861,4.604715,0.120000,0.690000,19,64,19.113705,64.208702,19.113705,64.208702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.496452,83.340842,81.056214,106.041701,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558058,1.406129,0.178315,0.016554,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.613262,tube-mpc,0,-126.340000,54.885000,2.446891,3.089401,2.690000,3.345000,-0.243109,-0.255599,4.787684,-0.457422,0.335443,-0.457422,4.787684,0.130000,0.680000,23,42,23.351919,41.506479,23.351919,41.506479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.305607,80.566674,83.616789,107.766275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540905,1.397095,0.147478,0.015677,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.623381,tube-mpc,0,-126.340000,54.885000,2.540097,3.077501,2.750000,3.345000,-0.209903,-0.267499,5.580549,1.616224,-0.335443,1.616224,5.580549,0.170000,0.550000,17,39,17.247734,38.681852,17.247734,38.681852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.898480,77.761526,87.395224,113.214559,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558068,1.405721,0.175122,0.016295,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.633391,tube-mpc,0,-126.340000,54.885000,2.635034,3.070963,2.820000,3.355000,-0.184966,-0.284037,6.739351,0.823360,-0.518412,0.823360,6.739351,0.140000,0.460000,14,56,14.231755,56.189396,14.231755,56.189396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.480999,75.451060,91.181293,115.194016,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556361,1.405549,0.176549,0.014336,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.643262,tube-mpc,0,-126.340000,54.885000,2.730945,3.069596,2.900000,3.345000,-0.169055,-0.275404,7.715185,-1.128308,-0.213464,-1.128308,7.715185,0.200000,0.480000,-1,76,-0.545546,76.371484,-0.545546,76.371484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.239530,72.779627,87.756498,109.107191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540218,1.397231,0.138378,0.015772,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.653387,tube-mpc,0,-126.340000,54.885000,2.831271,3.073405,2.980000,3.335000,-0.148729,-0.261595,8.630029,-2.653048,0.030495,-2.653048,8.630029,0.050000,0.610000,12,84,11.602417,83.913664,11.602417,83.913664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.230698,69.520391,82.014396,104.005878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557281,1.828363,0.253422,0.035645,0.501264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.663234,tube-mpc,0,-126.340000,54.885000,2.930347,3.082134,3.070000,3.325000,-0.139653,-0.242866,8.934977,-0.518412,-0.396432,-0.518412,8.934977,0.120000,0.730000,2,62,1.909407,61.900831,1.909407,61.900831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.970617,65.783942,84.361419,108.031812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552075,1.426679,0.193146,0.018026,0.500649,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.673234,tube-mpc,0,-126.340000,54.885000,3.032054,3.096015,3.170000,3.335000,-0.137946,-0.238985,8.630029,3.140965,-0.457422,3.140965,8.630029,0.110000,0.700000,6,38,6.316702,38.360893,6.316702,38.360893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.462276,63.414486,86.376633,112.200973,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587408,1.704918,0.213257,0.032051,0.502947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.683235,tube-mpc,0,-126.340000,54.885000,3.134425,3.114889,3.270000,3.375000,-0.135575,-0.260111,10.032790,4.299767,-1.067318,4.299767,10.032790,0.130000,0.540000,-8,44,-8.053363,44.331991,-8.053363,44.331991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.568229,61.815749,87.532562,113.137103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551099,1.475955,0.201118,0.017675,0.500614,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.693240,tube-mpc,0,-126.340000,54.885000,3.237076,3.138692,3.370000,3.405000,-0.132924,-0.266308,9.483883,2.957996,-0.274453,2.957996,9.483883,0.110000,0.470000,-3,66,-2.893518,65.756664,-2.893518,65.756664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.130403,59.662272,85.373738,108.181396,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573071,1.699570,0.217193,0.020415,0.500534,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.703234,tube-mpc,0,-126.340000,54.885000,3.339390,3.167293,3.470000,3.415000,-0.130610,-0.247707,9.544873,0.640391,-0.457422,0.640391,9.544873,0.090000,0.540000,-3,85,-3.005481,85.259302,-3.005481,85.259302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.497135,57.223551,86.072685,103.841633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545630,1.589803,0.227830,0.022108,0.500986,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.713238,tube-mpc,0,-126.340000,54.885000,3.441141,3.200655,3.580000,3.435000,-0.138859,-0.234345,9.178935,-0.274453,-0.396432,-0.274453,9.178935,0.080000,0.680000,-2,86,-2.083358,86.236986,-2.083358,86.236986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.108253,54.392323,86.749403,101.477643,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545718,1.444311,0.167030,0.014274,0.500184,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.723232,tube-mpc,0,-126.340000,54.885000,3.541657,3.238599,3.680000,3.445000,-0.138343,-0.206401,8.752008,2.409089,-0.274453,2.409089,8.752008,0.070000,0.750000,1,64,1.086315,64.490212,1.086315,64.490212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.347871,51.643976,88.301860,102.163589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.528997,1.423703,0.144201,0.012910,0.500350,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.733270,tube-mpc,0,-126.340000,54.885000,3.641037,3.281239,3.760000,3.495000,-0.118963,-0.213761,6.983309,5.458569,-0.335443,5.458569,6.983309,0.040000,0.810000,20,36,20.023003,36.218477,20.023003,36.218477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.258344,49.061948,87.800224,103.895738,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.530018,1.409060,0.138711,0.012370,0.500247,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.743268,tube-mpc,0,-126.340000,54.885000,3.737956,3.328078,3.840000,3.555000,-0.102044,-0.226922,5.885497,6.495393,-0.762370,6.495393,5.885497,0.060000,0.730000,27,36,26.546702,35.974731,26.546702,35.974731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.295948,46.709276,85.834072,106.201700,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.528763,1.405892,0.151784,0.011271,0.500356,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.753396,tube-mpc,0,-126.340000,54.885000,3.833596,3.379842,3.900000,3.605000,-0.066404,-0.225158,5.092632,4.604715,-0.152474,4.604715,5.092632,0.100000,0.510000,28,75,27.588309,75.273511,27.588309,75.273511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.334934,44.854935,84.990120,108.053472,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562024,1.409591,0.188946,0.014477,0.500745,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.763387,tube-mpc,0,-126.340000,54.885000,3.924957,3.435000,3.950000,3.625000,-0.025043,-0.190000,5.214611,1.128308,-0.030495,1.128308,5.214611,0.150000,0.550000,18,107,18.142866,106.749874,18.142866,106.749874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.312768,41.156923,77.721029,95.006217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561501,1.409180,0.213849,0.015081,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.773389,tube-mpc,0,-126.340000,54.885000,4.012995,3.494133,4.010000,3.635000,0.002995,-0.140867,4.726694,0.762370,-0.091484,0.762370,4.726694,0.190000,0.800000,14,98,13.624079,98.209951,13.624079,98.209951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.805464,35.988524,80.090346,96.397629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557874,1.409239,0.276173,0.013759,0.500672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.783231,tube-mpc,0,-126.340000,54.885000,4.095845,3.555981,4.070000,3.665000,0.025845,-0.109019,5.275601,4.299767,-0.091484,4.299767,5.275601,0.190000,0.920000,6,64,6.378721,63.646303,6.378721,63.646303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.040104,32.116754,83.797187,98.470451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539012,1.440397,0.180810,0.013152,0.500399,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.793384,tube-mpc,0,-126.340000,54.885000,4.176922,3.623400,4.130000,3.745000,0.046922,-0.121600,4.604715,9.849821,-0.396432,9.849821,4.604715,0.170000,0.940000,12,19,12.319993,16.330006,12.319993,16.330006,0.000000,2.316296,0.000000,64.000000,0.000000,0.000000,-101.591585,28.261315,85.150146,100.228465,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549511,1.412630,0.179219,0.015410,0.500419,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.803383,tube-mpc,0,-126.340000,54.885000,4.251985,3.693212,4.170000,3.845000,0.081985,-0.151788,3.872840,11.069613,0.152474,11.069613,3.872840,0.140000,0.530000,21,41,21.207823,41.338079,21.207823,41.338079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.095786,27.086807,91.010569,112.271941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558110,1.411714,0.190312,0.013182,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.813268,tube-mpc,0,-126.340000,54.885000,4.321096,3.765369,4.220000,3.925000,0.101096,-0.159631,3.689871,7.349247,-0.274453,7.349247,3.689871,0.170000,0.410000,14,86,13.738120,85.549061,13.738120,85.549061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.028017,25.018311,88.740117,105.477161,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550028,1.411505,0.190860,0.013935,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.823384,tube-mpc,0,-126.340000,54.885000,4.386137,3.842226,4.260000,3.965000,0.126137,-0.122774,3.079975,2.348100,0.152474,2.348100,3.079975,0.180000,0.590000,11,107,10.585746,106.750000,10.585746,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.819072,21.608595,83.979261,100.749233,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559788,1.411524,0.213064,0.014194,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.833389,tube-mpc,0,-126.340000,54.885000,4.444409,3.921050,4.290000,4.005000,0.154409,-0.083950,3.262944,2.714037,-0.030495,2.714037,3.262944,0.180000,0.830000,4,100,3.660203,99.823384,3.660203,99.823384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.457419,18.289946,89.430951,108.048788,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560355,1.412681,0.303448,0.013180,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.843387,tube-mpc,0,-126.340000,54.885000,4.496213,4.002383,4.330000,4.065000,0.166213,-0.062617,1.372266,6.983309,0.274453,6.983309,1.372266,0.140000,0.940000,19,59,19.466528,58.592382,19.466528,58.592382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.665654,15.465151,92.200401,109.707293,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559231,1.412896,0.227145,0.016237,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.853387,tube-mpc,0,-126.340000,54.885000,4.541216,4.086080,4.340000,4.165000,0.201216,-0.078920,0.701380,12.350394,0.213464,12.350394,0.701380,0.160000,0.810000,21,25,20.909068,24.508619,20.909068,24.508619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.256173,12.966231,96.917812,111.631199,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559285,1.414643,0.187374,0.016020,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.863392,tube-mpc,0,-126.340000,54.885000,4.579052,4.171944,4.350000,4.285000,0.229052,-0.113056,-0.762370,13.082270,0.030495,13.082270,-0.762370,0.190000,0.540000,25,40,24.880892,39.725333,24.880892,39.725333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.832878,10.819212,97.721642,116.625662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558638,1.413984,0.190141,0.014317,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.873384,tube-mpc,0,-126.340000,54.885000,4.609309,4.259600,4.360000,4.405000,0.249309,-0.145400,-0.335443,10.459717,-0.335443,10.459717,-0.335443,0.220000,0.440000,10,69,10.194193,69.130291,10.194193,69.130291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.709815,7.558628,93.200717,113.332563,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557993,1.413603,0.188637,0.015568,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.883260,tube-mpc,0,-126.340000,54.885000,4.631478,4.347858,4.360000,4.485000,0.271478,-0.137142,0.396432,5.702528,0.396432,5.702528,0.396432,0.220000,0.520000,-5,104,-5.459725,103.830403,-5.459725,103.830403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.250432,4.699253,89.008225,112.474767,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547641,1.602187,0.229580,0.022070,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.893262,tube-mpc,0,-126.340000,54.885000,4.645777,4.438666,4.360000,4.545000,0.285777,-0.106334,-0.457422,5.092632,0.762370,5.092632,-0.457422,0.140000,0.780000,3,91,2.826777,90.696577,2.826777,90.696577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.422498,1.515677,87.618400,112.801158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552992,1.706876,0.323522,0.027991,0.500479,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.903269,tube-mpc,0,-126.340000,54.885000,4.651566,4.530715,4.360000,4.615000,0.291566,-0.084285,-1.555235,8.752008,0.579401,8.752008,-1.555235,0.130000,0.880000,6,54,6.292010,53.617218,6.292010,53.617218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.247573,0.236386,96.605907,116.502468,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554973,1.484791,0.234155,0.022499,0.503466,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.913265,tube-mpc,0,-126.340000,54.885000,4.648557,4.623606,4.340000,4.735000,0.308557,-0.111394,-1.555235,8.752008,1.006328,13.204249,-2.775027,0.150000,0.760000,-4,60,-3.820971,60.229708,-3.820971,60.229708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.381167,1.447604,98.278770,111.248677,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555956,1.673102,0.212362,0.023969,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.923236,tube-mpc,0,-126.340000,54.885000,4.636538,4.716969,4.310000,4.855000,0.326538,-0.138031,-3.933829,13.631176,0.335443,13.631176,-3.933829,0.110000,0.660000,15,28,15.142980,27.887572,15.142980,27.887572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.446730,-2.094768,85.596107,102.024820,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557798,1.658634,0.214463,0.022202,0.500489,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.933268,tube-mpc,0,-126.340000,54.885000,4.615111,4.811365,4.280000,4.995000,0.335111,-0.183635,-4.360757,13.143259,0.274453,13.143259,-4.360757,0.110000,0.490000,11,41,11.002506,41.209825,11.002506,41.209825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.906442,-1.363938,92.421299,108.171375,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561514,1.520543,0.237905,0.031837,0.500793,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.943263,tube-mpc,0,-126.340000,54.885000,4.584228,4.905632,4.240000,5.115000,0.344228,-0.209368,-4.604715,9.422894,1.189297,9.422894,-4.604715,0.130000,0.430000,0,75,-0.038003,74.995537,-0.038003,74.995537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.181670,-0.249763,87.676708,103.435413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550800,1.507871,0.170309,0.018360,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.953264,tube-mpc,0,-126.340000,54.885000,4.543607,4.999912,4.210000,5.195000,0.333607,-0.195088,-3.811850,5.214611,0.884349,5.214611,-3.811850,0.130000,0.560000,-20,100,-20.376548,99.873958,-20.376548,99.873958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.959243,0.790840,79.893723,96.528816,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545469,1.418405,0.185969,0.017921,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.963263,tube-mpc,0,-126.340000,54.885000,4.493091,5.093904,4.180000,5.265000,0.313091,-0.171096,-3.628881,5.275601,0.152474,5.275601,-3.628881,0.090000,0.770000,-31,83,-30.536385,82.915705,-30.536385,82.915705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.133803,1.513262,76.564318,93.198970,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547443,1.422286,0.233619,0.017345,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.973261,tube-mpc,0,-126.340000,54.885000,4.432529,5.187369,4.150000,5.345000,0.282529,-0.157631,-4.116798,9.483883,-0.152474,9.483883,-4.116798,0.000000,0.840000,-27,42,-27.137303,41.548613,-27.137303,41.548613,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.319438,3.295932,79.923687,90.704613,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545364,1.552019,0.207826,0.021942,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.983275,tube-mpc,0,-126.340000,54.885000,4.361667,5.280221,4.110000,5.445000,0.251667,-0.164779,-4.970653,11.496540,0.640391,11.496540,-4.970653,-0.130000,0.680000,-15,36,-14.960601,35.752085,-14.960601,35.752085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.265087,6.736193,85.925891,99.439859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572556,1.570321,0.225082,0.028413,0.500695,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.993268,tube-mpc,0,-126.340000,54.885000,4.280672,5.371879,4.060000,5.565000,0.220672,-0.193121,-6.739351,9.300914,1.128308,9.300914,-6.739351,-0.160000,0.490000,-9,67,-8.630720,66.861287,-8.630720,66.861287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.444663,9.944784,84.380244,98.163986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549823,1.488104,0.201280,0.022446,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.003274,tube-mpc,0,-126.340000,54.885000,4.189196,5.462424,3.990000,5.645000,0.199196,-0.182576,-8.142112,6.739351,0.945339,6.739351,-8.142112,-0.120000,0.540000,-15,84,-14.680239,84.340387,-14.680239,84.340387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.548512,10.972200,75.899889,83.707778,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555757,1.569727,0.191812,0.018230,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.013242,tube-mpc,0,-126.340000,54.885000,4.087711,5.551150,3.910000,5.715000,0.177711,-0.163850,-8.020133,5.031642,0.518412,5.031642,-8.020133,-0.160000,0.690000,-24,85,-24.159468,85.366759,-24.159468,85.366759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.010048,11.651794,68.326820,72.565039,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.003100,1.636013,0.251066,0.024959,0.502825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008428,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.023236,tube-mpc,0,-126.340000,54.885000,3.975541,5.638417,3.840000,5.775000,0.135541,-0.136583,-8.752008,5.092632,1.311276,5.092632,-8.752008,-0.110000,0.780000,-39,77,-39.237155,77.170718,-39.237155,77.170718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.234661,12.502264,62.320239,64.454027,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564271,1.725995,0.261777,0.032114,0.504788,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.033238,tube-mpc,0,-126.340000,54.885000,3.852830,5.723836,3.750000,5.835000,0.102830,-0.111164,-9.788831,7.532216,1.677214,7.532216,-9.788831,-0.250000,0.810000,-26,54,-25.591148,54.440423,-25.591148,54.440423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.914090,13.439029,58.898225,60.805758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.260669,1.725705,0.254296,0.029381,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.043237,tube-mpc,0,-126.340000,54.885000,3.719747,5.807080,3.650000,5.915000,0.069747,-0.107920,-11.984457,7.959143,1.433256,7.959143,-11.984457,-0.370000,0.700000,-3,58,-3.137662,58.005888,-3.137662,58.005888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.034303,15.361540,64.168653,70.724303,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561711,1.737602,0.237749,0.034725,0.500737,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.053238,tube-mpc,0,-126.340000,54.885000,3.576273,5.887982,3.530000,6.005000,0.046273,-0.117018,-12.655342,7.166278,0.701380,7.166278,-12.655342,-0.170000,0.640000,-34,67,-34.277183,66.520102,-34.277183,66.520102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.661268,16.048710,63.902072,70.603557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581858,1.774530,0.223418,0.038373,1.172568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.063237,tube-mpc,0,-126.340000,54.885000,3.422540,5.966302,3.410000,6.075000,0.012540,-0.108698,-13.021280,4.726694,1.555235,4.726694,-13.021280,-0.170000,0.640000,-47,85,-46.758759,84.927852,-46.758759,84.927852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.463569,16.368255,58.240933,64.257554,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573506,1.706308,0.255187,0.036424,0.500846,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.073237,tube-mpc,0,-126.340000,54.885000,3.258593,6.041868,3.280000,6.125000,-0.021407,-0.083132,-14.607010,3.994819,1.738204,3.994819,-14.607010,-0.310000,0.750000,-29,82,-29.017390,81.619319,-29.017390,81.619319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.581685,16.667933,49.799576,51.762672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564178,1.657773,0.229737,0.017010,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.083241,tube-mpc,0,-126.340000,54.885000,3.084525,6.114496,3.130000,6.175000,-0.045475,-0.060504,-16.802635,5.214611,2.104141,5.214611,-16.802635,-0.320000,0.800000,-19,66,-19.211256,66.164714,-19.211256,66.164714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.366590,17.060184,53.373690,55.822459,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568911,1.511251,0.200820,0.017260,0.500752,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.093231,tube-mpc,0,-126.340000,54.885000,2.900813,6.183873,2.960000,6.235000,-0.059187,-0.051127,-18.144407,5.946486,1.921172,5.946486,-18.144407,-0.270000,0.750000,-24,62,-23.804371,61.622378,-23.804371,61.622378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.314918,17.957091,56.590756,62.780533,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549680,1.643546,0.210949,0.020191,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.103237,tube-mpc,0,-126.340000,54.885000,2.707090,6.250026,2.780000,6.285000,-0.072910,-0.034974,-19.120240,5.153621,1.921172,5.153621,-19.120240,-0.230000,0.690000,-31,72,-31.387092,71.508127,-31.387092,71.508127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.707723,18.694694,55.046189,61.849837,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564454,1.471033,0.275053,0.021904,0.501353,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.113235,tube-mpc,0,-126.340000,54.885000,2.503993,6.312626,2.600000,6.335000,-0.096007,-0.022374,-19.730136,3.506902,1.799193,3.506902,-19.730136,-0.260000,0.690000,-34,83,-34.235008,83.216190,-34.235008,83.216190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.733342,19.042747,49.573403,53.496798,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555304,1.489840,0.226855,0.019321,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.123234,tube-mpc,0,-126.340000,54.885000,2.291569,6.371570,2.410000,6.375000,-0.118431,-0.003430,-20.462012,3.506902,2.957996,3.506902,-20.462012,-0.270000,0.770000,-38,75,-37.619595,74.717723,-37.619595,74.717723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.433263,18.819460,45.424634,45.930179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550755,1.468750,0.207531,0.016691,0.500610,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.133235,tube-mpc,0,-126.340000,54.885000,2.070081,6.426697,2.200000,6.415000,-0.129919,0.011697,-21.925762,3.445913,1.982162,3.445913,-21.925762,-0.300000,0.770000,-31,73,-30.687987,72.581840,-30.687987,72.581840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.853254,19.640447,46.376620,48.772240,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558958,1.753444,0.248455,0.036450,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.143241,tube-mpc,0,-126.340000,54.885000,1.839679,6.477887,1.980000,6.465000,-0.140321,0.012887,-23.572481,3.872840,2.714037,3.872840,-23.572481,-0.320000,0.770000,-22,65,-22.273625,65.410151,-22.273625,65.410151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.151438,20.053196,47.258144,50.137030,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574139,1.677765,0.212000,0.025027,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.153245,tube-mpc,0,-126.340000,54.885000,1.600871,6.524952,1.740000,6.505000,-0.139129,0.019952,-24.182377,3.628881,2.957996,3.628881,-24.182377,-0.270000,0.720000,-31,68,-30.554076,68.244532,-30.554076,68.244532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.894984,20.467092,49.982882,55.224834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586089,1.738557,0.229404,0.039381,0.501023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.163242,tube-mpc,0,-126.340000,54.885000,1.354050,6.567760,1.500000,6.545000,-0.145950,0.022760,-24.792273,2.043152,2.043152,2.043152,-24.792273,-0.250000,0.710000,-37,78,-36.808839,78.479584,-36.808839,78.479584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.485437,20.640451,47.278040,51.882790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.413947,1.773271,0.237023,0.030326,1.868190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010334,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.173612,tube-mpc,0,-126.340000,54.885000,1.089764,6.607571,1.240000,6.585000,-0.150236,0.022571,-24.792273,2.043152,3.689871,1.189297,-25.768107,-0.300000,0.740000,-38,72,-38.371250,71.985153,-38.371250,71.985153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.842030,20.239278,43.707470,45.938689,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.531508,2.332600,0.462362,0.035980,0.616316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.183712,tube-mpc,0,-126.340000,54.885000,0.824652,6.641739,0.920000,6.605000,-0.095348,0.036739,-27.658785,1.189297,3.567892,1.189297,-27.658785,-0.340000,0.780000,-11,72,-10.561827,72.438956,-10.561827,72.438956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.149314,20.648943,43.891698,47.492281,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.975993,2.183462,0.307664,0.039535,0.529958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010048,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.193796,tube-mpc,0,-126.340000,54.885000,0.552758,6.671217,0.700000,6.615000,-0.147242,0.056217,-29.305504,1.006328,3.567892,1.006328,-29.305504,-0.310000,0.740000,-9,75,-9.466646,75.213311,-9.466646,75.213311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.113753,21.583563,51.567116,59.439279,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570902,3.865795,0.236054,0.036098,0.509760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010235,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.204069,tube-mpc,0,-126.340000,54.885000,0.268783,6.696393,0.390000,6.635000,-0.121217,0.061393,-29.854410,-0.030495,2.653048,-0.030495,-29.854410,-0.180000,0.740000,-25,80,-25.379135,79.769077,-25.379135,79.769077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.712256,21.624900,49.317270,57.795002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568922,1.789480,0.304070,0.042468,0.501296,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008217,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.214130,tube-mpc,0,-126.340000,54.885000,-0.015744,6.716225,0.070000,6.655000,-0.085744,0.061225,-29.854410,-0.030495,2.653048,-0.030495,-29.854410,-0.190000,0.800000,-27,70,-27.286261,70.105136,-27.286261,70.105136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.766871,20.422899,42.547938,49.359156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.573878,1.812966,0.276881,0.042471,0.501090,1,1,0,5,0,1,0,0,0,0,1,1,1,1,0,0.009225,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.224116,tube-mpc,0,-126.340000,54.885000,-0.303982,6.731121,-0.190000,6.675000,-0.113982,0.056121,-30.647275,0.945339,3.750861,0.945339,-30.647275,-0.230000,0.750000,-22,61,-22.335659,61.390657,-22.335659,61.390657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.963380,19.663794,43.563350,51.863005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,8.023610,1.818498,0.252153,0.045616,0.509351,1,1,0,8,1,1,0,0,0,0,1,1,1,1,2,0.010660,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.234814,tube-mpc,0,-126.340000,54.885000,-0.618738,6.741729,-0.530000,6.685000,-0.088738,0.056729,-29.793421,0.640391,3.384923,0.640391,-29.793421,-0.270000,0.700000,-27,63,-26.716270,63.150280,-26.716270,63.150280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.001984,19.472259,47.062170,57.181583,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558456,1.772250,0.297496,0.038219,0.500970,1,1,0,6,1,1,0,0,0,0,0,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.244892,tube-mpc,0,-126.340000,54.885000,-0.920430,6.746612,-0.800000,6.705000,-0.120430,0.041612,-29.732431,-0.213464,3.567892,-0.213464,-29.732431,-0.260000,0.660000,-36,68,-35.793440,67.891521,-35.793440,67.891521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.465972,19.014896,44.999633,54.329476,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.606758,1.745821,0.239108,0.039239,0.864904,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008507,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.255122,tube-mpc,0,-126.340000,54.885000,-1.231285,6.746467,-1.150000,6.695000,-0.081285,0.051467,-30.220348,-2.897006,3.323933,-2.897006,-30.220348,-0.310000,0.680000,-27,85,-26.616175,84.688999,-26.616175,84.688999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.685199,19.128243,41.485323,49.684800,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.571426,1.649664,0.238554,0.028055,1.679479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011178,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.266334,tube-mpc,0,-126.340000,54.885000,-1.576723,6.740376,-1.430000,6.675000,-0.146723,0.065376,-31.196182,-2.836017,3.567892,-2.836017,-31.196182,-0.320000,0.760000,-26,74,-25.704231,74.150171,-25.704231,74.150171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.565448,19.211805,42.231069,48.303426,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.331674,1.546982,0.221201,0.027613,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.276392,tube-mpc,0,-126.340000,54.885000,-1.890313,6.729625,-1.740000,6.665000,-0.150313,0.064625,-31.379150,-2.287110,3.628881,-2.287110,-31.379150,-0.300000,0.790000,-29,62,-29.324422,61.755351,-29.324422,61.755351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.613587,19.512205,47.033543,55.718658,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.769602,1.747778,0.255328,0.037179,0.509666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008330,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.286403,tube-mpc,0,-126.340000,54.885000,-2.205391,6.713961,-2.060000,6.655000,-0.145391,0.058961,-32.050036,-1.677214,3.628881,-1.677214,-32.050036,-0.290000,0.720000,-26,58,-26.215772,57.608458,-26.215772,57.608458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.185752,19.581460,50.258355,61.798888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.717148,1.779980,0.262229,0.041835,0.500942,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009315,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.296407,tube-mpc,0,-126.340000,54.885000,-2.522663,6.693376,-2.430000,6.635000,-0.092663,0.058376,-32.964880,-2.470079,3.323933,-2.470079,-32.964880,-0.290000,0.640000,-15,67,-14.992920,66.867772,-14.992920,66.867772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.103257,19.833772,51.817676,65.273508,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.021575,2.793569,0.218816,0.035676,0.500979,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010581,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.307025,tube-mpc,0,-126.340000,54.885000,-2.861553,6.666157,-2.730000,6.625000,-0.131553,0.041157,-33.696755,-3.689871,3.262944,-3.689871,-33.696755,-0.270000,0.640000,-16,71,-15.533071,71.122175,-15.533071,71.122175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.234029,20.360621,51.814062,65.989335,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558591,1.746503,0.240476,0.030640,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.317127,tube-mpc,0,-126.340000,54.885000,-3.185470,6.635162,-3.050000,6.595000,-0.135470,0.040162,-33.269828,-4.543725,3.018985,-4.543725,-33.269828,-0.150000,0.690000,-36,69,-36.024047,69.093161,-36.024047,69.093161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.505974,20.177465,49.393142,62.655228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561861,1.460270,0.203315,0.017289,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.327117,tube-mpc,0,-126.340000,54.885000,-3.506703,6.599668,-3.380000,6.565000,-0.126703,0.034668,-33.452797,-4.909663,3.750861,-4.909663,-33.452797,-0.210000,0.700000,-27,66,-27.263932,66.396705,-27.263932,66.396705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.712033,19.111502,46.541921,55.822566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567010,1.555939,0.204187,0.020545,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.337114,tube-mpc,0,-126.340000,54.885000,-3.828545,6.559384,-3.710000,6.535000,-0.118545,0.024384,-34.794568,-4.177788,3.811850,-4.177788,-34.794568,-0.270000,0.690000,-6,56,-5.932378,56.290473,-5.932378,56.290473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.871995,19.038101,48.615686,62.058256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550797,1.750094,0.245114,0.032532,0.500825,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.347119,tube-mpc,0,-126.340000,54.885000,-4.150550,6.514354,-4.060000,6.505000,-0.090550,0.009354,-35.282485,-3.933829,3.262944,-3.933829,-35.282485,-0.240000,0.650000,-1,52,-0.732458,51.908043,-0.732458,51.908043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.937120,20.456982,59.416860,76.826251,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.023807,1.754860,0.265784,0.045661,0.501085,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.357092,tube-mpc,0,-126.340000,54.885000,-4.470898,6.464853,-4.400000,6.475000,-0.070898,-0.010147,-34.916547,-4.726694,2.714037,-4.726694,-34.916547,-0.150000,0.590000,-12,58,-12.214217,57.644366,-12.214217,57.644366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.215122,21.346758,67.185510,80.578966,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583790,1.754763,0.266036,0.037437,0.500913,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.367137,tube-mpc,0,-126.340000,54.885000,-4.792475,6.410410,-4.760000,6.445000,-0.032475,-0.034590,-34.489620,-5.946486,3.262944,-5.946486,-34.489620,-0.140000,0.590000,-13,62,-12.961744,61.636201,-12.961744,61.636201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.405293,20.603516,64.718368,71.671483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582584,1.740527,0.243126,0.036604,0.503493,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.377096,tube-mpc,0,-126.340000,54.885000,-5.109705,6.351985,-5.110000,6.385000,0.000295,-0.033015,-33.269828,-7.349247,3.628881,-7.349247,-33.269828,-0.150000,0.610000,-18,68,-17.568422,67.638719,-17.568422,67.638719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.437255,20.533806,61.695233,68.509318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.830203,1.657394,0.219376,0.027246,0.500971,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.387128,tube-mpc,0,-126.340000,54.885000,-5.427161,6.288754,-5.410000,6.325000,-0.017161,-0.036246,-31.562119,-7.898153,3.140965,-7.898153,-31.562119,-0.170000,0.650000,-29,64,-29.124494,64.487904,-29.124494,64.487904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.040985,20.393720,57.217202,64.276455,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585029,1.811119,0.229295,0.036012,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.397571,tube-mpc,0,-126.340000,54.885000,-5.754869,6.218379,-5.730000,6.255000,-0.024869,-0.036621,-30.586285,-6.800341,2.714037,-6.800341,-30.586285,-0.250000,0.650000,-25,51,-24.933201,51.476527,-24.933201,51.476527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.502174,19.553132,54.666583,62.845747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572614,1.700826,0.226491,0.029733,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.407118,tube-mpc,0,-126.340000,54.885000,-6.051583,6.150080,-6.020000,6.215000,-0.031583,-0.064920,-30.403317,-6.129455,3.140965,-6.129455,-30.403317,-0.260000,0.610000,-22,43,-21.823051,42.914573,-21.823051,42.914573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.706941,19.303714,59.285773,71.040651,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558439,1.743344,0.248672,0.035911,0.501180,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.417094,tube-mpc,0,-126.340000,54.885000,-6.358228,6.074790,-6.310000,6.165000,-0.048228,-0.090210,-29.244514,-6.434403,2.836017,-6.434403,-29.244514,-0.260000,0.520000,-29,47,-29.084572,47.233731,-29.084572,47.233731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.048318,19.252551,64.230190,78.375843,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586828,1.675435,0.211220,0.020209,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.427120,tube-mpc,0,-126.340000,54.885000,-6.662465,5.995208,-6.600000,6.095000,-0.062465,-0.099792,-28.878577,-7.837164,2.470079,-7.837164,-28.878577,-0.260000,0.490000,-30,57,-29.979429,57.442057,-29.979429,57.442057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.931565,18.786914,62.982008,75.326230,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.633176,1.756378,0.237041,0.036303,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.437122,tube-mpc,0,-126.340000,54.885000,-6.961576,5.912047,-6.890000,6.025000,-0.071576,-0.112953,-28.329670,-9.483883,2.775027,-9.483883,-28.329670,-0.300000,0.530000,-26,63,-26.298057,63.363562,-26.298057,63.363562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.601974,19.070489,60.093354,72.786990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567268,1.590722,0.200790,0.022092,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.447121,tube-mpc,0,-126.340000,54.885000,-7.255827,5.825275,-7.170000,5.935000,-0.085827,-0.109725,-28.451649,-10.215758,2.957996,-10.215758,-28.451649,-0.300000,0.580000,-22,62,-21.553816,62.384941,-21.553816,62.384941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.138393,20.508472,60.315338,74.702619,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561461,1.827766,0.282914,0.049354,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.457123,tube-mpc,0,-126.340000,54.885000,-7.544927,5.735001,-7.450000,5.855000,-0.094927,-0.119999,-27.231857,-9.422894,2.165131,-9.422894,-27.231857,-0.300000,0.610000,-27,49,-26.973508,49.090759,-26.973508,49.090759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.657552,22.129536,62.477591,79.035708,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563348,1.565651,0.192690,0.020356,0.500598,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.467111,tube-mpc,0,-126.340000,54.885000,-7.828081,5.641509,-7.720000,5.775000,-0.108081,-0.133491,-26.865920,-7.959143,2.043152,-7.959143,-26.865920,-0.280000,0.570000,-28,36,-27.867575,36.017102,-27.867575,36.017102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.054768,21.810666,67.534410,82.077946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551047,1.430461,0.227355,0.018743,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.477114,tube-mpc,0,-126.340000,54.885000,-8.105668,5.544702,-7.980000,5.715000,-0.125668,-0.170298,-26.256024,-7.410237,2.287110,-7.410237,-26.256024,-0.320000,0.470000,-23,34,-23.078144,33.893589,-23.078144,33.893589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.714288,20.615250,70.004491,84.760559,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546533,1.423073,0.206579,0.019508,0.500465,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.487113,tube-mpc,0,-126.340000,54.885000,-8.376797,5.444915,-8.230000,5.635000,-0.146797,-0.190085,-26.256024,-9.056956,2.531068,-9.056956,-26.256024,-0.290000,0.410000,-23,48,-22.591264,48.379196,-22.591264,48.379196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.352266,20.209949,71.888841,86.612161,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557711,1.521659,0.179686,0.016462,0.500181,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.497113,tube-mpc,0,-126.340000,54.885000,-8.641306,5.342248,-8.490000,5.545000,-0.151306,-0.202752,-25.402169,-11.496540,1.616224,-11.496540,-25.402169,-0.280000,0.440000,-26,63,-25.845381,62.731571,-25.845381,62.731571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.172216,20.787200,70.517663,82.926258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550244,1.576481,0.209909,0.022777,0.500436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.507117,tube-mpc,0,-126.340000,54.885000,-8.898920,5.236840,-8.730000,5.435000,-0.168920,-0.198160,-24.792273,-12.472374,2.043152,-12.472374,-24.792273,-0.280000,0.520000,-26,62,-26.469490,62.356235,-26.469490,62.356235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.894662,21.803874,67.480941,78.028348,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565412,1.425612,0.212009,0.020628,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.517114,tube-mpc,0,-126.340000,54.885000,-9.149058,5.128976,-8.970000,5.335000,-0.179058,-0.206024,-23.877429,-10.947634,1.982162,-10.947634,-23.877429,-0.300000,0.590000,-25,41,-25.215508,40.636925,-25.215508,40.636925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.315020,22.825035,67.425873,78.461659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556964,1.558531,0.205461,0.020303,0.502611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.527126,tube-mpc,0,-126.340000,54.885000,-9.391989,5.018580,-9.210000,5.235000,-0.181989,-0.216420,-23.450502,-9.239925,2.104141,-9.239925,-23.450502,-0.290000,0.530000,-22,28,-22.315345,28.115866,-22.315345,28.115866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.997881,22.821464,72.033534,84.384818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559675,1.440151,0.196384,0.019071,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.537112,tube-mpc,0,-126.340000,54.885000,-9.626461,4.906281,-9.440000,5.155000,-0.186461,-0.248719,-23.328523,-8.934977,2.165131,-8.934977,-23.328523,-0.280000,0.400000,-17,32,-16.941316,32.117465,-16.941316,32.117465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.495765,21.845246,74.189693,85.587381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560329,1.491201,0.199461,0.021283,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.547114,tube-mpc,0,-126.340000,54.885000,-9.853222,4.791787,-9.670000,5.065000,-0.183222,-0.273213,-22.474668,-10.886644,1.616224,-10.886644,-22.474668,-0.240000,0.340000,-22,50,-21.654163,49.774257,-21.654163,49.774257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.926573,22.270969,77.306093,87.621093,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553875,1.437761,0.215446,0.017821,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.557112,tube-mpc,0,-126.340000,54.885000,-10.071607,4.675483,-9.890000,4.945000,-0.181607,-0.269517,-21.193887,-13.204249,1.311276,-13.204249,-21.193887,-0.250000,0.400000,-25,63,-24.588485,62.962602,-24.588485,62.962602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.795202,23.302700,75.034469,82.348150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550991,1.615877,0.342089,0.062200,0.501128,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.567127,tube-mpc,0,-126.340000,54.885000,-10.281843,4.557303,-10.090000,4.825000,-0.191843,-0.267697,-20.462012,-13.753155,1.311276,-13.753155,-20.462012,-0.270000,0.500000,-22,58,-21.778797,57.854253,-21.778797,57.854253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.384578,24.177505,70.993208,76.984646,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571726,1.441038,0.203443,0.021670,0.501910,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.577117,tube-mpc,0,-126.340000,54.885000,-10.482895,4.437910,-10.300000,4.695000,-0.182895,-0.257090,-20.401022,-13.082270,1.372266,-13.082270,-20.401022,-0.270000,0.550000,-13,47,-13.111479,47.421933,-13.111479,47.421933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.960285,25.192034,71.810768,78.324897,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566089,1.452426,0.195039,0.019028,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.587115,tube-mpc,0,-126.340000,54.885000,-10.675291,4.317086,-10.500000,4.585000,-0.175291,-0.267914,-19.791126,-11.740498,1.372266,-11.740498,-19.791126,-0.230000,0.520000,-14,37,-13.624183,36.560442,-13.624183,36.560442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.838259,26.224236,75.505118,83.149275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554959,1.457138,0.212058,0.019186,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.597127,tube-mpc,0,-126.340000,54.885000,-10.858991,4.194922,-10.700000,4.475000,-0.158991,-0.280078,-19.486178,-10.825654,0.823360,-10.825654,-19.486178,-0.210000,0.450000,-9,33,-8.660907,32.927714,-8.660907,32.927714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.639446,25.767203,77.424274,82.868398,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564432,1.434269,0.205376,0.017972,0.500590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.607116,tube-mpc,0,-126.340000,54.885000,-11.033211,4.072043,-10.890000,4.355000,-0.143211,-0.282957,-18.266386,-12.777322,0.335443,-12.777322,-18.266386,-0.150000,0.380000,-17,54,-17.443323,53.916778,-17.443323,53.916778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.753819,25.949207,79.530111,83.998700,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546370,1.439835,0.183184,0.016490,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.617119,tube-mpc,0,-126.340000,54.885000,-11.198543,3.948147,-11.060000,4.225000,-0.138543,-0.276853,-16.375708,-15.277895,0.640391,-15.277895,-16.375708,-0.090000,0.430000,-34,71,-34.228430,70.631806,-34.228430,70.631806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.249666,26.260233,73.366399,77.780344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551772,1.594799,0.188169,0.017081,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.627113,tube-mpc,0,-126.340000,54.885000,-11.354518,3.823693,-11.210000,4.075000,-0.144518,-0.251307,-14.911958,-15.948781,0.457422,-15.948781,-14.911958,-0.210000,0.550000,-25,68,-25.041268,67.961684,-25.041268,67.961684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.292309,25.415000,66.844169,71.476283,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550105,1.522445,0.216436,0.016240,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.637112,tube-mpc,0,-126.340000,54.885000,-11.501321,3.698665,-11.360000,3.935000,-0.141321,-0.236335,-14.180083,-14.850968,0.640391,-14.850968,-14.180083,-0.260000,0.640000,-16,52,-15.557494,51.683560,-15.557494,51.683560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.285137,26.338078,69.946169,75.770042,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558004,1.542882,0.185252,0.017420,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.647118,tube-mpc,0,-126.340000,54.885000,-11.638964,3.573178,-11.500000,3.805000,-0.138964,-0.231822,-14.363051,-12.777322,0.213464,-12.777322,-14.363051,-0.230000,0.580000,-8,40,-7.950247,39.644486,-7.950247,39.644486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.989783,27.507922,76.830543,83.462076,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.227337,1.780571,0.216029,0.037939,0.502503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.657120,tube-mpc,0,-126.340000,54.885000,-11.767271,3.447542,-11.630000,3.685000,-0.137271,-0.237458,-13.753155,-12.289405,0.396432,-12.289405,-13.753155,-0.190000,0.500000,-9,42,-9.192377,41.658473,-9.192377,41.658473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.858940,27.798488,81.334572,86.598815,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548094,1.421407,0.205439,0.022740,0.500628,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.667113,tube-mpc,0,-126.340000,54.885000,-11.886237,3.321951,-11.760000,3.565000,-0.126237,-0.243049,-13.753155,-12.289405,0.152474,-13.265238,-11.923467,-0.150000,0.450000,-5,46,-5.149630,45.907527,-5.149630,45.907527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.697092,26.821759,81.231709,82.818336,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565112,1.624146,0.230568,0.028493,0.500922,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.677086,tube-mpc,0,-126.340000,54.885000,-11.995822,3.196676,-11.860000,3.435000,-0.135822,-0.238324,-10.154769,-15.277895,0.152474,-15.277895,-10.154769,-0.110000,0.440000,-35,72,-34.947906,71.522422,-34.947906,71.522422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.799633,27.205962,80.419778,83.538536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571615,1.433241,0.216921,0.018587,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.687119,tube-mpc,0,-126.340000,54.885000,-12.096897,3.070874,-11.960000,3.275000,-0.136897,-0.204126,-8.264091,-16.375708,-0.335443,-16.375708,-8.264091,-0.170000,0.550000,-38,75,-38.008532,75.153672,-38.008532,75.153672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.918120,25.346726,73.930124,78.402085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564357,1.441418,0.213071,0.022519,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.697116,tube-mpc,0,-126.340000,54.885000,-12.188563,2.945863,-12.040000,3.125000,-0.148563,-0.179137,-7.593205,-15.460864,0.152474,-15.460864,-7.593205,-0.290000,0.660000,-22,61,-21.597411,60.576928,-21.597411,60.576928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.051017,24.635858,71.679459,77.483133,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556349,1.504423,0.214036,0.020527,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.707089,tube-mpc,0,-126.340000,54.885000,-12.271112,2.821619,-12.120000,2.985000,-0.151112,-0.163381,-8.386070,-13.265238,0.091484,-13.265238,-8.386070,-0.290000,0.630000,-6,47,-5.511094,46.686140,-5.511094,46.686140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.798908,26.139991,75.203394,85.767562,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574029,1.540224,0.220928,0.018791,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.717118,tube-mpc,0,-126.340000,54.885000,-12.345289,2.697265,-12.190000,2.875000,-0.155289,-0.177735,-7.715185,-11.679509,-0.152474,-11.679509,-7.715185,-0.200000,0.560000,-14,38,-14.068063,38.434073,-14.068063,38.434073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.470471,27.629737,78.918856,90.977052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545905,1.519863,0.191943,0.018289,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.727112,tube-mpc,0,-126.340000,54.885000,-12.410539,2.574037,-12.260000,2.745000,-0.150539,-0.170963,-6.983309,-11.862478,-0.274453,-11.862478,-6.983309,-0.170000,0.450000,-17,51,-16.799226,50.750661,-16.799226,50.750661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.001209,26.158345,81.924760,84.945104,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543886,1.761743,0.229117,0.029182,0.509641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.737086,tube-mpc,0,-126.340000,54.885000,-12.467180,2.451869,-12.320000,2.615000,-0.147180,-0.163131,-5.336590,-14.485031,-0.579401,-14.485031,-5.336590,-0.170000,0.470000,-25,72,-24.612576,72.246032,-24.612576,72.246032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.136055,25.188856,76.680809,79.641842,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571785,1.669954,0.228099,0.023194,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.747124,tube-mpc,0,-126.340000,54.885000,-12.515822,2.329810,-12.360000,2.465000,-0.155822,-0.135190,-4.177788,-16.558677,-0.274453,-16.558677,-4.177788,-0.190000,0.540000,-27,87,-27.093173,87.228504,-27.093173,87.228504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.211053,24.910636,71.717895,77.306664,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564733,1.529307,0.241354,0.021053,0.501082,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.757126,tube-mpc,0,-126.340000,54.885000,-12.556127,2.209194,-12.400000,2.315000,-0.156127,-0.105806,-3.567892,-15.887791,-0.518412,-15.887791,-3.567892,-0.240000,0.700000,-19,71,-19.385283,71.493286,-19.385283,71.493286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.476938,25.240716,69.707804,78.431616,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.816835,1.763238,0.257880,0.034045,0.500902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009383,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.767082,tube-mpc,0,-126.340000,54.885000,-12.588367,2.090198,-12.430000,2.175000,-0.158367,-0.084802,-3.079975,-12.350394,-0.396432,-12.350394,-3.079975,-0.240000,0.730000,-16,42,-15.676614,41.807913,-15.676614,41.807913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.021452,26.543976,72.897452,83.820136,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561355,1.435224,0.206485,0.014927,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.777087,tube-mpc,0,-126.340000,54.885000,-12.613058,1.971781,-12.450000,2.065000,-0.163058,-0.093219,-2.531068,-10.032790,-0.335443,-10.032790,-2.531068,-0.200000,0.580000,-18,35,-18.326679,35.069767,-18.326679,35.069767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.757081,26.611055,76.696154,88.290270,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556933,1.437340,0.210673,0.015899,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.787126,tube-mpc,0,-126.340000,54.885000,-12.630308,1.854183,-12.470000,1.965000,-0.160308,-0.110817,-2.531068,-10.032790,-0.518412,-10.398727,-2.287110,-0.200000,0.440000,-12,47,-11.769898,46.910748,-11.769898,46.910748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.342304,24.487930,77.315286,83.543996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561933,1.608346,0.206811,0.017751,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.797113,tube-mpc,0,-126.340000,54.885000,-12.640230,1.738477,-12.480000,1.845000,-0.160230,-0.106523,-0.884349,-12.655342,-0.396432,-12.655342,-0.884349,-0.170000,0.410000,-24,73,-24.425274,72.883829,-24.425274,72.883829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.497461,23.606950,75.556322,81.673785,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543951,1.405233,0.158991,0.014058,0.500655,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.807114,tube-mpc,0,-126.340000,54.885000,-12.643185,1.623960,-12.480000,1.705000,-0.163185,-0.081040,0.518412,-14.911958,-0.091484,-14.911958,0.518412,-0.190000,0.580000,-30,80,-30.466859,80.422559,-30.466859,80.422559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.538895,22.411065,71.276601,76.912847,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552008,1.599655,0.198836,0.014068,0.500600,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.817082,tube-mpc,0,-126.340000,54.885000,-12.639444,1.511186,-12.470000,1.565000,-0.169444,-0.053814,1.189297,-14.546020,-0.335443,-14.546020,1.189297,-0.240000,0.670000,-25,73,-25.452333,73.182616,-25.452333,73.182616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.663564,22.203759,67.554932,76.300444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551457,2.742184,0.234344,0.028247,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.827084,tube-mpc,0,-126.340000,54.885000,-12.629252,1.399461,-12.450000,1.445000,-0.179252,-0.045539,0.457422,-11.618519,-0.091484,-11.618519,0.457422,-0.270000,0.690000,-10,49,-9.780531,49.044451,-9.780531,49.044451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.260399,23.080008,65.631996,78.251924,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580087,1.640829,0.210021,0.021883,0.500785,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.837091,tube-mpc,0,-126.340000,54.885000,-12.612880,1.289130,-12.440000,1.365000,-0.172880,-0.075870,0.335443,-7.593205,-0.640391,-7.593205,0.335443,-0.220000,0.610000,-7,20,-7.285091,20.393576,-7.285091,20.393576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.278164,24.057851,68.841473,85.728228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585144,1.683599,0.232156,0.027889,0.500882,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.847120,tube-mpc,0,-126.340000,54.885000,-12.590567,1.180045,-12.430000,1.295000,-0.160567,-0.114955,0.518412,-6.556382,0.152474,-6.556382,0.518412,-0.160000,0.480000,-10,20,-10.114861,19.628509,-10.114861,19.628509,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.070330,23.101258,74.160865,87.448288,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553513,1.603643,0.210695,0.021228,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.857118,tube-mpc,0,-126.340000,54.885000,-12.562730,1.072788,-12.410000,1.205000,-0.152730,-0.132212,1.799193,-10.398727,-0.335443,-10.398727,1.799193,-0.130000,0.270000,-21,65,-21.069332,69.477323,-21.069332,69.477323,0.000000,-4.848814,0.000000,64.000000,0.000000,0.000000,-21.622993,21.714568,76.385028,84.170038,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554823,1.602915,0.203500,0.016009,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.867119,tube-mpc,0,-126.340000,54.885000,-12.529593,0.966997,-12.390000,1.075000,-0.139593,-0.108003,2.470079,-14.850968,-0.091484,-14.850968,2.470079,-0.160000,0.390000,-20,101,-20.191048,100.579986,-20.191048,100.579986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.663826,19.800781,74.040784,79.450119,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551912,1.499538,0.244088,0.020079,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.877120,tube-mpc,0,-126.340000,54.885000,-12.491465,0.862706,-12.360000,0.935000,-0.131465,-0.072294,2.653048,-15.277895,-0.152474,-15.277895,2.653048,-0.190000,0.690000,-14,83,-14.140443,82.912176,-14.140443,82.912176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.962258,19.342962,74.539553,84.943481,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562829,1.455717,0.334680,0.020650,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.887115,tube-mpc,0,-126.340000,54.885000,-12.448669,0.759957,-12.330000,0.825000,-0.118669,-0.065043,2.348100,-10.459717,-0.457422,-10.459717,2.348100,-0.190000,0.800000,-5,38,-5.127718,34.249838,-5.127718,34.249838,0.000000,3.662338,0.000000,64.000000,0.000000,0.000000,-31.602288,21.424734,74.403151,89.262471,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.046206,1.671456,0.233051,0.047933,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009511,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.897086,tube-mpc,0,-126.340000,54.885000,-12.401614,0.658940,-12.310000,0.755000,-0.091614,-0.096060,1.616224,-4.421746,-0.335443,-4.421746,1.616224,-0.140000,0.680000,3,-7,3.206458,-8.378497,3.206458,-8.378497,0.000000,1.290673,0.000000,64.000000,0.000000,0.000000,-38.247093,22.329251,76.575664,93.659267,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560350,1.453994,0.213065,0.021576,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.907120,tube-mpc,0,-126.340000,54.885000,-12.350156,0.558732,-12.280000,0.705000,-0.070156,-0.146268,1.921172,-3.872840,0.274453,-3.872840,1.921172,-0.070000,0.230000,-2,22,-1.953319,22.079112,-1.953319,22.079112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.918200,22.295026,87.634677,105.082346,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554062,1.457561,0.206675,0.015298,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.917086,tube-mpc,0,-126.340000,54.885000,-12.295282,0.460637,-12.250000,0.625000,-0.045282,-0.164363,3.079975,-9.605862,-0.884349,-9.605862,3.079975,-0.070000,0.190000,-9,67,-9.177600,73.197792,-9.177600,73.197792,0.000000,-6.118680,0.000000,64.000000,0.000000,0.000000,-45.662930,20.536796,85.600219,92.027129,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561290,1.473016,0.199883,0.020668,0.504443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.927088,tube-mpc,0,-126.340000,54.885000,-12.236722,0.363563,-12.220000,0.495000,-0.016722,-0.131437,3.750861,-15.155916,-0.152474,-15.155916,3.750861,-0.070000,0.390000,-13,106,-12.710470,106.492938,-12.710470,106.492938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.407677,19.357892,82.490140,88.404840,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565254,1.498667,0.270759,0.026444,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.937120,tube-mpc,0,-126.340000,54.885000,-12.174783,0.267557,-12.180000,0.355000,0.005217,-0.087443,3.384923,-16.375708,-0.030495,-16.375708,3.384923,-0.080000,0.700000,-5,95,-5.391382,95.165105,-5.391382,95.165105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.190623,18.976433,82.112019,93.254041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564900,1.504926,0.268303,0.018256,0.501040,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.947117,tube-mpc,0,-126.340000,54.885000,-12.110155,0.173185,-12.140000,0.225000,0.029845,-0.051815,3.506902,-10.825654,0.213464,-10.825654,3.506902,-0.090000,0.850000,1,50,0.929123,39.526207,0.929123,39.526207,0.000000,10.638898,0.000000,64.000000,0.000000,0.000000,-52.642178,21.471696,82.091168,96.904423,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549976,1.564623,0.272821,0.018193,0.500439,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.957118,tube-mpc,0,-126.340000,54.885000,-12.042884,0.080016,-12.100000,0.155000,0.057116,-0.074984,3.384923,-4.299767,-0.213464,-4.299767,3.384923,-0.070000,0.710000,6,5,6.409164,-4.891379,6.409164,-4.891379,0.000000,10.056483,0.000000,64.000000,0.000000,0.000000,-57.701679,23.150961,81.561967,99.443569,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556823,1.601573,0.219798,0.020353,0.502800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.967117,tube-mpc,0,-126.340000,54.885000,-11.973296,-0.011945,-12.060000,0.115000,0.086704,-0.126945,3.384923,-3.018985,-0.579401,-3.018985,3.384923,-0.060000,0.390000,11,7,10.700739,7.262405,10.700739,7.262405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.745427,23.033554,86.828538,104.983867,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563995,1.480823,0.199371,0.016346,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.977114,tube-mpc,0,-126.340000,54.885000,-11.901661,-0.102769,-12.020000,0.065000,0.118339,-0.167769,4.116798,-7.105289,-0.213464,-7.105289,4.116798,-0.030000,0.190000,4,52,3.925492,55.652001,3.925492,55.652001,0.000000,-3.389596,0.000000,64.000000,0.000000,0.000000,-64.297723,21.940922,87.889754,100.480942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561785,1.493715,0.206862,0.016951,0.501839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.987120,tube-mpc,0,-126.340000,54.885000,-11.828162,-0.192624,-11.970000,-0.055000,0.141838,-0.137624,4.299767,-14.424041,0.274453,-14.424041,4.299767,-0.010000,0.280000,0,97,-0.139867,106.750000,-0.139867,106.750000,0.000000,-9.487595,0.000000,64.000000,0.000000,0.000000,-64.738526,20.652017,87.414198,92.559104,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554876,1.729744,0.432598,0.059081,0.501308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008289,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.997129,tube-mpc,0,-126.340000,54.885000,-11.753105,-0.281521,-11.920000,-0.215000,0.166895,-0.066521,5.458569,-18.571334,-0.091484,-18.571334,5.458569,0.000000,0.570000,-11,107,-10.561668,106.750000,-10.561668,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.996649,20.318888,87.443795,97.012410,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586033,1.584209,0.281799,0.018323,0.501234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.007124,tube-mpc,0,-126.340000,54.885000,-11.676855,-0.369402,-11.860000,-0.375000,0.183145,0.005598,5.458569,-15.216906,-0.091484,-15.216906,5.458569,-0.010000,0.820000,-7,87,-7.383527,86.733238,-7.383527,86.733238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.018246,20.866846,81.248749,92.767684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558856,1.460194,0.269807,0.019060,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.017085,tube-mpc,0,-126.340000,54.885000,-11.599809,-0.456180,-11.800000,-0.485000,0.200191,0.028820,5.641538,-9.239925,-0.091484,-9.239925,5.641538,-0.040000,0.870000,-1,42,-1.033036,34.620214,-1.033036,34.620214,0.000000,7.113023,0.000000,64.000000,0.000000,0.000000,-69.795789,22.566095,77.062320,93.588057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564923,1.450040,0.217238,0.018771,0.507106,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.027116,tube-mpc,0,-126.340000,54.885000,-11.521390,-0.542833,-11.740000,-0.545000,0.218610,0.002167,5.153621,-3.323933,-0.091484,-3.323933,5.153621,-0.040000,0.670000,8,0,7.935773,-0.121491,7.935773,-0.121491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.403012,23.070547,77.614329,97.255586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555923,1.514950,0.225402,0.016884,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.037115,tube-mpc,0,-126.340000,54.885000,-11.442601,-0.628572,-11.680000,-0.585000,0.237399,-0.043572,5.519559,-3.628881,-0.213464,-3.628881,5.519559,-0.030000,0.320000,7,28,6.507307,27.862425,6.507307,27.862425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.543421,22.773982,83.857914,105.551671,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564597,1.449870,0.212465,0.017332,0.507736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.047115,tube-mpc,0,-126.340000,54.885000,-11.363395,-0.713764,-11.620000,-0.655000,0.256605,-0.058764,6.068465,-9.727842,-0.030495,-9.727842,6.068465,-0.010000,0.230000,-1,73,-1.009077,85.869166,-1.009077,85.869166,0.000000,-13.006742,0.000000,64.000000,0.000000,0.000000,-77.452381,21.312532,81.121551,92.692769,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558967,1.458929,0.213518,0.016464,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.057119,tube-mpc,0,-126.340000,54.885000,-11.283931,-0.798538,-11.550000,-0.785000,0.266069,-0.013538,6.190445,-15.887791,0.091484,-15.887791,6.190445,-0.010000,0.430000,-4,107,-4.205145,106.750000,-4.205145,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.724423,19.300794,78.929634,89.682244,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560441,1.478750,0.223946,0.015512,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.067114,tube-mpc,0,-126.340000,54.885000,-11.204493,-0.882876,-11.480000,-0.935000,0.275507,0.052124,7.349247,-16.741646,-0.701380,-16.741646,7.349247,-0.020000,0.730000,-14,107,-13.546363,106.750000,-13.546363,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.492420,17.334735,78.871885,94.968324,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559818,1.626636,0.284433,0.024260,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.077123,tube-mpc,0,-126.340000,54.885000,-11.125054,-0.967076,-11.410000,-1.075000,0.284946,0.107924,7.471226,-12.289405,-0.213464,-12.289405,7.471226,-0.030000,0.860000,-12,68,-12.213266,68.042361,-12.213266,68.042361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.731257,15.759844,73.243642,89.493246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563231,1.459431,0.384816,0.019132,0.500665,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.087117,tube-mpc,0,-126.340000,54.885000,-11.046006,-1.050981,-11.340000,-1.155000,0.293994,0.104019,6.861330,-4.970653,0.213464,-4.970653,6.861330,-0.050000,0.790000,-1,23,-1.291779,11.897809,-1.291779,11.897809,0.000000,11.144552,0.000000,64.000000,0.000000,0.000000,-77.030750,14.675021,71.859728,83.914408,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561537,1.492800,0.207215,0.017644,0.501312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.097097,tube-mpc,0,-126.340000,54.885000,-10.967470,-1.134704,-11.260000,-1.185000,0.292530,0.050296,7.044299,-1.860183,-0.152474,-1.860183,7.044299,-0.060000,0.530000,0,2,0.075824,2.302658,0.075824,2.302658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.964418,13.757509,75.530112,92.362455,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.615493,1.513470,0.205419,0.018950,0.500641,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.107125,tube-mpc,0,-126.340000,54.885000,-10.889086,-1.218861,-11.190000,-1.225000,0.300914,0.006139,6.434403,-4.909663,0.152474,-4.909663,6.434403,-0.080000,0.240000,8,47,7.828961,48.056447,7.828961,48.056447,0.000000,-0.753789,0.000000,64.000000,0.000000,0.000000,-81.548084,12.484720,77.790143,94.701010,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544842,1.594999,0.250583,0.018751,0.501071,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.117117,tube-mpc,0,-126.340000,54.885000,-10.811627,-1.302838,-11.130000,-1.315000,0.318373,0.012162,6.617372,-12.594353,-0.457422,-12.594353,6.617372,-0.050000,0.240000,1,92,1.232656,106.750000,1.232656,106.750000,0.000000,-14.447342,0.000000,64.000000,0.000000,0.000000,-82.100416,11.586156,76.210919,88.824915,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567289,1.516499,0.239948,0.017020,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.127083,tube-mpc,0,-126.340000,54.885000,-10.735083,-1.386833,-11.060000,-1.455000,0.324917,0.068167,6.190445,-16.985604,-0.213464,-16.985604,6.190445,-0.050000,0.560000,2,107,2.375053,106.750000,2.375053,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.841241,9.663021,77.003233,93.691602,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567159,1.976648,0.368377,0.046662,0.504288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008486,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.137128,tube-mpc,0,-126.340000,54.885000,-10.658750,-1.471816,-10.990000,-1.605000,0.331250,0.133184,6.861330,-16.314719,-0.274453,-16.314719,6.861330,-0.040000,0.830000,-5,102,-5.249751,102.294135,-5.249751,102.294135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.372603,8.980310,77.525110,94.054041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580978,1.472475,0.273384,0.019473,0.507067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.147118,tube-mpc,0,-126.340000,54.885000,-10.583721,-1.556741,-10.920000,-1.735000,0.336279,0.178259,6.007476,-10.581696,0.030495,-10.581696,6.007476,-0.050000,0.940000,4,57,4.385911,48.583965,4.385911,48.583965,0.000000,8.710170,0.000000,64.000000,0.000000,0.000000,-79.787634,7.407563,69.880771,85.057416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560849,1.528746,0.284699,0.019092,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.157083,tube-mpc,0,-126.340000,54.885000,-10.509796,-1.641966,-10.860000,-1.805000,0.350204,0.163034,5.824507,-4.055809,-0.274453,-4.055809,5.824507,-0.040000,0.790000,8,12,8.323932,4.182800,8.323932,4.182800,0.000000,8.111335,0.000000,64.000000,0.000000,0.000000,-80.710891,6.841788,72.053182,83.957827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.632228,1.713755,0.226013,0.033371,0.506877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.167125,tube-mpc,0,-126.340000,54.885000,-10.436274,-1.728446,-10.800000,-1.845000,0.363726,0.116554,5.458569,-2.957996,-0.152474,-2.957996,5.458569,-0.040000,0.460000,13,18,13.360606,17.673816,13.360606,17.673816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.090016,5.984688,77.051023,92.924690,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565922,1.492196,0.234879,0.019324,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.177119,tube-mpc,0,-126.340000,54.885000,-10.364096,-1.815195,-10.740000,-1.895000,0.375904,0.079805,5.885497,-7.166278,-0.335443,-7.166278,5.885497,0.010000,0.270000,3,63,2.988341,65.072808,2.988341,65.072808,0.000000,-2.398991,0.000000,64.000000,0.000000,0.000000,-82.817731,4.768601,79.104244,89.659553,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565883,1.573162,0.248729,0.021913,0.508970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.187109,tube-mpc,0,-126.340000,54.885000,-10.292952,-1.902671,-10.670000,-2.005000,0.377048,0.102329,5.885497,-7.166278,-0.274453,-13.997114,7.044299,0.110000,0.380000,-11,58,-11.289540,58.238501,-11.289540,58.238501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.115989,-0.067194,71.743018,85.414011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.045460,1.872637,0.305007,0.053158,0.501103,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.197084,tube-mpc,0,-126.340000,54.885000,-10.222903,-1.990866,-10.590000,-2.155000,0.367097,0.164134,6.678361,-16.253729,-0.152474,-16.253729,6.678361,0.000000,0.490000,-9,103,-9.458803,106.750000,-9.458803,106.750000,0.000000,-3.511499,0.000000,64.000000,0.000000,0.000000,-76.898194,-2.511682,63.013410,75.857224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.718259,1.626769,0.261569,0.024854,0.500697,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.207120,tube-mpc,0,-126.340000,54.885000,-10.153428,-2.080511,-10.530000,-2.305000,0.376572,0.224489,6.556382,-17.412531,-0.091484,-17.412531,6.556382,-0.020000,0.700000,-6,107,-6.274234,106.750000,-6.274234,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.987121,-4.458943,68.902291,88.442056,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561099,1.564594,0.340485,0.018727,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.217122,tube-mpc,0,-126.340000,54.885000,-10.085147,-2.170848,-10.460000,-2.455000,0.374853,0.284152,6.678361,-12.655342,0.152474,-12.655342,6.678361,-0.040000,0.880000,-4,73,-4.043947,72.818106,-4.043947,72.818106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.997490,-5.668370,71.182094,89.009963,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.623644,1.811648,0.470429,0.042226,0.500891,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008463,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.227126,tube-mpc,0,-126.340000,54.885000,-10.017782,-2.262250,-10.390000,-2.545000,0.372218,0.282750,5.824507,-5.763517,0.152474,-5.763517,5.824507,-0.050000,0.840000,7,28,6.571975,16.949524,6.571975,16.949524,0.000000,10.868582,0.000000,64.000000,0.000000,0.000000,-75.808447,-6.719666,67.735509,80.634728,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588413,1.759933,0.260659,0.032721,0.501012,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.237134,tube-mpc,0,-126.340000,54.885000,-9.951261,-2.354808,-10.340000,-2.565000,0.388739,0.210192,5.153621,-0.884349,0.335443,-0.884349,5.153621,-0.050000,0.580000,16,-10,16.477001,-9.652366,16.477001,-9.652366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.339182,-7.632216,70.791155,82.785822,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591411,1.740344,0.258399,0.033064,0.501304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.249121,tube-mpc,0,-126.340000,54.885000,-9.872658,-2.467209,-10.280000,-2.605000,0.407342,0.137791,4.482736,-3.384923,-0.030495,-3.384923,4.482736,-0.010000,0.180000,19,35,19.236795,36.960583,19.236795,36.960583,0.000000,-1.612949,0.000000,64.000000,0.000000,0.000000,-77.242877,-7.234763,84.051979,98.251092,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602903,1.864013,0.302900,0.043450,0.501441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008329,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.257514,tube-mpc,0,-126.340000,54.885000,-9.818253,-2.546952,-10.230000,-2.665000,0.411747,0.118048,4.360757,-9.788831,0.762370,-9.788831,4.360757,0.030000,0.140000,14,80,13.603374,92.251395,13.603374,92.251395,0.000000,-11.903761,0.000000,64.000000,0.000000,0.000000,-74.619734,-8.479108,85.468127,96.618712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576173,1.781848,2.306585,0.036661,0.501116,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010214,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.267761,tube-mpc,0,-126.340000,54.885000,-9.752459,-2.645516,-10.170000,-2.805000,0.417541,0.159484,6.556382,-16.802635,-0.457422,-16.802635,6.556382,0.100000,0.360000,-17,107,-16.884886,106.750000,-16.884886,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.654474,-9.547843,86.830535,101.506406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559423,1.729971,0.291683,0.033174,0.501216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.278380,tube-mpc,0,-126.340000,54.885000,-9.684912,-2.749089,-10.090000,-2.975000,0.405088,0.225911,7.288257,-16.314719,-0.335443,-16.314719,7.288257,0.020000,0.740000,-16,101,-16.447107,100.977453,-16.447107,100.977453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.319677,-11.911689,74.446085,93.207876,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591526,1.768355,0.336613,1.048113,0.501142,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.009256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.287821,tube-mpc,0,-126.340000,54.885000,-9.625312,-2.842423,-10.020000,-3.095000,0.394688,0.252577,6.678361,-11.435550,0.579401,-11.435550,6.678361,-0.050000,0.880000,-1,56,-1.449178,49.178528,-1.449178,49.178528,0.000000,6.798925,0.000000,64.000000,0.000000,0.000000,-63.840626,-13.692939,70.164960,90.004009,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564146,1.721301,0.330273,0.260670,0.500861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008388,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.297827,tube-mpc,0,-126.340000,54.885000,-9.562504,-2.942656,-9.950000,-3.165000,0.387496,0.222344,6.251434,-2.592058,0.335443,-2.592058,6.251434,-0.060000,0.780000,7,11,7.374202,-20.643126,7.374202,-20.643126,0.000000,31.620579,0.000000,64.000000,0.000000,0.000000,-66.761466,-13.932432,69.211484,84.016528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.357092,1.866612,0.307281,0.052973,0.500980,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.009100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.307912,tube-mpc,0,-126.340000,54.885000,-9.499476,-3.045048,-9.890000,-3.165000,0.390524,0.119952,6.190445,1.860183,0.213464,1.860183,6.190445,-0.040000,0.450000,9,-34,8.928361,-40.338101,8.928361,-40.338101,0.000000,6.315554,0.000000,64.000000,0.000000,0.000000,-69.142178,-14.301749,71.956675,84.775044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.248609,1.632315,0.233359,0.035916,0.500967,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.317825,tube-mpc,0,-126.340000,54.885000,-9.437669,-3.147056,-9.830000,-3.165000,0.392331,0.017944,6.373413,-0.823360,-0.152474,-0.823360,6.373413,-0.040000,0.200000,8,-9,7.992903,-8.987089,7.992903,-8.987089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.058875,-13.911831,82.441306,94.358305,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565218,4.129357,0.262545,0.042673,0.502909,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010514,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.328373,tube-mpc,0,-126.340000,54.885000,-9.371937,-3.257071,-9.750000,-3.235000,0.378063,-0.022071,6.068465,-10.520706,0.274453,-10.520706,6.068465,0.000000,-0.050000,2,36,2.254671,89.247097,2.254671,89.247097,0.000000,-53.234186,0.000000,64.000000,0.000000,0.000000,-65.400176,-12.593505,94.611911,104.378329,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559777,1.657075,0.220182,0.022593,0.500544,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.338437,tube-mpc,0,-126.340000,54.885000,-9.309129,-3.363440,-9.690000,-3.405000,0.380871,0.041560,6.800341,-20.888939,0.274453,-20.888939,6.800341,0.010000,0.110000,-8,81,-7.706846,106.750000,-7.706846,106.750000,0.000000,-25.737089,0.000000,64.000000,0.000000,0.000000,-62.592302,-8.834174,102.267685,116.065703,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569219,1.709860,0.256264,0.024704,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.348435,tube-mpc,0,-126.340000,54.885000,-9.246512,-3.470453,-9.610000,-3.645000,0.363488,0.174547,7.593205,-27.536805,-0.335443,-27.536805,7.593205,-0.020000,0.480000,-14,107,-14.134006,106.750000,-14.134006,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.282802,-2.740209,105.595728,123.540215,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558664,1.526350,0.242322,0.022226,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.358434,tube-mpc,0,-126.340000,54.885000,-9.183537,-3.578802,-9.530000,-3.905000,0.346463,0.326198,7.898153,-26.987899,-0.030495,-26.987899,7.898153,-0.050000,0.750000,-15,107,-14.823960,106.750000,-14.823960,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.659549,4.648868,110.576042,132.637223,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553435,1.494360,0.282454,0.017803,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.368463,tube-mpc,0,-126.340000,54.885000,-9.119902,-3.688756,-9.450000,-4.125000,0.330098,0.436244,7.776174,-19.181230,0.152474,-19.181230,7.776174,-0.060000,0.920000,-11,107,-11.497681,106.750000,-11.497681,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.960223,11.732504,118.369800,143.642155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556706,1.697552,0.278248,0.025636,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.378434,tube-mpc,0,-126.340000,54.885000,-9.056029,-3.799322,-9.370000,-4.255000,0.313971,0.455678,7.288257,-9.788831,0.213464,-9.788831,7.288257,-0.100000,1.000000,1,62,0.960363,31.416192,0.960363,31.416192,0.000000,30.333808,0.000000,64.000000,0.000000,0.000000,-68.257521,14.759110,119.092282,142.985167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552983,1.470374,0.343650,0.022107,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.388464,tube-mpc,0,-126.340000,54.885000,-8.991051,-3.911734,-9.300000,-4.295000,0.308949,0.383266,6.800341,-0.335443,0.579401,-0.335443,6.800341,-0.070000,0.820000,7,17,6.729020,-39.689893,6.729020,-39.689893,0.000000,56.439892,0.000000,64.000000,0.000000,0.000000,-71.877389,13.019550,120.074713,144.602956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553446,1.596403,0.202698,0.021428,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.398463,tube-mpc,0,-126.340000,54.885000,-8.925413,-4.024948,-9.230000,-4.255000,0.304587,0.230052,6.129455,5.214611,0.640391,5.214611,6.129455,-0.080000,0.500000,18,-28,18.115902,-73.506742,18.115902,-73.506742,0.000000,45.256742,0.000000,64.000000,0.000000,0.000000,-73.602088,5.389733,111.236482,143.333890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553446,1.458730,0.212717,0.017978,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.408462,tube-mpc,0,-126.340000,54.885000,-8.858797,-4.139240,-9.160000,-4.225000,0.301203,0.085760,6.251434,3.628881,0.579401,3.628881,6.251434,-0.040000,0.110000,14,-42,14.444591,-41.817753,14.444591,-41.817753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.519309,-2.218786,113.307785,141.268440,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553493,1.478632,0.203990,0.018319,0.500887,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.418463,tube-mpc,0,-126.340000,54.885000,-8.791072,-4.254559,-9.090000,-4.235000,0.298928,-0.019559,7.715185,-4.787684,-0.213464,-4.787684,7.715185,0.010000,-0.070000,-6,3,-5.568175,31.685643,-5.568175,31.685643,0.000000,-28.503396,0.000000,64.000000,0.000000,0.000000,-66.298262,-7.504937,130.598461,151.887943,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552393,1.508964,0.212258,0.019573,0.504141,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.428466,tube-mpc,0,-126.340000,54.885000,-8.722116,-4.370834,-9.010000,-4.345000,0.287884,-0.025834,8.691018,-15.826802,0.152474,-15.826802,8.691018,0.020000,-0.070000,-19,48,-19.154939,106.750000,-19.154939,106.750000,0.000000,-58.567753,0.000000,64.000000,0.000000,0.000000,-56.419406,-9.054881,145.691779,167.925739,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556702,1.497506,0.230181,0.019473,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.438466,tube-mpc,0,-126.340000,54.885000,-8.651856,-4.487919,-8.910000,-4.545000,0.258144,0.057081,9.666852,-26.682951,0.091484,-26.682951,9.666852,-0.040000,0.000000,-23,93,-22.576352,106.750000,-22.576352,106.750000,0.000000,-13.567753,0.000000,64.000000,0.000000,0.000000,-49.742093,-2.536166,144.398726,165.036041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557907,1.549297,0.231560,0.030560,0.501052,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.448467,tube-mpc,0,-126.340000,54.885000,-8.580166,-4.605758,-8.820000,-4.845000,0.239834,0.239242,9.117946,-33.086859,0.579401,-33.086859,9.117946,-0.070000,0.430000,-15,107,-15.360281,106.750000,-15.360281,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.200333,8.875112,141.663970,170.671653,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559829,1.512850,0.463387,0.017688,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.458462,tube-mpc,0,-126.340000,54.885000,-8.506995,-4.724173,-8.720000,-5.155000,0.213005,0.430827,9.422894,-31.135192,0.030495,-31.135192,9.422894,-0.110000,0.780000,-15,107,-15.454576,106.750000,-15.454576,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.514391,21.890167,145.906297,184.484757,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553029,1.460941,0.282062,0.017445,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.468465,tube-mpc,0,-126.340000,54.885000,-8.432144,-4.843231,-8.630000,-5.415000,0.197856,0.571769,8.447060,-24.304356,-0.396432,-24.304356,8.447060,-0.110000,0.930000,-6,107,-5.876389,106.750000,-5.876389,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.456808,32.677984,149.970668,191.040609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556122,1.503044,0.262939,0.018826,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.478465,tube-mpc,0,-126.340000,54.885000,-8.355619,-4.962679,-8.560000,-5.615000,0.204381,0.652321,7.166278,-15.399875,0.457422,-15.399875,7.166278,-0.120000,0.990000,12,90,12.229819,89.572437,12.229819,89.572437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.331507,38.731189,155.502631,197.706805,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551669,1.546620,0.372051,0.029162,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.488448,tube-mpc,0,-126.340000,54.885000,-8.277457,-5.082227,-8.480000,-5.705000,0.202543,0.622773,6.129455,-5.946486,0.823360,-5.946486,6.129455,-0.100000,0.950000,25,45,25.076601,12.273473,25.076601,12.273473,0.000000,32.298964,0.000000,64.000000,0.000000,0.000000,-65.709647,38.821202,158.969335,199.766587,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592164,1.449441,0.249666,0.017342,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.498435,tube-mpc,0,-126.340000,54.885000,-8.197432,-5.202003,-8.410000,-5.725000,0.212568,0.522997,6.678361,1.677214,0.335443,1.677214,6.678361,-0.060000,0.720000,22,0,22.273219,-40.836316,22.273219,-40.836316,0.000000,40.408753,0.000000,64.000000,0.000000,0.000000,-68.683719,32.041774,153.822265,194.540057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565791,1.612146,0.219744,0.022272,0.500742,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.508462,tube-mpc,0,-126.340000,54.885000,-8.115191,-5.322305,-8.350000,-5.685000,0.234809,0.362695,6.251434,3.323933,0.213464,3.323933,6.251434,0.040000,0.360000,19,-39,18.700157,-38.602968,18.700157,-38.602968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.090762,19.793482,157.656522,200.011137,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552329,1.626881,0.245178,0.023829,0.500651,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.518468,tube-mpc,0,-126.340000,54.885000,-8.031177,-5.442269,-8.270000,-5.675000,0.238823,0.232731,7.471226,-1.067318,0.823360,-1.067318,7.471226,0.110000,0.020000,1,6,0.976734,14.309540,0.976734,14.309540,0.000000,-7.912508,0.000000,64.000000,0.000000,0.000000,-64.990547,7.946587,160.184983,197.939259,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554168,1.523177,0.214367,0.018162,0.500602,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.528466,tube-mpc,0,-126.340000,54.885000,-7.945271,-5.561891,-8.190000,-5.755000,0.244729,0.193109,9.300914,-11.496540,0.640391,-11.496540,9.300914,0.050000,-0.030000,-9,51,-8.621956,103.118491,-8.621956,103.118491,0.000000,-51.721459,0.000000,64.000000,0.000000,0.000000,-58.639172,-2.067403,161.825374,199.146576,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552198,1.434514,0.227370,0.014112,0.500444,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.538467,tube-mpc,0,-126.340000,54.885000,-7.857345,-5.681169,-8.080000,-5.915000,0.222655,0.233831,10.581696,-20.523001,0.640391,-20.523001,10.581696,0.000000,0.130000,-16,96,-16.146415,106.750000,-16.146415,106.750000,0.000000,-10.352968,0.000000,64.000000,0.000000,0.000000,-55.115483,-2.599571,156.418253,190.112815,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544229,1.450986,0.213206,0.014953,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.548461,tube-mpc,0,-126.340000,54.885000,-7.767469,-5.799844,-7.970000,-6.145000,0.202531,0.345156,10.703675,-25.707117,0.945339,-25.707117,10.703675,-0.060000,0.530000,-12,107,-11.769004,106.750000,-11.769004,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.063305,3.938865,147.843123,179.122824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548943,1.442529,0.385969,0.016827,0.504308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.558466,tube-mpc,0,-126.340000,54.885000,-7.675505,-5.917943,-7.860000,-6.395000,0.184495,0.477057,10.276748,-23.450502,0.640391,-23.450502,10.276748,-0.080000,0.810000,-5,107,-5.347989,106.750000,-5.347989,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.083264,14.389064,148.960050,188.314144,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550753,1.476272,0.267060,0.018258,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.568465,tube-mpc,0,-126.340000,54.885000,-7.581612,-6.035115,-7.760000,-6.585000,0.178388,0.549885,9.910810,-16.741646,1.311276,-16.741646,9.910810,-0.080000,0.950000,1,99,1.256485,98.547460,1.256485,98.547460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.526407,23.105751,153.406247,193.671487,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548510,1.473518,0.262950,0.014866,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.578466,tube-mpc,0,-126.340000,54.885000,-7.485738,-6.151298,-7.660000,-6.705000,0.174262,0.553702,9.117946,-7.654195,0.762370,-7.654195,9.117946,-0.100000,0.970000,16,54,15.783531,23.718446,15.783531,23.718446,0.000000,29.829014,0.000000,64.000000,0.000000,0.000000,-67.840536,26.296425,154.710795,192.617115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552552,1.517313,0.220465,0.016542,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.588464,tube-mpc,0,-126.340000,54.885000,-7.387978,-6.266257,-7.560000,-6.735000,0.172022,0.468743,8.934977,0.518412,0.945339,0.518412,8.934977,-0.050000,0.780000,17,9,16.778341,-34.689992,16.778341,-34.689992,0.000000,43.237451,0.000000,64.000000,0.000000,0.000000,-72.026469,22.731269,147.849156,182.342774,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548615,1.467079,0.193068,0.016608,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.598466,tube-mpc,0,-126.340000,54.885000,-7.288303,-6.379919,-7.470000,-6.715000,0.181697,0.335081,8.812998,3.445913,1.372266,3.445913,8.812998,0.000000,0.450000,16,-36,16.015761,-41.772202,16.015761,-41.772202,0.000000,5.319662,0.000000,64.000000,0.000000,0.000000,-73.520164,13.378283,141.222955,183.936588,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603271,1.751300,0.253545,0.047898,0.500709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008171,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.608434,tube-mpc,0,-126.340000,54.885000,-7.187185,-6.491663,-7.370000,-6.705000,0.182815,0.213337,9.849821,-0.213464,1.677214,-0.213464,9.849821,0.060000,0.070000,1,9,0.826257,10.703394,0.826257,10.703394,0.000000,-2.155935,0.000000,64.000000,0.000000,0.000000,-72.259854,4.359205,144.565767,182.115415,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560149,1.545809,0.226768,0.026929,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.618433,tube-mpc,0,-126.340000,54.885000,-7.084028,-6.602065,-7.250000,-6.755000,0.165972,0.152935,11.923467,-9.544873,1.189297,-9.544873,11.923467,0.060000,0.010000,-21,54,-20.772114,90.810237,-20.772114,90.810237,0.000000,-37.262777,0.000000,64.000000,0.000000,0.000000,-67.332602,-4.564145,150.164788,190.591150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561834,1.470271,0.221993,0.022065,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.628464,tube-mpc,0,-126.340000,54.885000,-6.978892,-6.710949,-7.120000,-6.895000,0.141108,0.184051,13.082270,-17.656490,0.945339,-17.656490,13.082270,-0.080000,0.190000,-17,99,-17.446153,106.750000,-17.446153,106.750000,0.000000,-8.202540,0.000000,64.000000,0.000000,0.000000,-62.086567,-5.748268,144.638620,182.589203,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540770,1.488301,0.258884,0.015446,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.638460,tube-mpc,0,-126.340000,54.885000,-6.872599,-6.817399,-6.990000,-7.085000,0.117401,0.267601,12.899301,-21.559824,1.433256,-21.559824,12.899301,-0.090000,0.580000,-17,107,-17.244624,106.750000,-17.244624,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.344336,-0.281399,138.647520,177.109870,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547605,1.758357,0.312451,0.717752,0.501039,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.648442,tube-mpc,0,-126.340000,54.885000,-6.765038,-6.921492,-6.860000,-7.265000,0.094962,0.343508,12.106436,-16.863625,1.921172,-16.863625,12.106436,-0.110000,0.850000,-8,104,-8.110366,103.578334,-8.110366,103.578334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.089082,7.753876,145.324401,178.755728,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577465,1.645384,0.285980,0.024362,0.500932,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.658469,tube-mpc,0,-126.340000,54.885000,-6.655710,-7.023648,-6.730000,-7.385000,0.074290,0.361352,11.374561,-7.105289,1.982162,-7.105289,11.374561,-0.100000,0.960000,0,59,-0.331481,17.823249,-0.331481,17.823249,0.000000,40.755085,0.000000,64.000000,0.000000,0.000000,-71.834863,12.444764,146.230104,177.041873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568733,1.802931,0.440683,0.034376,0.500849,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008359,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.668745,tube-mpc,0,-126.340000,54.885000,-6.542472,-7.125664,-6.610000,-7.405000,0.067528,0.279336,10.642686,3.689871,1.372266,3.689871,10.642686,-0.100000,0.820000,11,14,10.737483,-64.852991,10.737483,-64.852991,0.000000,78.431325,0.000000,64.000000,0.000000,0.000000,-75.578618,10.756775,137.127394,167.082479,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.827658,1.686610,0.248738,0.031503,0.501775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008306,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.678440,tube-mpc,0,-126.340000,54.885000,-6.434673,-7.219263,-6.500000,-7.355000,0.065327,0.135737,10.276748,7.715185,1.128308,7.715185,10.276748,-0.120000,0.520000,20,-31,19.739411,-83.334617,19.739411,-83.334617,0.000000,51.912951,0.000000,64.000000,0.000000,0.000000,-77.637029,3.394046,121.675651,155.215915,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.688785,1.838766,0.266490,0.037073,0.500879,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008344,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.688981,tube-mpc,0,-126.340000,54.885000,-6.316586,-7.317926,-6.400000,-7.285000,0.083414,-0.032926,9.239925,5.824507,1.128308,5.824507,9.239925,-0.030000,0.110000,20,-45,20.139358,-45.290088,20.139358,-45.290088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.540502,-4.090272,117.465041,154.111664,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589933,1.708187,0.229275,0.023251,0.502132,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.698436,tube-mpc,0,-126.340000,54.885000,-6.210049,-7.403515,-6.300000,-7.275000,0.089951,-0.128515,9.727842,-1.799193,1.189297,-1.799193,9.727842,0.020000,-0.010000,8,0,8.134236,21.189430,8.134236,21.189430,0.000000,-21.479518,0.000000,64.000000,0.000000,0.000000,-69.068358,-9.232868,130.649585,160.381243,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563340,1.997023,0.320141,0.036169,0.500846,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008428,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.708439,tube-mpc,0,-126.340000,54.885000,-6.096878,-7.490912,-6.190000,-7.345000,0.093122,-0.145912,11.252582,-11.679509,1.433256,-11.679509,11.252582,0.070000,-0.050000,-15,45,-15.092233,106.750000,-15.092233,106.750000,0.000000,-62.040088,0.000000,64.000000,0.000000,0.000000,-60.025824,-10.154824,144.857632,172.860566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563318,1.608847,0.253482,0.021985,0.500726,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.718432,tube-mpc,0,-126.340000,54.885000,-5.983538,-7.574830,-6.070000,-7.515000,0.086462,-0.059830,12.289405,-21.376856,1.433256,-21.376856,12.289405,-0.030000,0.000000,-14,90,-14.266930,106.750000,-14.266930,106.750000,0.000000,-17.040088,0.000000,64.000000,0.000000,0.000000,-51.886266,-3.129661,141.671968,164.354035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554825,1.536709,0.234519,0.021324,0.503986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.728432,tube-mpc,0,-126.340000,54.885000,-5.870034,-7.655260,-5.950000,-7.755000,0.079966,0.099740,11.923467,-27.475816,0.518412,-27.475816,11.923467,-0.100000,0.360000,-3,107,-2.501040,106.750000,-2.501040,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.228310,9.030204,137.520327,169.456718,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558711,1.659297,0.268446,0.030478,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.738435,tube-mpc,0,-126.340000,54.885000,-5.756634,-7.732003,-5.830000,-8.015000,0.073366,0.282997,11.130602,-24.426336,0.762370,-24.426336,11.130602,-0.100000,0.760000,-1,107,-0.765152,106.750000,-0.765152,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.907642,22.011928,141.268440,179.140043,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557512,1.473618,0.279927,0.021520,0.500720,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.748465,tube-mpc,0,-126.340000,54.885000,-5.643276,-7.805088,-5.720000,-8.205000,0.076724,0.399912,10.276748,-15.155916,1.189297,-15.155916,10.276748,-0.060000,0.950000,2,107,2.061304,106.750000,2.061304,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.740815,32.544421,147.388476,187.039543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553146,1.543258,0.273344,0.021217,0.501235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.758431,tube-mpc,0,-126.340000,54.885000,-5.531219,-7.873725,-5.620000,-8.295000,0.088781,0.421275,8.752008,-4.665705,1.311276,-4.665705,8.752008,-0.080000,1.010000,21,62,21.263087,33.044585,21.263087,33.044585,0.000000,28.705415,0.000000,64.000000,0.000000,0.000000,-69.907781,36.793531,152.241778,190.462446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550378,1.443426,0.355729,0.019885,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.768463,tube-mpc,0,-126.340000,54.885000,-5.419222,-7.938681,-5.530000,-8.275000,0.110778,0.336319,8.020133,7.288257,1.372266,7.288257,8.020133,0.000000,0.850000,23,17,23.400349,-56.378674,23.400349,-56.378674,0.000000,73.128674,0.000000,64.000000,0.000000,0.000000,-76.085737,33.717241,148.041469,182.647567,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568746,1.742170,0.253010,0.037605,0.501023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.778441,tube-mpc,0,-126.340000,54.885000,-5.308869,-7.999036,-5.440000,-8.165000,0.131131,0.165964,8.447060,14.241072,1.616224,14.241072,8.447060,0.110000,0.520000,9,-28,9.037566,-97.464911,9.037566,-97.464911,0.000000,69.214911,0.000000,64.000000,0.000000,0.000000,-80.080702,22.287746,136.837604,176.001605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572017,1.526672,0.234493,0.019319,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.788434,tube-mpc,0,-126.340000,54.885000,-5.199623,-8.055116,-5.350000,-8.035000,0.150377,-0.020116,9.727842,12.472374,1.921172,12.472374,9.727842,0.090000,0.140000,0,-64,-0.018757,-63.982696,-0.018757,-63.982696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.524170,8.554136,132.871229,168.898477,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553918,1.613578,0.244210,0.026550,0.503148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.798435,tube-mpc,0,-126.340000,54.885000,-5.091812,-8.106749,-5.240000,-7.965000,0.148188,-0.141749,9.727842,12.472374,1.494245,3.506902,10.825654,0.060000,-0.030000,2,-57,1.511667,-57.401159,1.511667,-57.401159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.617115,-3.241933,125.797800,158.615441,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562728,1.723841,0.256073,0.027240,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.808435,tube-mpc,0,-126.340000,54.885000,-4.985792,-8.153771,-5.130000,-7.985000,0.144208,-0.168771,10.581696,-7.532216,1.433256,-7.532216,10.581696,0.030000,-0.250000,-11,-12,-10.699531,106.750000,-10.699531,106.750000,0.000000,-119.151159,0.000000,64.000000,0.000000,0.000000,-76.045377,-4.633905,134.486931,160.503414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557876,1.593210,0.260211,0.030136,0.500711,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.818435,tube-mpc,0,-126.340000,54.885000,-4.881782,-8.196096,-5.020000,-8.145000,0.138218,-0.051096,10.276748,-22.108731,1.128308,-22.108731,10.276748,-0.020000,-0.250000,34,33,40.132698,106.750000,40.132698,106.750000,-5.832229,-74.151159,0.000000,64.000000,0.000000,0.000000,-73.517279,4.258118,136.411106,167.024899,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566624,1.513374,0.312174,0.023767,0.501029,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.828473,tube-mpc,0,-126.340000,54.885000,-4.779659,-8.233761,-4.910000,-8.425000,0.130341,0.191239,10.398727,-34.062693,0.396432,-34.062693,10.398727,0.040000,-0.040000,62,78,62.400000,106.750000,62.400000,106.750000,0.000000,-29.151159,0.000000,64.000000,0.000000,0.000000,-77.355331,19.976977,140.280772,180.087389,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575772,1.674825,0.450716,0.026706,0.500871,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.838443,tube-mpc,0,-126.340000,54.885000,-4.680738,-8.266307,-4.800000,-8.815000,0.119262,0.548693,11.374561,-42.052331,0.518412,-42.052331,11.374561,0.290000,0.100000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.914698,36.290018,140.212283,181.806661,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583696,1.660382,0.763791,0.030116,0.501571,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008550,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.848435,tube-mpc,0,-126.340000,54.885000,-4.584350,-8.293991,-4.670000,-9.265000,0.085650,0.971009,14.667999,-44.613894,1.433256,-44.613894,14.667999,0.470000,0.600000,17,107,17.416418,106.750000,17.416418,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.172231,50.262627,138.556472,181.661890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577700,1.577931,0.761018,0.030053,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008457,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.858465,tube-mpc,0,-126.340000,54.885000,-4.490609,-8.316747,-4.490000,-9.675000,-0.000609,1.358253,19.425188,-39.612747,2.714037,-39.612747,19.425188,0.390000,0.890000,-28,107,-62.400000,106.750000,-62.400000,106.750000,34.816418,0.000000,0.000000,64.000000,0.000000,0.000000,-76.609843,59.796791,146.878514,187.784677,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574329,1.670075,0.312198,0.032977,0.504143,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.868443,tube-mpc,0,-126.340000,54.885000,-4.400598,-8.334324,-4.280000,-9.675000,-0.120598,1.340676,19.425188,-39.612747,3.140965,-30.159358,20.949928,0.110000,1.010000,-22,107,-21.680694,106.750000,-21.680694,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.003195,67.065534,146.760421,190.001606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579587,3.133280,0.320358,0.040072,0.501142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009586,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.878434,tube-mpc,0,-126.340000,54.885000,-4.313948,-8.346822,-4.070000,-10.245000,-0.243948,1.898178,19.364199,-20.523001,3.201954,-20.523001,19.364199,-0.060000,1.050000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.407162,71.203338,159.680002,204.278238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567225,1.720159,0.394958,0.036035,0.500796,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.888437,tube-mpc,0,-126.340000,54.885000,-4.230896,-8.354187,-3.880000,-10.385000,-0.350896,2.030813,17.595500,-9.422894,3.262944,-9.422894,17.595500,-0.110000,1.060000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.795481,71.438562,154.150172,195.716175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561241,1.663128,0.517125,0.030945,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008283,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.898464,tube-mpc,0,-126.340000,54.885000,-4.151597,-8.356375,-3.710000,-10.425000,-0.441597,2.068625,14.241072,0.518412,2.775027,0.518412,14.241072,-0.330000,1.060000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.721825,65.928358,164.771018,201.590083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567673,1.686157,0.495372,0.028835,0.503690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008292,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.908435,tube-mpc,0,-126.340000,54.885000,-4.076888,-8.353376,-3.590000,-10.365000,-0.486888,2.011624,7.593205,10.947634,2.226120,10.947634,7.593205,-0.500000,1.060000,-17,107,-13.562386,106.750000,-13.562386,106.750000,-3.837614,0.000000,0.000000,64.000000,0.000000,0.000000,-74.652556,52.949417,158.237811,198.260437,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567267,1.563165,0.560328,0.021668,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.918434,tube-mpc,0,-126.340000,54.885000,-4.006312,-8.345184,-3.540000,-10.205000,-0.466312,1.859816,0.945339,19.181230,1.311276,19.181230,0.945339,-0.420000,1.070000,28,62,36.182528,42.026812,36.182528,42.026812,-8.582528,19.723188,0.000000,64.000000,0.000000,0.000000,-75.987271,36.904730,146.234822,185.622326,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564128,1.755722,0.433012,0.036476,0.501017,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008300,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.928438,tube-mpc,0,-126.340000,54.885000,-3.940268,-8.331799,-3.550000,-9.975000,-0.390268,1.643201,-4.116798,26.926909,0.335443,26.926909,-4.116798,-0.180000,0.910000,57,17,56.648369,-24.419245,56.648369,-24.419245,0.000000,41.169245,0.000000,64.000000,0.000000,0.000000,-72.361215,20.318622,136.537903,181.212307,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571638,1.680075,0.253699,0.027047,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.938466,tube-mpc,0,-126.340000,54.885000,-3.878834,-8.313190,-3.590000,-9.685000,-0.288834,1.371810,-5.824507,30.586285,-0.640391,30.586285,-5.824507,-0.080000,0.550000,62,-28,62.400000,-44.589896,62.400000,-44.589896,0.000000,16.339896,0.000000,64.000000,0.000000,0.000000,-63.408706,3.547075,124.586426,177.614858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566189,1.683262,0.321508,0.031265,0.500882,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.948466,tube-mpc,0,-126.340000,54.885000,-3.822502,-8.289485,-3.640000,-9.395000,-0.182502,1.105515,-5.824507,27.536805,-0.335443,27.536805,-5.824507,0.220000,0.190000,32,-10,32.388928,-9.897453,32.388928,-9.897453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.054674,-11.294640,140.276826,184.478024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570306,1.500903,0.513394,0.025049,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.958471,tube-mpc,0,-126.340000,54.885000,-3.771235,-8.260662,-3.670000,-9.185000,-0.101235,0.924338,-2.531068,17.900448,0.396432,17.900448,-2.531068,0.320000,0.060000,-12,35,-11.598515,68.636035,-11.598515,68.636035,0.000000,-33.533489,0.000000,64.000000,0.000000,0.000000,-32.806302,-23.775741,157.833706,196.256487,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559266,1.502961,0.221051,0.017368,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.968469,tube-mpc,0,-126.340000,54.885000,-3.725241,-8.226805,-3.670000,-9.085000,-0.055241,0.858195,1.128308,6.373413,0.762370,6.373413,1.128308,0.130000,0.100000,-26,80,-25.983637,106.750000,-25.983637,106.750000,0.000000,-26.647453,0.000000,64.000000,0.000000,0.000000,-19.473825,-29.155995,167.249045,199.860077,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562810,1.508647,0.230696,0.025662,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.978435,tube-mpc,0,-126.340000,54.885000,-3.684746,-8.188091,-3.650000,-9.075000,-0.034746,0.886909,1.982162,-3.140965,0.335443,-3.140965,1.982162,-0.020000,0.420000,-21,107,-20.662833,106.750000,-20.662833,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.064062,-25.826917,165.131833,195.305615,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557587,1.475789,0.236698,0.019943,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.988462,tube-mpc,0,-126.340000,54.885000,-3.649515,-8.144204,-3.630000,-9.105000,-0.019515,0.960796,1.372266,-5.214611,-0.091484,-5.214611,1.372266,-0.080000,0.740000,-13,107,-13.370357,106.750000,-13.370357,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.592528,-16.346100,159.185392,190.182257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554455,1.638940,0.338964,0.025574,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.998433,tube-mpc,0,-126.340000,54.885000,-3.620076,-8.095739,-3.620000,-9.135000,-0.000076,1.039261,-0.091484,-1.128308,-0.030495,-1.128308,-0.091484,-0.090000,0.910000,-3,107,-3.307469,106.750000,-3.307469,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.081516,-5.091298,154.278979,186.672295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552194,1.465673,0.277717,0.019762,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.008439,tube-mpc,0,-126.340000,54.885000,-3.596232,-8.042365,-3.620000,-9.095000,0.023768,1.052635,-1.677214,6.312424,-0.152474,6.312424,-1.677214,-0.100000,1.020000,10,107,10.184084,106.750000,10.184084,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.698460,1.852498,148.355657,183.330516,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589890,1.663242,0.296484,0.025949,0.501051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.018437,tube-mpc,0,-126.340000,54.885000,-3.578179,-7.984380,-3.650000,-8.985000,0.071821,1.000620,-3.567892,13.631176,0.274453,13.631176,-3.567892,-0.090000,1.040000,27,62,27.004897,52.438379,27.004897,52.438379,0.000000,9.311621,0.000000,64.000000,0.000000,0.000000,-53.190581,2.229546,143.807019,182.381115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565045,1.746532,0.464742,0.037335,0.501142,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008325,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.028438,tube-mpc,0,-126.340000,54.885000,-3.565955,-7.921851,-3.670000,-8.785000,0.104045,0.863149,-3.628881,21.986752,0.091484,21.986752,-3.628881,-0.050000,0.890000,24,17,23.730394,-13.815398,23.730394,-13.815398,0.000000,30.565398,0.000000,64.000000,0.000000,0.000000,-60.166512,-3.090327,132.181817,172.287862,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581949,1.775901,0.251729,0.035525,0.503422,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008159,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.038435,tube-mpc,0,-126.340000,54.885000,-3.559607,-7.854942,-3.710000,-8.535000,0.150393,0.680058,-3.872840,25.646128,0.640391,25.646128,-3.872840,0.080000,0.550000,9,-28,9.384880,-28.680011,9.384880,-28.680011,0.000000,0.430011,0.000000,64.000000,0.000000,0.000000,-61.421516,-13.519230,121.915522,164.624175,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567681,1.762415,0.252100,0.027597,0.501201,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.048447,tube-mpc,0,-126.340000,54.885000,-3.559152,-7.783654,-3.730000,-8.305000,0.170848,0.521346,-1.982162,22.169720,0.213464,22.169720,-1.982162,0.120000,0.170000,-17,17,-17.082962,20.436607,-17.082962,20.436607,0.000000,-3.686607,0.000000,64.000000,0.000000,0.000000,-57.221210,-21.915090,124.985199,162.200975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597354,1.742617,0.232176,0.026997,0.503677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.058437,tube-mpc,0,-126.340000,54.885000,-3.564591,-7.708386,-3.730000,-8.135000,0.165409,0.426614,-0.457422,11.313571,0.091484,11.313571,-0.457422,0.070000,0.090000,-35,62,-34.849247,106.749996,-34.849247,106.749996,0.000000,-44.999996,0.000000,64.000000,0.000000,0.000000,-49.892237,-28.068938,124.104179,168.193873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.245314,1.815508,0.280290,0.037389,0.501140,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.068438,tube-mpc,0,-126.340000,54.885000,-3.575913,-7.629062,-3.730000,-8.075000,0.154087,0.445938,0.030495,2.287110,-0.274453,2.287110,0.030495,-0.030000,0.280000,-36,107,-36.230370,106.750000,-36.230370,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.204503,-28.049489,115.758271,157.997171,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563018,1.523502,0.228575,0.019855,0.502869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.078434,tube-mpc,0,-126.340000,54.885000,-3.593071,-7.545962,-3.720000,-8.065000,0.126929,0.519038,-0.091484,-2.287110,-0.213464,-2.287110,-0.091484,-0.050000,0.670000,-43,107,-42.785177,106.750000,-42.785177,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.342387,-23.827870,113.774658,154.498905,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553667,1.531806,0.303398,0.019160,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.088436,tube-mpc,0,-126.340000,54.885000,-3.616026,-7.459167,-3.730000,-8.065000,0.113974,0.605833,-1.860183,0.457422,-0.030495,0.457422,-1.860183,-0.200000,0.910000,-16,107,-15.630860,106.750000,-15.630860,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.937577,-15.903339,119.691857,149.251747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553291,1.457788,0.292144,0.016534,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.098435,tube-mpc,0,-126.340000,54.885000,-3.644688,-7.368925,-3.760000,-8.015000,0.115312,0.646075,-4.726694,7.532216,0.091484,7.532216,-4.726694,-0.250000,0.990000,14,99,13.797396,99.430298,13.797396,99.430298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.477890,-9.449585,122.509155,142.957973,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585682,1.517658,0.265352,0.017929,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.108435,tube-mpc,0,-126.340000,54.885000,-3.678969,-7.275389,-3.810000,-7.885000,0.131031,0.609611,-6.678361,14.850968,-0.518412,14.850968,-6.678361,-0.150000,1.000000,18,54,18.243636,37.418157,18.243636,37.418157,0.000000,17.012141,0.000000,64.000000,0.000000,0.000000,-56.491398,-6.993345,111.375935,128.642337,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554992,1.629521,0.254073,0.024769,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.118436,tube-mpc,0,-126.340000,54.885000,-3.718759,-7.178750,-3.870000,-7.685000,0.151241,0.506250,-7.105289,21.620814,-0.640391,21.620814,-7.105289,-0.090000,0.790000,14,9,14.137849,-8.563146,14.137849,-8.563146,0.000000,17.993444,0.000000,64.000000,0.000000,0.000000,-54.969976,-8.751606,92.556224,111.164200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557575,1.534335,0.234257,0.023746,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.128442,tube-mpc,0,-126.340000,54.885000,-3.763938,-7.079173,-3.930000,-7.455000,0.166062,0.375827,-6.983309,23.755450,0.030495,23.755450,-6.983309,-0.050000,0.450000,6,-8,5.822893,-7.504882,5.822893,-7.504882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.333102,-11.920962,77.745478,99.590220,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561202,1.509523,0.235033,0.022048,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.138432,tube-mpc,0,-126.340000,54.885000,-3.814252,-6.977074,-3.990000,-7.255000,0.175748,0.277926,-6.617372,18.571334,0.518412,18.571334,-6.617372,-0.030000,0.180000,-5,37,-5.140136,51.323782,-5.140136,51.323782,0.000000,-13.828663,0.000000,64.000000,0.000000,0.000000,-38.501559,-14.169795,77.232586,101.372459,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552264,1.534993,0.212733,0.023455,0.502978,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.148433,tube-mpc,0,-126.340000,54.885000,-3.869650,-6.872406,-4.030000,-7.145000,0.160350,0.272594,-4.116798,7.593205,-0.152474,7.593205,-4.116798,-0.030000,0.190000,-36,82,-36.491402,106.750000,-36.491402,106.750000,0.000000,-24.254882,0.000000,64.000000,0.000000,0.000000,-28.333456,-15.048815,76.764269,107.383604,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546952,1.493785,0.260213,0.017056,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.158432,tube-mpc,0,-126.340000,54.885000,-3.929885,-6.765499,-4.060000,-7.115000,0.130115,0.349501,-2.897006,-1.067318,-0.884349,-1.067318,-2.897006,-0.080000,0.490000,-51,107,-51.375580,106.750000,-51.375580,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.061794,-14.196756,73.375296,103.534259,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554050,1.496171,0.244484,0.018690,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.168434,tube-mpc,0,-126.340000,54.885000,-3.994761,-6.656547,-4.080000,-7.135000,0.085239,0.478453,-2.165131,-3.567892,-0.091484,-3.567892,-2.165131,-0.150000,0.780000,-59,107,-58.883493,106.750000,-58.883493,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.351314,-11.693707,78.967839,109.167183,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554414,1.515479,0.360386,0.023389,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.178434,tube-mpc,0,-126.340000,54.885000,-4.064023,-6.545818,-4.110000,-7.145000,0.045977,0.599182,-3.323933,-1.067318,-0.579401,-1.067318,-3.323933,-0.350000,0.950000,-31,107,-31.057000,106.750000,-31.057000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.740502,-7.847186,90.313614,116.588827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590570,1.746378,0.459048,0.030661,0.501247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.188439,tube-mpc,0,-126.340000,54.885000,-4.137459,-6.433490,-4.150000,-7.115000,0.012541,0.681510,-7.044299,4.787684,-0.152474,4.787684,-7.044299,-0.410000,1.000000,5,107,5.310437,106.750000,5.310437,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.651904,-4.420885,101.044566,119.464391,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560589,1.466783,0.279184,0.019344,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.198465,tube-mpc,0,-126.340000,54.885000,-4.214948,-6.319586,-4.220000,-7.025000,0.005052,0.705414,-8.812998,12.106436,-0.762370,12.106436,-8.812998,-0.250000,1.030000,1,80,0.662015,79.722977,0.662015,79.722977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.016579,-4.155234,92.823171,107.840580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553706,1.466342,0.265541,0.018459,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.208465,tube-mpc,0,-126.340000,54.885000,-4.295825,-6.204907,-4.310000,-6.865000,0.014175,0.660093,-9.422894,17.778469,-0.579401,17.778469,-9.422894,-0.160000,0.920000,-6,38,-5.525377,38.077843,-5.525377,38.077843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.089688,-8.375674,77.780086,100.057017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546441,1.463227,0.203901,0.016201,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.218460,tube-mpc,0,-126.340000,54.885000,-4.379948,-6.089447,-4.390000,-6.675000,0.010052,0.585553,-9.178935,19.791126,-0.518412,19.791126,-9.178935,-0.130000,0.660000,-13,36,-13.156679,36.294692,-13.156679,36.294692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.388043,-11.924382,69.691583,92.616257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551110,1.597813,0.201608,0.019648,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.228433,tube-mpc,0,-126.340000,54.885000,-4.466838,-5.973660,-4.470000,-6.485000,0.003162,0.511340,-9.239925,16.497687,0.030495,16.497687,-9.239925,-0.140000,0.490000,-15,72,-14.899266,71.648671,-14.899266,71.648671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.340700,-15.381744,62.941425,89.634645,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555552,1.660379,0.219866,0.031214,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.238440,tube-mpc,0,-126.340000,54.885000,-4.556653,-5.857144,-4.550000,-6.345000,-0.006653,0.487856,-7.532216,11.923467,-0.274453,11.923467,-7.532216,-0.140000,0.560000,-34,102,-33.764251,101.701714,-33.764251,101.701714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.289494,-19.619502,59.451063,91.922181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582512,1.619039,0.250215,0.032210,0.501025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.248434,tube-mpc,0,-126.340000,54.885000,-4.648643,-5.740678,-4.620000,-6.235000,-0.028643,0.494322,-7.288257,8.569039,-0.518412,8.569039,-7.288257,-0.190000,0.750000,-35,107,-35.060980,106.750000,-35.060980,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.213775,-23.900274,58.443872,95.876295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550664,1.864594,0.410086,0.048726,0.500662,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008386,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.258441,tube-mpc,0,-126.340000,54.885000,-4.742671,-5.624227,-4.690000,-6.135000,-0.052671,0.510773,-8.264091,8.630029,-0.884349,8.630029,-8.264091,-0.290000,0.920000,-17,99,-16.980007,98.549879,-16.980007,98.549879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.705567,-27.343103,63.751300,101.035527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559378,1.489377,0.278105,0.020838,0.500389,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.268435,tube-mpc,0,-126.340000,54.885000,-4.838118,-5.508341,-4.780000,-6.025000,-0.058118,0.516659,-9.544873,12.899301,-0.396432,12.899301,-9.544873,-0.260000,0.950000,-8,60,-8.137216,60.157043,-8.137216,60.157043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.222813,-30.255110,63.180447,95.132752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558670,1.501389,0.263834,0.028850,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.278462,tube-mpc,0,-126.340000,54.885000,-4.935057,-5.392718,-4.880000,-5.865000,-0.055057,0.472282,-11.069613,16.558677,-0.762370,16.558677,-11.069613,-0.230000,0.810000,4,36,3.660104,35.836659,3.660104,35.836659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.276274,-31.884940,59.761367,85.649411,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545461,1.455035,0.184307,0.019267,0.500205,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.288466,tube-mpc,0,-126.340000,54.885000,-5.032541,-5.278263,-4.970000,-5.695000,-0.062541,0.416737,-10.276748,16.619667,-0.884349,16.619667,-10.276748,-0.180000,0.570000,-9,49,-8.518130,49.224869,-8.518130,49.224869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.652970,-32.725035,59.106073,80.061846,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558592,1.466331,0.188294,0.019603,0.500534,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.298434,tube-mpc,0,-126.340000,54.885000,-5.130021,-5.165374,-5.070000,-5.555000,-0.060021,0.389626,-9.849821,12.289405,-0.396432,12.289405,-9.849821,-0.140000,0.540000,-18,84,-18.248356,83.829858,-18.248356,83.829858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.825292,-35.548574,57.606482,83.035915,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559024,1.551782,0.254565,0.021153,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.308463,tube-mpc,0,-126.340000,54.885000,-5.228043,-5.053183,-5.150000,-5.445000,-0.078043,0.391817,-7.898153,7.837164,-1.006328,7.837164,-7.898153,-0.150000,0.630000,-36,107,-36.266657,106.750000,-36.266657,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.474616,-39.647950,59.830692,92.027763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554628,1.595033,0.244729,0.016946,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.318464,tube-mpc,0,-126.340000,54.885000,-5.325322,-4.942926,-5.220000,-5.365000,-0.105322,0.422074,-7.410237,6.678361,-0.213464,6.678361,-7.410237,-0.100000,0.830000,-49,105,-49.457292,104.939799,-49.457292,104.939799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.519544,-43.884648,59.746022,95.817373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550657,1.518496,0.316718,0.016840,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.328469,tube-mpc,0,-126.340000,54.885000,-5.421719,-4.834504,-5.290000,-5.255000,-0.131719,0.420496,-7.959143,10.093779,-0.274453,10.093779,-7.959143,-0.340000,0.970000,-14,62,-13.667878,62.004909,-13.667878,62.004909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.485721,-47.960058,57.616659,97.489986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549661,1.796546,0.462060,0.043586,0.500633,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008364,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.338434,tube-mpc,0,-126.340000,54.885000,-5.516406,-4.728590,-5.380000,-5.125000,-0.136406,0.396410,-10.154769,15.887791,-0.274453,15.887791,-10.154769,-0.360000,1.080000,14,17,14.065389,-2.148478,14.065389,-2.148478,0.000000,19.153387,0.000000,64.000000,0.000000,0.000000,43.264255,-48.878865,58.730676,90.551003,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551043,1.639821,0.212272,0.024709,0.503345,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.348436,tube-mpc,0,-126.340000,54.885000,-5.609658,-4.624613,-5.460000,-4.965000,-0.149658,0.340387,-10.337738,15.948781,-0.579401,15.948781,-10.337738,-0.200000,0.530000,0,37,-0.247751,37.364252,-0.247751,37.364252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.242757,-46.929995,56.545117,77.857536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561005,1.578355,0.199615,0.018841,0.500687,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.359433,tube-mpc,0,-126.340000,54.885000,-5.709618,-4.513228,-5.570000,-4.825000,-0.139618,0.311772,-8.752008,10.764665,-0.762370,10.764665,-8.752008,-0.110000,0.380000,-23,82,-22.949271,88.521655,-22.949271,88.521655,0.000000,-6.157404,0.000000,64.000000,0.000000,0.000000,40.567764,-48.007905,56.290867,82.790098,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593836,1.715495,0.249120,0.027759,0.500962,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.368463,tube-mpc,0,-126.340000,54.885000,-5.789284,-4.424262,-5.630000,-4.755000,-0.159284,0.330738,-7.593205,5.336590,-0.213464,5.336590,-7.593205,-0.100000,0.520000,-36,107,-35.761019,106.750000,-35.761019,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.089015,-50.440375,60.284358,93.202957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.743603,2.705886,0.312903,0.037775,0.501278,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009311,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.378433,tube-mpc,0,-126.340000,54.885000,-5.874299,-4.328848,-5.690000,-4.705000,-0.184299,0.376152,-6.190445,2.409089,0.030495,2.409089,-6.190445,-0.190000,0.760000,-36,107,-36.293893,106.750000,-36.293893,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.119706,-52.870747,59.948379,97.246496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560935,1.743662,0.372943,0.031635,0.500919,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.389095,tube-mpc,0,-126.340000,54.885000,-5.961311,-4.230302,-5.750000,-4.665000,-0.211311,0.434698,-6.068465,5.214611,0.396432,5.214611,-6.068465,-0.270000,0.940000,-24,88,-23.795115,88.226234,-23.795115,88.226234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.352969,-55.057740,56.254508,95.789744,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570059,1.726926,0.363187,0.024741,0.503997,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008199,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.398434,tube-mpc,0,-126.340000,54.885000,-6.033802,-4.147133,-5.800000,-4.585000,-0.233802,0.437867,-6.434403,10.093779,-0.701380,10.093779,-6.434403,-0.270000,0.940000,-15,44,-15.299524,44.451193,-15.299524,44.451193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.871470,-55.605406,47.326759,82.631601,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557684,1.628948,0.287049,0.024972,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.408459,tube-mpc,0,-126.340000,54.885000,-6.107339,-4.061295,-5.850000,-4.415000,-0.257339,0.353705,-7.166278,14.728989,-0.640391,14.728989,-7.166278,-0.250000,0.740000,-5,11,-5.337008,11.097679,-5.337008,11.097679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.907751,-53.683671,45.856623,72.437314,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,8.702386,1.785595,0.277237,0.039133,0.512342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011329,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.419824,tube-mpc,0,-126.340000,54.885000,-6.184803,-3.968526,-5.920000,-4.305000,-0.264803,0.336474,-6.312424,12.289405,-1.250287,12.289405,-6.312424,-0.190000,0.430000,-14,52,-13.726319,51.635853,-13.726319,51.635853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.707194,-49.478050,50.411086,67.800899,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567722,2.330904,0.240374,0.041231,0.515091,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.429915,tube-mpc,0,-126.340000,54.885000,-6.247857,-3.890386,-5.980000,-4.225000,-0.267857,0.334614,-5.641538,6.373413,-0.030495,6.373413,-5.641538,-0.140000,0.370000,-22,97,-21.959344,103.453922,-21.959344,103.453922,0.000000,-6.818069,0.000000,64.000000,0.000000,0.000000,51.146691,-48.859602,46.998658,71.642163,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.613198,1.822112,0.288534,0.036791,0.501015,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008272,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.439886,tube-mpc,0,-126.340000,54.885000,-6.304434,-3.817256,-6.020000,-4.185000,-0.284434,0.367744,-4.482736,1.921172,-0.335443,1.921172,-4.482736,-0.210000,0.620000,-20,107,-19.929005,106.750000,-19.929005,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.396251,-51.079543,52.589153,85.304100,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564525,1.586804,0.295817,0.021472,0.500711,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.449884,tube-mpc,0,-126.340000,54.885000,-6.355048,-3.748149,-6.060000,-4.165000,-0.295048,0.416851,-3.994819,2.043152,-0.274453,2.043152,-3.994819,-0.210000,0.930000,-18,90,-18.314075,89.901663,-18.314075,89.901663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.868676,-53.341341,53.047875,87.017408,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550276,1.442851,0.312340,0.018297,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.459915,tube-mpc,0,-126.340000,54.885000,-6.399280,-3.683203,-6.080000,-4.115000,-0.319280,0.431797,-3.445913,5.214611,-0.274453,5.214611,-3.445913,-0.220000,0.870000,-15,66,-14.957033,65.701410,-14.957033,65.701410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.666359,-53.722491,44.467006,74.574833,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552360,1.533066,0.250963,0.024393,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.469919,tube-mpc,0,-126.340000,54.885000,-6.436483,-3.622931,-6.110000,-4.025000,-0.326483,0.402069,-2.775027,9.910810,0.396432,9.910810,-2.775027,-0.200000,0.780000,-14,27,-13.943498,27.066948,-13.943498,27.066948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.870154,-52.723885,35.986937,61.813970,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555912,1.471258,0.209013,0.024125,0.501275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.479916,tube-mpc,0,-126.340000,54.885000,-6.466394,-3.567318,-6.120000,-3.925000,-0.346394,0.357682,-1.494245,10.886644,-0.091484,10.886644,-1.494245,-0.190000,0.550000,-19,29,-18.815765,29.375177,-18.815765,29.375177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.594798,-49.595097,41.053708,59.893417,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575966,1.501969,0.216012,0.024339,0.500879,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.489916,tube-mpc,0,-126.340000,54.885000,-6.488699,-3.516408,-6.130000,-3.845000,-0.358699,0.328592,-1.189297,7.349247,0.152474,7.349247,-1.189297,-0.180000,0.370000,-16,68,-16.230234,67.711602,-16.230234,67.711602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.635706,-47.294777,41.755874,61.133547,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.610383,1.857539,0.293334,0.045141,0.501154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008321,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.499885,tube-mpc,0,-126.340000,54.885000,-6.503017,-3.470453,-6.130000,-3.805000,-0.373017,0.334547,0.213464,-0.091484,-0.335443,-0.091484,0.213464,-0.140000,0.450000,-28,107,-28.324086,106.750000,-28.324086,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.972289,-46.777718,44.767151,67.087884,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567344,1.684438,0.254092,0.033481,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.509888,tube-mpc,0,-126.340000,54.885000,-6.509119,-3.429242,-6.120000,-3.815000,-0.389119,0.385758,1.006328,-2.470079,-0.030495,-2.470079,1.006328,-0.130000,0.730000,-31,107,-30.811819,106.750000,-30.811819,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.452844,-48.975844,53.113097,83.612266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560879,1.567318,0.323844,0.028327,0.501109,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.519924,tube-mpc,0,-126.340000,54.885000,-6.506615,-3.392899,-6.110000,-3.825000,-0.396615,0.432101,0.701380,0.274453,-0.213464,0.274453,0.701380,-0.280000,0.910000,0,76,0.403687,76.122628,0.403687,76.122628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.379474,-50.998436,52.131828,84.312250,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557315,1.551814,0.381725,0.025830,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.529916,tube-mpc,0,-126.340000,54.885000,-6.495254,-3.361756,-6.110000,-3.775000,-0.385254,0.413244,-0.213464,5.336590,0.030495,5.336590,-0.213464,-0.240000,0.870000,18,31,17.529019,30.481522,17.529019,30.481522,0.000000,0.641106,0.000000,64.000000,0.000000,0.000000,52.578407,-48.898050,46.224047,68.494229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603388,1.463752,0.240884,0.024975,0.501067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.539918,tube-mpc,0,-126.340000,54.885000,-6.474751,-3.335669,-6.100000,-3.715000,-0.374751,0.379331,-0.030495,8.508050,-0.091484,8.508050,-0.030495,-0.120000,0.600000,14,19,13.975216,18.970931,13.975216,18.970931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.671343,-44.872007,50.314820,62.820193,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598420,1.480101,0.214748,0.022791,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.549923,tube-mpc,0,-126.340000,54.885000,-6.444863,-3.314710,-6.090000,-3.655000,-0.354863,0.340290,0.518412,4.909663,0.396432,4.909663,0.518412,-0.100000,0.350000,18,62,17.707554,62.308464,17.707554,62.308464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.590694,-42.076726,60.370503,71.629147,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567342,1.491678,0.224566,0.030576,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.559926,tube-mpc,0,-126.340000,54.885000,-6.405374,-3.298911,-6.070000,-3.635000,-0.335374,0.336089,2.897006,-1.250287,-0.274453,-1.250287,2.897006,-0.050000,0.400000,1,105,0.791213,105.002179,0.791213,105.002179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.785313,-41.358144,63.315921,76.369294,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584332,1.448526,0.247497,0.019484,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.569936,tube-mpc,0,-126.340000,54.885000,-6.356043,-3.288279,-6.020000,-3.665000,-0.336043,0.376721,4.482736,-4.909663,-0.030495,-4.909663,4.482736,-0.030000,0.740000,-8,105,-8.059590,105.007103,-8.059590,105.007103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.072037,-43.454055,62.066802,83.815463,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580913,1.512159,0.387281,0.045397,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.579892,tube-mpc,0,-126.340000,54.885000,-6.297062,-3.282842,-5.960000,-3.695000,-0.337062,0.412158,5.885497,-3.445913,0.518412,-3.445913,5.885497,-0.040000,0.880000,-9,79,-8.832244,78.819956,-8.832244,78.819956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.177032,-45.257500,55.826862,78.914354,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.617083,1.503913,0.313445,0.019530,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.589917,tube-mpc,0,-126.340000,54.885000,-6.227516,-3.282535,-5.900000,-3.695000,-0.327516,0.412465,6.251434,2.348100,0.945339,2.348100,6.251434,-0.060000,0.870000,4,34,4.042860,26.462256,4.042860,26.462256,0.000000,7.357700,0.000000,64.000000,0.000000,0.000000,52.287834,-45.973531,46.437298,65.648530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.599003,1.420962,0.202430,0.018595,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.599912,tube-mpc,0,-126.340000,54.885000,-6.147899,-3.287369,-5.840000,-3.655000,-0.307899,0.367631,6.983309,5.702528,0.457422,5.702528,6.983309,-0.060000,0.600000,13,13,12.672979,12.623537,12.672979,12.623537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.478839,-43.456943,46.890923,58.479961,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543398,1.417549,0.168986,0.020131,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.609919,tube-mpc,0,-126.340000,54.885000,-6.057809,-3.297316,-5.760000,-3.615000,-0.297809,0.317684,7.105289,3.323933,0.091484,3.323933,7.105289,-0.020000,0.330000,18,47,18.451316,46.540580,18.451316,46.540580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.642110,-40.311159,56.543071,64.375506,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589913,1.430165,0.185335,0.024618,0.501099,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.619912,tube-mpc,0,-126.340000,54.885000,-5.957391,-3.312302,-5.680000,-3.625000,-0.277391,0.312698,7.776174,-3.872840,-0.091484,-3.872840,7.776174,0.060000,0.320000,13,92,12.881931,103.132843,12.881931,103.132843,0.000000,-11.592262,0.000000,64.000000,0.000000,0.000000,45.870740,-38.922411,64.100008,72.734907,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.617289,1.472015,0.284240,0.036335,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.629926,tube-mpc,0,-126.340000,54.885000,-5.846227,-3.332328,-5.590000,-3.685000,-0.256227,0.352672,9.544873,-8.995966,0.701380,-8.995966,9.544873,0.080000,0.590000,5,107,5.120657,106.750000,5.120657,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.340511,-39.840057,68.587355,82.850947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572457,1.495803,0.281436,0.030554,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.639916,tube-mpc,0,-126.340000,54.885000,-5.724782,-3.357232,-5.480000,-3.755000,-0.244782,0.397768,10.886644,-7.654195,0.579401,-7.654195,10.886644,0.070000,0.810000,6,91,6.017104,91.476723,6.017104,91.476723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.250251,-41.223767,64.925911,82.707464,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.606472,1.458684,0.343290,0.028955,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.649915,tube-mpc,0,-126.340000,54.885000,-5.592675,-3.387005,-5.360000,-3.795000,-0.232675,0.407995,11.313571,-2.714037,0.945339,-2.714037,11.313571,0.050000,0.870000,18,46,18.265652,41.649349,18.265652,41.649349,0.000000,4.827374,0.000000,64.000000,0.000000,0.000000,49.393568,-41.973002,59.202021,74.879914,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.605451,1.471307,0.249169,0.021037,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.659914,tube-mpc,0,-126.340000,54.885000,-5.450029,-3.421534,-5.240000,-3.795000,-0.210029,0.373466,12.411384,3.567892,1.067318,3.567892,12.411384,0.070000,0.680000,22,1,22.074699,-2.046409,22.074699,-2.046409,0.000000,3.523132,0.000000,64.000000,0.000000,0.000000,47.087221,-40.203739,59.637897,68.345994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603518,1.673245,0.216493,0.028145,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.669913,tube-mpc,0,-126.340000,54.885000,-5.296887,-3.460717,-5.110000,-3.765000,-0.186887,0.304283,13.143259,3.567892,0.884349,3.567892,13.143259,0.130000,0.360000,22,14,21.528992,14.411588,21.528992,14.411588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.745612,-37.396022,72.656154,76.829126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561506,1.461434,0.200172,0.022355,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.679913,tube-mpc,0,-126.340000,54.885000,-5.133309,-3.504443,-4.960000,-3.775000,-0.173309,0.270557,14.667999,-2.714037,1.128308,-2.714037,14.667999,0.150000,0.250000,15,59,15.482179,69.432273,15.482179,69.432273,0.000000,-10.020685,0.000000,64.000000,0.000000,0.000000,51.131039,-35.342273,85.284568,87.609860,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.612597,1.655577,0.218917,0.030097,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.689924,tube-mpc,0,-126.340000,54.885000,-4.959208,-3.552639,-4.790000,-3.845000,-0.169208,0.292361,17.107583,-10.825654,1.067318,-10.825654,17.107583,0.140000,0.330000,3,104,3.112514,106.750000,3.112514,106.750000,0.000000,-2.338412,0.000000,64.000000,0.000000,0.000000,56.780198,-33.665329,93.643296,98.387019,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597351,1.470491,0.277667,0.025077,0.502049,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.699916,tube-mpc,0,-126.340000,54.885000,-4.775227,-3.605026,-4.610000,-3.965000,-0.165227,0.359974,18.449355,-14.424041,1.189297,-14.424041,18.449355,0.080000,0.650000,7,107,7.020485,106.750000,7.020485,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.393973,-32.534181,91.493110,103.245957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552008,1.448822,0.289697,0.019196,0.500499,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.709912,tube-mpc,0,-126.340000,54.885000,-4.581133,-3.661564,-4.430000,-4.075000,-0.151133,0.413436,18.205396,-9.727842,1.128308,-9.727842,18.205396,0.050000,0.870000,25,78,25.248070,77.631718,25.248070,77.631718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.616461,-31.401703,91.420606,103.118295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.618448,1.470206,0.384909,0.029713,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.719914,tube-mpc,0,-126.340000,54.885000,-4.377020,-3.722126,-4.230000,-4.125000,-0.147020,0.402874,17.290552,-3.567892,1.372266,-3.567892,17.290552,0.100000,0.860000,40,33,39.828906,22.606275,39.828906,22.606275,0.000000,10.025443,0.000000,64.000000,0.000000,0.000000,52.880191,-28.937831,91.076977,94.735532,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.611081,1.599239,0.251182,0.028246,0.502245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.729915,tube-mpc,0,-126.340000,54.885000,-4.163254,-3.786498,-4.050000,-4.125000,-0.113254,0.338502,17.900448,1.860183,1.555235,1.860183,17.900448,0.200000,0.600000,37,-9,37.274585,-9.498249,37.274585,-9.498249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.518759,-26.399436,89.702625,88.362958,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553100,1.456145,0.217961,0.018800,0.501424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.739901,tube-mpc,0,-126.340000,54.885000,-3.940333,-3.854427,-3.850000,-4.115000,-0.090333,0.260573,19.913105,1.372266,2.043152,1.372266,19.913105,0.300000,0.260000,19,13,18.522083,12.954103,18.522083,12.954103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.935264,-24.679214,100.263867,98.227878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.604147,1.721405,0.229089,0.028507,0.501104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.749919,tube-mpc,0,-126.340000,54.885000,-3.707457,-3.926052,-3.630000,-4.145000,-0.077457,0.218948,22.047741,-4.970653,1.616224,-4.970653,22.047741,0.310000,0.120000,6,58,5.827921,72.038279,5.827921,72.038279,0.000000,-14.084176,0.000000,64.000000,0.000000,0.000000,56.529358,-24.178928,112.048150,111.430839,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.737128,1.811547,0.253185,0.039787,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008354,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.759928,tube-mpc,0,-126.340000,54.885000,-3.465828,-4.000902,-3.400000,-4.245000,-0.065828,0.244098,23.572481,-13.326228,1.738204,-13.326228,23.572481,0.170000,0.250000,17,103,16.536816,106.750000,16.536816,106.750000,0.000000,-3.795897,0.000000,64.000000,0.000000,0.000000,59.664385,-22.234795,111.505984,114.924452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583536,1.728138,0.258966,0.029382,0.502381,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.769889,tube-mpc,0,-126.340000,54.885000,-3.216707,-4.078478,-3.160000,-4.385000,-0.056707,0.306522,23.938419,-16.375708,2.226120,-16.375708,23.938419,0.110000,0.620000,29,107,28.779797,106.750000,28.779797,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.939700,-19.254172,110.352603,117.131165,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.622258,1.824636,0.381400,0.042071,0.500596,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008382,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.780130,tube-mpc,0,-126.340000,54.885000,-2.951965,-4.161219,-2.830000,-4.565000,-0.121965,0.403781,24.792273,-10.398727,2.043152,-10.398727,24.792273,0.160000,0.870000,19,63,18.991003,63.022111,18.991003,63.022111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.242733,-15.043066,112.400804,117.115933,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,9.100925,1.755580,0.382633,0.027951,0.502937,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011781,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.791946,tube-mpc,0,-126.340000,54.885000,-2.636080,-4.260166,-2.620000,-4.615000,-0.016080,0.354834,26.073055,-3.872840,2.226120,-3.872840,26.073055,0.220000,0.860000,20,18,20.039115,1.350132,20.039115,1.350132,0.000000,16.671980,0.000000,64.000000,0.000000,0.000000,49.307132,-11.090682,114.294879,113.313955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550781,1.661723,0.221193,0.036027,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.802026,tube-mpc,0,-126.340000,54.885000,-2.358189,-4.347275,-2.340000,-4.625000,-0.018189,0.277725,27.231857,1.494245,2.470079,1.494245,27.231857,0.200000,0.510000,22,-22,22.033606,-21.814665,22.033606,-21.814665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.320841,-9.754717,108.456933,105.840456,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.651348,1.609333,0.204704,0.022182,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.812037,tube-mpc,0,-126.340000,54.885000,-2.074964,-4.436003,-2.060000,-4.625000,-0.014964,0.188997,28.573629,-1.311276,1.921172,-1.311276,28.573629,0.200000,0.160000,17,21,17.213695,21.180928,17.213695,21.180928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.410706,-8.249109,107.322165,108.307102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556608,1.582603,0.207814,0.021616,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.822038,tube-mpc,0,-126.340000,54.885000,-1.785163,-4.526640,-1.760000,-4.695000,-0.025163,0.168360,30.464306,-9.605862,2.714037,-9.605862,30.464306,0.200000,0.110000,3,66,3.076043,92.476309,3.076043,92.476309,0.000000,-26.295381,0.000000,64.000000,0.000000,0.000000,45.353254,-6.871449,109.997934,110.254406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556813,1.546062,0.218251,0.023240,0.501495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.832037,tube-mpc,0,-126.340000,54.885000,-1.489034,-4.619010,-1.440000,-4.835000,-0.049034,0.215990,31.806078,-16.985604,2.897006,-16.985604,31.806078,0.140000,0.320000,-1,107,-0.875250,106.750000,-0.875250,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.703988,-5.029587,106.865496,112.962082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557795,1.481232,0.275357,0.021232,0.505359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.842038,tube-mpc,0,-126.340000,54.885000,-1.186813,-4.712942,-1.110000,-5.005000,-0.076813,0.292058,32.293994,-18.510344,2.957996,-18.510344,32.293994,0.090000,0.670000,2,107,2.392112,106.750000,2.392112,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.107992,-3.840773,104.975684,117.003948,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553180,1.457473,0.269433,0.018003,0.502223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.852034,tube-mpc,0,-126.340000,54.885000,-0.879245,-4.808110,-0.790000,-5.165000,-0.089245,0.356890,32.659932,-13.204249,2.897006,-13.204249,32.659932,0.050000,0.890000,9,70,9.322961,70.209795,9.322961,70.209795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.673977,-1.595738,106.095280,119.037885,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550417,1.472744,0.369380,0.019553,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.862038,tube-mpc,0,-126.340000,54.885000,-0.566312,-4.904422,-0.460000,-5.255000,-0.106312,0.350578,31.745088,-5.885497,3.140965,-5.885497,31.745088,0.070000,0.840000,20,25,20.309792,12.207407,20.309792,12.207407,0.000000,13.002388,0.000000,64.000000,0.000000,0.000000,20.670794,2.019958,104.257319,116.011377,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553177,1.444474,0.212972,0.018940,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.872036,tube-mpc,0,-126.340000,54.885000,-0.248934,-5.001504,-0.150000,-5.295000,-0.098934,0.293496,31.928057,-0.518412,2.897006,-0.518412,31.928057,0.110000,0.550000,21,-13,21.051339,-13.005286,21.051339,-13.005286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.756354,4.287575,93.547682,107.190048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552273,1.501031,0.215861,0.022041,0.504719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.882038,tube-mpc,0,-126.340000,54.885000,0.072724,-5.099212,0.170000,-5.325000,-0.097276,0.225788,32.233005,-2.348100,3.079975,-2.348100,32.233005,0.170000,0.210000,14,25,14.260778,24.753640,14.260778,24.753640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.802873,5.565061,95.798514,108.990053,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553724,1.992503,0.284920,0.051193,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008399,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.892015,tube-mpc,0,-126.340000,54.885000,0.397215,-5.197019,0.500000,-5.395000,-0.102785,0.197981,31.989046,-10.215758,3.018985,-10.215758,31.989046,0.190000,0.150000,13,70,13.178512,94.312749,13.178512,94.312749,0.000000,-24.559110,0.000000,64.000000,0.000000,0.000000,11.727911,6.151168,96.795003,105.530682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580785,1.607321,0.238257,0.024395,0.503478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007963,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.902045,tube-mpc,0,-126.340000,54.885000,0.726629,-5.295461,0.830000,-5.535000,-0.103371,0.239539,32.781911,-16.070760,3.811850,-16.070760,32.781911,0.170000,0.360000,9,107,8.731518,106.750000,8.731518,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.993106,7.235513,97.708318,106.383247,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559928,1.520334,0.246505,0.023975,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.912036,tube-mpc,0,-126.340000,54.885000,1.057393,-5.393382,1.170000,-5.695000,-0.112607,0.301618,32.354984,-16.924615,3.018985,-16.924615,32.354984,0.140000,0.710000,16,107,15.809182,106.749998,15.809182,106.749998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.873801,7.832772,100.043846,111.124652,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594849,1.894641,0.373483,0.043996,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008425,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.922014,tube-mpc,0,-126.340000,54.885000,1.389910,-5.490823,1.510000,-5.835000,-0.120090,0.344177,32.598942,-11.618519,3.262944,-11.618519,32.598942,0.150000,0.910000,15,62,14.676616,56.311049,14.676616,56.311049,0.000000,5.438948,0.000000,64.000000,0.000000,0.000000,6.428450,9.843122,103.222822,114.652462,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563431,1.617078,0.324323,0.024251,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.932037,tube-mpc,0,-126.340000,54.885000,1.725594,-5.588107,1.840000,-5.915000,-0.114406,0.326893,32.903890,-4.299767,3.262944,-4.299767,32.903890,0.160000,0.800000,15,17,14.622724,3.651785,14.622724,3.651785,0.000000,13.098212,0.000000,64.000000,0.000000,0.000000,3.268527,13.298998,104.137665,118.106396,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556383,1.548265,0.207414,0.021088,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.942041,tube-mpc,0,-126.340000,54.885000,2.061750,-5.684366,2.180000,-5.955000,-0.118250,0.270634,32.842901,-0.335443,3.811850,-0.335443,32.842901,0.160000,0.490000,17,-7,17.056981,-6.642748,17.056981,-6.642748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.365240,15.239548,97.254727,111.948809,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.637907,1.750487,0.217231,0.037801,0.500601,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.952038,tube-mpc,0,-126.340000,54.885000,2.398282,-5.779496,2.510000,-5.985000,-0.111718,0.205504,33.696755,-3.872840,3.445913,-3.872840,33.696755,0.170000,0.200000,8,38,8.314621,42.924716,8.314621,42.924716,0.000000,-4.567464,0.000000,64.000000,0.000000,0.000000,0.716000,17.100340,95.212555,111.230067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557912,1.582251,0.241875,0.025957,0.500361,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.962038,tube-mpc,0,-126.340000,54.885000,2.735021,-5.873369,2.850000,-6.075000,-0.114979,0.201631,33.574776,-11.496540,3.689871,-11.496540,33.574776,0.160000,0.200000,7,83,6.557492,106.749993,6.557492,106.749993,0.000000,-23.392741,0.000000,64.000000,0.000000,0.000000,2.761711,17.627054,93.924150,106.399157,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581947,1.640269,0.278144,0.031842,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.972051,tube-mpc,0,-126.340000,54.885000,3.071785,-5.965852,3.200000,-6.215000,-0.128215,0.249148,33.818734,-15.826802,3.750861,-15.826802,33.818734,0.180000,0.490000,-3,107,-2.715712,106.750000,-2.715712,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.740728,17.633852,95.637285,108.210996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.635334,1.701848,0.261346,0.035976,0.500584,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.982039,tube-mpc,0,-126.340000,54.885000,3.406796,-6.056383,3.530000,-6.365000,-0.123204,0.308617,33.757745,-15.155916,3.811850,-15.155916,33.757745,0.120000,0.820000,3,100,3.130505,99.813721,3.130505,99.813721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.402338,18.092007,98.793200,112.622568,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568665,1.484570,0.297278,0.023249,0.500406,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.993228,tube-mpc,0,-126.340000,54.885000,3.780336,-6.155484,3.910000,-6.495000,-0.129664,0.339516,32.233005,-8.264091,3.750861,-8.264091,32.233005,0.100000,0.920000,18,55,18.198890,39.615374,18.198890,39.615374,0.000000,15.198347,0.000000,64.000000,0.000000,0.000000,-5.923000,19.361176,99.450969,117.835492,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.646142,1.608791,0.265385,0.024977,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.002011,tube-mpc,0,-126.340000,54.885000,4.071853,-6.231389,4.200000,-6.535000,-0.128147,0.303611,30.769254,-1.982162,3.811850,-1.982162,30.769254,0.120000,0.820000,29,10,29.234309,-6.013651,29.234309,-6.013651,0.000000,15.827371,0.000000,64.000000,0.000000,0.000000,-12.371959,21.202305,95.208129,117.472302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549383,1.575416,0.218439,0.024077,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.013148,tube-mpc,0,-126.340000,54.885000,4.438767,-6.325018,4.540000,-6.555000,-0.101233,0.229982,29.000556,1.860183,3.567892,1.860183,29.000556,0.160000,0.420000,41,-7,41.054335,-6.902658,41.054335,-6.902658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.379752,21.082464,92.080285,113.707963,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.633741,1.606834,0.221936,0.025240,0.503445,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.022005,tube-mpc,0,-126.340000,54.885000,4.727930,-6.397213,4.800000,-6.565000,-0.072070,0.167787,27.963733,-2.714037,3.201954,-2.714037,27.963733,0.280000,0.180000,34,38,33.613508,48.272039,33.613508,48.272039,0.000000,-10.174697,0.000000,64.000000,0.000000,0.000000,-17.229944,20.747583,94.961099,113.707713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552267,1.576704,0.221811,0.020883,0.500546,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.032035,tube-mpc,0,-126.340000,54.885000,5.052168,-6.476379,5.090000,-6.635000,-0.037832,0.158621,28.207691,-9.544873,3.262944,-9.544873,28.207691,0.370000,0.200000,16,83,16.124450,106.632100,16.124450,106.632100,0.000000,-23.534758,0.000000,64.000000,0.000000,0.000000,-12.673322,18.803891,98.332322,108.944358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554010,1.461613,0.284931,0.017829,0.500608,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.042076,tube-mpc,0,-126.340000,54.885000,5.372847,-6.552693,5.390000,-6.755000,-0.017153,0.202307,28.756597,-14.424041,3.262944,-14.424041,28.756597,0.280000,0.520000,17,107,17.132648,106.750000,17.132648,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.518412,18.178690,99.682490,108.292382,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541917,1.476248,0.257856,0.018545,0.500902,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.052008,tube-mpc,0,-126.340000,54.885000,5.685766,-6.625121,5.670000,-6.875000,0.015766,0.249879,28.695608,-12.411384,3.933829,-12.411384,28.695608,0.250000,0.800000,20,94,19.649052,93.554445,19.649052,93.554445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.813916,18.755043,101.342982,113.026405,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568753,1.472088,0.297587,0.017278,0.501341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.062035,tube-mpc,0,-126.340000,54.885000,5.996892,-6.694983,5.960000,-6.965000,0.036892,0.270017,27.841753,-5.885497,3.018985,-5.885497,27.841753,0.250000,0.900000,26,49,25.734049,35.659851,25.734049,35.659851,0.000000,12.894594,0.000000,64.000000,0.000000,0.000000,-10.775862,20.659373,101.898249,116.633596,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556380,1.519004,0.268073,0.021211,0.501194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.072005,tube-mpc,0,-126.340000,54.885000,6.301031,-6.761043,6.240000,-6.995000,0.061031,0.233957,27.719774,1.433256,3.201954,1.433256,27.719774,0.240000,0.750000,28,4,27.746463,-12.756562,27.746463,-12.756562,0.000000,16.311007,0.000000,64.000000,0.000000,0.000000,-14.671052,22.269610,99.159896,117.197677,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554318,1.523803,0.250736,0.030280,0.508503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.082310,tube-mpc,0,-126.340000,54.885000,6.609553,-6.825611,6.540000,-6.975000,0.069553,0.149389,27.719774,3.689871,3.262944,3.689871,27.719774,0.280000,0.380000,19,-4,18.833732,-4.001565,18.833732,-4.001565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.985924,22.266434,98.602294,117.416082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591959,1.596937,0.202860,0.019454,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.092044,tube-mpc,0,-126.340000,54.885000,6.895075,-6.882986,6.820000,-6.965000,0.075075,0.082014,29.122535,-0.274453,3.933829,-0.274453,29.122535,0.270000,0.170000,1,41,0.932653,44.286880,0.932653,44.286880,0.000000,-3.288445,0.000000,64.000000,0.000000,0.000000,-16.805748,21.402917,102.299422,120.468792,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562982,1.518191,0.206202,0.022628,0.501258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.102038,tube-mpc,0,-126.340000,54.885000,7.181900,-6.938115,7.130000,-7.015000,0.051900,0.076885,29.122535,-0.274453,3.323933,-7.959143,29.671441,0.200000,0.220000,0,45,0.075371,45.381413,0.075371,45.381413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.489794,18.287131,91.125790,109.434219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560516,1.751375,0.212228,0.026994,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.112009,tube-mpc,0,-126.340000,54.885000,7.461347,-6.989187,7.430000,-7.095000,0.031347,0.105813,29.122535,-11.435550,4.116798,-11.435550,29.122535,0.170000,0.350000,-9,90,-8.838506,106.750000,-8.838506,106.750000,0.000000,-16.368587,0.000000,64.000000,0.000000,0.000000,-18.593622,22.138803,90.659613,114.947560,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552295,1.667667,0.314865,0.024764,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.122038,tube-mpc,0,-126.340000,54.885000,7.735260,-7.036476,7.720000,-7.215000,0.015260,0.178524,28.329670,-12.289405,3.567892,-12.289405,28.329670,0.110000,0.570000,-4,107,-4.333592,106.750000,-4.333592,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.252573,25.514285,93.447213,114.277385,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579968,1.619381,0.257073,0.020815,0.500847,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.132038,tube-mpc,0,-126.340000,54.885000,8.000931,-7.079457,8.010000,-7.315000,-0.009069,0.235543,27.353837,-7.410237,3.689871,-7.410237,27.353837,0.070000,0.840000,1,77,0.659084,77.260835,0.659084,77.260835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.736517,28.177758,101.525542,119.211108,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559045,1.505681,0.259425,0.016743,0.507042,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.142007,tube-mpc,0,-126.340000,54.885000,8.258058,-7.118065,8.270000,-7.355000,-0.011942,0.236935,25.646128,1.250287,3.140965,1.250287,25.646128,0.040000,0.840000,14,32,14.465465,9.264375,14.465465,9.264375,0.000000,22.996460,0.000000,64.000000,0.000000,0.000000,-35.366444,30.285217,107.108543,125.363810,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556255,1.465250,0.213667,0.016564,0.500876,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.152035,tube-mpc,0,-126.340000,54.885000,8.508636,-7.152548,8.520000,-7.315000,-0.011364,0.162452,23.816440,6.922320,3.689871,6.922320,23.816440,0.070000,0.610000,22,-13,21.678235,-21.143102,21.678235,-21.143102,0.000000,8.403937,0.000000,64.000000,0.000000,0.000000,-42.788138,28.953957,105.905662,124.518885,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554037,1.530911,0.230557,0.025730,0.500856,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.162036,tube-mpc,0,-126.340000,54.885000,8.750225,-7.182518,8.750000,-7.255000,0.000225,0.072482,21.010918,7.044299,3.323933,7.044299,21.010918,0.100000,0.250000,36,5,36.207852,4.504757,36.207852,4.504757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.154969,26.319946,102.827713,125.058407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547390,1.433774,0.195079,0.014518,0.500560,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.172004,tube-mpc,0,-126.340000,54.885000,8.982510,-7.207935,8.970000,-7.225000,0.012510,0.017065,20.401022,0.823360,2.897006,0.823360,20.401022,0.050000,0.110000,40,50,39.790063,68.135399,39.790063,68.135399,0.000000,-18.630642,0.000000,64.000000,0.000000,0.000000,-51.042320,22.963858,99.037919,119.216210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557876,1.699089,0.230606,0.024700,0.501471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.182049,tube-mpc,0,-126.340000,54.885000,9.207777,-7.228998,9.180000,-7.255000,0.027777,0.026002,19.669147,-6.739351,1.799193,-6.739351,19.669147,0.260000,0.230000,9,95,9.253335,106.750000,9.253335,106.750000,0.000000,-12.245243,0.000000,64.000000,0.000000,0.000000,-49.723767,21.969206,93.985560,114.711813,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564290,1.503687,0.292760,0.022475,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.192043,tube-mpc,0,-126.340000,54.885000,9.422921,-7.245380,9.380000,-7.315000,0.042921,0.069620,19.669147,-6.739351,2.348100,-8.447060,19.730136,0.250000,0.570000,1,106,0.638339,105.704071,0.638339,105.704071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.745391,22.451071,87.236706,109.210660,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584238,1.807130,0.286021,0.037458,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.202006,tube-mpc,0,-126.340000,54.885000,9.628294,-7.257139,9.580000,-7.375000,0.048294,0.117861,18.144407,-3.262944,3.201954,-3.262944,18.144407,0.160000,0.840000,17,62,17.277356,62.079626,17.277356,62.079626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.390096,24.011284,90.687470,109.325799,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561196,1.554218,0.284954,0.022344,0.500958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.212038,tube-mpc,0,-126.340000,54.885000,9.825767,-7.264345,9.750000,-7.365000,0.075767,0.100655,15.582843,4.055809,2.653048,4.055809,15.582843,0.130000,0.790000,40,17,40.436427,7.433036,40.436427,7.433036,0.000000,9.646591,0.000000,64.000000,0.000000,0.000000,-41.885358,25.003706,95.658515,113.895804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557631,1.478154,0.220032,0.020925,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.222035,tube-mpc,0,-126.340000,54.885000,10.013132,-7.266891,9.920000,-7.305000,0.093132,0.038109,14.424041,9.300914,2.226120,9.300914,14.424041,0.220000,0.490000,35,-12,35.199765,-12.030683,35.199765,-12.030683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.557248,23.699587,91.319155,109.298074,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557261,1.454794,0.229077,0.017810,0.501071,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.232005,tube-mpc,0,-126.340000,54.885000,10.190490,-7.264820,10.070000,-7.235000,0.120490,-0.029820,14.424041,9.300914,1.433256,5.885497,14.058103,0.310000,0.180000,17,12,17.470221,12.485337,17.470221,12.485337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.168219,21.540544,94.032533,119.818234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555928,1.487201,0.236587,0.021099,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.242038,tube-mpc,0,-126.340000,54.885000,10.359317,-7.258099,10.220000,-7.225000,0.139317,-0.033099,14.972947,-1.433256,1.860183,-1.433256,14.972947,0.280000,0.110000,5,57,4.815141,106.749974,4.815141,106.749974,0.000000,-49.264637,0.000000,64.000000,0.000000,0.000000,-45.453250,21.718027,93.321648,118.472638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555662,1.476000,0.257977,0.021715,0.501047,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.252040,tube-mpc,0,-126.340000,54.885000,10.517926,-7.246788,10.370000,-7.255000,0.147926,0.008212,13.936124,-7.471226,2.287110,-7.471226,13.936124,0.190000,0.280000,15,102,14.690787,106.750000,14.690787,106.750000,0.000000,-4.264663,0.000000,64.000000,0.000000,0.000000,-42.616948,24.974834,90.801445,113.436760,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554144,1.509319,0.238788,0.020576,0.501801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.262005,tube-mpc,0,-126.340000,54.885000,10.666316,-7.230969,10.510000,-7.335000,0.156316,0.104031,13.509197,-9.117946,2.104141,-9.117946,13.509197,0.160000,0.630000,13,107,13.081987,106.750000,13.081987,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.445620,28.913500,97.210471,116.964505,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561027,1.524377,0.280782,0.020950,0.503586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.272038,tube-mpc,0,-126.340000,54.885000,10.805951,-7.210494,10.640000,-7.385000,0.165951,0.174506,11.191592,-2.897006,1.799193,-2.897006,11.191592,0.160000,0.870000,26,91,26.015331,91.110099,26.015331,91.110099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.671508,33.317854,101.848194,121.129332,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552526,1.462163,0.310583,0.019825,0.505758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.282042,tube-mpc,0,-126.340000,54.885000,10.935450,-7.185583,10.760000,-7.365000,0.175450,0.179417,9.483883,5.824507,1.433256,5.824507,9.483883,0.190000,0.920000,32,46,32.464317,18.877254,32.464317,18.877254,0.000000,27.232846,0.000000,64.000000,0.000000,0.000000,-53.089247,34.156877,103.831372,120.482248,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553113,1.828295,0.333005,0.042067,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.292005,tube-mpc,0,-126.340000,54.885000,11.054806,-7.156365,10.860000,-7.275000,0.194806,0.118635,9.422894,13.265238,1.433256,13.265238,9.422894,0.240000,0.730000,23,1,22.847907,-28.941027,22.847907,-28.941027,0.000000,30.051127,0.000000,64.000000,0.000000,0.000000,-57.263628,30.925355,103.402634,120.952285,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551565,1.523647,0.229389,0.019667,0.500974,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.302037,tube-mpc,0,-126.340000,54.885000,11.165329,-7.122571,10.960000,-7.145000,0.205329,0.022429,9.361904,13.997114,1.311276,13.997114,9.361904,0.270000,0.380000,12,-11,12.283105,-10.566394,12.283105,-10.566394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.784021,26.296237,100.722182,122.433536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557224,1.523153,0.200709,0.021363,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.312036,tube-mpc,0,-126.340000,54.885000,11.265935,-7.084591,11.050000,-7.035000,0.215935,-0.049591,9.056956,8.264091,1.677214,8.264091,9.056956,0.210000,0.110000,13,34,13.232795,57.413842,13.232795,57.413842,0.000000,-22.980236,0.000000,64.000000,0.000000,0.000000,-54.822766,22.559915,102.183214,125.257303,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546644,1.455179,0.194314,0.017824,0.500972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.322012,tube-mpc,0,-126.340000,54.885000,11.356904,-7.042502,11.140000,-7.005000,0.216904,-0.037502,8.264091,-1.555235,1.555235,-1.555235,8.264091,0.170000,0.140000,14,79,14.042999,106.750000,14.042999,106.750000,0.000000,-27.316394,0.000000,64.000000,0.000000,0.000000,-53.609285,21.578852,97.845120,114.822550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558972,1.724970,0.246766,0.031798,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.332036,tube-mpc,0,-126.340000,54.885000,11.438950,-6.996088,11.220000,-7.055000,0.218950,0.058912,7.410237,-8.264091,0.762370,-8.264091,7.410237,0.160000,0.450000,13,107,12.820439,106.750000,12.820439,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.114169,24.744231,97.235352,113.652903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558555,1.541213,0.263680,0.021391,0.504718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.342036,tube-mpc,0,-126.340000,54.885000,11.511608,-6.945752,11.300000,-7.115000,0.211608,0.169248,6.617372,-7.654195,1.189297,-7.654195,6.617372,0.150000,0.750000,11,107,10.888798,106.750000,10.888798,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.437754,29.727165,99.006574,115.620988,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556430,1.467775,0.290911,0.020046,0.505343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.352044,tube-mpc,0,-126.340000,54.885000,11.575270,-6.891463,11.360000,-7.155000,0.215270,0.263537,4.787684,-1.738204,1.128308,-1.738204,4.787684,0.140000,0.930000,21,107,21.170130,106.750000,21.170130,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.696329,34.217793,97.505504,113.240144,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562365,1.585858,0.263438,0.022090,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.362043,tube-mpc,0,-126.340000,54.885000,11.630018,-6.833412,11.410000,-7.125000,0.220018,0.291588,3.567892,6.678361,0.762370,6.678361,3.567892,0.170000,1.000000,24,62,23.830856,44.497977,23.830856,44.497977,0.000000,17.252023,0.000000,64.000000,0.000000,0.000000,-44.947828,33.194121,93.379938,104.655609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555633,1.529911,0.288934,0.022318,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.372038,tube-mpc,0,-126.340000,54.885000,11.676085,-6.771696,11.450000,-7.035000,0.226085,0.263304,2.897006,13.936124,0.945339,13.936124,2.897006,0.210000,0.850000,21,17,20.514054,-3.107620,20.514054,-3.107620,0.000000,19.857620,0.000000,64.000000,0.000000,0.000000,-39.566771,29.160346,94.453750,110.207275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560373,1.471809,0.226696,0.018311,0.502602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.382040,tube-mpc,0,-126.340000,54.885000,11.713724,-6.706377,11.480000,-6.875000,0.233724,0.168623,2.531068,16.558677,1.006328,16.558677,2.531068,0.210000,0.510000,19,-2,18.693930,-1.754285,18.693930,-1.754285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.840299,22.842284,92.223776,112.461903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559721,1.729767,0.243314,0.034253,0.501012,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.392322,tube-mpc,0,-126.340000,54.885000,11.743835,-6.635643,11.520000,-6.745000,0.223835,0.109357,2.592058,10.825654,0.579401,10.825654,2.592058,0.210000,0.230000,9,43,8.761388,67.044870,8.761388,67.044870,0.000000,-23.799155,0.000000,64.000000,0.000000,0.000000,-23.357114,17.745631,93.097095,117.005601,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588923,1.701233,0.223134,0.021073,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.402037,tube-mpc,0,-126.340000,54.885000,11.764521,-6.565604,11.550000,-6.685000,0.214521,0.119396,2.348100,2.165131,0.701380,2.165131,2.348100,0.160000,0.240000,7,88,6.856691,106.750000,6.856691,106.750000,0.000000,-18.504285,0.000000,64.000000,0.000000,0.000000,-12.482761,14.256409,85.283812,108.968117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584572,1.806817,0.281919,0.037286,0.500893,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.412043,tube-mpc,0,-126.340000,54.885000,11.778192,-6.490342,11.580000,-6.695000,0.198192,0.204658,2.775027,-4.299767,0.579401,-4.299767,2.775027,0.120000,0.530000,-2,107,-1.600073,106.750000,-1.600073,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.102283,14.124503,83.381260,102.841052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596805,3.702977,0.306338,0.039793,0.501102,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010158,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.422238,tube-mpc,0,-126.340000,54.885000,11.784424,-6.410553,11.610000,-6.735000,0.174424,0.324447,1.250287,-5.763517,0.091484,-5.763517,1.250287,0.090000,0.780000,5,107,5.409284,106.750000,5.409284,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.265715,17.445125,85.796001,103.353826,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.695164,1.741327,0.363547,0.039236,0.504562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008354,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.432335,tube-mpc,0,-126.340000,54.885000,11.783226,-6.328581,11.610000,-6.755000,0.173226,0.426419,-1.189297,-0.884349,0.213464,-0.884349,-1.189297,0.070000,0.940000,24,107,23.728596,106.750000,23.728596,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.489071,20.985048,87.400818,103.392220,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.308799,1.739614,0.306047,0.044249,0.500990,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.442300,tube-mpc,0,-126.340000,54.885000,11.775143,-6.244962,11.610000,-6.735000,0.165143,0.490038,-2.714037,5.641538,-0.030495,5.641538,-2.714037,0.090000,1.010000,31,92,30.848033,92.085669,30.848033,92.085669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.930427,20.515761,86.146702,99.544912,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569907,1.768241,0.347743,0.037648,0.501085,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.454122,tube-mpc,0,-126.340000,54.885000,11.757070,-6.142455,11.580000,-6.625000,0.177070,0.482545,-2.775027,12.960290,-0.396432,12.960290,-2.775027,0.190000,0.960000,16,47,16.313783,37.514924,16.313783,37.514924,0.000000,9.570745,0.000000,64.000000,0.000000,0.000000,10.406684,15.930021,84.857066,104.230717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.277124,1.806289,0.345144,0.057195,2.141112,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.011639,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.465806,tube-mpc,0,-126.340000,54.885000,11.730631,-6.037862,11.570000,-6.425000,0.160631,0.387138,-1.555235,18.022427,0.579401,18.022427,-1.555235,0.230000,0.750000,-5,6,-5.158960,5.830562,-5.158960,5.830562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.688268,9.940193,85.987051,114.938605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.901801,1.789786,0.224616,0.036706,0.501013,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008466,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.475916,tube-mpc,0,-126.340000,54.885000,11.701261,-5.944914,11.550000,-6.265000,0.151261,0.320086,-1.433256,16.192739,0.579401,16.192739,-1.433256,0.130000,0.420000,0,44,0.238775,44.292941,0.238775,44.292941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.180293,5.286732,91.178172,121.331829,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.748834,1.776118,0.264764,0.044443,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008348,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.485911,tube-mpc,0,-126.340000,54.885000,11.666645,-5.850963,11.540000,-6.145000,0.126645,0.294037,-1.799193,8.995966,0.518412,8.995966,-1.799193,0.070000,0.340000,3,89,2.858149,106.750000,2.858149,106.750000,0.000000,-17.457059,0.000000,64.000000,0.000000,0.000000,32.800794,-0.369736,79.961889,111.351376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573459,1.631295,0.279116,0.045352,0.500661,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.495875,tube-mpc,0,-126.340000,54.885000,11.626935,-5.755416,11.530000,-6.085000,0.096935,0.329584,-1.738204,3.079975,-1.128308,3.079975,-1.738204,0.060000,0.580000,-5,107,-5.025842,106.750000,-5.025842,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.606914,-4.567459,73.442074,102.489294,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572832,1.518046,0.255789,0.019366,0.500538,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.505865,tube-mpc,0,-126.340000,54.885000,11.582242,-5.657897,11.520000,-6.055000,0.062242,0.397103,-2.165131,2.287110,-0.335443,2.287110,-2.165131,0.060000,0.830000,-9,107,-9.477765,106.750000,-9.477765,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.874747,-6.086954,74.271438,100.307505,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545445,1.475053,0.292105,0.027886,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.515868,tube-mpc,0,-126.340000,54.885000,11.532922,-5.558674,11.490000,-6.015000,0.042922,0.456326,-3.262944,4.848673,0.579401,4.848673,-3.262944,0.020000,0.970000,0,107,0.267005,106.749984,0.267005,106.749984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.442751,-6.458209,75.256255,98.049935,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559997,1.538665,0.283499,0.019651,0.500590,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.525899,tube-mpc,0,-126.340000,54.885000,11.479201,-5.457732,11.460000,-5.935000,0.019201,0.477268,-4.604715,9.544873,0.396432,9.544873,-4.604715,0.020000,1.010000,9,71,8.771379,71.211580,8.771379,71.211580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.355779,-8.662950,73.598900,96.327053,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.611039,1.609826,0.254189,0.023756,0.500919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.535868,tube-mpc,0,-126.340000,54.885000,11.421922,-5.356157,11.420000,-5.805000,0.001922,0.448843,-4.787684,14.972947,-0.945339,14.972947,-4.787684,0.030000,0.860000,7,37,7.481309,36.831595,7.481309,36.831595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.104211,-11.431616,76.180473,101.585983,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544685,1.655827,0.227418,0.031518,0.500581,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.545863,tube-mpc,0,-126.340000,54.885000,11.360926,-5.253202,11.380000,-5.635000,-0.019074,0.381798,-5.214611,17.473521,-0.213464,17.473521,-5.214611,0.040000,0.640000,7,29,6.921741,29.152142,6.921741,29.152142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.005803,-14.450619,73.870225,103.870526,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546198,1.434295,0.181504,0.019712,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.555901,tube-mpc,0,-126.340000,54.885000,11.296396,-5.148821,11.330000,-5.475000,-0.033604,0.326179,-5.397580,14.180083,-0.396432,14.180083,-5.397580,0.040000,0.430000,4,70,4.475968,70.288080,4.475968,70.288080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.273814,-16.620103,69.894098,101.012960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547928,1.521160,0.224730,0.021414,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.565895,tube-mpc,0,-126.340000,54.885000,11.229228,-5.044087,11.290000,-5.365000,-0.060772,0.320913,-5.641538,8.691018,0.335443,8.691018,-5.641538,0.040000,0.500000,0,107,0.255480,106.750000,0.255480,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.143036,-18.875016,58.837395,91.085937,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547247,1.450444,0.230988,0.017811,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.575893,tube-mpc,0,-126.340000,54.885000,11.159438,-4.938643,11.240000,-5.285000,-0.080562,0.346357,-4.787684,6.556382,-0.396432,6.556382,-4.787684,0.040000,0.760000,-12,107,-11.951953,106.750000,-11.951953,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.437725,-21.303967,55.559059,87.719615,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546922,1.451541,0.284074,0.018782,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.585899,tube-mpc,0,-126.340000,54.885000,11.087301,-4.832575,11.200000,-5.185000,-0.112699,0.352425,-4.726694,9.544873,0.152474,9.544873,-4.726694,0.020000,0.940000,-14,69,-14.098265,68.901018,-14.098265,68.901018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.683653,-22.390898,57.245963,87.935456,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544565,1.503179,0.250671,0.019126,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.595899,tube-mpc,0,-126.340000,54.885000,11.013230,-4.726176,11.160000,-5.065000,-0.146770,0.338824,-5.214611,13.936124,0.518412,13.936124,-5.214611,0.010000,0.820000,-11,41,-11.024100,40.904162,-11.024100,40.904162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.461071,-21.745421,59.785464,86.526412,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555777,1.472865,0.206978,0.018507,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.605895,tube-mpc,0,-126.340000,54.885000,10.937510,-4.619549,11.120000,-4.915000,-0.182490,0.295451,-4.909663,15.399875,-0.274453,15.399875,-4.909663,-0.030000,0.620000,-11,42,-11.313003,41.703060,-11.313003,41.703060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.988885,-20.830908,58.945727,83.415851,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550823,1.458434,0.201041,0.023512,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.615897,tube-mpc,0,-126.340000,54.885000,10.860368,-4.512730,11.070000,-4.785000,-0.209632,0.272270,-6.129455,13.082270,-0.762370,13.082270,-6.129455,-0.050000,0.470000,-2,72,-1.547510,72.394918,-1.547510,72.394918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.079642,-20.098175,54.925125,79.593228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.233590,1.650454,0.241285,0.039066,0.504062,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.625936,tube-mpc,0,-126.340000,54.885000,10.781836,-4.405500,11.020000,-4.665000,-0.238164,0.259500,-5.397580,8.508050,-0.945339,8.508050,-5.397580,-0.050000,0.530000,-12,104,-11.790121,104.421382,-11.790121,104.421382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.562964,-20.055140,48.843203,72.571747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579402,1.704602,0.281012,0.024632,0.500647,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.635897,tube-mpc,0,-126.340000,54.885000,10.703095,-4.299207,10.970000,-4.575000,-0.266905,0.275793,-6.739351,7.166278,-0.274453,7.166278,-6.739351,-0.050000,0.720000,-4,101,-4.217861,101.159719,-4.217861,101.159719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.157998,-20.944877,45.554563,73.177469,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.624698,1.768639,0.403418,0.035316,0.511446,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008354,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.645871,tube-mpc,0,-126.340000,54.885000,10.623694,-4.192987,10.910000,-4.485000,-0.286306,0.292013,-7.776174,9.239925,0.457422,9.239925,-7.776174,-0.060000,0.890000,5,70,5.254007,69.788110,5.254007,69.788110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.015806,-21.250278,45.461512,70.590904,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579319,1.837715,0.357627,0.035160,0.501005,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008323,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.655873,tube-mpc,0,-126.340000,54.885000,10.543769,-4.086795,10.830000,-4.355000,-0.286231,0.268205,-7.776174,14.667999,-0.335443,14.667999,-7.776174,-0.030000,0.810000,4,28,4.305052,28.408000,4.305052,28.408000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.812185,-21.128978,50.806203,70.930605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.848094,1.724059,0.229111,0.028011,0.501063,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009341,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.665866,tube-mpc,0,-126.340000,54.885000,10.463849,-3.981115,10.760000,-4.215000,-0.296151,0.233885,-8.142112,16.192739,-1.433256,16.192739,-8.142112,0.000000,0.650000,4,25,4.080034,24.744946,4.080034,24.744946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.074898,-20.199113,58.156218,74.045867,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548399,1.779347,0.270798,0.040333,0.501296,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.675877,tube-mpc,0,-126.340000,54.885000,10.383958,-3.875771,10.690000,-4.065000,-0.306042,0.189229,-8.569039,13.265238,-0.274453,13.265238,-8.569039,0.020000,0.460000,4,61,4.475033,61.233382,4.475033,61.233382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.313348,-19.163559,56.344053,73.267941,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587378,1.689427,0.223428,0.031751,0.500493,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.688133,tube-mpc,0,-126.340000,54.885000,10.286679,-3.747616,10.600000,-3.965000,-0.313321,0.217384,-7.593205,5.519559,0.091484,5.519559,-7.593205,0.040000,0.470000,-9,106,-8.650161,106.750000,-8.650161,106.750000,0.000000,-0.516618,0.000000,64.000000,0.000000,0.000000,73.896236,-17.900222,52.043125,69.758163,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594421,1.816459,0.299285,0.039450,1.486473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009249,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.697466,tube-mpc,0,-126.340000,54.885000,10.213218,-3.650728,10.530000,-3.915000,-0.316782,0.264272,-7.410237,3.079975,0.396432,3.079975,-7.410237,0.020000,0.660000,-9,107,-8.920234,106.750000,-8.920234,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.210172,-17.605426,53.414102,73.736582,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.223981,1.743150,0.360911,0.038354,2.279910,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010657,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.708159,tube-mpc,0,-126.340000,54.885000,10.129910,-3.540532,10.460000,-3.855000,-0.330090,0.314468,-7.410237,3.079975,-0.213464,4.482736,-7.349247,-0.030000,0.900000,-3,107,-3.099082,106.750000,-3.099082,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.435359,-16.209183,53.124808,71.344808,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583038,1.828182,0.304109,0.034332,1.216861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.718219,tube-mpc,0,-126.340000,54.885000,10.052553,-3.437724,10.380000,-3.775000,-0.327447,0.337276,-8.386070,9.971800,-0.030495,9.971800,-8.386070,0.010000,1.040000,4,62,3.996538,50.607412,3.996538,50.607412,0.000000,11.142588,0.000000,64.000000,0.000000,0.000000,77.941549,-16.178413,52.884987,71.379100,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577321,1.509773,0.273435,0.021433,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.728219,tube-mpc,0,-126.340000,54.885000,9.976802,-3.336423,10.310000,-3.635000,-0.333198,0.298577,-8.020133,16.131750,-0.396432,16.131750,-8.020133,0.010000,0.900000,4,17,4.487752,6.267412,4.487752,6.267412,0.000000,10.482588,0.000000,64.000000,0.000000,0.000000,78.026151,-15.884760,62.198290,77.090783,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559347,1.523384,0.203126,0.023686,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.738223,tube-mpc,0,-126.340000,54.885000,9.902310,-3.236030,10.240000,-3.465000,-0.337690,0.228970,-8.264091,18.388365,0.091484,18.388365,-8.264091,0.020000,0.500000,8,15,8.039076,14.850132,8.039076,14.850132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.161668,-15.403481,70.440574,86.132984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565184,1.642056,0.229531,0.031171,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.748222,tube-mpc,0,-126.340000,54.885000,9.829249,-3.136648,10.160000,-3.325000,-0.330751,0.188352,-7.776174,11.801488,0.030495,11.801488,-7.776174,0.050000,0.260000,1,60,0.613461,85.935393,0.613461,85.935393,0.000000,-26.085261,0.000000,64.000000,0.000000,0.000000,76.296408,-13.689206,70.860959,87.809180,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560974,1.609123,0.220071,0.026723,0.503909,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.760127,tube-mpc,0,-126.340000,54.885000,9.744252,-3.019651,10.080000,-3.235000,-0.335748,0.215349,-7.166278,2.043152,-0.030495,2.043152,-7.166278,-0.010000,0.400000,1,105,1.068858,106.750000,1.068858,106.750000,0.000000,-1.899868,0.000000,64.000000,0.000000,0.000000,77.691621,-10.296551,68.349882,85.291256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.617795,1.759817,0.295129,0.038088,0.500977,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008224,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.768385,tube-mpc,0,-126.340000,54.885000,9.686639,-2.939358,10.020000,-3.235000,-0.333361,0.295642,-6.373413,-2.226120,-0.213464,-2.226120,-6.373413,0.020000,0.680000,-10,107,-9.840721,106.750000,-9.840721,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.591907,-7.002808,72.590184,90.161318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.308160,1.675912,0.330904,0.034731,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.778452,tube-mpc,0,-126.340000,54.885000,9.617976,-2.842456,9.970000,-3.235000,-0.352024,0.392544,-6.007476,-1.860183,-0.762370,-1.860183,-6.007476,0.020000,0.850000,-14,107,-14.355848,106.750000,-14.355848,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.070006,-2.330995,73.693400,88.294155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.060978,1.468373,0.313977,0.029903,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008382,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.788448,tube-mpc,0,-126.340000,54.885000,9.551563,-2.747309,9.910000,-3.215000,-0.358437,0.467691,-6.373413,2.836017,0.030495,2.836017,-6.373413,-0.010000,0.960000,-6,107,-5.799722,106.750000,-5.799722,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.791199,1.398899,70.176547,85.995319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555678,1.459523,0.256819,0.021182,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.798448,tube-mpc,0,-126.340000,54.885000,9.486929,-2.653189,9.850000,-3.145000,-0.363071,0.491811,-6.190445,9.117946,0.091484,9.117946,-6.190445,-0.020000,0.980000,-2,72,-2.417949,71.525942,-2.417949,71.525942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.041432,2.492952,67.406822,87.738062,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553579,1.548092,0.231692,0.020821,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.808448,tube-mpc,0,-126.340000,54.885000,9.424140,-2.560134,9.790000,-3.025000,-0.365860,0.464866,-6.312424,13.875134,-0.396432,13.875134,-6.312424,-0.030000,0.840000,3,40,3.403846,40.414045,3.403846,40.414045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.113700,2.434936,72.317479,91.292369,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555541,1.582936,0.196798,0.020978,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.818446,tube-mpc,0,-126.340000,54.885000,9.363230,-2.468154,9.730000,-2.865000,-0.366770,0.396846,-6.922320,16.192739,-0.335443,16.192739,-6.922320,0.000000,0.590000,8,36,8.016889,35.746721,8.016889,35.746721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.368771,0.726265,73.708619,93.321982,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558330,1.659917,0.234356,0.030363,0.501166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.828448,tube-mpc,0,-126.340000,54.885000,9.304172,-2.377179,9.660000,-2.725000,-0.355828,0.347821,-6.983309,12.838311,0.152474,12.838311,-6.983309,0.020000,0.450000,8,71,7.985235,70.527252,7.985235,70.527252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.613969,-1.043350,71.637014,90.924461,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560657,1.518802,0.203957,0.018946,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.838448,tube-mpc,0,-126.340000,54.885000,9.246992,-2.287231,9.610000,-2.635000,-0.363008,0.347769,-6.068465,6.495393,-0.274453,6.495393,-6.068465,0.040000,0.500000,-4,107,-3.863380,106.750000,-3.863380,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.797259,-2.587391,66.554848,85.429628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551607,1.466205,0.241061,0.018088,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.848445,tube-mpc,0,-126.340000,54.885000,9.191674,-2.198288,9.550000,-2.575000,-0.358326,0.376712,-5.336590,2.592058,-0.152474,2.592058,-5.336590,0.040000,0.740000,-11,107,-10.751644,106.750000,-10.751644,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.369690,-3.754161,69.309193,89.111567,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549537,1.445655,0.250171,0.018365,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.858447,tube-mpc,0,-126.340000,54.885000,9.138146,-2.110248,9.510000,-2.525000,-0.371854,0.414752,-4.543725,3.628881,-0.640391,3.628881,-4.543725,0.020000,0.970000,-16,106,-15.599529,106.345241,-15.599529,106.345241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.815341,-3.198371,68.317569,86.808578,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552454,1.540965,0.307186,0.023360,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.868464,tube-mpc,0,-126.340000,54.885000,9.086308,-2.022968,9.470000,-2.455000,-0.383692,0.432032,-5.092632,7.288257,0.640391,7.288257,-5.092632,-0.030000,1.000000,-3,75,-3.309123,75.041159,-3.309123,75.041159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.993974,-3.020033,64.276000,84.184235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594487,1.542247,0.295814,0.025467,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.878446,tube-mpc,0,-126.340000,54.885000,9.036362,-1.936841,9.420000,-2.365000,-0.383638,0.428159,-5.214611,10.947634,-0.213464,10.947634,-5.214611,-0.020000,0.990000,0,44,-0.416674,43.669933,-0.416674,43.669933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.208091,-3.035887,65.391552,83.227199,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571589,1.617646,0.248409,0.035868,0.501857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.888447,tube-mpc,0,-126.340000,54.885000,8.987967,-1.851341,9.370000,-2.245000,-0.382033,0.393659,-5.580549,11.862478,-0.823360,11.862478,-5.580549,0.010000,0.670000,1,60,1.243011,60.382358,1.243011,60.382358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.951159,-2.563496,68.383126,84.228451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547163,1.494006,0.173148,0.017625,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.898444,tube-mpc,0,-126.340000,54.885000,8.941157,-1.766602,9.320000,-2.155000,-0.378843,0.388398,-5.458569,7.288257,-0.945339,7.288257,-5.458569,0.020000,0.590000,-1,105,-1.127047,105.297443,-1.127047,105.297443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.290888,-2.874714,60.524982,78.343902,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546013,1.456816,0.212655,0.022715,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.908444,tube-mpc,0,-126.340000,54.885000,8.895812,-1.682500,9.270000,-2.095000,-0.374188,0.412500,-5.336590,3.628881,0.518412,3.628881,-5.336590,0.030000,0.770000,-4,107,-3.895831,106.750000,-3.895831,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.308823,-4.754498,62.772053,83.893788,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544064,1.513392,0.319512,0.026392,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.918446,tube-mpc,0,-126.340000,54.885000,8.851840,-1.598967,9.230000,-2.055000,-0.378160,0.456033,-4.909663,3.079975,0.213464,3.079975,-4.909663,0.020000,0.930000,-7,107,-6.683861,106.750000,-6.683861,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.021040,-4.494712,63.031867,80.995951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549052,1.445980,0.216652,0.017806,0.500772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.928445,tube-mpc,0,-126.340000,54.885000,8.809156,-1.515966,9.190000,-1.995000,-0.380844,0.479034,-4.299767,6.312424,0.152474,6.312424,-4.299767,0.010000,1.010000,-10,86,-9.624883,85.544523,-9.624883,85.544523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.128562,-4.695518,59.938965,78.864468,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550412,1.443629,0.231046,0.017662,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.938445,tube-mpc,0,-126.340000,54.885000,8.767637,-1.433397,9.150000,-1.905000,-0.382363,0.471603,-4.970653,8.873987,0.091484,8.873987,-4.970653,-0.020000,0.920000,1,71,1.278467,71.301002,1.278467,71.301002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.140521,-3.950439,57.799558,74.111739,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544711,1.475779,0.193438,0.019456,0.500607,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.948444,tube-mpc,0,-126.340000,54.885000,8.727163,-1.351172,9.100000,-1.805000,-0.372837,0.453828,-5.214611,10.459717,-0.640391,10.459717,-5.214611,-0.050000,0.820000,10,65,9.845259,65.362602,9.845259,65.362602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.202840,-4.040704,54.986090,71.027755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546591,1.524948,0.198611,0.019412,0.500633,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.958447,tube-mpc,0,-126.340000,54.885000,8.687599,-1.269181,9.060000,-1.715000,-0.372401,0.445819,-4.909663,9.117946,-0.091484,9.117946,-4.909663,0.010000,0.720000,0,85,-0.077182,84.624641,-0.077182,84.624641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.814938,-4.367002,54.216037,68.419871,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556470,1.457730,0.210314,0.020039,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.968448,tube-mpc,0,-126.340000,54.885000,8.648831,-1.187368,9.020000,-1.625000,-0.371169,0.437632,-4.238777,6.678361,0.091484,6.678361,-4.238777,0.030000,0.740000,-10,103,-9.718302,103.295428,-9.718302,103.295428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.327034,-5.545153,52.448709,69.149777,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578348,1.500357,0.234397,0.019400,0.501053,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.978446,tube-mpc,0,-126.340000,54.885000,8.610732,-1.105652,8.990000,-1.555000,-0.379268,0.449348,-3.994819,5.641538,0.152474,5.641538,-3.994819,0.020000,0.840000,-12,105,-12.462962,105.185394,-12.462962,105.185394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.465451,-6.794128,51.280199,70.640448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558612,1.520187,0.348369,0.021162,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.988448,tube-mpc,0,-126.340000,54.885000,8.573141,-1.023885,8.970000,-1.485000,-0.396859,0.461115,-3.323933,6.800341,0.152474,6.800341,-3.323933,-0.040000,0.960000,-12,86,-12.342081,86.459010,-12.342081,86.459010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.813086,-7.556991,51.235849,71.445906,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559192,1.484841,0.331957,0.020446,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.998447,tube-mpc,0,-126.340000,54.885000,8.535945,-0.942027,8.940000,-1.395000,-0.404055,0.452973,-3.201954,9.971800,0.152474,9.971800,-3.201954,-0.070000,0.910000,-9,64,-9.345674,64.044034,-9.345674,64.044034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.218688,-7.012274,51.435679,70.205069,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554839,1.472453,0.208535,0.024253,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial7_mpc-p.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,mpc-p,0,-126.340000,54.885000,0.000000,0.000000,0.360000,-0.555000,-0.360000,0.555000,-1.616224,-47.480405,-1.860183,-47.480405,-1.616224,0.010000,-0.070000,45,109,70.000000,112.450000,70.000000,112.450000,-25.000000,-3.450000,0.000000,64.000000,0.000000,0.000000,-65.312610,80.056479,138.038836,176.315647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554330,1.414453,0.431783,0.015675,0.500530,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010058,mpc-p,0,-126.340000,54.885000,0.000046,0.000095,0.340000,-1.115000,-0.339954,1.115095,-2.714037,-59.861295,-1.189297,-59.861295,-2.714037,0.050000,0.320000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.560599,85.541378,132.989987,171.956486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538212,1.371311,0.230144,0.011800,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020218,mpc-p,0,-126.340000,54.885000,0.000209,0.000394,0.320000,-1.735000,-0.319791,1.735394,-1.616224,-62.117910,-1.189297,-62.117910,-1.616224,0.330000,0.790000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.511796,91.585923,130.839152,172.767437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560480,1.411661,0.463071,0.014915,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030212,mpc-p,0,-126.340000,54.885000,0.000516,0.000903,0.330000,-2.305000,-0.329484,2.305903,2.592058,-57.787648,-1.616224,-57.787648,2.592058,0.550000,0.950000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.280438,96.675366,132.175235,177.003172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557961,1.386034,0.535959,0.014428,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040210,mpc-p,0,-126.340000,54.885000,0.000998,0.001641,0.380000,-2.825000,-0.379002,2.826641,7.349247,-49.249104,-1.189297,-49.249104,7.349247,0.630000,1.030000,28,112,28.463390,112.450000,28.463390,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.038535,100.613028,135.444841,181.940500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557210,1.386671,0.573565,0.013665,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050092,mpc-p,0,-126.340000,54.885000,0.001677,0.002610,0.470000,-3.245000,-0.468323,3.247610,12.411384,-39.246809,-0.152474,-39.246809,12.411384,0.530000,1.060000,-17,112,-60.508158,112.450000,-60.508158,112.450000,43.971548,0.000000,0.000000,64.000000,0.000000,0.000000,-51.678828,101.281993,142.789937,189.230665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539802,1.400154,0.286210,0.016337,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060059,mpc-p,0,-126.340000,54.885000,0.002593,0.003839,0.620000,-3.565000,-0.617407,3.568839,15.643833,-27.597795,0.213464,-27.597795,15.643833,0.240000,1.070000,-62,112,-70.000000,112.450000,-70.000000,112.450000,8.463390,0.000000,0.000000,64.000000,0.000000,0.000000,-44.254663,100.618014,146.685801,194.584832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556199,1.388005,0.308302,0.015998,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070225,mpc-p,0,-126.340000,54.885000,0.003796,0.005366,0.780000,-3.775000,-0.776204,3.780366,15.643833,-15.582843,0.579401,-15.582843,15.643833,0.030000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.723637,98.127544,148.769199,195.002119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559141,1.388590,0.336528,0.012203,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080098,mpc-p,0,-126.340000,54.885000,0.005248,0.007126,0.930000,-3.845000,-0.924752,3.852126,13.570186,-3.262944,1.372266,-3.262944,13.570186,-0.220000,1.060000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.919738,92.728743,160.093901,203.943648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540241,1.379567,0.387620,0.014904,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090060,mpc-p,0,-126.340000,54.885000,0.007022,0.009186,1.050000,-3.815000,-1.042978,3.824186,8.081122,7.959143,0.945339,7.959143,8.081122,-0.470000,1.060000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.287774,82.245639,160.908153,199.038371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545874,1.405286,0.438466,0.016055,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100219,mpc-p,0,-126.340000,54.885000,0.009173,0.011592,1.100000,-3.665000,-1.090827,3.676592,0.884349,19.303209,0.823360,19.303209,0.884349,-0.600000,1.060000,-25,112,-18.468718,112.450000,-18.468718,112.450000,-6.531282,0.000000,0.000000,64.000000,0.000000,0.000000,-27.227090,66.110247,154.307035,195.240635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573425,1.392066,0.513070,0.015102,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110209,mpc-p,0,-126.340000,54.885000,0.011646,0.014265,1.010000,-3.415000,-0.998354,3.429265,-6.434403,28.756597,0.152474,28.756597,-6.434403,-0.480000,1.050000,20,106,42.677032,106.215793,42.677032,106.215793,-22.677032,0.000000,0.000000,64.000000,0.000000,0.000000,-26.250306,46.227642,144.477231,190.190648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556250,1.394328,0.325077,0.014100,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120058,mpc-p,0,-126.340000,54.885000,0.014450,0.017207,0.920000,-3.065000,-0.905550,3.082207,-11.313571,37.051183,0.518412,37.051183,-11.313571,-0.230000,1.040000,65,61,64.877693,16.598530,64.877693,16.598530,0.000000,44.617264,0.000000,64.000000,0.000000,0.000000,-22.197525,25.843755,133.557730,186.504909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539656,1.393449,0.270903,0.016940,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130059,mpc-p,0,-126.340000,54.885000,0.017686,0.020510,0.820000,-2.655000,-0.802314,2.675510,-12.167426,42.540248,0.457422,42.540248,-12.167426,0.010000,0.830000,53,16,53.251267,-41.076078,53.251267,-41.076078,0.000000,57.291872,0.000000,64.000000,0.000000,0.000000,-16.117978,7.694816,128.093579,186.797461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538777,1.386156,0.240596,0.013703,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140209,mpc-p,0,-126.340000,54.885000,0.021385,0.024194,0.710000,-2.215000,-0.688615,2.239194,-10.764665,43.150144,0.762370,43.150144,-10.764665,0.210000,0.580000,21,-29,21.017066,-58.796090,21.017066,-58.796090,0.000000,30.011883,0.000000,64.000000,0.000000,0.000000,-3.560463,-9.594813,142.558909,199.394562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555098,1.400521,0.211078,0.014225,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150096,mpc-p,0,-126.340000,54.885000,0.025403,0.028108,0.630000,-1.835000,-0.604597,1.863108,-6.861330,35.282485,0.457422,35.282485,-6.861330,0.290000,0.110000,-24,16,-23.912769,15.992392,-23.912769,15.992392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.306084,-21.879102,161.363027,210.115337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548518,1.397221,0.171382,0.014612,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160628,mpc-p,0,-126.340000,54.885000,0.030144,0.032632,0.590000,-1.565000,-0.559856,1.597632,-3.323933,18.510344,0.213464,18.510344,-3.323933,0.100000,0.050000,-37,61,-37.414056,112.450000,-37.414056,112.450000,0.000000,-51.457608,0.000000,64.000000,0.000000,0.000000,21.601268,-30.675154,167.173534,216.771991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575339,1.485392,0.263938,0.019246,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170060,mpc-p,0,-126.340000,54.885000,0.034800,0.036998,0.570000,-1.465000,-0.535200,1.501998,-0.945339,6.068465,-0.030495,6.068465,-0.945339,0.000000,0.230000,-48,106,-48.302131,112.450000,-48.302131,112.450000,0.000000,-6.457608,0.000000,64.000000,0.000000,0.000000,29.181450,-33.503264,183.317965,232.769482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547631,1.697209,0.283852,0.027208,0.500951,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180067,mpc-p,0,-126.340000,54.885000,0.040169,0.041955,0.570000,-1.445000,-0.529831,1.486955,-0.457422,-2.531068,0.457422,-2.531068,-0.457422,-0.120000,0.630000,-40,112,-40.069834,112.450000,-40.069834,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.889793,-27.730766,187.256027,233.236773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574065,1.568104,0.249374,0.017312,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190061,mpc-p,0,-126.340000,54.885000,0.045975,0.047239,0.560000,-1.465000,-0.514025,1.512239,-2.287110,-3.567892,0.396432,-3.567892,-2.287110,-0.270000,0.860000,-5,112,-4.514515,112.450000,-4.514515,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.836312,-15.461718,184.740352,228.400749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551219,1.764973,0.361524,0.037730,0.500934,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008227,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200066,mpc-p,0,-126.340000,54.885000,0.052231,0.052863,0.530000,-1.475000,-0.477769,1.527863,-4.299767,-0.701380,-0.335443,-0.701380,-4.299767,-0.230000,1.100000,15,112,14.673249,112.450000,14.673249,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.588841,-3.275273,177.229585,228.998062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558885,1.574328,0.279217,0.020612,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210064,mpc-p,0,-126.340000,54.885000,0.058924,0.058816,0.490000,-1.455000,-0.431076,1.513816,-5.336590,3.750861,-0.091484,3.750861,-5.336590,-0.060000,1.090000,10,112,10.389553,112.450000,10.389553,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.954341,5.344642,177.527407,229.250110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554169,1.598072,0.292783,0.015758,0.500294,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220057,mpc-p,0,-126.340000,54.885000,0.066049,0.065096,0.450000,-1.385000,-0.383951,1.450096,-5.214611,8.873987,-0.213464,8.873987,-5.214611,-0.020000,1.050000,10,102,10.301095,102.344114,10.301095,102.344114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.808189,7.489493,177.921029,228.332936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539195,1.494810,0.317296,0.013265,0.500448,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230057,mpc-p,0,-126.340000,54.885000,0.073608,0.071707,0.410000,-1.265000,-0.336392,1.336707,-3.750861,14.058103,0.213464,14.058103,-3.750861,0.000000,1.010000,1,57,0.747668,55.042331,0.747668,55.042331,0.000000,2.301783,0.000000,64.000000,0.000000,0.000000,25.498438,2.100570,172.620805,228.299695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540111,1.410076,0.196852,0.013474,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240162,mpc-p,0,-126.340000,54.885000,0.081670,0.078716,0.380000,-1.095000,-0.298330,1.173716,-2.714037,18.205396,1.067318,18.205396,-2.714037,0.000000,0.820000,-5,25,-5.040756,25.420383,-5.040756,25.420383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.703328,-7.359133,170.990692,226.128898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558264,1.408462,0.175447,0.014761,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250163,mpc-p,0,-126.340000,54.885000,0.090057,0.085974,0.360000,-0.915000,-0.269943,1.000974,-1.738204,16.985604,0.457422,16.985604,-1.738204,0.000000,0.630000,-13,40,-13.254655,39.865249,-13.254655,39.865249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.232876,-17.778630,171.385140,225.604782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557045,1.414354,0.174091,0.015581,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260210,mpc-p,0,-126.340000,54.885000,0.098875,0.093582,0.360000,-0.795000,-0.261125,0.888582,-0.335443,10.337738,-0.152474,10.337738,-0.335443,-0.010000,0.410000,-28,85,-27.816441,108.913061,-27.816441,108.913061,0.000000,-24.047812,0.000000,64.000000,0.000000,0.000000,41.651446,-27.108698,172.048556,225.438903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556003,1.416530,0.212257,0.012897,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270218,mpc-p,0,-126.340000,54.885000,0.108033,0.101471,0.360000,-0.725000,-0.251967,0.826471,0.457422,2.836017,-0.335443,2.836017,0.457422,-0.060000,0.580000,-33,112,-32.736081,112.450000,-32.736081,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.833779,-32.370432,172.188964,223.351545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555866,1.410023,0.224249,0.013318,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280210,mpc-p,0,-126.340000,54.885000,0.117528,0.109651,0.380000,-0.705000,-0.262472,0.814651,0.701380,0.945339,-0.091484,0.945339,0.701380,-0.150000,0.850000,-27,112,-26.828380,112.450000,-26.828380,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.702113,-32.496841,176.218429,226.356821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557471,1.417370,0.249076,0.013855,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290162,mpc-p,0,-126.340000,54.885000,0.127314,0.118094,0.380000,-0.675000,-0.252686,0.793094,-1.067318,2.897006,0.762370,2.897006,-1.067318,-0.220000,0.990000,-1,112,-1.006999,112.449733,-1.006999,112.449733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.472868,-29.557204,175.703805,226.079315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561022,1.416962,0.273824,0.017552,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300057,mpc-p,0,-126.340000,54.885000,0.137343,0.126773,0.370000,-0.615000,-0.232657,0.741773,-2.287110,7.715185,0.152474,7.715185,-2.287110,-0.170000,1.050000,9,67,9.431629,63.141761,9.431629,63.141761,0.000000,4.307971,0.000000,64.000000,0.000000,0.000000,49.102130,-28.375034,165.734368,219.147179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539708,1.405684,0.278721,0.014660,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310057,mpc-p,0,-126.340000,54.885000,0.147758,0.135828,0.350000,-0.505000,-0.202242,0.640828,-3.079975,13.082270,-0.152474,13.082270,-3.079975,-0.060000,0.900000,8,22,8.090545,22.418065,8.090545,22.418065,0.000000,0.031667,0.000000,64.000000,0.000000,0.000000,47.656348,-29.984802,160.866307,212.846621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539859,1.406189,0.140379,0.011798,0.505726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320208,mpc-p,0,-126.340000,54.885000,0.158587,0.145304,0.330000,-0.375000,-0.171413,0.520304,-1.799193,13.265238,-0.640391,13.265238,-1.799193,-0.020000,0.550000,-6,41,-5.606453,41.011133,-5.606453,41.011133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.905530,-33.007061,164.986621,213.249019,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559095,1.481402,0.176734,0.015422,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330057,mpc-p,0,-126.340000,54.885000,0.169312,0.154763,0.330000,-0.285000,-0.160688,0.439763,-1.311276,7.410237,0.396432,7.410237,-1.311276,-0.020000,0.420000,-13,86,-13.353720,96.298715,-13.353720,96.298715,0.000000,-10.287581,0.000000,64.000000,0.000000,0.000000,55.321573,-37.141145,168.090274,214.923112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539296,1.407224,0.157957,0.012586,0.500438,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340058,mpc-p,0,-126.340000,54.885000,0.180393,0.164630,0.330000,-0.245000,-0.149607,0.409630,0.213464,0.762370,0.396432,0.762370,0.213464,-0.040000,0.580000,-27,112,-27.115640,112.450000,-27.115640,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.443620,-37.832084,171.764834,214.228837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541618,1.406901,0.173397,0.012116,0.500538,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350211,mpc-p,0,-126.340000,54.885000,0.191803,0.174909,0.340000,-0.245000,-0.148197,0.419909,0.823360,-1.128308,-0.091484,-1.128308,0.823360,-0.110000,0.840000,-26,112,-25.630425,112.450000,-25.630425,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.476695,-33.908374,173.394598,211.749694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556433,1.418614,0.252355,0.014209,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360056,mpc-p,0,-126.340000,54.885000,0.202990,0.185122,0.350000,-0.225000,-0.147010,0.410122,0.396432,1.372266,0.396432,1.372266,0.396432,-0.160000,1.000000,-14,89,-13.521536,88.860141,-13.521536,88.860141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.050314,-28.189894,171.451973,211.166581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540610,1.418642,0.238849,0.015868,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370098,mpc-p,0,-126.340000,54.885000,0.214489,0.195781,0.350000,-0.185000,-0.135511,0.380781,-1.250287,6.068465,0.152474,6.068465,-1.250287,-0.170000,0.950000,8,50,7.956121,50.155586,7.956121,50.155586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.761830,-24.882826,163.249714,207.393997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547055,1.417862,0.189816,0.013795,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380095,mpc-p,0,-126.340000,54.885000,0.225989,0.206627,0.340000,-0.115000,-0.114011,0.321627,-2.165131,9.239925,0.274453,9.239925,-2.165131,-0.090000,0.750000,13,36,13.179387,35.716064,13.179387,35.716064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.433398,-24.835990,151.409600,196.981798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540648,1.410663,0.144592,0.048416,0.500456,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390057,mpc-p,0,-126.340000,54.885000,0.237466,0.217662,0.330000,-0.025000,-0.092534,0.242662,-1.067318,7.410237,-0.396432,7.410237,-1.067318,-0.030000,0.530000,0,64,-0.322344,64.293417,-0.322344,64.293417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.395732,-27.343049,151.642504,197.047846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543370,1.417806,0.158188,0.014792,0.500277,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400150,mpc-p,0,-126.340000,54.885000,0.249074,0.229067,0.330000,0.015000,-0.080926,0.214067,-0.396432,1.738204,-0.152474,1.738204,-0.396432,-0.010000,0.530000,-10,109,-10.489471,110.792044,-10.489471,110.792044,0.000000,-1.498627,0.000000,64.000000,0.000000,0.000000,39.564341,-30.166324,151.780362,195.614737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557348,1.419553,0.213016,0.015164,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410215,mpc-p,0,-126.340000,54.885000,0.260593,0.240660,0.340000,0.015000,-0.079407,0.225660,0.945339,-1.677214,0.579401,-1.677214,0.945339,-0.020000,0.740000,-22,112,-22.406406,112.450000,-22.406406,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.936804,-29.896376,148.144110,188.394792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559010,1.421519,0.364785,0.014573,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420211,mpc-p,0,-126.340000,54.885000,0.271937,0.252383,0.350000,0.015000,-0.078063,0.237383,1.067318,0.518412,0.030495,0.518412,1.067318,-0.050000,0.940000,-19,86,-19.209310,85.963745,-19.209310,85.963745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.496448,-27.528134,148.302508,188.312242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557481,1.428594,0.235934,0.015424,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430097,mpc-p,0,-126.340000,54.885000,0.283029,0.264179,0.360000,0.055000,-0.076971,0.209179,0.396432,5.092632,0.030495,5.092632,0.396432,-0.110000,1.020000,-2,41,-2.362192,37.273478,-2.362192,37.273478,0.000000,3.690268,0.000000,64.000000,0.000000,0.000000,32.838466,-26.837886,138.699905,182.701380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556669,1.533886,0.191313,0.022756,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440099,mpc-p,0,-126.340000,54.885000,0.294085,0.276312,0.380000,0.115000,-0.085915,0.161312,0.091484,7.288257,0.213464,7.288257,0.091484,-0.100000,0.760000,3,38,2.857763,37.841754,2.857763,37.841754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.155044,-28.513198,121.177827,165.387835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546221,1.429152,0.151773,0.013817,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450179,mpc-p,0,-126.340000,54.885000,0.305024,0.288737,0.380000,0.165000,-0.074976,0.123737,-0.762370,4.116798,-0.030495,4.116798,-0.762370,-0.060000,0.450000,8,83,7.959441,91.294856,7.959441,91.294856,0.000000,-8.453102,0.000000,64.000000,0.000000,0.000000,18.493221,-32.745649,96.399477,138.926688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564188,1.424064,0.183275,0.013293,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460213,mpc-p,0,-126.340000,54.885000,0.315673,0.301297,0.380000,0.185000,-0.064327,0.116297,-0.274453,-1.128308,-0.213464,-1.128308,-0.274453,-0.020000,0.600000,0,112,0.318863,112.450000,0.318863,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.551147,-35.450598,68.859698,102.564793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553940,1.440263,0.210008,0.014786,0.500306,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470099,mpc-p,0,-126.340000,54.885000,0.325901,0.313857,0.380000,0.175000,-0.054099,0.138857,0.579401,-2.104141,0.091484,-2.104141,0.579401,-0.010000,0.840000,-6,112,-6.087515,112.449968,-6.087515,112.449968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.657185,-37.717140,68.737394,103.261163,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551007,1.427180,0.257346,0.015938,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480096,mpc-p,0,-126.340000,54.885000,0.335945,0.326740,0.390000,0.185000,-0.054055,0.141740,0.213464,0.335443,0.518412,0.335443,0.213464,-0.010000,1.000000,-1,79,-0.904946,79.126056,-0.904946,79.126056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.558026,-39.831589,68.934027,104.440102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540102,1.417542,0.205889,0.013552,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490103,mpc-p,0,-126.340000,54.885000,0.345667,0.339817,0.400000,0.225000,-0.054333,0.114817,0.274453,5.885497,0.091484,5.885497,0.274453,-0.030000,0.910000,6,39,5.511533,38.814460,5.511533,38.814460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.052484,-41.735241,72.963394,106.818061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554562,1.421119,0.186845,0.013228,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500214,mpc-p,0,-126.340000,54.885000,0.355124,0.353211,0.400000,0.285000,-0.044876,0.068211,0.579401,8.142112,-0.274453,8.142112,0.579401,-0.010000,0.650000,5,39,4.728632,38.892713,4.728632,38.892713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.847987,-42.335718,75.457495,104.724575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555081,1.418282,0.172390,0.012594,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510209,mpc-p,0,-126.340000,54.885000,0.364086,0.366630,0.410000,0.345000,-0.045914,0.021630,0.518412,5.031642,-0.701380,5.031642,0.518412,0.000000,0.490000,5,76,4.834613,75.864682,4.834613,75.864682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.566406,-43.249904,71.319470,103.196302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562787,1.528692,0.192996,0.018467,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520062,mpc-p,0,-126.340000,54.885000,0.372521,0.380030,0.430000,0.375000,-0.057479,0.005030,0.762370,-0.579401,0.030495,-0.579401,0.762370,0.010000,0.530000,0,112,0.073295,112.450000,0.073295,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.231672,-43.578925,65.313689,98.939686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548894,1.613481,0.287921,0.023382,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530093,mpc-p,0,-126.340000,54.885000,0.380679,0.393848,0.440000,0.355000,-0.059321,0.038848,0.945339,-2.409089,0.762370,-2.409089,0.945339,0.020000,0.810000,-4,112,-3.547963,112.449998,-3.547963,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.006597,-44.617321,66.467644,102.614864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539939,1.419423,0.248608,0.013689,0.502881,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540099,mpc-p,0,-126.340000,54.885000,0.388366,0.407806,0.460000,0.355000,-0.071634,0.052806,1.067318,0.274453,0.335443,0.274453,1.067318,0.020000,0.980000,-5,77,-4.727757,76.652703,-4.727757,76.652703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.399225,-45.720270,66.783216,103.858334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538048,1.414339,0.196893,0.014534,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550091,mpc-p,0,-126.340000,54.885000,0.395579,0.421919,0.470000,0.385000,-0.074421,0.036919,0.945339,5.824507,0.213464,5.824507,0.945339,0.000000,0.900000,1,36,1.127968,35.768109,1.127968,35.768109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.205582,-46.260874,71.553010,105.612614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540031,1.406300,0.147191,0.013182,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560094,mpc-p,0,-126.340000,54.885000,0.402321,0.436221,0.490000,0.455000,-0.087679,-0.018779,0.152474,7.410237,0.152474,7.410237,0.152474,0.010000,0.610000,7,43,7.397740,42.665967,7.397740,42.665967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.354382,-45.093390,75.203598,103.939814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539179,1.410913,0.134409,0.013246,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570216,mpc-p,0,-126.340000,54.885000,0.408648,0.450875,0.500000,0.495000,-0.091352,-0.044125,-0.091484,3.811850,-0.335443,3.811850,-0.091484,0.020000,0.490000,8,81,8.025719,81.431186,8.025719,81.431186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.859996,-43.821316,68.986484,95.674009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558003,1.412714,0.176106,0.013227,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580214,mpc-p,0,-126.340000,54.885000,0.414402,0.465529,0.510000,0.505000,-0.095598,-0.039471,0.518412,-1.372266,-0.701380,-1.372266,0.518412,0.040000,0.600000,-2,112,-1.608311,112.449999,-1.608311,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.967858,-42.460933,58.974523,86.103538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560581,1.410860,0.213323,0.014037,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590211,mpc-p,0,-126.340000,54.885000,0.419659,0.480358,0.510000,0.505000,-0.090341,-0.024642,0.701380,-2.043152,0.396432,-2.043152,0.701380,0.030000,0.850000,-3,101,-3.123681,100.691326,-3.123681,100.691326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.435002,-42.737825,58.761575,91.255585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559347,1.410270,0.252461,0.014035,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600167,mpc-p,0,-126.340000,54.885000,0.424403,0.495308,0.520000,0.505000,-0.095597,-0.009692,-0.091484,1.250287,0.579401,1.250287,-0.091484,0.020000,0.940000,5,66,5.072521,66.223521,5.072521,66.223521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.577531,-42.903321,59.686293,89.850966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553209,1.520841,0.375636,0.030829,0.500715,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610066,mpc-p,0,-126.340000,54.885000,0.428639,0.510352,0.520000,0.545000,-0.091361,-0.034648,-0.579401,5.336590,0.030495,5.336590,-0.579401,0.020000,0.860000,12,36,11.791369,36.315718,11.791369,36.315718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.552260,-42.269321,62.413769,86.918782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552668,1.443726,0.190462,0.014343,0.500513,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620061,mpc-p,0,-126.340000,54.885000,0.432436,0.525727,0.520000,0.595000,-0.087564,-0.069273,-0.030495,5.763517,-0.579401,5.763517,-0.030495,0.030000,0.600000,7,52,7.389752,51.826943,7.389752,51.826943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.019810,-40.056147,64.013816,84.292042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545914,1.483295,0.165608,0.015015,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630213,mpc-p,0,-126.340000,54.885000,0.435812,0.541534,0.520000,0.635000,-0.084188,-0.093466,-0.335443,2.287110,-0.335443,2.287110,-0.335443,0.040000,0.510000,8,87,7.806942,87.088810,7.806942,87.088810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.889229,-38.895236,56.905898,80.205064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557784,1.419152,0.182823,0.012933,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640213,mpc-p,0,-126.340000,54.885000,0.438680,0.557297,0.520000,0.645000,-0.081320,-0.087703,0.457422,-2.043152,0.579401,-2.043152,0.457422,0.030000,0.650000,1,112,0.890548,111.551318,0.890548,111.551318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.431689,-38.377402,54.257670,80.289959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559740,1.754539,0.294441,0.025395,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650065,mpc-p,0,-126.340000,54.885000,0.441081,0.573014,0.530000,0.625000,-0.088919,-0.051986,-0.030495,-2.104141,0.457422,-2.104141,-0.030495,0.060000,0.880000,-1,96,-0.799711,95.726814,-0.799711,95.726814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.466459,-39.653101,55.711521,86.827239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565212,1.695332,0.345428,0.024258,0.500787,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660057,mpc-p,0,-126.340000,54.885000,0.443110,0.589148,0.530000,0.625000,-0.086890,-0.035852,-0.274453,1.555235,0.335443,1.555235,-0.274453,0.050000,0.930000,3,62,3.493068,62.164759,3.493068,62.164759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.247364,-40.547167,56.401175,84.535514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559387,1.707577,0.262083,0.037652,0.501091,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670063,mpc-p,0,-126.340000,54.885000,0.444759,0.605500,0.540000,0.665000,-0.095241,-0.059500,-0.579401,5.153621,0.030495,5.153621,-0.579401,0.050000,0.820000,7,39,7.087902,39.336341,7.087902,39.336341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.467824,-40.266507,57.948119,80.193208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559142,1.593718,0.226460,0.026027,0.500551,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680061,mpc-p,0,-126.340000,54.885000,0.446055,0.622040,0.540000,0.725000,-0.093945,-0.102960,-0.579401,5.153621,-0.396432,5.641538,0.030495,0.050000,0.600000,8,54,7.998119,54.492939,7.998119,54.492939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.895643,-38.576795,58.932264,77.823157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550083,1.737244,0.217165,0.030548,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690063,mpc-p,0,-126.340000,54.885000,0.447035,0.638785,0.540000,0.755000,-0.092965,-0.116215,-0.579401,1.494245,-0.274453,1.494245,-0.579401,0.060000,0.510000,6,92,6.061397,91.931055,6.061397,91.931055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.829411,-36.717570,52.782522,71.569330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556964,1.808066,0.226174,0.053154,0.503606,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008160,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700095,mpc-p,0,-126.340000,54.885000,0.447741,0.655784,0.550000,0.755000,-0.102259,-0.099216,0.030495,-1.921172,-0.152474,-1.921172,0.030495,0.050000,0.650000,0,110,-0.316982,110.143026,-0.316982,110.143026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.361040,-36.344586,49.136068,72.498458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573990,1.599943,0.271560,0.036538,0.500738,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710071,mpc-p,0,-126.340000,54.885000,0.448209,0.672889,0.550000,0.745000,-0.101791,-0.072111,-0.396432,-1.616224,0.457422,-1.616224,-0.396432,0.050000,0.880000,2,90,2.224054,90.221406,2.224054,90.221406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.662720,-37.550889,50.555254,78.183450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579597,1.674405,0.305286,0.030715,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720835,mpc-p,0,-126.340000,54.885000,0.448505,0.691572,0.550000,0.755000,-0.101495,-0.063428,-0.457422,1.677214,0.152474,1.677214,-0.457422,0.040000,0.880000,5,63,5.390560,63.270820,5.390560,63.270820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.745532,-38.017038,53.015271,76.712920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581999,1.597094,0.219426,0.025650,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730066,mpc-p,0,-126.340000,54.885000,0.448634,0.707780,0.550000,0.785000,-0.101366,-0.077220,-1.006328,4.787684,-0.030495,4.787684,-1.006328,0.040000,0.800000,12,43,11.688284,43.019733,11.688284,43.019733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.428804,-37.830563,53.442667,73.137547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564022,1.635974,0.232436,0.029210,0.501041,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740062,mpc-p,0,-126.340000,54.885000,0.448692,0.725524,0.550000,0.835000,-0.101308,-0.109476,-0.640391,5.214611,-0.152474,5.214611,-0.640391,0.030000,0.580000,11,56,11.121242,55.995969,11.121242,55.995969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.517053,-36.548683,55.999255,73.807644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546560,1.571631,0.161558,0.014378,0.500661,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750061,mpc-p,0,-126.340000,54.885000,0.448722,0.743474,0.550000,0.865000,-0.101278,-0.121526,-0.396432,1.128308,-0.213464,1.128308,-0.396432,0.040000,0.540000,7,92,6.694875,92.413142,6.694875,92.413142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.594201,-35.063740,49.974589,68.353695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538840,1.408962,0.155011,0.012503,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760096,mpc-p,0,-126.340000,54.885000,0.448783,0.761683,0.560000,0.865000,-0.111217,-0.103317,-0.213464,-2.287110,0.213464,-2.287110,-0.213464,0.080000,0.670000,-3,112,-2.595555,111.703683,-2.595555,111.703683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.202347,-35.040912,46.579245,69.716011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538153,1.404422,0.189400,0.013218,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770056,mpc-p,0,-126.340000,54.885000,0.448934,0.779951,0.570000,0.865000,-0.121066,-0.085049,-0.030495,-1.616224,0.762370,-1.616224,-0.030495,0.050000,0.900000,-2,88,-2.331277,88.062396,-2.331277,88.062396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.591286,-36.541963,48.232208,75.845846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537135,1.395809,0.217755,0.012803,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780060,mpc-p,0,-126.340000,54.885000,0.449243,0.798487,0.570000,0.875000,-0.120757,-0.076513,0.213464,2.957996,-0.091484,2.957996,0.213464,0.040000,0.910000,-1,50,-1.440299,49.635098,-1.440299,49.635098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.778649,-37.474138,50.747657,74.833614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539755,1.402860,0.156541,0.012214,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790085,mpc-p,0,-126.340000,54.885000,0.449777,0.817244,0.570000,0.915000,-0.120223,-0.097756,-0.884349,5.458569,-0.457422,5.458569,-0.884349,0.030000,0.690000,11,46,10.944735,45.741324,10.944735,45.741324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.545008,-36.202522,56.145447,75.167336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540470,1.394412,0.134927,0.011656,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007586,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800143,mpc-p,0,-126.340000,54.885000,0.450607,0.836242,0.570000,0.955000,-0.119393,-0.118758,-0.640391,3.323933,-0.579401,3.323933,-0.640391,0.050000,0.540000,8,75,7.676228,74.698448,7.676228,74.698448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.150265,-34.069012,56.039190,71.786860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539770,1.404809,0.134456,0.012896,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810212,mpc-p,0,-126.340000,54.885000,0.451807,0.855430,0.580000,0.965000,-0.128193,-0.109570,-0.579401,-0.274453,-0.152474,-0.274453,-0.579401,0.050000,0.610000,5,100,5.484112,99.837909,5.484112,99.837909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.703997,-33.307476,47.116956,66.882989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561191,1.409110,0.190642,0.013284,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820213,mpc-p,0,-126.340000,54.885000,0.453436,0.874649,0.580000,0.965000,-0.126564,-0.090351,-0.335443,-1.250287,0.640391,-1.250287,-0.335443,0.050000,0.790000,3,94,3.154666,94.361005,3.154666,94.361005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.351049,-34.024846,45.307535,68.879512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557818,1.403568,0.229140,0.015031,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830208,mpc-p,0,-126.340000,54.885000,0.455573,0.894005,0.570000,0.975000,-0.114427,-0.080995,-0.518412,0.518412,0.091484,0.518412,-0.518412,0.060000,0.860000,5,74,5.328088,74.141425,5.328088,74.141425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.143687,-34.782328,44.321359,66.446927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554846,1.403836,0.196771,0.014013,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840208,mpc-p,0,-126.340000,54.885000,0.458295,0.913507,0.570000,0.995000,-0.111705,-0.081493,-1.067318,3.018985,-0.030495,3.018985,-1.067318,0.060000,0.810000,12,57,12.194573,57.375483,12.194573,57.375483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.080279,-34.685870,43.647362,61.301040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557383,1.403455,0.176106,0.013836,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850099,mpc-p,0,-126.340000,54.885000,0.461636,0.932920,0.570000,1.025000,-0.108364,-0.092080,-1.128308,3.689871,-0.701380,3.689871,-1.128308,0.060000,0.690000,15,61,15.120923,61.101805,15.120923,61.101805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.174962,-33.595742,44.747342,58.333459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538956,1.394081,0.149569,0.016339,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860166,mpc-p,0,-126.340000,54.885000,0.465774,0.952786,0.570000,1.055000,-0.104226,-0.102214,-0.274453,2.348100,-0.091484,2.348100,-0.274453,0.100000,0.610000,4,79,4.325216,78.521905,4.325216,78.521905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.319245,-32.900759,43.451227,56.944054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556076,1.401811,0.179499,0.015863,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870209,mpc-p,0,-126.340000,54.885000,0.470720,0.972701,0.580000,1.065000,-0.109280,-0.092299,0.518412,0.335443,0.396432,0.335443,0.518412,0.090000,0.670000,-2,91,-2.369106,91.367195,-2.369106,91.367195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.718473,-33.688679,40.743838,58.781954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559789,1.413717,0.179248,0.015623,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880208,mpc-p,0,-126.340000,54.885000,0.476533,0.992606,0.580000,1.065000,-0.103467,-0.072394,0.274453,-1.067318,0.152474,-1.067318,0.274453,0.060000,0.790000,4,95,3.635379,94.569072,3.635379,94.569072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.467245,-34.856371,36.825450,57.808830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556178,1.403264,0.189781,0.014135,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890059,mpc-p,0,-126.340000,54.885000,0.483198,1.012271,0.600000,1.075000,-0.116802,-0.062729,-0.091484,0.457422,-0.091484,0.457422,-0.091484,0.050000,0.890000,9,74,8.738438,74.342877,8.738438,74.342877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.960112,-36.313960,37.060956,56.853813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537825,1.393582,0.159244,0.013712,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900241,mpc-p,0,-126.340000,54.885000,0.491143,1.032635,0.600000,1.095000,-0.108857,-0.062365,0.213464,3.628881,-0.457422,3.628881,0.213464,0.040000,0.810000,11,55,11.355329,54.977008,11.355329,54.977008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.060532,-36.732856,40.315344,56.943567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553585,1.407161,0.176525,0.014097,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910087,mpc-p,0,-126.340000,54.885000,0.499917,1.052344,0.600000,1.135000,-0.100083,-0.082656,-0.640391,3.872840,0.030495,3.872840,-0.640391,0.080000,0.680000,17,62,16.613183,62.109214,16.613183,62.109214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.282800,-35.805160,44.897714,57.439683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540627,1.394651,0.140056,0.015732,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920206,mpc-p,0,-126.340000,54.885000,0.510127,1.072592,0.610000,1.155000,-0.099873,-0.082408,-0.213464,1.616224,0.274453,1.616224,-0.213464,0.130000,0.620000,8,86,8.324334,86.137434,8.324334,86.137434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.023090,-34.902342,45.174405,56.992763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556393,1.402352,0.180270,0.012677,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930161,mpc-p,0,-126.340000,54.885000,0.521417,1.092477,0.610000,1.165000,-0.088583,-0.072523,0.518412,-0.152474,0.274453,-0.152474,0.518412,0.110000,0.720000,6,94,5.891097,93.600665,5.891097,93.600665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.458308,-35.921904,42.310465,59.305456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555984,1.401722,0.180700,0.013175,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940207,mpc-p,0,-126.340000,54.885000,0.534133,1.112485,0.620000,1.165000,-0.085867,-0.052515,0.762370,-0.762370,-0.152474,-0.762370,0.762370,0.120000,0.820000,4,92,4.017396,91.603932,4.017396,91.603932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.454403,-36.898521,39.910052,57.922309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557125,1.402398,0.189135,0.014667,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950162,mpc-p,0,-126.340000,54.885000,0.548109,1.132227,0.630000,1.175000,-0.081891,-0.042773,0.579401,1.067318,-0.091484,1.067318,0.579401,0.080000,0.860000,13,74,13.357636,73.872416,13.357636,73.872416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.434406,-37.957424,37.916306,55.880422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549986,1.401659,0.191402,0.014286,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960091,mpc-p,0,-126.340000,54.885000,0.563473,1.151803,0.640000,1.205000,-0.076527,-0.053197,0.335443,3.689871,0.152474,3.689871,0.335443,0.100000,0.800000,18,56,17.519071,56.029279,17.519071,56.029279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.795871,-38.000665,42.491380,56.620634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547833,1.393445,0.145053,0.013864,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970207,mpc-p,0,-126.340000,54.885000,0.580649,1.171600,0.650000,1.245000,-0.069351,-0.073400,0.152474,4.177788,0.274453,4.177788,0.152474,0.110000,0.670000,22,61,21.898976,60.994163,21.898976,60.994163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.488057,-37.068874,48.554999,59.491663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556569,1.401349,0.176671,0.013947,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980210,mpc-p,0,-126.340000,54.885000,0.599201,1.190997,0.660000,1.275000,-0.060799,-0.084003,1.006328,1.738204,-0.335443,1.738204,1.006328,0.140000,0.620000,14,84,13.877511,84.251485,13.877511,84.251485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.267001,-36.190083,49.447237,60.171130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554412,1.399844,0.174747,0.013088,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990209,mpc-p,0,-126.340000,54.885000,0.619357,1.210176,0.680000,1.285000,-0.060643,-0.074824,1.982162,-0.579401,0.335443,-0.579401,1.982162,0.180000,0.690000,1,98,1.273557,98.399297,1.273557,98.399297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.926725,-36.811476,46.855972,62.002609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557458,1.403210,0.187215,0.013510,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000207,mpc-p,0,-126.340000,54.885000,0.641171,1.229111,0.700000,1.275000,-0.058829,-0.045889,2.165131,-0.884349,0.030495,-0.884349,2.165131,0.120000,0.810000,8,93,8.340408,93.254752,8.340408,93.254752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.919618,-38.063230,41.618278,61.874055,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554995,1.401674,0.211219,0.013672,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010085,mpc-p,0,-126.340000,54.885000,0.664392,1.247541,0.730000,1.285000,-0.065608,-0.037459,1.311276,1.311276,-0.335443,1.311276,1.311276,0.070000,0.880000,25,69,24.992703,69.453639,24.992703,69.453639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.853591,-39.295718,41.821231,60.256675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539338,1.396931,0.168103,0.014999,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020225,mpc-p,0,-126.340000,54.885000,0.690001,1.266140,0.740000,1.325000,-0.049999,-0.058860,0.884349,3.872840,-0.213464,3.872840,0.884349,0.140000,0.770000,27,55,26.520806,54.914173,26.520806,54.914173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.797185,-38.462860,52.014504,64.932872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555743,1.399969,0.175132,0.014321,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030094,mpc-p,0,-126.340000,54.885000,0.716682,1.283895,0.750000,1.355000,-0.033318,-0.071105,1.006328,3.933829,-0.213464,3.933829,1.006328,0.200000,0.660000,23,62,22.681013,62.093333,22.681013,62.093333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.045005,-37.515521,57.761555,67.948850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573680,1.552460,0.196810,0.019046,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040092,mpc-p,0,-126.340000,54.885000,0.745506,1.301491,0.780000,1.375000,-0.034494,-0.073509,1.738204,1.189297,-0.091484,1.189297,1.738204,0.230000,0.600000,14,89,14.194892,89.365819,14.194892,89.365819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.961074,-36.908927,57.349309,67.967828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546390,1.423553,0.179536,0.016276,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050061,mpc-p,0,-126.340000,54.885000,0.776076,1.318610,0.810000,1.375000,-0.033924,-0.056390,2.836017,-1.555235,-0.213464,-1.555235,2.836017,0.160000,0.700000,15,105,14.552676,105.047229,14.552676,105.047229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.138445,-37.566827,50.639105,67.566733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569228,1.572588,0.237413,0.017131,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060062,mpc-p,0,-126.340000,54.885000,0.808594,1.335314,0.840000,1.375000,-0.031406,-0.039686,2.897006,-1.189297,0.091484,-1.189297,2.897006,0.150000,0.870000,18,88,17.874463,88.479640,17.874463,88.479640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.832030,-38.852706,48.715414,68.396289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547752,1.740523,0.301476,0.025915,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070578,mpc-p,0,-126.340000,54.885000,0.844809,1.352330,0.880000,1.385000,-0.035191,-0.032670,2.957996,1.738204,-0.213464,1.738204,2.957996,0.180000,0.890000,17,62,17.318851,61.871560,17.318851,61.871560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.037571,-39.410557,51.592255,67.738864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571048,1.516485,0.228371,0.025801,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080089,mpc-p,0,-126.340000,54.885000,0.879353,1.367196,0.910000,1.415000,-0.030647,-0.047804,2.714037,4.177788,0.213464,4.177788,2.714037,0.180000,0.750000,24,51,23.949308,51.453224,23.949308,51.453224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.000299,-38.936332,53.839863,67.104018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555345,1.772873,0.255682,0.039916,0.501256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090065,mpc-p,0,-126.340000,54.885000,0.917419,1.382214,0.950000,1.455000,-0.032581,-0.072786,3.079975,3.445913,0.213464,3.445913,3.079975,0.200000,0.600000,22,67,22.090136,67.480674,22.090136,67.480674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.251520,-37.640303,55.808723,68.848151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555466,1.583850,0.206469,0.019788,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100060,mpc-p,0,-126.340000,54.885000,0.957443,1.396633,0.990000,1.465000,-0.032557,-0.068367,3.567892,1.250287,-0.213464,1.250287,3.567892,0.220000,0.600000,18,86,17.596403,85.741243,17.596403,85.741243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.862684,-37.144803,50.873681,67.189195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556453,1.596247,0.189861,0.015053,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110089,mpc-p,0,-126.340000,54.885000,0.999488,1.410426,1.040000,1.465000,-0.040512,-0.054574,4.482736,-1.677214,0.213464,-1.677214,4.482736,0.210000,0.760000,11,96,11.257217,96.065832,11.257217,96.065832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.803513,-37.087938,48.175451,66.214860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539950,1.406190,0.159176,0.013195,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120095,mpc-p,0,-126.340000,54.885000,1.043308,1.423474,1.100000,1.445000,-0.056692,-0.021526,4.787684,-2.165131,0.274453,-2.165131,4.787684,0.170000,0.850000,14,94,13.693885,94.469705,13.693885,94.469705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.666286,-37.559490,46.169571,64.493035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535585,1.404987,0.167357,0.013795,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130090,mpc-p,0,-126.340000,54.885000,1.088928,1.435757,1.160000,1.445000,-0.071072,-0.009243,5.397580,0.091484,0.213464,0.091484,5.397580,0.170000,0.880000,10,73,10.364158,73.454778,10.364158,73.454778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.709548,-38.153919,46.603268,62.701449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538922,1.400682,0.179778,0.013062,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140229,mpc-p,0,-126.340000,54.885000,1.137068,1.447409,1.220000,1.455000,-0.082932,-0.007591,5.519559,2.470079,-0.274453,2.470079,5.519559,0.150000,0.810000,14,59,14.052202,58.629127,14.052202,58.629127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.205807,-38.033111,47.212598,60.252224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567391,1.403241,0.175239,0.014266,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150214,mpc-p,0,-126.340000,54.885000,1.186286,1.458049,1.280000,1.485000,-0.093714,-0.026951,6.373413,3.018985,-0.335443,3.018985,6.373413,0.150000,0.690000,9,62,9.250323,61.578609,9.250323,61.578609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.097544,-37.277559,49.903631,60.301300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557266,1.405176,0.177353,0.013713,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160217,mpc-p,0,-126.340000,54.885000,1.237355,1.467840,1.350000,1.505000,-0.112645,-0.037160,6.495393,1.372266,-0.213464,1.372266,6.495393,0.140000,0.630000,10,79,9.583078,78.725159,9.583078,78.725159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.716126,-36.569645,48.262749,59.066460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556776,1.404752,0.175512,0.012878,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170160,mpc-p,0,-126.340000,54.885000,1.289824,1.476673,1.430000,1.505000,-0.140176,-0.028327,7.471226,-1.372266,-0.091484,-1.372266,7.471226,0.130000,0.650000,1,100,1.294456,99.647091,1.294456,99.647091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.774670,-35.885286,47.444794,58.349096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557803,1.409942,0.186156,0.015477,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180210,mpc-p,0,-126.340000,54.885000,1.344543,1.484654,1.510000,1.495000,-0.165457,-0.010346,7.959143,-2.409089,-0.152474,-2.409089,7.959143,0.090000,0.820000,0,94,0.124281,94.233517,0.124281,94.233517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.380884,-36.407775,46.802447,61.022024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556246,1.404766,0.229323,0.013933,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190107,mpc-p,0,-126.340000,54.885000,1.400038,1.491549,1.600000,1.485000,-0.199962,0.006549,8.569039,-0.213464,-0.640391,-0.213464,8.569039,0.090000,0.890000,-6,70,-6.320455,70.128019,-6.320455,70.128019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.771590,-37.014126,47.688300,60.246106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548423,1.403677,0.202259,0.014149,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200097,mpc-p,0,-126.340000,54.885000,1.457622,1.497506,1.690000,1.505000,-0.232378,-0.007494,7.776174,2.836017,-0.396432,2.836017,7.776174,0.060000,0.820000,4,48,3.597567,48.153005,3.597567,48.153005,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.184245,-36.809763,49.266938,59.408903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539296,1.394122,0.144589,0.014063,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210239,mpc-p,0,-126.340000,54.885000,1.517623,1.502490,1.770000,1.535000,-0.252377,-0.032510,7.471226,2.836017,-0.274453,2.836017,7.471226,0.000000,0.640000,15,60,14.974704,60.149161,14.974704,60.149161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.521602,-35.343274,55.850218,63.204700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559334,1.402578,0.176272,0.015190,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220208,mpc-p,0,-126.340000,54.885000,1.578051,1.506313,1.850000,1.545000,-0.271949,-0.038687,7.776174,-0.030495,0.030495,-0.030495,7.776174,0.080000,0.580000,2,88,2.251002,87.741885,2.251002,87.741885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.735119,-34.004144,54.565746,62.745405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556649,1.401299,0.173828,0.012451,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230210,mpc-p,0,-126.340000,54.885000,1.640051,1.509049,1.940000,1.525000,-0.299949,-0.015951,7.532216,-3.323933,-0.091484,-3.323933,7.532216,0.090000,0.700000,0,106,-0.454281,105.937739,-0.454281,105.937739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.645866,-33.878612,50.713883,64.794205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556993,1.406271,0.196199,0.014487,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240096,mpc-p,0,-126.340000,54.885000,1.702625,1.510647,2.010000,1.495000,-0.307375,0.015647,6.617372,-2.775027,0.152474,-2.775027,6.617372,0.080000,0.870000,9,89,8.520795,88.838656,8.520795,88.838656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.092628,-34.792105,49.409303,65.723839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538789,1.395161,0.195552,0.014557,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250094,mpc-p,0,-126.340000,54.885000,1.767122,1.511120,2.080000,1.495000,-0.312878,0.016120,6.739351,-0.091484,-0.091484,-0.091484,6.739351,0.080000,0.890000,10,63,9.623382,63.116535,9.623382,63.116535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.557705,-35.242266,52.341212,65.962348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540351,1.434438,0.182346,0.018078,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260089,mpc-p,0,-126.340000,54.885000,1.832754,1.510423,2.140000,1.505000,-0.307246,0.005423,5.824507,2.592058,-0.091484,2.592058,5.824507,0.100000,0.780000,18,48,17.886236,48.024619,17.886236,48.024619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.408545,-35.049190,53.116747,65.089714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539442,1.395658,0.143505,0.014938,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270173,mpc-p,0,-126.340000,54.885000,1.900043,1.508515,2.200000,1.535000,-0.299957,-0.026485,5.885497,2.104141,-0.518412,2.104141,5.885497,0.110000,0.620000,19,62,18.944779,61.729704,18.944779,61.729704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.322197,-33.996101,55.766940,66.722842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566328,1.402649,0.172151,0.013559,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280158,mpc-p,0,-126.340000,54.885000,1.967647,1.505418,2.270000,1.535000,-0.302353,-0.029582,5.824507,-0.945339,-0.457422,-0.945339,5.824507,0.150000,0.580000,15,89,14.782258,89.342785,14.782258,89.342785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.983966,-33.219033,52.546149,65.408703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554032,1.401665,0.184194,0.015545,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290208,mpc-p,0,-126.340000,54.885000,2.036586,1.501073,2.330000,1.515000,-0.293414,-0.013927,5.641538,-3.933829,-0.030495,-3.933829,5.641538,0.100000,0.710000,23,103,23.119915,103.469587,23.119915,103.469587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.036770,-33.485986,49.141744,65.243459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556479,1.404257,0.198826,0.013773,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300101,mpc-p,0,-126.340000,54.885000,2.105236,1.495584,2.390000,1.485000,-0.284764,0.010584,5.458569,-3.689871,-0.030495,-3.689871,5.458569,0.170000,0.850000,18,90,17.704700,90.387757,17.704700,90.387757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.679462,-34.245860,50.882161,67.864354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553714,1.402304,0.214315,0.014228,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310208,mpc-p,0,-126.340000,54.885000,2.176071,1.488726,2.450000,1.475000,-0.273929,0.013726,6.617372,-0.335443,0.152474,-0.335443,6.617372,0.190000,0.890000,8,58,7.748542,57.723756,7.748542,57.723756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.525010,-35.362336,51.414755,68.405147,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555714,1.410584,0.187515,0.014152,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320064,mpc-p,0,-126.340000,54.885000,2.245741,1.480820,2.520000,1.485000,-0.274259,-0.004180,6.556382,2.897006,0.030495,2.897006,6.556382,0.160000,0.750000,14,40,13.787951,39.794437,13.787951,39.794437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.572645,-35.451134,53.682563,68.284214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549713,1.408036,0.176557,0.013703,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330160,mpc-p,0,-126.340000,54.885000,2.317615,1.471471,2.590000,1.505000,-0.272385,-0.033529,6.739351,1.616224,0.030495,1.616224,6.739351,0.170000,0.570000,13,62,12.987068,61.653391,12.987068,61.653391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.856759,-33.817551,59.304942,70.269797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556468,1.400519,0.167108,0.014383,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340058,mpc-p,0,-126.340000,54.885000,2.388478,1.461081,2.660000,1.505000,-0.271522,-0.043919,6.800341,-1.677214,-0.030495,-1.677214,6.800341,0.170000,0.550000,13,89,12.845400,89.073332,12.845400,89.073332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.347866,-32.729818,55.315765,67.263171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538917,1.395832,0.152374,0.015699,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350118,mpc-p,0,-126.340000,54.885000,2.460813,1.449286,2.730000,1.465000,-0.269187,-0.015714,7.349247,-5.214611,-0.335443,-5.214611,7.349247,0.160000,0.700000,9,107,8.974096,106.717372,8.974096,106.717372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.707004,-32.421889,54.738011,68.527394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555634,1.401665,0.199570,0.014354,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360211,mpc-p,0,-126.340000,54.885000,2.533589,1.436210,2.800000,1.435000,-0.266411,0.001210,7.532216,-4.421746,-0.335443,-4.421746,7.532216,0.150000,0.840000,9,89,9.008553,88.830127,9.008553,88.830127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.943102,-33.488210,55.322981,71.596690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557219,1.400065,0.287277,0.014051,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370212,mpc-p,0,-126.340000,54.885000,2.605809,1.422041,2.880000,1.425000,-0.274191,-0.002959,6.678361,0.091484,-0.274453,0.091484,6.678361,0.130000,0.890000,20,45,20.055750,45.337191,20.055750,45.337191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.891672,-34.510485,55.872386,69.965630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555445,1.400404,0.187094,0.012839,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380209,mpc-p,0,-126.340000,54.885000,2.678009,1.406688,2.960000,1.445000,-0.281991,-0.038312,7.166278,2.470079,-0.274453,2.470079,7.166278,0.140000,0.660000,16,40,16.214394,40.206406,16.214394,40.206406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.978175,-33.386401,65.185344,76.530786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556240,1.400301,0.173873,0.013790,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390206,mpc-p,0,-126.340000,54.885000,2.750117,1.390167,3.030000,1.465000,-0.279883,-0.074833,8.325081,2.348100,-0.579401,2.348100,8.325081,0.170000,0.490000,3,52,3.308178,51.992493,3.308178,51.992493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.365941,-32.684100,65.463774,78.618088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555284,1.402119,0.173159,0.014600,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400212,mpc-p,0,-126.340000,54.885000,2.822101,1.372487,3.120000,1.455000,-0.297899,-0.082513,8.569039,-2.287110,-0.579401,-2.287110,8.569039,0.160000,0.570000,-2,81,-1.561073,80.781692,-1.561073,80.781692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.724418,-31.010243,61.803648,73.546841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.669974,1.572648,0.213894,0.030121,0.500352,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410060,mpc-p,0,-126.340000,54.885000,2.892666,1.353997,3.210000,1.415000,-0.317334,-0.061003,9.056956,-5.641538,0.274453,-5.641538,9.056956,0.110000,0.610000,-3,106,-2.981121,106.342821,-2.981121,106.342821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.115445,-29.644187,59.417723,70.829908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548833,1.476362,0.211822,0.016429,0.503786,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420061,mpc-p,0,-126.340000,54.885000,2.963953,1.334145,3.300000,1.365000,-0.336047,-0.030855,8.691018,-6.129455,0.579401,-6.129455,8.691018,0.080000,0.800000,1,96,0.841280,95.889897,0.841280,95.889897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.739322,-29.567441,60.600494,74.040780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568303,1.683855,0.286717,0.026384,0.500416,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430061,mpc-p,0,-126.340000,54.885000,3.034754,1.313252,3.390000,1.325000,-0.355246,-0.011748,7.959143,-2.531068,-0.335443,-2.531068,7.959143,0.070000,0.880000,7,60,7.104417,59.521231,7.104417,59.521231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.020941,-29.791609,61.890899,73.598431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548555,1.678369,0.256419,0.023675,0.501616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440149,mpc-p,0,-126.340000,54.885000,3.105614,1.291156,3.470000,1.335000,-0.364386,-0.043844,7.532216,2.165131,0.152474,2.165131,7.532216,-0.010000,0.780000,21,25,21.406363,24.831003,21.406363,24.831003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.499439,-29.493428,65.972160,76.165636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576400,1.602472,0.197447,0.018910,0.500544,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450059,mpc-p,0,-126.340000,54.885000,3.174586,1.268495,3.550000,1.365000,-0.375414,-0.096505,6.129455,3.323933,-0.457422,3.323933,6.129455,0.090000,0.490000,20,34,20.262207,34.423029,20.262207,34.423029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.053427,-27.674720,71.639418,82.404404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546612,1.679444,0.215451,0.022157,0.500402,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460058,mpc-p,0,-126.340000,54.885000,3.243445,1.244723,3.620000,1.365000,-0.376555,-0.120277,6.068465,-1.616224,-0.335443,-1.616224,6.068465,0.130000,0.360000,13,79,13.269192,83.520513,13.269192,83.520513,0.000000,-4.097484,0.000000,64.000000,0.000000,0.000000,-97.990761,-25.185728,70.555444,82.895434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540184,1.434252,0.148928,0.011870,0.500236,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470057,mpc-p,0,-126.340000,54.885000,3.311493,1.220090,3.680000,1.325000,-0.368507,-0.104910,5.641538,-6.495393,-0.457422,-6.495393,5.641538,0.160000,0.500000,10,112,10.260217,112.450000,10.260217,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.451646,-23.761345,64.387673,80.027351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539028,1.437032,0.209159,0.014483,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480057,mpc-p,0,-126.340000,54.885000,3.378657,1.194649,3.750000,1.265000,-0.371343,-0.070351,6.800341,-6.678361,-0.152474,-6.678361,6.800341,0.130000,0.770000,2,94,1.794002,93.596583,1.794002,93.596583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.049159,-24.332892,66.104776,85.956536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539077,1.412145,0.185661,0.013720,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490103,mpc-p,0,-126.340000,54.885000,3.445163,1.168337,3.820000,1.235000,-0.374837,-0.066663,5.824507,-2.470079,-0.396432,-2.470079,5.824507,0.140000,0.910000,8,49,8.061872,45.026499,8.061872,45.026499,0.000000,3.570084,0.000000,64.000000,0.000000,0.000000,-94.202613,-24.566622,66.025307,82.484383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538950,1.398867,0.150358,0.013677,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500104,mpc-p,0,-126.340000,54.885000,3.510338,1.141456,3.880000,1.235000,-0.369662,-0.093544,4.787684,2.653048,0.579401,2.653048,4.787684,0.150000,0.730000,17,14,17.439508,14.264490,17.439508,14.264490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.215148,-23.401699,70.307747,82.413919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556924,1.409207,0.177169,0.014560,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510095,mpc-p,0,-126.340000,54.885000,3.574351,1.113984,3.940000,1.255000,-0.365649,-0.141016,4.421746,1.982162,0.396432,1.982162,4.421746,0.150000,0.430000,21,40,20.721744,39.766274,20.721744,39.766274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.447775,-19.882689,76.013052,86.550572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538010,1.401910,0.136897,0.014859,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520210,mpc-p,0,-126.340000,54.885000,3.637986,1.085609,3.980000,1.245000,-0.342014,-0.159391,3.567892,-3.628881,-0.152474,-3.628881,3.567892,0.170000,0.350000,25,85,25.418430,91.136337,25.418430,91.136337,0.000000,-6.370062,0.000000,64.000000,0.000000,0.000000,-95.268297,-16.580098,71.551734,81.594283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558378,1.411426,0.193776,0.014624,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530215,mpc-p,0,-126.340000,54.885000,3.699704,1.057064,4.020000,1.195000,-0.320296,-0.137936,4.543725,-7.532216,-0.518412,-7.532216,4.543725,0.240000,0.550000,8,108,7.533815,107.708204,7.533815,107.708204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.586982,-15.177514,69.139084,82.769484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557563,1.408828,0.209481,0.014978,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540093,mpc-p,0,-126.340000,54.885000,3.759407,1.028480,4.070000,1.125000,-0.310593,-0.096520,4.299767,-7.776174,-0.274453,-7.776174,4.299767,0.190000,0.810000,14,90,13.706282,90.398631,13.706282,90.398631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.941000,-15.415635,70.712275,88.976988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540143,1.402470,0.204121,0.015121,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550209,mpc-p,0,-126.340000,54.885000,3.819221,0.998880,4.110000,1.095000,-0.290779,-0.096120,3.201954,-2.348100,0.152474,-2.348100,3.201954,0.210000,0.880000,23,45,23.481274,38.818201,23.481274,38.818201,0.000000,6.580430,0.000000,64.000000,0.000000,0.000000,-94.688006,-16.091334,71.207610,86.528558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556323,1.408704,0.189214,0.013876,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560161,mpc-p,0,-126.340000,54.885000,3.876715,0.969513,4.150000,1.095000,-0.273285,-0.125487,2.470079,1.982162,-0.518412,1.982162,2.470079,0.210000,0.680000,33,17,32.732315,16.658071,32.732315,16.658071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.719384,-15.116829,75.418614,87.207012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556519,1.408299,0.177008,0.014643,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570112,mpc-p,0,-126.340000,54.885000,3.932830,0.939988,4.180000,1.115000,-0.247170,-0.175012,2.287110,2.470079,-0.823360,2.470079,2.287110,0.270000,0.420000,29,30,29.226073,29.908815,29.226073,29.908815,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.046562,-12.687867,79.036575,91.429193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555424,1.409316,0.177607,0.015548,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580058,mpc-p,0,-126.340000,54.885000,3.987521,0.910394,4.220000,1.115000,-0.232479,-0.204606,3.323933,-2.104141,-0.213464,-2.104141,3.323933,0.320000,0.310000,13,74,13.074342,74.354630,13.074342,74.354630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.634958,-10.206882,77.878843,90.718689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555899,1.410472,0.178335,0.016414,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590209,mpc-p,0,-126.340000,54.885000,4.041861,0.880200,4.250000,1.055000,-0.208139,-0.174800,4.177788,-8.386070,-0.335443,-8.386070,4.177788,0.280000,0.470000,8,112,8.298905,112.449999,8.298905,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.698791,-8.917480,73.548485,89.200250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555940,1.408089,0.215397,0.010165,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600206,mpc-p,0,-126.340000,54.885000,4.093904,0.850558,4.300000,0.985000,-0.206096,-0.134442,4.482736,-8.447060,0.396432,-8.447060,4.482736,0.200000,0.770000,14,94,13.879038,94.479064,13.879038,94.479064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.967290,-10.036684,76.648711,96.444447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557214,1.417019,0.228115,0.014234,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610211,mpc-p,0,-126.340000,54.885000,4.144511,0.821075,4.340000,0.945000,-0.195489,-0.123925,3.567892,-3.018985,-0.091484,-3.018985,3.567892,0.140000,0.900000,31,49,31.441298,38.942376,31.441298,38.942376,0.000000,10.536688,0.000000,64.000000,0.000000,0.000000,-97.917568,-10.965157,79.460551,95.593688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555557,1.410521,0.204665,0.013623,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620207,mpc-p,0,-126.340000,54.885000,4.193574,0.791897,4.370000,0.945000,-0.176426,-0.153103,1.921172,1.616224,-0.396432,1.616224,1.921172,0.160000,0.720000,46,13,46.473525,13.386041,46.473525,13.386041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.766066,-10.628951,82.884084,95.537998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556222,1.410012,0.188807,0.014175,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630209,mpc-p,0,-126.340000,54.885000,4.241169,0.763068,4.400000,0.955000,-0.158831,-0.191932,1.677214,3.140965,-0.335443,3.140965,1.677214,0.340000,0.410000,28,24,27.638489,24.047854,27.638489,24.047854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.630548,-8.761669,85.498576,99.719582,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555826,1.408448,0.184463,0.014518,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640094,mpc-p,0,-126.340000,54.885000,4.286733,0.735027,4.430000,0.955000,-0.143267,-0.219973,3.628881,-1.738204,-0.518412,-1.738204,3.628881,0.350000,0.280000,7,69,7.009213,73.504226,7.009213,73.504226,0.000000,-4.456372,0.000000,64.000000,0.000000,0.000000,-99.007767,-6.964675,85.995981,102.778367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539168,1.403273,0.134128,0.013625,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650109,mpc-p,0,-126.340000,54.885000,4.331402,0.707167,4.470000,0.905000,-0.138598,-0.197833,3.872840,-7.227268,0.274453,-7.227268,3.872840,0.260000,0.430000,11,109,11.324621,109.101064,11.324621,109.101064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.684291,-5.866929,79.459655,97.636202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556126,1.411513,0.214070,0.015451,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660209,mpc-p,0,-126.340000,54.885000,4.374934,0.679726,4.510000,0.835000,-0.135066,-0.155274,3.506902,-8.934977,0.457422,-8.934977,3.506902,0.190000,0.710000,21,104,21.302409,104.278483,21.302409,104.278483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.335219,-6.552525,81.793236,101.935372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556318,1.423882,0.251982,0.014751,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670212,mpc-p,0,-126.340000,54.885000,4.416557,0.653291,4.550000,0.785000,-0.133443,-0.131709,1.921172,-4.604715,0.335443,-4.604715,1.921172,0.190000,0.870000,36,59,35.688336,57.195828,35.688336,57.195828,0.000000,2.082655,0.000000,64.000000,0.000000,0.000000,-94.588118,-7.024157,84.841263,102.641790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554808,1.408859,0.216263,0.012435,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680058,mpc-p,0,-126.340000,54.885000,4.456089,0.628083,4.570000,0.785000,-0.113911,-0.156917,1.128308,2.226120,-0.091484,2.226120,1.128308,0.210000,0.790000,44,14,43.830624,5.245146,43.830624,5.245146,0.000000,9.033337,0.000000,64.000000,0.000000,0.000000,-95.384968,-6.850971,88.107871,103.074015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556590,1.411467,0.188829,0.014872,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690212,mpc-p,0,-126.340000,54.885000,4.495387,0.603023,4.590000,0.825000,-0.094613,-0.221977,1.311276,4.909663,-0.701380,4.909663,1.311276,0.360000,0.450000,26,7,25.533436,6.832646,25.533436,6.832646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.297659,-5.225620,91.117740,107.402479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555268,1.410027,0.190929,0.014099,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700213,mpc-p,0,-126.340000,54.885000,4.532649,0.579364,4.620000,0.835000,-0.087351,-0.255636,2.531068,0.335443,-0.701380,0.335443,2.531068,0.350000,0.230000,13,52,13.407865,61.088875,13.407865,61.088875,0.000000,-9.256228,0.000000,64.000000,0.000000,0.000000,-95.594138,-2.712172,97.233351,116.768782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556601,1.410919,0.177943,0.013277,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710211,mpc-p,0,-126.340000,54.885000,4.568495,0.556813,4.650000,0.795000,-0.081505,-0.238187,3.445913,-6.739351,-0.213464,-6.739351,3.445913,0.280000,0.330000,10,97,10.140655,112.450000,10.140655,112.450000,0.000000,-15.617354,0.000000,64.000000,0.000000,0.000000,-93.616168,-0.171347,89.663283,106.802439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556914,1.411019,0.226441,0.014771,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720207,mpc-p,0,-126.340000,54.885000,4.602956,0.535457,4.690000,0.715000,-0.087044,-0.179543,3.506902,-11.313571,0.030495,-11.313571,3.506902,0.210000,0.600000,14,112,14.394263,112.450000,14.394263,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.789081,1.611134,90.722606,108.269046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555857,1.462734,0.248616,0.015928,0.500253,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730056,mpc-p,0,-126.340000,54.885000,4.635587,0.515664,4.730000,0.625000,-0.094413,-0.109336,1.921172,-8.691018,-0.030495,-8.691018,1.921172,0.170000,0.860000,32,97,31.711115,97.334539,31.711115,97.334539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.071439,2.629509,94.964855,112.383942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545250,1.406909,0.201779,0.013987,0.502688,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740057,mpc-p,0,-126.340000,54.885000,4.667410,0.496915,4.740000,0.595000,-0.072590,-0.098085,0.701380,-1.616224,0.335443,-1.616224,0.701380,0.230000,0.940000,38,52,38.325426,33.859940,38.325426,33.859940,0.000000,18.474599,0.000000,64.000000,0.000000,0.000000,-90.819856,2.782627,96.677232,113.453038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543161,1.431254,0.175840,0.013313,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750056,mpc-p,0,-126.340000,54.885000,4.697936,0.479612,4.750000,0.615000,-0.052064,-0.135388,-0.091484,4.909663,-0.213464,4.909663,-0.091484,0.310000,0.760000,38,7,38.368885,-6.757472,38.368885,-6.757472,0.000000,14.092011,0.000000,64.000000,0.000000,0.000000,-91.037717,2.428040,97.182365,113.222009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541470,1.543988,0.216803,0.022009,0.743160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760065,mpc-p,0,-126.340000,54.885000,4.727234,0.463812,4.760000,0.665000,-0.032766,-0.201188,0.518412,6.617372,-0.091484,6.617372,0.518412,0.360000,0.450000,28,1,28.453778,1.156572,28.453778,1.156572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.337972,2.594730,99.448193,118.963327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563831,1.506645,0.207196,0.021000,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770089,mpc-p,0,-126.340000,54.885000,4.755348,0.449591,4.780000,0.695000,-0.024652,-0.245409,1.860183,0.152474,0.518412,0.152474,1.860183,0.350000,0.170000,16,46,15.907668,76.350956,15.907668,76.350956,0.000000,-30.194384,0.000000,64.000000,0.000000,0.000000,-91.649071,4.275699,104.236981,125.920789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554889,1.766628,0.234747,0.031515,0.568555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780059,mpc-p,0,-126.340000,54.885000,4.782126,0.437107,4.800000,0.655000,-0.017874,-0.217893,2.470079,-7.776174,-0.213464,-7.776174,2.470079,0.280000,0.220000,16,91,15.935019,112.450000,15.935019,112.450000,0.000000,-21.293428,0.000000,64.000000,0.000000,0.000000,-90.292266,6.818697,97.080583,114.228195,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553309,1.563436,0.269204,0.019319,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790059,mpc-p,0,-126.340000,54.885000,4.807833,0.426317,4.830000,0.545000,-0.022167,-0.118683,2.897006,-12.899301,-0.152474,-12.899301,2.897006,0.240000,0.630000,14,112,13.700015,112.450000,13.700015,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.670172,9.286234,100.303919,117.235826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568547,1.718820,0.263620,0.030624,0.501126,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800062,mpc-p,0,-126.340000,54.885000,4.832424,0.417325,4.850000,0.435000,-0.017576,-0.017675,1.189297,-11.374561,-0.396432,-11.374561,1.189297,0.220000,0.860000,30,112,29.836783,112.450000,29.836783,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.089609,11.540324,105.430542,122.473039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549419,1.545606,0.290418,0.018194,0.500468,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810063,mpc-p,0,-126.340000,54.885000,4.855923,0.410195,4.860000,0.365000,-0.004077,0.045195,0.152474,-5.763517,-0.152474,-5.763517,0.152474,0.240000,1.020000,38,83,38.433654,82.588405,38.433654,82.588405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.315005,12.797334,106.312357,122.961415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549206,1.454413,0.256284,0.012986,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820098,mpc-p,0,-126.340000,54.885000,4.878439,0.404965,4.870000,0.365000,0.008439,0.039965,-0.701380,2.714037,-0.640391,2.714037,-0.701380,0.320000,0.910000,39,38,38.803943,23.553002,38.803943,23.553002,0.000000,14.035403,0.000000,64.000000,0.000000,0.000000,-87.734329,12.360561,106.005509,123.122940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538590,1.446619,0.160232,0.014417,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830099,mpc-p,0,-126.340000,54.885000,4.899851,0.401721,4.870000,0.425000,0.029851,-0.023279,-0.396432,8.691018,0.213464,8.691018,-0.396432,0.370000,0.650000,33,-6,33.135865,-6.339059,33.135865,-6.339059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.962641,9.807445,105.139828,124.965219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537923,1.411078,0.158348,0.013019,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840206,mpc-p,0,-126.340000,54.885000,4.920475,0.400488,4.880000,0.505000,0.040475,-0.104512,1.311276,7.898153,-0.213464,7.898153,1.311276,0.390000,0.300000,16,25,16.015401,25.177154,16.015401,25.177154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.335965,8.481589,109.463471,132.489666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558484,1.429006,0.189370,0.014272,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850216,mpc-p,0,-126.340000,54.885000,4.939922,0.401331,4.900000,0.535000,0.039922,-0.133669,1.433256,0.274453,0.030495,0.274453,1.433256,0.330000,0.210000,19,70,18.516183,97.687036,18.516183,97.687036,0.000000,-27.509882,0.000000,64.000000,0.000000,0.000000,-87.933604,6.495517,102.222959,125.461247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553802,1.414956,0.186911,0.012674,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860182,mpc-p,0,-126.340000,54.885000,4.958339,0.404249,4.910000,0.485000,0.048339,-0.080751,1.738204,-8.142112,-0.579401,-8.142112,1.738204,0.260000,0.410000,23,112,22.687644,112.450000,22.687644,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.274969,6.778106,100.962088,120.839731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557675,1.414084,0.223921,0.013208,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870100,mpc-p,0,-126.340000,54.885000,4.975748,0.409239,4.930000,0.415000,0.045748,-0.005761,1.738204,-9.483883,-0.091484,-9.483883,1.738204,0.290000,0.730000,17,112,16.832162,112.450000,16.832162,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.691077,7.186941,104.600348,125.545030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538966,1.414683,0.216187,0.015704,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880059,mpc-p,0,-126.340000,54.885000,4.992322,0.416366,4.950000,0.365000,0.042322,0.051366,0.396432,-4.238777,0.152474,-4.238777,0.396432,0.240000,0.950000,34,93,34.156038,93.326604,34.156038,93.326604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.139598,8.184427,108.494636,128.552841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554059,1.415940,0.262581,0.014039,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890189,mpc-p,0,-126.340000,54.885000,5.008262,0.425811,4.950000,0.365000,0.058262,0.060811,-0.762370,2.957996,0.457422,2.957996,-0.762370,0.310000,0.960000,39,48,38.892216,36.043921,38.892216,36.043921,0.000000,12.282683,0.000000,64.000000,0.000000,0.000000,-88.239212,7.295304,107.639020,127.395596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567897,1.413014,0.204677,0.016573,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900087,mpc-p,0,-126.340000,54.885000,5.022948,0.437187,4.950000,0.435000,0.072948,0.002187,-0.518412,10.032790,0.213464,10.032790,-0.518412,0.370000,0.740000,32,3,32.452648,-5.940795,32.452648,-5.940795,0.000000,9.267400,0.000000,64.000000,0.000000,0.000000,-88.708294,4.496447,105.949156,127.558823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538223,1.408929,0.161525,0.016051,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910227,mpc-p,0,-126.340000,54.885000,5.037085,0.451047,4.950000,0.535000,0.087085,-0.083953,0.335443,10.215758,-0.030495,10.215758,0.335443,0.350000,0.350000,29,21,28.545626,21.263925,28.545626,21.263925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.231608,2.460410,110.129562,134.496404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567895,1.414016,0.175169,0.013162,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920209,mpc-p,0,-126.340000,54.885000,5.050104,0.466872,4.960000,0.595000,0.090104,-0.128128,1.006328,3.384923,-0.030495,3.384923,1.006328,0.240000,0.240000,35,66,35.015360,87.218458,35.015360,87.218458,0.000000,-20.954532,0.000000,64.000000,0.000000,0.000000,-91.517034,0.343568,106.320520,130.102646,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558103,1.413776,0.173816,0.013918,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930162,mpc-p,0,-126.340000,54.885000,5.062189,0.484796,4.980000,0.575000,0.082189,-0.090204,1.311276,-4.116798,0.823360,-4.116798,1.311276,0.360000,0.400000,14,111,14.025343,112.450000,14.025343,112.450000,0.000000,-1.186075,0.000000,64.000000,0.000000,0.000000,-93.808564,0.753102,101.304611,121.611046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552135,1.412472,0.207620,0.016812,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940208,mpc-p,0,-126.340000,54.885000,5.073467,0.505043,5.000000,0.535000,0.073467,-0.029957,1.860183,-7.776174,0.274453,-7.776174,1.860183,0.290000,0.730000,13,112,13.258541,112.450000,13.258541,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.564874,1.289790,102.469477,125.878911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555906,1.412883,0.271735,0.013983,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950102,mpc-p,0,-126.340000,54.885000,5.083652,0.527078,5.020000,0.495000,0.063652,0.032078,1.433256,-2.836017,0.091484,-2.836017,1.433256,0.220000,0.910000,25,100,24.876404,100.378556,24.876404,100.378556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.368472,2.261475,105.028732,124.987661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553677,1.413237,0.238510,0.014870,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960218,mpc-p,0,-126.340000,54.885000,5.093098,0.551730,5.040000,0.505000,0.053098,0.046730,0.213464,3.262944,-0.274453,3.262944,0.213464,0.220000,0.940000,36,55,35.696151,50.625190,35.696151,50.625190,0.000000,4.753366,0.000000,64.000000,0.000000,0.000000,-91.966347,1.888840,101.996837,119.904208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556688,1.412524,0.226682,0.014160,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970164,mpc-p,0,-126.340000,54.885000,5.101399,0.578024,5.040000,0.585000,0.061399,-0.006976,-1.067318,9.849821,0.396432,9.849821,-1.067318,0.330000,0.790000,35,10,34.912598,5.962253,34.912598,5.962253,0.000000,4.416303,0.000000,64.000000,0.000000,0.000000,-91.797905,0.522382,101.893384,120.474367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557311,1.413130,0.186762,0.011549,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980058,mpc-p,0,-126.340000,54.885000,5.108652,0.606160,5.040000,0.685000,0.068652,-0.078840,-0.396432,10.886644,-0.274453,10.886644,-0.396432,0.250000,0.440000,40,23,39.790890,23.061925,39.790890,23.061925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.053192,-0.187832,104.784111,124.523463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557027,1.413318,0.188406,0.015950,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990213,mpc-p,0,-126.340000,54.885000,5.115011,0.637038,5.050000,0.765000,0.065011,-0.127962,0.823360,4.848673,-0.030495,4.848673,0.823360,0.380000,0.260000,11,68,10.572081,86.760387,10.572081,86.760387,0.000000,-18.698462,0.000000,64.000000,0.000000,0.000000,-94.940645,-0.322425,102.180620,121.182289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556588,1.525292,0.190464,0.014641,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000213,mpc-p,0,-126.340000,54.885000,5.120148,0.669374,5.070000,0.775000,0.050148,-0.105626,1.311276,-2.836017,0.091484,-2.836017,1.311276,0.310000,0.400000,8,112,7.920054,112.450000,7.920054,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.792248,0.152920,95.829655,117.547540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556425,1.412323,0.210491,0.014761,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010207,mpc-p,0,-126.340000,54.885000,5.124114,0.703537,5.080000,0.735000,0.044114,-0.031463,1.128308,-5.397580,0.701380,-5.397580,1.128308,0.220000,0.720000,17,112,17.136074,112.450000,17.136074,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.595134,-0.160937,96.270308,118.879556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557592,1.412536,0.247690,0.013261,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020216,mpc-p,0,-126.340000,54.885000,5.126853,0.739532,5.090000,0.715000,0.036853,0.024532,0.213464,-1.738204,0.213464,-1.738204,0.213464,0.200000,1.020000,26,93,26.114501,93.375417,26.114501,93.375417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.258833,0.300249,100.643847,120.697757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556365,1.423055,0.234586,0.014201,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030087,mpc-p,0,-126.340000,54.885000,5.128279,0.776697,5.090000,0.735000,0.038279,0.041697,-1.616224,4.360757,-0.274453,4.360757,-1.616224,0.230000,0.920000,39,55,38.971524,54.800334,38.971524,54.800334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.824832,0.279189,98.521881,115.868354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539838,1.456395,0.165791,0.018488,0.501562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040208,mpc-p,0,-126.340000,54.885000,5.128354,0.816440,5.080000,0.805000,0.048354,0.011440,-2.348100,8.630029,0.274453,8.630029,-2.348100,0.280000,0.790000,40,29,40.256530,29.007322,40.256530,29.007322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.231480,-0.608688,97.032155,113.663613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556365,1.413204,0.184551,0.013350,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050161,mpc-p,0,-126.340000,54.885000,5.126976,0.857049,5.070000,0.895000,0.056976,-0.037951,-1.189297,8.995966,0.213464,8.995966,-1.189297,0.280000,0.510000,30,48,30.467330,47.556852,30.467330,47.556852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.094170,-1.568227,97.662925,115.169796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554940,1.423614,0.186118,0.016178,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060207,mpc-p,0,-126.340000,54.885000,5.124041,0.899478,5.070000,0.965000,0.054041,-0.065522,0.579401,4.482736,0.335443,4.482736,0.579401,0.360000,0.450000,2,90,1.657028,89.844520,1.657028,89.844520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.484419,-3.251947,91.593465,110.211091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555766,1.413836,0.186162,0.013714,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070099,mpc-p,0,-126.340000,54.885000,5.119544,0.942566,5.080000,0.995000,0.039544,-0.052434,0.518412,0.518412,-0.518412,0.518412,0.518412,0.260000,0.620000,8,112,7.700558,111.941481,7.700558,111.941481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.028355,-5.825658,84.697955,107.437489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547472,1.413571,0.223056,0.014146,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080228,mpc-p,0,-126.340000,54.885000,5.113190,0.987924,5.090000,1.005000,0.023190,-0.017076,0.213464,0.945339,0.457422,0.945339,0.213464,0.180000,0.890000,17,90,16.840051,90.134953,16.840051,90.134953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.696997,-9.016950,84.886380,107.383963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561006,1.419374,0.280092,0.014148,0.500883,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090056,mpc-p,0,-126.340000,54.885000,5.105232,1.033022,5.090000,1.035000,0.015232,-0.001978,-1.311276,4.726694,0.884349,4.726694,-1.311276,0.180000,0.880000,29,62,28.816734,61.982680,28.816734,61.982680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.044381,-10.735587,86.756627,104.972358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539511,1.407959,0.153791,0.013031,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100058,mpc-p,0,-126.340000,54.885000,5.095215,1.079895,5.080000,1.105000,0.015215,-0.025105,-2.775027,7.776174,-0.274453,7.776174,-2.775027,0.210000,0.740000,37,48,37.224931,47.691966,37.224931,47.691966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.949279,-11.660126,84.816376,99.403729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539430,1.406932,0.135834,0.012245,0.506522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110057,mpc-p,0,-126.340000,54.885000,5.083157,1.127618,5.060000,1.185000,0.023157,-0.057382,-2.409089,7.715185,-0.274453,7.715185,-2.409089,0.280000,0.590000,24,59,24.472319,59.030528,24.472319,59.030528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.931979,-12.082789,82.205170,95.482200,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.134966,1.615045,0.247888,0.016684,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008524,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120060,mpc-p,0,-126.340000,54.885000,5.068932,1.176095,5.050000,1.245000,0.018932,-0.068905,-1.250287,5.397580,0.091484,5.397580,-1.250287,0.330000,0.540000,4,82,4.090057,82.466980,4.090057,82.466980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.399783,-12.772174,79.313141,94.836350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546395,1.711208,0.223963,0.021845,0.507084,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130065,mpc-p,0,-126.340000,54.885000,5.052421,1.225184,5.040000,1.285000,0.012421,-0.059816,-0.762370,2.226120,-0.152474,2.226120,-0.762370,0.240000,0.660000,5,100,5.285684,99.733668,5.285684,99.733668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.171979,-13.546074,75.218534,91.920179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579304,1.522081,0.226171,0.017570,0.502312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140057,mpc-p,0,-126.340000,54.885000,5.033533,1.274664,5.040000,1.315000,-0.006467,-0.040336,-1.372266,0.762370,0.152474,0.762370,-1.372266,0.160000,0.820000,15,100,15.223336,100.197496,15.223336,100.197496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.352716,-14.861504,71.753350,87.062588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546418,1.768600,0.292609,0.032132,0.501721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150067,mpc-p,0,-126.340000,54.885000,5.012076,1.324554,5.030000,1.345000,-0.017924,-0.020446,-2.348100,3.323933,0.213464,3.323933,-2.348100,0.160000,0.920000,20,73,20.346672,72.542702,20.346672,72.542702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.651772,-16.616457,69.921309,83.944955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565977,1.623633,0.242258,0.019055,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160057,mpc-p,0,-126.340000,54.885000,4.988009,1.374512,5.010000,1.405000,-0.021991,-0.030488,-2.714037,7.776174,-0.091484,7.776174,-2.714037,0.170000,0.830000,20,42,20.190098,42.396079,20.190098,42.396079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.331181,-17.739441,72.109213,84.470277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552562,1.588221,0.203771,0.016790,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170085,mpc-p,0,-126.340000,54.885000,4.961053,1.424678,5.000000,1.485000,-0.038947,-0.060322,-1.982162,7.898153,-0.091484,7.898153,-1.982162,0.220000,0.640000,3,54,2.627582,53.987140,2.627582,53.987140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.325213,-17.159900,75.951487,86.631340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541351,1.533238,0.156072,0.014758,0.500489,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180097,mpc-p,0,-126.340000,54.885000,4.931215,1.474624,4.970000,1.545000,-0.038785,-0.070376,-2.287110,5.092632,0.335443,5.092632,-2.287110,0.200000,0.560000,2,83,1.695574,83.331052,1.695574,83.331052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.101500,-16.698905,72.331007,84.804143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539425,1.411237,0.137821,0.012902,0.500181,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190220,mpc-p,0,-126.340000,54.885000,4.897932,1.524833,4.960000,1.565000,-0.062068,-0.040167,-2.165131,0.701380,0.640391,0.701380,-2.165131,0.030000,0.640000,14,112,14.116555,112.450000,14.116555,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.494795,-16.364425,67.688762,79.144391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568225,1.525944,0.221092,0.015035,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200213,mpc-p,0,-126.340000,54.885000,4.861878,1.573938,4.940000,1.575000,-0.078122,-0.001062,-2.653048,-0.274453,0.335443,-0.274453,-2.653048,0.150000,0.860000,-3,108,-3.378315,107.791976,-3.378315,107.791976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.509603,-17.657447,66.910739,81.532085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558217,1.424752,0.253510,0.014208,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210086,mpc-p,0,-126.340000,54.885000,4.823002,1.621857,4.920000,1.605000,-0.096998,0.016857,-3.140965,2.165131,0.335443,2.165131,-3.140965,0.150000,0.990000,-7,77,-7.010803,76.506870,-7.010803,76.506870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.007352,-18.695198,66.307295,81.728830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540169,1.408858,0.211311,0.014155,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220210,mpc-p,0,-126.340000,54.885000,4.779646,1.670210,4.890000,1.655000,-0.110354,0.015210,-3.689871,6.800341,0.152474,6.800341,-3.689871,0.120000,0.900000,-4,44,-3.769864,44.157139,-3.769864,44.157139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.433859,-19.034448,66.184340,78.156016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555902,1.422443,0.191142,0.014764,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230096,mpc-p,0,-126.340000,54.885000,4.733779,1.716493,4.850000,1.735000,-0.116221,-0.018507,-3.933829,8.630029,-0.030495,8.630029,-3.933829,0.070000,0.670000,0,44,-0.054461,44.439980,-0.054461,44.439980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.398785,-18.486861,70.748813,81.705612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539560,1.410167,0.145249,0.015633,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240094,mpc-p,0,-126.340000,54.885000,4.683703,1.762212,4.820000,1.795000,-0.136297,-0.032788,-4.726694,4.909663,-0.579401,4.909663,-4.726694,0.000000,0.520000,8,86,7.755968,85.923610,7.755968,85.923610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.583984,-17.386399,69.282133,79.604507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542593,1.491816,0.153569,0.016232,0.500442,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250093,mpc-p,0,-126.340000,54.885000,4.629806,1.806663,4.780000,1.825000,-0.150194,-0.018337,-4.177788,0.457422,-0.152474,0.457422,-4.177788,-0.030000,0.640000,-1,112,-1.130650,112.449995,-1.130650,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.018309,-17.675646,62.908462,75.474037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539296,1.412275,0.195131,0.014230,0.500515,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260058,mpc-p,0,-126.340000,54.885000,4.572159,1.849546,4.740000,1.825000,-0.167841,0.024546,-4.665705,-1.006328,0.091484,-1.006328,-4.665705,0.100000,0.880000,-23,107,-22.665161,106.945669,-22.665161,106.945669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.606521,-18.907748,62.505691,79.423639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547338,1.414823,0.239155,0.015848,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270212,mpc-p,0,-126.340000,54.885000,4.509281,1.891607,4.700000,1.835000,-0.190719,0.056607,-4.848673,1.250287,-0.030495,1.250287,-4.848673,0.030000,0.970000,-22,81,-21.575486,80.748906,-21.575486,80.748906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.168023,-19.030433,61.433658,77.518255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554566,1.415347,0.238303,0.013939,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280087,mpc-p,0,-126.340000,54.885000,4.443997,1.930779,4.650000,1.885000,-0.206003,0.045779,-5.885497,5.946486,0.274453,5.946486,-5.885497,-0.060000,0.920000,-7,43,-6.848341,42.837644,-6.848341,42.837644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.495559,-19.253686,64.449910,79.297875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541953,1.408635,0.161008,0.014297,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290178,mpc-p,0,-126.340000,54.885000,4.372975,1.968874,4.590000,1.945000,-0.217025,0.023874,-7.166278,6.983309,0.030495,6.983309,-7.166278,-0.140000,0.670000,9,51,8.627864,51.406690,8.627864,51.406690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.814694,-18.403754,70.243584,84.362094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564988,1.412188,0.170183,0.013529,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300063,mpc-p,0,-126.340000,54.885000,4.299089,2.004137,4.520000,1.995000,-0.220911,0.009137,-7.959143,2.836017,0.457422,2.836017,-7.959143,-0.060000,0.550000,-1,93,-1.386326,93.482069,-1.386326,93.482069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.629138,-18.433136,64.606793,79.447157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546161,1.413159,0.185162,0.015227,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310095,mpc-p,0,-126.340000,54.885000,4.219645,2.037690,4.450000,2.015000,-0.230355,0.022690,-7.776174,-1.189297,0.274453,-1.189297,-7.776174,0.010000,0.680000,-21,112,-21.310085,112.449996,-21.310085,112.449996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.177913,-20.301770,56.997182,77.786156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537456,1.408111,0.172401,0.015038,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320210,mpc-p,0,-126.340000,54.885000,4.134901,2.069087,4.370000,2.015000,-0.235099,0.054087,-7.410237,-1.128308,0.457422,-1.128308,-7.410237,-0.030000,0.880000,-28,98,-27.975076,98.417322,-27.975076,98.417322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.667740,-21.700015,55.746084,77.744089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555730,1.412297,0.236403,0.014378,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330086,mpc-p,0,-126.340000,54.885000,4.047604,2.097230,4.300000,2.025000,-0.252396,0.072230,-8.569039,1.799193,0.701380,1.799193,-8.569039,-0.140000,0.950000,-11,66,-11.171028,66.397069,-11.171028,66.397069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.153879,-22.050272,55.644031,74.635309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540037,1.411258,0.200756,0.014587,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340206,mpc-p,0,-126.340000,54.885000,3.953402,2.123347,4.210000,2.065000,-0.256598,0.058347,-11.008623,4.604715,0.518412,4.604715,-11.008623,-0.160000,0.820000,8,50,7.774068,50.038771,7.774068,50.038771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.396883,-21.906073,61.635549,79.411854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556815,1.411397,0.171684,0.014199,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350214,mpc-p,0,-126.340000,54.885000,3.855465,2.146320,4.110000,2.105000,-0.254535,0.041320,-11.374561,4.299767,0.213464,4.299767,-11.374561,-0.050000,0.700000,-8,59,-8.387939,58.559919,-8.387939,58.559919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.878101,-22.160165,58.664843,76.572549,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554596,1.411615,0.173395,0.014177,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360211,mpc-p,0,-126.340000,54.885000,3.752840,2.166295,4.000000,2.125000,-0.247160,0.041295,-10.581696,0.518412,-0.213464,0.518412,-10.581696,-0.010000,0.610000,-29,95,-28.982593,95.046204,-28.982593,95.046204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.808853,-22.520694,52.440012,73.627756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555364,1.413616,0.183902,0.012454,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370159,mpc-p,0,-126.340000,54.885000,3.645936,2.183086,3.900000,2.115000,-0.254064,0.068086,-10.703675,-2.957996,0.518412,-2.957996,-10.703675,-0.190000,0.720000,-15,112,-15.262414,112.450000,-15.262414,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.437739,-23.196871,47.155445,70.840880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554977,1.412212,0.219270,0.015938,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380088,mpc-p,0,-126.340000,54.885000,3.534452,2.196650,3.790000,2.095000,-0.255548,0.101650,-11.008623,-3.262944,0.823360,-3.262944,-11.008623,-0.170000,0.910000,-21,101,-21.228864,100.572983,-21.228864,100.572983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.594730,-24.651814,47.805013,71.253401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539975,1.415935,0.223329,0.016727,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390218,mpc-p,0,-126.340000,54.885000,3.415766,2.207073,3.690000,2.095000,-0.274234,0.112073,-11.801488,-0.091484,0.762370,-0.091484,-11.801488,-0.160000,0.980000,-23,65,-23.233968,65.215624,-23.233968,65.215624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.376894,-25.583184,48.430001,70.552205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557284,1.410683,0.212551,0.014371,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400173,mpc-p,0,-126.340000,54.885000,3.294287,2.213837,3.570000,2.125000,-0.275713,0.088837,-12.350394,3.933829,0.457422,3.933829,-12.350394,-0.180000,0.820000,-21,40,-21.182181,39.626283,-21.182181,39.626283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.698387,-25.397575,52.537127,72.809791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551823,1.426969,0.173778,0.015688,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410210,mpc-p,0,-126.340000,54.885000,3.166942,2.217053,3.450000,2.155000,-0.283058,0.062053,-12.899301,3.384923,0.091484,3.384923,-12.899301,-0.190000,0.610000,-22,56,-22.296020,56.077224,-22.296020,56.077224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.767433,-24.495347,54.892496,74.645182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554114,1.412373,0.173632,0.014127,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420211,mpc-p,0,-126.340000,54.885000,3.035219,2.216552,3.320000,2.165000,-0.284781,0.051552,-13.814145,-1.250287,0.701380,-1.250287,-13.814145,-0.190000,0.530000,-23,98,-22.691746,97.528168,-22.691746,97.528168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.481854,-23.853874,47.158986,67.054927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557211,1.411173,0.183620,0.014594,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430089,mpc-p,0,-126.340000,54.885000,2.900434,2.212333,3.190000,2.135000,-0.289566,0.077333,-13.448207,-5.336590,0.518412,-5.336590,-13.448207,-0.190000,0.710000,-34,112,-34.116745,112.449998,-34.116745,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.002750,-24.925716,42.367291,66.126850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540269,1.409042,0.199941,0.015777,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440206,mpc-p,0,-126.340000,54.885000,2.757600,2.204080,3.060000,2.095000,-0.302400,0.109080,-14.241072,-5.458569,0.579401,-5.458569,-14.241072,-0.240000,0.920000,-29,97,-29.456674,96.873255,-29.456674,96.873255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.234834,-25.659601,40.699091,64.273814,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555915,1.449519,0.274573,0.016563,0.500525,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450161,mpc-p,0,-126.340000,54.885000,2.612408,2.191994,2.910000,2.075000,-0.297592,0.116994,-15.887791,-2.226120,0.579401,-2.226120,-15.887791,-0.270000,0.950000,-15,64,-15.417575,63.909690,-15.417575,63.909690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.052284,-26.065017,43.086097,65.067869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554638,1.437347,0.193618,0.017666,0.500266,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460103,mpc-p,0,-126.340000,54.885000,2.462882,2.175922,2.750000,2.095000,-0.287118,0.080922,-17.107583,2.104141,0.335443,2.104141,-17.107583,-0.230000,0.830000,-12,31,-12.080339,31.117778,-12.080339,31.117778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.692988,-26.492132,50.048366,72.371905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545622,1.696837,0.203985,0.032338,0.946820,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.008436,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470060,mpc-p,0,-126.340000,54.885000,2.308701,2.155754,2.590000,2.105000,-0.281299,0.050754,-17.168573,0.823360,-0.701380,0.823360,-17.168573,-0.140000,0.570000,-28,57,-28.203943,57.072659,-28.203943,57.072659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.437392,-25.821442,57.287866,80.307008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551631,1.463023,0.211314,0.019541,0.500593,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480067,mpc-p,0,-126.340000,54.885000,2.149369,2.131314,2.420000,2.105000,-0.270631,0.026314,-17.168573,0.823360,0.091484,-2.348100,-16.924615,-0.170000,0.510000,-30,58,-30.478372,58.496420,-30.478372,58.496420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.722370,-27.522095,44.295173,71.788346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568959,1.570018,0.197865,0.018636,0.500665,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490061,mpc-p,0,-126.340000,54.885000,1.986020,2.102687,2.260000,2.065000,-0.273980,0.037687,-16.924615,-7.227268,0.274453,-7.227268,-16.924615,-0.230000,0.540000,-34,103,-34.376197,112.450000,-34.376197,112.450000,0.000000,-8.953580,0.000000,64.000000,0.000000,0.000000,19.524438,-26.604558,39.783593,62.549029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542512,1.460469,0.227022,0.018156,0.500697,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500071,mpc-p,0,-126.340000,54.885000,1.818306,2.069744,2.090000,1.985000,-0.271694,0.084744,-18.022427,-9.727842,0.579401,-9.727842,-18.022427,-0.260000,0.750000,-28,112,-27.888310,112.449986,-27.888310,112.449986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.334171,-26.972365,37.207450,65.138533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574344,1.604446,0.269220,0.018829,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510060,mpc-p,0,-126.340000,54.885000,1.647011,2.032576,1.910000,1.905000,-0.262989,0.127576,-18.937271,-8.264091,0.274453,-8.264091,-18.937271,-0.280000,0.930000,-21,94,-20.942099,93.503555,-20.942099,93.503555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.262976,-27.429185,39.091002,67.333955,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547739,1.706403,0.595610,0.025605,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008385,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520086,mpc-p,0,-126.340000,54.885000,1.471285,1.990930,1.720000,1.875000,-0.248715,0.115930,-19.608157,-2.348100,0.335443,-2.348100,-19.608157,-0.220000,0.960000,-24,49,-23.620738,36.611141,-23.620738,36.611141,0.000000,11.892414,0.000000,64.000000,0.000000,0.000000,29.003127,-28.704007,45.344557,73.696984,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539398,1.468478,0.173234,0.014835,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530096,mpc-p,0,-126.340000,54.885000,1.292241,1.944998,1.510000,1.885000,-0.217759,0.059998,-20.462012,1.799193,0.396432,1.799193,-20.462012,-0.210000,0.750000,-18,11,-17.578227,11.252910,-17.578227,11.252910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.378798,-29.808440,60.611524,85.520192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540358,1.438222,0.147393,0.013211,0.500341,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540099,mpc-p,0,-126.340000,54.885000,1.109934,1.894747,1.310000,1.905000,-0.200066,-0.010253,-20.523001,1.311276,0.518412,1.311276,-20.523001,-0.230000,0.430000,-16,33,-16.288416,32.683893,-16.288416,32.683893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.654006,-29.821653,73.476920,96.200844,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539916,1.442817,0.144173,0.014381,0.500202,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550165,mpc-p,0,-126.340000,54.885000,0.923285,1.839796,1.100000,1.885000,-0.176715,-0.045204,-21.132897,-5.153621,0.884349,-5.153621,-21.132897,-0.180000,0.330000,-22,78,-21.630565,88.725439,-21.630565,88.725439,0.000000,-11.041546,0.000000,64.000000,0.000000,0.000000,37.292129,-29.517783,71.676751,95.079611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560544,1.417255,0.187322,0.014910,0.500156,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560208,mpc-p,0,-126.340000,54.885000,0.734066,1.780589,0.900000,1.795000,-0.165934,-0.014411,-20.096074,-11.801488,-0.091484,-11.801488,-20.096074,-0.190000,0.500000,-35,112,-35.312126,112.450000,-35.312126,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.596235,-28.868848,63.952806,88.676898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558074,1.423425,0.221548,0.014607,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570208,mpc-p,0,-126.340000,54.885000,0.542943,1.717314,0.690000,1.695000,-0.147057,0.022314,-20.766960,-12.899301,0.518412,-12.899301,-20.766960,-0.250000,0.800000,-26,110,-25.622748,109.853761,-25.622748,109.853761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.961759,-28.491861,58.650388,85.723329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557995,1.415238,0.266013,0.014058,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580085,mpc-p,0,-126.340000,54.885000,0.351754,1.650611,0.480000,1.605000,-0.128246,0.045611,-22.840606,-9.361904,0.640391,-9.361904,-22.840606,-0.290000,0.960000,-2,65,-2.254607,64.183772,-2.254607,64.183772,0.000000,0.669989,0.000000,64.000000,0.000000,0.000000,48.580012,-28.462836,61.603008,88.691132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540366,1.417935,0.256627,0.015254,0.506957,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590106,mpc-p,0,-126.340000,54.885000,0.155592,1.578705,0.250000,1.565000,-0.094408,0.013705,-23.755450,-2.287110,0.701380,-2.287110,-23.755450,-0.180000,0.880000,-3,20,-3.336540,4.736738,-3.336540,4.736738,0.000000,15.117023,0.000000,64.000000,0.000000,0.000000,47.927432,-28.495733,77.188505,98.578114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571381,1.415066,0.176856,0.014865,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600086,mpc-p,0,-126.340000,54.885000,-0.041675,1.502908,0.020000,1.565000,-0.061675,-0.062092,-23.694460,1.006328,0.579401,1.006328,-23.694460,-0.100000,0.540000,-12,-3,-11.690612,-3.372648,-11.690612,-3.372648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.164391,-29.520973,85.932497,104.140897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539830,1.406771,0.138779,0.013743,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.610114,mpc-p,0,-126.340000,54.885000,-0.241556,1.422583,-0.210000,1.555000,-0.031556,-0.132417,-22.291700,-2.775027,0.152474,-2.775027,-22.291700,-0.100000,0.220000,-25,42,-24.702251,45.258645,-24.702251,45.258645,0.000000,-3.631294,0.000000,64.000000,0.000000,0.000000,52.270147,-28.803372,92.940087,109.560579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559221,1.415041,0.177455,0.014593,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620207,mpc-p,0,-126.340000,54.885000,-0.444065,1.337609,-0.420000,1.475000,-0.024065,-0.137391,-21.437845,-11.496540,0.335443,-11.496540,-21.437845,-0.150000,0.230000,-31,87,-31.146424,112.450000,-31.146424,112.450000,0.000000,-25.822648,0.000000,64.000000,0.000000,0.000000,56.892955,-27.105430,84.073380,103.433339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553340,1.415341,0.238322,0.014849,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630088,mpc-p,0,-126.340000,54.885000,-0.643359,1.250461,-0.610000,1.345000,-0.033359,-0.094539,-19.913105,-17.046594,0.030495,-17.046594,-19.913105,-0.230000,0.510000,-39,112,-39.133910,112.450000,-39.133910,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.687484,-24.566193,77.203730,98.407364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540229,1.407598,0.217575,0.015018,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640221,mpc-p,0,-126.340000,54.885000,-0.848447,1.157123,-0.810000,1.195000,-0.038447,-0.037877,-19.730136,-16.436698,0.274453,-16.436698,-19.730136,-0.310000,0.870000,-32,97,-32.477529,96.886106,-32.477529,96.886106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.833380,-22.369699,73.834471,100.083202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561513,1.414779,0.266121,0.013954,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650211,mpc-p,0,-126.340000,54.885000,-1.051044,1.061249,-1.010000,1.075000,-0.041044,-0.013751,-21.254876,-10.764665,0.091484,-10.764665,-21.254876,-0.340000,0.920000,-14,52,-13.692008,43.565327,-13.692008,43.565327,0.000000,8.320779,0.000000,64.000000,0.000000,0.000000,64.575583,-21.705754,79.488855,108.254232,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559645,1.424081,0.215475,0.015010,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660167,mpc-p,0,-126.340000,54.885000,-1.253009,0.961998,-1.220000,1.015000,-0.033009,-0.053002,-22.230710,-4.299767,-0.030495,-4.299767,-22.230710,-0.250000,0.730000,-12,7,-11.773349,-0.190040,-11.773349,-0.190040,0.000000,7.076146,0.000000,64.000000,0.000000,0.000000,63.516521,-22.660589,84.499313,109.648665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557073,1.415794,0.175684,0.015248,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.670212,mpc-p,0,-126.340000,54.885000,-1.456477,0.858231,-1.440000,0.995000,-0.016477,-0.136769,-21.376856,-1.982162,-0.091484,-1.982162,-21.376856,-0.200000,0.460000,-22,-7,-22.307321,-6.602495,-22.307321,-6.602495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.236994,-23.948570,88.208222,109.143812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560136,1.414156,0.175450,0.014402,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.680088,mpc-p,0,-126.340000,54.885000,-1.655937,0.752745,-1.650000,0.945000,-0.005937,-0.192255,-21.437845,-6.678361,-0.152474,-6.678361,-21.437845,-0.180000,0.120000,-25,38,-25.241928,54.097450,-25.241928,54.097450,0.000000,-15.699946,0.000000,64.000000,0.000000,0.000000,67.956117,-22.812886,92.166764,110.614809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540463,1.406510,0.142331,0.014567,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.690164,mpc-p,0,-126.340000,54.885000,-1.858451,0.641723,-1.860000,0.835000,0.001549,-0.193277,-20.340032,-14.850968,0.396432,-14.850968,-20.340032,-0.220000,0.190000,-32,83,-32.150059,112.159885,-32.150059,112.159885,0.000000,-28.762380,0.000000,64.000000,0.000000,0.000000,72.967825,-19.579614,87.200310,105.187402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556871,1.414731,0.236301,0.014466,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.700207,mpc-p,0,-126.340000,54.885000,-2.058984,0.527762,-2.060000,0.665000,0.001016,-0.137238,-21.376856,-20.949928,-0.030495,-20.949928,-21.376856,-0.270000,0.480000,-19,112,-18.944333,112.450000,-18.944333,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.134774,-14.872947,82.122040,99.255382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556485,1.453523,0.214528,0.014425,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.710210,mpc-p,0,-126.340000,54.885000,-2.257043,0.411120,-2.270000,0.465000,0.012957,-0.053880,-20.827949,-21.010918,-0.213464,-21.010918,-20.827949,-0.250000,0.800000,-23,112,-22.863096,112.380529,-22.863096,112.380529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.900668,-9.525881,89.447178,109.251767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557407,1.413902,0.298199,0.012803,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.720212,mpc-p,0,-126.340000,54.885000,-2.453055,0.291502,-2.480000,0.305000,0.026945,-0.013498,-21.437845,-14.911958,-0.274453,-14.911958,-21.437845,-0.250000,0.980000,-13,67,-12.732220,45.452743,-12.732220,45.452743,0.000000,21.927786,0.000000,64.000000,0.000000,0.000000,80.039350,-6.592228,94.440972,116.636231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557180,1.413688,0.292567,0.013751,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.730085,mpc-p,0,-126.340000,54.885000,-2.644197,0.170645,-2.690000,0.215000,0.045803,-0.044355,-21.803783,-6.739351,0.030495,-6.739351,-21.803783,-0.220000,0.840000,-6,22,-5.797930,-15.583501,-5.797930,-15.583501,0.000000,37.964030,0.000000,64.000000,0.000000,0.000000,81.242630,-7.278336,99.472605,119.980059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540708,1.405864,0.161065,0.014430,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.740219,mpc-p,0,-126.340000,54.885000,-2.837622,0.043867,-2.900000,0.175000,0.062378,-0.131133,-21.498835,-2.957996,-0.274453,-2.957996,-21.498835,-0.160000,0.520000,-10,-23,-9.704533,-27.679440,-9.704533,-27.679440,0.000000,5.059969,0.000000,64.000000,0.000000,0.000000,82.223415,-10.948454,97.428245,115.752894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556943,1.417393,0.174453,0.013725,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.750148,mpc-p,0,-126.340000,54.885000,-3.024053,-0.082863,-3.110000,0.135000,0.085947,-0.217863,-20.523001,-5.214611,-0.457422,-5.214611,-20.523001,-0.130000,0.140000,-18,14,-17.839308,13.699665,-17.839308,13.699665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.188275,-11.141830,106.504467,117.987253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554907,1.420912,0.176374,0.015266,0.501394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.760222,mpc-p,0,-126.340000,54.885000,-3.209762,-0.213844,-3.300000,0.035000,0.090238,-0.248844,-19.730136,-15.033937,-0.823360,-15.033937,-19.730136,-0.150000,0.080000,-23,59,-23.345216,95.362189,-23.345216,95.362189,0.000000,-36.662524,0.000000,64.000000,0.000000,0.000000,90.568261,-8.630750,106.785409,117.869916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556250,1.420513,0.188906,0.013582,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.770104,mpc-p,0,-126.340000,54.885000,-3.388191,-0.344492,-3.490000,-0.165000,0.101809,-0.179492,-19.059251,-24.243367,-0.823360,-24.243367,-19.059251,-0.220000,0.280000,-19,104,-19.395509,112.450000,-19.395509,112.450000,0.000000,-8.750335,0.000000,64.000000,0.000000,0.000000,94.626243,-2.857015,103.932269,115.172099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547284,1.414350,0.225616,0.014764,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.780086,mpc-p,0,-126.340000,54.885000,-3.564337,-0.478478,-3.670000,-0.425000,0.105663,-0.053478,-18.815292,-28.878577,-0.884349,-28.878577,-18.815292,-0.210000,0.630000,-19,112,-19.002153,112.450000,-19.002153,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.059713,4.881732,104.400245,120.029120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539647,1.407557,0.204635,0.015628,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.790094,mpc-p,0,-126.340000,54.885000,-3.736490,-0.614676,-3.860000,-0.685000,0.123510,0.070324,-19.303209,-26.012065,-0.945339,-26.012065,-19.303209,-0.220000,0.900000,-6,112,-5.959966,112.450000,-5.959966,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.194617,13.489258,111.022355,130.078476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540486,1.410693,0.254302,0.014073,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.800087,mpc-p,0,-126.340000,54.885000,-3.903627,-0.752373,-4.050000,-0.895000,0.146373,0.142627,-19.974095,-19.425188,-0.457422,-19.425188,-19.974095,-0.180000,1.000000,6,68,5.674810,68.016686,5.674810,68.016686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.251880,20.486999,115.755668,137.175879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539781,1.405989,0.290485,0.013664,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.810207,mpc-p,0,-126.340000,54.885000,-4.067677,-0.893335,-4.240000,-1.045000,0.172323,0.151665,-19.425188,-11.618519,-0.823360,-11.618519,-19.425188,-0.160000,0.850000,10,23,9.612875,14.064523,9.612875,14.064523,0.000000,8.952163,0.000000,64.000000,0.000000,0.000000,90.557109,23.559387,119.682314,140.237974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555583,1.416329,0.193323,0.017912,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.820099,mpc-p,0,-126.340000,54.885000,-4.222689,-1.032442,-4.430000,-1.125000,0.207311,0.092558,-18.144407,-8.142112,-1.006328,-8.142112,-18.144407,-0.130000,0.540000,4,7,4.059410,6.837546,4.059410,6.837546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.505006,20.793222,119.630886,131.849663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551060,1.492293,0.207735,0.020247,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.830090,mpc-p,0,-126.340000,54.885000,-4.373586,-1.174082,-4.610000,-1.225000,0.236414,0.050918,-17.473521,-11.130602,-0.640391,-11.130602,-17.473521,-0.100000,0.270000,0,52,-0.310903,52.662325,-0.310903,52.662325,0.000000,-0.824779,0.000000,64.000000,0.000000,0.000000,99.312648,16.661962,116.616838,123.135162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549174,1.432980,0.174015,0.014506,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.840093,mpc-p,0,-126.340000,54.885000,-4.518682,-1.316861,-4.770000,-1.375000,0.251318,0.058139,-15.460864,-18.388365,-0.945339,-18.388365,-15.460864,-0.100000,0.330000,-15,97,-14.697947,109.129441,-14.697947,109.129441,0.000000,-12.291895,0.000000,64.000000,0.000000,0.000000,104.029346,15.191091,106.367354,112.115443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537658,1.411673,0.177275,0.012957,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.850134,mpc-p,0,-126.340000,54.885000,-4.658033,-1.460976,-4.910000,-1.565000,0.251967,0.104024,-12.960290,-22.779616,-1.067318,-22.779616,-12.960290,-0.070000,0.580000,-36,112,-36.365861,112.450000,-36.365861,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.805821,14.668068,95.804242,104.241785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538434,1.415925,0.242304,0.013587,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.860211,mpc-p,0,-126.340000,54.885000,-4.791265,-1.606204,-5.030000,-1.775000,0.238735,0.168796,-11.557530,-21.925762,-1.006328,-21.925762,-11.557530,-0.070000,0.870000,-44,101,-43.716181,100.680382,-43.716181,100.680382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.614287,13.997282,86.716712,97.766600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553650,1.421197,0.286780,0.013245,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.870203,mpc-p,0,-126.340000,54.885000,-4.916593,-1.750629,-5.130000,-1.955000,0.213407,0.204371,-10.520706,-16.192739,-0.640391,-16.192739,-10.520706,-0.180000,0.950000,-32,56,-32.284750,49.408431,-32.284750,49.408431,0.000000,6.271951,0.000000,64.000000,0.000000,0.000000,103.812428,12.486238,83.142546,96.721824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558534,1.421161,0.234051,0.013698,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.880209,mpc-p,0,-126.340000,54.885000,-5.035093,-1.895484,-5.240000,-2.075000,0.204907,0.179516,-11.191592,-9.605862,-0.213464,-9.605862,-11.191592,-0.300000,0.780000,-2,11,-1.935592,7.859300,-1.935592,7.859300,0.000000,2.821082,0.000000,64.000000,0.000000,0.000000,105.071547,10.325188,85.375947,97.005988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558858,1.420756,0.194734,0.013659,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.890208,mpc-p,0,-126.340000,54.885000,-5.146304,-2.040291,-5.350000,-2.155000,0.203696,0.114709,-11.374561,-8.508050,-1.006328,-8.508050,-11.374561,-0.230000,0.430000,2,24,2.002404,23.953060,2.002404,23.953060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.638705,9.579477,78.825423,96.489858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557037,1.424810,0.183135,0.013507,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.900143,mpc-p,0,-126.340000,54.885000,-5.249482,-2.184057,-5.450000,-2.265000,0.200518,0.080943,-10.276748,-12.655342,-0.945339,-12.655342,-10.276748,-0.150000,0.300000,-12,68,-12.303913,67.911289,-12.303913,67.911289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.184008,9.524431,79.724706,88.729561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557324,1.422181,0.181354,0.014293,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.910218,mpc-p,0,-126.340000,54.885000,-5.346467,-2.329531,-5.550000,-2.415000,0.203533,0.085469,-8.873987,-18.754303,-0.701380,-18.754303,-8.873987,-0.130000,0.390000,-22,112,-22.367485,112.241846,-22.367485,112.241846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.305867,9.767394,72.680531,78.157043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557146,1.421426,0.244291,0.017025,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.920211,mpc-p,0,-126.340000,54.885000,-5.434918,-2.473358,-5.620000,-2.615000,0.185082,0.141642,-7.105289,-20.949928,-0.945339,-20.949928,-7.105289,-0.150000,0.720000,-30,107,-29.917415,107.354273,-29.917415,107.354273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.319172,10.262666,72.396143,81.117946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556612,1.422254,0.283844,0.013019,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.930091,mpc-p,0,-126.340000,54.885000,-5.514651,-2.614940,-5.680000,-2.775000,0.165349,0.160060,-6.007476,-14.485031,-0.701380,-14.485031,-6.007476,-0.220000,0.930000,-22,62,-22.382320,36.997138,-22.382320,36.997138,0.000000,25.357135,0.000000,64.000000,0.000000,0.000000,100.129735,10.382048,76.007613,86.563719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539646,1.409672,0.236923,0.014754,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.940208,mpc-p,0,-126.340000,54.885000,-5.588206,-2.759077,-5.740000,-2.865000,0.151794,0.105923,-6.007476,-7.837164,-0.518412,-7.837164,-6.007476,-0.250000,0.760000,-9,17,-8.695824,-8.157660,-8.695824,-8.157660,0.000000,25.511934,0.000000,64.000000,0.000000,0.000000,99.835636,10.226911,80.483795,90.610647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556454,1.422016,0.179296,0.013980,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.950214,mpc-p,0,-126.340000,54.885000,-5.652833,-2.900682,-5.790000,-2.925000,0.137167,0.024318,-6.312424,-3.628881,-0.823360,-3.628881,-6.312424,-0.210000,0.480000,-1,-24,-1.003964,-24.392134,-1.003964,-24.392134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.672863,8.752400,79.426545,92.432428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556493,1.417733,0.178005,0.010623,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.960092,mpc-p,0,-126.340000,54.885000,-5.708618,-3.039354,-5.840000,-2.975000,0.131382,-0.064354,-4.238777,-6.251434,-0.762370,-6.251434,-4.238777,-0.150000,0.110000,-18,21,-18.341489,21.644983,-18.341489,21.644983,0.000000,-1.037117,0.000000,64.000000,0.000000,0.000000,94.195035,9.955882,92.335792,107.988253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540718,1.415766,0.152194,0.014538,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.970208,mpc-p,0,-126.340000,54.885000,-5.757448,-3.180068,-5.870000,-3.085000,0.112552,-0.095068,-2.653048,-15.094927,-0.335443,-15.094927,-2.653048,-0.150000,0.060000,-30,66,-29.840150,98.073438,-29.840150,98.073438,0.000000,-32.465571,0.000000,64.000000,0.000000,0.000000,95.450102,12.172356,98.353071,109.263586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557953,1.416626,0.186428,0.013453,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.980097,mpc-p,0,-126.340000,54.885000,-5.797039,-3.316219,-5.890000,-3.275000,0.092961,-0.041219,-1.677214,-21.986752,-0.396432,-21.986752,-1.677214,-0.190000,0.300000,-29,111,-29.231542,112.450000,-29.231542,112.450000,0.000000,-1.842134,0.000000,64.000000,0.000000,0.000000,93.599250,15.520124,94.716232,107.943142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540385,1.413376,0.193425,0.014496,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.990085,mpc-p,0,-126.340000,54.885000,-5.828849,-3.452191,-5.900000,-3.495000,0.071151,0.042809,-1.128308,-23.816440,-0.457422,-23.816440,-1.128308,-0.260000,0.660000,-18,112,-17.717199,112.450000,-17.717199,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.892660,19.352620,99.145101,116.247842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540688,1.408679,0.243544,0.014271,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.000208,mpc-p,0,-126.340000,54.885000,-5.852712,-3.588253,-5.910000,-3.685000,0.057288,0.096747,-1.250287,-16.192739,0.030495,-16.192739,-1.250287,-0.250000,1.020000,-6,67,-5.828453,39.287095,-5.828453,39.287095,0.000000,28.162905,0.000000,64.000000,0.000000,0.000000,80.854006,25.055418,108.060865,131.423550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554204,1.416992,0.300902,0.013053,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.010166,mpc-p,0,-126.340000,54.885000,-5.868003,-3.720264,-5.920000,-3.795000,0.051997,0.074736,-1.616224,-7.349247,-0.518412,-7.349247,-1.616224,-0.210000,0.840000,6,22,5.852766,-21.525330,5.852766,-21.525330,0.000000,43.975330,0.000000,64.000000,0.000000,0.000000,74.352751,30.509697,111.314158,137.981768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556753,1.414238,0.172055,0.015398,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.020209,mpc-p,0,-126.340000,54.885000,-5.875266,-3.851454,-5.920000,-3.835000,0.044734,-0.016454,-0.701380,-1.433256,-0.396432,-1.433256,-0.701380,-0.150000,0.540000,2,-23,2.187796,-50.707686,2.187796,-50.707686,0.000000,28.157686,0.000000,64.000000,0.000000,0.000000,68.769400,29.960254,104.094956,125.813177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557556,1.414446,0.173899,0.013361,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.030215,mpc-p,0,-126.340000,54.885000,-5.874440,-3.980070,-5.920000,-3.855000,0.045560,-0.125070,0.701380,-2.714037,-0.213464,-2.714037,0.701380,-0.120000,0.160000,-6,-14,-6.401887,-14.487297,-6.401887,-14.487297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.427224,27.789365,113.436246,130.398688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558430,1.413183,0.175265,0.014111,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.040209,mpc-p,0,-126.340000,54.885000,-5.865693,-4.106350,-5.900000,-3.925000,0.034307,-0.181350,2.592058,-10.398727,0.030495,-10.398727,2.592058,-0.110000,-0.010000,-22,31,-21.679157,61.144912,-21.679157,61.144912,0.000000,-30.632210,0.000000,64.000000,0.000000,0.000000,71.300965,27.642403,125.545251,138.734070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556902,1.433491,0.173835,0.014714,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.050211,mpc-p,0,-126.340000,54.885000,-5.849141,-4.230465,-5.860000,-4.085000,0.010859,-0.145465,3.750861,-20.157064,-0.213464,-20.157064,3.750861,-0.110000,0.060000,-31,76,-31.021747,112.450000,-31.021747,112.450000,0.000000,-36.937297,0.000000,64.000000,0.000000,0.000000,72.431740,29.891511,124.406938,137.944842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556451,1.414398,0.223801,0.014412,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.060101,mpc-p,0,-126.340000,54.885000,-5.825260,-4.350837,-5.820000,-4.315000,-0.005260,-0.035837,4.543725,-27.536805,-0.091484,-27.536805,4.543725,-0.160000,0.370000,-27,112,-27.006947,112.450000,-27.006947,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.523186,35.687912,118.174993,139.049499,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550259,1.412993,0.223941,0.014975,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.070214,mpc-p,0,-126.340000,54.885000,-5.793289,-4.471443,-5.770000,-4.585000,-0.023289,0.113557,4.299767,-27.597795,-0.274453,-27.597795,4.299767,-0.210000,0.730000,-11,112,-10.836560,112.450000,-10.836560,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.317863,43.124913,124.882349,153.694742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557628,1.413194,0.271977,0.013259,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.080095,mpc-p,0,-126.340000,54.885000,-5.754873,-4.586777,-5.730000,-4.805000,-0.024873,0.218223,3.079975,-20.583991,-0.335443,-20.583991,3.079975,-0.220000,0.930000,14,99,13.658056,98.643599,13.658056,98.643599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.421803,52.080441,133.629180,168.257612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542745,1.411353,0.279540,0.014991,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.090113,mpc-p,0,-126.340000,54.885000,-5.708905,-4.701106,-5.710000,-4.955000,0.001095,0.253894,2.104141,-11.740498,0.274453,-11.740498,2.104141,-0.160000,0.970000,31,54,31.070196,24.524984,31.070196,24.524984,0.000000,29.118615,0.000000,64.000000,0.000000,0.000000,40.127628,59.051072,134.716087,172.711660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554943,1.419714,0.226413,0.013699,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.100211,mpc-p,0,-126.340000,54.885000,-5.655662,-4.813632,-5.680000,-5.025000,0.024338,0.211368,1.616224,-2.592058,-0.091484,-2.592058,1.616224,-0.100000,0.760000,43,9,42.762193,-35.218297,42.762193,-35.218297,0.000000,43.861896,0.000000,64.000000,0.000000,0.000000,32.097970,60.614930,134.809842,169.313942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552255,1.414238,0.185917,0.013990,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.110091,mpc-p,0,-126.340000,54.885000,-5.597110,-4.921049,-5.660000,-5.025000,0.062890,0.103951,2.592058,0.579401,-0.152474,0.579401,2.592058,0.040000,0.420000,28,-36,28.288469,-37.695166,28.288469,-37.695166,0.000000,1.338764,0.000000,64.000000,0.000000,0.000000,28.842458,56.221401,136.680029,162.305327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539419,1.409999,0.150672,0.013819,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.120057,mpc-p,0,-126.340000,54.885000,-5.531866,-5.026652,-5.620000,-5.035000,0.088134,0.008348,5.031642,-2.165131,0.213464,-2.165131,5.031642,0.200000,0.060000,-9,9,-9.234309,12.124909,-9.234309,12.124909,0.000000,-3.481311,0.000000,64.000000,0.000000,0.000000,33.197903,48.850353,148.679425,161.971319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538472,1.411073,0.155012,0.014558,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.130098,mpc-p,0,-126.340000,54.885000,-5.460152,-5.130224,-5.550000,-5.125000,0.089848,-0.005224,7.898153,-11.862478,0.518412,-11.862478,7.898153,0.070000,0.010000,-20,54,-19.924380,102.458145,-19.924380,102.458145,0.000000,-48.814547,0.000000,64.000000,0.000000,0.000000,39.141194,40.836460,145.728393,151.643096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539578,1.413446,0.167309,0.014714,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.140216,mpc-p,0,-126.340000,54.885000,-5.382143,-5.231697,-5.460000,-5.295000,0.077857,0.063303,9.117946,-21.559824,-0.030495,-21.559824,9.117946,-0.070000,0.190000,-13,99,-12.655441,112.450000,-12.655441,112.450000,0.000000,-13.806401,0.000000,64.000000,0.000000,0.000000,40.412455,39.409574,138.039848,150.871665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558366,1.414279,0.209019,0.013383,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.150093,mpc-p,0,-126.340000,54.885000,-5.300759,-5.327935,-5.360000,-5.525000,0.059241,0.197065,8.873987,-25.768107,0.823360,-25.768107,8.873987,-0.090000,0.580000,-4,112,-4.449064,112.450000,-4.449064,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.185272,43.039514,134.415266,157.677431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539289,1.410905,0.174907,0.014576,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.160212,mpc-p,0,-126.340000,54.885000,-5.212392,-5.423616,-5.270000,-5.755000,0.057608,0.331384,8.386070,-22.230710,0.518412,-22.230710,8.386070,-0.090000,0.860000,8,112,7.832914,112.450000,7.832914,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.223550,48.837532,137.086583,165.465477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552601,1.465663,0.278409,0.016798,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.170085,mpc-p,0,-126.340000,54.885000,-5.121662,-5.514133,-5.190000,-5.925000,0.068338,0.410867,7.776174,-14.911958,0.640391,-14.911958,7.776174,-0.100000,1.000000,26,83,25.660900,83.367246,25.660900,83.367246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.330812,53.958284,143.335398,174.685098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539167,1.413826,0.271199,0.012949,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.180210,mpc-p,0,-126.340000,54.885000,-5.024384,-5.604047,-5.110000,-6.015000,0.085616,0.410953,7.166278,-4.970653,0.701380,-4.970653,7.166278,0.110000,0.940000,17,38,17.213509,7.329656,17.213509,7.329656,0.000000,31.037590,0.000000,64.000000,0.000000,0.000000,1.576796,56.554176,149.543509,182.784525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555556,1.417502,0.189317,0.014688,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.190092,mpc-p,0,-126.340000,54.885000,-4.925701,-5.688969,-5.020000,-6.025000,0.094299,0.336031,7.654195,1.921172,1.067318,1.921172,7.654195,0.160000,0.680000,15,-7,14.556134,-30.200165,14.556134,-30.200165,0.000000,23.567411,0.000000,64.000000,0.000000,0.000000,-5.451766,52.580386,154.721894,177.415434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538921,1.412485,0.149485,0.016423,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.200214,mpc-p,0,-126.340000,54.885000,-4.821221,-5.773061,-4.940000,-6.005000,0.118779,0.231939,9.361904,1.738204,1.006328,1.738204,9.361904,0.110000,0.300000,14,0,13.667115,0.419473,13.667115,0.419473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.955481,44.635312,145.896277,165.003323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557857,1.417127,0.174063,0.014281,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.210118,mpc-p,0,-126.340000,54.885000,-4.716059,-5.852548,-4.830000,-6.025000,0.113941,0.172452,9.971800,-4.299767,1.128308,-4.299767,9.971800,0.120000,0.120000,9,45,9.399155,67.649752,9.399155,67.649752,0.000000,-22.230279,0.000000,64.000000,0.000000,0.000000,-20.716912,35.707092,143.499015,160.012449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551964,1.416268,0.173168,0.013813,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.220213,mpc-p,0,-126.340000,54.885000,-4.606329,-5.930752,-4.710000,-6.125000,0.103671,0.194248,12.350394,-12.899301,1.067318,-12.899301,12.350394,0.110000,0.220000,-10,90,-9.947498,112.450000,-9.947498,112.450000,0.000000,-22.030527,0.000000,64.000000,0.000000,0.000000,-27.901686,29.843335,130.721285,152.706863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552218,1.415183,0.199321,0.013511,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.230094,mpc-p,0,-126.340000,54.885000,-4.496885,-6.004578,-4.580000,-6.275000,0.083115,0.270422,12.411384,-17.717479,1.311276,-17.717479,12.411384,0.040000,0.530000,-4,112,-3.839309,112.450000,-3.839309,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.049368,26.888906,116.043428,140.934862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539750,1.415089,0.185951,0.015980,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.240086,mpc-p,0,-126.340000,54.885000,-4.384598,-6.076546,-4.460000,-6.425000,0.075402,0.348454,11.801488,-15.765812,1.128308,-15.765812,11.801488,-0.020000,0.830000,13,112,12.976156,112.450000,12.976156,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.316432,26.111617,117.461947,145.271017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537572,1.413964,0.264095,0.014527,0.507865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.250176,mpc-p,0,-126.340000,54.885000,-4.270025,-6.146530,-4.340000,-6.535000,0.069975,0.388470,10.642686,-8.325081,1.616224,-8.325081,10.642686,0.090000,1.000000,16,67,15.742645,57.186988,15.742645,57.186988,0.000000,10.263012,0.000000,64.000000,0.000000,0.000000,-54.269348,26.263503,123.901389,147.047050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566292,1.417821,0.287057,0.013847,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.260211,mpc-p,0,-126.340000,54.885000,-4.155353,-6.213515,-4.220000,-6.575000,0.064647,0.361485,10.093779,0.213464,1.433256,0.213464,10.093779,0.060000,0.850000,30,22,29.764359,-1.025869,29.764359,-1.025869,0.000000,23.475869,0.000000,64.000000,0.000000,0.000000,-63.376861,25.608938,117.952012,142.550723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557014,1.417482,0.172358,0.014214,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.270210,mpc-p,0,-126.340000,54.885000,-4.040861,-6.277717,-4.110000,-6.545000,0.069139,0.267283,10.154769,5.092632,1.250287,5.092632,10.154769,0.150000,0.540000,22,-19,22.009847,-19.351035,22.009847,-19.351035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.088519,21.941768,106.542419,130.035654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554554,1.418670,0.174286,0.012490,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.280219,mpc-p,0,-126.340000,54.885000,-3.926481,-6.339515,-4.000000,-6.515000,0.073519,0.175485,11.008623,2.653048,1.616224,2.653048,11.008623,0.190000,0.210000,8,25,7.584517,24.867427,7.584517,24.867427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.186577,16.974718,109.232406,133.293054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556534,1.417553,0.173838,0.013436,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.290214,mpc-p,0,-126.340000,54.885000,-3.812940,-6.398843,-3.880000,-6.535000,0.067060,0.136157,12.533363,-4.970653,1.616224,-4.970653,12.533363,0.140000,0.140000,-5,70,-5.075960,96.915080,-5.075960,96.915080,0.000000,-27.047653,0.000000,64.000000,0.000000,0.000000,-70.995542,9.940474,106.438551,136.073352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555615,1.417014,0.189436,0.013376,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.300212,mpc-p,0,-126.340000,54.885000,-3.700524,-6.455878,-3.740000,-6.625000,0.039476,0.169122,12.899301,-12.167426,1.677214,-12.167426,12.899301,0.060000,0.410000,-6,112,-6.219291,112.450000,-6.219291,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.960965,6.156776,98.397696,131.556272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557028,1.417498,0.209407,0.014019,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.310209,mpc-p,0,-126.340000,54.885000,-3.589742,-6.510677,-3.610000,-6.745000,0.020258,0.234323,12.106436,-12.960290,1.311276,-12.960290,12.106436,-0.010000,0.760000,5,112,5.226135,112.450000,5.226135,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.977609,2.911975,103.186667,134.730522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555068,1.418654,0.278229,0.014167,0.500358,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.320160,mpc-p,0,-126.340000,54.885000,-3.481521,-6.563105,-3.490000,-6.835000,0.008479,0.271895,10.886644,-7.288257,1.250287,-7.288257,10.886644,0.010000,0.970000,14,67,13.646710,64.216137,13.646710,64.216137,0.000000,3.233863,0.000000,64.000000,0.000000,0.000000,-81.039440,1.856082,111.875516,137.194654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557423,1.417720,0.326512,0.014386,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.330100,mpc-p,0,-126.340000,54.885000,-3.375930,-6.613441,-3.380000,-6.865000,0.004070,0.251559,9.239925,1.189297,1.494245,1.189297,9.239925,0.020000,0.860000,28,22,28.212999,2.561640,28.212999,2.561640,0.000000,19.888360,0.000000,64.000000,0.000000,0.000000,-87.457676,2.004887,108.089129,125.385073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547793,1.739112,0.222743,0.031685,0.500426,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.340063,mpc-p,0,-126.340000,54.885000,-3.273035,-6.661956,-3.280000,-6.825000,0.006965,0.163044,9.483883,5.763517,1.006328,5.763517,9.483883,0.120000,0.550000,14,-15,13.505864,-14.770266,13.505864,-14.770266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.823597,1.314407,98.551671,114.685355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550472,1.486637,0.192604,0.018849,0.505090,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.350092,mpc-p,0,-126.340000,54.885000,-3.172880,-6.708924,-3.180000,-6.775000,0.007120,0.066076,10.459717,4.360757,1.189297,4.360757,10.459717,0.140000,0.220000,-3,19,-3.367301,18.843502,-3.367301,18.843502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.106559,-1.119589,98.492721,121.693357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556513,1.731076,0.211444,0.033370,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.360063,mpc-p,0,-126.340000,54.885000,-3.077133,-6.753862,-3.070000,-6.775000,-0.007133,0.021138,10.703675,-3.750861,1.372266,-3.750861,10.703675,0.070000,0.120000,-7,64,-6.533206,94.525000,-6.533206,94.525000,0.000000,-30.681498,0.000000,64.000000,0.000000,0.000000,-89.793809,-4.508406,98.570817,130.780937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549012,1.557610,0.209554,0.014794,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.370059,mpc-p,0,-126.340000,54.885000,-2.985395,-6.797252,-2.960000,-6.855000,-0.025395,0.057748,10.581696,-10.459717,1.311276,-10.459717,10.581696,0.020000,0.320000,-8,109,-8.036445,112.450000,-8.036445,112.450000,0.000000,-3.606498,0.000000,64.000000,0.000000,0.000000,-90.900068,-5.664261,101.248658,129.513803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557951,1.620738,0.268979,0.027394,0.500712,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.380061,mpc-p,0,-126.340000,54.885000,-2.898280,-6.839098,-2.850000,-6.955000,-0.048280,0.115902,10.337738,-11.557530,0.762370,-11.557530,10.337738,-0.020000,0.690000,-9,112,-8.774026,112.450000,-8.774026,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.136020,-6.866037,107.146442,136.153662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550103,1.475087,0.267843,0.018066,0.504717,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.390061,mpc-p,0,-126.340000,54.885000,-2.816244,-6.879474,-2.750000,-7.035000,-0.066244,0.155526,9.544873,-4.909663,1.067318,-4.909663,9.544873,-0.030000,0.940000,-5,67,-4.986395,49.457552,-4.986395,49.457552,0.000000,17.992448,0.000000,64.000000,0.000000,0.000000,-97.217352,-7.912439,112.973233,140.268045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.208149,1.538797,0.369765,0.020810,0.500359,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.400059,mpc-p,0,-126.340000,54.885000,-2.739662,-6.918482,-2.660000,-7.045000,-0.079662,0.126518,8.020133,2.897006,1.555235,2.897006,8.020133,-0.040000,0.890000,6,22,5.903519,-13.475389,5.903519,-13.475389,0.000000,35.925389,0.000000,64.000000,0.000000,0.000000,-100.574479,-8.350108,108.950564,128.429514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545651,1.718321,0.232166,0.023465,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.410097,mpc-p,0,-126.340000,54.885000,-2.668618,-6.956377,-2.580000,-6.995000,-0.088618,0.038623,6.678361,8.203101,1.616224,8.203101,6.678361,-0.030000,0.560000,12,-23,11.722498,-34.829173,11.722498,-34.829173,0.000000,12.279173,0.000000,64.000000,0.000000,0.000000,-101.702795,-9.858414,97.766939,113.055320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541036,1.431429,0.151453,0.014238,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.420095,mpc-p,0,-126.340000,54.885000,-2.604021,-6.992961,-2.510000,-6.925000,-0.094021,-0.067961,6.251434,5.946486,1.250287,5.946486,6.251434,-0.010000,0.170000,4,9,4.473242,8.917695,4.473242,8.917695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.550990,-10.497400,92.922748,109.096823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539497,1.555487,0.156600,0.015198,0.500189,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.430057,mpc-p,0,-126.340000,54.885000,-2.546105,-7.028361,-2.440000,-6.915000,-0.106105,-0.113361,6.068465,-2.714037,0.579401,-2.714037,6.068465,0.020000,0.080000,-10,54,-10.254079,87.195078,-10.254079,87.195078,0.000000,-33.277383,0.000000,64.000000,0.000000,0.000000,-97.071713,-12.937320,94.189572,120.131288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539895,1.421949,0.156053,0.013388,0.500235,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.440056,mpc-p,0,-126.340000,54.885000,-2.494760,-7.062932,-2.370000,-6.975000,-0.124760,-0.087932,6.312424,-10.276748,0.518412,-10.276748,6.312424,0.000000,0.250000,-24,99,-24.000816,112.450000,-24.000816,112.450000,0.000000,-13.532305,0.000000,64.000000,0.000000,0.000000,-92.622849,-14.048796,94.176762,123.687804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540245,1.417258,0.179295,0.013138,0.500169,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.450096,mpc-p,0,-126.340000,54.885000,-2.450339,-7.096773,-2.310000,-7.095000,-0.140339,-0.001773,4.970653,-13.570186,0.823360,-13.570186,4.970653,-0.050000,0.620000,-19,112,-18.656846,112.450000,-18.656846,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.531115,-14.600657,97.445453,128.458470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538208,1.418587,0.189596,0.013587,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.460091,mpc-p,0,-126.340000,54.885000,-2.413485,-7.129691,-2.260000,-7.185000,-0.153485,0.055309,4.116798,-8.995966,0.457422,-8.995966,4.116798,-0.090000,0.890000,-13,86,-12.990017,86.346942,-12.990017,86.346942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.063819,-15.318857,108.140032,137.171771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540158,1.411594,0.228082,0.012867,0.500288,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.470217,mpc-p,0,-126.340000,54.885000,-2.383900,-7.162350,-2.230000,-7.225000,-0.153900,0.062650,1.677214,-0.152474,0.152474,-0.152474,1.677214,-0.080000,0.910000,3,41,2.592850,11.921951,2.592850,11.921951,0.000000,29.424991,0.000000,64.000000,0.000000,0.000000,-94.440525,-15.274458,105.817895,127.668719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559143,1.418297,0.187211,0.013234,0.500536,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.480209,mpc-p,0,-126.340000,54.885000,-2.362588,-7.193981,-2.210000,-7.185000,-0.152588,-0.008981,0.579401,6.556382,-0.213464,6.556382,0.579401,-0.100000,0.690000,10,-4,9.712231,-30.837533,9.712231,-30.837533,0.000000,27.184475,0.000000,64.000000,0.000000,0.000000,-94.516838,-15.409642,95.791083,111.030138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558161,1.417986,0.176374,0.012413,0.500515,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.490171,mpc-p,0,-126.340000,54.885000,-2.349334,-7.225013,-2.210000,-7.115000,-0.139334,-0.110013,-1.250287,8.325081,-0.457422,8.325081,-1.250287,-0.050000,0.330000,12,-22,11.667847,-22.444334,11.667847,-22.444334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.741467,-16.371689,83.414664,99.019697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556199,1.415320,0.171788,0.013887,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.500212,mpc-p,0,-126.340000,54.885000,-2.344235,-7.255860,-2.220000,-7.065000,-0.124235,-0.190860,-2.043152,2.348100,-0.518412,2.348100,-2.043152,-0.020000,0.070000,3,23,3.475518,42.964124,3.475518,42.964124,0.000000,-20.408458,0.000000,64.000000,0.000000,0.000000,-84.871444,-17.205860,82.140683,102.929928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558880,1.415373,0.173116,0.013616,0.500307,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.510100,mpc-p,0,-126.340000,54.885000,-2.347471,-7.285895,-2.230000,-7.085000,-0.117471,-0.200895,-1.860183,-6.922320,0.091484,-6.922320,-1.860183,-0.010000,0.060000,-13,68,-13.000363,112.450000,-13.000363,112.450000,0.000000,-44.894334,0.000000,64.000000,0.000000,0.000000,-78.959307,-19.141547,84.867784,116.475188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546692,1.417098,0.212641,0.013899,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.520092,mpc-p,0,-126.340000,54.885000,-2.359194,-7.315963,-2.250000,-7.185000,-0.109194,-0.130963,-2.287110,-13.875134,-0.457422,-13.875134,-2.287110,0.010000,0.320000,-25,112,-25.134700,112.450000,-25.134700,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.628358,-19.234823,84.965084,118.010982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543974,1.412777,0.179596,0.014531,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530142,mpc-p,0,-126.340000,54.885000,-2.379665,-7.345992,-2.270000,-7.325000,-0.109665,-0.020992,-1.921172,-14.302062,-0.518412,-14.302062,-1.921172,-0.060000,0.720000,-31,112,-31.097599,112.450000,-31.097599,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.255204,-19.321231,89.989645,125.212847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552741,1.413097,0.207336,0.014331,0.500190,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.540216,mpc-p,0,-126.340000,54.885000,-2.409007,-7.375937,-2.290000,-7.415000,-0.119007,0.039063,-3.018985,-7.471226,-0.457422,-7.471226,-3.018985,-0.120000,0.950000,-21,70,-21.356423,69.568417,-21.356423,69.568417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.500015,-19.636651,95.093892,127.918857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555078,1.414753,0.323833,0.012708,0.500297,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.550209,mpc-p,0,-126.340000,54.885000,-2.446891,-7.405541,-2.330000,-7.425000,-0.116891,0.019459,-4.543725,2.714037,-0.152474,2.714037,-4.543725,-0.180000,0.880000,-3,25,-3.436076,-11.063557,-3.436076,-11.063557,0.000000,35.631974,0.000000,64.000000,0.000000,0.000000,-74.256982,-19.943447,95.324509,118.933810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554927,1.415915,0.173143,0.013592,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.560096,mpc-p,0,-126.340000,54.885000,-2.493013,-7.434783,-2.370000,-7.365000,-0.123013,-0.069783,-6.007476,9.422894,-0.457422,9.422894,-6.007476,-0.150000,0.570000,0,-20,0.451029,-46.840390,0.451029,-46.840390,0.000000,26.408807,0.000000,64.000000,0.000000,0.000000,-76.068944,-21.129101,84.883469,102.675579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538858,1.410993,0.142501,0.015120,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.570163,mpc-p,0,-126.340000,54.885000,-2.548804,-7.464549,-2.430000,-7.275000,-0.118804,-0.189549,-7.105289,8.264091,-0.762370,8.264091,-7.105289,-0.120000,0.190000,-3,-15,-3.156869,-15.045756,-3.156869,-15.045756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.985448,-21.417060,80.386486,99.517447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555719,1.415988,0.170579,0.014363,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.580217,mpc-p,0,-126.340000,54.885000,-2.613405,-7.494310,-2.490000,-7.245000,-0.123405,-0.249310,-6.312424,0.152474,-1.067318,0.152474,-6.312424,-0.090000,0.030000,-28,30,-27.681244,60.898727,-27.681244,60.898727,0.000000,-30.944483,0.000000,64.000000,0.000000,0.000000,-67.622508,-21.574018,83.680033,109.357685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556958,1.415117,0.175520,0.013902,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.590200,mpc-p,0,-126.340000,54.885000,-2.686274,-7.523918,-2.540000,-7.285000,-0.146274,-0.238918,-5.153621,-8.934977,-0.518412,-8.934977,-5.153621,-0.110000,0.070000,-53,75,-53.189775,112.450000,-53.189775,112.450000,0.000000,-37.495756,0.000000,64.000000,0.000000,0.000000,-58.520633,-20.884710,84.432918,117.896190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555882,1.414841,0.200622,0.013358,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.600088,mpc-p,0,-126.340000,54.885000,-2.766948,-7.553323,-2.580000,-7.395000,-0.186948,-0.158323,-4.909663,-15.582843,-0.884349,-15.582843,-4.909663,-0.260000,0.360000,-54,112,-53.716716,112.450000,-53.716716,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.227876,-18.639686,81.069872,112.458529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550620,1.491092,0.226515,0.013864,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.610055,mpc-p,0,-126.340000,54.885000,-2.856751,-7.583066,-2.630000,-7.535000,-0.226751,-0.048066,-7.227268,-13.936124,-1.494245,-13.936124,-7.227268,-0.340000,0.750000,-36,112,-35.603491,112.450000,-35.603491,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.138308,-16.578906,92.847135,123.340154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538602,1.507945,0.247150,0.012462,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.620055,mpc-p,0,-126.340000,54.885000,-2.955269,-7.613012,-2.710000,-7.625000,-0.245269,0.011988,-10.337738,-5.885497,-1.677214,-5.885497,-10.337738,-0.400000,0.970000,-5,67,-5.420329,49.500928,-5.420329,49.500928,0.000000,17.949072,0.000000,64.000000,0.000000,0.000000,-55.551390,-13.511374,105.399216,129.903834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537254,1.509159,0.401564,0.012091,0.501929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.630055,mpc-p,0,-126.340000,54.885000,-3.062091,-7.643070,-2.820000,-7.625000,-0.242091,-0.018070,-12.777322,3.933829,-1.494245,3.933829,-12.777322,-0.290000,0.860000,1,22,0.603806,-26.654084,0.603806,-26.654084,0.000000,49.104084,0.000000,64.000000,0.000000,0.000000,-59.731114,-10.545225,101.497879,115.914674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537918,1.409442,0.143281,0.011217,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.640073,mpc-p,0,-126.340000,54.885000,-3.177270,-7.673291,-2.950000,-7.535000,-0.227270,-0.138291,-13.509197,10.276748,-1.494245,10.276748,-13.509197,-0.160000,0.560000,-13,-23,-13.352904,-63.506046,-13.352904,-63.506046,0.000000,40.956046,0.000000,64.000000,0.000000,0.000000,-59.867603,-11.451282,84.614134,100.480002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563661,1.459731,0.150066,0.011050,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.650058,mpc-p,0,-126.340000,54.885000,-3.299984,-7.703503,-3.070000,-7.445000,-0.229984,-0.258503,-12.533363,9.300914,-1.555235,9.300914,-12.533363,-0.120000,0.170000,-38,-32,-37.825401,-32.384445,-37.825401,-32.384445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.887782,-12.545393,78.931928,101.983948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546931,1.421212,0.186267,0.013902,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.660059,mpc-p,0,-126.340000,54.885000,-3.430626,-7.733839,-3.190000,-7.395000,-0.240626,-0.338839,-12.716332,1.616224,-1.799193,1.616224,-12.716332,-0.190000,0.000000,-43,13,-43.217857,38.374377,-43.217857,38.374377,0.000000,-25.758822,0.000000,64.000000,0.000000,0.000000,-41.533386,-12.561725,88.281396,114.751669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547592,1.420030,0.186987,0.014798,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670059,mpc-p,0,-126.340000,54.885000,-3.568753,-7.764222,-3.320000,-7.425000,-0.248753,-0.339222,-13.570186,-8.812998,-2.043152,-8.812998,-13.570186,-0.320000,-0.020000,-34,58,-33.523430,112.450000,-33.523430,112.450000,0.000000,-54.834445,0.000000,64.000000,0.000000,0.000000,-32.234884,-10.991924,91.723062,124.999085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557485,1.418628,0.235558,0.012022,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.680128,mpc-p,0,-126.340000,54.885000,-3.715133,-7.794827,-3.460000,-7.545000,-0.255133,-0.249827,-15.887791,-17.107583,-2.775027,-17.107583,-15.887791,-0.380000,0.160000,-16,103,-15.670957,112.450000,-15.670957,112.450000,0.000000,-9.834445,0.000000,64.000000,0.000000,0.000000,-26.819882,-5.127128,96.524185,124.144457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558301,1.433062,0.213744,0.014663,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.690211,mpc-p,0,-126.340000,54.885000,-3.868799,-7.825450,-3.630000,-7.735000,-0.238799,-0.090450,-18.327375,-20.340032,-2.775027,-20.340032,-18.327375,-0.310000,0.600000,-10,112,-9.986107,112.450000,-9.986107,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.479541,3.967301,107.845663,133.347072,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558768,1.420155,0.223444,0.012810,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.700117,mpc-p,0,-126.340000,54.885000,-4.026368,-7.855463,-3.810000,-7.895000,-0.216368,0.039537,-19.120240,-14.424041,-2.836017,-14.424041,-19.120240,-0.250000,0.890000,-14,112,-14.082236,112.449964,-14.082236,112.449964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.649473,14.092603,117.504863,148.372755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555785,1.417853,0.270650,0.014539,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.710072,mpc-p,0,-126.340000,54.885000,-4.191007,-7.885499,-4.010000,-7.965000,-0.181007,0.079501,-20.218053,-3.811850,-2.714037,-3.811850,-20.218053,-0.190000,1.020000,-13,67,-12.595855,21.522662,-12.595855,21.522662,0.000000,45.927302,0.000000,64.000000,0.000000,0.000000,-21.673596,18.082645,115.555342,143.348201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.678402,1.565137,0.358064,0.018840,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.720060,mpc-p,0,-126.340000,54.885000,-4.362196,-7.915448,-4.210000,-7.935000,-0.152196,0.019552,-20.096074,7.288257,-2.836017,7.288257,-20.096074,-0.180000,0.890000,-15,22,-14.688857,-62.621511,-14.688857,-62.621511,0.000000,85.071475,0.000000,64.000000,0.000000,0.000000,-19.162422,13.177926,112.257595,140.450350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545615,1.776971,0.257802,0.035136,0.501315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.730067,mpc-p,0,-126.340000,54.885000,-4.539408,-7.945200,-4.410000,-7.815000,-0.129408,-0.130200,-20.401022,14.119093,-2.409089,14.119093,-20.401022,-0.170000,0.580000,-15,-23,-14.664845,-100.025117,-14.664845,-100.025117,0.000000,77.475081,0.000000,64.000000,0.000000,0.000000,-16.617487,1.275028,99.636364,129.518945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569821,1.589812,0.237644,0.017377,0.500674,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.740061,mpc-p,0,-126.340000,54.885000,-4.721702,-7.974582,-4.620000,-7.685000,-0.101702,-0.289582,-20.705970,12.838311,-2.714037,12.838311,-20.705970,-0.180000,0.180000,-14,-65,-13.637428,-64.889250,-13.637428,-64.889250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.776542,-7.429660,94.524656,119.807896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557438,1.801112,0.237619,0.033884,0.501339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.750062,mpc-p,0,-126.340000,54.885000,-4.909073,-8.003577,-4.810000,-7.585000,-0.099073,-0.418577,-20.096074,4.787684,-3.262944,4.787684,-20.096074,-0.180000,-0.020000,-27,-20,-26.790178,7.454773,-26.790178,7.454773,0.000000,-27.344023,0.000000,64.000000,0.000000,0.000000,-9.393374,-10.110183,98.542549,116.372203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551150,1.494900,0.231501,0.020055,0.500338,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.760061,mpc-p,0,-126.340000,54.885000,-5.100993,-8.032076,-5.010000,-7.595000,-0.090993,-0.437076,-19.059251,-7.166278,-2.714037,-7.166278,-19.059251,-0.220000,-0.100000,-41,25,-40.565339,112.450000,-40.565339,112.450000,0.000000,-87.339250,0.000000,64.000000,0.000000,0.000000,-2.383866,-10.720787,106.434253,132.370270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556258,1.484324,0.223910,0.013769,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.770095,mpc-p,0,-126.340000,54.885000,-5.297787,-8.060089,-5.190000,-7.725000,-0.107787,-0.335089,-18.937271,-18.266386,-2.897006,-18.266386,-18.937271,-0.340000,-0.050000,-32,70,-32.394042,112.450000,-32.394042,112.450000,0.000000,-42.339250,0.000000,64.000000,0.000000,0.000000,3.897191,-7.088135,106.282549,132.382645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543320,1.451297,0.193185,0.015902,0.500276,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.780090,mpc-p,0,-126.340000,54.885000,-5.497585,-8.087312,-5.390000,-7.955000,-0.107585,-0.132312,-19.303209,-28.207691,-3.384923,-28.207691,-19.303209,-0.380000,0.090000,13,112,19.457725,112.450000,19.457725,112.450000,-6.851767,0.000000,0.000000,64.000000,0.000000,0.000000,4.880043,3.219272,107.151348,134.838199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539900,1.439802,0.201553,0.013114,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.790091,mpc-p,0,-126.340000,54.885000,-5.700871,-8.113774,-5.580000,-8.245000,-0.120871,0.131226,-20.401022,-30.769254,-4.238777,-30.769254,-20.401022,-0.240000,0.620000,-24,112,-23.620711,112.450000,-23.620711,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.313532,17.605204,121.952057,157.813464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539255,1.414603,0.281934,0.013128,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.800096,mpc-p,0,-126.340000,54.885000,-5.907183,-8.139362,-5.780000,-8.495000,-0.127183,0.355638,-19.181230,-22.718627,-3.689871,-22.718627,-19.181230,-0.140000,0.920000,-69,112,-69.002020,112.450000,-69.002020,112.450000,0.381308,0.000000,0.000000,64.000000,0.000000,0.000000,0.417166,30.050629,127.028124,163.859850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538924,1.419121,0.247707,0.013082,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.810117,mpc-p,0,-126.340000,54.885000,-6.116345,-8.163995,-5.970000,-8.655000,-0.146345,0.491005,-19.364199,-12.960290,-3.262944,-12.960290,-19.364199,-0.360000,1.030000,-45,112,-44.516246,112.450000,-44.516246,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.170169,34.520432,118.951400,151.632382,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557406,1.419757,0.382586,0.014097,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.820090,mpc-p,0,-126.340000,54.885000,-6.326584,-8.187409,-6.170000,-8.715000,-0.156584,0.527591,-21.254876,-1.006328,-3.201954,-1.006328,-21.254876,-0.500000,1.070000,-6,67,-6.133728,39.780753,-6.133728,39.780753,0.000000,27.669247,0.000000,64.000000,0.000000,0.000000,1.955345,31.924324,137.270969,174.228856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539445,1.414012,0.296525,0.015862,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.830086,mpc-p,0,-126.340000,54.885000,-6.538968,-8.209660,-6.390000,-8.655000,-0.148968,0.445340,-23.267533,10.520706,-3.323933,10.520706,-23.267533,-0.320000,0.910000,-5,22,-4.569233,-43.400651,-4.569233,-43.400651,0.000000,65.850651,0.000000,64.000000,0.000000,0.000000,-2.235895,22.348678,122.897455,158.215305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540108,1.414466,0.144655,0.014300,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.840213,mpc-p,0,-126.340000,54.885000,-6.755383,-8.230839,-6.620000,-8.495000,-0.135383,0.264161,-23.023575,17.473521,-3.750861,17.473521,-23.023575,-0.190000,0.570000,-21,-23,-20.868500,-79.377832,-20.868500,-79.377832,0.000000,56.827832,0.000000,64.000000,0.000000,0.000000,-0.351640,6.923166,109.540324,152.423274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558245,1.419062,0.187827,0.014612,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.850087,mpc-p,0,-126.340000,54.885000,-6.967145,-8.250047,-6.840000,-8.325000,-0.127145,0.074953,-21.620814,15.216906,-2.531068,15.216906,-21.620814,-0.150000,0.190000,-42,-39,-41.772043,-38.761816,-41.772043,-38.761816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.490411,-5.164667,117.854814,153.386912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540966,1.415230,0.158598,0.014629,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.860097,mpc-p,0,-126.340000,54.885000,-7.182202,-8.267948,-7.050000,-8.225000,-0.132202,-0.042948,-19.608157,7.349247,-2.470079,7.349247,-19.608157,-0.280000,0.010000,-50,6,-50.295993,35.102240,-50.295993,35.102240,0.000000,-28.864056,0.000000,64.000000,0.000000,0.000000,18.471944,-11.742794,125.975165,159.353791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539998,1.413110,0.166467,0.013532,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.870210,mpc-p,0,-126.340000,54.885000,-7.399393,-8.284297,-7.240000,-8.195000,-0.159393,-0.089297,-19.181230,-3.262944,-2.836017,-3.262944,-19.181230,-0.410000,0.000000,-46,51,-46.387365,112.450000,-46.387365,112.450000,0.000000,-61.211816,0.000000,64.000000,0.000000,0.000000,28.171873,-13.805826,125.165068,161.312329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556093,1.419662,0.226254,0.013992,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.880095,mpc-p,0,-126.340000,54.885000,-7.611169,-8.298469,-7.440000,-8.275000,-0.171169,-0.023469,-20.340032,-13.570186,-3.384923,-13.570186,-20.340032,-0.470000,0.060000,-30,96,-30.325406,112.450000,-30.325406,112.450000,0.000000,-16.211816,0.000000,64.000000,0.000000,0.000000,34.833956,-8.635584,117.884063,148.206521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539242,1.414048,0.163283,0.014118,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.890107,mpc-p,0,-126.340000,54.885000,-7.824772,-8.310878,-7.650000,-8.435000,-0.174772,0.124122,-21.986752,-19.364199,-3.567892,-19.364199,-21.986752,-0.420000,0.510000,-24,112,-23.971603,112.450000,-23.971603,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.459972,2.472808,115.937041,147.473441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558229,1.421443,0.377208,0.015107,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.900210,mpc-p,0,-126.340000,54.885000,-8.038951,-8.321286,-7.880000,-8.605000,-0.158951,0.283714,-23.084564,-15.887791,-3.872840,-15.887791,-23.084564,-0.340000,0.850000,-24,112,-24.046380,112.450000,-24.046380,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.830392,15.017520,117.390479,150.284580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556392,1.420562,0.249479,0.013993,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.910097,mpc-p,0,-126.340000,54.885000,-8.246818,-8.329293,-8.100000,-8.695000,-0.146818,0.365707,-22.962585,-6.312424,-4.177788,-6.312424,-22.962585,-0.300000,1.000000,-26,96,-25.540869,95.513246,-25.540869,95.513246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.897240,23.832970,116.057708,145.742630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546933,1.415006,0.270073,0.013954,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.920087,mpc-p,0,-126.340000,54.885000,-8.454736,-8.335075,-8.330000,-8.695000,-0.124736,0.359925,-23.328523,4.055809,-3.445913,4.055809,-23.328523,-0.290000,1.010000,-17,51,-17.239647,10.017847,-17.239647,10.017847,0.000000,40.495398,0.000000,64.000000,0.000000,0.000000,44.525576,25.079146,112.391608,134.750982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539835,1.417847,0.179197,0.015141,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.930096,mpc-p,0,-126.340000,54.885000,-8.660532,-8.338418,-8.560000,-8.595000,-0.100532,0.256582,-23.816440,13.753155,-3.628881,13.753155,-23.816440,-0.280000,0.780000,-6,6,-5.930688,-53.717106,-5.930688,-53.717106,0.000000,59.230352,0.000000,64.000000,0.000000,0.000000,45.656517,17.383597,103.280990,122.388114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544033,1.419842,0.171028,0.014071,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.940092,mpc-p,0,-126.340000,54.885000,-8.863134,-8.339190,-8.770000,-8.435000,-0.093134,0.095810,-22.352689,16.619667,-3.140965,16.619667,-22.352689,-0.200000,0.440000,-23,-39,-23.030453,-56.055937,-23.030453,-56.055937,0.000000,16.569183,0.000000,64.000000,0.000000,0.000000,45.197546,7.894629,95.308597,113.894498,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541323,1.615961,0.196563,0.023646,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.950086,mpc-p,0,-126.340000,54.885000,-9.062436,-8.337280,-8.980000,-8.285000,-0.082436,-0.052280,-20.279043,13.143259,-2.348100,13.143259,-20.279043,-0.190000,0.070000,-41,-4,-41.236398,-4.248352,-41.236398,-4.248352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.828141,1.910170,105.131526,118.170685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558035,1.464800,0.206930,0.014795,0.500499,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.960063,mpc-p,0,-126.340000,54.885000,-9.257805,-8.332587,-9.180000,-8.205000,-0.077805,-0.127587,-19.303209,2.226120,-3.323933,2.226120,-19.303209,-0.290000,0.010000,-39,41,-39.479722,89.574238,-39.479722,89.574238,0.000000,-48.822590,0.000000,64.000000,0.000000,0.000000,56.091811,-1.793147,111.301518,130.489669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565215,1.580411,0.218377,0.018441,0.500700,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.970067,mpc-p,0,-126.340000,54.885000,-9.449725,-8.324975,-9.360000,-8.235000,-0.089725,-0.089975,-18.693313,-7.288257,-3.445913,-7.288257,-18.693313,-0.360000,0.070000,-36,86,-36.148086,112.450000,-36.148086,112.450000,0.000000,-26.698352,0.000000,64.000000,0.000000,0.000000,59.588740,-1.273746,108.898449,129.014161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593168,1.756622,0.272495,0.027764,0.505880,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.980066,mpc-p,0,-126.340000,54.885000,-9.637284,-8.314352,-9.560000,-8.345000,-0.077284,0.030648,-18.876282,-14.424041,-3.018985,-14.424041,-18.876282,-0.380000,0.430000,-28,112,-27.899693,112.450000,-27.899693,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.899831,4.187421,106.272880,123.789004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566142,1.585077,0.259568,0.022335,0.500312,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.990060,mpc-p,0,-126.340000,54.885000,-9.820149,-8.300624,-9.750000,-8.475000,-0.070149,0.174376,-20.218053,-13.448207,-3.262944,-13.448207,-20.218053,-0.350000,0.810000,-16,112,-15.658946,112.450000,-15.658946,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.593537,12.337284,107.529764,129.508361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561802,1.555410,0.277936,0.021482,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.000106,mpc-p,0,-126.340000,54.885000,-9.999053,-8.283591,-9.960000,-8.545000,-0.039053,0.261409,-21.376856,-6.190445,-3.445913,-6.190445,-21.376856,-0.310000,0.980000,0,112,-0.415818,112.187617,-0.415818,112.187617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.109736,20.675821,109.193980,132.830454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.158351,1.670610,0.359020,0.032595,0.501024,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.010069,mpc-p,0,-126.340000,54.885000,-10.171534,-8.263564,-10.160000,-8.535000,-0.011534,0.271436,-20.888939,4.238777,-3.079975,4.238777,-20.888939,-0.190000,1.060000,-8,67,-8.269378,21.484602,-8.269378,21.484602,0.000000,45.703015,0.000000,64.000000,0.000000,0.000000,53.748447,24.108427,108.324655,126.837745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.785916,1.664912,0.380810,0.042507,0.501182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009385,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.020062,mpc-p,0,-126.340000,54.885000,-10.339530,-8.240407,-10.360000,-8.425000,0.020470,0.184593,-19.852116,14.728989,-2.348100,14.728989,-19.852116,-0.140000,0.950000,-14,22,-14.142926,-59.327608,-14.142926,-59.327608,0.000000,81.515224,0.000000,64.000000,0.000000,0.000000,56.713731,18.961708,109.788301,118.115194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566395,1.568289,0.246943,0.046247,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.030063,mpc-p,0,-126.340000,54.885000,-10.502418,-8.214075,-10.550000,-8.225000,0.047582,0.010925,-18.022427,21.010918,-2.287110,21.010918,-18.022427,-0.130000,0.600000,-22,-23,-22.115370,-89.149975,-22.115370,-89.149975,0.000000,66.337592,0.000000,64.000000,0.000000,0.000000,58.091607,8.532346,105.376131,119.694521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574436,1.587373,0.234112,0.029809,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.040065,mpc-p,0,-126.340000,54.885000,-10.659877,-8.184507,-10.730000,-8.015000,0.070123,-0.169507,-17.290552,19.547167,-1.738204,19.547167,-17.290552,-0.160000,0.170000,-18,-50,-18.082944,-49.610706,-18.082944,-49.610706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.376764,0.546454,108.149070,122.495903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551773,1.482146,0.226468,0.015688,0.500277,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.050056,mpc-p,0,-126.340000,54.885000,-10.811551,-8.151674,-10.890000,-7.875000,0.078449,-0.276674,-15.460864,10.947634,-2.287110,10.947634,-15.460864,-0.190000,-0.010000,-27,-5,-27.047660,30.685617,-27.047660,30.685617,0.000000,-35.296323,0.000000,64.000000,0.000000,0.000000,61.118509,-2.211023,114.623988,123.808754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538801,1.441285,0.163389,0.012032,0.501214,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.060058,mpc-p,0,-126.340000,54.885000,-10.957614,-8.115441,-11.030000,-7.835000,0.072386,-0.280441,-14.180083,-1.311276,-2.165131,-1.311276,-14.180083,-0.230000,-0.040000,-34,40,-33.704131,112.450000,-33.704131,112.450000,0.000000,-72.060706,0.000000,64.000000,0.000000,0.000000,65.084561,-1.824647,122.161888,132.543319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.824392,1.517698,0.254189,0.020448,0.502012,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.070057,mpc-p,0,-126.340000,54.885000,-11.097687,-8.075804,-11.170000,-7.915000,0.072313,-0.160804,-13.082270,-13.509197,-2.531068,-13.509197,-13.082270,-0.280000,0.000000,-6,85,-6.037338,112.450000,-6.037338,112.450000,0.000000,-27.060706,0.000000,64.000000,0.000000,0.000000,67.009407,3.304618,119.717805,130.790199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543373,1.485311,0.326552,0.018247,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.080069,mpc-p,0,-126.340000,54.885000,-11.231853,-8.032648,-11.300000,-8.095000,0.068147,0.062352,-13.387218,-22.230710,-2.043152,-22.230710,-13.387218,-0.240000,0.340000,29,112,28.648833,112.450000,28.648833,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.897588,15.909213,121.193925,144.672137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578410,1.540654,0.252458,0.016441,0.506585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.090057,mpc-p,0,-126.340000,54.885000,-11.359529,-7.986095,-11.420000,-8.315000,0.060471,0.328905,-12.289405,-22.657637,-2.348100,-22.657637,-12.289405,-0.090000,0.760000,-16,112,-27.683758,112.450000,-27.683758,112.450000,11.332591,0.000000,0.000000,64.000000,0.000000,0.000000,50.547766,30.408069,128.257310,158.185917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544038,1.738087,0.432580,0.034208,0.501076,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008259,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.100381,mpc-p,0,-126.340000,54.885000,-11.484922,-7.934269,-11.540000,-8.485000,0.055078,0.550731,-10.154769,-15.643833,-1.921172,-15.643833,-10.154769,-0.050000,1.000000,-61,112,-65.823273,112.450000,-65.823273,112.450000,4.472105,0.000000,0.000000,64.000000,0.000000,0.000000,44.889028,40.818907,126.999220,156.712316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553338,1.468028,0.291419,0.018320,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.110057,mpc-p,0,-126.340000,54.885000,-11.596295,-7.882254,-11.620000,-8.565000,0.023705,0.682746,-8.325081,-4.116798,-1.067318,-4.116798,-8.325081,-0.170000,1.050000,-63,112,-63.455953,112.450000,-63.455953,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.044847,44.459951,125.502695,152.353969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549047,1.579451,0.319927,0.014146,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.120060,mpc-p,0,-126.340000,54.885000,-11.705127,-7.824961,-11.690000,-8.535000,-0.015127,0.710039,-8.081122,6.983309,-1.128308,6.983309,-8.081122,-0.410000,1.080000,-28,67,-27.775582,65.910464,-27.775582,65.910464,0.000000,1.539536,0.000000,64.000000,0.000000,0.000000,40.262960,40.611584,130.995478,163.696849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541834,1.433854,0.300007,0.014087,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.130092,mpc-p,0,-126.340000,54.885000,-11.807792,-7.763904,-11.780000,-8.385000,-0.027792,0.621096,-10.032790,18.510344,-1.433256,18.510344,-10.032790,-0.410000,0.910000,2,22,2.258092,-14.196681,2.258092,-14.196681,0.000000,36.646681,0.000000,64.000000,0.000000,0.000000,33.344706,29.485302,118.914062,159.286342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540459,1.445930,0.144949,0.012003,0.505573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.140098,mpc-p,0,-126.340000,54.885000,-11.903697,-7.699420,-11.870000,-8.155000,-0.033697,0.455580,-10.947634,23.999408,-1.128308,23.999408,-10.947634,-0.240000,0.570000,0,-23,-0.369852,-35.155227,-0.369852,-35.155227,0.000000,12.605227,0.000000,64.000000,0.000000,0.000000,26.721039,15.153155,103.716861,142.433638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539291,1.429878,0.155707,0.013282,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.150230,mpc-p,0,-126.340000,54.885000,-11.994208,-7.630478,-11.980000,-7.925000,-0.014208,0.294522,-10.337738,22.230710,-0.579401,22.230710,-10.337738,-0.130000,0.180000,-13,7,-12.918551,7.268821,-12.918551,7.268821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.117623,2.388116,117.257046,147.485095,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559357,1.423379,0.167221,0.012839,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.160058,mpc-p,0,-126.340000,54.885000,-12.075651,-7.560129,-12.060000,-7.765000,-0.015651,0.204871,-8.386070,13.082270,-0.518412,13.082270,-8.386070,-0.110000,0.070000,-33,52,-32.500612,92.911874,-32.500612,92.911874,0.000000,-40.643053,0.000000,64.000000,0.000000,0.000000,32.109070,-8.172110,130.611241,159.784516,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541057,1.416621,0.146552,0.014647,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.170217,mpc-p,0,-126.340000,54.885000,-12.153302,-7.483833,-12.130000,-7.695000,-0.023302,0.211167,-6.068465,2.592058,-0.579401,2.592058,-6.068465,-0.190000,0.230000,-43,97,-43.146958,112.450000,-43.146958,112.450000,0.000000,-15.181179,0.000000,64.000000,0.000000,0.000000,37.797296,-12.024178,127.267179,152.824197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559792,1.424104,0.238125,0.013499,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.180057,mpc-p,0,-126.340000,54.885000,-12.222215,-7.406507,-12.180000,-7.685000,-0.042215,0.278493,-5.580549,-2.592058,-0.457422,-2.592058,-5.580549,-0.310000,0.580000,-31,112,-31.343828,112.450000,-31.343828,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.677552,-10.252276,119.566162,144.278690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590293,1.462768,0.219559,0.014221,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.190058,mpc-p,0,-126.340000,54.885000,-12.285959,-7.324512,-12.230000,-7.695000,-0.055959,0.370488,-5.885497,-0.884349,-0.701380,-0.884349,-5.885497,-0.340000,0.880000,-21,112,-20.615037,112.450000,-20.615037,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.147250,-3.495486,114.556787,134.739961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541073,1.422745,0.224449,0.013608,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.200057,mpc-p,0,-126.340000,54.885000,-12.343422,-7.239148,-12.290000,-7.675000,-0.053422,0.435852,-7.410237,4.909663,-0.396432,4.909663,-7.410237,-0.310000,1.010000,-3,105,-3.316269,105.363395,-3.316269,105.363395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.990775,4.577857,104.741788,127.729827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539879,1.415377,0.243922,0.012699,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.210107,mpc-p,0,-126.340000,54.885000,-12.394947,-7.150007,-12.360000,-7.565000,-0.034947,0.414993,-7.166278,13.387218,-0.579401,13.387218,-7.166278,-0.190000,1.050000,-10,60,-9.559576,30.692712,-9.559576,30.692712,0.000000,29.670683,0.000000,64.000000,0.000000,0.000000,37.060317,9.319179,96.109842,117.066143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558219,1.421902,0.224986,0.013750,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.220100,mpc-p,0,-126.340000,54.885000,-12.440086,-7.058117,-12.410000,-7.375000,-0.030086,0.316883,-5.824507,20.583991,-0.457422,20.583991,-5.824507,-0.130000,0.850000,-22,15,-21.541529,-17.813593,-21.541529,-17.813593,0.000000,33.176988,0.000000,64.000000,0.000000,0.000000,38.032583,8.007865,94.209420,107.456630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548816,1.422198,0.174151,0.013948,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.230215,mpc-p,0,-126.340000,54.885000,-12.479693,-6.961901,-12.460000,-7.155000,-0.019693,0.193099,-4.421746,22.535658,0.091484,22.535658,-4.421746,-0.170000,0.490000,-23,-9,-22.562816,-9.305566,-22.562816,-9.305566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.379918,3.172143,99.674513,111.027402,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557917,1.421663,0.174077,0.014208,0.504776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.240217,mpc-p,0,-126.340000,54.885000,-12.512969,-6.863676,-12.490000,-6.975000,-0.022969,0.111324,-3.750861,17.229563,0.518412,17.229563,-3.750861,-0.200000,0.220000,-21,36,-21.419430,54.471950,-21.419430,54.471950,0.000000,-18.777516,0.000000,64.000000,0.000000,0.000000,39.599356,0.093166,105.320590,115.097561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557121,1.420271,0.172507,0.014477,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.250218,mpc-p,0,-126.340000,54.885000,-12.540519,-6.762494,-12.510000,-6.875000,-0.030519,0.112506,-1.982162,6.190445,-0.396432,6.190445,-1.982162,-0.210000,0.220000,-34,81,-34.236737,112.450000,-34.236737,112.450000,0.000000,-31.755566,0.000000,64.000000,0.000000,0.000000,39.168470,-1.272970,102.042581,112.945052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557310,1.419724,0.199345,0.014138,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.260095,mpc-p,0,-126.340000,54.885000,-12.562252,-6.659763,-12.520000,-6.855000,-0.042252,0.195237,-0.884349,-2.897006,-0.640391,-2.897006,-0.884349,-0.260000,0.510000,-35,112,-34.869589,112.450000,-34.869589,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.041216,-0.365418,97.246783,112.306451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548503,1.421079,0.222873,0.014342,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.270209,mpc-p,0,-126.340000,54.885000,-12.579021,-6.551791,-12.530000,-6.885000,-0.049021,0.333209,-1.738204,-5.031642,-0.335443,-5.031642,-1.738204,-0.310000,0.820000,-17,112,-17.140444,112.450000,-17.140444,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.252510,4.149214,97.785167,112.830048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556012,1.419999,0.262568,0.014371,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.280207,mpc-p,0,-126.340000,54.885000,-12.590303,-6.442431,-12.550000,-6.915000,-0.040303,0.472569,-1.982162,-1.860183,0.213464,-1.860183,-1.982162,-0.270000,0.990000,-12,112,-12.094077,112.450000,-12.094077,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.899737,12.169874,98.135286,118.530018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557254,1.420697,0.249385,0.013454,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.290110,mpc-p,0,-126.340000,54.885000,-12.596452,-6.331662,-12.570000,-6.895000,-0.026452,0.563338,-1.982162,4.055809,-0.152474,4.055809,-1.982162,-0.210000,1.060000,-11,112,-10.680418,112.450000,-10.680418,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.927706,18.294159,90.263107,110.466511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555451,1.420411,0.272516,0.015271,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.300211,mpc-p,0,-126.340000,54.885000,-12.597748,-6.216317,-12.580000,-6.805000,-0.017748,0.588683,-1.128308,10.337738,-0.152474,10.337738,-1.128308,-0.160000,1.080000,-16,85,-16.403169,84.936119,-16.403169,84.936119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.667586,19.851192,88.968965,104.786752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556862,1.418600,0.301673,0.014170,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.310212,mpc-p,0,-126.340000,54.885000,-12.594258,-6.099907,-12.570000,-6.655000,-0.024258,0.555093,-0.091484,17.351542,0.457422,17.351542,-0.091484,-0.160000,0.970000,-20,40,-19.793656,36.391155,-19.793656,36.391155,0.000000,3.544965,0.000000,64.000000,0.000000,0.000000,16.946630,15.918423,91.430901,104.550569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556586,1.418196,0.188865,0.013446,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.320209,mpc-p,0,-126.340000,54.885000,-12.586208,-5.981519,-12.570000,-6.465000,-0.016208,0.483481,0.335443,20.766960,0.884349,20.766960,0.335443,-0.180000,0.700000,-15,30,-14.727408,29.935941,-14.727408,29.935941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.203216,7.824897,96.573531,112.684908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557409,1.429490,0.175855,0.014094,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330223,mpc-p,0,-126.340000,54.885000,-12.573758,-5.861053,-12.540000,-6.275000,-0.033758,0.413947,1.189297,17.900448,0.823360,17.900448,1.189297,-0.180000,0.470000,-19,73,-19.228668,73.311941,-19.228668,73.311941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.612104,-1.286294,94.048316,111.350110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556862,1.419087,0.174971,0.014413,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.340214,mpc-p,0,-126.340000,54.885000,-12.557151,-5.739162,-12.520000,-6.125000,-0.037151,0.385838,2.287110,11.923467,0.518412,11.923467,2.287110,-0.190000,0.550000,-25,112,-25.479912,112.449972,-25.479912,112.449972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.520921,-10.557867,82.504047,102.971532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556302,1.417730,0.200072,0.013402,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350209,mpc-p,0,-126.340000,54.885000,-12.536543,-5.615692,-12.490000,-6.015000,-0.046543,0.399308,2.409089,8.995966,0.396432,8.995966,2.409089,-0.210000,0.810000,-22,112,-21.789307,112.450000,-21.789307,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.732142,-18.482820,79.130347,103.206041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555807,1.419146,0.298538,0.013472,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.360215,mpc-p,0,-126.340000,54.885000,-12.512103,-5.490746,-12.470000,-5.905000,-0.042103,0.414254,1.250287,12.167426,0.213464,12.167426,1.250287,-0.240000,0.980000,-2,90,-1.671219,89.659845,-1.671219,89.659845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.105154,-24.211407,75.060798,97.192039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557662,1.417771,0.264004,0.012797,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.370112,mpc-p,0,-126.340000,54.885000,-12.484368,-5.366021,-12.450000,-5.755000,-0.034368,0.388979,0.823360,16.436698,0.457422,16.436698,0.823360,-0.160000,0.960000,0,55,0.445393,54.541463,0.445393,54.541463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.143561,-25.769753,67.899111,82.178879,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558206,1.419521,0.186966,0.014430,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.380136,mpc-p,0,-126.340000,54.885000,-12.452854,-5.238728,-12.430000,-5.575000,-0.022854,0.336272,0.945339,19.242219,0.640391,19.242219,0.945339,-0.090000,0.740000,-2,46,-2.274650,46.091482,-2.274650,46.091482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.010193,-26.092493,62.427901,70.962004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561707,1.420785,0.175606,0.016130,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.390093,mpc-p,0,-126.340000,54.885000,-12.418324,-5.111509,-12.410000,-5.385000,-0.008324,0.273491,1.494245,18.815292,0.457422,18.815292,1.494245,-0.070000,0.590000,-4,58,-4.059786,57.781535,-4.059786,57.781535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.337156,-26.642054,56.594405,63.710357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591134,1.419946,0.173956,0.015403,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.400208,mpc-p,0,-126.340000,54.885000,-12.380144,-4.981694,-12.380000,-5.205000,-0.000144,0.223306,2.043152,15.887791,0.762370,15.887791,2.043152,-0.070000,0.560000,-5,81,-5.092232,80.639656,-5.092232,80.639656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.023521,-27.174695,51.335040,58.078674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557253,1.418127,0.175100,0.013762,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.410163,mpc-p,0,-126.340000,54.885000,-12.339694,-4.853563,-12.350000,-5.065000,0.010306,0.211437,2.714037,12.838311,1.006328,12.838311,2.714037,-0.050000,0.650000,-10,97,-9.682798,97.402511,-9.682798,97.402511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.367613,-28.135725,48.838169,57.989551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555691,1.824884,0.879184,0.035063,0.501001,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.420059,mpc-p,0,-126.340000,54.885000,-12.296835,-4.726044,-12.310000,-4.925000,0.013165,0.198956,3.384923,12.228415,0.823360,12.228415,3.384923,-0.070000,0.780000,-9,90,-9.433742,90.239354,-9.433742,90.239354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.580767,-29.777943,46.135943,58.862364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546864,1.589679,0.275485,0.022543,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.430089,mpc-p,0,-126.340000,54.885000,-12.250860,-4.596826,-12.270000,-4.785000,0.019140,0.188174,3.323933,15.155916,0.579401,15.155916,3.323933,-0.080000,0.850000,-2,58,-2.333415,58.490367,-2.333415,58.490367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.179342,-31.247324,42.353567,54.328665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564224,1.637413,0.226742,0.029999,0.500397,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.440061,mpc-p,0,-126.340000,54.885000,-12.202790,-4.468612,-12.230000,-4.615000,0.027210,0.146388,3.262944,17.778469,0.884349,17.778469,3.262944,-0.080000,0.730000,5,42,4.635366,41.989715,4.635366,41.989715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.149094,-30.729919,40.957294,48.719849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548772,1.575697,0.196479,0.017571,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.450067,mpc-p,0,-126.340000,54.885000,-12.152345,-4.340428,-12.190000,-4.435000,0.037655,0.094572,3.140965,17.107583,0.274453,17.107583,3.140965,-0.060000,0.560000,8,56,8.479305,56.320705,8.479305,56.320705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.652891,-29.227002,42.483981,47.734657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.115916,1.829626,0.233762,0.033377,0.500781,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.460059,mpc-p,0,-126.340000,54.885000,-12.099909,-4.213101,-12.150000,-4.295000,0.050091,0.081899,3.140965,14.302062,0.823360,14.302062,3.140965,-0.040000,0.520000,10,81,9.618516,81.220576,9.618516,81.220576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.554288,-28.508394,41.652129,47.542556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558638,1.664410,0.224037,0.027994,0.500802,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.470067,mpc-p,0,-126.340000,54.885000,-12.045469,-4.086471,-12.110000,-4.165000,0.064531,0.078529,3.750861,10.764665,0.701380,10.764665,3.750861,-0.020000,0.630000,4,100,4.441870,99.723266,4.441870,99.723266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.174110,-29.156167,42.533645,51.058177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576674,1.728214,0.229017,0.020569,0.500826,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008066,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.480063,mpc-p,0,-126.340000,54.885000,-11.989306,-3.961103,-12.070000,-4.055000,0.080694,0.093897,3.811850,11.496540,0.579401,11.496540,3.811850,-0.020000,0.800000,7,80,7.013639,79.593636,7.013639,79.593636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.295088,-31.010973,39.812555,51.971042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553766,1.701145,0.256590,0.024117,0.501105,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.490062,mpc-p,0,-126.340000,54.885000,-11.931456,-3.837009,-12.020000,-3.915000,0.088544,0.077991,4.177788,14.485031,1.067318,14.485031,4.177788,0.000000,0.850000,5,47,5.179973,46.509278,5.179973,46.509278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.052857,-31.571544,37.135758,46.025930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550643,1.529783,0.226603,0.029285,0.501783,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.500099,mpc-p,0,-126.340000,54.885000,-11.871823,-3.713983,-11.970000,-3.765000,0.098177,0.051017,4.299767,16.924615,1.006328,16.924615,4.299767,0.020000,0.650000,5,39,5.472212,38.870376,5.472212,38.870376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.580625,-30.937637,37.177883,43.563600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556231,1.456307,0.202944,0.018534,0.503548,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510089,mpc-p,0,-126.340000,54.885000,-11.811018,-3.593282,-11.910000,-3.605000,0.098982,0.011718,4.909663,15.094927,0.945339,15.094927,4.909663,0.030000,0.490000,1,62,0.587636,62.231556,0.587636,62.231556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.898184,-30.048005,38.921170,44.284658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545042,1.430214,0.166702,0.017262,0.500581,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.520086,mpc-p,0,-126.340000,54.885000,-11.748816,-3.474451,-11.850000,-3.475000,0.101184,0.000549,5.702528,11.130602,0.762370,11.130602,5.702528,0.020000,0.510000,-5,91,-4.793344,90.778112,-4.793344,90.778112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.433586,-30.499221,38.789657,47.397930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544073,1.453564,0.188377,0.018472,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530091,mpc-p,0,-126.340000,54.885000,-11.685280,-3.357675,-11.780000,-3.375000,0.094720,0.017325,6.312424,8.508050,1.067318,8.508050,6.312424,0.000000,0.650000,-8,101,-7.816887,100.508653,-7.816887,100.508653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.172347,-32.463219,40.769218,54.851594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544783,1.428921,0.196153,0.016777,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540089,mpc-p,0,-126.340000,54.885000,-11.620581,-3.243344,-11.710000,-3.285000,0.089419,0.041656,6.983309,9.056956,0.884349,9.056956,6.983309,-0.010000,0.810000,-11,82,-11.258947,82.089273,-11.258947,82.089273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.403775,-34.640974,39.620312,55.828023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545718,1.563849,0.245125,0.035320,0.500746,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550107,mpc-p,0,-126.340000,54.885000,-11.554597,-3.131346,-11.640000,-3.165000,0.085403,0.033654,6.434403,12.289405,0.823360,12.289405,6.434403,-0.030000,0.850000,-2,48,-1.619971,48.105378,-1.619971,48.105378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.773122,-35.896030,36.550037,48.870838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565610,1.475816,0.194952,0.022293,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560090,mpc-p,0,-126.340000,54.885000,-11.487738,-3.022484,-11.570000,-3.035000,0.082262,0.012516,6.678361,13.997114,0.762370,13.997114,6.678361,-0.050000,0.630000,3,48,2.542786,47.753494,2.542786,47.753494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.870340,-34.909795,40.313935,46.786669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552919,1.474604,0.208960,0.025376,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570094,mpc-p,0,-126.340000,54.885000,-11.419666,-2.916328,-11.500000,-2.905000,0.080334,-0.011328,6.495393,12.045446,0.762370,12.045446,6.495393,-0.040000,0.570000,4,64,4.318195,63.823236,4.318195,63.823236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.571075,-33.920774,37.991867,45.572854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553531,1.457474,0.200073,0.024655,0.501160,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.580062,mpc-p,0,-126.340000,54.885000,-11.350791,-2.813660,-11.420000,-2.805000,0.069209,-0.008660,6.617372,7.959143,1.067318,7.959143,6.617372,-0.020000,0.530000,0,99,0.178542,98.553124,0.178542,98.553124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.400504,-33.365390,37.399383,47.055188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552682,1.486237,0.206344,0.017823,0.500650,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.590091,mpc-p,0,-126.340000,54.885000,-11.280451,-2.713668,-11.350000,-2.735000,0.069549,0.021332,7.227268,4.726694,0.518412,4.726694,7.227268,-0.020000,0.830000,-6,99,-5.790263,98.969077,-5.790263,98.969077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.682808,-34.966463,39.478554,55.459170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550675,1.461099,0.245983,0.018394,0.503915,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.600102,mpc-p,0,-126.340000,54.885000,-11.209199,-2.617345,-11.270000,-2.685000,0.060801,0.067655,7.715185,5.031642,0.579401,5.031642,7.715185,-0.030000,0.870000,-9,94,-8.604324,93.885119,-8.604324,93.885119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.054893,-36.274598,38.082085,52.000241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550665,1.586417,0.257813,0.025441,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.610060,mpc-p,0,-126.340000,54.885000,-11.137266,-2.525132,-11.190000,-2.615000,0.052734,0.089868,7.105289,8.142112,0.701380,8.142112,7.105289,-0.040000,0.860000,-1,68,-0.513581,68.008913,-0.513581,68.008913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.652768,-37.376581,37.235569,49.464165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556146,1.472473,0.217464,0.021496,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.620096,mpc-p,0,-126.340000,54.885000,-11.063692,-2.436005,-11.120000,-2.515000,0.056308,0.078995,6.678361,10.337738,0.823360,10.337738,6.678361,-0.050000,0.810000,8,49,8.205951,48.677444,8.205951,48.677444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.193210,-36.942231,39.250705,46.223523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552185,1.583380,0.195261,0.020032,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.630093,mpc-p,0,-126.340000,54.885000,-10.989292,-2.351173,-11.040000,-2.425000,0.050708,0.073827,6.739351,9.239925,0.396432,9.239925,6.739351,-0.040000,0.630000,9,69,8.776662,68.559131,8.776662,68.559131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.409706,-35.280837,41.761658,46.562476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556742,1.483602,0.198853,0.019314,0.500760,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.640090,mpc-p,0,-126.340000,54.885000,-10.913724,-2.270409,-10.970000,-2.355000,0.056276,0.084591,6.861330,5.275601,0.640391,5.275601,6.861330,-0.020000,0.610000,6,101,6.216592,100.789150,6.216592,100.789150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.615352,-35.041957,38.963657,48.609150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548945,1.491845,0.256069,0.021627,0.500676,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.650094,mpc-p,0,-126.340000,54.885000,-10.836882,-2.193802,-10.900000,-2.305000,0.063118,0.111198,6.922320,2.775027,0.518412,2.775027,6.922320,0.000000,0.770000,4,107,3.644363,106.964952,3.644363,106.964952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.842288,-36.467045,39.188560,54.340049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552247,1.479972,0.240343,0.017908,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.660061,mpc-p,0,-126.340000,54.885000,-10.759043,-2.121790,-10.820000,-2.275000,0.060957,0.153210,6.800341,2.957996,0.152474,2.957996,6.800341,0.010000,1.020000,4,83,3.867730,82.982021,3.867730,82.982021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.935894,-37.920871,38.508656,53.105758,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556679,1.584573,0.305990,0.023228,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.670061,mpc-p,0,-126.340000,54.885000,-10.679576,-2.053973,-10.740000,-2.235000,0.060424,0.181027,6.922320,5.519559,0.335443,5.519559,6.922320,0.010000,1.000000,5,61,5.408093,61.078151,5.408093,61.078151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.162349,-38.194465,37.138670,47.012477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548420,1.439701,0.189346,0.015890,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.680061,mpc-p,0,-126.340000,54.885000,-10.598663,-1.990711,-10.670000,-2.175000,0.071337,0.184289,7.044299,6.373413,0.457422,6.373413,7.044299,0.010000,0.760000,8,71,8.287714,70.987902,8.287714,70.987902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.073481,-37.697425,37.112623,44.967081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550333,1.452372,0.195620,0.019125,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.690064,mpc-p,0,-126.340000,54.885000,-10.516182,-1.932079,-10.580000,-2.125000,0.063818,0.192921,7.105289,4.299767,0.640391,4.299767,7.105289,0.020000,0.690000,7,91,7.413297,91.424497,7.413297,91.424497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.265656,-37.840652,36.978907,47.673860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553028,1.511589,0.221100,0.019091,0.505859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.700061,mpc-p,0,-126.340000,54.885000,-10.432091,-1.878202,-10.510000,-2.095000,0.077909,0.216798,7.471226,1.921172,0.396432,1.921172,7.471226,0.030000,0.770000,5,103,4.858623,102.653918,4.858623,102.653918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.089718,-38.891446,37.436344,51.929746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553474,1.562967,0.245273,0.021212,0.501195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.710067,mpc-p,0,-126.340000,54.885000,-10.346170,-1.829085,-10.420000,-2.065000,0.073830,0.235915,7.654195,1.799193,0.274453,1.799193,7.654195,0.030000,0.870000,4,93,4.142994,92.750713,4.142994,92.750713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.432473,-40.299516,37.607740,53.596297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570251,1.781872,0.341779,0.114257,0.501048,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008321,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.720070,mpc-p,0,-126.340000,54.885000,-10.258383,-1.784844,-10.330000,-2.045000,0.071617,0.260156,8.386070,3.262944,0.457422,3.262944,8.386070,-0.010000,0.920000,5,74,5.146157,73.739362,5.146157,73.739362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.547178,-41.300022,37.399925,51.795328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.347011,1.642570,0.261786,0.040270,0.501036,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.730068,mpc-p,0,-126.340000,54.885000,-10.168635,-1.745538,-10.240000,-2.005000,0.071365,0.259462,8.264091,4.848673,0.640391,4.848673,8.264091,0.020000,0.840000,6,63,5.533735,62.756062,5.533735,62.756062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.547304,-41.466987,36.521590,48.362645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580260,1.697728,0.232631,0.045836,0.857286,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008425,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.740070,mpc-p,0,-126.340000,54.885000,-10.076730,-1.711175,-10.150000,-1.955000,0.073270,0.243825,9.056956,4.055809,-0.091484,4.055809,9.056956,0.000000,0.780000,4,68,3.938020,68.201268,3.938020,68.201268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.456983,-41.269432,34.419775,45.283667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.777831,1.618619,0.211500,0.029109,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.750066,mpc-p,0,-126.340000,54.885000,-9.982606,-1.681808,-10.060000,-1.925000,0.077394,0.243192,9.239925,0.762370,0.152474,0.762370,9.239925,0.000000,0.670000,4,101,4.278646,100.912865,4.278646,100.912865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.660461,-41.124662,33.229470,45.319489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.296631,1.674856,0.271852,0.028438,0.501110,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.760059,mpc-p,0,-126.340000,54.885000,-9.886100,-1.657441,-9.950000,-1.925000,0.063900,0.267559,9.239925,-1.067318,0.457422,-1.067318,9.239925,0.000000,0.750000,5,108,4.683065,108.209779,4.683065,108.209779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.969906,-41.928839,35.520452,51.906178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565895,1.759681,0.289680,0.034921,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.770064,mpc-p,0,-126.340000,54.885000,-9.786943,-1.638053,-9.850000,-1.935000,0.063057,0.296947,9.727842,-1.189297,0.701380,-1.189297,9.727842,0.000000,0.920000,3,92,2.696575,92.332792,2.696575,92.332792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.722711,-42.629068,36.753824,52.943568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.342936,1.744194,0.360718,0.037432,0.501154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.781645,mpc-p,0,-126.340000,54.885000,-9.668793,-1.621857,-9.730000,-1.935000,0.061207,0.313143,10.215758,1.494245,0.518412,1.494245,10.215758,0.010000,0.920000,1,66,1.349038,65.937565,1.349038,65.937565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.908732,-42.859311,35.009422,49.154667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593291,1.755095,0.256709,0.038356,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.790061,mpc-p,0,-126.340000,54.885000,-9.580547,-1.614276,-9.630000,-1.905000,0.049453,0.290724,10.215758,3.201954,0.457422,3.201954,10.215758,-0.010000,0.840000,6,52,6.357161,52.163388,6.357161,52.163388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.940625,-42.354115,33.636577,45.047096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.912204,1.753377,2.289174,0.040897,0.501259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010509,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.800606,mpc-p,0,-126.340000,54.885000,-9.466980,-1.609724,-9.510000,-1.885000,0.043020,0.275276,10.825654,2.836017,0.457422,2.836017,10.825654,0.000000,0.630000,4,68,3.970044,67.523566,3.970044,67.523566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.094947,-41.218124,35.444333,45.919738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574259,1.778079,0.240383,0.052441,0.500874,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.810688,mpc-p,0,-126.340000,54.885000,-9.355163,-1.610475,-9.390000,-1.885000,0.034837,0.274525,11.984457,-1.860183,0.579401,-1.860183,11.984457,0.040000,0.630000,-10,102,-9.938375,101.995355,-9.938375,101.995355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.933519,-40.743204,34.693133,47.158978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.714559,1.780864,0.290244,0.046020,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009346,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.820677,mpc-p,0,-126.340000,54.885000,-9.241098,-1.616082,-9.270000,-1.915000,0.028902,0.298918,12.838311,-4.116798,0.518412,-4.116798,12.838311,-0.020000,0.710000,-9,112,-8.713818,112.450000,-8.713818,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.636083,-41.575044,33.774392,51.987565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.697510,1.673263,0.332101,0.029947,0.500886,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.830696,mpc-p,0,-126.340000,54.885000,-9.123271,-1.626505,-9.130000,-1.955000,0.006729,0.328495,12.533363,-4.177788,1.006328,-4.177788,12.533363,-0.030000,0.920000,-3,94,-3.258187,93.753848,-3.258187,93.753848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.128191,-42.242212,36.390530,53.676434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568448,1.768000,0.386907,0.038046,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008274,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.840669,mpc-p,0,-126.340000,54.885000,-9.002457,-1.641576,-9.010000,-1.975000,0.007543,0.333424,12.289405,-1.128308,0.274453,-1.128308,12.289405,-0.080000,0.940000,11,62,11.163174,62.342972,11.163174,62.342972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.136459,-41.645164,35.852545,47.942313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562157,1.480683,0.231719,0.017556,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.850705,mpc-p,0,-126.340000,54.885000,-8.877178,-1.661383,-8.870000,-1.975000,-0.007178,0.313617,12.594353,1.433256,0.457422,1.433256,12.594353,-0.040000,0.790000,9,47,9.238148,47.067276,9.238148,47.067276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.027957,-39.062876,39.465343,45.772760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561101,1.607615,0.179989,0.022453,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.860666,mpc-p,0,-126.340000,54.885000,-8.749062,-1.685546,-8.750000,-1.965000,0.000938,0.279454,12.350394,0.640391,0.213464,0.640391,12.350394,-0.030000,0.620000,15,61,15.151827,61.134150,15.151827,61.134150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.543626,-37.326323,36.497866,45.359885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552158,1.442685,0.197458,0.017126,0.501857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.870698,mpc-p,0,-126.340000,54.885000,-8.616088,-1.714308,-8.620000,-1.975000,0.003912,0.260692,13.204249,-2.714037,0.762370,-2.714037,13.204249,0.020000,0.560000,5,89,5.151116,88.781782,5.151116,88.781782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.186647,-35.849044,38.990018,47.013659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550385,1.444147,0.217428,0.016539,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.880703,mpc-p,0,-126.340000,54.885000,-8.479428,-1.747295,-8.480000,-2.025000,0.000572,0.277705,14.607010,-6.129455,0.701380,-6.129455,14.607010,0.040000,0.670000,-8,106,-8.271849,105.827811,-8.271849,105.827811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.439683,-36.105676,37.198682,49.281991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556980,1.605386,0.253224,0.022991,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.890698,mpc-p,0,-126.340000,54.885000,-8.338772,-1.784405,-8.330000,-2.085000,-0.008772,0.300595,15.155916,-6.251434,0.701380,-6.251434,15.155916,0.000000,0.810000,-6,94,-6.184621,93.769521,-6.184621,93.769521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.477707,-36.934309,33.640781,49.218854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562059,1.724658,0.309419,0.032314,0.503258,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.900679,mpc-p,0,-126.340000,54.885000,-8.194092,-1.825469,-8.180000,-2.125000,-0.014092,0.299531,14.728989,-2.104141,1.067318,-2.104141,14.728989,-0.030000,0.880000,7,50,6.700938,49.555489,6.700938,49.555489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.667714,-37.184520,32.207968,44.804253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596164,1.784994,0.278070,0.031314,0.501147,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.910676,mpc-p,0,-126.340000,54.885000,-8.044851,-1.870463,-8.030000,-2.135000,-0.014851,0.264537,14.485031,0.152474,0.213464,0.152474,14.485031,-0.030000,0.840000,16,26,15.904497,25.639637,15.904497,25.639637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.141716,-34.820507,35.212258,40.805035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.616008,1.519719,0.222651,0.023947,0.503880,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.920674,mpc-p,0,-126.340000,54.885000,-7.891198,-1.919166,-7.890000,-2.145000,-0.001198,0.225834,14.119093,-1.494245,0.457422,-1.494245,14.119093,0.010000,0.480000,21,64,21.072980,63.815140,21.072980,63.815140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.952353,-31.723630,45.057169,48.204348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558425,1.462716,0.230177,0.022770,0.509768,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.930706,mpc-p,0,-126.340000,54.885000,-7.732532,-1.971587,-7.730000,-2.185000,-0.002532,0.213413,15.155916,-6.495393,0.579401,-6.495393,15.155916,0.070000,0.490000,7,101,7.278705,101.318414,7.278705,101.318414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.114298,-30.668418,46.919884,52.964922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578014,1.478411,0.245718,0.018907,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.940697,mpc-p,0,-126.340000,54.885000,-7.569993,-2.027150,-7.570000,-2.265000,0.000007,0.237850,16.619667,-8.873987,0.396432,-8.873987,16.619667,0.080000,0.700000,-5,103,-4.927604,103.313575,-4.927604,103.313575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.510913,-32.032747,45.341591,57.647740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543948,1.421550,0.215610,0.016729,0.500557,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.950693,mpc-p,0,-126.340000,54.885000,-7.402812,-2.085907,-7.390000,-2.335000,-0.012812,0.249093,17.290552,-6.983309,0.945339,-6.983309,17.290552,0.040000,0.860000,-3,72,-3.209677,72.241006,-3.209677,72.241006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.689868,-33.331565,40.175776,53.737336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542302,1.417451,0.212525,0.016621,0.500486,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.960693,mpc-p,0,-126.340000,54.885000,-7.230966,-2.147662,-7.210000,-2.385000,-0.020966,0.237338,17.778469,-2.287110,0.823360,-2.287110,17.778469,0.000000,0.840000,4,31,3.512419,30.690136,3.512419,30.690136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.530976,-33.229150,36.312165,44.855359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542452,1.486933,0.224686,0.030827,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.970702,mpc-p,0,-126.340000,54.885000,-7.054359,-2.212242,-7.020000,-2.405000,-0.034359,0.192758,17.351542,-0.640391,0.762370,-0.640391,17.351542,-0.020000,0.580000,15,33,15.471436,32.503242,15.471436,32.503242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.502209,-31.019725,41.850114,45.387294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558917,1.438191,0.214393,0.020189,0.519889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.980694,mpc-p,0,-126.340000,54.885000,-6.873432,-2.279274,-6.840000,-2.445000,-0.033432,0.165726,18.144407,-4.482736,0.701380,-4.482736,18.144407,0.010000,0.410000,10,75,9.766334,74.560774,9.766334,74.560774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.132802,-28.283354,46.966549,48.689346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551534,1.440894,0.199484,0.016637,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.990694,mpc-p,0,-126.340000,54.885000,-6.687761,-2.348703,-6.650000,-2.505000,-0.037761,0.156297,18.998261,-8.691018,0.701380,-8.691018,18.998261,0.050000,0.510000,-1,99,-1.237239,99.236427,-1.237239,99.236427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.817197,-28.295480,48.293670,55.404537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552008,1.432123,0.213124,0.017370,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.000667,mpc-p,0,-126.340000,54.885000,-6.498032,-2.420058,-6.450000,-2.585000,-0.048032,0.164942,19.547167,-9.239925,1.067318,-9.239925,19.547167,0.050000,0.710000,-4,86,-4.414222,86.222715,-4.414222,86.222715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.054618,-29.283686,46.161778,57.028640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545932,1.428910,0.230861,0.016681,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.010693,mpc-p,0,-126.340000,54.885000,-6.302766,-2.493684,-6.250000,-2.665000,-0.052766,0.171316,19.608157,-6.190445,1.372266,-6.190445,19.608157,-0.020000,0.820000,9,50,8.522630,50.093130,8.522630,50.093130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.043922,-29.786589,42.792578,51.412143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541590,1.444140,0.191784,0.017965,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.020704,mpc-p,0,-126.340000,54.885000,-6.103311,-2.568861,-6.050000,-2.715000,-0.053311,0.146139,19.242219,-2.348100,0.884349,-2.348100,19.242219,-0.010000,0.680000,18,26,17.890561,25.910687,17.890561,25.910687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.488139,-27.647383,44.238873,46.134018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545182,1.421724,0.184576,0.016678,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.030699,mpc-p,0,-126.340000,54.885000,-5.899763,-2.645343,-5.850000,-2.735000,-0.049763,0.089657,19.486178,-1.799193,0.518412,-1.799193,19.486178,0.050000,0.450000,14,35,14.252895,34.628710,14.252895,34.628710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.119127,-24.786548,50.905606,51.912641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554628,1.510517,0.202224,0.021349,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.040701,mpc-p,0,-126.340000,54.885000,-5.691779,-2.723051,-5.660000,-2.785000,-0.031779,0.061949,20.340032,-5.824507,0.457422,-5.824507,20.340032,0.100000,0.360000,4,73,3.544404,72.539354,3.544404,72.539354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.167043,-22.989139,55.239959,53.827039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560598,1.433946,0.209586,0.018029,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.050701,mpc-p,0,-126.340000,54.885000,-5.479622,-2.801681,-5.440000,-2.855000,-0.039622,0.053319,21.559824,-9.544873,0.945339,-9.544873,21.559824,0.050000,0.500000,-1,90,-0.997549,90.446401,-0.997549,90.446401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.478405,-22.365796,53.716809,57.725677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562936,1.460638,0.243094,0.021199,0.500773,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.060697,mpc-p,0,-126.340000,54.885000,-5.263497,-2.880955,-5.220000,-2.955000,-0.043497,0.074045,21.559824,-9.422894,1.189297,-9.422894,21.559824,0.020000,0.690000,5,75,5.041583,74.543853,5.041583,74.543853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.112219,-22.006499,51.177715,56.939657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551286,1.434678,0.224275,0.017939,0.500812,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.070696,mpc-p,0,-126.340000,54.885000,-5.043360,-2.960688,-5.000000,-3.025000,-0.043360,0.064312,21.254876,-6.007476,1.494245,-6.007476,21.254876,-0.010000,0.740000,17,40,16.856748,39.847496,16.856748,39.847496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.682824,-20.541727,51.437900,51.622252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550276,1.439471,0.201550,0.018057,0.501990,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.080695,mpc-p,0,-126.340000,54.885000,-4.819429,-3.040607,-4.790000,-3.075000,-0.029429,0.034393,20.340032,-3.079975,0.762370,-3.079975,20.340032,0.050000,0.580000,25,25,24.543516,25.460441,24.543516,25.460441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.381784,-17.090349,54.377783,54.017418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547615,1.437741,0.189749,0.021990,0.502468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.090696,mpc-p,0,-126.340000,54.885000,-4.591859,-3.120462,-4.570000,-3.115000,-0.021859,-0.005462,20.705970,-3.262944,1.006328,-3.262944,20.705970,0.100000,0.380000,20,41,19.617454,40.557629,19.617454,40.557629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.989180,-13.916726,60.479267,60.353681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583643,1.499462,0.237215,0.018886,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.100701,mpc-p,0,-126.340000,54.885000,-4.360770,-3.200023,-4.350000,-3.165000,-0.010770,-0.035023,21.742793,-6.251434,1.006328,-6.251434,21.742793,0.160000,0.350000,4,66,4.030532,65.707563,4.030532,65.707563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.136242,-12.025041,63.843767,58.077992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551523,1.460780,0.208437,0.020121,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.110698,mpc-p,0,-126.340000,54.885000,-4.126648,-3.278939,-4.130000,-3.245000,0.003352,-0.033939,22.047741,-9.239925,1.433256,-9.239925,22.047741,0.090000,0.470000,10,81,10.435731,81.147550,10.435731,81.147550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.481022,-10.875428,59.094761,56.755273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552574,1.439900,0.207520,0.018055,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.120702,mpc-p,0,-126.340000,54.885000,-3.889354,-3.357078,-3.900000,-3.335000,0.010646,-0.022078,21.742793,-8.812998,1.738204,-8.812998,21.742793,0.130000,0.640000,11,64,11.187147,64.441367,11.187147,64.441367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.921275,-9.027203,56.479368,52.196318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554917,1.483754,0.220285,0.028053,0.502173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.130703,mpc-p,0,-126.340000,54.885000,-3.649345,-3.434114,-3.680000,-3.405000,0.030655,-0.029114,21.071908,-5.641538,1.067318,-5.641538,21.071908,0.080000,0.660000,29,36,28.621230,35.725121,28.621230,35.725121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.682569,-6.287800,58.097324,53.685377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557359,1.587738,0.218137,0.019410,0.501669,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.140699,mpc-p,0,-126.340000,54.885000,-3.406954,-3.509771,-3.470000,-3.465000,0.063046,-0.044771,20.766960,-3.872840,1.067318,-3.872840,20.766960,0.150000,0.510000,30,32,30.000361,32.259381,30.000361,32.259381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.410796,-1.881047,63.169552,61.554179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561610,1.662188,0.249505,0.023977,0.500489,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.150699,mpc-p,0,-126.340000,54.885000,-3.162211,-3.583876,-3.260000,-3.505000,0.097789,-0.078876,21.193887,-4.604715,1.128308,-4.604715,21.193887,0.220000,0.380000,21,48,21.497196,47.572979,21.497196,47.572979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.594278,1.127472,70.605406,65.795300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562172,1.588294,0.219533,0.017381,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.160696,mpc-p,0,-126.340000,54.885000,-2.915573,-3.656129,-3.040000,-3.565000,0.124427,-0.091129,22.596648,-6.983309,1.433256,-6.983309,22.596648,0.220000,0.380000,10,68,10.346849,67.881736,10.346849,67.881736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.374895,3.240389,68.448898,64.160729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549356,1.480577,0.209212,0.017337,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.170695,mpc-p,0,-126.340000,54.885000,-2.667175,-3.726336,-2.810000,-3.645000,0.142825,-0.081336,23.084564,-8.630029,1.738204,-8.630029,23.084564,0.170000,0.520000,13,72,12.656304,72.180414,12.656304,72.180414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.671247,4.920526,62.534452,59.217153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560196,1.779787,0.216091,0.038463,0.503474,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.180704,mpc-p,0,-126.340000,54.885000,-2.417137,-3.794306,-2.560000,-3.725000,0.142863,-0.069306,24.243367,-7.044299,1.494245,-7.044299,24.243367,0.140000,0.580000,8,57,8.074355,56.516618,8.074355,56.516618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.090072,7.298368,59.988888,57.993679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563630,1.786551,0.223416,0.031703,0.506079,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.190697,mpc-p,0,-126.340000,54.885000,-2.166429,-3.859632,-2.320000,-3.785000,0.153571,-0.074632,24.426336,-4.177788,1.738204,-4.177788,24.426336,0.120000,0.600000,11,32,11.467593,31.645975,11.467593,31.645975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.105788,10.052898,59.333845,57.581821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548212,1.485035,0.197911,0.016878,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.200694,mpc-p,0,-126.340000,54.885000,-1.914850,-3.922229,-2.060000,-3.825000,0.145150,-0.097229,25.097221,-3.201954,1.250287,-3.201954,25.097221,0.100000,0.450000,9,35,9.255168,35.456716,9.255168,35.456716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.535863,13.966741,60.411503,60.169616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556110,1.717060,0.227360,0.028397,0.500977,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.210701,mpc-p,0,-126.340000,54.885000,-1.662621,-3.981898,-1.810000,-3.865000,0.147379,-0.116898,25.036232,-4.543725,2.043152,-4.543725,25.036232,0.090000,0.340000,11,57,11.232000,56.789860,11.232000,56.789860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.961889,17.319580,61.110711,62.238908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556597,1.459076,0.231434,0.021006,0.500552,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.220701,mpc-p,0,-126.340000,54.885000,-1.410467,-4.038333,-1.550000,-3.925000,0.139533,-0.113333,24.792273,-6.739351,2.165131,-6.739351,24.792273,0.100000,0.400000,11,73,11.136866,72.970928,11.136866,72.970928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.048860,19.893624,58.615139,60.871179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556355,1.524977,0.224965,0.020761,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.230698,mpc-p,0,-126.340000,54.885000,-1.158655,-4.091351,-1.300000,-4.005000,0.141345,-0.086351,25.829097,-6.922320,1.738204,-6.922320,25.829097,0.110000,0.530000,1,69,1.370833,68.580257,1.370833,68.580257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.809520,21.337124,58.576834,61.198569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549635,1.468297,0.208946,0.021130,0.502452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.240701,mpc-p,0,-126.340000,54.885000,-0.907335,-4.140794,-1.040000,-4.065000,0.132665,-0.075794,25.585138,-5.458569,2.165131,-5.458569,25.585138,0.090000,0.660000,5,48,5.008318,48.442081,5.008318,48.442081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.223053,22.980040,58.013271,61.132888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561093,1.476100,0.229140,0.018038,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.250666,mpc-p,0,-126.340000,54.885000,-0.657970,-4.186270,-0.770000,-4.105000,0.112030,-0.081270,25.951076,-2.775027,2.104141,-2.775027,25.951076,0.060000,0.570000,6,36,5.733428,35.801897,5.733428,35.801897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.054476,25.891968,55.648324,61.501337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546223,1.429897,0.188935,0.022993,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.260665,mpc-p,0,-126.340000,54.885000,-0.409091,-4.227934,-0.510000,-4.135000,0.100909,-0.092934,25.402169,-1.921172,2.043152,-1.921172,25.402169,0.070000,0.450000,9,41,8.766977,40.963404,8.766977,40.963404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.709020,28.855124,56.629584,64.231893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549778,1.435354,0.204684,0.017409,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.270693,mpc-p,0,-126.340000,54.885000,-0.161233,-4.265548,-0.260000,-4.165000,0.098767,-0.100548,25.890086,-3.750861,1.799193,-3.750861,25.890086,0.090000,0.400000,1,63,1.253791,62.912707,1.253791,62.912707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.847195,31.726944,56.519949,66.041049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547756,1.448395,0.209777,0.017157,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.280694,mpc-p,0,-126.340000,54.885000,0.083824,-4.298729,0.000000,-4.215000,0.083824,-0.083729,25.219201,-5.763517,1.921172,-5.763517,25.219201,0.070000,0.570000,6,70,5.884118,70.303949,5.884118,70.303949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.732555,32.832775,56.216116,64.721572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594748,1.616605,0.213505,0.029018,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.290701,mpc-p,0,-126.340000,54.885000,0.326538,-4.327449,0.250000,-4.255000,0.076538,-0.072449,23.267533,-4.604715,1.921172,-4.604715,23.267533,0.070000,0.570000,22,66,22.193300,66.461844,22.193300,66.461844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.781555,33.713239,56.866262,66.526243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559007,1.527233,0.217973,0.019170,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.300693,mpc-p,0,-126.340000,54.885000,0.566042,-4.351505,0.490000,-4.295000,0.076042,-0.056505,22.840606,-2.957996,1.799193,-2.957996,22.840606,0.110000,0.620000,21,54,21.449714,53.756527,21.449714,53.756527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.104650,34.506508,57.809799,68.901817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550513,1.439490,0.216631,0.018412,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.310695,mpc-p,0,-126.340000,54.885000,0.802508,-4.370821,0.720000,-4.305000,0.082508,-0.065821,21.437845,-0.518412,1.677214,-0.518412,21.437845,0.180000,0.590000,24,39,23.969665,39.085149,23.969665,39.085149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.877692,36.017821,59.160944,73.231192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554284,1.501858,0.204341,0.021055,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.320714,mpc-p,0,-126.340000,54.885000,1.035746,-4.385266,0.950000,-4.305000,0.085746,-0.080266,22.108731,1.128308,2.348100,1.128308,22.108731,0.220000,0.480000,11,38,11.372483,37.527850,11.372483,37.527850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.527727,37.629405,61.013859,75.965699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563826,1.501432,0.216975,0.017781,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.330694,mpc-p,0,-126.340000,54.885000,1.264100,-4.394659,1.190000,-4.305000,0.074100,-0.089659,22.596648,-0.579401,2.043152,-0.579401,22.596648,0.190000,0.400000,5,62,4.777149,61.753312,4.777149,61.753312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.549471,39.781337,66.812089,79.319167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540285,1.430220,0.161212,0.015873,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.340697,mpc-p,0,-126.340000,54.885000,1.488589,-4.398965,1.420000,-4.315000,0.068589,-0.083965,23.267533,-1.433256,2.104141,-1.433256,23.267533,0.130000,0.470000,2,69,1.516169,68.538486,1.516169,68.538486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.613886,40.520136,64.343623,76.390764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553014,1.434714,0.164820,0.015902,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.350691,mpc-p,0,-126.340000,54.885000,1.708141,-4.398063,1.670000,-4.335000,0.038141,-0.063063,23.328523,-1.372266,1.677214,-1.372266,23.328523,0.120000,0.580000,-4,65,-4.214476,64.746126,-4.214476,64.746126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.950107,41.141259,63.464467,76.747207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539182,1.543504,0.169583,0.015231,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.360691,mpc-p,0,-126.340000,54.885000,1.922732,-4.391874,1.910000,-4.345000,0.012732,-0.046874,22.718627,0.152474,1.982162,0.152474,22.718627,0.070000,0.600000,2,56,2.119947,56.266388,2.119947,56.266388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.388643,42.151877,65.806039,77.463609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547925,1.486017,0.273974,0.033284,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.370701,mpc-p,0,-126.340000,54.885000,2.132067,-4.380309,2.140000,-4.325000,-0.007933,-0.055309,21.864772,2.775027,1.982162,2.775027,21.864772,0.080000,0.590000,5,39,5.223377,39.371520,5.223377,39.371520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.077671,42.740711,70.356271,79.474386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566786,1.566556,0.213691,0.020745,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.380694,mpc-p,0,-126.340000,54.885000,2.335281,-4.363343,2.360000,-4.305000,-0.024719,-0.058343,20.827949,3.201954,1.860183,3.201954,20.827949,0.080000,0.480000,11,50,10.650174,49.634164,10.650174,49.634164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.244489,44.141605,74.811458,84.873422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551838,1.432180,0.204734,0.017643,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.390696,mpc-p,0,-126.340000,54.885000,2.532529,-4.340893,2.570000,-4.275000,-0.037471,-0.065893,20.035084,1.433256,1.799193,1.433256,20.035084,0.110000,0.460000,10,71,9.685023,70.740457,9.685023,70.740457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.047449,44.759894,77.900209,85.756513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551186,1.476401,0.192414,0.017390,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.400701,mpc-p,0,-126.340000,54.885000,2.723373,-4.312924,2.760000,-4.265000,-0.036627,-0.047924,18.693313,0.030495,1.677214,0.030495,18.693313,0.120000,0.550000,16,82,16.065384,82.337645,16.065384,82.337645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.662989,43.685479,79.118354,84.679985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553995,1.442932,0.224903,0.020326,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.410703,mpc-p,0,-126.340000,54.885000,2.907395,-4.279427,2.950000,-4.245000,-0.042605,-0.034427,18.022427,2.409089,1.433256,2.409089,18.022427,0.130000,0.670000,17,60,17.330714,59.894116,17.330714,59.894116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.442403,41.091909,82.920634,87.128057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573129,1.825634,0.231090,0.034679,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.420695,mpc-p,0,-126.340000,54.885000,3.084186,-4.240421,3.140000,-4.215000,-0.055814,-0.025421,17.412531,4.970653,1.738204,4.970653,17.412531,0.150000,0.660000,16,45,15.515561,45.232798,15.515561,45.232798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.385811,39.904862,84.750747,90.159282,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555546,1.526133,0.229713,0.021769,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.430697,mpc-p,0,-126.340000,54.885000,3.253804,-4.195828,3.320000,-4.165000,-0.066196,-0.030828,16.314719,5.702528,1.677214,5.702528,16.314719,0.180000,0.550000,16,54,15.707322,53.596239,15.707322,53.596239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.344168,39.488960,83.940828,89.402231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554623,1.691939,0.218257,0.028029,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.440699,mpc-p,0,-126.340000,54.885000,3.415798,-4.145696,3.500000,-4.115000,-0.084202,-0.030696,16.558677,4.482736,1.067318,4.482736,16.558677,0.070000,0.530000,21,72,20.833914,71.501776,20.833914,71.501776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.350550,38.388528,83.078002,85.410541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553463,1.450227,0.219626,0.021085,0.505189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.450699,mpc-p,0,-126.340000,54.885000,3.569894,-4.090053,3.670000,-4.065000,-0.100106,-0.025053,16.558677,4.299767,1.494245,4.299767,16.558677,0.140000,0.580000,5,76,5.056295,75.950785,5.056295,75.950785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.962872,35.618467,84.131414,84.277802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553769,1.636061,0.221048,0.024554,0.501353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.460698,mpc-p,0,-126.340000,54.885000,3.715863,-4.028934,3.840000,-4.015000,-0.124137,-0.013934,16.192739,4.543725,1.494245,4.543725,16.192739,0.170000,0.670000,-5,73,-5.340723,72.812812,-5.340723,72.812812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.095528,33.209888,82.120389,81.099966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565488,1.495329,0.232213,0.027523,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.470707,mpc-p,0,-126.340000,54.885000,3.853652,-3.962303,4.010000,-3.965000,-0.156348,0.002697,15.765812,6.678361,1.555235,6.678361,15.765812,0.120000,0.680000,-5,62,-4.768940,61.718334,-4.768940,61.718334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.156264,31.068662,82.147064,79.047258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563300,1.472624,0.214289,0.018652,0.502090,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.480699,mpc-p,0,-126.340000,54.885000,3.982689,-3.890402,4.170000,-3.895000,-0.187311,0.004598,14.119093,8.264091,1.006328,8.264091,14.119093,0.100000,0.660000,3,56,3.140266,56.134443,3.140266,56.134443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.896221,29.425349,83.905701,80.228336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556230,1.471298,0.207944,0.018689,0.501068,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.490698,mpc-p,0,-126.340000,54.885000,4.103118,-3.813132,4.310000,-3.805000,-0.206882,-0.008132,12.716332,8.752008,0.945339,8.752008,12.716332,0.080000,0.580000,10,64,9.863343,63.802320,9.863343,63.802320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.407926,28.133485,84.706570,81.348165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555805,1.452476,0.212025,0.020084,0.501888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.500697,mpc-p,0,-126.340000,54.885000,4.214679,-3.730624,4.440000,-3.725000,-0.225321,-0.005624,10.764665,8.569039,0.701380,8.569039,10.764665,0.090000,0.600000,17,70,16.629475,69.906560,16.629475,69.906560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.042492,26.438385,82.817887,78.757457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550761,1.846101,0.406207,0.062318,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008383,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.510705,mpc-p,0,-126.340000,54.885000,4.317338,-3.642871,4.540000,-3.635000,-0.222662,-0.007871,8.447060,8.142112,1.128308,8.142112,8.447060,0.110000,0.630000,26,76,26.491730,76.410688,26.491730,76.410688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.346395,24.655963,81.419896,77.797674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576680,1.465830,0.219102,0.020170,0.502802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.520699,mpc-p,0,-126.340000,54.885000,4.410729,-3.550192,4.630000,-3.555000,-0.219271,0.004808,6.434403,7.837164,0.884349,7.837164,6.434403,0.140000,0.650000,32,84,32.285563,84.070368,32.285563,84.070368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.686649,22.670662,80.681867,77.792017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555442,1.451049,0.201346,0.018509,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.530702,mpc-p,0,-126.340000,54.885000,4.494986,-3.452481,4.690000,-3.465000,-0.195014,0.012519,5.336590,8.873987,0.518412,8.873987,5.336590,0.210000,0.720000,27,76,26.743814,75.595053,26.743814,75.595053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.431223,20.157218,80.101796,80.166710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552466,1.613797,0.217850,0.020034,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.540705,mpc-p,0,-126.340000,54.885000,4.569954,-3.349927,4.750000,-3.355000,-0.180046,0.005073,4.848673,11.191592,0.335443,11.191592,4.848673,0.280000,0.720000,15,60,14.772473,60.274402,14.772473,60.274402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.434533,18.370276,79.138993,79.477777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552670,1.453895,0.199044,0.018644,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.550700,mpc-p,0,-126.340000,54.885000,4.635532,-3.242745,4.800000,-3.225000,-0.164468,-0.017745,4.177788,12.960290,0.884349,12.960290,4.177788,0.260000,0.660000,15,53,15.338421,52.769996,15.338421,52.769996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.536732,17.708131,77.935960,76.275903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552805,1.476094,0.201743,0.019691,0.500909,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.560702,mpc-p,0,-126.340000,54.885000,4.691786,-3.130925,4.850000,-3.095000,-0.158214,-0.035925,3.750861,12.289405,0.579401,12.289405,3.750861,0.210000,0.540000,17,71,16.984370,71.137103,16.984370,71.137103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.016928,18.041237,78.226155,75.751859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552550,1.448466,0.216506,0.021189,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.570700,mpc-p,0,-126.340000,54.885000,4.738657,-3.014709,4.890000,-2.975000,-0.151343,-0.039709,3.079975,10.276748,0.152474,10.276748,3.079975,0.190000,0.670000,16,80,16.061221,80.341131,16.061221,80.341131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.448126,17.401420,76.227217,72.587317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553816,1.528709,0.241333,0.021940,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.580698,mpc-p,0,-126.340000,54.885000,4.776182,-2.894230,4.910000,-2.875000,-0.133818,-0.019230,1.738204,8.873987,-0.030495,8.873987,1.738204,0.210000,0.770000,17,89,16.533493,88.938330,16.533493,88.938330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.019091,16.764409,74.968730,71.854996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550454,1.453239,0.209199,0.017803,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.590699,mpc-p,0,-126.340000,54.885000,4.804420,-2.769587,4.930000,-2.775000,-0.125580,0.005413,0.030495,9.422894,0.030495,9.422894,0.030495,0.190000,0.780000,25,90,25.317199,90.237163,25.317199,90.237163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.181519,15.879300,73.425000,70.827614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550748,1.441926,0.207725,0.016951,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.600704,mpc-p,0,-126.340000,54.885000,4.823429,-2.640942,4.930000,-2.675000,-0.106571,0.034058,-0.945339,10.703675,0.335443,10.703675,-0.945339,0.230000,0.830000,22,82,21.670773,81.687932,21.670773,81.687932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.386596,14.809539,72.905504,70.176040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553425,1.503025,0.219439,0.023190,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.610698,mpc-p,0,-126.340000,54.885000,4.833285,-2.508661,4.930000,-2.555000,-0.096715,0.046339,-1.372266,12.350394,0.213464,12.350394,-1.372266,0.250000,0.840000,14,71,14.330855,71.321306,14.330855,71.321306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.582831,14.283562,70.197358,66.767765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555495,1.973926,0.282220,0.054518,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008379,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.620676,mpc-p,0,-126.340000,54.885000,4.834137,-2.372995,4.920000,-2.425000,-0.085863,0.052005,-1.982162,13.204249,0.030495,13.204249,-1.982162,0.210000,0.750000,16,75,15.900093,75.447065,15.900093,75.447065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.572202,14.795274,66.546661,62.051836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572879,1.432248,0.207565,0.018066,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.630697,mpc-p,0,-126.340000,54.885000,4.826094,-2.233335,4.900000,-2.295000,-0.073906,0.061665,-2.836017,12.777322,0.396432,12.777322,-2.836017,0.210000,0.730000,15,85,14.748467,84.790748,14.748467,84.790748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.923172,14.856880,64.137746,58.610667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552924,1.501871,0.252094,0.023254,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.640705,mpc-p,0,-126.340000,54.885000,4.809326,-2.090620,4.890000,-2.175000,-0.080674,0.084380,-2.653048,11.496540,-0.030495,11.496540,-2.653048,0.210000,0.760000,3,98,2.546478,97.867715,2.546478,97.867715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.023424,14.184412,62.304251,57.700437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554735,1.451911,0.240479,0.022683,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.650698,mpc-p,0,-126.340000,54.885000,4.784062,-1.945097,4.860000,-2.055000,-0.075938,0.109903,-2.653048,11.191592,0.152474,11.191592,-2.653048,0.150000,0.850000,0,98,0.046612,98.095016,0.046612,98.095016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.646444,12.501436,61.043290,60.319820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.233462,1.877893,0.333785,0.050627,0.500894,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.660696,mpc-p,0,-126.340000,54.885000,4.750471,-1.796662,4.840000,-1.935000,-0.089529,0.138338,-3.689871,12.350394,0.457422,12.350394,-3.689871,0.150000,0.890000,-1,90,-1.278405,90.372942,-1.278405,90.372942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.944152,11.177963,60.472265,58.654414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599099,1.705167,0.268032,0.028895,0.500755,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.670701,mpc-p,0,-126.340000,54.885000,4.708770,-1.645508,4.800000,-1.795000,-0.091230,0.149492,-4.543725,14.363051,0.701380,14.363051,-4.543725,0.110000,0.910000,3,75,2.602798,75.248472,2.602798,75.248472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.011384,10.306899,59.888065,57.122923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563957,1.730933,0.236999,0.030297,0.503365,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.680671,mpc-p,0,-126.340000,54.885000,4.659418,-1.492464,4.760000,-1.645000,-0.100582,0.152536,-5.031642,15.582843,0.274453,15.582843,-5.031642,0.110000,0.810000,-2,76,-2.018583,75.753779,-2.018583,75.753779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.068705,10.935989,59.801183,55.343728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.709180,1.839718,0.261174,0.047476,0.810460,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.691863,mpc-p,0,-126.340000,54.885000,4.595090,-1.318064,4.700000,-1.475000,-0.104910,0.156936,-5.336590,14.911958,0.396432,14.911958,-5.336590,0.100000,0.750000,-8,89,-8.331158,88.937423,-8.331158,88.937423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.263060,11.493370,57.944520,53.760456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598817,1.705705,0.263593,0.028519,0.500771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.700667,mpc-p,0,-126.340000,54.885000,4.538106,-1.179108,4.670000,-1.345000,-0.131894,0.165892,-5.336590,14.911958,-0.152474,14.119093,-5.885497,0.060000,0.790000,-14,88,-13.789678,88.358783,-13.789678,88.358783,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.965448,10.762542,56.726488,56.018040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.647044,1.895435,0.250039,0.037381,0.501342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008342,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.710768,mpc-p,0,-126.340000,54.885000,4.466118,-1.017991,4.610000,-1.205000,-0.143882,0.187009,-6.434403,13.936124,0.640391,13.936124,-6.434403,0.030000,0.830000,-10,96,-10.494610,96.010837,-10.494610,96.010837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.450037,10.759230,55.773723,54.644616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618937,2.535463,0.287108,0.048486,0.501479,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.720737,mpc-p,0,-126.340000,54.885000,4.388469,-0.857408,4.550000,-1.055000,-0.161531,0.197592,-6.800341,14.485031,0.274453,14.485031,-6.800341,0.010000,0.880000,-14,90,-13.639151,89.845312,-13.639151,89.845312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.666321,9.699910,56.571936,57.918622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.644788,1.635718,0.266886,0.031154,0.503354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.730739,mpc-p,0,-126.340000,54.885000,4.304330,-0.694947,4.490000,-0.885000,-0.185670,0.190053,-7.044299,16.253729,-0.152474,16.253729,-7.044299,-0.040000,0.860000,-14,77,-14.192574,77.374586,-14.192574,77.374586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.363744,9.182411,56.517570,57.914352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.070075,1.825337,0.454922,0.036661,0.500939,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.740671,mpc-p,0,-126.340000,54.885000,4.214961,-0.532481,4.420000,-0.715000,-0.205039,0.182519,-7.898153,18.083417,0.213464,18.083417,-7.898153,-0.050000,0.840000,-14,64,-13.789775,63.805054,-13.789775,63.805054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.764542,9.424767,55.840153,56.208176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569312,1.638898,0.235997,0.033678,0.501966,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.750672,mpc-p,0,-126.340000,54.885000,4.119505,-0.367961,4.340000,-0.525000,-0.220495,0.157039,-9.727842,18.693313,0.274453,18.693313,-9.727842,-0.080000,0.730000,-2,66,-2.115261,66.384894,-2.115261,66.384894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.352073,10.827258,54.895517,59.038717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.196252,1.774258,0.258093,0.041304,0.501239,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.760700,mpc-p,0,-126.340000,54.885000,4.018691,-0.202283,4.250000,-0.325000,-0.231309,0.122717,-9.666852,17.351542,0.762370,17.351542,-9.666852,-0.050000,0.660000,-13,81,-13.404439,80.977645,-13.404439,80.977645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.953635,11.646721,53.697517,59.051848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.687328,1.739748,0.238953,0.035699,0.500596,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009214,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.770674,mpc-p,0,-126.340000,54.885000,3.913767,-0.036988,4.150000,-0.155000,-0.236233,0.118012,-10.703675,15.521854,0.762370,15.521854,-10.703675,-0.010000,0.690000,-18,94,-17.654225,93.967563,-17.654225,93.967563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.874773,11.112402,51.072913,57.537831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.705080,1.763424,0.251061,0.035455,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009267,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.780672,mpc-p,0,-126.340000,54.885000,3.804356,0.129018,4.050000,-0.005000,-0.245644,0.134018,-10.947634,14.911958,0.335443,14.911958,-10.947634,-0.040000,0.800000,-19,91,-18.722271,91.309426,-18.722271,91.309426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.521132,10.085708,48.978832,57.341906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.187765,1.786719,0.322773,0.044957,0.501026,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.790679,mpc-p,0,-126.340000,54.885000,3.691066,0.295248,3.950000,0.175000,-0.258934,0.120248,-11.191592,16.375708,0.640391,16.375708,-11.191592,-0.140000,0.870000,-10,71,-9.603097,71.484841,-9.603097,71.484841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.453958,9.658202,48.034352,55.067524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.710840,1.749111,0.250816,0.039965,0.501160,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009263,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.800676,mpc-p,0,-126.340000,54.885000,3.574555,0.461203,3.840000,0.335000,-0.265445,0.126203,-12.106436,18.571334,0.640391,18.571334,-12.106436,-0.140000,0.800000,-5,59,-5.384486,59.133080,-5.384486,59.133080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.105487,10.556508,48.672984,57.042583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567036,1.708981,0.229993,0.036316,0.500492,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.810672,mpc-p,0,-126.340000,54.885000,3.455179,0.626847,3.720000,0.535000,-0.264821,0.091847,-12.533363,19.547167,0.823360,19.547167,-12.533363,-0.080000,0.680000,-13,58,-12.555443,57.861276,-12.555443,57.861276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.817066,11.303651,47.890195,59.203050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597116,1.832020,0.281692,0.044775,0.501332,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008271,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.820697,mpc-p,0,-126.340000,54.885000,3.333063,0.792448,3.590000,0.725000,-0.256937,0.067448,-12.411384,18.449355,0.213464,18.449355,-12.411384,-0.080000,0.630000,-17,68,-17.403941,68.452336,-17.403941,68.452336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.384372,11.699539,46.988377,59.456407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.630147,1.458738,0.207355,0.021320,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.830698,mpc-p,0,-126.340000,54.885000,3.209321,0.956957,3.480000,0.895000,-0.270679,0.061957,-12.106436,15.765812,0.335443,15.765812,-12.106436,-0.110000,0.610000,-22,91,-21.850953,91.395949,-21.850953,91.395949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.801307,11.805587,45.373786,56.942800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554050,1.468325,0.234540,0.019399,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.840665,mpc-p,0,-126.340000,54.885000,3.084572,1.120034,3.370000,1.055000,-0.285428,0.065034,-11.557530,14.180083,1.067318,14.180083,-11.557530,-0.210000,0.730000,-19,94,-18.539714,94.159212,-18.539714,94.159212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.229787,10.619362,44.311897,57.208776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551294,1.648482,0.244655,0.025668,0.500716,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.850701,mpc-p,0,-126.340000,54.885000,2.958026,1.283162,3.250000,1.205000,-0.291974,0.078162,-12.472374,14.546020,0.457422,14.546020,-12.472374,-0.170000,0.810000,-18,84,-18.030867,84.381169,-18.030867,84.381169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.337444,9.669354,42.762186,54.380671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555625,1.526239,0.249424,0.019714,0.500406,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.860698,mpc-p,0,-126.340000,54.885000,2.831506,1.444440,3.130000,1.365000,-0.298494,0.079440,-12.533363,16.131750,0.457422,16.131750,-12.533363,-0.170000,0.800000,-19,71,-18.943336,70.798203,-18.943336,70.798203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.513357,9.376705,42.999533,53.849672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552437,1.449791,0.197156,0.018777,0.500989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.870702,mpc-p,0,-126.340000,54.885000,2.704962,1.604406,3.020000,1.545000,-0.315038,0.059406,-13.204249,17.900448,0.640391,17.900448,-13.204249,-0.180000,0.780000,-14,55,-13.762332,54.558081,-13.762332,54.558081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.767086,9.158232,42.711275,56.144111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569979,1.468086,0.208495,0.018717,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.880698,mpc-p,0,-126.340000,54.885000,2.579060,1.762681,2.890000,1.715000,-0.310940,0.047681,-12.838311,17.107583,0.762370,17.107583,-12.838311,-0.150000,0.630000,-20,71,-20.444247,71.455911,-20.444247,71.455911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.318759,9.554337,44.108772,61.685985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552412,1.461426,0.212986,0.018649,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.890698,mpc-p,0,-126.340000,54.885000,2.454137,1.919307,2.770000,1.885000,-0.315863,0.034307,-13.143259,14.302062,0.823360,14.302062,-13.143259,-0.160000,0.640000,-18,92,-18.267052,91.904730,-18.267052,91.904730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.723175,8.725652,42.244583,56.473571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550281,1.442005,0.221925,0.020152,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.900698,mpc-p,0,-126.340000,54.885000,2.330760,2.074043,2.650000,2.015000,-0.319240,0.059043,-12.655342,12.167426,0.945339,12.167426,-12.655342,-0.170000,0.820000,-22,95,-21.651485,94.961528,-21.651485,94.961528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.279959,6.977136,41.126095,55.668366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553201,1.470726,0.224633,0.018458,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.910701,mpc-p,0,-126.340000,54.885000,2.209358,2.226820,2.530000,2.145000,-0.320642,0.081820,-13.204249,11.862478,0.640391,11.862478,-13.204249,-0.180000,0.850000,-15,96,-14.887056,95.646239,-14.887056,95.646239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.919055,5.456815,42.139218,56.426711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553856,1.446177,0.227457,0.019407,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.920702,mpc-p,0,-126.340000,54.885000,2.090471,2.377437,2.400000,2.285000,-0.309529,0.092437,-13.448207,13.021280,0.701380,13.021280,-13.448207,-0.160000,0.910000,-12,80,-11.744511,80.348006,-11.744511,80.348006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.553048,3.819853,42.476127,55.743661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552052,1.449076,0.242554,0.020959,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.930710,mpc-p,0,-126.340000,54.885000,1.974499,2.525864,2.280000,2.435000,-0.305501,0.090864,-13.021280,15.460864,0.640391,15.460864,-13.021280,-0.130000,0.860000,-15,63,-15.464818,62.656266,-15.464818,62.656266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.974298,2.349551,45.961725,57.211892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562384,1.625554,0.223493,0.028611,0.500607,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.940674,mpc-p,0,-126.340000,54.885000,1.862452,2.671280,2.160000,2.595000,-0.297548,0.076280,-13.021280,16.009771,0.457422,16.009771,-13.021280,-0.120000,0.750000,-13,65,-13.264184,64.609971,-13.264184,64.609971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.009183,1.189150,51.244379,62.864686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589795,1.643326,0.215118,0.030128,0.500792,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.950745,mpc-p,0,-126.340000,54.885000,1.753137,2.815747,2.030000,2.755000,-0.276863,0.060747,-12.533363,13.997114,0.457422,13.997114,-12.533363,-0.120000,0.680000,-13,85,-12.836571,84.590379,-12.836571,84.590379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.896103,-0.039876,51.645245,61.544303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620186,1.467060,0.208371,0.019144,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.960697,mpc-p,0,-126.340000,54.885000,1.649465,2.955902,1.920000,2.895000,-0.270535,0.060902,-11.740498,12.960290,1.128308,12.960290,-11.740498,-0.110000,0.740000,-17,87,-17.074061,87.136802,-17.074061,87.136802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.373271,-2.215694,48.498018,58.702291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551810,1.457628,0.226517,0.019112,0.502208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.970697,mpc-p,0,-126.340000,54.885000,1.550064,3.094065,1.810000,3.025000,-0.259936,0.069065,-11.740498,12.960290,1.067318,12.594353,-11.313571,-0.130000,0.800000,-10,81,-9.578278,81.006701,-9.578278,81.006701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.579014,-4.250475,49.163014,59.081428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555162,1.476445,0.215921,0.022262,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.980700,mpc-p,0,-126.340000,54.885000,1.455842,3.229507,1.720000,3.165000,-0.264158,0.064507,-10.337738,12.960290,0.945339,12.960290,-10.337738,-0.110000,0.820000,-19,76,-19.089884,76.455254,-19.089884,76.455254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.266998,-5.677666,48.955825,56.455271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552131,1.525818,0.216434,0.018464,0.500432,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.990699,mpc-p,0,-126.340000,54.885000,1.367286,3.362047,1.620000,3.315000,-0.252714,0.047047,-9.605862,13.753155,0.579401,13.753155,-9.605862,-0.120000,0.790000,-18,69,-17.885184,69.079553,-17.885184,69.079553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.505785,-7.306995,50.407765,59.578642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552964,1.608828,0.201094,0.020074,0.500304,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.000695,mpc-p,0,-126.340000,54.885000,1.284762,3.491653,1.530000,3.455000,-0.245238,0.036653,-9.422894,14.850968,0.762370,14.850968,-9.422894,-0.150000,0.740000,-8,62,-8.325086,61.647952,-8.325086,61.647952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.893799,-8.618332,50.956635,59.495112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551368,1.490808,0.201249,0.018641,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.010704,mpc-p,0,-126.340000,54.885000,1.208539,3.618452,1.450000,3.605000,-0.241461,0.013452,-8.873987,13.997114,0.396432,13.997114,-8.873987,-0.120000,0.690000,-9,69,-9.348255,68.648041,-9.348255,68.648041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.774461,-9.258027,50.422973,55.322501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549747,1.431978,0.197006,0.018289,0.504008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.020697,mpc-p,0,-126.340000,54.885000,1.139184,3.742050,1.380000,3.745000,-0.240816,-0.002950,-7.776174,12.777322,0.701380,12.777322,-7.776174,-0.090000,0.670000,-16,77,-15.801215,77.057805,-15.801215,77.057805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.632786,-10.017338,47.783330,51.545091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548679,1.495942,0.198643,0.020570,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.030698,mpc-p,0,-126.340000,54.885000,1.076874,3.862691,1.300000,3.865000,-0.223126,-0.002309,-7.288257,11.679509,0.701380,11.679509,-7.288257,-0.100000,0.720000,-10,80,-10.295896,79.712567,-10.295896,79.712567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.426677,-10.783137,45.578093,50.008618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549230,1.433669,0.189873,0.016524,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.040664,mpc-p,0,-126.340000,54.885000,1.022159,3.979858,1.250000,3.985000,-0.227841,-0.005142,-6.434403,11.191592,0.640391,11.191592,-6.434403,-0.120000,0.760000,-7,77,-6.999707,77.469672,-6.999707,77.469672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.691269,-11.129780,42.843494,45.466484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546673,1.421681,0.170807,0.020244,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.050699,mpc-p,0,-126.340000,54.885000,0.974813,4.094728,1.200000,4.105000,-0.225187,-0.010272,-5.458569,12.838311,0.640391,12.838311,-5.458569,-0.090000,0.770000,-9,60,-9.309567,60.072247,-9.309567,60.072247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.980447,-11.505492,41.773126,43.100038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552116,2.503116,0.266012,0.039601,0.879350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009252,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.060675,mpc-p,0,-126.340000,54.885000,0.935729,4.205832,1.160000,4.235000,-0.224271,-0.029168,-3.994819,13.814145,1.555235,13.814145,-3.994819,-0.050000,0.720000,-18,51,-17.617289,51.408410,-17.617289,51.408410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.315091,-11.246685,46.870779,47.513515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579426,1.819418,0.351233,0.061716,0.501583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008328,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.070724,mpc-p,0,-126.340000,54.885000,0.904673,4.314614,1.120000,4.365000,-0.215327,-0.050386,-3.567892,12.045446,0.396432,12.045446,-3.567892,-0.100000,0.620000,-6,70,-6.029964,69.875466,-6.029964,69.875466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.291397,-10.174385,50.281614,51.447208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602469,1.630902,0.248109,0.033111,0.500495,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.080671,mpc-p,0,-126.340000,54.885000,0.882383,4.419208,1.100000,4.485000,-0.217617,-0.065792,-3.567892,12.045446,0.274453,10.581696,-2.714037,-0.090000,0.630000,3,66,2.988514,66.022979,2.988514,66.022979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.922908,-9.785064,43.986093,42.763628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574709,1.740007,0.218115,0.028746,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.090666,mpc-p,0,-126.340000,54.885000,0.868667,4.521222,1.080000,4.585000,-0.211333,-0.063778,-1.494245,9.849821,0.274453,9.849821,-1.494245,-0.050000,0.660000,-9,78,-9.325185,78.080125,-9.325185,78.080125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.127910,-8.645126,46.045177,44.393942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555594,1.697009,0.238517,0.028249,0.503593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.101362,mpc-p,0,-126.340000,54.885000,0.863841,4.627007,1.080000,4.695000,-0.216159,-0.067993,-0.518412,9.300914,0.396432,9.300914,-0.518412,-0.050000,0.720000,-8,75,-8.186341,74.567067,-8.186341,74.567067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.479187,-8.397893,40.288905,39.154353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590776,1.708122,0.236525,0.031512,0.501393,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.110667,mpc-p,0,-126.340000,54.885000,0.868084,4.716205,1.090000,4.785000,-0.221916,-0.068795,0.579401,9.971800,0.274453,9.971800,0.579401,-0.050000,0.750000,-8,64,-8.077444,63.618643,-8.077444,63.618643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.440863,-8.019865,39.965758,38.616165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558646,1.778659,0.229840,0.029522,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.120668,mpc-p,0,-126.340000,54.885000,0.881535,4.809181,1.110000,4.895000,-0.228465,-0.085819,1.982162,11.496540,0.274453,11.496540,1.982162,-0.050000,0.700000,-10,51,-9.656205,50.981804,-9.656205,50.981804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.498000,-7.440685,42.865784,42.102270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557914,1.523303,0.249385,0.025228,0.500572,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.130713,mpc-p,0,-126.340000,54.885000,0.904434,4.899590,1.130000,5.015000,-0.225566,-0.115410,2.165131,11.069613,-0.457422,11.069613,2.165131,-0.050000,0.610000,-1,57,-0.762245,56.571260,-0.762245,56.571260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.482760,-5.730612,46.598907,48.063970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.678374,1.646573,0.211491,0.020808,0.500516,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.140671,mpc-p,0,-126.340000,54.885000,0.936508,4.986316,1.160000,5.115000,-0.223492,-0.128684,2.470079,9.727842,-0.030495,9.727842,2.470079,-0.050000,0.580000,8,67,7.551410,66.508878,7.551410,66.508878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.330296,-3.755327,45.720054,46.780421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560873,1.438139,0.196779,0.015118,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.150695,mpc-p,0,-126.340000,54.885000,0.978291,5.070773,1.190000,5.215000,-0.211709,-0.144227,2.897006,8.020133,-0.152474,8.020133,2.897006,-0.020000,0.620000,12,73,11.980937,72.953781,11.980937,72.953781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.220770,-1.931159,45.525123,44.752277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545213,1.421230,0.181044,0.017120,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.160699,mpc-p,0,-126.340000,54.885000,1.029526,5.152272,1.220000,5.295000,-0.190474,-0.142728,3.262944,7.593205,0.091484,7.593205,3.262944,0.010000,0.680000,18,69,17.900981,68.714721,17.900981,68.714721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.061831,-0.439985,45.627638,44.132481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549803,1.590521,0.207208,0.022178,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.170699,mpc-p,0,-126.340000,54.885000,1.090281,5.231032,1.270000,5.375000,-0.179719,-0.143968,3.811850,7.288257,0.335443,7.288257,3.811850,0.040000,0.700000,21,66,21.162886,66.190995,21.162886,66.190995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.460084,1.516905,48.652259,46.928224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556761,1.590568,0.231676,0.024558,0.502396,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.180669,mpc-p,0,-126.340000,54.885000,1.160334,5.306931,1.310000,5.455000,-0.149666,-0.148069,4.909663,7.715185,-0.457422,7.715185,4.909663,0.070000,0.680000,21,61,21.076667,61.343406,21.076667,61.343406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.874893,3.222837,49.649723,47.548601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555549,1.458246,0.200401,0.017543,0.500581,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.190696,mpc-p,0,-126.340000,54.885000,1.240300,5.380705,1.370000,5.525000,-0.129700,-0.144295,6.495393,7.288257,-0.335443,7.288257,6.495393,0.130000,0.650000,11,65,11.062240,64.915234,11.062240,64.915234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.371238,5.096269,51.524578,49.404586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555785,1.443570,0.204116,0.017631,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.200699,mpc-p,0,-126.340000,54.885000,1.329518,5.451832,1.450000,5.595000,-0.120482,-0.143168,7.166278,6.434403,-0.640391,6.434403,7.166278,0.150000,0.640000,12,71,11.723199,70.715312,11.723199,70.715312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.602414,6.673859,47.997792,46.275803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556384,1.471840,0.218687,0.019877,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.210695,mpc-p,0,-126.340000,54.885000,1.428012,5.520536,1.530000,5.655000,-0.101988,-0.134464,8.569039,5.519559,-0.701380,5.519559,8.569039,0.140000,0.680000,12,73,11.522538,73.209899,11.522538,73.209899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.735794,8.282327,46.034681,44.794317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552866,1.636132,0.328314,0.068099,0.501739,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.220708,mpc-p,0,-126.340000,54.885000,1.535919,5.587073,1.630000,5.705000,-0.094081,-0.117927,9.361904,4.360757,-1.189297,4.360757,9.361904,0.160000,0.710000,12,79,11.725894,79.250285,11.725894,79.250285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.258543,9.951964,45.866350,45.129563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620535,1.577135,0.229588,0.024100,0.500695,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.230698,mpc-p,0,-126.340000,54.885000,1.652665,5.651278,1.740000,5.745000,-0.087335,-0.093722,9.788831,4.665705,-0.640391,4.665705,9.788831,0.150000,0.750000,19,74,19.367153,73.752131,19.367153,73.752131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.204366,10.976615,44.703206,44.008867,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567085,1.486732,0.206597,0.022058,0.500745,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.240670,mpc-p,0,-126.340000,54.885000,1.778099,5.713299,1.850000,5.805000,-0.071901,-0.091701,11.496540,5.519559,-1.250287,5.519559,11.496540,0.150000,0.760000,16,64,16.224319,63.639723,16.224319,63.639723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.041858,12.230239,48.221217,48.017617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558183,1.504403,0.197242,0.019560,0.500639,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.250696,mpc-p,0,-126.340000,54.885000,1.912982,5.773674,1.980000,5.865000,-0.067018,-0.091326,12.228415,6.434403,-0.884349,6.434403,12.228415,0.170000,0.710000,17,58,16.647875,58.375165,16.647875,58.375165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.626398,13.553146,51.220542,51.271524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551904,1.447904,0.208015,0.020021,0.500302,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.260694,mpc-p,0,-126.340000,54.885000,2.056065,5.832019,2.120000,5.915000,-0.063935,-0.082981,13.692166,5.458569,-0.823360,5.458569,13.692166,0.180000,0.650000,11,70,11.142780,70.238027,11.142780,70.238027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.363761,15.457360,52.050171,53.448553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548963,1.422048,0.187904,0.016470,0.500395,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.270694,mpc-p,0,-126.340000,54.885000,2.207485,5.888611,2.260000,5.955000,-0.052515,-0.066389,14.667999,3.323933,-1.555235,3.323933,14.667999,0.160000,0.660000,13,87,13.453925,87.262272,13.453925,87.262272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.185035,16.649738,48.685187,50.932939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551095,1.429509,0.200840,0.026887,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.280697,mpc-p,0,-126.340000,54.885000,2.367053,5.943580,2.420000,5.995000,-0.052947,-0.051420,15.460864,2.226120,-1.250287,2.226120,15.460864,0.160000,0.760000,15,88,14.911219,88.158220,14.911219,88.158220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.783230,16.710730,47.941240,50.120399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551763,1.588030,0.225391,0.025434,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.290698,mpc-p,0,-126.340000,54.885000,2.534387,5.996996,2.580000,6.025000,-0.045613,-0.028004,15.582843,3.445913,-1.433256,3.445913,15.582843,0.150000,0.840000,25,72,24.732571,72.133483,24.732571,72.133483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.890446,16.685551,49.914406,52.131377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557653,1.438539,0.214705,0.021939,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.300703,mpc-p,0,-126.340000,54.885000,2.709329,6.049013,2.740000,6.065000,-0.030671,-0.015987,16.192739,5.763517,-1.372266,5.763517,16.192739,0.200000,0.800000,24,56,24.195416,55.937351,24.195416,55.937351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.207347,17.338800,56.535500,58.899778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555414,1.498991,0.210139,0.027712,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.310703,mpc-p,0,-126.340000,54.885000,2.891419,6.099695,2.910000,6.125000,-0.018581,-0.025305,16.192739,5.763517,-1.372266,6.556382,16.863625,0.260000,0.720000,25,60,24.910225,60.377292,24.910225,60.377292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.781218,18.537373,60.965215,63.451043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560172,1.706298,0.254064,0.035218,0.500898,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.320680,mpc-p,0,-126.340000,54.885000,3.079960,6.149064,3.090000,6.175000,-0.010040,-0.025936,19.120240,4.482736,-2.104141,4.482736,19.120240,0.260000,0.640000,7,77,7.103167,77.062346,7.103167,77.062346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.365153,19.305663,59.228639,62.566585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.192036,1.594640,0.196896,0.035473,0.500949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008530,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.330673,mpc-p,0,-126.340000,54.885000,3.275371,6.197432,3.300000,6.215000,-0.024629,-0.017568,20.583991,3.018985,-2.104141,3.018985,20.583991,0.210000,0.690000,4,86,4.199390,85.646530,4.199390,85.646530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.537636,18.775573,54.160234,57.649877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576204,1.804300,0.231403,0.042591,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.340700,mpc-p,0,-126.340000,54.885000,3.477657,6.244978,3.510000,6.235000,-0.032343,0.009978,21.071908,2.531068,-2.287110,2.531068,21.071908,0.200000,0.780000,7,84,6.746897,84.138590,6.746897,84.138590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.430353,18.070328,52.583430,57.068209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561534,1.708224,0.253131,0.028879,0.504893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.350670,mpc-p,0,-126.340000,54.885000,3.684644,6.291392,3.730000,6.255000,-0.045356,0.036392,21.010918,2.957996,-1.799193,2.957996,21.010918,0.140000,0.830000,21,78,20.900909,78.256540,20.900909,78.256540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.582817,17.632078,52.979468,58.564945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576303,1.726217,0.239487,0.045312,0.501008,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.360671,mpc-p,0,-126.340000,54.885000,3.897718,6.337186,3.940000,6.295000,-0.042282,0.042186,20.462012,4.543725,-1.982162,4.543725,20.462012,0.150000,0.810000,33,67,33.035043,67.258099,33.035043,67.258099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.021225,17.341773,56.542087,62.732005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575789,1.725932,0.227223,0.035079,0.501104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.370700,mpc-p,0,-126.340000,54.885000,4.116485,6.382446,4.150000,6.345000,-0.033515,0.037446,20.035084,5.275601,-2.653048,5.275601,20.035084,0.200000,0.760000,39,65,38.539486,64.683595,38.539486,64.683595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.231920,17.578928,60.671849,67.815550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.694845,1.593513,0.206222,0.029966,0.500551,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.380666,mpc-p,0,-126.340000,54.885000,4.338528,6.426864,4.360000,6.395000,-0.021472,0.031864,20.766960,4.848673,-2.409089,4.848673,20.766960,0.340000,0.710000,21,72,20.821838,71.712709,20.821838,71.712709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.718885,17.796715,64.030483,68.710066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556193,1.748798,0.216519,0.039341,0.502581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.390668,mpc-p,0,-126.340000,54.885000,4.565620,6.470981,4.580000,6.435000,-0.014380,0.035981,21.559824,3.384923,-1.799193,3.384923,21.559824,0.350000,0.700000,15,85,15.366620,85.299320,15.366620,85.299320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.089472,17.706107,60.726409,64.266132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567034,1.592023,0.218061,0.026727,0.500620,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.400698,mpc-p,0,-126.340000,54.885000,4.797217,6.514856,4.810000,6.455000,-0.012783,0.059856,21.193887,2.957996,-1.982162,2.957996,21.193887,0.230000,0.780000,37,85,36.954863,84.871928,36.954863,84.871928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.105793,17.180704,54.241668,58.460700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549790,1.575547,0.227017,0.021561,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.410851,mpc-p,0,-126.340000,54.885000,5.035144,6.558984,5.030000,6.495000,0.005144,0.063984,20.644980,3.628881,-1.860183,3.628881,20.644980,0.290000,0.810000,41,77,41.365885,77.108119,41.365885,77.108119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.208474,17.208913,59.327628,63.416059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.548185,1.762973,0.288636,0.043378,0.733387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010390,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.421278,mpc-p,0,-126.340000,54.885000,5.282673,6.604098,5.260000,6.525000,0.022673,0.079098,20.888939,5.092632,-2.165131,5.092632,20.888939,0.400000,0.830000,31,64,30.829790,64.485969,30.829790,64.485969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.160983,16.971833,64.679799,67.301166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.748740,1.694110,0.233642,0.029305,0.505111,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.431346,mpc-p,0,-126.340000,54.885000,5.524272,6.647545,5.480000,6.575000,0.044272,0.072545,22.047741,5.214611,-2.531068,5.214611,22.047741,0.370000,0.750000,28,70,28.108686,69.569026,28.108686,69.569026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.955963,17.349848,65.590498,68.459330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584689,1.833088,0.265712,0.038323,0.500979,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.441393,mpc-p,0,-126.340000,54.885000,5.767437,6.690865,5.720000,6.625000,0.047437,0.065865,23.877429,4.970653,-2.592058,4.970653,23.877429,0.380000,0.720000,13,74,12.905411,74.196901,12.905411,74.196901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.564814,16.941690,59.981161,63.350880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596554,2.090255,0.239661,0.039707,1.170467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.451344,mpc-p,0,-126.340000,54.885000,6.009929,6.733815,5.970000,6.665000,0.039929,0.068815,24.487325,3.872840,-2.592058,3.872840,24.487325,0.280000,0.730000,20,83,19.576389,83.316502,19.576389,83.316502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.801419,16.496213,55.300916,59.737982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583286,3.036019,0.245932,0.045385,0.507182,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009430,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.461359,mpc-p,0,-126.340000,54.885000,6.255132,6.777135,6.230000,6.695000,0.025132,0.082135,24.975242,3.994819,-3.018985,3.994819,24.975242,0.240000,0.770000,21,81,21.454858,81.209187,21.454858,81.209187,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.871671,15.131609,53.077002,58.279116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580898,1.814016,0.286743,0.032958,0.500969,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.471339,mpc-p,0,-126.340000,54.885000,6.500230,6.820466,6.490000,6.735000,0.010230,0.085466,25.402169,3.750861,-2.714037,3.750861,25.402169,0.220000,0.810000,21,80,20.772119,80.398423,20.772119,80.398423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.812213,14.159065,52.754325,58.697727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564429,1.618431,0.221348,0.024004,0.501312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.481345,mpc-p,0,-126.340000,54.885000,6.746260,6.864118,6.770000,6.775000,-0.023740,0.089118,26.012065,4.665705,-2.714037,4.665705,26.012065,0.250000,0.810000,10,74,10.313409,74.015536,10.313409,74.015536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.990234,12.872902,50.373951,56.818286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570828,1.627259,0.217359,0.018900,0.500968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.491343,mpc-p,0,-126.340000,54.885000,6.991959,6.907991,7.020000,6.825000,-0.028041,0.082991,25.951076,5.397580,-2.957996,5.397580,25.951076,0.220000,0.780000,15,71,14.640920,70.684036,14.640920,70.684036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.707812,12.068279,49.858941,56.232424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559730,1.645778,0.222241,0.020920,0.501145,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.501339,mpc-p,0,-126.340000,54.885000,7.237039,6.952150,7.290000,6.885000,-0.052961,0.067150,26.073055,6.068465,-3.018985,6.068465,26.073055,0.180000,0.740000,18,68,18.089006,68.162892,18.089006,68.162892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.713472,11.302296,52.950807,57.423605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552713,1.439411,0.202335,0.018689,0.500849,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.511338,mpc-p,0,-126.340000,54.885000,7.481188,6.996647,7.560000,6.935000,-0.078812,0.061647,26.195034,5.092632,-3.140965,5.092632,26.195034,0.200000,0.720000,13,78,12.711673,77.980031,12.711673,77.980031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.901535,11.103967,54.023663,58.128930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554151,1.447301,0.202170,0.018440,0.508464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.521339,mpc-p,0,-126.340000,54.885000,7.723975,7.041504,7.830000,6.975000,-0.106025,0.066504,26.317013,5.336590,-2.957996,5.336590,26.317013,0.190000,0.750000,10,75,9.929983,75.219726,9.929983,75.219726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.432673,9.936310,50.844089,52.360494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556188,1.441832,0.203934,0.016123,0.500868,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.531339,mpc-p,0,-126.340000,54.885000,7.964900,7.086725,8.100000,7.015000,-0.135100,0.071725,26.012065,4.726694,-3.323933,4.726694,26.012065,0.170000,0.760000,11,80,11.455094,80.269446,11.455094,80.269446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.893498,9.777183,51.528084,52.662309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551060,1.495440,0.189133,0.016951,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.541337,mpc-p,0,-126.340000,54.885000,8.203563,7.132320,8.360000,7.055000,-0.156437,0.077320,25.280190,4.909663,-3.262944,4.909663,25.280190,0.130000,0.790000,20,78,20.118219,77.776677,20.118219,77.776677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.560197,9.115555,51.910929,51.000441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552883,1.449591,0.198194,0.018372,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.551342,mpc-p,0,-126.340000,54.885000,8.439743,7.178327,8.610000,7.105000,-0.170257,0.073327,24.365346,5.153621,-3.079975,5.153621,24.365346,0.170000,0.790000,21,76,20.980083,76.024292,20.980083,76.024292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.779988,8.940855,54.117598,53.490414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564502,1.581482,0.204220,0.023003,0.502454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.561340,mpc-p,0,-126.340000,54.885000,8.672739,7.224679,8.850000,7.145000,-0.177261,0.079679,23.206544,5.763517,-1.982162,5.763517,23.206544,0.190000,0.780000,26,73,26.053679,73.168354,26.053679,73.168354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.768660,8.853241,52.436451,52.019783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556644,1.444314,0.200075,0.018076,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.571338,mpc-p,0,-126.340000,54.885000,8.902370,7.271403,9.090000,7.205000,-0.187630,0.066403,22.474668,5.763517,-2.409089,5.763517,22.474668,0.230000,0.770000,24,73,24.141774,73.185511,24.141774,73.185511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.456003,9.045953,52.841970,52.849665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550899,1.534023,0.193354,0.017047,0.501829,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.581339,mpc-p,0,-126.340000,54.885000,9.128320,7.318488,9.320000,7.255000,-0.191680,0.063488,21.681804,5.336590,-2.287110,5.336590,21.681804,0.240000,0.750000,26,79,25.812585,78.578750,25.812585,78.578750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.584795,9.435318,50.036834,50.213028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584343,1.480148,0.201566,0.017534,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.591339,mpc-p,0,-126.340000,54.885000,9.350155,7.365892,9.530000,7.305000,-0.179845,0.060892,20.644980,4.604715,-2.592058,4.604715,20.644980,0.280000,0.760000,27,84,26.689715,84.126680,26.689715,84.126680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.179026,9.407037,47.999989,47.126477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557392,1.490061,0.223665,0.022427,0.500894,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.601339,mpc-p,0,-126.340000,54.885000,9.567599,7.413592,9.750000,7.355000,-0.182401,0.058592,19.669147,5.763517,-2.470079,5.763517,19.669147,0.290000,0.820000,30,70,29.573719,70.008915,29.573719,70.008915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.176872,8.465625,46.413887,44.550377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560848,1.454979,0.199109,0.027167,0.504109,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.611373,mpc-p,0,-126.340000,54.885000,9.781027,7.461706,9.960000,7.415000,-0.178973,0.046706,19.181230,6.922320,-2.348100,6.922320,19.181230,0.280000,0.780000,31,63,31.461125,62.682292,31.461125,62.682292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.448917,8.591433,49.549094,50.314097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558378,1.437746,0.201440,0.020805,0.501938,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.621374,mpc-p,0,-126.340000,54.885000,9.988711,7.509866,10.160000,7.475000,-0.171289,0.034866,19.486178,5.946486,-2.287110,5.946486,19.486178,0.300000,0.720000,22,75,22.111341,74.712946,22.111341,74.712946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.874549,8.941696,51.023596,52.766453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557834,1.433606,0.199945,0.018089,0.500738,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.631337,mpc-p,0,-126.340000,54.885000,10.190345,7.557997,10.360000,7.525000,-0.169655,0.032997,19.181230,4.360757,-2.348100,4.360757,19.181230,0.300000,0.740000,18,87,18.136805,86.715310,18.136805,86.715310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.102939,8.031741,46.323350,45.888476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552493,1.438813,0.195316,0.016565,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.641349,mpc-p,0,-126.340000,54.885000,10.387399,7.606456,10.560000,7.575000,-0.172601,0.031456,19.120240,4.116798,-2.226120,4.116798,19.120240,0.240000,0.800000,20,84,19.922946,84.408821,19.922946,84.408821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.594103,6.225485,44.694725,43.042638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598107,1.564392,0.225118,0.017756,0.500741,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.651341,mpc-p,0,-126.340000,54.885000,10.578244,7.654842,10.750000,7.615000,-0.171756,0.039842,17.778469,5.214611,-1.921172,5.214611,17.778469,0.210000,0.840000,30,73,30.332675,73.295720,30.332675,73.295720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.444989,4.489074,45.562176,41.942458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557945,1.492663,0.209794,0.019743,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.661337,mpc-p,0,-126.340000,54.885000,10.763121,7.703196,10.930000,7.675000,-0.166879,0.028196,16.924615,5.763517,-1.799193,5.763517,16.924615,0.250000,0.810000,29,70,28.582963,70.443827,28.582963,70.443827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.731618,3.316544,49.109387,45.473146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552523,1.471961,0.211599,0.016730,0.500869,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.671369,mpc-p,0,-126.340000,54.885000,10.942379,7.751594,11.100000,7.735000,-0.157621,0.016594,16.741646,6.373413,-2.348100,6.373413,16.741646,0.280000,0.760000,22,69,21.730977,69.471075,21.730977,69.471075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.346380,1.413766,48.448351,46.291144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556738,1.448968,0.201266,0.021454,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.681371,mpc-p,0,-126.340000,54.885000,11.114649,7.799634,11.280000,7.785000,-0.165351,0.014634,17.046594,5.458569,-2.226120,5.458569,17.046594,0.270000,0.770000,13,76,12.878100,76.240378,12.878100,76.240378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.815586,-0.476321,46.908427,45.706352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556036,1.573384,0.214547,0.020005,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.691337,mpc-p,0,-126.340000,54.885000,11.279719,7.847200,11.450000,7.835000,-0.170281,0.012200,17.107583,4.360757,-2.104141,4.360757,17.107583,0.220000,0.760000,11,87,11.083779,86.725411,11.083779,86.725411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.454111,-2.612214,44.255037,43.230656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551610,1.415448,0.195600,0.015243,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.701370,mpc-p,0,-126.340000,54.885000,11.439109,7.894683,11.630000,7.875000,-0.190891,0.019683,16.009771,3.750861,-1.860183,3.750861,16.009771,0.160000,0.840000,19,86,19.498477,86.215305,19.498477,86.215305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.388951,-4.870395,42.387413,39.849435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547632,1.424365,0.198232,0.015728,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.711370,mpc-p,0,-126.340000,54.885000,11.591065,7.941508,11.790000,7.915000,-0.198935,0.026508,15.460864,3.933829,-1.860183,3.933829,15.460864,0.160000,0.870000,18,83,17.835382,82.732350,17.835382,82.732350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.654038,-6.510030,43.514200,38.384151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550177,1.460055,0.196058,0.020820,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.721339,mpc-p,0,-126.340000,54.885000,11.735557,7.987579,11.970000,7.975000,-0.234443,0.012579,14.546020,5.824507,-1.677214,5.824507,14.546020,0.180000,0.870000,14,66,14.062507,66.097125,14.062507,66.097125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.223991,-8.645804,42.137316,38.428396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558376,1.628348,0.213556,0.030421,0.501472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.731374,mpc-p,0,-126.340000,54.885000,11.873871,8.033236,12.100000,8.025000,-0.226129,0.008236,14.363051,6.678361,-2.043152,6.678361,14.363051,0.160000,0.780000,13,66,12.800251,65.953153,12.800251,65.953153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.020753,-9.851276,45.439119,41.072527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562864,1.944350,0.281998,0.034116,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008341,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.741342,mpc-p,0,-126.340000,54.885000,12.004088,8.077754,12.250000,8.085000,-0.245912,-0.007246,13.448207,5.702528,-1.860183,5.702528,13.448207,0.150000,0.760000,13,74,13.361666,74.156292,13.361666,74.156292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.455826,-11.052644,43.744451,39.211774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551865,1.469914,0.208626,0.018318,0.501751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.751336,mpc-p,0,-126.340000,54.885000,12.127427,8.121443,12.380000,8.135000,-0.252573,-0.013557,12.899301,4.177788,-1.677214,4.177788,12.899301,0.130000,0.760000,13,86,12.903341,86.009745,12.903341,86.009745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.381521,-12.139179,40.827205,36.031080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554822,1.431639,0.209665,0.019499,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.761370,mpc-p,0,-126.340000,54.885000,12.243946,8.164230,12.520000,8.175000,-0.276054,-0.010770,12.594353,3.262944,-1.860183,3.262944,12.594353,0.130000,0.810000,6,89,5.906038,89.071297,5.906038,89.071297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.420889,-13.349343,37.350370,32.798336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554592,1.467153,0.211164,0.017598,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.771369,mpc-p,0,-126.340000,54.885000,12.352732,8.205666,12.650000,8.215000,-0.297268,-0.009334,11.679509,3.262944,-1.433256,3.262944,11.679509,0.100000,0.860000,8,84,7.634277,83.870705,7.634277,83.870705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.813843,-14.240409,35.153599,30.454001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548539,1.485824,0.216351,0.023383,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.781338,mpc-p,0,-126.340000,54.885000,12.453939,8.245666,12.760000,8.255000,-0.306061,-0.009334,10.215758,4.848673,-1.006328,4.848673,10.215758,0.090000,0.900000,14,66,13.887487,65.975639,13.887487,65.975639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.743960,-14.797583,35.079489,28.322700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.692934,1.927165,0.236141,0.035816,0.500967,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008405,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.791341,mpc-p,0,-126.340000,54.885000,12.548202,8.284350,12.860000,8.305000,-0.311798,-0.020650,8.630029,6.251434,-1.006328,6.251434,8.630029,0.100000,0.750000,20,65,19.943245,64.955207,19.943245,64.955207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.916114,-14.459611,39.916747,32.981358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568783,1.601514,0.211589,0.022652,0.500841,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.801372,mpc-p,0,-126.340000,54.885000,12.635445,8.321555,12.950000,8.365000,-0.314555,-0.043445,7.105289,5.702528,-0.945339,5.702528,7.105289,0.130000,0.720000,22,69,22.326725,68.846826,22.326725,68.846826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.977458,-14.901545,38.184904,33.630169,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576123,1.769518,0.247849,0.038507,0.501096,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.811340,mpc-p,0,-126.340000,54.885000,12.714957,8.356819,13.030000,8.405000,-0.315043,-0.048181,6.739351,3.445913,-0.762370,3.445913,6.739351,0.160000,0.710000,14,86,14.178216,86.420911,14.178216,86.420911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.853034,-15.520829,36.522146,34.487501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566680,1.648322,0.213981,0.021537,0.500799,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.821378,mpc-p,0,-126.340000,54.885000,12.787860,8.390479,13.100000,8.425000,-0.312140,-0.034521,6.190445,1.616224,-0.762370,1.616224,6.190445,0.160000,0.780000,10,96,10.212438,95.645086,10.212438,95.645086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.859251,-17.001147,31.640680,34.108534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567108,1.768900,1.174930,0.037705,0.501022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.831343,mpc-p,0,-126.340000,54.885000,12.853207,8.421927,13.160000,8.445000,-0.306793,-0.023073,4.909663,1.921172,-0.518412,1.921172,4.909663,0.140000,0.880000,16,84,16.106340,83.896089,16.106340,83.896089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.111987,-18.216867,30.036917,32.108229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.032441,1.757392,0.264682,0.032973,0.505021,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.841341,mpc-p,0,-126.340000,54.885000,12.911828,8.451378,13.210000,8.475000,-0.298172,-0.023622,3.750861,3.384923,-0.518412,3.384923,3.750861,0.140000,0.920000,20,66,20.446539,65.636289,20.446539,65.636289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.239650,-18.696742,32.166885,31.069034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566641,1.687017,0.239453,0.031116,0.621824,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.851341,mpc-p,0,-126.340000,54.885000,12.963610,8.478595,13.260000,8.515000,-0.296390,-0.036405,2.897006,4.299767,-0.823360,4.299767,2.897006,0.150000,0.810000,21,64,20.606361,64.007713,20.606361,64.007713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.973474,-18.880684,36.396020,36.558083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569939,1.630517,0.209892,0.021571,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.861337,mpc-p,0,-126.340000,54.885000,13.008658,8.503439,13.290000,8.555000,-0.281342,-0.051561,2.653048,3.933829,-0.335443,3.933829,2.653048,0.180000,0.730000,13,71,13.242429,71.002816,13.242429,71.002816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.829783,-20.217646,35.079238,39.839912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562388,1.647106,0.221233,0.031145,0.502757,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.871343,mpc-p,0,-126.340000,54.885000,13.047155,8.525808,13.320000,8.585000,-0.272845,-0.059192,2.470079,2.165131,-0.152474,2.165131,2.470079,0.160000,0.730000,9,83,9.298688,83.116443,9.298688,83.116443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.841988,-21.769653,32.872086,42.289327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553865,1.438794,0.199620,0.019274,0.500340,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.881344,mpc-p,0,-126.340000,54.885000,13.079193,8.545545,13.350000,8.605000,-0.270807,-0.059455,1.067318,0.335443,0.091484,0.335443,1.067318,0.130000,0.790000,16,91,16.413216,90.947040,16.413216,90.947040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.740626,-22.835830,29.056700,38.421066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558118,1.957781,0.338371,0.041012,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008417,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.891341,mpc-p,0,-126.340000,54.885000,13.104943,8.562531,13.360000,8.615000,-0.255057,-0.052469,0.335443,-0.152474,0.274453,-0.152474,0.335443,0.130000,0.870000,17,86,16.991259,86.157975,16.991259,86.157975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.699234,-23.788361,27.508838,34.304733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554722,1.531970,0.226877,0.019100,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.901340,mpc-p,0,-126.340000,54.885000,13.124589,8.576658,13.370000,8.625000,-0.245411,-0.048342,-0.457422,1.006328,-0.274453,1.006328,-0.457422,0.140000,0.870000,16,74,16.447924,74.313753,16.447924,74.313753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.946958,-24.894949,27.622063,36.024574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568511,1.613079,0.209988,0.035866,0.500973,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.911339,mpc-p,0,-126.340000,54.885000,13.138306,8.587805,13.360000,8.645000,-0.221694,-0.057195,-1.677214,2.775027,0.457422,2.775027,-1.677214,0.140000,0.830000,22,60,22.131210,59.681876,22.131210,59.681876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.147799,-25.986119,28.807059,39.648336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557151,1.634518,0.223802,0.032693,0.500820,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.921342,mpc-p,0,-126.340000,54.885000,13.146280,8.595862,13.350000,8.685000,-0.203720,-0.089138,-1.311276,2.897006,0.030495,2.897006,-1.311276,0.160000,0.740000,11,60,11.396707,60.331432,11.396707,60.331432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.261104,-26.459244,32.053533,43.770275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564397,1.426124,0.200300,0.018030,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.931340,mpc-p,0,-126.340000,54.885000,13.148700,8.600714,13.340000,8.695000,-0.191300,-0.094286,-2.104141,0.457422,0.396432,0.457422,-2.104141,0.150000,0.670000,11,83,10.995789,83.306764,10.995789,83.306764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.352095,-26.924139,37.838033,49.055225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564753,1.706204,0.233719,0.039941,0.502281,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.941341,mpc-p,0,-126.340000,54.885000,13.145768,8.602262,13.320000,8.695000,-0.174232,-0.092738,-2.165131,-2.348100,0.457422,-2.348100,-2.165131,0.120000,0.740000,8,98,8.344182,97.957762,8.344182,97.957762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.054367,-27.561041,32.017611,43.794723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553719,1.597297,0.225098,0.027097,0.500869,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.951369,mpc-p,0,-126.340000,54.885000,13.137659,8.600398,13.310000,8.675000,-0.172341,-0.074602,-2.287110,-2.165131,-0.030495,-2.165131,-2.287110,0.110000,0.890000,4,82,3.601909,81.912821,3.601909,81.912821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.937360,-28.512125,30.103448,42.897600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555802,1.593680,0.269319,0.022107,0.503826,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.961374,mpc-p,0,-126.340000,54.885000,13.124619,8.595035,13.290000,8.675000,-0.165381,-0.079965,-2.653048,-0.762370,0.030495,-0.762370,-2.653048,0.090000,0.880000,3,66,3.393960,66.275754,3.393960,66.275754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.428080,-28.028755,32.522057,42.815030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555876,1.512648,0.194513,0.018089,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.971373,mpc-p,0,-126.340000,54.885000,13.106862,8.586093,13.260000,8.675000,-0.153138,-0.088907,-2.775027,0.274453,0.518412,0.274453,-2.775027,0.050000,0.830000,5,57,4.754654,56.856876,4.754654,56.856876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.137608,-26.903550,34.629068,44.431625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559302,1.546608,0.193301,0.018967,0.500930,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.981343,mpc-p,0,-126.340000,54.885000,13.084663,8.573531,13.240000,8.675000,-0.155337,-0.101469,-3.933829,-0.396432,0.640391,-0.396432,-3.933829,0.050000,0.690000,8,70,8.433373,69.647362,8.433373,69.647362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.059033,-25.486725,38.845131,47.593567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563359,1.606275,0.227405,0.026026,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.991342,mpc-p,0,-126.340000,54.885000,13.058113,8.557204,13.200000,8.665000,-0.141887,-0.107796,-4.238777,-2.409089,0.030495,-2.409089,-4.238777,0.050000,0.690000,6,82,6.194545,82.433293,6.194545,82.433293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.963083,-25.106645,37.238262,46.397291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560073,1.493469,0.202213,0.019774,0.501657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.001342,mpc-p,0,-126.340000,54.885000,13.027481,8.537075,13.170000,8.635000,-0.142519,-0.097925,-3.750861,-3.445913,0.945339,-3.445913,-3.750861,0.050000,0.760000,-4,82,-3.741619,82.234132,-3.741619,82.234132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.976756,-25.255814,35.621066,44.835880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561967,1.459661,0.192286,0.022394,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.011379,mpc-p,0,-126.340000,54.885000,12.992848,8.512990,13.140000,8.615000,-0.147152,-0.102010,-3.262944,-3.323933,0.823360,-3.323933,-3.262944,0.040000,0.800000,-13,73,-12.514384,73.059407,-12.514384,73.059407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.013431,-24.925793,35.918940,44.725194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557884,1.555715,0.204386,0.019492,0.500754,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.021377,mpc-p,0,-126.340000,54.885000,12.954692,8.485080,13.100000,8.585000,-0.145308,-0.099920,-3.689871,-2.836017,0.152474,-2.836017,-3.689871,0.010000,0.780000,-10,66,-9.612295,66.367569,-9.612295,66.367569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.802239,-23.696440,36.521522,44.579326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554014,1.441799,0.194942,0.019434,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.031388,mpc-p,0,-126.340000,54.885000,12.913043,8.453175,13.070000,8.565000,-0.156957,-0.111825,-4.055809,-1.921172,0.030495,-1.921172,-4.055809,-0.010000,0.730000,-8,58,-8.156235,57.868117,-8.156235,57.868117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.053284,-22.485373,36.184449,44.398286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577146,1.605480,0.230729,0.036448,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.041376,mpc-p,0,-126.340000,54.885000,12.868261,8.417359,13.040000,8.545000,-0.171739,-0.127641,-4.238777,-3.201954,0.030495,-3.201954,-4.238777,-0.020000,0.690000,-10,66,-10.425301,65.760788,-10.425301,65.760788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.025362,-20.969599,39.158956,46.447275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568798,1.555892,0.221368,0.016211,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.051347,mpc-p,0,-126.340000,54.885000,12.820539,8.377607,12.990000,8.515000,-0.169461,-0.137393,-4.726694,-3.750861,0.823360,-3.750861,-4.726694,-0.030000,0.650000,-8,69,-8.116214,69.395860,-8.116214,69.395860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.649846,-20.174894,38.427055,46.684167,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569926,1.709620,0.298355,0.043231,0.500962,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.061372,mpc-p,0,-126.340000,54.885000,12.769727,8.333601,12.950000,8.475000,-0.180273,-0.141399,-5.153621,-5.397580,0.701380,-5.397580,-5.153621,-0.050000,0.690000,-6,75,-6.060544,74.805502,-6.060544,74.805502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.510836,-19.196570,37.432936,44.720276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565217,1.422605,0.192757,0.016104,0.500416,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.071369,mpc-p,0,-126.340000,54.885000,12.716415,8.285673,12.910000,8.425000,-0.193585,-0.139327,-5.824507,-5.458569,0.518412,-5.458569,-5.824507,-0.050000,0.730000,-4,68,-3.847696,68.051397,-3.847696,68.051397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.876082,-18.495976,36.382847,43.388570,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545851,1.408159,0.169437,0.014724,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.081366,mpc-p,0,-126.340000,54.885000,12.660653,8.233706,12.860000,8.365000,-0.199347,-0.131294,-5.458569,-5.580549,0.335443,-5.580549,-5.458569,-0.050000,0.740000,-10,64,-9.715186,64.179776,-9.715186,64.179776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.042834,-17.380229,37.637656,43.293474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549534,1.558009,0.206740,0.017027,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.091338,mpc-p,0,-126.340000,54.885000,12.602765,8.177856,12.800000,8.315000,-0.197235,-0.137144,-5.946486,-5.092632,0.701380,-5.092632,-5.946486,-0.060000,0.720000,-6,57,-6.424057,57.177935,-6.424057,57.177935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.789411,-16.420870,39.347487,45.297002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544483,1.405169,0.191409,0.015670,0.501658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.101368,mpc-p,0,-126.340000,54.885000,12.542432,8.117658,12.740000,8.275000,-0.197568,-0.157342,-5.885497,-5.275601,0.823360,-5.275601,-5.885497,-0.050000,0.640000,-10,60,-9.957816,59.530429,-9.957816,59.530429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.919231,-15.192391,40.840949,45.834027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554562,1.481507,0.214173,0.031149,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.111383,mpc-p,0,-126.340000,54.885000,12.480241,8.053552,12.690000,8.225000,-0.209759,-0.171448,-6.007476,-6.617372,0.518412,-6.617372,-6.007476,-0.070000,0.630000,-10,66,-9.924073,66.022412,-9.924073,66.022412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.221996,-13.976978,40.524674,45.460568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564240,1.469624,0.209027,0.020761,0.501242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.121368,mpc-p,0,-126.340000,54.885000,12.416456,7.985705,12.630000,8.145000,-0.213544,-0.159295,-6.190445,-7.776174,0.274453,-7.776174,-6.190445,-0.070000,0.650000,-11,71,-10.668480,70.993899,-10.668480,70.993899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.937266,-12.851882,38.468028,42.979974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551375,1.472600,0.219488,0.022842,0.500858,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.131377,mpc-p,0,-126.340000,54.885000,12.350865,7.913790,12.570000,8.075000,-0.219135,-0.161210,-6.434403,-7.471226,0.396432,-7.471226,-6.434403,-0.090000,0.680000,-8,62,-7.773130,61.908519,-7.773130,61.908519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.284812,-12.043130,37.094041,41.883812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560414,1.481230,0.212745,0.017164,0.500861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.141340,mpc-p,0,-126.340000,54.885000,12.284065,7.838380,12.500000,8.005000,-0.215935,-0.166620,-6.983309,-6.922320,1.311276,-6.922320,-6.983309,-0.090000,0.670000,-4,54,-3.513390,53.528284,-3.513390,53.528284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.332121,-10.978586,38.756088,42.464472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551970,1.619411,0.218475,0.021494,0.501069,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.151342,mpc-p,0,-126.340000,54.885000,12.215623,7.758917,12.440000,7.935000,-0.224377,-0.176083,-7.166278,-7.349247,0.884349,-7.349247,-7.166278,-0.080000,0.630000,-5,55,-4.921975,55.437762,-4.921975,55.437762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.360667,-9.578796,41.345076,43.913553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.288965,1.613541,0.234691,0.036543,0.500643,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.161339,mpc-p,0,-126.340000,54.885000,12.145929,7.675793,12.370000,7.865000,-0.224071,-0.189207,-7.288257,-8.325081,0.823360,-8.325081,-7.288257,-0.060000,0.580000,-8,63,-7.874012,63.016391,-7.874012,63.016391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.703579,-8.318474,42.228060,44.714873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558801,1.610284,0.219554,0.024508,0.501046,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.171346,mpc-p,0,-126.340000,54.885000,12.074983,7.588973,12.300000,7.775000,-0.225017,-0.186027,-7.410237,-9.544873,0.335443,-9.544873,-7.410237,-0.060000,0.610000,-9,67,-8.625842,67.207868,-8.625842,67.207868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.054561,-7.310446,40.870944,43.228048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575299,1.754790,0.278191,0.034903,0.501031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.181436,mpc-p,0,-126.340000,54.885000,12.002337,7.497864,12.230000,7.685000,-0.227663,-0.187136,-6.617372,-9.849821,0.518412,-9.849821,-6.617372,-0.070000,0.640000,-16,63,-15.512910,63.338907,-15.512910,63.338907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.940970,-6.407252,39.145215,41.438825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587593,1.687791,0.240030,0.024515,0.500704,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.191342,mpc-p,0,-126.340000,54.885000,11.930004,7.405034,12.160000,7.605000,-0.229996,-0.199966,-6.922320,-9.300914,0.518412,-9.300914,-6.922320,-0.100000,0.670000,-10,51,-10.363706,51.379774,-10.363706,51.379774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.057832,-5.563450,39.403865,41.927962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562463,1.631676,0.222149,0.026556,1.058871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008512,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.201348,mpc-p,0,-126.340000,54.885000,11.855990,7.307983,12.090000,7.515000,-0.234010,-0.207017,-7.715185,-8.630029,0.884349,-8.630029,-7.715185,-0.110000,0.600000,-3,48,-2.654603,47.767727,-2.654603,47.767727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.577484,-4.140605,41.299045,44.570225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608378,1.777004,2.865706,0.042736,0.515620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010822,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.212206,mpc-p,0,-126.340000,54.885000,11.774650,7.199071,12.020000,7.415000,-0.245350,-0.215929,-7.654195,-10.093779,0.518412,-10.093779,-7.654195,-0.090000,0.540000,-7,61,-7.395567,60.542111,-7.395567,60.542111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.658840,-2.332135,43.433136,47.791310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563693,1.726219,0.245372,0.032987,2.055466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.222270,mpc-p,0,-126.340000,54.885000,11.698353,7.094928,11.940000,7.315000,-0.241647,-0.220072,-7.837164,-11.374561,0.579401,-11.374561,-7.837164,-0.070000,0.590000,-10,64,-9.578020,63.613381,-9.578020,63.613381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.205670,-1.284701,42.457679,45.225457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590647,1.794607,0.261430,0.033782,0.501304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.232246,mpc-p,0,-126.340000,54.885000,11.621888,6.988804,11.860000,7.215000,-0.238112,-0.226196,-7.410237,-11.862478,0.579401,-11.862478,-7.410237,-0.080000,0.630000,-13,61,-12.715002,60.521626,-12.715002,60.521626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.633004,-0.295820,41.372694,43.972302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579873,1.733163,0.226442,0.041186,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.242269,mpc-p,0,-126.340000,54.885000,11.544229,6.879413,11.780000,7.105000,-0.235771,-0.225587,-8.020133,-11.679509,0.335443,-11.679509,-8.020133,-0.090000,0.650000,-7,54,-6.896669,54.369475,-6.896669,54.369475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.219171,0.788529,41.150134,44.070950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.600892,1.737620,0.264831,0.036412,0.500982,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.252268,mpc-p,0,-126.340000,54.885000,11.465943,6.767701,11.710000,6.995000,-0.244057,-0.227299,-9.056956,-11.008623,0.518412,-11.008623,-9.056956,-0.100000,0.620000,2,49,2.462328,48.662224,2.462328,48.662224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.462598,2.133031,41.935088,45.715129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558116,1.661463,0.213073,0.025764,0.500770,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.262285,mpc-p,0,-126.340000,54.885000,11.386675,6.653341,11.620000,6.895000,-0.233325,-0.241659,-8.691018,-11.191592,0.640391,-11.191592,-8.691018,-0.070000,0.560000,-4,51,-3.688289,51.351770,-3.688289,51.351770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.200075,3.861885,44.562737,49.512068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599440,1.759913,2.003194,0.035442,0.501276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.272230,mpc-p,0,-126.340000,54.885000,11.307139,6.537571,11.530000,6.785000,-0.222861,-0.247429,-8.691018,-11.191592,0.579401,-12.411384,-9.056956,-0.030000,0.520000,-9,52,-9.170668,52.280786,-9.170668,52.280786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.733550,5.118806,47.192555,51.762751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541391,1.786121,0.230223,0.863594,0.501281,1,1,0,8,2,2,0,0,0,0,0,1,1,1,1,0.008933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.283405,mpc-p,0,-126.340000,54.885000,11.216717,6.405029,11.430000,6.635000,-0.213283,-0.229971,-9.178935,-13.570186,0.518412,-13.570186,-9.178935,-0.050000,0.530000,-4,70,-3.877432,70.064349,-3.877432,70.064349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.347385,6.631125,47.460070,52.182202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.047282,1.680604,0.226252,0.037641,0.524972,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.009530,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.292975,mpc-p,0,-126.340000,54.885000,11.138360,6.289652,11.350000,6.515000,-0.211640,-0.225348,-9.117946,-13.997114,0.579401,-13.997114,-9.117946,-0.060000,0.600000,-4,67,-3.693455,66.722929,-3.693455,66.722929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.046776,7.395155,45.245975,49.118466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.439344,2.437597,0.256562,0.039770,0.519628,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.303035,mpc-p,0,-126.340000,54.885000,11.055014,6.166689,11.260000,6.385000,-0.204986,-0.218311,-9.483883,-13.265238,0.457422,-13.265238,-9.483883,-0.040000,0.660000,-4,54,-3.557436,53.928779,-3.557436,53.928779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.338125,8.551177,45.980203,50.025035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.418740,1.692505,0.215104,0.031587,0.518469,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.313034,mpc-p,0,-126.340000,54.885000,10.971128,6.042979,11.180000,6.275000,-0.208872,-0.232021,-9.727842,-12.594353,0.701380,-12.594353,-9.727842,-0.040000,0.620000,-3,48,-2.869080,48.429254,-2.869080,48.429254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.874121,10.239677,47.905542,53.064394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575489,1.511847,0.201320,0.023264,0.501046,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.323037,mpc-p,0,-126.340000,54.885000,10.886080,5.917913,11.080000,6.165000,-0.193920,-0.247087,-10.337738,-10.886644,0.884349,-10.886644,-10.337738,-0.030000,0.550000,2,38,1.768188,37.981492,1.768188,37.981492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.256113,11.553867,49.019313,55.116665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559133,1.500468,0.215899,0.020403,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.333036,mpc-p,0,-126.340000,54.885000,10.799864,5.791808,10.990000,6.055000,-0.190136,-0.263192,-10.276748,-11.679509,0.945339,-11.679509,-10.276748,-0.020000,0.480000,-1,48,-0.984896,47.586235,-0.984896,47.586235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.188497,13.231617,53.263246,61.024642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562226,1.491275,0.198524,0.022170,0.509297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.343036,mpc-p,0,-126.340000,54.885000,10.712345,5.664807,10.890000,5.935000,-0.177655,-0.270193,-10.520706,-13.265238,0.335443,-13.265238,-10.520706,0.000000,0.460000,-3,61,-2.503145,61.273604,-2.503145,61.273604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.266008,14.465693,53.823559,60.699275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556668,1.465487,0.193045,0.016632,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.353035,mpc-p,0,-126.340000,54.885000,10.623441,5.537147,10.790000,5.795000,-0.166559,-0.257853,-10.825654,-14.485031,0.518412,-14.485031,-10.825654,0.000000,0.530000,-1,66,-1.130998,65.947324,-1.130998,65.947324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.316190,15.493834,52.755688,58.566621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551359,1.484501,0.193690,0.018642,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.363037,mpc-p,0,-126.340000,54.885000,10.533021,5.409005,10.680000,5.665000,-0.146979,-0.255995,-10.642686,-13.875134,0.335443,-13.875134,-10.642686,0.020000,0.600000,-5,54,-5.124917,54.330393,-5.124917,54.330393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.250987,16.526628,52.280344,57.900459,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554617,1.441573,0.197058,0.016608,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.373037,mpc-p,0,-126.340000,54.885000,10.441008,5.280649,10.570000,5.545000,-0.128992,-0.264351,-11.191592,-11.801488,0.884349,-11.801488,-11.191592,0.010000,0.590000,1,37,0.894056,36.644077,0.894056,36.644077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.800849,17.720220,53.679729,60.248903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554099,1.548102,0.197627,0.020873,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.383037,mpc-p,0,-126.340000,54.885000,10.347274,5.152283,10.460000,5.445000,-0.112726,-0.292717,-11.374561,-10.215758,1.067318,-10.215758,-11.374561,0.010000,0.500000,3,28,2.954048,28.325829,2.954048,28.325829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.652740,19.198791,57.165752,66.188230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.832942,1.827236,0.276238,0.046363,0.500697,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009497,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.393034,mpc-p,0,-126.340000,54.885000,10.251722,5.024161,10.350000,5.335000,-0.098278,-0.310839,-11.618519,-10.398727,0.518412,-10.398727,-11.618519,0.020000,0.400000,3,37,3.213724,37.060251,3.213724,37.060251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.378286,20.632453,61.474486,71.763734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555479,1.630486,0.201665,0.020636,0.503275,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.403036,mpc-p,0,-126.340000,54.885000,10.154153,4.896407,10.240000,5.225000,-0.085847,-0.328593,-11.313571,-12.350394,1.067318,-12.350394,-11.313571,0.030000,0.370000,-2,55,-2.259777,54.871334,-2.259777,54.871334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.852132,21.733610,62.784253,72.463920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558094,1.570191,0.207875,0.021639,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.413036,mpc-p,0,-126.340000,54.885000,10.054522,4.769354,10.120000,5.105000,-0.065478,-0.335646,-11.313571,-14.180083,0.701380,-14.180083,-11.313571,0.030000,0.440000,-4,64,-3.816864,64.058746,-3.816864,64.058746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.761225,22.844434,61.903910,70.292305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576091,1.890271,0.339335,0.040788,0.504443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008368,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.423043,mpc-p,0,-126.340000,54.885000,9.952596,4.643098,10.010000,4.965000,-0.057404,-0.321902,-11.069613,-13.997114,1.006328,-13.997114,-11.069613,0.020000,0.540000,-7,56,-6.628077,55.599870,-6.628077,55.599870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.623269,24.151827,60.254909,68.601550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570598,1.604199,0.217040,0.023787,0.503279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.433035,mpc-p,0,-126.340000,54.885000,9.848460,4.518125,9.900000,4.845000,-0.051540,-0.326875,-11.801488,-12.228415,0.884349,-12.228415,-11.801488,-0.050000,0.560000,7,39,6.801168,39.195249,6.801168,39.195249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.056973,25.854082,59.034213,69.058685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555419,1.585076,0.203290,0.022069,0.501041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.443035,mpc-p,0,-126.340000,54.885000,9.741767,4.394392,9.790000,4.735000,-0.048233,-0.340608,-11.862478,-10.764665,0.274453,-10.764665,-11.862478,-0.030000,0.490000,4,32,3.923495,32.426025,3.923495,32.426025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.943744,27.857733,61.465543,74.793129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584722,1.863766,0.247141,0.044294,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.453036,mpc-p,0,-126.340000,54.885000,9.632462,4.272214,9.670000,4.625000,-0.037538,-0.352786,-11.374561,-11.313571,0.274453,-11.313571,-11.374561,0.020000,0.410000,-9,44,-8.829875,43.748726,-8.829875,43.748726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.516092,29.754484,65.083277,79.109168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566231,1.614620,0.258308,0.020451,0.500661,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.463038,mpc-p,0,-126.340000,54.885000,9.520390,4.151783,9.550000,4.505000,-0.029610,-0.353217,-11.130602,-12.838311,0.701380,-12.838311,-11.130602,0.020000,0.400000,-15,59,-14.572240,59.099325,-14.572240,59.099325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.713723,30.893177,63.407335,76.197356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563540,1.601417,0.256465,0.029850,0.504732,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.473039,mpc-p,0,-126.340000,54.885000,9.405472,4.033364,9.440000,4.375000,-0.034528,-0.341636,-11.618519,-14.972947,0.396432,-14.972947,-11.618519,-0.020000,0.480000,-10,73,-9.914921,72.670843,-9.914921,72.670843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.566020,32.158405,60.598712,72.986843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588270,1.872730,0.270538,0.061150,0.501051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008312,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.483043,mpc-p,0,-126.340000,54.885000,9.287533,3.917119,9.330000,4.235000,-0.042467,-0.317881,-11.801488,-14.789979,0.030495,-14.789979,-11.801488,-0.070000,0.590000,-5,66,-5.226821,65.659184,-5.226821,65.659184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.133601,33.588788,58.860960,73.160175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579542,1.660517,0.207245,0.024120,0.501157,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.493036,mpc-p,0,-126.340000,54.885000,9.166615,3.803410,9.210000,4.115000,-0.043385,-0.311590,-11.801488,-14.789979,0.762370,-12.228415,-12.899301,-0.050000,0.640000,-10,63,-10.323307,62.587153,-10.323307,62.587153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.919350,36.184130,58.478778,76.769922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.840469,1.917398,0.296200,0.044986,0.501469,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.503041,mpc-p,0,-126.340000,54.885000,9.042344,3.692195,9.080000,4.015000,-0.037656,-0.322805,-12.777322,-10.337738,0.091484,-10.337738,-12.777322,-0.030000,0.620000,-6,29,-5.768628,28.973512,-5.768628,28.973512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.668398,37.824980,57.119034,75.681398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563477,1.480910,0.203079,0.020300,0.500760,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.513038,mpc-p,0,-126.340000,54.885000,8.914840,3.583882,8.950000,3.935000,-0.035160,-0.351118,-13.753155,-8.142112,1.006328,-8.142112,-13.753155,-0.050000,0.480000,4,22,3.670425,22.067806,3.670425,22.067806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.011808,39.542889,63.169138,85.714631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559503,1.919290,0.344671,0.040238,0.501575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008386,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.523051,mpc-p,0,-126.340000,54.885000,8.783699,3.478416,8.810000,3.835000,-0.026301,-0.356584,-14.607010,-9.971800,0.640391,-9.971800,-14.607010,-0.020000,0.340000,5,52,5.261905,51.846525,5.261905,51.846525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.716152,40.944409,66.172627,89.674683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602300,1.520775,0.263016,0.027652,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.533043,mpc-p,0,-126.340000,54.885000,8.649312,3.376372,8.680000,3.715000,-0.030688,-0.338628,-13.753155,-13.814145,0.213464,-13.814145,-13.753155,0.030000,0.420000,-13,82,-13.488377,81.553231,-13.488377,81.553231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.116311,42.246371,65.747700,86.165921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570604,1.616167,0.212305,0.026746,0.502476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.543040,mpc-p,0,-126.340000,54.885000,8.511276,3.277673,8.550000,3.575000,-0.038724,-0.297327,-12.838311,-16.558677,0.030495,-16.558677,-12.838311,0.010000,0.590000,-26,96,-25.616452,96.226129,-25.616452,96.226129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.092687,43.398091,65.015601,83.629126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567467,1.573672,0.227190,0.016865,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.553034,mpc-p,0,-126.340000,54.885000,8.369591,3.182552,8.430000,3.435000,-0.060409,-0.252448,-12.228415,-14.119093,0.823360,-14.119093,-12.228415,-0.080000,0.750000,-25,69,-25.027554,69.243408,-25.027554,69.243408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.620027,44.511544,63.461543,81.917067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555653,1.484508,0.220616,0.020389,0.502787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.563039,mpc-p,0,-126.340000,54.885000,8.224009,3.091062,8.310000,3.335000,-0.085991,-0.243938,-12.838311,-8.569039,0.884349,-8.569039,-12.838311,-0.170000,0.760000,-12,26,-11.797173,25.549321,-11.797173,25.549321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.791819,45.929123,67.581822,87.109231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569902,1.560346,0.204409,0.018640,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.573038,mpc-p,0,-126.340000,54.885000,8.074718,3.003521,8.190000,3.265000,-0.115282,-0.261479,-13.997114,-6.312424,0.518412,-6.312424,-13.997114,-0.140000,0.560000,-9,25,-9.293946,25.125244,-9.293946,25.125244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.625976,47.559194,73.958768,97.517485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558561,1.467415,0.199506,0.018974,0.501888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.583038,mpc-p,0,-126.340000,54.885000,7.921570,2.920013,8.060000,3.185000,-0.138430,-0.264987,-13.692166,-7.532216,0.213464,-7.532216,-13.692166,-0.110000,0.360000,-21,57,-20.818813,56.938134,-20.818813,56.938134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.065140,48.292398,74.263528,97.039892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570947,1.835181,0.241134,0.043086,0.503989,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008207,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.593039,mpc-p,0,-126.340000,54.885000,7.764517,2.840678,7.920000,3.095000,-0.155483,-0.254322,-13.448207,-11.984457,0.213464,-11.984457,-13.448207,-0.130000,0.410000,-28,95,-27.909926,95.215407,-27.909926,95.215407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.775542,48.588529,69.063580,88.547069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565391,1.470138,0.216678,0.020131,0.508503,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.603037,mpc-p,0,-126.340000,54.885000,7.603627,2.765692,7.790000,2.975000,-0.186373,-0.209308,-13.875134,-13.753155,0.518412,-13.753155,-13.875134,-0.160000,0.650000,-28,98,-28.365479,97.848194,-28.365479,97.848194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.462303,48.415508,68.607908,85.358779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560165,1.457396,0.230541,0.020058,0.500889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.613037,mpc-p,0,-126.340000,54.885000,7.438815,2.695141,7.650000,2.875000,-0.211185,-0.179859,-15.033937,-10.459717,1.067318,-10.459717,-15.033937,-0.220000,0.830000,-16,61,-15.538915,61.208649,-15.538915,61.208649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.598080,49.050905,70.456449,86.555991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558632,1.450100,0.231250,0.018121,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.623036,mpc-p,0,-126.340000,54.885000,7.270124,2.629156,7.510000,2.805000,-0.239876,-0.175844,-16.253729,-5.275601,0.762370,-5.275601,-16.253729,-0.190000,0.760000,-12,28,-12.255530,27.921951,-12.255530,27.921951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.336420,50.019558,76.646302,97.413541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555492,1.460840,0.190726,0.017685,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.633038,mpc-p,0,-126.340000,54.885000,7.097503,2.567817,7.350000,2.775000,-0.252497,-0.207183,-17.046594,-2.897006,0.396432,-2.897006,-17.046594,-0.130000,0.520000,-17,30,-16.698107,30.443268,-16.698107,30.443268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.783773,50.479787,77.951399,102.371381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563374,1.669294,0.239489,0.019425,0.501163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.643037,mpc-p,0,-126.340000,54.885000,6.921091,2.511256,7.180000,2.725000,-0.258909,-0.213744,-17.107583,-5.519559,0.152474,-5.519559,-17.107583,-0.120000,0.380000,-23,69,-23.214041,68.806880,-23.214041,68.806880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.527921,50.654611,74.123623,97.534733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557782,1.592067,0.195120,0.026540,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.653071,mpc-p,0,-126.340000,54.885000,6.740271,2.459371,7.020000,2.665000,-0.279729,-0.205629,-16.863625,-9.178935,0.030495,-9.178935,-16.863625,-0.170000,0.480000,-27,97,-27.015079,96.838584,-27.015079,96.838584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.288589,50.210285,67.417452,86.172683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552205,1.463428,0.210321,0.024438,0.501020,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.663038,mpc-p,0,-126.340000,54.885000,6.556933,2.412731,6.850000,2.575000,-0.293067,-0.162269,-17.595500,-9.544873,0.762370,-9.544873,-17.595500,-0.180000,0.710000,-26,89,-25.562795,88.689974,-25.562795,88.689974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.537193,49.828494,65.936551,82.214463,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555612,1.426469,0.229326,0.016844,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.673034,mpc-p,0,-126.340000,54.885000,6.369422,2.370923,6.670000,2.515000,-0.300578,-0.144077,-18.876282,-6.129455,0.945339,-6.129455,-18.876282,-0.190000,0.820000,-17,56,-16.784685,56.167241,-16.784685,56.167241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.359158,50.563239,66.327053,83.469334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545699,1.480144,0.223640,0.025752,0.500847,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.683039,mpc-p,0,-126.340000,54.885000,6.178181,2.334109,6.470000,2.485000,-0.291819,-0.150891,-20.096074,-1.677214,0.274453,-1.677214,-20.096074,-0.130000,0.710000,-15,32,-14.876038,32.096664,-14.876038,32.096664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.423856,51.319849,69.300488,90.788210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563889,1.502165,0.208274,0.026150,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.693066,mpc-p,0,-126.340000,54.885000,5.983080,2.302307,6.260000,2.475000,-0.276920,-0.172693,-21.742793,-0.518412,0.274453,-0.518412,-21.742793,-0.140000,0.500000,-1,44,-1.221598,43.629842,-1.221598,43.629842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.395802,51.648441,69.786198,94.448671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569690,1.795090,0.227998,0.036746,0.501025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.703040,mpc-p,0,-126.340000,54.885000,5.785702,2.275757,6.050000,2.455000,-0.264298,-0.179243,-22.047741,-2.836017,-0.091484,-2.836017,-22.047741,-0.060000,0.440000,-11,73,-11.192961,72.786216,-11.192961,72.786216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.326935,51.630602,67.142749,90.396564,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567870,1.458512,0.207499,0.022362,0.501099,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.713066,mpc-p,0,-126.340000,54.885000,5.584104,2.254192,5.840000,2.425000,-0.255896,-0.170808,-21.315866,-6.068465,0.823360,-6.068465,-21.315866,-0.070000,0.540000,-21,97,-21.337834,96.599937,-21.337834,96.599937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.142680,51.508808,61.550980,81.598878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556790,1.451953,0.210657,0.022024,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.723091,mpc-p,0,-126.340000,54.885000,5.379476,2.237769,5.620000,2.375000,-0.240524,-0.137231,-21.620814,-5.702528,1.616224,-5.702528,-21.620814,-0.080000,0.710000,-21,87,-20.808344,86.717197,-20.808344,86.717197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.552027,51.109629,57.602185,74.965621,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556766,1.577425,0.244193,0.022290,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.733066,mpc-p,0,-126.340000,54.885000,5.173044,2.226523,5.410000,2.355000,-0.236956,-0.128477,-22.291700,-2.470079,0.945339,-2.470079,-22.291700,-0.140000,0.820000,-10,55,-9.627113,54.666279,-9.627113,54.666279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.570539,51.579261,57.222083,75.452521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555951,1.472354,0.198156,0.019644,0.504592,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.743066,mpc-p,0,-126.340000,54.885000,4.963424,2.220329,5.190000,2.365000,-0.226576,-0.144671,-23.938419,2.104141,0.396432,2.104141,-23.938419,-0.130000,0.700000,3,30,3.440884,29.799789,3.440884,29.799789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.706568,52.059751,61.862271,84.989340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557886,1.466873,0.191115,0.021717,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.753069,mpc-p,0,-126.340000,54.885000,4.751289,2.219189,4.950000,2.395000,-0.198711,-0.175811,-24.792273,2.957996,0.030495,2.957996,-24.792273,-0.050000,0.470000,2,44,1.595998,44.283694,1.595998,44.283694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.536611,52.716026,65.237037,93.299758,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554466,1.465853,0.195261,0.021667,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.763067,mpc-p,0,-126.340000,54.885000,4.536993,2.223059,4.700000,2.405000,-0.163007,-0.181941,-24.792273,-0.457422,0.030495,-0.457422,-24.792273,-0.020000,0.400000,-3,83,-3.334528,82.823322,-3.334528,82.823322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.201717,53.453028,66.885237,90.895462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558255,1.460657,0.201149,0.020321,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.773073,mpc-p,0,-126.340000,54.885000,4.320495,2.231891,4.460000,2.395000,-0.139505,-0.163109,-24.609304,-3.445913,1.555235,-3.445913,-24.609304,0.020000,0.570000,-13,99,-12.634337,99.357599,-12.634337,99.357599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.538193,53.074628,64.870982,81.720029,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557938,1.438522,0.206492,0.019490,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.783065,mpc-p,0,-126.340000,54.885000,4.102502,2.245593,4.230000,2.375000,-0.127498,-0.129407,-23.206544,-2.470079,1.433256,-2.470079,-23.206544,-0.030000,0.750000,-20,83,-20.495787,82.526001,-20.495787,82.526001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.690491,52.901720,62.440438,79.814298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550932,1.457523,0.273570,0.024422,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.793040,mpc-p,0,-126.340000,54.885000,3.883385,2.264057,4.000000,2.385000,-0.116615,-0.120943,-23.328523,1.616224,1.311276,1.616224,-23.328523,-0.090000,0.820000,-13,46,-12.761877,46.445014,-12.761877,46.445014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.652686,52.968574,61.665805,79.298779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571857,1.450487,0.199868,0.016110,0.500715,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.803063,mpc-p,0,-126.340000,54.885000,3.661920,2.287340,3.770000,2.425000,-0.108080,-0.137660,-23.145554,4.055809,0.213464,4.055809,-23.145554,-0.120000,0.650000,-10,43,-9.921008,42.517314,-9.921008,42.517314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.317494,53.870040,63.972940,88.370596,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552540,1.566991,0.196885,0.021179,0.500679,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.813065,mpc-p,0,-126.340000,54.885000,3.439925,2.315196,3.550000,2.455000,-0.110075,-0.139804,-23.084564,3.689871,0.457422,3.689871,-23.084564,-0.110000,0.530000,-13,60,-12.922465,60.187272,-12.922465,60.187272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.538679,53.992621,60.861469,86.330557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556496,1.486296,0.204928,0.022122,0.500409,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.823068,mpc-p,0,-126.340000,54.885000,3.217216,2.347558,3.330000,2.495000,-0.112784,-0.147442,-21.620814,0.762370,0.274453,0.762370,-21.620814,-0.090000,0.550000,-31,86,-30.564021,86.138804,-30.564021,86.138804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.105460,53.529444,56.268175,78.878105,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555094,1.454577,0.190008,0.020294,0.500774,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.833037,mpc-p,0,-126.340000,54.885000,2.994849,2.384171,3.120000,2.505000,-0.125151,-0.120829,-21.071908,-0.274453,1.189297,-0.274453,-21.071908,-0.170000,0.640000,-29,94,-28.788163,94.238361,-28.788163,94.238361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.250327,51.696595,52.210240,70.366535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553465,1.465565,0.207081,0.021457,0.500572,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.843066,mpc-p,0,-126.340000,54.885000,2.771052,2.425260,2.910000,2.515000,-0.138948,-0.089740,-21.376856,0.030495,1.494245,0.030495,-21.376856,-0.240000,0.790000,-19,85,-18.641687,84.862129,-18.641687,84.862129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.626017,50.996608,51.185607,69.520028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553776,1.468790,0.228799,0.020816,0.500785,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.853067,mpc-p,0,-126.340000,54.885000,2.548079,2.470344,2.700000,2.545000,-0.151921,-0.074656,-22.779616,3.628881,0.945339,3.628881,-22.779616,-0.220000,0.840000,-8,55,-8.212153,55.208752,-8.212153,55.208752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.955655,51.083240,56.261056,77.099518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553138,1.457434,0.191696,0.020089,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.863037,mpc-p,0,-126.340000,54.885000,2.326340,2.519217,2.490000,2.595000,-0.163660,-0.075783,-22.718627,5.397580,0.396432,5.397580,-22.718627,-0.160000,0.700000,-16,55,-15.518029,55.021247,-15.518029,55.021247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.214138,51.884931,62.294608,89.139770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556158,1.523413,0.201328,0.020748,0.500934,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.873066,mpc-p,0,-126.340000,54.885000,2.104153,2.572174,2.270000,2.665000,-0.165847,-0.092826,-22.169720,5.824507,0.823360,5.824507,-22.169720,-0.130000,0.610000,-24,62,-24.412182,61.756070,-24.412182,61.756070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.177671,50.782140,58.218739,84.494535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554423,1.692608,0.233904,0.030053,0.500648,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.883037,mpc-p,0,-126.340000,54.885000,1.884467,2.628420,2.060000,2.715000,-0.175533,-0.086580,-21.498835,3.567892,1.128308,3.567892,-21.498835,-0.150000,0.590000,-30,87,-29.755862,86.545231,-29.755862,86.545231,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.350063,48.769118,55.503951,77.282124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555938,1.585221,0.215217,0.022183,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.893040,mpc-p,0,-126.340000,54.885000,1.665588,2.688280,1.850000,2.755000,-0.184412,-0.066720,-21.071908,2.470079,1.372266,2.470079,-21.071908,-0.210000,0.710000,-27,91,-26.787211,91.073730,-26.787211,91.073730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.031318,46.251359,50.244807,68.244400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574653,1.469982,0.211045,0.017654,0.507384,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.903060,mpc-p,0,-126.340000,54.885000,1.448242,2.751487,1.640000,2.795000,-0.191758,-0.043513,-21.498835,2.897006,1.311276,2.897006,-21.498835,-0.230000,0.820000,-20,83,-19.749239,82.772159,-19.749239,82.772159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.591227,44.803058,50.087262,69.090270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550218,1.637537,0.230469,0.032106,0.500713,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.913040,mpc-p,0,-126.340000,54.885000,1.233988,2.817478,1.430000,2.845000,-0.196012,-0.027522,-22.108731,5.092632,1.006328,5.092632,-22.108731,-0.230000,0.830000,-12,68,-11.979592,67.624052,-11.979592,67.624052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.551615,43.968606,52.645978,74.248501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574436,1.500422,0.210131,0.027425,0.500975,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.923039,mpc-p,0,-126.340000,54.885000,1.021906,2.886427,1.220000,2.925000,-0.198094,-0.038573,-22.047741,7.898153,1.128308,7.898153,-22.047741,-0.180000,0.770000,-16,51,-15.766806,51.281612,-15.766806,51.281612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.837355,42.407197,56.647409,79.590285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563414,1.453520,0.197464,0.018199,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.933064,mpc-p,0,-126.340000,54.885000,0.812209,2.958188,1.000000,3.005000,-0.187791,-0.046812,-21.620814,7.959143,0.884349,7.959143,-21.620814,-0.140000,0.640000,-22,64,-22.190796,64.012831,-22.190796,64.012831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.218598,40.360923,63.178848,84.623277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542913,1.431619,0.186225,0.020303,0.500205,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.943034,mpc-p,0,-126.340000,54.885000,0.606904,3.031961,0.790000,3.085000,-0.183096,-0.053039,-21.193887,6.373413,1.250287,6.373413,-21.193887,-0.170000,0.620000,-21,82,-20.847757,81.836523,-20.847757,81.836523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.516073,37.246930,58.976472,75.178362,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.885599,1.616010,0.207998,0.027960,0.500783,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008248,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.953040,mpc-p,0,-126.340000,54.885000,0.404486,3.108177,0.580000,3.145000,-0.175514,-0.036823,-21.986752,4.055809,1.372266,4.055809,-21.986752,-0.190000,0.700000,-9,98,-9.333592,98.370712,-9.333592,98.370712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.145102,34.481720,56.095590,67.731960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557715,1.524442,0.210560,0.024864,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.963065,mpc-p,0,-126.340000,54.885000,0.205657,3.186497,0.360000,3.205000,-0.154343,-0.018503,-21.742793,5.153621,1.372266,5.153621,-21.742793,-0.160000,0.830000,-10,82,-9.529486,81.992872,-9.529486,81.992872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.199762,31.852224,55.359617,64.997857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551753,1.541536,0.296200,0.016956,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.973063,mpc-p,0,-126.340000,54.885000,0.011670,3.266324,0.160000,3.285000,-0.148330,-0.018676,-21.437845,7.715185,1.311276,7.715185,-21.437845,-0.120000,0.850000,-13,60,-13.124073,60.102829,-13.124073,60.102829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.435513,29.609199,62.604719,72.809987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546952,1.463661,0.191954,0.020699,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.983069,mpc-p,0,-126.340000,54.885000,-0.177830,3.347690,-0.050000,3.385000,-0.127830,-0.037310,-20.705970,10.093779,1.311276,10.093779,-20.705970,-0.140000,0.740000,-11,50,-11.416357,49.778514,-11.416357,49.778514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.592453,27.202448,69.095494,80.504771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546375,1.422594,0.176960,0.016888,0.503963,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.993073,mpc-p,0,-126.340000,54.885000,-0.362345,3.430282,-0.250000,3.495000,-0.112345,-0.064718,-20.644980,10.520706,1.433256,10.520706,-20.644980,-0.120000,0.610000,-10,57,-9.525085,57.252697,-9.525085,57.252697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.804194,24.140540,70.973164,81.030520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562069,1.494913,0.200600,0.024004,0.500769,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.003036,mpc-p,0,-126.340000,54.885000,-0.540860,3.513522,-0.430000,3.595000,-0.110860,-0.081478,-18.693313,7.105289,0.884349,7.105289,-18.693313,-0.120000,0.570000,-24,89,-23.693470,89.091914,-23.693470,89.091914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.869707,20.972955,68.698681,75.229252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555214,1.460354,0.206424,0.018820,0.500849,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.013070,mpc-p,0,-126.340000,54.885000,-0.715025,3.598090,-0.610000,3.665000,-0.105025,-0.066910,-16.802635,6.129455,1.433256,6.129455,-16.802635,-0.160000,0.700000,-31,90,-31.283756,89.650326,-31.283756,89.650326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.847464,16.489338,58.411908,63.948568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573488,1.565678,0.215595,0.020200,0.500257,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.023067,mpc-p,0,-126.340000,54.885000,-0.882658,3.682839,-0.770000,3.745000,-0.112658,-0.062161,-16.314719,6.983309,1.372266,6.983309,-16.314719,-0.220000,0.820000,-24,73,-23.844138,73.197774,-23.844138,73.197774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.207310,12.923899,58.790520,64.159356,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545084,1.422857,0.201128,0.017775,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.033060,mpc-p,0,-126.340000,54.885000,-1.044060,3.767795,-0.920000,3.835000,-0.124060,-0.067205,-15.887791,9.849821,1.311276,9.849821,-15.887791,-0.260000,0.790000,-16,52,-16.294563,51.784121,-16.294563,51.784121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.093523,10.685727,62.264542,68.881088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542909,1.479662,0.191511,0.022024,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.043037,mpc-p,0,-126.340000,54.885000,-1.198769,3.852598,-1.070000,3.935000,-0.128769,-0.082402,-16.070760,10.947634,1.677214,10.947634,-16.070760,-0.230000,0.670000,-12,52,-11.880587,51.619537,-11.880587,51.619537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.176209,9.267177,65.387182,75.308466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553252,1.704069,0.236301,0.031412,0.500722,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.053042,mpc-p,0,-126.340000,54.885000,-1.347191,3.937370,-1.230000,4.045000,-0.117191,-0.107630,-15.704823,9.483883,1.250287,9.483883,-15.704823,-0.190000,0.580000,-13,70,-13.026799,69.626507,-13.026799,69.626507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.798474,7.370495,64.499891,71.600487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571780,1.608674,0.223194,0.020527,0.501839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.063040,mpc-p,0,-126.340000,54.885000,-1.488543,4.021566,-1.370000,4.135000,-0.118543,-0.113434,-14.667999,7.593205,0.945339,7.593205,-14.667999,-0.160000,0.620000,-20,82,-20.300161,81.591322,-20.300161,81.591322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.519731,4.712318,59.112973,61.835757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565440,1.634100,0.233421,0.023024,0.502583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.073045,mpc-p,0,-126.340000,54.885000,-1.622783,4.105049,-1.510000,4.215000,-0.112783,-0.109951,-13.082270,7.532216,0.884349,7.532216,-13.082270,-0.180000,0.710000,-25,74,-24.575794,74.323750,-24.575794,74.323750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.678522,1.754009,55.011806,59.609242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592429,1.719428,0.222614,0.027733,0.501004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.083035,mpc-p,0,-126.340000,54.885000,-1.749393,4.187380,-1.630000,4.295000,-0.119393,-0.107620,-12.777322,7.776174,0.945339,7.776174,-12.777322,-0.200000,0.740000,-18,69,-18.279993,68.592760,-18.279993,68.592760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.657994,-0.338675,56.818648,59.905681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564232,2.205280,0.267544,0.034778,0.501054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008583,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.093530,mpc-p,0,-126.340000,54.885000,-1.874205,4.272509,-1.760000,4.395000,-0.114205,-0.122491,-13.143259,9.422894,1.616224,9.422894,-13.143259,-0.220000,0.720000,-3,54,-3.026372,54.195346,-3.026372,54.195346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.588412,-1.793329,56.522773,58.349013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591797,1.706026,0.228712,0.027889,0.500791,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.103034,mpc-p,0,-126.340000,54.885000,-1.979787,4.348148,-1.880000,4.495000,-0.099787,-0.146852,-12.167426,10.947634,0.762370,10.947634,-12.167426,-0.170000,0.660000,-7,43,-7.182763,42.755241,-7.182763,42.755241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.864200,-2.389649,56.972056,59.668655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565357,1.662428,0.253938,0.026147,0.500865,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.113043,mpc-p,0,-126.340000,54.885000,-2.083190,4.426095,-1.990000,4.615000,-0.093190,-0.188905,-10.947634,10.093779,0.762370,10.093779,-10.947634,-0.120000,0.540000,-16,54,-15.874925,54.133562,-15.874925,54.133562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.390120,-2.511853,59.899539,61.965380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.500778,1.666044,0.224618,0.021743,0.500960,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.123002,mpc-p,0,-126.340000,54.885000,-2.177978,4.501662,-2.090000,4.675000,-0.087978,-0.173338,-10.032790,7.105289,1.128308,7.105289,-10.032790,-0.120000,0.510000,-17,81,-16.782050,80.819384,-16.782050,80.819384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.397612,-2.447298,56.175140,56.405439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551347,1.699499,0.238752,0.028726,0.500635,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.133094,mpc-p,0,-126.340000,54.885000,-2.265674,4.575984,-2.180000,4.745000,-0.085674,-0.169016,-8.934977,4.909663,1.067318,4.909663,-8.934977,-0.150000,0.640000,-14,86,-13.901004,85.821948,-13.901004,85.821948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.788803,-2.448661,44.325036,44.587407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581939,1.739897,0.240812,0.032015,0.501158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.144086,mpc-p,0,-126.340000,54.885000,-2.351476,4.654070,-2.260000,4.805000,-0.091476,-0.150930,-8.020133,5.702528,0.701380,5.702528,-8.020133,-0.170000,0.770000,-9,66,-9.203598,66.154313,-9.203598,66.154313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.424338,-2.514017,41.582124,41.281314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591888,1.496359,0.219738,0.021469,0.500762,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.153060,mpc-p,0,-126.340000,54.885000,-2.413949,4.715416,-2.320000,4.885000,-0.093949,-0.169584,-6.861330,7.776174,0.335443,7.776174,-6.861330,-0.140000,0.750000,-14,45,-13.962511,45.270995,-13.962511,45.270995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.779313,-2.112621,49.551535,47.853022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547819,1.537826,0.238383,0.025361,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.163066,mpc-p,0,-126.340000,54.885000,-2.475502,4.781051,-2.380000,4.975000,-0.095502,-0.193949,-6.068465,10.642686,0.274453,10.642686,-6.068465,-0.140000,0.630000,-11,27,-11.138910,26.610393,-11.138910,26.610393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.761995,-2.283839,54.556571,55.095666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561498,1.539729,0.227364,0.030032,0.500672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.173105,mpc-p,0,-126.340000,54.885000,-2.528632,4.843769,-2.430000,5.065000,-0.098632,-0.221231,-6.068465,10.642686,0.762370,8.630029,-5.092632,-0.160000,0.450000,1,37,0.586568,36.682139,0.586568,36.682139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.693771,-2.070244,60.641924,63.560795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.742164,1.750137,0.251886,0.047000,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009304,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.183065,mpc-p,0,-126.340000,54.885000,-2.572787,4.902695,-2.470000,5.135000,-0.102787,-0.232305,-3.262944,3.384923,0.335443,3.384923,-3.262944,-0.110000,0.370000,-23,82,-22.626885,97.919304,-22.626885,97.919304,0.000000,-16.237165,0.000000,64.000000,0.000000,0.000000,80.238936,0.634423,61.991335,63.949508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569996,1.557710,0.245578,0.028204,0.501111,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.193068,mpc-p,0,-126.340000,54.885000,-2.608550,4.958366,-2.490000,5.155000,-0.118550,-0.196634,-1.799193,-1.067318,0.213464,-1.067318,-1.799193,-0.150000,0.570000,-25,112,-25.450926,112.450000,-25.450926,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.025251,1.350324,48.998466,50.996222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585085,1.458485,0.248825,0.020973,0.505229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.203102,mpc-p,0,-126.340000,54.885000,-2.635811,5.010491,-2.500000,5.155000,-0.135811,-0.144509,-0.945339,-0.518412,-0.091484,-0.518412,-0.945339,-0.160000,0.840000,-23,91,-23.352215,90.807456,-23.352215,90.807456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.311021,0.028765,44.992810,50.211910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562016,1.560717,0.265511,0.022814,0.501986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.213099,mpc-p,0,-126.340000,54.885000,-2.654433,5.058531,-2.500000,5.185000,-0.154433,-0.126469,-0.091484,4.665705,-0.091484,4.665705,-0.091484,-0.170000,0.920000,-19,46,-19.436390,37.922999,-19.436390,37.922999,0.000000,7.884457,0.000000,64.000000,0.000000,0.000000,68.395220,-1.505450,54.066459,56.962574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561801,1.496181,0.278889,0.028303,0.501008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.223094,mpc-p,0,-126.340000,54.885000,-2.664607,5.102515,-2.500000,5.265000,-0.164607,-0.162485,-1.006328,8.873987,0.518412,8.873987,-1.006328,-0.160000,0.750000,-2,10,-1.704712,10.133214,-1.704712,10.133214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.263302,-2.230137,64.259340,70.835446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559618,1.487788,0.204198,0.027410,0.502122,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.233068,mpc-p,0,-126.340000,54.885000,-2.666433,5.142203,-2.510000,5.355000,-0.156433,-0.212797,-0.396432,9.239925,0.213464,9.239925,-0.396432,-0.180000,0.430000,8,26,8.390775,26.123529,8.390775,26.123529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.847705,-1.508468,69.446621,84.819521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579916,1.752930,0.236305,0.037421,0.508338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.243069,mpc-p,0,-126.340000,54.885000,-2.660028,5.177634,-2.500000,5.415000,-0.160028,-0.237366,0.945339,3.811850,-0.457422,3.811850,0.945339,-0.100000,0.300000,-5,71,-5.358658,76.309020,-5.358658,76.309020,0.000000,-5.185491,0.000000,64.000000,0.000000,0.000000,49.618152,-0.326283,70.237224,81.916410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578888,1.812290,0.255729,0.039585,0.511294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.253071,mpc-p,0,-126.340000,54.885000,-2.645515,5.208551,-2.480000,5.415000,-0.165515,-0.206449,2.348100,-2.470079,-0.274453,-2.470079,2.348100,-0.090000,0.460000,-14,112,-14.496383,112.449991,-14.496383,112.449991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.654844,-0.388541,61.464086,61.291201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579414,1.494760,0.266216,0.029532,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.263064,mpc-p,0,-126.340000,54.885000,-2.623078,5.234797,-2.450000,5.395000,-0.173078,-0.160203,3.567892,-4.482736,-0.213464,-4.482736,3.567892,-0.100000,0.780000,-18,102,-17.526518,102.456548,-17.526518,102.456548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.430269,-2.202882,54.325003,60.536575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560011,1.442267,0.251533,0.019204,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.273093,mpc-p,0,-126.340000,54.885000,-2.592767,5.256347,-2.400000,5.375000,-0.192767,-0.118653,4.055809,-0.823360,0.335443,-0.823360,4.055809,-0.110000,0.940000,-13,57,-12.669112,56.692550,-12.669112,56.692550,0.000000,0.763999,0.000000,64.000000,0.000000,0.000000,41.023345,-3.709294,54.975471,60.495947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553078,1.547731,0.248296,0.020282,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.283090,mpc-p,0,-126.340000,54.885000,-2.554998,5.272935,-2.370000,5.405000,-0.184998,-0.132065,4.055809,5.824507,-0.152474,5.824507,4.055809,-0.130000,0.800000,2,12,2.280474,7.464258,2.280474,7.464258,0.000000,4.992290,0.000000,64.000000,0.000000,0.000000,34.883202,-4.557013,64.139816,69.165351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547294,1.610544,0.207375,0.020735,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.293066,mpc-p,0,-126.340000,54.885000,-2.510010,5.284521,-2.320000,5.455000,-0.190010,-0.170479,2.836017,6.800341,-0.640391,6.800341,2.836017,-0.110000,0.500000,20,17,20.229087,16.730387,20.229087,16.730387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.104433,-3.597371,70.207418,84.495432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570928,1.636291,0.234794,0.023301,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.303097,mpc-p,0,-126.340000,54.885000,-2.457673,5.291073,-2.280000,5.495000,-0.177673,-0.203927,3.506902,1.494245,-0.945339,1.494245,3.506902,-0.060000,0.310000,17,62,16.752416,69.292769,16.752416,69.292769,0.000000,-7.562382,0.000000,64.000000,0.000000,0.000000,22.601419,-1.522613,73.528604,87.656557,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560095,1.456661,0.201607,0.020559,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.313095,mpc-p,0,-126.340000,54.885000,-2.398699,5.292438,-2.240000,5.475000,-0.158699,-0.182562,3.628881,-5.031642,-0.396432,-5.031642,3.628881,-0.010000,0.410000,15,107,14.642624,112.157063,14.642624,112.157063,0.000000,-5.426675,0.000000,64.000000,0.000000,0.000000,21.588503,-0.475413,70.097728,70.236213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547974,1.429316,0.253604,0.017790,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.323091,mpc-p,0,-126.340000,54.885000,-2.333232,5.288576,-2.200000,5.415000,-0.133232,-0.126424,4.299767,-7.288257,0.274453,-7.288257,4.299767,0.040000,0.720000,10,105,9.864730,104.773087,9.864730,104.773087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.807249,-1.553512,64.081505,63.705679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549770,1.438786,0.254157,0.015737,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.333092,mpc-p,0,-126.340000,54.885000,-2.261535,5.279426,-2.140000,5.375000,-0.121535,-0.095574,5.458569,-4.116798,-0.213464,-4.116798,5.458569,0.060000,0.930000,5,60,5.088507,57.574065,5.088507,57.574065,0.000000,2.199022,0.000000,64.000000,0.000000,0.000000,15.632430,-3.281409,64.214326,63.253561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552130,1.572505,0.316872,0.021876,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.343071,mpc-p,0,-126.340000,54.885000,-2.184138,5.264978,-2.080000,5.365000,-0.104138,-0.100022,5.397580,2.287110,-0.213464,2.287110,5.397580,0.060000,0.820000,15,15,14.550566,8.236585,14.550566,8.236585,0.000000,6.536503,0.000000,64.000000,0.000000,0.000000,13.731762,-4.904252,73.408079,67.483846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592859,1.440491,0.193162,0.026957,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.353095,mpc-p,0,-126.340000,54.885000,-2.100862,5.245084,-2.010000,5.395000,-0.090862,-0.149916,6.312424,4.787684,-0.640391,4.787684,6.312424,0.070000,0.510000,14,5,14.117923,4.997513,14.117923,4.997513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.833630,-5.774630,77.106875,79.643178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574898,1.618087,0.231319,0.041653,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.363092,mpc-p,0,-126.340000,54.885000,-2.012643,5.219847,-1.940000,5.415000,-0.072643,-0.195153,7.105289,0.762370,-1.128308,0.762370,7.105289,0.090000,0.270000,9,50,9.433651,50.745608,9.433651,50.745608,0.000000,-0.748095,0.000000,64.000000,0.000000,0.000000,9.295360,-6.273191,84.295290,85.350906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543834,1.542030,0.166538,0.019184,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.373089,mpc-p,0,-126.340000,54.885000,-1.919644,5.189206,-1.860000,5.385000,-0.059644,-0.195794,7.715185,-6.556382,-0.884349,-6.556382,7.715185,0.090000,0.330000,6,95,6.361290,101.767543,6.361290,101.767543,0.000000,-6.770030,0.000000,64.000000,0.000000,0.000000,8.927802,-5.450412,78.914316,74.428222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547191,1.449848,0.205461,0.021213,0.505202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.383091,mpc-p,0,-126.340000,54.885000,-1.822226,5.153147,-1.770000,5.305000,-0.052226,-0.151853,8.508050,-10.032790,-0.396432,-10.032790,8.508050,0.080000,0.610000,4,106,4.206594,105.822627,4.206594,105.822627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.724122,-6.050568,71.428851,71.153753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544250,1.450699,0.224086,0.020493,0.501841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.393095,mpc-p,0,-126.340000,54.885000,-1.720807,5.111679,-1.670000,5.235000,-0.050807,-0.123321,9.361904,-7.227268,-0.457422,-7.227268,9.361904,0.070000,0.860000,4,61,3.548961,58.657595,3.548961,58.657595,0.000000,2.165032,0.000000,64.000000,0.000000,0.000000,0.404422,-8.189149,69.159780,72.509326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548164,1.537193,0.250325,0.019134,0.503598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.403095,mpc-p,0,-126.340000,54.885000,-1.615880,5.064853,-1.570000,5.195000,-0.045880,-0.130147,9.849821,-0.762370,-0.945339,-0.762370,9.849821,0.050000,0.800000,9,16,9.266243,4.043586,9.266243,4.043586,0.000000,11.779042,0.000000,64.000000,0.000000,0.000000,-5.952486,-9.947995,75.924558,73.907768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550447,1.434850,0.181605,0.018266,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.413092,mpc-p,0,-126.340000,54.885000,-1.507889,5.012709,-1.460000,5.215000,-0.047889,-0.202291,9.849821,2.653048,-1.189297,2.653048,9.849821,0.050000,0.510000,16,-10,15.533369,-10.077594,15.533369,-10.077594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.140828,-11.201512,76.609149,79.758006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544159,1.520387,0.170254,0.016125,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.423060,mpc-p,0,-126.340000,54.885000,-1.397541,4.955438,-1.350000,5.215000,-0.047541,-0.259562,10.764665,-0.152474,-1.189297,-0.152474,10.764665,0.090000,0.210000,6,29,5.587783,29.033753,5.587783,29.033753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.088183,-10.331806,83.932213,92.679497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544153,1.565059,0.197034,0.023524,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.433097,mpc-p,0,-126.340000,54.885000,-1.284215,4.892509,-1.230000,5.165000,-0.054215,-0.272491,12.411384,-7.471226,-1.128308,-7.471226,12.411384,0.100000,0.180000,-12,74,-11.868686,86.822290,-11.868686,86.822290,0.000000,-12.788537,0.000000,64.000000,0.000000,0.000000,-19.469575,-8.816239,86.032462,89.117123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565793,2.349179,0.267451,0.039343,0.555244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.443073,mpc-p,0,-126.340000,54.885000,-1.169845,4.824800,-1.100000,5.065000,-0.069845,-0.240200,13.570186,-13.631176,-1.006328,-13.631176,13.570186,0.050000,0.400000,-20,112,-19.603538,112.450000,-19.603538,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.231464,-7.304671,81.231605,87.979397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576254,1.681245,0.260467,0.029155,0.501081,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.453064,mpc-p,0,-126.340000,54.885000,-1.054018,4.751892,-0.960000,4.935000,-0.094018,-0.183108,13.936124,-13.631176,-1.128308,-13.631176,13.936124,-0.010000,0.750000,-17,87,-16.827912,87.103334,-16.827912,87.103334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.359752,-8.709597,77.830128,95.361973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580919,1.817295,0.476756,0.035904,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008424,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.463072,mpc-p,0,-126.340000,54.885000,-0.937201,4.673842,-0.820000,4.835000,-0.117201,-0.161158,13.143259,-7.044299,-1.494245,-7.044299,13.143259,-0.030000,0.880000,-4,42,-3.956931,18.031488,-3.956931,18.031488,0.000000,24.071846,0.000000,64.000000,0.000000,0.000000,-32.016327,-10.190587,78.676410,100.570164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586592,1.732320,0.247012,0.033183,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.473068,mpc-p,0,-126.340000,54.885000,-0.820208,4.590964,-0.690000,4.795000,-0.130208,-0.204036,12.350394,-0.213464,-0.945339,-0.213464,12.350394,-0.040000,0.690000,10,-3,9.910053,-29.567470,9.910053,-29.567470,0.000000,26.670804,0.000000,64.000000,0.000000,0.000000,-44.086206,-12.216098,79.821025,100.587177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570372,1.781753,0.270605,0.034889,0.501135,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.483483,mpc-p,0,-126.340000,54.885000,-0.698492,4.499488,-0.560000,4.795000,-0.138492,-0.295512,11.374561,1.189297,-1.372266,1.189297,11.374561,-0.030000,0.330000,20,-22,19.982100,-21.976608,19.982100,-21.976608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.154988,-13.038975,82.328984,103.613003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585577,1.637580,0.234403,0.027691,0.500701,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.493066,mpc-p,0,-126.340000,54.885000,-0.587138,4.410817,-0.440000,4.775000,-0.147138,-0.364183,11.252582,-4.116798,-1.250287,-4.116798,11.252582,0.010000,0.090000,14,23,14.122407,32.121846,14.122407,32.121846,0.000000,-9.098454,0.000000,64.000000,0.000000,0.000000,-57.851561,-11.566047,91.397911,114.610562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566691,1.676068,0.244882,0.028795,0.501119,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.503069,mpc-p,0,-126.340000,54.885000,-0.472018,4.313763,-0.320000,4.685000,-0.152018,-0.371237,11.313571,-12.655342,-1.067318,-12.655342,11.313571,0.050000,0.080000,3,68,2.692539,99.414402,2.692539,99.414402,0.000000,-31.391010,0.000000,64.000000,0.000000,0.000000,-58.275310,-8.971672,99.918754,116.609245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573630,1.497272,0.218100,0.019243,0.502020,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.513065,mpc-p,0,-126.340000,54.885000,-0.358622,4.212341,-0.200000,4.515000,-0.158622,-0.302659,12.472374,-20.035084,-1.128308,-20.035084,12.472374,0.060000,0.320000,-15,112,-15.408664,112.450000,-15.408664,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.712650,-3.765793,104.175606,120.309800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558107,1.572763,0.247838,0.026237,0.504731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.523096,mpc-p,0,-126.340000,54.885000,-0.246942,4.106223,-0.080000,4.315000,-0.166942,-0.208777,11.557530,-21.864772,-1.067318,-21.864772,11.557530,0.030000,0.700000,-10,112,-10.035672,112.450000,-10.035672,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.496811,-0.635411,102.804678,124.962623,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561870,1.577361,0.277086,0.021639,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.533094,mpc-p,0,-126.340000,54.885000,-0.138226,3.996282,0.040000,4.135000,-0.178226,-0.138718,11.069613,-15.643833,-1.189297,-15.643833,11.069613,0.010000,0.950000,-3,67,-3.220385,52.802031,-3.220385,52.802031,0.000000,14.647969,0.000000,64.000000,0.000000,0.000000,-64.512628,2.041066,107.194960,136.235803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559034,1.509214,0.318258,0.022522,0.503440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.543068,mpc-p,0,-126.340000,54.885000,-0.032817,3.882597,0.140000,4.025000,-0.172817,-0.142403,9.300914,-7.898153,-1.067318,-7.898153,9.300914,-0.010000,0.860000,18,22,17.952053,-8.576990,17.952053,-8.576990,0.000000,31.026990,0.000000,64.000000,0.000000,0.000000,-74.512648,3.332114,111.250984,134.847053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564688,1.472787,0.226623,0.025619,0.502208,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.553103,mpc-p,0,-126.340000,54.885000,0.069674,3.764359,0.230000,3.975000,-0.160326,-0.210641,7.837164,-2.531068,-0.335443,-2.531068,7.837164,0.010000,0.560000,31,-23,31.162189,-35.210747,31.162189,-35.210747,0.000000,12.660747,0.000000,64.000000,0.000000,0.000000,-83.327737,1.317220,104.307775,125.525666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563719,1.553319,0.196729,0.020558,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.563095,mpc-p,0,-126.340000,54.885000,0.167734,3.642930,0.300000,3.925000,-0.132266,-0.282070,6.861330,-5.763517,-0.884349,-5.763517,6.861330,0.070000,0.180000,32,15,31.514734,14.964787,31.514734,14.964787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.796006,0.678147,103.638803,131.700237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554558,1.917474,0.317809,0.048863,0.500623,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008351,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.573066,mpc-p,0,-126.340000,54.885000,0.261166,3.518247,0.380000,3.835000,-0.118834,-0.316753,6.800341,-13.448207,-0.945339,-13.448207,6.800341,0.200000,0.090000,10,60,10.041854,82.719196,10.041854,82.719196,0.000000,-22.754409,0.000000,64.000000,0.000000,0.000000,-92.408995,-1.491607,114.343820,138.194439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563198,1.490363,0.204568,0.024928,0.500354,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.583097,mpc-p,0,-126.340000,54.885000,0.350249,3.389469,0.460000,3.655000,-0.109751,-0.265531,8.203101,-21.742793,-1.250287,-21.742793,8.203101,0.190000,0.280000,-10,105,-9.509941,112.450000,-9.509941,112.450000,0.000000,-7.485213,0.000000,64.000000,0.000000,0.000000,-93.280501,-2.519441,118.429658,142.277365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559425,1.489228,0.231392,0.021329,0.500877,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.593096,mpc-p,0,-126.340000,54.885000,0.433721,3.257940,0.550000,3.435000,-0.116279,-0.177060,8.142112,-24.609304,-0.579401,-24.609304,8.142112,0.100000,0.640000,-6,112,-6.456584,112.450000,-6.456584,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.134340,-3.346962,115.656350,146.038133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550066,1.487417,0.298142,0.028764,0.500339,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.603094,mpc-p,0,-126.340000,54.885000,0.511454,3.123446,0.630000,3.215000,-0.118546,-0.091554,7.288257,-20.157064,-0.640391,-20.157064,7.288257,0.050000,0.900000,5,80,4.589466,80.475333,4.589466,80.475333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.401088,-3.152090,117.030145,152.457379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560073,1.562159,0.328170,0.027248,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.613098,mpc-p,0,-126.340000,54.885000,0.583084,2.986099,0.700000,3.045000,-0.116916,-0.058901,6.495393,-13.387218,-0.823360,-13.387218,6.495393,0.040000,0.890000,13,35,12.648750,25.032781,12.648750,25.032781,0.000000,10.442552,0.000000,64.000000,0.000000,0.000000,-111.389705,-2.751234,122.644214,151.296419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553755,1.448150,0.204229,0.016050,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.623096,mpc-p,0,-126.340000,54.885000,0.648155,2.846226,0.760000,2.945000,-0.111845,-0.098774,4.909663,-7.532216,-0.640391,-7.532216,4.909663,0.050000,0.630000,24,-6,24.144936,-5.627749,24.144936,-5.627749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.857597,-4.577619,117.420247,143.061059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542424,1.434348,0.191630,0.016983,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.633088,mpc-p,0,-126.340000,54.885000,0.706296,2.704047,0.810000,2.865000,-0.103704,-0.160953,3.872840,-8.325081,-0.884349,-8.325081,3.872840,0.110000,0.290000,21,23,21.490994,23.298086,21.490994,23.298086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.840471,-5.340885,112.753786,135.646310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543706,1.448187,0.180249,0.015697,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.643091,mpc-p,0,-126.340000,54.885000,0.757246,2.559523,0.860000,2.735000,-0.102754,-0.175477,4.238777,-15.704823,-0.518412,-15.704823,4.238777,0.170000,0.200000,3,68,2.500332,91.141775,2.500332,91.141775,0.000000,-22.843689,0.000000,64.000000,0.000000,0.000000,-131.699738,-7.056219,110.359835,138.787803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546070,1.550572,0.206009,0.023874,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.653100,mpc-p,0,-126.340000,54.885000,0.800632,2.412900,0.910000,2.555000,-0.109368,-0.142100,4.848673,-22.108731,-0.518412,-22.108731,4.848673,0.140000,0.370000,-10,112,-10.075054,112.450000,-10.075054,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-134.182208,-8.167463,109.201100,140.656850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561595,1.481480,0.258727,0.018336,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.663091,mpc-p,0,-126.340000,54.885000,0.836043,2.264751,0.970000,2.335000,-0.133957,-0.070249,5.336590,-23.816440,-0.335443,-23.816440,5.336590,0.070000,0.700000,-17,112,-17.227140,112.450000,-17.227140,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.835701,-9.293707,111.908217,143.824118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550797,1.666578,0.280873,0.037523,0.500638,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.673065,mpc-p,0,-126.340000,54.885000,0.863234,2.115250,1.020000,2.125000,-0.156766,-0.009750,3.811850,-18.693313,-0.335443,-18.693313,3.811850,0.020000,0.950000,-6,67,-6.321868,63.079884,-6.321868,63.079884,0.000000,4.370116,0.000000,64.000000,0.000000,0.000000,-139.020178,-9.944237,113.199819,140.816938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561574,1.690009,0.357041,0.031382,0.500927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008151,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.683068,mpc-p,0,-126.340000,54.885000,0.882037,1.963926,1.060000,1.985000,-0.177963,-0.021074,2.470079,-10.825654,-0.091484,-10.825654,2.470079,0.010000,0.860000,0,22,-0.099100,3.428574,-0.099100,3.428574,0.000000,19.021426,0.000000,64.000000,0.000000,0.000000,-141.811520,-10.937579,114.904394,137.576512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555276,1.650364,0.214666,0.032956,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.693068,mpc-p,0,-126.340000,54.885000,0.892110,1.811445,1.090000,1.895000,-0.197890,-0.083555,1.799193,-7.410237,-0.091484,-7.410237,1.799193,0.010000,0.530000,-4,-2,-3.537766,-2.088055,-3.537766,-2.088055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.907146,-11.891856,111.935051,132.160144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560850,1.607923,0.203342,0.026739,0.500438,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.703069,mpc-p,0,-126.340000,54.885000,0.893227,1.657950,1.110000,1.805000,-0.216773,-0.147050,0.701380,-9.666852,-0.640391,-9.666852,0.701380,0.000000,0.240000,-5,36,-5.491974,35.947100,-5.491974,35.947100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.414768,-11.834557,111.056737,132.330895,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564682,1.641840,0.242760,0.029342,0.749031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.713061,mpc-p,0,-126.340000,54.885000,0.885191,1.503787,1.110000,1.675000,-0.224809,-0.171213,-0.457422,-16.680656,-0.518412,-16.680656,-0.457422,-0.010000,0.220000,-8,81,-8.135577,94.838488,-8.135577,94.838488,0.000000,-13.891388,0.000000,64.000000,0.000000,0.000000,-136.262523,-11.968802,107.885366,131.197768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545245,1.465907,0.178505,0.014764,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.723097,mpc-p,0,-126.340000,54.885000,0.867731,1.348353,1.110000,1.485000,-0.242269,-0.136647,-1.372266,-21.193887,-0.518412,-21.193887,-1.372266,-0.010000,0.490000,-15,112,-14.673552,111.802367,-14.673552,111.802367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.726967,-11.042085,109.090040,132.352885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539481,1.439737,0.190356,0.013105,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.733099,mpc-p,0,-126.340000,54.885000,0.840804,1.193017,1.100000,1.285000,-0.259196,-0.091983,-2.653048,-20.705970,-0.091484,-20.705970,-2.653048,-0.040000,0.800000,-13,84,-12.902731,84.385121,-12.902731,84.385121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.893565,-10.019841,108.571234,132.208878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539338,1.410266,0.247052,0.013440,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.743093,mpc-p,0,-126.340000,54.885000,0.804269,1.037588,1.070000,1.135000,-0.265731,-0.097412,-3.628881,-13.631176,-0.091484,-13.631176,-3.628881,-0.050000,0.860000,-12,39,-12.488912,18.473133,-12.488912,18.473133,0.000000,20.911988,0.000000,64.000000,0.000000,0.000000,-128.027641,-8.516349,108.607120,129.194393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539701,1.409593,0.153034,0.013949,0.500283,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.753148,mpc-p,0,-126.340000,54.885000,0.757689,0.881182,1.020000,1.035000,-0.262311,-0.153818,-5.458569,-8.203101,-0.152474,-8.203101,-5.458569,-0.080000,0.640000,-2,-6,-2.477339,-13.053680,-2.477339,-13.053680,0.000000,7.438802,0.000000,64.000000,0.000000,0.000000,-122.748106,-7.251058,101.559268,119.115130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540297,1.410401,0.136362,0.013381,0.500408,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.763214,mpc-p,0,-126.340000,54.885000,0.701101,0.724748,0.960000,0.945000,-0.258899,-0.220252,-6.800341,-7.166278,-0.640391,-7.166278,-6.800341,-0.050000,0.280000,-6,3,-5.888864,2.902634,-5.888864,2.902634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.587537,-4.539704,101.167649,123.033889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559245,1.422256,0.179895,0.013521,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.773213,mpc-p,0,-126.340000,54.885000,0.634972,0.569688,0.900000,0.835000,-0.265028,-0.265312,-7.044299,-13.814145,-0.823360,-13.814145,-7.044299,-0.050000,0.110000,-19,48,-19.033882,68.549887,-19.033882,68.549887,0.000000,-20.647252,0.000000,64.000000,0.000000,0.000000,-108.617888,-1.367139,107.102307,131.798773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557962,1.422152,0.178409,0.013128,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.783103,mpc-p,0,-126.340000,54.885000,0.559810,0.416815,0.840000,0.665000,-0.280190,-0.248185,-7.044299,-21.559824,-0.640391,-21.559824,-7.044299,-0.050000,0.230000,-36,93,-36.122111,112.450000,-36.122111,112.450000,0.000000,-19.547366,0.000000,64.000000,0.000000,0.000000,-101.689126,3.694649,111.199047,134.966605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547116,1.423512,0.216339,0.015872,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.793225,mpc-p,0,-126.340000,54.885000,0.472832,0.261034,0.770000,0.435000,-0.297168,-0.173966,-7.471226,-25.219201,-0.152474,-25.219201,-7.471226,-0.150000,0.560000,-36,112,-36.165581,112.450000,-36.165581,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.487296,10.377533,112.217339,136.141929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557724,1.422532,0.214590,0.013365,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.803090,mpc-p,0,-126.340000,54.885000,0.378295,0.110023,0.690000,0.215000,-0.311705,-0.104977,-8.752008,-22.779616,-0.640391,-22.779616,-8.752008,-0.260000,0.830000,-22,89,-22.392544,89.224977,-22.392544,89.224977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.329860,17.515039,120.821726,144.352571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.823212,1.484796,0.294103,0.018265,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.813090,mpc-p,0,-126.340000,54.885000,0.272668,-0.042072,0.590000,0.045000,-0.317332,-0.087072,-11.374561,-15.277895,-0.762370,-15.277895,-11.374561,-0.260000,0.890000,-6,44,-6.374839,20.920322,-6.374839,20.920322,0.000000,23.304654,0.000000,64.000000,0.000000,0.000000,-91.619227,24.493586,133.369388,162.044833,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545134,1.607268,0.232124,0.024548,0.500974,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.823405,mpc-p,0,-126.340000,54.885000,0.153466,-0.197752,0.460000,-0.075000,-0.306534,-0.122752,-13.265238,-8.873987,-0.335443,-8.873987,-13.265238,-0.190000,0.690000,-5,-1,-4.658569,-18.398891,-4.658569,-18.398891,0.000000,17.623868,0.000000,64.000000,0.000000,0.000000,-91.561243,27.598733,127.513621,156.795777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579574,1.521676,0.199113,0.017389,0.500321,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.833093,mpc-p,0,-126.340000,54.885000,0.032118,-0.342725,0.340000,-0.145000,-0.307882,-0.197725,-13.997114,-7.227268,-0.457422,-7.227268,-13.997114,-0.120000,0.350000,-16,-9,-16.161768,-8.705101,-16.161768,-8.705101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.701620,28.697161,121.267315,153.478429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549481,1.646636,0.203696,0.017908,0.597865,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.843582,mpc-p,0,-126.340000,54.885000,-0.109388,-0.498174,0.200000,-0.265000,-0.309388,-0.233174,-13.448207,-13.265238,-0.701380,-13.265238,-13.448207,-0.120000,0.080000,-34,36,-34.420997,62.951340,-34.420997,62.951340,0.000000,-26.656441,0.000000,64.000000,0.000000,0.000000,-85.617222,29.652887,124.752445,159.816971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.626151,1.591002,0.237684,0.019493,0.500539,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.853062,mpc-p,0,-126.340000,54.885000,-0.246198,-0.637196,0.080000,-0.435000,-0.326198,-0.202196,-13.387218,-22.108731,-0.457422,-22.108731,-13.387218,-0.190000,0.120000,-42,81,-42.481372,112.450000,-42.481372,112.450000,0.000000,-31.155101,0.000000,64.000000,0.000000,0.000000,-78.142263,32.591876,121.972218,155.506077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546075,1.683899,0.256940,0.020817,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.863059,mpc-p,0,-126.340000,54.885000,-0.399484,-0.782172,-0.060000,-0.695000,-0.339484,-0.087172,-13.814145,-29.854410,-1.372266,-29.854410,-13.814145,-0.300000,0.420000,-39,112,-39.024750,112.450000,-39.024750,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.637342,39.445449,123.890403,156.630278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540264,1.446723,0.176020,0.014229,0.500247,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.873098,mpc-p,0,-126.340000,54.885000,-0.562516,-0.925944,-0.200000,-0.985000,-0.362516,0.059056,-15.338885,-30.586285,-1.189297,-30.586285,-15.338885,-0.370000,0.760000,-29,112,-28.780690,112.450000,-28.780690,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.382566,47.801288,132.896728,165.556947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538359,1.428126,0.206842,0.013144,0.500510,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.883097,mpc-p,0,-126.340000,54.885000,-0.733762,-1.067244,-0.350000,-1.245000,-0.383762,0.177756,-17.412531,-25.768107,-1.616224,-25.768107,-17.412531,-0.340000,0.950000,-23,112,-22.900646,112.450000,-22.900646,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.772702,56.862986,146.161186,183.271470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538968,1.413282,0.254172,0.013540,0.501989,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.893172,mpc-p,0,-126.340000,54.885000,-0.915026,-1.207605,-0.540000,-1.445000,-0.375026,0.237395,-19.486178,-17.351542,-1.067318,-17.351542,-19.486178,-0.290000,1.030000,-15,67,-15.262065,51.897446,-15.262065,51.897446,0.000000,15.552554,0.000000,64.000000,0.000000,0.000000,-73.829825,61.965230,151.798135,190.729162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556039,1.425690,0.346573,0.016829,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.903089,mpc-p,0,-126.340000,54.885000,-1.101699,-1.343677,-0.730000,-1.555000,-0.371699,0.211323,-20.035084,-8.934977,-0.945339,-8.934977,-20.035084,-0.240000,0.870000,-20,22,-20.389976,-4.438809,-20.389976,-4.438809,0.000000,26.888809,0.000000,64.000000,0.000000,0.000000,-75.279803,60.800759,148.967424,186.346215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538708,1.412054,0.136798,0.013609,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.913088,mpc-p,0,-126.340000,54.885000,-1.297948,-1.478712,-0.930000,-1.605000,-0.367948,0.126288,-19.791126,-4.787684,-0.701380,-4.787684,-19.791126,-0.210000,0.540000,-32,-13,-31.652991,-12.958981,-31.652991,-12.958981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.978383,53.752930,140.316784,174.515934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538848,1.413318,0.136841,0.013450,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.923094,mpc-p,0,-126.340000,54.885000,-1.502114,-1.611597,-1.120000,-1.675000,-0.382114,0.063403,-19.364199,-8.020133,-1.250287,-8.020133,-19.364199,-0.250000,0.180000,-40,32,-40.498065,44.566229,-40.498065,44.566229,0.000000,-12.525211,0.000000,64.000000,0.000000,0.000000,-74.045250,46.111267,136.436744,171.917352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550000,1.417675,0.148048,0.014615,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.933219,mpc-p,0,-126.340000,54.885000,-1.716290,-1.743700,-1.320000,-1.805000,-0.396290,0.061300,-20.279043,-16.314719,-0.823360,-16.314719,-20.279043,-0.320000,0.120000,-37,77,-36.798043,112.450000,-36.798043,112.450000,0.000000,-35.408981,0.000000,64.000000,0.000000,0.000000,-68.696171,40.230441,128.244685,163.508142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557261,1.420871,0.225744,0.014131,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.943096,mpc-p,0,-126.340000,54.885000,-1.932233,-1.870219,-1.520000,-2.005000,-0.412233,0.134781,-21.315866,-23.755450,-1.372266,-23.755450,-21.315866,-0.360000,0.410000,-34,112,-33.974385,112.450000,-33.974385,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.909770,40.617070,127.002623,156.601370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540083,1.417549,0.198853,0.018433,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.953218,mpc-p,0,-126.340000,54.885000,-2.160368,-1.997428,-1.740000,-2.225000,-0.420368,0.227572,-22.840606,-25.219201,-1.494245,-25.219201,-22.840606,-0.350000,0.720000,-31,112,-30.766749,112.450000,-30.766749,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.423890,44.756441,132.187967,162.921480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557070,1.420232,0.249755,0.013405,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.963218,mpc-p,0,-126.340000,54.885000,-2.392167,-2.120623,-1.980000,-2.435000,-0.412167,0.314377,-24.975242,-19.242219,-1.189297,-19.242219,-24.975242,-0.340000,0.930000,-18,104,-17.599429,103.510748,-17.599429,103.510748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.961465,49.981299,140.240064,174.651471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555516,1.421164,0.290727,0.012794,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.973209,mpc-p,0,-126.340000,54.885000,-2.629729,-2.241210,-2.230000,-2.575000,-0.399729,0.333790,-26.073055,-11.740498,-1.860183,-11.740498,-26.073055,-0.280000,0.970000,-17,59,-16.787344,40.952484,-16.787344,40.952484,0.000000,17.558265,0.000000,64.000000,0.000000,0.000000,-61.014286,52.000189,141.376384,175.806466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555951,1.419347,0.254485,0.013930,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.983218,mpc-p,0,-126.340000,54.885000,-2.873329,-2.359498,-2.490000,-2.635000,-0.383329,0.275502,-26.682951,-3.506902,-2.104141,-3.506902,-26.682951,-0.220000,0.850000,-20,14,-20.236836,-18.811435,-20.236836,-18.811435,0.000000,32.322184,0.000000,64.000000,0.000000,0.000000,-60.009139,47.559972,130.163646,162.995567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556930,1.420878,0.175391,0.013427,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.993211,mpc-p,0,-126.340000,54.885000,-3.121696,-2.475055,-2.750000,-2.635000,-0.371696,0.159945,-26.682951,0.213464,-1.982162,0.213464,-26.682951,-0.210000,0.440000,-24,-18,-24.126894,-18.379037,-24.126894,-18.379037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.872932,38.947192,121.837346,154.693669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555998,1.433650,0.174824,0.015081,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.003214,mpc-p,0,-126.340000,54.885000,-3.375064,-2.588183,-3.000000,-2.635000,-0.375064,0.046817,-27.231857,-2.592058,-1.067318,-2.592058,-27.231857,-0.230000,0.220000,-24,19,-23.930391,18.619110,-23.930391,18.619110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.944528,31.136189,118.474305,155.271762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556056,1.418953,0.174896,0.014373,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.013211,mpc-p,0,-126.340000,54.885000,-3.632619,-2.698709,-3.260000,-2.725000,-0.372619,0.026291,-26.865920,-11.984457,-1.433256,-11.984457,-26.865920,-0.240000,0.190000,-35,64,-34.976915,102.277571,-34.976915,102.277571,0.000000,-38.658461,0.000000,64.000000,0.000000,0.000000,-45.813810,26.489265,117.756604,156.356466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555995,1.418914,0.200167,0.013608,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.023099,mpc-p,0,-126.340000,54.885000,-3.891165,-2.805533,-3.520000,-2.875000,-0.371165,0.069467,-26.804930,-19.974095,-2.104141,-19.974095,-26.804930,-0.290000,0.400000,-38,109,-38.443243,112.450000,-38.443243,112.450000,0.000000,-3.830890,0.000000,64.000000,0.000000,0.000000,-37.053376,27.204567,114.568364,150.587729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538363,1.412451,0.174989,0.013480,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.033212,mpc-p,0,-126.340000,54.885000,-4.159072,-2.912246,-3.800000,-3.065000,-0.359072,0.152754,-28.390660,-21.803783,-2.592058,-21.803783,-28.390660,-0.340000,0.670000,-23,112,-23.348072,112.450000,-23.348072,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.780814,30.630793,115.669134,148.515817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557203,1.418605,0.252396,0.014243,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.043088,mpc-p,0,-126.340000,54.885000,-4.423631,-3.013993,-4.090000,-3.225000,-0.333631,0.211007,-30.647275,-15.948781,-1.982162,-15.948781,-30.647275,-0.340000,0.960000,-2,86,-2.195490,86.367480,-2.195490,86.367480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.169160,36.216278,125.140653,161.042811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540056,1.413596,0.271855,0.016235,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.053211,mpc-p,0,-126.340000,54.885000,-4.697375,-3.115802,-4.410000,-3.325000,-0.287375,0.209198,-32.172015,-6.312424,-2.104141,-6.312424,-32.172015,-0.240000,0.910000,5,41,5.094705,11.231671,5.094705,11.231671,0.000000,30.135808,0.000000,64.000000,0.000000,0.000000,-29.707842,39.517170,125.888201,165.102528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557197,1.419296,0.191294,0.013443,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.063147,mpc-p,0,-126.340000,54.885000,-4.968069,-3.213301,-4.730000,-3.335000,-0.238069,0.121699,-31.745088,1.250287,-2.165131,1.250287,-31.745088,-0.140000,0.680000,-6,-4,-5.631541,-36.118537,-5.631541,-36.118537,0.000000,32.486017,0.000000,64.000000,0.000000,0.000000,-28.982029,35.398358,114.495543,148.016559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556560,1.421001,0.174559,0.016369,0.502323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.073211,mpc-p,0,-126.340000,54.885000,-5.243867,-3.309672,-5.050000,-3.305000,-0.193867,-0.004672,-31.013213,2.592058,-2.470079,2.592058,-31.013213,-0.130000,0.300000,-12,-21,-12.111271,-20.966162,-12.111271,-20.966162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.210128,27.964218,117.345067,140.972947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557917,1.418233,0.174280,0.014454,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.083213,mpc-p,0,-126.340000,54.885000,-5.519079,-3.403112,-5.340000,-3.305000,-0.179079,-0.098112,-29.793421,-2.226120,-1.555235,-2.226120,-29.793421,-0.130000,0.030000,-27,24,-26.791344,38.057227,-26.791344,38.057227,0.000000,-14.023389,0.000000,64.000000,0.000000,0.000000,-14.488266,22.075055,119.917935,142.492357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556709,1.418096,0.175097,0.013560,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.093212,mpc-p,0,-126.340000,54.885000,-5.794854,-3.494255,-5.620000,-3.385000,-0.174854,-0.109255,-26.987899,-12.106436,-2.287110,-12.106436,-26.987899,-0.150000,0.040000,-56,69,-56.032999,112.450000,-56.032999,112.450000,0.000000,-43.416162,0.000000,64.000000,0.000000,0.000000,-4.177147,19.480336,125.445638,151.337752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556290,1.419354,0.226221,0.013558,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.103214,mpc-p,0,-126.340000,54.885000,-6.070905,-3.583225,-5.880000,-3.535000,-0.190905,-0.048225,-26.195034,-18.998261,-2.531068,-18.998261,-26.195034,-0.330000,0.320000,-48,112,-47.705454,112.450000,-47.705454,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.609990,19.057571,121.931145,148.542634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557547,1.419649,0.252482,0.014380,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.113205,mpc-p,0,-126.340000,54.885000,-6.346359,-3.669961,-6.140000,-3.715000,-0.206359,0.045039,-27.231857,-19.791126,-2.409089,-19.791126,-27.231857,-0.450000,0.710000,-24,112,-24.479290,112.450000,-24.479290,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.414764,22.341919,118.555058,150.318723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556560,1.419014,0.287540,0.012534,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.123211,mpc-p,0,-126.340000,54.885000,-6.621473,-3.754761,-6.420000,-3.855000,-0.201473,0.100239,-29.427483,-13.021280,-2.104141,-13.021280,-29.427483,-0.410000,0.940000,-4,69,-4.168295,68.884505,-4.168295,68.884505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.689218,29.224805,127.800518,167.430939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556784,1.419634,0.317176,0.014553,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.133211,mpc-p,0,-126.340000,54.885000,-6.895247,-3.837535,-6.710000,-3.915000,-0.185247,0.077465,-29.732431,-4.238777,-2.531068,-4.238777,-29.732431,-0.280000,0.860000,-9,24,-8.984558,-0.523362,-8.984558,-0.523362,0.000000,24.407867,0.000000,64.000000,0.000000,0.000000,-3.393549,33.962267,125.130101,167.272229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556787,1.417807,0.178121,0.014199,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.143223,mpc-p,0,-126.340000,54.885000,-7.167712,-3.918508,-7.000000,-3.915000,-0.167712,-0.003508,-28.390660,2.226120,-2.897006,2.226120,-28.390660,-0.140000,0.540000,-33,-21,-32.755526,-31.093202,-32.755526,-31.093202,0.000000,9.977707,0.000000,64.000000,0.000000,0.000000,-3.409744,30.916778,119.094518,151.112998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557648,1.429428,0.176501,0.014638,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.153210,mpc-p,0,-126.340000,54.885000,-7.437415,-3.997470,-7.270000,-3.895000,-0.167415,-0.102470,-26.926909,1.433256,-2.043152,1.433256,-26.926909,-0.230000,0.160000,-35,3,-35.149555,2.570081,-35.149555,2.570081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.752230,25.572900,114.426196,138.109071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556954,1.703421,0.256912,0.031001,0.625861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.163066,mpc-p,0,-126.340000,54.885000,-7.701118,-4.073712,-7.530000,-3.915000,-0.171118,-0.158712,-25.707117,-5.702528,-1.860183,-5.702528,-25.707117,-0.310000,0.030000,-38,48,-38.123345,71.816509,-38.123345,71.816509,0.000000,-24.246428,0.000000,64.000000,0.000000,0.000000,11.403298,21.407416,109.386862,137.183759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559734,1.546884,0.206177,0.017529,0.502068,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.173092,mpc-p,0,-126.340000,54.885000,-7.966451,-4.149649,-7.790000,-4.025000,-0.176451,-0.124649,-25.097221,-15.643833,-2.409089,-15.643833,-25.097221,-0.400000,0.190000,-35,93,-34.930008,112.450000,-34.930008,112.450000,0.000000,-19.879919,0.000000,64.000000,0.000000,0.000000,18.000779,20.601513,105.359864,133.302432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554446,1.782203,0.280897,0.034945,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008164,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.183066,mpc-p,0,-126.340000,54.885000,-8.227106,-4.223675,-8.040000,-4.185000,-0.187106,-0.038675,-25.646128,-18.815292,-2.775027,-18.815292,-25.646128,-0.390000,0.530000,-31,112,-31.103635,112.450000,-31.103635,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.690197,22.407952,103.625693,131.266243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548966,1.474677,0.231551,0.019390,0.500502,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.193066,mpc-p,0,-126.340000,54.885000,-8.484702,-4.296462,-8.290000,-4.335000,-0.194702,0.038538,-26.134045,-16.192739,-2.775027,-16.192739,-26.134045,-0.410000,0.820000,-21,108,-20.793637,108.158327,-20.793637,108.158327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.431260,26.098985,106.525336,134.612511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562662,1.758355,0.358061,0.032925,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008224,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.203061,mpc-p,0,-126.340000,54.885000,-8.738077,-4.367891,-8.560000,-4.445000,-0.178077,0.077109,-27.597795,-8.569039,-2.592058,-8.569039,-27.597795,-0.360000,0.960000,-6,63,-6.262917,35.402163,-6.262917,35.402163,0.000000,27.756164,0.000000,64.000000,0.000000,0.000000,22.400149,29.210104,105.923474,135.146698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549805,1.474347,0.287701,0.016430,0.500678,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.213064,mpc-p,0,-126.340000,54.885000,-8.987180,-4.438155,-8.820000,-4.465000,-0.167180,0.026845,-26.987899,0.884349,-2.470079,0.884349,-26.987899,-0.270000,0.830000,-14,18,-13.856088,-35.430964,-13.856088,-35.430964,0.000000,53.589291,0.000000,64.000000,0.000000,0.000000,22.915828,27.457404,97.118264,122.785032,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549580,1.486727,0.186127,0.015205,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.223099,mpc-p,0,-126.340000,54.885000,-9.232193,-4.507510,-9.080000,-4.415000,-0.152193,-0.092510,-25.768107,5.702528,-1.921172,5.702528,-25.768107,-0.180000,0.500000,-30,-27,-29.950682,-54.017334,-29.950682,-54.017334,0.000000,27.175661,0.000000,64.000000,0.000000,0.000000,27.091016,20.231719,92.824005,108.341802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537398,1.424905,0.140361,0.014006,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.233095,mpc-p,0,-126.340000,54.885000,-9.471092,-4.575584,-9.330000,-4.375000,-0.141092,-0.200584,-23.877429,3.079975,-1.677214,3.079975,-23.877429,-0.210000,0.120000,-40,-7,-40.219579,-7.017657,-40.219579,-7.017657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.920372,14.875839,96.622243,109.389580,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539467,1.426303,0.149798,0.013292,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.243091,mpc-p,0,-126.340000,54.885000,-9.704503,-4.642750,-9.570000,-4.395000,-0.134503,-0.247750,-23.511492,-5.031642,-1.494245,-5.031642,-23.511492,-0.300000,-0.020000,-32,38,-31.867109,70.813285,-31.867109,70.813285,0.000000,-32.830942,0.000000,64.000000,0.000000,0.000000,41.813330,11.432743,99.436672,115.915278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539779,1.434628,0.157717,0.014787,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.253097,mpc-p,0,-126.340000,54.885000,-9.932327,-4.709171,-9.800000,-4.395000,-0.132327,-0.314171,-23.511492,-5.031642,-2.592058,-17.656490,-23.206544,-0.330000,0.070000,-24,60,-23.591707,60.479736,-23.591707,60.479736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.811763,7.502552,94.395966,114.481041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540309,1.437374,0.192707,0.015331,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.263090,mpc-p,0,-126.340000,54.885000,-10.153787,-4.774808,-10.040000,-4.665000,-0.113787,-0.109808,-23.633471,-21.620814,-2.653048,-21.620814,-23.633471,-0.300000,0.310000,-24,105,-23.975181,112.450000,-23.975181,112.450000,0.000000,-6.970264,0.000000,64.000000,0.000000,0.000000,49.365168,11.833322,97.022921,112.856783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556529,1.434964,0.204977,0.013071,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.273059,mpc-p,0,-126.340000,54.885000,-10.368386,-4.839688,-10.260000,-4.885000,-0.108386,0.045312,-24.182377,-23.206544,-2.470079,-23.206544,-24.182377,-0.240000,0.660000,-22,112,-21.837278,112.450000,-21.837278,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.399743,16.870004,101.681489,119.532434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538775,1.419073,0.217512,0.014529,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.283215,mpc-p,0,-126.340000,54.885000,-10.580251,-4.905272,-10.510000,-5.085000,-0.070251,0.179728,-24.304356,-18.327375,-2.775027,-18.327375,-24.304356,-0.260000,0.890000,-8,112,-7.782411,112.450000,-7.782411,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.368447,23.042366,105.542520,127.044967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556807,1.423754,0.292022,0.013264,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.293213,mpc-p,0,-126.340000,54.885000,-10.781925,-4.969430,-10.750000,-5.205000,-0.031925,0.235570,-23.755450,-10.093779,-2.470079,-10.093779,-23.755450,-0.210000,1.000000,-6,67,-5.987950,61.157539,-5.987950,61.157539,0.000000,6.292461,0.000000,64.000000,0.000000,0.000000,49.900599,27.748167,107.808007,128.559004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555719,1.423455,0.315174,0.013629,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.303096,mpc-p,0,-126.340000,54.885000,-10.974354,-5.032551,-10.980000,-5.235000,0.005646,0.202449,-22.962585,0.335443,-2.043152,0.335443,-22.962585,-0.150000,0.870000,-8,22,-8.402224,-17.094953,-8.402224,-17.094953,0.000000,39.544953,0.000000,64.000000,0.000000,0.000000,53.240533,26.034059,109.577909,122.160957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546184,1.423358,0.179047,0.015536,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.313212,mpc-p,0,-126.340000,54.885000,-11.163991,-5.096944,-11.200000,-5.195000,0.036009,0.098056,-22.169720,5.092632,-1.433256,5.092632,-22.169720,-0.130000,0.560000,-8,-23,-8.083373,-35.856962,-8.083373,-35.856962,0.000000,13.306962,0.000000,64.000000,0.000000,0.000000,57.122074,17.641884,105.779470,113.419726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555732,1.482996,0.178513,0.013597,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.323212,mpc-p,0,-126.340000,54.885000,-11.343999,-5.160476,-11.410000,-5.145000,0.066001,-0.015476,-20.340032,3.140965,-1.738204,3.140965,-20.340032,-0.110000,0.190000,-18,4,-18.258645,4.206010,-18.258645,4.206010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.101016,10.665804,106.398771,113.014177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556958,1.423320,0.177280,0.013757,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.333097,mpc-p,0,-126.340000,54.885000,-11.514489,-5.223235,-11.590000,-5.165000,0.075511,-0.058235,-18.205396,-4.543725,-1.677214,-4.543725,-18.205396,-0.130000,0.070000,-31,49,-31.054608,77.155080,-31.054608,77.155080,0.000000,-27.949070,0.000000,64.000000,0.000000,0.000000,64.365794,5.325600,109.117626,117.343834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548620,1.424056,0.175856,0.015162,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.343094,mpc-p,0,-126.340000,54.885000,-11.679275,-5.286754,-11.750000,-5.245000,0.070725,-0.041754,-16.070760,-13.814145,-2.165131,-13.814145,-16.070760,-0.190000,0.230000,-40,94,-40.125910,112.450000,-40.125910,112.450000,0.000000,-18.243990,0.000000,64.000000,0.000000,0.000000,67.500625,1.642785,107.306486,120.313225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539260,1.412220,0.181821,0.015415,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.353225,mpc-p,0,-126.340000,54.885000,-11.838301,-5.351244,-11.910000,-5.395000,0.071699,0.043756,-15.704823,-17.351542,-1.494245,-17.351542,-15.704823,-0.300000,0.560000,-24,112,-24.044566,112.450000,-24.044566,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.261716,0.419220,103.205914,120.703634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565280,1.421476,0.211503,0.013959,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.363092,mpc-p,0,-126.340000,54.885000,-11.985400,-5.414246,-12.060000,-5.545000,0.074600,0.130754,-16.070760,-14.485031,-1.555235,-14.485031,-16.070760,-0.300000,0.880000,-12,106,-11.723986,105.647537,-11.723986,105.647537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.717133,2.711752,105.091900,120.282404,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540513,1.412112,0.256281,0.015060,0.504255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.373214,mpc-p,0,-126.340000,54.885000,-12.128252,-5.479144,-12.220000,-5.645000,0.091748,0.165856,-16.192739,-8.508050,-2.287110,-8.508050,-16.192739,-0.230000,0.970000,-8,61,-7.763624,48.770214,-7.763624,48.770214,0.000000,11.877323,0.000000,64.000000,0.000000,0.000000,65.503715,6.712261,100.400080,112.316782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556531,1.423773,0.216519,0.013464,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.383213,mpc-p,0,-126.340000,54.885000,-12.261302,-5.543578,-12.370000,-5.675000,0.108698,0.131422,-14.850968,0.762370,-1.799193,0.762370,-14.850968,-0.170000,0.830000,-15,16,-15.122852,-20.323634,-15.122852,-20.323634,0.000000,35.971171,0.000000,64.000000,0.000000,0.000000,65.870411,6.629114,96.019651,102.949859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556134,1.418793,0.176488,0.012995,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.393060,mpc-p,0,-126.340000,54.885000,-12.384463,-5.607399,-12.520000,-5.635000,0.135537,0.027601,-14.363051,4.177788,-1.494245,4.177788,-14.363051,-0.150000,0.490000,-12,-27,-11.951475,-27.428113,-11.951475,-27.428113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.639278,2.380167,93.058286,96.835312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538953,1.411642,0.145842,0.015969,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.403219,mpc-p,0,-126.340000,54.885000,-12.503344,-5.673679,-12.650000,-5.615000,0.146656,-0.058679,-12.472374,0.396432,-1.494245,0.396432,-12.472374,-0.140000,0.120000,-22,18,-21.824485,27.993625,-21.824485,27.993625,0.000000,-10.421737,0.000000,64.000000,0.000000,0.000000,67.558886,-0.131363,97.581167,101.769399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556598,1.423435,0.175280,0.014080,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.413217,mpc-p,0,-126.340000,54.885000,-12.612240,-5.739388,-12.770000,-5.655000,0.157760,-0.084388,-11.069613,-8.142112,-1.250287,-8.142112,-11.069613,-0.170000,0.070000,-25,63,-25.435797,102.454976,-25.435797,102.454976,0.000000,-39.883088,0.000000,64.000000,0.000000,0.000000,68.190263,-2.659203,100.550980,107.539193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555300,1.421472,0.200896,0.012912,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.423209,mpc-p,0,-126.340000,54.885000,-12.713076,-5.805575,-12.870000,-5.775000,0.156924,-0.030575,-8.995966,-16.131750,-1.616224,-16.131750,-8.995966,-0.210000,0.290000,-33,108,-33.345063,112.450000,-33.345063,112.450000,0.000000,-4.878113,0.000000,64.000000,0.000000,0.000000,66.780544,-3.448200,96.981596,108.331192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556340,1.439432,0.226043,0.015795,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.433211,mpc-p,0,-126.340000,54.885000,-12.806027,-5.872359,-12.950000,-5.945000,0.143973,0.072641,-8.873987,-19.059251,-1.494245,-19.059251,-8.873987,-0.270000,0.680000,-22,112,-21.622710,112.450000,-21.622710,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.906299,-2.926778,97.733003,114.319652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555402,1.421384,0.243062,0.013060,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.443103,mpc-p,0,-126.340000,54.885000,-12.890188,-5.938973,-13.040000,-6.095000,0.149812,0.156027,-9.178935,-14.363051,-0.762370,-14.363051,-9.178935,-0.270000,0.930000,-8,97,-8.295575,97.160567,-8.295575,97.160567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.598996,0.224503,101.847956,115.635119,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540264,1.416928,0.265792,0.016679,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.453220,mpc-p,0,-126.340000,54.885000,-12.968347,-6.007696,-13.120000,-6.195000,0.151653,0.187304,-8.508050,-6.434403,-1.311276,-6.434403,-8.508050,-0.190000,0.970000,-13,52,-12.563201,28.092570,-12.563201,28.092570,0.000000,24.067997,0.000000,64.000000,0.000000,0.000000,55.863884,3.829978,97.973004,108.210417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564183,1.420195,0.237247,0.014402,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.463212,mpc-p,0,-126.340000,54.885000,-13.037774,-6.076161,-13.190000,-6.205000,0.152226,0.128839,-6.617372,0.579401,-0.884349,0.579401,-6.617372,-0.160000,0.760000,-23,7,-23.307149,-18.139494,-23.307149,-18.139494,0.000000,25.300061,0.000000,64.000000,0.000000,0.000000,54.781314,2.900690,92.674059,97.246302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556373,1.419748,0.174595,0.013118,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.473089,mpc-p,0,-126.340000,54.885000,-13.098939,-6.144431,-13.250000,-6.185000,0.151061,0.040569,-5.153621,3.079975,-0.091484,3.079975,-5.153621,-0.170000,0.430000,-28,-17,-27.527551,-17.375306,-27.527551,-17.375306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.470074,-1.198016,90.906878,96.516192,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539130,1.411095,0.136177,0.014222,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.483103,mpc-p,0,-126.340000,54.885000,-13.153494,-6.214232,-13.290000,-6.185000,0.136506,-0.029232,-3.201954,-2.104141,-0.518412,-2.104141,-3.201954,-0.220000,0.120000,-34,28,-33.819334,46.653706,-33.819334,46.653706,0.000000,-19.029011,0.000000,64.000000,0.000000,0.000000,53.173518,-4.001333,94.877385,101.488451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538612,1.412784,0.139946,0.016670,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.493062,mpc-p,0,-126.340000,54.885000,-13.200447,-6.284228,-13.320000,-6.255000,0.119553,-0.029228,-2.592058,-10.520706,-0.335443,-10.520706,-2.592058,-0.280000,0.130000,-29,73,-29.007303,112.450000,-29.007303,112.450000,0.000000,-39.825306,0.000000,64.000000,0.000000,0.000000,51.526391,-6.544883,95.242188,108.483472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554328,1.420387,0.212850,0.014941,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.503209,mpc-p,0,-126.340000,54.885000,-13.240960,-6.356124,-13.340000,-6.395000,0.099040,0.038876,-2.287110,-17.595500,-0.396432,-17.595500,-2.287110,-0.290000,0.400000,-26,112,-26.284019,112.450000,-26.284019,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.167115,-6.327604,92.747724,108.404325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564550,1.448997,0.229262,0.017053,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.513098,mpc-p,0,-126.340000,54.885000,-13.273493,-6.426724,-13.360000,-6.575000,0.086507,0.148276,-2.287110,-18.693313,-0.457422,-18.693313,-2.287110,-0.290000,0.740000,-20,112,-20.145541,112.450000,-20.145541,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.349016,-4.676727,96.860458,115.618687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.827199,1.446543,0.301921,0.014672,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.523063,mpc-p,0,-126.340000,54.885000,-13.299509,-6.498355,-13.370000,-6.725000,0.070491,0.226645,-2.470079,-13.265238,-0.335443,-13.265238,-2.470079,-0.250000,0.970000,-16,86,-15.751607,85.836402,-15.751607,85.836402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.038604,-1.233768,98.422784,113.880016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546594,1.506194,0.394265,0.021670,0.501109,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.533070,mpc-p,0,-126.340000,54.885000,-13.318995,-6.570753,-13.390000,-6.795000,0.071005,0.224247,-1.311276,-4.177788,-0.274453,-4.177788,-1.311276,-0.210000,0.940000,-21,41,-20.519503,10.941544,-20.519503,10.941544,0.000000,29.894858,0.000000,64.000000,0.000000,0.000000,32.139585,1.096361,92.820926,104.026633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.658767,1.623779,0.237127,0.017287,0.500476,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.543063,mpc-p,0,-126.340000,54.885000,-13.332013,-6.643467,-13.400000,-6.805000,0.067987,0.161533,-0.091484,1.860183,-0.091484,1.860183,-0.091484,-0.190000,0.700000,-26,-4,-25.713849,-23.685977,-25.713849,-23.685977,0.000000,19.522379,0.000000,64.000000,0.000000,0.000000,29.802795,-1.232500,87.410634,97.193777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547092,1.767171,0.256784,0.031946,0.500994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.553075,mpc-p,0,-126.340000,54.885000,-13.338809,-6.716672,-13.390000,-6.765000,0.051191,0.048328,1.128308,3.811850,-0.030495,3.811850,1.128308,-0.220000,0.350000,-27,-18,-26.602624,-18.265003,-26.602624,-18.265003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.417272,-5.371299,85.625416,96.032999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568018,1.546183,0.211784,0.017882,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.563058,mpc-p,0,-126.340000,54.885000,-13.339578,-6.789962,-13.370000,-6.765000,0.030422,-0.024962,0.823360,-1.860183,0.640391,-1.860183,0.823360,-0.260000,0.080000,-16,27,-15.876711,46.832508,-15.876711,46.832508,0.000000,-20.097511,0.000000,64.000000,0.000000,0.000000,22.817387,-7.463716,89.358138,99.049967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550567,1.577487,0.196678,0.014678,0.500234,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.573062,mpc-p,0,-126.340000,54.885000,-13.334555,-6.863626,-13.360000,-6.845000,0.025445,-0.018626,1.982162,-11.008623,0.091484,-11.008623,1.982162,-0.230000,0.100000,-26,72,-26.178905,112.450000,-26.178905,112.450000,0.000000,-40.715003,0.000000,64.000000,0.000000,0.000000,18.539420,-7.382479,87.821176,99.065830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540737,1.432019,0.195777,0.012100,0.500299,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.583098,mpc-p,0,-126.340000,54.885000,-13.323919,-6.937683,-13.340000,-6.985000,0.016081,0.047317,2.470079,-17.961438,-0.335443,-17.961438,2.470079,-0.220000,0.370000,-29,112,-29.096740,112.450000,-29.096740,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.454819,-6.745489,86.411216,101.647834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540120,1.428214,0.167865,0.011949,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.593093,mpc-p,0,-126.340000,54.885000,-13.307990,-7.011503,-13.310000,-7.145000,0.002010,0.133497,1.921172,-17.900448,-0.091484,-17.900448,1.921172,-0.260000,0.730000,-15,112,-15.207673,112.450000,-15.207673,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.619001,-5.450153,90.767747,110.540514,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539274,1.411977,0.220335,0.011295,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.603081,mpc-p,0,-126.340000,54.885000,-13.286991,-7.085247,-13.290000,-7.285000,0.003009,0.199753,1.494245,-10.947634,0.335443,-10.947634,1.494245,-0.230000,0.960000,-6,67,-6.091912,64.527521,-6.091912,64.527521,0.000000,2.922479,0.000000,64.000000,0.000000,0.000000,3.206936,-1.742666,93.435350,109.671183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541908,1.411268,0.266271,0.013731,0.500181,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.613123,mpc-p,0,-126.340000,54.885000,-13.261001,-7.159266,-13.270000,-7.345000,0.008999,0.185734,0.579401,-1.067318,-0.030495,-1.067318,0.579401,-0.150000,0.860000,2,22,2.474469,-11.782411,2.474469,-11.782411,0.000000,34.232411,0.000000,64.000000,0.000000,0.000000,-3.719889,2.004215,88.026216,104.011441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557788,1.423788,0.178392,0.014922,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.623211,mpc-p,0,-126.340000,54.885000,-13.230215,-7.233404,-13.260000,-7.315000,0.029785,0.081596,1.006328,4.665705,0.579401,4.665705,1.006328,-0.080000,0.540000,1,-23,0.891835,-40.285316,0.891835,-40.285316,0.000000,17.735316,0.000000,64.000000,0.000000,0.000000,-11.003118,1.801182,83.007022,95.333997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556727,1.421637,0.180186,0.012602,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.633215,mpc-p,0,-126.340000,54.885000,-13.195300,-7.306598,-13.230000,-7.275000,0.034700,-0.031598,2.409089,4.177788,0.274453,4.177788,2.409089,-0.060000,0.190000,-8,-15,-7.521583,-15.088130,-7.521583,-15.088130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.689404,-0.211959,82.589072,91.507869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558493,1.427844,0.177676,0.014169,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.643214,mpc-p,0,-126.340000,54.885000,-13.156281,-7.379321,-13.190000,-7.285000,0.033719,-0.094321,3.994819,-2.775027,0.396432,-2.775027,3.994819,-0.050000,0.040000,-21,30,-20.589449,51.716385,-20.589449,51.716385,0.000000,-21.804515,0.000000,64.000000,0.000000,0.000000,-20.100553,-2.319248,86.412458,91.359599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557847,1.429399,0.180856,0.014918,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.653218,mpc-p,0,-126.340000,54.885000,-13.113365,-7.451522,-13.140000,-7.365000,0.026635,-0.086522,5.641538,-12.350394,0.335443,-12.350394,5.641538,-0.090000,0.050000,-30,75,-29.922542,112.450000,-29.922542,112.450000,0.000000,-37.538130,0.000000,64.000000,0.000000,0.000000,-22.530600,-3.818720,85.409068,98.342508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557014,1.421605,0.226610,0.012690,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.663215,mpc-p,0,-126.340000,54.885000,-13.066844,-7.522996,-13.080000,-7.515000,0.013156,-0.007996,5.336590,-18.327375,0.274453,-18.327375,5.336590,-0.190000,0.350000,-14,112,-13.783046,112.450000,-13.783046,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.864937,-2.952830,84.635714,103.189937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559105,1.422561,0.241812,0.014214,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.673210,mpc-p,0,-126.340000,54.885000,-13.016935,-7.593653,-13.030000,-7.675000,0.013065,0.081347,3.933829,-17.839459,0.274453,-17.839459,3.933829,-0.190000,0.750000,4,112,4.185359,112.450000,4.185359,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.933738,0.398910,95.296791,116.778068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556269,1.421506,0.265694,0.012634,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.683087,mpc-p,0,-126.340000,54.885000,-12.964502,-7.662567,-12.990000,-7.795000,0.025498,0.132433,3.262944,-9.483883,0.396432,-9.483883,3.262944,-0.110000,0.960000,10,67,10.071835,48.718788,10.071835,48.718788,0.000000,18.731212,0.000000,64.000000,0.000000,0.000000,-42.939652,6.154549,99.383448,119.203410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539634,1.409734,0.302810,0.014077,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.693061,mpc-p,0,-126.340000,54.885000,-12.908645,-7.731100,-12.960000,-7.815000,0.051355,0.083900,2.897006,2.287110,0.762370,2.287110,2.897006,-0.050000,0.860000,17,22,17.260779,-45.321309,17.260779,-45.321309,0.000000,67.771309,0.000000,64.000000,0.000000,0.000000,-50.392251,9.739462,94.239017,115.333974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557881,1.470214,0.191857,0.017647,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.703212,mpc-p,0,-126.340000,54.885000,-12.849015,-7.799629,-12.920000,-7.755000,0.070985,-0.044629,3.384923,8.691018,0.701380,8.691018,3.384923,-0.010000,0.540000,17,-23,16.805599,-79.849979,16.805599,-79.849979,0.000000,57.299979,0.000000,64.000000,0.000000,0.000000,-56.070844,7.894461,88.724474,105.471986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556274,1.422769,0.190390,0.012680,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.713158,mpc-p,0,-126.340000,54.885000,-12.788085,-7.865438,-12.880000,-7.675000,0.091915,-0.190438,3.567892,8.447060,0.518412,8.447060,3.567892,0.010000,0.170000,18,-56,17.578329,-55.604208,17.578329,-55.604208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.282985,3.368787,89.237954,100.369701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561944,1.424129,0.191357,0.015246,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.723209,mpc-p,0,-126.340000,54.885000,-12.724209,-7.930450,-12.830000,-7.635000,0.105791,-0.295450,5.153621,0.945339,0.579401,0.945339,5.153621,0.050000,-0.030000,-1,-11,-0.505568,15.696987,-0.505568,15.696987,0.000000,-26.301196,0.000000,64.000000,0.000000,0.000000,-58.542126,0.930446,97.952475,107.289229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556824,1.421432,0.191823,0.014696,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.733212,mpc-p,0,-126.340000,54.885000,-12.658530,-7.993531,-12.770000,-7.675000,0.111470,-0.318531,7.166278,-8.812998,0.945339,-8.812998,7.166278,0.050000,-0.060000,-21,34,-20.573807,100.634051,-20.573807,100.634051,0.000000,-66.238259,0.000000,64.000000,0.000000,0.000000,-56.749109,-1.006741,103.983581,115.236817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557089,1.420781,0.193820,0.012081,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.743210,mpc-p,0,-126.340000,54.885000,-12.590984,-8.054812,-12.690000,-7.815000,0.099016,-0.239812,7.959143,-18.083417,0.823360,-18.083417,7.959143,0.000000,-0.020000,-24,79,-23.713234,112.450000,-23.713234,112.450000,0.000000,-33.054208,0.000000,64.000000,0.000000,0.000000,-55.244750,1.228362,102.167611,117.570974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556922,1.423337,0.215714,0.015397,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.753215,mpc-p,0,-126.340000,54.885000,-12.521657,-8.114232,-12.600000,-8.045000,0.078343,-0.069232,8.081122,-26.134045,0.640391,-26.134045,8.081122,-0.050000,0.230000,-16,112,-15.740725,112.450000,-15.740725,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.592842,9.775965,103.559701,125.178793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555297,1.422144,0.204138,0.013935,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.763093,mpc-p,0,-126.340000,54.885000,-12.451697,-8.170873,-12.520000,-8.305000,0.068303,0.134127,7.654195,-26.621961,0.701380,-26.621961,7.654195,-0.080000,0.700000,-10,112,-9.508255,112.450000,-9.508255,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.722973,19.942094,120.674830,146.156640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556123,1.424606,0.268610,0.014534,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.773218,mpc-p,0,-126.340000,54.885000,-12.378568,-8.226712,-12.440000,-8.525000,0.061432,0.298288,7.349247,-18.144407,0.640391,-18.144407,7.349247,-0.110000,0.950000,1,112,1.134639,112.450000,1.134639,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.101512,30.045077,132.770498,162.415214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555979,1.421920,0.282501,0.012869,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.783209,mpc-p,0,-126.340000,54.885000,-12.305172,-8.279449,-12.370000,-8.635000,0.064828,0.355551,6.190445,-7.288257,0.640391,-7.288257,6.190445,-0.090000,1.030000,16,67,16.303935,51.040750,16.303935,51.040750,0.000000,16.409250,0.000000,64.000000,0.000000,0.000000,-79.531703,36.000008,137.404053,167.002334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556047,1.428935,0.310938,0.014409,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.793060,mpc-p,0,-126.340000,54.885000,-12.231719,-8.329024,-12.310000,-8.645000,0.078281,0.315976,4.970653,4.482736,1.128308,4.482736,4.970653,-0.050000,0.900000,31,22,30.798782,-36.211540,30.798782,-36.211540,0.000000,58.661540,0.000000,64.000000,0.000000,0.000000,-85.301829,35.957089,136.431848,165.450492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556873,1.423238,0.191000,0.014424,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.803212,mpc-p,0,-126.340000,54.885000,-12.155033,-8.377445,-12.250000,-8.575000,0.094967,0.197555,4.665705,11.252582,0.640391,11.252582,4.665705,0.010000,0.560000,33,-23,32.791960,-67.102752,32.791960,-67.102752,0.000000,44.552752,0.000000,64.000000,0.000000,0.000000,-89.148624,28.675003,126.610072,153.047432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555502,1.422904,0.191951,0.014011,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.813210,mpc-p,0,-126.340000,54.885000,-12.078650,-8.422342,-12.190000,-8.455000,0.111350,0.032658,6.251434,10.703675,1.250287,10.703675,6.251434,0.150000,0.180000,3,-38,3.442901,-37.526182,3.442901,-37.526182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.145475,17.840073,122.873008,150.067566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557061,1.423527,0.191054,0.013516,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.823087,mpc-p,0,-126.340000,54.885000,-12.002445,-8.463847,-12.110000,-8.395000,0.107555,-0.068847,7.471226,3.262944,1.311276,3.262944,7.471226,0.110000,0.010000,-9,7,-8.741128,37.004889,-8.741128,37.004889,0.000000,-29.531071,0.000000,64.000000,0.000000,0.000000,-81.404905,5.955048,130.898520,155.803653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539519,1.412300,0.153563,0.015921,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.833213,mpc-p,0,-126.340000,54.885000,-11.923651,-8.503318,-12.020000,-8.415000,0.096349,-0.088318,9.056956,-6.556382,1.189297,-6.556382,9.056956,0.040000,0.000000,-20,52,-19.741507,112.450000,-19.741507,112.450000,0.000000,-59.976182,0.000000,64.000000,0.000000,0.000000,-75.745877,-0.013409,129.677312,157.329276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557760,1.422264,0.216238,0.012327,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.843210,mpc-p,0,-126.340000,54.885000,-11.845268,-8.539100,-11.920000,-8.535000,0.074732,-0.004100,10.093779,-15.460864,1.128308,-15.460864,10.093779,-0.010000,0.080000,-26,97,-25.865324,112.450000,-25.865324,112.450000,0.000000,-14.976182,0.000000,64.000000,0.000000,0.000000,-72.952454,3.860021,119.905054,145.650387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556249,1.423464,0.216976,0.015823,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.853210,mpc-p,0,-126.340000,54.885000,-11.766337,-8.571596,-11.820000,-8.715000,0.053663,0.143404,10.093779,-19.913105,1.250287,-19.913105,10.093779,-0.040000,0.520000,-25,112,-25.485464,112.450000,-25.485464,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.438250,12.798528,119.886019,146.019988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556108,1.423141,0.230066,0.013742,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.863213,mpc-p,0,-126.340000,54.885000,-11.686919,-8.600680,-11.710000,-8.885000,0.023081,0.284320,9.056956,-15.765812,0.762370,-15.765812,9.056956,-0.110000,0.850000,-9,112,-8.970271,112.450000,-8.970271,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.885059,22.731929,131.068607,158.865365,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557071,1.480845,0.252846,0.021444,0.500653,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.873096,mpc-p,0,-126.340000,54.885000,-11.608035,-8.625939,-11.630000,-8.985000,0.021965,0.359061,7.410237,-6.678361,1.067318,-6.678361,7.410237,-0.130000,1.000000,14,80,13.843098,79.611847,13.843098,79.611847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.289260,30.423134,136.913123,164.886755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547852,1.450968,0.334486,0.018453,0.500552,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.883103,mpc-p,0,-126.340000,54.885000,-11.527757,-8.647884,-11.560000,-8.985000,0.032243,0.337116,5.824507,4.970653,1.982162,4.970653,5.824507,-0.080000,0.950000,30,35,29.918285,-11.930421,29.918285,-11.930421,0.000000,46.542268,0.000000,64.000000,0.000000,0.000000,-87.875561,33.193377,133.181009,159.285300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541193,1.452390,0.164143,0.015168,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.893058,mpc-p,0,-126.340000,54.885000,-11.447515,-8.665983,-11.500000,-8.905000,0.052485,0.239017,5.824507,12.045446,1.189297,12.045446,5.824507,-0.030000,0.660000,31,-10,30.614938,-48.886568,30.614938,-48.886568,0.000000,38.498416,0.000000,64.000000,0.000000,0.000000,-91.119897,29.829797,121.890144,145.714146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538649,1.421990,0.149647,0.013099,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.903149,mpc-p,0,-126.340000,54.885000,-11.365784,-8.680429,-11.430000,-8.765000,0.064216,0.084571,6.129455,13.631176,1.311276,13.631176,6.129455,0.080000,0.300000,16,-38,15.792021,-37.528441,15.792021,-37.528441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.748533,21.513707,108.735287,134.154611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538318,1.428009,0.153238,0.014633,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.913214,mpc-p,0,-126.340000,54.885000,-11.283879,-8.690828,-11.360000,-8.685000,0.076121,-0.005828,7.349247,6.190445,1.372266,6.190445,7.349247,0.120000,0.040000,-4,7,-4.129999,45.214181,-4.129999,45.214181,0.000000,-37.742623,0.000000,64.000000,0.000000,0.000000,-82.538974,13.136029,115.396939,135.197003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558118,1.423413,0.188815,0.013607,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.923214,mpc-p,0,-126.340000,54.885000,-11.202079,-8.697108,-11.270000,-8.675000,0.067921,-0.022108,9.239925,-3.567892,1.189297,-3.567892,9.239925,0.080000,0.010000,-23,52,-22.837465,112.450000,-22.837465,112.450000,0.000000,-59.978441,0.000000,64.000000,0.000000,0.000000,-73.504606,7.818817,117.900407,141.096696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557360,1.419409,0.198900,0.013552,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.933219,mpc-p,0,-126.340000,54.885000,-11.119801,-8.699267,-11.170000,-8.745000,0.050199,0.045733,9.605862,-12.777322,1.311276,-12.777322,9.605862,-0.010000,0.110000,-19,97,-18.958600,112.450000,-18.958600,112.450000,0.000000,-14.978441,0.000000,64.000000,0.000000,0.000000,-66.100100,10.088174,108.968696,130.494697,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556840,1.420162,0.213930,0.013966,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.943212,mpc-p,0,-126.340000,54.885000,-11.037141,-8.697233,-11.070000,-8.895000,0.032859,0.197767,9.483883,-16.619667,1.067318,-16.619667,9.483883,-0.050000,0.520000,-15,112,-15.347037,112.450000,-15.347037,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.610783,16.617461,108.130591,131.651921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557824,1.420253,0.227100,0.015115,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.953090,mpc-p,0,-126.340000,54.885000,-10.954902,-8.691042,-10.970000,-9.035000,0.015098,0.343958,8.691018,-12.960290,1.006328,-12.960290,8.691018,-0.070000,0.860000,-6,112,-6.493992,112.450000,-6.493992,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.630127,24.364382,115.946156,139.556649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539869,1.415475,0.227478,0.013628,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.963214,mpc-p,0,-126.340000,54.885000,-10.870016,-8.680329,-10.880000,-9.095000,0.009984,0.414671,7.837164,-3.201954,1.128308,-3.201954,7.837164,-0.080000,1.000000,8,92,7.569308,91.551683,7.569308,91.551683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.180057,29.934325,119.027027,141.568405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557128,1.422729,0.303533,0.013670,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.973213,mpc-p,0,-126.340000,54.885000,-10.785498,-8.665357,-10.800000,-9.075000,0.014502,0.409643,6.373413,7.044299,1.189297,7.044299,6.373413,-0.070000,0.990000,27,47,26.524594,10.787898,26.524594,10.787898,0.000000,35.763785,0.000000,64.000000,0.000000,0.000000,-77.913452,31.532422,116.479748,137.321782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556941,1.419457,0.202433,0.012500,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.983215,mpc-p,0,-126.340000,54.885000,-10.700208,-8.645976,-10.730000,-8.955000,0.029792,0.309024,6.129455,16.070760,1.006328,16.070760,6.129455,-0.040000,0.760000,33,2,32.654196,-47.069166,32.654196,-47.069166,0.000000,48.620849,0.000000,64.000000,0.000000,0.000000,-80.577508,27.322297,106.986280,126.149452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556143,1.418706,0.188260,0.013102,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.993061,mpc-p,0,-126.340000,54.885000,-10.615436,-8.622565,-10.670000,-8.785000,0.054564,0.162435,5.702528,18.449355,1.311276,18.449355,5.702528,0.090000,0.430000,24,-43,23.878745,-43.610686,23.878745,-43.610686,0.000000,0.162369,0.000000,64.000000,0.000000,0.000000,-79.021314,18.536383,97.488298,119.430231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556647,1.420373,0.189809,0.016179,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.003220,mpc-p,0,-126.340000,54.885000,-10.527027,-8.593882,-10.590000,-8.615000,0.062973,0.021118,7.044299,13.509197,2.165131,13.509197,7.044299,0.170000,0.050000,0,2,-0.295801,24.403689,-0.295801,24.403689,0.000000,-22.852006,0.000000,64.000000,0.000000,0.000000,-71.822099,10.066815,106.628113,123.890897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557069,1.418709,0.189054,0.012088,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.013213,mpc-p,0,-126.340000,54.885000,-10.439020,-8.561168,-10.510000,-8.545000,0.070980,-0.016168,8.995966,2.897006,1.677214,2.897006,8.995966,0.100000,0.000000,-14,47,-14.311849,112.450000,-14.311849,112.450000,0.000000,-65.898317,0.000000,64.000000,0.000000,0.000000,-61.791810,3.073030,111.512568,132.495689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556776,1.420427,0.212839,0.013163,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.023215,mpc-p,0,-126.340000,54.885000,-10.349801,-8.523953,-10.410000,-8.575000,0.060199,0.051047,9.849821,-7.654195,1.372266,-7.654195,9.849821,0.010000,0.090000,-12,92,-12.257315,112.450000,-12.257315,112.450000,0.000000,-20.898317,0.000000,64.000000,0.000000,0.000000,-55.023447,3.664436,102.229098,120.877394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556404,1.419634,0.201553,0.013412,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.033215,mpc-p,0,-126.340000,54.885000,-10.259342,-8.482278,-10.300000,-8.685000,0.040658,0.202722,10.032790,-13.204249,1.494245,-13.204249,10.032790,-0.040000,0.500000,-8,112,-8.113397,112.450000,-8.113397,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.062912,9.549986,96.607728,116.811619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557274,1.419615,0.239197,0.014046,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.043216,mpc-p,0,-126.340000,54.885000,-10.167526,-8.436156,-10.200000,-8.795000,0.032474,0.358844,9.056956,-12.350394,1.006328,-12.350394,9.056956,-0.050000,0.830000,1,112,1.493223,112.450000,1.493223,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.754503,17.140476,104.654986,125.317547,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557488,1.419249,0.264073,0.014127,0.501265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.053210,mpc-p,0,-126.340000,54.885000,-10.074287,-8.385646,-10.110000,-8.865000,0.035713,0.479354,7.837164,-3.262944,1.372266,-3.262944,7.837164,-0.040000,1.000000,17,112,16.524527,112.450000,16.524527,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.457324,23.892131,109.422846,130.841252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556221,1.418534,0.385519,0.013790,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.063060,mpc-p,0,-126.340000,54.885000,-9.980831,-8.331580,-10.030000,-8.845000,0.049169,0.513420,7.044299,7.532216,1.921172,7.532216,7.044299,-0.020000,1.060000,30,67,29.918135,49.571849,29.918135,49.571849,0.000000,17.878151,0.000000,64.000000,0.000000,0.000000,-67.199169,26.340091,108.267888,128.120685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538633,1.414584,0.303062,0.014181,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.073213,mpc-p,0,-126.340000,54.885000,-9.882747,-8.271444,-9.950000,-8.705000,0.067253,0.433556,6.922320,17.534511,2.104141,17.534511,6.922320,0.020000,0.910000,35,22,34.856652,-22.890240,34.856652,-22.890240,0.000000,45.340240,0.000000,64.000000,0.000000,0.000000,-69.374647,23.848856,105.417621,126.359447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557009,1.418633,0.185329,0.012029,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.083211,mpc-p,0,-126.340000,54.885000,-9.784305,-8.207916,-9.860000,-8.505000,0.075695,0.297084,8.508050,20.766960,1.311276,20.766960,8.508050,0.180000,0.580000,5,-23,5.047540,-26.856901,5.047540,-26.856901,0.000000,4.306901,0.000000,64.000000,0.000000,0.000000,-68.534196,16.512588,99.690678,121.532578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553146,1.420590,0.173333,0.015458,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.093089,mpc-p,0,-126.340000,54.885000,-9.685118,-8.141015,-9.760000,-8.305000,0.074882,0.163985,11.008623,19.242219,2.226120,19.242219,11.008623,0.140000,0.170000,-14,17,-13.897073,16.593888,-13.897073,16.593888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.810389,6.688982,112.453611,133.432614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536502,1.414042,0.142842,0.012813,0.500326,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.103059,mpc-p,0,-126.340000,54.885000,-9.582929,-8.069388,-9.620000,-8.155000,0.037071,0.085612,12.655342,10.032790,2.104141,10.032790,12.655342,0.020000,0.030000,-20,62,-19.827512,106.049242,-19.827512,106.049242,0.000000,-44.455353,0.000000,64.000000,0.000000,0.000000,-52.186448,-1.014946,114.909467,144.301588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530762,1.414303,0.163655,0.011805,0.500537,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.113064,mpc-p,0,-126.340000,54.885000,-9.478184,-7.993464,-9.480000,-8.095000,0.001816,0.101536,12.777322,1.677214,1.555235,1.677214,12.777322,-0.060000,0.140000,-14,107,-14.126812,112.450000,-14.126812,112.450000,0.000000,-5.856112,0.000000,64.000000,0.000000,0.000000,-48.632075,-2.903969,107.931044,139.323396,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538218,1.420105,0.229343,0.015365,0.500273,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.123065,mpc-p,0,-126.340000,54.885000,-9.371166,-7.913619,-9.360000,-8.085000,-0.011166,0.171381,11.923467,-0.701380,1.677214,-0.701380,11.923467,-0.100000,0.690000,-1,112,-1.160880,112.450000,-1.160880,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.700830,-1.374411,105.388228,135.613442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552870,1.420181,0.250953,0.013154,0.507126,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.133084,mpc-p,0,-126.340000,54.885000,-9.261498,-7.829756,-9.220000,-8.065000,-0.041498,0.235244,12.472374,3.201954,1.860183,3.201954,12.472374,-0.040000,0.940000,-10,104,-10.181838,104.316487,-10.181838,104.316487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.010420,3.375409,109.183672,128.367980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562214,1.413715,0.222951,0.011923,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.143218,mpc-p,0,-126.340000,54.885000,-9.147987,-7.741125,-9.090000,-7.985000,-0.057987,0.243875,11.069613,10.337738,2.592058,10.337738,11.069613,-0.090000,1.010000,13,59,12.908650,41.703619,12.908650,41.703619,0.000000,17.612868,0.000000,64.000000,0.000000,0.000000,-56.234004,6.396390,101.696738,118.811291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557603,1.420619,0.204507,0.014172,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.153214,mpc-p,0,-126.340000,54.885000,-9.033343,-7.650055,-8.960000,-7.835000,-0.073343,0.184945,11.130602,18.815292,2.653048,18.815292,11.130602,-0.090000,0.830000,20,14,19.986652,-15.429894,19.986652,-15.429894,0.000000,29.746381,0.000000,64.000000,0.000000,0.000000,-59.968301,6.516866,97.098421,112.863218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556982,1.417506,0.172093,0.012821,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.163206,mpc-p,0,-126.340000,54.885000,-8.916023,-7.555562,-8.840000,-7.635000,-0.076023,0.079438,11.252582,21.376856,2.531068,21.376856,11.252582,-0.020000,0.490000,15,-13,14.626114,-12.516745,14.626114,-12.516745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.198015,3.783813,86.876372,104.118889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556779,1.417678,0.172889,0.012970,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.173214,mpc-p,0,-126.340000,54.885000,-8.795678,-7.457578,-8.720000,-7.455000,-0.075678,-0.002578,12.350394,15.948781,1.921172,15.948781,12.350394,0.040000,0.180000,-3,32,-2.530260,55.438904,-2.530260,55.438904,0.000000,-22.955649,0.000000,64.000000,0.000000,0.000000,-56.127840,1.575540,82.283464,104.895435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556919,1.419452,0.173705,0.014135,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.183221,mpc-p,0,-126.340000,54.885000,-8.672421,-7.356410,-8.590000,-7.355000,-0.082421,-0.001410,13.204249,5.702528,1.860183,5.702528,13.204249,0.020000,0.170000,-11,77,-11.006915,112.450000,-11.006915,112.450000,0.000000,-34.966745,0.000000,64.000000,0.000000,0.000000,-49.202063,0.773596,80.731099,102.578684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556315,1.420626,0.200006,0.012185,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.193092,mpc-p,0,-126.340000,54.885000,-8.547906,-7.253643,-8.460000,-7.335000,-0.087906,0.081357,13.753155,-1.738204,1.921172,-1.738204,13.753155,-0.020000,0.430000,-11,112,-11.031612,112.450000,-11.031612,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.924415,2.298725,80.102243,101.163074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556099,1.418587,0.198427,0.014996,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.203212,mpc-p,0,-126.340000,54.885000,-8.417186,-7.145408,-8.310000,-7.355000,-0.107186,0.209592,13.631176,-3.750861,2.043152,-3.750861,13.631176,-0.050000,0.780000,-6,112,-5.939403,112.450000,-5.939403,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.473023,4.512228,88.581846,108.391881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556260,1.419494,0.262242,0.015248,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.213181,mpc-p,0,-126.340000,54.885000,-8.285301,-7.036091,-8.170000,-7.355000,-0.115301,0.318909,12.533363,2.043152,2.957996,2.043152,12.533363,0.010000,0.990000,0,112,0.180471,112.450000,0.180471,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.615745,7.922810,92.819261,108.674630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556365,1.417734,0.262248,0.012493,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.223199,mpc-p,0,-126.340000,54.885000,-8.149619,-6.923730,-8.030000,-7.305000,-0.119619,0.381270,12.106436,8.508050,2.287110,8.508050,12.106436,-0.070000,1.050000,20,84,20.225389,84.349908,20.225389,84.349908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.066655,9.646125,89.751059,103.710993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558722,1.419224,0.302731,0.013143,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.233209,mpc-p,0,-126.340000,54.885000,-8.010866,-6.809143,-7.900000,-7.185000,-0.110866,0.375857,11.740498,15.948781,1.616224,15.948781,11.740498,-0.030000,0.960000,27,39,26.579233,31.668706,26.579233,31.668706,0.000000,7.681202,0.000000,64.000000,0.000000,0.000000,-49.227607,9.794202,86.848077,101.001177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556339,1.418589,0.187972,0.013219,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.243216,mpc-p,0,-126.340000,54.885000,-7.868942,-6.692457,-7.780000,-7.005000,-0.088942,0.312543,12.167426,19.913105,2.043152,19.913105,12.167426,0.050000,0.670000,19,21,19.090159,20.750996,19.090159,20.750996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.153924,7.245741,81.941346,99.681515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557479,1.419232,0.175554,0.013727,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.253219,mpc-p,0,-126.340000,54.885000,-7.723893,-6.573918,-7.640000,-6.815000,-0.083893,0.241082,14.058103,17.534511,2.531068,17.534511,14.058103,0.140000,0.450000,-9,56,-8.624518,56.275602,-8.624518,56.275602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.479964,2.324779,79.407989,97.013432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555946,1.418616,0.171312,0.013449,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.263209,mpc-p,0,-126.340000,54.885000,-7.575821,-6.453809,-7.480000,-6.685000,-0.095821,0.231191,15.765812,11.496540,2.348100,11.496540,15.765812,0.050000,0.430000,-17,101,-16.794518,111.701989,-16.794518,111.701989,0.000000,-10.426387,0.000000,64.000000,0.000000,0.000000,-30.191432,-3.792801,78.655249,101.665847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557065,1.418098,0.225038,0.013360,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.273212,mpc-p,0,-126.340000,54.885000,-7.424389,-6.332053,-7.310000,-6.595000,-0.114389,0.262947,16.375708,6.312424,2.287110,6.312424,16.375708,-0.030000,0.720000,-15,112,-14.541232,112.450000,-14.541232,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.413577,-8.667075,78.442688,104.448117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556077,1.582725,0.217147,0.017617,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.283219,mpc-p,0,-126.340000,54.885000,-7.269746,-6.208965,-7.140000,-6.515000,-0.129746,0.306035,16.741646,6.007476,1.982162,6.007476,16.741646,-0.070000,0.920000,-11,112,-11.034535,112.450000,-11.034535,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.700867,-10.572211,75.860199,101.344093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557435,1.421536,0.261480,0.014092,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.293091,mpc-p,0,-126.340000,54.885000,-7.114135,-6.086486,-6.970000,-6.425000,-0.144135,0.338514,15.460864,10.886644,2.592058,10.886644,15.460864,-0.080000,1.040000,5,78,5.266201,77.801977,5.266201,77.801977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.591277,-12.011068,73.269751,95.207203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539670,1.412756,0.238604,0.015079,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.303220,mpc-p,0,-126.340000,54.885000,-6.951405,-5.959978,-6.810000,-6.285000,-0.141405,0.325022,14.241072,16.680656,2.714037,16.680656,14.241072,-0.090000,0.920000,25,40,24.591152,39.520920,24.591152,39.520920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.457650,-12.905113,71.571619,84.749462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564747,1.419811,0.172705,0.013631,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.313090,mpc-p,0,-126.340000,54.885000,-6.789907,-5.836101,-6.650000,-6.115000,-0.139907,0.278899,14.424041,17.900448,1.677214,17.900448,14.424041,-0.040000,0.690000,22,45,22.344643,45.180222,22.344643,45.180222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.040637,-13.057626,68.092342,78.663057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556948,1.420863,0.174813,0.015253,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.323213,mpc-p,0,-126.340000,54.885000,-6.621348,-5.708658,-6.490000,-5.945000,-0.131348,0.236342,15.399875,16.253729,1.982162,16.253729,15.399875,0.070000,0.510000,2,73,1.835958,72.908505,1.835958,72.908505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.378391,-16.591857,58.231055,75.548357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556410,1.418126,0.176388,0.014348,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.333207,mpc-p,0,-126.340000,54.885000,-6.452141,-5.582686,-6.330000,-5.815000,-0.122141,0.232314,16.375708,11.008623,2.653048,11.008623,16.375708,0.070000,0.590000,-9,111,-8.791835,110.663307,-8.791835,110.663307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.291201,-21.031423,55.632302,73.991612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554770,1.421329,0.210017,0.015007,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.343061,mpc-p,0,-126.340000,54.885000,-6.282719,-5.458573,-6.160000,-5.715000,-0.122719,0.256427,16.924615,9.605862,2.775027,9.605862,16.924615,0.000000,0.800000,-5,108,-5.013704,108.032803,-5.013704,108.032803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.687192,-25.901500,55.472903,76.926340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539823,1.412086,0.258188,0.015068,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.353087,mpc-p,0,-126.340000,54.885000,-6.107806,-5.332601,-5.980000,-5.595000,-0.127806,0.262399,16.680656,11.679509,2.287110,11.679509,16.680656,-0.050000,0.970000,6,76,5.993728,76.281860,5.993728,76.281860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.967058,-29.474742,52.967773,73.487300,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539987,1.413615,0.224817,0.016433,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.363221,mpc-p,0,-126.340000,54.885000,-5.928577,-5.205841,-5.810000,-5.445000,-0.118577,0.239159,16.192739,16.497687,1.799193,16.497687,16.192739,-0.060000,0.880000,18,41,17.585034,41.033855,17.585034,41.033855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.434208,-30.712529,49.241746,64.174143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555507,1.416750,0.174754,0.013704,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.373099,mpc-p,0,-126.340000,54.885000,-5.751669,-5.083057,-5.640000,-5.275000,-0.111669,0.191943,15.765812,19.120240,1.860183,19.120240,15.765812,0.010000,0.660000,17,33,17.431194,32.853263,17.431194,32.853263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.185508,-30.571461,49.345184,60.182700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552457,1.457914,0.200153,0.030716,0.500937,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.383067,mpc-p,0,-126.340000,54.885000,-5.571114,-4.960162,-5.480000,-5.095000,-0.091114,0.134838,15.948781,16.619667,2.104141,16.619667,15.948781,0.080000,0.470000,10,64,9.649396,64.109587,9.649396,64.109587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.281490,-31.207292,48.884496,61.482464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578111,1.589554,0.199054,0.024624,0.501576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.393061,mpc-p,0,-126.340000,54.885000,-5.388230,-4.838200,-5.300000,-4.965000,-0.088230,0.126800,17.168573,11.984457,1.860183,11.984457,17.168573,0.090000,0.510000,-3,98,-3.221219,98.085642,-3.221219,98.085642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.724850,-33.249496,45.452543,60.895966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546218,1.471355,0.195185,0.018431,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.403090,mpc-p,0,-126.340000,54.885000,-5.203028,-4.717300,-5.120000,-4.845000,-0.083028,0.127700,18.205396,8.812998,2.531068,8.812998,18.205396,0.010000,0.720000,-3,105,-2.683313,105.463578,-2.683313,105.463578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.562237,-36.277646,44.543048,64.326634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.837381,1.455839,0.252977,0.020134,0.500582,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.413062,mpc-p,0,-126.340000,54.885000,-5.017431,-4.598799,-4.930000,-4.745000,-0.087431,0.146201,17.656490,10.276748,2.226120,10.276748,17.656490,-0.010000,0.900000,6,78,6.109864,77.773227,6.109864,77.773227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.210987,-38.845960,41.964127,61.929239,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547506,1.591561,0.315451,0.022834,0.501166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.423071,mpc-p,0,-126.340000,54.885000,-4.829905,-4.481791,-4.750000,-4.625000,-0.079905,0.143209,17.351542,14.607010,1.555235,14.607010,17.351542,-0.020000,0.860000,15,42,14.694785,42.321077,14.694785,42.321077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.616536,-39.401548,39.693549,54.471780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.703128,1.632937,0.224644,0.017998,0.500442,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.433064,mpc-p,0,-126.340000,54.885000,-4.641676,-4.367126,-4.580000,-4.465000,-0.061676,0.097874,16.558677,17.229563,1.433256,17.229563,16.558677,0.020000,0.650000,21,32,21.423120,31.725158,21.423120,31.725158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.120470,-38.340672,41.251930,51.837168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545620,1.679647,0.223609,0.028841,0.502205,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.443069,mpc-p,0,-126.340000,54.885000,-4.452461,-4.254697,-4.410000,-4.305000,-0.042461,0.050303,15.948781,14.850968,1.921172,14.850968,15.948781,0.070000,0.470000,23,60,22.763421,60.129850,22.763421,60.129850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.357478,-37.316824,43.642200,53.696425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569642,1.637141,0.250818,0.024642,0.500635,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.453066,mpc-p,0,-126.340000,54.885000,-4.262902,-4.144947,-4.230000,-4.185000,-0.032902,0.040053,16.924615,11.313571,1.921172,11.313571,16.924615,0.140000,0.480000,5,86,5.114235,85.789820,5.114235,85.789820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.090155,-37.802484,42.565343,54.516145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567288,1.775446,0.231108,0.031356,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.463057,mpc-p,0,-126.340000,54.885000,-4.073229,-4.038057,-4.060000,-4.105000,-0.013229,0.066943,17.412531,7.166278,1.616224,7.166278,17.412531,0.120000,0.640000,2,106,1.691073,106.227072,1.691073,106.227072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.764724,-39.545026,38.583784,54.864823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557310,1.752256,0.260297,0.026990,0.504761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.473066,mpc-p,0,-126.340000,54.885000,-3.883242,-3.933968,-3.870000,-4.015000,-0.013242,0.081032,17.168573,7.837164,1.677214,7.837164,17.168573,0.060000,0.850000,11,81,11.127158,81.339732,11.127158,81.339732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.021019,-41.797409,35.901154,55.367614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566270,1.528696,0.445316,0.028947,0.501132,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.483066,mpc-p,0,-126.340000,54.885000,-3.693767,-3.833175,-3.690000,-3.915000,-0.003767,0.081825,16.497687,12.411384,1.372266,12.411384,16.497687,0.060000,0.860000,20,39,20.280517,38.724079,20.280517,38.724079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.710031,-42.580568,36.673307,50.907594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561421,1.720411,0.250659,0.029808,0.501041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.493069,mpc-p,0,-126.340000,54.885000,-3.504843,-3.735733,-3.520000,-3.785000,0.015157,0.049267,15.948781,14.363051,1.128308,14.363051,15.948781,0.120000,0.650000,21,33,21.014069,33.082284,21.014069,33.082284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.586346,-40.986137,41.589460,50.099796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567785,1.598772,0.214405,0.027636,0.501154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.503074,mpc-p,0,-126.340000,54.885000,-3.316794,-3.641838,-3.360000,-3.645000,0.043206,0.003162,15.826802,12.777322,1.250287,12.777322,15.826802,0.140000,0.460000,21,55,21.275446,55.324936,21.275446,55.324936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.418144,-40.393762,44.772432,53.999378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608369,1.517183,0.222270,0.034990,0.501043,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.513106,mpc-p,0,-126.340000,54.885000,-3.129467,-3.551452,-3.190000,-3.535000,0.060533,-0.016452,16.863625,8.142112,1.433256,8.142112,16.863625,0.170000,0.520000,7,83,6.967761,83.032167,6.967761,83.032167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.953028,-40.436665,45.672249,55.278381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.834877,1.700754,0.253964,0.040832,0.515951,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008358,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.523075,mpc-p,0,-126.340000,54.885000,-2.944822,-3.465521,-3.010000,-3.485000,0.065178,0.019479,17.351542,3.750861,0.884349,3.750861,17.351542,0.140000,0.580000,3,112,2.520066,112.449945,2.520066,112.449945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.085306,-41.409297,40.508123,54.875980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598408,1.515954,0.248252,0.027653,0.500762,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.533067,mpc-p,0,-126.340000,54.885000,-2.761592,-3.383449,-2.830000,-3.445000,0.068408,0.061551,18.449355,3.933829,1.555235,3.933829,18.449355,0.090000,0.840000,-3,91,-2.552395,90.987580,-2.552395,90.987580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.114819,-43.328883,39.287883,58.750390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563933,1.719320,0.320648,0.024019,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.543061,mpc-p,0,-126.340000,54.885000,-2.580464,-3.305564,-2.650000,-3.375000,0.069536,0.069436,17.778469,8.020133,1.982162,8.020133,17.778469,0.090000,0.900000,3,48,3.029722,47.951550,3.029722,47.951550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.836953,-44.606918,36.492008,53.450611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543056,1.452611,0.167978,0.013086,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.553090,mpc-p,0,-126.340000,54.885000,-2.401162,-3.231769,-2.460000,-3.275000,0.058838,0.043231,17.290552,11.923467,1.433256,11.923467,17.290552,0.020000,0.710000,17,25,16.636337,24.705725,16.636337,24.705725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.213800,-44.039859,39.057734,50.594617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540781,1.413881,0.143819,0.013324,0.500233,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.563095,mpc-p,0,-126.340000,54.885000,-2.225075,-3.162643,-2.290000,-3.165000,0.064925,0.002357,16.619667,11.008623,0.945339,11.008623,16.619667,0.060000,0.420000,18,49,18.210469,49.406217,18.210469,49.406217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.818606,-42.186895,45.171529,54.628617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539080,1.408597,0.135232,0.013105,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.573060,mpc-p,0,-126.340000,54.885000,-2.052764,-3.098367,-2.110000,-3.095000,0.057236,-0.003367,17.290552,5.092632,1.189297,5.092632,17.290552,0.110000,0.410000,2,94,2.022574,95.117481,2.022574,95.117481,0.000000,-0.711263,0.000000,64.000000,0.000000,0.000000,-46.152049,-42.307922,48.228402,61.312820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538872,1.408826,0.148691,0.012837,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.583062,mpc-p,0,-126.340000,54.885000,-1.883201,-3.038550,-1.930000,-3.075000,0.046799,0.036450,17.961438,0.274453,0.945339,0.274453,17.961438,0.090000,0.630000,-8,112,-8.066572,112.449952,-8.066572,112.449952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.749044,-44.853035,47.937766,69.411894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539667,1.409201,0.178164,0.012813,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.593214,mpc-p,0,-126.340000,54.885000,-1.714893,-2.982753,-1.740000,-3.065000,0.025107,0.082247,17.351542,0.335443,1.189297,0.335443,17.351542,0.040000,0.870000,-2,96,-2.392933,95.564663,-2.392933,95.564663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.894237,-47.804057,45.688193,71.201368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559747,1.477994,0.266810,0.016914,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.603060,mpc-p,0,-126.340000,54.885000,-1.555613,-2.933455,-1.570000,-3.025000,0.014387,0.091545,16.680656,5.397580,1.555235,5.397580,16.680656,0.010000,0.940000,6,51,6.289033,43.888233,6.289033,43.888233,0.000000,6.676431,0.000000,64.000000,0.000000,0.000000,-55.547021,-49.569699,46.933985,67.396182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538984,1.427675,0.168556,0.015746,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.613097,mpc-p,0,-126.340000,54.885000,-1.397558,-2.888160,-1.400000,-2.955000,0.002442,0.066840,15.826802,9.117946,0.823360,9.117946,15.826802,0.030000,0.840000,10,13,10.205668,13.436245,10.205668,13.436245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.967839,-48.605232,49.258870,61.836642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537539,1.408613,0.142654,0.014021,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.623212,mpc-p,0,-126.340000,54.885000,-1.242969,-2.847642,-1.240000,-2.885000,-0.002969,0.037358,15.887791,7.593205,0.701380,7.593205,15.887791,0.040000,0.430000,6,54,5.987684,54.011751,5.987684,54.011751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.808635,-46.481078,57.238375,69.483301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555981,1.414779,0.177190,0.014116,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.633060,mpc-p,0,-126.340000,54.885000,-1.097280,-2.813193,-1.070000,-2.845000,-0.027280,0.031807,15.582843,1.189297,0.945339,1.189297,15.582843,0.060000,0.370000,-1,99,-0.982693,109.230698,-0.982693,109.230698,0.000000,-10.218947,0.000000,64.000000,0.000000,0.000000,-76.027762,-46.945067,59.221599,79.532335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537745,1.412657,0.172774,0.014847,0.500390,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.643089,mpc-p,0,-126.340000,54.885000,-0.954072,-2.783222,-0.910000,-2.865000,-0.044072,0.081778,15.521854,-3.567892,0.823360,-3.567892,15.521854,0.040000,0.680000,-6,112,-5.862967,112.450000,-5.862967,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.536108,-49.269101,62.544854,90.004052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539239,1.408500,0.203201,0.013893,0.500164,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.653216,mpc-p,0,-126.340000,54.885000,-0.815036,-2.758223,-0.740000,-2.895000,-0.075036,0.136777,16.802635,-4.177788,0.579401,-4.177788,16.802635,0.030000,0.890000,-23,110,-23.362969,110.014541,-23.362969,110.014541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.712727,-51.602960,65.771354,92.687328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560101,1.413811,0.274094,0.014368,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.663058,mpc-p,0,-126.340000,54.885000,-0.685514,-2.739011,-0.580000,-2.895000,-0.105514,0.155989,15.765812,1.372266,0.884349,1.372266,15.765812,-0.010000,0.970000,-16,65,-16.499507,55.377188,-16.499507,55.377188,0.000000,9.637352,0.000000,64.000000,0.000000,0.000000,-84.830048,-54.262722,62.746126,89.764722,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538770,1.408000,0.249799,0.013399,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.673214,mpc-p,0,-126.340000,54.885000,-0.557912,-2.724447,-0.420000,-2.855000,-0.137912,0.130553,14.363051,7.288257,1.067318,7.288257,14.363051,-0.030000,0.860000,-6,20,-5.981438,8.710842,-5.981438,8.710842,0.000000,11.303699,0.000000,64.000000,0.000000,0.000000,-90.829819,-55.470083,67.271327,87.762455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557055,1.414046,0.170018,0.013378,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.683209,mpc-p,0,-126.340000,54.885000,-0.438571,-2.715325,-0.280000,-2.785000,-0.158571,0.069675,13.631176,7.776174,0.335443,7.776174,13.631176,-0.040000,0.530000,-3,23,-2.725957,22.677126,-2.725957,22.677126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.275105,-53.864500,72.535209,88.016945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556449,1.416952,0.175285,0.014078,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.693060,mpc-p,0,-126.340000,54.885000,-0.327218,-2.711373,-0.160000,-2.735000,-0.167218,0.023627,12.106436,2.531068,0.396432,2.531068,12.106436,-0.040000,0.340000,4,68,4.366802,74.628181,4.366802,74.628181,0.000000,-6.951055,0.000000,64.000000,0.000000,0.000000,-103.212205,-52.288796,77.755875,95.398536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557484,1.414162,0.173616,0.014537,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.703216,mpc-p,0,-126.340000,54.885000,-0.219160,-2.712505,-0.050000,-2.755000,-0.169160,0.042495,9.971800,-4.787684,0.579401,-4.787684,9.971800,-0.020000,0.450000,13,112,12.868333,112.450000,12.868333,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.591923,-51.052588,82.909355,105.382040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555931,1.413536,0.225022,0.014475,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.713215,mpc-p,0,-126.340000,54.885000,-0.119628,-2.718740,0.060000,-2.825000,-0.179628,0.106260,9.422894,-8.812998,0.762370,-8.812998,9.422894,-0.010000,0.760000,8,112,8.104057,112.450000,8.104057,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.965408,-50.701009,88.159005,116.195052,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556612,1.413159,0.236051,0.013292,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.723059,mpc-p,0,-126.340000,54.885000,-0.028483,-2.729788,0.140000,-2.885000,-0.168483,0.155212,7.227268,-4.543725,0.335443,-4.543725,7.227268,0.030000,0.980000,17,77,17.474796,77.395357,17.474796,77.395357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.929802,-51.939117,88.861999,120.233831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538422,1.407756,0.228093,0.013959,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.733219,mpc-p,0,-126.340000,54.885000,0.058328,-2.746234,0.210000,-2.905000,-0.151672,0.158766,5.275601,0.457422,0.274453,0.457422,5.275601,0.050000,0.880000,30,40,29.588586,40.086180,29.588586,40.086180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.075650,-51.653300,87.806754,112.635680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565326,1.414135,0.176254,0.014141,0.500305,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.743211,mpc-p,0,-126.340000,54.885000,0.136348,-2.767323,0.260000,-2.885000,-0.123652,0.117677,4.543725,4.055809,0.213464,4.055809,4.543725,0.130000,0.640000,24,23,24.342495,22.755222,24.342495,22.755222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.220493,-50.302807,85.138672,105.945375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555987,1.414283,0.174588,0.013951,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.753061,mpc-p,0,-126.340000,54.885000,0.206007,-2.792796,0.310000,-2.865000,-0.103993,0.072204,3.994819,1.860183,-0.091484,1.860183,3.994819,0.210000,0.420000,14,52,13.561154,52.230282,13.561154,52.230282,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.363799,-50.399261,84.279054,111.194254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557222,1.791227,0.246245,0.037050,0.669812,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008311,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.763067,mpc-p,0,-126.340000,54.885000,0.269300,-2.823339,0.360000,-2.875000,-0.090700,0.051661,5.092632,-4.360757,-0.274453,-4.360757,5.092632,0.210000,0.390000,-4,97,-4.032682,101.796916,-4.032682,101.796916,0.000000,-4.566634,0.000000,64.000000,0.000000,0.000000,-121.384758,-51.856712,81.545255,114.904113,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558113,1.560672,0.220985,0.019521,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.773090,mpc-p,0,-126.340000,54.885000,0.325053,-2.858531,0.410000,-2.935000,-0.084947,0.076469,4.848673,-7.654195,0.640391,-7.654195,4.848673,0.100000,0.640000,2,107,2.151687,107.469418,2.151687,107.469418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.663115,-54.774113,77.528419,116.535750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556885,1.787380,0.280551,0.033167,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.783062,mpc-p,0,-126.340000,54.885000,0.372867,-2.897988,0.460000,-2.995000,-0.087133,0.097012,3.811850,-5.458569,0.640391,-5.458569,3.811850,0.080000,0.850000,7,70,7.347748,70.079813,7.347748,70.079813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.380572,-57.855387,79.418866,115.936261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549601,1.503663,0.298851,0.020872,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.793063,mpc-p,0,-126.340000,54.885000,0.413108,-2.941884,0.500000,-3.015000,-0.086892,0.073116,2.592058,-0.518412,0.396432,-0.518412,2.592058,0.080000,0.820000,14,25,13.653633,25.242259,13.653633,25.242259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.992367,-58.513520,75.877132,102.530457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574397,1.684804,0.218858,0.018259,0.500352,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.803063,mpc-p,0,-126.340000,54.885000,0.445599,-2.989962,0.520000,-3.005000,-0.074401,0.015038,0.884349,1.799193,-0.457422,1.799193,0.884349,0.080000,0.550000,24,20,24.467516,19.619240,24.467516,19.619240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.666513,-55.766713,74.505018,92.771429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546735,1.646354,0.225206,0.022579,0.501031,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.813060,mpc-p,0,-126.340000,54.885000,0.470335,-3.042057,0.530000,-3.005000,-0.059665,-0.037057,0.213464,-1.372266,-1.006328,-1.372266,0.213464,0.150000,0.330000,16,56,15.905673,56.305828,15.905673,56.305828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.408044,-51.938505,75.514644,91.863714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542989,1.436467,0.155316,0.014227,0.500242,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.823088,mpc-p,0,-126.340000,54.885000,0.487384,-3.098196,0.530000,-3.045000,-0.042616,-0.053196,0.152474,-7.166278,-0.091484,-7.166278,0.152474,0.170000,0.380000,6,96,5.963832,95.543255,5.963832,95.543255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.677815,-50.157066,73.587555,97.153206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539780,1.430913,0.159434,0.015166,0.500551,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.833096,mpc-p,0,-126.340000,54.885000,0.496690,-3.157930,0.540000,-3.115000,-0.043310,-0.042930,0.274453,-9.483883,0.701380,-9.483883,0.274453,0.140000,0.630000,-1,91,-0.879629,91.414228,-0.879629,91.414228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.282179,-50.686915,72.102681,101.843933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539954,1.418368,0.186018,0.014544,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.843148,mpc-p,0,-126.340000,54.885000,0.498348,-3.221471,0.540000,-3.185000,-0.041652,-0.036471,-1.006328,-6.800341,0.030495,-6.800341,-1.006328,0.100000,0.770000,8,55,8.129734,54.606499,8.129734,54.606499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.322473,-51.685404,66.642634,93.159421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551731,1.420834,0.188474,0.014519,0.500507,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.853060,mpc-p,0,-126.340000,54.885000,0.492523,-3.287417,0.530000,-3.215000,-0.037477,-0.072417,-2.226120,-1.677214,-0.091484,-1.677214,-2.226120,0.050000,0.690000,21,12,20.982091,12.251137,20.982091,12.251137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.067032,-50.456995,64.989213,82.091571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540596,1.410612,0.138109,0.013163,0.500288,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.863065,mpc-p,0,-126.340000,54.885000,0.479237,-3.357108,0.510000,-3.225000,-0.030763,-0.132108,-3.018985,-0.091484,-0.518412,-0.091484,-3.018985,0.110000,0.610000,14,-5,14.341500,-4.574701,14.341500,-4.574701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.760858,-46.188583,63.180785,72.551005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537312,1.419358,0.176617,0.013893,0.500235,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.873060,mpc-p,0,-126.340000,54.885000,0.458665,-3.429657,0.490000,-3.255000,-0.031335,-0.174657,-2.409089,-4.177788,-0.823360,-4.177788,-2.409089,0.140000,0.270000,-4,40,-3.926924,51.308376,-3.926924,51.308376,0.000000,-10.883077,0.000000,64.000000,0.000000,0.000000,-115.144082,-41.034507,69.273505,82.193017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529883,1.410042,0.135427,0.012836,0.500264,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.883214,mpc-p,0,-126.340000,54.885000,0.430450,-3.506141,0.470000,-3.345000,-0.039550,-0.161141,-2.043152,-12.716332,-0.396432,-12.716332,-2.043152,0.100000,0.180000,-15,85,-14.759545,112.450000,-14.759545,112.450000,0.000000,-27.024701,0.000000,64.000000,0.000000,0.000000,-108.950133,-36.158880,73.695484,93.051716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549207,1.415602,0.238516,0.012542,0.500223,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.893093,mpc-p,0,-126.340000,54.885000,0.396092,-3.583034,0.460000,-3.495000,-0.063908,-0.088034,-1.738204,-17.717479,-0.091484,-17.717479,-1.738204,0.040000,0.450000,-23,112,-22.558091,112.450000,-22.558091,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.406687,-32.229428,76.910090,99.837464,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539563,1.409446,0.177200,0.014266,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.903209,mpc-p,0,-126.340000,54.885000,0.354056,-3.664067,0.440000,-3.645000,-0.085944,-0.019067,-2.714037,-15.521854,0.030495,-15.521854,-2.714037,0.000000,0.860000,-19,100,-19.321353,99.806748,-19.321353,99.806748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.529927,-30.849694,82.365310,109.685911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558338,1.416878,0.262471,0.013266,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.913102,mpc-p,0,-126.340000,54.885000,0.306450,-3.745342,0.410000,-3.755000,-0.103550,0.009658,-3.933829,-8.691018,-0.518412,-8.691018,-3.933829,-0.050000,0.940000,-7,55,-7.461937,36.891355,-7.461937,36.891355,0.000000,17.915393,0.000000,64.000000,0.000000,0.000000,-96.256735,-30.069424,88.453026,112.925803,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548002,1.433333,0.227278,0.015001,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.923210,mpc-p,0,-126.340000,54.885000,0.251411,-3.830225,0.370000,-3.795000,-0.118589,-0.035225,-5.763517,-0.762370,-0.884349,-0.762370,-5.763517,-0.050000,0.760000,5,10,4.812433,-18.881964,4.812433,-18.881964,0.000000,28.688712,0.000000,64.000000,0.000000,0.000000,-95.385138,-28.817530,89.236642,107.777246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557925,1.416604,0.176502,0.013823,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.933211,mpc-p,0,-126.340000,54.885000,0.190853,-3.915795,0.320000,-3.785000,-0.129147,-0.130795,-6.373413,2.104141,-0.884349,2.104141,-6.373413,-0.040000,0.410000,4,-22,3.509604,-22.297537,3.509604,-22.297537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.869393,-26.448916,84.322427,99.412736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558770,1.416024,0.174999,0.013855,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.943220,mpc-p,0,-126.340000,54.885000,0.124452,-4.002770,0.250000,-3.785000,-0.125548,-0.217770,-6.800341,-1.250287,-0.579401,-1.250287,-6.800341,-0.020000,0.090000,-3,23,-3.246710,23.352523,-3.246710,23.352523,0.000000,-0.650060,0.000000,64.000000,0.000000,0.000000,-84.824439,-22.517815,90.306002,110.651824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557059,1.429678,0.176941,0.016748,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.953108,mpc-p,0,-126.340000,54.885000,0.053445,-4.089775,0.190000,-3.845000,-0.136555,-0.244775,-6.495393,-10.764665,-0.823360,-10.764665,-6.495393,-0.020000,0.080000,-18,68,-17.646935,99.573347,-17.646935,99.573347,0.000000,-31.870884,0.000000,64.000000,0.000000,0.000000,-76.707564,-17.887932,97.137916,123.075655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547873,1.417418,0.191297,0.015049,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.963210,mpc-p,0,-126.340000,54.885000,-0.024327,-4.179520,0.140000,-3.985000,-0.164327,-0.194520,-5.580549,-18.510344,-1.250287,-18.510344,-5.580549,-0.040000,0.340000,-37,112,-36.809524,112.450000,-36.809524,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.316479,-10.651560,99.631147,126.786375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557972,1.416345,0.236119,0.013199,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.973210,mpc-p,0,-126.340000,54.885000,-0.106184,-4.268963,0.090000,-4.155000,-0.196184,-0.113963,-5.336590,-18.815292,-0.762370,-18.815292,-5.336590,-0.120000,0.710000,-41,112,-40.536237,112.450000,-40.536237,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.600970,-4.629333,101.987667,132.916942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557528,1.417956,0.355613,0.014056,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.983059,mpc-p,0,-126.340000,54.885000,-0.191199,-4.357397,0.040000,-4.295000,-0.231199,-0.062397,-7.166278,-13.387218,-0.518412,-13.387218,-7.166278,-0.240000,0.890000,-16,67,-15.896967,58.578629,-15.896967,58.578629,0.000000,8.871371,0.000000,64.000000,0.000000,0.000000,-51.529974,1.522209,114.807946,143.718241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538499,1.409158,0.288291,0.013644,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.993097,mpc-p,0,-126.340000,54.885000,-0.281972,-4.447634,-0.040000,-4.365000,-0.241972,-0.082634,-8.691018,-4.421746,-1.067318,-4.421746,-8.691018,-0.260000,0.840000,0,22,0.085584,-15.381168,0.085584,-15.381168,0.000000,37.831168,0.000000,64.000000,0.000000,0.000000,-50.686230,6.221521,124.199247,147.767282,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540177,1.411928,0.149270,0.015136,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.003208,mpc-p,0,-126.340000,54.885000,-0.377230,-4.538381,-0.130000,-4.385000,-0.247230,-0.153381,-9.971800,0.518412,-1.372266,0.518412,-9.971800,-0.140000,0.520000,-5,-23,-5.191006,-34.123165,-5.191006,-34.123165,0.000000,11.573165,0.000000,64.000000,0.000000,0.000000,-48.988186,7.254444,110.059255,132.847420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558436,1.415730,0.175169,0.013919,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.013213,mpc-p,0,-126.340000,54.885000,-0.474857,-4.627770,-0.220000,-4.385000,-0.254857,-0.242770,-9.422894,-1.067318,-1.189297,-1.067318,-9.422894,-0.090000,0.150000,-23,3,-22.508815,2.970932,-22.508815,2.970932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.411730,9.230287,104.349175,136.967969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555316,1.415810,0.175925,0.012266,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.023159,mpc-p,0,-126.340000,54.885000,-0.574834,-4.715993,-0.300000,-4.445000,-0.274834,-0.270993,-8.203101,-9.422894,-1.067318,-9.422894,-8.203101,-0.120000,0.040000,-41,48,-41.094840,80.128817,-41.094840,80.128817,0.000000,-32.157886,0.000000,64.000000,0.000000,0.000000,-28.562838,12.063580,103.956898,137.955973,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556617,1.417470,0.184427,0.015089,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.033213,mpc-p,0,-126.340000,54.885000,-0.678430,-4.804271,-0.380000,-4.585000,-0.298430,-0.219271,-7.837164,-18.144407,-1.189297,-18.144407,-7.837164,-0.240000,0.190000,-41,93,-40.858884,112.450000,-40.858884,112.450000,0.000000,-19.479068,0.000000,64.000000,0.000000,0.000000,-15.461423,17.080150,99.927944,132.332679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556167,1.416635,0.214885,0.014018,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.043212,mpc-p,0,-126.340000,54.885000,-0.783550,-4.890920,-0.460000,-4.785000,-0.323550,-0.105920,-9.361904,-22.901596,-1.372266,-22.901596,-9.361904,-0.340000,0.540000,-23,112,-22.659244,112.450000,-22.659244,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.161153,24.679561,107.495229,140.410367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557727,1.415983,0.211948,0.014415,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.053095,mpc-p,0,-126.340000,54.885000,-0.889090,-4.975220,-0.560000,-4.975000,-0.329090,-0.000220,-11.069613,-19.852116,-1.189297,-19.852116,-11.069613,-0.320000,0.840000,-12,112,-11.559678,112.449985,-11.559678,112.449985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.383018,34.548785,123.630938,160.808458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539130,1.411691,0.228356,0.014636,0.500151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.063212,mpc-p,0,-126.340000,54.885000,-0.998325,-5.059863,-0.670000,-5.135000,-0.328325,0.075137,-12.594353,-12.594353,-1.860183,-12.594353,-12.594353,-0.230000,0.990000,-9,67,-8.522851,48.963465,-8.522851,48.963465,0.000000,18.486520,0.000000,64.000000,0.000000,0.000000,0.592841,43.703604,133.344656,176.371728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556334,1.416204,0.354271,0.012932,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.073090,mpc-p,0,-126.340000,54.885000,-1.105724,-5.140682,-0.790000,-5.195000,-0.315724,0.054318,-12.472374,-2.957996,-1.128308,-2.957996,-12.472374,-0.160000,0.860000,-16,22,-15.858452,-21.519489,-15.858452,-21.519489,0.000000,43.969474,0.000000,64.000000,0.000000,0.000000,6.659255,47.439021,128.495582,173.854182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540153,1.411294,0.149765,0.015676,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.083130,mpc-p,0,-126.340000,54.885000,-1.215165,-5.220742,-0.910000,-5.195000,-0.305165,-0.025742,-12.594353,1.250287,-1.128308,1.250287,-12.594353,-0.150000,0.530000,-17,-23,-16.771116,-31.075538,-16.771116,-31.075538,0.000000,8.525523,0.000000,64.000000,0.000000,0.000000,16.676884,44.331321,115.206406,159.170390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558826,1.418795,0.176897,0.016129,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.093090,mpc-p,0,-126.340000,54.885000,-1.323550,-5.297865,-1.030000,-5.195000,-0.293550,-0.102865,-11.252582,-0.152474,-1.311276,-0.152474,-11.252582,-0.160000,0.160000,-29,9,-28.595812,9.399439,-28.595812,9.399439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.680515,41.046328,113.437206,154.017131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539583,1.410011,0.135919,0.013785,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.103060,mpc-p,0,-126.340000,54.885000,-1.431397,-5.372557,-1.130000,-5.235000,-0.301397,-0.137557,-10.703675,-7.959143,-1.494245,-7.959143,-10.703675,-0.210000,0.080000,-34,54,-33.750663,83.201079,-33.750663,83.201079,0.000000,-28.801639,0.000000,64.000000,0.000000,0.000000,39.529374,38.191777,103.882671,141.727949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538571,1.410917,0.153582,0.013858,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.113069,mpc-p,0,-126.340000,54.885000,-1.538532,-5.444796,-1.240000,-5.355000,-0.298532,-0.089796,-10.886644,-16.680656,-1.921172,-16.680656,-10.886644,-0.290000,0.240000,-26,99,-26.380409,112.450000,-26.380409,112.450000,0.000000,-13.050561,0.000000,64.000000,0.000000,0.000000,50.288875,38.395381,98.539040,133.301063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569480,1.481220,0.247274,0.018423,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.123062,mpc-p,0,-126.340000,54.885000,-1.643888,-5.513969,-1.350000,-5.535000,-0.293888,0.021031,-11.740498,-20.340032,-1.982162,-20.340032,-11.740498,-0.300000,0.590000,-18,112,-18.109588,112.450000,-18.109588,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.711245,41.426553,102.750800,137.913962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546790,1.755328,0.319289,0.033175,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.133073,mpc-p,0,-126.340000,54.885000,-1.747358,-5.580115,-1.480000,-5.705000,-0.267358,0.124885,-12.899301,-16.375708,-1.799193,-16.375708,-12.899301,-0.240000,0.870000,-11,112,-11.164580,112.449999,-11.164580,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.595968,46.880477,114.142339,152.246044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569793,1.518850,0.305161,0.017451,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.143059,mpc-p,0,-126.340000,54.885000,-1.848014,-5.642754,-1.600000,-5.815000,-0.248014,0.172246,-13.570186,-8.508050,-1.677214,-8.508050,-13.570186,-0.200000,1.010000,-5,67,-4.556303,42.516614,-4.556303,42.516614,0.000000,24.933385,0.000000,64.000000,0.000000,0.000000,67.389989,50.830826,119.949430,158.458301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556338,1.794847,0.355050,0.031064,0.500579,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008248,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.153060,mpc-p,0,-126.340000,54.885000,-1.945807,-5.701961,-1.730000,-5.855000,-0.215807,0.153039,-13.082270,0.457422,-1.677214,0.457422,-13.082270,-0.150000,0.870000,-8,22,-7.661222,-18.111017,-7.661222,-18.111017,0.000000,40.561016,0.000000,64.000000,0.000000,0.000000,74.656142,50.326351,118.928954,155.549672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549041,1.473003,0.184127,0.016430,0.500546,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.163065,mpc-p,0,-126.340000,54.885000,-2.040156,-5.757487,-1.870000,-5.815000,-0.170156,0.057513,-12.716332,4.970653,-1.372266,4.970653,-12.716332,-0.120000,0.550000,-8,-23,-8.076182,-29.739305,-8.076182,-29.739305,0.000000,7.189304,0.000000,64.000000,0.000000,0.000000,83.957257,43.708405,114.619306,140.198593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553056,1.463821,0.188050,0.014035,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.173058,mpc-p,0,-126.340000,54.885000,-2.130444,-5.809070,-1.990000,-5.785000,-0.140444,-0.024070,-12.106436,2.104141,-1.799193,2.104141,-12.106436,-0.110000,0.170000,-10,22,-10.408588,25.107478,-10.408588,25.107478,0.000000,-2.657479,0.000000,64.000000,0.000000,0.000000,91.545460,39.110644,115.946074,139.965383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538584,1.424947,0.140420,0.012226,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.183060,mpc-p,0,-126.340000,54.885000,-2.216415,-5.856663,-2.100000,-5.815000,-0.116415,-0.041663,-11.191592,-6.556382,-1.372266,-6.556382,-11.191592,-0.100000,0.100000,-18,67,-18.274436,108.036207,-18.274436,108.036207,0.000000,-40.586208,0.000000,64.000000,0.000000,0.000000,100.649483,36.534101,112.532543,132.100710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539133,1.421604,0.162090,0.012037,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.193059,mpc-p,0,-126.340000,54.885000,-2.297531,-5.900062,-2.200000,-5.905000,-0.097531,0.004938,-9.605862,-13.936124,-1.799193,-13.936124,-9.605862,-0.130000,0.340000,-25,112,-25.296432,112.450000,-25.296432,112.450000,0.000000,-0.000001,0.000000,64.000000,0.000000,0.000000,106.111261,36.181033,106.820528,122.292237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540367,1.420467,0.170474,0.012041,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.203090,mpc-p,0,-126.340000,54.885000,-2.373593,-5.939245,-2.290000,-6.045000,-0.083593,0.105755,-9.178935,-15.155916,-1.433256,-15.155916,-9.178935,-0.190000,0.710000,-15,112,-15.303336,112.450000,-15.303336,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.680491,37.069060,103.475814,123.153689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539675,1.413477,0.194631,0.012828,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.213221,mpc-p,0,-126.340000,54.885000,-2.444609,-5.974272,-2.390000,-6.165000,-0.054609,0.190728,-9.361904,-9.605862,-1.372266,-9.605862,-9.361904,-0.190000,0.950000,-2,91,-2.285063,90.984193,-2.285063,90.984193,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.092454,40.338603,108.717599,133.635257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571871,1.424353,0.284332,0.013849,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.223212,mpc-p,0,-126.340000,54.885000,-2.508491,-6.004205,-2.480000,-6.205000,-0.028491,0.200795,-9.849821,-1.494245,-1.006328,-1.494245,-9.849821,-0.130000,1.000000,6,46,6.342284,23.028082,6.342284,23.028082,0.000000,22.956111,0.000000,64.000000,0.000000,0.000000,107.339455,42.767689,109.717990,133.875726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558414,1.421951,0.194447,0.011911,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.233088,mpc-p,0,-126.340000,54.885000,-2.565258,-6.029192,-2.560000,-6.185000,-0.005258,0.155808,-8.752008,4.421746,-1.311276,4.421746,-8.752008,-0.090000,0.700000,3,1,3.239889,0.848005,3.239889,0.848005,0.000000,0.136188,0.000000,64.000000,0.000000,0.000000,108.720388,41.728900,101.949262,123.568205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538920,1.436997,0.142572,0.016748,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.243090,mpc-p,0,-126.340000,54.885000,-2.615903,-6.049736,-2.630000,-6.135000,0.014097,0.085264,-6.922320,6.007476,-1.128308,6.007476,-6.922320,-0.080000,0.360000,-4,17,-4.379200,16.516740,-4.379200,16.516740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,110.486577,38.694197,99.393105,116.996524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530257,1.481758,0.147222,0.017313,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.253215,mpc-p,0,-126.340000,54.885000,-2.659783,-6.065558,-2.690000,-6.115000,0.030217,0.049442,-5.641538,-0.335443,-0.152474,-0.335443,-5.641538,-0.060000,0.220000,-12,62,-12.419089,84.268668,-12.419089,84.268668,0.000000,-22.751928,0.000000,64.000000,0.000000,0.000000,114.990457,36.616218,99.019264,111.857540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557608,1.420240,0.186252,0.013929,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.263091,mpc-p,0,-126.340000,54.885000,-2.695073,-6.076093,-2.730000,-6.145000,0.034927,0.068907,-3.445913,-6.800341,-0.640391,-6.800341,-3.445913,-0.080000,0.380000,-23,107,-22.981275,112.450000,-22.981275,112.450000,0.000000,-5.933260,0.000000,64.000000,0.000000,0.000000,115.751753,35.468447,87.480556,99.308412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543570,1.415751,0.190564,0.014333,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.273210,mpc-p,0,-126.340000,54.885000,-2.723208,-6.081800,-2.750000,-6.225000,0.026792,0.143200,-1.921172,-9.239925,-0.518412,-9.239925,-1.921172,-0.100000,0.700000,-26,112,-25.916516,112.450000,-25.916516,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,112.388649,34.327416,83.931002,98.857936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556958,1.415610,0.224165,0.012914,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.283213,mpc-p,0,-126.340000,54.885000,-2.742722,-6.082324,-2.760000,-6.275000,0.017278,0.192676,-0.823360,-4.238777,-0.152474,-4.238777,-0.823360,-0.160000,0.930000,-17,83,-16.676499,83.196225,-16.676499,83.196225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.944014,33.859193,84.057942,103.087129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556349,1.416071,0.262149,0.013565,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.293090,mpc-p,0,-126.340000,54.885000,-2.753610,-6.077805,-2.770000,-6.265000,0.016390,0.187195,-1.494245,3.262944,-0.213464,3.262944,-1.494245,-0.180000,0.920000,5,38,4.890532,25.436942,4.890532,25.436942,0.000000,12.759283,0.000000,64.000000,0.000000,0.000000,104.748812,33.684582,81.016170,101.997039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540211,1.409422,0.149627,0.014395,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.303213,mpc-p,0,-126.340000,54.885000,-2.755852,-6.067945,-2.780000,-6.205000,0.024148,0.137055,-1.616224,7.837164,0.030495,7.837164,-1.616224,-0.140000,0.660000,17,11,16.656061,10.858474,16.656061,10.858474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.362394,32.686617,66.534070,90.630679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556382,1.413530,0.172975,0.013781,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.313098,mpc-p,0,-126.340000,54.885000,-2.749087,-6.053185,-2.780000,-6.125000,0.030913,0.071815,0.091484,7.776174,-0.030495,7.776174,0.091484,-0.090000,0.380000,8,35,8.494061,35.435598,8.494061,35.435598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.621515,31.318724,64.177054,87.505559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548828,1.414919,0.172510,0.015938,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.323212,mpc-p,0,-126.340000,54.885000,-2.732774,-6.032823,-2.760000,-6.085000,0.027226,0.052177,1.799193,1.555235,0.640391,1.555235,1.799193,-0.060000,0.310000,-4,80,-3.577409,97.452831,-3.577409,97.452831,0.000000,-17.017234,0.000000,64.000000,0.000000,0.000000,92.892406,29.729497,65.608479,81.821541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556480,1.436015,0.184531,0.013483,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.333216,mpc-p,0,-126.340000,54.885000,-2.707091,-6.007446,-2.730000,-6.095000,0.022909,0.087554,2.348100,-3.933829,0.213464,-3.933829,2.348100,-0.060000,0.510000,-2,112,-1.516940,112.450000,-1.516940,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.126266,27.287653,61.406805,72.402008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555732,1.413558,0.207166,0.012707,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.343219,mpc-p,0,-126.340000,54.885000,-2.671736,-5.976878,-2.700000,-6.125000,0.028264,0.148122,4.055809,-3.872840,1.128308,-3.872840,4.055809,-0.050000,0.820000,-6,112,-6.148606,112.450000,-6.148606,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.597042,25.397360,62.280187,75.641502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556364,1.414855,0.248883,0.014110,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.353226,mpc-p,0,-126.340000,54.885000,-2.626530,-5.941116,-2.650000,-6.125000,0.023470,0.183884,4.360757,0.701380,0.701380,0.701380,4.360757,-0.010000,0.980000,-1,74,-1.498369,74.010038,-1.498369,74.010038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.097702,24.554453,63.568770,78.406415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556103,1.414312,0.267386,0.013949,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.363215,mpc-p,0,-126.340000,54.885000,-2.571459,-5.900283,-2.590000,-6.065000,0.018541,0.164717,4.970653,8.630029,0.823360,8.630029,4.970653,-0.050000,0.890000,12,29,12.494813,18.094586,12.494813,18.094586,0.000000,10.915452,0.000000,64.000000,0.000000,0.000000,81.253460,24.595978,62.760622,77.380339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555613,1.412626,0.174598,0.012782,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.373211,mpc-p,0,-126.340000,54.885000,-2.506302,-5.854328,-2.540000,-5.965000,0.033698,0.110672,5.031642,11.862478,0.823360,11.862478,5.031642,-0.040000,0.610000,27,15,26.641297,15.352403,26.641297,15.352403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.020686,24.248719,57.393883,74.990533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554498,1.414491,0.173052,0.014289,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.383211,mpc-p,0,-126.340000,54.885000,-2.430972,-5.803303,-2.480000,-5.865000,0.049028,0.061697,5.397580,8.630029,0.518412,8.630029,5.397580,0.070000,0.340000,22,60,22.446083,66.114756,22.446083,66.114756,0.000000,-5.762353,0.000000,64.000000,0.000000,0.000000,70.592338,24.733461,59.373701,77.955224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557530,1.413400,0.174400,0.013405,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.393088,mpc-p,0,-126.340000,54.885000,-2.346569,-5.748017,-2.410000,-5.815000,0.063431,0.066983,7.532216,2.104141,0.701380,2.104141,7.532216,0.110000,0.410000,7,105,6.799075,112.450000,6.799075,112.450000,0.000000,-7.097597,0.000000,64.000000,0.000000,0.000000,72.655001,22.766109,60.358649,69.147583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539128,1.410545,0.175244,0.014748,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.403216,mpc-p,0,-126.340000,54.885000,-2.249650,-5.686340,-2.330000,-5.805000,0.080350,0.118660,8.812998,-1.616224,1.677214,-1.616224,8.812998,0.110000,0.700000,5,112,5.140609,112.450000,5.140609,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.592978,19.277123,62.392533,69.170829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556605,1.414969,0.250505,0.013417,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.413212,mpc-p,0,-126.340000,54.885000,-2.143707,-5.620605,-2.230000,-5.795000,0.086293,0.174395,9.483883,1.128308,1.067318,1.128308,9.483883,0.080000,0.920000,15,104,15.343008,104.221334,15.343008,104.221334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.641341,17.649977,63.784288,72.754960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556956,1.414216,0.246372,0.012988,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.423162,mpc-p,0,-126.340000,54.885000,-2.028123,-5.550465,-2.130000,-5.755000,0.101877,0.204535,10.215758,8.081122,1.128308,8.081122,10.215758,0.070000,0.990000,26,59,25.799565,47.540816,25.799565,47.540816,0.000000,11.680518,0.000000,64.000000,0.000000,0.000000,65.842875,16.532696,63.508067,72.364193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556908,1.414750,0.200851,0.014486,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.433213,mpc-p,0,-126.340000,54.885000,-1.901155,-5.474944,-2.020000,-5.645000,0.118845,0.170056,10.154769,13.265238,1.006328,13.265238,10.154769,0.140000,0.820000,32,19,32.335742,19.402205,32.335742,19.402205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.616428,16.407901,66.792067,75.617013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556159,1.439051,0.173437,0.015076,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.443095,mpc-p,0,-126.340000,54.885000,-1.766393,-5.396225,-1.910000,-5.515000,0.143607,0.118775,11.740498,13.326228,0.945339,13.326228,11.740498,0.230000,0.520000,20,44,20.050728,43.793008,20.050728,43.793008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.057504,16.195606,70.548323,80.984702,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539913,1.411610,0.143329,0.015438,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.453213,mpc-p,0,-126.340000,54.885000,-1.618315,-5.311155,-1.770000,-5.405000,0.151685,0.093845,14.363051,9.361904,1.067318,9.361904,14.363051,0.230000,0.400000,4,89,4.049680,90.551652,4.049680,90.551652,0.000000,-1.758644,0.000000,64.000000,0.000000,0.000000,65.940435,13.805157,71.312199,75.152108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557381,1.414254,0.185710,0.014759,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.463092,mpc-p,0,-126.340000,54.885000,-1.463993,-5.223847,-1.610000,-5.335000,0.146007,0.111153,16.131750,4.909663,1.738204,4.909663,16.131750,0.150000,0.600000,4,112,4.471671,112.450000,4.471671,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.192290,10.730591,67.466744,72.784158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.812399,1.449242,0.248106,0.018074,0.500322,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.473063,mpc-p,0,-126.340000,54.885000,-1.298620,-5.131598,-1.440000,-5.285000,0.141380,0.153402,17.229563,5.031642,1.860183,5.031642,17.229563,0.110000,0.850000,10,102,9.548220,102.303502,9.548220,102.303502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.976302,8.415301,67.838341,75.291654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547974,1.612462,0.316049,0.026517,0.500974,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.483070,mpc-p,0,-126.340000,54.885000,-1.123125,-5.034992,-1.240000,-5.195000,0.116875,0.160008,18.144407,10.093779,2.348100,10.093779,18.144407,0.080000,0.970000,15,57,15.447004,53.225339,15.447004,53.225339,0.000000,4.078163,0.000000,64.000000,0.000000,0.000000,62.572933,7.741311,68.815599,74.985789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574936,1.598771,0.306845,0.020131,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.493063,mpc-p,0,-126.340000,54.885000,-0.938559,-4.934645,-1.050000,-5.075000,0.111441,0.140355,18.876282,15.338885,2.226120,15.338885,18.876282,0.110000,0.800000,17,25,16.744390,24.881370,16.744390,24.881370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.860478,7.962432,69.715050,76.481056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551032,1.751407,0.234424,0.036789,0.505609,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.503072,mpc-p,0,-126.340000,54.885000,-0.744565,-4.830394,-0.850000,-4.925000,0.105435,0.094606,19.547167,15.826802,2.287110,15.826802,19.547167,0.140000,0.510000,16,45,16.051054,45.114902,16.051054,45.114902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.575574,7.680454,68.185669,76.874617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566122,1.490616,0.202182,0.016204,0.500338,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.513058,mpc-p,0,-126.340000,54.885000,-0.542150,-4.722804,-0.650000,-4.785000,0.107850,0.062196,20.401022,11.801488,2.470079,11.801488,20.401022,0.160000,0.420000,13,88,12.718759,87.669137,12.718759,87.669137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.909902,6.385330,63.794426,68.649827,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551392,1.554491,0.195798,0.012305,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.523062,mpc-p,0,-126.340000,54.885000,-0.330794,-4.611618,-0.420000,-4.685000,0.089206,0.073382,22.779616,7.776174,2.470079,7.776174,22.779616,0.160000,0.590000,-3,112,-3.084264,111.623422,-3.084264,111.623422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.218420,3.483166,61.994286,68.738370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540096,1.426571,0.195725,0.011691,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.533059,mpc-p,0,-126.340000,54.885000,-0.111259,-4.497252,-0.190000,-4.605000,0.078741,0.107748,22.840606,8.386070,2.348100,8.386070,22.840606,0.110000,0.850000,9,91,9.234324,90.770731,9.234324,90.770731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.322462,0.704510,63.878605,74.833789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540196,1.424542,0.228713,0.011760,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.543095,mpc-p,0,-126.340000,54.885000,0.117169,-4.379349,0.050000,-4.495000,0.067169,0.115651,22.596648,13.326228,3.140965,13.326228,22.596648,0.080000,0.900000,25,48,25.267329,48.047330,25.267329,48.047330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.216921,0.029829,66.138580,70.154381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539223,1.420488,0.149424,0.012409,0.500203,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.553059,mpc-p,0,-126.340000,54.885000,0.351595,-4.259404,0.290000,-4.345000,0.061595,0.085596,22.779616,17.412531,1.982162,17.412531,22.779616,0.140000,0.670000,27,33,26.805301,33.096428,26.805301,33.096428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.856704,0.563303,64.707815,71.049756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530009,1.411328,0.140676,0.011775,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.563210,mpc-p,0,-126.340000,54.885000,0.597892,-4.134428,0.530000,-4.185000,0.067892,0.050572,22.352689,16.619667,2.531068,16.619667,22.352689,0.220000,0.580000,28,46,27.637793,46.458479,27.637793,46.458479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.301265,0.243440,63.326326,67.871078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550430,1.420948,0.179326,0.015067,0.500288,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.573211,mpc-p,0,-126.340000,54.885000,0.847578,-4.008726,0.750000,-4.045000,0.097578,0.036274,24.243367,13.021280,2.287110,13.021280,24.243367,0.260000,0.440000,14,90,13.833923,89.964593,13.833923,89.964593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.462524,-0.177178,63.461954,65.085168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558560,1.422621,0.189767,0.013383,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.583220,mpc-p,0,-126.340000,54.885000,1.104028,-3.880568,1.000000,-3.925000,0.104028,0.044432,25.158211,9.361904,2.348100,9.361904,25.158211,0.230000,0.630000,14,108,13.894772,108.025209,13.894772,108.025209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.390952,-2.697485,63.223784,69.564172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560175,1.420153,0.217077,0.013396,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.593220,mpc-p,0,-126.340000,54.885000,1.366426,-3.750348,1.270000,-3.825000,0.096426,0.074652,25.585138,10.520706,2.592058,10.520706,25.585138,0.190000,0.850000,21,84,21.221336,84.318609,21.221336,84.318609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.395287,-4.738690,64.749449,72.351247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558245,1.418320,0.267195,0.013746,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.603164,mpc-p,0,-126.340000,54.885000,1.633064,-3.618886,1.530000,-3.695000,0.103064,0.076114,25.585138,15.521854,3.018985,15.521854,25.585138,0.190000,0.840000,30,45,30.016304,44.601625,30.016304,44.601625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.051178,-4.869526,68.351707,69.622018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556883,1.420743,0.178354,0.014913,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.613210,mpc-p,0,-126.340000,54.885000,1.907813,-3.484255,1.810000,-3.525000,0.097813,0.040745,26.865920,18.632323,2.104141,18.632323,26.865920,0.240000,0.670000,19,31,19.383534,30.571207,19.383534,30.571207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.756883,-4.514831,69.091240,70.305084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556121,1.417697,0.181075,0.013681,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.623061,mpc-p,0,-126.340000,54.885000,2.182004,-3.350665,2.090000,-3.365000,0.092004,0.014335,28.329670,17.107583,2.043152,17.107583,28.329670,0.240000,0.430000,9,63,9.304053,63.064267,9.304053,63.064267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.995093,-4.815158,71.260461,71.970737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540058,1.408549,0.135607,0.014267,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.633214,mpc-p,0,-126.340000,54.885000,2.469138,-3.211517,2.390000,-3.225000,0.079138,0.013483,29.305504,11.984457,1.982162,11.984457,29.305504,0.210000,0.500000,5,101,5.032786,101.313121,5.032786,101.313121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.726071,-5.863134,65.888994,71.654921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557897,1.417156,0.203219,0.014045,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.643213,mpc-p,0,-126.340000,54.885000,2.755944,-3.073221,2.690000,-3.105000,0.065944,0.031779,30.159358,9.300914,2.043152,9.300914,30.159358,0.160000,0.710000,6,109,5.908734,109.045086,5.908734,109.045086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.595916,-7.951887,65.794341,77.525885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556754,1.419103,0.218551,0.014979,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.653211,mpc-p,0,-126.340000,54.885000,3.046227,-2.933887,2.990000,-2.995000,0.056227,0.061113,30.159358,11.557530,2.104141,11.557530,30.159358,0.150000,0.900000,12,77,11.536215,77.266397,11.536215,77.266397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.438642,-9.338727,67.493812,79.755672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558448,1.416891,0.257334,0.014469,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.663216,mpc-p,0,-126.340000,54.885000,3.339764,-2.793575,3.300000,-2.855000,0.039764,0.061425,29.000556,15.826802,1.982162,15.826802,29.000556,0.150000,0.860000,26,45,26.025352,44.720677,26.025352,44.720677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.335177,-8.833420,69.334053,75.298057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556998,1.417068,0.178120,0.013574,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.673209,mpc-p,0,-126.340000,54.885000,3.635533,-2.652726,3.600000,-2.695000,0.035533,0.042274,29.610452,17.595500,1.555235,17.595500,29.610452,0.210000,0.650000,18,46,18.349647,46.250853,18.349647,46.250853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.028464,-7.938619,66.932978,71.222485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556171,1.416291,0.177226,0.013512,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.683097,mpc-p,0,-126.340000,54.885000,3.930215,-2.512858,3.900000,-2.545000,0.030215,0.032142,29.610452,14.119093,1.189297,14.119093,29.610452,0.240000,0.520000,15,86,14.910273,85.931654,14.910273,85.931654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.176168,-7.795182,64.100304,68.204394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539554,1.407216,0.149598,0.014714,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.693094,mpc-p,0,-126.340000,54.885000,4.229764,-2.371089,4.200000,-2.435000,0.029764,0.063911,30.037379,10.154769,1.189297,10.154769,30.037379,0.230000,0.650000,13,112,12.693423,112.086532,12.693423,112.086532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.128228,-9.629000,59.887722,70.791804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539375,1.408081,0.202278,0.015446,0.500313,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.703228,mpc-p,0,-126.340000,54.885000,4.534555,-2.227195,4.510000,-2.335000,0.024555,0.107805,29.366493,8.264091,2.165131,8.264091,29.366493,0.190000,0.830000,24,112,24.015721,112.449985,24.015721,112.449985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.156167,-11.259856,62.139802,74.840829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576363,1.414144,0.263269,0.013268,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.713093,mpc-p,0,-126.340000,54.885000,4.831893,-2.087099,4.800000,-2.235000,0.031893,0.147901,27.597795,10.886644,1.860183,10.886644,27.597795,0.150000,0.990000,48,85,48.006790,84.954458,48.006790,84.954458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.354310,-12.156920,64.121216,74.619558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548331,1.416841,0.265380,0.015721,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.723210,mpc-p,0,-126.340000,54.885000,5.136942,-1.943587,5.080000,-2.095000,0.056942,0.151413,26.804930,15.216906,1.799193,15.216906,26.804930,0.300000,0.940000,42,53,41.833596,52.550452,41.833596,52.550452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.878285,-11.717121,69.998231,73.896325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555999,1.416381,0.203526,0.013900,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.733212,mpc-p,0,-126.340000,54.885000,5.438188,-1.802008,5.360000,-1.945000,0.078188,0.142992,27.353837,17.046594,1.128308,17.046594,27.353837,0.400000,0.720000,26,55,26.075056,54.595153,26.075056,54.595153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.521976,-11.222460,75.710140,76.139636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556245,1.416005,0.191213,0.013443,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.743214,mpc-p,0,-126.340000,54.885000,5.738613,-1.660883,5.640000,-1.785000,0.098613,0.124117,28.878577,15.460864,1.189297,15.460864,28.878577,0.360000,0.600000,17,77,16.931301,76.665053,16.931301,76.665053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.039167,-12.278790,67.852742,72.472758,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558037,1.415740,0.178166,0.014432,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.753211,mpc-p,0,-126.340000,54.885000,6.037587,-1.520430,5.950000,-1.675000,0.087587,0.154570,29.732431,10.581696,1.433256,10.581696,29.732431,0.290000,0.630000,14,112,13.632135,112.450000,13.632135,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.479566,-13.247473,61.073011,69.680265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556659,1.415832,0.215631,0.013847,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.763215,mpc-p,0,-126.340000,54.885000,6.334973,-1.380633,6.260000,-1.575000,0.074973,0.194367,29.610452,7.959143,2.104141,7.959143,29.610452,0.230000,0.850000,18,112,18.229229,112.450000,18.229229,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.380533,-15.450768,60.856618,74.459631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558469,1.415183,0.262543,0.014598,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.773160,mpc-p,0,-126.340000,54.885000,6.628415,-1.242517,6.570000,-1.475000,0.058415,0.232483,30.281337,10.337738,1.555235,10.337738,30.281337,0.250000,0.990000,8,95,7.753004,94.964952,7.753004,94.964952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.184028,-16.652192,61.710243,74.865229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557247,1.417623,0.278847,0.015203,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.783061,mpc-p,0,-126.340000,54.885000,6.917901,-1.106005,6.870000,-1.355000,0.047901,0.248995,30.098369,14.363051,1.372266,14.363051,30.098369,0.220000,0.980000,11,63,11.079021,62.973432,11.079021,62.973432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.351199,-17.645229,59.507490,72.944419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538216,1.407120,0.148618,0.014257,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.793089,mpc-p,0,-126.340000,54.885000,7.208010,-0.968847,7.190000,-1.205000,0.018010,0.236153,30.159358,17.351542,1.006328,17.351542,30.159358,0.160000,0.810000,16,51,15.582177,50.932460,15.582177,50.932460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.970487,-18.822769,58.128575,72.350584,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539675,1.407042,0.138433,0.013972,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.803218,mpc-p,0,-126.340000,54.885000,7.497364,-0.831588,7.490000,-1.035000,0.007364,0.203412,28.939566,17.107583,1.128308,17.107583,28.939566,0.160000,0.600000,24,69,24.179646,68.673444,24.179646,68.673444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.577021,-20.676763,58.676305,72.681771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567022,1.416087,0.178265,0.015280,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.813161,mpc-p,0,-126.340000,54.885000,7.777467,-0.698171,7.790000,-0.885000,-0.012533,0.186829,29.488473,13.814145,0.579401,13.814145,29.488473,0.220000,0.600000,7,95,7.442422,94.802932,7.442422,94.802932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.221785,-23.108777,56.199171,70.245956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.703072,1.720755,0.273257,0.037365,0.500643,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008246,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.823062,mpc-p,0,-126.340000,54.885000,8.052039,-0.566748,8.090000,-0.765000,-0.037961,0.198252,30.037379,11.496540,1.189297,11.496540,30.037379,0.190000,0.740000,-1,103,-1.096830,102.890797,-1.096830,102.890797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.350958,-25.459378,52.905297,69.550416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548321,1.438238,0.211469,0.018755,0.500300,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.833065,mpc-p,0,-126.340000,54.885000,8.324711,-0.435479,8.410000,-0.625000,-0.085289,0.189521,29.183525,12.472374,0.701380,12.472374,29.183525,0.130000,0.890000,6,80,5.659335,80.286996,5.659335,80.286996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.638219,-27.523540,52.784052,68.153978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.383261,1.615213,0.267837,0.020334,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.843061,mpc-p,0,-126.340000,54.885000,8.592022,-0.305921,8.670000,-0.495000,-0.077978,0.189079,27.719774,15.155916,0.945339,15.155916,27.719774,0.110000,0.870000,20,58,19.527780,58.234517,19.527780,58.234517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.946971,-28.340412,54.281130,64.456801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546863,1.629181,0.226100,0.024941,0.500919,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.853073,mpc-p,0,-126.340000,54.885000,8.854214,-0.177852,8.940000,-0.335000,-0.085786,0.157148,25.524149,17.595500,0.579401,17.595500,25.524149,0.120000,0.690000,35,50,35.140503,50.079416,35.140503,50.079416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.346638,-28.561152,57.123155,65.184660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579674,1.498986,0.199050,0.015694,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.863059,mpc-p,0,-126.340000,54.885000,9.109886,-0.051859,9.190000,-0.175000,-0.080114,0.123141,23.816440,15.826802,0.518412,15.826802,23.816440,0.160000,0.580000,42,70,42.098214,70.108863,42.098214,70.108863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.654601,-28.169164,58.017444,65.314691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546443,1.620758,0.201969,0.015555,0.500390,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.873058,mpc-p,0,-126.340000,54.885000,9.359698,0.072487,9.430000,-0.025000,-0.070302,0.097487,22.840606,13.204249,-0.213464,13.204249,22.840606,0.290000,0.600000,29,87,29.355210,87.094693,29.355210,87.094693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.648098,-28.427776,52.557843,61.746316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538156,1.420373,0.143597,0.012117,0.500335,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.883060,mpc-p,0,-126.340000,54.885000,9.603058,0.194995,9.690000,0.095000,-0.086942,0.099995,22.718627,11.191592,0.518412,11.191592,22.718627,0.340000,0.620000,15,101,14.726318,101.123957,14.726318,101.123957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.118440,-28.511165,45.909741,55.966360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529375,1.423060,0.161583,0.012370,0.500309,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.893059,mpc-p,0,-126.340000,54.885000,9.839578,0.315576,9.920000,0.215000,-0.080422,0.100576,22.230710,11.496540,0.091484,11.496540,22.230710,0.270000,0.880000,20,74,20.236982,74.183089,20.236982,74.183089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.899992,-29.240474,41.435515,51.693726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529936,1.423581,0.251018,0.012067,0.500215,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.903059,mpc-p,0,-126.340000,54.885000,10.069033,0.434218,10.130000,0.345000,-0.060967,0.089218,21.925762,15.033937,0.457422,15.033937,21.925762,0.230000,0.820000,25,47,24.970655,46.595534,24.970655,46.595534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.289563,-28.664768,41.688577,46.164181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539960,1.410228,0.136880,0.012198,0.500411,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.913104,mpc-p,0,-126.340000,54.885000,10.292148,0.551413,10.350000,0.505000,-0.057852,0.046413,20.583991,16.863625,1.006328,16.863625,20.583991,0.240000,0.610000,31,44,30.622281,43.790270,30.622281,43.790270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.856097,-27.115439,45.751636,48.540788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545657,1.421098,0.180095,0.014146,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.923059,mpc-p,0,-126.340000,54.885000,10.505748,0.665584,10.580000,0.665000,-0.074252,0.000584,20.462012,14.424041,0.335443,14.424041,20.462012,0.270000,0.500000,20,67,19.881430,67.440785,19.881430,67.440785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.755770,-25.424195,47.456120,50.151644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530953,1.408431,0.138857,0.012761,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.933215,mpc-p,0,-126.340000,54.885000,10.715710,0.780010,10.790000,0.775000,-0.074290,0.005010,19.547167,11.008623,-0.030495,11.008623,19.547167,0.270000,0.570000,18,89,18.269175,88.769054,18.269175,88.769054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.352010,-24.554911,42.035544,46.777286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550443,1.419414,0.181046,0.014592,0.507005,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.943059,mpc-p,0,-126.340000,54.885000,10.911412,0.888967,10.970000,0.875000,-0.058588,0.013967,19.486178,8.264091,0.396432,8.264091,19.486178,0.230000,0.670000,17,102,16.513518,102.259989,16.513518,102.259989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.631972,-24.346938,40.036384,44.990091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539346,1.406519,0.165418,0.013916,0.500538,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.953217,mpc-p,0,-126.340000,54.885000,11.105077,0.999359,11.160000,0.965000,-0.054923,0.034359,18.205396,9.361904,0.518412,9.361904,18.205396,0.210000,0.830000,22,80,22.443934,79.921023,22.443934,79.921023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.025285,-24.883226,38.161293,43.119080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563178,1.417310,0.244778,0.015154,0.500234,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.963216,mpc-p,0,-126.340000,54.885000,11.287387,1.106035,11.350000,1.085000,-0.062613,0.021035,16.985604,12.533363,0.213464,12.533363,16.985604,0.220000,0.850000,25,48,25.050794,48.215480,25.050794,48.215480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.307734,-24.417875,38.881259,40.109922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557121,1.416019,0.180222,0.014089,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.973213,mpc-p,0,-126.340000,54.885000,11.461260,1.210727,11.530000,1.215000,-0.068740,-0.004273,17.290552,14.607010,-0.152474,14.607010,17.290552,0.240000,0.660000,14,43,13.598146,42.704490,13.598146,42.704490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.028054,-22.530042,45.591449,44.746858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556683,1.416386,0.178358,0.012572,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.983209,mpc-p,0,-126.340000,54.885000,11.626619,1.313476,11.710000,1.345000,-0.083381,-0.031524,16.924615,12.655342,-0.579401,12.655342,16.924615,0.210000,0.530000,11,66,10.510256,65.557128,10.510256,65.557128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.184774,-19.901784,47.775208,47.634672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556865,1.416038,0.179338,0.013355,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.993223,mpc-p,0,-126.340000,54.885000,11.783667,1.414504,11.880000,1.435000,-0.096333,-0.020496,16.314719,8.691018,-0.091484,8.691018,16.314719,0.150000,0.550000,13,96,12.715241,96.280826,12.715241,96.280826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.448677,-17.711802,45.209127,44.160824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556329,1.416092,0.192477,0.012801,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.003215,mpc-p,0,-126.340000,54.885000,11.931741,1.513461,12.050000,1.505000,-0.118259,0.008461,15.887791,5.275601,0.091484,5.275601,15.887791,0.140000,0.740000,6,110,6.168833,109.542072,6.168833,109.542072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.745050,-17.274176,43.487427,44.266094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556707,1.415417,0.211548,0.012771,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.013093,mpc-p,0,-126.340000,54.885000,12.069576,1.609496,12.220000,1.575000,-0.150424,0.034496,14.911958,6.312424,0.579401,6.312424,14.911958,0.100000,0.900000,8,88,8.296409,88.383213,8.296409,88.383213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.588809,-17.506305,42.945880,44.228247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539299,1.405645,0.217369,0.014472,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.023211,mpc-p,0,-126.340000,54.885000,12.201964,1.706093,12.370000,1.675000,-0.168036,0.031093,14.058103,10.886644,-0.091484,10.886644,14.058103,0.090000,0.910000,9,47,9.263053,47.382161,9.263053,47.382161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.308435,-16.975733,43.171764,39.489875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556630,1.413957,0.190640,0.012259,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.033099,mpc-p,0,-126.340000,54.885000,12.322731,1.798813,12.510000,1.785000,-0.187269,0.013813,12.045446,12.960290,0.030495,12.960290,12.045446,0.090000,0.710000,19,43,18.942625,43.467104,18.942625,43.467104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.119411,-14.164591,52.058319,45.808944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548945,1.417253,0.180095,0.015034,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.043087,mpc-p,0,-126.340000,54.885000,12.436091,1.890841,12.630000,1.895000,-0.193909,-0.004159,11.435550,10.825654,-0.274453,10.825654,11.435550,0.110000,0.540000,14,73,14.127980,73.019992,14.127980,73.019992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.114012,-11.281874,54.397999,49.777274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540020,1.406954,0.142659,0.016584,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.053211,mpc-p,0,-126.340000,54.885000,12.542205,1.982536,12.750000,1.985000,-0.207795,-0.002464,10.764665,6.373413,-0.152474,6.373413,10.764665,0.130000,0.580000,6,106,5.993369,105.880285,5.993369,105.880285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.704194,-9.451344,46.970230,43.201636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556518,1.415242,0.200568,0.013945,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.063060,mpc-p,0,-126.340000,54.885000,12.636982,2.070263,12.860000,2.035000,-0.223018,0.035263,9.544873,4.238777,-0.030495,4.238777,9.544873,0.110000,0.800000,7,107,7.357013,107.400971,7.357013,107.400971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.110829,-9.161755,44.189815,45.037328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539849,1.406628,0.178517,0.013980,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.073223,mpc-p,0,-126.340000,54.885000,12.726135,2.159351,12.960000,2.095000,-0.233865,0.064351,8.447060,5.519559,0.091484,5.519559,8.447060,0.090000,0.930000,10,87,10.111502,86.720140,10.111502,86.720140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.549200,-8.634129,42.157097,39.740162,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575834,1.417344,0.241924,0.014011,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.083214,mpc-p,0,-126.340000,54.885000,12.805320,2.245596,13.030000,2.185000,-0.224680,0.060596,6.312424,9.483883,0.030495,9.483883,6.312424,0.090000,0.930000,23,52,22.650479,51.945354,22.650479,51.945354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.385778,-7.415990,40.877093,34.742995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555569,1.414097,0.178094,0.012479,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.093210,mpc-p,0,-126.340000,54.885000,12.876262,2.330643,13.100000,2.285000,-0.223738,0.045643,5.031642,11.801488,-0.640391,11.801488,5.031642,0.120000,0.730000,24,47,24.101090,47.223081,24.101090,47.223081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.636090,-5.265370,49.267024,46.536301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558128,1.415449,0.179446,0.013993,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.103209,mpc-p,0,-126.340000,54.885000,12.939061,2.414552,13.150000,2.395000,-0.210939,0.019552,4.421746,9.910810,-0.091484,9.910810,4.421746,0.180000,0.570000,15,74,14.522041,73.609482,14.522041,73.609482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.390564,-3.017855,50.663526,51.605747,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557282,1.415066,0.179230,0.012855,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.113095,mpc-p,0,-126.340000,54.885000,12.993284,2.496481,13.200000,2.465000,-0.206716,0.031481,3.445913,6.007476,0.213464,6.007476,3.445913,0.180000,0.620000,12,102,12.327935,102.393828,12.327935,102.393828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.359916,-1.495729,44.314324,45.483928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539658,1.405212,0.163513,0.014235,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.123223,mpc-p,0,-126.340000,54.885000,13.040871,2.579427,13.240000,2.525000,-0.199129,0.054427,3.323933,3.506902,0.579401,3.506902,3.323933,0.150000,0.820000,8,107,7.588565,107.428837,7.588565,107.428837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.470407,-1.330612,41.691887,45.147644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565673,1.413886,0.239404,0.014343,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.133215,mpc-p,0,-126.340000,54.885000,13.080105,2.660381,13.270000,2.575000,-0.189895,0.085381,2.714037,5.214611,0.518412,5.214611,2.714037,0.120000,0.930000,9,86,8.974773,85.955053,8.974773,85.955053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.799787,-1.028809,39.868836,41.730626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558670,1.416344,0.244719,0.014464,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.143061,mpc-p,0,-126.340000,54.885000,13.111458,2.739398,13.300000,2.655000,-0.188542,0.084398,1.250287,9.300914,-0.152474,9.300914,1.250287,0.100000,0.930000,18,51,17.537048,50.833098,17.537048,50.833098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.744322,0.195573,39.571352,37.230264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539031,1.405204,0.141789,0.016879,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.153224,mpc-p,0,-126.340000,54.885000,13.136419,2.820277,13.310000,2.765000,-0.173581,0.055277,-0.579401,11.313571,-0.091484,11.313571,-0.579401,0.120000,0.730000,25,48,25.479632,47.665241,25.479632,47.665241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.138453,2.840774,46.984136,51.631018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567159,1.414714,0.179442,0.013497,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.163212,mpc-p,0,-126.340000,54.885000,13.153838,2.899183,13.310000,2.865000,-0.156162,0.034183,-1.616224,9.178935,-0.274453,9.178935,-1.616224,0.170000,0.570000,22,77,21.601625,77.351976,21.601625,77.351976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.108204,4.853341,47.325945,55.482578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555999,1.497718,0.186591,0.022573,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.173095,mpc-p,0,-126.340000,54.885000,13.164354,2.976795,13.300000,2.945000,-0.135646,0.031795,-1.433256,6.129455,0.030495,6.129455,-1.433256,0.200000,0.630000,8,98,8.390406,98.026588,8.390406,98.026588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.267872,4.958472,40.458867,45.986453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549141,1.483129,0.205243,0.017704,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.183095,mpc-p,0,-126.340000,54.885000,13.168425,3.054947,13.300000,3.005000,-0.131575,0.049947,-0.884349,4.360757,0.213464,4.360757,-0.884349,0.160000,0.840000,-1,96,-0.989559,95.843190,-0.989559,95.843190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.364741,4.895754,39.410285,47.786031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544563,1.425947,0.192543,0.014058,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.193087,mpc-p,0,-126.340000,54.885000,13.166132,3.132763,13.290000,3.075000,-0.123868,0.057763,-1.921172,6.495393,0.335443,6.495393,-1.921172,0.090000,0.890000,10,74,9.689501,74.270927,9.689501,74.270927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.595917,5.849817,37.904348,42.945349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539310,1.500340,0.162052,0.015895,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.203095,mpc-p,0,-126.340000,54.885000,13.157712,3.210523,13.270000,3.155000,-0.112288,0.055523,-2.714037,9.605862,0.152474,9.605862,-2.714037,0.080000,0.860000,14,50,13.508250,50.433579,13.508250,50.433579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.578928,6.911148,38.523524,42.895268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537933,1.407414,0.145373,0.014574,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.213216,mpc-p,0,-126.340000,54.885000,13.143228,3.289073,13.250000,3.265000,-0.106772,0.024073,-4.055809,9.788831,-0.762370,9.788831,-4.055809,0.100000,0.670000,16,62,16.436961,62.335883,16.436961,62.335883,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.633938,8.787416,43.655150,55.704053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558472,1.414870,0.177138,0.012550,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.223214,mpc-p,0,-126.340000,54.885000,13.123292,3.366674,13.220000,3.355000,-0.096708,0.011674,-3.323933,8.508050,0.091484,8.508050,-3.323933,0.120000,0.620000,1,77,1.470791,77.295630,1.470791,77.295630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.480496,9.030339,40.764278,50.616533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557948,1.415134,0.178174,0.013786,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.233093,mpc-p,0,-126.340000,54.885000,13.098355,3.443461,13.190000,3.435000,-0.091645,0.008461,-3.872840,6.251434,0.579401,6.251434,-3.872840,0.090000,0.680000,2,91,1.893436,91.267137,1.893436,91.267137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.937621,9.043330,40.390152,50.464008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548247,1.416961,0.177401,0.013615,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.243218,mpc-p,0,-126.340000,54.885000,13.067673,3.522346,13.160000,3.505000,-0.092327,0.017346,-3.628881,5.580549,0.701380,5.580549,-3.628881,0.050000,0.790000,-2,89,-1.564960,88.875564,-1.564960,88.875564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.325444,8.639955,37.140149,46.573092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557615,1.414170,0.186684,0.013503,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.253213,mpc-p,0,-126.340000,54.885000,13.032566,3.600498,13.130000,3.585000,-0.097434,0.015498,-4.055809,7.776174,0.579401,7.776174,-4.055809,0.050000,0.850000,-3,66,-3.411796,65.987192,-3.411796,65.987192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.052512,8.132227,36.173597,45.376469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557763,1.416045,0.177548,0.014056,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.263089,mpc-p,0,-126.340000,54.885000,12.993445,3.678065,13.100000,3.685000,-0.106555,-0.006935,-3.567892,10.459717,-0.213464,10.459717,-3.567892,0.030000,0.780000,-10,48,-9.992089,47.826575,-9.992089,47.826575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.216296,8.544168,41.248375,52.400023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542106,1.405855,0.149488,0.013948,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.273214,mpc-p,0,-126.340000,54.885000,12.949034,3.758036,13.060000,3.785000,-0.110966,-0.026964,-4.543725,10.886644,0.091484,10.886644,-4.543725,0.000000,0.630000,-3,56,-3.141482,56.156469,-3.141482,56.156469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.115882,9.424060,47.733943,61.269528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557923,1.414482,0.174266,0.013178,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.283213,mpc-p,0,-126.340000,54.885000,12.901180,3.837514,13.030000,3.885000,-0.128820,-0.047486,-4.726694,8.325081,0.762370,8.325081,-4.726694,-0.010000,0.580000,-7,81,-6.572541,81.247533,-6.572541,81.247533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.656970,9.536297,43.544939,57.134085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558066,1.413284,0.175962,0.014597,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.293217,mpc-p,0,-126.340000,54.885000,12.849596,3.917609,12.980000,3.955000,-0.130404,-0.037391,-4.543725,5.763517,0.762370,5.763517,-4.543725,-0.020000,0.670000,-12,97,-12.334665,97.408728,-12.334665,97.408728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.342149,8.646906,42.309839,53.190538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558368,1.412672,0.189683,0.013822,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.303058,mpc-p,0,-126.340000,54.885000,12.795491,3.997028,12.940000,4.015000,-0.144509,-0.017972,-4.726694,5.458569,0.213464,5.458569,-4.726694,-0.030000,0.830000,-15,89,-15.062945,89.065770,-15.062945,89.065770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.403919,7.748051,42.677769,54.052419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539398,1.404170,0.177142,0.014146,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.313226,mpc-p,0,-126.340000,54.885000,12.736358,4.079791,12.900000,4.105000,-0.163642,-0.025209,-5.092632,8.630029,0.457422,8.630029,-5.092632,-0.050000,0.870000,-13,59,-13.344664,59.475293,-13.344664,59.475293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.619736,7.485585,43.371196,53.383077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556572,1.411374,0.173023,0.013074,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.323211,mpc-p,0,-126.340000,54.885000,12.675353,4.161820,12.850000,4.205000,-0.174647,-0.043180,-5.824507,11.679509,1.311276,11.679509,-5.824507,-0.080000,0.760000,-6,42,-5.665238,42.474123,-5.665238,42.474123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.592860,8.270027,49.104897,62.160606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557183,1.410623,0.173461,0.012368,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.333217,mpc-p,0,-126.340000,54.885000,12.611561,4.244807,12.790000,4.325000,-0.178439,-0.080193,-6.617372,11.801488,0.457422,11.801488,-6.617372,-0.080000,0.580000,-1,55,-0.938507,54.712112,-0.938507,54.712112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.431766,9.477953,53.229477,69.317618,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556982,1.410761,0.174874,0.012485,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.343211,mpc-p,0,-126.340000,54.885000,12.545419,4.328540,12.740000,4.435000,-0.194581,-0.106460,-6.739351,9.483883,0.396432,9.483883,-6.739351,-0.050000,0.540000,-8,77,-8.101834,76.686375,-8.101834,76.686375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.507869,9.689369,51.908836,65.487507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557394,1.411165,0.175221,0.014533,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.353212,mpc-p,0,-126.340000,54.885000,12.477054,4.413195,12.670000,4.515000,-0.192946,-0.101805,-6.495393,6.983309,1.006328,6.983309,-6.495393,-0.070000,0.640000,-11,91,-11.328920,90.787327,-11.328920,90.787327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.145011,9.063038,51.352647,60.727053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558243,1.410509,0.173052,0.013696,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.363212,mpc-p,0,-126.340000,54.885000,12.406746,4.498736,12.610000,4.605000,-0.203254,-0.106264,-7.044299,7.044299,0.823360,7.044299,-7.044299,-0.060000,0.780000,-11,79,-11.217955,79.088711,-11.217955,79.088711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.159303,8.246480,49.879772,58.925047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557685,1.410728,0.174074,0.013608,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.373215,mpc-p,0,-126.340000,54.885000,12.334688,4.585214,12.540000,4.695000,-0.205312,-0.109786,-7.105289,10.398727,0.762370,10.398727,-7.105289,-0.080000,0.800000,-9,50,-8.894133,50.125584,-8.894133,50.125584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.639283,7.933821,50.525960,58.459862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556159,1.415596,0.174676,0.014246,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.383094,mpc-p,0,-126.340000,54.885000,12.262028,4.671536,12.480000,4.805000,-0.217972,-0.133464,-6.861330,12.289405,0.213464,12.289405,-6.861330,-0.090000,0.690000,-11,42,-11.409472,41.943564,-11.409472,41.943564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.979296,8.784065,56.349995,67.830015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539552,1.402751,0.138053,0.014531,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.393215,mpc-p,0,-126.340000,54.885000,12.186265,4.760907,12.400000,4.935000,-0.213735,-0.174093,-7.532216,11.313571,0.640391,11.313571,-7.532216,-0.090000,0.540000,-7,61,-6.857124,60.552135,-6.857124,60.552135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.731424,9.561449,57.931915,70.405251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559368,1.409474,0.175172,0.013365,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.403215,mpc-p,0,-126.340000,54.885000,12.110268,4.850153,12.330000,5.025000,-0.219732,-0.174847,-7.532216,8.020133,0.823360,8.020133,-7.532216,-0.100000,0.550000,-8,89,-8.009008,88.587346,-8.009008,88.587346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.757626,9.494211,53.363542,63.336669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556633,1.408748,0.174918,0.014639,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.413213,mpc-p,0,-126.340000,54.885000,12.033347,4.940296,12.260000,5.125000,-0.226653,-0.184704,-7.715185,6.861330,1.189297,6.861330,-7.715185,-0.090000,0.710000,-10,85,-9.902543,85.245828,-9.902543,85.245828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.619838,8.423505,51.126559,59.637484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556154,1.409148,0.177156,0.013310,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.423214,mpc-p,0,-126.340000,54.885000,11.955625,5.031372,12.190000,5.225000,-0.234375,-0.193628,-7.959143,9.605862,1.372266,9.605862,-7.959143,-0.090000,0.810000,-9,54,-8.749167,53.861755,-8.749167,53.861755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.805402,7.614815,52.087604,58.445107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556620,1.408491,0.188025,0.013136,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.433099,mpc-p,0,-126.340000,54.885000,11.878190,5.122261,12.110000,5.335000,-0.231810,-0.212739,-8.447060,11.618519,1.067318,11.618519,-8.447060,-0.090000,0.710000,-4,44,-4.244449,43.999035,-4.244449,43.999035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.048481,8.313091,58.173450,66.970395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539641,1.405948,0.165865,0.019047,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.443093,mpc-p,0,-126.340000,54.885000,11.799432,5.214986,12.030000,5.455000,-0.230568,-0.240014,-8.812998,11.374561,1.189297,11.374561,-8.812998,-0.070000,0.580000,-4,56,-3.733017,55.762759,-3.733017,55.762759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.876767,8.915362,57.590547,67.559769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545870,1.429618,0.156024,0.014633,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.453097,mpc-p,0,-126.340000,54.885000,11.720246,5.308615,11.960000,5.555000,-0.239754,-0.246385,-8.142112,8.934977,0.091484,8.934977,-8.142112,-0.060000,0.550000,-13,79,-12.860030,79.327512,-12.860030,79.327512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.656082,8.735302,55.252120,62.748328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538976,1.413019,0.142118,0.012345,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.463092,mpc-p,0,-126.340000,54.885000,11.640902,5.402921,11.880000,5.635000,-0.239098,-0.232079,-8.203101,5.946486,0.762370,5.946486,-8.203101,-0.070000,0.650000,-13,98,-13.060060,98.075280,-13.060060,98.075280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.526875,8.011201,53.599421,58.891902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558979,1.410742,0.191777,0.015794,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.473209,mpc-p,0,-126.340000,54.885000,11.560461,5.499098,11.810000,5.715000,-0.249539,-0.215902,-7.837164,6.556382,0.945339,6.556382,-7.837164,-0.090000,0.820000,-15,81,-14.671226,80.886919,-14.671226,80.886919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.367532,7.040398,50.821193,58.283656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557133,1.410458,0.215772,0.013994,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.483210,mpc-p,0,-126.340000,54.885000,11.480912,5.594817,11.740000,5.805000,-0.259088,-0.210183,-7.776174,9.117946,1.311276,9.117946,-7.776174,-0.110000,0.860000,-13,56,-12.999690,56.463907,-12.999690,56.463907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.786585,6.931467,53.624143,59.251358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554740,1.408821,0.174427,0.012770,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.493221,mpc-p,0,-126.340000,54.885000,11.401332,5.691204,11.650000,5.915000,-0.248668,-0.223796,-8.873987,10.642686,0.640391,10.642686,-8.873987,-0.120000,0.730000,-1,54,-0.626190,53.936232,-0.626190,53.936232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.202089,7.629062,56.668989,65.763453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557660,1.408263,0.180398,0.014331,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.503211,mpc-p,0,-126.340000,54.885000,11.322029,5.787886,11.570000,6.015000,-0.247971,-0.227114,-9.300914,10.093779,0.213464,10.093779,-9.300914,-0.090000,0.590000,0,71,0.145723,71.403992,0.145723,71.403992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.709286,7.964766,54.320692,64.297998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556329,1.407697,0.178629,0.012774,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.513214,mpc-p,0,-126.340000,54.885000,11.242782,5.885109,11.480000,6.115000,-0.237218,-0.229891,-10.032790,8.081122,0.762370,8.081122,-10.032790,-0.050000,0.650000,1,84,1.388606,83.785007,1.388606,83.785007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.085299,7.080288,52.637505,57.738330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556649,1.409714,0.178581,0.013852,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.523211,mpc-p,0,-126.340000,54.885000,11.163784,5.982597,11.390000,6.195000,-0.226216,-0.212403,-9.300914,6.800341,1.433256,6.800341,-9.300914,-0.040000,0.750000,-6,88,-5.909058,87.825588,-5.909058,87.825588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.272007,6.024369,51.740702,55.698858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556852,1.409381,0.179153,0.014350,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.533209,mpc-p,0,-126.340000,54.885000,11.085001,6.080324,11.300000,6.275000,-0.214999,-0.194676,-9.788831,7.105289,1.616224,7.105289,-9.788831,-0.030000,0.820000,-3,81,-2.692202,81.310441,-2.692202,81.310441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.895566,5.015896,51.682185,55.408205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555612,1.408451,0.180765,0.012133,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.543060,mpc-p,0,-126.340000,54.885000,11.007609,6.176734,11.210000,6.355000,-0.202391,-0.178266,-9.605862,8.630029,0.762370,8.630029,-9.605862,-0.030000,0.840000,-3,69,-2.793623,68.528860,-2.793623,68.528860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.330840,4.135803,52.361305,54.607538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539059,1.401581,0.145027,0.016602,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.553212,mpc-p,0,-126.340000,54.885000,10.928101,6.276096,11.110000,6.455000,-0.181899,-0.178904,-10.398727,9.422894,1.067318,9.422894,-10.398727,-0.030000,0.790000,6,66,5.737021,66.200289,5.737021,66.200289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.248371,3.566471,54.999351,57.349703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556527,1.412609,0.176264,0.014605,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.563213,mpc-p,0,-126.340000,54.885000,10.849999,6.373883,11.030000,6.555000,-0.180001,-0.181117,-10.154769,9.544873,0.945339,9.544873,-10.154769,0.000000,0.720000,0,71,0.282714,71.445990,0.282714,71.445990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.282808,2.777752,54.035144,56.384215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558300,1.407873,0.177237,0.013620,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.573064,mpc-p,0,-126.340000,54.885000,10.773269,6.469982,10.940000,6.645000,-0.166731,-0.175018,-9.727842,8.873987,0.945339,8.873987,-9.727842,0.010000,0.730000,-5,77,-4.517146,77.010470,-4.517146,77.010470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.724691,1.455180,53.476025,56.253279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538445,1.399088,0.137733,0.014473,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.583097,mpc-p,0,-126.340000,54.885000,10.695289,6.567510,10.850000,6.735000,-0.154711,-0.167490,-9.727842,7.044299,1.616224,7.044299,-9.727842,0.000000,0.750000,-3,91,-3.421116,91.055704,-3.421116,91.055704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.852891,0.420576,51.399330,54.530091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538706,1.402029,0.151839,0.015732,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.593097,mpc-p,0,-126.340000,54.885000,10.617686,6.664240,10.760000,6.815000,-0.142314,-0.150760,-9.483883,6.922320,1.067318,6.922320,-9.483883,-0.010000,0.830000,-3,87,-3.308319,86.985074,-3.308319,86.985074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.988125,-1.081965,48.130032,53.443223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539372,1.399307,0.136876,0.013516,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.603059,mpc-p,0,-126.340000,54.885000,10.540448,6.759986,10.660000,6.895000,-0.119552,-0.135014,-9.422894,8.325081,0.884349,8.325081,-9.422894,-0.010000,0.870000,-2,73,-1.698079,72.873177,-1.698079,72.873177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.459661,-2.355123,49.869629,54.236313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555383,1.405867,0.174994,0.015172,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.613217,mpc-p,0,-126.340000,54.885000,10.461701,6.856833,10.580000,6.995000,-0.118299,-0.138167,-10.093779,10.337738,1.250287,10.337738,-10.093779,0.000000,0.820000,3,60,3.141827,59.618347,3.141827,59.618347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.413505,-3.299326,53.807457,56.714950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555778,1.403299,0.173267,0.013846,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.623215,mpc-p,0,-126.340000,54.885000,10.384115,6.951255,10.480000,7.105000,-0.095885,-0.153745,-9.422894,10.276748,1.677214,10.276748,-9.422894,0.010000,0.720000,-2,66,-2.153045,66.392131,-2.153045,66.392131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.110274,-3.770450,57.082101,59.491954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556293,1.402833,0.174395,0.013802,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.633060,mpc-p,0,-126.340000,54.885000,10.307562,7.043213,10.400000,7.195000,-0.092438,-0.151787,-9.910810,8.386070,1.677214,8.386070,-9.910810,0.020000,0.680000,-1,85,-0.639652,85.393642,-0.639652,85.393642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.295833,-4.757739,55.167836,59.304269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555436,1.403045,0.172900,0.014387,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.643215,mpc-p,0,-126.340000,54.885000,10.228361,7.136835,10.300000,7.285000,-0.071639,-0.148165,-9.361904,6.739351,1.616224,6.739351,-9.361904,-0.020000,0.760000,1,92,0.586410,92.096215,0.586410,92.096215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.195671,-6.376020,49.851737,55.973601,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555563,1.409552,0.173773,0.014440,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.653210,mpc-p,0,-126.340000,54.885000,10.150059,7.227627,10.210000,7.355000,-0.059941,-0.127373,-9.056956,7.288257,1.128308,7.288257,-9.056956,-0.010000,0.860000,-3,80,-2.650361,79.885009,-2.650361,79.885009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.638389,-8.141435,48.450082,54.830460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556009,1.400657,0.174825,0.014636,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.663058,mpc-p,0,-126.340000,54.885000,10.072474,7.315613,10.130000,7.445000,-0.057526,-0.129387,-9.178935,8.569039,1.372266,8.569039,-9.178935,0.020000,0.850000,-6,68,-5.931957,68.237942,-5.931957,68.237942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.132051,-9.059110,51.974064,56.357373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540188,1.396842,0.135741,0.013777,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.673218,mpc-p,0,-126.340000,54.885000,9.991875,7.404688,10.040000,7.535000,-0.048125,-0.130312,-8.752008,9.544873,1.738204,9.544873,-8.752008,-0.010000,0.800000,-6,63,-5.898347,62.641710,-5.898347,62.641710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.962694,-9.613115,53.239350,58.123742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556648,1.407127,0.172578,0.013758,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.683215,mpc-p,0,-126.340000,54.885000,9.911903,7.490495,9.960000,7.635000,-0.048097,-0.144505,-9.117946,8.812998,0.823360,8.812998,-9.117946,-0.020000,0.720000,-3,73,-2.786860,72.782949,-2.786860,72.782949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.660205,-9.999771,52.960646,58.354433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568748,1.707527,0.222095,0.030650,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.693060,mpc-p,0,-126.340000,54.885000,9.832381,7.573067,9.880000,7.725000,-0.047619,-0.151933,-9.483883,6.373413,1.128308,6.373413,-9.483883,0.000000,0.710000,-4,92,-3.845780,91.813051,-3.845780,91.813051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.676104,-10.817353,49.491863,55.327363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546225,1.420879,0.167254,0.015810,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.703062,mpc-p,0,-126.340000,54.885000,9.750699,7.654830,9.790000,7.795000,-0.039301,-0.140170,-9.910810,5.519559,1.250287,5.519559,-9.910810,0.000000,0.820000,-1,89,-0.779645,89.243477,-0.779645,89.243477,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.793660,-12.443762,45.120724,52.890237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.863846,1.559316,0.215861,0.024770,0.505386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.713062,mpc-p,0,-126.340000,54.885000,9.668022,7.734273,9.700000,7.855000,-0.031978,-0.120727,-9.422894,6.617372,1.738204,6.617372,-9.422894,0.000000,0.880000,-5,74,-4.922204,74.493766,-4.922204,74.493766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.888776,-13.791489,46.494456,52.841778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548205,1.466007,0.193474,0.019836,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.723063,mpc-p,0,-126.340000,54.885000,9.584194,7.811269,9.620000,7.945000,-0.035806,-0.133731,-9.422894,7.959143,1.616224,7.959143,-9.422894,-0.050000,0.850000,0,62,-0.227316,62.055229,-0.227316,62.055229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.498975,-14.299996,50.651672,56.323424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569735,1.546079,0.200728,0.018788,0.502940,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.733068,mpc-p,0,-126.340000,54.885000,9.499065,7.885683,9.530000,8.025000,-0.030935,-0.139317,-9.300914,7.593205,1.372266,7.593205,-9.300914,-0.070000,0.740000,0,71,0.322863,71.369022,0.322863,71.369022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.896373,-14.020147,52.049710,57.068934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546310,1.704362,0.230838,0.028270,0.500731,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.743442,mpc-p,0,-126.340000,54.885000,9.409338,7.959908,9.430000,8.095000,-0.020662,-0.135092,-9.910810,5.702528,1.128308,5.702528,-9.910810,0.010000,0.720000,-6,87,-6.164581,86.883507,-6.164581,86.883507,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.952012,-14.510178,48.602295,54.362790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569243,1.569468,0.211725,0.027694,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.753060,mpc-p,0,-126.340000,54.885000,9.324711,8.025907,9.350000,8.145000,-0.025289,-0.119093,-9.178935,3.384923,0.701380,3.384923,-9.178935,-0.040000,0.780000,-9,100,-9.308875,99.946517,-9.308875,99.946517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.869627,-15.317050,44.913675,52.474250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553082,1.603160,0.203954,0.016027,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.763060,mpc-p,0,-126.340000,54.885000,9.235128,8.091514,9.260000,8.195000,-0.024872,-0.103486,-8.812998,3.506902,1.433256,3.506902,-8.812998,-0.070000,0.910000,-10,87,-10.400021,86.514920,-10.400021,86.514920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.038031,-16.706800,41.328029,50.827563,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541614,1.471341,0.199862,0.012695,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.773060,mpc-p,0,-126.340000,54.885000,9.143813,8.153900,9.180000,8.255000,-0.036187,-0.101100,-9.605862,6.129455,1.494245,6.129455,-9.605862,-0.050000,0.930000,-8,60,-8.225260,59.969555,-8.225260,59.969555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.790424,-17.545245,44.719019,52.566309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539721,1.407710,0.143531,0.012251,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.783062,mpc-p,0,-126.340000,54.885000,9.050638,8.212932,9.080000,8.325000,-0.029362,-0.112068,-10.032790,7.288257,1.128308,7.288257,-10.032790,-0.050000,0.800000,-5,57,-5.402137,56.637482,-5.402137,56.637482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.102845,-16.773309,52.851263,58.597390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557835,1.455869,0.180906,0.018350,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.793089,mpc-p,0,-126.340000,54.885000,8.955270,8.268594,8.980000,8.395000,-0.024730,-0.126406,-10.276748,5.641538,1.616224,5.641538,-10.276748,-0.030000,0.710000,-8,73,-7.920042,73.303921,-7.920042,73.303921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.276169,-16.006453,52.515774,58.473558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539770,1.461133,0.142292,0.014274,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.803226,mpc-p,0,-126.340000,54.885000,8.856768,8.321144,8.880000,8.435000,-0.023232,-0.113856,-10.398727,2.287110,1.189297,2.287110,-10.398727,-0.050000,0.700000,-8,100,-7.623355,99.960112,-7.623355,99.960112,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.361829,-15.723920,47.362298,54.065824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556522,1.404440,0.190721,0.013427,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.813211,mpc-p,0,-126.340000,54.885000,8.757599,8.369113,8.790000,8.465000,-0.032401,-0.095887,-10.276748,0.518412,1.189297,0.518412,-10.276748,-0.070000,0.760000,-9,108,-9.300169,108.416835,-9.300169,108.416835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.190475,-16.430016,42.469854,50.950583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555360,1.403445,0.228667,0.012539,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.823090,mpc-p,0,-126.340000,54.885000,8.657301,8.412751,8.690000,8.485000,-0.032699,-0.072249,-10.215758,2.104141,1.677214,2.104141,-10.215758,-0.050000,1.010000,-14,72,-14.072289,71.888787,-14.072289,71.888787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.586483,-18.027535,41.534301,51.425635,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539810,1.409391,0.290729,0.015556,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.833214,mpc-p,0,-126.340000,54.885000,8.552195,8.453401,8.590000,8.535000,-0.037805,-0.081599,-10.642686,5.336590,1.555235,5.336590,-10.642686,-0.070000,0.910000,-10,48,-9.924740,47.791135,-9.924740,47.791135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.193390,-17.387322,53.851086,60.148851,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557339,1.410818,0.178553,0.013686,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.843060,mpc-p,0,-126.340000,54.885000,8.447637,8.488881,8.490000,8.585000,-0.042363,-0.096119,-10.642686,5.153621,1.067318,5.153621,-10.642686,-0.090000,0.710000,-10,61,-9.898293,60.613761,-9.898293,60.613761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.887893,-15.427211,58.799824,64.857462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539060,1.396489,0.140024,0.015351,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.853213,mpc-p,0,-126.340000,54.885000,8.337374,8.521163,8.400000,8.635000,-0.062626,-0.113837,-10.764665,2.287110,0.884349,2.287110,-10.764665,-0.070000,0.650000,-17,84,-16.693649,84.249855,-16.693649,84.249855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.330186,-14.572681,51.989150,59.845936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555717,1.404782,0.175890,0.013683,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.863212,mpc-p,0,-126.340000,54.885000,8.226276,8.548594,8.300000,8.645000,-0.073724,-0.096406,-9.605862,-0.579401,0.884349,-0.579401,-9.605862,-0.090000,0.730000,-29,99,-28.925323,98.878697,-28.925323,98.878697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.241137,-14.734205,44.865174,54.301809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556325,1.406435,0.189399,0.013358,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.873210,mpc-p,0,-126.340000,54.885000,8.112684,8.571597,8.210000,8.645000,-0.097316,-0.073403,-9.910810,-1.677214,1.921172,-1.677214,-9.910810,-0.160000,0.870000,-23,94,-23.039275,93.663363,-23.039275,93.663363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.454405,-14.856187,40.521118,50.915112,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556040,1.406661,0.228184,0.013787,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.883213,mpc-p,0,-126.340000,54.885000,7.996499,8.590102,8.120000,8.645000,-0.123501,-0.054898,-10.703675,0.457422,2.470079,0.457422,-10.703675,-0.200000,0.930000,-14,68,-14.126884,68.046729,-14.126884,68.046729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.785042,-14.922618,37.053817,48.014089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555962,1.406609,0.203714,0.013045,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.893209,mpc-p,0,-126.340000,54.885000,7.877847,8.604012,8.010000,8.665000,-0.132153,-0.060988,-11.618519,2.470079,1.189297,2.470079,-11.618519,-0.170000,0.850000,-11,53,-11.158419,52.617420,-11.158419,52.617420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.639666,-13.946595,43.944865,53.281639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556018,1.406366,0.179617,0.013547,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.903061,mpc-p,0,-126.340000,54.885000,7.758414,8.613174,7.900000,8.685000,-0.141586,-0.071826,-12.106436,1.616224,1.006328,1.616224,-12.106436,-0.120000,0.720000,-16,65,-16.218551,65.130701,-16.218551,65.130701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.944720,-12.600125,51.085964,59.297439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540238,1.398038,0.134589,0.013796,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.913211,mpc-p,0,-126.340000,54.885000,7.632772,8.617836,7.790000,8.685000,-0.157228,-0.067164,-11.069613,-1.433256,1.250287,-1.433256,-11.069613,-0.090000,0.660000,-34,92,-34.060940,91.819170,-34.060940,91.819170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.228393,-12.047907,47.597995,56.798481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556834,1.407112,0.190198,0.014099,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.923215,mpc-p,0,-126.340000,54.885000,7.506404,8.617635,7.680000,8.675000,-0.173596,-0.057365,-11.618519,-4.238777,1.799193,-4.238777,-11.618519,-0.170000,0.790000,-25,101,-25.170350,100.594478,-25.170350,100.594478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.489868,-11.891365,41.623604,52.355244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554165,1.407951,0.201656,0.013734,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.933213,mpc-p,0,-126.340000,54.885000,7.377622,8.612639,7.570000,8.645000,-0.192378,-0.032361,-11.740498,-3.384923,2.226120,-3.384923,-11.740498,-0.200000,0.920000,-23,80,-22.847322,79.968318,-22.847322,79.968318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.975723,-11.971936,36.211907,47.945766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557214,1.408917,0.205285,0.012983,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.943209,mpc-p,0,-126.340000,54.885000,7.246421,8.602820,7.450000,8.635000,-0.203579,-0.032180,-13.387218,-0.640391,1.433256,-0.640391,-13.387218,-0.180000,0.910000,-13,53,-12.781814,52.868177,-12.781814,52.868177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.911800,-11.163655,41.561947,51.798405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554602,1.410240,0.179918,0.013777,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.953210,mpc-p,0,-126.340000,54.885000,7.112791,8.588150,7.310000,8.645000,-0.197209,-0.056850,-14.546020,0.396432,1.799193,0.396432,-14.546020,-0.150000,0.730000,-6,52,-6.474262,52.314202,-6.474262,52.314202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.943764,-9.155018,50.678011,60.625857,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554945,1.407907,0.175892,0.013618,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.963214,mpc-p,0,-126.340000,54.885000,6.976806,8.568614,7.170000,8.635000,-0.193194,-0.066386,-14.850968,-1.677214,1.555235,-1.677214,-14.850968,-0.220000,0.630000,3,73,3.408361,72.767096,3.408361,72.767096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.303021,-7.538533,52.767253,62.027670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557709,1.407901,0.178042,0.013769,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.973101,mpc-p,0,-126.340000,54.885000,6.840247,8.544532,7.030000,8.615000,-0.189753,-0.070468,-13.936124,-4.360757,1.494245,-4.360757,-13.936124,-0.030000,0.680000,-31,86,-30.684071,86.046826,-30.684071,86.046826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.809164,-7.387666,50.248173,56.377964,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547693,1.408912,0.178560,0.015737,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.983210,mpc-p,0,-126.340000,54.885000,6.698498,8.515012,6.900000,8.565000,-0.201502,-0.049988,-12.411384,-5.885497,2.104141,-5.885497,-12.411384,-0.140000,0.790000,-36,86,-36.321983,86.167611,-36.321983,86.167611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.612789,-7.310407,50.661040,58.769593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554903,1.411478,0.198079,0.016345,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.993106,mpc-p,0,-126.340000,54.885000,6.557754,8.481334,6.780000,8.525000,-0.222246,-0.043666,-13.753155,-5.214611,2.043152,-5.214611,-13.753155,-0.210000,0.840000,-20,72,-19.949621,72.025021,-19.949621,72.025021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.134305,-6.254363,41.476613,48.400255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554977,1.410164,0.190138,0.014577,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.003216,mpc-p,0,-126.340000,54.885000,6.412084,8.442079,6.630000,8.475000,-0.217916,-0.032921,-14.850968,-3.567892,2.226120,-3.567892,-14.850968,-0.240000,0.810000,-6,57,-5.680593,56.920468,-5.680593,56.920468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.479317,-4.789296,40.317727,48.061088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555427,1.420543,0.177670,0.014743,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.013212,mpc-p,0,-126.340000,54.885000,6.266321,8.398486,6.480000,8.455000,-0.213679,-0.056514,-15.582843,-2.957996,1.555235,-2.957996,-15.582843,-0.130000,0.710000,-13,53,-12.619508,53.424158,-12.619508,53.424158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.204927,-3.173366,47.073405,55.564425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551716,1.409707,0.177690,0.014962,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.023095,mpc-p,0,-126.340000,54.885000,6.120666,8.350765,6.320000,8.415000,-0.199334,-0.064235,-16.558677,-4.543725,1.677214,-4.543725,-16.558677,-0.110000,0.630000,-8,68,-7.962743,68.237307,-7.962743,68.237307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.472859,-1.621345,53.578912,59.344673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540899,1.401764,0.142636,0.014636,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.033220,mpc-p,0,-126.340000,54.885000,5.970041,8.297178,6.160000,8.375000,-0.189959,-0.077822,-16.619667,-6.800341,2.043152,-6.800341,-16.619667,-0.080000,0.680000,-12,77,-12.211370,76.833083,-12.211370,76.833083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.856208,-0.434454,49.581124,52.465810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564607,1.431516,0.177365,0.011968,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.043222,mpc-p,0,-126.340000,54.885000,5.819999,8.239636,6.010000,8.305000,-0.190001,-0.065364,-15.643833,-7.837164,2.104141,-7.837164,-15.643833,-0.060000,0.750000,-25,76,-25.007383,75.672188,-25.007383,75.672188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.522185,0.524719,46.908832,47.927324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554629,1.408800,0.175079,0.013206,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.053096,mpc-p,0,-126.340000,54.885000,5.670889,8.178435,5.850000,8.245000,-0.179111,-0.066565,-16.192739,-7.410237,2.043152,-7.410237,-16.192739,-0.140000,0.760000,-11,67,-10.844739,66.631508,-10.844739,66.631508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.560503,1.811990,44.628122,46.403091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540330,1.862022,0.242692,0.038430,0.645869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.063067,mpc-p,0,-126.340000,54.885000,5.519489,8.112283,5.690000,8.185000,-0.170511,-0.072717,-17.046594,-5.763517,1.616224,-5.763517,-17.046594,-0.150000,0.740000,0,50,-0.279280,49.748841,-0.279280,49.748841,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.278996,3.282447,45.379629,49.437938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553797,1.599088,0.198978,0.019456,0.501799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.073093,mpc-p,0,-126.340000,54.885000,5.366630,8.041459,5.520000,8.135000,-0.153370,-0.093541,-18.022427,-5.397580,2.165131,-5.397580,-18.022427,-0.060000,0.640000,-1,49,-1.035364,48.641333,-1.035364,48.641333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.820590,5.605913,54.326641,59.403682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559090,1.756564,0.243859,0.036609,0.505299,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.083066,mpc-p,0,-126.340000,54.885000,5.214203,7.966848,5.350000,8.075000,-0.135797,-0.108152,-18.144407,-6.800341,2.470079,-6.800341,-18.144407,-0.020000,0.560000,-4,61,-4.224353,61.445881,-4.224353,61.445881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.823016,8.035001,59.658741,64.076998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549683,1.484190,0.193803,0.020166,0.570946,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.093061,mpc-p,0,-126.340000,54.885000,5.061276,7.888021,5.180000,8.005000,-0.118724,-0.116979,-17.412531,-9.239925,2.348100,-9.239925,-17.412531,-0.030000,0.590000,-9,74,-8.964329,73.829177,-8.964329,73.829177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.368036,10.250552,57.640770,60.281523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564144,1.714691,0.219131,0.031188,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.103063,mpc-p,0,-126.340000,54.885000,4.908315,7.805209,5.020000,7.915000,-0.111685,-0.109791,-16.985604,-10.886644,1.738204,-10.886644,-16.985604,-0.030000,0.670000,-13,77,-12.773200,76.890683,-12.773200,76.890683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.566411,12.138894,53.223715,55.764014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550080,1.451294,0.207201,0.019467,0.500459,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.113065,mpc-p,0,-126.340000,54.885000,4.755695,7.718616,4.850000,7.815000,-0.094305,-0.096384,-17.290552,-10.703675,1.738204,-10.703675,-17.290552,-0.050000,0.740000,-6,66,-5.725675,66.435611,-5.725675,66.435611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.577586,13.766294,50.124037,52.410099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549744,1.460893,0.177567,0.013957,0.500557,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.123059,mpc-p,0,-126.340000,54.885000,4.603775,7.628457,4.680000,7.735000,-0.076225,-0.106543,-17.778469,-8.691018,1.921172,-8.691018,-17.778469,-0.050000,0.720000,2,46,2.203624,46.493475,2.203624,46.493475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.104900,15.733609,53.726736,56.176159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537816,1.436622,0.140520,0.014207,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.133222,mpc-p,0,-126.340000,54.885000,4.450166,7.533219,4.500000,7.665000,-0.049834,-0.131781,-17.412531,-7.837164,1.250287,-7.837164,-17.412531,-0.020000,0.610000,0,42,-0.215492,42.045207,-0.215492,42.045207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.462728,18.842583,63.228831,69.113131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571390,1.418405,0.185505,0.013767,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.143095,mpc-p,0,-126.340000,54.885000,4.302053,7.437432,4.330000,7.585000,-0.027947,-0.147568,-17.595500,-9.056956,1.860183,-9.056956,-17.595500,0.010000,0.510000,0,56,0.146279,55.679363,0.146279,55.679363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.151151,21.727080,68.944311,75.186201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549903,1.417944,0.184524,0.014212,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.153214,mpc-p,0,-126.340000,54.885000,4.151651,7.336088,4.170000,7.495000,-0.018349,-0.158912,-16.131750,-10.825654,1.738204,-10.825654,-16.131750,0.010000,0.530000,-11,64,-10.776223,64.077013,-10.776223,64.077013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.649460,24.185452,67.394114,72.482261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559052,1.433975,0.186615,0.014390,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.163215,mpc-p,0,-126.340000,54.885000,4.004677,7.232956,4.010000,7.375000,-0.005323,-0.142044,-15.277895,-12.838311,1.250287,-12.838311,-15.277895,-0.020000,0.590000,-13,74,-13.020275,73.715414,-13.020275,73.715414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.770508,25.972099,64.576051,69.333215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557904,1.416668,0.185332,0.013831,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.173105,mpc-p,0,-126.340000,54.885000,3.861249,7.128256,3.860000,7.255000,0.001249,-0.126744,-14.485031,-12.777322,1.372266,-12.777322,-14.485031,-0.040000,0.670000,-15,65,-14.835557,64.848484,-14.835557,64.848484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.986043,27.426220,59.984747,64.733559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548828,1.416502,0.186783,0.014393,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.183169,mpc-p,0,-126.340000,54.885000,3.717545,7.019152,3.730000,7.145000,-0.012455,-0.125848,-13.387218,-11.618519,1.128308,-11.618519,-13.387218,-0.100000,0.700000,-15,49,-15.201097,49.475332,-15.201097,49.475332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.325844,28.844481,61.117879,66.099371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558513,1.416717,0.186942,0.015659,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.193213,mpc-p,0,-126.340000,54.885000,3.576665,6.907890,3.590000,7.045000,-0.013335,-0.137110,-12.777322,-9.971800,1.433256,-9.971800,-12.777322,-0.090000,0.600000,-18,41,-18.405532,40.916891,-18.405532,40.916891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.375600,30.474721,64.639532,73.229450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559208,1.416071,0.186042,0.014674,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.203088,mpc-p,0,-126.340000,54.885000,3.440888,6.796381,3.460000,6.945000,-0.019112,-0.148619,-12.899301,-11.008623,1.799193,-11.008623,-12.899301,-0.130000,0.510000,-10,54,-10.266302,54.087438,-10.266302,54.087438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.828953,32.198067,67.444625,78.354101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539320,1.403289,0.138576,0.013727,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.213212,mpc-p,0,-126.340000,54.885000,3.304796,6.680107,3.340000,6.835000,-0.035204,-0.154893,-12.899301,-12.899301,1.128308,-12.899301,-12.899301,-0.100000,0.510000,-12,67,-12.078970,67.371623,-12.078970,67.371623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.909496,34.449282,65.655541,78.802274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557117,1.413851,0.185571,0.013242,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.223188,mpc-p,0,-126.340000,54.885000,3.174064,6.563831,3.230000,6.705000,-0.055936,-0.141169,-11.496540,-14.789979,0.701380,-14.789979,-11.496540,-0.110000,0.560000,-22,78,-21.913729,77.839264,-21.913729,77.839264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.507419,36.636212,66.112185,78.531189,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544680,1.403615,0.149202,0.013017,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.233096,mpc-p,0,-126.340000,54.885000,3.047774,6.446875,3.120000,6.575000,-0.072226,-0.128125,-11.069613,-13.936124,0.884349,-13.936124,-11.069613,-0.110000,0.690000,-24,59,-24.008639,59.113328,-24.008639,59.113328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.043441,37.622652,63.834614,74.134947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548181,1.414940,0.178614,0.012029,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.243211,mpc-p,0,-126.340000,54.885000,2.922789,6.326208,3.010000,6.455000,-0.087211,-0.128792,-10.459717,-12.106436,0.701380,-12.106436,-10.459717,-0.140000,0.670000,-22,43,-22.289147,43.445595,-22.289147,43.445595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.310555,39.306102,66.840043,80.722728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553911,1.448746,0.190661,0.015785,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.253207,mpc-p,0,-126.340000,54.885000,2.803449,6.205935,2.900000,6.345000,-0.096551,-0.139065,-11.008623,-10.459717,0.945339,-10.459717,-11.008623,-0.160000,0.570000,-11,36,-10.921926,36.455327,-10.921926,36.455327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.656349,41.060768,70.329004,87.686485,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557530,1.409276,0.173736,0.014099,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.263088,mpc-p,0,-126.340000,54.885000,2.689816,6.086279,2.800000,6.245000,-0.110184,-0.158721,-11.374561,-11.008623,0.640391,-11.008623,-11.374561,-0.140000,0.470000,-7,47,-6.577162,46.925668,-6.577162,46.925668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.577417,43.501323,74.933098,95.804858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541412,1.402588,0.143442,0.014482,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.273169,mpc-p,0,-126.340000,54.885000,2.578572,5.963652,2.700000,6.115000,-0.121428,-0.151348,-10.642686,-13.509197,0.823360,-13.509197,-10.642686,-0.100000,0.460000,-15,68,-15.476367,68.245732,-15.476367,68.245732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.807343,46.169300,80.249939,98.936634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553750,1.421927,0.177794,0.014387,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.283087,mpc-p,0,-126.340000,54.885000,2.473986,5.842707,2.600000,5.975000,-0.126014,-0.132293,-9.483883,-15.460864,0.701380,-15.460864,-9.483883,-0.070000,0.550000,-27,78,-27.271461,77.802137,-27.271461,77.802137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.496137,47.940349,80.867740,94.116813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539734,1.403341,0.139417,0.013843,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.293091,mpc-p,0,-126.340000,54.885000,2.373598,5.720641,2.520000,5.845000,-0.146402,-0.124359,-8.873987,-13.997114,0.945339,-13.997114,-8.873987,-0.140000,0.660000,-22,57,-21.565616,56.694714,-21.565616,56.694714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.137891,48.754790,77.937740,89.248088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540944,1.402884,0.147155,0.013743,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.303099,mpc-p,0,-126.340000,54.885000,2.278525,5.598701,2.420000,5.725000,-0.141475,-0.126299,-8.812998,-11.740498,0.762370,-11.740498,-8.812998,-0.200000,0.660000,-8,37,-7.960390,36.589149,-7.960390,36.589149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.077114,51.123461,80.756222,98.400327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553902,1.408290,0.169752,0.014275,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.313215,mpc-p,0,-126.340000,54.885000,2.188089,5.475883,2.340000,5.625000,-0.151911,-0.149117,-9.483883,-9.239925,0.030495,-9.239925,-9.483883,-0.160000,0.530000,-1,25,-1.065681,24.835578,-1.065681,24.835578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.066570,54.052948,85.632139,108.121915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558087,1.407527,0.173891,0.013795,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.323095,mpc-p,0,-126.340000,54.885000,2.105441,5.356578,2.250000,5.535000,-0.144559,-0.178422,-8.752008,-10.276748,0.396432,-10.276748,-8.752008,-0.090000,0.390000,-11,43,-10.699886,42.535800,-10.699886,42.535800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.688762,57.313676,96.835971,118.604036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539895,1.401949,0.142120,0.015424,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.333212,mpc-p,0,-126.340000,54.885000,2.026816,5.235329,2.180000,5.425000,-0.153184,-0.189671,-6.922320,-11.923467,0.335443,-11.923467,-6.922320,-0.080000,0.390000,-25,56,-25.265861,55.976089,-25.265861,55.976089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.396652,59.179939,98.707441,113.933817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556337,1.407742,0.175205,0.013339,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.343211,mpc-p,0,-126.340000,54.885000,1.955251,5.116653,2.120000,5.305000,-0.164749,-0.188347,-5.336590,-13.875134,0.274453,-13.875134,-5.336590,-0.130000,0.470000,-30,66,-30.309213,65.877235,-30.309213,65.877235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.259910,60.470563,94.568576,107.726474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556021,1.407479,0.187860,0.013701,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.353217,mpc-p,0,-126.340000,54.885000,1.889894,4.999273,2.070000,5.175000,-0.180106,-0.175727,-5.336590,-13.204249,-0.335443,-13.204249,-5.336590,-0.200000,0.570000,-17,54,-17.165597,53.649130,-17.165597,53.649130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.190328,62.184604,89.778332,104.552289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556471,1.407003,0.171439,0.014139,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.363210,mpc-p,0,-126.340000,54.885000,1.831010,4.883664,2.020000,5.065000,-0.188990,-0.181336,-6.068465,-11.435550,0.213464,-11.435550,-6.068465,-0.210000,0.580000,-2,37,-2.362653,37.409492,-2.362653,37.409492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.526774,66.141623,92.182581,114.317837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555987,1.417245,0.175458,0.014076,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.373212,mpc-p,0,-126.340000,54.885000,1.778594,4.769817,1.970000,4.965000,-0.191406,-0.195183,-5.092632,-10.093779,-0.274453,-10.093779,-5.092632,-0.130000,0.490000,-13,33,-12.727593,32.508355,-12.727593,32.508355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.478875,71.131540,96.893856,122.778284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556826,1.405089,0.175354,0.012823,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.383213,mpc-p,0,-126.340000,54.885000,1.732796,4.658057,1.920000,4.875000,-0.187204,-0.216943,-4.482736,-10.398727,-0.640391,-10.398727,-4.482736,-0.100000,0.400000,-16,42,-16.267666,41.708957,-16.267666,41.708957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.619768,74.563208,105.901009,126.750883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556780,1.406233,0.175284,0.013174,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.393205,mpc-p,0,-126.340000,54.885000,1.693730,4.548693,1.890000,4.765000,-0.196270,-0.216307,-3.262944,-11.801488,0.030495,-11.801488,-3.262944,-0.120000,0.390000,-20,55,-19.524180,55.464650,-19.524180,55.464650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.904406,77.746727,102.864389,122.591327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556404,1.431699,0.174962,0.014839,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.403212,mpc-p,0,-126.340000,54.885000,1.661376,4.441695,1.870000,4.645000,-0.208624,-0.203305,-1.738204,-13.082270,-0.030495,-13.082270,-1.738204,-0.140000,0.460000,-25,62,-25.079017,62.324116,-25.079017,62.324116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.435959,80.979555,97.281638,117.505013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557374,1.406208,0.175675,0.014430,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.413061,mpc-p,0,-126.340000,54.885000,1.636194,4.339061,1.850000,4.515000,-0.213806,-0.175939,-1.250287,-13.143259,-0.274453,-13.143259,-1.250287,-0.190000,0.530000,-17,61,-16.729732,60.661528,-16.729732,60.661528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.248171,83.822651,93.466287,114.439638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569496,1.552980,0.199999,0.018834,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.423062,mpc-p,0,-126.340000,54.885000,1.617411,4.237763,1.840000,4.405000,-0.222589,-0.167237,-1.189297,-11.740498,-0.152474,-11.740498,-1.189297,-0.190000,0.580000,-9,46,-9.446037,46.449790,-9.446037,46.449790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.163703,88.011044,92.700001,118.956965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547602,1.721836,0.226931,0.027712,0.500872,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.433168,mpc-p,0,-126.340000,54.885000,1.605387,4.138595,1.840000,4.295000,-0.234613,-0.156405,-1.189297,-10.825654,0.030495,-10.825654,-1.189297,-0.140000,0.530000,-8,45,-8.425158,45.003220,-8.425158,45.003220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.852156,92.899584,96.798582,126.322097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573218,1.461438,0.199797,0.017894,0.501058,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.443062,mpc-p,0,-126.340000,54.885000,1.600375,4.044817,1.830000,4.195000,-0.229625,-0.150183,-0.091484,-10.398727,0.274453,-10.398727,-0.091484,-0.100000,0.470000,-15,49,-15.285422,48.983015,-15.285422,48.983015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.007744,96.889770,99.081915,126.934841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550959,1.798420,0.256443,0.037712,0.500893,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.453067,mpc-p,0,-126.340000,54.885000,1.602074,3.953493,1.840000,4.095000,-0.237926,-0.141507,0.884349,-11.618519,-0.396432,-11.618519,0.884349,-0.110000,0.460000,-17,63,-17.308323,63.098422,-17.308323,63.098422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.340404,99.392358,97.508265,122.578237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562064,1.486735,0.193008,0.017646,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.463060,mpc-p,0,-126.340000,54.885000,1.610508,3.865978,1.850000,3.985000,-0.239492,-0.119022,1.494245,-12.472374,-0.396432,-12.472374,1.494245,-0.130000,0.530000,-14,69,-13.573565,68.981000,-13.573565,68.981000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.258390,101.659154,91.857239,117.839512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557248,1.597038,0.211991,0.016419,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.473099,mpc-p,0,-126.340000,54.885000,1.625684,3.781964,1.880000,3.865000,-0.254316,-0.083036,1.738204,-11.374561,-0.762370,-11.374561,1.738204,-0.130000,0.620000,-9,58,-9.037439,57.818684,-9.037439,57.818684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.473915,104.562230,89.583358,118.062228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539824,1.415427,0.144620,0.013785,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.483087,mpc-p,0,-126.340000,54.885000,1.647355,3.702404,1.900000,3.765000,-0.252645,-0.062596,1.677214,-9.849821,-0.884349,-9.849821,1.677214,-0.100000,0.610000,-4,50,-3.956923,49.890049,-3.956923,49.890049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.215067,108.306086,92.615393,123.973529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538394,1.409372,0.144553,0.014297,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.493099,mpc-p,0,-126.340000,54.885000,1.675535,3.626853,1.920000,3.675000,-0.244465,-0.048147,1.555235,-8.934977,-0.152474,-8.934977,1.555235,-0.070000,0.550000,2,51,1.890512,51.478400,1.890512,51.478400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.182206,111.884656,95.189922,128.227301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539748,1.399706,0.138164,0.013071,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.503087,mpc-p,0,-126.340000,54.885000,1.709956,3.555803,1.940000,3.595000,-0.230044,-0.039197,2.043152,-8.812998,0.030495,-8.812998,2.043152,-0.040000,0.520000,3,57,2.577999,56.920876,2.577999,56.920876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.152528,115.078122,96.502302,129.174088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539456,1.400609,0.141076,0.012735,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.513223,mpc-p,0,-126.340000,54.885000,1.751154,3.488264,1.970000,3.505000,-0.218846,-0.016736,2.592058,-8.934977,-0.274453,-8.934977,2.592058,0.000000,0.530000,0,63,0.496177,62.513912,0.496177,62.513912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.400355,117.709417,97.143443,129.195061,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567186,1.411071,0.181173,0.012962,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.523213,mpc-p,0,-126.340000,54.885000,1.797762,3.426306,2.010000,3.415000,-0.212238,0.011306,3.140965,-9.971800,-0.701380,-9.971800,3.140965,0.000000,0.570000,3,74,2.610764,73.607955,2.610764,73.607955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.053992,119.843146,94.347606,126.377272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556808,1.416295,0.179432,0.014712,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.533218,mpc-p,0,-126.340000,54.885000,1.850209,3.368957,2.050000,3.325000,-0.199791,0.043957,3.872840,-8.508050,-0.640391,-8.508050,3.872840,0.020000,0.640000,3,63,2.666436,62.799687,2.666436,62.799687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.620200,120.646366,90.128989,122.935323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558397,1.410048,0.191300,0.014092,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.543210,mpc-p,0,-126.340000,54.885000,1.908128,3.316481,2.100000,3.255000,-0.191872,0.061481,4.604715,-6.373413,-0.823360,-6.373413,4.604715,0.050000,0.640000,1,50,1.213419,50.302579,1.213419,50.302579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.573913,121.748940,93.812392,128.182619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555428,1.410112,0.180252,0.012493,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.553213,mpc-p,0,-126.340000,54.885000,1.971407,3.268845,2.150000,3.205000,-0.178593,0.063845,4.543725,-5.031642,-0.701380,-5.031642,4.543725,0.050000,0.570000,10,50,10.411117,49.607277,10.411117,49.607277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.795017,122.469347,96.513436,131.569886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557971,1.409571,0.177198,0.014589,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.563214,mpc-p,0,-126.340000,54.885000,2.039723,3.226188,2.200000,3.155000,-0.160277,0.071188,4.726694,-4.604715,-0.335443,-4.604715,4.726694,0.040000,0.530000,20,55,20.158506,55.119453,20.158506,55.119453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.576719,122.391897,95.433353,133.738717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556691,1.409683,0.180847,0.014183,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.573212,mpc-p,0,-126.340000,54.885000,2.112774,3.188585,2.250000,3.105000,-0.137226,0.083585,4.787684,-5.275601,-0.213464,-5.275601,4.787684,0.060000,0.530000,27,67,27.125527,67.112118,27.125527,67.112118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.495857,121.337753,95.843299,134.676489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554638,1.409255,0.181033,0.012482,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.583215,mpc-p,0,-126.340000,54.885000,2.190326,3.156061,2.300000,3.055000,-0.109674,0.101061,5.458569,-6.007476,-0.518412,-6.007476,5.458569,0.120000,0.580000,23,76,23.269286,76.121120,23.269286,76.121120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.882802,119.017543,96.202995,132.657538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556659,1.409565,0.180176,0.013732,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.593214,mpc-p,0,-126.340000,54.885000,2.271998,3.128688,2.360000,2.995000,-0.088002,0.133688,5.885497,-5.458569,-0.640391,-5.458569,5.885497,0.110000,0.660000,29,74,28.801671,73.556254,28.801671,73.556254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.089012,116.047289,95.868715,130.376864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556638,1.516744,0.227655,0.016046,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.603167,mpc-p,0,-126.340000,54.885000,2.357081,3.106576,2.440000,2.955000,-0.082919,0.151576,7.044299,-3.323933,-0.457422,-3.323933,7.044299,0.220000,0.700000,12,60,12.014370,60.012791,12.014370,60.012791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.926822,111.789902,96.051274,129.427419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555249,1.407089,0.187593,0.015691,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.613089,mpc-p,0,-126.340000,54.885000,2.445326,3.089650,2.520000,2.945000,-0.074674,0.144650,8.569039,-0.762370,-0.579401,-0.762370,8.569039,0.230000,0.660000,3,48,2.973644,47.607247,2.973644,47.607247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.168888,107.349231,101.016374,131.402878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539433,1.397895,0.147949,0.015076,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.623090,mpc-p,0,-126.340000,54.885000,2.537371,3.077769,2.610000,2.945000,-0.072629,0.132769,9.239925,0.518412,-0.396432,0.518412,9.239925,0.110000,0.560000,18,51,18.278321,51.218900,18.278321,51.218900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.734098,103.093844,95.038098,130.005600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539722,1.398873,0.141396,0.013290,0.500156,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.633210,mpc-p,0,-126.340000,54.885000,2.633293,3.071035,2.720000,2.945000,-0.086707,0.126035,10.581696,0.152474,-0.579401,0.152474,10.581696,0.140000,0.510000,9,65,9.275633,65.467594,9.275633,65.467594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.669755,97.563548,99.582135,128.305237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557727,1.408808,0.178030,0.013913,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.643208,mpc-p,0,-126.340000,54.885000,2.730416,3.069589,2.830000,2.945000,-0.099584,0.124589,11.069613,-1.067318,-0.701380,-1.067318,11.069613,0.160000,0.560000,6,78,6.024969,78.287745,6.024969,78.287745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.352600,92.127078,97.357671,122.427774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554891,1.405899,0.175262,0.013679,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.653210,mpc-p,0,-126.340000,54.885000,2.829509,3.073294,2.950000,2.935000,-0.120491,0.138294,11.801488,-0.152474,-0.335443,-0.152474,11.801488,0.130000,0.650000,7,72,6.693331,71.585803,6.693331,71.585803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.622912,85.936745,96.099021,115.653342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556359,1.406204,0.187786,0.013558,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.663059,mpc-p,0,-126.340000,54.885000,2.928575,3.081935,3.070000,2.945000,-0.141425,0.136935,12.350394,1.250287,-0.579401,1.250287,12.350394,0.150000,0.710000,2,61,2.472037,60.981317,2.472037,60.981317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.125193,80.255757,97.909170,115.259184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539450,1.399544,0.139302,0.014881,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.673218,mpc-p,0,-126.340000,54.885000,3.031885,3.095988,3.210000,2.965000,-0.178115,0.130988,13.021280,3.567892,-0.457422,3.567892,13.021280,0.110000,0.640000,3,54,3.118466,54.309205,3.118466,54.309205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.073630,74.902964,97.743761,112.773937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555388,1.408870,0.175371,0.012184,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.683108,mpc-p,0,-126.340000,54.885000,3.133123,3.114618,3.340000,2.995000,-0.206877,0.119618,12.594353,3.994819,-0.518412,3.994819,12.594353,0.100000,0.570000,9,63,9.125838,62.739454,9.125838,62.739454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.630047,69.764494,96.361738,108.928843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561612,1.406796,0.193957,0.016081,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.693062,mpc-p,0,-126.340000,54.885000,3.235248,3.138225,3.470000,3.025000,-0.234752,0.113225,12.716332,3.445913,-0.396432,3.445913,12.716332,0.130000,0.590000,4,72,4.274628,72.107109,4.274628,72.107109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.324448,64.055609,93.872058,103.247681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544696,1.579198,0.173564,0.015741,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.703065,mpc-p,0,-126.340000,54.885000,3.337670,3.166771,3.610000,3.065000,-0.272330,0.101771,12.411384,3.140965,-0.396432,3.140965,12.411384,0.110000,0.650000,7,75,6.862543,74.973164,6.862543,74.973164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.844497,58.917691,90.592759,97.578656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574930,1.691439,0.223574,0.023254,0.500487,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.713063,mpc-p,0,-126.340000,54.885000,3.439365,3.200030,3.740000,3.105000,-0.300635,0.095030,11.679509,2.897006,-0.274453,2.897006,11.679509,0.070000,0.700000,16,78,15.956391,77.948547,15.956391,77.948547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.942499,54.596900,88.258464,93.888197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563719,1.763758,0.216483,0.028670,0.529883,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008115,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.723067,mpc-p,0,-126.340000,54.885000,3.540011,3.237936,3.860000,3.145000,-0.319989,0.092936,11.252582,4.482736,-0.396432,4.482736,11.252582,0.120000,0.730000,12,68,11.549544,68.183868,11.549544,68.183868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.801570,49.868738,87.012395,92.212546,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.630834,2.486470,0.354864,0.030848,0.501370,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.733070,mpc-p,0,-126.340000,54.885000,3.639069,3.280343,3.970000,3.205000,-0.330931,0.075343,11.252582,4.482736,-0.274453,7.227268,10.520706,0.130000,0.720000,7,72,7.357247,72.118708,7.357247,72.118708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.511162,46.563222,85.904411,91.469333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555468,1.758384,0.220577,0.030212,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.743062,mpc-p,0,-126.340000,54.885000,3.735986,3.327071,4.080000,3.275000,-0.344014,0.052071,9.544873,7.044299,-0.701380,7.044299,9.544873,0.120000,0.710000,21,56,20.585171,55.811974,20.585171,55.811974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.670542,42.450956,82.204011,85.347878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581442,1.767262,0.203706,0.028807,0.501166,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.753076,mpc-p,0,-126.340000,54.885000,3.830616,3.378140,4.180000,3.355000,-0.349384,0.023140,8.447060,8.508050,-0.030495,8.508050,8.447060,0.140000,0.630000,25,53,25.308425,52.966053,25.308425,52.966053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.306602,38.952639,85.495583,91.969762,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597267,1.821859,0.308628,0.050218,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008289,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.763068,mpc-p,0,-126.340000,54.885000,3.922085,3.433174,4.280000,3.435000,-0.357915,-0.001826,8.325081,7.105289,-0.030495,7.105289,8.325081,0.210000,0.560000,13,73,12.922286,72.955636,12.922286,72.955636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.563440,36.030040,84.279453,91.214999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.817847,1.788743,0.267009,0.035600,0.501372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008422,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.773071,mpc-p,0,-126.340000,54.885000,4.010247,3.492190,4.360000,3.505000,-0.349753,-0.012810,7.959143,5.580549,-0.640391,5.580549,7.959143,0.200000,0.610000,12,85,12.491730,85.180694,12.491730,85.180694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.494425,32.893584,79.228231,83.305604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583939,1.800784,0.280777,0.034735,0.501252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008214,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.783857,mpc-p,0,-126.340000,54.885000,4.100977,3.560033,4.450000,3.565000,-0.349023,-0.004967,7.959143,5.580549,-0.640391,4.909663,7.288257,0.200000,0.740000,7,79,7.206297,78.920635,7.206297,78.920635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.878983,29.664354,80.205262,82.333946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595844,2.500829,0.262541,0.042874,0.501152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.793067,mpc-p,0,-126.340000,54.885000,4.174464,3.621242,4.520000,3.625000,-0.345536,-0.003758,6.617372,6.739351,0.152474,6.739351,6.617372,0.160000,0.780000,20,69,19.726741,69.161360,19.726741,69.161360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-144.421585,27.357557,82.192029,84.146908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.215889,1.685215,0.208241,0.025420,0.500513,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.803063,mpc-p,0,-126.340000,54.885000,4.249666,3.690933,4.590000,3.695000,-0.340334,-0.004067,4.726694,8.508050,0.091484,8.508050,4.726694,0.160000,0.730000,33,63,32.538741,62.743199,32.538741,62.743199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-146.417263,24.883310,84.927360,87.996087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560802,1.598596,0.216365,0.018849,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.813064,mpc-p,0,-126.340000,54.885000,4.319721,3.763846,4.640000,3.785000,-0.320279,-0.021154,4.238777,9.300914,-0.335443,9.300914,4.238777,0.240000,0.680000,23,63,23.277409,62.628725,23.277409,62.628725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-147.897585,22.039714,85.217787,89.884674,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572988,1.680069,0.218687,0.018088,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.823061,mpc-p,0,-126.340000,54.885000,4.384156,3.839730,4.690000,3.875000,-0.305844,-0.035270,4.238777,8.691018,-0.640391,8.691018,4.238777,0.260000,0.640000,15,73,15.192072,73.242805,15.192072,73.242805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-149.508058,19.296632,84.542966,90.267749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546357,1.686075,0.211687,0.024626,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.833061,mpc-p,0,-126.340000,54.885000,4.442599,3.918425,4.740000,3.965000,-0.297401,-0.046575,3.933829,8.508050,-0.396432,8.508050,3.933829,0.240000,0.660000,14,76,14.021951,75.572439,14.021951,75.572439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-150.733463,16.353829,82.042058,88.965891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538669,1.416665,0.145972,0.012058,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.843098,mpc-p,0,-126.340000,54.885000,4.494807,3.999994,4.780000,4.055000,-0.285193,-0.055006,3.567892,8.630029,0.518412,8.630029,3.567892,0.210000,0.730000,15,70,15.158955,70.460651,15.158955,70.460651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-152.469304,13.548073,83.088089,89.327111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538432,1.413696,0.141555,0.011857,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.853058,mpc-p,0,-126.340000,54.885000,4.539848,4.083292,4.820000,4.145000,-0.280152,-0.061708,2.653048,9.361904,0.152474,9.361904,2.653048,0.190000,0.720000,19,67,19.386680,67.292423,19.386680,67.292423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-154.574872,11.074762,84.978148,90.342472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539841,1.403265,0.143206,0.013906,0.500340,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.863214,mpc-p,0,-126.340000,54.885000,4.578447,4.170407,4.840000,4.245000,-0.261553,-0.074593,1.616224,10.337738,-0.274453,10.337738,1.616224,0.220000,0.700000,19,62,19.124157,62.461632,19.124157,62.461632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-156.567243,8.558705,85.181640,90.792869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559691,1.408073,0.175699,0.013234,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.873094,mpc-p,0,-126.340000,54.885000,4.608539,4.257031,4.860000,4.355000,-0.251461,-0.097969,0.762370,11.069613,-0.213464,11.069613,0.762370,0.240000,0.660000,17,60,17.314590,60.097638,17.314590,60.097638,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.189805,6.137921,84.963052,91.542474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548326,1.408410,0.176749,0.014899,0.500219,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.883215,mpc-p,0,-126.340000,54.885000,4.631396,4.347457,4.870000,4.455000,-0.238604,-0.107543,-0.335443,10.642686,0.518412,10.642686,-0.335443,0.220000,0.640000,22,67,21.855339,66.502127,21.855339,66.502127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-159.327331,4.074152,84.000484,90.766777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557038,1.408105,0.179263,0.013753,0.500396,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.893216,mpc-p,0,-126.340000,54.885000,4.645731,4.438251,4.870000,4.565000,-0.224269,-0.126749,-1.250287,9.483883,0.701380,9.483883,-1.250287,0.180000,0.640000,27,76,27.314567,76.231025,27.314567,76.231025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-160.069034,2.196566,82.313884,88.867633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559209,1.407763,0.176640,0.013820,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.903060,mpc-p,0,-126.340000,54.885000,4.651534,4.528782,4.870000,4.665000,-0.218466,-0.136218,-1.494245,9.422894,0.335443,9.422894,-1.494245,0.260000,0.700000,11,72,10.590421,72.189941,10.590421,72.189941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-160.158429,-0.049328,80.960220,89.359209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539885,1.397490,0.138983,0.014284,0.500153,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.913218,mpc-p,0,-126.340000,54.885000,4.648592,4.623172,4.860000,4.775000,-0.211408,-0.151828,-1.067318,10.520706,0.030495,10.520706,-1.067318,0.230000,0.720000,1,61,0.780971,60.532032,0.780971,60.532032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-159.281541,-1.613758,81.593497,91.088800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570399,1.408398,0.175204,0.013239,0.500489,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.923215,mpc-p,0,-126.340000,54.885000,4.636572,4.716778,4.850000,4.895000,-0.213428,-0.178222,-1.738204,12.045446,0.335443,12.045446,-1.738204,0.150000,0.670000,7,50,6.815831,50.213470,6.815831,50.213470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.637300,-2.331078,81.862748,88.371457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556534,1.408336,0.176625,0.014050,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.933215,mpc-p,0,-126.340000,54.885000,4.615248,4.810871,4.840000,5.025000,-0.224752,-0.214129,-2.897006,12.533363,0.335443,12.533363,-2.897006,0.130000,0.600000,9,49,8.890801,49.099600,8.890801,49.099600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.264210,-2.425302,83.022869,86.940927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558284,1.407607,0.177073,0.013973,0.500204,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.943215,mpc-p,0,-126.340000,54.885000,4.584401,4.905175,4.810000,5.155000,-0.225599,-0.249825,-3.445913,11.191592,0.518412,11.191592,-3.445913,0.120000,0.550000,4,61,4.032488,61.097553,4.032488,61.097553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.156211,-2.130582,80.571443,83.737043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558210,1.485744,0.208174,0.023642,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.953065,mpc-p,0,-126.340000,54.885000,4.544510,4.998041,4.780000,5.255000,-0.235490,-0.256959,-3.933829,8.752008,0.457422,8.752008,-3.933829,0.150000,0.560000,-9,79,-8.565400,79.440667,-8.565400,79.440667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-154.946062,-1.815763,75.039264,78.274418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554136,1.574992,0.195998,0.024852,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.963066,mpc-p,0,-126.340000,54.885000,4.494182,5.092058,4.750000,5.335000,-0.255818,-0.242942,-4.421746,7.349247,0.640391,7.349247,-4.421746,0.140000,0.670000,-18,82,-17.959076,82.141529,-17.959076,82.141529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-151.391325,-1.689556,69.565062,73.382574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554775,1.595730,0.197295,0.023851,0.500652,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.973096,mpc-p,0,-126.340000,54.885000,4.433608,5.185836,4.700000,5.425000,-0.266392,-0.239164,-5.153621,8.386070,0.335443,8.386070,-5.153621,0.070000,0.750000,-16,66,-15.624436,65.523822,-15.624436,65.523822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-147.927123,-0.928747,67.798651,68.865265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555959,1.435428,0.199257,0.019753,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.983092,mpc-p,0,-126.340000,54.885000,4.363054,5.278533,4.660000,5.525000,-0.296946,-0.246467,-5.885497,10.581696,1.006328,10.581696,-5.885497,0.010000,0.720000,-15,47,-14.965506,47.169868,-14.965506,47.169868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.178033,0.600669,70.652959,68.594789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556745,1.460684,0.230386,0.022431,0.500984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.993091,mpc-p,0,-126.340000,54.885000,4.282196,5.370266,4.600000,5.635000,-0.317804,-0.264734,-6.678361,10.581696,0.945339,10.581696,-6.678361,-0.040000,0.610000,-15,52,-15.296714,52.465446,-15.296714,52.465446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.500220,3.194573,72.492123,72.760303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555996,1.504002,0.208524,0.027027,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.003064,mpc-p,0,-126.340000,54.885000,4.191224,5.460537,4.530000,5.725000,-0.338776,-0.264463,-8.264091,7.959143,0.945339,7.959143,-8.264091,-0.070000,0.550000,-12,77,-12.420221,77.468921,-12.420221,77.468921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-137.529445,5.570055,68.429949,68.015196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551649,1.432999,0.208581,0.017970,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.013088,mpc-p,0,-126.340000,54.885000,4.089350,5.549798,4.450000,5.795000,-0.360650,-0.245202,-9.300914,4.726694,0.335443,4.726694,-9.300914,-0.100000,0.640000,-15,96,-14.659402,96.455747,-14.659402,96.455747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.613647,6.749667,61.910860,58.243026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550139,1.467463,0.211029,0.018665,0.500326,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.023088,mpc-p,0,-126.340000,54.885000,3.977267,5.637146,4.360000,5.865000,-0.382733,-0.227854,-10.093779,4.665705,0.945339,4.665705,-10.093779,-0.110000,0.790000,-21,84,-20.882187,83.511349,-20.882187,83.511349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.695375,7.007057,58.952444,56.328633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545813,1.460727,0.227017,0.018308,0.500579,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.033089,mpc-p,0,-126.340000,54.885000,3.854736,5.722578,4.260000,5.935000,-0.405264,-0.212422,-11.496540,7.898153,1.555235,7.898153,-11.496540,-0.130000,0.860000,-19,49,-19.479061,49.010412,-19.479061,49.010412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.924130,7.677721,59.682918,55.948756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544951,1.423577,0.180416,0.017099,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.043095,mpc-p,0,-126.340000,54.885000,3.721713,5.805912,4.140000,6.025000,-0.418287,-0.219088,-13.326228,8.934977,1.677214,8.934977,-13.326228,-0.160000,0.720000,-13,48,-12.676369,47.907394,-12.676369,47.907394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.783417,10.239400,64.221509,67.156556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561603,1.561189,0.194086,0.021256,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.053064,mpc-p,0,-126.340000,54.885000,3.578854,5.886598,4.020000,6.105000,-0.441146,-0.218402,-14.302062,7.593205,1.311276,7.593205,-14.302062,-0.150000,0.590000,-19,68,-19.260949,67.744894,-19.260949,67.744894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.556981,12.146641,62.228514,65.392421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555624,1.540792,0.212739,0.021554,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.063099,mpc-p,0,-126.340000,54.885000,3.424724,5.965243,3.880000,6.175000,-0.455276,-0.209757,-14.789979,3.872840,0.823360,3.872840,-14.789979,-0.140000,0.570000,-31,99,-30.779228,98.602593,-30.779228,98.602593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.374154,13.069775,55.443665,54.794949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557517,1.460794,0.222713,0.018521,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.073092,mpc-p,0,-126.340000,54.885000,3.261053,6.040789,3.740000,6.215000,-0.478947,-0.174211,-14.789979,2.226120,1.677214,2.226120,-14.789979,-0.190000,0.800000,-40,93,-39.704001,92.823335,-39.704001,92.823335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.554554,12.627396,50.607688,49.297617,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556417,1.474553,0.248349,0.018050,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.083092,mpc-p,0,-126.340000,54.885000,3.087196,6.113435,3.590000,6.255000,-0.502804,-0.141565,-15.948781,4.238777,2.226120,4.238777,-15.948781,-0.290000,0.910000,-30,66,-30.354320,65.678224,-30.354320,65.678224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.931998,13.207393,49.664348,45.378975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550104,1.452522,0.211782,0.018454,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.093091,mpc-p,0,-126.340000,54.885000,2.903465,6.182920,3.410000,6.325000,-0.506535,-0.142080,-18.388365,6.007476,2.165131,6.007476,-18.388365,-0.290000,0.790000,-19,57,-19.344341,57.315338,-19.344341,57.315338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.949272,14.777611,55.610004,56.897428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552110,1.434163,0.219889,0.018555,0.506375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.103065,mpc-p,0,-126.340000,54.885000,2.710493,6.248921,3.230000,6.395000,-0.519507,-0.146079,-20.827949,6.617372,1.921172,6.617372,-20.827949,-0.250000,0.690000,-14,57,-14.250501,57.489401,-14.250501,57.489401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.498114,15.703177,56.350867,60.201768,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566230,1.474664,0.195265,0.017259,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.113093,mpc-p,0,-126.340000,54.885000,2.506940,6.311763,3.030000,6.455000,-0.523060,-0.143237,-21.010918,4.116798,1.311276,4.116798,-21.010918,-0.180000,0.630000,-33,80,-32.518242,79.957527,-32.518242,79.957527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.976022,16.405500,55.266894,59.478339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551224,1.605730,0.202975,0.021867,0.501302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.123096,mpc-p,0,-126.340000,54.885000,2.294564,6.370782,2.830000,6.495000,-0.535436,-0.124218,-21.071908,2.165131,2.043152,2.165131,-21.071908,-0.200000,0.690000,-43,90,-42.686610,89.671464,-42.686610,89.671464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.388304,16.002221,46.962849,46.861314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549694,1.595136,0.271016,0.024584,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.133113,mpc-p,0,-126.340000,54.885000,2.072831,6.426050,2.610000,6.525000,-0.537169,-0.098950,-22.047741,1.494245,2.714037,1.494245,-22.047741,-0.270000,0.810000,-36,83,-36.484787,83.077564,-36.484787,83.077564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.722016,16.176477,42.280565,40.120578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.988516,1.660285,0.246269,0.027571,0.500646,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008434,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.143066,mpc-p,0,-126.340000,54.885000,1.843784,6.477026,2.400000,6.565000,-0.556216,-0.087974,-23.633471,3.079975,2.836017,3.079975,-23.633471,-0.340000,0.850000,-24,63,-23.786728,63.298131,-23.786728,63.298131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.839533,16.611466,45.384586,44.541068,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557738,1.732015,0.259455,0.034092,0.501195,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.153061,mpc-p,0,-126.340000,54.885000,1.605331,6.524126,2.160000,6.605000,-0.554669,-0.080874,-25.402169,4.177788,2.592058,4.177788,-25.402169,-0.280000,0.760000,-24,58,-23.734453,58.214686,-23.734453,58.214686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.306950,17.520685,51.449044,56.203393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.773470,1.773479,0.237237,0.032779,0.500976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008329,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.163065,mpc-p,0,-126.340000,54.885000,1.358478,6.567041,1.910000,6.645000,-0.551522,-0.077959,-25.402169,4.177788,2.531068,2.957996,-26.256024,-0.240000,0.680000,-37,62,-36.831258,61.558344,-36.831258,61.558344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.017558,17.646951,51.267936,56.936878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563902,1.719578,0.252701,0.028743,0.501054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.173064,mpc-p,0,-126.340000,54.885000,1.103941,6.605586,1.640000,6.685000,-0.536059,-0.079414,-27.048889,1.189297,3.018985,1.189297,-27.048889,-0.270000,0.640000,-27,86,-27.433752,85.681038,-27.433752,85.681038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.149087,17.859134,46.684143,51.356685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.439652,1.763898,0.254583,0.033855,0.500817,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.183062,mpc-p,0,-126.340000,54.885000,0.841949,6.639677,1.380000,6.695000,-0.538051,-0.055323,-27.597795,-0.701380,3.262944,-0.701380,-27.597795,-0.300000,0.720000,-26,93,-26.466593,93.062903,-26.466593,93.062903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.487035,17.781854,44.517240,45.875701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559776,1.622881,0.237229,0.024847,0.500991,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.193097,mpc-p,0,-126.340000,54.885000,0.571841,6.669323,1.100000,6.705000,-0.528159,-0.035677,-28.573629,-0.579401,3.628881,-0.579401,-28.573629,-0.270000,0.840000,-28,79,-28.076739,78.974912,-28.076739,78.974912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.749392,17.564913,44.036042,44.448472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568547,1.620473,0.226187,0.017181,0.501100,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.203063,mpc-p,0,-126.340000,54.885000,0.296898,6.694146,0.800000,6.725000,-0.503102,-0.030854,-29.915400,1.433256,2.957996,1.433256,-29.915400,-0.270000,0.860000,-21,56,-20.634835,56.355807,-20.634835,56.355807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.004125,17.347303,46.811769,50.710366,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553387,1.498783,0.209626,0.020623,0.500906,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.213064,mpc-p,0,-126.340000,54.885000,0.014701,6.714351,0.500000,6.745000,-0.485299,-0.030649,-30.891234,2.653048,2.897006,2.653048,-30.891234,-0.250000,0.730000,-19,53,-18.896008,53.099108,-18.896008,53.099108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.929589,17.337627,51.802559,61.391525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550670,1.747107,0.247620,0.029638,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.223067,mpc-p,0,-126.340000,54.885000,-0.273457,6.729783,0.190000,6.775000,-0.463457,-0.045217,-31.806078,1.250287,3.140965,1.250287,-31.806078,-0.220000,0.630000,-19,68,-19.440932,68.285310,-19.440932,68.285310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.563237,16.795920,50.441602,61.379127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564334,1.835665,0.267364,0.037762,0.501166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.233104,mpc-p,0,-126.340000,54.885000,-0.568051,6.740408,-0.150000,6.785000,-0.418051,-0.044592,-31.867067,-2.104141,3.994819,-2.104141,-31.867067,-0.210000,0.640000,-23,91,-22.991748,91.440844,-22.991748,91.440844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.492578,16.013318,45.495196,53.617683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.268249,1.797498,0.256479,0.038588,0.504237,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.243017,mpc-p,0,-126.340000,54.885000,-0.863931,6.746081,-0.470000,6.765000,-0.393931,-0.018919,-31.135192,-4.177788,3.323933,-4.177788,-31.135192,-0.210000,0.770000,-34,96,-33.540771,95.609897,-33.540771,95.609897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.159534,15.078552,40.626546,45.460824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.920879,1.634688,0.250230,0.029524,0.500807,1,1,0,6,0,0,0,0,0,0,2,1,1,1,1,0.009350,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.253076,mpc-p,0,-126.340000,54.885000,-1.168753,6.746908,-0.740000,6.745000,-0.428753,0.001908,-31.318161,-2.775027,3.506902,-2.775027,-31.318161,-0.260000,0.870000,-34,73,-34.379247,72.647651,-34.379247,72.647651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.358985,14.431915,38.273105,42.463890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573725,1.736562,0.283935,0.041192,0.500936,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.263086,mpc-p,0,-126.340000,54.885000,-1.476185,6.742780,-1.060000,6.745000,-0.416185,-0.002220,-31.379150,0.091484,3.384923,0.091484,-31.379150,-0.320000,0.840000,-29,46,-28.728680,46.112551,-28.728680,46.112551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.453765,14.231466,44.931958,53.102098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.822499,1.752896,0.245534,0.032715,0.501021,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008366,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.273080,mpc-p,0,-126.340000,54.885000,-1.786686,6.733718,-1.370000,6.755000,-0.416686,-0.021282,-32.050036,0.884349,3.689871,0.884349,-32.050036,-0.300000,0.680000,-29,47,-28.625898,46.973816,-28.625898,46.973816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.476842,14.386881,51.356806,64.688583,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569506,1.648079,0.213296,0.032065,0.500715,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.283853,mpc-p,0,-126.340000,54.885000,-2.124882,6.718421,-1.720000,6.765000,-0.404882,-0.046579,-33.025870,-1.555235,4.116798,-1.555235,-33.025870,-0.310000,0.570000,-22,70,-21.894151,70.311140,-21.894151,70.311140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.584183,14.287833,50.732431,64.548917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592002,1.606141,0.210776,0.023389,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.293905,mpc-p,0,-126.340000,54.885000,-2.443116,6.698985,-2.060000,6.745000,-0.383116,-0.046015,-34.062693,-4.848673,3.750861,-4.848673,-34.062693,-0.280000,0.620000,-18,90,-18.071526,89.543855,-18.071526,89.543855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.550390,14.381593,47.253256,58.535771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.019145,1.733868,0.256753,0.030936,0.501124,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008552,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.303080,mpc-p,0,-126.340000,54.885000,-2.735441,6.676912,-2.370000,6.705000,-0.365441,-0.028088,-34.245662,-6.434403,3.201954,-6.434403,-34.245662,-0.250000,0.730000,-21,91,-21.230363,90.722083,-21.230363,90.722083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.320771,14.671293,44.617347,53.832053,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.773095,1.728652,1.719258,0.041360,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.313084,mpc-p,0,-126.340000,54.885000,-3.055697,6.648160,-2.710000,6.665000,-0.345697,-0.016840,-34.123682,-4.421746,3.750861,-4.421746,-34.123682,-0.220000,0.840000,-26,61,-26.149568,60.960267,-26.149568,60.960267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.044952,14.129160,43.359839,52.446687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.300769,1.774606,0.270671,0.036597,0.501272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.323074,mpc-p,0,-126.340000,54.885000,-3.376626,6.614609,-3.040000,6.645000,-0.336626,-0.030391,-34.184672,-1.921172,3.933829,-1.921172,-34.184672,-0.230000,0.820000,-25,36,-24.985890,35.738035,-24.985890,35.738035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.816954,13.308767,51.712082,64.008597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559171,1.496316,0.215724,0.023178,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.333108,mpc-p,0,-126.340000,54.885000,-3.699565,6.576095,-3.400000,6.645000,-0.299565,-0.068905,-34.672589,-0.945339,3.384923,-0.945339,-34.672589,-0.250000,0.580000,-15,41,-15.493138,41.374781,-15.493138,41.374781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.794606,12.547544,60.184192,74.653915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.277927,1.478642,0.199573,0.019497,0.500580,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008484,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.343078,mpc-p,0,-126.340000,54.885000,-4.020516,6.533108,-3.720000,6.635000,-0.300516,-0.101892,-35.282485,-3.628881,3.567892,-3.628881,-35.282485,-0.250000,0.490000,-11,65,-11.187641,65.127387,-11.187641,65.127387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.414421,12.182876,62.166987,76.490364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550032,1.467252,0.200060,0.016670,0.506598,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.353109,mpc-p,0,-126.340000,54.885000,-4.343064,6.485170,-4.070000,6.585000,-0.273064,-0.099830,-34.916547,-7.105289,3.384923,-7.105289,-34.916547,-0.200000,0.560000,-20,84,-19.778603,84.289424,-19.778603,84.289424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.421195,12.170628,59.120202,69.050694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551037,1.619459,0.213906,0.021229,0.500757,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.363082,mpc-p,0,-126.340000,54.885000,-4.662815,6.432937,-4.420000,6.525000,-0.242815,-0.092063,-35.282485,-8.081122,3.811850,-8.081122,-35.282485,-0.200000,0.710000,-16,76,-15.637340,76.197967,-15.637340,76.197967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.519309,11.621490,51.989936,58.218419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564978,1.722495,0.223662,0.031223,0.502658,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.373087,mpc-p,0,-126.340000,54.885000,-4.982216,6.376032,-4.770000,6.465000,-0.212216,-0.088968,-35.282485,-7.593205,3.567892,-7.593205,-35.282485,-0.200000,0.750000,-12,64,-12.277597,64.196194,-12.277597,64.196194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.037276,12.071024,55.576137,63.629249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594184,1.791428,0.241179,0.041524,0.501202,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.383087,mpc-p,0,-126.340000,54.885000,-5.299567,6.314747,-5.110000,6.425000,-0.189567,-0.110253,-34.733578,-4.726694,3.506902,-4.726694,-34.733578,-0.200000,0.720000,-13,37,-12.898968,37.404635,-12.898968,37.404635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.139231,11.431675,59.886546,68.173540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595046,1.631340,0.231772,0.031920,0.500947,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.393110,mpc-p,0,-126.340000,54.885000,-5.615269,6.248999,-5.450000,6.395000,-0.165269,-0.146001,-33.086859,-3.872840,3.079975,-3.872840,-33.086859,-0.190000,0.580000,-25,35,-24.533355,35.173458,-24.533355,35.173458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.986945,10.608386,68.736038,77.588944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572363,1.576305,0.208006,0.027753,0.500556,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.403079,mpc-p,0,-126.340000,54.885000,-5.926433,6.179426,-5.770000,6.355000,-0.156433,-0.175574,-32.111026,-5.519559,3.323933,-5.519559,-32.111026,-0.210000,0.470000,-29,53,-29.428756,52.802977,-29.428756,52.802977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.420339,9.254526,65.763386,73.747214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561300,1.563695,0.214495,0.030006,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.413109,mpc-p,0,-126.340000,54.885000,-6.236203,6.105333,-6.080000,6.295000,-0.156203,-0.189667,-31.562119,-9.239925,2.836017,-9.239925,-31.562119,-0.250000,0.470000,-29,79,-28.556564,79.256172,-28.556564,79.256172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.302513,9.010253,58.911589,67.275122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546281,1.452480,0.188140,0.018026,0.502353,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.423103,mpc-p,0,-126.340000,54.885000,-6.541074,6.027556,-6.390000,6.205000,-0.151074,-0.177444,-30.769254,-10.642686,2.714037,-10.642686,-30.769254,-0.290000,0.610000,-27,76,-27.424603,76.314523,-27.424603,76.314523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.662256,9.807812,54.546182,62.714945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544339,1.462773,0.189949,0.019227,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.433074,mpc-p,0,-126.340000,54.885000,-6.841084,5.946147,-6.690000,6.125000,-0.151084,-0.178853,-31.013213,-9.178935,3.201954,-9.178935,-31.013213,-0.300000,0.730000,-20,49,-19.896586,49.476192,-19.896586,49.476192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.868897,10.508684,58.357238,67.801614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542601,1.497775,0.165626,0.017300,0.500367,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.443104,mpc-p,0,-126.340000,54.885000,-7.138206,5.860565,-6.990000,6.055000,-0.148206,-0.194435,-30.342327,-6.861330,3.140965,-6.861330,-30.342327,-0.280000,0.630000,-22,33,-21.920182,33.495791,-21.920182,33.495791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.296330,11.441014,68.434027,81.667181,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557787,1.610532,0.209341,0.022912,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.453107,mpc-p,0,-126.340000,54.885000,-7.429489,5.771660,-7.290000,5.995000,-0.139489,-0.223340,-28.939566,-6.495393,2.226120,-6.495393,-28.939566,-0.290000,0.480000,-27,38,-27.152440,37.930729,-27.152440,37.930729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.119592,11.343999,73.205995,85.116977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551285,1.461924,0.197030,0.018957,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.463103,mpc-p,0,-126.340000,54.885000,-7.715163,5.679412,-7.580000,5.935000,-0.135163,-0.255588,-28.939566,-6.495393,2.165131,-8.020133,-28.390660,-0.310000,0.420000,-20,39,-19.939317,38.635704,-19.939317,38.635704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.134314,9.912929,69.202477,78.813730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551324,1.519878,0.191414,0.020969,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.473105,mpc-p,0,-126.340000,54.885000,-7.995137,5.583879,-7.850000,5.845000,-0.145137,-0.261121,-26.682951,-11.252582,2.226120,-11.252582,-26.682951,-0.300000,0.410000,-37,75,-37.457011,74.546301,-37.457011,74.546301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.757919,10.956855,72.254189,83.859484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549714,1.451061,0.195051,0.018422,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.483108,mpc-p,0,-126.340000,54.885000,-8.268975,5.485238,-8.120000,5.735000,-0.148975,-0.249762,-27.048889,-13.082270,1.982162,-13.082270,-27.048889,-0.320000,0.550000,-29,76,-29.214322,76.434992,-29.214322,76.434992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.136554,11.467449,65.114868,71.973985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547606,1.452932,0.172933,0.017753,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.493076,mpc-p,0,-126.340000,54.885000,-8.535346,5.384029,-8.380000,5.625000,-0.155346,-0.240971,-26.621961,-11.801488,2.287110,-11.801488,-26.621961,-0.320000,0.680000,-27,51,-26.686711,51.389053,-26.686711,51.389053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.573249,13.495813,67.894540,78.157889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548523,1.718653,0.228405,0.027753,0.503187,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.503079,mpc-p,0,-126.340000,54.885000,-8.795796,5.279702,-8.640000,5.545000,-0.155796,-0.265298,-26.682951,-7.837164,2.043152,-7.837164,-26.682951,-0.330000,0.640000,-17,17,-16.967580,16.776144,-16.967580,16.776144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.548803,14.141645,73.418797,85.494440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560883,1.723096,0.229024,0.028393,0.506244,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.513082,mpc-p,0,-126.340000,54.885000,-9.049060,5.172777,-8.900000,5.475000,-0.149060,-0.302223,-26.256024,-6.190445,1.982162,-6.190445,-26.256024,-0.300000,0.430000,-16,15,-15.689371,15.371409,-15.689371,15.371409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.907260,14.653006,80.465543,94.822238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565841,1.531885,0.195042,0.028478,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.523076,mpc-p,0,-126.340000,54.885000,-9.294664,5.063506,-9.160000,5.405000,-0.134664,-0.341494,-26.134045,-9.117946,1.494245,-9.117946,-26.134045,-0.250000,0.280000,-17,47,-16.581830,47.476147,-16.581830,47.476147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.995063,14.813206,83.534469,93.972578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548792,1.611796,0.228551,0.027657,0.500976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.533079,mpc-p,0,-126.340000,54.885000,-9.532721,4.951888,-9.410000,5.295000,-0.122721,-0.343112,-24.426336,-13.387218,1.372266,-13.387218,-24.426336,-0.250000,0.340000,-26,75,-26.026323,75.450134,-26.026323,75.450134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.280397,16.139631,79.763640,86.205218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555685,1.531460,0.199400,0.018912,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.543109,mpc-p,0,-126.340000,54.885000,-9.763414,4.837861,-9.640000,5.165000,-0.123414,-0.327139,-22.413679,-15.338885,1.555235,-15.338885,-22.413679,-0.220000,0.530000,-43,74,-42.591208,73.922604,-42.591208,73.922604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.057119,17.448821,73.684136,79.920161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549248,1.484799,0.231522,0.019899,0.500432,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.553105,mpc-p,0,-126.340000,54.885000,-9.985087,4.722309,-9.860000,5.045000,-0.125087,-0.322691,-21.986752,-13.143259,1.189297,-13.143259,-21.986752,-0.310000,0.670000,-29,42,-29.349286,41.754467,-29.349286,41.754467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.011357,17.158923,68.798697,74.040126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550802,1.468294,0.201435,0.017030,0.505523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.563111,mpc-p,0,-126.340000,54.885000,-10.198582,4.604880,-10.090000,4.935000,-0.108582,-0.330120,-23.267533,-9.910810,1.982162,-9.910810,-23.267533,-0.330000,0.580000,-5,20,-5.020913,19.991470,-5.020913,19.991470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.854980,17.843129,75.037042,84.385888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549302,1.948092,0.298106,0.051527,0.500576,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008362,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.573083,mpc-p,0,-126.340000,54.885000,-10.402769,4.486287,-10.320000,4.845000,-0.082769,-0.358713,-24.548315,-8.630029,1.494245,-8.630029,-24.548315,-0.190000,0.400000,1,21,0.967109,21.018566,0.967109,21.018566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.250708,19.026708,82.684953,94.396435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559768,1.498470,0.199521,0.020472,0.500653,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.583111,mpc-p,0,-126.340000,54.885000,-10.599310,4.365622,-10.550000,4.765000,-0.049310,-0.399378,-22.962585,-11.130602,0.945339,-11.130602,-22.962585,-0.140000,0.290000,-9,46,-8.772789,46.253548,-8.772789,46.253548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.259426,19.888033,88.765416,94.810979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554126,1.471349,0.189100,0.019600,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.593106,mpc-p,0,-126.340000,54.885000,-10.786300,4.244115,-10.760000,4.635000,-0.026300,-0.390885,-20.523001,-15.094927,1.067318,-15.094927,-20.523001,-0.110000,0.340000,-27,74,-26.667481,74.221778,-26.667481,74.221778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.422929,20.932820,85.030732,88.549820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553451,1.522208,0.200011,0.020032,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.603109,mpc-p,0,-126.340000,54.885000,-10.964420,4.121441,-10.960000,4.485000,-0.004420,-0.363559,-18.937271,-16.802635,0.762370,-16.802635,-18.937271,-0.150000,0.520000,-28,74,-27.938077,74.266098,-27.938077,74.266098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.281593,21.359250,76.935872,81.454275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559547,1.563343,0.203405,0.018341,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.613105,mpc-p,0,-126.340000,54.885000,-11.133297,3.997958,-11.150000,4.335000,0.016703,-0.337042,-18.144407,-16.131750,0.701380,-16.131750,-18.144407,-0.220000,0.640000,-16,59,-16.020395,58.719080,-16.020395,58.719080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.631468,22.739388,74.468943,79.827408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548233,1.464122,0.184521,0.017486,0.502955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.623104,mpc-p,0,-126.340000,54.885000,-11.293061,3.873685,-11.320000,4.205000,0.026939,-0.331315,-17.534511,-13.082270,-0.091484,-13.082270,-17.534511,-0.220000,0.620000,-10,34,-10.282963,33.880322,-10.282963,33.880322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.863737,24.482695,80.256990,84.948786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544162,1.443984,0.182082,0.016284,0.501412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.633103,mpc-p,0,-126.340000,54.885000,-11.443574,3.748846,-11.480000,4.105000,0.036426,-0.356154,-16.497687,-10.337738,0.152474,-10.337738,-16.497687,-0.180000,0.500000,-14,19,-13.706010,18.573123,-13.706010,18.573123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.682821,24.148848,84.500698,88.072692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546965,1.475123,0.194433,0.017356,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.643103,mpc-p,0,-126.340000,54.885000,-11.584840,3.623572,-11.630000,3.995000,0.045160,-0.371428,-14.789979,-11.984457,0.823360,-11.984457,-14.789979,-0.160000,0.330000,-23,46,-22.800153,45.518579,-22.800153,45.518579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.558593,22.899672,87.078561,88.452907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543925,1.741599,0.286403,0.055961,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008138,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.653080,mpc-p,0,-126.340000,54.885000,-11.716564,3.498300,-11.760000,3.845000,0.043436,-0.346700,-13.448207,-16.070760,0.457422,-16.070760,-13.448207,-0.190000,0.340000,-25,81,-24.575452,81.417295,-24.575452,81.417295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.316607,22.778321,80.551731,83.954451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574274,1.726664,0.249638,0.033268,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.663111,mpc-p,0,-126.340000,54.885000,-11.839703,3.372241,-11.890000,3.685000,0.050297,-0.312759,-12.350394,-19.364199,0.579401,-19.364199,-12.350394,-0.220000,0.540000,-22,94,-22.113920,94.165763,-22.113920,94.165763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.830871,24.021089,76.655804,82.971177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551333,1.450673,0.226151,0.020446,0.500421,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.673106,mpc-p,0,-126.340000,54.885000,-11.953186,3.246647,-12.000000,3.515000,0.046814,-0.268353,-11.557530,-17.290552,0.457422,-17.290552,-11.557530,-0.230000,0.730000,-18,64,-18.179006,63.593837,-18.179006,63.593837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.380091,25.825953,79.732363,86.803080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552284,1.642760,0.245907,0.029412,0.500432,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.683078,mpc-p,0,-126.340000,54.885000,-12.057283,3.121515,-12.110000,3.375000,0.052717,-0.253485,-11.435550,-12.716332,0.091484,-12.716332,-11.435550,-0.220000,0.720000,-9,26,-9.290415,26.432642,-9.290415,26.432642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.283737,27.125591,87.883639,93.443887,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559139,1.563047,0.199071,0.019223,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.693078,mpc-p,0,-126.340000,54.885000,-12.152617,2.996311,-12.210000,3.265000,0.057383,-0.268689,-10.581696,-10.215758,-0.091484,-10.215758,-10.581696,-0.180000,0.500000,-10,23,-10.352717,23.465908,-10.352717,23.465908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.602282,26.613824,94.489313,100.460741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553939,1.549215,0.194793,0.021755,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.703115,mpc-p,0,-126.340000,54.885000,-12.239275,2.871064,-12.310000,3.155000,0.070725,-0.283936,-9.483883,-11.740498,-0.030495,-11.740498,-9.483883,-0.150000,0.350000,-14,49,-14.192580,49.285750,-14.192580,49.285750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.473851,24.673630,95.701224,96.163050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550552,1.504513,0.214317,0.021587,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.713116,mpc-p,0,-126.340000,54.885000,-12.316745,2.746806,-12.380000,3.015000,0.063255,-0.268194,-6.678361,-15.643833,-0.396432,-15.643833,-6.678361,-0.150000,0.380000,-32,82,-31.938338,81.648621,-31.938338,81.648621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.862466,23.888325,88.646829,91.153455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557498,1.460205,0.202451,0.019201,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.723104,mpc-p,0,-126.340000,54.885000,-12.385398,2.623371,-12.450000,2.855000,0.064602,-0.231629,-5.885497,-19.059251,-0.457422,-19.059251,-5.885497,-0.200000,0.560000,-26,99,-26.316881,98.727796,-26.316881,98.727796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.017197,23.388687,83.234152,88.850172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548342,1.430613,0.209214,0.017326,0.500597,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.733105,mpc-p,0,-126.340000,54.885000,-12.445576,2.500529,-12.500000,2.675000,0.054424,-0.174471,-5.214611,-17.107583,-0.091484,-17.107583,-5.214611,-0.260000,0.780000,-16,69,-15.691326,68.686643,-15.691326,68.686643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.213070,24.563858,84.401991,93.257728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549342,1.440364,0.228924,0.018524,0.503515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.743104,mpc-p,0,-126.340000,54.885000,-12.497337,2.378578,-12.540000,2.545000,0.042663,-0.166422,-4.848673,-11.984457,-0.030495,-11.984457,-4.848673,-0.230000,0.770000,-12,26,-12.064137,26.486866,-12.064137,26.486866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.642711,26.882893,89.710094,100.967555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549302,1.446622,0.188725,0.018524,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.753105,mpc-p,0,-126.340000,54.885000,-12.540889,2.257559,-12.590000,2.435000,0.049111,-0.177441,-4.055809,-9.544873,-0.274453,-9.544873,-4.055809,-0.180000,0.540000,-14,25,-14.300223,25.373602,-14.300223,25.373602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.974163,26.988524,94.869059,105.680880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.744435,1.618967,0.216087,0.040247,0.500912,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.763077,mpc-p,0,-126.340000,54.885000,-12.576328,2.137938,-12.620000,2.335000,0.043672,-0.197062,-2.775027,-11.374561,0.335443,-11.374561,-2.775027,-0.160000,0.420000,-21,51,-20.826700,51.073199,-20.826700,51.073199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.325069,25.184628,95.291405,99.181021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555959,1.564080,0.202961,0.019957,0.500423,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.773105,mpc-p,0,-126.340000,54.885000,-12.604141,2.018771,-12.640000,2.185000,0.035859,-0.166229,-1.311276,-15.948781,-0.457422,-15.948781,-1.311276,-0.170000,0.390000,-27,96,-27.063340,96.525572,-27.063340,96.525572,0.000000,-0.452373,0.000000,64.000000,0.000000,0.000000,21.656659,24.077700,89.451982,92.675034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550974,1.452028,0.217415,0.018452,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.783107,mpc-p,0,-126.340000,54.885000,-12.624293,1.901103,-12.640000,2.015000,0.015707,-0.113897,-0.152474,-18.327375,-0.152474,-18.327375,-0.152474,-0.220000,0.640000,-26,101,-26.114669,100.931803,-26.114669,100.931803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.940374,23.842400,84.687831,93.414101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552717,1.488252,0.252823,0.019068,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.793116,mpc-p,0,-126.340000,54.885000,-12.637109,1.784627,-12.640000,1.855000,0.002891,-0.070373,-0.335443,-16.436698,-0.213464,-16.436698,-0.335443,-0.220000,0.840000,-17,71,-17.189953,71.276838,-17.189953,71.276838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.842190,25.751993,85.442102,98.487703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565494,1.470630,0.257288,0.018746,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.803104,mpc-p,0,-126.340000,54.885000,-12.642822,1.669715,-12.640000,1.735000,-0.002822,-0.065285,-0.030495,-9.605862,-0.396432,-9.605862,-0.030495,-0.240000,0.810000,-7,26,-6.509618,17.294024,-6.509618,17.294024,0.000000,8.982814,0.000000,64.000000,0.000000,0.000000,6.089095,27.812846,86.281863,103.364943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540584,1.438868,0.184992,0.019673,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.813106,mpc-p,0,-126.340000,54.885000,-12.641720,1.556006,-12.630000,1.665000,-0.011720,-0.108994,0.396432,-5.702528,-0.579401,-5.702528,0.396432,-0.160000,0.550000,-10,4,-10.491962,4.398928,-10.491962,4.398928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.812838,27.520433,90.178572,108.014423,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552704,1.426991,0.170444,0.014854,0.500312,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.823103,mpc-p,0,-126.340000,54.885000,-12.634063,1.443763,-12.620000,1.595000,-0.014063,-0.151237,1.738204,-7.288257,-0.213464,-7.288257,1.738204,-0.130000,0.280000,-19,40,-19.297016,39.594764,-19.297016,39.594764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.938276,24.774111,96.022212,107.106470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539973,1.433551,0.156448,0.014542,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.833106,mpc-p,0,-126.340000,54.885000,-12.620121,1.332888,-12.590000,1.485000,-0.030121,-0.152112,3.018985,-13.448207,-0.274453,-13.448207,3.018985,-0.130000,0.280000,-28,85,-28.440205,93.670010,-28.440205,93.670010,0.000000,-9.075247,0.000000,64.000000,0.000000,0.000000,-9.052177,22.034078,91.720449,96.387488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548915,1.615246,0.238411,0.028503,0.503653,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.843118,mpc-p,0,-126.340000,54.885000,-12.600160,1.223389,-12.560000,1.335000,-0.040160,-0.111611,3.445913,-18.266386,-0.213464,-18.266386,3.445913,-0.200000,0.510000,-21,112,-20.640933,112.450000,-20.640933,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.410230,21.086951,87.864281,98.919695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562155,1.562173,0.245005,0.019838,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.853109,mpc-p,0,-126.340000,54.885000,-12.574544,1.115616,-12.520000,1.175000,-0.054544,-0.059384,2.470079,-16.131750,-0.274453,-16.131750,2.470079,-0.220000,0.810000,-4,81,-3.803822,80.800484,-3.803822,80.800484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.360475,22.130893,89.769527,104.835586,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551996,1.452208,0.320449,0.019063,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.863108,mpc-p,0,-126.340000,54.885000,-12.543499,1.009246,-12.490000,1.065000,-0.053499,-0.055754,1.921172,-8.812998,-0.335443,-8.812998,1.921172,-0.160000,0.850000,4,36,3.771922,15.516874,3.771922,15.516874,0.000000,20.283611,0.000000,64.000000,0.000000,0.000000,-24.045235,25.886752,92.467031,115.502755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552907,1.507779,0.226600,0.020867,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.873109,mpc-p,0,-126.340000,54.885000,-12.507334,0.904347,-12.470000,1.015000,-0.037334,-0.110653,1.433256,-3.079975,-0.640391,-3.079975,1.433256,-0.090000,0.630000,9,-9,9.465173,-17.410372,9.465173,-17.410372,0.000000,8.210857,0.000000,64.000000,0.000000,0.000000,-30.671154,26.697440,95.273189,115.904379,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554266,1.505884,0.206467,0.021595,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.883108,mpc-p,0,-126.340000,54.885000,-12.466369,0.800972,-12.450000,0.985000,-0.016369,-0.184028,2.104141,-2.409089,-0.091484,-2.409089,2.104141,-0.050000,0.270000,7,3,6.985507,3.219146,6.985507,3.219146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.710029,25.025328,102.391152,119.658850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576494,1.634434,0.200238,0.028462,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.893078,mpc-p,0,-126.340000,54.885000,-12.421033,0.699369,-12.410000,0.925000,-0.011033,-0.225631,3.567892,-8.569039,-0.335443,-8.569039,3.567892,-0.030000,0.100000,-6,48,-5.618442,68.175207,-5.618442,68.175207,0.000000,-19.956061,0.000000,64.000000,0.000000,0.000000,-37.632954,22.201324,103.788336,111.069559,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556673,1.476994,0.198005,0.019701,0.502008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.903107,mpc-p,0,-126.340000,54.885000,-12.371212,0.598637,-12.360000,0.775000,-0.011212,-0.176363,5.275601,-16.863625,-0.457422,-16.863625,5.275601,-0.020000,0.230000,-22,93,-22.128432,112.450000,-22.128432,112.450000,0.000000,-19.230854,0.000000,64.000000,0.000000,0.000000,-37.519368,20.644262,103.338532,108.788374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551081,1.479412,0.263268,0.022281,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.913106,mpc-p,0,-126.340000,54.885000,-12.317629,0.499645,-12.310000,0.605000,-0.007629,-0.105355,5.458569,-20.644980,-0.396432,-20.644980,5.458569,-0.060000,0.540000,-18,112,-17.569215,112.450000,-17.569215,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.085065,21.063951,99.538518,111.992470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556044,1.474448,0.244063,0.020957,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.923114,mpc-p,0,-126.340000,54.885000,-12.260389,0.401970,-12.250000,0.425000,-0.010389,-0.023030,5.763517,-18.083417,-0.640391,-18.083417,5.763517,-0.090000,0.800000,-11,106,-11.451970,106.379749,-11.451970,106.379749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.021028,24.392963,101.581411,120.221377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558115,1.615495,0.339657,0.034240,0.505567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.933113,mpc-p,0,-126.340000,54.885000,-12.199888,0.305743,-12.190000,0.295000,-0.009888,0.010743,4.177788,-9.361904,0.030495,-9.361904,4.177788,-0.120000,0.930000,14,61,13.707497,25.366762,13.707497,25.366762,0.000000,36.012987,0.000000,64.000000,0.000000,0.000000,-48.449474,27.712104,98.457566,120.835134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564245,1.513937,0.306352,0.028856,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.943109,mpc-p,0,-126.340000,54.885000,-12.136394,0.210867,-12.140000,0.245000,0.003606,-0.034133,4.177788,-1.677214,0.030495,-1.677214,4.177788,-0.070000,0.780000,17,16,17.179732,-29.914395,17.179732,-29.914395,0.000000,46.294144,0.000000,64.000000,0.000000,0.000000,-54.986376,29.613415,100.585509,127.781720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558470,1.501600,0.210295,0.025238,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.953113,mpc-p,0,-126.340000,54.885000,-12.070117,0.117177,-12.100000,0.255000,0.029883,-0.137823,3.872840,2.714037,0.335443,2.714037,3.872840,-0.020000,0.460000,21,-29,21.187861,-46.012479,21.187861,-46.012479,0.000000,17.392228,0.000000,64.000000,0.000000,0.000000,-59.136164,27.100935,104.946733,125.507006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557019,1.469960,0.195719,0.020959,0.501038,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.963110,mpc-p,0,-126.340000,54.885000,-12.001447,0.024772,-12.050000,0.265000,0.048553,-0.240228,4.360757,0.640391,0.274453,0.640391,4.360757,0.000000,0.080000,18,-3,18.307484,-3.151368,18.307484,-3.151368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.809566,23.063346,111.248198,127.255280,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561105,1.458248,0.213245,0.020677,0.505041,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.973112,mpc-p,0,-126.340000,54.885000,-11.930572,-0.066535,-11.990000,0.205000,0.059428,-0.271535,5.946486,-9.910810,-0.091484,-9.910810,5.946486,0.070000,-0.030000,-6,42,-6.020149,93.436312,-6.020149,93.436312,0.000000,-51.587680,0.000000,64.000000,0.000000,0.000000,-59.908481,19.775263,115.452986,122.279085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552014,1.934442,0.323409,0.067372,0.500862,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008390,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.983086,mpc-p,0,-126.340000,54.885000,-11.857998,-0.156514,-11.920000,0.045000,0.062002,-0.201514,7.593205,-20.705970,-0.945339,-20.705970,7.593205,0.040000,0.040000,-20,87,-20.028490,112.450000,-20.028490,112.450000,0.000000,-25.601368,0.000000,64.000000,0.000000,0.000000,-56.209392,18.595211,118.866594,129.049928,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565605,1.493532,0.232295,0.022264,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.993108,mpc-p,0,-126.340000,54.885000,-11.783428,-0.245920,-11.840000,-0.185000,0.056572,-0.060920,8.995966,-27.231857,-0.640391,-27.231857,8.995966,-0.010000,0.470000,-28,112,-28.017804,112.450000,-28.017804,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.067482,22.476597,115.269794,131.912269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553850,1.468180,0.234046,0.020316,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.003106,mpc-p,0,-126.340000,54.885000,-11.707641,-0.334184,-11.750000,-0.455000,0.042359,0.120816,9.544873,-27.414826,-0.640391,-27.414826,9.544873,-0.060000,0.860000,-28,112,-27.585065,112.450000,-27.585065,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.627182,28.918346,115.491771,142.086736,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555217,1.579466,0.319703,0.021556,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.013108,mpc-p,0,-126.340000,54.885000,-11.630683,-0.421623,-11.660000,-0.685000,0.029317,0.263377,8.264091,-20.644980,-0.396432,-20.644980,8.264091,-0.130000,0.970000,-5,112,-4.865803,112.450000,-4.865803,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.612755,35.776241,121.966385,153.101743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561654,1.983901,0.394912,0.038491,0.501453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008492,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.023082,mpc-p,0,-126.340000,54.885000,-11.553012,-0.508069,-11.580000,-0.845000,0.026988,0.336931,6.861330,-12.045446,-0.274453,-12.045446,6.861330,-0.140000,1.020000,15,68,14.579741,68.147843,14.579741,68.147843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.616241,40.303903,128.020394,160.567861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567415,1.700132,0.354993,0.027915,0.500963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.033110,mpc-p,0,-126.340000,54.885000,-11.474225,-0.594295,-11.520000,-0.915000,0.045775,0.320705,6.068465,-3.262944,-0.213464,-3.262944,6.068465,-0.080000,0.880000,21,23,21.393053,5.295353,21.393053,5.295353,0.000000,17.852490,0.000000,64.000000,0.000000,0.000000,-74.095370,41.731342,128.095314,162.355682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564312,1.799953,0.972764,0.040840,0.501218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.043082,mpc-p,0,-126.340000,54.885000,-11.395378,-0.679464,-11.460000,-0.915000,0.064622,0.235536,5.763517,1.372266,0.396432,1.372266,5.763517,-0.030000,0.610000,23,-16,22.668434,-15.759324,22.668434,-15.759324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.199511,37.745277,126.203943,158.203789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574719,1.657438,0.222837,0.023663,0.501055,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.053083,mpc-p,0,-126.340000,54.885000,-11.316008,-0.764383,-11.400000,-0.915000,0.083992,0.150617,5.885497,-0.945339,0.335443,-0.945339,5.885497,0.020000,0.260000,17,29,16.951680,28.980552,16.951680,28.980552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.448668,30.474287,128.372175,151.031130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568313,1.772888,0.269412,0.039981,0.713595,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008375,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.063087,mpc-p,0,-126.340000,54.885000,-11.236496,-0.848930,-11.320000,-0.975000,0.083504,0.126070,7.227268,-9.056956,-0.091484,-9.056956,7.227268,0.080000,0.160000,-6,74,-5.925555,108.194547,-5.925555,108.194547,0.000000,-34.213995,0.000000,64.000000,0.000000,0.000000,-77.443013,20.812183,121.887647,143.858872,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585098,1.726234,0.256732,0.027025,0.501216,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.073080,mpc-p,0,-126.340000,54.885000,-11.157121,-0.933087,-11.240000,-1.105000,0.082879,0.171913,8.691018,-16.375708,-0.457422,-16.375708,8.691018,0.030000,0.370000,-17,112,-17.474880,112.450000,-17.474880,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.996597,13.327611,113.649250,138.715698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580848,1.795192,0.302949,0.041218,1.279195,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.083103,mpc-p,0,-126.340000,54.885000,-11.077716,-1.017293,-11.140000,-1.275000,0.062284,0.257707,9.666852,-18.144407,-0.579401,-18.144407,9.666852,-0.030000,0.740000,-23,112,-22.713716,112.450000,-22.713716,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.027637,9.465890,105.528663,134.656619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.317500,1.689908,0.324747,0.029218,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.093077,mpc-p,0,-126.340000,54.885000,-10.999047,-1.100983,-11.060000,-1.405000,0.060953,0.304017,8.873987,-14.363051,0.274453,-14.363051,8.873987,-0.050000,0.970000,-13,101,-12.580337,100.552958,-12.580337,100.552958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.106714,8.826619,101.227678,130.408903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556830,1.757335,0.355222,0.033455,0.501155,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.103856,mpc-p,0,-126.340000,54.885000,-10.914577,-1.191413,-10.950000,-1.495000,0.035423,0.303587,8.569039,-4.543725,0.213464,-4.543725,8.569039,-0.070000,0.970000,-5,56,-4.924441,19.457593,-4.924441,19.457593,0.000000,36.095365,0.000000,64.000000,0.000000,0.000000,-78.858819,7.738133,101.435105,126.695767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597729,1.684259,0.280576,0.018933,0.500401,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.113078,mpc-p,0,-126.340000,54.885000,-10.842855,-1.268870,-10.870000,-1.505000,0.027145,0.236130,7.959143,1.677214,0.152474,1.677214,7.959143,-0.090000,0.830000,6,11,5.792773,-25.622135,5.792773,-25.622135,0.000000,36.175094,0.000000,64.000000,0.000000,0.000000,-83.079726,4.212383,96.855263,120.384903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556238,1.505431,0.216962,0.022750,0.500872,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.123107,mpc-p,0,-126.340000,54.885000,-10.765527,-1.353291,-10.790000,-1.475000,0.024473,0.121709,7.349247,3.689871,0.213464,3.689871,7.349247,-0.080000,0.460000,12,-19,12.100552,-18.762920,12.100552,-18.762920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.068999,-0.781681,93.892170,119.302548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554324,1.556602,0.234382,0.026969,0.500648,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.133109,mpc-p,0,-126.340000,54.885000,-10.689188,-1.437770,-10.720000,-1.465000,0.030812,0.027230,6.434403,-1.067318,0.457422,-1.067318,6.434403,-0.050000,0.120000,16,26,16.048162,43.043661,16.048162,43.043661,0.000000,-16.806581,0.000000,64.000000,0.000000,0.000000,-89.366926,-5.298910,100.626330,122.671900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556197,1.487417,0.206581,0.020874,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.143115,mpc-p,0,-126.340000,54.885000,-10.613674,-1.522658,-10.650000,-1.545000,0.036326,0.022342,5.885497,-11.374561,-0.396432,-11.374561,5.885497,-0.020000,0.110000,14,71,13.894759,112.450000,13.894759,112.450000,0.000000,-41.212920,0.000000,64.000000,0.000000,0.000000,-90.202003,-9.042541,100.500071,122.799076,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.878849,1.467725,0.246257,0.021465,0.500776,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.153080,mpc-p,0,-126.340000,54.885000,-10.539374,-1.607669,-10.580000,-1.685000,0.040626,0.077331,7.288257,-19.364199,-0.030495,-19.364199,7.288257,-0.010000,0.350000,-2,112,-1.737306,112.450000,-1.737306,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.979461,-8.688250,97.409111,120.660422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559954,1.605873,0.244624,0.025041,0.505072,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.163078,mpc-p,0,-126.340000,54.885000,-10.465785,-1.693514,-10.510000,-1.885000,0.044215,0.191486,7.288257,-19.364199,-0.701380,-21.742793,7.776174,0.010000,0.720000,-7,112,-7.242736,112.450000,-7.242736,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.735706,-8.255498,91.729654,118.144190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583850,1.892125,0.366007,0.043928,0.500779,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008402,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.173082,mpc-p,0,-126.340000,54.885000,-10.393130,-1.780068,-10.430000,-2.075000,0.036870,0.294932,7.166278,-17.717479,-0.274453,-17.717479,7.166278,0.040000,0.940000,-11,112,-10.945795,112.450000,-10.945795,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.711697,-5.606119,92.512819,114.904302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582593,1.508749,0.363591,0.023048,0.500771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.183107,mpc-p,0,-126.340000,54.885000,-10.321329,-1.867535,-10.350000,-2.205000,0.028671,0.337465,7.105289,-9.849821,0.152474,-9.849821,7.105289,-0.030000,1.030000,0,67,0.030757,59.890811,0.030757,59.890811,0.000000,7.559189,0.000000,64.000000,0.000000,0.000000,-93.051688,-5.218776,90.531972,113.145593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563225,1.484959,0.320039,0.025610,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.193080,mpc-p,0,-126.340000,54.885000,-10.250903,-1.955357,-10.280000,-2.255000,0.029097,0.299643,7.105289,-9.849821,0.152474,-1.006328,5.885497,-0.060000,0.870000,6,66,5.833737,66.360379,5.833737,66.360379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.247097,-2.162146,95.448722,108.645807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558440,1.852364,0.285916,2.116334,0.500970,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.010330,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.203442,mpc-p,0,-126.340000,54.885000,-10.178776,-2.047545,-10.210000,-2.235000,0.031224,0.187455,5.824507,3.933829,0.701380,3.933829,5.824507,-0.060000,0.710000,23,21,22.737472,-40.952630,22.737472,-40.952630,0.000000,62.313009,0.000000,64.000000,0.000000,0.000000,-100.024694,-6.851710,83.896723,104.772155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559004,1.684679,0.255938,0.033282,0.500704,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.213508,mpc-p,0,-126.340000,54.885000,-10.109709,-2.138090,-10.150000,-2.185000,0.040291,0.046910,5.092632,5.336590,0.823360,5.336590,5.092632,0.000000,0.460000,23,-24,23.140024,-43.358719,23.140024,-43.358719,0.000000,19.719098,0.000000,64.000000,0.000000,0.000000,-99.847470,-11.598434,83.217208,105.750953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567559,1.460301,0.209481,0.024615,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.224936,mpc-p,0,-126.340000,54.885000,-10.032455,-2.242143,-10.070000,-2.165000,0.037545,-0.077143,6.617372,-1.006328,-0.213464,-1.006328,6.617372,0.120000,0.090000,-9,21,-9.252641,28.501730,-9.252641,28.501730,0.000000,-7.141352,0.000000,64.000000,0.000000,0.000000,-96.347107,-14.308550,98.880591,115.310330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.628473,1.772717,0.238511,0.032884,0.501243,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.233505,mpc-p,0,-126.340000,54.885000,-9.975288,-2.321109,-10.000000,-2.215000,0.024712,-0.106109,8.752008,-9.300914,-0.335443,-9.300914,8.752008,0.110000,0.020000,-35,66,-35.040417,103.418559,-35.040417,103.418559,0.000000,-37.058181,0.000000,64.000000,0.000000,0.000000,-89.003245,-20.718872,106.155627,132.069817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.343085,1.728878,0.273037,0.032442,0.500949,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.243508,mpc-p,0,-126.340000,54.885000,-9.909329,-2.414357,-9.910000,-2.365000,0.000671,-0.049357,9.239925,-19.120240,0.030495,-19.120240,9.239925,-0.040000,0.270000,-29,111,-28.976182,112.450000,-28.976182,112.450000,0.000000,-1.089621,0.000000,64.000000,0.000000,0.000000,-82.401973,-24.595825,103.641512,137.964010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564262,2.769553,0.320348,0.034102,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.253505,mpc-p,0,-126.340000,54.885000,-9.844178,-2.508753,-9.820000,-2.575000,-0.024178,0.066247,8.995966,-22.474668,-0.091484,-22.474668,8.995966,-0.100000,0.690000,-22,112,-22.341852,112.450000,-22.341852,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.762843,-23.929333,106.506971,145.911536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.372870,1.842725,0.399919,0.046851,0.502664,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.263508,mpc-p,0,-126.340000,54.885000,-9.779691,-2.604439,-9.730000,-2.765000,-0.049691,0.160561,7.349247,-18.266386,-0.030495,-18.266386,7.349247,-0.140000,0.900000,-2,112,-2.416075,112.450000,-2.416075,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.415882,-19.278063,117.925449,147.910144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.342459,1.745942,0.374610,0.032882,0.500913,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.273509,mpc-p,0,-126.340000,54.885000,-9.715828,-2.701389,-9.650000,-2.895000,-0.065828,0.193611,6.373413,-9.300914,0.457422,-9.300914,6.373413,-0.130000,0.990000,9,67,8.523819,37.376212,8.523819,37.376212,0.000000,30.073788,0.000000,64.000000,0.000000,0.000000,-91.544485,-14.397919,118.603016,142.762763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546304,2.799674,0.396619,0.034903,0.500689,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009290,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.283506,mpc-p,0,-126.340000,54.885000,-9.652505,-2.799618,-9.590000,-2.935000,-0.062505,0.135382,4.970653,0.518412,0.274453,0.518412,4.970653,-0.120000,0.890000,24,22,24.060097,-42.852793,24.060097,-42.852793,0.000000,65.302793,0.000000,64.000000,0.000000,0.000000,-92.599708,-13.299236,111.822535,135.340838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575140,1.678714,1.546081,0.045571,0.500744,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009357,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.293506,mpc-p,0,-126.340000,54.885000,-9.589590,-2.899202,-9.540000,-2.885000,-0.049590,-0.014202,4.177788,6.617372,0.030495,6.617372,4.177788,-0.080000,0.600000,30,-23,29.509370,-81.505889,29.509370,-81.505889,0.000000,58.955889,0.000000,64.000000,0.000000,0.000000,-90.645782,-16.816423,99.913848,128.335937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.375534,1.877011,0.301453,0.058480,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.303509,mpc-p,0,-126.340000,54.885000,-9.526969,-3.000172,-9.490000,-2.825000,-0.036969,-0.175172,4.604715,5.824507,0.091484,5.824507,4.604715,-0.020000,0.200000,18,-54,18.033056,-54.223374,18.033056,-54.223374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.332055,-22.184842,105.479975,132.406910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550142,1.512250,0.219108,0.020649,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.313536,mpc-p,0,-126.340000,54.885000,-9.464400,-3.102756,-9.440000,-2.815000,-0.024400,-0.287756,5.458569,-2.531068,0.030495,-2.531068,5.458569,0.100000,-0.070000,-10,-9,-10.002976,27.154027,-10.002976,27.154027,0.000000,-36.377401,0.000000,64.000000,0.000000,0.000000,-75.841644,-26.199983,123.857707,142.903461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557779,1.455707,0.207139,0.019428,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.323536,mpc-p,0,-126.340000,54.885000,-9.402086,-3.206430,-9.360000,-2.905000,-0.042086,-0.301430,7.471226,-13.875134,0.091484,-13.875134,7.471226,0.030000,-0.090000,-29,36,-28.706552,112.450000,-28.706552,112.450000,0.000000,-76.673374,0.000000,64.000000,0.000000,0.000000,-64.688191,-29.106199,141.897570,166.339178,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556079,1.542617,0.248229,0.028397,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.333547,mpc-p,0,-126.340000,54.885000,-9.339667,-3.311586,-9.280000,-3.115000,-0.059667,-0.196586,8.934977,-25.341180,0.030495,-25.341180,8.934977,-0.060000,-0.070000,-33,81,-32.512568,112.450000,-32.512568,112.450000,0.000000,-31.673374,0.000000,64.000000,0.000000,0.000000,-57.039301,-24.487715,145.547547,172.010059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549667,1.479064,0.218042,0.022714,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.343536,mpc-p,0,-126.340000,54.885000,-9.277230,-3.417850,-9.180000,-3.415000,-0.097230,-0.002850,8.752008,-33.940714,-0.518412,-33.940714,8.752008,-0.050000,0.300000,-27,112,-27.175573,112.450000,-27.175573,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.482404,-11.408680,142.861876,168.590512,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554545,1.557053,0.250657,0.026339,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.353534,mpc-p,0,-126.340000,54.885000,-9.214450,-3.525542,-9.090000,-3.765000,-0.124450,0.239458,7.654195,-34.306651,-0.030495,-34.306651,7.654195,-0.160000,0.720000,-16,112,-16.364872,112.450000,-16.364872,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.255466,3.191915,145.608821,182.028140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554894,1.466679,0.311151,0.019284,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.363503,mpc-p,0,-126.340000,54.885000,-9.151440,-3.634220,-9.020000,-4.055000,-0.131440,0.420780,6.800341,-27.170868,-0.457422,-27.170868,6.800341,-0.210000,0.950000,0,112,-0.497561,112.450000,-0.497561,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.914952,16.273822,154.233004,195.028051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554386,1.452583,0.285118,0.024417,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.373538,mpc-p,0,-126.340000,54.885000,-9.087477,-3.744876,-8.950000,-4.255000,-0.137477,0.510124,4.970653,-16.863625,-0.091484,-16.863625,4.970653,-0.150000,1.020000,14,95,13.532040,95.073162,13.532040,95.073162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.941510,24.346654,159.853847,201.580534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556461,1.528646,0.375504,0.019106,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.383535,mpc-p,0,-126.340000,54.885000,-9.023083,-3.856344,-8.900000,-4.355000,-0.123083,0.498656,3.872840,-5.702528,0.274453,-5.702528,3.872840,-0.100000,0.980000,25,50,25.256547,4.077963,25.256547,4.077963,0.000000,45.995199,0.000000,64.000000,0.000000,0.000000,-72.695612,25.442510,163.672647,203.127611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553904,1.454397,0.260479,0.021668,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.393534,mpc-p,0,-126.340000,54.885000,-8.957881,-3.969005,-8.860000,-4.355000,-0.097881,0.385995,3.811850,3.933829,0.457422,3.933829,3.811850,-0.060000,0.760000,30,5,29.564412,-64.495770,29.564412,-64.495770,0.000000,69.568932,0.000000,64.000000,0.000000,0.000000,-75.619361,17.300825,159.118243,204.716021,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553230,1.642896,0.240551,0.030382,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.403515,mpc-p,0,-126.340000,54.885000,-8.891884,-4.082566,-8.810000,-4.295000,-0.081884,0.212434,4.299767,6.800341,0.701380,6.800341,4.299767,0.030000,0.400000,19,-40,18.726713,-67.886321,18.726713,-67.886321,0.000000,27.959484,0.000000,64.000000,0.000000,0.000000,-76.581679,3.153914,153.965954,201.635917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.665159,1.628473,0.254151,0.031250,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.413511,mpc-p,0,-126.340000,54.885000,-8.824746,-4.197345,-8.760000,-4.245000,-0.064746,0.047655,6.251434,3.750861,0.823360,3.750861,6.251434,0.120000,0.020000,-9,-21,-8.833719,-20.530467,-8.833719,-20.530467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.550853,-10.854916,153.123154,195.666030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570285,1.802171,0.260297,0.036147,0.500440,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.423645,mpc-p,0,-126.340000,54.885000,-8.755506,-4.314687,-8.690000,-4.275000,-0.065506,-0.039687,8.081122,-6.190445,0.945339,-6.190445,8.081122,0.040000,-0.100000,-20,24,-20.296152,68.878244,-20.296152,68.878244,0.000000,-44.408711,0.000000,64.000000,0.000000,0.000000,-65.738277,-22.758974,155.770350,198.085978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606188,1.666105,0.210303,0.035924,0.501057,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.433507,mpc-p,0,-126.340000,54.885000,-8.686870,-4.429758,-8.600000,-4.395000,-0.086870,-0.034758,9.483883,-17.412531,0.152474,-17.412531,9.483883,-0.030000,-0.060000,-29,69,-29.003624,112.450000,-29.003624,112.450000,0.000000,-42.980467,0.000000,64.000000,0.000000,0.000000,-60.732473,-26.681772,156.252298,198.336302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570110,1.663096,0.301343,0.029440,0.503375,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.443508,mpc-p,0,-126.340000,54.885000,-8.615899,-4.547239,-8.510000,-4.605000,-0.105899,0.057761,9.483883,-26.073055,-0.396432,-26.073055,9.483883,-0.090000,0.210000,-23,112,-22.530846,112.450000,-22.530846,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.519660,-20.903423,150.779743,191.041767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605802,1.780041,0.308477,0.033837,0.500577,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008240,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.453508,mpc-p,0,-126.340000,54.885000,-8.543461,-4.665401,-8.420000,-4.865000,-0.123461,0.199599,8.020133,-28.146701,0.091484,-28.146701,8.020133,-0.110000,0.640000,-7,112,-7.009710,112.450000,-7.009710,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.942794,-10.398633,148.281605,186.344458,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569707,1.768427,0.361140,0.033968,0.504138,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008248,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.463605,mpc-p,0,-126.340000,54.885000,-8.468718,-4.785326,-8.330000,-5.115000,-0.138718,0.329674,7.410237,-22.474668,0.579401,-22.474668,7.410237,-0.140000,0.920000,6,112,6.316263,112.450000,6.316263,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.836810,1.385691,159.190790,196.478250,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574636,1.710190,0.324727,0.023532,0.500937,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008143,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.473504,mpc-p,0,-126.340000,54.885000,-8.393804,-4.903369,-8.260000,-5.285000,-0.133804,0.381631,6.373413,-13.265238,0.030495,-13.265238,6.373413,-0.130000,1.010000,22,67,21.765419,53.630730,21.765419,53.630730,0.000000,13.819270,0.000000,64.000000,0.000000,0.000000,-74.877888,9.145741,161.266180,198.886877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556508,1.470630,0.329587,0.024722,0.500442,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.483503,mpc-p,0,-126.340000,54.885000,-8.316402,-5.022975,-8.190000,-5.355000,-0.126402,0.332025,5.885497,-3.018985,0.579401,-3.018985,5.885497,-0.090000,0.880000,29,22,28.877463,-25.551193,28.877463,-25.551193,0.000000,48.001193,0.000000,64.000000,0.000000,0.000000,-77.013224,10.484667,158.715748,196.098016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552545,1.541850,0.190388,0.019250,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.493532,mpc-p,0,-126.340000,54.885000,-8.236958,-5.143177,-8.130000,-5.355000,-0.106958,0.211823,5.153621,2.775027,0.884349,2.775027,5.153621,0.000000,0.530000,30,-23,30.141288,-50.958771,30.141288,-50.958771,0.000000,28.408771,0.000000,64.000000,0.000000,0.000000,-76.750232,3.948380,153.733929,201.862508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551470,1.476052,0.205842,0.021474,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.503514,mpc-p,0,-126.340000,54.885000,-8.156016,-5.262941,-8.070000,-5.345000,-0.086016,0.082059,7.044299,0.823360,0.457422,0.823360,7.044299,0.120000,0.170000,1,-12,0.982417,-12.156122,0.982417,-12.156122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.588759,-5.256062,157.398497,201.743797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611758,1.474220,0.205207,0.024171,0.501629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.513499,mpc-p,0,-126.340000,54.885000,-8.073144,-5.382714,-7.980000,-5.385000,-0.093144,0.002286,8.447060,-7.288257,1.006328,-7.288257,8.447060,0.120000,0.010000,-17,33,-17.438927,66.790429,-17.438927,66.790429,0.000000,-33.946551,0.000000,64.000000,0.000000,0.000000,-63.968967,-16.037233,163.848442,206.948213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546585,1.441451,0.178955,0.016393,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.523502,mpc-p,0,-126.340000,54.885000,-7.988172,-5.502535,-7.890000,-5.505000,-0.098172,0.002465,10.032790,-16.497687,0.518412,-16.497687,10.032790,-0.020000,0.080000,-18,78,-18.063111,112.450000,-18.063111,112.450000,0.000000,-34.606122,0.000000,64.000000,0.000000,0.000000,-56.384731,-21.094362,162.652613,204.339525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544813,1.441664,0.200487,0.015820,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.533501,mpc-p,0,-126.340000,54.885000,-7.901253,-5.622000,-7.780000,-5.695000,-0.121253,0.073000,10.703675,-23.328523,0.640391,-23.328523,10.703675,-0.070000,0.370000,-19,112,-18.944034,112.450000,-18.944034,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.482947,-17.154871,155.855653,196.445548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544854,1.440460,0.233613,0.018599,0.500857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.543501,mpc-p,0,-126.340000,54.885000,-7.812322,-5.741025,-7.670000,-5.925000,-0.142322,0.183975,10.276748,-22.840606,0.518412,-22.840606,10.276748,-0.090000,0.730000,-12,112,-11.665260,112.450000,-11.665260,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.262685,-9.242050,149.328767,189.578213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551641,1.695015,0.350384,0.040239,0.501432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.553530,mpc-p,0,-126.340000,54.885000,-7.721130,-5.859769,-7.570000,-6.115000,-0.151130,0.255231,9.788831,-16.436698,0.518412,-16.436698,9.788831,-0.130000,0.970000,3,78,3.441156,77.950898,3.441156,77.950898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.897078,-1.086913,155.130906,193.052452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.600005,1.619304,0.371156,0.022049,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.563504,mpc-p,0,-126.340000,54.885000,-7.628446,-5.977094,-7.470000,-6.225000,-0.158446,0.247906,8.447060,-7.776174,0.945339,-7.776174,8.447060,-0.110000,0.920000,20,33,19.816249,8.406483,19.816249,8.406483,0.000000,24.544415,0.000000,64.000000,0.000000,0.000000,-71.155809,3.968719,158.945315,196.044585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580626,1.811978,0.266730,0.046659,0.501173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008222,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.573534,mpc-p,0,-126.340000,54.885000,-7.533266,-6.094135,-7.390000,-6.275000,-0.143266,0.180865,7.776174,-2.226120,1.006328,-2.226120,7.776174,-0.090000,0.650000,31,-12,30.821853,-18.876867,30.821853,-18.876867,0.000000,6.827766,0.000000,64.000000,0.000000,0.000000,-74.503574,3.776216,151.691952,189.896538,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615731,1.768079,0.251853,0.042367,0.501302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.583529,mpc-p,0,-126.340000,54.885000,-7.436468,-6.209673,-7.300000,-6.295000,-0.136468,0.085327,8.752008,-2.104141,0.640391,-2.104141,8.752008,-0.030000,0.280000,19,6,18.642517,6.104534,18.642517,6.104534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.459438,0.488162,142.507432,183.871625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.625962,1.712518,0.250315,0.039523,0.501361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.593514,mpc-p,0,-126.340000,54.885000,-7.337883,-6.323824,-7.200000,-6.345000,-0.137883,0.021176,9.666852,-7.410237,0.457422,-7.410237,9.666852,0.100000,0.120000,-8,51,-8.053412,64.261298,-8.053412,64.261298,0.000000,-13.156764,0.000000,64.000000,0.000000,0.000000,-71.760015,-7.809249,154.093729,198.869616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586363,1.730643,0.241057,0.028576,0.501291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.603509,mpc-p,0,-126.340000,54.885000,-7.237367,-6.436649,-7.100000,-6.475000,-0.137367,0.038351,11.740498,-14.911958,0.884349,-14.911958,11.740498,0.050000,0.240000,-24,96,-24.442653,112.450000,-24.442653,112.450000,0.000000,-16.345466,0.000000,64.000000,0.000000,0.000000,-64.909314,-13.330933,148.416363,190.083317,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574876,1.967506,0.421840,0.075694,0.504277,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008563,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.613526,mpc-p,0,-126.340000,54.885000,-7.134858,-6.548113,-6.960000,-6.645000,-0.174858,0.096887,12.594353,-19.791126,1.189297,-19.791126,12.594353,0.010000,0.560000,-32,112,-31.555298,112.450000,-31.555298,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.384938,-12.803918,137.653817,179.011452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.617853,1.758152,0.305739,0.035013,0.500612,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.623510,mpc-p,0,-126.340000,54.885000,-7.031011,-6.657424,-6.830000,-6.815000,-0.201011,0.157576,12.045446,-17.046594,1.311276,-17.046594,12.045446,-0.120000,0.860000,-9,98,-9.474858,97.865465,-9.474858,97.865465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.417843,-9.542369,131.689403,173.827469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576285,2.927289,0.357432,0.043645,0.501141,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009418,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.633503,mpc-p,0,-126.340000,54.885000,-6.925491,-6.764879,-6.700000,-6.935000,-0.225491,0.170121,11.313571,-9.117946,1.433256,-9.117946,11.313571,-0.120000,0.960000,3,53,2.508726,24.871671,2.508726,24.871671,0.000000,27.993794,0.000000,64.000000,0.000000,0.000000,-73.237288,-5.870127,141.593073,174.474480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545308,1.704234,0.281519,0.020947,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.643501,mpc-p,0,-126.340000,54.885000,-6.818449,-6.870253,-6.600000,-6.965000,-0.218449,0.094747,10.154769,-0.030495,1.250287,-0.030495,10.154769,-0.120000,0.790000,20,8,19.900954,-40.155613,19.900954,-40.155613,0.000000,48.021078,0.000000,64.000000,0.000000,0.000000,-77.610286,-5.939350,133.715791,164.078852,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574352,1.840606,0.232837,0.038216,0.501242,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.653530,mpc-p,0,-126.340000,54.885000,-6.709722,-6.973635,-6.490000,-6.945000,-0.219722,-0.028635,9.605862,3.750861,0.762370,3.750861,9.605862,-0.080000,0.450000,23,-37,23.456327,-48.777682,23.456327,-48.777682,0.000000,11.643147,0.000000,64.000000,0.000000,0.000000,-78.943840,-9.671880,120.306575,151.908914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.634378,1.734933,0.215035,0.031012,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.663505,mpc-p,0,-126.340000,54.885000,-6.600353,-7.073996,-6.390000,-6.935000,-0.210353,-0.138996,9.239925,1.311276,1.128308,1.311276,9.239925,-0.060000,0.090000,24,-3,23.966514,-3.166351,23.966514,-3.166351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.113682,-13.834221,119.218386,154.250410,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559835,1.486056,0.223932,0.023959,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.673505,mpc-p,0,-126.340000,54.885000,-6.489654,-7.171949,-6.290000,-6.975000,-0.199654,-0.196949,9.483883,-7.410237,1.372266,-7.410237,9.483883,0.060000,0.000000,3,42,2.746994,77.743440,2.746994,77.743440,0.000000,-35.909791,0.000000,64.000000,0.000000,0.000000,-68.817979,-18.659587,129.575685,164.139656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567018,1.590279,0.217057,0.037113,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.683542,mpc-p,0,-126.340000,54.885000,-6.377619,-7.267434,-6.180000,-7.115000,-0.197619,-0.152434,11.984457,-16.802635,0.884349,-16.802635,11.984457,0.080000,0.090000,-28,87,-27.753287,112.450000,-27.753287,112.450000,0.000000,-25.616351,0.000000,64.000000,0.000000,0.000000,-60.305425,-17.870100,134.527480,164.634793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549443,1.464586,0.233466,0.029940,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.693532,mpc-p,0,-126.340000,54.885000,-6.265371,-7.359474,-6.060000,-7.305000,-0.205371,-0.054474,12.594353,-22.840606,0.945339,-22.840606,12.594353,-0.050000,0.460000,-23,112,-22.650110,112.450000,-22.650110,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.275196,-11.845639,120.212103,146.748745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579452,1.877600,0.261836,0.035875,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.703510,mpc-p,0,-126.340000,54.885000,-6.152694,-7.448259,-5.930000,-7.515000,-0.222694,0.066741,11.740498,-20.766960,1.067318,-20.766960,11.740498,-0.010000,0.790000,-21,112,-20.819381,112.450000,-20.819381,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.335254,-4.180798,122.151731,153.793048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564039,1.469932,0.264018,0.025248,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.713545,mpc-p,0,-126.340000,54.885000,-6.038990,-7.534223,-5.820000,-7.655000,-0.218990,0.120777,10.459717,-11.191592,1.433256,-11.191592,10.459717,-0.110000,0.990000,9,67,8.844352,54.719518,8.844352,54.719518,0.000000,12.730482,0.000000,64.000000,0.000000,0.000000,-62.434964,1.546228,124.421779,152.689554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555346,1.558244,0.339509,0.019080,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.723534,mpc-p,0,-126.340000,54.885000,-5.925630,-7.616315,-5.720000,-7.705000,-0.205630,0.088685,8.934977,-1.189297,1.067318,-1.189297,8.934977,-0.100000,0.880000,30,22,29.986451,-19.976946,29.986451,-19.976946,0.000000,42.426946,0.000000,64.000000,0.000000,0.000000,-70.621827,5.363745,125.037713,148.504015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553070,1.470739,0.199321,0.019250,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.733536,mpc-p,0,-126.340000,54.885000,-5.812141,-7.694891,-5.630000,-7.655000,-0.182141,-0.039891,7.288257,6.983309,1.128308,6.983309,7.288257,-0.070000,0.560000,48,-23,47.975626,-66.525475,47.975626,-66.525475,0.000000,43.975475,0.000000,64.000000,0.000000,0.000000,-75.384063,3.779018,111.245669,132.768310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554281,1.454557,0.219674,0.019326,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.743543,mpc-p,0,-126.340000,54.885000,-5.698849,-7.769714,-5.560000,-7.585000,-0.138849,-0.184714,7.410237,7.776174,1.128308,7.776174,7.410237,0.140000,0.170000,25,-47,24.614675,-46.717508,24.614675,-46.717508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.707404,-0.803220,101.922145,127.751590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553045,1.451243,0.219519,0.017376,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.753507,mpc-p,0,-126.340000,54.885000,-5.586502,-7.840314,-5.460000,-7.545000,-0.126502,-0.295314,9.239925,1.250287,1.372266,1.250287,9.239925,0.240000,-0.010000,-11,-2,-10.964198,17.991606,-10.964198,17.991606,0.000000,-19.709114,0.000000,64.000000,0.000000,0.000000,-66.824902,-6.430769,123.907338,144.092290,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561449,1.499166,0.231402,0.023924,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.763535,mpc-p,0,-126.340000,54.885000,-5.474119,-7.907302,-5.350000,-7.595000,-0.124119,-0.312302,12.045446,-8.020133,1.555235,-8.020133,12.045446,0.100000,-0.050000,-28,43,-27.550567,103.028320,-27.550567,103.028320,0.000000,-59.745828,0.000000,64.000000,0.000000,0.000000,-55.266786,-9.778907,131.838175,156.808066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566904,2.257207,0.253060,0.035546,0.501140,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.773504,mpc-p,0,-126.340000,54.885000,-5.363317,-7.969715,-5.230000,-7.735000,-0.133317,-0.234715,11.923467,-16.802635,1.921172,-16.802635,11.923467,-0.050000,0.000000,-14,88,-14.000665,112.450000,-14.000665,112.450000,0.000000,-24.167508,0.000000,64.000000,0.000000,0.000000,-48.055195,-6.269021,120.988579,144.926930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564295,1.608309,0.258649,0.024433,0.500548,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.783506,mpc-p,0,-126.340000,54.885000,-5.253323,-8.028014,-5.100000,-7.945000,-0.153323,-0.083014,11.496540,-23.694460,1.311276,-23.694460,11.496540,-0.080000,0.350000,-8,112,-8.035441,112.450000,-8.035441,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.905065,3.063243,115.744844,142.910904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571500,1.807521,0.290587,0.033135,0.501008,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.793512,mpc-p,0,-126.340000,54.885000,-5.144672,-8.081903,-4.990000,-8.175000,-0.154672,0.093097,11.496540,-23.694460,0.823360,-20.949928,9.971800,-0.090000,0.760000,-9,112,-9.242629,112.450000,-9.242629,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.528307,13.807900,125.805877,152.776841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582434,1.765896,0.347133,0.027967,0.500815,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.803509,mpc-p,0,-126.340000,54.885000,-5.037777,-8.131191,-4.890000,-8.325000,-0.147777,0.193809,9.239925,-13.265238,0.884349,-13.265238,9.239925,-0.070000,0.980000,11,106,10.797704,105.958563,10.797704,105.958563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.393542,22.628033,134.238217,162.606441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.550664,1.788600,0.392029,0.041765,0.500878,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009286,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.813628,mpc-p,0,-126.340000,54.885000,-4.931511,-8.176343,-4.810000,-8.375000,-0.121511,0.198657,6.495393,-1.006328,2.165131,-1.006328,6.495393,-0.070000,1.030000,43,61,43.045101,4.481833,43.045101,4.481833,0.000000,56.476730,0.000000,64.000000,0.000000,0.000000,-74.361644,26.074849,140.026200,167.933647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581751,1.741704,0.316953,0.033335,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.823510,mpc-p,0,-126.340000,54.885000,-4.829847,-8.215748,-4.740000,-8.325000,-0.089847,0.109252,5.092632,10.154769,1.067318,10.154769,5.092632,0.010000,0.860000,53,16,52.942538,-75.821553,52.942538,-75.821553,0.000000,91.780116,0.000000,64.000000,0.000000,0.000000,-80.466605,23.614940,130.556620,156.167296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570215,1.800625,0.270352,0.036602,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.833509,mpc-p,0,-126.340000,54.885000,-4.729362,-8.250812,-4.680000,-8.175000,-0.049362,-0.075812,5.824507,17.595500,1.433256,17.595500,5.824507,0.280000,0.530000,16,-29,16.262245,-106.050000,16.262245,-106.050000,0.000000,77.008563,0.000000,64.000000,0.000000,0.000000,-82.254379,13.689485,119.557152,151.999173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.216428,1.778393,0.299167,0.056210,0.503790,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.843510,mpc-p,0,-126.340000,54.885000,-4.631498,-8.280968,-4.600000,-8.005000,-0.031498,-0.275968,9.056956,15.155916,1.555235,15.155916,9.056956,0.340000,0.190000,-26,-74,-26.248544,-76.462365,-26.248544,-76.462365,0.000000,2.420929,0.000000,64.000000,0.000000,0.000000,-75.408108,0.247776,134.160045,164.450106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.866526,1.778496,0.278008,0.034887,0.500711,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008469,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.853506,mpc-p,0,-126.340000,54.885000,-4.536566,-8.306129,-4.500000,-7.905000,-0.036566,-0.401129,10.276748,7.959143,1.860183,7.959143,10.276748,0.090000,-0.030000,-17,-29,-17.430723,-2.677560,-17.430723,-2.677560,0.000000,-26.363877,0.000000,64.000000,0.000000,0.000000,-63.997658,-8.382775,142.002865,172.101064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582816,1.491076,0.281193,0.026824,0.501288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.863502,mpc-p,0,-126.340000,54.885000,-4.444760,-8.326252,-4.390000,-7.895000,-0.054760,-0.431252,9.971800,-3.628881,1.494245,-3.628881,9.971800,-0.050000,-0.170000,-6,16,-6.150510,110.614485,-6.150510,110.614485,0.000000,-94.655921,0.000000,64.000000,0.000000,0.000000,-61.076200,-10.954616,137.751000,172.951967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560253,1.653474,0.291665,0.035539,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.873505,mpc-p,0,-126.340000,54.885000,-4.356243,-8.341297,-4.290000,-8.015000,-0.066243,-0.326297,9.971800,-3.628881,0.945339,-19.791126,8.386070,-0.060000,-0.080000,-9,61,-8.623324,112.450000,-8.623324,112.450000,0.000000,-51.491437,0.000000,64.000000,0.000000,0.000000,-62.587280,-8.112834,126.824225,163.889296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.871338,1.822382,0.302210,0.041737,0.501206,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010550,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.884090,mpc-p,0,-126.340000,54.885000,-4.266518,-8.351621,-4.200000,-8.255000,-0.066518,-0.096621,6.617372,-27.292847,-0.396432,-27.292847,6.617372,-0.070000,0.000000,36,106,70.000000,112.450000,70.000000,112.450000,-33.623324,-6.491437,0.000000,64.000000,0.000000,0.000000,-63.861155,6.145608,129.897975,162.793084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565427,1.764708,0.336027,0.030383,0.504511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.894149,mpc-p,0,-126.340000,54.885000,-4.185224,-8.356072,-4.130000,-8.565000,-0.055224,0.208928,4.848673,-33.269828,-0.457422,-33.269828,4.848673,-0.030000,0.450000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.157988,20.341613,133.948669,165.954948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567162,1.717453,0.301778,0.036317,0.505106,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.904148,mpc-p,0,-126.340000,54.885000,-4.108492,-8.355298,-4.080000,-8.875000,-0.028492,0.519702,4.299767,-29.488473,-0.152474,-29.488473,4.299767,0.250000,0.830000,29,112,29.079184,112.450000,29.079184,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.187890,33.459772,134.059456,170.025360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555648,1.644297,0.510636,0.025230,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008252,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.914154,mpc-p,0,-126.340000,54.885000,-4.035974,-8.349326,-4.010000,-9.105000,-0.025974,0.755674,8.020133,-20.096074,0.762370,-20.096074,8.020133,0.350000,0.990000,-16,112,-57.839044,112.450000,-57.839044,112.450000,41.918228,0.000000,0.000000,64.000000,0.000000,0.000000,-72.328988,42.687654,138.394997,173.407482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566439,1.624683,0.307805,0.021483,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.924150,mpc-p,0,-126.340000,54.885000,-3.968007,-8.338172,-3.930000,-9.105000,-0.038007,0.766828,8.020133,-20.096074,1.555235,-8.812998,9.239925,0.140000,1.070000,-41,112,-40.906930,112.450000,-40.906930,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.978775,49.100642,137.991270,173.705056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551256,1.626419,0.344765,0.035613,0.501330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.934159,mpc-p,0,-126.340000,54.885000,-3.904627,-8.321819,-3.830000,-9.245000,-0.074627,0.923181,8.325081,3.750861,1.494245,3.750861,8.325081,-0.030000,1.090000,-27,75,-26.715814,74.988535,-26.715814,74.988535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.893655,47.349726,145.024182,180.809671,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587436,1.754600,0.411936,0.032311,0.500992,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008299,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.944172,mpc-p,0,-126.340000,54.885000,-3.846079,-8.300293,-3.760000,-9.135000,-0.086079,0.834707,5.580549,15.826802,1.677214,15.826802,5.580549,-0.100000,0.960000,6,30,6.144684,-11.492118,6.144684,-11.492118,0.000000,41.480653,0.000000,64.000000,0.000000,0.000000,-71.751698,35.385112,149.493552,193.040185,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601987,1.491238,0.223790,0.023871,0.500505,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.954152,mpc-p,0,-126.340000,54.885000,-3.792728,-8.273726,-3.700000,-8.925000,-0.092728,0.651274,4.543725,23.023575,1.250287,23.023575,4.543725,-0.120000,0.650000,17,-15,16.741355,-48.567737,16.741355,-48.567737,0.000000,33.556272,0.000000,64.000000,0.000000,0.000000,-73.414120,18.041408,134.061558,180.959264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568366,1.623428,0.205516,0.031985,0.504083,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.964153,mpc-p,0,-126.340000,54.885000,-3.744442,-8.242035,-3.670000,-8.695000,-0.074442,0.452965,1.311276,22.596648,1.433256,22.596648,1.311276,-0.020000,0.280000,27,-19,26.981685,-18.946808,26.981685,-18.946808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.498718,0.746250,121.778801,174.697455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575367,1.523107,0.219782,0.023471,0.502791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.974153,mpc-p,0,-126.340000,54.885000,-3.701480,-8.205326,-3.660000,-8.515000,-0.041480,0.309674,-0.701380,15.582843,0.579401,15.582843,-0.701380,0.020000,0.060000,32,26,32.031809,56.525191,32.031809,56.525191,0.000000,-30.471999,0.000000,64.000000,0.000000,0.000000,-62.567534,-13.728746,120.555588,166.617612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562802,1.470932,0.204850,0.016165,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.984150,mpc-p,0,-126.340000,54.885000,-3.663981,-8.163679,-3.660000,-8.425000,-0.003981,0.261321,0.579401,5.214611,-0.091484,5.214611,0.579401,0.170000,0.070000,-7,71,-6.602414,112.450000,-6.602414,112.450000,0.000000,-41.396808,0.000000,64.000000,0.000000,0.000000,-55.453668,-23.467084,124.299154,165.286875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556986,1.526981,0.258211,0.022818,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.994150,mpc-p,0,-126.340000,54.885000,-3.632034,-8.117144,-3.650000,-8.415000,0.017966,0.297856,0.213464,-3.506902,-0.274453,-3.506902,0.213464,0.170000,0.360000,-14,112,-14.283751,112.450000,-14.283751,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.563120,-24.952171,125.225980,157.506424,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552097,1.517730,0.278305,0.033953,0.503780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.004169,mpc-p,0,-126.340000,54.885000,-3.605703,-8.065716,-3.640000,-8.455000,0.034297,0.389284,-0.640391,-5.397580,0.091484,-5.397580,-0.640391,-0.010000,0.740000,9,112,8.680290,112.450000,8.680290,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.350825,-21.159333,118.691986,149.481850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.607429,1.639078,0.327142,0.019369,0.500967,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.014152,mpc-p,0,-126.340000,54.885000,-3.585205,-8.009795,-3.640000,-8.475000,0.054795,0.465205,-2.043152,-0.457422,-0.335443,-0.457422,-2.043152,-0.010000,0.960000,21,112,20.655932,112.450000,20.655932,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.400142,-13.398741,118.293743,144.774346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551158,1.492986,0.279284,0.021028,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.024151,mpc-p,0,-126.340000,54.885000,-3.570478,-7.949205,-3.660000,-8.415000,0.089522,0.465795,-2.409089,8.325081,0.274453,8.325081,-2.409089,0.060000,1.050000,18,67,18.285759,61.666631,18.285759,61.666631,0.000000,5.783369,0.000000,64.000000,0.000000,0.000000,-56.300152,-7.608149,115.672463,141.123759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553849,1.461511,0.345975,0.020457,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.034179,mpc-p,0,-126.340000,54.885000,-3.561590,-7.883959,-3.670000,-8.265000,0.108410,0.381041,-2.287110,17.046594,-0.091484,17.046594,-2.287110,0.100000,0.910000,13,22,13.330292,-3.963107,13.330292,-3.963107,0.000000,26.413107,0.000000,64.000000,0.000000,0.000000,-62.245727,-6.170097,111.098119,134.551359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556550,1.482125,0.204565,0.017204,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.044152,mpc-p,0,-126.340000,54.885000,-3.558623,-7.814753,-3.690000,-8.065000,0.131377,0.250247,-1.860183,21.681804,0.152474,21.681804,-1.860183,0.120000,0.570000,7,-20,6.690951,-19.549478,6.690951,-19.549478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.198744,-9.881624,100.337130,125.522754,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549957,1.478708,0.192029,0.018571,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.054178,mpc-p,0,-126.340000,54.885000,-3.561553,-7.740974,-3.690000,-7.855000,0.128447,0.114026,-1.067318,20.218053,0.518412,20.218053,-1.067318,0.090000,0.190000,-2,18,-2.108734,18.117058,-2.108734,18.117058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.295029,-13.702312,97.021637,123.127207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551970,1.483126,0.195659,0.017578,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.064189,mpc-p,0,-126.340000,54.885000,-3.570386,-7.663240,-3.690000,-7.715000,0.119614,0.051760,-0.457422,10.032790,0.701380,10.032790,-0.457422,0.030000,0.110000,-9,63,-9.247966,109.870620,-9.247966,109.870620,0.000000,-46.753562,0.000000,64.000000,0.000000,0.000000,-68.329210,-17.694972,93.137315,128.329855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560074,1.636165,0.263493,0.026294,0.500902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.074184,mpc-p,0,-126.340000,54.885000,-3.585065,-7.581750,-3.690000,-7.655000,0.104935,0.073250,0.030495,1.250287,-0.091484,1.250287,0.030495,-0.020000,0.330000,-16,108,-16.190666,112.450000,-16.190666,112.450000,0.000000,-4.332942,0.000000,64.000000,0.000000,0.000000,-69.018909,-18.456777,92.167725,122.029951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555485,1.508480,0.262274,0.018419,0.500785,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.084182,mpc-p,0,-126.340000,54.885000,-3.605560,-7.496515,-3.690000,-7.645000,0.084440,0.148485,-1.189297,-1.738204,-0.091484,-1.738204,-1.189297,-0.040000,0.690000,-12,112,-11.861266,112.450000,-11.861266,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.178155,-18.208255,94.190962,123.082553,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551828,1.473900,0.278534,0.017759,0.500636,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.094181,mpc-p,0,-126.340000,54.885000,-3.631803,-7.407724,-3.690000,-7.645000,0.058197,0.237276,-2.043152,1.799193,0.396432,1.799193,-2.043152,-0.080000,0.940000,-5,112,-5.351874,112.450000,-5.351874,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.917542,-16.281951,101.302450,124.526525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548683,1.439565,0.272430,0.015199,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.104855,mpc-p,0,-126.340000,54.885000,-3.666060,-7.309235,-3.720000,-7.575000,0.053940,0.265765,-3.262944,9.544873,0.152474,9.544873,-3.262944,-0.090000,1.040000,4,67,3.859356,62.804972,3.859356,62.804972,0.000000,4.645028,0.000000,64.000000,0.000000,0.000000,-75.762254,-15.445237,100.122271,121.319271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609005,1.511276,0.333335,0.021366,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.114155,mpc-p,0,-126.340000,54.885000,-3.701064,-7.220476,-3.740000,-7.445000,0.038936,0.224524,-3.750861,16.497687,-0.152474,16.497687,-3.750861,-0.070000,0.910000,2,22,1.643658,13.993719,1.643658,13.993719,0.000000,8.456281,0.000000,64.000000,0.000000,0.000000,-74.440885,-14.773043,92.966155,108.396472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555422,1.474447,0.202203,0.024762,0.502491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.124150,mpc-p,0,-126.340000,54.885000,-3.743911,-7.122225,-3.780000,-7.255000,0.036089,0.132775,-3.750861,16.497687,-0.274453,19.669147,-4.116798,-0.060000,0.560000,-7,37,-6.933125,37.480817,-6.933125,37.480817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.600177,-13.330109,81.512650,93.426421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553350,1.537338,0.200965,0.021136,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.134185,mpc-p,0,-126.340000,54.885000,-3.792235,-7.020796,-3.820000,-7.075000,0.027765,0.054204,-4.970653,16.619667,-0.091484,16.619667,-4.970653,-0.060000,0.420000,-6,46,-6.243847,45.977760,-6.243847,45.977760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.148858,-15.181183,68.014425,85.319998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.835402,1.634209,0.237888,0.031569,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008250,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.144177,mpc-p,0,-126.340000,54.885000,-3.845469,-6.917240,-3.860000,-6.955000,0.014531,0.037760,-4.299767,10.947634,-0.457422,10.947634,-4.299767,-0.060000,0.410000,-24,91,-23.746327,94.409505,-23.746327,94.409505,0.000000,-3.431745,0.000000,64.000000,0.000000,0.000000,-47.841104,-16.195760,65.234496,81.791515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562894,1.667217,0.234410,0.024056,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.154155,mpc-p,0,-126.340000,54.885000,-3.903538,-6.811492,-3.900000,-6.865000,-0.003538,0.053508,-4.421746,5.885497,-0.579401,5.885497,-4.421746,-0.090000,0.620000,-31,112,-31.495358,112.450000,-31.495358,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.717122,-18.903060,61.395044,87.182492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587992,1.761623,0.325313,0.030650,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.164152,mpc-p,0,-126.340000,54.885000,-3.966434,-6.703423,-3.930000,-6.805000,-0.036434,0.101577,-4.421746,5.153621,0.030495,5.153621,-4.421746,-0.110000,0.870000,-39,112,-39.313495,112.450000,-39.313495,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.470798,-21.835378,65.084948,93.519604,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563144,1.723487,0.353921,0.036205,0.500989,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.174154,mpc-p,0,-126.340000,54.885000,-4.033854,-6.593418,-3.980000,-6.725000,-0.053854,0.131582,-5.580549,8.995966,0.091484,8.995966,-5.580549,-0.200000,1.020000,-24,73,-24.135632,72.750516,-24.135632,72.750516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.732167,-24.683262,66.914977,95.804796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589413,1.779588,0.384761,0.031046,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008298,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.184158,mpc-p,0,-126.340000,54.885000,-4.105547,-6.481727,-4.040000,-6.595000,-0.065547,0.113273,-6.861330,14.119093,-0.579401,14.119093,-6.861330,-0.260000,0.910000,-9,39,-8.707058,38.862304,-8.707058,38.862304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.107913,-25.261256,69.116973,88.553811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576490,1.718182,0.238050,0.027568,0.547176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.194838,mpc-p,0,-126.340000,54.885000,-4.186487,-6.360925,-4.110000,-6.425000,-0.076487,0.064075,-8.934977,15.765812,-0.396432,15.765812,-8.934977,-0.210000,0.640000,-2,45,-1.608204,45.230733,-1.608204,45.230733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.033416,-24.277543,63.662635,76.310219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579533,1.886199,0.364283,0.058997,0.500963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008406,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.204159,mpc-p,0,-126.340000,54.885000,-4.260582,-6.254400,-4.180000,-6.295000,-0.080582,0.040600,-9.117946,12.960290,-0.945339,12.960290,-9.117946,-0.180000,0.510000,-10,79,-9.812997,79.010127,-9.812997,79.010127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.942639,-23.984436,56.615956,71.608641,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569943,1.560936,0.190784,0.017318,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.214182,mpc-p,0,-126.340000,54.885000,-4.343558,-6.138955,-4.270000,-6.195000,-0.073558,0.056045,-8.691018,8.569039,-0.945339,8.569039,-8.691018,-0.140000,0.610000,-26,110,-25.675486,109.501922,-25.675486,109.501922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.950306,-25.887127,52.424302,78.367395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556766,1.465099,0.235102,0.016731,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.224180,mpc-p,0,-126.340000,54.885000,-4.429443,-6.023094,-4.350000,-6.115000,-0.079443,0.091906,-8.325081,6.922320,-1.006328,6.922320,-8.325081,-0.160000,0.840000,-33,107,-33.242888,107.385648,-33.242888,107.385648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.015080,-29.091299,54.920799,89.106014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547477,1.464276,0.289541,0.018549,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.234181,mpc-p,0,-126.340000,54.885000,-4.518128,-5.906759,-4.430000,-6.015000,-0.088128,0.108241,-8.752008,8.569039,-0.884349,8.569039,-8.752008,-0.140000,0.970000,-37,84,-36.638847,83.867904,-36.638847,83.867904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.162126,-32.059801,57.958759,92.562009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553444,1.491686,0.272558,0.018234,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.244183,mpc-p,0,-126.340000,54.885000,-4.609256,-5.790216,-4.520000,-5.895000,-0.089256,0.104784,-10.825654,13.387218,-0.579401,13.387218,-10.825654,-0.320000,0.920000,2,49,2.237837,48.615547,2.237837,48.615547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.997913,-34.734963,57.192052,89.199259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553141,1.651743,0.224399,0.025996,0.501119,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.254157,mpc-p,0,-126.340000,54.885000,-4.702206,-5.674043,-4.620000,-5.745000,-0.082206,0.070957,-12.167426,16.131750,-0.884349,16.131750,-12.167426,-0.260000,0.730000,9,39,8.728017,38.850150,8.728017,38.850150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.440564,-34.379809,61.429466,81.002907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569132,1.601124,0.197175,0.027741,0.500821,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.264179,mpc-p,0,-126.340000,54.885000,-4.797306,-5.557627,-4.740000,-5.585000,-0.057306,0.027373,-12.167426,16.131750,-0.457422,14.850968,-12.167426,-0.140000,0.520000,-6,54,-5.572863,53.787486,-5.572863,53.787486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.988944,-35.524387,55.060880,77.166153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.674819,1.796143,0.227014,0.044635,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009257,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.274149,mpc-p,0,-126.340000,54.885000,-4.893243,-5.442354,-4.850000,-5.445000,-0.043243,0.002646,-11.435550,10.642686,-1.616224,10.642686,-11.435550,-0.130000,0.490000,-18,99,-17.706716,99.456397,-17.706716,99.456397,0.000000,-0.668911,0.000000,64.000000,0.000000,0.000000,23.819877,-37.532068,57.696210,81.560297,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546096,1.460269,0.203910,0.019347,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.284180,mpc-p,0,-126.340000,54.885000,-4.990708,-5.327173,-4.950000,-5.355000,-0.040708,0.027827,-10.215758,6.373413,-1.006328,6.373413,-10.215758,-0.130000,0.700000,-32,112,-32.232438,112.450000,-32.232438,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.728453,-40.859978,63.879358,94.407370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553811,1.631881,0.249719,0.025590,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.294180,mpc-p,0,-126.340000,54.885000,-5.088403,-5.213396,-5.050000,-5.275000,-0.038403,0.061604,-9.788831,7.898153,-0.579401,7.898153,-9.788831,-0.160000,0.900000,-33,91,-33.409455,91.140738,-33.409455,91.140738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.412930,-44.232950,64.616997,98.321743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546216,1.437048,0.270025,0.018953,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.304179,mpc-p,0,-126.340000,54.885000,-5.186210,-5.100915,-5.130000,-5.145000,-0.056210,0.044085,-9.483883,13.265238,-0.457422,13.265238,-9.483883,-0.240000,0.940000,-26,46,-26.334555,40.203721,-26.334555,40.203721,0.000000,5.937016,0.000000,64.000000,0.000000,0.000000,39.171059,-47.462413,62.870636,96.805051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558027,1.465052,0.216600,0.016982,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.314181,mpc-p,0,-126.340000,54.885000,-5.283745,-4.989933,-5.230000,-4.995000,-0.053745,0.005067,-9.971800,16.680656,-0.701380,16.680656,-9.971800,-0.280000,0.720000,-15,25,-14.723093,25.452414,-14.723093,25.452414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.616960,-47.804041,62.573049,90.308344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553219,1.495386,0.196783,0.018505,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.324182,mpc-p,0,-126.340000,54.885000,-5.380547,-4.880725,-5.320000,-4.835000,-0.060547,-0.045725,-11.008623,15.460864,-0.274453,15.460864,-11.008623,-0.260000,0.460000,-7,52,-7.456796,51.829667,-7.456796,51.829667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.403297,-46.620360,61.479262,84.651591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550769,1.462297,0.192100,0.015142,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.334185,mpc-p,0,-126.340000,54.885000,-5.476216,-4.773489,-5.420000,-4.705000,-0.056216,-0.068489,-9.910810,10.642686,-0.274453,10.642686,-9.910810,-0.200000,0.410000,-24,93,-24.416484,92.822156,-24.416484,92.822156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.035474,-46.902208,58.459108,83.824397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547686,1.450987,0.206099,0.015689,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.344183,mpc-p,0,-126.340000,54.885000,-5.570253,-4.668525,-5.510000,-4.615000,-0.060253,-0.053525,-9.117946,5.946486,-0.518412,5.946486,-9.117946,-0.200000,0.610000,-33,112,-32.857664,112.450000,-32.857664,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.862374,-49.649409,60.802271,93.812479,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548854,1.806108,0.326798,0.035138,0.500920,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.354160,mpc-p,0,-126.340000,54.885000,-5.662062,-4.566232,-5.610000,-4.545000,-0.052062,-0.021232,-8.873987,6.922320,-0.091484,6.922320,-8.873987,-0.260000,0.870000,-24,85,-24.362362,84.700627,-24.362362,84.700627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.937049,-53.138345,62.001262,98.871238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560902,1.644286,0.291902,0.029879,0.501030,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.364182,mpc-p,0,-126.340000,54.885000,-5.751819,-4.466139,-5.690000,-4.445000,-0.061819,-0.021139,-10.093779,10.703675,-0.152474,10.703675,-10.093779,-0.280000,0.890000,-7,48,-7.073149,48.436347,-7.073149,48.436347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.062922,-54.787920,59.053181,91.889272,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559928,1.525379,0.215778,0.019636,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.374766,mpc-p,0,-126.340000,54.885000,-5.843416,-4.363586,-5.790000,-4.305000,-0.053416,-0.058586,-10.337738,14.850968,-0.823360,14.850968,-10.337738,-0.210000,0.670000,-6,26,-5.546073,26.089706,-5.546073,26.089706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.604156,-53.380156,52.320281,76.178277,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605742,1.645512,0.227238,0.028301,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.384149,mpc-p,0,-126.340000,54.885000,-5.921477,-4.275557,-5.870000,-4.185000,-0.051477,-0.090557,-9.544873,13.509197,-1.250287,13.509197,-9.544873,-0.170000,0.470000,-13,48,-13.370937,47.724431,-13.370937,47.724431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.302343,-51.062366,51.142235,69.811471,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555647,1.490741,0.192002,0.018294,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.394181,mpc-p,0,-126.340000,54.885000,-6.001245,-4.184633,-5.950000,-4.075000,-0.051245,-0.109633,-8.264091,8.447060,-0.640391,8.447060,-8.264091,-0.180000,0.520000,-22,80,-21.703941,80.009910,-21.703941,80.009910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.322892,-50.611818,46.680319,68.068107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557623,1.492465,0.209384,0.015636,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.404178,mpc-p,0,-126.340000,54.885000,-6.076505,-4.097503,-6.020000,-4.005000,-0.056505,-0.092503,-7.105289,3.994819,0.030495,3.994819,-7.105289,-0.180000,0.550000,-30,112,-29.920076,112.449961,-29.920076,112.449961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.099362,-51.629013,46.905067,72.018819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545746,1.704840,0.261315,0.030312,0.500462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.414172,mpc-p,0,-126.340000,54.885000,-6.147100,-4.014041,-6.080000,-3.955000,-0.067100,-0.059041,-6.434403,3.567892,-0.030495,3.567892,-6.434403,-0.250000,0.820000,-23,93,-23.190713,93.348265,-23.190713,93.348265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.725556,-54.140239,49.492231,81.166593,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598802,1.620390,0.357991,0.029483,0.501023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.424156,mpc-p,0,-126.340000,54.885000,-6.212559,-3.934482,-6.140000,-3.885000,-0.072559,-0.049482,-5.946486,8.386070,-0.030495,8.386070,-5.946486,-0.250000,0.930000,-20,48,-20.044118,40.130196,-20.044118,40.130196,0.000000,8.218069,0.000000,64.000000,0.000000,0.000000,65.551992,-55.542821,46.180285,75.960262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569649,1.485302,0.228496,0.023402,0.500987,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.434179,mpc-p,0,-126.340000,54.885000,-6.272771,-3.858610,-6.190000,-3.775000,-0.082771,-0.083610,-6.800341,12.350394,0.091484,12.350394,-6.800341,-0.250000,0.730000,-5,17,-5.205640,16.615781,-5.205640,16.615781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.003141,-54.345886,46.942052,71.111102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569388,1.597800,0.219272,0.019548,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.444182,mpc-p,0,-126.340000,54.885000,-6.326955,-3.787037,-6.250000,-3.665000,-0.076955,-0.122037,-5.946486,11.069613,-0.457422,11.069613,-5.946486,-0.220000,0.440000,-7,44,-7.190612,43.585344,-7.190612,43.585344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.844691,-50.782866,50.418557,65.916154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547433,1.447709,0.192307,0.016212,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.454180,mpc-p,0,-126.340000,54.885000,-6.374817,-3.719788,-6.290000,-3.585000,-0.084817,-0.134788,-4.726694,6.495393,-0.335443,6.495393,-4.726694,-0.160000,0.370000,-21,83,-20.564203,82.830525,-20.564203,82.830525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.804572,-49.467584,46.195891,63.559541,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556207,1.473067,0.200515,0.019484,0.501122,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.464182,mpc-p,0,-126.340000,54.885000,-6.416013,-3.656940,-6.330000,-3.545000,-0.086013,-0.111940,-3.018985,-0.030495,-0.213464,-0.030495,-3.018985,-0.190000,0.580000,-27,112,-27.186710,112.450000,-27.186710,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.774972,-50.601059,46.657866,70.844610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559191,1.588817,0.258432,0.017025,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.474152,mpc-p,0,-126.340000,54.885000,-6.450055,-3.598813,-6.340000,-3.535000,-0.110055,-0.063813,-2.165131,0.030495,0.335443,0.030495,-2.165131,-0.200000,0.900000,-28,89,-27.584996,88.867485,-27.584996,88.867485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.676426,-53.077680,48.730997,78.944647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553475,1.635729,0.320365,0.026923,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.484184,mpc-p,0,-126.340000,54.885000,-6.476866,-3.545006,-6.350000,-3.505000,-0.126866,-0.040006,-1.677214,4.665705,-0.213464,4.665705,-1.677214,-0.310000,0.890000,-9,49,-8.808236,48.665233,-8.808236,48.665233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.334352,-54.300015,41.837382,69.985951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.206907,1.612805,0.224523,0.027439,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009582,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.494155,mpc-p,0,-126.340000,54.885000,-6.495771,-3.496280,-6.360000,-3.445000,-0.135771,-0.051280,-1.128308,7.288257,-0.030495,7.288257,-1.128308,-0.240000,0.750000,-11,32,-10.753255,31.645499,-10.753255,31.645499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.690667,-51.462906,37.485965,55.759793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566217,1.762061,0.262189,0.037600,0.501209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.504155,mpc-p,0,-126.340000,54.885000,-6.506653,-3.452257,-6.360000,-3.365000,-0.146653,-0.087257,-0.762370,7.898153,0.335443,7.898153,-0.762370,-0.200000,0.530000,-10,37,-9.904397,37.398170,-9.904397,37.398170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.016636,-48.777634,37.174520,53.518594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573983,1.695572,0.212648,0.026067,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.514154,mpc-p,0,-126.340000,54.885000,-6.509127,-3.413176,-6.350000,-3.325000,-0.159127,-0.088176,0.640391,2.775027,0.518412,2.775027,0.640391,-0.180000,0.420000,-18,82,-18.062075,83.915320,-18.062075,83.915320,0.000000,-1.517150,0.000000,64.000000,0.000000,0.000000,58.388351,-45.995509,39.762151,53.325606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576455,1.811747,0.247539,0.045580,0.501112,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.524161,mpc-p,0,-126.340000,54.885000,-6.502893,-3.379074,-6.340000,-3.315000,-0.162893,-0.064074,1.494245,-2.226120,-0.030495,-2.226120,1.494245,-0.220000,0.540000,-14,112,-13.575102,112.450000,-13.575102,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.344811,-46.451124,45.169705,65.499648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587817,1.712342,0.283065,0.024842,0.501025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.534155,mpc-p,0,-126.340000,54.885000,-6.487694,-3.350075,-6.320000,-3.335000,-0.167694,-0.015075,2.775027,-3.628881,0.396432,-3.628881,2.775027,-0.210000,0.800000,-16,102,-16.310923,102.439920,-16.310923,102.439920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.196256,-47.580471,50.544653,74.135448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577278,1.840260,0.363178,0.037043,0.501030,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008332,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.544160,mpc-p,0,-126.340000,54.885000,-6.463238,-3.326154,-6.290000,-3.345000,-0.173238,0.018846,2.531068,0.823360,0.701380,0.823360,2.531068,-0.200000,0.930000,-4,57,-4.104105,52.168256,-4.104105,52.168256,0.000000,5.271664,0.000000,64.000000,0.000000,0.000000,55.314263,-48.542516,46.078403,68.975522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578770,1.661203,0.284951,0.024753,0.500906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.554162,mpc-p,0,-126.340000,54.885000,-6.429317,-3.307385,-6.260000,-3.295000,-0.169317,-0.012385,2.470079,5.946486,0.152474,5.946486,2.470079,-0.140000,0.790000,4,13,3.652408,12.764603,3.652408,12.764603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.494814,-46.631041,43.008234,58.680759,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588534,1.682292,0.229381,0.020645,0.500604,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.564156,mpc-p,0,-126.340000,54.885000,-6.385740,-3.293787,-6.230000,-3.245000,-0.155740,-0.048787,1.860183,6.251434,-0.152474,6.251434,1.860183,-0.150000,0.460000,24,30,24.041680,29.789096,24.041680,29.789096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.022172,-43.227683,54.784571,64.884031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564889,1.488778,0.200326,0.023785,0.500421,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.574149,mpc-p,0,-126.340000,54.885000,-6.332298,-3.285353,-6.200000,-3.215000,-0.132298,-0.070353,2.836017,-0.091484,0.091484,-0.091484,2.836017,-0.120000,0.320000,24,75,23.849717,87.816100,23.849717,87.816100,0.000000,-13.027004,0.000000,64.000000,0.000000,0.000000,45.833443,-39.934294,60.414775,67.303921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567794,1.494150,0.230248,0.031143,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.584912,mpc-p,0,-126.340000,54.885000,-6.263520,-3.282041,-6.160000,-3.245000,-0.103520,-0.037041,3.140965,-6.739351,0.091484,-6.739351,3.140965,-0.030000,0.470000,20,112,19.842798,112.450000,19.842798,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.869848,-39.333851,64.420168,74.278809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586986,1.578711,0.245294,0.021124,0.502549,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.594148,mpc-p,0,-126.340000,54.885000,-6.195074,-3.283956,-6.110000,-3.305000,-0.085074,0.021044,5.153621,-7.776174,0.030495,-7.776174,5.153621,0.030000,0.760000,4,112,4.333804,112.449999,4.333804,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.668606,-40.361411,66.407507,81.324278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544520,1.439645,0.400829,0.017301,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.604177,mpc-p,0,-126.340000,54.885000,-6.110783,-3.290985,-6.050000,-3.355000,-0.060783,0.064015,6.983309,-3.994819,1.006328,-3.994819,6.983309,0.090000,0.960000,-7,67,-6.671876,63.415512,-6.671876,63.415512,0.000000,4.034487,0.000000,64.000000,0.000000,0.000000,51.931939,-41.901430,61.205288,79.046292,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543889,1.448660,0.324608,0.017496,0.500473,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.614176,mpc-p,0,-126.340000,54.885000,-6.016314,-3.303085,-5.970000,-3.365000,-0.046314,0.061915,7.959143,2.897006,0.518412,2.897006,7.959143,0.000000,0.840000,10,22,9.919885,11.434943,9.919885,11.434943,0.000000,11.015056,0.000000,64.000000,0.000000,0.000000,53.533872,-43.164681,56.418470,72.365034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544477,1.425848,0.165885,0.017473,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.624178,mpc-p,0,-126.340000,54.885000,-5.911323,-3.320225,-5.880000,-3.325000,-0.031323,0.004775,8.081122,5.275601,0.457422,5.275601,8.081122,0.000000,0.540000,24,7,24.468832,7.484397,24.468832,7.484397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.259068,-41.774614,59.147163,69.308301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551326,1.516729,0.194440,0.028072,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.634194,mpc-p,0,-126.340000,54.885000,-5.795629,-3.342371,-5.790000,-3.295000,-0.005629,-0.047371,9.239925,0.945339,0.152474,0.945339,9.239925,0.080000,0.250000,18,52,17.559897,59.092907,17.559897,59.092907,0.000000,-6.608511,0.000000,64.000000,0.000000,0.000000,48.699581,-39.484450,68.380462,74.646378,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571665,1.454297,0.205081,0.022553,0.500899,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.644184,mpc-p,0,-126.340000,54.885000,-5.669682,-3.369353,-5.690000,-3.325000,0.020318,-0.044353,10.642686,-6.007476,1.250287,-6.007476,10.642686,0.130000,0.290000,8,97,7.608390,110.513999,7.608390,110.513999,0.000000,-13.029602,0.000000,64.000000,0.000000,0.000000,52.850463,-39.658548,76.167556,85.179265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550272,1.513757,0.251479,0.024342,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.654187,mpc-p,0,-126.340000,54.885000,-5.533020,-3.401181,-5.570000,-3.405000,0.036980,0.003819,13.021280,-10.276748,0.640391,-10.276748,13.021280,0.120000,0.580000,-3,112,-2.690690,112.450000,-2.690690,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.975135,-40.786103,74.552266,89.495937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562436,1.689203,0.311521,0.037920,0.500638,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.664207,mpc-p,0,-126.340000,54.885000,-5.385569,-3.437791,-5.430000,-3.495000,0.044431,0.057209,13.997114,-8.203101,0.457422,-8.203101,13.997114,0.030000,0.860000,11,81,11.479173,80.827876,11.479173,80.827876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.047548,-42.268971,70.191163,88.606859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599706,1.602734,0.384208,0.027443,0.500881,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.674186,mpc-p,0,-126.340000,54.885000,-5.228260,-3.478853,-5.280000,-3.535000,0.051740,0.056147,14.241072,-1.738204,1.372266,-1.738204,14.241072,0.030000,0.860000,24,36,24.260639,22.053296,24.260639,22.053296,0.000000,13.774580,0.000000,64.000000,0.000000,0.000000,52.929380,-41.921069,69.388423,81.070114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572184,1.727493,0.279375,0.056643,0.501016,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.684212,mpc-p,0,-126.340000,54.885000,-5.059818,-3.524602,-5.130000,-3.525000,0.070182,0.000398,14.789979,3.323933,0.945339,3.323933,14.789979,0.060000,0.650000,32,-9,31.605019,-11.941607,31.605019,-11.941607,0.000000,2.769483,0.000000,64.000000,0.000000,0.000000,49.525714,-39.645284,67.509209,73.339970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620602,1.744113,0.283754,0.042059,0.501073,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008207,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.694209,mpc-p,0,-126.340000,54.885000,-4.881548,-3.574589,-4.960000,-3.505000,0.078452,-0.069589,16.070760,3.018985,0.823360,3.018985,16.070760,0.170000,0.600000,18,-18,17.955508,-18.293136,17.955508,-18.293136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.070777,-36.482914,70.222674,71.270999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609541,1.833775,0.285717,0.033029,0.500702,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.704202,mpc-p,0,-126.340000,54.885000,-4.693221,-3.628772,-4.790000,-3.525000,0.096779,-0.103772,18.510344,-5.336590,0.640391,-5.336590,18.510344,0.190000,0.030000,1,27,1.350423,94.104172,1.350423,94.104172,0.000000,-67.397309,0.000000,64.000000,0.000000,0.000000,53.152406,-33.693507,96.990886,96.867945,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599456,1.642151,0.269611,0.025872,0.501034,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.714183,mpc-p,0,-126.340000,54.885000,-4.495184,-3.686943,-4.600000,-3.645000,0.104816,-0.041943,19.913105,-15.521854,1.311276,-15.521854,19.913105,0.120000,0.060000,3,72,3.436967,112.450000,3.436967,112.450000,0.000000,-40.743136,0.000000,64.000000,0.000000,0.000000,58.676916,-29.795978,109.196381,110.952929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571618,1.782154,0.318409,0.031372,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008216,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.724569,mpc-p,0,-126.340000,54.885000,-4.278714,-3.751623,-4.380000,-3.855000,0.101286,0.103377,20.096074,-23.572481,1.128308,-23.572481,20.096074,0.020000,0.360000,23,112,23.320589,112.450000,23.320589,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.899236,-22.528154,109.077081,112.650751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592846,1.760397,0.294714,0.034504,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.734158,mpc-p,0,-126.340000,54.885000,-4.069682,-3.814924,-4.180000,-4.085000,0.110318,0.270076,19.608157,-25.524149,0.762370,-25.524149,19.608157,0.080000,0.720000,31,112,30.589801,112.450000,30.589801,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.456143,-14.197746,113.011139,119.731176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580136,1.769396,0.373433,0.031266,0.501071,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008268,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.744158,mpc-p,0,-126.340000,54.885000,-3.842489,-3.884448,-3.970000,-4.295000,0.127511,0.410552,19.852116,-19.669147,0.945339,-19.669147,19.852116,0.170000,0.920000,30,112,30.370750,112.450000,30.370750,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.084005,-5.478834,122.811951,131.378477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588094,1.758957,0.515971,0.026331,0.500563,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008400,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.754154,mpc-p,0,-126.340000,54.885000,-3.606311,-3.957327,-3.770000,-4.435000,0.163689,0.477673,21.010918,-10.520706,1.677214,-10.520706,21.010918,0.240000,1.000000,27,78,27.373443,78.211194,27.373443,78.211194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.338978,-1.210079,127.587710,132.104524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570736,1.779454,0.483654,0.040776,0.500783,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008386,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.764173,mpc-p,0,-126.340000,54.885000,-3.360696,-4.033598,-3.550000,-4.495000,0.189304,0.461402,21.071908,-0.030495,2.226120,-0.030495,21.071908,0.230000,0.930000,42,33,41.870227,-6.701060,41.870227,-6.701060,0.000000,39.912253,0.000000,64.000000,0.000000,0.000000,44.151156,-1.923810,134.351021,137.980314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.624071,1.795077,0.308332,0.038460,0.501034,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008281,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.774172,mpc-p,0,-126.340000,54.885000,-3.107050,-4.112720,-3.330000,-4.465000,0.222950,0.352280,23.450502,6.373413,2.531068,6.373413,23.450502,0.270000,0.660000,30,-12,30.479691,-46.969234,30.479691,-46.969234,0.000000,35.180428,0.000000,64.000000,0.000000,0.000000,43.766042,-6.589814,127.501462,132.249291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601753,1.603349,0.229817,0.018654,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.784190,mpc-p,0,-126.340000,54.885000,-2.844664,-4.194811,-3.090000,-4.405000,0.245336,0.210189,25.402169,5.580549,2.165131,5.580549,25.402169,0.290000,0.270000,19,-20,18.957623,-19.718002,18.957623,-19.718002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.279262,-12.202446,130.556984,136.977632,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554012,1.593538,0.213918,0.018035,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.794182,mpc-p,0,-126.340000,54.885000,-2.575089,-4.279284,-2.820000,-4.405000,0.244911,0.125716,27.658785,-2.226120,2.165131,-2.226120,27.658785,0.240000,0.030000,9,25,8.802814,57.622685,8.802814,57.622685,0.000000,-32.340687,0.000000,64.000000,0.000000,0.000000,51.068133,-15.780699,140.310757,145.216782,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559484,1.640990,0.232822,0.025039,0.501129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.804154,mpc-p,0,-126.340000,54.885000,-2.298575,-4.365958,-2.530000,-4.475000,0.231425,0.109042,29.549462,-12.350394,1.799193,-12.350394,29.549462,0.170000,0.040000,3,70,2.962148,112.450000,2.962148,112.450000,0.000000,-42.168002,0.000000,64.000000,0.000000,0.000000,52.638937,-15.738748,141.282958,147.768648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564207,1.448542,0.247096,0.022733,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.814179,mpc-p,0,-126.340000,54.885000,-2.013463,-4.455253,-2.220000,-4.635000,0.206537,0.179747,31.440140,-20.157064,2.226120,-20.157064,31.440140,0.100000,0.330000,-1,112,-1.358450,112.450000,-1.358450,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.653004,-11.430404,134.723983,143.414850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.434008,1.633731,0.257974,0.033365,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.824148,mpc-p,0,-126.340000,54.885000,-1.723208,-4.545988,-1.910000,-4.845000,0.186792,0.299012,31.013213,-21.437845,2.043152,-21.437845,31.013213,0.070000,0.680000,12,112,11.661352,112.450000,11.661352,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.038697,-6.272816,127.975320,140.306219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554553,1.521859,0.309468,0.028332,0.502964,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.834149,mpc-p,0,-126.340000,54.885000,-1.425685,-4.638730,-1.600000,-5.015000,0.174315,0.376270,30.708265,-15.887791,2.653048,-15.887791,30.708265,0.070000,0.930000,25,103,24.853839,103.413195,24.853839,103.413195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.330362,0.918955,127.140631,142.075330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562850,1.492739,0.316968,0.022177,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.844189,mpc-p,0,-126.340000,54.885000,-1.121086,-4.733318,-1.290000,-5.135000,0.168914,0.401682,30.037379,-6.068465,2.592058,-6.068465,30.037379,0.140000,0.990000,34,58,34.306861,16.484341,34.306861,16.484341,0.000000,41.928854,0.000000,64.000000,0.000000,0.000000,22.162643,5.932748,123.084670,138.566036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554696,1.623822,0.256593,0.021660,0.500666,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.854183,mpc-p,0,-126.340000,54.885000,-0.812418,-4.828723,-0.980000,-5.145000,0.167582,0.316277,30.891234,2.714037,3.140965,2.714037,30.891234,0.240000,0.830000,25,13,25.143293,-52.307921,25.143293,-52.307921,0.000000,65.721116,0.000000,64.000000,0.000000,0.000000,14.722175,7.767615,121.934714,136.281173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561754,1.612620,0.223735,0.021594,0.500876,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.864152,mpc-p,0,-126.340000,54.885000,-0.499567,-4.924891,-0.640000,-5.115000,0.140433,0.190109,33.025870,6.556382,3.201954,6.556382,33.025870,0.280000,0.490000,5,-32,4.800007,-65.407536,4.800007,-65.407536,0.000000,33.820731,0.000000,64.000000,0.000000,0.000000,13.679445,4.398649,120.789179,130.335080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562079,1.661561,0.258644,0.027631,0.501372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.874148,mpc-p,0,-126.340000,54.885000,-0.181351,-5.022092,-0.290000,-5.075000,0.108649,0.052908,35.648422,3.018985,3.811850,3.018985,35.648422,0.200000,0.110000,-10,-15,-9.509132,-15.185705,-9.509132,-15.185705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.489625,0.965288,122.880722,132.211049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548807,1.524942,0.220688,0.021906,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.884181,mpc-p,0,-126.340000,54.885000,0.142129,-5.120198,0.070000,-5.105000,0.072129,-0.015198,36.197329,-6.678361,3.506902,-6.678361,36.197329,0.090000,-0.040000,-5,30,-4.735736,72.562371,-4.735736,72.562371,0.000000,-42.748075,0.000000,64.000000,0.000000,0.000000,19.185696,1.278939,126.213418,137.568855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556099,1.470292,0.200899,0.016435,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.894149,mpc-p,0,-126.340000,54.885000,0.467053,-5.217963,0.430000,-5.235000,0.037053,0.017037,36.380298,-16.985604,2.470079,-16.985604,36.380298,0.060000,0.030000,-5,75,-5.135463,112.450000,-5.135463,112.450000,0.000000,-37.635705,0.000000,64.000000,0.000000,0.000000,18.115012,6.335882,124.091195,143.268523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552419,1.576719,0.240999,0.021391,0.503408,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.904180,mpc-p,0,-126.340000,54.885000,0.797103,-5.316404,0.800000,-5.445000,-0.002897,0.128596,34.672589,-25.036232,2.897006,-25.036232,34.672589,0.030000,0.340000,12,112,11.681026,112.450000,11.681026,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.245934,14.528035,123.183615,149.676212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577598,1.785000,0.261796,0.046320,0.500538,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.914151,mpc-p,0,-126.340000,54.885000,1.127740,-5.414083,1.140000,-5.695000,-0.012260,0.280917,33.086859,-25.585138,3.628881,-25.585138,33.086859,0.050000,0.730000,26,112,26.356514,112.450000,26.356514,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.897839,23.007150,125.328278,157.364060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564718,1.472352,0.288595,0.021703,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.924147,mpc-p,0,-126.340000,54.885000,1.461238,-5.511588,1.480000,-5.925000,-0.018762,0.413412,32.781911,-19.974095,3.262944,-19.974095,32.781911,0.110000,0.950000,27,112,26.872557,112.450000,26.872557,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.845758,31.229994,128.751270,163.411830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556470,1.499742,0.330550,0.022402,0.500937,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.934182,mpc-p,0,-126.340000,54.885000,1.797568,-5.608817,1.810000,-6.085000,-0.012432,0.476183,32.720922,-11.435550,3.201954,-11.435550,32.720922,0.180000,1.010000,24,67,24.336862,56.356801,24.336862,56.356801,0.000000,11.093199,0.000000,64.000000,0.000000,0.000000,-8.030569,35.621338,131.059767,162.619122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605260,1.588203,0.323406,0.030754,0.500987,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.944184,mpc-p,0,-126.340000,54.885000,2.133851,-5.704854,2.150000,-6.145000,-0.016149,0.440146,32.476963,-2.714037,3.933829,-2.714037,32.476963,0.210000,0.880000,26,22,26.061916,-8.100386,26.061916,-8.100386,0.000000,30.550386,0.000000,64.000000,0.000000,0.000000,-9.954588,37.372700,133.224146,163.995989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562086,1.795173,0.241154,0.035580,0.501285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.954155,mpc-p,0,-126.340000,54.885000,2.469595,-5.799488,2.490000,-6.145000,-0.020405,0.345512,33.269828,2.531068,4.482736,2.531068,33.269828,0.230000,0.580000,18,-23,18.189168,-31.392672,18.189168,-31.392672,0.000000,8.842672,0.000000,64.000000,0.000000,0.000000,-10.358793,34.229494,127.335876,155.129719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583119,1.776834,0.281690,0.042152,0.500868,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.964153,mpc-p,0,-126.340000,54.885000,2.806208,-5.893037,2.830000,-6.145000,-0.023792,0.251963,35.038526,0.823360,3.323933,0.823360,35.038526,0.240000,0.190000,-1,11,-1.227990,11.279549,-1.227990,11.279549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.393714,29.776430,129.090024,153.467679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.713484,1.843293,0.278697,0.057218,1.424158,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009331,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.974152,mpc-p,0,-126.340000,54.885000,3.142360,-5.985048,3.190000,-6.185000,-0.047640,0.199952,36.014360,-7.227268,3.689871,-7.227268,36.014360,0.170000,0.050000,-9,56,-9.212245,90.511578,-9.212245,90.511578,0.000000,-34.232029,0.000000,64.000000,0.000000,0.000000,-2.974420,25.791738,125.054500,145.311045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598117,1.765382,0.260688,0.045646,0.501299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.984155,mpc-p,0,-126.340000,54.885000,3.477605,-6.075321,3.560000,-6.315000,-0.082395,0.239679,36.380298,-15.582843,3.384923,-15.582843,36.380298,0.120000,0.230000,-14,101,-14.115996,112.450000,-14.115996,112.450000,0.000000,-11.170451,0.000000,64.000000,0.000000,0.000000,-2.596434,25.880740,121.660672,147.085666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593567,1.702977,0.281525,0.030783,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008122,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.994152,mpc-p,0,-126.340000,54.885000,3.811113,-6.163558,3.920000,-6.485000,-0.108887,0.321442,34.916547,-19.181230,3.872840,-19.181230,34.916547,0.070000,0.590000,0,112,-0.145361,112.450000,-0.145361,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.199278,28.384793,118.985773,150.217421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591285,1.718240,0.328058,2.105911,0.501082,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.010259,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.004475,mpc-p,0,-126.340000,54.885000,4.153328,-6.252368,4.280000,-6.675000,-0.126672,0.422632,32.720922,-16.680656,4.238777,-16.680656,32.720922,0.100000,0.880000,14,112,14.472800,112.450000,14.472800,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.113366,33.856401,126.412981,158.459751,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596353,1.819906,0.391740,0.040726,0.503179,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008365,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.014544,mpc-p,0,-126.340000,54.885000,4.484503,-6.336533,4.610000,-6.785000,-0.125497,0.448467,30.159358,-8.447060,3.567892,-8.447060,30.159358,0.080000,1.030000,42,67,41.975177,43.697206,41.975177,43.697206,0.000000,23.752794,0.000000,64.000000,0.000000,0.000000,-20.791615,37.538579,125.817326,156.171186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590140,1.731479,0.425846,0.043494,0.517045,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008319,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.026062,mpc-p,0,-126.340000,54.885000,4.859519,-6.429576,4.950000,-6.805000,-0.090481,0.375424,30.159358,-8.447060,3.445913,2.897006,27.780764,0.140000,0.860000,37,52,37.202417,51.715806,37.202417,51.715806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.737654,41.522432,124.000192,156.497117,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615398,1.761699,0.239283,0.034140,0.500994,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.034535,mpc-p,0,-126.340000,54.885000,5.132382,-6.495658,5.200000,-6.765000,-0.067618,0.269342,26.195034,7.105289,3.323933,7.105289,26.195034,0.250000,0.690000,60,7,59.523215,-65.419899,59.523215,-65.419899,0.000000,72.135705,0.000000,64.000000,0.000000,0.000000,-23.639326,37.000561,121.796778,153.667091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571561,3.950258,0.270569,0.039241,0.512953,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010358,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.044933,mpc-p,0,-126.340000,54.885000,5.463306,-6.573844,5.470000,-6.685000,-0.006694,0.111156,25.951076,8.752008,3.445913,8.752008,25.951076,0.300000,0.450000,57,-38,56.971439,-66.358904,56.971439,-66.358904,0.000000,28.074710,0.000000,64.000000,0.000000,0.000000,-21.835107,28.357454,110.162735,136.954571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572705,1.824358,0.333847,0.038809,0.500865,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008282,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.055000,mpc-p,0,-126.340000,54.885000,5.779134,-6.646318,5.750000,-6.625000,0.029134,-0.021318,28.207691,4.787684,3.262944,4.787684,28.207691,0.500000,0.080000,12,-8,5.452431,-7.900546,5.452431,-7.900546,6.519009,0.000000,0.000000,64.000000,0.000000,0.000000,-13.823753,20.138662,131.902557,151.342923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590323,1.770729,0.301736,0.036442,0.506711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.064995,mpc-p,0,-126.340000,54.885000,6.087757,-6.714958,6.060000,-6.635000,0.027757,-0.079958,31.623109,-5.397580,3.628881,-5.397580,31.623109,0.400000,-0.020000,-27,37,-26.838350,86.059473,-26.838350,86.059473,0.000000,-48.960019,0.000000,64.000000,0.000000,0.000000,-2.411921,14.307783,136.521771,156.963320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.613490,1.887816,0.271805,0.032675,0.501225,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008321,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.075001,mpc-p,0,-126.340000,54.885000,6.391360,-6.780211,6.380000,-6.755000,0.011360,-0.025211,32.293994,-15.460864,3.506902,-15.460864,32.293994,0.170000,0.030000,-17,82,-17.398541,112.450000,-17.398541,112.450000,0.000000,-30.350546,0.000000,64.000000,0.000000,0.000000,4.955314,15.218685,131.408249,150.293106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579669,1.693871,0.254883,0.020808,0.500591,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.084995,mpc-p,0,-126.340000,54.885000,6.688904,-6.841794,6.710000,-6.955000,-0.021096,0.113206,31.806078,-22.901596,3.567892,-22.901596,31.806078,0.090000,0.380000,-11,112,-11.048764,112.450000,-11.048764,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.069613,24.083429,129.594152,165.101126,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560723,1.696953,0.260772,0.026918,0.501108,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.094996,mpc-p,0,-126.340000,54.885000,6.980489,-6.899675,7.030000,-7.175000,-0.049511,0.275325,30.220348,-22.169720,3.323933,-22.169720,30.220348,0.060000,0.770000,0,112,-0.374125,112.450000,-0.374125,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.548304,35.079039,133.099851,171.377318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553026,1.581670,0.271456,0.017816,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.104992,mpc-p,0,-126.340000,54.885000,7.265417,-6.953662,7.340000,-7.345000,-0.074583,0.391338,30.220348,-22.169720,3.750861,-14.546020,28.329670,0.040000,0.970000,-3,112,-2.629561,112.450000,-2.629561,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.829342,45.918175,137.235403,173.953149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.852028,1.534395,0.273844,0.032538,0.500974,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009205,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.115024,mpc-p,0,-126.340000,54.885000,7.544472,-7.003840,7.620000,-7.425000,-0.075528,0.421160,26.743941,-3.445913,3.445913,-3.445913,26.743941,0.050000,1.060000,28,67,27.733080,26.683815,27.733080,26.683815,0.000000,40.766185,0.000000,64.000000,0.000000,0.000000,-26.280082,49.303374,142.081930,176.050655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557686,1.587648,0.503572,0.022948,0.500864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008182,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.124991,mpc-p,0,-126.340000,54.885000,7.814501,-7.049606,7.880000,-7.395000,-0.065499,0.345394,24.670294,8.630029,3.262944,8.630029,24.670294,0.060000,0.900000,47,22,47.114600,-60.117656,47.114600,-60.117656,0.000000,82.567656,0.000000,64.000000,0.000000,0.000000,-34.588979,44.270491,139.575758,169.137210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551841,1.512012,0.207865,0.019215,0.503016,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.134993,mpc-p,0,-126.340000,54.885000,8.077969,-7.091347,8.130000,-7.285000,-0.052031,0.193653,24.670294,8.630029,3.689871,15.338885,23.572481,0.090000,0.560000,40,-23,40.219760,-36.913337,40.219760,-36.913337,0.000000,14.363337,0.000000,64.000000,0.000000,0.000000,-39.584525,34.934720,133.379332,164.548569,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572158,1.875848,0.267192,0.033390,0.500913,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008264,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.144998,mpc-p,0,-126.340000,54.885000,8.333647,-7.128809,8.360000,-7.145000,-0.026353,0.016191,22.840606,13.753155,3.445913,13.753155,22.840606,0.250000,0.190000,30,-54,30.338612,-53.845596,30.338612,-53.845596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.525035,22.777942,135.899346,176.771587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563106,1.621438,0.225082,0.023682,0.504231,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.155026,mpc-p,0,-126.340000,54.885000,8.581778,-7.161977,8.600000,-7.065000,-0.018222,-0.096977,24.548315,5.031642,3.323933,5.031642,24.548315,0.310000,-0.030000,-5,-9,-5.181618,33.030480,-5.181618,33.030480,0.000000,-41.876076,0.000000,64.000000,0.000000,0.000000,-30.448862,14.880448,146.592966,179.322130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561704,1.477009,0.220702,0.021480,0.501398,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.164992,mpc-p,0,-126.340000,54.885000,8.820016,-7.190523,8.850000,-7.085000,-0.029984,-0.105523,25.219201,-5.885497,2.897006,-5.885497,25.219201,0.200000,-0.070000,-14,36,-14.365533,112.450000,-14.365533,112.450000,0.000000,-76.295596,0.000000,64.000000,0.000000,0.000000,-22.631957,11.387177,141.047329,173.249911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561459,1.463739,0.221824,0.022053,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.175023,mpc-p,0,-126.340000,54.885000,9.051163,-7.214748,9.100000,-7.205000,-0.048837,-0.009748,23.511492,-17.717479,2.104141,-17.717479,23.511492,0.110000,-0.020000,9,81,9.026751,112.450000,9.026751,112.450000,0.000000,-31.295596,0.000000,64.000000,0.000000,0.000000,-22.128024,17.566545,135.308523,169.980420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553188,1.459487,0.244392,0.023138,0.500772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.185026,mpc-p,0,-126.340000,54.885000,9.272819,-7.234358,9.330000,-7.425000,-0.057181,0.190642,20.949928,-25.219201,2.775027,-25.219201,20.949928,0.110000,0.270000,47,112,47.367718,112.450000,47.367718,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.336508,30.544917,141.481520,178.641719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558984,1.548722,0.248083,0.021902,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.194993,mpc-p,0,-126.340000,54.885000,9.484682,-7.249339,9.540000,-7.675000,-0.055318,0.425661,18.815292,-25.402169,2.348100,-25.402169,18.815292,0.120000,0.720000,34,112,34.009864,112.450000,34.009864,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.180670,43.010004,138.691695,172.567719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556568,1.615800,0.291300,0.024274,0.503383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.205022,mpc-p,0,-126.340000,54.885000,9.688650,-7.259794,9.730000,-7.875000,-0.041350,0.615206,17.839459,-17.412531,2.226120,-17.412531,17.839459,0.270000,0.960000,13,112,13.140500,112.450000,13.140500,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.628254,53.165176,137.807680,174.998654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551942,1.537315,0.258830,0.024168,0.503143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.215028,mpc-p,0,-126.340000,54.885000,9.882805,-7.265592,9.920000,-7.975000,-0.037195,0.709408,17.900448,-5.397580,2.165131,-5.397580,17.900448,0.260000,1.050000,7,109,7.322746,108.743508,7.322746,108.743508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.595889,58.293111,135.954030,171.719694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558108,1.486710,0.347095,0.016423,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.224989,mpc-p,0,-126.340000,54.885000,10.066668,-7.266757,10.090000,-7.955000,-0.023332,0.688243,16.497687,7.471226,2.531068,7.471226,16.497687,0.200000,1.060000,24,64,24.128840,6.076123,24.128840,6.076123,0.000000,57.667384,0.000000,64.000000,0.000000,0.000000,-51.283156,54.884772,137.894024,167.212777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541938,1.570364,0.334877,0.026291,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.235029,mpc-p,0,-126.340000,54.885000,10.242395,-7.263283,10.260000,-7.815000,-0.017605,0.551717,15.460864,19.181230,2.470079,19.181230,15.460864,0.130000,0.880000,40,19,39.610255,-78.092457,39.610255,-78.092457,0.000000,96.835965,0.000000,64.000000,0.000000,0.000000,-54.020463,42.328654,134.784823,167.793817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561236,1.522966,0.221559,0.026009,0.502471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.245026,mpc-p,0,-126.340000,54.885000,10.407713,-7.255201,10.410000,-7.585000,-0.002287,0.329799,13.509197,24.548315,2.714037,24.548315,13.509197,0.240000,0.540000,38,-26,37.826275,-101.144407,37.826275,-101.144407,0.000000,74.887915,0.000000,64.000000,0.000000,0.000000,-54.701588,24.038531,124.185565,169.268734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562423,1.799244,0.357960,0.076078,0.501071,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008309,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.255002,mpc-p,0,-126.340000,54.885000,10.563037,-7.242559,10.580000,-7.345000,-0.016963,0.102441,15.033937,21.742793,3.018985,21.742793,15.033937,0.340000,0.120000,0,-52,-0.051746,-51.766744,-0.051746,-51.766744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.424619,7.076281,126.684397,175.811130,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568127,1.642065,0.240521,0.022665,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.264996,mpc-p,0,-126.340000,54.885000,10.708965,-7.225341,10.720000,-7.195000,-0.011035,-0.030341,14.546020,12.472374,3.384923,12.472374,14.546020,0.260000,-0.020000,-2,-7,-2.079544,32.639224,-2.079544,32.639224,0.000000,-39.405968,0.000000,64.000000,0.000000,0.000000,-44.494297,-4.731965,143.004369,188.684327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558506,1.473960,0.221494,0.020140,0.500386,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.275029,mpc-p,0,-126.340000,54.885000,10.845689,-7.203514,10.880000,-7.155000,-0.034311,-0.048514,14.728989,-0.030495,1.921172,-0.030495,14.728989,0.130000,-0.070000,-3,38,-2.558747,112.450000,-2.558747,112.450000,0.000000,-74.216744,0.000000,64.000000,0.000000,0.000000,-41.939215,-10.533794,132.386639,178.949343,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555195,1.612881,0.240542,0.021871,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.285022,mpc-p,0,-126.340000,54.885000,10.972161,-7.177300,11.020000,-7.225000,-0.047839,0.047700,13.570186,-13.387218,1.311276,-13.387218,13.570186,0.080000,-0.020000,42,83,43.506425,112.450000,43.506425,112.450000,-1.065172,-29.216744,0.000000,64.000000,0.000000,0.000000,-41.435568,-3.519572,125.958319,157.224728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553868,1.486027,0.263123,0.023086,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.294997,mpc-p,0,-126.340000,54.885000,11.088774,-7.146744,11.150000,-7.405000,-0.061226,0.258256,10.703675,-22.779616,1.494245,-22.779616,10.703675,0.110000,0.280000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.769848,12.217671,132.093855,162.861174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559668,1.501968,0.300363,0.021129,0.502983,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.305024,mpc-p,0,-126.340000,54.885000,11.196382,-7.111670,11.260000,-7.625000,-0.063618,0.513330,10.703675,-23.267533,1.006328,-23.267533,10.703675,0.380000,0.730000,25,112,7.494474,112.450000,7.494474,112.450000,17.505526,0.000000,0.000000,64.000000,0.000000,0.000000,-52.197328,29.071014,129.246107,162.314820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555704,1.475534,0.628531,0.022090,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.315020,mpc-p,0,-126.340000,54.885000,11.294132,-7.072434,11.390000,-7.795000,-0.095868,0.722566,13.875134,-14.789979,1.799193,-14.789979,13.875134,0.420000,0.960000,-20,112,-70.000000,112.450000,-70.000000,112.450000,50.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.758705,41.563671,129.896665,166.384835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554184,1.600075,0.292947,0.026369,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.325025,mpc-p,0,-126.340000,54.885000,11.382548,-7.028980,11.540000,-7.875000,-0.157452,0.846020,14.789979,-3.140965,2.226120,-3.140965,14.789979,0.170000,1.040000,-65,112,-66.691644,112.450000,-66.691644,112.450000,1.691644,0.000000,0.000000,64.000000,0.000000,0.000000,-41.948508,48.145878,124.558918,155.403062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563544,1.464393,0.311434,0.021312,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.335031,mpc-p,0,-126.340000,54.885000,11.461670,-6.981429,11.690000,-7.835000,-0.228330,0.853571,13.326228,9.666852,2.470079,9.666852,13.326228,0.010000,1.080000,-49,67,-49.422493,48.407696,-49.422493,48.407696,0.000000,19.042304,0.000000,64.000000,0.000000,0.000000,-34.370442,46.457907,116.701519,139.473190,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553139,1.498993,0.388396,0.022387,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.344994,mpc-p,0,-126.340000,54.885000,11.531358,-6.930110,11.810000,-7.685000,-0.278642,0.754890,9.727842,21.010918,1.982162,21.010918,9.727842,-0.200000,0.910000,-4,22,0.654534,-31.716523,0.654534,-31.716523,-5.077027,54.166523,0.000000,64.000000,0.000000,0.000000,-33.340296,36.953884,131.618515,156.393502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571135,1.613664,0.239008,0.024719,0.500296,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.354989,mpc-p,0,-126.340000,54.885000,11.592309,-6.874753,11.890000,-7.445000,-0.297691,0.570247,4.482736,26.499982,0.945339,26.499982,4.482736,-0.210000,0.570000,41,-23,42.185365,-54.545137,42.185365,-54.545137,-1.607858,31.995137,0.000000,64.000000,0.000000,0.000000,-32.682546,23.501400,119.463898,149.441640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546740,1.601427,0.203687,0.021636,0.500865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.364995,mpc-p,0,-126.340000,54.885000,11.644519,-6.815558,11.930000,-7.195000,-0.285481,0.379442,1.006328,23.389512,1.006328,23.389512,1.006328,-0.030000,0.180000,43,-4,43.428124,-4.270920,43.428124,-4.270920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.513018,11.655425,112.174716,144.805003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556894,1.486769,0.211508,0.020634,0.500492,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.375028,mpc-p,0,-126.340000,54.885000,11.688215,-6.752536,11.940000,-7.025000,-0.251785,0.272464,0.152474,13.448207,0.091484,13.448207,0.152474,0.050000,0.070000,28,41,28.223628,86.571625,28.223628,86.571625,0.000000,-45.842545,0.000000,64.000000,0.000000,0.000000,-19.256813,0.167826,110.961462,158.290466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582974,1.717958,0.248422,0.028821,0.501069,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.384998,mpc-p,0,-126.340000,54.885000,11.723267,-6.686393,11.940000,-6.965000,-0.216733,0.278607,-0.091484,1.189297,-0.213464,1.189297,-0.091484,0.180000,0.130000,-1,86,-1.162644,112.450000,-1.162644,112.450000,0.000000,-26.720920,0.000000,64.000000,0.000000,0.000000,-1.030097,-4.249486,120.186461,158.295279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566078,1.662480,0.285339,0.029234,0.500961,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.394997,mpc-p,0,-126.340000,54.885000,11.750274,-6.616661,11.950000,-6.995000,-0.199726,0.378339,-0.091484,1.189297,-0.091484,-8.386070,0.274453,0.150000,0.460000,-13,112,-12.614263,112.450000,-12.614263,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.142965,-2.813849,116.929623,146.875047,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.402605,1.657330,0.275653,0.028508,0.501052,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.404991,mpc-p,0,-126.340000,54.885000,11.769352,-6.543708,11.960000,-7.065000,-0.190648,0.521292,-0.701380,-8.630029,0.579401,-8.630029,-0.701380,0.070000,0.760000,-9,112,-8.522953,112.450000,-8.522953,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.277827,7.231759,113.770534,145.626400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559183,1.653196,0.326654,0.025240,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.414997,mpc-p,0,-126.340000,54.885000,11.780785,-6.467538,11.950000,-7.115000,-0.169215,0.647462,-1.738204,-3.750861,0.030495,-3.750861,-1.738204,0.030000,0.970000,-2,112,-2.273278,112.450000,-2.273278,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.139622,19.241011,110.256666,148.791100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576864,1.830539,0.319046,0.035929,0.501255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008275,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.425003,mpc-p,0,-126.340000,54.885000,11.784813,-6.388392,11.930000,-7.095000,-0.145187,0.706608,-2.348100,3.811850,-0.152474,3.811850,-2.348100,0.020000,1.050000,1,112,0.881011,112.449977,0.881011,112.449977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.135455,27.797259,110.286620,145.838101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582018,1.718475,0.341238,0.031537,0.501050,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.434996,mpc-p,0,-126.340000,54.885000,11.781726,-6.306512,11.900000,-7.015000,-0.118274,0.708488,-2.348100,3.811850,-0.579401,12.289405,-3.750861,0.010000,1.070000,-3,112,-2.553422,112.450000,-2.553422,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.195679,32.815952,108.076524,141.452909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573807,2.616769,0.387260,0.036200,0.501317,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.444993,mpc-p,0,-126.340000,54.885000,11.771820,-6.221918,11.860000,-6.845000,-0.088180,0.623082,-4.360757,19.547167,0.091484,19.547167,-4.360757,0.020000,1.080000,14,67,13.610074,-13.841437,13.610074,-13.841437,0.000000,81.291437,0.000000,64.000000,0.000000,0.000000,46.634428,26.595720,101.519655,135.393781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565327,1.748518,0.407072,0.027921,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008259,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.454998,mpc-p,0,-126.340000,54.885000,11.755376,-6.134719,11.820000,-6.595000,-0.064624,0.460281,-6.007476,27.109878,0.945339,27.109878,-6.007476,0.020000,0.910000,27,22,27.318675,-69.454987,27.318675,-69.454987,0.000000,91.904987,0.000000,64.000000,0.000000,0.000000,48.902912,13.675231,105.571227,147.873938,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579878,1.726110,0.236176,0.026788,0.502557,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.464994,mpc-p,0,-126.340000,54.885000,11.732733,-6.045228,11.770000,-6.315000,-0.037267,0.269772,-5.458569,28.695608,0.396432,28.695608,-5.458569,0.060000,0.610000,16,-23,15.860896,-66.770871,15.860896,-66.770871,0.000000,44.220871,0.000000,64.000000,0.000000,0.000000,50.568331,-0.275765,108.135887,146.952753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573457,1.670873,0.227855,0.026150,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.474992,mpc-p,0,-126.340000,54.885000,11.704186,-5.953498,11.730000,-6.065000,-0.025814,0.111502,-4.604715,22.840606,-0.762370,22.840606,-4.604715,0.110000,0.220000,-5,6,-5.076182,5.617298,-5.076182,5.617298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.510735,-9.405855,125.237734,158.442603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554550,1.620919,0.219751,0.028976,0.500867,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.485000,mpc-p,0,-126.340000,54.885000,11.670021,-5.859607,11.700000,-5.895000,-0.029979,0.035393,-2.714037,11.191592,-1.067318,11.191592,-2.714037,0.080000,0.060000,-29,51,-29.398180,112.450000,-29.398180,112.450000,0.000000,-61.832702,0.000000,64.000000,0.000000,0.000000,61.079364,-13.905807,127.508544,161.729403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570658,1.578506,0.277429,0.028941,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.495023,mpc-p,0,-126.340000,54.885000,11.630528,-5.763661,11.680000,-5.855000,-0.049472,0.091339,-2.165131,-0.945339,-0.396432,-0.945339,-2.165131,0.030000,0.220000,-38,96,-37.866615,112.450000,-37.866615,112.450000,0.000000,-16.832702,0.000000,64.000000,0.000000,0.000000,67.017239,-10.557898,121.421096,148.457992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561217,1.520070,0.251742,0.024558,0.500262,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.505023,mpc-p,0,-126.340000,54.885000,11.586192,-5.666184,11.660000,-5.905000,-0.073808,0.238816,-1.250287,-9.544873,-0.213464,-9.544873,-1.250287,-0.050000,0.560000,-35,112,-35.183958,112.450000,-35.183958,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.508008,0.016739,111.601331,139.847619,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541661,1.452172,0.205889,0.019195,0.500479,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.515030,mpc-p,0,-126.340000,54.885000,11.537218,-5.567036,11.640000,-5.975000,-0.102782,0.407964,-3.445913,-9.483883,-0.213464,-9.483883,-3.445913,-0.170000,0.870000,-16,112,-15.527668,112.450000,-15.527668,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.457559,13.421900,109.244580,146.355528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554503,1.685731,0.338347,0.032310,0.500845,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.524997,mpc-p,0,-126.340000,54.885000,11.484200,-5.466868,11.600000,-6.035000,-0.115800,0.568132,-6.007476,-4.543725,-0.579401,-4.543725,-6.007476,-0.200000,1.020000,8,112,8.423954,112.450000,8.423954,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.602277,25.951710,113.334843,149.351449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561498,1.583237,0.285360,0.024730,0.500442,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.535030,mpc-p,0,-126.340000,54.885000,11.426874,-5.364733,11.540000,-6.055000,-0.113126,0.690267,-7.410237,1.311276,-1.250287,1.311276,-7.410237,-0.100000,1.070000,9,112,9.035314,112.450000,9.035314,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.704608,34.668892,113.690420,148.372706,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552441,1.474102,0.411906,0.018933,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.545021,mpc-p,0,-126.340000,54.885000,11.366193,-5.261912,11.470000,-5.985000,-0.103807,0.723088,-8.264091,8.447060,-1.067318,8.447060,-8.264091,-0.030000,1.080000,8,95,7.741878,94.683245,7.741878,94.683245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.204570,38.015018,112.265258,147.597403,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542980,1.502687,0.354856,0.022837,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.555025,mpc-p,0,-126.340000,54.885000,11.302152,-5.157970,11.390000,-5.855000,-0.087848,0.697030,-8.386070,15.887791,-0.213464,15.887791,-8.386070,0.010000,1.020000,5,50,4.691464,38.440310,4.691464,38.440310,0.000000,11.242935,0.000000,64.000000,0.000000,0.000000,58.645255,33.907561,110.190858,143.569805,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551591,1.439841,0.208626,0.017631,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.565022,mpc-p,0,-126.340000,54.885000,11.235205,-5.053267,11.320000,-5.665000,-0.084795,0.611733,-8.447060,19.303209,-0.335443,19.303209,-8.447060,0.000000,0.770000,4,28,4.461442,27.708415,4.461442,27.708415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.723545,25.555353,112.046702,146.634255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557370,1.491965,0.179427,0.024116,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.575023,mpc-p,0,-126.340000,54.885000,11.165604,-4.947838,11.250000,-5.465000,-0.084396,0.517162,-7.349247,19.059251,-0.518412,19.059251,-7.349247,0.010000,0.510000,-10,49,-9.573878,49.104207,-9.573878,49.104207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.227177,14.550989,109.577639,146.335159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556131,1.474203,0.190885,0.021819,0.500511,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.585022,mpc-p,0,-126.340000,54.885000,11.093706,-4.841888,11.190000,-5.305000,-0.096294,0.463112,-6.861330,14.485031,-0.945339,14.485031,-6.861330,0.010000,0.450000,-21,93,-20.998590,93.268470,-20.998590,93.268470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.459758,3.455150,98.916292,137.744925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555157,1.842204,0.247372,0.042572,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.594995,mpc-p,0,-126.340000,54.885000,11.019994,-4.735799,11.130000,-5.185000,-0.110006,0.449201,-6.251434,9.971800,-0.762370,9.971800,-6.251434,-0.020000,0.620000,-28,112,-28.496480,112.450000,-28.496480,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.959885,-6.132064,89.970464,129.821031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548650,1.571042,0.199606,0.018944,0.500527,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.605017,mpc-p,0,-126.340000,54.885000,10.944218,-4.628919,11.070000,-5.075000,-0.125782,0.446081,-6.556382,10.154769,0.152474,10.154769,-6.556382,-0.100000,0.880000,-20,98,-19.510592,98.046365,-19.510592,98.046365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.347981,-13.474921,84.054454,124.200816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542748,1.474742,0.267736,0.021452,0.502357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.615026,mpc-p,0,-126.340000,54.885000,10.867134,-4.522035,11.010000,-4.925000,-0.142866,0.402965,-7.715185,14.424041,0.457422,14.424041,-7.715185,-0.150000,0.950000,-4,54,-3.962835,54.395426,-3.962835,54.395426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.818708,-18.970521,82.361711,121.166406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554193,1.436066,0.220153,0.017675,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.625021,mpc-p,0,-126.340000,54.885000,10.789029,-4.415266,10.930000,-4.755000,-0.140971,0.339734,-9.666852,19.059251,-0.579401,19.059251,-9.666852,-0.120000,0.770000,11,27,11.328982,27.030157,11.328982,27.030157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.097975,-22.806416,85.224265,118.360245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546463,1.441309,0.188652,0.021729,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.635028,mpc-p,0,-126.340000,54.885000,10.709988,-4.308470,10.830000,-4.565000,-0.120012,0.256530,-10.337738,18.815292,-0.884349,18.815292,-10.337738,-0.040000,0.520000,9,45,9.405600,44.611142,9.405600,44.611142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.624889,-26.237104,85.813142,115.316058,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553454,1.432159,0.182740,0.017587,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.645027,mpc-p,0,-126.340000,54.885000,10.630435,-4.201974,10.740000,-4.415000,-0.109565,0.213026,-10.154769,14.119093,-1.555235,14.119093,-10.154769,0.000000,0.440000,1,88,0.809053,88.427880,0.809053,88.427880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.867255,-29.478970,83.937582,113.378568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554484,1.492869,0.216832,0.023845,0.506926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.655029,mpc-p,0,-126.340000,54.885000,10.550521,-4.095743,10.640000,-4.295000,-0.089479,0.199257,-10.154769,8.812998,-0.457422,8.812998,-10.154769,0.010000,0.600000,-2,112,-2.430103,112.450000,-2.430103,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.002633,-32.070517,84.379557,113.291730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552222,1.460964,0.226891,0.018396,0.501005,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.665024,mpc-p,0,-126.340000,54.885000,10.470587,-3.990011,10.550000,-4.195000,-0.079413,0.204989,-9.605862,9.117946,0.518412,9.117946,-9.605862,0.030000,0.850000,-10,95,-10.225038,94.540136,-10.225038,94.540136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.527426,-33.607209,85.128500,112.370990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551258,1.465910,0.272480,0.020259,0.500956,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.675026,mpc-p,0,-126.340000,54.885000,10.390731,-3.884696,10.460000,-4.065000,-0.069269,0.180304,-9.544873,14.546020,0.396432,14.546020,-9.544873,0.010000,0.900000,-7,50,-6.940549,41.777396,-6.940549,41.777396,0.000000,7.762740,0.000000,64.000000,0.000000,0.000000,96.882360,-34.233800,83.790264,108.472383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554217,1.463483,0.238675,0.019759,0.500525,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.685022,mpc-p,0,-126.340000,54.885000,10.311298,-3.780055,10.370000,-3.895000,-0.058702,0.114945,-9.666852,17.839459,-0.335443,17.839459,-9.666852,-0.020000,0.730000,1,21,0.528518,21.461550,0.528518,21.461550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.031143,-33.745750,86.181246,107.895372,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551179,1.617272,0.223658,0.023059,0.500749,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.695000,mpc-p,0,-126.340000,54.885000,10.232561,-3.676259,10.280000,-3.725000,-0.047439,0.048741,-9.727842,17.229563,-1.067318,17.229563,-9.727842,-0.020000,0.450000,4,44,3.844528,43.965517,3.844528,43.965517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.869879,-32.832590,84.555090,104.910590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571347,1.688701,0.211479,0.022436,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.706066,mpc-p,0,-126.340000,54.885000,10.146133,-3.562028,10.180000,-3.575000,-0.033867,0.012972,-9.605862,11.191592,-1.067318,11.191592,-9.605862,0.020000,0.390000,-2,89,-1.751151,95.621133,-1.751151,95.621133,0.000000,-6.655616,0.000000,64.000000,0.000000,0.000000,99.431063,-31.936279,77.301235,97.349696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592555,1.560816,0.230227,0.024341,0.500516,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007918,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.714993,mpc-p,0,-126.340000,54.885000,10.077239,-3.470594,10.100000,-3.485000,-0.022761,0.014406,-8.508050,7.166278,-0.152474,7.166278,-8.508050,0.010000,0.520000,-10,112,-9.850641,112.450000,-9.850641,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.334310,-31.387402,71.529324,92.219917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559177,1.490366,0.239940,0.024246,0.509490,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.725031,mpc-p,0,-126.340000,54.885000,10.000820,-3.368620,10.020000,-3.405000,-0.019180,0.036380,-8.569039,5.763517,0.396432,5.763517,-8.569039,0.000000,0.940000,-8,92,-8.119499,92.476872,-8.119499,92.476872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.917243,-30.883304,70.625090,91.634355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558754,1.612277,0.279556,0.028754,0.500888,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.735842,mpc-p,0,-126.340000,54.885000,9.919917,-3.259838,9.930000,-3.305000,-0.010083,0.045162,-8.508050,10.703675,0.701380,10.703675,-8.508050,-0.030000,0.900000,-1,54,-0.605434,53.799855,-0.605434,53.799855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.218398,-29.334198,68.352242,85.901888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.606880,1.524177,0.232920,0.034913,0.500506,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.745783,mpc-p,0,-126.340000,54.885000,9.846934,-3.160798,9.850000,-3.175000,-0.003066,0.014202,-8.752008,14.058103,0.091484,14.058103,-8.752008,-0.030000,0.860000,6,24,5.616846,23.730677,5.616846,23.730677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.217156,-27.300553,68.067439,81.524900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.086587,1.638838,0.209677,0.039038,0.500728,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008486,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.755872,mpc-p,0,-126.340000,54.885000,9.774373,-3.061299,9.760000,-3.045000,0.014373,-0.016299,-9.239925,14.119093,-0.762370,14.119093,-9.239925,-0.010000,0.480000,12,53,12.067140,52.589984,12.067140,52.589984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.605683,-25.189524,69.191528,81.039795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576062,3.469214,0.257544,0.040285,0.500809,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.765840,mpc-p,0,-126.340000,54.885000,9.704278,-2.964033,9.680000,-2.935000,0.024278,-0.029033,-8.752008,8.630029,-1.067318,8.630029,-8.752008,0.020000,0.390000,6,98,5.527266,104.850789,5.527266,104.850789,0.000000,-7.260805,0.000000,64.000000,0.000000,0.000000,97.855301,-24.173112,64.299315,78.371986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555229,1.724955,0.238213,0.025200,0.500840,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.775864,mpc-p,0,-126.340000,54.885000,9.635463,-2.867269,9.600000,-2.875000,0.035463,0.007731,-8.264091,2.653048,0.213464,2.653048,-8.264091,0.040000,0.620000,-1,112,-1.395316,112.450000,-1.395316,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.626960,-23.860690,64.675881,80.142792,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578671,3.304979,0.318810,0.039238,0.500798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.785835,mpc-p,0,-126.340000,54.885000,9.568750,-2.772076,9.530000,-2.835000,0.038750,0.062924,-7.288257,3.323933,0.579401,3.323933,-7.288257,0.050000,0.870000,-10,112,-9.936304,112.450000,-9.936304,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.743376,-23.661841,60.607367,77.186917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570444,1.707831,0.326434,0.027008,0.545325,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008187,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.795860,mpc-p,0,-126.340000,54.885000,9.503480,-2.677443,9.450000,-2.755000,0.053480,0.077557,-7.166278,6.861330,0.091484,6.861330,-7.166278,0.040000,1.010000,-6,71,-5.854367,71.380630,-5.854367,71.380630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.014484,-22.926843,62.293246,80.056114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.555268,1.982289,0.336373,0.044001,0.846248,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.805839,mpc-p,0,-126.340000,54.885000,9.440342,-2.584309,9.390000,-2.675000,0.050342,0.090691,-6.800341,10.825654,-0.518412,10.825654,-6.800341,0.000000,0.890000,0,47,-0.471555,47.420236,-0.471555,47.420236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.237744,-20.816238,69.117840,81.704882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,8.010784,1.731787,0.252719,0.038562,0.500904,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010545,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.816418,mpc-p,0,-126.340000,54.885000,9.375432,-2.486725,9.320000,-2.535000,0.055432,0.048275,-6.617372,13.265238,-0.152474,13.265238,-6.617372,0.010000,0.660000,1,42,1.013193,42.408472,1.013193,42.408472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.384173,-19.395014,69.258963,83.772405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.099557,1.723451,0.226723,0.033872,0.500794,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.826481,mpc-p,0,-126.340000,54.885000,9.315636,-2.394985,9.270000,-2.435000,0.045636,0.040015,-6.983309,10.459717,-0.152474,10.459717,-6.983309,-0.090000,0.520000,18,76,17.620038,76.474125,17.620038,76.474125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.302146,-18.102088,62.838530,77.133214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557665,1.738314,0.243431,0.036650,0.504387,1,1,0,7,2,1,0,0,0,0,0,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.836483,mpc-p,0,-126.340000,54.885000,9.258082,-2.304828,9.210000,-2.355000,0.048082,0.050172,-5.702528,4.482736,0.518412,4.482736,-5.702528,0.040000,0.680000,-9,112,-9.171110,112.267770,-9.171110,112.267770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.361783,-17.841524,54.693908,66.827154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572004,1.481396,0.271631,0.118916,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.846481,mpc-p,0,-126.340000,54.885000,9.202397,-2.215685,9.160000,-2.305000,0.042397,0.089315,-5.092632,1.311276,0.030495,1.311276,-5.092632,0.050000,0.860000,-17,112,-17.456715,112.450000,-17.456715,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.239454,-17.768065,61.428830,79.995495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559477,1.463906,0.315204,0.026975,0.500695,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.856506,mpc-p,0,-126.340000,54.885000,9.148393,-2.127261,9.120000,-2.275000,0.028393,0.147739,-4.360757,3.140965,-0.274453,3.140965,-4.360757,0.010000,1.000000,-18,102,-18.072072,102.335661,-18.072072,102.335661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.966744,-16.480674,61.458421,81.707220,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551608,1.714158,0.326370,0.038538,0.501169,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.866530,mpc-p,0,-126.340000,54.885000,9.096181,-2.039752,9.080000,-2.215000,0.016181,0.175248,-4.665705,7.105289,-0.945339,7.105289,-4.665705,-0.070000,0.990000,-3,72,-2.711811,71.692378,-2.711811,71.692378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.897665,-15.008132,62.432922,85.590854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584417,1.448874,0.276658,0.019740,0.501157,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.876512,mpc-p,0,-126.340000,54.885000,9.045912,-1.953471,9.040000,-2.115000,0.005912,0.161529,-5.092632,10.764665,0.091484,10.764665,-5.092632,-0.040000,0.880000,1,49,1.028856,48.608957,1.028856,48.608957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.028163,-14.140114,67.167146,90.369074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548395,1.449882,0.202068,0.017420,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.886513,mpc-p,0,-126.340000,54.885000,8.997202,-1.867819,8.990000,-2.015000,0.007202,0.147181,-5.275601,10.154769,0.030495,10.154769,-5.275601,-0.010000,0.660000,1,71,0.996381,71.057753,0.996381,71.057753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.957770,-13.157799,70.488941,91.913334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559532,1.453754,0.204288,0.019514,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.896482,mpc-p,0,-126.340000,54.885000,8.950226,-1.783182,8.940000,-1.925000,0.010226,0.141818,-5.153621,6.800341,0.274453,6.800341,-5.153621,0.010000,0.630000,-2,102,-2.324206,101.818806,-2.324206,101.818806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.664825,-13.348896,60.928359,82.142199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557855,1.440643,0.222525,0.016126,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.906509,mpc-p,0,-126.340000,54.885000,8.904473,-1.698721,8.910000,-1.865000,-0.005527,0.166279,-3.872840,3.323933,-0.335443,3.323933,-3.872840,0.020000,0.810000,-17,112,-16.666212,112.449998,-16.666212,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.257459,-14.057458,59.116245,80.327726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546231,1.686278,0.334198,0.034642,0.501398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.916483,mpc-p,0,-126.340000,54.885000,8.860362,-1.615311,8.870000,-1.825000,-0.009638,0.209689,-3.323933,3.323933,0.213464,3.323933,-3.323933,0.010000,0.950000,-20,108,-20.436733,108.390599,-20.436733,108.390599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.610748,-13.745358,58.864392,80.249756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568024,1.448156,0.245551,0.019262,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.926516,mpc-p,0,-126.340000,54.885000,8.817297,-1.531945,8.840000,-1.765000,-0.022703,0.233055,-3.750861,6.861330,0.762370,6.861330,-3.750861,-0.100000,1.010000,-2,76,-1.555544,75.672724,-1.555544,75.672724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.226706,-13.390750,56.868512,79.367449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553651,1.471131,0.288939,0.020692,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.936528,mpc-p,0,-126.340000,54.885000,8.775510,-1.449192,8.800000,-1.675000,-0.024490,0.225808,-4.177788,10.459717,0.091484,10.459717,-4.177788,-0.090000,0.860000,5,58,4.927124,57.840280,4.927124,57.840280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.807972,-12.864266,61.038190,80.830084,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596777,1.434997,0.191646,0.028491,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.946514,mpc-p,0,-126.340000,54.885000,8.734901,-1.367023,8.760000,-1.565000,-0.025099,0.197977,-4.360757,11.130602,0.091484,11.130602,-4.360757,-0.010000,0.730000,-2,61,-1.745573,61.447807,-1.745573,61.447807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.990801,-13.118480,60.804244,79.336283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575849,1.620603,0.228368,0.035944,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.956508,mpc-p,0,-126.340000,54.885000,8.695201,-1.285057,8.730000,-1.475000,-0.034799,0.189943,-3.567892,8.020133,-0.457422,8.020133,-3.567892,-0.010000,0.640000,-10,95,-10.332068,94.790347,-10.332068,94.790347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.577484,-12.866650,59.063014,78.661612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543980,1.421488,0.165786,0.016534,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.966507,mpc-p,0,-126.340000,54.885000,8.656298,-1.203234,8.700000,-1.415000,-0.043702,0.211766,-3.079975,4.726694,0.396432,4.726694,-3.079975,-0.020000,0.750000,-15,112,-15.476072,112.449968,-15.476072,112.449968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.301016,-13.332640,57.985527,81.563480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545031,1.433525,0.214555,0.019610,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.976510,mpc-p,0,-126.340000,54.885000,8.618067,-1.121480,8.690000,-1.365000,-0.071933,0.243520,-2.043152,4.543725,0.091484,4.543725,-2.043152,-0.060000,0.900000,-22,107,-21.735134,107.422066,-21.735134,107.422066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.750552,-13.650506,60.734274,86.928873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545091,1.456649,0.263402,0.019688,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.986507,mpc-p,0,-126.340000,54.885000,8.580403,-1.039761,8.660000,-1.295000,-0.079597,0.255239,-2.653048,7.349247,0.701380,7.349247,-2.653048,-0.110000,0.990000,-10,77,-9.667519,77.207770,-9.667519,77.207770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.118404,-12.964774,62.086711,88.774920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546948,1.421769,0.246391,0.015774,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.996505,mpc-p,0,-126.340000,54.885000,8.543145,-0.957937,8.640000,-1.205000,-0.096855,0.247063,-3.140965,10.459717,0.518412,10.459717,-3.140965,-0.120000,0.880000,-3,60,-3.059174,59.846087,-3.059174,59.846087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.230517,-11.443469,65.492927,87.736478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548427,1.497463,0.182351,0.015298,0.501167,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial7_mpc.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,mpc,0,-126.340000,54.885000,0.000000,0.000000,-0.320000,0.325000,0.320000,-0.325000,-2.714037,-5.336590,-0.396432,-5.336590,-2.714037,-0.010000,0.560000,45,77,49.712988,76.705666,49.712988,76.705666,-4.712988,0.000000,0.000000,64.000000,0.000000,0.000000,-50.572445,-11.724572,143.943053,192.782044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572945,1.469709,0.382978,0.020133,0.500789,1,1,0,7,1,0,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010059,mpc,0,-126.340000,54.885000,0.000046,0.000095,-0.330000,0.265000,0.330046,-0.264905,0.152474,-7.593205,-0.335443,-7.593205,0.152474,0.050000,0.630000,20,95,19.962486,94.786924,19.962486,94.786924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.825377,-3.827091,141.257896,173.611975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556905,1.418250,0.225225,0.018667,0.500682,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020091,mpc,0,-126.340000,54.885000,0.000206,0.000389,-0.310000,0.195000,0.310206,-0.194611,3.628881,-7.349247,-0.152474,-7.349247,3.628881,0.160000,0.830000,-25,82,-27.697279,81.710489,-27.697279,81.710489,2.659765,0.000000,0.000000,64.000000,0.000000,0.000000,-41.987915,5.567919,138.787843,179.798841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548986,1.698163,0.260075,0.042661,0.500786,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030063,mpc,0,-126.340000,54.885000,0.000510,0.000894,-0.260000,0.145000,0.260510,-0.144106,6.129455,-4.665705,-0.396432,-4.665705,6.129455,0.070000,0.780000,-44,68,-43.528616,68.449399,-43.528616,68.449399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.158513,15.361916,131.678731,175.632370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555816,1.532437,0.211655,0.016113,0.500389,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040060,mpc,0,-126.340000,54.885000,0.000989,0.001629,-0.190000,0.105000,0.190989,-0.103371,7.288257,-1.677214,-0.030495,-1.677214,7.288257,-0.020000,0.710000,-48,54,-47.807921,53.765266,-47.807921,53.765266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.747616,23.407863,133.718139,178.062916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549600,1.704560,0.273695,0.036220,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050089,mpc,0,-126.340000,54.885000,0.001677,0.002609,-0.110000,0.095000,0.111677,-0.092391,6.983309,-0.457422,0.030495,-0.457422,6.983309,-0.160000,0.620000,-33,53,-33.489448,52.738896,-33.489448,52.738896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.374300,28.547781,135.379602,178.659260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553848,1.677236,0.278288,0.027232,0.500987,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060092,mpc,0,-126.340000,54.885000,0.002597,0.003843,-0.050000,0.085000,0.052597,-0.081157,4.665705,-1.616224,-0.213464,-1.616224,4.665705,-0.290000,0.550000,-1,70,-0.961646,70.360307,-0.961646,70.360307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.268460,31.052618,135.636144,177.221089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553032,1.407500,0.192226,0.018143,0.500622,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070060,mpc,0,-126.340000,54.885000,0.003774,0.005339,-0.020000,0.055000,0.023774,-0.049661,1.555235,-3.811850,-0.274453,-3.811850,1.555235,-0.200000,0.560000,13,92,13.234555,91.932442,13.234555,91.932442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.777173,33.485494,133.711483,175.023262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551231,1.539424,0.212394,0.016853,0.500318,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080092,mpc,0,-126.340000,54.885000,0.005247,0.007124,-0.010000,0.025000,0.015247,-0.017876,-0.579401,-3.506902,-0.030495,-3.506902,-0.579401,-0.060000,0.740000,14,78,13.798916,77.576577,13.798916,77.576577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.761324,36.210071,136.150075,183.179919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552270,1.495050,0.216189,0.018911,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090061,mpc,0,-126.340000,54.885000,0.007022,0.009186,-0.010000,0.005000,0.017022,0.004186,-1.311276,-1.372266,-0.518412,-1.372266,-1.311276,-0.020000,0.860000,16,51,16.047513,50.828592,16.047513,50.828592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.322774,38.924748,140.783537,193.847909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555413,1.439738,0.201209,0.017563,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100058,mpc,0,-126.340000,54.885000,0.009136,0.011551,-0.010000,0.005000,0.019136,0.006551,-0.884349,1.311276,0.274453,1.311276,-0.884349,0.000000,0.660000,12,46,11.837066,46.280089,11.837066,46.280089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.735737,39.066855,147.061488,194.215496,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556948,1.750907,0.236506,0.028089,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110236,mpc,0,-126.340000,54.885000,0.011653,0.014273,-0.030000,0.015000,0.041653,-0.000727,-1.250287,-0.335443,-0.518412,-0.335443,-1.250287,0.040000,0.540000,12,70,11.789084,70.192901,11.789084,70.192901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.828193,36.448391,154.384674,191.870645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.880399,1.753457,0.236182,0.038933,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008422,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120070,mpc,0,-126.340000,54.885000,0.014454,0.017211,-0.030000,0.005000,0.044454,0.012211,-0.457422,-2.653048,-0.152474,-2.653048,-0.457422,0.060000,0.560000,2,90,2.227420,90.011137,2.227420,90.011137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.065313,33.803224,158.787944,186.476663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588004,1.736541,0.299036,0.037166,0.501288,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130066,mpc,0,-126.340000,54.885000,0.017689,0.020513,-0.020000,-0.025000,0.037689,0.045513,0.396432,-2.957996,-0.335443,-2.957996,0.396432,0.060000,0.700000,-6,84,-6.269762,84.096705,-6.269762,84.096705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.123504,32.980459,165.673239,185.510999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.643331,1.788623,0.322031,0.049945,0.500992,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008317,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140069,mpc,0,-126.340000,54.885000,0.021332,0.024141,-0.010000,-0.035000,0.031332,0.059141,0.823360,-1.067318,0.091484,-1.067318,0.823360,0.050000,0.790000,-9,62,-8.814157,61.657588,-8.814157,61.657588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.948801,33.723181,171.376208,189.618107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572449,1.605155,0.227332,0.019885,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150092,mpc,0,-126.340000,54.885000,0.025402,0.028106,0.000000,-0.025000,0.025402,0.053106,1.128308,1.189297,-0.030495,1.189297,1.128308,0.020000,0.720000,-7,48,-6.864184,48.191266,-6.864184,48.191266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.807986,34.650689,172.331355,193.850017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564274,1.691546,0.228353,0.020964,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160063,mpc,0,-126.340000,54.885000,0.029878,0.032380,0.010000,-0.015000,0.019878,0.047380,0.518412,2.104141,-0.091484,2.104141,0.518412,-0.010000,0.580000,3,53,2.983594,52.753056,2.983594,52.753056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.002073,35.131041,172.448446,198.475655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564763,1.702569,0.264969,0.027432,0.501439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170075,mpc,0,-126.340000,54.885000,0.034808,0.037005,0.020000,-0.005000,0.014808,0.042005,0.274453,0.213464,-0.396432,0.213464,0.274453,0.000000,0.530000,4,73,3.871582,72.881639,3.871582,72.881639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.049348,36.799793,166.867834,198.811344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587069,1.742242,0.254915,0.031957,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008128,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180070,mpc,0,-126.340000,54.885000,0.040171,0.041956,0.020000,-0.005000,0.020171,0.046956,0.274453,0.213464,0.335443,-1.982162,-0.091484,0.000000,0.600000,5,68,4.729636,68.368100,4.729636,68.368100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.093826,37.782941,155.121461,187.382284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.169354,1.629179,0.227133,0.030267,0.502215,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008569,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190062,mpc,0,-126.340000,54.885000,0.045975,0.047239,0.030000,-0.025000,0.015975,0.072239,-0.884349,-2.409089,0.701380,-2.409089,-0.884349,0.020000,0.650000,11,88,11.291026,87.821480,11.291026,87.821480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.148397,42.686571,145.383739,184.861246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565901,1.717213,0.277123,0.032069,0.505304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200066,mpc,0,-126.340000,54.885000,0.052231,0.052864,0.030000,-0.045000,0.022231,0.097864,-0.945339,-2.348100,0.518412,-2.348100,-0.945339,0.030000,0.720000,12,85,11.758430,84.703350,11.758430,84.703350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.813509,45.531762,131.814320,168.317906,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576612,1.711940,0.272683,0.028841,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210070,mpc,0,-126.340000,54.885000,0.058928,0.058820,0.030000,-0.045000,0.028928,0.103820,-0.762370,0.640391,0.091484,0.640391,-0.762370,0.050000,0.790000,10,55,9.500596,54.551935,9.500596,54.551935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.399811,46.710852,126.409880,159.276788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.629398,1.473086,0.230553,0.022389,0.500938,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220065,mpc,0,-126.340000,54.885000,0.066055,0.065101,0.030000,-0.025000,0.036055,0.090101,-0.640391,3.445913,-0.335443,3.445913,-0.640391,0.060000,0.730000,9,35,9.151097,34.517018,9.151097,34.517018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.244034,45.895172,115.862778,146.256567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566303,1.580674,0.205793,0.021772,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230066,mpc,0,-126.340000,54.885000,0.073615,0.071713,0.030000,0.005000,0.043615,0.066713,-0.579401,3.201954,0.213464,3.201954,-0.579401,0.090000,0.530000,6,52,6.142049,51.857543,6.142049,51.857543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.780088,43.271979,107.379280,135.770797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565000,1.512497,0.214623,0.020374,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240061,mpc,0,-126.340000,54.885000,0.081587,0.078644,0.040000,0.015000,0.041587,0.063644,0.396432,-0.213464,-0.091484,-0.213464,0.396432,0.070000,0.470000,-1,86,-0.725236,86.109866,-0.725236,86.109866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.901336,39.387254,98.497607,120.815554,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552059,1.613199,0.239834,0.022146,0.500874,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250060,mpc,0,-126.340000,54.885000,0.089968,0.085897,0.050000,-0.005000,0.039968,0.090897,0.823360,-3.262944,-0.335443,-3.262944,0.823360,0.060000,0.620000,-5,102,-4.684610,101.951858,-4.684610,101.951858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.681119,34.260030,92.137397,111.780012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557830,1.726453,0.281245,0.027471,0.501270,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260098,mpc,0,-126.340000,54.885000,0.098775,0.093496,0.060000,-0.025000,0.038775,0.118496,0.640391,-2.714037,-0.030495,-2.714037,0.640391,0.030000,0.780000,1,87,0.585700,86.617506,0.585700,86.617506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.401094,28.734628,92.860390,114.417491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571313,1.771533,0.313561,0.037365,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270079,mpc,0,-126.340000,54.885000,0.107903,0.101359,0.070000,-0.025000,0.037903,0.126359,0.091484,1.433256,0.579401,1.433256,0.091484,0.040000,0.830000,6,48,5.834098,48.424499,5.834098,48.424499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.619084,23.402373,93.971778,113.169521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586963,1.760133,0.278123,0.031874,0.500844,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280062,mpc,0,-126.340000,54.885000,0.117385,0.109528,0.080000,0.005000,0.037385,0.104528,-0.335443,4.726694,0.396432,4.726694,-0.335443,0.040000,0.710000,11,29,11.414919,28.749921,11.414919,28.749921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.995545,18.773085,89.098545,106.216206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562080,1.446928,0.211290,0.017894,0.500783,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290091,mpc,0,-126.340000,54.885000,0.127243,0.118033,0.080000,0.045000,0.047243,0.073033,-0.884349,3.384923,-0.091484,3.384923,-0.884349,0.040000,0.440000,18,61,17.731348,60.816030,17.731348,60.816030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.535747,15.518237,85.624915,107.291794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559996,1.492577,0.209071,0.024260,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300059,mpc,0,-126.340000,54.885000,0.137345,0.126775,0.080000,0.055000,0.057345,0.071775,-0.335443,-0.762370,-0.518412,-0.762370,-0.335443,0.080000,0.480000,8,93,7.807849,92.806473,7.807849,92.806473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.672357,11.731828,76.745948,95.703354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544910,1.428983,0.192698,0.017100,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310058,mpc,0,-126.340000,54.885000,0.147758,0.135829,0.090000,0.035000,0.057758,0.100829,0.335443,-4.604715,-0.396432,-4.604715,0.335443,0.100000,0.670000,-3,111,-2.672603,111.401361,-2.672603,111.401361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.841479,7.892189,75.486915,100.965155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545612,1.415441,0.217862,0.016023,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320087,mpc,0,-126.340000,54.885000,0.158456,0.145189,0.100000,0.015000,0.058456,0.130189,-0.030495,-1.738204,0.030495,-1.738204,-0.030495,0.050000,0.870000,7,74,7.053449,73.802879,7.053449,73.802879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.459441,2.578826,77.070539,107.909041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543233,1.463106,0.265666,0.016230,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330089,mpc,0,-126.340000,54.885000,0.169348,0.154794,0.110000,0.025000,0.059348,0.129794,-0.152474,2.165131,0.396432,2.165131,-0.152474,0.060000,0.840000,9,43,8.907771,42.846264,8.907771,42.846264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.358538,-0.733437,84.183055,109.351993,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557808,1.442975,0.199128,0.020850,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340059,mpc,0,-126.340000,54.885000,0.180394,0.164631,0.110000,0.065000,0.070394,0.099631,-0.640391,5.031642,0.274453,5.031642,-0.640391,0.050000,0.620000,17,35,17.005177,35.438046,17.005177,35.438046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.921182,-3.520404,79.988558,101.313025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549712,1.475391,0.205040,0.018750,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350847,mpc,0,-126.340000,54.885000,0.192522,0.175562,0.110000,0.105000,0.082522,0.070562,-0.823360,3.811850,0.335443,3.811850,-0.823360,0.100000,0.450000,14,58,13.657282,58.104498,13.657282,58.104498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.395442,-5.369115,76.702437,96.847440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.669830,1.442748,0.199425,0.019780,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360059,mpc,0,-126.340000,54.885000,0.202993,0.185125,0.120000,0.105000,0.082993,0.080125,0.091484,-2.592058,-0.213464,-2.592058,0.091484,0.120000,0.430000,1,103,0.858658,112.449935,0.858658,112.449935,0.000000,-9.345437,0.000000,64.000000,0.000000,0.000000,-52.711240,-5.434661,72.342627,92.295104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553258,1.477906,0.236983,0.016485,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370059,mpc,0,-126.340000,54.885000,0.214444,0.195739,0.120000,0.075000,0.094444,0.120739,0.518412,-5.458569,0.030495,-5.458569,0.518412,0.100000,0.690000,-2,112,-1.547012,112.450000,-1.547012,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.216270,-7.797610,74.049455,100.711031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550432,1.574536,0.278873,0.016886,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380090,mpc,0,-126.340000,54.885000,0.225984,0.206622,0.140000,0.045000,0.085984,0.161622,0.579401,-3.201954,0.457422,-3.201954,0.579401,0.060000,0.920000,2,86,2.297098,85.589167,2.297098,85.589167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.589905,-10.924066,75.850138,106.605649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547827,1.432680,0.329152,0.015542,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390087,mpc,0,-126.340000,54.885000,0.237501,0.217695,0.140000,0.055000,0.097501,0.162695,-0.213464,2.836017,0.152474,2.836017,-0.213464,0.050000,0.930000,14,41,13.559679,34.354990,13.559679,34.354990,0.000000,6.234176,0.000000,64.000000,0.000000,0.000000,-54.516975,-13.549995,78.951612,105.070006,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546005,1.480998,0.203252,0.018946,0.503046,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400059,mpc,0,-126.340000,54.885000,0.248969,0.228963,0.140000,0.095000,0.108969,0.133963,-0.396432,6.251434,0.213464,6.251434,-0.396432,0.060000,0.690000,17,24,17.007290,23.558944,17.007290,23.558944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.547062,-14.439900,79.541498,98.335425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557174,1.486251,0.211533,0.018981,0.500974,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410098,mpc,0,-126.340000,54.885000,0.260459,0.240524,0.140000,0.145000,0.120459,0.095524,-1.006328,3.750861,-0.335443,3.750861,-1.006328,0.100000,0.420000,18,64,17.875289,64.486619,17.875289,64.486619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.675061,-13.389726,80.007300,98.965885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558737,1.522043,0.196837,0.018163,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420096,mpc,0,-126.340000,54.885000,0.271808,0.252248,0.140000,0.145000,0.131808,0.107248,-0.091484,-1.738204,-0.335443,-1.738204,-0.091484,0.140000,0.470000,4,108,3.643366,108.115080,3.643366,108.115080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.427043,-12.875862,72.376022,93.640252,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567042,1.464051,0.242924,0.019032,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430058,mpc,0,-126.340000,54.885000,0.282986,0.264133,0.150000,0.115000,0.132986,0.149133,0.579401,-4.543725,0.762370,-4.543725,0.579401,0.120000,0.730000,-2,112,-2.098800,112.450000,-2.098800,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.504520,-14.736820,74.212065,102.279428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551788,1.499037,0.314451,0.017512,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440090,mpc,0,-126.340000,54.885000,0.294076,0.276302,0.160000,0.095000,0.134076,0.181302,0.213464,-2.104141,0.579401,-2.104141,0.213464,0.070000,0.940000,7,78,7.322304,78.045705,7.322304,78.045705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.846786,-17.196155,75.430930,106.177669,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551375,1.452280,0.325448,0.018196,0.500621,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450089,mpc,0,-126.340000,54.885000,0.304927,0.288626,0.170000,0.115000,0.134927,0.173626,-0.640391,3.384923,0.152474,3.384923,-0.640391,0.060000,0.900000,18,35,18.199325,34.623557,18.199325,34.623557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.112519,-18.506337,80.658804,104.805205,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547200,1.450315,0.181930,0.015260,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460059,mpc,0,-126.340000,54.885000,0.315512,0.301104,0.160000,0.155000,0.155512,0.146104,-0.762370,6.068465,-0.030495,6.068465,-0.762370,0.100000,0.620000,18,34,17.670867,33.626058,17.670867,33.626058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.954955,-17.489825,79.078794,95.057970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576669,1.585687,0.220895,0.026051,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470091,mpc,0,-126.340000,54.885000,0.325894,0.313847,0.160000,0.195000,0.165894,0.118847,-0.518412,2.470079,-1.250287,2.470079,-0.518412,0.140000,0.450000,10,76,10.049104,76.135436,10.049104,76.135436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.337618,-16.264901,75.206466,91.820067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556888,1.568194,0.196831,0.020000,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480093,mpc,0,-126.340000,54.885000,0.335941,0.326735,0.170000,0.185000,0.165941,0.141735,-0.091484,-2.592058,-0.030495,-2.592058,-0.091484,0.140000,0.530000,4,112,3.602922,112.449996,3.602922,112.449996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.533371,-16.406015,68.036381,90.366267,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550041,1.486928,0.242376,0.016787,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490062,mpc,0,-126.340000,54.885000,0.345627,0.339762,0.180000,0.165000,0.165627,0.174762,0.701380,-3.567892,0.274453,-3.567892,0.701380,0.100000,0.800000,0,103,0.139867,103.192273,0.139867,103.192273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.128265,-19.045366,69.528555,98.630931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554028,1.601992,0.347845,0.031985,0.500979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500061,mpc,0,-126.340000,54.885000,0.354985,0.353008,0.180000,0.155000,0.174985,0.198008,-0.091484,-0.640391,0.091484,-0.640391,-0.091484,0.070000,0.940000,12,68,11.716006,68.488319,11.716006,68.488319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.233423,-21.318367,71.502408,98.386956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559729,1.426492,0.240154,0.015691,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510090,mpc,0,-126.340000,54.885000,0.363982,0.366470,0.180000,0.175000,0.183982,0.191470,-1.067318,4.543725,0.579401,4.543725,-1.067318,0.070000,0.830000,23,34,23.111413,34.080255,23.111413,34.080255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.420201,-22.684784,75.326588,96.141958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545757,1.593768,0.214097,0.017897,0.502299,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520078,mpc,0,-126.340000,54.885000,0.372534,0.380052,0.180000,0.225000,0.192534,0.155052,-0.945339,4.665705,-0.884349,4.665705,-0.945339,0.130000,0.560000,16,53,15.852903,52.676427,15.852903,52.676427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.497584,-21.179392,76.096175,90.658658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540552,1.496488,0.203223,0.017410,0.500487,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530059,mpc,0,-126.340000,54.885000,0.380652,0.393800,0.180000,0.255000,0.200652,0.138800,-0.030495,1.433256,-0.274453,1.433256,-0.030495,0.160000,0.500000,3,84,2.914944,84.130119,2.914944,84.130119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.823999,-21.591884,68.077490,87.844494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543613,1.433055,0.180125,0.015034,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540060,mpc,0,-126.340000,54.885000,0.388337,0.407751,0.190000,0.245000,0.198337,0.162751,0.213464,-2.226120,-0.091484,-2.226120,0.213464,0.130000,0.610000,2,108,1.730927,108.119431,1.730927,108.119431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.596122,-23.040579,63.284149,87.993752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.488990,1.606568,0.414371,0.054072,0.501040,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550067,mpc,0,-126.340000,54.885000,0.395562,0.421884,0.190000,0.225000,0.205562,0.196884,0.335443,-3.018985,0.518412,-3.018985,0.335443,0.080000,0.810000,6,101,6.493864,101.021731,6.493864,101.021731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.892293,-25.664189,64.899310,92.223522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592896,1.666540,0.580154,0.019883,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008369,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560059,mpc,0,-126.340000,54.885000,0.402299,0.436172,0.200000,0.235000,0.202299,0.201172,-0.701380,0.701380,0.823360,0.701380,-0.701380,0.080000,0.930000,16,60,15.937320,60.009555,15.937320,60.009555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.263870,-28.220258,66.576153,91.850150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544166,1.443735,0.225935,0.016126,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570060,mpc,0,-126.340000,54.885000,0.408554,0.450648,0.190000,0.265000,0.218554,0.185648,-1.067318,4.360757,-0.396432,4.360757,-1.067318,0.090000,0.790000,21,40,20.835194,39.536007,20.835194,39.536007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.809765,-28.426981,70.870700,89.173421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556497,1.682992,0.239529,0.030572,0.500824,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580062,mpc,0,-126.340000,54.885000,0.414318,0.465304,0.190000,0.315000,0.224318,0.150304,-1.372266,4.848673,-0.823360,4.848673,-1.372266,0.150000,0.570000,17,52,16.667616,51.502788,16.667616,51.502788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.016716,-27.733802,69.938939,86.620058,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552226,1.575287,0.195927,0.017100,0.508703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590061,mpc,0,-126.340000,54.885000,0.419584,0.480136,0.190000,0.335000,0.229584,0.145136,-0.091484,0.518412,-0.335443,0.518412,-0.091484,0.170000,0.500000,1,93,1.439779,93.484724,1.439779,93.484724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.694934,-26.729614,66.199860,85.026299,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542491,1.480466,0.233145,0.017998,0.501093,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600059,mpc,0,-126.340000,54.885000,0.424354,0.495145,0.190000,0.325000,0.234354,0.170145,0.579401,-3.201954,0.335443,-3.201954,0.579401,0.130000,0.660000,-2,112,-1.707751,112.449998,-1.707751,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.141328,-27.703906,62.618568,89.097487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552674,1.529927,0.320975,0.024081,0.501105,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610062,mpc,0,-126.340000,54.885000,0.428637,0.510347,0.210000,0.315000,0.218637,0.195347,0.518412,-1.677214,0.701380,-1.677214,0.518412,0.060000,0.890000,6,84,5.845328,84.189943,5.845328,84.189943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.251232,-30.156367,64.206300,93.141936,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558249,1.448718,0.352022,0.016116,0.500749,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620059,mpc,0,-126.340000,54.885000,0.432435,0.525724,0.210000,0.325000,0.222435,0.200724,-0.091484,2.226120,0.884349,2.226120,-0.091484,0.040000,0.880000,15,53,15.389147,52.533631,15.389147,52.533631,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.948270,-31.197908,68.611961,91.679834,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547233,1.423739,0.187389,0.014724,0.505982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630061,mpc,0,-126.340000,54.885000,0.435765,0.541296,0.210000,0.365000,0.225765,0.176296,-1.555235,5.092632,-0.335443,5.092632,-1.555235,0.070000,0.670000,26,45,26.051650,44.783166,26.051650,44.783166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.807697,-30.518343,69.109827,85.764761,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552683,1.428883,0.191179,0.015212,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640060,mpc,0,-126.340000,54.885000,0.438639,0.557054,0.200000,0.395000,0.238639,0.162054,-1.250287,3.079975,-0.335443,3.079975,-1.250287,0.140000,0.520000,15,73,15.425567,73.341535,15.425567,73.341535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.949882,-28.387021,68.582556,83.130535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550679,1.472271,0.204670,0.015810,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650063,mpc,0,-126.340000,54.885000,0.441081,0.573011,0.190000,0.405000,0.251081,0.168011,-0.762370,-0.518412,-0.640391,-0.518412,-0.762370,0.170000,0.570000,6,100,6.197069,100.428679,6.197069,100.428679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.696932,-28.256001,59.565686,80.770116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560042,1.527048,0.329219,0.056924,0.502170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660075,mpc,0,-126.340000,54.885000,0.443113,0.589177,0.200000,0.395000,0.243113,0.194177,0.640391,-1.860183,0.213464,-1.860183,0.640391,0.130000,0.770000,-3,97,-3.178803,97.063374,-3.178803,97.063374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.873592,-29.745826,58.087486,83.841399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.588032,1.430754,0.249577,0.016994,0.501013,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670061,mpc,0,-126.340000,54.885000,0.444758,0.605498,0.210000,0.395000,0.234758,0.210498,0.335443,0.518412,0.762370,0.518412,0.335443,0.080000,0.860000,5,71,4.997725,71.082864,4.997725,71.082864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.128428,-31.475058,57.087226,81.608295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551562,1.437054,0.261891,0.018707,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680059,mpc,0,-126.340000,54.885000,0.446055,0.622037,0.220000,0.425000,0.226055,0.197037,-0.762370,2.775027,0.640391,2.775027,-0.762370,0.060000,0.900000,17,47,17.298089,46.715536,17.298089,46.715536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.772755,-31.921203,57.982733,75.079468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549380,1.496058,0.214858,0.027999,0.500857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690064,mpc,0,-126.340000,54.885000,0.447035,0.638787,0.210000,0.455000,0.237035,0.183787,-0.945339,2.957996,-0.396432,2.957996,-0.945339,0.080000,0.710000,18,60,18.327634,60.323964,18.327634,60.323964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.707197,-29.896290,59.668554,69.794024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550626,1.543174,0.175163,0.016157,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700057,mpc,0,-126.340000,54.885000,0.447739,0.655720,0.210000,0.475000,0.237739,0.180720,-0.884349,0.762370,-0.457422,0.762370,-0.884349,0.140000,0.570000,10,92,9.640124,91.734436,9.640124,91.734436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.593087,-28.648800,53.657658,66.098493,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593805,1.430977,0.204074,0.017962,0.500828,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710059,mpc,0,-126.340000,54.885000,0.448208,0.672868,0.210000,0.475000,0.238208,0.197868,-0.518412,-1.128308,-0.274453,-1.128308,-0.518412,0.140000,0.710000,5,98,5.068890,97.866634,5.068890,97.866634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.085760,-29.886771,49.385072,69.593329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543944,1.415032,0.182325,0.012815,0.500604,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720058,mpc,0,-126.340000,54.885000,0.448490,0.690215,0.210000,0.475000,0.238490,0.215215,-0.335443,-0.335443,1.128308,-0.335443,-0.335443,0.110000,0.850000,7,81,7.144437,80.769355,7.144437,80.769355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.693841,-31.800619,49.098958,70.514923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540827,1.469501,0.229233,0.018241,0.500494,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730061,mpc,0,-126.340000,54.885000,0.448634,0.707771,0.210000,0.495000,0.238634,0.212771,-0.396432,2.165131,0.457422,2.165131,-0.396432,0.100000,0.860000,10,59,10.041759,58.526875,10.041759,58.526875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.275264,-32.825140,48.851747,65.629270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563467,1.777593,0.290720,0.037091,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740066,mpc,0,-126.340000,54.885000,0.448692,0.725532,0.210000,0.535000,0.238692,0.190532,-1.128308,3.933829,0.640391,3.933829,-1.128308,0.100000,0.730000,18,53,17.621911,53.048396,17.621911,53.048396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.736146,-32.373302,48.920979,61.373676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577402,1.584397,0.214456,0.024654,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750067,mpc,0,-126.340000,54.885000,0.448722,0.743484,0.210000,0.565000,0.238722,0.178484,-0.640391,3.567892,-0.274453,3.567892,-0.640391,0.120000,0.620000,12,65,11.629702,64.828606,11.629702,64.828606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.031532,-31.037228,49.256895,59.730334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563122,1.607803,0.236799,0.021142,0.501015,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760065,mpc,0,-126.340000,54.885000,0.448782,0.761627,0.210000,0.575000,0.238782,0.186627,-0.579401,-0.091484,-0.274453,-0.091484,-0.579401,0.140000,0.600000,7,98,7.311543,98.166147,7.311543,98.166147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.029959,-29.849930,45.926155,59.087555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584862,1.634179,0.284313,0.028557,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770065,mpc,0,-126.340000,54.885000,0.448935,0.779967,0.210000,0.575000,0.238935,0.204967,0.030495,-1.616224,0.274453,-1.616224,0.030495,0.120000,0.760000,4,100,3.940440,99.643991,3.940440,99.643991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.474046,-31.061458,46.393346,66.535679,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.940666,1.634233,0.265238,0.028638,0.501162,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008379,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780070,mpc,0,-126.340000,54.885000,0.449244,0.798504,0.220000,0.575000,0.229244,0.223504,-0.213464,0.030495,0.640391,0.030495,-0.213464,0.090000,0.880000,10,77,9.639729,77.288949,9.639729,77.288949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.489635,-32.748445,47.499721,68.040009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.694826,1.783972,0.272136,0.034955,0.501054,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008299,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790075,mpc,0,-126.340000,54.885000,0.449776,0.817226,0.220000,0.595000,0.229776,0.222226,-1.006328,2.531068,-0.091484,2.531068,-1.006328,0.080000,0.840000,20,60,19.658529,59.521073,19.658529,59.521073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.943486,-33.021033,49.389162,64.528727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610665,1.672867,0.246297,0.023233,0.501104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800099,mpc,0,-126.340000,54.885000,0.450603,0.836158,0.220000,0.625000,0.230603,0.211158,-1.372266,4.421746,-0.396432,4.421746,-1.372266,0.120000,0.720000,20,53,19.841757,53.273514,19.841757,53.273514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.624486,-32.168577,50.815436,62.705116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.723810,2.332391,0.239387,0.036315,0.501223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810060,mpc,0,-126.340000,54.885000,0.451786,0.855139,0.220000,0.665000,0.231786,0.190139,0.091484,3.506902,-0.579401,3.506902,0.091484,0.170000,0.620000,1,68,1.470837,67.513372,1.470837,67.513372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.628278,-31.076390,50.717705,63.877039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556328,1.594101,0.203031,0.021355,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820543,mpc,0,-126.340000,54.885000,0.453498,0.875286,0.220000,0.685000,0.233498,0.190286,0.335443,1.067318,-0.091484,1.067318,0.335443,0.130000,0.620000,4,88,3.652973,88.434719,3.652973,88.434719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.871318,-31.297731,46.784255,66.110051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575527,1.712247,0.230938,0.029980,0.500573,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830063,mpc,0,-126.340000,54.885000,0.455538,0.893723,0.220000,0.695000,0.235538,0.198723,-0.152474,-0.396432,0.640391,-0.396432,-0.152474,0.080000,0.710000,15,94,14.821453,94.336737,14.821453,94.336737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.697121,-32.040146,46.455807,66.164106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561197,1.475306,0.221474,0.020626,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840064,mpc,0,-126.340000,54.885000,0.458252,0.913226,0.230000,0.685000,0.228252,0.228226,-0.640391,-1.555235,0.274453,-1.555235,-0.640391,0.100000,0.810000,17,98,16.792379,97.891334,16.792379,97.891334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.928716,-31.944217,49.557312,66.426764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563974,1.490428,0.231141,0.024837,0.500927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850098,mpc,0,-126.340000,54.885000,0.461636,0.932918,0.230000,0.705000,0.231636,0.227918,-0.701380,2.470079,-0.213464,2.470079,-0.701380,0.150000,0.890000,14,58,13.515166,57.922899,13.515166,57.922899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.723410,-33.293648,47.890107,66.850315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561602,1.448624,0.238750,0.017978,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860093,mpc,0,-126.340000,54.885000,0.465741,0.952643,0.230000,0.735000,0.235741,0.217643,-0.030495,5.458569,-0.518412,5.458569,-0.030495,0.150000,0.760000,10,42,10.289348,42.297902,10.289348,42.297902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.261043,-32.581171,56.725325,69.269211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554009,1.457770,0.194596,0.017292,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870095,mpc,0,-126.340000,54.885000,0.470659,0.972475,0.230000,0.785000,0.240659,0.187475,-0.518412,3.689871,0.640391,3.689871,-0.518412,0.150000,0.570000,16,71,15.805888,70.640262,15.805888,70.640262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.395543,-30.702060,58.787798,71.151196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551944,1.590862,0.206881,0.020173,0.503671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880092,mpc,0,-126.340000,54.885000,0.476460,0.992375,0.230000,0.805000,0.246460,0.187375,-0.152474,0.213464,0.396432,0.213464,-0.152474,0.140000,0.580000,15,100,14.877830,99.662673,14.877830,99.662673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.823727,-29.418852,53.127699,69.929699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555661,1.463326,0.205849,0.017546,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890094,mpc,0,-126.340000,54.885000,0.483224,1.012342,0.230000,0.805000,0.253224,0.207342,-0.030495,-1.250287,-0.030495,-1.250287,-0.030495,0.160000,0.760000,12,99,12.277738,98.568334,12.277738,98.568334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.859778,-30.030554,52.987300,73.265561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553135,1.500329,0.259107,0.024009,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900094,mpc,0,-126.340000,54.885000,0.491020,1.032342,0.240000,0.815000,0.251020,0.217342,0.091484,0.152474,-0.213464,0.152474,0.091484,0.140000,0.880000,15,77,15.113240,76.995050,15.113240,76.995050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.179475,-30.917859,53.510665,73.231217,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580863,1.712270,0.258073,0.030054,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910096,mpc,0,-126.340000,54.885000,0.499926,1.052362,0.250000,0.835000,0.249926,0.217362,-0.701380,3.506902,-0.030495,3.506902,-0.701380,0.120000,0.810000,27,55,27.394496,54.959395,27.394496,54.959395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.015832,-31.052728,54.399572,69.950826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559247,1.441574,0.198784,0.018563,0.502954,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920091,mpc,0,-126.340000,54.885000,0.510004,1.072362,0.250000,0.875000,0.260004,0.197362,-0.640391,3.994819,-0.091484,3.994819,-0.640391,0.200000,0.660000,20,62,20.202169,61.502487,20.202169,61.502487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.734239,-29.310340,61.261279,71.347157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554506,1.437470,0.212384,0.017113,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930095,mpc,0,-126.340000,54.885000,0.521337,1.092344,0.270000,0.905000,0.251337,0.187344,0.884349,3.140965,-0.579401,3.140965,0.884349,0.220000,0.580000,5,75,4.749217,74.909226,4.749217,74.909226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.367815,-29.436092,57.256404,71.162326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553578,1.444379,0.194193,0.017280,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940092,mpc,0,-126.340000,54.885000,0.533979,1.112256,0.280000,0.935000,0.253979,0.177256,1.189297,0.457422,-0.335443,0.457422,1.189297,0.160000,0.630000,10,92,9.932003,91.951673,9.932003,91.951673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.715649,-30.038083,51.894185,69.673633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553206,1.442634,0.211282,0.017964,0.502659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950098,mpc,0,-126.340000,54.885000,0.548015,1.132101,0.300000,0.945000,0.248015,0.187101,1.006328,-0.091484,-0.152474,-0.091484,1.006328,0.120000,0.840000,18,79,17.603577,78.943408,17.603577,78.943408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.880070,-31.425448,49.454424,70.031334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554962,1.453130,0.213723,0.017365,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960091,mpc,0,-126.340000,54.885000,0.563473,1.151803,0.310000,0.955000,0.253473,0.196803,0.091484,1.250287,0.396432,1.250287,0.091484,0.130000,0.870000,27,65,27.352805,65.380232,27.352805,65.380232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.929654,-31.476123,52.061027,67.838738,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552877,1.490144,0.208545,0.020092,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970089,mpc,0,-126.340000,54.885000,0.580440,1.171371,0.320000,0.965000,0.260440,0.206371,0.152474,1.799193,0.091484,1.799193,0.152474,0.190000,0.790000,22,68,22.447959,68.106967,22.447959,68.106967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.874804,-30.030293,55.174787,65.353138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550494,1.434710,0.209105,0.016751,0.501927,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980093,mpc,0,-126.340000,54.885000,0.598976,1.190772,0.330000,0.985000,0.268976,0.205772,0.640391,1.372266,0.152474,1.372266,0.640391,0.220000,0.700000,17,80,16.773911,79.608261,16.773911,79.608261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.725675,-29.888204,52.881382,63.433740,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550741,1.467005,0.199745,0.019415,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990094,mpc,0,-126.340000,54.885000,0.619116,1.209958,0.340000,0.995000,0.279116,0.214958,1.311276,0.152474,0.213464,0.152474,1.311276,0.210000,0.720000,14,89,14.334052,88.871602,14.334052,88.871602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.440949,-30.643287,48.674367,61.722246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558135,1.525093,0.217261,0.017942,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000091,mpc,0,-126.340000,54.885000,0.640907,1.228892,0.350000,0.995000,0.290907,0.233892,1.006328,0.640391,1.372266,0.640391,1.006328,0.180000,0.790000,24,81,23.756402,80.521982,23.756402,80.521982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.454400,-32.071707,46.653723,61.835568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552302,1.548865,0.311119,0.055256,0.501609,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010083,mpc,0,-126.340000,54.885000,0.664387,1.247537,0.370000,1.005000,0.294387,0.242537,0.884349,1.433256,-0.030495,1.433256,0.884349,0.190000,0.800000,27,73,26.629514,73.126852,26.629514,73.126852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.706895,-32.330443,49.721896,61.777225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603130,1.521229,0.214415,0.019639,0.500648,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020101,mpc,0,-126.340000,54.885000,0.689676,1.265915,0.380000,1.035000,0.309676,0.230915,0.762370,2.653048,0.274453,2.653048,0.762370,0.230000,0.760000,27,65,26.607902,64.927007,26.607902,64.927007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.690917,-32.271730,51.591468,60.878781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555486,1.490920,0.225825,0.017813,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030059,mpc,0,-126.340000,54.885000,0.716584,1.283832,0.400000,1.055000,0.316584,0.228832,1.616224,2.348100,-0.152474,2.348100,1.616224,0.260000,0.690000,18,73,18.055625,72.607465,18.055625,72.607465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.263554,-31.386768,53.529576,59.764271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556568,1.482279,0.213157,0.017683,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040093,mpc,0,-126.340000,54.885000,0.745510,1.301493,0.420000,1.075000,0.325510,0.226493,1.921172,1.982162,0.457422,1.982162,1.921172,0.240000,0.710000,20,73,20.241504,73.477758,20.241504,73.477758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.916983,-31.865868,48.733023,58.095457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551884,1.488635,0.224856,0.018139,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050545,mpc,0,-126.340000,54.885000,0.777608,1.319430,0.450000,1.085000,0.327608,0.234430,2.836017,0.396432,0.030495,0.396432,2.836017,0.220000,0.670000,17,90,16.950206,90.231329,16.950206,90.231329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.180233,-31.207668,48.609037,57.474730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620319,1.494316,0.221115,0.019304,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060064,mpc,0,-126.340000,54.885000,0.808601,1.335318,0.470000,1.095000,0.338601,0.240318,2.592058,-0.213464,0.152474,-0.213464,2.592058,0.200000,0.760000,24,88,24.052704,87.965291,24.052704,87.965291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.728768,-31.911774,44.431149,58.037915,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555174,1.548758,0.223021,0.020803,0.500865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070092,mpc,0,-126.340000,54.885000,0.843090,1.351557,0.510000,1.105000,0.333090,0.246557,2.836017,0.945339,-0.213464,0.945339,2.836017,0.210000,0.820000,23,73,22.926601,72.801927,22.926601,72.801927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.697485,-32.153102,47.218965,59.411795,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552894,1.459263,0.288176,0.039463,0.501455,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080075,mpc,0,-126.340000,54.885000,0.879301,1.367174,0.530000,1.125000,0.349301,0.242174,2.287110,2.836017,-0.030495,2.836017,2.287110,0.230000,0.800000,29,57,29.247732,57.393306,29.247732,57.393306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.102099,-31.866463,48.935145,57.327864,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596927,1.512169,0.217402,0.018868,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090063,mpc,0,-126.340000,54.885000,0.917412,1.382211,0.570000,1.155000,0.347412,0.227211,2.775027,3.201954,-0.030495,3.201954,2.775027,0.260000,0.680000,24,62,23.796838,62.372319,23.796838,62.372319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.759398,-30.126899,53.034994,57.949685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548585,1.767972,0.287618,0.033069,0.500809,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100550,mpc,0,-126.340000,54.885000,0.959452,1.397322,0.610000,1.175000,0.349452,0.222322,3.506902,1.555235,0.457422,1.555235,3.506902,0.270000,0.630000,18,79,17.749097,79.354154,17.749097,79.354154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.805707,-29.180755,51.352167,58.480216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577535,1.711386,0.221711,0.032145,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110062,mpc,0,-126.340000,54.885000,0.999370,1.410389,0.650000,1.175000,0.349370,0.235389,4.543725,-1.616224,-0.396432,-1.616224,4.543725,0.240000,0.670000,13,103,13.072024,102.901918,13.072024,102.901918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.968283,-28.661260,46.467204,57.801460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563825,1.723732,0.269668,0.037672,0.501316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120546,mpc,0,-126.340000,54.885000,1.045324,1.424045,0.720000,1.175000,0.325324,0.249045,5.580549,-0.457422,-0.091484,-0.457422,5.580549,0.190000,0.820000,10,81,10.301740,81.300932,10.301740,81.300932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.845014,-30.306854,44.844598,62.113796,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,9.556418,2.420501,0.371130,0.038665,0.500791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.012900,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.133480,mpc,0,-126.340000,54.885000,1.104818,1.439746,0.790000,1.185000,0.314818,0.254746,5.580549,2.653048,-0.091484,2.653048,5.580549,0.150000,0.880000,18,49,17.819829,48.696270,17.819829,48.696270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.077106,-31.150664,45.525537,59.598364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.443302,2.728061,0.258178,0.040366,0.514376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010996,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.144510,mpc,0,-126.340000,54.885000,1.157953,1.452075,0.850000,1.225000,0.307953,0.227075,5.641538,4.055809,0.030495,4.055809,5.641538,0.140000,0.720000,21,47,21.336461,46.539590,21.336461,46.539590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.843997,-29.949125,51.955084,61.044703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569334,1.747174,0.251426,0.033096,0.501234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.155037,mpc,0,-126.340000,54.885000,1.210689,1.462880,0.920000,1.265000,0.290689,0.197880,5.702528,2.836017,-0.091484,2.836017,5.702528,0.200000,0.550000,14,68,13.624410,68.172897,13.624410,68.172897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.769759,-28.361272,52.610008,61.642064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.263718,2.296031,0.285526,0.044041,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009404,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.165548,mpc,0,-126.340000,54.885000,1.265276,1.472689,1.000000,1.265000,0.265276,0.207689,7.349247,-1.128308,-0.396432,-1.128308,7.349247,0.200000,0.570000,-3,100,-2.850205,99.552775,-2.850205,99.552775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.516901,-27.197135,50.252956,61.528024,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.706830,2.533877,0.242808,0.038934,0.500993,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010035,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.175661,mpc,0,-126.340000,54.885000,1.319570,1.481162,1.090000,1.245000,0.229570,0.236162,8.812998,-3.933829,-0.457422,-3.933829,8.812998,0.140000,0.720000,-11,112,-11.444831,111.929514,-11.444831,111.929514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.301483,-27.735709,51.445301,68.396923,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.372322,1.769079,0.333236,0.035291,0.500830,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.187543,mpc,0,-126.340000,54.885000,1.385512,1.489857,1.210000,1.215000,0.175512,0.274857,9.117946,-1.555235,-0.579401,-1.555235,9.117946,0.070000,0.950000,-8,74,-8.126387,74.497592,-8.126387,74.497592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.435277,-29.698020,54.475599,73.799114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.619690,2.684487,0.362525,0.039234,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011218,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.198797,mpc,0,-126.340000,54.885000,1.450042,1.496789,1.310000,1.225000,0.140042,0.271789,8.569039,2.897006,0.335443,2.897006,8.569039,0.030000,0.930000,2,37,2.119272,36.534977,2.119272,36.534977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.007441,-30.560272,60.675474,75.347766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.692617,2.109914,0.230530,0.042249,0.501067,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008587,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.208865,mpc,0,-126.340000,54.885000,1.509403,1.501878,1.410000,1.285000,0.099403,0.216878,8.142112,5.946486,-0.396432,5.946486,8.142112,0.020000,0.720000,7,23,7.080123,22.591948,7.080123,22.591948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.867610,-30.299471,66.595395,78.329244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.310242,3.804061,0.229821,0.037715,0.500798,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.011893,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220792,mpc,0,-126.340000,54.885000,1.581634,1.506503,1.410000,1.285000,0.171634,0.221503,8.142112,5.946486,-0.396432,5.946486,8.142112,0.030000,0.720000,14,21,14.260741,20.964741,14.260741,20.964741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.855781,-30.283783,64.724456,76.703080,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540371,1.751824,0.222347,0.028834,1.479180,1,1,0,4,1,1,0,0,0,0,0,1,0,1,0,0.009032,0,0,0,0,0,1,1,1,1,0,0.011927,0.000000,0.000000,0.000000
1.230860,mpc,0,-126.340000,54.885000,1.644129,1.509188,1.580000,1.295000,0.064129,0.214188,7.532216,-3.323933,-0.335443,-3.323933,7.532216,0.060000,0.320000,6,66,5.535002,112.450000,5.535002,112.450000,0.000000,-46.485259,0.000000,64.000000,0.000000,0.000000,-77.478202,-25.087772,76.786868,87.827315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.638013,1.834007,0.320096,0.043977,0.504440,1,1,0,9,2,1,0,0,0,0,1,1,1,1,2,0.008355,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240951,mpc,0,-126.340000,54.885000,1.708093,1.510733,1.580000,1.295000,0.128093,0.215733,7.532216,-3.323933,-0.213464,-12.655342,7.471226,0.060000,0.470000,12,111,11.669718,112.449972,11.669718,112.449972,0.000000,-1.485230,0.000000,64.000000,0.000000,0.000000,-77.147922,-21.665514,70.470349,84.335874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.620116,1.776090,0.277256,0.039871,0.500880,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008226,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250867,mpc,0,-126.340000,54.885000,1.772159,1.511108,1.740000,1.095000,0.032159,0.416108,7.532216,-15.216906,-0.701380,-15.216906,7.532216,0.070000,0.710000,0,112,0.336401,112.450000,0.336401,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.359160,-18.092131,77.719855,94.022524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.934420,1.847603,0.429817,0.052542,0.501841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260858,mpc,0,-126.340000,54.885000,1.837850,1.510320,1.830000,0.965000,0.007850,0.545320,7.593205,-12.777322,-0.579401,-12.777322,7.593205,0.090000,0.950000,-6,112,-5.533575,112.450000,-5.533575,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.250425,-14.994290,83.997012,101.180475,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.688861,1.757235,0.677354,0.037085,0.503492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270855,mpc,0,-126.340000,54.885000,1.904631,1.508342,1.900000,0.895000,0.004631,0.613342,6.617372,-6.129455,-0.030495,-6.129455,6.617372,0.060000,1.010000,8,112,8.437649,112.450000,8.437649,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.802634,-14.438969,83.788834,102.170276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612115,1.709994,0.374631,0.034674,0.500473,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280853,mpc,0,-126.340000,54.885000,1.972388,1.505157,1.970000,0.895000,0.002388,0.610157,6.678361,3.140965,0.091484,3.140965,6.678361,0.060000,1.060000,12,67,12.332337,47.119929,12.332337,47.119929,0.000000,20.330071,0.000000,64.000000,0.000000,0.000000,-79.944740,-17.718405,83.683447,105.984642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.642831,1.495903,0.371764,0.022618,0.500823,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290853,mpc,0,-126.340000,54.885000,2.041042,1.500752,2.040000,0.975000,0.001042,0.525752,5.275601,11.191592,0.701380,11.191592,5.275601,0.070000,0.880000,27,22,27.235177,-13.518179,27.235177,-13.518179,0.000000,35.968179,0.000000,64.000000,0.000000,0.000000,-81.303976,-22.531208,86.563569,112.393346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554966,1.515244,0.193653,0.018530,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300884,mpc,0,-126.340000,54.885000,2.110694,1.495098,2.100000,1.105000,0.010694,0.390098,5.092632,14.546020,0.701380,14.546020,5.092632,0.130000,0.540000,25,-23,25.463456,-26.191660,25.463456,-26.191660,0.000000,3.641660,0.000000,64.000000,0.000000,0.000000,-81.904099,-27.630314,86.644838,115.614265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.631677,1.569217,0.192172,0.029713,0.502210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310852,mpc,0,-126.340000,54.885000,2.180603,1.488247,2.160000,1.215000,0.020603,0.273247,5.763517,10.093779,0.518412,10.093779,5.763517,0.170000,0.180000,15,22,15.244123,28.404622,15.244123,28.404622,0.000000,-5.954622,0.000000,64.000000,0.000000,0.000000,-80.228748,-29.511246,97.387388,131.242204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556590,1.453364,0.199107,0.021326,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320854,mpc,0,-126.340000,54.885000,2.251344,1.480134,2.230000,1.225000,0.021344,0.255134,6.861330,-2.409089,-0.213464,-2.409089,6.861330,0.190000,0.110000,-1,67,-0.775035,112.450000,-0.775035,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-77.784174,-28.813206,99.357762,133.983748,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551165,1.458439,0.231929,0.021057,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330855,mpc,0,-126.340000,54.885000,2.322579,1.470781,2.310000,1.145000,0.012579,0.325781,7.715185,-12.533363,-1.006328,-12.533363,7.715185,0.140000,0.350000,-5,112,-5.412938,112.450000,-5.412938,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.382796,-23.165094,103.273975,134.137585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565221,1.468031,0.250863,0.020072,0.502674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340884,mpc,0,-126.340000,54.885000,2.394407,1.460160,2.400000,0.995000,-0.005593,0.465160,7.349247,-17.168573,-0.823360,-17.168573,7.349247,0.100000,0.720000,-1,112,-0.712204,112.450000,-0.712204,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.741785,-17.053576,107.839305,139.494091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583730,1.468378,0.285967,0.017977,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350885,mpc,0,-126.340000,54.885000,2.466337,1.448336,2.480000,0.865000,-0.013663,0.583336,7.410237,-13.570186,-0.152474,-13.570186,7.410237,0.070000,0.940000,1,112,1.476669,112.450000,1.476669,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.942118,-9.834514,119.245565,145.713085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.644515,1.451103,0.306010,0.022707,0.501309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360887,mpc,0,-126.340000,54.885000,2.538467,1.435291,2.550000,0.775000,-0.011533,0.660291,5.946486,-6.373413,0.274453,-6.373413,5.946486,0.070000,1.020000,16,112,15.968961,112.450000,15.968961,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.719285,-4.718169,120.222837,145.282057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603962,1.815009,0.439591,0.043181,0.501114,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008419,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370887,mpc,0,-126.340000,54.885000,2.610685,1.421042,2.610000,0.805000,0.000685,0.616042,5.641538,2.592058,-0.152474,2.592058,5.641538,0.100000,1.060000,20,67,19.584040,41.624322,19.584040,41.624322,0.000000,25.825678,0.000000,64.000000,0.000000,0.000000,-82.111038,-4.393178,116.068863,143.402987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614548,1.448986,0.371575,0.019423,0.500849,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380853,mpc,0,-126.340000,54.885000,2.682663,1.405658,2.670000,0.925000,0.012663,0.480658,5.275601,10.032790,-0.579401,10.032790,5.275601,0.100000,0.910000,27,22,26.908776,-21.589618,26.908776,-21.589618,0.000000,44.039618,0.000000,64.000000,0.000000,0.000000,-84.370902,-8.014834,112.054684,141.860115,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556354,1.560556,0.194909,0.021230,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390888,mpc,0,-126.340000,54.885000,2.755031,1.388998,2.730000,1.045000,0.025031,0.343998,5.153621,13.021280,0.335443,13.021280,5.153621,0.180000,0.560000,21,-23,20.832840,-30.316889,20.832840,-30.316889,0.000000,7.766889,0.000000,64.000000,0.000000,0.000000,-87.159453,-14.704721,107.205332,141.068031,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574446,1.478990,0.214719,0.024081,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400888,mpc,0,-126.340000,54.885000,2.826956,1.371252,2.780000,1.145000,0.046956,0.226252,4.970653,8.386070,1.067318,8.386070,4.970653,0.230000,0.170000,17,22,16.662822,28.754941,16.662822,28.754941,0.000000,-6.304941,0.000000,64.000000,0.000000,0.000000,-88.641168,-19.017430,114.786196,153.707686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.644101,1.541266,0.190484,0.028931,0.500359,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410867,mpc,0,-126.340000,54.885000,2.898429,1.352436,2.850000,1.145000,0.048429,0.207436,6.068465,-2.470079,-0.091484,-2.470079,6.068465,0.230000,0.010000,3,67,3.468703,112.450000,3.468703,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-90.407557,-21.595947,112.867120,153.839411,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602413,1.451117,0.226806,0.019928,0.500532,1,1,0,5,1,1,0,0,0,0,1,0,1,0,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.009978,0.000000,0.000000
1.420851,mpc,0,-126.340000,54.885000,2.969560,1.332534,2.920000,1.065000,0.049560,0.267534,7.532216,-12.716332,-1.555235,-12.716332,7.532216,0.170000,0.350000,-6,112,-5.627904,112.450000,-5.627904,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.095400,-18.760836,115.541605,151.995860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553371,1.450452,0.236224,0.017200,0.509416,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430850,mpc,0,-126.340000,54.885000,3.040319,1.311560,3.000000,0.915000,0.040319,0.396560,8.203101,-16.985604,-1.128308,-16.985604,8.203101,0.110000,0.710000,-8,112,-7.611197,112.450000,-7.611197,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.617498,-13.894097,119.874317,152.438109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550432,1.457875,0.281609,0.017703,0.501577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440854,mpc,0,-126.340000,54.885000,3.110547,1.289573,3.070000,0.775000,0.040547,0.514573,6.373413,-13.570186,0.457422,-13.570186,6.373413,0.090000,0.940000,9,112,9.482150,112.450000,9.482150,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.366203,-7.436940,125.867462,152.162059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.606118,1.554277,0.282682,0.019170,0.501000,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450854,mpc,0,-126.340000,54.885000,3.180086,1.266639,3.130000,0.705000,0.050086,0.561639,5.702528,-6.495393,-0.030495,-6.495393,5.702528,0.070000,1.020000,21,107,20.663320,106.813581,20.663320,106.813581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.433305,-3.039970,125.658768,149.985944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553202,1.449425,0.311203,0.017459,0.507513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460852,mpc,0,-126.340000,54.885000,3.248878,1.242798,3.190000,0.715000,0.058878,0.527798,4.726694,2.836017,-0.274453,2.836017,4.726694,0.110000,1.030000,28,62,27.727182,25.564418,27.727182,25.564418,0.000000,36.249164,0.000000,64.000000,0.000000,0.000000,-94.393785,-3.074633,119.659437,146.177385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554022,1.462368,0.314104,0.016123,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470853,mpc,0,-126.340000,54.885000,3.316871,1.218094,3.240000,0.795000,0.076871,0.423094,4.482736,10.825654,-0.823360,10.825654,4.482736,0.170000,0.860000,26,17,26.405412,-37.083655,26.405412,-37.083655,0.000000,53.897236,0.000000,64.000000,0.000000,0.000000,-94.200303,-7.163210,115.128193,145.187720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582393,1.850250,0.735710,0.050451,0.501270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480856,mpc,0,-126.340000,54.885000,3.383983,1.192583,3.290000,0.905000,0.093983,0.287583,4.360757,13.265238,0.030495,13.265238,4.360757,0.230000,0.530000,22,-28,21.906645,-42.571948,21.906645,-42.571948,0.000000,14.385529,0.000000,64.000000,0.000000,0.000000,-94.193344,-14.224829,111.064547,147.233476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593102,1.507517,0.196282,0.020459,0.500569,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490852,mpc,0,-126.340000,54.885000,3.450079,1.166347,3.340000,1.005000,0.110079,0.161347,5.336590,8.873987,0.518412,8.873987,5.336590,0.260000,0.200000,9,9,9.153602,8.525079,9.153602,8.525079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.646760,-18.858148,116.453287,156.385847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548599,1.491591,0.194997,0.021053,0.501056,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500853,mpc,0,-126.340000,54.885000,3.515175,1.139417,3.400000,1.015000,0.115175,0.124417,6.251434,-3.323933,-0.152474,-3.323933,6.251434,0.210000,0.030000,3,54,2.724470,112.450000,2.724470,112.450000,0.000000,-58.924921,0.000000,64.000000,0.000000,0.000000,-93.134229,-21.689564,116.073554,157.996386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547088,1.424436,0.222722,0.015193,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510852,mpc,0,-126.340000,54.885000,3.579153,1.111880,3.480000,0.915000,0.099153,0.196880,7.654195,-14.850968,-1.433256,-14.850968,7.654195,0.180000,0.230000,-11,99,-10.802032,112.450000,-10.802032,112.450000,0.000000,-13.924921,0.000000,64.000000,0.000000,0.000000,-93.499935,-17.572176,120.813900,155.125860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545606,1.427785,0.212651,0.015212,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520884,mpc,0,-126.340000,54.885000,3.642184,1.083700,3.560000,0.745000,0.082184,0.338700,7.715185,-19.730136,-0.579401,-19.730136,7.715185,0.110000,0.600000,-8,112,-7.573110,112.450000,-7.573110,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.001144,-9.952454,126.144606,155.034874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.614082,1.482414,0.247973,0.021672,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530850,mpc,0,-126.340000,54.885000,3.703581,1.055237,3.630000,0.565000,0.073581,0.490237,6.617372,-18.022427,-0.091484,-18.022427,6.617372,0.010000,0.840000,12,112,11.654673,112.450000,11.654673,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.927824,-0.716719,133.173981,155.893899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551226,1.441439,0.308136,0.018325,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540881,mpc,0,-126.340000,54.885000,3.764111,1.026187,3.700000,0.435000,0.064111,0.591187,5.763517,-11.435550,-0.213464,-11.435550,5.763517,0.080000,0.980000,10,112,9.545935,112.450000,9.545935,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.104202,6.969007,135.460982,159.850527,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546153,1.429098,0.262520,0.017906,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550884,mpc,0,-126.340000,54.885000,3.823161,0.996896,3.750000,0.385000,0.073161,0.611896,4.787684,-2.592058,-0.030495,-2.592058,4.787684,0.080000,1.050000,20,73,20.014419,72.725216,20.014419,72.725216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.758013,10.221192,129.372234,151.420763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612450,1.441207,0.314766,0.019538,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560885,mpc,0,-126.340000,54.885000,3.880842,0.967371,3.800000,0.425000,0.080842,0.542371,3.201954,5.763517,-0.518412,5.763517,3.201954,0.110000,0.910000,33,28,33.057642,8.813454,33.057642,8.813454,0.000000,18.911762,0.000000,64.000000,0.000000,0.000000,-89.731472,8.833828,125.737126,150.404675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551247,1.468719,0.210597,0.024920,0.503445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570889,mpc,0,-126.340000,54.885000,3.937156,0.937676,3.840000,0.505000,0.097156,0.432676,2.470079,10.947634,0.518412,10.947634,2.470079,0.160000,0.590000,36,-17,36.379982,-16.809910,36.379982,-16.809910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.765205,2.625163,118.612952,149.216898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.195129,1.803357,0.268919,0.222985,0.500934,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580866,mpc,0,-126.340000,54.885000,3.991899,0.907991,3.870000,0.605000,0.121899,0.302991,2.775027,8.447060,0.518412,8.447060,2.775027,0.270000,0.240000,21,21,20.670394,21.109490,20.670394,21.109490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.864682,-3.047571,121.524045,158.359640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.630677,1.699423,0.232785,0.029777,0.500781,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590851,mpc,0,-126.340000,54.885000,4.045249,0.878292,3.910000,0.625000,0.135249,0.253292,4.482736,-0.579401,-0.335443,-0.579401,4.482736,0.260000,0.130000,3,66,3.424489,102.347388,3.424489,102.347388,0.000000,-36.237898,0.000000,64.000000,0.000000,0.000000,-86.609181,-9.942791,117.388575,162.146226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596555,1.715210,0.278473,0.032367,0.501418,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.601285,mpc,0,-126.340000,54.885000,4.099435,0.847367,3.970000,0.565000,0.129435,0.282367,6.068465,-10.459717,-0.762370,-10.459717,6.068465,0.190000,0.390000,-7,111,-7.475506,112.450000,-7.475506,112.450000,0.000000,-1.340510,0.000000,64.000000,0.000000,0.000000,-84.939235,-12.062626,117.150627,160.229431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566190,1.704596,0.260935,0.022060,0.505868,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610851,mpc,0,-126.340000,54.885000,4.147697,0.819197,4.030000,0.465000,0.117697,0.354197,5.275601,-13.448207,-0.396432,-13.448207,5.275601,0.120000,0.680000,4,112,3.887441,112.450000,3.887441,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.000200,-11.547108,118.205393,157.457794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557444,1.675005,0.385643,0.023673,0.501275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.621416,mpc,0,-126.340000,54.885000,4.199407,0.788391,4.090000,0.365000,0.109407,0.423391,4.055809,-9.239925,0.213464,-9.239925,4.055809,0.130000,0.930000,12,112,11.865100,112.450000,11.865100,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.209890,-8.555634,125.733924,158.216627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583381,1.784284,0.346040,0.032210,0.500872,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008258,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630850,mpc,0,-126.340000,54.885000,4.244171,0.761234,4.130000,0.325000,0.114171,0.436234,2.592058,-1.982162,0.091484,-1.982162,2.592058,0.100000,1.000000,30,67,30.286146,58.483415,30.286146,58.483415,0.000000,8.966585,0.000000,64.000000,0.000000,0.000000,-87.694398,-6.622571,123.689070,153.194881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547579,1.777655,0.417787,0.031166,0.501075,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.008284,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640868,mpc,0,-126.340000,54.885000,4.290238,0.732853,4.150000,0.365000,0.140238,0.367853,1.372266,7.044299,-0.091484,7.044299,1.372266,0.130000,0.870000,42,22,42.429983,-11.355565,42.429983,-11.355565,0.000000,33.805565,0.000000,64.000000,0.000000,0.000000,-88.842565,-7.551217,122.270782,152.291154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577891,1.492009,0.205643,0.023045,0.500620,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650852,mpc,0,-126.340000,54.885000,4.334656,0.705125,4.170000,0.445000,0.164656,0.260125,1.311276,10.947634,-0.335443,10.947634,1.311276,0.270000,0.560000,29,-23,28.516986,-26.730161,28.516986,-26.730161,0.000000,4.180161,0.000000,64.000000,0.000000,0.000000,-90.178376,-11.150895,116.103649,148.483470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556433,1.474023,0.208001,0.017909,0.500643,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660853,mpc,0,-126.340000,54.885000,4.377660,0.677999,4.190000,0.535000,0.187660,0.142999,1.738204,7.593205,0.396432,7.593205,1.738204,0.320000,0.170000,18,22,18.153858,23.761501,18.153858,23.761501,0.000000,-1.311501,0.000000,64.000000,0.000000,0.000000,-89.538883,-13.102170,124.526223,163.867449,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566460,1.814160,0.311729,0.050051,0.501157,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670856,mpc,0,-126.340000,54.885000,4.419186,0.651616,4.230000,0.535000,0.189186,0.116616,2.957996,-2.653048,0.274453,-2.653048,2.957996,0.280000,0.090000,8,67,7.812123,112.450000,7.812123,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-89.665533,-14.309412,120.048568,161.364262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615576,1.512069,0.242480,0.018727,0.501168,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680854,mpc,0,-126.340000,54.885000,4.459223,0.626084,4.270000,0.455000,0.189223,0.171084,4.421746,-12.655342,-0.213464,-12.655342,4.421746,0.220000,0.330000,-2,112,-1.714521,112.450000,-1.714521,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.973737,-10.188732,122.422961,157.333779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557387,1.585122,0.259229,0.018473,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690853,mpc,0,-126.340000,54.885000,4.497818,0.601476,4.310000,0.325000,0.187818,0.276476,3.750861,-15.399875,-0.457422,-15.399875,3.750861,0.140000,0.690000,11,112,10.667808,112.450000,10.667808,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.400352,-4.379762,126.274413,156.958013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557612,1.469057,0.267300,0.017832,0.500637,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700852,mpc,0,-126.340000,54.885000,4.534983,0.577888,4.350000,0.205000,0.184983,0.372888,2.104141,-11.374561,0.091484,-11.374561,2.104141,0.120000,0.940000,27,112,26.562558,112.450000,26.562558,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.765210,2.855511,133.479893,157.639336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552898,1.482895,0.271016,0.018370,0.506758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710854,mpc,0,-126.340000,54.885000,4.570754,0.555402,4.360000,0.135000,0.210754,0.420402,-0.091484,-3.811850,0.396432,-3.811850,-0.091484,0.160000,1.030000,45,78,44.573286,77.522192,44.573286,77.522192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.893046,7.762660,133.890968,158.683652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553218,1.472896,0.311831,0.017418,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720852,mpc,0,-126.340000,54.885000,4.605133,0.534122,4.370000,0.145000,0.235133,0.389122,-0.030495,4.665705,-0.152474,4.665705,-0.030495,0.290000,0.910000,32,33,32.424680,15.665374,32.424680,15.665374,0.000000,16.856817,0.000000,64.000000,0.000000,0.000000,-94.573806,8.662723,131.902320,158.966036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550468,1.475238,0.220009,0.021199,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730881,mpc,0,-126.340000,54.885000,4.638263,0.514064,4.370000,0.235000,0.268263,0.279064,0.274453,9.300914,-0.091484,9.300914,0.274453,0.370000,0.640000,23,-9,22.841568,-8.866168,22.841568,-8.866168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.368418,5.600054,127.947594,160.890367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549749,1.471027,0.194776,0.017561,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740852,mpc,0,-126.340000,54.885000,4.669883,0.495486,4.390000,0.315000,0.279883,0.180486,1.067318,7.715185,0.579401,7.715185,1.067318,0.330000,0.250000,21,30,20.942556,29.785605,20.942556,29.785605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.820562,2.470476,131.804392,169.231859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551522,1.621200,0.226994,0.034156,0.502421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750850,mpc,0,-126.340000,54.885000,4.700305,0.478302,4.420000,0.345000,0.280305,0.133302,2.531068,-0.640391,0.091484,-0.640391,2.531068,0.280000,0.180000,11,75,11.013430,103.535185,11.013430,103.535185,0.000000,-28.749580,0.000000,64.000000,0.000000,0.000000,-98.063055,-1.130095,127.369186,165.530093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559852,1.674587,0.218759,0.026490,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760873,mpc,0,-126.340000,54.885000,4.729546,0.462605,4.450000,0.295000,0.279546,0.167605,2.043152,-7.532216,-0.457422,-7.532216,2.043152,0.260000,0.420000,14,112,13.564482,112.450000,13.564482,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.688490,-1.741217,118.799785,152.246642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.641631,1.618745,0.227264,0.030145,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770856,mpc,0,-126.340000,54.885000,4.757451,0.448570,4.470000,0.225000,0.287451,0.223570,2.409089,-10.032790,-0.579401,-10.032790,2.409089,0.220000,0.750000,14,112,13.809266,112.450000,13.809266,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.588295,-0.368180,119.913507,148.947620,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.639708,1.676318,0.302718,0.032392,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780856,mpc,0,-126.340000,54.885000,4.784216,0.436182,4.500000,0.165000,0.284216,0.271182,0.945339,-5.092632,-0.030495,-5.092632,0.945339,0.210000,0.960000,27,91,27.470355,91.245070,27.470355,91.245070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.678497,1.996633,121.937984,147.197809,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566795,1.746370,0.367370,0.033063,0.501025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008226,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790856,mpc,0,-126.340000,54.885000,4.809832,0.425534,4.510000,0.155000,0.299832,0.270534,-0.213464,2.409089,0.396432,2.409089,-0.213464,0.230000,0.920000,39,46,38.737634,34.391818,38.737634,34.391818,0.000000,11.853252,0.000000,64.000000,0.000000,0.000000,-100.390444,3.151696,123.218768,146.555477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.683905,1.722255,0.267811,0.042002,0.501055,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800862,mpc,0,-126.340000,54.885000,4.834344,0.416686,4.510000,0.215000,0.324344,0.201686,-0.335443,8.873987,-0.213464,8.873987,-0.335443,0.190000,0.710000,50,1,49.569287,-6.144364,49.569287,-6.144364,0.000000,7.389434,0.000000,64.000000,0.000000,0.000000,-101.254504,1.747858,120.879537,145.468153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582201,1.472193,0.227296,0.023787,0.503896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810887,mpc,0,-126.340000,54.885000,4.857811,0.409692,4.510000,0.315000,0.347811,0.094692,-0.152474,8.447060,-0.762370,8.447060,-0.152474,0.390000,0.360000,25,19,24.639295,18.621022,24.639295,18.621022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.211438,1.081349,121.587147,147.225891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.642995,1.620842,0.254274,0.034689,0.501060,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820861,mpc,0,-126.340000,54.885000,4.880108,0.404647,4.520000,0.365000,0.360108,0.039647,2.531068,2.470079,-0.152474,2.470079,2.531068,0.380000,0.220000,0,64,-0.166458,77.644240,-0.166458,77.644240,0.000000,-14.023218,0.000000,64.000000,0.000000,0.000000,-101.240813,-0.841388,121.987528,155.334828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.650622,1.768490,0.270198,0.050588,0.501049,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008252,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830863,mpc,0,-126.340000,54.885000,4.901446,0.401556,4.560000,0.335000,0.341446,0.066556,2.531068,2.470079,-0.030495,-6.800341,3.384923,0.260000,0.400000,11,68,10.967373,68.238821,10.967373,68.238821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.165772,-4.250618,109.512561,145.345154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.589811,3.361578,0.222300,0.041117,0.506283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840850,mpc,0,-126.340000,54.885000,4.921757,0.400480,4.590000,0.255000,0.331757,0.145480,2.592058,-10.337738,-0.335443,-10.337738,2.592058,0.180000,0.530000,16,112,15.779043,112.450000,15.779043,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.270764,-0.548422,115.783296,137.423386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.246554,1.494490,0.248120,0.023504,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008523,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850849,mpc,0,-126.340000,54.885000,4.941121,0.401455,4.610000,0.165000,0.331121,0.236455,1.311276,-9.849821,-0.396432,-9.849821,1.311276,0.180000,0.710000,26,112,25.654763,112.450000,25.654763,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.523828,2.154983,109.042187,128.757044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555922,1.494564,0.301470,0.024293,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860883,mpc,0,-126.340000,54.885000,4.959599,0.404533,4.620000,0.105000,0.339599,0.299533,-0.274453,-4.909663,0.091484,-4.909663,-0.274453,0.190000,0.960000,39,108,39.100648,108.240332,39.100648,108.240332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.538792,4.731059,111.291801,129.883652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.645477,1.444306,0.297067,0.019090,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870886,mpc,0,-126.340000,54.885000,4.977088,0.409724,4.620000,0.105000,0.357088,0.304724,-1.189297,2.897006,-0.213464,2.897006,-1.189297,0.290000,1.010000,38,63,38.070084,42.240169,38.070084,42.240169,0.000000,21.000162,0.000000,64.000000,0.000000,0.000000,-95.277553,4.480380,107.515858,127.886983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.640492,1.773858,0.331923,0.045335,0.519143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008322,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880859,mpc,0,-126.340000,54.885000,4.993615,0.417032,4.620000,0.205000,0.373615,0.212032,-0.579401,12.106436,0.457422,12.106436,-0.579401,0.350000,0.830000,29,18,29.161030,-25.716288,29.161030,-25.716288,0.000000,43.956619,0.000000,64.000000,0.000000,0.000000,-94.864816,2.022493,110.974891,135.207567,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.256962,1.668531,0.237851,0.038567,0.501000,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890851,mpc,0,-126.340000,54.885000,5.009272,0.426505,4.630000,0.315000,0.379272,0.111505,0.335443,14.667999,0.152474,14.667999,0.335443,0.350000,0.560000,22,-27,21.894285,-31.838877,21.894285,-31.838877,0.000000,5.079209,0.000000,64.000000,0.000000,0.000000,-94.543313,-1.738543,112.288333,140.415286,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556049,1.627402,0.223361,0.033501,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900856,mpc,0,-126.340000,54.885000,5.024053,0.438160,4.640000,0.435000,0.384053,0.003160,0.945339,10.276748,0.457422,10.276748,0.945339,0.310000,0.160000,20,18,20.383611,30.085448,20.383611,30.085448,0.000000,-11.845117,0.000000,64.000000,0.000000,0.000000,-93.286622,-2.063362,121.707270,151.603790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572177,1.753352,0.234709,0.030116,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910855,mpc,0,-126.340000,54.885000,5.037931,0.451980,4.660000,0.455000,0.377931,-0.003020,2.104141,-1.555235,-0.091484,-1.555235,2.104141,0.270000,0.050000,10,63,10.471766,112.450000,10.471766,112.450000,0.000000,-49.209668,0.000000,64.000000,0.000000,0.000000,-93.030619,0.469266,120.639004,148.127420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570572,1.564431,0.281314,0.024630,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920857,mpc,0,-126.340000,54.885000,5.050919,0.467975,4.680000,0.385000,0.370919,0.082975,1.921172,-11.435550,-0.579401,-11.435550,1.921172,0.210000,0.310000,16,108,16.390349,112.450000,16.390349,112.450000,0.000000,-4.209668,0.000000,64.000000,0.000000,0.000000,-90.218735,8.504497,122.171345,148.713820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565840,1.541943,0.248422,0.024087,0.502616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930887,mpc,0,-126.340000,54.885000,5.063034,0.486185,4.700000,0.255000,0.363034,0.231185,0.762370,-16.619667,-0.945339,-16.619667,0.762370,0.180000,0.650000,29,112,28.645287,112.450000,28.645287,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.712000,16.778067,123.010509,148.594633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.636540,1.462704,0.278822,0.021814,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.941565,mpc,0,-126.340000,54.885000,5.074918,0.507942,4.710000,0.115000,0.364918,0.392942,-0.274453,-12.655342,0.030495,-12.655342,-0.274453,0.240000,0.920000,26,112,26.359567,112.450000,26.359567,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.020717,24.217207,125.728909,152.672276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.629474,1.691532,0.343056,0.031084,0.501022,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950854,mpc,0,-126.340000,54.885000,5.084389,0.528839,4.710000,0.035000,0.374389,0.493839,-1.555235,-5.214611,0.335443,-5.214611,-1.555235,0.270000,1.020000,34,112,34.144553,112.450000,34.144553,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.212692,28.685488,124.640029,150.807097,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563190,1.689508,0.350598,0.034310,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960859,mpc,0,-126.340000,54.885000,5.093663,0.553363,4.700000,0.035000,0.393663,0.518363,-0.945339,4.238777,0.152474,4.238777,-0.945339,0.300000,1.050000,29,67,28.939452,65.833930,28.939452,65.833930,0.000000,1.616070,0.000000,64.000000,0.000000,0.000000,-81.072943,28.038065,120.250435,142.527451,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.696541,1.724888,0.405409,0.024185,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008368,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970852,mpc,0,-126.340000,54.885000,5.101936,0.579916,4.700000,0.125000,0.401936,0.454916,-1.006328,11.252582,-0.274453,11.252582,-1.006328,0.320000,0.900000,29,22,28.873214,15.700407,28.873214,15.700407,0.000000,6.749593,0.000000,64.000000,0.000000,0.000000,-79.565807,24.350563,121.375647,145.516357,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559100,1.725821,0.235254,0.031741,0.501060,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980857,mpc,0,-126.340000,54.885000,5.109193,0.608515,4.700000,0.265000,0.409193,0.343515,-0.030495,14.972947,0.030495,14.972947,-0.030495,0.310000,0.570000,23,4,23.172962,4.276733,23.172962,4.276733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.513873,17.893159,120.785292,149.067952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.774302,1.758647,0.255602,0.028297,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008329,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990855,mpc,0,-126.340000,54.885000,5.115375,0.639060,4.710000,0.395000,0.405375,0.244060,0.030495,11.984457,1.677214,11.984457,0.030495,0.310000,0.270000,20,48,20.385491,47.537729,20.385491,47.537729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.649267,10.713384,123.579033,157.225588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564057,1.640086,0.251544,0.039218,0.501037,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.001154,mpc,0,-126.340000,54.885000,5.120573,0.672513,4.720000,0.455000,0.400573,0.217513,0.762370,2.287110,0.213464,2.287110,0.762370,0.200000,0.290000,23,93,23.053128,112.450000,23.053128,112.450000,0.000000,-19.912271,0.000000,64.000000,0.000000,0.000000,-85.330253,5.241613,117.693904,150.718183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580829,1.686805,0.277771,0.018557,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010850,mpc,0,-126.340000,54.885000,5.124328,0.705796,4.730000,0.465000,0.394328,0.240796,1.067318,-3.140965,-0.823360,-3.140965,1.067318,0.230000,0.570000,13,112,12.523347,112.450000,12.523347,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.851833,3.779587,113.863073,142.390486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550825,1.495418,0.275844,0.022618,0.503259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020852,mpc,0,-126.340000,54.885000,5.126984,0.741878,4.740000,0.445000,0.386984,0.296878,0.579401,-2.957996,-0.945339,-2.957996,0.579401,0.230000,0.860000,13,112,13.063691,112.450000,13.063691,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.943270,4.111478,112.408613,138.209151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558663,1.704030,0.315976,0.025546,0.501054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030854,mpc,0,-126.340000,54.885000,5.128335,0.779652,4.740000,0.445000,0.388335,0.334652,-1.616224,1.494245,0.518412,1.494245,-1.616224,0.210000,0.980000,34,89,34.245766,88.783566,34.245766,88.783566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.520436,4.578105,108.860128,130.893401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558445,1.503807,0.366310,0.020246,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040852,mpc,0,-126.340000,54.885000,5.128309,0.819024,4.730000,0.505000,0.398309,0.314024,-2.531068,7.410237,0.762370,7.410237,-2.531068,0.260000,0.940000,38,44,38.119489,42.225260,38.119489,42.225260,0.000000,1.558306,0.000000,64.000000,0.000000,0.000000,-84.395064,3.132752,108.259511,130.467339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552972,1.462848,0.223501,0.019871,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050859,mpc,0,-126.340000,54.885000,5.126823,0.859953,4.720000,0.615000,0.406823,0.244953,-1.799193,13.448207,0.396432,13.448207,-1.799193,0.320000,0.720000,26,5,25.673281,5.126997,25.673281,5.126997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.962943,0.048969,106.954858,131.290566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595986,1.448284,0.206998,0.016222,0.500216,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060851,mpc,0,-126.340000,54.885000,5.123798,0.902244,4.720000,0.735000,0.403798,0.167244,-1.372266,11.679509,0.152474,11.679509,-1.372266,0.320000,0.390000,19,41,19.160925,41.415001,19.160925,41.415001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.000096,-1.474521,113.954223,141.545039,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538885,1.550022,0.225069,0.019949,0.500585,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070853,mpc,0,-126.340000,54.885000,5.119133,0.945900,4.720000,0.795000,0.399133,0.150900,-0.457422,4.177788,-0.213464,4.177788,-0.457422,0.300000,0.320000,9,86,8.560589,110.366653,8.560589,110.366653,0.000000,-23.951652,0.000000,64.000000,0.000000,0.000000,-86.496166,-2.741615,108.139766,135.377627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558353,1.605872,0.233596,0.025615,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080853,mpc,0,-126.340000,54.885000,5.112737,0.990764,4.730000,0.805000,0.382737,0.185764,0.457422,-2.470079,-0.335443,-2.470079,0.457422,0.220000,0.540000,4,112,4.268926,112.450000,4.268926,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.132192,-1.760985,106.257546,132.045865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612320,1.498368,0.251362,0.019996,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090854,mpc,0,-126.340000,54.885000,5.104505,1.036727,4.730000,0.785000,0.374505,0.251727,0.274453,-3.689871,-0.274453,-3.689871,0.274453,0.200000,0.820000,4,112,3.892530,112.450000,3.892530,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.681378,0.448051,108.465500,131.647829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557991,1.450987,0.281063,0.018558,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100853,mpc,0,-126.340000,54.885000,5.094333,1.083659,4.730000,0.785000,0.364333,0.298659,-1.433256,0.335443,-0.213464,0.335443,-1.433256,0.180000,0.980000,19,101,18.590540,101.291687,18.590540,101.291687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.653624,2.297351,106.623509,126.518270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555828,1.479416,0.328547,0.018346,0.500501,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110851,mpc,0,-126.340000,54.885000,5.082108,1.131444,4.710000,0.815000,0.372108,0.316444,-3.262944,5.702528,-0.091484,5.702528,-3.262944,0.160000,0.990000,38,58,37.681231,58.313007,37.681231,58.313007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.696937,1.467713,101.720691,121.190673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546230,1.593734,0.254757,0.022050,0.506735,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120852,mpc,0,-126.340000,54.885000,5.067709,1.179964,4.680000,0.905000,0.387709,0.274964,-3.994819,11.435550,0.274453,11.435550,-3.994819,0.240000,0.810000,36,22,35.738423,22.060435,35.738423,22.060435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.784701,-1.310946,101.571172,123.405907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555265,1.520010,0.215888,0.017522,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130852,mpc,0,-126.340000,54.885000,5.051023,1.229065,4.650000,1.015000,0.401023,0.214065,-3.262944,11.801488,-1.006328,11.801488,-3.262944,0.330000,0.500000,17,40,16.764276,39.761431,16.764276,39.761431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.448682,-4.152014,103.997402,129.510253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560106,1.453892,0.207386,0.016334,0.503336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140857,mpc,0,-126.340000,54.885000,5.031913,1.278642,4.640000,1.105000,0.391913,0.173642,-1.372266,6.800341,-0.579401,6.800341,-1.372266,0.240000,0.360000,6,85,5.740565,90.448696,5.740565,90.448696,0.000000,-5.687265,0.000000,64.000000,0.000000,0.000000,-84.280588,-7.605002,101.621272,131.361226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618106,1.454001,0.221054,0.019388,0.500575,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150858,mpc,0,-126.340000,54.885000,5.010270,1.328504,4.640000,1.135000,0.370270,0.193504,-0.396432,0.518412,0.518412,0.518412,-0.396432,0.140000,0.530000,2,112,2.076923,112.450000,2.076923,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.221412,-9.862501,95.204889,123.839713,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604686,1.470555,0.228528,0.017635,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160852,mpc,0,-126.340000,54.885000,4.985976,1.378490,4.640000,1.135000,0.345976,0.243490,0.518412,-1.433256,0.213464,-1.433256,0.518412,0.100000,0.840000,-8,112,-7.778705,112.450000,-7.778705,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.086769,-11.077546,97.884345,124.980692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544692,1.550605,0.284779,0.016652,0.500347,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170851,mpc,0,-126.340000,54.885000,4.958876,1.428506,4.650000,1.155000,0.308876,0.273506,-0.518412,2.287110,-0.335443,2.287110,-0.518412,0.060000,0.950000,0,86,-0.061837,85.712552,-0.061837,85.712552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.945073,-11.291955,96.858707,119.909262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547407,1.450684,0.311906,0.016491,0.508304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.182565,mpc,0,-126.340000,54.885000,4.923394,1.486899,4.640000,1.215000,0.283394,0.271899,-2.043152,8.325081,0.091484,8.325081,-2.043152,0.000000,0.900000,17,41,16.933819,38.930667,16.933819,38.930667,0.000000,1.781886,0.000000,64.000000,0.000000,0.000000,-81.518424,-12.789935,96.641102,117.583114,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599287,1.518561,0.211243,0.017138,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190849,mpc,0,-126.340000,54.885000,4.895757,1.527939,4.620000,1.285000,0.275757,0.242939,-2.957996,10.764665,-0.091484,10.764665,-2.957996,0.030000,0.700000,19,32,19.408363,31.616027,19.408363,31.616027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.485803,-14.536251,92.685593,112.253284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553655,1.669446,0.235197,0.028245,0.500945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200859,mpc,0,-126.340000,54.885000,4.859433,1.577096,4.600000,1.385000,0.259433,0.192096,-3.689871,7.959143,-0.152474,7.959143,-3.689871,0.120000,0.500000,8,67,8.423456,66.695726,8.423456,66.695726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.624366,-16.274088,87.488751,107.419235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573925,1.464044,0.197345,0.018873,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210853,mpc,0,-126.340000,54.885000,4.819842,1.625551,4.570000,1.435000,0.249842,0.190551,-3.079975,3.201954,-0.152474,3.201954,-3.079975,0.110000,0.580000,-3,99,-2.817045,98.853350,-2.817045,98.853350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.656197,-18.025617,76.403559,97.882622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548195,1.440166,0.202922,0.017304,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220852,mpc,0,-126.340000,54.885000,4.776775,1.673245,4.540000,1.455000,0.236775,0.218245,-3.079975,-0.518412,-0.396432,-0.518412,-3.079975,0.110000,0.810000,-11,111,-10.522304,111.293508,-10.522304,111.293508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.378894,-19.261759,74.070372,96.896755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551774,1.471574,0.261933,0.020801,0.504221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230855,mpc,0,-126.340000,54.885000,4.730106,1.720007,4.520000,1.465000,0.210106,0.255007,-3.384923,0.701380,0.213464,0.701380,-3.384923,0.080000,0.920000,-11,94,-10.981078,94.077423,-10.981078,94.077423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.695606,-19.961342,74.514218,96.134237,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556353,1.443305,0.342936,0.018023,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240853,mpc,0,-126.340000,54.885000,4.679751,1.765630,4.490000,1.495000,0.189751,0.270630,-3.872840,4.055809,0.396432,4.055809,-3.872840,0.050000,0.950000,-8,63,-8.082522,63.022900,-8.082522,63.022900,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.131119,-20.106331,76.027512,94.471908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551069,1.608075,0.254385,0.022732,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250852,mpc,0,-126.340000,54.885000,4.625554,1.809982,4.460000,1.565000,0.165554,0.244982,-4.177788,6.922320,0.091484,6.922320,-4.177788,0.030000,0.810000,-8,47,-8.095407,46.709689,-8.095407,46.709689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.476112,-19.925183,75.385614,90.596884,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552123,1.855315,0.245365,0.048661,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008216,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260857,mpc,0,-126.340000,54.885000,4.567366,1.852917,4.420000,1.635000,0.147366,0.217917,-4.848673,7.105289,0.091484,7.105289,-4.848673,0.000000,0.630000,-4,57,-4.200516,56.571551,-4.200516,56.571551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.957472,-19.515162,72.003511,85.745036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618192,1.486279,0.197479,0.018005,0.500423,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270853,mpc,0,-126.340000,54.885000,4.505163,1.894206,4.370000,1.685000,0.135163,0.209206,-5.092632,3.384923,-0.030495,3.384923,-5.092632,0.000000,0.550000,-9,92,-8.746515,92.047709,-8.746515,92.047709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.099939,-19.023956,64.899299,77.507120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548855,1.457337,0.214131,0.017470,0.500764,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280852,mpc,0,-126.340000,54.885000,4.438767,1.933737,4.330000,1.705000,0.108767,0.228737,-5.885497,-0.701380,0.762370,-0.701380,-5.885497,-0.010000,0.710000,-10,112,-9.744749,112.447988,-9.744749,112.447988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.095778,-19.432261,58.833502,74.350383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.200716,1.775384,0.352633,0.037443,0.500982,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290851,mpc,0,-126.340000,54.885000,4.368084,1.971339,4.280000,1.715000,0.088084,0.256339,-5.702528,-0.701380,0.030495,-0.701380,-5.702528,-0.040000,0.900000,-15,96,-14.676647,96.493735,-14.676647,96.493735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.805070,-20.542737,60.008728,77.687214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555445,1.772207,0.373438,0.035410,0.501095,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008248,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300858,mpc,0,-126.340000,54.885000,4.292955,2.006881,4.220000,1.725000,0.072955,0.281881,-5.946486,2.531068,0.152474,2.531068,-5.946486,-0.050000,0.960000,-17,64,-16.966528,63.734233,-16.966528,63.734233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.560330,-20.963304,63.804373,80.351862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570059,2.407946,0.332708,1.095875,0.501218,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310813,mpc,0,-126.340000,54.885000,4.213783,2.040001,4.150000,1.775000,0.063783,0.265001,-7.349247,5.885497,0.152474,5.885497,-7.349247,-0.110000,0.900000,-2,36,-1.763977,36.175558,-1.763977,36.175558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.446855,-20.704944,66.607705,81.489545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560637,1.680605,0.215743,0.027431,0.501031,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320875,mpc,0,-126.340000,54.885000,4.129163,2.071062,4.090000,1.835000,0.039163,0.236062,-7.898153,5.275601,-0.152474,5.275601,-7.898153,-0.050000,0.590000,-11,63,-10.789022,62.619450,-10.789022,62.619450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.013417,-19.562529,72.951522,87.869568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.186556,2.021709,0.986385,0.047033,1.032028,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010288,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.331201,mpc,0,-126.340000,54.885000,4.037461,2.100245,4.010000,1.865000,0.027461,0.235245,-7.837164,0.457422,-0.396432,0.457422,-7.837164,-0.040000,0.530000,-21,106,-20.986707,105.891528,-20.986707,105.891528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.341055,-19.384387,63.841541,82.081771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577561,1.786046,0.259171,0.033576,0.500958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.341536,mpc,0,-126.340000,54.885000,3.940658,2.126568,3.940000,1.855000,0.000658,0.271568,-8.020133,-3.506902,0.091484,-3.506902,-8.020133,-0.110000,0.760000,-21,112,-20.508187,112.450000,-20.508187,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.740112,-20.172366,59.745415,82.219749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.622424,1.673436,0.377944,0.032985,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.351267,mpc,0,-126.340000,54.885000,3.844879,2.148567,3.860000,1.845000,-0.015121,0.303567,-8.447060,-2.043152,0.274453,-2.043152,-8.447060,-0.130000,0.950000,-21,91,-20.639342,91.017264,-20.639342,91.017264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.397387,-21.156180,59.983570,82.201370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.389249,1.669396,0.388057,0.036140,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.361257,mpc,0,-126.340000,54.885000,3.741820,2.168208,3.790000,1.845000,-0.048180,0.323208,-8.995966,1.982162,1.006328,1.982162,-8.995966,-0.140000,0.950000,-21,56,-21.469221,55.677705,-21.469221,55.677705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.688272,-21.815279,62.066734,82.747276,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557211,1.665490,0.257909,0.021258,0.504651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.371264,mpc,0,-126.340000,54.885000,3.633766,2.184755,3.690000,1.885000,-0.056234,0.299755,-9.666852,4.360757,-0.152474,4.360757,-9.666852,-0.170000,0.760000,-17,46,-16.561053,46.338589,-16.561053,46.338589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.946450,-21.288008,64.856087,82.781268,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563888,1.717492,0.225744,0.030347,0.509999,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.384743,mpc,0,-126.340000,54.885000,3.480534,2.201875,3.560000,1.925000,-0.079466,0.276875,-11.557530,1.189297,-0.030495,1.189297,-11.557530,-0.160000,0.530000,-11,86,-10.864358,86.265322,-10.864358,86.265322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.968267,-19.798320,64.389858,80.080818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615152,1.753107,0.232762,0.026702,0.502846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.392923,mpc,0,-126.340000,54.885000,3.383235,2.209257,3.470000,1.925000,-0.086765,0.284257,-11.008623,-1.799193,-0.030495,-1.799193,-11.008623,-0.140000,0.610000,-24,103,-23.920956,103.189222,-23.920956,103.189222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.316409,-20.652679,56.115648,75.291850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560682,1.685104,0.242757,0.026559,0.501405,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.402988,mpc,0,-126.340000,54.885000,3.259064,2.215108,3.360000,1.905000,-0.100936,0.310108,-11.435550,-4.116798,0.701380,-4.116798,-11.435550,-0.130000,0.810000,-30,104,-29.907741,103.518804,-29.907741,103.518804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.301234,-21.406602,52.100501,72.832273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561239,1.452365,0.288978,0.017195,0.500542,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.413013,mpc,0,-126.340000,54.885000,3.130502,2.217290,3.250000,1.885000,-0.119498,0.332290,-11.618519,-2.043152,0.579401,-2.043152,-11.618519,-0.220000,0.920000,-23,75,-23.328158,74.972925,-23.328158,74.972925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.259775,-21.930495,48.248910,67.929579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546916,1.547131,0.279731,0.017503,0.501221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.422986,mpc,0,-126.340000,54.885000,2.997814,2.215745,3.140000,1.885000,-0.142186,0.330745,-12.960290,0.701380,0.030495,0.701380,-12.960290,-0.230000,0.850000,-16,54,-15.995426,53.659451,-15.995426,53.659451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.535425,-21.895812,52.882044,71.162259,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558530,1.586874,0.208531,0.022216,0.505068,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.433022,mpc,0,-126.340000,54.885000,2.859511,2.210353,3.010000,1.895000,-0.150489,0.315353,-13.814145,0.701380,-0.213464,0.701380,-13.814145,-0.180000,0.690000,-20,62,-19.972568,61.886148,-19.972568,61.886148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.390344,-21.321212,53.131934,70.042201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554026,1.527694,0.212516,0.018775,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.443014,mpc,0,-126.340000,54.885000,2.717107,2.201072,2.880000,1.905000,-0.162893,0.296072,-13.936124,-0.640391,0.030495,-0.640391,-13.936124,-0.180000,0.690000,-25,68,-25.476530,67.555593,-25.476530,67.555593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.729401,-21.726823,44.166601,61.981184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560211,1.465746,0.204372,0.018746,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.453017,mpc,0,-126.340000,54.885000,2.569910,2.187789,2.750000,1.895000,-0.180090,0.292789,-14.180083,-2.714037,0.213464,-2.714037,-14.180083,-0.190000,0.620000,-29,87,-29.171524,86.949169,-29.171524,86.949169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.563567,-21.576440,38.921982,55.823885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555983,1.546727,0.215196,0.018282,0.503148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.463022,mpc,0,-126.340000,54.885000,2.418132,2.170434,2.610000,1.855000,-0.191868,0.315434,-14.607010,-4.848673,0.457422,-4.848673,-14.607010,-0.220000,0.730000,-28,94,-28.386799,93.517754,-28.386799,93.517754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.671693,-21.613645,34.362026,51.190240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560634,1.457995,0.230362,0.018824,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.472990,mpc,0,-126.340000,54.885000,2.262493,2.149032,2.470000,1.825000,-0.207507,0.324032,-15.704823,-4.848673,0.823360,-4.848673,-15.704823,-0.240000,0.820000,-22,83,-22.239447,82.524479,-22.239447,82.524479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.542248,-21.583582,32.654938,48.356974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560730,1.460791,0.231408,0.019752,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.483020,mpc,0,-126.340000,54.885000,2.101535,2.123296,2.320000,1.795000,-0.218465,0.328296,-16.680656,-2.226120,0.213464,-2.226120,-16.680656,-0.230000,0.830000,-19,56,-19.121998,55.975423,-19.121998,55.975423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.974499,-21.964926,34.780943,50.922244,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556353,1.545444,0.211965,0.018449,0.503751,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.493015,mpc,0,-126.340000,54.885000,1.936947,2.093412,2.160000,1.795000,-0.223053,0.298412,-16.497687,-0.213464,-0.152474,-0.213464,-16.497687,-0.190000,0.710000,-29,42,-29.223557,42.066066,-29.223557,42.066066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.473709,-21.886516,39.932896,57.459375,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556372,1.456380,0.201490,0.019345,0.501588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.503017,mpc,0,-126.340000,54.885000,1.768190,2.059230,1.990000,1.785000,-0.221810,0.274230,-16.802635,-1.250287,-0.091484,-1.250287,-16.802635,-0.220000,0.560000,-27,57,-27.073042,57.183268,-27.073042,57.183268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.774591,-21.254468,41.429565,61.535257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562750,1.452898,0.200008,0.018991,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.513014,mpc,0,-126.340000,54.885000,1.595615,2.020757,1.830000,1.765000,-0.234385,0.255757,-17.351542,-4.726694,0.701380,-4.726694,-17.351542,-0.230000,0.520000,-27,84,-26.766670,84.242966,-26.766670,84.242966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.791396,-20.648155,37.556604,57.019468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564458,1.489198,0.218726,0.018074,0.500588,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.522990,mpc,0,-126.340000,54.885000,1.419713,1.978055,1.650000,1.705000,-0.230287,0.273055,-17.961438,-7.715185,0.579401,-7.715185,-17.961438,-0.250000,0.650000,-23,96,-23.247835,95.783323,-23.247835,95.783323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.277360,-20.735304,34.342527,55.334482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570589,1.496712,0.243713,0.027086,0.500674,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.533514,mpc,0,-126.340000,54.885000,1.230333,1.928321,1.460000,1.645000,-0.229667,0.283321,-18.205396,-6.922320,-0.152474,-6.922320,-18.205396,-0.230000,0.820000,-27,71,-26.941228,70.947578,-26.941228,70.947578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.846780,-21.745023,34.420945,56.545194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597071,1.446160,0.251936,0.018334,0.500489,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.543019,mpc,0,-126.340000,54.885000,1.056109,1.879259,1.290000,1.595000,-0.233891,0.284259,-18.937271,-3.994819,-0.030495,-3.994819,-18.937271,-0.230000,0.790000,-23,45,-22.997948,44.699675,-22.997948,44.699675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.365653,-21.933824,37.517817,59.315158,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542958,1.475120,0.186036,0.016485,0.500504,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.553012,mpc,0,-126.340000,54.885000,0.869931,1.823453,1.100000,1.575000,-0.230069,0.248453,-20.218053,-2.470079,0.213464,-2.470079,-20.218053,-0.230000,0.620000,-13,39,-13.169607,39.121963,-13.169607,39.121963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.341459,-21.472842,45.380620,65.308657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544248,1.457630,0.174900,0.015797,0.500413,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.563012,mpc,0,-126.340000,54.885000,0.680731,1.763278,0.900000,1.545000,-0.219269,0.218278,-20.279043,-3.689871,0.335443,-3.689871,-20.279043,-0.190000,0.480000,-19,55,-18.822682,54.670344,-18.822682,54.670344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.650614,-21.114288,50.336131,68.584466,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544483,1.420529,0.170241,0.015009,0.500392,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.573018,mpc,0,-126.340000,54.885000,0.488790,1.698763,0.700000,1.495000,-0.211210,0.203763,-20.218053,-6.983309,0.091484,-6.983309,-20.218053,-0.180000,0.480000,-24,77,-23.513182,77.009201,-23.513182,77.009201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.535171,-20.883610,44.621424,64.001025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556590,1.612631,0.220165,0.031203,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.583022,mpc,0,-126.340000,54.885000,0.294477,1.629976,0.500000,1.425000,-0.205523,0.204976,-20.035084,-9.910810,0.274453,-9.910810,-20.035084,-0.200000,0.590000,-25,88,-25.364820,88.179860,-25.364820,88.179860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.160173,-20.739290,37.331783,57.699266,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573406,1.562460,0.224009,0.024227,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.593015,mpc,0,-126.340000,54.885000,0.098278,1.557041,0.290000,1.345000,-0.191722,0.212041,-20.766960,-9.422894,0.030495,-9.422894,-20.766960,-0.230000,0.730000,-16,69,-15.735370,68.861394,-15.735370,68.861394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.924203,-21.070628,32.920361,54.048728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548967,1.596434,0.224875,0.022814,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.603020,mpc,0,-126.340000,54.885000,-0.099995,1.479837,0.080000,1.275000,-0.179995,0.204837,-21.681804,-5.946486,0.579401,-5.946486,-21.681804,-0.200000,0.730000,-10,35,-10.196371,34.988604,-10.196371,34.988604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.921336,-21.464177,41.465587,59.328264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559425,1.582599,0.218335,0.018128,0.500805,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.613017,mpc,0,-126.340000,54.885000,-0.299671,1.398567,-0.130000,1.235000,-0.169671,0.163567,-21.742793,-3.628881,0.152474,-3.628881,-21.742793,-0.160000,0.560000,-13,22,-13.386583,22.123624,-13.386583,22.123624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.776042,-21.051187,56.194151,69.643521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551502,1.454800,0.215928,0.017647,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.623018,mpc,0,-126.340000,54.885000,-0.500685,1.313205,-0.340000,1.185000,-0.160685,0.128205,-21.620814,-6.190445,-0.213464,-6.190445,-21.620814,-0.140000,0.370000,-17,53,-17.478616,52.725782,-17.478616,52.725782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.298790,-19.868759,62.125535,75.339855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559753,1.561806,0.227568,0.025714,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.633016,mpc,0,-126.340000,54.885000,-0.702556,1.223902,-0.540000,1.115000,-0.162556,0.108902,-20.157064,-11.008623,-0.152474,-11.008623,-20.157064,-0.150000,0.390000,-31,86,-31.191106,86.291159,-31.191106,86.291159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.731964,-18.949124,55.712833,72.225785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558223,1.627029,0.254770,0.021434,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.643023,mpc,0,-126.340000,54.885000,-0.905245,1.130614,-0.730000,1.005000,-0.175245,0.125614,-19.181230,-13.021280,-0.213464,-13.021280,-19.181230,-0.210000,0.580000,-35,85,-34.861246,85.119448,-34.861246,85.119448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.819223,-18.879027,48.983536,69.763939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564895,1.458672,0.222161,0.016922,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.653016,mpc,0,-126.340000,54.885000,-1.107941,1.033662,-0.920000,0.895000,-0.187941,0.138662,-18.449355,-11.496540,-0.213464,-11.496540,-18.449355,-0.290000,0.730000,-32,57,-31.637459,56.642548,-31.637459,56.642548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.986675,-18.698676,44.157352,65.849997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555161,1.442246,0.205421,0.016379,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.663021,mpc,0,-126.340000,54.885000,-1.310851,0.932888,-1.110000,0.815000,-0.200851,0.117888,-19.242219,-8.264091,-0.213464,-8.264091,-19.242219,-0.320000,0.680000,-20,28,-19.937762,28.176940,-19.937762,28.176940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.863915,-18.243972,48.910914,69.051036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553764,1.730586,0.238168,0.033287,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.673017,mpc,0,-126.340000,54.885000,-1.513218,0.828606,-1.310000,0.735000,-0.203218,0.093606,-20.218053,-6.922320,-0.335443,-6.922320,-20.218053,-0.290000,0.450000,-13,31,-12.894818,31.421977,-12.894818,31.421977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.243042,-17.295858,58.481274,75.734841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561098,1.636655,0.220477,0.027220,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.682987,mpc,0,-126.340000,54.885000,-1.714325,0.721146,-1.500000,0.655000,-0.214325,0.066146,-20.583991,-9.544873,-0.457422,-9.544873,-20.583991,-0.220000,0.350000,-19,57,-18.586476,56.547164,-18.586476,56.547164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.556754,-16.061552,58.694721,74.829981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564750,1.626340,0.227607,0.023180,0.500981,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.692986,mpc,0,-126.340000,54.885000,-1.914947,0.610028,-1.700000,0.555000,-0.214947,0.055028,-20.462012,-14.363051,-0.213464,-14.363051,-20.462012,-0.200000,0.430000,-23,86,-22.591328,85.941555,-22.591328,85.941555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.411450,-14.495024,53.412806,69.435274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558053,1.561529,0.213018,0.018715,0.500614,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.702984,mpc,0,-126.340000,54.885000,-2.114160,0.495683,-1.900000,0.415000,-0.214160,0.080683,-19.547167,-15.460864,-0.030495,-15.460864,-19.547167,-0.210000,0.580000,-28,82,-27.949243,82.264235,-27.949243,82.264235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.174420,-13.760741,48.716854,66.400932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553160,1.454316,0.212881,0.016084,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.713013,mpc,0,-126.340000,54.885000,-2.312186,0.377898,-2.090000,0.285000,-0.222186,0.092898,-20.096074,-13.570186,-0.396432,-13.570186,-20.096074,-0.210000,0.680000,-21,56,-21.325687,56.040605,-21.325687,56.040605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.533237,-13.721373,45.753047,61.734829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550475,1.590285,0.229286,0.025366,0.502393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.722985,mpc,0,-126.340000,54.885000,-2.506987,0.257833,-2.280000,0.175000,-0.226987,0.082833,-20.096074,-13.570186,-0.457422,-10.154769,-20.279043,-0.270000,0.650000,-11,54,-10.708502,53.991304,-10.708502,53.991304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.816364,-12.177848,50.395880,61.818835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561490,1.752285,0.221119,0.046439,0.500904,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.732989,mpc,0,-126.340000,54.885000,-2.699919,0.134596,-2.480000,0.085000,-0.219919,0.049596,-19.730136,-9.117946,-1.189297,-9.117946,-19.730136,-0.200000,0.570000,-17,19,-16.791384,19.258855,-16.791384,19.258855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.858741,-12.092879,48.370301,60.170422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566958,1.453205,0.199186,0.016340,0.500614,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.743012,mpc,0,-126.340000,54.885000,-2.890385,0.008465,-2.670000,-0.005000,-0.220385,0.013465,-19.547167,-10.276748,-1.067318,-10.276748,-19.547167,-0.180000,0.380000,-18,39,-17.781457,38.646771,-17.781457,38.646771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.093106,-10.576484,63.169591,71.738821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552019,1.496249,0.197492,0.016776,0.501145,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.753018,mpc,0,-126.340000,54.885000,-3.077329,-0.119940,-2.860000,-0.125000,-0.217329,0.005060,-18.998261,-14.180083,0.030495,-14.180083,-18.998261,-0.190000,0.360000,-18,71,-18.407664,70.533752,-18.407664,70.533752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.716985,-8.968848,60.404405,66.394453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556933,1.580742,0.214537,0.018439,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.762985,mpc,0,-126.340000,54.885000,-3.260025,-0.250155,-3.040000,-0.285000,-0.220025,0.034845,-18.571334,-18.632323,-0.396432,-18.632323,-18.571334,-0.210000,0.460000,-17,100,-17.344002,100.355979,-17.344002,100.355979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.347785,-7.357861,56.548384,63.587295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553349,1.464280,0.227022,0.018009,0.500591,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.773016,mpc,0,-126.340000,54.885000,-3.440013,-0.383375,-3.210000,-0.465000,-0.230013,0.081625,-17.656490,-20.096074,-0.396432,-20.096074,-17.656490,-0.190000,0.710000,-25,94,-25.199109,93.519821,-25.199109,93.519821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.530382,-5.682244,56.519607,68.610825,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557194,1.465055,0.264961,0.018516,0.500591,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.783015,mpc,0,-126.340000,54.885000,-3.615198,-0.518155,-3.380000,-0.635000,-0.235198,0.116845,-17.656490,-15.826802,-0.518412,-15.826802,-17.656490,-0.210000,0.830000,-18,49,-17.567706,49.069690,-17.567706,49.069690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.160388,-5.231153,59.181717,72.062348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551994,1.584517,0.219105,0.016980,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.793123,mpc,0,-126.340000,54.885000,-3.787674,-0.656247,-3.570000,-0.765000,-0.217674,0.108753,-18.510344,-11.313571,-0.335443,-11.313571,-18.510344,-0.230000,0.690000,1,21,1.418226,20.650114,1.418226,20.650114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.475540,-4.103337,73.820860,80.991913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.966454,1.443735,0.215982,0.020472,0.500414,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.803012,mpc,0,-126.340000,54.885000,-3.951597,-0.792968,-3.740000,-0.875000,-0.211597,0.082032,-18.937271,-11.313571,-0.579401,-11.313571,-18.937271,-0.170000,0.450000,5,37,4.898398,37.419700,4.898398,37.419700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.898121,-1.714306,78.577179,90.802374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553976,1.442063,0.198401,0.016362,0.500724,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.813013,mpc,0,-126.340000,54.885000,-4.112198,-0.932670,-3.930000,-1.005000,-0.182198,0.072330,-18.144407,-15.155916,-0.518412,-15.155916,-18.144407,-0.130000,0.360000,0,76,0.330783,75.889967,0.330783,75.889967,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.237546,1.089731,78.804257,85.432848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551479,1.573171,0.214926,0.021047,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.823014,mpc,0,-126.340000,54.885000,-4.267322,-1.073663,-4.100000,-1.175000,-0.167322,0.101337,-17.412531,-20.279043,-0.823360,-20.279043,-17.412531,-0.090000,0.500000,-6,109,-6.154031,108.712788,-6.154031,108.712788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.372477,3.890022,73.119579,78.567312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.545677,1.660070,0.273956,0.051224,0.500878,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.832983,mpc,0,-126.340000,54.885000,-4.416180,-1.215286,-4.260000,-1.375000,-0.156180,0.159714,-15.704823,-21.559824,-0.457422,-21.559824,-15.704823,-0.090000,0.800000,-15,98,-15.196922,97.984961,-15.196922,97.984961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.817816,5.887105,72.665212,79.956614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556336,1.489293,0.275409,0.019998,0.500794,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.843015,mpc,0,-126.340000,54.885000,-4.559893,-1.358722,-4.420000,-1.545000,-0.139893,0.186278,-15.033937,-17.229563,-1.250287,-17.229563,-15.033937,-0.110000,0.900000,-10,55,-9.774425,54.769318,-9.774425,54.769318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.525925,6.763344,74.351091,82.165954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558307,1.577197,0.259501,0.020618,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.855570,mpc,0,-126.340000,54.885000,-4.730742,-1.539254,-4.600000,-1.715000,-0.130742,0.175746,-13.387218,-11.923467,-1.494245,-11.923467,-13.387218,-0.110000,0.690000,-12,27,-12.228482,26.701888,-12.228482,26.701888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.462020,7.142156,85.784157,90.075965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.618368,1.538358,0.230188,0.031458,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.863543,mpc,0,-126.340000,54.885000,-4.833812,-1.654318,-4.690000,-1.805000,-0.143812,0.150682,-12.716332,-11.313571,-0.762370,-11.313571,-12.716332,-0.130000,0.530000,-11,32,-10.672113,32.313856,-10.672113,32.313856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.017201,6.345488,85.475767,89.924708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551213,1.540548,0.211958,0.022612,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.873639,mpc,0,-126.340000,54.885000,-4.958081,-1.800347,-4.820000,-1.945000,-0.138081,0.144653,-11.252582,-14.302062,-1.311276,-14.302062,-11.252582,-0.130000,0.360000,-16,72,-16.206265,71.836976,-16.206265,71.836976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.309884,6.105634,79.289061,83.230778,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557911,1.983469,0.337618,0.057814,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008457,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.884035,mpc,0,-126.340000,54.885000,-5.078510,-1.950897,-4.920000,-2.115000,-0.158510,0.164103,-9.971800,-20.157064,-1.128308,-20.157064,-9.971800,-0.160000,0.440000,-20,112,-20.121640,112.450000,-20.121640,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.845061,6.623137,70.376107,76.148443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574826,1.618577,0.265748,0.028848,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.893635,mpc,0,-126.340000,54.885000,-5.182727,-2.089902,-5.010000,-2.305000,-0.172727,0.215098,-9.117946,-21.376856,-0.823360,-21.376856,-9.117946,-0.160000,0.740000,-23,106,-22.963603,105.869291,-22.963603,105.869291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.114566,7.217288,72.830648,85.619757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559994,1.623671,0.359653,0.031595,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.903677,mpc,0,-126.340000,54.885000,-5.284382,-2.235123,-5.080000,-2.495000,-0.204382,0.259877,-7.776174,-16.985604,-1.067318,-16.985604,-7.776174,-0.120000,0.900000,-34,61,-34.065459,59.369555,-34.065459,59.369555,0.000000,1.499735,0.000000,64.000000,0.000000,0.000000,96.702308,8.387686,79.235753,92.944904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.687508,1.928653,0.375515,0.061807,0.501093,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008571,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.913630,mpc,0,-126.340000,54.885000,-5.377546,-2.378705,-5.160000,-2.615000,-0.217546,0.236295,-7.715185,-10.337738,-0.762370,-10.337738,-7.715185,-0.250000,0.830000,-10,16,-9.579052,7.567269,-9.579052,7.567269,0.000000,8.302021,0.000000,64.000000,0.000000,0.000000,99.059552,7.822227,84.907788,94.915108,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.591980,1.526663,0.222594,0.027184,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.923635,mpc,0,-126.340000,54.885000,-5.463425,-2.522501,-5.240000,-2.695000,-0.223425,0.172499,-7.898153,-6.190445,-0.945339,-6.190445,-7.898153,-0.260000,0.490000,4,-3,4.129887,-2.782829,4.129887,-2.782829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.195111,7.062809,78.143727,96.576236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568612,1.953515,0.307013,0.071570,0.500752,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008416,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.933579,mpc,0,-126.340000,54.885000,-5.540935,-2.664728,-5.310000,-2.785000,-0.230935,0.120272,-7.227268,-9.849821,-1.250287,-9.849821,-7.227268,-0.160000,0.220000,-7,42,-7.291176,46.655585,-7.291176,46.655585,0.000000,-4.438414,0.000000,64.000000,0.000000,0.000000,90.557551,8.255503,84.004682,102.203490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.608180,1.526862,0.218681,0.028537,0.500603,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.943565,mpc,0,-126.340000,54.885000,-5.610792,-2.806697,-5.370000,-2.925000,-0.240792,0.118303,-7.227268,-9.849821,-1.189297,-15.765812,-5.641538,-0.120000,0.240000,-6,48,-6.182097,48.056555,-6.182097,48.056555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.056481,7.645575,79.395661,87.118998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572613,1.871766,0.326495,0.046786,1.865727,1,1,0,9,2,2,0,0,0,0,1,1,1,1,1,0.009701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.953603,mpc,0,-126.340000,54.885000,-5.672868,-2.948382,-5.410000,-3.115000,-0.262868,0.166618,-3.994819,-21.864772,-0.701380,-21.864772,-3.994819,-0.130000,0.360000,-31,93,-30.992320,112.450000,-30.992320,112.450000,0.000000,-19.393445,0.000000,64.000000,0.000000,0.000000,91.015797,12.484130,81.868518,92.706199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572724,1.507465,0.241073,0.025238,0.500970,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.963645,mpc,0,-126.340000,54.885000,-5.726724,-3.088926,-5.450000,-3.335000,-0.276724,0.246074,-2.836017,-23.755450,-0.152474,-23.755450,-2.836017,-0.170000,0.600000,-32,112,-31.797490,112.450000,-31.797490,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.604291,15.720710,81.039324,94.417344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560996,1.521097,0.249955,0.022340,0.500864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.973633,mpc,0,-126.340000,54.885000,-5.772074,-3.227393,-5.460000,-3.555000,-0.312074,0.327607,-1.677214,-20.218053,-0.457422,-20.218053,-1.677214,-0.250000,0.840000,-26,104,-26.416956,104.417672,-26.416956,104.417672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.124912,18.810178,88.700986,106.581036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547428,1.421845,0.305148,0.020387,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.983638,mpc,0,-126.340000,54.885000,-5.809256,-3.364609,-5.470000,-3.685000,-0.339256,0.320391,-1.677214,-11.618519,-0.823360,-11.618519,-1.677214,-0.300000,0.960000,-12,59,-11.571444,23.570323,-11.571444,23.570323,0.000000,35.847348,0.000000,64.000000,0.000000,0.000000,79.606850,20.929948,89.754284,110.335176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557953,1.698015,0.275714,0.031293,0.504919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.993636,mpc,0,-126.340000,54.885000,-5.838177,-3.500123,-5.490000,-3.745000,-0.348177,0.244877,-2.043152,-1.982162,-0.518412,-1.982162,-2.043152,-0.250000,0.810000,-3,14,-3.384008,-49.319822,-3.384008,-49.319822,0.000000,63.737493,0.000000,64.000000,0.000000,0.000000,74.647001,19.674903,86.635067,109.858491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557906,1.638658,0.197055,0.023781,0.500444,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.003631,mpc,0,-126.340000,54.885000,-5.858882,-3.633850,-5.500000,-3.735000,-0.358882,0.101150,-1.982162,2.714037,0.213464,2.714037,-1.982162,-0.190000,0.480000,-2,-31,-2.017074,-71.707156,-2.017074,-71.707156,0.000000,41.124827,0.000000,64.000000,0.000000,0.000000,70.636914,15.000506,85.772694,104.310446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556914,1.537446,0.303194,0.059406,0.500625,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.013596,mpc,0,-126.340000,54.885000,-5.871401,-3.765305,-5.500000,-3.725000,-0.371401,-0.040305,-0.457422,0.518412,-0.091484,0.518412,-0.457422,-0.150000,0.160000,-14,-39,-13.750360,-38.569319,-13.750360,-38.569319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.985054,12.629716,98.911012,116.827769,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572151,1.509583,0.241047,0.023867,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.023639,mpc,0,-126.340000,54.885000,-5.875884,-3.895778,-5.490000,-3.755000,-0.385884,-0.140778,1.738204,-7.654195,0.030495,-7.654195,1.738204,-0.110000,-0.090000,-35,6,-34.507686,42.863535,-34.507686,42.863535,0.000000,-36.432854,0.000000,64.000000,0.000000,0.000000,71.473011,13.636359,118.376927,134.974822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559284,1.553996,0.219448,0.023003,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.033636,mpc,0,-126.340000,54.885000,-5.872331,-4.023543,-5.470000,-3.895000,-0.402331,-0.128543,2.470079,-18.205396,-0.640391,-18.205396,2.470079,-0.180000,-0.090000,-31,51,-30.604806,112.450000,-30.604806,112.450000,0.000000,-61.019319,0.000000,64.000000,0.000000,0.000000,73.899858,16.736277,125.887115,141.684826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562871,1.466336,0.251870,0.023439,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.043643,mpc,0,-126.340000,54.885000,-5.860882,-4.149220,-5.440000,-4.135000,-0.420882,-0.014220,2.714037,-29.732431,-0.579401,-29.732431,2.714037,-0.260000,0.060000,-18,96,-17.508701,112.450000,-17.508701,112.450000,0.000000,-16.019319,0.000000,64.000000,0.000000,0.000000,70.755999,25.846776,123.461738,147.910462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559369,1.580931,0.249343,0.024759,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.053562,mpc,0,-126.340000,54.885000,-5.841879,-4.271506,-5.420000,-4.465000,-0.421879,0.193494,1.494245,-35.892381,-0.579401,-35.892381,1.494245,-0.260000,0.490000,0,112,0.043391,112.450000,0.043391,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.079503,37.799879,127.234351,159.796893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555058,1.648385,0.253341,0.028292,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.063639,mpc,0,-126.340000,54.885000,-5.814931,-4.393327,-5.400000,-4.795000,-0.414931,0.401673,1.067318,-33.879724,-0.945339,-33.879724,1.067318,-0.180000,0.890000,-3,112,-2.590516,112.450000,-2.590516,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.592710,50.496184,136.274748,175.465678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558078,1.507506,0.296059,0.023801,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.073639,mpc,0,-126.340000,54.885000,-5.780766,-4.511703,-5.390000,-5.065000,-0.390766,0.553297,0.701380,-26.012065,-0.457422,-26.012065,0.701380,-0.130000,1.040000,3,112,2.777474,112.450000,2.777474,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.668855,60.900453,144.818304,184.234766,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553585,1.480667,0.432622,0.019217,0.500781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.083634,mpc,0,-126.340000,54.885000,-5.739430,-4.627468,-5.380000,-5.275000,-0.359430,0.647532,0.335443,-16.131750,-0.274453,-16.131750,0.335443,-0.120000,1.100000,17,99,16.506248,98.772565,16.506248,98.772565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.552976,67.595343,152.298721,192.751870,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552816,1.600969,0.368780,0.022477,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.093602,mpc,0,-126.340000,54.885000,-5.691279,-4.740298,-5.370000,-5.365000,-0.321279,0.624702,1.006328,-5.885497,-0.335443,-5.885497,1.006328,-0.110000,0.980000,23,54,23.218027,25.400572,23.218027,25.400572,0.000000,28.371993,0.000000,64.000000,0.000000,0.000000,23.085712,69.462844,159.477118,200.377696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559754,1.433089,0.244681,0.016805,0.500338,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.103632,mpc,0,-126.340000,54.885000,-5.636095,-4.851133,-5.350000,-5.365000,-0.286095,0.513867,1.189297,4.055809,0.335443,4.055809,1.189297,-0.040000,0.840000,26,9,25.526055,-53.558034,25.526055,-53.558034,0.000000,62.330599,0.000000,64.000000,0.000000,0.000000,18.688993,62.217208,158.093903,190.361164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544840,1.605706,0.215602,0.026952,0.500606,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.113636,mpc,0,-126.340000,54.885000,-5.574603,-4.958925,-5.330000,-5.305000,-0.244603,0.346075,2.714037,6.922320,0.823360,6.922320,2.714037,0.080000,0.450000,8,-36,7.948521,-57.322494,7.948521,-57.322494,0.000000,21.095059,0.000000,64.000000,0.000000,0.000000,17.882435,47.547119,152.829699,175.375820,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562553,1.713940,0.348149,0.066489,0.501663,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008205,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.123610,mpc,0,-126.340000,54.885000,-5.507165,-5.063620,-5.280000,-5.265000,-0.227165,0.201380,5.885497,3.018985,0.823360,3.018985,5.885497,0.110000,0.080000,-18,-6,-18.249887,-5.533085,-18.249887,-5.533085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.293725,33.144711,153.353313,172.511462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577709,1.663531,0.233842,0.032173,0.502934,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.133607,mpc,0,-126.340000,54.885000,-5.433730,-5.165752,-5.220000,-5.295000,-0.213730,0.129248,6.983309,-6.556382,0.213464,-6.556382,6.983309,-0.010000,-0.020000,-11,39,-10.860557,79.201592,-10.860557,79.201592,0.000000,-39.734677,0.000000,64.000000,0.000000,0.000000,28.822048,21.523613,156.404725,179.484693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571268,1.485551,0.222563,0.021478,0.503456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.143643,mpc,0,-126.340000,54.885000,-5.354472,-5.265407,-5.130000,-5.425000,-0.224472,0.159593,8.142112,-16.680656,0.030495,-16.680656,8.142112,-0.060000,0.070000,-14,84,-13.840246,112.450000,-13.840246,112.450000,0.000000,-27.983085,0.000000,64.000000,0.000000,0.000000,29.900901,19.042407,153.229157,175.678376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560081,1.563134,0.219329,0.020602,0.500439,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.153638,mpc,0,-126.340000,54.885000,-5.270355,-5.361793,-5.050000,-5.625000,-0.220355,0.263207,7.349247,-23.877429,0.457422,-23.877429,7.349247,-0.080000,0.420000,-3,112,-2.671748,112.450000,-2.671748,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.348139,24.809406,147.698866,173.925680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554436,1.514871,0.236492,0.022199,0.500830,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.163634,mpc,0,-126.340000,54.885000,-5.181429,-5.455308,-4.970000,-5.855000,-0.211429,0.399692,6.800341,-24.121388,0.640391,-24.121388,6.800341,-0.080000,0.780000,5,112,5.422755,112.450000,5.422755,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.434718,34.208411,147.896529,182.557201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554204,1.470945,0.270313,0.022380,0.500617,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.173636,mpc,0,-126.340000,54.885000,-5.088019,-5.545997,-4.900000,-6.065000,-0.188019,0.519003,5.763517,-17.351542,0.396432,-17.351542,5.763517,-0.060000,0.980000,18,112,18.318932,112.449989,18.318932,112.449989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.669869,43.605929,152.965468,191.297421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557195,1.552658,0.298640,0.020934,0.500593,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.183633,mpc,0,-126.340000,54.885000,-4.990603,-5.633776,-4.840000,-6.185000,-0.150603,0.551224,5.519559,-8.386070,0.030495,-8.386070,5.519559,-0.040000,1.050000,27,67,27.337340,54.411480,27.337340,54.411480,0.000000,13.038509,0.000000,64.000000,0.000000,0.000000,2.292663,48.843507,157.616144,196.054816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553701,1.569684,0.335406,0.023108,0.501083,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.193569,mpc,0,-126.340000,54.885000,-4.890181,-5.718182,-4.780000,-6.205000,-0.110181,0.486818,5.214611,1.128308,0.701380,1.128308,5.214611,0.090000,0.900000,23,22,23.090471,-15.820698,23.090471,-15.820698,0.000000,38.270687,0.000000,64.000000,0.000000,0.000000,-4.657309,48.212833,158.316501,192.611700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582662,1.790018,0.249387,0.037575,0.501468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.203560,mpc,0,-126.340000,54.885000,-4.785990,-5.800227,-4.720000,-6.175000,-0.065990,0.374773,6.129455,5.641538,0.518412,5.641538,6.129455,0.200000,0.560000,9,-23,8.792230,-32.381722,8.792230,-32.381722,0.000000,9.831712,0.000000,64.000000,0.000000,0.000000,-8.363401,39.293654,156.445500,177.657230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569860,1.696807,0.211681,0.029464,0.504245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.213635,mpc,0,-126.340000,54.885000,-4.678090,-5.880121,-4.650000,-6.135000,-0.028090,0.254879,7.532216,2.592058,0.823360,2.592058,7.532216,0.150000,0.180000,7,16,6.938299,15.898252,6.938299,15.898252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.636145,27.751881,152.265986,172.174950,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.090812,2.093409,0.257304,0.041869,0.501119,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.223608,mpc,0,-126.340000,54.885000,-4.568926,-5.956423,-4.560000,-6.145000,-0.008926,0.188577,8.386070,-5.519559,0.518412,-5.519559,8.386070,0.110000,0.070000,5,61,4.819404,90.234199,4.819404,90.234199,0.000000,-29.335947,0.000000,64.000000,0.000000,0.000000,-9.690557,15.542816,145.312323,170.314441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563815,1.642872,0.236423,0.029056,0.500700,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.233567,mpc,0,-126.340000,54.885000,-4.458010,-6.029901,-4.460000,-6.245000,0.001990,0.215099,9.788831,-13.509197,1.067318,-13.509197,9.788831,0.070000,0.310000,-4,106,-3.886268,112.450000,-3.886268,112.450000,0.000000,-6.551748,0.000000,64.000000,0.000000,0.000000,-12.539131,9.179516,134.152347,161.018385,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.677441,2.321654,0.297333,0.043317,0.501129,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.243584,mpc,0,-126.340000,54.885000,-4.344985,-6.101114,-4.360000,-6.405000,0.015015,0.303886,9.422894,-17.168573,0.396432,-17.168573,9.422894,0.020000,0.620000,5,112,4.554525,112.450000,4.554525,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.314847,7.459306,125.648832,153.963350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565484,1.734035,0.314333,0.029892,0.500707,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.253561,mpc,0,-126.340000,54.885000,-4.231393,-6.169418,-4.260000,-6.545000,0.028607,0.375582,9.239925,-13.509197,0.823360,-13.509197,9.239925,0.000000,0.930000,10,106,10.171251,105.661828,10.171251,105.661828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.882672,9.697942,127.286836,155.279830,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572442,3.838594,0.400912,0.038522,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010364,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.263960,mpc,0,-126.340000,54.885000,-4.112435,-6.237876,-4.160000,-6.635000,0.047565,0.397124,7.837164,-4.848673,1.006328,-4.848673,7.837164,0.030000,1.010000,22,61,22.188321,31.386953,22.188321,31.386953,0.000000,29.274875,0.000000,64.000000,0.000000,0.000000,-33.246948,11.111805,126.191056,153.717742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572033,1.631623,0.258915,0.022768,0.500905,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.274025,mpc,0,-126.340000,54.885000,-3.997207,-6.301561,-4.080000,-6.635000,0.082793,0.333439,7.959143,3.262944,0.762370,3.262944,7.959143,0.080000,0.840000,20,16,20.265923,-25.904876,20.265923,-25.904876,0.000000,41.566704,0.000000,64.000000,0.000000,0.000000,-41.062381,9.458209,120.114072,145.849012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565523,1.785885,0.242950,0.028176,0.504669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.284023,mpc,0,-126.340000,54.885000,-3.883164,-6.362371,-3.990000,-6.575000,0.106836,0.212629,7.776174,7.654195,1.006328,7.654195,7.776174,0.130000,0.510000,18,-29,17.878677,-43.516482,17.878677,-43.516482,0.000000,14.178310,0.000000,64.000000,0.000000,0.000000,-45.064452,2.498666,114.438244,138.202695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563195,1.525062,0.209099,0.018837,0.500658,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.294022,mpc,0,-126.340000,54.885000,-3.769959,-6.420836,-3.900000,-6.525000,0.130041,0.104164,8.752008,3.628881,1.006328,3.628881,8.752008,0.130000,0.120000,9,14,8.664797,14.173977,8.664797,14.173977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.269473,-3.478963,114.351058,134.220670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558394,1.478684,0.203910,0.017420,0.500428,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.304020,mpc,0,-126.340000,54.885000,-3.658113,-6.477008,-3.800000,-6.545000,0.141887,0.067992,9.849821,-6.068465,1.067318,-6.068465,9.849821,0.110000,0.040000,-3,59,-3.496799,101.217694,-3.496799,101.217694,0.000000,-42.043716,0.000000,64.000000,0.000000,0.000000,-46.345423,-9.654251,114.003171,139.780939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554932,1.467940,0.230341,0.018876,0.500437,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.314052,mpc,0,-126.340000,54.885000,-3.547679,-6.531171,-3.700000,-6.645000,0.152321,0.113829,10.154769,-14.180083,1.250287,-14.180083,10.154769,0.060000,0.260000,-6,104,-5.501415,112.450000,-5.501415,112.450000,0.000000,-8.276023,0.000000,64.000000,0.000000,0.000000,-46.301478,-11.051320,108.243119,136.273529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556265,1.536579,0.244276,0.020960,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.324054,mpc,0,-126.340000,54.885000,-3.439836,-6.583059,-3.600000,-6.795000,0.160164,0.211941,9.727842,-16.863625,0.457422,-16.863625,9.727842,0.010000,0.640000,0,112,-0.191139,112.450000,-0.191139,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.993647,-9.735334,107.244070,140.210839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557285,1.670841,0.309070,0.030144,0.500842,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.334019,mpc,0,-126.340000,54.885000,-3.335072,-6.632755,-3.500000,-6.935000,0.164928,0.302245,8.325081,-12.777322,1.128308,-12.777322,8.325081,0.010000,0.900000,9,109,9.078835,109.186950,9.078835,109.186950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.837605,-6.124211,114.254750,144.064957,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.688481,1.617243,0.359087,0.031699,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008208,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.344023,mpc,0,-126.340000,54.885000,-3.233051,-6.680722,-3.420000,-7.015000,0.186949,0.334278,7.166278,-3.933829,0.823360,-3.933829,7.166278,0.010000,1.010000,20,64,19.888280,31.071515,19.888280,31.071515,0.000000,33.115435,0.000000,64.000000,0.000000,0.000000,-65.816662,-4.063831,114.352739,141.572883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555151,1.475922,0.325131,0.016118,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.354048,mpc,0,-126.340000,54.885000,-3.134409,-6.726959,-3.350000,-6.995000,0.215591,0.268041,6.434403,6.068465,0.701380,6.068465,6.434403,0.060000,0.870000,22,19,21.850158,-45.259253,21.850158,-45.259253,0.000000,64.446203,0.000000,64.000000,0.000000,0.000000,-72.384493,-5.249799,107.641335,132.657889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551728,1.638781,0.232533,0.025008,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.364025,mpc,0,-126.340000,54.885000,-3.040243,-6.771252,-3.280000,-6.915000,0.239757,0.143748,6.251434,9.910810,0.823360,9.910810,6.251434,0.130000,0.540000,14,-26,13.604623,-59.443345,13.604623,-59.443345,0.000000,33.630295,0.000000,64.000000,0.000000,0.000000,-75.322849,-10.236992,98.309471,125.655104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568768,1.479135,0.220108,0.022532,0.503411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.374052,mpc,0,-126.340000,54.885000,-2.950035,-6.814139,-3.210000,-6.835000,0.259965,0.020861,7.288257,6.739351,0.762370,6.739351,7.288257,0.140000,0.160000,-1,-12,-1.030833,-11.741827,-1.030833,-11.741827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.597021,-14.821124,106.852595,130.490270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558719,1.437575,0.211792,0.016118,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.384051,mpc,0,-126.340000,54.885000,-2.864921,-6.855377,-3.130000,-6.815000,0.265079,-0.040377,7.959143,-2.409089,0.945339,-2.409089,7.959143,0.090000,0.020000,-9,33,-9.370864,71.771054,-9.370864,71.771054,0.000000,-38.512881,0.000000,64.000000,0.000000,0.000000,-70.616736,-18.568885,114.765128,143.414662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544954,1.553226,0.197542,0.018530,0.501676,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.394049,mpc,0,-126.340000,54.885000,-2.785018,-6.895194,-3.040000,-6.895000,0.254982,-0.000194,8.264091,-13.082270,0.518412,-13.082270,8.264091,0.020000,0.060000,-14,78,-13.806577,112.450000,-13.806577,112.450000,0.000000,-34.191827,0.000000,64.000000,0.000000,0.000000,-69.363519,-16.850937,112.013646,144.006035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557495,1.662447,0.261159,0.030070,0.502406,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.404055,mpc,0,-126.340000,54.885000,-2.710656,-6.933715,-2.960000,-7.045000,0.249344,0.111285,7.288257,-18.937271,0.457422,-18.937271,7.288257,-0.040000,0.380000,-7,112,-7.020487,112.450000,-7.020487,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.542467,-10.300998,115.307063,144.320437,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558325,1.479682,0.219827,0.020246,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.414055,mpc,0,-126.340000,54.885000,-2.642290,-6.970993,-2.890000,-7.225000,0.247710,0.254007,6.495393,-18.327375,0.518412,-18.327375,6.495393,-0.040000,0.760000,-8,112,-8.206946,112.450000,-8.206946,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.356409,-2.848946,127.254854,151.859806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557031,1.434239,0.281245,0.016260,0.500364,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.424045,mpc,0,-126.340000,54.885000,-2.580271,-7.007117,-2.830000,-7.365000,0.249729,0.357883,4.787684,-10.886644,0.518412,-10.886644,4.787684,-0.040000,0.970000,1,101,0.956077,101.457781,0.956077,101.457781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.693604,4.127822,134.237910,156.908979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545981,1.458691,0.355075,0.018561,0.503289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.434051,mpc,0,-126.340000,54.885000,-2.524764,-7.042280,-2.780000,-7.415000,0.255236,0.372720,3.628881,-0.579401,0.518412,-0.579401,3.628881,-0.050000,1.000000,9,56,9.272414,15.879604,9.272414,15.879604,0.000000,40.578177,0.000000,64.000000,0.000000,0.000000,-85.037019,6.772121,133.994638,157.532103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547307,1.430230,0.241904,0.014520,0.500560,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.444052,mpc,0,-126.340000,54.885000,-2.476208,-7.076500,-2.730000,-7.365000,0.253792,0.288500,3.018985,9.361904,1.067318,9.361904,3.018985,-0.030000,0.800000,9,11,8.538852,-56.941040,8.538852,-56.941040,0.000000,68.398821,0.000000,64.000000,0.000000,0.000000,-87.005330,2.288610,124.656561,153.025666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555638,1.480819,0.200991,0.022177,0.500916,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.454057,mpc,0,-126.340000,54.885000,-2.434839,-7.109906,-2.710000,-7.245000,0.275161,0.135094,2.043152,13.509197,0.884349,13.509197,2.043152,0.000000,0.470000,9,-34,9.406688,-76.981900,9.406688,-76.981900,0.000000,43.439681,0.000000,64.000000,0.000000,0.000000,-83.509753,-7.621992,107.744613,145.270849,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555991,1.714414,0.255397,0.033611,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.464022,mpc,0,-126.340000,54.885000,-2.401060,-7.142446,-2.680000,-7.145000,0.278940,0.002554,1.738204,8.995966,0.274453,8.995966,1.738204,0.030000,0.090000,0,-20,-0.006050,-19.812824,-0.006050,-19.812824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.766555,-15.636192,108.219167,144.722924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560273,1.470541,0.202366,0.018480,0.501098,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.474048,mpc,0,-126.340000,54.885000,-2.374792,-7.174543,-2.660000,-7.105000,0.285208,-0.069543,1.982162,-1.189297,0.213464,-1.189297,1.982162,0.030000,-0.020000,-13,25,-13.405410,67.664175,-13.405410,67.664175,0.000000,-42.476999,0.000000,64.000000,0.000000,0.000000,-68.014149,-21.882908,119.547573,157.268344,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545445,1.438389,0.167653,0.015245,0.500281,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.484048,mpc,0,-126.340000,54.885000,-2.356525,-7.205994,-2.630000,-7.175000,0.273475,-0.030994,2.043152,-12.106436,0.030495,-12.106436,2.043152,-0.020000,0.010000,-21,70,-20.947736,112.450000,-20.947736,112.450000,0.000000,-42.262824,0.000000,64.000000,0.000000,0.000000,-59.097518,-21.978154,123.286551,159.864094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542616,1.473875,0.204495,0.017401,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.494056,mpc,0,-126.340000,54.885000,-2.346369,-7.236994,-2.610000,-7.325000,0.263631,0.088006,1.006328,-20.096074,-0.213464,-20.096074,1.006328,-0.050000,0.260000,-20,112,-19.692854,112.450000,-19.692854,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.482635,-15.235688,119.472053,153.053624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549523,1.427665,0.215522,0.014636,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.504051,mpc,0,-126.340000,54.885000,-2.344511,-7.267557,-2.600000,-7.525000,0.255489,0.257443,-0.335443,-20.157064,-0.396432,-20.157064,-0.335443,-0.080000,0.700000,-16,112,-15.561779,112.450000,-15.561779,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.426834,-6.665499,128.740439,161.514551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550181,1.506381,0.424496,0.018819,0.500729,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.514053,mpc,0,-126.340000,54.885000,-2.351086,-7.297820,-2.600000,-7.675000,0.248914,0.377180,-1.799193,-12.411384,-0.274453,-12.411384,-1.799193,-0.120000,0.950000,-6,112,-5.791673,112.450000,-5.791673,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.399176,2.294070,144.330050,173.579531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550863,1.481318,0.338785,0.018285,0.500448,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.524053,mpc,0,-126.340000,54.885000,-2.366219,-7.327823,-2.620000,-7.735000,0.253781,0.407177,-3.018985,-0.762370,-0.396432,-0.762370,-3.018985,-0.110000,1.050000,-1,67,-0.577705,18.935175,-0.577705,18.935175,0.000000,48.514825,0.000000,64.000000,0.000000,0.000000,-70.643696,5.005817,146.857257,181.210518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554871,1.485538,0.337306,0.019662,0.503835,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.534053,mpc,0,-126.340000,54.885000,-2.390004,-7.357633,-2.650000,-7.685000,0.259996,0.327367,-4.421746,9.910810,-1.128308,9.910810,-4.421746,-0.110000,0.900000,8,22,7.710892,-64.418738,7.710892,-64.418738,0.000000,86.868737,0.000000,64.000000,0.000000,0.000000,-75.898169,-0.089113,139.339980,180.053977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552290,1.453030,0.201573,0.014829,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.544056,mpc,0,-126.340000,54.885000,-2.422529,-7.387323,-2.690000,-7.545000,0.267471,0.157677,-4.970653,16.314719,-0.274453,16.314719,-4.970653,-0.060000,0.560000,2,-23,1.521958,-104.119362,1.521958,-104.119362,0.000000,81.569362,0.000000,64.000000,0.000000,0.000000,-77.338501,-11.930479,121.184301,169.474050,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549639,1.594596,0.264917,0.018312,0.500561,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.554049,mpc,0,-126.340000,54.885000,-2.463783,-7.416901,-2.730000,-7.395000,0.266217,-0.021901,-4.909663,13.936124,-0.091484,13.936124,-4.909663,-0.070000,0.180000,-7,-68,-6.622519,-69.292439,-6.622519,-69.292439,0.000000,1.742439,0.000000,64.000000,0.000000,0.000000,-73.280309,-23.612507,120.487235,165.215548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549355,1.448662,0.207333,0.015249,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.564048,mpc,0,-126.340000,54.885000,-2.513855,-7.446468,-2.780000,-7.305000,0.266145,-0.141468,-4.360757,4.726694,-0.091484,4.726694,-4.360757,-0.040000,-0.040000,-27,-23,-26.815117,12.259262,-26.815117,12.259262,0.000000,-34.809262,0.000000,64.000000,0.000000,0.000000,-66.372397,-29.025921,129.920266,166.908667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553366,1.624737,0.271039,0.035036,0.501447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.574026,mpc,0,-126.340000,54.885000,-2.572580,-7.475979,-2.810000,-7.315000,0.237420,-0.160979,-3.384923,-8.447060,-0.457422,-8.447060,-3.384923,-0.090000,-0.140000,-45,22,-45.173613,112.450000,-45.173613,112.450000,0.000000,-90.000000,0.000000,64.000000,0.000000,0.000000,-57.051751,-30.277653,136.140929,177.267422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577474,1.787316,0.301895,0.036585,0.501176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008217,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.584030,mpc,0,-126.340000,54.885000,-2.640211,-7.505609,-2.840000,-7.475000,0.199789,-0.030609,-3.384923,-8.447060,-1.189297,-21.620814,-2.957996,-0.110000,-0.060000,-56,67,-55.798359,112.450000,-55.798359,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-48.756280,-28.099971,127.547551,167.808947,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.578542,3.722508,0.302512,0.033728,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011152,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.595214,mpc,0,-126.340000,54.885000,-2.726130,-7.538817,-2.880000,-7.745000,0.153870,0.206183,-4.787684,-30.708265,-1.250287,-30.708265,-4.787684,-0.320000,0.030000,-11,112,13.591250,112.450000,13.591250,112.450000,-24.389609,-0.000000,0.000000,64.000000,0.000000,0.000000,-44.904068,-15.693460,119.718220,150.805001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.079454,1.709039,0.308488,0.035316,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.605277,mpc,0,-126.340000,54.885000,-2.812646,-7.568794,-2.930000,-8.075000,0.117354,0.506206,-7.837164,-34.977537,-2.165131,-34.977537,-7.837164,-0.350000,0.520000,29,112,28.787571,112.450000,28.787571,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.555614,0.493347,139.301524,170.297908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570234,1.797901,0.407720,0.038238,0.501029,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008327,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.615471,mpc,0,-126.340000,54.885000,-2.909067,-7.599270,-3.010000,-8.395000,0.100933,0.795730,-8.812998,-29.366493,-2.104141,-29.366493,-8.812998,-0.160000,0.890000,-16,112,-36.105654,112.450000,-36.105654,112.450000,19.893225,0.000000,0.000000,64.000000,0.000000,0.000000,-53.987831,17.471360,146.072433,182.995634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.708688,1.749183,0.361371,0.036342,0.507414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008374,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.625290,mpc,0,-126.340000,54.885000,-3.010170,-7.628735,-3.090000,-8.615000,0.079830,0.986265,-8.508050,-18.327375,-1.677214,-18.327375,-8.508050,-0.090000,1.020000,-61,112,-62.293841,112.450000,-62.293841,112.450000,1.081412,0.000000,0.000000,64.000000,0.000000,0.000000,-51.001149,29.127113,143.319274,183.173098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.799575,2.354707,0.375563,0.040881,0.501173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.635282,mpc,0,-126.340000,54.885000,-3.121178,-7.658825,-3.170000,-8.735000,0.048822,1.076175,-9.056956,-7.227268,-1.616224,-7.227268,-9.056956,-0.180000,1.060000,-57,112,-56.614654,112.450000,-56.614654,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.234916,32.014371,135.895818,170.753408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593514,1.895170,0.405625,0.041991,0.501127,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008451,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.645295,mpc,0,-126.340000,54.885000,-3.240477,-7.689082,-3.260000,-8.735000,0.019523,1.045918,-10.276748,5.763517,-1.555235,5.763517,-10.276748,-0.390000,1.080000,-24,67,-24.345742,22.522129,-24.345742,22.522129,0.000000,44.927871,0.000000,64.000000,0.000000,0.000000,-45.643442,23.319992,150.336797,198.572222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572047,1.695029,0.405017,0.027165,0.500591,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.655281,mpc,0,-126.340000,54.885000,-3.367268,-7.719340,-3.380000,-8.605000,0.012732,0.885660,-13.265238,17.534511,-1.494245,17.534511,-13.265238,-0.400000,0.930000,1,22,1.482831,-77.178435,1.482831,-77.178435,0.000000,99.628435,0.000000,64.000000,0.000000,0.000000,-46.048090,7.286584,135.979143,187.281141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579964,1.672296,0.232772,0.029279,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.665275,mpc,0,-126.340000,54.885000,-3.501749,-7.749682,-3.520000,-8.395000,0.018251,0.645318,-16.497687,22.901596,-1.616224,22.901596,-16.497687,-0.240000,0.590000,7,-23,6.758811,-106.050000,6.758811,-106.050000,0.000000,83.500000,0.000000,64.000000,0.000000,0.000000,-42.322922,-9.375893,119.513659,175.010793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556627,1.613675,0.265495,0.026840,0.500536,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.675312,mpc,0,-126.340000,54.885000,-3.644223,-7.780190,-3.670000,-8.155000,0.025777,0.374810,-16.863625,20.523001,-1.616224,20.523001,-16.863625,-0.140000,0.190000,-8,-68,-8.134578,-86.467469,-8.134578,-86.467469,0.000000,18.917469,0.000000,64.000000,0.000000,0.000000,-34.227907,-23.102657,126.511195,173.795608,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557807,1.477547,0.238622,0.028778,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.685417,mpc,0,-126.340000,54.885000,-3.794879,-7.810897,-3.840000,-7.985000,0.045121,0.174103,-16.192739,11.984457,-2.165131,11.984457,-16.192739,-0.110000,-0.020000,-25,-23,-25.374375,-18.690808,-25.374375,-18.690808,0.000000,-3.859192,0.000000,64.000000,0.000000,0.000000,-22.251276,-31.430295,142.832387,181.884644,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581601,1.769439,0.271579,0.039379,0.500940,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.695280,mpc,0,-126.340000,54.885000,-3.948631,-7.840820,-3.990000,-7.925000,0.041369,0.084180,-15.887791,-0.579401,-2.531068,-0.579401,-15.887791,-0.130000,-0.130000,-36,22,-36.445371,88.207752,-36.445371,88.207752,0.000000,-65.757752,0.000000,64.000000,0.000000,0.000000,-10.544892,-36.124018,153.238688,195.634676,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571891,1.596044,0.245223,0.023540,0.500451,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.705332,mpc,0,-126.340000,54.885000,-4.111851,-7.871217,-4.140000,-7.985000,0.028149,0.113783,-15.094927,-13.570186,-2.531068,-13.570186,-15.094927,-0.210000,-0.050000,-44,67,-43.666172,112.450000,-43.666172,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,-1.944660,-31.523139,155.012459,192.173933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572777,1.668910,0.271714,0.029437,0.503416,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.715315,mpc,0,-126.340000,54.885000,-4.280147,-7.901249,-4.290000,-8.185000,0.009853,0.283751,-15.948781,-24.426336,-2.714037,-24.426336,-15.948781,-0.340000,0.060000,-14,112,-13.501707,112.450000,-13.501707,112.450000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,2.591809,-17.409400,145.668836,175.435455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570196,1.464652,0.272519,0.024371,0.500927,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.725305,mpc,0,-126.340000,54.885000,-4.454393,-7.931078,-4.460000,-8.445000,0.005607,0.513922,-17.839459,-28.268681,-3.384923,-28.268681,-17.839459,-0.310000,0.580000,-15,112,-14.543740,112.450000,-14.543740,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.549617,0.890798,147.190320,189.497556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557252,1.448783,0.334638,0.020912,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.735311,mpc,0,-126.340000,54.885000,-4.634409,-7.960661,-4.650000,-8.685000,0.015591,0.724339,-18.510344,-23.206544,-3.811850,-23.206544,-18.510344,-0.230000,0.910000,-31,112,-30.749666,112.450000,-30.749666,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.281790,19.411360,151.769661,197.793525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551048,1.545517,0.301752,0.020802,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007928,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.745306,mpc,0,-126.340000,54.885000,-4.819380,-7.989846,-4.830000,-8.835000,0.010620,0.845154,-19.181230,-13.143259,-3.384923,-13.143259,-19.181230,-0.250000,1.030000,-27,112,-27.095165,112.450000,-27.095165,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.370832,31.228748,152.216624,194.414992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555033,1.518777,0.337985,0.019350,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.755277,mpc,0,-126.340000,54.885000,-5.008627,-8.018508,-5.030000,-8.895000,0.021373,0.876492,-20.462012,-1.982162,-3.323933,-1.982162,-20.462012,-0.300000,1.070000,-9,75,-8.831699,75.198006,-8.831699,75.198006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.959505,33.654113,158.824566,199.786842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550505,1.574583,0.418767,0.031403,0.500918,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.765306,mpc,0,-126.340000,54.885000,-5.203375,-8.046800,-5.230000,-8.835000,0.026625,0.788200,-20.766960,9.788831,-3.079975,9.788831,-20.766960,-0.260000,0.940000,-9,30,-8.825253,-18.698963,-8.825253,-18.698963,0.000000,48.896969,0.000000,64.000000,0.000000,0.000000,-6.348835,25.030624,151.969733,199.767409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555523,1.456544,0.247319,0.020188,0.500562,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.775305,mpc,0,-126.340000,54.885000,-5.401506,-8.074372,-5.440000,-8.675000,0.038494,0.600628,-20.401022,17.351542,-2.897006,17.351542,-20.401022,-0.190000,0.650000,-20,-15,-19.506208,-73.279159,-19.506208,-73.279159,0.000000,58.477165,0.000000,64.000000,0.000000,0.000000,-6.988090,7.154309,147.065608,199.085408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548426,1.440717,0.206469,0.021045,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.785304,mpc,0,-126.340000,54.885000,-5.603178,-8.101212,-5.630000,-8.485000,0.026822,0.383788,-19.669147,17.290552,-2.470079,17.290552,-19.669147,-0.190000,0.260000,-29,-59,-28.944238,-58.955714,-28.944238,-58.955714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.083303,-10.057920,144.513530,191.995367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551111,1.498006,0.217251,0.024832,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.795304,mpc,0,-126.340000,54.885000,-5.808041,-8.127225,-5.820000,-8.355000,0.011959,0.227775,-18.510344,10.337738,-1.799193,10.337738,-18.510344,-0.230000,0.010000,-39,-14,-39.381745,4.775432,-39.381745,4.775432,0.000000,-18.731146,0.000000,64.000000,0.000000,0.000000,0.460108,-20.447120,147.981631,189.070199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551090,1.472987,0.227765,0.021624,0.500965,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.805333,mpc,0,-126.340000,54.885000,-6.016204,-8.152367,-5.990000,-8.315000,-0.026204,0.162633,-18.083417,-1.311276,-2.653048,-1.311276,-18.083417,-0.300000,-0.050000,-43,31,-43.438754,103.002822,-43.438754,103.002822,0.000000,-71.958536,0.000000,64.000000,0.000000,0.000000,5.997234,-26.569216,149.350933,194.572898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596944,1.462015,0.244353,0.027462,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.815305,mpc,0,-126.340000,54.885000,-6.225486,-8.176320,-6.170000,-8.385000,-0.055486,0.208680,-18.388365,-12.228415,-2.836017,-12.228415,-18.388365,-0.410000,-0.010000,-33,76,-33.086224,112.450000,-33.086224,112.450000,0.000000,-36.405714,0.000000,64.000000,0.000000,0.000000,10.797778,-23.237468,144.361817,184.543629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575768,1.600269,0.263323,0.034490,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.825306,mpc,0,-126.340000,54.885000,-6.437238,-8.199180,-6.350000,-8.565000,-0.087238,0.365820,-19.547167,-22.108731,-3.750861,-22.108731,-19.547167,-0.410000,0.190000,-20,112,-19.806499,112.450000,-19.806499,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.664955,-10.106670,137.317286,172.499049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544283,1.500503,0.199819,0.018605,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.835304,mpc,0,-126.340000,54.885000,-6.650353,-8.220752,-6.550000,-8.795000,-0.100353,0.574248,-20.279043,-24.487325,-3.933829,-24.487325,-20.279043,-0.350000,0.680000,-30,112,-30.217910,112.450000,-30.217910,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.231112,6.413378,135.418316,177.033882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545764,1.445566,0.294157,0.023303,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.845304,mpc,0,-126.340000,54.885000,-6.864502,-8.240928,-6.750000,-8.985000,-0.114502,0.744072,-20.157064,-17.961438,-3.689871,-17.961438,-20.157064,-0.310000,0.940000,-41,112,-41.322459,112.450000,-41.322459,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.957689,21.206719,134.170460,175.980013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545855,1.525056,0.284806,0.021582,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.855303,mpc,0,-126.340000,54.885000,-7.079191,-8.259580,-6.960000,-9.085000,-0.119191,0.825420,-20.401022,-8.081122,-3.628881,-8.081122,-20.401022,-0.380000,1.020000,-29,112,-29.260342,112.450000,-29.260342,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.062025,29.231550,132.324640,171.667176,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545334,1.439280,0.317460,0.018636,0.500457,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.865304,mpc,0,-126.340000,54.885000,-7.294068,-8.276592,-7.160000,-9.095000,-0.134068,0.818408,-21.193887,2.836017,-3.140965,2.836017,-21.193887,-0.320000,1.090000,-27,67,-26.673133,43.217307,-26.673133,43.217307,0.000000,24.232693,0.000000,64.000000,0.000000,0.000000,12.344347,27.623906,134.901964,174.915692,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547900,1.437881,0.356233,0.018488,0.500408,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.875300,mpc,0,-126.340000,54.885000,-7.508523,-8.291825,-7.380000,-8.985000,-0.128523,0.693175,-21.864772,14.607010,-3.201954,14.607010,-21.864772,-0.350000,0.930000,-11,22,-10.839016,-50.471007,-10.839016,-50.471007,0.000000,72.921007,0.000000,64.000000,0.000000,0.000000,11.091160,14.967003,128.980619,175.032035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.987554,1.533398,0.217012,0.035424,0.501012,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008284,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.885275,mpc,0,-126.340000,54.885000,-7.721817,-8.305141,-7.590000,-8.795000,-0.131817,0.489859,-21.254876,20.279043,-2.775027,20.279043,-21.254876,-0.310000,0.600000,-16,-23,-16.364456,-86.219183,-16.364456,-86.219183,0.000000,63.669183,0.000000,64.000000,0.000000,0.000000,9.271807,-1.971320,116.284786,162.310328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550898,1.494852,0.187386,0.026221,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.895307,mpc,0,-126.340000,54.885000,-7.935211,-8.316508,-7.800000,-8.585000,-0.135211,0.268492,-20.583991,18.876282,-2.592058,18.876282,-20.583991,-0.220000,0.190000,-32,-58,-31.964905,-58.364605,-31.964905,-58.364605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.695719,-15.306177,123.500367,163.675327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559791,1.460502,0.216936,0.020710,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.905310,mpc,0,-126.340000,54.885000,-8.146424,-8.325693,-8.000000,-8.455000,-0.146424,0.129307,-19.913105,10.032790,-2.592058,10.032790,-19.913105,-0.250000,-0.010000,-36,-13,-36.037813,19.559710,-36.037813,19.559710,0.000000,-32.924314,0.000000,64.000000,0.000000,0.000000,21.348555,-21.661558,134.454905,166.736656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555080,1.559013,0.261840,0.026959,0.501038,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.915310,mpc,0,-126.340000,54.885000,-8.355608,-8.332608,-8.190000,-8.415000,-0.165608,0.082392,-18.815292,-1.494245,-2.409089,-1.494245,-18.815292,-0.310000,-0.050000,-41,32,-40.968465,112.450000,-40.968465,112.450000,0.000000,-80.814604,0.000000,64.000000,0.000000,0.000000,30.235907,-22.922571,136.225588,169.390125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562206,1.463182,0.235463,0.021239,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.925309,mpc,0,-126.340000,54.885000,-8.562454,-8.337133,-8.370000,-8.495000,-0.192454,0.157867,-18.693313,-13.936124,-3.018985,-13.936124,-18.693313,-0.360000,-0.010000,-36,77,-36.186136,112.450000,-36.186136,112.450000,0.000000,-35.814605,0.000000,64.000000,0.000000,0.000000,37.450816,-16.294075,130.977339,157.617903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557804,1.548694,0.269756,0.023271,0.500517,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.935309,mpc,0,-126.340000,54.885000,-8.766570,-8.339148,-8.560000,-8.685000,-0.206570,0.345852,-19.242219,-23.328523,-3.567892,-23.328523,-19.242219,-0.410000,0.190000,9,112,10.353189,112.450000,10.353189,112.450000,-1.539325,0.000000,0.000000,64.000000,0.000000,0.000000,40.067652,-3.223888,125.060812,153.468550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555790,1.483326,0.273650,0.025271,0.500619,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.945310,mpc,0,-126.340000,54.885000,-8.967632,-8.338534,-8.750000,-8.925000,-0.217632,0.586466,-20.157064,-26.438993,-3.872840,-26.438993,-20.157064,-0.230000,0.660000,-12,112,-11.951883,112.450000,-11.951883,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.533545,13.824275,127.726726,165.349699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554804,1.467389,0.308807,0.020490,0.501016,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.955305,mpc,0,-126.340000,54.885000,-9.165094,-8.335180,-8.940000,-9.145000,-0.225094,0.809820,-18.205396,-20.279043,-3.384923,-20.279043,-18.205396,-0.150000,0.930000,-57,112,-63.295830,112.450000,-63.295830,112.450000,6.343947,0.000000,0.000000,64.000000,0.000000,0.000000,33.165663,28.603411,129.063903,163.527059,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565094,2.183313,0.344910,0.036856,0.501046,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.965278,mpc,0,-126.340000,54.885000,-9.358360,-8.328989,-9.120000,-9.265000,-0.238360,0.936011,-17.046594,-9.971800,-3.262944,-9.971800,-17.046594,-0.250000,1.020000,-61,112,-60.686721,112.450000,-60.686721,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.372645,35.153875,122.819584,151.761302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565226,1.621258,0.369141,0.031729,0.500942,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.975279,mpc,0,-126.340000,54.885000,-9.548046,-8.319820,-9.290000,-9.295000,-0.258046,0.975180,-18.083417,1.494245,-2.714037,1.494245,-18.083417,-0.480000,1.080000,-17,97,-16.982400,97.032039,-16.982400,97.032039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.925487,33.848128,125.617972,158.803474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596126,1.872774,0.455266,0.037888,0.501245,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008475,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.985311,mpc,0,-126.340000,54.885000,-9.733837,-8.307542,-9.480000,-9.215000,-0.253837,0.907458,-20.583991,12.167426,-2.714037,12.167426,-20.583991,-0.420000,1.050000,8,52,7.878151,8.458476,7.878151,8.458476,0.000000,43.573562,0.000000,64.000000,0.000000,0.000000,25.685324,25.027481,118.309788,157.260988,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574538,1.735966,0.295757,0.030877,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.995279,mpc,0,-126.340000,54.885000,-9.913717,-8.292186,-9.680000,-9.025000,-0.233717,0.732814,-20.462012,21.376856,-2.531068,21.376856,-20.462012,-0.200000,0.810000,-10,7,-10.059029,-61.016974,-10.059029,-61.016974,0.000000,68.049013,0.000000,64.000000,0.000000,0.000000,22.068363,10.722815,106.306608,145.468800,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583118,1.809202,0.238052,0.041661,0.501148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.005277,mpc,0,-126.340000,54.885000,-10.089171,-8.273574,-9.870000,-8.785000,-0.219171,0.511426,-19.181230,24.853263,-2.409089,24.853263,-19.181230,-0.130000,0.490000,-23,-38,-23.158022,-80.581299,-23.158022,-80.581299,0.000000,42.613338,0.000000,64.000000,0.000000,0.000000,26.770052,-3.694556,114.423908,147.923880,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565134,1.832122,0.296317,0.046871,0.501543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.015285,mpc,0,-126.340000,54.885000,-10.259859,-8.251866,-10.060000,-8.555000,-0.199859,0.303134,-18.266386,19.791126,-2.165131,19.791126,-18.266386,-0.140000,0.100000,-25,-22,-24.591710,-22.423713,-24.591710,-22.423713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.061329,-12.357858,121.660552,148.249099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577815,1.866196,0.262314,0.032324,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008250,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.025272,mpc,0,-126.340000,54.885000,-10.425052,-8.227089,-10.230000,-8.415000,-0.195052,0.187911,-16.436698,10.032790,-2.409089,10.032790,-16.436698,-0.200000,0.000000,-30,23,-30.208882,59.454595,-30.208882,59.454595,0.000000,-36.878308,0.000000,64.000000,0.000000,0.000000,42.133395,-16.419743,127.432520,151.806110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552565,1.530796,0.226171,0.027307,0.500321,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.035275,mpc,0,-126.340000,54.885000,-10.585155,-8.199076,-10.390000,-8.375000,-0.195155,0.175924,-15.460864,-2.470079,-2.104141,-2.470079,-15.460864,-0.250000,0.010000,-31,68,-30.920253,112.450000,-30.920253,112.450000,0.000000,-44.873713,0.000000,64.000000,0.000000,0.000000,50.131063,-14.641981,129.064245,150.561393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555768,1.542573,0.316542,0.027330,0.500926,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.045305,mpc,0,-126.340000,54.885000,-10.740147,-8.167700,-10.540000,-8.455000,-0.200147,0.287300,-15.582843,-12.594353,-2.226120,-12.594353,-15.582843,-0.300000,0.220000,-18,112,-17.658740,112.450000,-17.658740,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.793470,-6.395290,124.012005,141.011454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560385,1.453771,0.239357,0.020537,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.055307,mpc,0,-126.340000,54.885000,-10.888970,-8.133074,-10.690000,-8.595000,-0.198970,0.461926,-16.070760,-16.619667,-2.897006,-16.619667,-16.070760,-0.270000,0.670000,-14,112,-13.737567,112.450000,-13.737567,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.568841,5.434509,121.928732,145.276806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557804,1.548105,0.348679,0.023673,0.500661,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.065305,mpc,0,-126.340000,54.885000,-11.031869,-8.095069,-10.840000,-8.725000,-0.191869,0.629931,-15.216906,-11.191592,-2.653048,-11.191592,-15.216906,-0.220000,0.940000,-24,112,-24.102633,112.450000,-24.102633,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.563658,18.196537,124.246770,151.595881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558245,1.531206,0.282798,0.023973,0.503901,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.075309,mpc,0,-126.340000,54.885000,-11.168834,-8.053600,-11.000000,-8.775000,-0.168834,0.721400,-15.033937,-2.470079,-2.592058,-2.470079,-15.033937,-0.220000,1.040000,-17,112,-17.333645,112.450000,-17.333645,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.028736,26.200361,122.772772,147.825043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558195,1.437358,0.303291,0.014450,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.085271,mpc,0,-126.340000,54.885000,-11.299124,-8.008841,-11.140000,-8.735000,-0.159124,0.726159,-14.789979,7.654195,-1.799193,7.654195,-14.789979,-0.230000,1.090000,-8,67,-8.088546,56.600027,-8.088546,56.600027,0.000000,10.849973,0.000000,64.000000,0.000000,0.000000,47.712174,26.605693,125.727508,145.246422,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548703,1.445681,0.371577,0.017764,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.095271,mpc,0,-126.340000,54.885000,-11.423701,-7.960393,-11.270000,-8.585000,-0.153701,0.624607,-13.997114,18.144407,-1.494245,18.144407,-13.997114,-0.180000,0.910000,-11,22,-10.638116,-21.436936,-10.638116,-21.436936,0.000000,43.886936,0.000000,64.000000,0.000000,0.000000,46.649489,19.166046,119.901984,139.317882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542825,1.442807,0.182497,0.017534,0.500506,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.105273,mpc,0,-126.340000,54.885000,-11.541985,-7.908385,-11.400000,-8.375000,-0.141985,0.466615,-12.045446,22.047741,-1.128308,22.047741,-12.045446,-0.150000,0.590000,-23,-23,-22.560313,-38.202157,-22.560313,-38.202157,0.000000,15.652157,0.000000,64.000000,0.000000,0.000000,45.871138,6.900668,114.048295,136.367483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553455,1.543016,0.236375,0.026204,0.500884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.115277,mpc,0,-126.340000,54.885000,-11.653896,-7.852800,-11.510000,-8.165000,-0.143896,0.312200,-11.313571,19.913105,-0.884349,19.913105,-11.313571,-0.170000,0.240000,-21,-2,-21.192435,-2.253760,-21.192435,-2.253760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.074723,-2.407198,116.105660,136.068017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554507,1.488240,0.250055,0.023058,0.503088,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.125307,mpc,0,-126.340000,54.885000,-11.759638,-7.793474,-11.600000,-8.015000,-0.159638,0.221526,-10.154769,10.886644,-1.128308,10.886644,-10.154769,-0.220000,0.070000,-23,43,-22.827413,82.948817,-22.827413,82.948817,0.000000,-40.202577,0.000000,64.000000,0.000000,0.000000,47.782601,-7.573602,122.446644,140.987645,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560622,1.718401,0.214636,0.022908,0.500612,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.135277,mpc,0,-126.340000,54.885000,-11.858304,-7.730933,-11.690000,-7.965000,-0.168304,0.234067,-8.934977,0.091484,-1.250287,0.091484,-8.934977,-0.220000,0.160000,-32,88,-31.583932,112.450000,-31.583932,112.450000,0.000000,-24.703760,0.000000,64.000000,0.000000,0.000000,50.861627,-7.173930,119.917845,136.008606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560513,1.471982,0.245419,0.029031,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.145305,mpc,0,-126.340000,54.885000,-11.951047,-7.664443,-11.760000,-7.985000,-0.191047,0.320557,-7.410237,-6.495393,-1.372266,-6.495393,-7.410237,-0.270000,0.510000,-37,112,-37.126935,112.450000,-37.126935,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.946281,-2.355710,112.357612,128.097264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552559,1.609502,0.292781,0.030871,0.500619,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.155306,mpc,0,-126.340000,54.885000,-12.037051,-7.594571,-11.840000,-8.035000,-0.197051,0.440429,-7.532216,-6.129455,-0.884349,-6.129455,-7.532216,-0.280000,0.830000,-31,112,-31.382816,112.450000,-31.382816,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.526448,4.793980,109.050327,127.136202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561692,1.513854,0.306980,0.030285,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.165307,mpc,0,-126.340000,54.885000,-12.116600,-7.521160,-11.910000,-8.055000,-0.206600,0.533840,-8.812998,0.640391,-0.640391,0.640391,-8.812998,-0.310000,1.000000,-10,112,-10.409702,112.450000,-10.409702,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.535695,12.055439,108.269416,128.481314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562846,1.504884,0.332892,0.017267,0.500328,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.175290,mpc,0,-126.340000,54.885000,-12.189596,-7.444391,-11.990000,-8.005000,-0.199596,0.560609,-8.934977,8.995966,-1.128308,8.995966,-8.934977,-0.240000,1.070000,-8,67,-8.405030,60.980593,-8.405030,60.980593,0.000000,6.469407,0.000000,64.000000,0.000000,0.000000,42.063490,16.169749,101.914046,121.643416,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561733,1.426587,0.281720,0.015111,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.185353,mpc,0,-126.340000,54.885000,-12.256755,-7.363513,-12.080000,-7.845000,-0.176755,0.481487,-8.325081,17.351542,-1.067318,17.351542,-8.325081,-0.180000,0.900000,-10,22,-10.475820,1.406730,-10.475820,1.406730,0.000000,21.043270,0.000000,64.000000,0.000000,0.000000,38.232056,15.097741,101.344780,116.425594,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553950,1.420013,0.146324,0.013969,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.195355,mpc,0,-126.340000,54.885000,-12.317178,-7.279704,-12.150000,-7.645000,-0.167178,0.365296,-6.922320,21.559824,-0.579401,21.559824,-6.922320,-0.150000,0.560000,-18,-12,-18.072423,-12.320897,-18.072423,-12.320897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.500094,8.761297,101.130262,113.111822,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552996,1.415424,0.138927,0.012920,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.205286,mpc,0,-126.340000,54.885000,-12.371008,-7.193176,-12.210000,-7.455000,-0.161008,0.261824,-5.031642,18.144407,-0.335443,18.144407,-5.031642,-0.110000,0.220000,-35,33,-34.518532,37.868551,-34.518532,37.868551,0.000000,-5.189448,0.000000,64.000000,0.000000,0.000000,33.502683,3.947943,106.567681,116.634578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562671,1.413130,0.138213,0.012787,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.215354,mpc,0,-126.340000,54.885000,-12.419399,-7.102157,-12.250000,-7.335000,-0.169399,0.232843,-4.665705,8.203101,-0.152474,8.203101,-4.665705,-0.230000,0.200000,-22,78,-21.854852,112.450000,-21.854852,112.450000,0.000000,-34.770897,0.000000,64.000000,0.000000,0.000000,35.362398,0.559928,103.632132,118.986920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553166,1.413573,0.188244,0.017629,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.225357,mpc,0,-126.340000,54.885000,-12.461425,-7.008511,-12.290000,-7.285000,-0.171425,0.276489,-3.872840,0.335443,-0.457422,0.335443,-3.872840,-0.260000,0.470000,-22,112,-21.738563,112.450000,-21.738563,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.353516,1.941241,96.686487,111.558001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551095,1.415446,0.185329,0.017321,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.235298,mpc,0,-126.340000,54.885000,-12.497326,-6.912365,-12.320000,-7.285000,-0.177326,0.372635,-3.384923,-2.531068,-0.091484,-2.531068,-3.384923,-0.240000,0.800000,-26,112,-25.832036,112.450000,-25.832036,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.789638,6.045867,97.368514,112.678273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580615,1.422527,0.267675,0.014115,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.245429,mpc,0,-126.340000,54.885000,-12.528032,-6.811305,-12.350000,-7.265000,-0.178032,0.453695,-3.872840,1.738204,0.274453,1.738204,-3.872840,-0.240000,0.990000,-17,112,-16.742561,112.450000,-16.742561,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.329469,11.501517,97.433129,115.346696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558495,1.421477,0.253945,0.014757,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.255354,mpc,0,-126.340000,54.885000,-12.552490,-6.709413,-12.370000,-7.215000,-0.182490,0.505587,-3.567892,8.752008,0.152474,8.752008,-3.567892,-0.230000,1.050000,-14,81,-13.855243,81.499538,-13.855243,81.499538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.809635,14.707541,94.822236,111.876750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551860,1.414529,0.324090,0.014430,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.265297,mpc,0,-126.340000,54.885000,-12.571561,-6.604564,-12.400000,-7.085000,-0.171561,0.480436,-2.653048,15.765812,-0.152474,15.765812,-2.653048,-0.190000,0.950000,-19,36,-18.696523,31.464535,-18.696523,31.464535,0.000000,5.035003,0.000000,64.000000,0.000000,0.000000,17.884873,14.307643,91.105101,106.689642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577526,1.420574,0.176749,0.013985,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.275427,mpc,0,-126.340000,54.885000,-12.585556,-6.495029,-12.420000,-6.905000,-0.165556,0.409971,-1.921172,19.486178,0.457422,19.486178,-1.921172,-0.190000,0.660000,-18,21,-18.414573,20.763859,-18.414573,20.763859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.143429,9.701113,92.073414,105.010293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559921,1.421008,0.182651,0.016705,0.500209,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.285425,mpc,0,-126.340000,54.885000,-12.594156,-6.384359,-12.430000,-6.735000,-0.164156,0.350641,-1.738204,15.643833,1.006328,15.643833,-1.738204,-0.190000,0.420000,-16,66,-16.356277,69.824966,-16.356277,69.824966,0.000000,-4.061107,0.000000,64.000000,0.000000,0.000000,12.094074,4.485208,93.376967,105.922978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558252,1.429209,0.181720,0.016827,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.295272,mpc,0,-126.340000,54.885000,-12.597731,-6.273004,-12.420000,-6.625000,-0.177731,0.351996,0.274453,8.752008,0.152474,8.752008,0.274453,-0.190000,0.490000,-33,111,-33.254600,112.450000,-33.254600,112.450000,0.000000,-1.686141,0.000000,64.000000,0.000000,0.000000,8.387907,-1.174775,83.372930,99.856659,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559091,1.422521,0.215082,0.014241,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.305424,mpc,0,-126.340000,54.885000,-12.596510,-6.155907,-12.410000,-6.545000,-0.186510,0.389093,0.823360,4.848673,0.213464,4.848673,0.823360,-0.240000,0.770000,-31,112,-31.191858,112.450000,-31.191858,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.941891,-6.903684,82.552393,106.387831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557671,1.421742,0.273556,0.015406,0.501716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.315424,mpc,0,-126.340000,54.885000,-12.590618,-6.038428,-12.400000,-6.465000,-0.190618,0.426572,0.396432,6.617372,0.335443,6.617372,0.396432,-0.290000,0.970000,-18,110,-17.539266,110.282072,-17.539266,110.282072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.563423,-9.305741,81.031471,102.377581,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559668,1.420683,0.310473,0.015826,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.325279,mpc,0,-126.340000,54.885000,-12.580441,-5.920753,-12.390000,-6.375000,-0.190441,0.454247,-0.518412,10.947634,0.762370,10.947634,-0.518412,-0.260000,1.040000,-8,72,-7.899318,72.472001,-7.899318,72.472001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.230460,-9.337877,72.252655,89.300141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576023,1.472354,0.331302,0.019485,0.500323,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.335306,mpc,0,-126.340000,54.885000,-12.565820,-5.799246,-12.390000,-6.245000,-0.175820,0.445754,-0.762370,15.887791,0.152474,15.887791,-0.762370,-0.190000,0.920000,-8,42,-7.644965,41.538906,-7.644965,41.538906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.678117,-8.404151,65.641431,76.221288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546402,1.874168,0.260354,0.038215,0.501187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.345284,mpc,0,-126.340000,54.885000,-12.547184,-5.676711,-12.380000,-6.065000,-0.167184,0.388289,0.152474,16.802635,-0.030495,16.802635,0.152474,-0.140000,0.650000,-17,53,-17.072457,52.706037,-17.072457,52.706037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.938389,-8.187496,65.504444,74.419483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574336,1.784658,0.214507,0.035125,0.504663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.355248,mpc,0,-126.340000,54.885000,-12.524700,-5.552931,-12.370000,-5.905000,-0.154700,0.352069,0.518412,14.424041,0.335443,14.424041,0.518412,-0.140000,0.590000,-17,76,-17.233101,75.740285,-17.233101,75.740285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.384325,-10.144551,59.703900,68.000102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564421,1.951819,0.258113,0.034866,0.564729,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008387,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.365283,mpc,0,-126.340000,54.885000,-12.498332,-5.427008,-12.350000,-5.785000,-0.148332,0.357992,0.945339,10.642686,0.579401,10.642686,0.945339,-0.170000,0.640000,-15,105,-14.930285,104.589222,-14.930285,104.589222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.966018,-12.166169,57.629969,68.691214,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575944,1.740002,0.296918,0.048655,0.500782,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.375279,mpc,0,-126.340000,54.885000,-12.468542,-5.300514,-12.340000,-5.675000,-0.128542,0.374486,1.128308,8.995966,0.701380,8.995966,1.128308,-0.160000,0.800000,-14,107,-14.026622,107.008899,-14.026622,107.008899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.809677,-14.589733,58.703514,73.943633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569274,1.788503,0.358695,0.039398,0.501008,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008267,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.385280,mpc,0,-126.340000,54.885000,-12.435405,-5.173086,-12.310000,-5.565000,-0.125405,0.391914,2.165131,11.374561,0.335443,11.374561,2.165131,-0.160000,0.950000,-20,76,-19.571159,75.800008,-19.571159,75.800008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.031503,-16.868341,57.211611,72.908848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563867,1.702439,0.308200,0.029805,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.395282,mpc,0,-126.340000,54.885000,-12.399117,-5.044974,-12.290000,-5.415000,-0.109117,0.370026,1.250287,16.070760,0.640391,16.070760,1.250287,-0.170000,0.890000,-5,40,-5.051685,39.545808,-5.051685,39.545808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.185343,-20.075835,52.265517,66.855208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573074,1.466742,0.223669,0.024960,0.500686,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.405290,mpc,0,-126.340000,54.885000,-12.359840,-4.916318,-12.260000,-5.245000,-0.099840,0.328682,0.518412,17.717479,0.396432,17.717479,0.518412,-0.150000,0.690000,4,39,3.715258,38.689130,3.715258,38.689130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.229032,-21.160027,56.566502,66.532486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582549,1.604146,0.197851,0.030394,0.504980,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.415311,mpc,0,-126.340000,54.885000,-12.317718,-4.787234,-12.250000,-5.075000,-0.067718,0.287766,0.518412,17.717479,0.884349,15.704823,1.433256,-0.110000,0.490000,5,53,4.589843,52.928077,4.589843,52.928077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.239408,-23.032312,56.019126,66.000626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.239602,1.818290,0.227683,0.041115,0.501050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.425278,mpc,0,-126.340000,54.885000,-12.273217,-4.658779,-12.230000,-4.945000,-0.043217,0.286221,1.555235,11.435550,0.579401,11.435550,1.555235,-0.050000,0.470000,-10,98,-9.884599,106.157434,-9.884599,106.157434,0.000000,-8.229357,0.000000,64.000000,0.000000,0.000000,-40.446934,-23.801529,55.505074,62.554334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590398,1.551290,0.277037,0.034461,0.501106,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.435318,mpc,0,-126.340000,54.885000,-12.225934,-4.529542,-12.200000,-4.845000,-0.025934,0.315458,2.104141,7.166278,0.640391,7.166278,2.104141,-0.050000,0.660000,-14,112,-13.774797,112.450000,-13.774797,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.564129,-26.080372,54.324121,68.242431,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569748,1.673743,0.290904,0.024897,0.500606,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.445277,mpc,0,-126.340000,54.885000,-12.176762,-4.401725,-12.170000,-4.755000,-0.006762,0.353275,3.384923,8.873987,0.518412,8.873987,3.384923,-0.070000,0.890000,-19,97,-18.943851,96.508733,-18.943851,96.508733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.521953,-28.610399,52.333747,68.931500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549712,1.432968,0.325740,0.016155,0.500385,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.455357,mpc,0,-126.340000,54.885000,-12.124832,-4.272921,-12.130000,-4.635000,0.005168,0.362079,2.470079,13.143259,0.579401,13.143259,2.470079,-0.120000,0.950000,-1,55,-0.763092,55.308766,-0.763092,55.308766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.647543,-30.862097,45.141601,60.518071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551512,1.415318,0.183414,0.015155,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.465354,mpc,0,-126.340000,54.885000,-12.071340,-4.145984,-12.090000,-4.475000,0.018660,0.329016,2.531068,17.351542,0.518412,17.351542,2.531068,-0.100000,0.770000,2,31,1.863804,30.902227,1.863804,30.902227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.912985,-29.952086,47.454485,56.705791,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553851,1.415424,0.146230,0.012988,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.475359,mpc,0,-126.340000,54.885000,-12.015950,-4.019949,-12.070000,-4.305000,0.054050,0.285051,1.738204,17.839459,0.274453,17.839459,1.738204,-0.080000,0.520000,12,43,11.742386,43.172865,11.742386,43.172865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.681657,-28.926596,49.392496,57.156270,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556760,1.407557,0.136720,0.011492,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.485359,mpc,0,-126.340000,54.885000,-11.958863,-3.895192,-12.040000,-4.165000,0.081137,0.269808,1.738204,12.777322,0.335443,12.777322,1.738204,-0.050000,0.420000,11,88,10.893234,91.382140,10.893234,91.382140,0.000000,-3.209275,0.000000,64.000000,0.000000,0.000000,-52.991830,-27.089456,50.275494,55.866802,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550472,1.413218,0.152128,0.014057,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.495356,mpc,0,-126.340000,54.885000,-11.900192,-3.771916,-12.010000,-4.055000,0.109808,0.283084,2.775027,8.386070,0.518412,8.386070,2.775027,-0.020000,0.610000,0,112,0.136225,111.606939,0.136225,111.606939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.839589,-28.013800,51.289953,62.069013,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552488,1.410109,0.188517,0.016611,0.500272,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.505424,mpc,0,-126.340000,54.885000,-11.839585,-3.649413,-11.970000,-3.955000,0.130415,0.305587,3.262944,8.752008,0.457422,8.752008,3.262944,-0.010000,0.850000,-3,88,-3.159074,87.980200,-3.159074,87.980200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.681849,-30.533383,47.705798,62.665826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559829,1.419775,0.262607,0.014391,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.515425,mpc,0,-126.340000,54.885000,-11.777981,-3.529599,-11.930000,-3.835000,0.152019,0.305401,3.323933,13.570186,0.640391,13.570186,3.323933,-0.010000,0.880000,1,43,0.947743,42.467353,0.947743,42.467353,0.000000,0.512847,0.000000,64.000000,0.000000,0.000000,-54.134685,-32.301521,41.752189,54.048812,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557401,1.424243,0.199161,0.017116,0.500266,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.525429,mpc,0,-126.340000,54.885000,-11.715040,-3.411806,-11.900000,-3.685000,0.184960,0.273194,3.262944,16.619667,0.518412,16.619667,3.262944,-0.010000,0.770000,7,20,7.268122,19.928400,7.268122,19.928400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.061609,-31.913041,40.857569,48.580090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558896,1.420800,0.180921,0.015244,0.500205,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.535359,mpc,0,-126.340000,54.885000,-11.651337,-3.297127,-11.860000,-3.525000,0.208663,0.227873,3.506902,14.667999,0.640391,14.667999,3.506902,-0.010000,0.420000,9,60,9.048430,60.024685,9.048430,60.024685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.759157,-30.478497,47.401780,52.637221,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555422,1.408462,0.142099,0.014260,0.500240,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.545427,mpc,0,-126.340000,54.885000,-11.585564,-3.183337,-11.810000,-3.415000,0.224436,0.231663,3.750861,9.117946,0.640391,9.117946,3.750861,0.020000,0.440000,4,103,3.981070,103.363425,3.981070,103.363425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.003906,-30.729427,46.506060,54.203116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558089,1.420188,0.208535,0.016002,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.555361,mpc,0,-126.340000,54.885000,-11.519545,-3.073699,-11.760000,-3.335000,0.240455,0.261301,5.031642,5.214611,0.823360,5.214611,5.031642,0.020000,0.700000,-7,112,-6.523372,112.450000,-6.523372,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.701371,-32.923841,47.732582,62.101397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555794,1.409574,0.235684,0.014321,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.565423,mpc,0,-126.340000,54.885000,-11.451578,-2.965510,-11.700000,-3.265000,0.248422,0.299490,5.153621,6.373413,0.701380,6.373413,5.153621,0.000000,0.920000,-4,85,-3.680733,85.060199,-3.680733,85.060199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.892000,-35.095344,42.422632,58.894718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558389,1.418910,0.310193,0.013938,0.500331,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.575429,mpc,0,-126.340000,54.885000,-11.382934,-2.860985,-11.640000,-3.165000,0.257066,0.304015,5.214611,12.045446,0.884349,12.045446,5.214611,-0.010000,0.910000,1,40,1.284101,35.473927,1.284101,35.473927,0.000000,4.586273,0.000000,64.000000,0.000000,0.000000,-57.682272,-36.094592,39.538855,52.713847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557491,1.432940,0.196280,0.014800,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.585427,mpc,0,-126.340000,54.885000,-11.313294,-2.759747,-11.580000,-3.035000,0.266706,0.275253,5.275601,14.667999,0.701380,14.667999,5.275601,-0.010000,0.660000,5,29,4.713375,28.592735,4.713375,28.592735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.756313,-35.152377,42.441208,51.627082,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558327,1.418162,0.188625,0.013551,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.595424,mpc,0,-126.340000,54.885000,-11.242624,-2.661912,-11.520000,-2.905000,0.277376,0.243088,5.641538,11.923467,-0.091484,11.923467,5.641538,-0.010000,0.440000,4,64,3.709654,64.120163,3.709654,64.120163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.207650,-33.829741,44.483691,52.068425,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558568,1.416292,0.177646,0.015569,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.605426,mpc,0,-126.340000,54.885000,-11.170869,-2.567582,-11.460000,-2.825000,0.289131,0.257418,6.129455,5.397580,0.213464,5.397580,6.129455,0.000000,0.490000,-2,109,-1.609825,112.447029,-1.609825,112.447029,0.000000,-3.326866,0.000000,64.000000,0.000000,0.000000,-61.216279,-33.696857,44.103381,54.373663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557493,1.416358,0.242997,0.015431,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.615430,mpc,0,-126.340000,54.885000,-11.098039,-2.476961,-11.390000,-2.785000,0.291961,0.308039,6.556382,1.067318,0.640391,1.067318,6.556382,0.000000,0.750000,-6,112,-5.772019,112.449999,-5.772019,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.281269,-35.316368,47.395904,63.576106,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559096,1.426743,0.261270,0.016311,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.625424,mpc,0,-126.340000,54.885000,-11.024184,-2.390297,-11.310000,-2.755000,0.285816,0.364703,6.861330,3.506902,0.945339,3.506902,6.861330,-0.030000,0.940000,-3,92,-3.374472,91.909085,-3.374472,91.909085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.821401,-36.589382,43.658107,59.666159,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558168,1.417139,0.451216,0.016970,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.635425,mpc,0,-126.340000,54.885000,-10.949134,-2.307580,-11.240000,-2.695000,0.290866,0.387420,6.861330,6.983309,0.396432,6.983309,6.861330,-0.030000,0.960000,0,59,0.050836,58.822315,0.050836,58.822315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.330762,-36.772629,39.740878,51.816980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556751,1.417262,0.207572,0.014331,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.645423,mpc,0,-126.340000,54.885000,-10.872916,-2.229038,-11.160000,-2.615000,0.287084,0.385962,7.044299,10.825654,0.396432,10.825654,7.044299,-0.030000,0.770000,2,39,1.834123,38.929159,1.834123,38.929159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.564999,-35.936309,39.169609,46.976324,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558533,1.418535,0.180074,0.015118,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.655359,mpc,0,-126.340000,54.885000,-10.795924,-2.155215,-11.080000,-2.515000,0.284076,0.359785,7.593205,8.812998,0.335443,8.812998,7.593205,-0.030000,0.530000,-1,70,-1.300186,69.730975,-1.300186,69.730975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.211006,-34.509051,39.253842,46.706882,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556170,1.406982,0.144125,0.014080,0.500832,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.665422,mpc,0,-126.340000,54.885000,-10.716617,-2.084875,-11.000000,-2.455000,0.283383,0.370125,7.715185,4.238777,0.457422,4.238777,7.715185,-0.030000,0.590000,-2,100,-2.187605,100.046980,-2.187605,100.046980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.013975,-34.645921,37.818876,50.292325,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557499,1.417006,0.206105,0.014212,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.675429,mpc,0,-126.340000,54.885000,-10.636335,-2.019447,-10.920000,-2.425000,0.283665,0.405553,7.898153,0.396432,0.945339,0.396432,7.898153,-0.030000,0.740000,-3,112,-3.220238,112.450000,-3.220238,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.593945,-35.741661,41.010274,56.821737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556944,1.416040,0.232611,0.014269,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.685306,mpc,0,-126.340000,54.885000,-10.555614,-1.959383,-10.840000,-2.415000,0.284386,0.455617,7.288257,1.799193,0.457422,1.799193,7.288257,-0.030000,0.930000,4,91,4.341245,90.742291,4.341245,90.742291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.185983,-37.138595,41.009934,57.358308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568795,1.574124,0.354804,0.019921,0.501078,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.695274,mpc,0,-126.340000,54.885000,-10.472571,-1.903407,-10.760000,-2.375000,0.287429,0.471593,6.434403,4.543725,0.274453,4.543725,6.434403,-0.030000,0.950000,16,63,15.738000,62.606147,15.738000,62.606147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.463029,-36.961791,40.432334,50.688777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548369,1.679941,0.271056,0.027843,0.503877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.705284,mpc,0,-126.340000,54.885000,-10.387468,-1.851960,-10.690000,-2.325000,0.302532,0.473040,6.190445,6.983309,0.457422,6.983309,6.190445,-0.020000,0.790000,22,52,22.297332,51.605931,22.297332,51.605931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.296630,-35.353836,41.033195,47.213781,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577844,1.518211,0.231412,0.019217,0.500392,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.715273,mpc,0,-126.340000,54.885000,-10.300720,-1.805448,-10.610000,-2.255000,0.309280,0.449552,6.983309,5.275601,0.152474,5.275601,6.983309,0.080000,0.630000,6,73,6.014859,72.799256,6.014859,72.799256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.986718,-33.696285,39.989799,46.429656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550981,1.780901,0.269897,0.041863,0.501180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.725280,mpc,0,-126.340000,54.885000,-10.211871,-1.763745,-10.530000,-2.225000,0.318129,0.461255,7.776174,1.128308,0.579401,1.128308,7.776174,0.080000,0.630000,0,104,0.465017,104.398440,0.465017,104.398440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.670932,-33.857665,34.225096,44.113261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558057,1.447663,0.222272,0.029720,0.500325,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.735304,mpc,0,-126.340000,54.885000,-10.120802,-1.726930,-10.440000,-2.225000,0.319198,0.498070,8.630029,-1.006328,0.762370,-1.006328,8.630029,0.030000,0.800000,1,107,1.242347,106.880150,1.242347,106.880150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.160842,-34.983885,35.686573,49.979997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555863,1.433644,0.295452,0.014877,0.500427,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.745344,mpc,0,-126.340000,54.885000,-10.027355,-1.695057,-10.340000,-2.225000,0.312645,0.529943,8.752008,-0.091484,0.396432,-0.091484,8.752008,0.010000,1.030000,5,77,5.229709,76.954437,5.229709,76.954437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.920615,-35.974791,36.223511,50.400225,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559448,1.414513,0.205781,0.016300,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.755356,mpc,0,-126.340000,54.885000,-9.931830,-1.668287,-10.250000,-2.215000,0.318170,0.546713,9.117946,2.957996,0.396432,2.957996,9.117946,0.010000,0.870000,7,62,7.438350,62.177030,7.438350,62.177030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.342753,-35.570065,36.493310,46.380889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552553,1.411487,0.160772,0.013107,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.765355,mpc,0,-126.340000,54.885000,-9.833945,-1.646555,-10.150000,-2.185000,0.316055,0.538445,9.056956,2.531068,0.030495,2.531068,9.056956,0.020000,0.730000,10,73,10.242781,72.503585,10.242781,72.503585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.811633,-34.720332,34.651183,42.928602,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552968,1.406489,0.151509,0.012651,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.775426,mpc,0,-126.340000,54.885000,-9.732707,-1.629723,-10.040000,-2.165000,0.307293,0.535277,9.666852,1.555235,0.884349,1.555235,9.666852,0.020000,0.710000,8,78,7.728749,78.041708,7.728749,78.041708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.332070,-34.396794,34.267027,43.271143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559635,1.419065,0.197112,0.015378,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.785422,mpc,0,-126.340000,54.885000,-9.629439,-1.618019,-9.940000,-2.165000,0.310561,0.546981,10.642686,-1.311276,0.152474,-1.311276,10.642686,0.020000,0.700000,2,99,2.262831,99.286707,2.262831,99.286707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.884936,-34.308257,32.597650,42.158978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559331,1.439952,0.207265,0.015389,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.795430,mpc,0,-126.340000,54.885000,-9.523154,-1.611273,-9.830000,-2.185000,0.306846,0.573727,11.313571,-2.165131,0.701380,-2.165131,11.313571,0.100000,0.770000,-11,99,-11.063022,99.021208,-11.063022,99.021208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.241445,-34.819717,31.729368,43.929226,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555737,1.416743,0.235960,0.014391,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.805424,mpc,0,-126.340000,54.885000,-9.413951,-1.609464,-9.700000,-2.195000,0.286049,0.585536,11.862478,-0.884349,0.335443,-0.884349,11.862478,0.050000,0.860000,-8,77,-7.686891,77.123227,-7.686891,77.123227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.770852,-35.577261,29.142872,41.468363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560670,1.417390,0.254298,0.015929,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.815426,mpc,0,-126.340000,54.885000,-9.301474,-1.612535,-9.580000,-2.195000,0.278526,0.582465,12.289405,1.128308,0.640391,1.128308,12.289405,-0.030000,0.820000,3,59,3.459995,58.711461,3.459995,58.711461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.516967,-35.380578,29.447636,38.705542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557606,1.416599,0.196251,0.015819,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.825422,mpc,0,-126.340000,54.885000,-9.185730,-1.620424,-9.450000,-2.175000,0.264270,0.554576,12.045446,0.884349,0.335443,0.884349,12.045446,-0.040000,0.680000,11,66,10.826506,65.865709,10.826506,65.865709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.176005,-33.666838,32.846313,38.087980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559494,1.417725,0.183801,0.015528,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.835433,mpc,0,-126.340000,54.885000,-9.066335,-1.633084,-9.320000,-2.175000,0.253665,0.541916,12.167426,-0.701380,0.884349,-0.701380,12.167426,-0.020000,0.740000,11,68,10.524289,68.452167,10.524289,68.452167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.016485,-32.390478,31.916479,38.105653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557970,1.427523,0.198286,0.017995,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.845425,mpc,0,-126.340000,54.885000,-8.943561,-1.650387,-9.180000,-2.195000,0.236439,0.544613,13.021280,-2.957996,-0.030495,-2.957996,13.021280,0.010000,0.640000,2,92,1.732974,92.401687,1.732974,92.401687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.118804,-31.457506,31.248622,37.819995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555769,1.416951,0.194891,0.013784,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.855426,mpc,0,-126.340000,54.885000,-8.816931,-1.672283,-9.050000,-2.245000,0.233069,0.572717,13.753155,-5.458569,0.152474,-5.458569,13.753155,0.020000,0.850000,-3,94,-3.288977,93.607222,-3.288977,93.607222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.904222,-31.775389,28.422222,39.107877,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557362,1.415424,0.210456,0.014920,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.865422,mpc,0,-126.340000,54.885000,-8.686524,-1.698634,-8.900000,-2.285000,0.213476,0.586366,15.033937,-4.177788,0.884349,-4.177788,15.033937,0.000000,0.940000,-9,72,-8.788413,72.394970,-8.788413,72.394970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.554071,-32.151811,28.681714,38.939368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556293,1.416836,0.210680,0.015237,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.875424,mpc,0,-126.340000,54.885000,-8.552044,-1.729363,-8.740000,-2.325000,0.187956,0.595637,14.667999,-1.982162,0.762370,-1.982162,14.667999,-0.030000,0.800000,2,64,1.549046,63.577053,1.549046,63.577053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.662416,-32.028546,26.942784,35.501048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557630,1.417002,0.194204,0.014420,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.885426,mpc,0,-126.340000,54.885000,-8.413488,-1.764321,-8.590000,-2.345000,0.176512,0.580679,14.972947,-1.128308,0.579401,-1.128308,14.972947,-0.040000,0.700000,5,60,5.285763,60.445614,5.285763,60.445614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.943124,-30.796795,30.101788,35.445042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556749,1.415857,0.183038,0.016082,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.895428,mpc,0,-126.340000,54.885000,-8.270747,-1.803373,-8.450000,-2.355000,0.179253,0.551627,14.302062,-1.860183,0.518412,-1.860183,14.302062,-0.030000,0.630000,15,67,15.265253,66.789382,15.265253,66.789382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.190781,-29.639053,31.257645,36.829893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556228,1.416740,0.180687,0.014722,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.905428,mpc,0,-126.340000,54.885000,-8.123743,-1.846370,-8.290000,-2.395000,0.166257,0.548630,14.546020,-3.872840,0.701380,-3.872840,14.546020,0.010000,0.620000,12,81,11.886585,81.029030,11.886585,81.029030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.006333,-27.962841,35.386266,39.282212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557226,1.415774,0.195974,0.014551,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.915424,mpc,0,-126.340000,54.885000,-7.972442,-1.893138,-8.130000,-2.435000,0.157558,0.541862,15.399875,-5.275601,0.823360,-5.275601,15.399875,0.030000,0.690000,6,83,5.516965,83.127884,5.516965,83.127884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.429525,-27.686014,35.204459,40.424765,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557110,1.415873,0.198217,0.016357,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.925426,mpc,0,-126.340000,54.885000,-7.816610,-1.943562,-7.960000,-2.475000,0.143390,0.531438,16.680656,-3.750861,0.884349,-3.750861,16.680656,0.060000,0.760000,-5,60,-5.479728,60.402268,-5.479728,60.402268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.645234,-27.871087,31.977096,38.404238,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556692,1.414941,0.204459,0.015690,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.935422,mpc,0,-126.340000,54.885000,-7.656372,-1.997409,-7.790000,-2.505000,0.133628,0.507591,16.985604,-2.897006,0.579401,-2.897006,16.985604,0.000000,0.690000,4,54,3.812549,53.833119,3.812549,53.833119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.407469,-27.687782,29.528561,34.557339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556349,1.415550,0.184158,0.015366,0.500540,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.945422,mpc,0,-126.340000,54.885000,-7.491542,-2.054540,-7.610000,-2.535000,0.118458,0.480460,17.290552,-2.836017,0.884349,-2.836017,17.290552,-0.010000,0.590000,7,57,7.156673,57.161724,7.156673,57.161724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.977753,-26.231796,32.991194,34.160539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556637,1.415412,0.185536,0.015571,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.955425,mpc,0,-126.340000,54.885000,-7.322068,-2.114771,-7.420000,-2.565000,0.097932,0.450229,18.205396,-3.933829,1.067318,-3.933829,18.205396,-0.010000,0.570000,3,63,2.559525,62.951764,2.559525,62.951764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.215713,-25.011296,35.923904,37.216638,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557797,1.413168,0.183706,0.014378,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.965350,mpc,0,-126.340000,54.885000,-7.149368,-2.177378,-7.240000,-2.615000,0.090632,0.437622,18.937271,-5.641538,0.701380,-5.641538,18.937271,-0.020000,0.570000,1,74,1.224413,73.954173,1.224413,73.954173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.705593,-24.376078,36.574280,39.063700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554429,1.403805,0.160958,0.014040,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.975425,mpc,0,-126.340000,54.885000,-6.969413,-2.243621,-7.040000,-2.675000,0.070587,0.431379,18.876282,-6.129455,0.884349,-6.129455,18.876282,-0.010000,0.640000,4,70,3.512737,69.704261,3.512737,69.704261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.764336,-23.892040,35.939952,39.266201,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559511,1.412307,0.193427,0.014037,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.985422,mpc,0,-126.340000,54.885000,-6.786219,-2.311821,-6.840000,-2.735000,0.053781,0.423179,19.303209,-4.909663,1.006328,-4.909663,19.303209,-0.020000,0.660000,5,55,5.248647,55.251462,5.248647,55.251462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.863840,-23.045727,37.667939,39.013377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557195,1.411383,0.183881,0.015516,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.995422,mpc,0,-126.340000,54.885000,-6.598386,-2.382279,-6.640000,-2.785000,0.041614,0.402721,19.547167,-4.787684,0.701380,-4.787684,19.547167,0.010000,0.590000,4,57,3.541450,56.530705,3.541450,56.530705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.446913,-21.296792,40.130789,38.381585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558262,1.414248,0.186205,0.014849,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.005421,mpc,0,-126.340000,54.885000,-6.406009,-2.454745,-6.440000,-2.835000,0.033991,0.380255,19.974095,-4.543725,1.067318,-4.543725,19.974095,0.000000,0.560000,6,54,5.508293,54.035730,5.508293,54.035730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.918566,-20.068960,40.405703,38.959456,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557062,1.413026,0.183114,0.014733,0.501077,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.015308,mpc,0,-126.340000,54.885000,-6.211366,-2.528150,-6.240000,-2.885000,0.028634,0.356850,19.547167,-5.519559,0.945339,-5.519559,19.547167,0.000000,0.540000,13,61,13.406189,60.643769,13.406189,60.643769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.043858,-18.357633,42.231338,39.341813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538975,1.401845,0.147238,0.015571,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.025431,mpc,0,-126.340000,54.885000,-6.007591,-2.604869,-6.030000,-2.945000,0.022409,0.340131,19.730136,-5.824507,1.433256,-5.824507,19.730136,0.000000,0.540000,16,61,16.468455,61.157558,16.468455,61.157558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.441837,-16.087508,45.198239,41.012474,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566638,1.409392,0.182198,0.017177,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.035421,mpc,0,-126.340000,54.885000,-5.802098,-2.681900,-5.820000,-3.005000,0.017902,0.323100,20.949928,-6.129455,1.311276,-6.129455,20.949928,0.070000,0.580000,1,58,1.107126,57.661059,1.107126,57.661059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.449245,-13.729896,48.436207,43.503247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565461,1.488861,0.216353,0.019781,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.045301,mpc,0,-126.340000,54.885000,-5.594711,-2.759117,-5.610000,-3.065000,0.015289,0.305883,21.620814,-5.153621,1.372266,-5.153621,21.620814,0.060000,0.560000,0,49,0.275817,49.388922,0.275817,49.388922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.346831,-12.840922,46.020746,42.472406,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545848,1.498620,0.193454,0.019160,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.055356,mpc,0,-126.340000,54.885000,-5.379486,-2.838524,-5.390000,-3.115000,0.010514,0.276476,21.864772,-5.458569,0.945339,-5.458569,21.864772,0.010000,0.510000,9,53,8.527503,53.240371,8.527503,53.240371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.280083,-10.923266,44.460763,39.692418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554845,1.410109,0.137813,0.013770,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.065356,mpc,0,-126.340000,54.885000,-5.161398,-2.918071,-5.170000,-3.175000,0.008602,0.256929,21.132897,-5.763517,1.433256,-5.763517,21.132897,0.030000,0.500000,17,55,16.658106,55.296614,16.658106,55.296614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.691263,-8.418695,45.820562,41.659904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552426,1.402801,0.144277,0.013813,0.500233,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.075355,mpc,0,-126.340000,54.885000,-4.939486,-2.997917,-4.950000,-3.245000,0.010514,0.247083,20.949928,-6.190445,1.006328,-6.190445,20.949928,0.070000,0.520000,17,57,17.476019,56.544892,17.476019,56.544892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.440825,-5.888609,49.755873,46.103248,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554681,1.399146,0.146493,0.014261,0.500527,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.085425,mpc,0,-126.340000,54.885000,-4.712238,-3.078399,-4.720000,-3.305000,0.007762,0.226601,21.498835,-6.922320,1.067318,-6.922320,21.498835,0.090000,0.500000,14,63,13.506559,63.063126,13.506559,63.063126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.992389,-3.426011,53.649657,50.188817,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558469,1.411430,0.181549,0.014504,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.095349,mpc,0,-126.340000,54.885000,-4.484794,-3.157522,-4.500000,-3.375000,0.015206,0.217478,22.169720,-6.556382,1.311276,-6.556382,22.169720,0.130000,0.560000,6,55,6.440969,54.811183,6.440969,54.811183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.769537,-1.562691,52.436167,48.662821,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551809,1.397691,0.143479,0.014777,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.105427,mpc,0,-126.340000,54.885000,-4.250476,-3.237418,-4.270000,-3.435000,0.019524,0.197582,21.742793,-5.458569,1.738204,-5.458569,21.742793,0.160000,0.520000,10,48,9.969961,48.368369,9.969961,48.368369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.990753,0.417164,52.224325,47.913249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561466,1.408971,0.170840,0.015740,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.115426,mpc,0,-126.340000,54.885000,-4.014863,-3.315987,-4.050000,-3.495000,0.035137,0.179013,21.742793,-5.031642,1.311276,-5.031642,21.742793,0.170000,0.480000,14,48,13.511567,47.798699,13.511567,47.798699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.045439,3.322068,51.527222,47.813309,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559042,1.408964,0.184161,0.016405,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.125380,mpc,0,-126.340000,54.885000,-3.777427,-3.393260,-3.830000,-3.535000,0.052573,0.141740,21.193887,-5.214611,1.250287,-5.214611,21.193887,0.090000,0.460000,33,49,33.105576,49.316971,33.105576,49.316971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.791759,6.105513,53.038267,49.955269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547197,1.408793,0.183128,0.015508,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.135432,mpc,0,-126.340000,54.885000,-3.534991,-3.470081,-3.610000,-3.605000,0.075009,0.134919,20.583991,-5.946486,1.433256,-5.946486,20.583991,0.190000,0.450000,31,57,30.825496,57.435376,30.825496,57.435376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.632690,9.364963,58.733963,55.881680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558048,1.408130,0.192598,0.014967,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.145426,mpc,0,-126.340000,54.885000,-3.291543,-3.545008,-3.400000,-3.665000,0.108457,0.119992,21.437845,-6.129455,1.311276,-6.129455,21.437845,0.240000,0.460000,22,59,21.902072,58.894434,21.902072,58.894434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.403758,11.050902,64.226659,60.577613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556828,1.408992,0.180171,0.014089,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.155426,mpc,0,-126.340000,54.885000,-3.045815,-3.618284,-3.170000,-3.725000,0.124185,0.106716,22.657637,-6.190445,1.189297,-6.190445,22.657637,0.230000,0.550000,15,52,15.165115,52.026329,15.165115,52.026329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.080825,12.406791,62.652781,59.103254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558794,1.410330,0.182022,0.014766,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.165426,mpc,0,-126.340000,54.885000,-2.798256,-3.689614,-2.940000,-3.785000,0.141744,0.095386,23.938419,-4.665705,1.921172,-4.665705,23.938419,0.190000,0.620000,12,34,12.315941,33.997979,12.315941,33.997979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.982535,13.896117,58.308089,54.992741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557800,1.409888,0.186711,0.013769,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.175340,mpc,0,-126.340000,54.885000,-2.551295,-3.758180,-2.690000,-3.835000,0.138705,0.076820,25.036232,-4.848673,1.494245,-4.848673,25.036232,0.150000,0.440000,9,52,9.015835,51.786491,9.015835,51.786491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.275924,16.647381,59.342478,57.758306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553187,1.393700,0.138478,0.013696,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.185433,mpc,0,-126.340000,54.885000,-2.298601,-3.825552,-2.430000,-3.895000,0.131399,0.069448,25.585138,-6.861330,1.555235,-6.861330,25.585138,0.120000,0.450000,7,70,7.434926,70.376524,7.434926,70.376524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.141308,18.725638,55.204088,55.354435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566879,1.407941,0.182645,0.015952,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.195424,mpc,0,-126.340000,54.885000,-2.047539,-3.889589,-2.170000,-3.965000,0.122461,0.075411,25.646128,-7.227268,1.311276,-7.227268,25.646128,0.100000,0.540000,9,70,8.748548,69.685488,8.748548,69.685488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.743533,19.434362,53.864843,54.346695,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558172,1.408090,0.182074,0.014554,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.205313,mpc,0,-126.340000,54.885000,-1.798467,-3.950153,-1.900000,-4.035000,0.101533,0.084847,26.012065,-5.946486,1.860183,-5.946486,26.012065,0.080000,0.620000,7,56,6.722476,55.841685,6.722476,55.841685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.071254,20.582506,55.585590,56.878093,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555328,1.406615,0.177507,0.014833,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.215423,mpc,0,-126.340000,54.885000,-1.543530,-4.008961,-1.640000,-4.075000,0.096470,0.066039,25.890086,-3.201954,1.921172,-3.201954,25.890086,0.090000,0.600000,7,36,6.631990,36.154517,6.631990,36.154517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.321563,22.329074,57.676366,59.116577,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557082,1.412326,0.169234,0.016235,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.225423,mpc,0,-126.340000,54.885000,-1.291465,-4.063813,-1.380000,-4.105000,0.088535,0.041187,25.341180,-2.409089,2.287110,-2.409089,25.341180,0.090000,0.480000,11,41,10.566333,40.922106,10.566333,40.922106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.649249,24.957122,59.581436,62.056905,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559125,1.405860,0.182863,0.015327,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.235428,mpc,0,-126.340000,54.885000,-1.039734,-4.115188,-1.110000,-4.135000,0.070266,0.019812,25.707117,-2.957996,1.921172,-2.957996,25.707117,0.090000,0.410000,5,54,4.958616,53.718609,4.958616,53.718609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.432528,27.308702,57.556566,61.539960,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557566,1.404432,0.182946,0.014339,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.245424,mpc,0,-126.340000,54.885000,-0.788997,-4.162830,-0.840000,-4.185000,0.051003,0.022170,26.012065,-5.153621,2.043152,-5.153621,26.012065,0.090000,0.450000,-2,73,-1.947238,72.719570,-1.947238,72.719570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.581132,28.961316,57.263830,62.056455,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559273,1.405015,0.180429,0.014402,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.255347,mpc,0,-126.340000,54.885000,-0.541265,-4.206282,-0.580000,-4.235000,0.038735,0.028718,26.256024,-5.580549,1.860183,-5.580549,26.256024,0.060000,0.560000,-4,72,-3.812127,71.726001,-3.812127,71.726001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.721995,29.080719,54.759361,60.131728,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555453,1.394270,0.143795,0.016208,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.265425,mpc,0,-126.340000,54.885000,-0.291215,-4.246317,-0.320000,-4.285000,0.028785,0.038683,25.463159,-3.567892,2.470079,-3.567892,25.463159,0.040000,0.640000,3,53,2.959926,53.140132,2.959926,53.140132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.108679,29.616757,53.315971,59.740816,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555823,1.407969,0.187044,0.017601,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.275424,mpc,0,-126.340000,54.885000,-0.045025,-4.281793,-0.060000,-4.295000,0.014975,0.013207,24.487325,-0.335443,2.226120,-0.335443,24.487325,0.040000,0.590000,9,32,9.232239,32.323725,9.232239,32.323725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.446695,30.766828,49.072476,59.845717,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556427,1.405380,0.179711,0.013942,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.285424,mpc,0,-126.340000,54.885000,0.198876,-4.312872,0.180000,-4.305000,0.018876,-0.007872,23.755450,1.006328,1.799193,1.006328,23.755450,0.050000,0.460000,13,35,12.797852,34.689950,12.797852,34.689950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.432708,32.316795,51.934435,64.833444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558160,1.403731,0.182112,0.015878,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.295423,mpc,0,-126.340000,54.885000,0.440107,-4.339402,0.410000,-4.315000,0.030107,-0.024402,22.413679,-1.250287,1.494245,-1.250287,22.413679,0.080000,0.370000,18,65,17.887750,64.657749,17.887750,64.657749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.122576,34.242426,54.228467,68.938718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556639,1.404420,0.184364,0.015183,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.305355,mpc,0,-126.340000,54.885000,0.676691,-4.361110,0.640000,-4.345000,0.036691,-0.016110,21.742793,-3.262944,1.677214,-3.262944,21.742793,0.120000,0.440000,15,82,14.924890,81.715437,14.924890,81.715437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.377262,34.309320,56.810743,67.000194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556042,1.393619,0.136639,0.013720,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.315425,mpc,0,-126.340000,54.885000,0.913107,-4.378260,0.860000,-4.375000,0.053107,-0.003260,21.498835,-3.811850,1.616224,-3.811850,21.498835,0.160000,0.640000,8,75,8.486671,74.721422,8.486671,74.721422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.875509,33.714542,59.342670,68.160439,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558385,1.404802,0.183052,0.017534,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.325356,mpc,0,-126.340000,54.885000,1.142471,-4.390262,1.090000,-4.385000,0.052471,-0.005262,21.193887,0.274453,1.982162,0.274453,21.193887,0.140000,0.670000,10,43,10.201574,42.834461,10.201574,42.834461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.390408,33.586193,57.662078,67.436755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553575,1.393752,0.141608,0.014895,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.335353,mpc,0,-126.340000,54.885000,1.369226,-4.397307,1.300000,-4.365000,0.069226,-0.032307,20.462012,2.957996,1.738204,2.957996,20.462012,0.130000,0.560000,16,32,15.810939,31.731520,15.810939,31.731520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.531801,34.822040,56.154428,68.933450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555475,1.393718,0.141968,0.014073,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.345427,mpc,0,-126.340000,54.885000,1.593100,-4.399192,1.520000,-4.335000,0.073100,-0.064192,20.949928,3.811850,1.860183,3.811850,20.949928,0.130000,0.410000,8,40,7.714974,39.803727,7.714974,39.803727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.909368,36.242508,58.817467,72.083033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557369,1.404723,0.181390,0.016164,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.355423,mpc,0,-126.340000,54.885000,1.810346,-4.395798,1.740000,-4.315000,0.070346,-0.080798,20.766960,1.555235,1.433256,1.555235,20.766960,0.150000,0.370000,0,66,-0.134700,65.777463,-0.134700,65.777463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.365729,37.770038,59.766709,74.373510,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557072,1.403575,0.178746,0.014014,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.365424,mpc,0,-126.340000,54.885000,2.022423,-4.387079,1.950000,-4.315000,0.072423,-0.072079,21.254876,-1.372266,1.433256,-1.372266,21.254876,0.110000,0.480000,-6,87,-6.475513,86.818525,-6.475513,86.818525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.125732,38.322120,63.165767,75.814359,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558651,1.404904,0.184440,0.015368,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.375421,mpc,0,-126.340000,54.885000,2.228796,-4.372973,2.170000,-4.315000,0.058796,-0.057973,19.913105,0.030495,2.165131,0.030495,19.913105,0.090000,0.670000,0,66,0.073951,65.630272,0.073951,65.630272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.054249,36.862224,68.070436,77.726320,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555514,1.404714,0.180874,0.014125,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.385433,mpc,0,-126.340000,54.885000,2.429511,-4.353392,2.360000,-4.305000,0.069511,-0.048392,19.364199,2.409089,1.799193,2.409089,19.364199,0.080000,0.680000,2,50,1.770325,50.202970,1.770325,50.202970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.446853,37.652908,73.303904,83.020693,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560218,1.407919,0.171851,0.015796,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.395427,mpc,0,-126.340000,54.885000,2.623591,-4.328357,2.560000,-4.275000,0.063591,-0.053357,17.778469,4.604715,1.433256,4.604715,17.778469,0.080000,0.580000,9,45,9.264320,45.444770,9.264320,45.444770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.106094,39.407451,75.361981,85.305139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558003,1.407517,0.182898,0.014628,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.405345,mpc,0,-126.340000,54.885000,2.809680,-4.298060,2.730000,-4.235000,0.079680,-0.063060,16.253729,4.726694,1.677214,4.726694,16.253729,0.080000,0.490000,18,57,17.613642,56.801541,17.613642,56.801541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.162692,40.971041,78.358834,88.223911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540339,1.397025,0.148212,0.015048,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.415351,mpc,0,-126.340000,54.885000,2.990525,-4.261973,2.890000,-4.195000,0.100525,-0.066973,14.911958,3.811850,1.555235,3.811850,14.911958,0.100000,0.510000,21,68,21.371447,67.931822,21.371447,67.931822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.730939,41.224060,79.082219,87.347869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553646,1.394464,0.136806,0.013453,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.425420,mpc,0,-126.340000,54.885000,3.165252,-4.220046,3.050000,-4.165000,0.115252,-0.055046,14.789979,2.897006,1.311276,2.897006,14.789979,0.160000,0.580000,8,76,8.157630,75.744126,8.157630,75.744126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.892443,40.546919,78.942773,85.971265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555868,1.406695,0.178596,0.016194,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.435423,mpc,0,-126.340000,54.885000,3.331318,-4.172828,3.200000,-4.135000,0.131318,-0.037828,13.997114,3.201954,1.006328,3.201954,13.997114,0.080000,0.630000,18,76,18.262397,75.942267,18.262397,75.942267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.302023,39.452012,74.980470,80.353921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556723,1.405024,0.179678,0.013989,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.445423,mpc,0,-126.340000,54.885000,3.489591,-4.120095,3.350000,-4.095000,0.139591,-0.025095,13.387218,5.031642,1.311276,5.031642,13.387218,0.050000,0.660000,21,65,21.302862,64.524475,21.302862,64.524475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.790629,37.660669,79.069992,83.281629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556233,1.405182,0.195057,0.014831,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.455420,mpc,0,-126.340000,54.885000,3.639842,-4.061875,3.490000,-4.025000,0.149842,-0.036875,13.997114,7.593205,1.433256,7.593205,13.997114,0.120000,0.650000,1,48,0.785807,47.534937,0.785807,47.534937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.053487,35.953676,79.174109,83.295591,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555965,1.406029,0.180747,0.014180,0.501923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.465424,mpc,0,-126.340000,54.885000,3.781975,-3.998149,3.640000,-3.945000,0.141975,-0.053149,13.936124,8.569039,1.128308,8.569039,13.936124,0.150000,0.560000,-12,50,-12.283437,50.227982,-12.283437,50.227982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.005239,35.434892,76.859353,82.084910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556197,1.405247,0.180123,0.015176,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.475422,mpc,0,-126.340000,54.885000,3.915614,-3.929040,3.780000,-3.865000,0.135614,-0.064040,13.021280,7.532216,1.555235,7.532216,13.021280,0.110000,0.480000,-9,70,-9.190572,70.133686,-9.190572,70.133686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.151187,35.439395,76.394428,80.452480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555148,1.407120,0.182630,0.014254,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.485358,mpc,0,-126.340000,54.885000,4.039896,-3.855055,3.910000,-3.805000,0.129896,-0.050055,12.045446,5.946486,1.372266,5.946486,12.045446,0.080000,0.590000,-7,80,-6.548883,80.224996,-6.548883,80.224996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.249756,34.000221,80.477175,82.075836,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554124,1.396792,0.134972,0.014479,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.495315,mpc,0,-126.340000,54.885000,4.155737,-3.775683,4.030000,-3.745000,0.125737,-0.030683,10.398727,6.190445,0.518412,6.190445,10.398727,0.050000,0.680000,3,77,2.531289,77.202320,2.531289,77.202320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.461040,32.281468,83.373331,84.068515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546886,1.404390,0.176521,0.014764,0.501884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.505349,mpc,0,-126.340000,54.885000,4.263530,-3.690468,4.130000,-3.675000,0.133530,-0.015468,7.593205,6.739351,0.213464,6.739351,7.593205,0.060000,0.710000,18,76,17.986218,76.169413,17.986218,76.169413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.312563,31.684995,84.389791,86.933614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552726,1.397507,0.152158,0.017313,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.515422,mpc,0,-126.340000,54.885000,4.362554,-3.599756,4.210000,-3.585000,0.152554,-0.014756,5.641538,9.544873,0.884349,9.544873,5.641538,0.050000,0.720000,31,57,30.729873,57.070046,30.729873,57.070046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.412618,30.400270,83.251864,86.895198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557368,1.406479,0.191899,0.014295,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.525426,mpc,0,-126.340000,54.885000,4.451701,-3.504627,4.260000,-3.475000,0.191701,-0.029627,4.116798,9.971800,0.091484,9.971800,4.116798,0.100000,0.660000,33,61,33.055127,61.143474,33.055127,61.143474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.028135,29.919524,83.049899,90.225574,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557736,1.406338,0.190914,0.016525,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.535426,mpc,0,-126.340000,54.885000,4.531555,-3.404640,4.300000,-3.365000,0.231555,-0.039640,2.836017,10.703675,0.518412,10.703675,2.836017,0.180000,0.610000,29,63,28.907994,63.337156,28.907994,63.337156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.251032,28.544789,78.059564,84.101243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555823,1.409508,0.194274,0.014803,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.545420,mpc,0,-126.340000,54.885000,4.602052,-3.299946,4.330000,-3.265000,0.272052,-0.034946,1.616224,9.178935,0.335443,9.178935,1.616224,0.270000,0.600000,22,81,21.777577,81.445414,21.777577,81.445414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.717024,27.399322,73.755287,79.402170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557137,1.453379,0.220261,0.019487,0.501940,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.555278,mpc,0,-126.340000,54.885000,4.662443,-3.192122,4.360000,-3.175000,0.302443,-0.017122,2.287110,8.264091,0.152474,8.264091,2.287110,0.260000,0.740000,10,83,10.167759,82.524514,10.167759,82.524514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.765415,24.977511,71.067107,75.175721,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565354,1.568170,0.290311,0.016752,0.500309,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.565307,mpc,0,-126.340000,54.885000,4.714536,-3.077939,4.390000,-3.085000,0.324536,0.007061,2.226120,9.239925,-0.030495,9.239925,2.226120,0.220000,0.750000,9,80,8.546509,79.831616,8.546509,79.831616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.622807,23.126688,69.726060,72.415585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545422,1.421793,0.205176,0.018732,0.500796,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.575306,mpc,0,-126.340000,54.885000,4.757103,-2.959727,4.410000,-2.985000,0.347103,0.025273,0.762370,10.642686,0.701380,10.642686,0.762370,0.160000,0.750000,23,74,22.548995,73.858629,22.548995,73.858629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.741966,21.556554,69.590012,69.197360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572508,1.505038,0.268767,0.017928,0.500284,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.585303,mpc,0,-126.340000,54.885000,4.790336,-2.837338,4.420000,-2.865000,0.370336,0.027662,-0.213464,10.947634,0.579401,10.947634,-0.213464,0.190000,0.740000,21,76,21.419456,75.767057,21.419456,75.767057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.822719,20.323042,70.989977,69.975913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550929,2.626416,0.273891,0.039576,0.501330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.595276,mpc,0,-126.340000,54.885000,4.814257,-2.711217,4.420000,-2.755000,0.394257,0.043783,-1.006328,11.435550,0.274453,11.435550,-1.006328,0.220000,0.740000,18,77,18.057666,76.809647,18.057666,76.809647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.894305,19.003602,67.313894,65.713648,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539117,1.441616,0.206505,0.017194,0.500607,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.605273,mpc,0,-126.340000,54.885000,4.829061,-2.580922,4.410000,-2.635000,0.419061,0.054078,-1.860183,11.435550,-0.030495,11.435550,-1.860183,0.220000,0.730000,19,82,19.045141,82.048209,19.045141,82.048209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.677160,17.944379,63.703472,61.442954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541819,1.797349,0.235741,0.032004,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.615276,mpc,0,-126.340000,54.885000,4.834783,-2.446849,4.410000,-2.505000,0.424783,0.058151,-1.494245,10.764665,-0.091484,10.764665,-1.494245,0.220000,0.760000,8,88,7.871218,88.369927,7.871218,88.369927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.102239,16.856536,61.645462,58.767861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549851,1.495501,0.215988,0.018530,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.625275,mpc,0,-126.340000,54.885000,4.831544,-2.309318,4.400000,-2.395000,0.431544,0.085682,-2.043152,11.252582,-0.213464,11.252582,-2.043152,0.190000,0.810000,8,86,8.398491,85.667800,8.398491,85.667800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.580636,15.035980,58.934823,58.446043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541677,1.428029,0.196217,0.012980,0.500454,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.635295,mpc,0,-126.340000,54.885000,4.819463,-2.168155,4.380000,-2.275000,0.439463,0.106845,-2.043152,11.618519,0.457422,11.618519,-2.043152,0.140000,0.820000,8,86,7.783034,86.297436,7.783034,86.297436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.888173,13.501122,58.973016,56.524199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566372,1.405455,0.158733,0.013133,0.500406,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.645295,mpc,0,-126.340000,54.885000,4.798766,-2.024137,4.360000,-2.145000,0.438766,0.120863,-3.018985,12.411384,0.335443,12.411384,-3.018985,0.140000,0.820000,9,84,8.729827,83.770838,8.729827,83.770838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.788170,11.570966,57.391652,55.455116,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548272,1.404432,0.157594,0.013756,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.655295,mpc,0,-126.340000,54.885000,4.769636,-1.877185,4.330000,-2.015000,0.439636,0.137815,-3.262944,13.082270,-0.213464,13.082270,-3.262944,0.140000,0.820000,4,82,3.781699,82.054677,3.781699,82.054677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.330181,9.915041,55.971759,53.638036,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549913,1.398703,0.149182,0.012446,0.500261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.665295,mpc,0,-126.340000,54.885000,4.732292,-1.727494,4.300000,-1.885000,0.432292,0.157506,-3.689871,12.899301,-0.030495,12.899301,-3.689871,0.130000,0.820000,1,87,0.618434,87.472715,0.618434,87.472715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.774302,8.492929,54.016046,52.387528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556811,1.396444,0.154845,0.014438,0.500260,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.675427,mpc,0,-126.340000,54.885000,4.686330,-1.573249,4.270000,-1.765000,0.416330,0.191751,-3.384923,12.167426,0.274453,12.167426,-3.384923,0.150000,0.810000,-13,100,-13.414439,99.741766,-13.414439,99.741766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.308883,6.796560,53.452855,53.415380,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561075,1.409425,0.209258,0.014738,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.685273,mpc,0,-126.340000,54.885000,4.634086,-1.421062,4.240000,-1.635000,0.394086,0.213938,-3.933829,12.411384,0.274453,12.411384,-3.933829,0.080000,0.900000,-9,94,-8.949966,94.089865,-8.949966,94.089865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.238737,4.110367,53.939373,59.535472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558078,1.408400,0.216339,0.013831,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.695354,mpc,0,-126.340000,54.885000,4.573148,-1.263130,4.200000,-1.495000,0.373148,0.231870,-3.567892,14.058103,-0.213464,14.058103,-3.567892,0.060000,0.900000,-17,84,-16.854343,83.504285,-16.854343,83.504285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.578336,2.105277,56.951126,60.911862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552687,1.395849,0.160794,0.013764,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.705423,mpc,0,-126.340000,54.885000,4.505074,-1.103465,4.170000,-1.335000,0.335074,0.231535,-4.848673,16.009771,0.518412,16.009771,-4.848673,0.040000,0.870000,-12,71,-12.204084,71.251889,-12.204084,71.251889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.081897,0.809677,57.353117,61.837251,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558001,1.408823,0.193414,0.014957,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.715423,mpc,0,-126.340000,54.885000,4.430658,-0.943195,4.130000,-1.175000,0.300658,0.231805,-5.580549,16.802635,0.457422,16.802635,-5.580549,0.000000,0.770000,-9,75,-8.506140,74.582909,-8.506140,74.582909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.540677,0.964229,58.567074,59.908513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557672,1.410711,0.184747,0.014722,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.725427,mpc,0,-126.340000,54.885000,4.349777,-0.781397,4.080000,-1.005000,0.269777,0.223603,-5.763517,16.070760,0.335443,16.070760,-5.763517,-0.010000,0.730000,-13,85,-13.410478,84.621362,-13.410478,84.621362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.306795,0.794151,57.392438,59.868718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558085,1.410372,0.199638,0.015823,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.735431,mpc,0,-126.340000,54.885000,4.262810,-0.618324,4.030000,-0.845000,0.232810,0.226676,-5.946486,15.277895,0.213464,15.277895,-5.946486,-0.180000,0.740000,2,92,1.602664,91.981600,1.602664,91.981600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.531972,-0.081622,56.588843,63.031650,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558335,1.408037,0.196193,0.015597,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.745426,mpc,0,-126.340000,54.885000,4.170239,-0.454368,3.970000,-0.685000,0.200239,0.230632,-7.105289,15.765812,0.152474,15.765812,-7.105289,-0.140000,0.790000,0,85,0.208362,84.875198,0.208362,84.875198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.761539,-1.999036,54.797588,62.189917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556348,1.446295,0.196386,0.016909,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.755426,mpc,0,-126.340000,54.885000,4.072325,-0.289497,3.900000,-0.515000,0.172325,0.225503,-7.105289,16.680656,0.579401,16.680656,-7.105289,-0.070000,0.800000,-15,76,-14.968434,75.949506,-14.968434,75.949506,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.443263,-3.581014,53.012348,61.533486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557970,1.408580,0.195820,0.015244,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.765429,mpc,0,-126.340000,54.885000,3.969497,-0.123963,3.850000,-0.345000,0.119497,0.221037,-6.068465,17.717479,0.701380,17.717479,-6.068465,-0.030000,0.760000,-38,70,-37.707006,70.276832,-37.707006,70.276832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.370383,-4.115523,54.199861,64.454587,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557451,1.408571,0.202925,0.015726,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.775425,mpc,0,-126.340000,54.885000,3.862276,0.041873,3.790000,-0.155000,0.072276,0.196873,-5.946486,18.144407,0.335443,18.144407,-5.946486,-0.150000,0.720000,-31,68,-31.482777,68.047985,-31.482777,68.047985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.156611,-3.331589,56.850845,69.023472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557935,1.409791,0.197987,0.014446,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.785428,mpc,0,-126.340000,54.885000,3.750961,0.208018,3.720000,0.025000,0.030961,0.183018,-7.654195,17.656490,0.579401,17.656490,-7.654195,-0.250000,0.700000,-10,73,-9.706950,72.661555,-9.706950,72.661555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.391209,-1.714408,57.304585,65.412405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556251,1.408844,0.183080,0.014781,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.795354,mpc,0,-126.340000,54.885000,3.636969,0.372879,3.640000,0.205000,-0.003031,0.167879,-9.910810,16.131750,0.701380,16.131750,-9.910810,-0.190000,0.700000,-2,84,-2.225755,83.902052,-2.225755,83.902052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.070040,-0.476824,55.583452,61.962288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554066,1.396391,0.141488,0.015912,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.805424,mpc,0,-126.340000,54.885000,3.518188,0.539923,3.560000,0.365000,-0.041812,0.174923,-9.727842,14.850968,0.274453,14.850968,-9.727842,-0.100000,0.810000,-21,85,-20.728116,84.960799,-20.728116,84.960799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.863775,-0.787581,50.881270,60.018260,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556696,1.408454,0.196088,0.014783,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.815426,mpc,0,-126.340000,54.885000,3.397544,0.705447,3.460000,0.535000,-0.062456,0.170447,-9.788831,15.948781,0.274453,15.948781,-9.788831,-0.110000,0.800000,-23,76,-22.514760,75.991712,-22.514760,75.991712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.159841,-1.249328,50.793338,64.678565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554926,1.413502,0.195776,0.015319,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.825425,mpc,0,-126.340000,54.885000,3.274769,0.870323,3.370000,0.705000,-0.095231,0.165323,-10.032790,17.656490,0.274453,17.656490,-10.032790,-0.160000,0.780000,-17,62,-16.964896,62.231777,-16.964896,62.231777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.903338,-0.485457,49.470916,59.966598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556330,1.423251,0.178468,0.017352,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.835425,mpc,0,-126.340000,54.885000,3.150310,1.034411,3.270000,0.895000,-0.119690,0.139411,-10.886644,17.839459,0.701380,17.839459,-10.886644,-0.170000,0.690000,-10,65,-9.994846,65.025405,-9.994846,65.025405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.754609,1.325459,49.393064,60.080145,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559401,1.407885,0.181085,0.014349,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.845422,mpc,0,-126.340000,54.885000,3.024676,1.197502,3.170000,1.065000,-0.145324,0.132502,-11.801488,17.107583,-0.030495,17.107583,-11.801488,-0.140000,0.650000,-8,73,-7.646463,73.221521,-7.646463,73.221521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.903851,2.458827,46.308134,57.558465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558332,1.408752,0.189132,0.016229,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.855426,mpc,0,-126.340000,54.885000,2.898246,1.359562,3.070000,1.225000,-0.171754,0.134562,-10.947634,15.399875,0.152474,15.399875,-10.947634,-0.100000,0.670000,-22,85,-22.217421,84.614551,-22.217421,84.614551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.014331,2.807077,43.554765,54.015216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555716,1.407990,0.194849,0.014702,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.865427,mpc,0,-126.340000,54.885000,2.771650,1.520244,2.970000,1.375000,-0.198350,0.145244,-10.398727,13.875134,0.457422,13.875134,-10.398727,-0.120000,0.740000,-27,91,-26.950577,90.911396,-26.950577,90.911396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.561315,2.369976,43.832138,58.734629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556978,1.408608,0.196044,0.014255,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.875429,mpc,0,-126.340000,54.885000,2.645327,1.679456,2.860000,1.515000,-0.214673,0.164456,-10.886644,13.570186,0.640391,13.570186,-10.886644,-0.180000,0.820000,-15,87,-15.186326,86.916579,-15.186326,86.916579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.484037,2.114467,43.203609,57.780361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556827,1.408273,0.207231,0.015420,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.885424,mpc,0,-126.340000,54.885000,2.519865,1.836923,2.760000,1.665000,-0.240135,0.171923,-11.618519,14.911958,0.579401,14.911958,-11.618519,-0.180000,0.840000,-8,73,-7.780693,73.140364,-7.780693,73.140364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.745584,2.102920,43.828943,55.875128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556679,1.409721,0.195476,0.015295,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.895426,mpc,0,-126.340000,54.885000,2.395582,1.992710,2.660000,1.825000,-0.264418,0.167710,-11.862478,15.521854,0.518412,15.521854,-11.862478,-0.130000,0.770000,-11,72,-10.791992,71.729786,-10.791992,71.729786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.636787,2.536524,44.457233,57.960381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558216,1.414162,0.184389,0.015480,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.905425,mpc,0,-126.340000,54.885000,2.273109,2.146499,2.550000,1.985000,-0.276891,0.161499,-11.557530,14.911958,0.823360,14.911958,-11.557530,-0.110000,0.740000,-14,77,-14.238048,76.970255,-14.238048,76.970255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.506023,2.315174,42.946543,57.095432,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556426,1.409006,0.184139,0.015603,0.500246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.915355,mpc,0,-126.340000,54.885000,2.153690,2.297189,2.450000,2.135000,-0.296310,0.162189,-10.764665,14.119093,0.945339,14.119093,-10.764665,-0.150000,0.740000,-15,82,-14.501354,81.867061,-14.501354,81.867061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.727661,1.531673,42.336805,57.052283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554580,1.397540,0.149014,0.014329,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.925423,mpc,0,-126.340000,54.885000,2.035360,2.447748,2.360000,2.275000,-0.324640,0.172748,-10.154769,13.143259,0.823360,13.143259,-10.154769,-0.120000,0.770000,-22,86,-22.490619,86.243708,-22.490619,86.243708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.428206,0.497618,41.590062,56.285954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583922,1.549738,0.228968,0.019654,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.935303,mpc,0,-126.340000,54.885000,1.922399,2.593193,2.270000,2.415000,-0.347601,0.178193,-9.788831,12.594353,0.213464,12.594353,-9.788831,-0.150000,0.800000,-20,87,-20.071543,86.693305,-20.071543,86.693305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.272155,-0.766838,42.069389,58.460511,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546916,1.563651,0.256466,0.024194,0.500766,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.945740,mpc,0,-126.340000,54.885000,1.806942,2.744271,2.170000,2.555000,-0.363058,0.189271,-9.605862,12.472374,0.457422,12.472374,-9.605862,-0.180000,0.850000,-14,82,-13.995041,81.961243,-13.995041,81.961243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.134720,-1.808959,41.983546,58.338153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575611,1.461390,0.213480,0.016930,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.955274,mpc,0,-126.340000,54.885000,1.705398,2.879852,2.090000,2.685000,-0.384602,0.194852,-9.300914,13.509197,0.701380,13.509197,-9.300914,-0.150000,0.820000,-17,74,-16.578458,74.342839,-16.578458,74.342839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.163157,-2.764975,43.050826,58.292337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547813,1.762402,0.261733,0.034706,0.501099,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.965285,mpc,0,-126.340000,54.885000,1.603232,3.019639,2.000000,2.825000,-0.396768,0.194639,-9.178935,13.692166,0.823360,13.692166,-9.178935,-0.150000,0.790000,-13,73,-12.989142,72.905361,-12.989142,72.905361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.541085,-3.667568,45.580873,60.467725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566081,1.437561,0.200758,0.017149,0.500557,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.975271,mpc,0,-126.340000,54.885000,1.506307,3.156346,1.910000,2.975000,-0.403693,0.181346,-8.752008,13.387218,0.884349,13.387218,-8.752008,-0.130000,0.750000,-14,75,-13.557136,75.366309,-13.557136,75.366309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.408044,-4.606397,45.741944,59.547804,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539023,1.526433,0.186032,0.019767,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.985299,mpc,0,-126.340000,54.885000,1.414388,3.290826,1.840000,3.115000,-0.425612,0.175826,-8.691018,13.326228,0.518412,13.326228,-8.691018,-0.120000,0.740000,-11,74,-10.853082,74.036424,-10.853082,74.036424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.219307,-5.786824,45.500256,58.786642,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547153,1.406093,0.149462,0.013100,0.500207,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.995285,mpc,0,-126.340000,54.885000,1.328658,3.421869,1.770000,3.245000,-0.441342,0.176869,-7.776174,12.655342,0.701380,12.655342,-7.776174,-0.120000,0.740000,-13,77,-13.415010,77.029291,-13.415010,77.029291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.366886,-6.681329,45.314558,56.737562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555009,1.400486,0.145574,0.014018,0.500193,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.005353,mpc,0,-126.340000,54.885000,1.248473,3.551031,1.700000,3.385000,-0.451527,0.166031,-6.861330,11.862478,0.579401,11.862478,-6.861330,-0.110000,0.750000,-17,79,-16.732025,79.178981,-16.732025,79.178981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.348282,-7.606848,44.427819,55.807104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543054,1.395154,0.149764,0.013012,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.015300,mpc,0,-126.340000,54.885000,1.175787,3.675664,1.640000,3.515000,-0.464213,0.160664,-6.190445,12.045446,0.823360,12.045446,-6.190445,-0.110000,0.760000,-16,74,-16.375084,73.885038,-16.375084,73.885038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.033631,-8.566983,43.767108,55.282420,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554515,1.402754,0.162296,0.012669,0.500404,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.025283,mpc,0,-126.340000,54.885000,1.109713,3.797746,1.600000,3.645000,-0.490287,0.152746,-5.885497,12.350394,0.884349,12.350394,-5.885497,-0.130000,0.760000,-11,68,-10.875959,67.898890,-10.875959,67.898890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.127868,-9.099555,44.290914,54.487930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.536538,1.399013,0.154561,0.014726,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.035435,mpc,0,-126.340000,54.885000,1.049930,3.918764,1.550000,3.775000,-0.500070,0.143764,-5.092632,12.838311,0.701380,12.838311,-5.092632,-0.130000,0.710000,-10,65,-9.857261,64.731196,-9.857261,64.731196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.087558,-9.276594,43.821220,51.783271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567706,1.404953,0.192937,0.015988,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.045425,mpc,0,-126.340000,54.885000,0.998708,4.034748,1.510000,3.905000,-0.511292,0.129748,-3.872840,11.679509,0.091484,11.679509,-3.872840,-0.090000,0.680000,-19,73,-18.560910,72.795704,-18.560910,72.795704,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.655676,-9.212136,43.644774,50.617175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556916,1.404212,0.193387,0.014019,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.055343,mpc,0,-126.340000,54.885000,0.955611,4.146837,1.480000,4.025000,-0.524389,0.121837,-3.262944,11.618519,0.579401,11.618519,-3.262944,-0.130000,0.700000,-12,69,-11.949807,68.722731,-11.949807,68.722731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.956118,-9.631879,41.746189,49.913301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551928,1.392909,0.157473,0.013883,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.065423,mpc,0,-126.340000,54.885000,0.920000,4.257625,1.460000,4.135000,-0.540000,0.122625,-2.531068,10.825654,0.335443,10.825654,-2.531068,-0.170000,0.700000,-6,73,-5.609083,72.533328,-5.609083,72.533328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.737451,-9.204782,40.947511,48.035894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557589,1.415203,0.194500,0.015870,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.075424,mpc,0,-126.340000,54.885000,0.893080,4.364414,1.440000,4.235000,-0.546920,0.129414,-1.372266,9.971800,0.274453,9.971800,-1.372266,-0.130000,0.700000,-12,78,-12.465532,77.746590,-12.465532,77.746590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.178361,-8.887916,38.224855,44.213981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557958,1.403120,0.180917,0.015072,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.085429,mpc,0,-126.340000,54.885000,0.874755,4.468159,1.440000,4.345000,-0.565245,0.123159,-0.701380,10.276748,0.274453,10.276748,-0.701380,-0.090000,0.740000,-16,69,-16.401491,68.802528,-16.401491,68.802528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.348310,-9.175150,36.997886,42.668313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558153,1.402973,0.212113,0.018182,0.500494,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.095422,mpc,0,-126.340000,54.885000,0.865251,4.568696,1.440000,4.455000,-0.574749,0.113696,0.091484,11.252582,0.640391,11.252582,0.091484,-0.110000,0.720000,-12,59,-12.202654,58.880512,-12.202654,58.880512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.787433,-8.760222,38.843661,44.779998,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556727,1.401325,0.191677,0.015682,0.500409,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.105421,mpc,0,-126.340000,54.885000,0.864719,4.666241,1.450000,4.565000,-0.585281,0.101241,0.640391,11.069613,0.152474,11.069613,0.640391,-0.120000,0.670000,-7,61,-7.017860,60.885922,-7.017860,60.885922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.442220,-7.530277,40.405755,48.450470,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558001,1.403746,0.189133,0.014285,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.115322,mpc,0,-126.340000,54.885000,0.873191,4.759851,1.470000,4.685000,-0.596809,0.074851,1.006328,10.154769,0.213464,10.154769,1.006328,-0.100000,0.640000,-4,66,-4.435447,66.453079,-4.435447,66.453079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.365685,-6.219841,39.626480,46.988578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556835,1.401679,0.190761,0.014223,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.125424,mpc,0,-126.340000,54.885000,0.891198,4.852354,1.490000,4.785000,-0.598802,0.067354,1.555235,9.056956,-0.762370,9.056956,1.555235,-0.040000,0.640000,-8,73,-7.805823,72.683654,-7.805823,72.683654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.115321,-5.042120,39.530468,44.634866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557816,1.431934,0.189865,0.016186,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.135422,mpc,0,-126.340000,54.885000,0.918431,4.940953,1.510000,4.875000,-0.591569,0.065953,2.470079,8.508050,-0.274453,8.508050,2.470079,-0.070000,0.680000,-2,72,-2.187012,71.508567,-2.187012,71.508567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.719659,-4.093269,38.112479,41.767711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557747,1.402536,0.193389,0.015107,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.145425,mpc,0,-126.340000,54.885000,0.955135,5.026727,1.550000,4.965000,-0.594865,0.061727,2.165131,9.056956,-0.335443,9.056956,2.165131,-0.040000,0.710000,6,62,6.207651,61.779870,6.207651,61.779870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.700013,-2.958675,39.175134,42.647934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556294,1.403061,0.182422,0.015051,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.155428,mpc,0,-126.340000,54.885000,1.001341,5.109672,1.570000,5.065000,-0.568659,0.044672,2.470079,9.300914,-0.457422,9.300914,2.470079,-0.020000,0.670000,13,59,13.469800,59.284068,13.469800,59.284068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.320078,-0.967607,43.725126,48.189660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558787,1.401177,0.183156,0.015526,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.165295,mpc,0,-126.340000,54.885000,1.056270,5.188808,1.610000,5.165000,-0.553730,0.023808,3.079975,9.727842,-0.213464,9.727842,3.079975,0.020000,0.630000,14,55,14.324331,55.368053,14.324331,55.368053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.062671,0.811419,47.040735,50.222943,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556486,1.390255,0.146352,0.014353,0.500171,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.175424,mpc,0,-126.340000,54.885000,1.122300,5.267321,1.660000,5.265000,-0.537700,0.002321,3.750861,8.447060,-0.274453,8.447060,3.750861,0.040000,0.590000,17,65,16.575954,65.297981,16.575954,65.297981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.438271,3.074693,50.877317,52.752179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556123,1.401416,0.180727,0.014829,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.185419,mpc,0,-126.340000,54.885000,1.197032,5.342196,1.710000,5.335000,-0.512968,0.007196,4.482736,7.044299,0.213464,7.044299,4.482736,0.060000,0.610000,19,74,18.750422,74.064388,18.750422,74.064388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.712228,5.104594,49.284416,50.054725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556132,1.403029,0.178497,0.014418,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.195423,mpc,0,-126.340000,54.885000,1.281290,5.414618,1.760000,5.405000,-0.478710,0.009618,5.336590,5.397580,-0.396432,5.397580,5.336590,0.100000,0.670000,18,81,17.873254,80.910528,17.873254,80.910528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.561401,6.937091,48.307646,48.726218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556179,1.402148,0.181521,0.014783,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.205423,mpc,0,-126.340000,54.885000,1.374909,5.484591,1.830000,5.465000,-0.455091,0.019591,6.556382,5.275601,-0.701380,5.275601,6.556382,0.130000,0.740000,14,75,14.327106,75.038700,14.327106,75.038700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.488462,7.969730,46.707581,46.337863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558449,1.402403,0.180967,0.014024,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.215370,mpc,0,-126.340000,54.885000,1.477244,5.551877,1.900000,5.525000,-0.422756,0.026877,7.959143,7.349247,-1.006328,7.349247,7.959143,0.150000,0.770000,12,54,11.731617,54.047880,11.731617,54.047880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.302933,8.583484,46.994511,46.154678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556051,1.442466,0.184429,0.015668,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.225422,mpc,0,-126.340000,54.885000,1.589887,5.617635,2.000000,5.605000,-0.410113,0.012635,8.934977,7.715185,-0.884349,7.715185,8.934977,0.150000,0.660000,13,57,13.352574,57.110320,13.352574,57.110320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.483003,10.595628,51.391508,51.823942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556118,1.411979,0.180890,0.016763,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.235428,mpc,0,-126.340000,54.885000,1.711060,5.680945,2.090000,5.675000,-0.378940,0.005945,10.337738,6.617372,-0.823360,6.617372,10.337738,0.150000,0.600000,12,70,12.345102,69.625998,12.345102,69.625998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.854033,12.319863,49.343082,50.607731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555778,1.404752,0.180872,0.015750,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.245424,mpc,0,-126.340000,54.885000,1.840975,5.742170,2.200000,5.725000,-0.359025,0.017170,10.703675,3.933829,-1.372266,3.933829,10.703675,0.140000,0.640000,19,88,19.457273,88.373725,19.457273,88.373725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.378310,13.787896,47.040924,48.957120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556895,1.448527,0.180412,0.015716,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.255427,mpc,0,-126.340000,54.885000,1.979634,5.801508,2.310000,5.775000,-0.330366,0.026508,10.886644,3.201954,-1.128308,3.201954,10.886644,0.160000,0.760000,26,84,25.787406,84.122734,25.787406,84.122734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.587904,14.078286,47.428850,48.692258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555423,1.400104,0.194399,0.014115,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.265359,mpc,0,-126.340000,54.885000,2.125677,5.858630,2.440000,5.815000,-0.314323,0.043630,12.472374,4.421746,-1.128308,4.421746,12.472374,0.190000,0.830000,18,68,17.922422,67.851015,17.922422,67.851015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.319676,14.575941,52.749404,53.731949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552207,1.389869,0.137541,0.013628,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.275423,mpc,0,-126.340000,54.885000,2.281937,5.914799,2.570000,5.875000,-0.288063,0.039799,13.143259,6.495393,-0.640391,6.495393,13.143259,0.220000,0.770000,18,54,18.471122,54.144807,18.471122,54.144807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.921057,15.190410,54.982571,55.411433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567134,1.692653,0.219441,0.030538,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.285274,mpc,0,-126.340000,54.885000,2.442686,5.968211,2.720000,5.945000,-0.277314,0.023211,15.094927,6.983309,-1.433256,6.983309,15.094927,0.220000,0.660000,10,57,10.037275,56.838541,10.037275,56.838541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.712828,16.317262,55.968285,57.561091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548689,1.426444,0.186690,0.020783,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.295277,mpc,0,-126.340000,54.885000,2.613543,6.020975,2.870000,5.995000,-0.256457,0.025975,15.643833,4.909663,-1.616224,4.909663,15.643833,0.210000,0.600000,14,79,14.245386,78.897387,14.245386,78.897387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.493295,17.574089,53.678384,56.930123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570479,1.600873,0.275922,0.024116,0.500679,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007983,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.305300,mpc,0,-126.340000,54.885000,2.792157,6.072467,3.040000,6.025000,-0.247843,0.047467,16.741646,2.226120,-1.982162,2.226120,16.741646,0.210000,0.680000,11,96,11.207731,95.908973,11.207731,95.908973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.195745,17.789032,51.863068,55.561613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551149,1.542828,0.236730,0.020472,0.500875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.315712,mpc,0,-126.340000,54.885000,2.985248,6.124626,3.230000,6.055000,-0.244752,0.069626,17.168573,2.226120,-1.677214,2.226120,17.168573,0.170000,0.840000,19,84,18.863609,83.694212,18.863609,83.694212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.133075,16.600334,51.844584,54.788572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.645208,1.558250,0.227993,0.022140,0.500413,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.325276,mpc,0,-126.340000,54.885000,3.169038,6.171438,3.390000,6.085000,-0.220962,0.086438,17.534511,5.031642,-1.250287,5.031642,17.534511,0.200000,0.860000,21,59,20.827011,59.360363,20.827011,59.360363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.946506,16.418201,56.607048,59.870391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547439,1.695815,0.215180,0.024616,0.500409,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.335361,mpc,0,-126.340000,54.885000,3.369198,6.219779,3.580000,6.145000,-0.210802,0.074779,17.656490,6.312424,-1.982162,6.312424,17.656490,0.190000,0.750000,28,56,28.248706,56.180162,28.248706,56.180162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.352093,17.431451,61.056363,64.949447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550699,1.473836,0.174525,0.014443,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.345356,mpc,0,-126.340000,54.885000,3.573615,6.266753,3.760000,6.195000,-0.186385,0.071753,17.900448,5.153621,-1.738204,5.153621,17.900448,0.230000,0.660000,28,73,28.442044,73.084650,28.442044,73.084650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.658897,18.318975,60.864107,65.277123,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550841,1.398934,0.139380,0.013555,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.355355,mpc,0,-126.340000,54.885000,3.783789,6.312930,3.960000,6.235000,-0.176211,0.077930,19.181230,3.506902,-2.226120,3.506902,19.181230,0.290000,0.670000,15,87,14.607483,86.696297,14.607483,86.696297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.152630,18.156517,58.248801,62.079913,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553822,1.395515,0.147541,0.013386,0.500416,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.365301,mpc,0,-126.340000,54.885000,3.998092,6.358154,4.170000,6.265000,-0.171908,0.093154,20.766960,1.555235,-2.348100,1.555235,20.766960,0.250000,0.770000,9,95,9.020308,95.358662,9.020308,95.358662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.199526,17.448744,55.669085,59.205942,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.537743,1.389481,0.155501,0.013117,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.375424,mpc,0,-126.340000,54.885000,4.221178,6.403563,4.390000,6.295000,-0.168822,0.108563,20.583991,2.592058,-2.287110,2.592058,20.583991,0.170000,0.880000,25,79,24.927361,78.832425,24.927361,78.832425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.539586,15.990309,52.161675,55.887911,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558866,1.404190,0.206715,0.016563,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.385424,mpc,0,-126.340000,54.885000,4.446062,6.447905,4.590000,6.335000,-0.143938,0.112905,19.242219,5.458569,-1.616224,5.458569,19.242219,0.140000,0.870000,48,56,47.998907,56.115676,47.998907,56.115676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.288906,15.542656,58.063541,62.171500,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558895,1.403479,0.195822,0.015353,0.500680,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.395382,mpc,0,-126.340000,54.885000,4.674028,6.491645,4.790000,6.395000,-0.115972,0.096645,18.998261,7.288257,-1.738204,7.288257,18.998261,0.330000,0.740000,33,50,33.277876,50.256688,33.277876,50.256688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.570697,15.680798,66.156074,71.936856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558516,1.404905,0.209390,0.016095,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.405425,mpc,0,-126.340000,54.885000,4.907592,6.535433,4.990000,6.455000,-0.082408,0.080433,19.974095,5.214611,-2.775027,5.214611,19.974095,0.370000,0.620000,24,76,24.014306,76.363085,24.014306,76.363085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.383099,15.734805,73.451129,75.498355,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558546,1.403895,0.432695,0.018841,0.500189,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.415301,mpc,0,-126.340000,54.885000,5.140418,6.578257,5.200000,6.485000,-0.059582,0.093257,20.949928,1.372266,-2.470079,1.372266,20.949928,0.330000,0.600000,23,112,23.151198,112.360495,23.151198,112.360495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.463702,15.664406,64.951979,67.957353,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.528341,1.394862,0.220140,0.014666,0.500461,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.425326,mpc,0,-126.340000,54.885000,5.379532,6.621575,5.410000,6.485000,-0.030468,0.136575,21.010918,-0.579401,-1.982162,-0.579401,21.010918,0.280000,0.830000,32,112,32.256920,112.450000,32.256920,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.840252,13.644639,62.761663,64.515175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539294,1.398977,0.233686,0.020052,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.435419,mpc,0,-126.340000,54.885000,5.622626,6.665107,5.630000,6.505000,-0.007374,0.160107,21.498835,2.409089,-2.287110,2.409089,21.498835,0.300000,1.020000,30,74,29.966666,74.283513,29.966666,74.283513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.422582,12.116418,65.336459,67.290284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555729,1.400843,0.252042,0.014544,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.445424,mpc,0,-126.340000,54.885000,5.865506,6.708257,5.850000,6.565000,0.015506,0.143257,21.925762,7.654195,-2.531068,7.654195,21.925762,0.320000,0.880000,29,41,28.562784,40.930221,28.562784,40.930221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.961275,11.723878,70.954167,72.133524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556705,1.402403,0.179465,0.014598,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.455358,mpc,0,-126.340000,54.885000,6.108088,6.751162,6.080000,6.645000,0.028088,0.106162,22.962585,9.483883,-2.470079,9.483883,22.962585,0.330000,0.690000,21,38,20.854635,38.341786,20.854635,38.341786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.300934,11.619435,72.509963,76.636465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553559,1.401738,0.143740,0.016896,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.465426,mpc,0,-126.340000,54.885000,6.354953,6.794772,6.320000,6.715000,0.034953,0.079772,23.755450,7.227268,-2.653048,7.227268,23.755450,0.300000,0.520000,18,70,17.719528,70.099434,17.719528,70.099434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.060610,11.519795,70.300992,76.018925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558297,1.403440,0.182940,0.015352,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.475431,mpc,0,-126.340000,54.885000,6.600842,6.838291,6.580000,6.745000,0.020842,0.093291,24.914252,2.165131,-3.018985,2.165131,24.914252,0.250000,0.570000,11,110,10.521634,110.204370,10.521634,110.204370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.933396,10.862515,62.870407,68.707952,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555007,1.403114,0.216472,0.014454,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.485357,mpc,0,-126.340000,54.885000,6.844893,6.881690,6.840000,6.755000,0.004893,0.126690,25.036232,-1.067318,-2.714037,-1.067318,25.036232,0.230000,0.820000,8,112,7.833446,112.450000,7.833446,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.330589,8.328233,60.877323,70.607164,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555033,1.402700,0.350684,0.017198,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.495386,mpc,0,-126.340000,54.885000,7.091193,6.925817,7.100000,6.775000,-0.008807,0.150817,25.707117,1.372266,-2.836017,1.372266,25.707117,0.170000,1.020000,8,84,7.574592,84.136578,7.574592,84.136578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.054593,6.059964,60.046145,70.933991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565268,1.404733,0.230579,0.015164,0.501353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.505431,mpc,0,-126.340000,54.885000,7.337119,6.970323,7.360000,6.815000,-0.022881,0.155323,24.853263,7.227268,-2.531068,7.227268,24.853263,0.160000,0.970000,15,40,15.446478,40.437119,15.446478,40.437119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.980348,4.726267,60.460731,68.743678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555361,1.404941,0.178930,0.014065,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.515355,mpc,0,-126.340000,54.885000,7.578902,7.014621,7.620000,6.895000,-0.041098,0.119621,24.609304,9.605862,-3.079975,9.605862,24.609304,0.180000,0.720000,13,39,13.173430,38.660876,13.173430,38.660876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.787008,5.731093,67.226919,78.946910,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556068,1.474133,0.159876,0.016196,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.525371,mpc,0,-126.340000,54.885000,7.821368,7.059694,7.860000,6.965000,-0.038632,0.094694,24.792273,6.983309,-3.384923,6.983309,24.792273,0.080000,0.550000,22,74,21.780462,73.792025,21.780462,73.792025,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.104156,6.691261,67.241744,78.847662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556921,1.404736,0.173968,0.017754,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.535380,mpc,0,-126.340000,54.885000,8.061643,7.105106,8.120000,6.995000,-0.058357,0.110106,24.121388,2.531068,-2.957996,2.531068,24.121388,0.170000,0.630000,10,107,10.280125,106.670594,10.280125,106.670594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.430688,6.759151,62.677594,68.936767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547981,1.404406,0.202691,0.015005,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.545356,mpc,0,-126.340000,54.885000,8.298760,7.150753,8.350000,7.015000,-0.051240,0.135753,24.609304,0.762370,-2.531068,0.762370,24.609304,0.130000,0.840000,7,107,7.127324,106.558194,7.127324,106.558194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.547792,5.283058,59.517294,68.437347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555617,1.399598,0.200664,0.020147,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.555423,mpc,0,-126.340000,54.885000,8.535221,7.197200,8.590000,7.035000,-0.054779,0.162200,23.389512,3.567892,-1.982162,3.567892,23.389512,0.150000,0.990000,12,73,11.793127,73.008835,11.793127,73.008835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.216900,4.211316,58.786333,64.412961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557379,1.406639,0.247007,0.014915,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.565360,mpc,0,-126.340000,54.885000,8.765481,7.243420,8.820000,7.095000,-0.054519,0.148420,21.498835,7.471226,-2.775027,7.471226,21.498835,0.130000,0.930000,29,44,28.799638,44.207301,28.799638,44.207301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.423118,4.908512,61.557683,66.566523,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552400,1.400183,0.139473,0.013465,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.575349,mpc,0,-126.340000,54.885000,8.993462,7.290247,9.030000,7.165000,-0.036538,0.125247,19.547167,8.386070,-2.714037,8.386070,19.547167,0.100000,0.700000,49,55,48.951723,54.729942,48.951723,54.729942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.652066,7.106962,66.404407,76.334891,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551791,1.406951,0.172338,0.016170,0.500293,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.585425,mpc,0,-126.340000,54.885000,9.219483,7.337822,9.240000,7.225000,-0.020517,0.112822,18.693313,6.373413,-2.409089,6.373413,18.693313,0.310000,0.590000,27,81,26.963046,80.892889,26.963046,80.892889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.322308,7.811897,64.525935,73.790871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557234,1.406976,0.206545,0.013955,0.500200,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.595362,mpc,0,-126.340000,54.885000,9.438194,7.385051,9.430000,7.265000,0.008194,0.120051,19.181230,2.775027,-2.836017,2.775027,19.181230,0.350000,0.670000,13,105,12.952365,105.275736,12.952365,105.275736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.226311,6.738699,54.728298,64.555172,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557075,1.407723,0.202640,0.015698,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.605291,mpc,0,-126.340000,54.885000,9.652243,7.432514,9.640000,7.295000,0.012243,0.137514,19.242219,2.531068,-1.982162,2.531068,19.242219,0.290000,0.870000,14,92,14.422393,92.234150,14.422393,92.234150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.441309,4.909323,49.198747,59.404789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559793,1.401977,0.178244,0.013900,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.615348,mpc,0,-126.340000,54.885000,9.864187,7.480825,9.830000,7.335000,0.034187,0.145825,18.266386,4.970653,-1.677214,4.970653,18.266386,0.210000,0.950000,31,65,30.798909,65.447903,30.798909,65.447903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.843033,4.530716,49.686659,53.569308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552369,1.404151,0.159418,0.013943,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.625310,mpc,0,-126.340000,54.885000,10.069012,7.528866,10.020000,7.395000,0.049012,0.133866,16.741646,7.410237,-2.104141,7.410237,16.741646,0.160000,0.830000,48,54,48.495017,54.279306,48.495017,54.279306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.988717,5.306093,56.184257,62.190628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538333,1.417029,0.153770,0.017425,0.501470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.635424,mpc,0,-126.340000,54.885000,10.271462,7.577769,10.190000,7.465000,0.081462,0.112769,15.948781,6.922320,-2.470079,6.922320,15.948781,0.350000,0.700000,29,68,29.208782,67.512947,29.208782,67.512947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.803140,5.752132,59.211243,67.767490,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577230,1.452135,0.254934,0.021946,0.500460,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.645302,mpc,0,-126.340000,54.885000,10.463606,7.625599,10.370000,7.525000,0.093606,0.100599,17.717479,4.909663,-2.348100,4.909663,17.717479,0.350000,0.680000,8,85,7.586395,85.075042,7.586395,85.075042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.120244,3.651291,53.103210,62.516515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551824,1.781950,0.232986,0.035730,0.501145,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.655279,mpc,0,-126.340000,54.885000,10.651799,7.673898,10.550000,7.565000,0.101799,0.108898,17.168573,3.689871,-1.616224,3.689871,17.168573,0.260000,0.770000,17,89,16.993783,88.597931,16.993783,88.597931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.593925,1.503325,46.955700,57.938368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559306,1.574692,0.232073,0.017908,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.665302,mpc,0,-126.340000,54.885000,10.834730,7.722343,10.720000,7.605000,0.114730,0.117343,17.046594,3.506902,-2.226120,3.506902,17.046594,0.200000,0.880000,21,81,21.127208,80.828061,21.127208,80.828061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.575322,-0.154304,49.983317,53.707331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558832,1.728773,0.235845,0.032587,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.675274,mpc,0,-126.340000,54.885000,11.010412,7.770380,10.900000,7.645000,0.110412,0.125380,15.338885,4.299767,-1.921172,4.299767,15.338885,0.200000,0.880000,30,75,29.812231,74.585023,29.812231,74.585023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.083633,-1.331272,50.664265,51.455468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548384,1.504877,0.204542,0.020592,0.500552,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.685276,mpc,0,-126.340000,54.885000,11.180132,7.818317,11.040000,7.705000,0.140132,0.113317,14.363051,5.458569,-2.165131,5.458569,14.363051,0.240000,0.840000,30,67,30.404583,66.997564,30.404583,66.997564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.291113,-3.070115,50.844509,51.160148,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553585,1.431293,0.194964,0.014027,0.500210,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.695295,mpc,0,-126.340000,54.885000,11.343430,7.865988,11.200000,7.755000,0.143430,0.110988,13.692166,6.068465,-2.104141,6.068465,13.692166,0.280000,0.780000,25,66,25.235177,66.396387,25.235177,66.396387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.447846,-5.444441,49.938965,52.830806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546971,1.408339,0.148481,0.012849,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.705354,mpc,0,-126.340000,54.885000,11.500475,7.913402,11.350000,7.815000,0.150475,0.098402,14.546020,4.726694,-1.555235,4.726694,14.546020,0.280000,0.700000,11,83,11.336180,82.692367,11.336180,82.692367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.496296,-8.119206,48.280710,53.245806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552570,1.422233,0.140413,0.014219,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.715354,mpc,0,-126.340000,54.885000,11.649653,7.959999,11.490000,7.865000,0.159653,0.094999,14.546020,3.628881,-1.494245,3.628881,14.546020,0.220000,0.770000,12,85,12.046658,85.155749,12.046658,85.155749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.330043,-12.040997,42.267398,51.156408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549622,1.404318,0.151922,0.012663,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.725348,mpc,0,-126.340000,54.885000,11.791671,8.005910,11.640000,7.905000,0.151671,0.100910,13.814145,3.445913,-1.921172,3.445913,13.814145,0.170000,0.820000,17,82,17.369004,82.034790,17.369004,82.034790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.759940,-14.347347,42.468793,45.226179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553400,1.403367,0.152232,0.013528,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.735423,mpc,0,-126.340000,54.885000,11.927634,8.051427,11.780000,7.945000,0.147634,0.106427,12.899301,3.994819,-2.287110,3.994819,12.899301,0.160000,0.860000,20,73,19.897200,73.367338,19.897200,73.367338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.285488,-15.734364,41.091026,39.690874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557687,1.415860,0.179254,0.015610,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.745356,mpc,0,-126.340000,54.885000,12.054507,8.095425,11.920000,7.985000,0.134507,0.110425,12.472374,5.031642,-2.104141,5.031642,12.472374,0.170000,0.790000,15,70,15.092561,70.147222,15.092561,70.147222,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.990080,-16.850192,40.619787,38.233111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550678,1.404273,0.144085,0.014337,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.755352,mpc,0,-126.340000,54.885000,12.174944,8.138705,12.050000,8.035000,0.124944,0.103705,11.923467,4.055809,-1.433256,4.055809,11.923467,0.170000,0.760000,12,79,11.776215,78.894018,11.776215,78.894018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.231444,-18.090697,37.891428,36.381886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559234,1.407224,0.146719,0.015532,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.765433,mpc,0,-126.340000,54.885000,12.289031,8.181219,12.170000,8.075000,0.119031,0.106219,11.191592,3.445913,-1.311276,3.445913,11.191592,0.140000,0.780000,14,82,14.318345,81.534556,14.318345,81.534556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.235071,-19.615477,33.952782,32.746975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565584,1.413394,0.178780,0.014076,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.775363,mpc,0,-126.340000,54.885000,12.394150,8.221856,12.290000,8.115000,0.104150,0.106856,10.886644,3.384923,-1.311276,3.384923,10.886644,0.140000,0.820000,9,77,9.081812,77.133956,9.081812,77.133956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.045831,-20.573649,33.793633,30.615240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550872,1.403908,0.143687,0.014526,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.785427,mpc,0,-126.340000,54.885000,12.493348,8.261661,12.410000,8.145000,0.083348,0.116661,9.666852,3.933829,-1.372266,3.933829,9.666852,0.120000,0.810000,14,73,13.642130,72.819455,13.642130,72.819455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.424787,-21.009433,31.776816,28.171184,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559057,1.411525,0.181915,0.015662,0.500317,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.795348,mpc,0,-126.340000,54.885000,12.583926,8.299411,12.500000,8.185000,0.083926,0.114411,8.691018,3.201954,-1.128308,3.201954,8.691018,0.110000,0.780000,17,80,17.073996,79.514564,17.073996,79.514564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.659769,-20.344820,30.887736,23.655987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554627,1.405165,0.144681,0.013745,0.500549,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.805422,mpc,0,-126.340000,54.885000,12.668606,8.336094,12.600000,8.215000,0.068606,0.121094,8.020133,2.592058,-1.067318,2.592058,8.020133,0.140000,0.790000,11,83,11.113971,82.756081,11.113971,82.756081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.649471,-20.401540,26.954377,20.760018,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557293,1.410060,0.192811,0.015435,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.815355,mpc,0,-126.340000,54.885000,12.744974,8.370512,12.680000,8.245000,0.064974,0.125512,7.349247,2.531068,-1.128308,2.531068,7.349247,0.130000,0.840000,11,77,11.155147,77.412560,11.155147,77.412560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.703190,-21.239802,25.053926,21.996043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553749,1.402004,0.138164,0.014141,0.500239,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.825351,mpc,0,-126.340000,54.885000,12.814749,8.403260,12.760000,8.285000,0.054749,0.118260,5.580549,2.897006,-0.762370,2.897006,5.580549,0.120000,0.810000,21,74,20.841539,74.359037,20.841539,74.359037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.973212,-21.304920,25.138483,20.423143,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555711,1.399916,0.140884,0.013400,0.500585,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.835423,mpc,0,-126.340000,54.885000,12.877967,8.434209,12.820000,8.315000,0.057967,0.119209,5.397580,2.897006,-0.945339,2.897006,5.397580,0.140000,0.810000,15,72,14.543193,72.023744,14.543193,72.023744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.170198,-21.190385,26.626466,20.878741,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555460,1.408882,0.178300,0.014821,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.845316,mpc,0,-126.340000,54.885000,12.933224,8.462472,12.880000,8.345000,0.053224,0.117472,5.031642,1.860183,-1.311276,1.860183,5.031642,0.150000,0.770000,9,82,9.479954,81.574147,9.479954,81.574147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.192075,-21.550076,26.036593,24.657640,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558814,1.406499,0.176124,0.014558,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.855424,mpc,0,-126.340000,54.885000,12.982818,8.489038,12.930000,8.355000,0.052818,0.134038,3.628881,1.921172,-0.762370,1.921172,3.628881,0.130000,0.800000,18,78,17.966775,78.152408,17.966775,78.152408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.349043,-22.343467,22.904440,23.713051,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557768,1.409053,0.179125,0.014877,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.865427,mpc,0,-126.340000,54.885000,13.025183,8.512892,12.970000,8.385000,0.055183,0.127892,3.018985,0.701380,-0.274453,0.701380,3.018985,0.130000,0.800000,18,85,17.890591,84.823823,17.890591,84.823823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.250293,-21.864036,23.508030,19.638898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555443,1.406568,0.194916,0.015680,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.875425,mpc,0,-126.340000,54.885000,13.061002,8.534188,13.000000,8.395000,0.061002,0.139188,2.104141,1.006328,0.091484,1.006328,2.104141,0.150000,0.840000,18,78,18.265696,77.521603,18.265696,77.521603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.266487,-22.824687,21.452212,21.573888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558387,1.407396,0.192887,0.014781,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.885422,mpc,0,-126.340000,54.885000,13.090445,8.552812,13.030000,8.415000,0.060445,0.137812,1.616224,1.982162,-0.152474,1.982162,1.616224,0.170000,0.820000,15,68,14.921825,68.095710,14.921825,68.095710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.263449,-23.808333,23.862669,25.692811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556768,1.405628,0.189602,0.021472,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.895348,mpc,0,-126.340000,54.885000,13.113539,8.568542,13.040000,8.445000,0.073539,0.123542,1.433256,2.104141,-0.091484,2.104141,1.433256,0.170000,0.800000,12,64,12.497333,64.212765,12.497333,64.212765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.255169,-24.592221,26.169641,30.622935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555646,1.398016,0.142799,0.013781,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.905434,mpc,0,-126.340000,54.885000,13.130912,8.581589,13.060000,8.455000,0.070912,0.126589,-0.030495,0.579401,-0.030495,0.579401,-0.030495,0.140000,0.720000,23,81,23.329716,81.247121,23.329716,81.247121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.931348,-24.208376,25.968714,30.857386,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558463,1.408122,0.179432,0.015173,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.915424,mpc,0,-126.340000,54.885000,13.142246,8.591475,13.060000,8.455000,0.082246,0.136475,-0.945339,-1.067318,0.396432,-1.067318,-0.945339,0.160000,0.760000,25,90,24.890987,89.887485,24.890987,89.887485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.421363,-24.214170,21.999672,25.035540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555214,1.405185,0.194104,0.014175,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.925355,mpc,0,-126.340000,54.885000,13.147907,8.598199,13.060000,8.445000,0.087907,0.153199,-0.518412,-2.043152,0.152474,-2.043152,-0.518412,0.200000,0.870000,11,87,11.490239,86.521264,11.490239,86.521264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.870087,-25.301195,21.715389,27.882247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552186,1.396674,0.177043,0.017368,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.935422,mpc,0,-126.340000,54.885000,13.148138,8.601751,13.060000,8.445000,0.088138,0.156751,-1.006328,-1.555235,-0.030495,-1.555235,-1.006328,0.180000,0.880000,13,79,13.290976,78.557419,13.290976,78.557419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.391170,-26.493143,23.668480,35.376199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557515,1.401290,0.189229,0.015187,0.500522,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.945424,mpc,0,-126.340000,54.885000,13.143079,8.601922,13.060000,8.445000,0.083079,0.156922,-1.738204,0.274453,0.030495,0.274453,-1.738204,0.140000,0.870000,21,61,20.894296,60.879388,20.894296,60.879388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.013291,-27.263504,25.453044,34.615785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554565,1.402588,0.180416,0.014944,0.500181,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.955426,mpc,0,-126.340000,54.885000,13.132955,8.598650,13.050000,8.455000,0.082955,0.143650,-1.555235,1.067318,0.091484,1.067318,-1.555235,0.160000,0.760000,14,59,13.644151,58.739379,13.644151,58.739379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.862582,-27.223041,30.947260,38.933531,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554854,1.401607,0.179698,0.014452,0.500513,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.965354,mpc,0,-126.340000,54.885000,13.118105,8.591910,13.040000,8.455000,0.078105,0.136910,-1.799193,-1.006328,0.213464,-1.006328,-1.799193,0.160000,0.690000,11,78,10.595589,77.855154,10.595589,77.855154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.085466,-27.197562,34.056996,45.739048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552799,1.395887,0.151510,0.015514,0.500361,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.975357,mpc,0,-126.340000,54.885000,13.098518,8.581514,13.030000,8.445000,0.068518,0.136514,-1.433256,-2.775027,0.518412,-2.775027,-1.433256,0.140000,0.720000,5,87,4.720696,86.940772,4.720696,86.940772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.788677,-27.243233,29.688065,42.215091,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552479,1.393234,0.152378,0.013492,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.985356,mpc,0,-126.340000,54.885000,13.074511,8.567430,13.020000,8.405000,0.054511,0.162430,-1.677214,-4.116798,0.213464,-4.116798,-1.677214,0.100000,0.810000,6,89,6.344416,88.995761,6.344416,88.995761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.494715,-26.760291,27.881353,40.368384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574351,1.436159,0.235880,0.021904,0.500598,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.995270,mpc,0,-126.340000,54.885000,13.046556,8.549755,13.000000,8.385000,0.046556,0.164755,-2.409089,-2.592058,0.152474,-2.592058,-2.409089,0.080000,0.850000,12,70,11.891917,69.684721,11.891917,69.684721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.341504,-26.460330,26.970813,39.276296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547223,1.562422,0.244030,0.022047,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.005284,mpc,0,-126.340000,54.885000,13.014330,8.528082,12.980000,8.365000,0.034330,0.163082,-3.079975,-1.311276,0.213464,-1.311276,-3.079975,0.090000,0.730000,13,65,13.259857,65.322473,13.259857,65.322473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.528742,-25.044917,31.971900,42.609384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577521,1.440116,0.201326,0.027031,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.015271,mpc,0,-126.340000,54.885000,12.978414,8.502591,12.950000,8.365000,0.028414,0.137591,-3.262944,-0.457422,0.640391,-0.457422,-3.262944,0.100000,0.730000,11,52,10.584333,51.974461,10.584333,51.974461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.510041,-24.549370,35.354551,46.676046,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.533895,1.720333,0.237069,0.032863,0.501266,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.025287,mpc,0,-126.340000,54.885000,12.938821,8.473091,12.930000,8.355000,0.008821,0.118091,-2.836017,-0.579401,0.457422,-0.579401,-2.836017,0.110000,0.650000,1,54,1.151857,53.837635,1.151857,53.837635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.761356,-23.129583,44.162618,53.204770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568751,1.583776,0.219165,0.017223,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.035271,mpc,0,-126.340000,54.885000,12.896003,8.439724,12.910000,8.335000,-0.013997,0.104724,-2.348100,-3.994819,0.091484,-3.994819,-2.348100,0.080000,0.610000,-5,80,-5.310352,80.356489,-5.310352,80.356489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.855771,-20.827925,44.335986,53.101786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550301,1.478875,0.189974,0.015148,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.045295,mpc,0,-126.340000,54.885000,12.849851,8.402211,12.890000,8.285000,-0.040149,0.117211,-2.043152,-7.166278,0.213464,-7.166278,-2.043152,0.050000,0.700000,-10,97,-10.376901,96.771442,-10.376901,96.771442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.120214,-19.320512,38.299733,49.298653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554846,1.402713,0.162199,0.013102,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.055356,mpc,0,-126.340000,54.885000,12.800548,8.360494,12.870000,8.225000,-0.069452,0.135494,-2.287110,-6.312424,-0.335443,-6.312424,-2.287110,0.010000,0.830000,-8,77,-8.185208,76.736208,-8.185208,76.736208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.688684,-18.827889,35.328495,49.162954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553204,1.402796,0.184341,0.012839,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.065295,mpc,0,-126.340000,54.885000,12.749108,8.315273,12.850000,8.185000,-0.100892,0.130273,-3.018985,-3.811850,0.335443,-3.811850,-3.018985,-0.010000,0.840000,-3,50,-3.133657,50.116026,-3.133657,50.116026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.019448,-17.638059,35.981599,49.222828,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554983,1.391825,0.135360,0.012695,0.500190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.075353,mpc,0,-126.340000,54.885000,12.694477,8.265448,12.820000,8.165000,-0.125523,0.100448,-3.018985,-1.311276,0.335443,-1.311276,-3.018985,-0.010000,0.700000,-6,34,-5.781479,34.415386,-5.781479,34.415386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.353164,-15.556832,43.173417,55.656301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552738,1.392530,0.137324,0.012813,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.085425,mpc,0,-126.340000,54.885000,12.637352,8.211455,12.790000,8.135000,-0.152648,0.076455,-3.933829,-3.079975,-0.335443,-3.079975,-3.933829,-0.020000,0.530000,-1,58,-1.108855,57.617284,-1.108855,57.617284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.704298,-12.417991,52.381375,66.011975,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558495,1.405261,0.180924,0.014928,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.095340,mpc,0,-126.340000,54.885000,12.578940,8.154323,12.760000,8.085000,-0.181060,0.069323,-3.994819,-6.495393,0.091484,-6.495393,-3.994819,-0.010000,0.530000,-7,82,-6.889261,82.366605,-6.889261,82.366605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.435552,-10.530180,46.352305,58.255025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551777,1.394121,0.144563,0.014224,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.105424,mpc,0,-126.340000,54.885000,12.517474,8.092178,12.720000,8.015000,-0.202526,0.077178,-3.689871,-9.178935,0.396432,-9.178935,-3.689871,-0.020000,0.680000,-13,89,-13.197697,88.850030,-13.197697,88.850030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.637097,-9.941938,44.109492,57.700948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558129,1.404276,0.196301,0.015639,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.115427,mpc,0,-126.340000,54.885000,12.454612,8.026542,12.690000,7.945000,-0.235388,0.081542,-4.177788,-8.142112,0.823360,-8.142112,-4.177788,-0.040000,0.800000,-11,67,-10.974850,66.588478,-10.974850,66.588478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.297597,-9.869862,40.641718,55.357027,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558114,1.405332,0.194334,0.015761,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.125425,mpc,0,-126.340000,54.885000,12.390059,7.957021,12.650000,7.885000,-0.259941,0.072021,-4.726694,-5.702528,0.579401,-5.702528,-4.726694,-0.060000,0.770000,-6,44,-6.106058,43.786190,-6.106058,43.786190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.944057,-8.573504,40.809785,53.039429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559957,1.405013,0.184067,0.015125,0.500676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.135427,mpc,0,-126.340000,54.885000,12.323886,7.883593,12.600000,7.835000,-0.276114,0.048593,-5.275601,-3.750861,0.091484,-3.750861,-5.275601,-0.060000,0.620000,-3,35,-2.741091,34.680785,-2.741091,34.680785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.922638,-6.621162,46.580170,59.351289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557558,1.405687,0.181958,0.015141,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.145423,mpc,0,-126.340000,54.885000,12.256285,7.806391,12.550000,7.785000,-0.293715,0.021391,-4.909663,-5.580549,-0.457422,-5.580549,-4.909663,-0.050000,0.490000,-10,55,-10.039245,54.932985,-10.039245,54.932985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.976303,-4.580399,51.188585,64.056454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558792,1.406357,0.180372,0.014531,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.155419,mpc,0,-126.340000,54.885000,12.187345,7.725454,12.510000,7.725000,-0.322655,0.000454,-5.031642,-8.995966,0.152474,-8.995966,-5.031642,-0.060000,0.500000,-13,78,-12.905912,77.707146,-12.905912,77.707146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.349806,-3.606500,48.042655,58.265264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557598,1.407240,0.182983,0.014435,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.165427,mpc,0,-126.340000,54.885000,12.117085,7.640758,12.460000,7.625000,-0.342915,0.015758,-5.092632,-11.008623,0.762370,-11.008623,-5.092632,-0.090000,0.640000,-12,81,-12.470200,80.754474,-12.470200,80.754474,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.504453,-3.379425,43.249557,54.806177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558212,1.405058,0.194175,0.013947,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.175345,mpc,0,-126.340000,54.885000,12.046320,7.553286,12.410000,7.535000,-0.363680,0.018286,-5.336590,-9.544873,0.396432,-9.544873,-5.336590,-0.100000,0.750000,-12,56,-11.610191,56.027055,-11.610191,56.027055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.028747,-3.202762,39.547628,51.342552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554871,1.395543,0.140115,0.014998,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.185358,mpc,0,-126.340000,54.885000,11.973814,7.461504,12.360000,7.455000,-0.386186,0.006504,-5.763517,-7.532216,0.518412,-7.532216,-5.763517,-0.100000,0.720000,-10,37,-10.094661,36.855392,-10.094661,36.855392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.128220,-1.776099,42.417828,53.023253,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557421,1.405467,0.175021,0.015019,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.195296,mpc,0,-126.340000,54.885000,11.900869,7.367074,12.300000,7.385000,-0.399131,-0.017926,-6.617372,-7.166278,0.396432,-7.166278,-6.617372,-0.110000,0.540000,-3,44,-2.898475,44.214127,-2.898475,44.214127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.990157,0.544989,47.584979,60.090871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556519,1.394458,0.140214,0.014513,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.205426,mpc,0,-126.340000,54.885000,11.825563,7.267509,12.240000,7.305000,-0.414437,-0.037491,-6.312424,-9.788831,0.152474,-9.788831,-6.312424,-0.080000,0.480000,-12,67,-12.075767,66.740257,-12.075767,66.740257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.746993,2.224876,46.007273,57.194120,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558997,1.405221,0.183118,0.014966,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.215423,mpc,0,-126.340000,54.885000,11.750359,7.166115,12.180000,7.195000,-0.429641,-0.028885,-6.556382,-11.435550,0.762370,-11.435550,-6.556382,-0.080000,0.560000,-14,72,-13.522442,72.264975,-13.522442,72.264975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.047771,2.603111,44.293376,52.718427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557070,1.404560,0.183337,0.014605,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.225421,mpc,0,-126.340000,54.885000,11.674289,7.061712,12.110000,7.095000,-0.435711,-0.033288,-6.617372,-11.984457,0.640391,-11.984457,-6.617372,-0.100000,0.660000,-12,65,-12.374747,64.961486,-12.374747,64.961486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.799121,3.076590,40.779654,48.895310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558292,1.405246,0.180380,0.014901,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.235424,mpc,0,-126.340000,54.885000,11.597349,6.954405,12.050000,6.995000,-0.452651,-0.040595,-7.105289,-10.764665,0.945339,-10.764665,-7.105289,-0.100000,0.680000,-10,50,-10.233293,49.752865,-10.233293,49.752865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.430513,3.997928,39.104702,47.377038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558322,1.405325,0.181028,0.015325,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.245353,mpc,0,-126.340000,54.885000,11.520175,6.845232,11.980000,6.905000,-0.459825,-0.059768,-8.020133,-9.544873,0.335443,-9.544873,-8.020133,-0.100000,0.620000,-3,41,-3.312439,40.566182,-3.312439,40.566182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.365437,5.449736,41.814634,51.271141,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556098,1.396641,0.135015,0.014152,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.255278,mpc,0,-126.340000,54.885000,11.442214,6.733589,11.890000,6.805000,-0.447786,-0.071411,-8.752008,-9.788831,-0.091484,-9.788831,-8.752008,-0.090000,0.530000,2,47,2.242092,47.240355,2.242092,47.240355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.897423,7.015193,45.101608,55.196467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554085,1.404094,0.178208,0.014783,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.265425,mpc,0,-126.340000,54.885000,11.361655,6.617022,11.810000,6.705000,-0.448345,-0.087978,-8.569039,-12.106436,0.518412,-12.106436,-8.569039,-0.050000,0.490000,-6,67,-6.107814,66.623084,-6.107814,66.623084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.129450,8.380929,46.275988,54.921708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556896,1.405271,0.183383,0.015706,0.500281,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.275287,mpc,0,-126.340000,54.885000,11.282512,6.501556,11.740000,6.585000,-0.457488,-0.083444,-8.264091,-13.936124,1.067318,-13.936124,-8.264091,-0.040000,0.580000,-13,73,-13.362863,73.042106,-13.362863,73.042106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.879846,8.915165,45.178566,51.196132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563888,1.396970,0.145930,0.014526,0.500328,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.285295,mpc,0,-126.340000,54.885000,11.201310,6.382371,11.650000,6.465000,-0.448690,-0.082629,-8.203101,-12.899301,0.579401,-12.899301,-8.203101,-0.050000,0.630000,-13,59,-13.288087,58.889732,-13.288087,58.889732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.725559,9.254827,42.307708,47.870124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558995,1.395562,0.136690,0.013766,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.295346,mpc,0,-126.340000,54.885000,11.118805,6.260813,11.570000,6.345000,-0.451195,-0.084187,-9.239925,-11.923467,0.396432,-11.923467,-9.239925,-0.080000,0.640000,-2,48,-1.753224,47.875766,-1.753224,47.875766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.608511,10.422991,41.601905,48.863373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551757,1.397367,0.142492,0.014914,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.305298,mpc,0,-126.340000,54.885000,11.036125,6.138818,11.480000,6.245000,-0.443875,-0.106182,-9.178935,-10.215758,0.396432,-10.215758,-9.178935,-0.060000,0.570000,-4,36,-4.318019,36.463492,-4.318019,36.463492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.257193,11.494703,43.271333,52.266572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579055,1.405214,0.178056,0.013803,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.315423,mpc,0,-126.340000,54.885000,10.950915,6.013212,11.390000,6.135000,-0.439085,-0.121788,-10.093779,-10.703675,0.396432,-10.703675,-10.093779,-0.050000,0.470000,1,47,1.017627,46.638196,1.017627,46.638196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.969609,12.906312,50.189922,59.990447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556773,1.406916,0.182175,0.014641,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.325354,mpc,0,-126.340000,54.885000,10.866214,5.888784,11.300000,6.025000,-0.433786,-0.136216,-9.971800,-12.533363,0.518412,-12.533363,-9.971800,-0.040000,0.460000,-3,61,-2.847569,60.870226,-2.847569,60.870226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.988548,13.847670,49.345496,57.935539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554474,1.398227,0.148711,0.014409,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.335284,mpc,0,-126.340000,54.885000,10.780303,5.763323,11.200000,5.895000,-0.419697,-0.131677,-9.971800,-14.607010,0.701380,-14.607010,-9.971800,-0.020000,0.530000,-7,72,-7.065256,71.981828,-7.065256,71.981828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.522955,14.760984,48.325025,55.273071,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557645,1.521807,0.202245,0.030892,0.500802,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.345302,mpc,0,-126.340000,54.885000,10.692322,5.635926,11.100000,5.765000,-0.407678,-0.129074,-10.032790,-13.936124,0.884349,-13.936124,-10.032790,-0.030000,0.630000,-6,58,-6.359432,57.827746,-6.359432,57.827746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.111062,15.111530,45.592192,51.541534,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549374,1.434012,0.191586,0.019080,0.500409,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.355352,mpc,0,-126.340000,54.885000,10.602637,5.507501,11.000000,5.655000,-0.397363,-0.147499,-11.008623,-10.886644,0.518412,-10.886644,-11.008623,-0.040000,0.630000,3,30,3.286155,30.390960,3.286155,30.390960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.935306,15.863573,45.718804,52.937622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556911,1.412536,0.151740,0.013490,0.500393,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.365287,mpc,0,-126.340000,54.885000,10.512457,5.380130,10.900000,5.555000,-0.387543,-0.174870,-11.923467,-8.752008,1.006328,-8.752008,-11.923467,-0.020000,0.480000,9,23,8.877804,22.748305,8.877804,22.748305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.151511,17.325392,53.070785,63.096607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562284,1.402413,0.140808,0.013618,0.500564,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.375363,mpc,0,-126.340000,54.885000,10.419363,5.250783,10.790000,5.455000,-0.370637,-0.204217,-12.228415,-10.886644,0.884349,-10.886644,-12.228415,0.010000,0.350000,7,49,6.666559,49.139590,6.666559,49.139590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.293356,19.044763,59.091889,69.970361,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556010,1.404989,0.149774,0.012707,0.500167,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.385424,mpc,0,-126.340000,54.885000,10.324626,5.121658,10.680000,5.345000,-0.355374,-0.223342,-12.167426,-14.058103,0.396432,-14.058103,-12.167426,0.030000,0.370000,1,73,1.189427,73.260311,1.189427,73.260311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.730950,20.180178,58.293127,66.309725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560839,1.407704,0.179214,0.014163,0.501606,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.395287,mpc,0,-126.340000,54.885000,10.229916,4.995332,10.570000,5.215000,-0.340084,-0.219668,-11.313571,-13.753155,0.701380,-13.753155,-11.313571,0.010000,0.550000,-5,56,-5.439199,56.471796,-5.439199,56.471796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.266834,20.541516,55.286074,61.965845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559611,1.396706,0.139279,0.014532,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.405354,mpc,0,-126.340000,54.885000,10.131251,4.866892,10.460000,5.095000,-0.328749,-0.228108,-10.764665,-11.557530,0.884349,-11.557530,-10.764665,0.030000,0.590000,-14,34,-14.293811,33.909215,-14.293811,33.909215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.653608,21.596136,54.509441,62.327468,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550873,1.399060,0.133396,0.013367,0.501067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.415340,mpc,0,-126.340000,54.885000,10.031256,4.740198,10.350000,4.985000,-0.318744,-0.244802,-10.764665,-10.337738,0.579401,-10.337738,-10.764665,0.020000,0.480000,-15,32,-14.892841,32.283391,-14.892841,32.283391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.243952,23.061801,55.819370,66.432664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555666,1.396513,0.138698,0.014089,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.425269,mpc,0,-126.340000,54.885000,9.929598,4.615145,10.240000,4.885000,-0.310402,-0.269855,-11.740498,-10.337738,0.640391,-10.337738,-11.740498,-0.030000,0.390000,-2,40,-2.096509,39.524834,-2.096509,39.524834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.894408,23.947477,53.520963,65.063288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539038,1.396301,0.140770,0.015313,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.435356,mpc,0,-126.340000,54.885000,9.823930,4.489287,10.120000,4.775000,-0.296070,-0.285713,-11.984457,-13.265238,0.457422,-13.265238,-11.984457,-0.040000,0.380000,-1,65,-0.850662,64.733132,-0.850662,64.733132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.080617,24.889761,54.716284,66.436941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571742,1.404323,0.176886,0.018371,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.445426,mpc,0,-126.340000,54.885000,9.715882,4.365038,10.010000,4.635000,-0.294118,-0.269962,-12.350394,-14.363051,0.396432,-14.363051,-12.350394,-0.030000,0.490000,-3,68,-2.718027,68.168768,-2.718027,68.168768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.628867,25.386997,54.076932,63.608678,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557859,1.405602,0.179940,0.014808,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.455269,mpc,0,-126.340000,54.885000,9.607679,4.245161,9.880000,4.515000,-0.272321,-0.269839,-12.777322,-13.082270,0.823360,-13.082270,-12.777322,-0.010000,0.590000,-3,51,-2.946486,50.611518,-2.946486,50.611518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.760855,26.261409,52.867283,62.109966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539152,1.398648,0.139066,0.013646,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.465353,mpc,0,-126.340000,54.885000,9.494057,4.124195,9.750000,4.405000,-0.255943,-0.280805,-12.899301,-11.496540,0.762370,-11.496540,-12.899301,0.000000,0.570000,-5,40,-4.772258,39.564074,-4.772258,39.564074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.080161,27.838876,53.529178,64.625909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587287,1.584712,0.204897,0.033274,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.475300,mpc,0,-126.340000,54.885000,9.379083,4.006891,9.630000,4.295000,-0.250917,-0.288109,-13.448207,-10.642686,-0.213464,-10.642686,-13.448207,0.010000,0.490000,-4,41,-4.218667,40.914209,-4.218667,40.914209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.414664,29.340937,54.493052,66.696946,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545278,1.539753,0.262065,0.048508,0.501255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.485289,mpc,0,-126.340000,54.885000,9.260631,3.891345,9.490000,4.195000,-0.229369,-0.303655,-13.875134,-11.496540,0.213464,-11.496540,-13.875134,-0.020000,0.430000,1,55,1.358258,54.504689,1.358258,54.504689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.410789,30.456367,54.476698,66.937340,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601778,1.579455,0.256666,0.043687,0.501349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.495304,mpc,0,-126.340000,54.885000,9.138741,3.777971,9.360000,4.075000,-0.221259,-0.297029,-14.119093,-13.204249,0.335443,-13.204249,-14.119093,-0.080000,0.470000,8,69,7.673817,68.821749,7.673817,68.821749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.939788,31.407492,53.082676,65.129407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.624945,1.628573,0.201008,0.036531,0.502404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.505281,mpc,0,-126.340000,54.885000,9.014068,3.667674,9.230000,3.955000,-0.215932,-0.287326,-14.058103,-13.570186,1.128308,-13.570186,-14.058103,0.030000,0.570000,-11,67,-10.619746,66.958436,-10.619746,66.958436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.965942,32.036760,53.448536,64.276739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566485,1.687073,0.231720,0.029280,0.500582,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.515278,mpc,0,-126.340000,54.885000,8.885797,3.560014,9.090000,3.835000,-0.204203,-0.274986,-13.387218,-12.655342,0.762370,-12.655342,-13.387218,0.030000,0.630000,-20,58,-20.380524,57.894778,-20.380524,57.894778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.941017,32.897096,53.110292,63.949573,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564983,1.741832,0.222433,0.032516,0.500950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.525279,mpc,0,-126.340000,54.885000,8.754043,3.455381,8.960000,3.735000,-0.205957,-0.279619,-13.326228,-11.008623,0.396432,-11.008623,-13.326228,-0.040000,0.610000,-16,49,-16.180287,48.508498,-16.180287,48.508498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.769222,33.805727,49.865547,62.132848,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570896,1.908385,0.255732,0.051299,0.505815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.535275,mpc,0,-126.340000,54.885000,8.618815,3.354041,8.820000,3.635000,-0.201185,-0.280959,-14.241072,-9.056956,0.091484,-9.056956,-14.241072,-0.100000,0.540000,-3,42,-3.304374,41.784958,-3.304374,41.784958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.109643,34.580497,48.526257,63.630443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570440,1.744332,0.231587,0.030577,0.501018,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.545335,mpc,0,-126.340000,54.885000,8.479061,3.255505,8.680000,3.545000,-0.200939,-0.289495,-15.094927,-10.215758,0.640391,-10.215758,-15.094927,-0.080000,0.470000,-2,60,-2.336158,59.988697,-2.336158,59.988697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.711419,35.579763,51.021393,67.870842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566389,1.727971,0.243692,0.031344,0.509555,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.555280,mpc,0,-126.340000,54.885000,8.337231,3.161679,8.540000,3.445000,-0.202769,-0.283321,-14.850968,-11.191592,0.457422,-11.191592,-14.850968,-0.030000,0.500000,-16,70,-15.782868,70.205482,-15.782868,70.205482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.835950,35.964833,50.702206,65.941001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.266708,1.772645,0.225488,0.032197,0.501059,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.565276,mpc,0,-126.340000,54.885000,8.190935,3.071131,8.400000,3.345000,-0.209065,-0.273869,-14.546020,-11.923467,0.518412,-11.923467,-14.546020,-0.040000,0.600000,-23,72,-23.336705,72.096469,-23.336705,72.096469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.528652,36.408349,49.629933,63.988980,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568099,1.885616,0.261352,0.051447,0.501020,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008282,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.575311,mpc,0,-126.340000,54.885000,8.040248,2.984180,8.260000,3.245000,-0.219752,-0.260820,-13.570186,-9.544873,0.457422,-9.544873,-13.570186,-0.120000,0.690000,-27,49,-26.684911,49.491150,-26.684911,49.491150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.146805,36.683441,48.552083,61.404504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.659820,1.815123,0.230992,0.038462,0.505682,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008265,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.585282,mpc,0,-126.340000,54.885000,7.886658,2.901837,8.130000,3.155000,-0.243342,-0.253163,-14.728989,-8.264091,0.274453,-8.264091,-14.728989,-0.180000,0.600000,-15,51,-15.037925,50.876492,-15.037925,50.876492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.613846,37.898874,51.291485,66.165727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570520,1.757630,0.213871,0.041131,0.501242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.595315,mpc,0,-126.340000,54.885000,7.728246,2.823229,7.980000,3.075000,-0.251754,-0.251771,-15.826802,-8.142112,0.945339,-8.142112,-15.826802,-0.170000,0.530000,-11,61,-11.186281,60.663965,-11.186281,60.663965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.113152,38.597759,52.299862,65.832146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596544,1.766876,0.230754,0.032980,0.501234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008141,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.605278,mpc,0,-126.340000,54.885000,7.567046,2.749497,7.840000,3.005000,-0.272954,-0.255503,-15.704823,-8.812998,0.274453,-8.812998,-15.704823,-0.120000,0.560000,-25,68,-25.079312,67.583658,-25.079312,67.583658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.733782,38.865650,51.954308,64.187862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579270,1.487814,0.212355,0.033846,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.615281,mpc,0,-126.340000,54.885000,7.401291,2.679930,7.690000,2.925000,-0.288709,-0.245070,-15.765812,-8.873987,0.518412,-8.873987,-15.765812,-0.130000,0.600000,-30,70,-29.968578,70.000399,-29.968578,70.000399,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.641738,39.080661,49.853179,61.437532,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566354,1.663964,0.226121,0.019939,0.500359,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.625298,mpc,0,-126.340000,54.885000,7.231425,2.614873,7.530000,2.845000,-0.298575,-0.230127,-16.375708,-8.020133,0.213464,-8.020133,-16.375708,-0.210000,0.650000,-20,64,-19.673045,64.436392,-19.673045,64.436392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.649651,39.244429,48.597424,59.195885,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560755,1.407817,0.152394,0.014003,0.500254,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.635357,mpc,0,-126.340000,54.885000,7.056932,2.554273,7.370000,2.775000,-0.313068,-0.220727,-16.863625,-6.434403,-0.030495,-6.434403,-16.863625,-0.190000,0.640000,-23,57,-22.500969,57.386563,-22.500969,57.386563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.025670,39.365210,51.629798,62.644614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558351,1.407456,0.145796,0.013937,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.645357,mpc,0,-126.340000,54.885000,6.879623,2.498824,7.200000,2.725000,-0.320377,-0.226176,-17.900448,-5.275601,0.640391,-5.275601,-17.900448,-0.190000,0.600000,-18,55,-18.046554,55.257357,-18.046554,55.257357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.372341,39.780049,51.315258,63.321797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550784,1.400425,0.141584,0.013180,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.655348,mpc,0,-126.340000,54.885000,6.698701,2.448281,7.020000,2.685000,-0.321299,-0.236719,-18.693313,-5.153621,0.579401,-5.153621,-18.693313,-0.170000,0.570000,-18,60,-17.557343,60.451033,-17.557343,60.451033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.845894,40.122192,50.794831,62.989831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555343,1.400216,0.142342,0.012855,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.665298,mpc,0,-126.340000,54.885000,6.514845,2.402839,6.830000,2.625000,-0.315155,-0.222161,-19.608157,-6.129455,0.579401,-6.129455,-19.608157,-0.140000,0.560000,-17,76,-17.213753,75.570544,-17.213753,75.570544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.585480,40.502466,49.255355,61.061008,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556741,1.397627,0.137005,0.013989,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.675426,mpc,0,-126.340000,54.885000,6.324016,2.361661,6.630000,2.575000,-0.305984,-0.213339,-19.913105,-6.373413,0.640391,-6.373413,-19.913105,-0.140000,0.630000,-18,77,-17.851629,77.435846,-17.851629,77.435846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.915143,40.389766,47.093772,57.124536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556947,1.406591,0.179182,0.013833,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.685423,mpc,0,-126.340000,54.885000,6.132114,2.326086,6.430000,2.535000,-0.297886,-0.208914,-20.644980,-4.787684,1.250287,-4.787684,-20.644980,-0.130000,0.700000,-15,63,-15.426988,63.233858,-15.426988,63.233858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.562179,40.249127,45.876117,55.873755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557150,1.405737,0.181586,0.014651,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.695354,mpc,0,-126.340000,54.885000,5.938089,2.295768,6.230000,2.515000,-0.291911,-0.219232,-21.010918,-1.982162,0.579401,-1.982162,-21.010918,-0.150000,0.680000,-12,45,-11.517295,45.006791,-11.517295,45.006791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.767240,40.538742,47.669835,60.319246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557622,1.399323,0.143431,0.014217,0.501134,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.705350,mpc,0,-126.340000,54.885000,5.739519,2.270331,6.020000,2.505000,-0.280481,-0.234669,-22.230710,-1.433256,1.006328,-1.433256,-22.230710,-0.090000,0.570000,-10,53,-10.407412,52.829570,-10.407412,52.829570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.643726,41.210193,50.394003,66.767467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559230,1.400150,0.142982,0.015058,0.500385,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.715423,mpc,0,-126.340000,54.885000,5.536251,2.249868,5.800000,2.485000,-0.263749,-0.235132,-22.291700,-2.775027,0.518412,-2.775027,-22.291700,-0.110000,0.570000,-9,69,-9.373852,68.772945,-9.373852,68.772945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.171154,41.618406,48.562473,64.233118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557714,1.404710,0.174984,0.014383,0.500403,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.725341,mpc,0,-126.340000,54.885000,5.333162,2.234790,5.580000,2.455000,-0.246838,-0.220210,-22.596648,-3.811850,0.762370,-3.811850,-22.596648,-0.030000,0.580000,-19,83,-18.846845,83.041465,-18.846845,83.041465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.496659,41.662319,46.212070,60.403132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555680,1.398200,0.139271,0.014073,0.500274,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.735422,mpc,0,-126.340000,54.885000,5.123900,2.224607,5.360000,2.435000,-0.236100,-0.210393,-22.718627,-4.116798,0.579401,-4.116798,-22.718627,-0.070000,0.690000,-15,82,-15.315957,81.731867,-15.315957,81.731867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.454194,41.421174,43.688637,56.447180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558973,1.404550,0.173614,0.015149,0.500192,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.745427,mpc,0,-126.340000,54.885000,4.913579,2.219606,5.140000,2.415000,-0.226421,-0.195394,-23.572481,-1.311276,0.884349,-1.311276,-23.572481,-0.130000,0.760000,-1,58,-0.843661,58.355984,-0.843661,58.355984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.778772,41.455885,44.129325,57.674433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557312,1.405092,0.178380,0.015808,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.755424,mpc,0,-126.340000,54.885000,4.700997,2.219652,4.910000,2.425000,-0.209003,-0.205348,-24.487325,1.433256,0.701380,1.433256,-24.487325,-0.050000,0.690000,-2,45,-2.088404,44.559390,-2.088404,44.559390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.853757,42.220732,50.795561,69.650197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556993,1.404709,0.179927,0.014523,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.765425,mpc,0,-126.340000,54.885000,4.486140,2.224696,4.670000,2.455000,-0.183860,-0.230304,-25.280190,1.616224,0.701380,1.616224,-25.280190,-0.020000,0.560000,1,56,1.406687,56.289819,1.406687,56.289819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.559381,43.031507,56.066875,74.832146,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557146,1.406166,0.178208,0.015694,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.775425,mpc,0,-126.340000,54.885000,4.269335,2.234680,4.420000,2.465000,-0.150665,-0.230320,-24.121388,0.457422,0.884349,0.457422,-24.121388,-0.020000,0.530000,-8,73,-7.533073,73.208470,-7.533073,73.208470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.111757,43.195635,55.126237,70.939391,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557104,1.406792,0.179812,0.014693,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.785426,mpc,0,-126.340000,54.885000,4.050769,2.249534,4.190000,2.465000,-0.139231,-0.215466,-23.633471,-2.104141,1.128308,-2.104141,-23.633471,-0.020000,0.610000,-14,93,-13.772298,93.185722,-13.772298,93.185722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.795778,42.881325,52.624658,65.140661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557609,1.408493,0.194346,0.014425,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.795426,mpc,0,-126.340000,54.885000,3.830757,2.269175,3.960000,2.465000,-0.129243,-0.195825,-22.718627,-0.762370,1.128308,-0.762370,-22.718627,-0.040000,0.760000,-20,75,-19.645693,75.347057,-19.645693,75.347057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.661403,41.900297,48.899029,61.284243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557233,1.406800,0.192318,0.014858,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.805427,mpc,0,-126.340000,54.885000,3.609532,2.293511,3.740000,2.495000,-0.130468,-0.201489,-21.681804,1.494245,0.884349,1.494245,-21.681804,-0.090000,0.790000,-23,56,-22.801122,56.482639,-22.801122,56.482639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.997746,41.842867,52.136098,65.320304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557080,1.407984,0.179728,0.015521,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.815423,mpc,0,-126.340000,54.885000,3.387479,2.322423,3.520000,2.535000,-0.132521,-0.212577,-21.803783,3.567892,0.701380,3.567892,-21.803783,-0.150000,0.670000,-14,52,-13.997149,52.363807,-13.997149,52.363807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.462775,42.099108,52.566990,70.052995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557539,1.407149,0.181051,0.015839,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.825357,mpc,0,-126.340000,54.885000,3.166175,2.355586,3.310000,2.575000,-0.143825,-0.219414,-22.108731,3.201954,0.518412,3.201954,-22.108731,-0.170000,0.560000,-9,68,-9.448784,68.270394,-9.448784,68.270394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.051249,42.668542,50.359383,71.337824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553120,1.401002,0.150340,0.016363,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.835427,mpc,0,-126.340000,54.885000,2.941519,2.393580,3.090000,2.605000,-0.148481,-0.211420,-21.498835,1.677214,0.701380,1.677214,-21.498835,-0.130000,0.610000,-21,81,-20.630576,81.185079,-20.630576,81.185079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.286785,42.570479,47.931639,65.355841,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558841,1.407549,0.176430,0.015888,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.845424,mpc,0,-126.340000,54.885000,2.718447,2.435526,2.890000,2.625000,-0.171553,-0.189474,-21.376856,1.006328,0.945339,1.006328,-21.376856,-0.130000,0.700000,-24,85,-24.465921,84.556508,-24.465921,84.556508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.381934,41.312353,44.194977,59.391291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556776,1.407257,0.177263,0.014993,0.500233,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.855274,mpc,0,-126.340000,54.885000,2.498932,2.480831,2.690000,2.655000,-0.191068,-0.174169,-20.949928,1.799193,0.945339,1.799193,-20.949928,-0.180000,0.770000,-23,76,-22.864457,76.461411,-22.864457,76.461411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.306443,40.170367,42.813097,58.145550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560479,1.587661,0.224087,0.024087,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.865275,mpc,0,-126.340000,54.885000,2.276668,2.530711,2.490000,2.685000,-0.213332,-0.154289,-20.949928,3.567892,0.945339,3.567892,-20.949928,-0.210000,0.770000,-19,67,-19.279230,66.540802,-19.279230,66.540802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.598745,39.688731,44.605453,62.363016,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547955,1.434184,0.184096,0.017588,0.500267,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.875306,mpc,0,-126.340000,54.885000,2.054693,2.584501,2.290000,2.735000,-0.235307,-0.150499,-20.949928,4.970653,0.762370,4.970653,-20.949928,-0.190000,0.730000,-22,61,-21.689115,61.452611,-21.689115,61.452611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.491299,39.402178,47.009739,66.455966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564865,1.608198,0.224625,0.018604,0.500420,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.885273,mpc,0,-126.340000,54.885000,1.835382,2.641513,2.090000,2.795000,-0.254618,-0.153487,-20.523001,4.909663,0.762370,4.909663,-20.523001,-0.190000,0.670000,-25,70,-25.417035,69.551621,-25.417035,69.551621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.962413,38.861329,46.689049,67.103745,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546627,1.499676,0.263197,0.021334,0.501622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.895503,mpc,0,-126.340000,54.885000,1.611971,2.703524,1.880000,2.855000,-0.268029,-0.151476,-20.827949,3.994819,1.189297,3.994819,-20.827949,-0.190000,0.650000,-22,82,-22.320642,82.149182,-22.320642,82.149182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.931363,37.767942,43.456401,62.436654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605048,1.618210,0.210591,0.020225,0.500286,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.905273,mpc,0,-126.340000,54.885000,1.400539,2.765863,1.680000,2.895000,-0.279461,-0.129137,-20.644980,3.262944,1.189297,3.262944,-20.644980,-0.210000,0.730000,-20,86,-20.208196,85.875375,-20.208196,85.875375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.431781,36.573675,42.307840,59.383657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546313,1.725046,0.253670,0.033861,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.915284,mpc,0,-126.340000,54.885000,1.186161,2.832711,1.480000,2.955000,-0.293839,-0.122289,-20.949928,4.421746,1.250287,4.421746,-20.949928,-0.190000,0.790000,-18,74,-18.267852,73.955355,-18.267852,73.955355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.256488,35.103868,42.951220,60.063501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567277,1.577051,0.231272,0.016753,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.925304,mpc,0,-126.340000,54.885000,0.974254,2.902419,1.280000,3.015000,-0.305746,-0.112581,-20.705970,6.190445,1.128308,6.190445,-20.705970,-0.170000,0.790000,-20,62,-20.196830,61.684682,-20.196830,61.684682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.484320,34.049608,47.841830,66.604094,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552718,1.559822,0.220454,0.016961,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.935299,mpc,0,-126.340000,54.885000,0.765878,2.974530,1.080000,3.095000,-0.314122,-0.120470,-19.730136,7.471226,0.945339,7.471226,-19.730136,-0.160000,0.700000,-27,60,-26.696655,59.678943,-26.696655,59.678943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.408122,32.892927,51.678451,71.294725,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541705,1.408513,0.163210,0.012965,0.501351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.945356,mpc,0,-126.340000,54.885000,0.559602,3.049459,0.880000,3.165000,-0.320398,-0.115541,-20.583991,7.166278,1.067318,7.166278,-20.583991,-0.210000,0.640000,-10,70,-9.921113,69.777693,-9.921113,69.777693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.433965,31.072740,51.640292,69.174329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552582,1.408440,0.142440,0.013192,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.955356,mpc,0,-126.340000,54.885000,0.358188,3.126104,0.670000,3.235000,-0.311812,-0.108896,-21.010918,5.397580,1.555235,5.397580,-21.010918,-0.180000,0.650000,-5,86,-4.812277,85.847085,-4.812277,85.847085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.775337,30.129429,51.640479,68.673448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552413,1.400382,0.141799,0.013339,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.965349,mpc,0,-126.340000,54.885000,0.160953,3.204590,0.460000,3.295000,-0.299047,-0.090410,-20.766960,4.909663,1.311276,4.909663,-20.766960,-0.120000,0.740000,-9,85,-9.114473,85.237923,-9.114473,85.237923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.700249,28.349488,50.236266,62.266917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555702,1.399761,0.149918,0.012969,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.975378,mpc,0,-126.340000,54.885000,-0.032592,3.285024,0.270000,3.355000,-0.302592,-0.069976,-20.279043,5.763517,1.250287,5.763517,-20.279043,-0.100000,0.810000,-12,75,-11.544513,74.558835,-11.544513,74.558835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.115553,25.912279,52.795484,61.648438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548328,1.408360,0.174076,0.018491,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.985424,mpc,0,-126.340000,54.885000,-0.221738,3.367036,0.070000,3.435000,-0.291738,-0.067964,-19.669147,7.715185,0.823360,7.715185,-19.669147,-0.100000,0.780000,-10,62,-10.123795,61.591331,-10.123795,61.591331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.048740,23.377812,56.623317,65.402010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556578,1.408364,0.182256,0.015972,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.995430,mpc,0,-126.340000,54.885000,-0.405058,3.449893,-0.110000,3.525000,-0.295058,-0.075107,-18.632323,9.361904,1.372266,9.361904,-18.632323,-0.110000,0.710000,-12,53,-11.880310,53.498760,-11.880310,53.498760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.675289,21.208680,60.906729,71.164441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557616,1.408893,0.181217,0.014553,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.005423,mpc,0,-126.340000,54.885000,-0.582809,3.533580,-0.280000,3.625000,-0.302809,-0.091420,-17.290552,9.178935,1.006328,9.178935,-17.290552,-0.120000,0.600000,-17,63,-17.091536,63.147701,-17.091536,63.147701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.404930,19.215430,63.645098,73.574859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558017,1.407595,0.189349,0.016665,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.015425,mpc,0,-126.340000,54.885000,-0.755063,3.618023,-0.440000,3.715000,-0.315063,-0.096977,-15.765812,6.861330,0.945339,6.861330,-15.765812,-0.130000,0.620000,-25,80,-25.190756,80.038202,-25.190756,80.038202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.850131,16.659948,59.268049,65.791301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557533,1.403816,0.182760,0.014835,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.025423,mpc,0,-126.340000,54.885000,-0.921276,3.702856,-0.590000,3.785000,-0.331276,-0.082144,-14.607010,5.031642,0.945339,5.031642,-14.607010,-0.180000,0.710000,-25,89,-25.214510,88.710189,-25.214510,88.710189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.355138,13.466791,53.201658,59.325262,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556834,1.403525,0.191327,0.014814,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.035300,mpc,0,-126.340000,54.885000,-1.079357,3.786841,-0.720000,3.855000,-0.359357,-0.068159,-13.692166,5.885497,1.250287,5.885497,-13.692166,-0.230000,0.770000,-23,77,-22.591298,77.492730,-22.591298,77.492730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.440651,10.580027,50.644319,59.159337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540448,1.399614,0.164988,0.015771,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.045289,mpc,0,-126.340000,54.885000,-1.232780,3.871716,-0.850000,3.935000,-0.382780,-0.063284,-13.021280,8.630029,1.433256,8.630029,-13.021280,-0.240000,0.810000,-21,50,-21.458209,50.487395,-21.458209,50.487395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.790423,8.464894,53.788419,63.034562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561239,1.396502,0.146665,0.013561,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.055340,mpc,0,-126.340000,54.885000,-1.380312,3.956781,-0.980000,4.035000,-0.400312,-0.078219,-13.875134,9.605862,1.250287,9.605862,-13.875134,-0.230000,0.670000,-9,52,-9.212700,51.672364,-9.212700,51.672364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.481666,7.871559,62.417290,75.412502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553572,1.398362,0.141356,0.013911,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.065430,mpc,0,-126.340000,54.885000,-1.521277,4.041589,-1.100000,4.125000,-0.421277,-0.083411,-12.899301,8.752008,1.128308,8.752008,-12.899301,-0.190000,0.570000,-17,66,-16.807371,66.048443,-16.807371,66.048443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.221453,7.333919,60.018692,73.083862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557873,1.407901,0.182968,0.015410,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.075382,mpc,0,-126.340000,54.885000,-1.653067,4.124405,-1.220000,4.205000,-0.433067,-0.080595,-11.862478,6.861330,1.250287,6.861330,-11.862478,-0.160000,0.590000,-24,79,-24.472855,79.195678,-24.472855,79.195678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.420773,5.326998,56.696394,62.775012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553026,1.403198,0.193101,0.014127,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.085433,mpc,0,-126.340000,54.885000,-1.778660,4.206964,-1.320000,4.275000,-0.458660,-0.068036,-11.069613,5.153621,0.457422,5.153621,-11.069613,-0.200000,0.700000,-22,83,-22.101731,83.306361,-22.101731,83.306361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.184595,3.016735,52.875526,60.028258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567860,1.403480,0.195091,0.015310,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.095432,mpc,0,-126.340000,54.885000,-1.895903,4.287762,-1.420000,4.345000,-0.475903,-0.057238,-9.788831,6.007476,0.701380,6.007476,-9.788831,-0.220000,0.770000,-24,69,-24.151116,69.204255,-24.151116,69.204255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.679935,1.238740,51.161432,58.930065,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557677,1.451807,0.189851,0.015221,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.105423,mpc,0,-126.340000,54.885000,-2.005201,4.366923,-1.510000,4.425000,-0.495201,-0.058077,-10.032790,9.056956,1.250287,9.056956,-10.032790,-0.240000,0.750000,-12,43,-12.392008,43.356674,-12.392008,43.356674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.363834,-0.064562,55.280197,62.827770,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555510,1.402976,0.190081,0.014326,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.115421,mpc,0,-126.340000,54.885000,-2.106559,4.444325,-1.610000,4.525000,-0.496559,-0.080675,-10.032790,9.666852,1.128308,9.666852,-10.032790,-0.210000,0.600000,-7,46,-7.197972,46.343598,-7.197972,46.343598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.838466,0.230958,59.878633,70.871110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554849,1.404078,0.179908,0.015481,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.125425,mpc,0,-126.340000,54.885000,-2.199806,4.519723,-1.700000,4.615000,-0.499806,-0.095277,-9.544873,8.142112,0.701380,8.142112,-9.544873,-0.150000,0.520000,-11,62,-11.423427,62.385050,-11.423427,62.385050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.800898,0.505693,58.460821,66.043418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558141,1.405224,0.179780,0.014811,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.135303,mpc,0,-126.340000,54.885000,-2.283729,4.591921,-1.780000,4.675000,-0.503729,-0.083079,-7.959143,5.214611,1.006328,5.214611,-7.959143,-0.130000,0.550000,-21,83,-21.342825,82.750028,-21.342825,82.750028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.084761,0.517256,53.846214,56.041550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540242,1.403208,0.144306,0.015920,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.145299,mpc,0,-126.340000,54.885000,-2.360324,4.662496,-1.840000,4.735000,-0.520324,-0.072504,-7.227268,3.933829,1.128308,3.933829,-7.227268,-0.160000,0.690000,-18,80,-18.394449,79.634919,-18.394449,79.634919,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.450579,-0.361821,46.276871,47.901967,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530686,1.403516,0.150293,0.016319,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.155298,mpc,0,-126.340000,54.885000,-2.428460,4.730357,-1.900000,4.785000,-0.528460,-0.054643,-6.495393,5.092632,0.274453,5.092632,-6.495393,-0.180000,0.760000,-14,62,-14.255133,62.197650,-14.255133,62.197650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.435677,-0.980667,47.103444,47.498826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.534214,1.397611,0.145956,0.013347,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.165428,mpc,0,-126.340000,54.885000,-2.488781,4.796097,-1.960000,4.855000,-0.528781,-0.058903,-5.702528,8.081122,0.579401,8.081122,-5.702528,-0.170000,0.710000,-13,38,-12.755991,37.705468,-12.755991,37.705468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.541018,-1.015606,49.893245,53.474319,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560382,1.403835,0.180851,0.015469,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.175422,mpc,0,-126.340000,54.885000,-2.539665,4.857777,-2.000000,4.945000,-0.539665,-0.087223,-5.031642,8.142112,0.518412,8.142112,-5.031642,-0.160000,0.560000,-12,44,-12.176203,43.506920,-12.176203,43.506920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.378103,-0.118715,56.048030,62.470607,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560354,1.405248,0.180628,0.016277,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.185424,mpc,0,-126.340000,54.885000,-2.581994,4.916145,-2.040000,5.015000,-0.541994,-0.098855,-3.872840,6.007476,0.213464,6.007476,-3.872840,-0.150000,0.480000,-16,64,-16.033537,63.822480,-16.033537,63.822480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.304835,0.627712,52.862434,57.698513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559240,1.404419,0.176900,0.014464,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.195423,mpc,0,-126.340000,54.885000,-2.615723,4.970943,-2.070000,5.055000,-0.545723,-0.084057,-3.201954,2.409089,0.457422,2.409089,-3.201954,-0.130000,0.540000,-18,86,-18.214848,86.440407,-18.214848,86.440407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.017789,1.467792,45.056858,47.142166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560181,1.403611,0.192398,0.017263,0.500361,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.205298,mpc,0,-126.340000,54.885000,-2.640629,5.021381,-2.090000,5.085000,-0.550629,-0.063619,-2.592058,1.372266,0.518412,1.372266,-2.592058,-0.170000,0.690000,-12,81,-11.632176,80.525153,-11.632176,80.525153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.528416,1.383996,37.174300,38.653363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541933,1.394820,0.154676,0.014230,0.500315,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.215308,mpc,0,-126.340000,54.885000,-2.657406,5.068605,-2.100000,5.115000,-0.557406,-0.046395,-1.128308,3.323933,0.152474,3.323933,-1.128308,-0.160000,0.780000,-17,53,-17.436490,53.450791,-17.436490,53.450791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.879288,1.125496,39.705106,40.460287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557375,1.401174,0.186588,0.014094,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.225423,mpc,0,-126.340000,54.885000,-2.665774,5.112163,-2.110000,5.165000,-0.555774,-0.052837,-1.128308,3.323933,0.030495,5.641538,-0.823360,-0.170000,0.670000,-8,57,-8.226721,57.327541,-8.226721,57.327541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.196103,2.275681,46.906183,51.432329,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558438,1.815070,0.249929,0.038838,0.500958,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.235304,mpc,0,-126.340000,54.885000,-2.665713,5.150508,-2.100000,5.225000,-0.565713,-0.074492,-0.152474,5.702528,0.213464,5.702528,-0.152474,-0.160000,0.610000,-10,37,-9.827309,37.287650,-9.827309,37.287650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.883262,1.455837,41.342769,45.584497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549145,1.442871,0.194767,0.019521,0.500567,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.245277,mpc,0,-126.340000,54.885000,-2.657517,5.184852,-2.090000,5.275000,-0.567517,-0.090148,1.006328,3.933829,0.030495,3.933829,1.006328,-0.130000,0.510000,-17,54,-16.913710,53.804109,-16.913710,53.804109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.932741,1.852866,49.057098,54.831622,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569599,1.733831,0.220286,0.028465,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.255272,mpc,0,-126.340000,54.885000,-2.641248,5.214735,-2.070000,5.305000,-0.571248,-0.090265,2.226120,0.701380,0.213464,0.701380,2.226120,-0.130000,0.500000,-22,77,-22.013793,77.415882,-22.013793,77.415882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.921187,2.092270,43.512857,45.665992,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546760,1.599339,0.255758,0.024066,0.500484,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.265282,mpc,0,-126.340000,54.885000,-2.617039,5.239981,-2.050000,5.305000,-0.567039,-0.065019,2.226120,-1.494245,0.030495,-1.494245,2.226120,-0.180000,0.620000,-9,84,-9.420116,83.550138,-9.420116,83.550138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.547306,1.987047,34.888395,36.535132,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578946,1.616680,0.264131,0.020534,0.500570,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.275275,mpc,0,-126.340000,54.885000,-2.585159,5.260388,-2.020000,5.295000,-0.565159,-0.034612,1.372266,-0.945339,-0.152474,-0.945339,1.372266,-0.170000,0.730000,4,68,4.302697,67.677239,4.302697,67.677239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.984982,2.258593,35.816344,37.639002,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549783,1.557158,0.238130,0.020206,0.502740,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.285297,mpc,0,-126.340000,54.885000,-2.545664,5.275930,-2.000000,5.305000,-0.545664,-0.029070,1.372266,1.677214,-0.274453,1.677214,1.372266,-0.110000,0.740000,7,40,6.504728,40.239541,6.504728,40.239541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.354867,2.792913,43.354332,47.718419,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559037,1.406007,0.144525,0.013230,0.500432,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.295295,mpc,0,-126.340000,54.885000,-2.498984,5.286422,-1.980000,5.335000,-0.518984,-0.048578,1.677214,2.714037,-0.274453,2.714037,1.677214,-0.070000,0.600000,8,36,8.135561,36.441293,8.135561,36.441293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.271301,3.194425,55.820458,60.406394,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562348,1.405088,0.139578,0.013859,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.305354,mpc,0,-126.340000,54.885000,-2.444943,5.291835,-1.960000,5.345000,-0.484943,-0.053165,2.165131,0.640391,-0.213464,0.640391,2.165131,-0.070000,0.470000,13,60,12.636476,59.751158,12.636476,59.751158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.910994,3.417822,60.106812,61.885953,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551916,1.397955,0.142733,0.014028,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.315424,mpc,0,-126.340000,54.885000,-2.384015,5.292007,-1.930000,5.335000,-0.454015,-0.042993,3.201954,-2.470079,-0.274453,-2.470079,3.201954,-0.020000,0.510000,5,79,4.788139,78.634284,4.788139,78.634284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.249934,3.702453,55.747819,52.421525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558867,1.410730,0.182178,0.014430,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.325353,mpc,0,-126.340000,54.885000,-2.317547,5.286971,-1.880000,5.295000,-0.437547,-0.008029,3.628881,-4.421746,-0.396432,-4.421746,3.628881,0.000000,0.650000,4,81,3.817149,81.127428,3.817149,81.127428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.285047,3.211733,44.370260,41.526310,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554017,1.398000,0.157631,0.015163,0.500266,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.335427,mpc,0,-126.340000,54.885000,-2.243936,5.276522,-1.840000,5.265000,-0.403936,0.011522,4.604715,-3.262944,-0.518412,-3.262944,4.604715,0.020000,0.730000,1,61,0.937731,61.206568,0.937731,61.206568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.759429,2.401690,41.602239,37.632128,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559213,1.409186,0.182574,0.015112,0.500177,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.345426,mpc,0,-126.340000,54.885000,-2.165061,5.260790,-1.780000,5.245000,-0.385061,0.015790,5.031642,-0.213464,-0.457422,-0.213464,5.031642,0.010000,0.700000,6,33,5.716024,33.388569,5.716024,33.388569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.185945,1.629460,45.458958,40.686949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557724,1.408865,0.182460,0.014407,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.355425,mpc,0,-126.340000,54.885000,-2.080743,5.239683,-1.720000,5.255000,-0.360743,-0.015317,5.458569,0.701380,-0.884349,0.701380,5.458569,0.020000,0.530000,8,32,8.073996,32.037426,8.073996,32.037426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.447928,1.951421,55.919511,53.599556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557490,1.409489,0.183609,0.016031,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.365424,mpc,0,-126.340000,54.885000,-1.991362,5.213183,-1.660000,5.255000,-0.331362,-0.041817,6.129455,-1.677214,-0.640391,-1.677214,6.129455,0.040000,0.410000,6,55,5.735069,54.842918,5.735069,54.842918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.264209,2.605857,60.030645,56.516438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558780,1.411670,0.181596,0.014003,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.375424,mpc,0,-126.340000,54.885000,-1.897275,5.181270,-1.600000,5.225000,-0.297275,-0.043730,6.556382,-4.787684,-0.274453,-4.787684,6.556382,0.040000,0.460000,7,72,7.213780,71.758409,7.213780,71.758409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.842800,3.354241,52.310040,48.887734,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559951,1.410454,0.185097,0.015793,0.500450,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.385426,mpc,0,-126.340000,54.885000,-1.798892,5.143950,-1.520000,5.165000,-0.278892,-0.021050,6.861330,-6.190445,-0.884349,-6.190445,6.861330,0.050000,0.590000,7,69,7.217641,69.393293,7.217641,69.393293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.150169,3.438440,48.333417,43.528462,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558573,1.416433,0.182378,0.016331,0.500442,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.395426,mpc,0,-126.340000,54.885000,-1.696656,5.101246,-1.450000,5.165000,-0.246656,-0.063754,6.861330,-6.190445,-0.457422,-4.970653,7.166278,0.050000,0.650000,13,55,12.582616,54.903916,12.582616,54.903916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.504384,3.332530,47.091131,40.966313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549575,1.426053,0.187687,0.016367,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.405417,mpc,0,-126.340000,54.885000,-1.591066,5.053219,-1.370000,5.075000,-0.221066,-0.021781,7.349247,-2.775027,-0.579401,-2.775027,7.349247,0.070000,0.610000,12,29,11.615205,28.912346,11.615205,28.912346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.767782,2.809029,51.000189,44.043429,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553773,1.412493,0.181847,0.014811,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.415425,mpc,0,-126.340000,54.885000,-1.482281,4.999774,-1.280000,5.055000,-0.202281,-0.055226,8.081122,-1.921172,-1.189297,-1.921172,8.081122,0.090000,0.470000,7,25,6.562565,25.299064,6.562565,25.299064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.687150,2.797743,59.820940,54.458191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559065,1.409422,0.183584,0.015415,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.425425,mpc,0,-126.340000,54.885000,-1.371020,4.941083,-1.190000,5.015000,-0.181020,-0.073917,9.361904,-3.994819,-1.128308,-3.994819,9.361904,0.090000,0.350000,-2,46,-2.172259,46.375769,-2.172259,46.375769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.574692,3.329043,63.010810,57.791831,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559071,1.410303,0.182514,0.014692,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.435341,mpc,0,-126.340000,54.885000,-1.258625,4.877726,-1.090000,4.955000,-0.168625,-0.077274,10.642686,-8.569039,-1.067318,-8.569039,10.642686,0.060000,0.380000,-10,77,-9.663591,77.049998,-9.663591,77.049998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.238330,4.465021,56.304030,53.148954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555193,1.398786,0.147163,0.015298,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.445425,mpc,0,-126.340000,54.885000,-1.142667,4.808087,-0.970000,4.875000,-0.172667,-0.066913,11.130602,-9.666852,-0.884349,-9.666852,11.130602,0.020000,0.550000,-10,68,-10.004256,68.451248,-10.004256,68.451248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.789052,3.397612,47.081756,43.616929,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561339,1.409135,0.187919,0.016837,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.455426,mpc,0,-126.340000,54.885000,-1.026497,4.733918,-0.850000,4.785000,-0.176497,-0.051082,11.435550,-8.995966,-1.555235,-8.995966,11.435550,0.000000,0.650000,-11,50,-10.670176,50.293654,-10.670176,50.293654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.349408,2.195875,45.829803,40.698951,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558393,1.409532,0.181528,0.014238,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.465431,mpc,0,-126.340000,54.885000,-0.909602,4.654723,-0.730000,4.715000,-0.179602,-0.060277,11.130602,-6.007476,-1.006328,-6.007476,11.130602,-0.030000,0.580000,-4,26,-4.049478,26.132011,-4.049478,26.132011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.564699,0.907722,44.353283,41.111376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558573,1.413817,0.182893,0.015270,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.475425,mpc,0,-126.340000,54.885000,-0.792619,4.570709,-0.620000,4.665000,-0.172619,-0.094291,10.764665,-5.092632,-0.945339,-5.092632,10.764665,-0.030000,0.440000,0,23,-0.444061,22.736490,-0.444061,22.736490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.834787,1.537802,47.929798,54.634430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557179,1.409779,0.183878,0.014937,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.485426,mpc,0,-126.340000,54.885000,-0.675854,4.481858,-0.510000,4.585000,-0.165854,-0.103142,10.886644,-7.349247,-1.494245,-7.349247,10.886644,-0.030000,0.320000,-3,47,-2.871545,46.937026,-2.871545,46.937026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.894264,3.390669,52.386900,62.068007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557380,1.410292,0.180933,0.014404,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.495429,mpc,0,-126.340000,54.885000,-0.559826,4.388303,-0.390000,4.495000,-0.169826,-0.106697,10.337738,-11.191592,-0.762370,-11.191592,10.337738,-0.020000,0.370000,-3,71,-3.450247,70.723484,-3.450247,70.723484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.615130,5.131350,53.195526,59.156793,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558753,1.408570,0.183244,0.015233,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.505424,mpc,0,-126.340000,54.885000,-0.445136,4.290263,-0.290000,4.375000,-0.155136,-0.084737,10.215758,-14.119093,-1.189297,-14.119093,10.215758,-0.030000,0.530000,-4,79,-3.771035,79.419354,-3.771035,79.419354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.051441,6.022043,51.469158,56.263694,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557612,1.410935,0.182974,0.015114,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.515428,mpc,0,-126.340000,54.885000,-0.332097,4.187722,-0.200000,4.245000,-0.132097,-0.057278,9.178935,-13.143259,-1.250287,-13.143259,9.178935,-0.020000,0.660000,3,59,2.891242,58.940011,2.891242,58.940011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.356502,5.329759,47.802738,52.505968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557679,1.411294,0.179295,0.014024,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.525423,mpc,0,-126.340000,54.885000,-0.221384,4.080996,-0.110000,4.145000,-0.111384,-0.064004,8.020133,-9.727842,-0.762370,-9.727842,8.020133,-0.010000,0.650000,11,27,11.492084,26.718251,11.492084,26.718251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.552036,4.574544,48.116084,56.534007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558778,1.412056,0.182590,0.016031,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.535347,mpc,0,-126.340000,54.885000,-0.114130,3.970944,-0.030000,4.055000,-0.084130,-0.084056,6.922320,-8.081122,-0.823360,-8.081122,6.922320,0.010000,0.490000,18,21,18.274946,20.940024,18.274946,20.940024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.888954,5.043473,55.029812,69.827610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552033,1.400197,0.151965,0.015718,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.545428,mpc,0,-126.340000,54.885000,-0.008377,3.855134,0.040000,3.955000,-0.048377,-0.099866,6.129455,-10.581696,-0.396432,-10.581696,6.129455,0.050000,0.320000,19,52,18.605951,51.824469,18.605951,51.824469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.174257,6.300714,64.539938,78.325708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558399,1.409294,0.180819,0.015342,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.555423,mpc,0,-126.340000,54.885000,0.092823,3.736477,0.110000,3.835000,-0.017177,-0.098523,6.129455,-15.216906,-0.884349,-15.216906,6.129455,0.090000,0.380000,10,83,9.700803,82.742887,9.700803,82.742887,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.756785,6.900117,68.781164,74.359653,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558179,1.410119,0.182128,0.016402,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.565349,mpc,0,-126.340000,54.885000,0.189260,3.615041,0.170000,3.675000,0.019260,-0.059959,6.129455,-16.985604,-1.067318,-16.985604,6.129455,0.110000,0.570000,4,82,3.578742,82.048376,3.578742,82.048376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.283005,5.466593,69.288723,73.447786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552841,1.405873,0.163070,0.015576,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.575426,mpc,0,-126.340000,54.885000,0.282579,3.488252,0.230000,3.525000,0.052579,-0.036748,5.763517,-15.338885,-0.396432,-15.338885,5.763517,0.100000,0.710000,5,55,5.155795,55.073133,5.155795,55.073133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.120893,3.115457,65.100944,72.387261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559005,1.814485,0.252640,0.038673,1.122013,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.585282,mpc,0,-126.340000,54.885000,0.368958,3.360992,0.280000,3.405000,0.088958,-0.044008,4.848673,-11.374561,-0.884349,-11.374561,4.848673,0.080000,0.660000,14,23,14.430558,22.609374,14.430558,22.609374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.677585,0.603787,60.761673,69.548209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593374,1.649258,0.219773,0.021501,0.500764,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007999,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.595277,mpc,0,-126.340000,54.885000,0.451181,3.228849,0.330000,3.295000,0.121181,-0.066151,3.933829,-9.849821,-0.640391,-9.849821,3.933829,0.100000,0.460000,18,22,17.643727,22.193843,17.643727,22.193843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.507318,0.234434,62.837427,76.435015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560889,1.844725,0.268296,0.046608,0.500926,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.605295,mpc,0,-126.340000,54.885000,0.527749,3.093470,0.380000,3.175000,0.147749,-0.081530,3.994819,-13.570186,-0.945339,-13.570186,3.994819,0.130000,0.310000,8,62,8.013235,62.421869,8.013235,62.421869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.420812,1.343058,67.244913,83.233010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.633742,1.822465,0.260006,0.037748,0.502109,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008271,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.615300,mpc,0,-126.340000,54.885000,0.597988,2.955510,0.430000,3.015000,0.167988,-0.059490,4.299767,-17.839459,-0.884349,-17.839459,4.299767,0.130000,0.400000,-2,91,-2.218720,91.050047,-2.218720,91.050047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.695917,1.274818,71.213452,82.851077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.616660,1.753913,0.259341,0.037172,0.500919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.625294,mpc,0,-126.340000,54.885000,0.661548,2.815148,0.470000,2.835000,0.191548,-0.019852,4.116798,-19.364199,-0.518412,-19.364199,4.116798,0.090000,0.660000,-3,83,-2.557187,82.986625,-2.557187,82.986625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.729089,-0.226559,73.199485,89.654224,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598419,1.783976,0.267164,0.035255,0.500932,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.635277,mpc,0,-126.340000,54.885000,0.718074,2.672611,0.510000,2.655000,0.208074,0.017611,3.384923,-17.107583,-0.518412,-17.107583,3.384923,0.060000,0.760000,2,57,1.783438,56.740153,1.783438,56.740153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.162058,-1.511879,73.724114,89.872056,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564909,1.722301,0.231827,0.026753,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.645284,mpc,0,-126.340000,54.885000,0.767412,2.527565,0.540000,2.505000,0.227412,0.022565,2.104141,-13.875134,-0.579401,-13.875134,2.104141,0.050000,0.670000,9,36,9.249755,36.135164,9.249755,36.135164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.667748,-1.694615,76.870246,84.674712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585248,1.620298,0.275333,0.020821,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.655276,mpc,0,-126.340000,54.885000,0.809026,2.380783,0.560000,2.385000,0.249026,-0.004217,0.457422,-12.533363,-0.518412,-12.533363,0.457422,0.050000,0.520000,18,34,18.250349,34.021338,18.250349,34.021338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.447248,-0.638842,78.371013,83.785175,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557515,1.813972,0.294406,0.042591,0.500962,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.665276,mpc,0,-126.340000,54.885000,0.842706,2.232134,0.570000,2.245000,0.272706,-0.012866,0.518412,-14.607010,-0.701380,-14.607010,0.518412,0.050000,0.400000,11,60,11.258959,59.676790,11.258959,59.676790,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.935906,1.544630,77.539342,85.787103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561678,1.588455,0.257118,0.020815,0.500548,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.675277,mpc,0,-126.340000,54.885000,0.868130,2.081906,0.580000,2.085000,0.288130,-0.003094,0.091484,-18.266386,-0.701380,-18.266386,0.091484,0.080000,0.450000,2,86,1.815794,86.171928,1.815794,86.171928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.845181,3.001224,69.674063,76.855101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569323,1.766576,0.255989,0.043723,0.501231,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008149,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.685299,mpc,0,-126.340000,54.885000,0.885049,1.929999,0.580000,1.905000,0.305049,0.024999,-0.152474,-19.181230,-0.396432,-19.181230,-0.152474,0.090000,0.640000,-6,79,-6.244549,79.351398,-6.244549,79.351398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.230332,2.409155,63.571997,75.311197,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.615937,1.557998,0.230530,0.025040,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.695342,mpc,0,-126.340000,54.885000,0.893158,1.776632,0.580000,1.735000,0.313158,0.041632,-1.006328,-16.680656,-0.335443,-16.680656,-1.006328,0.050000,0.690000,-2,55,-2.039027,54.892243,-2.039027,54.892243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.956552,1.105762,57.758952,67.257305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557058,1.403116,0.157563,0.014648,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.705435,mpc,0,-126.340000,54.885000,0.892158,1.621520,0.570000,1.595000,0.322158,0.026520,-1.677214,-13.204249,-0.701380,-13.204249,-1.677214,0.030000,0.650000,-1,27,-0.869034,26.880903,-0.869034,26.880903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.430686,0.877370,57.970737,61.445004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561720,1.418487,0.184546,0.016563,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.715431,mpc,0,-126.340000,54.885000,0.881923,1.467128,0.550000,1.465000,0.331923,0.002128,-2.287110,-12.289405,-0.640391,-12.289405,-2.287110,0.030000,0.460000,-4,33,-3.513667,32.632218,-3.513667,32.632218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.986863,2.890706,63.115489,69.716127,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560018,1.416444,0.184922,0.014323,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.725423,mpc,0,-126.340000,54.885000,0.862323,1.312261,0.530000,1.335000,0.332323,-0.022739,-2.775027,-14.180083,-0.640391,-14.180083,-2.775027,0.020000,0.370000,-8,54,-8.225011,54.074935,-8.225011,54.074935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.359967,5.555769,62.848760,72.282152,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558427,1.416909,0.185575,0.016329,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.735355,mpc,0,-126.340000,54.885000,0.833401,1.157940,0.510000,1.185000,0.323401,-0.027060,-2.714037,-17.534511,-0.396432,-17.534511,-2.714037,0.000000,0.460000,-18,74,-18.255508,73.831139,-18.255508,73.831139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.474354,8.100772,59.608167,66.118908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552463,1.401133,0.141625,0.014949,0.504246,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.745427,mpc,0,-126.340000,54.885000,0.794340,1.001285,0.480000,1.015000,0.314340,-0.013715,-3.262944,-18.388365,-0.274453,-18.388365,-3.262944,-0.030000,0.570000,-21,73,-21.464394,73.165699,-21.464394,73.165699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.674538,9.484881,54.623837,61.433682,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559750,1.413353,0.181357,0.014271,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.755427,mpc,0,-126.340000,54.885000,0.745753,0.845749,0.440000,0.845000,0.305753,0.000749,-4.421746,-16.558677,0.274453,-16.558677,-4.421746,-0.090000,0.670000,-14,51,-14.126729,50.761233,-14.126729,50.761233,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.254287,10.452661,51.963627,55.938487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558590,1.412823,0.183952,0.014354,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.765420,mpc,0,-126.340000,54.885000,0.687366,0.690512,0.400000,0.705000,0.287366,-0.014488,-5.031642,-13.875134,-0.701380,-13.875134,-5.031642,-0.110000,0.600000,-16,33,-16.320957,33.010926,-16.320957,33.010926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.558227,12.841775,59.393498,62.968209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557427,1.415633,0.183445,0.015105,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.775339,mpc,0,-126.340000,54.885000,0.619630,0.536770,0.340000,0.575000,0.279630,-0.038230,-6.617372,-13.082270,-0.396432,-13.082270,-6.617372,-0.120000,0.450000,-11,38,-11.335965,37.792885,-11.335965,37.792885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.332868,15.991037,64.486486,74.408860,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551741,1.406917,0.146170,0.015708,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.785423,mpc,0,-126.340000,54.885000,0.540769,0.381036,0.280000,0.435000,0.260769,-0.053964,-6.922320,-14.363051,-0.518412,-14.363051,-6.922320,-0.110000,0.380000,-22,54,-21.592395,54.069195,-21.592395,54.069195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.365374,19.084029,69.375111,80.656901,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556471,1.412295,0.186435,0.015507,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.795428,mpc,0,-126.340000,54.885000,0.452550,0.227226,0.220000,0.285000,0.232550,-0.057774,-7.471226,-17.046594,-0.152474,-17.046594,-7.471226,-0.130000,0.430000,-28,73,-28.167773,72.749668,-28.167773,72.749668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.614085,21.829756,65.796870,75.723660,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559037,1.410912,0.185200,0.015128,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.805425,mpc,0,-126.340000,54.885000,0.354508,0.074409,0.140000,0.115000,0.214508,-0.040591,-8.325081,-18.632323,-0.335443,-18.632323,-8.325081,-0.200000,0.550000,-24,78,-24.216350,78.371800,-24.216350,78.371800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.002600,24.325283,64.126519,71.466788,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558729,1.411284,0.181979,0.015388,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.815424,mpc,0,-126.340000,54.885000,0.246603,-0.077412,0.060000,-0.055000,0.186603,-0.022412,-8.569039,-16.741646,-0.945339,-16.741646,-8.569039,-0.230000,0.660000,-30,56,-29.700906,55.870660,-29.700906,55.870660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.108569,26.462559,69.370200,75.178102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558992,1.414330,0.181956,0.014427,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.825424,mpc,0,-126.340000,54.885000,0.128922,-0.228071,-0.030000,-0.205000,0.158922,-0.023071,-9.666852,-14.119093,-1.067318,-14.119093,-9.666852,-0.250000,0.610000,-29,39,-28.895099,39.021770,-28.895099,39.021770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.081227,29.253658,71.201337,80.057701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559279,1.409928,0.170343,0.016001,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.835426,mpc,0,-126.340000,54.885000,0.001555,-0.377434,-0.140000,-0.335000,0.141555,-0.042434,-11.984457,-13.387218,-0.335443,-13.387218,-11.984457,-0.280000,0.490000,-15,43,-15.255328,42.888294,-15.255328,42.888294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.891251,32.099703,75.743075,88.245369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559606,1.411215,0.183070,0.015130,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.845431,mpc,0,-126.340000,54.885000,-0.135413,-0.525405,-0.250000,-0.465000,0.114587,-0.060405,-13.082270,-15.216906,-0.701380,-15.216906,-13.082270,-0.240000,0.430000,-22,63,-22.140101,63.254624,-22.140101,63.254624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.268985,34.878780,82.786273,96.548920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558100,1.408849,0.182792,0.013963,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.855347,mpc,0,-126.340000,54.885000,-0.280427,-0.670487,-0.370000,-0.625000,0.089573,-0.045487,-12.899301,-17.595500,-0.762370,-17.595500,-12.899301,-0.210000,0.500000,-40,80,-40.042959,80.095199,-40.042959,80.095199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.688560,37.125015,79.250165,91.001772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552209,1.399344,0.143993,0.016414,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.865425,mpc,0,-126.340000,54.885000,-0.437090,-0.816221,-0.490000,-0.795000,0.052910,-0.021221,-12.838311,-17.473521,-0.274453,-17.473521,-12.838311,-0.280000,0.620000,-45,73,-44.841462,72.846539,-44.841462,72.846539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.722267,37.694844,72.513190,82.060034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559948,1.410531,0.193318,0.015901,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.875432,mpc,0,-126.340000,54.885000,-0.601706,-0.959100,-0.620000,-0.955000,0.018294,-0.004100,-14.546020,-15.216906,-0.335443,-15.216906,-14.546020,-0.380000,0.680000,-28,52,-28.354985,52.039606,-28.354985,52.039606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.893320,38.722992,73.966089,83.184799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557319,1.409933,0.189380,0.014845,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.885424,mpc,0,-126.340000,54.885000,-0.774853,-1.099839,-0.770000,-1.085000,-0.004853,-0.014839,-16.009771,-13.936124,-0.884349,-13.936124,-16.009771,-0.360000,0.600000,-27,49,-26.956354,48.591928,-26.956354,48.591928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.224452,40.858940,86.570569,100.497520,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558150,1.411924,0.171546,0.015373,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.895428,mpc,0,-126.340000,54.885000,-0.956772,-1.238738,-0.940000,-1.225000,-0.016772,-0.013738,-18.205396,-14.058103,-0.823360,-14.058103,-18.205396,-0.310000,0.490000,-23,62,-23.130055,61.587332,-23.130055,61.587332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.440452,42.914092,85.246864,100.050007,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559744,1.410380,0.169512,0.014797,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.905424,mpc,0,-126.340000,54.885000,-1.146813,-1.375406,-1.110000,-1.355000,-0.036813,-0.020406,-18.266386,-15.460864,-1.189297,-15.460864,-18.266386,-0.270000,0.510000,-37,73,-37.433020,73.012743,-37.433020,73.012743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.253247,44.583593,83.742917,96.936627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557246,1.410550,0.181456,0.013824,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.915356,mpc,0,-126.340000,54.885000,-1.343565,-1.509039,-1.290000,-1.505000,-0.053565,-0.004039,-18.998261,-15.582843,-1.189297,-15.582843,-18.998261,-0.310000,0.620000,-36,68,-35.767278,68.045495,-35.767278,68.045495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.102046,44.716106,75.759204,87.391907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553436,1.401828,0.138643,0.015545,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.925427,mpc,0,-126.340000,54.885000,-1.550800,-1.642248,-1.490000,-1.645000,-0.060800,0.002752,-20.218053,-15.033937,-0.823360,-15.033937,-20.218053,-0.340000,0.600000,-29,68,-28.652292,67.860502,-28.652292,67.860502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.080979,45.952233,77.719755,90.101866,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558544,1.414574,0.189648,0.015998,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.935421,mpc,0,-126.340000,54.885000,-1.763854,-1.772114,-1.690000,-1.785000,-0.073854,0.012886,-21.925762,-13.814145,-1.616224,-13.814145,-21.925762,-0.340000,0.600000,-21,61,-20.814390,60.985302,-20.814390,60.985302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.960193,47.213542,80.963498,94.113664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558896,1.412704,0.180575,0.016698,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.945423,mpc,0,-126.340000,54.885000,-1.984084,-1.899687,-1.910000,-1.905000,-0.074084,0.005313,-22.901596,-12.716332,-1.189297,-12.716332,-22.901596,-0.290000,0.580000,-24,55,-24.193109,54.792799,-24.193109,54.792799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.671429,48.286736,82.542479,97.577254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566932,1.735612,0.195708,0.031458,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.955302,mpc,0,-126.340000,54.885000,-2.208153,-2.023302,-2.130000,-2.025000,-0.078153,0.001698,-23.145554,-12.716332,-1.616224,-12.716332,-23.145554,-0.260000,0.540000,-32,60,-32.204341,59.736225,-32.204341,59.736225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.005603,48.962501,79.129723,95.307616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548286,1.440430,0.194253,0.020998,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.965279,mpc,0,-126.340000,54.885000,-2.440700,-2.145705,-2.370000,-2.145000,-0.070700,-0.000705,-24.060398,-13.631176,-1.372266,-13.631176,-24.060398,-0.250000,0.560000,-31,68,-31.157267,67.530227,-31.157267,67.530227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.841053,48.823353,74.377522,89.879843,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563747,1.575128,0.232484,0.018999,0.500738,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.975272,mpc,0,-126.340000,54.885000,-2.679482,-2.265792,-2.610000,-2.275000,-0.069482,0.009208,-24.243367,-13.082270,-1.433256,-13.082270,-24.243367,-0.320000,0.610000,-25,62,-25.324364,61.888545,-25.324364,61.888545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.222630,48.606774,77.015063,92.138626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.534515,1.712122,0.217433,0.025974,0.501151,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.985539,mpc,0,-126.340000,54.885000,-2.930576,-2.386567,-2.850000,-2.395000,-0.080576,0.008433,-25.463159,-12.594353,-1.250287,-12.594353,-25.463159,-0.290000,0.620000,-24,59,-23.911803,58.780851,-23.911803,58.780851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.827745,49.156877,81.709869,99.163288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573338,1.493339,0.180092,0.018022,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.995272,mpc,0,-126.340000,54.885000,-3.173515,-2.498567,-3.090000,-2.505000,-0.083515,0.006433,-26.073055,-11.862478,-2.287110,-11.862478,-26.073055,-0.300000,0.580000,-21,58,-21.292689,58.137260,-21.292689,58.137260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.982794,49.448513,82.724274,101.298017,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551211,1.598420,0.201109,0.013711,0.500437,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.005297,mpc,0,-126.340000,54.885000,-3.428386,-2.611421,-3.370000,-2.615000,-0.058386,0.003579,-26.987899,-11.496540,-1.494245,-11.496540,-26.987899,-0.260000,0.520000,-20,62,-19.692061,62.429442,-19.692061,62.429442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.823903,49.341140,82.216947,101.409838,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552713,1.411290,0.132406,0.013841,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.015296,mpc,0,-126.340000,54.885000,-3.686838,-2.721441,-3.630000,-2.725000,-0.056838,0.003559,-27.719774,-11.008623,-1.433256,-11.008623,-27.719774,-0.240000,0.530000,-19,60,-18.922617,59.783261,-18.922617,59.783261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.051809,48.406369,79.790203,98.302208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547570,1.409485,0.132709,0.012370,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.025287,mpc,0,-126.340000,54.885000,-3.948850,-2.828840,-3.910000,-2.815000,-0.038850,-0.013840,-28.024722,-9.178935,-1.494245,-9.178935,-28.024722,-0.230000,0.570000,-18,41,-18.269693,41.336663,-18.269693,41.336663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.912815,46.407911,76.763835,95.233515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552312,1.399083,0.139476,0.013290,0.500421,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.035430,mpc,0,-126.340000,54.885000,-4.218250,-2.935307,-4.190000,-2.905000,-0.028250,-0.030307,-29.366493,-8.508050,-1.738204,-8.508050,-29.366493,-0.210000,0.500000,-10,42,-10.376089,41.832080,-10.376089,41.832080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.032062,44.491399,77.409969,100.345667,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560245,1.409146,0.183662,0.014293,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.045426,mpc,0,-126.340000,54.885000,-4.486650,-3.037732,-4.480000,-2.995000,-0.006650,-0.042732,-29.305504,-9.971800,-2.287110,-9.971800,-29.305504,-0.200000,0.430000,-12,61,-12.150159,60.901946,-12.150159,60.901946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.115092,43.658916,82.337941,107.744332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559888,1.409818,0.182624,0.014906,0.500361,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.055285,mpc,0,-126.340000,54.885000,-4.753710,-3.136344,-4.780000,-3.085000,0.026290,-0.051344,-29.061545,-10.825654,-2.287110,-10.825654,-29.061545,-0.170000,0.590000,-17,55,-17.433225,55.133371,-17.433225,55.133371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.547406,41.929514,84.024289,103.343502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551541,1.412740,0.180935,0.015240,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.065428,mpc,0,-126.340000,54.885000,-5.030455,-3.235353,-5.060000,-3.185000,0.029545,-0.050353,-28.512639,-10.886644,-1.921172,-10.886644,-28.512639,-0.170000,0.530000,-23,63,-23.256463,62.622103,-23.256463,62.622103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.321765,40.860173,85.040808,102.824720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549958,1.407098,0.168804,0.013474,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.075424,mpc,0,-126.340000,54.885000,-5.304694,-3.330549,-5.340000,-3.275000,0.035306,-0.055549,-27.780764,-10.215758,-1.982162,-10.215758,-27.780764,-0.210000,0.550000,-25,57,-24.737782,56.845714,-24.737782,56.845714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.913929,38.715737,79.248117,95.011349,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550018,1.409081,0.169058,0.013929,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.085269,mpc,0,-126.340000,54.885000,-5.575751,-3.422037,-5.610000,-3.355000,0.034249,-0.067037,-27.109878,-8.508050,-1.616224,-8.508050,-27.109878,-0.240000,0.570000,-27,41,-26.542422,41.194276,-26.542422,41.194276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.659690,36.242786,75.213231,92.578337,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.534038,1.396653,0.141563,0.013713,0.500749,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.095428,mpc,0,-126.340000,54.885000,-5.856022,-3.514157,-5.860000,-3.435000,0.003978,-0.079157,-26.499982,-6.861330,-1.921172,-6.861330,-26.499982,-0.270000,0.480000,-30,36,-29.824864,35.524858,-29.824864,35.524858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.600329,33.676289,75.331446,95.636153,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563434,1.406616,0.182680,0.016305,0.500205,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.105426,mpc,0,-126.340000,54.885000,-6.131918,-3.602606,-6.130000,-3.495000,-0.001918,-0.107606,-26.560972,-7.166278,-2.165131,-7.166278,-26.560972,-0.300000,0.390000,-25,45,-25.400152,44.825158,-25.400152,44.825158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.132019,31.338413,75.223343,96.303168,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548696,1.408026,0.183760,0.014037,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.115270,mpc,0,-126.340000,54.885000,-6.403196,-3.687623,-6.390000,-3.555000,-0.013196,-0.132623,-27.048889,-8.873987,-1.799193,-8.873987,-27.048889,-0.290000,0.400000,-23,57,-22.746581,57.450436,-22.746581,57.450436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.936166,30.352718,75.368344,97.047919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529169,1.394145,0.129404,0.013727,0.500456,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007572,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.125425,mpc,0,-126.340000,54.885000,-6.682224,-3.773261,-6.650000,-3.645000,-0.032224,-0.128261,-26.865920,-9.849821,-1.677214,-9.849821,-26.865920,-0.270000,0.460000,-27,62,-27.427572,62.306105,-27.427572,62.306105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.256552,30.299561,75.330167,95.332720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559274,1.407069,0.182880,0.016033,0.500254,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.135428,mpc,0,-126.340000,54.885000,-6.955743,-3.855628,-6.960000,-3.745000,0.004257,-0.110628,-26.256024,-9.727842,-1.982162,-9.727842,-26.256024,-0.290000,0.540000,-25,57,-25.387746,57.113051,-25.387746,57.113051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.893653,29.879434,72.941320,89.910274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538819,1.404407,0.182519,0.013724,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.145269,mpc,0,-126.340000,54.885000,-7.223149,-3.934829,-7.170000,-3.805000,-0.053149,-0.129829,-25.951076,-8.020133,-1.982162,-8.020133,-25.951076,-0.290000,0.570000,-30,39,-30.267803,39.384982,-30.267803,39.384982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.079756,29.812059,70.016259,89.573043,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530522,1.411006,0.181960,0.012303,0.500330,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.155422,mpc,0,-126.340000,54.885000,-7.496821,-4.014722,-7.420000,-3.875000,-0.076821,-0.139722,-25.585138,-7.044299,-1.982162,-7.044299,-25.585138,-0.340000,0.460000,-26,41,-26.111880,40.725087,-26.111880,40.725087,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.979490,29.557322,68.755658,88.746351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557909,1.405806,0.185201,0.014207,0.500348,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.165295,mpc,0,-126.340000,54.885000,-7.760385,-4.090735,-7.670000,-3.945000,-0.090385,-0.145735,-24.853263,-7.532216,-2.043152,-7.532216,-24.853263,-0.330000,0.410000,-32,50,-31.750640,49.670537,-31.750640,49.670537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.667490,29.455214,66.574322,87.694441,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550265,1.400651,0.162528,0.013454,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.175316,mpc,0,-126.340000,54.885000,-8.024877,-4.166285,-7.920000,-4.015000,-0.104877,-0.151285,-24.731284,-8.508050,-2.531068,-8.508050,-24.731284,-0.240000,0.440000,-43,56,-43.025780,55.659026,-43.025780,55.659026,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.433342,28.473090,65.992344,81.333332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550936,1.402778,0.191028,0.014182,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.185297,mpc,0,-126.340000,54.885000,-8.284921,-4.240036,-8.170000,-4.095000,-0.114921,-0.145036,-24.914252,-9.605862,-2.104141,-9.605862,-24.914252,-0.400000,0.480000,-19,63,-19.020534,62.896246,-19.020534,62.896246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.758918,26.840689,64.783316,78.876776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547960,1.398200,0.175941,0.015581,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.195422,mpc,0,-126.340000,54.885000,-8.544827,-4.313419,-8.410000,-4.175000,-0.134827,-0.138419,-25.341180,-9.544873,-2.043152,-9.544873,-25.341180,-0.360000,0.550000,-17,58,-16.829857,57.710842,-16.829857,57.710842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.832096,28.488921,64.018125,85.897418,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550879,1.403745,0.170905,0.013214,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.205295,mpc,0,-126.340000,54.885000,-8.794113,-4.383686,-8.660000,-4.255000,-0.134113,-0.128686,-25.646128,-7.959143,-2.226120,-7.959143,-25.646128,-0.240000,0.560000,-25,45,-24.634349,45.037338,-24.634349,45.037338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.553694,29.834863,63.430977,80.441683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548345,1.393986,0.145276,0.014001,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.215426,mpc,0,-126.340000,54.885000,-9.045295,-4.454575,-8.900000,-4.315000,-0.145295,-0.139575,-24.548315,-6.678361,-1.921172,-6.678361,-24.548315,-0.180000,0.500000,-38,39,-37.973716,38.717419,-37.973716,38.717419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.301531,29.004667,64.108462,74.686040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557419,1.403812,0.183092,0.013725,0.500586,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.225296,mpc,0,-126.340000,54.885000,-9.285169,-4.522559,-9.130000,-4.365000,-0.155169,-0.157559,-24.243367,-7.044299,-2.043152,-7.044299,-24.243367,-0.310000,0.440000,-20,46,-20.480723,45.741720,-20.480723,45.741720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.714470,26.688682,64.500778,73.161611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556852,1.392047,0.142514,0.014652,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.235356,mpc,0,-126.340000,54.885000,-9.524374,-4.590851,-9.370000,-4.445000,-0.154374,-0.145851,-24.609304,-8.447060,-2.348100,-8.447060,-24.609304,-0.310000,0.410000,-11,62,-11.290288,61.859156,-11.290288,61.859156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.887913,26.591251,65.868863,80.028856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552275,1.393077,0.127782,0.013763,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.245425,mpc,0,-126.340000,54.885000,-9.758175,-4.658312,-9.610000,-4.525000,-0.148175,-0.133312,-23.755450,-9.117946,-2.409089,-9.117946,-23.755450,-0.230000,0.470000,-23,64,-22.658666,63.956528,-22.658666,63.956528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.894708,26.604994,66.495609,76.600312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558269,1.484235,0.191892,0.014354,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.255425,mpc,0,-126.340000,54.885000,-9.984479,-4.724523,-9.840000,-4.605000,-0.144479,-0.119523,-22.657637,-9.056956,-2.043152,-9.056956,-22.657637,-0.200000,0.550000,-31,58,-30.704602,57.554829,-30.704602,57.554829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.575122,24.452713,64.207499,70.068035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559731,1.401555,0.180937,0.014804,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.265356,mpc,0,-126.340000,54.885000,-10.203138,-4.789606,-10.060000,-4.665000,-0.143138,-0.124606,-22.108731,-7.410237,-1.799193,-7.410237,-22.108731,-0.260000,0.580000,-22,41,-21.546469,40.627077,-21.546469,40.627077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.744686,21.168493,62.641634,68.383345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551260,1.391302,0.146486,0.016456,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.275427,mpc,0,-126.340000,54.885000,-10.418406,-4.855023,-10.280000,-4.735000,-0.138406,-0.120023,-22.230710,-5.763517,-1.799193,-5.763517,-22.230710,-0.260000,0.520000,-13,32,-12.567681,32.254873,-12.567681,32.254873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.962466,18.442121,65.644073,71.198351,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559888,1.400584,0.180306,0.014070,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.285421,mpc,0,-126.340000,54.885000,-10.625337,-4.919457,-10.500000,-4.795000,-0.125337,-0.124457,-22.108731,-7.166278,-2.104141,-7.166278,-22.108731,-0.210000,0.380000,-12,56,-12.134681,55.602591,-12.134681,55.602591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.520940,17.105150,69.536934,75.167927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557653,1.401620,0.180517,0.015178,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.295429,mpc,0,-126.340000,54.885000,-10.825667,-4.983602,-10.720000,-4.865000,-0.105667,-0.118602,-20.888939,-9.361904,-2.348100,-9.361904,-20.888939,-0.180000,0.440000,-19,70,-19.020076,69.524074,-19.020076,69.524074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.817438,15.516833,68.502125,71.193643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.790189,1.746704,0.243202,0.034983,0.500706,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008327,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.305273,mpc,0,-126.340000,54.885000,-11.015791,-5.046422,-10.910000,-4.955000,-0.105791,-0.091422,-19.852116,-10.337738,-2.226120,-10.337738,-19.852116,-0.200000,0.560000,-20,69,-19.770876,69.480133,-19.770876,69.480133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.493198,13.476511,67.175088,72.857675,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547338,1.440288,0.194269,0.019253,0.500645,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.315301,mpc,0,-126.340000,54.885000,-11.202217,-5.110225,-11.110000,-5.035000,-0.092217,-0.075225,-18.998261,-8.447060,-1.799193,-8.447060,-18.998261,-0.190000,0.690000,-20,43,-20.017392,43.228670,-20.017392,43.228670,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.947971,11.061711,67.476859,73.243488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561515,1.700062,0.211782,0.029910,0.500547,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.325272,mpc,0,-126.340000,54.885000,-11.380136,-5.173553,-11.280000,-5.095000,-0.100136,-0.078553,-17.778469,-6.556382,-1.982162,-6.556382,-17.778469,-0.140000,0.550000,-30,38,-29.861351,38.358668,-29.861351,38.358668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.964910,8.825357,70.352915,71.232731,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547234,1.447152,0.186133,0.017076,0.500474,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.335279,mpc,0,-126.340000,54.885000,-11.551111,-5.237091,-11.460000,-5.155000,-0.091111,-0.082091,-17.412531,-6.312424,-1.982162,-6.312424,-17.412531,-0.230000,0.430000,-14,46,-13.753212,46.463378,-13.753212,46.463378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.692738,6.084059,66.534131,70.735157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570755,1.525145,0.280875,0.025834,0.500821,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.345279,mpc,0,-126.340000,54.885000,-11.714256,-5.300651,-11.620000,-5.225000,-0.094256,-0.075651,-16.802635,-8.142112,-1.738204,-8.142112,-16.802635,-0.230000,0.500000,-12,55,-11.951280,55.483315,-11.951280,55.483315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.030650,5.085413,69.527325,71.303917,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561836,1.582843,0.236741,0.023263,0.503676,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.355277,mpc,0,-126.340000,54.885000,-11.869528,-5.364328,-11.780000,-5.295000,-0.089528,-0.069328,-15.338885,-8.934977,-2.165131,-8.934977,-15.338885,-0.190000,0.500000,-22,62,-22.308761,62.297485,-22.308761,62.297485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.323307,4.451149,66.747213,69.019847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567435,1.607956,0.227599,0.021954,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.365277,mpc,0,-126.340000,54.885000,-12.016940,-5.428235,-11.930000,-5.385000,-0.086940,-0.043235,-15.216906,-9.361904,-1.494245,-9.361904,-15.216906,-0.190000,0.570000,-17,62,-16.815003,61.651827,-16.815003,61.651827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.908576,2.934166,63.190948,68.374312,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555178,1.442999,0.205818,0.020861,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.375303,mpc,0,-126.340000,54.885000,-12.156711,-5.492577,-12.070000,-5.465000,-0.086711,-0.027577,-14.119093,-9.178935,-1.189297,-9.178935,-14.119093,-0.190000,0.570000,-19,61,-18.638607,60.856543,-18.638607,60.856543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.777354,2.164837,65.045502,68.424606,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555489,1.595520,0.229270,0.023386,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.385304,mpc,0,-126.340000,54.885000,-12.288102,-5.557095,-12.200000,-5.545000,-0.088102,-0.012095,-13.204249,-7.654195,-1.738204,-7.654195,-13.204249,-0.200000,0.600000,-18,46,-17.795654,46.323505,-17.795654,46.323505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.086150,0.754055,62.566313,66.736568,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549791,1.501373,0.219587,0.019952,0.500265,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.395314,mpc,0,-126.340000,54.885000,-12.411557,-5.622065,-12.320000,-5.615000,-0.091557,-0.007065,-12.289405,-6.678361,-1.555235,-6.678361,-12.289405,-0.200000,0.530000,-18,44,-18.255082,43.701804,-18.255082,43.701804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.587096,-0.576801,63.670673,65.226426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569979,1.479591,0.209961,0.026381,0.500851,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.405301,mpc,0,-126.340000,54.885000,-12.526685,-5.687323,-12.450000,-5.675000,-0.076685,-0.012323,-11.313571,-7.044299,-1.372266,-7.044299,-11.313571,-0.190000,0.470000,-19,51,-19.477148,50.767208,-19.477148,50.767208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.539363,-1.753587,62.932544,64.702628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547233,1.478561,0.201611,0.019152,0.500302,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.415302,mpc,0,-126.340000,54.885000,-12.633945,-5.753159,-12.560000,-5.745000,-0.073945,-0.008159,-10.520706,-8.386070,-1.128308,-8.386070,-10.520706,-0.190000,0.470000,-19,62,-19.456537,61.719070,-19.456537,61.719070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.849920,-2.619835,62.398552,65.469691,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544665,1.441139,0.171260,0.019048,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.425307,mpc,0,-126.340000,54.885000,-12.733232,-5.819538,-12.650000,-5.835000,-0.083232,0.015462,-9.178935,-8.752008,-1.250287,-8.752008,-9.178935,-0.200000,0.530000,-24,61,-23.779526,61.134834,-23.779526,61.134834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.507127,-3.551804,62.274672,67.290971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546965,1.551663,0.192022,0.017103,0.500614,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.435302,mpc,0,-126.340000,54.885000,-12.824459,-5.886393,-12.740000,-5.915000,-0.084459,0.028607,-8.325081,-8.934977,-1.067318,-8.934977,-8.325081,-0.210000,0.570000,-23,59,-23.395517,59.371692,-23.395517,59.371692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.534954,-4.533103,61.520793,67.115198,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544145,1.582863,0.226593,0.022420,0.500906,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.445319,mpc,0,-126.340000,54.885000,-12.907991,-5.953976,-12.820000,-5.995000,-0.087991,0.041024,-7.898153,-8.203101,-1.067318,-8.203101,-7.898153,-0.230000,0.590000,-18,52,-17.692385,51.901303,-17.692385,51.901303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.303929,-5.490969,61.207602,66.545230,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575240,1.639356,0.202354,0.026985,0.503937,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.455303,mpc,0,-126.340000,54.885000,-12.983455,-6.021921,-12.900000,-6.075000,-0.083455,0.053079,-7.471226,-7.654195,-1.128308,-7.654195,-7.471226,-0.220000,0.560000,-15,50,-14.927881,50.164056,-14.927881,50.164056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.031409,-5.741030,61.373278,63.947231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551417,1.441144,0.199579,0.035510,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.465308,mpc,0,-126.340000,54.885000,-13.051369,-6.090598,-12.960000,-6.145000,-0.091369,0.054402,-6.373413,-7.776174,-0.701380,-7.776174,-6.373413,-0.190000,0.520000,-22,54,-22.137426,54.010392,-22.137426,54.010392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.148095,-5.634295,60.235572,61.672447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553566,1.421201,0.184955,0.018651,0.500763,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.475277,mpc,0,-126.340000,54.885000,-13.111491,-6.159627,-13.020000,-6.225000,-0.091491,0.065373,-4.970653,-8.264091,-0.701380,-8.264091,-4.970653,-0.190000,0.510000,-28,59,-28.358843,59.330285,-28.358843,59.330285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.971500,-6.213755,58.114491,62.226099,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557618,1.443702,0.205657,0.019340,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.485304,mpc,0,-126.340000,54.885000,-13.164495,-6.229657,-13.060000,-6.305000,-0.104495,0.075343,-4.116798,-9.361904,-0.640391,-9.361904,-4.116798,-0.240000,0.540000,-25,66,-24.860020,66.096085,-24.860020,66.096085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.102160,-7.060650,57.650640,64.608448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551861,1.443830,0.190188,0.018860,0.500482,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.495304,mpc,0,-126.340000,54.885000,-13.210032,-6.300070,-13.090000,-6.395000,-0.120032,0.094930,-3.384923,-9.056956,-0.640391,-9.056956,-3.384923,-0.250000,0.590000,-25,61,-24.891425,60.542080,-24.891425,60.542080,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.990041,-7.469431,57.427823,65.354517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551017,1.464915,0.227211,0.027970,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.505310,mpc,0,-126.340000,54.885000,-13.248442,-6.371084,-13.120000,-6.475000,-0.128442,0.103916,-2.897006,-7.593205,-0.884349,-7.593205,-2.897006,-0.250000,0.600000,-23,48,-23.363083,47.610717,-23.363083,47.610717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.284780,-8.029448,55.676420,62.732651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553528,1.573215,0.212758,0.019874,0.500448,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.515303,mpc,0,-126.340000,54.885000,-13.279827,-6.442530,-13.140000,-6.535000,-0.139827,0.092470,-2.409089,-6.922320,-0.457422,-6.922320,-2.409089,-0.250000,0.570000,-22,43,-22.352069,42.561916,-22.352069,42.561916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.289997,-8.299241,53.793911,58.730346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556271,1.664274,0.244210,0.037694,0.500982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.525312,mpc,0,-126.340000,54.885000,-13.304461,-6.514587,-13.160000,-6.615000,-0.144461,0.100413,-1.921172,-7.471226,-0.213464,-7.471226,-1.921172,-0.220000,0.460000,-25,57,-25.106129,57.118303,-25.106129,57.118303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.931397,-8.054951,53.570379,57.352661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.829061,1.650198,0.219707,0.034187,0.500946,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008246,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.535276,mpc,0,-126.340000,54.885000,-13.322415,-6.586773,-13.170000,-6.685000,-0.152415,0.098227,-0.762370,-8.203101,-0.335443,-8.203101,-0.762370,-0.240000,0.500000,-28,59,-28.278665,59.487958,-28.278665,59.487958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.631493,-8.464170,52.068743,59.366489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554829,1.497977,0.208752,0.019181,0.500523,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.545304,mpc,0,-126.340000,54.885000,-13.334069,-6.659823,-13.180000,-6.765000,-0.154069,0.105177,-0.091484,-9.056956,-0.335443,-9.056956,-0.091484,-0.250000,0.540000,-28,63,-28.208987,63.211349,-28.208987,63.211349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.535783,-8.959682,51.361471,59.759597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553216,1.519231,0.222274,0.028347,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.555303,mpc,0,-126.340000,54.885000,-13.339493,-6.733009,-13.170000,-6.845000,-0.169493,0.111991,-0.030495,-8.020133,-0.213464,-8.020133,-0.030495,-0.260000,0.580000,-23,52,-23.496628,51.683768,-23.496628,51.683768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.181659,-9.584515,50.393455,59.705400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557982,1.626692,0.228082,0.026130,0.500778,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.565303,mpc,0,-126.340000,54.885000,-13.338947,-6.806477,-13.160000,-6.915000,-0.178947,0.108523,-0.518412,-6.861330,0.030495,-6.861330,-0.518412,-0.260000,0.540000,-15,45,-14.519861,44.881089,-14.519861,44.881089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.942690,-9.373464,49.092473,55.745561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549437,1.423227,0.192443,0.018511,0.504867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.575305,mpc,0,-126.340000,54.885000,-13.332656,-6.880169,-13.160000,-6.985000,-0.172656,0.104831,0.030495,-6.373413,-0.213464,-6.373413,0.030495,-0.220000,0.490000,-18,45,-18.434204,44.609413,-18.434204,44.609413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.956532,-8.354913,48.138935,52.563405,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553025,1.445199,0.204322,0.028464,0.500551,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.585304,mpc,0,-126.340000,54.885000,-13.320853,-6.953972,-13.150000,-7.035000,-0.170853,0.081028,1.006328,-6.678361,-0.152474,-6.678361,1.006328,-0.190000,0.460000,-26,47,-26.404656,47.478467,-26.404656,47.478467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.673596,-8.326574,46.335386,50.854974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553737,1.602558,0.219464,0.024014,0.500752,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.595303,mpc,0,-126.340000,54.885000,-13.303773,-7.027825,-13.130000,-7.095000,-0.173773,0.067175,1.738204,-6.617372,0.518412,-6.617372,1.738204,-0.220000,0.460000,-25,46,-25.345379,45.901896,-25.345379,45.901896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.018891,-9.219574,45.033216,51.642513,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555995,1.423621,0.202442,0.020094,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.605305,mpc,0,-126.340000,54.885000,-13.281649,-7.101650,-13.120000,-7.175000,-0.161649,0.073350,1.067318,-7.471226,0.152474,-7.471226,1.067318,-0.240000,0.460000,-12,54,-12.125414,53.770693,-12.125414,53.770693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.459076,-9.455332,44.494662,51.045074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555203,1.598152,0.225833,0.026642,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.615284,mpc,0,-126.340000,54.885000,-13.254793,-7.175168,-13.090000,-7.255000,-0.164793,0.079832,1.494245,-7.532216,-0.030495,-7.532216,1.494245,-0.200000,0.500000,-17,52,-16.837265,51.862622,-16.837265,51.862622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.092036,-8.367175,44.092829,49.936387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577966,1.767726,0.231952,0.038825,0.504327,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.625285,mpc,0,-126.340000,54.885000,-13.223324,-7.248615,-13.070000,-7.305000,-0.153324,0.056385,1.555235,-6.861330,0.396432,-6.861330,1.555235,-0.170000,0.510000,-17,44,-16.706481,43.586455,-16.706481,43.586455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.821520,-8.202316,42.256954,47.366605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592030,1.711689,0.239746,0.039415,0.501784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.635291,mpc,0,-126.340000,54.885000,-13.187528,-7.321740,-13.060000,-7.365000,-0.127528,0.043260,1.616224,-6.129455,-0.030495,-6.129455,1.616224,-0.170000,0.490000,-11,38,-11.281004,38.359015,-11.281004,38.359015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.898241,-8.015316,40.340755,44.239354,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.593194,1.557491,0.198644,0.023521,0.500643,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.645309,mpc,0,-126.340000,54.885000,-13.147607,-7.394490,-13.030000,-7.435000,-0.117607,0.040510,1.860183,-6.007476,0.213464,-6.007476,1.860183,-0.150000,0.430000,-11,43,-11.478985,42.992245,-11.478985,42.992245,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.835666,-7.100897,40.869229,43.948684,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.791938,1.723325,0.224153,0.026561,0.503531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009280,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.655364,mpc,0,-126.340000,54.885000,-13.103679,-7.466923,-13.010000,-7.485000,-0.093679,0.018077,1.982162,-6.251434,-0.213464,-6.251434,1.982162,-0.140000,0.420000,-9,45,-8.797866,44.852877,-8.797866,44.852877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.443879,-6.887702,40.236138,43.670240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561029,1.708518,0.231399,0.045078,0.502703,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.665292,mpc,0,-126.340000,54.885000,-13.056743,-7.537750,-12.980000,-7.545000,-0.076743,0.007250,2.470079,-6.495393,0.213464,-6.495393,2.470079,-0.120000,0.440000,-11,45,-11.342593,44.951447,-11.342593,44.951447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.459802,-6.627371,39.218079,41.927285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.599324,1.739223,0.214913,0.035266,1.648598,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009249,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.675277,mpc,0,-126.340000,54.885000,-13.006209,-7.608157,-12.950000,-7.615000,-0.056209,0.006843,2.775027,-6.434403,0.213464,-6.434403,2.775027,-0.110000,0.440000,-11,45,-11.056391,45.466451,-11.056391,45.466451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.121436,-6.538851,39.007887,41.504022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.812084,1.727161,0.235541,0.033557,2.450892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011273,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.686668,mpc,0,-126.340000,54.885000,-12.944774,-7.687300,-12.920000,-7.685000,-0.024774,-0.002300,2.409089,-6.495393,0.396432,-6.495393,2.409089,-0.110000,0.450000,-2,46,-2.459975,45.681601,-2.459975,45.681601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.632816,-6.290597,39.106101,41.010271,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.604551,1.611370,0.225199,0.033489,0.501065,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.696728,mpc,0,-126.340000,54.885000,-12.887417,-7.756004,-12.890000,-7.735000,0.002583,-0.021004,2.714037,-5.336590,0.396432,-5.336590,2.714037,-0.100000,0.460000,-1,35,-0.910505,34.853784,-0.910505,34.853784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.533039,-5.587657,40.183047,41.853508,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.864124,1.594526,0.231629,0.030036,0.500737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008237,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.707599,mpc,0,-126.340000,54.885000,-12.822434,-7.828826,-12.860000,-7.785000,0.037566,-0.043826,3.445913,-4.909663,0.518412,-4.909663,3.445913,-0.070000,0.410000,-6,35,-5.519411,34.748753,-5.519411,34.748753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.891679,-4.663631,40.499004,42.368035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559744,1.609803,0.221013,0.030072,0.500671,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.716735,mpc,0,-126.340000,54.885000,-12.765608,-7.888752,-12.820000,-7.835000,0.054392,-0.053752,2.957996,-5.336590,0.335443,-5.336590,2.957996,-0.050000,0.380000,-1,42,-1.109782,41.624419,-1.109782,41.624419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.082597,-4.224109,41.119141,40.346597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564488,1.459628,0.207783,0.019394,0.500800,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.726761,mpc,0,-126.340000,54.885000,-12.701115,-7.953045,-12.790000,-7.895000,0.088885,-0.058045,3.567892,-6.129455,0.518412,-6.129455,3.567892,-0.060000,0.390000,0,49,-0.402717,48.862779,-0.402717,48.862779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.926768,-3.456634,41.803679,42.016295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551682,1.424679,0.195740,0.019806,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.736728,mpc,0,-126.340000,54.885000,-12.634983,-8.015291,-12.740000,-7.955000,0.105017,-0.060291,4.055809,-6.251434,-0.030495,-6.251434,4.055809,-0.050000,0.430000,-3,48,-3.081129,48.184621,-3.081129,48.184621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.355076,-3.023314,41.367759,41.294236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550372,1.619038,0.221342,0.022233,0.500817,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.746730,mpc,0,-126.340000,54.885000,-12.566781,-8.075942,-12.700000,-8.005000,0.133219,-0.070942,3.567892,-6.068465,0.274453,-6.068465,3.567892,-0.040000,0.470000,4,44,3.541057,44.100795,3.541057,44.100795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.985606,-2.781828,40.337919,39.547157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565612,1.730474,0.252596,0.036407,0.501088,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.756731,mpc,0,-126.340000,54.885000,-12.496919,-8.134631,-12.650000,-8.045000,0.153081,-0.089631,3.628881,-4.543725,0.762370,-4.543725,3.628881,-0.030000,0.460000,6,33,5.654924,32.728845,5.654924,32.728845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.915588,-2.028874,41.212005,42.368193,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578725,1.764868,0.250951,0.042622,0.505461,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.766740,mpc,0,-126.340000,54.885000,-12.425513,-8.191252,-12.610000,-8.095000,0.184487,-0.096252,3.994819,-4.177788,0.579401,-4.177788,3.994819,-0.030000,0.410000,7,35,6.748314,35.385581,6.748314,35.385581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.388330,-0.967164,42.223407,44.831603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590892,1.634503,0.223512,0.033223,0.500935,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.776728,mpc,0,-126.340000,54.885000,-12.352914,-8.245514,-12.570000,-8.135000,0.217086,-0.110514,4.482736,-4.726694,0.457422,-4.726694,4.482736,0.000000,0.370000,3,45,2.536794,44.700886,2.536794,44.700886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.906938,-0.007848,43.809817,44.796839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561072,1.486344,0.201241,0.025193,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.786759,mpc,0,-126.340000,54.885000,-12.278815,-8.297601,-12.510000,-8.185000,0.231185,-0.112601,4.970653,-5.763517,0.457422,-5.763517,4.970653,-0.010000,0.400000,1,53,1.118295,53.253943,1.118295,53.253943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.059439,0.519346,43.451997,42.603916,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565210,1.427405,0.191307,0.018722,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.796755,mpc,0,-126.340000,54.885000,-12.203916,-8.346969,-12.460000,-8.245000,0.256084,-0.101969,4.970653,-5.641538,0.518412,-5.641538,4.970653,0.000000,0.460000,3,51,2.690924,50.911336,2.690924,50.911336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.555148,0.877229,43.151067,42.627752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543973,1.417449,0.179853,0.017287,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.806754,mpc,0,-126.340000,54.885000,-12.128066,-8.393674,-12.400000,-8.285000,0.271934,-0.108674,5.519559,-4.482736,0.945339,-4.482736,5.519559,0.000000,0.500000,1,40,0.522733,39.753368,0.522733,39.753368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.044720,1.550058,44.269358,44.520303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544856,1.422588,0.170135,0.018693,0.505969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.816725,mpc,0,-126.340000,54.885000,-12.051613,-8.437442,-12.340000,-8.315000,0.288387,-0.122442,5.397580,-2.592058,0.884349,-2.592058,5.397580,0.000000,0.460000,4,29,4.342344,29.044203,4.342344,29.044203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.196366,2.172574,44.839454,45.426306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541882,1.414378,0.185496,0.016662,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.826735,mpc,0,-126.340000,54.885000,-11.974134,-8.478432,-12.270000,-8.345000,0.295866,-0.133432,5.580549,-2.165131,1.067318,-2.165131,5.580549,0.000000,0.380000,5,34,4.619859,34.341182,4.619859,34.341182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.153680,3.415334,45.822703,49.895799,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565315,1.438110,0.199612,0.018261,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.836759,mpc,0,-126.340000,54.885000,-11.895915,-8.516377,-12.200000,-8.375000,0.304085,-0.141377,6.251434,-3.872840,1.067318,-3.872840,6.251434,0.010000,0.360000,-2,53,-1.624608,52.756758,-1.624608,52.756758,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.498945,4.958573,47.114385,50.403302,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561099,1.428813,0.194524,0.015517,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.846728,mpc,0,-126.340000,54.885000,-11.817558,-8.550914,-12.130000,-8.415000,0.312442,-0.135914,6.800341,-4.909663,1.128308,-4.909663,6.800341,0.000000,0.430000,-5,60,-4.598953,59.511166,-4.598953,59.511166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.801687,5.819532,45.509180,47.547892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553492,1.411179,0.188718,0.015027,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.856727,mpc,0,-126.340000,54.885000,-11.738467,-8.582218,-12.060000,-8.465000,0.321533,-0.117218,6.983309,-4.604715,0.579401,-4.604715,6.983309,-0.010000,0.510000,-4,55,-3.747488,55.176476,-3.747488,55.176476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.873017,6.611073,45.007493,48.163256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548678,1.595863,0.195360,0.017324,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.866727,mpc,0,-126.340000,54.885000,-11.658916,-8.610063,-11.980000,-8.485000,0.321084,-0.125063,6.861330,-2.104141,1.311276,-2.104141,6.861330,-0.020000,0.540000,0,35,-0.008950,34.509130,-0.008950,34.509130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.986001,7.518704,46.128287,50.164543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546992,1.404313,0.196594,0.016183,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.876728,mpc,0,-126.340000,54.885000,-11.578945,-8.634331,-11.910000,-8.505000,0.331055,-0.129331,6.739351,0.091484,1.433256,0.091484,6.739351,-0.020000,0.460000,4,26,3.663520,26.012147,3.663520,26.012147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.190914,8.965037,49.278314,55.600616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548213,1.411637,0.180219,0.016440,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.888396,mpc,0,-126.340000,54.885000,-11.485135,-8.657978,-11.820000,-8.505000,0.334865,-0.152978,6.922320,-0.640391,1.006328,-0.640391,6.922320,-0.020000,0.350000,3,44,3.389286,43.680221,3.389286,43.680221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.198784,10.914519,51.611470,59.276840,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592326,1.599956,0.221498,0.022747,0.500891,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007946,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.896726,mpc,0,-126.340000,54.885000,-11.417852,-8.671694,-11.760000,-8.515000,0.342148,-0.156694,7.349247,-1.372266,1.189297,-1.372266,7.349247,-0.010000,0.360000,-1,52,-0.656834,52.383410,-0.656834,52.383410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.745742,11.944468,48.282732,54.665709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552145,1.471165,0.209199,0.027680,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.906727,mpc,0,-126.340000,54.885000,-11.336713,-8.684590,-11.680000,-8.535000,0.343287,-0.149590,7.410237,-2.897006,1.128308,-2.897006,7.410237,0.000000,0.450000,-3,62,-2.592886,61.528813,-2.592886,61.528813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.185473,12.917755,46.774183,52.554525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556080,1.453798,0.208626,0.020591,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.916729,mpc,0,-126.340000,54.885000,-11.255175,-8.693500,-11.600000,-8.555000,0.344825,-0.138500,7.166278,-2.409089,1.250287,-2.409089,7.166278,-0.010000,0.530000,2,56,1.597464,55.657403,1.597464,55.657403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.000017,13.779475,47.237160,52.260829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556888,1.590690,0.195825,0.017581,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.926729,mpc,0,-126.340000,54.885000,-11.173229,-8.698340,-11.520000,-8.565000,0.346771,-0.133340,7.654195,-0.274453,1.616224,-0.274453,7.654195,-0.010000,0.560000,-1,39,-0.709138,39.489950,-0.709138,39.489950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.545422,15.107548,50.564465,56.027023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554840,1.560428,0.209530,0.019136,0.511370,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.936728,mpc,0,-126.340000,54.885000,-11.090831,-8.699033,-11.450000,-8.555000,0.359169,-0.144033,7.166278,1.250287,1.128308,1.250287,7.166278,-0.020000,0.500000,7,35,7.339266,34.761523,7.339266,34.761523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.010515,16.568307,51.563422,58.821171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552332,1.512306,0.188752,0.017217,0.506413,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.946727,mpc,0,-126.340000,54.885000,-11.007941,-8.695509,-11.370000,-8.525000,0.362059,-0.170509,7.349247,2.592058,1.372266,2.592058,7.349247,0.000000,0.410000,6,33,5.576671,33.283194,5.576671,33.283194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.302121,17.834641,53.874830,61.777067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549671,1.538076,0.205120,0.017006,0.500589,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.956729,mpc,0,-126.340000,54.885000,-10.924467,-8.687704,-11.290000,-8.515000,0.365533,-0.172704,7.227268,1.494245,1.250287,1.494245,7.227268,0.000000,0.370000,8,50,7.649311,49.756405,7.649311,49.756405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.237494,18.831650,52.236246,61.190806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556363,1.445585,0.194687,0.015435,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.966729,mpc,0,-126.340000,54.885000,-10.840383,-8.675565,-11.210000,-8.505000,0.369617,-0.170565,7.532216,0.030495,1.616224,0.030495,7.532216,0.010000,0.430000,5,61,4.793242,61.337147,4.793242,61.337147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.822625,19.508287,50.421603,58.033476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551973,1.510151,0.227528,0.026853,0.501133,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.976730,mpc,0,-126.340000,54.885000,-10.755601,-8.659047,-11.130000,-8.505000,0.374399,-0.154047,8.142112,-0.945339,1.128308,-0.945339,8.142112,0.020000,0.510000,-1,68,-0.720915,68.174592,-0.720915,68.174592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.813863,20.072527,49.851673,56.891663,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551388,1.606638,0.223581,0.028650,0.500815,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.986730,mpc,0,-126.340000,54.885000,-10.670045,-8.638114,-11.030000,-8.505000,0.359955,-0.133114,8.264091,0.579401,1.372266,0.579401,8.264091,0.000000,0.600000,1,54,0.904883,53.908054,0.904883,53.908054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.614945,20.084189,49.578814,56.139360,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555171,1.431717,0.186083,0.017332,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.996726,mpc,0,-126.340000,54.885000,-10.583653,-8.612747,-10.950000,-8.475000,0.366347,-0.137747,8.325081,3.201954,1.372266,3.201954,8.325081,-0.020000,0.590000,6,36,6.063921,36.332108,6.063921,36.332108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.191363,20.517625,52.427463,60.054631,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550302,1.561545,0.188476,0.020000,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.006726,mpc,0,-126.340000,54.885000,-10.496266,-8.582911,-10.850000,-8.435000,0.353734,-0.147911,8.264091,4.238777,1.738204,4.238777,8.264091,-0.010000,0.500000,7,38,6.663631,38.344936,6.663631,38.344936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.907050,21.628668,56.274150,66.238295,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550713,1.734581,0.256895,0.044790,0.501182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.016730,mpc,0,-126.340000,54.885000,-10.407777,-8.548589,-10.760000,-8.385000,0.352223,-0.163589,8.691018,3.872840,1.311276,3.872840,8.691018,0.000000,0.420000,3,51,3.412820,51.346625,3.412820,51.346625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.953149,22.027464,54.839676,64.800543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559128,1.467882,0.201189,0.017022,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.026727,mpc,0,-126.340000,54.885000,-10.318181,-8.509826,-10.670000,-8.355000,0.351819,-0.154826,8.691018,3.872840,1.494245,2.287110,8.752008,0.010000,0.450000,4,54,3.719309,54.182968,3.719309,54.182968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.005890,21.251114,50.255905,58.776709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548250,1.685412,0.239411,0.025678,1.312095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.036731,mpc,0,-126.340000,54.885000,-10.227230,-8.466572,-10.570000,-8.325000,0.342770,-0.141572,9.239925,2.165131,1.433256,2.165131,9.239925,0.090000,0.500000,-11,69,-10.819738,68.848990,-10.819738,68.848990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.924105,21.635332,49.939406,58.619035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560603,1.419166,0.197953,0.015689,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.046731,mpc,0,-126.340000,54.885000,-10.134904,-8.418891,-10.470000,-8.305000,0.335096,-0.113891,8.752008,1.677214,1.616224,1.677214,8.752008,0.030000,0.590000,1,72,1.384433,72.120298,1.384433,72.120298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.922305,21.246573,46.864920,54.888430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550377,1.468620,0.203448,0.024063,0.501026,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.056735,mpc,0,-126.340000,54.885000,-10.041031,-8.366787,-10.370000,-8.275000,0.328969,-0.091787,8.264091,3.384923,1.555235,3.384923,8.264091,-0.020000,0.660000,15,58,14.924555,58.045038,14.924555,58.045038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.152492,21.241023,52.533017,59.964191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566817,1.430777,0.202260,0.016565,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.066725,mpc,0,-126.340000,54.885000,-9.945633,-8.310384,-10.280000,-8.225000,0.334367,-0.085384,8.508050,6.007476,1.128308,6.007476,8.508050,0.050000,0.630000,8,43,8.387535,42.982695,8.387535,42.982695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.306819,22.137600,59.916789,69.908959,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559765,1.874362,0.234910,0.037366,0.501002,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.076730,mpc,0,-126.340000,54.885000,-9.848334,-8.249581,-10.200000,-8.145000,0.351666,-0.104581,8.081122,7.654195,1.128308,7.654195,8.081122,0.030000,0.550000,19,38,19.107287,38.178274,19.107287,38.178274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.787887,21.841756,59.303583,70.673364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559090,1.472511,0.208595,0.024275,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.086730,mpc,0,-126.340000,54.885000,-9.749196,-8.184550,-10.110000,-8.075000,0.360804,-0.109550,8.569039,7.044299,1.433256,7.044299,8.569039,0.090000,0.450000,11,55,11.247074,55.231487,11.247074,55.231487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.172050,21.977468,60.743780,73.688672,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552061,1.468011,0.215417,0.023548,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.096766,mpc,0,-126.340000,54.885000,-9.647678,-8.115073,-10.000000,-8.005000,0.352322,-0.110073,9.605862,5.092632,1.494245,5.092632,9.605862,0.100000,0.420000,2,78,1.966457,78.305994,1.966457,78.305994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.544359,21.075055,59.232925,66.482054,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546218,1.542925,0.202151,0.014982,0.500352,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.106727,mpc,0,-126.340000,54.885000,-9.544796,-8.042023,-9.900000,-7.955000,0.355204,-0.087023,9.910810,4.665705,1.799193,4.665705,9.910810,0.030000,0.610000,10,71,10.426339,71.323466,10.426339,71.323466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.187386,19.245130,54.755883,60.875183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546543,1.424363,0.174760,0.014506,0.500861,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.116728,mpc,0,-126.340000,54.885000,-9.439252,-7.964666,-9.790000,-7.905000,0.350748,-0.059666,10.764665,6.007476,2.043152,6.007476,10.764665,0.030000,0.670000,6,60,6.442265,60.367198,6.442265,60.367198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.806033,18.790735,57.698990,64.904525,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557722,1.443953,0.208313,0.017340,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.126730,mpc,0,-126.340000,54.885000,-9.331334,-7.883381,-9.670000,-7.835000,0.338666,-0.048381,11.557530,7.959143,2.470079,7.959143,11.557530,0.030000,0.650000,2,50,2.059741,49.944460,2.059741,49.944460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.861476,18.321521,58.224351,65.136571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550711,1.485638,0.216647,0.016998,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.136758,mpc,0,-126.340000,54.885000,-9.220658,-7.798064,-9.530000,-7.745000,0.309342,-0.053064,12.167426,8.812998,2.165131,8.812998,12.167426,0.030000,0.570000,-2,52,-2.426791,52.429824,-2.426791,52.429824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.431476,17.547351,56.663394,63.082661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559348,1.443863,0.195224,0.020579,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.146761,mpc,0,-126.340000,54.885000,-9.107656,-7.709249,-9.400000,-7.655000,0.292344,-0.054249,13.143259,8.325081,1.982162,8.325081,13.143259,0.000000,0.530000,-6,63,-5.552349,63.074160,-5.552349,63.074160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.920229,16.420350,52.667407,58.943414,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548550,1.464728,0.186919,0.020708,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.156760,mpc,0,-126.340000,54.885000,-8.992027,-7.616912,-9.250000,-7.585000,0.257973,-0.031912,13.326228,6.800341,1.982162,6.800341,13.326228,-0.020000,0.570000,-5,77,-5.049260,77.462890,-5.049260,77.462890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.309554,15.232744,48.922252,55.550875,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550983,1.431469,0.201952,0.017307,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.166756,mpc,0,-126.340000,54.885000,-8.873666,-7.521182,-9.110000,-7.515000,0.236334,-0.006182,13.570186,6.495393,2.653048,6.495393,13.570186,-0.060000,0.660000,-1,78,-0.757964,77.669332,-0.757964,77.669332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.220273,13.700689,48.808292,55.447730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554476,1.633876,0.241252,0.020337,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.176729,mpc,0,-126.340000,54.885000,-8.752719,-7.422397,-8.960000,-7.445000,0.207281,0.022603,13.570186,7.654195,1.738204,7.654195,13.570186,-0.020000,0.720000,-5,68,-4.539767,67.986533,-4.539767,67.986533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.503338,12.435519,51.020819,57.873204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558927,1.680440,0.220249,0.022787,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.186727,mpc,0,-126.340000,54.885000,-8.628532,-7.320239,-8.820000,-7.345000,0.191468,0.024761,13.997114,9.727842,1.921172,9.727842,13.997114,-0.060000,0.710000,0,54,-0.415596,54.090970,-0.415596,54.090970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.607218,11.030364,51.332222,58.946897,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554457,1.596884,0.215014,0.027205,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.196762,mpc,0,-126.340000,54.885000,-8.500863,-7.214720,-8.680000,-7.245000,0.179137,0.030280,13.448207,10.581696,2.348100,10.581696,13.448207,-0.060000,0.630000,8,57,7.534360,56.636490,7.534360,56.636490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.392146,10.236817,52.971601,61.879806,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572696,1.710903,0.215806,0.027750,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.206726,mpc,0,-126.340000,54.885000,-8.371047,-7.107166,-8.540000,-7.145000,0.168953,0.037834,13.326228,9.605862,2.409089,9.605862,13.326228,-0.040000,0.580000,9,72,8.954540,72.177503,8.954540,72.177503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.971397,9.656493,53.134285,62.014363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546952,1.595047,0.215875,0.021111,0.503137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.216734,mpc,0,-126.340000,54.885000,-8.237539,-6.996516,-8.390000,-7.065000,0.152461,0.068484,13.814145,7.654195,2.104141,7.654195,13.814145,-0.010000,0.630000,2,89,2.334228,89.122454,2.334228,89.122454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.879987,8.492551,51.940305,59.125991,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.605730,1.895868,0.262635,0.069383,0.501299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008348,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.228537,mpc,0,-126.340000,54.885000,-8.076015,-6.862893,-8.220000,-6.965000,0.143985,0.102107,14.363051,7.593205,2.226120,7.593205,14.363051,-0.020000,0.760000,2,84,1.738870,83.775843,1.738870,83.775843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.610001,6.272684,52.450878,60.016537,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581563,1.734105,0.261938,0.028791,0.500852,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.236688,mpc,0,-126.340000,54.885000,-7.961889,-6.768807,-8.100000,-6.905000,0.138111,0.136193,14.789979,9.483883,2.348100,9.483883,14.789979,-0.020000,0.820000,1,67,0.934407,66.963957,0.934407,66.963957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.427720,4.386849,54.281375,61.080502,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559995,1.792852,0.248222,0.045612,0.501337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.247496,mpc,0,-126.340000,54.885000,-7.807271,-6.641960,-7.940000,-6.795000,0.132729,0.153040,14.241072,10.642686,2.226120,10.642686,14.241072,-0.050000,0.740000,13,67,13.489421,67.152408,13.489421,67.152408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.383457,3.032981,55.134310,61.163434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.723039,1.633645,0.218999,0.023425,0.500788,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.256751,mpc,0,-126.340000,54.885000,-7.671900,-6.531633,-7.800000,-6.695000,0.128100,0.163367,14.058103,10.520706,2.104141,10.520706,14.058103,-0.040000,0.690000,17,75,17.485792,74.833854,17.485792,74.833854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.634431,1.893994,55.382068,62.328639,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561606,1.698009,0.216756,0.030132,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.266750,mpc,0,-126.340000,54.885000,-7.522579,-6.410870,-7.640000,-6.585000,0.117421,0.174130,15.216906,9.483883,2.287110,9.483883,15.216906,0.010000,0.710000,3,84,3.439530,83.667789,3.439530,83.667789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.464821,0.417070,57.145523,63.567609,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560472,1.605201,0.207000,0.028563,0.500953,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.276748,mpc,0,-126.340000,54.885000,-7.370107,-6.288698,-7.470000,-6.485000,0.099893,0.196302,16.436698,9.361904,2.104141,9.361904,16.436698,0.010000,0.760000,-6,83,-6.177262,83.261206,-6.177262,83.261206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.243863,-2.376243,56.569441,64.821907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557804,1.586622,0.223208,0.024912,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.286750,mpc,0,-126.340000,54.885000,-7.214436,-6.165268,-7.300000,-6.395000,0.085564,0.229732,16.741646,9.727842,2.165131,9.727842,16.741646,-0.040000,0.790000,-1,81,-0.759892,81.251676,-0.759892,81.251676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.261089,-5.242559,55.029999,64.302144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553789,1.472333,0.216363,0.019292,0.503601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.296749,mpc,0,-126.340000,54.885000,-7.055724,-6.040887,-7.120000,-6.295000,0.064276,0.254113,17.412531,10.886644,2.409089,10.886644,17.412531,-0.060000,0.780000,-2,75,-1.860680,75.172225,-1.860680,75.172225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.819439,-7.723247,55.189069,64.459824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555477,1.457306,0.212021,0.018347,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.306745,mpc,0,-126.340000,54.885000,-6.894051,-5.915791,-6.940000,-6.175000,0.045949,0.259209,18.449355,11.801488,2.592058,11.801488,18.449355,-0.050000,0.770000,-10,69,-10.279659,68.762180,-10.279659,68.762180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.931112,-10.171197,54.838492,65.305336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551727,1.482378,0.210097,0.022980,0.502408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.316779,mpc,0,-126.340000,54.885000,-6.728819,-5.789693,-6.750000,-6.055000,0.021181,0.265307,17.717479,12.228415,2.104141,12.228415,17.717479,-0.040000,0.770000,-5,66,-4.698432,65.556990,-4.698432,65.556990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.297719,-13.353519,53.309423,64.878873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559760,1.496735,0.206439,0.033863,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.326785,mpc,0,-126.340000,54.885000,-6.561187,-5.663641,-6.570000,-5.945000,0.008813,0.281359,17.473521,11.435550,2.226120,11.435550,17.473521,-0.050000,0.670000,1,82,0.811064,82.343662,0.811064,82.343662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.375797,-15.453396,52.226523,63.279488,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563335,1.903419,0.560279,0.045023,0.501742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.336751,mpc,0,-126.340000,54.885000,-6.391505,-5.538031,-6.390000,-5.835000,-0.001505,0.296969,16.314719,10.459717,2.165131,10.459717,16.314719,-0.070000,0.710000,15,89,15.212332,88.730728,15.212332,88.730728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.485310,-17.785005,51.948382,64.383413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572472,1.498554,0.220964,0.018871,0.500517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.346780,mpc,0,-126.340000,54.885000,-6.218133,-5.411800,-6.220000,-5.735000,0.001867,0.323200,16.375708,10.032790,2.226120,10.032790,16.375708,-0.040000,0.790000,14,87,14.291878,86.954867,14.291878,86.954867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.675186,-18.722735,54.842859,65.383492,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556887,1.460145,0.228326,0.021959,0.500525,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.356780,mpc,0,-126.340000,54.885000,-6.042772,-5.286333,-6.050000,-5.615000,0.007228,0.328667,16.253729,12.167426,1.799193,12.167426,16.253729,0.040000,0.840000,9,64,8.534887,64.380082,8.534887,64.380082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.443934,-20.697013,58.078711,68.274427,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554267,1.623600,0.235849,0.028026,0.504243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.366751,mpc,0,-126.340000,54.885000,-5.865591,-5.161858,-5.880000,-5.485000,0.014409,0.323142,16.558677,13.570186,2.165131,13.570186,16.558677,0.070000,0.730000,5,60,5.320915,60.118546,5.320915,60.118546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.499660,-22.811729,61.249555,70.171779,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557347,1.441756,0.196789,0.016669,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.376780,mpc,0,-126.340000,54.885000,-5.685216,-5.037540,-5.710000,-5.345000,0.024784,0.307460,17.168573,14.058103,2.165131,14.058103,17.168573,0.040000,0.660000,7,59,7.104124,59.478531,7.104124,59.478531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.832434,-25.501599,60.559409,70.908810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561359,1.619045,0.216014,0.020198,0.500730,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.386747,mpc,0,-126.340000,54.885000,-5.503978,-4.915094,-5.530000,-5.215000,0.026022,0.299906,17.534511,12.045446,1.921172,12.045446,17.534511,0.040000,0.580000,6,81,5.536952,80.955952,5.536952,80.955952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.409336,-27.357694,60.476320,69.710034,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552038,1.467636,0.197276,0.018689,0.500799,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.396750,mpc,0,-126.340000,54.885000,-5.320300,-4.793549,-5.350000,-5.095000,0.029700,0.301451,17.717479,10.886644,1.860183,10.886644,17.717479,0.030000,0.730000,6,76,6.469489,76.210629,6.469489,76.210629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.433921,-29.729851,57.047876,68.832279,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555296,1.475261,0.220957,0.020385,0.505579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.406750,mpc,0,-126.340000,54.885000,-5.135077,-4.673604,-5.160000,-4.975000,0.024923,0.301396,17.778469,10.581696,2.226120,10.581696,17.778469,0.030000,0.730000,7,77,6.897267,76.502160,6.897267,76.502160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.119991,-31.057740,56.333685,65.994342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555015,1.569737,0.239298,0.019047,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.416750,mpc,0,-126.340000,54.885000,-4.948458,-4.555443,-4.980000,-4.865000,0.031542,0.309557,17.229563,12.045446,2.409089,12.045446,17.229563,0.030000,0.740000,14,62,13.904751,62.364344,13.904751,62.364344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.181092,-32.535299,53.740224,64.203446,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557304,1.513240,0.206781,0.017726,0.505651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.426750,mpc,0,-126.340000,54.885000,-4.760712,-4.439315,-4.790000,-4.745000,0.029288,0.305685,17.595500,12.411384,1.677214,12.411384,17.595500,0.070000,0.700000,7,59,6.906566,59.497759,6.906566,59.497759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.818925,-32.964707,53.611503,61.607842,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555970,1.564697,0.207029,0.019224,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.436750,mpc,0,-126.340000,54.885000,-4.572026,-4.325408,-4.610000,-4.625000,0.037974,0.299592,17.229563,12.289405,1.799193,12.289405,17.229563,0.090000,0.620000,9,65,8.639133,64.652363,8.639133,64.652363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.497378,-34.047284,51.525871,61.176969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555955,1.438984,0.197904,0.016819,0.501005,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.446750,mpc,0,-126.340000,54.885000,-4.382709,-4.213975,-4.430000,-4.515000,0.047291,0.301025,17.595500,10.581696,2.104141,10.581696,17.595500,0.080000,0.610000,8,77,7.530118,77.209463,7.530118,77.209463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.295003,-34.730148,49.594759,58.675345,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552510,1.841292,0.423781,0.045275,0.501150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008379,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.456758,mpc,0,-126.340000,54.885000,-4.192828,-4.105114,-4.250000,-4.415000,0.057172,0.309886,16.680656,9.300914,1.494245,9.300914,16.680656,0.070000,0.680000,17,80,17.076450,80.045230,17.076450,80.045230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.211342,-35.595582,45.780252,56.641562,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578544,1.454187,0.212939,0.020454,0.507248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.466749,mpc,0,-126.340000,54.885000,-4.003124,-3.999299,-4.070000,-4.315000,0.066876,0.315701,16.680656,9.544873,1.860183,9.544873,16.680656,0.100000,0.720000,14,72,14.424558,72.005300,14.424558,72.005300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.083029,-35.759275,48.065079,56.325323,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558418,1.466596,0.210335,0.023957,0.504320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.476751,mpc,0,-126.340000,54.885000,-3.813363,-3.896442,-3.900000,-4.215000,0.086637,0.318558,15.643833,11.008623,1.738204,11.008623,15.643833,0.110000,0.720000,24,57,23.712582,56.834775,23.712582,56.834775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.691909,-36.091273,47.372364,55.685658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555583,1.460388,0.220470,0.019857,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.486749,mpc,0,-126.340000,54.885000,-3.624116,-3.796893,-3.720000,-4.105000,0.095884,0.308107,16.253729,11.984457,1.555235,11.984457,16.253729,0.140000,0.650000,16,50,15.612938,49.993882,15.612938,49.993882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.258400,-35.561035,51.029084,56.326284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557087,1.452317,0.201118,0.019056,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.496749,mpc,0,-126.340000,54.885000,-3.435560,-3.700776,-3.550000,-4.005000,0.114440,0.304224,16.924615,10.947634,1.799193,10.947634,16.924615,0.160000,0.560000,7,62,7.147431,62.385088,7.147431,62.385088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.290937,-35.692913,51.976061,58.314922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558919,1.582082,0.216034,0.018943,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.506750,mpc,0,-126.340000,54.885000,-3.247997,-3.608274,-3.370000,-3.905000,0.122003,0.296726,17.900448,8.447060,1.677214,8.447060,17.900448,0.100000,0.570000,4,78,4.388628,78.135166,4.388628,78.135166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.186857,-36.231973,46.621492,56.031944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582417,1.885751,0.286338,0.072576,0.501777,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008343,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.516754,mpc,0,-126.340000,54.885000,-3.061705,-3.519547,-3.180000,-3.835000,0.118295,0.315453,17.717479,6.495393,1.921172,6.495393,17.717479,0.070000,0.640000,7,87,6.809369,86.537154,6.809369,86.537154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.745191,-36.972741,42.498100,53.979651,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563206,1.467364,0.224427,0.023185,0.501268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.526750,mpc,0,-126.340000,54.885000,-2.877207,-3.434858,-3.010000,-3.765000,0.132793,0.330142,16.985604,6.739351,1.921172,6.739351,16.985604,0.060000,0.750000,14,72,13.679222,72.490692,13.679222,72.490692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.051782,-37.776436,40.827580,52.735151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550443,1.575649,0.228994,0.021043,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.536768,mpc,0,-126.340000,54.885000,-2.694254,-3.354110,-2.800000,-3.665000,0.105746,0.310890,16.924615,8.873987,1.128308,8.873987,16.924615,0.070000,0.700000,9,53,9.365950,52.989327,9.365950,52.989327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.494559,-37.825702,43.643327,51.879240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.492154,1.577755,0.210209,0.021504,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.546746,mpc,0,-126.340000,54.885000,-2.514277,-3.277933,-2.660000,-3.585000,0.145723,0.307067,16.985604,9.788831,1.738204,9.788831,16.985604,0.080000,0.660000,9,44,8.608521,43.653574,8.608521,43.653574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.899772,-37.870164,44.132227,51.800979,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543713,1.464799,0.199991,0.019096,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.556752,mpc,0,-126.340000,54.885000,-2.336376,-3.205943,-2.490000,-3.505000,0.153624,0.299057,17.351542,8.630029,1.555235,8.630029,17.351542,0.090000,0.530000,2,59,1.709254,59.494398,1.709254,59.494398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.539960,-37.565089,45.422547,52.538683,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557507,2.496434,0.253424,0.040077,0.506182,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.566757,mpc,0,-126.340000,54.885000,-2.161376,-3.138484,-2.300000,-3.435000,0.138624,0.296516,17.351542,8.630029,1.616224,4.909663,17.595500,0.070000,0.480000,-1,60,-0.647268,60.378374,-0.647268,60.378374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.984332,-38.407935,42.007902,53.246384,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.062586,1.771403,0.241931,0.033704,0.501401,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.576754,mpc,0,-126.340000,54.885000,-1.989728,-3.075722,-2.130000,-3.395000,0.140272,0.319278,17.046594,2.775027,0.945339,2.775027,17.046594,0.030000,0.540000,1,101,1.467250,100.592531,1.467250,100.592531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.159217,-38.232955,40.770278,49.998183,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570398,1.730930,0.288830,0.032285,0.501363,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.586753,mpc,0,-126.340000,54.885000,-1.821554,-3.017688,-1.950000,-3.385000,0.128446,0.367312,16.070760,0.518412,0.945339,0.518412,16.070760,0.020000,0.690000,5,108,5.242456,107.620475,5.242456,107.620475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.701660,-39.663440,42.444514,58.833737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590627,1.772216,0.337822,0.040371,0.501312,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008255,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.596756,mpc,0,-126.340000,54.885000,-1.657139,-2.964471,-1.790000,-3.355000,0.132861,0.390529,15.582843,3.079975,1.311276,3.079975,15.582843,0.060000,0.880000,1,67,1.161437,67.298386,1.161437,67.298386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.666063,-41.148373,45.073482,61.748688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581544,1.721695,0.349674,0.042231,0.501008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.606762,mpc,0,-126.340000,54.885000,-1.496796,-2.916163,-1.620000,-3.295000,0.123204,0.378837,14.607010,7.532216,1.006328,7.532216,14.607010,0.020000,0.830000,11,28,10.796868,27.821600,10.796868,27.821600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.472581,-41.613923,46.548202,59.158229,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.611098,1.784258,0.269842,0.039642,0.685085,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008402,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.616755,mpc,0,-126.340000,54.885000,-1.341091,-2.872909,-1.480000,-3.215000,0.138909,0.342091,14.241072,9.605862,1.189297,9.605862,14.241072,0.050000,0.540000,9,27,8.620035,27.303034,8.620035,27.303034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.119714,-40.213464,52.486830,63.042550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585261,1.632824,0.222830,0.025606,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.626755,mpc,0,-126.340000,54.885000,-1.189989,-2.834677,-1.330000,-3.135000,0.140011,0.300323,13.936124,5.946486,1.067318,5.946486,13.936124,0.070000,0.340000,3,67,2.850145,66.972878,2.850145,66.972878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.370941,-39.780880,61.682368,73.973624,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.819168,1.890503,0.293674,0.040403,0.501010,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009562,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.636757,mpc,0,-126.340000,54.885000,-1.043874,-2.801544,-1.180000,-3.125000,0.136126,0.323456,14.180083,-0.640391,0.274453,-0.640391,14.180083,0.070000,0.440000,-8,111,-7.668748,111.234699,-7.668748,111.234699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.389666,-40.169153,63.340451,81.480921,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571158,1.572161,0.259601,0.027165,0.502497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.646749,mpc,0,-126.340000,54.885000,-0.903160,-2.773575,-1.030000,-3.155000,0.126840,0.381425,14.850968,-4.360757,0.701380,-4.360757,14.850968,0.030000,0.710000,-17,112,-17.115392,112.449999,-17.115392,112.449999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.216513,-42.445570,64.141934,90.871908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563011,1.730734,0.367155,0.041173,0.500683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008214,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.656764,mpc,0,-126.340000,54.885000,-0.767691,-2.750718,-0.880000,-3.175000,0.112309,0.424282,14.546020,-1.921172,1.372266,-1.921172,14.546020,-0.010000,0.940000,-17,78,-16.664915,78.439567,-16.664915,78.439567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.831406,-44.973215,62.686409,90.277578,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.626622,1.819282,0.428244,0.039464,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008427,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.666756,mpc,0,-126.340000,54.885000,-0.638329,-2.733090,-0.730000,-3.145000,0.091671,0.411910,13.631176,3.750861,1.250287,3.750861,13.631176,-0.030000,0.940000,-12,33,-12.059445,24.580219,-12.059445,24.580219,0.000000,8.859347,0.000000,64.000000,0.000000,0.000000,-73.902542,-46.314071,61.903794,82.097489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582050,1.739904,0.248154,0.032850,0.500929,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.676755,mpc,0,-126.340000,54.885000,-0.514917,-2.720625,-0.600000,-3.095000,0.085083,0.374375,12.167426,7.532216,1.067318,7.532216,12.167426,-0.040000,0.650000,-3,10,-2.728572,9.929601,-2.728572,9.929601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.302197,-45.412485,65.344393,78.861757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.307891,1.732135,0.221710,0.031459,2.478945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010783,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.687620,mpc,0,-126.340000,54.885000,-0.387927,-2.712938,-0.460000,-3.045000,0.072073,0.332062,11.191592,4.299767,0.518412,4.299767,11.191592,-0.050000,0.390000,-1,50,-1.074958,50.106436,-1.074958,50.106436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.044929,-42.263327,73.653359,84.266903,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579993,1.744808,0.232351,0.032988,2.320488,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.697682,mpc,0,-126.340000,54.885000,-0.277187,-2.711235,-0.350000,-3.045000,0.072813,0.333765,9.849821,-3.323933,0.091484,-3.323933,9.849821,-0.040000,0.320000,0,95,0.383050,112.450000,0.383050,112.450000,0.000000,-17.343564,0.000000,64.000000,0.000000,0.000000,-96.639889,-39.940537,80.801889,97.434625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585414,1.657395,0.234917,0.034338,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.707690,mpc,0,-126.340000,54.885000,-0.173769,-2.714670,-0.260000,-3.105000,0.086231,0.390330,8.447060,-8.569039,1.067318,-8.569039,8.447060,-0.030000,0.580000,4,112,3.531949,112.450000,3.531949,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.124638,-39.007415,86.806414,110.597819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.879757,1.842994,0.344449,0.052270,0.501010,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.717689,mpc,0,-126.340000,54.885000,-0.077355,-2.723161,-0.180000,-3.185000,0.102645,0.461839,7.288257,-8.752008,0.823360,-8.752008,7.288257,-0.020000,0.840000,6,112,6.264100,112.450000,6.264100,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.889100,-38.584166,91.852221,117.017743,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576193,1.441422,0.324315,0.021086,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.727708,mpc,0,-126.340000,54.885000,0.012169,-2.736683,-0.110000,-3.225000,0.122169,0.488317,5.580549,-3.262944,0.152474,-3.262944,5.580549,0.000000,0.990000,15,67,14.824286,60.123052,14.824286,60.123052,0.000000,7.326948,0.000000,64.000000,0.000000,0.000000,-106.715248,-39.353863,90.362415,115.887999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556270,1.589553,0.320896,0.030039,0.500856,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.737682,mpc,0,-126.340000,54.885000,0.094085,-2.755057,-0.060000,-3.205000,0.154085,0.449943,4.238777,4.604715,0.579401,4.604715,4.238777,0.020000,0.860000,23,22,23.073388,-2.301464,23.073388,-2.301464,0.000000,24.751464,0.000000,64.000000,0.000000,0.000000,-109.842955,-40.050673,88.274318,109.863898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559609,1.512642,0.218712,0.025030,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.747712,mpc,0,-126.340000,54.885000,0.169083,-2.778393,-0.010000,-3.145000,0.179083,0.366607,3.018985,7.776174,0.152474,7.776174,3.018985,0.070000,0.520000,25,-11,24.533540,-11.283494,24.533540,-11.283494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.414073,-40.342213,85.222563,106.184507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558266,1.451396,0.211369,0.020441,0.500784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.757712,mpc,0,-126.340000,54.885000,0.236368,-2.806414,0.010000,-3.095000,0.226368,0.288586,1.860183,3.628881,0.213464,3.628881,1.860183,0.140000,0.170000,22,34,22.010609,41.689415,22.010609,41.689415,0.000000,-7.972909,0.000000,64.000000,0.000000,0.000000,-110.458456,-39.638650,95.406437,118.816652,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556177,1.454152,0.218827,0.019863,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.767713,mpc,0,-126.340000,54.885000,0.296097,-2.839085,0.050000,-3.115000,0.246097,0.275915,2.957996,-6.251434,0.152474,-6.251434,2.957996,0.190000,0.190000,-3,79,-2.937759,112.450000,-2.937759,112.450000,0.000000,-33.733494,0.000000,64.000000,0.000000,0.000000,-109.648143,-39.130560,106.722063,133.744156,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555415,1.442852,0.232514,0.020821,0.501506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.777714,mpc,0,-126.340000,54.885000,0.348178,-2.876285,0.080000,-3.225000,0.268178,0.348715,3.689871,-13.509197,0.091484,-13.509197,3.689871,0.130000,0.420000,-11,112,-10.942082,112.450000,-10.942082,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.151531,-37.208692,108.995629,138.590744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556285,1.450012,0.221945,0.021319,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.787715,mpc,0,-126.340000,54.885000,0.392552,-2.917881,0.120000,-3.355000,0.272552,0.437119,3.201954,-15.155916,-0.091484,-15.155916,3.201954,0.050000,0.820000,-5,112,-5.448030,112.450000,-5.448030,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.739203,-35.627619,108.728770,145.404044,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563753,1.488727,0.329523,0.033503,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.797711,mpc,0,-126.340000,54.885000,0.429177,-2.963723,0.150000,-3.455000,0.279177,0.491277,1.677214,-9.483883,-0.091484,-9.483883,1.677214,0.030000,1.060000,5,78,5.122391,78.396283,5.122391,78.396283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.629070,-33.834911,110.634430,146.216989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560828,1.592393,0.389798,0.044009,0.501095,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.807720,mpc,0,-126.340000,54.885000,0.458086,-3.013740,0.160000,-3.495000,0.298086,0.481260,-0.396432,-0.518412,-0.152474,-0.518412,-0.396432,0.020000,0.890000,23,33,22.752080,14.963865,22.752080,14.963865,0.000000,18.432419,0.000000,64.000000,0.000000,0.000000,-111.402933,-32.392894,111.538625,140.439784,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577481,1.462415,0.218510,0.019193,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.817711,mpc,0,-126.340000,54.885000,0.479207,-3.067620,0.160000,-3.455000,0.319207,0.387380,-1.494245,5.763517,-0.457422,5.763517,-1.494245,0.050000,0.730000,27,-12,26.660919,-35.974895,26.660919,-35.974895,0.000000,24.371178,0.000000,64.000000,0.000000,0.000000,-114.570226,-32.556930,104.305945,128.890161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553633,1.464437,0.210469,0.020140,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.827682,mpc,0,-126.340000,54.885000,0.492608,-3.125163,0.140000,-3.405000,0.352608,0.279837,-2.531068,4.970653,-0.274453,4.970653,-2.531068,0.140000,0.220000,21,2,21.029155,1.883344,21.029155,1.883344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.450602,-32.601861,102.766489,131.267551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554825,1.646549,0.216460,0.026017,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.837680,mpc,0,-126.340000,54.885000,0.498397,-3.186476,0.130000,-3.415000,0.368397,0.228524,-1.738204,-2.897006,-0.091484,-2.897006,-1.738204,0.190000,0.040000,0,47,-0.418305,75.649073,-0.418305,75.649073,0.000000,-28.765729,0.000000,64.000000,0.000000,0.000000,-112.707201,-32.873675,116.401660,147.637003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555119,1.704851,0.248940,0.038052,0.500875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.847683,mpc,0,-126.340000,54.885000,0.496596,-3.251247,0.120000,-3.495000,0.376596,0.243753,-0.457422,-12.899301,-0.335443,-12.899301,-0.457422,0.150000,0.190000,-17,92,-17.203166,112.450000,-17.203166,112.450000,0.000000,-20.566656,0.000000,64.000000,0.000000,0.000000,-107.440926,-30.306526,121.999351,154.953069,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575984,1.751406,0.289515,0.033517,0.500715,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.857683,mpc,0,-126.340000,54.885000,0.487301,-3.319247,0.120000,-3.645000,0.367301,0.325753,0.030495,-17.595500,-0.579401,-17.595500,0.030495,0.050000,0.550000,-19,112,-19.309929,112.450000,-19.309929,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.816172,-25.423752,118.306200,154.426346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569377,1.795849,0.283868,0.039790,0.500880,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008202,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.867688,mpc,0,-126.340000,54.885000,0.470619,-3.390316,0.120000,-3.795000,0.350619,0.404684,-1.494245,-15.765812,-0.152474,-15.765812,-1.494245,0.000000,0.820000,-8,112,-8.157404,112.450000,-8.157404,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.694222,-19.593816,123.556194,157.940140,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574945,1.815573,0.378527,0.035558,0.501238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008318,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.877685,mpc,0,-126.340000,54.885000,0.446718,-3.464159,0.110000,-3.905000,0.336718,0.440841,-2.653048,-8.020133,-0.091484,-8.020133,-2.653048,-0.020000,0.980000,0,67,-0.339758,48.297431,-0.339758,48.297431,0.000000,19.152569,0.000000,64.000000,0.000000,0.000000,-102.186045,-14.599778,128.499106,158.082313,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577626,1.799787,0.414574,0.058297,0.500866,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008362,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.887683,mpc,0,-126.340000,54.885000,0.415741,-3.540634,0.080000,-3.925000,0.335741,0.384366,-3.872840,1.860183,-0.091484,1.860183,-3.872840,-0.030000,0.870000,9,22,9.324105,-31.717428,9.324105,-31.717428,0.000000,54.167428,0.000000,64.000000,0.000000,0.000000,-103.755028,-13.071334,125.102406,151.892450,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567946,1.623621,0.233000,0.034471,0.500849,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.897683,mpc,0,-126.340000,54.885000,0.377866,-3.619528,0.050000,-3.865000,0.327866,0.245472,-3.872840,1.860183,-0.457422,6.922320,-4.543725,-0.010000,0.560000,1,-20,1.485402,-20.396856,1.485402,-20.396856,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.081711,-13.460038,117.825923,142.159294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.380327,1.757346,0.234226,0.044142,2.765599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011193,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.908912,mpc,0,-126.340000,54.885000,0.327382,-3.710690,0.000000,-3.815000,0.327382,0.104310,-5.397580,4.787684,-0.396432,4.787684,-5.397580,0.000000,0.170000,8,-25,8.495389,-25.430113,8.495389,-25.430113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.919115,-15.433901,113.199209,145.046041,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.636658,1.556291,0.211024,0.032593,0.501077,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.918980,mpc,0,-126.340000,54.885000,0.275212,-3.794496,-0.040000,-3.825000,0.315212,0.030504,-4.482736,-4.604715,-0.335443,-4.604715,-4.482736,0.020000,-0.040000,-11,20,-10.717027,62.079281,-10.717027,62.079281,0.000000,-42.509394,0.000000,64.000000,0.000000,0.000000,-93.871207,-14.529551,119.876452,153.521656,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592210,1.806953,0.254766,0.043598,0.500960,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.928982,mpc,0,-126.340000,54.885000,0.217183,-3.879434,-0.070000,-3.935000,0.287183,0.055566,-3.384923,-15.521854,-0.457422,-15.521854,-3.384923,0.020000,-0.030000,-32,65,-32.285520,112.450000,-32.285520,112.450000,0.000000,-47.880113,0.000000,64.000000,0.000000,0.000000,-84.550801,-9.278081,128.694672,166.728780,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.596992,2.149407,0.368617,0.046613,1.257644,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010438,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.939457,mpc,0,-126.340000,54.885000,0.150075,-3.969932,-0.110000,-4.155000,0.260075,0.185068,-3.384923,-15.521854,-1.006328,-27.109878,-2.653048,-0.040000,0.210000,-34,110,-34.015056,112.450000,-34.015056,112.450000,0.000000,-2.880113,0.000000,64.000000,0.000000,0.000000,-73.589996,-1.975523,127.842984,163.729073,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578369,1.766627,0.278226,0.035075,0.500864,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.949591,mpc,0,-126.340000,54.885000,0.079296,-4.058723,-0.130000,-4.425000,0.209296,0.366277,-3.323933,-29.671441,-1.311276,-29.671441,-3.323933,-0.130000,0.630000,-35,112,-35.180725,112.450000,-35.180725,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.540249,10.790520,137.226930,170.423658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579384,1.776786,0.336635,0.031363,0.501057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.959549,mpc,0,-126.340000,54.885000,0.004443,-4.146917,-0.160000,-4.685000,0.164443,0.538083,-4.299767,-25.097221,-0.884349,-25.097221,-4.299767,-0.230000,0.910000,-23,112,-23.239130,112.450000,-23.239130,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.624795,25.236950,150.677727,187.543533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.909996,1.792052,0.365522,0.037090,0.501162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.969539,mpc,0,-126.340000,54.885000,-0.075594,-4.236075,-0.210000,-4.865000,0.134406,0.628925,-6.434403,-15.948781,-0.640391,-15.948781,-6.434403,-0.270000,1.020000,-4,112,-3.514950,112.449998,-3.514950,112.449998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.936514,35.944178,160.511482,199.262005,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576728,1.720504,0.362962,0.027689,0.501014,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.979529,mpc,0,-126.340000,54.885000,-0.160250,-4.325678,-0.270000,-4.965000,0.109750,0.639322,-8.081122,-5.580549,-0.640391,-5.580549,-8.081122,-0.190000,1.050000,-1,67,-0.651345,33.485728,-0.651345,33.485728,0.000000,33.964271,0.000000,64.000000,0.000000,0.000000,-65.314012,38.994035,162.171795,198.397714,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569474,1.791864,0.457078,0.040034,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008371,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.990022,mpc,0,-126.340000,54.885000,-0.253752,-4.420002,-0.350000,-4.955000,0.096248,0.534998,-7.715185,4.787684,-0.701380,4.787684,-7.715185,-0.080000,0.890000,-18,22,-18.237434,-48.499116,-18.237434,-48.499116,0.000000,70.949114,0.000000,64.000000,0.000000,0.000000,-62.659917,33.763461,154.072771,190.225022,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.610651,1.723612,0.254832,0.032409,0.500609,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.999516,mpc,0,-126.340000,54.885000,-0.342029,-4.505280,-0.420000,-4.875000,0.077971,0.369720,-7.715185,4.787684,-0.640391,10.581696,-7.349247,-0.100000,0.590000,-20,-23,-19.887625,-38.248326,-19.887625,-38.248326,0.000000,15.698324,0.000000,64.000000,0.000000,0.000000,-55.388504,23.281216,144.998450,193.420681,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.805116,1.709643,0.246599,0.038191,0.501107,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008313,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.009532,mpc,0,-126.340000,54.885000,-0.438570,-4.594940,-0.480000,-4.785000,0.041430,0.190060,-6.678361,8.386070,-0.274453,8.386070,-6.678361,-0.140000,0.190000,-27,-50,-26.946566,-49.504038,-26.946566,-49.504038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.219228,11.630424,134.487200,186.256339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580138,1.710570,0.223175,0.025926,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.019524,mpc,0,-126.340000,54.885000,-0.537982,-4.683838,-0.540000,-4.755000,0.002018,0.071162,-5.824507,-0.640391,-0.518412,-0.640391,-5.824507,-0.190000,-0.040000,-36,-5,-35.924432,33.802621,-35.924432,33.802621,0.000000,-38.306658,0.000000,64.000000,0.000000,0.000000,-39.608354,5.460616,139.180304,189.828491,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555387,1.582559,0.212850,0.017104,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.029552,mpc,0,-126.340000,54.885000,-0.640432,-4.772241,-0.590000,-4.825000,-0.050432,0.052759,-5.763517,-12.777322,-1.067318,-12.777322,-5.763517,-0.270000,-0.080000,-36,40,-36.415486,112.450000,-36.415486,112.450000,0.000000,-71.954038,0.000000,64.000000,0.000000,0.000000,-29.689504,4.046726,138.663919,187.467383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550017,1.520609,0.235688,0.021007,0.500695,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.039549,mpc,0,-126.340000,54.885000,-0.744826,-4.859325,-0.650000,-5.015000,-0.094826,0.155675,-6.312424,-23.999408,-1.494245,-23.999408,-6.312424,-0.320000,-0.040000,-29,85,-29.072670,112.450000,-29.072670,112.450000,0.000000,-26.954038,0.000000,64.000000,0.000000,0.000000,-22.383555,11.959379,140.880310,185.506263,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562485,1.455614,0.248575,0.022468,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.049554,mpc,0,-126.340000,54.885000,-0.851119,-4.945186,-0.720000,-5.305000,-0.131119,0.359814,-7.837164,-33.147849,-1.250287,-33.147849,-7.837164,-0.330000,0.340000,4,112,3.938931,112.450000,3.938931,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.345839,27.012435,148.012059,195.866188,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567186,1.618825,0.239252,0.020686,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.059554,mpc,0,-126.340000,54.885000,-0.958715,-5.029464,-0.800000,-5.635000,-0.158715,0.605536,-9.300914,-33.940714,-1.738204,-33.940714,-9.300914,-0.190000,0.730000,-18,112,-18.489898,112.450000,-18.489898,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.661406,43.304723,153.270607,202.744303,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571087,1.455750,0.302682,0.018114,0.500487,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.069548,mpc,0,-126.340000,54.885000,-1.067166,-5.111931,-0.880000,-5.925000,-0.187166,0.813069,-8.081122,-28.085712,-1.616224,-28.085712,-8.081122,-0.130000,0.960000,-52,112,-51.884451,112.450000,-51.884451,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.697762,56.643246,156.523514,210.424716,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562253,1.473570,0.305242,0.020873,0.503016,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.079553,mpc,0,-126.340000,54.885000,-1.176176,-5.192477,-0.960000,-6.135000,-0.216176,0.942523,-7.959143,-19.303209,-1.494245,-19.303209,-7.959143,-0.270000,1.040000,-38,112,-38.173188,112.450000,-38.173188,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.344164,64.003182,153.611006,205.993776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553669,1.461637,0.306664,0.020777,0.505049,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.089573,mpc,0,-126.340000,54.885000,-1.285330,-5.270908,-1.060000,-6.275000,-0.225330,1.004092,-10.459717,-9.178935,-1.067318,-9.178935,-10.459717,-0.370000,1.080000,0,112,0.274280,112.380522,0.274280,112.380522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.861259,65.531375,166.188076,216.020150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.662801,1.620717,0.358540,0.021441,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.099529,mpc,0,-126.340000,54.885000,-1.393305,-5.346404,-1.170000,-6.295000,-0.223305,0.948596,-12.228415,0.884349,-1.616224,0.884349,-12.228415,-0.260000,1.080000,9,67,9.107500,27.746986,9.107500,27.746986,0.000000,39.633536,0.000000,64.000000,0.000000,0.000000,-11.167231,58.885800,161.463771,202.298948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564619,1.604741,0.368367,0.026118,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.109550,mpc,0,-126.340000,54.885000,-1.501025,-5.419725,-1.280000,-6.225000,-0.221025,0.805275,-12.289405,10.398727,-1.494245,10.398727,-12.289405,-0.110000,0.910000,-3,22,-2.952144,-47.529938,-2.952144,-47.529938,0.000000,69.910460,0.000000,64.000000,0.000000,0.000000,-7.748401,45.270796,151.353905,200.056489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559260,1.495733,0.213723,0.025456,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.119548,mpc,0,-126.340000,54.885000,-1.607048,-5.489990,-1.400000,-6.085000,-0.207048,0.595010,-11.557530,14.667999,-0.762370,14.667999,-11.557530,-0.080000,0.570000,-7,-23,-7.386299,-70.429508,-7.386299,-70.429508,0.000000,47.810030,0.000000,64.000000,0.000000,0.000000,2.691083,27.101373,146.000929,202.628763,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560440,1.445246,0.207570,0.019434,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.129551,mpc,0,-126.340000,54.885000,-1.711217,-5.557212,-1.500000,-5.965000,-0.211217,0.407788,-10.032790,10.459717,-0.640391,10.459717,-10.032790,-0.050000,0.170000,-22,-16,-22.163546,-16.296323,-22.163546,-16.296323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.696117,13.496450,155.953098,204.188296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554384,1.567216,0.191665,0.018900,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.139551,mpc,0,-126.340000,54.885000,-1.812976,-5.621142,-1.590000,-5.925000,-0.222976,0.303858,-8.325081,1.128308,-1.128308,1.128308,-8.325081,-0.070000,0.000000,-35,29,-35.188954,69.394968,-35.188954,69.394968,0.000000,-40.691291,0.000000,64.000000,0.000000,0.000000,29.979636,4.742941,159.547755,203.156982,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553978,1.531629,0.230535,0.020196,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.149514,mpc,0,-126.340000,54.885000,-1.911515,-5.681388,-1.670000,-5.975000,-0.241515,0.293612,-7.349247,-11.130602,-1.494245,-11.130602,-7.349247,-0.200000,0.040000,-29,74,-28.538963,112.450000,-28.538963,112.450000,0.000000,-38.746323,0.000000,64.000000,0.000000,0.000000,42.484984,3.706621,157.718360,196.175542,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560588,1.459799,0.211722,0.019994,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.159547,mpc,0,-126.340000,54.885000,-2.007409,-5.738397,-1.740000,-6.135000,-0.267409,0.396603,-7.654195,-20.583991,-0.884349,-20.583991,-7.654195,-0.240000,0.350000,-19,112,-19.114935,112.450000,-19.114935,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.012077,14.237139,155.105356,196.952001,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556936,1.489810,0.257849,0.027199,0.503835,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.169547,mpc,0,-126.340000,54.885000,-2.099194,-5.791395,-1.820000,-6.345000,-0.279194,0.553605,-8.386070,-22.352689,-1.555235,-22.352689,-8.386070,-0.250000,0.720000,-9,112,-9.228809,112.450000,-9.228809,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.633447,29.173717,155.414011,205.215457,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564079,1.520981,0.287642,0.020818,0.500318,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007903,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.179547,mpc,0,-126.340000,54.885000,-2.186749,-5.840417,-1.910000,-6.525000,-0.276749,0.684583,-9.361904,-16.558677,-1.738204,-16.558677,-9.361904,-0.190000,0.930000,-3,112,-3.108759,112.450000,-3.108759,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.503304,43.790351,157.616063,213.018742,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561377,1.513506,0.325409,0.031196,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.189547,mpc,0,-126.340000,54.885000,-2.269617,-5.885304,-2.000000,-6.625000,-0.269617,0.739696,-9.056956,-7.959143,-1.799193,-7.959143,-9.056956,-0.130000,1.050000,-5,112,-4.899094,112.450000,-4.899094,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.077210,53.479826,158.970623,214.738956,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598399,1.572874,0.393448,0.031649,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.199549,mpc,0,-126.340000,54.885000,-2.347376,-5.925919,-2.080000,-6.645000,-0.267376,0.719081,-8.752008,2.348100,-1.128308,2.348100,-8.752008,-0.100000,1.070000,-2,67,-1.647813,31.112631,-1.647813,31.112631,0.000000,36.337369,0.000000,64.000000,0.000000,0.000000,48.120000,55.085380,158.280730,209.186723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559900,1.758699,0.403023,0.038167,0.500744,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008272,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.209531,mpc,0,-126.340000,54.885000,-2.419443,-5.962050,-2.160000,-6.565000,-0.259443,0.602950,-7.837164,11.435550,-0.762370,11.435550,-7.837164,-0.090000,0.920000,0,22,0.170421,-38.575708,0.170421,-38.575708,0.000000,61.025708,0.000000,64.000000,0.000000,0.000000,53.042374,48.500279,149.438893,192.715575,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577594,1.806357,0.217908,0.039507,0.500713,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008153,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.219533,mpc,0,-126.340000,54.885000,-2.485703,-5.993722,-2.220000,-6.425000,-0.265703,0.431278,-6.434403,15.582843,-0.457422,15.582843,-6.434403,-0.090000,0.600000,-3,-23,-3.149940,-57.478992,-3.149940,-57.478992,0.000000,34.928992,0.000000,64.000000,0.000000,0.000000,60.982645,35.230047,140.530798,178.744504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575623,1.743951,0.243078,0.034814,0.500892,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.229553,mpc,0,-126.340000,54.885000,-2.545693,-6.020781,-2.280000,-6.285000,-0.265693,0.264219,-4.665705,12.228415,-0.396432,12.228415,-4.665705,-0.060000,0.200000,-15,-7,-15.246999,-7.245554,-15.246999,-7.245554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.552280,24.144099,143.094119,175.133643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572478,1.771046,0.243720,0.038036,0.500825,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.239529,mpc,0,-126.340000,54.885000,-2.598685,-6.042977,-2.320000,-6.225000,-0.278685,0.182023,-3.628881,1.982162,-0.335443,1.982162,-3.628881,-0.070000,0.070000,-20,38,-20.184655,85.972624,-20.184655,85.972624,0.000000,-48.218178,0.000000,64.000000,0.000000,0.000000,77.359459,15.742362,146.988925,180.023521,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578404,1.672570,0.248885,0.038028,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.249550,mpc,0,-126.340000,54.885000,-2.644781,-6.060414,-2.340000,-6.285000,-0.304781,0.224586,-1.677214,-9.788831,-0.335443,-9.788831,-1.677214,-0.100000,0.090000,-30,83,-30.357960,112.450000,-30.357960,112.450000,0.000000,-29.695554,0.000000,64.000000,0.000000,0.000000,82.284085,15.930797,148.624585,175.577261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584235,1.748630,0.290133,0.033970,0.505029,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.259550,mpc,0,-126.340000,54.885000,-2.683293,-6.072876,-2.340000,-6.415000,-0.343293,0.342124,-0.274453,-18.022427,-0.396432,-18.022427,-0.274453,-0.180000,0.420000,-27,112,-27.123567,112.450000,-27.123567,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.741071,24.587188,145.958117,180.813057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558823,1.510072,0.257795,0.023389,0.500818,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.269551,mpc,0,-126.340000,54.885000,-2.713992,-6.080334,-2.350000,-6.595000,-0.363992,0.514666,-0.945339,-19.425188,0.030495,-19.425188,-0.945339,-0.230000,0.780000,-11,112,-11.166073,112.450000,-11.166073,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.116635,37.185579,144.063865,189.002495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568820,1.636137,0.330761,0.033235,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.279546,mpc,0,-126.340000,54.885000,-2.736546,-6.082726,-2.350000,-6.745000,-0.386546,0.662274,-1.616224,-12.350394,-0.396432,-12.350394,-1.616224,-0.210000,0.980000,-2,112,-1.654670,112.450000,-1.654670,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.185009,49.860237,141.384517,194.196889,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551692,1.645247,0.303591,0.023685,0.505134,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.289550,mpc,0,-126.340000,54.885000,-2.750682,-6.080003,-2.370000,-6.815000,-0.380682,0.734997,-1.433256,-3.689871,-0.335443,-3.689871,-1.433256,-0.140000,1.050000,0,112,-0.354647,112.450000,-0.354647,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.560610,58.006443,140.574924,194.304204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578523,1.772954,0.368574,0.040384,0.503924,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008275,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.299551,mpc,0,-126.340000,54.885000,-2.756100,-6.072124,-2.380000,-6.785000,-0.376100,0.712876,-0.335443,7.227268,-0.152474,7.227268,-0.335443,-0.110000,1.080000,0,67,-0.372759,34.837508,-0.372759,34.837508,0.000000,32.612492,0.000000,64.000000,0.000000,0.000000,70.849544,57.346901,136.568102,185.031273,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569510,1.483977,0.345441,0.024020,0.500359,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.309554,mpc,0,-126.340000,54.885000,-2.752544,-6.059060,-2.380000,-6.785000,-0.372544,0.725940,-0.335443,7.227268,0.152474,16.070760,0.335443,-0.090000,0.920000,7,53,7.138278,53.171067,7.138278,53.171067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.949863,52.764213,129.397426,172.388173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585752,1.808787,0.261832,0.046282,0.501254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008216,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.319535,mpc,0,-126.340000,54.885000,-2.739816,-6.040840,-2.370000,-6.475000,-0.369816,0.434160,0.823360,20.523001,1.189297,20.523001,0.823360,-0.080000,0.690000,11,8,11.488177,-58.204491,11.488177,-58.204491,0.000000,66.375559,0.000000,64.000000,0.000000,0.000000,75.504527,35.433313,111.792070,150.881996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579758,1.689777,0.213844,0.022352,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.329559,mpc,0,-126.340000,54.885000,-2.717594,-6.017327,-2.340000,-6.285000,-0.377594,0.267673,1.982162,18.876282,0.823360,18.876282,1.982162,-0.050000,0.420000,7,-34,7.198663,-33.501615,7.198663,-33.501615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.530799,19.799848,111.460797,143.961552,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570059,1.818989,0.234080,0.040239,0.501122,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.340076,mpc,0,-126.340000,54.885000,-2.683896,-5.987040,-2.310000,-6.135000,-0.373896,0.147960,3.445913,10.581696,0.823360,10.581696,3.445913,0.000000,0.040000,-3,11,-3.251805,60.404532,-3.251805,60.404532,0.000000,-48.906147,0.000000,64.000000,0.000000,0.000000,76.753870,12.414340,124.446610,146.619723,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597454,1.654302,0.267856,0.025933,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.349556,mpc,0,-126.340000,54.885000,-2.644258,-5.954829,-2.260000,-6.095000,-0.384258,0.140171,5.214611,-1.189297,-0.091484,-1.189297,5.214611,-0.010000,0.020000,-12,56,-12.487107,112.450000,-12.487107,112.450000,0.000000,-55.951615,0.000000,64.000000,0.000000,0.000000,80.142219,11.670660,126.140681,148.349390,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563970,1.655396,0.297806,0.035556,0.500927,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.359551,mpc,0,-126.340000,54.885000,-2.592817,-5.915852,-2.200000,-6.185000,-0.392817,0.269148,5.946486,-14.546020,0.152474,-14.546020,5.946486,-0.040000,0.250000,14,101,13.728756,112.450000,13.728756,112.450000,0.000000,-10.951615,0.000000,64.000000,0.000000,0.000000,80.384403,20.907039,123.586028,150.534448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.089641,1.722919,0.322489,0.029316,0.500807,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.369553,mpc,0,-126.340000,54.885000,-2.531321,-5.871735,-2.130000,-6.345000,-0.401321,0.473265,6.556382,-19.425188,0.823360,-19.425188,6.556382,-0.030000,0.560000,32,112,31.668224,112.450000,31.668224,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.131211,33.193454,125.142527,159.426434,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577209,1.662057,0.265806,0.027961,0.502408,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.380214,mpc,0,-126.340000,54.885000,-2.454621,-5.819125,-2.060000,-6.535000,-0.394621,0.715875,6.983309,-17.412531,0.457422,-17.412531,6.983309,0.070000,0.910000,-2,112,-1.502901,112.450000,-1.502901,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.830551,45.737309,129.977676,167.461155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580082,1.550592,0.427016,0.021350,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.389550,mpc,0,-126.340000,54.885000,-2.377944,-5.768374,-1.990000,-6.665000,-0.387944,0.896626,7.410237,-11.130602,0.762370,-11.130602,7.410237,0.080000,1.010000,-7,112,-6.758362,112.450000,-6.758362,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.928922,53.854200,130.960949,165.836440,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561289,1.669638,0.305060,0.023222,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.399554,mpc,0,-126.340000,54.885000,-2.285903,-5.709217,-1.910000,-6.725000,-0.375903,1.015783,7.288257,-1.677214,0.823360,-1.677214,7.288257,0.020000,1.060000,13,112,13.367945,112.450000,13.367945,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.448030,58.536369,133.904920,170.887730,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560849,1.534404,0.268474,0.023062,0.501469,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.409517,mpc,0,-126.340000,54.885000,-2.184059,-5.645461,-1.830000,-6.675000,-0.354059,1.029539,7.654195,8.691018,0.945339,8.691018,7.654195,0.040000,1.090000,24,101,23.534792,101.148656,23.534792,101.148656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.583250,56.971588,132.639187,171.370634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565092,1.514541,0.336359,0.015675,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.419551,mpc,0,-126.340000,54.885000,-2.071235,-5.576456,-1.750000,-6.535000,-0.321235,0.958544,7.776174,17.717479,0.762370,17.717479,7.776174,0.080000,1.050000,34,56,34.109909,27.834987,34.109909,27.834987,0.000000,28.313668,0.000000,64.000000,0.000000,0.000000,32.482283,47.700635,128.217831,161.095726,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583339,1.581312,0.277490,0.023171,0.501560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.429553,mpc,0,-126.340000,54.885000,-1.948581,-5.502985,-1.660000,-6.325000,-0.288581,0.822015,8.081122,23.694460,2.470079,23.694460,8.081122,0.190000,0.820000,33,11,33.379832,-11.302315,33.379832,-11.302315,0.000000,22.450971,0.000000,64.000000,0.000000,0.000000,28.646977,33.831465,120.367725,151.038972,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562175,1.620898,0.233061,0.023746,0.500845,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.439517,mpc,0,-126.340000,54.885000,-1.816327,-5.425237,-1.560000,-6.085000,-0.256327,0.659763,10.398727,24.670294,2.226120,24.670294,10.398727,0.260000,0.480000,18,-2,18.133765,-2.252992,18.133765,-2.252992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.322746,18.662502,116.289821,143.157377,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569183,1.485124,0.214295,0.023004,0.500861,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.449553,mpc,0,-126.340000,54.885000,-1.673061,-5.342447,-1.430000,-5.875000,-0.243061,0.532553,13.570186,18.083417,1.006328,18.083417,13.570186,0.260000,0.200000,-1,43,-0.780246,67.973073,-0.780246,67.973073,0.000000,-25.226065,0.000000,64.000000,0.000000,0.000000,34.205779,6.493962,118.572345,142.746590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553060,1.457359,0.192049,0.019876,0.500342,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.459547,mpc,0,-126.340000,54.885000,-1.520465,-5.255649,-1.270000,-5.755000,-0.250465,0.499351,16.375708,8.508050,1.067318,8.508050,16.375708,0.140000,0.240000,-5,88,-4.838652,112.450000,-4.838652,112.450000,0.000000,-24.702992,0.000000,64.000000,0.000000,0.000000,40.364900,0.294200,119.148434,142.351308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552549,1.487834,0.235202,0.019648,0.500240,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.469572,mpc,0,-126.340000,54.885000,-1.357615,-5.164363,-1.090000,-5.725000,-0.267615,0.560637,17.351542,0.823360,1.555235,0.823360,17.351542,0.060000,0.510000,2,112,2.415568,112.450000,2.415568,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.824147,1.066466,118.258083,138.368387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547576,1.442828,0.227158,0.018165,0.500466,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.479548,mpc,0,-126.340000,54.885000,-1.185968,-5.069444,-0.910000,-5.705000,-0.275968,0.635556,18.022427,-1.067318,2.592058,-1.067318,18.022427,0.040000,0.820000,6,112,6.359508,112.450000,6.359508,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.413167,6.448702,116.908384,137.963256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555056,1.577894,0.298444,0.027882,0.500662,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.489549,mpc,0,-126.340000,54.885000,-1.004514,-4.970367,-0.720000,-5.695000,-0.284514,0.724633,18.205396,3.323933,2.348100,3.323933,18.205396,0.050000,0.970000,12,112,12.023033,112.450000,12.023033,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.852428,13.162816,111.657324,137.529544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553832,1.705921,0.334328,0.048176,0.501161,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.499694,mpc,0,-126.340000,54.885000,-0.811044,-4.865988,-0.540000,-5.615000,-0.271044,0.749012,17.839459,9.544873,2.226120,9.544873,17.839459,0.060000,1.060000,26,102,25.694750,102.127437,25.694750,102.127437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.886435,16.814613,102.601843,128.670776,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590730,1.512020,0.309518,0.019700,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.509515,mpc,0,-126.340000,54.885000,-0.614959,-4.761374,-0.360000,-5.485000,-0.254959,0.723626,18.022427,17.351542,1.555235,17.351542,18.022427,0.140000,1.040000,27,57,26.819287,40.019195,26.819287,40.019195,0.000000,17.108242,0.000000,64.000000,0.000000,0.000000,22.470562,16.421860,94.119631,118.864180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556050,1.556220,0.266261,0.017290,0.501275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.519517,mpc,0,-126.340000,54.885000,-0.406646,-4.651393,-0.170000,-5.285000,-0.236646,0.633607,18.571334,23.023575,2.409089,23.023575,18.571334,0.210000,0.830000,25,12,25.152782,4.723884,25.152782,4.723884,0.000000,7.403553,0.000000,64.000000,0.000000,0.000000,20.682287,12.900556,89.196365,110.832301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558621,1.464216,0.205899,0.016000,0.500606,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.529517,mpc,0,-126.340000,54.885000,-0.189975,-4.538134,0.020000,-5.045000,-0.209975,0.506866,20.157064,24.304356,3.018985,24.304356,20.157064,0.240000,0.470000,19,15,18.835183,15.366452,18.835183,15.366452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.678551,7.260280,84.742896,103.097211,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557866,1.552451,0.206893,0.019888,0.500690,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.539523,mpc,0,-126.340000,54.885000,0.034950,-4.421664,0.240000,-4.845000,-0.205050,0.423336,21.254876,17.900448,3.018985,17.900448,21.254876,0.230000,0.250000,16,60,16.442236,82.585740,16.442236,82.585740,0.000000,-22.219288,0.000000,64.000000,0.000000,0.000000,23.500437,2.477138,82.053940,98.292125,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559872,1.494157,0.212279,0.025212,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.549548,mpc,0,-126.340000,54.885000,0.268137,-4.301989,0.460000,-4.725000,-0.191863,0.423011,22.169720,9.849821,1.555235,9.849821,22.169720,0.210000,0.390000,16,105,16.325829,112.450000,16.325829,112.450000,0.000000,-7.083548,0.000000,64.000000,0.000000,0.000000,26.196754,-0.461622,80.815730,97.659958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557685,1.685942,0.279514,0.028084,2.424789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.559570,mpc,0,-126.340000,54.885000,0.508740,-4.179548,0.700000,-4.645000,-0.191260,0.465452,23.023575,4.787684,1.921172,4.787684,23.023575,0.190000,0.680000,16,112,16.139246,112.450000,16.139246,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.992637,-2.314937,85.782558,103.649898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,7.219522,1.641762,0.299780,0.025964,0.504531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.569631,mpc,0,-126.340000,54.885000,0.757438,-4.053996,0.940000,-4.575000,-0.182562,0.521004,22.840606,7.654195,3.018985,7.654195,22.840606,0.170000,0.890000,27,112,27.379567,112.450000,27.379567,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.846390,-1.383953,88.859219,103.141194,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551239,1.533245,0.316294,0.021102,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.579631,mpc,0,-126.340000,54.885000,1.011344,-3.926780,1.180000,-4.465000,-0.168656,0.538220,22.596648,13.814145,3.384923,13.814145,22.596648,0.180000,1.010000,38,71,37.635274,70.628432,37.635274,70.628432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.961091,-0.880808,86.491435,98.808661,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549681,1.442666,0.338863,0.018417,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.589665,mpc,0,-126.340000,54.885000,1.272455,-3.796882,1.430000,-4.295000,-0.157545,0.498118,24.792273,20.766960,2.775027,20.766960,24.792273,0.270000,0.890000,17,26,16.604834,20.070619,16.604834,20.070619,0.000000,5.557814,0.000000,64.000000,0.000000,0.000000,18.319848,-0.464734,86.510479,97.838048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551874,1.461877,0.202936,0.022092,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.599661,mpc,0,-126.340000,54.885000,1.538519,-3.665405,1.690000,-4.075000,-0.151481,0.409595,26.682951,23.328523,2.226120,23.328523,26.682951,0.290000,0.590000,4,17,3.522545,17.169596,3.522545,17.169596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.002034,-2.234982,84.976133,95.033819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.051904,1.589214,0.202696,0.034048,0.500682,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008388,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.609632,mpc,0,-126.340000,54.885000,1.809380,-3.532396,1.970000,-3.885000,-0.160620,0.352604,27.780764,20.827949,3.079975,20.827949,27.780764,0.190000,0.330000,10,57,9.651425,56.960609,9.651425,56.960609,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.685700,-4.551699,77.741006,91.968633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569063,1.640566,0.208589,0.028479,0.500864,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.619630,mpc,0,-126.340000,54.885000,2.086003,-3.397355,2.270000,-3.735000,-0.183997,0.337645,28.390660,13.326228,2.653048,13.326228,28.390660,0.140000,0.370000,11,102,10.618284,112.450000,10.618284,112.450000,0.000000,-10.489391,0.000000,64.000000,0.000000,0.000000,20.453231,-7.070000,71.227522,89.655489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557445,1.444789,0.222827,0.015170,0.501590,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.629664,mpc,0,-126.340000,54.885000,2.368238,-3.260331,2.550000,-3.625000,-0.181762,0.364669,28.756597,8.995966,2.775027,8.995966,28.756597,0.140000,0.660000,9,112,9.355507,112.450000,9.355507,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.966489,-10.147094,73.319628,95.136374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546685,1.445720,0.263133,0.017591,0.501684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.639632,mpc,0,-126.340000,54.885000,2.652784,-3.122889,2.850000,-3.515000,-0.197216,0.392111,28.817587,10.764665,2.470079,10.764665,28.817587,0.160000,0.980000,8,91,7.777005,91.391164,7.777005,91.391164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.571997,-11.446933,76.486204,96.713231,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552875,1.479624,0.341793,0.029348,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.649658,mpc,0,-126.340000,54.885000,2.942694,-2.983513,3.140000,-3.365000,-0.197306,0.381487,28.695608,16.802635,2.897006,16.802635,28.695608,0.150000,0.930000,15,46,14.878890,45.264017,14.878890,45.264017,0.000000,1.127147,0.000000,64.000000,0.000000,0.000000,11.380677,-10.974832,73.604372,89.458507,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547129,1.556255,0.201233,0.019795,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.659662,mpc,0,-126.340000,54.885000,3.235156,-2.843515,3.420000,-3.185000,-0.184844,0.341485,28.146701,21.254876,1.982162,21.254876,28.146701,0.150000,0.710000,25,24,25.389605,23.531771,25.389605,23.531771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.429021,-10.199955,70.944783,82.136995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557596,1.458521,0.200203,0.018395,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.669632,mpc,0,-126.340000,54.885000,3.529377,-2.703222,3.720000,-2.995000,-0.190623,0.291778,28.085712,19.608157,1.494245,19.608157,28.085712,0.190000,0.430000,23,57,22.671535,57.140600,22.671535,57.140600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.858680,-9.840666,65.856864,77.725476,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558034,1.470948,0.194242,0.019696,0.500743,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.679659,mpc,0,-126.340000,54.885000,3.827558,-2.561534,4.010000,-2.835000,-0.182442,0.273466,28.817587,12.716332,1.738204,12.716332,28.817587,0.240000,0.440000,9,102,9.457559,112.449999,9.457559,112.449999,0.000000,-10.309398,0.000000,64.000000,0.000000,0.000000,-0.350298,-11.192058,58.355480,72.649336,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561179,1.796739,0.335779,0.038202,0.812700,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008557,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.689632,mpc,0,-126.340000,54.885000,4.125898,-2.420203,4.300000,-2.725000,-0.174102,0.304797,28.451649,8.447060,1.921172,8.447060,28.451649,0.200000,0.690000,17,112,16.732583,112.450000,16.732583,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.655455,-13.554052,61.395448,79.681318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.328092,1.638809,0.288283,0.026841,0.500647,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.699632,mpc,0,-126.340000,54.885000,4.426322,-2.278256,4.590000,-2.635000,-0.163678,0.356744,27.414826,9.483883,2.409089,9.483883,27.414826,0.180000,0.900000,30,108,29.800635,108.204534,29.800635,108.204534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.274594,-14.619173,65.062186,81.497881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565257,1.825673,0.536286,0.043775,0.501085,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008485,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.709639,mpc,0,-126.340000,54.885000,4.727745,-2.136143,4.870000,-2.515000,-0.142255,0.378857,26.499982,12.899301,1.677214,12.899301,26.499982,0.240000,1.000000,33,73,33.452426,72.903523,33.452426,72.903523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.004638,-14.701967,66.387500,79.809131,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.704387,1.826165,2.396161,0.041559,0.500822,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010482,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.720154,mpc,0,-126.340000,54.885000,5.044819,-1.986908,5.150000,-2.355000,-0.105181,0.368092,25.951076,18.510344,1.006328,18.510344,25.951076,0.280000,0.930000,38,30,38.011833,30.325632,38.011833,30.325632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.014961,-13.984613,67.329997,76.171346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.780022,3.500112,0.334147,0.039645,0.501132,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010166,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.730355,mpc,0,-126.340000,54.885000,5.352225,-1.842398,5.420000,-2.165000,-0.067775,0.322602,25.341180,19.730136,1.677214,19.730136,25.341180,0.330000,0.640000,40,40,40.440978,40.024393,40.440978,40.024393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.373809,-13.254711,69.332810,75.060767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553531,1.738762,0.242604,0.030222,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.740448,mpc,0,-126.340000,54.885000,5.655653,-1.699851,5.690000,-1.995000,-0.034347,0.295149,25.951076,15.094927,1.555235,15.094927,25.951076,0.370000,0.480000,30,85,30.428009,89.872506,30.428009,89.872506,0.000000,-4.848112,0.000000,64.000000,0.000000,0.000000,-12.772528,-13.952713,66.811042,73.039255,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568451,1.784933,0.283265,0.034969,0.501027,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008185,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.750452,mpc,0,-126.340000,54.885000,5.955225,-1.559127,5.970000,-1.895000,-0.014775,0.335873,28.085712,8.447060,1.494245,8.447060,28.085712,0.370000,0.580000,9,112,8.860327,112.450000,8.860327,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.369322,-15.716774,63.075333,73.871787,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576477,2.050315,0.387622,0.077418,0.501176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.760418,mpc,0,-126.340000,54.885000,6.252033,-1.419635,6.260000,-1.825000,-0.007967,0.405365,30.220348,5.214611,1.372266,5.214611,30.220348,0.300000,0.810000,-5,112,-5.071043,112.450000,-5.071043,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.076110,-16.283931,63.409916,77.319494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559781,1.745109,0.291176,0.026649,0.501147,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.770417,mpc,0,-126.340000,54.885000,6.547744,-1.280509,6.580000,-1.765000,-0.032256,0.484491,31.074202,6.434403,1.433256,6.434403,31.074202,0.200000,0.970000,-6,112,-5.526613,112.450000,-5.526613,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.485640,-15.613797,60.985892,76.208489,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550926,1.449843,0.425741,0.020529,0.500250,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.780443,mpc,0,-126.340000,54.885000,6.841634,-1.142000,6.890000,-1.675000,-0.048366,0.533000,31.074202,6.434403,1.128308,10.703675,29.366493,0.110000,1.010000,1,112,1.264799,112.450000,1.264799,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.991099,-15.105626,61.365220,76.473699,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546815,1.699025,0.311689,0.029300,0.501060,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.791477,mpc,0,-126.340000,54.885000,7.161606,-0.990814,7.210000,-1.535000,-0.048394,0.544186,27.597795,16.619667,1.128308,16.619667,27.597795,-0.010000,1.070000,46,67,46.460859,46.486238,46.460859,46.486238,-0.196059,20.963762,0.000000,64.000000,0.000000,0.000000,-20.949893,-17.054302,62.147447,78.729704,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.273878,1.640723,0.442239,0.032156,0.500507,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.800411,mpc,0,-126.340000,54.885000,7.417563,-0.869495,7.460000,-1.375000,-0.042437,0.505505,27.170868,21.132897,1.189297,21.132897,27.170868,0.110000,0.950000,36,22,35.948340,13.426730,35.948340,13.426730,0.000000,9.023270,0.000000,64.000000,0.000000,0.000000,-26.764954,-18.532633,69.932856,85.922085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555682,1.655705,0.234635,0.032378,0.501020,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.810503,mpc,0,-126.340000,54.885000,7.703001,-0.733700,7.740000,-1.155000,-0.036999,0.421300,26.499982,22.718627,1.433256,22.718627,26.499982,0.240000,0.560000,22,25,21.854075,24.664215,21.854075,24.664215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.219049,-21.289420,81.287964,99.871627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573790,1.470180,0.200463,0.022451,0.501784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.820500,mpc,0,-126.340000,54.885000,7.981413,-0.600621,8.020000,-0.985000,-0.038587,0.384379,28.268681,16.131750,1.067318,16.131750,28.268681,0.270000,0.360000,-5,70,-4.779105,91.928014,-4.779105,91.928014,0.000000,-22.263799,0.000000,64.000000,0.000000,0.000000,-30.967452,-23.107147,79.141384,101.502363,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550103,1.447502,0.221313,0.018792,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.830504,mpc,0,-126.340000,54.885000,8.255368,-0.468941,8.300000,-0.875000,-0.044632,0.406059,28.573629,8.630029,0.640391,8.630029,28.573629,0.160000,0.430000,-3,112,-2.727648,112.450000,-2.727648,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.537422,-23.131220,73.144032,99.801794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567602,1.470280,0.232863,0.022119,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.840504,mpc,0,-126.340000,54.885000,8.524151,-0.338906,8.580000,-0.805000,-0.055849,0.466094,27.963733,3.933829,0.701380,3.933829,27.963733,0.110000,0.710000,1,112,0.790950,112.450000,0.790950,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.649718,-23.093112,78.353466,106.212311,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562373,1.680706,0.279196,0.022300,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008054,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.850505,mpc,0,-126.340000,54.885000,8.787504,-0.210539,8.860000,-0.745000,-0.072496,0.534461,27.963733,3.933829,0.884349,6.312424,26.195034,0.100000,0.930000,-6,112,-5.730678,112.450000,-5.730678,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.504149,-20.328474,81.192171,100.624397,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557267,1.505315,0.281535,0.023204,0.504716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.860503,mpc,0,-126.340000,54.885000,9.045031,-0.083933,9.110000,-0.665000,-0.064969,0.581067,23.023575,11.496540,0.945339,11.496540,23.023575,0.080000,1.010000,36,89,35.989297,88.855135,35.989297,88.855135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.193204,-19.047559,76.207441,93.634518,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562904,1.489137,0.337410,0.021922,0.502643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.870507,mpc,0,-126.340000,54.885000,9.296559,0.040933,9.340000,-0.525000,-0.043441,0.565933,20.705970,16.192739,0.762370,16.192739,20.705970,0.090000,0.960000,55,51,54.511272,51.179110,54.511272,51.179110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.683044,-18.854499,83.025058,100.579133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559003,1.462176,0.233343,0.021575,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.881239,mpc,0,-126.340000,54.885000,9.559260,0.172837,9.550000,-0.335000,0.009260,0.507837,18.144407,19.852116,-0.091484,19.852116,18.144407,0.260000,0.710000,55,35,55.312143,35.302221,55.312143,35.302221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.228347,-19.020012,83.728429,102.702358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573453,1.570603,0.270951,0.026909,0.500556,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.890502,mpc,0,-126.340000,54.885000,9.779763,0.284927,9.730000,-0.155000,0.049763,0.439927,18.327375,18.510344,0.152474,18.510344,18.327375,0.410000,0.640000,32,44,31.546187,43.857773,31.546187,43.857773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.519362,-20.345711,81.377049,100.916767,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566902,1.496645,0.240362,0.026945,0.500919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.900508,mpc,0,-126.340000,54.885000,10.011182,0.404137,9.930000,-0.005000,0.081182,0.409137,19.730136,14.302062,1.128308,14.302062,19.730136,0.420000,0.470000,12,89,11.590853,89.689012,11.590853,89.689012,0.000000,-0.831239,0.000000,64.000000,0.000000,0.000000,-50.381710,-21.218731,73.263716,90.765294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562115,1.475498,0.234662,0.021687,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.910501,mpc,0,-126.340000,54.885000,10.235046,0.521231,10.140000,0.105000,0.095046,0.416231,21.010918,8.081122,0.579401,8.081122,21.010918,0.300000,0.620000,7,112,6.660938,112.450000,6.660938,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.938859,-22.199366,61.528556,82.473771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560692,1.576406,0.279997,0.035103,0.500672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.920505,mpc,0,-126.340000,54.885000,10.451665,0.636477,10.350000,0.185000,0.101665,0.451477,20.523001,7.654195,-0.518412,7.654195,20.523001,0.200000,0.870000,16,112,16.068310,112.087424,16.068310,112.087424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.750775,-23.554299,60.201508,81.336835,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572427,1.641762,0.352728,0.037236,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008116,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.930501,mpc,0,-126.340000,54.885000,10.660406,0.749639,10.550000,0.295000,0.110406,0.454639,19.181230,12.411384,-0.091484,12.411384,19.181230,0.170000,1.010000,27,67,26.727860,59.367282,26.727860,59.367282,0.000000,7.720142,0.000000,64.000000,0.000000,0.000000,-47.014546,-24.768990,62.440411,80.016981,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569315,1.479334,0.380695,0.026391,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.940509,mpc,0,-126.340000,54.885000,10.861466,0.860928,10.740000,0.455000,0.121466,0.405928,17.412531,18.022427,0.762370,18.022427,17.412531,0.210000,0.870000,33,22,33.083246,18.051565,33.083246,18.051565,0.000000,4.035859,0.000000,64.000000,0.000000,0.000000,-50.508866,-24.925859,69.506410,84.676847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.640252,1.668961,0.237813,0.031621,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.950506,mpc,0,-126.340000,54.885000,11.054222,0.970099,10.910000,0.625000,0.144222,0.345099,15.460864,19.852116,0.274453,19.852116,15.460864,0.270000,0.560000,38,22,38.234490,22.118116,38.234490,22.118116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.334981,-24.126105,74.790160,90.131315,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559097,1.427779,0.192041,0.018725,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.960502,mpc,0,-126.340000,54.885000,11.238730,1.077276,11.080000,0.795000,0.158730,0.282276,16.802635,15.155916,-0.152474,15.155916,16.802635,0.320000,0.350000,13,67,12.858376,72.126332,12.858376,72.126332,0.000000,-5.008216,0.000000,64.000000,0.000000,0.000000,-56.356029,-22.586936,74.183822,89.375070,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554957,1.577381,0.190933,0.019430,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.970499,mpc,0,-126.340000,54.885000,11.414904,1.182503,11.250000,0.905000,0.164904,0.277503,16.802635,7.776174,-0.884349,7.776174,16.802635,0.280000,0.450000,7,112,6.650485,112.450000,6.650485,112.450000,0.000000,-0.331884,0.000000,64.000000,0.000000,0.000000,-53.580221,-20.532997,63.226164,79.552101,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548919,1.427318,0.210904,0.017647,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.980499,mpc,0,-126.340000,54.885000,11.582640,1.285813,11.430000,0.965000,0.152640,0.320813,16.985604,4.848673,0.091484,4.848673,16.985604,0.180000,0.760000,7,112,6.953099,112.450000,6.953099,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.668005,-20.193241,59.738379,76.359308,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547156,1.492007,0.325027,0.037139,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.990523,mpc,0,-126.340000,54.885000,11.742181,1.387453,11.600000,1.025000,0.142181,0.362453,16.375708,7.044299,0.640391,7.044299,16.375708,0.110000,0.950000,13,92,12.632713,91.997583,12.632713,91.997583,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.160034,-19.746458,56.952032,67.476497,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.585649,1.498311,0.300342,0.031298,0.501213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.000505,mpc,0,-126.340000,54.885000,11.892427,1.486797,11.760000,1.125000,0.132427,0.361797,14.241072,12.533363,0.457422,12.533363,14.241072,0.110000,0.960000,24,47,24.420211,44.107228,24.420211,44.107228,0.000000,2.890355,0.000000,64.000000,0.000000,0.000000,-54.073992,-19.493337,54.790996,60.152898,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569483,1.542767,0.239223,0.020117,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.010504,mpc,0,-126.340000,54.885000,12.034271,1.584494,11.910000,1.265000,0.124271,0.319494,14.241072,12.533363,0.030495,15.948781,13.448207,0.160000,0.730000,10,57,10.421102,57.469363,10.421102,57.469363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.177631,-16.783495,61.878835,62.440122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568304,1.662159,0.212413,0.027490,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.020508,mpc,0,-126.340000,54.885000,12.167473,1.680462,12.050000,1.405000,0.117473,0.275462,12.899301,14.850968,-0.335443,14.850968,12.899301,0.150000,0.590000,15,47,15.105114,46.899415,15.105114,46.899415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.174493,-16.171649,55.906247,60.939718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568044,1.460588,0.198439,0.020469,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.030506,mpc,0,-126.340000,54.885000,12.291879,1.774652,12.190000,1.535000,0.101879,0.239652,11.923467,11.191592,0.213464,11.191592,11.923467,0.140000,0.520000,15,78,14.782313,78.305970,14.782313,78.305970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.482735,-12.953836,55.631035,55.245920,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559648,1.458797,0.212514,0.020264,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.040473,mpc,0,-126.340000,54.885000,12.407260,1.866911,12.310000,1.625000,0.097260,0.241911,11.923467,11.191592,-0.030495,7.349247,11.679509,0.140000,0.600000,6,72,6.373200,71.894423,6.373200,71.894423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.479956,-12.144778,43.787102,43.470777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565224,1.623840,0.220068,0.024681,0.501020,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.050506,mpc,0,-126.340000,54.885000,12.514718,1.958191,12.440000,1.705000,0.074718,0.253191,11.252582,5.885497,0.396432,5.885497,11.252582,0.120000,0.680000,3,108,2.534055,107.757297,2.534055,107.757297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.697900,-9.179792,38.299783,33.095487,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566383,1.709127,0.253945,0.034829,0.501022,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.060502,mpc,0,-126.340000,54.885000,12.613159,2.047610,12.550000,1.755000,0.063159,0.292610,10.154769,5.092632,0.091484,5.092632,10.154769,0.070000,0.820000,9,106,9.004626,106.415895,9.004626,106.415895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.261689,-8.878048,35.583683,34.590708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572791,1.643149,0.309616,0.025773,0.500854,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.070472,mpc,0,-126.340000,54.885000,12.702862,2.135373,12.650000,1.815000,0.052862,0.320373,8.386070,7.288257,-0.579401,7.288257,8.386070,0.060000,0.950000,18,79,17.980295,78.578508,17.980295,78.578508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.800322,-8.907414,33.486548,29.610469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564039,1.662729,0.361151,0.030117,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.080511,mpc,0,-126.340000,54.885000,12.784723,2.222394,12.740000,1.925000,0.044723,0.297394,7.654195,11.008623,0.030495,11.008623,7.654195,0.100000,0.890000,13,49,12.872967,49.367403,12.872967,49.367403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.292232,-8.381584,37.641845,32.085461,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569323,1.644359,0.223428,0.026790,0.502664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.090475,mpc,0,-126.340000,54.885000,12.857665,2.307488,12.820000,2.045000,0.037665,0.262488,6.617372,12.777322,0.335443,12.777322,6.617372,0.130000,0.700000,11,47,10.827852,46.985293,10.827852,46.985293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.556029,-6.377010,46.775160,46.547689,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569912,1.665654,0.210738,0.020384,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007975,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.100500,mpc,0,-126.340000,54.885000,12.922847,2.391931,12.880000,2.155000,0.042847,0.236931,4.970653,10.276748,0.274453,10.276748,4.970653,0.110000,0.560000,20,77,20.395433,77.457788,20.395433,77.457788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.169739,-2.881528,47.184794,50.518636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563421,1.503845,0.214788,0.023066,0.505117,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.110502,mpc,0,-126.340000,54.885000,12.979809,2.475085,12.930000,2.235000,0.049809,0.240085,4.055809,5.946486,-0.274453,5.946486,4.055809,0.140000,0.600000,17,111,17.138922,110.781552,17.138922,110.781552,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.719106,-1.306467,39.832383,38.954892,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568430,1.538465,0.244382,0.022700,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.120501,mpc,0,-126.340000,54.885000,13.028862,2.557225,12.980000,2.285000,0.048862,0.272225,4.360757,4.177788,-0.701380,4.177788,4.360757,0.160000,0.820000,4,109,3.806855,109.491909,3.806855,109.491909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.137104,-2.262597,37.069680,41.381798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563149,1.472099,0.318086,0.019404,0.500898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.130504,mpc,0,-126.340000,54.885000,13.070208,2.638499,13.020000,2.355000,0.050208,0.283499,3.445913,6.068465,0.274453,6.068465,3.445913,0.120000,0.970000,10,81,10.040884,81.228875,10.040884,81.228875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.608782,-2.393522,36.530969,40.339900,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567438,1.694972,0.369305,0.042692,1.918944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.140469,mpc,0,-126.340000,54.885000,13.103897,2.718663,13.050000,2.445000,0.053897,0.273663,1.433256,10.398727,0.701380,10.398727,1.433256,0.100000,0.910000,26,49,26.007977,49.051095,26.007977,49.051095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.352412,-1.341641,37.204470,34.534035,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597642,1.587544,0.200382,0.030268,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.150470,mpc,0,-126.340000,54.885000,13.130386,2.798424,13.060000,2.565000,0.070386,0.233424,0.091484,12.594353,0.640391,12.594353,0.091484,0.140000,0.720000,30,43,29.877742,43.077117,29.877742,43.077117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.189023,0.082565,45.586067,50.632469,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553820,1.458119,0.227589,0.021826,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.160502,mpc,0,-126.340000,54.885000,13.149796,2.877825,13.060000,2.675000,0.089796,0.202825,-0.518412,9.727842,-0.579401,9.727842,-0.518412,0.220000,0.590000,20,75,20.182872,75.234496,20.182872,75.234496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.057903,2.413114,49.772671,61.714484,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569448,1.544403,0.234746,0.018118,0.500744,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.170472,mpc,0,-126.340000,54.885000,13.162201,2.956230,13.070000,2.765000,0.092201,0.191230,0.152474,6.007476,-0.579401,6.007476,0.152474,0.230000,0.600000,6,105,5.816198,105.387611,5.816198,105.387611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.478317,4.214843,45.032443,53.922376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564544,1.500682,0.225476,0.020605,0.503784,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.180504,mpc,0,-126.340000,54.885000,13.167991,3.034728,13.080000,2.815000,0.087991,0.219728,0.274453,4.299767,0.762370,4.299767,0.274453,0.160000,0.850000,6,101,6.040720,101.004614,6.040720,101.004614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.528581,5.122205,44.221058,53.972908,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564148,1.632280,0.253114,0.022891,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.190502,mpc,0,-126.340000,54.885000,13.167321,3.112652,13.080000,2.875000,0.087321,0.237652,-0.396432,6.007476,0.457422,6.007476,-0.396432,0.100000,0.930000,15,82,14.739709,81.606974,14.739709,81.606974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.639883,6.532629,41.760949,45.549774,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564862,1.460443,0.240473,0.016347,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.200499,mpc,0,-126.340000,54.885000,13.160471,3.190363,13.080000,2.955000,0.080471,0.235363,-2.165131,9.239925,0.396432,9.239925,-2.165131,0.100000,0.890000,26,58,26.125497,58.212700,26.125497,58.212700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.083822,7.842082,41.967050,45.059495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556575,1.507952,0.196825,0.019963,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.210501,mpc,0,-126.340000,54.885000,13.147688,3.268003,13.060000,3.065000,0.087688,0.203003,-2.897006,11.862478,0.030495,11.862478,-2.897006,0.160000,0.740000,22,47,22.484089,46.714336,22.484089,46.714336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.696082,8.586202,46.820368,55.432015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568912,1.458049,0.197148,0.019826,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.220500,mpc,0,-126.340000,54.885000,13.129242,3.345600,13.040000,3.165000,0.089242,0.180600,-2.287110,10.581696,0.213464,10.581696,-2.287110,0.190000,0.600000,9,68,8.644754,67.676255,8.644754,67.676255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.700990,10.363558,51.449847,66.977965,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557685,1.471701,0.207584,0.020246,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.230502,mpc,0,-126.340000,54.885000,13.105384,3.423309,13.030000,3.255000,0.075384,0.168309,-2.287110,10.581696,0.457422,6.922320,-1.311276,0.170000,0.600000,5,68,4.975833,68.311322,4.975833,68.311322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.014418,10.742459,46.820173,58.745215,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570599,3.202463,0.247927,0.049250,0.500883,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.240469,mpc,0,-126.340000,54.885000,13.076502,3.500901,13.020000,3.325000,0.056502,0.175901,-1.189297,4.787684,0.640391,4.787684,-1.189297,0.110000,0.640000,-5,112,-4.687652,112.449995,-4.687652,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.859817,12.786727,43.308750,56.302565,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559851,1.560567,0.277561,0.023509,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.250502,mpc,0,-126.340000,54.885000,13.042545,3.579270,13.010000,3.375000,0.032545,0.204270,-1.372266,3.933829,0.640391,3.933829,-1.372266,0.060000,0.850000,-4,107,-3.844328,106.864673,-3.844328,106.864673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.999669,12.551794,46.747915,57.842401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565373,1.510853,0.261910,0.022863,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.260503,mpc,0,-126.340000,54.885000,13.004101,3.657714,13.000000,3.445000,0.004101,0.212714,-2.470079,7.105289,0.152474,7.105289,-2.470079,0.030000,0.980000,4,71,4.325047,70.510253,4.325047,70.510253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.495638,13.001516,47.178349,54.946515,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.592659,1.798857,0.328950,0.035669,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.270508,mpc,0,-126.340000,54.885000,12.961315,3.736614,12.980000,3.545000,-0.018685,0.191614,-2.957996,12.106436,0.091484,12.106436,-2.957996,0.020000,0.890000,7,35,6.878268,34.861829,6.878268,34.861829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.854116,14.135472,52.721019,65.181124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587363,1.494746,0.209790,0.020030,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.280502,mpc,0,-126.340000,54.885000,12.914530,3.815914,12.940000,3.685000,-0.025470,0.130914,-3.933829,14.180083,0.701380,14.180083,-3.933829,0.030000,0.620000,12,36,11.881433,36.062793,11.881433,36.062793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.658754,16.277070,61.578813,84.112886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.570959,1.511203,0.247188,0.038984,0.507078,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.290536,mpc,0,-126.340000,54.885000,12.863767,3.896086,12.910000,3.805000,-0.046233,0.091086,-4.482736,11.313571,0.884349,11.313571,-4.482736,0.050000,0.470000,9,71,9.065427,70.545317,9.065427,70.545317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.547463,18.246215,61.429589,86.615548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.622412,1.619524,0.216710,0.022684,0.500974,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.300509,mpc,0,-126.340000,54.885000,12.809809,3.976396,12.870000,3.895000,-0.060191,0.081396,-4.238777,6.678361,0.213464,6.678361,-4.238777,0.070000,0.550000,-1,103,-1.293990,102.979767,-1.293990,102.979767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.237600,18.988310,57.959465,77.200899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579903,1.651419,0.258532,0.026565,0.505713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.310503,mpc,0,-126.340000,54.885000,12.752500,4.057555,12.850000,3.955000,-0.097500,0.102555,-3.079975,4.787684,0.335443,4.787684,-3.079975,0.050000,0.780000,-16,102,-16.151317,101.974794,-16.151317,101.974794,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.057588,19.031584,58.652565,74.237096,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578063,1.640230,0.290739,0.029991,0.501465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.320545,mpc,0,-126.340000,54.885000,12.691913,4.139841,12.820000,4.015000,-0.128087,0.124841,-3.079975,6.556382,0.274453,6.556382,-3.079975,0.010000,0.920000,-16,78,-16.414342,77.846285,-16.414342,77.846285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.027744,19.644471,56.557306,72.475296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.622484,1.500821,0.294343,0.022962,0.500541,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.330474,mpc,0,-126.340000,54.885000,12.629300,4.221976,12.790000,4.105000,-0.160700,0.116976,-3.384923,11.008623,0.823360,11.008623,-3.384923,-0.010000,0.880000,-14,44,-14.452453,44.227359,-14.452453,44.227359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.253632,20.462664,53.688725,73.080727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565638,1.468942,0.237859,0.023256,0.500655,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.341105,mpc,0,-126.340000,54.885000,12.559543,4.310828,12.760000,4.235000,-0.200457,0.075828,-3.933829,13.326228,0.518412,13.326228,-3.933829,-0.040000,0.670000,-10,40,-9.844627,40.104895,-9.844627,40.104895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.134877,21.785841,57.022070,81.174902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.916713,1.521403,0.223816,0.024066,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.350469,mpc,0,-126.340000,54.885000,12.496007,4.389890,12.730000,4.355000,-0.233993,0.034890,-4.055809,12.533363,-0.335443,12.533363,-4.055809,-0.060000,0.520000,-10,57,-10.285309,57.321763,-10.285309,57.321763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.811472,22.045927,55.669696,78.261599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561110,1.480945,0.231887,0.021599,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.360545,mpc,0,-126.340000,54.885000,12.425676,4.475833,12.690000,4.455000,-0.264324,0.020833,-5.275601,8.386070,0.640391,8.386070,-5.275601,-0.060000,0.520000,-5,92,-5.183588,92.103767,-5.183588,92.103767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.226021,21.419680,50.560993,70.711687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.631006,1.635419,0.229093,0.020745,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.370473,mpc,0,-126.340000,54.885000,12.354599,4.561418,12.650000,4.525000,-0.295401,0.036418,-5.031642,5.275601,0.640391,5.275601,-5.031642,-0.080000,0.700000,-10,105,-9.796416,105.450960,-9.796416,105.450960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.021278,19.826274,48.793978,63.968228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580860,1.589949,0.225253,0.019108,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.380471,mpc,0,-126.340000,54.885000,12.281456,4.648525,12.600000,4.605000,-0.318544,0.043525,-5.702528,7.166278,1.067318,7.166278,-5.702528,-0.080000,0.880000,-7,76,-7.063499,76.134082,-7.063499,76.134082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.148601,18.353318,48.610605,63.862288,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558357,1.455169,0.270029,0.016345,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.390466,mpc,0,-126.340000,54.885000,12.206966,4.736537,12.550000,4.715000,-0.343034,0.021537,-5.031642,12.289405,0.701380,12.289405,-5.031642,-0.070000,0.870000,-15,33,-15.309046,32.521683,-15.309046,32.521683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.946135,18.210761,52.326928,71.080371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547371,1.559598,0.199825,0.018597,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.400626,mpc,0,-126.340000,54.885000,12.130043,4.826957,12.500000,4.855000,-0.369957,-0.028043,-5.702528,15.460864,0.823360,15.460864,-5.702528,-0.090000,0.630000,-9,23,-8.913284,22.781455,-8.913284,22.781455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.285407,19.507313,65.388672,87.944089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.578941,1.596958,0.217887,0.019405,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.410469,mpc,0,-126.340000,54.885000,12.054542,4.915465,12.440000,4.995000,-0.385458,-0.079535,-6.556382,13.326228,0.274453,13.326228,-6.556382,-0.090000,0.430000,-3,54,-3.362661,54.311059,-3.362661,54.311059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.250949,20.808423,61.753168,86.302111,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553803,1.464741,0.214962,0.019198,0.507149,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.420502,mpc,0,-126.340000,54.885000,11.976768,5.006587,12.380000,5.095000,-0.403232,-0.088413,-6.312424,7.959143,0.152474,7.959143,-6.312424,-0.080000,0.440000,-10,99,-10.332535,99.065973,-10.332535,99.065973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.586865,20.703575,54.538896,73.981062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598943,1.800651,0.245090,0.034038,0.501148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008192,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.430503,mpc,0,-126.340000,54.885000,11.898575,5.098311,12.320000,5.165000,-0.421425,-0.066689,-6.190445,4.848673,0.762370,4.848673,-6.190445,-0.070000,0.700000,-17,106,-16.673814,106.080275,-16.673814,106.080275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.145911,19.136585,54.856583,69.644223,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575225,1.520320,0.241312,0.020048,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.440504,mpc,0,-126.340000,54.885000,11.819876,5.190883,12.260000,5.235000,-0.440124,-0.044117,-6.739351,5.946486,1.250287,5.946486,-6.739351,-0.100000,0.900000,-10,82,-10.417712,82.319902,-10.417712,82.319902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.939867,18.538704,54.795616,68.748433,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581625,1.516143,0.275329,0.024991,0.501207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.450503,mpc,0,-126.340000,54.885000,11.740807,5.284261,12.200000,5.335000,-0.459193,-0.050739,-7.349247,11.008623,0.823360,11.008623,-7.349247,-0.110000,0.900000,-4,40,-3.700277,40.011394,-3.700277,40.011394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.216381,18.890672,55.651590,73.589997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573465,1.477580,0.222262,0.022659,0.501003,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.460501,mpc,0,-126.340000,54.885000,11.661485,5.378406,12.130000,5.465000,-0.468515,-0.086594,-7.593205,14.911958,0.701380,14.911958,-7.593205,-0.090000,0.660000,-3,25,-2.934843,25.244931,-2.934843,25.244931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.600179,20.386100,63.584404,85.928118,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558714,1.449346,0.213607,0.021639,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.470499,mpc,0,-126.340000,54.885000,11.582014,5.473269,12.060000,5.605000,-0.477986,-0.131731,-7.898153,13.204249,0.945339,13.204249,-7.898153,-0.060000,0.440000,-5,55,-5.136711,55.030971,-5.136711,55.030971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.765299,21.747837,66.596587,89.002495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567862,1.615126,0.208066,0.021615,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.480501,mpc,0,-126.340000,54.885000,11.502461,5.568826,11.990000,5.715000,-0.487539,-0.146174,-7.532216,7.410237,0.762370,7.410237,-7.532216,-0.060000,0.460000,-11,100,-11.292614,101.376107,-11.292614,101.376107,0.000000,-1.345136,0.000000,64.000000,0.000000,0.000000,64.719690,21.424074,59.166883,75.266735,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561631,1.636887,0.220890,0.025006,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.490500,mpc,0,-126.340000,54.885000,11.422954,5.664952,11.930000,5.775000,-0.507046,-0.110048,-6.800341,4.238777,1.250287,4.238777,-6.800341,-0.070000,0.690000,-20,112,-20.037663,112.449951,-20.037663,112.449951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.970021,19.654666,57.507639,69.981428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563652,1.519003,0.292519,0.023089,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.500506,mpc,0,-126.340000,54.885000,11.343491,5.761659,11.860000,5.845000,-0.516509,-0.083341,-6.983309,5.458569,1.372266,5.458569,-6.983309,-0.100000,0.920000,-16,85,-16.005770,85.226194,-16.005770,85.226194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.736855,18.554134,55.823834,68.663352,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562168,1.458779,0.247584,0.022598,0.500710,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.510469,mpc,0,-126.340000,54.885000,11.264512,5.858392,11.800000,5.935000,-0.535488,-0.076608,-7.593205,9.971800,1.189297,9.971800,-7.593205,-0.130000,0.930000,-7,47,-6.841266,47.077488,-6.841266,47.077488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.322424,18.969710,55.754037,72.582970,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544751,1.459145,0.201402,0.016930,0.500936,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.520502,mpc,0,-126.340000,54.885000,11.185171,5.956152,11.720000,6.055000,-0.534829,-0.098848,-8.569039,13.082270,0.701380,13.082270,-8.569039,-0.100000,0.740000,0,35,-0.244487,35.285284,-0.244487,35.285284,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.792351,20.221634,59.647809,80.761636,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571390,1.485809,0.213420,0.024642,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.530509,mpc,0,-126.340000,54.885000,11.106250,6.053920,11.630000,6.175000,-0.523750,-0.121080,-9.361904,11.801488,0.823360,11.801488,-9.361904,-0.070000,0.530000,4,63,4.113389,62.502168,4.113389,62.502168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.142054,21.076860,61.099065,81.718389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.595031,1.521760,0.220561,0.021343,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.540507,mpc,0,-126.340000,54.885000,11.027645,6.151741,11.550000,6.275000,-0.522355,-0.123259,-9.422894,6.739351,0.152474,6.739351,-9.422894,-0.040000,0.550000,-1,103,-0.654391,103.319907,-0.654391,103.319907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.615023,20.130574,55.842263,69.311579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577813,1.456674,0.228250,0.019196,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.550474,mpc,0,-126.340000,54.885000,10.949519,6.249305,11.470000,6.335000,-0.520481,-0.085695,-8.508050,3.567892,1.128308,3.567892,-8.508050,-0.020000,0.770000,-13,112,-12.915104,112.450000,-12.915104,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.151198,17.457614,54.984806,65.700030,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565010,1.454619,0.273331,0.021043,0.507752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.560472,mpc,0,-126.340000,54.885000,10.871383,6.347099,11.380000,6.395000,-0.508617,-0.047901,-8.812998,4.970653,1.738204,4.970653,-8.812998,-0.020000,0.980000,-10,88,-10.056709,87.865751,-10.056709,87.865751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.900964,15.471474,53.855092,65.061540,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562276,1.558323,0.270951,0.022378,0.502625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.570502,mpc,0,-126.340000,54.885000,10.793206,6.445018,11.300000,6.475000,-0.506794,-0.029982,-9.178935,10.032790,2.226120,10.032790,-9.178935,-0.060000,0.970000,0,48,0.091971,47.567996,0.091971,47.567996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.948687,14.618964,54.084827,65.984306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568568,1.524863,0.205828,0.025723,0.509434,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.580477,mpc,0,-126.340000,54.885000,10.715634,6.542088,11.220000,6.595000,-0.504366,-0.052912,-9.178935,12.716332,0.640391,12.716332,-9.178935,-0.050000,0.760000,1,40,0.659348,40.058964,0.659348,40.058964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.617656,15.205514,60.952309,77.945081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596665,1.668329,0.221693,0.023398,0.500802,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.590470,mpc,0,-126.340000,54.885000,10.638064,6.638882,11.130000,6.715000,-0.491936,-0.076118,-9.483883,11.313571,0.335443,11.313571,-9.483883,-0.020000,0.580000,0,65,0.135397,64.858056,0.135397,64.858056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.763555,14.746634,62.114143,77.092334,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567484,1.682218,0.231983,0.028197,0.501175,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.600501,mpc,0,-126.340000,54.885000,10.560284,6.735459,11.040000,6.795000,-0.479716,-0.059541,-9.117946,6.678361,1.433256,6.678361,-9.117946,0.000000,0.580000,-7,105,-6.572913,104.831306,-6.572913,104.831306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.622182,12.777559,55.299286,63.704218,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.609828,1.654946,0.253203,0.025766,0.505295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.610472,mpc,0,-126.340000,54.885000,10.482987,6.830745,10.960000,6.855000,-0.477013,-0.024255,-9.056956,4.055809,1.616224,4.055809,-9.056956,-0.030000,0.800000,-5,111,-5.258815,110.784759,-5.258815,110.784759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.919828,9.567946,52.309303,63.601407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.594740,1.809626,0.375589,0.036834,0.500906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008330,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.620500,mpc,0,-126.340000,54.885000,10.405192,6.925717,10.860000,6.925000,-0.454808,0.000717,-9.422894,5.641538,1.189297,5.641538,-9.422894,-0.020000,0.980000,-2,83,-1.803637,83.077946,-1.803637,83.077946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.531824,6.931797,51.267922,62.089785,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.732424,1.735934,0.366822,0.030673,0.500972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008377,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.630469,mpc,0,-126.340000,54.885000,10.327733,7.019112,10.780000,7.015000,-0.452267,0.004112,-9.910810,10.337738,1.555235,10.337738,-9.910810,-0.030000,0.990000,5,42,4.948878,41.554442,4.948878,41.554442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.173580,5.165815,56.442055,64.748711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566260,1.889068,0.344065,0.046999,0.501066,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008363,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.640481,mpc,0,-126.340000,54.885000,10.249710,7.111765,10.690000,7.125000,-0.440290,-0.013235,-9.849821,12.350394,1.128308,12.350394,-9.849821,-0.010000,0.740000,4,43,3.637254,42.771048,3.637254,42.771048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.506878,5.332907,67.283122,79.086883,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.597915,1.733085,0.232853,0.030536,0.500999,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.650470,mpc,0,-126.340000,54.885000,10.171560,7.202886,10.590000,7.225000,-0.418440,-0.022114,-9.971800,10.337738,1.067318,10.337738,-9.971800,0.010000,0.580000,3,72,2.695886,71.665626,2.695886,71.665626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.267370,4.210354,65.624135,74.521407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564590,1.640156,0.220269,0.023062,0.501131,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.660479,mpc,0,-126.340000,54.885000,10.092844,7.292716,10.500000,7.305000,-0.407156,-0.012284,-9.178935,5.580549,1.128308,5.580549,-9.178935,0.030000,0.610000,-9,109,-8.545756,108.539455,-8.545756,108.539455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.692861,2.178190,57.068919,64.567274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580774,1.638080,0.240700,0.022413,0.500450,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.670475,mpc,0,-126.340000,54.885000,10.013700,7.380816,10.420000,7.355000,-0.406300,0.025816,-8.812998,2.897006,1.616224,2.897006,-8.812998,0.020000,0.770000,-13,112,-13.432266,112.450000,-13.432266,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.414068,-0.366045,52.448997,63.514626,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563797,1.489819,0.283113,0.023597,0.501029,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.680471,mpc,0,-126.340000,54.885000,9.933927,7.467134,10.330000,7.415000,-0.396073,0.052134,-8.934977,5.336590,2.043152,5.336590,-8.934977,-0.020000,0.990000,-8,80,-7.557742,80.424849,-7.557742,80.424849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.016202,-2.553715,50.074744,61.243643,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557174,1.506401,0.255239,0.021436,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.690501,mpc,0,-126.340000,54.885000,9.853129,7.551798,10.240000,7.505000,-0.386871,0.046798,-9.849821,9.727842,1.494245,9.727842,-9.849821,-0.040000,0.980000,4,41,4.172430,41.327540,4.172430,41.327540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.174717,-3.689515,55.366688,63.883062,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564261,1.466615,0.200146,0.020506,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.700503,mpc,0,-126.340000,54.885000,9.771694,7.634120,10.140000,7.615000,-0.368306,0.019120,-9.727842,11.801488,0.823360,11.801488,-9.727842,-0.020000,0.730000,3,40,2.537087,40.300727,2.537087,40.300727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.358919,-3.185849,65.722046,75.544786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562947,1.461550,0.197904,0.022206,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.710502,mpc,0,-126.340000,54.885000,9.689290,7.714164,10.050000,7.715000,-0.360710,-0.000836,-10.276748,8.752008,0.579401,8.752008,-10.276748,0.020000,0.540000,0,78,0.409894,78.367380,0.409894,78.367380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.665770,-2.980214,67.650058,75.349415,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557918,1.483574,0.209659,0.023992,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.720502,mpc,0,-126.340000,54.885000,9.605774,7.791796,9.960000,7.775000,-0.354226,0.016796,-9.544873,2.897006,0.945339,2.897006,-9.544873,0.010000,0.650000,-8,112,-8.158203,112.450000,-8.158203,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.567912,-4.092684,57.686698,65.425572,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561396,1.487381,0.259982,0.020652,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.730506,mpc,0,-126.340000,54.885000,9.520989,7.866888,9.870000,7.815000,-0.349011,0.051888,-9.727842,1.311276,1.494245,1.311276,-9.727842,0.010000,0.890000,-10,111,-9.582934,110.789731,-9.582934,110.789731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.640627,-5.702991,52.853637,63.361077,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563252,1.687053,0.313644,0.033520,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.740470,mpc,0,-126.340000,54.885000,9.435203,7.938959,9.790000,7.855000,-0.354797,0.083959,-9.056956,4.299767,1.616224,4.299767,-9.056956,-0.020000,1.020000,-13,75,-13.443651,74.564133,-13.443651,74.564133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.585228,-6.787902,50.577979,60.260798,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566385,1.642622,0.354512,0.032556,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.750500,mpc,0,-126.340000,54.885000,9.347378,8.008612,9.690000,7.925000,-0.342622,0.083612,-9.727842,8.142112,1.555235,8.142112,-9.727842,-0.050000,0.880000,-3,51,-3.448528,51.202115,-3.448528,51.202115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.552029,-6.062350,58.003442,64.903374,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564038,1.426935,0.187776,0.015261,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.760502,mpc,0,-126.340000,54.885000,9.258202,8.075034,9.590000,8.025000,-0.331798,0.050034,-11.008623,10.154769,0.823360,10.154769,-11.008623,-0.040000,0.750000,7,39,6.643682,39.367001,6.643682,39.367001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.744439,-6.240181,60.270428,68.692494,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555812,1.638407,0.209381,0.031002,0.500793,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.770511,mpc,0,-126.340000,54.885000,9.167253,8.138317,9.490000,8.105000,-0.322747,0.033317,-11.313571,7.410237,1.433256,7.410237,-11.313571,-0.010000,0.560000,4,74,3.943592,73.751089,3.943592,73.751089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.646764,-5.842042,66.447608,73.791811,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576453,1.501743,0.209160,0.030903,0.504207,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.780504,mpc,0,-126.340000,54.885000,9.074641,8.198168,9.380000,8.155000,-0.305359,0.043168,-10.215758,2.043152,1.372266,2.043152,-10.215758,0.050000,0.620000,-16,111,-16.265082,111.362645,-16.265082,111.362645,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.026968,-6.831276,56.966311,63.627777,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573411,1.455091,0.244322,0.016465,0.500549,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.790503,mpc,0,-126.340000,54.885000,8.980055,8.254586,9.290000,8.165000,-0.309945,0.089586,-10.398727,-0.152474,2.104141,-0.152474,-10.398727,0.000000,0.860000,-14,110,-13.559803,110.398630,-13.559803,110.398630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.720628,-8.355985,51.619168,62.267932,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550456,1.436152,0.326120,0.022319,0.501436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.800502,mpc,0,-126.340000,54.885000,8.883448,8.307399,9.190000,8.185000,-0.306552,0.122399,-10.093779,0.762370,2.287110,0.762370,-10.093779,-0.030000,1.010000,-14,89,-14.475393,88.631044,-14.475393,88.631044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.286504,-8.761164,47.347415,55.874150,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565165,1.704251,0.318747,0.028691,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.810470,mpc,0,-126.340000,54.885000,8.785043,8.356325,9.090000,8.225000,-0.304957,0.131325,-10.886644,5.336590,1.006328,5.336590,-10.886644,-0.070000,1.000000,-3,48,-3.437905,48.356283,-3.437905,48.356283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.725913,-8.658178,49.938260,57.711863,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561562,1.466229,0.231541,0.019430,0.502061,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.820502,mpc,0,-126.340000,54.885000,8.683790,8.401693,8.980000,8.305000,-0.296210,0.096693,-11.984457,7.898153,1.555235,7.898153,-11.984457,-0.040000,0.780000,2,38,2.245821,38.460263,2.245821,38.460263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.818324,-7.263007,60.271265,68.520438,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561564,1.576715,0.195682,0.017264,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.830503,mpc,0,-126.340000,54.885000,8.580579,8.442924,8.870000,8.365000,-0.289421,0.077924,-12.289405,5.275601,1.494245,5.275601,-12.289405,0.000000,0.590000,-3,71,-2.569388,71.077143,-2.569388,71.077143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.747304,-6.177920,66.744042,74.527103,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549509,1.480057,0.212525,0.022048,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.840506,mpc,0,-126.340000,54.885000,8.474986,8.480067,8.750000,8.395000,-0.275014,0.085067,-11.313571,-0.274453,1.555235,-0.274453,-11.313571,0.000000,0.610000,-15,112,-14.682376,112.449510,-14.682376,112.449510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.757065,-6.348758,56.758529,63.526764,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561693,1.436228,0.236309,0.015550,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.850502,mpc,0,-126.340000,54.885000,8.367061,8.512977,8.650000,8.395000,-0.282939,0.117977,-10.337738,-3.140965,1.738204,-3.140965,-10.337738,-0.080000,0.870000,-19,112,-18.512253,112.449952,-18.512253,112.449952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.474492,-7.459967,50.187237,60.846331,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561604,1.492176,0.295727,0.025133,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.860512,mpc,0,-126.340000,54.885000,8.256523,8.541619,8.550000,8.395000,-0.293477,0.146619,-9.971800,-0.274453,2.104141,-0.274453,-9.971800,-0.090000,1.040000,-24,73,-23.803562,73.307594,-23.803562,73.307594,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.635704,-7.967376,46.041151,55.930614,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575477,2.013922,0.349733,0.040441,0.500864,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008492,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.870470,mpc,0,-126.340000,54.885000,8.144063,8.565738,8.450000,8.415000,-0.305937,0.150738,-11.374561,3.384923,1.799193,3.384923,-11.374561,-0.100000,0.940000,-13,47,-13.176963,46.840761,-13.176963,46.840761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.155053,-6.292508,53.161155,60.027571,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542354,1.480054,0.220835,0.022459,0.500530,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.880471,mpc,0,-126.340000,54.885000,8.028600,8.585483,8.340000,8.465000,-0.311400,0.120483,-11.862478,5.275601,1.189297,5.275601,-11.862478,-0.110000,0.730000,-9,42,-9.256309,42.146437,-9.256309,42.146437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.272299,-4.954502,55.742368,67.501940,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550716,1.529933,0.198880,0.015119,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.890470,mpc,0,-126.340000,54.885000,7.910622,8.600659,8.230000,8.495000,-0.319378,0.105659,-11.923467,1.494245,1.189297,1.494245,-11.923467,-0.080000,0.570000,-17,82,-16.813557,81.644908,-16.813557,81.644908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.611601,-3.955642,59.009314,69.766144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545168,1.444655,0.177046,0.016833,0.500672,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.900500,mpc,0,-126.340000,54.885000,7.789693,8.611230,8.120000,8.495000,-0.330307,0.116230,-11.435550,-3.262944,1.189297,-3.262944,-11.435550,-0.120000,0.630000,-22,112,-21.757868,112.450000,-21.757868,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.200133,-4.553059,48.535866,59.352284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561200,1.436635,0.241559,0.016813,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.910501,mpc,0,-126.340000,54.885000,7.666567,8.617069,8.010000,8.465000,-0.343433,0.152069,-10.947634,-4.665705,1.677214,-4.665705,-10.947634,-0.160000,0.920000,-26,99,-26.072014,99.255156,-26.072014,99.255156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.636221,-5.687977,42.868656,55.152393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550937,1.449299,0.268896,0.018219,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.920503,mpc,0,-126.340000,54.885000,7.540907,8.618163,7.900000,8.445000,-0.359093,0.173163,-11.496540,-1.982162,2.531068,-1.982162,-11.496540,-0.190000,0.980000,-21,69,-20.982403,68.771471,-20.982403,68.771471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.799490,-5.059550,39.578888,50.404142,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564049,1.500322,0.208597,0.016553,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.930502,mpc,0,-126.340000,54.885000,7.412776,8.614469,7.780000,8.455000,-0.367224,0.159469,-12.655342,0.884349,1.494245,0.884349,-12.655342,-0.200000,0.880000,-11,47,-11.473607,47.278711,-11.473607,47.278711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.333459,-3.475662,44.099349,55.715467,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561205,1.476632,0.208922,0.024155,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.940503,mpc,0,-126.340000,54.885000,7.282170,8.605955,7.650000,8.465000,-0.367830,0.140955,-12.472374,1.311276,1.189297,1.311276,-12.472374,-0.150000,0.700000,-21,53,-20.980356,52.795680,-20.980356,52.795680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.774533,-2.366977,50.106588,64.237398,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560012,1.509216,0.195096,0.019838,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.950505,mpc,0,-126.340000,54.885000,7.149165,8.592597,7.530000,8.465000,-0.380835,0.127597,-12.350394,-1.799193,0.884349,-1.799193,-12.350394,-0.140000,0.610000,-28,81,-28.257360,80.983214,-28.257360,80.983214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.216698,-2.403757,50.761017,62.062924,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558955,1.459327,0.235754,0.021147,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.960472,mpc,0,-126.340000,54.885000,7.014309,8.574453,7.410000,8.445000,-0.395691,0.129453,-12.960290,-4.970653,1.982162,-4.970653,-12.960290,-0.180000,0.730000,-23,93,-23.099359,93.301029,-23.099359,93.301029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.585539,-3.131054,41.248851,52.822912,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.603064,1.670124,0.240822,0.030931,0.574300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.970500,mpc,0,-126.340000,54.885000,6.876378,8.551327,7.280000,8.395000,-0.403622,0.156327,-13.692166,-6.556382,1.738204,-6.556382,-13.692166,-0.190000,0.840000,-19,95,-18.801258,95.011873,-18.801258,95.011873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.211341,-2.974358,35.194134,45.510430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574102,1.641967,0.263679,0.028940,0.508354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.980478,mpc,0,-126.340000,54.885000,6.737005,8.523476,7.130000,8.355000,-0.392995,0.168476,-13.692166,-6.556382,2.043152,-4.177788,-13.997114,-0.190000,0.910000,-20,85,-19.727864,85.427567,-19.727864,85.427567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.558182,-1.901572,33.004963,41.399685,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.066085,1.761135,1.389195,0.039822,0.501000,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.990471,mpc,0,-126.340000,54.885000,6.595416,8.490762,6.980000,8.335000,-0.384584,0.155762,-15.582843,-1.616224,1.677214,-1.616224,-15.582843,-0.170000,0.950000,-5,40,-5.470205,35.643728,-5.470205,35.643728,0.000000,4.783838,0.000000,64.000000,0.000000,0.000000,29.840292,-1.764657,34.956642,45.003316,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571300,1.749167,0.243997,0.035748,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.000499,mpc,0,-126.340000,54.885000,6.451412,8.453108,6.820000,8.335000,-0.368588,0.118108,-16.314719,1.128308,1.982162,1.128308,-16.314719,-0.120000,0.740000,-4,22,-3.615670,22.166055,-3.615670,22.166055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.436702,-0.298868,53.420462,65.961240,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.042209,3.215910,0.247619,0.046726,0.501875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010066,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.010603,mpc,0,-126.340000,54.885000,6.304525,8.410320,6.670000,8.335000,-0.365475,0.075320,-15.521854,-2.226120,1.738204,-2.226120,-15.521854,-0.070000,0.490000,-19,63,-18.624524,62.923839,-18.624524,62.923839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.522920,1.715925,70.384868,82.822278,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.641569,1.700869,0.216578,0.027986,0.502331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.020661,mpc,0,-126.340000,54.885000,6.156678,8.362943,6.510000,8.295000,-0.353322,0.067943,-15.155916,-7.349247,2.226120,-7.349247,-15.155916,-0.050000,0.470000,-27,104,-27.110232,103.870852,-27.110232,103.870852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.030551,2.331672,59.621029,65.905257,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566541,1.720488,0.252153,0.030950,0.501182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.030666,mpc,0,-126.340000,54.885000,6.008161,8.311140,6.360000,8.205000,-0.351839,0.106140,-15.155916,-11.496540,1.738204,-11.496540,-15.155916,-0.210000,0.750000,-10,112,-9.843723,112.450000,-9.843723,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.481413,3.353458,50.807254,57.017931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572480,1.763838,0.360804,0.036876,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.040672,mpc,0,-126.340000,54.885000,5.858360,8.254737,6.210000,8.125000,-0.351640,0.129737,-15.704823,-8.752008,1.860183,-8.752008,-15.704823,-0.150000,0.990000,-12,68,-12.320164,68.210407,-12.320164,68.210407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.017224,4.379003,50.023375,56.858837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.052653,1.646467,0.346311,0.023369,0.503609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008582,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.050846,mpc,0,-126.340000,54.885000,5.704939,8.192759,6.040000,8.075000,-0.335061,0.117759,-16.802635,-3.628881,1.494245,-3.628881,-16.802635,-0.110000,0.890000,-5,28,-5.376727,28.109835,-5.376727,28.109835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.728438,7.356947,63.918589,74.113256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.582755,1.609456,0.208645,0.022918,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.060666,mpc,0,-126.340000,54.885000,5.556013,8.128607,5.880000,8.065000,-0.323987,0.063607,-16.802635,-1.433256,2.226120,-1.433256,-16.802635,-0.190000,0.630000,7,23,7.280577,23.022571,7.280577,23.022571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.594195,10.373895,73.490791,90.156269,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562907,1.487632,0.211542,0.023876,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.070699,mpc,0,-126.340000,54.885000,5.403179,8.058759,5.720000,8.035000,-0.316821,0.023759,-16.436698,-3.567892,1.616224,-3.567892,-16.436698,-0.020000,0.400000,-17,54,-16.901089,53.520260,-16.901089,53.520260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.148516,12.510431,79.562589,95.128465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554120,1.617126,0.215415,0.025983,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.080693,mpc,0,-126.340000,54.885000,5.250496,7.984972,5.560000,7.965000,-0.309504,0.019972,-15.765812,-10.459717,1.372266,-10.459717,-15.765812,-0.030000,0.430000,-24,99,-24.452463,104.682573,-24.452463,104.682573,0.000000,-6.162313,0.000000,64.000000,0.000000,0.000000,43.288845,13.698901,70.828164,80.194350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558240,1.543593,0.232272,0.027212,0.502135,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.090736,mpc,0,-126.340000,54.885000,5.096841,7.906707,5.410000,7.865000,-0.313159,0.041707,-15.216906,-13.509197,2.165131,-13.509197,-15.216906,-0.070000,0.700000,-26,106,-26.071301,105.839725,-26.071301,105.839725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.881425,14.855917,59.415572,66.222460,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.584662,1.749352,0.285303,0.036194,0.501043,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.100667,mpc,0,-126.340000,54.885000,4.944941,7.825400,5.260000,7.755000,-0.315059,0.070400,-16.558677,-11.069613,2.592058,-11.069613,-16.558677,-0.180000,0.920000,0,66,0.414663,65.865572,0.414663,65.865572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.191625,16.424261,54.410563,60.888655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.571396,1.718172,0.306354,0.038134,0.501059,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.110665,mpc,0,-126.340000,54.885000,4.792265,7.739727,5.090000,7.685000,-0.297735,0.054727,-17.778469,-5.763517,2.165131,-5.763517,-17.778469,-0.130000,0.870000,10,21,10.321648,20.375759,10.321648,20.375759,0.000000,0.489813,0.000000,64.000000,0.000000,0.000000,44.930047,20.036778,64.837157,80.406556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567218,1.725211,0.211426,0.030793,0.501037,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.120697,mpc,0,-126.340000,54.885000,4.639615,7.650086,4.910000,7.645000,-0.270385,0.005086,-19.242219,-2.592058,2.165131,-2.592058,-19.242219,-0.030000,0.570000,16,12,15.922884,11.914833,15.922884,11.914833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.907364,23.316123,85.131172,102.267931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564794,1.544762,0.206862,0.024348,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.130694,mpc,0,-126.340000,54.885000,4.488278,7.557234,4.720000,7.605000,-0.231722,-0.047766,-18.571334,-6.434403,1.372266,-6.434403,-18.571334,0.050000,0.330000,4,57,4.210789,56.772017,4.210789,56.772017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.946067,26.398041,99.059020,113.886871,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556438,1.468167,0.198786,0.021253,0.502945,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.140698,mpc,0,-126.340000,54.885000,4.337893,7.460972,4.540000,7.505000,-0.202107,-0.044028,-17.168573,-12.533363,1.494245,-12.533363,-17.168573,0.070000,0.400000,-9,100,-9.066518,100.066291,-9.066518,100.066291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.962772,29.222271,89.192176,99.094370,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552996,1.540438,0.210623,0.021237,0.500701,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.150691,mpc,0,-126.340000,54.885000,4.188992,7.361639,4.380000,7.375000,-0.191008,-0.013361,-15.643833,-15.094927,1.799193,-15.094927,-15.643833,0.040000,0.680000,-18,98,-17.687701,97.886523,-17.687701,97.886523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.847973,31.034918,76.577778,86.067208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550513,1.515900,0.263215,0.018742,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.160695,mpc,0,-126.340000,54.885000,4.041531,7.259205,4.230000,7.245000,-0.188469,0.014205,-14.302062,-12.594353,2.531068,-12.594353,-14.302062,-0.010000,0.870000,-20,60,-20.484955,60.040641,-20.484955,60.040641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.058630,32.909792,71.154580,80.523393,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550002,1.654528,0.271744,0.033304,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.170694,mpc,0,-126.340000,54.885000,3.896033,7.154025,4.080000,7.165000,-0.183967,-0.010975,-14.607010,-7.837164,1.677214,-7.837164,-14.607010,-0.040000,0.790000,-9,22,-9.456709,22.016034,-9.456709,22.016034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.682655,34.846436,77.177981,87.381605,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559299,1.529183,0.204183,0.020206,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.180702,mpc,0,-126.340000,54.885000,3.752546,7.046124,3.930000,7.105000,-0.177454,-0.058876,-14.607010,-5.275601,0.518412,-5.275601,-14.607010,-0.110000,0.540000,5,16,4.999508,15.518098,4.999508,15.518098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.925493,37.944906,80.221721,100.654856,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547544,1.499991,0.192861,0.018384,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.190691,mpc,0,-126.340000,54.885000,3.611787,6.936040,3.790000,7.025000,-0.178213,-0.088960,-14.789979,-8.386070,0.396432,-8.386070,-14.789979,-0.020000,0.330000,-2,55,-1.849500,55.111154,-1.849500,55.111154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.612606,41.515228,84.833771,107.631561,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551569,1.595129,0.206668,0.017703,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.200692,mpc,0,-126.340000,54.885000,3.473571,6.823621,3.660000,6.915000,-0.186429,-0.091379,-12.472374,-14.180083,1.067318,-14.180083,-12.472374,0.000000,0.400000,-24,96,-24.411818,96.017173,-24.411818,96.017173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.538945,43.871423,81.788181,96.839369,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550783,1.612990,0.222001,0.025608,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.210672,mpc,0,-126.340000,54.885000,3.338639,6.709461,3.540000,6.785000,-0.201361,-0.075539,-11.191592,-17.351542,1.555235,-17.351542,-11.191592,-0.040000,0.650000,-31,101,-30.996239,101.251743,-30.996239,101.251743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.911249,44.362009,73.979877,86.134174,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.590092,1.555487,0.230388,0.025509,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.220694,mpc,0,-126.340000,54.885000,3.206423,6.593050,3.430000,6.635000,-0.223577,-0.041950,-10.703675,-14.546020,1.006328,-14.546020,-10.703675,-0.170000,0.870000,-16,61,-16.499613,60.530734,-16.499613,60.530734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.018611,45.362564,68.587819,83.529711,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569018,1.603183,0.267764,0.035746,0.500554,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.230692,mpc,0,-126.340000,54.885000,3.078079,6.475378,3.320000,6.545000,-0.241921,-0.069622,-11.191592,-8.934977,0.762370,-8.934977,-11.191592,-0.180000,0.790000,-6,16,-5.642906,16.342016,-5.642906,16.342016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.525975,48.681646,74.371143,103.231633,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543050,1.525206,0.175900,0.022290,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.240690,mpc,0,-126.340000,54.885000,2.953550,6.356387,3.210000,6.475000,-0.256450,-0.118613,-11.313571,-5.580549,0.335443,-5.580549,-11.313571,-0.130000,0.500000,-6,8,-5.643996,7.735468,-5.643996,7.735468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.367731,51.927783,84.559194,118.962191,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547311,1.522666,0.184702,0.022944,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.250688,mpc,0,-126.340000,54.885000,2.833115,6.236326,3.110000,6.395000,-0.276885,-0.158674,-11.191592,-8.934977,0.213464,-8.934977,-11.191592,-0.070000,0.280000,-12,50,-12.365755,50.448849,-12.365755,50.448849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.381197,54.106838,94.998184,126.478845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543919,1.483157,0.202319,0.023957,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.260690,mpc,0,-126.340000,54.885000,2.716992,6.115384,3.010000,6.275000,-0.293008,-0.159616,-8.934977,-15.155916,0.701380,-15.155916,-8.934977,-0.030000,0.330000,-36,95,-36.300484,98.255426,-36.300484,98.255426,0.000000,-2.806576,0.000000,64.000000,0.000000,0.000000,60.344592,55.421461,89.259252,111.921373,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549758,1.503127,0.185711,0.018580,0.500309,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.270694,mpc,0,-126.340000,54.885000,2.605432,5.993797,2.920000,6.115000,-0.314568,-0.121203,-8.508050,-18.388365,0.213464,-18.388365,-8.508050,-0.130000,0.620000,-27,104,-27.083489,104.144043,-27.083489,104.144043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.187258,55.421295,83.786620,101.034786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551358,1.636255,0.224475,0.022571,0.500340,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.280662,mpc,0,-126.340000,54.885000,2.499096,5.872289,2.840000,5.965000,-0.340904,-0.092711,-8.386070,-15.033937,1.677214,-15.033937,-8.386070,-0.240000,0.850000,-10,59,-9.921664,59.066502,-9.921664,59.066502,0.000000,0.077540,0.000000,64.000000,0.000000,0.000000,64.176561,57.659885,82.416042,109.143680,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559610,1.592333,0.252158,0.022274,0.501167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.290670,mpc,0,-126.340000,54.885000,2.397409,5.750173,2.750000,5.855000,-0.352591,-0.104827,-9.483883,-8.873987,0.518412,-8.873987,-9.483883,-0.180000,0.790000,-1,14,-0.624473,11.128963,-0.624473,11.128963,0.000000,3.015080,0.000000,64.000000,0.000000,0.000000,62.328925,61.943434,90.828312,128.426548,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576208,1.692536,0.217806,0.022004,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.300694,mpc,0,-126.340000,54.885000,2.300867,5.627970,2.670000,5.785000,-0.369133,-0.157030,-9.605862,-5.275601,0.274453,-5.275601,-9.605862,-0.140000,0.500000,2,2,1.769474,1.530177,1.769474,1.530177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.946088,64.837358,99.265066,137.922847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552236,1.637237,0.199840,0.023062,0.500798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.310711,mpc,0,-126.340000,54.885000,2.209928,5.506222,2.580000,5.715000,-0.370072,-0.208778,-8.203101,-7.349247,-0.457422,-7.349247,-8.203101,-0.040000,0.270000,-18,35,-17.642275,34.508431,-17.642275,34.508431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.153328,66.232056,107.884975,141.853545,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557191,1.615470,0.203665,0.022963,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.320695,mpc,0,-126.340000,54.885000,2.124990,5.385485,2.520000,5.615000,-0.395010,-0.229515,-6.739351,-12.899301,0.640391,-12.899301,-6.739351,-0.040000,0.250000,-30,80,-29.558542,82.360761,-29.558542,82.360761,0.000000,-2.852330,0.000000,64.000000,0.000000,0.000000,73.365366,65.718412,103.068031,125.642480,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562284,2.481765,0.266861,0.041481,0.501133,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.330671,mpc,0,-126.340000,54.885000,2.045983,5.265682,2.460000,5.465000,-0.414017,-0.199318,-5.153621,-17.473521,0.213464,-17.473521,-5.153621,-0.120000,0.470000,-31,106,-31.305466,105.956090,-31.305466,105.956090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.868058,65.768985,94.979058,114.553610,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.742265,1.762001,0.260339,0.030361,0.500724,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008306,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.340662,mpc,0,-126.340000,54.885000,1.972904,5.146781,2.410000,5.315000,-0.437096,-0.168219,-5.092632,-15.460864,0.762370,-15.460864,-5.092632,-0.180000,0.760000,-20,69,-20.025266,68.843753,-20.025266,68.843753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.417140,66.844357,93.250581,116.605421,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558230,1.871141,0.310520,0.037059,0.505158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008293,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.350693,mpc,0,-126.340000,54.885000,1.905779,5.028734,2.360000,5.195000,-0.454221,-0.166266,-5.702528,-9.300914,0.274453,-9.300914,-5.702528,-0.220000,0.800000,-2,24,-2.180199,14.836542,-2.180199,14.836542,0.000000,9.007211,0.000000,64.000000,0.000000,0.000000,75.634113,71.146703,100.398150,136.772890,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.602477,1.764822,0.251265,0.034452,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.360668,mpc,0,-126.340000,54.885000,1.845381,4.912915,2.300000,5.145000,-0.454619,-0.232085,-6.678361,-3.628881,-0.030495,-3.628881,-6.678361,-0.220000,0.570000,16,-17,16.066162,-17.004741,16.066162,-17.004741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.408844,73.796022,97.030901,138.761941,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569216,1.781560,0.243229,0.037988,0.500922,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008144,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.370677,mpc,0,-126.340000,54.885000,1.791258,4.798488,2.250000,5.105000,-0.458742,-0.306512,-5.336590,-4.299767,-0.030495,-4.299767,-5.336590,-0.020000,0.210000,-14,14,-13.691227,13.915190,-13.691227,13.915190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.381749,76.022659,104.556564,144.586210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.601035,1.771244,0.237940,0.033077,0.501023,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008155,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.380668,mpc,0,-126.340000,54.885000,1.743814,4.686279,2.210000,5.015000,-0.466186,-0.328721,-2.714037,-10.520706,-0.335443,-10.520706,-2.714037,-0.010000,0.120000,-35,59,-35.465921,74.504274,-35.465921,74.504274,0.000000,-15.589084,0.000000,64.000000,0.000000,0.000000,75.158872,75.474871,112.700472,139.094173,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568842,1.792812,0.272658,0.030827,0.500915,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.390665,mpc,0,-126.340000,54.885000,1.703021,4.576259,2.190000,4.885000,-0.486979,-0.308741,-1.494245,-17.656490,-0.457422,-17.656490,-1.494245,-0.130000,0.300000,-30,104,-29.829640,112.450000,-29.829640,112.450000,0.000000,-8.534810,0.000000,64.000000,0.000000,0.000000,77.849082,75.266098,102.918071,125.695543,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566197,1.606358,0.242643,0.019185,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.400664,mpc,0,-126.340000,54.885000,1.668969,4.468689,2.180000,4.715000,-0.511031,-0.246311,-0.640391,-18.754303,-0.274453,-18.754303,-0.640391,-0.220000,0.650000,-22,111,-22.097258,110.887749,-22.097258,110.887749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.074789,76.987840,102.071371,132.659335,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558089,1.492428,0.294018,0.023067,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.410672,mpc,0,-126.340000,54.885000,1.641693,4.363698,2.180000,4.565000,-0.538307,-0.201302,-1.250287,-13.021280,0.274453,-13.021280,-1.250287,-0.220000,0.910000,-11,66,-10.961235,47.795005,-10.961235,47.795005,0.000000,18.092744,0.000000,64.000000,0.000000,0.000000,71.066162,81.034144,107.568464,149.295330,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558399,1.494204,0.306246,0.028101,0.502900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.420697,mpc,0,-126.340000,54.885000,1.621234,4.261438,2.160000,4.485000,-0.538766,-0.223562,-2.104141,-5.580549,-0.274453,-5.580549,-2.104141,-0.160000,0.840000,-2,21,-1.557894,-7.985582,-1.557894,-7.985582,0.000000,28.873331,0.000000,64.000000,0.000000,0.000000,65.291258,85.491353,112.397411,164.409216,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554812,1.588510,0.216096,0.030197,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.430682,mpc,0,-126.340000,54.885000,1.607697,4.162681,2.150000,4.465000,-0.542303,-0.302319,-1.677214,0.579401,-0.091484,0.579401,-1.677214,-0.100000,0.540000,-4,-24,-3.584255,-37.554694,-3.584255,-37.554694,0.000000,13.442443,0.000000,64.000000,0.000000,0.000000,61.026300,85.791342,107.863657,159.245265,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.598362,1.579783,0.224178,0.019513,0.500522,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.440696,mpc,0,-126.340000,54.885000,1.600966,4.066934,2.140000,4.455000,-0.539034,-0.388066,-0.640391,-1.311276,0.030495,-1.311276,-0.640391,-0.070000,0.180000,-10,4,-9.670078,3.553165,-9.670078,3.553165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.332996,84.817231,117.014380,162.598739,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553493,1.600367,0.211955,0.022050,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.450664,mpc,0,-126.340000,54.885000,1.601047,3.975099,2.150000,4.395000,-0.548953,-0.419901,1.006328,-8.508050,-0.274453,-8.508050,1.006328,-0.070000,0.060000,-21,49,-21.026897,75.109629,-21.026897,75.109629,0.000000,-26.556464,0.000000,64.000000,0.000000,0.000000,66.347133,84.167240,113.753412,152.405482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553716,1.618271,0.214792,0.024586,0.500874,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.460664,mpc,0,-126.340000,54.885000,1.607875,3.886621,2.170000,4.265000,-0.562125,-0.378379,2.775027,-16.741646,-0.030495,-16.741646,2.775027,-0.100000,0.200000,-31,94,-30.870937,112.450000,-30.870937,112.450000,0.000000,-18.896835,0.000000,64.000000,0.000000,0.000000,68.768085,85.127469,109.029987,141.736616,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557867,1.473628,0.234373,0.017103,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.470699,mpc,0,-126.340000,54.885000,1.621451,3.801681,2.200000,4.085000,-0.578549,-0.283319,2.531068,-21.498835,-0.884349,-21.498835,2.531068,-0.180000,0.550000,-16,112,-16.320269,112.450000,-16.320269,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.400226,87.212705,108.079841,142.090206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555645,1.508755,0.251252,0.023639,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.480670,mpc,0,-126.340000,54.885000,1.641517,3.721276,2.220000,3.895000,-0.578483,-0.173724,1.616224,-19.059251,-0.335443,-19.059251,1.616224,-0.190000,0.850000,-1,112,-1.082063,112.450000,-1.082063,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.734651,92.221633,113.781597,159.129207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557918,1.584424,0.280489,0.025644,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.490666,mpc,0,-126.340000,54.885000,1.668101,3.644816,2.230000,3.755000,-0.561899,-0.110184,0.335443,-11.374561,-0.091484,-11.374561,0.335443,-0.120000,1.000000,11,67,11.120641,62.961616,11.120641,62.961616,0.000000,4.488384,0.000000,64.000000,0.000000,0.000000,55.137987,96.969133,121.561731,172.721949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559341,1.447426,0.282280,0.015393,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.500690,mpc,0,-126.340000,54.885000,1.701129,3.572453,2.240000,3.685000,-0.538871,-0.112547,0.030495,-2.348100,-0.030495,-2.348100,0.030495,-0.030000,0.880000,14,22,13.690930,1.708557,13.690930,1.708557,0.000000,20.741443,0.000000,64.000000,0.000000,0.000000,48.366030,99.351330,122.895497,176.560155,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547057,1.531172,0.195302,0.017485,0.500583,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.510662,mpc,0,-126.340000,54.885000,1.740159,3.504887,2.250000,3.695000,-0.509841,-0.190113,0.640391,2.531068,0.030495,2.531068,0.640391,0.030000,0.570000,11,-15,11.066931,-15.335930,11.066931,-15.335930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.786865,97.282548,121.064145,168.743243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543601,1.575841,0.209217,0.017330,0.500489,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.520662,mpc,0,-126.340000,54.885000,1.785306,3.441685,2.280000,3.705000,-0.494694,-0.263315,1.738204,0.579401,-0.274453,0.579401,1.738204,0.040000,0.220000,7,28,6.709566,27.923102,6.709566,27.923102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.924630,93.884212,127.094856,169.111025,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553484,1.768006,0.225113,0.034083,0.500919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.530663,mpc,0,-126.340000,54.885000,1.836282,3.383146,2.310000,3.665000,-0.473718,-0.281854,3.689871,-7.288257,-0.274453,-7.288257,3.689871,0.050000,0.160000,-7,73,-7.499219,102.441182,-7.499219,102.441182,0.000000,-29.518080,0.000000,64.000000,0.000000,0.000000,49.232848,91.889199,123.396572,157.628533,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551360,1.693305,0.230311,0.025118,0.502529,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.540664,mpc,0,-126.340000,54.885000,1.892853,3.329395,2.350000,3.555000,-0.457147,-0.225605,4.665705,-13.448207,-0.945339,-13.448207,4.665705,0.040000,0.390000,-12,112,-11.637968,112.450000,-11.637968,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.134501,91.269893,120.207773,150.774727,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561467,1.714452,0.270257,0.028046,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.550663,mpc,0,-126.340000,54.885000,1.954788,3.280517,2.410000,3.425000,-0.455212,-0.144483,5.580549,-14.607010,-0.213464,-14.607010,5.580549,0.030000,0.750000,-16,112,-15.504754,112.450000,-15.504754,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.716732,91.278829,124.699594,158.688801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564688,1.591191,0.280358,0.022028,0.500415,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.560663,mpc,0,-126.340000,54.885000,2.021834,3.236592,2.460000,3.315000,-0.438166,-0.078408,5.580549,-9.117946,-1.006328,-9.117946,5.580549,0.000000,0.950000,-5,82,-5.166829,82.142615,-5.166829,82.142615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.455208,93.130134,130.027298,168.883845,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557828,1.602222,0.250382,0.026802,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.570665,mpc,0,-126.340000,54.885000,2.093725,3.197685,2.510000,3.275000,-0.416275,-0.077315,4.604715,-0.457422,-0.091484,-0.457422,4.604715,-0.020000,0.920000,15,37,15.032920,17.430405,15.032920,17.430405,0.000000,19.712210,0.000000,64.000000,0.000000,0.000000,28.997245,93.942129,127.056139,174.256934,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561711,1.645916,0.238287,0.032734,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.580667,mpc,0,-126.340000,54.885000,2.170164,3.163860,2.560000,3.295000,-0.389836,-0.131140,3.506902,5.031642,-0.396432,5.031642,3.506902,0.010000,0.680000,30,-8,29.900510,-8.116334,29.900510,-8.116334,0.000000,0.258948,0.000000,64.000000,0.000000,0.000000,15.926573,90.940734,113.644675,159.923708,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565655,1.576672,0.195239,0.016519,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.590662,mpc,0,-126.340000,54.885000,2.250777,3.135184,2.590000,3.355000,-0.339223,-0.219816,3.262944,5.397580,-0.274453,5.397580,3.262944,0.070000,0.300000,34,18,33.625921,17.599410,33.625921,17.599410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.496970,87.798388,117.257782,162.730962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543164,1.436389,0.167767,0.014308,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.600659,mpc,0,-126.340000,54.885000,2.335305,3.111664,2.630000,3.365000,-0.294695,-0.253336,3.628881,-1.677214,-0.396432,-1.677214,3.628881,0.120000,0.180000,29,63,28.723695,89.206646,28.723695,89.206646,0.000000,-26.607236,0.000000,64.000000,0.000000,0.000000,1.790741,86.799846,132.067905,171.774104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540121,1.534270,0.150077,0.014290,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.610689,mpc,0,-126.340000,54.885000,2.423687,3.093275,2.680000,3.315000,-0.256313,-0.221725,5.092632,-8.447060,-0.213464,-8.447060,5.092632,0.220000,0.360000,6,108,6.108500,112.450000,6.108500,112.450000,0.000000,-4.850590,0.000000,64.000000,0.000000,0.000000,-0.359925,87.990746,135.753211,169.373283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540465,1.446944,0.182619,0.013743,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.620690,mpc,0,-126.340000,54.885000,2.515015,3.080146,2.730000,3.225000,-0.214985,-0.144854,6.617372,-10.154769,-0.701380,-10.154769,6.617372,0.210000,0.700000,-3,112,-3.024924,112.450000,-3.024924,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.942697,87.060799,133.037057,163.445291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539747,1.412216,0.202059,0.013812,0.500958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.630658,mpc,0,-126.340000,54.885000,2.608862,3.072232,2.800000,3.155000,-0.191138,-0.082768,6.861330,-6.739351,-0.396432,-6.739351,6.861330,0.130000,0.930000,9,97,8.666522,96.535720,8.666522,96.535720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.072609,87.000359,132.621960,165.834202,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538539,1.412714,0.235777,0.012910,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.640816,mpc,0,-126.340000,54.885000,2.706980,3.069466,2.880000,3.135000,-0.173020,-0.065534,6.922320,1.433256,-0.396432,1.433256,6.922320,0.100000,0.950000,18,52,18.006403,33.388554,18.006403,33.388554,0.000000,18.147166,0.000000,64.000000,0.000000,0.000000,-17.071310,84.712531,130.101777,167.540074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560027,1.424087,0.201049,0.016321,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.650817,mpc,0,-126.340000,54.885000,2.805644,3.071941,2.960000,3.205000,-0.154356,-0.133059,7.166278,8.873987,-0.640391,8.873987,7.166278,0.130000,0.760000,18,7,17.772237,-14.291456,17.772237,-14.291456,0.000000,20.827176,0.000000,64.000000,0.000000,0.000000,-28.518092,79.432979,122.526299,160.800283,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558428,1.420778,0.175667,0.014897,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.660662,mpc,0,-126.340000,54.885000,2.904353,3.079379,3.030000,3.295000,-0.125647,-0.215621,7.715185,11.008623,-0.518412,11.008623,7.715185,0.120000,0.430000,19,-7,18.521004,-7.350071,18.521004,-7.350071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.372463,73.166493,121.776996,160.500904,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558919,1.419214,0.186007,0.014150,0.500730,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.670814,mpc,0,-126.340000,54.885000,3.007365,3.092196,3.120000,3.375000,-0.112635,-0.282804,8.386070,5.580549,-0.579401,5.580549,8.386070,0.170000,0.150000,6,38,6.007012,59.868434,6.007012,59.868434,0.000000,-22.218504,0.000000,64.000000,0.000000,0.000000,-49.119575,69.640136,131.264422,172.406909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560013,1.419988,0.173548,0.014285,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.680814,mpc,0,-126.340000,54.885000,3.109609,3.109867,3.220000,3.375000,-0.110391,-0.265133,9.910810,-2.897006,-0.396432,-2.897006,9.910810,0.160000,0.210000,-10,83,-9.939072,112.450000,-9.939072,112.450000,0.000000,-29.800071,0.000000,64.000000,0.000000,0.000000,-55.199500,68.804207,125.831132,163.552342,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558018,1.420735,0.209756,0.015836,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.691458,mpc,0,-126.340000,54.885000,3.218800,3.134097,3.340000,3.285000,-0.121200,-0.150903,11.313571,-10.764665,-0.945339,-10.764665,11.313571,0.110000,0.500000,-20,112,-19.964729,112.450000,-19.964729,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.097240,70.296501,121.094172,157.181530,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596315,1.517481,0.254778,0.017829,0.500294,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.700662,mpc,0,-126.340000,54.885000,3.313110,3.159478,3.450000,3.205000,-0.136890,-0.045522,11.374561,-10.459717,-1.067318,-10.459717,11.374561,0.060000,0.790000,-19,112,-19.431118,112.450000,-19.431118,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.514480,71.682946,124.539524,156.995977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545486,1.735797,0.365131,0.039504,0.500995,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.711049,mpc,0,-126.340000,54.885000,3.418961,3.192957,3.560000,3.135000,-0.141039,0.057957,10.032790,-4.299767,-0.701380,-4.299767,10.032790,0.030000,1.020000,-6,112,-6.081832,112.450000,-6.081832,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.741921,72.320086,131.615538,164.149102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.612475,1.532683,0.271597,0.018081,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.720662,mpc,0,-126.340000,54.885000,3.515945,3.228408,3.660000,3.145000,-0.144055,0.083408,8.508050,3.872840,0.091484,3.872840,8.508050,-0.010000,1.040000,13,67,12.998725,53.726261,12.998725,53.726261,0.000000,13.723739,0.000000,64.000000,0.000000,0.000000,-73.348383,68.737996,132.545182,163.248042,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554170,1.799387,0.369239,0.035569,0.501025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008271,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.730662,mpc,0,-126.340000,54.885000,3.615394,3.269731,3.740000,3.235000,-0.124606,0.034731,7.410237,12.106436,-0.396432,12.106436,7.410237,0.020000,0.900000,22,22,21.604883,-3.842588,21.604883,-3.842588,0.000000,26.292588,0.000000,64.000000,0.000000,0.000000,-77.054684,61.707323,130.672150,161.238376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553065,1.592157,0.210464,0.019778,0.500294,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.740663,mpc,0,-126.340000,54.885000,3.712927,3.315461,3.810000,3.385000,-0.097073,-0.069539,5.580549,16.985604,0.030495,16.985604,5.580549,0.060000,0.570000,34,-22,34.268233,-21.842181,34.268233,-21.842181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.765689,51.989864,126.865710,158.629381,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553234,1.532941,0.201923,0.017719,0.500366,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.750660,mpc,0,-126.340000,54.885000,3.808040,3.365439,3.870000,3.525000,-0.061960,-0.159561,4.970653,13.753155,0.213464,13.753155,4.970653,0.100000,0.200000,34,23,34.191537,31.073773,34.191537,31.073773,0.000000,-7.915954,0.000000,64.000000,0.000000,0.000000,-79.574278,45.716894,126.917051,166.780327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539189,1.425616,0.157623,0.012599,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.760661,mpc,0,-126.340000,54.885000,3.900349,3.419555,3.930000,3.605000,-0.029651,-0.185445,4.787684,3.689871,0.091484,3.689871,4.787684,0.190000,0.130000,20,68,19.610406,112.450000,19.610406,112.450000,0.000000,-44.292181,0.000000,64.000000,0.000000,0.000000,-78.047172,42.477709,132.837576,167.795348,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539937,1.423380,0.190610,0.014279,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.770660,mpc,0,-126.340000,54.885000,3.989340,3.477620,3.990000,3.575000,-0.000660,-0.097380,5.458569,-5.519559,-0.396432,-5.519559,5.458569,0.230000,0.370000,5,112,4.554408,112.450000,4.554408,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.634731,45.709274,136.824455,167.703428,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539111,1.414563,0.178570,0.013352,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.780813,mpc,0,-126.340000,54.885000,4.075859,3.540457,4.060000,3.515000,0.015859,0.025457,6.617372,-9.056956,-0.640391,-9.056956,6.617372,0.190000,0.740000,-7,112,-6.952702,112.450000,-6.952702,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.958920,49.215111,133.295256,164.284399,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559567,1.426334,0.279367,0.015562,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.790814,mpc,0,-126.340000,54.885000,4.156846,3.605998,4.130000,3.455000,0.026846,0.150998,5.885497,-6.068465,-0.457422,-6.068465,5.885497,0.130000,0.960000,0,112,0.385470,112.450000,0.385470,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.289316,53.904274,134.971853,171.174613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559479,1.426064,0.267401,0.014297,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.800817,mpc,0,-126.340000,54.885000,4.233206,3.674991,4.180000,3.445000,0.053206,0.229991,4.360757,1.433256,0.823360,1.433256,4.360757,0.110000,1.050000,14,112,14.356194,112.449824,14.356194,112.449824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.306325,54.919651,136.122502,172.895243,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558790,1.427125,0.263979,0.014144,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.810693,mpc,0,-126.340000,54.885000,4.303605,3.746284,4.220000,3.505000,0.083605,0.241284,3.140965,10.154769,-0.213464,10.154769,3.140965,0.100000,1.070000,26,67,26.306519,43.228136,26.306519,43.228136,0.000000,24.221687,0.000000,64.000000,0.000000,0.000000,-87.810727,50.105056,134.370178,166.165997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539809,1.416222,0.258928,0.015521,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.820816,mpc,0,-126.340000,54.885000,4.370197,3.822443,4.250000,3.665000,0.120197,0.157443,1.921172,18.388365,-0.457422,18.388365,1.921172,0.140000,0.900000,32,22,32.042775,-16.359638,32.042775,-16.359638,0.000000,38.809461,0.000000,64.000000,0.000000,0.000000,-93.249842,40.705308,128.668578,162.367009,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560291,1.426952,0.192438,0.015237,0.504689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.830810,mpc,0,-126.340000,54.885000,4.429990,3.900481,4.270000,3.875000,0.159990,0.025481,0.274453,21.620814,0.457422,21.620814,0.274453,0.220000,0.570000,35,-23,34.663788,-25.164888,34.663788,-25.164888,0.000000,2.614712,0.000000,64.000000,0.000000,0.000000,-99.152935,28.012342,126.525303,166.265322,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559182,1.425065,0.192386,0.014951,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.840699,mpc,0,-126.340000,54.885000,4.482940,3.980280,4.280000,4.055000,0.202940,-0.074720,0.518412,17.351542,0.945339,17.351542,0.518412,0.290000,0.190000,20,22,19.582629,34.322904,19.582629,34.322904,0.000000,-11.873080,0.000000,64.000000,0.000000,0.000000,-103.894658,17.520927,134.781907,173.616983,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540178,1.425452,0.174759,0.016530,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.850661,mpc,0,-126.340000,54.885000,4.529644,4.063042,4.300000,4.155000,0.229644,-0.091958,1.738204,7.044299,0.091484,7.044299,1.738204,0.280000,0.140000,1,67,0.807694,112.450000,0.807694,112.450000,0.000000,-45.000176,0.000000,64.000000,0.000000,0.000000,-107.352893,7.522392,139.516957,179.744590,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540446,1.414773,0.193352,0.015180,0.502553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.860700,mpc,0,-126.340000,54.885000,4.569599,4.148644,4.340000,4.165000,0.229599,-0.016356,3.018985,-2.714037,-1.067318,-2.714037,3.018985,0.200000,0.370000,-11,112,-10.522455,112.450000,-10.522455,112.450000,0.000000,-0.000176,0.000000,64.000000,0.000000,0.000000,-110.551165,6.030043,135.745233,169.892063,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539991,1.414411,0.182680,0.013855,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.870810,mpc,0,-126.340000,54.885000,4.602253,4.236851,4.360000,4.125000,0.242253,0.111851,2.226120,-6.495393,-0.640391,-6.495393,2.226120,0.150000,0.740000,-7,112,-7.286272,112.450000,-7.286272,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.568947,9.960658,127.681789,158.825089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560661,1.423713,0.275019,0.015554,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.880811,mpc,0,-126.340000,54.885000,4.626715,4.325838,4.390000,4.095000,0.236715,0.230838,0.274453,-3.933829,0.640391,-3.933829,0.274453,0.120000,0.960000,3,112,2.894472,112.450000,2.894472,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.972353,15.925432,130.335479,155.726256,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557040,1.429464,0.263700,0.014956,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.890821,mpc,0,-126.340000,54.885000,4.643061,4.416385,4.390000,4.105000,0.253061,0.311385,-1.738204,3.140965,1.067318,3.140965,-1.738204,0.100000,1.040000,17,112,17.099621,112.450000,17.099621,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.853031,18.691666,129.535423,153.856144,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557464,1.422664,0.239383,0.015297,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.900811,mpc,0,-126.340000,54.885000,4.650949,4.508010,4.360000,4.185000,0.290949,0.323010,-3.262944,11.862478,0.274453,11.862478,-3.262944,0.100000,1.080000,28,67,28.061538,49.445649,28.061538,49.445649,0.000000,18.004351,0.000000,64.000000,0.000000,0.000000,-119.542361,16.071368,126.510828,156.351376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558938,1.423829,0.290182,0.014115,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.910690,mpc,0,-126.340000,54.885000,4.650187,4.599604,4.340000,4.345000,0.310187,0.254604,-4.238777,19.791126,0.274453,19.791126,-4.238777,0.140000,0.920000,27,22,27.399272,-9.116245,27.399272,-9.116245,0.000000,31.566245,0.000000,64.000000,0.000000,0.000000,-119.559109,8.722733,124.270867,160.457465,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539845,1.416092,0.159369,0.014764,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.920817,mpc,0,-126.340000,54.885000,4.640294,4.694272,4.300000,4.565000,0.340294,0.129272,-5.031642,23.511492,1.128308,23.511492,-5.031642,0.070000,0.580000,38,-22,38.286258,-22.276722,38.286258,-22.276722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.442643,-3.232773,123.179581,170.690203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557596,1.422880,0.188315,0.016646,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.930812,mpc,0,-126.340000,54.885000,4.621234,4.788231,4.260000,4.775000,0.361234,0.013231,-3.689871,19.730136,1.433256,19.730136,-3.689871,0.160000,0.200000,7,23,7.334961,29.601766,7.334961,29.601766,0.000000,-6.878489,0.000000,64.000000,0.000000,0.000000,-118.798027,-12.723344,130.570373,180.342443,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559762,1.422568,0.190062,0.015126,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.940698,mpc,0,-126.340000,54.885000,4.593075,4.881430,4.240000,4.905000,0.353075,-0.023570,-1.128308,10.093779,0.152474,10.093779,-1.128308,0.140000,0.130000,-28,68,-27.717750,112.449995,-27.717750,112.449995,0.000000,-44.726718,0.000000,64.000000,0.000000,0.000000,-114.835094,-22.362962,130.356019,180.624236,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540319,1.415987,0.206020,0.015801,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.950820,mpc,0,-126.340000,54.885000,4.554443,4.976886,4.240000,4.955000,0.314443,0.021886,0.335443,0.884349,-0.884349,0.884349,0.335443,0.100000,0.400000,-54,112,-53.754557,112.450000,-53.754557,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.472119,-24.249417,126.244124,169.455790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558247,1.422399,0.221918,0.014286,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.960818,mpc,0,-126.340000,54.885000,4.506364,5.070964,4.250000,4.955000,0.256364,0.115964,0.213464,-2.104141,-0.274453,-2.104141,0.213464,0.030000,0.740000,-63,112,-62.517432,112.450000,-62.517432,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.310398,-19.797073,117.253547,157.438756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558802,1.421128,0.261128,0.014940,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.970811,mpc,0,-126.340000,54.885000,4.448301,5.164535,4.240000,4.955000,0.208301,0.209535,-2.470079,1.128308,0.823360,1.128308,-2.470079,-0.300000,0.980000,-18,112,-12.088474,112.450000,-12.088474,112.450000,-5.428957,0.000000,0.000000,64.000000,0.000000,0.000000,-104.975682,-11.950518,123.837507,152.211829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557080,1.422816,0.280585,0.014902,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.980817,mpc,0,-126.340000,54.885000,4.380011,5.257516,4.190000,5.015000,0.190011,0.242516,-7.105289,8.447060,1.128308,8.447060,-7.105289,-0.300000,1.060000,21,69,20.694162,68.664634,20.694162,68.664634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.318957,-6.975024,127.662951,152.739673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556995,1.422079,0.267868,0.014647,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.990816,mpc,0,-126.340000,54.885000,4.301500,5.349496,4.110000,5.155000,0.191500,0.194496,-10.154769,16.314719,0.884349,16.314719,-10.154769,-0.050000,0.920000,10,24,9.613428,9.062665,9.613428,9.062665,0.000000,14.601969,0.000000,64.000000,0.000000,0.000000,-106.369634,-5.819415,122.879326,148.713989,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558882,1.422140,0.188302,0.015263,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.000810,mpc,0,-126.340000,54.885000,4.212693,5.440251,4.010000,5.355000,0.202693,0.085251,-11.313571,20.096074,1.128308,20.096074,-11.313571,0.030000,0.600000,1,-7,1.259713,-6.736504,1.259713,-6.736504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.485431,-9.831758,126.684036,164.798477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556653,1.422626,0.174549,0.016030,0.500453,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.010691,mpc,0,-126.340000,54.885000,4.114664,5.528600,3.910000,5.525000,0.204664,0.003600,-10.520706,16.680656,1.616224,16.680656,-10.520706,0.040000,0.290000,-18,38,-17.945048,38.253826,-17.945048,38.253826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.098830,-14.354526,128.307103,174.439483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539987,1.416355,0.151043,0.015044,0.500505,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.020820,mpc,0,-126.340000,54.885000,4.003610,5.617491,3.810000,5.645000,0.193610,-0.027509,-8.752008,7.959143,0.762370,7.959143,-8.752008,0.010000,0.270000,-45,83,-44.867235,108.552142,-44.867235,108.552142,0.000000,-25.298316,0.000000,64.000000,0.000000,0.000000,-91.717529,-19.311956,118.453404,169.492815,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560274,1.422456,0.210049,0.015342,0.506049,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.030812,mpc,0,-126.340000,54.885000,3.883556,5.703304,3.740000,5.685000,0.143556,0.018304,-7.959143,0.579401,0.762370,0.579401,-7.959143,-0.160000,0.520000,-49,112,-48.802879,112.450000,-48.802879,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.435817,-17.971724,110.650313,154.198649,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556808,1.422686,0.212790,0.014222,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.040811,mpc,0,-126.340000,54.885000,3.752992,5.787091,3.660000,5.705000,0.092992,0.082091,-9.788831,-1.433256,1.067318,-1.433256,-9.788831,-0.330000,0.820000,-28,112,-27.516170,112.450000,-27.516170,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.823756,-11.506171,116.342747,148.348426,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.847290,1.596936,0.303620,0.027363,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008286,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.050663,mpc,0,-126.340000,54.885000,3.614193,5.867393,3.550000,5.725000,0.064193,0.142393,-12.594353,2.531068,1.738204,2.531068,-12.594353,-0.340000,1.020000,-13,98,-12.709245,97.735214,-12.709245,97.735214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.575251,-4.366783,122.530832,146.257412,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546045,1.460547,0.259586,0.019428,0.503419,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.060668,mpc,0,-126.340000,54.885000,3.463002,5.946442,3.420000,5.795000,0.043002,0.151442,-14.485031,8.934977,1.860183,8.934977,-14.485031,-0.230000,1.010000,-20,53,-19.504317,43.782616,-19.504317,43.782616,0.000000,8.952598,0.000000,64.000000,0.000000,0.000000,-87.120057,-1.658065,119.081397,143.027481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565333,1.697329,0.267923,0.021313,0.500528,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008061,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.070662,mpc,0,-126.340000,54.885000,3.301776,6.022686,3.270000,5.915000,0.031776,0.107686,-15.460864,13.936124,1.555235,13.936124,-15.460864,-0.190000,0.830000,-25,10,-25.397069,10.030175,-25.397069,10.030175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.519347,-2.429465,117.729976,145.057204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546550,1.743706,0.247556,0.035474,0.501005,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.080670,mpc,0,-126.340000,54.885000,3.130209,6.096126,3.120000,6.065000,0.010209,0.031126,-16.192739,14.302062,1.921172,14.302062,-16.192739,-0.180000,0.490000,-31,26,-31.414445,25.638777,-31.414445,25.638777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.441224,-4.220961,115.712407,145.742186,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569951,1.485375,0.204118,0.018519,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.090663,mpc,0,-126.340000,54.885000,2.948985,6.166345,2.960000,6.175000,-0.011015,-0.008655,-16.924615,8.020133,2.226120,8.020133,-16.924615,-0.240000,0.350000,-31,71,-30.803128,83.778029,-30.803128,83.778029,0.000000,-13.139252,0.000000,64.000000,0.000000,0.000000,-79.668111,-6.891942,107.462318,139.154939,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559147,1.715747,0.214597,0.025843,0.500732,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.100669,mpc,0,-126.340000,54.885000,2.757719,6.233378,2.790000,6.215000,-0.032281,0.018378,-17.717479,0.030495,2.104141,0.030495,-17.717479,-0.270000,0.510000,-34,112,-34.061585,112.450000,-34.061585,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.754192,-7.228487,97.869444,125.801869,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562951,1.611677,0.301680,0.017759,0.510998,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.110670,mpc,0,-126.340000,54.885000,2.556993,6.296909,2.620000,6.215000,-0.063007,0.081909,-17.717479,0.030495,1.860183,-3.079975,-18.754303,-0.290000,0.780000,-44,112,-44.185570,112.450000,-44.185570,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.911554,-6.275316,90.219481,115.019665,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581863,1.620083,0.333716,0.025074,0.500617,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.120666,mpc,0,-126.340000,54.885000,2.346998,6.356790,2.440000,6.215000,-0.093002,0.141790,-20.157064,-0.762370,2.470079,-0.762370,-20.157064,-0.320000,0.990000,-32,106,-31.969272,105.603958,-31.969272,105.603958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.421219,-2.780922,86.095545,103.438453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559659,1.477060,0.301023,0.022818,0.500893,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.130668,mpc,0,-126.340000,54.885000,2.127784,6.412919,2.230000,6.245000,-0.102216,0.167919,-22.291700,4.726694,3.018985,4.726694,-22.291700,-0.330000,1.050000,-19,61,-19.068231,53.900472,-19.068231,53.900472,0.000000,6.703486,0.000000,64.000000,0.000000,0.000000,-69.581647,-1.722054,87.709420,104.828133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.565430,1.586395,0.269753,0.025235,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.140703,mpc,0,-126.340000,54.885000,1.898952,6.465283,2.000000,6.325000,-0.101048,0.140283,-24.060398,9.910810,2.714037,9.910810,-24.060398,-0.260000,0.880000,-18,18,-17.988144,18.349937,-17.988144,18.349937,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.483570,-2.026915,90.582918,109.197401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,6.860209,1.676790,0.236054,0.045906,0.500648,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.009331,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.150661,mpc,0,-126.340000,54.885000,1.663337,6.513199,1.770000,6.445000,-0.106663,0.068199,-23.938419,11.618519,2.348100,11.618519,-23.938419,-0.210000,0.600000,-32,17,-32.469648,16.913908,-32.469648,16.913908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.325261,-3.819445,93.745239,118.727452,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557501,1.682174,0.192834,0.035750,0.500863,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.160669,mpc,0,-126.340000,54.885000,1.418323,6.557155,1.520000,6.525000,-0.101677,0.032155,-24.243367,6.556382,2.714037,6.556382,-24.243367,-0.220000,0.350000,-38,62,-37.512703,73.653739,-37.512703,73.653739,0.000000,-11.739832,0.000000,64.000000,0.000000,0.000000,-55.089817,-6.428205,92.038088,125.244206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.587739,1.694511,0.259444,0.037942,0.501034,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.170668,mpc,0,-126.340000,54.885000,1.165627,6.596751,1.280000,6.555000,-0.114373,0.041751,-24.426336,-1.555235,3.018985,-1.555235,-24.426336,-0.290000,0.420000,-38,107,-38.126047,112.450000,-38.126047,112.450000,0.000000,-5.536092,0.000000,64.000000,0.000000,0.000000,-46.333243,-7.200667,81.292830,112.499407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576740,1.520811,0.236721,0.031746,0.500742,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.180697,mpc,0,-126.340000,54.885000,0.904557,6.632023,1.030000,6.515000,-0.125443,0.117023,-25.768107,-6.861330,2.957996,-6.861330,-25.768107,-0.320000,0.740000,-33,112,-32.675107,112.450000,-32.675107,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.995404,-4.163309,73.412808,97.602823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568193,1.593625,0.320484,0.017051,0.500428,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.190658,mpc,0,-126.340000,54.885000,0.638119,6.662545,0.770000,6.475000,-0.131881,0.187545,-26.682951,-4.665705,2.775027,-4.665705,-26.682951,-0.340000,0.960000,-29,112,-28.812787,112.450000,-28.812787,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.623598,1.084106,74.509264,92.564275,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539359,1.422714,0.224722,0.011982,0.500312,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.200657,mpc,0,-126.340000,54.885000,0.363849,6.688580,0.450000,6.475000,-0.086151,0.213580,-29.732431,0.335443,3.567892,0.335443,-29.732431,-0.310000,1.040000,-6,67,-6.387442,67.274495,-6.387442,67.274495,0.000000,0.175505,0.000000,64.000000,0.000000,0.000000,-36.428139,3.688789,71.976712,88.393088,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529496,1.424009,0.253029,0.011551,0.500349,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.210658,mpc,0,-126.340000,54.885000,0.083149,6.709924,0.180000,6.515000,-0.096851,0.194924,-31.684098,5.702528,3.689871,5.702528,-31.684098,-0.230000,0.930000,-3,25,-2.918908,25.062213,-2.918908,25.062213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.587915,4.665229,77.824509,99.461004,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538449,1.445961,0.129544,0.011966,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.220657,mpc,0,-126.340000,54.885000,-0.203510,6.726505,-0.160000,6.595000,-0.043510,0.131505,-31.257171,7.959143,3.140965,7.959143,-31.257171,-0.130000,0.810000,-18,5,-18.486027,4.758667,-18.486027,4.758667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.852685,3.013809,83.158268,103.646014,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.523873,1.417905,0.135837,0.011928,0.500539,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.230660,mpc,0,-126.340000,54.885000,-0.495818,6.738271,-0.430000,6.645000,-0.065818,0.093271,-29.793421,3.201954,3.201954,3.201954,-29.793421,-0.130000,0.320000,-39,50,-39.217319,79.070202,-39.217319,79.070202,0.000000,-29.311534,0.000000,64.000000,0.000000,0.000000,-25.659821,1.130390,96.935772,116.658657,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541227,1.417690,0.133883,0.011681,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.240658,mpc,0,-126.340000,54.885000,-0.793095,6.745167,-0.710000,6.645000,-0.083095,0.100167,-28.573629,-5.519559,3.079975,-5.519559,-28.573629,-0.240000,0.350000,-45,95,-45.154857,112.450000,-45.154857,112.450000,0.000000,-17.691333,0.000000,64.000000,0.000000,0.000000,-16.398345,0.110560,83.228642,103.699608,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538753,1.413581,0.165125,0.011676,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.250658,mpc,0,-126.340000,54.885000,-1.095095,6.747164,-1.030000,6.565000,-0.065095,0.182164,-28.817587,-10.764665,3.384923,-10.764665,-28.817587,-0.360000,0.370000,-31,112,-30.658183,112.450000,-30.658183,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.198987,3.214584,73.270482,90.000246,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.527006,1.413164,0.163051,0.011099,0.500313,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.260660,mpc,0,-126.340000,54.885000,-1.401313,6.744235,-1.290000,6.475000,-0.111313,0.269235,-29.549462,-11.008623,3.384923,-11.008623,-29.549462,-0.370000,0.900000,-32,112,-31.976278,112.450000,-31.976278,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.854321,9.683602,70.266694,91.498755,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541393,1.419133,0.195962,0.012147,0.502049,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.270658,mpc,0,-126.340000,54.885000,-1.711140,6.736367,-1.590000,6.415000,-0.121140,0.321367,-31.257171,-5.702528,3.262944,-5.702528,-31.257171,-0.350000,1.040000,-22,95,-22.333524,95.494064,-22.333524,95.494064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.376368,14.382234,75.323755,96.117089,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539168,1.419788,0.245197,0.012444,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.280814,mpc,0,-126.340000,54.885000,-2.029143,6.723317,-1.930000,6.415000,-0.099143,0.308317,-33.086859,1.921172,3.445913,1.921172,-33.086859,-0.300000,1.030000,-10,50,-10.129397,27.729932,-10.129397,27.729932,0.000000,22.764131,0.000000,64.000000,0.000000,0.000000,-16.309442,13.982427,80.322311,101.823566,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559637,1.424275,0.203045,0.012960,0.502990,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.290812,mpc,0,-126.340000,54.885000,-2.344956,6.705495,-2.250000,6.475000,-0.094956,0.230495,-33.940714,7.471226,4.055809,7.471226,-33.940714,-0.220000,0.810000,-11,5,-11.360380,-11.587775,-11.360380,-11.587775,0.000000,17.081839,0.000000,64.000000,0.000000,0.000000,-18.598144,9.810744,85.762364,108.050749,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560513,1.424196,0.176799,0.012974,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.300659,mpc,0,-126.340000,54.885000,-2.658144,6.683138,-2.570000,6.555000,-0.088144,0.128138,-32.903890,7.349247,3.567892,7.349247,-32.903890,-0.190000,0.450000,-24,6,-24.121020,5.795946,-24.121020,5.795946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.916347,4.926028,96.862967,118.777771,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538902,1.413124,0.142562,0.011542,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.310813,mpc,0,-126.340000,54.885000,-2.982885,6.655113,-2.900000,6.595000,-0.082885,0.060113,-32.172015,0.640391,3.872840,0.640391,-32.172015,-0.190000,0.250000,-33,51,-33.299961,67.996978,-33.299961,67.996978,0.000000,-17.201032,0.000000,64.000000,0.000000,0.000000,-10.812926,0.139331,101.203507,124.054658,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559335,1.424274,0.176667,0.013323,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.320813,mpc,0,-126.340000,54.885000,-3.303916,6.622624,-3.210000,6.555000,-0.093916,0.067624,-31.745088,-8.691018,3.384923,-8.691018,-31.745088,-0.240000,0.320000,-36,96,-35.511671,112.450000,-35.511671,112.450000,0.000000,-16.654054,0.000000,64.000000,0.000000,0.000000,-4.277091,-1.908064,91.190979,113.281524,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558758,1.423044,0.226063,0.013422,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.330658,mpc,0,-126.340000,54.885000,-3.620692,6.585940,-3.510000,6.445000,-0.110692,0.140940,-32.050036,-14.607010,3.018985,-14.607010,-32.050036,-0.330000,0.620000,-25,112,-25.052411,112.450000,-25.052411,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.161771,0.981111,82.110358,100.014060,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540367,1.412875,0.182737,0.013626,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.340658,mpc,0,-126.340000,54.885000,-3.942636,6.543970,-3.840000,6.325000,-0.102636,0.218970,-33.269828,-14.058103,3.323933,-14.058103,-33.269828,-0.330000,0.900000,-13,112,-13.423678,112.450000,-13.423678,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.172987,7.725085,79.786619,99.909486,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538033,1.414302,0.218264,0.013819,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.350660,mpc,0,-126.340000,54.885000,-4.264396,6.497301,-4.180000,6.245000,-0.084396,0.252301,-34.916547,-7.349247,4.055809,-7.349247,-34.916547,-0.180000,1.040000,-13,68,-13.388667,68.350832,-13.388667,68.350832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.015816,11.894865,85.277143,104.850719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541520,1.415073,0.281242,0.014295,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.360658,mpc,0,-126.340000,54.885000,-4.585208,6.446048,-4.540000,6.225000,-0.045208,0.221048,-35.221495,1.067318,4.116798,1.067318,-35.221495,-0.130000,0.910000,-9,23,-9.048161,2.237740,-9.048161,2.237740,0.000000,21.113091,0.000000,64.000000,0.000000,0.000000,-4.973764,10.765838,97.801575,113.879873,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539525,1.414039,0.134422,0.012792,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.370815,mpc,0,-126.340000,54.885000,-4.909835,6.389345,-4.900000,6.265000,-0.009835,0.124345,-35.221495,4.543725,3.201954,4.543725,-35.221495,-0.180000,0.580000,5,-11,4.824425,-11.334976,4.824425,-11.334976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.186655,6.179833,101.074741,118.581588,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557874,1.422181,0.177320,0.013247,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.380722,mpc,0,-126.340000,54.885000,-5.224719,6.329632,-5.240000,6.295000,0.015281,0.034632,-34.062693,1.250287,3.384923,1.250287,-34.062693,-0.150000,0.250000,-4,31,-3.907655,31.474884,-3.907655,31.474884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.499227,3.406910,106.333394,122.456301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557179,1.421542,0.175450,0.014147,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.390815,mpc,0,-126.340000,54.885000,-5.543197,6.264434,-5.570000,6.275000,0.026803,-0.010566,-32.293994,-6.678361,3.201954,-6.678361,-32.293994,-0.140000,0.220000,-20,76,-19.602078,93.080881,-19.602078,93.080881,0.000000,-16.605997,0.000000,64.000000,0.000000,0.000000,7.807482,0.535835,100.418816,115.241408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557253,1.495127,0.202199,0.025365,0.501023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.400706,mpc,0,-126.340000,54.885000,-5.852629,6.196363,-5.860000,6.175000,0.007371,0.021363,-29.732431,-13.692166,2.775027,-13.692166,-29.732431,-0.140000,0.450000,-44,112,-43.913506,112.450000,-43.913506,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.354358,0.342065,90.666026,103.665966,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548531,1.552201,0.222991,0.020117,0.506575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.410688,mpc,0,-126.340000,54.885000,-6.161759,6.123587,-6.150000,6.055000,-0.011759,0.068587,-28.085712,-14.363051,2.470079,-14.363051,-28.085712,-0.200000,0.780000,-51,109,-50.884545,108.808003,-50.884545,108.808003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.558865,1.107844,83.433958,98.830483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.596308,1.571246,0.253046,0.015607,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.420660,mpc,0,-126.340000,54.885000,-6.466902,6.046931,-6.430000,5.965000,-0.036902,0.081931,-28.024722,-8.508050,2.592058,-8.508050,-28.024722,-0.340000,0.980000,-30,64,-30.341151,40.532131,-30.341151,40.532131,0.000000,23.275872,0.000000,64.000000,0.000000,0.000000,27.256300,1.654424,83.537573,103.375878,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541048,1.417385,0.275220,0.014321,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.430818,mpc,0,-126.340000,54.885000,-6.773572,5.964898,-6.720000,5.935000,-0.053572,0.029898,-29.061545,-0.640391,3.079975,-0.640391,-29.061545,-0.390000,0.850000,-8,19,-7.663663,-22.224413,-7.663663,-22.224413,0.000000,41.032415,0.000000,64.000000,0.000000,0.000000,25.354146,1.303241,88.576287,111.135282,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559209,1.426681,0.179369,0.014340,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.440695,mpc,0,-126.340000,54.885000,-7.067295,5.881450,-7.010000,5.955000,-0.057295,-0.073550,-29.549462,3.262944,2.836017,3.262944,-29.549462,-0.290000,0.540000,-8,-26,-8.487508,-40.953445,-8.487508,-40.953445,0.000000,14.761448,0.000000,64.000000,0.000000,0.000000,22.935562,-0.913554,88.328914,109.652296,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541099,1.414182,0.142118,0.014391,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.450815,mpc,0,-126.340000,54.885000,-7.363230,5.792332,-7.300000,5.975000,-0.063230,-0.182668,-28.146701,0.396432,2.287110,0.396432,-28.146701,-0.200000,0.170000,-28,0,-27.608365,0.341699,-27.608365,0.341699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.216171,-1.278110,102.525943,120.317180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556104,1.425810,0.173296,0.015748,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.460816,mpc,0,-126.340000,54.885000,-7.650288,5.700814,-7.570000,5.935000,-0.080288,-0.234186,-26.378003,-8.386070,2.348100,-8.386070,-26.378003,-0.220000,0.080000,-40,45,-40.086905,73.864074,-40.086905,73.864074,0.000000,-28.522375,0.000000,64.000000,0.000000,0.000000,37.154271,-0.534916,101.699521,115.286690,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554794,1.426915,0.191453,0.014196,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.470693,mpc,0,-126.340000,54.885000,-7.928169,5.607207,-7.820000,5.815000,-0.108169,-0.207793,-24.975242,-17.534511,2.043152,-17.534511,-24.975242,-0.310000,0.180000,-41,90,-41.050294,112.450000,-41.050294,112.450000,0.000000,-22.108301,0.000000,64.000000,0.000000,0.000000,46.053088,3.653787,95.701719,109.182138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548848,1.424879,0.237515,0.014593,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.480820,mpc,0,-126.340000,54.885000,-8.206920,5.508059,-8.070000,5.615000,-0.136920,-0.106941,-25.158211,-22.169720,2.226120,-22.169720,-25.158211,-0.420000,0.520000,-24,112,-23.751005,112.450000,-23.751005,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.389923,10.786632,92.955927,107.364409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567616,1.424435,0.216254,0.015663,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.490812,mpc,0,-126.340000,54.885000,-8.475439,5.407261,-8.320000,5.415000,-0.155439,-0.007739,-25.646128,-20.340032,1.738204,-20.340032,-25.646128,-0.360000,0.840000,-22,112,-22.060767,112.450000,-22.060767,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.149196,20.564571,98.062039,121.966258,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556912,1.425079,0.264894,0.014279,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.500814,mpc,0,-126.340000,54.885000,-8.737444,5.303557,-8.570000,5.285000,-0.167444,0.018557,-25.890086,-11.984457,1.555235,-11.984457,-25.890086,-0.330000,1.000000,-16,67,-15.651689,38.958628,-15.651689,38.958628,0.000000,28.491372,0.000000,64.000000,0.000000,0.000000,41.088239,26.438652,103.853944,127.912012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557072,1.423863,0.318381,0.014366,0.501104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.510813,mpc,0,-126.340000,54.885000,-8.992265,5.197247,-8.820000,5.225000,-0.172265,-0.027753,-25.707117,-1.982162,1.921172,-1.982162,-25.707117,-0.290000,0.890000,-12,22,-11.833284,-41.563936,-11.833284,-41.563936,0.000000,64.013936,0.000000,64.000000,0.000000,0.000000,37.239583,24.983807,109.908678,130.970304,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557364,1.425538,0.187356,0.014875,0.500231,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.520689,mpc,0,-126.340000,54.885000,-9.236702,5.089814,-9.070000,5.245000,-0.166702,-0.155186,-24.792273,4.604715,2.287110,4.604715,-24.792273,-0.240000,0.580000,-15,-23,-15.344977,-83.412845,-15.344977,-83.412845,0.000000,60.862845,0.000000,64.000000,0.000000,0.000000,34.068539,16.445356,105.316444,125.030501,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539324,1.414211,0.157446,0.014515,0.500202,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.530813,mpc,0,-126.340000,54.885000,-9.479473,4.977368,-9.300000,5.295000,-0.179473,-0.317632,-22.840606,3.323933,1.921172,3.323933,-22.840606,-0.210000,0.180000,-29,-56,-29.319748,-56.123591,-29.319748,-56.123591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.018807,8.244554,107.139189,125.115612,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557541,1.422852,0.187606,0.014836,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.540807,mpc,0,-126.340000,54.885000,-9.711191,4.864208,-9.520000,5.285000,-0.191191,-0.420792,-21.315866,-4.055809,1.616224,-4.055809,-21.315866,-0.260000,0.010000,-32,-11,-32.270858,6.368395,-32.270858,6.368395,0.000000,-17.491986,0.000000,64.000000,0.000000,0.000000,42.032756,4.215644,116.195805,129.531893,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555908,1.423474,0.203692,0.014648,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.550814,mpc,0,-126.340000,54.885000,-9.935022,4.748950,-9.730000,5.195000,-0.205022,-0.446050,-19.974095,-14.607010,1.189297,-14.607010,-19.974095,-0.290000,-0.050000,-37,34,-36.984187,96.456495,-36.984187,96.456495,0.000000,-62.580086,0.000000,64.000000,0.000000,0.000000,49.380013,4.623122,118.513684,131.150858,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555977,1.425382,0.187550,0.015069,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.560815,mpc,0,-126.340000,54.885000,-10.150345,4.631972,-9.930000,5.005000,-0.220345,-0.373028,-19.669147,-24.487325,1.372266,-24.487325,-19.669147,-0.230000,0.000000,-43,79,-43.023344,112.450000,-43.023344,112.450000,0.000000,-33.573591,0.000000,64.000000,0.000000,0.000000,55.125862,10.254023,121.133826,135.095931,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557179,1.424717,0.213100,0.015034,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.570782,mpc,0,-126.340000,54.885000,-10.356421,4.513782,-10.130000,4.715000,-0.226421,-0.201218,-20.401022,-33.086859,1.189297,-33.086859,-20.401022,-0.400000,0.190000,2,112,3.749541,112.450000,3.749541,112.450000,-1.772885,0.000000,0.000000,64.000000,0.000000,0.000000,56.404846,19.822036,117.005758,135.137847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554909,1.422191,0.223974,0.014694,0.501670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.580665,mpc,0,-126.340000,54.885000,-10.552187,4.395178,-10.340000,4.385000,-0.212187,0.010178,-21.803783,-36.075350,0.213464,-36.075350,-21.803783,-0.310000,0.700000,4,112,3.770815,112.450000,3.770815,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.589762,34.694581,119.594022,153.667990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543467,1.425316,0.247591,0.016201,0.500437,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.590661,mpc,0,-126.340000,54.885000,-10.741383,4.273946,-10.550000,4.075000,-0.191383,0.198946,-20.644980,-31.074202,0.396432,-31.074202,-20.644980,-0.150000,0.920000,-20,112,-20.480195,112.450000,-20.480195,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.718676,47.693386,122.640442,155.409963,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539976,1.416506,0.230663,0.013147,0.500214,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.600661,mpc,0,-126.340000,54.885000,-10.921661,4.151558,-10.750000,3.845000,-0.171661,0.306558,-19.791126,-21.437845,0.762370,-21.437845,-19.791126,-0.150000,1.010000,-18,112,-17.866849,112.450000,-17.866849,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.415754,53.549363,117.862107,142.969861,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538754,1.414795,0.224216,0.013615,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.610818,mpc,0,-126.340000,54.885000,-11.095480,4.026272,-10.940000,3.685000,-0.155480,0.341272,-18.266386,-11.069613,1.006328,-11.069613,-18.266386,-0.170000,1.080000,-15,67,-15.168686,38.525429,-15.168686,38.525429,0.000000,28.924571,0.000000,64.000000,0.000000,0.000000,43.869062,53.932766,110.411087,134.861837,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567293,1.423608,0.355033,0.015951,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.620818,mpc,0,-126.340000,54.885000,-11.257341,3.902159,-11.110000,3.635000,-0.147341,0.267159,-16.741646,-1.067318,0.518412,-1.067318,-16.741646,-0.170000,0.900000,-15,22,-15.292715,-36.727694,-15.292715,-36.727694,0.000000,59.177694,0.000000,64.000000,0.000000,0.000000,46.390807,47.021641,107.854846,127.408972,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557805,1.426787,0.187435,0.014569,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.630750,mpc,0,-126.340000,54.885000,-11.408983,3.778270,-11.270000,3.675000,-0.138983,0.103270,-15.765812,4.604715,0.701380,4.604715,-15.765812,-0.170000,0.560000,-12,-23,-11.869223,-70.164535,-11.869223,-70.164535,0.000000,47.614535,0.000000,64.000000,0.000000,0.000000,48.591203,34.193913,104.490278,120.694347,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556964,1.419636,0.186732,0.014414,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.640814,mpc,0,-126.340000,54.885000,-11.553326,3.652273,-11.420000,3.715000,-0.133326,-0.062727,-13.936124,3.140965,1.128308,3.140965,-13.936124,-0.150000,0.190000,-21,-43,-20.675177,-42.837240,-20.675177,-42.837240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.409297,22.962514,108.570014,124.129182,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555631,1.421863,0.186708,0.016279,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.650812,mpc,0,-126.340000,54.885000,-11.687423,3.526800,-11.540000,3.685000,-0.147423,-0.158200,-12.838311,-6.373413,0.518412,-6.373413,-12.838311,-0.170000,0.020000,-24,2,-23.759141,40.115108,-23.759141,40.115108,0.000000,-37.952348,0.000000,64.000000,0.000000,0.000000,58.916632,16.156579,121.637402,132.135204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556617,1.420782,0.186535,0.014238,0.501877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.660688,mpc,0,-126.340000,54.885000,-11.810804,3.402700,-11.660000,3.565000,-0.150804,-0.162300,-10.703675,-16.985604,-0.213464,-16.985604,-10.703675,-0.210000,-0.030000,-33,47,-32.683343,112.450000,-32.683343,112.450000,0.000000,-65.287240,0.000000,64.000000,0.000000,0.000000,65.770467,14.965326,126.473666,135.815208,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539435,1.414846,0.182174,0.014521,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.670820,mpc,0,-126.340000,54.885000,-11.928039,3.275365,-11.760000,3.345000,-0.168039,-0.069635,-10.276748,-27.536805,-0.213464,-27.536805,-10.276748,-0.250000,0.040000,-24,92,-24.201197,112.450000,-24.201197,112.450000,0.000000,-20.287240,0.000000,64.000000,0.000000,0.000000,70.458875,18.872252,124.510958,136.245819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557842,1.422610,0.236820,0.014937,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.680766,mpc,0,-126.340000,54.885000,-12.033959,3.150500,-11.860000,3.025000,-0.173959,0.125500,-9.910810,-36.136339,-0.335443,-36.136339,-9.910810,-0.230000,0.400000,-5,112,-4.627381,112.450000,-4.627381,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.187341,29.023755,118.645555,141.002435,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556824,1.422091,0.209236,0.014466,0.502324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.690691,mpc,0,-126.340000,54.885000,-12.130680,3.026164,-11.950000,2.665000,-0.180680,0.361164,-9.300914,-36.014360,-0.945339,-36.014360,-9.300914,-0.190000,0.800000,-26,112,-26.465765,112.450000,-26.465765,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.017877,41.619547,122.985781,153.080235,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540126,1.417234,0.242978,0.015758,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.700808,mpc,0,-126.340000,54.885000,-12.220154,2.899805,-12.030000,2.345000,-0.190154,0.554805,-7.776174,-30.403317,-1.006328,-30.403317,-7.776174,-0.190000,0.970000,-38,112,-37.765117,112.450000,-37.765117,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.073468,50.614747,118.764297,147.209401,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555603,1.422103,0.273926,0.014777,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.710690,mpc,0,-126.340000,54.885000,-12.298759,2.776894,-12.120000,2.105000,-0.178759,0.671894,-7.898153,-21.803783,-0.762370,-21.803783,-7.898153,-0.270000,1.050000,-18,112,-17.633165,112.450000,-17.633165,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.586946,55.585725,117.007632,145.418634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541055,1.417727,0.234900,0.015003,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.720688,mpc,0,-126.340000,54.885000,-12.369582,2.653163,-12.190000,1.945000,-0.179582,0.708163,-8.630029,-12.106436,0.030495,-12.106436,-8.630029,-0.270000,1.080000,0,81,0.141499,81.442130,0.141499,81.442130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.080143,57.614120,118.031409,149.320750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539499,1.415636,0.265830,0.015805,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.730820,mpc,0,-126.340000,54.885000,-12.432575,2.528520,-12.260000,1.875000,-0.172575,0.653520,-8.081122,-3.079975,0.335443,-3.079975,-8.081122,-0.170000,0.940000,-5,36,-5.027966,14.272509,-5.027966,14.272509,0.000000,22.169621,0.000000,64.000000,0.000000,0.000000,41.758086,54.192463,119.668351,146.103926,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557622,1.422524,0.185815,0.014982,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.740813,mpc,0,-126.340000,54.885000,-12.486210,2.406439,-12.340000,1.885000,-0.146210,0.521439,-6.373413,2.957996,0.091484,2.957996,-6.373413,-0.110000,0.650000,-16,-9,-15.549835,-22.807210,-15.549835,-22.807210,0.000000,14.249340,0.000000,64.000000,0.000000,0.000000,41.915453,43.280514,121.618929,134.777585,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555857,1.422484,0.174001,0.015834,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.750660,mpc,0,-126.340000,54.885000,-12.530992,2.287048,-12.380000,1.925000,-0.150992,0.362048,-4.848673,2.714037,0.152474,2.714037,-4.848673,-0.120000,0.310000,-21,-6,-20.804440,-6.442922,-20.804440,-6.442922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.353740,30.700445,123.674903,136.234003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540640,1.417078,0.141589,0.013725,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.760810,mpc,0,-126.340000,54.885000,-12.568960,2.165040,-12.420000,1.895000,-0.148960,0.270040,-2.775027,-4.787684,-0.091484,-4.787684,-2.775027,-0.170000,0.080000,-27,39,-27.463627,68.039643,-27.463627,68.039643,0.000000,-29.482565,0.000000,64.000000,0.000000,0.000000,47.436994,20.850009,125.954502,137.684100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554630,1.423159,0.175694,0.014609,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.770816,mpc,0,-126.340000,54.885000,-12.598473,2.045862,-12.430000,1.795000,-0.168473,0.250862,-1.372266,-13.631176,-0.396432,-13.631176,-1.372266,-0.210000,0.170000,-33,84,-33.022723,112.450000,-33.022723,112.450000,0.000000,-28.892922,0.000000,64.000000,0.000000,0.000000,50.195798,15.507138,123.635950,134.504151,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556784,1.423538,0.200612,0.015680,0.503562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.780688,mpc,0,-126.340000,54.885000,-12.620101,1.929448,-12.440000,1.635000,-0.180101,0.294448,-0.823360,-20.949928,-0.701380,-20.949928,-0.823360,-0.270000,0.470000,-28,112,-27.686591,112.450000,-27.686591,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.869903,15.099455,117.037350,127.531206,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540034,1.417615,0.181613,0.014534,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.790815,mpc,0,-126.340000,54.885000,-12.634800,1.811296,-12.450000,1.445000,-0.184800,0.366296,-0.640391,-19.547167,-0.457422,-19.547167,-0.640391,-0.290000,0.790000,-21,112,-21.465990,112.450000,-21.465990,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.265619,17.815128,110.616898,124.362914,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556684,1.438670,0.261377,0.016165,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.800811,mpc,0,-126.340000,54.885000,-12.642122,1.695979,-12.450000,1.295000,-0.192122,0.400979,-1.372266,-13.143259,0.091484,-13.143259,-1.372266,-0.260000,0.970000,-12,77,-11.929284,77.306639,-11.929284,77.306639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.762119,21.448706,107.327390,123.751544,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556328,1.422293,0.301401,0.014983,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.810687,mpc,0,-126.340000,54.885000,-12.642598,1.583372,-12.460000,1.225000,-0.182598,0.358372,-0.762370,-3.994819,-0.091484,-3.994819,-0.762370,-0.210000,0.900000,-14,32,-13.507694,4.014939,-13.507694,4.014939,0.000000,28.291700,0.000000,64.000000,0.000000,0.000000,40.104111,23.186274,105.932348,123.733718,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540340,1.418212,0.154308,0.014775,0.500645,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.820811,mpc,0,-126.340000,54.885000,-12.636383,1.469370,-12.460000,1.225000,-0.176383,0.244370,-0.152474,2.531068,-0.274453,2.531068,-0.152474,-0.180000,0.610000,-14,-13,-13.917515,-34.853294,-13.917515,-34.853294,0.000000,22.159933,0.000000,64.000000,0.000000,0.000000,36.042587,19.389554,103.476255,115.417505,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558754,1.423157,0.174833,0.015065,0.500369,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.830661,mpc,0,-126.340000,54.885000,-12.624094,1.359856,-12.460000,1.235000,-0.164094,0.124856,0.579401,1.921172,-0.579401,1.921172,0.579401,-0.160000,0.250000,-16,-10,-16.119638,-9.578124,-16.119638,-9.578124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.984797,14.360032,106.265606,116.351977,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548477,1.423211,0.175016,0.015466,0.501805,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.840682,mpc,0,-126.340000,54.885000,-12.605555,1.249898,-12.440000,1.215000,-0.165555,0.034898,1.311276,-5.458569,0.335443,-5.458569,1.311276,-0.170000,0.060000,-19,35,-18.604295,60.834051,-18.604295,60.834051,0.000000,-25.412175,0.000000,64.000000,0.000000,0.000000,30.184051,11.124329,113.290571,119.517301,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539682,1.417872,0.143673,0.014989,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.850812,mpc,0,-126.340000,54.885000,-12.580920,1.140256,-12.410000,1.105000,-0.170920,0.035256,2.470079,-15.277895,-0.762370,-15.277895,2.470079,-0.190000,0.120000,-25,80,-25.340779,112.450000,-25.340779,112.450000,0.000000,-32.028124,0.000000,64.000000,0.000000,0.000000,29.179745,11.392270,113.432968,119.181149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555682,1.424212,0.207146,0.015609,0.502009,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.860810,mpc,0,-126.340000,54.885000,-12.551096,1.033555,-12.380000,0.925000,-0.171096,0.108555,3.140965,-21.376856,-1.006328,-21.376856,3.140965,-0.220000,0.420000,-26,112,-25.674782,112.450000,-25.674782,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.184679,14.739635,108.533686,119.599733,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556536,1.422491,0.198931,0.014209,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.870688,mpc,0,-126.340000,54.885000,-12.516542,0.929603,-12.350000,0.725000,-0.166542,0.204603,2.775027,-20.583991,-0.701380,-20.583991,2.775027,-0.250000,0.770000,-15,112,-15.451432,112.450000,-15.451432,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.828987,19.707365,106.172859,123.260994,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540003,1.416917,0.232983,0.013739,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.880811,mpc,0,-126.340000,54.885000,-12.476189,0.824587,-12.320000,0.565000,-0.156189,0.259587,1.067318,-13.265238,-0.274453,-13.265238,1.067318,-0.190000,0.950000,-1,75,-1.389270,75.058895,-1.389270,75.058895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.506914,25.612862,107.502765,128.317482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557675,1.431498,0.303265,0.015308,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.890814,mpc,0,-126.340000,54.885000,-12.431706,0.722313,-12.310000,0.485000,-0.121706,0.237313,0.579401,-4.482736,-0.213464,-4.482736,0.579401,-0.140000,0.860000,7,30,6.822789,8.490684,6.822789,8.490684,0.000000,21.568211,0.000000,64.000000,0.000000,0.000000,6.863474,30.145949,108.397784,131.844655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556901,1.422897,0.175278,0.013751,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.900688,mpc,0,-126.340000,54.885000,-12.383601,0.622804,-12.300000,0.475000,-0.083601,0.147804,0.945339,2.165131,-0.396432,2.165131,0.945339,-0.080000,0.590000,6,-15,5.773838,-31.043910,5.773838,-31.043910,0.000000,16.102805,0.000000,64.000000,0.000000,0.000000,-0.942156,29.464601,108.866290,128.331539,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539757,1.417956,0.147826,0.014395,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.910663,mpc,0,-126.340000,54.885000,-12.331066,0.523703,-12.280000,0.495000,-0.051066,0.028703,1.921172,1.128308,0.030495,1.128308,1.921172,-0.060000,0.220000,1,-2,1.019263,-1.502622,1.019263,-1.502622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.929854,25.936531,116.270194,130.235154,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558297,1.718810,0.217194,0.026280,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.920662,mpc,0,-126.340000,54.885000,-12.274729,0.425769,-12.250000,0.455000,-0.024729,-0.029231,3.079975,-6.556382,-0.457422,-6.556382,3.079975,-0.050000,0.040000,-8,43,-7.740861,73.773765,-7.740861,73.773765,0.000000,-30.276387,0.000000,64.000000,0.000000,0.000000,-7.562447,22.044803,118.998866,123.994990,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547149,1.467058,0.182770,0.018391,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.930691,mpc,0,-126.340000,54.885000,-12.214828,0.328924,-12.210000,0.335000,-0.004828,-0.006076,4.238777,-15.826802,-0.396432,-15.826802,4.238777,-0.040000,0.130000,-18,88,-18.468482,112.450000,-18.468482,112.450000,0.000000,-23.952622,0.000000,64.000000,0.000000,0.000000,-8.157645,20.382671,116.430229,120.103124,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563670,1.492341,0.239052,0.022391,0.500442,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.940661,mpc,0,-126.340000,54.885000,-12.152206,0.233982,-12.170000,0.165000,0.017794,0.068982,4.787684,-20.462012,-0.396432,-20.462012,4.787684,-0.030000,0.490000,-23,112,-23.194738,112.450000,-23.194738,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.922481,21.675204,110.884408,121.038376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546960,1.573638,0.263865,0.024287,0.500840,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.950832,mpc,0,-126.340000,54.885000,-12.085457,0.138435,-12.110000,-0.025000,0.024543,0.163435,5.031642,-19.181230,-0.518412,-19.181230,5.031642,-0.120000,0.810000,-12,112,-12.198476,112.450000,-12.198476,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.794245,24.903831,107.601023,124.023927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.579888,1.567436,0.284843,0.018511,0.500619,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.960664,mpc,0,-126.340000,54.885000,-12.018463,0.047277,-12.060000,-0.175000,0.041537,0.222277,4.299767,-12.411384,-0.152474,-12.411384,4.299767,-0.150000,0.950000,4,71,3.576789,70.853627,3.576789,70.853627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.481039,29.251154,108.893963,131.125012,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545442,1.694172,0.449298,0.029235,0.502833,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008230,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.971085,mpc,0,-126.340000,54.885000,-11.945095,-0.048125,-12.020000,-0.255000,0.074905,0.206875,3.140965,-3.506902,-0.274453,-3.506902,3.140965,-0.090000,0.880000,14,26,14.348463,1.534419,14.348463,1.534419,0.000000,24.319208,0.000000,64.000000,0.000000,0.000000,-29.839817,32.567021,110.638741,136.792179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574605,1.463106,0.215264,0.022999,0.500616,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.980661,mpc,0,-126.340000,54.885000,-11.875800,-0.134736,-11.980000,-0.265000,0.104200,0.130264,3.262944,1.616224,-0.823360,1.616224,3.262944,-0.060000,0.560000,16,-19,16.259102,-20.179483,16.259102,-20.179483,0.000000,1.033110,0.000000,64.000000,0.000000,0.000000,-36.583057,31.684979,112.212349,135.708847,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553158,1.681284,0.224313,0.016968,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.990692,mpc,0,-126.340000,54.885000,-11.801543,-0.224454,-11.950000,-0.255000,0.148457,0.030546,3.140965,-0.030495,0.213464,-0.030495,3.140965,-0.020000,0.320000,17,4,17.269963,3.881366,17.269963,3.881366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.427579,28.170680,117.504801,135.187219,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540408,1.433006,0.157288,0.013195,0.500434,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.000697,mpc,0,-126.340000,54.885000,-11.726021,-0.312992,-11.910000,-0.305000,0.183979,-0.007992,4.299767,-9.056956,0.030495,-9.056956,4.299767,0.020000,0.050000,4,49,3.669387,100.148449,3.669387,100.148449,0.000000,-51.267083,0.000000,64.000000,0.000000,0.000000,-41.529840,24.282318,117.088008,125.061454,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539853,1.433402,0.151117,0.014072,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.010690,mpc,0,-126.340000,54.885000,-11.649383,-0.400556,-11.860000,-0.455000,0.210617,0.054444,4.909663,-18.754303,-0.579401,-18.754303,4.909663,0.040000,0.270000,-5,94,-5.171490,112.450000,-5.171490,112.450000,0.000000,-18.568634,0.000000,64.000000,0.000000,0.000000,-40.487606,22.213925,114.421599,120.580109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539951,1.419386,0.198914,0.014290,0.500236,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.020728,mpc,0,-126.340000,54.885000,-11.571413,-0.487732,-11.790000,-0.655000,0.218587,0.167268,6.373413,-23.389512,-0.335443,-23.389512,6.373413,0.000000,0.560000,-14,112,-13.826872,112.450000,-13.826872,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.210679,22.997158,108.170621,119.736249,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560893,1.428482,0.212975,0.014754,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.030815,mpc,0,-126.340000,54.885000,-11.492304,-0.574620,-11.720000,-0.875000,0.227696,0.300380,7.105289,-21.254876,-0.091484,-21.254876,7.105289,-0.020000,0.850000,-18,112,-17.818279,112.450000,-17.818279,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.916673,25.743655,105.341407,122.304314,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560029,1.431725,0.266300,0.015875,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.040816,mpc,0,-126.340000,54.885000,-11.413331,-0.660154,-11.650000,-1.055000,0.236669,0.394846,7.044299,-14.972947,-0.274453,-14.972947,7.044299,-0.050000,1.000000,-11,105,-11.458737,105.309323,-11.458737,105.309323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.680419,28.197678,105.105793,125.814813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559518,1.428394,0.293864,0.016556,0.501221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.050695,mpc,0,-126.340000,54.885000,-11.334977,-0.744146,-11.580000,-1.155000,0.245023,0.410854,6.617372,-7.227268,-0.152474,-7.227268,6.617372,-0.060000,1.010000,-3,60,-2.836544,42.203184,-2.836544,42.203184,0.000000,18.106139,0.000000,64.000000,0.000000,0.000000,-57.162425,28.155454,108.290326,131.348753,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540856,1.415370,0.185545,0.013839,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.060817,mpc,0,-126.340000,54.885000,-11.254540,-0.829776,-11.510000,-1.175000,0.255460,0.345224,6.190445,1.250287,0.213464,1.250287,6.190445,-0.070000,0.810000,7,15,6.763428,-17.441998,6.763428,-17.441998,0.000000,32.751321,0.000000,64.000000,0.000000,0.000000,-63.743620,23.755642,109.595323,131.762472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558254,1.426499,0.177124,0.015649,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.070813,mpc,0,-126.340000,54.885000,-11.175110,-0.914022,-11.450000,-1.155000,0.274890,0.240978,5.946486,3.262944,0.274453,3.262944,5.946486,-0.060000,0.480000,11,-16,11.104246,-16.109499,11.104246,-16.109499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.637183,16.360490,109.400654,130.904995,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556924,1.458445,0.174815,0.015798,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.080816,mpc,0,-126.340000,54.885000,-11.095804,-0.998096,-11.380000,-1.145000,0.284196,0.146904,6.190445,-0.823360,0.091484,-0.823360,6.190445,-0.030000,0.130000,5,29,5.312417,38.392518,5.312417,38.392518,0.000000,-9.502018,0.000000,64.000000,0.000000,0.000000,-71.729038,8.902299,112.429360,131.371139,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558292,1.426211,0.177957,0.014972,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.090818,mpc,0,-126.340000,54.885000,-11.016832,-1.082027,-11.320000,-1.215000,0.303168,0.132973,6.312424,-10.825654,-0.335443,-10.825654,6.312424,-0.030000,0.120000,2,74,1.899154,112.449998,1.899154,112.449998,0.000000,-38.559497,0.000000,64.000000,0.000000,0.000000,-70.316447,2.595501,107.385418,125.656137,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557887,1.429006,0.203266,0.015974,0.500271,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.100816,mpc,0,-126.340000,54.885000,-10.938337,-1.165901,-11.250000,-1.355000,0.311663,0.189099,7.288257,-18.327375,-0.701380,-18.327375,7.288257,-0.010000,0.400000,-12,112,-11.781008,112.450000,-11.781008,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.234837,1.436960,101.039481,119.951865,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557757,1.424218,0.214867,0.014310,0.501398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.110695,mpc,0,-126.340000,54.885000,-10.861334,-1.248844,-11.170000,-1.525000,0.308666,0.276156,7.532216,-19.913105,-0.213464,-19.913105,7.532216,-0.020000,0.730000,-16,112,-15.712966,112.450000,-15.712966,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.373869,2.147478,93.832479,114.661388,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539921,1.416123,0.350280,0.015597,0.500354,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.120816,mpc,0,-126.340000,54.885000,-10.783126,-1.333984,-11.100000,-1.695000,0.316874,0.361016,6.739351,-15.521854,-0.091484,-15.521854,6.739351,-0.080000,0.950000,-1,108,-0.634835,107.993982,-0.634835,107.993982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.902479,4.544869,89.179003,109.563098,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556905,1.425297,0.292813,0.015451,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.130695,mpc,0,-126.340000,54.885000,-10.707538,-1.417349,-11.030000,-1.815000,0.322462,0.397651,6.068465,-8.020133,0.030495,-8.020133,6.068465,-0.060000,1.010000,6,63,5.664286,43.678090,5.664286,43.678090,0.000000,19.315892,0.000000,64.000000,0.000000,0.000000,-71.128837,6.352333,90.090058,107.421930,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538526,1.413190,0.224978,0.014386,0.504298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.140687,mpc,0,-126.340000,54.885000,-10.631921,-1.502014,-10.960000,-1.845000,0.328079,0.342986,6.190445,0.152474,0.091484,0.152474,6.190445,-0.060000,0.820000,8,18,8.007513,-14.138405,8.007513,-14.138405,0.000000,32.132387,0.000000,64.000000,0.000000,0.000000,-75.481345,5.805436,88.596165,105.885760,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539613,1.412616,0.141914,0.014847,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.150735,mpc,0,-126.340000,54.885000,-10.556776,-1.587616,-10.900000,-1.835000,0.343224,0.247384,5.641538,2.775027,0.091484,2.775027,5.641538,-0.030000,0.530000,11,-21,11.289065,-21.286836,11.289065,-21.286836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.242351,1.614883,93.038047,110.911886,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557971,1.414391,0.137662,0.014627,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.160814,mpc,0,-126.340000,54.885000,-10.482364,-1.674022,-10.840000,-1.845000,0.357636,0.170978,5.641538,-1.738204,0.396432,-1.738204,5.641538,-0.020000,0.140000,10,24,10.185804,41.021054,10.185804,41.021054,0.000000,-17.307891,0.000000,64.000000,0.000000,0.000000,-83.548307,-2.645592,105.115871,122.102066,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557639,1.422297,0.188547,0.014123,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.170688,mpc,0,-126.340000,54.885000,-10.410424,-1.759294,-10.780000,-1.915000,0.369576,0.155706,6.190445,-11.801488,0.457422,-11.801488,6.190445,0.000000,0.100000,0,69,0.008785,112.450000,0.008785,112.450000,0.000000,-43.736836,0.000000,64.000000,0.000000,0.000000,-84.353129,-6.659540,106.542962,125.448074,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540715,1.414806,0.202837,0.015808,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.180814,mpc,0,-126.340000,54.885000,-10.337667,-1.847455,-10.700000,-2.085000,0.362333,0.237545,7.532216,-20.401022,-0.396432,-20.401022,7.532216,0.020000,0.340000,-19,112,-18.723451,112.450000,-18.723451,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.995549,-7.559262,104.385685,127.585199,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558691,1.423692,0.201865,0.015188,0.503266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.190811,mpc,0,-126.340000,54.885000,-10.266836,-1.935304,-10.630000,-2.285000,0.363164,0.349696,7.227268,-22.596648,-0.213464,-22.596648,7.227268,0.010000,0.720000,-18,112,-18.265205,112.450000,-18.265205,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.062265,-6.952008,98.325229,125.511829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557858,1.422652,0.248404,0.014745,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.200696,mpc,0,-126.340000,54.885000,-10.197790,-2.023013,-10.560000,-2.475000,0.362210,0.451987,6.739351,-17.595500,0.213464,-17.595500,6.739351,-0.040000,0.940000,-8,112,-7.668245,112.450000,-7.668245,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.262805,-3.445196,101.831292,126.682057,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539298,1.412125,0.263687,0.017330,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.210809,mpc,0,-126.340000,54.885000,-10.128132,-2.113714,-10.500000,-2.615000,0.371868,0.501286,5.458569,-9.117946,0.152474,-9.117946,5.458569,-0.030000,1.020000,6,67,5.688866,52.868878,5.688866,52.868878,0.000000,14.581122,0.000000,64.000000,0.000000,0.000000,-87.113044,-0.632685,101.791452,124.139797,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557967,1.421763,0.315901,0.015165,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.220812,mpc,0,-126.340000,54.885000,-10.060195,-2.204434,-10.440000,-2.655000,0.379805,0.450566,4.665705,0.213464,0.274453,0.213464,4.665705,-0.070000,0.840000,22,22,22.374703,-15.288784,22.374703,-15.288784,0.000000,37.738784,0.000000,64.000000,0.000000,0.000000,-88.087420,-0.030897,100.765578,120.863092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558039,1.419977,0.189487,0.013930,0.500225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.230689,mpc,0,-126.340000,54.885000,-9.994000,-2.295074,-10.400000,-2.625000,0.406000,0.329926,4.116798,4.299767,0.030495,4.299767,4.116798,0.000000,0.540000,23,-23,23.238207,-36.321439,23.238207,-36.321439,0.000000,13.771439,0.000000,64.000000,0.000000,0.000000,-88.282098,-2.564670,98.846609,120.038925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539229,1.411610,0.155566,0.014188,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.240702,mpc,0,-126.340000,54.885000,-9.927751,-2.388081,-10.350000,-2.585000,0.422249,0.196919,3.445913,2.287110,0.152474,2.287110,3.445913,0.030000,0.140000,27,1,26.762877,0.516150,26.762877,0.516150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.078886,-7.318664,110.261895,128.419026,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.552640,1.419782,0.190920,0.013803,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.250798,mpc,0,-126.340000,54.885000,-9.861747,-2.483073,-10.300000,-2.635000,0.438253,0.151927,4.543725,-6.739351,0.030495,-6.739351,4.543725,0.140000,0.000000,2,46,1.891146,82.373897,1.891146,82.373897,0.000000,-36.857747,0.000000,64.000000,0.000000,0.000000,-81.316862,-12.233287,119.042740,134.657555,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557094,1.420840,0.185824,0.014626,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.260699,mpc,0,-126.340000,54.885000,-9.797736,-2.577439,-10.240000,-2.755000,0.442264,0.177561,6.983309,-16.070760,-0.579401,-16.070760,6.983309,0.130000,0.140000,-22,91,-22.230101,112.450000,-22.230101,112.450000,0.000000,-21.933850,0.000000,64.000000,0.000000,0.000000,-75.373256,-16.743638,122.221101,143.060171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538870,1.414589,0.181000,0.014290,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.270810,mpc,0,-126.340000,54.885000,-9.733008,-2.675096,-10.170000,-2.945000,0.436992,0.269904,8.386070,-22.230710,-0.091484,-22.230710,8.386070,-0.020000,0.500000,-19,112,-19.323119,112.450000,-19.323119,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.832794,-16.634124,111.726733,135.521698,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557487,1.420440,0.201192,0.015647,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.280811,mpc,0,-126.340000,54.885000,-9.669532,-2.773003,-10.080000,-3.145000,0.410468,0.371997,7.288257,-19.730136,0.457422,-19.730136,7.288257,-0.050000,0.880000,-9,112,-8.582282,112.450000,-8.582282,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.236698,-12.944007,110.566479,136.598687,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558372,1.825453,1.023882,0.035579,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.290661,mpc,0,-126.340000,54.885000,-9.607456,-2.870727,-10.010000,-3.285000,0.402544,0.414273,6.922320,-11.557530,-0.213464,-11.557530,6.922320,-0.080000,0.940000,1,67,1.177868,60.091031,1.177868,60.091031,0.000000,7.358969,0.000000,64.000000,0.000000,0.000000,-72.818688,-7.958104,108.861200,134.510196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545533,1.461542,0.326922,0.020665,0.503699,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.300697,mpc,0,-126.340000,54.885000,-9.544547,-2.971651,-9.950000,-3.335000,0.405453,0.363349,6.922320,-11.557530,0.518412,-1.067318,5.763517,-0.070000,0.870000,1,58,1.373881,57.770762,1.373881,57.770762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.133663,0.055021,109.054432,132.053603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563547,1.728873,0.236642,0.029736,0.500982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.310658,mpc,0,-126.340000,54.885000,-9.482341,-3.073177,-9.890000,-3.295000,0.407659,0.221823,5.031642,6.312424,0.274453,6.312424,5.031642,-0.060000,0.660000,24,13,23.797469,-84.088614,23.797469,-84.088614,0.000000,96.859376,0.000000,64.000000,0.000000,0.000000,-78.697519,-3.117614,92.031164,117.287371,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548537,1.478980,0.193848,0.016388,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.320670,mpc,0,-126.340000,54.885000,-9.419946,-3.176573,-9.840000,-3.225000,0.420054,0.048427,4.787684,8.386070,0.335443,8.386070,4.787684,-0.030000,0.520000,26,-32,26.372988,-106.049999,26.372988,-106.049999,0.000000,73.820761,0.000000,64.000000,0.000000,0.000000,-79.339372,-8.711319,88.497082,113.059790,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575066,1.585260,0.238650,0.017178,0.500267,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.330663,mpc,0,-126.340000,54.885000,-9.357658,-3.281156,-9.780000,-3.175000,0.422342,-0.106156,4.909663,4.665705,0.640391,4.665705,4.909663,0.080000,0.150000,12,-63,11.995121,-62.635162,11.995121,-62.635162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.138994,-14.428186,102.356942,122.031305,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547021,2.042963,0.236636,0.034731,0.500755,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008372,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.340661,mpc,0,-126.340000,54.885000,-9.295226,-3.387125,-9.720000,-3.185000,0.424774,-0.202125,6.617372,-5.458569,0.518412,-5.458569,6.617372,0.120000,-0.030000,-11,-18,-10.520406,24.264354,-10.520406,24.264354,0.000000,-41.899516,0.000000,64.000000,0.000000,0.000000,-68.423176,-17.855737,124.325508,136.684081,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540320,1.462070,0.163939,0.015824,0.500583,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.350663,mpc,0,-126.340000,54.885000,-9.232516,-3.494481,-9.640000,-3.315000,0.407484,-0.179481,8.995966,-17.351542,-0.213464,-17.351542,8.995966,0.020000,-0.140000,-24,27,-23.650269,112.450000,-23.650269,112.450000,0.000000,-85.085162,0.000000,64.000000,0.000000,0.000000,-59.204255,-17.853591,141.527249,159.195408,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540887,1.454387,0.183370,0.013439,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.360660,mpc,0,-126.340000,54.885000,-9.169460,-3.603094,-9.550000,-3.565000,0.380540,-0.038094,8.569039,-29.610452,-0.030495,-29.610452,8.569039,-0.040000,-0.100000,-14,72,-14.186963,112.450000,-14.186963,112.450000,0.000000,-40.085162,0.000000,64.000000,0.000000,0.000000,-53.150958,-9.270612,143.251100,160.977212,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539578,1.442697,0.174927,0.012755,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.370699,mpc,0,-126.340000,54.885000,-9.105635,-3.713444,-9.460000,-3.925000,0.354365,0.211556,8.873987,-39.673736,-0.152474,-39.673736,8.873987,-0.080000,0.120000,22,112,21.519429,112.450000,21.519429,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.306964,6.400487,143.543175,176.312786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541769,1.413440,0.190633,0.012799,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.380815,mpc,0,-126.340000,54.885000,-9.040674,-3.825903,-9.360000,-4.345000,0.319326,0.519097,9.239925,-43.699050,-0.579401,-43.699050,9.239925,-0.060000,0.630000,6,112,5.742644,112.450000,5.742644,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.222804,21.609709,148.494233,189.135477,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560088,1.423368,0.275643,0.014545,0.500955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.390815,mpc,0,-126.340000,54.885000,-8.975695,-3.938261,-9.270000,-4.725000,0.294305,0.786739,9.788831,-38.575923,-0.823360,-38.575923,9.788831,-0.030000,0.890000,-32,112,-31.935210,112.450000,-31.935210,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.209011,34.928656,153.134972,192.645703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558614,1.429720,0.287469,0.014811,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.400816,mpc,0,-126.340000,54.885000,-8.909825,-4.051756,-9.180000,-5.035000,0.270175,0.983244,8.447060,-29.305504,0.579401,-29.305504,8.447060,-0.060000,1.010000,-21,112,-21.415811,112.450000,-21.415811,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.684856,42.699998,152.686196,187.666171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558345,1.422341,0.235954,0.014449,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.410813,mpc,0,-126.340000,54.885000,-8.842981,-4.166259,-9.080000,-5.275000,0.237019,1.108741,8.264091,-19.120240,0.945339,-19.120240,8.264091,-0.090000,1.060000,-15,112,-14.951223,112.450000,-14.951223,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.372731,45.388745,166.581808,206.612157,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560571,1.426409,0.292171,0.016260,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.420722,mpc,0,-126.340000,54.885000,-8.775605,-4.280746,-8.990000,-5.385000,0.214395,1.104254,7.776174,-8.142112,0.640391,-8.142112,7.776174,-0.030000,1.070000,-15,69,-14.907034,68.612354,-14.907034,68.612354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.358455,41.893505,170.801604,211.111298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558593,1.423555,0.304878,0.014415,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.430812,mpc,0,-126.340000,54.885000,-8.705759,-4.398225,-8.910000,-5.395000,0.204241,0.996775,7.654195,4.055809,0.274453,4.055809,7.654195,-0.140000,0.900000,6,24,5.992951,-28.640026,5.992951,-28.640026,0.000000,52.252380,0.000000,64.000000,0.000000,0.000000,-68.777409,30.319425,164.718206,216.733444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558491,1.434753,0.176114,0.015539,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.440692,mpc,0,-126.340000,54.885000,-8.636030,-4.514080,-8.840000,-5.315000,0.203970,0.800920,6.434403,8.995966,1.067318,8.995966,6.434403,-0.110000,0.570000,18,-21,18.468771,-60.150750,18.468771,-60.150750,0.000000,38.763104,0.000000,64.000000,0.000000,0.000000,-71.957064,13.734717,150.885852,208.971629,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539648,1.450499,0.146803,0.017151,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.450689,mpc,0,-126.340000,54.885000,-8.564036,-4.632027,-8.760000,-5.245000,0.195964,0.612973,5.885497,8.203101,1.006328,8.203101,5.885497,-0.110000,0.180000,26,-38,26.116675,-38.498223,26.116675,-38.498223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.862542,-2.284534,147.538874,203.043180,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539542,1.414706,0.151545,0.014154,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.460815,mpc,0,-126.340000,54.885000,-8.489536,-4.752135,-8.700000,-5.215000,0.210464,0.462865,6.129455,-0.030495,0.701380,-0.030495,6.129455,-0.060000,-0.030000,19,7,19.369378,32.482291,19.369378,32.482291,0.000000,-25.980515,0.000000,64.000000,0.000000,0.000000,-68.584171,-14.377426,151.926760,201.591481,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558674,1.423576,0.187104,0.014366,0.504651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.470812,mpc,0,-126.340000,54.885000,-8.414338,-4.871233,-8.640000,-5.275000,0.225662,0.403767,7.166278,-10.947634,0.030495,-10.947634,7.166278,0.020000,-0.050000,0,52,-0.256961,112.450000,-0.256961,112.450000,0.000000,-60.948223,0.000000,64.000000,0.000000,0.000000,-62.446617,-21.645524,162.163417,206.279328,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558273,1.424999,0.202508,0.014053,0.504601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.480701,mpc,0,-126.340000,54.885000,-8.338267,-4.989435,-8.560000,-5.445000,0.221733,0.455565,8.630029,-21.498835,0.152474,-21.498835,8.630029,0.040000,0.090000,-17,97,-17.466338,112.450000,-17.466338,112.450000,0.000000,-15.948223,0.000000,64.000000,0.000000,0.000000,-56.885725,-19.893647,163.545057,200.101472,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539400,1.415562,0.175945,0.014014,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.490813,mpc,0,-126.340000,54.885000,-8.258679,-5.110572,-8.460000,-5.695000,0.201321,0.584428,8.873987,-27.536805,1.006328,-27.536805,8.873987,-0.060000,0.500000,-10,112,-9.553989,112.450000,-9.553989,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.013217,-11.121790,151.884551,183.446447,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557907,1.425995,0.223446,0.015121,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.500810,mpc,0,-126.340000,54.885000,-8.178128,-5.230497,-8.360000,-5.955000,0.181872,0.724503,9.239925,-25.158211,0.640391,-25.158211,9.239925,-0.080000,0.840000,-10,112,-10.318140,112.450000,-10.318140,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.033636,0.967431,152.537606,189.316135,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557464,1.425133,0.250312,0.015039,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.510812,mpc,0,-126.340000,54.885000,-8.095634,-5.350494,-8.270000,-6.145000,0.174366,0.794506,9.117946,-17.839459,0.213464,-17.839459,9.117946,0.040000,1.000000,-22,112,-21.847676,112.450000,-21.847676,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.087244,11.141260,156.018645,195.010010,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558769,1.429824,0.299056,0.016409,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.520702,mpc,0,-126.340000,54.885000,-8.012158,-5.469016,-8.180000,-6.275000,0.167842,0.805984,8.447060,-8.264091,0.762370,-8.264091,8.447060,-0.050000,1.060000,0,67,-0.346616,39.955758,-0.346616,39.955758,0.000000,27.494242,0.000000,64.000000,0.000000,0.000000,-65.383226,14.865388,155.753666,193.358149,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540609,1.415408,0.273154,0.015335,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.530815,mpc,0,-126.340000,54.885000,-7.924797,-5.589949,-8.090000,-6.305000,0.165203,0.715051,7.166278,0.884349,1.189297,0.884349,7.166278,-0.100000,0.880000,24,22,24.111040,-28.561670,24.111040,-28.561670,0.000000,51.011670,0.000000,64.000000,0.000000,0.000000,-69.483614,11.819997,153.624726,196.466332,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557165,1.422977,0.186771,0.013694,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.540813,mpc,0,-126.340000,54.885000,-7.836424,-5.709085,-8.020000,-6.265000,0.183576,0.555915,6.251434,6.312424,0.457422,6.312424,6.251434,-0.080000,0.540000,38,-23,37.534537,-58.378940,37.534537,-58.378940,0.000000,35.828940,0.000000,64.000000,0.000000,0.000000,-71.468746,3.114102,143.298118,191.168598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557312,1.424332,0.186348,0.016196,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.550811,mpc,0,-126.340000,54.885000,-7.746050,-5.827650,-7.950000,-6.205000,0.203950,0.377350,6.678361,3.567892,0.945339,3.567892,6.678361,0.060000,0.160000,21,-20,20.709020,-19.681034,20.709020,-19.681034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.425281,-6.388090,146.036992,189.846850,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556526,1.424152,0.191320,0.014607,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.560659,mpc,0,-126.340000,54.885000,-7.655082,-5.943719,-7.870000,-6.235000,0.214918,0.291281,8.447060,-4.970653,0.762370,-4.970653,8.447060,0.170000,-0.020000,-9,25,-9.023223,59.312937,-9.023223,59.312937,0.000000,-33.993971,0.000000,64.000000,0.000000,0.000000,-61.339549,-16.514895,162.483685,202.148207,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540105,1.426962,0.146266,0.015517,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.570820,mpc,0,-126.340000,54.885000,-7.559214,-6.062568,-7.770000,-6.345000,0.210786,0.282432,10.886644,-15.155916,0.823360,-15.155916,10.886644,0.060000,0.040000,-19,70,-19.218987,112.450000,-19.218987,112.450000,0.000000,-42.131034,0.000000,64.000000,0.000000,0.000000,-52.113339,-21.162026,161.569257,196.599413,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567100,1.425306,0.208951,0.015178,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.580728,mpc,0,-126.340000,54.885000,-7.463789,-6.177414,-7.650000,-6.545000,0.186211,0.367586,12.106436,-23.755450,0.762370,-23.755450,12.106436,-0.030000,0.300000,-21,112,-21.394359,112.450000,-21.394359,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.441974,-15.749714,151.817640,183.271504,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556580,1.423968,0.211255,0.014352,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.590819,mpc,0,-126.340000,54.885000,-7.364675,-6.293148,-7.520000,-6.785000,0.155325,0.491852,11.557530,-25.768107,0.884349,-25.768107,11.557530,-0.070000,0.730000,-14,112,-14.439665,112.450000,-14.439665,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.715502,-5.668802,146.138916,177.509997,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557809,1.431808,0.262353,0.015155,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.600811,mpc,0,-126.340000,54.885000,-7.264674,-6.406349,-7.410000,-7.005000,0.145326,0.598651,11.130602,-20.157064,1.616224,-20.157064,11.130602,-0.100000,0.970000,-5,112,-5.016922,112.450000,-5.016922,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.842682,6.111040,150.278280,189.434078,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555641,1.425008,0.303223,0.014803,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.610812,mpc,0,-126.340000,54.885000,-7.162805,-6.518079,-7.290000,-7.125000,0.127195,0.606921,9.849821,-10.703675,1.616224,-10.703675,9.849821,-0.110000,1.050000,11,67,10.941945,52.178645,10.941945,52.178645,0.000000,15.271355,0.000000,64.000000,0.000000,0.000000,-61.683627,13.830065,153.730927,192.512630,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556370,1.424376,0.303734,0.013660,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.620661,mpc,0,-126.340000,54.885000,-7.060815,-6.626418,-7.190000,-7.155000,0.129185,0.528582,9.788831,0.945339,1.311276,0.945339,9.788831,-0.070000,0.920000,13,22,13.282715,-39.060025,13.282715,-39.060025,0.000000,61.510025,0.000000,64.000000,0.000000,0.000000,-66.433724,14.619232,150.664700,186.196040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539135,1.418437,0.147935,0.014168,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.630816,mpc,0,-126.340000,54.885000,-6.954021,-6.736180,-7.090000,-7.115000,0.135979,0.378820,9.422894,7.105289,1.250287,7.105289,9.422894,-0.040000,0.570000,18,-23,17.799029,-71.653942,17.799029,-71.653942,0.000000,49.103942,0.000000,64.000000,0.000000,0.000000,-68.816452,6.765709,142.507574,186.363526,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558588,1.438358,0.186677,0.014390,0.507201,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.640675,mpc,0,-126.340000,54.885000,-6.848854,-6.840688,-6.990000,-7.055000,0.141146,0.214312,9.056956,5.885497,1.738204,5.885497,9.056956,0.010000,0.190000,17,-42,17.133210,-42.460941,17.133210,-42.460941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.886952,-3.918832,139.230213,181.283367,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576834,1.534966,0.200834,0.017872,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.650663,mpc,0,-126.340000,54.885000,-6.740929,-6.944333,-6.890000,-7.045000,0.149071,0.100667,10.215758,-1.006328,1.616224,-1.006328,10.215758,0.080000,-0.010000,-2,3,-1.836074,22.674053,-1.836074,22.674053,0.000000,-20.134994,0.000000,64.000000,0.000000,0.000000,-68.395032,-12.238030,142.203685,177.582293,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551361,2.484657,0.260184,0.037220,0.501221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.660668,mpc,0,-126.340000,54.885000,-6.631571,-7.045716,-6.770000,-7.115000,0.138429,0.069284,12.167426,-11.740498,0.823360,-11.740498,12.167426,0.050000,-0.040000,-19,48,-19.384607,112.450000,-19.384607,112.450000,0.000000,-64.910941,0.000000,64.000000,0.000000,0.000000,-63.562714,-16.715001,149.698267,185.145085,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548026,1.500553,0.223682,0.016756,0.500709,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.670662,mpc,0,-126.340000,54.885000,-6.521226,-7.144381,-6.640000,-7.285000,0.118774,0.140619,13.753155,-21.376856,0.823360,-21.376856,13.753155,-0.050000,0.030000,-24,93,-24.076338,112.450000,-24.076338,112.450000,0.000000,-19.910941,0.000000,64.000000,0.000000,0.000000,-60.158898,-11.018539,145.031442,176.893387,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.581633,1.837880,0.265751,0.037582,0.500528,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.680661,mpc,0,-126.340000,54.885000,-6.409864,-7.240326,-6.500000,-7.535000,0.090136,0.294674,12.533363,-27.536805,1.128308,-27.536805,12.533363,-0.070000,0.430000,-15,112,-15.016269,112.450000,-15.016269,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.405632,1.368303,141.561734,177.308670,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.548935,1.584060,0.223603,0.016758,0.500457,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.690668,mpc,0,-126.340000,54.885000,-6.297624,-7.333396,-6.370000,-7.785000,0.072376,0.451604,11.740498,-24.670294,1.738204,-24.670294,11.740498,-0.110000,0.820000,-6,112,-5.529080,112.450000,-5.529080,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.503110,15.125045,151.320986,190.924673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547132,1.451783,0.246822,0.012246,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.700658,mpc,0,-126.340000,54.885000,-6.184945,-7.423213,-6.240000,-7.975000,0.055055,0.551787,10.642686,-15.460864,1.067318,-15.460864,10.642686,-0.110000,1.010000,5,112,4.788857,112.449984,4.788857,112.449984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.855629,25.765336,157.593499,198.541556,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.527671,1.570521,0.302254,0.014297,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.710660,mpc,0,-126.340000,54.885000,-6.071710,-7.509857,-6.150000,-8.045000,0.078290,0.535143,9.056956,-2.409089,1.250287,-2.409089,9.056956,-0.080000,1.060000,22,67,21.596411,3.288613,21.596411,3.288613,0.000000,64.161372,0.000000,64.000000,0.000000,0.000000,-74.133101,28.856835,158.741640,196.543133,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540092,1.433494,0.285652,0.013504,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.720694,mpc,0,-126.340000,54.885000,-5.957861,-7.593340,-6.060000,-7.995000,0.102139,0.401660,9.178935,9.544873,1.189297,9.544873,9.178935,-0.080000,0.900000,28,22,27.947553,-91.336043,27.947553,-91.336043,0.000000,113.786028,0.000000,64.000000,0.000000,0.000000,-77.771030,22.921365,149.027991,187.060832,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540199,1.421297,0.147315,0.011284,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.730819,mpc,0,-126.340000,54.885000,-5.842963,-7.673909,-5.970000,-7.855000,0.127037,0.181091,7.898153,17.595500,1.555235,17.595500,7.898153,0.060000,0.550000,27,-23,26.630411,-106.050000,26.630411,-106.050000,0.000000,83.499984,0.000000,64.000000,0.000000,0.000000,-78.367544,8.098440,134.133827,181.637087,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559958,1.429632,0.216227,0.014219,0.500691,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.740659,mpc,0,-126.340000,54.885000,-5.731467,-7.748544,-5.870000,-7.685000,0.138533,-0.063544,9.117946,16.314719,1.982162,16.314719,9.117946,0.130000,0.120000,8,-68,8.189506,-106.050000,8.189506,-106.050000,0.000000,38.499984,0.000000,64.000000,0.000000,0.000000,-75.440567,-7.713118,132.211503,174.407874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529452,1.420549,0.169280,0.014297,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.750660,mpc,0,-126.340000,54.885000,-5.618543,-7.820547,-5.780000,-7.575000,0.161457,-0.245547,10.398727,8.934977,1.555235,8.934977,10.398727,0.110000,-0.030000,-2,-58,-2.130079,-58.441412,-2.130079,-58.441412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.568165,-18.775125,142.992429,177.298598,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542383,1.420637,0.171809,0.013743,0.500268,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.760812,mpc,0,-126.340000,54.885000,-5.504554,-7.889523,-5.660000,-7.565000,0.155446,-0.324523,12.838311,-3.750861,1.799193,-3.750861,12.838311,0.030000,-0.260000,-19,-13,-18.920514,63.200441,-18.920514,63.200441,0.000000,-76.641853,0.000000,64.000000,0.000000,0.000000,-62.984448,-21.815667,155.904322,187.466023,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.562729,1.435045,0.192372,0.015303,0.500364,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.770819,mpc,0,-126.340000,54.885000,-5.393061,-7.953319,-5.520000,-7.695000,0.126939,-0.258319,12.350394,-19.059251,1.738204,-19.059251,12.350394,-0.060000,-0.240000,-11,32,-10.799081,112.450000,-10.799081,112.450000,0.000000,-80.891412,0.000000,64.000000,0.000000,0.000000,-57.481270,-13.572311,161.607535,189.020389,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557187,1.429972,0.215958,0.014414,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.780819,mpc,0,-126.340000,54.885000,-5.282746,-8.012783,-5.400000,-7.965000,0.117254,-0.047783,12.045446,-31.257171,0.945339,-31.257171,12.045446,-0.080000,-0.060000,34,77,48.191112,112.450000,48.191112,112.450000,-13.990193,-35.891412,0.000000,64.000000,0.000000,0.000000,-58.007004,4.556365,154.386807,195.481011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558143,1.429762,0.265316,0.014654,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.790823,mpc,0,-126.340000,54.885000,-5.173717,-8.067865,-5.280000,-8.335000,0.106283,0.267135,11.374561,-40.161653,0.518412,-40.161653,11.374561,0.050000,0.110000,70,112,70.000000,112.450000,70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.360149,22.959592,149.546867,195.312662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558292,1.428415,0.289988,0.015136,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.800813,mpc,0,-126.340000,54.885000,-5.066436,-8.118349,-5.160000,-8.755000,0.093564,0.636651,11.557530,-42.784206,0.823360,-42.784206,11.557530,0.250000,0.650000,61,112,60.577212,112.450000,60.577212,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.360956,38.519358,145.266608,190.529772,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557838,1.428984,0.576552,0.014738,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.810813,mpc,0,-126.340000,54.885000,-4.960864,-8.164267,-5.010000,-9.135000,0.049136,0.970733,15.765812,-35.953370,2.165131,-35.953370,15.765812,0.570000,0.920000,16,112,-70.000000,112.450000,-70.000000,112.450000,85.577212,0.000000,0.000000,64.000000,0.000000,0.000000,-66.962534,51.285909,148.069725,190.202161,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560487,1.429345,0.292983,0.016133,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.820700,mpc,0,-126.340000,54.885000,-4.858531,-8.205019,-4.830000,-9.425000,-0.028531,1.219981,20.888939,-25.768107,2.714037,-25.768107,20.888939,0.400000,1.040000,-29,112,-70.000000,112.450000,-70.000000,112.450000,40.577212,0.000000,0.000000,64.000000,0.000000,0.000000,-66.345551,58.298359,151.116404,189.258985,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564578,1.429464,0.266278,0.014705,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.830811,mpc,0,-126.340000,54.885000,-4.756230,-8.241830,-4.600000,-9.605000,-0.156230,1.363170,22.352689,-14.058103,3.506902,-14.058103,22.352689,0.150000,1.080000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.498362,60.967441,150.711197,189.306773,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559146,1.432937,0.393193,0.015464,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.840689,mpc,0,-126.340000,54.885000,-4.658824,-8.272963,-4.380000,-9.685000,-0.278824,1.412037,21.315866,-2.287110,4.177788,-2.287110,21.315866,-0.100000,1.110000,-70,112,-70.000000,112.450000,-70.000000,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.707076,58.511162,149.526184,186.646786,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539766,1.430054,0.451803,0.017043,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.850814,mpc,0,-126.340000,54.885000,-4.561831,-8.299847,-4.160000,-9.625000,-0.401831,1.325153,18.144407,10.398727,3.445913,10.398727,18.144407,-0.340000,1.110000,-70,67,-70.000000,25.555547,-70.000000,25.555547,0.000000,41.894453,0.000000,64.000000,0.000000,0.000000,-70.887354,46.834786,157.104907,200.289104,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557913,1.434324,0.479792,0.015608,0.500633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.860815,mpc,0,-126.340000,54.885000,-4.469118,-8.321341,-4.000000,-9.455000,-0.469118,1.133659,12.533363,20.644980,2.775027,20.644980,12.533363,-0.550000,0.950000,-25,22,-23.511124,-58.354015,-23.511124,-58.354015,-1.488876,80.804015,0.000000,64.000000,0.000000,0.000000,-73.881022,29.000230,149.114929,199.971813,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556875,1.427439,0.410379,0.014979,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.870811,mpc,0,-126.340000,54.885000,-4.379736,-8.337749,-3.930000,-9.205000,-0.449736,0.867251,4.543725,26.134045,1.860183,26.134045,4.543725,-0.480000,0.610000,20,-23,39.963507,-93.872803,39.963507,-93.872803,-19.963507,71.322803,0.000000,64.000000,0.000000,0.000000,-72.713474,11.699228,137.058588,185.836933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556614,1.426652,0.197756,0.014381,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.880815,mpc,0,-126.340000,54.885000,-4.293835,-8.349043,-3.910000,-8.955000,-0.383835,0.605957,-1.250287,24.304356,0.579401,24.304356,-1.250287,-0.220000,0.210000,61,-64,61.493012,-63.987765,61.493012,-63.987765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.699761,-1.961996,128.836952,176.963579,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555932,1.427920,0.202371,0.014630,0.500943,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.890810,mpc,0,-126.340000,54.885000,-4.211766,-8.355176,-3.940000,-8.765000,-0.271766,0.409824,-3.689871,15.155916,-0.457422,15.155916,-3.689871,-0.060000,0.000000,68,-19,67.743821,14.312348,67.743821,14.312348,0.000000,-33.300113,0.000000,64.000000,0.000000,0.000000,-59.897682,-9.607207,127.979219,172.492819,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556653,1.427227,0.268901,0.015339,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.900816,mpc,0,-126.340000,54.885000,-4.133595,-8.356133,-3.960000,-8.685000,-0.173595,0.328867,-3.201954,3.323933,-0.152474,3.323933,-3.201954,0.260000,-0.090000,23,26,23.174515,112.449999,23.174515,112.449999,0.000000,-86.437765,0.000000,64.000000,0.000000,0.000000,-44.914864,-15.278482,153.758295,190.168086,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556184,1.428671,0.525052,0.014745,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.910694,mpc,0,-126.340000,54.885000,-4.060551,-8.351979,-3.970000,-8.725000,-0.090551,0.373021,-0.274453,-10.581696,-0.213464,-10.581696,-0.274453,0.350000,-0.040000,-13,71,-13.420239,112.450000,-13.420239,112.450000,0.000000,-41.437765,0.000000,64.000000,0.000000,0.000000,-27.061682,-12.693698,171.941290,194.897613,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540603,1.418582,0.199535,0.015287,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.920813,mpc,0,-126.340000,54.885000,-3.990187,-8.342471,-3.960000,-8.895000,-0.030187,0.552529,2.104141,-21.986752,0.213464,-21.986752,2.104141,0.130000,0.080000,32,112,58.745021,112.450000,58.745021,112.450000,-27.165260,0.000000,0.000000,64.000000,0.000000,0.000000,-16.147188,-0.061614,163.042019,181.990478,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557208,1.426476,0.251992,0.015408,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.930687,mpc,0,-126.340000,54.885000,-3.926067,-8.328077,-3.940000,-9.135000,0.013933,0.806923,2.653048,-25.890086,-0.274453,-25.890086,2.653048,0.120000,0.610000,44,112,43.979819,112.450000,43.979819,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.828884,16.909946,155.217701,188.909746,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540081,1.418941,0.246137,0.015671,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.940696,mpc,0,-126.340000,54.885000,-3.865837,-8.308347,-3.900000,-9.355000,0.034163,1.046653,3.323933,-21.132897,-0.030495,-21.132897,3.323933,0.250000,0.900000,-1,112,-25.325094,112.450000,-25.325094,112.450000,24.304913,0.000000,0.000000,64.000000,0.000000,0.000000,-25.968278,32.969883,156.465180,193.475064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539460,1.428746,0.296800,0.016094,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.950813,mpc,0,-126.340000,54.885000,-3.810013,-8.283181,-3.860000,-9.495000,0.049987,1.211819,4.726694,-11.374561,0.457422,-11.374561,4.726694,0.200000,1.040000,-46,112,-52.853879,112.450000,-52.853879,112.450000,6.833698,0.000000,0.000000,64.000000,0.000000,0.000000,-28.510084,41.943436,160.416645,190.751092,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558167,1.426993,0.274118,0.014763,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.960815,mpc,0,-126.340000,54.885000,-3.759976,-8.253175,-3.820000,-9.545000,0.060024,1.291825,3.506902,0.091484,1.067318,0.091484,3.506902,-0.040000,1.070000,-17,112,-16.892424,112.450000,-16.892424,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.208191,44.213655,155.628649,183.141417,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555516,1.428852,0.293394,0.014466,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.970660,mpc,0,-126.340000,54.885000,-3.715874,-8.218715,-3.780000,-9.475000,0.064126,1.256285,2.226120,11.557530,0.640391,11.557530,2.226120,-0.100000,1.100000,2,68,2.085744,68.084072,2.085744,68.084072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.296318,37.751343,162.833572,205.791662,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541375,1.419469,0.263977,0.015769,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.980659,mpc,0,-126.340000,54.885000,-3.676448,-8.178778,-3.770000,-9.295000,0.093552,1.116222,-0.152474,21.681804,0.213464,21.681804,-0.152474,-0.100000,0.920000,25,23,24.744363,-9.184492,24.744363,-9.184492,0.000000,32.268564,0.000000,64.000000,0.000000,0.000000,-48.390246,23.468892,150.823997,203.870529,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540015,1.418970,0.147312,0.012979,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.990813,mpc,0,-126.340000,54.885000,-3.642068,-8.133207,-3.770000,-9.025000,0.127932,0.891793,-2.348100,26.560972,0.091484,26.560972,-2.348100,-0.040000,0.580000,37,-22,37.252294,-36.988143,37.252294,-36.988143,0.000000,15.072216,0.000000,64.000000,0.000000,0.000000,-52.488731,5.584157,137.448916,190.970696,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.583002,1.482643,0.219614,0.016662,0.500472,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.000661,mpc,0,-126.340000,54.885000,-3.614270,-8.084262,-3.790000,-8.785000,0.175730,0.700738,-3.872840,25.097221,0.518412,25.097221,-3.872840,0.090000,0.220000,34,-8,33.502112,-8.278546,33.502112,-8.278546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.416047,-10.345039,135.827914,182.878448,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545801,1.621059,0.247744,0.025101,0.500980,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.011222,mpc,0,-126.340000,54.885000,-3.590623,-8.026685,-3.820000,-8.585000,0.229377,0.558315,-2.165131,14.424041,-0.152474,14.424041,-2.165131,0.200000,0.050000,0,37,-0.033329,85.739460,-0.033329,85.739460,0.000000,-49.018006,0.000000,64.000000,0.000000,0.000000,-46.053481,-23.957591,143.031418,185.090409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564125,1.600297,0.260059,0.017636,0.500544,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.020659,mpc,0,-126.340000,54.885000,-3.574957,-7.970876,-3.820000,-8.485000,0.245043,0.514124,0.701380,5.214611,-0.030495,5.214611,0.701380,0.160000,0.140000,-29,82,-28.553987,112.450000,-28.553987,112.450000,0.000000,-30.728546,0.000000,64.000000,0.000000,0.000000,-37.388500,-31.114517,146.232283,184.744925,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.535838,1.799506,0.296270,0.034557,0.501359,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.030666,mpc,0,-126.340000,54.885000,-3.564031,-7.907321,-3.810000,-8.475000,0.245969,0.567679,0.762370,-3.628881,-0.152474,-3.628881,0.762370,-0.030000,0.430000,-14,112,-14.079817,112.450000,-14.079817,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.864641,-28.527623,135.021010,168.058935,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559812,1.495496,0.234767,0.017308,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.040661,mpc,0,-126.340000,54.885000,-3.558995,-7.839458,-3.800000,-8.515000,0.241005,0.675542,-0.884349,-4.848673,0.396432,-4.848673,-0.884349,-0.080000,0.790000,-1,112,-0.523523,112.450000,-0.523523,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.242322,-20.518337,129.853049,164.858647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553513,1.567298,0.262049,0.015316,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.050659,mpc,0,-126.340000,54.885000,-3.559850,-7.767336,-3.800000,-8.525000,0.240150,0.757664,-2.104141,1.067318,0.152474,1.067318,-2.104141,-0.080000,0.980000,5,112,5.391833,112.450000,5.391833,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.904834,-10.858197,127.000410,153.356737,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541158,1.429549,0.251232,0.014089,0.502346,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.060659,mpc,0,-126.340000,54.885000,-3.566599,-7.691103,-3.830000,-8.455000,0.263401,0.763897,-2.897006,9.483883,0.152474,9.483883,-2.897006,-0.070000,1.060000,10,77,10.148056,77.260762,10.148056,77.260762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.945819,-5.513726,121.070891,146.459015,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539549,1.440792,0.340832,0.013671,0.500382,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.070660,mpc,0,-126.340000,54.885000,-3.579223,-7.610920,-3.850000,-8.295000,0.270777,0.684080,-4.421746,18.327375,-0.396432,18.327375,-4.421746,-0.050000,0.950000,19,32,19.384190,8.932396,19.384190,8.932396,0.000000,23.328366,0.000000,64.000000,0.000000,0.000000,-56.931874,-5.939122,112.024384,138.700234,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540836,1.424857,0.151301,0.012961,0.500200,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.080659,mpc,0,-126.340000,54.885000,-3.597679,-7.526961,-3.890000,-8.075000,0.292321,0.548039,-4.482736,23.877429,-0.213464,23.877429,-4.482736,0.090000,0.850000,1,-13,1.041269,-39.717921,1.041269,-39.717921,0.000000,26.978683,0.000000,64.000000,0.000000,0.000000,-57.111624,-11.109218,92.447436,118.995203,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529132,1.416761,0.152474,0.011571,0.500255,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.090813,mpc,0,-126.340000,54.885000,-3.622325,-7.438021,-3.930000,-7.845000,0.307675,0.406979,-3.140965,22.169720,0.274453,22.169720,-3.140965,0.020000,0.250000,-6,16,-5.858010,16.346375,-5.858010,16.346375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.287048,-16.436881,92.203968,121.563954,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561161,1.425813,0.173609,0.012624,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.100660,mpc,0,-126.340000,54.885000,-3.651833,-7.348390,-3.950000,-7.675000,0.298167,0.326610,-2.470079,13.509197,-0.213464,13.509197,-2.470079,0.000000,0.150000,-18,61,-18.078096,92.767653,-18.078096,92.767653,0.000000,-31.421279,0.000000,64.000000,0.000000,0.000000,-42.895428,-21.225146,89.278336,127.176810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540043,1.419006,0.160223,0.014111,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.110821,mpc,0,-126.340000,54.885000,-3.687969,-7.252601,-3.960000,-7.585000,0.272031,0.332399,-2.043152,4.848673,-0.274453,4.848673,-2.043152,0.000000,0.340000,-33,106,-32.981963,112.450000,-32.981963,112.450000,0.000000,-6.103625,0.000000,64.000000,0.000000,0.000000,-35.879688,-23.015948,82.687387,119.915971,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561564,1.427191,0.214627,0.012717,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.120660,mpc,0,-126.340000,54.885000,-3.728341,-7.156860,-3.970000,-7.545000,0.241659,0.388140,-1.860183,0.823360,-0.335443,0.823360,-1.860183,-0.090000,0.680000,-33,112,-33.323825,112.450000,-33.323825,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.385950,-23.664020,81.946781,119.154701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540093,1.418874,0.214561,0.013477,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.130814,mpc,0,-126.340000,54.885000,-3.775418,-7.055170,-3.990000,-7.505000,0.214582,0.449830,-2.409089,3.506902,0.213464,3.506902,-2.409089,-0.120000,0.930000,-32,112,-32.003102,112.450000,-32.003102,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.471204,-23.197922,92.233137,126.781333,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558491,1.426087,0.281144,0.013623,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.140659,mpc,0,-126.340000,54.885000,-3.826156,-6.953976,-4.020000,-7.425000,0.193844,0.471024,-3.628881,10.276748,0.152474,10.276748,-3.628881,-0.220000,1.010000,-13,68,-12.704910,67.744428,-12.704910,67.744428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.010952,-24.124003,90.462093,122.191294,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.529416,1.419383,0.291622,0.014764,0.500489,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.150660,mpc,0,-126.340000,54.885000,-3.882656,-6.848777,-4.060000,-7.285000,0.177344,0.436223,-5.641538,17.351542,-0.091484,17.351542,-5.641538,-0.220000,0.900000,3,23,2.732997,16.190970,2.732997,16.190970,0.000000,6.553457,0.000000,64.000000,0.000000,0.000000,-32.432093,-24.774395,86.032890,108.769364,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541945,1.417431,0.142409,0.012056,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.160814,mpc,0,-126.340000,54.885000,-3.944920,-6.739732,-4.120000,-7.095000,0.175080,0.355268,-6.678361,19.608157,-0.579401,19.608157,-6.678361,-0.150000,0.560000,1,20,0.835822,20.390496,0.835822,20.390496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.359655,-24.293017,73.772499,88.804655,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558328,1.425314,0.175642,0.013730,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.170660,mpc,0,-126.340000,54.885000,-4.009804,-6.632050,-4.170000,-6.925000,0.160196,0.292950,-6.678361,15.338885,-0.579401,15.338885,-6.678361,-0.120000,0.350000,-9,65,-9.083749,69.688345,-9.083749,69.688345,0.000000,-4.297849,0.000000,64.000000,0.000000,0.000000,-26.414691,-23.694877,66.102177,83.052922,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539617,1.417917,0.143899,0.014960,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.180817,mpc,0,-126.340000,54.885000,-4.081149,-6.519194,-4.230000,-6.815000,0.148851,0.295806,-6.434403,7.837164,-0.396432,7.837164,-6.434403,-0.100000,0.440000,-22,110,-21.517399,112.450000,-21.517399,112.450000,0.000000,-2.059504,0.000000,64.000000,0.000000,0.000000,-19.454627,-23.590310,61.585259,85.405937,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560651,1.423896,0.223986,0.013563,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.190661,mpc,0,-126.340000,54.885000,-4.154311,-6.408344,-4.290000,-6.755000,0.135689,0.346656,-5.702528,4.177788,-0.213464,4.177788,-5.702528,-0.120000,0.760000,-32,112,-32.139289,112.450000,-32.139289,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.012627,-24.464584,62.872211,93.331453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539106,1.420117,0.240997,0.013943,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.200811,mpc,0,-126.340000,54.885000,-4.233614,-6.292766,-4.330000,-6.695000,0.096386,0.402234,-5.458569,5.153621,-0.274453,5.153621,-5.458569,-0.170000,0.950000,-35,112,-35.017681,112.450000,-35.017681,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.304009,-23.612020,66.194918,93.784701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559109,1.425461,0.305731,0.013782,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.210660,mpc,0,-126.340000,54.885000,-4.314029,-6.179614,-4.390000,-6.615000,0.075971,0.435386,-5.885497,10.215758,-0.274453,10.215758,-5.885497,-0.260000,1.040000,-23,69,-22.675564,69.096737,-22.675564,69.096737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.139585,-24.097438,69.155781,96.998003,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541267,1.417177,0.307682,0.014825,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.220819,mpc,0,-126.340000,54.885000,-4.400247,-6.062103,-4.450000,-6.475000,0.049753,0.412897,-7.715185,15.338885,-0.579401,15.338885,-7.715185,-0.300000,0.900000,-3,36,-3.443478,35.982624,-3.443478,35.982624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.947071,-23.472442,71.152632,91.044933,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557960,1.424025,0.177115,0.012928,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.230811,mpc,0,-126.340000,54.885000,-4.487955,-5.945994,-4.530000,-6.315000,0.042045,0.369006,-8.569039,16.619667,-0.640391,16.619667,-8.569039,-0.210000,0.650000,-8,42,-8.031069,42.411499,-8.031069,42.411499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.552739,-22.468266,65.150260,78.653326,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558888,1.422539,0.163389,0.013143,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.240810,mpc,0,-126.340000,54.885000,-4.578274,-5.829525,-4.610000,-6.165000,0.031726,0.335475,-8.142112,12.411384,-0.640391,12.411384,-8.142112,-0.160000,0.540000,-22,84,-21.909695,83.605320,-21.909695,83.605320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.505050,-22.846339,57.467421,76.232962,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558891,1.423445,0.187654,0.014636,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.250696,mpc,0,-126.340000,54.885000,-4.669741,-5.714334,-4.690000,-6.065000,0.020259,0.350666,-7.715185,7.410237,-0.213464,7.410237,-7.715185,-0.170000,0.620000,-29,112,-28.968455,112.450000,-28.968455,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.237834,-25.000699,55.592693,84.361894,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541488,1.415521,0.179548,0.012701,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.260820,mpc,0,-126.340000,54.885000,-4.765262,-5.596600,-4.770000,-5.985000,0.004738,0.388400,-7.776174,5.885497,-0.701380,5.885497,-7.776174,-0.220000,0.860000,-25,112,-25.450955,112.450000,-25.450955,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.042753,-28.176063,61.163041,95.238611,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566680,1.425058,0.305169,0.015081,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.270660,mpc,0,-126.340000,54.885000,-4.859547,-5.482612,-4.840000,-5.905000,-0.019547,0.422388,-8.203101,8.752008,-1.006328,8.752008,-8.203101,-0.260000,1.000000,-18,81,-18.128538,80.895742,-18.128538,80.895742,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.355451,-31.141907,65.294321,98.381854,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539492,1.416787,0.304304,0.015367,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.280811,mpc,0,-126.340000,54.885000,-4.957895,-5.365751,-4.940000,-5.775000,-0.017895,0.409249,-10.032790,13.814145,-1.067318,13.814145,-10.032790,-0.240000,0.940000,-2,41,-2.253634,41.069298,-2.253634,41.069298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.300194,-33.331357,61.223020,89.146291,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558670,1.421881,0.187256,0.012136,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.290812,mpc,0,-126.340000,54.885000,-5.055460,-5.251590,-5.040000,-5.625000,-0.015460,0.373410,-10.825654,16.131750,-0.213464,16.131750,-10.825654,-0.170000,0.690000,-1,38,-1.327630,38.131030,-1.327630,38.131030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.169618,-33.159485,58.940844,79.893862,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558812,1.421920,0.161184,0.013532,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.300661,mpc,0,-126.340000,54.885000,-5.151807,-5.140332,-5.130000,-5.475000,-0.021807,0.334668,-10.398727,14.180083,-0.457422,14.180083,-10.398727,-0.150000,0.500000,-7,66,-7.285987,65.979503,-7.285987,65.979503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.294767,-34.066981,55.189852,78.048961,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540359,1.414736,0.152080,0.015610,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.310809,mpc,0,-126.340000,54.885000,-5.250924,-5.027162,-5.220000,-5.345000,-0.030924,0.317838,-8.203101,9.239925,-0.945339,9.239925,-8.203101,-0.130000,0.540000,-30,100,-30.209153,100.339728,-30.209153,100.339728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.114659,-36.239830,54.373508,81.207067,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559176,1.420062,0.199451,0.012722,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.320813,mpc,0,-126.340000,54.885000,-5.348048,-4.917299,-5.300000,-5.255000,-0.048048,0.337701,-7.898153,6.434403,-0.274453,6.434403,-7.898153,-0.150000,0.750000,-33,106,-32.576837,105.616400,-32.576837,105.616400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.861110,-39.500025,56.403263,89.116686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557440,1.420884,0.228401,0.013316,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.330698,mpc,0,-126.340000,54.885000,-5.443027,-4.810627,-5.370000,-5.175000,-0.073027,0.364373,-7.410237,8.447060,-0.152474,8.447060,-7.410237,-0.270000,0.910000,-21,75,-20.988498,75.055398,-20.988498,75.055398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.541534,-43.033676,57.140634,93.594090,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540635,1.412905,0.251179,0.013485,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.340815,mpc,0,-126.340000,54.885000,-5.538778,-4.703624,-5.450000,-5.065000,-0.088778,0.361376,-8.081122,12.777322,-0.213464,12.777322,-8.081122,-0.260000,0.850000,-13,41,-12.781589,40.815253,-12.781589,40.815253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.167566,-44.590986,54.484157,85.715196,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568511,1.726744,0.219110,0.031109,0.500835,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.350660,mpc,0,-126.340000,54.885000,-5.630112,-4.601826,-5.520000,-4.925000,-0.110112,0.323174,-8.203101,14.485031,-0.762370,14.485031,-8.203101,-0.250000,0.650000,-10,37,-10.213517,37.149980,-10.213517,37.149980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.292105,-44.048754,51.546732,76.037710,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546218,1.452294,0.178338,0.016279,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.360695,mpc,0,-126.340000,54.885000,-5.720893,-4.500652,-5.600000,-4.795000,-0.120893,0.294348,-7.776174,11.618519,-0.579401,11.618519,-7.776174,-0.180000,0.470000,-21,71,-20.618985,71.205287,-20.618985,71.205287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.142017,-43.409003,48.692601,71.831368,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.574775,1.674680,0.213771,0.023009,0.500731,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.370661,mpc,0,-126.340000,54.885000,-5.808309,-4.402964,-5.670000,-4.695000,-0.138309,0.292036,-7.166278,7.288257,-0.518412,7.288257,-7.166278,-0.080000,0.570000,-39,96,-38.512600,95.843454,-38.512600,95.843454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.284145,-45.432401,47.731444,76.714285,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.534087,1.626100,0.240473,0.024284,0.500820,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.380670,mpc,0,-126.340000,54.885000,-5.892906,-4.307866,-5.730000,-4.625000,-0.162906,0.317134,-6.617372,5.214611,-0.030495,5.214611,-6.617372,-0.210000,0.720000,-26,100,-26.162770,99.594389,-26.162770,99.594389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.668214,-48.202406,49.674589,83.916818,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.576850,1.631035,0.244451,0.016546,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.390659,mpc,0,-126.340000,54.885000,-5.973703,-4.216165,-5.790000,-4.555000,-0.183703,0.338835,-7.349247,6.922320,-0.091484,6.922320,-7.349247,-0.310000,0.870000,-3,71,-2.808017,70.968512,-2.808017,70.968512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.604592,-50.486165,47.362674,82.205666,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547051,1.690483,0.265425,0.018160,0.500580,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.400658,mpc,0,-126.340000,54.885000,-6.050518,-4.127771,-5.850000,-4.465000,-0.200518,0.337229,-7.715185,10.459717,-0.213464,10.459717,-7.715185,-0.240000,0.830000,-2,41,-2.145957,40.505915,-2.145957,40.505915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.151145,-49.195983,41.936178,65.782829,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545156,1.429595,0.159890,0.012623,0.500471,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.410659,mpc,0,-126.340000,54.885000,-6.122839,-4.042956,-5.920000,-4.355000,-0.202839,0.312044,-7.349247,11.679509,-0.396432,11.679509,-7.349247,-0.150000,0.600000,-10,44,-10.385499,43.874542,-10.385499,43.874542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.835383,-46.802576,40.681081,58.231430,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540419,1.425302,0.138152,0.012071,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.420660,mpc,0,-126.340000,54.885000,-6.190236,-3.961901,-5.980000,-4.255000,-0.210236,0.293099,-5.641538,9.056956,-0.152474,9.056956,-5.641538,-0.140000,0.480000,-22,71,-21.973200,70.707320,-21.973200,70.707320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.558645,-45.664209,37.751453,56.861179,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541917,1.428803,0.140553,0.011331,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.430705,mpc,0,-126.340000,54.885000,-6.252552,-3.884443,-6.030000,-4.175000,-0.222552,0.290557,-4.360757,5.763517,0.091484,5.763517,-4.360757,-0.150000,0.540000,-28,89,-28.098648,89.247367,-28.098648,89.247367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.946240,-46.827816,37.217428,62.157274,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555448,1.420284,0.192766,0.013017,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.440820,mpc,0,-126.340000,54.885000,-6.309427,-3.810621,-6.060000,-4.125000,-0.249427,0.314379,-3.262944,4.299767,0.274453,4.299767,-3.262944,-0.190000,0.710000,-29,85,-28.956114,84.671921,-28.956114,84.671921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.073460,-49.061777,36.868799,66.362121,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560876,1.420166,0.204781,0.015758,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.450814,mpc,0,-126.340000,54.885000,-6.359428,-3.741945,-6.080000,-4.065000,-0.279428,0.323055,-3.384923,5.031642,0.396432,5.031642,-3.384923,-0.170000,0.780000,-26,69,-25.749670,68.716393,-25.749670,68.716393,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.625689,-50.402760,34.525878,63.580846,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561874,1.422683,0.196453,0.015429,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.460659,mpc,0,-126.340000,54.885000,-6.402288,-3.678565,-6.110000,-3.995000,-0.292288,0.316435,-3.079975,7.837164,0.213464,7.837164,-3.079975,-0.280000,0.730000,-6,45,-6.464106,44.815011,-6.464106,44.815011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.605930,-50.190920,31.861395,59.478712,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538495,1.407776,0.135539,0.011730,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.470659,mpc,0,-126.340000,54.885000,-6.438950,-3.618655,-6.140000,-3.915000,-0.298950,0.296345,-3.201954,8.264091,0.091484,8.264091,-3.201954,-0.240000,0.580000,-1,48,-1.496893,47.583303,-1.496893,47.583303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.771223,-46.903425,32.715381,49.939987,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539265,1.407771,0.140134,0.011568,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.480660,mpc,0,-126.340000,54.885000,-6.468319,-3.563369,-6.170000,-3.845000,-0.298319,0.281631,-2.714037,6.251434,0.030495,6.251434,-2.714037,-0.180000,0.540000,-5,62,-5.293000,61.967001,-5.293000,61.967001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.416883,-44.306359,31.309521,46.260210,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541487,1.407922,0.135604,0.015240,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.490821,mpc,0,-126.340000,54.885000,-6.490329,-3.512039,-6.180000,-3.805000,-0.310329,0.292961,-0.884349,2.957996,0.518412,2.957996,-0.884349,-0.130000,0.510000,-21,89,-21.088351,88.655534,-21.088351,88.655534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.678250,-43.217850,31.317870,46.972628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559161,1.418112,0.191632,0.013264,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.500664,mpc,0,-126.340000,54.885000,-6.503794,-3.467066,-6.170000,-3.785000,-0.333794,0.317934,-0.213464,0.335443,-0.030495,0.335443,-0.213464,-0.130000,0.680000,-22,94,-22.308198,93.764403,-22.308198,93.764403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.935796,-44.700889,32.254958,55.611969,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540314,1.409255,0.172155,0.014120,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.510812,mpc,0,-126.340000,54.885000,-6.509254,-3.425686,-6.160000,-3.775000,-0.349254,0.349314,1.494245,1.006328,-0.213464,1.006328,1.494245,-0.180000,0.800000,-23,76,-22.721023,75.691246,-22.721023,75.691246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.572520,-46.425148,29.782922,54.947227,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560715,1.416449,0.206311,0.013083,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.520660,mpc,0,-126.340000,54.885000,-6.506083,-3.390432,-6.130000,-3.745000,-0.376083,0.354568,2.348100,4.848673,0.335443,4.848673,2.348100,-0.260000,0.790000,-12,40,-11.515696,40.172608,-11.515696,40.172608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.951911,-46.928975,24.951736,48.848919,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538888,1.406341,0.153294,0.012870,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.530825,mpc,0,-126.340000,54.885000,-6.493771,-3.359173,-6.110000,-3.695000,-0.383771,0.335827,1.616224,5.763517,-0.152474,5.763517,1.616224,-0.200000,0.610000,-2,41,-2.365943,40.913142,-2.365943,40.913142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.978763,-44.044469,28.454476,43.486376,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559109,1.416488,0.179730,0.013454,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.540815,mpc,0,-126.340000,54.885000,-6.472460,-3.333582,-6.100000,-3.645000,-0.372460,0.311418,1.738204,3.994819,0.396432,3.994819,1.738204,-0.150000,0.570000,1,52,1.148716,52.111376,1.148716,52.111376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.287473,-41.180179,29.354896,41.647801,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560317,1.420172,0.188617,0.014495,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.550694,mpc,0,-126.340000,54.885000,-6.442163,-3.313308,-6.070000,-3.645000,-0.372163,0.331692,2.226120,-1.738204,-0.152474,-1.738204,2.226120,-0.160000,0.460000,7,97,6.752697,106.966592,6.752697,106.966592,0.000000,-9.855216,0.000000,64.000000,0.000000,0.000000,49.625379,-38.628905,35.926652,46.673907,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560031,1.414604,0.203152,0.014020,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.560659,mpc,0,-126.340000,54.885000,-6.402101,-3.297958,-6.040000,-3.665000,-0.362101,0.367042,2.348100,-4.604715,-0.274453,-4.604715,2.348100,-0.030000,0.650000,-1,112,-0.979946,112.449995,-0.979946,112.449995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.738110,-38.736853,46.638082,61.168519,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538969,1.412154,0.228151,0.017466,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.570658,mpc,0,-126.340000,54.885000,-6.352102,-3.287713,-6.010000,-3.695000,-0.342102,0.407287,2.957996,-2.836017,0.274453,-2.836017,2.957996,0.010000,0.890000,0,77,0.421638,77.427840,0.421638,77.427840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.540755,-40.358297,49.453354,68.632242,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542098,1.407173,0.278063,0.013469,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.580817,mpc,0,-126.340000,54.885000,-6.291068,-3.282597,-5.970000,-3.685000,-0.321068,0.402403,3.201954,2.714037,0.457422,2.714037,3.201954,-0.070000,0.870000,23,32,23.269095,27.004577,23.269095,27.004577,0.000000,5.423264,0.000000,64.000000,0.000000,0.000000,49.224773,-40.867665,49.525229,64.522020,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560369,1.412045,0.177617,0.012905,0.501481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.590812,mpc,0,-126.340000,54.885000,-6.220808,-3.282759,-5.940000,-3.645000,-0.280808,0.362241,3.994819,5.519559,0.579401,5.519559,3.994819,-0.060000,0.620000,32,16,32.220807,16.193362,32.220807,16.193362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.507698,-38.206924,55.665098,63.393881,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559062,1.413387,0.178262,0.014563,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.600661,mpc,0,-126.340000,54.885000,-6.141523,-3.287936,-5.890000,-3.615000,-0.251523,0.327064,4.970653,2.226120,0.152474,2.226120,4.970653,0.080000,0.360000,19,58,18.867466,58.127642,18.867466,58.127642,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.119357,-35.841215,69.050549,73.683442,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546652,1.404087,0.140219,0.013632,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.610812,mpc,0,-126.340000,54.885000,-6.049262,-3.298450,-5.830000,-3.625000,-0.219262,0.326550,6.861330,-3.994819,0.213464,-3.994819,6.861330,0.140000,0.410000,6,102,5.628440,101.824649,5.628440,101.824649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.814200,-36.764692,74.579736,83.736703,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559749,1.414429,0.202568,0.016336,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.620813,mpc,0,-126.340000,54.885000,-5.947827,-3.313899,-5.750000,-3.685000,-0.197827,0.371101,9.788831,-7.654195,0.091484,-7.654195,9.788831,0.090000,0.680000,-3,109,-3.111993,108.820435,-3.111993,108.820435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.180546,-38.848154,71.657751,89.151482,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557979,1.412221,0.267071,0.012571,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.630691,mpc,0,-126.340000,54.885000,-5.837295,-3.334063,-5.640000,-3.735000,-0.197295,0.400937,10.337738,-4.848673,1.372266,-4.848673,10.337738,0.030000,0.880000,11,67,10.588215,66.523838,10.588215,66.523838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.404861,-41.087216,67.919092,87.887284,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549862,1.413881,0.295710,0.013748,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.640823,mpc,0,-126.340000,54.885000,-5.713228,-3.359736,-5.530000,-3.745000,-0.183228,0.385264,10.520706,0.762370,1.006328,0.762370,10.520706,0.030000,0.830000,24,22,23.964365,17.273973,23.964365,17.273973,0.000000,4.249865,0.000000,64.000000,0.000000,0.000000,49.527417,-40.858842,65.251669,77.589978,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568772,1.412401,0.175836,0.015641,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.650822,mpc,0,-126.340000,54.885000,-5.580172,-3.389942,-5.410000,-3.735000,-0.170172,0.345058,12.350394,3.018985,0.396432,3.018985,12.350394,0.080000,0.520000,16,17,15.743661,16.711031,15.743661,16.711031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.190628,-38.159738,66.670250,71.854750,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558161,1.413244,0.174487,0.013011,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.660814,mpc,0,-126.340000,54.885000,-5.436682,-3.424870,-5.280000,-3.725000,-0.156682,0.300130,13.875134,-0.030495,0.457422,-0.030495,13.875134,0.140000,0.310000,6,52,5.586563,52.220898,5.586563,52.220898,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.513320,-36.840743,74.316711,79.587701,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560165,1.412880,0.176179,0.013790,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.670810,mpc,0,-126.340000,54.885000,-5.282640,-3.464455,-5.130000,-3.755000,-0.152640,0.290545,16.070760,-6.251434,0.945339,-6.251434,16.070760,0.090000,0.370000,1,94,1.136715,94.484296,1.136715,94.484296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.444301,-36.855354,77.821437,86.034247,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558410,1.414118,0.189610,0.013859,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.680660,mpc,0,-126.340000,54.885000,-5.120683,-3.507885,-4.970000,-3.835000,-0.150683,0.327115,16.253729,-9.605862,1.433256,-9.605862,16.253729,0.060000,0.590000,12,104,11.945820,103.798598,11.945820,103.798598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.234332,-37.354289,76.439258,89.721603,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539914,1.406781,0.180231,0.013386,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.690812,mpc,0,-126.340000,54.885000,-4.943270,-3.557123,-4.800000,-3.905000,-0.143270,0.347877,16.070760,-6.922320,1.921172,-6.922320,16.070760,0.060000,0.830000,26,59,25.579863,58.703386,25.579863,58.703386,0.000000,0.095212,0.000000,64.000000,0.000000,0.000000,52.952847,-37.227368,77.224368,88.467444,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558846,1.512174,0.240644,0.021545,0.501216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.700663,mpc,0,-126.340000,54.885000,-4.761071,-3.609109,-4.630000,-3.945000,-0.131071,0.335891,16.436698,-1.433256,1.250287,-1.433256,16.436698,0.130000,0.750000,27,14,27.137022,14.156840,27.137022,14.156840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.400729,-34.238780,80.820588,83.205122,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549004,1.463292,0.189903,0.019061,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.710661,mpc,0,-126.340000,54.885000,-4.566189,-3.665963,-4.460000,-3.955000,-0.106189,0.289037,17.351542,1.189297,1.250287,1.189297,17.351542,0.200000,0.450000,24,10,23.844426,10.010554,23.844426,10.010554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.202716,-31.023395,86.984148,85.234350,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546540,1.426654,0.155426,0.013456,0.505972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.720698,mpc,0,-126.340000,54.885000,-4.360608,-3.727036,-4.270000,-3.975000,-0.090608,0.247964,18.693313,-3.201954,0.823360,-3.201954,18.693313,0.220000,0.200000,20,55,19.557568,61.448426,19.557568,61.448426,0.000000,-6.437872,0.000000,64.000000,0.000000,0.000000,54.185225,-28.384312,97.318036,94.090794,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541062,1.413630,0.151979,0.014335,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.730659,mpc,0,-126.340000,54.885000,-4.146949,-3.791441,-4.070000,-4.045000,-0.076949,0.253559,20.401022,-9.666852,1.250287,-9.666852,20.401022,0.200000,0.330000,15,100,15.207282,102.157339,15.207282,102.157339,0.000000,-2.146785,0.000000,64.000000,0.000000,0.000000,59.284083,-26.310088,99.368482,99.338686,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541565,1.408024,0.157056,0.013344,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.740659,mpc,0,-126.340000,54.885000,-3.923023,-3.859730,-3.860000,-4.145000,-0.063023,0.285270,20.644980,-11.923467,1.433256,-11.923467,20.644980,0.160000,0.630000,27,96,26.920631,95.723097,26.920631,95.723097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.101799,-25.375363,96.201578,102.162948,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541010,1.406586,0.187068,0.011928,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.750811,mpc,0,-126.340000,54.885000,-3.686284,-3.932591,-3.640000,-4.235000,-0.046284,0.302409,21.925762,-8.569039,1.311276,-8.569039,21.925762,0.160000,0.800000,28,51,27.667008,51.276334,27.667008,51.276334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.384311,-22.779487,99.911618,101.941535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558743,1.419831,0.220017,0.015381,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.760661,mpc,0,-126.340000,54.885000,-3.447793,-4.006506,-3.420000,-4.295000,-0.027793,0.288494,21.742793,-2.957996,1.616224,-2.957996,21.742793,0.230000,0.700000,32,9,32.297684,8.522020,32.297684,8.522020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.322077,-19.693636,106.076353,100.549535,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540969,1.408113,0.140697,0.011977,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.770814,mpc,0,-126.340000,54.885000,-3.193168,-4.085824,-3.190000,-4.315000,-0.003168,0.229176,23.084564,-1.006328,1.128308,-1.006328,23.084564,0.310000,0.370000,22,12,22.428162,12.483301,22.428162,12.483301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.980013,-16.833303,106.044348,100.675807,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559093,1.418204,0.177793,0.013472,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.780659,mpc,0,-126.340000,54.885000,-2.938064,-4.165569,-2.930000,-4.365000,-0.008064,0.199431,25.341180,-5.336590,1.494245,-5.336590,25.341180,0.240000,0.250000,17,54,17.382204,54.071173,17.382204,54.071173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.230445,-15.070870,109.503512,102.171896,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530410,1.407297,0.144092,0.012764,0.500279,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.790822,mpc,0,-126.340000,54.885000,-2.666604,-4.250599,-2.680000,-4.455000,0.013396,0.204401,27.048889,-11.496540,1.921172,-11.496540,27.048889,0.200000,0.290000,15,99,14.735145,101.413916,14.735145,101.413916,0.000000,-2.342743,0.000000,64.000000,0.000000,0.000000,63.503544,-13.000106,104.276015,102.455600,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557479,1.419207,0.204670,0.014477,0.500836,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.800660,mpc,0,-126.340000,54.885000,-2.396300,-4.335329,-2.410000,-4.575000,0.013700,0.239671,28.390660,-14.424041,2.531068,-14.424041,28.390660,0.180000,0.610000,11,100,10.766413,99.938737,10.766413,99.938737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.892180,-11.900933,100.153491,104.495213,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540619,1.407187,0.187908,0.015332,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.810814,mpc,0,-126.340000,54.885000,-2.109935,-4.425053,-2.110000,-4.695000,0.000065,0.269947,29.793421,-10.886644,2.957996,-10.886644,29.793421,0.140000,0.810000,10,55,9.736687,53.967202,9.736687,53.967202,0.000000,0.971535,0.000000,64.000000,0.000000,0.000000,56.092490,-10.305899,100.356721,105.400824,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557627,1.418235,0.218326,0.013292,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.820660,mpc,0,-126.340000,54.885000,-1.825484,-4.514041,-1.820000,-4.775000,-0.005484,0.260959,29.610452,-4.787684,2.531068,-4.787684,29.610452,0.110000,0.720000,23,10,22.899534,8.009350,22.899534,8.009350,0.000000,1.929387,0.000000,64.000000,0.000000,0.000000,51.335300,-7.683504,100.730762,99.808899,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540653,1.408891,0.147882,0.015222,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.830812,mpc,0,-126.340000,54.885000,-1.525638,-4.607608,-1.500000,-4.815000,-0.025638,0.207392,30.342327,-1.616224,2.653048,-1.616224,30.342327,0.160000,0.390000,17,4,16.612835,3.741997,16.612835,3.741997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.650345,-5.140168,90.668433,93.604129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558638,1.420276,0.177943,0.012770,0.500254,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.840810,mpc,0,-126.340000,54.885000,-1.224231,-4.701333,-1.190000,-4.865000,-0.034231,0.163667,31.257171,-5.824507,2.653048,-5.824507,31.257171,0.180000,0.160000,9,49,9.308508,53.883551,9.308508,53.883551,0.000000,-5.141553,0.000000,64.000000,0.000000,0.000000,41.662648,-3.332010,97.827215,98.731407,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557992,1.419060,0.176049,0.013565,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.850658,mpc,0,-126.340000,54.885000,-0.921881,-4.794946,-0.870000,-4.965000,-0.051881,0.170054,33.086859,-11.679509,2.897006,-11.679509,33.086859,0.160000,0.260000,-3,94,-3.421540,94.763432,-3.421540,94.763432,0.000000,-1.021435,0.000000,64.000000,0.000000,0.000000,41.214589,-2.021838,92.984659,94.622868,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538478,1.410716,0.161199,0.015623,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.860826,mpc,0,-126.340000,54.885000,-0.604465,-4.892710,-0.520000,-5.115000,-0.084465,0.222290,34.794568,-15.582843,3.323933,-15.582843,34.794568,0.090000,0.570000,-10,105,-10.445966,104.997807,-10.445966,104.997807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.646875,-1.739646,89.273197,97.765048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556990,1.417404,0.216441,0.012899,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.870660,mpc,0,-126.340000,54.885000,-0.292883,-4.988099,-0.190000,-5.245000,-0.102883,0.256901,33.879724,-13.570186,3.628881,-13.570186,33.879724,0.040000,0.820000,6,70,5.751393,69.509183,5.751393,69.509183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.467629,-1.296661,88.664707,99.658136,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540931,1.410905,0.226268,0.014864,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.880667,mpc,0,-126.340000,54.885000,0.028405,-5.085793,0.140000,-5.335000,-0.111595,0.249207,32.964880,-6.190445,3.384923,-6.190445,32.964880,0.040000,0.770000,20,25,19.729105,11.342916,19.729105,11.342916,0.000000,13.166267,0.000000,64.000000,0.000000,0.000000,23.917849,1.065005,86.997962,96.541597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555021,1.418439,0.180336,0.014756,0.500569,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.890659,mpc,0,-126.340000,54.885000,0.352903,-5.183710,0.470000,-5.385000,-0.117097,0.201290,31.196182,-1.677214,3.140965,-1.677214,31.196182,0.070000,0.530000,36,-10,36.352503,-9.930059,36.352503,-9.930059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.739936,2.951116,80.358487,92.310677,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539958,1.408133,0.134919,0.012014,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.900660,mpc,0,-126.340000,54.885000,0.680955,-5.281865,0.790000,-5.415000,-0.109045,0.133135,30.586285,-3.201954,2.714037,-3.201954,30.586285,0.190000,0.210000,30,24,30.346307,24.111555,30.346307,24.111555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.499331,4.194489,79.669913,91.839165,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540773,1.409245,0.136958,0.012930,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.910812,mpc,0,-126.340000,54.885000,1.016770,-5.381408,1.110000,-5.505000,-0.093230,0.123592,32.050036,-10.642686,2.897006,-10.642686,32.050036,0.280000,0.170000,7,69,6.559652,89.962757,6.559652,89.962757,0.000000,-20.851203,0.000000,64.000000,0.000000,0.000000,13.294521,3.881742,89.069814,93.987264,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558312,1.417677,0.190107,0.013165,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.920812,mpc,0,-126.340000,54.885000,1.349758,-5.479112,1.450000,-5.645000,-0.100242,0.165888,33.269828,-16.802635,3.445913,-16.802635,33.269828,0.210000,0.380000,2,112,1.877395,112.450000,1.877395,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.076326,4.359379,91.174666,95.220664,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556541,1.417193,0.235940,0.012214,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.930660,mpc,0,-126.340000,54.885000,1.679401,-5.574787,1.790000,-5.815000,-0.110599,0.240213,34.550610,-18.266386,3.689871,-18.266386,34.550610,0.140000,0.710000,-2,112,-1.846814,112.450000,-1.846814,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.405541,4.522429,91.616702,101.176083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540747,1.411319,0.260967,0.015872,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.940811,mpc,0,-126.340000,54.885000,2.020386,-5.672586,2.140000,-5.965000,-0.119614,0.292414,33.330818,-13.204249,3.262944,-13.204249,33.330818,0.100000,0.960000,14,67,14.258788,62.380710,14.258788,62.380710,0.000000,5.069290,0.000000,64.000000,0.000000,0.000000,13.508819,5.672824,94.041760,104.462709,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558399,1.419279,0.314166,0.013187,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.950660,mpc,0,-126.340000,54.885000,2.351877,-5.766454,2.470000,-6.045000,-0.118123,0.278546,33.452797,-4.848673,3.872840,-4.848673,33.452797,0.100000,0.860000,17,22,17.075625,1.002372,17.075625,1.002372,0.000000,21.447628,0.000000,64.000000,0.000000,0.000000,5.670051,8.363533,90.386664,103.862673,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542073,1.411239,0.157604,0.014787,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.960812,mpc,0,-126.340000,54.885000,2.693750,-5.861937,2.800000,-6.075000,-0.106250,0.213063,32.598942,-0.396432,3.384923,-0.396432,32.598942,0.150000,0.540000,21,-13,20.732843,-12.773310,20.732843,-12.773310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.790222,10.052306,88.108333,101.610318,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556856,1.420176,0.181619,0.017676,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.970818,mpc,0,-126.340000,54.885000,3.030354,-5.954552,3.130000,-6.095000,-0.099646,0.140448,32.172015,-2.165131,3.018985,-2.165131,32.172015,0.170000,0.210000,22,25,21.607891,25.206243,21.607891,25.206243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.978076,11.386947,88.186678,102.659628,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557762,1.417953,0.174315,0.014789,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.980695,mpc,0,-126.340000,54.885000,3.361793,-6.044310,3.460000,-6.165000,-0.098207,0.120690,32.842901,-9.300914,3.689871,-9.300914,32.842901,0.210000,0.150000,7,70,6.889014,91.121362,6.889014,91.121362,0.000000,-20.915119,0.000000,64.000000,0.000000,0.000000,0.499560,11.894162,89.349391,99.879756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539554,1.411109,0.155700,0.016751,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.990817,mpc,0,-126.340000,54.885000,3.700033,-6.134349,3.800000,-6.305000,-0.099967,0.170651,33.330818,-16.314719,3.628881,-16.314719,33.330818,0.200000,0.400000,-2,112,-2.055782,112.450000,-2.055782,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.453857,13.109070,92.020162,101.039927,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557570,1.421000,0.201266,0.014965,0.504760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.000813,mpc,0,-126.340000,54.885000,4.032200,-6.221141,4.140000,-6.475000,-0.107800,0.253859,32.476963,-17.961438,3.689871,-17.961438,32.476963,0.130000,0.740000,9,112,9.123290,112.450000,9.123290,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.975380,13.726614,93.544329,104.548729,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556510,1.419945,0.303838,0.014943,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.010814,mpc,0,-126.340000,54.885000,4.362142,-6.305647,4.470000,-6.615000,-0.107858,0.309353,31.867067,-11.862478,3.689871,-11.862478,31.867067,0.140000,0.960000,12,68,12.086470,67.641925,12.086470,67.641925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.639363,15.673398,95.170493,110.460789,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557805,1.420436,0.291952,0.015820,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.020812,mpc,0,-126.340000,54.885000,4.689136,-6.387612,4.780000,-6.685000,-0.090864,0.297388,28.817587,-4.116798,3.933829,-4.116798,28.817587,0.140000,0.870000,39,23,39.410186,12.269212,39.410186,12.269212,0.000000,10.372713,0.000000,64.000000,0.000000,0.000000,-9.713784,19.267977,96.280351,114.647599,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557247,1.420441,0.190006,0.014002,0.500310,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.030693,mpc,0,-126.340000,54.885000,5.009012,-6.465955,5.070000,-6.685000,-0.060988,0.219045,27.292847,0.945339,3.506902,0.945339,27.292847,0.200000,0.560000,48,-7,47.569582,-7.437753,47.569582,-7.437753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.165222,20.670630,85.618252,105.487177,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539137,1.412795,0.159882,0.015381,0.500527,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.040661,mpc,0,-126.340000,54.885000,5.327904,-6.542122,5.340000,-6.695000,-0.012096,0.152878,26.012065,0.152474,3.323933,0.152474,26.012065,0.350000,0.240000,40,24,40.170702,23.672628,40.170702,23.672628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.906412,20.781601,96.812834,112.529974,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554970,1.419970,0.206915,0.015009,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.050812,mpc,0,-126.340000,54.885000,5.648331,-6.616567,5.610000,-6.735000,0.038331,0.118433,27.719774,-6.678361,3.140965,-6.678361,27.719774,0.420000,0.180000,13,69,13.404900,86.364789,13.404900,86.364789,0.000000,-17.692160,0.000000,64.000000,0.000000,0.000000,-12.247185,19.268395,101.286557,108.558550,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557395,1.419653,0.188666,0.014342,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.060811,mpc,0,-126.340000,54.885000,5.959183,-6.686635,5.910000,-6.835000,0.049183,0.148365,29.366493,-11.984457,3.872840,-11.984457,29.366493,0.360000,0.390000,-1,112,-1.111552,112.449970,-1.111552,112.449970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.622244,18.651196,98.406524,103.694859,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556727,1.420949,0.202357,0.015181,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.070809,mpc,0,-126.340000,54.885000,6.264844,-6.753305,6.210000,-6.955000,0.054844,0.201695,29.854410,-13.082270,3.750861,-13.082270,29.854410,0.230000,0.740000,4,107,4.369272,106.504781,4.369272,106.504781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.298050,18.064301,96.266160,106.702536,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556401,1.421176,0.281702,0.013874,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.080811,mpc,0,-126.340000,54.885000,6.565062,-6.816459,6.510000,-7.035000,0.055062,0.218541,28.451649,-6.861330,3.872840,-6.861330,28.451649,0.160000,0.940000,22,62,21.570954,42.326582,21.570954,42.326582,0.000000,19.178198,0.000000,64.000000,0.000000,0.000000,-10.485210,19.091108,95.743059,111.754986,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556164,1.469556,0.318748,0.015515,0.500434,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.090659,mpc,0,-126.340000,54.885000,6.854804,-6.875039,6.800000,-7.055000,0.054804,0.179961,27.353837,2.470079,3.445913,2.470079,27.353837,0.150000,0.830000,30,17,30.483276,-26.198186,30.483276,-26.198186,0.000000,42.702967,0.000000,64.000000,0.000000,0.000000,-19.561544,19.964133,93.312155,114.389383,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540168,1.437791,0.147435,0.014962,0.500263,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.100659,mpc,0,-126.340000,54.885000,7.142739,-6.930744,7.080000,-7.005000,0.062739,0.074256,27.414826,7.044299,3.323933,7.044299,27.414826,0.220000,0.510000,18,-28,17.772793,-42.968617,17.772793,-42.968617,0.000000,14.473397,0.000000,64.000000,0.000000,0.000000,-25.928899,18.769499,89.138309,110.140654,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540708,1.416763,0.140103,0.012747,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.110812,mpc,0,-126.340000,54.885000,7.428173,-6.983268,7.370000,-6.955000,0.058173,-0.028268,27.719774,4.360757,3.323933,4.360757,27.719774,0.250000,0.120000,3,7,3.049769,6.512236,3.049769,6.512236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.864148,17.496386,101.217187,121.082627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558134,1.418867,0.176947,0.014038,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.120812,mpc,0,-126.340000,54.885000,7.702177,-7.030919,7.650000,-6.955000,0.052177,-0.075919,28.085712,-2.775027,3.506902,-2.775027,28.085712,0.180000,0.030000,-2,52,-1.854120,74.379174,-1.854120,74.379174,0.000000,-22.866938,0.000000,64.000000,0.000000,0.000000,-22.683020,17.175500,97.005275,116.933627,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556748,1.417978,0.175770,0.013565,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.130817,mpc,0,-126.340000,54.885000,7.968896,-7.074435,7.950000,-7.045000,0.018896,-0.029435,28.268681,-11.801488,3.689871,-11.801488,28.268681,0.130000,0.200000,-11,97,-10.993001,112.450000,-10.993001,112.450000,0.000000,-15.937764,0.000000,64.000000,0.000000,0.000000,-23.898574,20.369667,94.806111,119.370996,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555888,1.418484,0.213571,0.013446,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.140808,mpc,0,-126.340000,54.885000,8.227549,-7.113648,8.220000,-7.165000,0.007549,0.051352,28.085712,-14.728989,3.262944,-14.728989,28.085712,0.080000,0.560000,-14,112,-14.044255,112.450000,-14.044255,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.509094,24.646553,102.226914,124.327949,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557935,1.419265,0.212686,0.013181,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.150813,mpc,0,-126.340000,54.885000,8.478561,-7.148584,8.490000,-7.285000,-0.011439,0.136416,25.951076,-10.642686,3.262944,-10.642686,25.951076,0.060000,0.860000,-2,101,-2.487666,100.554528,-2.487666,100.554528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.869796,29.573535,111.694141,132.624171,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556395,1.418101,0.304156,0.014477,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.160824,mpc,0,-126.340000,54.885000,8.721400,-7.179123,8.740000,-7.345000,-0.018600,0.165877,23.511492,-1.494245,3.445913,-1.494245,23.511492,0.040000,0.990000,16,56,15.784948,20.392880,15.784948,20.392880,0.000000,35.161648,0.000000,64.000000,0.000000,0.000000,-41.226476,32.852538,115.484726,134.865453,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556836,1.418240,0.238543,0.013044,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.170813,mpc,0,-126.340000,54.885000,8.955223,-7.205135,8.970000,-7.305000,-0.014777,0.099865,20.523001,7.959143,2.653048,7.959143,20.523001,0.030000,0.800000,40,11,39.610246,-43.558627,39.610246,-43.558627,0.000000,54.113154,0.000000,64.000000,0.000000,0.000000,-46.996211,31.860113,115.444948,136.155395,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557677,1.419634,0.188990,0.013834,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.180810,mpc,0,-126.340000,54.885000,9.180474,-7.226648,9.170000,-7.205000,0.010474,-0.021648,18.571334,12.228415,2.957996,12.228415,18.571334,0.090000,0.460000,46,-34,46.127234,-56.779536,46.127234,-56.779536,0.000000,22.334063,0.000000,64.000000,0.000000,0.000000,-50.165462,26.337825,106.904853,126.575625,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558189,1.418490,0.187919,0.013433,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.190820,mpc,0,-126.340000,54.885000,9.397083,-7.243622,9.350000,-7.115000,0.047083,-0.128622,16.436698,8.873987,2.348100,8.873987,16.436698,0.190000,0.090000,46,-3,46.433035,-3.485044,46.433035,-3.485044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.323610,21.626415,106.678454,136.124902,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557708,1.418701,0.200708,0.013378,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.200660,mpc,0,-126.340000,54.885000,9.601092,-7.255818,9.510000,-7.085000,0.091092,-0.170818,15.826802,-0.457422,1.555235,-0.457422,15.826802,0.320000,0.010000,27,42,27.327857,81.886180,27.327857,81.886180,0.000000,-40.371224,0.000000,64.000000,0.000000,0.000000,-43.880719,18.336965,111.406714,137.696038,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540310,1.414335,0.175268,0.016771,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.210812,mpc,0,-126.340000,54.885000,9.802139,-7.263714,9.690000,-7.145000,0.112139,-0.118714,17.168573,-9.483883,1.799193,-9.483883,17.168573,0.350000,0.100000,1,87,0.895778,112.450000,0.895778,112.450000,0.000000,-25.935044,0.000000,64.000000,0.000000,0.000000,-36.395408,20.943052,109.230684,132.550339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.573195,1.631515,0.252588,0.028593,0.504727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.220663,mpc,0,-126.340000,54.885000,9.987965,-7.266815,9.860000,-7.275000,0.127965,0.008185,17.290552,-15.826802,2.043152,-15.826802,17.290552,0.240000,0.440000,3,112,3.287265,112.450000,3.287265,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.804223,27.843695,106.325199,131.917720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.547942,1.456863,0.242434,0.016082,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.230662,mpc,0,-126.340000,54.885000,10.167139,-7.265367,10.060000,-7.415000,0.107139,0.149633,15.765812,-13.631176,2.592058,-13.631176,15.765812,0.140000,0.840000,17,112,17.237461,112.450000,17.237461,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.522542,36.622236,108.307016,139.767783,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.674125,1.575760,0.277756,0.019186,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.240659,mpc,0,-126.340000,54.885000,10.336692,-7.259297,10.200000,-7.485000,0.136692,0.225703,14.119093,-4.604715,1.982162,-4.604715,14.119093,0.140000,0.980000,28,87,28.135249,87.249820,28.135249,87.249820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.992698,43.307035,115.197413,143.269826,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.545443,1.586109,0.370811,0.019038,0.500780,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.250670,mpc,0,-126.340000,54.885000,10.496776,-7.248609,10.340000,-7.475000,0.156776,0.226391,12.838311,6.617372,2.043152,6.617372,12.838311,0.190000,0.950000,30,42,29.988351,1.115816,29.988351,1.115816,0.000000,41.134004,0.000000,64.000000,0.000000,0.000000,-45.604044,44.787687,120.488854,146.666241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.575685,1.499443,0.224489,0.015641,0.506993,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.260660,mpc,0,-126.340000,54.885000,10.646852,-7.233368,10.470000,-7.365000,0.176852,0.131632,11.252582,14.789979,1.860183,14.789979,11.252582,0.250000,0.700000,32,-3,32.276749,-49.955792,32.276749,-49.955792,0.000000,47.205612,0.000000,64.000000,0.000000,0.000000,-53.384360,39.693575,120.274882,145.205033,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.556758,1.751263,0.247584,0.034628,0.501074,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.270669,mpc,0,-126.340000,54.885000,10.787465,-7.213556,10.590000,-7.205000,0.197465,-0.008556,10.886644,17.046594,1.921172,17.046594,10.886644,0.290000,0.360000,25,-48,24.953880,-48.887583,24.953880,-48.887583,0.000000,1.137403,0.000000,64.000000,0.000000,0.000000,-59.382838,31.327652,115.158474,142.000129,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.563466,1.612167,0.207096,0.018971,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.280662,mpc,0,-126.340000,54.885000,10.918163,-7.189284,10.710000,-7.085000,0.208163,-0.104284,11.496540,9.849821,1.494245,9.849821,11.496540,0.290000,0.040000,10,-3,9.717549,31.693178,9.717549,31.693178,0.000000,-34.443358,0.000000,64.000000,0.000000,0.000000,-61.610752,26.610948,117.068450,147.430346,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.553076,1.516828,0.220207,0.014073,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.290660,mpc,0,-126.340000,54.885000,11.039252,-7.160564,10.840000,-7.065000,0.199252,-0.095564,12.350394,-1.311276,1.189297,-1.311276,12.350394,0.220000,0.000000,-3,42,-2.616998,112.450000,-2.616998,112.450000,0.000000,-70.200180,0.000000,64.000000,0.000000,0.000000,-62.750453,24.070832,110.110481,135.408209,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541491,1.430996,0.186260,0.011615,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.300659,mpc,0,-126.340000,54.885000,11.150722,-7.127470,10.960000,-7.125000,0.190722,-0.002470,11.374561,-11.862478,1.006328,-11.862478,11.374561,0.130000,0.060000,9,87,8.701239,112.450000,8.701239,112.450000,0.000000,-25.200180,0.000000,64.000000,0.000000,0.000000,-62.241791,27.806172,108.506590,130.197597,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539293,1.424540,0.174186,0.012235,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.310660,mpc,0,-126.340000,54.885000,11.252653,-7.090069,11.070000,-7.285000,0.182653,0.194931,10.093779,-19.791126,0.579401,-19.791126,10.093779,0.110000,0.410000,33,112,33.090890,112.450000,33.090890,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.061944,36.137310,113.173324,134.953102,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539937,1.414251,0.170641,0.012622,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.320841,mpc,0,-126.340000,54.885000,11.346713,-7.047655,11.160000,-7.465000,0.186713,0.417345,8.325081,-17.595500,0.579401,-17.595500,8.325081,0.170000,0.800000,10,112,10.432108,112.450000,10.432108,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.436549,44.999622,114.961358,136.950757,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.554833,1.424497,0.277262,0.012816,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.330660,mpc,0,-126.340000,54.885000,11.428237,-7.002701,11.250000,-7.585000,0.178237,0.582299,7.959143,-8.995966,1.128308,-8.995966,7.959143,0.190000,0.980000,-1,112,-1.234181,112.450000,-1.234181,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.529308,52.100110,115.494010,139.068756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540328,1.415699,0.216759,0.015540,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.340812,mpc,0,-126.340000,54.885000,11.503200,-6.952129,11.330000,-7.595000,0.173200,0.642871,6.617372,2.531068,0.701380,2.531068,6.617372,0.120000,1.050000,13,100,12.829579,100.266467,12.829579,100.266467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.377751,53.810898,114.111627,133.417261,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.580324,1.469111,0.298836,0.017048,0.506281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.350662,mpc,0,-126.340000,54.885000,11.567013,-6.899187,11.390000,-7.505000,0.177013,0.605813,4.787684,13.936124,1.555235,13.936124,4.787684,0.100000,1.040000,29,55,28.543056,7.200172,28.543056,7.200172,0.000000,48.066295,0.000000,64.000000,0.000000,0.000000,-56.625078,46.913708,114.332308,128.051944,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.555014,1.678378,0.277177,0.020774,0.500427,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.360664,mpc,0,-126.340000,54.885000,11.622988,-6.841638,11.440000,-7.305000,0.182988,0.463362,3.689871,23.389512,1.067318,23.389512,3.689871,0.160000,0.820000,28,10,27.858940,-62.576230,27.858940,-62.576230,0.000000,72.842697,0.000000,64.000000,0.000000,0.000000,-52.348708,33.401111,114.018871,140.402358,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.569542,1.705002,0.259925,0.025986,0.500458,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.370663,mpc,0,-126.340000,54.885000,11.670256,-6.780398,11.480000,-7.065000,0.190256,0.284602,3.262944,26.256024,1.433256,26.256024,3.262944,0.230000,0.460000,18,-35,17.605119,-69.262146,17.605119,-69.262146,0.000000,34.528613,0.000000,64.000000,0.000000,0.000000,-43.790294,16.978019,108.610561,150.486254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561311,1.508309,0.224645,0.021091,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.380662,mpc,0,-126.340000,54.885000,11.709035,-6.715578,11.520000,-6.835000,0.189035,0.119422,4.360757,21.315866,1.372266,21.315866,4.360757,0.220000,0.080000,1,-9,0.825607,-9.249014,0.825607,-9.249014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.253867,4.672465,114.836515,158.881166,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564336,1.667589,0.248019,0.024745,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008015,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.390663,mpc,0,-126.340000,54.885000,11.739555,-6.647295,11.570000,-6.705000,0.169555,0.057705,4.055809,8.142112,0.701380,8.142112,4.055809,0.150000,-0.010000,-1,36,-1.293864,105.130937,-1.293864,105.130937,0.000000,-69.379951,0.000000,64.000000,0.000000,0.000000,-20.656785,-2.908388,116.897719,162.277187,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560571,1.616780,0.233745,0.026371,0.501015,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.401540,mpc,0,-126.340000,54.885000,11.763642,-6.569262,11.630000,-6.705000,0.133642,0.135738,3.689871,-6.312424,-0.457422,-6.312424,3.689871,0.090000,-0.020000,0,81,0.288703,112.450000,0.288703,112.450000,0.000000,-31.699014,0.000000,64.000000,0.000000,0.000000,-10.076914,-0.255774,113.370300,149.426839,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.586897,1.753897,0.247838,0.033456,0.500815,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.411001,mpc,0,-126.340000,54.885000,11.777122,-6.498325,11.650000,-6.805000,0.127122,0.306675,2.104141,-14.850968,-0.335443,-14.850968,2.104141,0.070000,0.430000,23,112,23.349827,112.450000,23.349827,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.196368,11.915918,113.776772,150.709409,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.567547,1.759527,0.339983,0.032608,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008215,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.420679,mpc,0,-126.340000,54.885000,11.783963,-6.422948,11.680000,-6.965000,0.103963,0.542052,0.884349,-17.534511,0.030495,-17.534511,0.884349,0.080000,0.590000,40,112,39.643978,112.450000,39.643978,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.065696,27.200350,119.846974,156.969744,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.564613,1.607117,0.304958,0.025274,0.500760,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.430663,mpc,0,-126.340000,54.885000,11.783919,-6.342348,11.680000,-7.085000,0.103919,0.742652,0.396432,-12.777322,-0.152474,-12.777322,0.396432,0.200000,0.960000,-5,112,-10.275399,112.450000,-10.275399,112.450000,4.919377,0.000000,0.000000,64.000000,0.000000,0.000000,-2.065219,41.666272,119.947578,157.344720,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568189,1.748537,0.346631,0.022222,0.500707,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.440662,mpc,0,-126.340000,54.885000,11.776930,-6.258883,11.690000,-7.145000,0.086930,0.886117,-0.091484,-2.043152,-0.152474,-2.043152,-0.091484,0.180000,1.050000,-14,112,-13.889273,112.450000,-13.889273,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.758231,48.874872,115.800515,150.836327,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544665,1.432160,0.224368,0.012943,0.500340,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.450695,mpc,0,-126.340000,54.885000,11.763229,-6.172523,11.690000,-7.115000,0.073229,0.942477,-0.884349,7.471226,0.091484,7.471226,-0.884349,0.060000,1.080000,4,112,3.789659,112.450000,3.789659,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.161616,50.232399,119.756317,150.216888,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540898,1.415704,0.271612,0.012160,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.460692,mpc,0,-126.340000,54.885000,11.743219,-6.084020,11.680000,-6.985000,0.063219,0.900980,-1.921172,16.985604,-0.030495,16.985604,-1.921172,0.050000,1.090000,12,67,12.403711,34.456804,12.403711,34.456804,0.000000,32.993196,0.000000,64.000000,0.000000,0.000000,8.791658,41.291625,118.697235,145.737289,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540939,1.416391,0.281124,0.012425,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.470696,mpc,0,-126.340000,54.885000,11.717155,-5.993176,11.650000,-6.765000,0.067155,0.771824,-3.506902,25.585138,0.823360,25.585138,-3.506902,0.050000,0.890000,26,22,25.786025,-30.196121,25.786025,-30.196121,0.000000,52.646121,0.000000,64.000000,0.000000,0.000000,10.802783,25.526334,119.311994,163.857647,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539083,1.420312,0.135168,0.011161,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.480660,mpc,0,-126.340000,54.885000,11.685504,-5.900570,11.620000,-6.505000,0.065504,0.604430,-3.933829,26.621961,0.457422,26.621961,-3.933829,0.090000,0.570000,22,-23,21.802801,-25.965965,21.802801,-25.965965,0.000000,3.415965,0.000000,64.000000,0.000000,0.000000,13.622312,8.748142,116.295776,165.577522,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540418,1.416134,0.135453,0.011653,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.490814,mpc,0,-126.340000,54.885000,11.647733,-5.804172,11.590000,-6.265000,0.057733,0.460828,-4.055809,21.986752,-0.091484,21.986752,-4.055809,0.160000,0.220000,8,22,8.112397,29.477972,8.112397,29.477972,0.000000,-7.027972,0.000000,64.000000,0.000000,0.000000,20.647367,-3.792180,131.809265,174.281170,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.561896,1.425721,0.177835,0.014787,0.507340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.500658,mpc,0,-126.340000,54.885000,11.606127,-5.708932,11.570000,-6.125000,0.036127,0.416068,-2.470079,10.154769,-0.457422,10.154769,-2.470079,0.160000,0.110000,-16,67,-15.598429,112.450000,-15.598429,112.450000,0.000000,-45.000000,0.000000,64.000000,0.000000,0.000000,30.047754,-12.837689,131.069477,174.744528,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.538116,1.413817,0.152369,0.011792,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.510812,mpc,0,-126.340000,54.885000,11.558400,-5.609010,11.550000,-6.085000,0.008400,0.475990,-0.640391,-1.555235,-0.457422,-1.555235,-0.640391,0.070000,0.360000,-30,112,-29.623055,112.450000,-29.623055,112.450000,0.000000,-0.000000,0.000000,64.000000,0.000000,0.000000,38.223370,-11.776854,121.317892,156.104634,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560873,1.423069,0.202662,0.013644,0.503830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.520660,mpc,0,-126.340000,54.885000,11.507771,-5.510624,11.540000,-6.115000,-0.032229,0.604376,-1.616224,-6.068465,-0.091484,-6.068465,-1.616224,0.020000,0.710000,-24,112,-23.975970,112.450000,-23.975970,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.004810,-3.952307,112.323582,143.262752,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540604,1.416480,0.239328,0.017522,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.530722,mpc,0,-126.340000,54.885000,11.451953,-5.408736,11.530000,-6.145000,-0.078047,0.736264,-2.226120,-3.689871,0.579401,-3.689871,-2.226120,-0.040000,0.950000,-19,112,-18.920011,112.450000,-18.920011,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.551577,7.803027,114.083493,145.614138,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559699,1.422972,0.251094,0.013183,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.540722,mpc,0,-126.340000,54.885000,11.392722,-5.306281,11.500000,-6.145000,-0.107278,0.838719,-4.909663,0.762370,-0.152474,0.762370,-4.909663,-0.100000,1.040000,8,112,7.541497,112.450000,7.541497,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.186040,18.113666,114.657345,143.991100,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560529,1.424118,0.276869,0.014359,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.550812,mpc,0,-126.340000,54.885000,11.329500,-5.201853,11.460000,-6.095000,-0.130500,0.893147,-5.763517,7.532216,-0.701380,7.532216,-5.763517,-0.060000,1.070000,9,112,8.556719,112.450000,8.556719,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.054268,22.795955,115.245624,141.422083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559123,1.421590,0.292760,0.013665,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.560659,mpc,0,-126.340000,54.885000,11.264765,-5.099055,11.400000,-5.975000,-0.135235,0.875945,-6.861330,14.667999,-0.640391,14.667999,-6.861330,-0.020000,1.070000,13,67,12.991512,64.360629,12.991512,64.360629,0.000000,3.089371,0.000000,64.000000,0.000000,0.000000,33.798476,20.780286,107.545924,134.087551,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540147,1.415546,0.310192,0.013748,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.570663,mpc,0,-126.340000,54.885000,11.196253,-4.993881,11.330000,-5.795000,-0.133747,0.801119,-6.556382,20.949928,-0.152474,20.949928,-6.556382,0.010000,0.920000,8,22,7.714082,17.620332,7.714082,17.620332,0.000000,4.829668,0.000000,64.000000,0.000000,0.000000,37.138219,14.470849,105.178942,139.588134,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559209,1.432477,0.175903,0.015074,0.500924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.580814,mpc,0,-126.340000,54.885000,11.124224,-4.886532,11.270000,-5.555000,-0.145776,0.668468,-7.166278,22.535658,1.006328,22.535658,-7.166278,0.030000,0.570000,9,22,9.052911,22.217453,9.052911,22.217453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.953976,6.248587,100.731979,138.777517,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.566399,1.552526,0.217798,0.032676,0.603813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.590661,mpc,0,-126.340000,54.885000,11.052255,-4.781947,11.210000,-5.365000,-0.157745,0.583053,-6.922320,18.388365,0.030495,18.388365,-6.922320,0.040000,0.380000,3,66,2.665774,65.608858,2.665774,65.608858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.875739,-2.551096,96.284947,136.058483,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551789,1.489649,0.188036,0.018557,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.600661,mpc,0,-126.340000,54.885000,10.977351,-4.675408,11.150000,-5.225000,-0.172649,0.549592,-5.824507,11.069613,-0.701380,11.069613,-5.824507,0.040000,0.490000,-12,111,-12.016223,112.449985,-12.016223,112.449985,0.000000,-1.841127,0.000000,64.000000,0.000000,0.000000,55.031405,-9.802097,82.337132,121.583810,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.982397,1.686457,0.263904,0.020037,0.500513,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008463,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.610659,mpc,0,-126.340000,54.885000,10.900920,-4.568678,11.110000,-5.125000,-0.209080,0.556322,-4.848673,7.532216,-0.823360,7.532216,-4.848673,0.030000,0.750000,-26,112,-25.586510,112.450000,-25.586510,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.911791,-15.321112,75.585901,114.435855,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.543175,1.464614,0.302997,0.016116,0.500930,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.620670,mpc,0,-126.340000,54.885000,10.823153,-4.461744,11.070000,-5.025000,-0.246847,0.563256,-4.482736,9.727842,0.457422,9.727842,-4.482736,-0.020000,0.950000,-27,87,-26.540999,86.665398,-26.540999,86.665398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.907522,-17.891333,76.110892,114.065109,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.572535,1.627062,0.354598,0.017136,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.630659,mpc,0,-126.340000,54.885000,10.744589,-4.355086,11.020000,-4.895000,-0.275411,0.539914,-5.397580,14.302062,1.311276,14.302062,-5.397580,-0.100000,0.940000,-9,47,-9.446226,46.611315,-9.446226,46.611315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.997364,-18.860567,79.091814,113.032756,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.544831,1.733565,0.238331,0.021319,0.500511,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008052,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.640665,mpc,0,-126.340000,54.885000,10.665194,-4.248399,10.970000,-4.715000,-0.304806,0.466601,-5.885497,19.608157,-0.274453,19.608157,-5.885497,-0.120000,0.730000,-2,13,-1.937438,13.224777,-1.937438,13.224777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.178091,-20.188970,77.667797,108.120064,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557200,1.451480,0.191425,0.012993,0.500366,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.650696,mpc,0,-126.340000,54.885000,10.585161,-4.141714,10.910000,-4.535000,-0.324839,0.393286,-7.532216,18.327375,-0.701380,18.327375,-7.532216,-0.080000,0.420000,6,43,6.342800,43.275842,6.342800,43.275842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.966650,-20.187221,73.459171,101.567968,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541050,1.432051,0.148660,0.012442,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.660706,mpc,0,-126.340000,54.885000,10.505117,-4.035634,10.840000,-4.395000,-0.334883,0.359366,-7.898153,10.825654,-1.128308,10.825654,-7.898153,-0.030000,0.360000,1,88,0.730711,108.082934,0.730711,108.082934,0.000000,-19.807092,0.000000,64.000000,0.000000,0.000000,62.642722,-19.811610,62.134580,88.820707,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539474,1.419603,0.174035,0.011895,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.670699,mpc,0,-126.340000,54.885000,10.425250,-3.930194,10.770000,-4.315000,-0.344750,0.384806,-7.837164,5.946486,0.457422,5.946486,-7.837164,0.000000,0.570000,-6,112,-6.242332,112.450000,-6.242332,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.263405,-19.795646,58.902236,86.710245,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541564,1.417248,0.178991,0.012287,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.680660,mpc,0,-126.340000,54.885000,10.345906,-3.825644,10.700000,-4.245000,-0.354094,0.419356,-7.288257,6.068465,0.701380,6.068465,-7.288257,-0.020000,0.850000,-10,110,-9.506443,110.247877,-9.506443,110.247877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.611513,-19.779476,58.371331,85.560306,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540541,1.416625,0.265613,0.013959,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.690812,mpc,0,-126.340000,54.885000,10.265527,-3.719736,10.630000,-4.145000,-0.364473,0.425264,-7.288257,9.544873,0.091484,9.544873,-7.288257,-0.010000,0.980000,-10,70,-10.058028,69.732174,-10.058028,69.732174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.960893,-19.307815,59.035765,84.873958,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559667,1.453615,0.290695,0.013693,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.700659,mpc,0,-126.340000,54.885000,10.188233,-3.617723,10.550000,-4.015000,-0.361767,0.397277,-8.325081,15.765812,-0.213464,15.765812,-8.325081,-0.050000,0.880000,8,25,7.709706,22.829939,7.709706,22.829939,0.000000,1.902235,0.000000,64.000000,0.000000,0.000000,73.672772,-17.711668,65.405906,86.954110,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539539,1.413029,0.143609,0.012524,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.710826,mpc,0,-126.340000,54.885000,10.109300,-3.513195,10.470000,-3.855000,-0.360700,0.341805,-9.300914,18.510344,-1.067318,18.510344,-9.300914,-0.020000,0.530000,16,24,16.308733,24.294419,16.308733,24.294419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.523318,-16.370402,67.892127,86.087688,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.568734,1.424911,0.176045,0.014448,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.720816,mpc,0,-126.340000,54.885000,10.032769,-3.411334,10.390000,-3.695000,-0.357231,0.283666,-8.995966,14.850968,-0.274453,14.850968,-8.995966,0.000000,0.360000,12,64,12.391221,63.532599,12.391221,63.532599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.476255,-16.011928,63.900154,82.228037,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557680,1.423225,0.175119,0.013081,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.730812,mpc,0,-126.340000,54.885000,9.957364,-3.310307,10.310000,-3.585000,-0.352636,0.274693,-7.959143,8.203101,-0.274453,8.203101,-7.959143,0.030000,0.430000,-1,109,-1.230125,111.812476,-1.230125,111.812476,0.000000,-3.279878,0.000000,64.000000,0.000000,0.000000,72.658448,-16.030912,57.842530,76.751048,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.559208,1.421855,0.225402,0.013953,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.740659,mpc,0,-126.340000,54.885000,9.884374,-3.211723,10.240000,-3.515000,-0.355626,0.303277,-7.898153,4.604715,0.579401,4.604715,-7.898153,0.050000,0.520000,-5,112,-5.231713,112.450000,-5.231713,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.470403,-16.607514,58.652040,79.190028,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.530311,1.415145,0.220317,0.013123,0.500358,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.750659,mpc,0,-126.340000,54.885000,9.811666,-3.112576,10.180000,-3.445000,-0.368334,0.332424,-6.861330,6.312424,-0.335443,6.312424,-6.861330,0.040000,0.940000,-13,87,-13.189621,86.903796,-13.189621,86.903796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.156818,-16.806394,57.097306,76.590045,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540882,1.416638,0.294020,0.013971,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.760819,mpc,0,-126.340000,54.885000,9.739384,-3.012899,10.120000,-3.335000,-0.380616,0.322101,-6.129455,12.167426,-0.091484,12.167426,-6.129455,0.030000,0.900000,-16,42,-16.133858,39.525216,-16.133858,39.525216,0.000000,2.378580,0.000000,64.000000,0.000000,0.000000,76.482285,-15.732447,57.615768,74.539204,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557796,1.421285,0.192050,0.014025,0.500704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.770811,mpc,0,-126.340000,54.885000,9.669932,-2.915906,10.070000,-3.195000,-0.400068,0.279094,-6.373413,15.887791,-0.640391,15.887791,-6.373413,-0.030000,0.660000,-5,24,-4.777486,24.019370,-4.777486,24.019370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.275890,-13.829197,61.012457,75.463495,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558456,1.422475,0.172895,0.014265,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.780810,mpc,0,-126.340000,54.885000,9.602149,-2.819915,10.010000,-3.055000,-0.407851,0.235085,-6.739351,13.021280,-0.884349,13.021280,-6.739351,-0.050000,0.400000,2,66,2.183537,65.519768,2.183537,65.519768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.421553,-11.818564,58.778637,76.184040,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558893,1.423604,0.175291,0.013626,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.790812,mpc,0,-126.340000,54.885000,9.536115,-2.724957,9.940000,-2.955000,-0.403885,0.230043,-7.105289,6.678361,0.518412,6.678361,-7.105289,-0.030000,0.450000,3,111,2.955113,112.450000,2.955113,112.450000,0.000000,-1.930232,0.000000,64.000000,0.000000,0.000000,76.619985,-11.116208,51.621400,70.270287,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.560329,1.422259,0.224752,0.013178,0.500583,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.800660,mpc,0,-126.340000,54.885000,9.472878,-2.632510,9.880000,-2.895000,-0.407122,0.262490,-6.617372,3.140965,0.152474,3.140965,-6.617372,0.010000,0.740000,-7,112,-6.866893,112.450000,-6.866893,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.132034,-12.533868,54.432726,75.095011,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540402,1.415223,0.243049,0.014225,0.506104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.810816,mpc,0,-126.340000,54.885000,9.409547,-2.538258,9.830000,-2.835000,-0.420453,0.296742,-5.885497,5.397580,0.457422,5.397580,-5.885497,0.000000,1.000000,-12,81,-11.876493,81.083031,-11.876493,81.083031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.585670,-12.537013,59.111328,78.517400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558551,1.419949,0.316244,0.014075,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.820815,mpc,0,-126.340000,54.885000,9.349075,-2.446518,9.770000,-2.745000,-0.420925,0.298482,-6.434403,9.849821,0.518412,9.849821,-6.434403,-0.030000,0.960000,0,46,-0.418226,46.336275,-0.418226,46.336275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.413749,-10.738807,59.322913,73.812400,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558132,1.421917,0.188486,0.012765,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.830695,mpc,0,-126.340000,54.885000,9.291160,-2.356878,9.710000,-2.635000,-0.418840,0.278122,-7.044299,12.411384,0.213464,12.411384,-7.044299,-0.030000,0.700000,9,45,8.625375,44.970705,8.625375,44.970705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.669261,-9.060091,58.609336,71.004874,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.549895,1.419771,0.174965,0.012730,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.840692,mpc,0,-126.340000,54.885000,9.234413,-2.267179,9.650000,-2.545000,-0.415587,0.277821,-6.373413,8.934977,-0.579401,8.934977,-6.373413,0.010000,0.540000,-1,87,-0.922999,87.268580,-0.922999,87.268580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.724480,-8.136016,53.477066,65.074049,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.541123,1.413081,0.156742,0.015025,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.850661,mpc,0,-126.340000,54.885000,9.179661,-2.178705,9.590000,-2.475000,-0.410339,0.296295,-5.946486,4.543725,-0.091484,4.543725,-5.946486,0.020000,0.640000,-6,112,-6.255079,112.450000,-6.255079,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.668225,-9.105435,52.154643,67.951083,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540288,1.411644,0.177992,0.012645,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.860815,mpc,0,-126.340000,54.885000,9.125730,-2.089530,9.540000,-2.435000,-0.414270,0.345470,-5.702528,3.018985,0.091484,3.018985,-5.702528,0.010000,0.870000,-7,112,-7.427385,112.450000,-7.427385,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.844736,-10.303888,53.002748,71.186107,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558946,1.418485,0.292280,0.013423,0.502104,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.870660,mpc,0,-126.340000,54.885000,9.075176,-2.003950,9.490000,-2.375000,-0.414824,0.371050,-6.129455,6.129455,0.640391,6.129455,-6.129455,-0.020000,0.960000,2,83,2.083645,82.800171,2.083645,82.800171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.411328,-10.989342,52.357467,69.776228,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.539535,1.411109,0.273420,0.012491,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.880816,mpc,0,-126.340000,54.885000,9.024749,-1.916513,9.440000,-2.295000,-0.415251,0.378487,-5.397580,9.422894,-0.213464,9.422894,-5.397580,0.010000,0.940000,-5,56,-5.334540,56.357918,-5.334540,56.357918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.207053,-10.473981,55.429978,67.915823,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557537,1.416986,0.188613,0.012494,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.890812,mpc,0,-126.340000,54.885000,8.976755,-1.831231,9.390000,-2.195000,-0.413245,0.363769,-4.970653,10.398727,-1.006328,10.398727,-4.970653,0.000000,0.750000,-6,63,-6.209616,62.724557,-6.209616,62.724557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.116611,-9.075180,57.582342,68.899339,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558700,1.419164,0.174400,0.014237,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.900808,mpc,0,-126.340000,54.885000,8.930308,-1.746665,9.340000,-2.105000,-0.409692,0.358335,-5.519559,9.300914,0.030495,9.300914,-5.519559,-0.020000,0.650000,2,81,2.179256,80.646906,2.179256,80.646906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.243434,-8.876252,50.373916,64.391241,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558798,1.419938,0.175235,0.014823,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.910660,mpc,0,-126.340000,54.885000,8.885953,-1.663943,9.290000,-2.035000,-0.404047,0.371057,-5.458569,4.055809,-0.091484,4.055809,-5.458569,-0.010000,0.650000,0,112,0.426011,112.450000,0.426011,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.280466,-9.236117,47.046961,59.953719,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.540440,1.413776,0.188371,0.014198,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.920811,mpc,0,-126.340000,54.885000,8.841632,-1.579290,9.240000,-1.985000,-0.398368,0.405710,-4.787684,3.567892,0.213464,3.567892,-4.787684,0.010000,0.880000,-8,112,-7.567678,112.450000,-7.567678,112.450000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.396989,-10.638984,50.184212,67.593909,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557750,1.418013,0.286001,0.013982,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.930660,mpc,0,-126.340000,54.885000,8.799864,-1.497644,9.200000,-1.935000,-0.400136,0.437356,-4.421746,5.336590,0.030495,5.336590,-4.421746,0.010000,1.120000,-11,80,-10.724405,79.835261,-10.724405,79.835261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.863817,-11.269093,52.985649,70.532615,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.542356,1.412754,0.279822,0.015268,0.500543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.940674,mpc,0,-126.340000,54.885000,8.758528,-1.415040,9.150000,-1.845000,-0.391472,0.429960,-4.726694,9.117946,-0.335443,9.117946,-4.726694,-0.020000,0.920000,-1,65,-1.488273,65.077541,-1.488273,65.077541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.968401,-9.864640,55.518715,68.053222,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.577287,1.542324,0.212516,0.018419,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.950664,mpc,0,-126.340000,54.885000,8.718307,-1.332955,9.120000,-1.765000,-0.401693,0.432045,-4.848673,10.215758,0.091484,10.215758,-4.848673,-0.020000,0.760000,0,70,0.153494,70.433715,0.153494,70.433715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.063524,-8.826674,51.422816,63.554999,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.551026,1.754673,0.250763,0.036423,0.501136,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.960667,mpc,0,-126.340000,54.885000,8.678930,-1.251010,9.070000,-1.675000,-0.391070,0.423990,-5.397580,8.142112,-0.152474,8.142112,-5.397580,-0.010000,0.700000,4,93,4.269906,92.827273,4.269906,92.827273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.737452,-8.407683,47.518594,59.920700,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.558479,1.482380,0.212464,0.017657,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.970661,mpc,0,-126.340000,54.885000,8.640345,-1.169275,9.030000,-1.605000,-0.389655,0.435725,-3.689871,5.519559,0.274453,5.519559,-3.689871,0.020000,0.780000,-15,109,-15.070477,109.369019,-15.070477,109.369019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.016606,-9.392863,46.161142,61.054298,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.557580,1.721251,0.268731,0.031473,0.501211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.980662,mpc,0,-126.340000,54.885000,8.602365,-1.087545,8.990000,-1.525000,-0.387635,0.437455,-4.299767,5.336590,0.091484,5.336590,-4.299767,0.000000,0.910000,-9,101,-8.552174,100.652625,-8.552174,100.652625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.368648,-10.177672,49.042822,68.217558,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.546430,1.470782,0.286132,0.017308,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.990666,mpc,0,-126.340000,54.885000,8.564865,-1.005748,8.960000,-1.455000,-0.395135,0.449252,-3.628881,8.264091,-0.213464,8.264091,-3.628881,-0.040000,0.960000,-9,73,-8.881044,73.322876,-8.881044,73.322876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.499590,-10.661607,50.695707,68.871254,0.000000,0.000000,0.000000,0.000000,0.000000,0.000000,5.550752,1.494943,0.221582,0.016717,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial7_proposed.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,proposed,0,-126.340000,54.885000,0.000000,0.000000,-0.220000,-0.505000,0.220000,0.505000,6.983309,-31.013213,-1.189297,-31.013213,6.983309,-0.010000,-0.060000,45,103,61.955123,102.863862,61.955123,102.863862,-16.955123,0.000000,0.000000,64.000000,0.000000,0.000000,-67.183892,56.601853,143.658514,180.190558,0.000000,0.000000,0.000000,0.000000,8.754052,11.667912,5.559359,1.411883,0.419301,0.015776,0.500419,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010210,proposed,0,-126.340000,54.885000,0.000048,0.000098,-0.150000,-0.905000,0.150048,0.905098,7.959143,-44.552904,-0.945339,-44.552904,7.959143,0.040000,0.310000,62,103,62.111853,102.914380,62.111853,102.914380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.556425,65.143436,140.859761,179.240969,0.000000,0.000000,0.000000,0.000000,8.497936,11.658401,5.558539,1.385305,0.237542,0.014681,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020213,proposed,0,-126.340000,54.885000,0.000209,0.000393,-0.060000,-1.365000,0.060209,1.365393,9.056956,-47.419416,-0.579401,-47.419416,9.056956,0.310000,0.730000,62,103,62.201846,102.717054,62.201846,102.717054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.187690,75.548428,139.252751,182.950110,0.000000,0.000000,0.000000,0.000000,8.253653,11.860997,5.557684,1.388476,0.476220,0.016074,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030212,proposed,0,-126.340000,54.885000,0.000516,0.000903,0.050000,-1.805000,-0.049484,1.805903,13.631176,-44.552904,-0.640391,-44.552904,13.631176,0.490000,0.870000,17,103,-0.816248,102.566237,-0.816248,102.566237,18.018093,0.000000,0.000000,64.000000,0.000000,0.000000,-61.053720,84.722284,139.517025,185.785025,0.000000,0.000000,0.000000,0.000000,8.167951,12.063080,5.557077,1.443021,0.458657,0.020278,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040205,proposed,0,-126.340000,54.885000,0.000998,0.001641,0.210000,-2.215000,-0.209002,2.216641,17.900448,-38.331965,-0.091484,-38.331965,17.900448,0.420000,0.950000,-28,102,-61.982071,102.255428,-61.982071,102.255428,34.183917,0.000000,0.000000,64.000000,0.000000,0.000000,-52.802462,89.920369,143.177309,191.627286,0.000000,0.000000,0.000000,0.000000,8.726909,12.437141,5.557146,1.387520,0.287952,0.014349,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050208,proposed,0,-126.340000,54.885000,0.001686,0.002622,0.390000,-2.555000,-0.388314,2.557622,19.181230,-31.684098,0.152474,-31.684098,19.181230,0.120000,0.970000,-62,102,-61.860696,102.166066,-61.860696,102.166066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.641571,93.520334,145.344719,193.307036,0.000000,0.000000,0.000000,0.000000,8.673245,12.548587,5.557650,1.389530,0.306507,0.015535,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060209,proposed,0,-126.340000,54.885000,0.002609,0.003859,0.580000,-2.835000,-0.577391,2.838859,18.449355,-23.755450,0.396432,-23.755450,18.449355,-0.020000,0.980000,-62,102,-61.740305,102.148792,-61.740305,102.148792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.679186,96.235631,147.494557,193.631738,0.000000,0.000000,0.000000,0.000000,8.875892,12.546780,5.559074,1.389409,0.436377,0.015787,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070144,proposed,0,-126.340000,54.885000,0.003785,0.005353,0.750000,-3.015000,-0.746215,3.020353,15.033937,-14.424041,1.067318,-14.424041,15.033937,-0.250000,0.940000,-61,102,-61.274998,101.800548,-61.274998,101.800548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.446591,97.307129,155.803601,200.177674,0.000000,0.000000,0.000000,0.000000,9.782377,12.813230,5.553403,1.389700,0.459361,0.013940,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080210,proposed,0,-126.340000,54.885000,0.005266,0.007147,0.890000,-3.105000,-0.884734,3.112147,9.727842,-6.068465,-0.274453,-6.068465,9.727842,-0.450000,0.970000,-61,102,-61.201437,101.873324,-61.201437,101.873324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.632327,94.790096,157.117193,198.809705,0.000000,0.000000,0.000000,0.000000,10.235289,12.590038,5.555856,1.386560,0.404925,0.018507,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090094,proposed,0,-126.340000,54.885000,0.007029,0.009194,0.950000,-3.115000,-0.942971,3.124194,2.409089,3.445913,0.640391,3.445913,2.409089,-0.540000,0.990000,-26,102,-26.493551,102.064686,-26.493551,102.064686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.788409,87.591751,156.568668,195.212666,0.000000,0.000000,0.000000,0.000000,10.641885,12.214125,5.539165,1.388833,0.429490,0.013325,0.505307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100208,proposed,0,-126.340000,54.885000,0.009170,0.011589,0.950000,-3.025000,-0.940830,3.036589,-4.604715,11.984457,0.152474,11.984457,-4.604715,-0.430000,0.980000,19,102,23.233521,102.471229,23.233521,102.471229,-4.727072,0.000000,0.000000,64.000000,0.000000,0.000000,-30.739177,75.221152,154.866722,187.570888,0.000000,0.000000,0.000000,0.000000,10.977213,11.534706,5.557858,1.387133,0.284550,0.015326,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110212,proposed,0,-126.340000,54.885000,0.011647,0.014266,0.890000,-2.855000,-0.878353,2.869266,-9.239925,19.303209,-0.213464,19.303209,-9.239925,-0.180000,0.960000,40,103,40.319689,102.738846,40.319689,102.738846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.739857,58.829890,146.051461,182.540485,0.000000,0.000000,0.000000,0.000000,10.773383,11.417742,5.555887,1.390247,0.466955,0.014657,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120160,proposed,0,-126.340000,54.885000,0.014481,0.017239,0.800000,-2.625000,-0.785519,2.642239,-10.581696,24.670294,0.518412,24.670294,-10.581696,-0.010000,0.980000,38,76,38.035326,75.905817,38.035326,75.905817,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.803502,39.409025,136.836445,187.729531,0.000000,0.000000,0.000000,0.000000,10.449634,11.679838,5.557013,1.389439,0.343744,0.013709,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130213,proposed,0,-126.340000,54.885000,0.017739,0.020563,0.710000,-2.345000,-0.692261,2.365563,-10.215758,29.549462,0.457422,29.549462,-10.215758,0.070000,0.870000,29,31,29.374564,27.893346,29.374564,27.893346,0.000000,3.012471,0.000000,64.000000,0.000000,0.000000,-7.316674,19.472704,134.358916,193.609070,0.000000,0.000000,0.000000,0.000000,9.856935,11.935476,5.556742,1.420896,0.198120,0.015784,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140209,proposed,0,-126.340000,54.885000,0.021385,0.024194,0.620000,-2.045000,-0.598615,2.069194,-8.203101,30.891234,0.091484,30.891234,-8.203101,0.180000,0.590000,1,20,0.972896,20.172997,0.972896,20.172997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.740388,1.850745,147.829495,201.360846,0.000000,0.000000,0.000000,0.000000,9.383750,12.269466,5.556110,1.392552,0.183602,0.015382,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150215,proposed,0,-126.340000,54.885000,0.025454,0.028157,0.560000,-1.775000,-0.534546,1.803157,-6.129455,24.487325,0.335443,24.487325,-6.129455,0.160000,0.360000,-17,65,-17.161254,74.164004,-17.161254,74.164004,0.000000,-8.991007,0.000000,64.000000,0.000000,0.000000,22.299970,-11.971350,158.636439,206.997891,0.000000,0.000000,0.000000,0.000000,9.238386,12.420582,5.557538,1.395628,0.183742,0.014704,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160212,proposed,0,-126.340000,54.885000,0.029948,0.032446,0.520000,-1.575000,-0.490052,1.607446,-3.262944,15.399875,0.579401,15.399875,-3.262944,0.060000,0.430000,-33,101,-32.942199,101.091754,-32.942199,101.091754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.787949,-22.351741,165.345933,213.500870,0.000000,0.000000,0.000000,0.000000,9.847396,12.613172,5.556194,1.395389,0.194195,0.014586,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170215,proposed,0,-126.340000,54.885000,0.034880,0.037072,0.500000,-1.455000,-0.465120,1.492072,-1.921172,9.971800,0.335443,9.971800,-1.921172,0.000000,0.690000,-40,101,-40.364380,100.651982,-40.364380,100.651982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.596426,-27.934718,174.324097,221.767247,0.000000,0.000000,0.000000,0.000000,10.468524,12.972023,5.555747,1.395533,0.243906,0.014612,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180164,proposed,0,-126.340000,54.885000,0.040224,0.042004,0.490000,-1.345000,-0.449776,1.387004,-1.860183,9.056956,1.128308,9.056956,-1.860183,-0.110000,0.880000,-28,100,-28.201788,100.222648,-28.201788,100.222648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.511903,-28.935627,182.653378,229.837439,0.000000,0.000000,0.000000,0.000000,10.896764,13.508524,5.548436,1.408847,0.287449,0.014610,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.190134,proposed,0,-126.340000,54.885000,0.046019,0.047279,0.470000,-1.235000,-0.423981,1.282279,-2.470079,11.069613,0.640391,11.069613,-2.470079,-0.210000,0.920000,-6,96,-6.300012,95.534312,-6.300012,95.534312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.638669,-29.292903,177.936259,229.608124,0.000000,0.000000,0.000000,0.000000,10.372200,13.619501,5.562090,1.390407,0.288929,0.014032,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200168,proposed,0,-126.340000,54.885000,0.052297,0.052922,0.440000,-1.115000,-0.387703,1.167922,-3.872840,14.241072,-0.213464,14.241072,-3.872840,-0.170000,0.940000,7,58,7.426933,58.174902,7.426933,58.174902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.828238,-31.151574,165.390555,220.228058,0.000000,0.000000,0.000000,0.000000,10.295599,13.218120,5.557320,1.400077,0.258758,0.013907,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210204,proposed,0,-126.340000,54.885000,0.059021,0.058902,0.410000,-0.945000,-0.350979,1.003902,-4.116798,16.619667,-0.335443,16.619667,-4.116798,-0.060000,0.740000,1,41,1.375602,41.081624,1.375602,41.081624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.945577,-33.280173,160.108237,212.440620,0.000000,0.000000,0.000000,0.000000,10.032707,12.892443,5.552823,1.409636,0.170880,0.015808,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220210,proposed,0,-126.340000,54.885000,0.066162,0.065194,0.370000,-0.785000,-0.303838,0.850194,-4.116798,15.033937,0.152474,15.033937,-4.116798,-0.040000,0.530000,2,60,1.734114,59.595976,1.734114,59.595976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.237515,-35.903195,165.513200,214.981156,0.000000,0.000000,0.000000,0.000000,9.674418,12.970133,5.556435,1.401037,0.166853,0.014626,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230209,proposed,0,-126.340000,54.885000,0.073725,0.071809,0.340000,-0.665000,-0.266275,0.736809,-2.957996,10.581696,0.701380,10.581696,-2.957996,-0.020000,0.520000,-10,88,-10.046619,88.288628,-10.046619,88.288628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.335724,-38.028160,171.662458,218.239291,0.000000,0.000000,0.000000,0.000000,10.072647,13.012861,5.557474,1.400716,0.183383,0.014610,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240207,proposed,0,-126.340000,54.885000,0.081707,0.078748,0.320000,-0.575000,-0.238293,0.653748,-1.860183,5.702528,-0.274453,5.702528,-1.860183,-0.020000,0.650000,-21,101,-20.775626,100.797644,-20.775626,100.797644,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.120677,-37.152507,177.312957,219.029257,0.000000,0.000000,0.000000,0.000000,10.658479,12.858246,5.556772,1.403072,0.222937,0.014493,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250059,proposed,0,-126.340000,54.885000,0.089968,0.085897,0.320000,-0.515000,-0.230032,0.600897,-1.189297,5.214611,-0.152474,5.214611,-1.189297,-0.070000,0.820000,-21,92,-20.971658,91.612746,-20.971658,91.612746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.097757,-33.333822,180.786481,219.287308,0.000000,0.000000,0.000000,0.000000,11.030692,12.818103,5.553754,1.404177,0.259116,0.013381,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.260212,proposed,0,-126.340000,54.885000,0.098877,0.093584,0.310000,-0.445000,-0.211123,0.538584,-1.677214,7.227268,-0.274453,7.227268,-1.677214,-0.110000,0.940000,-8,56,-8.495481,56.191724,-8.495481,56.191724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.319593,-29.203531,179.495032,218.858674,0.000000,0.000000,0.000000,0.000000,10.956143,12.907573,5.556030,1.415956,0.247736,0.016953,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270212,proposed,0,-126.340000,54.885000,0.108028,0.101467,0.300000,-0.355000,-0.191972,0.456467,-1.372266,8.995966,0.396432,8.995966,-1.372266,-0.110000,0.760000,-5,47,-5.133395,47.386046,-5.133395,47.386046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.860365,-25.412767,173.099062,214.075175,0.000000,0.000000,0.000000,0.000000,10.433070,12.857526,5.557438,1.405125,0.171783,0.014449,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280208,proposed,0,-126.340000,54.885000,0.117527,0.109650,0.290000,-0.275000,-0.172473,0.384650,-1.677214,7.227268,0.274453,7.227268,-1.677214,-0.070000,0.570000,-3,71,-3.283711,71.234207,-3.283711,71.234207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.262240,-22.361505,175.572261,218.189450,0.000000,0.000000,0.000000,0.000000,10.607137,13.101677,5.556907,1.406409,0.173249,0.015133,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290136,proposed,0,-126.340000,54.885000,0.127288,0.118072,0.290000,-0.225000,-0.162712,0.343072,-0.091484,3.323933,-0.640391,3.323933,-0.091484,-0.060000,0.600000,-16,96,-16.022299,96.191139,-16.022299,96.191139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.867210,-18.869479,175.236513,218.544207,0.000000,0.000000,0.000000,0.000000,10.672299,13.141635,5.552877,1.399058,0.167431,0.014496,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300209,proposed,0,-126.340000,54.885000,0.137499,0.126909,0.290000,-0.185000,-0.152501,0.311909,0.030495,1.067318,-0.396432,1.067318,0.030495,-0.110000,0.760000,-10,96,-9.729263,95.936417,-9.729263,95.936417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.969823,-13.409807,168.455348,209.276116,0.000000,0.000000,0.000000,0.000000,10.333452,12.925468,5.555986,1.412982,0.271595,0.015417,0.501031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310083,proposed,0,-126.340000,54.885000,0.147785,0.135852,0.300000,-0.165000,-0.152215,0.300852,-0.396432,1.860183,0.579401,1.860183,-0.396432,-0.100000,0.860000,-4,76,-4.296264,76.399503,-4.296264,76.399503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.482409,-6.470483,165.546446,206.452022,0.000000,0.000000,0.000000,0.000000,10.025834,13.084101,5.561440,1.401479,0.206701,0.013678,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320142,proposed,0,-126.340000,54.885000,0.158516,0.145241,0.300000,-0.135000,-0.141484,0.280241,-0.213464,3.567892,0.030495,3.567892,-0.213464,-0.060000,0.830000,-6,60,-6.399272,59.920242,-6.399272,59.920242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.073882,-0.384644,156.906881,201.472043,0.000000,0.000000,0.000000,0.000000,9.565555,12.577613,5.552366,1.418595,0.142085,0.015613,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330138,proposed,0,-126.340000,54.885000,0.169402,0.154842,0.300000,-0.095000,-0.130598,0.249842,-0.030495,4.177788,-0.152474,4.177788,-0.030495,-0.060000,0.690000,-5,63,-4.579573,62.923450,-4.579573,62.923450,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.153657,3.405417,150.334767,195.359528,0.000000,0.000000,0.000000,0.000000,9.415214,12.112128,5.549082,1.403571,0.150806,0.013059,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340209,proposed,0,-126.340000,54.885000,0.180561,0.164781,0.320000,-0.055000,-0.139439,0.219781,0.152474,3.201954,0.213464,3.201954,0.152474,-0.060000,0.640000,-5,73,-5.455887,72.866274,-5.455887,72.866274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.189962,4.434776,142.295343,186.305226,0.000000,0.000000,0.000000,0.000000,9.219096,11.578832,5.556229,1.411092,0.170358,0.014953,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350142,proposed,0,-126.340000,54.885000,0.191725,0.174838,0.320000,-0.035000,-0.128275,0.209838,0.152474,0.579401,-0.213464,0.579401,0.152474,-0.060000,0.640000,-5,94,-4.529774,94.048675,-4.529774,94.048675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.086094,4.916363,134.265372,177.202399,0.000000,0.000000,0.000000,0.000000,8.788056,11.018753,5.550891,1.408316,0.160840,0.013603,0.500702,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360215,proposed,0,-126.340000,54.885000,0.203171,0.185289,0.330000,-0.025000,-0.126829,0.210289,0.213464,-0.823360,0.274453,-0.823360,0.213464,-0.050000,0.780000,-6,94,-6.384894,93.901436,-6.384894,93.901436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.763126,4.910954,124.210772,165.245871,0.000000,0.000000,0.000000,0.000000,8.202025,10.262568,5.565042,1.417394,0.234453,0.014490,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370211,proposed,0,-126.340000,54.885000,0.214618,0.195902,0.340000,-0.025000,-0.125382,0.220902,-0.030495,0.335443,0.396432,0.335443,-0.030495,-0.050000,0.860000,-4,78,-3.909957,78.303260,-3.909957,78.303260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.169652,4.683632,118.164475,156.799685,0.000000,0.000000,0.000000,0.000000,7.847838,9.675709,5.554838,1.409913,0.210989,0.015089,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380211,proposed,0,-126.340000,54.885000,0.226122,0.206753,0.340000,-0.005000,-0.113878,0.211753,0.152474,2.592058,-0.152474,2.592058,0.152474,-0.040000,0.830000,-5,62,-4.606709,61.924134,-4.606709,61.924134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.985822,3.036389,111.221316,148.724766,0.000000,0.000000,0.000000,0.000000,7.541110,9.293608,5.555898,1.409693,0.169994,0.014158,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390134,proposed,0,-126.340000,54.885000,0.237555,0.217748,0.350000,0.015000,-0.112445,0.202748,-0.213464,3.079975,-0.396432,3.079975,-0.213464,-0.040000,0.700000,-1,70,-0.985581,70.079248,-0.985581,70.079248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.204400,-0.211817,105.769085,143.060801,0.000000,0.000000,0.000000,0.000000,7.207709,9.021824,5.553124,1.406401,0.151179,0.015116,0.500253,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400213,proposed,0,-126.340000,54.885000,0.249147,0.229139,0.350000,0.045000,-0.100853,0.184139,-0.091484,1.189297,-0.457422,1.189297,-0.091484,-0.040000,0.680000,-1,89,-1.267555,88.517420,-1.267555,88.517420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.110269,-5.153099,97.424265,136.798667,0.000000,0.000000,0.000000,0.000000,6.791032,8.598213,5.557116,1.410205,0.183883,0.013993,0.500505,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410212,proposed,0,-126.340000,54.885000,0.260589,0.240656,0.360000,0.055000,-0.099411,0.185656,-0.030495,0.274453,-0.030495,0.274453,-0.030495,-0.020000,0.760000,-5,92,-4.643319,92.263882,-4.643319,92.263882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.212869,-10.849544,91.807506,131.858942,0.000000,0.000000,0.000000,0.000000,6.323156,8.183607,5.555588,1.410032,0.195566,0.014756,0.500199,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420211,proposed,0,-126.340000,54.885000,0.271938,0.252384,0.360000,0.075000,-0.088062,0.177384,0.457422,1.677214,-0.030495,1.677214,0.457422,-0.040000,0.820000,-5,77,-5.168260,77.208876,-5.168260,77.208876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.658684,-16.717807,89.053617,129.760359,0.000000,0.000000,0.000000,0.000000,6.134640,8.042089,5.558077,1.410396,0.219736,0.014680,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430206,proposed,0,-126.340000,54.885000,0.283151,0.264311,0.370000,0.105000,-0.086849,0.159311,-0.457422,2.531068,0.091484,2.531068,-0.457422,-0.020000,0.810000,0,71,0.406448,71.142622,0.406448,71.142622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.981384,-21.774021,85.031066,122.703899,0.000000,0.000000,0.000000,0.000000,5.841604,7.733949,5.555194,1.410321,0.172053,0.013853,0.500230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440211,proposed,0,-126.340000,54.885000,0.294208,0.276449,0.370000,0.135000,-0.075792,0.141449,-0.762370,3.201954,-0.152474,3.201954,-0.762370,-0.020000,0.750000,5,72,4.896361,71.757961,4.896361,71.757961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.334183,-27.021900,70.235730,103.618400,0.000000,0.000000,0.000000,0.000000,4.949345,6.675369,5.555969,1.410861,0.169308,0.014172,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450214,proposed,0,-126.340000,54.885000,0.305062,0.288781,0.370000,0.165000,-0.064938,0.123781,-0.213464,2.775027,0.030495,2.775027,-0.213464,-0.010000,0.710000,1,79,1.008265,79.105492,1.008265,79.105492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.944338,-31.244658,45.714819,70.755859,0.000000,0.000000,0.000000,0.000000,3.286112,4.669260,5.565354,1.674784,0.238461,0.030527,0.500689,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460061,proposed,0,-126.340000,54.885000,0.315515,0.301106,0.380000,0.205000,-0.064485,0.096106,-0.152474,2.287110,-0.030495,2.287110,-0.152474,0.000000,0.720000,1,81,0.765422,80.833311,0.765422,80.833311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.696030,-33.946305,29.517358,48.534783,0.000000,0.000000,0.000000,0.000000,2.608580,3.210013,5.546261,1.450852,0.182359,0.016355,0.500566,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470058,proposed,0,-126.340000,54.885000,0.325860,0.313805,0.380000,0.225000,-0.054140,0.088805,-0.457422,1.921172,0.335443,1.921172,-0.457422,0.010000,0.770000,5,79,5.407672,79.333356,5.407672,79.333356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.390573,-36.008876,32.569661,51.045877,0.000000,0.000000,0.000000,0.000000,2.821725,3.332174,5.552667,1.647764,0.201426,0.030108,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480059,proposed,0,-126.340000,54.885000,0.335908,0.326691,0.390000,0.255000,-0.054092,0.071691,0.579401,2.348100,0.091484,2.348100,0.579401,0.010000,0.770000,0,75,-0.441096,74.615839,-0.441096,74.615839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.974933,-37.586510,34.176080,52.161411,0.000000,0.000000,0.000000,0.000000,2.906653,3.429825,5.544837,1.446458,0.181948,0.016019,0.500503,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490062,proposed,0,-126.340000,54.885000,0.345628,0.339763,0.400000,0.275000,-0.054372,0.064763,0.213464,2.592058,-0.274453,2.592058,0.213464,0.020000,0.750000,3,74,2.917950,74.214778,2.917950,74.214778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.152323,-39.042007,35.006863,54.185596,0.000000,0.000000,0.000000,0.000000,2.995124,3.536780,5.569815,1.631594,0.211470,0.018282,0.500435,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500089,proposed,0,-126.340000,54.885000,0.355011,0.353045,0.410000,0.305000,-0.054989,0.048045,0.640391,2.653048,-0.091484,2.653048,0.640391,0.010000,0.730000,3,75,2.619572,74.531926,2.619572,74.531926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.912586,-40.215059,35.219807,54.044872,0.000000,0.000000,0.000000,0.000000,2.915361,3.561139,5.546647,1.695467,0.226442,0.029121,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510285,proposed,0,-126.340000,54.885000,0.364153,0.366733,0.410000,0.335000,-0.045847,0.031733,0.396432,1.799193,0.030495,1.799193,0.396432,0.020000,0.720000,6,81,5.510917,81.372038,5.510917,81.372038,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.791197,-40.956513,35.085862,53.578281,0.000000,0.000000,0.000000,0.000000,2.919733,3.516438,5.570090,1.505131,0.238492,0.019622,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520058,proposed,0,-126.340000,54.885000,0.372518,0.380026,0.430000,0.355000,-0.057482,0.025026,0.640391,1.677214,0.396432,1.677214,0.640391,0.020000,0.740000,4,81,3.966250,80.597281,3.966250,80.597281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.640608,-41.771915,35.064826,53.506962,0.000000,0.000000,0.000000,0.000000,2.882968,3.477949,5.550077,1.613629,0.205761,0.017754,0.500380,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530083,proposed,0,-126.340000,54.885000,0.380671,0.393833,0.440000,0.375000,-0.059329,0.018833,0.945339,2.470079,-0.030495,2.470079,0.945339,0.040000,0.730000,0,75,-0.056462,74.713920,-0.056462,74.713920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.680224,-42.502283,35.492195,54.038064,0.000000,0.000000,0.000000,0.000000,2.911090,3.507401,5.562681,1.405217,0.147402,0.012704,0.500422,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540083,proposed,0,-126.340000,54.885000,0.388354,0.407782,0.460000,0.405000,-0.071646,0.002782,1.250287,3.201954,-0.274453,3.201954,1.250287,0.050000,0.730000,-4,67,-4.394240,67.187695,-4.394240,67.187695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.525697,-42.909838,35.909260,54.013574,0.000000,0.000000,0.000000,0.000000,2.872335,3.533439,5.556647,1.397698,0.133888,0.011170,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550055,proposed,0,-126.340000,54.885000,0.395553,0.421867,0.470000,0.435000,-0.074447,-0.013133,0.762370,2.957996,-0.274453,2.957996,0.762370,0.030000,0.700000,2,70,2.025682,70.230407,2.025682,70.230407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.044726,-42.413587,36.290641,52.822781,0.000000,0.000000,0.000000,0.000000,2.749576,3.502737,5.538788,1.393296,0.142712,0.011818,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007591,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560223,proposed,0,-126.340000,54.885000,0.402405,0.436407,0.480000,0.455000,-0.077595,-0.018593,0.457422,2.043152,0.152474,2.043152,0.457422,0.010000,0.670000,8,80,7.700655,80.071915,7.700655,80.071915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.958757,-41.304292,36.829147,50.600175,0.000000,0.000000,0.000000,0.000000,2.662077,3.405257,5.569315,1.403536,0.176741,0.015258,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570220,proposed,0,-126.340000,54.885000,0.408650,0.450881,0.490000,0.485000,-0.081350,-0.034119,0.213464,1.250287,-0.213464,1.250287,0.213464,0.030000,0.720000,8,81,7.589423,80.833116,7.589423,80.833116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.049446,-40.397738,36.229443,49.946171,0.000000,0.000000,0.000000,0.000000,2.622834,3.316166,5.557892,1.401552,0.174112,0.014543,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580080,proposed,0,-126.340000,54.885000,0.414328,0.465330,0.500000,0.495000,-0.085672,-0.029670,0.274453,1.006328,-0.091484,1.006328,0.274453,0.060000,0.830000,3,73,2.894750,72.952468,2.894750,72.952468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.340461,-39.742302,36.256475,50.596875,0.000000,0.000000,0.000000,0.000000,2.790143,3.350280,5.561535,1.388911,0.146478,0.013611,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590209,proposed,0,-126.340000,54.885000,0.419658,0.480356,0.510000,0.515000,-0.090342,-0.034644,-0.152474,1.067318,0.091484,1.067318,-0.152474,0.050000,0.750000,7,79,7.271551,78.600559,7.271551,78.600559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.322214,-38.440686,35.969412,49.076234,0.000000,0.000000,0.000000,0.000000,2.801934,3.284506,5.561185,1.407084,0.175377,0.015329,0.500237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600214,proposed,0,-126.340000,54.885000,0.424425,0.495379,0.510000,0.535000,-0.085575,-0.039621,-0.457422,1.189297,-0.579401,1.189297,-0.457422,0.020000,0.740000,15,78,14.668530,78.301475,14.668530,78.301475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.849981,-37.726508,35.272332,47.833063,0.000000,0.000000,0.000000,0.000000,2.616710,3.210166,5.557908,1.398886,0.173868,0.013977,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610083,proposed,0,-126.340000,54.885000,0.428646,0.510378,0.520000,0.555000,-0.091354,-0.044622,0.030495,2.165131,-0.213464,2.165131,0.030495,0.060000,0.760000,6,68,5.948678,67.958436,5.948678,67.958436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.347167,-37.229451,36.945250,49.372283,0.000000,0.000000,0.000000,0.000000,2.774010,3.342680,5.579922,1.397360,0.177281,0.014162,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620176,proposed,0,-126.340000,54.885000,0.432477,0.525905,0.520000,0.575000,-0.087523,-0.049095,0.274453,2.348100,0.823360,2.348100,0.274453,0.090000,0.680000,0,73,-0.213918,72.799791,-0.213918,72.799791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.848264,-36.533206,38.739694,52.842474,0.000000,0.000000,0.000000,0.000000,3.095159,3.513462,5.559156,1.395860,0.177398,0.014641,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630208,proposed,0,-126.340000,54.885000,0.435810,0.541526,0.530000,0.595000,-0.094190,-0.053474,0.030495,1.616224,0.640391,1.616224,0.030495,0.060000,0.700000,4,77,3.929353,76.918268,3.929353,76.918268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.030801,-36.232605,36.285323,51.491940,0.000000,0.000000,0.000000,0.000000,2.858576,3.368754,5.558788,1.397122,0.176359,0.014709,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640087,proposed,0,-126.340000,54.885000,0.438646,0.557096,0.530000,0.615000,-0.091354,-0.057904,-0.274453,0.396432,-0.396432,0.396432,-0.274453,0.050000,0.720000,8,85,7.793461,84.825177,7.793461,84.825177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.503374,-35.610000,36.072691,48.947857,0.000000,0.000000,0.000000,0.000000,2.687508,3.234799,5.581503,1.394838,0.178468,0.013235,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650215,proposed,0,-126.340000,54.885000,0.441115,0.573254,0.550000,0.625000,-0.108885,-0.051746,-0.030495,1.067318,0.091484,1.067318,-0.030495,0.050000,0.770000,4,76,4.444333,75.867779,4.444333,75.867779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.254970,-35.711702,36.032852,49.615501,0.000000,0.000000,0.000000,0.000000,2.664465,3.259943,5.557952,1.393670,0.174788,0.015243,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660090,proposed,0,-126.340000,54.885000,0.443116,0.589201,0.550000,0.645000,-0.106884,-0.055799,0.030495,2.165131,0.152474,2.165131,0.030495,0.060000,0.770000,3,66,2.671862,66.186108,2.671862,66.186108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.226518,-35.538030,36.259894,49.359061,0.000000,0.000000,0.000000,0.000000,2.722138,3.298854,5.538749,1.381981,0.149334,0.014401,0.500405,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670084,proposed,0,-126.340000,54.885000,0.444762,0.605535,0.550000,0.665000,-0.105238,-0.059465,-0.152474,2.653048,0.396432,2.653048,-0.152474,0.060000,0.720000,4,66,4.172959,66.022896,4.172959,66.022896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.983409,-34.654540,36.416240,47.743682,0.000000,0.000000,0.000000,0.000000,2.654038,3.270423,5.579628,1.395211,0.175122,0.014396,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680207,proposed,0,-126.340000,54.885000,0.446071,0.622283,0.560000,0.675000,-0.113929,-0.052717,-0.396432,1.067318,-0.091484,1.067318,-0.396432,0.060000,0.670000,5,84,4.937860,83.973488,4.937860,83.973488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.014569,-33.047773,35.918005,45.348703,0.000000,0.000000,0.000000,0.000000,2.555525,3.127404,5.557072,1.390338,0.174418,0.014222,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690207,proposed,0,-126.340000,54.885000,0.447047,0.639028,0.560000,0.675000,-0.112953,-0.035972,-0.640391,-0.213464,-0.457422,-0.213464,-0.640391,0.050000,0.720000,8,92,7.623244,92.388807,7.623244,92.388807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.352765,-32.799914,34.713972,47.374735,0.000000,0.000000,0.000000,0.000000,2.517949,3.124530,5.557627,1.389652,0.188536,0.016631,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700064,proposed,0,-126.340000,54.885000,0.447739,0.655731,0.560000,0.685000,-0.112261,-0.029269,-0.457422,0.274453,-0.152474,0.274453,-0.457422,0.060000,0.810000,5,81,4.756254,81.434792,4.756254,81.434792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.934816,-33.429891,36.059297,50.524394,0.000000,0.000000,0.000000,0.000000,2.669196,3.291391,5.558155,1.389364,0.200485,0.013137,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710212,proposed,0,-126.340000,54.885000,0.448214,0.673133,0.560000,0.705000,-0.111786,-0.031867,-0.518412,2.592058,0.518412,2.592058,-0.518412,0.060000,0.810000,6,62,5.608198,62.106134,5.608198,62.106134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.225826,-33.993403,36.955399,51.397077,0.000000,0.000000,0.000000,0.000000,2.790415,3.401810,5.558117,1.388521,0.177348,0.014880,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720157,proposed,0,-126.340000,54.885000,0.448492,0.690389,0.560000,0.725000,-0.111508,-0.034611,-0.945339,2.531068,0.091484,2.531068,-0.945339,0.080000,0.730000,7,69,6.783467,68.765746,6.783467,68.765746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.133371,-32.820109,38.665714,49.470570,0.000000,0.000000,0.000000,0.000000,2.901785,3.448421,5.548303,1.388978,0.176355,0.014011,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730166,proposed,0,-126.340000,54.885000,0.448635,0.707956,0.550000,0.755000,-0.101365,-0.047044,-0.579401,1.921172,-0.396432,1.921172,-0.579401,0.050000,0.680000,8,78,8.368317,77.687995,8.368317,77.687995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.869194,-32.312492,35.921303,47.520778,0.000000,0.000000,0.000000,0.000000,2.667027,3.243406,5.557062,1.387164,0.176026,0.013326,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740217,proposed,0,-126.340000,54.885000,0.448693,0.725800,0.550000,0.775000,-0.101307,-0.049200,-0.884349,0.823360,-0.335443,0.823360,-0.884349,0.070000,0.710000,8,84,8.105951,84.349825,8.105951,84.349825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.348589,-32.214237,34.524456,47.343416,0.000000,0.000000,0.000000,0.000000,2.673352,3.155355,5.569015,1.544003,0.209553,0.040734,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750093,proposed,0,-126.340000,54.885000,0.448722,0.743530,0.560000,0.785000,-0.111278,-0.041470,-0.274453,0.274453,0.091484,0.274453,-0.274453,0.080000,0.760000,0,85,0.422902,85.428491,0.422902,85.428491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.784355,-32.592637,34.731529,48.907349,0.000000,0.000000,0.000000,0.000000,2.758916,3.212838,5.545528,1.458913,0.252044,0.044015,0.501301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760115,proposed,0,-126.340000,54.885000,0.448783,0.761719,0.560000,0.795000,-0.111217,-0.033281,-0.396432,0.945339,0.579401,0.945339,-0.396432,0.080000,0.870000,1,71,0.629466,71.136969,0.629466,71.136969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.709428,-33.608612,34.197270,50.163456,0.000000,0.000000,0.000000,0.000000,2.738645,3.299161,5.619204,1.642286,0.276990,0.048080,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770119,proposed,0,-126.340000,54.885000,0.448936,0.780067,0.560000,0.825000,-0.111064,-0.044933,-0.213464,2.409089,-0.030495,2.409089,-0.213464,0.060000,0.760000,2,68,2.335985,67.721779,2.335985,67.721779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.714582,-33.589169,35.572083,48.341390,0.000000,0.000000,0.000000,0.000000,2.649792,3.285641,5.620822,1.560398,0.234626,0.054578,0.501039,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780105,proposed,0,-126.340000,54.885000,0.449245,0.798570,0.560000,0.855000,-0.110755,-0.056430,-0.030495,2.226120,-0.152474,2.226120,-0.030495,0.050000,0.660000,3,77,2.547645,77.311715,2.547645,77.311715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.221057,-33.032948,35.586124,46.796710,0.000000,0.000000,0.000000,0.000000,2.569794,3.223035,5.570784,1.542968,0.215266,0.019317,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007858,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790092,proposed,0,-126.340000,54.885000,0.449777,0.817257,0.560000,0.875000,-0.110223,-0.057743,-1.006328,1.067318,-0.335443,1.067318,-1.006328,0.050000,0.710000,11,83,10.699723,82.933446,10.699723,82.933446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.071820,-33.057738,32.939014,45.725537,0.000000,0.000000,0.000000,0.000000,2.423492,3.087795,5.558131,1.665760,0.270634,0.041600,0.500951,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800098,proposed,0,-126.340000,54.885000,0.450603,0.836156,0.560000,0.895000,-0.109397,-0.058844,-1.128308,1.006328,0.640391,1.006328,-1.128308,0.060000,0.730000,12,82,11.628439,81.971864,11.628439,81.971864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.249692,-33.071562,33.878535,46.678797,0.000000,0.000000,0.000000,0.000000,2.601874,3.128070,5.563784,1.645531,0.223710,0.020574,0.500927,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810062,proposed,0,-126.340000,54.885000,0.451786,0.855144,0.550000,0.925000,-0.098214,-0.069856,-0.701380,2.409089,0.274453,2.409089,-0.701380,0.070000,0.790000,9,64,8.775321,64.256257,8.775321,64.256257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.319378,-33.693307,34.751609,48.639773,0.000000,0.000000,0.000000,0.000000,2.806552,3.243640,5.554065,1.603780,0.247482,0.024678,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820062,proposed,0,-126.340000,54.885000,0.453408,0.874358,0.550000,0.955000,-0.096592,-0.080642,-0.884349,2.897006,-0.030495,2.897006,-0.884349,0.080000,0.720000,10,65,9.960157,64.871307,9.960157,64.871307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.055317,-33.078003,39.255607,49.382177,0.000000,0.000000,0.000000,0.000000,3.081393,3.383251,5.557118,1.709260,0.915837,0.038510,0.501472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830068,proposed,0,-126.340000,54.885000,0.455539,0.893734,0.550000,0.975000,-0.094461,-0.081266,-0.701380,2.470079,-0.579401,2.470079,-0.701380,0.100000,0.680000,7,72,6.879319,72.038170,6.879319,72.038170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.164017,-32.512555,38.123440,48.241241,0.000000,0.000000,0.000000,0.000000,3.035110,3.273505,5.611330,1.782431,0.273308,0.039328,0.501248,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008221,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840070,proposed,0,-126.340000,54.885000,0.458253,0.913237,0.560000,0.985000,-0.101747,-0.071763,-0.274453,0.579401,-0.030495,0.579401,-0.274453,0.090000,0.700000,4,87,3.732646,86.775863,3.732646,86.775863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.483297,-32.148026,36.582514,48.079655,0.000000,0.000000,0.000000,0.000000,3.002205,3.166653,5.584751,1.690655,0.261255,0.031978,0.501479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850067,proposed,0,-126.340000,54.885000,0.461624,0.932857,0.570000,0.985000,-0.108376,-0.052143,0.457422,-0.579401,-0.152474,-0.579401,0.457422,0.080000,0.720000,-2,97,-1.650868,96.992177,-1.650868,96.992177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.674523,-32.559067,34.321745,50.134827,0.000000,0.000000,0.000000,0.000000,2.878781,3.243341,5.552010,1.509130,0.205802,0.016311,0.500611,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860056,proposed,0,-126.340000,54.885000,0.465725,0.952570,0.570000,0.985000,-0.104275,-0.032430,0.518412,-0.457422,0.762370,-0.457422,0.518412,0.060000,0.840000,1,88,0.997376,87.733223,0.997376,87.733223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.315636,-33.862631,36.017099,53.870204,0.000000,0.000000,0.000000,0.000000,2.838458,3.455431,5.548860,1.718349,0.323136,0.036288,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870063,proposed,0,-126.340000,54.885000,0.470642,0.972412,0.580000,1.005000,-0.109358,-0.032588,-0.152474,2.775027,0.396432,2.775027,-0.152474,0.050000,0.860000,10,60,9.918207,59.663017,9.918207,59.663017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.044006,-35.387792,37.145578,54.480272,0.000000,0.000000,0.000000,0.000000,2.866696,3.562970,5.544004,1.426640,0.203508,0.015026,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880060,proposed,0,-126.340000,54.885000,0.476440,0.992311,0.580000,1.045000,-0.103560,-0.052689,-0.518412,4.665705,0.335443,4.665705,-0.518412,0.060000,0.730000,16,53,15.550155,53.176030,15.550155,53.176030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.024375,-34.880391,44.583634,58.448759,0.000000,0.000000,0.000000,0.000000,3.312304,4.034548,5.572868,1.417743,0.190081,0.012527,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890071,proposed,0,-126.340000,54.885000,0.483207,1.012296,0.580000,1.095000,-0.096793,-0.082704,-0.640391,3.689871,-0.213464,3.689871,-0.640391,0.070000,0.590000,18,71,18.247579,71.008409,18.247579,71.008409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.203784,-33.820182,47.970174,60.127754,0.000000,0.000000,0.000000,0.000000,3.516199,4.108100,5.554421,1.390166,0.141034,0.011386,0.500499,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900083,proposed,0,-126.340000,54.885000,0.491011,1.032319,0.580000,1.115000,-0.088989,-0.082681,-0.457422,1.555235,0.335443,1.555235,-0.457422,0.140000,0.660000,10,83,9.652507,82.765184,9.652507,82.765184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.694161,-33.414730,47.067490,59.266494,0.000000,0.000000,0.000000,0.000000,3.618553,3.835425,5.559478,1.386075,0.142564,0.011999,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910081,proposed,0,-126.340000,54.885000,0.499912,1.052332,0.590000,1.125000,-0.090088,-0.072668,0.640391,-0.213464,0.518412,-0.213464,0.640391,0.140000,0.740000,0,91,0.393526,91.116835,0.393526,91.116835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.540697,-33.690130,45.708706,59.989128,0.000000,0.000000,0.000000,0.000000,3.668541,3.747972,5.557170,1.379151,0.144300,0.011574,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920093,proposed,0,-126.340000,54.885000,0.510005,1.072365,0.600000,1.125000,-0.089995,-0.052635,0.396432,-0.396432,0.213464,-0.396432,0.396432,0.110000,0.800000,7,89,7.001018,89.460301,7.001018,89.460301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.464215,-34.412883,40.380653,58.114526,0.000000,0.000000,0.000000,0.000000,3.366690,3.656519,5.548291,1.379377,0.151266,0.011959,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930212,proposed,0,-126.340000,54.885000,0.521477,1.092577,0.610000,1.135000,-0.088523,-0.042423,0.640391,0.884349,0.152474,0.884349,0.640391,0.060000,0.850000,14,75,14.169450,75.319460,14.169450,75.319460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.179669,-35.277413,40.289439,57.342403,0.000000,0.000000,0.000000,0.000000,3.273753,3.666009,5.558455,1.390535,0.188333,0.015173,0.500622,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940213,proposed,0,-126.340000,54.885000,0.534141,1.112497,0.620000,1.155000,-0.085859,-0.042503,0.457422,2.653048,-0.396432,2.653048,0.457422,0.090000,0.800000,16,65,15.713247,64.679321,15.713247,64.679321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.510634,-35.249535,43.015569,56.923195,0.000000,0.000000,0.000000,0.000000,3.350430,3.806229,5.561353,1.391558,0.176319,0.014308,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950209,proposed,0,-126.340000,54.885000,0.548179,1.132321,0.620000,1.195000,-0.071821,-0.062679,0.274453,3.933829,-0.152474,3.933829,0.274453,0.120000,0.700000,18,61,17.859067,61.016217,17.859067,61.016217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.567587,-35.114302,45.106737,57.402510,0.000000,0.000000,0.000000,0.000000,3.439396,3.877240,5.559108,1.389576,0.176072,0.014857,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960214,proposed,0,-126.340000,54.885000,0.563672,1.152045,0.630000,1.225000,-0.066328,-0.072955,0.518412,2.592058,-0.030495,2.592058,0.518412,0.150000,0.650000,15,75,14.603789,75.118711,14.603789,75.118711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.425322,-34.382773,47.285564,57.774802,0.000000,0.000000,0.000000,0.000000,3.573611,3.872214,5.557781,1.389815,0.176016,0.013914,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970210,proposed,0,-126.340000,54.885000,0.580655,1.171607,0.640000,1.245000,-0.059345,-0.073393,0.823360,0.213464,0.213464,0.213464,0.823360,0.160000,0.680000,12,92,12.361719,92.049458,12.361719,92.049458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.817926,-34.219620,45.008737,56.887592,0.000000,0.000000,0.000000,0.000000,3.549359,3.646133,5.561022,1.391419,0.185665,0.014338,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980203,proposed,0,-126.340000,54.885000,0.599188,1.190985,0.660000,1.245000,-0.060812,-0.054015,1.677214,-0.518412,-0.396432,-0.518412,1.677214,0.160000,0.770000,6,92,6.393896,92.158852,6.393896,92.158852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.007220,-34.980531,42.296372,58.060452,0.000000,0.000000,0.000000,0.000000,3.434224,3.646743,5.558526,1.396963,0.188265,0.014643,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990212,proposed,0,-126.340000,54.885000,0.619364,1.210183,0.680000,1.255000,-0.060636,-0.044817,1.677214,0.457422,0.030495,0.457422,1.677214,0.130000,0.840000,12,79,12.054376,78.546128,12.054376,78.546128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.666249,-36.017082,40.314629,57.248895,0.000000,0.000000,0.000000,0.000000,3.317914,3.635521,5.559020,1.392604,0.201779,0.014693,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000099,proposed,0,-126.340000,54.885000,0.640926,1.228907,0.700000,1.275000,-0.059074,-0.046093,1.189297,3.323933,-0.152474,3.323933,1.189297,0.110000,0.820000,23,56,22.777870,56.191686,22.777870,56.191686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.047741,-36.673913,41.766973,56.666171,0.000000,0.000000,0.000000,0.000000,3.296562,3.749260,5.559382,1.392068,0.175054,0.013136,0.500532,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010057,proposed,0,-126.340000,54.885000,0.664325,1.247490,0.720000,1.305000,-0.055675,-0.057510,0.335443,3.994819,0.213464,3.994819,0.335443,0.160000,0.760000,28,54,27.795413,53.643684,27.795413,53.643684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.644696,-35.477530,49.350505,59.131750,0.000000,0.000000,0.000000,0.000000,3.623419,4.064318,5.540056,1.383816,0.141827,0.014419,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007585,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020218,proposed,0,-126.340000,54.885000,0.689982,1.266127,0.730000,1.335000,-0.040018,-0.068873,0.152474,2.043152,-0.274453,2.043152,0.152474,0.220000,0.580000,26,84,25.904664,84.120320,25.904664,84.120320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.052067,-33.779205,55.212338,62.648397,0.000000,0.000000,0.000000,0.000000,4.013689,4.177350,5.569708,1.393192,0.173478,0.014656,0.500518,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030212,proposed,0,-126.340000,54.885000,0.717011,1.284104,0.750000,1.335000,-0.032989,-0.050896,1.921172,-1.189297,-0.274453,-1.189297,1.921172,0.250000,0.670000,8,105,8.459042,104.587980,8.459042,104.587980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.826854,-33.725841,52.693601,64.513898,0.000000,0.000000,0.000000,0.000000,4.072860,4.000497,5.559568,1.394434,0.200427,0.014210,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040058,proposed,0,-126.340000,54.885000,0.745405,1.301431,0.780000,1.325000,-0.034595,-0.023569,2.531068,-2.043152,-0.152474,-2.043152,2.531068,0.180000,0.840000,12,99,12.115902,99.436764,12.115902,99.436764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.285441,-35.213780,48.248989,66.993985,0.000000,0.000000,0.000000,0.000000,3.921723,4.085747,5.538890,1.384718,0.221978,0.012280,0.500356,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050212,proposed,0,-126.340000,54.885000,0.776552,1.318865,0.820000,1.335000,-0.043448,-0.016135,2.714037,0.640391,0.457422,0.640391,2.714037,0.150000,0.940000,17,69,16.993702,68.611641,16.993702,68.611641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.923325,-36.896011,48.065370,66.211772,0.000000,0.000000,0.000000,0.000000,3.845750,4.118524,5.558292,1.395590,0.214201,0.014148,0.500487,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060209,proposed,0,-126.340000,54.885000,0.809088,1.335557,0.840000,1.365000,-0.030912,-0.029443,2.043152,4.177788,0.030495,4.177788,2.043152,0.160000,0.810000,27,49,27.499800,48.537184,27.499800,48.537184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.825806,-37.020069,53.098810,66.827559,0.000000,0.000000,0.000000,0.000000,4.027910,4.403929,5.558962,1.396660,0.173869,0.014641,0.500311,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070089,proposed,0,-126.340000,54.885000,0.843079,1.351552,0.860000,1.405000,-0.016921,-0.053448,1.616224,4.787684,-0.396432,4.787684,1.616224,0.200000,0.640000,32,55,31.880951,55.335537,31.880951,55.335537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.810665,-35.779725,58.338167,69.540694,0.000000,0.000000,0.000000,0.000000,4.181751,4.681825,5.539519,1.390447,0.140591,0.013061,0.500276,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080159,proposed,0,-126.340000,54.885000,0.879614,1.367303,0.890000,1.435000,-0.010386,-0.067697,2.470079,2.104141,-0.396432,2.104141,2.470079,0.260000,0.570000,20,82,20.299494,81.613600,20.299494,81.613600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.403979,-34.522325,59.336351,70.934259,0.000000,0.000000,0.000000,0.000000,4.304276,4.600265,5.557259,1.397789,0.175156,0.014433,0.500390,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090089,proposed,0,-126.340000,54.885000,0.917514,1.382250,0.930000,1.435000,-0.012486,-0.052750,3.933829,-2.104141,-0.518412,-2.104141,3.933829,0.270000,0.660000,6,109,6.349098,108.691365,6.349098,108.691365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.864992,-34.528565,55.346633,70.650411,0.000000,0.000000,0.000000,0.000000,4.294038,4.318513,5.558288,1.387581,0.202941,0.014604,0.500572,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100129,proposed,0,-126.340000,54.885000,0.957725,1.396730,0.970000,1.425000,-0.012275,-0.028270,4.116798,-2.531068,0.091484,-2.531068,4.116798,0.200000,0.820000,14,101,14.346567,101.415551,14.346567,101.415551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.467395,-36.029062,49.705290,71.600983,0.000000,0.000000,0.000000,0.000000,4.010418,4.313778,5.550527,1.388327,0.196575,0.012234,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110210,proposed,0,-126.340000,54.885000,1.000007,1.410588,1.020000,1.425000,-0.019993,-0.014412,4.421746,0.152474,0.091484,0.152474,4.421746,0.160000,0.940000,20,69,19.995307,68.825370,19.995307,68.825370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.896676,-37.340065,51.315798,71.940565,0.000000,0.000000,0.000000,0.000000,3.999775,4.448826,5.558465,1.401342,0.213091,0.014553,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.120214,proposed,0,-126.340000,54.885000,1.043841,1.423625,1.060000,1.455000,-0.016159,-0.031375,3.262944,3.872840,-0.152474,3.872840,3.262944,0.170000,0.840000,34,44,34.043160,43.810381,34.043160,43.810381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.244656,-37.196328,55.714511,72.100354,0.000000,0.000000,0.000000,0.000000,4.147230,4.725955,5.559315,1.398029,0.172598,0.014153,0.500504,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130215,proposed,0,-126.340000,54.885000,1.089511,1.435906,1.110000,1.495000,-0.020489,-0.059094,3.628881,4.909663,-0.640391,4.909663,3.628881,0.230000,0.600000,28,52,27.845836,52.384173,27.845836,52.384173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.689626,-35.419723,62.658784,76.475820,0.000000,0.000000,0.000000,0.000000,4.370097,5.109740,5.560049,1.396767,0.173844,0.013774,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140222,proposed,0,-126.340000,54.885000,1.137034,1.447401,1.160000,1.515000,-0.022966,-0.067599,5.641538,1.250287,-0.762370,1.250287,5.641538,0.280000,0.500000,6,90,5.548759,89.653616,5.548759,89.653616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.765219,-34.373686,59.986697,77.436081,0.000000,0.000000,0.000000,0.000000,4.393691,4.936639,5.559076,1.398571,0.188090,0.014624,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150168,proposed,0,-126.340000,54.885000,1.186055,1.458002,1.220000,1.515000,-0.033945,-0.056998,7.166278,-2.470079,0.091484,-2.470079,7.166278,0.210000,0.670000,-1,106,-0.931482,106.281718,-0.931482,106.281718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.027363,-34.981059,55.119413,77.798678,0.000000,0.000000,0.000000,0.000000,4.170883,4.664345,5.550158,1.398978,0.211654,0.013604,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160163,proposed,0,-126.340000,54.885000,1.237075,1.467789,1.300000,1.495000,-0.062925,-0.027211,8.264091,-2.897006,0.518412,-2.897006,8.264091,0.120000,0.870000,-1,94,-0.544453,94.180400,-0.544453,94.180400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.255755,-36.247419,56.039402,77.938893,0.000000,0.000000,0.000000,0.000000,3.814330,4.716648,5.559015,1.398631,0.292442,0.014542,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170216,proposed,0,-126.340000,54.885000,1.290126,1.476720,1.390000,1.495000,-0.099874,-0.018280,7.715185,0.274453,0.762370,0.274453,7.715185,0.100000,0.900000,7,65,6.908895,64.932291,6.908895,64.932291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.641338,-36.978335,57.110330,74.170143,0.000000,0.000000,0.000000,0.000000,3.764146,4.657832,5.557464,1.401471,0.212407,0.014570,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180162,proposed,0,-126.340000,54.885000,1.344281,1.484619,1.480000,1.505000,-0.135719,-0.020381,7.959143,3.506902,-0.213464,3.506902,7.959143,0.070000,0.790000,10,46,9.994065,46.008857,9.994065,46.008857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.858657,-36.567883,60.992110,72.789785,0.000000,0.000000,0.000000,0.000000,4.095043,4.844480,5.567479,1.506409,0.214049,0.026160,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190060,proposed,0,-126.340000,54.885000,1.399775,1.491519,1.570000,1.535000,-0.170225,-0.043481,8.691018,2.775027,-0.762370,2.775027,8.691018,0.100000,0.620000,0,63,-0.168220,63.075164,-0.168220,63.075164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.384799,-34.858343,62.573234,71.177327,0.000000,0.000000,0.000000,0.000000,4.323777,4.845496,5.548676,1.542999,0.228678,0.020147,0.500536,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200069,proposed,0,-126.340000,54.885000,1.457457,1.497491,1.660000,1.545000,-0.202543,-0.047509,9.117946,0.152474,-0.396432,0.152474,9.117946,0.090000,0.580000,-5,87,-4.828909,87.254853,-4.828909,87.254853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.199666,-33.655595,57.102572,67.116061,0.000000,0.000000,0.000000,0.000000,4.097122,4.413868,5.579617,1.442962,0.216219,0.016011,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210061,proposed,0,-126.340000,54.885000,1.516552,1.502411,1.770000,1.535000,-0.253448,-0.032589,9.605862,-3.323933,0.091484,-3.323933,9.605862,0.070000,0.680000,-11,107,-11.294010,107.383882,-11.294010,107.383882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.512519,-32.397673,55.506300,65.591636,0.000000,0.000000,0.000000,0.000000,4.003491,4.247146,5.549212,1.744738,0.339972,0.030574,0.503380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220065,proposed,0,-126.340000,54.885000,1.577169,1.506265,1.860000,1.505000,-0.282831,0.001265,10.276748,-2.226120,-0.274453,-2.226120,10.276748,0.060000,0.830000,-18,87,-18.231100,87.430603,-18.231100,87.430603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.030837,-32.311409,56.419510,69.171628,0.000000,0.000000,0.000000,0.000000,4.096782,4.434798,5.562302,1.431626,0.308498,0.017307,0.500643,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230060,proposed,0,-126.340000,54.885000,1.639115,1.509016,1.970000,1.505000,-0.330885,0.004016,8.873987,0.274453,-0.152474,0.274453,8.873987,0.020000,0.890000,-5,59,-4.603393,59.336889,-4.603393,59.336889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.465955,-31.437410,57.775265,67.479598,0.000000,0.000000,0.000000,0.000000,4.247295,4.466139,5.542944,1.513062,0.203459,0.013052,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240138,proposed,0,-126.340000,54.885000,1.702895,1.510651,2.050000,1.515000,-0.347105,-0.004349,7.532216,2.957996,-0.030495,2.957996,7.532216,-0.010000,0.750000,12,47,12.312431,47.218737,12.312431,47.218737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.260669,-30.807673,63.032432,71.362129,0.000000,0.000000,0.000000,0.000000,4.685501,4.905087,5.559423,1.403801,0.146710,0.011833,0.500468,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250077,proposed,0,-126.340000,54.885000,1.767012,1.511120,2.130000,1.545000,-0.362988,-0.033880,6.434403,1.372266,-0.762370,1.372266,6.434403,0.010000,0.600000,20,70,19.673862,69.587572,19.673862,69.587572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.881251,-29.506655,63.665753,71.277854,0.000000,0.000000,0.000000,0.000000,4.754504,4.972020,5.566846,1.403740,0.145444,0.012518,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260081,proposed,0,-126.340000,54.885000,1.832702,1.510424,2.200000,1.545000,-0.367298,-0.034576,6.312424,-1.433256,-0.213464,-1.433256,6.312424,0.040000,0.600000,17,92,17.093177,92.495995,17.093177,92.495995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.230165,-29.170107,56.944281,67.783775,0.000000,0.000000,0.000000,0.000000,4.325849,4.572387,5.556249,1.408646,0.149642,0.011256,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270140,proposed,0,-126.340000,54.885000,1.899818,1.508523,2.260000,1.515000,-0.360182,-0.006477,5.519559,-3.628881,0.091484,-3.628881,5.519559,0.080000,0.730000,19,101,18.942592,101.219345,18.942592,101.219345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.305970,-29.673003,52.812360,67.543379,0.000000,0.000000,0.000000,0.000000,3.886980,4.378121,5.554414,1.395643,0.165225,0.011693,0.500333,1,1,0,7,0,2,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280214,proposed,0,-126.340000,54.885000,1.968033,1.505397,2.330000,1.495000,-0.361967,0.010397,5.885497,-2.226120,0.152474,-2.226120,5.885497,0.120000,0.880000,11,77,11.321157,76.957055,11.321157,76.957055,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.518046,-31.030738,52.025929,68.532852,0.000000,0.000000,0.000000,0.000000,3.690872,4.414311,5.560747,1.408681,0.274289,0.013471,0.500250,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290100,proposed,0,-126.340000,54.885000,2.035843,1.501126,2.380000,1.495000,-0.344157,0.006126,5.336590,0.640391,-0.091484,0.640391,5.336590,0.130000,0.830000,17,55,17.455330,55.429488,17.455330,55.429488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.761437,-31.600238,51.005843,65.420715,0.000000,0.000000,0.000000,0.000000,3.479116,4.346324,5.566373,1.406736,0.176487,0.013932,0.500298,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300208,proposed,0,-126.340000,54.885000,2.105983,1.495518,2.440000,1.505000,-0.334017,-0.009482,5.092632,2.043152,-0.274453,2.043152,5.092632,0.150000,0.700000,20,52,19.967247,52.323206,19.967247,52.323206,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.834400,-31.465334,52.738816,64.817683,0.000000,0.000000,0.000000,0.000000,3.582921,4.442690,5.559544,1.482602,0.182183,0.019649,0.500932,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310085,proposed,0,-126.340000,54.885000,2.175205,1.488817,2.500000,1.515000,-0.324795,-0.026183,5.336590,0.274453,-0.274453,0.274453,5.336590,0.170000,0.580000,17,75,17.166795,74.814126,17.166795,74.814126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.620782,-30.876314,52.563974,64.853175,0.000000,0.000000,0.000000,0.000000,3.560611,4.380315,5.566580,1.405563,0.150392,0.012744,0.500210,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320212,proposed,0,-126.340000,54.885000,2.246787,1.480692,2.560000,1.515000,-0.313213,-0.034308,6.007476,-1.738204,-0.274453,-1.738204,6.007476,0.180000,0.630000,11,86,11.215712,85.895106,11.215712,85.895106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.562261,-31.458031,48.359844,63.556475,0.000000,0.000000,0.000000,0.000000,3.285607,4.115648,5.559431,1.428828,0.164330,0.016298,0.500400,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330084,proposed,0,-126.340000,54.885000,2.317067,1.471547,2.630000,1.495000,-0.312933,-0.023453,6.617372,-3.567892,0.335443,-3.567892,6.617372,0.170000,0.740000,7,91,6.851437,91.126530,6.851437,91.126530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.087224,-32.271587,47.287892,62.734310,0.000000,0.000000,0.000000,0.000000,3.179419,4.012937,5.557406,1.396518,0.166056,0.015009,0.500434,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340209,proposed,0,-126.340000,54.885000,2.389561,1.460914,2.700000,1.465000,-0.310439,-0.004086,6.922320,-2.531068,-0.152474,-2.531068,6.922320,0.150000,0.820000,8,76,7.533275,76.443548,7.533275,76.443548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.486995,-33.650961,46.063047,60.917999,0.000000,0.000000,0.000000,0.000000,3.142813,3.925842,5.559415,1.404802,0.197778,0.013925,0.505804,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350211,proposed,0,-126.340000,54.885000,2.461477,1.449172,2.780000,1.455000,-0.318523,-0.005828,7.166278,-0.152474,-0.518412,-0.152474,7.166278,0.140000,0.800000,8,57,7.672424,56.993389,7.672424,56.993389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.024530,-34.494522,46.987123,58.735577,0.000000,0.000000,0.000000,0.000000,3.255790,3.935443,5.559012,1.406166,0.172022,0.014802,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360208,proposed,0,-126.340000,54.885000,2.533571,1.436214,2.850000,1.465000,-0.316429,-0.028786,7.837164,1.677214,-0.091484,1.677214,7.837164,0.130000,0.670000,5,50,5.190351,49.726346,5.190351,49.726346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.337131,-34.282300,51.117967,60.715167,0.000000,0.000000,0.000000,0.000000,3.562890,4.154474,5.558310,1.401516,0.172314,0.014671,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370176,proposed,0,-126.340000,54.885000,2.605550,1.422094,2.920000,1.465000,-0.314450,-0.042906,7.654195,-0.518412,-0.152474,-0.518412,7.654195,0.120000,0.580000,8,73,8.371551,72.713724,8.371551,72.713724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.415263,-32.550981,53.133353,60.477686,0.000000,0.000000,0.000000,0.000000,3.729148,4.129729,5.548338,1.402093,0.169280,0.014539,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380216,proposed,0,-126.340000,54.885000,2.678063,1.406676,3.000000,1.455000,-0.321937,-0.048324,7.837164,-1.860183,0.152474,-1.860183,7.837164,0.110000,0.610000,8,80,7.634221,80.226846,7.634221,80.226846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.845692,-31.741171,50.485431,59.054694,0.000000,0.000000,0.000000,0.000000,3.644284,3.931216,5.557305,1.404563,0.174143,0.014135,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390081,proposed,0,-126.340000,54.885000,2.749221,1.390380,3.080000,1.435000,-0.330779,-0.044620,7.959143,-3.506902,-0.640391,-3.506902,7.959143,0.100000,0.690000,7,86,6.512112,85.599382,6.512112,85.599382,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.644051,-30.953376,49.756175,57.724637,0.000000,0.000000,0.000000,0.000000,3.577412,3.835144,5.560349,1.398272,0.151312,0.013150,0.500296,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400161,proposed,0,-126.340000,54.885000,2.821734,1.372580,3.160000,1.405000,-0.338266,-0.032420,7.410237,-3.384923,-0.518412,-3.384923,7.410237,0.110000,0.780000,9,77,8.835647,76.521521,8.835647,76.521521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.673738,-30.661647,48.067008,55.950567,0.000000,0.000000,0.000000,0.000000,3.457235,3.737030,5.558039,1.403665,0.174015,0.013464,0.500255,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410214,proposed,0,-126.340000,54.885000,2.893762,1.353701,3.230000,1.395000,-0.336238,-0.041299,6.312424,-0.640391,-0.640391,-0.640391,6.312424,0.110000,0.770000,19,53,19.281344,52.815287,19.281344,52.815287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.959766,-30.568900,47.781762,54.992694,0.000000,0.000000,0.000000,0.000000,3.457795,3.750342,5.557931,1.405205,0.173591,0.014736,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420140,proposed,0,-126.340000,54.885000,2.964512,1.333985,3.300000,1.395000,-0.335488,-0.061015,6.129455,1.311276,0.213464,1.311276,6.129455,0.120000,0.650000,21,44,20.930441,43.808872,20.930441,43.808872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.094680,-29.606640,53.207377,60.232309,0.000000,0.000000,0.000000,0.000000,3.755124,4.164571,5.559109,1.398694,0.159234,0.014715,0.500463,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430137,proposed,0,-126.340000,54.885000,3.035292,1.313089,3.370000,1.395000,-0.334708,-0.081911,6.129455,-0.396432,-0.152474,-0.396432,6.129455,0.100000,0.520000,23,66,23.294390,65.892615,23.294390,65.892615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.477003,-27.619445,56.140447,63.552489,0.000000,0.000000,0.000000,0.000000,3.883938,4.311362,5.557600,1.399136,0.137328,0.013128,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440207,proposed,0,-126.340000,54.885000,3.106022,1.291025,3.450000,1.385000,-0.343978,-0.093975,6.678361,-3.384923,-0.396432,-3.384923,6.678361,0.200000,0.550000,4,86,3.851370,85.965679,3.851370,85.965679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.825404,-26.264313,53.761513,62.886189,0.000000,0.000000,0.000000,0.000000,3.663944,4.102342,5.557224,1.405029,0.187522,0.014098,0.500196,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450208,proposed,0,-126.340000,54.885000,3.175620,1.268146,3.520000,1.345000,-0.344380,-0.076854,7.410237,-4.238777,-0.152474,-4.238777,7.410237,0.180000,0.690000,-3,82,-2.605225,81.567983,-2.605225,81.567983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.540288,-26.264708,52.923781,65.973549,0.000000,0.000000,0.000000,0.000000,3.547977,4.125619,5.558799,1.405596,0.183831,0.014514,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.460209,proposed,0,-126.340000,54.885000,3.244478,1.244358,3.600000,1.315000,-0.355522,-0.070642,7.532216,-2.775027,-0.274453,-2.775027,7.532216,0.130000,0.740000,1,64,0.980485,64.386897,0.980485,64.386897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.017580,-26.140379,50.583426,59.729399,0.000000,0.000000,0.000000,0.000000,3.477436,3.858218,5.558152,1.405237,0.185068,0.014191,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470142,proposed,0,-126.340000,54.885000,3.312069,1.219877,3.680000,1.295000,-0.367931,-0.075123,6.983309,-0.701380,0.030495,-0.701380,6.983309,0.100000,0.700000,9,49,8.832493,48.967236,8.832493,48.967236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.581326,-25.325578,50.739380,55.510876,0.000000,0.000000,0.000000,0.000000,3.578235,3.766924,5.556502,1.399435,0.148808,0.015337,0.500556,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480163,proposed,0,-126.340000,54.885000,3.379362,1.194375,3.750000,1.295000,-0.370638,-0.100625,6.678361,-0.640391,-0.213464,-0.640391,6.678361,0.090000,0.600000,13,53,12.580593,53.380889,12.580593,53.380889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.571935,-23.360476,52.964944,55.199197,0.000000,0.000000,0.000000,0.000000,3.756640,3.832021,5.559166,1.405707,0.174218,0.014020,0.500226,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490217,proposed,0,-126.340000,54.885000,3.445909,1.168035,3.820000,1.285000,-0.374091,-0.116965,5.763517,-1.738204,-1.128308,-1.738204,5.763517,0.130000,0.510000,14,68,14.426906,68.153437,14.426906,68.153437,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.492761,-21.186855,52.686043,55.269318,0.000000,0.000000,0.000000,0.000000,3.725420,3.762508,5.557697,1.406596,0.174576,0.017069,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500130,proposed,0,-126.340000,54.885000,3.510508,1.141384,3.890000,1.265000,-0.379492,-0.123616,5.397580,-3.506902,-0.274453,-3.506902,5.397580,0.120000,0.580000,17,75,17.015395,75.237210,17.015395,75.237210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.977861,-19.609309,51.397058,55.388229,0.000000,0.000000,0.000000,0.000000,3.614543,3.676149,5.542751,1.399094,0.140984,0.012839,0.500739,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510208,proposed,0,-126.340000,54.885000,3.575071,1.113669,3.940000,1.225000,-0.364929,-0.111331,4.665705,-3.567892,0.213464,-3.567892,4.665705,0.160000,0.620000,19,73,18.643853,72.688374,18.643853,72.688374,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.414423,-18.543618,50.373734,55.123477,0.000000,0.000000,0.000000,0.000000,3.495126,3.631069,5.559901,1.404539,0.173208,0.015337,0.500205,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520208,proposed,0,-126.340000,54.885000,3.637970,1.085617,3.990000,1.205000,-0.352030,-0.119383,4.177788,-2.836017,0.213464,-2.836017,4.177788,0.200000,0.690000,18,59,18.107833,58.659918,18.107833,58.659918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.829884,-17.773824,49.317399,54.194362,0.000000,0.000000,0.000000,0.000000,3.374275,3.595623,5.558058,1.402842,0.172171,0.014378,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530211,proposed,0,-126.340000,54.885000,3.699681,1.057075,4.040000,1.175000,-0.340319,-0.117925,4.177788,-2.165131,0.152474,-2.165131,4.177788,0.220000,0.660000,16,54,15.873183,54.464553,15.873183,54.464553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.432254,-16.358980,50.504424,53.920565,0.000000,0.000000,0.000000,0.000000,3.341838,3.621182,5.561401,1.764073,0.236523,0.032992,0.500650,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540061,proposed,0,-126.340000,54.885000,3.759216,1.028574,4.080000,1.165000,-0.320784,-0.136426,3.872840,-1.738204,-0.884349,-1.738204,3.872840,0.210000,0.540000,21,59,21.014810,59.247767,21.014810,59.247767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.259199,-14.660206,52.185678,55.146369,0.000000,0.000000,0.000000,0.000000,3.403278,3.667940,5.538116,1.446147,0.189833,0.020160,0.500651,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550063,proposed,0,-126.340000,54.885000,3.818363,0.999311,4.120000,1.155000,-0.301637,-0.155689,3.384923,-2.287110,-0.091484,-2.287110,3.384923,0.210000,0.540000,26,62,26.411989,61.640314,26.411989,61.640314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.546762,-13.362902,53.389093,56.594509,0.000000,0.000000,0.000000,0.000000,3.464279,3.748818,5.556258,1.705127,0.221165,0.030806,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008023,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560061,proposed,0,-126.340000,54.885000,3.876143,0.969810,4.170000,1.125000,-0.293857,-0.155190,3.628881,-2.653048,0.213464,-2.653048,3.628881,0.250000,0.580000,19,61,19.282895,60.656985,19.282895,60.656985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.027641,-12.487206,55.121802,58.802647,0.000000,0.000000,0.000000,0.000000,3.490964,3.861080,5.538390,1.649292,0.235586,0.022449,0.500862,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570070,proposed,0,-126.340000,54.885000,3.932599,0.940111,4.200000,1.105000,-0.267401,-0.164889,3.994819,-3.933829,-0.091484,-3.933829,3.994819,0.280000,0.590000,13,69,12.877884,68.644270,12.877884,68.644270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.796924,-11.328644,55.595652,58.973361,0.000000,0.000000,0.000000,0.000000,3.425418,3.891233,5.577637,1.624746,0.212824,0.018577,0.500289,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580060,proposed,0,-126.340000,54.885000,3.987529,0.910390,4.250000,1.065000,-0.262471,-0.154610,3.872840,-3.201954,0.091484,-3.201954,3.872840,0.230000,0.590000,20,64,19.604095,63.834518,19.604095,63.834518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.021755,-10.622242,53.457579,56.883041,0.000000,0.000000,0.000000,0.000000,3.417255,3.699654,5.549250,1.717803,0.208860,0.021707,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590076,proposed,0,-126.340000,54.885000,4.041157,0.880596,4.290000,1.045000,-0.248843,-0.164404,2.957996,-2.165131,-0.274453,-2.165131,2.957996,0.130000,0.640000,41,50,41.399341,49.887543,41.399341,49.887543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.008915,-10.132516,53.431938,54.894710,0.000000,0.000000,0.000000,0.000000,3.496126,3.637779,5.556554,1.431395,0.142290,0.012130,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600082,proposed,0,-126.340000,54.885000,4.093268,0.850925,4.330000,1.015000,-0.236732,-0.164075,3.201954,-2.226120,-0.335443,-2.226120,3.201954,0.280000,0.570000,21,56,21.365024,56.204241,21.365024,56.204241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.293916,-9.602787,60.082698,61.801533,0.000000,0.000000,0.000000,0.000000,3.679861,4.105279,5.558020,1.400452,0.155012,0.012003,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610082,proposed,0,-126.340000,54.885000,4.143864,0.821456,4.370000,0.995000,-0.226136,-0.173544,3.384923,-3.323933,0.152474,-3.323933,3.384923,0.310000,0.530000,14,68,14.411589,68.258034,14.411589,68.258034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.878097,-8.821120,62.510950,68.211856,0.000000,0.000000,0.000000,0.000000,3.808586,4.419587,5.555765,1.395175,0.133462,0.011958,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620058,proposed,0,-126.340000,54.885000,4.192855,0.792329,4.410000,0.965000,-0.217145,-0.172671,3.872840,-3.445913,-0.091484,-3.445913,3.872840,0.170000,0.600000,27,64,27.289008,63.756951,27.289008,63.756951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.805203,-8.286910,58.219809,62.051067,0.000000,0.000000,0.000000,0.000000,3.720714,4.014392,5.559799,1.404646,0.176478,0.013363,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630210,proposed,0,-126.340000,54.885000,4.241177,0.763064,4.460000,0.935000,-0.218823,-0.171936,3.567892,-3.323933,-0.091484,-3.323933,3.567892,0.240000,0.610000,20,62,20.368841,62.033039,20.368841,62.033039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.514199,-7.744803,57.515957,58.702371,0.000000,0.000000,0.000000,0.000000,3.662999,3.899071,5.559662,1.407074,0.176146,0.014326,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640161,proposed,0,-126.340000,54.885000,4.287040,0.734836,4.500000,0.915000,-0.212960,-0.180164,3.811850,-2.348100,0.091484,-2.348100,3.811850,0.280000,0.670000,12,48,12.020160,48.031740,12.020160,48.031740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.263160,-7.213390,55.714729,56.718633,0.000000,0.000000,0.000000,0.000000,3.568287,3.748189,5.559593,1.403772,0.177330,0.014612,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650084,proposed,0,-126.340000,54.885000,4.331294,0.707235,4.540000,0.895000,-0.208706,-0.187765,3.567892,-1.921172,0.030495,-1.921172,3.567892,0.210000,0.540000,22,55,21.780114,55.091241,21.780114,55.091241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.193317,-5.168390,56.621796,54.473342,0.000000,0.000000,0.000000,0.000000,3.622886,3.813784,5.579559,1.402555,0.173650,0.013108,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660059,proposed,0,-126.340000,54.885000,4.374299,0.680128,4.570000,0.875000,-0.195701,-0.194872,2.775027,-2.531068,-0.274453,-2.531068,2.775027,0.210000,0.500000,29,64,28.922909,63.988093,28.922909,63.988093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.150944,-3.848130,55.646091,52.940100,0.000000,0.000000,0.000000,0.000000,3.641737,3.753115,5.558038,1.403436,0.174287,0.013293,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670212,proposed,0,-126.340000,54.885000,4.416557,0.653291,4.590000,0.835000,-0.173443,-0.181709,1.738204,-3.384923,-0.335443,-3.384923,1.738204,0.250000,0.560000,33,68,33.331933,68.040786,33.331933,68.040786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.010176,-3.315475,55.221486,54.076559,0.000000,0.000000,0.000000,0.000000,3.584221,3.757209,5.559734,1.413987,0.175393,0.015438,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680210,proposed,0,-126.340000,54.885000,4.456691,0.627699,4.620000,0.805000,-0.163309,-0.177301,1.616224,-4.299767,-0.274453,-4.299767,1.616224,0.280000,0.600000,30,73,29.848833,73.333991,29.848833,73.333991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.620627,-3.127410,55.383251,55.270727,0.000000,0.000000,0.000000,0.000000,3.488731,3.782881,5.558509,1.402498,0.173994,0.014376,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690210,proposed,0,-126.340000,54.885000,4.495380,0.603028,4.640000,0.775000,-0.144620,-0.171972,1.860183,-2.957996,-0.274453,-2.957996,1.860183,0.310000,0.650000,24,60,24.182670,59.687538,24.182670,59.687538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.913553,-3.649983,54.539636,56.574065,0.000000,0.000000,0.000000,0.000000,3.427777,3.725472,5.559523,1.401331,0.175574,0.016218,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700103,proposed,0,-126.340000,54.885000,4.532248,0.579617,4.670000,0.765000,-0.137752,-0.185383,2.409089,-0.701380,0.457422,-0.701380,2.409089,0.330000,0.630000,16,42,16.486661,42.171874,16.486661,42.171874,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.248059,-3.729859,55.384439,56.533656,0.000000,0.000000,0.000000,0.000000,3.397328,3.754669,5.554815,1.401935,0.176229,0.013897,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710214,proposed,0,-126.340000,54.885000,4.568507,0.556806,4.700000,0.765000,-0.131493,-0.208194,2.348100,-0.030495,-0.457422,-0.030495,2.348100,0.240000,0.510000,28,46,27.737265,45.510480,27.737265,45.510480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.426520,-2.220982,58.449807,56.992761,0.000000,0.000000,0.000000,0.000000,3.580331,3.989194,5.557304,1.401687,0.176000,0.014647,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720058,proposed,0,-126.340000,54.885000,4.602450,0.535767,4.730000,0.765000,-0.127550,-0.229233,2.104141,-1.677214,-0.823360,-1.677214,2.104141,0.270000,0.450000,26,64,25.605450,63.677077,25.605450,63.677077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.958160,-1.015472,59.720910,57.205031,0.000000,0.000000,0.000000,0.000000,3.673458,4.083228,5.557289,1.401959,0.177569,0.013100,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730207,proposed,0,-126.340000,54.885000,4.636077,0.515370,4.750000,0.735000,-0.113923,-0.219630,2.714037,-4.116798,-0.152474,-4.116798,2.714037,0.290000,0.510000,17,81,16.927925,80.926723,16.927925,80.926723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.231017,-0.224996,59.559173,58.705615,0.000000,0.000000,0.000000,0.000000,3.730329,4.114075,5.558628,1.402049,0.173931,0.014977,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740153,proposed,0,-126.340000,54.885000,4.667707,0.496743,4.780000,0.705000,-0.112293,-0.208257,1.616224,-3.750861,-0.335443,-3.750861,1.616224,0.260000,0.660000,28,68,28.327095,67.774970,28.327095,67.774970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.092800,-0.625789,57.443195,59.002886,0.000000,0.000000,0.000000,0.000000,3.690834,3.901728,5.548726,1.407040,0.178386,0.016196,0.502226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750212,proposed,0,-126.340000,54.885000,4.698403,0.479353,4.790000,0.685000,-0.091597,-0.205647,1.067318,-1.433256,0.518412,-1.433256,1.067318,0.270000,0.680000,34,48,33.915044,48.358220,33.915044,48.358220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.201756,-0.979636,58.089956,58.141223,0.000000,0.000000,0.000000,0.000000,3.686196,3.887750,5.558526,1.401088,0.174523,0.015559,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.760214,proposed,0,-126.340000,54.885000,4.727660,0.463589,4.810000,0.685000,-0.082340,-0.221411,0.701380,0.213464,-0.335443,0.213464,0.701380,0.310000,0.540000,33,47,32.931486,46.822855,32.931486,46.822855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.668377,-0.429074,62.153482,61.244919,0.000000,0.000000,0.000000,0.000000,3.770543,4.213872,5.557790,1.401893,0.174799,0.014768,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770208,proposed,0,-126.340000,54.885000,4.755674,0.449432,4.820000,0.685000,-0.064326,-0.235568,0.762370,-0.518412,-0.335443,-0.518412,0.762370,0.340000,0.500000,29,56,29.068432,56.427039,29.068432,56.427039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.072833,0.497371,62.754243,62.160202,0.000000,0.000000,0.000000,0.000000,3.780899,4.362630,5.559672,1.400141,0.175554,0.014586,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780215,proposed,0,-126.340000,54.885000,4.782536,0.436925,4.840000,0.675000,-0.057464,-0.238075,1.494245,-1.799193,-0.091484,-1.799193,1.494245,0.330000,0.480000,23,70,23.165636,70.251045,23.165636,70.251045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.184636,1.368559,61.749095,61.360637,0.000000,0.000000,0.000000,0.000000,3.751126,4.321795,5.558516,1.400400,0.177128,0.014745,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790216,proposed,0,-126.340000,54.885000,4.808226,0.426163,4.860000,0.665000,-0.051774,-0.238837,1.860183,-2.226120,0.091484,-2.226120,1.860183,0.330000,0.550000,19,70,18.866331,69.517104,18.866331,69.517104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.767141,1.514514,59.982192,60.450640,0.000000,0.000000,0.000000,0.000000,3.719267,4.139550,5.559127,1.399632,0.175924,0.015037,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800159,proposed,0,-126.340000,54.885000,4.832658,0.417247,4.890000,0.645000,-0.057342,-0.227753,1.677214,-2.165131,0.030495,-2.165131,1.677214,0.260000,0.620000,27,65,27.454896,65.283505,27.454896,65.283505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.030536,1.803090,58.538099,57.163163,0.000000,0.000000,0.000000,0.000000,3.678273,3.933221,5.558527,1.398206,0.177182,0.012844,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810210,proposed,0,-126.340000,54.885000,4.856259,0.410104,4.900000,0.635000,-0.043741,-0.224896,1.372266,-0.152474,-0.091484,-0.152474,1.372266,0.310000,0.610000,25,52,25.139013,51.848186,25.139013,51.848186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.251514,1.542954,58.604534,56.874205,0.000000,0.000000,0.000000,0.000000,3.701952,3.886022,5.557755,1.399229,0.176371,0.016296,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820137,proposed,0,-126.340000,54.885000,4.878524,0.404948,4.920000,0.645000,-0.041476,-0.240052,0.762370,1.006328,-0.579401,1.006328,0.762370,0.280000,0.540000,34,49,33.931361,48.524533,33.931361,48.524533,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.168178,2.240892,60.603401,57.916236,0.000000,0.000000,0.000000,0.000000,3.768941,4.071226,5.548445,1.398857,0.176889,0.013368,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830081,proposed,0,-126.340000,54.885000,4.899814,0.401725,4.930000,0.655000,-0.030186,-0.253275,0.579401,0.030495,-0.152474,0.030495,0.579401,0.340000,0.510000,28,60,28.248474,59.673779,28.248474,59.673779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.596605,2.789656,61.718431,58.984437,0.000000,0.000000,0.000000,0.000000,3.752639,4.182917,5.563107,1.388657,0.152321,0.012477,0.500502,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840213,proposed,0,-126.340000,54.885000,4.920490,0.400487,4.950000,0.655000,-0.029510,-0.254513,0.945339,-0.701380,0.396432,-0.701380,0.945339,0.360000,0.600000,21,60,20.934061,59.733380,20.934061,59.733380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.547550,2.902354,60.610470,59.889687,0.000000,0.000000,0.000000,0.000000,3.752090,4.161544,5.558351,1.397636,0.174710,0.013845,0.500428,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.850082,proposed,0,-126.340000,54.885000,4.939669,0.401306,4.960000,0.645000,-0.020331,-0.243694,1.067318,-1.616224,0.274453,-1.616224,1.067318,0.280000,0.590000,29,71,29.188918,70.808607,29.188918,70.808607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.689022,3.660645,59.972922,57.672378,0.000000,0.000000,0.000000,0.000000,3.733665,4.077922,5.559707,1.388809,0.145345,0.014114,0.500320,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.860210,proposed,0,-126.340000,54.885000,4.958388,0.404260,4.970000,0.645000,-0.011612,-0.240740,0.762370,-1.860183,0.091484,-1.860183,0.762370,0.320000,0.620000,27,73,26.815989,73.082375,26.815989,73.082375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.521333,3.234931,58.493061,56.902914,0.000000,0.000000,0.000000,0.000000,3.695941,3.909253,5.558311,1.397763,0.174133,0.013865,0.500190,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.870210,proposed,0,-126.340000,54.885000,4.975935,0.409306,4.980000,0.635000,-0.004065,-0.225694,0.396432,-0.030495,-0.213464,-0.030495,0.396432,0.280000,0.660000,35,58,35.142731,58.383227,35.142731,58.383227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.034449,2.416826,58.101138,57.460900,0.000000,0.000000,0.000000,0.000000,3.700074,3.836665,5.557266,1.398866,0.174614,0.014212,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.880143,proposed,0,-126.340000,54.885000,4.992458,0.416435,5.000000,0.645000,-0.007542,-0.228565,0.518412,1.982162,0.152474,1.982162,0.518412,0.330000,0.620000,28,47,27.787134,46.879330,27.787134,46.879330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.595349,1.820542,60.646851,59.667104,0.000000,0.000000,0.000000,0.000000,3.758763,4.013928,5.556807,1.405511,0.201060,0.023576,0.500994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.890067,proposed,0,-126.340000,54.885000,5.008076,0.425684,5.010000,0.665000,-0.001924,-0.239316,0.457422,1.982162,0.030495,1.982162,0.457422,0.360000,0.540000,24,55,23.887043,54.515186,23.887043,54.515186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.851846,2.296646,63.456596,62.619184,0.000000,0.000000,0.000000,0.000000,3.867622,4.312062,5.568003,1.441614,0.197615,0.016321,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.900061,proposed,0,-126.340000,54.885000,5.022910,0.437154,5.020000,0.675000,0.002910,-0.237846,1.677214,0.396432,-0.396432,0.396432,1.677214,0.330000,0.480000,16,75,16.270959,75.169153,16.270959,75.169153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.112581,2.905935,62.737216,61.246452,0.000000,0.000000,0.000000,0.000000,3.895382,4.263623,5.551472,1.772633,0.267428,0.036728,0.501377,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.910064,proposed,0,-126.340000,54.885000,5.036866,0.450807,5.030000,0.685000,0.006866,-0.234193,1.189297,-1.006328,-0.701380,-1.006328,1.189297,0.280000,0.610000,25,78,24.863756,78.336510,24.863756,78.336510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.913420,2.402535,60.353050,60.842431,0.000000,0.000000,0.000000,0.000000,3.878070,4.043921,5.542936,1.431103,0.192771,0.015819,0.507509,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.920065,proposed,0,-126.340000,54.885000,5.049923,0.466629,5.040000,0.685000,0.009923,-0.218371,-0.030495,-0.030495,-0.213464,-0.030495,-0.030495,0.290000,0.740000,34,63,33.742521,62.684121,33.742521,62.684121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.371407,1.156863,59.425230,60.011613,0.000000,0.000000,0.000000,0.000000,3.839136,3.896402,5.562790,1.630702,0.212073,0.025895,0.508018,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.930061,proposed,0,-126.340000,54.885000,5.062070,0.484603,5.050000,0.695000,0.012070,-0.210397,-0.762370,2.043152,0.518412,2.043152,-0.762370,0.260000,0.730000,44,49,44.128760,49.035556,44.128760,49.035556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.152694,0.547915,61.138884,60.968359,0.000000,0.000000,0.000000,0.000000,3.899662,4.040025,5.550358,1.518073,0.255515,0.020748,0.507543,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.940106,proposed,0,-126.340000,54.885000,5.073357,0.504827,5.050000,0.725000,0.023357,-0.220173,-0.274453,1.921172,0.396432,1.921172,-0.274453,0.370000,0.570000,27,65,26.632576,64.988542,26.632576,64.988542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.794338,0.676698,64.838369,64.880008,0.000000,0.000000,0.000000,0.000000,3.997699,4.377378,5.546939,1.469892,0.184763,0.013966,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.950081,proposed,0,-126.340000,54.885000,5.083632,0.527030,5.060000,0.735000,0.023632,-0.207970,0.579401,1.006328,-0.274453,1.006328,0.579401,0.360000,0.580000,18,76,17.800826,75.501154,17.800826,75.501154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.743051,-0.015176,63.593146,67.993456,0.000000,0.000000,0.000000,0.000000,3.973822,4.384697,5.558598,1.404672,0.143020,0.012317,0.500456,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.960141,proposed,0,-126.340000,54.885000,5.093030,0.551535,5.070000,0.755000,0.023030,-0.203465,0.945339,0.579401,-0.335443,0.579401,0.945339,0.310000,0.640000,19,76,18.657979,76.468924,18.657979,76.468924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.254791,-0.771357,60.786441,64.124438,0.000000,0.000000,0.000000,0.000000,3.873907,4.096227,5.551293,1.401113,0.142243,0.012279,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.970144,proposed,0,-126.340000,54.885000,5.101384,0.577969,5.090000,0.765000,0.011384,-0.187031,0.579401,2.043152,0.396432,2.043152,0.579401,0.250000,0.660000,28,66,27.501948,66.425572,27.501948,66.425572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.370118,-1.538746,59.115335,60.406753,0.000000,0.000000,0.000000,0.000000,3.855892,3.897570,5.551702,1.390221,0.136570,0.013924,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.980140,proposed,0,-126.340000,54.885000,5.108708,0.606401,5.090000,0.795000,0.018708,-0.188599,0.030495,3.262944,0.945339,3.262944,0.030495,0.260000,0.680000,31,56,31.138648,56.069728,31.138648,56.069728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.350247,-2.032911,58.686237,58.416872,0.000000,0.000000,0.000000,0.000000,3.826175,3.870576,5.540406,1.389233,0.129947,0.011831,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007576,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.990221,proposed,0,-126.340000,54.885000,5.115015,0.637065,5.100000,0.825000,0.015015,-0.187935,0.396432,3.689871,0.091484,3.689871,0.396432,0.290000,0.610000,23,60,22.964774,60.208195,22.964774,60.208195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.751740,-1.840321,59.962010,59.027346,0.000000,0.000000,0.000000,0.000000,3.859388,3.934751,5.560994,1.410430,0.198007,0.015680,0.500411,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.000213,proposed,0,-126.340000,54.885000,5.120149,0.669376,5.110000,0.855000,0.010149,-0.185624,0.396432,1.860183,-0.396432,1.860183,0.396432,0.290000,0.570000,20,81,19.889091,80.688667,19.889091,80.688667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.092222,-1.415966,59.206231,58.976977,0.000000,0.000000,0.000000,0.000000,3.811426,3.942302,5.559246,1.405772,0.183609,0.014055,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.010210,proposed,0,-126.340000,54.885000,5.124115,0.703549,5.110000,0.875000,0.014115,-0.171451,-0.396432,0.762370,0.213464,0.762370,-0.396432,0.250000,0.650000,30,87,29.600709,86.646796,29.600709,86.646796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.688225,-2.313455,56.369157,58.457119,0.000000,0.000000,0.000000,0.000000,3.717256,3.750759,5.558299,1.405355,0.183159,0.014099,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.020210,proposed,0,-126.340000,54.885000,5.126852,0.739508,5.110000,0.895000,0.016852,-0.155492,-0.640391,1.982162,0.335443,1.982162,-0.640391,0.270000,0.730000,28,73,28.416153,73.171499,28.416153,73.171499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.354388,-3.918319,56.409274,59.267740,0.000000,0.000000,0.000000,0.000000,3.702709,3.838897,5.559784,1.406725,0.184792,0.014698,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.030210,proposed,0,-126.340000,54.885000,5.128289,0.777169,5.110000,0.935000,0.018289,-0.157831,-0.579401,4.543725,-0.030495,4.543725,-0.579401,0.310000,0.750000,22,51,21.892851,51.161639,21.892851,51.161639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.462499,-4.878643,58.352777,60.797283,0.000000,0.000000,0.000000,0.000000,3.737202,3.975771,5.557634,1.406233,0.183804,0.013799,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.040166,proposed,0,-126.340000,54.885000,5.128356,0.816271,5.100000,0.975000,0.028356,-0.158729,-0.518412,5.031642,-0.030495,5.031642,-0.518412,0.290000,0.640000,23,57,23.012933,57.113405,23.012933,57.113405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.430515,-4.129914,61.812372,62.387526,0.000000,0.000000,0.000000,0.000000,3.898040,4.111820,5.558687,1.412418,0.183987,0.014769,0.502237,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.050209,proposed,0,-126.340000,54.885000,5.126966,0.857252,5.090000,1.015000,0.036966,-0.157748,-0.762370,3.384923,-0.396432,3.384923,-0.762370,0.280000,0.570000,25,79,25.017816,78.526913,25.017816,78.526913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.601335,-3.691473,59.999138,60.311407,0.000000,0.000000,0.000000,0.000000,3.882652,3.958839,5.558744,1.406185,0.185049,0.014964,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.060211,proposed,0,-126.340000,54.885000,5.124039,0.899493,5.090000,1.045000,0.034039,-0.145507,-0.884349,1.799193,-0.457422,1.799193,-0.884349,0.280000,0.630000,23,90,23.178849,89.675838,23.178849,89.675838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.267507,-4.741231,57.226106,60.215480,0.000000,0.000000,0.000000,0.000000,3.767138,3.880242,5.558161,1.407397,0.195896,0.014446,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.070211,proposed,0,-126.340000,54.885000,5.119484,0.943062,5.090000,1.065000,0.029484,-0.121938,-0.457422,1.372266,0.396432,1.372266,-0.457422,0.270000,0.750000,18,86,17.546833,86.357769,17.546833,86.357769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.673433,-6.448224,56.877449,61.464770,0.000000,0.000000,0.000000,0.000000,3.730772,3.926416,5.558102,1.406555,0.197938,0.014302,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.080212,proposed,0,-126.340000,54.885000,5.113201,0.987854,5.090000,1.095000,0.023201,-0.107146,-1.311276,2.775027,0.274453,2.775027,-1.311276,0.250000,0.800000,24,73,24.380131,72.854304,24.380131,72.854304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.667476,-7.725033,56.307091,59.975785,0.000000,0.000000,0.000000,0.000000,3.682682,3.858812,5.558029,1.406067,0.183135,0.014211,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.090211,proposed,0,-126.340000,54.885000,5.105091,1.033743,5.080000,1.145000,0.025091,-0.111257,-1.555235,5.946486,0.518412,5.946486,-1.555235,0.260000,0.740000,25,53,24.627726,52.646426,24.627726,52.646426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.035902,-8.877928,57.711454,60.605392,0.000000,0.000000,0.000000,0.000000,3.803501,3.995880,5.558348,1.408253,0.181799,0.015316,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.100210,proposed,0,-126.340000,54.885000,5.095048,1.080614,5.080000,1.205000,0.015048,-0.124386,-1.738204,5.946486,-0.152474,5.946486,-1.738204,0.290000,0.620000,19,62,19.323664,61.988675,19.323664,61.988675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.646253,-8.485993,61.062328,62.867785,0.000000,0.000000,0.000000,0.000000,3.944958,4.174658,5.557530,1.406159,0.184058,0.014434,0.500185,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.110093,proposed,0,-126.340000,54.885000,5.083109,1.127793,5.070000,1.255000,0.013109,-0.127207,-0.823360,4.482736,-0.457422,4.482736,-0.823360,0.290000,0.690000,8,68,7.640185,68.228589,7.640185,68.228589,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.424377,-8.767932,58.742728,61.910530,0.000000,0.000000,0.000000,0.000000,3.877769,4.034972,5.570492,1.407743,0.185459,0.013426,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.120092,proposed,0,-126.340000,54.885000,5.068883,1.176252,5.070000,1.285000,-0.001117,-0.108748,-1.433256,1.433256,0.335443,1.433256,-1.433256,0.240000,0.610000,13,103,12.994372,102.716114,12.994372,102.716114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.148446,-8.301700,57.558633,60.494766,0.000000,0.000000,0.000000,0.000000,3.844182,3.881664,5.558410,1.407129,0.210072,0.013709,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.130079,proposed,0,-126.340000,54.885000,5.052396,1.225254,5.060000,1.295000,-0.007604,-0.069746,-1.311276,0.457422,0.152474,0.457422,-1.311276,0.220000,0.760000,10,103,9.812985,103.092630,9.812985,103.092630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.813474,-10.039490,56.871941,64.113977,0.000000,0.000000,0.000000,0.000000,3.900423,4.065323,5.563848,1.412019,0.236643,0.015550,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.140083,proposed,0,-126.340000,54.885000,5.033480,1.274794,5.050000,1.325000,-0.016520,-0.050206,-1.738204,3.994819,0.091484,3.994819,-1.738204,0.210000,0.890000,11,65,10.657206,64.863941,10.657206,64.863941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.243352,-12.091832,57.882799,66.011898,0.000000,0.000000,0.000000,0.000000,3.963892,4.208451,5.556739,1.392075,0.199042,0.013113,0.500463,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.150210,proposed,0,-126.340000,54.885000,5.011752,1.325266,5.030000,1.385000,-0.018248,-0.059734,-2.775027,6.434403,-0.457422,6.434403,-2.775027,0.180000,0.880000,20,43,20.035013,43.171995,20.035013,43.171995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.146228,-12.211801,61.249489,65.842169,0.000000,0.000000,0.000000,0.000000,4.093538,4.363128,5.558864,1.444861,0.193511,0.014170,0.502020,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.160094,proposed,0,-126.340000,54.885000,4.987916,1.374696,5.010000,1.445000,-0.022084,-0.070304,-3.811850,6.129455,-0.396432,6.129455,-3.811850,0.150000,0.620000,30,67,29.538382,67.301142,29.538382,67.301142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.991903,-11.160356,64.052795,66.986326,0.000000,0.000000,0.000000,0.000000,4.342406,4.527392,5.562333,1.405088,0.176203,0.012787,0.500513,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.170209,proposed,0,-126.340000,54.885000,4.960703,1.425296,4.980000,1.495000,-0.019297,-0.069704,-3.079975,3.323933,0.335443,3.323933,-3.079975,0.240000,0.640000,8,90,7.641509,89.537755,7.641509,89.537755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.538708,-11.903272,57.020561,62.625853,0.000000,0.000000,0.000000,0.000000,3.980199,4.133186,5.556620,1.406482,0.187252,0.013078,0.500265,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.180081,proposed,0,-126.340000,54.885000,4.931265,1.474546,4.960000,1.515000,-0.028735,-0.040454,-1.738204,0.823360,0.091484,0.823360,-1.738204,0.130000,0.720000,2,106,1.975516,106.256465,1.975516,106.256465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.095479,-13.323952,56.843352,68.511584,0.000000,0.000000,0.000000,0.000000,3.994462,4.276676,5.560341,1.394763,0.183538,0.013633,0.500729,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.190207,proposed,0,-126.340000,54.885000,4.897977,1.524769,4.950000,1.545000,-0.052023,-0.020231,-1.860183,1.372266,0.457422,1.372266,-1.860183,0.160000,0.870000,-9,91,-8.536374,90.558619,-8.536374,90.558619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.380511,-15.301453,54.805808,67.029308,0.000000,0.000000,0.000000,0.000000,3.884092,4.197379,5.557959,1.407045,0.264730,0.013495,0.500272,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.200192,proposed,0,-126.340000,54.885000,4.861953,1.573840,4.930000,1.575000,-0.068047,-0.001160,-2.348100,4.299767,0.030495,4.299767,-2.348100,0.150000,0.900000,-9,64,-9.451956,64.112155,-9.451956,64.112155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.669675,-15.885259,54.491276,63.260302,0.000000,0.000000,0.000000,0.000000,3.830188,4.050753,5.553637,1.406076,0.201623,0.013276,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.210212,proposed,0,-126.340000,54.885000,4.822482,1.622466,4.920000,1.635000,-0.097518,-0.012534,-2.592058,6.556382,-0.213464,6.556382,-2.592058,0.100000,0.790000,-8,52,-7.877945,52.229569,-7.877945,52.229569,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.669013,-15.208774,57.154637,62.549665,0.000000,0.000000,0.000000,0.000000,4.073564,4.149538,5.559552,1.406193,0.177844,0.014631,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.220211,proposed,0,-126.340000,54.885000,4.779644,1.670212,4.890000,1.705000,-0.110356,-0.034788,-3.689871,6.007476,-0.030495,6.007476,-3.689871,0.070000,0.640000,-1,67,-0.984159,66.556776,-0.984159,66.556776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.296207,-13.882745,57.645728,62.089700,0.000000,0.000000,0.000000,0.000000,4.259925,4.173931,5.558332,1.408277,0.176713,0.014183,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.230213,proposed,0,-126.340000,54.885000,4.733213,1.717036,4.860000,1.755000,-0.126787,-0.037964,-4.055809,3.445913,0.091484,3.445913,-4.055809,0.040000,0.610000,-1,89,-1.388804,89.311133,-1.388804,89.311133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.068113,-13.088984,53.734321,58.535789,0.000000,0.000000,0.000000,0.000000,4.113058,3.920263,5.558519,1.416220,0.190776,0.014598,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.240062,proposed,0,-126.340000,54.885000,4.683872,1.762065,4.830000,1.775000,-0.146128,-0.012935,-4.970653,0.701380,0.518412,0.701380,-4.970653,0.030000,0.730000,-1,103,-0.967877,102.905596,-0.967877,102.905596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.097655,-13.205703,50.493505,58.035265,0.000000,0.000000,0.000000,0.000000,3.887532,3.792283,5.554774,1.455987,0.223274,0.017986,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.250059,proposed,0,-126.340000,54.885000,4.629992,1.806517,4.790000,1.785000,-0.160008,0.021517,-4.787684,0.274453,0.213464,0.274453,-4.787684,0.030000,0.860000,-10,97,-10.195321,96.879717,-10.195321,96.879717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.266151,-14.120954,50.296144,60.139005,0.000000,0.000000,0.000000,0.000000,3.835300,3.878795,5.547960,1.427377,0.276245,0.012946,0.500403,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.260144,proposed,0,-126.340000,54.885000,4.571649,1.849907,4.740000,1.815000,-0.168351,0.034907,-5.092632,3.079975,0.152474,3.079975,-5.092632,0.020000,0.930000,-13,67,-13.207086,66.841991,-13.207086,66.841991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.649494,-14.950871,50.182423,60.790019,0.000000,0.000000,0.000000,0.000000,3.807330,3.927098,5.546731,1.397508,0.182882,0.012458,0.500494,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.270145,proposed,0,-126.340000,54.885000,4.509704,1.891339,4.690000,1.855000,-0.180296,0.036339,-5.885497,5.824507,0.152474,5.824507,-5.885497,-0.020000,0.790000,-8,54,-7.791452,53.921553,-7.791452,53.921553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.213717,-14.447066,53.829249,62.921252,0.000000,0.000000,0.000000,0.000000,4.038551,4.166797,5.552356,1.398484,0.136575,0.011409,0.500489,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.280080,proposed,0,-126.340000,54.885000,4.444040,1.930755,4.630000,1.905000,-0.185960,0.025755,-6.617372,5.153621,0.457422,5.153621,-6.617372,-0.040000,0.650000,-5,69,-5.487069,68.614375,-5.487069,68.614375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.231420,-13.616427,54.233266,62.882825,0.000000,0.000000,0.000000,0.000000,4.137272,4.224042,5.558380,1.397404,0.141975,0.011265,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.290214,proposed,0,-126.340000,54.885000,4.372719,1.969003,4.570000,1.945000,-0.197281,0.024003,-7.776174,2.348100,0.701380,2.348100,-7.776174,-0.030000,0.640000,-5,91,-5.004985,91.096418,-5.004985,91.096418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.454147,-13.658705,48.985485,59.397673,0.000000,0.000000,0.000000,0.000000,3.858670,3.914512,5.559224,1.413754,0.193980,0.014376,0.500426,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.300213,proposed,0,-126.340000,54.885000,4.297937,2.004654,4.490000,1.955000,-0.192063,0.049654,-7.593205,-0.396432,0.091484,-0.396432,-7.593205,-0.030000,0.740000,-13,106,-13.487887,105.807415,-13.487887,105.807415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.010625,-14.710098,46.079589,59.062970,0.000000,0.000000,0.000000,0.000000,3.639953,3.790669,5.558127,1.412011,0.216152,0.013242,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.310214,proposed,0,-126.340000,54.885000,4.218673,2.038074,4.410000,1.965000,-0.191327,0.073074,-8.142112,-1.433256,-0.396432,-1.433256,-8.142112,-0.040000,0.900000,-15,100,-14.960224,100.361575,-14.960224,100.361575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.207851,-16.065767,46.012309,61.081432,0.000000,0.000000,0.000000,0.000000,3.566308,3.867811,5.561122,1.418314,0.294730,0.014760,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.320091,proposed,0,-126.340000,54.885000,4.135925,2.068733,4.340000,1.985000,-0.204075,0.083733,-9.727842,2.653048,0.579401,2.653048,-9.727842,-0.090000,0.960000,-1,60,-1.115633,60.275879,-1.115633,60.275879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.812205,-17.691030,45.726676,61.184522,0.000000,0.000000,0.000000,0.000000,3.576258,3.924736,5.561667,1.755394,0.280916,0.030838,0.501301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.330061,proposed,0,-126.340000,54.885000,4.047829,2.097162,4.240000,2.025000,-0.192171,0.072162,-10.154769,4.543725,0.518412,4.543725,-10.154769,-0.050000,0.810000,-6,53,-6.136700,52.992871,-6.136700,52.992871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.424730,-17.833594,54.251811,68.914309,0.000000,0.000000,0.000000,0.000000,3.987347,4.574743,5.559143,1.729800,0.290768,0.040533,0.500865,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.340067,proposed,0,-126.340000,54.885000,3.954725,2.123009,4.140000,2.075000,-0.185275,0.048009,-10.154769,4.604715,0.518412,4.604715,-10.154769,-0.050000,0.640000,-12,63,-12.069323,63.115350,-12.069323,63.115350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.006596,-18.481614,51.956033,69.132500,0.000000,0.000000,0.000000,0.000000,3.917471,4.529067,5.567028,1.642948,0.247339,0.027818,0.501102,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.350092,proposed,0,-126.340000,54.885000,3.856682,2.146059,4.050000,2.105000,-0.193318,0.041059,-10.093779,1.128308,0.213464,1.128308,-10.093779,-0.050000,0.600000,-21,92,-21.486020,92.345416,-21.486020,92.345416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.020745,-19.062485,46.478511,64.149268,0.000000,0.000000,0.000000,0.000000,3.583478,4.124985,5.554192,1.544865,0.255437,0.024230,0.500932,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.360047,proposed,0,-126.340000,54.885000,3.754561,2.165992,3.950000,2.105000,-0.195439,0.060992,-9.910810,-1.799193,0.701380,-1.799193,-9.910810,-0.110000,0.700000,-24,108,-23.805118,107.662679,-23.805118,107.662679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.995909,-20.291091,42.887689,62.787779,0.000000,0.000000,0.000000,0.000000,3.372996,3.930804,5.561116,1.447318,0.254899,0.022456,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.370071,proposed,0,-126.340000,54.885000,3.646906,2.182951,3.850000,2.085000,-0.203094,0.097951,-10.642686,-3.262944,0.640391,-3.262944,-10.642686,-0.150000,0.880000,-20,104,-20.340155,104.371454,-20.340155,104.371454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.737052,-21.514435,41.929695,61.674806,0.000000,0.000000,0.000000,0.000000,3.318277,3.869806,5.588553,1.566023,0.326361,0.039754,0.500780,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.380064,proposed,0,-126.340000,54.885000,3.534728,2.196621,3.740000,2.075000,-0.205272,0.121621,-12.045446,-0.579401,0.396432,-0.579401,-12.045446,-0.180000,0.960000,-10,74,-9.765640,74.289075,-9.765640,74.289075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.208963,-22.851601,43.098227,62.477394,0.000000,0.000000,0.000000,0.000000,3.444252,3.973501,5.570643,1.476048,0.271939,0.023280,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.390077,proposed,0,-126.340000,54.885000,3.417459,2.206952,3.630000,2.095000,-0.212541,0.111952,-12.167426,2.957996,0.884349,2.957996,-12.167426,-0.150000,0.860000,-17,49,-17.452412,49.108892,-17.452412,49.108892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.207073,-23.709042,48.651232,67.641731,0.000000,0.000000,0.000000,0.000000,3.774535,4.430156,5.604798,1.763090,0.948778,0.036306,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.400064,proposed,0,-126.340000,54.885000,3.295641,2.213782,3.510000,2.135000,-0.214359,0.078782,-12.594353,4.238777,0.213464,4.238777,-12.594353,-0.130000,0.710000,-23,45,-22.992401,45.078588,-22.992401,45.078588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.457456,-24.267510,50.247445,71.327588,0.000000,0.000000,0.000000,0.000000,3.865411,4.680426,5.570523,1.482625,0.192854,0.024175,0.502963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.410067,proposed,0,-126.340000,54.885000,3.168780,2.217033,3.390000,2.155000,-0.221220,0.062033,-11.923467,0.579401,-0.030495,0.579401,-11.923467,-0.150000,0.550000,-35,84,-34.746866,84.359865,-34.746866,84.359865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.477746,-23.991051,49.115916,69.986112,0.000000,0.000000,0.000000,0.000000,3.789370,4.543256,5.570581,1.514172,0.206865,0.016738,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.420082,proposed,0,-126.340000,54.885000,3.036948,2.216583,3.280000,2.145000,-0.243052,0.071583,-11.801488,-3.933829,0.457422,-3.933829,-11.801488,-0.230000,0.620000,-36,109,-36.143695,108.836949,-36.143695,108.836949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.659532,-24.563312,44.057591,67.914496,0.000000,0.000000,0.000000,0.000000,3.515016,4.221315,5.558030,1.409136,0.188057,0.013050,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.430128,proposed,0,-126.340000,54.885000,2.899881,2.212308,3.150000,2.105000,-0.250119,0.107308,-13.875134,-5.458569,0.579401,-5.458569,-13.875134,-0.280000,0.860000,-20,106,-19.548231,105.690833,-19.548231,105.690833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.024089,-25.265717,41.766214,65.579838,0.000000,0.000000,0.000000,0.000000,3.390111,4.071275,5.550273,1.400138,0.228416,0.011787,0.500340,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.440143,proposed,0,-126.340000,54.885000,2.758504,2.204144,3.010000,2.075000,-0.251496,0.129144,-15.033937,-3.262944,0.213464,-3.262944,-15.033937,-0.260000,0.980000,-16,75,-16.266736,75.086916,-16.266736,75.086916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.523920,-26.358343,46.279987,70.020981,0.000000,0.000000,0.000000,0.000000,3.719087,4.400103,5.550929,1.408147,0.242599,0.012252,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.450165,proposed,0,-126.340000,54.885000,2.612346,2.191988,2.860000,2.075000,-0.247654,0.116988,-16.253729,0.945339,0.274453,0.945339,-16.253729,-0.190000,0.880000,-18,44,-18.471607,43.805164,-18.471607,43.805164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.774549,-27.234464,49.714894,73.969441,0.000000,0.000000,0.000000,0.000000,3.899771,4.788167,5.548465,1.411194,0.174713,0.014037,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.460212,proposed,0,-126.340000,54.885000,2.461214,2.175723,2.700000,2.105000,-0.238786,0.070723,-16.497687,2.287110,0.457422,2.287110,-16.497687,-0.150000,0.670000,-26,43,-26.089127,42.842093,-26.089127,42.842093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.940847,-27.830037,53.214723,79.648068,0.000000,0.000000,0.000000,0.000000,4.084101,5.187414,5.556346,1.410676,0.175249,0.012620,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.470139,proposed,0,-126.340000,54.885000,2.307450,2.155576,2.550000,2.105000,-0.242550,0.050576,-16.131750,-0.457422,0.274453,-0.457422,-16.131750,-0.190000,0.530000,-32,73,-31.705704,72.788502,-31.705704,72.788502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.276159,-28.463066,50.142247,77.734221,0.000000,0.000000,0.000000,0.000000,3.848106,5.003722,5.556223,1.446103,0.136613,0.013168,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.480208,proposed,0,-126.340000,54.885000,2.147106,2.130941,2.390000,2.075000,-0.242894,0.055941,-16.558677,-5.702528,0.396432,-5.702528,-16.558677,-0.240000,0.640000,-30,104,-29.978791,103.878884,-29.978791,103.878884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.107194,-29.217639,40.421199,68.747280,0.000000,0.000000,0.000000,0.000000,3.291582,4.289353,5.558694,1.409376,0.200377,0.015332,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.490212,proposed,0,-126.340000,54.885000,1.983522,2.102222,2.220000,2.025000,-0.236478,0.077222,-17.595500,-7.227268,0.030495,-7.227268,-17.595500,-0.260000,0.790000,-24,102,-24.088170,102.431960,-24.088170,102.431960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.106312,-30.601394,36.630837,66.086316,0.000000,0.000000,0.000000,0.000000,3.071468,4.093456,5.558053,1.407193,0.234992,0.015463,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.500212,proposed,0,-126.340000,54.885000,1.815911,2.069248,2.040000,1.965000,-0.224089,0.104248,-19.059251,-5.397580,0.396432,-5.397580,-19.059251,-0.310000,0.920000,-8,74,-8.404796,74.188260,-8.404796,74.188260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.450155,-31.495739,37.025026,64.601840,0.000000,0.000000,0.000000,0.000000,3.112401,4.039938,5.556665,1.410241,0.238564,0.015285,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.510208,proposed,0,-126.340000,54.885000,1.644436,2.031992,1.860000,1.955000,-0.215564,0.076992,-19.181230,-1.067318,0.701380,-1.067318,-19.181230,-0.230000,0.850000,-19,37,-19.038115,37.445770,-19.038115,37.445770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.044875,-32.180283,46.962635,71.757018,0.000000,0.000000,0.000000,0.000000,3.512630,4.615610,5.556559,1.407584,0.173975,0.014690,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.520126,proposed,0,-126.340000,54.885000,1.470586,1.990758,1.670000,1.955000,-0.199414,0.035758,-18.693313,0.396432,0.457422,0.396432,-18.693313,-0.150000,0.630000,-37,36,-37.211979,36.214603,-37.211979,36.214603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.290887,-32.591153,60.706229,83.086057,0.000000,0.000000,0.000000,0.000000,3.830862,5.322738,5.553381,1.400337,0.142959,0.013183,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.530209,proposed,0,-126.340000,54.885000,1.290206,1.944456,1.490000,1.945000,-0.199794,-0.000544,-18.815292,-3.018985,0.030495,-3.018985,-18.815292,-0.230000,0.460000,-33,72,-33.295975,72.402725,-33.295975,72.402725,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.048408,-32.562811,56.294879,81.019322,0.000000,0.000000,0.000000,0.000000,3.693551,5.118582,5.555919,1.409829,0.172770,0.015364,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.540210,proposed,0,-126.340000,54.885000,1.107898,1.894167,1.300000,1.895000,-0.192102,-0.000833,-18.937271,-7.715185,0.274453,-7.715185,-18.937271,-0.290000,0.530000,-30,102,-29.897180,102.128305,-29.897180,102.128305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.311082,-32.747962,45.048103,71.579528,0.000000,0.000000,0.000000,0.000000,3.188662,4.465059,5.557290,1.408581,0.198841,0.015787,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.550211,proposed,0,-126.340000,54.885000,0.922427,1.839535,1.110000,1.835000,-0.187573,0.004535,-20.157064,-9.300914,0.213464,-9.300914,-20.157064,-0.300000,0.760000,-22,92,-22.398246,91.985202,-22.398246,91.985202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.720865,-33.464396,41.311572,68.850994,0.000000,0.000000,0.000000,0.000000,2.954137,4.263686,5.558310,1.408374,0.238309,0.014623,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.560208,proposed,0,-126.340000,54.885000,0.734067,1.780589,0.900000,1.775000,-0.165933,0.005589,-21.010918,-6.129455,0.640391,-6.129455,-21.010918,-0.260000,0.880000,-21,51,-20.612817,50.697969,-20.612817,50.697969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.494699,-34.136678,44.588458,69.577384,0.000000,0.000000,0.000000,0.000000,2.980898,4.422472,5.555926,1.409063,0.201055,0.015079,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.570209,proposed,0,-126.340000,54.885000,0.542919,1.717306,0.680000,1.735000,-0.137081,-0.017694,-22.779616,-2.775027,0.030495,-2.775027,-22.779616,-0.230000,0.710000,-9,31,-8.539916,30.889908,-8.539916,30.889908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.051429,-33.746457,59.323089,78.815664,0.000000,0.000000,0.000000,0.000000,3.760794,5.052303,5.557983,1.408850,0.173016,0.015294,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.580215,proposed,0,-126.340000,54.885000,0.349223,1.649706,0.450000,1.725000,-0.100777,-0.075294,-23.328523,-2.957996,-0.152474,-2.957996,-23.328523,-0.180000,0.500000,-8,42,-8.485334,41.612847,-8.485334,41.612847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.855873,-33.215166,67.582279,84.848507,0.000000,0.000000,0.000000,0.000000,4.192807,5.452074,5.557471,1.408113,0.175360,0.014540,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.590221,proposed,0,-126.340000,54.885000,0.153332,1.577857,0.230000,1.675000,-0.076668,-0.097143,-23.450502,-6.007476,-0.274453,-6.007476,-23.450502,-0.130000,0.410000,-15,69,-15.050531,69.335192,-15.050531,69.335192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.434939,-32.597943,65.173296,82.045077,0.000000,0.000000,0.000000,0.000000,4.273770,5.144476,5.556641,1.410269,0.175653,0.016184,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.600207,proposed,0,-126.340000,54.885000,-0.044083,1.501962,0.000000,1.605000,-0.044083,-0.103038,-22.474668,-9.910810,0.518412,-9.910810,-22.474668,-0.120000,0.530000,-26,86,-26.301074,86.457596,-26.301074,86.457596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.331098,-31.799312,56.269185,73.017059,0.000000,0.000000,0.000000,0.000000,3.953006,4.546546,5.555111,1.408652,0.183748,0.014233,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.610207,proposed,0,-126.340000,54.885000,-0.243410,1.421821,-0.210000,1.515000,-0.033410,-0.093179,-21.742793,-11.862478,0.884349,-11.862478,-21.742793,-0.180000,0.680000,-28,86,-27.895414,85.626153,-27.895414,85.626153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.961047,-30.681074,46.432688,64.054371,0.000000,0.000000,0.000000,0.000000,3.399107,4.057564,5.557127,1.408444,0.185031,0.015613,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.620207,proposed,0,-126.340000,54.885000,-0.444081,1.337602,-0.420000,1.425000,-0.024081,-0.087398,-21.498835,-9.605862,0.030495,-9.605862,-21.498835,-0.230000,0.770000,-24,55,-24.200059,55.025194,-24.200059,55.025194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.365495,-30.110517,42.205704,59.912634,0.000000,0.000000,0.000000,0.000000,3.081899,3.923248,5.559033,1.410550,0.186418,0.015733,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.630210,proposed,0,-126.340000,54.885000,-0.645824,1.249362,-0.630000,1.365000,-0.015824,-0.115638,-21.376856,-5.397580,0.152474,-5.397580,-21.376856,-0.250000,0.670000,-21,22,-21.478282,21.943345,-21.478282,21.943345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.565063,-29.842503,51.346786,67.012496,0.000000,0.000000,0.000000,0.000000,3.443702,4.476758,5.557577,1.408232,0.172160,0.014864,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.640207,proposed,0,-126.340000,54.885000,-0.848171,1.157251,-0.840000,1.315000,-0.008171,-0.157749,-21.315866,-5.153621,-0.091484,-5.153621,-21.315866,-0.240000,0.440000,-22,32,-22.468878,31.907481,-22.468878,31.907481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.369960,-28.780398,62.865453,76.968378,0.000000,0.000000,0.000000,0.000000,3.998804,5.036016,5.556881,1.408052,0.174078,0.014534,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.650208,proposed,0,-126.340000,54.885000,-1.050978,1.061281,-1.050000,1.255000,-0.000978,-0.193719,-21.498835,-9.300914,0.396432,-9.300914,-21.498835,-0.240000,0.340000,-22,68,-21.632961,68.420548,-21.632961,68.420548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.413356,-27.375254,59.776682,75.435074,0.000000,0.000000,0.000000,0.000000,3.924844,4.789664,5.556566,1.407929,0.171801,0.014920,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.660207,proposed,0,-126.340000,54.885000,-1.253820,0.961591,-1.260000,1.145000,0.006180,-0.183409,-21.010918,-13.265238,0.030495,-13.265238,-21.010918,-0.240000,0.450000,-27,89,-26.633433,89.409610,-26.633433,89.409610,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.108312,-26.136952,53.215794,69.701571,0.000000,0.000000,0.000000,0.000000,3.638126,4.295677,5.557802,1.407076,0.187972,0.015711,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.670211,proposed,0,-126.340000,54.885000,-1.456459,0.858240,-1.460000,1.035000,0.003541,-0.176760,-20.340032,-13.692166,-0.091484,-13.692166,-20.340032,-0.260000,0.660000,-31,71,-30.641177,71.271547,-30.641177,71.271547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.374138,-25.467098,47.161143,65.622947,0.000000,0.000000,0.000000,0.000000,3.298577,4.045831,5.556834,1.410702,0.198352,0.015651,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.680212,proposed,0,-126.340000,54.885000,-1.658434,0.751400,-1.670000,0.925000,0.011566,-0.173600,-20.644980,-10.642686,-0.152474,-10.642686,-20.644980,-0.290000,0.710000,-23,38,-22.543701,37.612551,-22.543701,37.612551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.525756,-25.048797,48.010010,63.967213,0.000000,0.000000,0.000000,0.000000,3.164480,4.097063,5.555106,1.408370,0.172695,0.014795,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.690209,proposed,0,-126.340000,54.885000,-1.859364,0.641213,-1.880000,0.835000,0.020636,-0.193787,-21.742793,-8.142112,0.152474,-8.142112,-21.742793,-0.280000,0.580000,-11,23,-11.046669,22.626930,-11.046669,22.626930,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.052514,-24.106218,57.907062,70.294134,0.000000,0.000000,0.000000,0.000000,3.551701,4.585512,5.556767,1.407730,0.174992,0.016449,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.700208,proposed,0,-126.340000,54.885000,-2.059002,0.527751,-2.100000,0.755000,0.040998,-0.227249,-22.169720,-9.910810,-0.152474,-9.910810,-22.169720,-0.230000,0.370000,-10,49,-9.764150,49.285626,-9.764150,49.285626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.306361,-21.969751,64.644657,73.876656,0.000000,0.000000,0.000000,0.000000,3.918951,4.825471,5.555820,1.408401,0.173866,0.014126,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.710207,proposed,0,-126.340000,54.885000,-2.256984,0.411156,-2.310000,0.645000,0.053016,-0.233844,-21.437845,-13.265238,-0.152474,-13.265238,-21.437845,-0.170000,0.370000,-22,74,-22.132841,73.678199,-22.132841,73.678199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.009152,-19.804948,60.013472,68.002322,0.000000,0.000000,0.000000,0.000000,3.800733,4.208257,5.556124,1.408865,0.175184,0.015280,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.720207,proposed,0,-126.340000,54.885000,-2.452945,0.291571,-2.510000,0.505000,0.057055,-0.213429,-20.827949,-15.948781,-0.518412,-15.948781,-20.827949,-0.190000,0.540000,-25,80,-24.514560,79.640928,-24.514560,79.640928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.480716,-18.503689,52.055638,61.716840,0.000000,0.000000,0.000000,0.000000,3.345714,3.768145,5.557828,1.465477,0.190860,0.017308,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.730210,proposed,0,-126.340000,54.885000,-2.646598,0.169100,-2.710000,0.365000,0.063402,-0.195900,-19.791126,-15.399875,-0.152474,-15.399875,-19.791126,-0.220000,0.640000,-27,65,-26.635262,64.730089,-26.635262,64.730089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.200673,-17.850677,46.687475,57.040541,0.000000,0.000000,0.000000,0.000000,2.950520,3.531794,5.555148,1.407118,0.172648,0.014396,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.740138,proposed,0,-126.340000,54.885000,-2.836084,0.044894,-2.910000,0.225000,0.073916,-0.180106,-20.401022,-12.472374,-0.213464,-12.472374,-20.401022,-0.240000,0.660000,-14,37,-14.323058,37.186096,-14.323058,37.186096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.152103,-17.644455,47.712606,56.427395,0.000000,0.000000,0.000000,0.000000,2.884967,3.625377,5.555486,1.401170,0.146525,0.014371,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.750208,proposed,0,-126.340000,54.885000,-3.025178,-0.083642,-3.100000,0.115000,0.074822,-0.198642,-20.340032,-11.008623,-0.701380,-11.008623,-20.340032,-0.220000,0.480000,-13,36,-12.731301,36.025262,-12.731301,36.025262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.669488,-16.097087,58.835900,62.354652,0.000000,0.000000,0.000000,0.000000,3.355460,4.055014,5.559614,1.669580,0.240813,0.030041,0.500967,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.760094,proposed,0,-126.340000,54.885000,-3.207426,-0.212165,-3.300000,-0.005000,0.092574,-0.207165,-20.766960,-13.204249,-0.823360,-13.204249,-20.766960,-0.200000,0.410000,-7,57,-7.311718,57.029682,-7.311718,57.029682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.576943,-14.301051,59.109282,61.220878,0.000000,0.000000,0.000000,0.000000,3.371467,3.819845,5.570652,1.454120,0.196178,0.018855,0.500484,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.770090,proposed,0,-126.340000,54.885000,-3.387935,-0.344302,-3.500000,-0.145000,0.112065,-0.199302,-20.462012,-16.558677,-0.823360,-16.558677,-20.462012,-0.170000,0.450000,-9,80,-8.996663,79.755501,-8.996663,79.755501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.728925,-12.237790,55.490965,55.188765,0.000000,0.000000,0.000000,0.000000,3.249831,3.592242,5.547773,1.748902,0.949557,0.039421,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.780058,proposed,0,-126.340000,54.885000,-3.563858,-0.478106,-3.690000,-0.315000,0.126142,-0.163106,-19.669147,-19.364199,-0.579401,-19.364199,-19.669147,-0.110000,0.560000,-19,94,-18.878178,94.353699,-18.878178,94.353699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.867439,-10.314168,51.170411,51.358875,0.000000,0.000000,0.000000,0.000000,3.099992,3.457208,5.543853,1.449118,0.197354,0.017564,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.790060,proposed,0,-126.340000,54.885000,-3.735922,-0.614218,-3.890000,-0.485000,0.154078,-0.129218,-19.669147,-19.364199,-0.884349,-17.595500,-18.876282,-0.120000,0.790000,-11,75,-10.888469,75.101037,-10.888469,75.101037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.707230,-9.365246,48.281742,51.618375,0.000000,0.000000,0.000000,0.000000,3.039469,3.349857,5.562192,1.674839,0.254085,0.039329,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.800063,proposed,0,-126.340000,54.885000,-3.903220,-0.752031,-4.070000,-0.635000,0.166780,-0.117031,-19.181230,-14.363051,-1.250287,-14.363051,-19.181230,-0.100000,0.870000,-10,30,-9.725222,25.097200,-9.725222,25.097200,0.000000,5.003836,0.000000,64.000000,0.000000,0.000000,91.855753,-8.372823,56.114311,56.142262,0.000000,0.000000,0.000000,0.000000,3.402126,3.537333,5.549234,1.614212,0.229439,0.018246,0.500390,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.810064,proposed,0,-126.340000,54.885000,-4.065397,-0.891333,-4.260000,-0.755000,0.194603,-0.136333,-18.693313,-11.252582,-0.579401,-11.252582,-18.693313,-0.140000,0.570000,-1,21,-0.621848,21.375978,-0.621848,21.375978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.566464,-6.716994,76.465999,74.767139,0.000000,0.000000,0.000000,0.000000,4.356285,4.360158,5.568646,1.630406,0.212071,0.018248,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.820059,proposed,0,-126.340000,54.885000,-4.222083,-1.031887,-4.440000,-0.885000,0.217917,-0.146887,-17.961438,-14.058103,-0.701380,-14.058103,-17.961438,-0.120000,0.350000,-3,61,-2.854271,60.993542,-2.854271,60.993542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.491692,-3.686721,83.097636,83.547520,0.000000,0.000000,0.000000,0.000000,4.831664,4.924880,5.546265,1.513073,0.221673,0.018132,0.500800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.830099,proposed,0,-126.340000,54.885000,-4.373733,-1.174223,-4.620000,-1.045000,0.246267,-0.129223,-16.680656,-20.035084,-0.884349,-20.035084,-16.680656,-0.110000,0.410000,-9,106,-8.949479,105.572352,-8.949479,105.572352,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.245857,-0.121472,75.657616,77.836722,0.000000,0.000000,0.000000,0.000000,4.736055,5.078757,5.554859,1.453100,0.201188,0.014306,0.500515,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.840086,proposed,0,-126.340000,54.885000,-4.518581,-1.316759,-4.780000,-1.235000,0.261419,-0.081759,-15.094927,-21.376856,-0.823360,-21.376856,-15.094927,-0.100000,0.700000,-17,95,-16.640044,94.541888,-16.640044,94.541888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.513688,2.400612,74.281508,79.209920,0.000000,0.000000,0.000000,0.000000,5.171222,5.428496,5.539304,1.413829,0.221789,0.012070,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.850141,proposed,0,-126.340000,54.885000,-4.658119,-1.461067,-4.930000,-1.415000,0.271881,-0.046067,-14.180083,-18.998261,-0.701380,-18.998261,-14.180083,-0.130000,0.840000,-12,63,-12.217067,63.244551,-12.217067,63.244551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.085801,4.696746,76.715044,81.430764,0.000000,0.000000,0.000000,0.000000,5.366276,5.406521,5.551572,1.411287,0.183142,0.013145,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.860139,proposed,0,-126.340000,54.885000,-4.790336,-1.605163,-5.060000,-1.565000,0.269664,-0.040163,-13.143259,-14.424041,-0.579401,-14.424041,-13.143259,-0.150000,0.770000,-10,30,-10.206265,29.989746,-10.206265,29.989746,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.643472,6.475045,81.916191,85.096617,0.000000,0.000000,0.000000,0.000000,5.350102,5.300353,5.557979,1.406636,0.133931,0.013041,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.870212,proposed,0,-126.340000,54.885000,-4.916696,-1.750751,-5.180000,-1.705000,0.263304,-0.045751,-11.618519,-12.899301,-0.762370,-12.899301,-11.618519,-0.140000,0.520000,-18,38,-18.022102,37.642688,-18.022102,37.642688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.796104,7.501095,87.874162,88.910510,0.000000,0.000000,0.000000,0.000000,5.367557,5.295928,5.558573,1.415738,0.177091,0.015048,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.880210,proposed,0,-126.340000,54.885000,-5.035097,-1.895489,-5.290000,-1.845000,0.254903,-0.050489,-10.276748,-16.192739,-1.189297,-16.192739,-10.276748,-0.130000,0.410000,-27,74,-26.674636,74.352337,-26.674636,74.352337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,101.074289,7.937022,78.987106,80.801053,0.000000,0.000000,0.000000,0.000000,4.775835,5.043638,5.556391,1.415274,0.179929,0.014016,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.890214,proposed,0,-126.340000,54.885000,-5.146363,-2.040371,-5.380000,-2.025000,0.233637,-0.015371,-8.325081,-20.401022,-0.884349,-20.401022,-8.325081,-0.170000,0.520000,-35,103,-34.719732,103.465555,-34.719732,103.465555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.806916,8.397304,70.932899,75.608365,0.000000,0.000000,0.000000,0.000000,4.485166,5.075370,5.559246,1.418819,0.214638,0.016524,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.900211,proposed,0,-126.340000,54.885000,-5.250162,-2.185039,-5.460000,-2.215000,0.209838,0.029961,-8.020133,-20.401022,-0.274453,-20.401022,-8.020133,-0.280000,0.760000,-18,87,-17.890042,87.320766,-17.890042,87.320766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.453466,8.465929,72.002659,82.219226,0.000000,0.000000,0.000000,0.000000,4.759572,5.385210,5.557174,1.448556,0.271545,0.016795,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.910056,proposed,0,-126.340000,54.885000,-5.344969,-2.327195,-5.540000,-2.395000,0.195031,0.067805,-8.812998,-16.558677,-0.579401,-16.558677,-8.812998,-0.260000,0.850000,-5,50,-4.573432,49.708914,-4.573432,49.708914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.555333,10.770027,77.651345,88.577088,0.000000,0.000000,0.000000,0.000000,4.902617,5.758296,5.549137,1.417821,0.163869,0.022616,0.500450,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.920058,proposed,0,-126.340000,54.885000,-5.433626,-2.471165,-5.630000,-2.525000,0.196374,0.053835,-8.569039,-11.618519,-1.250287,-11.618519,-8.569039,-0.190000,0.690000,-5,20,-4.706452,20.451435,-4.706452,20.451435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.862668,13.410556,80.819978,93.414059,0.000000,0.000000,0.000000,0.000000,4.794999,5.593130,5.536660,1.497247,0.144451,0.015027,0.500425,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.930057,proposed,0,-126.340000,54.885000,-5.514384,-2.614444,-5.700000,-2.645000,0.185616,0.030556,-7.776174,-11.252582,-1.189297,-11.252582,-7.776174,-0.150000,0.420000,-10,39,-10.226399,39.162971,-10.226399,39.162971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.723218,14.650971,88.741053,96.535032,0.000000,0.000000,0.000000,0.000000,5.191991,5.664473,5.550382,1.576632,0.169595,0.014603,0.500833,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.940057,proposed,0,-126.340000,54.885000,-5.587173,-2.756940,-5.770000,-2.775000,0.182827,0.018060,-5.580549,-14.363051,-0.823360,-14.363051,-5.580549,-0.150000,0.350000,-24,71,-23.709506,71.264562,-23.709506,71.264562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.076389,15.329497,82.275097,86.541907,0.000000,0.000000,0.000000,0.000000,5.046995,5.456524,5.565601,1.506494,0.135026,0.011513,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.950057,proposed,0,-126.340000,54.885000,-5.651880,-2.898465,-5.820000,-2.935000,0.168120,0.036535,-4.116798,-17.656490,-0.457422,-17.656490,-4.116798,-0.160000,0.500000,-30,88,-30.142348,88.444672,-30.142348,88.444672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.258242,15.735701,73.140770,79.725684,0.000000,0.000000,0.000000,0.000000,4.877409,5.320337,5.537663,1.502114,0.166732,0.012338,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.960058,proposed,0,-126.340000,54.885000,-5.708437,-3.038873,-5.850000,-3.095000,0.141563,0.056127,-3.628881,-16.131750,-0.335443,-16.131750,-3.628881,-0.230000,0.680000,-19,63,-18.896682,63.093089,-18.896682,63.093089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.092412,16.019773,70.519397,78.449039,0.000000,0.000000,0.000000,0.000000,4.906636,5.313746,5.543561,1.468221,0.163757,0.018337,0.500476,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.970058,proposed,0,-126.340000,54.885000,-5.756788,-3.178000,-5.880000,-3.235000,0.123212,0.057000,-2.957996,-12.228415,0.274453,-12.228415,-2.957996,-0.250000,0.680000,-13,30,-12.622488,30.362823,-12.622488,30.362823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.972366,17.910397,72.037026,81.215194,0.000000,0.000000,0.000000,0.000000,4.813164,5.211645,5.548114,1.402617,0.146220,0.014149,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.980082,proposed,0,-126.340000,54.885000,-5.796985,-3.316014,-5.900000,-3.345000,0.103015,0.028986,-3.506902,-9.849821,-0.518412,-9.849821,-3.506902,-0.210000,0.490000,-4,25,-4.254371,25.006446,-4.254371,25.006446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.607694,19.980605,75.174655,85.235598,0.000000,0.000000,0.000000,0.000000,4.820597,5.175010,5.558830,1.401510,0.133204,0.011703,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.990081,proposed,0,-126.340000,54.885000,-5.828837,-3.452133,-5.920000,-3.445000,0.091163,-0.007133,-1.921172,-10.825654,-0.762370,-10.825654,-1.921172,-0.180000,0.350000,-13,43,-13.499686,42.849812,-13.499686,42.849812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.466498,22.314124,75.680116,85.757569,0.000000,0.000000,0.000000,0.000000,4.851719,5.313480,5.557161,1.402461,0.135934,0.012956,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.000212,proposed,0,-126.340000,54.885000,-5.852721,-3.588310,-5.940000,-3.565000,0.087279,-0.023310,-0.579401,-13.204249,-0.579401,-13.204249,-0.579401,-0.160000,0.340000,-21,64,-21.028318,63.722705,-21.028318,63.722705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.592499,23.323427,73.044170,80.272938,0.000000,0.000000,0.000000,0.000000,4.865771,5.282888,5.559045,1.411649,0.169160,0.014797,0.500482,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.010213,proposed,0,-126.340000,54.885000,-5.868056,-3.720892,-5.930000,-3.705000,0.061944,-0.015892,0.152474,-15.277895,0.091484,-15.277895,0.152474,-0.170000,0.460000,-21,73,-20.904152,72.693091,-20.904152,72.693091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.177471,24.092823,67.395012,76.051124,0.000000,0.000000,0.000000,0.000000,4.752366,5.185840,5.557337,1.410224,0.174612,0.014868,0.500397,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.020166,proposed,0,-126.340000,54.885000,-5.875252,-3.850894,-5.920000,-3.845000,0.044748,-0.005894,1.494245,-14.302062,0.396432,-14.302062,1.494245,-0.200000,0.600000,-21,54,-21.011670,54.236356,-21.011670,54.236356,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.608269,25.467071,65.302640,75.429988,0.000000,0.000000,0.000000,0.000000,4.758150,5.180781,5.548812,1.410670,0.175862,0.013856,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.030208,proposed,0,-126.340000,54.885000,-5.874444,-3.979973,-5.900000,-3.975000,0.025556,-0.004973,1.250287,-11.435550,0.091484,-11.435550,1.250287,-0.230000,0.580000,-7,33,-6.917868,33.017244,-6.917868,33.017244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.062148,27.258254,64.120061,74.690750,0.000000,0.000000,0.000000,0.000000,4.558365,4.918564,5.557561,1.413074,0.176849,0.014503,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.040217,proposed,0,-126.340000,54.885000,-5.865683,-4.106449,-5.890000,-4.075000,0.024317,-0.031449,1.311276,-10.337738,-0.823360,-10.337738,1.311276,-0.210000,0.430000,1,35,0.864452,35.290033,0.864452,35.290033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.747899,30.194828,63.814436,79.101183,0.000000,0.000000,0.000000,0.000000,4.337390,4.944865,5.560142,1.409602,0.174645,0.015315,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.050213,proposed,0,-126.340000,54.885000,-5.849137,-4.230486,-5.870000,-4.185000,0.020863,-0.045486,1.616224,-11.069613,0.152474,-11.069613,1.616224,-0.150000,0.330000,-1,50,-0.854151,50.384508,-0.854151,50.384508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.457395,32.794775,66.223630,79.481523,0.000000,0.000000,0.000000,0.000000,4.432837,5.102111,5.557672,1.408634,0.173707,0.014407,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.060215,proposed,0,-126.340000,54.885000,-5.824942,-4.352208,-5.840000,-4.305000,0.015058,-0.047208,2.043152,-13.692166,0.335443,-13.692166,2.043152,-0.140000,0.370000,0,70,0.040024,70.253664,0.040024,70.253664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.901761,34.221116,66.618472,76.457048,0.000000,0.000000,0.000000,0.000000,4.556173,5.119185,5.557480,1.410089,0.175698,0.014261,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.070210,proposed,0,-126.340000,54.885000,-5.793303,-4.471394,-5.820000,-4.435000,0.026697,-0.036394,2.836017,-14.302062,0.579401,-14.302062,2.836017,-0.110000,0.490000,-2,68,-2.411378,67.785522,-2.411378,67.785522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.459551,35.301409,65.192890,75.679428,0.000000,0.000000,0.000000,0.000000,4.692594,5.171606,5.557744,1.411689,0.176433,0.015535,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.080213,proposed,0,-126.340000,54.885000,-5.754373,-4.588136,-5.780000,-4.565000,0.025627,-0.023136,3.323933,-12.777322,0.152474,-12.777322,3.323933,-0.130000,0.590000,3,49,3.313035,48.979328,3.313035,48.979328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.092320,36.278669,65.813636,76.301268,0.000000,0.000000,0.000000,0.000000,4.860024,5.101767,5.557439,1.410719,0.174432,0.013968,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.090215,proposed,0,-126.340000,54.885000,-5.708399,-4.702262,-5.740000,-4.675000,0.031601,-0.027262,3.567892,-10.703675,-0.335443,-10.703675,3.567892,-0.110000,0.590000,7,32,7.468573,32.283951,7.468573,32.283951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.564488,37.909918,66.818529,77.775507,0.000000,0.000000,0.000000,0.000000,4.868557,4.955340,5.557411,1.410495,0.177839,0.016295,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.100220,proposed,0,-126.340000,54.885000,-5.655607,-4.813740,-5.700000,-4.775000,0.044393,-0.038740,3.750861,-9.910810,-0.457422,-9.910810,3.750861,-0.110000,0.430000,14,41,14.417031,40.561795,14.417031,40.561795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.933647,39.012807,72.073659,81.211773,0.000000,0.000000,0.000000,0.000000,5.071937,5.090491,5.556578,1.410375,0.175549,0.014568,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.110216,proposed,0,-126.340000,54.885000,-5.596331,-4.922389,-5.660000,-4.875000,0.063669,-0.047389,4.482736,-11.618519,0.213464,-11.618519,4.482736,-0.070000,0.400000,11,59,10.797194,58.807142,10.797194,58.807142,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.511676,40.004749,72.647674,81.554897,0.000000,0.000000,0.000000,0.000000,5.082762,5.248906,5.557596,1.410428,0.177798,0.014380,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.120211,proposed,0,-126.340000,54.885000,-5.530815,-5.028255,-5.600000,-4.995000,0.069185,-0.033255,5.580549,-13.204249,-0.091484,-13.204249,5.580549,0.000000,0.500000,-3,67,-2.601142,67.194928,-2.601142,67.194928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.341560,39.585734,70.087493,77.826707,0.000000,0.000000,0.000000,0.000000,5.090123,5.156172,5.557667,1.410089,0.175521,0.015136,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.130663,proposed,0,-126.340000,54.885000,-5.455948,-5.135963,-5.530000,-5.125000,0.074052,-0.010963,6.129455,-12.960290,0.274453,-12.960290,6.129455,0.010000,0.640000,-4,58,-3.930012,58.122192,-3.930012,58.122192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.855565,37.569699,66.132665,71.877565,0.000000,0.000000,0.000000,0.000000,5.048725,4.793494,5.567245,1.572984,0.199431,0.019626,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.140059,proposed,0,-126.340000,54.885000,-5.383392,-5.230150,-5.460000,-5.235000,0.076608,0.004850,6.800341,-11.740498,0.762370,-11.740498,6.800341,-0.030000,0.590000,1,56,1.101909,56.199529,1.101909,56.199529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.613342,37.029103,64.630802,71.655992,0.000000,0.000000,0.000000,0.000000,4.993610,4.668962,5.545548,1.672121,0.259073,0.034142,0.500920,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.150066,proposed,0,-126.340000,54.885000,-5.300994,-5.327669,-5.390000,-5.345000,0.089006,0.017331,6.861330,-10.276748,0.579401,-10.276748,6.861330,-0.030000,0.550000,8,51,8.127120,51.275060,8.127120,51.275060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.450401,37.282864,64.453870,72.537196,0.000000,0.000000,0.000000,0.000000,4.883486,4.704970,5.553369,1.445491,0.192934,0.015936,0.500273,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.160059,proposed,0,-126.340000,54.885000,-5.213764,-5.422191,-5.320000,-5.445000,0.106236,0.022809,7.105289,-9.056956,0.396432,-9.056956,7.105289,-0.010000,0.520000,11,47,11.227980,46.533658,11.227980,46.533658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.587872,37.617473,66.750895,74.346012,0.000000,0.000000,0.000000,0.000000,4.870341,4.770625,5.552501,1.776183,0.257127,0.031668,0.504277,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.170061,proposed,0,-126.340000,54.885000,-5.121891,-5.513913,-5.230000,-5.525000,0.108109,0.011087,7.532216,-8.569039,0.152474,-8.569039,7.532216,0.030000,0.490000,7,46,7.353214,46.317605,7.353214,46.317605,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.151595,37.487299,69.492045,75.792162,0.000000,0.000000,0.000000,0.000000,4.966246,4.839091,5.543950,1.465546,0.198412,0.015519,0.505987,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.180060,proposed,0,-126.340000,54.885000,-5.025859,-5.602733,-5.160000,-5.615000,0.134141,0.012267,8.142112,-9.178935,1.006328,-9.178935,8.142112,0.050000,0.470000,5,56,4.580966,55.885876,4.580966,55.885876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.081753,36.721757,69.626464,74.539137,0.000000,0.000000,0.000000,0.000000,5.028614,4.806176,5.553736,1.512211,0.190107,0.013688,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.190083,proposed,0,-126.340000,54.885000,-4.925801,-5.688886,-5.070000,-5.715000,0.144199,0.026114,8.508050,-9.910810,0.701380,-9.910810,8.508050,0.040000,0.490000,6,65,5.883712,64.539470,5.883712,64.539470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.257458,35.737515,67.039249,72.033666,0.000000,0.000000,0.000000,0.000000,4.950744,4.736946,5.563413,1.409077,0.148770,0.012644,0.500565,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.200138,proposed,0,-126.340000,54.885000,-4.822011,-5.772445,-4.980000,-5.815000,0.157989,0.042555,9.239925,-9.971800,0.701380,-9.971800,9.239925,0.030000,0.560000,5,63,4.896038,63.039467,4.896038,63.039467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.938298,35.032732,66.384676,72.223110,0.000000,0.000000,0.000000,0.000000,4.960145,4.773198,5.553247,1.404480,0.142050,0.011683,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.210144,proposed,0,-126.340000,54.885000,-4.715771,-5.852759,-4.880000,-5.915000,0.164229,0.062241,9.910810,-8.934977,0.701380,-8.934977,9.910810,0.040000,0.590000,1,56,1.231751,55.866312,1.231751,55.866312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.047564,34.521962,67.713529,73.564080,0.000000,0.000000,0.000000,0.000000,5.073032,4.820609,5.551858,1.397846,0.133918,0.011207,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.220221,proposed,0,-126.340000,54.885000,-4.606244,-5.930811,-4.780000,-6.005000,0.173756,0.074189,9.605862,-7.837164,0.945339,-7.837164,9.605862,0.020000,0.590000,9,50,9.443865,50.151485,9.443865,50.151485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.667140,33.946608,68.591294,73.838322,0.000000,0.000000,0.000000,0.000000,5.132695,4.791593,5.569614,1.411727,0.177713,0.015805,0.500185,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.230211,proposed,0,-126.340000,54.885000,-4.495573,-6.005440,-4.680000,-6.075000,0.184427,0.069560,9.422894,-7.044299,0.762370,-7.044299,9.422894,0.020000,0.540000,15,50,15.129120,49.636905,15.129120,49.636905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.072754,34.088805,71.087505,76.715111,0.000000,0.000000,0.000000,0.000000,5.148071,4.920206,5.557533,1.408344,0.174481,0.014349,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.240162,proposed,0,-126.340000,54.885000,-4.383738,-6.077084,-4.580000,-6.155000,0.196262,0.077916,9.422894,-7.776174,0.945339,-7.776174,9.422894,0.060000,0.550000,13,57,12.961748,57.360320,12.961748,57.360320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.374162,34.403073,73.887757,79.328391,0.000000,0.000000,0.000000,0.000000,5.268198,5.097420,5.556568,1.407969,0.176070,0.012643,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.250217,proposed,0,-126.340000,54.885000,-4.269548,-6.146814,-4.470000,-6.235000,0.200452,0.088186,10.032790,-8.630029,0.884349,-8.630029,10.032790,0.100000,0.530000,3,70,3.335824,69.555570,3.335824,69.555570,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.499357,34.017680,75.012853,79.964536,0.000000,0.000000,0.000000,0.000000,5.416515,5.230901,5.558374,1.408365,0.177503,0.015227,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.260214,proposed,0,-126.340000,54.885000,-4.155326,-6.213530,-4.360000,-6.315000,0.204674,0.101470,10.032790,-8.691018,0.945339,-8.691018,10.032790,0.080000,0.600000,5,68,5.268002,68.119091,5.268002,68.119091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.641819,32.296678,72.360204,76.321435,0.000000,0.000000,0.000000,0.000000,5.371127,5.084640,5.559012,1.407963,0.189681,0.013845,0.500276,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.270126,proposed,0,-126.340000,54.885000,-4.041827,-6.277185,-4.250000,-6.395000,0.208173,0.117815,10.703675,-7.166278,1.006328,-7.166278,10.703675,0.040000,0.620000,6,57,5.675018,57.461456,5.675018,57.461456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.283137,31.141229,73.617310,78.506363,0.000000,0.000000,0.000000,0.000000,5.428579,5.174509,5.559914,1.411337,0.177900,0.014823,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.280211,proposed,0,-126.340000,54.885000,-3.926572,-6.339466,-4.150000,-6.455000,0.223428,0.115534,9.788831,-5.092632,0.945339,-5.092632,9.788831,0.050000,0.620000,14,42,14.193258,42.077962,14.193258,42.077962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.387066,30.122327,76.897615,81.058275,0.000000,0.000000,0.000000,0.000000,5.599743,5.255432,5.556424,1.407796,0.177523,0.013543,0.500390,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.290209,proposed,0,-126.340000,54.885000,-3.812997,-6.398814,-4.040000,-6.495000,0.227003,0.096186,9.056956,-4.787684,1.128308,-4.787684,9.056956,0.060000,0.510000,20,49,20.295983,49.001107,20.295983,49.001107,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.163456,29.987847,82.209822,86.163818,0.000000,0.000000,0.000000,0.000000,5.770449,5.489106,5.557702,1.407159,0.174283,0.014262,0.502130,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.300150,proposed,0,-126.340000,54.885000,-3.701222,-6.455528,-3.950000,-6.545000,0.248778,0.089472,8.934977,-5.214611,1.067318,-5.214611,8.934977,0.180000,0.480000,8,57,7.513318,56.806542,7.513318,56.806542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.433066,29.279948,84.089927,86.364334,0.000000,0.000000,0.000000,0.000000,5.908313,5.631295,5.551260,1.396277,0.146977,0.014234,0.500257,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.310209,proposed,0,-126.340000,54.885000,-3.589737,-6.510680,-3.840000,-6.595000,0.250263,0.084320,9.666852,-6.007476,1.006328,-6.007476,9.666852,0.120000,0.510000,5,63,5.472709,62.805379,5.472709,62.805379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.418039,27.275515,81.543227,82.759309,0.000000,0.000000,0.000000,0.000000,5.897383,5.514721,5.558742,1.406053,0.177382,0.013944,0.500456,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.320206,proposed,0,-126.340000,54.885000,-3.481028,-6.563341,-3.740000,-6.655000,0.258972,0.091659,9.544873,-5.885497,1.067318,-5.885497,9.544873,0.060000,0.570000,12,59,12.446637,59.492016,12.446637,59.492016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.741344,25.596246,78.671235,81.124579,0.000000,0.000000,0.000000,0.000000,5.718481,5.442047,5.559031,1.447094,0.173949,0.015290,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.330082,proposed,0,-126.340000,54.885000,-3.376117,-6.613353,-3.650000,-6.705000,0.273883,0.091647,9.117946,-5.092632,1.006328,-5.092632,9.117946,0.050000,0.580000,18,54,17.743999,53.595621,17.743999,53.595621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.145630,24.830662,80.107251,83.391757,0.000000,0.000000,0.000000,0.000000,5.706777,5.524167,5.558836,1.432350,0.176958,0.014662,0.500248,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.340095,proposed,0,-126.340000,54.885000,-3.272708,-6.662110,-3.550000,-6.755000,0.277292,0.092890,8.934977,-4.238777,1.128308,-4.238777,8.934977,0.090000,0.560000,13,50,13.183382,49.707322,13.183382,49.707322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.264468,24.401223,81.961051,86.233768,0.000000,0.000000,0.000000,0.000000,5.784437,5.660617,5.562094,1.405565,0.176503,0.013506,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.350209,proposed,0,-126.340000,54.885000,-3.171727,-6.709465,-3.450000,-6.795000,0.278273,0.085535,9.483883,-3.628881,0.640391,-3.628881,9.483883,0.110000,0.530000,3,48,2.736578,48.088148,2.736578,48.088148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.091289,23.388228,82.702391,84.904092,0.000000,0.000000,0.000000,0.000000,5.856598,5.620612,5.558202,1.402883,0.174987,0.013514,0.500361,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.360208,proposed,0,-126.340000,54.885000,-3.075767,-6.754505,-3.350000,-6.835000,0.274233,0.080495,9.483883,-3.994819,0.945339,-3.994819,9.483883,0.080000,0.500000,1,55,1.245828,54.961333,1.245828,54.961333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.641547,22.054448,79.183302,81.502981,0.000000,0.000000,0.000000,0.000000,5.699174,5.479140,5.555786,1.404721,0.174197,0.014246,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.370078,proposed,0,-126.340000,54.885000,-2.985225,-6.797333,-3.250000,-6.865000,0.264775,0.067667,8.630029,-4.665705,1.189297,-4.665705,8.630029,0.100000,0.540000,1,57,0.959169,57.445287,0.959169,57.445287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.090893,20.872184,76.148544,79.523964,0.000000,0.000000,0.000000,0.000000,5.511949,5.428957,5.559360,1.393487,0.137631,0.012963,0.500255,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.380222,proposed,0,-126.340000,54.885000,-2.896917,-6.839760,-3.160000,-6.905000,0.263083,0.065240,8.934977,-4.177788,1.250287,-4.177788,8.934977,0.010000,0.540000,6,55,6.311067,54.817070,6.311067,54.817070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.459960,19.648738,73.729657,79.437954,0.000000,0.000000,0.000000,0.000000,5.302062,5.434437,5.567203,1.404298,0.173597,0.014194,0.500409,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.390210,proposed,0,-126.340000,54.885000,-2.815062,-6.880065,-3.070000,-6.945000,0.254938,0.064935,8.264091,-3.506902,1.006328,-3.506902,8.264091,0.020000,0.540000,8,51,7.611374,50.625906,7.611374,50.625906,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.309635,18.739324,73.049636,82.384495,0.000000,0.000000,0.000000,0.000000,5.140049,5.537196,5.555899,1.403774,0.175827,0.014826,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.400209,proposed,0,-126.340000,54.885000,-2.738558,-6.919056,-2.980000,-6.965000,0.241442,0.045944,8.264091,-2.592058,0.457422,-2.592058,8.264091,0.020000,0.520000,3,44,3.351376,44.384463,3.351376,44.384463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.836579,17.639006,74.705126,83.331767,0.000000,0.000000,0.000000,0.000000,5.079070,5.571723,5.558049,1.401528,0.172877,0.013631,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.410082,proposed,0,-126.340000,54.885000,-2.668721,-6.956320,-2.900000,-6.995000,0.231279,0.038680,7.837164,-2.409089,1.006328,-2.409089,7.837164,0.030000,0.490000,0,46,0.327509,45.987201,0.327509,45.987201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.571567,16.624530,74.374849,83.161687,0.000000,0.000000,0.000000,0.000000,5.077127,5.574287,5.560096,1.390724,0.137082,0.013974,0.500385,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.420083,proposed,0,-126.340000,54.885000,-2.604092,-6.992920,-2.820000,-7.025000,0.215908,0.032080,7.166278,-3.811850,1.250287,-3.811850,7.166278,0.030000,0.470000,-1,60,-0.762060,59.813671,-0.762060,59.813671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.756622,16.086682,75.136428,83.003003,0.000000,0.000000,0.000000,0.000000,4.982353,5.640717,5.556902,1.390731,0.145905,0.015508,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.430207,proposed,0,-126.340000,54.885000,-2.545287,-7.028885,-2.730000,-7.055000,0.184713,0.026115,6.983309,-3.384923,0.884349,-3.384923,6.983309,-0.010000,0.510000,-2,54,-1.955434,54.140458,-1.955434,54.140458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.126258,14.286000,76.704025,84.926963,0.000000,0.000000,0.000000,0.000000,4.758338,5.632663,5.558084,1.400065,0.175213,0.014180,0.500559,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.440208,proposed,0,-126.340000,54.885000,-2.494036,-7.063449,-2.660000,-7.075000,0.165964,0.011551,6.129455,-2.531068,1.006328,-2.531068,6.129455,-0.010000,0.570000,-1,41,-1.298780,41.363593,-1.298780,41.363593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.114863,12.686135,78.317347,84.390222,0.000000,0.000000,0.000000,0.000000,4.844339,5.538567,5.555872,1.400419,0.173705,0.013451,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.450207,proposed,0,-126.340000,54.885000,-2.449887,-7.097144,-2.590000,-7.095000,0.140113,-0.002144,5.702528,-2.287110,0.701380,-2.287110,5.702528,-0.020000,0.480000,-4,47,-3.818813,46.643549,-3.818813,46.643549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.030894,12.268751,80.091708,83.761158,0.000000,0.000000,0.000000,0.000000,5.034599,5.569567,5.556434,1.398093,0.173278,0.013397,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.460212,proposed,0,-126.340000,54.885000,-2.413083,-7.130086,-2.530000,-7.115000,0.116917,-0.015086,5.580549,-2.957996,0.518412,-2.957996,5.580549,0.020000,0.460000,-17,54,-16.537272,53.754208,-16.537272,53.754208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.427797,11.578901,79.713399,83.652613,0.000000,0.000000,0.000000,0.000000,5.076229,5.574089,5.557349,1.399194,0.177702,0.014938,0.500423,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.470081,proposed,0,-126.340000,54.885000,-2.384245,-7.161915,-2.470000,-7.145000,0.085755,-0.016915,4.665705,-2.897006,0.640391,-2.897006,4.665705,-0.040000,0.500000,-12,51,-12.459164,50.982599,-12.459164,50.982599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.173202,9.687547,76.884932,85.474845,0.000000,0.000000,0.000000,0.000000,5.019751,5.382091,5.548131,1.389619,0.125022,0.012716,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007581,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.480216,proposed,0,-126.340000,54.885000,-2.362576,-7.194002,-2.430000,-7.155000,0.067424,-0.039002,3.506902,-2.957996,0.274453,-2.957996,3.506902,-0.050000,0.510000,-10,50,-10.113004,49.560136,-10.113004,49.560136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.478637,8.137003,80.239251,84.745934,0.000000,0.000000,0.000000,0.000000,5.433493,5.400754,5.586720,1.522699,0.205415,0.026499,0.500444,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.490061,proposed,0,-126.340000,54.885000,-2.349437,-7.224672,-2.390000,-7.185000,0.040563,-0.039672,2.348100,-1.860183,0.457422,-1.860183,2.348100,-0.070000,0.500000,-7,43,-7.340044,42.631719,-7.340044,42.631719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.719212,6.495727,79.347276,83.260123,0.000000,0.000000,0.000000,0.000000,5.542475,5.374909,5.555588,1.446812,0.190477,0.016454,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.500064,proposed,0,-126.340000,54.885000,-2.344249,-7.255409,-2.370000,-7.195000,0.025751,-0.060409,0.457422,-1.616224,0.396432,-1.616224,0.457422,-0.070000,0.470000,-1,42,-1.036385,42.285697,-1.036385,42.285697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.982665,5.313757,76.892159,80.056305,0.000000,0.000000,0.000000,0.000000,5.460173,5.263159,5.571699,1.698547,0.218051,0.024189,0.500975,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.510059,proposed,0,-126.340000,54.885000,-2.347440,-7.285769,-2.360000,-7.215000,0.012560,-0.070769,-0.518412,-2.714037,-0.640391,-2.714037,-0.518412,-0.060000,0.430000,-4,55,-4.434051,54.656775,-4.434051,54.656775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.449918,4.737283,74.926414,77.191419,0.000000,0.000000,0.000000,0.000000,5.332043,5.112296,5.546337,1.702218,0.222527,0.022525,0.500792,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.520218,proposed,0,-126.340000,54.885000,-2.359397,-7.316343,-2.370000,-7.235000,0.010603,-0.081343,-2.104141,-2.470079,-0.518412,-2.470079,-2.104141,-0.060000,0.470000,-2,50,-1.895960,49.810971,-1.895960,49.810971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.572494,2.396741,68.745188,77.363401,0.000000,0.000000,0.000000,0.000000,4.938224,4.947154,5.572466,1.479191,0.194930,0.018915,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.530060,proposed,0,-126.340000,54.885000,-2.379463,-7.345748,-2.380000,-7.255000,0.000537,-0.090748,-2.957996,-2.470079,0.091484,-2.470079,-2.957996,-0.060000,0.490000,-6,48,-5.915381,47.733416,-5.915381,47.733416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.780686,0.580238,65.666670,73.295533,0.000000,0.000000,0.000000,0.000000,4.665591,4.764656,5.551718,1.611400,0.203505,0.014743,0.500503,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.540056,proposed,0,-126.340000,54.885000,-2.408473,-7.375464,-2.410000,-7.265000,0.001527,-0.110464,-3.079975,-1.555235,-0.640391,-1.555235,-3.079975,-0.060000,0.500000,-16,38,-15.980145,38.195408,-15.980145,38.195408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.463273,-1.661713,60.294347,70.617180,0.000000,0.000000,0.000000,0.000000,4.267695,4.529103,5.539386,1.412059,0.148040,0.012810,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.550136,proposed,0,-126.340000,54.885000,-2.446584,-7.405326,-2.440000,-7.285000,-0.006584,-0.120326,-3.872840,-1.494245,-0.579401,-1.494245,-3.872840,-0.070000,0.430000,-21,43,-21.174751,43.466155,-21.174751,43.466155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.789679,-3.540449,56.250408,69.193030,0.000000,0.000000,0.000000,0.000000,3.934974,4.375794,5.555606,1.398357,0.136688,0.010920,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.560081,proposed,0,-126.340000,54.885000,-2.492938,-7.434740,-2.470000,-7.295000,-0.022938,-0.139740,-3.567892,-2.348100,-0.518412,-2.348100,-3.567892,-0.100000,0.420000,-33,50,-33.443395,50.231532,-33.443395,50.231532,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.197308,-5.256852,54.602369,68.632163,0.000000,0.000000,0.000000,0.000000,3.812139,4.252668,5.555561,1.388755,0.136256,0.011107,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.570147,proposed,0,-126.340000,54.885000,-2.548709,-7.464502,-2.510000,-7.315000,-0.038709,-0.149502,-4.909663,-3.140965,-0.640391,-3.140965,-4.909663,-0.190000,0.450000,-24,54,-24.238869,54.014305,-24.238869,54.014305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.140561,-7.042238,51.671879,68.049541,0.000000,0.000000,0.000000,0.000000,3.621242,4.103787,5.557283,1.404867,0.171503,0.013751,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.580208,proposed,0,-126.340000,54.885000,-2.613342,-7.494282,-2.560000,-7.345000,-0.053342,-0.149282,-5.885497,-2.775027,-1.006328,-2.775027,-5.885497,-0.220000,0.490000,-22,48,-22.107304,48.052784,-22.107304,48.052784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.711962,-8.283421,55.102754,66.721694,0.000000,0.000000,0.000000,0.000000,3.930441,4.183576,5.557374,1.403419,0.175272,0.012593,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.590093,proposed,0,-126.340000,54.885000,-2.685442,-7.523598,-2.620000,-7.355000,-0.065442,-0.168598,-7.349247,-1.921172,-0.701380,-1.921172,-7.349247,-0.230000,0.490000,-18,39,-17.749158,39.188252,-17.749158,39.188252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.094038,-8.529233,55.180638,64.806124,0.000000,0.000000,0.000000,0.000000,3.955557,4.136929,5.574956,1.409216,0.176460,0.014741,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.600215,proposed,0,-126.340000,54.885000,-2.768040,-7.553702,-2.700000,-7.365000,-0.068040,-0.188702,-8.508050,-1.372266,-1.189297,-1.372266,-8.508050,-0.210000,0.450000,-19,36,-18.913868,35.951377,-18.913868,35.951377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.956442,-7.792007,56.026447,63.572793,0.000000,0.000000,0.000000,0.000000,3.989941,4.147364,5.558678,1.404094,0.178471,0.013990,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.610213,proposed,0,-126.340000,54.885000,-2.858245,-7.583539,-2.780000,-7.375000,-0.078245,-0.208539,-8.934977,-1.738204,-1.616224,-1.738204,-8.934977,-0.210000,0.410000,-25,40,-25.324186,40.272242,-25.324186,40.272242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.488485,-6.912666,55.432957,64.621843,0.000000,0.000000,0.000000,0.000000,3.900308,4.141532,5.556382,1.405491,0.175457,0.014563,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.620083,proposed,0,-126.340000,54.885000,-2.955560,-7.613097,-2.870000,-7.405000,-0.085560,-0.208097,-9.483883,-2.409089,-1.494245,-2.409089,-9.483883,-0.220000,0.380000,-30,48,-29.842585,48.495508,-29.842585,48.495508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.288406,-6.470282,53.482398,65.993397,0.000000,0.000000,0.000000,0.000000,3.717962,4.079777,5.557380,1.390779,0.142070,0.014489,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.630212,proposed,0,-126.340000,54.885000,-3.063841,-7.643544,-2.960000,-7.435000,-0.103841,-0.208544,-10.581696,-4.421746,-1.006328,-4.421746,-10.581696,-0.260000,0.430000,-27,60,-27.019720,60.318931,-27.019720,60.318931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.370841,-5.748717,52.526866,65.210528,0.000000,0.000000,0.000000,0.000000,3.598602,3.959557,5.557598,1.403370,0.178360,0.014501,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.640165,proposed,0,-126.340000,54.885000,-3.178359,-7.673568,-3.060000,-7.465000,-0.118359,-0.208568,-11.557530,-4.299767,-1.860183,-4.299767,-11.557530,-0.280000,0.510000,-25,52,-25.133165,52.241947,-25.133165,52.241947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.855457,-5.424431,53.702947,65.670722,0.000000,0.000000,0.000000,0.000000,3.694030,3.983266,5.556497,1.404883,0.175544,0.014206,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.650073,proposed,0,-126.340000,54.885000,-3.300172,-7.703548,-3.170000,-7.495000,-0.130172,-0.208548,-12.289405,-3.079975,-1.799193,-3.079975,-12.289405,-0.240000,0.520000,-32,40,-31.842020,40.441895,-31.842020,40.441895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.492940,-4.349635,53.950583,62.640426,0.000000,0.000000,0.000000,0.000000,3.679654,3.926180,5.564523,1.391461,0.143863,0.014420,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.660133,proposed,0,-126.340000,54.885000,-3.431619,-7.734064,-3.300000,-7.515000,-0.131619,-0.219064,-14.058103,-1.494245,-1.982162,-1.494245,-14.058103,-0.310000,0.470000,-16,30,-15.548540,30.482425,-15.548540,30.482425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.584119,-3.437285,52.324146,62.629107,0.000000,0.000000,0.000000,0.000000,3.588493,3.940519,5.558918,1.403100,0.176830,0.013588,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.670212,proposed,0,-126.340000,54.885000,-3.570922,-7.764687,-3.440000,-7.525000,-0.130922,-0.239687,-15.582843,-1.677214,-2.409089,-1.677214,-15.582843,-0.270000,0.380000,-13,37,-12.938526,37.455716,-12.938526,37.455716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.656026,-0.976663,59.918616,68.720037,0.000000,0.000000,0.000000,0.000000,4.080158,4.342727,5.557172,1.403377,0.173301,0.014680,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.680082,proposed,0,-126.340000,54.885000,-3.714456,-7.794689,-3.600000,-7.535000,-0.114456,-0.259689,-16.619667,-2.836017,-2.592058,-2.836017,-16.619667,-0.220000,0.360000,-16,47,-15.880111,46.874795,-15.880111,46.874795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.716828,0.722337,58.752570,68.201028,0.000000,0.000000,0.000000,0.000000,3.930838,4.508114,5.581282,1.403589,0.177451,0.013261,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.690214,proposed,0,-126.340000,54.885000,-3.868854,-7.825461,-3.770000,-7.575000,-0.098854,-0.250461,-17.229563,-4.909663,-1.921172,-4.909663,-17.229563,-0.200000,0.410000,-20,60,-20.321809,60.171482,-20.321809,60.171482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.044581,1.864931,57.801389,68.234228,0.000000,0.000000,0.000000,0.000000,3.818871,4.446903,5.558512,1.403370,0.176752,0.016722,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.700089,proposed,0,-126.340000,54.885000,-4.025916,-7.855379,-3.940000,-7.615000,-0.085916,-0.240379,-17.717479,-4.543725,-2.592058,-4.543725,-17.717479,-0.190000,0.500000,-24,51,-23.989401,50.556027,-23.989401,50.556027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.272234,1.511709,55.652258,67.231363,0.000000,0.000000,0.000000,0.000000,3.790855,4.145148,5.562727,1.403149,0.163554,0.012670,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.710081,proposed,0,-126.340000,54.885000,-4.191161,-7.885527,-4.110000,-7.645000,-0.081161,-0.240527,-18.510344,-3.323933,-2.226120,-3.323933,-18.510344,-0.230000,0.520000,-19,39,-18.702024,38.577875,-18.702024,38.577875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.423115,1.320040,53.606771,62.217833,0.000000,0.000000,0.000000,0.000000,3.668655,3.821284,5.579221,1.405472,0.176783,0.012580,0.500316,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.720207,proposed,0,-126.340000,54.885000,-4.364760,-7.915887,-4.300000,-7.655000,-0.064760,-0.260887,-18.449355,-2.287110,-2.775027,-2.287110,-18.449355,-0.270000,0.460000,-18,33,-17.952276,33.415388,-17.952276,33.415388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.139660,1.887456,53.135632,60.190729,0.000000,0.000000,0.000000,0.000000,3.543098,3.861393,5.557097,1.402953,0.176778,0.015921,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.730209,proposed,0,-126.340000,54.885000,-4.541949,-7.945617,-4.490000,-7.675000,-0.051949,-0.270617,-19.486178,-1.677214,-2.775027,-1.677214,-19.486178,-0.250000,0.390000,-16,34,-15.859731,34.393321,-15.859731,34.393321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.504597,2.038543,54.797348,61.682960,0.000000,0.000000,0.000000,0.000000,3.640067,3.935509,5.556414,1.404047,0.176429,0.015712,0.500391,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.740084,proposed,0,-126.340000,54.885000,-4.722123,-7.974649,-4.680000,-7.695000,-0.042123,-0.279649,-19.547167,-3.567892,-3.079975,-3.567892,-19.547167,-0.200000,0.360000,-27,52,-26.681653,52.109268,-26.681653,52.109268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.898602,2.679818,57.460733,63.261981,0.000000,0.000000,0.000000,0.000000,3.842865,4.121982,5.579661,1.403919,0.176092,0.012214,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.750211,proposed,0,-126.340000,54.885000,-4.911908,-8.004007,-4.880000,-7.735000,-0.031908,-0.269007,-19.852116,-4.482736,-2.836017,-4.482736,-19.852116,-0.260000,0.430000,-22,56,-22.213049,55.785334,-22.213049,55.785334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.134074,1.920890,56.885283,66.980053,0.000000,0.000000,0.000000,0.000000,3.912334,4.085018,5.558247,1.403130,0.177580,0.014828,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.760218,proposed,0,-126.340000,54.885000,-5.104050,-8.032520,-5.070000,-7.765000,-0.034050,-0.267520,-20.096074,-4.726694,-2.957996,-4.726694,-20.096074,-0.170000,0.500000,-36,52,-36.194714,52.095779,-36.194714,52.095779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.307490,1.893502,55.834285,63.854194,0.000000,0.000000,0.000000,0.000000,3.893680,3.990776,5.555794,1.408746,0.178198,0.014165,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.770059,proposed,0,-126.340000,54.885000,-5.297078,-8.059990,-5.270000,-7.795000,-0.027078,-0.264990,-19.974095,-2.775027,-2.592058,-2.775027,-19.974095,-0.300000,0.520000,-25,35,-24.876613,35.315463,-24.876613,35.315463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.130483,1.137527,54.267370,63.863212,0.000000,0.000000,0.000000,0.000000,3.783412,3.801135,5.575360,1.402206,0.175729,0.012511,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.780208,proposed,0,-126.340000,54.885000,-5.499972,-8.087630,-5.470000,-7.815000,-0.029972,-0.272630,-21.559824,-1.799193,-3.018985,-1.799193,-21.559824,-0.210000,0.450000,-25,33,-24.873695,33.109678,-24.873695,33.109678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.101248,2.350927,55.727736,62.782409,0.000000,0.000000,0.000000,0.000000,3.739287,3.985192,5.556966,1.404177,0.177718,0.014631,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.790213,proposed,0,-126.340000,54.885000,-5.703378,-8.114093,-5.680000,-7.835000,-0.023378,-0.279093,-20.949928,-1.250287,-2.957996,-1.250287,-20.949928,-0.270000,0.380000,-24,35,-24.218335,35.179413,-24.218335,35.179413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.016825,3.283765,56.421991,63.350681,0.000000,0.000000,0.000000,0.000000,3.760174,4.145844,5.555499,1.403240,0.177150,0.015972,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.800059,proposed,0,-126.340000,54.885000,-5.906416,-8.139270,-5.890000,-7.855000,-0.016416,-0.284270,-21.498835,-2.714037,-3.201954,-2.714037,-21.498835,-0.320000,0.360000,-15,49,-15.376204,49.486176,-15.376204,49.486176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.795312,4.470967,56.981431,64.297725,0.000000,0.000000,0.000000,0.000000,3.769939,4.265451,5.553429,1.402366,0.177299,0.013115,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.810223,proposed,0,-126.340000,54.885000,-6.118571,-8.164250,-6.100000,-7.885000,-0.018571,-0.279250,-21.193887,-4.299767,-3.506902,-4.299767,-21.193887,-0.230000,0.410000,-32,59,-31.598402,59.432912,-31.598402,59.432912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.168356,6.075394,56.755920,63.930754,0.000000,0.000000,0.000000,0.000000,3.761131,4.354094,5.557875,1.403862,0.177232,0.015006,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.820213,proposed,0,-126.340000,54.885000,-6.329185,-8.187690,-6.300000,-7.925000,-0.029185,-0.262690,-20.766960,-4.787684,-3.201954,-4.787684,-20.766960,-0.250000,0.500000,-38,58,-37.684703,58.054541,-37.684703,58.054541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.859602,6.281570,56.892730,65.276566,0.000000,0.000000,0.000000,0.000000,3.908336,4.189368,5.556762,1.405649,0.178046,0.016218,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.830056,proposed,0,-126.340000,54.885000,-6.538331,-8.209596,-6.510000,-7.955000,-0.028331,-0.254596,-21.010918,-3.506902,-3.262944,-3.506902,-21.010918,-0.360000,0.540000,-24,46,-23.687546,45.761942,-23.687546,45.761942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.533752,6.593114,53.415261,62.227752,0.000000,0.000000,0.000000,0.000000,3.660481,3.988151,5.540582,1.766420,0.873015,0.037885,0.500979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.840061,proposed,0,-126.340000,54.885000,-6.752119,-8.230531,-6.710000,-7.965000,-0.042119,-0.265531,-21.010918,-0.762370,-3.140965,-0.762370,-21.010918,-0.360000,0.530000,-24,24,-23.502084,23.907300,-23.502084,23.907300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.165922,7.814469,50.150528,60.922750,0.000000,0.000000,0.000000,0.000000,3.274685,3.888239,5.550395,1.445898,0.192082,0.018455,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.850093,proposed,0,-126.340000,54.885000,-6.967287,-8.250059,-6.920000,-7.965000,-0.047287,-0.285059,-21.010918,-0.762370,-3.567892,0.701380,-20.888939,-0.290000,0.390000,-33,35,-33.211333,35.044752,-33.211333,35.044752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.190492,9.794279,55.705056,66.788693,0.000000,0.000000,0.000000,0.000000,3.624327,4.129380,5.562391,1.628427,0.212419,0.027587,0.500965,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.860018,proposed,0,-126.340000,54.885000,-7.180494,-8.267812,-7.130000,-7.965000,-0.050494,-0.302812,-20.218053,-1.311276,-3.079975,-1.311276,-20.218053,-0.320000,0.340000,-38,45,-37.801699,44.541902,-37.801699,44.541902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.509367,10.121961,57.491360,64.701895,0.000000,0.000000,0.000000,0.000000,3.872377,4.369178,5.602672,1.575820,0.229819,0.023687,0.500449,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.870707,proposed,0,-126.340000,54.885000,-7.410041,-8.285053,-7.350000,-7.985000,-0.060041,-0.300053,-20.096074,-3.201954,-3.262944,-3.201954,-20.096074,-0.360000,0.390000,-36,58,-35.594122,57.855263,-35.594122,57.855263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.482996,10.579542,57.458857,66.392876,0.000000,0.000000,0.000000,0.000000,3.901766,4.471644,5.578757,1.695039,0.233301,0.022061,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.880059,proposed,0,-126.340000,54.885000,-7.610413,-8.298422,-7.530000,-8.005000,-0.080413,-0.293422,-20.583991,-4.177788,-3.384923,-4.177788,-20.583991,-0.370000,0.470000,-31,61,-31.412923,61.017668,-31.412923,61.017668,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.720074,11.655432,55.580202,65.066224,0.000000,0.000000,0.000000,0.000000,3.785699,4.500524,5.549007,1.596576,0.202498,0.020098,0.500561,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.890086,proposed,0,-126.340000,54.885000,-7.824318,-8.310853,-7.740000,-8.025000,-0.084318,-0.285853,-21.071908,-2.104141,-3.140965,-2.104141,-21.071908,-0.410000,0.550000,-20,39,-20.172115,39.185007,-20.172115,39.185007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.269142,12.742196,52.583180,62.448690,0.000000,0.000000,0.000000,0.000000,3.539442,4.281935,5.542400,1.411715,0.149698,0.012754,0.500365,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.900082,proposed,0,-126.340000,54.885000,-8.036237,-8.321167,-7.960000,-8.035000,-0.076237,-0.286167,-22.169720,0.091484,-2.836017,0.091484,-22.169720,-0.350000,0.500000,-14,27,-14.185325,26.553574,-14.185325,26.553574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.346776,14.740734,55.186415,67.950767,0.000000,0.000000,0.000000,0.000000,3.593704,4.242157,5.557163,1.402761,0.137057,0.011745,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.910081,proposed,0,-126.340000,54.885000,-8.246487,-8.329282,-8.170000,-8.025000,-0.076487,-0.304282,-21.254876,-0.274453,-2.836017,-0.274453,-21.254876,-0.290000,0.380000,-27,40,-27.303809,39.875195,-27.303809,39.875195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.282047,16.814332,60.316315,72.500634,0.000000,0.000000,0.000000,0.000000,3.933611,4.528377,5.556464,1.416133,0.143297,0.012648,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.920125,proposed,0,-126.340000,54.885000,-8.455534,-8.335093,-8.380000,-8.025000,-0.075534,-0.310093,-20.462012,-1.738204,-3.323933,-1.738204,-20.462012,-0.280000,0.370000,-36,55,-35.519152,55.088806,-35.519152,55.088806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.490531,16.640355,62.473791,67.585970,0.000000,0.000000,0.000000,0.000000,4.248797,4.583383,5.551767,1.394120,0.136258,0.011875,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.930213,proposed,0,-126.340000,54.885000,-8.662909,-8.338442,-8.580000,-8.045000,-0.082909,-0.293442,-20.340032,-2.287110,-2.957996,-2.287110,-20.340032,-0.310000,0.450000,-33,57,-32.640907,57.165422,-32.640907,57.165422,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.454548,15.883483,61.131207,67.951083,0.000000,0.000000,0.000000,0.000000,4.231644,4.613170,5.558609,1.404326,0.175616,0.015123,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.940211,proposed,0,-126.340000,54.885000,-8.865535,-8.339183,-8.780000,-8.065000,-0.085535,-0.274183,-20.279043,-2.287110,-3.079975,-2.287110,-20.279043,-0.360000,0.520000,-25,55,-24.638118,54.901128,-24.638118,54.901128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.948276,16.294242,59.660581,66.715366,0.000000,0.000000,0.000000,0.000000,4.110301,4.529064,5.556768,1.403592,0.177671,0.015113,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.950135,proposed,0,-126.340000,54.885000,-9.063405,-8.337264,-8.970000,-8.065000,-0.093405,-0.272264,-20.340032,-0.457422,-3.079975,-0.457422,-20.340032,-0.260000,0.530000,-34,41,-33.522983,41.144072,-33.522983,41.144072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.517960,17.281163,58.295307,65.389918,0.000000,0.000000,0.000000,0.000000,3.985656,4.343203,5.554913,1.394219,0.143785,0.013912,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.960097,proposed,0,-126.340000,54.885000,-9.258461,-8.332566,-9.170000,-8.045000,-0.088461,-0.287566,-20.340032,1.250287,-3.201954,1.250287,-20.340032,-0.330000,0.480000,-22,33,-21.679031,32.588998,-21.679031,32.588998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.235001,16.949888,59.341665,63.736279,0.000000,0.000000,0.000000,0.000000,3.977694,4.121082,5.555349,1.405008,0.179981,0.013448,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.970211,proposed,0,-126.340000,54.885000,-9.452465,-8.324843,-9.370000,-8.025000,-0.082465,-0.299843,-20.035084,1.372266,-3.140965,1.372266,-20.035084,-0.320000,0.410000,-20,39,-20.380484,39.243880,-20.380484,39.243880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.257656,17.700059,60.417129,69.456567,0.000000,0.000000,0.000000,0.000000,3.989265,4.369929,5.555719,1.404852,0.178076,0.015529,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.980135,proposed,0,-126.340000,54.885000,-9.638563,-8.314268,-9.580000,-8.015000,-0.058563,-0.299268,-19.608157,-0.091484,-3.079975,-0.091484,-19.608157,-0.260000,0.380000,-26,57,-26.424541,57.011762,-26.424541,57.011762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.523221,18.026378,62.270600,67.491614,0.000000,0.000000,0.000000,0.000000,4.190928,4.446333,5.551161,1.393638,0.143285,0.013154,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.990209,proposed,0,-126.340000,54.885000,-9.822838,-8.300395,-9.780000,-8.015000,-0.042838,-0.285395,-19.425188,-1.677214,-3.201954,-1.677214,-19.425188,-0.260000,0.460000,-24,68,-23.922055,67.859751,-23.922055,67.859751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.527121,17.532684,60.645690,65.429202,0.000000,0.000000,0.000000,0.000000,4.201647,4.465129,5.557845,1.408986,0.181499,0.015675,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.000208,proposed,0,-126.340000,54.885000,-10.000838,-8.283402,-9.960000,-8.015000,-0.040838,-0.268402,-19.181230,-0.945339,-2.592058,-0.945339,-19.181230,-0.270000,0.570000,-20,57,-20.306813,56.739895,-20.306813,56.739895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.881501,17.458217,61.195749,66.717178,0.000000,0.000000,0.000000,0.000000,4.268401,4.531067,5.554824,1.404011,0.174197,0.014245,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.010138,proposed,0,-126.340000,54.885000,-10.172710,-8.263415,-10.150000,-8.005000,-0.022710,-0.258415,-18.632323,1.433256,-2.897006,1.433256,-18.632323,-0.240000,0.590000,-22,39,-22.318065,38.550301,-22.318065,38.550301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.346650,17.836235,63.250387,67.928970,0.000000,0.000000,0.000000,0.000000,4.370448,4.406206,5.557141,1.393587,0.144742,0.013348,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.020211,proposed,0,-126.340000,54.885000,-10.341986,-8.240039,-10.340000,-7.975000,-0.001986,-0.265039,-18.998261,3.079975,-2.592058,3.079975,-18.998261,-0.240000,0.500000,-13,35,-13.007701,35.225391,-13.007701,35.225391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.183741,17.562437,66.280050,68.610745,0.000000,0.000000,0.000000,0.000000,4.494564,4.302668,5.556858,1.403492,0.178755,0.017252,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.030134,proposed,0,-126.340000,54.885000,-10.503560,-8.213876,-10.530000,-7.945000,0.026440,-0.268876,-18.449355,2.531068,-2.409089,2.531068,-18.449355,-0.210000,0.410000,-14,51,-13.851438,50.661501,-13.851438,50.661501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.675497,17.540424,68.548468,70.665598,0.000000,0.000000,0.000000,0.000000,4.670581,4.495473,5.554637,1.393393,0.134873,0.012787,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.040096,proposed,0,-126.340000,54.885000,-10.660363,-8.184409,-10.700000,-7.915000,0.039637,-0.269409,-17.412531,0.640391,-2.470079,0.640391,-17.412531,-0.180000,0.440000,-21,67,-21.187778,67.361271,-21.187778,67.361271,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.081924,17.023583,64.468687,66.776481,0.000000,0.000000,0.000000,0.000000,4.527517,4.452835,5.556481,1.402799,0.177875,0.012984,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.050216,proposed,0,-126.340000,54.885000,-10.813941,-8.151120,-10.870000,-7.905000,0.056059,-0.246120,-16.802635,0.152474,-2.043152,0.152474,-16.802635,-0.210000,0.550000,-17,68,-16.785807,67.958907,-16.785807,67.958907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.964135,15.799587,62.190900,64.915230,0.000000,0.000000,0.000000,0.000000,4.451565,4.408872,5.556539,1.403320,0.177573,0.015629,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.060147,proposed,0,-126.340000,54.885000,-10.958888,-8.115103,-11.030000,-7.895000,0.071112,-0.220103,-15.887791,1.494245,-2.226120,1.494245,-15.887791,-0.200000,0.620000,-19,56,-18.802267,56.228481,-18.802267,56.228481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.320497,15.506771,64.729057,67.473176,0.000000,0.000000,0.000000,0.000000,4.602356,4.478690,5.552357,1.394833,0.145084,0.015104,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.070133,proposed,0,-126.340000,54.885000,-11.098720,-8.075492,-11.180000,-7.865000,0.081280,-0.210492,-14.302062,3.262944,-1.738204,3.262944,-14.302062,-0.200000,0.610000,-26,46,-26.096249,46.058227,-26.096249,46.058227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.536084,15.605329,64.654312,67.315149,0.000000,0.000000,0.000000,0.000000,4.574100,4.347003,5.555481,1.393573,0.134778,0.012397,0.500626,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.080209,proposed,0,-126.340000,54.885000,-11.233681,-8.032021,-11.320000,-7.815000,0.086319,-0.217021,-13.692166,3.933829,-1.311276,3.933829,-13.692166,-0.230000,0.530000,-22,50,-22.292303,50.264852,-22.292303,50.264852,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.714755,15.361103,63.663653,66.242360,0.000000,0.000000,0.000000,0.000000,4.458507,4.241913,5.556840,1.403737,0.177547,0.014255,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.090214,proposed,0,-126.340000,54.885000,-11.361494,-7.985332,-11.450000,-7.765000,0.088506,-0.220332,-13.021280,4.116798,-2.226120,4.116798,-13.021280,-0.220000,0.500000,-23,55,-23.259757,54.915276,-23.259757,54.915276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.969087,14.918058,62.616078,65.004794,0.000000,0.000000,0.000000,0.000000,4.388645,4.248260,5.555165,1.404887,0.183656,0.015412,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.100210,proposed,0,-126.340000,54.885000,-11.482906,-7.935155,-11.570000,-7.735000,0.087094,-0.200155,-12.838311,2.775027,-2.043152,2.775027,-12.838311,-0.230000,0.510000,-18,71,-18.453806,70.575997,-18.453806,70.575997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.949842,14.683013,61.078853,63.931041,0.000000,0.000000,0.000000,0.000000,4.318187,4.228660,5.556918,1.401545,0.174645,0.014946,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.110090,proposed,0,-126.340000,54.885000,-11.596672,-7.882067,-11.690000,-7.695000,0.093328,-0.187067,-12.106436,2.409089,-1.128308,2.409089,-12.106436,-0.230000,0.600000,-18,70,-17.753510,70.474321,-17.753510,70.474321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.106049,14.657678,60.605807,64.568251,0.000000,0.000000,0.000000,0.000000,4.312382,4.358148,5.540537,1.401557,0.150134,0.013691,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.120094,proposed,0,-126.340000,54.885000,-11.705488,-7.824759,-11.800000,-7.655000,0.094512,-0.169759,-11.496540,3.872840,-1.433256,3.872840,-11.496540,-0.210000,0.650000,-19,59,-18.781506,58.652872,-18.781506,58.652872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.824654,14.813654,61.974193,65.884576,0.000000,0.000000,0.000000,0.000000,4.422465,4.367062,5.563171,1.401459,0.173798,0.013401,0.500611,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.130139,proposed,0,-126.340000,54.885000,-11.808258,-7.763609,-11.910000,-7.605000,0.101742,-0.158609,-10.459717,5.153621,-1.677214,5.153621,-10.459717,-0.210000,0.640000,-21,53,-20.797719,52.657923,-20.797719,52.657923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.397592,15.120023,63.195929,66.795850,0.000000,0.000000,0.000000,0.000000,4.505808,4.307198,5.559064,1.399920,0.145306,0.011819,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.140212,proposed,0,-126.340000,54.885000,-11.904751,-7.698666,-12.010000,-7.545000,0.105249,-0.153666,-9.666852,6.129455,-1.189297,6.129455,-9.666852,-0.220000,0.580000,-20,54,-19.807102,53.724126,-19.807102,53.724126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.026358,14.965449,63.085391,65.884183,0.000000,0.000000,0.000000,0.000000,4.504237,4.263314,5.559393,1.399115,0.174041,0.013994,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.150145,proposed,0,-126.340000,54.885000,-11.993477,-7.631071,-12.090000,-7.485000,0.096523,-0.146071,-9.056956,5.214611,-1.067318,5.214611,-9.056956,-0.220000,0.550000,-20,68,-19.753260,67.911117,-19.753260,67.911117,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.495409,15.058544,63.075426,66.198086,0.000000,0.000000,0.000000,0.000000,4.517103,4.342910,5.554250,1.392805,0.159228,0.015685,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.160142,proposed,0,-126.340000,54.885000,-12.076319,-7.559515,-12.180000,-7.425000,0.103681,-0.134515,-8.203101,4.055809,-1.006328,4.055809,-8.203101,-0.220000,0.600000,-20,78,-20.139730,77.763560,-20.139730,77.763560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.801361,14.825314,61.338659,65.176355,0.000000,0.000000,0.000000,0.000000,4.440061,4.402996,5.551232,1.391872,0.135826,0.012486,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.170210,proposed,0,-126.340000,54.885000,-12.153251,-7.483887,-12.250000,-7.375000,0.096749,-0.108887,-7.715185,3.933829,-0.823360,3.933829,-7.715185,-0.210000,0.690000,-20,77,-19.560637,76.565667,-19.560637,76.565667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.728714,14.479696,61.738778,66.166045,0.000000,0.000000,0.000000,0.000000,4.493699,4.476636,5.555820,1.398211,0.171494,0.014376,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.180136,proposed,0,-126.340000,54.885000,-12.222743,-7.405874,-12.320000,-7.325000,0.097257,-0.080874,-7.166278,5.519559,-0.640391,5.519559,-7.166278,-0.220000,0.720000,-16,66,-15.875038,66.422185,-15.875038,66.422185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.001742,14.346427,62.656754,67.342806,0.000000,0.000000,0.000000,0.000000,4.536993,4.481675,5.553206,1.413103,0.179600,0.022842,0.501211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.190093,proposed,0,-126.340000,54.885000,-12.286174,-7.324215,-12.380000,-7.255000,0.093826,-0.069215,-6.312424,7.776174,-0.091484,7.776174,-6.312424,-0.210000,0.700000,-17,53,-17.252284,53.264766,-17.252284,53.264766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.915102,14.437918,63.681189,67.804396,0.000000,0.000000,0.000000,0.000000,4.584037,4.414981,5.563671,1.465039,0.200686,0.018564,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.200061,proposed,0,-126.340000,54.885000,-12.343444,-7.239113,-12.430000,-7.175000,0.086556,-0.064113,-5.336590,8.325081,-0.396432,8.325081,-5.336590,-0.190000,0.620000,-22,59,-22.275084,58.818184,-22.275084,58.818184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.159623,14.505667,63.804575,67.202612,0.000000,0.000000,0.000000,0.000000,4.636614,4.344602,6.266710,1.800313,0.243651,0.042202,0.500847,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.210062,proposed,0,-126.340000,54.885000,-12.394733,-7.150407,-12.470000,-7.095000,0.075267,-0.055407,-4.665705,7.044299,-0.091484,7.044299,-4.665705,-0.190000,0.580000,-23,77,-23.261405,77.142681,-23.261405,77.142681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.308131,13.966121,60.942042,64.097931,0.000000,0.000000,0.000000,0.000000,4.511168,4.307080,5.558684,1.463813,0.193612,0.021248,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.220061,proposed,0,-126.340000,54.885000,-12.439918,-7.058489,-12.510000,-7.035000,0.070082,-0.023489,-3.384923,4.970653,-0.640391,4.970653,-3.384923,-0.220000,0.650000,-25,95,-24.900788,94.582092,-24.900788,94.582092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.150320,12.968812,59.489265,63.855400,0.000000,0.000000,0.000000,0.000000,4.395725,4.417230,5.561987,1.630449,0.246242,0.028663,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.230060,proposed,0,-126.340000,54.885000,-12.479132,-6.963398,-12.530000,-6.985000,0.050868,0.021602,-2.897006,5.336590,-0.213464,5.336590,-2.897006,-0.240000,0.800000,-22,86,-21.694956,86.109951,-21.694956,86.109951,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.832357,11.273394,61.262529,69.887545,0.000000,0.000000,0.000000,0.000000,4.474081,4.591646,5.548819,1.447832,0.235870,0.016162,0.500709,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.240093,proposed,0,-126.340000,54.885000,-12.512590,-6.864918,-12.560000,-6.915000,0.047410,0.050082,-2.592058,7.654195,-0.335443,7.654195,-2.592058,-0.240000,0.860000,-17,67,-17.276556,66.617143,-17.276556,66.617143,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.684376,10.539162,62.765248,68.864682,0.000000,0.000000,0.000000,0.000000,4.518014,4.581086,5.561436,1.421652,0.193668,0.012688,0.500534,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.250082,proposed,0,-126.340000,54.885000,-12.540182,-6.763891,-12.580000,-6.815000,0.039818,0.051109,-2.287110,9.666852,0.518412,9.666852,-2.287110,-0.220000,0.770000,-16,60,-15.679295,59.860458,-15.679295,59.860458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.264910,10.739111,63.047241,68.469660,0.000000,0.000000,0.000000,0.000000,4.526662,4.437225,5.557977,1.399003,0.141850,0.012699,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.260083,proposed,0,-126.340000,54.885000,-12.562229,-6.659888,-12.580000,-6.725000,0.017771,0.065112,-0.945339,9.361904,0.152474,9.361904,-0.945339,-0.190000,0.680000,-26,74,-26.419189,73.696287,-26.419189,73.696287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.235661,10.941189,60.624543,65.844120,0.000000,0.000000,0.000000,0.000000,4.449164,4.343865,5.557971,1.406549,0.140978,0.011930,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.270224,proposed,0,-126.340000,54.885000,-12.579042,-6.551626,-12.590000,-6.625000,0.010958,0.073374,-0.579401,8.447060,0.091484,8.447060,-0.579401,-0.220000,0.660000,-21,88,-21.256145,87.602531,-21.256145,87.602531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.927641,8.879826,56.155414,63.974757,0.000000,0.000000,0.000000,0.000000,4.215643,4.158963,5.569111,1.406245,0.192404,0.014026,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.280132,proposed,0,-126.340000,54.885000,-12.590238,-6.443251,-12.590000,-6.545000,-0.000238,0.101749,-0.030495,7.654195,0.091484,7.654195,-0.030495,-0.240000,0.770000,-18,90,-18.189945,90.192137,-18.189945,90.192137,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.594603,6.678262,57.571439,67.597301,0.000000,0.000000,0.000000,0.000000,4.230636,4.287853,5.553151,1.392404,0.172021,0.013563,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.290211,proposed,0,-126.340000,54.885000,-12.596490,-6.330516,-12.580000,-6.455000,-0.016490,0.124484,-0.030495,8.752008,0.457422,8.752008,-0.030495,-0.200000,0.830000,-18,80,-18.119646,80.470044,-18.119646,80.470044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.290982,5.063470,57.565791,66.967941,0.000000,0.000000,0.000000,0.000000,4.239169,4.252059,5.559812,1.430002,0.206763,0.018715,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.300213,proposed,0,-126.340000,54.885000,-12.597747,-6.216296,-12.570000,-6.365000,-0.027747,0.148704,0.213464,9.849821,-0.030495,9.849821,0.213464,-0.200000,0.820000,-15,76,-15.029299,76.470287,-15.029299,76.470287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.522705,3.769935,55.581631,63.405240,0.000000,0.000000,0.000000,0.000000,4.129331,4.017905,5.557388,1.449525,0.192344,0.015668,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.310084,proposed,0,-126.340000,54.885000,-12.594332,-6.101419,-12.550000,-6.255000,-0.044332,0.153581,0.945339,11.130602,0.579401,11.130602,0.945339,-0.180000,0.780000,-19,72,-18.937957,72.111365,-18.937957,72.111365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.827657,2.171666,54.278580,61.792874,0.000000,0.000000,0.000000,0.000000,4.047099,3.933788,5.557994,1.392207,0.143431,0.013768,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.320060,proposed,0,-126.340000,54.885000,-12.586360,-5.983298,-12.530000,-6.135000,-0.056360,0.151702,1.860183,11.923467,0.152474,11.923467,1.860183,-0.180000,0.740000,-23,71,-22.549431,71.332184,-22.549431,71.332184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.961371,-0.283532,52.663431,62.019828,0.000000,0.000000,0.000000,0.000000,3.962354,3.918955,5.557090,1.466540,0.211910,0.022870,0.500942,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.330059,proposed,0,-126.340000,54.885000,-12.573996,-5.863039,-12.510000,-6.025000,-0.063996,0.161961,0.884349,10.581696,0.579401,10.581696,0.884349,-0.200000,0.710000,-8,89,-7.944628,88.590459,-7.944628,88.590459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.514636,-2.781667,52.272401,62.668269,0.000000,0.000000,0.000000,0.000000,3.932888,3.932495,5.556911,1.496993,0.213579,0.020379,0.500788,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.340061,proposed,0,-126.340000,54.885000,-12.557435,-5.741040,-12.490000,-5.915000,-0.067435,0.173960,1.128308,9.605862,0.457422,9.605862,1.128308,-0.180000,0.770000,-7,95,-6.872878,94.996028,-6.872878,94.996028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.583350,-4.706164,53.967707,65.305849,0.000000,0.000000,0.000000,0.000000,3.976945,4.111172,5.574598,1.450202,0.221276,0.016976,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.350062,proposed,0,-126.340000,54.885000,-12.536874,-5.617518,-12.470000,-5.795000,-0.066874,0.177482,1.250287,10.947634,0.579401,10.947634,1.250287,-0.140000,0.850000,-8,79,-7.595853,79.249934,-7.595853,79.249934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.522000,-7.164747,54.103741,66.309546,0.000000,0.000000,0.000000,0.000000,4.047415,4.144306,5.555202,1.563047,0.279207,0.021917,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.360061,proposed,0,-126.340000,54.885000,-12.512509,-5.492687,-12.460000,-5.665000,-0.052509,0.172313,1.677214,13.936124,0.518412,13.936124,1.677214,-0.110000,0.830000,-8,57,-8.180170,57.430286,-8.180170,57.430286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.099205,-10.011905,54.893957,65.964844,0.000000,0.000000,0.000000,0.000000,4.094837,4.229708,5.552927,1.506444,0.197115,0.024888,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.370098,proposed,0,-126.340000,54.885000,-12.484411,-5.366203,-12.430000,-5.515000,-0.054411,0.148797,1.860183,15.216906,0.274453,15.216906,1.860183,-0.100000,0.690000,-6,59,-5.979321,58.570298,-5.979321,58.570298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.801363,-12.524065,56.172587,65.875008,0.000000,0.000000,0.000000,0.000000,4.155190,4.320540,5.559788,1.441533,0.193588,0.016321,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.380088,proposed,0,-126.340000,54.885000,-12.453015,-5.239345,-12.410000,-5.365000,-0.043015,0.125655,2.531068,14.607010,0.823360,14.607010,2.531068,-0.110000,0.600000,-5,71,-4.851540,71.441720,-4.851540,71.441720,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.530947,-15.001441,55.205332,65.736644,0.000000,0.000000,0.000000,0.000000,4.098892,4.211782,5.546122,1.403811,0.163221,0.014560,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.390093,proposed,0,-126.340000,54.885000,-12.418324,-5.111508,-12.370000,-5.235000,-0.048324,0.123492,2.897006,12.289405,0.701380,12.289405,2.897006,-0.090000,0.690000,-8,84,-7.722696,83.842285,-7.722696,83.842285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.747564,-17.350760,53.406247,64.985047,0.000000,0.000000,0.000000,0.000000,4.014551,4.080818,5.544882,1.452377,0.183322,0.015213,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.400087,proposed,0,-126.340000,54.885000,-12.380621,-4.983257,-12.340000,-5.095000,-0.040621,0.111743,3.323933,11.496540,0.518412,11.496540,3.323933,-0.090000,0.760000,-8,85,-7.506622,84.510770,-7.506622,84.510770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.051132,-20.039385,51.019462,64.619562,0.000000,0.000000,0.000000,0.000000,3.874187,4.018547,5.543569,1.448443,0.186916,0.015605,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.410092,proposed,0,-126.340000,54.885000,-12.339993,-4.854480,-12.300000,-4.975000,-0.039993,0.120520,2.653048,11.984457,0.762370,11.984457,2.653048,-0.070000,0.790000,0,80,-0.454186,79.524071,-0.454186,79.524071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.614210,-22.275683,48.926660,62.135627,0.000000,0.000000,0.000000,0.000000,3.716468,3.940504,5.550651,1.467269,0.213032,0.027076,0.500899,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.420063,proposed,0,-126.340000,54.885000,-12.296815,-4.725985,-12.270000,-4.845000,-0.026815,0.119015,2.714037,14.180083,1.311276,14.180083,2.714037,-0.080000,0.770000,6,63,6.427132,63.476544,6.427132,63.476544,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.930460,-23.684894,47.691754,59.809998,0.000000,0.000000,0.000000,0.000000,3.555086,3.914964,5.572851,1.430478,0.201639,0.017027,0.500297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.430090,proposed,0,-126.340000,54.885000,-12.250854,-4.596810,-12.230000,-4.695000,-0.020854,0.098190,3.201954,15.582843,0.640391,15.582843,3.201954,-0.040000,0.700000,2,55,2.222916,55.486470,2.222916,55.486470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.326816,-23.867741,47.985003,57.406877,0.000000,0.000000,0.000000,0.000000,3.499286,3.884764,5.553228,1.455551,0.207726,0.016368,0.501408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.440090,proposed,0,-126.340000,54.885000,-12.202647,-4.468239,-12.200000,-4.535000,-0.002647,0.066761,3.140965,14.546020,0.396432,14.546020,3.140965,-0.040000,0.600000,7,70,6.710733,69.567040,6.710733,69.567040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.468097,-24.298343,46.181876,54.946332,0.000000,0.000000,0.000000,0.000000,3.428880,3.663618,5.549991,1.539293,0.220158,0.025854,0.503487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.450094,proposed,0,-126.340000,54.885000,-12.152207,-4.340085,-12.160000,-4.395000,0.007793,0.054915,3.262944,13.570186,1.006328,13.570186,3.262944,-0.030000,0.620000,8,75,7.842472,74.919649,7.842472,74.919649,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.620844,-25.241097,46.430528,56.485883,0.000000,0.000000,0.000000,0.000000,3.430193,3.673062,5.552659,1.441583,0.181341,0.015978,0.502396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.460091,proposed,0,-126.340000,54.885000,-12.099740,-4.212700,-12.120000,-4.275000,0.020260,0.062300,3.262944,12.594353,1.250287,12.594353,3.262944,-0.010000,0.670000,8,79,8.364127,78.632451,8.364127,78.632451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.318057,-26.202888,45.818701,55.363264,0.000000,0.000000,0.000000,0.000000,3.395574,3.611002,5.551812,1.428856,0.199175,0.017219,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.470088,proposed,0,-126.340000,54.885000,-12.045351,-4.086202,-12.080000,-4.145000,0.034649,0.058798,3.628881,12.411384,0.518412,12.411384,3.628881,0.010000,0.720000,6,75,5.845237,74.535339,5.845237,74.535339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.481609,-27.359169,44.002285,53.618405,0.000000,0.000000,0.000000,0.000000,3.277108,3.518301,5.554830,1.438168,0.200384,0.016280,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.480096,proposed,0,-126.340000,54.885000,-11.989114,-3.960682,-12.030000,-4.005000,0.040886,0.044318,4.421746,14.119093,0.884349,14.119093,4.421746,0.020000,0.730000,0,57,0.369866,57.155007,0.369866,57.155007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.913771,-28.837207,41.198616,51.334489,0.000000,0.000000,0.000000,0.000000,3.104681,3.418791,5.550766,1.432443,0.199013,0.018272,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.490093,proposed,0,-126.340000,54.885000,-11.931274,-3.836627,-11.980000,-3.865000,0.048726,0.028373,4.055809,14.789979,0.945339,14.789979,4.055809,0.020000,0.660000,6,55,5.649988,54.721499,5.649988,54.721499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.727511,-29.822235,38.800176,48.218096,0.000000,0.000000,0.000000,0.000000,2.947399,3.299939,5.550119,1.460954,0.218655,0.015568,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.500088,proposed,0,-126.340000,54.885000,-11.871887,-3.714114,-11.930000,-3.725000,0.058113,0.010886,4.726694,12.960290,0.213464,12.960290,4.726694,0.020000,0.580000,2,74,2.348284,73.594976,2.348284,73.594976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.820100,-29.947652,40.542240,48.749348,0.000000,0.000000,0.000000,0.000000,2.976650,3.336037,5.556177,1.436177,0.206399,0.018619,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.510091,proposed,0,-126.340000,54.885000,-11.811008,-3.593261,-11.870000,-3.605000,0.058992,0.011739,5.397580,11.679509,0.701380,11.679509,5.397580,0.020000,0.610000,-3,81,-2.728193,80.702119,-2.728193,80.702119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.607384,-31.140495,40.138478,51.345808,0.000000,0.000000,0.000000,0.000000,3.016168,3.334333,5.547876,1.509882,0.191021,0.016849,0.500559,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.520044,proposed,0,-126.340000,54.885000,-11.749081,-3.474947,-11.810000,-3.485000,0.060919,0.010053,5.336590,11.374561,0.457422,11.374561,5.336590,0.030000,0.690000,-3,74,-2.762936,74.417923,-2.762936,74.417923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.913024,-32.736970,38.137697,50.798852,0.000000,0.000000,0.000000,0.000000,2.936662,3.294759,5.564385,1.537073,0.220012,0.017574,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.530061,proposed,0,-126.340000,54.885000,-11.685476,-3.358028,-11.750000,-3.365000,0.064524,0.006972,5.702528,11.313571,0.701380,11.313571,5.702528,-0.010000,0.720000,1,70,0.902701,69.518683,0.902701,69.518683,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.157638,-33.622503,36.462667,47.914911,0.000000,0.000000,0.000000,0.000000,2.765159,3.220911,5.558562,1.516192,0.199586,0.017806,0.501006,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.540062,proposed,0,-126.340000,54.885000,-11.620758,-3.243650,-11.680000,-3.245000,0.059242,0.001350,6.373413,12.167426,0.762370,12.167426,6.373413,-0.010000,0.680000,-3,63,-3.144168,63.007781,-3.144168,63.007781,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.110403,-33.945008,37.370777,47.072601,0.000000,0.000000,0.000000,0.000000,2.750595,3.223452,5.559340,1.574242,0.216662,0.024618,0.505203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.550064,proposed,0,-126.340000,54.885000,-11.554878,-3.131813,-11.610000,-3.125000,0.055122,-0.006813,6.495393,11.618519,1.006328,11.618519,6.495393,0.000000,0.660000,-5,66,-4.934024,65.650216,-4.934024,65.650216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.124557,-34.117220,35.653356,45.256231,0.000000,0.000000,0.000000,0.000000,2.628492,3.106077,5.566950,1.536774,0.190617,0.028079,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.560063,proposed,0,-126.340000,54.885000,-11.487919,-3.022772,-11.540000,-3.015000,0.052081,-0.007772,7.593205,10.215758,0.762370,10.215758,7.593205,-0.020000,0.640000,-11,76,-11.272685,76.136462,-11.272685,76.136462,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.245549,-34.388816,35.700194,45.699363,0.000000,0.000000,0.000000,0.000000,2.652542,3.101830,5.558647,1.547806,0.210761,0.026214,0.500658,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.570062,proposed,0,-126.340000,54.885000,-11.419885,-2.916663,-11.470000,-2.915000,0.050115,-0.001663,7.349247,8.203101,0.579401,8.203101,7.349247,-0.030000,0.670000,-8,88,-8.077517,88.221297,-8.077517,88.221297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.436637,-35.242015,35.532670,47.650644,0.000000,0.000000,0.000000,0.000000,2.600628,3.132891,5.555076,1.433468,0.208100,0.020623,0.500570,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.580061,proposed,0,-126.340000,54.885000,-11.350800,-2.813673,-11.390000,-2.835000,0.039200,0.021327,7.410237,8.020133,0.823360,8.020133,7.410237,-0.050000,0.750000,-6,82,-5.534114,82.316730,-5.534114,82.316730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.757647,-36.337834,39.006789,51.520941,0.000000,0.000000,0.000000,0.000000,2.830176,3.372074,5.560034,1.723509,0.249551,0.026694,0.501143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.590066,proposed,0,-126.340000,54.885000,-11.280630,-2.713917,-11.310000,-2.745000,0.029370,0.031083,6.922320,8.386070,0.518412,8.386070,6.922320,-0.070000,0.780000,2,74,2.287683,74.090224,2.287683,74.090224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.548026,-36.742298,39.229360,49.078037,0.000000,0.000000,0.000000,0.000000,2.882397,3.321206,7.385181,1.764088,0.268545,0.041390,0.500841,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.600079,proposed,0,-126.340000,54.885000,-11.209359,-2.617556,-11.240000,-2.655000,0.030641,0.037444,6.861330,9.178935,0.701380,9.178935,6.861330,-0.060000,0.760000,4,66,4.379990,66.072640,4.379990,66.072640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.097158,-36.256285,40.433843,47.491754,0.000000,0.000000,0.000000,0.000000,3.013241,3.317121,5.562980,1.743360,0.447148,0.041285,0.501132,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008307,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.610154,proposed,0,-126.340000,54.885000,-11.136586,-2.524284,-11.150000,-2.555000,0.013414,0.030716,6.495393,9.056956,0.701380,9.056956,6.495393,-0.050000,0.660000,7,72,6.738335,71.539664,6.738335,71.539664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.807757,-35.675034,39.027628,45.977181,0.000000,0.000000,0.000000,0.000000,2.943073,3.232869,7.017057,2.089516,0.246468,0.045857,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.620102,proposed,0,-126.340000,54.885000,-11.063653,-2.435959,-11.090000,-2.495000,0.026347,0.059041,6.800341,6.373413,0.396432,6.373413,6.800341,-0.030000,0.670000,3,92,3.412054,91.636641,3.412054,91.636641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.802722,-35.312769,38.347450,46.464793,0.000000,0.000000,0.000000,0.000000,2.876870,3.196220,5.552554,1.612159,0.226463,0.020084,0.500859,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.630167,proposed,0,-126.340000,54.885000,-10.988731,-2.350554,-11.020000,-2.435000,0.031269,0.084446,7.044299,4.970653,0.274453,4.970653,7.044299,-0.020000,0.770000,1,94,0.592188,93.667812,0.592188,93.667812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.005329,-36.278762,37.535397,49.900240,0.000000,0.000000,0.000000,0.000000,2.733273,3.268608,5.581373,1.685908,0.260277,0.023920,0.500669,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.640167,proposed,0,-126.340000,54.885000,-10.913132,-2.269798,-10.950000,-2.375000,0.036868,0.105202,6.739351,5.458569,0.701380,5.458569,6.739351,-0.020000,0.840000,5,82,4.660430,81.680202,4.660430,81.680202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.191904,-37.332886,36.946668,49.190171,0.000000,0.000000,0.000000,0.000000,2.644699,3.252205,5.571026,2.318183,0.279404,0.046967,0.505848,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.650168,proposed,0,-126.340000,54.885000,-10.836302,-2.193245,-10.870000,-2.315000,0.033698,0.121755,6.678361,6.739351,0.701380,6.739351,6.678361,-0.020000,0.840000,7,68,7.204916,68.237514,7.204916,68.237514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.734171,-37.603827,37.648740,46.991056,0.000000,0.000000,0.000000,0.000000,2.734972,3.240086,5.573914,1.583680,2.291540,0.041806,0.501576,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.010003,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.660210,proposed,0,-126.340000,54.885000,-10.757865,-2.120743,-10.790000,-2.245000,0.032135,0.124257,6.434403,6.800341,0.274453,6.800341,6.434403,-0.010000,0.730000,10,73,10.066213,73.261577,10.066213,73.261577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.413442,-37.292792,37.015400,44.935659,0.000000,0.000000,0.000000,0.000000,2.731571,3.166280,5.571749,1.744913,0.266608,0.038640,0.500863,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.670284,proposed,0,-126.340000,54.885000,-10.677790,-2.052514,-10.720000,-2.185000,0.042210,0.132486,7.044299,5.763517,0.396432,5.763517,7.044299,0.020000,0.730000,3,78,3.376184,78.485687,3.376184,78.485687,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.542156,-37.361060,36.600618,46.247068,0.000000,0.000000,0.000000,0.000000,2.689099,3.172446,6.139741,1.756025,0.261469,0.044992,0.501273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.680280,proposed,0,-126.340000,54.885000,-10.596874,-1.989377,-10.630000,-2.135000,0.033126,0.145623,8.203101,2.957996,0.152474,2.957996,8.203101,0.030000,0.730000,-9,99,-8.756162,98.524307,-8.756162,98.524307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.163018,-37.801166,34.104263,45.507843,0.000000,0.000000,0.000000,0.000000,2.554201,3.042177,5.583137,1.584552,1.351827,0.042621,0.502333,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.690269,proposed,0,-126.340000,54.885000,-10.514471,-1.930924,-10.540000,-2.105000,0.025529,0.174076,8.447060,2.104141,0.518412,2.104141,8.447060,-0.010000,0.800000,-7,99,-6.561166,98.806482,-6.561166,98.806482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.353459,-39.155887,33.941828,49.054989,0.000000,0.000000,0.000000,0.000000,2.639799,3.121089,6.862520,1.699727,0.284192,0.043290,0.503936,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009405,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.700270,proposed,0,-126.340000,54.885000,-10.430312,-1.877125,-10.460000,-2.075000,0.029688,0.197875,7.898153,2.836017,0.457422,2.836017,7.898153,-0.030000,0.890000,3,83,3.116089,82.797314,3.116089,82.797314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.493159,-40.220632,36.138117,49.997255,0.000000,0.000000,0.000000,0.000000,2.678015,3.257214,5.553620,1.426207,0.230252,0.019495,0.500500,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.710271,proposed,0,-126.340000,54.885000,-10.344391,-1.828131,-10.370000,-2.045000,0.025609,0.216869,7.532216,4.360757,0.518412,4.360757,7.532216,-0.010000,0.860000,7,70,7.132029,69.582661,7.132029,69.582661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.845711,-39.793532,38.518633,47.618715,0.000000,0.000000,0.000000,0.000000,2.774194,3.290247,5.555827,1.438520,0.210209,0.018512,0.500825,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.720300,proposed,0,-126.340000,54.885000,-10.256341,-1.783885,-10.290000,-1.995000,0.033659,0.211115,7.227268,4.604715,0.274453,4.604715,7.227268,-0.020000,0.770000,15,70,15.042165,70.094768,15.042165,70.094768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.010263,-39.004465,37.458106,45.530274,0.000000,0.000000,0.000000,0.000000,2.758546,3.204390,5.549256,1.650643,0.305756,0.025905,0.500994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.730274,proposed,0,-126.340000,54.885000,-10.166766,-1.744781,-10.210000,-1.955000,0.043234,0.210219,7.349247,3.384923,0.579401,3.384923,7.349247,0.020000,0.720000,13,80,12.611377,79.911441,12.611377,79.911441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.907960,-38.173256,38.108832,46.792661,0.000000,0.000000,0.000000,0.000000,2.843326,3.251161,5.568411,1.774833,0.249076,0.044544,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.740318,proposed,0,-126.340000,54.885000,-10.074418,-1.710384,-10.130000,-1.935000,0.055582,0.224616,8.020133,1.250287,0.579401,1.250287,8.020133,0.090000,0.730000,0,94,0.298474,93.561855,0.298474,93.561855,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.956791,-38.119168,35.247135,46.832024,0.000000,0.000000,0.000000,0.000000,2.680032,3.122562,5.602556,1.771039,0.267277,0.040023,0.504552,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.750287,proposed,0,-126.340000,54.885000,-9.980495,-1.681214,-10.030000,-1.925000,0.049505,0.243786,8.752008,-0.457422,0.518412,-0.457422,8.752008,0.030000,0.770000,2,102,1.556926,101.954530,1.556926,101.954530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.003961,-38.776261,32.001155,45.837122,0.000000,0.000000,0.000000,0.000000,2.600505,2.950682,5.587613,1.452659,0.265257,0.020130,0.500484,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.760305,proposed,0,-126.340000,54.885000,-9.883701,-1.656906,-9.940000,-1.915000,0.056299,0.258094,9.361904,-0.213464,0.152474,-0.213464,9.361904,-0.010000,0.880000,4,87,4.346405,87.264504,4.346405,87.264504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.245262,-39.555327,34.078521,48.072281,0.000000,0.000000,0.000000,0.000000,2.664853,3.108690,5.561993,1.478327,0.329740,0.040572,0.501588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.770274,proposed,0,-126.340000,54.885000,-9.784829,-1.637699,-9.840000,-1.905000,0.055171,0.267301,9.544873,2.287110,-0.152474,2.287110,9.544873,0.010000,0.890000,4,62,3.896836,61.535223,3.896836,61.535223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.599088,-39.644616,34.202170,45.643392,0.000000,0.000000,0.000000,0.000000,2.566976,3.082677,5.577311,1.522733,0.224092,0.032532,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.780300,proposed,0,-126.340000,54.885000,-9.682708,-1.623394,-9.730000,-1.885000,0.047292,0.261606,9.788831,2.531068,0.030495,2.531068,9.788831,-0.020000,0.720000,9,69,8.516245,68.725226,8.516245,68.725226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.452603,-38.824535,33.742389,42.890485,0.000000,0.000000,0.000000,0.000000,2.464860,3.028365,5.543199,1.408284,0.175924,0.018765,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.790299,proposed,0,-126.340000,54.885000,-9.578014,-1.614112,-9.620000,-1.865000,0.041986,0.250888,10.337738,0.823360,0.640391,0.823360,10.337738,0.000000,0.650000,4,84,3.909870,83.873380,3.909870,83.873380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.344390,-38.190568,33.806159,44.184401,0.000000,0.000000,0.000000,0.000000,2.538949,3.022411,5.543811,1.475207,0.198448,0.019019,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.800297,proposed,0,-126.340000,54.885000,-9.470361,-1.609780,-9.510000,-1.865000,0.039639,0.255220,11.435550,-1.799193,0.457422,-1.799193,11.435550,-0.010000,0.720000,-3,96,-2.784526,95.625353,-2.784526,95.625353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.726160,-38.456913,32.767686,45.898547,0.000000,0.000000,0.000000,0.000000,2.564591,2.990867,5.542382,1.404391,0.186278,0.017214,0.500303,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.810311,proposed,0,-126.340000,54.885000,-9.359399,-1.610357,-9.380000,-1.885000,0.020601,0.274643,12.411384,-1.799193,0.640391,-1.799193,12.411384,0.000000,0.840000,-12,83,-11.738163,82.804354,-11.738163,82.804354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.942363,-39.172638,31.786220,46.317765,0.000000,0.000000,0.000000,0.000000,2.549680,2.976993,5.562099,1.425944,0.227567,0.020166,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.820301,proposed,0,-126.340000,54.885000,-9.245453,-1.615784,-9.250000,-1.905000,0.004547,0.289216,12.838311,-1.433256,0.518412,-1.433256,12.838311,-0.030000,0.840000,-10,76,-10.142844,76.349119,-10.142844,76.349119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.224730,-39.466328,28.891083,41.578643,0.000000,0.000000,0.000000,0.000000,2.354979,2.758437,5.551587,1.431335,0.207615,0.017738,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.830301,proposed,0,-126.340000,54.885000,-9.127978,-1.626005,-9.120000,-1.915000,-0.007978,0.288995,13.204249,-1.128308,0.579401,-1.128308,13.204249,0.000000,0.800000,-14,73,-13.886902,72.849612,-13.886902,72.849612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.551347,-39.045623,29.175895,38.975165,0.000000,0.000000,0.000000,0.000000,2.196142,2.687697,5.548446,1.425117,0.205683,0.019647,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.840299,proposed,0,-126.340000,54.885000,-9.007003,-1.640934,-8.990000,-1.935000,-0.017003,0.294066,12.594353,-1.311276,0.396432,-1.311276,12.594353,-0.010000,0.740000,-4,76,-4.135658,76.155426,-4.135658,76.155426,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.605646,-38.657537,28.376420,38.152029,0.000000,0.000000,0.000000,0.000000,2.182075,2.630177,5.548384,1.428977,0.206290,0.017712,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.850301,proposed,0,-126.340000,54.885000,-8.882302,-1.660496,-8.860000,-1.945000,-0.022302,0.284504,12.655342,-1.982162,0.518412,-1.982162,12.655342,-0.050000,0.730000,5,78,5.104474,77.729753,5.104474,77.729753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.960627,-37.662597,32.371651,40.378384,0.000000,0.000000,0.000000,0.000000,2.612926,2.836481,5.544989,1.408938,0.183483,0.016644,0.501169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.860301,proposed,0,-126.340000,54.885000,-8.753821,-1.684583,-8.730000,-1.965000,-0.023821,0.280417,12.228415,-3.384923,0.396432,-3.384923,12.228415,-0.090000,0.730000,18,85,18.490269,84.822330,18.490269,84.822330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.902777,-36.236211,35.176239,42.651993,0.000000,0.000000,0.000000,0.000000,2.902663,3.000045,5.548562,1.411917,0.192956,0.016337,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.870301,proposed,0,-126.340000,54.885000,-8.621428,-1.713087,-8.610000,-1.995000,-0.011428,0.281913,12.350394,-3.445913,0.457422,-3.445913,12.350394,-0.040000,0.780000,17,77,17.156675,77.029966,17.156675,77.029966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.240405,-34.644922,37.880503,45.631607,0.000000,0.000000,0.000000,0.000000,3.140625,3.175600,5.548562,1.507752,0.219988,0.028062,0.503721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.880273,proposed,0,-126.340000,54.885000,-8.485394,-1.745789,-8.480000,-2.025000,-0.005394,0.279211,12.106436,-2.348100,0.335443,-2.348100,12.106436,0.000000,0.860000,18,56,18.385172,56.435601,18.385172,56.435601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.269189,-34.167879,34.327533,43.431779,0.000000,0.000000,0.000000,0.000000,2.760744,3.033744,5.554916,1.426972,0.195581,0.021737,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.890300,proposed,0,-126.340000,54.885000,-8.344457,-1.782849,-8.350000,-2.045000,0.005543,0.262151,13.143259,-2.531068,0.701380,-2.531068,13.143259,0.060000,0.670000,7,69,6.690248,68.819567,6.690248,68.819567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.197484,-32.901507,37.933502,43.463973,0.000000,0.000000,0.000000,0.000000,2.838494,3.120587,5.552899,1.507391,0.226597,0.022293,0.503525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.900304,proposed,0,-126.340000,54.885000,-8.199601,-1.823857,-8.200000,-2.085000,0.000399,0.261143,14.728989,-4.421746,0.457422,-4.421746,14.728989,0.060000,0.630000,-6,85,-5.718050,85.084016,-5.718050,85.084016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.787031,-33.091723,34.324476,43.074374,0.000000,0.000000,0.000000,0.000000,2.546449,2.824087,5.552240,1.435594,0.208524,0.018765,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.910301,proposed,0,-126.340000,54.885000,-8.050527,-1.868708,-8.050000,-2.135000,-0.000527,0.266292,15.277895,-5.031642,0.640391,-5.031642,15.277895,0.020000,0.710000,-3,81,-3.199215,81.231490,-3.199215,81.231490,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.629881,-33.879189,32.051922,44.461318,0.000000,0.000000,0.000000,0.000000,2.548439,2.832986,5.549752,1.476270,0.197721,0.019779,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.920299,proposed,0,-126.340000,54.885000,-7.897046,-1.917273,-7.890000,-2.175000,-0.007046,0.257727,16.253729,-4.421746,0.457422,-4.421746,16.253729,0.000000,0.780000,-5,66,-5.182185,65.826145,-5.182185,65.826145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.055379,-34.135187,33.484829,43.863018,0.000000,0.000000,0.000000,0.000000,2.559761,2.879046,5.550482,1.422717,0.202439,0.018109,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.930300,proposed,0,-126.340000,54.885000,-7.739038,-1.969400,-7.730000,-2.215000,-0.009038,0.245600,15.521854,-2.957996,0.762370,-2.957996,15.521854,-0.040000,0.720000,11,55,10.947125,54.789976,10.947125,54.789976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.772657,-33.894099,33.541945,41.796180,0.000000,0.000000,0.000000,0.000000,2.489913,2.825640,5.550513,1.877267,0.282012,0.062190,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008287,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.940277,proposed,0,-126.340000,54.885000,-7.576924,-2.024747,-7.560000,-2.255000,-0.016924,0.230253,15.643833,-3.811850,0.701380,-3.811850,15.643833,-0.020000,0.630000,13,65,12.639344,64.838757,12.639344,64.838757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.218608,-31.550749,39.660628,42.673760,0.000000,0.000000,0.000000,0.000000,3.000783,3.115848,5.561198,1.501208,0.189088,0.020199,0.500437,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.950307,proposed,0,-126.340000,54.885000,-7.409353,-2.083582,-7.400000,-2.305000,-0.009353,0.221418,16.009771,-4.726694,0.518412,-4.726694,16.009771,0.030000,0.600000,8,72,7.907366,71.979726,7.907366,71.979726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.234044,-30.465309,41.393179,45.273224,0.000000,0.000000,0.000000,0.000000,2.998024,3.057496,5.551418,1.484109,0.214233,0.025155,0.500809,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.960300,proposed,0,-126.340000,54.885000,-7.237802,-2.145183,-7.230000,-2.355000,-0.007802,0.209817,17.351542,-6.129455,0.396432,-6.129455,17.351542,0.030000,0.660000,-1,75,-0.675900,74.661489,-0.675900,74.661489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.483313,-30.046969,40.612601,45.635786,0.000000,0.000000,0.000000,0.000000,2.787194,2.992591,5.551981,1.436517,0.203347,0.019996,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.970300,proposed,0,-126.340000,54.885000,-7.061531,-2.209601,-7.050000,-2.415000,-0.011531,0.205399,17.717479,-5.946486,1.250287,-5.946486,17.717479,0.010000,0.670000,2,70,1.625754,69.919503,1.625754,69.919503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.446457,-29.909249,38.376638,44.709927,0.000000,0.000000,0.000000,0.000000,2.661526,2.902719,5.555229,1.453787,0.201787,0.018363,0.501443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.980299,proposed,0,-126.340000,54.885000,-6.880673,-2.276578,-6.860000,-2.465000,-0.020673,0.188422,17.839459,-5.031642,0.701380,-5.031642,17.839459,0.000000,0.670000,6,59,5.667094,58.574838,5.667094,58.574838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.960509,-29.256612,39.180448,43.119361,0.000000,0.000000,0.000000,0.000000,2.669406,2.877586,5.548348,1.417216,0.175241,0.016571,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.990296,proposed,0,-126.340000,54.885000,-6.695233,-2.345900,-6.670000,-2.515000,-0.025233,0.169100,18.266386,-4.116798,0.762370,-4.116798,18.266386,0.010000,0.640000,5,49,5.250676,49.397274,5.250676,49.397274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.328416,-27.883461,41.244747,42.198165,0.000000,0.000000,0.000000,0.000000,2.886679,2.906729,5.551077,1.482746,0.180484,0.017851,0.501562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.000299,proposed,0,-126.340000,54.885000,-6.505125,-2.417386,-6.480000,-2.565000,-0.025125,0.147614,19.059251,-4.543725,0.762370,-4.543725,19.059251,0.020000,0.550000,1,57,1.100291,56.718068,1.100291,56.718068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.135449,-26.272970,43.750222,42.989170,0.000000,0.000000,0.000000,0.000000,2.963863,2.945607,5.546707,1.422415,0.185219,0.017407,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.010297,proposed,0,-126.340000,54.885000,-6.310569,-2.490740,-6.280000,-2.615000,-0.030569,0.124260,18.815292,-6.617372,0.823360,-6.617372,18.815292,0.010000,0.520000,7,73,6.657485,73.085319,6.657485,73.085319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.811577,-24.983324,44.329107,44.273240,0.000000,0.000000,0.000000,0.000000,2.833884,2.913879,5.542271,1.422809,0.176236,0.016386,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.020284,proposed,0,-126.340000,54.885000,-6.111757,-2.565681,-6.080000,-2.685000,-0.031757,0.119319,19.242219,-7.593205,0.823360,-7.593205,19.242219,0.000000,0.610000,8,72,8.025780,71.613145,8.025780,71.613145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.846096,-23.488676,45.911657,46.230602,0.000000,0.000000,0.000000,0.000000,2.947676,3.010066,6.180115,1.720204,0.245177,0.033818,0.500875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.030275,proposed,0,-126.340000,54.885000,-5.908486,-2.642073,-5.890000,-2.755000,-0.018486,0.112927,19.547167,-6.312424,1.067318,-6.312424,19.547167,0.020000,0.660000,8,55,8.349295,54.577189,8.349295,54.577189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.741024,-22.102750,48.836555,47.984472,0.000000,0.000000,0.000000,0.000000,3.074310,3.137065,5.552472,1.434254,0.200676,0.018400,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.040299,proposed,0,-126.340000,54.885000,-5.700223,-2.719907,-5.690000,-2.805000,-0.010223,0.085093,19.425188,-4.299767,1.067318,-4.299767,19.425188,0.030000,0.610000,13,38,13.193852,38.208377,13.193852,38.208377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.180220,-20.469116,51.816078,47.596663,0.000000,0.000000,0.000000,0.000000,3.224575,3.186480,5.550318,1.621973,0.246193,0.028667,0.502810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.050855,proposed,0,-126.340000,54.885000,-5.476339,-2.802892,-5.480000,-2.855000,0.003661,0.052108,19.486178,-4.726694,1.189297,-4.726694,19.486178,0.070000,0.470000,13,49,12.900173,49.440451,12.900173,49.440451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.182931,-17.648345,56.695593,50.944515,0.000000,0.000000,0.000000,0.000000,3.478329,3.287182,5.566253,1.676416,0.224097,0.033270,0.501108,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.060275,proposed,0,-126.340000,54.885000,-5.272708,-2.877595,-5.290000,-2.915000,0.017292,0.037405,19.852116,-6.556382,1.311276,-6.556382,19.852116,0.080000,0.450000,12,65,11.692096,64.502407,11.692096,64.502407,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.685157,-15.217923,57.638112,50.858852,0.000000,0.000000,0.000000,0.000000,3.542420,3.278923,5.571887,1.598806,0.243987,0.022586,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.070276,proposed,0,-126.340000,54.885000,-5.052686,-2.957333,-5.070000,-2.995000,0.017314,0.037667,21.071908,-8.447060,1.250287,-8.447060,21.071908,0.080000,0.530000,3,73,3.230691,72.515502,3.230691,72.515502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.770293,-12.821436,56.484385,50.860586,0.000000,0.000000,0.000000,0.000000,3.569989,3.365593,5.565521,1.603478,0.219522,0.026998,0.500965,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.080282,proposed,0,-126.340000,54.885000,-4.828766,-3.037300,-4.850000,-3.075000,0.021234,0.037700,21.620814,-8.142112,1.250287,-8.142112,21.620814,0.060000,0.580000,4,66,3.738917,65.613350,3.738917,65.613350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.889612,-11.234231,54.583707,50.685027,0.000000,0.000000,0.000000,0.000000,3.614111,3.272521,5.600230,1.708691,0.226927,0.024655,0.500944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008072,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.090278,proposed,0,-126.340000,54.885000,-4.601432,-3.117132,-4.630000,-3.145000,0.028568,0.027868,20.888939,-6.129455,1.372266,-6.129455,20.888939,0.030000,0.600000,18,46,18.422990,46.198221,18.422990,46.198221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.286652,-9.469796,53.874696,48.141066,0.000000,0.000000,0.000000,0.000000,3.559585,3.131698,5.572341,1.645994,0.281200,0.026746,0.500828,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008038,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.100307,proposed,0,-126.340000,54.885000,-4.369932,-3.196899,-4.420000,-3.205000,0.050068,0.008101,20.462012,-4.360757,1.372266,-4.360757,20.462012,0.050000,0.540000,27,34,26.898724,34.280760,26.898724,34.280760,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.740002,-6.532853,58.811544,53.420335,0.000000,0.000000,0.000000,0.000000,3.655495,3.354658,5.651338,1.716464,0.233645,0.027800,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.110276,proposed,0,-126.340000,54.885000,-4.136589,-3.275624,-4.210000,-3.255000,0.073411,-0.020624,20.279043,-4.726694,0.945339,-4.726694,20.279043,0.150000,0.430000,21,44,21.333967,44.056897,21.333967,44.056897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.427764,-3.384693,66.070746,61.041239,0.000000,0.000000,0.000000,0.000000,4.026969,3.795648,5.559843,1.610686,0.246451,0.028467,0.500761,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.120282,proposed,0,-126.340000,54.885000,-3.899374,-3.353818,-4.000000,-3.305000,0.100626,-0.048818,21.193887,-6.495393,0.884349,-6.495393,21.193887,0.160000,0.420000,15,58,15.180707,57.861972,15.180707,57.861972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.994084,-1.410293,66.623517,60.687986,0.000000,0.000000,0.000000,0.000000,4.183279,3.888301,5.593061,2.289031,0.235226,0.035629,0.501015,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.130270,proposed,0,-126.340000,54.885000,-3.659802,-3.430801,-3.780000,-3.385000,0.120198,-0.045801,20.949928,-8.508050,1.067318,-8.508050,20.949928,0.160000,0.420000,19,76,19.253912,76.153151,19.253912,76.153151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.795213,0.711458,64.703921,59.746478,0.000000,0.000000,0.000000,0.000000,4.196956,3.924162,5.563710,1.707275,0.268160,0.029400,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.140273,proposed,0,-126.340000,54.885000,-3.417340,-3.506575,-3.560000,-3.475000,0.142660,-0.031575,21.132897,-8.752008,1.250287,-8.752008,21.132897,0.160000,0.560000,22,69,21.655721,68.541435,21.655721,68.541435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.683070,2.719715,63.036912,58.638052,0.000000,0.000000,0.000000,0.000000,4.162694,3.891137,5.562908,1.598617,0.217367,0.027097,0.500459,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.150620,proposed,0,-126.340000,54.885000,-3.164160,-3.583295,-3.340000,-3.545000,0.175840,-0.038295,21.376856,-6.190445,1.372266,-6.190445,21.376856,0.160000,0.620000,26,42,25.662450,42.149470,25.662450,42.149470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.354272,5.171620,66.144400,61.740576,0.000000,0.000000,0.000000,0.000000,4.405298,3.990662,5.594071,1.525950,0.215364,0.017131,0.505300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.160268,proposed,0,-126.340000,54.885000,-2.926167,-3.653077,-3.120000,-3.595000,0.193833,-0.058077,22.718627,-3.384923,1.616224,-3.384923,22.718627,0.200000,0.520000,14,26,13.666731,25.942301,13.666731,25.942301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.766550,8.244577,71.586027,67.108133,0.000000,0.000000,0.000000,0.000000,4.692210,4.179027,5.550734,1.442626,0.191625,0.014763,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.170271,proposed,0,-126.340000,54.885000,-2.677726,-3.723408,-2.900000,-3.635000,0.222274,-0.088408,23.206544,-3.323933,1.677214,-3.323933,23.206544,0.170000,0.350000,16,39,15.698786,39.086741,15.698786,39.086741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.007920,10.378557,76.297101,71.729000,0.000000,0.000000,0.000000,0.000000,5.067148,4.532738,5.550006,1.428147,0.187479,0.015378,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.180279,proposed,0,-126.340000,54.885000,-2.427791,-3.791467,-2.660000,-3.685000,0.232209,-0.106467,24.670294,-5.641538,1.372266,-5.641538,24.670294,0.220000,0.370000,-2,56,-2.311886,56.350200,-2.311886,56.350200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.755133,13.547142,70.765947,68.652890,0.000000,0.000000,0.000000,0.000000,4.768366,4.501876,5.564884,1.461425,0.200708,0.018530,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.190267,proposed,0,-126.340000,54.885000,-2.177239,-3.856875,-2.400000,-3.755000,0.222761,-0.101875,25.402169,-8.142112,1.494245,-8.142112,25.402169,0.070000,0.390000,8,78,8.473956,78.338344,8.473956,78.338344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.126741,15.511559,66.359017,66.035989,0.000000,0.000000,0.000000,0.000000,4.656280,4.493272,5.540679,1.417009,0.180846,0.019380,0.500875,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.200273,proposed,0,-126.340000,54.885000,-1.925467,-3.919648,-2.150000,-3.845000,0.224533,-0.074648,25.646128,-8.934977,1.494245,-8.934977,25.646128,0.050000,0.660000,11,66,11.407943,65.900364,11.407943,65.900364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.275508,17.208755,63.342309,65.077637,0.000000,0.000000,0.000000,0.000000,4.499381,4.462010,5.549750,1.482589,0.182984,0.016149,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.210296,proposed,0,-126.340000,54.885000,-1.672814,-3.979548,-1.880000,-3.915000,0.207186,-0.064548,25.280190,-6.434403,1.738204,-6.434403,25.280190,0.080000,0.640000,13,49,12.951843,49.344916,12.951843,49.344916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.512941,20.490753,67.510028,70.831339,0.000000,0.000000,0.000000,0.000000,4.813263,4.731386,5.541225,1.449215,0.155561,0.014425,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.220302,proposed,0,-126.340000,54.885000,-1.420533,-4.036144,-1.630000,-3.965000,0.209467,-0.071144,24.670294,-3.567892,2.043152,-3.567892,24.670294,0.090000,0.570000,20,33,20.389215,32.868216,20.389215,32.868216,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.382319,23.945753,69.643032,73.184026,0.000000,0.000000,0.000000,0.000000,4.913457,4.808051,5.551765,1.594178,0.227049,0.026831,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.230310,proposed,0,-126.340000,54.885000,-1.168416,-4.089360,-1.370000,-4.005000,0.201584,-0.084360,25.280190,-3.262944,1.921172,-3.262944,25.280190,0.140000,0.450000,10,41,10.226918,41.247002,10.226918,41.247002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.500383,27.487224,70.082521,75.673156,0.000000,0.000000,0.000000,0.000000,4.931321,4.937414,5.562845,1.435617,0.209318,0.018115,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.240298,proposed,0,-126.340000,54.885000,-0.917458,-4.138871,-1.110000,-4.045000,0.192542,-0.093871,25.768107,-4.848673,1.860183,-4.848673,25.768107,0.150000,0.390000,3,62,2.828826,61.817190,2.828826,61.817190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.148715,30.107958,71.822463,76.653657,0.000000,0.000000,0.000000,0.000000,5.023743,5.171907,5.551342,1.700286,0.252424,0.034184,0.501869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.250278,proposed,0,-126.340000,54.885000,-0.667644,-4.184574,-0.840000,-4.105000,0.172356,-0.079574,26.865920,-6.678361,1.799193,-6.678361,26.865920,0.110000,0.470000,-5,75,-4.750654,74.844023,-4.750654,74.844023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.506464,31.642663,65.990719,72.464718,0.000000,0.000000,0.000000,0.000000,4.733494,5.055954,5.576498,1.637086,0.255774,0.036625,0.501685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.260311,proposed,0,-126.340000,54.885000,-0.417864,-4.226531,-0.560000,-4.165000,0.142136,-0.061531,26.438993,-6.312424,2.226120,-6.312424,26.438993,0.060000,0.590000,2,67,1.980724,66.926364,1.980724,66.926364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.686470,32.270031,62.534247,69.802176,0.000000,0.000000,0.000000,0.000000,4.606917,4.943083,5.565820,1.460200,0.194021,0.021954,0.500848,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.270272,proposed,0,-126.340000,54.885000,-0.171598,-4.264055,-0.290000,-4.215000,0.118402,-0.049055,26.317013,-3.811850,2.531068,-3.811850,26.317013,0.040000,0.630000,6,47,5.542055,46.968965,5.542055,46.968965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.095881,33.787480,59.441284,69.614571,0.000000,0.000000,0.000000,0.000000,4.486234,4.868672,5.553499,1.882606,0.300583,0.051132,0.514031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008314,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.280304,proposed,0,-126.340000,54.885000,0.074301,-4.297517,-0.040000,-4.235000,0.114301,-0.062517,25.768107,-1.067318,1.677214,-1.067318,25.768107,0.040000,0.550000,12,33,11.548916,33.103157,11.548916,33.103157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.664979,35.631849,56.792728,70.524065,0.000000,0.000000,0.000000,0.000000,4.461728,4.844780,5.567765,1.437552,0.210264,0.018434,0.500984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.290269,proposed,0,-126.340000,54.885000,0.316130,-4.326305,0.220000,-4.245000,0.096130,-0.081305,24.731284,-0.213464,2.104141,-0.213464,24.731284,0.070000,0.430000,16,39,15.763636,38.516759,15.763636,38.516759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.182814,37.521291,59.143623,73.693204,0.000000,0.000000,0.000000,0.000000,4.377911,4.989972,5.550605,1.607245,0.231182,0.031571,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.300273,proposed,0,-126.340000,54.885000,0.556027,-4.350588,0.460000,-4.255000,0.096027,-0.095588,23.877429,-2.348100,2.043152,-2.348100,23.877429,0.110000,0.380000,17,63,16.711209,63.432615,16.711209,63.432615,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.589454,39.302054,60.320436,75.189071,0.000000,0.000000,0.000000,0.000000,4.403627,5.201209,5.551244,1.456320,0.204956,0.022823,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.310301,proposed,0,-126.340000,54.885000,0.793251,-4.370151,0.710000,-4.285000,0.083251,-0.085151,23.206544,-3.994819,2.043152,-3.994819,23.206544,0.150000,0.470000,14,75,13.835713,75.377451,13.835713,75.377451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.838980,39.481166,59.894308,72.668646,0.000000,0.000000,0.000000,0.000000,4.427414,5.206344,5.555020,1.483747,0.204485,0.031754,0.500599,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.320313,proposed,0,-126.340000,54.885000,1.026502,-4.384785,0.950000,-4.315000,0.076502,-0.069785,23.511492,-3.262944,1.921172,-3.262944,23.511492,0.160000,0.580000,7,66,6.951104,66.022343,6.951104,66.022343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.679394,39.065907,61.156255,72.619130,0.000000,0.000000,0.000000,0.000000,4.527609,5.222296,5.564469,1.556757,0.249700,0.030650,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.330302,proposed,0,-126.340000,54.885000,1.255192,-4.394385,1.190000,-4.345000,0.065192,-0.049385,23.206544,-0.579401,2.226120,-0.579401,23.206544,0.140000,0.650000,9,44,8.644384,43.750459,8.644384,43.750459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.763161,39.212550,60.145083,71.012570,0.000000,0.000000,0.000000,0.000000,4.504736,5.071978,5.561611,1.533863,0.211658,0.025719,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.340308,proposed,0,-126.340000,54.885000,1.479935,-4.398894,1.430000,-4.345000,0.049935,-0.053894,22.474668,1.433256,2.531068,1.433256,22.474668,0.130000,0.530000,13,41,12.866163,41.290378,12.866163,41.290378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.479601,40.308421,60.976920,71.856408,0.000000,0.000000,0.000000,0.000000,4.405687,5.017636,5.554505,1.435804,0.195518,0.020736,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.350302,proposed,0,-126.340000,54.885000,1.699687,-4.398197,1.670000,-4.325000,0.029687,-0.073197,22.962585,1.738204,1.921172,1.738204,22.962585,0.130000,0.450000,4,49,4.492928,48.751096,4.492928,48.751096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.490918,41.289380,62.736905,72.329592,0.000000,0.000000,0.000000,0.000000,4.202126,5.106561,5.556730,1.520969,0.210431,0.022709,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.360300,proposed,0,-126.340000,54.885000,1.914445,-4.392216,1.900000,-4.315000,0.014445,-0.077216,23.206544,0.396432,1.433256,0.396432,23.206544,0.130000,0.450000,-4,64,-3.560459,64.277290,-3.560459,64.277290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.045313,42.113268,63.589453,72.921931,0.000000,0.000000,0.000000,0.000000,4.270010,5.311317,5.551124,1.633016,0.224308,0.024565,0.500635,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.370301,proposed,0,-126.340000,54.885000,2.123816,-4.380875,2.140000,-4.315000,-0.016184,-0.065875,23.023575,-0.762370,1.738204,-0.762370,23.023575,0.100000,0.510000,-6,75,-5.726435,75.004647,-5.726435,75.004647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.673378,42.180859,66.483025,74.274895,0.000000,0.000000,0.000000,0.000000,4.294539,5.515827,5.560060,1.680085,0.321797,0.055433,0.500895,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.380275,proposed,0,-126.340000,54.885000,2.326874,-4.364164,2.370000,-4.315000,-0.043126,-0.049164,21.986752,0.091484,1.982162,0.091484,21.986752,0.080000,0.600000,0,67,-0.004066,67.265049,-0.004066,67.265049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.447264,41.426862,71.921092,77.540011,0.000000,0.000000,0.000000,0.000000,4.378892,5.758160,5.563004,1.492923,0.201035,0.019281,0.502594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.390304,proposed,0,-126.340000,54.885000,2.524912,-4.341877,2.590000,-4.305000,-0.065088,-0.036877,21.132897,2.836017,2.165131,2.836017,21.132897,0.070000,0.620000,5,49,5.028688,49.212174,5.028688,49.212174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.652682,40.916985,77.595546,82.022223,0.000000,0.000000,0.000000,0.000000,4.415094,5.946719,5.553756,1.447079,0.203422,0.023058,0.500464,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.400271,proposed,0,-126.340000,54.885000,2.715316,-4.314238,2.790000,-4.265000,-0.074684,-0.049238,19.486178,4.665705,1.433256,4.665705,19.486178,0.080000,0.570000,15,42,14.961760,42.169385,14.961760,42.169385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.887956,41.206242,80.553544,85.761132,0.000000,0.000000,0.000000,0.000000,4.510998,6.046666,5.553574,1.446348,0.195891,0.018774,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.410301,proposed,0,-126.340000,54.885000,2.900131,-4.280881,3.000000,-4.225000,-0.099869,-0.055881,18.327375,5.153621,1.494245,5.153621,18.327375,0.110000,0.470000,16,52,16.145019,51.952000,16.145019,51.952000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.871153,41.213194,83.117822,88.601977,0.000000,0.000000,0.000000,0.000000,4.654598,6.200460,5.553288,1.440770,0.196705,0.019847,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.420308,proposed,0,-126.340000,54.885000,3.077468,-4.242036,3.180000,-4.185000,-0.102532,-0.057036,17.473521,3.384923,1.860183,3.384923,17.473521,0.120000,0.500000,17,70,17.202374,69.596974,17.202374,69.596974,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.686122,40.648728,82.302556,86.122579,0.000000,0.000000,0.000000,0.000000,4.608943,6.223996,5.553550,1.509852,0.232486,0.023353,0.500604,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.430303,proposed,0,-126.340000,54.885000,3.247257,-4.197692,3.370000,-4.165000,-0.122743,-0.032692,17.107583,1.921172,1.555235,1.921172,17.107583,0.140000,0.590000,10,82,10.361787,82.232061,10.361787,82.232061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.182065,38.896855,82.148491,83.978005,0.000000,0.000000,0.000000,0.000000,4.600315,6.182662,5.556901,1.528641,0.224647,0.018706,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.441143,proposed,0,-126.340000,54.885000,3.422811,-4.143341,3.560000,-4.125000,-0.137189,-0.018341,16.497687,2.957996,1.677214,2.957996,16.497687,0.140000,0.690000,8,73,7.711656,72.992229,7.711656,72.992229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.384895,36.345929,81.894108,82.167742,0.000000,0.000000,0.000000,0.000000,4.632967,6.114886,5.592741,1.676587,0.257557,0.027627,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.450270,proposed,0,-126.340000,54.885000,3.563444,-4.092555,3.720000,-4.085000,-0.156556,-0.007555,16.070760,5.031642,1.311276,5.031642,16.070760,0.120000,0.720000,7,59,7.494154,59.215844,7.494154,59.215844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.704748,34.356442,82.773848,82.195301,0.000000,0.000000,0.000000,0.000000,4.635335,6.031844,5.553955,1.595068,0.223631,0.027134,0.500391,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007909,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.460280,proposed,0,-126.340000,54.885000,3.709930,-4.031597,3.870000,-4.025000,-0.160070,-0.006597,14.485031,8.142112,1.250287,8.142112,14.485031,0.160000,0.760000,10,36,10.375368,35.567428,10.375368,35.567428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.772508,32.406562,82.317768,81.376501,0.000000,0.000000,0.000000,0.000000,4.609795,5.865546,5.596563,1.704857,0.246202,0.033855,0.501023,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.470277,proposed,0,-126.340000,54.885000,3.847912,-3.965274,4.020000,-3.945000,-0.172088,-0.020274,13.021280,8.264091,1.311276,8.264091,13.021280,0.160000,0.480000,16,63,15.802585,63.297312,15.802585,63.297312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.705503,32.143295,84.540542,86.367325,0.000000,0.000000,0.000000,0.000000,4.734270,6.067873,5.568785,1.622439,0.234541,0.024905,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.480276,proposed,0,-126.340000,54.885000,3.977399,-3.893555,4.150000,-3.865000,-0.172601,-0.028555,11.679509,6.434403,1.311276,6.434403,11.679509,0.160000,0.540000,20,79,20.008756,79.339735,20.008756,79.339735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.695422,30.070187,82.102355,80.403309,0.000000,0.000000,0.000000,0.000000,4.597732,5.937607,5.589662,2.400713,0.229794,0.033803,0.500620,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.490301,proposed,0,-126.340000,54.885000,4.098502,-3.816302,4.280000,-3.815000,-0.181498,-0.001302,10.459717,5.153621,0.640391,5.153621,10.459717,0.170000,0.630000,21,91,20.570811,90.784030,20.570811,90.784030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.717316,27.564591,83.182566,81.321163,0.000000,0.000000,0.000000,0.000000,4.658224,6.025693,5.596092,1.648123,0.259032,0.032176,0.500943,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.500274,proposed,0,-126.340000,54.885000,4.210146,-3.734216,4.380000,-3.745000,-0.169854,0.010784,9.300914,6.190445,1.067318,6.190445,9.300914,0.230000,0.820000,16,72,15.939660,72.348685,15.939660,72.348685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.826886,24.628676,84.021966,85.487034,0.000000,0.000000,0.000000,0.000000,4.757463,6.076523,5.571122,1.626208,0.259214,0.023300,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.510274,proposed,0,-126.340000,54.885000,4.313101,-3.646758,4.470000,-3.665000,-0.156899,0.018242,7.471226,9.483883,0.823360,9.483883,7.471226,0.240000,0.850000,24,48,23.986451,47.811517,23.986451,47.811517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.032624,22.951943,83.048949,81.975663,0.000000,0.000000,0.000000,0.000000,4.702666,5.939531,5.558241,1.712130,0.230059,0.027825,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008039,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.520273,proposed,0,-126.340000,54.885000,4.406930,-3.554251,4.550000,-3.555000,-0.143070,0.000749,6.800341,12.167426,0.762370,12.167426,6.800341,0.240000,0.710000,24,41,24.183502,40.937258,24.183502,40.937258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.474205,22.020310,84.583898,85.169852,0.000000,0.000000,0.000000,0.000000,4.736698,5.964840,5.556895,1.521317,0.224257,0.022280,0.500717,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.531608,proposed,0,-126.340000,54.885000,4.502160,-3.443389,4.630000,-3.435000,-0.127840,-0.008389,5.397580,10.093779,0.518412,10.093779,5.397580,0.280000,0.460000,22,85,22.467740,84.686145,22.467740,84.686145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.233078,22.303401,82.834821,83.824797,0.000000,0.000000,0.000000,0.000000,4.638750,5.991653,5.611907,1.488032,0.219163,0.024851,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.540269,proposed,0,-126.340000,54.885000,4.566884,-3.354492,4.680000,-3.365000,-0.113116,0.010508,4.726694,7.166278,1.067318,7.166278,4.726694,0.260000,0.650000,23,100,23.001226,99.761051,23.001226,99.761051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.235241,19.957719,79.194945,81.304506,0.000000,0.000000,0.000000,0.000000,4.528843,5.781547,5.552435,1.516846,0.259421,0.028689,0.501086,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.550304,proposed,0,-126.340000,54.885000,4.633109,-3.247084,4.740000,-3.285000,-0.106891,0.037916,4.787684,6.922320,0.884349,6.922320,4.787684,0.250000,0.770000,15,99,15.055432,98.796321,15.055432,98.796321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.305120,17.766188,81.534760,84.774715,0.000000,0.000000,0.000000,0.000000,4.657052,5.875728,5.587498,1.734941,0.351733,0.039916,0.503771,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008230,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.560273,proposed,0,-126.340000,54.885000,4.689569,-3.135805,4.790000,-3.185000,-0.100431,0.049195,3.689871,10.459717,0.884349,10.459717,3.689871,0.250000,0.900000,16,64,16.473422,63.522384,16.473422,63.522384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.790920,15.990361,81.016907,83.779244,0.000000,0.000000,0.000000,0.000000,4.598036,5.722742,5.562208,1.466760,0.259615,0.034052,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.571778,proposed,0,-126.340000,54.885000,4.743151,-3.001925,4.830000,-3.025000,-0.086849,0.023075,2.287110,14.972947,0.823360,14.972947,2.287110,0.210000,0.770000,26,39,26.308786,38.966873,26.308786,38.966873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-141.258517,15.985187,82.631825,80.919749,0.000000,0.000000,0.000000,0.000000,4.716473,5.698110,5.584859,1.618767,0.225459,0.025571,0.500888,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.580268,proposed,0,-126.340000,54.885000,4.774761,-2.899492,4.850000,-2.905000,-0.075239,0.005508,1.006328,15.643833,0.152474,15.643833,1.006328,0.230000,0.610000,29,48,28.676221,48.409012,28.676221,48.409012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.807379,17.159172,81.766713,83.412616,0.000000,0.000000,0.000000,0.000000,4.694799,5.674000,5.558001,1.837018,0.274939,0.045574,0.500687,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.590276,proposed,0,-126.340000,54.885000,4.803413,-2.774937,4.870000,-2.765000,-0.066587,-0.009937,-0.213464,13.082270,0.335443,13.082270,-0.213464,0.260000,0.500000,26,82,26.188357,81.805432,26.188357,81.805432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.039244,18.206637,75.867292,75.746640,0.000000,0.000000,0.000000,0.000000,4.323435,5.428530,5.605569,1.671840,0.258396,0.034284,0.500864,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.600279,proposed,0,-126.340000,54.885000,4.822809,-2.646475,4.870000,-2.665000,-0.047191,0.018525,0.518412,8.020133,0.579401,8.020133,0.518412,0.290000,0.610000,6,109,6.232212,108.649264,6.232212,108.649264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.620226,17.541194,72.524418,71.442404,0.000000,0.000000,0.000000,0.000000,4.189547,5.252281,5.594198,1.736624,0.308722,0.038861,0.500953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008191,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.610312,proposed,0,-126.340000,54.885000,4.833073,-2.513833,4.880000,-2.575000,-0.046927,0.061167,-0.457422,6.617372,0.701380,6.617372,-0.457422,0.240000,0.820000,9,108,8.799714,108.448037,8.799714,108.448037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-130.609311,15.967659,71.212077,75.224864,0.000000,0.000000,0.000000,0.000000,4.264917,5.129618,5.580100,3.746090,0.366764,0.051075,0.501025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010257,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.620617,proposed,0,-126.340000,54.885000,4.834158,-2.373805,4.880000,-2.485000,-0.045842,0.111195,-1.677214,8.691018,0.701380,8.691018,-1.677214,0.170000,0.960000,19,100,19.252915,100.181689,19.252915,100.181689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.584604,14.886984,73.114329,74.305651,0.000000,0.000000,0.000000,0.000000,4.465454,5.097538,5.582492,3.670549,0.285290,0.040184,0.500753,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010090,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.630742,proposed,0,-126.340000,54.885000,4.826038,-2.232696,4.860000,-2.365000,-0.033962,0.132304,-3.323933,13.326228,0.152474,13.326228,-3.323933,0.160000,0.990000,28,64,28.491771,64.471405,28.491771,64.471405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.755290,13.833943,73.986717,74.229148,0.000000,0.000000,0.000000,0.000000,4.638553,5.047224,5.567156,1.732103,0.308161,0.035872,2.198090,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.640803,proposed,0,-126.340000,54.885000,4.809119,-2.089207,4.840000,-2.195000,-0.030881,0.105793,-3.994819,17.839459,-0.213464,17.839459,-3.994819,0.210000,0.830000,21,41,21.139413,40.600456,21.139413,40.600456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.801029,14.388294,74.968645,77.195513,0.000000,0.000000,0.000000,0.000000,4.693396,5.166368,6.329114,1.797161,0.231361,0.034571,2.384310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010788,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.651624,proposed,0,-126.340000,54.885000,4.781296,-1.931461,4.800000,-2.025000,-0.018704,0.093539,-3.811850,16.009771,0.945339,16.009771,-3.811850,0.240000,0.590000,6,77,6.066505,77.066091,6.066505,77.066091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-117.295038,16.756507,74.062380,80.282693,0.000000,0.000000,0.000000,0.000000,4.690879,5.346151,6.082765,1.833127,2.304444,0.040071,0.500979,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010774,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.662436,proposed,0,-126.340000,54.885000,4.743792,-1.770555,4.760000,-1.885000,-0.016208,0.114445,-3.140965,10.398727,0.518412,10.398727,-3.140965,0.210000,0.530000,-8,109,-8.187976,108.657512,-8.187976,108.657512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.232717,16.843385,69.255634,71.287366,0.000000,0.000000,0.000000,0.000000,4.479487,5.078852,6.813694,2.701804,0.275689,0.038015,0.500909,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010341,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.672858,proposed,0,-126.340000,54.885000,4.698744,-1.612595,4.740000,-1.785000,-0.041256,0.172405,-2.897006,6.617372,-0.030495,6.617372,-2.897006,0.150000,0.760000,-17,108,-16.736885,108.393293,-16.736885,108.393293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.562403,15.584981,69.477557,76.253891,0.000000,0.000000,0.000000,0.000000,4.493091,5.100067,6.282839,4.796569,0.351960,0.037098,0.500914,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.011981,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.684872,proposed,0,-126.340000,54.885000,4.636358,-1.427308,4.700000,-1.695000,-0.063642,0.267692,-4.177788,6.922320,-0.274453,6.922320,-4.177788,0.110000,1.090000,-14,108,-13.848407,108.468558,-13.848407,108.468558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.429001,15.081422,70.197383,74.839126,0.000000,0.000000,0.000000,0.000000,4.475397,5.058348,6.847949,5.814382,0.337524,0.040269,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.013551,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.698459,proposed,0,-126.340000,54.885000,4.552913,-1.214097,4.650000,-1.565000,-0.097087,0.350903,-5.397580,11.801488,-0.030495,11.801488,-5.397580,0.040000,1.010000,-6,108,-5.511680,108.369130,-5.511680,108.369130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.376843,14.201294,72.827972,76.705918,0.000000,0.000000,0.000000,0.000000,4.821607,5.081510,5.645163,1.709578,0.339366,0.045748,0.501005,1,1,0,7,1,0,0,0,0,0,2,1,1,1,1,0.008254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.708609,proposed,0,-126.340000,54.885000,4.482083,-1.052572,4.600000,-1.425000,-0.117917,0.372428,-6.373413,16.192739,0.518412,16.192739,-6.373413,0.020000,1.020000,-2,77,-1.991050,77.258707,-1.991050,77.258707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.480892,11.868199,72.673886,78.226596,0.000000,0.000000,0.000000,0.000000,5.002895,4.947348,5.608225,1.826229,0.432130,0.039386,2.069108,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.718639,proposed,0,-126.340000,54.885000,4.405345,-0.891337,4.530000,-1.235000,-0.124655,0.343663,-7.410237,20.523001,0.213464,20.523001,-7.410237,0.010000,0.910000,2,50,2.039945,49.623355,2.039945,49.623355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.789464,10.916774,72.517768,75.582823,0.000000,0.000000,0.000000,0.000000,5.020999,4.949819,5.605067,1.587369,0.206910,0.022852,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.728701,proposed,0,-126.340000,54.885000,4.321966,-0.728156,4.460000,-1.015000,-0.138034,0.286844,-8.569039,22.352689,0.701380,22.352689,-8.569039,0.020000,0.700000,3,49,3.289298,48.932896,3.289298,48.932896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.043177,10.813651,72.105088,78.730009,0.000000,0.000000,0.000000,0.000000,5.097777,5.031769,5.560076,1.512565,0.215725,0.023566,0.500440,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.738739,proposed,0,-126.340000,54.885000,4.232780,-0.564160,4.390000,-0.815000,-0.157220,0.250840,-8.873987,19.181230,0.213464,19.181230,-8.873987,0.030000,0.570000,-5,84,-5.150624,84.486397,-5.150624,84.486397,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.457017,11.183633,69.114491,77.201291,0.000000,0.000000,0.000000,0.000000,4.955271,5.051962,5.551182,1.460394,0.203706,0.021118,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.748734,proposed,0,-126.340000,54.885000,4.138410,-0.399902,4.310000,-0.645000,-0.171590,0.245098,-7.593205,15.338885,0.518412,15.338885,-7.593205,0.010000,0.650000,-24,108,-23.720362,108.410239,-23.720362,108.410239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.281170,9.389426,65.059050,75.935159,0.000000,0.000000,0.000000,0.000000,4.720536,4.897231,5.559769,1.523740,0.238715,0.020519,0.500513,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.758735,proposed,0,-126.340000,54.885000,4.038832,-0.234800,4.230000,-0.495000,-0.191168,0.260200,-8.630029,13.387218,0.213464,13.387218,-8.630029,-0.040000,0.840000,-19,108,-18.761776,108.315197,-18.761776,108.315197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.283884,7.252536,62.734863,77.721816,0.000000,0.000000,0.000000,0.000000,4.495041,4.809420,5.553963,1.466513,0.278335,0.021074,0.500260,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.768729,proposed,0,-126.340000,54.885000,3.934571,-0.069249,4.150000,-0.335000,-0.215429,0.265751,-8.934977,16.619667,0.823360,16.619667,-8.934977,-0.130000,0.980000,-11,75,-11.084309,75.384877,-11.084309,75.384877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.520835,5.447545,63.489810,76.788096,0.000000,0.000000,0.000000,0.000000,4.633049,4.758569,5.553086,1.446995,0.293526,0.018583,0.500360,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.778730,proposed,0,-126.340000,54.885000,3.825921,0.096756,4.060000,-0.135000,-0.234079,0.231756,-10.154769,20.462012,0.518412,20.462012,-10.154769,-0.130000,0.900000,-6,47,-5.604838,46.689127,-5.604838,46.689127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.697694,5.779753,65.105984,73.519959,0.000000,0.000000,0.000000,0.000000,4.714115,4.825865,5.550992,1.567043,0.201408,0.023051,0.500940,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.788698,proposed,0,-126.340000,54.885000,3.713770,0.262348,3.960000,0.085000,-0.246230,0.177348,-11.252582,22.413679,0.213464,22.413679,-11.252582,-0.090000,0.680000,-6,44,-6.066266,44.397177,-6.066266,44.397177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.304675,6.926742,63.952671,76.777419,0.000000,0.000000,0.000000,0.000000,4.685203,4.823503,5.551036,1.496306,0.199942,0.024324,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.798702,proposed,0,-126.340000,54.885000,3.597805,0.428450,3.850000,0.285000,-0.252195,0.143450,-11.069613,19.608157,-0.091484,19.608157,-11.069613,-0.040000,0.520000,-20,78,-20.052569,78.172054,-20.052569,78.172054,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.318388,8.331864,61.856922,76.220937,0.000000,0.000000,0.000000,0.000000,4.550559,4.904082,5.557284,2.533974,0.255377,0.043278,0.501359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.808708,proposed,0,-126.340000,54.885000,3.478846,0.594324,3.750000,0.475000,-0.271154,0.119324,-11.191592,15.521854,-0.030495,15.521854,-11.191592,-0.090000,0.580000,-21,105,-21.013490,105.206264,-21.013490,105.206264,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.029871,7.983807,57.841359,72.221019,0.000000,0.000000,0.000000,0.000000,4.322006,4.788349,5.580714,1.655779,0.265673,0.030217,0.500788,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.818702,proposed,0,-126.340000,54.885000,3.357531,0.759546,3.640000,0.615000,-0.282469,0.144546,-11.130602,13.814145,1.006328,13.814145,-11.130602,-0.150000,0.800000,-19,102,-19.332487,102.401879,-19.332487,102.401879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.238371,6.589568,55.451673,72.010905,0.000000,0.000000,0.000000,0.000000,4.174749,4.583375,5.566885,1.768473,0.325480,0.037697,0.501109,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008210,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.828721,proposed,0,-126.340000,54.885000,3.233914,0.924497,3.530000,0.785000,-0.296086,0.139497,-11.923467,16.009771,0.945339,16.009771,-11.923467,-0.160000,0.930000,-15,71,-14.754146,71.282369,-14.754146,71.282369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.908854,5.832324,53.984114,68.458907,0.000000,0.000000,0.000000,0.000000,4.116984,4.407958,6.009976,1.695982,0.348861,0.029824,0.504966,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.838705,proposed,0,-126.340000,54.885000,3.109192,1.088044,3.420000,0.975000,-0.310808,0.113044,-12.655342,19.791126,0.640391,19.791126,-12.655342,-0.140000,0.850000,-13,43,-13.396156,42.540092,-13.396156,42.540092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.363333,6.769797,54.449472,68.106925,0.000000,0.000000,0.000000,0.000000,4.161238,4.387147,5.564989,1.782444,0.256364,0.037814,0.501055,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.848710,proposed,0,-126.340000,54.885000,2.983184,1.250892,3.300000,1.205000,-0.316816,0.045892,-13.204249,21.071908,-0.091484,21.071908,-13.204249,-0.130000,0.600000,-12,46,-11.886165,46.054778,-11.886165,46.054778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.548645,8.326110,55.664993,74.401964,0.000000,0.000000,0.000000,0.000000,4.238280,4.575743,6.481441,1.624247,0.227173,0.085209,0.518967,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.858696,proposed,0,-126.340000,54.885000,2.856859,1.412244,3.170000,1.375000,-0.313141,0.037244,-12.777322,18.144407,0.396432,18.144407,-12.777322,-0.120000,0.500000,-19,77,-19.174626,77.166718,-19.174626,77.166718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.598577,9.427603,53.508245,72.641895,0.000000,0.000000,0.000000,0.000000,4.131414,4.593773,5.558829,1.663849,0.229861,0.026871,0.500783,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.868701,proposed,0,-126.340000,54.885000,2.730251,1.572523,3.050000,1.525000,-0.319749,0.047523,-12.472374,12.838311,0.457422,12.838311,-12.472374,-0.140000,0.580000,-24,109,-23.682557,108.955927,-23.682557,108.955927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.393161,9.295623,49.921795,65.678056,0.000000,0.000000,0.000000,0.000000,3.925964,4.453579,5.568673,1.532412,0.237460,0.019804,0.509638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.878696,proposed,0,-126.340000,54.885000,2.604201,1.731123,2.940000,1.655000,-0.335799,0.076123,-12.533363,10.581696,1.067318,10.581696,-12.533363,-0.160000,0.810000,-24,109,-23.971361,108.771370,-23.971361,108.771370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.927980,7.697256,49.173445,69.147175,0.000000,0.000000,0.000000,0.000000,3.864308,4.380576,5.554971,1.472616,0.280824,0.016282,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.888701,proposed,0,-126.340000,54.885000,2.478987,1.888162,2.810000,1.785000,-0.331013,0.103162,-13.143259,12.899301,1.189297,12.899301,-13.143259,-0.190000,0.970000,-14,82,-13.927704,82.332221,-13.927704,82.332221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.980682,6.627453,49.271134,67.918234,0.000000,0.000000,0.000000,0.000000,3.891655,4.307881,5.553228,1.491168,0.264402,0.018164,0.505522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.898700,proposed,0,-126.340000,54.885000,2.355266,2.043282,2.690000,1.935000,-0.334734,0.108282,-13.509197,16.802635,0.762370,16.802635,-13.509197,-0.180000,0.900000,-10,54,-9.927917,54.336081,-9.927917,54.336081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.558164,6.698196,51.342521,68.828876,0.000000,0.000000,0.000000,0.000000,4.020573,4.333416,5.553600,1.455391,0.199684,0.019336,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.908701,proposed,0,-126.340000,54.885000,2.233444,2.196445,2.560000,2.105000,-0.326556,0.091445,-14.180083,17.351542,0.335443,17.351542,-14.180083,-0.130000,0.710000,-8,63,-8.325564,62.688211,-8.325564,62.688211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.419322,7.118286,53.563241,73.285776,0.000000,0.000000,0.000000,0.000000,4.043665,4.391718,5.604944,1.453346,0.207165,0.019743,0.502872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.918700,proposed,0,-126.340000,54.885000,2.114048,2.347462,2.440000,2.275000,-0.325952,0.072462,-13.692166,15.460864,0.701380,15.460864,-13.692166,-0.100000,0.640000,-16,82,-15.676954,81.791714,-15.676954,81.791714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.906873,6.246736,50.355248,66.322690,0.000000,0.000000,0.000000,0.000000,3.740227,4.124555,5.553765,1.451272,0.195865,0.018636,0.501643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.928726,proposed,0,-126.340000,54.885000,1.997230,2.496625,2.310000,2.425000,-0.312770,0.071625,-12.594353,12.228415,0.884349,12.228415,-12.594353,-0.090000,0.690000,-25,103,-25.426634,103.026115,-25.426634,103.026115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.035676,4.393186,49.008940,62.499908,0.000000,0.000000,0.000000,0.000000,3.507354,3.956105,5.551452,1.473512,0.225366,0.021398,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.938701,proposed,0,-126.340000,54.885000,1.884347,2.642677,2.190000,2.555000,-0.305653,0.087677,-12.289405,11.435550,1.311276,11.435550,-12.289405,-0.150000,0.840000,-19,97,-18.608476,97.051876,-18.608476,97.051876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.560320,1.864558,47.897427,64.078196,0.000000,0.000000,0.000000,0.000000,3.447049,4.012514,5.549158,1.432661,0.237147,0.014359,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.948698,proposed,0,-126.340000,54.885000,1.775014,2.786591,2.080000,2.685000,-0.304986,0.101591,-12.289405,13.204249,1.128308,13.204249,-12.289405,-0.180000,0.910000,-11,76,-10.757029,75.589546,-10.757029,75.589546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.527669,0.148798,48.180246,62.118926,0.000000,0.000000,0.000000,0.000000,3.465762,3.975031,5.547196,1.430541,0.280618,0.016339,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.958698,proposed,0,-126.340000,54.885000,1.669918,2.927966,1.960000,2.845000,-0.290082,0.082966,-12.533363,16.009771,0.213464,16.009771,-12.533363,-0.150000,0.850000,-6,54,-5.902133,53.776006,-5.902133,53.776006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.398855,-1.060923,51.812640,63.285091,0.000000,0.000000,0.000000,0.000000,3.580651,4.148725,5.553126,1.477902,0.200308,0.019636,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.968700,proposed,0,-126.340000,54.885000,1.569508,3.066697,1.850000,3.015000,-0.280492,0.051697,-11.252582,16.436698,0.396432,16.436698,-11.252582,-0.110000,0.690000,-16,59,-16.196538,59.159061,-16.196538,59.159061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.687928,-1.936934,55.699440,67.829193,0.000000,0.000000,0.000000,0.000000,3.615472,4.301730,5.550560,1.433981,0.213222,0.017227,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.978699,proposed,0,-126.340000,54.885000,1.474257,3.202633,1.740000,3.175000,-0.265743,0.027633,-11.191592,14.424041,0.884349,14.424041,-11.191592,-0.080000,0.600000,-16,80,-16.001183,80.268425,-16.001183,80.268425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.507459,-3.297012,56.034861,65.152472,0.000000,0.000000,0.000000,0.000000,3.477917,4.194821,5.546145,1.441184,0.168953,0.017467,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.988698,proposed,0,-126.340000,54.885000,1.384537,3.335757,1.650000,3.315000,-0.265463,0.020757,-10.337738,11.618519,1.006328,11.618519,-10.337738,-0.110000,0.680000,-15,94,-15.442119,94.420665,-15.442119,94.420665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.542213,-4.948087,52.175822,61.307027,0.000000,0.000000,0.000000,0.000000,3.133503,3.875167,5.550519,1.444904,0.198498,0.016603,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.998699,proposed,0,-126.340000,54.885000,1.300742,3.466008,1.560000,3.435000,-0.259258,0.031008,-9.117946,10.520706,0.518412,10.520706,-9.117946,-0.100000,0.790000,-21,93,-21.309914,92.930192,-21.309914,92.930192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.232657,-6.721391,48.708576,58.182974,0.000000,0.000000,0.000000,0.000000,2.931551,3.704410,5.550220,1.487908,0.242761,0.018694,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.008700,proposed,0,-126.340000,54.885000,1.223276,3.593295,1.470000,3.565000,-0.246724,0.028295,-8.508050,13.692166,0.884349,13.692166,-8.508050,-0.130000,0.890000,-15,56,-14.642208,55.691136,-14.642208,55.691136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.577460,-8.688583,49.021725,59.635046,0.000000,0.000000,0.000000,0.000000,3.031259,3.849215,5.556780,1.991581,0.325094,0.045879,0.500927,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008440,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.018719,proposed,0,-126.340000,54.885000,1.152365,3.717817,1.400000,3.715000,-0.247635,0.002817,-8.142112,15.826802,0.579401,15.826802,-8.142112,-0.160000,0.760000,-6,44,-5.643221,43.709824,-5.643221,43.709824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.598126,-8.778580,56.817655,64.652556,0.000000,0.000000,0.000000,0.000000,3.384576,4.168546,5.600186,1.497789,0.219601,0.025647,0.504468,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.028702,proposed,0,-126.340000,54.885000,1.088726,3.838860,1.310000,3.875000,-0.221274,-0.036140,-7.959143,15.765812,0.945339,15.765812,-7.959143,-0.170000,0.590000,5,54,5.032464,53.568042,5.032464,53.568042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.401164,-8.769052,55.452594,64.232483,0.000000,0.000000,0.000000,0.000000,3.308903,4.060696,5.558502,1.453536,0.190540,0.015204,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.038697,proposed,0,-126.340000,54.885000,1.032360,3.956975,1.240000,4.005000,-0.207640,-0.048025,-7.044299,12.045446,0.823360,12.045446,-7.044299,-0.050000,0.550000,-9,84,-9.317959,84.376712,-9.317959,84.376712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.381644,-8.239648,54.185761,58.046806,0.000000,0.000000,0.000000,0.000000,3.343509,3.600917,5.543571,1.433840,0.179039,0.021403,0.501462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.048697,proposed,0,-126.340000,54.885000,0.983621,4.072068,1.180000,4.115000,-0.196379,-0.042932,-5.214611,9.056956,0.396432,9.056956,-5.214611,-0.100000,0.670000,-11,97,-11.237072,97.383955,-11.237072,97.383955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.446754,-8.960644,47.395424,51.336162,0.000000,0.000000,0.000000,0.000000,3.057856,3.352194,5.549999,1.534194,0.215246,0.022238,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.058733,proposed,0,-126.340000,54.885000,0.942700,4.184448,1.140000,4.205000,-0.197300,-0.020552,-4.543725,8.995966,-0.030495,8.995966,-4.543725,-0.080000,0.830000,-11,84,-10.788137,83.672895,-10.788137,83.672895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.813465,-10.017399,42.156618,47.531241,0.000000,0.000000,0.000000,0.000000,2.817602,3.182982,5.558536,1.585287,0.237950,0.025378,0.500970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.068701,proposed,0,-126.340000,54.885000,0.910242,4.292969,1.110000,4.315000,-0.199758,-0.022031,-3.689871,11.862478,0.640391,11.862478,-3.689871,-0.090000,0.860000,-7,54,-6.706228,54.292556,-6.706228,54.292556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.945057,-10.724134,45.071318,47.594894,0.000000,0.000000,0.000000,0.000000,2.951409,3.283265,5.565408,1.465790,0.193979,0.022730,0.501114,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.078698,proposed,0,-126.340000,54.885000,0.886125,4.398705,1.080000,4.445000,-0.193875,-0.046295,-3.140965,13.692166,0.640391,13.692166,-3.140965,-0.080000,0.730000,-1,45,-1.264171,44.989667,-1.264171,44.989667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.267386,-10.174387,51.707485,54.449908,0.000000,0.000000,0.000000,0.000000,3.241498,3.568151,6.930077,1.731553,0.243976,0.036512,0.504084,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009459,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.088696,proposed,0,-126.340000,54.885000,0.870672,4.501367,1.060000,4.585000,-0.189328,-0.083633,-1.433256,13.814145,-0.030495,13.814145,-1.433256,-0.050000,0.580000,-9,51,-8.518845,51.294425,-8.518845,51.294425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.834020,-9.680517,52.560812,56.069858,0.000000,0.000000,0.000000,0.000000,3.275562,3.636402,5.554666,1.617873,0.204904,0.019959,0.501020,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.098695,proposed,0,-126.340000,54.885000,0.864080,4.600960,1.050000,4.715000,-0.185920,-0.114040,-0.335443,11.435550,0.213464,11.435550,-0.335443,-0.050000,0.530000,-9,70,-8.916638,70.128065,-8.916638,70.128065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.310102,-8.908756,52.538305,53.962726,0.000000,0.000000,0.000000,0.000000,3.332490,3.388273,5.551156,1.449563,0.183204,0.019173,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.108700,proposed,0,-126.340000,54.885000,0.866526,4.697563,1.060000,4.825000,-0.193474,-0.127437,-0.091484,8.081122,0.335443,8.081122,-0.091484,-0.050000,0.610000,-3,87,-2.692041,87.076324,-2.692041,87.076324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.204182,-7.885109,47.233176,46.377861,0.000000,0.000000,0.000000,0.000000,3.089232,3.048224,5.555657,1.486006,0.201130,0.020131,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.118701,proposed,0,-126.340000,54.885000,0.878156,4.791127,1.070000,4.905000,-0.191844,-0.113873,0.457422,7.959143,0.396432,7.959143,0.457422,-0.050000,0.730000,4,77,4.000735,76.665577,4.000735,76.665577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.791084,-7.648376,42.440357,40.898833,0.000000,0.000000,0.000000,0.000000,2.834148,2.801679,5.558036,1.441048,0.195599,0.018088,0.502031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.128701,proposed,0,-126.340000,54.885000,0.899087,4.881711,1.100000,4.995000,-0.200913,-0.113289,1.250287,9.300914,0.213464,9.300914,1.250287,-0.040000,0.770000,7,59,6.920817,58.847992,6.920817,58.847992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.342462,-7.014214,47.239773,45.231865,0.000000,0.000000,0.000000,0.000000,3.049579,2.838666,5.557122,1.572224,0.200602,0.021011,0.501328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.138699,proposed,0,-126.340000,54.885000,0.929411,4.969367,1.120000,5.115000,-0.190589,-0.145633,2.836017,12.045446,-0.030495,12.045446,2.836017,-0.010000,0.690000,3,37,2.511682,37.269751,2.511682,37.269751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.144424,-6.278765,52.108195,52.203077,0.000000,0.000000,0.000000,0.000000,3.251057,3.220967,5.553629,1.443361,0.199643,0.016985,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.148699,proposed,0,-126.340000,54.885000,0.969209,5.054182,1.160000,5.225000,-0.190791,-0.170818,2.897006,11.374561,0.091484,11.374561,2.897006,0.010000,0.550000,9,49,9.169650,49.322964,9.169650,49.322964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.627792,-3.960702,59.552966,62.398492,0.000000,0.000000,0.000000,0.000000,3.673916,3.691026,5.552374,1.443684,0.185073,0.017402,0.504429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.158699,proposed,0,-126.340000,54.885000,1.018521,5.136199,1.200000,5.325000,-0.181479,-0.188801,3.628881,8.203101,-0.396432,8.203101,3.628881,0.020000,0.500000,12,76,11.959180,75.525598,11.959180,75.525598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.916220,-1.098927,58.128843,59.145776,0.000000,0.000000,0.000000,0.000000,3.637300,3.643236,5.547329,1.466582,0.183557,0.021607,0.504715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.168699,proposed,0,-126.340000,54.885000,1.077368,5.215493,1.250000,5.385000,-0.172632,-0.169507,5.336590,4.543725,-0.884349,4.543725,5.336590,0.040000,0.600000,5,96,5.038472,96.240239,5.038472,96.240239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.415717,0.991841,52.453733,52.651810,0.000000,0.000000,0.000000,0.000000,3.409458,3.456711,5.577508,1.731341,0.245939,0.028238,0.501138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008095,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.178712,proposed,0,-126.340000,54.885000,1.145841,5.292239,1.310000,5.435000,-0.164159,-0.142761,5.702528,4.543725,-0.213464,4.543725,5.702528,0.050000,0.780000,11,81,11.467862,81.202665,11.467862,81.202665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.924009,1.048024,48.392519,47.051432,0.000000,0.000000,0.000000,0.000000,3.228538,3.165214,5.630999,1.587705,0.250378,0.021404,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.188696,proposed,0,-126.340000,54.885000,1.223594,5.366193,1.380000,5.495000,-0.156406,-0.128807,5.763517,6.129455,-0.030495,6.129455,5.763517,0.060000,0.830000,22,62,21.719227,61.724385,21.719227,61.724385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.363475,2.332715,52.047652,50.856528,0.000000,0.000000,0.000000,0.000000,3.396360,3.169727,5.565109,4.389797,0.275538,0.042863,0.504786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010790,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.200431,proposed,0,-126.340000,54.885000,1.327007,5.449959,1.460000,5.585000,-0.132993,-0.135041,6.678361,8.812998,-0.701380,8.812998,6.678361,0.110000,0.760000,23,42,22.973890,41.955108,22.973890,41.955108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.790551,3.650843,57.688586,56.289565,0.000000,0.000000,0.000000,0.000000,3.646510,3.491663,5.593699,1.688765,0.223880,0.028040,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.210493,proposed,0,-126.340000,54.885000,1.425929,5.519170,1.530000,5.685000,-0.104071,-0.165830,7.654195,9.239925,-0.884349,9.239925,7.654195,0.190000,0.590000,17,48,16.809127,47.741212,16.809127,47.741212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.291807,5.470720,64.952462,64.597199,0.000000,0.000000,0.000000,0.000000,4.070121,3.884615,5.568844,1.718535,0.919702,0.036383,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.220498,proposed,0,-126.340000,54.885000,1.533557,5.585697,1.630000,5.765000,-0.096443,-0.179303,8.873987,6.434403,-0.823360,6.434403,8.873987,0.130000,0.520000,22,74,22.127838,73.697456,22.127838,73.697456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.963782,7.597983,63.341009,63.410866,0.000000,0.000000,0.000000,0.000000,4.027212,3.893811,5.645361,1.776425,0.227285,0.037236,0.505426,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.230492,proposed,0,-126.340000,54.885000,1.650170,5.649977,1.730000,5.805000,-0.079830,-0.155023,10.459717,2.897006,-0.701380,2.897006,10.459717,0.200000,0.590000,10,97,9.541409,97.182500,9.541409,97.182500,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.427652,9.674377,60.271452,60.940760,0.000000,0.000000,0.000000,0.000000,3.952138,3.957319,5.562714,1.706862,0.220821,0.026757,0.500500,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.241641,proposed,0,-126.340000,54.885000,1.790779,5.719231,1.860000,5.825000,-0.069221,-0.105769,11.862478,1.616224,-0.945339,1.616224,11.862478,0.180000,0.800000,10,93,9.851406,92.564514,9.851406,92.564514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.994717,9.415830,57.105778,56.377867,0.000000,0.000000,0.000000,0.000000,3.874022,3.762410,5.595564,1.803773,0.315664,0.039225,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008266,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.251161,proposed,0,-126.340000,54.885000,1.919454,5.776431,1.990000,5.845000,-0.070546,-0.068569,13.753155,3.628881,-1.494245,3.628881,13.753155,0.150000,0.890000,7,69,6.950478,69.496179,6.950478,69.496179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.465734,9.471202,56.410268,56.653912,0.000000,0.000000,0.000000,0.000000,3.807515,3.638426,5.576565,1.456995,0.243997,0.023561,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.260876,proposed,0,-126.340000,54.885000,2.058750,5.833065,2.130000,5.905000,-0.071250,-0.071935,14.058103,6.373413,-1.311276,6.373413,14.058103,0.120000,0.820000,18,50,17.629725,50.394363,17.629725,50.394363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.012583,10.436369,57.356514,58.783982,0.000000,0.000000,0.000000,0.000000,3.787659,3.623085,5.983911,1.750598,0.248812,0.041601,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008538,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.270496,proposed,0,-126.340000,54.885000,2.204413,5.887509,2.270000,5.965000,-0.065587,-0.077491,13.692166,8.081122,-1.311276,8.081122,13.692166,0.130000,0.680000,30,46,30.085650,46.389109,30.085650,46.389109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.368394,11.770790,59.521159,63.666099,0.000000,0.000000,0.000000,0.000000,3.781336,3.864191,5.566500,1.639318,0.215517,0.026905,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007958,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.280527,proposed,0,-126.340000,54.885000,2.364272,5.942658,2.420000,6.025000,-0.055728,-0.082342,14.911958,4.665705,-1.250287,4.665705,14.911958,0.190000,0.570000,22,82,21.504636,81.639780,21.504636,81.639780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.811848,14.169162,63.440441,69.439648,0.000000,0.000000,0.000000,0.000000,4.001754,4.291791,7.400650,1.626557,0.297059,0.033171,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.290493,proposed,0,-126.340000,54.885000,2.530880,5.995916,2.570000,6.055000,-0.039120,-0.059084,16.314719,2.104141,-1.982162,2.104141,16.314719,0.250000,0.610000,10,102,10.073481,101.927596,10.073481,101.927596,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.730662,13.761075,58.365759,61.006349,0.000000,0.000000,0.000000,0.000000,3.875299,4.078244,5.542375,1.454865,0.229598,0.022701,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.300499,proposed,0,-126.340000,54.885000,2.705699,6.047968,2.740000,6.065000,-0.034301,-0.017032,17.290552,0.945339,-0.945339,0.945339,17.290552,0.210000,0.830000,14,96,13.801906,95.751244,13.801906,95.751244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.844601,12.466413,56.780751,58.418210,0.000000,0.000000,0.000000,0.000000,3.872286,3.956533,5.569081,1.752996,0.298156,0.037444,0.500550,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008169,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.310497,proposed,0,-126.340000,54.885000,2.887598,6.098664,2.920000,6.085000,-0.032402,0.013664,18.022427,3.445913,-1.677214,3.445913,18.022427,0.180000,0.930000,21,68,20.515633,68.075458,20.515633,68.075458,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.425906,11.770529,57.633056,60.172460,0.000000,0.000000,0.000000,0.000000,3.900697,3.941600,5.559419,1.495007,0.271394,0.050727,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.320524,proposed,0,-126.340000,54.885000,3.076972,6.148304,3.110000,6.135000,-0.033028,0.013304,18.449355,7.410237,-2.287110,7.410237,18.449355,0.180000,0.860000,26,40,26.284205,39.935122,26.284205,39.935122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.978383,11.838190,63.007737,66.613320,0.000000,0.000000,0.000000,0.000000,4.139076,4.176176,5.570229,1.869492,0.224855,0.035882,0.500640,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.330526,proposed,0,-126.340000,54.885000,3.272436,6.196725,3.300000,6.205000,-0.027564,-0.008275,19.608157,7.959143,-2.348100,7.959143,19.608157,0.230000,0.660000,18,49,18.361917,49.359337,18.361917,49.359337,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.783134,13.032307,67.033079,75.396102,0.000000,0.000000,0.000000,0.000000,4.289840,4.601887,5.586219,1.764726,0.243621,0.038993,0.500901,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.340497,proposed,0,-126.340000,54.885000,3.473504,6.244025,3.510000,6.255000,-0.036496,-0.010975,20.949928,4.360757,-2.165131,4.360757,20.949928,0.240000,0.540000,9,89,9.001073,89.013560,9.001073,89.013560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.802022,13.929331,65.488862,71.995293,0.000000,0.000000,0.000000,0.000000,4.253572,4.640271,5.565034,1.632143,0.255940,0.028720,0.500868,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.350527,proposed,0,-126.340000,54.885000,3.681621,6.290729,3.730000,6.275000,-0.048379,0.015729,22.169720,0.762370,-2.409089,0.762370,22.169720,0.210000,0.650000,5,109,5.225520,109.005400,5.225520,109.005400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.081129,13.028670,59.000272,64.748120,0.000000,0.000000,0.000000,0.000000,3.988157,4.467989,5.573974,1.720402,0.268626,0.038881,0.504493,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008117,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.360531,proposed,0,-126.340000,54.885000,3.894687,6.336547,3.960000,6.285000,-0.065313,0.051547,21.620814,-0.579401,-2.043152,-0.579401,21.620814,0.160000,0.890000,20,106,19.892560,106.369002,19.892560,106.369002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.721920,11.559708,59.424263,64.642420,0.000000,0.000000,0.000000,0.000000,4.071851,4.459998,5.568347,1.456599,0.329197,0.020486,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007884,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.370523,proposed,0,-126.340000,54.885000,4.112584,6.381652,4.190000,6.305000,-0.077416,0.076652,21.620814,3.628881,-2.104141,3.628881,21.620814,0.150000,0.990000,29,65,28.545348,65.204210,28.545348,65.204210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.615833,10.333672,62.071886,67.676814,0.000000,0.000000,0.000000,0.000000,4.196636,4.539560,5.559309,1.461292,0.325058,0.023394,0.505472,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.380526,proposed,0,-126.340000,54.885000,4.335370,6.426242,4.410000,6.355000,-0.074630,0.071242,20.035084,8.142112,-1.372266,8.142112,20.035084,0.240000,0.880000,39,36,38.752103,35.900468,38.752103,35.900468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.067352,10.541725,70.008418,77.841824,0.000000,0.000000,0.000000,0.000000,4.628165,4.883062,5.559532,1.613378,0.213921,0.024642,0.500521,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.391588,proposed,0,-126.340000,54.885000,4.586726,6.475023,4.640000,6.445000,-0.053274,0.030023,20.218053,8.142112,-2.714037,8.142112,20.218053,0.310000,0.610000,36,55,36.447730,55.038020,36.447730,55.038020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.808939,11.838086,74.324690,85.697473,0.000000,0.000000,0.000000,0.000000,4.794355,5.282535,5.583130,1.556897,0.238033,0.023549,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.400520,proposed,0,-126.340000,54.885000,4.793082,6.514081,4.840000,6.495000,-0.046918,0.019081,21.437845,4.787684,-1.921172,4.787684,21.437845,0.360000,0.560000,22,87,22.235524,86.889585,22.235524,86.889585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.836011,11.780923,72.745247,78.540457,0.000000,0.000000,0.000000,0.000000,4.783826,5.156081,5.551545,1.549079,0.239546,0.021189,0.500643,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.410492,proposed,0,-126.340000,54.885000,5.026685,6.557429,5.060000,6.515000,-0.033315,0.042429,22.352689,1.067318,-2.653048,1.067318,22.352689,0.330000,0.680000,20,109,19.893820,108.705041,19.893820,108.705041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.162626,11.205069,66.598628,70.393963,0.000000,0.000000,0.000000,0.000000,4.569056,4.844623,5.550294,1.585787,0.269284,0.021720,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.420522,proposed,0,-126.340000,54.885000,5.264632,6.600832,5.290000,6.535000,-0.025368,0.065832,21.803783,0.701380,-2.409089,0.701380,21.803783,0.290000,0.900000,33,97,32.759354,97.252008,32.759354,97.252008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.132010,9.884594,63.786510,66.834228,0.000000,0.000000,0.000000,0.000000,4.457439,4.614024,5.561887,1.457828,0.269964,0.021376,0.501984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.430519,proposed,0,-126.340000,54.885000,5.504337,6.643978,5.520000,6.565000,-0.015663,0.078978,22.047741,4.543725,-2.104141,4.543725,22.047741,0.330000,0.980000,31,59,31.382902,59.451785,31.382902,59.451785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.331840,9.274705,66.813342,69.793643,0.000000,0.000000,0.000000,0.000000,4.644977,4.659861,5.551725,1.534323,0.232218,0.019092,0.502208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.440521,proposed,0,-126.340000,54.885000,5.746268,6.687106,5.740000,6.625000,0.006268,0.062106,22.596648,8.020133,-2.409089,8.020133,22.596648,0.350000,0.830000,30,41,29.683878,41.327721,29.683878,41.327721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.450811,9.750615,71.888089,76.045329,0.000000,0.000000,0.000000,0.000000,4.921554,4.860524,5.549030,1.449382,0.198250,0.019683,0.500976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.450523,proposed,0,-126.340000,54.885000,5.989861,6.730266,6.010000,6.695000,-0.020139,0.035266,23.267533,7.715185,-3.018985,7.715185,23.267533,0.360000,0.630000,22,59,22.217547,58.833086,22.217547,58.833086,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.285394,10.473073,72.127267,79.674425,0.000000,0.000000,0.000000,0.000000,4.896407,5.095207,5.543684,1.620872,0.215641,0.028027,0.503129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.460530,proposed,0,-126.340000,54.885000,6.234800,6.773544,6.240000,6.745000,-0.005200,0.028544,24.731284,4.177788,-2.470079,4.177788,24.731284,0.190000,0.580000,32,93,32.494919,92.946791,32.494919,92.946791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.932958,10.469149,63.760108,71.516661,0.000000,0.000000,0.000000,0.000000,4.383956,4.861172,5.562104,1.446853,0.224233,0.021001,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.470522,proposed,0,-126.340000,54.885000,6.480153,6.816912,6.500000,6.765000,-0.019847,0.051912,26.378003,0.884349,-2.104141,0.884349,26.378003,0.340000,0.700000,-1,109,-1.352662,108.853304,-1.352662,108.853304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.767946,9.593103,60.666080,67.607038,0.000000,0.000000,0.000000,0.000000,4.212327,4.730866,5.555117,1.443360,0.234244,0.020950,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.480525,proposed,0,-126.340000,54.885000,6.726111,6.860534,6.780000,6.785000,-0.053889,0.075534,27.475816,1.616224,-2.775027,1.616224,27.475816,0.130000,0.920000,11,91,10.534479,91.307469,10.534479,91.307469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.156156,7.229427,60.861805,71.479074,0.000000,0.000000,0.000000,0.000000,4.310305,4.582502,5.552986,1.605163,0.311782,0.016468,0.500642,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.490520,proposed,0,-126.340000,54.885000,6.971753,6.904370,7.060000,6.825000,-0.088247,0.079370,27.536805,4.909663,-3.079975,4.909663,27.536805,0.140000,0.950000,9,62,8.737115,62.350385,8.737115,62.350385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.210195,5.346284,61.834617,69.827616,0.000000,0.000000,0.000000,0.000000,3.966308,4.557567,5.590905,1.494491,0.227319,0.023829,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.500522,proposed,0,-126.340000,54.885000,7.217048,6.948531,7.340000,6.885000,-0.122952,0.063531,26.804930,8.142112,-3.140965,8.142112,26.804930,0.150000,0.820000,13,46,12.991819,45.882241,12.991819,45.882241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.534941,4.822501,64.486756,71.543461,0.000000,0.000000,0.000000,0.000000,4.171520,4.712843,5.560932,1.455130,0.205235,0.021523,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.510525,proposed,0,-126.340000,54.885000,7.461383,6.993016,7.600000,6.965000,-0.138617,0.028016,25.768107,8.447060,-3.384923,8.447060,25.768107,0.140000,0.650000,24,56,23.578263,55.758146,23.578263,55.758146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.650841,5.080395,68.252002,76.329581,0.000000,0.000000,0.000000,0.000000,4.592135,4.990998,5.560055,1.632775,0.220212,0.026137,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.520524,proposed,0,-126.340000,54.885000,7.704249,7.037835,7.870000,7.025000,-0.165751,0.012835,25.829097,6.007476,-2.897006,6.007476,25.829097,0.170000,0.590000,18,81,17.518006,80.942484,17.518006,80.942484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.270702,5.350846,67.784343,73.567473,0.000000,0.000000,0.000000,0.000000,4.704121,4.959405,5.560711,1.439271,0.208181,0.020055,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.530527,proposed,0,-126.340000,54.885000,7.945425,7.083041,8.130000,7.065000,-0.184575,0.018041,26.073055,1.677214,-2.714037,1.677214,26.073055,0.200000,0.690000,7,109,7.137562,109.041525,7.137562,109.041525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.447533,5.570328,60.865885,64.067436,0.000000,0.000000,0.000000,0.000000,4.236078,4.547202,5.558176,1.440179,0.259334,0.019201,0.500782,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.540521,proposed,0,-126.340000,54.885000,8.184173,7.128584,8.390000,7.075000,-0.205827,0.053584,26.256024,1.433256,-2.165131,1.433256,26.256024,0.160000,0.890000,6,99,5.605535,98.687958,5.605535,98.687958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.003330,3.927742,55.929889,61.601110,0.000000,0.000000,0.000000,0.000000,3.912700,4.067478,5.546097,2.053153,0.352867,0.040589,0.531652,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008536,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.550533,proposed,0,-126.340000,54.885000,8.420735,7.174589,8.660000,7.115000,-0.239265,0.059589,25.036232,4.726694,-3.201954,4.726694,25.036232,0.130000,0.990000,16,64,15.591065,63.577215,15.591065,63.577215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.416070,3.011412,56.302675,57.682053,0.000000,0.000000,0.000000,0.000000,3.884612,3.887616,6.183598,1.611511,0.276709,0.024672,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.560523,proposed,0,-126.340000,54.885000,8.653823,7.220878,8.900000,7.175000,-0.246177,0.045878,23.450502,8.325081,-2.957996,8.325081,23.450502,0.130000,0.870000,28,43,28.379614,42.653502,28.379614,42.653502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.931835,3.773351,62.920330,65.692745,0.000000,0.000000,0.000000,0.000000,4.283432,4.332926,5.564184,1.833589,0.261866,0.040766,0.501105,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.570635,proposed,0,-126.340000,54.885000,8.886339,7.268105,9.130000,7.265000,-0.243661,0.003105,20.644980,8.995966,-2.836017,8.995966,20.644980,0.170000,0.670000,46,51,46.237064,50.947476,46.237064,50.947476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.068602,5.446250,66.801426,74.285196,0.000000,0.000000,0.000000,0.000000,4.688317,4.789875,5.589480,1.748090,0.246534,0.031081,1.369622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.580491,proposed,0,-126.340000,54.885000,9.109317,7.314483,9.340000,7.335000,-0.230683,-0.020517,19.852116,6.312424,-2.287110,6.312424,19.852116,0.280000,0.570000,37,80,37.387897,80.407727,37.387897,80.407727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.260317,6.761838,65.652479,73.438034,0.000000,0.000000,0.000000,0.000000,4.685041,4.859075,5.574606,1.802913,2.788604,0.058589,0.501023,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010737,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.591264,proposed,0,-126.340000,54.885000,9.348509,7.365536,9.340000,7.335000,0.008509,0.030536,19.852116,6.312424,-2.287110,6.312424,19.852116,0.410000,0.550000,36,89,36.272259,89.215574,36.272259,89.215574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.620127,5.812265,54.577072,61.002202,0.000000,0.000000,0.000000,0.000000,3.963007,4.336254,5.527610,1.698293,0.247278,0.021323,0.500940,1,1,0,5,1,1,0,0,0,0,1,1,1,0,0,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.010772,0.000000,0.000000
6.601329,proposed,0,-126.340000,54.885000,9.567393,7.413546,9.790000,7.365000,-0.222607,0.048546,21.315866,-1.494245,-2.531068,-1.494245,21.315866,0.390000,0.750000,-3,109,-2.802931,109.373181,-2.802931,109.373181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.104657,7.305866,52.955618,57.834943,0.000000,0.000000,0.000000,0.000000,3.533773,4.157316,5.565359,1.627087,0.271692,0.029793,0.500676,1,1,0,10,2,1,0,0,0,0,1,1,1,2,2,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.611328,proposed,0,-126.340000,54.885000,9.780084,7.461491,10.020000,7.355000,-0.239916,0.106491,21.864772,-1.006328,-2.531068,-1.006328,21.864772,0.270000,0.850000,-4,109,-3.900641,109.322957,-3.900641,109.322957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.204365,6.428994,49.290127,58.778998,0.000000,0.000000,0.000000,0.000000,3.421742,3.987007,5.566101,1.545863,0.311111,0.019316,0.500367,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.621323,proposed,0,-126.340000,54.885000,9.987668,7.509621,10.240000,7.365000,-0.252332,0.144621,20.644980,3.201954,-2.409089,3.201954,20.644980,0.140000,1.050000,17,81,17.473697,81.030766,17.473697,81.030766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.973007,4.514801,51.060774,54.625864,0.000000,0.000000,0.000000,0.000000,3.478278,3.602320,5.552184,1.471290,0.254099,0.023043,0.500737,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.631354,proposed,0,-126.340000,54.885000,10.190681,7.558079,10.430000,7.425000,-0.239319,0.133079,17.839459,8.447060,-1.799193,8.447060,17.839459,0.120000,0.960000,44,45,44.112640,44.950936,44.112640,44.950936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.851020,3.641022,61.713639,62.892122,0.000000,0.000000,0.000000,0.000000,4.155217,4.181163,5.552217,1.467375,0.248389,0.022896,0.504232,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.641357,proposed,0,-126.340000,54.885000,10.387544,7.606492,10.620000,7.525000,-0.232456,0.081492,15.948781,11.923467,-1.494245,11.923467,15.948781,0.220000,0.690000,47,35,46.565109,35.170600,46.565109,35.170600,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.825623,3.880659,70.369078,79.147523,0.000000,0.000000,0.000000,0.000000,4.841186,4.988337,5.556642,1.709024,0.231389,0.028760,0.504633,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.651323,proposed,0,-126.340000,54.885000,10.577902,7.654753,10.780000,7.615000,-0.202098,0.039753,15.887791,8.203101,-2.043152,8.203101,15.887791,0.370000,0.530000,24,76,24.056765,75.725484,24.056765,75.725484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.788481,4.544929,72.218718,87.906846,0.000000,0.000000,0.000000,0.000000,5.005656,5.564302,5.548877,1.429763,0.214058,0.015045,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.662299,proposed,0,-126.340000,54.885000,10.780577,7.707841,10.970000,7.665000,-0.189423,0.042841,16.680656,2.897006,-2.775027,2.897006,16.680656,0.290000,0.620000,16,109,16.257380,108.684789,16.257380,108.684789,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.624093,2.273233,55.675444,70.774634,0.000000,0.000000,0.000000,0.000000,3.874776,4.651213,5.591932,1.439100,0.246750,0.017918,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.671321,proposed,0,-126.340000,54.885000,10.941533,7.751362,11.120000,7.685000,-0.178467,0.066362,17.595500,0.945339,-2.592058,0.945339,17.595500,0.260000,0.770000,5,109,4.606634,108.893897,4.606634,108.893897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.904945,-0.004692,52.232429,66.844044,0.000000,0.000000,0.000000,0.000000,3.612371,4.276776,5.551908,1.476123,0.293270,0.023601,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.681323,proposed,0,-126.340000,54.885000,11.113844,7.799406,11.300000,7.715000,-0.186156,0.084406,17.046594,3.018985,-1.433256,3.018985,17.046594,0.150000,1.000000,15,84,15.320447,84.025449,15.320447,84.025449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.534154,-1.908856,51.721727,61.882138,0.000000,0.000000,0.000000,0.000000,3.514736,3.923641,5.547134,1.426933,0.258773,0.021339,0.500294,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.691330,proposed,0,-126.340000,54.885000,11.279618,7.847170,11.470000,7.775000,-0.190382,0.072170,15.460864,7.593205,-1.250287,7.593205,15.460864,0.150000,0.960000,26,48,25.643659,48.407167,25.643659,48.407167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.771346,-3.436050,58.068565,61.282786,0.000000,0.000000,0.000000,0.000000,3.935903,4.163209,5.562148,1.463763,0.218678,0.017238,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.701324,proposed,0,-126.340000,54.885000,11.438390,7.894465,11.620000,7.865000,-0.181610,0.029465,13.875134,10.154769,-1.982162,10.154769,13.875134,0.180000,0.760000,33,40,33.044726,40.058325,33.044726,40.058325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.791610,-3.498364,65.942791,71.746862,0.000000,0.000000,0.000000,0.000000,4.534732,4.726854,5.556042,1.450209,0.197319,0.019128,0.500932,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.711355,proposed,0,-126.340000,54.885000,11.590833,7.941435,11.770000,7.955000,-0.179167,-0.013565,14.241072,8.325081,-3.262944,8.325081,14.241072,0.250000,0.570000,16,68,16.266285,67.747171,16.266285,67.747171,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.108619,-3.772860,65.740322,72.706693,0.000000,0.000000,0.000000,0.000000,4.657574,4.753564,5.549525,1.436586,0.197784,0.017829,0.503172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.721326,proposed,0,-126.340000,54.885000,11.735370,7.987519,11.920000,8.005000,-0.184630,-0.017481,14.972947,3.750861,-1.982162,3.750861,14.972947,0.240000,0.600000,2,104,1.551453,103.610896,1.551453,103.610896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.468586,-6.341925,52.903481,63.386903,0.000000,0.000000,0.000000,0.000000,3.900261,4.088468,5.551180,1.448847,0.219772,0.016691,0.500917,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.731321,proposed,0,-126.340000,54.885000,11.873155,8.032995,12.080000,8.015000,-0.206845,0.017995,14.667999,-0.213464,-1.616224,-0.213464,14.667999,0.150000,0.820000,4,109,3.824968,109.199251,3.824968,109.199251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.893894,-9.274710,49.159111,61.104312,0.000000,0.000000,0.000000,0.000000,3.671441,3.842736,5.556906,1.887843,0.385776,0.037050,0.501032,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008379,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.741353,proposed,0,-126.340000,54.885000,12.004228,8.077803,12.220000,8.035000,-0.215772,0.042803,13.997114,2.226120,-1.311276,2.226120,13.997114,0.080000,0.990000,12,88,12.030413,88.185835,12.030413,88.185835,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.619883,-11.501011,50.923073,56.631293,0.000000,0.000000,0.000000,0.000000,3.799721,3.757169,5.570649,1.640544,0.315550,0.026040,0.500982,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.751352,proposed,0,-126.340000,54.885000,12.127619,8.121512,12.360000,8.085000,-0.232381,0.036512,11.923467,5.336590,-1.860183,5.336590,11.923467,0.080000,0.980000,24,62,24.122911,61.616313,24.122911,61.616313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.943935,-12.465050,54.819799,55.763432,0.000000,0.000000,0.000000,0.000000,4.035165,3.890642,5.561724,1.532776,0.242135,0.023358,0.504041,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.761629,proposed,0,-126.340000,54.885000,12.246853,8.165318,12.490000,8.155000,-0.243147,0.010318,10.642686,8.752008,-1.677214,8.752008,10.642686,0.130000,0.830000,24,43,24.060159,43.136403,24.060159,43.136403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.072248,-13.213056,59.141861,60.267199,0.000000,0.000000,0.000000,0.000000,4.382664,4.265628,5.616413,1.655433,0.226451,0.031345,0.500962,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.771328,proposed,0,-126.340000,54.885000,12.352306,8.205500,12.600000,8.225000,-0.247694,-0.019500,10.337738,7.959143,-1.738204,7.959143,10.337738,0.180000,0.650000,14,62,14.227466,61.550969,14.227466,61.550969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.261685,-13.511341,60.338498,63.793427,0.000000,0.000000,0.000000,0.000000,4.519129,4.462727,5.563494,1.483332,0.211194,0.019563,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.781355,proposed,0,-126.340000,54.885000,12.454105,8.245733,12.710000,8.285000,-0.255895,-0.039267,10.276748,3.994819,-1.433256,3.994819,10.276748,0.180000,0.610000,5,96,5.301067,96.007985,5.301067,96.007985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.132519,-15.209540,49.748932,57.193276,0.000000,0.000000,0.000000,0.000000,3.957529,3.863971,5.556687,1.451804,0.215537,0.015407,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.791354,proposed,0,-126.340000,54.885000,12.548317,8.284398,12.820000,8.305000,-0.271683,-0.020602,10.154769,0.091484,-1.250287,0.091484,10.154769,0.130000,0.780000,1,110,1.428753,109.689248,1.428753,109.689248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.452666,-17.120571,43.238693,51.893840,0.000000,0.000000,0.000000,0.000000,3.541196,3.440841,5.546826,1.583277,0.277194,0.021888,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.801607,proposed,0,-126.340000,54.885000,12.637400,8.322406,12.930000,8.325000,-0.292600,-0.002594,8.934977,1.189297,-0.701380,1.189297,8.934977,0.070000,0.960000,10,91,9.532473,90.590979,9.532473,90.590979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.631851,-18.572353,42.503430,48.668688,0.000000,0.000000,0.000000,0.000000,3.517928,3.325145,5.612807,1.665964,0.270811,0.033392,0.511047,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.811331,proposed,0,-126.340000,54.885000,12.714885,8.356787,13.010000,8.355000,-0.295115,0.001787,7.288257,4.421746,-1.189297,4.421746,7.288257,0.060000,0.990000,19,59,19.202249,59.387999,19.202249,59.387999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.641998,-18.938201,46.835592,48.552543,0.000000,0.000000,0.000000,0.000000,3.784752,3.498886,5.565141,1.470888,0.224981,0.021620,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.821328,proposed,0,-126.340000,54.885000,12.787520,8.390318,13.080000,8.415000,-0.292480,-0.024682,5.275601,7.593205,-0.701380,7.593205,5.275601,0.100000,0.820000,27,43,26.591828,43.454985,26.591828,43.454985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.281333,-18.768362,53.381490,56.301288,0.000000,0.000000,0.000000,0.000000,4.272701,4.064995,5.561356,1.453950,0.204951,0.024879,0.501709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.831354,proposed,0,-126.340000,54.885000,12.853275,8.421961,13.140000,8.485000,-0.286725,-0.063039,4.665705,6.251434,-1.372266,6.251434,4.665705,0.160000,0.660000,18,63,17.850158,62.726813,17.850158,62.726813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.473572,-18.191194,54.012918,59.792853,0.000000,0.000000,0.000000,0.000000,4.326801,4.229695,5.547323,1.595076,0.221423,0.018914,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.841355,proposed,0,-126.340000,54.885000,12.911907,8.451419,13.190000,8.525000,-0.278093,-0.073581,3.933829,2.531068,-0.518412,2.531068,3.933829,0.180000,0.640000,12,93,12.424568,93.357344,12.424568,93.357344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.610509,-19.522188,42.375912,55.010403,0.000000,0.000000,0.000000,0.000000,3.625193,3.703098,5.553670,1.585792,0.226819,0.022455,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.851359,proposed,0,-126.340000,54.885000,12.963697,8.478642,13.230000,8.535000,-0.266303,-0.056358,3.933829,-1.128308,-0.152474,-1.128308,3.933829,0.150000,0.770000,7,110,7.231863,109.838922,7.231863,109.838922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.991398,-20.988005,35.767134,49.079521,0.000000,0.000000,0.000000,0.000000,3.153039,3.206329,5.555731,1.458416,0.259568,0.019381,0.500570,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.861356,proposed,0,-126.340000,54.885000,13.008734,8.503482,13.270000,8.535000,-0.261266,-0.031518,3.933829,-1.128308,-0.030495,-1.555235,3.140965,0.120000,0.970000,3,95,2.760436,95.125763,2.760436,95.125763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.805914,-22.614298,35.547812,48.402850,0.000000,0.000000,0.000000,0.000000,3.131077,3.174300,5.556478,1.572560,0.281756,0.027193,0.500685,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.871357,proposed,0,-126.340000,54.885000,13.047203,8.525837,13.300000,8.555000,-0.252797,-0.029163,1.311276,2.592058,-0.457422,2.592058,1.311276,0.060000,0.940000,27,65,26.703092,64.728511,26.703092,64.728511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.877239,-23.031396,37.192371,47.535207,0.000000,0.000000,0.000000,0.000000,3.300394,3.242123,5.557182,1.479896,0.231029,0.021983,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.881356,proposed,0,-126.340000,54.885000,13.079228,8.545567,13.320000,8.595000,-0.240772,-0.049433,-0.030495,6.068465,-0.274453,6.068465,-0.030495,0.110000,0.850000,29,39,28.936584,38.602673,28.936584,38.602673,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.463311,-22.516923,44.264708,50.182369,0.000000,0.000000,0.000000,0.000000,3.639149,3.720578,5.554523,1.455464,0.206496,0.019795,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.891363,proposed,0,-126.340000,54.885000,13.104992,8.562565,13.320000,8.645000,-0.215008,-0.082435,-0.396432,5.031642,-0.091484,5.031642,-0.396432,0.200000,0.650000,16,58,15.632826,58.181945,15.632826,58.181945,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.771190,-21.822031,50.034321,64.086742,0.000000,0.000000,0.000000,0.000000,3.905787,4.414746,5.591753,1.508102,0.225910,0.024478,0.501024,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.901324,proposed,0,-126.340000,54.885000,13.124563,8.576638,13.320000,8.685000,-0.195437,-0.108362,-0.518412,1.189297,0.152474,1.189297,-0.518412,0.200000,0.620000,8,88,7.619365,88.439101,7.619365,88.439101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.820485,-22.991116,48.131302,62.801579,0.000000,0.000000,0.000000,0.000000,3.271092,3.988986,5.561062,1.503814,0.214426,0.027453,0.502301,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.911326,proposed,0,-126.340000,54.885000,13.138292,8.587792,13.320000,8.675000,-0.181708,-0.087208,-0.396432,-2.714037,-0.091484,-2.714037,-0.396432,0.150000,0.760000,4,108,3.828327,108.070491,3.828327,108.070491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.490888,-23.932649,40.826517,55.395274,0.000000,0.000000,0.000000,0.000000,2.868773,3.445340,5.561238,1.625024,0.277072,0.029621,0.500847,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.921363,proposed,0,-126.340000,54.885000,13.146291,8.595875,13.320000,8.655000,-0.173709,-0.059125,-1.067318,-2.470079,0.701380,-2.470079,-1.067318,0.100000,0.910000,9,93,8.833203,93.048434,8.833203,93.048434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.996403,-25.053370,35.253755,51.284033,0.000000,0.000000,0.000000,0.000000,2.786237,3.247278,5.566047,1.676426,0.304858,0.025976,0.500711,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.931355,proposed,0,-126.340000,54.885000,13.148699,8.600718,13.310000,8.645000,-0.161301,-0.044282,-2.348100,0.152474,0.213464,0.152474,-2.348100,0.090000,0.960000,17,65,16.634303,64.508795,16.634303,64.508795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.426815,-25.276240,32.031468,46.548420,0.000000,0.000000,0.000000,0.000000,2.777642,3.112099,5.564943,1.504929,0.260065,0.020751,0.500714,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.941360,proposed,0,-126.340000,54.885000,13.145757,8.602262,13.280000,8.675000,-0.134243,-0.072738,-3.750861,2.957996,0.152474,2.957996,-3.750861,0.110000,0.840000,24,45,23.818257,45.273433,23.818257,45.273433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.509024,-24.772983,38.512910,49.617019,0.000000,0.000000,0.000000,0.000000,2.998953,3.475298,5.565498,1.499818,0.210672,0.020350,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.951326,proposed,0,-126.340000,54.885000,13.137704,8.600413,13.260000,8.695000,-0.122296,-0.094587,-4.055809,2.897006,0.152474,2.897006,-4.055809,0.140000,0.660000,18,56,17.807581,55.869082,17.807581,55.869082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.305032,-24.040895,47.493397,55.569433,0.000000,0.000000,0.000000,0.000000,3.144946,3.812441,5.566477,1.487746,0.226712,0.030356,0.502377,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.961416,proposed,0,-126.340000,54.885000,13.124554,8.595005,13.230000,8.705000,-0.105446,-0.109995,-2.957996,-0.335443,-0.152474,-0.335443,-2.957996,0.170000,0.610000,-2,82,-2.059605,82.330621,-2.059605,82.330621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.341414,-24.104831,48.185859,56.648572,0.000000,0.000000,0.000000,0.000000,3.006357,3.654560,5.583352,1.509447,0.210539,0.019193,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.971354,proposed,0,-126.340000,54.885000,13.106899,8.586113,13.210000,8.675000,-0.103101,-0.088887,-1.433256,-4.238777,0.335443,-4.238777,-1.433256,0.110000,0.700000,-16,105,-16.173387,105.475955,-16.173387,105.475955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.411374,-24.385718,43.036350,54.093426,0.000000,0.000000,0.000000,0.000000,2.744655,3.427595,5.543689,1.419303,0.206318,0.017055,0.500741,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.981352,proposed,0,-126.340000,54.885000,13.084642,8.573518,13.200000,8.635000,-0.115358,-0.061482,-1.738204,-5.153621,0.274453,-5.153621,-1.738204,0.040000,0.870000,-12,97,-12.371343,97.409061,-12.371343,97.409061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.631426,-24.609248,37.457240,51.045258,0.000000,0.000000,0.000000,0.000000,2.591927,3.263096,5.543126,1.423894,0.226109,0.018502,0.500495,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.991353,proposed,0,-126.340000,54.885000,13.058083,8.557185,13.170000,8.615000,-0.111917,-0.057815,-3.018985,-2.165131,0.518412,-2.165131,-3.018985,-0.010000,0.960000,2,61,2.251861,60.949714,2.251861,60.949714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.315056,-24.292252,31.192619,45.598746,0.000000,0.000000,0.000000,0.000000,2.659308,3.027409,5.543043,1.426815,0.191289,0.017437,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.001353,proposed,0,-126.340000,54.885000,13.027445,8.537051,13.150000,8.615000,-0.122555,-0.077949,-3.872840,0.762370,0.274453,0.762370,-3.872840,0.000000,0.830000,6,41,5.608899,40.991736,5.608899,40.991736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.718708,-22.366944,38.345767,49.922864,0.000000,0.000000,0.000000,0.000000,3.158487,3.492094,5.553403,1.458633,0.209394,0.029341,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.011364,proposed,0,-126.340000,54.885000,12.992901,8.513028,13.110000,8.625000,-0.117099,-0.111972,-4.665705,1.006328,0.091484,1.006328,-4.665705,0.000000,0.630000,9,49,8.728442,48.962208,8.728442,48.962208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.368986,-20.246196,51.168649,61.921738,0.000000,0.000000,0.000000,0.000000,3.550080,4.059901,5.571236,1.521012,0.202535,0.027608,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.021354,proposed,0,-126.340000,54.885000,12.954783,8.485148,13.070000,8.615000,-0.115217,-0.129852,-4.848673,-2.226120,0.213464,-2.226120,-4.848673,0.010000,0.560000,4,76,3.630211,76.187858,3.630211,76.187858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.498689,-18.424338,50.766842,59.135048,0.000000,0.000000,0.000000,0.000000,3.262019,3.811562,5.548772,1.458251,0.213374,0.021354,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.031357,proposed,0,-126.340000,54.885000,12.913174,8.453278,13.030000,8.575000,-0.116826,-0.121722,-4.299767,-6.129455,0.884349,-6.129455,-4.299767,0.020000,0.650000,-8,98,-8.401347,97.586130,-8.401347,97.586130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.628950,-17.619699,44.474783,52.744313,0.000000,0.000000,0.000000,0.000000,2.735628,3.363829,5.552762,1.584458,0.232152,0.020761,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.041356,proposed,0,-126.340000,54.885000,12.868352,8.417433,12.990000,8.515000,-0.121648,-0.097567,-4.421746,-7.471226,0.640391,-7.471226,-4.421746,0.010000,0.810000,-11,93,-11.358010,93.122867,-11.358010,93.122867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.717696,-17.561419,40.001045,49.665965,0.000000,0.000000,0.000000,0.000000,2.542959,3.182146,5.553801,1.623760,0.275629,0.025235,0.500733,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.051355,proposed,0,-126.340000,54.885000,12.820503,8.377576,12.950000,8.455000,-0.129497,-0.077424,-4.360757,-4.848673,1.006328,-4.848673,-4.360757,-0.010000,0.900000,-12,61,-12.374441,60.964019,-12.374441,60.964019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.705980,-17.378485,35.525636,45.092862,0.000000,0.000000,0.000000,0.000000,2.379559,3.034522,5.555744,1.464104,0.234875,0.019535,0.500344,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.061356,proposed,0,-126.340000,54.885000,12.769811,8.333675,12.910000,8.425000,-0.140189,-0.091325,-4.604715,-1.494245,0.701380,-1.494245,-4.604715,-0.030000,0.810000,-10,35,-10.340745,34.555527,-10.340745,34.555527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.917311,-16.025980,41.424362,49.423623,0.000000,0.000000,0.000000,0.000000,2.737566,3.358205,5.567315,1.629018,0.233077,0.031043,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.071365,proposed,0,-126.340000,54.885000,12.716438,8.285694,12.870000,8.415000,-0.153562,-0.129306,-5.092632,-1.311276,0.335443,-1.311276,-5.092632,-0.040000,0.590000,-9,44,-8.561871,43.808828,-8.561871,43.808828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.937256,-13.602745,50.493226,58.952463,0.000000,0.000000,0.000000,0.000000,3.185798,3.725393,5.560029,1.559724,0.236029,0.022193,0.500437,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.081357,proposed,0,-126.340000,54.885000,12.660706,8.233757,12.820000,8.385000,-0.159294,-0.151243,-4.848673,-3.872840,0.152474,-3.872840,-4.848673,-0.050000,0.510000,-13,66,-13.213689,66.218721,-13.213689,66.218721,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.444175,-12.105891,46.984088,54.403499,0.000000,0.000000,0.000000,0.000000,3.000435,3.524411,5.550224,1.453248,0.187763,0.022899,0.500818,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.091357,proposed,0,-126.340000,54.885000,12.602654,8.177747,12.780000,8.325000,-0.177346,-0.147253,-4.970653,-8.020133,0.152474,-8.020133,-4.970653,-0.070000,0.560000,-15,93,-15.016861,92.695204,-15.016861,92.695204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.826190,-10.877831,42.292858,49.605533,0.000000,0.000000,0.000000,0.000000,2.709484,3.179950,5.561872,1.480595,0.238723,0.031793,0.502362,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.101361,proposed,0,-126.340000,54.885000,12.542475,8.117702,12.730000,8.245000,-0.187525,-0.127298,-5.153621,-9.666852,0.823360,-9.666852,-5.153621,-0.100000,0.750000,-13,88,-12.773492,87.902463,-12.773492,87.902463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.590267,-10.485425,36.646100,45.353081,0.000000,0.000000,0.000000,0.000000,2.454898,2.935120,5.557510,1.448397,0.246315,0.022082,0.500613,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.111355,proposed,0,-126.340000,54.885000,12.480420,8.053739,12.670000,8.165000,-0.189580,-0.111261,-6.251434,-8.203101,0.457422,-8.203101,-6.251434,-0.120000,0.850000,-2,64,-1.505447,64.013641,-1.505447,64.013641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.925969,-9.720945,33.982398,41.942129,0.000000,0.000000,0.000000,0.000000,2.392064,2.806424,5.551637,1.488959,0.247592,0.020886,0.500984,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.121355,proposed,0,-126.340000,54.885000,12.416538,7.985793,12.610000,8.115000,-0.193462,-0.129207,-6.617372,-4.665705,0.518412,-4.665705,-6.617372,-0.100000,0.790000,0,34,-0.195108,33.751007,-0.195108,33.751007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.595506,-8.623003,38.478047,45.300661,0.000000,0.000000,0.000000,0.000000,2.703401,3.085317,5.553937,1.579009,0.215543,0.017941,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.131358,proposed,0,-126.340000,54.885000,12.350986,7.913924,12.550000,8.075000,-0.199014,-0.161076,-7.166278,-3.201954,1.006328,-3.201954,-7.166278,-0.060000,0.590000,-2,32,-1.980954,31.595747,-1.980954,31.595747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.832701,-6.932987,54.349260,62.431239,0.000000,0.000000,0.000000,0.000000,3.211629,3.785367,5.552413,1.451102,0.185379,0.018083,0.504685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.141355,proposed,0,-126.340000,54.885000,12.283965,7.838265,12.480000,8.025000,-0.196035,-0.186735,-7.349247,-5.824507,0.701380,-5.824507,-7.349247,-0.050000,0.450000,-4,59,-4.146254,59.200449,-4.146254,59.200449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.010141,-4.964111,56.812941,64.161209,0.000000,0.000000,0.000000,0.000000,3.395088,3.957285,5.552059,1.687283,0.227881,0.028034,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.151358,proposed,0,-126.340000,54.885000,12.215507,7.758781,12.420000,7.945000,-0.204493,-0.186219,-6.678361,-10.398727,0.701380,-10.398727,-6.678361,-0.050000,0.510000,-14,88,-13.894342,88.299602,-13.894342,88.299602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.030592,-3.550540,49.408601,53.092274,0.000000,0.000000,0.000000,0.000000,3.066949,3.520511,5.565068,1.463175,0.225697,0.025941,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.161355,proposed,0,-126.340000,54.885000,12.145816,7.675657,12.360000,7.835000,-0.214184,-0.159343,-5.702528,-12.655342,0.640391,-12.655342,-5.702528,-0.060000,0.700000,-24,89,-24.379376,89.405800,-24.379376,89.405800,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.713147,-2.960995,43.396604,49.110538,0.000000,0.000000,0.000000,0.000000,2.809077,3.231977,5.549958,1.893836,0.269621,0.042207,0.500642,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.171330,proposed,0,-126.340000,54.885000,12.075097,7.589113,12.300000,7.725000,-0.224903,-0.135887,-5.824507,-10.215758,0.823360,-10.215758,-5.824507,-0.110000,0.810000,-19,58,-18.561964,58.154138,-18.561964,58.154138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.439987,-2.723718,39.616915,45.987140,0.000000,0.000000,0.000000,0.000000,2.543393,3.003610,5.558444,1.545789,0.242903,0.023794,0.501013,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.181356,proposed,0,-126.340000,54.885000,12.002914,7.498596,12.240000,7.645000,-0.237086,-0.146404,-6.800341,-6.739351,0.457422,-6.739351,-6.800341,-0.160000,0.760000,-4,28,-3.867800,28.339013,-3.867800,28.339013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.851419,-1.529533,43.576527,50.171514,0.000000,0.000000,0.000000,0.000000,2.765193,3.201649,5.554836,1.462803,0.207549,0.021785,0.501533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.191358,proposed,0,-126.340000,54.885000,11.929889,7.404886,12.160000,7.575000,-0.230111,-0.170114,-8.020133,-6.434403,0.518412,-6.434403,-8.020133,-0.120000,0.520000,3,40,2.980784,40.316068,2.980784,40.316068,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.689342,1.369274,52.707105,64.751942,0.000000,0.000000,0.000000,0.000000,3.267037,3.971363,5.556721,1.538306,0.225413,0.023048,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.201361,proposed,0,-126.340000,54.885000,11.855894,7.307855,12.080000,7.505000,-0.224106,-0.197145,-8.203101,-8.812998,0.640391,-8.812998,-8.203101,-0.070000,0.430000,-2,63,-2.340778,62.568685,-2.340778,62.568685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.301474,3.278377,53.256284,62.185396,0.000000,0.000000,0.000000,0.000000,3.249876,3.984406,5.557855,1.544225,0.215725,0.018618,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.211352,proposed,0,-126.340000,54.885000,11.781087,7.207771,12.000000,7.395000,-0.218913,-0.187229,-8.203101,-11.984457,0.518412,-11.984457,-8.203101,-0.040000,0.520000,-8,79,-8.198698,78.873664,-8.198698,78.873664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.412797,4.490323,50.616297,55.261842,0.000000,0.000000,0.000000,0.000000,3.206223,3.747527,5.550528,1.434746,0.184697,0.017307,0.503500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.221353,proposed,0,-126.340000,54.885000,11.705342,7.104544,11.930000,7.285000,-0.224658,-0.180456,-7.471226,-13.265238,0.945339,-13.265238,-7.471226,-0.040000,0.590000,-17,81,-16.547228,81.087941,-16.547228,81.087941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.771689,5.384052,45.858035,49.364767,0.000000,0.000000,0.000000,0.000000,2.944826,3.459702,5.552734,1.448989,0.199859,0.021983,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.231355,proposed,0,-126.340000,54.885000,11.628744,6.998387,11.850000,7.165000,-0.221256,-0.166613,-7.959143,-11.862478,0.884349,-11.862478,-7.959143,-0.080000,0.760000,-8,53,-7.822495,52.767383,-7.822495,52.767383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.151073,5.725394,41.322889,44.399011,0.000000,0.000000,0.000000,0.000000,2.643614,3.124309,5.554244,1.532788,0.207703,0.018584,0.500966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.241356,proposed,0,-126.340000,54.885000,11.551341,6.889493,11.770000,7.075000,-0.218659,-0.185507,-7.715185,-8.752008,0.274453,-8.752008,-7.715185,-0.090000,0.680000,-7,29,-7.363366,28.651658,-7.363366,28.651658,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.154968,6.966002,46.366783,52.241344,0.000000,0.000000,0.000000,0.000000,2.811763,3.387944,5.550910,1.466849,0.205397,0.022619,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.251364,proposed,0,-126.340000,54.885000,11.473054,6.777902,11.690000,6.995000,-0.216946,-0.217098,-8.691018,-8.020133,0.152474,-8.020133,-8.691018,-0.080000,0.500000,0,32,-0.446600,32.279261,-0.446600,32.279261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.998967,9.056805,55.485967,64.835406,0.000000,0.000000,0.000000,0.000000,3.383234,4.063817,5.601035,1.585515,0.229377,0.027750,0.501031,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.261358,proposed,0,-126.340000,54.885000,11.394051,6.664029,11.610000,6.905000,-0.215949,-0.240971,-8.630029,-10.947634,0.762370,-10.947634,-8.630029,-0.050000,0.390000,-6,61,-5.821457,61.493706,-5.821457,61.493706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.939427,11.122506,55.377759,64.876938,0.000000,0.000000,0.000000,0.000000,3.477741,4.198737,5.561841,1.546612,0.229526,0.018224,0.500998,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.271356,proposed,0,-126.340000,54.885000,11.314164,6.547832,11.530000,6.785000,-0.215836,-0.237168,-8.325081,-14.119093,0.640391,-14.119093,-8.325081,-0.040000,0.480000,-12,79,-12.008912,78.559578,-12.008912,78.559578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.990113,12.222895,52.320607,58.369660,0.000000,0.000000,0.000000,0.000000,3.432123,4.052011,5.553770,1.530875,0.216772,0.017394,0.500896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.281359,proposed,0,-126.340000,54.885000,11.233355,6.429476,11.440000,6.635000,-0.206645,-0.205524,-8.447060,-15.704823,0.640391,-15.704823,-8.447060,-0.060000,0.630000,-9,79,-9.454020,79.361466,-9.454020,79.361466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.862423,13.267750,48.519182,54.077037,0.000000,0.000000,0.000000,0.000000,3.193334,3.857510,5.589563,1.827995,0.210318,0.039913,0.500839,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008181,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.291333,proposed,0,-126.340000,54.885000,11.151867,6.309562,11.360000,6.505000,-0.208133,-0.195438,-9.117946,-14.424041,0.701380,-14.424041,-9.117946,-0.080000,0.740000,-2,58,-1.620454,57.821861,-1.620454,57.821861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.584721,14.312862,45.823707,51.200344,0.000000,0.000000,0.000000,0.000000,2.953934,3.639379,5.561502,1.556231,0.218496,0.021782,0.500817,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.301365,proposed,0,-126.340000,54.885000,11.068921,6.187211,11.270000,6.385000,-0.201079,-0.197789,-9.727842,-10.764665,0.884349,-10.764665,-9.727842,-0.060000,0.690000,3,29,2.516037,29.380595,2.516037,29.380595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.185174,15.806472,49.276726,57.256350,0.000000,0.000000,0.000000,0.000000,3.091000,3.797715,5.556319,1.444872,0.212746,0.025482,0.503698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.311358,proposed,0,-126.340000,54.885000,10.985259,6.063803,11.180000,6.285000,-0.194741,-0.221197,-9.910810,-9.544873,0.457422,-9.544873,-9.910810,-0.030000,0.510000,1,30,0.554047,30.414707,0.554047,30.414707,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.214901,18.141327,59.635943,71.429105,0.000000,0.000000,0.000000,0.000000,3.772275,4.537017,5.601207,1.758202,0.268397,0.052615,0.501034,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.321331,proposed,0,-126.340000,54.885000,10.900664,5.939321,11.080000,6.175000,-0.179336,-0.235679,-10.520706,-11.862478,0.762370,-11.862478,-10.520706,-0.010000,0.390000,3,58,2.562262,57.588777,2.562262,57.588777,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.676131,20.008694,61.212331,72.494192,0.000000,0.000000,0.000000,0.000000,3.991572,4.750603,5.568934,1.594839,0.238899,0.024525,0.500682,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.331325,proposed,0,-126.340000,54.885000,10.814707,5.813456,10.980000,6.045000,-0.165293,-0.231544,-10.398727,-15.338885,0.579401,-15.338885,-10.398727,0.000000,0.440000,-1,82,-0.945869,81.854273,-0.945869,81.854273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.584323,21.246084,58.995839,67.065409,0.000000,0.000000,0.000000,0.000000,3.943371,4.652812,5.559081,1.613788,0.241269,0.028352,0.500968,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.342073,proposed,0,-126.340000,54.885000,10.720830,5.677067,10.880000,5.885000,-0.159170,-0.207933,-10.215758,-16.802635,1.128308,-16.802635,-10.215758,0.000000,0.640000,-4,78,-4.496160,77.790999,-4.496160,77.790999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.232494,22.211649,56.396106,63.864400,0.000000,0.000000,0.000000,0.000000,3.835546,4.560336,5.607705,1.519094,0.298211,0.070298,0.501202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.351393,proposed,0,-126.340000,54.885000,10.638140,5.558147,10.790000,5.765000,-0.151860,-0.206853,-10.276748,-12.899301,0.823360,-12.899301,-10.276748,-0.010000,0.740000,-3,36,-2.720466,35.851932,-2.720466,35.851932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.624722,23.065920,53.438275,60.597656,0.000000,0.000000,0.000000,0.000000,3.597033,4.267863,5.626362,1.530282,0.237265,0.021895,0.500883,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.361331,proposed,0,-126.340000,54.885000,10.548553,5.430882,10.690000,5.665000,-0.141447,-0.234118,-10.337738,-9.483883,0.640391,-9.483883,-10.337738,0.000000,0.600000,-3,15,-3.078390,15.314710,-3.078390,15.314710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.198533,24.937767,62.538641,74.052382,0.000000,0.000000,0.000000,0.000000,4.072987,4.771432,5.553742,1.549737,0.212326,0.023452,0.501335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.371326,proposed,0,-126.340000,54.885000,10.456871,5.302618,10.590000,5.575000,-0.133129,-0.272382,-10.764665,-9.056956,0.701380,-9.056956,-10.764665,0.000000,0.380000,0,27,-0.136270,27.219973,-0.136270,27.219973,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.563575,26.413003,68.338923,83.240362,0.000000,0.000000,0.000000,0.000000,4.484570,5.319258,5.586884,1.663670,0.233267,0.036038,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.381329,proposed,0,-126.340000,54.885000,10.363403,5.174188,10.480000,5.465000,-0.116597,-0.290812,-10.520706,-11.984457,0.091484,-11.984457,-10.520706,-0.010000,0.290000,-2,58,-1.958439,58.417391,-1.958439,58.417391,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.218073,27.244494,67.300827,81.207138,0.000000,0.000000,0.000000,0.000000,4.469163,5.389731,5.579193,1.578266,0.229369,0.024632,0.500902,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.391326,proposed,0,-126.340000,54.885000,10.268185,5.046029,10.380000,5.335000,-0.111815,-0.288971,-10.703675,-15.399875,0.762370,-15.399875,-10.703675,0.000000,0.410000,-5,77,-4.696376,77.264261,-4.696376,77.264261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.986123,27.887261,65.453020,76.185720,0.000000,0.000000,0.000000,0.000000,4.418774,5.321321,5.557088,1.732886,0.326666,0.046083,0.501193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.401351,proposed,0,-126.340000,54.885000,10.170737,4.917893,10.270000,5.185000,-0.099263,-0.267107,-10.703675,-15.582843,0.701380,-15.582843,-10.703675,0.020000,0.580000,-9,66,-8.865987,66.292371,-8.865987,66.292371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.796902,28.787896,63.698041,73.478326,0.000000,0.000000,0.000000,0.000000,4.332010,5.233944,5.632860,1.589544,0.221380,0.026968,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.411325,proposed,0,-126.340000,54.885000,10.071720,4.791033,10.160000,5.055000,-0.088280,-0.263967,-11.191592,-12.655342,0.945339,-12.655342,-11.191592,-0.020000,0.650000,0,36,-0.476946,35.995066,-0.476946,35.995066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.255016,30.196238,61.301151,72.615292,0.000000,0.000000,0.000000,0.000000,4.148266,5.049915,5.558757,1.666368,0.220009,0.021779,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.421354,proposed,0,-126.340000,54.885000,9.969960,4.664335,10.050000,4.955000,-0.080040,-0.290665,-11.374561,-9.666852,0.579401,-9.666852,-11.374561,-0.010000,0.530000,0,19,-0.146632,19.079436,-0.146632,19.079436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.556725,32.091449,64.626808,80.602950,0.000000,0.000000,0.000000,0.000000,4.271627,5.261256,5.555210,1.514171,0.258875,0.022101,0.500846,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.431364,proposed,0,-126.340000,54.885000,9.866044,4.538937,9.940000,4.865000,-0.073956,-0.326063,-12.350394,-9.178935,-0.030495,-9.178935,-12.350394,0.010000,0.360000,4,28,4.182650,27.704194,4.182650,27.704194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.150917,33.386715,70.022287,87.335541,0.000000,0.000000,0.000000,0.000000,4.650789,5.661532,5.572300,1.621522,0.223539,0.027775,0.500883,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.441329,proposed,0,-126.340000,54.885000,9.760150,4.415397,9.820000,4.755000,-0.059850,-0.339603,-11.984457,-11.740498,0.457422,-11.740498,-11.984457,0.020000,0.290000,-2,55,-1.933834,55.486768,-1.933834,55.486768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.199210,34.295891,70.440778,86.584185,0.000000,0.000000,0.000000,0.000000,4.717969,5.781959,6.276993,1.603149,0.225548,0.031988,0.504505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.451354,proposed,0,-126.340000,54.885000,9.651033,4.292644,9.710000,4.625000,-0.058967,-0.332356,-11.740498,-15.460864,0.762370,-15.460864,-11.740498,0.030000,0.380000,-10,81,-9.818748,80.802538,-9.818748,80.802538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.926336,35.459383,69.041284,82.460112,0.000000,0.000000,0.000000,0.000000,4.716171,5.781089,5.566786,1.785177,0.259576,0.045554,0.501190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.461329,proposed,0,-126.340000,54.885000,9.539743,4.172229,9.590000,4.475000,-0.050257,-0.302771,-11.557530,-16.619667,1.067318,-16.619667,-11.557530,0.010000,0.570000,-12,78,-12.139578,77.937659,-12.139578,77.937659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.677118,36.905324,66.559350,79.358416,0.000000,0.000000,0.000000,0.000000,4.596018,5.722197,5.564471,1.639040,0.250587,0.031462,0.501067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.471364,proposed,0,-126.340000,54.885000,9.424929,4.053055,9.470000,4.325000,-0.045071,-0.271945,-11.679509,-14.119093,0.457422,-14.119093,-11.679509,-0.020000,0.690000,-9,50,-9.228390,50.257372,-9.228390,50.257372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.012677,39.032645,63.126055,78.442016,0.000000,0.000000,0.000000,0.000000,4.357864,5.591918,5.787290,2.218893,0.304253,0.036706,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.481325,proposed,0,-126.340000,54.885000,9.308003,3.936914,9.360000,4.225000,-0.051997,-0.288086,-12.777322,-9.788831,0.274453,-9.788831,-12.777322,-0.050000,0.640000,2,18,2.284851,18.219259,2.284851,18.219259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.897021,41.084911,63.978190,84.011681,0.000000,0.000000,0.000000,0.000000,4.353245,5.635053,5.575924,1.863356,0.245470,0.042948,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008242,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.491332,proposed,0,-126.340000,54.885000,9.187464,3.822625,9.230000,4.135000,-0.042536,-0.312375,-14.058103,-8.325081,0.396432,-8.325081,-14.058103,-0.020000,0.420000,9,25,9.190440,24.673040,9.190440,24.673040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.706445,43.090588,69.293329,93.610398,0.000000,0.000000,0.000000,0.000000,4.578157,6.013985,5.575651,2.650305,0.285882,0.042033,0.501114,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.501326,proposed,0,-126.340000,54.885000,9.063876,3.711061,9.100000,4.035000,-0.036124,-0.323939,-13.936124,-11.618519,0.823360,-11.618519,-13.936124,0.020000,0.300000,0,64,0.266854,63.962553,0.266854,63.962553,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.727551,44.766402,71.371074,94.864865,0.000000,0.000000,0.000000,0.000000,4.771252,6.294302,5.565731,1.635637,0.247909,0.030683,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.511357,proposed,0,-126.340000,54.885000,8.936515,3.601888,8.970000,3.905000,-0.033485,-0.303112,-13.326228,-15.826802,0.335443,-15.826802,-13.326228,0.000000,0.420000,-8,93,-7.833707,93.438023,-7.833707,93.438023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.536729,45.934994,69.421426,88.305859,0.000000,0.000000,0.000000,0.000000,4.767071,6.242507,5.575289,1.703622,0.233663,0.027435,0.500846,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.521331,proposed,0,-126.340000,54.885000,8.806478,3.496312,8.840000,3.755000,-0.033522,-0.258688,-12.594353,-16.436698,0.640391,-16.436698,-12.594353,0.030000,0.650000,-23,85,-22.687634,84.981065,-22.687634,84.981065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.259562,47.137955,69.126749,87.160687,0.000000,0.000000,0.000000,0.000000,4.794238,6.301434,5.560974,1.561535,0.293773,0.019691,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.531325,proposed,0,-126.340000,54.885000,8.672673,3.393682,8.720000,3.625000,-0.047327,-0.231318,-12.716332,-13.143259,0.701380,-13.143259,-12.716332,-0.040000,0.780000,-18,50,-17.660973,50.424988,-17.660973,50.424988,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.514999,48.954960,64.928017,85.441136,0.000000,0.000000,0.000000,0.000000,4.540094,6.100464,5.556424,1.482464,0.225288,0.026527,0.500586,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.541324,proposed,0,-126.340000,54.885000,8.535223,3.294362,8.600000,3.525000,-0.064777,-0.230638,-13.570186,-7.776174,0.701380,-7.776174,-13.570186,-0.100000,0.660000,-5,19,-5.120838,18.825344,-5.120838,18.825344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.960409,50.565870,68.097449,91.724836,0.000000,0.000000,0.000000,0.000000,4.405688,6.109140,5.556521,1.460185,0.204107,0.026124,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.551355,proposed,0,-126.340000,54.885000,8.393657,3.198279,8.470000,3.445000,-0.076343,-0.246721,-13.387218,-6.861330,0.396432,-6.861330,-13.387218,-0.150000,0.430000,-3,33,-2.633746,32.756275,-2.633746,32.756275,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.764617,51.732047,73.526349,99.355404,0.000000,0.000000,0.000000,0.000000,4.443538,6.379073,5.553528,1.439304,0.194264,0.018547,0.500802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.561357,proposed,0,-126.340000,54.885000,8.248751,3.106177,8.340000,3.355000,-0.091249,-0.248823,-13.387218,-10.459717,-0.030495,-10.459717,-13.387218,-0.050000,0.330000,-21,75,-20.799556,75.324175,-20.799556,75.324175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.363904,52.380997,72.723074,96.859779,0.000000,0.000000,0.000000,0.000000,4.402899,6.488979,5.553372,1.542184,0.216332,0.023332,0.502969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.571367,proposed,0,-126.340000,54.885000,8.099936,3.017875,8.210000,3.235000,-0.110064,-0.217125,-12.838311,-14.180083,0.274453,-14.180083,-12.838311,-0.090000,0.500000,-29,99,-28.607708,98.975268,-28.607708,98.975268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.463805,52.090815,68.068833,88.834408,0.000000,0.000000,0.000000,0.000000,4.298078,6.327287,5.553000,1.504961,0.235090,0.018770,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.581354,proposed,0,-126.340000,54.885000,7.947631,2.933787,8.100000,3.115000,-0.152369,-0.181213,-12.655342,-13.326228,0.823360,-13.326228,-12.655342,-0.170000,0.730000,-28,79,-27.948050,79.023215,-27.948050,79.023215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.952438,52.216415,68.305789,86.846254,0.000000,0.000000,0.000000,0.000000,4.211507,6.295792,5.549375,1.623084,0.358088,0.030574,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.591359,proposed,0,-126.340000,54.885000,7.791177,2.853709,7.970000,3.015000,-0.178823,-0.161291,-13.570186,-9.056956,0.640391,-9.056956,-13.570186,-0.230000,0.790000,-17,43,-16.700347,42.976343,-16.700347,42.976343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.375806,53.521958,70.569512,89.619571,0.000000,0.000000,0.000000,0.000000,4.368876,6.236466,5.561896,1.600412,0.227978,0.024082,0.500760,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.601331,proposed,0,-126.340000,54.885000,7.631365,2.778180,7.840000,2.945000,-0.208635,-0.166820,-14.911958,-4.909663,0.640391,-4.909663,-14.911958,-0.210000,0.690000,-11,20,-11.360907,20.170697,-11.360907,20.170697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.980464,54.154355,74.265242,96.194340,0.000000,0.000000,0.000000,0.000000,4.645701,6.242932,5.565023,1.816639,0.226650,0.040082,0.500963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.611359,proposed,0,-126.340000,54.885000,7.466741,2.706663,7.680000,2.895000,-0.213259,-0.188337,-16.070760,-5.214611,-0.518412,-5.214611,-16.070760,-0.140000,0.420000,-14,49,-13.592765,48.716689,-13.592765,48.716689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.517192,54.695790,76.155291,101.038960,0.000000,0.000000,0.000000,0.000000,4.708964,6.491469,5.562561,1.448272,0.206782,0.021395,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.621357,proposed,0,-126.340000,54.885000,7.298713,2.639910,7.530000,2.825000,-0.231287,-0.185090,-15.399875,-8.752008,0.091484,-8.752008,-15.399875,-0.120000,0.390000,-29,86,-28.585069,86.407067,-28.585069,86.407067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.925362,54.619476,71.628978,92.597107,0.000000,0.000000,0.000000,0.000000,4.461766,6.341205,5.553962,1.453081,0.222066,0.022421,0.501565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.631367,proposed,0,-126.340000,54.885000,7.126615,2.577737,7.380000,2.735000,-0.253385,-0.157263,-15.460864,-11.008623,0.396432,-11.008623,-15.460864,-0.170000,0.600000,-30,95,-29.899438,94.583729,-29.899438,94.583729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.534778,53.925709,67.281993,85.160088,0.000000,0.000000,0.000000,0.000000,4.222203,6.137586,5.556010,1.512869,0.232153,0.022936,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.641325,proposed,0,-126.340000,54.885000,6.951572,2.520600,7.230000,2.635000,-0.278428,-0.114400,-15.948781,-9.178935,1.006328,-9.178935,-15.948781,-0.210000,0.780000,-26,72,-26.392833,71.673385,-26.392833,71.673385,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.319402,54.118070,67.067259,83.476994,0.000000,0.000000,0.000000,0.000000,4.248246,6.025466,5.565299,1.464652,0.245338,0.024675,0.501666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.651356,proposed,0,-126.340000,54.885000,6.771439,2.467889,7.060000,2.575000,-0.288561,-0.107111,-17.290552,-5.458569,0.396432,-5.458569,-17.290552,-0.210000,0.760000,-18,47,-17.902179,46.703132,-17.902179,46.703132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.576831,55.407062,68.768051,87.344788,0.000000,0.000000,0.000000,0.000000,4.308265,5.983255,5.555216,1.529836,0.218054,0.022009,0.500336,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.661358,proposed,0,-126.340000,54.885000,6.588077,2.420243,6.880000,2.545000,-0.291923,-0.124757,-19.242219,-2.165131,0.274453,-2.165131,-19.242219,-0.190000,0.640000,-6,33,-5.717543,32.733559,-5.717543,32.733559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.911263,55.843736,69.076773,89.825022,0.000000,0.000000,0.000000,0.000000,4.328206,5.867915,5.554296,1.528494,0.223819,0.023266,0.501089,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.671354,proposed,0,-126.340000,54.885000,6.401175,2.377597,6.680000,2.515000,-0.278825,-0.137403,-20.157064,-2.470079,0.030495,-2.470079,-20.157064,-0.140000,0.460000,-6,55,-5.705114,54.890639,-5.705114,54.890639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.170337,55.690182,69.230159,91.741076,0.000000,0.000000,0.000000,0.000000,4.314123,5.936293,5.555418,1.495464,0.205829,0.022376,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.681328,proposed,0,-126.340000,54.885000,6.211130,2.340045,6.480000,2.485000,-0.268870,-0.144955,-20.218053,-5.763517,0.701380,-5.763517,-20.218053,-0.060000,0.460000,-19,87,-19.486266,86.777468,-19.486266,86.777468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.081253,55.550254,65.294459,85.851436,0.000000,0.000000,0.000000,0.000000,4.007573,5.910286,5.559577,1.607178,0.247134,0.022925,0.500942,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.691356,proposed,0,-126.340000,54.885000,6.016590,2.307369,6.290000,2.425000,-0.273410,-0.117631,-19.425188,-7.288257,1.006328,-7.288257,-19.425188,-0.110000,0.630000,-26,92,-26.178740,92.312293,-26.178740,92.312293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.188405,54.869425,60.868392,78.266914,0.000000,0.000000,0.000000,0.000000,3.729452,5.713809,5.557773,1.427014,0.206135,0.022821,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.701330,proposed,0,-126.340000,54.885000,5.819758,2.279946,6.090000,2.385000,-0.270242,-0.105054,-19.852116,-5.458569,1.067318,-5.458569,-19.852116,-0.160000,0.780000,-20,69,-19.826874,69.351213,-19.826874,69.351213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.437738,54.877963,58.384434,74.607653,0.000000,0.000000,0.000000,0.000000,3.579664,5.483606,5.573127,1.441880,0.251555,0.019496,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.711356,proposed,0,-126.340000,54.885000,5.618700,2.257506,5.890000,2.355000,-0.271300,-0.097494,-21.254876,-1.006328,0.823360,-1.006328,-21.254876,-0.170000,0.760000,-8,39,-8.264081,38.821927,-8.264081,38.821927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.706914,55.532415,60.427836,79.381947,0.000000,0.000000,0.000000,0.000000,3.652399,5.443817,5.557712,1.580867,0.221639,0.020663,0.501427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.721357,proposed,0,-126.340000,54.885000,5.415086,2.240243,5.680000,2.365000,-0.264914,-0.124757,-22.474668,1.250287,0.518412,1.250287,-22.474668,-0.130000,0.590000,-4,37,-3.928840,36.663692,-3.928840,36.663692,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.411033,55.947596,63.673459,86.899273,0.000000,0.000000,0.000000,0.000000,3.821935,5.607190,5.559432,1.455414,0.204818,0.020678,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.731360,proposed,0,-126.340000,54.885000,5.208554,2.228088,5.460000,2.365000,-0.251446,-0.136912,-23.267533,-0.152474,0.945339,-0.152474,-23.267533,-0.060000,0.450000,-8,64,-8.204170,64.416000,-8.204170,64.416000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.389396,56.167304,63.402441,88.064867,0.000000,0.000000,0.000000,0.000000,4.082407,5.815477,5.556226,1.447796,0.191229,0.023965,0.500787,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.741357,proposed,0,-126.340000,54.885000,4.999436,2.221029,5.240000,2.345000,-0.240564,-0.123971,-22.413679,-3.689871,0.762370,-3.689871,-22.413679,-0.050000,0.500000,-21,96,-20.801677,95.574780,-20.801677,95.574780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.617559,56.041566,59.847581,81.371990,0.000000,0.000000,0.000000,0.000000,4.090719,5.772889,5.562799,1.462497,0.222558,0.021605,0.500494,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.751356,proposed,0,-126.340000,54.885000,4.787779,2.219028,5.020000,2.325000,-0.232221,-0.105972,-22.901596,-4.360757,1.128308,-4.360757,-22.901596,-0.050000,0.700000,-21,90,-20.634879,90.338822,-20.634879,90.338822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.706450,55.254736,56.920405,75.751219,0.000000,0.000000,0.000000,0.000000,4.077062,5.647214,5.555968,1.456769,0.259509,0.026225,0.500716,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.761358,proposed,0,-126.340000,54.885000,4.573755,2.222046,4.790000,2.315000,-0.216245,-0.092954,-23.938419,-1.372266,0.701380,-1.372266,-23.938419,-0.140000,0.810000,-1,61,-0.888381,60.757836,-0.888381,60.757836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.176591,55.833073,56.660064,76.556795,0.000000,0.000000,0.000000,0.000000,3.936332,5.556491,5.554123,1.539334,0.231103,0.022882,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.771359,proposed,0,-126.340000,54.885000,4.357707,2.230029,4.540000,2.325000,-0.182293,-0.094971,-25.768107,2.592058,0.762370,2.592058,-25.768107,-0.110000,0.710000,14,40,14.374060,40.074669,14.374060,40.074669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.883994,56.918394,62.618669,87.944233,0.000000,0.000000,0.000000,0.000000,4.210749,5.760132,5.555823,1.514258,0.222275,0.022485,0.501054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.781358,proposed,0,-126.340000,54.885000,4.139860,2.242910,4.290000,2.365000,-0.150140,-0.122090,-25.158211,3.201954,0.518412,3.201954,-25.158211,0.020000,0.540000,-6,51,-5.547390,51.041161,-5.547390,51.041161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.616504,57.772943,67.937077,94.405390,0.000000,0.000000,0.000000,0.000000,4.578715,6.013537,5.552586,1.449044,0.200718,0.025153,0.501062,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.791356,proposed,0,-126.340000,54.885000,3.920465,2.260609,4.050000,2.395000,-0.129535,-0.134391,-24.487325,1.433256,0.884349,1.433256,-24.487325,0.050000,0.470000,-18,75,-18.405731,75.456518,-18.405731,75.456518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.974646,57.219373,69.109356,90.078844,0.000000,0.000000,0.000000,0.000000,4.907574,6.129288,5.555054,1.464882,0.200386,0.019715,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.801533,proposed,0,-126.340000,54.885000,3.695785,2.283485,3.810000,2.405000,-0.114215,-0.121515,-23.023575,-0.701380,0.762370,-0.701380,-23.023575,-0.040000,0.600000,-23,88,-22.826745,87.525982,-22.826745,87.525982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.350471,56.095884,63.979151,80.977872,0.000000,0.000000,0.000000,0.000000,4.600819,5.819788,5.593213,1.518369,0.226439,0.020721,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.811358,proposed,0,-126.340000,54.885000,3.477868,2.310120,3.590000,2.415000,-0.112132,-0.104880,-23.023575,-0.701380,0.823360,-1.006328,-21.925762,-0.080000,0.710000,-20,83,-20.046575,83.270737,-20.046575,83.270737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.135542,55.727977,59.818691,77.192262,0.000000,0.000000,0.000000,0.000000,4.253983,5.630725,5.558848,3.265083,0.250020,0.046049,1.053194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010185,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.821601,proposed,0,-126.340000,54.885000,3.249908,2.342535,3.360000,2.435000,-0.110092,-0.092465,-22.596648,1.433256,1.128308,1.433256,-22.596648,-0.140000,0.790000,-16,63,-16.455804,62.895640,-16.455804,62.895640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.535725,55.991247,58.042787,76.914356,0.000000,0.000000,0.000000,0.000000,3.993142,5.485837,5.562792,1.677441,0.223648,0.035402,0.500581,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.831693,proposed,0,-126.340000,54.885000,3.024837,2.378987,3.140000,2.465000,-0.115163,-0.086013,-21.925762,3.872840,0.701380,3.872840,-21.925762,-0.140000,0.710000,-22,53,-22.253899,53.284880,-22.253899,53.284880,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.774880,56.528209,58.595734,81.730467,0.000000,0.000000,0.000000,0.000000,3.880116,5.485824,5.576407,1.654355,0.229868,0.029906,0.505383,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.841660,proposed,0,-126.340000,54.885000,2.802412,2.419249,2.930000,2.515000,-0.127588,-0.095751,-22.108731,4.360757,0.274453,4.360757,-22.108731,-0.170000,0.610000,-19,61,-18.508307,60.983710,-18.508307,60.983710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.791094,56.009304,56.547696,79.937087,0.000000,0.000000,0.000000,0.000000,3.678872,5.339811,5.576558,1.838349,0.232458,0.034239,0.501086,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008193,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.851622,proposed,0,-126.340000,54.885000,2.580259,2.463585,2.720000,2.555000,-0.139741,-0.091415,-21.620814,2.957996,0.945339,2.957996,-21.620814,-0.190000,0.580000,-21,80,-21.351662,79.751684,-21.351662,79.751684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.898151,55.141463,51.563846,74.967719,0.000000,0.000000,0.000000,0.000000,3.409575,5.122736,5.574961,1.778693,0.225765,0.029611,0.508443,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.862412,proposed,0,-126.340000,54.885000,2.340216,2.516041,2.500000,2.585000,-0.159784,-0.068959,-21.742793,1.494245,1.189297,1.494245,-21.742793,-0.170000,0.670000,-25,90,-25.143165,90.470442,-25.143165,90.470442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.505942,53.511632,48.169441,68.383937,0.000000,0.000000,0.000000,0.000000,3.299575,4.902744,5.603032,1.758351,0.251445,0.036512,0.540316,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.871662,proposed,0,-126.340000,54.885000,2.135193,2.564537,2.300000,2.615000,-0.164807,-0.050463,-21.803783,1.189297,1.128308,1.189297,-21.803783,-0.200000,0.770000,-21,89,-21.242227,89.281520,-21.242227,89.281520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.373260,51.909153,47.272590,65.899301,0.000000,0.000000,0.000000,0.000000,3.319373,4.790779,5.565921,1.672566,0.248414,0.026965,0.500889,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.881666,proposed,0,-126.340000,54.885000,1.914586,2.620481,2.080000,2.655000,-0.165414,-0.034519,-22.108731,3.872840,0.945339,3.872840,-22.108731,-0.210000,0.840000,-15,66,-15.425298,65.660379,-15.425298,65.660379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.784727,50.609264,48.678764,69.032279,0.000000,0.000000,0.000000,0.000000,3.495448,4.832990,5.570377,1.465387,0.234104,0.017119,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.891658,proposed,0,-126.340000,54.885000,1.695730,2.679811,1.870000,2.705000,-0.174270,-0.025189,-21.925762,5.702528,0.945339,5.702528,-21.925762,-0.160000,0.770000,-22,60,-21.951325,59.696892,-21.951325,59.696892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.975184,50.280095,55.637676,79.721336,0.000000,0.000000,0.000000,0.000000,3.771577,5.145076,5.540277,1.450299,0.175660,0.017878,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.901665,proposed,0,-126.340000,54.885000,1.478390,2.742496,1.660000,2.775000,-0.181610,-0.032504,-21.559824,6.556382,1.128308,6.556382,-21.559824,-0.160000,0.670000,-25,64,-24.745952,64.285076,-24.745952,64.285076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.149083,48.468652,55.295185,77.752168,0.000000,0.000000,0.000000,0.000000,3.713438,5.040565,5.552432,1.435514,0.183497,0.015577,0.500355,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.911662,proposed,0,-126.340000,54.885000,1.263429,2.808193,1.450000,2.845000,-0.186571,-0.036807,-21.437845,5.641538,1.067318,5.641538,-21.437845,-0.190000,0.630000,-22,79,-21.601529,78.738738,-21.601529,78.738738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.786464,45.910701,52.717218,72.604680,0.000000,0.000000,0.000000,0.000000,3.562606,4.787200,5.556235,1.467316,0.197272,0.023394,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.921694,proposed,0,-126.340000,54.885000,1.050281,2.876992,1.230000,2.905000,-0.179719,-0.028008,-20.766960,4.360757,1.189297,4.360757,-20.766960,-0.200000,0.680000,-24,89,-24.092664,89.284024,-24.092664,89.284024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.874447,43.151826,49.537004,67.303126,0.000000,0.000000,0.000000,0.000000,3.452273,4.570972,5.554137,1.546324,0.227988,0.024600,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.931691,proposed,0,-126.340000,54.885000,0.840744,2.948211,1.020000,2.965000,-0.179256,-0.016789,-21.315866,4.604715,1.494245,4.604715,-21.315866,-0.210000,0.770000,-16,84,-16.249047,83.633043,-16.249047,83.633043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.243276,40.191075,48.672836,63.811997,0.000000,0.000000,0.000000,0.000000,3.388675,4.409806,5.554735,1.505109,0.283669,0.048056,0.501048,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.941619,proposed,0,-126.340000,54.885000,0.635838,3.021351,0.810000,3.035000,-0.174162,-0.013649,-22.352689,6.617372,1.189297,6.617372,-22.352689,-0.200000,0.820000,-5,65,-4.684453,65.248904,-4.684453,65.248904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.021746,38.104140,52.644645,68.840288,0.000000,0.000000,0.000000,0.000000,3.521673,4.501610,5.565602,1.441163,0.206967,0.019238,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.951687,proposed,0,-126.340000,54.885000,0.431648,3.097746,0.590000,3.115000,-0.158352,-0.017254,-22.169720,8.569039,0.701380,8.569039,-22.169720,-0.140000,0.740000,-8,57,-8.304018,57.473111,-8.304018,57.473111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.365635,37.007413,60.415234,78.738259,0.000000,0.000000,0.000000,0.000000,3.709910,4.808933,5.543168,1.468069,0.185536,0.024674,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.961692,proposed,0,-126.340000,54.885000,0.232648,3.175660,0.380000,3.215000,-0.147352,-0.039340,-21.681804,8.386070,0.945339,8.386070,-21.681804,-0.110000,0.650000,-13,67,-13.264555,66.952228,-13.264555,66.952228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.275203,34.999899,64.672971,79.442657,0.000000,0.000000,0.000000,0.000000,3.680567,4.862499,5.556669,1.432752,0.176214,0.017066,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.971686,proposed,0,-126.340000,54.885000,0.038115,3.255238,0.170000,3.305000,-0.131885,-0.049762,-21.559824,7.654195,1.677214,7.654195,-21.559824,-0.130000,0.640000,-9,76,-8.660520,75.925130,-8.660520,75.925130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.425420,31.325437,62.012485,70.378499,0.000000,0.000000,0.000000,0.000000,3.540915,4.457688,5.549857,1.426668,0.184385,0.017465,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.981691,proposed,0,-126.340000,54.885000,-0.152020,3.336405,-0.030000,3.385000,-0.122020,-0.048595,-20.523001,6.617372,1.433256,6.617372,-20.523001,-0.110000,0.680000,-17,83,-16.666467,83.319343,-16.666467,83.319343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.749570,27.670458,61.081000,66.055029,0.000000,0.000000,0.000000,0.000000,3.512458,4.221795,5.555237,1.428764,0.181244,0.016880,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.991692,proposed,0,-126.340000,54.885000,-0.337192,3.418821,-0.220000,3.455000,-0.117192,-0.036179,-18.937271,7.105289,0.823360,7.105289,-18.937271,-0.120000,0.760000,-26,75,-25.855809,75.401505,-25.855809,75.401505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.896064,23.547913,58.432003,61.724072,0.000000,0.000000,0.000000,0.000000,3.343916,4.015802,5.555053,1.464131,0.204341,0.023114,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.001692,proposed,0,-126.340000,54.885000,-0.517084,3.502239,-0.390000,3.545000,-0.127084,-0.042761,-18.022427,8.569039,0.884349,8.569039,-18.022427,-0.170000,0.760000,-25,64,-24.562356,64.065914,-24.562356,64.065914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.825084,19.820097,60.054377,63.559375,0.000000,0.000000,0.000000,0.000000,3.363045,4.058520,5.552426,1.496176,0.194711,0.019376,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.011693,proposed,0,-126.340000,54.885000,-0.691469,3.586450,-0.570000,3.635000,-0.121469,-0.048550,-17.534511,9.483883,1.494245,9.483883,-17.534511,-0.220000,0.710000,-17,61,-16.857711,61.324892,-16.857711,61.324892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.269258,17.207794,61.484342,68.162734,0.000000,0.000000,0.000000,0.000000,3.443123,4.196131,5.548530,1.448237,0.189109,0.017555,0.502943,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.021691,proposed,0,-126.340000,54.885000,-0.859948,3.671156,-0.730000,3.735000,-0.129948,-0.063844,-17.534511,9.056956,1.616224,9.056956,-17.534511,-0.220000,0.650000,-12,70,-12.005507,69.763354,-12.005507,69.763354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.521621,14.929034,60.424373,67.797060,0.000000,0.000000,0.000000,0.000000,3.383765,4.114563,5.552771,1.455246,0.192652,0.018464,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.031698,proposed,0,-126.340000,54.885000,-1.022428,3.756207,-0.900000,3.825000,-0.122428,-0.068793,-16.009771,8.142112,1.006328,8.142112,-16.009771,-0.170000,0.670000,-25,76,-25.447311,76.083703,-25.447311,76.083703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.466220,11.916204,57.092776,61.253188,0.000000,0.000000,0.000000,0.000000,3.197195,3.810000,5.549020,1.595885,0.217928,0.023721,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.041692,proposed,0,-126.340000,54.885000,-1.178291,3.841172,-1.050000,3.915000,-0.128291,-0.073828,-15.887791,7.532216,1.311276,7.532216,-15.887791,-0.190000,0.720000,-20,77,-19.870117,77.175246,-19.870117,77.175246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.176612,8.181470,55.380419,60.575725,0.000000,0.000000,0.000000,0.000000,3.101303,3.771853,5.556417,1.513975,0.207543,0.026836,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.051692,proposed,0,-126.340000,54.885000,-1.327563,3.925955,-1.200000,4.005000,-0.127563,-0.079045,-14.667999,7.715185,1.067318,7.715185,-14.667999,-0.210000,0.740000,-21,74,-21.146855,73.519522,-21.146855,73.519522,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.747423,5.452273,55.819157,59.926982,0.000000,0.000000,0.000000,0.000000,3.125873,3.745508,5.573951,1.574763,0.199021,0.020871,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.061621,proposed,0,-126.340000,54.885000,-1.468921,4.009661,-1.330000,4.005000,-0.138921,0.004661,-14.667999,7.715185,1.128308,9.788831,-14.180083,-0.220000,0.740000,-15,81,-14.513800,80.923740,-14.513800,80.923740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.001384,3.526777,56.387346,59.611123,0.000000,0.000000,0.000000,0.000000,3.157691,3.750629,5.559557,1.563682,0.213075,0.032181,0.500963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.071695,proposed,0,-126.340000,54.885000,-1.605095,4.093836,-1.470000,4.205000,-0.135095,-0.111164,-14.302062,10.337738,1.128308,10.337738,-14.302062,-0.200000,0.770000,-11,46,-11.314878,45.996133,-11.314878,45.996133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.241365,1.117968,53.091752,57.514272,0.000000,0.000000,0.000000,0.000000,2.973138,3.643357,5.562835,1.607483,0.244511,0.029013,0.501004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.081699,proposed,0,-126.340000,54.885000,-1.732895,4.176436,-1.600000,4.325000,-0.132895,-0.148564,-13.570186,12.472374,1.372266,12.472374,-13.570186,-0.170000,0.660000,-13,32,-13.250190,32.403332,-13.250190,32.403332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.117610,0.388452,65.003067,69.667275,0.000000,0.000000,0.000000,0.000000,3.649096,4.226253,5.577476,1.711685,0.245181,0.035347,0.501128,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.091667,proposed,0,-126.340000,54.885000,-1.852665,4.257507,-1.720000,4.455000,-0.132665,-0.197493,-12.350394,11.679509,1.311276,11.679509,-12.350394,-0.150000,0.490000,-20,48,-19.663842,47.921433,-19.663842,47.921433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.008967,-0.109858,69.761685,74.493562,0.000000,0.000000,0.000000,0.000000,3.906654,4.400197,5.568564,1.714992,0.257013,0.040089,0.500869,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.101667,proposed,0,-126.340000,54.885000,-1.965044,4.337363,-1.840000,4.545000,-0.125044,-0.207637,-11.374561,7.105289,0.945339,7.105289,-11.374561,-0.170000,0.460000,-20,86,-19.788989,85.929065,-19.788989,85.929065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.349791,-0.216726,66.503475,68.268664,0.000000,0.000000,0.000000,0.000000,3.724195,4.152080,5.576539,1.486025,0.221555,0.022218,0.500694,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.111663,proposed,0,-126.340000,54.885000,-2.069407,4.415456,-1.950000,4.605000,-0.119407,-0.189544,-10.581696,4.238777,0.762370,4.238777,-10.581696,-0.190000,0.630000,-17,95,-16.573790,95.138987,-16.573790,95.138987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.735322,-0.475426,53.816358,53.852768,0.000000,0.000000,0.000000,0.000000,3.074248,3.621524,5.556447,1.468972,0.215332,0.027300,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.121666,proposed,0,-126.340000,54.885000,-2.165731,4.491644,-2.050000,4.655000,-0.115731,-0.163356,-10.581696,4.543725,0.518412,4.543725,-10.581696,-0.190000,0.800000,-8,78,-7.572784,77.546081,-7.572784,77.546081,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.148420,-0.672633,51.099640,50.557202,0.000000,0.000000,0.000000,0.000000,2.967771,3.403191,5.561482,1.600333,0.250958,0.028360,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.131622,proposed,0,-126.340000,54.885000,-2.253409,4.565293,-2.140000,4.735000,-0.113409,-0.169707,-9.971800,8.020133,0.945339,8.020133,-9.971800,-0.140000,0.820000,-9,43,-8.933888,42.961013,-8.933888,42.961013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.780160,-0.341009,57.853247,56.856045,0.000000,0.000000,0.000000,0.000000,3.424500,3.464581,5.562318,1.627484,0.220029,0.034400,0.503511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007956,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.142592,proposed,0,-126.340000,54.885000,-2.340417,4.643646,-2.240000,4.845000,-0.100417,-0.201354,-8.691018,11.008623,0.701380,11.008623,-8.691018,-0.160000,0.630000,-6,28,-5.835277,28.286693,-5.835277,28.286693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.845809,-0.053202,67.225157,69.359810,0.000000,0.000000,0.000000,0.000000,3.976456,4.111835,7.533401,1.720582,0.225662,0.033811,0.504957,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010029,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.152657,proposed,0,-126.340000,54.885000,-2.411292,4.712711,-2.320000,4.955000,-0.091292,-0.242289,-7.532216,10.520706,1.311276,10.520706,-7.532216,-0.120000,0.480000,-11,39,-11.190669,38.759205,-11.190669,38.759205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.249131,-0.102876,69.278488,72.302288,0.000000,0.000000,0.000000,0.000000,4.220464,4.269968,7.477401,1.700657,0.230417,0.037782,0.501117,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.162717,proposed,0,-126.340000,54.885000,-2.473501,4.778814,-2.380000,5.045000,-0.093501,-0.266186,-5.824507,6.434403,-0.030495,6.434403,-5.824507,-0.120000,0.410000,-19,73,-19.069352,73.357823,-19.069352,73.357823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.312391,0.439501,64.020220,65.664483,0.000000,0.000000,0.000000,0.000000,4.067438,3.866202,5.555191,1.495393,0.207861,0.025425,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.172745,proposed,0,-126.340000,54.885000,-2.526879,4.841580,-2.430000,5.085000,-0.096879,-0.243420,-4.604715,1.738204,0.213464,1.738204,-4.604715,-0.140000,0.540000,-20,100,-20.200467,99.792772,-20.200467,99.792772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.777000,1.208634,49.376625,50.885961,0.000000,0.000000,0.000000,0.000000,3.331299,3.307064,5.553555,1.438239,0.224273,0.020039,0.501853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.183590,proposed,0,-126.340000,54.885000,-2.574880,4.905709,-2.460000,5.105000,-0.114880,-0.199291,-3.201954,0.762370,0.579401,0.762370,-3.201954,-0.140000,0.780000,-24,87,-23.872883,87.176235,-23.872883,87.176235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.067642,0.851942,42.042001,42.464923,0.000000,0.000000,0.000000,0.000000,3.015128,2.988903,5.582545,1.632411,0.260998,0.023979,0.500745,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.192720,proposed,0,-126.340000,54.885000,-2.607451,4.956491,-2.490000,5.145000,-0.117451,-0.188509,-2.531068,4.299767,0.274453,4.299767,-2.531068,-0.170000,0.850000,-16,49,-16.479205,48.979606,-16.479205,48.979606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.112964,0.002899,47.336290,47.067052,0.000000,0.000000,0.000000,0.000000,3.209406,3.037020,5.557970,1.681680,0.254097,0.027730,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008032,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.202801,proposed,0,-126.340000,54.885000,-2.635117,5.008982,-2.510000,5.225000,-0.125117,-0.216018,-2.531068,9.422894,0.884349,9.422894,-2.531068,-0.200000,0.710000,-1,12,-0.976632,12.344138,-0.976632,12.344138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.168045,-0.965101,59.259955,62.843888,0.000000,0.000000,0.000000,0.000000,3.630691,3.892649,6.123326,1.766490,0.234910,0.035478,0.500588,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.212720,proposed,0,-126.340000,54.885000,-2.653882,5.056784,-2.540000,5.305000,-0.113882,-0.248216,-2.775027,9.239925,-0.030495,9.239925,-2.775027,-0.160000,0.470000,9,27,8.515034,27.373466,8.515034,27.373466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.454957,-0.215939,67.289655,77.916311,0.000000,0.000000,0.000000,0.000000,3.978293,4.667564,5.567007,1.759833,0.230363,0.028243,0.501084,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.222725,proposed,0,-126.340000,54.885000,-2.664381,5.100963,-2.550000,5.365000,-0.114381,-0.264037,-0.823360,3.933829,0.030495,3.933829,-0.823360,-0.100000,0.320000,-7,72,-7.182974,79.122043,-7.182974,79.122043,0.000000,-6.748577,0.000000,64.000000,0.000000,0.000000,64.059691,1.285834,68.961973,75.743894,0.000000,0.000000,0.000000,0.000000,4.327284,4.564082,5.593611,2.476492,0.234598,0.036308,0.503200,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.232719,proposed,0,-126.340000,54.885000,-2.666509,5.140887,-2.540000,5.375000,-0.126509,-0.234113,1.006328,-2.104141,-0.213464,-2.104141,1.006328,-0.070000,0.440000,-22,109,-21.953863,109.405302,-21.953863,109.405302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.061989,1.671332,56.820030,57.231158,0.000000,0.000000,0.000000,0.000000,3.962848,3.917085,5.560386,1.632432,0.287299,0.025519,0.500784,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008016,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.242721,proposed,0,-126.340000,54.885000,-2.660389,5.176475,-2.520000,5.345000,-0.140389,-0.168525,2.775027,-3.933829,-0.091484,-3.933829,2.775027,-0.090000,0.760000,-29,107,-28.641318,107.012598,-28.641318,107.012598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.216628,0.154489,50.619954,55.666903,0.000000,0.000000,0.000000,0.000000,3.711012,3.630163,5.566049,1.595743,0.280176,0.021105,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.252717,proposed,0,-126.340000,54.885000,-2.646165,5.207537,-2.490000,5.335000,-0.156165,-0.127463,3.201954,-0.640391,0.640391,-0.640391,3.201954,-0.160000,0.950000,-15,62,-15.043808,62.424095,-15.043808,62.424095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.917172,-2.035970,50.580661,58.019493,0.000000,0.000000,0.000000,0.000000,3.632035,3.574267,5.551104,1.499335,0.308179,0.024009,0.500584,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.262737,proposed,0,-126.340000,54.885000,-2.623936,5.234013,-2.450000,5.355000,-0.173936,-0.120987,2.226120,4.909663,-0.274453,4.909663,2.226120,-0.180000,0.840000,7,21,7.239480,21.368808,7.239480,21.368808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.305205,-2.624520,61.332384,67.080692,0.000000,0.000000,0.000000,0.000000,4.001215,4.232314,5.598081,1.572525,0.191069,0.034467,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.272719,proposed,0,-126.340000,54.885000,-2.594036,5.255631,-2.430000,5.425000,-0.164036,-0.169369,1.738204,7.654195,-0.640391,7.654195,1.738204,-0.110000,0.550000,16,15,16.423994,14.738964,16.423994,14.738964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.599457,-2.150891,65.105002,79.150326,0.000000,0.000000,0.000000,0.000000,4.006547,4.831301,5.555281,1.673962,0.223376,0.043028,0.500923,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.282722,proposed,0,-126.340000,54.885000,-2.556520,5.272412,-2.400000,5.475000,-0.156520,-0.202588,2.104141,4.055809,-0.579401,4.055809,2.104141,-0.080000,0.330000,18,57,18.434094,56.520517,18.434094,56.520517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.991857,-1.693908,73.082287,84.847451,0.000000,0.000000,0.000000,0.000000,4.457950,4.980219,5.557411,1.429450,0.195888,0.020123,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.292714,proposed,0,-126.340000,54.885000,-2.511718,5.284198,-2.370000,5.485000,-0.141718,-0.200802,2.714037,-2.104141,-0.274453,-2.104141,2.714037,-0.020000,0.400000,12,98,11.990658,97.583662,11.990658,97.583662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.763645,-1.351502,69.847884,69.041945,0.000000,0.000000,0.000000,0.000000,4.628358,4.604142,5.547528,1.434490,0.213227,0.021405,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.302748,proposed,0,-126.340000,54.885000,-2.459614,5.290932,-2.320000,5.445000,-0.139614,-0.154068,4.055809,-6.007476,-0.152474,-6.007476,4.055809,0.020000,0.670000,1,106,0.556426,106.308047,0.556426,106.308047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.019808,-2.571396,60.478994,58.856268,0.000000,0.000000,0.000000,0.000000,4.327172,3.959820,5.546410,1.477259,0.254589,0.025998,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.312717,proposed,0,-126.340000,54.885000,-2.401052,5.292481,-2.270000,5.405000,-0.131052,-0.112519,5.214611,-3.750861,-0.030495,-3.750861,5.214611,0.020000,0.900000,-2,67,-2.180578,66.631315,-2.180578,66.631315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.518953,-4.719643,55.104750,55.968688,0.000000,0.000000,0.000000,0.000000,4.102535,3.475483,5.548749,1.429493,0.258432,0.018120,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.322714,proposed,0,-126.340000,54.885000,-2.335818,5.288817,-2.210000,5.405000,-0.125818,-0.116183,5.763517,1.860183,-0.945339,1.860183,5.763517,0.010000,0.830000,3,22,3.030668,20.129763,3.030668,20.129763,0.000000,1.501552,0.000000,64.000000,0.000000,0.000000,20.031293,-5.933623,63.062566,57.479775,0.000000,0.000000,0.000000,0.000000,4.433663,3.708321,5.551827,1.567585,0.189788,0.023821,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.332715,proposed,0,-126.340000,54.885000,-2.264346,5.279867,-2.150000,5.435000,-0.114346,-0.155133,5.763517,4.665705,-0.640391,4.665705,5.763517,0.000000,0.560000,13,12,13.394175,11.595566,13.394175,11.595566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.374125,-6.126013,69.837266,72.095688,0.000000,0.000000,0.000000,0.000000,4.524564,4.331172,5.546774,1.529791,0.189217,0.017288,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.342716,proposed,0,-126.340000,54.885000,-2.186992,5.265584,-2.080000,5.455000,-0.106992,-0.189416,6.312424,1.433256,-0.945339,1.433256,6.312424,0.030000,0.320000,11,51,11.344420,51.325013,11.344420,51.325013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.826616,-5.068349,73.711275,79.221152,0.000000,0.000000,0.000000,0.000000,4.701942,4.704991,5.546722,1.436557,0.175830,0.016683,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.352717,proposed,0,-126.340000,54.885000,-2.104094,5.245932,-2.010000,5.435000,-0.094094,-0.189068,6.739351,-4.177788,-0.701380,-4.177788,6.739351,0.070000,0.370000,7,89,6.671572,89.193519,6.671572,89.193519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.271678,-4.379208,69.577751,65.256709,0.000000,0.000000,0.000000,0.000000,4.821904,4.461605,5.555589,1.578372,0.215856,0.022663,0.503705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.362718,proposed,0,-126.340000,54.885000,-2.016025,5.220886,-1.940000,5.375000,-0.076025,-0.154114,7.288257,-8.691018,-0.396432,-8.691018,7.288257,0.060000,0.610000,8,104,8.032410,104.097295,8.032410,104.097295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.061960,-4.700362,61.021599,58.293384,0.000000,0.000000,0.000000,0.000000,4.513084,4.054767,5.582751,1.599510,0.237422,0.028897,0.501019,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.372721,proposed,0,-126.340000,54.885000,-1.923150,5.190431,-1.850000,5.305000,-0.073150,-0.114569,8.142112,-6.556382,-0.152474,-6.556382,8.142112,0.060000,0.840000,7,65,7.075564,65.266840,7.075564,65.266840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.574454,-6.388509,59.817494,60.463257,0.000000,0.000000,0.000000,0.000000,4.468357,3.864247,5.560276,1.632932,0.294702,0.029021,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.382718,proposed,0,-126.340000,54.885000,-1.825925,5.154586,-1.770000,5.285000,-0.055925,-0.130414,8.081122,-0.823360,-0.518412,-0.823360,8.081122,0.070000,0.800000,15,20,14.840518,14.035747,14.840518,14.035747,0.000000,6.231093,0.000000,64.000000,0.000000,0.000000,-2.546874,-7.714261,69.412674,63.576139,0.000000,0.000000,0.000000,0.000000,4.913577,4.078602,5.559276,1.467469,0.201191,0.023270,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.392747,proposed,0,-126.340000,54.885000,-1.724397,5.113212,-1.690000,5.295000,-0.034397,-0.181788,8.447060,2.653048,-1.006328,2.653048,8.447060,0.070000,0.540000,20,-2,20.397933,-1.948369,20.397933,-1.948369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.259724,-8.122689,73.878591,75.679690,0.000000,0.000000,0.000000,0.000000,4.854682,4.661749,5.557200,1.451488,0.199021,0.022678,0.500678,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.402755,proposed,0,-126.340000,54.885000,-1.619511,5.066537,-1.600000,5.295000,-0.019511,-0.228463,8.812998,0.396432,-0.701380,0.396432,8.812998,0.120000,0.240000,15,34,15.446932,33.856456,15.446932,33.856456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.177434,-7.498121,84.039881,88.513662,0.000000,0.000000,0.000000,0.000000,5.378487,5.316295,5.559167,1.546259,0.200897,0.023196,0.500938,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.412717,proposed,0,-126.340000,54.885000,-1.511986,5.014759,-1.500000,5.265000,-0.011986,-0.250241,10.276748,-6.312424,-1.189297,-6.312424,10.276748,0.140000,0.250000,0,79,0.426784,81.957783,0.426784,81.957783,0.000000,-3.101327,0.000000,64.000000,0.000000,0.000000,-11.476624,-6.241646,86.027240,82.634162,0.000000,0.000000,0.000000,0.000000,5.832077,5.588232,5.558696,1.472477,0.192570,0.021152,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.422749,proposed,0,-126.340000,54.885000,-1.401025,4.957307,-1.380000,5.175000,-0.021025,-0.217693,12.411384,-10.642686,-0.762370,-10.642686,12.411384,0.090000,0.480000,-13,96,-13.226188,96.196008,-13.226188,96.196008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.114619,-6.136658,75.196857,75.644255,0.000000,0.000000,0.000000,0.000000,5.432318,5.123569,5.559561,1.521675,0.216577,0.028900,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.432748,proposed,0,-126.340000,54.885000,-1.288187,4.894785,-1.240000,5.065000,-0.048187,-0.170215,13.204249,-10.825654,-1.250287,-10.825654,13.204249,0.050000,0.730000,-17,75,-16.705479,75.473146,-16.705479,75.473146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.108223,-7.585419,66.062336,72.464290,0.000000,0.000000,0.000000,0.000000,5.005969,4.563637,5.559107,1.537884,0.243195,0.022622,0.500722,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.442718,proposed,0,-126.340000,54.885000,-1.173933,4.827294,-1.110000,4.995000,-0.063933,-0.167706,12.838311,-5.824507,-1.189297,-5.824507,12.838311,0.000000,0.780000,-4,30,-4.106283,25.060423,-4.106283,25.060423,0.000000,5.412723,0.000000,64.000000,0.000000,0.000000,-20.207541,-9.450995,61.307590,67.867089,0.000000,0.000000,0.000000,0.000000,4.699684,4.123405,5.559537,1.457460,0.213941,0.022149,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.452721,proposed,0,-126.340000,54.885000,-1.058006,4.754476,-0.980000,4.955000,-0.078006,-0.200524,12.289405,-0.945339,-1.189297,-0.945339,12.289405,-0.020000,0.580000,9,-6,8.782438,-5.786204,8.782438,-5.786204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.219053,-9.503256,65.462227,74.792727,0.000000,0.000000,0.000000,0.000000,4.526221,4.800648,5.562907,1.522828,0.225575,0.036861,0.509380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.462757,proposed,0,-126.340000,54.885000,-0.940887,4.676376,-0.840000,4.945000,-0.100887,-0.268624,12.167426,-0.396432,-1.555235,-0.396432,12.167426,-0.010000,0.270000,11,6,10.766247,5.584971,10.766247,5.584971,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.130298,-7.873566,71.594323,89.189891,0.000000,0.000000,0.000000,0.000000,4.590608,5.440606,5.560731,1.474040,0.204433,0.020780,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.472748,proposed,0,-126.340000,54.885000,-0.823951,4.593691,-0.720000,4.885000,-0.103951,-0.291309,12.289405,-7.105289,-1.555235,-7.105289,12.289405,0.010000,0.130000,6,51,5.987077,66.707644,5.987077,66.707644,0.000000,-16.122673,0.000000,64.000000,0.000000,0.000000,-45.196662,-5.195591,78.958093,95.796590,0.000000,0.000000,0.000000,0.000000,5.144952,6.232479,5.555120,1.549533,0.198752,0.020688,0.502750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.482748,proposed,0,-126.340000,54.885000,-0.707061,4.506110,-0.590000,4.775000,-0.117061,-0.268890,13.753155,-13.692166,-0.884349,-13.692166,13.753155,0.030000,0.260000,-13,96,-13.127580,106.951920,-13.127580,106.951920,0.000000,-11.366949,0.000000,64.000000,0.000000,0.000000,-48.430611,-1.697359,80.494413,94.842963,0.000000,0.000000,0.000000,0.000000,5.495445,6.646509,5.578271,1.609686,0.272331,0.024011,0.500795,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.492749,proposed,0,-126.340000,54.885000,-0.590800,4.413813,-0.450000,4.615000,-0.140800,-0.201187,13.204249,-17.351542,-0.701380,-17.351542,13.204249,0.020000,0.580000,-13,107,-13.371365,107.369846,-13.371365,107.369846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.449053,-0.649142,78.570940,95.491421,0.000000,0.000000,0.000000,0.000000,5.602706,6.464091,5.557726,1.496447,0.265549,0.023441,0.501008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.502717,proposed,0,-126.340000,54.885000,-0.476043,4.317254,-0.320000,4.465000,-0.156043,-0.147746,13.082270,-13.936124,-0.823360,-13.936124,13.082270,0.000000,0.840000,-10,62,-10.315823,60.656333,-10.315823,60.656333,0.000000,1.713513,0.000000,64.000000,0.000000,0.000000,-55.517873,-1.176468,79.238247,103.134477,0.000000,0.000000,0.000000,0.000000,5.618854,6.641026,5.552329,1.500921,0.280035,0.021717,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.512719,proposed,0,-126.340000,54.885000,-0.362514,4.215924,-0.200000,4.375000,-0.162514,-0.159076,11.740498,-7.593205,-1.250287,-7.593205,11.740498,-0.030000,0.790000,8,17,7.927659,6.270332,7.927659,6.270332,0.000000,11.099514,0.000000,64.000000,0.000000,0.000000,-65.403721,-0.919990,86.305829,102.649860,0.000000,0.000000,0.000000,0.000000,5.532546,6.628999,5.556864,1.540717,0.195992,0.024762,0.500949,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.522724,proposed,0,-126.340000,54.885000,-0.251036,4.110231,-0.080000,4.325000,-0.171036,-0.214769,10.154769,-3.201954,-1.616224,-3.201954,10.154769,-0.020000,0.500000,22,-14,22.274616,-13.537657,22.274616,-13.537657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.813996,-0.564344,86.512975,104.636662,0.000000,0.000000,0.000000,0.000000,5.661428,6.490441,5.555262,1.465593,0.191371,0.020991,0.500483,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.532715,proposed,0,-126.340000,54.885000,-0.142287,4.000516,0.020000,4.275000,-0.162287,-0.274484,9.178935,-5.031642,-1.372266,-5.031642,9.178935,0.010000,0.180000,26,20,26.324909,20.387928,26.324909,20.387928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.779815,0.537160,87.061527,112.193975,0.000000,0.000000,0.000000,0.000000,5.802062,6.960112,5.539545,1.442434,0.169239,0.019085,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.542753,proposed,0,-126.340000,54.885000,-0.036093,3.886245,0.120000,4.165000,-0.156093,-0.278755,9.239925,-13.814145,-1.128308,-13.814145,9.239925,0.090000,0.130000,10,65,10.346885,94.179893,10.346885,94.179893,0.000000,-28.791964,0.000000,64.000000,0.000000,0.000000,-81.754580,1.854480,93.419044,114.208680,0.000000,0.000000,0.000000,0.000000,6.255646,7.688820,6.042377,1.621715,0.244061,0.025710,0.500506,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008445,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.552715,proposed,0,-126.340000,54.885000,0.065790,3.768993,0.210000,4.015000,-0.144210,-0.246007,8.995966,-19.852116,-1.067318,-19.852116,8.995966,0.120000,0.320000,2,106,2.069068,106.316085,2.069068,106.316085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.625765,3.081745,99.049650,115.299149,0.000000,0.000000,0.000000,0.000000,7.079359,7.919632,5.551285,1.616329,0.250581,0.022946,0.509198,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.562725,proposed,0,-126.340000,54.885000,0.164182,3.647486,0.310000,3.765000,-0.145818,-0.117514,9.605862,-21.742793,-0.701380,-21.742793,9.605862,0.100000,0.680000,-7,106,-6.766931,105.818408,-6.766931,105.818408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.688674,2.758508,101.271457,124.653989,0.000000,0.000000,0.000000,0.000000,7.448305,8.119635,7.295143,1.762609,0.436078,0.036408,0.500968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010042,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.572807,proposed,0,-126.340000,54.885000,0.258799,3.521528,0.400000,3.615000,-0.141201,-0.093472,8.691018,-18.205396,-0.823360,-18.205396,8.691018,0.050000,0.880000,5,72,5.408146,71.587297,5.408146,71.587297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.798440,2.427911,99.580378,128.035325,0.000000,0.000000,0.000000,0.000000,7.489369,8.152877,5.552617,1.501468,0.410102,0.020553,2.283924,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.582871,proposed,0,-126.340000,54.885000,0.348300,3.392405,0.480000,3.475000,-0.131700,-0.082595,6.861330,-10.459717,-0.945339,-10.459717,6.861330,0.050000,0.840000,24,27,23.539319,9.181190,23.539319,9.181190,0.000000,17.406107,0.000000,64.000000,0.000000,0.000000,-100.254277,1.194860,106.256360,129.684766,0.000000,0.000000,0.000000,0.000000,7.183034,8.095987,5.849026,1.773877,0.284238,0.033590,0.501850,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008453,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.592867,proposed,0,-126.340000,54.885000,0.431870,3.260991,0.550000,3.395000,-0.118130,-0.134009,6.861330,-10.459717,-0.884349,-5.458569,5.885497,0.080000,0.590000,19,23,19.170113,22.777588,19.170113,22.777588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.805208,1.233258,103.236904,120.399467,0.000000,0.000000,0.000000,0.000000,6.466356,7.669407,5.560940,1.718853,0.248511,0.025663,0.501043,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008064,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.602871,proposed,0,-126.340000,54.885000,0.509783,3.126481,0.620000,3.335000,-0.110217,-0.208519,5.519559,-6.129455,-0.701380,-6.129455,5.519559,0.160000,0.380000,19,0,18.909936,0.144960,18.909936,0.144960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.255476,-4.420262,94.116225,120.376716,0.000000,0.000000,0.000000,0.000000,6.382328,7.519185,5.575037,1.613172,0.216988,0.029177,0.500914,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.612866,proposed,0,-126.340000,54.885000,0.581496,2.989314,0.680000,3.245000,-0.098504,-0.255686,6.800341,-10.154769,-0.762370,-10.154769,6.800341,0.170000,0.180000,2,45,1.721562,44.937563,1.721562,44.937563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.890478,-7.080984,96.526599,122.177363,0.000000,0.000000,0.000000,0.000000,6.756764,7.581287,5.553018,1.729486,0.207147,0.029122,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.622868,proposed,0,-126.340000,54.885000,0.646745,2.849448,0.750000,3.105000,-0.103255,-0.255552,6.800341,-17.107583,-0.762370,-17.107583,6.800341,0.140000,0.240000,-4,90,-4.292844,97.780533,-4.292844,97.780533,0.000000,-7.842970,0.000000,64.000000,0.000000,0.000000,-124.736270,-10.350843,91.157053,121.278392,0.000000,0.000000,0.000000,0.000000,6.757413,7.273603,5.557523,1.528529,0.232988,0.027114,0.505640,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.632865,proposed,0,-126.340000,54.885000,0.705075,2.707248,0.820000,2.895000,-0.114925,-0.187752,6.861330,-22.291700,-0.396432,-22.291700,6.861330,0.080000,0.530000,-7,106,-6.805279,105.677853,-6.805279,105.677853,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.288861,-12.705864,97.420162,127.296001,0.000000,0.000000,0.000000,0.000000,6.554558,7.523734,5.558298,1.557827,0.247324,0.020078,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.642863,proposed,0,-126.340000,54.885000,0.756168,2.562841,0.890000,2.675000,-0.133832,-0.112159,6.190445,-21.376856,-0.823360,-21.376856,6.190445,0.050000,0.760000,-5,99,-5.041829,98.696627,-5.041829,98.696627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-133.598221,-13.967296,103.128159,128.901064,0.000000,0.000000,0.000000,0.000000,6.164058,7.587569,5.530444,1.426986,0.327698,0.011969,0.500354,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.652857,proposed,0,-126.340000,54.885000,0.799669,2.416491,0.940000,2.505000,-0.140331,-0.088509,5.031642,-15.887791,-0.640391,-15.887791,5.031642,0.040000,0.920000,1,54,0.677975,39.862821,0.677975,39.862821,0.000000,13.833806,0.000000,64.000000,0.000000,0.000000,-137.988031,-15.213226,102.840550,124.457456,0.000000,0.000000,0.000000,0.000000,6.372539,7.512585,5.542553,1.409147,0.209956,0.012250,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.662865,proposed,0,-126.340000,54.885000,0.835330,2.268125,0.990000,2.385000,-0.154670,-0.116875,3.628881,-9.544873,-0.152474,-9.544873,3.628881,0.030000,0.760000,7,9,7.389661,-2.875727,7.389661,-2.875727,0.000000,11.572355,0.000000,64.000000,0.000000,0.000000,-139.880002,-15.961271,103.167020,120.760269,0.000000,0.000000,0.000000,0.000000,6.703742,7.619766,5.539032,1.412683,0.138100,0.012172,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.672865,proposed,0,-126.340000,54.885000,0.862769,2.118268,1.020000,2.305000,-0.157231,-0.186732,2.348100,-7.471226,-0.030495,-7.471226,2.348100,0.040000,0.430000,9,1,8.763733,1.016286,8.763733,1.016286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-138.238671,-15.374535,102.641693,119.343440,0.000000,0.000000,0.000000,0.000000,6.918501,7.706807,5.549587,1.417683,0.133828,0.012046,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.682865,proposed,0,-126.340000,54.885000,0.881741,1.967015,1.040000,2.205000,-0.158259,-0.237985,1.799193,-11.679509,-0.457422,-11.679509,1.799193,0.050000,0.190000,1,46,0.654284,51.447088,0.654284,51.447088,0.000000,-5.430802,0.000000,64.000000,0.000000,0.000000,-134.880864,-14.206075,101.741147,121.090889,0.000000,0.000000,0.000000,0.000000,6.919138,7.722334,5.540239,1.408753,0.142094,0.012778,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.692904,proposed,0,-126.340000,54.885000,0.892016,1.813957,1.060000,2.035000,-0.167984,-0.221043,1.006328,-19.303209,-1.250287,-19.303209,1.006328,0.000000,0.320000,-1,91,-1.427198,104.697120,-1.427198,104.697120,0.000000,-13.680834,0.000000,64.000000,0.000000,0.000000,-129.796618,-13.158305,98.082310,120.824790,0.000000,0.000000,0.000000,0.000000,6.604553,7.556108,5.539477,1.411071,0.185725,0.012865,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.703028,proposed,0,-126.340000,54.885000,0.893241,1.658584,1.070000,1.815000,-0.176759,-0.156416,0.518412,-24.060398,0.030495,-24.060398,0.518412,0.030000,0.550000,-15,106,-14.810237,105.727622,-14.810237,105.727622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.984723,-10.792866,103.246781,126.360487,0.000000,0.000000,0.000000,0.000000,6.806445,7.987863,5.559388,1.415948,0.209189,0.014434,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.712961,proposed,0,-126.340000,54.885000,0.885318,1.505342,1.070000,1.595000,-0.184682,-0.089658,-0.213464,-23.206544,-0.335443,-23.206544,-0.213464,0.030000,0.830000,-21,101,-20.919735,101.027680,-20.919735,101.027680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.985766,-7.828160,103.671769,125.349218,0.000000,0.000000,0.000000,0.000000,6.642401,7.924561,5.553820,1.409268,0.278267,0.012666,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.723020,proposed,0,-126.340000,54.885000,0.867900,1.349544,1.070000,1.415000,-0.202100,-0.065456,-1.372266,-16.375708,-0.701380,-16.375708,-1.372266,-0.020000,0.930000,-15,56,-15.091048,36.953576,-15.091048,36.953576,0.000000,19.074104,0.000000,64.000000,0.000000,0.000000,-120.009787,-6.588192,99.330133,119.654270,0.000000,0.000000,0.000000,0.000000,6.485911,7.330286,5.558339,1.414237,0.250685,0.014314,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.733019,proposed,0,-126.340000,54.885000,0.841059,1.194270,1.050000,1.305000,-0.208941,-0.110730,-2.836017,-8.630029,-0.152474,-8.630029,-2.836017,-0.080000,0.780000,-3,11,-3.344096,-18.766016,-3.344096,-18.766016,0.000000,29.793696,0.000000,64.000000,0.000000,0.000000,-116.752083,-6.761723,100.943529,120.442890,0.000000,0.000000,0.000000,0.000000,6.746747,7.611125,5.557149,1.413016,0.174641,0.013988,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.742941,proposed,0,-126.340000,54.885000,0.804896,1.039948,1.010000,1.245000,-0.205104,-0.205052,-4.238777,-5.153621,-0.579401,-5.153621,-4.238777,-0.050000,0.450000,-4,-27,-4.432354,-27.009555,-4.432354,-27.009555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.480995,-7.199466,99.232062,119.521413,0.000000,0.000000,0.000000,0.000000,6.809001,7.708087,5.553261,1.407709,0.152444,0.013380,0.503423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.753018,proposed,0,-126.340000,54.885000,0.758352,0.883197,0.960000,1.175000,-0.201648,-0.291803,-5.702528,-7.776174,-0.335443,-7.776174,-5.702528,-0.040000,0.100000,-7,17,-6.707076,16.858860,-6.707076,16.858860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.460211,-5.806031,104.926492,133.664771,0.000000,0.000000,0.000000,0.000000,7.021846,8.313803,5.556301,1.413467,0.183984,0.013894,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.763027,proposed,0,-126.340000,54.885000,0.702243,0.727651,0.910000,1.035000,-0.207757,-0.307349,-5.946486,-17.168573,-0.335443,-17.168573,-5.946486,-0.050000,0.040000,-20,62,-20.122487,99.507384,-20.122487,99.507384,0.000000,-37.648524,0.000000,64.000000,0.000000,0.000000,-94.005598,-3.752589,110.478504,142.251388,0.000000,0.000000,0.000000,0.000000,7.156580,9.183482,5.557078,1.416561,0.198587,0.012411,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.772962,proposed,0,-126.340000,54.885000,0.636750,0.573568,0.850000,0.815000,-0.213250,-0.241432,-6.068465,-26.134045,-0.396432,-26.134045,-6.068465,-0.050000,0.250000,-36,105,-35.752325,104.719860,-35.752325,104.719860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.780932,2.966480,115.054076,145.303383,0.000000,0.000000,0.000000,0.000000,7.209512,9.987194,5.554859,1.409352,0.186476,0.013469,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.783018,proposed,0,-126.340000,54.885000,0.560496,0.418124,0.790000,0.555000,-0.229504,-0.136876,-6.678361,-28.512639,-0.518412,-28.512639,-6.678361,-0.160000,0.660000,-33,105,-33.119245,104.612716,-33.119245,104.612716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.404437,11.301277,117.891078,147.317371,0.000000,0.000000,0.000000,0.000000,7.596332,10.370723,5.557137,1.413032,0.321284,0.013400,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.793023,proposed,0,-126.340000,54.885000,0.474663,0.264127,0.710000,0.315000,-0.235337,-0.050873,-7.654195,-23.938419,-0.701380,-23.938419,-7.654195,-0.240000,0.870000,-24,97,-23.743742,96.591782,-23.743742,96.591782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.756187,21.337544,132.203804,162.762268,0.000000,0.000000,0.000000,0.000000,7.994982,11.282109,5.556062,1.411651,0.283854,0.013706,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.802904,proposed,0,-126.340000,54.885000,0.380161,0.112855,0.620000,0.125000,-0.239839,-0.012145,-10.764665,-16.314719,-0.518412,-16.314719,-10.764665,-0.250000,0.930000,-1,52,-1.398721,29.446365,-1.398721,29.446365,0.000000,22.145417,0.000000,64.000000,0.000000,0.000000,-79.146698,29.321000,141.894215,174.169642,0.000000,0.000000,0.000000,0.000000,8.246884,11.734661,5.547611,1.412665,0.218447,0.017113,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.812865,proposed,0,-126.340000,54.885000,0.275152,-0.038663,0.500000,0.015000,-0.224848,-0.053663,-12.533363,-8.630029,-1.006328,-8.630029,-12.533363,-0.170000,0.730000,0,7,0.329621,-20.930567,0.329621,-20.930567,0.000000,27.522348,0.000000,64.000000,0.000000,0.000000,-81.576695,32.010191,139.344179,171.784816,0.000000,0.000000,0.000000,0.000000,8.506300,10.968220,5.538429,1.455198,0.178445,0.023162,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.822905,proposed,0,-126.340000,54.885000,0.159488,-0.190230,0.380000,-0.045000,-0.220512,-0.145230,-13.326228,-6.190445,0.091484,-6.190445,-13.326228,-0.090000,0.400000,-11,-19,-10.740730,-19.178145,-10.740730,-19.178145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.172248,30.631597,134.221210,168.464167,0.000000,0.000000,0.000000,0.000000,8.418609,10.563198,5.557757,1.746843,0.225970,0.027227,0.503380,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008070,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.832865,proposed,0,-126.340000,54.885000,0.035085,-0.339319,0.250000,-0.125000,-0.214915,-0.214319,-12.533363,-10.398727,-0.274453,-10.398727,-12.533363,-0.070000,0.050000,-32,26,-31.927555,42.113755,-31.927555,42.113755,0.000000,-16.291900,0.000000,64.000000,0.000000,0.000000,-78.458790,28.291387,133.129031,171.964973,0.000000,0.000000,0.000000,0.000000,8.236557,10.903746,5.547587,1.651021,0.230190,0.024066,0.501455,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.842869,proposed,0,-126.340000,54.885000,-0.099441,-0.487663,0.130000,-0.295000,-0.229441,-0.192663,-12.106436,-19.913105,-0.823360,-19.913105,-12.106436,-0.150000,0.080000,-43,71,-43.064103,103.751071,-43.064103,103.751071,0.000000,-32.929215,0.000000,64.000000,0.000000,0.000000,-70.458102,27.486891,125.795367,163.513707,0.000000,0.000000,0.000000,0.000000,8.356460,10.850368,5.566386,1.560620,0.248062,0.024019,0.503190,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.852872,proposed,0,-126.340000,54.885000,-0.243369,-0.634419,0.010000,-0.535000,-0.253369,-0.099419,-12.716332,-28.146701,-1.067318,-28.146701,-12.716332,-0.270000,0.350000,-38,104,-38.264766,104.102646,-38.264766,104.102646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.046730,32.015339,122.890106,156.905144,0.000000,0.000000,0.000000,0.000000,8.037708,10.874512,5.560059,1.493369,0.270455,0.025871,0.501086,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.863457,proposed,0,-126.340000,54.885000,-0.405771,-0.787904,-0.150000,-0.845000,-0.255771,0.057096,-14.241072,-30.281337,-0.579401,-30.281337,-14.241072,-0.350000,0.750000,-26,104,-25.639514,103.522806,-25.639514,103.522806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.975183,40.073355,134.161535,167.804399,0.000000,0.000000,0.000000,0.000000,8.215467,11.647922,5.557097,1.472255,0.420470,0.026178,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.872899,proposed,0,-126.340000,54.885000,-0.559202,-0.923117,-0.270000,-1.075000,-0.289202,0.151883,-16.497687,-26.621961,-0.823360,-26.621961,-16.497687,-0.330000,0.850000,-17,103,-17.145123,102.592611,-17.145123,102.592611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.263651,50.260641,147.718306,185.289263,0.000000,0.000000,0.000000,0.000000,8.606890,12.543976,6.713638,1.441320,0.337923,0.027902,0.505644,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.882870,proposed,0,-126.340000,54.885000,-0.729784,-1.064063,-0.430000,-1.295000,-0.299784,0.230937,-17.778469,-19.913105,-1.067318,-19.913105,-17.778469,-0.260000,0.940000,-21,80,-20.796110,79.652325,-20.796110,79.652325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.135536,58.009768,153.456983,193.347200,0.000000,0.000000,0.000000,0.000000,8.815775,12.854968,5.574603,1.721808,0.418597,0.046195,0.500922,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008273,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.892926,proposed,0,-126.340000,54.885000,-0.910494,-1.204200,-0.610000,-1.455000,-0.300494,0.250800,-17.778469,-19.913105,-1.433256,-12.228415,-18.266386,-0.230000,0.890000,-33,84,-32.579599,83.870377,-32.579599,83.870377,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.893728,64.132836,151.505988,192.066744,0.000000,0.000000,0.000000,0.000000,8.732112,12.520495,5.580716,1.606704,0.220270,0.026779,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.902881,proposed,0,-126.340000,54.885000,-1.097704,-1.340847,-0.780000,-1.525000,-0.317704,0.184153,-17.290552,-6.861330,-1.372266,-6.861330,-17.290552,-0.270000,0.820000,-37,39,-36.918455,-18.441310,-36.918455,-18.441310,0.000000,57.311687,0.000000,64.000000,0.000000,0.000000,-71.042473,59.135466,143.778627,175.151420,0.000000,0.000000,0.000000,0.000000,8.770214,11.466817,5.586183,1.807004,0.283309,0.156676,0.501138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008347,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.912868,proposed,0,-126.340000,54.885000,-1.293549,-1.475767,-0.960000,-1.565000,-0.333549,0.089233,-18.754303,-3.323933,-0.518412,-3.323933,-18.754303,-0.310000,0.640000,-27,-6,-27.196369,-34.775923,-27.196369,-34.775923,0.000000,28.646300,0.000000,64.000000,0.000000,0.000000,-70.296889,48.546762,133.307264,165.920517,0.000000,0.000000,0.000000,0.000000,8.522401,10.274173,5.550768,1.621166,0.218219,0.023214,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.922867,proposed,0,-126.340000,54.885000,-1.497406,-1.608613,-1.160000,-1.595000,-0.337406,-0.013613,-19.608157,-3.628881,-0.762370,-3.628881,-19.608157,-0.320000,0.290000,-26,-5,-25.879416,-5.103077,-25.879416,-5.103077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.583178,39.030572,124.157024,153.647993,0.000000,0.000000,0.000000,0.000000,8.260001,9.683784,5.560809,1.751041,0.220461,0.034225,0.503155,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.932869,proposed,0,-126.340000,54.885000,-1.708752,-1.739167,-1.350000,-1.675000,-0.358752,-0.064167,-21.132897,-11.435550,-1.189297,-11.435550,-21.132897,-0.300000,0.090000,-28,40,-27.991873,77.939394,-27.991873,77.939394,0.000000,-38.042471,0.000000,64.000000,0.000000,0.000000,-64.340060,32.779795,121.401222,151.981319,0.000000,0.000000,0.000000,0.000000,8.003161,9.577201,5.551801,1.477712,0.205112,0.019090,0.500451,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.942870,proposed,0,-126.340000,54.885000,-1.927220,-1.867353,-1.560000,-1.845000,-0.367220,-0.022353,-20.827949,-21.681804,-1.921172,-21.681804,-20.827949,-0.290000,0.150000,-44,85,-43.918280,104.532397,-43.918280,104.532397,0.000000,-19.635474,0.000000,64.000000,0.000000,0.000000,-58.598488,32.406996,118.740170,148.827121,0.000000,0.000000,0.000000,0.000000,7.558205,9.947911,5.568707,1.705800,0.262956,0.019606,0.500878,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.952870,proposed,0,-126.340000,54.885000,-2.152402,-1.993090,-1.780000,-2.085000,-0.372402,0.091910,-21.254876,-28.329670,-2.226120,-28.329670,-21.254876,-0.340000,0.460000,-45,105,-44.506957,104.699932,-44.506957,104.699932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.690481,36.279853,116.179583,145.677964,0.000000,0.000000,0.000000,0.000000,6.943327,10.112448,5.547986,1.717133,0.286155,0.023952,0.500925,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008086,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.962896,proposed,0,-126.340000,54.885000,-2.384594,-2.116688,-2.000000,-2.365000,-0.384594,0.248312,-23.755450,-28.512639,-1.555235,-28.512639,-23.755450,-0.400000,0.720000,-24,104,-23.591864,103.917079,-23.591864,103.917079,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.294091,44.445089,128.126806,160.393245,0.000000,0.000000,0.000000,0.000000,7.378798,11.075050,5.539455,1.431722,0.319665,0.014860,0.500281,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.972897,proposed,0,-126.340000,54.885000,-2.622214,-2.237477,-2.250000,-2.605000,-0.372214,0.367523,-26.560972,-23.389512,-1.738204,-23.389512,-26.560972,-0.370000,0.870000,-5,103,-5.109192,102.808089,-5.109192,102.808089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.133179,55.265295,142.115153,181.238933,0.000000,0.000000,0.000000,0.000000,8.190623,12.110366,5.538194,1.426962,0.299369,0.013389,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.982907,proposed,0,-126.340000,54.885000,-2.865676,-2.355860,-2.510000,-2.785000,-0.355676,0.429140,-27.353837,-15.338885,-2.165131,-15.338885,-27.353837,-0.240000,0.940000,-15,79,-14.983883,79.364961,-14.983883,79.364961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.495633,63.438226,143.551094,185.961394,0.000000,0.000000,0.000000,0.000000,8.367621,12.189043,5.539826,1.439478,0.326454,0.012285,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.992907,proposed,0,-126.340000,54.885000,-3.114060,-2.471573,-2.780000,-2.875000,-0.334060,0.403427,-26.804930,-6.678361,-2.043152,-6.678361,-26.804930,-0.160000,0.920000,-32,34,-31.553378,8.065076,-31.553378,8.065076,0.000000,26.299885,0.000000,64.000000,0.000000,0.000000,-50.133689,64.541681,136.295932,178.501975,0.000000,0.000000,0.000000,0.000000,8.159708,11.452007,5.537446,1.414537,0.167608,0.014729,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.002975,proposed,0,-126.340000,54.885000,-3.368963,-2.585511,-3.050000,-2.895000,-0.318963,0.309489,-27.231857,-0.152474,-1.860183,-0.152474,-27.231857,-0.230000,0.620000,-22,-11,-21.872948,-22.643647,-21.872948,-22.643647,0.000000,12.008608,0.000000,64.000000,0.000000,0.000000,-44.965440,56.051869,119.207226,155.624569,0.000000,0.000000,0.000000,0.000000,7.608986,9.751065,5.558391,1.423704,0.173465,0.014089,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.012973,proposed,0,-126.340000,54.885000,-3.626440,-2.696107,-3.310000,-2.895000,-0.316440,0.198893,-27.292847,-0.518412,-1.555235,-0.518412,-27.292847,-0.270000,0.230000,-19,10,-19.406304,10.236574,-19.406304,10.236574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.896661,46.926398,110.701962,144.180563,0.000000,0.000000,0.000000,0.000000,7.017354,8.885915,5.555110,1.412120,0.138922,0.012985,0.500735,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.023022,proposed,0,-126.340000,54.885000,-3.889144,-2.804714,-3.590000,-2.935000,-0.299144,0.130286,-27.841753,-7.044299,-1.616224,-7.044299,-27.841753,-0.250000,0.120000,-22,55,-21.982215,74.473753,-21.982215,74.473753,0.000000,-19.237180,0.000000,64.000000,0.000000,0.000000,-39.665989,38.622009,109.634850,142.436717,0.000000,0.000000,0.000000,0.000000,6.891895,9.070439,5.556474,1.420553,0.187943,0.013256,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.033024,proposed,0,-126.340000,54.885000,-4.154057,-2.910283,-3.870000,-3.045000,-0.284057,0.134717,-27.963733,-14.485031,-2.104141,-14.485031,-27.963733,-0.230000,0.270000,-29,100,-29.455047,104.903885,-29.455047,104.903885,0.000000,-4.667311,0.000000,64.000000,0.000000,0.000000,-34.521983,34.370536,107.508729,141.844273,0.000000,0.000000,0.000000,0.000000,6.930133,9.340765,5.557330,1.419251,0.225686,0.013620,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.042902,proposed,0,-126.340000,54.885000,-4.418644,-3.012107,-4.150000,-3.185000,-0.268644,0.172893,-29.000556,-17.473521,-2.592058,-17.473521,-29.000556,-0.260000,0.610000,-22,105,-21.618481,104.896104,-21.618481,104.896104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.299834,32.951063,106.906987,141.990533,0.000000,0.000000,0.000000,0.000000,7.214301,9.516353,5.539624,1.413081,0.219113,0.016994,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.053022,proposed,0,-126.340000,54.885000,-4.692240,-3.113923,-4.440000,-3.325000,-0.252240,0.211077,-30.037379,-12.899301,-1.921172,-12.899301,-30.037379,-0.280000,0.850000,-10,74,-10.302164,73.504772,-10.302164,73.504772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.459803,35.170634,115.902368,150.384211,0.000000,0.000000,0.000000,0.000000,7.660477,10.253706,5.556212,1.418712,0.341233,0.012810,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.063023,proposed,0,-126.340000,54.885000,-4.964684,-3.212100,-4.750000,-3.395000,-0.214684,0.182900,-30.464306,-5.214611,-1.616224,-5.214611,-30.464306,-0.220000,0.820000,-10,29,-10.215426,10.350575,-10.215426,10.350575,0.000000,18.154197,0.000000,64.000000,0.000000,0.000000,-21.807764,36.686067,113.716457,152.423931,0.000000,0.000000,0.000000,0.000000,7.407430,9.771698,5.557475,1.417624,0.187443,0.013876,0.500450,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.072903,proposed,0,-126.340000,54.885000,-5.235399,-3.306755,-5.050000,-3.405000,-0.185399,0.098245,-30.464306,0.823360,-1.860183,0.823360,-30.464306,-0.190000,0.580000,-12,-16,-11.659550,-23.235431,-11.659550,-23.235431,0.000000,6.740203,0.000000,64.000000,0.000000,0.000000,-18.077491,32.662324,102.902292,133.540556,0.000000,0.000000,0.000000,0.000000,6.633733,8.228047,5.552814,1.425520,0.174608,0.015915,0.500163,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.083025,proposed,0,-126.340000,54.885000,-5.513891,-3.401374,-5.350000,-3.395000,-0.163891,-0.006374,-29.732431,0.457422,-2.409089,0.457422,-29.732431,-0.180000,0.200000,-19,7,-19.429302,6.513996,-19.429302,6.513996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.230217,28.696623,98.696252,125.524826,0.000000,0.000000,0.000000,0.000000,6.375235,7.671400,5.555333,1.416844,0.173383,0.012371,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.093023,proposed,0,-126.340000,54.885000,-5.789655,-3.492559,-5.630000,-3.435000,-0.159655,-0.057559,-28.634618,-6.556382,-2.043152,-6.556382,-28.634618,-0.190000,0.080000,-32,52,-32.464448,74.193500,-32.464448,74.193500,0.000000,-22.679504,0.000000,64.000000,0.000000,0.000000,-6.218091,25.586443,99.474935,122.284729,0.000000,0.000000,0.000000,0.000000,6.691260,8.048618,5.556178,1.417225,0.173504,0.013686,0.544884,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.102937,proposed,0,-126.340000,54.885000,-6.063267,-3.580792,-5.900000,-3.525000,-0.163267,-0.055792,-27.231857,-13.692166,-2.165131,-13.692166,-27.231857,-0.260000,0.220000,-41,97,-40.949185,105.737605,-40.949185,105.737605,0.000000,-9.223609,0.000000,64.000000,0.000000,0.000000,0.413318,23.684643,100.762420,126.172835,0.000000,0.000000,0.000000,0.000000,6.902234,8.313009,5.556621,1.419616,0.182226,0.015488,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.113020,proposed,0,-126.340000,54.885000,-6.341245,-3.668368,-6.170000,-3.675000,-0.171245,0.006632,-26.926909,-17.046594,-2.104141,-17.046594,-26.926909,-0.320000,0.580000,-39,105,-39.069639,105.443285,-39.069639,105.443285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.432470,23.583852,103.751602,131.705162,0.000000,0.000000,0.000000,0.000000,7.249199,8.743849,5.555508,1.417074,0.238478,0.013102,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.123028,proposed,0,-126.340000,54.885000,-6.616445,-3.753227,-6.440000,-3.805000,-0.176445,0.051773,-27.170868,-13.143259,-1.982162,-13.143259,-27.170868,-0.370000,0.830000,-29,76,-28.950673,76.288748,-28.950673,76.288748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.674319,26.050813,109.066166,138.054291,0.000000,0.000000,0.000000,0.000000,7.590573,9.442694,5.555146,1.417026,0.275326,0.014396,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.132901,proposed,0,-126.340000,54.885000,-6.886772,-3.834995,-6.720000,-3.875000,-0.166772,0.040005,-28.878577,-4.848673,-2.531068,-4.848673,-28.878577,-0.350000,0.830000,-11,31,-10.543265,6.524154,-10.543265,6.524154,0.000000,24.764594,0.000000,64.000000,0.000000,0.000000,4.935658,27.996243,108.876465,142.529655,0.000000,0.000000,0.000000,0.000000,7.337199,9.286192,5.539742,1.412217,0.149009,0.015211,0.500273,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.142896,proposed,0,-126.340000,54.885000,-7.158827,-3.915887,-7.000000,-3.895000,-0.158827,-0.020887,-29.427483,1.067318,-2.348100,1.067318,-29.427483,-0.280000,0.580000,-8,-14,-7.783502,-24.035886,-7.783502,-24.035886,0.000000,10.324635,0.000000,64.000000,0.000000,0.000000,2.115283,25.992076,93.120051,125.260371,0.000000,0.000000,0.000000,0.000000,5.927113,7.701162,5.542811,1.419381,0.171165,0.014694,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.153019,proposed,0,-126.340000,54.885000,-7.432282,-3.995977,-7.280000,-3.875000,-0.152282,-0.120977,-27.658785,1.250287,-2.165131,1.250287,-27.658785,-0.210000,0.220000,-29,-1,-28.895819,-1.427294,-28.895819,-1.427294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.297712,23.544575,89.861287,116.501405,0.000000,0.000000,0.000000,0.000000,5.702077,7.068582,5.555335,1.418038,0.175150,0.013690,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.162903,proposed,0,-126.340000,54.885000,-7.696782,-4.072466,-7.550000,-3.905000,-0.146782,-0.167466,-25.890086,-5.763517,-2.043152,-5.763517,-25.890086,-0.220000,0.060000,-46,44,-45.934678,68.687242,-45.934678,68.687242,0.000000,-25.114536,0.000000,64.000000,0.000000,0.000000,11.393789,21.569053,94.061230,112.929536,0.000000,0.000000,0.000000,0.000000,6.274392,7.389143,5.539835,1.412230,0.147925,0.015410,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.173026,proposed,0,-126.340000,54.885000,-7.964729,-4.149159,-7.800000,-4.005000,-0.164729,-0.144159,-24.914252,-14.424041,-2.104141,-14.424041,-24.914252,-0.330000,0.190000,-45,89,-44.842337,106.090218,-44.842337,106.090218,0.000000,-17.517512,0.000000,64.000000,0.000000,0.000000,18.455476,20.078406,96.741203,119.544767,0.000000,0.000000,0.000000,0.000000,6.568938,7.805440,5.557245,1.416651,0.403533,0.013438,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.183026,proposed,0,-126.340000,54.885000,-8.226064,-4.223380,-8.050000,-4.165000,-0.176064,-0.058380,-25.097221,-19.059251,-2.531068,-19.059251,-25.097221,-0.430000,0.510000,-30,106,-30.399097,105.872044,-30.399097,105.872044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.488557,22.062749,98.355172,123.645794,0.000000,0.000000,0.000000,0.000000,6.767188,8.466256,5.555745,1.415306,0.213233,0.012477,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.192899,proposed,0,-126.340000,54.885000,-8.480452,-4.295263,-8.300000,-4.305000,-0.180452,0.009737,-26.499982,-16.436698,-2.653048,-16.436698,-26.499982,-0.410000,0.780000,-16,105,-16.108336,105.240252,-16.108336,105.240252,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.046969,28.381953,104.943493,135.521540,0.000000,0.000000,0.000000,0.000000,7.196904,9.338649,5.539156,1.414863,0.248985,0.014373,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.202935,proposed,0,-126.340000,54.885000,-8.734925,-4.367003,-8.570000,-4.415000,-0.164925,0.047997,-27.109878,-9.117946,-3.018985,-9.117946,-27.109878,-0.240000,0.970000,-24,60,-23.862586,33.568786,-23.862586,33.568786,0.000000,26.671467,0.000000,64.000000,0.000000,0.000000,20.421161,34.627485,107.742569,139.868099,0.000000,0.000000,0.000000,0.000000,7.289882,9.343734,5.554684,1.411170,0.292078,0.014332,0.500920,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.213022,proposed,0,-126.340000,54.885000,-8.986149,-4.437864,-8.830000,-4.455000,-0.156149,0.017136,-27.048889,-1.006328,-2.348100,-1.006328,-27.048889,-0.280000,0.790000,-13,15,-12.688776,-20.451095,-12.688776,-20.451095,0.000000,35.691347,0.000000,64.000000,0.000000,0.000000,23.681971,34.171877,103.544323,127.951112,0.000000,0.000000,0.000000,0.000000,6.922863,8.041628,5.556556,1.416953,0.173908,0.012455,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.222900,proposed,0,-126.340000,54.885000,-9.227401,-4.506150,-9.090000,-4.425000,-0.137401,-0.081150,-26.865920,3.506902,-1.616224,3.506902,-26.865920,-0.240000,0.480000,-11,-30,-10.668324,-36.548627,-10.668324,-36.548627,0.000000,6.788880,0.000000,64.000000,0.000000,0.000000,23.853015,28.136655,92.558525,113.352765,0.000000,0.000000,0.000000,0.000000,5.897925,6.845718,5.548287,1.423173,0.175125,0.016412,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.233023,proposed,0,-126.340000,54.885000,-9.469393,-4.575098,-9.350000,-4.405000,-0.119393,-0.170098,-24.914252,1.128308,-2.043152,1.128308,-24.914252,-0.190000,0.060000,-28,14,-28.202162,13.805719,-28.202162,13.805719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.002447,23.300523,95.774615,113.577721,0.000000,0.000000,0.000000,0.000000,6.112004,6.854381,5.556796,1.415999,0.173725,0.014011,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.243030,proposed,0,-126.340000,54.885000,-9.703091,-4.642341,-9.590000,-4.445000,-0.113091,-0.197341,-23.511492,-8.203101,-2.287110,-8.203101,-23.511492,-0.240000,-0.010000,-34,59,-34.140213,98.262658,-34.140213,98.262658,0.000000,-39.456939,0.000000,64.000000,0.000000,0.000000,32.084738,18.751045,102.374269,119.550407,0.000000,0.000000,0.000000,0.000000,6.755073,7.547469,5.555525,1.433176,0.200105,0.014490,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.252901,proposed,0,-126.340000,54.885000,-9.927935,-4.707881,-9.810000,-4.565000,-0.117935,-0.142881,-22.108731,-16.436698,-2.470079,-16.436698,-22.108731,-0.270000,0.250000,-42,104,-41.728964,105.747301,-41.728964,105.747301,0.000000,-1.941582,0.000000,64.000000,0.000000,0.000000,36.337331,16.508617,105.891545,125.990582,0.000000,0.000000,0.000000,0.000000,7.103294,8.022140,5.539800,1.413441,0.214597,0.015021,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.262905,proposed,0,-126.340000,54.885000,-10.149737,-4.773596,-10.030000,-4.735000,-0.119737,-0.038596,-22.108731,-19.364199,-2.226120,-19.364199,-22.108731,-0.370000,0.600000,-25,105,-25.229806,105.431278,-25.229806,105.431278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.465373,16.663991,108.281588,131.930861,0.000000,0.000000,0.000000,0.000000,7.478653,8.555892,5.551843,1.538927,0.290382,0.019868,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.272898,proposed,0,-126.340000,54.885000,-10.364969,-4.838643,-10.260000,-4.885000,-0.104969,0.046357,-24.060398,-14.302062,-2.226120,-14.302062,-24.060398,-0.380000,0.840000,3,95,3.104104,95.212151,3.104104,95.212151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.459241,21.641422,114.200096,137.626183,0.000000,0.000000,0.000000,0.000000,7.838860,9.328587,5.544833,1.436524,0.284290,0.014579,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.282905,proposed,0,-126.340000,54.885000,-10.573888,-4.903277,-10.510000,-4.975000,-0.063888,0.071723,-24.548315,-6.861330,-2.104141,-6.861330,-24.548315,-0.230000,0.900000,3,50,3.419220,27.982586,3.419220,27.982586,0.000000,22.229564,0.000000,64.000000,0.000000,0.000000,31.694087,27.557636,111.133792,138.615790,0.000000,0.000000,0.000000,0.000000,7.380103,9.015375,5.539144,1.421874,0.203544,0.014916,0.500309,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.292906,proposed,0,-126.340000,54.885000,-10.775839,-4.967466,-10.740000,-5.005000,-0.035839,0.037534,-23.267533,0.640391,-2.470079,0.640391,-23.267533,-0.130000,0.720000,-10,5,-9.840495,-22.090449,-9.840495,-22.090449,0.000000,27.302600,0.000000,64.000000,0.000000,0.000000,33.700860,26.985402,108.537589,125.489791,0.000000,0.000000,0.000000,0.000000,7.083650,7.710959,5.538360,1.423626,0.135799,0.013714,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.303032,proposed,0,-126.340000,54.885000,-10.973123,-5.032140,-10.970000,-4.975000,-0.003123,-0.057140,-21.559824,2.775027,-2.104141,2.775027,-21.559824,-0.100000,0.400000,-21,-19,-21.215197,-18.507914,-21.215197,-18.507914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.404938,20.670085,105.072408,110.815894,0.000000,0.000000,0.000000,0.000000,6.881838,6.772379,5.562895,1.430472,0.178771,0.014520,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.312898,proposed,0,-126.340000,54.885000,-11.158210,-5.094945,-11.170000,-4.965000,0.011790,-0.129945,-19.608157,-1.616224,-1.921172,-1.616224,-19.608157,-0.130000,0.080000,-31,26,-30.707826,41.127242,-30.707826,41.127242,0.000000,-14.635156,0.000000,64.000000,0.000000,0.000000,47.460277,15.075435,102.819585,108.791752,0.000000,0.000000,0.000000,0.000000,6.745884,6.658821,5.581453,1.440419,0.181639,0.017110,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.323018,proposed,0,-126.340000,54.885000,-11.340563,-5.159238,-11.350000,-5.025000,0.009437,-0.134238,-18.022427,-10.154769,-1.738204,-10.154769,-18.022427,-0.180000,0.100000,-37,71,-36.894953,106.234047,-36.894953,106.234047,0.000000,-34.741960,0.000000,64.000000,0.000000,0.000000,53.401365,10.087352,104.281448,116.841229,0.000000,0.000000,0.000000,0.000000,6.914433,7.042788,5.557513,1.423839,0.214813,0.014608,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.332901,proposed,0,-126.340000,54.885000,-11.511176,-5.221989,-11.510000,-5.155000,-0.001176,-0.066989,-16.680656,-17.046594,-1.860183,-17.046594,-16.680656,-0.230000,0.420000,-40,106,-39.912644,106.087751,-39.912644,106.087751,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.340369,7.312190,102.675034,119.591141,0.000000,0.000000,0.000000,0.000000,6.964241,7.305346,5.539863,1.411561,0.180653,0.013162,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.343042,proposed,0,-126.340000,54.885000,-11.678433,-5.286422,-11.680000,-5.315000,0.001567,0.028578,-16.741646,-17.473521,-2.348100,-17.473521,-16.741646,-0.350000,0.700000,-18,106,-17.646756,105.865844,-17.646756,105.865844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.342127,6.597111,103.620904,123.762334,0.000000,0.000000,0.000000,0.000000,7.132361,7.678171,5.569226,1.421797,0.276748,0.014176,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.352901,proposed,0,-126.340000,54.885000,-11.833353,-5.349184,-11.840000,-5.455000,0.006647,0.105816,-17.717479,-12.716332,-2.653048,-12.716332,-17.717479,-0.310000,0.900000,-4,84,-3.868263,84.094108,-3.868263,84.094108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.764075,9.704609,105.845221,119.894438,0.000000,0.000000,0.000000,0.000000,7.178548,7.986810,5.540824,1.410990,0.321248,0.014314,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.363024,proposed,0,-126.340000,54.885000,-11.984426,-5.413817,-12.020000,-5.525000,0.035574,0.111183,-18.205396,-5.031642,-1.799193,-5.031642,-18.205396,-0.200000,0.890000,0,39,-0.462283,19.862965,-0.462283,19.862965,0.000000,19.231143,0.000000,64.000000,0.000000,0.000000,55.106695,12.207182,100.773068,113.422259,0.000000,0.000000,0.000000,0.000000,6.716757,7.249379,5.558804,1.421095,0.191098,0.014324,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.372866,proposed,0,-126.340000,54.885000,-12.123472,-5.476906,-12.190000,-5.535000,0.066528,0.058094,-16.680656,1.677214,-1.494245,1.677214,-16.680656,-0.130000,0.630000,-10,-6,-10.424803,-17.489745,-10.424803,-17.489745,0.000000,11.583853,0.000000,64.000000,0.000000,0.000000,55.609636,9.291811,97.128406,102.290745,0.000000,0.000000,0.000000,0.000000,6.336959,6.254756,5.539655,1.411427,0.143076,0.014272,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.383016,proposed,0,-126.340000,54.885000,-12.258752,-5.542302,-12.350000,-5.505000,0.091248,-0.037302,-14.972947,2.226120,-1.616224,2.226120,-14.972947,-0.100000,0.290000,-21,-1,-20.513227,-0.515537,-20.513227,-0.515537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.183418,5.135587,98.720500,100.858114,0.000000,0.000000,0.000000,0.000000,6.494885,6.237683,5.559087,1.418478,0.178072,0.013199,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.393020,proposed,0,-126.340000,54.885000,-12.383980,-5.607139,-12.480000,-5.525000,0.096020,-0.082139,-12.777322,-4.665705,-1.494245,-4.665705,-12.777322,-0.130000,0.110000,-32,44,-31.987553,68.939463,-31.987553,68.939463,0.000000,-24.455000,0.000000,64.000000,0.000000,0.000000,61.653243,2.254858,102.310425,105.516409,0.000000,0.000000,0.000000,0.000000,6.793452,6.448847,5.555810,1.423181,0.177148,0.014012,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.403015,proposed,0,-126.340000,54.885000,-12.501041,-5.672345,-12.600000,-5.615000,0.098959,-0.057345,-11.313571,-11.862478,-1.311276,-11.862478,-11.313571,-0.220000,0.200000,-30,89,-29.558250,106.625308,-29.558250,106.625308,0.000000,-17.140845,0.000000,64.000000,0.000000,0.000000,64.048293,-0.589243,98.806838,109.486691,0.000000,0.000000,0.000000,0.000000,6.589484,6.552042,5.559700,1.421302,0.214178,0.014737,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.413020,proposed,0,-126.340000,54.885000,-12.610173,-5.738089,-12.710000,-5.755000,0.099827,0.016911,-10.520706,-16.863625,-1.311276,-16.863625,-10.520706,-0.270000,0.520000,-24,106,-24.184807,106.492133,-24.184807,106.492133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.461896,-1.161125,97.581995,111.989975,0.000000,0.000000,0.000000,0.000000,6.623239,6.891492,5.557442,1.420963,0.225421,0.013444,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.423029,proposed,0,-126.340000,54.885000,-12.711328,-5.804377,-12.810000,-5.895000,0.098672,0.090623,-10.276748,-15.338885,-1.128308,-15.338885,-10.276748,-0.280000,0.810000,-17,106,-16.984680,106.441807,-16.984680,106.441807,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.299217,0.654648,99.368456,112.935958,0.000000,0.000000,0.000000,0.000000,6.810120,7.218655,5.557162,1.420572,0.264570,0.013118,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.432899,proposed,0,-126.340000,54.885000,-12.803247,-5.870267,-12.920000,-6.005000,0.116753,0.134733,-10.459717,-8.873987,-1.372266,-8.873987,-10.459717,-0.220000,0.950000,-11,61,-11.350801,47.836079,-11.350801,47.836079,0.000000,13.605728,0.000000,64.000000,0.000000,0.000000,58.970759,2.197327,97.264931,108.380579,0.000000,0.000000,0.000000,0.000000,6.626082,6.933287,5.540433,1.411631,0.266084,0.015110,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.443017,proposed,0,-126.340000,54.885000,-12.889489,-5.938391,-13.020000,-6.055000,0.130511,0.116609,-9.727842,-1.433256,-1.250287,-1.433256,-9.727842,-0.180000,0.810000,-11,16,-11.015023,-4.455403,-11.015023,-4.455403,0.000000,20.897210,0.000000,64.000000,0.000000,0.000000,57.101860,1.278508,95.498871,101.066663,0.000000,0.000000,0.000000,0.000000,6.393371,6.152578,5.557999,1.419069,0.177396,0.014709,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.453017,proposed,0,-126.340000,54.885000,-12.966860,-6.006313,-13.100000,-6.045000,0.133140,0.038687,-8.934977,1.860183,-0.884349,1.860183,-8.934977,-0.140000,0.500000,-14,-11,-13.838816,-11.262627,-13.838816,-11.262627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.330399,-2.296579,92.233424,96.004563,0.000000,0.000000,0.000000,0.000000,6.102184,5.977819,5.556854,1.418826,0.176950,0.012425,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.463024,proposed,0,-126.340000,54.885000,-13.036541,-6.074870,-13.180000,-6.035000,0.143459,-0.039870,-6.312424,-1.982162,-0.762370,-1.982162,-6.312424,-0.130000,0.180000,-31,34,-30.989975,41.152740,-30.989975,41.152740,0.000000,-7.415366,0.000000,64.000000,0.000000,0.000000,54.877601,-4.360794,96.422351,97.912771,0.000000,0.000000,0.000000,0.000000,6.401258,6.032667,5.558437,1.420366,0.176757,0.014438,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.473022,proposed,0,-126.340000,54.885000,-13.098547,-6.143963,-13.230000,-6.095000,0.131453,-0.048963,-4.604715,-9.178935,-0.701380,-9.178935,-4.604715,-0.200000,0.180000,-34,79,-34.312226,101.572346,-34.312226,101.572346,0.000000,-22.834972,0.000000,64.000000,0.000000,0.000000,54.440703,-6.964476,95.488588,104.873105,0.000000,0.000000,0.000000,0.000000,6.516636,6.203164,5.556291,1.419072,0.202839,0.013378,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.483012,proposed,0,-126.340000,54.885000,-13.153032,-6.213596,-13.260000,-6.225000,0.106968,0.011404,-3.567892,-15.094927,-0.457422,-15.094927,-3.567892,-0.280000,0.450000,-30,107,-29.849099,106.712927,-29.849099,106.712927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.555233,-8.307733,92.548923,107.839714,0.000000,0.000000,0.000000,0.000000,6.374434,6.397363,5.557321,1.417830,0.228632,0.013068,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.493019,proposed,0,-126.340000,54.885000,-13.200260,-6.283925,-13.290000,-6.365000,0.089740,0.081075,-2.897006,-15.155916,-0.701380,-15.155916,-2.897006,-0.300000,0.760000,-27,107,-26.714517,106.536539,-26.714517,106.536539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.726927,-7.761956,93.270118,111.155268,0.000000,0.000000,0.000000,0.000000,6.446256,6.763858,5.558953,1.418229,0.367395,0.015404,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.503019,proposed,0,-126.340000,54.885000,-13.240268,-6.354772,-13.320000,-6.475000,0.079732,0.120228,-3.445913,-9.605862,-0.396432,-9.605862,-3.445913,-0.290000,0.940000,-15,62,-14.504539,51.799987,-14.504539,51.799987,0.000000,9.736553,0.000000,64.000000,0.000000,0.000000,42.190545,-6.878611,88.655905,104.892639,0.000000,0.000000,0.000000,0.000000,6.120476,6.396366,5.558100,1.418683,0.290791,0.013793,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.513020,proposed,0,-126.340000,54.885000,-13.273262,-6.426165,-13.350000,-6.525000,0.076738,0.098835,-3.689871,-1.860183,-0.457422,-1.860183,-3.689871,-0.240000,0.830000,-8,17,-7.590241,-6.104504,-7.590241,-6.104504,0.000000,22.641043,0.000000,64.000000,0.000000,0.000000,36.275446,-6.575648,82.004761,92.170996,0.000000,0.000000,0.000000,0.000000,5.515898,5.738165,5.556323,1.416000,0.174164,0.012422,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.523023,proposed,0,-126.340000,54.885000,-13.299418,-6.498067,-13.370000,-6.525000,0.070582,0.026933,-2.226120,1.433256,-0.396432,1.433256,-2.226120,-0.160000,0.510000,-21,-12,-21.065262,-12.143845,-21.065262,-12.143845,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.886488,-7.891924,78.720550,84.527982,0.000000,0.000000,0.000000,0.000000,5.221294,5.456334,5.557398,1.416769,0.177390,0.014378,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.533027,proposed,0,-126.340000,54.885000,-13.318925,-6.570443,-13.380000,-6.525000,0.061075,-0.045443,-0.213464,-0.823360,0.030495,-0.823360,-0.213464,-0.160000,0.180000,-34,29,-34.125152,28.769499,-34.125152,28.769499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.252431,-9.031502,84.493649,87.809606,0.000000,0.000000,0.000000,0.000000,5.758351,5.476997,5.557226,1.417627,0.177143,0.012988,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.542954,proposed,0,-126.340000,54.885000,-13.331904,-6.642668,-13.370000,-6.585000,0.038096,-0.057668,1.067318,-9.239925,-0.152474,-9.239925,1.067318,-0.240000,0.160000,-34,74,-34.448694,100.354468,-34.448694,100.354468,0.000000,-26.584970,0.000000,64.000000,0.000000,0.000000,27.105591,-10.281025,87.178487,98.321104,0.000000,0.000000,0.000000,0.000000,6.044695,5.909158,5.553038,1.435736,0.173706,0.017896,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.553017,proposed,0,-126.340000,54.885000,-13.338787,-6.716247,-13.360000,-6.705000,0.021213,-0.011247,1.433256,-15.826802,-0.030495,-15.826802,1.433256,-0.300000,0.420000,-27,107,-27.004273,107.037236,-27.004273,107.037236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.503822,-9.858962,84.829275,101.743691,0.000000,0.000000,0.000000,0.000000,5.909205,6.249369,5.557343,1.429895,0.210302,0.014418,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.563018,proposed,0,-126.340000,54.885000,-13.339587,-6.789666,-13.340000,-6.855000,0.000413,0.065334,1.006328,-15.521854,0.030495,-15.521854,1.006328,-0.300000,0.740000,-18,107,-18.018722,106.659332,-18.018722,106.659332,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.654260,-8.077688,89.011869,108.847143,0.000000,0.000000,0.000000,0.000000,6.201856,6.818935,5.556510,1.417187,0.263585,0.013442,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.573020,proposed,0,-126.340000,54.885000,-13.334588,-6.863318,-13.320000,-6.965000,-0.014588,0.101682,1.006328,-9.605862,-0.762370,-9.605862,1.006328,-0.260000,0.920000,-15,62,-15.090755,48.612075,-15.090755,48.612075,0.000000,13.047257,0.000000,64.000000,0.000000,0.000000,11.236744,-5.283275,85.386841,102.803037,0.000000,0.000000,0.000000,0.000000,5.929811,6.625677,5.556003,1.418302,0.301108,0.013592,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.583029,proposed,0,-126.340000,54.885000,-13.324011,-6.937172,-13.320000,-7.005000,-0.004011,0.067828,0.457422,-1.006328,0.152474,-1.006328,0.457422,-0.200000,0.810000,-8,17,-7.517208,-17.329349,-7.517208,-17.329349,0.000000,33.988681,0.000000,64.000000,0.000000,0.000000,5.946533,-4.133827,77.754628,89.212472,0.000000,0.000000,0.000000,0.000000,5.361658,5.657413,5.557525,1.422620,0.174389,0.013944,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.593020,proposed,0,-126.340000,54.885000,-13.308125,-7.010963,-13.310000,-6.995000,0.001875,-0.015963,0.701380,3.567892,0.152474,3.567892,0.701380,-0.150000,0.490000,-6,-28,-6.496441,-34.091670,-6.496441,-34.091670,0.000000,5.751002,0.000000,64.000000,0.000000,0.000000,-0.489833,-5.548815,73.384374,82.738953,0.000000,0.000000,0.000000,0.000000,4.938702,5.379855,5.555789,1.558094,0.187461,0.020241,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.603019,proposed,0,-126.340000,54.885000,-13.287137,-7.084788,-13.300000,-6.975000,0.012863,-0.109788,1.799193,1.860183,0.152474,1.860183,1.799193,-0.120000,0.140000,-13,2,-12.884957,2.111896,-12.884957,2.111896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.565609,-6.234817,77.809851,87.384324,0.000000,0.000000,0.000000,0.000000,5.260106,5.444148,5.555494,1.427171,0.174325,0.014896,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.612864,proposed,0,-126.340000,54.885000,-13.261732,-7.157357,-13.270000,-7.015000,0.008268,-0.142357,3.201954,-6.129455,0.091484,-6.129455,3.201954,-0.110000,0.040000,-24,47,-24.317073,75.716598,-24.317073,75.716598,0.000000,-28.604701,0.000000,64.000000,0.000000,0.000000,-8.984378,-6.949174,81.644398,89.105313,0.000000,0.000000,0.000000,0.000000,5.731100,5.759216,5.539343,1.412157,0.157364,0.015899,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.622892,proposed,0,-126.340000,54.885000,-13.231255,-7.231070,-13.230000,-7.125000,-0.001255,-0.106070,3.811850,-15.338885,-0.030495,-15.338885,3.811850,-0.150000,0.160000,-24,92,-23.887933,107.410162,-23.887933,107.410162,0.000000,-15.298266,0.000000,64.000000,0.000000,0.000000,-11.534912,-6.848817,81.112296,94.733791,0.000000,0.000000,0.000000,0.000000,5.806974,6.035484,5.538833,1.420733,0.157449,0.013573,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.632955,proposed,0,-126.340000,54.885000,-13.196259,-7.304703,-13.190000,-7.295000,-0.006259,-0.009703,3.994819,-19.547167,-0.030495,-19.547167,3.994819,-0.200000,0.530000,-15,107,-15.412252,106.911192,-15.412252,106.911192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.228231,-4.509117,85.789917,104.112941,0.000000,0.000000,0.000000,0.000000,6.272341,6.836175,5.546416,1.411355,0.196688,0.013191,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.643020,proposed,0,-126.340000,54.885000,-13.157074,-7.377918,-13.150000,-7.465000,-0.007074,0.087082,3.140965,-16.253729,0.274453,-16.253729,3.140965,-0.190000,0.830000,-2,107,-1.866603,106.598854,-1.866603,106.598854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.427013,-0.101860,91.781891,109.983931,0.000000,0.000000,0.000000,0.000000,6.697387,7.495531,5.556458,1.416123,0.275810,0.014936,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.652871,proposed,0,-126.340000,54.885000,-13.114916,-7.449028,-13.120000,-7.565000,0.005084,0.115972,2.104141,-7.959143,0.030495,-7.959143,2.104141,-0.140000,0.950000,12,62,11.635733,32.800319,11.635733,32.800319,0.000000,28.798535,0.000000,64.000000,0.000000,0.000000,-35.562576,4.244889,90.726848,108.053017,0.000000,0.000000,0.000000,0.000000,6.402034,7.345493,5.546864,1.419976,0.318357,0.016402,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.663025,proposed,0,-126.340000,54.885000,-13.067759,-7.521646,-13.090000,-7.575000,0.022241,0.053354,2.165131,2.531068,0.640391,2.531068,2.165131,-0.060000,0.840000,13,17,12.684543,-50.719329,12.684543,-50.719329,0.000000,67.318183,0.000000,64.000000,0.000000,0.000000,-43.843625,6.103732,86.631887,104.397984,0.000000,0.000000,0.000000,0.000000,5.986628,6.643324,5.557401,1.415312,0.186250,0.014083,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.672907,proposed,0,-126.340000,54.885000,-13.018496,-7.591523,-13.060000,-7.505000,0.041504,-0.086523,3.384923,8.630029,0.884349,8.630029,3.384923,-0.020000,0.520000,6,-28,5.799436,-83.753032,5.799436,-83.753032,0.000000,55.351886,0.000000,64.000000,0.000000,0.000000,-49.185820,2.938392,84.824177,96.205286,0.000000,0.000000,0.000000,0.000000,5.791812,6.185548,5.539165,1.410867,0.150588,0.015046,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.683023,proposed,0,-126.340000,54.885000,-12.964854,-7.662121,-13.010000,-7.425000,0.045146,-0.237121,4.299767,7.288257,0.762370,7.288257,4.299767,0.000000,0.140000,-2,-51,-1.763079,-50.706806,-1.763079,-50.706806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.379008,-1.296570,87.352632,95.726148,0.000000,0.000000,0.000000,0.000000,5.994782,6.168253,5.555311,1.417720,0.185649,0.014275,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.693021,proposed,0,-126.340000,54.885000,-12.908874,-7.730829,-12.960000,-7.405000,0.051126,-0.325829,5.458569,-0.640391,0.457422,-0.640391,5.458569,0.000000,-0.030000,-12,-6,-12.105936,22.745450,-12.105936,22.745450,0.000000,-28.452256,0.000000,64.000000,0.000000,0.000000,-49.845466,-3.062371,96.116060,103.003864,0.000000,0.000000,0.000000,0.000000,6.621152,6.497808,5.557847,1.414764,0.203250,0.014139,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.703015,proposed,0,-126.340000,54.885000,-12.850196,-7.798313,-12.900000,-7.465000,0.049804,-0.333313,6.373413,-9.910810,0.701380,-9.910810,6.373413,-0.010000,-0.060000,-20,39,-20.354972,104.209539,-20.354972,104.209539,0.000000,-64.916345,0.000000,64.000000,0.000000,0.000000,-49.463920,-3.182870,100.401096,112.481937,0.000000,0.000000,0.000000,0.000000,7.008348,7.321117,5.556466,1.415762,0.212702,0.014851,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.713021,proposed,0,-126.340000,54.885000,-12.788940,-7.864540,-12.820000,-7.625000,0.031060,-0.239540,6.678361,-20.035084,0.457422,-20.035084,6.678361,-0.050000,-0.010000,-18,84,-17.564249,106.331216,-17.564249,106.331216,0.000000,-22.038022,0.000000,64.000000,0.000000,0.000000,-51.331874,1.506130,99.509673,115.014735,0.000000,0.000000,0.000000,0.000000,7.053092,8.015699,5.555112,1.415856,0.199172,0.013409,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.723022,proposed,0,-126.340000,54.885000,-12.725419,-7.929253,-12.750000,-7.875000,0.024581,-0.054253,6.861330,-27.963733,0.518412,-27.963733,6.861330,-0.100000,0.300000,1,105,0.602425,105.475849,0.602425,105.475849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.473285,11.397938,107.502411,131.093061,0.000000,0.000000,0.000000,0.000000,7.545982,9.188266,5.554909,1.415279,0.224444,0.012912,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.733028,proposed,0,-126.340000,54.885000,-12.659758,-7.992385,-12.680000,-8.145000,0.020242,0.152615,6.556382,-27.536805,0.518412,-27.536805,6.556382,-0.090000,0.710000,-5,104,-5.144356,104.321299,-5.144356,104.321299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.620527,22.942572,124.961074,152.795134,0.000000,0.000000,0.000000,0.000000,8.204584,10.343153,5.556649,1.415949,0.334370,0.014651,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.743017,proposed,0,-126.340000,54.885000,-12.592301,-8.053649,-12.620000,-8.375000,0.027699,0.321351,5.946486,-20.827949,0.213464,-20.827949,5.946486,-0.070000,0.910000,1,104,1.314684,103.888342,1.314684,103.888342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.073526,33.696498,130.232516,160.933425,0.000000,0.000000,0.000000,0.000000,8.520132,10.785674,5.558183,1.416162,0.310860,0.014203,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.753025,proposed,0,-126.340000,54.885000,-12.522994,-8.113118,-12.560000,-8.505000,0.037006,0.391882,5.031642,-10.337738,0.762370,-10.337738,5.031642,-0.060000,0.990000,16,74,15.525909,73.954858,15.525909,73.954858,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.815650,39.929311,136.724894,168.121046,0.000000,0.000000,0.000000,0.000000,8.654531,11.093336,5.554557,1.414928,0.325610,0.012618,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.762900,proposed,0,-126.340000,54.885000,-12.453074,-8.169789,-12.510000,-8.535000,0.056926,0.365211,4.787684,0.457422,1.128308,0.457422,4.787684,-0.030000,0.890000,23,29,23.246122,-7.035661,23.246122,-7.035661,0.000000,35.990520,0.000000,64.000000,0.000000,0.000000,-84.283524,40.583880,139.970747,171.575191,0.000000,0.000000,0.000000,0.000000,8.638247,10.939560,5.539919,1.411832,0.150875,0.015946,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.773031,proposed,0,-126.340000,54.885000,-12.379934,-8.225699,-12.450000,-8.475000,0.070066,0.249301,5.092632,8.386070,1.372266,8.386070,5.092632,0.010000,0.600000,22,-16,22.479598,-52.460861,22.479598,-52.460861,0.000000,36.415719,0.000000,64.000000,0.000000,0.000000,-88.170731,33.640492,132.344385,161.852130,0.000000,0.000000,0.000000,0.000000,8.272846,9.990353,5.574717,1.738959,0.249513,0.026594,0.500827,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008101,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.782900,proposed,0,-126.340000,54.885000,-12.307456,-8.277856,-12.400000,-8.385000,0.092544,0.107144,5.519559,10.032790,1.372266,10.032790,5.519559,0.080000,0.250000,14,-41,13.670343,-41.056806,13.670343,-41.056806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.731697,21.522212,125.028787,154.581955,0.000000,0.000000,0.000000,0.000000,7.982039,9.683493,5.549033,1.477665,0.200373,0.020288,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.792898,proposed,0,-126.340000,54.885000,-12.232935,-8.328228,-12.330000,-8.325000,0.097065,-0.003228,6.556382,3.811850,1.982162,3.811850,6.556382,0.100000,0.020000,0,4,-0.280955,27.456643,-0.280955,27.456643,0.000000,-23.513449,0.000000,64.000000,0.000000,0.000000,-85.676597,9.822099,123.427724,148.405496,0.000000,0.000000,0.000000,0.000000,8.108532,9.174332,5.551632,1.759545,0.248659,0.035033,0.502463,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.802864,proposed,0,-126.340000,54.885000,-12.157676,-8.375832,-12.250000,-8.355000,0.092324,-0.020832,8.203101,-5.275601,1.311276,-5.275601,8.203101,0.090000,-0.010000,-18,49,-18.099253,104.437996,-18.099253,104.437996,0.000000,-55.494802,0.000000,64.000000,0.000000,0.000000,-81.822569,0.912675,122.165706,150.601576,0.000000,0.000000,0.000000,0.000000,8.316098,8.861868,5.548331,1.473381,0.242203,0.019342,0.500392,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.812871,proposed,0,-126.340000,54.885000,-12.081256,-8.420865,-12.150000,-8.455000,0.068744,0.034135,9.422894,-14.058103,1.128308,-14.058103,9.422894,0.010000,0.060000,-22,94,-22.388248,104.909711,-22.388248,104.909711,0.000000,-10.966517,0.000000,64.000000,0.000000,0.000000,-78.759325,0.245293,113.317923,141.734759,0.000000,0.000000,0.000000,0.000000,7.872847,8.886075,5.571361,1.635765,0.241971,0.019469,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.822864,proposed,0,-126.340000,54.885000,-12.004172,-8.462943,-12.060000,-8.635000,0.055828,0.172057,9.483883,-19.730136,1.250287,-19.730136,9.483883,-0.030000,0.470000,-19,105,-19.345273,105.265913,-19.345273,105.265913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.173305,6.487966,112.950962,135.039224,0.000000,0.000000,0.000000,0.000000,7.565250,9.375013,5.544045,1.660399,0.419927,0.023952,0.502417,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.832873,proposed,0,-126.340000,54.885000,-11.926309,-8.502043,-11.960000,-8.805000,0.033691,0.302957,9.239925,-16.680656,0.579401,-16.680656,9.239925,-0.060000,0.790000,-14,105,-14.420830,104.537215,-14.420830,104.537215,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.008413,16.151897,125.570949,148.736559,0.000000,0.000000,0.000000,0.000000,7.699036,10.163428,5.570213,1.468029,0.323936,0.021227,0.500346,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.842867,proposed,0,-126.340000,54.885000,-11.847964,-8.537927,-11.860000,-8.925000,0.012036,0.387073,8.447060,-9.361904,1.250287,-9.361904,8.447060,-0.100000,0.940000,0,101,-0.112918,101.343452,-0.112918,101.343452,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.611556,24.842488,129.465881,153.462125,0.000000,0.000000,0.000000,0.000000,7.456217,10.275741,5.549075,1.697394,0.435609,0.026176,0.500385,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.852864,proposed,0,-126.340000,54.885000,-11.769075,-8.570529,-11.780000,-8.955000,0.010925,0.384471,7.105289,1.250287,1.067318,1.250287,7.105289,-0.090000,0.980000,17,56,16.517680,12.403411,16.517680,12.403411,0.000000,43.940041,0.000000,64.000000,0.000000,0.000000,-93.734213,28.345664,126.535087,147.461246,0.000000,0.000000,0.000000,0.000000,7.698813,9.671346,5.539730,1.443333,0.238845,0.013358,0.500420,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.862948,proposed,0,-126.340000,54.885000,-11.689031,-8.599954,-11.710000,-8.875000,0.020969,0.275046,6.190445,10.947634,1.311276,10.947634,6.190445,-0.060000,0.810000,27,11,27.201625,-58.629610,27.201625,-58.629610,0.000000,69.973062,0.000000,64.000000,0.000000,0.000000,-96.240088,25.733998,117.405624,136.573618,0.000000,0.000000,0.000000,0.000000,7.483495,8.475703,5.554882,1.435856,0.159402,0.013041,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.872906,proposed,0,-126.340000,54.885000,-11.609555,-8.625486,-11.640000,-8.735000,0.030445,0.109514,6.007476,14.485031,1.738204,14.485031,6.007476,-0.010000,0.480000,26,-34,25.547208,-67.418491,25.547208,-67.418491,0.000000,33.761943,0.000000,64.000000,0.000000,0.000000,-95.763039,17.969724,104.680254,124.414313,0.000000,0.000000,0.000000,0.000000,6.944239,8.115772,5.538764,1.412582,0.149368,0.014157,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.883022,proposed,0,-126.340000,54.885000,-11.528408,-8.647721,-11.570000,-8.605000,0.041592,-0.042721,6.861330,12.594353,1.372266,12.594353,6.861330,0.070000,0.110000,7,-26,6.949212,-26.326248,6.949212,-26.326248,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.492331,8.713321,100.375507,123.301339,0.000000,0.000000,0.000000,0.000000,6.333424,7.960988,5.560242,1.420965,0.204114,0.013210,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.893022,proposed,0,-126.340000,54.885000,-11.447801,-8.665926,-11.500000,-8.535000,0.052199,-0.130926,8.447060,3.140965,0.945339,3.140965,8.447060,0.100000,0.000000,-17,19,-16.907436,60.321338,-16.907436,60.321338,0.000000,-41.647586,0.000000,64.000000,0.000000,0.000000,-81.012590,0.705123,110.810599,131.484061,0.000000,0.000000,0.000000,0.000000,7.389132,8.052195,5.558239,1.418919,0.188421,0.013964,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.903027,proposed,0,-126.340000,54.885000,-11.366775,-8.680279,-11.400000,-8.565000,0.033225,-0.115279,9.849821,-6.922320,1.433256,-6.922320,9.849821,0.010000,0.000000,-26,64,-26.128670,105.314984,-26.128670,105.314984,0.000000,-41.641233,0.000000,64.000000,0.000000,0.000000,-70.742068,-1.688832,111.356991,134.116836,0.000000,0.000000,0.000000,0.000000,7.594022,8.202230,5.558105,1.423309,0.224363,0.014769,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.913025,proposed,0,-126.340000,54.885000,-11.285416,-8.690671,-11.300000,-8.695000,0.014584,0.004329,10.093779,-16.070760,1.555235,-16.070760,10.093779,-0.040000,0.180000,-14,106,-13.866696,105.843124,-13.866696,105.843124,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.654112,4.224800,103.296262,124.189403,0.000000,0.000000,0.000000,0.000000,7.287923,8.638112,5.558336,1.420866,0.211843,0.013156,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.923019,proposed,0,-126.340000,54.885000,-11.203683,-8.697025,-11.200000,-8.875000,-0.003683,0.177975,9.605862,-18.937271,1.555235,-18.937271,9.605862,-0.080000,0.620000,-15,105,-15.487996,105.238591,-15.487996,105.238591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.326512,13.322215,112.005382,135.552808,0.000000,0.000000,0.000000,0.000000,7.407631,9.346422,5.556881,1.419405,0.374610,0.013519,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.932865,proposed,0,-126.340000,54.885000,-11.122725,-8.699262,-11.110000,-9.025000,-0.012725,0.325738,8.630029,-14.546020,0.701380,-14.546020,8.630029,-0.090000,0.860000,-7,105,-7.433510,104.871445,-7.433510,104.871445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.564024,24.047520,117.596416,142.454037,0.000000,0.000000,0.000000,0.000000,7.413677,9.636841,5.538054,1.412447,0.307984,0.013346,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.942896,proposed,0,-126.340000,54.885000,-11.039764,-8.697362,-11.020000,-9.105000,-0.019764,0.407638,7.532216,-5.031642,0.884349,-5.031642,7.532216,-0.110000,0.980000,9,99,9.081807,98.635209,9.081807,98.635209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.779776,31.334760,119.291028,142.521386,0.000000,0.000000,0.000000,0.000000,7.000329,9.482087,5.539554,1.415705,0.279581,0.015735,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.953022,proposed,0,-126.340000,54.885000,-10.955470,-8.691099,-10.950000,-9.095000,-0.005470,0.403901,6.251434,5.214611,1.189297,5.214611,6.251434,-0.080000,0.990000,24,54,24.412666,16.584044,24.412666,16.584044,0.000000,37.051165,0.000000,64.000000,0.000000,0.000000,-78.795591,33.378426,116.571553,136.972290,0.000000,0.000000,0.000000,0.000000,7.068273,8.895467,5.559566,1.421787,0.230332,0.014154,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.963018,proposed,0,-126.340000,54.885000,-10.871667,-8.680579,-10.880000,-8.975000,0.008333,0.294421,5.641538,14.058103,1.250287,14.058103,5.641538,-0.030000,0.800000,30,9,30.284061,-44.630365,30.284061,-44.630365,0.000000,53.265574,0.000000,64.000000,0.000000,0.000000,-80.957564,29.733592,109.157141,129.098539,0.000000,0.000000,0.000000,0.000000,6.923037,7.923779,5.557947,1.419582,0.188760,0.013578,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.973022,proposed,0,-126.340000,54.885000,-10.787122,-8.665685,-10.820000,-8.805000,0.032878,0.139315,5.214611,18.510344,1.616224,18.510344,5.214611,0.030000,0.460000,31,-36,31.025523,-57.670657,31.025523,-57.670657,0.000000,21.305866,0.000000,64.000000,0.000000,0.000000,-79.334451,20.344803,98.512519,120.884379,0.000000,0.000000,0.000000,0.000000,6.516834,7.904744,5.556594,1.420168,0.191687,0.013713,0.500396,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.983023,proposed,0,-126.340000,54.885000,-10.701856,-8.646391,-10.760000,-8.645000,0.058144,-0.001391,6.251434,14.546020,1.555235,14.546020,6.251434,0.170000,0.090000,4,2,4.393771,1.782345,4.393771,1.782345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.648411,11.185264,103.255892,121.846947,0.000000,0.000000,0.000000,0.000000,6.569370,7.868710,5.557924,1.638902,0.231482,0.022988,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.993025,proposed,0,-126.340000,54.885000,-10.615749,-8.622659,-10.680000,-8.555000,0.064251,-0.067659,8.081122,5.458569,1.738204,5.458569,8.081122,0.140000,0.040000,-14,47,-13.945829,84.131741,-13.945829,84.131741,0.000000,-37.349396,0.000000,64.000000,0.000000,0.000000,-63.441576,1.988663,108.882332,129.791709,0.000000,0.000000,0.000000,0.000000,7.376543,7.727631,5.557383,1.423565,0.188888,0.014191,0.500378,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.003018,proposed,0,-126.340000,54.885000,-10.528792,-8.594497,-10.580000,-8.565000,0.051208,-0.029497,9.605862,-4.726694,1.189297,-4.726694,9.605862,0.030000,0.140000,-18,92,-18.475862,106.060892,-18.475862,106.060892,0.000000,-14.278547,0.000000,64.000000,0.000000,0.000000,-55.562808,-0.680980,100.151583,120.096015,0.000000,0.000000,0.000000,0.000000,6.999899,7.328934,5.556853,1.422391,0.237203,0.013519,0.500513,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.013026,proposed,0,-126.340000,54.885000,-10.440671,-8.561819,-10.480000,-8.655000,0.039329,0.093181,9.605862,-11.313571,1.128308,-11.313571,9.605862,-0.030000,0.520000,-12,106,-11.553861,106.477688,-11.553861,106.477688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.242415,2.604065,92.405999,112.261511,0.000000,0.000000,0.000000,0.000000,6.697350,7.564853,5.554421,1.419415,0.261982,0.012259,0.500236,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.022898,proposed,0,-126.340000,54.885000,-10.352646,-8.525201,-10.380000,-8.745000,0.027354,0.219799,8.873987,-9.422894,1.616224,-9.422894,8.873987,-0.060000,0.810000,-1,106,-0.552954,106.334228,-0.552954,106.334228,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.382267,9.248979,97.567342,114.958120,0.000000,0.000000,0.000000,0.000000,6.640452,7.973951,5.539179,1.420746,0.264252,0.016388,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.033018,proposed,0,-126.340000,54.885000,-10.261144,-8.483145,-10.290000,-8.795000,0.028856,0.311855,7.715185,-2.409089,1.311276,-2.409089,7.715185,-0.070000,0.950000,17,106,16.721110,106.271969,16.721110,106.271969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.625175,15.925046,99.188095,116.128393,0.000000,0.000000,0.000000,0.000000,6.174079,7.839404,5.557520,1.419928,0.367499,0.014084,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.043016,proposed,0,-126.340000,54.885000,-10.169377,-8.437122,-10.200000,-8.765000,0.030623,0.327878,6.678361,5.946486,1.433256,5.946486,6.678361,-0.050000,1.010000,30,61,30.458572,44.557359,30.458572,44.557359,0.000000,16.714610,0.000000,64.000000,0.000000,0.000000,-67.591863,19.341175,95.975757,111.229885,0.000000,0.000000,0.000000,0.000000,5.794084,7.325447,5.554841,1.429498,0.302052,0.014373,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.053022,proposed,0,-126.340000,54.885000,-10.076055,-8.386636,-10.130000,-8.635000,0.053945,0.248364,6.434403,15.460864,1.433256,15.460864,6.434403,0.030000,0.840000,31,16,31.323686,-22.785611,31.323686,-22.785611,0.000000,39.057581,0.000000,64.000000,0.000000,0.000000,-69.666395,18.800052,92.311541,109.314936,0.000000,0.000000,0.000000,0.000000,5.809486,6.741162,5.555370,1.421693,0.189920,0.013334,0.500263,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.062900,proposed,0,-126.340000,54.885000,-9.982364,-8.332494,-10.060000,-8.455000,0.077636,0.122506,7.166278,19.669147,1.616224,19.669147,7.166278,0.160000,0.530000,14,-29,13.600076,-36.132656,13.600076,-36.132656,0.000000,7.404625,0.000000,64.000000,0.000000,0.000000,-67.981846,13.442336,84.811622,104.467979,0.000000,0.000000,0.000000,0.000000,5.523569,6.685394,5.539283,1.415967,0.151090,0.014329,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.073013,proposed,0,-126.340000,54.885000,-9.884701,-8.272675,-9.960000,-8.265000,0.075299,-0.007675,9.422894,16.924615,1.921172,16.924615,9.422894,0.170000,0.130000,-9,15,-9.150360,15.452588,-9.150360,15.452588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.785589,7.145651,94.945031,108.112847,0.000000,0.000000,0.000000,0.000000,6.223687,6.993483,5.554138,1.434650,0.187678,0.014380,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.083029,proposed,0,-126.340000,54.885000,-9.786121,-8.209114,-9.850000,-8.165000,0.063879,-0.044114,11.984457,7.227268,2.348100,7.227268,11.984457,0.070000,0.060000,-24,60,-24.005827,105.462332,-24.005827,105.462332,0.000000,-45.009744,0.000000,64.000000,0.000000,0.000000,-53.029004,2.224073,97.037618,117.542475,0.000000,0.000000,0.000000,0.000000,6.630872,7.063838,5.554721,1.419702,0.225045,0.015107,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.093018,proposed,0,-126.340000,54.885000,-9.685834,-8.141507,-9.720000,-8.155000,0.034166,0.013493,12.228415,-2.348100,1.067318,-2.348100,12.228415,-0.040000,0.290000,-16,105,-16.379522,106.359265,-16.379522,106.359265,0.000000,-0.906677,0.000000,64.000000,0.000000,0.000000,-48.104278,1.973439,91.612999,114.487500,0.000000,0.000000,0.000000,0.000000,6.374591,7.275851,5.556473,1.419566,0.212040,0.014454,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.102892,proposed,0,-126.340000,54.885000,-9.584662,-8.070624,-9.590000,-8.195000,0.005338,0.124376,12.533363,-6.129455,1.738204,-6.129455,12.533363,-0.060000,0.660000,-17,106,-16.744184,106.108034,-16.744184,106.108034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.516940,4.943210,96.862667,119.209883,0.000000,0.000000,0.000000,0.000000,6.527081,7.951078,5.539830,1.413983,0.223150,0.013850,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.113028,proposed,0,-126.340000,54.885000,-9.478566,-7.993745,-9.470000,-8.225000,-0.008566,0.231255,11.252582,-2.775027,2.287110,-2.775027,11.252582,-0.100000,0.900000,2,106,2.066192,106.076449,2.066192,106.076449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.886247,11.039826,101.676958,119.803597,0.000000,0.000000,0.000000,0.000000,6.372268,8.151176,5.563731,1.418941,0.285429,0.014312,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.123016,proposed,0,-126.340000,54.885000,-9.371696,-7.914019,-9.350000,-8.205000,-0.021696,0.290981,10.520706,4.604715,1.616224,4.604715,10.520706,-0.100000,1.000000,15,84,15.052595,83.638034,15.052595,83.638034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.500303,15.732049,102.011712,118.629130,0.000000,0.000000,0.000000,0.000000,6.253765,7.814977,5.559474,1.571552,0.301419,0.012381,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.132900,proposed,0,-126.340000,54.885000,-9.263533,-7.831329,-9.240000,-8.095000,-0.023533,0.263671,10.154769,13.326228,2.348100,13.326228,10.154769,-0.080000,0.940000,23,39,23.205262,16.877344,23.205262,16.877344,0.000000,21.760691,0.000000,64.000000,0.000000,0.000000,-60.280977,17.274737,95.727375,111.130898,0.000000,0.000000,0.000000,0.000000,6.219635,7.016592,5.539932,1.414740,0.159725,0.014252,0.500411,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.143018,proposed,0,-126.340000,54.885000,-9.150245,-7.742904,-9.130000,-7.925000,-0.020245,0.182096,9.788831,19.730136,1.982162,19.730136,9.788831,-0.020000,0.680000,25,-6,24.710111,-16.504248,24.710111,-16.504248,0.000000,10.142282,0.000000,64.000000,0.000000,0.000000,-59.980850,14.553361,87.408812,103.984714,0.000000,0.000000,0.000000,0.000000,6.006341,6.505116,5.551531,1.636893,0.239979,0.028686,0.658551,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.152873,proposed,0,-126.340000,54.885000,-9.037309,-7.653227,-9.030000,-7.735000,-0.007309,0.081773,10.459717,18.815292,1.860183,18.815292,10.459717,0.080000,0.320000,9,18,8.960426,17.657175,8.960426,17.657175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.132930,10.586097,82.872956,104.458941,0.000000,0.000000,0.000000,0.000000,5.717370,6.593366,5.563283,1.452696,0.190093,0.018295,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.162902,proposed,0,-126.340000,54.885000,-8.919633,-7.558487,-8.910000,-7.595000,-0.009633,0.036513,11.923467,12.655342,2.714037,12.655342,11.923467,0.110000,0.190000,-10,63,-10.390354,81.841849,-10.390354,81.841849,0.000000,-19.184674,0.000000,64.000000,0.000000,0.000000,-47.855806,5.561761,82.213543,101.277223,0.000000,0.000000,0.000000,0.000000,5.311510,6.384899,5.556950,1.787733,0.242528,0.038863,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.172865,proposed,0,-126.340000,54.885000,-8.799919,-7.461046,-8.770000,-7.525000,-0.029919,0.063954,14.119093,4.238777,2.409089,4.238777,14.119093,0.030000,0.360000,-24,107,-24.180805,107.158146,-24.180805,107.158146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.829867,2.679072,79.399907,99.470948,0.000000,0.000000,0.000000,0.000000,5.341679,6.113843,5.545586,1.464201,0.231403,0.019499,0.500461,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.182873,proposed,0,-126.340000,54.885000,-8.676757,-7.359979,-8.620000,-7.495000,-0.056757,0.135021,13.936124,0.274453,2.409089,0.274453,13.936124,-0.050000,0.700000,-15,107,-15.149755,106.984204,-15.149755,106.984204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.278224,1.089944,79.502295,102.740517,0.000000,0.000000,0.000000,0.000000,5.525512,6.296205,5.564853,1.640098,0.299166,0.025831,0.500617,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.192867,proposed,0,-126.340000,54.885000,-8.550783,-7.256022,-8.470000,-7.465000,-0.080783,0.208978,14.180083,3.079975,1.982162,3.079975,14.180083,-0.070000,0.920000,-12,107,-11.921620,107.268624,-11.921620,107.268624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.076349,2.637891,81.240217,97.394280,0.000000,0.000000,0.000000,0.000000,5.280925,6.394531,5.547793,1.586477,0.454344,0.022740,0.500684,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.202906,proposed,0,-126.340000,54.885000,-8.421186,-7.148723,-8.330000,-7.405000,-0.091186,0.256277,12.777322,9.361904,1.921172,9.361904,12.777322,-0.110000,1.000000,11,68,10.798081,68.291057,10.798081,68.291057,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.744493,3.737702,76.911482,88.444806,0.000000,0.000000,0.000000,0.000000,4.915145,5.825310,5.556640,1.479431,0.278839,0.014074,0.500397,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.212900,proposed,0,-126.340000,54.885000,-8.289050,-7.039198,-8.200000,-7.265000,-0.089050,0.225802,11.801488,16.619667,1.921172,16.619667,11.801488,-0.110000,0.870000,28,23,27.792787,18.378209,27.792787,18.378209,0.000000,4.912848,0.000000,64.000000,0.000000,0.000000,-41.465700,4.329049,74.799588,85.687840,0.000000,0.000000,0.000000,0.000000,5.052516,5.362215,5.539497,1.422790,0.143626,0.013414,0.500260,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.222904,proposed,0,-126.340000,54.885000,-8.153653,-6.927067,-8.070000,-7.085000,-0.083653,0.157933,11.801488,18.876282,1.921172,18.876282,11.801488,-0.060000,0.550000,28,24,27.736872,23.541857,27.736872,23.541857,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.412605,3.821238,71.336396,84.903990,0.000000,0.000000,0.000000,0.000000,5.076737,5.299423,5.537304,1.438703,0.145581,0.013782,0.500331,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.232906,proposed,0,-126.340000,54.885000,-8.015102,-6.812634,-7.940000,-6.935000,-0.075102,0.122366,11.862478,14.058103,1.921172,14.058103,11.862478,0.070000,0.350000,12,69,11.666908,80.975856,11.666908,80.975856,0.000000,-12.433999,0.000000,64.000000,0.000000,0.000000,-38.375006,1.560537,64.694115,80.350003,0.000000,0.000000,0.000000,0.000000,4.729662,5.196605,5.540340,1.413775,0.145920,0.012711,0.500519,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.243018,proposed,0,-126.340000,54.885000,-7.871783,-6.694786,-7.800000,-6.835000,-0.071783,0.140214,13.936124,8.020133,1.799193,8.020133,13.936124,0.080000,0.470000,-10,109,-9.744852,108.545416,-9.744852,108.545416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.575112,-2.423131,58.960251,73.394434,0.000000,0.000000,0.000000,0.000000,3.929575,4.642426,5.558806,1.426210,0.219145,0.014295,0.500417,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.253029,proposed,0,-126.340000,54.885000,-7.726676,-6.576184,-7.640000,-6.775000,-0.086676,0.198816,15.765812,4.970653,2.104141,4.970653,15.765812,0.030000,0.760000,-22,108,-21.804377,108.485962,-21.804377,108.485962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.414871,-6.480642,56.906202,74.511993,0.000000,0.000000,0.000000,0.000000,3.957257,4.569144,5.559074,1.424103,0.267367,0.013000,0.500322,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.262899,proposed,0,-126.340000,54.885000,-7.580460,-6.457556,-7.470000,-6.715000,-0.110460,0.257444,16.558677,6.434403,2.653048,6.434403,16.558677,-0.080000,0.930000,-15,109,-14.526645,108.656803,-14.526645,108.656803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.954892,-8.824675,53.122823,71.300693,0.000000,0.000000,0.000000,0.000000,3.835165,4.456873,5.539384,1.416093,0.233362,0.015484,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.273019,proposed,0,-126.340000,54.885000,-7.427333,-6.334410,-7.300000,-6.625000,-0.127333,0.290590,15.460864,10.337738,1.555235,10.337738,15.460864,-0.080000,1.020000,-1,78,-0.938401,77.959595,-0.938401,77.959595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.300064,-10.924295,54.429037,68.277703,0.000000,0.000000,0.000000,0.000000,3.740317,4.394215,5.556270,1.424256,0.296062,0.013443,0.500328,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.283020,proposed,0,-126.340000,54.885000,-7.272841,-6.211416,-7.140000,-6.495000,-0.132841,0.283584,14.972947,15.521854,2.043152,15.521854,14.972947,-0.090000,0.930000,11,43,11.045905,42.656585,11.045905,42.656585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.057621,-11.273652,54.675759,59.763023,0.000000,0.000000,0.000000,0.000000,3.908472,4.203683,5.557057,1.422907,0.180731,0.012295,0.500365,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.293028,proposed,0,-126.340000,54.885000,-7.115140,-6.087272,-6.990000,-6.325000,-0.125140,0.237728,14.485031,18.510344,1.921172,18.510344,14.485031,-0.070000,0.680000,19,36,19.269583,36.222623,19.269583,36.222623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.904846,-11.258721,55.478640,61.740431,0.000000,0.000000,0.000000,0.000000,4.167654,4.346895,5.559109,1.423825,0.179531,0.013427,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.303020,proposed,0,-126.340000,54.885000,-6.954647,-5.962482,-6.830000,-6.155000,-0.124647,0.192518,14.302062,15.887791,1.860183,15.887791,14.302062,-0.010000,0.490000,16,72,15.750796,71.536561,15.750796,71.536561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.104680,-11.851605,53.669212,61.623772,0.000000,0.000000,0.000000,0.000000,4.192144,4.313989,5.557061,1.423485,0.179012,0.013651,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.313012,proposed,0,-126.340000,54.885000,-6.791192,-5.837080,-6.670000,-6.035000,-0.121192,0.197920,15.094927,9.971800,2.287110,9.971800,15.094927,0.050000,0.560000,1,109,0.638639,109.239750,0.638639,109.239750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.121766,-14.224104,46.910409,60.343045,0.000000,0.000000,0.000000,0.000000,3.742230,4.038894,5.556898,1.437974,0.211066,0.016030,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.322971,proposed,0,-126.340000,54.885000,-6.625408,-5.711705,-6.510000,-5.955000,-0.115408,0.243295,16.436698,7.227268,2.348100,7.227268,16.436698,0.010000,0.760000,-6,109,-6.210604,108.930408,-6.210604,108.930408,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.222787,-18.205714,49.160589,66.157737,0.000000,0.000000,0.000000,0.000000,3.398896,4.157670,5.555316,1.413887,0.214608,0.014245,0.500416,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.333015,proposed,0,-126.340000,54.885000,-6.455421,-5.585109,-6.330000,-5.855000,-0.125421,0.269891,17.717479,10.032790,1.982162,10.032790,17.717479,-0.010000,0.960000,-14,89,-13.508545,89.368100,-13.508545,89.368100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.862936,-21.615188,47.540733,64.850731,0.000000,0.000000,0.000000,0.000000,3.301763,4.148145,5.559213,1.420373,0.280947,0.014915,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.342898,proposed,0,-126.340000,54.885000,-6.285535,-5.460619,-6.160000,-5.735000,-0.125535,0.274381,16.802635,13.692166,2.470079,13.692166,16.802635,-0.050000,0.940000,2,61,2.473601,61.291772,2.473601,61.291772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.327164,-24.559854,42.650236,59.416199,0.000000,0.000000,0.000000,0.000000,3.144872,3.964979,5.538918,1.414117,0.169624,0.015564,0.500400,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.353015,proposed,0,-126.340000,54.885000,-6.109069,-5.333503,-5.990000,-5.575000,-0.119069,0.241497,15.521854,17.778469,2.348100,17.778469,15.521854,-0.040000,0.780000,19,38,18.534838,38.221792,18.534838,38.221792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.095565,-25.633208,44.086676,52.850397,0.000000,0.000000,0.000000,0.000000,3.453122,3.942735,5.555578,1.418371,0.174428,0.013187,0.500524,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.363019,proposed,0,-126.340000,54.885000,-5.932177,-5.208363,-5.830000,-5.405000,-0.102177,0.196637,15.460864,17.961438,1.799193,17.961438,15.460864,0.000000,0.580000,20,49,19.753051,49.258000,19.753051,49.258000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.196588,-25.535268,46.457253,52.946886,0.000000,0.000000,0.000000,0.000000,3.715054,4.147250,5.556557,1.420401,0.177941,0.013493,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.372901,proposed,0,-126.340000,54.885000,-5.755237,-5.085510,-5.670000,-5.245000,-0.085237,0.159490,16.009771,14.667999,1.860183,14.667999,16.009771,0.090000,0.490000,6,81,5.713644,80.967735,5.713644,80.967735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.246704,-26.953925,42.609296,54.563071,0.000000,0.000000,0.000000,0.000000,3.436573,3.835236,5.539348,1.413733,0.142243,0.014768,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.383019,proposed,0,-126.340000,54.885000,-5.571998,-4.960757,-5.500000,-5.115000,-0.071998,0.154243,16.619667,10.398727,2.348100,10.398727,16.619667,0.080000,0.610000,1,105,1.135038,105.359949,1.135038,105.359949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.655063,-29.762213,41.665504,56.639753,0.000000,0.000000,0.000000,0.000000,2.918518,3.676170,5.558713,1.417378,0.213432,0.012726,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.393019,proposed,0,-126.340000,54.885000,-5.389004,-4.838711,-5.330000,-5.015000,-0.059004,0.176289,17.229563,9.971800,1.860183,9.971800,17.229563,0.040000,0.820000,3,92,2.689940,92.107809,2.689940,92.107809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.157328,-32.907872,40.793720,58.413781,0.000000,0.000000,0.000000,0.000000,2.979628,3.717257,5.557865,1.419095,0.274860,0.013035,0.500427,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.403024,proposed,0,-126.340000,54.885000,-5.204265,-4.718099,-5.140000,-4.895000,-0.064265,0.176901,17.107583,13.021280,2.165131,13.021280,17.107583,0.030000,0.900000,7,58,7.167160,57.900241,7.167160,57.900241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.321244,-34.917857,38.910560,54.166174,0.000000,0.000000,0.000000,0.000000,2.906341,3.609993,5.555348,1.420230,0.202682,0.013741,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.413022,proposed,0,-126.340000,54.885000,-5.018180,-4.599272,-4.970000,-4.745000,-0.048180,0.145728,16.558677,17.046594,2.043152,17.046594,16.558677,0.030000,0.750000,17,32,16.947741,32.433823,16.947741,32.433823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.520166,-35.291512,37.995841,50.017630,0.000000,0.000000,0.000000,0.000000,2.811922,3.624453,5.555122,1.418832,0.176847,0.011972,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.422903,proposed,0,-126.340000,54.885000,-4.833050,-4.483731,-4.800000,-4.585000,-0.033050,0.101269,16.436698,17.046594,1.860183,17.046594,16.436698,0.060000,0.540000,18,44,18.039575,44.176617,18.039575,44.176617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.264489,-34.483202,41.274354,50.534528,0.000000,0.000000,0.000000,0.000000,3.084994,3.862726,5.549390,1.412613,0.143793,0.016004,0.500276,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.433026,proposed,0,-126.340000,54.885000,-4.642391,-4.367556,-4.620000,-4.455000,-0.022391,0.087444,16.863625,13.143259,1.921172,13.143259,16.863625,0.110000,0.460000,8,80,8.463655,80.425065,8.463655,80.425065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.214551,-34.697168,41.519424,51.655719,0.000000,0.000000,0.000000,0.000000,2.887827,3.560056,5.555487,1.417676,0.176999,0.013933,0.500492,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.443018,proposed,0,-126.340000,54.885000,-4.453429,-4.255265,-4.440000,-4.355000,-0.013429,0.099735,17.229563,8.020133,1.677214,8.020133,17.229563,0.100000,0.580000,5,110,4.962732,109.537803,4.962732,109.537803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.733566,-36.515436,40.331399,54.740455,0.000000,0.000000,0.000000,0.000000,2.984505,3.482537,5.556974,1.417776,0.212244,0.013571,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.453018,proposed,0,-126.340000,54.885000,-4.263813,-4.145467,-4.260000,-4.275000,-0.003813,0.129533,17.412531,7.105289,1.616224,7.105289,17.412531,0.060000,0.830000,9,99,9.031909,98.814660,9.031909,98.814660,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.281342,-38.969941,39.636307,58.258304,0.000000,0.000000,0.000000,0.000000,3.109527,3.638174,5.556869,1.418912,0.223702,0.013892,0.500200,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.463025,proposed,0,-126.340000,54.885000,-4.073831,-4.038392,-4.080000,-4.175000,0.006169,0.136608,16.680656,11.008623,1.799193,11.008623,16.680656,0.070000,0.930000,17,55,17.246717,55.329816,17.246717,55.329816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.569886,-40.674764,40.088139,56.308625,0.000000,0.000000,0.000000,0.000000,3.171012,3.649171,5.556129,1.415677,0.213899,0.012264,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.473026,proposed,0,-126.340000,54.885000,-3.884005,-3.934379,-3.900000,-4.045000,0.015995,0.110621,15.948781,16.009771,2.287110,16.009771,15.948781,0.080000,0.770000,27,22,26.648620,21.523877,26.648620,21.523877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.253485,-40.447003,43.432219,54.799534,0.000000,0.000000,0.000000,0.000000,3.211024,3.836177,5.555148,1.415631,0.175375,0.012537,0.500430,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.482911,proposed,0,-126.340000,54.885000,-3.696704,-3.834714,-3.730000,-3.895000,0.033296,0.060286,16.497687,16.985604,1.799193,16.985604,16.497687,0.150000,0.490000,16,30,16.424411,29.514712,16.424411,29.514712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.790143,-39.299658,50.835947,60.042048,0.000000,0.000000,0.000000,0.000000,3.507569,4.331199,5.538628,1.412026,0.136339,0.015027,0.500137,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.492926,proposed,0,-126.340000,54.885000,-3.507532,-3.737098,-3.560000,-3.755000,0.052468,0.017902,17.046594,11.557530,1.128308,11.557530,17.046594,0.140000,0.310000,12,75,11.510750,83.779470,11.510750,83.779470,0.000000,-9.264759,0.000000,64.000000,0.000000,0.000000,-23.358881,-39.866239,55.933667,67.706095,0.000000,0.000000,0.000000,0.000000,3.968323,4.352929,5.539463,1.411329,0.142750,0.012721,0.500165,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.502894,proposed,0,-126.340000,54.885000,-3.320179,-3.643501,-3.380000,-3.685000,0.059821,0.041499,17.351542,5.153621,1.738204,5.153621,17.351542,0.130000,0.490000,7,109,6.746338,108.602659,6.746338,108.602659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.829750,-41.410614,57.398556,72.318442,0.000000,0.000000,0.000000,0.000000,4.147636,4.386848,5.758812,1.452330,0.235551,0.017193,0.500497,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007974,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.512865,proposed,0,-126.340000,54.885000,-3.133953,-3.553579,-3.200000,-3.645000,0.066047,0.091421,18.205396,2.836017,1.372266,2.836017,18.205396,0.100000,0.760000,1,108,1.287399,108.481495,1.287399,108.481495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.085466,-43.508443,54.787045,74.595965,0.000000,0.000000,0.000000,0.000000,4.133617,4.478289,5.543578,1.643881,0.300932,0.027204,0.501088,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.523284,proposed,0,-126.340000,54.885000,-2.940967,-3.463761,-3.010000,-3.585000,0.069033,0.121239,17.839459,6.861330,1.494245,6.861330,17.839459,0.090000,0.930000,6,69,5.952168,68.986810,5.952168,68.986810,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.808097,-45.437854,49.854305,70.855203,0.000000,0.000000,0.000000,0.000000,3.963628,4.330543,5.577542,1.627271,0.383950,0.019131,0.500468,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.532867,proposed,0,-126.340000,54.885000,-2.765234,-3.385048,-2.840000,-3.495000,0.074766,0.109952,17.534511,12.045446,1.250287,12.045446,17.534511,0.060000,0.850000,15,27,15.158060,27.191601,15.158060,27.191601,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.051361,-45.771086,48.233703,64.227510,0.000000,0.000000,0.000000,0.000000,3.751353,4.208047,5.550075,1.745661,0.246376,0.040570,0.500710,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.542876,proposed,0,-126.340000,54.885000,-2.583789,-3.306964,-2.660000,-3.365000,0.076211,0.058036,16.985604,13.875134,1.067318,13.875134,16.985604,0.060000,0.560000,22,28,21.743209,27.731289,21.743209,27.731289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.620046,-44.193968,51.751779,63.658890,0.000000,0.000000,0.000000,0.000000,3.682685,4.436231,5.562822,1.608749,0.193993,0.018947,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.552868,proposed,0,-126.340000,54.885000,-2.405102,-3.233355,-2.490000,-3.245000,0.084898,0.011645,17.351542,10.520706,1.433256,10.520706,17.351542,0.120000,0.370000,11,64,10.739037,64.115902,10.739037,64.115902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.699709,-43.443342,55.741295,68.272150,0.000000,0.000000,0.000000,0.000000,3.875224,4.542156,5.554830,1.633391,0.204133,0.013945,0.500586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.562903,proposed,0,-126.340000,54.885000,-2.228430,-3.163928,-2.310000,-3.185000,0.081570,0.021072,18.144407,3.628881,1.555235,3.628881,18.144407,0.120000,0.420000,-1,109,-1.328802,108.548184,-1.328802,108.548184,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.695354,-44.567510,55.949045,73.342413,0.000000,0.000000,0.000000,0.000000,4.074157,4.539559,5.537736,1.422309,0.184184,0.013861,0.500459,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.572900,proposed,0,-126.340000,54.885000,-2.055496,-3.099359,-2.120000,-3.165000,0.064504,0.065641,18.571334,0.762370,1.311276,0.762370,18.571334,0.080000,0.710000,-6,108,-6.370926,108.192103,-6.370926,108.192103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.943045,-47.325993,55.349723,80.035644,0.000000,0.000000,0.000000,0.000000,4.183982,4.753116,5.539506,1.425347,0.208726,0.012711,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.582896,proposed,0,-126.340000,54.885000,-1.885980,-3.039502,-1.930000,-3.135000,0.044020,0.095498,18.693313,3.262944,1.372266,3.262944,18.693313,0.030000,0.900000,-5,75,-4.807325,75.230001,-4.807325,75.230001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.489457,-49.783799,50.608169,76.653216,0.000000,0.000000,0.000000,0.000000,3.949888,4.656879,5.538996,1.418863,0.266597,0.013042,0.500375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.592963,proposed,0,-126.340000,54.885000,-1.718999,-2.984070,-1.740000,-3.085000,0.021001,0.100930,17.290552,6.922320,0.884349,6.922320,17.290552,0.010000,0.850000,8,45,7.795735,44.506175,7.795735,44.506175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.891376,-50.187354,48.802560,66.667956,0.000000,0.000000,0.000000,0.000000,3.481416,4.339388,5.552085,1.410600,0.140131,0.012423,0.500428,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.603021,proposed,0,-126.340000,54.885000,-1.556247,-2.933644,-1.560000,-2.995000,0.003753,0.061356,16.558677,9.849821,1.311276,9.849821,16.558677,0.010000,0.670000,13,27,13.272341,27.052505,13.272341,27.052505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.636198,-48.396257,51.187615,61.820992,0.000000,0.000000,0.000000,0.000000,3.564105,4.281092,5.558304,1.419149,0.178646,0.013121,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.612894,proposed,0,-126.340000,54.885000,-1.400715,-2.889028,-1.390000,-2.915000,-0.010715,0.025972,16.375708,7.349247,0.884349,7.349247,16.375708,0.060000,0.460000,5,58,5.035955,57.611194,5.035955,57.611194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.595669,-46.078889,54.966837,65.039600,0.000000,0.000000,0.000000,0.000000,3.846444,4.499625,5.540074,1.410735,0.139968,0.013893,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.623028,proposed,0,-126.340000,54.885000,-1.245737,-2.848332,-1.220000,-2.885000,-0.025737,0.036668,16.375708,1.067318,0.640391,1.067318,16.375708,0.060000,0.450000,-2,103,-1.817089,107.714355,-1.817089,107.714355,0.000000,-5.103162,0.000000,64.000000,0.000000,0.000000,-78.582800,-45.807287,54.880399,71.427959,0.000000,0.000000,0.000000,0.000000,3.799543,4.598703,5.558968,1.416748,0.228679,0.013805,0.500322,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.633016,proposed,0,-126.340000,54.885000,-1.097916,-2.813335,-1.050000,-2.895000,-0.047916,0.081665,16.253729,-3.201954,1.128308,-3.201954,16.253729,0.040000,0.690000,-6,108,-6.444817,108.053639,-6.444817,108.053639,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.044107,-47.547563,58.696730,82.638361,0.000000,0.000000,0.000000,0.000000,3.935346,5.056068,5.559513,1.417421,0.241703,0.013055,0.500369,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.642900,proposed,0,-126.340000,54.885000,-0.956722,-2.783739,-0.880000,-2.905000,-0.076722,0.121261,16.497687,-1.677214,1.189297,-1.677214,16.497687,0.030000,0.900000,-14,91,-13.933167,91.082104,-13.933167,91.082104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.640133,-49.658386,60.437011,83.799322,0.000000,0.000000,0.000000,0.000000,3.966759,5.202273,5.539079,1.413936,0.279360,0.017107,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.653021,proposed,0,-126.340000,54.885000,-0.817652,-2.758653,-0.710000,-2.895000,-0.107652,0.136347,16.192739,3.140965,1.128308,3.140965,16.192739,-0.010000,0.920000,-12,46,-11.998802,46.339034,-11.998802,46.339034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.304118,-51.430523,57.970243,77.893369,0.000000,0.000000,0.000000,0.000000,3.815443,5.001053,5.556242,1.417228,0.205994,0.014003,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.662892,proposed,0,-126.340000,54.885000,-0.687655,-2.739294,-0.550000,-2.845000,-0.137655,0.105706,15.216906,6.373413,0.945339,6.373413,15.216906,-0.020000,0.730000,-7,28,-6.756502,27.911901,-6.756502,27.911901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.627966,-50.912763,60.606686,73.575139,0.000000,0.000000,0.000000,0.000000,4.162896,5.004740,5.539859,1.410473,0.139444,0.015011,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.672902,proposed,0,-126.340000,54.885000,-0.561735,-2.724815,-0.390000,-2.795000,-0.171735,0.070185,14.180083,4.604715,0.945339,4.604715,14.180083,-0.030000,0.470000,-3,57,-2.831314,57.308877,-2.831314,57.308877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.492142,-48.915745,65.334408,75.176810,0.000000,0.000000,0.000000,0.000000,4.606475,5.160194,5.548138,1.419566,0.175638,0.015827,0.500383,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.683023,proposed,0,-126.340000,54.885000,-0.440739,-2.715448,-0.250000,-2.785000,-0.190739,0.069552,13.143259,-0.762370,0.823360,-0.762370,13.143259,-0.030000,0.460000,-1,99,-1.227593,98.695202,-1.227593,98.695202,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.181438,-47.382479,68.300638,80.377375,0.000000,0.000000,0.000000,0.000000,4.753572,5.299682,5.556716,1.416415,0.200470,0.012157,0.500280,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.693014,proposed,0,-126.340000,54.885000,-0.327731,-2.711380,-0.120000,-2.825000,-0.207731,0.113620,11.740498,-4.726694,0.457422,-4.726694,11.740498,-0.020000,0.680000,1,108,0.921706,107.609828,0.921706,107.609828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.559190,-47.950545,71.241682,90.980566,0.000000,0.000000,0.000000,0.000000,4.855240,5.744707,5.560702,1.414506,0.226773,0.014150,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.702900,proposed,0,-126.340000,54.885000,-0.222417,-2.712390,-0.010000,-2.855000,-0.212417,0.142610,10.032790,-3.628881,0.518412,-3.628881,10.032790,-0.020000,0.890000,10,84,9.637978,84.201981,9.637978,84.201981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.853862,-49.810772,74.356327,97.505621,0.000000,0.000000,0.000000,0.000000,5.009975,6.140997,5.539151,1.409300,0.207989,0.013767,0.502372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.713018,proposed,0,-126.340000,54.885000,-0.121528,-2.718568,0.090000,-2.865000,-0.211528,0.146432,8.569039,-0.274453,0.701380,-0.274453,8.569039,-0.010000,0.880000,17,53,17.082833,52.842784,17.082833,52.842784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.311288,-50.480574,75.042605,94.348838,0.000000,0.000000,0.000000,0.000000,5.097522,6.110631,5.556658,1.415022,0.187372,0.012661,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.723023,proposed,0,-126.340000,54.885000,-0.028800,-2.729740,0.170000,-2.845000,-0.198800,0.115260,6.495393,3.567892,0.457422,3.567892,6.495393,0.030000,0.700000,27,29,27.271104,29.467901,27.271104,29.467901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.627679,-49.934052,72.328657,88.185950,0.000000,0.000000,0.000000,0.000000,4.978890,5.892457,5.557521,1.414734,0.174187,0.014499,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.732900,proposed,0,-126.340000,54.885000,0.055713,-2.745640,0.230000,-2.825000,-0.174287,0.079360,5.397580,2.470079,-0.030495,2.470079,5.397580,0.090000,0.500000,26,48,25.698163,47.917466,25.698163,47.917466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.173091,-48.097299,73.530135,88.454241,0.000000,0.000000,0.000000,0.000000,4.936523,5.917591,5.539698,1.408863,0.133440,0.013655,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.743024,proposed,0,-126.340000,54.885000,0.134956,-2.766884,0.290000,-2.825000,-0.155044,0.058116,5.214611,-2.592058,0.091484,-2.592058,5.214611,0.180000,0.420000,9,91,9.455837,91.439441,9.455837,91.439441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.445508,-48.177886,73.244560,96.070094,0.000000,0.000000,0.000000,0.000000,4.922342,6.060445,5.558047,1.415210,0.189430,0.013843,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.753021,proposed,0,-126.340000,54.885000,0.205742,-2.792685,0.350000,-2.875000,-0.144258,0.082315,5.397580,-6.434403,0.457422,-6.434403,5.397580,0.170000,0.630000,0,105,-0.060882,104.657617,-0.060882,104.657617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.930578,-50.757440,69.438116,100.158808,0.000000,0.000000,0.000000,0.000000,5.149855,5.990552,5.555669,1.414613,0.225170,0.013854,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.763024,proposed,0,-126.340000,54.885000,0.269041,-2.823196,0.410000,-2.935000,-0.140959,0.111804,5.214611,-6.373413,0.640391,-6.373413,5.214611,0.110000,0.840000,1,85,1.189160,85.400498,1.189160,85.400498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-120.894507,-54.185323,66.688135,99.853433,0.000000,0.000000,0.000000,0.000000,4.935630,5.973100,5.557989,1.414644,0.267615,0.013187,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.773018,proposed,0,-126.340000,54.885000,0.324679,-2.858261,0.450000,-2.955000,-0.125321,0.096739,3.872840,-1.738204,0.274453,-1.738204,3.872840,0.080000,0.850000,13,41,13.062787,41.324042,13.062787,41.324042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.268526,-56.286288,64.389019,90.770255,0.000000,0.000000,0.000000,0.000000,4.323608,5.687037,5.556949,1.414547,0.189368,0.013108,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.783014,proposed,0,-126.340000,54.885000,0.372657,-2.897790,0.490000,-2.955000,-0.117343,0.057210,1.921172,1.860183,-0.152474,1.860183,1.921172,0.080000,0.650000,27,21,26.576201,20.725108,26.576201,20.725108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.803221,-54.827354,67.266138,83.901197,0.000000,0.000000,0.000000,0.000000,4.421776,5.530181,5.557080,1.425965,0.177005,0.013701,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.792892,proposed,0,-126.340000,54.885000,0.412487,-2.941101,0.510000,-2.945000,-0.097513,0.003899,1.311276,0.701380,-0.213464,0.701380,1.311276,0.150000,0.390000,19,44,18.826996,43.753976,18.826996,43.753976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.494653,-51.591654,69.895803,83.242762,0.000000,0.000000,0.000000,0.000000,4.496248,5.526669,5.539447,1.408319,0.136943,0.013850,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.803024,proposed,0,-126.340000,54.885000,0.445489,-2.989768,0.530000,-2.965000,-0.084511,-0.024768,1.738204,-4.421746,-0.213464,-4.421746,1.738204,0.200000,0.370000,1,82,0.884187,81.931814,0.884187,81.931814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.580797,-50.209791,68.839984,89.909337,0.000000,0.000000,0.000000,0.000000,4.709631,5.608607,5.557023,1.414743,0.176676,0.013996,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.813023,proposed,0,-126.340000,54.885000,0.470257,-3.041855,0.550000,-3.025000,-0.079743,-0.016855,1.372266,-8.325081,-0.030495,-8.325081,1.372266,0.140000,0.530000,1,99,1.489745,98.575634,1.489745,98.575634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.704215,-50.619989,64.189924,91.580529,0.000000,0.000000,0.000000,0.000000,4.603072,5.460028,5.556620,1.413378,0.202934,0.013207,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.823020,proposed,0,-126.340000,54.885000,0.487295,-3.097802,0.560000,-3.095000,-0.072705,-0.002802,0.823360,-7.715185,0.213464,-7.715185,0.823360,0.100000,0.750000,4,73,4.259531,72.935268,4.259531,72.935268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.281673,-52.158473,65.155541,92.234720,0.000000,0.000000,0.000000,0.000000,4.422890,5.588477,5.559075,1.414149,0.217871,0.014491,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.833018,proposed,0,-126.340000,54.885000,0.496647,-3.157445,0.560000,-3.145000,-0.063353,-0.012445,-1.616224,-3.079975,0.762370,-3.079975,-1.616224,0.070000,0.750000,25,30,24.662334,30.376249,24.662334,30.376249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.165094,-52.258720,61.376908,81.173287,0.000000,0.000000,0.000000,0.000000,4.090980,5.173370,5.556846,1.423383,0.175927,0.013949,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.843016,proposed,0,-126.340000,54.885000,0.498376,-3.220610,0.550000,-3.165000,-0.051624,-0.055610,-2.043152,-0.274453,-0.640391,-0.274453,-2.043152,0.120000,0.510000,18,20,18.356727,19.536092,18.356727,19.536092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.094829,-48.638369,65.794871,76.255833,0.000000,0.000000,0.000000,0.000000,4.288495,5.099322,5.556434,1.416740,0.174669,0.013774,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.853019,proposed,0,-126.340000,54.885000,0.492561,-3.287144,0.530000,-3.175000,-0.037439,-0.112144,-2.531068,-2.165131,-0.518412,-2.165131,-2.531068,0.170000,0.300000,9,45,9.316696,44.969924,9.316696,44.969924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.547965,-45.421603,67.225979,82.191153,0.000000,0.000000,0.000000,0.000000,4.343389,5.287307,5.567763,1.555415,0.224169,0.030780,0.501357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.862865,proposed,0,-126.340000,54.885000,0.479574,-3.355689,0.520000,-3.225000,-0.040426,-0.130689,-1.982162,-6.373413,-0.457422,-6.373413,-1.982162,0.150000,0.340000,-3,72,-2.660542,71.729558,-2.660542,71.729558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.619518,-42.733657,65.286635,83.975477,0.000000,0.000000,0.000000,0.000000,4.356261,5.118232,5.548664,1.479962,0.203863,0.019167,0.500468,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.872897,proposed,0,-126.340000,54.885000,0.459057,-3.428456,0.510000,-3.305000,-0.050943,-0.123456,-1.677214,-10.337738,-0.030495,-10.337738,-1.677214,0.090000,0.490000,-9,89,-9.082736,89.100697,-9.082736,89.100697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.425627,-40.741565,61.357373,80.963613,0.000000,0.000000,0.000000,0.000000,3.976790,4.798502,5.665792,1.646841,0.228355,0.019676,0.500730,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008071,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.882866,proposed,0,-126.340000,54.885000,0.431537,-3.503476,0.490000,-3.395000,-0.058463,-0.108476,-1.555235,-9.422894,-0.213464,-9.422894,-1.555235,0.050000,0.690000,-14,63,-14.349460,63.088804,-14.349460,63.088804,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.934952,-40.281884,57.096064,76.044077,0.000000,0.000000,0.000000,0.000000,3.735657,4.570510,5.544012,1.582754,0.239101,0.019130,0.500889,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.892872,proposed,0,-126.340000,54.885000,0.396934,-3.581288,0.470000,-3.465000,-0.073066,-0.116288,-2.714037,-6.068465,0.213464,-6.068465,-2.714037,0.020000,0.660000,-9,34,-8.838452,34.058430,-8.838452,34.058430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.062995,-38.546838,50.032603,60.703380,0.000000,0.000000,0.000000,0.000000,3.370200,3.893009,5.574829,1.655925,0.213261,0.017172,0.500693,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.902869,proposed,0,-126.340000,54.885000,0.355582,-3.661304,0.450000,-3.515000,-0.094418,-0.146304,-3.689871,-3.201954,-0.640391,-3.201954,-3.689871,0.000000,0.500000,-6,18,-5.671863,18.390056,-5.671863,18.390056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.014391,-34.453713,50.531069,54.241019,0.000000,0.000000,0.000000,0.000000,3.607919,3.777200,5.545056,1.695242,0.232050,0.023475,0.500916,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.912953,proposed,0,-126.340000,54.885000,0.307211,-3.744109,0.410000,-3.555000,-0.102789,-0.189109,-3.994819,-4.482736,-0.518412,-4.482736,-3.994819,-0.020000,0.330000,-9,36,-8.901548,36.486697,-8.901548,36.486697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.684952,-28.484107,54.223514,55.880003,0.000000,0.000000,0.000000,0.000000,3.926766,3.874938,5.552612,1.436083,0.152957,0.014587,0.500533,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.922862,proposed,0,-126.340000,54.885000,0.253409,-3.827275,0.360000,-3.625000,-0.106591,-0.202275,-4.848673,-8.447060,-0.579401,-8.447060,-4.848673,-0.030000,0.370000,-10,62,-10.041887,61.831192,-10.041887,61.831192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.700908,-22.846245,52.497532,54.972431,0.000000,0.000000,0.000000,0.000000,3.854596,3.679785,5.528353,1.415181,0.132115,0.011651,0.500244,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.932862,proposed,0,-126.340000,54.885000,0.193068,-3.912782,0.320000,-3.715000,-0.126932,-0.197782,-5.214611,-12.594353,-0.335443,-12.594353,-5.214611,-0.040000,0.410000,-17,91,-16.899539,90.705486,-16.899539,90.705486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.763908,-17.707084,50.268556,52.792766,0.000000,0.000000,0.000000,0.000000,3.689441,3.597073,5.538279,1.419497,0.135539,0.011787,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.942862,proposed,0,-126.340000,54.885000,0.126922,-3.999640,0.270000,-3.835000,-0.143078,-0.164640,-6.373413,-12.167426,-0.579401,-12.167426,-6.373413,-0.060000,0.650000,-15,68,-14.702933,67.980571,-14.702933,67.980571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.285784,-15.498192,47.861089,56.739730,0.000000,0.000000,0.000000,0.000000,3.515522,3.478607,5.538213,1.407757,0.145937,0.011011,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.952875,proposed,0,-126.340000,54.885000,0.055174,-4.087719,0.210000,-3.915000,-0.154826,-0.172719,-6.922320,-8.203101,-1.067318,-8.203101,-6.922320,-0.100000,0.720000,-11,26,-11.442787,25.886813,-11.442787,25.886813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.744628,-13.354889,47.847104,53.174377,0.000000,0.000000,0.000000,0.000000,3.544086,3.429660,5.556547,1.408562,0.134316,0.011729,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.963017,proposed,0,-126.340000,54.885000,-0.022796,-4.177802,0.130000,-3.985000,-0.152796,-0.192802,-7.410237,-5.275601,-0.579401,-5.275601,-7.410237,-0.110000,0.490000,-11,17,-10.845034,17.410846,-10.845034,17.410846,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.508927,-8.607488,55.045087,61.897573,0.000000,0.000000,0.000000,0.000000,3.943981,3.919852,5.559386,1.414004,0.173122,0.014253,0.501228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.972865,proposed,0,-126.340000,54.885000,-0.103283,-4.265870,0.060000,-4.045000,-0.163283,-0.220870,-8.020133,-6.861330,-1.006328,-6.861330,-8.020133,-0.080000,0.280000,-17,45,-16.846654,44.963111,-16.846654,44.963111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.601452,-3.246679,61.253871,73.388944,0.000000,0.000000,0.000000,0.000000,4.322279,4.684065,5.540297,1.407771,0.133669,0.012539,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.983023,proposed,0,-126.340000,54.885000,-0.190880,-4.357073,-0.010000,-4.135000,-0.180880,-0.222073,-8.020133,-10.642686,-0.762370,-10.642686,-8.020133,-0.120000,0.330000,-22,71,-21.629271,71.069381,-21.629271,71.069381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.570463,1.154279,60.233642,69.940197,0.000000,0.000000,0.000000,0.000000,4.324155,4.853353,5.560008,1.414256,0.173161,0.013918,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.992865,proposed,0,-126.340000,54.885000,-0.279835,-4.445554,-0.090000,-4.245000,-0.189835,-0.200554,-7.410237,-13.326228,-0.701380,-13.326228,-7.410237,-0.150000,0.470000,-32,82,-31.545199,82.194990,-31.545199,82.194990,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.114554,4.502547,58.817882,68.602247,0.000000,0.000000,0.000000,0.000000,4.265614,4.793630,5.539522,1.408480,0.149975,0.016094,0.502515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.003017,proposed,0,-126.340000,54.885000,-0.375400,-4.536672,-0.160000,-4.365000,-0.215400,-0.171672,-7.898153,-12.655342,-0.823360,-12.655342,-7.898153,-0.230000,0.650000,-26,63,-26.040940,62.902910,-26.040940,62.902910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.393669,6.770710,57.116846,68.676462,0.000000,0.000000,0.000000,0.000000,4.166732,4.645923,5.558995,1.412302,0.187758,0.013124,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.012864,proposed,0,-126.340000,54.885000,-0.471402,-4.624663,-0.240000,-4.465000,-0.231402,-0.159663,-9.605862,-9.056956,-1.311276,-9.056956,-9.605862,-0.260000,0.750000,-12,24,-12.110129,24.300471,-12.110129,24.300471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.873887,9.870985,60.501751,69.304730,0.000000,0.000000,0.000000,0.000000,4.433392,4.673015,5.540574,1.408605,0.141310,0.014162,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.023023,proposed,0,-126.340000,54.885000,-0.573447,-4.714790,-0.340000,-4.555000,-0.233447,-0.159790,-10.947634,-7.654195,-1.006328,-7.654195,-10.947634,-0.210000,0.630000,-9,22,-9.089476,21.918145,-9.089476,21.918145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.274916,14.431283,64.786176,81.533444,0.000000,0.000000,0.000000,0.000000,4.646633,4.895643,5.552126,1.412288,0.174296,0.013957,0.505641,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.032865,proposed,0,-126.340000,54.885000,-0.674804,-4.801231,-0.440000,-4.625000,-0.234804,-0.176231,-10.703675,-9.056956,-1.372266,-9.056956,-10.703675,-0.160000,0.310000,-21,61,-21.107833,60.910619,-21.107833,60.910619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.412021,19.284263,65.704916,87.492151,0.000000,0.000000,0.000000,0.000000,4.746907,5.374163,5.541202,1.408131,0.137584,0.014115,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.043020,proposed,0,-126.340000,54.885000,-0.781523,-4.889275,-0.540000,-4.735000,-0.241523,-0.154275,-10.459717,-12.655342,-1.372266,-12.655342,-10.459717,-0.160000,0.400000,-31,87,-30.515720,86.637372,-30.515720,86.637372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.919182,21.242365,59.747591,79.630421,0.000000,0.000000,0.000000,0.000000,4.506626,5.463243,5.558715,1.412399,0.186732,0.014137,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.053018,proposed,0,-126.340000,54.885000,-0.888259,-4.974566,-0.630000,-4.865000,-0.258259,-0.109566,-10.093779,-13.387218,-1.067318,-13.387218,-10.093779,-0.220000,0.610000,-33,80,-32.752871,79.972818,-32.752871,79.972818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.297590,21.359731,57.820427,77.485273,0.000000,0.000000,0.000000,0.000000,4.315924,5.386612,5.558841,1.411550,0.182403,0.012616,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.062865,proposed,0,-126.340000,54.885000,-0.994567,-5.056992,-0.730000,-4.965000,-0.264567,-0.091992,-10.337738,-10.154769,-0.640391,-10.154769,-10.337738,-0.290000,0.730000,-25,45,-24.660313,45.278083,-24.660313,45.278083,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.161895,21.710736,58.489303,77.491362,0.000000,0.000000,0.000000,0.000000,4.537824,5.365052,5.540586,1.408952,0.144392,0.017165,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.072863,proposed,0,-126.340000,54.885000,-1.103256,-5.138850,-0.840000,-5.045000,-0.263256,-0.093850,-11.740498,-6.129455,-1.799193,-6.129455,-11.740498,-0.280000,0.620000,-14,22,-13.628709,22.483266,-13.628709,22.483266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.020541,23.545325,61.887538,88.375620,0.000000,0.000000,0.000000,0.000000,4.898323,5.391880,5.540384,1.407994,0.137493,0.014504,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.082969,proposed,0,-126.340000,54.885000,-1.213414,-5.219478,-0.960000,-5.095000,-0.253414,-0.124478,-12.716332,-5.336590,-1.555235,-5.336590,-12.716332,-0.230000,0.410000,-10,34,-10.426903,33.638728,-10.426903,33.638728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.433912,25.592297,60.565569,91.729759,0.000000,0.000000,0.000000,0.000000,4.889517,5.331744,5.557653,1.414793,0.172576,0.013771,0.506294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.092865,proposed,0,-126.340000,54.885000,-1.321108,-5.296150,-1.080000,-5.175000,-0.241108,-0.121150,-11.923467,-8.447060,-1.738204,-8.447060,-11.923467,-0.160000,0.330000,-27,69,-27.361402,69.341824,-27.361402,69.341824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.614582,27.108507,62.208021,89.038676,0.000000,0.000000,0.000000,0.000000,4.667594,5.474848,5.540678,1.407530,0.134939,0.013621,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.103027,proposed,0,-126.340000,54.885000,-1.431044,-5.372315,-1.200000,-5.255000,-0.231044,-0.117315,-11.496540,-10.825654,-1.128308,-10.825654,-11.496540,-0.190000,0.450000,-30,83,-29.950714,82.914933,-29.950714,82.914933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.738935,25.563557,63.466914,78.133338,0.000000,0.000000,0.000000,0.000000,4.194054,5.338798,5.567045,1.410051,0.186748,0.013764,0.504725,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.112968,proposed,0,-126.340000,54.885000,-1.537459,-5.444082,-1.310000,-5.355000,-0.227459,-0.089082,-12.045446,-10.276748,-0.762370,-10.276748,-12.045446,-0.250000,0.650000,-18,66,-18.420602,66.438518,-18.420602,66.438518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.851909,24.029680,63.295183,76.806490,0.000000,0.000000,0.000000,0.000000,4.095035,5.246411,5.556367,1.434012,0.181523,0.013406,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.122954,proposed,0,-126.340000,54.885000,-1.642761,-5.513238,-1.440000,-5.445000,-0.202761,-0.068238,-12.838311,-7.410237,-0.945339,-7.410237,-12.838311,-0.240000,0.690000,-9,43,-8.818869,43.213850,-8.818869,43.213850,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.215707,24.638257,65.492644,83.304167,0.000000,0.000000,0.000000,0.000000,4.315120,5.313034,5.556811,1.405190,0.139825,0.014030,0.501241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.132869,proposed,0,-126.340000,54.885000,-1.745273,-5.578800,-1.560000,-5.505000,-0.185273,-0.073800,-13.448207,-5.092632,-1.738204,-5.092632,-13.448207,-0.190000,0.550000,-6,38,-5.610819,38.485225,-5.610819,38.485225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.841578,25.847984,68.728265,87.045066,0.000000,0.000000,0.000000,0.000000,4.229362,5.168312,5.539626,1.407324,0.133386,0.013146,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.142898,proposed,0,-126.340000,54.885000,-1.846416,-5.641772,-1.700000,-5.545000,-0.146416,-0.096772,-13.387218,-4.787684,-2.043152,-4.787684,-13.387218,-0.120000,0.450000,-10,46,-9.936788,46.296741,-9.936788,46.296741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.910789,25.989504,71.366287,84.126170,0.000000,0.000000,0.000000,0.000000,3.996512,5.072934,5.548695,1.420742,0.174348,0.015159,0.500534,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.152865,proposed,0,-126.340000,54.885000,-1.943934,-5.700843,-1.830000,-5.595000,-0.113934,-0.105843,-12.472374,-6.861330,-1.555235,-6.861330,-12.472374,-0.120000,0.410000,-15,70,-14.500811,70.074285,-14.500811,70.074285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.540715,25.211193,73.832229,79.810788,0.000000,0.000000,0.000000,0.000000,4.134605,5.091846,5.530630,1.405479,0.141206,0.014263,0.500380,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.163024,proposed,0,-126.340000,54.885000,-2.039775,-5.757266,-1.940000,-5.665000,-0.099775,-0.092266,-11.862478,-8.142112,-0.945339,-8.142112,-11.862478,-0.140000,0.530000,-14,76,-14.097939,75.960763,-14.097939,75.960763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.114446,24.034813,67.501168,73.924635,0.000000,0.000000,0.000000,0.000000,3.780065,4.956600,5.557629,1.410366,0.174200,0.012912,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.173028,proposed,0,-126.340000,54.885000,-2.130176,-5.808919,-2.040000,-5.735000,-0.090176,-0.073919,-11.191592,-7.288257,-0.884349,-7.288257,-11.191592,-0.150000,0.640000,-14,65,-14.220234,64.725089,-14.220234,64.725089,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.693215,23.352378,68.046915,74.192229,0.000000,0.000000,0.000000,0.000000,3.810627,4.940318,5.558325,1.410651,0.172034,0.013819,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.183016,proposed,0,-126.340000,54.885000,-2.216047,-5.856463,-2.150000,-5.785000,-0.066047,-0.071463,-10.459717,-4.482736,-1.372266,-4.482736,-10.459717,-0.150000,0.640000,-14,45,-13.649885,45.431243,-13.649885,45.431243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,100.087687,22.886471,71.861777,77.407321,0.000000,0.000000,0.000000,0.000000,4.024260,4.970817,5.558998,1.408908,0.173151,0.014454,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.193015,proposed,0,-126.340000,54.885000,-2.297184,-5.899880,-2.250000,-5.815000,-0.047184,-0.084880,-9.727842,-2.653048,-1.860183,-2.653048,-9.727842,-0.160000,0.550000,-12,41,-11.861820,40.740756,-11.861820,40.740756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.006788,22.509636,76.021283,80.904238,0.000000,0.000000,0.000000,0.000000,4.257192,4.996575,5.555791,1.410868,0.171889,0.012870,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.203019,proposed,0,-126.340000,54.885000,-2.373077,-5.938984,-2.340000,-5.835000,-0.033077,-0.103984,-9.605862,-3.018985,-1.494245,-3.018985,-9.605862,-0.150000,0.470000,-8,53,-7.701018,53.459425,-7.701018,53.459425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.065233,22.273915,74.911805,79.758181,0.000000,0.000000,0.000000,0.000000,4.195061,4.960687,5.555584,1.408860,0.173603,0.014485,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.212879,proposed,0,-126.340000,54.885000,-2.442311,-5.973165,-2.430000,-5.865000,-0.012311,-0.108165,-8.873987,-4.543725,-1.494245,-4.543725,-8.873987,-0.140000,0.470000,-8,70,-7.520741,70.303816,-7.520741,70.303816,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.266686,22.464614,68.133210,73.972434,0.000000,0.000000,0.000000,0.000000,3.815460,4.762501,5.576354,1.595549,0.202078,0.018401,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.222867,proposed,0,-126.340000,54.885000,-2.506389,-6.003248,-2.510000,-5.905000,0.003611,-0.098248,-7.532216,-5.031642,-0.762370,-5.031642,-7.532216,-0.110000,0.560000,-15,72,-14.700538,71.855877,-14.700538,71.855877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.227845,22.717527,62.521424,68.782000,0.000000,0.000000,0.000000,0.000000,3.551440,4.555759,5.545626,1.768389,0.263860,0.035851,0.731484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008356,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.232869,proposed,0,-126.340000,54.885000,-2.564072,-6.028689,-2.570000,-5.945000,0.005928,-0.083689,-6.922320,-3.872840,-0.762370,-3.872840,-6.922320,-0.130000,0.630000,-10,62,-9.947516,61.753902,-9.947516,61.753902,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.549606,22.749101,63.462898,69.321363,0.000000,0.000000,0.000000,0.000000,3.618577,4.555509,5.559758,1.640237,0.213655,0.019336,0.500231,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.242867,proposed,0,-126.340000,54.885000,-2.614850,-6.049330,-2.630000,-5.975000,0.015150,-0.074330,-5.885497,-1.677214,-0.823360,-1.677214,-5.885497,-0.140000,0.620000,-8,49,-7.854843,49.238502,-7.854843,49.238502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,108.033422,23.559916,64.874514,70.521840,0.000000,0.000000,0.000000,0.000000,3.660478,4.447702,5.552793,1.791444,0.256643,0.038783,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.252870,proposed,0,-126.340000,54.885000,-2.658411,-6.065102,-2.690000,-5.985000,0.031589,-0.080102,-5.031642,-0.396432,-0.823360,-0.396432,-5.031642,-0.160000,0.560000,-2,47,-2.150709,47.329962,-2.150709,47.329962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,107.063101,24.640374,65.929409,71.829739,0.000000,0.000000,0.000000,0.000000,3.692047,4.405518,5.550703,1.475185,0.195022,0.019152,0.500338,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.262892,proposed,0,-126.340000,54.885000,-2.694439,-6.075929,-2.730000,-5.985000,0.035561,-0.090929,-4.116798,-0.579401,-0.396432,-0.579401,-4.116798,-0.100000,0.510000,-8,56,-7.933366,56.304383,-7.933366,56.304383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,104.902314,26.222991,63.523493,69.431807,0.000000,0.000000,0.000000,0.000000,3.561828,4.265609,5.556711,1.533144,0.184859,0.015328,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.272900,proposed,0,-126.340000,54.885000,-2.722470,-6.081702,-2.760000,-5.995000,0.037530,-0.086702,-2.653048,-1.921172,-0.762370,-1.921172,-2.653048,-0.090000,0.520000,-13,71,-13.306019,71.453480,-13.306019,71.453480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.733544,26.938310,61.078599,66.750634,0.000000,0.000000,0.000000,0.000000,3.526820,4.289416,5.539279,1.418233,0.144847,0.012389,0.500484,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.282901,proposed,0,-126.340000,54.885000,-2.742242,-6.082385,-2.780000,-6.015000,0.037758,-0.067385,-1.555235,-2.348100,-0.152474,-2.348100,-1.555235,-0.100000,0.600000,-12,75,-12.396006,74.710655,-12.396006,74.710655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.105025,26.927246,57.375924,63.219794,0.000000,0.000000,0.000000,0.000000,3.396974,4.206988,5.537459,1.426741,0.145396,0.013980,0.500507,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.292901,proposed,0,-126.340000,54.885000,-2.753481,-6.077939,-2.780000,-6.025000,0.026519,-0.052939,-0.152474,-0.945339,0.030495,-0.945339,-0.152474,-0.110000,0.680000,-14,62,-13.670787,61.663242,-13.670787,61.663242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,99.517392,27.418896,55.507736,62.964301,0.000000,0.000000,0.000000,0.000000,3.282648,4.131184,5.537697,1.407191,0.132437,0.013584,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.303017,proposed,0,-126.340000,54.885000,-2.755896,-6.068185,-2.780000,-6.015000,0.024104,-0.053185,0.335443,1.250287,0.335443,1.250287,0.335443,-0.120000,0.660000,-6,49,-5.711090,49.135671,-5.711090,49.135671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.973816,28.571657,57.291720,65.675844,0.000000,0.000000,0.000000,0.000000,3.289678,4.113277,5.560253,1.412208,0.180106,0.013438,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.312906,proposed,0,-126.340000,54.885000,-2.749304,-6.053520,-2.770000,-5.995000,0.020696,-0.058520,1.067318,1.860183,0.091484,1.860183,1.067318,-0.110000,0.560000,-2,56,-1.960347,55.994925,-1.960347,55.994925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.963911,30.715953,57.851845,67.348725,0.000000,0.000000,0.000000,0.000000,3.239703,4.045253,5.558716,1.416509,0.178414,0.016916,0.501327,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.323021,proposed,0,-126.340000,54.885000,-2.733172,-6.033257,-2.750000,-5.975000,0.016828,-0.058257,1.555235,1.799193,0.396432,1.799193,1.555235,-0.100000,0.530000,3,64,3.291535,63.823495,3.291535,63.823495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.075061,32.046388,56.457728,66.259244,0.000000,0.000000,0.000000,0.000000,3.161633,4.115690,5.554123,1.417755,0.179413,0.014454,0.500305,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.332865,proposed,0,-126.340000,54.885000,-2.708156,-6.008426,-2.730000,-5.955000,0.021844,-0.053426,2.165131,1.555235,0.152474,1.555235,2.165131,-0.080000,0.630000,7,62,6.604439,61.755480,6.604439,61.755480,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.248566,32.691574,54.598379,64.157187,0.000000,0.000000,0.000000,0.000000,3.059039,4.001759,5.538142,1.400103,0.141720,0.014641,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.343029,proposed,0,-126.340000,54.885000,-2.672499,-5.977506,-2.700000,-5.935000,0.027501,-0.042506,3.384923,1.250287,0.152474,1.250287,3.384923,-0.060000,0.600000,5,72,5.001040,72.026607,5.001040,72.026607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.979287,33.837283,57.899260,67.526341,0.000000,0.000000,0.000000,0.000000,3.242359,4.133928,5.567993,1.406308,0.175079,0.013713,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.353022,proposed,0,-126.340000,54.885000,-2.627550,-5.941896,-2.660000,-5.925000,0.032450,-0.016896,2.714037,1.311276,0.213464,1.311276,2.714037,-0.050000,0.640000,20,76,20.030466,75.554770,20.030466,75.554770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.324789,33.703395,59.046004,67.648537,0.000000,0.000000,0.000000,0.000000,3.321103,4.222320,5.557490,1.406324,0.175942,0.013839,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.363019,proposed,0,-126.340000,54.885000,-2.572638,-5.901134,-2.620000,-5.905000,0.047362,0.003866,4.177788,2.104141,0.701380,2.104141,4.177788,0.010000,0.690000,13,71,12.882128,70.615383,12.882128,70.615383,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.773732,34.477481,61.849259,70.683421,0.000000,0.000000,0.000000,0.000000,3.566840,4.257731,5.555963,1.406970,0.177214,0.014047,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.373016,proposed,0,-126.340000,54.885000,-2.507672,-5.855274,-2.570000,-5.865000,0.062328,0.009726,4.848673,4.604715,0.884349,4.604715,4.848673,0.070000,0.710000,11,53,10.758270,53.200078,10.758270,53.200078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.594346,34.131189,68.100020,75.614770,0.000000,0.000000,0.000000,0.000000,3.908719,4.518833,5.558584,1.404927,0.177715,0.012806,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.383013,proposed,0,-126.340000,54.885000,-2.432566,-5.804364,-2.510000,-5.815000,0.077434,0.010636,5.885497,5.519559,0.823360,5.519559,5.885497,0.070000,0.610000,13,59,13.052651,58.588881,13.052651,58.588881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.852909,34.074516,72.532785,79.129588,0.000000,0.000000,0.000000,0.000000,4.106364,4.590957,5.557224,1.406862,0.177254,0.014427,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.393017,proposed,0,-126.340000,54.885000,-2.347209,-5.748431,-2.440000,-5.755000,0.092791,0.006569,6.434403,4.909663,1.311276,4.909663,6.434403,0.080000,0.580000,18,71,17.936348,70.846162,17.936348,70.846162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.212598,33.587013,72.123936,77.702724,0.000000,0.000000,0.000000,0.000000,4.083371,4.602402,5.557976,1.405344,0.177833,0.013775,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.403016,proposed,0,-126.340000,54.885000,-2.251669,-5.687608,-2.350000,-5.725000,0.098331,0.037392,8.325081,3.384923,1.067318,3.384923,8.325081,0.110000,0.620000,8,87,7.879024,87.369604,7.879024,87.369604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.384161,33.138391,71.611896,77.439835,0.000000,0.000000,0.000000,0.000000,4.137133,4.665121,5.558391,1.415124,0.189625,0.013328,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.412987,proposed,0,-126.340000,54.885000,-2.146204,-5.622137,-2.260000,-5.675000,0.113796,0.052863,9.178935,4.360757,1.006328,4.360757,9.178935,0.100000,0.730000,13,77,12.525839,76.637958,12.525839,76.637958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.169041,30.709779,71.533988,76.783794,0.000000,0.000000,0.000000,0.000000,4.428102,4.754742,5.557411,1.407100,0.190417,0.013959,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.423018,proposed,0,-126.340000,54.885000,-2.029874,-5.551517,-2.150000,-5.615000,0.120126,0.063483,10.337738,6.007476,1.555235,6.007476,10.337738,0.110000,0.760000,13,65,12.877713,65.089274,12.877713,65.089274,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.158247,29.998073,74.038376,80.200156,0.000000,0.000000,0.000000,0.000000,4.557381,4.777159,5.556661,1.404761,0.176776,0.013733,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.432865,proposed,0,-126.340000,54.885000,-1.905728,-5.477640,-2.040000,-5.555000,0.134272,0.077360,10.947634,8.020133,1.128308,8.020133,10.947634,0.110000,0.710000,19,58,19.419498,58.175097,19.419498,58.175097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.711338,29.216938,76.296347,81.803839,0.000000,0.000000,0.000000,0.000000,4.621682,4.817992,5.538062,1.397578,0.135008,0.014115,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007589,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.443028,proposed,0,-126.340000,54.885000,-1.767352,-5.396780,-1.920000,-5.465000,0.152648,0.068220,11.252582,8.508050,1.982162,8.508050,11.252582,0.120000,0.610000,28,66,27.709474,66.475597,27.709474,66.475597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.465760,28.446182,78.787460,83.150966,0.000000,0.000000,0.000000,0.000000,4.660490,4.880805,5.567258,1.405678,0.178828,0.014360,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.452893,proposed,0,-126.340000,54.885000,-1.623149,-5.313911,-1.790000,-5.395000,0.166851,0.081089,12.960290,8.264091,1.128308,8.264091,12.960290,0.190000,0.630000,15,72,14.990638,72.303981,14.990638,72.303981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.009240,27.069061,78.337721,81.922505,0.000000,0.000000,0.000000,0.000000,4.655516,4.876475,5.539698,1.397340,0.140602,0.013884,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.463025,proposed,0,-126.340000,54.885000,-1.465072,-5.224453,-1.640000,-5.315000,0.174928,0.090547,15.277895,7.532216,1.860183,7.532216,15.277895,0.180000,0.640000,5,83,5.021877,82.798269,5.021877,82.798269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.307902,24.954906,80.253599,83.776506,0.000000,0.000000,0.000000,0.000000,4.936539,5.067352,5.568302,1.415179,0.189889,0.014576,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.473028,proposed,0,-126.340000,54.885000,-1.299228,-5.131935,-1.480000,-5.245000,0.180772,0.113065,16.253729,7.532216,2.592058,7.532216,16.253729,0.130000,0.720000,12,82,12.072769,82.478110,12.072769,82.478110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.544460,22.571958,77.068248,80.746384,0.000000,0.000000,0.000000,0.000000,4.883751,4.980641,5.557994,1.404255,0.188255,0.014404,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.483017,proposed,0,-126.340000,54.885000,-1.124092,-5.035521,-1.300000,-5.165000,0.175908,0.129479,17.717479,8.995966,2.104141,8.995966,17.717479,0.100000,0.750000,14,73,13.502901,73.044351,13.502901,73.044351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.377143,21.004525,76.113326,80.431943,0.000000,0.000000,0.000000,0.000000,4.791017,4.893672,5.558041,1.405631,0.192175,0.013347,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.493017,proposed,0,-126.340000,54.885000,-0.939429,-4.935115,-1.110000,-5.065000,0.170571,0.129885,18.693313,10.642686,1.616224,10.642686,18.693313,0.130000,0.730000,11,64,10.899402,64.429716,10.899402,64.429716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.231469,19.934240,77.277248,81.716389,0.000000,0.000000,0.000000,0.000000,4.815866,4.927604,5.557929,1.403953,0.177734,0.014475,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.503018,proposed,0,-126.340000,54.885000,-0.745622,-4.830960,-0.920000,-4.945000,0.174378,0.114040,18.998261,12.533363,2.104141,12.533363,18.998261,0.130000,0.670000,18,56,17.914984,56.341695,17.914984,56.341695,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.484554,18.176351,77.712088,80.985701,0.000000,0.000000,0.000000,0.000000,4.789438,4.870304,5.556286,1.404358,0.164611,0.012820,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.513015,proposed,0,-126.340000,54.885000,-0.543049,-4.723280,-0.710000,-4.815000,0.166951,0.091720,19.852116,13.204249,2.348100,13.204249,19.852116,0.140000,0.580000,18,60,17.850747,60.204665,17.850747,60.204665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.430724,16.413988,78.486920,80.296194,0.000000,0.000000,0.000000,0.000000,4.743372,4.806293,5.559873,1.402946,0.178703,0.014614,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.523020,proposed,0,-126.340000,54.885000,-0.331691,-4.612088,-0.490000,-4.705000,0.158309,0.092912,21.803783,10.886644,2.165131,10.886644,21.803783,0.180000,0.640000,2,77,2.362566,77.021063,2.362566,77.021063,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.402720,15.019265,77.009964,79.336982,0.000000,0.000000,0.000000,0.000000,4.708480,4.801631,5.554781,1.401061,0.177429,0.014243,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.532868,proposed,0,-126.340000,54.885000,-0.115531,-4.499467,-0.260000,-4.605000,0.144469,0.105533,23.450502,9.971800,2.226120,9.971800,23.450502,0.130000,0.650000,0,89,0.075768,88.966590,0.075768,88.966590,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.531075,12.636400,74.731370,77.194767,0.000000,0.000000,0.000000,0.000000,4.744160,4.847212,5.538488,1.396000,0.146526,0.014321,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.543048,proposed,0,-126.340000,54.885000,0.116084,-4.379907,-0.030000,-4.505000,0.146084,0.125093,23.328523,10.093779,2.165131,10.093779,23.328523,0.080000,0.770000,16,83,16.131275,82.854213,16.131275,82.854213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.415830,10.245106,72.738586,75.796048,0.000000,0.000000,0.000000,0.000000,4.657874,4.774947,5.567229,1.402657,0.202730,0.013637,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.552865,proposed,0,-126.340000,54.885000,0.346954,-4.261768,0.210000,-4.395000,0.136954,0.133232,22.718627,12.655342,2.043152,12.655342,22.718627,0.090000,0.800000,30,63,29.740102,62.513000,29.740102,62.513000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.134235,8.669721,73.856324,75.511387,0.000000,0.000000,0.000000,0.000000,4.620113,4.649175,5.538929,1.396948,0.139365,0.015241,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.562959,proposed,0,-126.340000,54.885000,0.591720,-4.137547,0.440000,-4.255000,0.151720,0.117453,22.047741,15.460864,2.226120,15.460864,22.047741,0.190000,0.720000,34,47,34.040051,47.065860,34.040051,47.065860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.277452,7.652732,77.318947,77.318827,0.000000,0.000000,0.000000,0.000000,4.722306,4.645523,5.558671,1.512013,0.202032,0.018127,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.572900,proposed,0,-126.340000,54.885000,0.839717,-4.012669,0.670000,-4.105000,0.169717,0.092331,22.352689,16.192739,2.348100,16.192739,22.352689,0.260000,0.590000,31,53,31.382294,52.543318,31.382294,52.543318,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.123594,6.128312,81.806573,80.194910,0.000000,0.000000,0.000000,0.000000,4.952078,4.833691,5.546660,1.510939,0.196897,0.017796,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.582903,proposed,0,-126.340000,54.885000,1.095816,-3.884658,0.910000,-3.955000,0.185816,0.070342,23.816440,14.485031,2.104141,14.485031,23.816440,0.300000,0.530000,20,73,20.020928,72.683279,20.020928,72.683279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.079057,4.205703,83.004894,80.135059,0.000000,0.000000,0.000000,0.000000,5.073096,4.920396,5.539176,1.407330,0.153514,0.013569,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.592901,proposed,0,-126.340000,54.885000,1.357958,-3.754537,1.170000,-3.835000,0.187958,0.080463,26.012065,11.740498,2.531068,11.740498,26.012065,0.270000,0.610000,9,92,8.898404,91.829429,8.898404,91.829429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.722932,2.472678,80.606215,79.927408,0.000000,0.000000,0.000000,0.000000,5.077235,4.965967,5.538023,1.404807,0.157074,0.016454,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.602897,proposed,0,-126.340000,54.885000,1.625853,-3.622430,1.450000,-3.715000,0.175853,0.092570,27.353837,11.313571,2.165131,11.313571,27.353837,0.200000,0.730000,10,88,10.150318,88.373449,10.150318,88.373449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.595894,0.754761,77.777261,81.286664,0.000000,0.000000,0.000000,0.000000,5.035092,5.018816,5.537801,1.400690,0.184742,0.014638,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.613022,proposed,0,-126.340000,54.885000,1.902611,-3.486796,1.730000,-3.575000,0.172611,0.088204,27.963733,13.997114,2.653048,13.997114,27.963733,0.160000,0.820000,17,59,16.749749,59.261158,16.749749,59.261158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.548307,-0.565636,77.389717,80.673460,0.000000,0.000000,0.000000,0.000000,5.027440,5.027258,5.560270,1.402264,0.187198,0.014579,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.623021,proposed,0,-126.340000,54.885000,2.180896,-3.351203,2.020000,-3.425000,0.160896,0.073797,27.963733,16.985604,2.226120,16.985604,27.963733,0.160000,0.720000,23,43,22.853125,42.559585,22.853125,42.559585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.258077,-1.226696,79.839097,78.371215,0.000000,0.000000,0.000000,0.000000,5.101565,4.992960,5.560117,1.401180,0.172850,0.014006,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.632866,proposed,0,-126.340000,54.885000,2.459234,-3.216304,2.300000,-3.255000,0.159234,0.038696,28.512639,17.412531,1.860183,17.412531,28.512639,0.190000,0.550000,20,52,20.020640,52.008939,20.020640,52.008939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.777501,-2.263189,78.254970,77.244837,0.000000,0.000000,0.000000,0.000000,4.915667,4.935000,5.585845,1.405756,0.173665,0.015170,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.643023,proposed,0,-126.340000,54.885000,2.750457,-3.075861,2.600000,-3.105000,0.150457,0.029139,29.122535,13.997114,2.165131,13.997114,29.122535,0.210000,0.500000,15,85,14.634384,85.300723,14.634384,85.300723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.417870,-3.382787,75.221336,75.967775,0.000000,0.000000,0.000000,0.000000,4.765889,4.793694,5.557815,1.401123,0.185382,0.012945,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.652883,proposed,0,-126.340000,54.885000,3.036634,-2.938482,2.900000,-2.995000,0.136634,0.056518,30.159358,10.520706,2.043152,10.520706,30.159358,0.200000,0.630000,8,107,8.478963,107.274260,8.478963,107.274260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.916769,-5.282825,70.703444,77.838307,0.000000,0.000000,0.000000,0.000000,4.565569,4.800192,5.561221,1.420295,0.190059,0.015592,0.506628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.663051,proposed,0,-126.340000,54.885000,3.334891,-2.795900,3.210000,-2.885000,0.124891,0.089100,30.403317,10.337738,2.653048,10.337738,30.403317,0.180000,0.810000,12,98,11.715057,97.503435,11.715057,97.503435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.256873,-7.072184,70.615027,80.709772,0.000000,0.000000,0.000000,0.000000,4.660588,4.950057,5.568312,1.401122,0.311354,0.014475,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.673019,proposed,0,-126.340000,54.885000,3.629872,-2.655417,3.520000,-2.755000,0.109872,0.099583,30.952223,13.448207,2.226120,13.448207,30.952223,0.160000,0.910000,14,64,13.581531,63.797135,13.581531,63.797135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.639660,-7.911296,71.085287,79.824405,0.000000,0.000000,0.000000,0.000000,4.714139,4.957964,5.556874,1.399430,0.208522,0.012647,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.683024,proposed,0,-126.340000,54.885000,3.928037,-2.513890,3.840000,-2.605000,0.088037,0.091110,30.403317,16.253729,1.860183,16.253729,30.403317,0.160000,0.800000,21,49,21.029603,48.544093,21.029603,48.544093,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.883539,-7.617780,71.184232,75.265708,0.000000,0.000000,0.000000,0.000000,4.688098,4.831910,5.557376,1.403357,0.171628,0.014736,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.693022,proposed,0,-126.340000,54.885000,4.227617,-2.372104,4.150000,-2.445000,0.077617,0.072896,29.915400,16.558677,1.799193,16.558677,29.915400,0.210000,0.610000,22,61,21.807867,61.425085,21.807867,61.425085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.603572,-7.851811,67.553379,71.320414,0.000000,0.000000,0.000000,0.000000,4.365644,4.685531,5.558529,1.400474,0.173773,0.014372,0.502002,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.703004,proposed,0,-126.340000,54.885000,4.527833,-2.230365,4.460000,-2.305000,0.067833,0.074635,29.061545,13.814145,1.433256,13.814145,29.061545,0.240000,0.580000,26,88,25.707262,88.051285,25.707262,88.051285,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.841139,-9.132167,62.813513,69.079403,0.000000,0.000000,0.000000,0.000000,4.070666,4.436571,5.557594,1.401604,0.184833,0.013772,0.500195,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.713022,proposed,0,-126.340000,54.885000,4.829742,-2.088112,4.760000,-2.195000,0.069742,0.106888,28.756597,9.910810,2.104141,9.910810,28.756597,0.260000,0.680000,26,109,26.290738,108.744139,26.290738,108.744139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.160035,-10.711560,61.596126,69.659033,0.000000,0.000000,0.000000,0.000000,4.024163,4.386347,5.556815,1.400396,0.211789,0.015251,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.723018,proposed,0,-126.340000,54.885000,5.131165,-1.946303,5.060000,-2.105000,0.071165,0.158697,28.878577,8.630029,1.677214,8.630029,28.878577,0.290000,0.870000,22,109,21.820829,108.656403,21.820829,108.656403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.583087,-12.150848,62.012363,71.308219,0.000000,0.000000,0.000000,0.000000,4.132024,4.453875,5.557198,1.400901,0.259270,0.014163,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.732889,proposed,0,-126.340000,54.885000,5.428466,-1.806575,5.340000,-2.005000,0.088466,0.198425,28.329670,11.191592,1.738204,11.191592,28.329670,0.310000,0.960000,26,89,26.365218,89.044446,26.365218,89.044446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.322434,-12.991316,61.956898,70.610493,0.000000,0.000000,0.000000,0.000000,4.217232,4.431485,5.578293,1.405853,0.238480,0.016167,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.743018,proposed,0,-126.340000,54.885000,5.732730,-1.663646,5.630000,-1.865000,0.102730,0.201354,27.963733,14.607010,1.372266,14.607010,27.963733,0.280000,0.950000,36,61,35.865165,60.994641,35.865165,60.994641,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.900344,-13.605841,61.839025,68.238441,0.000000,0.000000,0.000000,0.000000,4.195314,4.368325,5.553973,1.401081,0.187229,0.013669,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.752893,proposed,0,-126.340000,54.885000,6.028088,-1.524893,5.910000,-1.725000,0.118088,0.200107,28.207691,16.985604,1.128308,16.985604,28.207691,0.330000,0.730000,30,60,29.851781,59.691344,29.851781,59.691344,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.951842,-13.783326,65.350491,69.006636,0.000000,0.000000,0.000000,0.000000,4.336945,4.517442,5.569659,1.406074,0.171109,0.015165,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.763024,proposed,0,-126.340000,54.885000,6.329330,-1.383287,6.200000,-1.565000,0.129330,0.181713,28.634618,15.399875,1.006328,15.399875,28.634618,0.360000,0.620000,21,81,20.819491,80.628342,20.819491,80.628342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.762057,-14.946846,63.389953,68.917771,0.000000,0.000000,0.000000,0.000000,4.236044,4.412422,5.555871,1.402798,0.172505,0.014320,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.773024,proposed,0,-126.340000,54.885000,6.624422,-1.244397,6.510000,-1.435000,0.114422,0.190603,30.159358,12.960290,1.311276,12.960290,30.159358,0.330000,0.660000,7,98,6.505373,98.452653,6.505373,98.452653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.204915,-16.721844,56.878737,66.924597,0.000000,0.000000,0.000000,0.000000,3.871810,4.202056,5.555433,1.407106,0.197329,0.014024,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.783015,proposed,0,-126.340000,54.885000,6.916587,-1.106625,6.820000,-1.315000,0.096587,0.208375,30.647275,11.496540,1.860183,11.496540,30.647275,0.230000,0.800000,9,100,9.370101,99.817270,9.370101,99.817270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.416191,-18.391568,53.222632,66.804490,0.000000,0.000000,0.000000,0.000000,3.696252,4.188393,5.569784,1.411395,0.214941,0.014706,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.793019,proposed,0,-126.340000,54.885000,7.205990,-0.969804,7.130000,-1.195000,0.075990,0.225196,30.891234,12.472374,0.884349,12.472374,30.891234,0.210000,0.860000,6,87,6.086952,87.456978,6.086952,87.456978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.821925,-20.099338,51.173353,66.393544,0.000000,0.000000,0.000000,0.000000,3.584397,4.182270,5.556234,1.403636,0.214038,0.014300,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.803020,proposed,0,-126.340000,54.885000,7.491753,-0.834255,7.450000,-1.055000,0.041753,0.220745,30.220348,15.216906,1.128308,15.216906,30.220348,0.170000,0.850000,12,64,12.229524,64.370701,12.229524,64.370701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.651164,-21.469600,51.183361,64.978191,0.000000,0.000000,0.000000,0.000000,3.464298,4.145720,5.556822,1.417047,0.187805,0.014308,0.500211,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.813014,proposed,0,-126.340000,54.885000,7.773347,-0.700138,7.750000,-0.895000,0.023347,0.194862,29.610452,17.351542,1.372266,17.351542,29.610452,0.170000,0.730000,15,54,14.930130,53.777722,14.930130,53.777722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.381816,-22.345945,53.736136,64.699502,0.000000,0.000000,0.000000,0.000000,3.670388,4.254202,5.556447,1.414646,0.172535,0.014240,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.823018,proposed,0,-126.340000,54.885000,8.050846,-0.567321,8.040000,-0.735000,0.010846,0.167679,28.756597,16.436698,0.884349,16.436698,28.756597,0.160000,0.600000,20,70,20.104159,69.542518,20.104159,69.542518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.293161,-23.035611,54.137617,64.275069,0.000000,0.000000,0.000000,0.000000,3.800022,4.257559,5.556085,1.415567,0.173940,0.013710,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.832893,proposed,0,-126.340000,54.885000,8.320051,-0.437730,8.320000,-0.585000,0.000051,0.147270,28.146701,13.753155,0.945339,13.753155,28.146701,0.170000,0.620000,20,88,19.622166,87.999943,19.622166,87.999943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.789801,-24.342863,51.955750,62.447302,0.000000,0.000000,0.000000,0.000000,3.749355,4.082440,5.577411,1.409506,0.185533,0.014837,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.843015,proposed,0,-126.340000,54.885000,8.590790,-0.306520,8.620000,-0.455000,-0.029210,0.148480,27.353837,11.984457,0.823360,11.984457,27.353837,0.200000,0.730000,15,93,15.313302,92.638924,15.313302,92.638924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.922817,-25.693606,49.747166,60.723398,0.000000,0.000000,0.000000,0.000000,3.571701,3.914384,5.555477,1.406455,0.186665,0.013772,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.852865,proposed,0,-126.340000,54.885000,8.848832,-0.180492,8.880000,-0.335000,-0.031168,0.154508,27.109878,12.350394,0.701380,12.350394,27.109878,0.210000,0.820000,11,81,11.346485,81.165336,11.346485,81.165336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.194161,-26.764264,48.352403,58.545046,0.000000,0.000000,0.000000,0.000000,3.424048,3.779270,5.554270,1.409298,0.212009,0.014579,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.862902,proposed,0,-126.340000,54.885000,9.105905,-0.053829,9.150000,-0.205000,-0.044095,0.151171,25.585138,14.058103,0.579401,14.058103,25.585138,0.160000,0.830000,25,64,25.349538,64.364616,25.349538,64.364616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.211506,-27.285545,46.892752,54.674296,0.000000,0.000000,0.000000,0.000000,3.322750,3.610752,5.547073,1.408433,0.175478,0.015638,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.873016,proposed,0,-126.340000,54.885000,9.358667,0.071971,9.410000,-0.055000,-0.051333,0.126971,23.633471,15.521854,0.579401,15.521854,23.633471,0.190000,0.730000,35,57,34.576337,57.398646,34.576337,57.398646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.881195,-27.202095,49.211500,54.434933,0.000000,0.000000,0.000000,0.000000,3.488449,3.716480,5.558304,1.416850,0.173906,0.014153,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.883024,proposed,0,-126.340000,54.885000,9.602195,0.194558,9.640000,0.105000,-0.037805,0.089558,21.803783,15.765812,0.213464,15.765812,21.803783,0.260000,0.640000,38,59,38.411346,58.720442,38.411346,58.720442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.115697,-27.035694,49.888748,56.122988,0.000000,0.000000,0.000000,0.000000,3.574426,3.812914,5.557020,1.406102,0.186265,0.013582,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.892866,proposed,0,-126.340000,54.885000,9.835064,0.313259,9.860000,0.245000,-0.024936,0.068259,21.925762,13.692166,0.396432,13.692166,21.925762,0.340000,0.570000,22,78,22.338556,78.474771,22.338556,78.474771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.167052,-26.448743,49.027816,56.014725,0.000000,0.000000,0.000000,0.000000,3.499118,3.736134,5.538841,1.402485,0.134829,0.014488,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.903018,proposed,0,-126.340000,54.885000,10.068104,0.433734,10.090000,0.365000,-0.021896,0.068734,21.864772,11.679509,0.640391,11.679509,21.864772,0.310000,0.650000,18,87,18.142090,87.025871,18.142090,87.025871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.725197,-26.474340,42.722537,51.435976,0.000000,0.000000,0.000000,0.000000,3.058188,3.326012,5.556312,1.406040,0.175322,0.014141,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.913016,proposed,0,-126.340000,54.885000,10.290225,0.550395,10.320000,0.475000,-0.029775,0.075395,21.925762,10.886644,-0.152474,10.886644,21.925762,0.260000,0.750000,16,84,15.566906,83.791152,15.566906,83.791152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.647835,-26.666689,40.796905,47.877284,0.000000,0.000000,0.000000,0.000000,2.928858,3.122476,5.558459,1.405283,0.185096,0.013699,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.923014,proposed,0,-126.340000,54.885000,10.504785,0.665064,10.540000,0.595000,-0.035215,0.070064,21.010918,12.350394,0.091484,12.350394,21.010918,0.220000,0.800000,21,65,21.372677,65.131735,21.372677,65.131735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.218647,-26.751431,39.473109,44.331264,0.000000,0.000000,0.000000,0.000000,2.850144,2.968016,5.556389,1.405883,0.186875,0.014319,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.932865,proposed,0,-126.340000,54.885000,10.708614,0.776104,10.740000,0.725000,-0.031386,0.051104,19.547167,14.911958,0.213464,14.911958,19.547167,0.160000,0.750000,37,45,36.918745,44.703562,36.918745,44.703562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.436412,-26.148297,40.995031,42.789199,0.000000,0.000000,0.000000,0.000000,2.987694,2.992934,5.546343,1.424499,0.172829,0.015144,0.500139,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.942896,proposed,0,-126.340000,54.885000,10.908230,0.887175,10.940000,0.875000,-0.031770,0.012175,18.815292,14.241072,0.213464,14.241072,18.815292,0.260000,0.580000,25,59,25.106810,59.346909,25.106810,59.346909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.430687,-24.537169,47.915109,48.744974,0.000000,0.000000,0.000000,0.000000,3.360376,3.420064,5.539104,1.401691,0.143046,0.014727,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.952867,proposed,0,-126.340000,54.885000,11.098551,0.995592,11.130000,0.995000,-0.031449,0.000592,18.327375,11.374561,0.030495,11.374561,18.327375,0.300000,0.540000,15,84,15.421268,84.355759,15.421268,84.355759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.394567,-23.560337,43.697272,47.587096,0.000000,0.000000,0.000000,0.000000,3.141284,3.172746,5.570724,1.409253,0.171716,0.016267,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.963018,proposed,0,-126.340000,54.885000,11.283860,1.103943,11.320000,1.095000,-0.036140,0.008943,19.120240,9.117946,-0.518412,9.117946,19.120240,0.230000,0.680000,8,90,7.566285,90.253119,7.566285,90.253119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.704727,-23.280733,40.219840,44.689723,0.000000,0.000000,0.000000,0.000000,2.911326,2.920819,5.556573,1.404660,0.185707,0.013991,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.973017,proposed,0,-126.340000,54.885000,11.457935,1.208694,11.510000,1.185000,-0.052065,0.023694,18.571334,9.361904,0.213464,9.361904,18.571334,0.170000,0.770000,10,80,10.096898,80.077454,10.096898,80.077454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.094482,-22.856317,38.360668,40.305604,0.000000,0.000000,0.000000,0.000000,2.772812,2.705919,5.557436,1.411978,0.186101,0.013852,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.982965,proposed,0,-126.340000,54.885000,11.622680,1.310988,11.690000,1.285000,-0.067320,0.025988,16.619667,10.703675,0.457422,10.703675,16.619667,0.130000,0.760000,24,68,23.949918,68.207536,23.949918,68.207536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.112533,-21.749590,37.696796,35.071413,0.000000,0.000000,0.000000,0.000000,2.768744,2.513643,5.542056,1.439207,0.152885,0.014391,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.993015,proposed,0,-126.340000,54.885000,11.780501,1.412430,11.870000,1.395000,-0.089499,0.017430,15.460864,12.167426,0.762370,12.167426,15.460864,0.160000,0.720000,23,57,22.632783,57.022180,22.632783,57.022180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.283872,-20.524917,40.370579,36.032219,0.000000,0.000000,0.000000,0.000000,2.992438,2.656861,5.555229,1.404700,0.171631,0.012613,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.003016,proposed,0,-126.340000,54.885000,11.928874,1.511507,12.030000,1.495000,-0.101126,0.016507,15.155916,11.801488,0.091484,11.801488,15.155916,0.200000,0.640000,12,65,12.133094,64.842363,12.133094,64.842363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.081093,-18.619135,42.728889,38.433745,0.000000,0.000000,0.000000,0.000000,3.146372,2.769552,5.558132,1.405849,0.173427,0.014168,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.013022,proposed,0,-126.340000,54.885000,12.068620,1.608814,12.190000,1.605000,-0.121380,0.003814,15.155916,9.605862,-0.091484,9.605862,15.155916,0.180000,0.610000,4,83,3.796999,82.705912,3.796999,82.705912,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.087048,-16.459333,41.472329,37.274481,0.000000,0.000000,0.000000,0.000000,3.058022,2.614355,5.556273,1.453096,0.182166,0.014295,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.023018,proposed,0,-126.340000,54.885000,12.199520,1.704265,12.350000,1.675000,-0.150480,0.029265,15.033937,7.532216,0.335443,7.532216,15.033937,0.120000,0.710000,0,92,0.189305,91.988952,0.189305,91.988952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.523761,-14.867601,40.045067,35.841556,0.000000,0.000000,0.000000,0.000000,2.970973,2.499971,5.556988,1.405446,0.185374,0.013850,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.032928,proposed,0,-126.340000,54.885000,12.320715,1.797224,12.520000,1.755000,-0.199285,0.042224,13.753155,6.800341,-0.213464,6.800341,13.753155,0.070000,0.810000,4,89,4.397677,89.016006,4.397677,89.016006,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.087829,-13.600182,39.203970,33.401150,0.000000,0.000000,0.000000,0.000000,2.921338,2.387151,5.546903,1.407550,0.185445,0.013696,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.043015,proposed,0,-126.340000,54.885000,12.435305,1.890183,12.640000,1.825000,-0.204695,0.065183,12.106436,8.203101,-0.335443,8.203101,12.106436,0.050000,0.850000,13,75,13.287607,74.609549,13.287607,74.609549,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.618480,-12.362609,38.598343,29.910192,0.000000,0.000000,0.000000,0.000000,2.899551,2.261694,5.559641,1.413036,0.188118,0.013641,0.500302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.052864,proposed,0,-126.340000,54.885000,12.538714,1.979419,12.760000,1.925000,-0.221286,0.054419,9.849821,9.788831,-0.152474,9.788831,9.849821,0.060000,0.800000,24,63,23.658789,63.364360,23.658789,63.364360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.068003,-10.733435,39.386902,28.415651,0.000000,0.000000,0.000000,0.000000,2.983173,2.257765,5.540844,1.401833,0.143379,0.013845,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.062864,proposed,0,-126.340000,54.885000,12.635180,2.068534,12.860000,2.015000,-0.224820,0.053534,9.178935,10.520706,-0.152474,10.520706,9.178935,0.110000,0.700000,16,65,16.494861,64.783985,16.494861,64.783985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.433926,-9.235637,41.827951,32.022087,0.000000,0.000000,0.000000,0.000000,3.173519,2.467611,5.540973,1.462633,0.186729,0.024693,0.500902,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.072872,proposed,0,-126.340000,54.885000,12.723202,2.156298,12.950000,2.115000,-0.226798,0.041298,7.776174,8.934977,0.335443,8.934977,7.776174,0.150000,0.660000,15,79,14.501941,79.063413,14.501941,79.063413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.231395,-7.358063,40.459914,32.614504,0.000000,0.000000,0.000000,0.000000,3.144103,2.475779,5.559123,1.751629,0.243711,0.028553,0.501231,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.083189,proposed,0,-126.340000,54.885000,12.805132,2.245381,13.040000,2.195000,-0.234868,0.050381,7.166278,6.434403,0.213464,6.434403,7.166278,0.150000,0.710000,9,95,9.456214,95.146398,9.456214,95.146398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.662275,-5.741749,37.494895,30.173671,0.000000,0.000000,0.000000,0.000000,2.931546,2.312203,6.412569,1.683377,0.245891,0.037527,0.501221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.092864,proposed,0,-126.340000,54.885000,12.873939,2.327714,13.110000,2.255000,-0.236061,0.072714,6.800341,6.129455,-0.457422,6.129455,6.800341,0.140000,0.820000,5,90,4.763257,89.545672,4.763257,89.545672,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.839951,-5.153672,36.031175,30.865817,0.000000,0.000000,0.000000,0.000000,2.830459,2.197486,5.539828,1.723113,0.282618,0.035871,0.500750,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.102874,proposed,0,-126.340000,54.885000,12.937092,2.411764,13.170000,2.325000,-0.232908,0.086764,5.031642,6.800341,0.152474,6.800341,5.031642,0.100000,0.860000,17,80,16.593657,80.452831,16.593657,80.452831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.328225,-3.696431,34.777164,27.250459,0.000000,0.000000,0.000000,0.000000,2.780011,2.080253,5.571011,2.766007,0.251817,0.036585,0.501709,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.112871,proposed,0,-126.340000,54.885000,12.992137,2.494629,13.220000,2.405000,-0.227863,0.089629,3.872840,8.447060,-0.091484,8.447060,3.872840,0.100000,0.840000,20,68,20.245669,68.020464,20.245669,68.020464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.562444,-2.688309,35.249114,25.912117,0.000000,0.000000,0.000000,0.000000,2.816107,2.023390,5.567085,1.770857,0.221158,0.025188,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.122870,proposed,0,-126.340000,54.885000,13.039346,2.576551,13.260000,2.495000,-0.220654,0.081551,2.226120,9.605862,0.152474,9.605862,2.226120,0.130000,0.750000,24,65,24.064803,65.036648,24.064803,65.036648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.602262,-1.693493,37.219068,30.748938,0.000000,0.000000,0.000000,0.000000,3.009478,2.283542,5.572369,1.765122,0.239461,0.040793,0.501259,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.133608,proposed,0,-126.340000,54.885000,13.081493,2.663545,13.280000,2.595000,-0.198507,0.068545,1.250287,8.934977,0.091484,8.934977,1.250287,0.180000,0.680000,20,75,19.798556,75.134958,19.798556,75.134958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.247981,-0.653039,37.410034,33.089375,0.000000,0.000000,0.000000,0.000000,3.013762,2.451351,5.584212,1.789856,0.236562,0.044179,0.501352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.142874,proposed,0,-126.340000,54.885000,13.110929,2.737901,13.300000,2.675000,-0.189071,0.062901,1.433256,7.532216,0.274453,7.532216,1.433256,0.190000,0.690000,9,85,9.234388,85.125327,9.234388,85.125327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.182534,0.129115,35.479425,32.702650,0.000000,0.000000,0.000000,0.000000,2.897768,2.451194,5.570761,1.774553,0.234335,0.038179,0.501164,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.152871,proposed,0,-126.340000,54.885000,13.135675,2.817475,13.320000,2.745000,-0.184325,0.072475,1.067318,5.519559,0.457422,5.519559,1.067318,0.160000,0.740000,7,98,6.537001,97.679122,6.537001,97.679122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.076696,1.424456,34.621155,33.279165,0.000000,0.000000,0.000000,0.000000,2.842779,2.475500,5.585293,1.801239,0.246990,0.042793,0.809572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008499,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.162880,proposed,0,-126.340000,54.885000,13.153369,2.896568,13.330000,2.815000,-0.176631,0.081568,0.274453,6.556382,0.335443,6.556382,0.274453,0.110000,0.880000,12,78,12.013968,77.761837,12.013968,77.761837,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.379245,1.678303,34.118243,34.034708,0.000000,0.000000,0.000000,0.000000,2.879962,2.433994,5.605720,1.794100,0.392985,0.034032,0.500908,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008340,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.172872,proposed,0,-126.340000,54.885000,13.164189,2.975046,13.330000,2.895000,-0.165811,0.080046,-0.823360,9.178935,0.030495,9.178935,-0.823360,0.090000,0.840000,18,59,18.366343,58.623082,18.366343,58.623082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.698799,2.965083,36.670637,35.139243,0.000000,0.000000,0.000000,0.000000,2.981921,2.519514,5.586395,1.744532,0.246448,0.037833,0.501024,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.182877,proposed,0,-126.340000,54.885000,13.168405,3.053242,13.320000,2.995000,-0.151595,0.058242,-2.287110,10.459717,0.396432,10.459717,-2.287110,0.120000,0.720000,22,56,21.709111,56.153993,21.709111,56.153993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.182598,4.570708,40.970836,44.747458,0.000000,0.000000,0.000000,0.000000,3.241269,2.968433,5.571166,1.736593,0.249567,0.032317,0.500985,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008102,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.192864,proposed,0,-126.340000,54.885000,13.166251,3.131023,13.310000,3.105000,-0.143749,0.026023,-3.201954,9.849821,0.396432,9.849821,-3.201954,0.160000,0.650000,17,65,17.485730,64.605262,17.485730,64.605262,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.780377,5.653751,40.866959,47.587691,0.000000,0.000000,0.000000,0.000000,3.253571,3.170689,5.531770,1.428513,0.148597,0.013194,0.500416,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.202903,proposed,0,-126.340000,54.885000,13.157930,3.209027,13.290000,3.175000,-0.132070,0.034027,-2.531068,6.922320,0.274453,6.922320,-2.531068,0.170000,0.630000,2,91,2.208430,91.214208,2.208430,91.214208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.992064,7.088653,39.175674,46.642452,0.000000,0.000000,0.000000,0.000000,3.102185,3.211670,5.541608,1.408922,0.149566,0.012058,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.212906,proposed,0,-126.340000,54.885000,13.143759,3.286663,13.270000,3.245000,-0.126241,0.041663,-1.982162,5.031642,-0.091484,5.031642,-1.982162,0.120000,0.740000,-5,99,-5.088177,98.670950,-5.088177,98.670950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.340502,7.545941,39.474902,47.516471,0.000000,0.000000,0.000000,0.000000,3.161163,3.314467,5.540494,1.403651,0.167812,0.012928,0.505961,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.222864,proposed,0,-126.340000,54.885000,13.124080,3.363962,13.250000,3.315000,-0.125920,0.048962,-2.592058,5.885497,0.518412,5.885497,-2.592058,0.050000,0.860000,2,82,1.821701,81.986395,1.821701,81.986395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.413261,8.018078,38.928129,45.900496,0.000000,0.000000,0.000000,0.000000,3.147908,3.239530,5.539925,1.414121,0.183041,0.011631,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.232896,proposed,0,-126.340000,54.885000,13.098902,3.441928,13.230000,3.395000,-0.131098,0.046928,-2.957996,9.422894,0.579401,9.422894,-2.957996,0.040000,0.870000,1,52,1.134856,51.510250,1.134856,51.510250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.433857,8.633864,40.092240,46.265887,0.000000,0.000000,0.000000,0.000000,3.219239,3.127468,5.541041,1.406531,0.135704,0.011960,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.242903,proposed,0,-126.340000,54.885000,13.068702,3.519890,13.190000,3.505000,-0.121298,0.014890,-3.994819,11.557530,0.030495,11.557530,-3.994819,0.030000,0.710000,7,45,6.908133,44.601579,6.908133,44.601579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.411511,10.231209,46.680864,61.752737,0.000000,0.000000,0.000000,0.000000,3.686108,3.867901,5.536736,1.405870,0.139148,0.012484,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.252902,proposed,0,-126.340000,54.885000,13.033728,3.598062,13.160000,3.615000,-0.126272,-0.016938,-4.848673,9.849821,-0.030495,9.849821,-4.848673,0.030000,0.570000,8,69,7.975585,68.626646,7.975585,68.626646,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.893116,11.733802,48.021164,65.643462,0.000000,0.000000,0.000000,0.000000,3.805505,4.103569,5.540114,1.402962,0.134886,0.011816,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.262941,proposed,0,-126.340000,54.885000,12.994062,3.676902,13.120000,3.695000,-0.125938,-0.018098,-4.055809,7.166278,0.579401,7.166278,-4.055809,0.040000,0.590000,-6,91,-6.443137,90.537276,-6.443137,90.537276,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.919526,11.818216,44.300301,57.940352,0.000000,0.000000,0.000000,0.000000,3.579208,3.862310,5.554768,1.402602,0.146962,0.011956,0.501802,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.272865,proposed,0,-126.340000,54.885000,12.950636,3.755267,13.080000,3.765000,-0.129364,-0.009733,-4.360757,5.336590,0.701380,5.336590,-4.360757,0.040000,0.760000,-11,93,-11.114381,92.705504,-11.114381,92.705504,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.489227,11.300234,45.523530,56.784961,0.000000,0.000000,0.000000,0.000000,3.455642,3.871090,5.539877,1.402204,0.144623,0.013603,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.282865,proposed,0,-126.340000,54.885000,12.902908,3.834742,13.040000,3.835000,-0.137092,-0.000258,-4.177788,6.068465,0.457422,6.068465,-4.177788,0.010000,0.850000,-14,80,-14.200794,80.179944,-14.200794,80.179944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.565318,11.206658,43.553137,53.903542,0.000000,0.000000,0.000000,0.000000,3.400307,3.734451,5.564921,1.401836,0.153583,0.011417,0.500563,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.292879,proposed,0,-126.340000,54.885000,12.851393,3.914897,13.000000,3.915000,-0.148607,-0.000103,-4.909663,9.422894,1.006328,9.422894,-4.909663,-0.010000,0.840000,-9,54,-9.427222,54.046717,-9.427222,54.046717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.046344,11.245627,43.914936,55.581367,0.000000,0.000000,0.000000,0.000000,3.465486,3.701025,5.562934,1.404496,0.143594,0.011961,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.303020,proposed,0,-126.340000,54.885000,12.795707,3.996718,12.960000,4.025000,-0.164293,-0.028282,-5.214611,11.557530,0.274453,11.557530,-5.214611,-0.040000,0.700000,-7,46,-6.803681,46.455992,-6.803681,46.455992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.985250,11.992329,49.409552,64.992845,0.000000,0.000000,0.000000,0.000000,3.754418,4.057861,5.561383,1.433431,0.173893,0.015157,0.505956,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.312865,proposed,0,-126.340000,54.885000,12.738511,4.076840,12.910000,4.125000,-0.171489,-0.048160,-5.092632,10.215758,-0.091484,10.215758,-5.092632,-0.040000,0.580000,-12,67,-11.988262,67.163572,-11.988262,67.163572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.905563,12.655778,51.331283,68.144606,0.000000,0.000000,0.000000,0.000000,3.824917,4.261123,5.541050,1.402436,0.143848,0.013327,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.322900,proposed,0,-126.340000,54.885000,12.677297,4.159249,12.860000,4.215000,-0.182703,-0.055751,-6.129455,7.959143,1.067318,7.959143,-6.129455,-0.050000,0.600000,-7,86,-7.020888,85.610943,-7.020888,85.610943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.025068,12.113784,48.156409,61.095135,0.000000,0.000000,0.000000,0.000000,3.587419,4.060905,5.546043,1.411027,0.170234,0.015801,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007649,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.332878,proposed,0,-126.340000,54.885000,12.613760,4.241986,12.800000,4.295000,-0.186240,-0.053014,-6.068465,6.617372,0.396432,6.617372,-6.068465,-0.060000,0.720000,-10,88,-9.597450,88.155861,-9.597450,88.155861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.085346,11.166640,45.972117,57.127605,0.000000,0.000000,0.000000,0.000000,3.445335,3.857919,5.564903,1.401940,0.151673,0.012045,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.342901,proposed,0,-126.340000,54.885000,12.547504,4.325930,12.740000,4.375000,-0.192496,-0.049070,-6.373413,7.593205,1.311276,7.593205,-6.373413,-0.070000,0.810000,-9,74,-8.706149,73.743140,-8.706149,73.743140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.248582,10.418551,46.608713,56.338200,0.000000,0.000000,0.000000,0.000000,3.387739,3.796339,5.550118,1.445750,0.172695,0.014584,0.501685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.352865,proposed,0,-126.340000,54.885000,12.479463,4.410239,12.690000,4.475000,-0.210537,-0.064761,-6.678361,9.910810,0.518412,9.910810,-6.678361,-0.080000,0.790000,-8,56,-7.824589,55.655279,-7.824589,55.655279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.310971,10.223030,49.103322,59.883803,0.000000,0.000000,0.000000,0.000000,3.465507,3.874548,5.541575,1.403523,0.139769,0.014233,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.363019,proposed,0,-126.340000,54.885000,12.408125,4.497070,12.620000,4.595000,-0.211875,-0.097930,-6.617372,12.777322,0.396432,12.777322,-6.617372,-0.080000,0.690000,-9,39,-9.477544,38.745812,-9.477544,38.745812,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.522355,10.119926,53.246096,66.003100,0.000000,0.000000,0.000000,0.000000,3.626051,4.111666,5.557655,1.405471,0.175060,0.012662,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.372865,proposed,0,-126.340000,54.885000,12.337235,4.582174,12.550000,4.715000,-0.212765,-0.132826,-7.105289,11.679509,0.701380,11.679509,-7.105289,-0.080000,0.540000,-8,58,-7.643183,58.468724,-7.643183,58.468724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.168355,10.817868,59.137832,73.400993,0.000000,0.000000,0.000000,0.000000,3.775385,4.528682,5.539525,1.401553,0.138068,0.013907,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.383026,proposed,0,-126.340000,54.885000,12.262538,4.670933,12.480000,4.825000,-0.217462,-0.154067,-7.471226,9.666852,1.067318,9.666852,-7.471226,-0.080000,0.540000,-7,75,-7.079372,75.437402,-7.079372,75.437402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.949647,10.323946,53.239800,64.500209,0.000000,0.000000,0.000000,0.000000,3.495507,4.191614,5.568617,1.406197,0.172686,0.014208,0.500446,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.392864,proposed,0,-126.340000,54.885000,12.188908,4.757797,12.410000,4.915000,-0.221092,-0.157203,-7.654195,7.654195,1.067318,7.654195,-7.654195,-0.080000,0.640000,-8,85,-8.020644,84.659468,-8.020644,84.659468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.524888,9.463463,51.642987,59.517423,0.000000,0.000000,0.000000,0.000000,3.289650,3.977503,5.540356,1.401438,0.135067,0.013725,0.500401,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.403017,proposed,0,-126.340000,54.885000,12.111787,4.848372,12.340000,4.995000,-0.228213,-0.146628,-7.532216,7.654195,0.640391,7.654195,-7.532216,-0.080000,0.750000,-11,77,-11.158236,77.305926,-11.158236,77.305926,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.824388,8.554069,50.580278,57.602044,0.000000,0.000000,0.000000,0.000000,3.172585,3.827448,5.558134,1.406450,0.172779,0.014432,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.413020,proposed,0,-126.340000,54.885000,12.034837,4.938550,12.270000,5.085000,-0.235163,-0.146450,-8.142112,10.032790,1.128308,10.032790,-8.142112,-0.080000,0.780000,-7,56,-7.085598,56.034983,-7.085598,56.034983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.340696,7.942252,51.758995,57.955844,0.000000,0.000000,0.000000,0.000000,3.172455,3.806384,5.559018,1.405697,0.173241,0.014746,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.423019,proposed,0,-126.340000,54.885000,11.957149,5.029585,12.190000,5.205000,-0.232851,-0.175415,-7.898153,11.740498,1.433256,11.740498,-7.898153,-0.080000,0.690000,-9,48,-8.930381,47.526674,-8.930381,47.526674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.464213,8.152449,55.190687,64.290879,0.000000,0.000000,0.000000,0.000000,3.339157,4.005275,5.559396,1.403860,0.174093,0.014152,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.432865,proposed,0,-126.340000,54.885000,11.880031,5.120097,12.120000,5.325000,-0.239969,-0.204903,-7.776174,11.618519,1.006328,11.618519,-7.776174,-0.090000,0.580000,-10,56,-10.171818,56.449563,-10.171818,56.449563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.937616,8.310411,56.924850,66.691541,0.000000,0.000000,0.000000,0.000000,3.391978,4.165843,5.540543,1.400972,0.135552,0.015157,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.443021,proposed,0,-126.340000,54.885000,11.800000,5.214317,12.040000,5.435000,-0.240000,-0.220683,-8.020133,9.544873,1.128308,9.544873,-8.020133,-0.090000,0.560000,-9,75,-9.439443,75.394877,-9.439443,75.394877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.071237,7.917902,54.099360,61.867965,0.000000,0.000000,0.000000,0.000000,3.219890,3.985392,5.559315,1.403961,0.173935,0.014037,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.452965,proposed,0,-126.340000,54.885000,11.721291,5.307377,11.970000,5.525000,-0.248709,-0.217623,-7.715185,7.349247,0.884349,7.349247,-7.715185,-0.090000,0.640000,-14,88,-14.037002,88.310938,-14.037002,88.310938,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.567443,7.057265,50.909405,56.597107,0.000000,0.000000,0.000000,0.000000,3.033063,3.752898,5.557823,1.409819,0.174731,0.014787,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.462865,proposed,0,-126.340000,54.885000,11.642706,5.400771,11.900000,5.605000,-0.257294,-0.204229,-7.959143,6.739351,1.128308,6.739351,-7.959143,-0.090000,0.760000,-14,85,-13.573512,85.190752,-13.573512,85.190752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.861636,6.210300,49.603276,55.789482,0.000000,0.000000,0.000000,0.000000,2.971558,3.678374,5.539872,1.400430,0.134623,0.014613,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.473022,proposed,0,-126.340000,54.885000,11.561949,5.497314,11.820000,5.695000,-0.258051,-0.197686,-8.508050,9.483883,0.823360,9.483883,-8.508050,-0.120000,0.780000,-4,62,-4.248689,62.362045,-4.248689,62.362045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.077505,5.586614,49.757274,55.333408,0.000000,0.000000,0.000000,0.000000,3.006273,3.635551,5.558757,1.403415,0.173968,0.013292,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.483461,proposed,0,-126.340000,54.885000,11.478920,5.597223,11.740000,5.805000,-0.261080,-0.207777,-9.239925,10.825654,1.311276,10.825654,-9.239925,-0.100000,0.730000,0,54,0.205886,54.486955,0.205886,54.486955,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.987928,6.109557,53.806162,61.487779,0.000000,0.000000,0.000000,0.000000,3.150705,3.821729,5.566304,1.488611,0.230428,0.016987,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.492864,proposed,0,-126.340000,54.885000,11.404171,5.687753,11.650000,5.915000,-0.245829,-0.227247,-9.239925,11.313571,1.128308,11.313571,-9.239925,-0.060000,0.660000,-3,55,-3.337672,55.269464,-3.337672,55.269464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.547586,6.322655,56.034027,63.672461,0.000000,0.000000,0.000000,0.000000,3.225508,3.938236,5.543822,1.676535,0.222434,0.027847,0.501092,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.502876,proposed,0,-126.340000,54.885000,11.324684,5.784638,11.570000,6.015000,-0.245316,-0.230362,-8.934977,8.934977,1.189297,8.934977,-8.934977,-0.050000,0.570000,-9,83,-8.518958,83.062745,-8.518958,83.062745,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.730400,6.528864,57.532195,63.563975,0.000000,0.000000,0.000000,0.000000,3.350716,4.023538,5.573930,1.458626,0.200469,0.016827,0.500594,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.512865,proposed,0,-126.340000,54.885000,11.245540,5.881716,11.480000,6.095000,-0.234460,-0.213284,-9.300914,6.129455,1.067318,6.129455,-9.300914,-0.040000,0.690000,-7,99,-7.192285,98.601960,-7.192285,98.601960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.033965,5.846704,52.696445,57.346056,0.000000,0.000000,0.000000,0.000000,3.213770,3.790549,5.552699,1.753976,0.256687,0.031770,0.501163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008109,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.522871,proposed,0,-126.340000,54.885000,11.166465,5.979280,11.400000,6.165000,-0.233535,-0.185720,-8.995966,6.556382,1.738204,6.556382,-8.995966,-0.060000,0.860000,-7,83,-7.074788,83.368952,-7.074788,83.368952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.523584,4.957679,50.450392,56.378839,0.000000,0.000000,0.000000,0.000000,3.130675,3.678031,5.555119,1.481013,0.241773,0.016708,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.532870,proposed,0,-126.340000,54.885000,11.087672,6.077003,11.320000,6.245000,-0.232328,-0.167997,-9.178935,8.995966,1.067318,8.995966,-9.178935,-0.050000,0.880000,-6,63,-6.132179,62.559520,-6.132179,62.559520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.896884,4.813540,54.248584,57.682155,0.000000,0.000000,0.000000,0.000000,3.251698,3.722175,5.554592,1.447640,0.187594,0.013568,0.504900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.542901,proposed,0,-126.340000,54.885000,11.008859,6.175174,11.220000,6.355000,-0.211141,-0.179826,-9.849821,10.703675,1.067318,10.703675,-9.849821,-0.050000,0.770000,2,57,1.951280,56.605016,1.951280,56.605016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.774171,5.110648,58.052309,63.733931,0.000000,0.000000,0.000000,0.000000,3.381299,3.925641,5.541128,1.413537,0.144816,0.012493,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.552908,proposed,0,-126.340000,54.885000,10.930479,6.273120,11.130000,6.455000,-0.199521,-0.181880,-9.788831,9.605862,0.762370,9.605862,-9.788831,-0.040000,0.670000,1,74,1.112653,74.217727,1.112653,74.217727,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.137545,5.340017,57.689944,64.203294,0.000000,0.000000,0.000000,0.000000,3.402880,3.936854,5.537683,1.419254,0.144310,0.012308,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.562899,proposed,0,-126.340000,54.885000,10.852451,6.370812,11.040000,6.545000,-0.187549,-0.174188,-9.910810,6.922320,1.433256,6.922320,-9.910810,-0.010000,0.700000,-2,95,-1.962252,95.121240,-1.962252,95.121240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.524946,4.483652,53.740851,56.775670,0.000000,0.000000,0.000000,0.000000,3.320381,3.682276,5.540853,1.411933,0.154178,0.012565,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.573021,proposed,0,-126.340000,54.885000,10.773599,6.469570,10.950000,6.615000,-0.176401,-0.145430,-9.910810,6.434403,1.311276,6.434403,-9.910810,-0.010000,0.810000,-2,93,-1.540026,93.049516,-1.540026,93.049516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.003507,2.919991,50.322543,55.964626,0.000000,0.000000,0.000000,0.000000,3.223921,3.534193,5.558187,1.416737,0.200772,0.013591,0.500219,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.583020,proposed,0,-126.340000,54.885000,10.695887,6.566764,10.860000,6.705000,-0.164113,-0.138236,-9.849821,8.325081,1.372266,8.325081,-9.849821,-0.020000,0.900000,1,70,0.593497,69.961784,0.593497,69.961784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.707812,1.512044,51.270606,55.745398,0.000000,0.000000,0.000000,0.000000,3.271978,3.471557,5.559990,1.406493,0.200866,0.014167,0.500505,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.592865,proposed,0,-126.340000,54.885000,10.619487,6.661999,10.760000,6.795000,-0.140513,-0.133001,-9.910810,10.825654,1.799193,10.825654,-9.910810,-0.040000,0.810000,6,57,6.232371,56.857174,6.232371,56.857174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.304187,0.821323,57.372348,59.435458,0.000000,0.000000,0.000000,0.000000,3.540806,3.740072,5.540470,1.399255,0.138444,0.014920,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007597,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.603021,proposed,0,-126.340000,54.885000,10.540743,6.759621,10.660000,6.905000,-0.119257,-0.145379,-10.093779,10.642686,0.945339,10.642686,-10.093779,0.010000,0.710000,3,65,2.981061,65.312308,2.981061,65.312308,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.614429,0.337958,59.649439,62.953408,0.000000,0.000000,0.000000,0.000000,3.701543,3.886866,5.560835,1.406933,0.176369,0.013604,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.612865,proposed,0,-126.340000,54.885000,10.464426,6.853498,10.570000,7.005000,-0.105574,-0.151502,-10.154769,9.178935,1.128308,9.178935,-10.154769,0.020000,0.680000,2,80,2.071326,79.623802,2.071326,79.623802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.010093,-1.007295,56.518478,59.561550,0.000000,0.000000,0.000000,0.000000,3.602917,3.743475,5.541220,1.399461,0.144901,0.014336,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.623019,proposed,0,-126.340000,54.885000,10.385634,6.949418,10.480000,7.085000,-0.094366,-0.135582,-9.605862,6.556382,1.372266,6.556382,-9.605862,0.030000,0.750000,-4,96,-4.435672,96.259564,-4.435672,96.259564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.254948,-2.394170,51.974179,55.829439,0.000000,0.000000,0.000000,0.000000,3.412297,3.526766,5.558122,1.407075,0.188464,0.013544,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.632864,proposed,0,-126.340000,54.885000,10.309089,7.041392,10.400000,7.155000,-0.090911,-0.113608,-9.117946,6.495393,1.677214,6.495393,-9.117946,0.020000,0.850000,-8,90,-7.810329,89.991022,-7.810329,89.991022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.822242,-4.225194,48.441441,54.994737,0.000000,0.000000,0.000000,0.000000,3.240428,3.468871,5.539663,1.398653,0.174519,0.013663,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.643024,proposed,0,-126.340000,54.885000,10.229848,7.135093,10.310000,7.235000,-0.080152,-0.099907,-9.178935,8.081122,1.921172,8.081122,-9.178935,0.020000,0.900000,-7,73,-6.644855,72.518075,-6.644855,72.518075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.991118,-5.468003,48.981253,54.166718,0.000000,0.000000,0.000000,0.000000,3.236002,3.490156,5.569245,1.404959,0.176346,0.015174,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.652865,proposed,0,-126.340000,54.885000,10.152769,7.224517,10.220000,7.335000,-0.067231,-0.110483,-8.812998,10.276748,0.945339,10.276748,-8.812998,-0.020000,0.840000,-3,57,-3.466355,57.142182,-3.466355,57.142182,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.686395,-6.323838,53.103891,57.821849,0.000000,0.000000,0.000000,0.000000,3.411229,3.754140,5.539965,1.397795,0.139714,0.012638,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.663013,proposed,0,-126.340000,54.885000,10.072831,7.315213,10.140000,7.445000,-0.067169,-0.129787,-9.361904,11.069613,1.250287,11.069613,-9.361904,-0.020000,0.720000,1,58,0.867419,58.007830,0.867419,58.007830,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.395763,-6.970431,56.629444,61.798907,0.000000,0.000000,0.000000,0.000000,3.578412,3.989256,5.558747,1.403914,0.174290,0.013760,0.500335,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.672865,proposed,0,-126.340000,54.885000,9.994688,7.401622,10.050000,7.535000,-0.055312,-0.133378,-9.117946,8.508050,1.067318,8.508050,-9.117946,0.000000,0.650000,-4,84,-4.297052,83.624263,-4.297052,83.624263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.810616,-7.436034,55.975805,60.691597,0.000000,0.000000,0.000000,0.000000,3.580289,3.894246,5.540427,1.398133,0.136396,0.015776,0.501126,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.683017,proposed,0,-126.340000,54.885000,9.913494,7.488815,9.960000,7.615000,-0.046506,-0.126185,-9.117946,5.031642,1.372266,5.031642,-9.117946,0.000000,0.740000,-6,104,-5.986522,104.256367,-5.986522,104.256367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.647474,-8.712360,49.647771,56.607291,0.000000,0.000000,0.000000,0.000000,3.311386,3.589036,5.558020,1.404394,0.198584,0.014129,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.692892,proposed,0,-126.340000,54.885000,9.833748,7.571672,9.880000,7.685000,-0.046252,-0.113328,-9.117946,5.458569,1.250287,5.458569,-9.117946,-0.010000,0.890000,-5,88,-5.332126,87.920665,-5.332126,87.920665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.217862,-10.616628,45.863961,54.715852,0.000000,0.000000,0.000000,0.000000,3.108873,3.488469,5.541764,1.398610,0.190922,0.013410,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.702865,proposed,0,-126.340000,54.885000,9.752322,7.653237,9.800000,7.755000,-0.047678,-0.101763,-9.544873,7.410237,1.372266,7.410237,-9.544873,-0.020000,0.920000,-1,67,-0.995084,67.430933,-0.995084,67.430933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.049887,-11.195652,49.992632,55.125645,0.000000,0.000000,0.000000,0.000000,3.331607,3.589302,5.539655,1.399939,0.134412,0.013568,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007592,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.712898,proposed,0,-126.340000,54.885000,9.669382,7.732994,9.700000,7.855000,-0.030618,-0.122006,-9.422894,9.910810,1.555235,9.910810,-9.422894,-0.020000,0.820000,-1,51,-0.618169,51.145496,-0.618169,51.145496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.992934,-11.565456,54.563600,59.890046,0.000000,0.000000,0.000000,0.000000,3.524766,3.912774,5.540692,1.399205,0.138280,0.012420,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.723016,proposed,0,-126.340000,54.885000,9.584585,7.810918,9.610000,7.945000,-0.025415,-0.134082,-9.544873,9.117946,0.945339,9.117946,-9.544873,0.010000,0.690000,-5,65,-4.923682,65.135778,-4.923682,65.135778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.011289,-11.302193,60.812596,65.550637,0.000000,0.000000,0.000000,0.000000,3.873057,4.166594,5.558281,1.404824,0.175556,0.014052,0.507561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.733020,proposed,0,-126.340000,54.885000,9.499477,7.885332,9.520000,8.025000,-0.020523,-0.139668,-9.788831,5.275601,1.006328,5.275601,-9.788831,0.020000,0.680000,-7,95,-7.179570,95.127512,-7.179570,95.127512,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.208994,-11.583945,55.010686,60.920167,0.000000,0.000000,0.000000,0.000000,3.609918,3.852554,5.557422,1.405105,0.189501,0.013456,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.742899,proposed,0,-126.340000,54.885000,9.414080,7.956095,9.430000,8.075000,-0.015920,-0.118905,-9.544873,2.592058,1.189297,2.592058,-9.544873,-0.020000,0.800000,-6,107,-6.250269,107.086982,-6.250269,107.086982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.565341,-12.658140,47.311528,55.634617,0.000000,0.000000,0.000000,0.000000,3.227557,3.519691,5.540834,1.400669,0.187779,0.013670,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007648,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.752864,proposed,0,-126.340000,54.885000,9.326445,8.024594,9.340000,8.115000,-0.013555,-0.090406,-9.971800,3.262944,1.555235,3.262944,-9.971800,-0.020000,0.940000,-3,90,-3.436837,89.541017,-3.436837,89.541017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.064506,-13.926037,44.682384,53.130665,0.000000,0.000000,0.000000,0.000000,3.071099,3.415581,5.541812,1.434321,0.239044,0.017316,0.508818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.763017,proposed,0,-126.340000,54.885000,9.235513,8.091242,9.240000,8.175000,-0.004487,-0.083758,-10.459717,6.678361,1.860183,6.678361,-10.459717,0.000000,1.000000,-1,53,-1.369056,53.073106,-1.369056,53.073106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.128053,-14.864089,49.428721,55.537438,0.000000,0.000000,0.000000,0.000000,3.328505,3.652258,5.557463,1.404778,0.186539,0.012266,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.772902,proposed,0,-126.340000,54.885000,9.145265,8.152944,9.150000,8.255000,-0.004735,-0.102056,-10.154769,8.934977,1.372266,8.934977,-10.154769,0.010000,0.830000,-6,43,-6.252544,43.270527,-6.252544,43.270527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.302706,-14.031257,62.121355,66.231722,0.000000,0.000000,0.000000,0.000000,3.977709,4.210636,5.541475,1.399177,0.136649,0.013765,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007596,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.783052,proposed,0,-126.340000,54.885000,9.050728,8.212877,9.050000,8.335000,0.000728,-0.122123,-10.398727,6.251434,1.433256,6.251434,-10.398727,-0.030000,0.610000,-2,79,-2.265112,79.381952,-2.265112,79.381952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.644162,-12.704573,65.555204,71.049421,0.000000,0.000000,0.000000,0.000000,4.159111,4.450605,5.556568,1.411483,0.175960,0.014184,0.500646,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.792865,proposed,0,-126.340000,54.885000,8.957427,8.267388,8.960000,8.385000,-0.002573,-0.117612,-10.154769,2.348100,1.494245,2.348100,-10.154769,-0.010000,0.670000,-11,105,-10.608441,104.756543,-10.608441,104.756543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.980984,-13.150621,54.044189,61.832653,0.000000,0.000000,0.000000,0.000000,3.565860,3.826447,5.540067,1.400694,0.164584,0.013738,0.500374,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.803025,proposed,0,-126.340000,54.885000,8.858743,8.320138,8.860000,8.395000,-0.001257,-0.074862,-9.910810,-0.152474,1.250287,-0.152474,-9.910810,-0.010000,0.860000,-16,109,-16.189302,109.398165,-16.189302,109.398165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.388873,-13.910423,48.398923,57.358457,0.000000,0.000000,0.000000,0.000000,3.307787,3.540710,5.567828,1.406277,0.266832,0.014690,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.812864,proposed,0,-126.340000,54.885000,8.761085,8.367510,8.770000,8.425000,-0.008915,-0.057490,-9.300914,1.921172,1.799193,1.921172,-9.300914,-0.060000,1.010000,-17,77,-17.359094,77.210386,-17.359094,77.210386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.503860,-14.880353,45.187474,54.949158,0.000000,0.000000,0.000000,0.000000,3.086252,3.467947,5.539806,1.398599,0.187312,0.012349,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.822896,proposed,0,-126.340000,54.885000,8.659292,8.411931,8.680000,8.465000,-0.020708,-0.053069,-10.459717,5.214611,1.372266,5.214611,-10.459717,-0.170000,0.910000,5,54,4.644916,54.339577,4.644916,54.339577,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.673290,-13.920028,51.275039,58.850456,0.000000,0.000000,0.000000,0.000000,3.328959,3.757648,5.542222,1.402965,0.155420,0.012825,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.832900,proposed,0,-126.340000,54.885000,8.555488,8.452204,8.570000,8.535000,-0.014512,-0.082796,-11.252582,7.288257,1.189297,7.288257,-11.252582,-0.070000,0.760000,0,43,-0.034969,43.422239,-0.034969,43.422239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.765711,-13.129278,54.647818,62.166187,0.000000,0.000000,0.000000,0.000000,3.351516,4.068208,5.761215,1.488111,0.218480,0.020976,0.504791,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.842864,proposed,0,-126.340000,54.885000,8.449740,8.488215,8.470000,8.585000,-0.020260,-0.096785,-10.215758,3.689871,0.884349,3.689871,-10.215758,0.020000,0.640000,-25,78,-25.311532,77.563775,-25.311532,77.563775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.941305,-12.111656,66.134672,71.881616,0.000000,0.000000,0.000000,0.000000,4.164863,4.503374,5.554740,1.530561,0.214746,0.019336,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.852879,proposed,0,-126.340000,54.885000,8.341041,8.520172,8.380000,8.605000,-0.038959,-0.084828,-9.361904,-0.335443,1.128308,-0.335443,-9.361904,-0.070000,0.670000,-29,106,-28.635022,106.451149,-28.635022,106.451149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.970848,-12.315486,55.390799,65.444961,0.000000,0.000000,0.000000,0.000000,3.675186,3.953212,5.574790,1.487460,0.241569,0.016506,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.862868,proposed,0,-126.340000,54.885000,8.230144,8.547722,8.300000,8.595000,-0.069856,-0.047278,-9.544873,-2.531068,1.738204,-2.531068,-9.544873,-0.130000,0.890000,-26,105,-25.600675,104.973917,-25.600675,104.973917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.842646,-12.523242,46.989952,57.800488,0.000000,0.000000,0.000000,0.000000,3.176288,3.478233,5.546992,1.759654,0.329602,0.035278,0.500967,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008183,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.872874,proposed,0,-126.340000,54.885000,8.116543,8.570897,8.200000,8.595000,-0.083457,-0.024103,-10.093779,-0.579401,1.860183,-0.579401,-10.093779,-0.210000,0.970000,-13,79,-12.653967,79.383748,-12.653967,79.383748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.047918,-12.166932,42.178377,54.049525,0.000000,0.000000,0.000000,0.000000,2.794816,3.330611,5.552224,1.496965,0.257201,0.016362,0.500471,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.882863,proposed,0,-126.340000,54.885000,8.000609,8.589531,8.110000,8.615000,-0.109391,-0.025469,-11.130602,2.348100,1.189297,2.348100,-11.130602,-0.160000,0.970000,-12,50,-11.828620,49.595831,-11.828620,49.595831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.405720,-11.310128,45.538566,56.899947,0.000000,0.000000,0.000000,0.000000,3.174955,3.680385,5.560041,1.628657,0.193152,0.013654,0.502322,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.892867,proposed,0,-126.340000,54.885000,7.881956,8.603611,8.000000,8.645000,-0.118044,-0.041389,-11.557530,3.933829,1.067318,3.933829,-11.557530,-0.220000,0.780000,-2,47,-2.371791,46.561082,-2.371791,46.561082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.567620,-9.864683,56.969361,69.177394,0.000000,0.000000,0.000000,0.000000,3.734560,4.395065,5.541269,1.422313,0.159516,0.012274,0.500496,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.902906,proposed,0,-126.340000,54.885000,7.760312,8.613065,7.890000,8.675000,-0.129688,-0.061935,-11.252582,1.250287,1.311276,1.250287,-11.252582,-0.060000,0.610000,-29,77,-28.962305,77.312661,-28.962305,77.312661,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.928331,-8.840407,59.069954,70.222244,0.000000,0.000000,0.000000,0.000000,3.699263,4.420717,5.540936,1.414732,0.137201,0.012470,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.912864,proposed,0,-126.340000,54.885000,7.637111,8.617757,7.790000,8.675000,-0.152889,-0.057243,-10.337738,-2.775027,1.311276,-2.775027,-10.337738,-0.180000,0.590000,-29,109,-29.411429,108.997104,-29.411429,108.997104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.633479,-8.857433,52.572989,64.902471,0.000000,0.000000,0.000000,0.000000,3.422033,3.891236,5.540527,1.411888,0.187352,0.012221,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.922902,proposed,0,-126.340000,54.885000,7.510396,8.617714,7.690000,8.645000,-0.179604,-0.027286,-10.642686,-4.787684,1.738204,-4.787684,-10.642686,-0.200000,0.870000,-30,100,-29.936154,100.318304,-29.936154,100.318304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.804856,-9.251060,43.853529,57.077092,0.000000,0.000000,0.000000,0.000000,2.911473,3.411116,5.541247,1.404719,0.195221,0.011942,0.506409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.932864,proposed,0,-126.340000,54.885000,7.382151,8.612894,7.580000,8.615000,-0.197849,-0.002106,-11.435550,-1.921172,1.860183,-1.921172,-11.435550,-0.240000,0.970000,-21,65,-20.552221,64.973390,-20.552221,64.973390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.012685,-8.770311,41.257598,54.530068,0.000000,0.000000,0.000000,0.000000,2.954246,3.362550,5.548249,1.405373,0.199349,0.011797,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.943021,proposed,0,-126.340000,54.885000,7.248914,8.603049,7.460000,8.625000,-0.211086,-0.021951,-12.838311,0.640391,1.433256,0.640391,-12.838311,-0.210000,0.870000,-14,44,-13.521560,44.486214,-13.521560,44.486214,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.576536,-6.742127,48.698685,61.473263,0.000000,0.000000,0.000000,0.000000,3.488235,3.857050,5.559563,1.414677,0.174307,0.014079,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.952864,proposed,0,-126.340000,54.885000,7.117447,8.588738,7.330000,8.625000,-0.212553,-0.036262,-13.814145,1.006328,1.250287,1.006328,-13.814145,-0.170000,0.670000,-11,53,-11.413112,52.664528,-11.413112,52.664528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.337099,-4.718895,56.016747,70.569075,0.000000,0.000000,0.000000,0.000000,3.772883,4.247762,5.540713,1.403768,0.140565,0.012932,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.962908,proposed,0,-126.340000,54.885000,6.981009,8.569285,7.190000,8.625000,-0.208991,-0.055715,-14.302062,-1.677214,2.043152,-1.677214,-14.302062,-0.120000,0.580000,-16,77,-16.341492,76.887201,-16.341492,76.887201,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.774028,-3.903998,56.228915,65.994510,0.000000,0.000000,0.000000,0.000000,3.454039,4.116454,5.554466,1.417681,0.178549,0.016042,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.972865,proposed,0,-126.340000,54.885000,6.843540,8.545164,7.060000,8.585000,-0.216460,-0.039836,-14.119093,-5.946486,2.531068,-5.946486,-14.119093,-0.100000,0.670000,-25,102,-25.426306,101.515412,-25.426306,101.515412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.688775,-3.586693,49.544540,56.753932,0.000000,0.000000,0.000000,0.000000,3.237671,3.587909,5.540524,1.404885,0.158681,0.012602,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.983024,proposed,0,-126.340000,54.885000,6.701117,8.515598,6.920000,8.525000,-0.218883,-0.009402,-13.326228,-7.654195,2.104141,-7.654195,-13.326228,-0.160000,0.860000,-28,97,-28.303316,97.294181,-28.303316,97.294181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.394639,-3.585770,43.409095,51.421716,0.000000,0.000000,0.000000,0.000000,2.942176,3.174795,5.559104,1.414364,0.228002,0.014345,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.992865,proposed,0,-126.340000,54.885000,6.561203,8.482210,6.780000,8.475000,-0.218797,0.007210,-15.094927,-4.787684,2.531068,-4.787684,-15.094927,-0.190000,0.950000,-10,62,-10.265999,62.487998,-10.265999,62.487998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.695309,-3.019263,40.207100,47.068381,0.000000,0.000000,0.000000,0.000000,2.673923,2.951472,5.539996,1.406282,0.187222,0.015072,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.003023,proposed,0,-126.340000,54.885000,6.414881,8.442874,6.630000,8.455000,-0.215119,-0.012126,-16.253729,-0.762370,2.043152,-0.762370,-16.253729,-0.160000,0.820000,-2,33,-2.140850,33.093172,-2.140850,33.093172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.604375,-1.217284,49.155147,58.037670,0.000000,0.000000,0.000000,0.000000,3.097034,3.575176,5.558078,1.414592,0.177440,0.014113,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.012864,proposed,0,-126.340000,54.885000,6.271415,8.400080,6.470000,8.455000,-0.198585,-0.054920,-16.192739,-0.823360,1.860183,-0.823360,-16.192739,-0.100000,0.600000,-10,43,-9.576281,43.220195,-9.576281,43.220195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.536037,1.366082,64.870350,75.630979,0.000000,0.000000,0.000000,0.000000,3.924105,4.550806,5.540617,1.406500,0.141495,0.014516,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.023020,proposed,0,-126.340000,54.885000,6.121786,8.351147,6.310000,8.415000,-0.188214,-0.063853,-16.436698,-5.031642,2.226120,-5.031642,-16.436698,-0.050000,0.490000,-17,82,-16.956366,82.398191,-16.956366,82.398191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.275087,3.254430,66.026780,73.504314,0.000000,0.000000,0.000000,0.000000,4.193273,4.640476,5.558953,1.414535,0.176596,0.013141,0.506216,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.033021,proposed,0,-126.340000,54.885000,5.973005,8.298273,6.150000,8.355000,-0.176995,-0.056727,-15.460864,-8.264091,2.226120,-8.264091,-15.460864,-0.050000,0.640000,-28,93,-27.811286,92.986604,-27.811286,92.986604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.078717,3.873013,55.509389,58.033096,0.000000,0.000000,0.000000,0.000000,3.739571,3.969675,5.558054,1.413830,0.185820,0.014047,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.042894,proposed,0,-126.340000,54.885000,5.824944,8.241597,6.000000,8.275000,-0.175056,-0.033403,-15.338885,-9.910810,1.189297,-9.910810,-15.338885,-0.120000,0.800000,-22,90,-22.417548,89.711256,-22.417548,89.711256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.601799,5.171825,48.748623,51.786139,0.000000,0.000000,0.000000,0.000000,3.333423,3.590358,5.540927,1.406531,0.177088,0.013956,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.052906,proposed,0,-126.340000,54.885000,5.673764,8.179653,5.840000,8.205000,-0.166236,-0.025347,-16.863625,-7.105289,2.470079,-7.105289,-16.863625,-0.150000,0.920000,-4,52,-4.052359,52.020538,-4.052359,52.020538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.565442,6.285445,45.664852,48.278869,0.000000,0.000000,0.000000,0.000000,3.059640,3.280519,5.548960,1.416480,0.188589,0.013634,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.063020,proposed,0,-126.340000,54.885000,5.520204,8.112605,5.670000,8.165000,-0.149796,-0.052395,-18.022427,-3.628881,2.409089,-3.628881,-18.022427,-0.070000,0.780000,0,27,-0.127205,27.224684,-0.127205,27.224684,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.605911,9.044051,57.405901,65.663911,0.000000,0.000000,0.000000,0.000000,3.598837,4.057596,5.558453,1.413666,0.174867,0.013519,0.500312,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.073018,proposed,0,-126.340000,54.885000,5.367783,8.042008,5.480000,8.125000,-0.112217,-0.082992,-18.754303,-3.994819,1.982162,-3.994819,-18.754303,-0.010000,0.530000,2,44,1.894909,44.248748,1.894909,44.248748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.433638,12.319619,74.688044,84.336910,0.000000,0.000000,0.000000,0.000000,4.648732,5.139720,5.559071,1.414441,0.173231,0.014576,0.500456,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.083017,proposed,0,-126.340000,54.885000,5.214944,7.967220,5.310000,8.065000,-0.095056,-0.097780,-18.022427,-8.325081,2.226120,-8.325081,-18.022427,0.030000,0.480000,-10,79,-9.823527,78.730075,-9.823527,78.730075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.133644,15.300528,75.187585,82.768529,0.000000,0.000000,0.000000,0.000000,4.838106,5.312975,5.558208,1.413664,0.177247,0.013115,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.093017,proposed,0,-126.340000,54.885000,5.061949,7.888376,5.130000,7.975000,-0.068051,-0.086624,-17.961438,-12.106436,2.104141,-12.106436,-17.961438,0.020000,0.610000,-9,96,-9.019095,96.006705,-9.019095,96.006705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.891748,17.378404,65.055953,70.468649,0.000000,0.000000,0.000000,0.000000,4.399559,4.792828,5.558602,1.414723,0.187789,0.013734,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.103015,proposed,0,-126.340000,54.885000,4.909056,7.805619,4.960000,7.865000,-0.050944,-0.059381,-17.717479,-11.862478,2.470079,-11.862478,-17.717479,0.000000,0.830000,-7,73,-6.674537,72.981053,-6.674537,72.981053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.102916,19.142747,58.931789,63.645855,0.000000,0.000000,0.000000,0.000000,4.027611,4.394600,5.557454,1.415064,0.237390,0.014482,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.113014,proposed,0,-126.340000,54.885000,4.756475,7.719069,4.780000,7.775000,-0.023525,-0.055931,-18.022427,-9.239925,2.104141,-9.239925,-18.022427,-0.050000,0.810000,6,48,6.431697,48.121839,6.431697,48.121839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.174044,21.860159,64.545181,69.206559,0.000000,0.000000,0.000000,0.000000,4.220841,4.506016,5.556726,1.415713,0.175816,0.013810,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.123024,proposed,0,-126.340000,54.885000,4.604309,7.628780,4.600000,7.715000,0.004309,-0.086220,-18.266386,-5.946486,2.409089,-5.946486,-18.266386,-0.020000,0.680000,10,25,10.413543,24.933475,10.413543,24.933475,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.095261,24.843081,70.701567,78.875691,0.000000,0.000000,0.000000,0.000000,4.477627,4.906574,5.555358,1.414425,0.175951,0.013035,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.132864,proposed,0,-126.340000,54.885000,4.455556,7.536631,4.420000,7.645000,0.035556,-0.108369,-17.961438,-6.983309,1.738204,-6.983309,-17.961438,0.060000,0.470000,1,45,1.335750,45.171066,1.335750,45.171066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.486076,28.429748,83.485731,93.895220,0.000000,0.000000,0.000000,0.000000,5.243290,5.776356,5.539193,1.409876,0.143183,0.013308,0.500170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.142892,proposed,0,-126.340000,54.885000,4.305075,7.439426,4.250000,7.565000,0.055075,-0.125574,-16.558677,-10.581696,1.616224,-10.581696,-16.558677,0.010000,0.470000,-4,70,-3.644516,70.194949,-3.644516,70.194949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.345543,30.503453,78.368793,85.661086,0.000000,0.000000,0.000000,0.000000,5.027499,5.598911,5.539118,1.409670,0.143321,0.014336,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.153016,proposed,0,-126.340000,54.885000,4.154574,7.338097,4.090000,7.445000,0.064574,-0.106903,-14.972947,-13.631176,1.677214,-13.631176,-14.972947,0.030000,0.570000,-19,85,-19.132968,85.262686,-19.132968,85.262686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.961958,32.285767,71.118943,78.268891,0.000000,0.000000,0.000000,0.000000,4.542055,5.306543,5.558851,1.414577,0.187039,0.014706,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.163016,proposed,0,-126.340000,54.885000,4.007576,7.235030,3.950000,7.315000,0.057576,-0.079970,-13.570186,-14.789979,1.494245,-14.789979,-13.570186,-0.020000,0.720000,-25,81,-25.110984,81.260982,-25.110984,81.260982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.252452,33.035489,63.048014,69.475254,0.000000,0.000000,0.000000,0.000000,3.932508,4.802928,5.555418,1.415461,0.188396,0.013445,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.172895,proposed,0,-126.340000,54.885000,3.864275,7.130508,3.810000,7.195000,0.054275,-0.064492,-12.960290,-11.679509,1.555235,-11.679509,-12.960290,-0.120000,0.790000,-15,48,-14.954153,48.265803,-14.954153,48.265803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.253998,33.298679,59.529029,65.222017,0.000000,0.000000,0.000000,0.000000,3.499678,4.469339,5.539928,1.409470,0.138261,0.014024,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.183021,proposed,0,-126.340000,54.885000,3.719642,7.020775,3.680000,7.105000,0.039642,-0.084225,-13.387218,-8.691018,1.372266,-8.691018,-13.387218,-0.150000,0.670000,-4,29,-3.801471,28.630160,-3.801471,28.630160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.553972,35.526464,66.382170,80.204108,0.000000,0.000000,0.000000,0.000000,3.717401,5.073809,5.573397,1.664239,0.203888,0.031736,0.501033,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.192866,proposed,0,-126.340000,54.885000,3.581479,6.911764,3.550000,7.025000,0.031479,-0.113236,-13.997114,-8.812998,0.884349,-8.812998,-13.997114,-0.110000,0.510000,0,38,-0.214698,37.843977,-0.214698,37.843977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.666635,38.877297,74.107275,93.821491,0.000000,0.000000,0.000000,0.000000,4.189355,5.818842,5.548123,1.456059,0.191414,0.016699,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.202870,proposed,0,-126.340000,54.885000,3.443859,6.798867,3.420000,6.925000,0.023859,-0.126133,-12.472374,-11.435550,1.494245,-11.435550,-12.472374,-0.120000,0.380000,-10,68,-10.052610,67.640563,-10.052610,67.640563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.215336,41.848918,78.634447,97.804121,0.000000,0.000000,0.000000,0.000000,4.534374,6.287972,6.053833,1.508197,0.225156,0.016040,0.500252,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008313,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.212868,proposed,0,-126.340000,54.885000,3.309376,6.684096,3.310000,6.805000,-0.000624,-0.120904,-10.764665,-14.911958,0.518412,-14.911958,-10.764665,-0.050000,0.460000,-35,88,-34.983751,88.224317,-34.983751,88.224317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.240340,43.389134,75.793080,89.098648,0.000000,0.000000,0.000000,0.000000,4.385918,6.053450,5.546455,1.583950,0.250698,0.026199,0.500873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.222878,proposed,0,-126.340000,54.885000,3.178074,6.567469,3.210000,6.665000,-0.031926,-0.097531,-9.910810,-15.338885,1.311276,-15.338885,-9.910810,-0.150000,0.710000,-31,71,-31.335390,70.669730,-31.335390,70.669730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.050722,43.109325,69.427215,79.436493,0.000000,0.000000,0.000000,0.000000,3.887924,5.536251,5.572195,1.589748,0.225565,0.017333,0.500494,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.232867,proposed,0,-126.340000,54.885000,3.050657,6.449598,3.110000,6.545000,-0.059343,-0.095402,-9.849821,-12.167426,0.945339,-12.167426,-9.849821,-0.230000,0.750000,-19,39,-18.724815,38.723237,-18.724815,38.723237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.320168,44.755001,67.779452,86.337745,0.000000,0.000000,0.000000,0.000000,4.353575,5.727383,5.546840,1.683104,0.227089,0.023356,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.242865,proposed,0,-126.340000,54.885000,2.926997,6.330356,3.010000,6.445000,-0.083003,-0.114644,-11.191592,-9.910810,1.494245,-9.910810,-11.191592,-0.230000,0.590000,-3,30,-2.809892,29.913126,-2.809892,29.913126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.268530,47.983194,73.809049,100.819652,0.000000,0.000000,0.000000,0.000000,4.969217,6.286146,5.538336,1.449293,0.149171,0.014101,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.252892,proposed,0,-126.340000,54.885000,2.807153,6.209748,2.900000,6.335000,-0.092847,-0.125252,-11.374561,-10.398727,0.457422,-10.398727,-11.374561,-0.130000,0.450000,-9,44,-9.320767,43.579731,-9.320767,43.579731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.642654,51.624825,80.495093,110.133373,0.000000,0.000000,0.000000,0.000000,5.114413,6.834649,5.538433,1.422673,0.141123,0.011815,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.262898,proposed,0,-126.340000,54.885000,2.691960,6.088586,2.790000,6.225000,-0.098040,-0.136414,-10.520706,-12.777322,0.518412,-12.777322,-10.520706,-0.090000,0.420000,-20,64,-20.053415,64.011466,-20.053415,64.011466,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.395795,54.021787,88.440211,110.593354,0.000000,0.000000,0.000000,0.000000,4.952652,7.141065,5.538480,1.423942,0.131392,0.012787,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.272893,proposed,0,-126.340000,54.885000,2.581548,5.967010,2.700000,6.085000,-0.118452,-0.117990,-9.422894,-15.338885,0.945339,-15.338885,-9.422894,-0.120000,0.520000,-26,77,-25.680673,77.454037,-25.680673,77.454037,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.670242,55.501014,85.190967,101.728128,0.000000,0.000000,0.000000,0.000000,4.770694,6.808032,5.539791,1.409147,0.133403,0.013222,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.283022,proposed,0,-126.340000,54.885000,2.474649,5.843492,2.620000,5.935000,-0.145351,-0.091508,-9.239925,-15.094927,0.945339,-15.094927,-9.239925,-0.180000,0.660000,-18,65,-18.176716,65.045785,-18.176716,65.045785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.690034,56.852234,80.563198,96.092381,0.000000,0.000000,0.000000,0.000000,4.561729,6.534411,5.558943,1.416904,0.172198,0.014355,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.293017,proposed,0,-126.340000,54.885000,2.374322,5.721544,2.530000,5.795000,-0.155678,-0.073456,-9.849821,-13.143259,0.518412,-13.143259,-9.849821,-0.180000,0.690000,-8,46,-7.843758,46.494963,-7.843758,46.494963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.857786,59.693187,82.066504,102.379420,0.000000,0.000000,0.000000,0.000000,4.860492,6.719760,5.559153,1.418213,0.175549,0.013065,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.302905,proposed,0,-126.340000,54.885000,2.280319,5.601066,2.440000,5.695000,-0.159681,-0.093934,-9.422894,-10.276748,0.335443,-10.276748,-9.422894,-0.130000,0.590000,-11,29,-11.415652,28.762665,-11.415652,28.762665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.488041,62.592904,86.382696,109.528353,0.000000,0.000000,0.000000,0.000000,4.980226,6.931022,5.548989,1.552835,0.177911,0.023706,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.312911,proposed,0,-126.340000,54.885000,2.190715,5.479555,2.360000,5.605000,-0.169285,-0.125445,-8.264091,-9.300914,0.152474,-9.300914,-8.264091,-0.100000,0.450000,-21,30,-21.496911,29.907076,-21.496911,29.907076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.170708,64.179535,96.731258,117.778085,0.000000,0.000000,0.000000,0.000000,5.416950,7.390946,5.538679,1.430398,0.148860,0.016242,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.323024,proposed,0,-126.340000,54.885000,2.106017,5.357436,2.280000,5.505000,-0.173983,-0.147564,-7.471226,-10.581696,0.762370,-10.581696,-7.471226,-0.120000,0.370000,-23,47,-22.897121,46.701885,-22.897121,46.701885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.104114,64.212840,97.130716,114.610002,0.000000,0.000000,0.000000,0.000000,5.439320,7.351786,5.556202,1.418094,0.171801,0.014200,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.332906,proposed,0,-126.340000,54.885000,2.029106,5.238985,2.210000,5.385000,-0.180894,-0.146015,-7.654195,-13.631176,0.213464,-13.631176,-7.654195,-0.180000,0.400000,-11,71,-10.520564,70.600916,-10.520564,70.600916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.481958,65.246663,93.399093,109.579906,0.000000,0.000000,0.000000,0.000000,5.230349,7.258395,5.539514,1.410131,0.141991,0.014782,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.343018,proposed,0,-126.340000,54.885000,1.956572,5.118929,2.140000,5.245000,-0.183428,-0.126071,-6.922320,-14.424041,0.152474,-14.424041,-6.922320,-0.150000,0.540000,-15,67,-14.588536,67.337290,-14.588536,67.337290,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.853149,67.798324,91.328325,109.180859,0.000000,0.000000,0.000000,0.000000,5.114386,7.370907,5.557031,1.416178,0.172397,0.014460,0.500441,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.353017,proposed,0,-126.340000,54.885000,1.891141,5.001610,2.080000,5.125000,-0.188859,-0.123390,-6.495393,-12.045446,-0.030495,-12.045446,-6.495393,-0.130000,0.620000,-15,41,-15.101512,40.718755,-15.101512,40.718755,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.200229,70.806270,95.990214,112.691536,0.000000,0.000000,0.000000,0.000000,5.375452,7.527466,5.557984,1.414947,0.171167,0.014183,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.363014,proposed,0,-126.340000,54.885000,1.832107,4.885922,2.020000,5.015000,-0.187893,-0.129078,-5.641538,-9.300914,-0.030495,-9.300914,-5.641538,-0.130000,0.540000,-16,24,-15.533949,24.255564,-15.533949,24.255564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.524971,73.778994,101.039085,120.322826,0.000000,0.000000,0.000000,0.000000,5.658189,7.728656,5.555010,1.413076,0.173300,0.013508,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.373017,proposed,0,-126.340000,54.885000,1.779553,4.772018,1.970000,4.935000,-0.190447,-0.162982,-5.214611,-8.447060,0.579401,-8.447060,-5.214611,-0.110000,0.400000,-16,27,-15.567220,27.419859,-15.567220,27.419859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.856891,75.865086,102.713074,123.100671,0.000000,0.000000,0.000000,0.000000,5.751932,7.852425,5.555316,1.414121,0.173048,0.014490,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.382897,proposed,0,-126.340000,54.885000,1.734137,4.661544,1.920000,4.835000,-0.185863,-0.173456,-4.238777,-10.459717,-0.030495,-10.459717,-4.238777,-0.120000,0.320000,-17,52,-16.778841,51.660294,-16.778841,51.660294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.039885,78.039205,103.556497,123.743600,0.000000,0.000000,0.000000,0.000000,5.799164,8.072817,5.547830,1.420329,0.175336,0.015171,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.393022,proposed,0,-126.340000,54.885000,1.694384,4.550671,1.890000,4.715000,-0.195616,-0.164329,-3.445913,-14.058103,-0.274453,-14.058103,-3.445913,-0.130000,0.390000,-18,78,-17.690820,77.736212,-17.690820,77.736212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.690983,80.966778,99.443801,119.145724,0.000000,0.000000,0.000000,0.000000,5.568853,8.071920,5.556654,1.413409,0.175363,0.013798,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.403020,proposed,0,-126.340000,54.885000,1.661933,4.443724,1.860000,4.565000,-0.198067,-0.121276,-2.653048,-15.521854,0.152474,-15.521854,-2.653048,-0.130000,0.570000,-18,80,-18.080619,79.530659,-18.080619,79.530659,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.452832,84.187267,95.092420,116.985494,0.000000,0.000000,0.000000,0.000000,5.325176,8.070343,5.555713,1.413200,0.186821,0.013052,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.413016,proposed,0,-126.340000,54.885000,1.636295,4.339527,1.840000,4.435000,-0.203705,-0.095473,-2.348100,-12.716332,-0.457422,-12.716332,-2.348100,-0.140000,0.690000,-12,49,-11.583136,48.916313,-11.583136,48.916313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.828326,88.305082,97.181243,121.738772,0.000000,0.000000,0.000000,0.000000,5.442150,8.314776,5.559166,1.413261,0.173284,0.015075,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.423020,proposed,0,-126.340000,54.885000,1.617477,4.238187,1.810000,4.345000,-0.192523,-0.106813,-2.226120,-8.020133,0.152474,-8.020133,-2.226120,-0.190000,0.630000,4,15,4.459912,14.569719,4.459912,14.569719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.914591,93.018138,102.885584,134.146497,0.000000,0.000000,0.000000,0.000000,5.761593,8.688249,5.555366,1.411457,0.171553,0.012293,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.432894,proposed,0,-126.340000,54.885000,1.605621,4.141247,1.800000,4.265000,-0.194379,-0.123753,-1.433256,-7.898153,-0.335443,-7.898153,-1.433256,-0.040000,0.400000,-13,33,-12.570144,32.869921,-12.570144,32.869921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.280431,97.152569,104.083610,139.526439,0.000000,0.000000,0.000000,0.000000,5.828682,8.761929,5.539541,1.407747,0.137384,0.015488,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.443021,proposed,0,-126.340000,54.885000,1.600382,4.045201,1.800000,4.175000,-0.199618,-0.129799,0.030495,-10.764665,-0.274453,-10.764665,0.030495,-0.040000,0.320000,-21,66,-21.437938,66.453736,-21.437938,66.453736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.779102,98.789360,109.590380,136.500633,0.000000,0.000000,0.000000,0.000000,6.243850,9.101761,5.566226,1.414048,0.172148,0.013763,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.453017,proposed,0,-126.340000,54.885000,1.602048,3.953942,1.810000,4.055000,-0.207952,-0.101058,1.555235,-13.326228,-0.762370,-13.326228,1.555235,-0.120000,0.460000,-20,82,-20.158429,81.791585,-20.158429,81.791585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.721139,99.622659,100.885408,127.653922,0.000000,0.000000,0.000000,0.000000,5.649583,8.772332,5.557927,1.414008,0.184845,0.014014,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.463016,proposed,0,-126.340000,54.885000,1.610456,3.866360,1.840000,3.925000,-0.229544,-0.058640,1.982162,-13.997114,-0.396432,-13.997114,1.982162,-0.150000,0.640000,-15,78,-15.129662,77.687343,-15.129662,77.687343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.213885,102.308004,100.217376,131.302889,0.000000,0.000000,0.000000,0.000000,5.612173,9.042587,5.558505,1.412884,0.184751,0.014052,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.473018,proposed,0,-126.340000,54.885000,1.625535,3.782625,1.860000,3.805000,-0.234465,-0.022375,1.616224,-10.947634,-0.579401,-10.947634,1.616224,-0.140000,0.730000,-5,50,-4.810746,49.521640,-4.810746,49.521640,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.847878,106.607652,100.493073,137.662933,0.000000,0.000000,0.000000,0.000000,5.627612,9.304784,5.556974,1.414767,0.172897,0.013730,0.500545,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.483013,proposed,0,-126.340000,54.885000,1.647172,3.702976,1.880000,3.725000,-0.232828,-0.022024,1.311276,-8.081122,-0.579401,-8.081122,1.311276,-0.110000,0.640000,4,35,3.694231,35.293402,3.694231,35.293402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.325302,110.891279,100.735521,143.866964,0.000000,0.000000,0.000000,0.000000,5.712215,9.288652,5.554033,1.413676,0.172360,0.012722,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.492866,proposed,0,-126.340000,54.885000,1.674808,3.628560,1.900000,3.655000,-0.225192,-0.026440,1.555235,-6.617372,-0.701380,-6.617372,1.555235,-0.040000,0.480000,1,40,1.459664,39.826986,1.459664,39.826986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.486987,113.926387,104.019097,146.868915,0.000000,0.000000,0.000000,0.000000,6.027581,9.400267,5.539200,1.408015,0.136829,0.015476,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.503021,proposed,0,-126.340000,54.885000,1.709709,3.556257,1.920000,3.575000,-0.210291,-0.018743,2.531068,-8.386070,-0.762370,-8.386070,2.531068,-0.010000,0.420000,-4,64,-4.352607,63.911323,-4.352607,63.911323,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.037313,116.145705,108.398325,145.184251,0.000000,0.000000,0.000000,0.000000,6.442480,9.561971,5.555192,1.412208,0.172782,0.013254,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.513017,proposed,0,-126.340000,54.885000,1.750255,3.489590,1.960000,3.485000,-0.209745,0.004590,2.775027,-10.154769,-0.396432,-10.154769,2.775027,-0.010000,0.500000,-2,78,-1.878469,78.302268,-1.878469,78.302268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.512826,116.743711,101.601915,133.754862,0.000000,0.000000,0.000000,0.000000,6.213446,9.126669,5.554933,1.412916,0.172551,0.014519,0.500521,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.523019,proposed,0,-126.340000,54.885000,1.796801,3.427465,1.990000,3.385000,-0.193199,0.042465,3.506902,-10.398727,0.213464,-10.398727,3.506902,-0.010000,0.630000,0,76,-0.240633,76.203849,-0.240633,76.203849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.583471,118.028372,98.076996,131.925790,0.000000,0.000000,0.000000,0.000000,6.253953,9.056370,5.556202,1.411837,0.187274,0.014565,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.533017,proposed,0,-126.340000,54.885000,1.849099,3.370064,2.030000,3.285000,-0.180901,0.085064,3.445913,-8.630029,-0.579401,-8.630029,3.445913,-0.010000,0.710000,9,62,9.112057,61.780443,9.112057,61.780443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.550756,119.923043,96.921455,132.253313,0.000000,0.000000,0.000000,0.000000,6.382804,8.974470,5.557745,1.599845,0.253114,0.026206,0.661970,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.542873,proposed,0,-126.340000,54.885000,1.906086,3.318172,2.070000,3.225000,-0.163914,0.093172,3.933829,-4.848673,-0.762370,-4.848673,3.933829,0.010000,0.680000,13,37,13.232125,37.420114,13.232125,37.420114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.562695,121.162515,99.617443,135.982448,0.000000,0.000000,0.000000,0.000000,6.675965,8.946504,5.564258,1.521378,0.195832,0.019745,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.552899,proposed,0,-126.340000,54.885000,1.969343,3.270264,2.120000,3.185000,-0.150657,0.085264,3.811850,-3.628881,-1.067318,-3.628881,3.811850,0.040000,0.520000,20,44,19.586602,44.446101,19.586602,44.446101,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.338839,122.209425,105.737304,143.679233,0.000000,0.000000,0.000000,0.000000,7.131825,9.229028,5.553872,2.168809,0.230515,0.035543,0.505209,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008505,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.562866,proposed,0,-126.340000,54.885000,2.037263,3.227589,2.170000,3.135000,-0.132737,0.092589,4.482736,-4.970653,-0.579401,-4.970653,4.482736,0.060000,0.450000,20,67,19.781026,67.015824,19.781026,67.015824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.982797,123.007067,109.299001,145.478739,0.000000,0.000000,0.000000,0.000000,7.505538,9.633803,5.547245,1.470050,0.182457,0.017277,0.500440,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.572872,proposed,0,-126.340000,54.885000,2.110212,3.189782,2.220000,3.075000,-0.109788,0.114782,4.909663,-6.922320,-0.335443,-6.922320,4.909663,0.110000,0.530000,18,84,17.671922,83.754440,17.671922,83.754440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.453836,121.943329,105.613388,139.407031,0.000000,0.000000,0.000000,0.000000,7.457257,9.478892,5.565508,1.721634,0.234248,0.023293,0.500465,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008056,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.582869,proposed,0,-126.340000,54.885000,2.187571,3.157101,2.280000,3.015000,-0.092429,0.142101,5.946486,-6.800341,-0.274453,-6.800341,5.946486,0.140000,0.670000,13,79,12.771877,78.988340,12.771877,78.988340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.152792,118.811431,102.643002,134.562141,0.000000,0.000000,0.000000,0.000000,7.402387,9.202314,5.546804,1.466483,0.215722,0.018867,0.504422,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.592869,proposed,0,-126.340000,54.885000,2.269118,3.129546,2.350000,2.975000,-0.080882,0.154546,7.227268,-3.628881,-0.762370,-3.628881,7.227268,0.150000,0.740000,9,53,8.628410,53.393833,8.628410,53.393833,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.423650,115.232969,102.487718,134.581537,0.000000,0.000000,0.000000,0.000000,7.521626,9.098215,5.549343,1.498626,0.192977,0.013818,0.502374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.602864,proposed,0,-126.340000,54.885000,2.354446,3.107172,2.420000,2.955000,-0.065554,0.152172,7.410237,-0.701380,-0.640391,-0.701380,7.410237,0.140000,0.660000,17,41,16.946064,41.451065,16.946064,41.451065,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.860513,111.606756,100.043920,134.114336,0.000000,0.000000,0.000000,0.000000,7.461173,8.869349,5.540079,1.421741,0.140761,0.015235,0.503529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.612863,proposed,0,-126.340000,54.885000,2.443284,3.089978,2.500000,2.955000,-0.056716,0.134978,7.654195,0.213464,-0.884349,0.213464,7.654195,0.140000,0.520000,24,51,24.044767,51.133521,24.044767,51.133521,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.803334,107.684399,98.732675,136.683044,0.000000,0.000000,0.000000,0.000000,7.246847,9.056065,5.539026,1.414724,0.139769,0.012543,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.622862,proposed,0,-126.340000,54.885000,2.535241,3.077982,2.580000,2.955000,-0.044759,0.122982,9.239925,-1.006328,-0.640391,-1.006328,9.239925,0.180000,0.490000,14,70,13.666141,69.662251,13.666141,69.662251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.606288,103.089977,100.545164,134.623843,0.000000,0.000000,0.000000,0.000000,7.171097,9.173967,5.537970,1.400555,0.128423,0.011708,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007583,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.633030,proposed,0,-126.340000,54.885000,2.631564,3.071108,2.680000,2.945000,-0.048436,0.126108,10.154769,-1.921172,-0.762370,-1.921172,10.154769,0.210000,0.550000,6,79,6.473577,79.453666,6.473577,79.453666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.507513,97.904054,98.249228,128.189968,0.000000,0.000000,0.000000,0.000000,7.137363,8.977404,5.570189,1.416348,0.192248,0.014575,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.642865,proposed,0,-126.340000,54.885000,2.727044,3.069554,2.790000,2.925000,-0.062956,0.144554,11.496540,-1.067318,-0.518412,-1.067318,11.496540,0.160000,0.670000,5,70,5.032241,70.342582,5.032241,70.342582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.313697,92.165684,97.857767,122.221909,0.000000,0.000000,0.000000,0.000000,6.708955,8.598592,5.540228,1.403240,0.153425,0.013803,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.653018,proposed,0,-126.340000,54.885000,2.827588,3.073174,2.910000,2.925000,-0.082412,0.148174,11.740498,1.067318,0.091484,1.067318,11.740498,0.130000,0.680000,11,59,11.015739,58.796635,11.015739,58.796635,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.373300,86.765460,99.212467,119.847186,0.000000,0.000000,0.000000,0.000000,6.246637,8.319862,5.559310,1.417584,0.180571,0.014858,0.500235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.663025,proposed,0,-126.340000,54.885000,2.928233,3.081897,3.030000,2.945000,-0.101767,0.136897,12.106436,3.384923,-0.701380,3.384923,12.106436,0.170000,0.640000,7,49,7.117977,49.140894,7.117977,49.140894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.016997,80.694309,99.696215,117.733877,0.000000,0.000000,0.000000,0.000000,5.815693,8.038106,5.558652,1.413483,0.175973,0.013476,0.503862,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.673015,proposed,0,-126.340000,54.885000,3.029815,3.095657,3.160000,2.985000,-0.130185,0.110657,12.472374,3.689871,-0.762370,3.689871,12.472374,0.140000,0.560000,10,58,9.588244,57.975205,9.588244,57.975205,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.767195,75.420353,99.752646,116.299683,0.000000,0.000000,0.000000,0.000000,5.586148,7.962404,5.560001,1.414497,0.176525,0.013358,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.683017,proposed,0,-126.340000,54.885000,3.132195,3.114426,3.290000,3.015000,-0.157805,0.099426,12.716332,3.079975,-0.274453,3.079975,12.716332,0.150000,0.540000,7,71,7.358114,71.084542,7.358114,71.084542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.119981,69.887002,98.606960,111.210278,0.000000,0.000000,0.000000,0.000000,5.521990,7.762831,5.557716,1.412782,0.174706,0.014016,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.693019,proposed,0,-126.340000,54.885000,3.234807,3.138113,3.430000,3.035000,-0.195193,0.103113,12.838311,2.226120,-0.518412,2.226120,12.838311,0.150000,0.610000,5,79,4.818070,79.172663,4.818070,79.172663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.426983,64.662289,95.488167,104.857939,0.000000,0.000000,0.000000,0.000000,5.377545,7.457566,5.559623,1.413432,0.178502,0.013727,0.500291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.702954,proposed,0,-126.340000,54.885000,3.336537,3.166429,3.570000,3.055000,-0.233463,0.111429,13.082270,1.616224,-0.640391,1.616224,13.082270,0.120000,0.700000,4,83,3.787214,83.093757,3.787214,83.093757,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.741605,60.126063,92.862267,99.869095,0.000000,0.000000,0.000000,0.000000,5.266127,7.146425,5.553762,1.422824,0.159983,0.016985,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.713017,proposed,0,-126.340000,54.885000,3.438908,3.199869,3.700000,3.095000,-0.261092,0.104869,12.411384,3.872840,-0.335443,3.872840,12.411384,0.140000,0.750000,5,66,5.248328,65.773587,5.248328,65.773587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.772153,55.430399,91.435351,96.797712,0.000000,0.000000,0.000000,0.000000,5.310435,6.899066,5.556976,1.413055,0.186814,0.014763,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.723025,proposed,0,-126.340000,54.885000,3.539596,3.237769,3.830000,3.145000,-0.290404,0.092769,11.740498,5.763517,-0.762370,5.763517,11.740498,0.000000,0.740000,27,55,26.538915,55.068903,26.538915,55.068903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-131.029432,51.800071,92.678590,99.164792,0.000000,0.000000,0.000000,0.000000,5.507691,6.849819,5.555570,1.412015,0.176627,0.012668,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.733026,proposed,0,-126.340000,54.885000,3.638638,3.280147,3.950000,3.215000,-0.311362,0.065147,10.825654,7.166278,-0.274453,7.166278,10.825654,0.100000,0.650000,20,55,19.716391,54.762914,19.716391,54.762914,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-135.124491,47.367596,92.948384,101.379060,0.000000,0.000000,0.000000,0.000000,5.721066,6.822725,5.557248,1.413378,0.177547,0.014408,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.743017,proposed,0,-126.340000,54.885000,3.735559,3.326853,4.070000,3.285000,-0.334441,0.041853,10.520706,6.739351,-0.457422,6.739351,10.520706,0.110000,0.580000,17,68,16.626803,67.830529,16.626803,67.830529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-139.194931,43.742319,90.805698,98.699854,0.000000,0.000000,0.000000,0.000000,5.420386,6.866895,5.557511,1.414334,0.173720,0.013234,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.753020,proposed,0,-126.340000,54.885000,3.830096,3.377844,4.180000,3.345000,-0.349904,0.032844,10.276748,4.848673,-0.274453,4.848673,10.276748,0.190000,0.630000,3,83,3.364240,83.423618,3.364240,83.423618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-142.195482,40.129263,85.299493,89.506136,0.000000,0.000000,0.000000,0.000000,4.871849,6.456835,5.556465,1.412985,0.176869,0.013370,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.763015,proposed,0,-126.340000,54.885000,3.921609,3.432872,4.290000,3.395000,-0.368391,0.037872,10.337738,4.726694,-0.274453,4.726694,10.337738,0.100000,0.740000,8,80,7.964630,80.259242,7.964630,80.259242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.420182,36.691135,81.750926,83.469812,0.000000,0.000000,0.000000,0.000000,4.746278,6.163072,5.556432,1.411951,0.189111,0.013935,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.772865,proposed,0,-126.340000,54.885000,4.008473,3.490940,4.390000,3.445000,-0.381527,0.045940,9.117946,5.885497,-0.213464,5.885497,9.117946,0.140000,0.760000,9,74,8.769911,73.955961,8.769911,73.955961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-145.473181,33.707372,83.127473,84.222425,0.000000,0.000000,0.000000,0.000000,4.825271,6.088271,5.540178,1.403829,0.137811,0.013909,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.782873,proposed,0,-126.340000,54.885000,4.092896,3.553665,4.480000,3.515000,-0.387104,0.038665,7.471226,7.654195,-0.274453,7.654195,7.471226,0.150000,0.750000,17,64,17.228297,63.773096,17.228297,63.773096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-147.201748,30.981647,83.093587,84.554858,0.000000,0.000000,0.000000,0.000000,4.844685,6.035050,5.553979,1.414480,0.175976,0.014553,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.793022,proposed,0,-126.340000,54.885000,4.174114,3.620936,4.560000,3.605000,-0.385886,0.015936,6.068465,8.203101,0.152474,8.203101,6.068465,0.130000,0.700000,28,65,27.522365,65.433698,27.522365,65.433698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-148.650054,28.508687,83.829163,86.704294,0.000000,0.000000,0.000000,0.000000,4.857390,6.070475,5.556595,1.412073,0.175323,0.014080,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.803017,proposed,0,-126.340000,54.885000,4.249330,3.690603,4.620000,3.685000,-0.370670,0.005603,4.665705,8.691018,-0.335443,8.691018,4.665705,0.190000,0.660000,28,68,28.319086,68.406619,28.319086,68.406619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-149.697941,25.353621,82.532496,85.818028,0.000000,0.000000,0.000000,0.000000,4.699277,6.054124,5.558062,1.411259,0.176077,0.013351,0.500370,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.813016,proposed,0,-126.340000,54.885000,4.319402,3.763494,4.670000,3.775000,-0.350598,-0.011506,4.482736,8.325081,-0.579401,8.325081,4.482736,0.240000,0.670000,19,73,19.051676,72.758256,19.051676,72.758256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-150.621522,22.018367,82.205357,86.368124,0.000000,0.000000,0.000000,0.000000,4.844387,6.150023,5.558427,1.531555,0.201930,0.022376,0.500757,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.822874,proposed,0,-126.340000,54.885000,4.383002,3.838282,4.720000,3.865000,-0.336998,-0.026718,4.543725,8.081122,0.152474,8.081122,4.543725,0.260000,0.690000,10,75,10.146666,75.031690,10.146666,75.031690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-151.275042,18.830585,81.471448,87.921864,0.000000,0.000000,0.000000,0.000000,5.031625,6.136235,5.555860,1.466192,0.246497,0.021695,0.500864,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.832869,proposed,0,-126.340000,54.885000,4.441535,3.916888,4.770000,3.955000,-0.328465,-0.038112,3.933829,8.691018,0.152474,8.691018,3.933829,0.120000,0.750000,27,67,27.158865,66.847028,27.158865,66.847028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-152.209182,16.094242,81.877993,87.553453,0.000000,0.000000,0.000000,0.000000,4.784929,6.021719,5.555210,1.566441,0.200498,0.022361,0.500263,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.842869,proposed,0,-126.340000,54.885000,4.493692,3.998108,4.810000,4.045000,-0.316308,-0.046892,3.018985,9.971800,0.030495,9.971800,3.018985,0.220000,0.710000,18,62,17.723549,61.767555,17.723549,61.767555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-153.895761,13.562531,85.228870,89.603689,0.000000,0.000000,0.000000,0.000000,4.804558,6.124698,5.555260,1.454322,0.206233,0.019954,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.852868,proposed,0,-126.340000,54.885000,4.539053,4.081680,4.840000,4.155000,-0.300947,-0.073320,2.348100,10.825654,-0.152474,10.825654,2.348100,0.230000,0.670000,16,59,16.225874,58.530269,16.225874,58.530269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-155.520432,10.983074,85.459741,92.613302,0.000000,0.000000,0.000000,0.000000,4.972265,6.205514,5.556548,1.709017,0.227460,0.029341,0.501004,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008034,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.862867,proposed,0,-126.340000,54.885000,4.577254,4.167395,4.870000,4.245000,-0.292746,-0.077605,1.860183,9.483883,-0.335443,9.483883,1.860183,0.210000,0.620000,16,76,15.827685,75.863927,15.827685,75.863927,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.262619,9.011247,85.904099,91.970575,0.000000,0.000000,0.000000,0.000000,4.849617,6.179513,5.552038,1.557718,0.199014,0.033496,0.502683,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.872904,proposed,0,-126.340000,54.885000,4.608031,4.255344,4.890000,4.335000,-0.281969,-0.079656,0.823360,8.873987,0.701380,8.873987,0.823360,0.190000,0.690000,20,78,19.918252,77.546689,19.918252,77.546689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.436079,6.391206,82.902255,90.639603,0.000000,0.000000,0.000000,0.000000,4.749460,5.927667,5.563237,1.461886,0.205778,0.020463,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.882895,proposed,0,-126.340000,54.885000,4.630800,4.344577,4.900000,4.435000,-0.269200,-0.090423,-0.091484,9.605862,0.274453,9.605862,-0.091484,0.210000,0.730000,18,69,18.234939,68.935394,18.234939,68.935394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-159.157172,4.166861,82.853890,89.900182,0.000000,0.000000,0.000000,0.000000,4.775516,5.839948,5.544450,1.417699,0.164229,0.017008,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.892895,proposed,0,-126.340000,54.885000,4.645401,4.435320,4.900000,4.545000,-0.254599,-0.109680,-0.762370,11.008623,-0.213464,11.008623,-0.762370,0.210000,0.720000,17,58,16.691799,57.702053,16.691799,57.702053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-159.344517,2.484998,82.822499,89.317535,0.000000,0.000000,0.000000,0.000000,4.773166,5.789624,5.553721,1.605657,0.213574,0.025155,0.505446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.902871,proposed,0,-126.340000,54.885000,4.651502,4.527037,4.900000,4.665000,-0.248498,-0.137963,-1.860183,12.655342,0.518412,12.655342,-1.860183,0.220000,0.660000,17,48,16.588311,47.950671,16.588311,47.950671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-159.168160,1.010206,82.540275,88.914562,0.000000,0.000000,0.000000,0.000000,4.826624,5.736673,5.560713,1.555983,0.196985,0.019556,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.912899,proposed,0,-126.340000,54.885000,4.648825,4.620196,4.890000,4.795000,-0.241175,-0.174804,-2.226120,12.594353,0.701380,12.594353,-2.226120,0.210000,0.570000,12,54,12.142230,53.804679,12.142230,53.804679,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.977344,-0.107383,84.456010,91.521660,0.000000,0.000000,0.000000,0.000000,5.026489,5.904335,5.549106,1.554747,0.222554,0.036156,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.922909,proposed,0,-126.340000,54.885000,4.637078,4.713900,4.870000,4.905000,-0.232922,-0.191100,-2.104141,11.374561,0.396432,11.374561,-2.104141,0.210000,0.550000,1,65,1.354801,64.962121,1.354801,64.962121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-158.720144,-1.052528,83.306242,91.128771,0.000000,0.000000,0.000000,0.000000,4.974672,5.894581,5.569789,1.442678,0.196611,0.021564,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.932868,proposed,0,-126.340000,54.885000,4.616147,4.807599,4.860000,5.015000,-0.243853,-0.207401,-2.836017,8.812998,0.335443,8.812998,-2.836017,0.140000,0.600000,4,80,3.809908,80.408174,3.809908,80.408174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-157.226698,-1.237438,79.301834,86.016274,0.000000,0.000000,0.000000,0.000000,4.770822,5.646887,5.550966,1.468220,0.198010,0.021656,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.942898,proposed,0,-126.340000,54.885000,4.585527,4.902185,4.840000,5.105000,-0.254473,-0.202815,-3.201954,8.508050,0.396432,8.508050,-3.201954,0.120000,0.690000,-2,76,-2.258466,75.667218,-2.258466,75.667218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-155.695554,-1.643362,76.268717,81.447317,0.000000,0.000000,0.000000,0.000000,4.763992,5.309369,5.553716,1.449322,0.258761,0.034043,0.500870,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.952897,proposed,0,-126.340000,54.885000,4.545269,4.996462,4.800000,5.205000,-0.254731,-0.208538,-4.177788,10.032790,0.396432,10.032790,-4.177788,0.100000,0.740000,-2,57,-2.298778,57.344071,-2.298778,57.344071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-153.511764,-1.548528,74.746198,78.195715,0.000000,0.000000,0.000000,0.000000,4.725341,5.123500,5.553939,1.471521,0.197245,0.018474,0.504379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.962896,proposed,0,-126.340000,54.885000,4.495118,5.090469,4.770000,5.325000,-0.274882,-0.234531,-4.421746,11.191592,0.518412,11.191592,-4.421746,0.100000,0.680000,-13,49,-12.939304,48.906604,-12.939304,48.906604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-150.939204,-0.433141,76.268689,77.217630,0.000000,0.000000,0.000000,0.000000,4.853959,5.192369,5.550960,1.457446,0.192181,0.018868,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.972898,proposed,0,-126.340000,54.885000,4.434902,5.183992,4.730000,5.445000,-0.295098,-0.261008,-5.336590,11.679509,0.762370,11.679509,-5.336590,0.080000,0.600000,-16,48,-16.401594,48.138881,-16.401594,48.138881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-147.339394,0.841429,74.664252,75.872906,0.000000,0.000000,0.000000,0.000000,4.816540,5.173989,5.551128,1.655063,0.247078,0.039273,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.982869,proposed,0,-126.340000,54.885000,4.364740,5.276474,4.680000,5.545000,-0.315260,-0.268526,-5.885497,9.544873,0.945339,9.544873,-5.885497,0.040000,0.530000,-21,69,-20.896747,69.497199,-20.896747,69.497199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-143.815790,2.800355,73.347404,73.311658,0.000000,0.000000,0.000000,0.000000,4.743348,5.135628,5.559211,1.453717,0.192816,0.023563,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.992899,proposed,0,-126.340000,54.885000,4.283844,5.368517,4.620000,5.625000,-0.336156,-0.256483,-6.556382,6.312424,0.579401,6.312424,-6.556382,-0.020000,0.590000,-23,91,-22.583513,90.679667,-22.583513,90.679667,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-140.129769,4.295127,67.396417,65.725693,0.000000,0.000000,0.000000,0.000000,4.402337,4.741254,5.554406,1.541818,0.207296,0.019488,0.500840,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007833,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.002894,proposed,0,-126.340000,54.885000,4.192862,5.459009,4.560000,5.685000,-0.367138,-0.225991,-7.959143,4.665705,1.006328,4.665705,-7.959143,-0.120000,0.740000,-13,92,-13.279115,92.346627,-13.279115,92.346627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-136.142427,5.340507,63.004951,60.357785,0.000000,0.000000,0.000000,0.000000,4.161911,4.389314,5.557814,1.584564,0.229445,0.020415,0.501870,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.012867,proposed,0,-126.340000,54.885000,4.091712,5.547845,4.470000,5.755000,-0.378288,-0.207155,-10.154769,6.922320,1.494245,6.922320,-10.154769,-0.120000,0.840000,-6,65,-6.056047,64.782156,-6.056047,64.782156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-132.797116,5.732913,63.321279,60.389059,0.000000,0.000000,0.000000,0.000000,4.246124,4.289230,5.548027,1.601780,0.270636,0.022564,0.500759,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.022901,proposed,0,-126.340000,54.885000,3.979462,5.635527,4.370000,5.845000,-0.390538,-0.209473,-11.191592,9.666852,1.616224,9.666852,-11.191592,-0.040000,0.780000,-19,44,-19.375220,43.942834,-19.375220,43.942834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-128.743660,6.692833,67.778695,68.411332,0.000000,0.000000,0.000000,0.000000,4.464720,4.629898,5.556978,1.577594,0.210354,0.020303,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.032897,proposed,0,-126.340000,54.885000,3.857187,5.720957,4.260000,5.955000,-0.402813,-0.234043,-12.106436,10.032790,1.372266,10.032790,-12.106436,-0.070000,0.640000,-22,48,-21.682851,47.866066,-21.682851,47.866066,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.122719,8.221527,68.667082,73.489255,0.000000,0.000000,0.000000,0.000000,4.418435,4.935350,5.555077,1.628682,0.207005,0.020876,0.503889,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.042895,proposed,0,-126.340000,54.885000,3.724466,5.804273,4.140000,6.045000,-0.415534,-0.240727,-12.838311,7.715185,1.250287,7.715185,-12.838311,-0.120000,0.550000,-23,72,-22.918108,71.928454,-22.918108,71.928454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.283403,9.587994,64.423176,67.742782,0.000000,0.000000,0.000000,0.000000,4.161570,4.686122,5.547307,1.435855,0.200797,0.018202,0.500925,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.052896,proposed,0,-126.340000,54.885000,3.581344,5.885260,4.020000,6.095000,-0.438656,-0.209740,-13.936124,3.933829,1.555235,3.933829,-13.936124,-0.150000,0.620000,-25,98,-24.765420,97.707291,-24.765420,97.707291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.256743,10.315794,57.473478,56.318207,0.000000,0.000000,0.000000,0.000000,3.754260,4.183086,5.551258,1.444184,0.209512,0.019692,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.062898,proposed,0,-126.340000,54.885000,3.427909,5.963696,3.870000,6.135000,-0.442091,-0.171304,-15.216906,2.653048,1.677214,2.653048,-15.216906,-0.270000,0.800000,-11,94,-10.923530,93.811372,-10.923530,93.811372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.126319,10.358619,53.122134,51.127884,0.000000,0.000000,0.000000,0.000000,3.544870,3.812558,5.555536,1.545982,0.243998,0.022813,0.500727,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.072869,proposed,0,-126.340000,54.885000,3.264810,6.039137,3.720000,6.175000,-0.455190,-0.135863,-16.070760,3.750861,1.921172,3.750861,-16.070760,-0.160000,0.890000,-29,77,-28.905247,76.551680,-28.905247,76.551680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.552024,10.430885,55.953068,52.901757,0.000000,0.000000,0.000000,0.000000,3.724218,3.869502,5.553617,1.452945,0.237640,0.019028,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.082871,proposed,0,-126.340000,54.885000,3.091137,6.111866,3.560000,6.245000,-0.468863,-0.133134,-17.107583,6.434403,1.555235,6.434403,-17.107583,-0.160000,0.880000,-33,52,-32.834416,51.615585,-32.834416,51.615585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.793150,10.954987,55.857098,55.425819,0.000000,0.000000,0.000000,0.000000,3.640602,3.948546,5.571979,1.772419,0.257575,0.039775,1.230436,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.092868,proposed,0,-126.340000,54.885000,2.907673,6.181405,3.390000,6.325000,-0.482327,-0.143595,-18.754303,8.203101,1.982162,8.203101,-18.754303,-0.230000,0.710000,-22,47,-21.594914,47.216563,-21.594914,47.216563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.642425,12.144140,57.778640,61.588476,0.000000,0.000000,0.000000,0.000000,3.743796,4.128308,7.248624,1.777956,0.275285,0.039020,0.500883,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.102871,proposed,0,-126.340000,54.885000,2.714346,6.247667,3.210000,6.405000,-0.495654,-0.157333,-19.120240,6.861330,2.043152,6.861330,-19.120240,-0.240000,0.610000,-29,62,-28.614690,62.366747,-28.614690,62.366747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.167723,13.099609,57.659603,62.315580,0.000000,0.000000,0.000000,0.000000,3.819960,4.163773,5.569213,1.670371,0.218340,0.038913,0.501320,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.112909,proposed,0,-126.340000,54.885000,2.510755,6.310644,3.010000,6.455000,-0.499245,-0.144356,-20.157064,2.714037,2.348100,2.714037,-20.157064,-0.230000,0.590000,-33,96,-33.358232,96.399448,-33.358232,96.399448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.522647,13.749663,51.644864,53.434135,0.000000,0.000000,0.000000,0.000000,3.378601,3.865207,5.721449,1.647083,0.231920,0.036069,0.500786,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.123626,proposed,0,-126.340000,54.885000,2.283057,6.373803,2.800000,6.475000,-0.516943,-0.101197,-21.132897,-0.274453,2.592058,-0.274453,-21.132897,-0.270000,0.780000,-34,105,-33.541788,105.282827,-33.541788,105.282827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.963555,13.388315,46.028709,44.845149,0.000000,0.000000,0.000000,0.000000,3.060220,3.432461,5.570289,3.600264,0.297547,0.045854,0.519953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010047,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.133709,proposed,0,-126.340000,54.885000,2.059357,6.429214,2.580000,6.495000,-0.520643,-0.065786,-23.206544,1.189297,2.653048,1.189297,-23.206544,-0.290000,0.910000,-23,81,-22.655763,81.421813,-22.655763,81.421813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.026749,13.247200,45.975043,43.508460,0.000000,0.000000,0.000000,0.000000,3.094243,3.325516,5.601176,1.804960,0.301448,0.040497,0.504268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008263,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.143769,proposed,0,-126.340000,54.885000,1.827294,6.480473,2.360000,6.545000,-0.532706,-0.064527,-24.060398,5.153621,2.653048,5.153621,-24.060398,-0.270000,0.920000,-26,43,-26.293277,43.268849,-26.293277,43.268849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.428108,13.094716,54.209262,56.638178,0.000000,0.000000,0.000000,0.000000,3.637492,3.846189,5.571217,2.926517,0.249551,0.038622,0.515985,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009313,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.153772,proposed,0,-126.340000,54.885000,1.588058,6.527316,2.120000,6.605000,-0.531942,-0.077684,-25.219201,6.800341,3.018985,6.800341,-25.219201,-0.240000,0.740000,-29,39,-29.124542,39.320097,-29.124542,39.320097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.777782,13.511883,60.119171,70.478766,0.000000,0.000000,0.000000,0.000000,3.956702,4.485398,5.564731,1.767680,0.258131,0.028219,0.507903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.163775,proposed,0,-126.340000,54.885000,1.340676,6.569920,1.860000,6.665000,-0.519324,-0.095080,-26.073055,4.299767,3.140965,4.299767,-26.073055,-0.260000,0.560000,-28,71,-27.800041,70.761621,-27.800041,70.761621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.370144,13.467039,58.912167,70.165432,0.000000,0.000000,0.000000,0.000000,3.864218,4.591184,5.587706,1.795820,0.265894,0.036652,0.501230,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008199,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.173784,proposed,0,-126.340000,54.885000,1.085321,6.608190,1.610000,6.695000,-0.524679,-0.086810,-26.073055,0.091484,2.592058,0.091484,-26.073055,-0.260000,0.580000,-38,102,-37.893414,101.816028,-37.893414,101.816028,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.979873,12.734300,50.932545,56.736211,0.000000,0.000000,0.000000,0.000000,3.357105,4.054280,5.595633,1.795282,0.284204,0.036541,0.523907,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008247,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.185597,proposed,0,-126.340000,54.885000,0.774360,6.647604,1.300000,6.695000,-0.525640,-0.047396,-26.621961,-2.287110,2.957996,-2.287110,-26.621961,-0.310000,0.820000,-38,100,-38.129050,99.623014,-38.129050,99.623014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.121206,11.928433,43.951807,48.581445,0.000000,0.000000,0.000000,0.000000,2.941957,3.523190,5.588836,1.541196,0.319321,0.018673,0.502126,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.193776,proposed,0,-126.340000,54.885000,0.553297,6.671163,1.080000,6.705000,-0.526703,-0.033837,-27.780764,0.030495,3.201954,0.030495,-27.780764,-0.340000,0.940000,-30,67,-30.359297,67.314062,-30.359297,67.314062,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.154719,11.806827,44.935648,47.301457,0.000000,0.000000,0.000000,0.000000,3.096483,3.460782,5.560070,1.738404,0.262161,0.025354,0.503050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008099,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.203770,proposed,0,-126.340000,54.885000,0.277136,6.695731,0.790000,6.735000,-0.512864,-0.039269,-30.281337,2.775027,3.628881,2.775027,-30.281337,-0.330000,0.850000,-15,47,-14.700232,46.836448,-14.700232,46.836448,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.357991,12.416912,52.973452,62.181349,0.000000,0.000000,0.000000,0.000000,3.639177,4.025004,5.570368,1.529386,0.221075,0.018956,0.501018,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.213766,proposed,0,-126.340000,54.885000,-0.005346,6.715592,0.460000,6.775000,-0.465346,-0.059408,-31.989046,3.750861,3.567892,3.750861,-31.989046,-0.260000,0.670000,-10,48,-10.054032,48.419241,-10.054032,48.419241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.025818,12.776586,57.051641,71.298966,0.000000,0.000000,0.000000,0.000000,3.939410,4.452266,5.545276,1.500009,0.195097,0.017725,0.500714,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.223769,proposed,0,-126.340000,54.885000,-0.293890,6.730685,0.170000,6.805000,-0.463890,-0.074315,-32.293994,1.433256,3.018985,1.433256,-32.293994,-0.180000,0.570000,-24,71,-24.497067,71.140046,-24.497067,71.140046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.184345,12.322388,54.548684,70.436062,0.000000,0.000000,0.000000,0.000000,3.644019,4.545555,5.552899,1.587073,0.213970,0.018661,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.233768,proposed,0,-126.340000,54.885000,-0.587721,6.740938,-0.150000,6.805000,-0.437721,-0.064062,-31.806078,-2.714037,3.872840,-2.714037,-31.806078,-0.180000,0.620000,-36,98,-35.549435,98.348796,-35.549435,98.348796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.834784,11.102681,45.804617,56.166148,0.000000,0.000000,0.000000,0.000000,3.411636,3.925538,5.563336,1.980209,0.297292,0.041734,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008395,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.243772,proposed,0,-126.340000,54.885000,-0.886668,6.746316,-0.450000,6.785000,-0.436668,-0.038684,-31.440140,-4.848673,3.872840,-4.848673,-31.440140,-0.260000,0.790000,-36,99,-36.442496,99.248039,-36.442496,99.248039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.092569,10.659209,36.824248,46.745956,0.000000,0.000000,0.000000,0.000000,2.913722,3.385262,5.578870,1.932013,0.269681,0.042189,0.500771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008335,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.253777,proposed,0,-126.340000,54.885000,-1.190160,6.746780,-0.760000,6.765000,-0.430160,-0.018220,-31.989046,-2.836017,3.689871,-2.836017,-31.989046,-0.320000,0.930000,-28,67,-28.121640,67.170167,-28.121640,67.170167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.871574,10.867054,38.949482,46.605755,0.000000,0.000000,0.000000,0.000000,2.721891,3.402715,5.592894,1.688057,0.282470,0.037726,0.500878,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008113,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.263773,proposed,0,-126.340000,54.885000,-1.497404,6.742315,-1.090000,6.775000,-0.407404,-0.032685,-33.208838,1.067318,3.689871,1.067318,-33.208838,-0.340000,0.840000,-15,36,-15.089062,36.165141,-15.089062,36.165141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.600044,11.365911,50.172065,63.892746,0.000000,0.000000,0.000000,0.000000,3.361301,4.107728,6.071738,1.508114,0.206832,0.034194,0.500852,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008330,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.273798,proposed,0,-126.340000,54.885000,-1.809139,6.732876,-1.450000,6.795000,-0.359139,-0.062124,-33.208838,1.189297,3.323933,1.189297,-33.208838,-0.280000,0.760000,-21,34,-20.909480,33.703753,-20.909480,33.703753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.299994,11.944291,57.956710,75.371306,0.000000,0.000000,0.000000,0.000000,3.804202,4.636116,5.545832,1.505601,0.204842,0.020535,0.500970,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.283781,proposed,0,-126.340000,54.885000,-2.122600,6.718542,-1.750000,6.795000,-0.372600,-0.076458,-33.940714,-1.738204,3.628881,-1.738204,-33.940714,-0.240000,0.500000,-25,76,-25.341223,75.890479,-25.341223,75.890479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.705319,11.803988,62.462215,76.889469,0.000000,0.000000,0.000000,0.000000,4.198122,4.930524,5.578445,1.442281,0.195649,0.016668,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.293768,proposed,0,-126.340000,54.885000,-2.438781,6.699282,-2.090000,6.755000,-0.348781,-0.055718,-33.452797,-6.617372,3.567892,-6.617372,-33.452797,-0.230000,0.580000,-34,108,-33.964571,107.947963,-33.964571,107.947963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.372606,11.474156,51.442678,60.823567,0.000000,0.000000,0.000000,0.000000,3.777566,4.318179,5.545859,1.424356,0.226889,0.016320,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.303768,proposed,0,-126.340000,54.885000,-2.757404,6.675092,-2.410000,6.715000,-0.347404,-0.039908,-33.574776,-7.715185,3.506902,-7.715185,-33.574776,-0.280000,0.830000,-31,92,-30.637467,92.418166,-30.637467,92.418166,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.255908,11.225799,44.940733,55.566914,0.000000,0.000000,0.000000,0.000000,3.379060,3.911216,5.543347,1.455412,0.338638,0.015534,0.503636,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.313768,proposed,0,-126.340000,54.885000,-3.077645,6.646016,-2.750000,6.665000,-0.327645,-0.018984,-34.184672,-4.299767,3.628881,-4.299767,-34.184672,-0.310000,0.920000,-20,53,-20.204847,52.761195,-20.204847,52.761195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.816846,11.884498,49.638263,61.958321,0.000000,0.000000,0.000000,0.000000,3.441651,4.224196,5.546650,1.545269,0.222005,0.027149,0.503609,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007856,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.323772,proposed,0,-126.340000,54.885000,-3.399067,6.612087,-3.090000,6.655000,-0.309067,-0.042913,-35.221495,-1.006328,3.872840,-1.006328,-35.221495,-0.300000,0.770000,-10,31,-9.661443,31.172685,-9.661443,31.172685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.886144,12.560224,62.825442,79.736942,0.000000,0.000000,0.000000,0.000000,3.989832,4.933706,5.553614,1.546566,0.205223,0.018776,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.333770,proposed,0,-126.340000,54.885000,-3.720885,6.573385,-3.440000,6.655000,-0.280885,-0.081615,-35.831391,-0.274453,3.140965,-0.274453,-35.831391,-0.250000,0.550000,-7,37,-7.450613,36.942585,-7.450613,36.942585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.714628,12.461257,70.890837,87.489137,0.000000,0.000000,0.000000,0.000000,4.445412,5.372217,5.552140,1.468635,0.188586,0.015881,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.343770,proposed,0,-126.340000,54.885000,-4.042805,6.529948,-3.790000,6.645000,-0.252805,-0.115052,-35.465454,-3.384923,3.323933,-3.384923,-35.465454,-0.190000,0.450000,-17,65,-17.253965,65.146389,-17.253965,65.146389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.301516,11.418686,74.189334,85.335018,0.000000,0.000000,0.000000,0.000000,4.831408,5.433304,5.551616,1.597342,0.193615,0.018960,0.505302,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.353770,proposed,0,-126.340000,54.885000,-4.364287,6.481849,-4.140000,6.605000,-0.224287,-0.123151,-35.160506,-8.630029,3.933829,-8.630029,-35.160506,-0.200000,0.540000,-19,96,-19.494582,96.385739,-19.494582,96.385739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.669632,10.740723,63.722991,70.075239,0.000000,0.000000,0.000000,0.000000,4.449968,4.796905,5.549327,1.472923,0.198415,0.015474,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.363769,proposed,0,-126.340000,54.885000,-4.684804,6.429172,-4.490000,6.525000,-0.194804,-0.095828,-34.916547,-9.117946,3.872840,-9.117946,-34.916547,-0.220000,0.750000,-17,81,-17.312816,80.972249,-17.312816,80.972249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.434369,10.367782,56.871735,62.991726,0.000000,0.000000,0.000000,0.000000,4.067626,4.373115,5.550094,1.452401,0.219060,0.014658,0.500778,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.373769,proposed,0,-126.340000,54.885000,-5.003927,6.371991,-4.840000,6.465000,-0.163927,-0.093009,-34.245662,-6.434403,4.116798,-6.434403,-34.245662,-0.210000,0.820000,-20,48,-19.964875,48.051401,-19.964875,48.051401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.792108,10.196230,62.812971,69.468313,0.000000,0.000000,0.000000,0.000000,4.251386,4.601908,5.548423,1.594161,0.201768,0.022048,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.383771,proposed,0,-126.340000,54.885000,-5.321191,6.310397,-5.170000,6.425000,-0.151191,-0.114603,-33.269828,-4.177788,3.079975,-4.177788,-33.269828,-0.210000,0.690000,-25,34,-25.091164,34.335261,-25.091164,34.335261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.646576,9.618530,72.193772,81.523184,0.000000,0.000000,0.000000,0.000000,4.700536,5.067981,5.553641,1.525256,0.267021,0.026126,0.501025,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.393771,proposed,0,-126.340000,54.885000,-5.635984,6.244516,-5.510000,6.395000,-0.125984,-0.150484,-33.391807,-4.299767,3.018985,-4.299767,-33.391807,-0.120000,0.510000,-32,45,-31.566591,44.885099,-31.566591,44.885099,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.399704,8.224705,73.688332,82.583414,0.000000,0.000000,0.000000,0.000000,4.861525,5.170345,5.549652,1.531536,0.206597,0.032208,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.403771,proposed,0,-126.340000,54.885000,-5.947928,6.174442,-5.830000,6.345000,-0.117928,-0.170558,-33.208838,-6.312424,3.445913,-6.312424,-33.208838,-0.280000,0.470000,-11,61,-10.570326,60.942330,-10.570326,60.942330,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.598536,6.802953,66.493510,74.887214,0.000000,0.000000,0.000000,0.000000,4.476381,4.864388,5.559862,1.669976,0.232646,0.035399,0.504100,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.413775,proposed,0,-126.340000,54.885000,-6.256630,6.100274,-6.150000,6.275000,-0.106630,-0.174726,-32.537953,-8.873987,3.567892,-8.873987,-32.537953,-0.250000,0.520000,-15,74,-15.245767,73.595508,-15.245767,73.595508,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.906830,8.285199,69.488478,80.326241,0.000000,0.000000,0.000000,0.000000,4.508601,5.278459,5.581295,1.633210,0.226658,0.025154,0.501244,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007978,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.423768,proposed,0,-126.340000,54.885000,-6.561212,6.022245,-6.470000,6.195000,-0.091212,-0.172755,-31.562119,-10.093779,3.262944,-10.093779,-31.562119,-0.200000,0.620000,-26,71,-26.279988,71.201371,-26.279988,71.201371,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.273626,9.063770,65.984572,73.268976,0.000000,0.000000,0.000000,0.000000,4.415154,4.948159,5.557241,1.635926,0.217264,0.020456,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007941,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.433781,proposed,0,-126.340000,54.885000,-6.862173,5.940238,-6.800000,6.115000,-0.062173,-0.174762,-30.159358,-8.630029,3.079975,-8.630029,-30.159358,-0.220000,0.690000,-31,49,-30.507859,49.204940,-30.507859,49.204940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.419897,8.508770,62.514763,68.935466,0.000000,0.000000,0.000000,0.000000,4.178716,4.569250,5.587133,1.732027,0.233747,0.024944,0.500883,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.443773,proposed,0,-126.340000,54.885000,-7.157845,5.854729,-7.070000,6.055000,-0.087845,-0.200271,-29.488473,-7.349247,1.921172,-7.349247,-29.488473,-0.260000,0.620000,-30,39,-29.529841,38.932043,-29.529841,38.932043,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.798887,7.772126,66.392458,75.357588,0.000000,0.000000,0.000000,0.000000,4.264299,4.743812,5.581243,1.753377,0.246483,0.035196,0.501218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.453774,proposed,0,-126.340000,54.885000,-7.448750,5.765601,-7.360000,5.995000,-0.088750,-0.229399,-28.207691,-5.885497,2.470079,-5.885497,-28.207691,-0.300000,0.510000,-30,32,-30.140741,31.532744,-30.140741,31.532744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.486926,6.577229,66.391961,76.767977,0.000000,0.000000,0.000000,0.000000,4.186470,4.816444,5.574990,1.791665,0.237627,0.035664,0.535462,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.463769,proposed,0,-126.340000,54.885000,-7.733978,5.673154,-7.640000,5.935000,-0.093978,-0.261846,-27.902743,-6.922320,2.714037,-6.922320,-27.902743,-0.320000,0.420000,-26,43,-25.899110,42.616103,-25.899110,42.616103,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.151137,5.823178,68.403558,79.218737,0.000000,0.000000,0.000000,0.000000,4.286532,4.989518,5.570367,1.715739,0.206086,0.025105,0.500717,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.473774,proposed,0,-126.340000,54.885000,-8.013659,5.577373,-7.920000,5.855000,-0.093659,-0.277627,-28.268681,-10.337738,2.287110,-10.337738,-28.268681,-0.330000,0.410000,-17,67,-16.916346,67.495396,-16.916346,67.495396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.805159,7.039968,68.605489,79.462234,0.000000,0.000000,0.000000,0.000000,4.353046,5.168676,5.570846,1.838203,0.254920,0.047973,0.500783,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008226,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.483776,proposed,0,-126.340000,54.885000,-8.287039,5.478543,-8.200000,5.745000,-0.087039,-0.266457,-27.902743,-12.350394,2.165131,-12.350394,-27.902743,-0.290000,0.520000,-19,72,-18.959617,71.968300,-18.959617,71.968300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.735503,10.238418,68.880878,78.185862,0.000000,0.000000,0.000000,0.000000,4.476180,5.326455,5.581011,1.747199,0.221447,0.032116,0.501160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.493770,proposed,0,-126.340000,54.885000,-8.553648,5.376876,-8.470000,5.635000,-0.083648,-0.258124,-26.926909,-12.045446,1.921172,-12.045446,-26.926909,-0.240000,0.630000,-28,56,-27.991041,56.464526,-27.991041,56.464526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.953031,12.741023,69.703884,77.555909,0.000000,0.000000,0.000000,0.000000,4.560998,5.232952,5.567485,1.661176,0.208704,0.022238,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007970,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.503767,proposed,0,-126.340000,54.885000,-8.813465,5.272423,-8.730000,5.555000,-0.083465,-0.282577,-26.317013,-9.056956,2.531068,-9.056956,-26.317013,-0.260000,0.630000,-25,27,-24.957965,26.611116,-24.957965,26.611116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.961540,12.679893,70.400119,77.206574,0.000000,0.000000,0.000000,0.000000,4.536920,4.977043,5.548960,1.554458,0.193164,0.018573,0.500946,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.513766,proposed,0,-126.340000,54.885000,-9.066120,5.165370,-8.980000,5.475000,-0.086120,-0.309630,-25.280190,-7.410237,2.043152,-7.410237,-25.280190,-0.290000,0.480000,-23,21,-23.316349,21.062663,-23.316349,21.062663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.456286,12.322642,76.838462,86.054286,0.000000,0.000000,0.000000,0.000000,4.741554,5.304651,5.543768,1.589716,0.191273,0.016814,0.500544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.523769,proposed,0,-126.340000,54.885000,-9.311401,5.055847,-9.230000,5.395000,-0.081401,-0.339153,-24.426336,-9.056956,1.555235,-9.056956,-24.426336,-0.280000,0.340000,-26,43,-25.505624,42.516979,-25.505624,42.516979,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.891072,12.211070,78.223033,87.503393,0.000000,0.000000,0.000000,0.000000,4.892879,5.491947,5.546702,1.458789,0.197331,0.015045,0.500518,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.533769,proposed,0,-126.340000,54.885000,-9.548849,4.944110,-9.470000,5.285000,-0.078849,-0.340890,-24.365346,-11.923467,1.555235,-11.923467,-24.365346,-0.270000,0.360000,-22,63,-22.073271,62.709726,-22.073271,62.709726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.359240,13.098863,75.769346,82.186490,0.000000,0.000000,0.000000,0.000000,4.910963,5.440998,6.900656,1.533159,0.263772,0.024753,0.500802,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.543770,proposed,0,-126.340000,54.885000,-9.778323,4.830280,-9.710000,5.185000,-0.068323,-0.354720,-23.328523,-13.753155,1.738204,-13.753155,-23.328523,-0.260000,0.470000,-25,64,-25.127730,64.155943,-25.127730,64.155943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.734499,15.463366,74.116368,79.583988,0.000000,0.000000,0.000000,0.000000,4.866286,5.427896,5.551499,1.575153,0.203311,0.023389,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.553772,proposed,0,-126.340000,54.885000,-9.999582,4.714534,-9.940000,5.055000,-0.059582,-0.340466,-22.901596,-13.387218,1.982162,-13.387218,-22.901596,-0.270000,0.570000,-20,51,-20.170309,50.834726,-20.170309,50.834726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.427322,17.189162,72.048692,76.813538,0.000000,0.000000,0.000000,0.000000,4.728870,5.182504,5.547943,1.457910,0.217496,0.020154,0.500716,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.563771,proposed,0,-126.340000,54.885000,-10.212360,4.597078,-10.170000,4.945000,-0.042360,-0.347922,-22.657637,-11.313571,1.677214,-11.313571,-22.657637,-0.250000,0.550000,-15,32,-15.019375,32.191342,-15.019375,32.191342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.148815,18.918969,75.720261,81.574168,0.000000,0.000000,0.000000,0.000000,4.826851,5.282315,5.562848,1.668879,0.196570,0.032369,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007971,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.573802,proposed,0,-126.340000,54.885000,-10.417152,4.477683,-10.390000,4.845000,-0.027152,-0.367317,-22.291700,-9.666852,1.250287,-9.666852,-22.291700,-0.240000,0.460000,-10,23,-9.555831,22.895268,-9.555831,22.895268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.368390,19.517974,80.261558,86.129611,0.000000,0.000000,0.000000,0.000000,5.051100,5.425372,5.552407,1.483111,0.205119,0.024582,0.502670,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.583765,proposed,0,-126.340000,54.885000,-10.611821,4.357706,-10.610000,4.745000,-0.001821,-0.387294,-21.437845,-11.313571,1.616224,-11.313571,-21.437845,-0.180000,0.340000,-15,44,-14.785368,43.672773,-14.785368,43.672773,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.425188,20.116038,84.677144,89.381721,0.000000,0.000000,0.000000,0.000000,5.395492,5.667422,5.554999,1.519587,0.207527,0.018322,0.502333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.593801,proposed,0,-126.340000,54.885000,-10.798968,4.235625,-10.820000,4.625000,0.021032,-0.389375,-19.913105,-14.546020,0.152474,-14.546020,-19.913105,-0.180000,0.350000,-20,68,-19.844903,68.319769,-19.844903,68.319769,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.531656,21.262666,80.906025,84.581629,0.000000,0.000000,0.000000,0.000000,5.398962,5.605683,5.554117,1.684458,0.232748,0.025181,0.500953,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.603803,proposed,0,-126.340000,54.885000,-10.976440,4.112895,-11.010000,4.475000,0.033560,-0.362105,-18.693313,-16.436698,0.762370,-16.436698,-18.693313,-0.190000,0.490000,-21,73,-21.141535,73.014386,-21.141535,73.014386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.456082,22.736842,74.041436,78.828119,0.000000,0.000000,0.000000,0.000000,5.079232,5.389203,5.561685,1.458508,0.200460,0.018243,0.500271,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.613769,proposed,0,-126.340000,54.885000,-11.144190,3.989728,-11.190000,4.335000,0.045810,-0.345272,-17.900448,-15.765812,0.823360,-15.765812,-17.900448,-0.210000,0.620000,-16,56,-16.083141,55.788966,-16.083141,55.788966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.675077,24.441774,71.776892,76.798561,0.000000,0.000000,0.000000,0.000000,4.903655,5.239134,5.549167,1.556392,0.181458,0.020192,0.500824,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.623798,proposed,0,-126.340000,54.885000,-11.303793,3.865047,-11.360000,4.195000,0.056207,-0.329953,-16.863625,-12.960290,0.579401,-12.960290,-16.863625,-0.210000,0.600000,-15,34,-14.530248,33.953302,-14.530248,33.953302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.898928,25.749963,76.635981,80.630751,0.000000,0.000000,0.000000,0.000000,5.068652,5.280905,5.551102,1.565062,0.203617,0.020778,0.501013,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.633798,proposed,0,-126.340000,54.885000,-11.453694,3.740149,-11.520000,4.095000,0.066306,-0.354851,-15.887791,-11.862478,1.006328,-11.862478,-15.887791,-0.170000,0.490000,-18,31,-18.330759,31.127279,-18.330759,31.127279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.176592,25.695804,82.289223,84.548405,0.000000,0.000000,0.000000,0.000000,5.388608,5.390710,5.552095,1.450001,0.183400,0.018470,0.502942,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.644074,proposed,0,-126.340000,54.885000,-11.598068,3.611387,-11.670000,3.965000,0.071932,-0.353613,-14.789979,-13.082270,0.274453,-13.082270,-14.789979,-0.180000,0.380000,-18,51,-18.157283,51.131380,-18.157283,51.131380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.761121,24.956825,81.643728,83.359490,0.000000,0.000000,0.000000,0.000000,5.444192,5.390709,5.596476,1.565936,0.206555,0.023517,0.500780,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.653802,proposed,0,-126.340000,54.885000,-11.725731,3.489236,-11.800000,3.835000,0.074269,-0.345764,-13.509197,-15.826802,0.396432,-15.826802,-13.509197,-0.190000,0.420000,-20,71,-20.215279,71.162772,-20.215279,71.162772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.861405,25.417960,76.993136,80.926094,0.000000,0.000000,0.000000,0.000000,5.271961,5.424677,5.551463,1.583443,0.236173,0.027452,0.500906,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.663772,proposed,0,-126.340000,54.885000,-11.847484,3.363941,-11.920000,3.675000,0.072516,-0.311059,-12.350394,-17.229563,0.457422,-17.229563,-12.350394,-0.220000,0.530000,-18,76,-18.251676,76.139792,-18.251676,76.139792,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.005855,26.461536,73.972795,79.267431,0.000000,0.000000,0.000000,0.000000,5.161999,5.435633,5.552940,1.478011,0.205186,0.017380,0.501057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.673799,proposed,0,-126.340000,54.885000,-11.960714,3.237945,-12.030000,3.515000,0.069286,-0.277055,-11.435550,-16.619667,0.518412,-16.619667,-11.435550,-0.200000,0.660000,-20,62,-19.599493,61.759273,-19.599493,61.759273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.354205,28.203191,75.173919,81.177972,0.000000,0.000000,0.000000,0.000000,5.236635,5.550554,5.555008,1.558009,0.201523,0.027579,0.500552,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.683769,proposed,0,-126.340000,54.885000,-12.064164,3.112848,-12.140000,3.375000,0.075836,-0.262152,-10.520706,-13.814145,-0.030495,-13.814145,-10.520706,-0.210000,0.640000,-16,41,-15.939996,41.028003,-15.939996,41.028003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.622222,28.992234,78.548508,83.350391,0.000000,0.000000,0.000000,0.000000,5.388732,5.534987,5.545887,1.432515,0.166538,0.016902,0.500260,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.693767,proposed,0,-126.340000,54.885000,-12.158851,2.987701,-12.240000,3.245000,0.081149,-0.257299,-9.727842,-11.801488,0.030495,-11.801488,-9.727842,-0.200000,0.530000,-14,35,-13.833686,34.577414,-13.833686,34.577414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.674069,28.356066,84.119999,86.445777,0.000000,0.000000,0.000000,0.000000,5.649473,5.617120,5.548478,1.455485,0.206347,0.020903,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.703796,proposed,0,-126.340000,54.885000,-12.244830,2.862586,-12.320000,3.125000,0.075170,-0.262414,-8.569039,-13.326228,-0.396432,-13.326228,-8.569039,-0.180000,0.430000,-18,56,-18.329547,56.073341,-18.329547,56.073341,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.082838,27.475671,85.516683,87.203052,0.000000,0.000000,0.000000,0.000000,5.819494,5.724339,5.542314,1.547410,0.166148,0.015543,0.504254,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.713797,proposed,0,-126.340000,54.885000,-12.321702,2.738366,-12.400000,2.985000,0.078298,-0.246634,-7.105289,-15.521854,-0.213464,-15.521854,-7.105289,-0.170000,0.450000,-24,75,-24.123262,75.247664,-24.123262,75.247664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.128862,27.084277,79.746988,83.616374,0.000000,0.000000,0.000000,0.000000,5.643763,5.693341,5.541562,1.447791,0.173130,0.023029,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.723803,proposed,0,-126.340000,54.885000,-12.389886,2.614750,-12.460000,2.825000,0.070114,-0.210250,-6.251434,-16.436698,-0.518412,-16.436698,-6.251434,-0.210000,0.590000,-19,75,-19.123563,74.692715,-19.123563,74.692715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.068308,27.092754,76.318182,81.958235,0.000000,0.000000,0.000000,0.000000,5.496088,5.676396,5.565789,1.672226,0.223061,0.029363,0.500681,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.733772,proposed,0,-126.340000,54.885000,-12.449286,2.492370,-12.520000,2.675000,0.070714,-0.182630,-4.848673,-15.277895,-0.030495,-15.277895,-4.848673,-0.210000,0.670000,-21,60,-21.390769,60.098404,-21.390769,60.098404,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.398947,28.656773,77.764055,85.539297,0.000000,0.000000,0.000000,0.000000,5.515902,5.875896,5.553638,1.569952,0.222442,0.023279,0.500750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.743792,proposed,0,-126.340000,54.885000,-12.500595,2.370220,-12.570000,2.535000,0.069405,-0.164780,-4.604715,-12.594353,-0.274453,-12.594353,-4.604715,-0.210000,0.650000,-14,41,-14.123541,41.339273,-14.123541,41.339273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.583405,29.190980,79.103804,85.300296,0.000000,0.000000,0.000000,0.000000,5.569481,5.746470,5.552833,1.453904,0.200878,0.018374,0.500718,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.753800,proposed,0,-126.340000,54.885000,-12.543614,2.249193,-12.600000,2.405000,0.056386,-0.155807,-3.994819,-12.228415,-0.396432,-12.228415,-3.994819,-0.190000,0.530000,-13,50,-13.261089,49.864710,-13.261089,49.864710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.898285,29.667843,82.434098,90.244125,0.000000,0.000000,0.000000,0.000000,5.693543,5.953158,5.553185,1.614354,0.194409,0.025358,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.763803,proposed,0,-126.340000,54.885000,-12.578605,2.129265,-12.630000,2.275000,0.051395,-0.145735,-2.165131,-13.814145,-0.091484,-13.814145,-2.165131,-0.170000,0.480000,-24,69,-23.778063,69.344560,-23.778063,69.344560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.930722,29.746782,81.842638,87.207784,0.000000,0.000000,0.000000,0.000000,5.798914,5.958086,5.557218,1.927723,0.335867,0.050563,0.501690,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008389,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.773774,proposed,0,-126.340000,54.885000,-12.605723,2.010862,-12.650000,2.125000,0.044277,-0.114138,-1.616224,-15.338885,-0.518412,-15.338885,-1.616224,-0.170000,0.550000,-22,80,-22.414017,80.353070,-22.414017,80.353070,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.365367,29.195183,76.245283,82.491663,0.000000,0.000000,0.000000,0.000000,5.605174,5.796902,5.560456,1.465334,0.215196,0.021126,0.500463,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.783799,proposed,0,-126.340000,54.885000,-12.625413,1.893009,-12.650000,1.985000,0.024587,-0.091991,-0.335443,-15.521854,-0.579401,-15.521854,-0.335443,-0.220000,0.660000,-20,75,-20.473991,74.623156,-20.473991,74.623156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.043374,30.090295,73.362257,84.058102,0.000000,0.000000,0.000000,0.000000,5.372283,5.925809,5.555008,1.646734,0.234891,0.030974,0.500874,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.793803,proposed,0,-126.340000,54.885000,-12.637726,1.776677,-12.650000,1.855000,0.012274,-0.078323,0.457422,-12.716332,0.030495,-12.716332,0.457422,-0.210000,0.720000,-20,47,-20.387391,47.298033,-20.387391,47.298033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.146873,31.396693,72.992471,85.053025,0.000000,0.000000,0.000000,0.000000,5.284141,5.906809,5.560103,2.344940,0.263797,0.041406,0.501001,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.803779,proposed,0,-126.340000,54.885000,-12.642960,1.661993,-12.640000,1.755000,-0.002960,-0.093007,0.518412,-8.812998,-0.091484,-8.812998,0.518412,-0.220000,0.630000,-11,22,-11.299909,22.263708,-11.299909,22.263708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.720183,31.095509,73.656633,86.875370,0.000000,0.000000,0.000000,0.000000,5.228927,5.775535,5.579125,1.645687,0.215274,0.032603,0.500697,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.813776,proposed,0,-126.340000,54.885000,-12.641408,1.548440,-12.630000,1.665000,-0.011408,-0.116560,1.067318,-9.544873,-0.396432,-9.544873,1.067318,-0.190000,0.410000,-11,47,-11.281123,46.645139,-11.281123,46.645139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.782181,30.517458,78.450419,93.725802,0.000000,0.000000,0.000000,0.000000,5.427548,6.107124,5.576880,1.833390,0.271670,0.042111,0.501308,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008239,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.823776,proposed,0,-126.340000,54.885000,-12.633319,1.436255,-12.610000,1.555000,-0.023319,-0.118745,1.616224,-12.289405,-0.091484,-12.289405,1.616224,-0.150000,0.390000,-15,74,-15.363957,73.585950,-15.363957,73.585950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.130254,29.198719,75.272645,84.827493,0.000000,0.000000,0.000000,0.000000,5.465961,5.955601,5.584636,1.665697,0.212909,0.028696,0.501067,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.833772,proposed,0,-126.340000,54.885000,-12.618977,1.325560,-12.580000,1.425000,-0.038977,-0.099440,2.957996,-14.667999,-0.823360,-14.667999,2.957996,-0.150000,0.520000,-22,85,-22.453751,85.286004,-22.453751,85.286004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.387565,28.304060,71.537617,80.884965,0.000000,0.000000,0.000000,0.000000,5.360971,5.897570,5.564276,1.823550,0.872685,0.039364,0.501268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.843777,proposed,0,-126.340000,54.885000,-12.598642,1.216234,-12.550000,1.295000,-0.048642,-0.078766,3.140965,-13.631176,-0.640391,-13.631176,3.140965,-0.180000,0.690000,-15,65,-14.900526,64.690568,-14.900526,64.690568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.613700,27.832187,67.171336,78.526531,0.000000,0.000000,0.000000,0.000000,5.113610,5.726612,5.582657,1.740762,0.228454,0.025800,0.504157,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.853775,proposed,0,-126.340000,54.885000,-12.572641,1.108486,-12.520000,1.175000,-0.052641,-0.066514,2.592058,-8.752008,-0.335443,-8.752008,2.592058,-0.180000,0.690000,-1,26,-1.415026,25.838255,-1.415026,25.838255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.403099,28.572377,66.561962,83.746437,0.000000,0.000000,0.000000,0.000000,4.863910,5.762742,7.365954,1.701581,0.227132,0.029689,0.500412,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.863767,proposed,0,-126.340000,54.885000,-12.541270,1.002286,-12.480000,1.105000,-0.061270,-0.102714,2.592058,-6.495393,0.152474,-6.495393,2.592058,-0.140000,0.540000,2,17,1.568925,17.149007,1.568925,17.149007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.491858,29.095611,71.302757,92.321196,0.000000,0.000000,0.000000,0.000000,4.992779,5.976353,5.554639,1.505265,0.209902,0.032582,0.502012,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.873789,proposed,0,-126.340000,54.885000,-12.504699,0.897273,-12.460000,1.035000,-0.044699,-0.137727,3.323933,-7.227268,-0.030495,-7.227268,3.323933,-0.090000,0.310000,-3,42,-3.114542,42.355634,-3.114542,42.355634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.840357,28.081234,73.590337,90.000717,0.000000,0.000000,0.000000,0.000000,5.303616,6.010947,5.607358,1.630830,0.194529,0.021532,0.502961,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.883808,proposed,0,-126.340000,54.885000,-12.463328,0.793788,-12.420000,0.935000,-0.043328,-0.141212,3.872840,-11.618519,-0.274453,-11.618519,3.872840,-0.060000,0.280000,-8,84,-8.133726,83.516891,-8.133726,83.516891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.646650,26.671980,70.627546,80.041072,0.000000,0.000000,0.000000,0.000000,5.268623,5.765435,5.558558,1.445704,0.213784,0.018246,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.893800,proposed,0,-126.340000,54.885000,-12.417586,0.692074,-12.370000,0.815000,-0.047586,-0.122926,3.750861,-14.119093,-0.335443,-14.119093,3.750861,-0.080000,0.520000,-2,87,-1.898765,87.089963,-1.898765,87.089963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.321162,24.999552,69.165353,77.766837,0.000000,0.000000,0.000000,0.000000,5.292290,5.832896,5.553880,1.434422,0.217980,0.020486,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.903809,proposed,0,-126.340000,54.885000,-12.367574,0.591640,-12.330000,0.685000,-0.037574,-0.093360,3.933829,-12.106436,-0.518412,-12.106436,3.933829,-0.060000,0.690000,1,58,0.716740,58.164977,0.716740,58.164977,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.489056,25.947013,68.227692,83.119923,0.000000,0.000000,0.000000,0.000000,5.219798,6.014642,5.553900,1.475255,0.207269,0.019908,0.508657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.913800,proposed,0,-126.340000,54.885000,-12.313773,0.492827,-12.280000,0.595000,-0.033773,-0.102173,4.421746,-8.203101,-0.335443,-8.203101,4.421746,-0.060000,0.640000,3,29,3.298446,28.795611,3.298446,28.795611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.909888,27.338397,67.064225,82.947670,0.000000,0.000000,0.000000,0.000000,4.962646,5.735759,5.552940,1.493892,0.196273,0.021477,0.510375,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.923800,proposed,0,-126.340000,54.885000,-12.256337,0.395319,-12.230000,0.535000,-0.026337,-0.139681,4.543725,-5.519559,-0.274453,-5.519559,4.543725,-0.050000,0.460000,7,19,7.355588,19.492076,7.355588,19.492076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.782962,27.487664,67.413615,84.898159,0.000000,0.000000,0.000000,0.000000,4.989754,5.693657,5.555265,1.452607,0.197242,0.023693,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.933800,proposed,0,-126.340000,54.885000,-12.195617,0.299180,-12.180000,0.475000,-0.015617,-0.175820,4.604715,-6.983309,-0.091484,-6.983309,4.604715,-0.040000,0.280000,10,45,10.394596,45.463494,10.394596,45.463494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.846033,27.013277,67.101109,85.194295,0.000000,0.000000,0.000000,0.000000,5.116759,5.821111,5.556406,1.452666,0.216696,0.020532,0.500877,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.943800,proposed,0,-126.340000,54.885000,-12.131900,0.204355,-12.120000,0.375000,-0.011900,-0.170645,5.519559,-11.435550,-0.335443,-11.435550,5.519559,0.010000,0.310000,-2,82,-1.600254,81.596460,-1.600254,81.596460,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.202728,26.695725,64.284707,79.947646,0.000000,0.000000,0.000000,0.000000,5.067893,5.813720,5.553629,1.482137,0.214888,0.018941,0.505539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.953798,proposed,0,-126.340000,54.885000,-12.065488,0.110810,-12.060000,0.255000,-0.005488,-0.144190,6.373413,-14.241072,-0.030495,-14.241072,6.373413,0.010000,0.500000,-8,92,-7.868252,92.061158,-7.868252,92.061158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.654655,25.603944,65.278747,75.693619,0.000000,0.000000,0.000000,0.000000,5.122388,5.712077,5.550000,1.587712,0.221039,0.021133,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.963799,proposed,0,-126.340000,54.885000,-11.996632,0.018446,-11.980000,0.125000,-0.016632,-0.106554,6.190445,-12.533363,-0.213464,-12.533363,6.190445,0.000000,0.810000,-4,54,-4.068084,54.279208,-4.068084,54.279208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.300275,24.730977,63.347482,73.872966,0.000000,0.000000,0.000000,0.000000,4.909171,5.494140,5.555774,1.506778,0.225367,0.027472,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.973775,proposed,0,-126.340000,54.885000,-11.925802,-0.072551,-11.920000,0.035000,-0.005802,-0.107551,6.556382,-8.081122,-0.457422,-8.081122,6.556382,-0.050000,0.640000,5,32,5.104822,31.765334,5.104822,31.765334,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.405062,25.484357,67.701520,79.250739,0.000000,0.000000,0.000000,0.000000,4.531369,5.459131,5.552754,1.608054,0.336655,0.068374,0.501408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.983801,proposed,0,-126.340000,54.885000,-11.852731,-0.162924,-11.840000,-0.035000,-0.012731,-0.127924,7.105289,-5.397580,0.152474,-5.397580,7.105289,-0.020000,0.470000,0,23,0.233536,22.870472,0.233536,22.870472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.619139,26.133508,69.351556,82.665685,0.000000,0.000000,0.000000,0.000000,4.434601,5.566938,5.595249,1.469287,0.201813,0.020006,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.993801,proposed,0,-126.340000,54.885000,-11.778217,-0.252068,-11.770000,-0.105000,-0.008217,-0.147068,7.654195,-7.654195,-0.396432,-7.654195,7.654195,-0.020000,0.330000,-3,53,-3.214263,52.565623,-3.214263,52.565623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.674431,26.039153,63.814591,76.807244,0.000000,0.000000,0.000000,0.000000,4.384468,5.345104,5.554916,1.501274,0.200198,0.021017,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.003799,proposed,0,-126.340000,54.885000,-11.702344,-0.340268,-11.690000,-0.215000,-0.012344,-0.125268,7.349247,-11.801488,-0.152474,-11.801488,7.349247,-0.020000,0.360000,-1,88,-1.394518,87.763019,-1.394518,87.763019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.745025,25.579899,60.831557,71.182168,0.000000,0.000000,0.000000,0.000000,4.251798,5.295595,5.556674,1.608162,0.218413,0.026918,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.013798,proposed,0,-126.340000,54.885000,-11.625334,-0.427630,-11.600000,-0.345000,-0.025334,-0.082630,8.447060,-14.607010,0.579401,-14.607010,8.447060,-0.010000,0.590000,-13,95,-13.184159,95.348839,-13.184159,95.348839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.831302,24.990273,67.887754,76.739265,0.000000,0.000000,0.000000,0.000000,4.564064,5.718769,5.557413,1.476129,0.256180,0.029263,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.023800,proposed,0,-126.340000,54.885000,-11.547393,-0.514264,-11.520000,-0.465000,-0.027393,-0.049264,8.630029,-11.801488,0.152474,-11.801488,8.630029,-0.040000,0.760000,-11,61,-10.765187,60.774494,-10.765187,60.774494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.725043,23.279275,65.440303,71.414406,0.000000,0.000000,0.000000,0.000000,4.373562,5.281556,5.615768,1.593503,0.263475,0.024391,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.033802,proposed,0,-126.340000,54.885000,-11.468762,-0.600229,-11.440000,-0.565000,-0.028762,-0.035229,8.264091,-8.142112,0.152474,-8.142112,8.264091,-0.060000,0.720000,-3,34,-2.659431,34.321651,-2.659431,34.321651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.220448,23.191424,65.994977,72.624047,0.000000,0.000000,0.000000,0.000000,3.871633,5.013789,5.563821,1.593938,0.224244,0.025148,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.043801,proposed,0,-126.340000,54.885000,-11.389681,-0.685583,-11.360000,-0.625000,-0.029681,-0.060583,7.776174,-5.214611,-0.213464,-5.214611,7.776174,-0.060000,0.540000,4,24,4.118278,23.628712,4.118278,23.628712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.794274,23.287113,66.422117,75.182018,0.000000,0.000000,0.000000,0.000000,3.962941,5.021007,5.585412,1.846579,0.280452,0.060137,0.500759,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008289,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.053773,proposed,0,-126.340000,54.885000,-11.310523,-0.770229,-11.280000,-0.685000,-0.030523,-0.085229,7.166278,-6.251434,-0.274453,-6.251434,7.166278,-0.060000,0.360000,10,46,10.068013,46.276734,10.068013,46.276734,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.383996,23.105858,64.964474,75.055680,0.000000,0.000000,0.000000,0.000000,3.889560,5.082832,5.564041,1.648883,0.216425,0.025389,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.063805,proposed,0,-126.340000,54.885000,-11.230785,-0.854991,-11.200000,-0.775000,-0.030785,-0.079991,7.349247,-11.435550,-0.091484,-11.435550,7.349247,-0.040000,0.350000,5,91,4.638991,91.188289,4.638991,91.188289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.335481,22.762903,62.519728,70.707374,0.000000,0.000000,0.000000,0.000000,3.802942,5.103225,5.554980,1.450741,0.221302,0.021902,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.073772,proposed,0,-126.340000,54.885000,-11.151630,-0.938906,-11.130000,-0.895000,-0.021630,-0.043906,7.410237,-14.119093,-0.152474,-14.119093,7.410237,-0.010000,0.590000,-1,97,-1.166490,97.294376,-1.166490,97.294376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.603558,19.904890,62.636943,70.511055,0.000000,0.000000,0.000000,0.000000,4.207245,5.131687,5.595783,1.874065,0.345436,0.045285,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008379,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.083806,proposed,0,-126.340000,54.885000,-11.072157,-1.023195,-11.040000,-1.025000,-0.032157,0.001805,7.288257,-11.984457,0.396432,-11.984457,7.288257,-0.020000,0.780000,0,68,-0.442645,67.568905,-0.442645,67.568905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.894929,16.721753,61.427579,68.929753,0.000000,0.000000,0.000000,0.000000,4.179422,4.788914,5.569825,1.653568,0.273305,0.035522,0.500666,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.093804,proposed,0,-126.340000,54.885000,-10.993333,-1.107079,-10.970000,-1.115000,-0.023333,0.007921,7.288257,-7.532216,-0.152474,-7.532216,7.288257,-0.030000,0.750000,3,33,2.857840,33.343272,2.857840,33.343272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.518378,14.699764,58.067818,61.361294,0.000000,0.000000,0.000000,0.000000,3.682759,4.286136,5.562612,1.983121,0.315889,0.061307,0.501034,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008443,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.103785,proposed,0,-126.340000,54.885000,-10.915131,-1.190817,-10.890000,-1.175000,-0.025131,-0.015817,7.715185,-5.031642,-0.396432,-5.031642,7.715185,-0.030000,0.540000,0,28,0.049468,28.474110,0.049468,28.474110,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.430066,13.381930,58.844199,64.652041,0.000000,0.000000,0.000000,0.000000,3.606817,4.323574,5.591551,1.764597,0.241982,0.039332,0.501545,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.113775,proposed,0,-126.340000,54.885000,-10.837460,-1.274727,-10.810000,-1.235000,-0.027460,-0.039727,7.471226,-5.580549,-0.396432,-5.580549,7.471226,-0.020000,0.380000,0,46,-0.128689,45.548059,-0.128689,45.548059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.260653,11.657577,54.524102,60.611323,0.000000,0.000000,0.000000,0.000000,3.584752,4.268856,5.588762,1.760591,0.237104,0.041919,0.514847,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.123780,proposed,0,-126.340000,54.885000,-10.760365,-1.358966,-10.740000,-1.325000,-0.020365,-0.033966,7.654195,-10.459717,-0.335443,-10.459717,7.654195,-0.020000,0.360000,-3,89,-3.345947,88.544366,-3.345947,88.544366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.176251,10.259921,54.823397,59.307387,0.000000,0.000000,0.000000,0.000000,3.606272,4.396229,5.586209,1.872947,0.297463,0.083313,0.500906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008359,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.133785,proposed,0,-126.340000,54.885000,-10.684061,-1.443490,-10.650000,-1.445000,-0.034061,0.001510,7.654195,-10.459717,-0.152474,-13.692166,7.288257,-0.030000,0.580000,-5,74,-5.040287,74.371662,-5.040287,74.371662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.822977,6.424541,57.051482,68.710754,0.000000,0.000000,0.000000,0.000000,3.860778,4.484040,6.382937,3.744229,0.270613,0.037551,0.501028,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010948,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.144768,proposed,0,-126.340000,54.885000,-10.601285,-1.536726,-10.570000,-1.575000,-0.031285,0.038274,7.471226,-12.716332,-0.030495,-12.716332,7.471226,-0.050000,0.710000,-2,83,-2.144230,83.201632,-2.144230,83.201632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.793487,4.684402,56.768365,61.163492,0.000000,0.000000,0.000000,0.000000,3.589981,4.169782,5.562952,1.729164,0.233557,0.033202,0.512935,1,1,0,6,0,0,0,0,0,0,2,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.154838,proposed,0,-126.340000,54.885000,-10.526367,-1.622717,-10.500000,-1.685000,-0.026367,0.062283,6.129455,-9.849821,0.152474,-9.849821,6.129455,0.020000,0.800000,1,54,0.982422,53.903304,0.982422,53.903304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.668067,2.900101,55.076314,59.400737,0.000000,0.000000,0.000000,0.000000,3.467168,3.985327,6.273473,1.759953,0.243465,0.033758,0.500800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.164839,proposed,0,-126.340000,54.885000,-10.452925,-1.708699,-10.430000,-1.765000,-0.022925,0.056301,5.885497,-7.410237,-0.213464,-7.410237,5.885497,-0.050000,0.670000,13,43,12.929722,43.317556,12.929722,43.317556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.969479,2.238409,54.491075,55.285110,0.000000,0.000000,0.000000,0.000000,3.473980,3.780660,5.664003,1.826197,0.297083,0.033868,0.500835,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008336,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.174850,proposed,0,-126.340000,54.885000,-10.380392,-1.795440,-10.370000,-1.835000,-0.010392,0.039560,5.885497,-7.410237,0.091484,-6.007476,5.763517,-0.020000,0.530000,10,53,10.492093,52.975847,10.492093,52.975847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.529626,2.730920,57.489899,60.535583,0.000000,0.000000,0.000000,0.000000,3.689358,4.109617,6.288472,1.799855,0.241811,0.040931,2.377533,1,1,0,8,1,2,0,0,0,0,1,1,1,1,1,0.010761,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.185690,proposed,0,-126.340000,54.885000,-10.302994,-1.890198,-10.300000,-1.905000,-0.002994,0.014802,6.373413,-8.203101,0.396432,-8.203101,6.373413,0.010000,0.490000,2,60,1.625018,60.495677,1.625018,60.495677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.542446,1.500575,51.171373,54.325979,0.000000,0.000000,0.000000,0.000000,3.339230,3.846865,6.296912,1.654076,0.218105,0.032090,0.503242,1,1,0,5,0,0,0,0,0,0,1,1,1,1,1,0.008714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.195754,proposed,0,-126.340000,54.885000,-10.232188,-1.979054,-10.240000,-1.995000,0.007812,0.015946,6.495393,-9.056956,-0.091484,-9.056956,6.495393,0.020000,0.530000,-2,64,-2.371898,64.180104,-2.371898,64.180104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.609491,-1.463276,45.324395,53.038293,0.000000,0.000000,0.000000,0.000000,3.195219,3.420582,5.564086,1.678738,0.245546,0.033688,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.205757,proposed,0,-126.340000,54.885000,-10.162809,-2.068275,-10.170000,-2.085000,0.007191,0.016725,6.983309,-10.215758,-0.457422,-10.215758,6.983309,0.000000,0.560000,-6,71,-6.285576,70.967064,-6.285576,70.967064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.005010,-4.500275,44.273675,52.002791,0.000000,0.000000,0.000000,0.000000,3.040367,3.369871,6.132213,1.673939,0.218863,0.032980,0.500854,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.215750,proposed,0,-126.340000,54.885000,-10.094462,-2.158389,-10.090000,-2.185000,-0.004462,0.026611,6.678361,-9.971800,-0.335443,-9.971800,6.678361,-0.020000,0.610000,-4,66,-3.965090,65.548008,-3.965090,65.548008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.074192,-7.679438,43.679627,52.356939,0.000000,0.000000,0.000000,0.000000,2.947103,3.372059,5.562880,1.753637,0.221900,0.028064,0.500974,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.225756,proposed,0,-126.340000,54.885000,-10.026952,-2.249672,-10.030000,-2.285000,0.003048,0.035328,6.129455,-9.239925,0.396432,-9.239925,6.129455,-0.040000,0.630000,3,58,3.373822,57.921578,3.373822,57.921578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.747722,-9.909265,44.940524,50.992962,0.000000,0.000000,0.000000,0.000000,3.102154,3.397388,5.576743,1.677118,0.214893,0.028813,0.500618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.235752,proposed,0,-126.340000,54.885000,-9.960400,-2.341954,-9.960000,-2.365000,-0.000400,0.023046,5.885497,-8.386070,-0.091484,-8.386070,5.885497,-0.040000,0.600000,5,51,5.465422,51.290394,5.465422,51.290394,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.668386,-10.846091,47.758517,51.296396,0.000000,0.000000,0.000000,0.000000,3.359794,3.502268,5.562127,1.494937,0.185667,0.020511,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.245782,proposed,0,-126.340000,54.885000,-9.894444,-2.435723,-9.900000,-2.445000,0.005556,0.009277,5.092632,-7.288257,0.091484,-7.288257,5.092632,-0.060000,0.540000,15,46,15.320266,45.520871,15.320266,45.520871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.729346,-11.926656,46.220391,50.866659,0.000000,0.000000,0.000000,0.000000,3.323174,3.473586,5.557739,1.491577,0.207309,0.021714,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.255778,proposed,0,-126.340000,54.885000,-9.829466,-2.530386,-9.830000,-2.515000,0.000534,-0.015386,5.763517,-7.837164,-0.396432,-7.837164,5.763517,-0.020000,0.470000,4,52,4.053976,52.400545,4.053976,52.400545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.457035,-11.814809,50.051917,53.611373,0.000000,0.000000,0.000000,0.000000,3.578019,3.664793,5.556359,1.448940,0.201132,0.018286,0.501274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.265783,proposed,0,-126.340000,54.885000,-9.765115,-2.626377,-9.760000,-2.605000,-0.005115,-0.021377,6.678361,-9.361904,-0.030495,-9.361904,6.678361,0.000000,0.440000,-10,66,-9.544275,66.417520,-9.544275,66.417520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.568544,-13.519329,43.111218,53.578598,0.000000,0.000000,0.000000,0.000000,3.074376,3.437594,5.555057,1.470188,0.191326,0.020808,0.500948,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.275781,proposed,0,-126.340000,54.885000,-9.701395,-2.723595,-9.680000,-2.695000,-0.021395,-0.028595,7.166278,-9.605862,-0.152474,-9.605862,7.166278,-0.040000,0.500000,-13,62,-13.227854,62.453798,-13.227854,62.453798,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.291339,-16.654102,39.984976,55.186085,0.000000,0.000000,0.000000,0.000000,3.058675,3.382798,5.555780,1.469358,0.200737,0.019176,0.500564,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.285781,proposed,0,-126.340000,54.885000,-9.638159,-2.822153,-9.610000,-2.785000,-0.028159,-0.037153,7.593205,-8.812998,0.274453,-8.812998,7.593205,-0.060000,0.530000,-16,52,-16.153848,51.722555,-16.153848,51.722555,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.449946,-19.438902,39.984467,53.481831,0.000000,0.000000,0.000000,0.000000,2.846137,3.388882,5.554445,1.583670,0.188992,0.021789,0.500633,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.295791,proposed,0,-126.340000,54.885000,-9.575260,-2.922149,-9.520000,-2.865000,-0.055260,-0.057149,7.044299,-7.715185,-0.335443,-7.715185,7.044299,-0.060000,0.650000,-14,29,-14.441999,28.918513,-14.441999,28.918513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.103248,-21.814772,38.750056,49.987989,0.000000,0.000000,0.000000,0.000000,2.859509,3.315628,5.561320,1.591590,0.199135,0.026469,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.305788,proposed,0,-126.340000,54.885000,-9.512734,-3.023367,-9.450000,-2.935000,-0.062734,-0.088367,7.105289,-7.593205,0.091484,-7.593205,7.105289,-0.090000,0.410000,-11,45,-11.037567,44.669434,-11.037567,44.669434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.472482,-21.567074,44.588348,51.539992,0.000000,0.000000,0.000000,0.000000,3.332426,3.547221,5.589412,1.496303,0.213691,0.019910,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.315778,proposed,0,-126.340000,54.885000,-9.450425,-3.125883,-9.370000,-3.015000,-0.080425,-0.110883,6.861330,-8.569039,-0.152474,-8.569039,6.861330,-0.080000,0.360000,-11,54,-11.382438,54.239121,-11.382438,54.239121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.017627,-20.649340,47.929584,56.319566,0.000000,0.000000,0.000000,0.000000,3.554167,3.673567,5.554956,1.824645,0.241067,0.038782,0.500921,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008172,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.325933,proposed,0,-126.340000,54.885000,-9.387147,-3.231487,-9.290000,-3.125000,-0.097147,-0.106487,6.373413,-10.520706,0.152474,-10.520706,6.373413,-0.100000,0.440000,-7,62,-6.585555,62.000619,-6.585555,62.000619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.863906,-19.814355,49.278408,58.865337,0.000000,0.000000,0.000000,0.000000,3.598707,3.771467,9.230759,2.450186,0.239932,0.037902,0.812664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.012783,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.338753,proposed,0,-126.340000,54.885000,-9.307154,-3.366801,-9.220000,-3.235000,-0.087154,-0.131801,5.031642,-10.215758,0.457422,-10.215758,5.031642,-0.140000,0.490000,12,51,12.127938,50.871604,12.127938,50.871604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.885566,-18.748126,51.181144,59.988418,0.000000,0.000000,0.000000,0.000000,3.731582,3.873755,5.590590,1.742485,0.226361,0.033592,0.500977,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.348819,proposed,0,-126.340000,54.885000,-9.244101,-3.474590,-9.150000,-3.335000,-0.094101,-0.139590,5.031642,-10.215758,0.274453,-8.752008,5.519559,-0.100000,0.520000,9,44,8.607682,44.179011,8.607682,44.179011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.966305,-15.367515,58.492074,63.112113,0.000000,0.000000,0.000000,0.000000,4.223229,4.167814,5.573449,1.664884,0.230513,0.034327,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.358818,proposed,0,-126.340000,54.885000,-9.181113,-3.582985,-9.090000,-3.415000,-0.091113,-0.167985,5.031642,-7.288257,0.213464,-7.288257,5.031642,-0.080000,0.450000,7,22,7.319697,22.159928,7.319697,22.159928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.675871,-14.629386,51.538892,60.182722,0.000000,0.000000,0.000000,0.000000,3.812153,4.006778,5.762117,1.711300,0.222125,0.034116,0.500949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.368816,proposed,0,-126.340000,54.885000,-9.117650,-3.692652,-9.040000,-3.495000,-0.077650,-0.197652,5.519559,-7.593205,0.396432,-7.593205,5.519559,-0.040000,0.360000,-1,28,-1.053339,27.639067,-1.053339,27.639067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.381033,-13.901234,53.757839,61.637919,0.000000,0.000000,0.000000,0.000000,3.749278,4.149202,5.582424,1.764824,0.219792,0.031653,0.500810,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.379878,proposed,0,-126.340000,54.885000,-9.046720,-3.815438,-8.970000,-3.605000,-0.076720,-0.210438,5.519559,-10.947634,-0.152474,-10.947634,5.519559,-0.020000,0.290000,-5,59,-5.375939,58.953265,-5.375939,58.953265,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.336870,-13.354395,58.683622,67.290888,0.000000,0.000000,0.000000,0.000000,3.973174,4.284983,5.602673,1.680972,0.250393,0.036131,0.501470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.388819,proposed,0,-126.340000,54.885000,-8.988737,-3.915733,-8.920000,-3.725000,-0.068737,-0.190733,5.763517,-14.058103,0.030495,-14.058103,5.763517,-0.030000,0.370000,-7,79,-7.090911,78.911768,-7.090911,78.911768,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.790840,-13.078827,61.476020,74.131891,0.000000,0.000000,0.000000,0.000000,4.317319,4.616044,6.544957,1.723585,0.226366,0.028587,0.500898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.399628,proposed,0,-126.340000,54.885000,-8.917700,-4.038219,-8.850000,-3.895000,-0.067700,-0.143219,6.190445,-12.899301,0.213464,-12.899301,6.190445,-0.040000,0.580000,-9,54,-8.672018,54.210294,-8.672018,54.210294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.955254,-13.805435,62.931543,78.836930,0.000000,0.000000,0.000000,0.000000,4.521707,4.684736,8.531494,1.742233,0.245759,0.035934,0.501042,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.011068,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.410731,proposed,0,-126.340000,54.885000,-8.843532,-4.165318,-8.780000,-3.975000,-0.063532,-0.190318,6.251434,-10.032790,-0.396432,-10.032790,6.251434,-0.110000,0.590000,3,23,2.775098,23.218923,2.775098,23.218923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.222735,-14.262018,57.381951,71.705361,0.000000,0.000000,0.000000,0.000000,4.071761,4.532208,5.568627,1.719691,0.201199,0.028229,0.501182,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.420800,proposed,0,-126.340000,54.885000,-8.775074,-4.281644,-8.720000,-4.065000,-0.055074,-0.216644,5.885497,-7.959143,0.091484,-7.959143,5.885497,-0.070000,0.440000,6,15,5.701411,14.939750,5.701411,14.939750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.556594,-12.678055,59.624654,69.288389,0.000000,0.000000,0.000000,0.000000,4.062408,4.578984,5.577990,1.713189,0.218035,0.030205,0.500464,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.430788,proposed,0,-126.340000,54.885000,-8.705922,-4.397953,-8.660000,-4.145000,-0.045922,-0.252953,5.519559,-9.056956,0.152474,-9.056956,5.519559,-0.050000,0.260000,9,36,9.337879,35.635247,9.337879,35.635247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.281218,-11.033235,63.670989,73.759744,0.000000,0.000000,0.000000,0.000000,4.136035,4.748444,5.555769,1.488754,0.209392,0.020695,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.440792,proposed,0,-126.340000,54.885000,-8.635314,-4.515262,-8.590000,-4.265000,-0.045314,-0.250262,6.068465,-13.204249,-0.091484,-13.204249,6.068465,-0.020000,0.270000,1,68,1.474528,68.462283,1.474528,68.462283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.898497,-9.316905,66.841831,75.888516,0.000000,0.000000,0.000000,0.000000,4.394625,5.082344,5.553029,1.487728,0.203097,0.024495,0.500686,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.450790,proposed,0,-126.340000,54.885000,-8.563296,-4.633230,-8.520000,-4.405000,-0.043296,-0.228230,6.739351,-16.436698,0.335443,-16.436698,6.739351,-0.020000,0.450000,-5,81,-4.897844,80.708329,-4.897844,80.708329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.812495,-8.655310,68.968191,81.445025,0.000000,0.000000,0.000000,0.000000,4.754266,5.192479,5.547536,1.554791,0.182110,0.017610,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007809,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.460818,proposed,0,-126.340000,54.885000,-8.489511,-4.752175,-8.450000,-4.555000,-0.039511,-0.197175,7.044299,-16.192739,0.640391,-16.192739,7.044299,-0.030000,0.610000,-5,66,-5.099847,66.384543,-5.099847,66.384543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.273211,-8.343029,69.029663,83.028434,0.000000,0.000000,0.000000,0.000000,4.924582,5.151075,5.551471,1.434085,0.183473,0.019897,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.470820,proposed,0,-126.340000,54.885000,-8.414282,-4.871321,-8.370000,-4.695000,-0.044282,-0.176321,7.166278,-12.655342,0.945339,-12.655342,7.166278,-0.070000,0.650000,2,34,1.941855,34.117088,1.941855,34.117088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.313188,-7.534947,65.132733,78.032269,0.000000,0.000000,0.000000,0.000000,4.625954,4.910405,5.551915,1.463734,0.187995,0.019449,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.480821,proposed,0,-126.340000,54.885000,-8.337340,-4.990861,-8.300000,-4.795000,-0.037340,-0.195861,7.532216,-9.056956,0.640391,-9.056956,7.532216,-0.070000,0.490000,4,15,4.289943,15.291540,4.289943,15.291540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.657774,-5.861653,64.015216,74.948575,0.000000,0.000000,0.000000,0.000000,4.194078,4.794929,5.551833,1.446438,0.200781,0.020361,0.502333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.490819,proposed,0,-126.340000,54.885000,-8.258626,-5.110653,-8.230000,-4.895000,-0.028626,-0.215653,6.800341,-10.398727,0.457422,-10.398727,6.800341,-0.060000,0.300000,13,40,12.684183,40.461502,12.684183,40.461502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.746563,-3.627693,67.904672,80.921969,0.000000,0.000000,0.000000,0.000000,4.386690,5.115697,6.809301,1.728761,0.242176,0.046335,0.500508,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009340,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.500789,proposed,0,-126.340000,54.885000,-8.178303,-5.230238,-8.150000,-5.015000,-0.028303,-0.215238,7.288257,-14.241072,0.457422,-14.241072,7.288257,0.000000,0.250000,3,77,2.581744,76.773843,2.581744,76.773843,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.313238,-1.215552,69.553577,81.225015,0.000000,0.000000,0.000000,0.000000,4.532078,5.473966,5.547527,1.497184,0.206568,0.023787,0.504881,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.510794,proposed,0,-126.340000,54.885000,-8.095788,-5.350273,-8.070000,-5.165000,-0.025788,-0.185273,7.959143,-16.863625,0.518412,-16.863625,7.959143,0.000000,0.470000,-4,82,-3.823223,82.205150,-3.823223,82.205150,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.508973,-0.921682,71.847870,84.120775,0.000000,0.000000,0.000000,0.000000,4.900042,5.476686,5.553400,1.418780,0.194553,0.015634,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.520821,proposed,0,-126.340000,54.885000,-8.011144,-5.470438,-7.980000,-5.315000,-0.031144,-0.155438,8.569039,-15.521854,0.579401,-15.521854,8.569039,-0.030000,0.650000,-5,58,-4.656140,57.519806,-4.656140,57.519806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.474438,-0.806548,70.993007,84.253256,0.000000,0.000000,0.000000,0.000000,4.991865,5.367196,5.549348,1.525912,0.180742,0.016579,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.530802,proposed,0,-126.340000,54.885000,-7.924907,-5.589797,-7.890000,-5.455000,-0.034907,-0.134797,9.239925,-11.374561,0.823360,-11.374561,9.239925,0.050000,0.690000,-18,20,-17.675278,20.449128,-17.675278,20.449128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.345013,0.085178,66.132518,75.922243,0.000000,0.000000,0.000000,0.000000,4.674072,4.979801,5.596205,1.643477,0.223235,0.027977,0.500544,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.540797,proposed,0,-126.340000,54.885000,-7.836572,-5.708888,-7.800000,-5.565000,-0.036572,-0.143888,7.898153,-9.483883,0.640391,-9.483883,7.898153,-0.100000,0.430000,14,27,14.307469,27.131823,14.307469,27.131823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.801572,0.738778,68.056067,78.401574,0.000000,0.000000,0.000000,0.000000,4.631844,4.945574,5.565463,1.782368,0.240739,0.039653,0.501114,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.551309,proposed,0,-126.340000,54.885000,-7.741500,-5.833532,-7.710000,-5.685000,-0.031500,-0.148532,8.081122,-12.228415,0.335443,-12.228415,8.081122,-0.070000,0.310000,14,60,14.072502,60.362591,14.072502,60.362591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.555306,4.163718,71.422590,85.917335,0.000000,0.000000,0.000000,0.000000,4.754548,5.405105,5.867524,1.883956,0.219866,0.033221,1.457010,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009473,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.560816,proposed,0,-126.340000,54.885000,-7.653619,-5.945559,-7.630000,-5.815000,-0.023619,-0.130559,8.264091,-15.277895,0.396432,-15.277895,8.264091,0.000000,0.390000,5,82,4.820621,81.604716,4.820621,81.604716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.948131,5.318175,69.909791,83.603899,0.000000,0.000000,0.000000,0.000000,4.608650,5.631914,5.563148,1.703351,0.240862,0.029855,0.501427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.570888,proposed,0,-126.340000,54.885000,-7.558562,-6.063364,-7.530000,-5.975000,-0.028562,-0.088364,9.178935,-17.168573,0.701380,-17.168573,9.178935,0.000000,0.590000,-5,84,-4.537346,84.212249,-4.537346,84.212249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.609521,5.570002,72.562860,84.200921,0.000000,0.000000,0.000000,0.000000,4.860002,5.565980,6.425946,1.634096,0.241921,0.035409,0.500853,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.580877,proposed,0,-126.340000,54.885000,-7.462341,-6.179131,-7.410000,-6.145000,-0.052341,-0.034131,9.422894,-13.936124,0.640391,-13.936124,9.422894,0.000000,0.730000,-8,51,-8.338900,51.131623,-8.338900,51.131623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.691138,5.108113,72.539054,84.075549,0.000000,0.000000,0.000000,0.000000,5.005779,5.376167,7.304595,1.838233,0.267494,0.039575,0.501261,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.590873,proposed,0,-126.340000,54.885000,-7.364138,-6.293765,-7.320000,-6.245000,-0.044138,-0.048765,9.361904,-10.825654,0.945339,-10.825654,9.361904,-0.080000,0.700000,5,27,4.982471,26.721342,4.982471,26.721342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.053608,5.612442,67.933740,79.417332,0.000000,0.000000,0.000000,0.000000,4.664906,5.028516,5.549890,1.655887,0.206342,0.018664,0.500567,1,1,0,7,1,0,0,0,0,0,2,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.600935,proposed,0,-126.340000,54.885000,-7.263420,-6.407746,-7.220000,-6.335000,-0.043420,-0.072746,10.154769,-7.776174,0.274453,-7.776174,10.154769,-0.030000,0.480000,-3,20,-3.479232,19.976167,-3.479232,19.976167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.528057,6.777832,67.286085,82.119261,0.000000,0.000000,0.000000,0.000000,4.370242,5.018048,5.554866,1.486688,0.199287,0.019710,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.610964,proposed,0,-126.340000,54.885000,-7.161245,-6.519763,-7.110000,-6.425000,-0.051245,-0.094763,10.642686,-9.788831,1.494245,-9.788831,10.642686,-0.040000,0.330000,-7,50,-7.084271,49.713302,-7.084271,49.713302,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.498530,7.099974,72.084063,85.648070,0.000000,0.000000,0.000000,0.000000,4.744799,5.437199,5.554341,1.546213,0.203731,0.022733,0.500582,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.620971,proposed,0,-126.340000,54.885000,-7.057580,-6.629797,-7.000000,-6.555000,-0.057580,-0.074797,10.764665,-13.936124,1.372266,-13.936124,10.764665,-0.050000,0.360000,-8,86,-8.404405,85.745434,-8.404405,85.745434,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.562469,7.808033,71.500181,83.111345,0.000000,0.000000,0.000000,0.000000,4.866951,5.649453,5.554322,1.487183,0.216547,0.022939,0.501299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.630964,proposed,0,-126.340000,54.885000,-6.952444,-6.737773,-6.890000,-6.705000,-0.062444,-0.032773,10.337738,-16.375708,1.006328,-16.375708,10.337738,-0.050000,0.580000,-5,93,-5.332288,92.787885,-5.332288,92.787885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.996530,8.228024,74.210724,88.622884,0.000000,0.000000,0.000000,0.000000,5.182666,5.946636,5.555156,1.490291,0.237058,0.018597,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.640963,proposed,0,-126.340000,54.885000,-6.845754,-6.843716,-6.780000,-6.845000,-0.065754,0.001284,11.069613,-13.509197,1.128308,-13.509197,11.069613,-0.070000,0.780000,-7,56,-6.581629,55.812637,-6.581629,55.812637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.410856,9.309696,79.135648,94.937297,0.000000,0.000000,0.000000,0.000000,5.527435,6.370787,5.553252,1.458296,0.232515,0.016435,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.650963,proposed,0,-126.340000,54.885000,-6.737669,-6.947408,-6.670000,-6.945000,-0.067669,-0.002408,10.337738,-7.715185,1.616224,-7.715185,10.337738,-0.070000,0.710000,4,14,3.549377,14.446932,3.549377,14.446932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.670402,11.091148,78.916166,96.700449,0.000000,0.000000,0.000000,0.000000,5.430900,6.160373,5.550903,1.434902,0.184359,0.016754,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.660931,proposed,0,-126.340000,54.885000,-6.628685,-7.048343,-6.570000,-7.005000,-0.058685,-0.043343,9.605862,-4.177788,1.067318,-4.177788,9.605862,-0.050000,0.450000,13,6,12.799685,6.170406,12.799685,6.170406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.079690,12.582172,78.415992,98.399540,0.000000,0.000000,0.000000,0.000000,5.064182,5.967218,5.551325,1.462148,0.186901,0.017582,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.670931,proposed,0,-126.340000,54.885000,-6.518242,-7.147000,-6.460000,-7.065000,-0.058242,-0.082000,9.666852,-6.617372,1.250287,-6.617372,9.666852,-0.040000,0.220000,13,46,13.261025,46.261190,13.261025,46.261190,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.823264,13.431411,80.277463,100.741521,0.000000,0.000000,0.000000,0.000000,5.166755,6.252192,5.553945,1.470259,0.200662,0.024620,0.653428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.680935,proposed,0,-126.340000,54.885000,-6.406799,-7.242915,-6.360000,-7.155000,-0.046799,-0.087915,9.544873,-11.557530,0.335443,-11.557530,9.544873,0.030000,0.290000,5,85,5.323485,85.066415,5.323485,85.066415,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.039896,12.281982,78.612988,91.676427,0.000000,0.000000,0.000000,0.000000,5.227592,6.171788,5.561722,1.728644,0.310933,0.057825,0.503176,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.690955,proposed,0,-126.340000,54.885000,-6.294385,-7.336028,-6.260000,-7.275000,-0.034385,-0.061028,10.459717,-13.936124,1.067318,-13.936124,10.459717,0.010000,0.560000,-1,87,-0.893388,87.484764,-0.893388,87.484764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.796360,10.419462,78.404317,92.209831,0.000000,0.000000,0.000000,0.000000,5.429516,6.042382,5.594492,1.535423,0.209649,0.019655,0.500516,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.700938,proposed,0,-126.340000,54.885000,-6.181780,-7.425684,-6.150000,-7.395000,-0.031780,-0.030684,10.337738,-10.154769,1.006328,-10.154769,10.337738,0.010000,0.740000,1,46,0.884549,46.265181,0.884549,46.265181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.719572,9.100725,76.486500,89.443003,0.000000,0.000000,0.000000,0.000000,5.477862,5.818403,5.563543,1.636069,0.230268,0.028264,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.710968,proposed,0,-126.340000,54.885000,-6.068209,-7.512479,-6.040000,-7.455000,-0.028209,-0.057479,10.459717,-4.116798,1.433256,-4.116798,10.459717,-0.040000,0.640000,10,5,9.529705,4.865157,9.529705,4.865157,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.586776,9.377955,69.643586,83.419451,0.000000,0.000000,0.000000,0.000000,4.933499,5.283045,5.567182,1.752747,0.241642,0.038186,0.501231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008112,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.721130,proposed,0,-126.340000,54.885000,-5.952916,-7.596884,-5.930000,-7.485000,-0.022916,-0.111884,10.276748,-1.311276,1.067318,-1.311276,10.276748,0.010000,0.360000,8,4,7.884723,4.273200,7.884723,4.273200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.884401,10.242971,68.306398,85.349510,0.000000,0.000000,0.000000,0.000000,4.589278,5.168233,5.585970,1.686718,0.257776,0.037495,0.501903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.731065,proposed,0,-126.340000,54.885000,-5.840166,-7.675823,-5.820000,-7.525000,-0.020166,-0.150823,10.337738,-4.116798,1.250287,-4.116798,10.337738,0.030000,0.180000,4,44,4.100818,44.127027,4.100818,44.127027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.680322,10.221882,72.216146,86.718767,0.000000,0.000000,0.000000,0.000000,4.903217,5.523444,5.581644,1.446306,0.235653,0.024884,0.501117,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.740964,proposed,0,-126.340000,54.885000,-5.728011,-7.750801,-5.710000,-7.585000,-0.018011,-0.165801,11.435550,-8.995966,1.433256,-8.995966,11.435550,0.010000,0.250000,-5,82,-5.234819,81.979557,-5.234819,81.979557,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.184517,9.404121,68.301300,79.010814,0.000000,0.000000,0.000000,0.000000,4.783245,5.498632,5.574150,1.678744,0.233203,0.031739,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.751596,proposed,0,-126.340000,54.885000,-5.608001,-7.827084,-5.580000,-7.695000,-0.028001,-0.132084,11.618519,-10.825654,1.616224,-10.825654,11.618519,0.010000,0.540000,-10,80,-10.444009,79.727034,-10.444009,79.727034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.316920,7.533068,67.309240,82.403269,0.000000,0.000000,0.000000,0.000000,4.903214,5.393122,6.533995,1.736339,0.250503,0.034790,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.760933,proposed,0,-126.340000,54.885000,-5.503203,-7.890318,-5.470000,-7.765000,-0.033203,-0.125318,10.642686,-6.983309,1.982162,-6.983309,10.642686,-0.040000,0.690000,5,39,4.687646,39.048013,4.687646,39.048013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.555820,6.193862,63.925697,78.002834,0.000000,0.000000,0.000000,0.000000,4.742484,5.101009,5.564484,1.726060,0.213988,0.032215,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.770940,proposed,0,-126.340000,54.885000,-5.391714,-7.954068,-5.360000,-7.805000,-0.031714,-0.149068,9.483883,-0.945339,1.311276,-0.945339,9.483883,-0.050000,0.590000,20,-1,20.249239,-1.270607,20.249239,-1.270607,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.349389,7.275539,64.278137,72.743636,0.000000,0.000000,0.000000,0.000000,4.037006,4.622304,5.863838,1.479986,0.216306,0.023769,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.780938,proposed,0,-126.340000,54.885000,-5.281436,-8.013466,-5.260000,-7.805000,-0.021436,-0.208466,9.727842,0.640391,0.884349,0.640391,9.727842,-0.010000,0.320000,16,7,15.819968,7.035465,15.819968,7.035465,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.402092,9.019478,65.015840,76.794856,0.000000,0.000000,0.000000,0.000000,4.085154,4.659404,5.617630,1.780514,0.248446,0.039471,0.500945,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008198,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.790964,proposed,0,-126.340000,54.885000,-5.172191,-8.068609,-5.160000,-7.825000,-0.012191,-0.243609,10.337738,-2.287110,1.067318,-2.287110,10.337738,0.150000,0.160000,-12,47,-11.578856,47.049611,-11.578856,47.049611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.102178,9.378660,63.021702,77.046758,0.000000,0.000000,0.000000,0.000000,4.371492,5.031794,5.556278,1.469172,0.198107,0.017243,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.801586,proposed,0,-126.340000,54.885000,-5.058204,-8.122066,-5.040000,-7.875000,-0.018204,-0.247066,10.581696,-7.410237,1.067318,-7.410237,10.581696,0.010000,0.270000,-3,86,-3.449233,85.532756,-3.449233,85.532756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.411218,7.984739,63.682028,77.075794,0.000000,0.000000,0.000000,0.000000,4.585928,5.178237,5.573570,1.748531,0.257508,0.037560,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.810939,proposed,0,-126.340000,54.885000,-4.959545,-8.164816,-4.940000,-7.955000,-0.019545,-0.209816,10.337738,-8.447060,1.860183,-8.447060,10.337738,-0.060000,0.530000,6,80,6.237213,79.992045,6.237213,79.992045,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.031032,6.430144,69.311403,84.475629,0.000000,0.000000,0.000000,0.000000,4.734600,5.557153,5.584094,2.340891,0.269491,0.047004,0.500849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.820932,proposed,0,-126.340000,54.885000,-4.856156,-8.205920,-4.840000,-8.015000,-0.016156,-0.190920,8.934977,-5.031642,1.799193,-5.031642,8.934977,-0.060000,0.700000,20,42,20.331892,41.815251,20.331892,41.815251,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.390199,7.602138,74.712044,80.744609,0.000000,0.000000,0.000000,0.000000,4.711137,5.619872,6.664241,1.653529,0.236012,0.035215,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.830932,proposed,0,-126.340000,54.885000,-4.755020,-8.242241,-4.740000,-8.025000,-0.015020,-0.217241,8.508050,1.067318,1.616224,1.067318,8.508050,0.000000,0.630000,19,-2,18.789289,-2.445211,18.789289,-2.445211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.890975,10.366983,72.606657,81.148161,0.000000,0.000000,0.000000,0.000000,4.309350,5.191415,5.558390,1.752882,0.231567,0.030721,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.840939,proposed,0,-126.340000,54.885000,-4.656393,-8.273688,-4.660000,-8.005000,0.003607,-0.268688,8.142112,4.665705,1.128308,4.665705,8.142112,0.200000,0.330000,-3,-7,-3.277119,-7.280412,-3.277119,-7.280412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.646502,12.412043,70.069132,85.078286,0.000000,0.000000,0.000000,0.000000,4.689847,5.241785,5.567876,1.568730,0.201510,0.021574,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.850964,proposed,0,-126.340000,54.885000,-4.560418,-8.300207,-4.570000,-7.975000,0.009582,-0.325207,8.264091,1.128308,0.945339,1.128308,8.264091,0.080000,0.110000,5,38,4.963233,40.879454,4.963233,40.879454,0.000000,-3.159866,0.000000,64.000000,0.000000,0.000000,-65.063289,13.286989,77.918658,93.327180,0.000000,0.000000,0.000000,0.000000,5.512775,6.126831,5.557127,1.448984,0.205628,0.022749,0.500797,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.860963,proposed,0,-126.340000,54.885000,-4.467766,-8.321622,-4.470000,-8.015000,0.002234,-0.306622,7.776174,-4.482736,1.433256,-4.482736,7.776174,0.040000,0.180000,9,83,9.094054,88.279969,9.094054,88.279969,0.000000,-5.560380,0.000000,64.000000,0.000000,0.000000,-65.950003,14.953426,75.751061,90.298307,0.000000,0.000000,0.000000,0.000000,5.159853,6.335320,5.556367,1.537394,0.229214,0.019418,0.500622,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.870966,proposed,0,-126.340000,54.885000,-4.378385,-8.337962,-4.390000,-8.075000,0.011615,-0.262962,7.288257,-8.630029,1.250287,-8.630029,7.288257,0.040000,0.470000,10,106,9.823719,105.691451,9.823719,105.691451,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.473380,16.156962,82.012294,92.917588,0.000000,0.000000,0.000000,0.000000,5.350659,6.633325,5.556939,1.869296,0.337611,0.042291,0.501586,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008324,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.880956,proposed,0,-126.340000,54.885000,-4.292645,-8.349166,-4.310000,-8.135000,0.017355,-0.214166,7.105289,-5.275601,1.189297,-5.275601,7.105289,0.060000,0.780000,8,61,7.565984,59.289055,7.565984,59.289055,0.000000,1.402396,0.000000,64.000000,0.000000,0.000000,-72.400851,16.834561,88.995494,101.333986,0.000000,0.000000,0.000000,0.000000,5.779313,7.032617,5.591231,1.604012,0.378115,0.020063,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.891416,proposed,0,-126.340000,54.885000,-4.206915,-8.355381,-4.230000,-8.125000,0.023085,-0.230381,7.105289,-5.275601,1.128308,3.872840,5.946486,0.140000,0.750000,-5,60,-4.870795,60.214060,-4.870795,60.214060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.988587,22.876363,89.193954,103.446981,0.000000,0.000000,0.000000,0.000000,5.686535,6.899629,6.199851,1.654251,0.213873,0.023464,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.900931,proposed,0,-126.340000,54.885000,-4.132718,-8.356113,-4.170000,-8.075000,0.037282,-0.281113,5.275601,8.142112,0.274453,8.142112,5.275601,0.070000,0.660000,22,15,21.770312,-41.575711,21.770312,-41.575711,0.000000,56.789771,0.000000,64.000000,0.000000,0.000000,-78.845569,23.117672,78.317263,88.000310,0.000000,0.000000,0.000000,0.000000,4.863617,6.011852,5.551254,1.705208,0.237070,0.027988,0.501051,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008033,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.911056,proposed,0,-126.340000,54.885000,-4.057959,-8.351731,-4.110000,-7.965000,0.052041,-0.386731,4.421746,12.167426,0.640391,12.167426,4.421746,0.060000,0.430000,31,-30,31.015004,-59.231762,31.015004,-59.231762,0.000000,29.445822,0.000000,64.000000,0.000000,0.000000,-81.437598,21.636064,78.433878,90.155726,0.000000,0.000000,0.000000,0.000000,5.035845,5.540544,5.595673,1.628800,0.237770,0.028080,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.920937,proposed,0,-126.340000,54.885000,-3.989351,-8.342322,-4.060000,-7.865000,0.070649,-0.477322,4.299767,9.544873,0.579401,9.544873,4.299767,0.170000,0.110000,14,-13,14.026254,-13.177041,14.026254,-13.177041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.891249,20.273402,77.162076,95.426746,0.000000,0.000000,0.000000,0.000000,4.906555,5.735501,5.566308,1.657626,0.280092,0.032582,0.502653,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.930940,proposed,0,-126.340000,54.885000,-3.924490,-8.327643,-4.000000,-7.815000,0.075510,-0.512643,5.031642,1.860183,1.616224,1.860183,5.031642,0.180000,0.010000,-4,32,-3.610906,61.930763,-3.610906,61.930763,0.000000,-30.107804,0.000000,64.000000,0.000000,0.000000,-74.474333,18.345593,86.411999,104.599557,0.000000,0.000000,0.000000,0.000000,5.963515,6.873922,5.859207,1.626189,0.233241,0.024863,0.504291,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008258,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.940935,proposed,0,-126.340000,54.885000,-3.864459,-8.307813,-3.940000,-7.865000,0.075541,-0.442813,5.946486,-8.081122,0.213464,-8.081122,5.946486,0.090000,0.040000,-11,77,-10.812412,106.763531,-10.812412,106.763531,0.000000,-29.940572,0.000000,64.000000,0.000000,0.000000,-67.713651,19.489160,89.223283,106.888518,0.000000,0.000000,0.000000,0.000000,6.253818,7.470224,5.562365,1.629806,0.281476,0.025752,0.500949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.950941,proposed,0,-126.340000,54.885000,-3.809339,-8.282828,-3.880000,-7.995000,0.070661,-0.287828,5.336590,-15.399875,-0.091484,-15.399875,5.336590,0.000000,0.350000,0,106,0.377112,106.215076,0.377112,106.215076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.243907,24.264883,97.069581,117.197829,0.000000,0.000000,0.000000,0.000000,6.654493,8.293803,5.578693,1.716398,0.275826,0.025884,0.500814,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.960937,proposed,0,-126.340000,54.885000,-3.759395,-8.252776,-3.830000,-8.135000,0.070605,-0.117776,3.994819,-14.119093,0.335443,-14.119093,3.994819,-0.030000,0.720000,9,105,8.860563,105.266224,8.860563,105.266224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.379644,30.383097,114.172839,135.033375,0.000000,0.000000,0.000000,0.000000,7.285423,9.357890,5.561493,1.571990,0.348684,0.022134,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.970935,proposed,0,-126.340000,54.885000,-3.714718,-8.217683,-3.800000,-8.225000,0.085282,0.007317,1.799193,-7.227268,0.579401,-7.227268,1.799193,0.000000,0.920000,23,104,23.437335,104.425943,23.437335,104.425943,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.597501,37.126364,126.141666,150.828136,0.000000,0.000000,0.000000,0.000000,7.814681,10.160401,5.553918,1.470079,0.472868,0.019705,0.502862,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.980969,proposed,0,-126.340000,54.885000,-3.675315,-8.177463,-3.780000,-8.225000,0.104685,0.047537,0.640391,3.079975,0.518412,3.079975,0.640391,0.060000,0.980000,28,59,28.197866,32.970960,28.197866,32.970960,0.000000,26.454983,0.000000,64.000000,0.000000,0.000000,-81.488926,39.732526,129.981769,155.078558,0.000000,0.000000,0.000000,0.000000,7.746531,10.209755,5.556122,1.445529,0.346520,0.015339,0.500350,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.990963,proposed,0,-126.340000,54.885000,-3.641606,-8.132499,-3.770000,-8.115000,0.128394,-0.017499,0.640391,14.363051,0.335443,14.363051,0.640391,0.160000,0.830000,17,14,17.204480,-48.129851,17.204480,-48.129851,0.000000,62.555794,0.000000,64.000000,0.000000,0.000000,-85.192441,36.480127,126.259334,152.137134,0.000000,0.000000,0.000000,0.000000,7.608549,9.528282,5.576695,1.565244,0.214358,0.023002,0.500981,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.000966,proposed,0,-126.340000,54.885000,-3.613497,-8.082672,-3.760000,-7.935000,0.146503,-0.147672,1.433256,19.669147,0.396432,19.669147,1.433256,0.190000,0.500000,3,-31,3.262065,-66.769818,3.262065,-66.769818,0.000000,36.195761,0.000000,64.000000,0.000000,0.000000,-83.987743,26.427463,112.396226,141.963012,0.000000,0.000000,0.000000,0.000000,7.164185,9.022103,5.555988,1.520380,0.216398,0.021320,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.010964,proposed,0,-126.340000,54.885000,-3.591125,-8.028155,-3.740000,-7.765000,0.148875,-0.263155,1.311276,16.558677,0.518412,16.558677,1.311276,0.100000,0.110000,7,-10,6.645395,-9.809864,6.645395,-9.809864,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.009440,17.074513,111.962380,140.964115,0.000000,0.000000,0.000000,0.000000,7.206088,8.886521,5.555727,1.587281,0.231605,0.023676,0.500867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.020965,proposed,0,-126.340000,54.885000,-3.574536,-7.968998,-3.730000,-7.655000,0.155464,-0.313998,0.579401,7.471226,0.091484,7.471226,0.579401,0.060000,0.020000,9,35,8.746801,76.125219,8.746801,76.125219,0.000000,-40.935083,0.000000,64.000000,0.000000,0.000000,-74.340100,10.943840,113.156219,145.151680,0.000000,0.000000,0.000000,0.000000,7.409371,8.901813,5.560369,1.490059,0.200079,0.019019,0.500581,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.030964,proposed,0,-126.340000,54.885000,-3.563796,-7.905360,-3.710000,-7.645000,0.146204,-0.260360,0.457422,-3.079975,0.091484,-3.079975,0.457422,0.070000,0.060000,0,80,-0.497325,105.045354,-0.497325,105.045354,0.000000,-24.855218,0.000000,64.000000,0.000000,0.000000,-71.774341,12.123080,112.417687,139.185069,0.000000,0.000000,0.000000,0.000000,7.290553,9.271661,5.552593,1.540031,0.239385,0.017995,0.500447,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.040961,proposed,0,-126.340000,54.885000,-3.558934,-7.837354,-3.690000,-7.705000,0.131066,-0.132354,1.189297,-11.252582,0.030495,-11.252582,1.189297,0.040000,0.390000,-5,105,-4.779592,104.914689,-4.779592,104.914689,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.061252,19.575993,115.982566,141.641182,0.000000,0.000000,0.000000,0.000000,7.333759,9.731095,5.547413,1.441783,0.229873,0.015914,0.502615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.050965,proposed,0,-126.340000,54.885000,-3.559969,-7.765066,-3.690000,-7.815000,0.130031,0.049934,-0.762370,-11.008623,-0.213464,-11.008623,-0.762370,-0.030000,0.740000,5,104,5.270327,104.412735,5.270327,104.412735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.759958,28.720174,124.224087,151.076405,0.000000,0.000000,0.000000,0.000000,7.589844,10.332806,5.552833,1.559319,0.352470,0.018585,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.060963,proposed,0,-126.340000,54.885000,-3.566896,-7.688726,-3.690000,-7.885000,0.123104,0.196274,-1.860183,-3.689871,0.518412,-3.689871,-1.860183,-0.040000,0.910000,11,104,11.212392,103.644443,11.212392,103.644443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.480336,37.043386,135.754883,165.517994,0.000000,0.000000,0.000000,0.000000,7.917568,11.031970,5.554339,1.487835,0.344509,0.018076,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.070963,proposed,0,-126.340000,54.885000,-3.579697,-7.608427,-3.710000,-7.865000,0.130303,0.256573,-2.775027,3.384923,-0.640391,3.384923,-2.775027,0.000000,0.980000,12,83,11.986770,83.368139,11.986770,83.368139,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.443824,41.243857,136.338879,165.283576,0.000000,0.000000,0.000000,0.000000,8.253373,10.825538,5.561831,1.499500,0.329652,0.023175,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.080971,proposed,0,-126.340000,54.885000,-3.598348,-7.524284,-3.740000,-7.765000,0.141652,0.240716,-3.018985,13.448207,-0.518412,13.448207,-3.018985,0.060000,0.920000,5,38,5.065632,8.139214,5.065632,8.139214,0.000000,30.228925,0.000000,64.000000,0.000000,0.000000,-73.427831,38.781730,131.964853,158.335496,0.000000,0.000000,0.000000,0.000000,8.432078,10.041777,5.597676,1.520756,0.247947,0.018824,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.090966,proposed,0,-126.340000,54.885000,-3.622741,-7.436655,-3.770000,-7.585000,0.147259,0.148345,-3.506902,19.425188,-0.701380,19.425188,-3.506902,0.050000,0.670000,6,-7,5.619904,-21.509797,5.619904,-21.509797,0.000000,14.877936,0.000000,64.000000,0.000000,0.000000,-69.228181,30.105166,117.592871,144.440067,0.000000,0.000000,0.000000,0.000000,7.943982,9.243833,5.555990,1.490303,0.205413,0.017980,0.500298,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.100962,proposed,0,-126.340000,54.885000,-3.652825,-7.345590,-3.790000,-7.395000,0.137175,0.049410,-3.445913,19.669147,0.579401,19.669147,-3.445913,0.040000,0.300000,-2,7,-2.080836,6.633154,-2.080836,6.633154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.590791,20.185298,105.038727,134.097973,0.000000,0.000000,0.000000,0.000000,7.287466,8.689271,5.545983,1.438099,0.190109,0.015850,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.110968,proposed,0,-126.340000,54.885000,-3.688531,-7.251199,-3.810000,-7.235000,0.121469,-0.016199,-2.043152,12.655342,0.274453,12.655342,-2.043152,0.080000,0.150000,-32,52,-32.241885,79.253699,-32.241885,79.253699,0.000000,-27.620546,0.000000,64.000000,0.000000,0.000000,-53.414410,10.085421,100.497383,137.133053,0.000000,0.000000,0.000000,0.000000,6.982922,8.616744,5.552049,1.573887,0.190758,0.019539,0.500403,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.120964,proposed,0,-126.340000,54.885000,-3.729670,-7.153860,-3.830000,-7.175000,0.100330,0.021140,-2.104141,2.287110,-0.274453,2.287110,-2.104141,-0.010000,0.260000,-36,97,-35.781665,105.372882,-35.781665,105.372882,0.000000,-8.739728,0.000000,64.000000,0.000000,0.000000,-41.412553,4.349303,93.781736,133.028539,0.000000,0.000000,0.000000,0.000000,6.349566,7.923733,5.554986,1.661180,0.292463,0.024943,0.501152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008044,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.130967,proposed,0,-126.340000,54.885000,-3.776171,-7.053610,-3.840000,-7.175000,0.063829,0.121390,-2.470079,-3.018985,-0.335443,-3.018985,-2.470079,-0.100000,0.600000,-33,105,-32.649702,105.164423,-32.649702,105.164423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.663623,2.545940,100.530594,136.946939,0.000000,0.000000,0.000000,0.000000,6.522051,8.180524,5.572544,1.564213,0.316208,0.028884,0.500851,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.140935,proposed,0,-126.340000,54.885000,-3.827651,-6.951101,-3.870000,-7.185000,0.042349,0.233899,-3.628881,-2.470079,-0.152474,-2.470079,-3.628881,-0.190000,0.840000,-19,105,-18.830376,105.097756,-18.830376,105.097756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.654429,5.278635,110.329764,138.200083,0.000000,0.000000,0.000000,0.000000,7.001257,8.808078,5.552210,1.632518,0.284576,0.016053,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.150953,proposed,0,-126.340000,54.885000,-3.884384,-6.845663,-3.910000,-7.175000,0.025616,0.329337,-5.580549,2.714037,-0.518412,2.714037,-5.580549,-0.220000,0.970000,-2,105,-2.265333,105.199306,-2.265333,105.199306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.598080,9.138715,115.666635,136.291231,0.000000,0.000000,0.000000,0.000000,7.571595,8.923158,5.596014,1.551229,0.275940,0.017954,0.500900,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.160934,proposed,0,-126.340000,54.885000,-3.945687,-6.738428,-3.970000,-7.115000,0.024313,0.376572,-7.105289,8.752008,-0.335443,8.752008,-7.105289,-0.180000,0.990000,4,84,4.049900,84.117911,4.049900,84.117911,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.421152,10.162575,111.426914,130.750853,0.000000,0.000000,0.000000,0.000000,7.683592,8.287094,5.550284,1.570112,0.307224,0.020603,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.170971,proposed,0,-126.340000,54.885000,-4.011925,-6.628617,-4.040000,-6.975000,0.028075,0.346383,-7.898153,16.009771,-0.579401,16.009771,-7.898153,-0.120000,0.930000,1,39,0.672350,29.524185,0.672350,29.524185,0.000000,9.593726,0.000000,64.000000,0.000000,0.000000,-31.678443,6.217284,97.274440,119.233819,0.000000,0.000000,0.000000,0.000000,7.144569,7.717660,5.550848,1.639068,0.215824,0.016816,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.180961,proposed,0,-126.340000,54.885000,-4.082191,-6.517583,-4.110000,-6.795000,0.027809,0.277417,-7.837164,18.632323,-0.762370,18.632323,-7.837164,-0.100000,0.690000,-8,25,-8.255216,25.107159,-8.255216,25.107159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.217021,1.054199,82.782757,105.660652,0.000000,0.000000,0.000000,0.000000,6.239496,7.069337,5.548609,1.550426,0.211929,0.023341,0.500947,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.190962,proposed,0,-126.340000,54.885000,-4.156602,-6.404943,-4.190000,-6.625000,0.033398,0.220057,-8.325081,16.741646,-0.030495,16.741646,-8.325081,-0.090000,0.450000,-13,60,-13.219052,60.276608,-13.219052,60.276608,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.498557,-4.722770,72.125314,99.782097,0.000000,0.000000,0.000000,0.000000,5.526639,6.587372,5.551074,1.607733,0.208473,0.018902,0.503893,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.200968,proposed,0,-126.340000,54.885000,-4.234871,-6.290968,-4.260000,-6.485000,0.025129,0.194032,-7.898153,10.703675,-0.579401,10.703675,-7.898153,-0.100000,0.460000,-26,105,-25.767077,107.069222,-25.767077,107.069222,0.000000,-1.792615,0.000000,64.000000,0.000000,0.000000,-2.676360,-11.352664,66.370013,101.142438,0.000000,0.000000,0.000000,0.000000,5.123770,6.319231,5.555447,1.687577,0.252449,0.016767,0.500811,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.210965,proposed,0,-126.340000,54.885000,-4.316573,-6.176093,-4.320000,-6.395000,0.003427,0.218907,-6.373413,6.922320,-1.067318,6.922320,-6.373413,-0.130000,0.720000,-45,107,-44.569848,106.782918,-44.569848,106.782918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.652023,-18.561465,66.078597,106.524097,0.000000,0.000000,0.000000,0.000000,4.831096,6.356938,5.553259,1.531126,0.298735,0.019312,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.220963,proposed,0,-126.340000,54.885000,-4.401486,-6.060440,-4.380000,-6.305000,-0.021486,0.244560,-6.373413,7.715185,-0.884349,7.715185,-6.373413,-0.220000,0.920000,-41,105,-40.504199,104.728307,-40.504199,104.728307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.023754,-23.680216,65.627710,105.893538,0.000000,0.000000,0.000000,0.000000,4.746404,6.351455,5.550112,1.502541,0.507758,0.018602,0.502270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.230938,proposed,0,-126.340000,54.885000,-4.489084,-5.944520,-4.450000,-6.205000,-0.039084,0.260480,-8.020133,11.435550,-0.579401,11.435550,-8.020133,-0.350000,0.990000,-13,71,-12.884918,71.467324,-12.884918,71.467324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.590261,-29.166386,68.954134,108.784364,0.000000,0.000000,0.000000,0.000000,5.176991,6.657748,5.569452,1.649142,0.374779,0.023647,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008127,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.240966,proposed,0,-126.340000,54.885000,-4.579704,-5.827703,-4.540000,-6.065000,-0.039704,0.237297,-10.703675,15.765812,-0.518412,15.765812,-10.703675,-0.300000,0.880000,5,44,4.575230,44.295844,4.575230,44.295844,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.176503,-32.685590,68.813469,99.107010,0.000000,0.000000,0.000000,0.000000,5.248986,6.503232,5.562249,1.660004,0.205304,0.022415,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.250965,proposed,0,-126.340000,54.885000,-4.672255,-5.711204,-4.640000,-5.875000,-0.032255,0.163796,-11.313571,17.351542,-1.189297,17.351542,-11.313571,-0.180000,0.650000,-5,45,-4.928190,45.234438,-4.928190,45.234438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.477500,-34.769085,58.828187,83.991113,0.000000,0.000000,0.000000,0.000000,4.725691,5.917687,5.562805,1.765708,0.242451,0.039673,0.501383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.260981,proposed,0,-126.340000,54.885000,-4.766796,-5.594728,-4.740000,-5.705000,-0.026796,0.110272,-11.252582,15.277895,-1.006328,15.277895,-11.252582,-0.130000,0.510000,-16,71,-15.546580,70.791836,-15.546580,70.791836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.496433,-37.840330,56.792617,83.751495,0.000000,0.000000,0.000000,0.000000,4.152662,5.473812,5.595926,1.746549,0.220420,0.035616,0.500952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.270936,proposed,0,-126.340000,54.885000,-4.862205,-5.479428,-4.850000,-5.575000,-0.012205,0.095572,-10.459717,11.130602,-0.701380,11.130602,-10.459717,-0.130000,0.590000,-26,97,-26.067707,97.274196,-26.067707,97.274196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.356241,-41.244519,58.521883,88.275123,0.000000,0.000000,0.000000,0.000000,3.857479,5.408051,5.561912,1.562116,0.225949,0.020062,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.280937,proposed,0,-126.340000,54.885000,-4.959114,-5.364315,-4.940000,-5.475000,-0.019114,0.110685,-9.422894,9.300914,-0.701380,9.300914,-9.422894,-0.150000,0.760000,-36,99,-35.991084,99.069072,-35.991084,99.069072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.927439,-45.244765,59.595294,93.488945,0.000000,0.000000,0.000000,0.000000,3.909058,5.607619,5.558909,1.458677,0.263495,0.016108,0.501955,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.290934,proposed,0,-126.340000,54.885000,-5.056652,-5.250205,-5.030000,-5.355000,-0.026652,0.104795,-10.032790,11.252582,-0.762370,11.252582,-10.032790,-0.250000,0.880000,-19,71,-19.463941,71.423123,-19.463941,71.423123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.071968,-49.016977,58.064783,93.826780,0.000000,0.000000,0.000000,0.000000,3.864941,5.685553,5.546843,1.832369,0.481675,0.059328,0.504262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008438,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.300940,proposed,0,-126.340000,54.885000,-5.154534,-5.137202,-5.120000,-5.215000,-0.034534,0.077798,-10.642686,15.094927,-0.213464,15.094927,-10.642686,-0.260000,0.820000,-11,41,-10.957249,40.925863,-10.957249,40.925863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.556794,-50.572941,56.849023,87.609394,0.000000,0.000000,0.000000,0.000000,4.185300,5.670814,5.578967,1.737527,0.235561,0.034506,0.501258,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.310936,proposed,0,-126.340000,54.885000,-5.252161,-5.025757,-5.230000,-5.055000,-0.022161,0.029243,-11.374561,15.826802,-0.457422,15.826802,-11.374561,-0.230000,0.630000,-6,45,-5.533984,44.885109,-5.533984,44.885109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.827869,-49.952015,54.961175,79.066345,0.000000,0.000000,0.000000,0.000000,4.051861,5.451715,5.561943,1.579901,0.231531,0.026951,0.505027,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007914,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.320940,proposed,0,-126.340000,54.885000,-5.349276,-4.915916,-5.330000,-4.905000,-0.019276,-0.010916,-11.618519,14.424041,-0.518412,14.424041,-11.618519,-0.180000,0.490000,-9,64,-8.736142,63.913002,-8.736142,63.913002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.458664,-49.873495,52.133971,75.353972,0.000000,0.000000,0.000000,0.000000,3.679789,4.976119,5.569192,1.676533,0.209761,0.020749,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.330963,proposed,0,-126.340000,54.885000,-5.445558,-4.807794,-5.430000,-4.785000,-0.015558,-0.022794,-9.483883,10.276748,-0.640391,10.276748,-9.483883,-0.150000,0.530000,-31,92,-31.458685,91.624300,-31.458685,91.624300,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.257410,-50.848282,50.942435,75.780979,0.000000,0.000000,0.000000,0.000000,3.333290,4.736356,5.547729,1.456117,0.212017,0.017076,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.340969,proposed,0,-126.340000,54.885000,-5.540222,-4.702013,-5.510000,-4.675000,-0.030222,-0.027013,-8.812998,7.654195,-0.579401,7.654195,-8.812998,-0.180000,0.700000,-36,96,-35.720871,96.350076,-35.720871,96.350076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.386200,-53.195855,52.050189,82.834649,0.000000,0.000000,0.000000,0.000000,3.364871,4.960922,5.556867,1.494512,0.235875,0.022386,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.350966,proposed,0,-126.340000,54.885000,-5.632921,-4.598697,-5.600000,-4.585000,-0.032921,-0.013697,-8.752008,9.788831,-0.213464,9.788831,-8.752008,-0.320000,0.830000,-16,67,-15.877365,66.570175,-15.877365,66.570175,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.266710,-55.887426,49.090184,83.585884,0.000000,0.000000,0.000000,0.000000,3.439269,5.099260,5.560119,1.480228,0.241182,0.017441,0.500598,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.360966,proposed,0,-126.340000,54.885000,-5.723312,-4.497954,-5.680000,-4.475000,-0.043312,-0.022954,-9.544873,12.716332,-0.335443,12.716332,-9.544873,-0.320000,0.770000,-4,43,-4.008960,43.187836,-4.008960,43.187836,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.889137,-55.509696,46.687289,74.797169,0.000000,0.000000,0.000000,0.000000,3.670142,4.970239,5.553657,1.611431,0.204425,0.025036,0.500594,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007905,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.370966,proposed,0,-126.340000,54.885000,-5.810938,-4.400019,-5.770000,-4.335000,-0.040938,-0.065019,-9.605862,13.753155,-0.457422,13.753155,-9.605862,-0.220000,0.580000,-10,44,-10.463247,43.611479,-10.463247,43.611479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.003183,-53.374676,42.943515,64.303424,0.000000,0.000000,0.000000,0.000000,3.347563,4.609800,5.557631,1.477379,0.195537,0.020984,0.500814,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.380967,proposed,0,-126.340000,54.885000,-5.895363,-4.305092,-5.850000,-4.215000,-0.045363,-0.090092,-9.239925,10.947634,-0.518412,10.947634,-9.239925,-0.180000,0.470000,-17,71,-16.861289,70.634750,-16.861289,70.634750,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.933188,-51.949260,41.167399,62.045891,0.000000,0.000000,0.000000,0.000000,2.804525,4.136132,5.578746,1.594030,0.224957,0.026356,0.500972,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.391592,proposed,0,-126.340000,54.885000,-5.981050,-4.207769,-5.940000,-4.105000,-0.041050,-0.102769,-7.166278,7.532216,-0.457422,7.532216,-7.166278,-0.170000,0.570000,-33,86,-33.262506,85.535578,-33.262506,85.535578,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.494550,-52.444796,39.978006,64.220514,0.000000,0.000000,0.000000,0.000000,2.646933,4.117870,6.629452,1.608104,0.227548,0.028905,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.400931,proposed,0,-126.340000,54.885000,-6.052548,-4.125413,-5.990000,-4.045000,-0.062548,-0.080413,-6.129455,5.702528,-0.457422,5.702528,-6.129455,-0.210000,0.660000,-37,92,-36.786941,91.730715,-36.786941,91.730715,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.012849,-53.682817,39.843882,68.426808,0.000000,0.000000,0.000000,0.000000,2.629897,4.306476,5.550066,1.597878,0.202804,0.020626,0.500715,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.410973,proposed,0,-126.340000,54.885000,-6.125035,-4.040348,-6.050000,-3.965000,-0.075035,-0.075348,-6.068465,7.166278,-0.091484,7.166278,-6.068465,-0.290000,0.870000,-23,58,-23.020705,57.995702,-23.020705,57.995702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.197049,-55.498805,39.477645,71.202947,0.000000,0.000000,0.000000,0.000000,2.872158,4.453248,5.555963,1.637198,0.233719,0.021613,0.500740,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007959,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.420970,proposed,0,-126.340000,54.885000,-6.192243,-3.959450,-6.110000,-3.875000,-0.082243,-0.084450,-6.861330,10.337738,-0.030495,10.337738,-6.861330,-0.250000,0.720000,-14,39,-13.556856,39.453918,-13.556856,39.453918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.779753,-54.485458,39.836448,65.594369,0.000000,0.000000,0.000000,0.000000,3.125656,4.387149,5.555811,1.568701,0.199539,0.021024,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007855,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.430968,proposed,0,-126.340000,54.885000,-6.254108,-3.882469,-6.170000,-3.775000,-0.084108,-0.107469,-7.471226,10.215758,-0.518412,10.215758,-7.471226,-0.250000,0.580000,-1,46,-0.839181,45.896542,-0.839181,45.896542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.885810,-51.984064,37.671033,57.740581,0.000000,0.000000,0.000000,0.000000,2.914100,4.119600,5.564303,1.462709,0.200966,0.021196,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.440971,proposed,0,-126.340000,54.885000,-6.310230,-3.809550,-6.230000,-3.695000,-0.080230,-0.114550,-6.617372,7.227268,-0.518412,7.227268,-6.617372,-0.180000,0.460000,-10,76,-9.600982,75.885259,-9.600982,75.885259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.747101,-48.921963,35.764226,50.026315,0.000000,0.000000,0.000000,0.000000,2.526241,3.549962,5.569313,1.483465,0.206754,0.022321,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.450968,proposed,0,-126.340000,54.885000,-6.360151,-3.740917,-6.280000,-3.635000,-0.080151,-0.105917,-4.970653,3.750861,0.335443,3.750861,-4.970653,-0.150000,0.580000,-22,91,-22.363211,90.803625,-22.363211,90.803625,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.500695,-48.581259,32.302801,51.075752,0.000000,0.000000,0.000000,0.000000,2.367553,3.419497,5.565001,1.599917,0.235708,0.030855,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.460937,proposed,0,-126.340000,54.885000,-6.403402,-3.676839,-6.320000,-3.615000,-0.083402,-0.061839,-3.628881,1.372266,-0.335443,1.372266,-3.628881,-0.180000,0.750000,-24,95,-24.427273,95.055923,-24.427273,95.055923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.725094,-49.188719,30.104589,53.819255,0.000000,0.000000,0.000000,0.000000,2.303500,3.525820,5.582733,1.454609,0.217429,0.017308,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.470961,proposed,0,-126.340000,54.885000,-6.439944,-3.616920,-6.340000,-3.575000,-0.099944,-0.041920,-2.287110,4.116798,0.030495,4.116798,-2.287110,-0.220000,0.910000,-23,56,-23.436311,55.637991,-23.436311,55.637991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.333738,-50.399698,31.066707,56.398577,0.000000,0.000000,0.000000,0.000000,2.262311,3.655554,5.548494,1.480908,0.241088,0.015778,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.480933,proposed,0,-126.340000,54.885000,-6.469017,-3.561922,-6.360000,-3.515000,-0.109017,-0.046922,-1.128308,7.227268,0.152474,7.227268,-1.128308,-0.270000,0.690000,-18,43,-17.903508,43.092283,-17.903508,43.092283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.122934,-49.309425,35.442614,55.912773,0.000000,0.000000,0.000000,0.000000,2.543179,3.768033,5.552628,1.595636,0.172166,0.017280,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.490964,proposed,0,-126.340000,54.885000,-6.490582,-3.511351,-6.370000,-3.445000,-0.120582,-0.066351,-1.555235,6.922320,-0.030495,6.922320,-1.555235,-0.230000,0.560000,-11,50,-10.930142,50.148012,-10.930142,50.148012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.095778,-47.244266,35.173442,52.300648,0.000000,0.000000,0.000000,0.000000,2.657247,3.694711,5.545388,1.481331,0.170770,0.014778,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.500959,proposed,0,-126.340000,54.885000,-6.504075,-3.465791,-6.370000,-3.385000,-0.134075,-0.080791,-0.335443,3.201954,0.213464,3.201954,-0.335443,-0.200000,0.490000,-18,81,-18.059977,80.516447,-18.059977,80.516447,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.334047,-44.877484,35.853421,49.632910,0.000000,0.000000,0.000000,0.000000,2.604011,3.404760,5.546360,1.521337,0.208837,0.032645,0.500653,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.510969,proposed,0,-126.340000,54.885000,-6.509269,-3.425084,-6.360000,-3.355000,-0.149269,-0.070084,0.274453,0.518412,0.335443,0.518412,0.274453,-0.190000,0.600000,-18,90,-18.265893,90.059848,-18.265893,90.059848,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.761430,-45.039342,35.606149,54.225872,0.000000,0.000000,0.000000,0.000000,2.373644,3.515996,5.574051,1.616760,0.226134,0.025345,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.520967,proposed,0,-126.340000,54.885000,-6.505847,-3.389410,-6.350000,-3.345000,-0.155847,-0.044410,1.128308,-0.091484,0.152474,-0.091484,1.128308,-0.190000,0.750000,-17,79,-16.701304,79.321469,-16.701304,79.321469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.675235,-45.441119,32.337975,52.121928,0.000000,0.000000,0.000000,0.000000,2.246760,3.385805,5.553418,1.504192,0.259701,0.024465,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.530966,proposed,0,-126.340000,54.885000,-6.493534,-3.358776,-6.330000,-3.335000,-0.163534,-0.023776,1.677214,2.592058,0.091484,2.592058,1.677214,-0.220000,0.780000,-7,51,-6.961337,51.054395,-6.961337,51.054395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.136966,-45.147046,27.934146,46.225788,0.000000,0.000000,0.000000,0.000000,2.129352,3.143234,5.560372,1.487755,0.203544,0.023399,0.500794,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.540964,proposed,0,-126.340000,54.885000,-6.472071,-3.333238,-6.320000,-3.305000,-0.152071,-0.028238,1.311276,2.836017,0.213464,2.836017,1.311276,-0.180000,0.650000,4,54,3.892167,53.646236,3.892167,53.646236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.209388,-42.215029,29.520049,40.762432,0.000000,0.000000,0.000000,0.000000,2.420110,3.158402,5.553515,1.570339,0.190604,0.016301,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.550964,proposed,0,-126.340000,54.885000,-6.441207,-3.312826,-6.290000,-3.275000,-0.151207,-0.037826,1.311276,1.860183,-0.274453,1.860183,1.311276,-0.150000,0.570000,11,63,11.285764,62.696481,11.285764,62.696481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.277543,-39.436334,31.779607,40.704986,0.000000,0.000000,0.000000,0.000000,2.622101,3.063245,5.555483,1.496229,0.221358,0.019371,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.560966,proposed,0,-126.340000,54.885000,-6.400712,-3.297566,-6.260000,-3.275000,-0.140712,-0.022566,2.226120,-0.091484,-0.335443,-0.091484,2.226120,-0.120000,0.570000,10,75,10.396922,74.988090,10.396922,74.988090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.195219,-37.320192,35.672335,43.472481,0.000000,0.000000,0.000000,0.000000,2.797625,3.025395,5.555922,1.694741,0.216690,0.023915,0.500969,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.570967,proposed,0,-126.340000,54.885000,-6.350396,-3.287478,-6.230000,-3.275000,-0.120396,-0.012478,3.201954,-2.653048,0.213464,-2.653048,3.201954,-0.080000,0.640000,7,86,7.303962,85.761453,7.303962,85.761453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.882802,-36.353943,38.570726,47.280494,0.000000,0.000000,0.000000,0.000000,2.761242,3.190002,5.564601,1.516109,0.233795,0.018892,0.500770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.580965,proposed,0,-126.340000,54.885000,-6.290107,-3.282562,-6.190000,-3.295000,-0.100107,0.012438,3.750861,-2.653048,0.274453,-2.653048,3.750861,-0.060000,0.730000,11,76,11.396383,75.546306,11.396383,75.546306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.372173,-36.230151,40.260739,51.144464,0.000000,0.000000,0.000000,0.000000,2.663418,3.363112,5.553716,1.458109,0.208894,0.016961,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.590964,proposed,0,-126.340000,54.885000,-6.219654,-3.282801,-6.130000,-3.305000,-0.089654,0.022199,5.397580,-1.128308,0.152474,-1.128308,5.397580,-0.020000,0.740000,4,57,3.882756,57.401034,3.882756,57.401034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.204773,-35.634600,42.683073,50.858169,0.000000,0.000000,0.000000,0.000000,2.889811,3.373627,5.550796,1.689747,0.242632,0.030593,0.501188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.600970,proposed,0,-126.340000,54.885000,-6.138874,-3.288179,-6.070000,-3.305000,-0.068874,0.016821,5.580549,1.677214,0.091484,1.677214,5.580549,0.000000,0.670000,12,35,11.855935,34.891954,11.855935,34.891954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.862510,-35.518482,43.244197,51.975846,0.000000,0.000000,0.000000,0.000000,2.892639,3.514447,5.564787,1.600217,0.204254,0.022792,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.610963,proposed,0,-126.340000,54.885000,-6.047810,-3.298646,-6.010000,-3.295000,-0.037810,-0.003646,6.800341,0.518412,0.579401,0.518412,6.800341,0.030000,0.500000,11,52,10.643712,51.862127,10.643712,51.862127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.268013,-33.731189,51.026822,54.095501,0.000000,0.000000,0.000000,0.000000,3.286340,3.734732,5.555188,1.440860,0.188852,0.016651,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.620964,proposed,0,-126.340000,54.885000,-5.946214,-3.314171,-5.930000,-3.315000,-0.016214,0.000829,8.447060,-2.897006,0.823360,-2.897006,8.447060,0.040000,0.460000,5,80,5.219412,79.985194,5.219412,79.985194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.901147,-33.144277,55.511988,59.818393,0.000000,0.000000,0.000000,0.000000,3.413570,3.862198,5.553585,1.472480,0.200576,0.021418,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.630964,proposed,0,-126.340000,54.885000,-5.834101,-3.334688,-5.840000,-3.355000,0.005899,0.020312,9.544873,-6.556382,0.335443,-6.556382,9.544873,0.040000,0.580000,6,98,5.809488,97.708954,5.809488,97.708954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.416905,-33.165880,54.962637,63.521129,0.000000,0.000000,0.000000,0.000000,3.536305,3.945528,5.554039,1.496825,0.229894,0.016461,0.500598,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.640962,proposed,0,-126.340000,54.885000,-5.711451,-3.360123,-5.740000,-3.405000,0.028549,0.044877,10.886644,-5.336590,0.457422,-5.336590,10.886644,0.030000,0.770000,8,69,8.215436,69.295429,8.215436,69.295429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.995201,-33.787767,56.388337,66.951981,0.000000,0.000000,0.000000,0.000000,3.710514,4.099104,5.551158,1.617994,0.266850,0.023215,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.650965,proposed,0,-126.340000,54.885000,-5.578184,-3.390411,-5.620000,-3.435000,0.041816,0.044589,10.825654,-1.372266,0.579401,-1.372266,10.825654,0.030000,0.760000,22,32,21.794920,32.107459,21.794920,32.107459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.612072,-33.562232,60.885840,67.096695,0.000000,0.000000,0.000000,0.000000,3.895222,4.256068,5.562901,1.552467,0.209769,0.024061,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.660939,proposed,0,-126.340000,54.885000,-5.434815,-3.425338,-5.510000,-3.435000,0.075185,0.009662,11.435550,0.884349,0.823360,0.884349,11.435550,0.080000,0.540000,26,24,25.938697,24.091357,25.938697,24.091357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.149772,-31.469974,71.002433,70.532326,0.000000,0.000000,0.000000,0.000000,4.275940,4.669808,5.568698,1.474812,0.207920,0.016715,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.670965,proposed,0,-126.340000,54.885000,-5.280178,-3.465103,-5.380000,-3.445000,0.099822,-0.020103,13.692166,-0.579401,1.006328,-0.579401,13.692166,0.150000,0.370000,9,44,9.387312,43.834503,9.387312,43.834503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.754397,-29.767773,82.152505,79.565188,0.000000,0.000000,0.000000,0.000000,4.912389,5.060034,5.579333,1.607169,0.217804,0.021683,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007936,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.680963,proposed,0,-126.340000,54.885000,-5.115530,-3.509293,-5.230000,-3.475000,0.114470,-0.034293,15.582843,-5.580549,0.701380,-5.580549,15.582843,0.120000,0.350000,5,82,4.510225,82.028294,4.510225,82.028294,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.713847,-29.112970,82.295966,84.329699,0.000000,0.000000,0.000000,0.000000,5.193984,5.123646,5.558399,1.447518,0.203689,0.018543,0.500656,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.690965,proposed,0,-126.340000,54.885000,-4.940523,-3.557897,-5.060000,-3.555000,0.119477,-0.002897,17.046594,-9.605862,1.128308,-9.605862,17.046594,0.050000,0.550000,9,98,9.261403,97.528899,9.261403,97.528899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.880594,-28.803137,79.931387,85.939660,0.000000,0.000000,0.000000,0.000000,5.238094,5.161788,5.556049,1.552225,0.236875,0.021227,0.500847,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.700971,proposed,0,-126.340000,54.885000,-4.755224,-3.610797,-4.890000,-3.635000,0.134776,0.024203,17.595500,-7.898153,1.250287,-7.898153,17.595500,0.050000,0.730000,17,67,16.946840,66.695125,16.946840,66.695125,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.932279,-28.790903,80.458317,86.551551,0.000000,0.000000,0.000000,0.000000,5.269031,5.184225,5.559362,1.578650,0.239991,0.023152,0.500771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007911,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.710970,proposed,0,-126.340000,54.885000,-4.560013,-3.667783,-4.710000,-3.685000,0.149987,0.017217,17.473521,-3.323933,1.189297,-3.323933,17.473521,0.070000,0.710000,29,25,29.042512,24.944616,29.042512,24.944616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.717174,-27.423636,84.649340,84.209068,0.000000,0.000000,0.000000,0.000000,5.346209,5.226562,5.553611,1.551928,0.198732,0.018180,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007832,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.720966,proposed,0,-126.340000,54.885000,-4.354992,-3.728718,-4.520000,-3.695000,0.165008,-0.033718,18.266386,-0.335443,1.128308,-0.335443,18.266386,0.150000,0.480000,26,11,25.653447,10.546693,25.653447,10.546693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.403111,-24.724110,88.898775,82.849292,0.000000,0.000000,0.000000,0.000000,5.340465,5.332369,5.551357,1.526024,0.218672,0.017944,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.730961,proposed,0,-126.340000,54.885000,-4.140330,-3.793450,-4.320000,-3.715000,0.179670,-0.078450,19.974095,-1.433256,1.189297,-1.433256,19.974095,0.200000,0.240000,14,33,14.133459,32.860496,14.133459,32.860496,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.317052,-22.924734,99.744082,92.959932,0.000000,0.000000,0.000000,0.000000,6.097922,5.749259,5.552890,1.462531,0.194018,0.019548,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.740968,proposed,0,-126.340000,54.885000,-3.915959,-3.861895,-4.120000,-3.775000,0.204041,-0.086895,21.254876,-7.715185,1.616224,-7.715185,21.254876,0.260000,0.250000,3,78,2.824067,79.753537,2.824067,79.753537,0.000000,-1.893041,0.000000,64.000000,0.000000,0.000000,74.983398,-20.789063,101.139705,96.035691,0.000000,0.000000,0.000000,0.000000,6.408823,5.756821,5.552499,1.473428,0.207699,0.019912,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.750963,proposed,0,-126.340000,54.885000,-3.682666,-3.933709,-3.900000,-3.875000,0.217334,-0.058709,21.803783,-12.167426,1.921172,-12.167426,21.803783,0.190000,0.560000,15,89,14.662284,89.273076,14.662284,89.273076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.848601,-19.210016,93.244109,93.678101,0.000000,0.000000,0.000000,0.000000,6.177568,5.567495,5.554883,1.902787,0.430264,0.047905,0.501339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008452,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.760944,proposed,0,-126.340000,54.885000,-3.440795,-4.008681,-3.680000,-3.985000,0.239205,-0.023681,21.315866,-11.679509,1.189297,-11.679509,21.315866,0.140000,0.740000,38,69,37.638762,69.174441,37.638762,69.174441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.783821,-16.906655,95.777234,93.828123,0.000000,0.000000,0.000000,0.000000,6.290260,5.634351,5.582391,1.475957,0.234427,0.024600,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.770973,proposed,0,-126.340000,54.885000,-3.189095,-4.087096,-3.460000,-4.075000,0.270905,-0.012096,20.888939,-7.227268,1.799193,-7.227268,20.888939,0.170000,0.700000,53,32,53.412020,32.284169,53.412020,32.284169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.369207,-12.498622,100.528454,94.914239,0.000000,0.000000,0.000000,0.000000,6.312522,5.818323,5.578381,1.722396,0.262617,0.049991,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.780938,proposed,0,-126.340000,54.885000,-2.930717,-4.167869,-3.240000,-4.135000,0.309283,-0.032869,21.803783,-5.031642,1.189297,-5.031642,21.803783,0.300000,0.510000,43,24,43.026002,23.743017,43.026002,23.743017,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.942331,-7.772478,107.029455,102.664804,0.000000,0.000000,0.000000,0.000000,6.531883,6.144591,5.567959,1.889403,0.388845,0.043390,0.503256,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008411,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.790948,proposed,0,-126.340000,54.885000,-2.663188,-4.251670,-3.010000,-4.185000,0.346812,-0.066670,25.341180,-4.970653,1.921172,-4.970653,25.341180,0.410000,0.350000,7,31,7.328815,31.356972,7.328815,31.356972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.194109,-6.341320,111.961458,102.555534,0.000000,0.000000,0.000000,0.000000,6.962810,6.189529,5.600045,1.750666,0.288582,0.038735,0.500906,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.800944,proposed,0,-126.340000,54.885000,-2.388380,-4.337812,-2.740000,-4.265000,0.351620,-0.072812,28.573629,-9.056956,1.860183,-9.056956,28.573629,0.290000,0.290000,-2,68,-2.158291,67.901703,-2.158291,67.901703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.528821,-5.778742,101.358080,96.285828,0.000000,0.000000,0.000000,0.000000,6.604226,5.926734,5.578691,1.677085,0.230892,0.027350,0.501146,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008026,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.810939,proposed,0,-126.340000,54.885000,-2.106376,-4.426168,-2.440000,-4.365000,0.333624,-0.061168,30.952223,-12.106436,2.897006,-12.106436,30.952223,0.180000,0.520000,-5,73,-5.107527,72.656336,-5.107527,72.656336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.239190,-5.174520,93.807020,92.833325,0.000000,0.000000,0.000000,0.000000,6.274752,5.733006,5.568092,1.925590,0.325935,0.052809,0.501055,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008391,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.820948,proposed,0,-126.340000,54.885000,-1.817068,-4.516671,-2.110000,-4.495000,0.292932,-0.021671,30.708265,-12.655342,2.775027,-12.655342,30.708265,0.040000,0.580000,19,74,18.615137,73.581454,18.615137,73.581454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.201287,-3.405911,91.198190,91.241471,0.000000,0.000000,0.000000,0.000000,6.090950,5.772715,5.594079,1.730056,0.250578,0.032944,0.501018,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008120,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.830940,proposed,0,-126.340000,54.885000,-1.521798,-4.608805,-1.830000,-4.605000,0.308202,-0.003805,29.610452,-10.398727,1.982162,-10.398727,29.610452,0.070000,0.650000,36,48,36.317687,48.040420,36.317687,48.040420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.688196,-0.345571,89.041023,89.425610,0.000000,0.000000,0.000000,0.000000,5.666709,5.676814,5.573310,1.684328,0.260204,0.028196,0.501235,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008058,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.840943,proposed,0,-126.340000,54.885000,-1.220184,-4.702589,-1.510000,-4.695000,0.289816,-0.007589,30.159358,-7.471226,2.043152,-7.471226,30.159358,0.170000,0.600000,27,24,27.061798,24.339113,27.061798,24.339113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.418945,3.782588,90.682732,94.380335,0.000000,0.000000,0.000000,0.000000,5.560227,5.792898,6.860832,1.782452,0.269376,0.042071,0.500843,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009467,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.851170,proposed,0,-126.340000,54.885000,-0.906024,-4.799843,-1.190000,-4.775000,0.283976,-0.024843,31.501130,-5.824507,2.714037,-5.824507,31.501130,0.280000,0.500000,5,15,5.374662,15.406712,5.374662,15.406712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.198526,5.977362,97.219952,95.521752,0.000000,0.000000,0.000000,0.000000,6.026937,5.825297,5.586506,3.907469,0.259201,0.045601,0.501108,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010313,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.861519,proposed,0,-126.340000,54.885000,-0.582648,-4.899409,-0.840000,-4.855000,0.257352,-0.044409,34.855558,-9.056956,3.689871,-9.056956,34.855558,0.240000,0.270000,-19,59,-19.425280,58.924869,-19.425280,58.924869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.403063,8.140049,94.663596,94.724789,0.000000,0.000000,0.000000,0.000000,6.020207,5.938900,5.569230,1.961920,0.382372,0.036455,0.500968,1,1,0,6,0,0,0,0,0,0,2,1,1,1,1,0.008462,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.871610,proposed,0,-126.340000,54.885000,-0.262534,-4.997357,-0.490000,-4.975000,0.227466,-0.022357,35.892381,-13.631176,3.201954,-13.631176,35.892381,0.070000,0.430000,-8,85,-8.427457,85.109936,-8.427457,85.109936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.050371,9.680719,83.203130,86.630668,0.000000,0.000000,0.000000,0.000000,5.516744,5.697066,5.564841,1.584566,0.232344,0.046486,0.500964,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.883608,proposed,0,-126.340000,54.885000,0.123562,-5.114587,-0.050000,-5.145000,0.173562,0.030413,35.526443,-15.094927,2.653048,-15.094927,35.526443,0.020000,0.620000,2,85,2.422073,85.249003,2.422073,85.249003,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.591069,11.118770,82.816332,89.376012,0.000000,0.000000,0.000000,0.000000,5.431948,5.910353,5.597772,1.521291,0.233707,0.027129,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.891533,proposed,0,-126.340000,54.885000,0.381456,-5.192287,0.220000,-5.255000,0.161456,0.062713,34.550610,-12.167426,3.262944,-12.167426,34.550610,0.020000,0.700000,17,56,16.701731,56.142678,16.701731,56.142678,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.576951,13.479870,85.941564,95.094193,0.000000,0.000000,0.000000,0.000000,5.557410,6.205460,5.553689,1.881289,0.305898,0.052954,0.501180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008311,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.901625,proposed,0,-126.340000,54.885000,0.712760,-5.291334,0.570000,-5.355000,0.142760,0.063666,32.537953,-7.776174,2.714037,-7.776174,32.537953,0.050000,0.670000,36,21,36.403477,21.000738,36.403477,21.000738,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.306384,16.831008,86.751889,99.244111,0.000000,0.000000,0.000000,0.000000,5.463061,6.212914,5.600570,1.520133,0.228195,0.025509,0.504798,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007889,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.911631,proposed,0,-126.340000,54.885000,1.043968,-5.389427,0.900000,-5.425000,0.143968,0.035573,30.769254,-5.763517,3.201954,-5.763517,30.769254,0.140000,0.450000,47,21,46.597264,20.561180,46.597264,20.561180,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.534163,19.305799,85.855941,98.636715,0.000000,0.000000,0.000000,0.000000,5.217875,5.973458,5.564439,1.470528,0.218522,0.023132,0.501435,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.921627,proposed,0,-126.340000,54.885000,1.376976,-5.487052,1.220000,-5.505000,0.156976,0.017948,32.476963,-7.776174,2.836017,-7.776174,32.476963,0.300000,0.300000,14,50,13.912771,49.686463,13.912771,49.686463,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.567591,19.903533,92.153694,99.463579,0.000000,0.000000,0.000000,0.000000,5.558129,6.081719,5.556602,1.427308,0.210013,0.017155,0.500274,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.931623,proposed,0,-126.340000,54.885000,1.711677,-5.584096,1.560000,-5.605000,0.151677,0.020904,34.001703,-11.252582,3.384923,-11.252582,34.001703,0.280000,0.360000,-2,76,-1.952375,75.917949,-1.952375,75.917949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.915281,18.290481,93.992621,94.609760,0.000000,0.000000,0.000000,0.000000,5.976075,6.091560,6.983498,1.669612,0.210388,0.034897,0.500994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009409,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.941593,proposed,0,-126.340000,54.885000,2.046671,-5.680074,1.920000,-5.735000,0.126671,0.054926,35.404464,-13.936124,3.872840,-13.936124,35.404464,0.190000,0.510000,-7,90,-7.193096,89.768195,-7.193096,89.768195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.200664,18.025637,88.148075,92.099607,0.000000,0.000000,0.000000,0.000000,5.788783,6.068419,5.554491,1.437999,0.202099,0.020730,0.501086,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.951621,proposed,0,-126.340000,54.885000,2.384245,-5.775554,2.280000,-5.875000,0.104245,0.099446,35.465454,-13.143259,3.933829,-13.143259,35.465454,0.100000,0.710000,2,71,2.303116,71.044360,2.303116,71.044360,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.094742,18.248225,85.445933,92.026338,0.000000,0.000000,0.000000,0.000000,5.715679,6.109652,5.560971,1.527380,0.232775,0.024384,0.500501,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.961628,proposed,0,-126.340000,54.885000,2.721218,-5.869548,2.630000,-5.985000,0.091218,0.115452,35.282485,-8.020133,3.872840,-8.020133,35.282485,0.080000,0.740000,9,28,9.442515,27.925310,9.442515,27.925310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.528811,19.649222,83.385877,93.392146,0.000000,0.000000,0.000000,0.000000,5.541059,6.061892,5.566099,1.863052,0.271512,0.046655,0.507052,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.971592,proposed,0,-126.340000,54.885000,3.056374,-5.961651,2.980000,-6.055000,0.076374,0.093349,33.818734,-4.421746,3.750861,-4.421746,33.818734,0.110000,0.560000,20,12,20.129148,12.041220,20.129148,12.041220,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.957563,22.050436,80.242264,93.693722,0.000000,0.000000,0.000000,0.000000,5.221167,5.811763,5.571704,1.472185,0.206462,0.023345,0.500281,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.981628,proposed,0,-126.340000,54.885000,3.393035,-6.052694,3.320000,-6.125000,0.073035,0.072306,33.330818,-6.678361,2.897006,-6.678361,33.330818,0.110000,0.310000,25,52,24.642355,52.220052,24.642355,52.220052,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.622613,24.397689,78.850552,94.218846,0.000000,0.000000,0.000000,0.000000,4.978087,5.831620,5.561812,1.460614,0.203995,0.023088,0.503013,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.991636,proposed,0,-126.340000,54.885000,3.727343,-6.141548,3.660000,-6.225000,0.067343,0.083452,32.842901,-10.947634,3.689871,-10.947634,32.842901,0.160000,0.360000,19,88,18.948226,88.144470,18.948226,88.144470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.287715,23.908024,78.851475,89.027073,0.000000,0.000000,0.000000,0.000000,4.939101,5.803936,5.558718,1.495212,0.219704,0.022197,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.001628,proposed,0,-126.340000,54.885000,4.059200,-6.228121,4.000000,-6.345000,0.059200,0.116879,32.537953,-13.265238,4.055809,-13.265238,32.537953,0.220000,0.600000,9,93,8.927808,92.704402,8.927808,92.704402,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.324492,22.640857,84.486103,90.511031,0.000000,0.000000,0.000000,0.000000,5.437694,6.023315,5.553664,1.455138,0.223079,0.021947,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.011629,proposed,0,-126.340000,54.885000,4.388932,-6.312431,4.330000,-6.465000,0.058932,0.152569,32.111026,-10.581696,3.750861,-10.581696,32.111026,0.200000,0.780000,12,60,12.311007,60.314471,12.311007,60.314471,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.861237,22.361184,86.319126,92.921276,0.000000,0.000000,0.000000,0.000000,5.729838,6.148500,5.559616,1.490952,0.270547,0.021424,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007851,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.021613,proposed,0,-126.340000,54.885000,4.715197,-6.394065,4.650000,-6.545000,0.065197,0.150935,30.403317,-6.007476,4.299767,-6.007476,30.403317,0.160000,0.760000,32,25,32.257794,25.207035,32.257794,25.207035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.702259,23.927404,85.041498,94.837787,0.000000,0.000000,0.000000,0.000000,5.669972,6.059493,5.555960,1.494827,0.202886,0.025235,0.500606,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.031625,proposed,0,-126.340000,54.885000,5.038980,-6.473197,4.960000,-6.595000,0.078980,0.121803,29.366493,-3.628881,3.201954,-3.628881,29.366493,0.230000,0.500000,34,28,34.106582,27.635136,34.106582,27.635136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.428486,25.870802,80.126446,93.826359,0.000000,0.000000,0.000000,0.000000,5.213349,5.777280,5.557707,1.470487,0.209019,0.022271,0.505472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.041626,proposed,0,-126.340000,54.885000,5.358564,-6.549338,5.250000,-6.645000,0.108564,0.095662,29.000556,-5.153621,2.409089,-5.153621,29.000556,0.300000,0.370000,26,53,26.392995,52.791923,26.392995,52.791923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.854237,26.197113,87.038025,95.795150,0.000000,0.000000,0.000000,0.000000,5.646585,6.026300,5.561463,1.450011,0.203493,0.016841,0.500473,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.051616,proposed,0,-126.340000,54.885000,5.673486,-6.622318,5.540000,-6.725000,0.133486,0.102682,29.061545,-8.325081,2.836017,-8.325081,29.061545,0.280000,0.410000,23,80,23.095121,80.462772,23.095121,80.462772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.896682,25.282154,87.093019,91.716048,0.000000,0.000000,0.000000,0.000000,5.687274,6.001859,5.544018,1.448551,0.226681,0.023108,0.501581,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.061627,proposed,0,-126.340000,54.885000,5.984331,-6.692206,5.840000,-6.805000,0.144331,0.112794,29.244514,-9.788831,3.933829,-9.788831,29.244514,0.300000,0.590000,13,82,13.355144,81.682164,13.355144,81.682164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.829390,24.402125,86.343238,91.473760,0.000000,0.000000,0.000000,0.000000,5.730048,6.075452,5.564169,1.479157,0.225627,0.023010,0.501953,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.071628,proposed,0,-126.340000,54.885000,6.289626,-6.758607,6.140000,-6.875000,0.149626,0.116393,29.244514,-9.788831,3.445913,-6.556382,29.671441,0.270000,0.720000,12,73,11.591886,72.958859,11.591886,72.958859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.443414,25.361726,85.606559,93.358388,0.000000,0.000000,0.000000,0.000000,5.836198,6.178584,5.555028,1.673862,0.237107,0.029042,0.500703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.081610,proposed,0,-126.340000,54.885000,6.588782,-6.821345,6.450000,-6.915000,0.138782,0.093655,29.244514,-1.494245,3.445913,-1.494245,29.244514,0.230000,0.740000,13,28,13.372476,4.357263,13.372476,4.357263,0.000000,23.601596,0.000000,64.000000,0.000000,0.000000,4.334975,24.519585,83.980287,90.949983,0.000000,0.000000,0.000000,0.000000,5.717012,5.995577,5.610133,1.516216,0.222136,0.019720,0.501808,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.091625,proposed,0,-126.340000,54.885000,6.882917,-6.880592,6.750000,-6.915000,0.132917,0.034408,28.817587,2.104141,3.140965,2.104141,28.817587,0.200000,0.530000,17,-10,17.201233,-9.558997,17.201233,-9.558997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.609950,24.270514,84.050653,96.312470,0.000000,0.000000,0.000000,0.000000,5.639801,6.024875,5.558313,1.455127,0.190112,0.022046,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.101626,proposed,0,-126.340000,54.885000,7.170223,-6.935922,7.040000,-6.905000,0.130223,-0.030922,28.024722,1.372266,3.811850,1.372266,28.024722,0.220000,0.220000,16,21,16.346604,21.259685,16.346604,21.259685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.671391,24.277107,86.030243,102.122910,0.000000,0.000000,0.000000,0.000000,5.674148,6.270976,5.560239,1.462763,0.197039,0.021082,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.111614,proposed,0,-126.340000,54.885000,7.450401,-6.987238,7.330000,-6.935000,0.120401,-0.052238,28.268681,-5.519559,4.360757,-5.519559,28.268681,0.200000,0.150000,8,66,7.522508,87.618113,7.522508,87.618113,0.000000,-21.358428,0.000000,64.000000,0.000000,0.000000,-4.170815,24.125909,86.217936,100.891343,0.000000,0.000000,0.000000,0.000000,5.729888,6.656187,5.559973,1.473753,0.203379,0.021748,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.121627,proposed,0,-126.340000,54.885000,7.724174,-7.034619,7.620000,-7.015000,0.104174,-0.019619,29.244514,-10.703675,3.201954,-10.703675,29.244514,0.130000,0.360000,-3,107,-2.607210,107.153663,-2.607210,107.153663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.986962,24.311069,84.095966,99.555201,0.000000,0.000000,0.000000,0.000000,5.633841,6.795395,5.557987,1.480035,0.251109,0.021092,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.131634,proposed,0,-126.340000,54.885000,7.990344,-7.077802,7.910000,-7.105000,0.080344,0.027198,28.329670,-10.337738,2.836017,-10.337738,28.329670,0.130000,0.700000,-4,96,-4.162521,95.912311,-4.162521,95.912311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.780654,23.620839,85.048174,102.408815,0.000000,0.000000,0.000000,0.000000,5.775206,7.033385,5.555856,1.452031,0.266865,0.020508,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.141615,proposed,0,-126.340000,54.885000,8.248085,-7.116626,8.190000,-7.165000,0.058085,0.048374,26.865920,-3.506902,3.811850,-3.506902,26.865920,0.090000,0.880000,9,51,8.793604,28.627837,8.793604,28.627837,0.000000,22.284475,0.000000,64.000000,0.000000,0.000000,-14.939960,24.236603,93.461504,109.892062,0.000000,0.000000,0.000000,0.000000,5.836740,7.429860,5.563784,1.484342,0.285467,0.023514,0.502291,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.151630,proposed,0,-126.340000,54.885000,8.498681,-7.151241,8.460000,-7.175000,0.038681,0.023759,25.585138,4.482736,3.628881,4.482736,25.585138,0.090000,0.730000,18,6,17.858225,-22.851828,17.858225,-22.851828,0.000000,28.764139,0.000000,64.000000,0.000000,0.000000,-25.382902,23.936645,99.126010,115.826114,0.000000,0.000000,0.000000,0.000000,6.024398,7.408328,5.558785,1.503109,0.218217,0.022674,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007812,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.161622,proposed,0,-126.340000,54.885000,8.740395,-7.181366,8.710000,-7.125000,0.030395,-0.056366,23.938419,6.739351,3.323933,6.739351,23.938419,0.120000,0.420000,24,-17,24.157081,-16.955791,24.157081,-16.955791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.496285,22.390563,96.579663,115.145234,0.000000,0.000000,0.000000,0.000000,6.093266,7.092529,5.554768,1.475540,0.202625,0.020642,0.500486,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.171697,proposed,0,-126.340000,54.885000,8.975489,-7.207219,8.960000,-7.085000,0.015489,-0.122219,22.901596,3.750861,3.201954,3.750861,22.901596,0.120000,0.120000,25,28,24.947227,33.212573,24.947227,33.212573,0.000000,-5.168364,0.000000,64.000000,0.000000,0.000000,-38.139886,21.328289,94.676953,116.974686,0.000000,0.000000,0.000000,0.000000,6.034670,7.231208,5.688660,1.863348,0.270329,0.032728,0.505745,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008373,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.181615,proposed,0,-126.340000,54.885000,9.198239,-7.228184,9.180000,-7.095000,0.018239,-0.133184,20.705970,-4.238777,2.409089,-4.238777,20.705970,0.190000,0.100000,24,73,24.370575,106.426679,24.370575,106.426679,0.000000,-33.382470,0.000000,64.000000,0.000000,0.000000,-38.608106,20.715212,89.551209,109.421787,0.000000,0.000000,0.000000,0.000000,5.747650,7.268019,5.560369,1.659579,0.314525,0.030908,0.501016,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.191598,proposed,0,-126.340000,54.885000,9.413527,-7.244748,9.400000,-7.175000,0.013527,-0.069748,19.669147,-10.276748,2.592058,-10.276748,19.669147,0.230000,0.370000,17,107,17.075680,106.670289,17.075680,106.670289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.813643,22.903617,89.558542,108.641193,0.000000,0.000000,0.000000,0.000000,5.535831,7.399777,6.232891,1.634569,0.287644,0.028749,0.500973,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.008696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.201649,proposed,0,-126.340000,54.885000,9.621088,-7.256796,9.590000,-7.265000,0.031088,0.008204,18.998261,-10.093779,2.775027,-10.093779,18.998261,0.210000,0.710000,18,107,17.726591,106.619842,17.726591,106.619842,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.313813,25.851073,92.070314,109.589440,0.000000,0.000000,0.000000,0.000000,5.650358,7.554353,5.565873,1.744519,0.328373,0.027449,0.500846,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.211625,proposed,0,-126.340000,54.885000,9.817838,-7.264141,9.780000,-7.315000,0.037838,0.050859,17.717479,-3.750861,1.982162,-3.750861,17.717479,0.210000,0.920000,24,62,24.391599,56.784997,24.391599,56.784997,0.000000,4.834845,0.000000,64.000000,0.000000,0.000000,-45.290536,28.320684,96.090248,110.529140,0.000000,0.000000,0.000000,0.000000,5.627486,7.555785,5.896938,1.830664,0.411876,0.036083,0.500916,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.221612,proposed,0,-126.340000,54.885000,10.005392,-7.266877,9.960000,-7.295000,0.045392,0.028123,16.680656,5.275601,2.043152,5.275601,16.680656,0.220000,0.840000,30,17,30.060963,-10.238366,30.060963,-10.238366,0.000000,26.858207,0.000000,64.000000,0.000000,0.000000,-52.096572,29.177666,99.529318,114.928938,0.000000,0.000000,0.000000,0.000000,5.823252,7.473375,5.566709,1.724183,0.241665,0.025920,0.501146,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.231619,proposed,0,-126.340000,54.885000,10.183798,-7.264985,10.120000,-7.205000,0.063798,-0.059985,15.338885,11.130602,2.287110,11.130602,15.338885,0.260000,0.510000,34,-28,33.797534,-32.402278,33.797534,-32.402278,0.000000,4.022120,0.000000,64.000000,0.000000,0.000000,-56.802725,26.380933,98.303543,115.785666,0.000000,0.000000,0.000000,0.000000,5.953390,7.215097,5.571623,1.703516,0.241771,0.024059,0.500614,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008051,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.241620,proposed,0,-126.340000,54.885000,10.352475,-7.258471,10.290000,-7.125000,0.062475,-0.133471,15.399875,9.483883,2.043152,9.483883,15.399875,0.310000,0.140000,19,11,18.553014,11.491018,18.553014,11.491018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.514812,24.075098,98.028234,121.031115,0.000000,0.000000,0.000000,0.000000,6.032849,7.473731,5.558415,1.744804,0.262440,0.034407,0.501010,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008111,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.251622,proposed,0,-126.340000,54.885000,10.511497,-7.247353,10.440000,-7.085000,0.071497,-0.162353,15.887791,0.884349,2.043152,0.884349,15.887791,0.280000,0.050000,6,56,6.429357,94.533685,6.429357,94.533685,0.000000,-38.042667,0.000000,64.000000,0.000000,0.000000,-57.921365,21.538658,92.572779,110.257140,0.000000,0.000000,0.000000,0.000000,5.816834,7.433522,5.578991,1.681323,0.218389,0.033681,0.502944,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.261636,proposed,0,-126.340000,54.885000,10.660992,-7.231635,10.610000,-7.125000,0.050992,-0.106635,16.009771,-7.654195,1.921172,-7.654195,16.009771,0.190000,0.230000,3,101,3.159622,106.920526,3.159622,106.920526,0.000000,-5.429509,0.000000,64.000000,0.000000,0.000000,-57.474786,22.529752,90.123147,103.937475,0.000000,0.000000,0.000000,0.000000,5.469321,7.266969,5.556033,1.548749,0.235447,0.021463,0.500632,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.271623,proposed,0,-126.340000,54.885000,10.800367,-7.211431,10.770000,-7.205000,0.030367,-0.006431,15.216906,-10.947634,1.921172,-10.947634,15.216906,0.140000,0.600000,5,107,4.675999,106.775094,4.675999,106.775094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.354098,24.728521,95.129942,106.671160,0.000000,0.000000,0.000000,0.000000,5.773722,7.506777,5.553318,1.644798,0.316386,0.028390,0.501187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008053,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.281623,proposed,0,-126.340000,54.885000,10.930228,-7.186714,10.920000,-7.285000,0.010228,0.098286,13.021280,-5.946486,2.165131,-5.946486,13.021280,0.110000,0.870000,19,107,18.880669,106.502293,18.880669,106.502293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.213510,28.148448,100.989154,111.799000,0.000000,0.000000,0.000000,0.000000,6.171318,7.734726,5.555863,1.597933,0.293002,0.021162,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.291626,proposed,0,-126.340000,54.885000,11.050434,-7.157558,11.040000,-7.285000,0.010434,0.127442,11.069613,2.409089,1.860183,2.409089,11.069613,0.120000,0.980000,31,62,30.584878,40.715775,30.584878,40.715775,0.000000,20.786518,0.000000,64.000000,0.000000,0.000000,-67.152452,28.973154,102.286117,111.114767,0.000000,0.000000,0.000000,0.000000,6.493814,7.513472,5.842449,1.464571,0.331029,0.020522,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.301615,proposed,0,-126.340000,54.885000,11.160878,-7.124079,11.140000,-7.205000,0.020878,0.080921,9.239925,12.228415,1.677214,12.228415,9.239925,0.200000,0.840000,33,17,33.315818,-28.256902,33.315818,-28.256902,0.000000,44.759195,0.000000,64.000000,0.000000,0.000000,-69.668609,26.690794,105.346596,117.926365,0.000000,0.000000,0.000000,0.000000,6.748165,7.495043,5.559951,1.604805,0.243274,0.031626,0.500719,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.311628,proposed,0,-126.340000,54.885000,11.262022,-7.086221,11.240000,-7.065000,0.022022,-0.021221,8.812998,16.497687,2.104141,16.497687,8.812998,0.270000,0.550000,21,-28,21.035793,-41.863174,21.035793,-41.863174,0.000000,13.365466,0.000000,64.000000,0.000000,0.000000,-68.920011,21.233896,99.947760,114.860689,0.000000,0.000000,0.000000,0.000000,6.499605,7.485427,5.563983,1.611016,0.215986,0.030475,0.501204,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007933,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.321613,proposed,0,-126.340000,54.885000,11.353442,-7.044267,11.340000,-6.925000,0.013442,-0.119267,9.788831,13.082270,1.799193,13.082270,9.788831,0.270000,0.140000,0,17,0.275631,17.693497,0.275631,17.693497,0.000000,-1.191204,0.000000,64.000000,0.000000,0.000000,-63.989856,17.624798,101.436976,124.541506,0.000000,0.000000,0.000000,0.000000,6.444503,7.821432,5.563591,1.517473,0.208270,0.023058,0.500497,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.331629,proposed,0,-126.340000,54.885000,11.435805,-6.998049,11.440000,-6.855000,-0.004195,-0.143049,10.154769,3.567892,1.372266,3.567892,10.154769,0.170000,0.070000,-7,62,-6.583069,106.350579,-6.583069,106.350579,0.000000,-44.848286,0.000000,64.000000,0.000000,0.000000,-57.139522,14.813901,94.058404,114.648510,0.000000,0.000000,0.000000,0.000000,6.215930,7.269882,5.545352,1.445870,0.228006,0.021078,0.504224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.341637,proposed,0,-126.340000,54.885000,11.508878,-6.947840,11.550000,-6.875000,-0.041122,-0.072840,8.995966,-6.556382,0.823360,-6.556382,8.995966,0.080000,0.290000,-1,107,-0.627629,106.773399,-0.627629,106.773399,0.000000,-0.271106,0.000000,64.000000,0.000000,0.000000,-51.794162,16.208867,92.465631,106.703033,0.000000,0.000000,0.000000,0.000000,6.099078,7.251371,5.563505,1.707587,0.265949,0.033103,0.500948,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008081,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.351631,proposed,0,-126.340000,54.885000,11.572823,-6.893776,11.640000,-6.955000,-0.067177,0.061224,7.532216,-9.971800,0.884349,-9.971800,7.532216,0.050000,0.670000,3,107,3.373535,106.563238,3.373535,106.563238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.811559,19.344738,97.757944,110.653424,0.000000,0.000000,0.000000,0.000000,6.334373,7.607192,5.576444,1.535342,0.339147,0.026530,0.503963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.361633,proposed,0,-126.340000,54.885000,11.627948,-6.835862,11.710000,-7.025000,-0.082052,0.189138,5.763517,-5.824507,1.189297,-5.824507,5.763517,0.050000,0.910000,9,106,8.630258,106.241712,8.630258,106.241712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.235568,25.473760,101.661683,116.697138,0.000000,0.000000,0.000000,0.000000,6.485559,7.848344,5.557698,1.503270,0.310081,0.017547,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.371621,proposed,0,-126.340000,54.885000,11.674334,-6.774342,11.770000,-7.035000,-0.095666,0.260658,3.811850,1.860183,1.006328,1.860183,3.811850,0.050000,0.990000,18,85,18.192776,85.003353,18.192776,85.003353,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.862204,29.339608,100.249177,113.797727,0.000000,0.000000,0.000000,0.000000,6.616737,7.516217,5.544021,1.457020,0.326469,0.022663,0.503702,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.381636,proposed,0,-126.340000,54.885000,11.712365,-6.709083,11.800000,-6.975000,-0.087635,0.265917,2.226120,8.873987,0.396432,8.873987,2.226120,0.080000,0.930000,23,40,22.894691,35.761149,22.894691,35.761149,0.000000,4.242204,0.000000,64.000000,0.000000,0.000000,-42.363440,29.142714,98.674776,111.897850,0.000000,0.000000,0.000000,0.000000,6.729842,7.094283,5.548842,1.507163,0.193748,0.016783,0.500440,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.391647,proposed,0,-126.340000,54.885000,11.742120,-6.640394,11.820000,-6.845000,-0.077880,0.204606,1.006328,14.363051,0.213464,14.363051,1.006328,0.130000,0.670000,21,11,20.694740,11.405572,20.694740,11.405572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.216958,25.955171,95.742070,113.908395,0.000000,0.000000,0.000000,0.000000,6.543146,7.076443,5.563323,1.516254,0.215053,0.025503,0.500875,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.401635,proposed,0,-126.340000,54.885000,11.763813,-6.568558,11.840000,-6.705000,-0.076187,0.136442,0.274453,13.448207,0.884349,13.448207,0.274453,0.160000,0.370000,13,44,13.073353,43.636164,13.073353,43.636164,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.716277,21.758222,90.890688,112.913631,0.000000,0.000000,0.000000,0.000000,6.234798,7.098115,5.554363,1.460773,0.192685,0.022913,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.411625,proposed,0,-126.340000,54.885000,11.777772,-6.493551,11.850000,-6.615000,-0.072228,0.121449,0.701380,7.044299,0.579401,7.044299,0.701380,0.160000,0.340000,-3,89,-3.088028,103.936571,-3.088028,103.936571,0.000000,-15.300407,0.000000,64.000000,0.000000,0.000000,-18.263772,16.239291,78.960099,99.499147,0.000000,0.000000,0.000000,0.000000,5.719629,6.324413,5.556929,1.794025,0.290926,0.040251,0.502266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.421619,proposed,0,-126.340000,54.885000,11.784262,-6.415481,11.860000,-6.575000,-0.075738,0.159519,0.884349,1.250287,0.091484,1.250287,0.884349,0.110000,0.570000,-11,107,-11.115932,107.360176,-11.115932,107.360176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.526881,11.680915,72.694535,95.673383,0.000000,0.000000,0.000000,0.000000,5.299909,5.863804,5.553016,1.461826,0.212099,0.019974,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.431618,proposed,0,-126.340000,54.885000,11.783547,-6.334491,11.870000,-6.555000,-0.086453,0.220509,-0.152474,0.823360,0.152474,0.823360,-0.152474,0.060000,0.840000,-6,107,-5.960992,107.356502,-5.960992,107.356502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.902575,8.661297,74.288981,95.742452,0.000000,0.000000,0.000000,0.000000,5.262332,5.843208,5.548851,1.446120,0.249617,0.021807,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.441627,proposed,0,-126.340000,54.885000,11.775898,-6.250686,11.870000,-6.515000,-0.094102,0.264314,-1.616224,3.811850,0.091484,3.811850,-1.616224,0.020000,0.990000,5,98,5.100102,97.689453,5.100102,97.689453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.539398,6.413701,75.274115,93.255316,0.000000,0.000000,0.000000,0.000000,5.300964,5.794130,5.558380,1.482689,0.337282,0.018079,0.500239,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.451613,proposed,0,-126.340000,54.885000,11.761652,-6.164497,11.850000,-6.425000,-0.088348,0.260503,-3.201954,10.093779,0.762370,10.093779,-3.201954,0.020000,0.980000,15,53,15.369029,50.047263,15.369029,50.047263,0.000000,2.642190,0.000000,64.000000,0.000000,0.000000,2.653465,2.677245,72.316613,90.569820,0.000000,0.000000,0.000000,0.000000,5.241483,5.774591,5.548567,1.453014,0.261117,0.022345,0.500755,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.461621,proposed,0,-126.340000,54.885000,11.741049,-6.075682,11.820000,-6.305000,-0.078951,0.229318,-4.604715,14.667999,-0.213464,14.667999,-4.604715,0.040000,0.790000,21,29,21.161594,28.531820,21.161594,28.531820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.065849,-0.303169,74.032672,93.131323,0.000000,0.000000,0.000000,0.000000,5.254108,6.118136,5.559538,1.491602,0.193110,0.018964,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.471626,proposed,0,-126.340000,54.885000,11.714436,-5.984617,11.780000,-6.155000,-0.065564,0.170383,-4.970653,14.667999,-0.823360,14.667999,-4.970653,0.070000,0.520000,15,50,15.446426,50.145226,15.446426,50.145226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.329877,-3.376521,70.921904,92.300261,0.000000,0.000000,0.000000,0.000000,5.150088,6.106793,5.560975,1.494065,0.214449,0.024243,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.481625,proposed,0,-126.340000,54.885000,11.682147,-5.891489,11.750000,-6.035000,-0.067853,0.143511,-4.299767,9.605862,-0.518412,9.605862,-4.299767,0.120000,0.460000,-6,95,-6.149861,98.474486,-6.149861,98.474486,0.000000,-3.329259,0.000000,64.000000,0.000000,0.000000,19.329568,-6.535251,61.972811,85.684861,0.000000,0.000000,0.000000,0.000000,4.727198,5.510203,5.555226,1.459636,0.215686,0.017411,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.491634,proposed,0,-126.340000,54.885000,11.644454,-5.796310,11.710000,-5.965000,-0.065546,0.168690,-3.567892,4.299767,0.152474,4.299767,-3.567892,0.090000,0.670000,-18,108,-18.145111,107.866674,-18.145111,107.866674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.892101,-8.982686,58.829310,86.152749,0.000000,0.000000,0.000000,0.000000,4.514278,5.244428,5.549139,1.483473,0.313793,0.020332,0.501774,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007875,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.501623,proposed,0,-126.340000,54.885000,11.601799,-5.699514,11.690000,-5.895000,-0.088201,0.195486,-2.836017,5.824507,-0.152474,5.824507,-2.836017,0.040000,0.870000,-26,103,-25.862612,103.028732,-25.862612,103.028732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.854985,-10.591705,59.889426,85.579257,0.000000,0.000000,0.000000,0.000000,4.510876,5.193144,5.555487,1.454987,0.268970,0.016714,0.500205,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.511622,proposed,0,-126.340000,54.885000,11.554393,-5.600972,11.660000,-5.805000,-0.105607,0.204028,-3.323933,9.605862,-0.213464,9.605862,-3.323933,-0.010000,0.960000,-21,66,-20.597785,65.880730,-20.597785,65.880730,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.896627,-11.965250,59.521805,82.894472,0.000000,0.000000,0.000000,0.000000,4.494151,5.104715,5.559479,1.628878,0.309952,0.023225,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.521658,proposed,0,-126.340000,54.885000,11.502412,-5.500573,11.620000,-5.665000,-0.117588,0.164427,-4.726694,14.789979,0.274453,14.789979,-4.726694,-0.080000,0.970000,-3,21,-2.864038,18.744086,-2.864038,18.744086,0.000000,2.136644,0.000000,64.000000,0.000000,0.000000,35.893689,-12.897557,60.783125,80.676182,0.000000,0.000000,0.000000,0.000000,4.526788,5.231643,5.556507,1.527862,0.211266,0.017737,0.500847,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.532234,proposed,0,-126.340000,54.885000,11.443231,-5.393322,11.580000,-5.515000,-0.136769,0.121678,-5.641538,15.887791,-0.579401,15.887791,-5.641538,-0.070000,0.500000,1,48,0.729443,48.136818,0.729443,48.136818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.810069,-12.438216,64.936770,81.399023,0.000000,0.000000,0.000000,0.000000,4.843716,5.475344,5.595602,2.391953,0.224264,0.034883,0.500711,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.541589,proposed,0,-126.340000,54.885000,11.387423,-5.297351,11.520000,-5.385000,-0.132577,0.087649,-6.434403,10.825654,-0.518412,10.825654,-6.434403,-0.060000,0.350000,2,93,2.053064,102.930141,2.053064,102.930141,0.000000,-9.793323,0.000000,64.000000,0.000000,0.000000,39.557397,-13.163671,56.328125,75.454799,0.000000,0.000000,0.000000,0.000000,4.558376,4.961413,5.545504,1.724033,0.268894,0.034383,0.506091,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.551584,proposed,0,-126.340000,54.885000,11.324531,-5.193825,11.470000,-5.295000,-0.145469,0.101175,-6.434403,10.825654,-0.640391,6.495393,-6.068465,-0.030000,0.610000,-7,84,-6.683473,84.284204,-6.683473,84.284204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.387520,-16.044720,47.905306,72.250124,0.000000,0.000000,0.000000,0.000000,4.141133,4.560172,5.566562,1.870222,0.321349,0.038768,0.500830,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008310,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.561710,proposed,0,-126.340000,54.885000,11.257695,-5.088043,11.420000,-5.225000,-0.162305,0.136957,-6.068465,6.434403,-0.213464,6.434403,-6.068465,-0.020000,0.750000,-19,109,-18.531826,108.775823,-18.531826,108.775823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.724039,-15.386480,48.493597,69.063475,0.000000,0.000000,0.000000,0.000000,4.015597,4.367128,5.896154,1.783105,0.324209,0.039848,0.501164,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008558,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.571600,proposed,0,-126.340000,54.885000,11.189705,-4.983996,11.360000,-5.135000,-0.170295,0.151004,-6.983309,7.898153,-0.091484,7.898153,-6.983309,-0.060000,0.870000,-10,90,-9.581660,90.063365,-9.581660,90.063365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.631978,-15.892563,47.324688,70.908145,0.000000,0.000000,0.000000,0.000000,3.989722,4.395146,5.588822,1.748346,0.297713,0.033411,1.332962,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.581595,proposed,0,-126.340000,54.885000,11.118591,-4.878256,11.290000,-5.015000,-0.171409,0.136744,-7.471226,13.204249,-0.457422,13.204249,-7.471226,-0.080000,0.920000,-3,45,-3.292997,40.252924,-3.292997,40.252924,0.000000,4.810441,0.000000,64.000000,0.000000,0.000000,53.624897,-16.464359,48.181060,70.375981,0.000000,0.000000,0.000000,0.000000,4.013005,4.511739,6.565440,2.242714,0.313441,0.042997,0.508326,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.591588,proposed,0,-126.340000,54.885000,11.045385,-4.772085,11.220000,-4.875000,-0.174615,0.102915,-8.081122,16.497687,-1.067318,16.497687,-8.081122,-0.080000,0.750000,1,24,1.084454,23.936910,1.084454,23.936910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.414138,-16.224294,54.080223,72.766912,0.000000,0.000000,0.000000,0.000000,4.165505,4.838148,5.565073,1.682990,0.223400,0.026345,0.510724,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.601590,proposed,0,-126.340000,54.885000,10.970305,-4.665491,11.140000,-4.705000,-0.169695,0.039509,-9.178935,16.558677,-0.335443,16.558677,-9.178935,-0.050000,0.480000,6,42,5.983680,41.949903,5.983680,41.949903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.951123,-16.347222,55.436700,74.178122,0.000000,0.000000,0.000000,0.000000,4.233799,4.956904,5.576081,1.620566,0.202672,0.020340,0.500491,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.611620,proposed,0,-126.340000,54.885000,10.893503,-4.558413,11.050000,-4.575000,-0.156497,0.016587,-8.995966,11.740498,-0.030495,11.740498,-8.995966,-0.050000,0.390000,3,87,2.706811,88.670629,2.706811,88.670629,0.000000,-1.720726,0.000000,64.000000,0.000000,0.000000,61.800576,-16.636610,50.597604,70.609293,0.000000,0.000000,0.000000,0.000000,4.019203,4.614986,5.569142,1.523538,0.215655,0.020683,0.509068,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.621585,proposed,0,-126.340000,54.885000,10.815990,-4.451969,10.980000,-4.485000,-0.164010,0.033031,-8.995966,11.740498,-0.152474,5.946486,-8.995966,0.020000,0.540000,-9,79,-9.012053,79.287795,-9.012053,79.287795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.988712,-18.846421,46.767982,68.976654,0.000000,0.000000,0.000000,0.000000,3.643780,4.288780,5.573870,1.830904,0.279586,0.044176,0.501163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008242,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.631587,proposed,0,-126.340000,54.885000,10.737248,-4.345178,10.900000,-4.415000,-0.162752,0.069822,-8.264091,5.092632,-0.945339,5.092632,-8.264091,0.010000,0.700000,-19,109,-18.746948,108.785493,-18.746948,108.785493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.088422,-18.150173,51.828201,68.881706,0.000000,0.000000,0.000000,0.000000,3.701553,4.266026,7.021557,1.732995,0.311055,0.046550,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.641592,proposed,0,-126.340000,54.885000,10.657809,-4.238523,10.820000,-4.345000,-0.162191,0.106477,-8.691018,6.800341,-0.274453,6.800341,-8.691018,-0.020000,0.820000,-12,101,-12.495264,100.583033,-12.495264,100.583033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.482166,-18.615317,50.227934,71.295304,0.000000,0.000000,0.000000,0.000000,3.705451,4.366955,5.557268,1.743069,0.327065,0.039842,0.501014,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008179,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.651620,proposed,0,-126.340000,54.885000,10.577778,-4.131907,10.740000,-4.255000,-0.162222,0.123093,-9.483883,10.276748,-0.030495,10.276748,-9.483883,-0.080000,0.910000,3,65,2.750290,64.677886,2.750290,64.677886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.010905,-18.915738,51.473136,70.816014,0.000000,0.000000,0.000000,0.000000,3.754582,4.418090,5.581106,1.504432,0.271439,0.027327,0.501032,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.661590,proposed,0,-126.340000,54.885000,10.498046,-4.026287,10.650000,-4.125000,-0.151954,0.098713,-9.788831,15.826802,-0.274453,15.826802,-9.788831,-0.050000,0.790000,5,26,5.170916,26.065778,5.170916,26.065778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.263245,-19.121652,56.620000,72.039098,0.000000,0.000000,0.000000,0.000000,3.851144,4.672047,5.560336,1.448774,0.198669,0.019972,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.671624,proposed,0,-126.340000,54.885000,10.417861,-3.920453,10.550000,-3.945000,-0.132139,0.024547,-10.276748,17.046594,-0.518412,17.046594,-10.276748,-0.010000,0.530000,7,31,7.104907,30.998962,7.104907,30.998962,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.410123,-18.997971,62.955782,76.480637,0.000000,0.000000,0.000000,0.000000,4.087874,5.022319,5.553346,1.449607,0.198287,0.018786,0.501891,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.681608,proposed,0,-126.340000,54.885000,10.338374,-3.815723,10.440000,-3.785000,-0.101626,-0.030723,-10.703675,12.472374,-0.335443,12.472374,-10.703675,0.000000,0.330000,11,76,11.317666,81.628887,11.317666,81.628887,0.000000,-5.629925,0.000000,64.000000,0.000000,0.000000,79.192500,-18.845421,61.271975,75.926107,0.000000,0.000000,0.000000,0.000000,4.029825,4.903578,6.797276,1.450870,0.201395,0.016781,0.501214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.691613,proposed,0,-126.340000,54.885000,10.259214,-3.711414,10.360000,-3.705000,-0.100786,-0.006414,-9.605862,7.227268,-0.640391,7.227268,-9.605862,0.030000,0.470000,-4,109,-3.682442,108.596606,-3.682442,108.596606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.549189,-19.422086,56.993135,72.432226,0.000000,0.000000,0.000000,0.000000,3.659377,4.451225,5.552112,1.582196,0.257732,0.020006,0.500537,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.701623,proposed,0,-126.340000,54.885000,10.180708,-3.607776,10.270000,-3.635000,-0.089292,0.027224,-9.239925,5.214611,-0.213464,5.214611,-9.239925,0.030000,0.770000,-8,108,-7.975255,108.338232,-7.975255,108.338232,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.750440,-20.280517,60.176427,77.281738,0.000000,0.000000,0.000000,0.000000,3.703501,4.637650,5.559562,1.608901,0.353464,0.029582,0.500679,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.711626,proposed,0,-126.340000,54.885000,10.103131,-3.505005,10.190000,-3.545000,-0.086869,0.039995,-8.569039,8.630029,-0.213464,8.630029,-8.569039,0.020000,0.940000,-11,65,-11.208659,65.187897,-11.208659,65.187897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.768378,-20.698067,59.763042,76.247651,0.000000,0.000000,0.000000,0.000000,3.693868,4.632720,5.569129,1.512672,0.258623,0.020534,0.500243,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.721621,proposed,0,-126.340000,54.885000,10.026651,-3.403165,10.100000,-3.415000,-0.073349,0.011835,-8.630029,13.448207,0.091484,13.448207,-8.630029,0.000000,0.850000,-5,28,-4.815362,28.115189,-4.815362,28.115189,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.912567,-19.904323,65.570437,77.469866,0.000000,0.000000,0.000000,0.000000,3.874759,4.813883,5.547236,1.541164,0.258737,0.022056,0.500941,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.731629,proposed,0,-126.340000,54.885000,9.951258,-3.302093,10.020000,-3.285000,-0.068742,-0.017093,-9.056956,14.728989,-0.152474,14.728989,-9.056956,-0.030000,0.570000,6,38,5.631902,38.048254,5.631902,38.048254,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.323479,-18.771352,65.979822,77.119165,0.000000,0.000000,0.000000,0.000000,4.077484,4.974891,5.591938,1.510817,0.196125,0.020803,0.502052,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.741621,proposed,0,-126.340000,54.885000,9.877316,-3.202143,9.940000,-3.165000,-0.062684,-0.037143,-8.995966,10.398727,-0.945339,10.398727,-8.995966,-0.010000,0.420000,4,83,3.893265,85.225414,3.893265,85.225414,0.000000,-2.177161,0.000000,64.000000,0.000000,0.000000,89.442324,-18.299537,59.658460,72.503190,0.000000,0.000000,0.000000,0.000000,3.834512,4.651934,5.557768,1.459089,0.215316,0.021607,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.751664,proposed,0,-126.340000,54.885000,9.804448,-3.102675,9.860000,-3.075000,-0.055552,-0.027675,-8.203101,5.153621,-1.311276,5.153621,-8.203101,0.020000,0.570000,-7,109,-7.181580,108.563787,-7.181580,108.563787,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.760279,-18.922321,57.485016,73.049113,0.000000,0.000000,0.000000,0.000000,3.635512,4.457348,5.600553,1.602720,0.271826,0.033730,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.761626,proposed,0,-126.340000,54.885000,9.733714,-3.005029,9.790000,-3.025000,-0.056286,0.019971,-8.325081,3.323933,0.335443,3.323933,-8.325081,0.020000,0.810000,-7,108,-6.778974,108.389375,-6.778974,108.389375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.176518,-19.244905,59.908855,76.327531,0.000000,0.000000,0.000000,0.000000,3.714892,4.587890,5.571025,1.589372,0.307872,0.043186,0.500938,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.771619,proposed,0,-126.340000,54.885000,9.664390,-2.908110,9.710000,-2.965000,-0.045610,0.056890,-7.715185,6.739351,0.762370,6.739351,-7.715185,-0.010000,0.950000,-5,76,-4.803845,75.989021,-4.803845,75.989021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.422765,-19.264439,58.962337,74.728892,0.000000,0.000000,0.000000,0.000000,3.707415,4.550969,5.550255,1.433771,0.237130,0.018711,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.781619,proposed,0,-126.340000,54.885000,9.596739,-2.812191,9.640000,-2.865000,-0.043261,0.052809,-8.142112,11.008623,-0.152474,11.008623,-8.142112,-0.020000,0.870000,4,45,3.548295,45.296427,3.548295,45.296427,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.730203,-18.541120,62.558332,74.061457,0.000000,0.000000,0.000000,0.000000,3.773197,4.590073,5.544869,1.435642,0.173381,0.018558,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.791623,proposed,0,-126.340000,54.885000,9.530838,-2.717302,9.570000,-2.745000,-0.039162,0.027698,-8.325081,12.960290,-0.823360,12.960290,-8.325081,0.010000,0.660000,5,44,4.947322,43.999468,4.947322,43.999468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.963647,-17.825759,63.129357,72.549665,0.000000,0.000000,0.000000,0.000000,3.791291,4.670850,5.546164,1.432328,0.183299,0.019204,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.801633,proposed,0,-126.340000,54.885000,9.466727,-2.623432,9.490000,-2.635000,-0.023273,0.011568,-7.715185,9.971800,-0.640391,9.971800,-7.715185,0.040000,0.520000,-2,79,-1.931834,78.999983,-1.931834,78.999983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.180442,-17.469296,61.630801,72.058060,0.000000,0.000000,0.000000,0.000000,3.720006,4.583939,5.551887,1.434713,0.186005,0.017179,0.500662,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.811621,proposed,0,-126.340000,54.885000,9.404603,-2.530824,9.430000,-2.565000,-0.025397,0.034176,-7.410237,5.092632,0.213464,5.092632,-7.410237,0.030000,0.590000,-4,109,-4.400995,108.564559,-4.400995,108.564559,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.512653,-17.651137,60.007938,73.034610,0.000000,0.000000,0.000000,0.000000,3.597449,4.428301,5.548447,1.448656,0.240304,0.018247,0.500534,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.821619,proposed,0,-126.340000,54.885000,9.344290,-2.439180,9.360000,-2.515000,-0.015710,0.075820,-6.800341,2.957996,0.457422,2.957996,-6.800341,0.010000,0.820000,-6,108,-5.933317,108.440886,-5.933317,108.440886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.720407,-17.779451,59.673063,75.359289,0.000000,0.000000,0.000000,0.000000,3.654604,4.534600,5.545073,1.431986,0.277732,0.017576,0.500729,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.831621,proposed,0,-126.340000,54.885000,9.285826,-2.348528,9.310000,-2.465000,-0.024174,0.116472,-6.800341,4.604715,0.274453,4.604715,-6.800341,0.010000,0.960000,-5,93,-4.757478,92.759862,-4.757478,92.759862,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.142180,-17.095591,61.012804,75.687037,0.000000,0.000000,0.000000,0.000000,3.714321,4.590873,5.546289,1.435708,0.232950,0.017482,0.500250,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.841627,proposed,0,-126.340000,54.885000,9.229199,-2.258838,9.250000,-2.385000,-0.020801,0.126162,-6.983309,8.934977,-0.213464,8.934977,-6.983309,-0.010000,0.940000,3,58,2.949439,58.372851,2.949439,58.372851,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,92.529447,-16.546710,61.887360,74.745983,0.000000,0.000000,0.000000,0.000000,3.723272,4.592093,5.557523,1.478121,0.207553,0.021248,0.503104,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.851625,proposed,0,-126.340000,54.885000,9.174458,-2.170192,9.190000,-2.295000,-0.015542,0.124808,-6.617372,10.520706,-0.762370,10.520706,-6.617372,0.030000,0.780000,-2,57,-1.935942,57.331525,-1.935942,57.331525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.285771,-15.421437,65.942855,74.536421,0.000000,0.000000,0.000000,0.000000,3.777785,4.736752,5.560760,1.462214,0.205146,0.022835,0.500391,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.861626,proposed,0,-126.340000,54.885000,9.121504,-2.082452,9.130000,-2.195000,-0.008496,0.112548,-6.556382,9.422894,-0.213464,9.422894,-6.556382,0.030000,0.590000,-1,82,-0.770980,82.071968,-0.770980,82.071968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.241097,-15.033221,62.982672,74.428916,0.000000,0.000000,0.000000,0.000000,3.778569,4.653842,5.567691,1.485331,0.204339,0.022298,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.871616,proposed,0,-126.340000,54.885000,9.070358,-1.995688,9.080000,-2.115000,-0.009642,0.119312,-5.458569,6.007476,0.396432,6.007476,-5.458569,0.020000,0.690000,-9,102,-8.894880,102.199917,-8.894880,102.199917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.857882,-15.332352,57.762509,71.353638,0.000000,0.000000,0.000000,0.000000,3.548150,4.366370,5.564436,1.499539,0.242749,0.021999,0.500749,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.881626,proposed,0,-126.340000,54.885000,9.020802,-1.909577,9.030000,-2.055000,-0.009198,0.145423,-5.336590,3.872840,0.213464,3.872840,-5.336590,0.020000,0.810000,-10,109,-9.799812,108.541892,-9.799812,108.541892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.233430,-15.452507,57.393111,73.460670,0.000000,0.000000,0.000000,0.000000,3.614643,4.453403,5.555303,1.472437,0.285101,0.022263,0.500670,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.891629,proposed,0,-126.340000,54.885000,8.972904,-1.824298,8.980000,-2.005000,-0.007096,0.180702,-5.214611,5.031642,0.030495,5.031642,-5.214611,-0.010000,0.910000,-5,96,-4.993325,96.221513,-4.993325,96.221513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.777460,-15.473285,56.852425,73.864248,0.000000,0.000000,0.000000,0.000000,3.653324,4.500190,5.557304,1.454510,0.248192,0.021159,0.505229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.901626,proposed,0,-126.340000,54.885000,8.926571,-1.739771,8.940000,-1.935000,-0.013429,0.195229,-4.970653,8.020133,-0.213464,8.020133,-4.970653,-0.010000,0.930000,-5,70,-4.855320,70.282495,-4.855320,70.282495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.957882,-15.390352,59.008728,74.401258,0.000000,0.000000,0.000000,0.000000,3.681260,4.591155,5.571259,1.825345,0.293550,0.037937,0.500630,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008241,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.911645,proposed,0,-126.340000,54.885000,8.881594,-1.655706,8.890000,-1.835000,-0.008406,0.179294,-5.275601,10.459717,-0.091484,10.459717,-5.275601,-0.010000,0.850000,0,55,0.449606,54.670946,0.449606,54.670946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.639825,-14.857901,62.589393,75.797360,0.000000,0.000000,0.000000,0.000000,3.802054,4.756169,5.572875,1.656373,0.195782,0.027066,0.506498,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007969,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.921644,proposed,0,-126.340000,54.885000,8.838052,-1.572365,8.850000,-1.725000,-0.011948,0.152635,-4.787684,9.788831,-0.030495,9.788831,-4.787684,0.010000,0.670000,-5,73,-4.905091,73.266401,-4.905091,73.266401,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.683963,-14.055043,61.881814,74.522211,0.000000,0.000000,0.000000,0.000000,3.833035,4.773785,5.587272,1.958774,0.241897,0.035557,0.500844,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008337,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.931635,proposed,0,-126.340000,54.885000,8.795789,-1.489582,8.810000,-1.645000,-0.014211,0.155418,-4.787684,6.556382,0.213464,6.556382,-4.787684,0.010000,0.640000,-5,104,-5.412829,103.565292,-5.412829,103.565292,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,82.708932,-13.635676,57.847316,73.321595,0.000000,0.000000,0.000000,0.000000,3.688298,4.520349,5.592089,1.683406,0.256757,0.033445,0.502139,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.941619,proposed,0,-126.340000,54.885000,8.754681,-1.407261,8.770000,-1.585000,-0.015319,0.177739,-3.994819,3.140965,-0.335443,3.140965,-3.994819,-0.010000,0.850000,-10,108,-9.877429,108.363178,-9.877429,108.363178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.399250,-13.805398,57.661893,76.819971,0.000000,0.000000,0.000000,0.000000,3.731636,4.647459,5.569691,1.883588,0.323415,0.043375,0.501270,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008333,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.951603,proposed,0,-126.340000,54.885000,8.714575,-1.325256,8.740000,-1.545000,-0.025425,0.219744,-3.628881,4.726694,-0.396432,4.726694,-3.628881,-0.020000,0.950000,-11,98,-11.331065,97.645351,-11.331065,97.645351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.096529,-13.402072,59.401777,78.860161,0.000000,0.000000,0.000000,0.000000,3.844738,4.786117,6.023986,1.621935,0.353466,0.032246,0.500845,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008549,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.961595,proposed,0,-126.340000,54.885000,8.675317,-1.243416,8.710000,-1.475000,-0.034683,0.231584,-3.689871,7.776174,0.213464,7.776174,-3.689871,-0.070000,0.940000,-3,74,-3.378845,74.151957,-3.378845,74.151957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.461298,-12.857347,59.634236,78.713898,0.000000,0.000000,0.000000,0.000000,3.927635,4.824084,5.571965,1.705193,0.361313,0.028728,0.500793,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.971597,proposed,0,-126.340000,54.885000,8.636768,-1.161629,8.680000,-1.395000,-0.043232,0.233371,-3.689871,10.032790,0.274453,10.032790,-3.689871,-0.140000,0.890000,7,60,6.991077,59.735995,6.991077,59.735995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.184079,-12.401701,60.242853,79.222780,0.000000,0.000000,0.000000,0.000000,4.140980,5.002980,5.569332,1.608402,0.213321,0.021730,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.981616,proposed,0,-126.340000,54.885000,8.598772,-1.079752,8.660000,-1.285000,-0.061228,0.205248,-2.775027,10.642686,0.152474,10.642686,-2.775027,-0.020000,0.720000,-16,68,-15.683250,67.830120,-15.683250,67.830120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.270354,-12.774607,60.802093,79.388936,0.000000,0.000000,0.000000,0.000000,4.142116,5.120930,5.559924,1.492543,0.206965,0.019850,0.500747,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.991617,proposed,0,-126.340000,54.885000,8.561318,-0.997960,8.640000,-1.195000,-0.078682,0.197040,-2.043152,7.471226,-0.030495,7.471226,-2.043152,-0.020000,0.670000,-26,98,-25.683076,98.256643,-25.683076,98.256643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.596109,-12.067289,62.956007,85.456708,0.000000,0.000000,0.000000,0.000000,4.304650,5.242559,5.566039,1.480548,0.214670,0.018829,0.500657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/hardware_trials/trial7_tube-mpc.csv <==
t_s,mode,status,yaw_base_deg,pitch_base_deg,yaw_ref_delta_deg,pitch_ref_delta_deg,yaw_rel_deg,pitch_rel_deg,yaw_error_deg,pitch_error_deg,yaw_speed_dps,pitch_speed_dps,imu_gyro_x_dps,imu_gyro_y_dps,imu_gyro_z_dps,yaw_iq_a,pitch_iq_a,yaw_cmd_count,pitch_cmd_count,yaw_mpc_cmd_count,pitch_mpc_cmd_count,yaw_pre_slew_cmd_count,pitch_pre_slew_cmd_count,yaw_slew_delta_count,pitch_slew_delta_count,yaw_bias_count,pitch_bias_count,yaw_do_count,pitch_do_count,yaw_median0_dps2,pitch_median0_dps2,yaw_radius0_dps2,pitch_radius0_dps2,yaw_tube_lqr_margin_count,pitch_tube_lqr_margin_count,yaw_tube_max_lqr_margin_count,pitch_tube_max_lqr_margin_count,yaw_tube_total_margin_count,pitch_tube_total_margin_count,read_ms,gru_ms,mpc_ms,send_ms,post_send_read_ms,yaw_cmd_send_ok,pitch_cmd_send_ok,feedback_send_fail,rx_total,yaw_a1_rx,pitch_a1_rx,yaw_a2_rx,pitch_a2_rx,yaw_a4_rx,pitch_a4_rx,yaw_9c_rx,pitch_9c_rx,yaw_92_rx,pitch_92_rx,imu_rx,loop_s,deadline_missed,yaw_current_saturation,pitch_current_saturation,yaw_limit_violation,pitch_limit_violation,yaw_angle_ok,pitch_angle_ok,imu_gyro_ok,valid_state,feedback_miss_streak,yaw_angle_age_s,pitch_angle_age_s,yaw_state_age_s,pitch_state_age_s
0.000000,tube-mpc,0,-126.340000,54.885000,0.000000,0.000000,-0.350000,-0.295000,0.350000,0.295000,-1.982162,-31.684098,-1.616224,-31.684098,-1.982162,-0.010000,-0.070000,45,107,62.400000,106.750000,62.400000,106.750000,-17.400000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.142369,56.060385,144.611181,183.735492,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.640445,1.474315,0.483278,0.020420,0.500572,1,1,0,7,0,0,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.010071,tube-mpc,0,-126.340000,54.885000,0.000046,0.000095,-0.350000,-0.695000,0.350046,0.695095,0.335443,-44.125977,-0.945339,-44.125977,0.335443,0.050000,0.290000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.742850,64.961201,139.605575,179.666762,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579247,1.581078,0.333037,0.029639,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.020064,tube-mpc,0,-126.340000,54.885000,0.000206,0.000388,-0.330000,-1.155000,0.330206,1.155388,3.811850,-47.480405,-0.762370,-47.480405,3.811850,0.290000,0.730000,62,107,62.400000,106.750000,62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.664808,75.418363,137.041076,181.742429,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564754,1.561996,0.546047,0.022046,0.501129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008203,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.030067,tube-mpc,0,-126.340000,54.885000,0.000510,0.000894,-0.270000,-1.585000,0.270510,1.585894,9.056956,-43.882019,-1.189297,-43.882019,9.056956,0.480000,0.910000,46,107,45.856198,106.750000,45.856198,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.447173,84.417693,137.643499,185.214550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574549,1.542186,0.576976,0.019263,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.040062,tube-mpc,0,-126.340000,54.885000,0.000990,0.001629,-0.150000,-1.965000,0.150990,1.966629,15.643833,-37.844048,-1.067318,-37.844048,15.643833,0.520000,0.980000,1,107,-62.400000,106.750000,-62.400000,106.750000,63.256198,0.000000,0.000000,64.000000,0.000000,0.000000,-49.683860,91.023354,140.834909,189.866851,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551241,1.765171,0.366736,0.035917,0.501174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.050065,tube-mpc,0,-126.340000,54.885000,0.001675,0.002606,0.030000,-2.305000,-0.028325,2.307606,20.279043,-30.342327,0.335443,-30.342327,20.279043,0.350000,1.010000,-44,107,-62.400000,106.750000,-62.400000,106.750000,18.256198,0.000000,0.000000,64.000000,0.000000,0.000000,-41.821015,94.308948,144.894617,194.104895,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584760,1.500097,0.304530,0.024491,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.060060,tube-mpc,0,-126.340000,54.885000,0.002594,0.003839,0.240000,-2.565000,-0.237406,2.568839,21.376856,-22.352689,0.396432,-22.352689,21.376856,0.050000,1.010000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.532745,95.778950,147.245419,194.974406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.608999,1.502611,0.307572,0.020009,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.070067,tube-mpc,0,-126.340000,54.885000,0.003775,0.005340,0.450000,-2.735000,-0.446225,2.740340,20.157064,-13.143259,0.640391,-13.143259,20.157064,-0.060000,1.010000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.081801,96.163739,154.210481,199.752139,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.618715,1.495363,0.477962,0.034267,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008136,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.080049,tube-mpc,0,-126.340000,54.885000,0.005240,0.007116,0.630000,-2.805000,-0.624760,2.812116,16.497687,-4.238777,0.884349,-4.238777,16.497687,-0.320000,1.050000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.694315,92.409197,159.488992,201.738671,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589434,1.402867,0.543646,0.019776,0.500589,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008063,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.090060,tube-mpc,0,-126.340000,54.885000,0.007022,0.009186,0.770000,-2.795000,-0.762978,2.804186,10.154769,4.482736,0.518412,4.482736,10.154769,-0.480000,1.020000,-62,107,-62.400000,106.750000,-62.400000,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.960619,83.893036,159.122373,197.235689,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553952,1.435825,0.487505,0.024615,0.500395,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.100076,tube-mpc,0,-126.340000,54.885000,0.009140,0.011556,0.770000,-2.685000,-0.760860,2.696556,3.628881,13.326228,0.213464,13.326228,3.628881,-0.520000,1.020000,-35,107,-35.140585,106.750000,-35.140585,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.073111,70.372622,154.288221,189.052023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562186,1.574828,0.496337,0.023922,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.110096,tube-mpc,0,-126.340000,54.885000,0.011616,0.014233,0.730000,-2.505000,-0.718384,2.519233,-3.933829,20.583991,0.640391,20.583991,-3.933829,-0.500000,1.020000,10,96,35.945041,96.224340,35.945041,96.224340,-26.085626,0.000000,0.000000,64.000000,0.000000,0.000000,-22.769601,52.801556,145.838275,187.605440,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548501,1.408105,0.308809,0.017824,0.504771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.120089,tube-mpc,0,-126.340000,54.885000,0.014460,0.017216,0.670000,-2.255000,-0.655540,2.272216,-9.117946,26.256024,0.274453,26.256024,-9.117946,-0.250000,0.980000,55,51,59.579858,30.571151,59.579858,30.571151,-4.720444,20.653189,0.000000,64.000000,0.000000,0.000000,-19.161624,33.908734,136.281022,184.399287,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590990,1.436939,0.269946,0.023465,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.130090,tube-mpc,0,-126.340000,54.885000,0.017697,0.020521,0.580000,-1.965000,-0.562303,1.985521,-11.130602,30.220348,0.701380,30.220348,-11.130602,-0.010000,0.750000,60,6,59.662820,-9.740337,59.662820,-9.740337,0.000000,15.964677,0.000000,64.000000,0.000000,0.000000,-13.130802,16.702752,131.778318,186.749146,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.600885,1.510689,0.288499,0.027473,0.505135,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.140062,tube-mpc,0,-126.340000,54.885000,0.021329,0.024138,0.480000,-1.685000,-0.458671,1.709138,-10.459717,27.536805,0.396432,27.536805,-10.459717,0.140000,0.420000,45,14,44.718576,14.157014,44.718576,14.157014,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.056693,1.745639,151.009723,205.721194,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.613092,1.567427,0.383813,0.021230,0.500682,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008093,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.150072,tube-mpc,0,-126.340000,54.885000,0.025393,0.028098,0.410000,-1.465000,-0.384607,1.493098,-7.410237,18.815292,0.152474,18.815292,-7.410237,0.360000,0.220000,0,59,-6.038688,83.590910,-6.038688,83.590910,5.757264,-24.433896,0.000000,64.000000,0.000000,0.000000,16.224475,-10.533026,167.609009,215.208330,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.978318,1.691593,0.290303,0.038473,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008509,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.160085,tube-mpc,0,-126.340000,54.885000,0.029888,0.032390,0.380000,-1.355000,-0.350112,1.387390,-1.799193,7.349247,0.030495,7.349247,-1.799193,0.280000,0.290000,-45,104,-46.646125,106.750000,-46.646125,106.750000,1.364701,-2.592986,0.000000,64.000000,0.000000,0.000000,29.980938,-17.749299,176.466769,218.751709,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590521,1.804626,0.331810,0.051085,0.502672,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008296,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.170073,tube-mpc,0,-126.340000,54.885000,0.034807,0.037004,0.380000,-1.325000,-0.345193,1.362004,1.677214,-0.823360,-0.213464,-0.823360,1.677214,0.040000,0.590000,-50,107,-49.845217,106.750000,-49.845217,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.886210,-16.661340,180.120492,216.604978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.215057,1.607284,0.331070,0.034803,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.180066,tube-mpc,0,-126.340000,54.885000,0.040169,0.041954,0.400000,-1.325000,-0.359831,1.366954,1.616224,-1.921172,0.518412,-1.921172,1.616224,-0.060000,0.880000,-39,107,-38.920959,106.750000,-38.920959,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.728562,-9.507711,189.251779,227.334414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.622649,1.733323,0.387656,0.041993,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008297,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.192053,tube-mpc,0,-126.340000,54.885000,0.047186,0.048333,0.410000,-1.325000,-0.362814,1.373333,-0.762370,1.372266,0.274453,1.372266,-0.762370,-0.250000,0.950000,6,107,7.604797,106.750000,7.604797,106.750000,-1.525756,0.000000,0.000000,64.000000,0.000000,0.000000,36.552815,-1.352185,184.266940,227.490749,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.611965,1.757494,0.340219,0.034460,0.500967,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.200348,tube-mpc,0,-126.340000,54.885000,0.052414,0.053027,0.400000,-1.295000,-0.347586,1.348027,-2.470079,5.397580,0.091484,5.397580,-2.470079,-0.230000,0.990000,25,107,25.204510,106.750000,25.204510,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.386915,4.296342,169.402221,218.784818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.712183,1.851785,0.381493,0.041612,0.507388,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009506,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.210410,tube-mpc,0,-126.340000,54.885000,0.059163,0.059028,0.380000,-1.215000,-0.320837,1.274028,-3.506902,9.544873,-0.152474,9.544873,-3.506902,-0.060000,1.030000,18,71,17.529784,71.371240,17.529784,71.371240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.173969,6.466979,164.988611,216.723640,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.635815,1.615509,0.390830,0.029686,0.502432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008184,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.220416,tube-mpc,0,-126.340000,54.885000,0.066313,0.065327,0.350000,-1.085000,-0.283687,1.150327,-3.750861,13.509197,0.091484,13.509197,-3.750861,0.000000,1.010000,17,28,16.744110,27.596039,16.744110,27.596039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.011223,4.152070,162.299906,214.063975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570434,1.509598,0.231378,0.023862,0.500796,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.230445,tube-mpc,0,-126.340000,54.885000,0.073909,0.071969,0.330000,-0.955000,-0.256091,1.026969,-2.470079,13.753155,0.884349,13.753155,-2.470079,0.030000,0.640000,6,46,5.606053,45.684764,5.606053,45.684764,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.554778,-0.673711,166.333382,216.592071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565713,1.699002,0.242471,0.027272,0.500518,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.240416,tube-mpc,0,-126.340000,54.885000,0.081878,0.078896,0.320000,-0.845000,-0.238122,0.923896,-1.006328,8.630029,0.884349,8.630029,-1.006328,0.060000,0.450000,-11,91,-10.788822,96.346923,-10.788822,96.346923,0.000000,-5.662159,0.000000,64.000000,0.000000,0.000000,28.059893,-8.430094,169.470295,220.794975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569283,1.811591,0.338058,0.037458,0.503550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008272,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.250420,tube-mpc,0,-126.340000,54.885000,0.090278,0.086164,0.320000,-0.795000,-0.229722,0.881164,0.701380,2.653048,-0.091484,2.653048,0.701380,0.040000,0.620000,-25,107,-25.012579,106.750000,-25.012579,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.942636,-13.899442,168.482816,216.315933,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583427,1.748000,0.333757,0.033291,0.500868,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008212,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.262051,tube-mpc,0,-126.340000,54.885000,0.100532,0.095010,0.340000,-0.765000,-0.239468,0.860010,1.860183,1.250287,-0.152474,1.250287,1.860183,-0.010000,0.920000,-31,107,-31.013784,106.750000,-31.013784,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.749836,-14.796575,173.433016,218.384033,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588049,1.800913,0.315364,0.041773,0.500790,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008269,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.270354,tube-mpc,0,-126.340000,54.885000,0.108160,0.101580,0.360000,-0.725000,-0.251840,0.826580,1.006328,3.750861,0.640391,3.750861,1.006328,-0.060000,0.950000,-18,85,-17.569637,85.264493,-17.569637,85.264493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.819134,-14.044797,172.327713,219.147313,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563663,1.630528,0.267937,0.026202,0.500740,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.280446,tube-mpc,0,-126.340000,54.885000,0.117757,0.109848,0.370000,-0.675000,-0.252243,0.784848,0.457422,6.861330,1.067318,6.861330,0.457422,-0.130000,0.920000,-2,58,-1.599437,57.944069,-1.599437,57.944069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.944728,-14.388158,165.017976,216.790133,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556433,1.547009,0.217323,0.018277,0.500824,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.290446,tube-mpc,0,-126.340000,54.885000,0.127597,0.118339,0.380000,-0.595000,-0.252403,0.713339,-1.250287,9.056956,-0.091484,9.056956,-1.250287,-0.100000,0.750000,12,48,11.615122,47.882733,11.615122,47.882733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.680094,-16.949488,156.635740,211.205945,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552646,1.431406,0.199354,0.016340,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.300446,tube-mpc,0,-126.340000,54.885000,0.137743,0.127120,0.370000,-0.505000,-0.232257,0.632120,-1.738204,7.593205,-0.335443,7.593205,-1.738204,-0.070000,0.580000,15,68,14.695282,67.567286,14.695282,67.567286,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.923192,-20.740962,154.024030,208.754404,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551163,1.584829,0.212887,0.020330,0.500555,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.310419,tube-mpc,0,-126.340000,54.885000,0.148139,0.136161,0.360000,-0.455000,-0.211861,0.591161,-1.433256,3.628881,-0.213464,3.628881,-1.433256,0.000000,0.590000,4,96,3.886001,96.417370,3.886001,96.417370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.995327,-24.332219,157.473502,209.602765,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561878,1.738246,0.268858,0.035660,0.500771,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008121,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.320431,tube-mpc,0,-126.340000,54.885000,0.158827,0.145515,0.350000,-0.435000,-0.191173,0.580515,-1.189297,0.152474,0.213464,0.152474,-1.189297,0.020000,0.740000,-1,107,-0.885106,106.750000,-0.885106,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.895524,-24.782793,161.046147,206.292409,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.599781,1.771586,0.343764,0.048775,0.500672,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008279,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.330428,tube-mpc,0,-126.340000,54.885000,0.169720,0.155125,0.350000,-0.415000,-0.180280,0.570125,-0.518412,1.128308,1.128308,1.128308,-0.518412,0.020000,0.900000,-6,89,-5.900092,88.969893,-5.900092,88.969893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.676116,-21.880079,164.144293,204.095658,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585086,1.638435,0.307453,0.023767,0.500695,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.340415,tube-mpc,0,-126.340000,54.885000,0.180791,0.164987,0.360000,-0.385000,-0.179209,0.549987,-0.213464,4.665705,-0.030495,4.665705,-0.213464,0.020000,0.910000,-7,57,-7.498154,56.513445,-7.498154,56.513445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.624259,-18.803522,159.926668,198.176556,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557446,1.542225,0.253888,0.034720,0.501064,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.350457,tube-mpc,0,-126.340000,54.885000,0.192081,0.175161,0.370000,-0.325000,-0.177919,0.500161,0.579401,6.495393,-0.030495,6.495393,0.579401,0.000000,0.750000,-11,50,-10.743634,49.948913,-10.743634,49.948913,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.125858,-17.209662,150.923390,190.164981,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561693,1.450434,0.197437,0.016199,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.360443,tube-mpc,0,-126.340000,54.885000,0.203432,0.185529,0.380000,-0.275000,-0.176568,0.460529,0.518412,4.909663,-0.030495,4.909663,0.518412,-0.020000,0.600000,-8,73,-7.905937,72.856170,-7.905937,72.856170,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.945657,-17.783014,142.363486,186.716072,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543630,1.432173,0.171854,0.016246,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.370442,tube-mpc,0,-126.340000,54.885000,0.214883,0.196150,0.380000,-0.245000,-0.165117,0.441150,0.396432,0.701380,-0.396432,0.701380,0.396432,-0.050000,0.620000,-3,105,-3.266746,105.111051,-3.266746,105.111051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.717874,-18.388438,130.862996,178.671968,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542914,1.429403,0.204152,0.016312,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.380441,tube-mpc,0,-126.340000,54.885000,0.226387,0.207006,0.390000,-0.235000,-0.163613,0.442006,-0.152474,-1.006328,0.274453,-1.006328,-0.152474,-0.040000,0.790000,0,106,-0.424546,105.601361,-0.424546,105.601361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.326799,-18.094155,119.423455,166.400267,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543629,1.531354,0.349733,0.030826,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.390457,tube-mpc,0,-126.340000,54.885000,0.237927,0.218110,0.390000,-0.225000,-0.152073,0.443110,-1.006328,1.128308,0.701380,1.128308,-1.006328,-0.030000,0.950000,7,74,7.121526,73.968078,7.121526,73.968078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.502549,-17.051668,116.768186,160.320014,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553253,1.450734,0.292952,0.017484,0.500558,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.400447,tube-mpc,0,-126.340000,54.885000,0.249415,0.229407,0.380000,-0.185000,-0.130585,0.414407,-1.128308,5.275601,0.335443,5.275601,-1.128308,-0.010000,0.840000,9,46,9.420176,45.991261,9.420176,45.991261,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.809799,-16.654160,113.049900,151.273509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566597,1.593406,0.221744,0.020934,0.500588,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.410447,tube-mpc,0,-126.340000,54.885000,0.260857,0.240930,0.380000,-0.135000,-0.119143,0.375930,-1.189297,6.129455,-0.274453,6.129455,-1.189297,0.010000,0.670000,9,50,8.978088,49.686128,8.978088,49.686128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.846207,-17.901331,106.078729,143.626033,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554736,1.449642,0.191584,0.015602,0.505286,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.420442,tube-mpc,0,-126.340000,54.885000,0.272198,0.252658,0.380000,-0.095000,-0.107802,0.347658,-0.457422,2.531068,-0.335443,2.531068,-0.457422,0.030000,0.530000,0,90,-0.093730,89.560838,-0.093730,89.560838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.327252,-20.209222,100.027423,140.369427,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550606,1.449781,0.209985,0.015313,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.430444,tube-mpc,0,-126.340000,54.885000,0.283415,0.264597,0.380000,-0.095000,-0.096585,0.359597,-0.274453,-1.128308,0.030495,-1.128308,-0.274453,0.040000,0.650000,-4,107,-4.243265,106.750000,-4.243265,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.218601,-23.003367,93.337675,135.341518,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545057,1.524550,0.234977,0.016971,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.440448,tube-mpc,0,-126.340000,54.885000,0.294467,0.276739,0.390000,-0.105000,-0.095533,0.381739,0.762370,-1.921172,0.518412,-1.921172,0.762370,0.030000,0.840000,-13,104,-13.088197,104.073489,-13.088197,104.073489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.616230,-25.192379,91.168848,133.448127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546422,1.437002,0.249589,0.015704,0.501180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.450442,tube-mpc,0,-126.340000,54.885000,0.305307,0.289064,0.400000,-0.095000,-0.094693,0.384064,0.518412,1.555235,0.762370,1.555235,0.518412,0.010000,0.920000,-8,69,-8.183975,68.692964,-8.183975,68.692964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.215828,-28.967327,74.220975,113.335367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554485,1.518274,0.313156,0.020626,0.500840,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.460452,tube-mpc,0,-126.340000,54.885000,0.315925,0.301600,0.400000,-0.055000,-0.084075,0.356600,-0.152474,5.397580,-0.213464,5.397580,-0.152474,-0.030000,0.800000,5,44,5.212590,44.159987,5.212590,44.159987,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.917426,-32.109729,59.786846,88.802417,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560654,1.569715,0.197927,0.015959,0.500501,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.470453,tube-mpc,0,-126.340000,54.885000,0.326262,0.314309,0.400000,0.005000,-0.073738,0.309309,-0.152474,5.702528,-0.762370,5.702528,-0.152474,-0.010000,0.600000,4,54,4.489063,54.411597,4.489063,54.411597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.928670,-31.412937,62.768222,80.776932,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572252,1.461164,0.206017,0.018964,0.500563,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.480448,tube-mpc,0,-126.340000,54.885000,0.336293,0.327197,0.410000,0.045000,-0.073707,0.282197,-0.945339,2.409089,0.091484,2.409089,-0.945339,0.000000,0.540000,9,85,8.641109,85.143167,8.641109,85.143167,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.878409,-30.536201,56.635314,75.786561,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550399,1.461226,0.205409,0.016607,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.490447,tube-mpc,0,-126.340000,54.885000,0.345995,0.340270,0.410000,0.045000,-0.064005,0.295270,-0.091484,-1.128308,0.030495,-1.128308,-0.091484,0.010000,0.620000,-1,107,-0.736239,106.749983,-0.736239,106.749983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.076328,-30.350798,54.252701,76.491637,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549899,1.459986,0.238239,0.016649,0.501440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.500443,tube-mpc,0,-126.340000,54.885000,0.355334,0.353517,0.410000,0.045000,-0.054666,0.308517,-0.701380,-1.982162,0.457422,-1.982162,-0.701380,0.020000,0.850000,2,98,2.300687,98.279556,2.300687,98.279556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.110111,-32.013092,54.684571,83.466899,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548934,1.445744,0.243673,0.015681,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.510447,tube-mpc,0,-126.340000,54.885000,0.364295,0.366952,0.410000,0.045000,-0.045705,0.321952,-0.945339,0.823360,0.518412,0.823360,-0.945339,0.030000,1.020000,4,61,4.193929,60.808994,4.193929,60.808994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.065850,-33.729556,56.168956,83.454004,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582071,1.633488,0.277726,0.031494,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.520447,tube-mpc,0,-126.340000,54.885000,0.372842,0.380558,0.410000,0.075000,-0.037158,0.305558,-1.128308,4.055809,-0.091484,4.055809,-1.128308,0.040000,0.830000,6,48,6.340039,48.487210,6.340039,48.487210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.900635,-33.319598,59.405447,80.198837,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558847,1.463291,0.202704,0.017646,0.500682,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.530446,tube-mpc,0,-126.340000,54.885000,0.380958,0.394337,0.410000,0.115000,-0.029042,0.279337,-0.701380,3.994819,-0.152474,3.994819,-0.701380,0.040000,0.610000,3,66,3.440234,66.184177,3.440234,66.184177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.980935,-32.506237,57.085684,75.763713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554506,1.470886,0.195642,0.015915,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.540457,tube-mpc,0,-126.340000,54.885000,0.388632,0.408307,0.410000,0.135000,-0.021368,0.273307,-0.091484,0.823360,0.152474,0.823360,-0.091484,0.040000,0.600000,-3,94,-2.865323,93.536918,-2.865323,93.536918,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.371425,-32.370650,50.866947,71.519887,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552469,1.585177,0.243515,0.027733,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.550447,tube-mpc,0,-126.340000,54.885000,0.395827,0.422424,0.410000,0.135000,-0.014173,0.287424,0.274453,-1.494245,0.274453,-1.494245,0.274453,0.040000,0.740000,-7,103,-7.341051,102.618050,-7.341051,102.618050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.243945,-33.694622,48.969356,74.746644,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559709,1.447005,0.226663,0.016378,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.560447,tube-mpc,0,-126.340000,54.885000,0.402550,0.436730,0.430000,0.125000,-0.027450,0.311730,0.274453,-0.884349,0.579401,-0.884349,0.274453,0.020000,0.870000,-7,89,-6.812297,88.728403,-6.812297,88.728403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.450438,-35.482518,49.508426,76.176253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548893,1.574312,0.299778,0.019837,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007951,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.570447,tube-mpc,0,-126.340000,54.885000,0.408786,0.451211,0.430000,0.145000,-0.021214,0.306211,-1.067318,1.616224,0.091484,1.616224,-1.067318,0.010000,0.890000,7,66,6.982259,65.631338,6.982259,65.631338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.287664,-36.515464,48.800958,71.526919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547714,1.496343,0.250607,0.017361,0.500766,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.580440,tube-mpc,0,-126.340000,54.885000,0.414526,0.465861,0.430000,0.175000,-0.015474,0.290861,-0.701380,4.970653,-0.213464,4.970653,-0.701380,0.000000,0.780000,7,46,7.288324,45.790213,7.288324,45.790213,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.021733,-36.500394,51.956844,69.269689,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544008,1.445838,0.181971,0.015465,0.500435,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.590445,tube-mpc,0,-126.340000,54.885000,0.419776,0.480708,0.430000,0.225000,-0.010224,0.255708,-1.006328,4.238777,-0.274453,4.238777,-1.006328,0.020000,0.610000,7,63,7.489863,63.233441,7.489863,63.233441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.829698,-34.772937,52.344196,68.220706,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545696,1.701366,0.231333,0.022194,0.500986,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.600418,tube-mpc,0,-126.340000,54.885000,0.424517,0.495688,0.420000,0.255000,0.004517,0.240688,-0.579401,0.762370,0.152474,0.762370,-0.579401,0.020000,0.580000,4,94,3.586083,94.096473,3.586083,94.096473,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.252092,-33.179503,46.988276,64.212664,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585141,1.699124,0.262032,0.029999,0.501180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.610418,tube-mpc,0,-126.340000,54.885000,0.428780,0.510890,0.430000,0.245000,-0.001220,0.265890,-0.335443,-2.104141,0.213464,-2.104141,-0.335443,0.040000,0.670000,-3,107,-3.449312,106.750000,-3.449312,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.343002,-33.173012,45.789112,68.401391,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551976,1.460807,0.254843,0.017243,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.620444,tube-mpc,0,-126.340000,54.885000,0.432572,0.526319,0.430000,0.235000,0.002572,0.291319,0.152474,-1.189297,-0.030495,-1.189297,0.152474,0.030000,0.880000,-7,90,-7.035586,90.017626,-7.035586,90.017626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.840570,-34.557349,48.163878,73.923617,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553265,1.618881,0.282085,0.022232,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.630446,tube-mpc,0,-126.340000,54.885000,0.435884,0.541899,0.430000,0.255000,0.005884,0.286899,-0.640391,2.409089,-0.030495,2.409089,-0.640391,0.010000,0.910000,3,57,3.266942,56.934910,3.266942,56.934910,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.329606,-35.668806,48.393968,72.474652,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561400,1.431871,0.230005,0.015464,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.640448,tube-mpc,0,-126.340000,54.885000,0.438742,0.557669,0.430000,0.295000,0.008742,0.262669,-0.640391,5.214611,0.152474,5.214611,-0.640391,0.010000,0.760000,5,44,5.039908,43.930896,5.039908,43.930896,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.979898,-35.090475,54.713029,72.771815,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553037,1.448789,0.196304,0.018047,0.502057,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.650443,tube-mpc,0,-126.340000,54.885000,0.441165,0.573620,0.430000,0.345000,0.011165,0.228620,-0.640391,4.238777,-0.213464,4.238777,-0.640391,0.020000,0.570000,4,66,3.852829,65.655121,3.852829,65.655121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.218403,-33.381584,54.469763,70.955354,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551052,1.462576,0.203671,0.018198,0.503801,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.660445,tube-mpc,0,-126.340000,54.885000,0.443181,0.589779,0.430000,0.365000,0.013181,0.224779,-0.518412,0.945339,0.274453,0.945339,-0.518412,0.030000,0.560000,0,95,0.267883,94.518378,0.267883,94.518378,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.488396,-31.981654,48.533475,66.890912,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554475,1.556504,0.214548,0.017633,0.502460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.670442,tube-mpc,0,-126.340000,54.885000,0.444814,0.606124,0.430000,0.365000,0.014814,0.241124,0.030495,-2.409089,0.213464,-2.409089,0.030495,0.030000,0.720000,-6,107,-6.217657,106.749998,-6.217657,106.749998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.513815,-31.871431,47.931842,70.735468,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547475,1.434145,0.238731,0.014911,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.680414,tube-mpc,0,-126.340000,54.885000,0.446094,0.622627,0.430000,0.355000,0.016094,0.267627,-0.884349,-0.884349,0.335443,-0.884349,-0.884349,0.020000,0.890000,3,86,2.678058,86.038183,2.678058,86.038183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.632937,-33.053127,49.011027,74.438262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550651,1.484834,0.275083,0.017535,0.500661,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.690444,tube-mpc,0,-126.340000,54.885000,0.447067,0.639427,0.430000,0.375000,0.017067,0.264427,-1.067318,2.836017,-0.152474,2.836017,-1.067318,0.010000,0.890000,7,54,7.285423,54.499333,7.285423,54.499333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.578745,-33.610044,53.031471,74.627850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550738,1.445213,0.212938,0.016850,0.500591,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.700444,tube-mpc,0,-126.340000,54.885000,0.447761,0.656379,0.430000,0.415000,0.017761,0.241379,-0.945339,6.068465,0.213464,6.068465,-0.945339,0.020000,0.720000,7,40,6.651602,40.022706,6.651602,40.022706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.439933,-32.977542,56.142118,74.293172,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550840,1.668722,0.248637,0.026534,0.500764,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.710419,tube-mpc,0,-126.340000,54.885000,0.448221,0.673489,0.430000,0.465000,0.018221,0.208489,-0.884349,3.750861,-0.030495,3.750861,-0.884349,0.030000,0.540000,4,72,4.459891,71.810116,4.459891,71.810116,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.353892,-30.666419,58.839949,75.083354,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582069,1.725964,0.232578,0.039234,1.628634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.720414,tube-mpc,0,-126.340000,54.885000,0.448497,0.690837,0.420000,0.485000,0.028497,0.205837,-0.030495,-0.152474,0.030495,-0.152474,-0.030495,0.050000,0.560000,-6,103,-6.003245,103.450616,-6.003245,103.450616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.393509,-29.450048,51.844339,72.372264,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573458,1.611834,0.298038,0.027860,0.500742,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.730417,tube-mpc,0,-126.340000,54.885000,0.448637,0.708400,0.430000,0.475000,0.018637,0.233400,-0.396432,-1.982162,0.274453,-1.982162,-0.396432,0.040000,0.740000,-4,107,-3.920844,106.515814,-3.920844,106.515814,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.701920,-30.116394,51.425204,78.015271,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.180141,1.733513,0.368626,0.033427,0.501031,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.740418,tube-mpc,0,-126.340000,54.885000,0.448694,0.726161,0.430000,0.475000,0.018694,0.251161,-0.152474,-0.396432,0.152474,-0.396432,-0.152474,0.030000,0.870000,-4,84,-4.172156,83.687576,-4.172156,83.687576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.599567,-31.193318,53.003864,78.869634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563412,1.583244,0.321084,0.030366,0.500857,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.750423,tube-mpc,0,-126.340000,54.885000,0.448724,0.744126,0.440000,0.495000,0.008724,0.249126,-0.152474,-0.396432,0.396432,4.055809,-0.518412,0.010000,0.860000,-2,83,-2.207674,83.414554,-2.207674,83.414554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.610524,-29.969029,53.600317,71.999044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579667,1.733296,0.265313,0.044921,0.500818,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008135,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.760419,tube-mpc,0,-126.340000,54.885000,0.448786,0.762273,0.440000,0.555000,0.008786,0.207273,-0.945339,6.800341,0.396432,6.800341,-0.945339,0.000000,0.830000,9,38,8.933791,23.798921,8.933791,23.798921,0.000000,14.615633,0.000000,64.000000,0.000000,0.000000,-39.499430,-32.015291,47.325757,67.319262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559292,1.684695,0.229406,0.019687,0.500696,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.770416,tube-mpc,0,-126.340000,54.885000,0.448942,0.780614,0.430000,0.635000,0.018942,0.145614,-1.067318,8.691018,0.274453,8.691018,-1.067318,0.010000,0.630000,12,19,11.791252,18.673351,11.791252,18.673351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.333147,-31.157176,59.262363,76.556066,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571288,1.772330,0.236794,0.046470,0.501074,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.780419,tube-mpc,0,-126.340000,54.885000,0.449258,0.799154,0.430000,0.705000,0.019258,0.094154,-1.128308,4.909663,0.091484,4.909663,-1.128308,0.010000,0.390000,12,64,12.292055,65.872540,12.292055,65.872540,0.000000,-2.199189,0.000000,64.000000,0.000000,0.000000,-39.996683,-27.202048,72.661763,89.437344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556900,1.572955,0.205219,0.018266,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.790410,tube-mpc,0,-126.340000,54.885000,0.449799,0.817856,0.430000,0.715000,0.019799,0.102856,-0.762370,-2.226120,0.213464,-2.226120,-0.762370,0.050000,0.440000,2,107,2.183638,106.750000,2.183638,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.769206,-22.865437,70.454519,86.192826,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552150,1.666697,0.247297,0.018923,0.500797,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007994,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.800417,tube-mpc,0,-126.340000,54.885000,0.450635,0.836761,0.430000,0.665000,0.020635,0.171761,0.030495,-6.739351,-0.030495,-6.739351,0.030495,0.030000,0.720000,-4,107,-3.908847,106.750000,-3.908847,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.206132,-20.602004,74.109621,96.225549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.640673,1.679342,0.382444,0.036523,0.503955,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009254,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.810416,tube-mpc,0,-126.340000,54.885000,0.451836,0.855822,0.440000,0.625000,0.011836,0.230822,0.518412,-3.750861,-0.030495,-3.750861,0.518412,0.050000,0.910000,-11,107,-10.892046,106.749793,-10.892046,106.749793,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.125652,-18.784988,75.731265,100.198769,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557347,1.532996,0.297250,0.017972,0.501242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007916,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.820414,tube-mpc,0,-126.340000,54.885000,0.453474,0.875038,0.440000,0.615000,0.013474,0.260038,0.030495,1.372266,0.701380,1.372266,0.030495,0.020000,0.990000,-1,62,-0.726716,60.717933,-0.726716,60.717933,0.000000,1.031860,0.000000,64.000000,0.000000,0.000000,-37.373174,-19.404467,71.010342,99.906036,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551436,1.468618,0.271727,0.016688,0.500710,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.830444,tube-mpc,0,-126.340000,54.885000,0.455630,0.894465,0.450000,0.655000,0.005630,0.239465,-0.640391,5.641538,0.274453,5.641538,-0.640391,0.020000,0.850000,8,35,7.594732,34.535893,7.594732,34.535893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.049073,-19.536935,78.252756,101.641231,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551168,1.477794,0.209105,0.019847,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.840415,tube-mpc,0,-126.340000,54.885000,0.458358,0.913913,0.450000,0.715000,0.008358,0.198913,-0.335443,6.983309,-0.091484,6.983309,-0.335443,0.010000,0.570000,9,44,9.008848,44.055784,9.008848,44.055784,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.320982,-20.050995,75.959755,96.416183,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559134,1.436304,0.197791,0.017231,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.850415,tube-mpc,0,-126.340000,54.885000,0.461754,0.933542,0.450000,0.755000,0.011754,0.178542,-0.335443,6.983309,-0.030495,2.409089,-0.091484,0.030000,0.470000,8,52,8.090109,51.935030,8.090109,51.935030,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.020038,-22.300157,66.768610,90.291322,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560491,1.768401,0.215957,0.031183,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.860418,tube-mpc,0,-126.340000,54.885000,0.465888,0.953285,0.450000,0.755000,0.015888,0.198285,-0.335443,-3.811850,0.213464,-3.811850,-0.335443,0.040000,0.470000,5,97,4.918534,106.750000,4.918534,106.750000,0.000000,-9.814970,0.000000,64.000000,0.000000,0.000000,-45.507282,-18.981540,67.389590,85.092912,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560920,1.601013,0.270528,0.019985,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.870450,tube-mpc,0,-126.340000,54.885000,0.470850,0.973182,0.450000,0.705000,0.020850,0.268182,-0.518412,-6.678361,0.457422,-6.678361,-0.518412,0.040000,0.680000,7,107,6.704263,106.750000,6.704263,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.592443,-17.412097,65.754045,89.309199,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565176,1.609871,0.333941,0.028193,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.880421,tube-mpc,0,-126.340000,54.885000,0.476666,0.993030,0.450000,0.655000,0.026666,0.338030,-0.396432,-5.397580,0.152474,-5.397580,-0.396432,0.050000,0.880000,6,107,5.838466,106.750000,5.838466,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.080324,-16.367117,70.374153,94.537024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564610,1.464489,0.279675,0.019834,0.502648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.890422,tube-mpc,0,-126.340000,54.885000,0.483463,1.012998,0.460000,0.625000,0.023463,0.387998,0.152474,-0.945339,0.030495,-0.945339,0.152474,0.060000,0.970000,2,94,1.900943,94.103436,1.900943,94.103436,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.609046,-16.869517,71.128178,95.937761,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562290,1.500874,0.300775,0.024660,0.500852,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.900449,tube-mpc,0,-126.340000,54.885000,0.491317,1.033051,0.460000,0.645000,0.031317,0.388051,-0.762370,4.360757,0.274453,4.360757,-0.762370,0.060000,0.960000,14,51,13.531674,51.156983,13.531674,51.156983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.404086,-19.236398,67.365973,92.192542,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561028,1.472847,0.272454,0.020829,0.500700,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.910415,tube-mpc,0,-126.340000,54.885000,0.500229,1.053001,0.460000,0.715000,0.040229,0.338001,-0.518412,8.508050,0.274453,8.508050,-0.518412,0.060000,0.760000,16,29,16.257841,28.515565,16.257841,28.515565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.159068,-21.196691,71.372079,93.187665,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554093,1.465803,0.196580,0.019438,0.500255,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.920446,tube-mpc,0,-126.340000,54.885000,0.510384,1.073071,0.460000,0.795000,0.050384,0.278071,0.030495,7.349247,0.091484,7.349247,0.030495,0.100000,0.500000,9,55,9.202883,54.789957,9.202883,54.789957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.144539,-22.585662,73.361696,94.869606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555058,1.590560,0.217058,0.020922,0.504500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007897,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.930447,tube-mpc,0,-126.340000,54.885000,0.521761,1.093048,0.470000,0.835000,0.051761,0.258048,0.884349,2.714037,-0.030495,2.714037,0.884349,0.110000,0.460000,0,96,0.434945,95.662585,0.434945,95.662585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.382077,-24.450925,64.510438,89.473613,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556710,1.462284,0.229244,0.017529,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.940454,tube-mpc,0,-126.340000,54.885000,0.534463,1.112976,0.500000,0.835000,0.034463,0.277976,1.433256,-2.043152,-0.274453,-2.043152,1.433256,0.080000,0.670000,-3,107,-2.784589,106.750000,-2.784589,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.021056,-26.747971,62.123290,90.633030,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558574,1.645683,0.265588,0.027129,0.500993,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.950415,tube-mpc,0,-126.340000,54.885000,0.548483,1.132728,0.520000,0.825000,0.028483,0.307728,1.067318,-1.799193,-0.152474,-1.799193,1.067318,0.060000,0.840000,4,105,3.656906,104.943801,3.656906,104.943801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.602217,-28.910456,61.854236,91.989363,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556230,1.651392,0.413624,0.040412,0.501259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.960437,tube-mpc,0,-126.340000,54.885000,0.564035,1.152483,0.530000,0.835000,0.034035,0.317483,0.884349,1.982162,0.274453,1.982162,0.884349,0.050000,0.980000,10,62,10.201214,61.896464,10.201214,61.896464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.803307,-31.270087,62.211495,91.312989,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581580,1.536807,0.333599,0.018445,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.970447,tube-mpc,0,-126.340000,54.885000,0.581076,1.172069,0.550000,0.885000,0.031076,0.287069,0.152474,6.739351,0.274453,6.739351,0.152474,0.050000,0.810000,20,33,20.489801,33.317586,20.489801,33.317586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.795809,-31.911411,68.280938,91.647577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551842,1.449943,0.191275,0.016441,0.505383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.980447,tube-mpc,0,-126.340000,54.885000,0.599660,1.191454,0.560000,0.955000,0.039660,0.236454,-0.030495,6.922320,-0.152474,6.922320,-0.030495,0.090000,0.560000,21,48,20.811701,48.169366,20.811701,48.169366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.242048,-30.984322,71.228210,89.761588,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552052,1.484730,0.203528,0.017636,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
0.990446,tube-mpc,0,-126.340000,54.885000,0.619855,1.210629,0.570000,0.995000,0.049855,0.215629,0.884349,3.262944,-0.396432,3.262944,0.884349,0.160000,0.470000,6,85,5.713674,84.682152,5.713674,84.682152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.875569,-30.437251,68.187615,87.468934,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551675,1.558343,0.213423,0.017434,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.000444,tube-mpc,0,-126.340000,54.885000,0.641708,1.229556,0.580000,1.005000,0.061708,0.224556,1.555235,-2.043152,0.030495,-2.043152,1.555235,0.140000,0.600000,3,107,2.672009,106.750000,2.672009,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.304585,-30.690085,65.026834,87.138029,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551340,1.499341,0.273451,0.018989,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.010414,tube-mpc,0,-126.340000,54.885000,0.665196,1.248151,0.600000,0.985000,0.065196,0.263151,1.738204,-3.262944,0.396432,-3.262944,1.738204,0.100000,0.850000,7,107,7.425226,106.750000,7.425226,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.913446,-31.657715,64.317807,89.692000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554636,1.437111,0.283749,0.016199,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.020443,tube-mpc,0,-126.340000,54.885000,0.690571,1.266536,0.620000,0.985000,0.070571,0.281536,0.884349,0.152474,0.762370,0.152474,0.884349,0.090000,0.960000,20,74,19.806332,73.562795,19.806332,73.562795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.238949,-32.935231,64.940776,90.248655,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549823,1.552636,0.242470,0.017928,0.500660,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.030449,tube-mpc,0,-126.340000,54.885000,0.717673,1.284526,0.630000,1.015000,0.087673,0.269526,0.335443,4.604715,-0.091484,4.604715,0.335443,0.110000,0.830000,28,46,28.058949,45.806209,28.058949,45.806209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.388619,-32.727004,71.144429,90.987299,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551676,1.452219,0.213770,0.018634,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.040448,tube-mpc,0,-126.340000,54.885000,0.746568,1.302111,0.640000,1.065000,0.106568,0.237111,0.518412,6.434403,-0.091484,6.434403,0.518412,0.180000,0.630000,23,44,22.737862,44.073314,22.737862,44.073314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.587538,-31.957896,74.260395,89.936646,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557264,1.450891,0.212301,0.016417,0.500312,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.050443,tube-mpc,0,-126.340000,54.885000,0.777282,1.319256,0.660000,1.115000,0.117282,0.204256,1.250287,3.872840,-0.213464,3.872840,1.250287,0.200000,0.490000,16,74,16.032812,74.019339,16.032812,74.019339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.909663,-31.630319,75.034462,91.018559,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549090,1.432515,0.198888,0.016584,0.500357,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.060454,tube-mpc,0,-126.340000,54.885000,0.809908,1.335959,0.680000,1.135000,0.129908,0.200959,2.043152,-0.030495,0.640391,-0.030495,2.043152,0.210000,0.570000,9,99,9.265828,99.216985,9.265828,99.216985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.713699,-31.781835,68.974492,87.395516,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.604545,1.454934,0.225930,0.021837,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.070450,tube-mpc,0,-126.340000,54.885000,0.844357,1.352127,0.720000,1.125000,0.124357,0.227127,2.226120,-2.409089,0.274453,-2.409089,2.226120,0.170000,0.770000,13,104,12.830941,103.552568,12.830941,103.552568,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.914595,-32.785621,64.999518,87.259741,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558228,1.467141,0.305882,0.020053,0.505330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.080446,tube-mpc,0,-126.340000,54.885000,0.880683,1.367744,0.740000,1.115000,0.140683,0.252744,1.982162,-0.640391,0.335443,-0.640391,1.982162,0.150000,0.980000,21,72,21.431760,71.914046,21.431760,71.914046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.323618,-34.145436,64.114337,87.273235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557083,1.452595,0.304394,0.018701,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.090447,tube-mpc,0,-126.340000,54.885000,0.918915,1.382777,0.770000,1.135000,0.148915,0.247777,1.616224,2.775027,0.030495,2.775027,1.616224,0.170000,0.870000,27,51,26.693666,51.264088,26.693666,51.264088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.052389,-33.453032,67.846392,85.343051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.614868,1.816519,0.272474,0.040666,0.500903,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009258,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.100423,tube-mpc,0,-126.340000,54.885000,0.958932,1.397144,0.790000,1.175000,0.168932,0.222144,1.494245,3.628881,-0.091484,3.628881,1.494245,0.210000,0.700000,27,56,27.392651,55.613126,27.392651,55.613126,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.660900,-32.255387,67.254109,81.573104,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576968,1.646377,0.235569,0.026157,0.505399,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.110416,tube-mpc,0,-126.340000,54.885000,1.000889,1.410863,0.820000,1.205000,0.180889,0.205863,2.409089,2.592058,-0.335443,2.592058,2.409089,0.230000,0.590000,20,72,19.928613,71.970791,19.928613,71.970791,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.299582,-31.932786,63.171868,79.201106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566254,1.759137,0.283645,0.031374,0.500903,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.121006,tube-mpc,0,-126.340000,54.885000,1.047389,1.424626,0.860000,1.205000,0.187389,0.219626,3.262944,-1.067318,0.274453,-1.067318,3.262944,0.240000,0.640000,12,98,12.173388,98.485172,12.173388,98.485172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.887975,-31.824285,59.492412,77.008358,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.479648,1.968962,0.329289,0.056773,0.501124,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009351,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.130396,tube-mpc,0,-126.340000,54.885000,1.090354,1.436121,0.890000,1.195000,0.200354,0.241121,3.811850,-2.714037,0.213464,-2.714037,3.811850,0.210000,0.730000,13,106,13.103695,106.329831,13.103695,106.329831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.126189,-33.122863,55.530347,77.817187,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571898,1.671649,0.359869,0.036818,0.500999,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.140464,tube-mpc,0,-126.340000,54.885000,1.138209,1.447669,0.940000,1.185000,0.198209,0.262669,3.628881,-1.311276,0.274453,-1.311276,3.628881,0.180000,0.900000,20,81,20.468783,80.910016,20.468783,80.910016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.360330,-34.925685,54.910220,77.987733,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591212,1.764338,0.416449,0.035744,0.500976,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008321,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.150463,tube-mpc,0,-126.340000,54.885000,1.187537,1.458304,0.980000,1.195000,0.207537,0.263304,3.811850,2.653048,0.335443,2.653048,3.811850,0.140000,0.890000,29,47,28.547523,47.221986,28.547523,47.221986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.846882,-35.612159,58.463412,77.157391,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571413,1.794579,0.288309,0.032528,0.500772,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008201,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.160461,tube-mpc,0,-126.340000,54.885000,1.238620,1.468067,1.020000,1.235000,0.218620,0.233067,3.994819,4.726694,0.091484,4.726694,3.994819,0.180000,0.700000,26,42,26.195060,42.015771,26.195060,42.015771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.879410,-34.580363,62.567018,77.889120,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582490,1.785220,0.293252,0.043603,0.505348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008225,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.170494,tube-mpc,0,-126.340000,54.885000,1.291616,1.476954,1.070000,1.265000,0.221616,0.211954,5.397580,3.079975,-0.152474,3.079975,5.397580,0.230000,0.530000,9,68,9.310495,67.551200,9.310495,67.551200,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.231504,-33.709031,62.088832,79.163744,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596303,1.684408,0.255467,0.030975,0.500681,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.180462,tube-mpc,0,-126.340000,54.885000,1.345936,1.484842,1.140000,1.275000,0.205936,0.209842,6.983309,-1.433256,-0.030495,-1.433256,6.983309,0.210000,0.560000,-4,102,-4.079903,101.641950,-4.079903,101.641950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.418936,-33.519783,57.710079,77.931902,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563158,1.607300,0.250492,0.023178,0.500703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.190484,tube-mpc,0,-126.340000,54.885000,1.402184,1.491793,1.220000,1.245000,0.182184,0.246793,7.593205,-4.177788,-0.152474,-4.177788,7.593205,0.120000,0.740000,0,107,-0.295959,106.750000,-0.295959,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.103701,-34.565914,58.596115,82.304483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.620024,1.585343,0.304421,0.027156,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008048,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.200460,tube-mpc,0,-126.340000,54.885000,1.459739,1.497703,1.300000,1.225000,0.159739,0.272703,7.532216,-2.409089,0.152474,-2.409089,7.532216,0.070000,0.920000,7,83,6.644879,82.571895,6.644879,82.571895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.122701,-35.919035,61.789674,83.811468,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567293,1.737375,0.355314,0.034241,0.502068,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.210462,tube-mpc,0,-126.340000,54.885000,1.518954,1.502586,1.390000,1.225000,0.128954,0.277586,7.227268,1.555235,-0.152474,1.555235,7.227268,0.070000,0.900000,10,50,9.769675,50.089446,9.769675,50.089446,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.936084,-36.160722,64.172068,81.029896,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.628597,1.839259,0.319044,0.039001,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009340,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.220459,tube-mpc,0,-126.340000,54.885000,1.579587,1.506395,1.470000,1.265000,0.109587,0.241395,7.166278,4.970653,0.030495,4.970653,7.166278,0.090000,0.740000,9,31,9.076820,30.550735,9.076820,30.550735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.103414,-35.633931,65.288014,79.220377,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574135,1.723288,0.233194,0.155228,0.500688,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.230460,tube-mpc,0,-126.340000,54.885000,1.641622,1.509103,1.560000,1.295000,0.081622,0.214103,8.081122,3.689871,-0.152474,3.689871,8.081122,0.100000,0.510000,-1,57,-1.292474,57.166981,-1.292474,57.166981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.058878,-33.692208,69.279970,82.406889,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.590783,1.763590,0.249430,0.036067,0.500802,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009152,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.240460,tube-mpc,0,-126.340000,54.885000,1.704953,1.510685,1.640000,1.305000,0.064953,0.205685,7.959143,-1.616224,-0.457422,-1.616224,7.959143,0.090000,0.470000,-1,102,-1.479219,103.704450,-1.479219,103.704450,0.000000,-1.537469,0.000000,64.000000,0.000000,0.000000,-82.401028,-31.521723,63.484296,77.636128,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570478,1.739472,1.337618,0.036325,0.501231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009196,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.250461,tube-mpc,0,-126.340000,54.885000,1.769516,1.511115,1.730000,1.265000,0.039516,0.246115,8.020133,-6.373413,0.030495,-6.373413,8.020133,0.070000,0.660000,-2,107,-2.461112,106.750000,-2.461112,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.156401,-30.552608,65.656967,84.504526,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580200,1.481221,0.249562,0.021047,0.943958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008284,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.260461,tube-mpc,0,-126.340000,54.885000,1.835214,1.510374,1.820000,1.215000,0.015214,0.295374,8.142112,-5.336590,-0.091484,-5.336590,8.142112,0.060000,0.890000,-4,104,-3.709697,104.306766,-3.709697,104.306766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.178486,-30.011937,71.747883,91.056024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.690572,1.837165,0.396964,0.044095,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008482,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.270477,tube-mpc,0,-126.340000,54.885000,1.902090,1.508438,1.900000,1.185000,0.002090,0.323438,7.349247,-1.189297,-0.335443,-1.189297,7.349247,0.050000,0.960000,5,65,5.372692,65.444358,5.372692,65.444358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.643863,-30.330258,70.595371,89.314527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.608293,1.436878,0.309252,0.017176,0.500980,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.280462,tube-mpc,0,-126.340000,54.885000,1.969720,1.505304,1.980000,1.215000,-0.010280,0.290304,6.129455,3.994819,0.030495,3.994819,6.129455,0.050000,0.840000,18,28,18.238750,27.836088,18.238750,27.836088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.324166,-30.363467,73.656362,89.910335,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559104,1.462141,0.208439,0.018220,0.500690,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.290487,tube-mpc,0,-126.340000,54.885000,2.038515,1.500935,2.050000,1.255000,-0.011485,0.245935,5.824507,4.543725,-0.335443,4.543725,5.824507,0.060000,0.550000,22,43,21.822614,42.531151,21.822614,42.531151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.356352,-29.101732,77.765462,93.150576,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550616,1.444307,0.198871,0.016156,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.300457,tube-mpc,0,-126.340000,54.885000,2.107719,1.495364,2.110000,1.275000,-0.002281,0.220364,5.702528,0.945339,-0.335443,0.945339,5.702528,0.110000,0.440000,17,79,17.174637,79.170225,17.174637,79.170225,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.526314,-28.660845,72.039570,90.147942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552822,1.441804,0.213827,0.019473,0.500587,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.310496,tube-mpc,0,-126.340000,54.885000,2.178098,1.488513,2.170000,1.255000,0.008098,0.233513,5.519559,-4.421746,0.030495,-4.421746,5.519559,0.140000,0.540000,14,107,14.144810,106.750000,14.144810,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.081779,-28.276476,66.689907,87.736591,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552001,1.459963,0.237179,0.019227,0.501119,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.320458,tube-mpc,0,-126.340000,54.885000,2.248531,1.480479,2.240000,1.215000,0.008531,0.265479,6.068465,-5.519559,0.274453,-5.519559,6.068465,0.160000,0.770000,6,107,6.244650,106.749998,6.244650,106.749998,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.733299,-29.090909,67.987741,92.593536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551844,1.456904,0.312496,0.018926,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007853,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.330490,tube-mpc,0,-126.340000,54.885000,2.319966,1.471145,2.310000,1.185000,0.009966,0.286145,6.129455,-2.957996,0.152474,-2.957996,6.129455,0.140000,0.920000,9,73,8.883517,73.037498,8.883517,73.037498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.942043,-30.487902,68.891969,93.418042,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554987,1.444475,0.249591,0.017302,0.503686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007779,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.340492,tube-mpc,0,-126.340000,54.885000,2.391594,1.460598,2.370000,1.185000,0.021594,0.275598,5.519559,2.714037,-0.152474,2.714037,5.519559,0.130000,0.850000,19,29,18.982800,29.230351,18.982800,29.230351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.582559,-31.377061,72.346223,92.877524,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552758,1.584705,0.204621,0.019073,0.504008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.350487,tube-mpc,0,-126.340000,54.885000,2.463471,1.448829,2.440000,1.225000,0.023471,0.223829,5.641538,4.543725,-0.396432,4.543725,5.641538,0.140000,0.570000,19,32,18.804034,31.507111,18.804034,31.507111,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.463354,-29.876152,76.323398,92.482231,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551670,1.467782,0.195839,0.019804,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.360487,tube-mpc,0,-126.340000,54.885000,2.535584,1.435835,2.500000,1.255000,0.035584,0.180835,5.397580,1.616224,-0.335443,1.616224,5.397580,0.170000,0.410000,18,65,17.593203,65.045674,17.593203,65.045674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.563769,-28.470956,74.444399,91.608775,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555223,1.452630,0.209980,0.020763,0.503596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.370490,tube-mpc,0,-126.340000,54.885000,2.607821,1.421629,2.560000,1.225000,0.047821,0.196629,6.190445,-4.482736,0.030495,-4.482736,6.190445,0.180000,0.560000,8,103,8.087195,103.170289,8.087195,103.170289,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.506977,-26.880776,69.175392,86.180006,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553918,1.577169,0.271644,0.033346,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.380488,tube-mpc,0,-126.340000,54.885000,2.680028,1.406242,2.630000,1.175000,0.050028,0.231242,7.044299,-7.166278,0.030495,-7.166278,7.044299,0.160000,0.730000,2,107,1.553199,106.750000,1.553199,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.437490,-27.252571,68.387183,89.888545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561886,1.465437,0.284642,0.019573,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007842,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.390488,tube-mpc,0,-126.340000,54.885000,2.752147,1.389685,2.700000,1.125000,0.052147,0.264685,6.861330,-5.031642,-0.030495,-5.031642,6.861330,0.170000,0.910000,2,82,1.727990,82.004443,1.727990,82.004443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.223444,-28.314052,70.313721,91.349662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552877,1.435596,0.296538,0.017141,0.504476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.400489,tube-mpc,0,-126.340000,54.885000,2.824088,1.371982,2.770000,1.115000,0.054088,0.256982,5.763517,0.457422,0.152474,0.457422,5.763517,0.130000,0.890000,18,37,18.172960,36.116951,18.172960,36.116951,0.000000,0.887491,0.000000,64.000000,0.000000,0.000000,-96.380693,-28.911844,72.683610,89.597970,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555326,1.447372,0.210452,0.018116,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.410488,tube-mpc,0,-126.340000,54.885000,2.895727,1.353169,2.830000,1.125000,0.065727,0.228169,5.336590,3.933829,-0.396432,3.933829,5.336590,0.130000,0.650000,25,24,25.150708,23.637129,25.150708,23.637129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-98.533734,-27.847216,79.139361,93.233181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553078,1.449347,0.198745,0.017074,0.500664,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.420488,tube-mpc,0,-126.340000,54.885000,2.966984,1.333275,2.890000,1.155000,0.076984,0.178275,5.153621,1.799193,-0.213464,1.799193,5.153621,0.180000,0.420000,21,56,21.016591,55.777047,21.016591,55.777047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.039053,-26.085893,80.404970,94.899666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550502,1.482586,0.220194,0.022241,0.500713,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.430457,tube-mpc,0,-126.340000,54.885000,3.037552,1.312402,2.950000,1.145000,0.087552,0.167402,6.800341,-3.506902,-0.030495,-3.506902,6.800341,0.200000,0.430000,3,98,2.544311,97.776941,2.544311,97.776941,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.119492,-24.483454,72.747380,87.917233,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551929,1.449986,0.209962,0.015950,0.504331,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.440457,tube-mpc,0,-126.340000,54.885000,3.107771,1.290464,3.030000,1.095000,0.077771,0.195464,7.227268,-6.922320,0.274453,-6.922320,7.227268,0.140000,0.680000,2,107,2.340691,106.749860,2.340691,106.749860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.881904,-24.534790,69.156239,89.143456,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552699,1.444374,0.324344,0.017072,0.501390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.450457,tube-mpc,0,-126.340000,54.885000,3.177342,1.267565,3.110000,1.045000,0.067342,0.222565,8.325081,-5.031642,-0.213464,-5.031642,8.325081,0.140000,0.870000,-9,76,-8.620295,76.033493,-8.620295,76.033493,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.780765,-25.757064,71.459206,91.272763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546415,1.611927,0.445981,0.060177,0.501099,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.461328,tube-mpc,0,-126.340000,54.885000,3.252135,1.241641,3.210000,1.035000,0.042135,0.206641,7.837164,1.067318,0.030495,1.067318,7.837164,0.100000,0.870000,-1,31,-0.927135,22.360200,-0.927135,22.360200,0.000000,8.673293,0.000000,64.000000,0.000000,0.000000,-99.191877,-25.603568,72.739999,87.240795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.962994,1.585383,0.239619,0.020649,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008319,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.470453,tube-mpc,0,-126.340000,54.885000,3.314171,1.219097,3.280000,1.045000,0.034171,0.174097,6.800341,4.238777,0.030495,4.238777,6.800341,0.070000,0.620000,12,13,12.468750,13.426576,12.468750,13.426576,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.059301,-23.891653,78.731411,89.614727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549526,1.686757,0.220681,0.025398,0.500994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007993,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.480463,tube-mpc,0,-126.340000,54.885000,3.381366,1.193599,3.350000,1.075000,0.031366,0.118599,6.434403,1.921172,-0.030495,1.921172,6.434403,0.070000,0.360000,15,49,15.049511,49.440516,15.049511,49.440516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.618197,-20.750276,81.459093,90.855623,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.724901,1.658420,0.231788,0.030330,0.502360,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.490460,tube-mpc,0,-126.340000,54.885000,3.447507,1.167389,3.420000,1.055000,0.027507,0.112389,6.312424,-3.933829,-0.518412,-3.933829,6.312424,0.080000,0.340000,12,94,11.715226,99.925326,11.715226,99.925326,0.000000,-5.484810,0.000000,64.000000,0.000000,0.000000,-99.291997,-17.613685,74.093260,83.252830,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566866,1.664266,0.246502,0.023072,0.501041,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008012,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.500462,tube-mpc,0,-126.340000,54.885000,3.512647,1.140484,3.480000,0.995000,0.032647,0.145484,6.312424,-3.933829,-0.091484,-8.447060,5.885497,0.100000,0.600000,8,81,7.790853,81.150891,7.790853,81.150891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.349287,-17.061446,69.574895,84.116559,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573541,1.753368,0.303656,0.031933,0.501015,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008175,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.510462,tube-mpc,0,-126.340000,54.885000,3.576682,1.112963,3.550000,0.925000,0.026682,0.187963,5.580549,-7.654195,0.091484,-7.654195,5.580549,0.120000,0.750000,8,101,8.079851,100.715879,8.079851,100.715879,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.607060,-14.507605,70.608446,79.466414,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561921,1.613003,0.265740,0.020296,0.500791,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.520463,tube-mpc,0,-126.340000,54.885000,3.639559,1.084895,3.610000,0.875000,0.029559,0.209895,4.543725,-4.726694,0.213464,-4.726694,4.543725,0.120000,0.860000,17,70,16.919561,69.668970,16.919561,69.668970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.108390,-14.436067,68.065575,79.952698,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567333,1.622596,0.357507,0.029348,0.500489,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.530456,tube-mpc,0,-126.340000,54.885000,3.701179,1.056369,3.660000,0.845000,0.041179,0.211369,4.848673,0.762370,-0.823360,0.762370,4.848673,0.130000,0.810000,15,28,15.293006,27.553340,15.293006,27.553340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.927753,-14.157588,72.472929,82.752430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550704,1.549317,0.191993,0.017581,0.500643,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.540458,tube-mpc,0,-126.340000,54.885000,3.761586,1.027419,3.710000,0.875000,0.051586,0.152419,3.811850,3.628881,-0.762370,3.628881,3.811850,0.140000,0.550000,24,20,24.162945,20.127685,24.162945,20.127685,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.977405,-12.629848,77.288696,88.124241,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553274,1.443403,0.202719,0.016999,0.504156,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007730,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.550458,tube-mpc,0,-126.340000,54.885000,3.820675,0.998148,3.750000,0.895000,0.070675,0.103148,3.567892,0.579401,0.457422,0.579401,3.567892,0.170000,0.350000,23,58,22.825059,58.249513,22.825059,58.249513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.252084,-10.314478,78.012796,90.466491,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556352,1.803138,0.264568,0.034808,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008187,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.560462,tube-mpc,0,-126.340000,54.885000,3.878429,0.968624,3.800000,0.875000,0.078429,0.093624,4.909663,-4.543725,0.030495,-4.543725,4.909663,0.210000,0.410000,4,96,3.561015,95.521743,3.561015,95.521743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.153366,-8.901039,70.972943,82.743048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581865,1.537771,0.231763,0.020379,0.505439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.570459,tube-mpc,0,-126.340000,54.885000,3.934763,0.938955,3.860000,0.815000,0.074763,0.123955,5.946486,-7.166278,-0.396432,-7.166278,5.946486,0.240000,0.650000,-13,100,-13.430434,99.715439,-13.430434,99.715439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.791505,-9.225303,70.902854,87.910690,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556246,1.447095,0.227159,0.013590,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.580454,tube-mpc,0,-126.340000,54.885000,3.989669,0.909215,3.920000,0.765000,0.069669,0.144215,5.275601,-5.031642,-0.457422,-5.031642,5.275601,0.130000,0.840000,4,67,4.167279,67.369923,4.167279,67.369923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.904927,-9.932142,70.998299,87.031006,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545774,1.535156,0.217918,0.014279,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.590456,tube-mpc,0,-126.340000,54.885000,4.043166,0.879465,3.970000,0.745000,0.073166,0.134465,3.689871,0.213464,0.152474,0.213464,3.689871,0.120000,0.790000,21,27,21.060774,26.906717,21.060774,26.906717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.559093,-10.711162,76.817816,89.834392,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553955,1.443507,0.200480,0.017823,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007724,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.600459,tube-mpc,0,-126.340000,54.885000,4.095201,0.849810,4.010000,0.755000,0.085201,0.094810,2.470079,2.592058,0.091484,2.592058,2.470079,0.130000,0.500000,32,29,32.478528,28.636392,32.478528,28.636392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.143515,-9.477817,79.338167,89.704452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557179,1.485746,0.213574,0.020422,0.502544,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.610459,tube-mpc,0,-126.340000,54.885000,4.145742,0.820350,4.030000,0.765000,0.115742,0.055350,2.043152,-0.335443,-0.457422,-0.335443,2.043152,0.180000,0.340000,31,64,31.174011,64.045756,31.174011,64.045756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.914969,-7.523164,78.188240,89.651492,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558001,1.467363,0.207410,0.014951,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.620456,tube-mpc,0,-126.340000,54.885000,4.194776,0.791175,4.060000,0.735000,0.134776,0.056175,2.348100,-4.726694,-0.518412,-4.726694,2.348100,0.280000,0.450000,14,92,14.212979,92.204602,14.212979,92.204602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.458222,-6.100866,71.463083,83.244293,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548014,1.474502,0.212272,0.016753,0.500533,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.630458,tube-mpc,0,-126.340000,54.885000,4.242335,0.762356,4.080000,0.695000,0.162335,0.067356,2.714037,-6.129455,0.091484,-6.129455,2.714037,0.240000,0.670000,15,87,15.473876,86.691351,15.473876,86.691351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.801758,-6.139452,69.331042,84.986280,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578197,1.779041,0.322715,0.051161,0.505677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008249,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.640492,tube-mpc,0,-126.340000,54.885000,4.288536,0.733909,4.110000,0.655000,0.178536,0.078909,2.470079,-3.445913,0.396432,-3.445913,2.470079,0.190000,0.760000,25,58,24.962071,58.089082,24.962071,58.089082,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.848751,-6.474936,69.556754,81.623408,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568348,1.466274,0.214578,0.018914,0.500505,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.650455,tube-mpc,0,-126.340000,54.885000,4.332920,0.706215,4.140000,0.645000,0.192920,0.061215,2.287110,0.762370,-0.335443,0.762370,2.287110,0.110000,0.690000,39,28,39.004511,27.795765,39.004511,27.795765,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.496324,-6.063080,72.431974,80.130529,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551160,1.451068,0.201435,0.016217,0.500758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.660460,tube-mpc,0,-126.340000,54.885000,4.375997,0.679053,4.170000,0.665000,0.205997,0.014053,2.470079,1.982162,-0.579401,1.982162,2.470079,0.300000,0.490000,14,31,14.403375,30.729703,14.403375,30.729703,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-97.030380,-4.021109,75.768768,85.431192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558442,1.464657,0.231398,0.018915,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.670459,tube-mpc,0,-126.340000,54.885000,4.417566,0.652648,4.200000,0.655000,0.217566,-0.002352,3.628881,-1.372266,-0.274453,-1.372266,3.628881,0.280000,0.360000,4,70,4.463950,69.507021,4.463950,69.507021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.710246,-1.572995,77.873807,88.571618,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556016,1.451454,0.217477,0.016954,0.500663,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.680454,tube-mpc,0,-126.340000,54.885000,4.457651,0.627087,4.250000,0.615000,0.207651,0.012087,3.628881,-1.372266,0.091484,-5.885497,3.750861,0.200000,0.480000,12,63,11.831809,63.096279,11.831809,63.096279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.846594,-1.991490,69.301095,81.020581,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544531,1.584047,0.200281,0.022645,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.690488,tube-mpc,0,-126.340000,54.885000,4.496436,0.602355,4.290000,0.565000,0.206436,0.037355,2.836017,-6.678361,0.030495,-6.678361,2.836017,0.190000,0.570000,17,101,17.078298,101.439762,17.078298,101.439762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.878220,-0.157189,70.172946,73.859559,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543467,1.483860,0.213093,0.016265,0.500719,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.700457,tube-mpc,0,-126.340000,54.885000,4.533542,0.578799,4.310000,0.505000,0.223542,0.073799,1.738204,-6.129455,0.091484,-6.129455,1.738204,0.160000,0.750000,31,87,30.874824,87.361492,30.874824,87.361492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.800956,-1.282739,69.215919,77.934024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550871,1.450330,0.268127,0.018644,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.710485,tube-mpc,0,-126.340000,54.885000,4.569459,0.556211,4.340000,0.475000,0.229459,0.081211,1.189297,-1.860183,-0.457422,-1.860183,1.189297,0.240000,0.820000,27,47,26.697579,47.274761,26.697579,47.274761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.761081,-1.948515,73.941572,81.876095,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549124,1.584762,0.222658,0.021393,0.505338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.720490,tube-mpc,0,-126.340000,54.885000,4.603911,0.534871,4.350000,0.485000,0.253911,0.049871,1.250287,2.470079,-0.518412,2.470079,1.250287,0.280000,0.680000,24,21,23.573637,20.955021,23.573637,20.955021,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.130097,-0.957232,78.081106,84.750508,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558365,1.718450,0.259847,0.037111,0.500197,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.730495,tube-mpc,0,-126.340000,54.885000,4.637011,0.514812,4.370000,0.485000,0.267011,0.029812,1.250287,2.470079,-0.335443,2.714037,1.189297,0.190000,0.450000,36,40,35.574397,40.274015,35.574397,40.274015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.738099,1.262444,80.615091,91.759249,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563464,1.795626,0.269380,0.037146,0.500981,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.740460,tube-mpc,0,-126.340000,54.885000,4.668665,0.496190,4.390000,0.515000,0.278665,-0.018810,1.494245,-0.945339,0.457422,-0.945339,1.494245,0.240000,0.370000,27,73,26.729229,73.398603,26.729229,73.398603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.802136,2.487032,75.510600,82.181122,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572887,1.635093,0.233579,0.025064,0.501063,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.750487,tube-mpc,0,-126.340000,54.885000,4.699224,0.478899,4.410000,0.485000,0.289224,-0.006101,2.775027,-5.214611,0.213464,-5.214611,2.775027,0.330000,0.460000,2,104,1.740896,104.330256,1.740896,104.330256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.756174,2.811163,69.993169,77.560600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562714,1.699416,0.297640,0.036203,0.500612,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.761041,tube-mpc,0,-126.340000,54.885000,4.730025,0.462356,4.450000,0.435000,0.280025,0.027356,2.897006,-6.007476,-0.335443,-6.007476,2.897006,0.220000,0.740000,11,92,10.684404,91.805350,10.684404,91.805350,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.240587,1.224499,69.635409,82.876354,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593828,1.734699,0.353647,0.040343,0.500622,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.770459,tube-mpc,0,-126.340000,54.885000,4.756362,0.449097,4.470000,0.405000,0.286362,0.044097,2.104141,-1.677214,0.152474,-1.677214,2.104141,0.160000,0.860000,27,48,26.631930,48.098123,26.631930,48.098123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.642995,-0.552862,72.882741,83.192306,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570744,1.452846,0.226754,0.019709,0.502838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.780465,tube-mpc,0,-126.340000,54.885000,4.783193,0.436634,4.490000,0.425000,0.293193,0.011634,0.518412,3.628881,0.335443,3.628881,0.518412,0.190000,0.690000,39,17,39.186989,16.874510,39.186989,16.874510,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.123440,-0.831208,78.194972,85.909629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560286,1.762596,0.267923,0.031401,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.790465,tube-mpc,0,-126.340000,54.885000,4.808853,0.425917,4.500000,0.455000,0.308853,-0.029083,-0.091484,4.177788,0.152474,4.177788,-0.091484,0.280000,0.440000,35,32,34.734743,31.602989,34.734743,31.602989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.721000,0.744011,80.784279,94.059280,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573888,1.847351,0.324283,0.041065,0.500949,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008302,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.800459,tube-mpc,0,-126.340000,54.885000,4.833377,0.417006,4.510000,0.475000,0.323377,-0.057994,0.640391,-0.701380,-0.152474,-0.701380,0.640391,0.370000,0.320000,16,77,15.516750,82.223125,15.516750,82.223125,0.000000,-5.620136,0.000000,64.000000,0.000000,0.000000,-91.738330,3.345414,79.410620,91.909596,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576700,1.612590,0.250851,0.029615,0.501052,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007981,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.810490,tube-mpc,0,-126.340000,54.885000,4.856902,0.409933,4.520000,0.435000,0.336902,-0.025067,1.372266,-5.763517,-0.030495,-5.763517,1.372266,0.310000,0.480000,14,107,14.110450,106.750000,14.110450,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.305918,4.648963,73.815751,85.922622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574942,1.462868,0.259959,0.020985,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.820490,tube-mpc,0,-126.340000,54.885000,4.879298,0.404800,4.550000,0.385000,0.329298,0.019800,1.372266,-5.519559,0.213464,-5.519559,1.372266,0.230000,0.770000,22,96,22.201130,95.624628,22.201130,95.624628,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.527393,3.694913,75.822026,90.551528,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.080916,2.214771,0.356833,0.038540,0.501419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009205,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.830458,tube-mpc,0,-126.340000,54.885000,4.900602,0.401642,4.570000,0.365000,0.330602,0.036642,1.006328,-0.701380,0.884349,-0.701380,1.006328,0.230000,0.950000,26,51,26.301847,42.752356,26.301847,42.752356,0.000000,7.872272,0.000000,64.000000,0.000000,0.000000,-86.804244,2.696497,79.144685,91.612424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566835,1.723865,0.297964,0.025277,0.500541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.840459,tube-mpc,0,-126.340000,54.885000,4.920980,0.400483,4.580000,0.395000,0.340980,0.005483,0.152474,4.970653,0.091484,4.970653,0.152474,0.250000,0.750000,34,12,33.742549,11.507441,33.742549,11.507441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.010492,3.096520,83.167015,91.822065,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572807,1.749530,1.112633,0.040117,0.501035,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.851177,tube-mpc,0,-126.340000,54.885000,4.941739,0.401522,4.580000,0.445000,0.361739,-0.043478,-0.396432,5.580549,-0.457422,5.580549,-0.396432,0.290000,0.420000,36,32,35.618040,32.282461,35.618040,32.282461,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.263348,5.380490,87.051906,102.776317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.915340,1.841145,0.278873,0.039395,0.505192,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010592,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.861802,tube-mpc,0,-126.340000,54.885000,4.961245,0.404921,4.590000,0.475000,0.371245,-0.070079,-0.091484,0.152474,-0.213464,0.152474,-0.091484,0.360000,0.240000,23,77,22.545137,93.822363,22.545137,93.822363,0.000000,-16.539902,0.000000,64.000000,0.000000,0.000000,-90.869364,7.867280,84.716434,97.456527,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566821,1.880075,1.737526,0.139298,0.501121,1,1,0,7,1,0,0,0,0,0,2,1,1,1,1,0.009838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.871870,tube-mpc,0,-126.340000,54.885000,4.978759,0.410350,4.600000,0.445000,0.378759,-0.034650,1.494245,-5.397580,-0.030495,-5.397580,1.494245,0.330000,0.420000,10,107,9.659712,106.750000,9.659712,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.459385,9.142758,79.398123,90.145778,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580735,1.797079,0.291293,0.043035,0.504959,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.881863,tube-mpc,0,-126.340000,54.885000,4.995229,0.417886,4.620000,0.385000,0.375229,0.032886,2.226120,-7.532216,-0.396432,-7.532216,2.226120,0.260000,0.740000,9,107,8.945481,106.750000,8.945481,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.559732,8.809827,81.346690,94.953262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.734313,1.750235,0.527193,0.036029,0.501299,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008561,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.891865,tube-mpc,0,-126.340000,54.885000,5.010810,0.427587,4.640000,0.355000,0.370810,0.072587,0.762370,-2.592058,0.701380,-2.592058,0.762370,0.180000,0.910000,32,79,31.775114,78.522181,31.775114,78.522181,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.032644,7.721797,83.863379,96.425390,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572379,1.746429,0.249614,0.026542,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.901863,tube-mpc,0,-126.340000,54.885000,5.025490,0.439453,4.650000,0.375000,0.375490,0.064453,-0.701380,4.421746,-0.274453,4.421746,-0.701380,0.230000,0.880000,41,34,41.227750,23.876209,41.227750,23.876209,0.000000,9.645972,0.000000,64.000000,0.000000,0.000000,-88.342311,5.803339,88.694007,101.203433,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558549,1.510773,0.251695,0.021258,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007852,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.911862,tube-mpc,0,-126.340000,54.885000,5.039279,0.453492,4.650000,0.435000,0.389279,0.018492,-1.250287,8.873987,-0.274453,8.873987,-1.250287,0.330000,0.620000,36,7,35.971522,6.600674,35.971522,6.600674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.904618,4.292005,91.140647,104.539793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550774,1.532013,0.259598,0.028768,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007881,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.921894,tube-mpc,0,-126.340000,54.885000,5.052213,0.469756,4.640000,0.505000,0.412213,-0.035244,-0.396432,7.166278,0.152474,7.166278,-0.396432,0.380000,0.320000,23,43,23.013506,43.408406,23.013506,43.408406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.940821,4.324051,97.374319,116.426978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553813,1.443267,0.219996,0.017914,0.503704,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.931893,tube-mpc,0,-126.340000,54.885000,5.064198,0.488129,4.650000,0.535000,0.414198,-0.046871,0.762370,-0.335443,0.274453,-0.335443,0.762370,0.340000,0.310000,14,88,14.127740,106.749867,14.127740,106.749867,0.000000,-18.341461,0.000000,64.000000,0.000000,0.000000,-90.531906,4.800206,89.166696,105.229999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579284,1.877852,0.314359,0.040620,0.507739,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008332,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.941866,tube-mpc,0,-126.340000,54.885000,5.075238,0.508590,4.670000,0.505000,0.405238,0.003590,1.616224,-5.641538,0.030495,-5.641538,1.616224,0.260000,0.540000,13,107,12.730850,106.750000,12.730850,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.878053,5.062429,87.012221,103.792071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559603,1.549484,0.273258,0.021793,0.500494,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.951894,tube-mpc,0,-126.340000,54.885000,5.085398,0.531289,4.690000,0.455000,0.395398,0.076289,0.762370,-5.336590,0.091484,-5.336590,0.762370,0.220000,0.780000,23,107,22.551288,106.750000,22.551288,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.307618,5.360121,90.166591,105.809722,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552377,1.479100,0.332021,0.023689,0.500614,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.961896,tube-mpc,0,-126.340000,54.885000,5.094568,0.556026,4.700000,0.445000,0.394568,0.111026,0.030495,-0.579401,0.030495,-0.579401,0.030495,0.230000,0.900000,28,80,28.150865,80.465997,28.150865,80.465997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.466573,5.486325,91.441081,105.179751,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555994,1.484817,0.266490,0.021758,0.500860,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.971895,tube-mpc,0,-126.340000,54.885000,5.102742,0.582804,4.700000,0.485000,0.402742,0.097804,-1.006328,6.556382,-0.213464,6.556382,-1.006328,0.260000,0.870000,36,35,35.572862,24.189293,35.572862,24.189293,0.000000,11.276705,0.000000,64.000000,0.000000,0.000000,-89.343704,4.684321,92.019464,104.927685,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552115,1.513546,0.220042,0.018580,0.500401,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.981897,tube-mpc,0,-126.340000,54.885000,5.109886,0.611601,4.690000,0.565000,0.419886,0.046601,-1.494245,10.337738,-0.152474,10.337738,-1.494245,0.320000,0.610000,35,12,34.596102,11.644825,34.596102,11.644825,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.880574,3.679988,93.433994,106.598057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548355,1.441856,0.214864,0.019524,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
1.991861,tube-mpc,0,-126.340000,54.885000,5.115936,0.642239,4.690000,0.655000,0.425936,-0.012761,-1.250287,7.959143,0.274453,7.959143,-1.250287,0.360000,0.360000,26,49,26.251323,48.718060,26.251323,48.718060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.575277,3.806925,97.245656,113.799410,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550821,1.617897,0.232454,0.025644,0.500847,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.001863,tube-mpc,0,-126.340000,54.885000,5.120885,0.674890,4.690000,0.705000,0.430885,-0.030110,0.335443,1.128308,0.152474,1.128308,0.335443,0.320000,0.350000,14,94,14.005831,106.749641,14.005831,106.749641,0.000000,-13.031581,0.000000,64.000000,0.000000,0.000000,-93.288457,3.706068,87.972156,102.520930,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554858,1.459152,0.272630,0.021861,0.501936,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.011894,tube-mpc,0,-126.340000,54.885000,5.124664,0.709481,4.700000,0.685000,0.424664,0.024481,0.640391,-4.543725,0.152474,-4.543725,0.640391,0.270000,0.630000,13,107,12.771863,106.750000,12.771863,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.748909,2.907081,85.083331,102.204386,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551116,1.528003,0.279959,0.020862,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.021896,tube-mpc,0,-126.340000,54.885000,5.127187,0.745741,4.720000,0.665000,0.407187,0.080741,0.640391,-3.018985,-0.030495,-3.018985,0.640391,0.230000,0.850000,14,107,14.468385,106.750000,14.468385,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.347263,2.141250,87.751463,103.605609,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550797,1.480703,0.323085,0.019518,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.031891,tube-mpc,0,-126.340000,54.885000,5.128398,0.783662,4.730000,0.665000,0.398398,0.118662,-0.884349,1.311276,0.274453,1.311276,-0.884349,0.200000,0.960000,30,72,30.320035,71.537786,30.320035,71.537786,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.776668,1.013394,86.731517,100.945260,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574116,1.706295,0.297186,0.033832,0.500820,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.041861,tube-mpc,0,-126.340000,54.885000,5.128227,0.823083,4.720000,0.715000,0.408227,0.108083,-1.616224,7.532216,0.030495,7.532216,-1.616224,0.230000,0.850000,35,29,35.095982,29.210934,35.095982,29.210934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.878406,-0.630671,90.467912,104.057857,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552600,1.478400,0.252879,0.026863,0.500660,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.051897,tube-mpc,0,-126.340000,54.885000,5.126582,0.864283,4.710000,0.795000,0.416582,0.069283,-2.104141,10.154769,-0.030495,10.154769,-2.104141,0.340000,0.580000,26,28,25.673496,27.706011,25.673496,27.706011,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.268562,-1.590051,92.650716,106.853364,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554654,1.634866,0.235393,0.029454,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.061897,tube-mpc,0,-126.340000,54.885000,5.123388,0.906752,4.700000,0.875000,0.423388,0.031752,-1.494245,6.617372,0.152474,6.617372,-1.494245,0.350000,0.380000,16,72,16.419217,72.277546,16.419217,72.277546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.279982,-2.273967,92.469528,109.009767,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559053,1.465654,0.241141,0.022302,0.500395,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.071895,tube-mpc,0,-126.340000,54.885000,5.118550,0.950519,4.700000,0.905000,0.418550,0.045519,-0.213464,0.701380,0.213464,0.701380,-0.213464,0.290000,0.500000,8,107,7.777324,106.750000,7.777324,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.343042,-3.612480,82.563727,99.881403,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550997,1.557767,0.256261,0.020907,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.081894,tube-mpc,0,-126.340000,54.885000,5.111968,0.995498,4.700000,0.895000,0.411968,0.100498,-0.335443,-2.957996,0.091484,-2.957996,-0.335443,0.250000,0.760000,9,107,8.932025,106.750000,8.932025,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.305590,-4.918963,82.040209,100.475794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547881,1.447883,0.512917,0.017715,0.500552,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.091900,tube-mpc,0,-126.340000,54.885000,5.103534,1.041594,4.700000,0.895000,0.403534,0.146594,-0.945339,0.701380,-0.274453,0.701380,-0.945339,0.140000,0.930000,26,88,26.063775,87.781362,26.063775,87.781362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.031317,-5.786642,83.185653,98.649100,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552801,1.601527,0.301487,0.021201,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.101892,tube-mpc,0,-126.340000,54.885000,5.093160,1.088588,4.690000,0.935000,0.403160,0.153588,-2.104141,4.848673,0.274453,4.848673,-2.104141,0.210000,0.910000,27,56,26.895876,55.992027,26.895876,55.992027,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.308867,-6.832537,83.855911,97.165195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552932,1.453026,0.230658,0.016788,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.111896,tube-mpc,0,-126.340000,54.885000,5.080708,1.136478,4.670000,1.005000,0.410708,0.131478,-2.714037,8.752008,0.091484,8.752008,-2.714037,0.140000,0.730000,41,37,41.005587,37.388936,41.005587,37.388936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.879765,-7.879279,84.745256,97.437034,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555558,1.462254,0.232333,0.020473,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.121896,tube-mpc,0,-126.340000,54.885000,5.066076,1.185065,4.660000,1.075000,0.406076,0.110065,-1.738204,7.837164,-0.335443,7.837164,-1.738204,0.280000,0.530000,12,60,12.174519,60.140097,12.174519,60.140097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.069787,-8.440849,83.139343,94.677041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591707,1.484325,0.257117,0.026842,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007874,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.131862,tube-mpc,0,-126.340000,54.885000,5.049205,1.234051,4.650000,1.135000,0.399205,0.099051,-0.274453,3.689871,0.152474,3.689871,-0.274453,0.320000,0.510000,-12,96,-12.196731,95.963860,-12.196731,95.963860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.840691,-9.962550,78.003097,95.715667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557335,1.446572,0.228831,0.019819,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.141891,tube-mpc,0,-126.340000,54.885000,5.029794,1.283787,4.660000,1.155000,0.369794,0.128787,0.091484,-0.030495,0.579401,-0.030495,0.091484,0.150000,0.710000,-2,107,-2.155300,106.750000,-2.155300,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.840054,-11.395543,72.839605,91.680423,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545087,1.489189,0.247828,0.017106,0.500634,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.151893,tube-mpc,0,-126.340000,54.885000,5.007880,1.333676,4.670000,1.175000,0.337880,0.158676,-0.579401,0.884349,0.457422,0.884349,-0.579401,0.100000,0.890000,5,92,4.507362,92.253969,4.507362,92.253969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.467489,-13.169214,75.756110,93.261477,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550387,1.524412,0.337544,0.023662,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007945,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.161861,tube-mpc,0,-126.340000,54.885000,4.983372,1.383538,4.650000,1.215000,0.333372,0.168538,-2.165131,5.092632,0.030495,5.092632,-2.165131,0.110000,0.930000,15,54,14.905008,54.266256,14.905008,54.266256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.539269,-14.485128,76.132969,90.718067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552131,1.640848,0.260319,0.030074,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007995,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.171898,tube-mpc,0,-126.340000,54.885000,4.955873,1.433734,4.640000,1.285000,0.315873,0.148734,-3.567892,8.934977,0.152474,8.934977,-3.567892,0.100000,0.740000,26,36,25.562733,36.113899,25.562733,36.113899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.111135,-14.712857,80.080530,92.386169,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573047,1.600365,0.232684,0.026259,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007942,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.181893,tube-mpc,0,-126.340000,54.885000,4.925542,1.483559,4.610000,1.355000,0.315542,0.128559,-3.750861,6.983309,0.152474,6.983309,-3.750861,0.110000,0.540000,23,67,22.591057,66.899697,22.591057,66.899697,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.173988,-13.911891,77.719542,88.020671,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546782,1.924204,0.282363,0.050489,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008321,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.191896,tube-mpc,0,-126.340000,54.885000,4.892110,1.533105,4.570000,1.395000,0.322110,0.138105,-3.750861,1.799193,0.335443,1.799193,-3.750861,0.180000,0.540000,8,107,8.462642,106.750000,8.462642,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.877252,-13.694075,67.265474,79.285666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.792875,1.701495,0.270126,0.025398,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008301,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.201865,tube-mpc,0,-126.340000,54.885000,4.855601,1.582002,4.540000,1.405000,0.315601,0.177002,-2.897006,-1.311276,0.457422,-1.311276,-2.897006,0.180000,0.760000,-6,107,-5.703884,106.750000,-5.703884,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.163341,-15.038942,64.489643,82.572288,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563554,1.631276,0.309036,0.031535,0.503781,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.211872,tube-mpc,0,-126.340000,54.885000,4.815611,1.630452,4.530000,1.415000,0.285611,0.215452,-2.470079,0.579401,0.518412,0.579401,-2.470079,0.120000,0.920000,-9,93,-8.983165,93.443724,-8.983165,93.443724,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.545094,-15.942535,63.611976,79.853399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587052,1.686568,0.302782,0.030965,0.501154,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008118,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.221866,tube-mpc,0,-126.340000,54.885000,4.772212,1.678029,4.510000,1.445000,0.262212,0.233029,-2.957996,5.031642,0.640391,5.031642,-2.957996,0.090000,0.910000,-6,58,-5.845079,57.791698,-5.845079,57.791698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.379267,-16.578559,62.584155,74.818754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544814,1.718581,0.267943,0.035447,0.503098,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.231870,tube-mpc,0,-126.340000,54.885000,4.725166,1.724691,4.480000,1.515000,0.245166,0.209691,-3.018985,7.410237,0.091484,7.410237,-3.018985,0.080000,0.780000,-9,45,-8.571603,44.761995,-8.571603,44.761995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.484800,-16.119329,67.593674,76.589982,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582602,1.719658,0.223804,0.030517,0.501053,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.241863,tube-mpc,0,-126.340000,54.885000,4.674453,1.770170,4.460000,1.585000,0.214453,0.185170,-3.079975,7.532216,-0.396432,7.532216,-3.079975,0.050000,0.590000,-11,57,-11.030356,56.657004,-11.030356,56.657004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.788059,-15.094713,68.359913,76.659500,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559946,1.675882,0.202140,0.028053,0.500720,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.251868,tube-mpc,0,-126.340000,54.885000,4.619827,1.814411,4.430000,1.635000,0.189827,0.179411,-3.262944,2.775027,-0.335443,2.775027,-3.262944,0.020000,0.550000,-14,98,-13.944049,97.627713,-13.944049,97.627713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.733480,-13.325696,63.508798,70.247480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570988,1.711168,0.251932,0.022146,0.500769,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008067,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.261864,tube-mpc,0,-126.340000,54.885000,4.561284,1.857153,4.400000,1.645000,0.161284,0.212153,-4.055809,-1.372266,0.091484,-1.372266,-4.055809,-0.010000,0.710000,-12,107,-12.259315,106.750000,-12.259315,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.683397,-13.026751,60.856758,72.065228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554444,1.489791,0.310034,0.016980,0.500411,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.271864,tube-mpc,0,-126.340000,54.885000,4.498641,1.898287,4.360000,1.645000,0.138641,0.253287,-5.153621,-0.640391,0.213464,-0.640391,-5.153621,-0.050000,0.890000,-4,100,-4.466000,100.487736,-4.466000,100.487736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.464531,-13.064432,62.586168,74.569141,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548993,1.485930,0.310575,0.024480,0.500679,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.283044,tube-mpc,0,-126.340000,54.885000,4.423641,1.942152,4.310000,1.665000,0.113641,0.277152,-5.946486,3.140965,0.579401,3.140965,-5.946486,-0.010000,0.960000,-9,63,-8.877716,62.726666,-8.877716,62.726666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.301961,-14.102097,64.565761,77.964205,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589578,1.526639,0.375437,0.026700,0.501490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.291863,tube-mpc,0,-126.340000,54.885000,4.360687,1.975032,4.250000,1.715000,0.110687,0.260032,-6.617372,6.373413,0.396432,6.373413,-6.617372,-0.030000,0.840000,-4,42,-3.983547,41.749996,-3.983547,41.749996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.162029,-14.074797,68.617906,81.584833,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556132,1.446077,0.204542,0.019215,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.301864,tube-mpc,0,-126.340000,54.885000,4.285159,2.010331,4.190000,1.775000,0.095159,0.235331,-6.983309,6.129455,0.091484,6.129455,-6.983309,-0.050000,0.620000,-4,58,-3.931503,58.064796,-3.931503,58.064796,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.803518,-13.614621,68.504721,80.949776,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559577,1.697503,0.223290,0.035314,0.501112,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.311867,tube-mpc,0,-126.340000,54.885000,4.205138,2.043371,4.130000,1.815000,0.075138,0.228371,-6.678361,2.043152,0.457422,2.043152,-6.678361,-0.030000,0.530000,-17,97,-17.182712,97.264808,-17.182712,97.264808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.161437,-13.604571,61.383098,74.900552,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573820,1.468990,0.241126,0.025012,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.321865,tube-mpc,0,-126.340000,54.885000,4.120592,2.073979,4.070000,1.815000,0.050592,0.258979,-6.312424,-2.043152,-0.091484,-2.043152,-6.312424,-0.050000,0.700000,-28,107,-27.547744,106.750000,-27.547744,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.359074,-14.719599,57.137331,75.479241,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560726,1.464073,0.282607,0.027809,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.331862,tube-mpc,0,-126.340000,54.885000,4.031421,2.102017,4.000000,1.805000,0.031421,0.297017,-6.739351,-1.982162,0.457422,-1.982162,-6.739351,-0.130000,0.890000,-21,101,-21.419603,100.775023,-21.419603,100.775023,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.140781,-15.236134,57.133015,74.807592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546744,1.515766,0.295221,0.018815,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.341864,tube-mpc,0,-126.340000,54.885000,3.937507,2.127353,3.930000,1.815000,0.007507,0.312353,-8.386070,1.311276,0.945339,1.311276,-8.386070,-0.190000,1.010000,-6,61,-5.538779,61.291779,-5.538779,61.291779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.766779,-16.308239,60.210331,78.055198,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.620149,1.713490,0.257589,0.030240,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.353046,tube-mpc,0,-126.340000,54.885000,3.826879,2.152287,3.830000,1.845000,-0.003121,0.307287,-9.971800,4.360757,0.457422,4.360757,-9.971800,-0.130000,0.790000,-4,51,-3.968348,50.598854,-3.968348,50.598854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.217430,-16.608425,68.774361,86.544971,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584073,1.566754,0.203439,0.021764,0.501101,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007887,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.361862,tube-mpc,0,-126.340000,54.885000,3.735432,2.169297,3.750000,1.885000,-0.014568,0.284297,-10.154769,3.811850,0.152474,3.811850,-10.154769,-0.070000,0.630000,-16,64,-15.515228,64.121700,-15.515228,64.121700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.982297,-17.318008,64.537792,83.255065,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556861,1.494821,0.238510,0.022981,0.501294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.371863,tube-mpc,0,-126.340000,54.885000,3.627140,2.185644,3.660000,1.915000,-0.032860,0.270644,-9.666852,0.457422,0.335443,0.457422,-9.666852,-0.080000,0.610000,-27,89,-27.032535,89.411891,-27.032535,89.411891,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.060864,-17.995738,55.989239,75.388365,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549780,1.495247,0.212075,0.017993,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.381862,tube-mpc,0,-126.340000,54.885000,3.514023,2.198728,3.570000,1.905000,-0.055977,0.293728,-9.483883,-2.470079,0.457422,-2.470079,-9.483883,-0.150000,0.700000,-29,105,-28.694411,105.220071,-28.694411,105.220071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.685693,-18.723054,50.291940,70.239707,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549508,1.600629,0.332859,0.029695,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.391894,tube-mpc,0,-126.340000,54.885000,3.395652,2.208456,3.480000,1.895000,-0.084348,0.313456,-10.093779,-2.653048,0.274453,-2.653048,-10.093779,-0.190000,0.860000,-26,91,-26.479021,91.321795,-26.479021,91.321795,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.387182,-19.694351,48.969030,68.531523,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559994,1.679743,0.339821,0.024381,0.500558,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008114,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.401865,tube-mpc,0,-126.340000,54.885000,3.273155,2.214636,3.370000,1.885000,-0.096845,0.329636,-11.252582,-0.213464,0.457422,-0.213464,-11.252582,-0.250000,0.920000,-14,63,-14.117077,63.254565,-14.117077,63.254565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.807640,-20.195646,51.023294,68.928535,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556966,1.481310,0.284243,0.025658,0.503243,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.411898,tube-mpc,0,-126.340000,54.885000,3.145046,2.217230,3.270000,1.905000,-0.124954,0.312230,-11.984457,2.043152,0.335443,2.043152,-11.984457,-0.290000,0.790000,-8,50,-8.467895,49.958453,-8.467895,49.958453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.802997,-20.188072,56.302820,73.068163,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559853,1.481022,0.224815,0.025458,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.421902,tube-mpc,0,-126.340000,54.885000,3.012471,2.216095,3.140000,1.925000,-0.127529,0.291095,-12.533363,0.884349,-0.091484,0.884349,-12.533363,-0.140000,0.630000,-28,67,-28.061788,67.499719,-28.061788,67.499719,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.429475,-20.185127,54.076395,71.414319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555348,2.851220,0.257711,0.051276,0.501133,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.431864,tube-mpc,0,-126.340000,54.885000,2.875721,2.211175,3.020000,1.915000,-0.144279,0.296175,-12.228415,-2.043152,0.152474,-2.043152,-12.228415,-0.120000,0.600000,-42,92,-41.750448,91.685260,-41.750448,91.685260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.335036,-20.645425,46.075415,66.770506,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566549,1.463091,0.217451,0.018509,0.500761,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.441899,tube-mpc,0,-126.340000,54.885000,2.733226,2.202304,2.900000,1.885000,-0.166774,0.317304,-12.472374,-5.031642,0.030495,-5.031642,-12.472374,-0.250000,0.730000,-32,104,-31.754559,103.691312,-31.754559,103.691312,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.985167,-20.569855,40.119204,60.043045,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567476,1.583287,0.256227,0.022784,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007939,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.451894,tube-mpc,0,-126.340000,54.885000,2.586663,2.189482,2.780000,1.845000,-0.193337,0.344482,-14.180083,-4.726694,0.457422,-4.726694,-14.180083,-0.300000,0.890000,-17,86,-17.262881,86.016118,-17.262881,86.016118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.240053,-20.930147,41.462698,60.446136,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556233,1.454039,0.368405,0.024639,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007913,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.461899,tube-mpc,0,-126.340000,54.885000,2.435400,2.172588,2.630000,1.825000,-0.194600,0.347588,-15.826802,-1.555235,0.213464,-1.555235,-15.826802,-0.250000,0.890000,-12,56,-12.261146,55.571362,-12.261146,55.571362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.661521,-21.609093,47.692164,66.987847,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556772,1.457013,0.234099,0.018900,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.471902,tube-mpc,0,-126.340000,54.885000,2.279686,2.151569,2.480000,1.835000,-0.200314,0.316569,-16.375708,0.945339,0.396432,0.945339,-16.375708,-0.170000,0.730000,-21,41,-21.306390,41.149162,-21.306390,41.149162,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.126078,-22.091182,51.413571,72.204395,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553011,1.608529,0.212300,0.030610,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.481896,tube-mpc,0,-126.340000,54.885000,2.119791,2.126392,2.320000,1.835000,-0.200209,0.291392,-16.741646,-0.762370,-0.457422,-0.762370,-16.741646,-0.170000,0.560000,-23,63,-23.111477,63.479279,-23.111477,63.479279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.248365,-22.124119,50.681737,74.350246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565406,1.523388,0.245994,0.032906,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.491893,tube-mpc,0,-126.340000,54.885000,1.955628,2.096978,2.170000,1.825000,-0.214372,0.271978,-16.558677,-3.933829,0.457422,-3.933829,-16.558677,-0.170000,0.540000,-31,86,-31.155012,86.432060,-31.155012,86.432060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.527306,-22.705330,41.722912,65.932556,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562877,1.548137,0.256736,0.022747,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.501898,tube-mpc,0,-126.340000,54.885000,1.787275,2.063269,2.010000,1.775000,-0.222725,0.288269,-16.680656,-6.556382,0.823360,-6.556382,-16.680656,-0.230000,0.680000,-29,94,-28.637666,93.712423,-28.637666,93.712423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.533224,-23.232474,35.069108,59.325162,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574781,1.478610,0.240706,0.024285,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.511894,tube-mpc,0,-126.340000,54.885000,1.615137,2.025282,1.840000,1.725000,-0.224863,0.300282,-16.680656,-6.617372,0.396432,-6.617372,-16.680656,-0.260000,0.810000,-29,80,-28.797205,79.669806,-28.797205,79.669806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.293968,-23.549892,32.957959,55.042100,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547824,1.428486,0.234597,0.017318,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.521889,tube-mpc,0,-126.340000,54.885000,1.439295,1.982978,1.670000,1.685000,-0.230705,0.297978,-17.290552,-3.079975,0.091484,-3.079975,-17.290552,-0.260000,0.820000,-26,45,-26.369962,44.803179,-26.369962,44.803179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.441169,-23.854793,34.708581,55.912622,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542672,1.432858,0.175592,0.015582,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.531861,tube-mpc,0,-126.340000,54.885000,1.260328,1.936451,1.500000,1.675000,-0.239672,0.261451,-18.510344,-1.555235,0.091484,-1.555235,-18.510344,-0.270000,0.650000,-18,39,-17.531013,38.640135,-17.531013,38.640135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.806995,-22.942343,43.003375,64.058809,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543629,1.417438,0.167704,0.014624,0.500271,1,1,0,6,1,0,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.541892,tube-mpc,0,-126.340000,54.885000,1.076930,1.885285,1.310000,1.655000,-0.233070,0.230285,-19.242219,-2.287110,-0.030495,-2.287110,-19.242219,-0.230000,0.480000,-18,53,-18.149925,52.851653,-18.149925,52.851653,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.012391,-22.465375,46.430466,67.052316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546276,1.491348,0.227183,0.038000,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.551902,tube-mpc,0,-126.340000,54.885000,0.890760,1.829866,1.120000,1.605000,-0.229240,0.224866,-19.181230,-6.556382,0.213464,-6.556382,-19.181230,-0.190000,0.470000,-28,85,-27.705544,84.731778,-27.705544,84.731778,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.141435,-21.889248,43.557677,63.934149,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574038,1.643867,0.223512,0.033897,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.561902,tube-mpc,0,-126.340000,54.885000,0.701872,1.770173,0.930000,1.535000,-0.228128,0.235173,-19.242219,-8.995966,-0.152474,-8.995966,-19.242219,-0.210000,0.600000,-29,91,-28.628573,91.402238,-28.628573,91.402238,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.633661,-22.122180,35.605464,58.678005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571616,1.622213,0.266813,0.029004,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.571896,tube-mpc,0,-126.340000,54.885000,0.510430,1.706209,0.730000,1.455000,-0.219570,0.251209,-20.035084,-8.691018,0.274453,-8.691018,-20.035084,-0.250000,0.750000,-18,73,-18.309836,73.153343,-18.309836,73.153343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.083159,-22.207552,31.404324,53.569700,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561696,1.713465,0.274763,0.027121,0.500800,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008087,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.581866,tube-mpc,0,-126.340000,54.885000,0.317054,1.638146,0.530000,1.395000,-0.212946,0.243146,-21.498835,-5.824507,0.213464,-5.824507,-21.498835,-0.250000,0.780000,-5,41,-5.456146,41.472620,-5.456146,41.472620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.026981,-22.142318,39.097809,57.895092,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556347,1.447830,0.203715,0.024061,0.500420,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.591894,tube-mpc,0,-126.340000,54.885000,0.120375,1.565429,0.290000,1.365000,-0.169625,0.200429,-22.413679,-3.506902,-0.213464,-3.506902,-22.413679,-0.160000,0.580000,-5,31,-4.936054,31.269133,-4.936054,31.269133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.231654,-21.220603,54.992410,68.000699,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542912,1.444145,0.205882,0.025683,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.601894,tube-mpc,0,-126.340000,54.885000,-0.077606,1.488730,0.100000,1.325000,-0.177606,0.163730,-21.925762,-4.299767,-0.396432,-4.299767,-21.925762,-0.110000,0.420000,-18,44,-17.528385,44.425573,-17.528385,44.425573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.539768,-20.419706,60.546430,73.382910,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555476,1.612147,0.229133,0.024556,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007930,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.611866,tube-mpc,0,-126.340000,54.885000,-0.276608,1.408133,-0.110000,1.275000,-0.166608,0.133133,-21.315866,-7.715185,0.091484,-7.715185,-21.315866,-0.110000,0.400000,-25,68,-24.609685,68.154178,-24.609685,68.154178,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.079014,-19.810058,55.205816,70.016611,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560295,1.565491,0.224950,0.025030,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.621862,tube-mpc,0,-126.340000,54.885000,-0.477382,1.323283,-0.310000,1.175000,-0.167382,0.148283,-20.340032,-11.862478,0.213464,-11.862478,-20.340032,-0.170000,0.500000,-28,92,-28.064781,91.790700,-28.064781,91.790700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.650530,-18.987991,47.385397,63.345933,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550089,1.441087,0.210985,0.017596,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.631863,tube-mpc,0,-126.340000,54.885000,-0.679234,1.234402,-0.490000,1.075000,-0.189234,0.159402,-19.242219,-12.228415,0.274453,-12.228415,-19.242219,-0.230000,0.690000,-33,76,-32.834010,75.958091,-32.834010,75.958091,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.905467,-18.914429,42.021649,62.193045,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547217,1.634632,0.265564,0.033908,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.641867,tube-mpc,0,-126.340000,54.885000,-0.881813,1.141585,-0.680000,0.985000,-0.201813,0.156585,-19.425188,-9.422894,-0.274453,-9.422894,-19.425188,-0.280000,0.730000,-25,45,-25.340417,44.809375,-25.340417,44.809375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.744443,-18.797331,42.250683,62.032793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568748,1.490575,0.249096,0.029272,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007848,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.651896,tube-mpc,0,-126.340000,54.885000,-1.085223,1.044712,-0.880000,0.925000,-0.205223,0.119712,-19.730136,-5.092632,-0.091484,-5.092632,-19.730136,-0.290000,0.620000,-19,11,-19.223631,10.998854,-19.223631,10.998854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.882818,-19.009958,52.194787,70.833763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557815,1.533121,0.222541,0.026888,0.500813,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.661892,tube-mpc,0,-126.340000,54.885000,-1.287983,0.944433,-1.070000,0.875000,-0.217983,0.069433,-20.766960,-5.763517,-0.457422,-5.763517,-20.766960,-0.260000,0.370000,-14,30,-13.895617,29.656108,-13.895617,29.656108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.627431,-17.810848,64.912654,80.437382,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551358,1.457406,0.209245,0.022261,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.671861,tube-mpc,0,-126.340000,54.885000,-1.489836,0.840851,-1.270000,0.795000,-0.219836,0.045851,-20.279043,-9.727842,-0.091484,-9.727842,-20.279043,-0.210000,0.240000,-24,69,-24.446300,69.459588,-24.446300,69.459588,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.677578,-16.361297,63.249217,80.114951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552249,1.487192,0.202250,0.020417,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.681895,tube-mpc,0,-126.340000,54.885000,-1.692340,0.733083,-1.460000,0.665000,-0.232340,0.068083,-19.303209,-15.338885,-0.152474,-15.338885,-19.303209,-0.210000,0.460000,-36,96,-35.584208,96.154539,-35.584208,96.154539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.109475,-14.945515,58.404157,78.027466,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549591,1.646807,0.244979,0.026069,0.500503,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.691867,tube-mpc,0,-126.340000,54.885000,-1.892564,0.622624,-1.650000,0.525000,-0.242564,0.097624,-18.571334,-17.229563,-0.213464,-17.229563,-18.571334,-0.280000,0.760000,-34,85,-33.968505,85.355771,-33.968505,85.355771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.083412,-13.929277,55.049647,78.308362,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560124,1.627603,0.269621,0.029720,0.500368,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.701855,tube-mpc,0,-126.340000,54.885000,-2.091741,0.508755,-1.850000,0.385000,-0.241741,0.123755,-19.791126,-13.143259,-0.091484,-13.143259,-19.791126,-0.330000,0.790000,-13,49,-13.424916,48.545311,-13.424916,48.545311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.154922,-13.090410,55.117234,79.239972,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565607,1.425520,0.217631,0.016724,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.711872,tube-mpc,0,-126.340000,54.885000,-2.289760,0.391449,-2.050000,0.285000,-0.239760,0.106449,-21.559824,-8.934977,0.030495,-8.934977,-21.559824,-0.260000,0.640000,-2,22,-1.617217,21.824497,-1.617217,21.824497,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.980578,-11.785980,66.084185,84.374710,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597807,1.610657,0.197073,0.020256,0.500971,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.721861,tube-mpc,0,-126.340000,54.885000,-2.485152,0.271504,-2.260000,0.205000,-0.225152,0.066504,-21.254876,-7.776174,-0.518412,-7.776174,-21.254876,-0.170000,0.480000,-10,19,-10.335175,19.190358,-10.335175,19.190358,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.849007,-10.756809,71.877164,85.755736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554850,1.470766,0.207858,0.020288,0.507643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.731863,tube-mpc,0,-126.340000,54.885000,-2.678348,0.148596,-2.450000,0.105000,-0.228348,0.043596,-19.730136,-12.045446,-0.640391,-12.045446,-19.730136,-0.130000,0.270000,-27,64,-27.332346,68.419834,-27.332346,68.419834,0.000000,-4.229475,0.000000,64.000000,0.000000,0.000000,64.022291,-8.620222,75.617079,87.984421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555696,1.535842,0.225846,0.020714,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.741865,tube-mpc,0,-126.340000,54.885000,-2.868752,0.023023,-2.650000,-0.045000,-0.218752,0.068023,-18.998261,-18.144407,-0.274453,-18.144407,-18.998261,-0.170000,0.380000,-27,107,-27.416457,106.750000,-27.416457,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.570233,-6.564431,70.623256,82.308424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560156,1.483945,0.257073,0.025593,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.751893,tube-mpc,0,-126.340000,54.885000,-3.056483,-0.105386,-2.820000,-0.235000,-0.236483,0.129614,-18.205396,-20.218053,-0.335443,-20.218053,-18.205396,-0.170000,0.690000,-33,105,-33.447976,105.066010,-33.447976,105.066010,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.093334,-4.641907,68.848118,87.636753,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550516,1.438094,0.282603,0.021761,0.500552,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.761861,tube-mpc,0,-126.340000,54.885000,-3.239618,-0.235367,-3.000000,-0.405000,-0.239618,0.169633,-18.083417,-17.412531,-1.006328,-17.412531,-18.083417,-0.270000,0.880000,-18,67,-17.559047,66.601839,-17.559047,66.601839,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.112279,-3.035743,71.761241,92.869253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548990,1.449141,0.320240,0.019947,0.500753,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.771899,tube-mpc,0,-126.340000,54.885000,-3.420184,-0.368446,-3.180000,-0.525000,-0.240184,0.156554,-19.242219,-10.825654,-0.884349,-10.825654,-19.242219,-0.250000,0.820000,-2,22,-2.399450,13.393965,-2.399450,13.393965,0.000000,8.207874,0.000000,64.000000,0.000000,0.000000,76.647236,-1.708186,80.562148,98.990917,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551222,1.440187,0.211732,0.018946,0.500202,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.781891,tube-mpc,0,-126.340000,54.885000,-3.595735,-0.502917,-3.380000,-0.605000,-0.215735,0.102083,-20.096074,-7.654195,-1.128308,-7.654195,-20.096074,-0.190000,0.540000,7,4,6.801955,4.130619,6.801955,4.130619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.110265,-1.391488,84.442470,100.842297,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550317,1.453150,0.216988,0.022553,0.500497,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.791863,tube-mpc,0,-126.340000,54.885000,-3.766436,-0.638936,-3.570000,-0.705000,-0.196436,0.066064,-19.669147,-10.703675,-0.762370,-10.703675,-19.669147,-0.140000,0.260000,4,49,3.590506,48.904965,3.590506,48.904965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.772292,-0.076980,92.433531,106.501154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558011,2.413021,0.252438,0.040893,0.500601,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.801861,tube-mpc,0,-126.340000,54.885000,-3.932775,-0.776979,-3.750000,-0.855000,-0.182775,0.078021,-18.083417,-18.510344,-1.372266,-18.510344,-18.083417,-0.130000,0.260000,-8,94,-7.585098,106.749978,-7.585098,106.749978,0.000000,-12.845012,0.000000,64.000000,0.000000,0.000000,82.248896,3.205368,93.178651,101.957937,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555254,1.543251,0.256755,0.024350,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.811895,tube-mpc,0,-126.340000,54.885000,-4.094520,-0.916993,-3.930000,-1.065000,-0.164520,0.148007,-16.863625,-24.548315,-0.823360,-24.548315,-16.863625,-0.090000,0.590000,-19,107,-19.192107,106.750000,-19.192107,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.862259,7.181776,88.649138,99.692073,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560119,1.550217,0.304894,0.022809,0.501438,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.824066,tube-mpc,0,-126.340000,54.885000,-4.283314,-1.088567,-4.120000,-1.335000,-0.163314,0.246433,-16.314719,-23.023575,-1.128308,-23.023575,-16.314719,-0.130000,0.860000,-12,107,-12.443949,106.749989,-12.443949,106.749989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.182151,10.717634,86.825824,99.168549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603189,1.535861,0.329751,0.025740,0.500557,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008006,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.832173,tube-mpc,0,-126.340000,54.885000,-4.404315,-1.203751,-4.250000,-1.485000,-0.154315,0.281249,-15.460864,-18.388365,-1.006328,-18.388365,-15.460864,-0.120000,0.930000,-14,72,-13.526714,71.536363,-13.526714,71.536363,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,84.543581,13.679151,91.170280,105.350364,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554181,1.463176,0.440740,0.022273,0.500608,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007990,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.842236,tube-mpc,0,-126.340000,54.885000,-4.548963,-1.347560,-4.400000,-1.625000,-0.148963,0.277440,-14.424041,-11.801488,-0.640391,-11.801488,-14.424041,-0.130000,0.870000,-12,27,-11.960290,20.289687,-11.960290,20.289687,0.000000,6.246675,0.000000,64.000000,0.000000,0.000000,88.132178,14.255444,94.074683,105.294942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561618,2.010788,0.356238,0.057213,0.505924,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008509,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.852248,tube-mpc,0,-126.340000,54.885000,-4.686543,-1.491400,-4.540000,-1.715000,-0.146543,0.223600,-13.631176,-8.203101,-1.372266,-8.203101,-13.631176,-0.130000,0.540000,-10,13,-9.881685,13.192029,-9.881685,13.192029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,91.186392,12.117732,95.781113,107.213547,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.603759,1.694358,0.226761,0.029688,0.503181,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008068,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.862235,tube-mpc,0,-126.340000,54.885000,-4.817197,-1.635423,-4.670000,-1.815000,-0.147197,0.179577,-13.326228,-11.496540,-0.762370,-11.496540,-13.326228,-0.130000,0.320000,-6,55,-6.172079,55.176875,-6.172079,55.176875,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.874343,10.250935,93.882812,104.329795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561070,1.623727,0.222510,0.029405,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.872272,tube-mpc,0,-126.340000,54.885000,-4.941668,-1.780556,-4.790000,-1.955000,-0.151668,0.174444,-11.496540,-17.839459,-1.067318,-17.839459,-11.496540,-0.130000,0.340000,-17,100,-17.223700,106.627325,-17.223700,106.627325,0.000000,-6.450450,0.000000,64.000000,0.000000,0.000000,97.983078,10.591795,84.927685,92.796721,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574645,1.814043,0.490273,0.069997,0.500880,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008464,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.883962,tube-mpc,0,-126.340000,54.885000,-5.077693,-1.949841,-4.910000,-2.175000,-0.167693,0.225159,-9.788831,-21.437845,-0.884349,-21.437845,-9.788831,-0.140000,0.670000,-26,107,-26.193221,106.749997,-26.193221,106.749997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.676895,11.049087,79.725958,91.394020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594187,1.693533,0.296307,0.030150,0.500578,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.892230,tube-mpc,0,-126.340000,54.885000,-5.167903,-2.069569,-4.990000,-2.335000,-0.177903,0.265431,-9.361904,-18.937271,-0.823360,-18.937271,-9.361904,-0.160000,0.850000,-22,80,-22.204119,80.263456,-22.204119,80.263456,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,96.998475,11.492651,81.006007,94.973159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557083,1.778580,0.380447,0.055000,0.501617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008285,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.902256,tube-mpc,0,-126.340000,54.885000,-5.270465,-2.214597,-5.080000,-2.485000,-0.190465,0.270403,-8.873987,-13.692166,-0.884349,-13.692166,-8.873987,-0.230000,0.870000,-9,35,-8.992175,35.036284,-8.992175,35.036284,0.000000,0.227171,0.000000,64.000000,0.000000,0.000000,97.388270,12.146097,80.107557,92.197706,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.609209,1.518040,0.235855,0.025079,0.500703,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007900,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.912233,tube-mpc,0,-126.340000,54.885000,-5.364933,-2.358582,-5.170000,-2.595000,-0.194933,0.236418,-8.934977,-8.386070,-0.457422,-8.386070,-8.934977,-0.190000,0.620000,-3,10,-3.298975,9.542694,-3.298975,9.542694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.851315,12.270401,80.169592,96.467031,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559975,1.896327,0.308952,0.073719,0.501350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008355,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.922247,tube-mpc,0,-126.340000,54.885000,-5.451986,-2.502599,-5.240000,-2.685000,-0.211986,0.182401,-7.288257,-9.544873,-1.311276,-9.544873,-7.288257,-0.160000,0.390000,-15,34,-14.702704,34.096997,-14.702704,34.096997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,95.211107,12.392983,81.542679,96.115266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593360,1.515947,0.221143,0.024589,0.503503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.932234,tube-mpc,0,-126.340000,54.885000,-5.530915,-2.645542,-5.310000,-2.805000,-0.220915,0.159458,-6.251434,-14.667999,-0.762370,-14.667999,-6.251434,-0.140000,0.280000,-21,79,-21.371650,85.933669,-21.371650,85.933669,0.000000,-6.836672,0.000000,64.000000,0.000000,0.000000,97.818852,12.524708,78.869604,86.688176,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557016,1.478338,0.208122,0.019918,0.500361,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.942233,tube-mpc,0,-126.340000,54.885000,-5.601944,-2.787824,-5.360000,-2.965000,-0.241944,0.177176,-4.665705,-18.449355,-0.701380,-18.449355,-4.665705,-0.170000,0.480000,-27,103,-27.294416,103.372690,-27.294416,103.372690,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,97.003925,13.128601,71.296263,81.329814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550317,1.435259,0.218119,0.016990,0.500324,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.952267,tube-mpc,0,-126.340000,54.885000,-5.665081,-2.929592,-5.400000,-3.135000,-0.265081,0.205408,-4.665705,-18.449355,-0.457422,-17.229563,-3.994819,-0.240000,0.760000,-13,83,-13.326404,82.855799,-13.326404,82.855799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.950681,14.009914,74.402856,86.430080,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552282,1.724914,0.335123,0.029700,0.505338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.962265,tube-mpc,0,-126.340000,54.885000,-5.719813,-3.069687,-5.440000,-3.275000,-0.279813,0.205313,-3.994819,-10.764665,0.335443,-10.764665,-3.994819,-0.220000,0.900000,-12,38,-12.011077,7.226585,-12.011077,7.226585,0.000000,30.629213,0.000000,64.000000,0.000000,0.000000,92.102242,15.786771,76.577037,92.007314,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558492,1.493821,0.213538,0.020665,0.500383,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.972233,tube-mpc,0,-126.340000,54.885000,-5.766214,-3.208075,-5.460000,-3.345000,-0.306214,0.136925,-2.957996,-4.970653,0.091484,-4.970653,-2.957996,-0.190000,0.610000,-17,-7,-16.665577,-21.164684,-16.665577,-21.164684,0.000000,14.020482,0.000000,64.000000,0.000000,0.000000,89.995853,15.661855,81.059973,95.927267,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557953,1.491784,0.196753,0.022131,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.982265,tube-mpc,0,-126.340000,54.885000,-5.804643,-3.345875,-5.490000,-3.395000,-0.314643,0.049125,-1.799193,-4.360757,-0.457422,-4.360757,-1.799193,-0.220000,0.280000,-15,-5,-14.971119,-5.157042,-14.971119,-5.157042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.327259,15.265470,90.008685,106.133391,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.679111,1.827377,0.254520,0.045662,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010320,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
2.992658,tube-mpc,0,-126.340000,54.885000,-5.835711,-3.486941,-5.500000,-3.475000,-0.335711,-0.011941,-0.579401,-10.459717,-0.579401,-10.459717,-0.579401,-0.200000,0.080000,-23,40,-23.352847,58.882673,-23.352847,58.882673,0.000000,-19.039715,0.000000,64.000000,0.000000,0.000000,87.151387,17.054501,96.118201,113.389536,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553483,1.466883,0.193432,0.019032,0.504888,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.002719,tube-mpc,0,-126.340000,54.885000,-5.857332,-3.621721,-5.500000,-3.625000,-0.357332,0.003279,0.152474,-18.144407,-1.006328,-18.144407,0.152474,-0.220000,0.140000,-24,85,-24.419350,106.750000,-24.419350,106.750000,0.000000,-21.907042,0.000000,64.000000,0.000000,0.000000,86.359450,19.672494,96.026733,110.627173,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558095,1.525841,0.249547,0.026902,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.012756,tube-mpc,0,-126.340000,54.885000,-5.870657,-3.754289,-5.500000,-3.835000,-0.370657,0.080711,0.762370,-23.023575,-0.030495,-23.023575,0.762370,-0.240000,0.480000,-23,107,-22.974494,106.750000,-22.974494,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.517838,23.823881,95.682626,113.921067,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558213,1.466518,0.241893,0.027155,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.022754,tube-mpc,0,-126.340000,54.885000,-5.875815,-3.884366,-5.490000,-4.035000,-0.385815,0.150634,0.701380,-21.925762,-0.335443,-21.925762,0.701380,-0.260000,0.770000,-14,107,-14.213055,106.750000,-14.213055,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.970674,29.059915,101.806949,125.313949,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554713,1.470185,0.272028,0.019274,0.503148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.032719,tube-mpc,0,-126.340000,54.885000,-5.872987,-4.011920,-5.480000,-4.205000,-0.392987,0.193080,-0.030495,-14.607010,-0.335443,-14.607010,-0.030495,-0.230000,0.900000,-3,62,-2.515594,50.290704,-2.515594,50.290704,0.000000,11.459296,0.000000,64.000000,0.000000,0.000000,66.450176,34.275358,106.477975,133.024962,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556488,1.463331,0.339673,0.024736,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007893,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.042752,tube-mpc,0,-126.340000,54.885000,-5.862218,-4.138124,-5.470000,-4.285000,-0.392218,0.146876,0.518412,-5.702528,-0.579401,-5.702528,0.518412,-0.190000,0.810000,-1,17,-1.300811,-19.030112,-1.300811,-19.030112,0.000000,35.780112,0.000000,64.000000,0.000000,0.000000,58.935379,37.464315,104.713639,133.965570,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555613,1.562528,0.217546,0.025316,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.052751,tube-mpc,0,-126.340000,54.885000,-5.843714,-4.261603,-5.470000,-4.305000,-0.373714,0.043397,0.274453,-0.030495,-0.091484,-0.030495,0.274453,-0.170000,0.490000,10,-28,9.570454,-45.990889,9.570454,-45.990889,0.000000,17.740889,0.000000,64.000000,0.000000,0.000000,54.945101,34.751647,104.460221,126.920188,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559160,1.475365,0.202522,0.023592,0.501750,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.062719,tube-mpc,0,-126.340000,54.885000,-5.817708,-4.382303,-5.450000,-4.315000,-0.367708,-0.067303,1.067318,-1.799193,0.579401,-1.799193,1.067318,-0.110000,0.100000,3,-7,3.166656,-6.545547,3.166656,-6.545547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.431907,31.723382,106.547538,128.575880,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557425,1.436903,0.205084,0.021878,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.072753,tube-mpc,0,-126.340000,54.885000,-5.784084,-4.501325,-5.430000,-4.395000,-0.354084,-0.106325,2.470079,-10.215758,0.152474,-10.215758,2.470079,-0.110000,-0.010000,-4,38,-4.166620,71.926554,-4.166620,71.926554,0.000000,-33.472101,0.000000,64.000000,0.000000,0.000000,54.356745,30.028609,120.586120,135.563033,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568448,1.692265,0.223696,0.026183,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.082753,tube-mpc,0,-126.340000,54.885000,-5.743355,-4.617372,-5.390000,-4.555000,-0.353355,-0.062372,4.665705,-20.218053,-0.335443,-20.218053,4.665705,-0.090000,0.090000,-23,83,-22.983456,106.750000,-22.983456,106.750000,0.000000,-23.295547,0.000000,64.000000,0.000000,0.000000,56.720614,31.925522,122.291008,135.983052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573002,1.767357,0.317392,0.033008,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008202,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.092720,tube-mpc,0,-126.340000,54.885000,-5.695811,-4.730424,-5.340000,-4.785000,-0.355811,0.054576,4.909663,-27.048889,-0.457422,-27.048889,4.909663,-0.110000,0.410000,-20,107,-19.842195,106.750000,-19.842195,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.713902,36.081297,115.017080,133.973321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578585,1.785251,0.332040,0.036577,0.500616,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008245,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.102726,tube-mpc,0,-126.340000,54.885000,-5.641353,-4.841229,-5.290000,-5.035000,-0.351353,0.193771,4.543725,-26.438993,-0.213464,-26.438993,4.543725,-0.150000,0.740000,-7,107,-6.773519,106.750000,-6.773519,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.453861,42.991584,121.651984,149.056052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570500,1.831752,0.356023,0.045925,0.500915,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008319,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.112726,tube-mpc,0,-126.340000,54.885000,-5.580453,-4.949239,-5.240000,-5.265000,-0.340453,0.315761,4.482736,-20.583991,-0.030495,-20.583991,4.482736,-0.150000,0.920000,1,107,1.433115,106.750000,1.433115,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.889147,51.405247,130.131401,162.977149,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590266,2.453926,0.396823,0.037566,0.505162,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.123365,tube-mpc,0,-126.340000,54.885000,-5.508888,-5.061088,-5.200000,-5.415000,-0.308888,0.353912,3.750861,-11.130602,0.213464,-11.130602,3.750861,-0.100000,1.000000,13,62,12.763222,48.101221,12.763222,48.101221,0.000000,13.648779,0.000000,64.000000,0.000000,0.000000,29.873774,57.118676,136.278303,168.456005,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577599,1.653034,0.433542,0.029715,0.500896,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008206,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.132722,tube-mpc,0,-126.340000,54.885000,-5.440458,-5.156825,-5.160000,-5.465000,-0.280458,0.308175,3.445913,-1.738204,-0.152474,-1.738204,3.445913,-0.120000,0.870000,29,17,28.988947,-21.103906,28.988947,-21.103906,0.000000,37.853906,0.000000,64.000000,0.000000,0.000000,21.934474,58.020379,135.267528,167.835548,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.219851,1.820773,0.274817,0.040432,0.501052,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.142724,tube-mpc,0,-126.340000,54.885000,-5.361954,-5.256398,-5.130000,-5.455000,-0.231954,0.198602,2.409089,3.567892,0.579401,3.567892,2.409089,-0.030000,0.550000,38,-28,38.459674,-45.318728,38.459674,-45.318728,0.000000,17.068728,0.000000,64.000000,0.000000,0.000000,15.492674,51.606238,125.757705,151.112795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.875234,1.893157,0.271728,0.038416,0.502139,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009593,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.152689,tube-mpc,0,-126.340000,54.885000,-5.278556,-5.352763,-5.100000,-5.425000,-0.178556,0.072237,3.140965,1.677214,0.518412,1.677214,3.140965,0.220000,0.230000,9,-13,9.213284,-12.707311,9.213284,-12.707311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.877595,43.387035,129.068758,146.582491,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598404,1.727620,0.333259,0.048427,0.500969,1,1,0,6,1,1,0,0,0,0,0,1,1,1,1,0.008248,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.162694,tube-mpc,0,-126.340000,54.885000,-5.189988,-5.446636,-5.050000,-5.455000,-0.139988,0.008364,5.702528,-4.543725,0.335443,-4.543725,5.702528,0.140000,0.010000,1,32,1.086133,55.342032,1.086133,55.342032,0.000000,-23.049342,0.000000,64.000000,0.000000,0.000000,20.641278,33.047473,139.158757,146.431377,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591558,2.046901,0.227451,0.038006,0.500825,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008418,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.172720,tube-mpc,0,-126.340000,54.885000,-5.096746,-5.537813,-4.970000,-5.565000,-0.126746,0.027187,7.410237,-14.850968,0.274453,-14.850968,7.410237,0.150000,0.070000,-14,77,-14.495337,106.750000,-14.495337,106.750000,0.000000,-29.457311,0.000000,64.000000,0.000000,0.000000,24.203189,28.482001,138.268485,145.114606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581739,1.720774,0.290971,0.033088,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008139,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.182722,tube-mpc,0,-126.340000,54.885000,-4.999639,-5.625894,-4.890000,-5.755000,-0.109639,0.129106,8.081122,-22.474668,0.274453,-22.474668,8.081122,-0.020000,0.370000,3,107,2.815894,106.750000,2.815894,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.850526,29.802945,127.609937,140.737154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.334625,1.764317,0.299283,0.030865,0.503346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.192720,tube-mpc,0,-126.340000,54.885000,-4.898890,-5.711081,-4.800000,-5.985000,-0.098890,0.273919,7.898153,-23.999408,0.396432,-23.999408,7.898153,-0.030000,0.710000,8,107,8.253710,106.750000,8.253710,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.348630,35.976803,134.011538,157.631318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572008,1.884517,0.320674,0.033727,0.500742,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008332,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.202727,tube-mpc,0,-126.340000,54.885000,-4.794794,-5.793492,-4.720000,-6.185000,-0.074794,0.391508,7.898153,-18.571334,-0.152474,-18.571334,7.898153,-0.010000,0.920000,10,107,10.193987,106.750000,10.193987,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.373761,43.832010,140.015509,167.918549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.129732,1.623428,0.298092,0.035548,0.500958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.212726,tube-mpc,0,-126.340000,54.885000,-4.687935,-5.873026,-4.650000,-6.325000,-0.037935,0.451974,6.556382,-11.191592,0.884349,-11.191592,6.556382,0.040000,1.000000,22,79,22.173196,78.831623,22.173196,78.831623,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.487558,48.656216,145.869143,172.042778,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.607617,1.847002,0.317281,0.048563,0.500895,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008338,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.222733,tube-mpc,0,-126.340000,54.885000,-4.578592,-5.949834,-4.580000,-6.375000,0.001408,0.425166,6.678361,-2.043152,0.457422,-2.043152,6.678361,0.090000,0.920000,23,34,23.066151,9.516913,23.066151,9.516913,0.000000,24.314710,0.000000,64.000000,0.000000,0.000000,-13.723174,49.359505,150.180373,177.242931,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.622379,2.998711,0.238206,0.034971,0.501078,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009408,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.232718,tube-mpc,0,-126.340000,54.885000,-4.467534,-6.023739,-4.500000,-6.355000,0.032466,0.331261,7.288257,4.665705,1.250287,4.665705,7.288257,0.160000,0.690000,15,-11,14.891380,-33.466123,14.891380,-33.466123,0.000000,22.297745,0.000000,64.000000,0.000000,0.000000,-22.058934,43.082187,144.430754,164.395438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582747,1.644772,0.236036,0.041702,0.500710,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.242722,tube-mpc,0,-126.340000,54.885000,-4.354759,-6.095090,-4.410000,-6.315000,0.055241,0.219910,8.569039,4.360757,0.823360,4.360757,8.569039,0.150000,0.290000,8,-5,7.544453,-5.203145,7.544453,-5.203145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.035095,32.770313,136.989944,152.099886,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.766155,2.777127,0.219280,0.032257,0.528966,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009334,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.252716,tube-mpc,0,-126.340000,54.885000,-4.241040,-6.163735,-4.320000,-6.305000,0.078960,0.141265,10.276748,-1.921172,0.701380,-1.921172,10.276748,0.120000,0.090000,-4,40,-3.674626,59.247860,-3.674626,59.247860,0.000000,-19.451004,0.000000,64.000000,0.000000,0.000000,-33.395801,21.676953,133.324138,153.570748,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546384,1.532649,0.186409,0.020580,0.500676,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.262721,tube-mpc,0,-126.340000,54.885000,-4.126617,-6.229867,-4.210000,-6.385000,0.083383,0.155133,10.520706,-11.679509,0.884349,-11.679509,10.520706,0.040000,0.170000,0,85,0.173867,106.750000,0.173867,106.750000,0.000000,-21.953145,0.000000,64.000000,0.000000,0.000000,-37.286095,14.355809,121.402232,147.370016,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557895,1.542869,0.282330,0.027915,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.272718,tube-mpc,0,-126.340000,54.885000,-4.012157,-6.293433,-4.100000,-6.525000,0.087843,0.231567,10.093779,-17.168573,0.884349,-17.168573,10.093779,0.010000,0.480000,5,107,4.871455,106.750000,4.871455,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.601286,12.206995,112.686459,142.533364,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557272,1.470555,0.250924,0.091919,0.500726,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007880,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.282720,tube-mpc,0,-126.340000,54.885000,-3.897985,-6.354582,-3.990000,-6.675000,0.092015,0.320418,9.666852,-15.582843,1.189297,-15.582843,9.666852,0.010000,0.780000,7,107,6.762768,106.750000,6.762768,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.892540,13.287380,115.801032,142.153517,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555482,1.465932,0.283199,0.023254,0.500430,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007836,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.292749,tube-mpc,0,-126.340000,54.885000,-3.784313,-6.413518,-3.900000,-6.795000,0.115687,0.381482,8.264091,-9.971800,1.128308,-9.971800,8.264091,0.020000,0.950000,19,83,18.879064,82.570249,18.879064,82.570249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.378899,15.466096,118.051782,140.279550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554990,1.478270,0.265674,0.021575,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.302716,tube-mpc,0,-126.340000,54.885000,-3.672603,-6.469811,-3.810000,-6.845000,0.137397,0.375189,7.837164,-1.311276,0.945339,-1.311276,7.837164,0.080000,0.910000,18,38,17.778361,15.188115,17.778361,15.188115,0.000000,22.382133,0.000000,64.000000,0.000000,0.000000,-69.861333,16.653719,116.066754,138.124667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554143,1.461883,0.223748,0.020446,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.312750,tube-mpc,0,-126.340000,54.885000,-3.561893,-6.524264,-3.720000,-6.805000,0.158107,0.280736,8.325081,5.214611,0.640391,5.214611,8.325081,0.110000,0.710000,11,-7,11.062414,-29.646468,11.062414,-29.646468,0.000000,22.216716,0.000000,64.000000,0.000000,0.000000,-72.998609,13.968466,104.196376,127.045783,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553182,1.481796,0.216066,0.032745,0.500385,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.322754,tube-mpc,0,-126.340000,54.885000,-3.453706,-6.576433,-3.640000,-6.755000,0.186294,0.178567,7.959143,6.373413,1.860183,6.373413,7.959143,0.120000,0.310000,13,-13,12.852815,-12.882280,12.852815,-12.882280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.640861,8.430412,101.109640,123.050938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556413,1.565150,0.220867,0.020402,0.500382,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.332716,tube-mpc,0,-126.340000,54.885000,-3.348602,-6.626367,-3.550000,-6.735000,0.201398,0.108633,8.386070,-0.579401,0.762370,-0.579401,8.386070,0.110000,0.070000,6,32,6.214007,60.449608,6.214007,60.449608,0.000000,-28.331889,0.000000,64.000000,0.000000,0.000000,-70.035738,3.590372,102.428842,123.807279,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557048,1.522150,0.203605,0.026381,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007819,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.342751,tube-mpc,0,-126.340000,54.885000,-3.245829,-6.674728,-3.460000,-6.795000,0.214171,0.120272,8.812998,-9.422894,0.762370,-9.422894,8.812998,0.090000,0.120000,-1,77,-1.446638,106.750000,-1.446638,106.750000,0.000000,-29.632280,0.000000,64.000000,0.000000,0.000000,-68.040595,0.360638,102.310033,127.882680,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552058,1.512828,0.273918,0.022336,0.500289,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007869,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.352733,tube-mpc,0,-126.340000,54.885000,-3.147131,-6.720993,-3.370000,-6.925000,0.222869,0.204007,9.544873,-15.948781,1.250287,-15.948781,9.544873,0.050000,0.410000,-9,107,-9.312193,106.750000,-9.312193,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.433099,0.732081,101.799190,129.981683,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578304,1.441411,0.239122,0.018758,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.362689,tube-mpc,0,-126.340000,54.885000,-3.052607,-6.765416,-3.270000,-7.075000,0.217393,0.309584,8.386070,-15.826802,0.701380,-15.826802,8.386070,-0.010000,0.750000,1,107,1.179472,106.750000,1.179472,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.978991,2.677675,107.706127,136.241683,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561262,1.615774,0.321507,0.026891,0.500782,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.372724,tube-mpc,0,-126.340000,54.885000,-2.961709,-6.808551,-3.190000,-7.185000,0.228291,0.376449,7.349247,-8.934977,1.189297,-8.934977,7.349247,-0.040000,0.950000,12,85,11.559133,84.571952,11.559133,84.571952,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.108923,5.417813,119.138031,142.989270,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566359,1.650693,0.326636,0.028834,0.500610,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.382755,tube-mpc,0,-126.340000,54.885000,-2.875668,-6.850114,-3.120000,-7.215000,0.244332,0.364886,6.373413,0.030495,0.640391,0.030495,6.373413,0.000000,0.920000,14,40,14.064110,12.768321,14.064110,12.768321,0.000000,26.803631,0.000000,64.000000,0.000000,0.000000,-81.010717,6.817859,117.617489,137.653425,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556844,1.432238,0.225512,0.017501,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.392747,tube-mpc,0,-126.340000,54.885000,-2.795121,-6.890082,-3.060000,-7.175000,0.264879,0.284918,5.580549,7.776174,0.762370,7.776174,5.580549,0.030000,0.690000,16,-5,16.001787,-38.463437,16.001787,-38.463437,0.000000,33.035389,0.000000,64.000000,0.000000,0.000000,-84.151239,3.612131,105.773302,127.600235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546868,1.461623,0.219455,0.022224,0.503785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.402752,tube-mpc,0,-126.340000,54.885000,-2.720009,-6.928771,-3.000000,-7.085000,0.279991,0.156229,5.824507,8.995966,0.762370,8.995966,5.824507,0.080000,0.320000,4,-28,3.702370,-28.339868,3.702370,-28.339868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.160168,-1.794693,94.324592,119.150987,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558968,1.577422,0.239822,0.028614,0.500831,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007915,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.412751,tube-mpc,0,-126.340000,54.885000,-2.650855,-6.966198,-2.930000,-7.035000,0.279145,0.068802,6.190445,2.653048,0.884349,2.653048,6.190445,0.100000,0.050000,-11,17,-11.121889,39.452110,-11.121889,39.452110,0.000000,-22.791978,0.000000,64.000000,0.000000,0.000000,-80.667143,-6.581654,103.846953,128.769061,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554988,1.469367,0.193419,0.020931,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.422753,tube-mpc,0,-126.340000,54.885000,-2.587926,-7.002505,-2.870000,-7.065000,0.282074,0.062495,6.312424,-7.044299,0.640391,-7.044299,6.312424,0.070000,0.040000,-19,62,-19.151512,106.750000,-19.151512,106.750000,0.000000,-45.089868,0.000000,64.000000,0.000000,0.000000,-76.721709,-9.484828,108.000206,140.142962,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552444,1.431011,0.231532,0.017177,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.432715,tube-mpc,0,-126.340000,54.885000,-2.531782,-7.037640,-2.790000,-7.165000,0.258218,0.127360,5.885497,-14.363051,0.457422,-14.363051,5.885497,-0.040000,0.260000,-13,107,-13.429545,106.750000,-13.429545,106.750000,0.000000,-0.089868,0.000000,64.000000,0.000000,0.000000,-74.524852,-7.564212,107.130890,139.934762,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547063,1.497014,0.225369,0.021390,0.501919,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.442751,tube-mpc,0,-126.340000,54.885000,-2.482125,-7.072096,-2.730000,-7.315000,0.247875,0.242904,4.970653,-16.680656,0.457422,-16.680656,4.970653,-0.050000,0.660000,-14,107,-14.381434,106.750000,-14.381434,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.201343,-3.427183,119.441412,147.906796,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546752,1.432282,0.259402,0.018069,0.500588,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.452750,tube-mpc,0,-126.340000,54.885000,-2.439826,-7.105584,-2.680000,-7.445000,0.240174,0.339416,3.567892,-10.520706,0.579401,-10.520706,3.567892,-0.060000,0.900000,-9,104,-8.671877,104.221059,-8.671877,104.221059,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.742121,2.222897,127.372377,150.875371,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557389,1.549774,0.321713,0.024761,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.462749,tube-mpc,0,-126.340000,54.885000,-2.404953,-7.138328,-2.650000,-7.485000,0.245047,0.346672,1.921172,-1.067318,0.213464,-1.067318,1.921172,-0.070000,0.990000,3,59,2.605723,19.701607,2.605723,19.701607,0.000000,39.519451,0.000000,64.000000,0.000000,0.000000,-83.005261,3.882649,125.532559,149.267750,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555918,1.645397,0.414160,0.032989,0.500567,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.472732,tube-mpc,0,-126.340000,54.885000,-2.377791,-7.170363,-2.620000,-7.445000,0.242209,0.274637,0.518412,9.239925,0.823360,9.239925,0.518412,-0.080000,0.830000,12,14,12.148255,-58.696356,12.148255,-58.696356,0.000000,72.917415,0.000000,64.000000,0.000000,0.000000,-84.696459,-0.107648,117.838562,143.341233,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583889,1.648188,0.277189,0.027944,0.500532,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008049,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.482744,tube-mpc,0,-126.340000,54.885000,-2.358450,-7.201923,-2.620000,-7.315000,0.261550,0.113077,-0.640391,14.058103,0.152474,14.058103,-0.640391,-0.050000,0.490000,15,-31,14.782264,-84.259554,14.782264,-84.259554,0.000000,53.480613,0.000000,64.000000,0.000000,0.000000,-82.621727,-8.319339,99.785415,129.455481,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578429,1.904786,0.272213,0.036165,1.177271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008980,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.493169,tube-mpc,0,-126.340000,54.885000,-2.346936,-7.234265,-2.620000,-7.195000,0.273064,-0.039265,-1.250287,10.337738,0.274453,10.337738,-1.250287,-0.010000,0.120000,7,-37,6.981773,-36.507154,6.981773,-36.507154,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.664784,-15.749141,97.930286,130.556667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585662,1.612595,0.223413,0.018400,0.509800,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.502717,tube-mpc,0,-126.340000,54.885000,-2.344274,-7.263498,-2.630000,-7.145000,0.285726,-0.118498,-1.555235,1.189297,-0.030495,1.189297,-1.555235,0.020000,-0.020000,-4,8,-4.404334,43.427002,-4.404334,43.427002,0.000000,-34.934156,0.000000,64.000000,0.000000,0.000000,-68.098469,-21.108662,114.496337,144.813590,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554221,1.793719,0.816194,0.039143,0.503411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.512726,tube-mpc,0,-126.340000,54.885000,-2.349724,-7.293822,-2.630000,-7.195000,0.280276,-0.098822,-0.274453,-10.642686,-0.396432,-10.642686,-0.274453,0.020000,-0.040000,-29,53,-28.849268,106.750000,-28.849268,106.750000,0.000000,-53.257154,0.000000,64.000000,0.000000,0.000000,-59.421304,-21.354674,126.075109,157.357343,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581526,1.612934,0.286073,0.022533,0.500624,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.522718,tube-mpc,0,-126.340000,54.885000,-2.363700,-7.323830,-2.630000,-7.355000,0.266300,0.031170,-0.457422,-19.852116,-0.274453,-19.852116,-0.457422,-0.020000,0.050000,-33,98,-33.311578,106.750000,-33.311578,106.750000,0.000000,-8.257154,0.000000,64.000000,0.000000,0.000000,-50.874590,-14.838344,121.292747,148.352821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551538,1.702826,0.254516,0.026821,0.500577,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008046,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.532716,tube-mpc,0,-126.340000,54.885000,-2.386320,-7.353656,-2.640000,-7.575000,0.253680,0.221344,-1.189297,-25.707117,-1.189297,-25.707117,-1.189297,-0.070000,0.480000,-32,107,-31.805099,106.750000,-31.805099,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.093814,-4.024445,121.048189,148.575031,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554860,1.539313,0.284876,0.018462,0.500627,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.542719,tube-mpc,0,-126.340000,54.885000,-2.417674,-7.383360,-2.660000,-7.805000,0.242326,0.421640,-2.592058,-21.803783,-1.189297,-21.803783,-2.592058,-0.180000,0.820000,-19,107,-18.880039,106.750000,-18.880039,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.042390,8.673259,134.540405,164.363295,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547782,1.536781,0.306804,0.021120,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007921,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.552750,tube-mpc,0,-126.340000,54.885000,-2.457926,-7.413060,-2.690000,-7.955000,0.232074,0.541940,-5.153621,-11.557530,-1.128308,-11.557530,-5.153621,-0.210000,0.970000,0,107,-0.427992,106.750000,-0.427992,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.621500,18.461991,146.940489,178.235452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550696,1.464653,0.290189,0.020669,0.500639,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007835,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.562750,tube-mpc,0,-126.340000,54.885000,-2.506859,-7.442631,-2.740000,-8.005000,0.233141,0.562369,-6.983309,-0.579401,-0.640391,-0.579401,-6.983309,-0.160000,1.010000,5,62,4.972307,35.528980,4.972307,35.528980,0.000000,26.221020,0.000000,64.000000,0.000000,0.000000,-65.813385,20.872956,148.620659,177.720249,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550485,1.450265,0.473103,0.020391,0.500682,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.572747,tube-mpc,0,-126.340000,54.885000,-2.564564,-7.472194,-2.810000,-7.955000,0.245436,0.482806,-7.959143,10.154769,-0.762370,10.154769,-7.959143,-0.090000,0.870000,1,17,1.220696,-49.437941,1.220696,-49.437941,0.000000,66.187941,0.000000,64.000000,0.000000,0.000000,-69.576080,14.068796,138.265769,176.245757,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548641,1.615616,0.250500,0.025176,0.500449,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.582719,tube-mpc,0,-126.340000,54.885000,-2.630847,-7.501721,-2.880000,-7.805000,0.249153,0.303279,-7.105289,16.436698,-0.701380,16.436698,-7.105289,-0.080000,0.520000,-13,-28,-12.713338,-88.373123,-12.713338,-88.373123,0.000000,60.123123,0.000000,64.000000,0.000000,0.000000,-68.919361,-0.881417,120.892822,169.358167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547643,1.477849,0.210522,0.018338,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.592720,tube-mpc,0,-126.340000,54.885000,-2.706030,-7.531402,-2.940000,-7.645000,0.233970,0.113598,-6.739351,15.094927,-0.335443,15.094927,-6.739351,-0.080000,0.130000,-26,-62,-25.786277,-62.154999,-25.786277,-62.154999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.894145,-14.570035,121.143310,164.780290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553977,1.612488,0.247994,0.030004,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.602724,tube-mpc,0,-126.340000,54.885000,-2.789874,-7.561179,-3.000000,-7.555000,0.210126,-0.006179,-5.763517,4.848673,-0.945339,4.848673,-5.763517,-0.120000,-0.040000,-43,-17,-43.069248,23.838257,-43.069248,23.838257,0.000000,-40.993255,0.000000,64.000000,0.000000,0.000000,-55.336216,-21.649535,129.133561,168.532648,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560084,1.509804,1.617051,0.046370,0.500651,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.612720,tube-mpc,0,-126.340000,54.885000,-2.882188,-7.591036,-3.050000,-7.565000,0.167812,-0.026036,-5.946486,-6.617372,-0.518412,-6.617372,-5.946486,-0.200000,-0.140000,-47,28,-47.474380,106.750000,-47.474380,106.750000,0.000000,-78.904999,0.000000,64.000000,0.000000,0.000000,-46.841896,-24.276578,130.119184,173.484960,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559627,1.560514,0.254474,0.024387,0.500324,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.622724,tube-mpc,0,-126.340000,54.885000,-2.982981,-7.621025,-3.110000,-7.695000,0.127019,0.073975,-6.495393,-18.937271,-0.884349,-18.937271,-6.495393,-0.330000,-0.060000,-37,73,-37.329196,106.750000,-37.329196,106.750000,0.000000,-33.904999,0.000000,64.000000,0.000000,0.000000,-41.453029,-17.797452,123.750368,162.645360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570072,1.477120,0.232541,0.034524,0.501019,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.632724,tube-mpc,0,-126.340000,54.885000,-3.091986,-7.651111,-3.180000,-7.935000,0.088014,0.283889,-8.934977,-28.207691,-1.677214,-28.207691,-8.934977,-0.380000,0.100000,8,107,20.676661,106.750000,20.676661,106.750000,-13.005857,0.000000,0.000000,64.000000,0.000000,0.000000,-40.637199,-3.857436,131.845349,164.621137,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567306,1.661885,0.303002,0.034157,0.500583,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008076,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.642725,tube-mpc,0,-126.340000,54.885000,-3.209097,-7.681306,-3.280000,-8.225000,0.070903,0.543694,-11.191592,-30.037379,-2.104141,-30.037379,-11.191592,-0.250000,0.610000,-8,107,-7.908089,106.750000,-7.908089,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.385608,12.845054,143.340821,179.506602,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586537,1.688108,0.337090,0.033287,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008156,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.652723,tube-mpc,0,-126.340000,54.885000,-3.334046,-7.711579,-3.390000,-8.485000,0.055954,0.773421,-11.313571,-23.206544,-2.104141,-23.206544,-11.313571,-0.150000,0.890000,-51,107,-51.305851,106.750000,-51.305851,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.861214,28.775961,146.452804,188.001239,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.352643,1.707492,0.353958,0.034185,0.503737,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.662720,tube-mpc,0,-126.340000,54.885000,-3.466654,-7.741919,-3.500000,-8.655000,0.033346,0.913081,-12.045446,-13.875134,-2.287110,-13.875134,-12.045446,-0.210000,1.000000,-49,107,-48.545829,106.750000,-48.545829,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.665737,36.491128,137.132763,175.717535,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560191,1.476344,0.299212,0.024204,0.503948,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.672722,tube-mpc,0,-126.340000,54.885000,-3.606756,-7.772315,-3.630000,-8.725000,0.023244,0.952685,-13.936124,-2.592058,-2.226120,-2.592058,-13.936124,-0.370000,1.030000,-16,87,-15.811265,86.831740,-15.811265,86.831740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.169384,35.964532,154.446350,191.589267,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558888,1.573624,0.350220,0.025095,0.500515,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008018,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.682722,tube-mpc,0,-126.340000,54.885000,-3.754001,-7.802710,-3.780000,-8.685000,0.025999,0.882290,-17.229563,9.544873,-1.982162,9.544873,-17.229563,-0.340000,0.940000,9,42,9.007709,-11.388115,9.007709,-11.388115,0.000000,53.219855,0.000000,64.000000,0.000000,0.000000,-40.255625,25.122692,147.609059,190.961090,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563731,1.689958,0.260542,0.033381,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.692719,tube-mpc,0,-126.340000,54.885000,-3.908094,-7.833059,-3.960000,-8.535000,0.051906,0.701941,-18.937271,17.168573,-2.409089,17.168573,-18.937271,-0.190000,0.730000,5,-3,5.422953,-73.658508,5.422953,-73.658508,0.000000,70.490249,0.000000,64.000000,0.000000,0.000000,-38.675249,8.694921,129.151165,180.674991,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571033,1.818197,0.228348,0.038115,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.702721,tube-mpc,0,-126.340000,54.885000,-4.068840,-7.863335,-4.150000,-8.335000,0.081160,0.471665,-19.242219,19.059251,-1.982162,19.059251,-19.242219,-0.130000,0.370000,-1,-48,-1.243085,-79.987958,-1.243085,-79.987958,0.000000,31.819698,0.000000,64.000000,0.000000,0.000000,-30.012755,-8.494797,131.110795,178.328466,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566332,1.779634,0.265311,0.039687,0.505240,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.712729,tube-mpc,0,-126.340000,54.885000,-4.235973,-7.893487,-4.330000,-8.175000,0.094027,0.281513,-18.327375,13.387218,-2.775027,13.387218,-18.327375,-0.130000,0.030000,-15,-23,-14.645249,-22.542888,-14.645249,-22.542888,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.653940,-20.177892,138.588032,176.807293,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580110,1.779807,0.266604,0.039795,0.500677,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008178,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.722727,tube-mpc,0,-126.340000,54.885000,-4.408888,-7.923406,-4.500000,-8.095000,0.091112,0.171594,-17.107583,2.043152,-2.836017,2.043152,-17.107583,-0.130000,-0.030000,-35,22,-34.706754,66.925113,-34.706754,66.925113,0.000000,-44.468001,0.000000,64.000000,0.000000,0.000000,-6.162405,-28.156626,148.714707,187.978819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586716,1.623423,0.224361,0.030418,0.500538,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.732721,tube-mpc,0,-126.340000,54.885000,-4.587310,-7.953037,-4.660000,-8.125000,0.072690,0.171963,-15.460864,-8.508050,-2.287110,-8.508050,-15.460864,-0.130000,-0.010000,-59,67,-59.455121,106.750000,-59.455121,106.750000,0.000000,-39.292888,0.000000,64.000000,0.000000,0.000000,3.483772,-28.808497,147.069050,182.824874,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558796,1.446757,0.237581,0.020108,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.742719,tube-mpc,0,-126.340000,54.885000,-4.771025,-7.982331,-4.820000,-8.245000,0.048975,0.262669,-14.911958,-18.205396,-2.409089,-18.205396,-14.911958,-0.320000,0.130000,-47,107,-47.498244,106.750000,-47.498244,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.906459,-21.522401,133.454941,163.912149,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554033,1.449463,0.249773,0.019313,0.501368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.752733,tube-mpc,0,-126.340000,54.885000,-4.959915,-8.011243,-4.970000,-8.445000,0.010085,0.433757,-17.229563,-21.437845,-2.653048,-21.437845,-17.229563,-0.460000,0.630000,-19,107,-19.417542,106.750000,-19.417542,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.947124,-9.167621,131.127758,162.570487,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.601232,1.470800,0.294960,0.017243,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.762719,tube-mpc,0,-126.340000,54.885000,-5.152730,-8.039557,-5.160000,-8.615000,0.007270,0.575443,-19.425188,-15.033937,-3.750861,-15.033937,-19.425188,-0.420000,0.880000,-9,107,-8.541117,106.750000,-8.541117,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.001406,6.979346,136.836812,179.070500,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547296,1.449952,0.262359,0.017586,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.772719,tube-mpc,0,-126.340000,54.885000,-5.349895,-8.067306,-5.360000,-8.705000,0.010105,0.637694,-20.888939,-5.946486,-3.506902,-5.946486,-20.888939,-0.290000,0.980000,-13,94,-12.668188,94.441736,-12.668188,94.441736,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.535448,19.667943,134.389015,176.109084,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554004,1.574565,0.296174,0.030163,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007964,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.782721,tube-mpc,0,-126.340000,54.885000,-5.550755,-8.094353,-5.560000,-8.695000,0.009245,0.600647,-20.705970,5.092632,-3.323933,5.092632,-20.705970,-0.220000,0.970000,-22,49,-22.471781,1.776058,-22.471781,1.776058,0.000000,47.665679,0.000000,64.000000,0.000000,0.000000,3.480096,21.879041,126.713814,160.272695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559235,1.454205,0.270147,0.022747,0.500593,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.792719,tube-mpc,0,-126.340000,54.885000,-5.754800,-8.120586,-5.770000,-8.585000,0.015200,0.464414,-20.035084,14.119093,-2.775027,14.119093,-20.035084,-0.240000,0.770000,-24,4,-24.318847,-67.938365,-24.318847,-67.938365,0.000000,72.380102,0.000000,64.000000,0.000000,0.000000,7.975896,12.693480,111.921673,144.634768,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545436,1.438892,0.189734,0.017730,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.802727,tube-mpc,0,-126.340000,54.885000,-5.961873,-8.145931,-5.950000,-8.425000,-0.011873,0.279069,-19.120240,17.046594,-2.165131,17.046594,-19.120240,-0.240000,0.410000,-35,-41,-34.596157,-77.687060,-34.596157,-77.687060,0.000000,37.128796,0.000000,64.000000,0.000000,0.000000,10.516313,0.837374,100.745117,134.592060,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587967,1.478021,0.216603,0.028001,0.500551,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.812718,tube-mpc,0,-126.340000,54.885000,-6.170988,-8.170212,-6.140000,-8.275000,-0.030988,0.104788,-18.876282,12.350394,-2.470079,12.350394,-18.876282,-0.310000,0.050000,-32,-24,-31.961795,-23.728084,-31.961795,-23.728084,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.000799,-6.131525,104.743638,133.878819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556089,1.479608,0.218764,0.021061,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.822723,tube-mpc,0,-126.340000,54.885000,-6.382390,-8.193394,-6.330000,-8.205000,-0.052390,0.011606,-19.242219,1.433256,-2.592058,1.433256,-19.242219,-0.320000,-0.020000,-34,21,-33.629803,65.536892,-33.629803,65.536892,0.000000,-44.264977,0.000000,64.000000,0.000000,0.000000,17.508323,-9.150595,106.746399,136.848818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583526,1.783116,0.314555,0.039005,0.500994,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.832727,tube-mpc,0,-126.340000,54.885000,-6.595313,-8.215322,-6.520000,-8.245000,-0.075313,0.029678,-19.181230,-8.508050,-2.836017,-8.508050,-19.181230,-0.340000,-0.010000,-37,66,-37.199688,106.750000,-37.199688,106.750000,0.000000,-40.478084,0.000000,64.000000,0.000000,0.000000,21.522389,-8.249206,107.866128,138.375911,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572933,1.868132,0.305770,0.040738,0.550657,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008350,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.842735,tube-mpc,0,-126.340000,54.885000,-6.809414,-8.235885,-6.710000,-8.375000,-0.099414,0.139115,-19.120240,-18.144407,-3.445913,-18.144407,-19.120240,-0.350000,0.150000,-38,107,-38.141482,106.750000,-38.141482,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.275074,-1.974704,107.144593,133.635071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584528,1.745524,0.302297,0.029165,0.500662,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008174,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.853225,tube-mpc,0,-126.340000,54.885000,-7.034543,-8.255835,-6.910000,-8.575000,-0.124543,0.319165,-19.608157,-20.949928,-3.384923,-20.949928,-19.608157,-0.380000,0.630000,-36,107,-36.014512,106.750000,-36.014512,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.890839,7.305157,110.023230,138.870996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580555,1.639801,0.334285,0.020517,0.500454,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.862722,tube-mpc,0,-126.340000,54.885000,-7.238595,-8.272363,-7.110000,-8.745000,-0.128595,0.472637,-20.766960,-15.582843,-3.506902,-15.582843,-20.766960,-0.400000,0.880000,-25,107,-24.518412,106.750000,-24.518412,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.762465,18.488096,112.649297,147.169262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556722,2.820915,0.331543,0.039163,0.862045,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.872721,tube-mpc,0,-126.340000,54.885000,-7.453242,-8.288071,-7.320000,-8.835000,-0.133242,0.546929,-21.620814,-6.007476,-3.262944,-6.007476,-21.620814,-0.370000,0.980000,-18,101,-17.732670,101.237805,-17.732670,101.237805,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.668378,26.366401,109.763082,144.824726,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.666296,1.785101,0.277374,0.033318,0.501202,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008274,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.882726,tube-mpc,0,-126.340000,54.885000,-7.667421,-8.301925,-7.530000,-8.825000,-0.137421,0.523075,-21.681804,3.872840,-4.116798,3.872840,-21.681804,-0.310000,1.010000,-20,56,-20.320894,17.131035,-20.320894,17.131035,0.000000,39.106771,0.000000,64.000000,0.000000,0.000000,23.401770,26.417465,102.316836,129.778874,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558610,1.780041,0.332993,0.034163,0.502602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008218,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.892724,tube-mpc,0,-126.340000,54.885000,-7.880401,-8.313782,-7.750000,-8.725000,-0.130401,0.411218,-21.193887,14.119093,-2.957996,14.119093,-21.193887,-0.260000,0.830000,-25,11,-24.883402,-61.032112,-24.883402,-61.032112,0.000000,72.269917,0.000000,64.000000,0.000000,0.000000,23.959413,17.396513,99.834137,125.927164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553956,1.591381,0.220611,0.020270,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.902751,tube-mpc,0,-126.340000,54.885000,-8.092553,-8.323554,-7.960000,-8.555000,-0.132553,0.231446,-20.888939,18.754303,-2.470079,18.754303,-20.888939,-0.260000,0.500000,-23,-34,-23.463076,-85.759613,-23.463076,-85.759613,0.000000,51.997418,0.000000,64.000000,0.000000,0.000000,23.927578,5.169778,94.876793,123.163857,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549019,1.433771,0.199618,0.018445,0.500420,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.912745,tube-mpc,0,-126.340000,54.885000,-8.302162,-8.331057,-8.160000,-8.395000,-0.142162,0.063943,-20.523001,14.180083,-2.836017,14.180083,-20.523001,-0.270000,0.110000,-24,-28,-24.247947,-28.395516,-24.247947,-28.395516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.288762,-1.997359,98.887476,122.418819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547271,1.434486,0.184396,0.017650,0.500579,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.922746,tube-mpc,0,-126.340000,54.885000,-8.509671,-8.336207,-8.360000,-8.295000,-0.149671,-0.041207,-20.096074,4.482736,-2.531068,4.482736,-20.096074,-0.270000,0.010000,-29,17,-28.854173,52.872030,-28.854173,52.872030,0.000000,-36.267546,0.000000,64.000000,0.000000,0.000000,28.345892,-4.272259,109.003704,129.310048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550795,1.586812,0.229871,0.021408,0.500789,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007898,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.932749,tube-mpc,0,-126.340000,54.885000,-8.714594,-8.338878,-8.550000,-8.305000,-0.164594,-0.033878,-18.022427,-6.434403,-3.262944,-6.434403,-18.022427,-0.290000,0.000000,-46,62,-45.984051,106.750000,-45.984051,106.750000,0.000000,-45.145516,0.000000,64.000000,0.000000,0.000000,33.714399,-2.563099,114.060749,135.570440,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550365,1.497363,0.246800,0.026155,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.942722,tube-mpc,0,-126.340000,54.885000,-8.915911,-8.338952,-8.720000,-8.405000,-0.195911,0.066048,-18.510344,-16.314719,-3.201954,-16.314719,-18.510344,-0.360000,0.150000,-30,107,-30.137648,106.750000,-30.137648,106.750000,0.000000,-0.145516,0.000000,64.000000,0.000000,0.000000,38.540660,3.340063,113.068264,132.796492,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560013,1.483048,0.241176,0.030908,0.503633,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007827,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.952719,tube-mpc,0,-126.340000,54.885000,-9.114350,-8.336317,-8.900000,-8.585000,-0.214350,0.248683,-19.059251,-19.486178,-3.262944,-19.486178,-19.059251,-0.390000,0.610000,-23,107,-23.425659,106.750000,-23.425659,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.735992,13.516030,117.016292,145.096574,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557616,1.467731,0.299124,0.023724,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.962750,tube-mpc,0,-126.340000,54.885000,-9.309746,-8.330833,-9.090000,-8.745000,-0.219746,0.414167,-19.730136,-13.814145,-3.140965,-13.814145,-19.730136,-0.330000,0.870000,-24,107,-24.375321,106.750000,-24.375321,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.900519,25.866211,120.928964,153.856498,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556628,1.559756,0.309830,0.026642,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.972753,tube-mpc,0,-126.340000,54.885000,-9.500539,-8.322422,-9.290000,-8.825000,-0.210539,0.502578,-19.303209,-5.153621,-3.384923,-5.153621,-19.303209,-0.280000,0.980000,-28,107,-28.195255,106.750000,-28.195255,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.011215,34.167490,117.585029,148.405546,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553830,1.487707,0.281848,0.024145,0.502151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.982752,tube-mpc,0,-126.340000,54.885000,-9.686882,-8.310973,-9.480000,-8.805000,-0.206882,0.494027,-19.242219,5.397580,-2.409089,5.397580,-19.242219,-0.290000,1.020000,-20,62,-19.659931,26.887488,-19.659931,26.887488,0.000000,34.862512,0.000000,64.000000,0.000000,0.000000,35.485364,33.602276,112.793131,135.469683,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554763,1.467761,0.351681,0.025936,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
3.992754,tube-mpc,0,-126.340000,54.885000,-9.868625,-8.296378,-9.670000,-8.695000,-0.198625,0.398622,-19.486178,15.033937,-3.018985,15.033937,-19.486178,-0.300000,0.860000,-7,17,-6.900460,-45.619740,-6.900460,-45.619740,0.000000,62.369740,0.000000,64.000000,0.000000,0.000000,33.562440,24.568890,107.006804,130.552682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.322872,1.673191,0.205776,0.035866,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.002718,tube-mpc,0,-126.340000,54.885000,-10.044744,-8.278631,-9.860000,-8.505000,-0.184744,0.226369,-18.632323,20.401022,-2.653048,20.401022,-18.632323,-0.200000,0.560000,-18,-28,-17.974745,-77.860137,-17.974745,-77.860137,0.000000,49.610137,0.000000,64.000000,0.000000,0.000000,29.443088,11.366619,96.927470,122.508422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555436,1.462089,0.198334,0.019639,0.500958,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.012755,tube-mpc,0,-126.340000,54.885000,-10.217179,-8.257647,-10.040000,-8.305000,-0.177179,0.047353,-17.839459,17.961438,-2.348100,17.961438,-17.839459,-0.200000,0.160000,-20,-37,-19.760038,-37.474051,-19.760038,-37.474051,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.625801,1.246323,105.412419,126.535594,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554567,1.530371,0.228637,0.020867,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.022754,tube-mpc,0,-126.340000,54.885000,-10.383887,-8.233635,-10.220000,-8.185000,-0.163887,-0.048635,-16.619667,8.020133,-2.409089,8.020133,-16.619667,-0.210000,0.000000,-26,8,-25.835391,51.966818,-25.835391,51.966818,0.000000,-44.440869,0.000000,64.000000,0.000000,0.000000,34.870257,-2.737185,114.082563,129.428707,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557610,1.454475,0.215462,0.020014,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.032755,tube-mpc,0,-126.340000,54.885000,-10.545348,-8.206436,-10.370000,-8.165000,-0.175348,-0.041436,-15.643833,-3.445913,-2.348100,-3.445913,-15.643833,-0.150000,-0.010000,-41,53,-41.498652,106.750000,-41.498652,106.750000,0.000000,-54.224051,0.000000,64.000000,0.000000,0.000000,41.577207,-1.727129,120.867573,135.073020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562413,1.475865,0.265753,0.025503,0.502168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.042753,tube-mpc,0,-126.340000,54.885000,-10.701252,-8.175998,-10.520000,-8.245000,-0.181252,0.069002,-14.972947,-13.936124,-2.592058,-13.936124,-14.972947,-0.270000,0.070000,-9,98,-8.988704,106.750000,-8.988704,106.750000,0.000000,-9.224051,0.000000,64.000000,0.000000,0.000000,47.692686,4.083903,118.610606,132.645600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551810,1.458510,0.243379,0.022155,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.052753,tube-mpc,0,-126.340000,54.885000,-10.851516,-8.142237,-10.680000,-8.415000,-0.171516,0.272763,-15.582843,-20.218053,-2.714037,-20.218053,-15.582843,-0.190000,0.520000,3,107,2.732803,106.750000,2.732803,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.609179,16.855498,121.554317,148.011318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551530,1.493859,0.264000,0.024762,0.500627,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.062720,tube-mpc,0,-126.340000,54.885000,-10.995492,-8.105224,-10.830000,-8.595000,-0.165492,0.489776,-15.399875,-16.985604,-2.897006,-16.985604,-15.399875,-0.190000,0.830000,-21,107,-21.054243,106.750000,-21.054243,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.585738,31.015142,124.601495,155.905925,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559145,1.471219,0.316410,0.019146,0.500952,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.072750,tube-mpc,0,-126.340000,54.885000,-11.134369,-8.064541,-10.980000,-8.705000,-0.154369,0.640459,-13.509197,-8.569039,-2.348100,-8.569039,-13.509197,-0.140000,0.970000,-42,107,-41.701572,106.750000,-41.701572,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.523553,40.514431,120.984820,150.625372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550763,1.576367,0.325544,0.025785,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007988,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.082720,tube-mpc,0,-126.340000,54.885000,-11.266352,-8.020632,-11.110000,-8.735000,-0.156352,0.714368,-13.631176,2.775027,-1.860183,2.775027,-13.631176,-0.260000,1.010000,-18,101,-18.331348,101.468127,-18.331348,101.468127,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.425597,42.063998,120.739717,144.674041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557626,1.615822,0.291149,0.023275,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.092746,tube-mpc,0,-126.340000,54.885000,-11.392838,-7.972960,-11.230000,-8.645000,-0.162838,0.672040,-12.777322,12.228415,-1.555235,12.228415,-12.777322,-0.260000,1.020000,-16,56,-15.985525,22.180821,-15.985525,22.180821,0.000000,34.287307,0.000000,64.000000,0.000000,0.000000,39.337826,35.269001,119.430160,144.939688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551897,1.451513,0.294683,0.016055,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007822,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.102717,tube-mpc,0,-126.340000,54.885000,-11.512355,-7.922018,-11.350000,-8.475000,-0.162355,0.552982,-13.387218,21.437845,-1.250287,21.437845,-13.387218,-0.250000,0.830000,-2,11,-2.456422,-45.868140,-2.456422,-45.868140,0.000000,57.336267,0.000000,64.000000,0.000000,0.000000,37.054718,20.054006,115.246157,144.705237,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547041,1.441463,0.193535,0.016931,0.500615,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.112751,tube-mpc,0,-126.340000,54.885000,-11.626237,-7.867177,-11.470000,-8.235000,-0.156237,0.367823,-11.862478,24.548315,-0.701380,24.548315,-11.862478,-0.160000,0.480000,-18,-34,-18.119985,-55.977441,-18.119985,-55.977441,0.000000,22.445568,0.000000,64.000000,0.000000,0.000000,32.436040,4.691273,106.683625,136.230413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542313,1.433365,0.194855,0.016868,0.500568,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.122746,tube-mpc,0,-126.340000,54.885000,-11.733254,-7.808966,-11.570000,-8.025000,-0.163254,0.216034,-10.276748,19.608157,-1.067318,19.608157,-10.276748,-0.140000,0.080000,-31,8,-30.826927,7.582247,-30.826927,7.582247,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.380365,-5.176442,116.048982,138.024689,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542959,1.563725,0.245070,0.026390,0.500821,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.132754,tube-mpc,0,-126.340000,54.885000,-11.833944,-7.747095,-11.660000,-7.885000,-0.173944,0.137905,-8.630029,9.788831,-1.189297,9.788831,-8.630029,-0.210000,0.020000,-35,53,-34.995955,91.398991,-34.995955,91.398991,0.000000,-38.816744,0.000000,64.000000,0.000000,0.000000,38.876371,-10.956757,117.140432,141.127146,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556499,1.492552,0.283736,0.020292,0.500830,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.142750,tube-mpc,0,-126.340000,54.885000,-11.928029,-7.681729,-11.740000,-7.855000,-0.188029,0.173271,-7.532216,-1.738204,-1.555235,-1.738204,-7.532216,-0.280000,0.140000,-34,98,-33.730190,106.750000,-33.730190,106.750000,0.000000,-9.167753,0.000000,64.000000,0.000000,0.000000,41.119554,-10.674290,110.522831,133.766826,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556073,1.702067,0.252624,0.019839,0.500451,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.152719,tube-mpc,0,-126.340000,54.885000,-12.015427,-7.612983,-11.810000,-7.895000,-0.205427,0.282017,-8.752008,-8.142112,-1.006328,-8.142112,-8.752008,-0.330000,0.550000,-14,107,-14.222378,106.750000,-14.222378,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.364572,-4.622808,107.153923,127.534181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559574,1.528919,0.374807,0.024542,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007998,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.162725,tube-mpc,0,-126.340000,54.885000,-12.096680,-7.540449,-11.890000,-7.965000,-0.206680,0.424551,-8.812998,-6.739351,-0.884349,-6.739351,-8.812998,-0.270000,0.850000,-17,107,-16.702411,106.750000,-16.702411,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.515890,7.418518,110.434711,136.373965,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559767,1.558660,0.304013,0.029393,0.500638,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.172724,tube-mpc,0,-126.340000,54.885000,-12.171444,-7.464452,-11.960000,-7.985000,-0.211444,0.520548,-8.142112,0.152474,-0.823360,0.152474,-8.142112,-0.220000,0.970000,-23,107,-23.233614,106.750000,-23.233614,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.856314,18.190400,104.500969,131.079190,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563093,1.550509,0.279808,0.028954,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007932,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.182754,tube-mpc,0,-126.340000,54.885000,-12.240026,-7.384733,-12.030000,-7.935000,-0.210026,0.550267,-7.349247,8.020133,-0.945339,8.020133,-7.349247,-0.220000,1.030000,-23,73,-22.504710,73.458346,-22.504710,73.458346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.252575,22.511284,97.500814,118.595920,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559876,1.504650,0.252413,0.017724,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.192717,tube-mpc,0,-126.340000,54.885000,-12.301853,-7.302132,-12.100000,-7.785000,-0.201853,0.482868,-6.678361,15.582843,-1.006328,15.582843,-6.678361,-0.230000,0.900000,-18,28,-17.925851,18.393365,-17.925851,18.393365,0.000000,10.064981,0.000000,64.000000,0.000000,0.000000,35.273051,20.679134,93.983362,111.827341,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.900533,1.605232,0.205411,0.016963,0.500389,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008237,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.202718,tube-mpc,0,-126.340000,54.885000,-12.357670,-7.215868,-12.160000,-7.595000,-0.197670,0.379132,-6.556382,21.620814,-0.335443,21.620814,-6.556382,-0.220000,0.620000,-12,-14,-11.551413,-14.491416,-11.551413,-14.491416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.513975,13.740569,88.493279,102.991231,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544467,1.671579,0.232841,0.024312,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.212825,tube-mpc,0,-126.340000,54.885000,-12.407824,-7.125328,-12.210000,-7.405000,-0.197824,0.279672,-5.946486,18.510344,0.335443,18.510344,-5.946486,-0.190000,0.240000,-15,31,-15.183967,36.990723,-15.183967,36.990723,0.000000,-6.482139,0.000000,64.000000,0.000000,0.000000,28.823831,8.833664,91.269757,105.522910,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574880,1.575971,0.238093,0.019584,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007919,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.222717,tube-mpc,0,-126.340000,54.885000,-12.450913,-7.033534,-12.260000,-7.275000,-0.190913,0.241466,-4.726694,9.300914,0.213464,9.300914,-4.726694,-0.180000,0.180000,-24,76,-24.406316,106.750000,-24.406316,106.750000,0.000000,-31.241416,0.000000,64.000000,0.000000,0.000000,26.840874,4.107389,91.200564,103.578891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547249,1.726804,0.307413,0.033952,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008126,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.232726,tube-mpc,0,-126.340000,54.885000,-12.488592,-6.937528,-12.300000,-7.225000,-0.188592,0.287472,-2.897006,0.945339,-1.006328,0.945339,-2.897006,-0.190000,0.430000,-37,107,-36.680365,106.750000,-36.680365,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.266644,1.658924,87.770158,103.506177,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562912,1.452880,0.229287,0.017842,0.500739,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.242718,tube-mpc,0,-126.340000,54.885000,-12.520390,-6.838644,-12.320000,-7.225000,-0.200390,0.386356,-1.982162,-2.348100,-0.823360,-2.348100,-1.982162,-0.270000,0.750000,-33,107,-32.873716,106.750000,-32.873716,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.826656,2.269905,86.267474,105.566615,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554005,1.502847,0.289532,0.020255,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.252743,tube-mpc,0,-126.340000,54.885000,-12.546587,-6.736493,-12.340000,-7.225000,-0.206587,0.488507,-2.592058,1.006328,0.091484,1.006328,-2.592058,-0.320000,0.950000,-17,107,-17.006832,106.750000,-17.006832,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.584622,6.077101,84.436439,99.836293,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559542,1.422186,0.223848,0.014138,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.262740,tube-mpc,0,-126.340000,54.885000,-12.567167,-6.631789,-12.360000,-7.175000,-0.207167,0.543211,-3.079975,5.641538,0.030495,5.641538,-3.079975,-0.270000,1.020000,-13,107,-12.775686,106.750000,-12.775686,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.412277,10.993644,76.659102,95.775992,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556610,1.411970,0.220369,0.013215,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.272869,tube-mpc,0,-126.340000,54.885000,-12.582531,-6.522938,-12.390000,-7.065000,-0.192531,0.542062,-2.714037,13.082270,-0.152474,13.082270,-2.714037,-0.210000,1.030000,-15,62,-15.215322,54.934423,-15.215322,54.934423,0.000000,6.815577,0.000000,64.000000,0.000000,0.000000,8.270473,12.109607,69.266938,83.852999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560046,1.420229,0.243752,0.014873,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007746,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.282869,tube-mpc,0,-126.340000,54.885000,-12.592440,-6.412889,-12.410000,-6.895000,-0.182440,0.482111,-1.616224,18.937271,-0.396432,18.937271,-1.616224,-0.180000,0.850000,-21,17,-21.159950,17.451711,-21.159950,17.451711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.125869,10.469094,70.116079,84.280304,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574728,1.419840,0.181573,0.015121,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.292870,tube-mpc,0,-126.340000,54.885000,-12.597298,-6.300377,-12.420000,-6.695000,-0.177298,0.394623,-1.616224,19.730136,0.213464,19.730136,-1.616224,-0.190000,0.530000,-15,32,-14.628636,31.715076,-14.628636,31.715076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.791049,7.352880,77.586928,91.570023,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558191,1.418824,0.176650,0.014857,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.302868,tube-mpc,0,-126.340000,54.885000,-12.597276,-6.185592,-12.420000,-6.535000,-0.177276,0.349408,-0.457422,13.997114,1.006328,13.997114,-0.457422,-0.190000,0.370000,-22,77,-21.854442,91.405530,-21.854442,91.405530,0.000000,-14.690454,0.000000,64.000000,0.000000,0.000000,-0.097245,4.687706,75.584773,84.990086,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556675,1.420394,0.192191,0.014295,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.312870,tube-mpc,0,-126.340000,54.885000,-12.592555,-6.068627,-12.420000,-6.445000,-0.172555,0.376373,1.128308,6.678361,0.579401,6.678361,1.128308,-0.200000,0.520000,-33,107,-33.004901,106.750000,-33.004901,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.212064,1.057796,70.933557,85.864539,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557782,1.418956,0.206683,0.015935,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.322794,tube-mpc,0,-126.340000,54.885000,-12.583407,-5.950596,-12.410000,-6.375000,-0.173407,0.424404,1.921172,3.506902,-0.152474,3.506902,1.921172,-0.250000,0.780000,-32,107,-32.089241,106.750000,-32.089241,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.391895,-2.034736,71.386260,91.997895,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552197,1.410204,0.227158,0.013872,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.332871,tube-mpc,0,-126.340000,54.885000,-12.569756,-5.828905,-12.390000,-6.325000,-0.179756,0.496095,0.396432,4.543725,0.335443,4.543725,0.396432,-0.300000,0.950000,-10,107,-9.803848,106.750000,-9.803848,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.315859,-2.395276,68.592482,86.873577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558832,1.419058,0.269240,0.015888,0.500296,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.342868,tube-mpc,0,-126.340000,54.885000,-12.552059,-5.706513,-12.380000,-6.245000,-0.172059,0.538487,-0.823360,8.934977,-0.152474,8.934977,-0.823360,-0.240000,1.020000,-1,101,-0.632708,100.723355,-0.632708,100.723355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.078137,-0.781892,65.719503,76.164892,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556218,1.419847,0.292861,0.014070,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.352868,tube-mpc,0,-126.340000,54.885000,-12.530413,-5.582618,-12.380000,-6.125000,-0.150413,0.542382,-1.067318,13.814145,0.518412,13.814145,-1.067318,-0.150000,1.010000,-3,63,-2.914705,62.727712,-2.914705,62.727712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.091567,-0.414032,58.348691,67.696107,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557692,1.420129,0.233979,0.015513,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.362799,tube-mpc,0,-126.340000,54.885000,-12.505198,-5.458291,-12.370000,-5.955000,-0.135198,0.496709,0.579401,18.083417,1.189297,18.083417,0.579401,-0.090000,0.840000,-19,38,-18.912416,37.594872,-18.912416,37.594872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.957052,-1.847842,58.455870,66.609634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551956,1.409114,0.135270,0.011662,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.372760,tube-mpc,0,-126.340000,54.885000,-12.476372,-5.332486,-12.360000,-5.765000,-0.116372,0.432514,1.433256,18.754303,0.701380,18.754303,1.433256,-0.110000,0.600000,-19,47,-19.388352,47.286195,-19.388352,47.286195,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.392944,-5.717291,61.565150,71.531319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552007,1.418889,0.176096,0.013677,0.500655,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.382747,tube-mpc,0,-126.340000,54.885000,-12.444103,-5.205435,-12.330000,-5.595000,-0.114103,0.389565,1.616224,15.155916,0.884349,15.155916,1.616224,-0.150000,0.490000,-14,84,-13.901442,83.716935,-13.901442,83.716935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.576818,-9.381860,59.725003,71.131873,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554733,1.416995,0.184339,0.012678,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.392805,tube-mpc,0,-126.340000,54.885000,-12.408390,-5.076764,-12.300000,-5.475000,-0.108390,0.398236,2.104141,10.398727,0.091484,10.398727,2.104141,-0.170000,0.600000,-14,107,-13.972263,106.750000,-13.972263,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.430696,-13.254769,58.329727,74.509954,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554340,1.409259,0.180338,0.014546,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.402793,tube-mpc,0,-126.340000,54.885000,-12.369910,-4.948458,-12.270000,-5.355000,-0.099910,0.406542,2.531068,9.788831,0.152474,9.788831,2.531068,-0.150000,0.810000,-18,103,-17.796979,103.165438,-17.796979,103.165438,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.429821,-17.250667,58.580561,77.130132,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552966,1.408305,0.208554,0.013716,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.412864,tube-mpc,0,-126.340000,54.885000,-12.328251,-4.818762,-12.240000,-5.225000,-0.088251,0.406238,1.738204,12.838311,1.006328,12.838311,1.738204,-0.170000,0.950000,-5,65,-4.554197,65.173766,-4.554197,65.173766,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.544118,-21.276626,55.011971,73.027303,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560446,1.428819,0.308241,0.016764,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007821,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.422865,tube-mpc,0,-126.340000,54.885000,-12.284220,-4.689873,-12.220000,-5.065000,-0.064220,0.375127,1.006328,17.778469,0.823360,17.778469,1.006328,-0.140000,0.820000,5,32,4.881464,31.500338,4.881464,31.500338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.527678,-23.027235,54.473135,66.516141,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556492,1.417465,0.175327,0.017602,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.432867,tube-mpc,0,-126.340000,54.885000,-12.237700,-4.561078,-12.200000,-4.895000,-0.037700,0.333922,1.799193,18.998261,0.579401,18.998261,1.799193,-0.090000,0.560000,-3,39,-2.547127,39.016866,-2.547127,39.016866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.458561,-23.061325,58.133042,66.153828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558268,1.417425,0.180444,0.014688,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.442869,tube-mpc,0,-126.340000,54.885000,-12.188852,-4.432588,-12.180000,-4.725000,-0.008852,0.292412,2.165131,15.094927,0.274453,15.094927,2.165131,-0.060000,0.430000,-7,79,-6.568635,78.566259,-6.568635,78.566259,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.883810,-24.106734,54.626235,62.447563,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558076,1.417441,0.193384,0.015688,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.452866,tube-mpc,0,-126.340000,54.885000,-12.137856,-4.304679,-12.160000,-4.595000,0.022144,0.290321,1.982162,9.544873,0.823360,9.544873,1.982162,-0.070000,0.570000,-2,107,-1.506162,106.750000,-1.506162,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.844136,-26.030945,53.611703,65.182503,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556700,1.416926,0.215803,0.014314,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.462867,tube-mpc,0,-126.340000,54.885000,-12.084821,-4.177469,-12.130000,-4.495000,0.045179,0.317531,2.653048,8.020133,0.762370,8.020133,2.653048,-0.070000,0.780000,-4,107,-4.257106,106.750000,-4.257106,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.471053,-28.032085,54.856218,69.383986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556162,1.417138,0.266313,0.014436,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.472870,tube-mpc,0,-126.340000,54.885000,-12.029893,-4.051191,-12.090000,-4.385000,0.060107,0.333809,2.226120,12.045446,0.762370,12.045446,2.226120,-0.060000,0.950000,2,62,1.880265,60.002732,1.880265,60.002732,0.000000,1.747268,0.000000,64.000000,0.000000,0.000000,-48.178923,-29.978163,50.217334,64.501694,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556560,1.418022,0.243838,0.014657,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.482792,tube-mpc,0,-126.340000,54.885000,-11.973674,-3.927086,-12.070000,-4.235000,0.096326,0.307914,2.653048,16.558677,0.213464,16.558677,2.653048,-0.070000,0.830000,6,28,6.368046,27.750648,6.368046,27.750648,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.557339,-29.918578,48.403874,57.624300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557151,1.407698,0.145149,0.012867,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.492865,tube-mpc,0,-126.340000,54.885000,-11.914954,-3.802485,-12.030000,-4.055000,0.115046,0.252515,2.104141,18.876282,0.640391,18.876282,2.104141,-0.040000,0.540000,12,27,12.063518,26.738741,12.063518,26.738741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.825288,-29.258759,52.363572,60.090171,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555694,1.421803,0.177976,0.015969,0.500327,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.502868,tube-mpc,0,-126.340000,54.885000,-11.855110,-3.680343,-12.000000,-3.905000,0.144890,0.224657,2.409089,14.607010,0.335443,14.607010,2.409089,-0.010000,0.370000,9,72,8.900398,72.620881,8.900398,72.620881,0.000000,-0.882140,0.000000,64.000000,0.000000,0.000000,-57.063514,-28.198645,54.747322,60.452986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557546,1.415877,0.191949,0.014946,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.512869,tube-mpc,0,-126.340000,54.885000,-11.793855,-3.560035,-11.960000,-3.795000,0.166145,0.234965,3.872840,8.630029,0.884349,8.630029,3.872840,0.000000,0.440000,-4,107,-4.099461,106.749997,-4.099461,106.749997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.548031,-29.163022,52.707815,62.386204,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557295,1.416055,0.201878,0.015358,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.522868,tube-mpc,0,-126.340000,54.885000,-11.731271,-3.441748,-11.920000,-3.715000,0.188729,0.273252,4.238777,6.312424,1.006328,6.312424,4.238777,0.000000,0.730000,-6,107,-6.108633,106.750000,-6.108633,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.174176,-31.780509,50.258730,65.913138,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555519,1.416233,0.255394,0.014060,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.532865,tube-mpc,0,-126.340000,54.885000,-11.667446,-3.325706,-11.870000,-3.625000,0.202554,0.299294,4.177788,8.508050,0.518412,8.508050,4.177788,-0.020000,0.900000,0,78,-0.233113,78.268732,-0.233113,78.268732,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.737562,-33.861675,46.167143,61.172292,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556548,1.416308,0.359453,0.015566,0.500299,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.542870,tube-mpc,0,-126.340000,54.885000,-11.602376,-3.211985,-11.820000,-3.515000,0.217624,0.303015,4.177788,13.082270,0.762370,13.082270,4.177788,-0.010000,0.830000,3,44,3.127120,43.538151,3.127120,43.538151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.404577,-34.017203,42.396342,52.587200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559343,1.778589,0.243237,0.034585,0.503551,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008131,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.552716,tube-mpc,0,-126.340000,54.885000,-11.537229,-3.102624,-11.780000,-3.355000,0.242771,0.252376,3.933829,16.619667,0.518412,16.619667,3.933829,-0.010000,0.660000,11,21,10.558804,20.931868,10.558804,20.931868,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.894866,-33.160859,41.137370,48.887450,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545829,1.432361,0.177625,0.017987,0.500750,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.562724,tube-mpc,0,-126.340000,54.885000,-11.469919,-2.994242,-11.730000,-3.205000,0.260081,0.210758,5.031642,14.607010,1.006328,14.607010,5.031642,0.000000,0.420000,3,51,2.939864,51.184869,2.939864,51.184869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.203129,-31.308900,46.476607,51.907966,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566333,1.626694,0.583451,0.025134,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008312,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.572717,tube-mpc,0,-126.340000,54.885000,-11.401644,-2.889006,-11.670000,-3.095000,0.268356,0.205994,4.665705,7.837164,1.128308,7.837164,4.665705,0.010000,0.390000,4,96,4.245583,106.749978,4.245583,106.749978,0.000000,-10.565109,0.000000,64.000000,0.000000,0.000000,-60.993759,-30.841517,45.021948,51.847570,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548120,1.589661,0.292973,0.022219,0.500570,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.582850,tube-mpc,0,-126.340000,54.885000,-11.331340,-2.785520,-11.620000,-3.045000,0.288660,0.259480,5.458569,2.287110,0.945339,2.287110,5.458569,0.020000,0.610000,-3,107,-2.815449,106.750000,-2.815449,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.957260,-31.978270,50.335648,63.031348,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576554,1.581008,0.307302,0.016433,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.592748,tube-mpc,0,-126.340000,54.885000,-11.261641,-2.687756,-11.550000,-3.015000,0.288359,0.327244,6.251434,2.104141,0.640391,2.104141,6.251434,0.010000,0.850000,-8,107,-8.171982,106.750000,-8.171982,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.027200,-33.044223,46.418300,60.689442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544759,1.687745,0.312196,0.022937,0.500622,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008077,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.602729,tube-mpc,0,-126.340000,54.885000,-11.190328,-2.592666,-11.480000,-2.965000,0.289672,0.372334,6.007476,4.909663,-0.030495,4.909663,6.007476,-0.010000,0.960000,-2,88,-1.590886,87.516102,-1.590886,87.516102,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.708157,-34.301726,42.089344,57.483002,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558750,1.417113,0.219010,0.013391,0.500391,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.612739,tube-mpc,0,-126.340000,54.885000,-11.117736,-2.500963,-11.420000,-2.875000,0.302264,0.374037,5.824507,10.459717,0.762370,10.459717,5.824507,-0.040000,0.930000,9,43,8.849136,40.476420,8.849136,40.476420,0.000000,2.039683,0.000000,64.000000,0.000000,0.000000,-61.695515,-35.116103,42.416774,54.593487,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559930,1.412402,0.169460,0.013559,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.622801,tube-mpc,0,-126.340000,54.885000,-11.043671,-2.412655,-11.350000,-2.745000,0.306329,0.332345,6.373413,13.326228,0.640391,13.326228,6.373413,-0.020000,0.660000,6,32,5.692150,31.602940,5.692150,31.602940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.025483,-34.122895,47.908136,56.609260,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551405,1.410229,0.144012,0.013168,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.632795,tube-mpc,0,-126.340000,54.885000,-10.968979,-2.328931,-11.270000,-2.635000,0.301021,0.306069,7.349247,10.581696,0.640391,10.581696,7.349247,0.000000,0.470000,-5,64,-4.778469,64.390061,-4.778469,64.390061,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.021443,-33.550658,45.717277,55.392058,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553618,1.406117,0.135815,0.012709,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.642794,tube-mpc,0,-126.340000,54.885000,-10.893072,-2.249277,-11.190000,-2.565000,0.296928,0.315723,7.715185,4.177788,-0.030495,4.177788,7.715185,-0.020000,0.490000,-7,107,-6.697851,106.749991,-6.697851,106.749991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.363157,-34.118776,43.389465,55.994442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559878,1.406824,0.162868,0.012919,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.652873,tube-mpc,0,-126.340000,54.885000,-10.815310,-2.173285,-11.100000,-2.545000,0.284690,0.371715,8.203101,-0.091484,0.823360,-0.091484,8.203101,-0.040000,0.750000,-10,107,-9.562307,106.750000,-9.562307,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.570491,-35.698169,48.538292,66.259595,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559259,1.415531,0.258020,0.015880,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.662873,tube-mpc,0,-126.340000,54.885000,-10.736833,-2.102261,-11.010000,-2.525000,0.273167,0.422739,8.569039,1.006328,0.274453,1.006328,8.569039,0.000000,0.920000,-17,104,-17.197428,104.040267,-17.197428,104.040267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.953681,-36.474088,44.810689,61.536107,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556816,1.417123,0.268060,0.013940,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.672871,tube-mpc,0,-126.340000,54.885000,-10.656994,-2.035736,-10.920000,-2.495000,0.263006,0.459264,8.325081,4.116798,0.701380,4.116798,8.325081,-0.010000,0.990000,-12,71,-12.155155,71.338871,-12.155155,71.338871,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.539722,-37.449250,41.014270,56.994458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558248,1.415568,0.336427,0.014173,0.500350,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.682802,tube-mpc,0,-126.340000,54.885000,-10.576224,-1.974182,-10.840000,-2.435000,0.263776,0.460818,7.349247,8.569039,1.555235,8.569039,7.349247,-0.080000,0.810000,10,46,9.802339,45.826655,9.802339,45.826655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.685223,-37.195419,41.892243,52.073024,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558965,1.404449,0.146641,0.015299,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.692873,tube-mpc,0,-126.340000,54.885000,-10.492724,-1.916459,-10.760000,-2.345000,0.267276,0.428541,7.288257,8.569039,0.335443,8.569039,7.288257,-0.070000,0.640000,13,53,13.463014,52.621431,13.463014,52.621431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.928741,-34.365467,49.475211,54.202125,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556379,1.413985,0.180345,0.014115,0.502249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.702871,tube-mpc,0,-126.340000,54.885000,-10.408145,-1.863921,-10.700000,-2.285000,0.291855,0.421079,5.519559,4.543725,-0.030495,4.543725,5.519559,-0.040000,0.560000,29,88,28.672109,88.390146,28.672109,88.390146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.085758,-32.816954,42.818249,50.863828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558435,1.414965,0.191276,0.014226,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.712822,tube-mpc,0,-126.340000,54.885000,-10.322180,-1.816411,-10.630000,-2.265000,0.307820,0.448589,6.312424,0.274453,0.213464,0.274453,6.312424,0.010000,0.730000,19,107,18.562860,106.750000,18.562860,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.583165,-32.218294,45.220951,56.747891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547510,1.417121,0.246036,0.015493,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.722871,tube-mpc,0,-126.340000,54.885000,-10.233449,-1.773336,-10.560000,-2.275000,0.326551,0.501664,7.105289,-1.860183,0.579401,-1.860183,7.105289,0.120000,0.860000,0,107,0.398906,106.750000,0.398906,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.503485,-33.120701,40.618481,52.621544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559103,1.415914,0.258754,0.013845,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.732820,tube-mpc,0,-126.340000,54.885000,-10.143567,-1.735588,-10.470000,-2.275000,0.326433,0.539412,8.203101,-0.213464,0.640391,-0.213464,8.203101,0.090000,0.960000,-3,91,-3.055447,90.854636,-3.055447,90.854636,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.377795,-33.998673,32.170258,45.066201,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557629,1.416719,0.299236,0.016098,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.742872,tube-mpc,0,-126.340000,54.885000,-10.050578,-1.702439,-10.370000,-2.255000,0.319422,0.552561,8.325081,3.323933,0.213464,3.323933,8.325081,0.020000,0.960000,8,58,8.426048,57.903244,8.426048,57.903244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.692976,-34.678465,30.377798,41.619049,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555981,1.453199,0.209194,0.015117,0.500175,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.752868,tube-mpc,0,-126.340000,54.885000,-9.955791,-1.674471,-10.280000,-2.205000,0.324209,0.530529,8.812998,5.824507,0.335443,5.824507,8.812998,0.010000,0.750000,11,48,11.180143,48.365211,11.180143,48.365211,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.264480,-33.598016,35.609734,42.475063,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557951,1.416386,0.195767,0.015117,0.500866,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.762869,tube-mpc,0,-126.340000,54.885000,-9.858520,-1.651491,-10.180000,-2.155000,0.321480,0.503509,9.239925,4.787684,0.762370,4.787684,9.239925,0.030000,0.570000,8,66,8.315950,65.771865,8.315950,65.771865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.331663,-32.669739,36.890512,43.824580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556833,1.417191,0.180026,0.014188,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.772869,tube-mpc,0,-126.340000,54.885000,-9.758670,-1.633517,-10.080000,-2.135000,0.321330,0.501483,9.971800,-0.701380,0.152474,-0.701380,9.971800,0.030000,0.590000,4,105,3.531770,105.023151,3.531770,105.023151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.881170,-32.486972,36.300183,44.341754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558074,1.415423,0.233435,0.014662,0.500452,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.782866,tube-mpc,0,-126.340000,54.885000,-9.656120,-1.620539,-9.970000,-2.165000,0.313880,0.544461,10.947634,-3.994819,0.335443,-3.994819,10.947634,0.030000,0.770000,-4,107,-3.593016,106.750000,-3.593016,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.266788,-33.542553,37.510803,50.993530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556919,1.416126,0.285304,0.014855,0.500500,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.792869,tube-mpc,0,-126.340000,54.885000,-9.550638,-1.612528,-9.850000,-2.195000,0.299362,0.582472,11.557530,-2.775027,0.335443,-2.775027,11.557530,0.010000,0.920000,-4,93,-4.087354,92.617826,-4.087354,92.617826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.047140,-34.381901,34.115575,47.841606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556920,1.416194,0.299482,0.014471,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.802793,tube-mpc,0,-126.340000,54.885000,-9.443002,-1.609465,-9.730000,-2.205000,0.286998,0.595535,11.496540,0.701380,0.762370,0.701380,11.496540,-0.050000,0.920000,8,61,8.210389,60.512770,8.210389,60.512770,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.697478,-34.779494,32.007632,43.563154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555394,1.405181,0.175819,0.012466,0.504146,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.812786,tube-mpc,0,-126.340000,54.885000,-9.331482,-1.611253,-9.610000,-2.185000,0.278518,0.573747,11.984457,2.531068,0.945339,2.531068,11.984457,-0.030000,0.780000,6,50,6.468081,50.320944,6.468081,50.320944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.093001,-33.155043,35.419312,41.122731,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555766,1.411199,0.147356,0.014333,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.822869,tube-mpc,0,-126.340000,54.885000,-9.215613,-1.617955,-9.480000,-2.175000,0.264387,0.557045,11.862478,1.311276,0.457422,1.311276,11.862478,0.000000,0.580000,7,72,6.638585,72.353622,6.638585,72.353622,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.769248,-31.958065,34.022443,40.090179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556191,1.414335,0.179810,0.013890,0.500522,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.832871,tube-mpc,0,-126.340000,54.885000,-9.097225,-1.629396,-9.350000,-2.175000,0.252775,0.545604,12.960290,-1.738204,0.823360,-1.738204,12.960290,0.000000,0.580000,0,93,-0.441743,93.187482,-0.441743,93.187482,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.191752,-31.662249,34.459055,42.416122,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556350,1.414599,0.202979,0.015185,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.842870,tube-mpc,0,-126.340000,54.885000,-8.975304,-1.645524,-9.210000,-2.215000,0.234696,0.569476,13.814145,-4.482736,0.274453,-4.482736,13.814145,-0.010000,0.710000,-5,103,-5.212257,103.013151,-5.212257,103.013151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.754289,-32.297455,32.692185,44.530925,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555925,1.414042,0.234977,0.014675,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.852869,tube-mpc,0,-126.340000,54.885000,-8.849673,-1.666254,-9.070000,-2.245000,0.220327,0.578746,13.936124,-3.323933,0.396432,-3.323933,13.936124,-0.030000,0.840000,0,79,-0.450204,79.202808,-0.450204,79.202808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.635145,-33.306584,31.601168,44.888643,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556750,1.414476,0.271659,0.014891,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.862871,tube-mpc,0,-126.340000,54.885000,-8.720173,-1.691492,-8.920000,-2.275000,0.199827,0.583508,14.302062,-0.823360,0.518412,-0.823360,14.302062,-0.040000,0.820000,2,56,1.779663,56.011561,1.779663,56.011561,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.378468,-32.890514,31.294008,39.665107,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557617,1.415978,0.190834,0.016352,0.500512,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.872865,tube-mpc,0,-126.340000,54.885000,-8.586844,-1.721091,-8.760000,-2.275000,0.173156,0.553909,14.850968,0.396432,0.640391,0.396432,14.850968,-0.030000,0.660000,-1,53,-0.868238,53.013808,-0.868238,53.013808,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.396565,-31.471050,30.428137,36.030319,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557069,1.414792,0.176815,0.019340,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.882795,tube-mpc,0,-126.340000,54.885000,-8.450340,-1.754721,-8.620000,-2.285000,0.169660,0.530279,14.850968,-1.494245,-0.030495,-1.494245,14.850968,0.000000,0.590000,-1,69,-0.735820,69.066503,-0.735820,69.066503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.915969,-30.301366,28.090714,33.692589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553205,1.406149,0.148164,0.012883,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.892866,tube-mpc,0,-126.340000,54.885000,-8.307717,-1.792987,-8.460000,-2.305000,0.152283,0.512013,14.972947,-4.604715,0.091484,-4.604715,14.972947,-0.040000,0.700000,6,80,5.687604,80.236395,5.687604,80.236395,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.871179,-29.767435,28.298133,35.513707,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559147,1.610873,0.202836,0.022693,0.500289,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007904,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.902746,tube-mpc,0,-126.340000,54.885000,-8.163596,-1.834459,-8.310000,-2.355000,0.146404,0.520541,15.155916,-6.068465,1.006328,-6.068465,15.155916,-0.050000,0.650000,10,95,9.895407,95.073253,9.895407,95.073253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.457083,-28.823427,33.454401,40.422994,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544834,1.438314,0.219266,0.018412,0.500454,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.912747,tube-mpc,0,-126.340000,54.885000,-8.013382,-1.880254,-8.160000,-2.405000,0.146618,0.524746,15.521854,-5.214611,0.396432,-5.214611,15.521854,-0.020000,0.900000,8,63,8.073494,63.289586,8.073494,63.289586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.539326,-28.973096,35.607107,44.369650,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547214,1.425472,0.201195,0.013331,0.500353,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.922797,tube-mpc,0,-126.340000,54.885000,-7.857998,-1.929968,-8.000000,-2.455000,0.142002,0.525032,15.399875,-2.897006,0.579401,-2.897006,15.399875,0.040000,0.740000,7,55,7.171125,54.500869,7.171125,54.500869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.455335,-28.126104,37.156134,41.837060,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553378,1.410243,0.148650,0.013800,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.932797,tube-mpc,0,-126.340000,54.885000,-7.698887,-1.982946,-7.830000,-2.475000,0.131113,0.492054,15.826802,-2.226120,0.640391,-2.226120,15.826802,0.030000,0.620000,9,54,9.484518,53.774928,9.484518,53.774928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.358805,-27.235113,35.995220,39.074764,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552564,1.404861,0.142242,0.012930,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.942871,tube-mpc,0,-126.340000,54.885000,-7.534031,-2.039663,-7.660000,-2.525000,0.125969,0.485337,16.863625,-3.811850,0.884349,-3.811850,16.863625,0.000000,0.540000,9,71,8.989071,70.822890,8.989071,70.822890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.846060,-25.854894,38.436485,39.771183,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557903,1.417811,0.183426,0.015019,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.952801,tube-mpc,0,-126.340000,54.885000,-7.366964,-2.098686,-7.480000,-2.565000,0.113036,0.466314,17.473521,-5.519559,1.067318,-5.519559,17.473521,0.050000,0.590000,1,77,0.627065,76.938554,0.627065,76.938554,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.021172,-25.085735,39.425080,41.760686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551615,1.403987,0.150116,0.012732,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.962785,tube-mpc,0,-126.340000,54.885000,-7.194441,-2.160935,-7.290000,-2.625000,0.095559,0.464065,18.815292,-6.312424,1.067318,-6.312424,18.815292,0.030000,0.680000,-6,73,-5.672756,73.051067,-5.672756,73.051067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.067605,-24.857466,37.363785,41.688606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552696,1.402691,0.152334,0.013746,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.972876,tube-mpc,0,-126.340000,54.885000,-7.015383,-2.226617,-7.090000,-2.675000,0.074617,0.448383,18.998261,-4.543725,1.250287,-4.543725,18.998261,0.040000,0.690000,-5,54,-4.960097,54.090384,-4.960097,54.090384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.076110,-24.801168,35.102085,39.383357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557963,1.415771,0.196270,0.014853,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.982871,tube-mpc,0,-126.340000,54.885000,-6.833403,-2.294197,-6.890000,-2.725000,0.056597,0.430803,19.425188,-2.897006,0.579401,-2.897006,19.425188,0.060000,0.620000,-7,43,-6.955836,42.652269,-6.955836,42.652269,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.633726,-23.896935,36.023700,36.518026,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556632,1.414310,0.183080,0.015126,0.500221,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
4.992868,tube-mpc,0,-126.340000,54.885000,-6.646788,-2.364086,-6.690000,-2.755000,0.043212,0.390914,19.486178,-4.421746,0.823360,-4.421746,19.486178,0.000000,0.510000,4,59,3.802459,59.457515,3.802459,59.457515,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.691817,-22.229470,38.341921,37.018699,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558170,1.419938,0.181127,0.014990,0.500170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.002870,tube-mpc,0,-126.340000,54.885000,-6.455527,-2.436076,-6.500000,-2.805000,0.044473,0.368924,19.608157,-5.702528,0.762370,-5.702528,19.608157,0.030000,0.510000,4,67,4.217724,67.488041,4.217724,67.488041,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.235293,-19.887719,40.153064,38.970059,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558321,1.414060,0.180961,0.014216,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.012799,tube-mpc,0,-126.340000,54.885000,-6.261180,-2.509367,-6.300000,-2.865000,0.038820,0.355633,18.449355,-6.129455,0.640391,-6.129455,18.449355,-0.030000,0.540000,26,67,26.203019,66.651827,26.203019,66.651827,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.197358,-18.141034,43.854697,43.546714,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555955,1.402722,0.153857,0.013907,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.022871,tube-mpc,0,-126.340000,54.885000,-6.059548,-2.585332,-6.110000,-2.925000,0.050452,0.339668,18.388365,-5.885497,0.823360,-5.885497,18.388365,0.050000,0.620000,23,55,23.492829,54.903861,23.492829,54.903861,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.573825,-14.428839,50.252491,50.837853,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557269,1.413882,0.193035,0.014625,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.032867,tube-mpc,0,-126.340000,54.885000,-5.855041,-2.662096,-5.920000,-2.975000,0.064959,0.312904,18.449355,-4.665705,0.762370,-4.665705,18.449355,0.140000,0.580000,18,45,17.657854,44.829669,17.657854,44.829669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.535731,-12.137395,57.401899,52.846799,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557652,1.412286,0.175978,0.019295,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.042795,tube-mpc,0,-126.340000,54.885000,-5.647695,-2.739449,-5.720000,-3.035000,0.072305,0.295551,19.913105,-4.055809,1.311276,-4.055809,19.913105,0.150000,0.480000,9,46,8.929138,46.323109,8.929138,46.323109,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.017425,-10.353711,58.592321,52.341282,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551134,1.402032,0.138659,0.012883,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.052876,tube-mpc,0,-126.340000,54.885000,-5.432951,-2.818876,-5.500000,-3.095000,0.067049,0.276124,22.413679,-6.129455,1.555235,-6.129455,22.413679,0.120000,0.460000,-6,63,-6.042927,62.935606,-6.042927,62.935606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.614440,-8.180883,55.901039,51.064557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557920,1.413420,0.182214,0.015114,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.062872,tube-mpc,0,-126.340000,54.885000,-5.215930,-2.898275,-5.270000,-3.165000,0.054070,0.266725,23.328523,-6.800341,1.860183,-6.800341,23.328523,0.040000,0.520000,-2,63,-1.810278,63.018694,-1.810278,63.018694,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.089798,-6.808865,50.254501,46.259064,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558296,1.415070,0.180710,0.014002,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.072867,tube-mpc,0,-126.340000,54.885000,-4.995054,-2.978034,-5.030000,-3.235000,0.034946,0.256966,22.413679,-7.471226,1.738204,-7.471226,22.413679,0.000000,0.580000,13,63,13.457237,62.614013,13.457237,62.614013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.982400,-4.427896,47.555268,44.754426,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559236,1.486077,0.193862,0.015793,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.082869,tube-mpc,0,-126.340000,54.885000,-4.770278,-3.057975,-4.800000,-3.295000,0.029722,0.237025,21.864772,-5.519559,1.677214,-5.519559,21.864772,0.020000,0.580000,20,45,20.495306,45.407329,20.495306,45.407329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.926369,-1.579224,50.829546,48.462167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557874,1.412454,0.176361,0.017898,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.092871,tube-mpc,0,-126.340000,54.885000,-4.541919,-3.137790,-4.570000,-3.355000,0.028081,0.217210,21.559824,-4.787684,1.189297,-4.787684,21.559824,0.100000,0.530000,17,42,16.970022,42.016268,16.970022,42.016268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.602532,1.599067,58.558779,56.545964,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559577,1.412061,0.179842,0.014189,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.102873,tube-mpc,0,-126.340000,54.885000,-4.310156,-3.217231,-4.350000,-3.405000,0.039844,0.187769,21.925762,-4.970653,1.006328,-4.970653,21.925762,0.130000,0.430000,14,51,14.256979,50.726281,14.256979,50.726281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.046529,3.737181,61.321098,58.199797,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557001,1.413892,0.182470,0.015438,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.112796,tube-mpc,0,-126.340000,54.885000,-4.077113,-3.295408,-4.120000,-3.465000,0.042887,0.169592,21.681804,-6.373413,1.128308,-6.373413,21.681804,0.090000,0.460000,24,60,24.177380,59.551920,24.177380,59.551920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.583581,5.504484,58.479585,56.012679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553597,1.400838,0.140853,0.012951,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.122794,tube-mpc,0,-126.340000,54.885000,-3.839361,-3.373293,-3.900000,-3.535000,0.060639,0.161707,21.986752,-6.922320,1.616224,-6.922320,21.986752,0.140000,0.520000,20,60,19.733998,59.675366,19.733998,59.675366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.640562,8.051801,59.067687,57.405747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552012,1.400543,0.134869,0.012666,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.132868,tube-mpc,0,-126.340000,54.885000,-3.597056,-3.450620,-3.670000,-3.605000,0.072944,0.154380,22.596648,-6.068465,1.799193,-6.068465,22.596648,0.170000,0.560000,14,50,14.154031,49.980203,14.154031,49.980203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.338975,10.055065,60.914738,58.620477,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559202,1.411940,0.175911,0.016272,0.500277,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.142870,tube-mpc,0,-126.340000,54.885000,-3.354000,-3.526003,-3.440000,-3.665000,0.086000,0.138997,22.352689,-5.946486,1.433256,-5.946486,22.352689,0.160000,0.490000,21,55,20.804160,55.455172,20.804160,55.455172,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.593612,12.421351,60.856493,58.771915,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557075,1.413095,0.178984,0.013997,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.152874,tube-mpc,0,-126.340000,54.885000,-3.108725,-3.599755,-3.210000,-3.725000,0.101275,0.125245,23.084564,-5.031642,1.616224,-5.031642,23.084564,0.160000,0.490000,18,49,18.446781,49.032657,18.446781,49.032657,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.315933,14.762908,58.286908,56.520490,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557254,1.412446,0.179946,0.015133,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.162869,tube-mpc,0,-126.340000,54.885000,-2.861722,-3.671572,-2.970000,-3.775000,0.108278,0.103428,23.694460,-4.543725,1.494245,-4.543725,23.694460,0.170000,0.460000,14,48,14.192155,47.677141,14.192155,47.677141,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.844332,16.850216,61.075473,59.307210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556880,1.412183,0.177400,0.018924,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.172871,tube-mpc,0,-126.340000,54.885000,-2.612933,-3.741315,-2.720000,-3.815000,0.107067,0.073685,24.731284,-4.543725,1.494245,-4.543725,24.731284,0.140000,0.450000,10,48,10.048238,48.175317,10.048238,48.175317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.783794,18.475378,59.665380,58.368543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557056,1.409940,0.172687,0.019400,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.182876,tube-mpc,0,-126.340000,54.885000,-2.362724,-3.808729,-2.480000,-3.865000,0.117276,0.056271,25.219201,-5.031642,1.616224,-5.031642,25.219201,0.130000,0.460000,9,52,8.538256,52.357849,8.538256,52.357849,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.228477,20.116381,57.457153,57.076191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556928,1.409895,0.178239,0.014096,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.192864,tube-mpc,0,-126.340000,54.885000,-2.111949,-3.873442,-2.210000,-3.925000,0.098051,0.051558,25.585138,-5.214611,1.799193,-5.214611,25.585138,0.100000,0.450000,8,57,7.951079,57.481439,7.951079,57.481439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.178090,21.956529,55.222733,55.943031,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556769,1.408777,0.177901,0.018337,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.202867,tube-mpc,0,-126.340000,54.885000,-1.860110,-3.935445,-1.950000,-3.975000,0.089890,0.039555,25.829097,-5.702528,1.616224,-5.702528,25.829097,0.090000,0.490000,6,60,6.335206,60.065495,6.335206,60.065495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.507314,23.771510,53.689898,55.440188,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557855,1.409090,0.164659,0.014022,0.500143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.212871,tube-mpc,0,-126.340000,54.885000,-1.607893,-3.994424,-1.690000,-4.035000,0.082107,0.040576,25.951076,-5.580549,1.921172,-5.580549,25.951076,0.070000,0.560000,7,56,6.802967,56.213616,6.802967,56.213616,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.733864,25.397572,52.762131,55.248137,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558559,1.406581,0.165147,0.020832,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.222866,tube-mpc,0,-126.340000,54.885000,-1.355903,-4.050110,-1.430000,-4.085000,0.074097,0.034890,25.646128,-3.933829,2.104141,-3.933829,25.646128,0.070000,0.600000,9,42,8.688904,41.886032,8.688904,41.886032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.804727,26.953453,51.816105,54.645520,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558153,1.406284,0.178320,0.019168,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.232868,tube-mpc,0,-126.340000,54.885000,-1.104086,-4.102387,-1.160000,-4.125000,0.055914,0.022613,25.951076,-3.262944,1.921172,-3.262944,25.951076,0.090000,0.480000,2,49,1.500567,49.089761,1.500567,49.089761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.641387,29.079609,53.160521,58.020869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557590,1.406254,0.177320,0.018195,0.500268,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.242867,tube-mpc,0,-126.340000,54.885000,-0.853034,-4.151006,-0.900000,-4.175000,0.046966,0.023994,25.646128,-4.238777,1.799193,-4.238777,25.646128,0.070000,0.450000,4,64,3.938660,64.238130,3.938660,64.238130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.376549,30.502903,53.846689,58.640890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556412,1.408061,0.177179,0.016386,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.252865,tube-mpc,0,-126.340000,54.885000,-0.603091,-4.195783,-0.640000,-4.215000,0.036909,0.019217,26.012065,-4.360757,2.043152,-4.360757,26.012065,0.050000,0.510000,1,64,0.766445,64.022419,0.766445,64.022419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.374304,31.012256,51.855606,57.417099,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556573,1.406192,0.165122,0.015564,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.262865,tube-mpc,0,-126.340000,54.885000,-0.354560,-4.236549,-0.380000,-4.255000,0.025440,0.018451,25.524149,-3.811850,2.165131,-3.811850,25.524149,0.060000,0.590000,0,56,0.447439,56.288711,0.447439,56.288711,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.753207,31.890275,51.745080,58.491840,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557611,1.405768,0.162928,0.012862,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.272803,tube-mpc,0,-126.340000,54.885000,-0.109350,-4.272912,-0.130000,-4.285000,0.020650,0.012088,24.487325,-1.860183,2.775027,-1.860183,24.487325,0.040000,0.570000,10,46,9.831550,45.557881,9.831550,45.557881,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.256753,33.009921,49.493671,58.305952,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552965,1.393685,0.143839,0.012993,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.282868,tube-mpc,0,-126.340000,54.885000,0.136781,-4.305356,0.120000,-4.305000,0.016781,-0.000356,23.816440,-1.067318,1.860183,-1.067318,23.816440,0.060000,0.510000,11,47,10.803648,47.308414,10.803648,47.308414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.661392,34.205365,47.919567,59.155771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557470,1.403900,0.178362,0.020131,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.292868,tube-mpc,0,-126.340000,54.885000,0.378747,-4.333064,0.350000,-4.315000,0.028747,-0.018064,22.474668,-1.067318,1.311276,-1.067318,22.474668,0.080000,0.460000,18,55,17.877558,55.000196,17.877558,55.000196,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.802526,35.237579,48.952004,61.196499,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557237,1.403043,0.175307,0.019477,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.302864,tube-mpc,0,-126.340000,54.885000,0.617656,-4.356107,0.580000,-4.335000,0.037656,-0.021107,21.742793,-1.433256,1.860183,-1.433256,21.742793,0.140000,0.480000,14,61,13.918208,60.918905,13.918208,60.918905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.783300,35.667633,50.348862,61.832772,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556783,1.404506,0.176411,0.017585,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.312868,tube-mpc,0,-126.340000,54.885000,0.853422,-4.374375,0.810000,-4.345000,0.043422,-0.029375,21.559824,-1.616224,1.799193,-1.616224,21.559824,0.130000,0.540000,13,61,12.954194,61.179726,12.954194,61.179726,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.084676,36.104040,51.999468,62.826828,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556770,1.404242,0.177157,0.020011,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.322872,tube-mpc,0,-126.340000,54.885000,1.085483,-4.387724,1.040000,-4.355000,0.045483,-0.032724,21.132897,-0.579401,1.860183,-0.579401,21.132897,0.150000,0.560000,10,55,10.171194,55.388009,10.171194,55.388009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.009527,36.630417,50.725679,62.568923,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556201,1.402593,0.175484,0.018516,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.332870,tube-mpc,0,-126.340000,54.885000,1.313317,-4.396035,1.260000,-4.345000,0.053317,-0.051035,20.766960,0.823360,1.738204,0.823360,20.766960,0.150000,0.550000,10,48,9.706385,47.711619,9.706385,47.711619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.347248,37.457594,50.201074,62.336355,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556312,1.403430,0.172733,0.018053,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.342865,tube-mpc,0,-126.340000,54.885000,1.536626,-4.399214,1.470000,-4.335000,0.066626,-0.064214,20.462012,1.677214,1.616224,1.677214,20.462012,0.130000,0.520000,11,47,11.422493,46.815923,11.422493,46.815923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.642681,38.554687,50.325774,62.585176,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557605,1.401112,0.178880,0.019717,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.352873,tube-mpc,0,-126.340000,54.885000,1.755405,-4.397167,1.690000,-4.315000,0.065405,-0.082167,20.888939,1.189297,1.860183,1.189297,20.888939,0.130000,0.470000,2,59,2.279695,58.553737,2.279695,58.553737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.620794,39.740118,52.621115,64.562605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556149,1.401425,0.174970,0.016745,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.362870,tube-mpc,0,-126.340000,54.885000,1.968783,-4.389816,1.910000,-4.315000,0.058783,-0.074816,21.376856,0.213464,1.921172,0.213464,21.376856,0.120000,0.510000,-8,69,-7.920864,69.131159,-7.920864,69.131159,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.329012,40.474990,55.068225,66.575816,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558310,1.401073,0.176548,0.017707,0.500148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.372871,tube-mpc,0,-126.340000,54.885000,2.176693,-4.377087,2.130000,-4.305000,0.046693,-0.072087,20.705970,1.250287,2.043152,1.250287,20.705970,0.070000,0.580000,-3,60,-3.173449,60.248761,-3.173449,60.248761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.315792,40.310845,58.044930,68.404191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555996,1.402294,0.165994,0.015697,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.382747,tube-mpc,0,-126.340000,54.885000,2.376268,-4.359184,2.340000,-4.295000,0.036268,-0.064184,19.669147,2.226120,1.860183,2.226120,19.669147,0.060000,0.590000,0,57,0.438647,56.775893,0.438647,56.775893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.382728,40.722734,62.996412,71.946001,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552521,1.401661,0.177301,0.012673,0.500546,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.392739,tube-mpc,0,-126.340000,54.885000,2.572038,-4.335630,2.530000,-4.265000,0.042038,-0.070630,18.632323,3.201954,1.677214,3.201954,18.632323,0.050000,0.560000,5,56,5.172390,55.993702,5.172390,55.993702,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.077332,41.477366,67.601746,75.806697,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572054,1.402685,0.143753,0.013708,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.402872,tube-mpc,0,-126.340000,54.885000,2.763905,-4.306124,2.720000,-4.235000,0.043905,-0.071124,18.022427,3.506902,1.372266,3.506902,18.022427,0.050000,0.550000,4,60,3.973141,59.559459,3.973141,59.559459,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.666909,42.063879,72.134295,79.773911,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556926,1.399070,0.176046,0.016844,0.500435,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.412739,tube-mpc,0,-126.340000,54.885000,2.944005,-4.271927,2.910000,-4.195000,0.034005,-0.076927,16.619667,3.872840,1.555235,3.872840,16.619667,0.070000,0.520000,6,64,5.635272,64.148774,5.635272,64.148774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.616471,42.289587,74.505634,81.681453,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560280,1.702067,0.234126,0.031926,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008040,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.422715,tube-mpc,0,-126.340000,54.885000,3.119043,-4.231862,3.080000,-4.165000,0.039043,-0.066862,15.155916,4.055809,1.799193,4.055809,15.155916,-0.020000,0.570000,23,65,22.993682,64.604387,22.993682,64.604387,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.417664,41.863735,76.768200,82.857870,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.536597,1.421634,0.174674,0.016572,0.500790,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.432717,tube-mpc,0,-126.340000,54.885000,3.287147,-4.186149,3.230000,-4.115000,0.057147,-0.071149,14.363051,4.482736,1.799193,4.482736,14.363051,0.080000,0.630000,12,60,11.874154,60.252821,11.874154,60.252821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.134506,40.614426,81.547308,88.177106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555653,1.702904,0.230228,0.029970,0.500695,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008030,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.442718,tube-mpc,0,-126.340000,54.885000,3.447556,-4.134904,3.370000,-4.065000,0.077556,-0.069904,13.631176,5.397580,1.250287,5.397580,13.631176,0.120000,0.590000,7,61,6.688351,61.408443,6.688351,61.408443,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.431424,39.934435,79.754741,86.847567,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549848,1.428636,0.192453,0.016391,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.452723,tube-mpc,0,-126.340000,54.885000,3.600101,-4.078124,3.520000,-4.015000,0.080101,-0.063124,13.021280,5.336590,1.006328,5.336590,13.021280,0.120000,0.590000,4,68,3.738326,67.639749,3.738326,67.639749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.089445,39.171980,77.999069,83.145637,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569849,1.618476,0.236554,0.020399,0.500486,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.462718,tube-mpc,0,-126.340000,54.885000,3.744360,-4.015920,3.650000,-3.955000,0.094360,-0.060920,11.801488,5.641538,1.189297,5.641538,11.801488,0.110000,0.610000,8,69,8.464033,68.927813,8.464033,68.927813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.638155,37.735832,77.758949,80.853779,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547275,1.540965,0.245568,0.024082,0.500926,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007867,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.472784,tube-mpc,0,-126.340000,54.885000,3.881179,-3.947798,3.770000,-3.895000,0.111179,-0.052798,10.459717,6.007476,1.311276,6.007476,10.459717,0.140000,0.650000,9,68,9.497152,68.108993,9.497152,68.108993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.468023,36.008231,79.743479,82.304952,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580090,1.435298,0.201773,0.038892,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.482719,tube-mpc,0,-126.340000,54.885000,4.007725,-3.875218,3.870000,-3.825000,0.137725,-0.050218,9.239925,7.532216,0.884349,7.532216,9.239925,0.120000,0.650000,17,61,17.053260,60.759388,17.053260,60.759388,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-114.749448,34.209276,79.580235,81.523408,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546571,1.666445,0.217260,0.021171,0.500264,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007962,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.492741,tube-mpc,0,-126.340000,54.885000,4.126632,-3.796701,3.970000,-3.745000,0.156632,-0.051701,7.654195,8.447060,0.701380,8.447060,7.654195,0.140000,0.600000,22,62,21.999886,62.204966,21.999886,62.204966,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-118.551079,32.812205,80.819350,83.739114,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565035,1.395929,0.160961,0.013149,0.500162,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.502800,tube-mpc,0,-126.340000,54.885000,4.237005,-3.712609,4.050000,-3.665000,0.187005,-0.047609,6.373413,8.203101,0.823360,8.203101,6.373413,0.150000,0.610000,26,69,25.839354,68.509710,25.839354,68.509710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.235471,31.447450,79.197619,82.019018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553546,1.395997,0.152317,0.013140,0.500216,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.512796,tube-mpc,0,-126.340000,54.885000,4.337631,-3.623898,4.120000,-3.575000,0.217631,-0.048898,5.763517,8.020133,0.518412,8.020133,5.763517,0.210000,0.630000,17,73,17.352557,72.869984,17.352557,72.869984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.027694,29.692372,77.870048,80.184829,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554785,1.388284,0.151896,0.013552,0.500155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.522783,tube-mpc,0,-126.340000,54.885000,4.429042,-3.530245,4.180000,-3.495000,0.249042,-0.035245,5.153621,8.325081,0.457422,8.325081,5.153621,0.220000,0.680000,15,72,14.735431,71.745604,14.735431,71.745604,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.316135,27.874110,74.834925,75.909084,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555655,1.389763,0.155316,0.014024,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.532870,tube-mpc,0,-126.340000,54.885000,4.512023,-3.430663,4.230000,-3.405000,0.282023,-0.025663,4.665705,8.508050,0.640391,8.508050,4.665705,0.210000,0.710000,14,73,14.017886,72.692226,14.017886,72.692226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.664488,26.372473,74.171921,73.919193,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558381,1.396965,0.195229,0.015800,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.542866,tube-mpc,0,-126.340000,54.885000,4.584927,-3.327142,4.280000,-3.315000,0.304927,-0.012142,3.079975,9.239925,0.945339,9.239925,3.079975,0.190000,0.700000,24,73,23.634726,73.307134,23.634726,73.307134,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.070020,24.850800,73.267920,71.745481,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561142,1.395164,0.187557,0.017445,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.552873,tube-mpc,0,-126.340000,54.885000,4.648548,-3.218839,4.320000,-3.215000,0.328548,-0.003839,2.714037,9.849821,0.335443,9.849821,2.714037,0.240000,0.710000,14,72,14.233415,72.177002,14.233415,72.177002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.803603,23.219725,74.135874,72.741381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558955,1.398532,0.195480,0.014990,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.562871,tube-mpc,0,-126.340000,54.885000,4.702749,-3.106083,4.350000,-3.105000,0.352749,-0.001083,1.372266,10.581696,0.640391,10.581696,1.372266,0.250000,0.700000,18,71,17.554204,71.336950,17.554204,71.336950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-123.706856,22.047372,70.548518,68.637271,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556639,1.396219,0.189735,0.018591,0.500330,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.572868,tube-mpc,0,-126.340000,54.885000,4.747587,-2.988938,4.370000,-2.995000,0.377587,0.006062,0.457422,10.886644,0.518412,10.886644,0.457422,0.240000,0.680000,20,75,20.494643,75.126229,20.494643,75.126229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-122.606171,21.255119,69.460628,67.188496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558673,1.396834,0.187578,0.017407,0.500523,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.582867,tube-mpc,0,-126.340000,54.885000,4.783094,-2.867544,4.380000,-2.885000,0.403094,0.017456,-0.396432,10.886644,0.579401,10.886644,-0.396432,0.230000,0.690000,23,79,22.869037,79.144120,22.869037,79.144120,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.071251,20.343789,67.576590,64.956983,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558592,1.396257,0.188649,0.018699,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.592818,tube-mpc,0,-126.340000,54.885000,4.809214,-2.742663,4.390000,-2.775000,0.419214,0.032337,-0.701380,10.581696,0.152474,10.581696,-0.701380,0.220000,0.730000,20,83,19.601671,82.980320,19.601671,82.980320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.085538,19.315401,65.964239,63.037834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548068,1.395862,0.189307,0.013345,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.602744,tube-mpc,0,-126.340000,54.885000,4.826179,-2.614242,4.390000,-2.655000,0.436179,0.040758,-1.067318,10.764665,0.396432,10.764665,-1.067318,0.260000,0.780000,10,81,10.457147,81.090980,10.457147,81.090980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-116.254944,18.148555,63.424329,59.932780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539313,1.386030,0.154085,0.013691,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.612877,tube-mpc,0,-126.340000,54.885000,4.834234,-2.479325,4.370000,-2.545000,0.464234,0.065675,-1.006328,11.130602,0.091484,11.130602,-1.006328,0.100000,0.780000,24,84,24.273818,83.590227,24.273818,83.590227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.280548,17.376867,61.524338,57.322560,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557240,1.420249,0.193855,0.016450,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.622867,tube-mpc,0,-126.340000,54.885000,4.833135,-2.342751,4.360000,-2.425000,0.473135,0.082249,-2.043152,11.618519,0.213464,11.618519,-2.043152,0.230000,0.790000,10,83,10.013887,83.238612,10.013887,83.238612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-109.872648,16.032348,62.023210,57.642503,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557179,1.396317,0.188955,0.018977,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.632867,tube-mpc,0,-126.340000,54.885000,4.823194,-2.202661,4.350000,-2.295000,0.473194,0.092339,-2.653048,11.862478,0.335443,11.862478,-2.653048,0.100000,0.800000,23,84,23.407684,84.172230,23.407684,84.172230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.565349,14.646621,58.672817,56.307969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558936,1.395818,0.188109,0.022302,0.500423,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.642869,tube-mpc,0,-126.340000,54.885000,4.804569,-2.059350,4.330000,-2.175000,0.474569,0.115650,-2.531068,11.740498,-0.091484,11.740498,-2.531068,0.190000,0.800000,4,90,3.818317,89.784782,3.818317,89.784782,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.309886,13.378102,58.913820,54.659266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557863,1.396158,0.189132,0.017692,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.652867,tube-mpc,0,-126.340000,54.885000,4.777471,-1.913119,4.310000,-2.055000,0.467471,0.141881,-2.409089,12.228415,0.518412,12.228415,-2.409089,0.180000,0.840000,-5,87,-5.123199,87.229136,-5.123199,87.229136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-94.782738,11.199140,56.381486,57.617791,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558111,1.408879,0.236156,0.015977,0.500536,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.662743,tube-mpc,0,-126.340000,54.885000,4.742589,-1.765944,4.290000,-1.925000,0.452589,0.159056,-2.592058,12.350394,0.640391,12.350394,-2.592058,0.070000,0.840000,2,90,1.753787,89.956560,1.753787,89.956560,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-88.227371,9.694547,55.263959,55.010543,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538157,1.390562,0.169351,0.012546,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007616,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.672714,tube-mpc,0,-126.340000,54.885000,4.699424,-1.614792,4.270000,-1.795000,0.429424,0.180208,-3.567892,13.204249,0.396432,13.204249,-3.567892,0.150000,0.850000,-8,86,-8.481058,86.186527,-8.481058,86.186527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-83.652504,7.919348,55.679488,55.016253,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539615,1.386971,0.176437,0.012706,0.501526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.682745,tube-mpc,0,-126.340000,54.885000,4.648201,-1.460351,4.240000,-1.655000,0.408201,0.194649,-3.872840,13.631176,-0.091484,13.631176,-3.872840,0.090000,0.830000,-7,88,-7.026332,87.562706,-7.026332,87.562706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.480377,6.670976,55.185248,55.899920,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582677,1.396116,0.199740,0.014755,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.692813,tube-mpc,0,-126.340000,54.885000,4.589203,-1.303132,4.200000,-1.505000,0.389203,0.201868,-4.360757,13.936124,0.274453,13.936124,-4.360757,0.100000,0.840000,-12,87,-11.949192,86.543106,-11.949192,86.543106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.387488,5.341036,55.277185,56.070355,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557321,1.394897,0.199842,0.015600,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.702867,tube-mpc,0,-126.340000,54.885000,4.523022,-1.144174,4.170000,-1.365000,0.353022,0.220826,-4.726694,15.338885,0.335443,15.338885,-4.726694,0.030000,0.830000,-9,79,-8.744782,79.233414,-8.744782,79.233414,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.755239,3.937830,55.385667,57.803325,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552137,1.395649,0.201154,0.014437,0.500550,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.712819,tube-mpc,0,-126.340000,54.885000,4.450669,-0.985077,4.120000,-1.205000,0.330669,0.219923,-5.763517,16.009771,0.396432,16.009771,-5.763517,0.030000,0.820000,-7,76,-6.864314,75.519145,-6.864314,75.519145,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.870676,3.294947,55.438899,56.542656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557017,1.395373,0.187494,0.015376,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.722874,tube-mpc,0,-126.340000,54.885000,4.371008,-0.822811,4.070000,-1.045000,0.301008,0.222189,-6.129455,15.521854,0.518412,15.521854,-6.129455,-0.020000,0.780000,-5,84,-5.066011,84.289976,-5.066011,84.289976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.860900,3.090636,55.066281,56.148141,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555989,1.394065,0.189508,0.018033,0.500339,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.732874,tube-mpc,0,-126.340000,54.885000,4.285600,-0.660120,4.010000,-0.885000,0.275600,0.224880,-6.739351,15.643833,0.579401,15.643833,-6.739351,-0.030000,0.780000,-5,85,-5.402683,84.938411,-5.402683,84.938411,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.999190,1.895483,53.202394,57.096785,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556778,1.395216,0.187341,0.018282,0.500329,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.742806,tube-mpc,0,-126.340000,54.885000,4.195036,-0.497440,3.960000,-0.725000,0.235036,0.227560,-6.617372,15.765812,-0.030495,15.765812,-6.617372,0.010000,0.820000,-20,81,-19.673366,81.118435,-19.673366,81.118435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.287145,0.513217,52.339010,57.975055,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558756,1.394479,0.187292,0.013047,0.500485,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.752865,tube-mpc,0,-126.340000,54.885000,4.097881,-0.331786,3.900000,-0.555000,0.197881,0.223214,-6.739351,15.765812,0.335443,15.765812,-6.739351,-0.050000,0.790000,-19,84,-18.915452,83.797333,-18.915452,83.797333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.460292,-0.149669,53.294984,61.491191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556753,1.395560,0.188825,0.018045,0.500258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.762792,tube-mpc,0,-126.340000,54.885000,3.997051,-0.167643,3.830000,-0.395000,0.167051,0.227357,-7.776174,16.680656,0.396432,16.680656,-7.776174,-0.100000,0.810000,-9,75,-9.416560,75.498453,-9.416560,75.498453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.844865,-0.811808,52.621155,60.505631,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555431,1.391435,0.160332,0.013963,0.503770,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.772876,tube-mpc,0,-126.340000,54.885000,3.890018,-0.000444,3.750000,-0.215000,0.140018,0.214556,-8.752008,17.290552,0.579401,17.290552,-8.752008,-0.120000,0.750000,-3,75,-3.004647,74.615186,-3.004647,74.615186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.314919,-0.599477,52.816745,58.414816,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560448,1.394898,0.177576,0.019365,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.782867,tube-mpc,0,-126.340000,54.885000,3.779823,0.165468,3.680000,-0.035000,0.099823,0.200468,-8.447060,17.229563,0.152474,17.229563,-8.447060,-0.040000,0.710000,-22,77,-21.760064,77.190367,-21.760064,77.190367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.619881,-0.440663,51.017151,56.790115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555739,1.519802,0.819390,0.035923,0.501285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008441,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.792727,tube-mpc,0,-126.340000,54.885000,3.667452,0.329264,3.610000,0.145000,0.057452,0.184264,-8.264091,17.473521,0.152474,17.473521,-8.264091,-0.090000,0.730000,-24,72,-23.819075,71.778860,-23.819075,71.778860,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.936751,-0.710782,51.866645,63.485467,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565356,1.515713,0.202899,0.028446,0.500247,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.802747,tube-mpc,0,-126.340000,54.885000,3.550046,0.495550,3.530000,0.325000,0.020046,0.170550,-8.873987,17.168573,0.579401,17.168573,-8.873987,-0.150000,0.700000,-16,75,-15.964486,75.176219,-15.964486,75.176219,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.740042,0.379148,50.948350,59.612275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556274,1.755075,0.233575,0.035270,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.812721,tube-mpc,0,-126.340000,54.885000,3.430407,0.660733,3.450000,0.505000,-0.019593,0.155733,-9.483883,16.924615,0.457422,16.924615,-9.483883,-0.170000,0.710000,-12,75,-12.489238,74.572530,-12.489238,74.572530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.860163,1.180311,48.863019,56.446501,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553243,1.512204,0.198595,0.018985,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.822747,tube-mpc,0,-126.340000,54.885000,3.307842,0.826227,3.360000,0.685000,-0.052158,0.141227,-9.910810,17.290552,0.213464,17.290552,-9.910810,-0.140000,0.710000,-16,69,-15.985805,69.490984,-15.985805,69.490984,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.131134,1.766976,46.825113,54.594168,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558340,1.726926,0.219269,0.031194,0.500541,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.832717,tube-mpc,0,-126.340000,54.885000,3.184149,0.990069,3.270000,0.865000,-0.085851,0.125069,-10.337738,17.046594,0.396432,17.046594,-10.337738,-0.130000,0.710000,-17,69,-17.117646,68.872098,-17.117646,68.872098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.539751,2.860502,46.080752,54.390664,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550031,1.485511,0.193900,0.017335,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.842718,tube-mpc,0,-126.340000,54.885000,3.058741,1.153503,3.170000,1.035000,-0.111259,0.118503,-10.154769,16.497687,0.701380,16.497687,-10.154769,-0.140000,0.680000,-20,74,-19.636441,74.426574,-19.636441,74.426574,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.351359,4.009840,45.315354,54.511333,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550305,1.440885,0.185123,0.014358,0.500529,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.852741,tube-mpc,0,-126.340000,54.885000,2.932226,1.316181,3.080000,1.185000,-0.147774,0.131181,-10.825654,15.399875,0.701380,15.399875,-10.825654,-0.130000,0.760000,-18,76,-18.375261,76.480346,-18.375261,76.480346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.268552,4.521040,43.430813,53.140256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557476,1.409309,0.142203,0.014413,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.862739,tube-mpc,0,-126.340000,54.885000,2.805676,1.477187,2.980000,1.335000,-0.174324,0.142187,-11.008623,14.728989,0.884349,14.728989,-11.008623,-0.160000,0.780000,-14,80,-14.304626,80.041035,-14.304626,80.041035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.825855,5.089872,42.635836,52.129878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555794,1.392198,0.152165,0.013198,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.872874,tube-mpc,0,-126.340000,54.885000,2.677542,1.638935,2.880000,1.485000,-0.202458,0.153935,-11.008623,13.143259,0.518412,13.143259,-11.008623,-0.130000,0.740000,-19,96,-19.243367,96.488384,-19.243367,96.488384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.765835,5.715392,42.187060,51.957312,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560024,1.404781,0.213102,0.016105,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.882869,tube-mpc,0,-126.340000,54.885000,2.551835,1.796835,2.770000,1.615000,-0.218165,0.181835,-11.557530,13.204249,0.518412,13.204249,-11.557530,-0.130000,0.820000,-14,91,-14.209115,90.743039,-14.209115,90.743039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.858536,4.635396,41.747864,55.244153,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557690,1.405425,0.226592,0.015137,0.500586,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.892867,tube-mpc,0,-126.340000,54.885000,2.427227,1.953036,2.670000,1.765000,-0.242773,0.188036,-10.886644,14.728989,0.701380,14.728989,-10.886644,-0.120000,0.870000,-20,72,-20.198923,72.211929,-20.198923,72.211929,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.029868,3.844979,42.823580,55.214703,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559267,1.402510,0.206790,0.014446,0.500522,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.902872,tube-mpc,0,-126.340000,54.885000,2.304182,2.107428,2.560000,1.935000,-0.255818,0.172428,-11.801488,15.765812,0.396432,15.765812,-11.801488,-0.130000,0.810000,-9,65,-8.919800,65.174430,-8.919800,65.174430,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.295214,3.989087,44.858272,58.950975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557934,1.403615,0.180559,0.018246,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.912866,tube-mpc,0,-126.340000,54.885000,2.183385,2.259622,2.460000,2.095000,-0.276615,0.164622,-11.191592,15.948781,0.823360,15.948781,-11.191592,-0.100000,0.720000,-15,69,-15.498785,68.831699,-15.498785,68.831699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.105859,4.114286,45.239564,61.136055,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559072,1.457482,0.186435,0.015155,0.504992,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.922869,tube-mpc,0,-126.340000,54.885000,2.065098,2.409763,2.350000,2.245000,-0.284902,0.164763,-11.130602,13.875134,0.579401,13.875134,-11.130602,-0.100000,0.690000,-14,87,-13.789135,86.797048,-13.789135,86.797048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.249244,3.722015,46.054361,59.896150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558655,1.403688,0.194516,0.013983,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.932877,tube-mpc,0,-126.340000,54.885000,1.949820,2.557699,2.250000,2.375000,-0.300180,0.182699,-10.886644,11.923467,0.518412,11.923467,-10.886644,-0.160000,0.740000,-6,99,-5.756644,98.821306,-5.756644,98.821306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.848680,2.648845,43.584690,58.008236,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555783,1.418427,0.210165,0.015261,0.500640,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.942870,tube-mpc,0,-126.340000,54.885000,1.838264,2.702999,2.160000,2.505000,-0.321736,0.197999,-10.093779,10.520706,0.884349,10.520706,-10.093779,-0.160000,0.870000,-10,98,-9.987011,98.222424,-9.987011,98.222424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.066268,1.175808,42.570612,56.788181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556582,1.403251,0.263411,0.014938,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.952801,tube-mpc,0,-126.340000,54.885000,1.731359,2.844905,2.070000,2.625000,-0.338641,0.219905,-9.300914,13.143259,1.128308,13.143259,-9.300914,-0.080000,0.920000,-23,72,-22.987489,71.907886,-22.987489,71.907886,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.369409,-0.991754,44.245384,59.446745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551866,1.390067,0.200503,0.012474,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.962870,tube-mpc,0,-126.340000,54.885000,1.627442,2.986158,1.990000,2.785000,-0.362558,0.201158,-8.203101,14.728989,0.701380,14.728989,-8.203101,-0.130000,0.840000,-23,61,-22.505309,60.743144,-22.505309,60.743144,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.897367,-1.688278,51.637586,66.202600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558547,1.404146,0.195610,0.014334,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.972801,tube-mpc,0,-126.340000,54.885000,1.529798,3.122786,1.910000,2.945000,-0.380202,0.177786,-8.081122,16.070760,0.701380,16.070760,-8.081122,-0.170000,0.710000,-13,57,-13.198738,56.659357,-13.198738,56.659357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.730044,-2.328651,52.436260,68.394782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560233,1.391416,0.154597,0.013622,0.501493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.982879,tube-mpc,0,-126.340000,54.885000,1.436049,3.258638,1.840000,3.095000,-0.403951,0.163638,-8.142112,14.241072,0.701380,14.241072,-8.142112,-0.150000,0.630000,-11,75,-10.819600,75.005464,-10.819600,75.005464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.565285,-2.642505,52.167410,68.364919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567955,1.404932,0.196004,0.015063,0.500506,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
5.992872,tube-mpc,0,-126.340000,54.885000,1.348823,3.390468,1.770000,3.225000,-0.421177,0.165468,-6.983309,11.191592,0.640391,11.191592,-6.983309,-0.130000,0.660000,-19,96,-19.166660,95.775441,-19.166660,95.775441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.179788,-3.587108,47.121336,60.965159,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555983,1.403162,0.205081,0.014368,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.002796,tube-mpc,0,-126.340000,54.885000,1.268221,3.518513,1.710000,3.335000,-0.441779,0.183513,-6.678361,10.276748,0.701380,10.276748,-6.678361,-0.130000,0.790000,-18,92,-17.687483,91.753340,-17.687483,91.753340,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.878611,-5.463476,44.837945,60.947272,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556178,1.391700,0.189631,0.013944,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.012749,tube-mpc,0,-126.340000,54.885000,1.193785,3.643993,1.650000,3.455000,-0.456215,0.188993,-6.190445,11.862478,1.006328,11.862478,-6.190445,-0.160000,0.880000,-12,68,-11.522105,68.401077,-11.522105,68.401077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.614659,-6.897180,45.025760,60.060711,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550202,1.409970,0.206047,0.015025,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.022873,tube-mpc,0,-126.340000,54.885000,1.125012,3.768558,1.590000,3.595000,-0.464988,0.173558,-6.129455,13.753155,0.701380,13.753155,-6.129455,-0.130000,0.800000,-8,55,-7.747155,55.060652,-7.747155,55.060652,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.208179,-7.268074,48.863324,60.329368,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558132,1.404915,0.193898,0.014316,0.500206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.032747,tube-mpc,0,-126.340000,54.885000,1.065014,3.887028,1.550000,3.735000,-0.484986,0.152028,-5.763517,14.911958,0.640391,14.911958,-5.763517,-0.100000,0.670000,-8,52,-7.821186,52.265630,-7.821186,52.265630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.019302,-7.549712,49.827075,61.429217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539058,1.393539,0.155993,0.015171,0.502365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.042804,tube-mpc,0,-126.340000,54.885000,1.011401,4.004614,1.500000,3.875000,-0.488599,0.129614,-3.994819,11.923467,0.457422,11.923467,-3.994819,-0.080000,0.590000,-19,79,-18.576424,79.008369,-18.576424,79.008369,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.014827,-7.077893,50.695376,60.782437,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552147,1.393272,0.145908,0.013187,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.052866,tube-mpc,0,-126.340000,54.885000,0.965636,4.119126,1.470000,3.985000,-0.504364,0.134126,-3.201954,9.544873,0.274453,9.544873,-3.201954,-0.110000,0.670000,-16,90,-16.046251,90.476296,-16.046251,90.476296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.928048,-7.702920,45.293363,54.885811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557800,1.404500,0.192849,0.014436,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.062873,tube-mpc,0,-126.340000,54.885000,0.928216,4.229891,1.450000,4.085000,-0.521784,0.144891,-2.957996,8.508050,0.335443,8.508050,-2.957996,-0.130000,0.790000,-9,87,-8.914198,87.143336,-8.914198,87.143336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.409137,-8.353253,41.470350,50.661642,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555547,1.404574,0.234151,0.015328,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007716,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.072755,tube-mpc,0,-126.340000,54.885000,0.899432,4.336216,1.430000,4.185000,-0.530568,0.151216,-2.348100,10.703675,0.701380,10.703675,-2.348100,-0.130000,0.830000,-5,64,-5.175506,63.503056,-5.175506,63.503056,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.987569,-9.119160,40.493090,48.299789,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556650,1.404466,0.187652,0.012595,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.082871,tube-mpc,0,-126.340000,54.885000,0.878610,4.441926,1.420000,4.305000,-0.541390,0.136926,-2.043152,12.777322,0.152474,12.777322,-2.043152,-0.100000,0.760000,-2,48,-2.479266,47.874380,-2.479266,47.874380,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.756113,-8.953359,45.821595,53.213452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558179,1.404338,0.193797,0.015420,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.092866,tube-mpc,0,-126.340000,54.885000,0.866836,4.543264,1.420000,4.435000,-0.553164,0.108264,-0.274453,13.448207,0.030495,13.448207,-0.274453,-0.050000,0.620000,-15,49,-15.467364,49.035188,-15.467364,49.035188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.174785,-8.468295,49.649288,58.079955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555139,1.406189,0.193145,0.015548,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.102806,tube-mpc,0,-126.340000,54.885000,0.863982,4.641019,1.430000,4.565000,-0.566018,0.076019,1.006328,11.191592,0.152474,11.191592,1.006328,-0.110000,0.540000,-12,69,-12.039031,69.440524,-12.039031,69.440524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.661953,-7.169352,50.591133,59.355807,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551413,1.393677,0.146954,0.013402,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.112870,tube-mpc,0,-126.340000,54.885000,0.870251,4.736939,1.450000,4.665000,-0.579749,0.071939,2.165131,8.447060,0.030495,8.447060,2.165131,-0.090000,0.610000,-17,84,-17.327791,83.718173,-17.327791,83.718173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.667927,-6.270143,44.504657,50.881910,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556967,1.405261,0.193919,0.016097,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.122817,tube-mpc,0,-126.340000,54.885000,0.885639,4.828770,1.480000,4.745000,-0.594361,0.083770,1.616224,8.020133,0.396432,8.020133,1.616224,-0.110000,0.730000,-3,76,-2.638696,76.033869,-2.638696,76.033869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.874235,-5.964662,40.559937,46.078827,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555503,1.403055,0.188172,0.014680,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.132869,tube-mpc,0,-126.340000,54.885000,0.910582,4.918603,1.510000,4.835000,-0.599418,0.083603,1.433256,8.508050,0.030495,8.508050,1.433256,-0.090000,0.770000,6,66,6.345833,65.791257,6.345833,65.791257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.897543,-5.005440,42.576700,48.714821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557795,1.403836,0.191412,0.014503,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.142799,tube-mpc,0,-126.340000,54.885000,0.944578,5.004480,1.530000,4.935000,-0.585422,0.069480,2.165131,10.276748,0.091484,10.276748,2.165131,-0.030000,0.730000,4,51,4.127085,50.914992,4.127085,50.914992,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.173091,-4.195993,46.267245,52.205000,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572749,1.514680,0.225178,0.018263,0.500252,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.152716,tube-mpc,0,-126.340000,54.885000,0.987873,5.087461,1.570000,5.025000,-0.582127,0.062461,2.348100,10.703675,-0.518412,10.703675,2.348100,0.000000,0.620000,9,54,8.585745,54.001863,8.585745,54.001863,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.749378,-2.562656,51.920036,58.041275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.531148,1.608343,0.218504,0.021007,0.500572,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007888,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.162727,tube-mpc,0,-126.340000,54.885000,1.041077,5.168462,1.600000,5.135000,-0.558923,0.033462,2.897006,9.178935,-0.396432,9.178935,2.897006,0.030000,0.570000,11,66,11.371441,66.458820,11.371441,66.458820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.772628,-0.602498,52.529787,56.957912,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557535,1.616151,0.218233,0.017377,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007920,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.172719,tube-mpc,0,-126.340000,54.885000,1.103709,5.246617,1.640000,5.225000,-0.536291,0.021617,3.506902,7.532216,-0.030495,7.532216,3.506902,0.030000,0.620000,17,73,17.021259,72.975149,17.021259,72.975149,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.890201,1.035079,50.813820,52.135909,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539382,1.755875,0.260214,0.037097,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008140,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.182755,tube-mpc,0,-126.340000,54.885000,1.176187,5.322488,1.690000,5.285000,-0.513813,0.037488,4.970653,6.312424,-0.030495,6.312424,4.970653,0.070000,0.670000,10,78,10.317027,78.172242,10.317027,78.172242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.115651,2.755653,50.806753,51.654092,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556219,1.493483,0.198238,0.067818,0.500630,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.192714,tube-mpc,0,-126.340000,54.885000,1.257546,5.395253,1.740000,5.355000,-0.482454,0.040253,5.214611,6.068465,-0.396432,6.068465,5.214611,0.080000,0.730000,18,74,18.285327,73.521743,18.285327,73.521743,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.757872,3.770735,47.465277,47.754080,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549021,1.485334,0.181973,0.012485,0.500679,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.202805,tube-mpc,0,-126.340000,54.885000,1.349499,5.466503,1.800000,5.425000,-0.450501,0.041503,6.495393,6.861330,-0.945339,6.861330,6.495393,0.110000,0.740000,16,64,16.030693,64.174163,16.030693,64.174163,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.492715,5.086551,49.693414,49.748771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558956,1.407846,0.146178,0.012378,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.212799,tube-mpc,0,-126.340000,54.885000,1.449919,5.534701,1.880000,5.505000,-0.430081,0.029701,6.678361,7.959143,-0.457422,7.959143,6.678361,0.130000,0.700000,23,56,22.922521,55.723218,22.922521,55.723218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.743277,6.366448,51.607697,51.231044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557357,1.401908,0.142487,0.012446,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.222728,tube-mpc,0,-126.340000,54.885000,1.558801,5.600229,1.950000,5.585000,-0.391199,0.015229,7.776174,8.020133,-0.457422,8.020133,7.776174,0.170000,0.610000,21,60,21.024238,60.058947,21.024238,60.058947,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.508725,8.239087,55.615642,55.328185,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553294,1.392385,0.129221,0.011126,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.232785,tube-mpc,0,-126.340000,54.885000,1.678185,5.664425,2.040000,5.655000,-0.361815,0.009425,8.569039,5.519559,-0.335443,5.519559,8.569039,0.200000,0.610000,21,79,20.563471,78.705682,20.563471,78.705682,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.668178,10.234339,55.279599,55.367195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553824,1.396198,0.133980,0.011834,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.242868,tube-mpc,0,-126.340000,54.885000,1.806928,5.726704,2.140000,5.705000,-0.333072,0.021704,10.337738,4.238777,-1.616224,4.238777,10.337738,0.220000,0.690000,13,83,12.997785,82.512890,12.997785,82.512890,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.568582,10.989093,51.737013,51.436955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559490,1.407285,0.190697,0.013407,0.500382,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.252728,tube-mpc,0,-126.340000,54.885000,1.941384,5.785683,2.270000,5.745000,-0.328616,0.040683,11.496540,4.238777,-1.128308,4.238777,11.496540,0.200000,0.770000,13,76,13.288473,75.913822,13.288473,75.913822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.030551,11.479268,50.170078,49.904710,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548199,1.393064,0.154262,0.014162,0.500336,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.262867,tube-mpc,0,-126.340000,54.885000,2.088268,5.844462,2.390000,5.805000,-0.301732,0.039462,12.533363,5.397580,-1.067318,5.397580,12.533363,0.130000,0.780000,24,64,24.095263,63.944492,24.095263,63.944492,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.288539,12.341390,48.843944,49.507922,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555629,1.405452,0.174309,0.018501,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.272868,tube-mpc,0,-126.340000,54.885000,2.241494,5.900697,2.530000,5.865000,-0.288506,0.035697,13.326228,6.983309,-1.006328,6.983309,13.326228,0.130000,0.720000,27,54,27.234835,54.424001,27.234835,54.424001,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.108759,13.383116,53.066179,54.234554,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557505,1.406685,0.176554,0.018264,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.282869,tube-mpc,0,-126.340000,54.885000,2.402742,5.955308,2.670000,5.915000,-0.267258,0.040308,15.338885,5.763517,-2.348100,5.763517,15.338885,0.230000,0.630000,6,71,5.972332,71.292859,5.972332,71.292859,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.292345,14.800650,58.452233,60.263550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558280,1.406395,0.175666,0.018230,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.292866,tube-mpc,0,-126.340000,54.885000,2.571680,6.008389,2.830000,5.965000,-0.258320,0.043389,15.948781,3.567892,-1.677214,3.567892,15.948781,0.200000,0.650000,10,88,10.301161,87.833676,10.301161,87.833676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.030635,14.693510,52.376741,54.487998,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556355,1.408352,0.192842,0.013777,0.500342,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.302869,tube-mpc,0,-126.340000,54.885000,2.748170,6.060099,3.000000,5.995000,-0.251830,0.065099,16.558677,2.165131,-1.921172,2.165131,16.558677,0.150000,0.760000,18,91,18.208583,91.457575,18.208583,91.457575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.676529,14.392839,50.964331,54.121381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557093,1.407498,0.205794,0.014795,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.312866,tube-mpc,0,-126.340000,54.885000,2.931721,6.110495,3.180000,6.025000,-0.248279,0.085495,17.229563,3.384923,-1.616224,3.384923,17.229563,0.170000,0.850000,17,75,17.046541,74.680359,17.046541,74.680359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.328785,14.001798,54.024017,57.229417,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556961,1.407706,0.207878,0.016211,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.322870,tube-mpc,0,-126.340000,54.885000,3.122233,6.159753,3.360000,6.075000,-0.237767,0.084753,17.839459,5.946486,-1.921172,5.946486,17.839459,0.180000,0.830000,18,54,18.157265,54.048722,18.157265,54.048722,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.326634,14.238005,57.468916,60.656187,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557337,1.406964,0.175760,0.018407,0.500393,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.332867,tube-mpc,0,-126.340000,54.885000,3.319103,6.207914,3.550000,6.135000,-0.230897,0.072914,17.961438,7.654195,-1.616224,7.654195,17.961438,0.190000,0.710000,23,48,22.851717,48.452936,22.851717,48.452936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.379236,15.060472,60.296345,64.362161,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556413,1.407394,0.174786,0.020175,0.500535,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.342865,tube-mpc,0,-126.340000,54.885000,3.522127,6.255127,3.740000,6.195000,-0.217873,0.060127,18.266386,5.153621,-2.348100,5.153621,18.266386,0.220000,0.590000,22,78,22.351469,77.980361,22.351469,77.980361,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.539131,16.820662,61.822370,67.748967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556257,1.416347,0.210393,0.014696,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.352868,tube-mpc,0,-126.340000,54.885000,3.731011,6.301517,3.940000,6.225000,-0.208989,0.076517,19.059251,1.616224,-1.860183,1.616224,19.059251,0.250000,0.660000,16,103,15.801144,103.261539,15.801144,103.261539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.992421,16.834957,57.328182,62.254715,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555741,1.406514,0.217937,0.014783,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.362869,tube-mpc,0,-126.340000,54.885000,3.945229,6.347156,4.130000,6.235000,-0.184771,0.112156,19.181230,0.274453,-1.677214,0.274453,19.181230,0.230000,0.840000,23,102,22.650905,102.361281,22.650905,102.361281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.434866,15.492533,56.467626,59.836352,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556807,1.408517,0.257326,0.013876,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.372866,tube-mpc,0,-126.340000,54.885000,4.164358,6.392142,4.340000,6.265000,-0.175642,0.127142,19.364199,2.775027,-2.104141,2.775027,19.364199,0.240000,0.960000,26,72,25.528214,72.224819,25.528214,72.224819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.460468,14.515529,58.687153,62.021814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557150,1.407846,0.281197,0.013715,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.382720,tube-mpc,0,-126.340000,54.885000,4.384840,6.435960,4.530000,6.315000,-0.145160,0.120960,18.815292,6.739351,-2.348100,6.739351,18.815292,0.260000,0.870000,36,46,35.619882,45.972942,35.619882,45.972942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.253265,14.681859,64.970769,67.898190,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567072,1.431527,0.195609,0.016771,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.392844,tube-mpc,0,-126.340000,54.885000,4.615571,6.480532,4.740000,6.385000,-0.124429,0.095532,18.693313,8.264091,-2.287110,8.264091,18.693313,0.330000,0.680000,34,47,34.164512,47.145677,34.164512,47.145677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.349561,15.336220,69.321296,74.684031,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556719,1.670477,0.231330,0.018225,0.500218,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.402718,tube-mpc,0,-126.340000,54.885000,4.844282,6.523654,4.930000,6.455000,-0.085718,0.068654,18.693313,8.264091,-2.409089,5.824507,19.608157,0.350000,0.570000,38,55,37.918063,54.947483,37.918063,54.947483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.681921,14.853280,71.571207,74.072875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562494,1.625688,0.240936,0.021746,0.500393,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.413798,tube-mpc,0,-126.340000,54.885000,5.104806,6.571753,5.170000,6.475000,-0.065194,0.096753,20.766960,0.762370,-1.921172,0.762370,20.766960,0.390000,0.550000,17,100,16.929875,106.750000,16.929875,106.750000,0.000000,-6.802517,0.000000,64.000000,0.000000,0.000000,-14.124979,17.371755,74.840982,79.565098,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568668,1.597730,0.280717,0.020352,0.500464,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.422714,tube-mpc,0,-126.340000,54.885000,5.316988,6.610300,5.390000,6.475000,-0.073012,0.135300,21.803783,-1.860183,-1.921172,-1.860183,21.803783,0.310000,0.710000,17,107,16.922301,106.750000,16.922301,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.585096,16.272445,65.931238,68.583146,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543571,1.448931,0.399614,0.020507,0.503787,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.432720,tube-mpc,0,-126.340000,54.885000,5.557398,6.653467,5.580000,6.455000,-0.022602,0.198467,21.742793,-1.982162,-2.287110,-1.982162,21.742793,0.250000,0.920000,31,107,30.506064,106.750000,30.506064,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-17.762655,15.962116,66.055144,70.262547,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573178,1.637862,0.336824,0.037643,0.500786,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008098,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.442728,tube-mpc,0,-126.340000,54.885000,5.799887,6.696624,5.810000,6.465000,-0.010113,0.231624,22.291700,2.348100,-2.592058,2.348100,22.291700,0.280000,1.030000,26,80,25.887223,80.412449,25.887223,80.412449,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.066348,14.781978,65.435714,69.435808,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578359,1.703370,0.340444,0.036754,0.500992,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.452725,tube-mpc,0,-126.340000,54.885000,6.043681,6.739781,6.040000,6.515000,0.003681,0.224781,22.474668,6.556382,-2.348100,6.556382,22.474668,0.300000,0.950000,25,52,24.852613,51.677663,24.852613,51.677663,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.574494,13.727270,68.069602,70.833246,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571691,1.803391,0.222585,0.032985,0.500752,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.462724,tube-mpc,0,-126.340000,54.885000,6.288634,6.783054,6.290000,6.595000,-0.001366,0.188054,23.267533,9.849821,-2.714037,9.849821,23.267533,0.280000,0.760000,22,38,21.752283,37.521953,21.752283,37.521953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-30.518043,12.586529,68.550419,74.684908,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580328,1.475787,0.204496,0.035179,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.472722,tube-mpc,0,-126.340000,54.885000,6.534231,6.826486,6.530000,6.675000,0.004231,0.151486,23.877429,8.325081,-2.409089,8.325081,23.877429,0.280000,0.590000,16,62,16.423313,61.714118,16.423313,61.714118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.871349,12.302125,68.065544,77.636623,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566270,1.662346,0.215959,0.015358,0.502530,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007972,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.482788,tube-mpc,0,-126.340000,54.885000,6.781741,6.870433,6.790000,6.735000,-0.008259,0.135433,24.609304,4.116798,-2.957996,4.116798,24.609304,0.260000,0.560000,9,99,9.244007,99.051624,9.244007,99.051624,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.253715,11.479392,59.727091,67.602495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565160,1.413216,0.175125,0.013992,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.492792,tube-mpc,0,-126.340000,54.885000,7.027530,6.914373,7.060000,6.755000,-0.032470,0.159373,25.463159,1.067318,-2.957996,1.067318,25.463159,0.190000,0.760000,6,107,5.798810,106.750000,5.798810,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.551776,9.064659,55.957146,66.253258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562913,1.785740,0.338903,0.033749,0.509385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008243,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.502717,tube-mpc,0,-126.340000,54.885000,7.270757,6.958263,7.310000,6.775000,-0.039243,0.183263,25.524149,2.043152,-2.653048,2.043152,25.524149,0.170000,0.950000,5,88,5.492806,88.181664,5.492806,88.181664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.514698,6.914649,56.615281,67.489238,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548793,1.446442,0.267090,0.019230,0.500422,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007790,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.512721,tube-mpc,0,-126.340000,54.885000,7.514875,7.002832,7.570000,6.815000,-0.055125,0.187832,25.097221,5.702528,-2.653048,5.702528,25.097221,0.140000,0.950000,11,58,10.979725,58.315519,10.979725,58.315519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.811254,5.856155,59.496293,65.816745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564421,1.677508,0.246729,0.025574,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008025,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.522746,tube-mpc,0,-126.340000,54.885000,7.758006,7.047847,7.820000,6.885000,-0.061994,0.162847,24.243367,8.691018,-2.714037,8.691018,24.243367,0.130000,0.790000,18,45,18.472483,45.227564,18.472483,45.227564,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.011749,6.103682,64.621660,72.696898,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549844,1.526242,0.237059,0.021620,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007844,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.533072,tube-mpc,0,-126.340000,54.885000,8.006441,7.094601,8.080000,6.965000,-0.073559,0.129601,23.572481,7.654195,-2.836017,7.654195,23.572481,0.120000,0.650000,22,63,22.244580,63.280188,22.244580,63.280188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.820373,7.198524,65.854650,75.486441,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580742,1.606193,0.199559,0.019680,0.500792,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.542718,tube-mpc,0,-126.340000,54.885000,8.236306,7.138644,8.300000,7.015000,-0.063694,0.123644,23.328523,5.031642,-2.897006,5.031642,23.328523,0.220000,0.530000,9,97,9.026357,96.530392,9.026357,96.530392,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.494797,7.967224,60.875914,67.939169,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547164,1.709739,0.254544,0.022509,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.552717,tube-mpc,0,-126.340000,54.885000,8.471968,7.184679,8.540000,7.035000,-0.068032,0.149679,22.962585,1.982162,-2.592058,1.982162,22.962585,0.200000,0.760000,9,105,8.824648,105.173946,8.824648,105.173946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.999684,6.871975,53.505904,59.881423,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541396,1.413567,0.220629,0.012651,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.562794,tube-mpc,0,-126.340000,54.885000,8.706359,7.231453,8.770000,7.065000,-0.063641,0.166453,21.681804,3.079975,-2.348100,3.079975,21.681804,0.150000,0.930000,23,83,23.120546,83.366469,23.120546,83.366469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.575903,5.965849,54.131618,57.962814,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553410,1.405271,0.253505,0.016604,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.572802,tube-mpc,0,-126.340000,54.885000,8.935690,7.278275,8.990000,7.125000,-0.054310,0.153275,19.913105,6.678361,-2.226120,6.678361,19.913105,0.160000,0.930000,36,52,36.074033,52.187595,36.074033,52.187595,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.674383,6.375003,59.390015,63.810442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550817,1.418366,0.156578,0.014762,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.582752,tube-mpc,0,-126.340000,54.885000,9.159912,7.325166,9.190000,7.195000,-0.030088,0.130166,18.815292,8.203101,-1.921172,8.203101,18.815292,0.220000,0.750000,37,53,37.414584,52.782096,37.414584,52.782096,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.286065,8.344447,63.927746,74.236724,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539583,1.400026,0.148496,0.013334,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007606,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.592784,tube-mpc,0,-126.340000,54.885000,9.381856,7.372767,9.380000,7.255000,0.001856,0.117767,18.449355,6.922320,-2.409089,6.922320,18.449355,0.320000,0.630000,26,73,25.880748,73.372892,25.880748,73.372892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.937357,9.460087,60.728171,72.685398,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553475,1.399823,0.149478,0.012724,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.602876,tube-mpc,0,-126.340000,54.885000,9.600600,7.420945,9.580000,7.305000,0.020600,0.115945,18.510344,3.689871,-2.226120,3.689871,18.510344,0.320000,0.670000,20,97,20.384349,97.321325,20.384349,97.321325,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.280064,9.771952,51.494866,61.805889,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569972,1.411852,0.207433,0.014271,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.612747,tube-mpc,0,-126.340000,54.885000,9.809856,7.468310,9.770000,7.345000,0.039856,0.123310,18.510344,2.714037,-2.226120,2.714037,18.510344,0.260000,0.810000,24,95,23.973132,94.740541,23.973132,94.740541,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.897683,8.532077,47.634528,53.983800,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538279,1.398327,0.179624,0.014281,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.622871,tube-mpc,0,-126.340000,54.885000,10.019350,7.517090,9.970000,7.385000,0.049350,0.132090,17.961438,3.750861,-1.433256,3.750861,17.961438,0.260000,0.910000,25,78,24.570471,77.987329,24.570471,77.987329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.660780,7.607944,48.793750,52.038767,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558467,1.409529,0.297950,0.014584,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.632793,tube-mpc,0,-126.340000,54.885000,10.219361,7.565042,10.150000,7.435000,0.069361,0.130042,17.046594,6.495393,-1.799193,6.495393,17.046594,0.260000,0.900000,30,56,29.814551,55.568818,29.814551,55.568818,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.317538,6.703929,50.635007,54.373967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554236,1.410463,0.190468,0.014863,0.500330,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.642744,tube-mpc,0,-126.340000,54.885000,10.414396,7.613211,10.330000,7.505000,0.084396,0.108211,17.046594,7.837164,-2.836017,7.837164,17.046594,0.280000,0.740000,24,56,24.001218,55.925933,24.001218,55.925933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.201410,6.515976,56.798095,63.933982,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545138,1.399959,0.148764,0.013211,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.652802,tube-mpc,0,-126.340000,54.885000,10.605639,7.661912,10.510000,7.565000,0.095639,0.096912,16.375708,6.556382,-2.287110,6.556382,16.375708,0.280000,0.630000,24,75,24.385501,75.404591,24.385501,75.404591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.221790,5.462227,54.665294,62.433350,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552383,1.399503,0.141083,0.015126,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.662874,tube-mpc,0,-126.340000,54.885000,10.790992,7.710619,10.680000,7.615000,0.110992,0.095619,16.375708,3.262944,-1.738204,3.262944,16.375708,0.270000,0.690000,20,98,19.777718,97.542453,19.777718,97.542453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.514260,3.691268,50.893515,55.282437,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558524,1.409594,0.207845,0.015519,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.672786,tube-mpc,0,-126.340000,54.885000,10.967177,7.758414,10.850000,7.645000,0.117177,0.113414,15.887791,2.104141,-1.738204,2.104141,15.887791,0.250000,0.860000,20,94,20.002600,94.115647,20.002600,94.115647,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.708786,0.565496,46.654856,53.133574,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548850,1.399381,0.189596,0.014074,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.682867,tube-mpc,0,-126.340000,54.885000,11.139850,7.806796,11.010000,7.685000,0.129850,0.121796,15.643833,4.482736,-1.860183,4.482736,15.643833,0.230000,0.920000,20,69,20.157166,69.456488,20.157166,69.456488,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.242691,-2.250794,46.867214,50.360085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560067,1.408823,0.220731,0.014024,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.692875,tube-mpc,0,-126.340000,54.885000,11.304602,7.854508,11.160000,7.735000,0.144602,0.119508,14.058103,6.922320,-2.043152,6.922320,14.058103,0.220000,0.850000,31,54,31.061539,54.113677,31.061539,54.113677,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.606217,-3.873445,50.638666,51.840917,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554565,1.406379,0.179290,0.017147,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.702799,tube-mpc,0,-126.340000,54.885000,11.461252,7.901408,11.310000,7.795000,0.151252,0.106408,13.814145,5.946486,-1.677214,5.946486,13.814145,0.270000,0.690000,21,74,21.465250,74.005069,21.465250,74.005069,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.992121,-4.548188,55.620445,57.068537,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558991,1.400484,0.148309,0.014085,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.712876,tube-mpc,0,-126.340000,54.885000,11.613338,7.948508,11.460000,7.845000,0.153338,0.103508,13.692166,4.238777,-2.043152,4.238777,13.692166,0.260000,0.740000,16,84,16.160862,83.504665,16.160862,83.504665,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.523483,-8.495297,45.621238,53.020985,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558793,1.408244,0.194429,0.016314,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.722870,tube-mpc,0,-126.340000,54.885000,11.757121,7.994593,11.600000,7.885000,0.157121,0.109593,14.180083,2.897006,-1.738204,2.897006,14.180083,0.220000,0.790000,10,90,9.963369,90.100256,9.963369,90.100256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.763334,-11.278245,42.709989,47.537741,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556895,1.408238,0.193403,0.014044,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.732786,tube-mpc,0,-126.340000,54.885000,11.892751,8.039594,11.750000,7.915000,0.142751,0.124594,13.509197,2.470079,-1.494245,2.470079,13.509197,0.170000,0.850000,14,89,13.701196,89.051013,13.701196,89.051013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.805256,-13.410143,39.739930,41.905539,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551751,1.402021,0.176507,0.016060,0.500677,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.742874,tube-mpc,0,-126.340000,54.885000,12.023464,8.084515,11.890000,7.955000,0.133464,0.129515,12.655342,4.116798,-1.189297,4.116798,12.655342,0.150000,0.910000,17,70,16.740485,69.566803,16.740485,69.566803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.310757,-15.059586,39.019532,37.224710,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557051,1.408057,0.205364,0.013855,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.752873,tube-mpc,0,-126.340000,54.885000,12.145753,8.128070,12.020000,8.005000,0.125753,0.123070,11.862478,6.007476,-1.799193,6.007476,11.862478,0.150000,0.860000,17,56,17.141622,55.934168,17.141622,55.934168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.848142,-16.020737,42.966599,39.943442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556201,1.406519,0.177591,0.018173,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.762792,tube-mpc,0,-126.340000,54.885000,12.259862,8.170199,12.150000,8.055000,0.109862,0.115199,11.557530,4.970653,-1.921172,4.970653,11.557530,0.160000,0.710000,10,75,10.421912,75.341129,10.421912,75.341129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.461918,-16.218730,45.842889,42.901025,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551811,1.400584,0.142623,0.013300,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.772873,tube-mpc,0,-126.340000,54.885000,12.368465,8.211787,12.270000,8.105000,0.098465,0.106787,11.191592,3.140965,-1.128308,3.140965,11.191592,0.140000,0.740000,7,86,7.425290,86.436313,7.425290,86.436313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.000087,-17.988762,37.929535,38.796117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555979,1.408101,0.193154,0.014490,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.782801,tube-mpc,0,-126.340000,54.885000,12.468177,8.251417,12.380000,8.125000,0.088177,0.126417,9.849821,2.104141,-1.006328,2.104141,9.849821,0.110000,0.800000,15,91,14.806186,90.516935,14.806186,90.516935,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.779981,-18.754671,33.775786,32.087592,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553556,1.399023,0.160961,0.014184,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.792791,tube-mpc,0,-126.340000,54.885000,12.561265,8.289830,12.490000,8.145000,0.071265,0.144830,8.995966,2.165131,-1.067318,2.165131,8.995966,0.120000,0.870000,13,84,13.139657,83.951169,13.139657,83.951169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.971957,-18.676587,31.882706,26.039425,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552432,1.398927,0.175314,0.012821,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.802873,tube-mpc,0,-126.340000,54.885000,12.647874,8.326978,12.580000,8.185000,0.067874,0.141978,7.837164,3.445913,-1.494245,3.445913,7.837164,0.120000,0.860000,17,72,16.742607,72.117186,16.742607,72.117186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.371527,-18.689828,31.019427,25.611728,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566444,1.406769,0.193063,0.014156,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.812872,tube-mpc,0,-126.340000,54.885000,12.726546,8.362080,12.660000,8.225000,0.066546,0.137080,6.678361,4.604715,-0.640391,4.604715,6.678361,0.130000,0.820000,20,63,19.704662,63.412643,19.704662,63.412643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.533661,-18.698890,32.741113,27.110909,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555871,1.407046,0.179764,0.022034,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.822801,tube-mpc,0,-126.340000,54.885000,12.797618,8.395093,12.740000,8.255000,0.057618,0.140093,6.495393,3.628881,-0.579401,3.628881,6.495393,0.160000,0.740000,10,76,10.398618,76.417823,10.398618,76.417823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.018354,-18.569002,33.921566,29.269444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556376,1.398084,0.135324,0.011971,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.832872,tube-mpc,0,-126.340000,54.885000,12.862622,8.426572,12.810000,8.295000,0.052622,0.131572,6.129455,1.982162,-0.945339,1.982162,6.129455,0.140000,0.740000,8,88,8.480154,87.653531,8.480154,87.653531,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.665015,-19.590059,28.065420,28.785945,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557212,1.404995,0.193360,0.015005,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.842873,tube-mpc,0,-126.340000,54.885000,12.920202,8.455696,12.870000,8.315000,0.050202,0.140696,5.275601,1.128308,-0.701380,1.128308,5.275601,0.110000,0.820000,13,87,12.991000,86.608033,12.991000,86.608033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.281844,-20.033453,25.542944,24.682995,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555642,1.404844,0.233360,0.020573,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.852729,tube-mpc,0,-126.340000,54.885000,12.970265,8.482190,12.920000,8.345000,0.050265,0.137190,4.116798,1.494245,-0.518412,1.494245,4.116798,0.110000,0.860000,18,77,17.579884,77.332151,17.579884,77.332151,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.366643,-19.724260,24.290067,19.783352,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573855,1.485695,0.231528,0.023810,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.862748,tube-mpc,0,-126.340000,54.885000,13.014481,8.506747,12.960000,8.365000,0.054481,0.141747,2.714037,3.201954,-0.823360,3.201954,2.714037,0.150000,0.840000,20,63,20.094519,62.744158,20.094519,62.744158,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.256005,-19.811194,25.580684,21.955768,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550568,1.765643,0.240752,0.034132,0.500785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008103,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.872723,tube-mpc,0,-126.340000,54.885000,13.051956,8.528690,12.990000,8.405000,0.061956,0.123690,2.104141,3.445913,-0.396432,3.445913,2.104141,0.150000,0.760000,21,63,20.942252,63.003470,20.942252,63.003470,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.079859,-20.018404,29.232446,28.664795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558218,1.527271,0.196279,0.028327,0.500612,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.882717,tube-mpc,0,-126.340000,54.885000,13.083098,8.548043,13.010000,8.425000,0.073098,0.123043,1.616224,1.860183,-0.335443,1.860183,1.616224,0.180000,0.690000,17,80,16.585283,79.572085,16.585283,79.572085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.895868,-20.668880,28.083087,31.175032,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559868,1.675551,0.235249,0.031450,0.500639,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.892717,tube-mpc,0,-126.340000,54.885000,13.108004,8.564647,13.030000,8.425000,0.078004,0.139647,0.884349,-0.640391,-0.640391,-0.640391,0.884349,0.190000,0.760000,16,93,15.637437,93.253425,15.637437,93.253425,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.388262,-22.183525,24.124558,32.121708,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537667,1.521269,0.272769,0.026480,0.500603,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.902721,tube-mpc,0,-126.340000,54.885000,13.126832,8.578377,13.040000,8.425000,0.086832,0.153377,0.579401,-1.433256,0.091484,-1.433256,0.579401,0.170000,0.850000,16,91,16.135653,90.602958,16.135653,90.602958,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.803827,-23.441412,23.716860,31.334713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548736,1.423299,0.221462,0.012208,0.500293,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.912736,tube-mpc,0,-126.340000,54.885000,13.139760,8.589118,13.050000,8.425000,0.089760,0.164118,0.396432,-0.274453,-0.030495,-0.274453,0.396432,0.150000,0.900000,16,74,16.041940,74.374468,16.041940,74.374468,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.332143,-24.119090,24.074199,29.095009,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559449,1.403952,0.171403,0.013221,0.500241,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.922739,tube-mpc,0,-126.340000,54.885000,13.146947,8.596734,13.050000,8.425000,0.096947,0.171734,-0.518412,1.250287,0.091484,1.250287,-0.518412,0.150000,0.850000,21,63,20.576168,63.271088,20.576168,63.271088,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.052212,-24.130886,26.164462,30.185055,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558692,1.405199,0.147922,0.013458,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.932738,tube-mpc,0,-126.340000,54.885000,13.148607,8.601131,13.050000,8.455000,0.098607,0.146131,-0.884349,1.799193,-0.213464,1.799193,-0.884349,0.170000,0.740000,18,63,17.562054,62.609033,17.562054,62.609033,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.741841,-24.088141,29.019858,33.931267,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557125,1.398206,0.137558,0.013578,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.942715,tube-mpc,0,-126.340000,54.885000,13.144958,8.602211,13.040000,8.455000,0.104958,0.147211,-1.311276,0.457422,-0.091484,0.457422,-1.311276,0.170000,0.690000,17,75,17.079498,74.916346,17.079498,74.916346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.110435,-24.589584,28.666345,38.912986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538750,1.395882,0.140254,0.013810,0.500367,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007594,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.952872,tube-mpc,0,-126.340000,54.885000,13.136010,8.599818,13.040000,8.455000,0.096010,0.144818,-1.311276,-1.921172,0.091484,-1.921172,-1.311276,0.170000,0.730000,11,88,11.260941,87.619467,11.260941,87.619467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.321690,-25.325914,26.008481,37.729045,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557197,1.404589,0.193800,0.012907,0.500645,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.962868,tube-mpc,0,-126.340000,54.885000,13.122261,8.593928,13.030000,8.425000,0.092261,0.168928,-1.372266,-3.140965,0.213464,-3.140965,-1.372266,0.150000,0.800000,9,91,9.282187,90.645146,9.282187,90.645146,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.671500,-25.964200,25.446103,37.810989,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560484,1.404470,0.205652,0.015126,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.972744,tube-mpc,0,-126.340000,54.885000,13.104071,8.584583,13.020000,8.405000,0.084071,0.179583,-1.555235,-2.714037,-0.213464,-2.714037,-1.555235,0.120000,0.890000,10,77,10.242869,76.604153,10.242869,76.604153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.057134,-26.087637,24.624270,35.634651,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544926,1.394161,0.170818,0.016106,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.982863,tube-mpc,0,-126.340000,54.885000,13.080900,8.571292,13.000000,8.395000,0.080900,0.176292,-2.226120,-0.945339,0.518412,-0.945339,-2.226120,0.110000,0.850000,14,61,14.299984,61.176224,14.299984,61.176224,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.398337,-25.291723,26.545105,34.910106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559548,1.403250,0.176504,0.017428,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
6.992826,tube-mpc,0,-126.340000,54.885000,13.053820,8.554459,12.990000,8.395000,0.063820,0.159459,-2.592058,0.518412,0.030495,0.518412,-2.592058,0.110000,0.750000,14,52,13.619593,52.326076,13.619593,52.326076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.282552,-24.245181,30.777885,39.825713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548511,1.403672,0.162095,0.014560,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.002800,tube-mpc,0,-126.340000,54.885000,13.022684,8.533818,12.970000,8.395000,0.052684,0.138818,-2.348100,-0.884349,0.762370,-0.884349,-2.348100,0.120000,0.650000,6,67,5.862942,66.730046,5.862942,66.730046,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.207661,-23.007640,37.260937,47.133669,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552481,1.392107,0.150115,0.014873,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.012869,tube-mpc,0,-126.340000,54.885000,12.987386,8.509078,12.940000,8.365000,0.047386,0.144078,-2.348100,-3.872840,-0.030495,-3.872840,-2.348100,0.110000,0.650000,2,89,2.331140,88.631498,2.331140,88.631498,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.179538,-22.177433,37.813203,48.982356,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557720,1.402427,0.190690,0.013426,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.022874,tube-mpc,0,-126.340000,54.885000,12.948678,8.480562,12.930000,8.335000,0.018678,0.145562,-1.921172,-5.153621,0.213464,-5.153621,-1.921172,0.060000,0.780000,-1,85,-1.081683,84.710581,-1.081683,84.710581,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.806233,-21.919114,34.085302,47.171349,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557043,1.402240,0.200962,0.013876,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.032785,tube-mpc,0,-126.340000,54.885000,12.906965,8.448403,12.910000,8.295000,-0.003035,0.153403,-2.653048,-4.543725,0.518412,-4.543725,-2.653048,0.050000,0.810000,2,74,2.030549,73.827819,2.030549,73.827819,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.865468,-20.690519,32.080073,43.688169,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551759,1.392585,0.160481,0.016688,0.500290,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.042798,tube-mpc,0,-126.340000,54.885000,12.861632,8.411932,12.890000,8.255000,-0.028368,0.156932,-2.957996,-2.409089,0.396432,-2.409089,-2.957996,0.030000,0.810000,3,52,3.498003,52.348440,3.498003,52.348440,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.468641,-19.255870,31.390657,41.940833,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550915,1.404002,0.143344,0.014785,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.052877,tube-mpc,0,-126.340000,54.885000,12.812964,8.371154,12.860000,8.245000,-0.047036,0.126154,-3.384923,-1.555235,0.152474,-1.555235,-3.384923,0.030000,0.720000,4,46,3.895709,45.736921,3.895709,45.736921,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.570847,-17.312814,39.295664,48.905927,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556686,1.402678,0.175390,0.018097,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.062797,tube-mpc,0,-126.340000,54.885000,12.762286,8.327017,12.840000,8.225000,-0.077714,0.102017,-3.628881,-3.323933,0.152474,-3.323933,-3.628881,0.030000,0.580000,1,67,0.959745,66.585048,0.959745,66.585048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.206290,-15.336550,45.232045,55.306232,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552910,1.391841,0.136217,0.012035,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.072874,tube-mpc,0,-126.340000,54.885000,12.708172,8.278107,12.810000,8.175000,-0.101828,0.103107,-2.836017,-5.519559,0.457422,-5.519559,-2.836017,0.030000,0.630000,-11,77,-10.997109,77.212108,-10.997109,77.212108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.245017,-14.837999,42.079201,54.230695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556788,1.403063,0.176145,0.018045,0.500352,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.082865,tube-mpc,0,-126.340000,54.885000,12.652093,8.225568,12.780000,8.115000,-0.127907,0.110568,-3.018985,-7.837164,0.335443,-7.837164,-3.018985,0.010000,0.730000,-13,85,-12.588370,84.504236,-12.588370,84.504236,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.592272,-14.174954,40.260136,52.140773,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555560,1.402481,0.187531,0.017397,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.092792,tube-mpc,0,-126.340000,54.885000,12.594147,8.169380,12.760000,8.055000,-0.165853,0.114380,-2.836017,-7.593205,0.213464,-7.593205,-2.836017,0.000000,0.790000,-18,74,-18.055390,74.008598,-18.055390,74.008598,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.089553,-13.447203,34.633458,46.977809,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555384,1.392131,0.152026,0.012638,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.102864,tube-mpc,0,-126.340000,54.885000,12.533261,8.108334,12.730000,8.005000,-0.196739,0.103334,-3.201954,-4.848673,-0.396432,-4.848673,-3.201954,-0.040000,0.780000,-13,47,-13.368006,47.253832,-13.368006,47.253832,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.577246,-12.522106,35.217456,47.694091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557001,1.402323,0.188448,0.018460,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.112868,tube-mpc,0,-126.340000,54.885000,12.470865,8.043710,12.700000,7.965000,-0.229135,0.078710,-3.994819,-3.018985,-0.091484,-3.018985,-3.994819,-0.070000,0.580000,-6,43,-5.628462,43.304491,-5.628462,43.304491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.313427,-10.395210,42.342634,54.831566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557587,1.401622,0.175759,0.018175,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.122865,tube-mpc,0,-126.340000,54.885000,12.406743,7.975192,12.660000,7.925000,-0.253257,0.050192,-4.482736,-4.421746,0.396432,-4.421746,-4.482736,-0.070000,0.520000,-5,54,-4.746510,53.790573,-4.746510,53.790573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.315982,-8.843457,44.785363,57.847085,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556809,1.400483,0.172015,0.014653,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007650,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.132870,tube-mpc,0,-126.340000,54.885000,12.340943,7.902725,12.610000,7.865000,-0.269057,0.037725,-5.580549,-7.288257,0.335443,-7.288257,-5.580549,-0.070000,0.520000,1,73,1.239261,73.197348,1.239261,73.197348,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.177989,-7.736693,46.185498,57.802508,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555584,1.417529,0.179466,0.016035,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.142865,tube-mpc,0,-126.340000,54.885000,12.273720,7.826509,12.560000,7.795000,-0.286280,0.031509,-5.092632,-9.239925,0.152474,-9.239925,-5.092632,-0.050000,0.630000,-9,76,-8.791941,75.958333,-8.791941,75.958333,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.961741,-7.340128,43.276340,54.944061,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556631,1.401574,0.177199,0.014492,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.152802,tube-mpc,0,-126.340000,54.885000,12.205522,7.747006,12.520000,7.715000,-0.314478,0.032006,-5.214611,-9.178935,0.213464,-9.178935,-5.214611,-0.060000,0.710000,-11,65,-10.761881,64.984582,-10.761881,64.984582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.399541,-6.681653,42.262816,52.645579,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552785,1.393638,0.148635,0.013632,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.162868,tube-mpc,0,-126.340000,54.885000,12.135161,7.662757,12.470000,7.635000,-0.334839,0.027757,-5.519559,-7.776174,0.579401,-7.776174,-5.519559,-0.070000,0.710000,-9,49,-9.328318,49.255357,-9.328318,49.255357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.534363,-5.475483,39.834437,48.502279,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557920,1.401518,0.192451,0.014318,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.172864,tube-mpc,0,-126.340000,54.885000,12.064117,7.575484,12.410000,7.565000,-0.345883,0.010484,-5.885497,-6.861330,0.335443,-6.861330,-5.885497,-0.080000,0.610000,-6,45,-6.229531,45.322053,-6.229531,45.322053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.377538,-3.872189,42.545720,51.773255,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556407,1.402786,0.171479,0.013800,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.182867,tube-mpc,0,-126.340000,54.885000,11.991944,7.484653,12.360000,7.505000,-0.368056,-0.020347,-5.824507,-7.349247,0.091484,-7.349247,-5.824507,-0.080000,0.540000,-10,49,-9.519040,49.496717,-9.519040,49.496717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.506850,-2.871646,44.524352,53.840576,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556993,1.403112,0.174145,0.018578,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.192865,tube-mpc,0,-126.340000,54.885000,11.918800,7.390474,12.300000,7.415000,-0.381200,-0.024526,-6.068465,-9.788831,0.213464,-9.788831,-6.068465,-0.070000,0.510000,-12,69,-11.760370,69.040058,-11.760370,69.040058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.173662,-1.711152,44.883074,52.848687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555597,1.403005,0.187646,0.021568,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.202744,tube-mpc,0,-126.340000,54.885000,11.845590,7.294186,12.250000,7.325000,-0.404410,-0.030814,-6.251434,-11.374561,0.945339,-11.374561,-6.251434,-0.080000,0.600000,-13,71,-12.726384,71.442494,-12.726384,71.442494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.320812,-1.276546,40.864243,49.226986,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551196,1.432807,0.207321,0.017316,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.212749,tube-mpc,0,-126.340000,54.885000,11.770561,7.193536,12.190000,7.215000,-0.419439,-0.021464,-6.800341,-11.435550,0.396432,-11.435550,-6.800341,-0.110000,0.670000,-7,64,-6.612249,63.917326,-6.612249,63.917326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.513543,-0.371991,38.362381,45.637955,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548688,1.496801,0.194121,0.014092,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.222796,tube-mpc,0,-126.340000,54.885000,11.694345,7.089408,12.130000,7.115000,-0.435655,-0.025592,-6.800341,-9.849821,-0.091484,-9.849821,-6.800341,-0.100000,0.680000,-9,47,-9.473340,46.638516,-9.473340,46.638516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.889203,0.686045,37.854386,45.562371,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555602,1.394763,0.144954,0.013371,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.232738,tube-mpc,0,-126.340000,54.885000,11.618094,6.983496,12.060000,7.025000,-0.441906,-0.041504,-6.922320,-9.117946,0.396432,-9.117946,-6.922320,-0.090000,0.600000,-11,43,-10.994284,43.137321,-10.994284,43.137321,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.081940,2.238886,43.447786,52.447235,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558860,1.395256,0.165556,0.014181,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007639,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.242802,tube-mpc,0,-126.340000,54.885000,11.540074,6.873519,11.990000,6.935000,-0.449926,-0.061481,-7.227268,-9.666852,0.640391,-9.666852,-7.227268,-0.090000,0.530000,-10,50,-10.215477,49.716313,-10.215477,49.716313,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.148441,3.479281,44.635087,53.814196,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552848,1.392591,0.149533,0.012769,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.252870,tube-mpc,0,-126.340000,54.885000,11.461199,6.760890,11.920000,6.825000,-0.458801,-0.064110,-7.532216,-11.862478,0.701380,-11.862478,-7.532216,-0.090000,0.500000,-10,68,-10.092812,68.405545,-10.092812,68.405545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.944184,4.770998,43.598205,52.146438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557015,1.405086,0.192394,0.013308,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.262877,tube-mpc,0,-126.340000,54.885000,11.381969,6.646517,11.850000,6.705000,-0.468031,-0.058483,-8.142112,-13.265238,0.762370,-13.265238,-8.142112,-0.090000,0.590000,-7,71,-7.437431,71.300948,-7.437431,71.300948,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.485488,5.410599,41.039368,47.581695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557872,1.405285,0.194433,0.014706,0.500167,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.272873,tube-mpc,0,-126.340000,54.885000,11.301968,6.530016,11.770000,6.585000,-0.468032,-0.054984,-8.020133,-13.509197,0.823360,-13.509197,-8.020133,-0.090000,0.670000,-10,65,-9.805500,64.644823,-9.805500,64.644823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.621009,6.293455,39.275879,46.197830,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557910,1.405967,0.177347,0.018346,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.282797,tube-mpc,0,-126.340000,54.885000,11.221662,6.412297,11.690000,6.465000,-0.468338,-0.052703,-8.812998,-11.740498,0.579401,-11.740498,-8.812998,-0.090000,0.680000,-4,48,-3.818031,47.669903,-3.818031,47.669903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.468000,7.353712,39.333846,46.540976,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555131,1.392039,0.144663,0.012339,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.292872,tube-mpc,0,-126.340000,54.885000,11.139210,6.290904,11.600000,6.365000,-0.460790,-0.074096,-9.788831,-10.093779,0.213464,-10.093779,-9.788831,-0.070000,0.600000,2,37,2.412983,37.309671,2.412983,37.309671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.935468,8.716836,43.264180,52.123234,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555881,1.406295,0.177145,0.019719,0.500176,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.302871,tube-mpc,0,-126.340000,54.885000,11.056380,6.168706,11.500000,6.255000,-0.443620,-0.086294,-9.361904,-10.398727,0.274453,-10.398727,-9.361904,-0.040000,0.500000,-5,46,-4.637807,45.919119,-4.637807,45.919119,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.011187,10.028335,48.618740,58.132134,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557509,1.403960,0.178028,0.018748,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.312798,tube-mpc,0,-126.340000,54.885000,10.973118,6.045912,11.420000,6.155000,-0.446882,-0.109088,-10.276748,-12.838311,0.396432,-12.838311,-10.276748,-0.040000,0.450000,0,68,0.328350,67.858759,0.328350,67.858759,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.213895,11.289591,49.655409,57.902610,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554915,1.393071,0.142997,0.013774,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.322874,tube-mpc,0,-126.340000,54.885000,10.887471,5.919954,11.320000,6.025000,-0.432529,-0.105046,-9.727842,-13.997114,0.335443,-13.997114,-9.727842,-0.020000,0.570000,-8,67,-7.788483,66.953756,-7.788483,66.953756,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.487291,11.608013,47.282490,52.920207,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558177,1.403921,0.175236,0.018378,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.332870,tube-mpc,0,-126.340000,54.885000,10.801301,5.793903,11.230000,5.895000,-0.428699,-0.101097,-10.093779,-13.143259,0.945339,-13.143259,-10.093779,-0.030000,0.630000,-5,54,-5.103526,54.229528,-5.103526,54.229528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.723157,12.392871,46.012454,51.836455,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557991,1.403547,0.175364,0.020003,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.342872,tube-mpc,0,-126.340000,54.885000,10.713788,5.666891,11.130000,5.785000,-0.416212,-0.118109,-10.947634,-11.252582,0.945339,-11.252582,-10.947634,-0.040000,0.600000,4,39,3.636023,38.940209,3.636023,38.940209,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.629318,13.466285,45.832009,53.048086,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557459,1.403192,0.177234,0.018232,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.352867,tube-mpc,0,-126.340000,54.885000,10.624952,5.539303,11.030000,5.685000,-0.405048,-0.145697,-10.703675,-9.788831,0.762370,-9.788831,-10.703675,-0.020000,0.510000,-1,32,-0.932391,31.500547,-0.932391,31.500547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.713896,14.529059,50.111631,58.876605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556119,1.403571,0.176887,0.016378,0.500648,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.362800,tube-mpc,0,-126.340000,54.885000,10.535183,5.412047,10.930000,5.585000,-0.394817,-0.172953,-10.581696,-10.398727,0.396432,-10.398727,-10.581696,-0.020000,0.420000,-4,42,-3.509244,41.708060,-3.509244,41.708060,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.495998,15.574597,54.956976,64.612053,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558772,1.393013,0.137503,0.012841,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.372874,tube-mpc,0,-126.340000,54.885000,10.442517,5.282736,10.820000,5.465000,-0.377483,-0.182264,-10.825654,-12.472374,0.152474,-12.472374,-10.825654,-0.010000,0.420000,-4,59,-4.318084,58.522191,-4.318084,58.522191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.094275,16.403083,53.406299,62.084104,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555809,1.470482,0.180627,0.014863,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.382878,tube-mpc,0,-126.340000,54.885000,10.348771,5.154313,10.710000,5.345000,-0.361229,-0.190687,-11.557530,-13.936124,0.762370,-13.936124,-11.557530,-0.010000,0.490000,0,65,0.339191,64.677280,0.339191,64.677280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.597503,17.118156,51.060676,58.075454,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557543,1.403898,0.179898,0.015900,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.392872,tube-mpc,0,-126.340000,54.885000,10.253282,5.026228,10.600000,5.225000,-0.346718,-0.198772,-11.496540,-13.082270,0.701380,-13.082270,-11.496540,-0.010000,0.580000,-1,50,-1.122537,49.604042,-1.122537,49.604042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.863499,17.806851,49.726513,56.250120,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557851,1.402905,0.174653,0.018095,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.402872,tube-mpc,0,-126.340000,54.885000,10.155779,4.898509,10.490000,5.105000,-0.334221,-0.206491,-12.106436,-10.764665,0.640391,-10.764665,-12.106436,0.000000,0.560000,2,32,1.967686,31.831556,1.967686,31.831556,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.763782,18.997305,51.738706,59.759878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557569,1.403836,0.174061,0.018085,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.412869,tube-mpc,0,-126.340000,54.885000,10.056205,4.771471,10.370000,5.015000,-0.313795,-0.243529,-11.923467,-9.788831,0.518412,-9.788831,-11.923467,0.000000,0.460000,0,30,0.072146,29.543203,0.072146,29.543203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.184168,20.345650,55.808877,65.987176,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556288,1.402167,0.174873,0.017886,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.422871,tube-mpc,0,-126.340000,54.885000,9.954363,4.645254,10.250000,4.905000,-0.295637,-0.259746,-12.289405,-10.642686,0.579401,-10.642686,-12.289405,0.010000,0.360000,0,45,0.363770,45.277183,0.363770,45.277183,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.578350,21.482663,57.941165,68.619687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557383,1.404541,0.176484,0.019331,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.432868,tube-mpc,0,-126.340000,54.885000,9.850223,4.520206,10.140000,4.795000,-0.289777,-0.274794,-11.984457,-13.021280,0.579401,-13.021280,-11.984457,0.020000,0.380000,-7,64,-7.028482,63.649140,-7.028482,63.649140,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.585638,22.456303,56.797722,66.132455,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555902,1.404921,0.177718,0.019649,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.442797,tube-mpc,0,-126.340000,54.885000,9.744341,4.397325,10.020000,4.665000,-0.275659,-0.267675,-11.862478,-14.485031,1.067318,-14.485031,-11.862478,0.000000,0.500000,-9,68,-8.680349,67.871047,-8.680349,67.871047,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.003021,23.417038,54.061899,62.270226,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551904,1.395745,0.140146,0.013980,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.452801,tube-mpc,0,-126.340000,54.885000,9.635054,4.275058,9.900000,4.535000,-0.264946,-0.259942,-12.472374,-13.082270,0.396432,-13.082270,-12.472374,-0.020000,0.600000,-3,50,-3.130341,50.114208,-3.130341,50.114208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.420104,24.448441,50.983032,59.220971,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551164,1.398390,0.141964,0.013623,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.462819,tube-mpc,0,-126.340000,54.885000,9.522880,4.154405,9.780000,4.415000,-0.257120,-0.260595,-12.655342,-11.496540,0.335443,-11.496540,-12.655342,-0.020000,0.560000,-3,42,-3.498486,41.800307,-3.498486,41.800307,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.366452,26.148228,52.764761,63.450659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555848,1.402974,0.174958,0.012819,0.500667,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007654,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.472870,tube-mpc,0,-126.340000,54.885000,9.407440,4.035349,9.650000,4.315000,-0.242560,-0.279651,-13.509197,-10.703675,0.396432,-10.703675,-13.509197,0.010000,0.490000,-2,42,-1.978631,41.787338,-1.978631,41.787338,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.376632,27.629199,54.340071,66.062402,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557001,1.403331,0.179034,0.020160,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.482871,tube-mpc,0,-126.340000,54.885000,9.289586,3.919098,9.530000,4.215000,-0.240414,-0.295902,-12.838311,-11.313571,0.640391,-11.313571,-12.838311,0.020000,0.440000,-13,52,-12.702327,52.067013,-12.702327,52.067013,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.872624,28.813606,55.270396,67.429028,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557647,1.404235,0.176272,0.018160,0.500460,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.492875,tube-mpc,0,-126.340000,54.885000,9.168600,3.805232,9.400000,4.105000,-0.231400,-0.299768,-13.509197,-12.594353,0.762370,-12.594353,-13.509197,0.000000,0.470000,-9,63,-8.506374,62.650740,-8.506374,62.650740,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.246780,29.779364,53.571105,64.722678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556201,1.403855,0.173221,0.017781,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007658,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.502870,tube-mpc,0,-126.340000,54.885000,9.044494,3.694072,9.260000,3.985000,-0.215506,-0.290928,-14.180083,-13.509197,0.884349,-13.509197,-14.180083,-0.040000,0.530000,0,69,-0.300788,68.882802,-0.300788,68.882802,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.886714,30.905386,51.384516,62.378086,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555855,1.404035,0.173687,0.019399,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.512796,tube-mpc,0,-126.340000,54.885000,8.917960,3.586464,9.120000,3.855000,-0.202040,-0.268536,-15.338885,-12.899301,0.884349,-12.899301,-15.338885,-0.040000,0.620000,7,61,7.332889,61.124035,7.332889,61.124035,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,23.926081,32.123826,50.574770,62.122257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553957,1.394726,0.144449,0.013797,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.522795,tube-mpc,0,-126.340000,54.885000,8.787100,3.481078,8.980000,3.755000,-0.192900,-0.273922,-14.911958,-11.130602,0.579401,-11.130602,-14.911958,0.010000,0.620000,-5,49,-5.167085,48.677174,-5.167085,48.677174,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.656822,33.569258,52.527994,65.782437,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556696,1.395566,0.147908,0.013441,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.532874,tube-mpc,0,-126.340000,54.885000,8.651624,3.378077,8.830000,3.655000,-0.178376,-0.276923,-14.485031,-9.483883,0.762370,-9.483883,-14.485031,0.020000,0.560000,-13,43,-13.186594,42.948936,-13.186594,42.948936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.389265,34.790696,55.540876,69.334716,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556516,1.418151,0.181700,0.016006,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.542867,tube-mpc,0,-126.340000,54.885000,8.513696,3.279352,8.690000,3.565000,-0.176304,-0.285648,-14.546020,-9.544873,0.701380,-9.544873,-14.546020,-0.040000,0.490000,-9,52,-9.354662,52.162656,-9.354662,52.162656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,21.134586,35.538691,54.627944,69.501632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556956,1.403222,0.176113,0.018486,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.552865,tube-mpc,0,-126.340000,54.885000,8.372021,3.184132,8.560000,3.455000,-0.187979,-0.270868,-14.302062,-11.374561,0.579401,-11.374561,-14.302062,-0.050000,0.480000,-16,73,-15.994470,73.363130,-15.994470,73.363130,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.395217,36.193387,52.202641,67.808003,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556871,1.402280,0.175315,0.013313,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.562876,tube-mpc,0,-126.340000,54.885000,8.226417,3.092526,8.420000,3.345000,-0.193583,-0.252474,-13.692166,-11.984457,0.274453,-11.984457,-13.692166,-0.070000,0.580000,-24,76,-24.416947,75.633016,-24.416947,75.633016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.804035,36.415420,49.695752,64.063771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556280,1.403072,0.177107,0.018135,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.572876,tube-mpc,0,-126.340000,54.885000,8.077167,3.004907,8.300000,3.245000,-0.222833,-0.240093,-13.875134,-10.886644,0.274453,-10.886644,-13.875134,-0.130000,0.670000,-22,64,-22.449890,63.539826,-22.449890,63.539826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.342128,37.021932,48.735422,61.968012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557922,1.401261,0.191604,0.014700,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.582873,tube-mpc,0,-126.340000,54.885000,7.924125,2.921356,8.160000,3.155000,-0.235875,-0.233644,-14.972947,-8.508050,0.457422,-8.508050,-14.972947,-0.180000,0.670000,-11,48,-11.187801,48.138957,-11.187801,48.138957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.880358,37.948296,50.110995,63.581337,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556487,1.403383,0.174458,0.018313,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.592875,tube-mpc,0,-126.340000,54.885000,7.767122,2.841944,8.020000,3.095000,-0.252878,-0.253056,-15.460864,-6.617372,0.823360,-6.617372,-15.460864,-0.160000,0.580000,-14,42,-14.037419,42.301343,-14.037419,42.301343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.911839,38.496295,54.436082,69.214762,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556004,1.401831,0.174797,0.017967,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.602793,tube-mpc,0,-126.340000,54.885000,7.607603,2.767471,7.870000,3.025000,-0.262397,-0.257529,-15.216906,-6.983309,0.335443,-6.983309,-15.216906,-0.100000,0.490000,-29,57,-29.257845,56.754266,-29.257845,56.754266,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.959382,38.954095,56.624575,72.611794,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551459,1.394612,0.157774,0.012571,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.612872,tube-mpc,0,-126.340000,54.885000,7.441572,2.696270,7.730000,2.955000,-0.288428,-0.258730,-15.582843,-8.630029,0.396432,-8.630029,-15.582843,-0.160000,0.500000,-27,74,-26.535848,74.291619,-26.535848,74.291619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.011219,39.051893,53.454742,67.658274,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557600,1.403867,0.190502,0.015777,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.622870,tube-mpc,0,-126.340000,54.885000,7.272959,2.630215,7.580000,2.875000,-0.307041,-0.244785,-16.009771,-9.178935,0.335443,-9.178935,-16.009771,-0.210000,0.600000,-23,76,-22.631677,76.231820,-22.631677,76.231820,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.931870,38.955270,52.217876,63.743894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556892,1.402550,0.186012,0.018846,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.632748,tube-mpc,0,-126.340000,54.885000,7.102562,2.569529,7.420000,2.795000,-0.317438,-0.225471,-17.351542,-8.142112,0.518412,-8.142112,-17.351542,-0.200000,0.670000,-17,68,-17.064375,67.723630,-17.064375,67.723630,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.443707,39.374415,52.327128,63.296914,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555329,1.404963,0.188105,0.013443,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.642867,tube-mpc,0,-126.340000,54.885000,6.924131,2.512180,7.240000,2.735000,-0.315869,-0.222820,-18.327375,-6.007476,0.457422,-6.007476,-18.327375,-0.170000,0.700000,-16,52,-15.632536,51.881148,-15.632536,51.881148,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.937653,39.880750,53.206457,65.255664,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557129,1.403492,0.173483,0.019030,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.652870,tube-mpc,0,-126.340000,54.885000,6.743921,2.460359,7.060000,2.695000,-0.316079,-0.234641,-19.059251,-4.421746,0.213464,-4.421746,-19.059251,-0.140000,0.610000,-16,50,-16.495661,49.733156,-16.495661,49.733156,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.269115,40.536281,54.739996,69.363281,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554983,1.403555,0.171970,0.014366,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.662870,tube-mpc,0,-126.340000,54.885000,6.560048,2.413475,6.870000,2.655000,-0.309952,-0.241525,-19.303209,-4.299767,0.457422,-4.299767,-19.303209,-0.150000,0.540000,-16,59,-16.396222,58.932273,-16.396222,58.932273,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.737033,40.796588,53.690165,68.435447,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557289,1.403204,0.176266,0.018113,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.672868,tube-mpc,0,-126.340000,54.885000,6.372567,2.371576,6.690000,2.615000,-0.317433,-0.243424,-19.974095,-5.397580,0.884349,-5.397580,-19.974095,-0.130000,0.530000,-18,74,-18.063489,73.731701,-18.063489,73.731701,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.726043,40.820425,50.984325,64.457157,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555871,1.405579,0.173683,0.017993,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.682864,tube-mpc,0,-126.340000,54.885000,6.181567,2.334711,6.490000,2.565000,-0.308433,-0.230289,-19.913105,-6.190445,1.006328,-6.190445,-19.913105,-0.120000,0.600000,-23,80,-23.329312,80.357548,-23.329312,80.357548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.322528,40.783313,48.091812,59.600366,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556709,1.403118,0.174273,0.015209,0.500363,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007656,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.692866,tube-mpc,0,-126.340000,54.885000,5.987010,2.302892,6.290000,2.515000,-0.302990,-0.212108,-20.827949,-4.909663,1.067318,-4.909663,-20.827949,-0.140000,0.680000,-16,69,-15.973489,69.351699,-15.973489,69.351699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.071690,40.823812,45.206229,55.715875,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557840,1.405001,0.174302,0.020397,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.702872,tube-mpc,0,-126.340000,54.885000,5.789048,2.276161,6.080000,2.495000,-0.290952,-0.218839,-21.620814,-2.287110,0.274453,-2.287110,-21.620814,-0.150000,0.690000,-9,50,-8.854449,50.462828,-8.854449,50.462828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.514152,41.162383,47.501977,60.134160,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554324,1.525389,0.180924,0.016341,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.712829,tube-mpc,0,-126.340000,54.885000,5.588902,2.254642,5.870000,2.485000,-0.281098,-0.230358,-22.474668,-1.128308,0.762370,-1.128308,-22.474668,-0.120000,0.610000,-7,51,-6.698742,50.828287,-6.698742,50.828287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.060261,41.888901,51.079979,67.548866,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552803,1.598732,0.237371,0.025626,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007926,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.722721,tube-mpc,0,-126.340000,54.885000,5.387097,2.238285,5.650000,2.485000,-0.262903,-0.246715,-22.596648,-1.494245,0.701380,-1.494245,-22.596648,-0.060000,0.550000,-15,62,-14.623053,62.234176,-14.623053,62.234176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.136256,42.279299,50.733453,67.911605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557453,1.437554,0.197378,0.017374,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.732717,tube-mpc,0,-126.340000,54.885000,5.180308,2.226831,5.430000,2.465000,-0.249692,-0.238169,-22.779616,-2.653048,0.579401,-2.653048,-22.779616,-0.070000,0.540000,-14,79,-14.216114,78.576585,-14.216114,78.576585,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,3.792293,42.333581,47.828080,63.852287,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546395,1.625725,0.249828,0.026043,0.500544,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007957,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.742726,tube-mpc,0,-126.340000,54.885000,4.970601,2.220457,5.210000,2.455000,-0.239399,-0.234543,-23.938419,-2.836017,1.067318,-2.836017,-23.938419,-0.200000,0.670000,11,74,10.664084,74.135933,10.664084,74.135933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.405023,42.321301,44.287696,58.449958,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566447,1.439101,0.201727,0.019667,0.500534,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.752750,tube-mpc,0,-126.340000,54.885000,4.758084,2.219148,4.970000,2.445000,-0.211916,-0.225852,-23.694460,-1.860183,0.823360,-1.860183,-23.694460,-0.090000,0.700000,-4,68,-3.877447,68.217291,-3.877447,68.217291,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.481931,42.995961,51.340015,68.641280,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549988,2.385083,0.247494,0.039310,0.501122,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.762717,tube-mpc,0,-126.340000,54.885000,4.544519,2.222840,4.740000,2.455000,-0.195481,-0.232160,-24.060398,0.396432,0.945339,0.396432,-24.060398,0.020000,0.700000,-16,53,-15.635105,53.152098,-15.635105,53.152098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.543233,42.880234,51.775400,66.646492,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550564,1.434223,0.186421,0.016165,0.500607,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.772746,tube-mpc,0,-126.340000,54.885000,4.327600,2.231524,4.510000,2.465000,-0.182400,-0.233476,-23.511492,1.921172,0.945339,1.921172,-23.511492,-0.030000,0.610000,-15,52,-14.579312,52.250199,-14.579312,52.250199,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.601528,42.289982,53.337132,67.405326,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558023,1.742546,0.219384,0.031027,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008062,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.782721,tube-mpc,0,-126.340000,54.885000,4.110036,2.245041,4.270000,2.495000,-0.159964,-0.249959,-23.877429,1.067318,1.067318,1.067318,-23.877429,-0.080000,0.550000,-5,67,-4.566176,67.389424,-4.566176,67.389424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.182251,41.946125,52.002950,66.589037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549292,1.503418,0.188746,0.016810,0.500576,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.792722,tube-mpc,0,-126.340000,54.885000,3.890389,2.263396,4.040000,2.505000,-0.149611,-0.241604,-23.389512,-0.152474,1.128308,-0.152474,-23.389512,-0.090000,0.580000,-8,80,-7.746407,80.202897,-7.746407,80.202897,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.858894,41.976071,50.453447,64.492699,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551472,1.423181,0.183711,0.013136,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.802744,tube-mpc,0,-126.340000,54.885000,3.668977,2.286528,3.800000,2.505000,-0.131023,-0.218472,-22.657637,-1.006328,1.067318,-1.006328,-22.657637,-0.070000,0.680000,-17,85,-16.683183,84.727753,-16.683183,84.727753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.813952,41.856731,48.847279,61.299807,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556534,1.405198,0.146269,0.013937,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.812739,tube-mpc,0,-126.340000,54.885000,3.447177,2.314216,3.580000,2.515000,-0.132823,-0.200784,-22.718627,0.884349,1.494245,0.884349,-22.718627,-0.110000,0.760000,-12,68,-11.889184,67.759893,-11.889184,67.759893,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.379457,41.310800,46.904855,58.646564,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557877,1.405250,0.141254,0.013152,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.822801,tube-mpc,0,-126.340000,54.885000,3.223166,2.346637,3.360000,2.545000,-0.136834,-0.198363,-21.620814,2.592058,0.396432,2.592058,-21.620814,-0.130000,0.740000,-19,59,-18.645331,58.526243,-18.645331,58.526243,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,26.644747,41.757729,49.786998,65.331076,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551951,1.399766,0.138758,0.012699,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.832870,tube-mpc,0,-126.340000,54.885000,2.998581,2.383522,3.160000,2.585000,-0.161419,-0.201478,-21.498835,3.933829,0.457422,3.933829,-21.498835,-0.170000,0.650000,-17,59,-16.537236,58.641491,-16.537236,58.641491,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.577290,41.612565,49.621686,66.757564,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557303,1.410432,0.175577,0.017384,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.842797,tube-mpc,0,-126.340000,54.885000,2.777045,2.424105,2.950000,2.625000,-0.172955,-0.200895,-20.766960,3.628881,0.396432,3.628881,-20.766960,-0.150000,0.610000,-26,68,-26.108264,68.130381,-26.108264,68.130381,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.421657,41.326600,47.507204,66.150008,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552996,1.399191,0.152275,0.015029,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.852870,tube-mpc,0,-126.340000,54.885000,2.552467,2.469417,2.750000,2.665000,-0.197533,-0.195583,-20.401022,2.043152,0.579401,2.043152,-20.401022,-0.180000,0.630000,-28,84,-28.105480,83.543226,-28.105480,83.543226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.012340,40.530276,44.847591,61.683905,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558472,1.410955,0.194542,0.016108,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.862868,tube-mpc,0,-126.340000,54.885000,2.330098,2.518355,2.550000,2.685000,-0.219902,-0.166645,-20.888939,1.799193,1.006328,1.799193,-20.888939,-0.220000,0.710000,-20,85,-20.148829,84.989197,-20.148829,84.989197,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.034644,39.633182,42.085342,57.589156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556958,1.410003,0.195541,0.015770,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.872735,tube-mpc,0,-126.340000,54.885000,2.111482,2.570364,2.350000,2.725000,-0.238518,-0.154636,-21.620814,2.409089,0.945339,2.409089,-21.620814,-0.210000,0.790000,-15,77,-14.995825,76.876495,-14.995825,76.876495,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.055020,39.613077,45.704375,61.839044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571213,1.408943,0.147717,0.017688,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.882869,tube-mpc,0,-126.340000,54.885000,1.888160,2.627443,2.140000,2.775000,-0.251840,-0.147557,-21.559824,4.421746,0.579401,4.421746,-21.559824,-0.180000,0.770000,-18,65,-17.918628,65.266042,-17.918628,65.266042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.286580,39.875431,49.436362,68.093957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556949,1.408506,0.172098,0.018350,0.500408,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.892761,tube-mpc,0,-126.340000,54.885000,1.671676,2.686564,1.940000,2.835000,-0.268324,-0.148436,-21.254876,5.885497,0.518412,5.885497,-21.254876,-0.160000,0.720000,-22,60,-22.219271,59.684347,-22.219271,59.684347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.008951,39.466670,50.211457,71.683832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538134,1.397734,0.153950,0.014256,0.500170,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.902871,tube-mpc,0,-126.340000,54.885000,1.452328,2.750265,1.730000,2.905000,-0.277672,-0.154735,-20.462012,5.885497,0.457422,5.885497,-20.462012,-0.170000,0.640000,-26,68,-26.325155,68.459020,-26.325155,68.459020,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.570955,38.444514,50.528772,71.734405,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568751,1.408732,0.191656,0.015050,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.912873,tube-mpc,0,-126.340000,54.885000,1.237556,2.816350,1.520000,2.965000,-0.282444,-0.148650,-20.705970,5.031642,1.311276,5.031642,-20.705970,-0.200000,0.640000,-19,79,-18.582997,78.780357,-18.582997,78.780357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.510851,36.686143,46.849273,65.385903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556522,1.408218,0.191959,0.014219,0.500310,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.922798,tube-mpc,0,-126.340000,54.885000,1.026992,2.884731,1.330000,3.015000,-0.303008,-0.130269,-20.644980,3.994819,1.067318,3.994819,-20.644980,-0.220000,0.750000,-15,81,-15.478820,81.449681,-15.478820,81.449681,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.303051,35.400949,45.060872,63.439343,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558464,1.397925,0.141759,0.014102,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.932871,tube-mpc,0,-126.340000,54.885000,0.816214,2.956784,1.120000,3.065000,-0.303786,-0.108216,-20.523001,4.543725,1.189297,4.543725,-20.523001,-0.180000,0.750000,-18,81,-18.018369,80.960602,-18.018369,80.960602,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.291236,34.278587,45.932049,63.522020,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557432,1.409066,0.175499,0.019686,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.942867,tube-mpc,0,-126.340000,54.885000,0.610311,3.030708,0.920000,3.125000,-0.309689,-0.094292,-20.705970,5.580549,1.067318,5.580549,-20.705970,-0.160000,0.790000,-16,72,-15.707303,71.730301,-15.707303,71.730301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.415639,32.433969,47.184587,62.830630,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557262,1.405449,0.172595,0.018407,0.500510,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.952872,tube-mpc,0,-126.340000,54.885000,0.407863,3.106876,0.720000,3.205000,-0.312137,-0.098124,-21.071908,7.288257,1.311276,7.288257,-21.071908,-0.160000,0.760000,-8,61,-7.904211,61.126354,-7.904211,61.126354,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.883575,30.589287,51.089134,66.905091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556738,1.405652,0.175179,0.019447,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.962870,tube-mpc,0,-126.340000,54.885000,0.209493,3.184953,0.520000,3.285000,-0.310507,-0.100047,-20.888939,7.593205,1.555235,7.593205,-20.888939,-0.140000,0.680000,-7,66,-6.797229,66.337135,-6.797229,66.337135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.210658,29.188843,55.913194,72.321998,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558738,1.406547,0.174375,0.019294,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.972874,tube-mpc,0,-126.340000,54.885000,0.015296,3.264800,0.320000,3.365000,-0.304704,-0.100200,-20.035084,6.678361,1.433256,6.678361,-20.035084,-0.110000,0.650000,-13,78,-12.986766,77.643829,-12.986766,77.643829,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.368597,27.288228,56.133334,68.790378,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557615,1.404477,0.174015,0.017848,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.982871,tube-mpc,0,-126.340000,54.885000,-0.174125,3.346066,0.130000,3.445000,-0.304125,-0.098934,-19.608157,6.800341,1.555235,6.800341,-19.608157,-0.120000,0.700000,-11,74,-10.704206,73.510355,-10.704206,73.510355,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.432724,24.061534,53.860698,60.969430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557157,1.405645,0.174972,0.018472,0.500194,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
7.992800,tube-mpc,0,-126.340000,54.885000,-0.357377,3.428013,-0.050000,3.515000,-0.307377,-0.086987,-18.327375,6.556382,0.762370,6.556382,-18.327375,-0.110000,0.720000,-18,75,-18.058459,74.872686,-18.058459,74.872686,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.707321,21.664177,55.719080,62.618877,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555134,1.396812,0.145787,0.013652,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.002796,tube-mpc,0,-126.340000,54.885000,-0.536617,3.511504,-0.220000,3.595000,-0.316617,-0.083496,-16.985604,7.593205,1.311276,7.593205,-16.985604,-0.130000,0.730000,-22,66,-22.369431,66.019049,-22.369431,66.019049,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.268726,18.479672,54.519020,59.988318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555178,1.395946,0.148451,0.013031,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.012866,tube-mpc,0,-126.340000,54.885000,-0.711550,3.596368,-0.380000,3.675000,-0.331550,-0.078632,-16.741646,8.447060,1.372266,8.447060,-16.741646,-0.180000,0.700000,-13,62,-13.288987,61.849131,-13.288987,61.849131,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.471363,15.802222,57.064802,63.989730,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556129,1.404852,0.186153,0.019519,0.500526,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.022798,tube-mpc,0,-126.340000,54.885000,-0.878225,3.680553,-0.540000,3.765000,-0.338225,-0.084447,-16.131750,7.715185,1.006328,7.715185,-16.131750,-0.180000,0.670000,-13,70,-12.644983,69.535565,-12.644983,69.535565,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.048568,14.076715,57.323023,66.205510,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551420,1.396409,0.140970,0.014061,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.032799,tube-mpc,0,-126.340000,54.885000,-1.039931,3.765578,-0.680000,3.845000,-0.359931,-0.079422,-14.789979,6.373413,0.762370,6.373413,-14.789979,-0.160000,0.670000,-23,81,-22.741290,80.766923,-22.741290,80.766923,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.556901,11.850762,54.494053,60.815215,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550285,1.395976,0.151183,0.013289,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.042794,tube-mpc,0,-126.340000,54.885000,-1.195078,3.850534,-0.820000,3.915000,-0.375078,-0.064466,-13.326228,6.251434,0.396432,6.251434,-13.326228,-0.180000,0.720000,-28,78,-28.223180,78.401339,-28.223180,78.401339,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.147922,8.915107,51.557714,58.956687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558176,1.395046,0.146983,0.013054,0.500158,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.052869,tube-mpc,0,-126.340000,54.885000,-1.344680,3.935906,-0.940000,3.995000,-0.404680,-0.059094,-12.777322,7.898153,1.128308,7.898153,-12.777322,-0.230000,0.770000,-22,60,-22.047117,59.865324,-22.047117,59.865324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,85.166490,6.470252,52.345157,61.016611,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557874,1.409724,0.196692,0.022639,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.062868,tube-mpc,0,-126.340000,54.885000,-1.486165,4.020119,-1.060000,4.095000,-0.426165,-0.074881,-12.655342,8.995966,0.701380,8.995966,-12.655342,-0.250000,0.710000,-14,53,-14.420206,52.819514,-14.420206,52.819514,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.093075,5.417135,56.558870,66.851132,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556995,1.403101,0.187167,0.017437,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.072875,tube-mpc,0,-126.340000,54.885000,-1.620558,4.103635,-1.180000,4.185000,-0.440558,-0.081365,-12.411384,8.752008,1.128308,8.752008,-12.411384,-0.220000,0.610000,-14,62,-13.775468,61.613542,-13.775468,61.613542,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.713706,4.547048,56.826566,67.700684,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556660,1.403397,0.190119,0.014070,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.082793,tube-mpc,0,-126.340000,54.885000,-1.746411,4.185396,-1.290000,4.265000,-0.456411,-0.079604,-11.130602,7.410237,0.640391,7.410237,-11.130602,-0.180000,0.600000,-24,72,-24.381193,72.405527,-24.381193,72.405527,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,87.954308,3.055223,54.799904,61.684552,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551926,1.395978,0.157511,0.013591,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.092749,tube-mpc,0,-126.340000,54.885000,-1.865207,4.266226,-1.400000,4.335000,-0.465207,-0.068774,-10.276748,6.068465,0.701380,6.068465,-10.276748,-0.200000,0.660000,-24,78,-23.520358,77.664903,-23.520358,77.664903,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.619382,1.156022,52.756186,59.627064,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.833400,1.549472,0.212122,0.020956,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008125,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.102718,tube-mpc,0,-126.340000,54.885000,-1.976390,4.345657,-1.490000,4.405000,-0.486390,-0.059343,-10.154769,6.251434,0.884349,6.251434,-10.154769,-0.230000,0.710000,-15,71,-14.797438,70.841186,-14.797438,70.841186,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,90.240571,-0.340513,50.855396,57.714903,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545129,1.632121,0.259017,0.027832,0.500700,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007973,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.112727,tube-mpc,0,-126.340000,54.885000,-2.080046,4.423661,-1.590000,4.475000,-0.490046,-0.051339,-9.727842,7.471226,0.823360,7.471226,-9.727842,-0.220000,0.730000,-11,57,-11.292697,57.201036,-11.292697,57.201036,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.579799,-0.917359,51.019057,56.649682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579193,1.505440,0.232236,0.021280,0.500471,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.122748,tube-mpc,0,-126.340000,54.885000,-2.175660,4.499760,-1.680000,4.565000,-0.495660,-0.065240,-9.666852,8.081122,0.823360,8.081122,-9.666852,-0.170000,0.660000,-10,54,-10.158547,54.171250,-10.158547,54.171250,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.193773,-0.803132,54.307348,60.405317,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549125,1.728399,0.263520,0.035518,0.501010,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008088,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.132726,tube-mpc,0,-126.340000,54.885000,-2.262621,4.573313,-1.770000,4.655000,-0.492621,-0.081687,-8.508050,8.142112,1.006328,8.142112,-8.508050,-0.150000,0.600000,-14,55,-14.161505,54.742655,-14.161505,54.742655,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.081621,-0.849620,54.358078,58.556072,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559248,1.495978,0.209728,0.017282,0.502429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.142746,tube-mpc,0,-126.340000,54.885000,-2.341565,4.644723,-1.850000,4.725000,-0.491565,-0.080277,-7.410237,6.922320,1.067318,6.922320,-7.410237,-0.150000,0.570000,-16,65,-15.950772,64.718536,-15.950772,64.718536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,89.167264,-0.815117,53.389328,55.917570,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550222,1.494900,0.204767,0.013817,0.500242,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.152800,tube-mpc,0,-126.340000,54.885000,-2.412236,4.713671,-1.910000,4.795000,-0.502236,-0.081329,-7.105289,5.092632,1.067318,5.092632,-7.105289,-0.150000,0.610000,-12,73,-12.078750,73.454295,-12.078750,73.454295,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,88.451049,-0.730244,48.531256,49.121406,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554209,1.404313,0.156889,0.014082,0.500477,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007635,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.162795,tube-mpc,0,-126.340000,54.885000,-2.473949,4.779314,-1.980000,4.845000,-0.493949,-0.065686,-6.312424,4.970653,0.762370,4.970653,-6.312424,-0.150000,0.670000,-10,68,-9.925895,67.684176,-9.925895,67.684176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,86.211860,-0.475445,43.686813,44.032567,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552293,1.402716,0.159469,0.014730,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.172799,tube-mpc,0,-126.340000,54.885000,-2.527142,4.841907,-2.020000,4.905000,-0.507142,-0.063093,-5.397580,5.458569,0.457422,5.458569,-5.397580,-0.130000,0.690000,-13,58,-13.144177,58.345806,-13.144177,58.345806,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.660798,0.166351,44.725861,44.713629,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554931,1.394474,0.152410,0.014373,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.182868,tube-mpc,0,-126.340000,54.885000,-2.571995,4.901561,-2.060000,4.965000,-0.511995,-0.063439,-4.238777,6.129455,0.579401,6.129455,-4.238777,-0.140000,0.650000,-14,52,-13.954674,52.357872,-13.954674,52.357872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.507733,0.658855,45.983508,46.641858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556907,1.405281,0.192407,0.014053,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.192877,tube-mpc,0,-126.340000,54.885000,-2.607947,4.957336,-2.090000,5.025000,-0.517947,-0.067664,-3.201954,5.580549,0.030495,5.580549,-3.201954,-0.150000,0.590000,-14,58,-14.135210,57.853776,-14.135210,57.853776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.164922,1.165553,45.642852,47.299607,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557345,1.403358,0.192817,0.014284,0.500503,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.202871,tube-mpc,0,-126.340000,54.885000,-2.635278,5.009332,-2.110000,5.085000,-0.525278,-0.075668,-1.372266,4.421746,0.518412,4.421746,-1.372266,-0.150000,0.580000,-23,64,-22.944079,63.750031,-22.944079,63.750031,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.119807,1.450406,41.120079,42.289498,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557597,1.403904,0.193138,0.015026,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.212873,tube-mpc,0,-126.340000,54.885000,-2.654107,5.057492,-2.120000,5.125000,-0.534107,-0.067508,-0.457422,2.714037,-0.030495,2.714037,-0.457422,-0.170000,0.610000,-22,72,-22.269922,72.014322,-22.269922,72.014322,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.043169,1.413918,37.259997,38.493866,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556486,1.403417,0.193349,0.013677,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.222870,tube-mpc,0,-126.340000,54.885000,-2.664471,5.101575,-2.120000,5.155000,-0.544471,-0.053425,-0.762370,2.104141,0.152474,2.104141,-0.762370,-0.200000,0.670000,-9,69,-9.163286,69.301242,-9.163286,69.301242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.141156,1.396698,33.220001,34.638879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558711,1.402905,0.194227,0.015334,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.232874,tube-mpc,0,-126.340000,54.885000,-2.666476,5.141471,-2.120000,5.185000,-0.546476,-0.043529,-0.823360,2.653048,0.152474,2.653048,-0.823360,-0.170000,0.700000,-4,59,-4.139735,58.641256,-4.139735,58.641256,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.372610,1.923954,34.344129,37.513864,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556980,1.402551,0.178500,0.027321,0.500201,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.242869,tube-mpc,0,-126.340000,54.885000,-2.660237,5.176969,-2.120000,5.225000,-0.540237,-0.048031,0.152474,3.689871,-0.274453,3.689871,0.152474,-0.120000,0.640000,-10,50,-10.219028,50.187210,-10.219028,50.187210,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.089457,2.278923,38.685899,42.273512,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557242,1.401527,0.173755,0.013973,0.504232,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.252870,tube-mpc,0,-126.340000,54.885000,-2.645885,5.207976,-2.110000,5.265000,-0.535885,-0.057024,1.006328,3.262944,0.091484,3.262944,1.006328,-0.110000,0.580000,-12,53,-11.557124,53.339811,-11.557124,53.339811,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.573348,2.327279,42.525629,44.853115,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557103,1.401421,0.195147,0.015118,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.262865,tube-mpc,0,-126.340000,54.885000,-2.623600,5.234321,-2.090000,5.285000,-0.533600,-0.050679,1.860183,1.372266,-0.091484,1.372266,1.860183,-0.120000,0.550000,-11,68,-11.007771,67.683518,-11.007771,67.683518,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.798261,2.718859,40.933842,42.118490,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557202,1.401549,0.191524,0.014774,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.272865,tube-mpc,0,-126.340000,54.885000,-2.593541,5.255911,-2.060000,5.295000,-0.533541,-0.039089,2.104141,-0.335443,-0.091484,-0.335443,2.104141,-0.130000,0.600000,-6,74,-5.606589,74.308367,-5.606589,74.308367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.370990,3.004712,35.156118,35.027568,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556724,1.399738,0.188249,0.022370,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.282866,tube-mpc,0,-126.340000,54.885000,-2.555925,5.272618,-2.030000,5.295000,-0.525925,-0.022382,2.653048,-1.189297,-0.457422,-1.189297,2.653048,-0.110000,0.670000,-6,72,-5.779355,72.023582,-5.779355,72.023582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.328714,3.375189,33.477854,33.326589,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556543,1.399769,0.189854,0.018122,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.292867,tube-mpc,0,-126.340000,54.885000,-2.510974,5.284340,-2.000000,5.295000,-0.510974,-0.010660,2.348100,0.335443,-0.091484,0.335443,2.348100,-0.110000,0.710000,5,52,4.942151,52.207064,4.942151,52.207064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.001310,3.108410,33.843290,32.823155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557339,1.399833,0.174686,0.014201,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.302871,tube-mpc,0,-126.340000,54.885000,-2.458931,5.290983,-1.960000,5.295000,-0.498931,-0.004017,2.775027,1.372266,-0.579401,1.372266,2.775027,-0.080000,0.640000,6,45,5.592197,44.786717,5.592197,44.786717,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.529645,4.028334,43.134362,46.059640,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555891,1.399334,0.179207,0.018133,0.500192,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.312864,tube-mpc,0,-126.340000,54.885000,-2.400136,5.292465,-1.930000,5.305000,-0.470136,-0.012535,2.470079,0.579401,0.091484,0.579401,2.470079,-0.060000,0.540000,14,54,13.936076,54.416039,13.936076,54.416039,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.564335,4.561147,49.209936,50.018869,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555433,1.400162,0.176523,0.013987,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.322869,tube-mpc,0,-126.340000,54.885000,-2.334756,5.288719,-1.900000,5.295000,-0.434756,-0.006281,3.201954,-1.982162,-0.213464,-1.982162,3.201954,-0.030000,0.540000,12,71,11.917885,71.424620,11.917885,71.424620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.365107,5.501284,51.532862,49.102700,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557780,1.400521,0.176010,0.019951,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.332876,tube-mpc,0,-126.340000,54.885000,-2.263146,5.279679,-1.850000,5.275000,-0.413146,0.004679,3.872840,-4.055809,-0.640391,-4.055809,3.872840,0.020000,0.620000,6,78,5.649340,77.930524,5.649340,77.930524,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.083420,5.475170,44.848222,41.015408,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557087,1.399979,0.194700,0.015211,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.342799,tube-mpc,0,-126.340000,54.885000,-2.186327,5.265443,-1.810000,5.235000,-0.376327,0.030443,4.238777,-3.445913,-0.396432,-3.445913,4.238777,0.040000,0.700000,7,63,7.487133,63.454774,7.487133,63.454774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.351113,4.751894,39.091126,34.937963,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553701,1.388404,0.135407,0.011923,0.500601,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007595,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.352867,tube-mpc,0,-126.340000,54.885000,-2.102808,5.245595,-1.760000,5.225000,-0.342808,0.020595,4.909663,-0.823360,-0.213464,-0.823360,4.909663,0.040000,0.690000,10,36,10.036772,36.183484,10.036772,36.183484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.407124,4.289869,43.561073,38.361068,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557016,1.401477,0.177836,0.020198,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007663,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.362869,tube-mpc,0,-126.340000,54.885000,-2.014663,5.220468,-1.700000,5.215000,-0.314663,0.005468,5.580549,0.213464,-0.213464,0.213464,5.580549,0.040000,0.540000,11,34,11.472496,33.510048,11.472496,33.510048,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.295946,4.559623,55.617738,51.075883,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555788,1.400328,0.175731,0.013938,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.372735,tube-mpc,0,-126.340000,54.885000,-1.923018,5.190385,-1.630000,5.205000,-0.293018,-0.014615,6.312424,-1.738204,-0.579401,-1.738204,6.312424,0.070000,0.430000,6,52,6.327485,52.493002,6.327485,52.493002,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.692091,5.006042,59.321560,53.877800,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562137,1.389688,0.138661,0.013481,0.500301,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.382871,tube-mpc,0,-126.340000,54.885000,-1.824406,5.153996,-1.560000,5.175000,-0.264406,-0.021004,6.922320,-4.665705,-1.189297,-4.665705,6.922320,0.070000,0.450000,5,70,5.423999,69.955400,5.423999,69.955400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.932988,5.508903,49.856150,46.428057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567210,1.400966,0.181599,0.016152,0.500336,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.392871,tube-mpc,0,-126.340000,54.885000,-1.723124,5.112669,-1.480000,5.115000,-0.243124,-0.002331,7.837164,-6.861330,-0.945339,-6.861330,7.837164,0.060000,0.570000,2,75,2.295007,74.590545,2.295007,74.590545,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.683062,5.491867,44.915600,40.597561,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556045,1.401108,0.191895,0.013699,0.500412,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.402870,tube-mpc,0,-126.340000,54.885000,-1.618281,5.065967,-1.400000,5.065000,-0.218281,0.000967,7.715185,-6.007476,-0.823360,-6.007476,7.715185,0.050000,0.670000,9,54,8.967582,54.221714,8.967582,54.221714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.154714,4.520066,40.767553,35.037044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556798,1.401661,0.177453,0.018443,0.500183,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.412867,tube-mpc,0,-126.340000,54.885000,-1.510343,5.013938,-1.320000,5.015000,-0.190343,-0.001062,7.837164,-2.957996,-0.823360,-2.957996,7.837164,0.040000,0.630000,15,27,14.942907,26.886917,14.942907,26.886917,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.734426,3.605194,46.533234,39.856441,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556428,1.401411,0.177043,0.019695,0.500215,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.422857,tube-mpc,0,-126.340000,54.885000,-1.399817,4.956659,-1.220000,4.995000,-0.179817,-0.038341,8.447060,-1.860183,-1.006328,-1.860183,8.447060,0.080000,0.460000,8,24,7.822341,23.635982,7.822341,23.635982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.014580,3.442849,56.328163,53.349790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556249,1.401516,0.174746,0.013986,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.432866,tube-mpc,0,-126.340000,54.885000,-1.286843,4.894016,-1.120000,4.955000,-0.166843,-0.060984,9.300914,-3.994819,-1.372266,-3.994819,9.300914,0.100000,0.340000,-1,45,-1.029866,44.947693,-1.029866,44.947693,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.074507,3.531471,62.928886,57.604169,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557051,1.401685,0.177793,0.018516,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.442864,tube-mpc,0,-126.340000,54.885000,-1.172247,4.826266,-1.020000,4.885000,-0.152247,-0.058734,11.008623,-8.081122,-1.311276,-8.081122,11.008623,0.060000,0.370000,-11,72,-10.923957,72.146092,-10.923957,72.146092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.615779,4.132824,57.193312,53.298558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559756,1.767713,0.211288,0.032910,0.500409,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.452716,tube-mpc,0,-126.340000,54.885000,-1.058061,4.754512,-0.900000,4.795000,-0.158061,-0.040488,11.923467,-10.154769,-0.884349,-10.154769,11.923467,0.030000,0.520000,-17,74,-17.201607,73.987235,-17.201607,73.987235,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.527697,3.195512,48.027633,44.411047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546773,1.426663,0.190859,0.016777,0.500659,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.462722,tube-mpc,0,-126.340000,54.885000,-0.941297,4.676657,-0.770000,4.695000,-0.171297,-0.018343,11.618519,-9.422894,-0.945339,-9.422894,11.618519,-0.010000,0.640000,-12,55,-11.570331,54.848270,-11.570331,54.848270,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.697403,1.323811,42.893732,40.101316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.828716,1.687460,0.217464,0.022975,0.500622,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008267,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.472720,tube-mpc,0,-126.340000,54.885000,-0.824282,4.593932,-0.650000,4.615000,-0.174282,-0.021068,11.984457,-7.044299,-1.372266,-7.044299,11.984457,-0.030000,0.630000,-12,31,-12.351271,30.672441,-12.351271,30.672441,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.260380,-0.114925,41.698617,39.925767,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547964,1.504496,0.197750,0.016307,0.500785,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.482723,tube-mpc,0,-126.340000,54.885000,-0.707359,4.506341,-0.530000,4.555000,-0.177359,-0.048659,11.252582,-5.824507,-1.067318,-5.824507,11.252582,-0.040000,0.480000,-6,26,-5.857281,26.451073,-5.857281,26.451073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.317006,-0.102355,45.543465,50.451421,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568564,1.669365,0.233830,0.020147,0.500401,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008002,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.492749,tube-mpc,0,-126.340000,54.885000,-0.590801,4.413813,-0.420000,4.485000,-0.170801,-0.071187,10.276748,-6.617372,-1.006328,-6.617372,10.276748,-0.050000,0.360000,3,38,2.815801,37.623916,2.815801,37.623916,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.451759,1.302125,48.487932,59.268292,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546163,1.694069,0.221929,0.025829,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007997,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.502796,tube-mpc,0,-126.340000,54.885000,-0.475142,4.316474,-0.320000,4.395000,-0.155142,-0.078526,9.666852,-10.764665,-1.128308,-10.764665,9.666852,-0.040000,0.340000,5,69,4.858795,69.323268,4.858795,69.323268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.323223,4.098002,51.074631,64.679321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556191,1.405717,0.144608,0.014035,0.500345,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007626,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.512797,tube-mpc,0,-126.340000,54.885000,-0.361636,4.215116,-0.220000,4.275000,-0.141636,-0.059884,9.056956,-13.509197,-0.640391,-13.509197,9.056956,-0.020000,0.490000,5,78,4.666541,77.702487,4.666541,77.702487,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.595839,5.166659,52.420658,60.360170,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552882,1.401887,0.150222,0.012979,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.522745,tube-mpc,0,-126.340000,54.885000,-0.250807,4.110006,-0.140000,4.145000,-0.110807,-0.034994,8.142112,-13.997114,-1.128308,-13.997114,8.142112,-0.010000,0.640000,10,67,10.137144,67.185597,10.137144,67.185597,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.447166,5.234733,50.840036,57.631102,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538077,1.393947,0.138890,0.012908,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.532881,tube-mpc,0,-126.340000,54.885000,-0.140508,3.998663,-0.060000,4.025000,-0.080508,-0.026337,7.227268,-11.069613,-0.945339,-11.069613,7.227268,0.010000,0.680000,15,36,15.450704,36.370249,15.450704,36.370249,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.141891,4.652185,48.398506,57.432670,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559868,1.404604,0.182806,0.015102,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.542870,tube-mpc,0,-126.340000,54.885000,-0.034874,3.884888,0.010000,3.935000,-0.044874,-0.050112,5.946486,-8.873987,-0.213464,-8.873987,5.946486,0.040000,0.530000,23,25,22.896187,25.039439,22.896187,25.039439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.942630,4.555529,55.306415,67.235405,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558549,1.402484,0.191489,0.014352,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.552801,tube-mpc,0,-126.340000,54.885000,0.066647,3.767972,0.070000,3.835000,-0.003353,-0.067028,5.458569,-10.642686,-0.701380,-10.642686,5.458569,0.100000,0.400000,18,46,18.471445,45.973982,18.471445,45.973982,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.372191,5.271163,62.552799,74.736268,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553087,1.394187,0.154507,0.014581,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.562876,tube-mpc,0,-126.340000,54.885000,0.165634,3.645626,0.130000,3.715000,0.035634,-0.069374,5.641538,-13.570186,-0.518412,-13.570186,5.641538,0.150000,0.390000,7,69,7.471609,68.544453,7.471609,68.544453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.129192,4.779692,67.807462,69.257565,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559172,1.404537,0.179581,0.015165,0.500467,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.572878,tube-mpc,0,-126.340000,54.885000,0.259446,3.520632,0.190000,3.565000,0.069446,-0.044368,6.434403,-16.131750,-0.823360,-16.131750,6.434403,0.140000,0.520000,-2,78,-2.465223,78.102442,-2.465223,78.102442,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.079544,3.585321,64.309973,66.348452,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557749,1.406019,0.192503,0.015519,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.582874,tube-mpc,0,-126.340000,54.885000,0.348319,3.392377,0.270000,3.405000,0.078319,-0.012623,6.434403,-15.887791,-0.884349,-15.887791,6.434403,0.090000,0.640000,-2,66,-1.996158,65.897873,-1.996158,65.897873,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.954929,1.368686,59.383229,65.038164,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557912,1.405332,0.177244,0.017631,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.592872,tube-mpc,0,-126.340000,54.885000,0.431913,3.260919,0.330000,3.265000,0.101913,-0.004081,5.153621,-13.875134,-0.457422,-13.875134,5.153621,0.060000,0.670000,9,44,9.315718,44.468877,9.315718,44.468877,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.425075,-1.070459,54.902176,63.276290,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558757,1.405123,0.177999,0.040322,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.602873,tube-mpc,0,-126.340000,54.885000,0.509800,3.126451,0.380000,3.135000,0.129800,-0.008549,4.177788,-11.374561,-0.396432,-11.374561,4.177788,0.050000,0.550000,17,31,16.522796,31.178575,16.522796,31.178575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.451677,-2.224862,55.492436,64.605435,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557934,1.404730,0.193998,0.013883,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.612870,tube-mpc,0,-126.340000,54.885000,0.581526,2.989253,0.420000,3.015000,0.161526,-0.025747,3.628881,-11.923467,-0.884349,-11.923467,3.628881,0.080000,0.440000,14,41,13.598585,41.196257,13.598585,41.196257,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.143426,-2.167273,60.938115,71.253427,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559376,1.405711,0.194092,0.014722,0.500379,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.622795,tube-mpc,0,-126.340000,54.885000,0.646294,2.850474,0.460000,2.875000,0.186294,-0.024526,2.470079,-15.582843,-0.335443,-15.582843,2.470079,0.120000,0.390000,12,74,11.978845,74.392511,11.978845,74.392511,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-89.092221,-1.548697,60.934117,72.722350,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558202,1.396310,0.159124,0.013909,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.632872,tube-mpc,0,-126.340000,54.885000,0.705111,2.707152,0.500000,2.705000,0.205111,0.002152,2.897006,-18.449355,-0.518412,-18.449355,2.897006,0.120000,0.500000,1,90,0.825788,90.046398,0.825788,90.046398,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.470372,-1.694362,63.187860,77.796001,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557850,1.406894,0.195067,0.016224,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.642873,tube-mpc,0,-126.340000,54.885000,0.756215,2.562696,0.530000,2.515000,0.226215,0.047696,3.018985,-18.571334,-0.701380,-18.571334,3.018985,0.100000,0.680000,-5,78,-4.937433,77.952176,-4.937433,77.952176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-95.413418,-3.512710,62.728708,80.747712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558069,1.404511,0.205935,0.014889,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.652870,tube-mpc,0,-126.340000,54.885000,0.799721,2.416298,0.560000,2.355000,0.239721,0.061298,2.531068,-15.338885,-0.152474,-15.338885,2.531068,0.060000,0.740000,-2,45,-2.072900,45.233895,-2.072900,45.233895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.136373,-5.672924,61.719727,75.565022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558802,1.412174,0.179757,0.015448,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.662872,tube-mpc,0,-126.340000,54.885000,0.835352,2.268020,0.580000,2.225000,0.255352,0.043020,1.494245,-11.984457,-0.213464,-11.984457,1.494245,0.050000,0.610000,3,25,2.556979,25.041894,2.556979,25.041894,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.053923,-6.314233,65.879628,71.340689,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557197,1.405331,0.184189,0.014034,0.500520,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.672873,tube-mpc,0,-126.340000,54.885000,0.862788,2.118150,0.590000,2.095000,0.272788,0.023150,0.213464,-12.167426,-0.335443,-12.167426,0.213464,0.050000,0.430000,7,39,6.953592,39.056698,6.953592,39.056698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.169141,-4.346750,70.059665,73.861837,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557972,1.406225,0.175176,0.019037,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.682867,tube-mpc,0,-126.340000,54.885000,0.881745,1.966975,0.590000,1.955000,0.291745,0.011975,-0.945339,-15.826802,-0.213464,-15.826802,-0.945339,0.050000,0.350000,9,75,8.838468,75.132776,8.838468,75.132776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-108.099306,-0.982776,67.953529,73.179694,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558033,1.406312,0.193554,0.015134,0.500470,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.692869,tube-mpc,0,-126.340000,54.885000,0.891996,1.814489,0.580000,1.785000,0.311996,0.029489,-1.494245,-19.608157,-0.274453,-19.608157,-1.494245,0.060000,0.550000,3,90,3.290664,90.497479,3.290664,90.497479,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.710104,1.402013,64.877291,69.240230,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557384,1.406083,0.192416,0.014250,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.702800,tube-mpc,0,-126.340000,54.885000,0.893316,1.662093,0.570000,1.605000,0.323316,0.057093,-2.165131,-19.303209,0.152474,-19.303209,-2.165131,0.050000,0.710000,1,76,1.481578,76.197530,1.481578,76.197530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.099160,1.732013,63.055328,70.575980,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550897,1.395580,0.177760,0.012990,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007642,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.712876,tube-mpc,0,-126.340000,54.885000,0.885425,1.506661,0.550000,1.445000,0.335425,0.061661,-2.348100,-15.643833,-0.091484,-15.643833,-2.348100,0.050000,0.750000,-4,42,-4.442254,41.802155,-4.442254,41.802155,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.345693,1.385804,60.119130,65.653263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557723,1.405775,0.176285,0.014410,0.500177,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.722790,tube-mpc,0,-126.340000,54.885000,0.868405,1.353106,0.530000,1.325000,0.338405,0.028106,-2.470079,-11.374561,-0.274453,-11.374561,-2.470079,0.040000,0.600000,-10,15,-9.987345,15.351168,-9.987345,15.351168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-99.590107,1.671180,59.384961,64.658287,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552132,1.397548,0.149745,0.015284,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.732866,tube-mpc,0,-126.340000,54.885000,0.841541,1.196642,0.500000,1.215000,0.341541,-0.018358,-3.445913,-11.374561,-0.213464,-11.374561,-3.445913,0.020000,0.360000,-8,32,-8.292613,31.536104,-8.292613,31.536104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-91.376291,3.822651,66.618975,80.287347,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556845,1.406071,0.176082,0.019256,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.742800,tube-mpc,0,-126.340000,54.885000,0.805479,1.042152,0.470000,1.075000,0.335479,-0.032848,-2.957996,-15.338885,-0.396432,-15.338885,-2.957996,0.000000,0.280000,-21,71,-21.292751,70.673779,-21.292751,70.673779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.043087,6.984332,69.739603,83.346785,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551712,1.397082,0.140161,0.013578,0.500241,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.752872,tube-mpc,0,-126.340000,54.885000,0.759100,0.885476,0.440000,0.915000,0.319100,-0.029524,-3.506902,-18.937271,-0.152474,-18.937271,-3.506902,-0.030000,0.460000,-26,86,-26.403055,86.229106,-26.403055,86.229106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.797219,9.261927,65.503535,78.081052,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557867,1.407849,0.198482,0.015674,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.762877,tube-mpc,0,-126.340000,54.885000,0.703159,0.729986,0.410000,0.735000,0.293159,-0.005014,-4.360757,-18.205396,-0.762370,-18.205396,-4.360757,-0.130000,0.660000,-19,66,-18.797785,65.540076,-18.797785,65.540076,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.491031,10.827352,67.129762,79.509766,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556663,1.406795,0.193948,0.015860,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.772876,tube-mpc,0,-126.340000,54.885000,0.637363,0.574908,0.360000,0.595000,0.277363,-0.020092,-5.458569,-14.911958,-0.152474,-14.911958,-5.458569,-0.150000,0.690000,-17,34,-16.511954,33.925335,-16.511954,33.925335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.346502,13.508401,75.012554,83.237673,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557075,1.407342,0.179186,0.014153,0.500372,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.782867,tube-mpc,0,-126.340000,54.885000,0.561716,0.420455,0.300000,0.455000,0.261716,-0.034545,-6.861330,-11.496540,-0.518412,-11.496540,-6.861330,-0.150000,0.520000,-14,19,-13.996852,19.302253,-13.996852,19.302253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.189509,16.547336,80.522305,95.963405,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557290,1.406135,0.176143,0.018388,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.792866,tube-mpc,0,-126.340000,54.885000,0.476085,0.266535,0.230000,0.335000,0.246085,-0.068465,-7.227268,-12.960290,-0.762370,-12.960290,-7.227268,-0.160000,0.320000,-21,46,-20.641693,46.366620,-20.641693,46.366620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.459754,20.179602,85.638272,106.262221,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555980,1.406212,0.179240,0.018727,0.500350,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.802728,tube-mpc,0,-126.340000,54.885000,0.381928,0.115539,0.160000,0.185000,0.221928,-0.069461,-8.386070,-17.107583,-0.823360,-17.107583,-8.386070,-0.160000,0.340000,-24,81,-24.184447,80.759122,-24.184447,80.759122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.492743,23.593310,82.119203,100.330498,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578663,1.556205,0.239775,0.018093,0.503609,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.812719,tube-mpc,0,-126.340000,54.885000,0.276766,-0.036444,0.080000,0.005000,0.196766,-0.041444,-8.447060,-19.852116,-0.518412,-19.852116,-8.447060,-0.190000,0.520000,-33,92,-33.169036,92.134666,-33.169036,92.134666,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.722468,26.778193,82.008030,97.029763,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549667,1.767008,0.282477,0.034135,0.500766,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.822724,tube-mpc,0,-126.340000,54.885000,0.161659,-0.187510,-0.010000,-0.175000,0.171659,-0.012510,-9.666852,-18.571334,-0.091484,-18.571334,-9.666852,-0.240000,0.710000,-28,69,-28.409703,68.869584,-28.409703,68.869584,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.408780,29.651593,82.520028,95.823701,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559883,1.524995,0.272368,0.024254,0.500240,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.832718,tube-mpc,0,-126.340000,54.885000,0.036985,-0.337135,-0.110000,-0.325000,0.146985,-0.012135,-11.435550,-14.424041,-0.335443,-14.424041,-11.435550,-0.270000,0.730000,-19,33,-19.148597,33.377617,-19.148597,33.377617,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.383689,33.100920,90.810584,106.768261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558189,1.729730,0.229242,0.030326,0.500418,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008060,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.842717,tube-mpc,0,-126.340000,54.885000,-0.097326,-0.485420,-0.220000,-0.455000,0.122674,-0.030420,-12.594353,-11.496540,-0.884349,-11.496540,-12.594353,-0.240000,0.550000,-22,24,-22.446579,23.732012,-22.446579,23.732012,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.590811,35.652953,95.552559,116.972205,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549029,1.432744,0.192628,0.016390,0.500654,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.852721,tube-mpc,0,-126.340000,54.885000,-0.241137,-0.632227,-0.340000,-0.575000,0.098863,-0.057227,-13.204249,-13.204249,-0.579401,-13.204249,-13.204249,-0.230000,0.360000,-30,54,-29.919591,53.520603,-29.919591,53.520603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.692117,37.860962,93.894838,116.799918,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567225,1.437157,0.184328,0.015183,0.500248,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.862732,tube-mpc,0,-126.340000,54.885000,-0.394321,-0.777453,-0.460000,-0.725000,0.065679,-0.052453,-13.265238,-17.595500,-0.518412,-17.595500,-13.265238,-0.250000,0.390000,-41,90,-40.514006,90.190280,-40.514006,90.190280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.178216,39.899285,88.366864,107.552488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565945,1.409722,0.170102,0.014735,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.872793,tube-mpc,0,-126.340000,54.885000,-0.557427,-0.921601,-0.600000,-0.905000,0.042573,-0.016601,-14.119093,-19.303209,-0.396432,-19.303209,-14.119093,-0.320000,0.600000,-36,92,-36.363122,91.988523,-36.363122,91.988523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.944145,40.808298,85.110720,100.982674,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552920,1.415744,0.195502,0.014875,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.882751,tube-mpc,0,-126.340000,54.885000,-0.727688,-1.062384,-0.740000,-1.075000,0.012312,0.012616,-14.911958,-17.839459,-0.762370,-17.839459,-14.911958,-0.360000,0.770000,-35,69,-34.905943,69.033587,-34.905943,69.033587,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.789658,43.206907,94.066682,110.410936,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556774,1.411954,0.228226,0.015227,0.500266,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.892875,tube-mpc,0,-126.340000,54.885000,-0.909555,-1.203494,-0.900000,-1.225000,-0.009555,0.021506,-16.497687,-13.448207,-0.823360,-13.448207,-16.497687,-0.360000,0.740000,-30,37,-29.613399,37.449949,-29.613399,37.449949,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.843332,45.772044,97.216318,115.921475,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560397,1.409104,0.180262,0.015522,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.902869,tube-mpc,0,-126.340000,54.885000,-1.097474,-1.340684,-1.070000,-1.335000,-0.027474,-0.005684,-18.937271,-10.947634,-0.945339,-10.947634,-18.937271,-0.350000,0.550000,-18,32,-17.505306,32.288455,-17.505306,32.288455,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.145484,46.908932,96.650996,118.217091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557916,1.408881,0.176414,0.017579,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.912868,tube-mpc,0,-126.340000,54.885000,-1.293541,-1.475762,-1.260000,-1.455000,-0.033541,-0.020762,-19.730136,-12.899301,-1.250287,-12.899301,-19.730136,-0.280000,0.400000,-27,62,-27.217053,62.145985,-27.217053,62.145985,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.059988,47.690753,95.858764,117.851141,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557993,1.408912,0.177716,0.019420,0.500402,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.922789,tube-mpc,0,-126.340000,54.885000,-1.495785,-1.607584,-1.450000,-1.585000,-0.045785,-0.022584,-19.913105,-16.436698,-0.884349,-16.436698,-19.913105,-0.260000,0.470000,-38,88,-38.168427,87.923198,-38.168427,87.923198,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.265240,48.063554,87.929550,106.793451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551776,1.398635,0.152883,0.014399,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.932868,tube-mpc,0,-126.340000,54.885000,-1.708732,-1.739155,-1.650000,-1.745000,-0.058732,0.005845,-20.705970,-18.266386,-0.823360,-18.266386,-20.705970,-0.310000,0.650000,-34,93,-34.376902,92.511535,-34.376902,92.511535,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.993740,47.847752,82.872297,99.219809,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558183,1.409277,0.215273,0.013834,0.500413,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.942776,tube-mpc,0,-126.340000,54.885000,-1.925139,-1.866162,-1.850000,-1.895000,-0.075139,0.028838,-21.986752,-16.375708,-1.250287,-16.375708,-21.986752,-0.340000,0.790000,-27,69,-26.596154,68.747803,-26.596154,68.747803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.011523,48.914143,89.529001,107.007950,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557766,1.409320,0.216245,0.014321,0.500376,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.952866,tube-mpc,0,-126.340000,54.885000,-2.152316,-1.993043,-2.080000,-2.025000,-0.072316,0.031957,-23.267533,-11.923467,-1.799193,-11.923467,-23.267533,-0.320000,0.720000,-22,40,-21.755626,39.945336,-21.755626,39.945336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.479994,50.666604,94.642214,116.234367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556225,1.409517,0.176854,0.018060,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.962797,tube-mpc,0,-126.340000,54.885000,-2.382278,-2.115483,-2.320000,-2.125000,-0.062278,0.009517,-24.609304,-9.849821,-1.860183,-9.849821,-24.609304,-0.280000,0.580000,-19,34,-18.636128,34.307165,-18.636128,34.307165,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.806516,51.136905,92.425255,116.769521,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552514,1.400225,0.145501,0.015550,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.972871,tube-mpc,0,-126.340000,54.885000,-2.621607,-2.237176,-2.560000,-2.225000,-0.061607,-0.012176,-24.914252,-10.337738,-1.616224,-10.337738,-24.914252,-0.250000,0.400000,-25,54,-24.593566,54.477085,-24.593566,54.477085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.272710,50.736134,89.435462,113.723385,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556612,1.410865,0.175286,0.019168,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.982866,tube-mpc,0,-126.340000,54.885000,-2.864665,-2.355378,-2.790000,-2.335000,-0.074665,-0.020378,-24.487325,-13.570186,-1.250287,-13.570186,-24.487325,-0.240000,0.400000,-37,83,-36.901523,83.111305,-36.901523,83.111305,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.540961,50.126113,84.523317,106.209667,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557519,1.410245,0.193192,0.014198,0.500459,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
8.992867,tube-mpc,0,-126.340000,54.885000,-3.113072,-2.471122,-3.040000,-2.475000,-0.073072,0.003878,-24.792273,-15.704823,-1.372266,-15.704823,-24.792273,-0.290000,0.570000,-34,91,-33.777805,90.869123,-33.777805,90.869123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-34.020796,48.433062,80.706234,100.124108,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557897,1.416832,0.205605,0.015011,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.002868,tube-mpc,0,-126.340000,54.885000,-3.366239,-2.584318,-3.280000,-2.605000,-0.086239,0.020682,-26.073055,-14.241072,-1.433256,-14.241072,-26.073055,-0.350000,0.770000,-20,65,-19.757445,64.755299,-19.757445,64.755299,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.254756,48.295237,88.073831,108.880510,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556099,1.410264,0.206954,0.013711,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.012868,tube-mpc,0,-126.340000,54.885000,-3.623705,-2.694955,-3.550000,-2.715000,-0.073705,0.020045,-27.902743,-9.117946,-1.738204,-9.117946,-27.902743,-0.320000,0.830000,-8,20,-7.720796,18.099994,-7.720796,18.099994,0.000000,1.655305,0.000000,64.000000,0.000000,0.000000,-32.741310,48.649980,95.766675,121.972345,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557621,1.411143,0.176224,0.018775,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.022792,tube-mpc,0,-126.340000,54.885000,-3.883094,-2.802258,-3.830000,-2.775000,-0.053094,-0.027258,-28.939566,-5.946486,-1.982162,-5.946486,-28.939566,-0.220000,0.480000,-10,19,-10.303737,19.395024,-10.303737,19.395024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.887685,47.970067,92.610604,122.607695,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552566,1.401542,0.152484,0.015014,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.032869,tube-mpc,0,-126.340000,54.885000,-4.149927,-2.908666,-4.120000,-2.845000,-0.029927,-0.063666,-29.000556,-9.056956,-1.982162,-9.056956,-29.000556,-0.190000,0.280000,-15,62,-14.920748,61.624502,-14.920748,61.624502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.235435,47.489963,92.333292,124.492143,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557136,1.411518,0.176142,0.017711,0.500253,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.042802,tube-mpc,0,-126.340000,54.885000,-4.415938,-3.011083,-4.400000,-2.955000,-0.015938,-0.056083,-29.427483,-13.204249,-1.616224,-13.204249,-29.427483,-0.180000,0.380000,-15,91,-15.255748,91.229954,-15.255748,91.229954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.199204,46.251203,95.117971,117.940310,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552513,1.401255,0.153560,0.014545,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.052867,tube-mpc,0,-126.340000,54.885000,-4.688025,-3.112379,-4.690000,-3.085000,0.001975,-0.027379,-27.902743,-13.692166,-1.799193,-13.692166,-27.902743,-0.210000,0.630000,-25,78,-25.382223,78.198296,-25.382223,78.198296,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.886176,45.327632,100.348883,121.948972,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556771,1.409727,0.244395,0.015186,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.062869,tube-mpc,0,-126.340000,54.885000,-4.960472,-3.210605,-4.970000,-3.185000,0.009528,-0.025605,-28.268681,-10.093779,-1.982162,-10.093779,-28.268681,-0.240000,0.730000,-18,41,-18.497851,40.940823,-18.497851,40.940823,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.567095,44.382617,102.305489,123.431601,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555801,1.410101,0.176728,0.019025,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.072868,tube-mpc,0,-126.340000,54.885000,-5.234444,-3.306425,-5.240000,-3.245000,0.005556,-0.061425,-27.841753,-5.641538,-1.799193,-5.641538,-27.841753,-0.250000,0.610000,-20,12,-19.871701,11.832591,-19.871701,11.832591,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.625806,42.570591,96.899433,125.634978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557577,1.409011,0.174713,0.018612,0.500252,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.082872,tube-mpc,0,-126.340000,54.885000,-5.509678,-3.399962,-5.510000,-3.295000,0.000322,-0.104962,-27.353837,-5.092632,-2.226120,-5.092632,-27.353837,-0.240000,0.330000,-25,29,-25.494975,28.944410,-25.494975,28.944410,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.263690,40.040024,90.227913,118.600854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558384,1.409589,0.181317,0.014697,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.092871,tube-mpc,0,-126.340000,54.885000,-5.785439,-3.491182,-5.780000,-3.365000,-0.005439,-0.126182,-26.621961,-8.752008,-2.409089,-8.752008,-26.621961,-0.250000,0.270000,-32,65,-32.375075,64.760188,-32.375075,64.760188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.681535,37.892722,86.645504,111.476849,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556368,1.409985,0.174239,0.017524,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.102870,tube-mpc,0,-126.340000,54.885000,-6.061410,-3.580200,-6.030000,-3.455000,-0.031410,-0.125200,-25.890086,-12.106436,-1.860183,-12.106436,-25.890086,-0.180000,0.420000,-51,82,-51.393984,81.739915,-51.393984,81.739915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-3.496960,35.668415,84.672173,106.870663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557325,1.423695,0.205406,0.016413,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.112874,tube-mpc,0,-126.340000,54.885000,-6.337229,-3.667116,-6.290000,-3.565000,-0.047229,-0.102116,-26.317013,-12.167426,-1.555235,-12.167426,-26.317013,-0.370000,0.610000,-25,70,-25.165101,69.590537,-25.165101,69.590537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.122602,32.951618,84.240314,108.391200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557395,1.409710,0.232658,0.014667,0.500371,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.122793,tube-mpc,0,-126.340000,54.885000,-6.610004,-3.751260,-6.550000,-3.645000,-0.060004,-0.106260,-27.658785,-8.081122,-1.433256,-8.081122,-27.658785,-0.410000,0.740000,-6,25,-5.522631,24.765523,-5.522631,24.765523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.063164,34.352046,93.610559,121.547184,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554326,1.401244,0.148102,0.013616,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007622,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.132800,tube-mpc,0,-126.340000,54.885000,-6.884035,-3.834174,-6.830000,-3.695000,-0.054035,-0.139174,-27.963733,-4.299767,-2.714037,-4.299767,-27.963733,-0.290000,0.530000,-13,9,-13.204589,8.824100,-13.204589,8.824100,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.673442,36.300723,87.457328,117.786573,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552238,1.401258,0.136800,0.015756,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.142871,tube-mpc,0,-126.340000,54.885000,-7.158149,-3.915688,-7.100000,-3.745000,-0.058149,-0.170688,-26.438993,-6.007476,-2.592058,-6.007476,-26.438993,-0.210000,0.270000,-35,44,-35.374894,43.735409,-35.374894,43.735409,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.390267,37.709457,82.996034,112.942037,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560929,1.410879,0.179818,0.014784,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.152750,tube-mpc,0,-126.340000,54.885000,-7.425027,-3.993866,-7.350000,-3.835000,-0.075027,-0.158866,-24.548315,-11.008623,-1.982162,-11.008623,-24.548315,-0.230000,0.290000,-51,87,-51.152806,86.619735,-51.152806,86.619735,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.678576,36.467017,82.779021,101.615059,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590876,1.505320,0.251166,0.019051,0.500653,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007876,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.162717,tube-mpc,0,-126.340000,54.885000,-7.691832,-4.071042,-7.590000,-3.945000,-0.101832,-0.126042,-24.182377,-13.265238,-2.470079,-13.265238,-24.182377,-0.400000,0.530000,-34,90,-34.011445,89.567995,-34.011445,89.567995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.204001,33.589035,82.270567,105.650127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546410,1.644497,0.282138,0.025542,0.501377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.173101,tube-mpc,0,-126.340000,54.885000,-7.966698,-4.149720,-7.850000,-4.035000,-0.116698,-0.114720,-25.341180,-9.971800,-1.616224,-9.971800,-25.341180,-0.410000,0.740000,-19,46,-18.890925,45.722032,-18.890925,45.722032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,15.738006,34.938309,85.143760,112.792711,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574275,1.648164,0.224757,0.020715,0.501585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.182719,tube-mpc,0,-126.340000,54.885000,-8.218100,-4.221124,-8.090000,-4.095000,-0.128100,-0.126124,-25.890086,-5.153621,-2.348100,-5.153621,-25.890086,-0.350000,0.660000,-17,11,-16.698428,11.080007,-16.698428,11.080007,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.440795,37.124959,81.780201,112.715262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550718,1.736808,0.266996,0.033405,0.500875,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008100,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.192725,tube-mpc,0,-126.340000,54.885000,-8.475991,-4.294004,-8.360000,-4.125000,-0.115991,-0.169004,-26.499982,-2.957996,-2.531068,-2.957996,-26.499982,-0.270000,0.390000,-15,13,-15.195225,12.806467,-15.195225,12.806467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.344193,36.843245,75.914663,103.298850,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561872,1.451108,0.200025,0.018941,0.501166,1,1,0,7,2,0,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.202717,tube-mpc,0,-126.340000,54.885000,-8.729439,-4.365457,-8.610000,-4.175000,-0.119439,-0.190457,-25.402169,-6.312424,-2.653048,-6.312424,-25.402169,-0.150000,0.210000,-37,55,-36.806950,55.204788,-36.806950,55.204788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.433278,36.270148,77.807865,98.759277,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551827,1.431337,0.203704,0.014683,0.500502,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.212802,tube-mpc,0,-126.340000,54.885000,-8.980714,-4.436329,-8.840000,-4.255000,-0.140714,-0.181329,-23.938419,-12.350394,-2.409089,-12.350394,-23.938419,-0.260000,0.320000,-36,98,-35.970636,98.080688,-35.970636,98.080688,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,25.459363,32.667064,79.167662,93.704313,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555558,1.413560,0.171323,0.014562,0.500466,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007661,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.222802,tube-mpc,0,-126.340000,54.885000,-9.225022,-4.505475,-9.080000,-4.365000,-0.145022,-0.140475,-23.755450,-13.448207,-1.555235,-13.448207,-23.755450,-0.350000,0.630000,-22,85,-22.327390,85.287599,-22.327390,85.287599,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.887278,29.551095,83.714528,104.895389,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552389,1.405771,0.221255,0.014340,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.232802,tube-mpc,0,-126.340000,54.885000,-9.464183,-4.573607,-9.310000,-4.465000,-0.154183,-0.108607,-24.365346,-9.178935,-1.677214,-9.178935,-24.365346,-0.320000,0.760000,-15,41,-14.571777,41.217774,-14.571777,41.217774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.821161,30.503673,89.437489,109.622438,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552005,1.401505,0.152116,0.012926,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.242783,tube-mpc,0,-126.340000,54.885000,-9.697395,-4.640692,-9.560000,-4.525000,-0.137395,-0.115692,-23.572481,-3.994819,-1.921172,-3.994819,-23.572481,-0.240000,0.620000,-22,9,-22.283693,8.792324,-22.283693,8.792324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.688173,30.534806,83.609359,104.337752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552865,1.401016,0.137890,0.012751,0.500447,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.252875,tube-mpc,0,-126.340000,54.885000,-9.927344,-4.707707,-9.790000,-4.555000,-0.137344,-0.152707,-22.718627,-2.957996,-2.714037,-2.957996,-22.718627,-0.230000,0.310000,-25,24,-24.584093,23.658525,-24.584093,23.658525,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,30.734333,28.089064,82.132820,97.545495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559759,1.412724,0.181331,0.015644,0.500257,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.262870,tube-mpc,0,-126.340000,54.885000,-10.148977,-4.773369,-10.010000,-4.615000,-0.138977,-0.158369,-21.986752,-7.715185,-2.531068,-7.715185,-21.986752,-0.240000,0.220000,-25,69,-25.318810,71.114641,-25.318810,71.114641,0.000000,-2.456116,0.000000,64.000000,0.000000,0.000000,35.100477,25.425404,81.823258,92.887072,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557659,1.410941,0.176049,0.017911,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.272877,tube-mpc,0,-126.340000,54.885000,-10.364514,-4.838504,-10.230000,-4.695000,-0.134514,-0.143504,-21.742793,-12.411384,-1.738204,-12.411384,-21.742793,-0.250000,0.390000,-21,98,-21.499661,97.736526,-21.499661,97.736526,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.514647,21.885535,80.326404,93.926725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556255,1.412064,0.209558,0.014828,0.500233,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007699,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.282785,tube-mpc,0,-126.340000,54.885000,-10.571427,-4.902506,-10.450000,-4.805000,-0.121427,-0.097506,-21.315866,-12.228415,-1.677214,-12.228415,-21.315866,-0.250000,0.670000,-18,76,-18.017259,76.343489,-18.017259,76.343489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.670199,19.022682,82.912305,99.576166,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553331,1.406167,0.201453,0.016696,0.500503,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.292879,tube-mpc,0,-126.340000,54.885000,-10.775292,-4.967290,-10.660000,-4.895000,-0.115292,-0.072290,-21.681804,-7.288257,-1.982162,-7.288257,-21.681804,-0.230000,0.810000,-9,31,-8.715585,24.280342,-8.715585,24.280342,0.000000,7.063147,0.000000,64.000000,0.000000,0.000000,41.661554,17.079772,84.984843,94.960907,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558511,1.411743,0.193846,0.015043,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.302873,tube-mpc,0,-126.340000,54.885000,-10.970084,-5.031128,-10.870000,-4.935000,-0.100084,-0.096128,-21.315866,-3.079975,-2.287110,-3.079975,-21.315866,-0.190000,0.530000,-6,11,-6.426742,10.673936,-6.426742,10.673936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.435677,14.974477,82.707775,92.260586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556720,1.412683,0.179717,0.013886,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.312872,tube-mpc,0,-126.340000,54.885000,-11.157744,-5.094784,-11.070000,-4.965000,-0.087744,-0.129784,-19.730136,-3.750861,-2.409089,-3.750861,-19.730136,-0.160000,0.330000,-16,30,-15.698926,29.742964,-15.698926,29.742964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.100787,12.191828,83.696232,89.583182,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557581,1.413448,0.179337,0.015010,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.322870,tube-mpc,0,-126.340000,54.885000,-11.337967,-5.158304,-11.250000,-5.025000,-0.087967,-0.133304,-18.083417,-8.386070,-2.165131,-8.386070,-18.083417,-0.160000,0.280000,-25,72,-24.982153,72.371838,-24.982153,72.371838,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.531748,9.210830,82.688986,87.320885,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557420,1.412750,0.174649,0.018817,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.332805,tube-mpc,0,-126.340000,54.885000,-11.509568,-5.221384,-11.420000,-5.125000,-0.089568,-0.096384,-16.009771,-12.106436,-1.189297,-12.106436,-16.009771,-0.170000,0.440000,-37,93,-36.905484,93.197870,-36.905484,93.197870,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.796840,5.706577,79.273308,92.506619,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545076,1.403218,0.169611,0.013862,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.342797,tube-mpc,0,-126.340000,54.885000,-11.674494,-5.284867,-11.570000,-5.235000,-0.104494,-0.049867,-15.460864,-12.228415,-1.433256,-12.228415,-15.460864,-0.250000,0.680000,-27,77,-26.797985,77.238029,-26.797985,77.238029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.427440,2.176500,80.254980,98.057919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557436,1.403998,0.182788,0.015464,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.352871,tube-mpc,0,-126.340000,54.885000,-11.832891,-5.348991,-11.720000,-5.325000,-0.112891,-0.023991,-15.338885,-7.654195,-2.043152,-7.654195,-15.338885,-0.300000,0.760000,-13,34,-12.953533,33.623499,-12.953533,33.623499,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.079799,-0.026566,80.496218,93.953970,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559421,1.412454,0.193839,0.014830,0.500365,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.362792,tube-mpc,0,-126.340000,54.885000,-11.981055,-5.412333,-11.870000,-5.375000,-0.111055,-0.037333,-15.399875,-3.689871,-2.043152,-3.689871,-15.399875,-0.240000,0.550000,-10,16,-10.251747,16.332729,-10.251747,16.332729,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.371807,-0.856498,75.374808,82.554300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554066,1.403448,0.147652,0.014217,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.372804,tube-mpc,0,-126.340000,54.885000,-12.122630,-5.476512,-12.020000,-5.405000,-0.102630,-0.071512,-14.485031,-3.872840,-1.860183,-3.872840,-14.485031,-0.180000,0.320000,-17,34,-17.286227,34.043342,-17.286227,34.043342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.693190,-1.999129,75.885922,79.428026,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555702,1.413053,0.176989,0.014911,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.382743,tube-mpc,0,-126.340000,54.885000,-12.255229,-5.540542,-12.150000,-5.465000,-0.105229,-0.075542,-13.326228,-8.447060,-1.616224,-8.447060,-13.326228,-0.170000,0.300000,-24,73,-23.507983,73.068931,-23.507983,73.068931,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.374474,-3.235165,74.905597,79.353393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557295,1.428160,0.192942,0.015268,0.500622,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007702,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.392721,tube-mpc,0,-126.340000,54.885000,-12.380356,-5.605197,-12.280000,-5.555000,-0.100356,-0.050197,-12.167426,-11.984457,-1.372266,-11.984457,-12.167426,-0.200000,0.450000,-24,92,-23.862215,91.925708,-23.862215,91.925708,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.788212,-4.812012,72.688554,84.296257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555994,1.511211,0.236555,0.026337,0.500419,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.402754,tube-mpc,0,-126.340000,54.885000,-12.498087,-5.670637,-12.400000,-5.665000,-0.098087,-0.005637,-11.618519,-11.435550,-1.372266,-11.435550,-11.618519,-0.230000,0.700000,-18,69,-17.679903,68.986566,-17.679903,68.986566,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.570127,-6.231276,74.948135,88.815211,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553334,1.513285,0.239567,0.022016,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.412750,tube-mpc,0,-126.340000,54.885000,-12.607336,-5.736310,-12.510000,-5.745000,-0.097336,0.008690,-11.130602,-6.983309,-1.372266,-6.983309,-11.130602,-0.220000,0.730000,-14,29,-14.179816,29.205169,-14.179816,29.205169,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.239780,-6.811746,73.764765,81.344734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553673,1.634765,0.241312,0.026243,0.500577,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.422756,tube-mpc,0,-126.340000,54.885000,-12.708669,-5.802558,-12.610000,-5.795000,-0.098669,-0.007558,-10.520706,-3.872840,-1.067318,-3.872840,-10.520706,-0.170000,0.540000,-17,17,-17.277099,16.748324,-17.277099,16.748324,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.326188,-7.272423,72.001720,74.517820,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551203,1.552447,0.232148,0.035285,0.500427,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.432750,tube-mpc,0,-126.340000,54.885000,-12.801922,-5.869273,-12.710000,-5.845000,-0.091922,-0.024273,-9.483883,-5.946486,-1.189297,-5.946486,-9.483883,-0.170000,0.330000,-19,50,-19.054225,49.918675,-19.054225,49.918675,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.857685,-7.504293,73.912509,75.112854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558304,1.462466,0.203070,0.019696,0.500369,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.442744,tube-mpc,0,-126.340000,54.885000,-12.887270,-5.936548,-12.800000,-5.925000,-0.087270,-0.011548,-7.837164,-10.276748,-1.128308,-10.276748,-7.837164,-0.190000,0.360000,-25,85,-24.995972,84.629866,-24.995972,84.629866,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.024073,-7.885276,71.246831,77.220919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545951,1.500446,0.185427,0.017688,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.452745,tube-mpc,0,-126.340000,54.885000,-12.964856,-6.004456,-12.870000,-6.035000,-0.094856,0.030544,-6.861330,-12.899301,-0.945339,-12.899301,-6.861330,-0.190000,0.590000,-29,90,-29.034396,89.951453,-29.034396,89.951453,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.209199,-8.801747,72.218794,84.499391,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542414,1.439135,0.192446,0.016384,0.500418,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.462746,tube-mpc,0,-126.340000,54.885000,-13.034706,-6.072955,-12.930000,-6.145000,-0.104706,0.072045,-6.312424,-10.520706,-0.579401,-10.520706,-6.312424,-0.250000,0.760000,-20,58,-20.050084,58.410138,-20.050084,58.410138,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.651636,-10.023322,72.531118,86.393313,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544039,1.454984,0.190639,0.018050,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.472746,tube-mpc,0,-126.340000,54.885000,-13.096939,-6.142051,-12.990000,-6.225000,-0.106939,0.082949,-6.129455,-6.617372,-0.701380,-6.617372,-6.129455,-0.240000,0.700000,-15,31,-14.622656,30.675775,-14.622656,30.675775,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.530200,-10.145343,69.536576,77.123138,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548343,1.569011,0.225533,0.036418,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007890,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.482751,tube-mpc,0,-126.340000,54.885000,-13.151704,-6.211771,-13.050000,-6.275000,-0.101704,0.063229,-5.031642,-5.092632,-0.945339,-5.092632,-5.031642,-0.200000,0.510000,-21,32,-21.162982,31.508780,-21.162982,31.508780,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.659851,-10.008139,66.375745,70.144093,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564499,1.443475,0.198602,0.019186,0.500418,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.492746,tube-mpc,0,-126.340000,54.885000,-13.199070,-6.282002,-13.090000,-6.335000,-0.109070,0.052998,-3.872840,-6.495393,-0.701380,-6.495393,-3.872840,-0.200000,0.380000,-26,53,-26.174939,53.252970,-26.174939,53.252970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.356068,-10.607645,64.998164,68.969208,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551376,1.481357,0.198860,0.017312,0.500544,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.502748,tube-mpc,0,-126.340000,54.885000,-13.239277,-6.352844,-13.120000,-6.415000,-0.119277,0.062156,-3.262944,-10.398727,-0.945339,-10.398727,-3.262944,-0.230000,0.430000,-24,82,-24.111640,82.004092,-24.111640,82.004092,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.578867,-11.138454,62.652061,70.753446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554001,1.671659,0.263487,0.035205,0.502422,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008037,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.512751,tube-mpc,0,-126.340000,54.885000,-13.272465,-6.424238,-13.150000,-6.515000,-0.122465,0.090762,-2.104141,-11.008623,-0.274453,-11.008623,-2.104141,-0.240000,0.600000,-28,75,-27.673064,74.951419,-27.673064,74.951419,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.968667,-11.684911,62.518585,75.262369,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563754,1.600147,0.265980,0.026165,0.500637,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.522750,tube-mpc,0,-126.340000,54.885000,-13.298794,-6.496101,-13.160000,-6.615000,-0.138794,0.118899,-1.616224,-9.910810,-0.091484,-9.910810,-1.616224,-0.260000,0.700000,-25,59,-25.130874,58.590366,-25.130874,58.590366,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.501892,-11.981599,60.120981,71.612526,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557366,1.515287,0.223573,0.017464,0.500549,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007823,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.532748,tube-mpc,0,-126.340000,54.885000,-13.318470,-6.568421,-13.170000,-6.695000,-0.148470,0.126579,-1.189297,-6.739351,-0.274453,-6.739351,-1.189297,-0.260000,0.650000,-23,37,-22.865108,36.668317,-22.865108,36.668317,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.197158,-12.080798,54.555889,63.373448,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549277,1.596641,0.244223,0.025619,0.501724,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.542720,tube-mpc,0,-126.340000,54.885000,-13.331671,-6.640967,-13.180000,-6.745000,-0.151671,0.104033,-0.945339,-4.360757,-0.518412,-4.360757,-0.945339,-0.250000,0.520000,-20,26,-20.022504,25.516244,-20.022504,25.516244,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.097556,-12.307587,50.752314,57.469518,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556387,1.466653,0.191753,0.017938,0.500911,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.552751,tube-mpc,0,-126.340000,54.885000,-13.338685,-6.714299,-13.180000,-6.795000,-0.158685,0.080701,-0.335443,-4.909663,0.396432,-4.909663,-0.335443,-0.230000,0.380000,-23,40,-23.077098,39.723185,-23.077098,39.723185,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.383342,-11.848960,51.901073,56.836691,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553405,1.635831,0.226806,0.018890,0.500212,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.562745,tube-mpc,0,-126.340000,54.885000,-13.339643,-6.787657,-13.180000,-6.875000,-0.159643,0.087343,0.152474,-9.361904,-0.457422,-9.361904,0.152474,-0.230000,0.360000,-24,79,-24.117394,79.136801,-24.117394,79.136801,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,16.992506,-11.379060,51.834813,58.589449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546956,1.706525,0.242032,0.030290,0.500525,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008036,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.572719,tube-mpc,0,-126.340000,54.885000,-13.334821,-6.861099,-13.160000,-6.975000,-0.174821,0.113901,1.677214,-11.496540,-0.579401,-11.496540,1.677214,-0.240000,0.540000,-34,84,-33.853387,84.366956,-33.853387,84.366956,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.964808,-11.785831,54.265736,67.792853,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550418,1.495881,0.218626,0.016399,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007788,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.582749,tube-mpc,0,-126.340000,54.885000,-13.324381,-6.935103,-13.150000,-7.065000,-0.174381,0.129897,1.311276,-9.666852,-0.213464,-9.666852,1.311276,-0.280000,0.700000,-21,57,-21.294054,56.633754,-21.294054,56.633754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.035965,-13.247419,55.293839,71.003832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557886,1.503236,0.226173,0.018483,0.501081,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.592751,tube-mpc,0,-126.340000,54.885000,-13.308621,-7.008977,-13.130000,-7.125000,-0.178621,0.116023,0.518412,-5.580549,0.091484,-5.580549,0.518412,-0.260000,0.660000,-11,24,-10.933259,24.319774,-10.933259,24.319774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,5.188367,-13.084057,49.792465,60.004125,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557908,1.650352,0.227796,0.023261,0.500453,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007968,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.602747,tube-mpc,0,-126.340000,54.885000,-13.287775,-7.082775,-13.120000,-7.155000,-0.167775,0.072225,0.030495,-2.592058,-0.152474,-2.592058,0.030495,-0.200000,0.470000,-7,12,-7.408469,11.718416,-7.408469,11.718416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.526624,-11.850928,51.263301,59.269780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547746,1.503463,0.182563,0.015735,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.612748,tube-mpc,0,-126.340000,54.885000,-13.262057,-7.156504,-13.110000,-7.195000,-0.152057,0.038496,0.213464,-4.299767,0.030495,-4.299767,0.213464,-0.140000,0.280000,-11,40,-11.456319,39.536876,-11.456319,39.536876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.965826,-10.443023,55.984281,62.050145,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549413,1.528829,0.198881,0.020358,0.500425,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.622749,tube-mpc,0,-126.340000,54.885000,-13.231722,-7.230019,-13.090000,-7.255000,-0.141722,0.024981,1.982162,-8.203101,-0.274453,-8.203101,1.982162,-0.120000,0.290000,-26,71,-26.350618,70.904517,-26.350618,70.904517,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.800616,-10.426646,53.366789,59.305899,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554056,1.452822,0.194852,0.021616,0.502456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.632749,tube-mpc,0,-126.340000,54.885000,-13.197017,-7.303203,-13.070000,-7.335000,-0.127017,0.031797,2.287110,-10.764665,-0.518412,-10.764665,2.287110,-0.160000,0.490000,-21,76,-21.258370,76.365501,-21.258370,76.365501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.113608,-12.215802,52.923156,65.085103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552649,1.784955,0.254227,0.028167,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008132,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.644042,tube-mpc,0,-126.340000,54.885000,-13.152873,-7.385319,-13.030000,-7.435000,-0.122873,0.049681,2.287110,-8.081122,0.396432,-8.081122,2.287110,-0.210000,0.650000,-10,43,-10.000622,42.520004,-10.000622,42.520004,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.416077,-13.577301,50.235291,62.035494,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587391,3.489653,0.245109,0.042195,0.501465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.653956,tube-mpc,0,-126.340000,54.885000,-13.110054,-7.456820,-13.010000,-7.485000,-0.100054,0.028180,2.165131,-4.116798,0.335443,-4.116798,2.165131,-0.190000,0.620000,-4,10,-4.491263,9.843364,-4.491263,9.843364,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.865402,-12.319194,45.835403,50.765909,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.275968,1.780513,0.244309,0.039272,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.664029,tube-mpc,0,-126.340000,54.885000,-13.062905,-7.528780,-12.990000,-7.515000,-0.072905,-0.013780,1.494245,-1.799193,-0.274453,-1.799193,1.494245,-0.110000,0.380000,-2,8,-2.209445,8.222691,-2.209445,8.222691,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.850854,-10.241335,48.476142,55.762712,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.571748,1.763090,0.240846,0.036251,0.501500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010126,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.674243,tube-mpc,0,-126.340000,54.885000,-13.011591,-7.600907,-12.960000,-7.545000,-0.051591,-0.055907,2.104141,-3.689871,0.030495,-3.689871,2.104141,-0.070000,0.200000,-8,37,-8.236156,37.124551,-8.236156,37.124551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.551541,-8.717467,50.561955,55.532678,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.674699,1.770986,0.240507,0.039606,0.501050,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008238,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.685045,tube-mpc,0,-126.340000,54.885000,-12.953764,-7.676104,-12.930000,-7.655000,-0.023764,-0.021104,3.323933,-10.276748,0.274453,-10.276748,3.323933,-0.080000,0.260000,-15,82,-15.212440,91.467851,-15.212440,91.467851,0.000000,-9.343300,0.000000,64.000000,0.000000,0.000000,-36.336396,-7.864800,49.091249,53.129357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,10.191918,1.837226,0.338082,0.039284,0.501178,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.012922,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.698003,tube-mpc,0,-126.340000,54.885000,-12.879952,-7.764625,-12.890000,-7.745000,0.010048,-0.019625,3.445913,-12.594353,0.274453,-12.594353,3.445913,-0.100000,0.400000,-9,102,-9.381583,101.875739,-9.381583,101.875739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.261816,-8.469408,52.270255,62.832289,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582323,1.779680,0.287368,0.041567,0.501067,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008204,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.708045,tube-mpc,0,-126.340000,54.885000,-12.819707,-7.831777,-12.850000,-7.855000,0.030293,0.023223,2.714037,-10.642686,0.762370,-10.642686,2.714037,-0.110000,0.750000,2,61,2.218959,60.505161,2.218959,60.505161,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.664353,-8.783652,58.942945,70.677338,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583312,1.753986,0.313862,0.024052,0.500945,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.718046,tube-mpc,0,-126.340000,54.885000,-12.757299,-7.897249,-12.810000,-7.915000,0.052701,0.017751,2.348100,-2.714037,0.091484,-2.714037,2.348100,-0.070000,0.740000,7,16,7.336014,-4.452389,7.336014,-4.452389,0.000000,19.957550,0.000000,64.000000,0.000000,0.000000,-48.646238,-6.766911,59.021523,65.946619,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.578047,1.849498,0.231283,0.038817,0.501334,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009211,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.728039,tube-mpc,0,-126.340000,54.885000,-12.692747,-7.961118,-12.780000,-7.905000,0.087253,-0.056118,2.348100,3.018985,0.213464,3.018985,2.348100,-0.050000,0.520000,12,-29,12.203124,-38.708956,12.203124,-38.708956,0.000000,9.214117,0.000000,64.000000,0.000000,0.000000,-53.111400,-5.562123,58.997775,68.719778,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563632,1.757293,0.247384,0.028540,0.500974,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008108,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.738050,tube-mpc,0,-126.340000,54.885000,-12.626068,-8.023416,-12.740000,-7.875000,0.113932,-0.148416,2.714037,1.860183,0.579401,1.860183,2.714037,-0.030000,0.140000,11,-4,11.081931,-3.557551,11.081931,-3.557551,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.544239,-4.200031,68.320914,80.012239,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.531627,2.314796,2.067547,0.041199,0.500904,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.011470,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.749556,tube-mpc,0,-126.340000,54.885000,-12.547204,-8.092729,-12.700000,-7.915000,0.152796,-0.177729,3.384923,-5.702528,0.579401,-5.702528,3.384923,-0.010000,0.020000,5,41,5.359514,70.211381,5.359514,70.211381,0.000000,-28.768932,0.000000,64.000000,0.000000,0.000000,-56.408879,-3.579484,72.359212,76.529598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571930,1.648430,0.249461,0.027278,0.500650,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008008,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.760046,tube-mpc,0,-126.340000,54.885000,-12.473426,-8.153626,-12.640000,-8.035000,0.166574,-0.118626,4.909663,-13.997114,0.579401,-13.997114,4.909663,0.010000,0.120000,-11,86,-11.086240,106.750000,-11.086240,106.750000,0.000000,-20.307551,0.000000,64.000000,0.000000,0.000000,-56.596316,-1.893862,70.984778,76.144435,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.768870,1.788373,0.287933,0.035551,1.809150,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010702,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.770786,tube-mpc,0,-126.340000,54.885000,-12.396258,-8.213511,-12.590000,-8.195000,0.193742,-0.018511,5.519559,-18.937271,0.152474,-18.937271,5.519559,0.000000,0.400000,-14,107,-14.300524,106.750000,-14.300524,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.943006,0.926663,71.246454,80.836859,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579105,1.814267,0.297731,0.042564,0.532324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008278,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.780853,tube-mpc,0,-126.340000,54.885000,-12.322580,-8.267233,-12.520000,-8.375000,0.197420,0.107767,6.617372,-16.863625,0.701380,-16.863625,6.617372,-0.020000,0.760000,-21,107,-20.979857,106.750000,-20.979857,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.382212,5.150657,77.956152,89.681465,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587703,1.775312,0.345317,0.041776,1.435480,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.009197,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.790850,tube-mpc,0,-126.340000,54.885000,-12.248280,-8.318121,-12.460000,-8.485000,0.211720,0.166879,6.007476,-9.178935,0.884349,-9.178935,6.007476,-0.050000,0.950000,-8,62,-8.123675,61.386632,-8.123675,61.386632,0.000000,0.363368,0.000000,64.000000,0.000000,0.000000,-63.171226,8.607460,82.462694,93.644577,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579674,1.808002,0.340975,0.037251,1.202533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.800850,tube-mpc,0,-126.340000,54.885000,-12.172958,-8.366429,-12.400000,-8.515000,0.227042,0.148571,5.519559,1.311276,0.823360,1.311276,5.519559,-0.080000,0.840000,7,17,6.642224,-15.567534,6.642224,-15.567534,0.000000,32.317534,0.000000,64.000000,0.000000,0.000000,-69.623833,11.168205,86.720500,99.496951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573842,1.739515,0.233376,0.036207,0.500604,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008094,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.810852,tube-mpc,0,-126.340000,54.885000,-12.096735,-8.412010,-12.350000,-8.455000,0.253265,0.042990,4.177788,8.081122,0.762370,8.081122,4.177788,-0.060000,0.530000,23,-28,22.637427,-51.773441,22.637427,-51.773441,0.000000,23.523441,0.000000,64.000000,0.000000,0.000000,-74.573607,10.302747,83.535332,97.413664,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569807,1.691655,0.243335,0.034389,0.500662,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008050,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.820881,tube-mpc,0,-126.340000,54.885000,-12.019523,-8.454830,-12.300000,-8.385000,0.280477,-0.069830,4.238777,6.922320,0.579401,6.922320,4.238777,-0.010000,0.150000,20,-17,20.235597,-17.484637,20.235597,-17.484637,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.810940,8.747947,81.812552,100.170956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558473,1.520224,0.235023,0.020915,0.500567,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.830881,tube-mpc,0,-126.340000,54.885000,-11.941851,-8.494512,-12.250000,-8.355000,0.308149,-0.139512,4.543725,1.067318,0.640391,1.067318,4.543725,0.020000,0.030000,15,28,15.073264,38.463254,15.073264,38.463254,0.000000,-10.947891,0.000000,64.000000,0.000000,0.000000,-71.779113,5.724325,83.691616,93.026294,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.623836,1.464982,0.238781,0.020701,0.500422,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.840882,tube-mpc,0,-126.340000,54.885000,-11.863567,-8.531058,-12.190000,-8.405000,0.326433,-0.126058,4.909663,-8.264091,0.396432,-8.264091,4.909663,0.080000,0.040000,3,73,2.999092,106.750000,2.999092,106.750000,0.000000,-34.234637,0.000000,64.000000,0.000000,0.000000,-65.788865,5.175179,81.277665,87.824347,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548005,1.741470,0.293665,0.029754,0.510373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.850853,tube-mpc,0,-126.340000,54.885000,-11.784989,-8.564239,-12.120000,-8.535000,0.335011,-0.029239,6.800341,-15.948781,1.189297,-15.948781,6.800341,0.070000,0.330000,-14,107,-13.785706,106.750000,-13.785706,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.824621,8.328804,77.314632,85.119830,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.744993,2.503369,0.288299,0.043246,0.500967,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010094,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.860984,tube-mpc,0,-126.340000,54.885000,-11.704653,-8.594502,-12.050000,-8.675000,0.345347,0.080498,7.471226,-15.216906,1.006328,-15.216906,7.471226,0.020000,0.650000,-14,107,-13.730338,106.750000,-13.730338,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.990815,12.256986,75.080839,87.462073,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582608,1.787124,0.368249,0.041908,0.501146,1,1,0,7,1,0,0,0,0,0,2,1,1,1,1,0.008291,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.871079,tube-mpc,0,-126.340000,54.885000,-11.624164,-8.621070,-11.970000,-8.785000,0.345836,0.163930,7.837164,-8.812998,1.433256,-8.812998,7.837164,-0.010000,0.900000,-11,88,-11.253734,87.829797,-11.253734,87.829797,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.981231,16.655142,80.714863,94.850219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577331,1.661550,0.326437,0.028240,0.500819,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.881030,tube-mpc,0,-126.340000,54.885000,-11.544415,-8.643644,-11.890000,-8.805000,0.345585,0.161356,7.776174,0.701380,0.884349,0.701380,7.776174,-0.040000,0.900000,-3,43,-2.924992,12.393333,-2.924992,12.393333,0.000000,30.436464,0.000000,64.000000,0.000000,0.000000,-63.756984,19.812466,82.737385,96.059473,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563296,1.853043,0.279103,0.044418,0.500625,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008252,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.891048,tube-mpc,0,-126.340000,54.885000,-11.463743,-8.662635,-11.810000,-8.745000,0.346257,0.082365,7.044299,8.752008,1.128308,8.752008,7.044299,0.000000,0.720000,3,-2,2.604099,-43.005551,2.604099,-43.005551,0.000000,40.835347,0.000000,64.000000,0.000000,0.000000,-68.422596,20.006888,82.695647,97.069186,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586076,1.444919,0.198981,0.019383,0.500591,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.901029,tube-mpc,0,-126.340000,54.885000,-11.382992,-8.677725,-11.740000,-8.645000,0.357008,-0.032725,5.946486,11.496540,1.494245,11.496540,5.946486,-0.040000,0.380000,21,-44,21.007478,-43.506915,21.007478,-43.506915,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.768693,17.290846,79.757775,96.209103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550978,1.489543,0.186289,0.018050,0.500585,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.911074,tube-mpc,0,-126.340000,54.885000,-11.301326,-8.688957,-11.670000,-8.545000,0.368674,-0.143957,6.617372,8.203101,1.433256,8.203101,6.617372,-0.020000,0.050000,15,1,15.217979,4.781302,15.217979,4.781302,0.000000,-3.288217,0.000000,64.000000,0.000000,0.000000,-71.310694,15.694416,81.163498,101.242544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543383,1.429863,0.179499,0.017592,0.500300,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.921071,tube-mpc,0,-126.340000,54.885000,-11.219648,-8.696106,-11.590000,-8.525000,0.370352,-0.171106,7.349247,-1.616224,0.762370,-1.616224,7.349247,0.030000,0.000000,0,46,-0.105594,93.259968,-0.105594,93.259968,0.000000,-46.766883,0.000000,64.000000,0.000000,0.000000,-67.606247,13.563502,77.635068,90.883157,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544534,1.478076,0.210832,0.029068,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007770,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.931082,tube-mpc,0,-126.340000,54.885000,-11.137421,-8.699156,-11.510000,-8.595000,0.372579,-0.104156,8.508050,-10.520706,0.945339,-10.520706,8.508050,0.040000,0.080000,-13,91,-13.280500,106.750000,-13.280500,106.750000,0.000000,-15.256915,0.000000,64.000000,0.000000,0.000000,-61.582497,14.482402,75.284922,86.680800,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560988,1.463897,0.235567,0.023651,0.500242,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.941082,tube-mpc,0,-126.340000,54.885000,-11.054802,-8.698021,-11.420000,-8.735000,0.365198,0.036979,8.630029,-16.558677,1.616224,-16.558677,8.630029,0.000000,0.470000,-11,107,-11.335553,106.750000,-11.335553,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.747147,18.530293,75.570030,90.942573,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556088,1.448965,0.246045,0.018468,0.500224,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007778,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.951072,tube-mpc,0,-126.340000,54.885000,-10.971754,-8.692648,-11.340000,-8.875000,0.368246,0.182352,8.873987,-13.387218,1.494245,-13.387218,8.873987,-0.020000,0.800000,-11,107,-11.073299,106.750000,-11.073299,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.301211,24.025813,87.431371,103.952670,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552766,1.450216,0.263958,0.017151,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.961076,tube-mpc,0,-126.340000,54.885000,-10.887993,-8.682962,-11.250000,-8.965000,0.362007,0.282038,8.081122,-5.702528,1.677214,-5.702528,8.081122,-0.050000,0.960000,2,103,1.662769,103.097991,1.662769,103.097991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.051019,28.772347,92.754872,109.395627,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550548,1.459547,0.260120,0.017515,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.971075,tube-mpc,0,-126.340000,54.885000,-10.803632,-8.668928,-11.170000,-8.955000,0.366368,0.286072,7.105289,4.116798,1.067318,4.116798,7.105289,-0.060000,1.000000,17,58,16.976316,23.534671,16.976316,23.534671,0.000000,34.563320,0.000000,64.000000,0.000000,0.000000,-65.595853,29.965935,95.315927,110.734357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548912,1.573804,0.327021,0.020281,0.502206,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.981078,tube-mpc,0,-126.340000,54.885000,-10.718503,-8.650490,-11.090000,-8.855000,0.371497,0.204510,6.129455,14.180083,1.677214,14.180083,6.129455,-0.030000,0.830000,28,13,28.077026,-49.034832,28.077026,-49.034832,0.000000,62.132823,0.000000,64.000000,0.000000,0.000000,-68.666094,27.192899,97.294082,114.940657,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546513,1.485339,0.191212,0.016940,0.500321,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
9.991064,tube-mpc,0,-126.340000,54.885000,-10.632696,-8.627661,-11.010000,-8.675000,0.377304,0.047339,6.617372,18.754303,1.982162,18.754303,6.617372,0.030000,0.470000,21,-32,21.220418,-66.648199,21.220418,-66.648199,0.000000,34.746191,0.000000,64.000000,0.000000,0.000000,-68.833161,20.148762,93.252631,113.016716,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542003,1.452196,0.219057,0.023568,0.500641,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.001082,tube-mpc,0,-126.340000,54.885000,-10.545717,-8.600301,-10.930000,-8.505000,0.384283,-0.095301,7.776174,15.948781,1.677214,15.948781,7.776174,0.130000,0.120000,0,-24,0.049916,-23.539403,0.049916,-23.539403,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.551111,12.263106,102.709558,117.537690,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566174,1.447815,0.218168,0.018038,0.500285,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.011083,tube-mpc,0,-126.340000,54.885000,-10.457870,-8.568515,-10.840000,-8.395000,0.382130,-0.173515,9.483883,6.678361,1.616224,6.678361,9.483883,0.080000,0.020000,-11,21,-10.775734,58.459573,-10.775734,58.459573,0.000000,-36.998976,0.000000,64.000000,0.000000,0.000000,-51.797166,7.368018,116.791195,129.768136,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562080,1.484975,0.212610,0.022243,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.021080,tube-mpc,0,-126.340000,54.885000,-10.368940,-8.532270,-10.730000,-8.395000,0.361060,-0.137270,10.459717,-3.811850,2.287110,-3.811850,10.459717,0.010000,0.010000,-14,66,-13.673603,106.750000,-13.673603,106.750000,0.000000,-40.289403,0.000000,64.000000,0.000000,0.000000,-42.817889,9.382861,113.701815,126.980011,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559304,1.788401,0.274944,0.038807,0.500705,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.031063,tube-mpc,0,-126.340000,54.885000,-10.278919,-8.491622,-10.630000,-8.485000,0.351081,-0.006622,10.703675,-13.204249,1.311276,-13.204249,10.703675,-0.020000,0.210000,-4,107,-4.236053,106.750000,-4.236053,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-38.818348,18.360753,106.268890,128.754501,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571319,1.637551,0.259280,0.027420,0.500852,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008007,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.041047,tube-mpc,0,-126.340000,54.885000,-10.187563,-8.446537,-10.510000,-8.645000,0.322437,0.198463,9.605862,-16.558677,1.311276,-16.558677,9.605862,-0.040000,0.640000,3,107,2.916325,106.750000,2.916325,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.101030,28.524912,109.895419,138.419435,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561878,2.004128,0.467475,0.041598,0.501148,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008588,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.051044,tube-mpc,0,-126.340000,54.885000,-10.094623,-8.396964,-10.420000,-8.765000,0.325377,0.368036,8.386070,-11.557530,1.128308,-11.557530,8.386070,-0.050000,0.900000,12,107,11.701785,106.750000,11.701785,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.733739,38.836947,116.300687,148.849556,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582246,3.115725,0.395961,0.044078,0.513896,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.061042,tube-mpc,0,-126.340000,54.885000,-10.000114,-8.343004,-10.330000,-8.825000,0.329886,0.481996,7.898153,-2.957996,1.311276,-2.957996,7.898153,-0.030000,0.990000,18,107,17.600311,106.750000,17.600311,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.724721,45.867395,121.208391,154.011419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566752,1.825556,0.355743,0.037567,0.501294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008300,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.071048,tube-mpc,0,-126.340000,54.885000,-9.903817,-8.284640,-10.240000,-8.785000,0.336183,0.500360,7.715185,8.142112,1.555235,8.142112,7.715185,0.000000,1.040000,22,62,22.104931,47.728743,22.104931,47.728743,0.000000,14.021257,0.000000,64.000000,0.000000,0.000000,-50.968499,46.542609,123.176512,153.863727,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595685,1.725445,0.355189,0.025022,0.500995,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008213,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.081033,tube-mpc,0,-126.340000,54.885000,-9.805921,-8.222121,-10.150000,-8.635000,0.344079,0.412879,7.288257,17.473521,2.104141,17.473521,7.288257,0.100000,0.880000,20,17,20.006028,-20.818554,20.006028,-20.818554,0.000000,37.568554,0.000000,64.000000,0.000000,0.000000,-52.796111,40.721398,125.144176,155.170662,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569210,1.813332,0.274327,0.038851,0.501065,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.091056,tube-mpc,0,-126.340000,54.885000,-9.705693,-8.155115,-10.060000,-8.425000,0.354307,0.269885,8.691018,22.596648,2.043152,22.596648,8.691018,0.140000,0.550000,9,-28,8.803866,-44.853037,8.803866,-44.853037,0.000000,16.603037,0.000000,64.000000,0.000000,0.000000,-51.129618,27.683005,126.328988,154.333984,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584062,1.725436,0.229839,0.028008,0.500508,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008079,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.101049,tube-mpc,0,-126.340000,54.885000,-9.603712,-8.084161,-9.960000,-8.205000,0.356288,0.120839,10.459717,20.583991,2.409089,20.583991,10.459717,0.130000,0.170000,-3,-7,-2.544344,-6.599885,-2.544344,-6.599885,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.402165,13.792640,129.585466,155.837473,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581783,1.691260,0.225705,0.018331,0.500643,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008029,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.111032,tube-mpc,0,-126.340000,54.885000,-9.499648,-8.009212,-9.840000,-8.065000,0.340352,0.055788,11.496540,10.642686,1.799193,10.642686,11.496540,0.060000,0.030000,-5,38,-4.564305,85.983579,-4.564305,85.983579,0.000000,-47.583464,0.000000,64.000000,0.000000,0.000000,-38.357108,3.296559,139.338783,167.339963,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556655,1.454333,0.206589,0.017551,0.500555,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.121074,tube-mpc,0,-126.340000,54.885000,-9.392660,-7.929823,-9.690000,-8.015000,0.297340,0.085177,12.655342,0.396432,1.799193,0.396432,12.655342,-0.020000,0.020000,-7,83,-7.100372,106.750000,-7.100372,106.750000,0.000000,-23.349885,0.000000,64.000000,0.000000,0.000000,-33.381796,1.921956,133.454776,158.433150,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539873,1.494751,0.222395,0.015118,0.500302,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.131031,tube-mpc,0,-126.340000,54.885000,-9.284175,-7.847250,-9.570000,-8.045000,0.285825,0.197750,13.326228,-7.166278,2.165131,-7.166278,13.326228,-0.030000,0.440000,-11,107,-11.060012,106.750000,-11.060012,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.140171,8.931282,122.216336,146.963393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552039,1.444494,0.226605,0.015706,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.141031,tube-mpc,0,-126.340000,54.885000,-9.172709,-7.760570,-9.420000,-8.125000,0.247291,0.364430,13.631176,-7.349247,1.494245,-7.349247,13.631176,-0.050000,0.780000,-14,107,-14.013424,106.750000,-14.013424,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.738947,18.742279,116.237493,147.197538,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546778,1.455343,0.289849,0.015325,0.500687,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.151086,tube-mpc,0,-126.340000,54.885000,-9.057979,-7.669741,-9.290000,-8.155000,0.232021,0.485259,13.631176,-7.349247,2.165131,-0.213464,13.326228,-0.060000,0.960000,-12,107,-11.789035,106.750000,-11.789035,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.841672,29.093270,117.912887,150.034440,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594566,1.747065,0.346131,0.024556,0.500767,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008225,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.161068,tube-mpc,0,-126.340000,54.885000,-8.941358,-7.576063,-9.160000,-8.115000,0.218642,0.538937,12.655342,6.983309,2.226120,6.983309,12.655342,-0.120000,1.010000,10,93,9.578900,93.292680,9.578900,93.292680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.749173,33.511321,120.772838,149.610098,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557956,1.487699,0.289921,0.019870,0.500650,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.171073,tube-mpc,0,-126.340000,54.885000,-8.821660,-7.478809,-9.030000,-7.975000,0.208340,0.496191,11.618519,15.887791,1.799193,15.887791,11.618519,-0.090000,0.980000,22,48,21.596113,21.286228,21.596113,21.286228,0.000000,27.006453,0.000000,64.000000,0.000000,0.000000,-45.763007,32.003372,119.692744,144.321944,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556627,1.696639,0.312451,0.029142,0.503333,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008107,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.181079,tube-mpc,0,-126.340000,54.885000,-8.699054,-7.378326,-8.910000,-7.775000,0.210946,0.396674,11.496540,22.596648,2.226120,22.596648,11.496540,-0.040000,0.760000,24,3,23.508431,-22.647069,23.508431,-22.647069,0.000000,25.939749,0.000000,64.000000,0.000000,0.000000,-47.315701,25.338602,111.174498,135.028423,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563050,1.483574,0.238708,0.021931,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.191075,tube-mpc,0,-126.340000,54.885000,-8.573587,-7.274873,-8.790000,-7.535000,0.216413,0.260127,11.252582,24.487325,2.592058,24.487325,11.252582,0.040000,0.440000,21,-22,20.946676,-21.654762,20.946676,-21.654762,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.889853,15.047371,104.041028,133.051715,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562728,1.471200,0.222424,0.022817,0.500762,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.201075,tube-mpc,0,-126.340000,54.885000,-8.445056,-7.168502,-8.660000,-7.325000,0.214944,0.156498,13.387218,18.876282,2.592058,18.876282,13.387218,0.180000,0.110000,-13,23,-13.329651,45.201826,-13.329651,45.201826,0.000000,-21.856588,0.000000,64.000000,0.000000,0.000000,-36.482309,6.151510,112.693272,136.633736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551152,1.470202,0.212639,0.020758,0.501498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.211073,tube-mpc,0,-126.340000,54.885000,-8.313446,-7.059419,-8.510000,-7.215000,0.196554,0.155581,15.399875,7.593205,2.043152,7.593205,15.399875,0.040000,0.090000,-16,68,-16.033854,106.750000,-16.033854,106.750000,0.000000,-38.404762,0.000000,64.000000,0.000000,0.000000,-25.654618,0.266027,120.581741,146.951634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560091,1.471910,0.237811,0.014800,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.221075,tube-mpc,0,-126.340000,54.885000,-8.178642,-6.947746,-8.350000,-7.195000,0.171358,0.247254,15.765812,-3.262944,1.982162,-3.262944,15.765812,-0.030000,0.340000,-10,107,-9.720759,106.750000,-9.720759,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.464145,3.275723,118.578859,140.346721,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549428,1.519471,0.213881,0.017569,0.500531,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.231073,tube-mpc,0,-126.340000,54.885000,-8.040737,-6.833775,-8.180000,-7.245000,0.139263,0.411225,16.131750,-6.678361,1.799193,-6.678361,16.131750,-0.060000,0.710000,-10,107,-9.876223,106.750000,-9.876223,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.729470,10.420584,115.845648,141.875343,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549610,1.469927,0.294101,0.018606,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.241082,tube-mpc,0,-126.340000,54.885000,-7.899484,-6.717515,-8.020000,-7.295000,0.120516,0.577485,14.972947,-4.299767,2.470079,-4.299767,14.972947,-0.090000,0.920000,4,107,4.209152,106.750000,4.209152,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.535415,19.703926,113.391488,144.512852,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550893,1.499307,0.320112,0.017617,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007896,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.251073,tube-mpc,0,-126.340000,54.885000,-7.755270,-6.599491,-7.870000,-7.295000,0.114730,0.695509,14.180083,2.470079,2.104141,2.470079,14.180083,-0.070000,1.010000,13,107,12.826033,106.750000,12.826033,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.505115,26.489734,114.390168,143.558280,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552670,1.596117,0.301705,0.030479,0.500729,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007991,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.261055,tube-mpc,0,-126.340000,54.885000,-7.608022,-6.479844,-7.720000,-7.225000,0.111978,0.745156,13.692166,9.544873,1.860183,9.544873,13.692166,-0.060000,1.030000,21,107,21.403152,106.749978,21.403152,106.749978,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.636283,28.919370,110.306909,136.599210,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.608355,1.486730,0.298507,0.018702,0.500339,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.271093,tube-mpc,0,-126.340000,54.885000,-7.456727,-6.357957,-7.580000,-7.085000,0.123273,0.727043,13.570186,17.229563,2.043152,17.229563,13.570186,0.000000,1.040000,22,62,22.341551,44.634632,22.341551,44.634632,0.000000,17.115345,0.000000,64.000000,0.000000,0.000000,-31.311898,25.421900,103.863506,126.610088,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555686,1.558158,0.384041,0.019993,0.500583,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008027,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.281073,tube-mpc,0,-126.340000,54.885000,-7.303160,-6.235449,-7.430000,-6.875000,0.126840,0.639551,13.814145,23.267533,2.775027,23.267533,13.814145,0.090000,0.870000,15,17,14.927227,0.785366,14.927227,0.785366,0.000000,15.964612,0.000000,64.000000,0.000000,0.000000,-28.027578,17.102116,101.438001,128.829887,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558943,1.443227,0.182543,0.019155,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.291085,tube-mpc,0,-126.340000,54.885000,-7.146002,-6.111450,-7.270000,-6.645000,0.123998,0.533550,15.948781,24.243367,3.140965,24.243367,15.948781,0.100000,0.510000,-1,14,-0.926715,13.627445,-0.926715,13.627445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.195232,5.691741,108.023418,134.914972,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572989,1.449338,0.200687,0.017126,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007749,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.301072,tube-mpc,0,-126.340000,54.885000,-6.986165,-5.986861,-7.090000,-6.445000,0.103835,0.458139,17.412531,18.693313,3.140965,18.693313,17.412531,0.080000,0.300000,-12,59,-11.776830,71.094170,-11.776830,71.094170,0.000000,-12.466725,0.000000,64.000000,0.000000,0.000000,-14.204136,-6.060781,114.303021,143.511362,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541808,1.507848,0.169884,0.018140,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007744,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.311075,tube-mpc,0,-126.340000,54.885000,-6.823101,-5.861423,-6.890000,-6.315000,0.066899,0.453577,18.998261,10.154769,2.653048,10.154769,18.998261,-0.020000,0.380000,-16,104,-16.170848,106.750000,-16.170848,106.750000,0.000000,-3.122555,0.000000,64.000000,0.000000,0.000000,-8.472996,-14.096899,116.020811,147.749709,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552494,1.429053,0.231333,0.015263,0.500401,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.321072,tube-mpc,0,-126.340000,54.885000,-6.657237,-5.735631,-6.690000,-6.255000,0.032763,0.519369,19.242219,3.872840,2.287110,3.872840,19.242219,-0.050000,0.680000,-17,107,-17.007225,106.750000,-17.007225,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.427858,-16.564772,111.330407,142.324584,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542629,1.477167,0.345179,0.014879,0.500163,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007886,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.331077,tube-mpc,0,-126.340000,54.885000,-6.488430,-5.609534,-6.490000,-6.205000,0.001570,0.595466,19.242219,3.872840,3.018985,4.055809,19.120240,-0.080000,0.910000,-14,107,-13.895388,106.750000,-13.895388,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.374792,-13.552639,103.266745,130.547790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552964,1.614698,0.292421,0.028871,0.500899,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.341087,tube-mpc,0,-126.340000,54.885000,-6.316863,-5.483421,-6.300000,-6.155000,-0.016863,0.671579,17.229563,7.166278,2.348100,7.166278,17.229563,-0.110000,0.980000,9,107,9.271307,106.750000,9.271307,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.619578,-9.799487,95.205868,119.501549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565238,1.449794,0.299944,0.018708,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.351060,tube-mpc,0,-126.340000,54.885000,-6.143360,-5.358028,-6.130000,-6.055000,-0.013360,0.696972,16.497687,12.594353,2.043152,12.594353,16.497687,-0.090000,1.020000,19,81,18.902432,80.845204,18.902432,80.845204,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.821617,-7.759708,91.396062,109.416586,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550450,1.472625,0.367465,0.021131,0.500628,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.361071,tube-mpc,0,-126.340000,54.885000,-5.966790,-5.232668,-5.960000,-5.895000,-0.006790,0.662332,15.765812,17.351542,2.043152,17.351542,15.765812,-0.060000,0.920000,27,46,26.769699,45.559309,26.769699,45.559309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.563134,-8.316426,83.551379,100.459362,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550462,1.483145,0.233182,0.021227,0.500706,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.371078,tube-mpc,0,-126.340000,54.885000,-5.788028,-5.108101,-5.800000,-5.705000,0.011972,0.596899,14.789979,20.401022,1.982162,20.401022,14.789979,0.040000,0.680000,28,33,28.243323,33.446865,28.243323,33.446865,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.738823,-11.561244,76.565213,96.176101,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557553,1.480105,0.223004,0.021546,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.381079,tube-mpc,0,-126.340000,54.885000,-5.607282,-4.984582,-5.640000,-5.515000,0.032718,0.530418,15.338885,18.754303,2.653048,18.754303,15.338885,0.150000,0.510000,13,54,13.123295,54.003650,13.123295,54.003650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.280490,-16.700261,76.750993,94.551891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578318,1.644737,0.212207,0.038518,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.391073,tube-mpc,0,-126.340000,54.885000,-5.424757,-4.862355,-5.470000,-5.355000,0.045243,0.492645,17.595500,14.058103,2.348100,14.058103,17.595500,0.160000,0.470000,-7,92,-7.089854,91.668963,-7.089854,91.668963,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.453069,-22.525869,75.096650,93.463154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559458,1.472591,0.222812,0.031377,0.503044,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.401075,tube-mpc,0,-126.340000,54.885000,-5.240364,-4.741461,-5.280000,-5.245000,0.039636,0.503539,19.364199,9.178935,1.860183,9.178935,19.364199,0.060000,0.640000,-12,107,-11.525445,106.750000,-11.525445,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.560790,-27.599583,70.417796,91.434429,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.277606,2.253988,0.321878,0.039234,0.625208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009530,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.411039,tube-mpc,0,-126.340000,54.885000,-5.055187,-4.622689,-5.080000,-5.145000,0.024813,0.522311,19.059251,9.544873,2.104141,9.544873,19.059251,-0.030000,0.840000,2,96,2.144498,96.379519,2.144498,96.379519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.002163,-31.709698,64.688015,87.095661,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579014,1.645841,0.309385,0.032582,0.500750,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008078,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.421063,tube-mpc,0,-126.340000,54.885000,-4.867612,-4.505098,-4.890000,-5.025000,0.022388,0.519902,18.388365,14.241072,3.079975,14.241072,18.388365,-0.040000,0.910000,12,51,12.336020,48.653310,12.336020,48.653310,0.000000,2.726209,0.000000,64.000000,0.000000,0.000000,-7.539396,-34.346093,58.266734,78.229556,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567402,1.815709,0.298327,0.040184,0.500615,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.431054,tube-mpc,0,-126.340000,54.885000,-4.679594,-4.389999,-4.700000,-4.865000,0.020406,0.475001,16.741646,17.961438,2.165131,17.961438,16.741646,0.000000,0.760000,24,23,24.247233,23.154614,24.247233,23.154614,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.522220,-34.505315,54.063898,68.049010,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589497,1.682872,0.227538,0.029256,0.501129,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008042,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.441074,tube-mpc,0,-126.340000,54.885000,-4.490239,-4.276915,-4.530000,-4.695000,0.039761,0.418085,15.643833,17.229563,2.348100,17.229563,15.643833,0.060000,0.490000,29,45,29.333281,44.547872,29.333281,44.547872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.363337,-33.603984,55.257965,65.608511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573421,1.797418,0.276850,0.035924,0.902618,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008598,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.451049,tube-mpc,0,-126.340000,54.885000,-4.301174,-4.166871,-4.350000,-4.555000,0.048826,0.388129,16.436698,12.228415,1.189297,12.228415,16.436698,0.170000,0.410000,8,88,8.150038,88.099656,8.150038,88.099656,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.838594,-34.120581,53.893236,64.785257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586517,1.661360,0.239828,0.028142,0.500989,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008028,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.461034,tube-mpc,0,-126.340000,54.885000,-4.111635,-4.059463,-4.170000,-4.465000,0.058365,0.405537,18.022427,7.166278,1.555235,7.166278,18.022427,0.160000,0.570000,-7,107,-6.688588,106.750000,-6.688588,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.957592,-36.837780,50.772724,67.988942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566522,1.793717,0.287609,0.034330,0.500635,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008194,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.471074,tube-mpc,0,-126.340000,54.885000,-3.921039,-3.954436,-3.990000,-4.395000,0.068961,0.440564,18.266386,6.861330,2.165131,6.861330,18.266386,0.050000,0.830000,4,96,4.485912,95.537993,4.485912,95.537993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.896797,-39.605072,43.967461,65.065096,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564918,1.650094,0.269657,0.024965,0.500672,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008020,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.481068,tube-mpc,0,-126.340000,54.885000,-3.731581,-3.853047,-3.810000,-4.295000,0.078419,0.441953,16.436698,10.581696,1.860183,10.581696,16.436698,-0.010000,0.920000,30,53,30.018405,53.446867,30.018405,53.446867,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.647319,-41.239397,40.774904,58.582861,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556272,1.637638,0.258267,0.028436,0.500596,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007989,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.491080,tube-mpc,0,-126.340000,54.885000,-3.542338,-3.754826,-3.650000,-4.175000,0.107662,0.420174,15.094927,14.546020,1.799193,14.546020,15.094927,0.130000,0.750000,28,29,28.403919,28.948676,28.403919,28.948676,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.916956,-39.083587,45.943662,54.742399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590121,1.539202,0.227801,0.027747,0.500715,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.501060,tube-mpc,0,-126.340000,54.885000,-3.354558,-3.660443,-3.490000,-4.035000,0.135442,0.374557,15.521854,15.094927,1.250287,15.094927,15.521854,0.160000,0.510000,23,37,22.720782,37.231278,22.720782,37.231278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.642755,-38.062332,51.404699,60.134395,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554390,1.563257,0.221740,0.018336,0.500460,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007866,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.511078,tube-mpc,0,-126.340000,54.885000,-3.167225,-3.569414,-3.330000,-3.915000,0.162775,0.345586,15.887791,10.825654,1.372266,10.825654,15.887791,0.240000,0.390000,9,77,8.632573,77.019834,8.632573,77.019834,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-27.294340,-37.585142,54.204755,61.950307,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552158,1.540848,0.214102,0.021475,0.500347,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.521065,tube-mpc,0,-126.340000,54.885000,-2.981913,-3.482526,-3.160000,-3.835000,0.178087,0.352474,17.351542,6.068465,1.372266,6.068465,17.351542,0.180000,0.540000,1,101,0.521716,100.945390,0.521716,100.945390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.518342,-38.518493,48.731727,61.499378,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558116,1.608741,0.247120,0.022388,0.501541,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.531078,tube-mpc,0,-126.340000,54.885000,-2.797910,-3.399458,-2.980000,-3.785000,0.182090,0.385542,17.412531,3.262944,1.311276,3.262944,17.412531,0.090000,0.760000,8,104,7.916492,104.202298,7.916492,104.202298,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.597712,-39.882796,43.273807,59.790713,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554434,1.485358,0.289043,0.020787,0.500776,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.541076,tube-mpc,0,-126.340000,54.885000,-2.616245,-3.320688,-2.800000,-3.725000,0.183755,0.404312,17.168573,7.227268,2.043152,7.227268,17.168573,0.070000,0.910000,12,59,11.703659,55.939596,11.703659,55.939596,0.000000,3.262701,0.000000,64.000000,0.000000,0.000000,-28.486959,-41.063822,42.693570,58.370268,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555739,1.527969,0.368671,0.022560,0.500743,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.551076,tube-mpc,0,-126.340000,54.885000,-2.436952,-3.246230,-2.630000,-3.635000,0.193048,0.388770,16.558677,11.313571,1.128308,11.313571,16.558677,0.070000,0.800000,17,25,16.837285,24.659019,16.837285,24.659019,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.960903,-40.381665,43.966118,53.641398,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562532,1.472714,0.214549,0.023439,0.500398,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007781,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.561062,tube-mpc,0,-126.340000,54.885000,-2.260617,-3.176321,-2.450000,-3.515000,0.189383,0.338679,16.985604,11.618519,1.006328,11.618519,16.985604,0.110000,0.520000,6,37,5.557057,36.894882,5.557057,36.894882,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.991307,-38.582048,48.952231,55.988715,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553298,1.523423,0.198704,0.020548,0.500617,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007804,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.571078,tube-mpc,0,-126.340000,54.885000,-2.086767,-3.110779,-2.270000,-3.425000,0.183233,0.314221,18.083417,7.959143,1.372266,7.959143,18.083417,0.110000,0.390000,-10,73,-9.514285,72.555287,-9.514285,72.555287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.473333,-38.961441,49.353922,61.867862,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551392,1.469482,0.197678,0.022794,0.501874,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.581079,tube-mpc,0,-126.340000,54.885000,-1.916535,-3.050031,-2.080000,-3.385000,0.163465,0.334969,17.900448,2.165131,1.616224,2.165131,17.900448,0.040000,0.500000,-7,107,-7.438008,106.749983,-7.438008,106.749983,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.101058,-40.625249,48.558006,67.288969,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557587,1.546647,0.252342,0.024577,0.500871,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007891,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.591073,tube-mpc,0,-126.340000,54.885000,-1.750062,-2.994106,-1.890000,-3.365000,0.139938,0.370894,17.656490,-0.579401,1.555235,-0.579401,17.656490,0.010000,0.760000,-9,107,-8.950931,106.749999,-8.950931,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.250461,-43.314305,51.790399,75.725927,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555103,1.452117,0.396214,0.019269,0.500537,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007931,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.601086,tube-mpc,0,-126.340000,54.885000,-1.587230,-2.942958,-1.710000,-3.345000,0.122770,0.402042,17.168573,3.506902,1.738204,3.506902,17.168573,-0.030000,0.950000,-5,62,-4.571662,56.304645,-4.571662,56.304645,0.000000,5.445354,0.000000,64.000000,0.000000,0.000000,-48.813500,-45.786511,51.509107,74.820372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.701048,1.558170,0.345234,0.018991,0.500736,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008134,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.611092,tube-mpc,0,-126.340000,54.885000,-1.428764,-2.896804,-1.540000,-3.285000,0.111236,0.388196,15.826802,7.959143,1.250287,7.959143,15.826802,-0.020000,0.810000,2,25,2.145758,24.609192,2.145758,24.609192,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.248575,-45.768549,52.411430,67.763401,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556460,1.494509,0.211957,0.024335,0.500614,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.621076,tube-mpc,0,-126.340000,54.885000,-1.275205,-2.855766,-1.380000,-3.195000,0.104795,0.339234,14.485031,9.178935,1.006328,9.178935,14.485031,-0.010000,0.540000,8,28,8.421461,28.351503,8.421461,28.351503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.753591,-43.799864,56.653444,67.709212,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558910,1.578893,0.205474,0.024518,0.500646,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.631077,tube-mpc,0,-126.340000,54.885000,-1.126229,-2.819733,-1.220000,-3.135000,0.093771,0.315267,13.997114,4.543725,0.762370,4.543725,13.997114,0.000000,0.360000,4,73,4.423608,76.077347,4.423608,76.077347,0.000000,-2.725844,0.000000,64.000000,0.000000,0.000000,-71.015612,-41.662691,62.212536,74.912413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562711,1.820143,0.280843,0.063288,0.508297,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008251,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.641044,tube-mpc,0,-126.340000,54.885000,-0.982840,-2.788913,-1.080000,-3.125000,0.097160,0.336087,13.448207,-2.104141,0.396432,-2.104141,13.448207,0.030000,0.480000,-2,107,-2.458413,106.750000,-2.458413,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-75.218748,-41.116137,64.392874,83.862832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584231,1.593108,0.248395,0.025101,0.500800,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.651078,tube-mpc,0,-126.340000,54.885000,-0.843915,-2.763060,-0.940000,-3.145000,0.096085,0.381940,13.082270,-5.092632,0.701380,-5.092632,13.082270,0.020000,0.710000,-6,107,-5.656051,106.750000,-5.656051,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.678276,-42.167360,66.481739,90.926014,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565356,1.550590,0.332160,0.033541,0.500968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007992,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.661082,tube-mpc,0,-126.340000,54.885000,-0.711063,-2.742466,-0.800000,-3.175000,0.088937,0.432534,12.960290,-1.799193,1.006328,-1.799193,12.960290,0.000000,0.920000,-8,78,-8.162765,77.932277,-8.162765,77.932277,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.622128,-43.807748,66.778741,89.924292,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.618247,1.689671,0.413496,0.027011,0.500658,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008260,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.671080,tube-mpc,0,-126.340000,54.885000,-0.584197,-2.727064,-0.660000,-3.165000,0.075803,0.437936,12.838311,3.811850,0.335443,3.811850,12.838311,-0.010000,0.840000,-11,34,-11.196643,33.758854,-11.196643,33.758854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.840262,-44.853715,63.426163,81.178316,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558263,1.625384,0.240728,0.030982,0.501021,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.681035,tube-mpc,0,-126.340000,54.885000,-0.463988,-2.716870,-0.540000,-3.115000,0.076012,0.398130,12.838311,3.811850,1.067318,6.983309,11.374561,-0.020000,0.630000,-16,42,-15.841208,42.328331,-15.841208,42.328331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.664741,-43.385176,64.067745,74.966807,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561904,1.658094,0.219675,0.028832,0.500837,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007984,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.691051,tube-mpc,0,-126.340000,54.885000,-0.349411,-2.711774,-0.420000,-3.065000,0.070589,0.353226,10.337738,3.628881,0.884349,3.628881,10.337738,-0.040000,0.470000,1,51,1.471391,50.556543,1.471391,50.556543,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.992727,-43.311801,63.684783,77.268617,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.665612,1.752124,0.242578,0.031136,0.501160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008205,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.701073,tube-mpc,0,-126.340000,54.885000,-0.241386,-2.711828,-0.320000,-3.055000,0.078614,0.343172,9.117946,-1.494245,0.701380,-1.494245,9.117946,-0.040000,0.440000,5,90,5.463679,90.312255,5.463679,90.312255,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.107490,-40.906323,71.173619,81.452815,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571478,1.606287,0.247504,0.030040,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.711081,tube-mpc,0,-126.340000,54.885000,-0.140290,-2.716985,-0.220000,-3.075000,0.079710,0.358015,8.203101,-4.970653,0.884349,-4.970653,8.203101,-0.020000,0.630000,3,100,2.768469,100.476723,2.768469,100.476723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.141675,-40.599034,71.406212,88.430808,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.597600,1.816895,0.285170,0.039655,0.505006,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.721073,tube-mpc,0,-126.340000,54.885000,-0.046312,-2.727171,-0.150000,-3.115000,0.103688,0.387829,6.007476,-4.360757,0.701380,-4.360757,6.007476,-0.010000,0.810000,15,78,15.360485,78.293713,15.360485,78.293713,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.875350,-42.121431,70.306047,91.499897,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.582224,1.752719,0.310415,0.038344,0.500710,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008195,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.731044,tube-mpc,0,-126.340000,54.885000,0.040371,-2.742286,-0.090000,-3.135000,0.130371,0.392714,4.970653,-0.152474,-0.091484,-0.152474,4.970653,0.010000,0.790000,19,41,19.295891,40.866502,19.295891,40.866502,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.970740,-41.970742,71.374781,87.078463,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.538242,1.791492,0.322206,0.051555,0.500951,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010219,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.741310,tube-mpc,0,-126.340000,54.885000,0.122069,-2.762939,-0.030000,-3.125000,0.152069,0.362061,3.872840,3.018985,-0.213464,3.018985,3.872840,0.050000,0.720000,20,12,19.720032,12.302445,19.720032,12.302445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.937468,-40.715556,67.508428,79.879318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.599107,1.758922,0.248305,0.038908,0.500675,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008158,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.751380,tube-mpc,0,-126.340000,54.885000,0.194632,-2.788123,0.010000,-3.115000,0.184632,0.326877,3.018985,0.091484,0.091484,0.091484,3.018985,0.100000,0.380000,16,57,16.070012,58.570726,16.070012,58.570726,0.000000,-1.268281,0.000000,64.000000,0.000000,0.000000,-107.890361,-38.486129,72.922058,88.025151,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.197686,3.772220,0.254044,0.041827,0.501044,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010778,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.762193,tube-mpc,0,-126.340000,54.885000,0.264070,-2.820484,0.050000,-3.145000,0.214070,0.324516,3.323933,-6.007476,0.335443,-6.007476,3.323933,0.150000,0.400000,-1,102,-0.546847,104.418676,-0.546847,104.418676,0.000000,-2.116231,0.000000,64.000000,0.000000,0.000000,-107.815821,-38.351132,75.742911,97.638483,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.613395,1.770457,0.299361,0.037501,0.500854,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.772623,tube-mpc,0,-126.340000,54.885000,0.322625,-2.856790,0.080000,-3.245000,0.242625,0.388210,2.897006,-10.276748,0.091484,-10.276748,2.897006,0.110000,0.640000,0,107,0.350716,106.750000,0.350716,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.108896,-40.980505,76.012016,104.865288,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.384642,1.807385,0.496226,0.048999,0.501297,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009253,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.784055,tube-mpc,0,-126.340000,54.885000,0.377208,-2.902155,0.120000,-3.325000,0.257208,0.422845,2.165131,-7.654195,-0.091484,-7.654195,2.165131,0.060000,0.900000,6,76,6.397358,76.020009,6.397358,76.020009,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.466230,-44.427174,73.973958,106.382766,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.606843,1.862386,0.620968,0.042358,0.501159,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008646,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.792737,tube-mpc,0,-126.340000,54.885000,0.411921,-2.940390,0.130000,-3.345000,0.281921,0.404610,1.006328,-1.189297,0.152474,-1.189297,1.006328,0.050000,0.880000,16,31,16.169324,18.775426,16.169324,18.775426,0.000000,12.244584,0.000000,64.000000,0.000000,0.000000,-107.476944,-45.960132,72.465874,96.750124,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563962,1.642547,0.352111,0.024318,0.503962,1,1,0,8,2,0,0,0,0,0,2,1,1,1,1,0.008096,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.802848,tube-mpc,0,-126.340000,54.885000,0.444983,-2.988886,0.140000,-3.335000,0.304983,0.346114,1.006328,-1.189297,-0.030495,3.262944,-1.128308,0.070000,0.570000,10,36,9.554353,35.858129,9.554353,35.858129,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.893281,-43.384803,75.959618,90.048654,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.749469,1.811059,0.268249,0.031845,0.500903,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008373,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.812810,tube-mpc,0,-126.340000,54.885000,0.469810,-3.040705,0.140000,-3.305000,0.329810,0.264295,-1.128308,2.104141,0.274453,2.104141,-1.128308,0.100000,0.440000,20,11,20.270464,10.517503,20.270464,10.517503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-112.052953,-43.818917,70.409670,92.019045,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.583698,1.766368,0.260550,0.038179,0.500883,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008161,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.822810,tube-mpc,0,-126.340000,54.885000,0.487016,-3.096587,0.140000,-3.305000,0.347016,0.208413,-1.189297,-1.616224,-0.396432,-1.616224,-1.189297,0.120000,0.250000,12,49,12.434050,48.662669,12.434050,48.662669,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-111.764044,-40.382056,77.247256,93.988287,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602568,1.855349,0.266928,0.035830,0.504270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008277,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.832799,tube-mpc,0,-126.340000,54.885000,0.496524,-3.156101,0.130000,-3.355000,0.366524,0.198899,-1.311276,-7.898153,0.030495,-7.898153,-1.311276,0.150000,0.320000,2,92,1.624396,91.860188,1.624396,91.860188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-110.936399,-37.119640,78.390050,100.009605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569688,1.803757,0.231168,0.034053,0.500773,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008150,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.842802,tube-mpc,0,-126.340000,54.885000,0.498418,-3.219223,0.130000,-3.455000,0.368418,0.235777,-0.945339,-12.228415,0.030495,-12.228415,-0.945339,0.130000,0.590000,-8,106,-8.402558,105.540779,-8.402558,105.540779,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-107.608236,-35.825048,79.106720,106.557179,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573927,1.719605,0.258618,0.020721,0.500600,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008083,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.852799,tube-mpc,0,-126.340000,54.885000,0.492770,-3.285642,0.120000,-3.555000,0.372770,0.269358,-0.884349,-9.727842,-0.518412,-9.727842,-0.884349,0.060000,0.810000,-7,66,-6.526314,66.375876,-6.526314,66.375876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-104.816148,-36.675881,79.070910,107.824075,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556298,1.532984,0.318809,0.020719,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.862826,tube-mpc,0,-126.340000,54.885000,0.479639,-3.355413,0.110000,-3.605000,0.369639,0.249587,-1.677214,-3.323933,-0.091484,-3.323933,-1.677214,0.030000,0.790000,0,21,-0.414365,9.733468,-0.414365,9.733468,0.000000,11.642408,0.000000,64.000000,0.000000,0.000000,-105.042269,-35.937835,76.453661,94.617344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553557,1.453405,0.217918,0.023172,0.500293,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.872834,tube-mpc,0,-126.340000,54.885000,0.459208,-3.427992,0.090000,-3.615000,0.369208,0.187008,-2.714037,1.250287,0.030495,1.250287,-2.714037,0.020000,0.500000,6,-11,5.889803,-11.298705,5.889803,-11.298705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.972481,-33.059056,74.417839,85.584250,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553395,1.476277,0.215348,0.020683,0.500739,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.882828,tube-mpc,0,-126.340000,54.885000,0.431655,-3.503186,0.070000,-3.625000,0.361655,0.121814,-3.750861,-1.799193,-0.701380,-1.799193,-3.750861,0.030000,0.190000,7,32,6.683720,32.412749,6.683720,32.412749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.627625,-27.454459,79.868488,91.022488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552830,1.570843,0.220539,0.021652,0.505206,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007879,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.892800,tube-mpc,0,-126.340000,54.885000,0.397209,-3.580717,0.040000,-3.685000,0.357209,0.104283,-3.445913,-9.788831,-0.640391,-9.788831,-3.445913,0.020000,0.160000,-4,77,-3.631918,99.428214,-3.631918,99.428214,0.000000,-22.015465,0.000000,64.000000,0.000000,0.000000,-97.298289,-22.022956,85.678474,99.725380,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553348,1.527633,0.234955,0.020938,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007846,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.902834,tube-mpc,0,-126.340000,54.885000,0.355736,-3.661023,0.010000,-3.805000,0.345736,0.143977,-2.226120,-14.972947,-0.823360,-14.972947,-2.226120,0.030000,0.420000,-25,107,-25.182626,106.750000,-25.182626,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-90.125271,-17.151158,88.972202,108.995479,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564121,1.478588,0.289484,0.025830,0.500547,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.912834,tube-mpc,0,-126.340000,54.885000,0.307819,-3.743121,-0.010000,-3.945000,0.317819,0.201879,-2.775027,-14.972947,-0.396432,-14.972947,-2.775027,-0.010000,0.750000,-25,98,-25.359714,98.024176,-25.359714,98.024176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.430566,-14.258877,89.016285,115.450146,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572731,1.480011,0.286804,0.020249,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007870,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.922827,tube-mpc,0,-126.340000,54.885000,0.253613,-3.826975,-0.040000,-4.055000,0.293613,0.228025,-3.689871,-10.093779,-0.030495,-10.093779,-3.689871,-0.060000,0.870000,-17,53,-17.061450,48.260502,-17.061450,48.260502,0.000000,4.763674,0.000000,64.000000,0.000000,0.000000,-76.594925,-11.937320,98.027176,121.452147,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553239,1.512913,0.298710,0.020267,0.500684,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.932829,tube-mpc,0,-126.340000,54.885000,0.193277,-3.912498,-0.070000,-4.105000,0.263277,0.192502,-4.116798,-2.348100,-0.030495,-2.348100,-4.116798,-0.110000,0.740000,-11,8,-11.204366,-9.604435,-11.204366,-9.604435,0.000000,17.628611,0.000000,64.000000,0.000000,0.000000,-75.249541,-9.501456,99.507142,114.747919,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550725,1.537010,0.213342,0.019759,0.500712,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.942833,tube-mpc,0,-126.340000,54.885000,0.127124,-3.999384,-0.110000,-4.105000,0.237124,0.105616,-4.848673,1.128308,-0.701380,1.128308,-4.848673,-0.120000,0.410000,-8,-19,-8.286742,-18.819854,-8.286742,-18.819854,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.808096,-7.384057,92.578632,106.937360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557790,1.513192,0.206227,0.019400,0.500357,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.952829,tube-mpc,0,-126.340000,54.885000,0.055517,-4.087311,-0.160000,-4.115000,0.215517,0.027689,-4.787684,-2.226120,-0.518412,-2.226120,-4.787684,-0.110000,0.090000,-17,26,-16.561197,28.794026,-16.561197,28.794026,0.000000,-2.613881,0.000000,64.000000,0.000000,0.000000,-65.650455,-3.832830,95.637387,117.927014,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552707,1.533818,0.212615,0.021187,0.500674,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007829,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.962829,tube-mpc,0,-126.340000,54.885000,-0.021302,-4.176123,-0.210000,-4.195000,0.188698,0.018877,-5.275601,-11.862478,-0.518412,-11.862478,-5.275601,-0.120000,0.090000,-21,71,-21.099149,106.749997,-21.099149,106.749997,0.000000,-35.569851,0.000000,64.000000,0.000000,0.000000,-55.848141,1.482008,100.140193,123.287212,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550813,1.452262,0.246031,0.017451,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.972827,tube-mpc,0,-126.340000,54.885000,-0.102966,-4.265531,-0.250000,-4.355000,0.147034,0.089469,-5.031642,-18.754303,-0.274453,-18.754303,-5.031642,-0.150000,0.360000,-30,107,-29.505867,106.750000,-29.505867,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.941451,9.416082,103.717059,128.230035,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550287,1.658040,0.228019,0.021191,0.500799,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.982831,tube-mpc,0,-126.340000,54.885000,-0.189187,-4.355351,-0.300000,-4.525000,0.110813,0.169649,-5.397580,-20.462012,-0.518412,-20.462012,-5.397580,-0.200000,0.680000,-28,107,-28.275091,106.750000,-28.275091,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.761555,17.786730,111.502340,137.732702,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573505,1.463313,0.301554,0.030006,0.500317,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007878,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
10.992832,tube-mpc,0,-126.340000,54.885000,-0.279528,-4.445255,-0.350000,-4.685000,0.070472,0.239745,-5.458569,-15.155916,-0.884349,-15.155916,-5.458569,-0.250000,0.880000,-27,90,-26.651639,89.700347,-26.651639,89.700347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-32.978438,26.859547,128.143778,157.930945,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553326,1.450007,0.263041,0.022643,0.500421,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007797,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.002829,tube-mpc,0,-126.340000,54.885000,-0.373591,-4.534982,-0.420000,-4.785000,0.046409,0.250018,-7.410237,-7.410237,-0.579401,-7.410237,-7.410237,-0.260000,0.890000,-10,45,-10.400473,26.589992,-10.400473,26.589992,0.000000,18.110355,0.000000,64.000000,0.000000,0.000000,-28.519702,33.277027,133.991269,165.494014,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543889,1.503812,0.222601,0.018131,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.012825,tube-mpc,0,-126.340000,54.885000,-0.471014,-4.624314,-0.490000,-4.805000,0.018986,0.180686,-8.203101,0.884349,-0.884349,0.884349,-8.203101,-0.220000,0.670000,-9,0,-8.920502,-28.916328,-8.920502,-28.916328,0.000000,28.616675,0.000000,64.000000,0.000000,0.000000,-25.708667,32.488864,126.899454,155.685355,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542967,1.431513,0.189662,0.022233,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.022828,tube-mpc,0,-126.340000,54.885000,-0.571460,-4.713066,-0.570000,-4.795000,-0.001460,0.081934,-8.081122,2.165131,-0.762370,2.165131,-8.081122,-0.150000,0.330000,-21,-19,-21.110802,-18.763747,-21.110802,-18.763747,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.820485,29.226531,114.510108,147.823027,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553609,1.466409,0.207617,0.019070,0.500728,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.032828,tube-mpc,0,-126.340000,54.885000,-0.674416,-4.800906,-0.650000,-4.795000,-0.024416,-0.005906,-7.288257,-3.079975,-0.945339,-3.079975,-7.288257,-0.160000,0.060000,-32,26,-31.685462,40.970904,-31.685462,40.970904,0.000000,-14.734651,0.000000,64.000000,0.000000,0.000000,-6.275063,27.805611,111.585107,153.168302,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552592,1.440147,0.222436,0.017267,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.042825,tube-mpc,0,-126.340000,54.885000,-0.779449,-4.887591,-0.720000,-4.885000,-0.059449,-0.002591,-7.288257,-12.106436,-0.518412,-12.106436,-7.288257,-0.220000,0.060000,-31,71,-31.364657,106.750000,-31.364657,106.750000,0.000000,-35.513747,0.000000,64.000000,0.000000,0.000000,7.282925,28.995249,105.647683,145.166554,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544527,1.426702,0.211318,0.020440,0.500288,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007710,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.052828,tube-mpc,0,-126.340000,54.885000,-0.886218,-4.972960,-0.780000,-5.045000,-0.106218,0.072040,-7.532216,-19.608157,-1.555235,-19.608157,-7.532216,-0.280000,0.420000,-29,107,-28.733262,106.750000,-28.733262,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.146777,34.736629,108.124815,148.105901,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548910,1.573307,0.242690,0.020224,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007892,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.062828,tube-mpc,0,-126.340000,54.885000,-0.994161,-5.056682,-0.860000,-5.235000,-0.134161,0.178318,-7.898153,-20.279043,-1.067318,-20.279043,-7.898153,-0.290000,0.740000,-28,107,-27.701349,106.750000,-27.701349,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.966161,42.289781,117.589018,159.326082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548545,1.507530,0.330008,0.029900,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007925,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.072827,tube-mpc,0,-126.340000,54.885000,-1.102863,-5.138558,-0.950000,-5.405000,-0.152863,0.266442,-9.910810,-16.070760,-1.006328,-16.070760,-9.910810,-0.300000,0.900000,-9,107,-9.322319,106.750000,-9.322319,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.388619,51.087798,128.878154,175.064780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552836,1.785904,0.450594,0.072754,0.501983,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008377,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.082820,tube-mpc,0,-126.340000,54.885000,-1.211786,-5.218303,-1.050000,-5.505000,-0.161786,0.286697,-11.008623,-7.410237,-1.128308,-7.410237,-11.008623,-0.240000,0.960000,-3,62,-3.466058,38.991047,-3.466058,38.991047,0.000000,22.758953,0.000000,64.000000,0.000000,0.000000,29.467094,56.557121,136.220682,183.532612,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598740,1.492929,0.401555,0.027264,0.501119,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.092832,tube-mpc,0,-126.340000,54.885000,-1.320753,-5.295901,-1.150000,-5.525000,-0.170753,0.229099,-11.435550,0.823360,-1.677214,0.823360,-11.435550,-0.150000,0.850000,-7,17,-7.237116,-23.415059,-7.237116,-23.415059,0.000000,40.165059,0.000000,64.000000,0.000000,0.000000,33.760712,55.630609,128.821669,176.810261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556333,1.438119,0.192174,0.020720,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.102826,tube-mpc,0,-126.340000,54.885000,-1.428876,-5.370834,-1.250000,-5.475000,-0.178876,0.104166,-10.642686,5.946486,-0.884349,5.946486,-10.642686,-0.110000,0.500000,-16,-28,-15.590316,-44.652555,-15.590316,-44.652555,0.000000,16.402555,0.000000,64.000000,0.000000,0.000000,42.047415,48.004129,120.458550,160.204451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540982,1.438604,0.178951,0.020150,0.500619,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.112827,tube-mpc,0,-126.340000,54.885000,-1.535954,-5.443080,-1.340000,-5.435000,-0.195954,-0.008080,-9.239925,1.982162,-1.067318,1.982162,-9.239925,-0.110000,0.140000,-28,11,-27.697908,10.655432,-27.697908,10.655432,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.740659,42.689530,124.686208,160.699646,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548157,1.443771,0.210004,0.018931,0.500500,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.122830,tube-mpc,0,-126.340000,54.885000,-1.641468,-5.512400,-1.430000,-5.465000,-0.211468,-0.047400,-8.873987,-6.007476,-0.152474,-6.007476,-8.873987,-0.160000,0.050000,-26,56,-25.978999,85.817771,-25.978999,85.817771,0.000000,-30.162339,0.000000,64.000000,0.000000,0.000000,62.399898,38.941412,116.761823,150.429696,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556459,1.620605,0.235434,0.031197,0.502427,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007955,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.132837,tube-mpc,0,-126.340000,54.885000,-1.744948,-5.578595,-1.510000,-5.585000,-0.234948,0.006405,-8.020133,-15.033937,-1.250287,-15.033937,-8.020133,-0.230000,0.230000,-26,101,-25.789675,106.750000,-25.789675,106.750000,0.000000,-6.094568,0.000000,64.000000,0.000000,0.000000,69.901285,40.470852,112.602365,148.011954,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562574,1.565251,0.262052,0.026383,0.500769,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007929,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.142829,tube-mpc,0,-126.340000,54.885000,-1.845729,-5.641350,-1.600000,-5.745000,-0.245729,0.103650,-8.995966,-19.791126,-1.677214,-19.791126,-8.995966,-0.240000,0.590000,-15,107,-15.148934,106.750000,-15.148934,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.151887,45.017766,115.435998,150.944600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549146,2.023685,0.331889,0.036795,0.500942,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008455,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.152800,tube-mpc,0,-126.340000,54.885000,-1.943306,-5.700468,-1.680000,-5.905000,-0.263306,0.204532,-10.276748,-16.436698,-1.067318,-16.436698,-10.276748,-0.240000,0.860000,-1,107,-1.165281,106.750000,-1.165281,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.876786,52.931036,123.361325,165.934158,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562601,1.886819,0.535574,0.067836,0.501567,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008569,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.162822,tube-mpc,0,-126.340000,54.885000,-2.037906,-5.756181,-1.780000,-6.025000,-0.257906,0.268819,-10.947634,-10.154769,-1.494245,-10.154769,-10.947634,-0.160000,0.980000,2,84,1.927909,83.999113,1.927909,83.999113,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.437485,60.263322,126.724480,172.814901,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.611134,2.672769,0.328288,0.041334,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009167,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.172806,tube-mpc,0,-126.340000,54.885000,-2.128220,-5.807819,-1.880000,-6.065000,-0.248220,0.257181,-9.544873,-1.372266,-1.677214,-1.372266,-9.544873,-0.070000,0.950000,-13,39,-12.634210,16.290990,-12.634210,16.290990,0.000000,22.708124,0.000000,64.000000,0.000000,0.000000,78.924338,63.066452,127.982350,171.851717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578569,1.732848,0.239635,0.028881,0.500527,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.182803,tube-mpc,0,-126.340000,54.885000,-2.214266,-5.855493,-1.970000,-6.025000,-0.244266,0.169507,-8.325081,5.641538,-1.738204,5.641538,-8.325081,-0.060000,0.680000,-16,-6,-16.394784,-23.027710,-16.394784,-23.027710,0.000000,17.026823,0.000000,64.000000,0.000000,0.000000,87.445617,57.823619,122.375397,154.737649,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591105,1.790953,0.235711,0.034707,0.500782,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008163,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.193435,tube-mpc,0,-126.340000,54.885000,-2.300480,-5.901610,-2.060000,-5.965000,-0.240480,0.063390,-7.044299,5.214611,-0.396432,5.214611,-7.044299,-0.110000,0.300000,-14,7,-13.756467,7.274123,-13.756467,7.274123,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,94.224316,51.219067,117.105652,147.243247,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.636465,1.627178,0.233757,0.025626,0.504225,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008043,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.202830,tube-mpc,0,-126.340000,54.885000,-2.371696,-5.938287,-2.120000,-5.955000,-0.251696,0.016713,-7.654195,-0.701380,-0.457422,-0.701380,-7.654195,-0.150000,0.150000,0,52,0.220223,69.880872,0.220223,69.880872,0.000000,-17.606749,0.000000,64.000000,0.000000,0.000000,101.494655,45.933354,110.693668,139.999650,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561532,1.779878,0.239151,0.031519,0.501060,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008124,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.212832,tube-mpc,0,-126.340000,54.885000,-2.441994,-5.973012,-2.180000,-6.005000,-0.261994,0.031988,-6.251434,-8.934977,-1.006328,-8.934977,-6.251434,-0.120000,0.270000,-12,97,-11.959846,106.750000,-11.959846,106.750000,0.000000,-9.475877,0.000000,64.000000,0.000000,0.000000,105.556426,45.101776,102.571875,128.749563,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559494,1.530581,0.276762,0.019452,0.500445,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.222829,tube-mpc,0,-126.340000,54.885000,-2.506163,-6.003144,-2.230000,-6.115000,-0.276163,0.111856,-4.970653,-13.753155,-1.555235,-13.753155,-4.970653,-0.110000,0.600000,-21,107,-21.219153,106.750000,-21.219153,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,106.521572,45.845018,102.812687,126.143044,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554325,1.513169,0.280911,0.021081,0.500318,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007877,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.232829,tube-mpc,0,-126.340000,54.885000,-2.563856,-6.028598,-2.270000,-6.205000,-0.293856,0.176402,-4.421746,-10.764665,-0.152474,-10.764665,-4.421746,-0.130000,0.860000,-18,107,-18.212124,106.750000,-18.212124,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,105.038879,47.945175,104.085351,130.810318,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550074,1.436541,0.294129,0.018863,0.500750,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007807,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.242826,tube-mpc,0,-126.340000,54.885000,-2.614660,-6.049257,-2.310000,-6.275000,-0.304660,0.225743,-4.055809,-4.299767,-0.152474,-4.299767,-4.055809,-0.170000,0.970000,-7,67,-7.398842,66.549304,-7.398842,66.549304,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.939162,49.085892,103.346285,133.024347,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551455,1.447245,0.246823,0.017368,0.500677,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007771,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.252828,tube-mpc,0,-126.340000,54.885000,-2.658247,-6.065047,-2.340000,-6.275000,-0.318247,0.209953,-3.323933,4.238777,-0.152474,4.238777,-3.323933,-0.150000,0.850000,-6,22,-5.694027,8.649334,-5.694027,8.649334,0.000000,12.899970,0.000000,64.000000,0.000000,0.000000,102.921650,48.172897,97.334875,132.151570,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552447,1.521894,0.214938,0.026238,0.500451,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.262830,tube-mpc,0,-126.340000,54.885000,-2.694239,-6.075877,-2.370000,-6.195000,-0.324239,0.119123,-2.653048,8.203101,-0.213464,8.203101,-2.653048,-0.130000,0.550000,-4,-3,-4.078665,-2.594405,-4.078665,-2.594405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,103.023949,43.865277,89.806088,119.602393,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559371,1.453680,0.205500,0.019203,0.500685,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.273293,tube-mpc,0,-126.340000,54.885000,-2.723406,-6.081825,-2.390000,-6.135000,-0.333406,0.053175,-2.226120,4.787684,-0.274453,4.787684,-2.226120,-0.100000,0.230000,-4,42,-3.724735,52.081154,-3.724735,52.081154,0.000000,-9.675559,0.000000,64.000000,0.000000,0.000000,103.214045,41.079661,87.582487,116.492413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.625650,1.640560,0.220236,0.023830,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.282796,tube-mpc,0,-126.340000,54.885000,-2.742078,-6.082405,-2.390000,-6.135000,-0.352078,0.052595,-0.518412,-3.140965,0.335443,-3.140965,-0.518412,-0.100000,0.240000,-14,87,-14.267753,106.750000,-14.267753,106.750000,0.000000,-19.344405,0.000000,64.000000,0.000000,0.000000,104.426038,39.624820,80.981270,104.379686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557012,1.634536,0.277783,0.030460,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.292803,tube-mpc,0,-126.340000,54.885000,-2.753413,-6.078007,-2.380000,-6.185000,-0.373413,0.106993,1.311276,-9.178935,0.152474,-9.178935,1.311276,-0.090000,0.520000,-27,107,-26.857109,106.750000,-26.857109,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,102.572728,38.817197,78.271619,98.510045,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572139,2.813785,0.263552,0.038728,0.500799,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.009199,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.302799,tube-mpc,0,-126.340000,54.885000,-2.755941,-6.068451,-2.360000,-6.255000,-0.395941,0.186549,1.921172,-7.715185,0.579401,-7.715185,1.921172,-0.130000,0.780000,-21,107,-20.978932,106.750000,-20.978932,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,98.407169,38.445896,78.716329,101.638951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567147,1.704450,0.335390,0.038364,0.500841,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008157,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.312834,tube-mpc,0,-126.340000,54.885000,-2.749384,-6.053645,-2.340000,-6.285000,-0.409384,0.231355,1.128308,-1.799193,0.457422,-1.799193,1.128308,-0.190000,0.940000,4,82,3.752930,81.911326,3.752930,81.911326,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,93.928607,38.109870,77.905177,104.995975,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569741,1.486270,0.280454,0.024736,0.500449,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.322830,tube-mpc,0,-126.340000,54.885000,-2.733564,-6.033688,-2.330000,-6.265000,-0.403564,0.231312,-0.091484,4.970653,0.396432,4.970653,-0.091484,-0.130000,0.910000,21,37,20.537954,32.862530,20.537954,32.862530,0.000000,4.048796,0.000000,64.000000,0.000000,0.000000,87.243995,37.750375,71.461645,100.877693,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559700,1.773861,0.256081,0.036493,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008137,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.332807,tube-mpc,0,-126.340000,54.885000,-2.708330,-6.008586,-2.310000,-6.175000,-0.398330,0.166414,0.457422,10.947634,0.152474,10.947634,0.457422,-0.080000,0.650000,23,4,23.202904,3.937241,23.202904,3.937241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.720094,35.559057,64.116162,91.938593,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579360,1.702129,0.226179,0.038189,0.500761,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008057,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.344041,tube-mpc,0,-126.340000,54.885000,-2.668395,-5.974134,-2.290000,-6.065000,-0.378395,0.090866,2.348100,10.398727,0.396432,10.398727,2.348100,-0.020000,0.300000,13,37,12.845398,36.645136,12.845398,36.645136,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.248417,33.006405,72.853940,98.397830,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593806,1.647336,0.220804,0.031632,0.500812,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008005,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.352798,tube-mpc,0,-126.340000,54.885000,-2.628667,-5.942752,-2.270000,-6.015000,-0.358667,0.072248,2.104141,2.957996,0.579401,2.957996,2.104141,0.060000,0.260000,12,82,12.202384,105.219347,12.202384,105.219347,0.000000,-23.574210,0.000000,64.000000,0.000000,0.000000,82.539489,30.964146,78.084208,95.743558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561280,1.456828,0.246447,0.024152,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.362831,tube-mpc,0,-126.340000,54.885000,-2.573762,-5.901947,-2.220000,-6.025000,-0.353762,0.123053,4.238777,-3.933829,0.335443,-3.933829,4.238777,0.060000,0.510000,2,107,1.874291,106.750000,1.874291,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,83.564957,30.262351,78.162381,93.832891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561550,1.558675,0.352090,0.030896,0.500499,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.372805,tube-mpc,0,-126.340000,54.885000,-2.509141,-5.856290,-2.170000,-6.055000,-0.339141,0.198710,5.763517,-4.909663,0.396432,-4.909663,5.763517,0.060000,0.770000,-2,107,-1.537917,106.750000,-1.537917,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.650438,30.133340,80.251211,96.821329,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568822,1.453015,0.305073,0.018461,0.500307,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007854,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.382826,tube-mpc,0,-126.340000,54.885000,-2.434063,-5.805362,-2.100000,-6.065000,-0.334063,0.259638,6.800341,-0.091484,0.457422,-0.091484,6.800341,0.020000,0.950000,6,101,5.925090,101.312563,5.925090,101.312563,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.985148,30.528959,79.340630,97.959700,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549655,1.781948,0.315198,0.040004,0.521037,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008219,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.392837,tube-mpc,0,-126.340000,54.885000,-2.348835,-5.749481,-2.020000,-6.025000,-0.328835,0.275519,6.861330,5.336590,0.823360,5.336590,6.861330,0.060000,0.990000,13,59,13.019194,58.837519,13.019194,58.837519,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.926064,30.043588,76.506506,94.146728,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.957418,1.769045,0.304156,0.043731,0.500882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008590,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.402798,tube-mpc,0,-126.340000,54.885000,-2.253863,-5.688988,-1.950000,-5.925000,-0.303863,0.236012,6.678361,12.106436,1.067318,12.106436,6.678361,0.040000,0.820000,33,17,32.598018,17.471094,32.598018,17.471094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.032162,28.919729,75.687245,91.001575,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567778,1.532674,0.231510,0.030773,0.500502,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.412801,tube-mpc,0,-126.340000,54.885000,-2.148272,-5.623406,-1.870000,-5.795000,-0.278272,0.171594,7.410237,13.997114,1.250287,13.997114,7.410237,0.120000,0.540000,31,23,30.717876,23.474968,30.717876,23.474968,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.226949,26.906068,69.603231,86.985776,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562778,1.640583,0.243450,0.029148,0.500739,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.422806,tube-mpc,0,-126.340000,54.885000,-2.032440,-5.553059,-1.780000,-5.675000,-0.252440,0.121941,9.117946,9.483883,1.250287,9.483883,9.117946,0.210000,0.340000,15,68,15.468121,78.182287,15.468121,78.182287,0.000000,-9.707318,0.000000,64.000000,0.000000,0.000000,62.342878,24.314054,75.706442,88.958165,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572395,1.481612,0.210234,0.024217,0.503258,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.432807,tube-mpc,0,-126.340000,54.885000,-1.906488,-5.478087,-1.670000,-5.615000,-0.236488,0.136913,11.740498,3.628881,1.921172,3.628881,11.740498,0.200000,0.440000,2,107,2.411699,106.750000,2.411699,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.450421,20.214112,76.798650,83.394348,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555220,1.478041,0.236328,0.021779,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.442829,tube-mpc,0,-126.340000,54.885000,-1.770147,-5.398400,-1.540000,-5.595000,-0.230147,0.196600,13.631176,0.640391,1.860183,0.640391,13.631176,0.150000,0.730000,1,107,0.510227,106.750000,0.510227,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.839117,16.131766,75.226169,86.480018,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558538,1.445265,0.323610,0.020733,0.504061,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007861,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.452803,tube-mpc,0,-126.340000,54.885000,-1.624517,-5.314691,-1.390000,-5.565000,-0.234517,0.250309,14.728989,3.750861,1.799193,3.750861,14.728989,0.070000,0.930000,11,99,10.817482,98.532310,10.817482,98.532310,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.404480,14.357811,72.880343,83.317192,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557181,1.700484,0.331453,0.040737,0.501021,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008142,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.462855,tube-mpc,0,-126.340000,54.885000,-1.467802,-5.225987,-1.240000,-5.495000,-0.227802,0.269013,14.363051,8.386070,1.494245,8.386070,14.363051,0.080000,0.970000,25,62,24.798365,62.009925,24.798365,62.009925,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.184470,13.539086,68.854575,79.227071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.608951,1.648742,0.353294,0.024866,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008146,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.472828,tube-mpc,0,-126.340000,54.885000,-1.302629,-5.133820,-1.080000,-5.385000,-0.222629,0.251180,14.850968,13.875134,1.921172,13.875134,14.850968,0.120000,0.830000,28,30,28.002948,29.745077,28.002948,29.745077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.349951,13.661768,66.547612,77.952780,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550519,1.531483,0.231697,0.022582,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007845,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.482826,tube-mpc,0,-126.340000,54.885000,-1.127517,-5.037395,-0.920000,-5.235000,-0.207517,0.197605,16.680656,14.911958,1.982162,14.911958,16.680656,0.200000,0.560000,13,42,13.308172,42.316612,13.308172,42.316612,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.144313,13.244777,66.127258,78.197522,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552472,1.466471,0.200953,0.023571,0.500721,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.492800,tube-mpc,0,-126.340000,54.885000,-0.943529,-4.937332,-0.730000,-5.105000,-0.213529,0.167668,18.937271,12.472374,2.043152,12.472374,18.937271,0.200000,0.450000,1,73,0.544372,73.121558,0.544372,73.121558,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.615585,10.702713,63.887870,71.790385,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556667,1.450913,0.201172,0.023379,0.500605,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.502798,tube-mpc,0,-126.340000,54.885000,-0.749981,-4.833289,-0.540000,-5.005000,-0.209981,0.171711,20.035084,8.081122,2.043152,8.081122,20.035084,0.130000,0.550000,6,105,6.470074,104.893579,6.470074,104.893579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.259659,7.916318,60.899628,69.085894,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549792,1.451185,0.242677,0.017795,0.500443,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.512809,tube-mpc,0,-126.340000,54.885000,-0.547316,-4.725536,-0.320000,-4.945000,-0.227316,0.219464,20.888939,5.946486,2.287110,5.946486,20.888939,0.080000,0.770000,11,107,11.315932,106.750000,11.315932,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.261805,4.539928,61.354434,73.299136,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595042,1.697993,0.351108,0.031326,0.500579,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008186,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.522801,tube-mpc,0,-126.340000,54.885000,-0.336419,-4.614563,-0.090000,-4.845000,-0.246419,0.230437,20.766960,10.154769,2.165131,10.154769,20.766960,0.090000,0.940000,19,65,18.547346,65.113899,18.547346,65.113899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.809273,2.340944,62.625093,72.757590,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555241,1.822708,0.305409,0.039704,0.500527,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008235,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.533040,tube-mpc,0,-126.340000,54.885000,-0.111680,-4.497470,0.130000,-4.695000,-0.241680,0.197530,20.644980,15.582843,2.531068,15.582843,20.644980,0.130000,0.820000,25,29,25.098506,29.091936,25.098506,29.091936,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.777659,2.410896,63.821913,70.874557,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.668380,1.684316,0.239231,0.028996,0.501162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009133,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.542799,tube-mpc,0,-126.340000,54.885000,0.110310,-4.382874,0.320000,-4.565000,-0.209690,0.182126,20.705970,17.473521,2.104141,17.473521,20.705970,0.200000,0.590000,27,34,26.902939,33.716965,26.902939,33.716965,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.348938,2.321686,62.490638,70.870694,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554560,1.876590,0.252877,0.037788,0.500864,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008233,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.553162,tube-mpc,0,-126.340000,54.885000,0.354064,-4.258146,0.540000,-4.405000,-0.185936,0.146854,21.620814,14.911958,2.165131,14.911958,21.620814,0.240000,0.410000,23,70,22.683180,70.331375,22.683180,70.331375,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.363860,1.232838,62.211488,67.740540,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593133,1.731493,0.227686,0.027475,0.500939,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008092,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.562798,tube-mpc,0,-126.340000,54.885000,0.587754,-4.139552,0.750000,-4.305000,-0.162246,0.165448,22.230710,9.666852,1.921172,9.666852,22.230710,0.250000,0.480000,22,107,22.316875,106.750000,22.316875,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.245954,-1.128265,63.788955,68.344408,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554397,1.725688,0.320911,0.041917,0.500620,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008154,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.572814,tube-mpc,0,-126.340000,54.885000,0.837542,-4.013760,1.000000,-4.215000,-0.162458,0.201240,23.206544,7.471226,2.409089,7.471226,23.206544,0.240000,0.770000,20,107,19.840057,106.750000,19.840057,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.277214,-4.076019,67.286340,76.121458,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.789028,1.574080,0.275049,0.022785,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008170,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.582796,tube-mpc,0,-126.340000,54.885000,1.093038,-3.886041,1.240000,-4.125000,-0.146962,0.238959,24.365346,10.581696,3.079975,10.581696,24.365346,0.220000,0.930000,20,76,19.956677,76.125135,19.956677,76.125135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.269212,-5.040846,70.948387,77.919191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552995,1.596048,0.289993,0.029277,0.500774,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.592800,tube-mpc,0,-126.340000,54.885000,1.355293,-3.755855,1.500000,-3.985000,-0.144707,0.229145,25.341180,16.375708,2.592058,16.375708,25.341180,0.220000,0.860000,19,34,19.063346,34.133754,19.063346,34.133754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.161156,-4.901171,70.910440,72.697051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554837,1.615791,0.232450,0.030564,0.505099,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007948,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.602834,tube-mpc,0,-126.340000,54.885000,1.624133,-3.623276,1.770000,-3.805000,-0.145867,0.181724,26.134045,19.852116,1.982162,19.852116,26.134045,0.210000,0.600000,20,24,19.923312,24.241643,19.923312,24.241643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.630233,-5.214839,69.992931,72.565953,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561077,1.537916,0.217881,0.019991,0.500885,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007847,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.612797,tube-mpc,0,-126.340000,54.885000,1.896408,-3.489828,2.050000,-3.635000,-0.153592,0.145172,27.170868,17.290552,2.653048,17.290552,27.170868,0.200000,0.390000,16,62,15.576250,61.641370,15.576250,61.641370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.154904,-6.050236,66.767743,69.735771,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550098,1.533289,0.214599,0.020611,0.500426,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007828,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.622827,tube-mpc,0,-126.340000,54.885000,2.175455,-3.353847,2.330000,-3.495000,-0.154545,0.141153,28.207691,11.923467,2.348100,11.923467,28.207691,0.200000,0.440000,8,104,8.326556,103.566908,8.326556,103.566908,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.718963,-8.507615,63.482172,72.207148,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544766,1.565434,0.271299,0.021349,0.500629,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007912,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.632828,tube-mpc,0,-126.340000,54.885000,2.458157,-3.216825,2.620000,-3.395000,-0.161843,0.178175,29.122535,8.508050,2.714037,8.508050,29.122535,0.180000,0.670000,4,107,3.788810,106.750000,3.788810,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.592929,-11.630805,66.121047,80.720188,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553789,1.531402,0.295182,0.017651,0.500271,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007908,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.642827,tube-mpc,0,-126.340000,54.885000,2.744801,-3.078582,2.920000,-3.295000,-0.175199,0.216418,29.305504,10.825654,2.470079,10.825654,29.305504,0.160000,0.870000,7,84,6.640009,84.315889,6.640009,84.315889,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.005047,-12.706036,68.392088,82.166126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552197,1.458097,0.279370,0.020669,0.505435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007824,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.652832,tube-mpc,0,-126.340000,54.885000,3.035163,-2.939187,3.220000,-3.165000,-0.184837,0.225813,29.244514,15.460864,2.714037,15.460864,29.244514,0.140000,0.970000,13,39,12.954448,37.636054,12.954448,37.636054,0.000000,1.679835,0.000000,64.000000,0.000000,0.000000,19.309128,-12.727531,67.075388,77.105598,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565975,1.452110,0.227061,0.033767,0.500671,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.663060,tube-mpc,0,-126.340000,54.885000,3.335162,-2.795771,3.520000,-2.995000,-0.184838,0.199229,28.146701,17.961438,2.165131,17.961438,28.146701,0.150000,0.650000,25,42,25.172046,42.322094,25.172046,42.322094,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.194588,-10.961245,65.628435,71.296515,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596383,1.528074,0.202229,0.019327,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007857,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.672799,tube-mpc,0,-126.340000,54.885000,3.623327,-2.658529,3.800000,-2.845000,-0.176673,0.186471,28.390660,15.399875,1.616224,15.399875,28.390660,0.170000,0.480000,23,78,22.983567,78.116634,22.983567,78.116634,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,8.180571,-10.732707,58.392935,63.630058,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551324,1.482415,0.213899,0.017723,0.500481,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007775,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.682827,tube-mpc,0,-126.340000,54.885000,3.922147,-2.516681,4.090000,-2.715000,-0.167853,0.198319,28.268681,11.008623,1.738204,11.008623,28.268681,0.240000,0.630000,15,103,15.028212,103.472748,15.028212,103.472748,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.178938,-12.989601,55.297665,66.472324,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546425,1.489152,0.231518,0.017324,0.500275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007792,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.692828,tube-mpc,0,-126.340000,54.885000,4.221799,-2.374854,4.380000,-2.615000,-0.158201,0.240146,28.024722,8.325081,2.287110,8.325081,28.024722,0.220000,0.850000,19,107,19.446457,106.750000,19.446457,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.025741,-14.882745,57.643631,70.365663,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550024,1.569788,0.312729,0.019704,0.500669,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007961,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.702796,tube-mpc,0,-126.340000,54.885000,4.521559,-2.233324,4.670000,-2.505000,-0.148441,0.271676,27.109878,9.971800,2.287110,9.971800,27.109878,0.200000,0.910000,32,95,31.676842,94.976592,31.676842,94.976592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.834732,-15.470960,58.267461,68.654071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549176,1.566868,0.354123,0.029321,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008009,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.712806,tube-mpc,0,-126.340000,54.885000,4.823241,-2.091173,4.940000,-2.385000,-0.116759,0.293827,26.378003,14.058103,1.372266,14.058103,26.378003,0.270000,1.050000,33,50,33.326464,50.048481,33.326464,50.048481,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.094839,-15.743698,58.896286,66.011480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570877,1.647159,0.285371,0.031041,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008045,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.722798,tube-mpc,0,-126.340000,54.885000,5.124543,-1.949417,5.210000,-2.235000,-0.085457,0.285583,25.951076,17.534511,1.250287,17.534511,25.951076,0.300000,0.700000,37,50,37.217502,50.293485,37.217502,50.293485,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.891567,-13.999322,64.373722,64.531767,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550014,1.870574,0.328500,0.048929,0.500745,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008310,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.732833,tube-mpc,0,-126.340000,54.885000,5.426783,-1.807366,5.480000,-2.075000,-0.053217,0.267634,26.438993,14.302062,1.372266,14.302062,26.438993,0.220000,0.580000,44,86,44.491397,85.622785,44.491397,85.622785,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.022891,-13.907753,60.233034,62.515870,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562340,1.441057,0.220644,0.020247,0.500532,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.742828,tube-mpc,0,-126.340000,54.885000,5.727029,-1.666324,5.750000,-1.965000,-0.022971,0.298676,28.146701,10.032790,1.677214,10.032790,28.146701,0.430000,0.660000,2,107,2.466704,106.750000,2.466704,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-10.945698,-15.566475,58.859737,65.513386,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553800,1.494154,0.252015,0.026382,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007840,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.752829,tube-mpc,0,-126.340000,54.885000,6.026201,-1.525780,6.050000,-1.865000,-0.023799,0.339220,29.549462,8.691018,1.860183,8.691018,29.549462,0.230000,0.850000,11,107,10.779001,106.750000,10.779001,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-8.943324,-16.997352,58.886335,71.167124,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545848,1.457373,0.267298,0.020415,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007799,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.762793,tube-mpc,0,-126.340000,54.885000,6.322482,-1.386507,6.350000,-1.775000,-0.027518,0.388493,29.854410,10.825654,1.921172,10.825654,29.854410,0.210000,0.940000,9,93,8.827892,92.986424,8.827892,92.986424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.209784,-18.700339,56.903434,70.460114,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551454,1.544230,0.315875,0.019480,0.500804,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007943,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.772827,tube-mpc,0,-126.340000,54.885000,6.618636,-1.247123,6.650000,-1.655000,-0.031364,0.407877,29.549462,13.570186,1.372266,13.570186,29.549462,0.070000,0.950000,27,70,27.088091,70.031306,27.088091,70.031306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.608237,-19.771690,53.653567,67.449077,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551603,1.585794,0.237959,0.024722,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.782799,tube-mpc,0,-126.340000,54.885000,6.910294,-1.109596,6.950000,-1.505000,-0.039706,0.395404,28.451649,16.741646,1.494245,16.741646,28.451649,0.230000,0.840000,14,51,14.178314,50.798980,14.178314,50.798980,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-18.439826,-20.515741,54.180881,65.411769,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551703,1.510630,0.203318,0.021066,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.792796,tube-mpc,0,-126.340000,54.885000,7.199569,-0.972844,7.250000,-1.355000,-0.050431,0.382156,29.000556,15.338885,1.189297,15.338885,29.000556,0.240000,0.660000,3,75,2.627524,75.342754,2.627524,75.342754,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.578225,-20.569518,53.459709,64.125080,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551599,1.449241,0.196608,0.016982,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.802831,tube-mpc,0,-126.340000,54.885000,7.486385,-0.836806,7.540000,-1.225000,-0.053615,0.388194,29.305504,12.838311,0.823360,12.838311,29.305504,0.170000,0.650000,3,97,3.169123,97.489032,3.169123,97.489032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.347825,-22.177026,48.118002,63.008171,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547380,1.608754,0.256158,0.045236,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007967,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.812841,tube-mpc,0,-126.340000,54.885000,7.768511,-0.702446,7.840000,-1.105000,-0.071489,0.402554,28.390660,10.520706,1.006328,10.520706,28.390660,0.130000,0.780000,9,106,9.171172,106.001547,9.171172,106.001547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.403846,-24.291377,50.057821,65.616229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580293,1.556166,0.337933,0.025694,0.500960,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.822799,tube-mpc,0,-126.340000,54.885000,8.044819,-0.570213,8.120000,-0.995000,-0.075181,0.424787,27.719774,11.740498,1.372266,11.740498,27.719774,0.070000,0.910000,18,86,18.082078,85.544230,18.082078,85.544230,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.287360,-26.262184,52.004881,66.686605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558251,1.461914,0.330645,0.022248,0.501515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007883,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.832828,tube-mpc,0,-126.340000,54.885000,8.318294,-0.438578,8.400000,-0.855000,-0.081706,0.416422,26.926909,15.216906,0.396432,15.216906,26.926909,0.130000,0.900000,13,55,13.133765,54.865547,13.133765,54.865547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.946396,-26.987485,53.708888,65.062324,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.580552,1.631731,0.238705,0.032939,0.502200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007996,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.842805,tube-mpc,0,-126.340000,54.885000,8.585230,-0.309224,8.660000,-0.695000,-0.074770,0.385776,25.463159,17.107583,0.640391,17.107583,25.463159,0.150000,0.730000,19,49,19.126384,49.291078,19.126384,49.291078,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-37.535943,-26.603976,53.458393,63.529977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565975,1.630737,0.232999,0.026431,0.500600,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.852799,tube-mpc,0,-126.340000,54.885000,8.847113,-0.181335,8.920000,-0.545000,-0.072887,0.363665,23.694460,16.070760,0.701380,16.070760,23.694460,0.160000,0.590000,28,67,27.856676,67.038969,27.856676,67.038969,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.872452,-26.698538,52.960414,62.282945,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557485,1.522036,0.203261,0.018966,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.862798,tube-mpc,0,-126.340000,54.885000,9.103277,-0.055131,9.150000,-0.405000,-0.046723,0.349869,23.511492,12.228415,0.396432,12.228415,23.511492,0.200000,0.590000,20,97,19.798815,96.620336,19.798815,96.620336,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-45.720536,-27.198018,50.609824,60.645142,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545363,1.444171,0.220871,0.026528,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.872800,tube-mpc,0,-126.340000,54.885000,9.353336,0.069303,9.390000,-0.295000,-0.036664,0.364303,21.742793,9.544873,0.152474,9.544873,21.742793,0.220000,0.730000,25,107,25.461584,106.749904,25.461584,106.749904,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-46.588290,-28.407196,46.294963,59.645460,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.812075,2.753663,0.346483,0.040404,0.500873,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009465,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.882798,tube-mpc,0,-126.340000,54.885000,9.596777,0.191815,9.650000,-0.175000,-0.053223,0.366815,20.218053,11.008623,1.128308,11.008623,20.218053,0.230000,0.920000,30,78,29.736885,77.514803,29.736885,77.514803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-47.507552,-29.513326,45.472504,58.124148,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.699660,1.752125,0.290567,0.028609,0.501008,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010283,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.893115,tube-mpc,0,-126.340000,54.885000,9.840864,0.316236,9.820000,-0.065000,0.020864,0.381236,20.218053,11.008623,0.335443,14.667999,19.913105,0.250000,0.900000,27,78,27.080363,77.551824,27.080363,77.551824,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-49.060972,-27.818707,45.343146,51.765818,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552313,1.652542,0.230967,0.030908,0.500828,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007977,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.903178,tube-mpc,0,-126.340000,54.885000,10.071713,0.435615,10.030000,0.105000,0.041713,0.330615,19.486178,17.839459,0.518412,17.839459,19.486178,0.270000,0.810000,28,33,28.039696,23.819018,28.039696,23.819018,0.000000,8.732806,0.000000,64.000000,0.000000,0.000000,-50.131885,-29.070844,43.902916,54.326583,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561693,1.483761,0.208511,0.018374,0.500143,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.913174,tube-mpc,0,-126.340000,54.885000,10.293664,0.552216,10.220000,0.285000,0.073664,0.267216,18.266386,18.754303,0.701380,18.754303,18.266386,0.280000,0.610000,34,25,33.849249,24.925464,33.849249,24.925464,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.410090,-27.740632,51.748609,60.900131,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547216,1.508622,0.242529,0.024639,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.923205,tube-mpc,0,-126.340000,54.885000,10.508810,0.667236,10.420000,0.455000,0.088810,0.212236,18.876282,15.033937,0.640391,15.033937,18.876282,0.310000,0.360000,18,70,18.310983,70.996676,18.310983,70.996676,0.000000,-1.071212,0.000000,64.000000,0.000000,0.000000,-53.631410,-25.650705,56.253029,65.836722,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557133,1.472872,0.227759,0.023398,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.933176,tube-mpc,0,-126.340000,54.885000,10.714919,0.779575,10.620000,0.565000,0.094919,0.214575,18.693313,8.569039,0.762370,8.569039,18.693313,0.280000,0.490000,14,107,13.548263,106.750000,13.548263,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.338854,-24.788137,49.065971,61.673578,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558307,1.523954,0.232879,0.022847,0.513511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007860,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.943178,tube-mpc,0,-126.340000,54.885000,10.913719,0.890266,10.820000,0.635000,0.093719,0.255266,18.754303,5.641538,0.091484,5.641538,18.754303,0.220000,0.740000,11,107,11.240109,106.750000,11.240109,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.195047,-25.182271,48.257653,62.380006,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558588,1.514096,0.289110,0.023351,0.500928,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.953209,tube-mpc,0,-126.340000,54.885000,11.104928,0.999273,11.000000,0.715000,0.104928,0.284273,17.961438,8.020133,0.213464,8.020133,17.961438,0.170000,0.910000,18,85,18.059064,84.889418,18.059064,84.889418,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-51.594741,-25.144831,47.615244,57.778069,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568853,1.785332,0.274832,0.036912,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008180,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.963179,tube-mpc,0,-126.340000,54.885000,11.286730,1.105645,11.180000,0.825000,0.106730,0.280645,16.009771,13.082270,0.884349,13.082270,16.009771,0.170000,0.910000,29,41,29.400299,40.856050,29.400299,40.856050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.930393,-24.694210,47.694720,52.954325,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563713,1.541394,0.220710,0.029136,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007864,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.973177,tube-mpc,0,-126.340000,54.885000,11.460656,1.210357,11.330000,0.965000,0.130656,0.245357,14.789979,15.887791,0.457422,15.887791,14.789979,0.210000,0.660000,31,34,31.177981,33.885115,31.177981,33.885115,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.589228,-22.396989,57.493399,60.709403,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560134,1.486941,0.219086,0.022961,0.500356,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007798,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.983177,tube-mpc,0,-126.340000,54.885000,11.626100,1.313148,11.490000,1.115000,0.136100,0.198148,14.546020,14.546020,0.091484,14.546020,14.546020,0.270000,0.470000,18,56,18.162933,56.066501,18.162933,56.066501,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.277833,-20.183319,60.451901,66.020550,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561083,1.482501,0.220099,0.023621,0.500260,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
11.993176,tube-mpc,0,-126.340000,54.885000,11.782961,1.414041,11.650000,1.225000,0.132961,0.189041,15.399875,10.032790,-0.213464,10.032790,15.399875,0.250000,0.460000,3,93,2.878160,92.793752,2.878160,92.793752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-59.172811,-17.388334,53.193406,58.244895,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556175,1.471303,0.213648,0.023363,0.500554,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.003175,tube-mpc,0,-126.340000,54.885000,11.931167,1.513069,11.810000,1.285000,0.121167,0.228069,15.460864,5.092632,-0.152474,5.092632,15.460864,0.160000,0.650000,2,107,2.052900,106.750000,2.052900,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.786892,-15.707641,49.409620,56.284205,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558583,1.538399,0.279089,0.037289,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007923,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.013211,tube-mpc,0,-126.340000,54.885000,12.071179,1.610638,11.970000,1.345000,0.101179,0.265638,14.363051,4.970653,0.457422,4.970653,14.363051,0.090000,0.870000,10,104,10.192968,104.351478,10.192968,104.351478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.509350,-14.967125,48.347202,52.472187,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565423,1.551316,0.303781,0.032061,0.500415,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007965,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.023211,tube-mpc,0,-126.340000,54.885000,12.201971,1.706099,12.110000,1.415000,0.091971,0.291099,12.716332,8.569039,-0.152474,8.569039,12.716332,0.080000,0.950000,18,69,18.457035,68.995345,18.457035,68.995345,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-54.890650,-14.689947,47.038826,47.640464,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557859,1.656756,0.356450,0.039015,0.500373,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008123,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.033176,tube-mpc,0,-126.340000,54.885000,12.323638,1.799528,12.240000,1.535000,0.083638,0.264528,11.496540,13.082270,0.213464,13.082270,11.496540,0.110000,0.840000,19,37,18.769018,36.866718,18.769018,36.866718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.031445,-13.554964,52.421365,50.584689,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564369,1.724618,0.239849,0.041803,0.500741,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008085,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.043180,tube-mpc,0,-126.340000,54.885000,12.437108,1.891692,12.360000,1.665000,0.077108,0.226692,10.642686,14.363051,0.457422,14.363051,10.642686,0.140000,0.680000,15,35,14.696218,34.861114,14.696218,34.861114,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.918901,-11.214597,59.285272,59.954524,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555519,1.468101,0.193750,0.019960,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.053204,tube-mpc,0,-126.340000,54.885000,12.542125,1.982465,12.470000,1.775000,0.072125,0.207465,9.727842,9.788831,0.213464,9.788831,9.727842,0.140000,0.450000,13,80,13.149383,90.605016,13.149383,90.605016,0.000000,-10.743902,0.000000,64.000000,0.000000,0.000000,-55.930914,-6.616986,59.878302,64.131386,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547237,1.430257,0.181591,0.019728,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.063173,tube-mpc,0,-126.340000,54.885000,12.638022,2.071262,12.580000,1.845000,0.058022,0.226262,9.178935,4.726694,0.213464,4.726694,9.178935,0.140000,0.540000,7,107,7.152201,106.750000,7.152201,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-52.453540,-4.247868,51.920656,52.879399,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548958,1.431900,0.208425,0.019530,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.073201,tube-mpc,0,-126.340000,54.885000,12.725957,2.159165,12.680000,1.885000,0.045957,0.274165,8.934977,1.616224,-0.213464,1.616224,8.934977,0.120000,0.810000,1,107,1.292676,106.750000,1.292676,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.290963,-3.145431,49.215094,52.115287,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543464,1.421248,0.271430,0.018388,0.500692,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007761,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.083207,tube-mpc,0,-126.340000,54.885000,12.805271,2.245540,12.770000,1.925000,0.035271,0.320540,7.898153,3.933829,0.213464,3.933829,7.898153,0.090000,0.960000,6,104,5.741301,104.248618,5.741301,104.248618,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-44.306631,-1.892734,46.967400,46.823819,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.669553,1.561351,0.299750,0.034098,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008075,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.093175,tube-mpc,0,-126.340000,54.885000,12.876025,2.330344,12.850000,1.985000,0.026025,0.345344,5.641538,7.593205,-0.152474,7.593205,5.641538,0.050000,1.000000,24,73,23.798216,72.674944,23.798216,72.674944,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.138782,-1.529298,45.004302,42.986615,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567895,1.459146,0.304717,0.018912,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.103204,tube-mpc,0,-126.340000,54.885000,12.939033,2.414513,12.910000,2.095000,0.029033,0.319513,4.177788,11.984457,-0.335443,11.984457,4.177788,0.100000,0.880000,26,43,25.964440,43.309774,25.964440,43.309774,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.780886,-1.643152,51.367542,49.334352,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555506,1.467911,0.208480,0.022632,0.500726,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007765,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.113178,tube-mpc,0,-126.340000,54.885000,12.993703,2.497159,12.950000,2.215000,0.043703,0.282159,3.628881,13.814145,-0.335443,13.814145,3.628881,0.170000,0.660000,17,43,17.340727,43.034133,17.340727,43.034133,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.592191,-1.033437,60.003531,66.701120,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561436,1.491553,0.202269,0.019321,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.123173,tube-mpc,0,-126.340000,54.885000,13.040653,2.579015,12.990000,2.335000,0.050653,0.244015,2.957996,9.483883,-0.213464,9.483883,2.957996,0.180000,0.510000,14,88,14.207866,88.333380,14.207866,88.333380,0.000000,-0.299247,0.000000,64.000000,0.000000,0.000000,-34.126860,2.014754,59.777502,70.925199,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552662,1.494716,0.236366,0.022225,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007814,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.133204,tube-mpc,0,-126.340000,54.885000,13.080065,2.660289,13.030000,2.405000,0.050065,0.255289,3.018985,4.482736,0.213464,4.482736,3.018985,0.170000,0.650000,6,107,6.300420,106.750000,6.300420,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-28.006216,3.127937,51.771090,59.185336,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550960,1.464742,0.246703,0.018753,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.143178,tube-mpc,0,-126.340000,54.885000,13.111789,2.740335,13.060000,2.445000,0.051789,0.295335,1.921172,3.201954,-0.030495,3.201954,1.921172,0.140000,0.860000,12,107,12.201065,106.750000,12.201065,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.942363,4.241334,48.975388,56.414997,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560032,1.736253,0.350095,0.028135,0.502999,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.153174,tube-mpc,0,-126.340000,54.885000,13.136313,2.819877,13.080000,2.505000,0.056313,0.314877,0.701380,5.641538,0.335443,5.641538,0.701380,0.120000,0.980000,21,87,20.539200,86.754433,20.539200,86.754433,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.395698,4.949158,46.368842,49.709996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553405,1.463904,0.268957,0.022558,0.500823,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.163206,tube-mpc,0,-126.340000,54.885000,13.153829,2.899132,13.090000,2.595000,0.063829,0.304132,-0.701380,9.483883,0.457422,9.483883,-0.701380,0.130000,0.950000,28,56,28.032700,56.262281,28.032700,56.262281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.668453,5.259948,45.934525,47.580223,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553699,1.444460,0.200498,0.019665,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.173215,tube-mpc,0,-126.340000,54.885000,13.164441,2.977729,13.090000,2.715000,0.074441,0.262729,-0.945339,12.533363,0.701380,12.533363,-0.945339,0.190000,0.760000,20,43,19.582218,43.327826,19.582218,43.327826,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.143982,5.802192,52.203893,60.106849,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568815,1.548162,0.203017,0.028824,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007859,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.183174,tube-mpc,0,-126.340000,54.885000,13.168431,3.055565,13.090000,2.835000,0.078431,0.220565,-0.945339,11.069613,-0.152474,11.069613,-0.945339,0.220000,0.590000,10,66,10.115184,66.396306,10.115184,66.396306,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.665609,7.681185,55.949538,70.548087,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561739,1.470980,0.206026,0.021012,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007769,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.193205,tube-mpc,0,-126.340000,54.885000,13.166067,3.133682,13.090000,2.935000,0.076067,0.198682,-0.640391,6.800341,-0.457422,6.800341,-0.640391,0.160000,0.580000,8,102,7.941260,101.715320,7.941260,101.715320,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.222989,9.506961,49.039341,59.285294,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553369,1.472417,0.225592,0.024672,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.203208,tube-mpc,0,-126.340000,54.885000,13.157583,3.211397,13.090000,2.995000,0.067583,0.216397,-1.189297,4.482736,0.579401,4.482736,-1.189297,0.120000,0.770000,11,107,10.895383,106.749997,10.895383,106.749997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.028356,9.272158,45.999513,55.390490,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554298,1.533932,0.253864,0.022829,0.500430,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007872,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.213173,tube-mpc,0,-126.340000,54.885000,13.143302,3.288739,13.080000,3.055000,0.063302,0.233739,-1.799193,6.190445,0.945339,6.190445,-1.799193,0.110000,0.930000,13,81,12.830928,81.180208,12.830928,81.180208,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,10.316858,8.768823,43.991591,51.017600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550760,1.452260,0.260534,0.019572,0.500505,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007791,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.223176,tube-mpc,0,-126.340000,54.885000,13.123378,3.366380,13.060000,3.155000,0.063378,0.211380,-2.775027,10.581696,0.884349,10.581696,-2.775027,0.120000,0.900000,17,45,17.251821,45.250924,17.251821,45.250924,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.326143,9.045313,44.777082,51.109673,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561346,1.680033,0.228568,0.030657,0.500838,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008010,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.233179,tube-mpc,0,-126.340000,54.885000,13.098117,3.444127,13.040000,3.275000,0.058117,0.169127,-3.079975,13.143259,0.396432,13.143259,-3.079975,0.130000,0.710000,15,36,15.498181,36.455895,15.498181,36.455895,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.580549,10.899049,54.405623,69.618337,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566421,1.541311,0.197880,0.024018,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007839,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.243172,tube-mpc,0,-126.340000,54.885000,13.067823,3.521988,13.020000,3.395000,0.047823,0.126988,-2.957996,10.520706,0.091484,10.520706,-2.957996,0.140000,0.510000,8,72,7.777179,72.415073,7.777179,72.415073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.465797,13.410441,56.040752,75.962080,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552102,1.887923,0.271558,0.043716,0.500771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008267,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.253179,tube-mpc,0,-126.340000,54.885000,13.032695,3.600228,13.000000,3.475000,0.032695,0.125228,-1.738204,6.617372,0.091484,6.617372,-1.738204,0.130000,0.550000,-8,103,-8.366460,103.014991,-8.366460,103.014991,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.220691,14.130996,49.833458,63.458183,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561272,1.520275,0.230555,0.023282,0.505377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.263205,tube-mpc,0,-126.340000,54.885000,12.992961,3.678978,12.980000,3.535000,0.012961,0.143978,-1.738204,3.933829,0.274453,3.933829,-1.738204,0.060000,0.750000,-7,107,-6.745699,106.750000,-6.745699,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.893511,14.041151,48.793789,62.266156,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558229,1.564910,0.294241,0.023769,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007950,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.273173,tube-mpc,0,-126.340000,54.885000,12.949222,3.757711,12.970000,3.605000,-0.020778,0.152711,-2.409089,5.397580,-0.091484,5.397580,-2.409089,0.030000,0.930000,-3,84,-3.079061,84.471538,-3.079061,84.471538,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.201375,14.406554,49.941225,59.799591,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556532,1.493407,0.280363,0.024603,0.505008,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.283208,tube-mpc,0,-126.340000,54.885000,12.901204,3.837476,12.940000,3.705000,-0.038796,0.132476,-3.323933,10.337738,1.189297,10.337738,-3.323933,0.010000,0.910000,5,44,4.781106,43.916840,4.781106,43.916840,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.708251,15.226786,51.478869,63.229051,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556955,1.453303,0.218176,0.018625,0.500631,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007756,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.293206,tube-mpc,0,-126.340000,54.885000,12.849654,3.917522,12.910000,3.825000,-0.060346,0.092522,-3.872840,14.058103,0.518412,14.058103,-3.872840,0.010000,0.700000,7,28,7.039627,27.837733,7.039627,27.837733,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.230942,17.143578,59.447624,79.943300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552278,1.537844,0.184958,0.020089,0.500574,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.303172,tube-mpc,0,-126.340000,54.885000,12.794846,3.997951,12.870000,3.945000,-0.075154,0.052951,-4.238777,12.838311,-0.274453,12.838311,-4.238777,0.020000,0.480000,5,54,5.313144,54.400611,5.313144,54.400611,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.196538,19.372399,63.290716,89.726367,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554924,1.459999,0.188696,0.021017,0.501882,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007736,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.313205,tube-mpc,0,-126.340000,54.885000,12.736485,4.079617,12.840000,4.045000,-0.103515,0.034617,-4.604715,7.471226,0.152474,7.471226,-4.604715,0.020000,0.460000,2,99,1.820226,100.878892,1.820226,100.878892,0.000000,-1.478281,0.000000,64.000000,0.000000,0.000000,43.671453,20.629215,57.045034,79.045745,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554880,1.473079,0.224587,0.020834,0.500548,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007782,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.323202,tube-mpc,0,-126.340000,54.885000,12.675410,4.161745,12.800000,4.105000,-0.124590,0.056745,-3.994819,3.689871,0.518412,3.689871,-3.994819,0.030000,0.710000,-11,107,-10.678939,106.750000,-10.678939,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.512505,20.368012,57.073037,73.632166,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554012,1.529542,0.315466,0.025190,0.500734,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007938,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.333874,tube-mpc,0,-126.340000,54.885000,12.607285,4.250285,12.770000,4.155000,-0.162715,0.095285,-3.872840,3.872840,0.884349,3.872840,-3.872840,0.010000,0.910000,-16,100,-15.682835,99.704540,-15.682835,99.704540,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.310326,20.982232,57.633392,73.719331,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.610246,1.479822,0.371994,0.027253,0.502386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008004,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.343177,tube-mpc,0,-126.340000,54.885000,12.545650,4.328252,12.740000,4.235000,-0.194350,0.093252,-3.384923,9.483883,0.396432,9.483883,-3.384923,0.000000,0.970000,-22,55,-21.526790,48.787239,-21.526790,48.787239,0.000000,5.917301,0.000000,64.000000,0.000000,0.000000,50.690499,21.274100,55.243454,72.238189,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556514,1.485670,0.268141,0.023734,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007843,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.353206,tube-mpc,0,-126.340000,54.885000,12.477094,4.413146,12.710000,4.355000,-0.232906,0.058146,-3.811850,14.911958,0.335443,14.911958,-3.811850,-0.040000,0.810000,-16,15,-15.743498,14.580620,-15.743498,14.580620,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.291033,22.455155,61.117511,85.107422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557853,1.750926,0.394410,0.060516,0.501758,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008279,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.363187,tube-mpc,0,-126.340000,54.885000,12.406926,4.498518,12.670000,4.515000,-0.263074,-0.016482,-4.116798,15.277895,-0.152474,15.277895,-4.116798,-0.100000,0.500000,-8,32,-8.161862,31.992909,-8.161862,31.992909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.839094,24.911220,66.893847,96.703541,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.609486,1.544529,0.241200,0.029321,0.500469,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007935,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.373207,tube-mpc,0,-126.340000,54.885000,12.334748,4.585142,12.630000,4.635000,-0.295252,-0.049858,-5.885497,11.252582,0.884349,11.252582,-5.885497,-0.090000,0.360000,1,77,1.258458,76.866972,1.258458,76.866972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.214011,25.790745,61.509851,86.822432,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557590,1.464183,0.210860,0.024262,0.500523,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.383208,tube-mpc,0,-126.340000,54.885000,12.261187,4.672531,12.580000,4.725000,-0.318813,-0.052469,-5.885497,11.252582,0.640391,5.702528,-5.885497,-0.070000,0.530000,-4,65,-4.213641,64.599680,-4.213641,64.599680,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.251604,23.312251,54.846155,71.809374,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584727,1.866296,0.279483,0.051974,0.501114,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008299,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.393155,tube-mpc,0,-126.340000,54.885000,12.186715,4.760377,12.530000,4.775000,-0.343285,-0.014623,-5.275601,3.445913,0.396432,3.445913,-5.275601,-0.050000,0.630000,-18,107,-18.171995,106.750000,-18.171995,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.615961,24.060657,57.595546,77.220337,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585362,1.776745,0.284806,0.038574,0.501282,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008199,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.403160,tube-mpc,0,-126.340000,54.885000,12.110689,4.849659,12.480000,4.825000,-0.369311,0.024659,-6.190445,3.262944,0.579401,3.262944,-6.190445,-0.080000,0.810000,-11,107,-10.725552,106.750000,-10.725552,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.823611,23.073850,56.546405,72.602257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570834,1.765950,0.410088,0.032732,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008293,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.413183,tube-mpc,0,-126.340000,54.885000,12.033576,4.940028,12.430000,4.885000,-0.396424,0.055028,-6.495393,7.227268,0.152474,7.227268,-6.495393,-0.100000,0.970000,-7,72,-7.139372,72.130297,-7.139372,72.130297,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.116408,22.718902,55.376014,73.760315,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.121035,3.317868,0.382352,0.070808,0.501169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.010409,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.423633,tube-mpc,0,-126.340000,54.885000,11.952354,5.035207,12.370000,5.005000,-0.417646,0.030207,-6.312424,14.607010,0.335443,14.607010,-6.312424,-0.100000,0.940000,-8,27,-8.328892,11.407643,-8.328892,11.407643,0.000000,15.722655,0.000000,64.000000,0.000000,0.000000,58.528615,22.484407,59.104431,81.720666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585703,1.701864,0.258110,0.033437,0.500963,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008091,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.433699,tube-mpc,0,-126.340000,54.885000,11.873479,5.127798,12.310000,5.185000,-0.436521,-0.057202,-6.861330,18.876282,1.372266,18.876282,-6.861330,-0.090000,0.630000,-5,-5,-4.803355,-4.681212,-4.803355,-4.681212,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.944985,22.495330,70.409233,96.850944,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569134,1.644807,0.267208,0.033240,0.505516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008031,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.443701,tube-mpc,0,-126.340000,54.885000,11.794632,5.220650,12.240000,5.385000,-0.445368,-0.164350,-7.105289,14.302062,0.640391,14.302062,-7.105289,-0.090000,0.310000,-4,40,-4.269508,51.095140,-4.269508,51.095140,0.000000,-10.776352,0.000000,64.000000,0.000000,0.000000,61.515935,24.856960,78.836191,108.313060,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.557074,1.952414,0.303086,0.053075,0.501094,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.010383,1,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.454122,tube-mpc,0,-126.340000,54.885000,11.712119,5.318251,12.170000,5.465000,-0.457881,-0.146749,-7.105289,14.302062,0.091484,6.312424,-7.044299,-0.060000,0.220000,-9,64,-9.287550,64.348237,-9.287550,64.348237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.426493,23.721799,66.710003,88.555184,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593446,1.654490,0.226364,0.028957,0.500693,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008014,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.464216,tube-mpc,0,-126.340000,54.885000,11.631969,5.413572,12.110000,5.495000,-0.478031,-0.081428,-6.312424,-0.579401,-0.091484,-0.579401,-6.312424,-0.060000,0.430000,-21,107,-21.131770,106.750000,-21.131770,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.267398,25.180469,69.615635,87.707335,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570294,1.806628,0.298701,0.043093,0.501054,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008232,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.475052,tube-mpc,0,-126.340000,54.885000,11.545809,5.516682,12.050000,5.465000,-0.504191,0.051682,-6.556382,-4.177788,0.945339,-4.177788,-6.556382,-0.090000,0.740000,-19,107,-19.462537,106.750000,-19.462537,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.717198,26.886517,71.533023,88.425832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.284469,1.745540,0.365215,0.032954,0.500859,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008940,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.484180,tube-mpc,0,-126.340000,54.885000,11.473205,5.604124,11.990000,5.455000,-0.516795,0.149124,-6.861330,-2.104141,1.372266,-2.104141,-6.861330,-0.150000,0.930000,-12,107,-12.425991,106.750000,-12.425991,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.956778,30.620352,68.742475,90.625596,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554791,1.720058,0.415968,0.035991,0.500968,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008238,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.494188,tube-mpc,0,-126.340000,54.885000,11.393648,5.700544,11.930000,5.475000,-0.536352,0.225544,-7.837164,3.872840,1.189297,3.872840,-7.837164,-0.150000,1.000000,-5,107,-4.604669,106.750000,-4.604669,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.034054,33.274184,66.485263,89.765716,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566379,1.513393,0.298637,0.021166,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007910,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.504182,tube-mpc,0,-126.340000,54.885000,11.314328,5.797306,11.850000,5.555000,-0.535672,0.242306,-8.873987,9.910810,0.274453,9.910810,-8.873987,-0.110000,1.040000,2,68,1.572964,68.474179,1.572964,68.474179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.464848,32.987200,65.695971,86.914473,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544106,1.496957,0.255789,0.025217,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.514188,tube-mpc,0,-126.340000,54.885000,11.235072,5.894600,11.760000,5.735000,-0.524928,0.159600,-8.995966,18.388365,1.006328,18.388365,-8.995966,-0.060000,0.910000,1,23,0.698693,1.652592,0.698693,1.652592,0.000000,21.821587,0.000000,64.000000,0.000000,0.000000,56.318371,30.634397,70.950473,97.731361,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.679503,1.574339,0.219602,0.027444,0.500555,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009011,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.524183,tube-mpc,0,-126.340000,54.885000,11.156113,5.992092,11.680000,5.905000,-0.523887,0.087092,-9.117946,20.157064,1.921172,20.157064,-9.117946,-0.040000,0.620000,0,5,0.474532,4.742445,0.474532,4.742445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.972290,28.081033,84.625838,111.906610,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552446,1.632139,0.206563,0.023968,0.501060,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007924,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.534213,tube-mpc,0,-126.340000,54.885000,11.077105,6.090144,11.590000,6.075000,-0.512895,0.015144,-9.239925,16.436698,1.738204,16.436698,-9.239925,-0.030000,0.340000,1,50,0.601002,53.124008,0.601002,53.124008,0.000000,-3.381563,0.000000,64.000000,0.000000,0.000000,61.560814,26.864388,91.047482,117.139905,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558369,1.503328,0.200368,0.024126,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007795,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.544185,tube-mpc,0,-126.340000,54.885000,10.998790,6.187742,11.510000,6.185000,-0.511210,0.002742,-8.508050,7.593205,0.945339,7.593205,-8.508050,-0.020000,0.350000,-10,95,-9.749266,106.750000,-9.749266,106.750000,0.000000,-12.007555,0.000000,64.000000,0.000000,0.000000,65.543401,25.687730,81.687076,100.465790,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.594188,1.562727,0.278736,0.034761,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007982,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.554186,tube-mpc,0,-126.340000,54.885000,10.920483,6.285628,11.440000,6.235000,-0.519517,0.050628,-8.142112,0.518412,0.091484,0.518412,-8.142112,-0.020000,0.630000,-16,107,-16.326542,106.750000,-16.326542,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.441983,24.887093,79.405060,92.308567,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561259,1.468807,0.268048,0.024204,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007830,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.564221,tube-mpc,0,-126.340000,54.885000,10.842137,6.383731,11.370000,6.245000,-0.527863,0.138731,-7.471226,-0.701380,1.006328,-0.701380,-7.471226,-0.040000,0.870000,-22,107,-22.211711,106.750000,-22.211711,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.727309,25.885712,74.485315,89.510634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562208,1.479714,0.289837,0.027256,0.500613,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007868,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.574184,tube-mpc,0,-126.340000,54.885000,10.764557,6.480889,11.300000,6.275000,-0.535443,0.205889,-8.081122,2.653048,1.433256,2.653048,-8.081122,-0.100000,0.990000,-10,107,-10.356157,106.750000,-10.356157,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.683114,26.930168,66.981682,83.992087,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559207,1.477865,0.312672,0.024128,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007882,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.584215,tube-mpc,0,-126.340000,54.885000,10.686610,6.578348,11.210000,6.345000,-0.523390,0.233348,-9.239925,8.447060,1.311276,8.447060,-9.239925,-0.110000,1.060000,4,77,4.059343,77.359315,4.059343,77.359315,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.909588,25.890319,61.554147,81.378840,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554823,1.517174,0.263737,0.027364,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.594215,tube-mpc,0,-126.340000,54.885000,10.609020,6.675013,11.130000,6.465000,-0.520980,0.210013,-9.666852,14.302062,0.518412,14.302062,-9.666852,-0.060000,0.900000,4,40,4.239745,39.799706,4.239745,39.799706,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.840419,23.414025,66.438898,87.428106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563010,1.466490,0.211884,0.022996,0.500659,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.604184,tube-mpc,0,-126.340000,54.885000,10.531731,6.770750,11.030000,6.615000,-0.498269,0.155750,-10.642686,15.765812,1.189297,15.765812,-10.642686,-0.020000,0.700000,10,38,10.070021,38.364905,10.070021,38.364905,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.074968,21.104291,79.396387,99.445303,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555562,1.473001,0.208657,0.020550,0.500609,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.614212,tube-mpc,0,-126.340000,54.885000,10.453981,6.866276,10.930000,6.755000,-0.476019,0.111276,-10.947634,13.387218,1.677214,13.387218,-10.947634,0.000000,0.470000,12,74,11.614492,73.731118,11.614492,73.731118,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.348516,18.136651,78.705330,94.459021,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554224,1.497814,0.201011,0.024191,0.500434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.624186,tube-mpc,0,-126.340000,54.885000,10.376574,6.960371,10.830000,6.855000,-0.453426,0.105371,-10.215758,8.508050,1.494245,8.508050,-10.215758,0.030000,0.600000,1,102,0.965340,101.873698,0.965340,101.873698,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.310214,13.656251,70.575871,80.357858,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555092,1.451620,0.231984,0.018670,0.500354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.634180,tube-mpc,0,-126.340000,54.885000,10.298839,7.053604,10.750000,6.935000,-0.451161,0.118604,-9.483883,5.519559,0.701380,5.519559,-9.483883,0.030000,0.810000,-8,107,-7.987792,106.750000,-7.987792,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.578920,9.372482,65.701497,76.471648,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546415,1.629555,0.288660,0.027780,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008001,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.644219,tube-mpc,0,-126.340000,54.885000,10.220513,7.146018,10.660000,7.015000,-0.439487,0.131018,-9.422894,7.654195,1.250287,7.654195,-9.422894,0.040000,0.970000,-10,77,-9.790488,76.534044,-9.790488,76.534044,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.547647,5.696536,61.292344,72.219547,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564061,1.484575,0.269245,0.032624,0.502867,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.654215,tube-mpc,0,-126.340000,54.885000,10.142166,7.236673,10.570000,7.115000,-0.427834,0.121673,-9.239925,11.130602,1.738204,11.130602,-9.239925,0.010000,0.910000,-6,50,-6.255940,49.620203,-6.255940,49.620203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.273610,3.629248,63.462637,71.789759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563282,1.884465,0.283550,0.043531,0.501275,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008288,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.664185,tube-mpc,0,-126.340000,54.885000,10.063563,7.325582,10.480000,7.225000,-0.416437,0.100582,-8.812998,13.326228,1.372266,13.326228,-8.812998,-0.010000,0.670000,-6,49,-6.019782,48.537994,-6.019782,48.537994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.480533,2.327830,64.922895,74.241352,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564926,1.527112,0.192743,0.023933,0.500498,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007818,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.674219,tube-mpc,0,-126.340000,54.885000,9.983901,7.413363,10.400000,7.345000,-0.416099,0.068363,-8.934977,10.825654,0.945339,10.825654,-8.934977,-0.070000,0.600000,1,71,0.947515,70.548303,0.947515,70.548303,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.824636,0.861216,59.901769,69.537687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555732,1.458318,0.197404,0.022894,0.504337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.684214,tube-mpc,0,-126.340000,54.885000,9.903872,7.498963,10.310000,7.445000,-0.406128,0.053963,-8.873987,6.983309,0.701380,6.983309,-8.873987,-0.060000,0.640000,-2,96,-2.286186,96.141548,-2.286186,96.141548,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.528174,-1.221452,50.847294,60.402672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557587,1.583533,0.225528,0.023609,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007899,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.694182,tube-mpc,0,-126.340000,54.885000,9.823269,7.582344,10.220000,7.505000,-0.396731,0.077344,-9.422894,4.299767,1.311276,4.299767,-9.422894,0.000000,0.730000,-7,107,-7.209276,106.749996,-7.209276,106.749996,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.666541,-3.675351,46.531142,56.423636,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562901,1.492820,0.274262,0.022440,0.500756,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.704214,tube-mpc,0,-126.340000,54.885000,9.741235,7.664097,10.130000,7.565000,-0.388765,0.099097,-8.630029,5.946486,2.104141,5.946486,-8.630029,-0.020000,0.950000,-13,78,-12.597755,78.036008,-12.597755,78.036008,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.696926,-6.509530,44.654131,56.243707,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554482,1.454416,0.260024,0.023578,0.500323,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.714214,tube-mpc,0,-126.340000,54.885000,9.658422,7.743274,10.040000,7.645000,-0.381578,0.098274,-9.666852,9.117946,1.250287,9.117946,-9.666852,-0.040000,0.920000,-1,51,-1.290233,51.013278,-1.290233,51.013278,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.971945,-7.389086,51.455931,59.739706,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555257,1.470222,0.194627,0.022246,0.500377,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007750,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.724182,tube-mpc,0,-126.340000,54.885000,9.574740,7.819722,9.950000,7.755000,-0.375260,0.064722,-9.422894,10.154769,0.762370,10.154769,-9.422894,-0.020000,0.740000,-6,52,-5.862922,51.789872,-5.862922,51.789872,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.173684,-7.217769,56.041638,63.298397,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560020,1.586570,0.228941,0.032314,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007917,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.734217,tube-mpc,0,-126.340000,54.885000,9.489206,7.894051,9.850000,7.845000,-0.360794,0.049051,-10.520706,8.508050,1.677214,8.508050,-10.520706,-0.030000,0.620000,4,72,3.733172,72.288892,3.733172,72.288892,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.822138,-7.543203,54.908030,62.816480,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559777,1.447043,0.194064,0.020766,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007731,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.744212,tube-mpc,0,-126.340000,54.885000,9.402619,7.965291,9.760000,7.905000,-0.357381,0.060291,-10.398727,4.177788,1.738204,4.177788,-10.398727,-0.010000,0.670000,-3,102,-2.687834,102.349022,-2.687834,102.349022,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.426432,-8.065581,48.851397,55.237633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550277,1.461185,0.231944,0.022120,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.754182,tube-mpc,0,-126.340000,54.885000,9.314742,8.033425,9.660000,7.955000,-0.345258,0.078425,-10.093779,1.677214,1.311276,1.677214,-10.093779,0.000000,0.850000,-9,107,-9.281110,106.635246,-9.281110,106.635246,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.236703,-9.582460,44.860223,54.146558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574224,1.541841,0.299407,0.020022,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.764182,tube-mpc,0,-126.340000,54.885000,9.224965,8.098681,9.570000,7.995000,-0.345035,0.103681,-10.093779,3.140965,1.860183,3.140965,-10.093779,-0.080000,0.970000,-1,83,-1.342392,83.289122,-1.342392,83.289122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.797320,-10.627103,42.751840,52.177276,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553145,1.513152,0.267336,0.022837,0.500768,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.774218,tube-mpc,0,-126.340000,54.885000,9.133120,8.160911,9.470000,8.045000,-0.336880,0.115911,-11.069613,6.007476,1.860183,6.007476,-11.069613,-0.020000,0.950000,-1,58,-0.860149,58.405234,-0.860149,58.405234,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.952601,-11.211640,46.670571,53.938920,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557589,1.454414,0.196916,0.023301,0.500763,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.784181,tube-mpc,0,-126.340000,54.885000,9.040088,8.219324,9.360000,8.125000,-0.319912,0.094324,-10.459717,8.752008,1.250287,8.752008,-10.459717,-0.010000,0.780000,-7,45,-7.037290,44.744281,-7.037290,44.744281,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.486448,-11.898306,56.493799,64.566750,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555523,1.491306,0.196202,0.023261,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007774,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.794185,tube-mpc,0,-126.340000,54.885000,8.944725,8.274457,9.260000,8.205000,-0.315275,0.069457,-10.764665,6.251434,0.823360,6.251434,-10.764665,-0.010000,0.620000,-7,73,-7.344953,73.281899,-7.344953,73.281899,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.713661,-11.400367,60.711563,67.636116,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.074426,1.620218,0.249424,0.035603,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008489,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.804188,tube-mpc,0,-126.340000,54.885000,8.847314,8.325928,9.160000,8.255000,-0.312686,0.070928,-10.581696,2.653048,1.067318,2.653048,-10.581696,-0.030000,0.640000,-10,99,-9.975180,98.939662,-9.975180,98.939662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.223638,-11.893668,48.901135,57.386214,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566765,1.684555,0.275920,0.035409,0.500724,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008073,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.814188,tube-mpc,0,-126.340000,54.885000,8.747783,8.373598,9.070000,8.275000,-0.322217,0.098598,-10.398727,-0.457422,1.738204,-0.457422,-10.398727,-0.050000,0.830000,-14,107,-14.102770,106.749994,-14.102770,106.749994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.246689,-12.564764,43.007347,52.202580,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.591352,1.775977,0.361486,0.033676,0.500878,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008275,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.824182,tube-mpc,0,-126.340000,54.885000,8.646078,8.417336,8.960000,8.285000,-0.313922,0.132336,-10.764665,0.762370,1.555235,0.762370,-10.764665,-0.070000,0.960000,-10,85,-10.448259,85.218319,-10.448259,85.218319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.161052,-12.985150,40.132024,49.569755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561850,1.748824,0.313502,0.032428,0.500549,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008168,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.834193,tube-mpc,0,-126.340000,54.885000,8.541905,8.457109,8.860000,8.305000,-0.318095,0.152109,-11.008623,3.079975,1.250287,3.079975,-11.008623,-0.090000,0.970000,-8,62,-7.950614,62.170847,-7.950614,62.170847,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.812322,-12.531418,42.776080,50.891074,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.664350,1.786006,0.249551,0.032882,0.505354,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008249,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.844185,tube-mpc,0,-126.340000,54.885000,8.435549,8.492673,8.750000,8.355000,-0.314451,0.137673,-12.289405,5.397580,1.189297,5.397580,-12.289405,-0.070000,0.820000,-1,51,-0.667922,50.543227,-0.667922,50.543227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.348861,-12.164473,50.469569,58.843812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567494,1.792840,0.243607,0.031264,0.500897,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008148,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.854186,tube-mpc,0,-126.340000,54.885000,8.326663,8.524026,8.640000,8.405000,-0.313337,0.119026,-11.923467,3.994819,1.555235,3.994819,-11.923467,-0.030000,0.680000,-11,68,-11.472270,68.227586,-11.472270,68.227586,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.982823,-11.952768,54.985900,62.917542,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570970,1.679217,0.216169,0.021966,0.500564,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.864184,tube-mpc,0,-126.340000,54.885000,8.215348,8.551025,8.530000,8.445000,-0.314652,0.106025,-11.313571,0.884349,1.799193,0.884349,-11.313571,-0.050000,0.670000,-19,90,-18.722415,90.079534,-18.722415,90.079534,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.828283,-12.415884,48.428216,57.952447,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557306,1.484386,0.207108,0.019370,0.500816,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.874906,tube-mpc,0,-126.340000,54.885000,8.093172,8.575053,8.420000,8.445000,-0.326828,0.130053,-10.703675,-2.714037,1.494245,-2.714037,-10.703675,-0.110000,0.800000,-22,106,-22.267876,106.425435,-22.267876,106.425435,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.401055,-12.858562,42.080994,51.996722,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573017,1.527218,0.329113,0.021481,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007960,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.884186,tube-mpc,0,-126.340000,54.885000,7.985064,8.591658,8.330000,8.425000,-0.344936,0.166658,-11.008623,-2.653048,1.372266,-2.653048,-11.008623,-0.140000,0.940000,-20,94,-20.490367,93.527223,-20.490367,93.527223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.973481,-13.005859,36.869457,47.548475,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571655,1.781529,0.307848,0.036387,0.501088,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008209,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.894696,tube-mpc,0,-126.340000,54.885000,7.859986,8.605685,8.220000,8.425000,-0.360014,0.180685,-11.130602,0.701380,1.677214,0.701380,-11.130602,-0.160000,1.000000,-20,57,-20.033423,56.720053,-20.033423,56.720053,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.327994,-12.650319,36.037541,47.146106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.584463,1.595153,0.322973,0.026486,0.503460,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.904277,tube-mpc,0,-126.340000,54.885000,7.743493,8.613990,8.120000,8.455000,-0.376507,0.158990,-12.167426,3.140965,1.189297,3.140965,-12.167426,-0.170000,0.840000,-13,43,-12.669661,43.338942,-12.669661,43.338942,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.663374,-10.752876,47.699064,57.374624,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596714,1.796633,0.250335,0.034152,0.500939,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008190,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.914187,tube-mpc,0,-126.340000,54.885000,7.620550,8.618027,8.010000,8.485000,-0.389450,0.133027,-12.289405,2.226120,1.616224,2.226120,-12.289405,-0.140000,0.680000,-19,58,-18.842355,57.873957,-18.842355,57.873957,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.941671,-9.543355,51.122063,62.437729,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566966,1.702349,0.258657,0.026701,0.500476,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008065,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.924188,tube-mpc,0,-126.340000,54.885000,7.493972,8.617360,7.880000,8.485000,-0.386028,0.132360,-11.984457,-1.311276,1.555235,-1.311276,-11.984457,-0.130000,0.620000,-26,88,-26.492632,88.491018,-26.492632,88.491018,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.843675,-9.771304,48.969477,61.467460,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570595,1.870613,0.407372,0.039822,0.501082,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008401,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.934223,tube-mpc,0,-126.340000,54.885000,7.364472,8.611866,7.760000,8.455000,-0.395528,0.156866,-11.191592,-5.946486,2.043152,-5.946486,-11.191592,-0.170000,0.720000,-34,107,-33.762212,106.750000,-33.762212,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.392508,-10.011229,41.922145,55.126167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.260440,1.795450,0.336882,0.046818,0.501153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.944300,tube-mpc,0,-126.340000,54.885000,7.231966,8.601456,7.650000,8.405000,-0.418034,0.196456,-12.228415,-5.641538,1.738204,-5.641538,-12.228415,-0.220000,0.920000,-24,96,-23.597392,96.206831,-23.597392,96.206831,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.776236,-10.027832,37.105948,50.951647,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.590169,1.800057,1.786498,0.050139,0.500775,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.954191,tube-mpc,0,-126.340000,54.885000,7.099558,8.586449,7.520000,8.365000,-0.420442,0.221449,-14.058103,-3.628881,1.433256,-3.628881,-14.058103,-0.260000,1.010000,-4,69,-4.048442,69.169444,-4.048442,69.169444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.988328,-9.026238,36.455280,48.394161,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556897,1.839372,0.281353,0.039118,0.500925,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.964352,tube-mpc,0,-126.340000,54.885000,6.961206,8.566085,7.380000,8.365000,-0.418794,0.201085,-15.216906,0.945339,2.287110,0.945339,-15.216906,-0.160000,0.880000,-6,36,-6.104254,35.876662,-6.104254,35.876662,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.001698,-8.259058,44.967030,56.532959,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581629,1.781553,0.248864,0.036873,0.504231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008165,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.974262,tube-mpc,0,-126.340000,54.885000,6.824075,8.541393,7.230000,8.375000,-0.405925,0.166393,-14.728989,0.335443,1.555235,0.335443,-14.728989,-0.080000,0.670000,-21,50,-21.425272,50.447593,-21.425272,50.447593,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.395415,-6.427704,64.119926,75.968193,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.593137,1.827640,0.261159,0.047914,0.501107,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008244,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.984293,tube-mpc,0,-126.340000,54.885000,6.683184,8.511555,7.090000,8.375000,-0.406816,0.136555,-14.546020,-2.043152,1.616224,-2.043152,-14.546020,-0.100000,0.510000,-24,78,-23.747154,78.144314,-23.747154,78.144314,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,32.755892,-5.625387,58.943554,68.000310,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.581360,1.712049,0.242257,0.032878,0.500937,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008080,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
12.994257,tube-mpc,0,-126.340000,54.885000,6.541254,8.477109,6.950000,8.335000,-0.408746,0.142109,-13.753155,-5.824507,1.799193,-5.824507,-13.753155,-0.160000,0.650000,-26,94,-26.464731,93.832699,-26.464731,93.832699,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.718080,-4.944238,47.987015,56.546228,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577222,1.541865,0.218843,0.023218,0.500918,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.004253,tube-mpc,0,-126.340000,54.885000,6.397032,8.437774,6.800000,8.275000,-0.402968,0.162774,-14.667999,-7.532216,2.165131,-7.532216,-14.667999,-0.190000,0.820000,-17,91,-16.825934,90.863486,-16.825934,90.863486,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,35.881206,-4.135205,41.771517,49.903403,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562762,1.496999,0.236480,0.023213,0.502898,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.014253,tube-mpc,0,-126.340000,54.885000,6.251053,8.393676,6.650000,8.225000,-0.398947,0.168676,-15.948781,-5.519559,2.714037,-5.519559,-15.948781,-0.180000,0.880000,-7,65,-6.979092,65.258428,-6.979092,65.258428,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.975940,-3.699602,41.544223,50.304851,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555499,1.470593,0.233681,0.023718,0.500682,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007793,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.024256,tube-mpc,0,-126.340000,54.885000,6.103470,8.344863,6.490000,8.195000,-0.386530,0.149863,-16.253729,-2.592058,2.165131,-2.592058,-16.253729,-0.100000,0.840000,-13,38,-13.137340,37.631444,-13.137340,37.631444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.670300,-2.820873,50.488446,57.548344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.595471,1.443830,0.200628,0.018538,0.509281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.034250,tube-mpc,0,-126.340000,54.885000,5.954634,8.291459,6.320000,8.175000,-0.365366,0.116459,-16.863625,-1.799193,1.982162,-1.799193,-16.863625,-0.110000,0.620000,-5,43,-5.272960,42.681674,-5.272960,42.681674,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.114763,-0.860277,64.638373,72.807279,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545313,1.432682,0.158647,0.017240,0.500557,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.044282,tube-mpc,0,-126.340000,54.885000,5.804048,8.233279,6.150000,8.145000,-0.345952,0.088279,-16.802635,-4.543725,1.738204,-4.543725,-16.802635,-0.060000,0.530000,-12,67,-11.568997,66.886029,-11.568997,66.886029,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.605313,1.261163,62.944500,70.616074,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.596931,1.444280,0.190039,0.019021,0.500562,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007758,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.054255,tube-mpc,0,-126.340000,54.885000,5.653334,8.170971,6.000000,8.085000,-0.346666,0.085971,-16.741646,-8.873987,2.104141,-8.873987,-16.741646,-0.060000,0.600000,-15,93,-14.682263,93.031351,-14.682263,93.031351,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.399909,3.461874,54.304590,58.676422,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.629284,1.465367,0.198740,0.016803,0.500213,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007817,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.064252,tube-mpc,0,-126.340000,54.885000,5.501454,8.104136,5.840000,8.005000,-0.338546,0.099136,-15.765812,-10.215758,2.409089,-10.215758,-15.765812,-0.080000,0.760000,-21,88,-21.121983,88.091516,-21.121983,88.091516,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.744627,5.091729,45.391890,48.062605,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553835,1.434595,0.212193,0.018071,0.500368,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.074280,tube-mpc,0,-126.340000,54.885000,5.348511,8.032798,5.680000,7.925000,-0.331489,0.107798,-16.924615,-7.654195,2.104141,-7.654195,-16.924615,-0.120000,0.840000,-5,57,-5.066236,56.928104,-5.066236,56.928104,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.725033,6.699014,43.770144,46.219201,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550082,1.472902,0.220158,0.023927,0.500809,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.084252,tube-mpc,0,-126.340000,54.885000,5.196059,7.957703,5.510000,7.865000,-0.313941,0.092703,-16.863625,-4.970653,1.433256,-4.970653,-16.863625,-0.110000,0.780000,-3,34,-3.199343,33.796494,-3.199343,33.796494,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.013352,9.297353,52.809276,60.047214,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556646,1.469318,0.198272,0.019492,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.094252,tube-mpc,0,-126.340000,54.885000,5.043052,7.878363,5.340000,7.825000,-0.296948,0.053363,-17.778469,-3.750861,2.043152,-3.750861,-17.778469,-0.040000,0.590000,-1,33,-1.454786,32.931580,-1.454786,32.931580,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.763720,11.533923,65.350091,73.843266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549617,1.454752,0.192544,0.017988,0.500390,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.104285,tube-mpc,0,-126.340000,54.885000,4.889647,7.794830,5.170000,7.775000,-0.280353,0.019830,-17.717479,-6.373413,2.226120,-6.373413,-17.717479,0.000000,0.440000,-5,62,-5.430287,61.547547,-5.430287,61.547547,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.186514,14.015047,69.941321,78.708190,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592258,1.462882,0.203088,0.018380,0.500337,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.114250,tube-mpc,0,-126.340000,54.885000,4.737641,7.708110,5.000000,7.685000,-0.262359,0.023110,-17.290552,-11.435550,1.616224,-11.435550,-17.290552,0.010000,0.520000,-10,94,-9.960718,94.232884,-9.960718,94.232884,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.839007,16.657825,63.725623,69.396502,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546953,1.447441,0.207680,0.024434,0.504152,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007737,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.124260,tube-mpc,0,-126.340000,54.885000,4.585570,7.617385,4.830000,7.575000,-0.244430,0.042385,-17.107583,-13.631176,1.982162,-13.631176,-17.107583,-0.030000,0.670000,-5,99,-4.878894,99.075258,-4.878894,99.075258,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.102209,18.760513,55.183805,60.573353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559099,1.660804,0.279701,0.031142,0.500686,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008041,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.134254,tube-mpc,0,-126.340000,54.885000,4.434635,7.523358,4.650000,7.465000,-0.215365,0.058358,-17.473521,-10.520706,2.104141,-10.520706,-17.473521,-0.030000,0.810000,3,60,3.407904,59.888365,3.407904,59.888365,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.655018,20.585410,54.877168,59.644459,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.609831,1.517541,0.239255,0.029982,0.500307,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007907,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.144252,tube-mpc,0,-126.340000,54.885000,4.284779,7.426004,4.480000,7.395000,-0.195221,0.031004,-17.412531,-5.763517,1.982162,-5.763517,-17.412531,0.020000,0.780000,2,16,2.139509,16.378386,2.139509,16.378386,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.679127,23.297408,69.696102,76.861009,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558561,1.637200,0.207253,0.035311,0.500547,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007949,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.154754,tube-mpc,0,-126.340000,54.885000,4.128890,7.320385,4.300000,7.355000,-0.171110,-0.034615,-17.046594,-3.506902,1.677214,-3.506902,-17.046594,0.010000,0.500000,6,12,5.899830,12.449467,5.899830,12.449467,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.704317,26.446976,86.741808,99.137489,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.606126,1.664737,0.239081,0.033905,0.500503,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008055,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.164261,tube-mpc,0,-126.340000,54.885000,3.989411,7.222005,4.140000,7.295000,-0.150589,-0.072995,-15.826802,-7.288257,1.555235,-7.288257,-15.826802,-0.010000,0.310000,1,55,1.352329,54.580530,1.352329,54.580530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.379404,29.845491,90.242680,105.254118,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.634426,1.897861,0.270494,0.043549,0.500901,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008357,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.176046,tube-mpc,0,-126.340000,54.885000,3.819008,7.096631,3.970000,7.165000,-0.150992,-0.068369,-13.570186,-15.155916,1.555235,-15.155916,-13.570186,0.050000,0.400000,-26,100,-25.982433,106.750000,-25.982433,106.750000,0.000000,-7.169470,0.000000,64.000000,0.000000,0.000000,50.954594,33.518362,83.030876,93.899798,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.210690,1.814392,0.294849,0.039729,0.500871,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008873,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.185013,tube-mpc,0,-126.340000,54.885000,3.691484,6.998898,3.850000,7.035000,-0.158516,-0.036102,-12.289405,-17.717479,1.250287,-17.717479,-12.289405,0.010000,0.620000,-33,107,-32.890075,106.750000,-32.890075,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.007252,35.102154,73.173834,83.457734,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.598967,1.803890,0.311549,0.044568,0.500643,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008271,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.195056,tube-mpc,0,-126.340000,54.885000,3.551109,6.887230,3.730000,6.885000,-0.178891,0.002230,-11.618519,-16.070760,0.762370,-16.070760,-11.618519,-0.120000,0.890000,-21,79,-21.026257,79.066188,-21.026257,79.066188,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.549328,37.254745,68.591364,81.065187,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.588531,1.799329,0.335144,0.038710,0.500951,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008274,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.205060,tube-mpc,0,-126.340000,54.885000,3.414127,6.773883,3.610000,6.775000,-0.195873,-0.001117,-12.777322,-9.300914,1.555235,-9.300914,-12.777322,-0.190000,0.890000,3,34,2.900246,20.716477,2.900246,20.716477,0.000000,13.349712,0.000000,64.000000,0.000000,0.000000,51.371220,40.741997,72.981977,98.129287,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.039102,1.620656,0.233051,0.027214,0.500502,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008432,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.215068,tube-mpc,0,-126.340000,54.885000,3.280219,6.658601,3.490000,6.705000,-0.209781,-0.046399,-12.960290,-5.153621,0.701380,-5.153621,-12.960290,-0.120000,0.680000,1,-2,1.109084,-1.971520,1.109084,-1.971520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.047840,44.080124,78.726481,112.709322,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568434,1.862600,0.254238,0.035718,0.501179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008234,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.225035,tube-mpc,0,-126.340000,54.885000,3.150237,6.542126,3.370000,6.655000,-0.219763,-0.112874,-11.374561,-5.702528,0.884349,-5.702528,-11.374561,-0.020000,0.350000,-22,23,-22.067001,23.130221,-22.067001,23.130221,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.017278,46.680165,100.773079,133.368357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570080,1.693956,0.214666,0.033426,0.500636,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008024,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.235067,tube-mpc,0,-126.340000,54.885000,3.023106,6.423462,3.270000,6.575000,-0.246894,-0.151538,-10.337738,-10.703675,1.067318,-10.703675,-10.337738,-0.070000,0.260000,-26,68,-25.594976,69.029672,-25.594976,69.029672,0.000000,-0.899452,0.000000,64.000000,0.000000,0.000000,55.638184,46.666984,92.849285,116.680944,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577141,1.793115,0.243713,0.035033,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008166,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.245065,tube-mpc,0,-126.340000,54.885000,2.900340,6.303977,3.170000,6.435000,-0.269660,-0.131023,-9.483883,-16.985604,0.762370,-16.985604,-9.483883,-0.150000,0.390000,-23,107,-22.830790,106.750000,-22.830790,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.006604,48.065354,83.790177,105.145130,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589370,1.801824,0.296538,0.035951,0.501075,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.255043,tube-mpc,0,-126.340000,54.885000,2.782009,6.183761,3.080000,6.255000,-0.297991,-0.071239,-9.361904,-18.937271,0.518412,-18.937271,-9.361904,-0.190000,0.750000,-18,102,-17.920835,102.377739,-17.920835,102.377739,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.329346,50.499127,82.618328,106.403417,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.587763,1.761463,0.358941,0.036656,0.500974,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008256,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.265047,tube-mpc,0,-126.340000,54.885000,2.667819,6.062484,3.000000,6.095000,-0.332181,-0.032516,-9.361904,-13.814145,0.701380,-13.814145,-9.361904,-0.180000,0.920000,-16,57,-15.799010,48.152133,-15.799010,48.152133,0.000000,9.225607,0.000000,64.000000,0.000000,0.000000,60.837760,54.855051,88.903097,120.895891,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.586788,1.538563,0.291884,0.025233,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008952,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.275038,tube-mpc,0,-126.340000,54.885000,2.558491,5.940881,2.900000,6.015000,-0.341509,-0.074119,-10.032790,-7.654195,0.884349,-7.654195,-10.032790,-0.160000,0.830000,-6,12,-5.897135,-0.144559,-5.897135,-0.144559,0.000000,12.522298,0.000000,64.000000,0.000000,0.000000,61.119545,58.827182,97.969539,135.672549,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553764,1.467453,0.203276,0.017763,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.285035,tube-mpc,0,-126.340000,54.885000,2.454027,5.818933,2.810000,5.955000,-0.355973,-0.136067,-9.666852,-3.872840,0.396432,-3.872840,-9.666852,-0.120000,0.490000,-8,-8,-7.637286,-7.986909,-7.637286,-7.986909,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.976373,60.873485,98.995246,139.357807,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554063,1.451672,0.191946,0.019853,0.500581,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.296046,tube-mpc,0,-126.340000,54.885000,2.344957,5.684604,2.710000,5.895000,-0.365043,-0.210396,-8.630029,-7.227268,-0.152474,-7.227268,-8.630029,-0.030000,0.180000,-24,37,-23.508557,40.006918,-23.508557,40.006918,0.000000,-2.993828,0.000000,64.000000,0.000000,0.000000,67.020718,61.762243,109.118071,143.324280,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.589508,1.536168,0.210808,0.016471,0.500565,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007863,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.305031,tube-mpc,0,-126.340000,54.885000,2.260807,5.575203,2.640000,5.805000,-0.379193,-0.229797,-7.044299,-13.631176,0.335443,-13.631176,-7.044299,-0.120000,0.200000,-25,82,-24.834694,91.624506,-24.834694,91.624506,0.000000,-9.611415,0.000000,64.000000,0.000000,0.000000,72.926105,61.119522,98.596454,122.121321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545840,1.436447,0.218165,0.018150,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.315105,tube-mpc,0,-126.340000,54.885000,2.171833,5.452994,2.580000,5.645000,-0.408167,-0.192006,-6.312424,-18.510344,0.274453,-18.510344,-6.312424,-0.180000,0.480000,-22,107,-22.435471,106.750000,-22.435471,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.946189,62.199201,95.066411,118.069547,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553021,1.607754,0.270966,0.035317,0.501903,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007979,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.325109,tube-mpc,0,-126.340000,54.885000,2.089296,5.332354,2.520000,5.485000,-0.430704,-0.152646,-6.739351,-17.107583,0.152474,-17.107583,-6.739351,-0.190000,0.790000,-14,79,-13.575951,79.068776,-13.575951,79.068776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.254980,65.045966,98.133535,125.337962,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561262,1.514915,0.259346,0.026303,0.500345,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007871,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.335029,tube-mpc,0,-126.340000,54.885000,2.013353,5.213670,2.450000,5.365000,-0.436647,-0.151330,-6.739351,-10.276748,0.457422,-10.276748,-6.739351,-0.150000,0.850000,-11,34,-10.546956,17.709369,-10.546956,17.709369,0.000000,16.359407,0.000000,64.000000,0.000000,0.000000,75.042011,70.268701,108.529417,146.083890,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551220,1.541644,0.335522,0.044872,0.500765,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007985,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.345071,tube-mpc,0,-126.340000,54.885000,1.942620,5.094715,2.380000,5.295000,-0.437380,-0.200285,-6.861330,-3.384923,-0.091484,-3.384923,-6.861330,-0.130000,0.640000,-3,-11,-2.925863,-24.781952,-2.925863,-24.781952,0.000000,13.850728,0.000000,64.000000,0.000000,0.000000,74.807090,72.952622,111.536557,150.525799,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575028,1.486519,0.197177,0.021210,0.500385,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007789,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.355108,tube-mpc,0,-126.340000,54.885000,1.878261,4.977271,2.320000,5.265000,-0.441739,-0.287729,-6.678361,-3.079975,0.213464,-3.079975,-6.678361,-0.090000,0.290000,-2,-4,-2.364322,-4.158528,-2.364322,-4.158528,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.454391,74.169531,112.564451,150.878376,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552053,1.501864,0.226581,0.025302,0.500726,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.365051,tube-mpc,0,-126.340000,54.885000,1.820873,4.862570,2.270000,5.195000,-0.449127,-0.332430,-5.458569,-8.081122,0.457422,-8.081122,-5.458569,-0.040000,0.110000,-15,41,-14.907308,51.086431,-14.907308,51.086431,0.000000,-10.244959,0.000000,64.000000,0.000000,0.000000,78.059914,74.854241,115.485938,147.444947,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.592291,1.500415,0.190596,0.031585,0.501807,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.375031,tube-mpc,0,-126.340000,54.885000,1.769765,4.749319,2.230000,5.085000,-0.460235,-0.335681,-3.323933,-15.460864,0.152474,-15.460864,-3.323933,-0.070000,0.180000,-27,86,-27.373262,106.749994,-27.373262,106.749994,0.000000,-20.908522,0.000000,64.000000,0.000000,0.000000,80.338416,75.845476,110.518189,134.577444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569914,1.604055,0.284184,0.049840,0.500731,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008021,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.385041,tube-mpc,0,-126.340000,54.885000,1.725144,4.637864,2.200000,4.905000,-0.474856,-0.267136,-1.311276,-19.852116,-0.213464,-19.852116,-1.311276,-0.110000,0.490000,-37,107,-37.162597,106.750000,-37.162597,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.168283,77.489997,106.212184,131.143357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543576,1.422921,0.234267,0.018805,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.395032,tube-mpc,0,-126.340000,54.885000,1.687315,4.528960,2.190000,4.735000,-0.502685,-0.206040,-1.799193,-17.351542,-0.457422,-17.351542,-1.799193,-0.210000,0.800000,-17,88,-16.598762,88.259626,-16.598762,88.259626,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.031298,80.397088,107.265232,138.385906,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550107,1.432744,0.281399,0.024546,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007800,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.405106,tube-mpc,0,-126.340000,54.885000,1.656019,4.421745,2.170000,4.615000,-0.513981,-0.193255,-2.470079,-10.337738,-0.640391,-10.337738,-2.470079,-0.220000,0.880000,-1,43,-0.578803,26.720365,-0.578803,26.720365,0.000000,16.539261,0.000000,64.000000,0.000000,0.000000,70.881489,85.771275,111.331930,160.562061,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544318,1.496134,0.202250,0.025042,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.415112,tube-mpc,0,-126.340000,54.885000,1.631784,4.318041,2.140000,4.555000,-0.508216,-0.236959,-2.897006,-2.714037,-0.030495,-2.714037,-2.897006,-0.130000,0.690000,2,-2,2.426523,-21.758780,2.426523,-21.758780,0.000000,20.018407,0.000000,64.000000,0.000000,0.000000,63.912050,88.477457,109.595531,162.112309,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548200,1.438855,0.185759,0.018162,0.500446,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.425034,tube-mpc,0,-126.340000,54.885000,1.614516,4.218156,2.120000,4.535000,-0.505484,-0.316844,-1.616224,-0.823360,-0.213464,-0.823360,-1.616224,-0.040000,0.350000,-12,-13,-12.034126,-13.182406,-12.034126,-13.182406,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.708573,88.624932,113.939260,161.687056,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552261,1.438655,0.211668,0.017430,0.500416,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.435106,tube-mpc,0,-126.340000,54.885000,1.603879,4.119965,2.120000,4.495000,-0.516121,-0.375035,0.213464,-5.702528,-0.030495,-5.702528,0.213464,-0.040000,0.110000,-24,32,-24.272883,45.601902,-24.272883,45.601902,0.000000,-13.784308,0.000000,64.000000,0.000000,0.000000,65.534205,87.319378,119.977690,160.230942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545514,1.441498,0.195086,0.018245,0.500346,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.445110,tube-mpc,0,-126.340000,54.885000,1.600170,4.025831,2.130000,4.395000,-0.529830,-0.369169,1.494245,-13.814145,-0.091484,-13.814145,1.494245,-0.130000,0.130000,-22,77,-22.005705,106.750000,-22.005705,106.750000,0.000000,-29.932406,0.000000,64.000000,0.000000,0.000000,69.028458,86.925335,110.201603,143.764949,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545571,1.453447,0.231875,0.024199,0.500208,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007762,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.455036,tube-mpc,0,-126.340000,54.885000,1.603205,3.935955,2.140000,4.225000,-0.536795,-0.289045,1.982162,-20.340032,-0.762370,-20.340032,1.982162,-0.190000,0.410000,-14,107,-14.472475,106.750000,-14.472475,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,68.861624,89.557799,108.899234,145.774753,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561663,1.467543,0.243495,0.022752,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007803,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.465118,tube-mpc,0,-126.340000,54.885000,1.613075,3.848430,2.170000,4.045000,-0.556925,-0.196570,1.250287,-19.608157,-0.091484,-19.608157,1.250287,-0.170000,0.750000,-7,107,-7.450435,106.750000,-7.450435,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.828871,94.411435,113.763934,157.537227,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557984,1.644333,0.326365,0.031248,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008069,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.475107,tube-mpc,0,-126.340000,54.885000,1.629519,3.765636,2.180000,3.885000,-0.550481,-0.119364,1.128308,-13.936124,-0.518412,-13.936124,1.128308,-0.120000,0.920000,-5,84,-4.738417,83.673994,-4.738417,83.673994,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.827622,100.260315,119.038394,169.323558,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562293,1.488511,0.277923,0.026526,0.501785,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007865,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.485034,tube-mpc,0,-126.340000,54.885000,1.652332,3.687379,2.200000,3.795000,-0.547668,-0.107621,1.067318,-5.275601,-0.213464,-5.275601,1.067318,-0.080000,0.900000,0,39,-0.285671,18.571987,-0.285671,18.571987,0.000000,20.102008,0.000000,64.000000,0.000000,0.000000,53.713222,104.131427,120.759805,174.468675,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559817,1.574897,0.216519,0.024989,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007885,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.495105,tube-mpc,0,-126.340000,54.885000,1.681948,3.612232,2.220000,3.775000,-0.538052,-0.162768,1.372266,0.640391,-0.518412,0.640391,1.372266,-0.030000,0.670000,0,-6,-0.081341,-12.246132,-0.081341,-12.246132,0.000000,5.920126,0.000000,64.000000,0.000000,0.000000,49.476039,103.427695,113.297363,165.292342,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555999,1.464282,0.202743,0.023421,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.505111,tube-mpc,0,-126.340000,54.885000,1.717681,3.541950,2.240000,3.785000,-0.522319,-0.243050,2.226120,1.555235,0.091484,1.555235,2.226120,0.010000,0.340000,-5,5,-4.705502,4.582954,-4.705502,4.582954,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.666992,100.128580,116.704092,164.397946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556418,1.461823,0.213691,0.022211,0.501622,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.515037,tube-mpc,0,-126.340000,54.885000,1.759182,3.476667,2.270000,3.765000,-0.510818,-0.288333,2.409089,-5.092632,-0.274453,-5.092632,2.409089,-0.010000,0.140000,0,50,0.478746,77.815224,0.478746,77.815224,0.000000,-28.232270,0.000000,64.000000,0.000000,0.000000,51.942029,97.399922,119.004789,161.528360,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557950,1.522106,0.227801,0.032776,0.500344,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.525876,tube-mpc,0,-126.340000,54.885000,1.811169,3.410575,2.300000,3.665000,-0.488831,-0.254425,3.750861,-13.387218,-0.701380,-13.387218,3.750861,-0.010000,0.280000,-6,95,-5.898213,106.750000,-5.898213,106.750000,0.000000,-12.167046,0.000000,64.000000,0.000000,0.000000,52.744242,98.118932,117.568028,156.241660,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.602070,1.665985,0.256370,0.031918,0.501661,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008074,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.535032,tube-mpc,0,-126.340000,54.885000,1.860321,3.359070,2.340000,3.535000,-0.479679,-0.175930,3.933829,-16.253729,-0.640391,-16.253729,3.933829,-0.010000,0.550000,-4,107,-4.017673,106.750000,-4.017673,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.115579,99.113155,119.084549,155.044863,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567870,1.683911,0.292791,0.036092,0.506434,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008097,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.545305,tube-mpc,0,-126.340000,54.885000,1.920947,3.306099,2.380000,3.385000,-0.459053,-0.078901,3.933829,-13.997114,-0.701380,-13.997114,3.933829,-0.010000,0.820000,2,107,1.714682,106.750000,1.714682,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.348194,102.198144,122.800171,163.135195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.618913,1.818451,0.443278,0.040296,0.500872,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008434,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.555063,tube-mpc,0,-126.340000,54.885000,1.983673,3.260577,2.410000,3.285000,-0.426327,-0.024423,3.018985,-8.020133,-0.335443,-8.020133,3.018985,0.000000,0.940000,17,77,17.190861,76.636761,17.190861,76.636761,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.078054,104.295491,124.344824,167.310573,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575070,1.633288,0.299544,0.028296,0.500925,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008047,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.565065,tube-mpc,0,-126.340000,54.885000,2.052893,3.218847,2.450000,3.245000,-0.397107,-0.026153,2.836017,0.030495,-0.091484,0.030495,2.836017,0.020000,0.890000,26,32,26.331087,18.304050,26.331087,18.304050,0.000000,13.332711,0.000000,64.000000,0.000000,0.000000,26.870744,103.570198,123.697687,170.145974,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574599,1.821263,0.268500,0.041924,0.501150,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008220,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.575050,tube-mpc,0,-126.340000,54.885000,2.126698,3.182226,2.490000,3.285000,-0.363302,-0.102774,3.018985,5.946486,-0.091484,5.946486,3.018985,0.080000,0.630000,27,-11,26.656227,-11.253489,26.656227,-11.253489,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.192802,98.487741,120.502991,162.706049,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.579078,1.618617,0.220889,0.023090,0.500723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007953,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.585038,tube-mpc,0,-126.340000,54.885000,2.204915,3.150687,2.520000,3.335000,-0.315085,-0.184313,3.323933,4.360757,-0.091484,4.360757,3.323933,0.120000,0.270000,27,29,26.656141,29.291263,26.656141,29.291263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.939541,93.585245,133.519310,173.393124,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574362,1.595976,0.219387,0.022467,0.500548,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007922,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.595067,tube-mpc,0,-126.340000,54.885000,2.287560,3.124183,2.570000,3.335000,-0.282440,-0.210817,4.604715,-2.104141,-0.579401,-2.104141,4.604715,0.180000,0.230000,12,74,11.506631,89.941234,11.506631,89.941234,0.000000,-15.649971,0.000000,64.000000,0.000000,0.000000,8.900630,89.613833,138.351322,169.300581,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565029,1.518643,0.213990,0.025590,0.502849,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.605049,tube-mpc,0,-126.340000,54.885000,2.373571,3.102972,2.620000,3.285000,-0.246429,-0.182028,6.739351,-8.812998,0.030495,-8.812998,6.739351,0.190000,0.410000,-6,107,-5.672049,106.750000,-5.672049,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,6.689196,87.434780,132.776420,159.899342,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563845,1.462472,0.248542,0.017652,0.500708,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.615034,tube-mpc,0,-126.340000,54.885000,2.463001,3.086931,2.690000,3.205000,-0.226999,-0.118069,7.532216,-9.727842,-0.701380,-9.727842,7.532216,0.130000,0.730000,-3,107,-3.288798,106.750000,-3.288798,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.535625,85.467322,127.111882,156.233379,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573056,1.541017,0.329169,0.022868,0.500646,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007976,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.625033,tube-mpc,0,-126.340000,54.885000,2.555587,3.076063,2.780000,3.145000,-0.224413,-0.068937,7.898153,-4.543725,-0.396432,-4.543725,7.898153,0.100000,0.910000,1,79,0.565965,78.691878,0.565965,78.691878,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.570803,84.371484,128.073958,162.301370,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558533,1.674498,0.306800,0.029027,0.504723,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008084,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.635057,tube-mpc,0,-126.340000,54.885000,2.651066,3.070379,2.850000,3.135000,-0.198934,-0.064621,7.227268,2.836017,0.091484,2.836017,7.227268,0.080000,0.900000,15,34,15.196473,22.964938,15.196473,22.964938,0.000000,10.726940,0.000000,64.000000,0.000000,0.000000,-18.427198,82.007079,124.592364,164.366564,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564639,1.445445,0.197456,0.019255,0.500573,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.645032,tube-mpc,0,-126.340000,54.885000,2.748355,3.069882,2.930000,3.195000,-0.181645,-0.125118,6.922320,8.752008,-0.457422,8.752008,6.922320,0.090000,0.630000,22,-4,22.362567,-4.159513,22.362567,-4.159513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.570625,77.174667,120.543999,159.867697,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553978,1.458286,0.201272,0.017295,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.655029,tube-mpc,0,-126.340000,54.885000,2.847705,3.074518,3.010000,3.275000,-0.162295,-0.200482,7.410237,6.922320,-0.823360,6.922320,7.410237,0.120000,0.290000,17,37,16.981255,37.184253,16.981255,37.184253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.281355,74.099775,121.272602,164.399852,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550629,1.626554,0.241293,0.019292,0.500671,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.665036,tube-mpc,0,-126.340000,54.885000,2.948606,3.084263,3.090000,3.305000,-0.141394,-0.220737,7.776174,0.518412,-0.457422,0.518412,7.776174,0.140000,0.250000,11,82,10.726437,97.886036,10.726437,97.886036,0.000000,-15.701783,0.000000,64.000000,0.000000,0.000000,-50.184519,72.075367,118.433529,157.465259,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562968,1.560021,0.240854,0.020652,0.500584,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007895,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.675032,tube-mpc,0,-126.340000,54.885000,3.050423,3.099043,3.180000,3.275000,-0.129577,-0.175957,9.056956,-5.702528,-0.396432,-5.702528,9.056956,0.160000,0.490000,-5,107,-4.917839,106.750000,-4.917839,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.997863,71.332832,112.707709,147.907177,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550616,1.526800,0.281439,0.029985,0.503261,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007901,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.685042,tube-mpc,0,-126.340000,54.885000,3.152963,3.118826,3.280000,3.225000,-0.127037,-0.106174,10.337738,-5.397580,-0.579401,-5.397580,10.337738,0.130000,0.790000,-15,107,-14.672910,106.749995,-14.672910,106.749995,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-60.697289,70.547414,115.984564,148.492310,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.574786,1.729624,0.333190,0.028869,0.500825,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008177,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.695068,tube-mpc,0,-126.340000,54.885000,3.255826,3.143567,3.390000,3.215000,-0.134174,-0.071433,9.544873,0.213464,0.030495,0.213464,9.544873,0.080000,0.950000,-2,67,-2.479815,66.652263,-2.479815,66.652263,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.128930,68.990998,120.042464,149.999966,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558723,1.641055,0.272907,0.034360,0.500468,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008017,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.705072,tube-mpc,0,-126.340000,54.885000,3.358148,3.173070,3.490000,3.245000,-0.131852,-0.071930,9.544873,6.617372,-0.274453,6.617372,9.544873,0.050000,0.850000,3,25,2.832275,25.355064,2.832275,25.355064,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.986938,66.092687,125.907250,157.152229,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.573620,1.492077,0.202826,0.028340,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.715111,tube-mpc,0,-126.340000,54.885000,3.460074,3.207417,3.590000,3.325000,-0.129926,-0.117583,8.325081,9.910810,-0.396432,9.910810,8.325081,0.060000,0.570000,12,22,12.021776,21.698024,12.021776,21.698024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.244516,62.399989,123.412617,155.568105,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566674,1.503381,0.215972,0.028346,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.725091,tube-mpc,0,-126.340000,54.885000,3.560202,3.246159,3.680000,3.405000,-0.119798,-0.158841,8.264091,7.654195,-0.457422,7.654195,8.264091,0.060000,0.340000,11,61,11.035939,60.939650,11.035939,60.939650,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-86.425554,58.788450,120.668575,151.476249,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.565517,1.542178,0.201040,0.014376,0.500259,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.735057,tube-mpc,0,-126.340000,54.885000,3.658517,3.289292,3.760000,3.445000,-0.101483,-0.155708,7.898153,2.348100,0.091484,2.348100,7.898153,0.090000,0.420000,7,103,6.820399,103.077090,6.820399,103.077090,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-92.325238,55.655384,109.638125,134.814153,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563202,1.423058,0.185254,0.011734,0.500262,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.745056,tube-mpc,0,-126.340000,54.885000,3.755042,3.336906,3.850000,3.455000,-0.094958,-0.118094,6.922320,-1.494245,0.091484,-1.494245,6.922320,0.090000,0.520000,11,107,10.789205,106.750000,10.789205,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-96.044550,52.887400,104.188824,125.222723,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548110,1.417662,0.226393,0.011524,0.500338,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.755055,tube-mpc,0,-126.340000,54.885000,3.848981,3.388721,3.920000,3.465000,-0.071019,-0.076279,5.824507,0.945339,0.091484,0.945339,5.824507,0.100000,0.840000,17,93,17.122141,93.220077,17.122141,93.220077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-100.416890,51.357770,110.904771,134.066279,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548249,1.409677,0.239835,0.011712,0.500188,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.765055,tube-mpc,0,-126.340000,54.885000,3.939883,3.444590,3.980000,3.525000,-0.040117,-0.080410,5.458569,6.983309,0.152474,6.983309,5.458569,0.120000,0.970000,18,48,18.127465,34.142968,18.127465,34.142968,0.000000,14.077108,0.000000,64.000000,0.000000,0.000000,-103.776472,47.827478,112.542926,136.477782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548843,1.410591,0.167853,0.011499,0.500406,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.775055,tube-mpc,0,-126.340000,54.885000,4.027291,3.504349,4.030000,3.625000,-0.002709,-0.120651,4.055809,11.801488,-0.518412,11.801488,4.055809,0.140000,0.920000,28,3,27.962340,-3.601058,27.962340,-3.601058,0.000000,6.821135,0.000000,64.000000,0.000000,0.000000,-105.330852,43.293734,113.110085,139.795633,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547174,1.408730,0.150839,0.011932,0.500186,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.785055,tube-mpc,0,-126.340000,54.885000,4.110751,3.567827,4.080000,3.735000,0.030751,-0.167173,3.567892,11.496540,-0.274453,11.496540,3.567892,0.170000,0.650000,27,20,27.043614,19.715335,27.043614,19.715335,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.957654,39.975498,111.681255,141.981594,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548391,1.409844,0.152639,0.011665,0.500383,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.795052,tube-mpc,0,-126.340000,54.885000,4.189793,3.634822,4.120000,3.805000,0.069793,-0.170178,3.750861,5.580549,-0.213464,5.580549,3.750861,0.230000,0.260000,14,65,14.199184,106.749681,14.199184,106.749681,0.000000,-42.034346,0.000000,64.000000,0.000000,0.000000,-111.370910,37.564862,113.627018,143.857390,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555817,1.408746,0.188791,0.011475,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.805055,tube-mpc,0,-126.340000,54.885000,4.264041,3.705202,4.180000,3.815000,0.084041,-0.109798,4.177788,-2.165131,-0.274453,-2.165131,4.177788,0.230000,0.240000,7,107,7.003813,106.750000,7.003813,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-113.577657,36.304561,107.567227,130.437242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548982,1.410355,0.163496,0.011876,0.500377,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.815054,tube-mpc,0,-126.340000,54.885000,4.333011,3.778724,4.230000,3.775000,0.103011,0.003724,4.726694,-6.129455,-0.274453,-6.129455,4.726694,0.180000,0.510000,6,107,5.897281,106.750000,5.897281,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-115.671075,35.344379,109.710753,131.084946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550527,1.409454,0.224351,0.011246,0.500463,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.825054,tube-mpc,0,-126.340000,54.885000,4.396297,3.855200,4.280000,3.745000,0.116297,0.110200,4.360757,-3.384923,-0.152474,-3.384923,4.360757,0.140000,0.920000,0,107,-0.118206,106.750000,-0.118206,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-119.170558,35.306786,117.335422,137.872195,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.586545,1.409557,0.225665,0.013269,0.500375,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007740,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.835221,tube-mpc,0,-126.340000,54.885000,4.454395,3.935770,4.320000,3.745000,0.134395,0.190770,2.836017,3.079975,-0.457422,3.079975,2.836017,0.140000,1.020000,8,106,8.077841,105.606207,8.077841,105.606207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-121.383936,33.413928,119.067478,140.862004,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558239,1.418811,0.287322,0.014079,0.500496,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.845134,tube-mpc,0,-126.340000,54.885000,4.504577,4.016843,4.350000,3.815000,0.154577,0.201843,1.006328,9.849821,0.579401,9.849821,1.006328,0.030000,1.030000,35,61,35.089106,52.490685,35.089106,52.490685,0.000000,8.115521,0.000000,64.000000,0.000000,0.000000,-123.793181,27.698599,121.847010,148.600908,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539820,1.409303,0.229382,0.014836,0.500293,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.855227,tube-mpc,0,-126.340000,54.885000,4.548726,4.101720,4.360000,3.955000,0.188726,0.146720,0.396432,15.948781,-0.152474,15.948781,0.396432,0.190000,0.850000,19,16,18.729071,12.978921,18.729071,12.978921,0.000000,2.627286,0.000000,64.000000,0.000000,0.000000,-125.274760,20.350372,121.492421,150.753004,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559908,1.419239,0.191347,0.014800,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.865117,tube-mpc,0,-126.340000,54.885000,4.584825,4.186952,4.360000,4.135000,0.224825,0.051952,-0.640391,18.083417,0.457422,18.083417,-0.640391,0.170000,0.540000,26,14,25.872538,14.089152,25.872538,14.089152,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-125.742803,10.644609,122.280534,161.357777,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552717,1.411363,0.145832,0.013376,0.500417,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007628,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.875105,tube-mpc,0,-126.340000,54.885000,4.613732,4.274864,4.360000,4.285000,0.253732,-0.010136,-0.335443,14.363051,0.518412,14.363051,-0.335443,0.270000,0.310000,4,59,4.037792,60.565209,4.037792,60.565209,0.000000,-1.476058,0.000000,64.000000,0.000000,0.000000,-128.314970,1.655039,118.814079,160.000978,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539243,1.410145,0.156169,0.013878,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.885134,tube-mpc,0,-126.340000,54.885000,4.634792,4.364777,4.370000,4.375000,0.264792,-0.010223,0.152474,7.044299,0.213464,7.044299,0.152474,0.190000,0.400000,-2,104,-1.576278,106.750000,-1.576278,106.750000,0.000000,-2.660848,0.000000,64.000000,0.000000,0.000000,-126.967329,-6.527561,108.466502,151.287191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548556,1.732819,0.279329,0.038171,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008110,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.895062,tube-mpc,0,-126.340000,54.885000,4.647455,4.455149,4.370000,4.435000,0.277455,0.020149,-0.030495,2.836017,-0.823360,2.836017,-0.030495,0.140000,0.690000,-4,107,-3.662119,106.750000,-3.662119,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-126.195335,-10.429323,106.155963,145.285694,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550436,1.451477,0.294240,0.020642,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007825,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.905083,tube-mpc,0,-126.340000,54.885000,4.651680,4.547514,4.370000,4.485000,0.281680,0.062514,-1.738204,4.238777,0.274453,4.238777,-1.738204,0.130000,0.910000,3,102,3.104897,102.431444,3.104897,102.431444,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-127.509168,-9.629909,113.800975,144.746057,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569587,1.734972,0.343220,0.028450,0.501156,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008188,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.915029,tube-mpc,0,-126.340000,54.885000,4.647093,4.640086,4.350000,4.575000,0.297093,0.065086,-3.323933,10.154769,1.311276,10.154769,-3.323933,0.110000,0.980000,14,57,13.510941,48.182889,13.510941,48.182889,0.000000,9.248555,0.000000,64.000000,0.000000,0.000000,-129.849771,-9.473820,118.647953,147.692185,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547543,1.552954,0.315632,0.021414,0.501216,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007947,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.925045,tube-mpc,0,-126.340000,54.885000,4.633372,4.733969,4.320000,4.725000,0.313372,0.008969,-4.116798,17.046594,1.189297,17.046594,-4.116798,0.110000,0.830000,15,12,15.341449,-1.983101,15.341449,-1.983101,0.000000,14.414545,0.000000,64.000000,0.000000,0.000000,-131.225488,-11.268043,120.935448,150.873820,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578337,1.494972,0.205847,0.016109,0.500710,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007806,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.935031,tube-mpc,0,-126.340000,54.885000,4.610360,4.827988,4.290000,4.905000,0.320360,-0.077012,-4.787684,19.608157,0.457422,19.608157,-4.787684,0.110000,0.480000,14,-2,13.634011,-1.508105,13.634011,-1.508105,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-129.772508,-14.838160,118.631592,152.427372,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548287,1.681285,0.228402,0.018842,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007986,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.945058,tube-mpc,0,-126.340000,54.885000,4.577662,4.922555,4.250000,5.075000,0.327662,-0.152445,-4.055809,14.850968,0.274453,14.850968,-4.055809,0.150000,0.330000,-9,43,-8.613570,42.601095,-8.613570,42.601095,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-124.872603,-17.615493,115.379706,151.977143,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553942,1.426952,0.154418,0.011992,0.500343,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.955055,tube-mpc,0,-126.340000,54.885000,4.535289,5.016781,4.210000,5.175000,0.325289,-0.158219,-3.506902,6.556382,0.579401,6.556382,-3.506902,0.140000,0.280000,-26,88,-26.399594,106.750000,-26.399594,106.750000,0.000000,-19.148905,0.000000,64.000000,0.000000,0.000000,-115.127776,-18.787740,103.232929,142.077668,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563884,1.418647,0.179070,0.011949,0.500878,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.965055,tube-mpc,0,-126.340000,54.885000,4.482980,5.110701,4.190000,5.195000,0.292980,-0.084299,-3.933829,-0.457422,0.396432,-0.457422,-3.933829,0.080000,0.550000,-31,107,-31.380367,106.750000,-31.380367,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-106.049481,-14.897081,100.306732,133.203152,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560815,1.411945,0.197771,0.012316,0.500255,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.975063,tube-mpc,0,-126.340000,54.885000,4.420529,5.204148,4.150000,5.215000,0.270529,-0.010852,-2.592058,-0.762370,0.396432,-0.762370,-2.592058,-0.100000,0.870000,-34,107,-33.865894,106.750000,-33.865894,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-102.752541,-7.867489,108.957762,133.119363,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550344,1.419830,0.296431,0.011321,0.500406,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007784,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.985029,tube-mpc,0,-126.340000,54.885000,4.348197,5.296388,4.120000,5.245000,0.228197,0.051388,-4.909663,3.933829,0.335443,3.933829,-4.909663,-0.140000,0.970000,-22,94,-21.961036,94.497572,-21.961036,94.497572,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-103.167781,-0.967642,115.267138,133.533185,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547175,1.409585,0.208565,0.011920,0.500409,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
13.995225,tube-mpc,0,-126.340000,54.885000,4.263593,5.389699,4.060000,5.335000,0.203593,0.054699,-7.410237,10.154769,0.335443,10.154769,-7.410237,-0.220000,0.960000,0,49,-0.072726,43.130994,-0.072726,43.130994,0.000000,6.366578,0.000000,64.000000,0.000000,0.000000,-105.402015,1.609044,118.415926,136.880305,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550710,1.423441,0.217423,0.013779,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007712,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.005054,tube-mpc,0,-126.340000,54.885000,4.171835,5.478380,3.980000,5.475000,0.191835,0.003380,-9.971800,15.948781,0.335443,15.948781,-9.971800,-0.150000,0.730000,5,8,5.431686,8.183400,5.431686,8.183400,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-105.510714,0.624475,116.373413,137.235449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538682,1.409883,0.143145,0.012430,0.500302,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.015223,tube-mpc,0,-126.340000,54.885000,4.066300,5.568595,3.900000,5.635000,0.166300,-0.066405,-9.239925,16.924615,1.006328,16.924615,-9.239925,-0.020000,0.440000,-29,16,-29.322722,15.721934,-29.322722,15.721934,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-101.826416,-1.603206,114.089217,140.182566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558568,1.420186,0.175684,0.014044,0.500419,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.025056,tube-mpc,0,-126.340000,54.885000,3.953988,5.654111,3.800000,5.775000,0.153988,-0.120889,-8.812998,9.971800,0.945339,9.971800,-8.812998,-0.050000,0.280000,-44,61,-44.403754,80.340310,-44.403754,80.340310,0.000000,-19.618376,0.000000,64.000000,0.000000,0.000000,-89.849828,-4.823265,105.983869,141.495541,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557246,1.412769,0.154763,0.012610,0.500471,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.035055,tube-mpc,0,-126.340000,54.885000,3.829426,5.739125,3.730000,5.825000,0.099426,-0.085875,-8.995966,1.860183,0.884349,1.860183,-8.995966,-0.240000,0.390000,-37,106,-36.952752,106.750000,-36.952752,106.750000,0.000000,-1.028066,0.000000,64.000000,0.000000,0.000000,-77.973444,-4.241494,92.732875,122.252050,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575740,1.409865,0.189524,0.013064,0.500247,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.045222,tube-mpc,0,-126.340000,54.885000,3.692097,5.823329,3.630000,5.825000,0.062097,-0.001671,-11.191592,-2.957996,0.823360,-2.957996,-11.191592,-0.310000,0.710000,-24,107,-24.231857,106.750000,-24.231857,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.497235,-0.416232,93.443175,116.183329,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557285,1.422592,0.250818,0.015626,0.500232,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.055175,tube-mpc,0,-126.340000,54.885000,3.547281,5.903367,3.510000,5.825000,0.037281,0.078367,-13.204249,-1.372266,1.372266,-1.372266,-13.204249,-0.290000,0.920000,-22,107,-21.530316,106.750000,-21.530316,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.418694,6.503207,101.694802,121.336803,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557044,1.419282,0.287158,0.014563,0.500325,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007785,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.065222,tube-mpc,0,-126.340000,54.885000,3.390799,5.981531,3.370000,5.845000,0.020799,0.136531,-14.789979,3.811850,2.165131,3.811850,-14.789979,-0.230000,1.010000,-26,83,-25.574544,83.407420,-25.574544,83.407420,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.077280,10.969491,103.098861,120.696038,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558658,1.427032,0.240550,0.014692,0.500479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.075222,tube-mpc,0,-126.340000,54.885000,3.224845,6.056523,3.230000,5.925000,-0.005155,0.131523,-16.802635,9.178935,1.860183,9.178935,-16.802635,-0.230000,0.950000,-19,41,-18.583813,40.612716,-18.583813,40.612716,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.610017,11.744590,100.365391,117.277059,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557079,1.420449,0.189377,0.013620,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.085228,tube-mpc,0,-126.340000,54.885000,3.048778,6.128547,3.060000,6.045000,-0.011222,0.083547,-17.473521,13.875134,1.677214,13.875134,-17.473521,-0.190000,0.720000,-26,13,-25.586729,13.365267,-25.586729,13.365267,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-73.125563,9.900508,97.764396,117.113967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558254,1.418267,0.175706,0.014230,0.500166,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.095220,tube-mpc,0,-126.340000,54.885000,2.863073,6.197295,2.900000,6.175000,-0.036927,0.022295,-17.412531,11.008623,1.677214,11.008623,-17.412531,-0.200000,0.450000,-37,51,-37.234637,50.911368,-37.234637,50.911368,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.242697,8.543698,95.244968,119.484977,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556696,1.420186,0.175648,0.014354,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.105117,tube-mpc,0,-126.340000,54.885000,2.669618,6.262071,2.720000,6.255000,-0.050382,0.007071,-18.144407,4.238777,2.043152,4.238777,-18.144407,-0.260000,0.410000,-36,96,-36.220026,106.749521,-36.220026,106.749521,0.000000,-10.838153,0.000000,64.000000,0.000000,0.000000,-61.437866,6.857937,78.524704,99.594519,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548541,1.410219,0.192359,0.014066,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.115102,tube-mpc,0,-126.340000,54.885000,2.465014,6.323919,2.540000,6.275000,-0.074986,0.048919,-19.303209,-1.006328,1.372266,-1.006328,-19.303209,-0.310000,0.670000,-33,107,-32.926976,106.750000,-32.926976,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-57.354535,6.217806,70.140156,88.032162,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539745,1.410576,0.217574,0.013904,0.500524,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.125224,tube-mpc,0,-126.340000,54.885000,2.248219,6.382846,2.340000,6.275000,-0.091781,0.107846,-20.949928,-1.128308,1.860183,-1.128308,-20.949928,-0.300000,0.910000,-31,107,-30.705088,106.750000,-30.705088,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.445844,7.312770,70.141746,82.711621,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556367,1.420726,0.261513,0.014899,0.500374,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.135223,tube-mpc,0,-126.340000,54.885000,2.024993,6.437189,2.130000,6.305000,-0.105007,0.132189,-22.352689,2.897006,2.653048,2.897006,-22.352689,-0.300000,1.010000,-27,67,-26.811701,67.426168,-26.811701,67.426168,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.930495,7.359338,73.737147,86.661758,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556363,1.418739,0.236213,0.013977,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.145155,tube-mpc,0,-126.340000,54.885000,1.794641,6.487212,1.900000,6.365000,-0.105359,0.122212,-23.938419,7.410237,2.287110,7.410237,-23.938419,-0.270000,0.890000,-23,35,-22.921919,34.753240,-22.921919,34.753240,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.892184,7.296865,79.252163,95.041892,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556150,1.410457,0.145281,0.014494,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.155225,tube-mpc,0,-126.340000,54.885000,1.552621,6.533771,1.660000,6.455000,-0.107379,0.078771,-24.426336,9.239925,2.531068,9.239925,-24.426336,-0.240000,0.630000,-29,34,-29.023610,33.727964,-29.023610,33.727964,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-53.145031,6.390465,79.026172,98.764999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556863,1.417639,0.176174,0.014357,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.165228,tube-mpc,0,-126.340000,54.885000,1.304065,6.575752,1.410000,6.535000,-0.105935,0.040752,-24.487325,6.251434,2.957996,6.251434,-24.487325,-0.240000,0.460000,-37,66,-36.597136,65.958370,-36.597136,65.958370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-48.780661,4.850506,74.411934,94.718769,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555853,1.435310,0.193066,0.019377,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.175103,tube-mpc,0,-126.340000,54.885000,1.051090,6.612905,1.170000,6.565000,-0.118910,0.047905,-25.280190,0.213464,3.018985,0.213464,-25.280190,-0.280000,0.490000,-35,107,-35.052908,106.750000,-35.052908,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.944007,4.057732,62.130658,80.395353,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540194,1.409470,0.176263,0.012950,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007644,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.185224,tube-mpc,0,-126.340000,54.885000,0.784346,6.646455,0.910000,6.555000,-0.125654,0.091455,-26.682951,-3.262944,3.018985,-3.262944,-26.682951,-0.310000,0.800000,-28,107,-27.966812,106.750000,-27.966812,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.081847,3.903747,55.751907,71.443256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558100,1.418148,0.438664,0.015498,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.195104,tube-mpc,0,-126.340000,54.885000,0.516985,6.674696,0.630000,6.555000,-0.113015,0.119696,-28.695608,-1.555235,3.201954,-1.555235,-28.695608,-0.300000,0.970000,-16,82,-16.156143,82.262349,-16.156143,82.262349,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-40.945551,5.038594,60.465826,72.611437,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539418,1.409888,0.218926,0.014188,0.500292,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.205143,tube-mpc,0,-126.340000,54.885000,0.238711,6.698739,0.340000,6.585000,-0.101289,0.113739,-29.671441,3.323933,2.714037,3.323933,-29.671441,-0.250000,0.930000,-16,40,-16.432729,39.872179,-16.432729,39.872179,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-41.644654,5.628069,69.183490,84.376966,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.553656,1.418782,0.188713,0.013756,0.500705,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.215221,tube-mpc,0,-126.340000,54.885000,-0.046961,6.718086,0.040000,6.635000,-0.086961,0.083086,-31.135192,5.275601,3.567892,5.275601,-31.135192,-0.200000,0.690000,-13,36,-13.093018,36.416237,-13.093018,36.416237,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-39.515025,5.851587,74.559339,96.466140,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555902,1.419725,0.173809,0.014581,0.500394,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.225222,tube-mpc,0,-126.340000,54.885000,-0.336241,6.732475,-0.260000,6.685000,-0.076241,0.047475,-30.647275,3.201954,2.775027,3.201954,-30.647275,-0.180000,0.500000,-24,63,-23.833362,62.663828,-23.833362,62.663828,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.447481,4.858113,75.862688,95.090951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555738,1.418125,0.173633,0.014132,0.500153,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.235135,tube-mpc,0,-126.340000,54.885000,-0.628288,6.741961,-0.550000,6.695000,-0.078288,0.046961,-29.610452,-0.884349,3.384923,-0.884349,-29.610452,-0.190000,0.540000,-38,89,-38.108216,89.169421,-38.108216,89.169421,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-31.321498,2.869255,65.701645,83.402266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541309,1.524263,0.197643,0.023131,0.501238,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007794,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.245108,tube-mpc,0,-126.340000,54.885000,-0.926938,6.746663,-0.840000,6.685000,-0.086938,0.061663,-29.244514,-4.726694,3.079975,-4.726694,-29.244514,-0.270000,0.710000,-38,103,-38.095544,103.337592,-38.095544,103.337592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.317578,2.417106,53.484893,69.443701,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547143,1.439943,0.239283,0.019964,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.255107,tube-mpc,0,-126.340000,54.885000,-1.230825,6.746471,-1.130000,6.645000,-0.100825,0.101471,-29.549462,-4.604715,3.750861,-4.604715,-29.549462,-0.340000,0.890000,-31,86,-31.488517,85.958272,-31.488517,85.958272,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.928787,3.399933,49.019818,63.904571,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545265,1.432136,0.242473,0.013642,0.500262,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.265109,tube-mpc,0,-126.340000,54.885000,-1.538763,6.741344,-1.430000,6.635000,-0.108763,0.106344,-31.501130,-0.884349,3.323933,-0.884349,-31.501130,-0.340000,0.910000,-17,49,-16.725633,49.032520,-16.725633,49.032520,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.847696,4.672962,58.424469,71.714496,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539199,1.416851,0.160476,0.011723,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007633,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.275114,tube-mpc,0,-126.340000,54.885000,-1.850289,6.731269,-1.740000,6.655000,-0.110289,0.076269,-31.989046,1.982162,2.714037,1.982162,-31.989046,-0.290000,0.740000,-19,32,-19.425482,31.863728,-19.425482,31.863728,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-25.501192,6.255340,67.518609,87.503953,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540658,1.410034,0.141639,0.013161,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.285147,tube-mpc,0,-126.340000,54.885000,-2.165701,6.716198,-2.060000,6.675000,-0.105701,0.041198,-32.476963,0.640391,3.201954,0.640391,-32.476963,-0.230000,0.530000,-25,53,-24.738393,53.360260,-24.738393,53.360260,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.450610,6.725471,75.103925,93.834999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548554,1.425266,0.178388,0.015204,0.500208,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.295222,tube-mpc,0,-126.340000,54.885000,-2.484985,6.696070,-2.380000,6.665000,-0.104985,0.031070,-32.172015,-3.445913,3.689871,-3.445913,-32.172015,-0.230000,0.500000,-30,85,-30.487620,85.201346,-30.487620,85.201346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-21.058808,6.223402,68.709739,82.940291,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556810,1.421486,0.190555,0.012858,0.505054,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.305222,tube-mpc,0,-126.340000,54.885000,-2.803892,6.671166,-2.700000,6.615000,-0.103892,0.056166,-31.867067,-7.044299,3.628881,-7.044299,-31.867067,-0.260000,0.660000,-32,100,-32.120706,99.626098,-32.120706,99.626098,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.897869,6.424743,57.868656,71.300611,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558863,1.422691,0.201610,0.014790,0.500495,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.315146,tube-mpc,0,-126.340000,54.885000,-3.121853,6.641631,-3.010000,6.565000,-0.111853,0.076631,-32.293994,-7.044299,3.384923,-7.044299,-32.293994,-0.290000,0.850000,-26,81,-26.361089,80.718478,-26.361089,80.718478,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-14.021877,7.543926,52.398404,66.101258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549212,1.420845,0.243489,0.013922,0.500483,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.325227,tube-mpc,0,-126.340000,54.885000,-3.445870,6.606752,-3.330000,6.525000,-0.115870,0.081752,-33.147849,-3.445913,3.506902,-3.445913,-33.147849,-0.300000,0.870000,-17,45,-16.674124,44.767412,-16.674124,44.767412,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.009063,8.653515,58.718278,75.087632,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558397,1.420930,0.178254,0.014401,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.335222,tube-mpc,0,-126.340000,54.885000,-3.767636,6.567370,-3.670000,6.515000,-0.097636,0.052370,-34.550610,-1.067318,3.933829,-1.067318,-34.550610,-0.260000,0.690000,-6,33,-5.960131,33.066592,-5.960131,33.066592,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-12.380857,9.328964,71.082135,90.177672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557655,1.420311,0.174866,0.013931,0.500465,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.345221,tube-mpc,0,-126.340000,54.885000,-4.089492,6.523256,-4.010000,6.515000,-0.079492,0.008256,-34.855558,-0.884349,3.323933,-0.884349,-34.855558,-0.190000,0.500000,-9,40,-8.792972,40.049367,-8.792972,40.049367,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.566442,8.959617,78.529755,95.659627,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556251,1.418776,0.177826,0.014102,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.355226,tube-mpc,0,-126.340000,54.885000,-4.411035,6.474461,-4.360000,6.495000,-0.051035,-0.020539,-34.855558,-5.885497,3.018985,-5.885497,-34.855558,-0.140000,0.440000,-13,80,-13.092976,79.965370,-13.092976,79.965370,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.510160,8.394922,83.252375,94.055071,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559556,1.420318,0.191005,0.014589,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.365228,tube-mpc,0,-126.340000,54.885000,-4.731484,6.421104,-4.710000,6.435000,-0.021484,-0.013896,-33.696755,-9.178935,3.506902,-9.178935,-33.696755,-0.170000,0.590000,-17,92,-16.503735,91.856218,-16.503735,91.856218,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.724678,8.454522,72.835458,79.800812,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558145,1.420260,0.203069,0.014904,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.375148,tube-mpc,0,-126.340000,54.885000,-5.047783,6.363761,-5.040000,6.355000,-0.007783,0.008761,-33.086859,-8.569039,4.299767,-8.569039,-33.086859,-0.210000,0.770000,-14,69,-13.591849,69.292749,-13.591849,69.292749,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.945038,9.048240,67.841315,74.084249,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547030,1.419103,0.217371,0.015060,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007706,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.385118,tube-mpc,0,-126.340000,54.885000,-5.363739,6.301771,-5.350000,6.305000,-0.013739,-0.003229,-32.050036,-5.763517,2.897006,-5.763517,-32.050036,-0.180000,0.770000,-23,40,-23.224451,40.077632,-23.224451,40.077632,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.611913,9.919225,73.189538,82.947304,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539628,1.408022,0.145723,0.014721,0.500136,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.395224,tube-mpc,0,-126.340000,54.885000,-5.681496,6.234592,-5.670000,6.275000,-0.011496,-0.040408,-31.379150,-3.262944,2.714037,-3.262944,-31.379150,-0.200000,0.620000,-23,25,-22.526002,24.560920,-22.526002,24.560920,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.063916,9.073413,77.725574,87.690325,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555855,1.416991,0.177789,0.013758,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.405228,tube-mpc,0,-126.340000,54.885000,-5.993104,6.163891,-5.960000,6.235000,-0.033104,-0.071109,-30.281337,-4.360757,2.836017,-4.360757,-30.281337,-0.230000,0.450000,-27,42,-26.539973,41.673718,-26.539973,41.673718,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,12.105719,8.112123,78.322707,91.341101,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555690,1.417175,0.178395,0.014271,0.500326,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.415224,tube-mpc,0,-126.340000,54.885000,-6.301040,6.089201,-6.250000,6.175000,-0.051040,-0.085799,-28.756597,-8.142112,2.775027,-8.142112,-28.756597,-0.250000,0.420000,-36,71,-36.279518,71.223946,-36.279518,71.223946,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.996115,7.650930,72.656059,85.214854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557168,1.417483,0.189161,0.014571,0.500231,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.425125,tube-mpc,0,-126.340000,54.885000,-6.602266,6.011349,-6.540000,6.085000,-0.062266,-0.073651,-28.695608,-11.618519,2.043152,-11.618519,-28.695608,-0.340000,0.500000,-24,92,-23.849396,91.865445,-23.849396,91.865445,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.924256,8.570623,65.066345,77.256933,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542560,1.406758,0.147079,0.013253,0.500322,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.435125,tube-mpc,0,-126.340000,54.885000,-6.902236,5.928943,-6.830000,5.995000,-0.072236,-0.066057,-28.573629,-10.703675,3.018985,-10.703675,-28.573629,-0.340000,0.730000,-21,62,-20.562968,61.970975,-20.562968,61.970975,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.656609,11.180142,65.653823,80.539585,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550159,1.405676,0.165656,0.013509,0.500409,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.445226,tube-mpc,0,-126.340000,54.885000,-7.200442,5.841994,-7.110000,5.915000,-0.090442,-0.073006,-28.268681,-7.288257,2.592058,-7.288257,-28.268681,-0.290000,0.700000,-25,31,-24.811593,31.367700,-24.811593,31.367700,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.000807,13.433825,77.333999,95.686081,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558332,1.421142,0.177700,0.015453,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007679,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.455223,tube-mpc,0,-126.340000,54.885000,-7.490428,5.752411,-7.390000,5.865000,-0.100428,-0.112589,-27.414826,-5.336590,2.287110,-5.336590,-27.414826,-0.260000,0.520000,-31,23,-30.775707,23.489058,-30.775707,23.489058,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,19.311333,13.899663,83.398487,100.421189,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557691,1.415389,0.175714,0.014049,0.500450,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.465223,tube-mpc,0,-126.340000,54.885000,-7.775002,5.659430,-7.660000,5.815000,-0.115002,-0.155570,-26.804930,-6.495393,1.860183,-6.495393,-26.804930,-0.350000,0.370000,-20,39,-20.389280,39.482567,-20.389280,39.482567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.704914,13.212596,80.556999,95.619525,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559478,1.415264,0.179160,0.014331,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.475221,tube-mpc,0,-126.340000,54.885000,-8.053589,5.563267,-7.920000,5.745000,-0.133589,-0.181733,-26.621961,-10.398727,2.043152,-10.398727,-26.621961,-0.320000,0.350000,-22,69,-22.101928,68.917075,-22.101928,68.917075,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.863842,14.632759,77.632531,93.719742,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557659,1.416931,0.178483,0.012637,0.500362,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.485135,tube-mpc,0,-126.340000,54.885000,-8.323692,5.464883,-8.180000,5.645000,-0.143692,-0.180117,-26.195034,-12.472374,2.287110,-12.472374,-26.195034,-0.270000,0.520000,-28,69,-28.024710,69.483217,-28.024710,69.483217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,27.944986,16.219627,75.412544,86.744559,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538750,1.405342,0.144714,0.013795,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.495223,tube-mpc,0,-126.340000,54.885000,-8.591841,5.361863,-8.430000,5.545000,-0.161841,-0.183137,-25.219201,-12.167426,1.860183,-12.167426,-25.219201,-0.300000,0.620000,-28,55,-27.992695,55.124627,-27.992695,55.124627,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,31.569583,17.327508,76.700349,87.707729,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557251,1.414248,0.189373,0.014371,0.500445,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.505221,tube-mpc,0,-126.340000,54.885000,-8.850644,5.257018,-8.670000,5.445000,-0.180644,-0.187982,-24.548315,-8.995966,2.287110,-8.995966,-24.548315,-0.330000,0.600000,-24,28,-23.633435,27.586153,-23.633435,27.586153,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.733626,17.580437,78.294244,90.720625,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557191,1.415362,0.178328,0.015024,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.515102,tube-mpc,0,-126.340000,54.885000,-9.099325,5.150876,-8.910000,5.375000,-0.189325,-0.224124,-24.365346,-7.959143,1.677214,-7.959143,-24.365346,-0.320000,0.460000,-19,25,-19.335795,25.012454,-19.335795,25.012454,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.829190,17.571291,83.493233,97.566946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540277,1.404852,0.148588,0.014076,0.500460,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.525226,tube-mpc,0,-126.340000,54.885000,-9.346487,5.039703,-9.150000,5.295000,-0.196487,-0.255297,-24.243367,-8.691018,2.104141,-8.691018,-24.243367,-0.150000,0.350000,-35,36,-35.322846,35.926546,-35.322846,35.926546,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,36.322827,17.572292,85.916305,96.672355,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555796,1.414391,0.189276,0.014625,0.500473,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.535108,tube-mpc,0,-126.340000,54.885000,-9.580051,4.928982,-9.380000,5.195000,-0.200051,-0.266018,-23.145554,-11.740498,1.616224,-11.740498,-23.145554,-0.280000,0.340000,-23,60,-22.830424,59.629536,-22.830424,59.629536,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.431738,17.238800,79.847181,87.527200,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561069,1.414720,0.190932,0.014378,0.500444,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.545223,tube-mpc,0,-126.340000,54.885000,-9.810976,4.813582,-9.610000,5.075000,-0.200976,-0.261418,-21.986752,-14.424041,1.433256,-14.424041,-21.986752,-0.280000,0.450000,-26,71,-25.531145,71.425032,-25.531145,71.425032,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.326714,20.157060,77.360763,86.391453,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557567,1.417186,0.178674,0.015243,0.500182,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.555223,tube-mpc,0,-126.340000,54.885000,-10.030983,4.697595,-9.830000,4.955000,-0.200983,-0.257405,-21.986752,-13.021280,1.311276,-13.021280,-21.986752,-0.270000,0.580000,-19,48,-18.922951,47.677907,-18.922951,47.677907,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.371451,22.353277,76.049218,83.445804,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556606,1.415081,0.176497,0.014608,0.500434,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.565223,tube-mpc,0,-126.340000,54.885000,-10.242538,4.579893,-10.050000,4.835000,-0.192538,-0.255107,-21.925762,-10.642686,1.494245,-10.642686,-21.925762,-0.250000,0.560000,-12,28,-12.066438,27.714241,-12.066438,27.714241,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,46.331129,24.055484,81.716863,91.828775,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557929,1.414361,0.177544,0.014835,0.500205,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.575225,tube-mpc,0,-126.340000,54.885000,-10.445495,4.460626,-10.270000,4.735000,-0.175495,-0.274374,-22.047741,-9.910810,1.372266,-9.910810,-22.047741,-0.200000,0.430000,-7,30,-6.905309,29.615342,-6.905309,29.615342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.005513,24.510536,87.386254,96.258215,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556356,1.415975,0.177495,0.014823,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.585118,tube-mpc,0,-126.340000,54.885000,-10.637568,4.341322,-10.480000,4.635000,-0.157568,-0.293678,-20.705970,-12.167426,1.494245,-12.167426,-20.705970,-0.160000,0.340000,-14,53,-14.203514,53.394953,-14.203514,53.394953,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.930220,25.350342,89.778174,95.986998,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548659,1.406919,0.136436,0.014782,0.500525,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.595103,tube-mpc,0,-126.340000,54.885000,-10.822581,4.219707,-10.680000,4.505000,-0.142581,-0.285293,-19.852116,-14.728989,1.006328,-14.728989,-19.852116,-0.150000,0.410000,-15,69,-14.715915,69.049176,-14.715915,69.049176,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.969552,26.194592,83.626678,88.480047,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539123,1.404677,0.142050,0.013579,0.500191,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007604,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.605221,tube-mpc,0,-126.340000,54.885000,-11.000858,4.095424,-10.870000,4.365000,-0.130858,-0.269576,-17.290552,-15.948781,1.128308,-15.948781,-17.290552,-0.160000,0.540000,-27,68,-26.817905,68.373424,-26.817905,68.373424,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.662974,27.811235,78.058544,84.157217,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556442,1.413657,0.177877,0.014958,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.615148,tube-mpc,0,-126.340000,54.885000,-11.166687,3.972622,-11.030000,4.235000,-0.136687,-0.262378,-16.802635,-14.789979,0.335443,-14.789979,-16.802635,-0.190000,0.620000,-20,52,-19.883192,51.650940,-19.883192,51.650940,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.632863,27.880430,72.012056,77.194072,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554731,1.415316,0.177919,0.015418,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.625222,tube-mpc,0,-126.340000,54.885000,-11.325704,3.847293,-11.190000,4.115000,-0.135704,-0.267707,-15.582843,-12.106436,0.213464,-12.106436,-15.582843,-0.220000,0.580000,-17,31,-16.642379,31.423319,-16.642379,31.423319,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.698035,27.850189,75.508878,79.976266,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558196,1.415433,0.177328,0.014956,0.500240,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.635224,tube-mpc,0,-126.340000,54.885000,-11.474317,3.722300,-11.350000,4.005000,-0.124317,-0.282700,-14.850968,-10.581696,0.762370,-10.581696,-14.850968,-0.200000,0.450000,-15,28,-15.196620,27.975671,-15.196620,27.975671,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.817116,26.604703,79.367312,84.071980,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557699,1.415655,0.178207,0.015125,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.645222,tube-mpc,0,-126.340000,54.885000,-11.613597,3.596975,-11.480000,3.885000,-0.133597,-0.288025,-14.058103,-13.875134,0.091484,-13.875134,-14.058103,-0.190000,0.360000,-17,62,-16.677181,62.133539,-16.677181,62.133539,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.913585,25.890556,81.837413,85.355666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557193,1.414978,0.174512,0.014345,0.500276,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.655225,tube-mpc,0,-126.340000,54.885000,-11.743678,3.471348,-11.600000,3.735000,-0.143678,-0.263652,-12.960290,-17.290552,0.396432,-17.290552,-12.960290,-0.180000,0.430000,-21,88,-21.485388,87.553710,-21.485388,87.553710,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.828910,26.533098,76.138961,81.805043,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556298,1.413273,0.190908,0.014328,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.665225,tube-mpc,0,-126.340000,54.885000,-11.864472,3.345670,-11.720000,3.575000,-0.144472,-0.229330,-11.252582,-17.534511,0.091484,-17.534511,-11.252582,-0.190000,0.650000,-28,74,-27.667953,73.836097,-27.667953,73.836097,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.894932,27.192126,74.664738,81.579277,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556887,1.413230,0.202748,0.014164,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.675103,tube-mpc,0,-126.340000,54.885000,-11.974760,3.221570,-11.830000,3.435000,-0.144760,-0.213430,-10.703675,-14.241072,0.457422,-14.241072,-10.703675,-0.230000,0.720000,-19,41,-18.668728,41.428423,-18.668728,41.428423,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.934710,27.288207,75.787385,81.534300,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539631,1.404383,0.146633,0.016511,0.500229,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.685222,tube-mpc,0,-126.340000,54.885000,-12.078486,3.094639,-11.930000,3.315000,-0.148486,-0.220361,-9.910810,-11.618519,-0.152474,-11.618519,-9.910810,-0.240000,0.580000,-15,31,-14.750091,30.607359,-14.750091,30.607359,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.004133,27.054535,81.002597,88.530193,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556433,1.436686,0.175739,0.015239,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.695227,tube-mpc,0,-126.340000,54.885000,-12.171928,2.969455,-12.020000,3.195000,-0.151928,-0.225545,-9.910810,-11.313571,-0.030495,-11.313571,-9.910810,-0.210000,0.420000,-10,42,-10.371743,42.073776,-10.371743,42.073776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.556665,25.474298,84.128364,88.554248,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555251,1.413107,0.175750,0.013259,0.500255,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.705225,tube-mpc,0,-126.340000,54.885000,-12.256357,2.844794,-12.110000,3.065000,-0.146357,-0.220206,-8.508050,-13.509197,-0.457422,-13.509197,-8.508050,-0.170000,0.390000,-20,64,-19.828943,64.123283,-19.828943,64.123283,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.952884,24.304360,82.918873,84.757344,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557328,1.415429,0.175528,0.016058,0.500453,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.715222,tube-mpc,0,-126.340000,54.885000,-12.331939,2.720722,-12.180000,2.925000,-0.151939,-0.204278,-6.434403,-16.375708,-0.274453,-16.375708,-6.434403,-0.160000,0.470000,-34,83,-33.636806,83.164242,-33.636806,83.164242,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,39.695570,23.735687,77.356462,81.460725,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557733,1.413296,0.189208,0.014631,0.500267,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.725226,tube-mpc,0,-126.340000,54.885000,-12.398881,2.597233,-12.240000,2.765000,-0.158881,-0.167767,-5.946486,-17.229563,-0.091484,-17.229563,-5.946486,-0.230000,0.630000,-23,81,-23.451583,80.606396,-23.451583,80.606396,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,38.113048,23.226677,73.631889,79.567688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557333,1.412669,0.190499,0.013597,0.500151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.735228,tube-mpc,0,-126.340000,54.885000,-12.457266,2.474553,-12.300000,2.605000,-0.157266,-0.130447,-6.068465,-14.728989,-0.213464,-14.728989,-6.068465,-0.260000,0.720000,-10,56,-9.901437,56.071664,-9.901437,56.071664,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,34.171862,24.711359,75.636027,84.760174,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557526,1.411422,0.177619,0.015918,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.745116,tube-mpc,0,-126.340000,54.885000,-12.506753,2.354152,-12.350000,2.485000,-0.156753,-0.130848,-6.068465,-11.252582,-0.274453,-11.252582,-6.068465,-0.210000,0.720000,-7,27,-7.357138,27.031575,-7.357138,27.031575,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,28.009263,26.541954,79.630528,91.993584,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552306,1.402932,0.135976,0.014104,0.500419,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.755073,tube-mpc,0,-126.340000,54.885000,-12.548507,2.233870,-12.400000,2.375000,-0.148507,-0.141130,-4.543725,-10.764665,-0.701380,-10.764665,-4.543725,-0.150000,0.440000,-20,47,-19.836013,46.746132,-19.836013,46.746132,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.997235,26.611621,87.057672,96.569063,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545886,1.703606,0.219353,0.023386,0.500421,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008003,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.765032,tube-mpc,0,-126.340000,54.885000,-12.582360,2.114614,-12.430000,2.245000,-0.152360,-0.130386,-3.262944,-13.265238,-0.091484,-13.265238,-3.262944,-0.150000,0.370000,-26,76,-26.081106,76.409550,-26.081106,76.409550,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.117159,24.801271,82.947918,85.316374,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538307,1.440456,0.200662,0.015839,0.500284,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.775031,tube-mpc,0,-126.340000,54.885000,-12.608604,1.996013,-12.450000,2.105000,-0.158604,-0.108987,-1.311276,-16.009771,-0.152474,-16.009771,-1.311276,-0.200000,0.550000,-32,87,-32.297587,86.669034,-32.297587,86.669034,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.311056,24.059777,77.029398,83.023601,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571702,1.604043,0.229202,0.018879,0.500487,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007934,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.785031,tube-mpc,0,-126.340000,54.885000,-12.627320,1.878612,-12.460000,1.945000,-0.167320,-0.066388,-0.640391,-15.033937,-0.457422,-15.033937,-0.640391,-0.260000,0.640000,-25,76,-25.215939,75.974505,-25.215939,75.974505,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,18.031045,24.014930,73.954334,82.852958,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541611,1.500397,0.269655,0.020451,0.500503,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007841,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.795046,tube-mpc,0,-126.340000,54.885000,-12.638756,1.762321,-12.470000,1.825000,-0.168756,-0.062679,-0.884349,-12.289405,-0.152474,-12.289405,-0.884349,-0.270000,0.740000,-15,45,-14.852141,45.228579,-14.852141,45.228579,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,13.599769,25.158161,73.457826,85.694012,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568463,1.533776,0.200844,0.017410,0.500506,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.805031,tube-mpc,0,-126.340000,54.885000,-12.643133,1.647692,-12.470000,1.735000,-0.173133,-0.087308,-1.006328,-8.569039,-0.091484,-8.569039,-1.006328,-0.230000,0.630000,-12,22,-11.560226,21.966654,-11.560226,21.966654,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,7.051962,25.707683,75.968665,91.055952,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557730,1.738431,0.252782,0.032212,0.510291,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008105,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.815039,tube-mpc,0,-126.340000,54.885000,-12.640742,1.534192,-12.470000,1.655000,-0.170742,-0.120808,-0.091484,-8.264091,-0.274453,-8.264091,-0.091484,-0.190000,0.400000,-18,37,-18.183834,37.057050,-18.183834,37.057050,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.146764,24.465037,80.565189,92.361973,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569670,1.501841,0.198659,0.016511,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.825031,tube-mpc,0,-126.340000,54.885000,-12.631856,1.422280,-12.470000,1.545000,-0.161856,-0.122720,1.006328,-11.496540,-0.213464,-11.496540,1.006328,-0.180000,0.370000,-24,68,-24.412790,67.781767,-24.412790,67.781767,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.756798,22.124485,77.633460,82.107442,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547467,1.481928,0.198914,0.013688,0.500474,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.835056,tube-mpc,0,-126.340000,54.885000,-12.616697,1.311453,-12.450000,1.405000,-0.166697,-0.093547,1.921172,-14.789979,-0.762370,-14.789979,1.921172,-0.200000,0.500000,-27,88,-27.020669,88.158405,-27.020669,88.158405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.361424,20.594445,72.443697,77.921095,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542882,1.412288,0.180064,0.011918,0.500457,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007653,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.845063,tube-mpc,0,-126.340000,54.885000,-12.595612,1.202297,-12.430000,1.275000,-0.165612,-0.072703,1.921172,-14.911958,-0.274453,-14.911958,1.921172,-0.240000,0.700000,-18,75,-17.733509,75.018776,-17.733509,75.018776,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-7.726639,20.479318,69.978683,79.545996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540363,1.405365,0.179880,0.011759,0.500328,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.855055,tube-mpc,0,-126.340000,54.885000,-12.568916,1.094795,-12.410000,1.155000,-0.158916,-0.060205,1.311276,-11.435550,-0.213464,-11.435550,1.311276,-0.240000,0.720000,-6,46,-5.846704,46.420603,-5.846704,46.420603,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-13.469081,22.584889,70.207835,85.303001,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540647,1.406795,0.155310,0.011808,0.500369,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.865061,tube-mpc,0,-126.340000,54.885000,-12.536829,0.988643,-12.400000,1.065000,-0.136829,-0.076357,0.945339,-7.471226,-0.396432,-7.471226,0.945339,-0.180000,0.580000,-2,25,-2.038508,24.876619,-2.038508,24.876619,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-20.371148,24.397738,74.242414,91.452512,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539117,1.406147,0.167268,0.011826,0.500247,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007629,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.875055,tube-mpc,0,-126.340000,54.885000,-12.499729,0.884110,-12.380000,1.005000,-0.119729,-0.120890,1.555235,-6.129455,-0.457422,-6.129455,1.555235,-0.120000,0.490000,-9,18,-8.799898,17.717752,-8.799898,17.717752,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-26.269022,23.927659,76.685305,89.725659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558827,1.401279,0.138482,0.011570,0.500511,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.885049,tube-mpc,0,-126.340000,54.885000,-12.457884,0.781075,-12.360000,0.915000,-0.097884,-0.133925,2.531068,-9.239925,-0.213464,-9.239925,2.531068,-0.110000,0.330000,-14,57,-14.135184,57.070015,-14.135184,57.070015,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.365007,22.221286,76.984987,83.907717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545649,1.405122,0.146261,0.011772,0.500370,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.895054,tube-mpc,0,-126.340000,54.885000,-12.411541,0.679404,-12.320000,0.795000,-0.091541,-0.115596,2.775027,-13.936124,-0.457422,-13.936124,2.775027,-0.080000,0.230000,-18,102,-17.983871,106.749995,-17.983871,106.749995,0.000000,-4.679979,0.000000,64.000000,0.000000,0.000000,-30.588579,20.633771,75.208968,79.115444,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542450,1.401904,0.179645,0.011717,0.500347,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.905054,tube-mpc,0,-126.340000,54.885000,-12.361072,0.579245,-12.290000,0.665000,-0.071072,-0.085755,3.384923,-15.582843,-0.457422,-15.582843,3.384923,-0.110000,0.660000,-16,90,-16.216015,89.559529,-16.216015,89.559529,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-33.089239,19.529681,76.867452,87.112650,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557223,1.400872,0.208766,0.011490,0.500326,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.915054,tube-mpc,0,-126.340000,54.885000,-12.306760,0.480521,-12.250000,0.545000,-0.056760,-0.064479,3.201954,-10.154769,-0.213464,-10.154769,3.201954,-0.150000,0.910000,-4,45,-4.040970,24.585650,-4.040970,24.585650,0.000000,19.973879,0.000000,64.000000,0.000000,0.000000,-37.436051,20.565262,76.143824,88.178262,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544506,1.401104,0.165436,0.011648,0.500240,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007627,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.925054,tube-mpc,0,-126.340000,54.885000,-12.248899,0.383192,-12.230000,0.485000,-0.018899,-0.101808,2.531068,-4.421746,-0.396432,-4.421746,2.531068,-0.130000,0.650000,8,0,8.255675,-3.401331,8.255675,-3.401331,0.000000,2.960860,0.000000,64.000000,0.000000,0.000000,-44.295387,21.902414,79.163218,96.957560,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558460,1.401320,0.135297,0.011935,0.500397,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.935054,tube-mpc,0,-126.340000,54.885000,-12.187785,0.287218,-12.200000,0.435000,0.012215,-0.147782,2.409089,-3.750861,-0.152474,-3.750861,2.409089,-0.070000,0.540000,8,-5,7.816757,-4.804651,7.816757,-4.804651,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-50.539635,22.113712,82.780285,101.988230,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543353,1.402013,0.139985,0.011620,0.500463,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007602,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.945054,tube-mpc,0,-126.340000,54.885000,-12.123711,0.192551,-12.170000,0.375000,0.046289,-0.182449,3.323933,-8.873987,-0.213464,-8.873987,3.323933,-0.050000,0.110000,2,40,1.520676,73.593626,1.520676,73.593626,0.000000,-33.398278,0.000000,64.000000,0.000000,0.000000,-53.614103,21.588219,89.300907,101.780899,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556942,1.401171,0.136743,0.011521,0.500317,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.955063,tube-mpc,0,-126.340000,54.885000,-12.056910,0.099067,-12.130000,0.225000,0.073090,-0.125933,3.201954,-17.046594,-0.457422,-17.046594,3.201954,-0.030000,0.040000,2,85,1.756419,106.750000,1.756419,106.750000,0.000000,-21.554651,0.000000,64.000000,0.000000,0.000000,-53.368536,21.220762,93.401203,99.437980,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547155,1.409494,0.194148,0.012226,0.500307,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.965054,tube-mpc,0,-126.340000,54.885000,-11.987830,0.006933,-12.090000,0.045000,0.102170,-0.038067,4.482736,-22.535658,-0.518412,-22.535658,4.482736,-0.040000,0.480000,-6,107,-6.445042,106.750000,-6.445042,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.770008,23.720712,98.100485,110.222337,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557650,1.402439,0.177995,0.011540,0.500321,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007655,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.975061,tube-mpc,0,-126.340000,54.885000,-11.916526,-0.084206,-12.030000,-0.185000,0.113474,0.100794,4.970653,-21.498835,-0.518412,-21.498835,4.970653,-0.030000,0.740000,-11,107,-11.026020,106.750000,-11.026020,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-58.862649,27.481167,96.722143,113.787744,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548430,1.405976,0.227304,0.012555,0.500299,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.985055,tube-mpc,0,-126.340000,54.885000,-11.843467,-0.174160,-11.980000,-0.355000,0.136533,0.180840,5.092632,-15.155916,-0.335443,-15.155916,5.092632,-0.040000,0.890000,-7,96,-6.630686,95.640343,-6.630686,95.640343,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.668743,30.953293,94.849507,114.585786,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540563,1.402241,0.200468,0.011982,0.500434,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
14.995054,tube-mpc,0,-126.340000,54.885000,-11.768782,-0.263166,-11.930000,-0.465000,0.161218,0.201834,4.726694,-7.349247,-0.274453,-7.349247,4.726694,-0.050000,0.930000,4,51,3.678664,30.024776,3.678664,30.024776,0.000000,20.615567,0.000000,64.000000,0.000000,0.000000,-64.267325,32.450613,92.516727,113.544529,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557673,1.411767,0.204254,0.013051,0.500307,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.005060,tube-mpc,0,-126.340000,54.885000,-11.692690,-0.351330,-11.880000,-0.495000,0.187310,0.143670,4.848673,-1.006328,-0.213464,-1.006328,4.848673,-0.050000,0.740000,9,6,8.846882,-11.989586,8.846882,-11.989586,0.000000,17.629929,0.000000,64.000000,0.000000,0.000000,-67.774685,31.108386,94.489706,116.448140,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575189,1.414452,0.149809,0.014342,0.500487,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007660,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.015070,tube-mpc,0,-126.340000,54.885000,-11.615467,-0.438688,-11.830000,-0.495000,0.214533,0.056312,4.482736,1.433256,0.030495,1.433256,4.482736,-0.030000,0.390000,14,-10,14.320812,-10.210207,14.320812,-10.210207,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.344599,26.524048,98.770851,116.397715,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569526,1.409899,0.184054,0.014427,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.025221,tube-mpc,0,-126.340000,54.885000,-11.536263,-0.526511,-11.780000,-0.505000,0.243737,-0.021511,4.970653,-3.872840,0.213464,-3.872840,4.970653,-0.010000,0.120000,10,35,9.682433,49.765980,9.682433,49.765980,0.000000,-14.976187,0.000000,64.000000,0.000000,0.000000,-71.497693,21.768985,103.901118,115.822626,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557560,1.409101,0.183741,0.014129,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.035228,tube-mpc,0,-126.340000,54.885000,-11.457509,-0.612435,-11.710000,-0.605000,0.252491,-0.007435,5.824507,-12.716332,0.030495,-12.716332,5.824507,0.030000,0.130000,-5,80,-5.072816,106.750000,-5.072816,106.750000,0.000000,-26.960207,0.000000,64.000000,0.000000,0.000000,-70.209883,17.596749,101.052810,109.408335,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557280,1.409735,0.195950,0.015130,0.500513,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.045108,tube-mpc,0,-126.340000,54.885000,-11.379314,-0.696707,-11.640000,-0.765000,0.260686,0.068293,7.410237,-19.913105,-0.457422,-19.913105,7.410237,0.020000,0.390000,-20,107,-19.897653,106.750000,-19.897653,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.367903,15.931096,97.861857,110.994879,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548338,1.409796,0.211665,0.014196,0.500161,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.055233,tube-mpc,0,-126.340000,54.885000,-11.298925,-0.782583,-11.560000,-0.955000,0.261075,0.172417,7.593205,-20.523001,-0.213464,-20.523001,7.593205,-0.040000,0.760000,-16,107,-16.204956,106.750000,-16.204956,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-67.445881,16.443897,91.854064,108.536755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567386,1.410308,0.259808,0.015240,0.500406,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007760,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.065222,tube-mpc,0,-126.340000,54.885000,-11.219522,-0.866939,-11.480000,-1.125000,0.260478,0.258061,7.044299,-14.850968,0.030495,-14.850968,7.044299,-0.060000,0.920000,-8,98,-7.818300,98.075753,-7.818300,98.075753,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-70.497460,18.942661,92.719754,112.054006,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557799,1.416826,0.224887,0.015076,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.075227,tube-mpc,0,-126.340000,54.885000,-11.140087,-0.951141,-11.410000,-1.235000,0.269913,0.283859,7.532216,-7.715185,0.335443,-7.715185,7.532216,-0.060000,0.980000,-9,53,-8.778923,35.830964,-8.778923,35.830964,0.000000,17.244790,0.000000,64.000000,0.000000,0.000000,-73.847445,20.921819,92.528266,111.360832,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558400,1.411686,0.238174,0.014422,0.500168,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.085220,tube-mpc,0,-126.340000,54.885000,-11.060989,-1.035057,-11.340000,-1.275000,0.279011,0.239943,6.800341,-1.494245,0.030495,-1.494245,6.800341,-0.080000,0.730000,3,8,3.129768,1.105088,3.129768,1.105088,0.000000,6.970665,0.000000,64.000000,0.000000,0.000000,-76.652081,20.422356,88.882944,109.072708,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556012,1.411400,0.175515,0.015308,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.095136,tube-mpc,0,-126.340000,54.885000,-10.982866,-1.118251,-11.270000,-1.275000,0.287134,0.156749,6.129455,0.213464,0.457422,0.213464,6.129455,-0.040000,0.410000,6,6,6.045475,5.804071,6.045475,5.804071,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.022365,18.410140,91.180171,113.660258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539285,1.406334,0.142783,0.015202,0.500124,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.105231,tube-mpc,0,-126.340000,54.885000,-10.903846,-1.202958,-11.200000,-1.295000,0.296154,0.092042,6.007476,-4.787684,0.030495,-4.787684,6.007476,-0.080000,0.190000,12,51,11.562189,60.101537,11.562189,60.101537,0.000000,-9.297466,0.000000,64.000000,0.000000,0.000000,-81.508432,15.162133,91.258700,106.815907,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559923,1.413464,0.172999,0.015729,0.500236,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.115224,tube-mpc,0,-126.340000,54.885000,-10.826246,-1.286916,-11.140000,-1.395000,0.313754,0.108084,6.068465,-12.289405,0.213464,-12.289405,6.068465,-0.050000,0.290000,6,96,5.767523,106.749985,5.767523,106.749985,0.000000,-10.945914,0.000000,64.000000,0.000000,0.000000,-81.978578,12.486261,85.831679,99.689593,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556885,1.412905,0.199368,0.014034,0.500443,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.125222,tube-mpc,0,-126.340000,54.885000,-10.749318,-1.371127,-11.070000,-1.525000,0.320682,0.153873,6.251434,-16.802635,-0.091484,-16.802635,6.251434,-0.040000,0.590000,0,107,0.464365,106.750000,0.464365,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.359588,9.698956,83.072818,101.347060,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557986,1.873762,0.292153,0.035846,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008272,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.135065,tube-mpc,0,-126.340000,54.885000,-10.674357,-1.454331,-11.000000,-1.675000,0.325643,0.220669,6.617372,-15.277895,0.030495,-15.277895,6.617372,-0.020000,0.820000,-6,103,-5.971448,103.179106,-5.971448,103.179106,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.291379,8.349138,77.599172,95.682896,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556480,1.454380,0.263097,0.019501,0.500542,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007802,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.145104,tube-mpc,0,-126.340000,54.885000,-10.598772,-1.539585,-10.930000,-1.785000,0.331228,0.245415,6.495393,-9.361904,-0.152474,-9.361904,6.495393,-0.030000,0.930000,-2,58,-2.454137,46.007311,-2.454137,46.007311,0.000000,12.171795,0.000000,64.000000,0.000000,0.000000,-79.440486,6.420977,69.399151,86.020120,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564459,1.675263,0.338499,0.030331,0.500507,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008119,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.155063,tube-mpc,0,-126.340000,54.885000,-10.524706,-1.624643,-10.860000,-1.845000,0.335294,0.220357,6.495393,-3.140965,-0.579401,-3.140965,6.495393,-0.040000,0.870000,1,13,0.978810,-5.079566,0.978810,-5.079566,0.000000,18.258672,0.000000,64.000000,0.000000,0.000000,-79.836392,4.774879,67.271310,77.776028,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550254,1.585034,0.224793,0.024430,0.500937,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007894,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.165043,tube-mpc,0,-126.340000,54.885000,-10.451436,-1.710462,-10.800000,-1.865000,0.348564,0.154538,6.129455,-1.311276,0.091484,-1.311276,6.129455,-0.040000,0.540000,6,1,6.237642,0.630972,6.237642,0.630972,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.080651,3.074731,70.719747,85.228776,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.006267,1.557652,0.200124,0.016438,0.500249,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008292,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.175033,tube-mpc,0,-126.340000,54.885000,-10.379076,-1.797032,-10.730000,-1.895000,0.350924,0.097968,6.190445,-4.970653,-0.335443,-4.970653,6.190445,0.020000,0.200000,-3,46,-2.626175,54.528614,-2.626175,54.528614,0.000000,-8.897642,0.000000,64.000000,0.000000,0.000000,-82.202500,1.950339,78.635023,91.549310,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552246,1.687879,0.213548,0.023232,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007987,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.185091,tube-mpc,0,-126.340000,54.885000,-10.307240,-1.884939,-10.670000,-1.995000,0.362760,0.110061,6.007476,-13.204249,-0.091484,-13.204249,6.007476,0.000000,0.240000,-1,91,-1.324913,106.750000,-1.324913,106.750000,0.000000,-16.119028,0.000000,64.000000,0.000000,0.000000,-80.786146,-0.480373,78.857113,93.783401,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547397,1.426631,0.215134,0.012517,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.195128,tube-mpc,0,-126.340000,54.885000,-10.236566,-1.973496,-10.600000,-2.155000,0.363434,0.181504,6.434403,-17.351542,-0.030495,-17.351542,6.434403,-0.030000,0.550000,-4,107,-3.566202,106.750000,-3.566202,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-80.852176,-2.277424,80.726750,101.266043,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547991,1.419421,0.196969,0.011421,0.500294,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.205031,tube-mpc,0,-126.340000,54.885000,-10.167812,-2.061767,-10.540000,-2.305000,0.372188,0.243233,6.068465,-16.192739,0.274453,-16.192739,6.068465,-0.030000,0.800000,-1,107,-0.589164,106.749223,-0.589164,106.749223,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.021314,-3.347641,79.343058,100.795512,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541852,1.409083,0.232686,0.013981,0.500478,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.215143,tube-mpc,0,-126.340000,54.885000,-10.098586,-2.152888,-10.470000,-2.435000,0.371414,0.282112,5.275601,-10.581696,0.091484,-10.581696,5.275601,-0.030000,0.940000,7,62,7.476715,50.635839,7.476715,50.635839,0.000000,11.113384,0.000000,64.000000,0.000000,0.000000,-82.671106,-4.383818,77.125532,95.689999,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547613,1.417473,0.324453,0.012091,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.225113,tube-mpc,0,-126.340000,54.885000,-10.031262,-2.243774,-10.420000,-2.495000,0.388738,0.251226,5.214611,-2.897006,0.152474,-2.897006,5.214611,-0.020000,0.800000,11,17,11.274632,-6.027276,11.274632,-6.027276,0.000000,22.776499,0.000000,64.000000,0.000000,0.000000,-83.895516,-4.929641,76.471785,90.012069,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550696,1.406916,0.154803,0.013471,0.500553,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.235161,tube-mpc,0,-126.340000,54.885000,-9.964310,-2.336468,-10.370000,-2.505000,0.405690,0.168532,5.336590,0.884349,-0.274453,0.884349,5.336590,0.000000,0.460000,11,-17,11.161495,-17.399372,11.161495,-17.399372,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.148967,-6.687298,80.031670,94.112361,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541605,1.406597,0.154010,0.013933,0.500509,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.245226,tube-mpc,0,-126.340000,54.885000,-9.898079,-2.430495,-10.310000,-2.515000,0.411921,0.084505,5.458569,-2.714037,0.030495,-2.714037,5.458569,0.030000,0.160000,6,28,6.114623,28.272873,6.114623,28.272873,0.000000,-0.672244,0.000000,64.000000,0.000000,0.000000,-82.285127,-8.012317,92.214192,103.129656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563488,1.422019,0.189406,0.015768,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.255147,tube-mpc,0,-126.340000,54.885000,-9.833548,-2.524372,-10.250000,-2.595000,0.416452,0.070628,5.153621,-10.581696,0.091484,-10.581696,5.153621,0.030000,0.090000,6,73,6.305267,98.687677,6.305267,98.687677,0.000000,-26.087049,0.000000,64.000000,0.000000,0.000000,-78.663489,-9.818149,96.127171,110.423908,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549695,1.415146,0.203152,0.015842,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.265110,tube-mpc,0,-126.340000,54.885000,-9.769420,-2.619885,-10.190000,-2.745000,0.420580,0.125115,6.068465,-17.717479,-0.091484,-17.717479,6.068465,0.030000,0.390000,-4,107,-4.097934,106.750000,-4.097934,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-76.751348,-9.209295,96.458294,114.112772,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539640,1.406732,0.198530,0.014571,0.500359,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.275137,tube-mpc,0,-126.340000,54.885000,-9.705484,-2.717293,-10.110000,-2.925000,0.404516,0.207707,7.227268,-18.632323,-0.091484,-18.632323,7.227268,0.010000,0.720000,-15,107,-14.648816,106.750000,-14.648816,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.596473,-8.346989,92.658986,113.647106,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539583,1.406154,0.208524,0.014016,0.500429,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.285224,tube-mpc,0,-126.340000,54.885000,-9.641672,-2.816626,-10.030000,-3.065000,0.388328,0.248374,6.861330,-12.472374,0.274453,-12.472374,6.861330,-0.020000,0.900000,-8,62,-7.835558,56.057889,-7.835558,56.057889,0.000000,5.692111,0.000000,64.000000,0.000000,0.000000,-72.693737,-7.936451,85.148004,107.365824,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556479,1.415150,0.317964,0.013922,0.500523,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007811,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.295225,tube-mpc,0,-126.340000,54.885000,-9.578811,-2.916454,-9.960000,-3.135000,0.381189,0.218546,6.373413,-4.238777,0.213464,-4.238777,6.373413,-0.050000,0.780000,3,17,3.425305,-6.865462,3.425305,-6.865462,0.000000,23.615462,0.000000,64.000000,0.000000,0.000000,-75.034840,-7.544846,83.267356,101.199682,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559153,1.414336,0.190013,0.014167,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007685,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.305227,tube-mpc,0,-126.340000,54.885000,-9.516237,-3.017651,-9.900000,-3.145000,0.383763,0.127349,6.129455,1.067318,0.579401,1.067318,6.129455,-0.060000,0.490000,11,-28,10.695182,-36.092208,10.695182,-36.092208,0.000000,7.842208,0.000000,64.000000,0.000000,0.000000,-78.107987,-8.328597,82.262812,98.131618,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557876,1.415823,0.175825,0.014660,0.500486,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.315224,tube-mpc,0,-126.340000,54.885000,-9.453879,-3.120159,-9.830000,-3.145000,0.376121,0.024841,5.824507,-0.274453,-0.091484,-0.274453,5.824507,-0.030000,0.110000,10,-4,10.268370,-3.809933,10.268370,-3.809933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.280151,-8.789274,88.319605,105.989938,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558337,1.416142,0.188341,0.014001,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007684,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.325225,tube-mpc,0,-126.340000,54.885000,-9.391562,-3.224074,-9.760000,-3.205000,0.368438,-0.019074,6.190445,-8.386070,-0.335443,-8.386070,6.190445,0.000000,-0.050000,1,41,0.921761,72.787644,0.921761,72.787644,0.000000,-31.597576,0.000000,64.000000,0.000000,0.000000,-75.728930,-9.520664,97.304767,112.291271,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558765,1.416665,0.176984,0.015052,0.500205,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.335231,tube-mpc,0,-126.340000,54.885000,-9.329154,-3.329409,-9.690000,-3.355000,0.360846,0.025591,6.861330,-17.961438,0.640391,-17.961438,6.861330,0.000000,0.080000,-8,86,-8.470239,106.750000,-8.470239,106.750000,0.000000,-20.559933,0.000000,64.000000,0.000000,0.000000,-71.168540,-8.186171,104.645652,122.729058,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558176,1.415143,0.212642,0.015532,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.345144,tube-mpc,0,-126.340000,54.885000,-9.267156,-3.435080,-9.620000,-3.555000,0.352844,0.119920,7.410237,-23.084564,0.274453,-23.084564,7.410237,-0.050000,0.450000,-9,107,-9.382104,106.750000,-9.382104,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.030076,-4.690363,106.619255,128.682836,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548830,1.418908,0.211857,0.014879,0.500243,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007701,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.355230,tube-mpc,0,-126.340000,54.885000,-9.203762,-3.543943,-9.530000,-3.775000,0.326238,0.231057,7.959143,-21.437845,-0.152474,-21.437845,7.959143,-0.050000,0.730000,-16,107,-16.024794,106.750000,-16.024794,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.104134,0.422804,109.120533,134.156481,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558147,1.416724,0.252146,0.014647,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007748,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.365228,tube-mpc,0,-126.340000,54.885000,-9.140488,-3.653150,-9.460000,-3.925000,0.319512,0.271850,7.654195,-13.631176,0.091484,-13.631176,7.654195,-0.060000,0.900000,-10,62,-9.768321,56.183402,-9.768321,56.183402,0.000000,5.566598,0.000000,64.000000,0.000000,0.000000,-70.569432,3.862921,108.155288,133.525781,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556176,1.415139,0.317094,0.014528,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007810,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.375223,tube-mpc,0,-126.340000,54.885000,-9.076671,-3.763584,-9.380000,-3.995000,0.303329,0.231416,7.349247,-4.116798,0.518412,-4.116798,7.349247,-0.090000,0.780000,1,17,0.503701,-17.964112,0.503701,-17.964112,0.000000,34.714112,0.000000,64.000000,0.000000,0.000000,-74.881518,5.246637,110.082075,130.140646,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558593,1.417008,0.176658,0.015073,0.500388,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.385136,tube-mpc,0,-126.340000,54.885000,-9.012700,-3.874306,-9.300000,-4.005000,0.287300,0.130694,6.739351,2.287110,0.396432,2.287110,6.739351,-0.100000,0.480000,11,-28,10.588139,-55.754768,10.588139,-55.754768,0.000000,27.504768,0.000000,64.000000,0.000000,0.000000,-78.305649,3.034870,102.759513,123.323571,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539866,1.408816,0.140164,0.013839,0.500428,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.395100,tube-mpc,0,-126.340000,54.885000,-8.947591,-3.986749,-9.230000,-3.995000,0.282409,0.008251,6.739351,1.067318,0.579401,1.067318,6.739351,-0.060000,0.070000,8,-23,7.740916,-23.247484,7.740916,-23.247484,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-78.227649,0.384864,98.365107,122.805704,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541554,1.409141,0.137970,0.014267,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.405223,tube-mpc,0,-126.340000,54.885000,-8.880488,-4.102108,-9.160000,-4.035000,0.279512,-0.067108,7.227268,-7.044299,0.335443,-7.044299,7.227268,-0.050000,0.000000,1,22,1.058299,41.534307,1.058299,41.534307,0.000000,-19.781792,0.000000,64.000000,0.000000,0.000000,-73.802868,-2.105814,110.696247,129.634466,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557061,1.416654,0.179416,0.014996,0.500461,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.415229,tube-mpc,0,-126.340000,54.885000,-8.813099,-4.217163,-9.080000,-4.165000,0.266901,-0.052163,8.142112,-17.168573,0.335443,-17.168573,8.142112,-0.060000,-0.030000,-9,67,-8.505139,106.750000,-8.505139,106.750000,0.000000,-39.997484,0.000000,64.000000,0.000000,0.000000,-67.331443,-1.655899,120.084777,141.611334,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557588,1.416340,0.224275,0.013511,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007718,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.425115,tube-mpc,0,-126.340000,54.885000,-8.745358,-4.331783,-9.000000,-4.385000,0.254642,0.053217,8.081122,-25.951076,0.091484,-25.951076,8.081122,-0.060000,0.250000,-10,107,-10.282494,106.750000,-10.282494,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-62.935506,3.635340,123.201343,145.289928,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552098,1.409250,0.181397,0.014716,0.500529,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.435222,tube-mpc,0,-126.340000,54.885000,-8.674805,-4.449842,-8.900000,-4.645000,0.225195,0.195158,8.752008,-28.146701,-0.091484,-28.146701,8.752008,-0.090000,0.640000,-15,107,-14.957322,106.750000,-14.957322,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-63.102031,10.989808,126.701323,154.459990,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558116,1.418158,0.260867,0.015318,0.500191,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007759,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.445098,tube-mpc,0,-126.340000,54.885000,-8.604481,-4.565985,-8.810000,-4.885000,0.205519,0.319015,8.325081,-23.450502,0.518412,-23.450502,8.325081,-0.110000,0.970000,-9,107,-8.874934,106.750000,-8.874934,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.387447,19.818254,133.194211,166.792338,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540287,1.409055,0.270944,0.014008,0.500345,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.455222,tube-mpc,0,-126.340000,54.885000,-8.530888,-4.685720,-8.720000,-5.055000,0.189112,0.369280,8.447060,-14.424041,0.213464,-14.424041,8.447060,-0.090000,0.970000,-9,62,-8.611908,57.153733,-8.611908,57.153733,0.000000,4.596267,0.000000,64.000000,0.000000,0.000000,-68.507477,25.704569,140.267576,174.418307,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556578,1.416429,0.341947,0.014802,0.500173,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007837,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.465223,tube-mpc,0,-126.340000,54.885000,-8.456590,-4.804586,-8.640000,-5.135000,0.183410,0.330414,8.203101,-5.153621,0.274453,-5.153621,8.203101,-0.130000,0.840000,4,17,3.771186,-13.075043,3.771186,-13.075043,0.000000,29.825043,0.000000,64.000000,0.000000,0.000000,-71.802949,27.224329,141.912366,176.292996,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556437,1.416360,0.175596,0.014568,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007670,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.475117,tube-mpc,0,-126.340000,54.885000,-8.381439,-4.922639,-8.560000,-5.145000,0.178561,0.222361,7.349247,0.884349,0.518412,0.884349,7.349247,-0.010000,0.500000,1,-28,1.000545,-44.087433,1.000545,-44.087433,0.000000,15.837433,0.000000,64.000000,0.000000,0.000000,-75.255252,22.603086,135.396842,167.748127,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540447,1.545303,0.200792,0.025481,0.500767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.485048,tube-mpc,0,-126.340000,54.885000,-8.304285,-5.041477,-8.490000,-5.155000,0.185715,0.113523,6.922320,-0.579401,0.945339,-0.579401,6.922320,-0.010000,0.130000,8,-11,7.832312,-10.876191,7.832312,-10.876191,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.198807,15.243876,133.863573,166.609914,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578000,1.519046,0.208309,0.018586,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007834,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.495106,tube-mpc,0,-126.340000,54.885000,-8.224314,-5.162066,-8.410000,-5.215000,0.185686,0.052934,7.227268,-8.203101,0.457422,-8.203101,7.227268,-0.060000,0.000000,12,34,12.171257,58.589939,12.171257,58.589939,0.000000,-24.466130,0.000000,64.000000,0.000000,0.000000,-72.271692,8.109514,135.642195,168.468481,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562241,1.785958,0.263974,0.035702,0.819950,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008479,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.505076,tube-mpc,0,-126.340000,54.885000,-8.143179,-5.281683,-8.340000,-5.365000,0.196821,0.083317,7.288257,-18.205396,0.396432,-18.205396,7.288257,-0.030000,0.050000,8,79,8.098679,106.750000,8.098679,106.750000,0.000000,-27.626191,0.000000,64.000000,0.000000,0.000000,-69.211570,6.422372,138.486244,169.867086,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552626,1.513244,0.220566,0.019877,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007815,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.515047,tube-mpc,0,-126.340000,54.885000,-8.060122,-5.401272,-8.260000,-5.585000,0.199878,0.183728,8.020133,-25.097221,0.030495,-25.097221,8.020133,0.020000,0.380000,-5,107,-4.767392,106.750000,-4.767392,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.391691,11.082325,137.735275,165.280091,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567883,1.675918,0.253583,0.027473,0.500617,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008035,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.525067,tube-mpc,0,-126.340000,54.885000,-7.974702,-5.521254,-8.170000,-5.845000,0.195298,0.323746,8.020133,-25.463159,0.701380,-25.463159,8.020133,-0.020000,0.740000,0,107,0.084835,106.750000,0.084835,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.167296,18.295085,136.151516,165.956124,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549156,1.565192,0.317683,0.020991,0.504767,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007966,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.535095,tube-mpc,0,-126.340000,54.885000,-7.887207,-5.641014,-8.080000,-6.065000,0.192793,0.423986,8.752008,-20.401022,0.396432,-20.401022,8.752008,-0.030000,0.930000,-2,107,-1.905416,106.750000,-1.905416,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.814480,26.493399,142.196800,179.475083,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548270,1.442832,0.231650,0.012761,0.501696,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007743,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.545131,tube-mpc,0,-126.340000,54.885000,-7.797643,-5.760364,-8.000000,-6.205000,0.202357,0.444636,8.447060,-12.716332,0.762370,-12.716332,8.447060,-0.030000,1.000000,6,62,6.116699,48.922277,6.116699,48.922277,0.000000,12.827723,0.000000,64.000000,0.000000,0.000000,-66.857289,31.140122,144.119173,180.244650,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544603,1.429316,0.286555,0.011179,0.500435,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.555117,tube-mpc,0,-126.340000,54.885000,-7.706516,-5.878492,-7.910000,-6.275000,0.203484,0.396508,8.630029,-3.262944,0.518412,-3.262944,8.630029,-0.020000,0.840000,10,17,9.585431,-19.770095,9.585431,-19.770095,0.000000,36.520095,0.000000,64.000000,0.000000,0.000000,-69.478870,30.721168,144.011695,181.718840,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540508,1.409397,0.141894,0.011650,0.500484,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.565113,tube-mpc,0,-126.340000,54.885000,-7.613305,-5.995944,-7.830000,-6.285000,0.216695,0.289056,8.630029,1.250287,0.945339,1.250287,8.630029,0.010000,0.510000,12,-28,11.585242,-37.880323,11.585242,-37.880323,0.000000,9.630323,0.000000,64.000000,0.000000,0.000000,-71.602117,23.752219,140.971791,176.387638,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555141,1.410939,0.138222,0.013398,0.500180,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007623,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.575226,tube-mpc,0,-126.340000,54.885000,-7.517016,-6.113774,-7.730000,-6.285000,0.212984,0.171226,9.056956,-0.945339,1.128308,-0.945339,9.056956,0.040000,0.120000,6,4,6.134606,3.501203,6.134606,3.501203,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.046598,14.992310,138.291145,171.364478,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559400,1.424934,0.177707,0.014594,0.500154,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.585226,tube-mpc,0,-126.340000,54.885000,-7.419849,-6.229163,-7.630000,-6.355000,0.210151,0.125837,10.276748,-9.849821,0.762370,-9.849821,10.276748,0.030000,0.030000,-4,49,-4.414160,83.183557,-4.414160,83.183557,0.000000,-34.682354,0.000000,64.000000,0.000000,0.000000,-70.517988,5.466877,139.960783,176.003988,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558689,1.423822,0.193079,0.014699,0.500320,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.595222,tube-mpc,0,-126.340000,54.885000,-7.320830,-6.343215,-7.510000,-6.505000,0.189170,0.161785,12.106436,-18.693313,0.945339,-18.693313,12.106436,0.010000,0.190000,-21,94,-21.225354,106.750000,-21.225354,106.750000,0.000000,-13.248797,0.000000,64.000000,0.000000,0.000000,-68.094397,2.786499,134.425155,168.775017,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557929,1.424082,0.242929,0.013415,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007745,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.605221,tube-mpc,0,-126.340000,54.885000,-7.219967,-6.455823,-7.390000,-6.715000,0.170033,0.259177,12.228415,-23.267533,0.762370,-23.267533,12.228415,-0.040000,0.550000,-19,107,-18.836266,106.750000,-18.836266,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.984377,5.788263,126.424052,159.377242,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559504,1.423001,0.230544,0.014829,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.615225,tube-mpc,0,-126.340000,54.885000,-7.117302,-6.566844,-7.270000,-6.925000,0.152698,0.358156,11.618519,-21.193887,1.433256,-21.193887,11.618519,-0.070000,0.830000,-10,107,-9.867235,106.750000,-9.867235,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-68.803785,12.732444,135.458969,166.150462,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557823,1.423792,0.253782,0.014711,0.500490,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007757,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.625228,tube-mpc,0,-126.340000,54.885000,-7.012977,-6.676045,-7.150000,-7.075000,0.137023,0.398955,11.130602,-13.143259,1.250287,-13.143259,11.130602,-0.110000,0.970000,2,62,2.414949,62.199696,2.414949,62.199696,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-72.370422,18.803250,140.250326,171.090377,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558645,1.426102,0.320422,0.014285,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007826,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.635227,tube-mpc,0,-126.340000,54.885000,-6.907139,-6.783203,-7.030000,-7.145000,0.122861,0.361797,10.459717,-3.689871,0.823360,-3.689871,10.459717,-0.090000,0.840000,10,17,9.973036,-6.791861,9.973036,-6.791861,0.000000,23.991557,0.000000,64.000000,0.000000,0.000000,-75.496207,21.445595,136.489378,166.253482,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559848,1.425256,0.180128,0.015762,0.500234,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007689,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.645127,tube-mpc,0,-126.340000,54.885000,-6.800911,-6.887175,-6.920000,-7.145000,0.119089,0.257825,9.727842,2.287110,1.433256,2.287110,9.727842,-0.090000,0.510000,20,-28,20.463549,-35.148154,20.463549,-35.148154,0.000000,7.347850,0.000000,64.000000,0.000000,0.000000,-76.379104,18.049671,124.638188,152.800888,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550862,1.425236,0.179086,0.015537,0.500469,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.655221,tube-mpc,0,-126.340000,54.885000,-6.691259,-6.990830,-6.820000,-7.135000,0.128741,0.144170,10.154769,0.823360,1.250287,0.823360,10.154769,-0.050000,0.120000,15,2,14.635588,1.944809,14.635588,1.944809,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-74.941213,12.584022,113.574881,142.576841,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558718,1.422291,0.189216,0.014075,0.500422,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.665225,tube-mpc,0,-126.340000,54.885000,-6.581394,-7.091030,-6.710000,-7.175000,0.128606,0.083970,11.191592,-6.312424,1.128308,-6.312424,11.191592,0.030000,0.030000,-6,47,-6.232371,66.887875,-6.232371,66.887875,0.000000,-19.943066,0.000000,64.000000,0.000000,0.000000,-69.406787,4.847143,118.685192,151.455321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559050,1.422585,0.179533,0.014250,0.500447,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.675223,tube-mpc,0,-126.340000,54.885000,-6.470539,-7.188499,-6.590000,-7.285000,0.119461,0.096501,12.106436,-13.692166,1.189297,-13.692166,12.106436,0.020000,0.150000,-17,92,-16.822741,106.750000,-16.822741,106.750000,0.000000,-14.805191,0.000000,64.000000,0.000000,0.000000,-60.624708,1.014701,124.330704,155.775256,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558302,1.422971,0.216583,0.015055,0.500477,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.685224,tube-mpc,0,-126.340000,54.885000,-6.358767,-7.283144,-6.460000,-7.435000,0.101233,0.151856,12.655342,-17.961438,1.189297,-17.961438,12.655342,-0.040000,0.530000,-18,107,-17.725760,106.750000,-17.725760,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.273882,2.698114,121.605051,152.605041,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557351,1.420275,0.227759,0.014677,0.500452,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.695224,tube-mpc,0,-126.340000,54.885000,-6.246304,-7.374750,-6.340000,-7.585000,0.093696,0.210250,11.801488,-13.509197,1.189297,-13.509197,11.801488,-0.080000,0.820000,-5,80,-4.892314,79.606922,-4.892314,79.606922,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.912969,7.248008,122.517597,154.546882,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556897,1.422454,0.217014,0.014281,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007717,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.705031,tube-mpc,0,-126.340000,54.885000,-6.135480,-7.461507,-6.220000,-7.655000,0.084520,0.193493,10.825654,-5.153621,1.738204,-5.153621,10.825654,-0.100000,0.860000,9,35,8.915509,7.914168,8.915509,7.914168,0.000000,26.692754,0.000000,64.000000,0.000000,0.000000,-61.941493,12.360747,125.456038,153.804401,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547701,1.464992,0.166913,0.015687,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.715135,tube-mpc,0,-126.340000,54.885000,-6.020947,-7.547530,-6.110000,-7.655000,0.089053,0.107470,9.483883,3.262944,1.677214,3.262944,9.483883,-0.110000,0.640000,26,-10,26.300057,-47.601169,26.300057,-47.601169,0.000000,37.208091,0.000000,64.000000,0.000000,0.000000,-66.742779,13.040363,110.005640,133.847312,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540019,1.410269,0.150276,0.013277,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.725219,tube-mpc,0,-126.340000,54.885000,-5.906498,-7.629815,-6.010000,-7.625000,0.103502,-0.004815,9.239925,5.397580,1.982162,5.397580,9.239925,-0.010000,0.280000,19,-42,19.047408,-41.502253,19.047408,-41.502253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-69.391298,10.347219,94.696126,115.941810,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556420,1.418830,0.186402,0.014908,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.735101,tube-mpc,0,-126.340000,54.885000,-5.794409,-7.706841,-5.900000,-7.605000,0.105591,-0.101841,9.971800,0.640391,1.494245,0.640391,9.971800,0.070000,0.030000,1,3,0.616966,12.991175,0.616966,12.991175,0.000000,-9.493428,0.000000,64.000000,0.000000,0.000000,-65.487785,6.781657,97.344804,116.644665,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539705,1.410341,0.161428,0.015508,0.500223,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007632,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.745222,tube-mpc,0,-126.340000,54.885000,-5.679875,-7.781891,-5.800000,-7.655000,0.120125,-0.126891,11.191592,-7.776174,1.372266,-7.776174,11.191592,0.060000,-0.020000,-12,48,-11.924355,90.116234,-11.924355,90.116234,0.000000,-41.618487,0.000000,64.000000,0.000000,0.000000,-58.996977,3.633523,106.475119,126.672566,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556358,1.415241,0.184262,0.014165,0.500333,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.755232,tube-mpc,0,-126.340000,54.885000,-5.567113,-7.852133,-5.680000,-7.785000,0.112887,-0.067133,11.618519,-16.680656,1.250287,-16.680656,11.618519,-0.040000,0.070000,-7,93,-7.425002,106.750000,-7.425002,106.750000,0.000000,-13.252253,0.000000,64.000000,0.000000,0.000000,-54.026181,5.810225,106.674918,127.699593,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555612,1.415750,0.211555,0.014430,0.500414,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.765220,tube-mpc,0,-126.340000,54.885000,-5.455319,-7.918148,-5.560000,-7.975000,0.104681,0.056852,11.130602,-20.949928,1.494245,-20.949928,11.130602,-0.080000,0.480000,-2,107,-1.934664,106.750000,-1.934664,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.513999,12.038241,110.406503,135.762854,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558038,1.417149,0.222470,0.015451,0.500482,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007719,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.775223,tube-mpc,0,-126.340000,54.885000,-5.344322,-7.980046,-5.450000,-8.155000,0.105678,0.174954,10.093779,-16.924615,1.677214,-16.924615,10.093779,-0.080000,0.820000,5,107,5.268608,106.750000,5.268608,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-61.071169,19.924887,120.983803,147.687078,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556961,1.416530,0.248230,0.014132,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.785223,tube-mpc,0,-126.340000,54.885000,-5.234564,-8.037584,-5.350000,-8.255000,0.115436,0.217416,9.117946,-7.532216,1.311276,-7.532216,9.117946,-0.040000,0.960000,11,62,10.674064,52.751503,10.674064,52.751503,0.000000,8.998497,0.000000,64.000000,0.000000,0.000000,-67.827535,25.884583,124.628447,151.366696,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555517,1.416852,0.260550,0.013425,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.795225,tube-mpc,0,-126.340000,54.885000,-5.126236,-8.090673,-5.250000,-8.265000,0.123764,0.174327,8.630029,3.750861,1.738204,3.750861,8.630029,0.100000,0.830000,0,17,-0.109176,-29.824136,-0.109176,-29.824136,0.000000,46.574136,0.000000,64.000000,0.000000,0.000000,-74.552394,28.081094,119.856951,146.734161,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557566,1.416581,0.173317,0.013117,0.500700,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007668,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.805223,tube-mpc,0,-126.340000,54.885000,-5.019633,-8.139177,-5.170000,-8.185000,0.150367,0.045823,8.081122,10.398727,1.677214,10.398727,8.081122,0.110000,0.510000,6,-28,5.837612,-64.865728,5.837612,-64.865728,0.000000,36.615728,0.000000,64.000000,0.000000,0.000000,-77.378236,23.523388,107.198951,129.928154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557537,1.416126,0.186075,0.015379,0.500138,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.815225,tube-mpc,0,-126.340000,54.885000,-4.914935,-8.183027,-5.080000,-8.085000,0.165065,-0.098027,7.715185,9.788831,1.616224,9.788831,7.715185,0.010000,0.130000,22,-36,21.798136,-36.352928,21.798136,-36.352928,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-79.160518,17.903928,96.384529,118.694634,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554978,1.415925,0.186727,0.014196,0.500196,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007678,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.825222,tube-mpc,0,-126.340000,54.885000,-4.812473,-8.222094,-5.000000,-8.035000,0.187527,-0.187094,7.837164,2.470079,1.006328,2.470079,7.837164,0.070000,-0.010000,11,9,11.086800,31.939915,11.086800,31.939915,0.000000,-23.292843,0.000000,64.000000,0.000000,0.000000,-80.821295,15.029116,96.794609,119.539526,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556111,1.417733,0.191175,0.014878,0.500534,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007687,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.835045,tube-mpc,0,-126.340000,54.885000,-4.714160,-8.255763,-4.910000,-8.065000,0.195840,-0.190763,8.812998,-6.129455,1.006328,-6.129455,8.812998,0.100000,-0.020000,-7,54,-6.960737,106.750000,-6.960737,106.750000,0.000000,-53.102928,0.000000,64.000000,0.000000,0.000000,-79.514084,13.253537,100.149825,122.255895,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571102,1.567564,0.259536,0.019443,0.500785,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007927,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.845071,tube-mpc,0,-126.340000,54.885000,-4.616480,-8.285226,-4.820000,-8.185000,0.203520,-0.100226,8.934977,-14.485031,1.616224,-14.485031,8.934977,0.030000,0.080000,-4,99,-3.887156,106.750000,-3.887156,106.750000,0.000000,-8.102928,0.000000,64.000000,0.000000,0.000000,-75.761664,16.314743,100.037797,122.240897,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552259,1.697193,0.269357,0.030752,0.500565,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008059,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.855046,tube-mpc,0,-126.340000,54.885000,-4.522211,-8.309559,-4.720000,-8.355000,0.197789,0.045441,8.508050,-18.998261,1.006328,-18.998261,8.508050,-0.030000,0.520000,2,107,1.554198,106.750000,1.554198,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-77.236064,22.056707,112.483959,133.785467,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.572046,1.569425,0.353076,0.017376,0.500517,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008022,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.865111,tube-mpc,0,-126.340000,54.885000,-4.430288,-8.329017,-4.630000,-8.515000,0.199712,0.185983,7.288257,-14.119093,1.128308,-14.119093,7.288257,-0.010000,0.840000,5,107,5.047849,106.750000,5.047849,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.273928,29.412226,123.984855,147.721621,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550502,1.779265,0.346215,0.040492,0.501226,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.875032,tube-mpc,0,-126.340000,54.885000,-4.343044,-8.343142,-4.560000,-8.595000,0.216956,0.251858,6.251434,-5.397580,0.640391,-5.397580,6.251434,-0.020000,0.970000,15,79,15.297914,78.821629,15.297914,78.821629,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-87.387392,34.511601,127.521857,151.642312,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563382,1.461734,0.253613,0.017155,0.500771,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007805,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.885072,tube-mpc,0,-126.340000,54.885000,-4.258405,-8.352287,-4.500000,-8.585000,0.241595,0.232713,4.787684,5.214611,1.006328,5.214611,4.787684,0.040000,0.910000,23,34,22.502059,-0.885309,22.502059,-0.885309,0.000000,34.706938,0.000000,64.000000,0.000000,0.000000,-92.544696,35.338527,127.045561,150.924607,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554192,1.623631,0.203904,0.016443,0.500270,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007906,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.895120,tube-mpc,0,-126.340000,54.885000,-4.177589,-8.356224,-4.440000,-8.485000,0.262411,0.128776,4.665705,13.143259,1.189297,13.143259,4.665705,0.090000,0.650000,18,-11,18.287470,-49.379961,18.287470,-49.379961,0.000000,38.201590,0.000000,64.000000,0.000000,0.000000,-95.187181,30.034359,115.225967,137.195263,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548023,1.431335,0.154363,0.013026,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007652,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.905133,tube-mpc,0,-126.340000,54.885000,-4.101154,-8.354941,-4.390000,-8.345000,0.288846,-0.009941,5.702528,14.789979,0.884349,14.789979,5.702528,0.150000,0.280000,1,-40,0.580322,-39.866821,0.580322,-39.866821,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-93.505183,21.097006,103.733712,128.771328,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542013,1.425235,0.157999,0.013169,0.500146,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007643,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.915097,tube-mpc,0,-126.340000,54.885000,-4.029369,-8.348495,-4.330000,-8.225000,0.300631,-0.123495,6.373413,8.752008,0.213464,8.752008,6.373413,0.090000,0.030000,-4,5,-3.552920,24.863883,-3.552920,24.863883,0.000000,-19.730704,0.000000,64.000000,0.000000,0.000000,-86.607507,13.451160,110.991776,136.852766,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537837,1.426739,0.154336,0.013881,0.500179,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007637,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.925130,tube-mpc,0,-126.340000,54.885000,-3.961589,-8.336799,-4.260000,-8.205000,0.298411,-0.131799,5.397580,-0.884349,0.701380,-0.884349,5.397580,0.020000,-0.010000,5,50,5.430982,106.750000,5.430982,106.750000,0.000000,-56.616821,0.000000,64.000000,0.000000,0.000000,-81.556819,9.469215,111.780285,143.234499,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540242,1.411991,0.187182,0.013415,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007657,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.935237,tube-mpc,0,-126.340000,54.885000,-3.898085,-8.319749,-4.210000,-8.265000,0.311915,-0.054749,4.421746,-10.215758,1.006328,-10.215758,4.421746,0.000000,0.090000,12,95,12.355665,106.750000,12.355665,106.750000,0.000000,-11.616821,0.000000,64.000000,0.000000,0.000000,-80.482076,13.441385,115.640739,140.917754,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.569890,1.424447,0.217762,0.015434,0.500166,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007735,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.945092,tube-mpc,0,-126.340000,54.885000,-3.840947,-8.298055,-4.160000,-8.405000,0.319053,0.106945,4.055809,-15.155916,0.701380,-15.155916,4.055809,0.030000,0.510000,6,107,6.076826,106.750000,6.076826,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-81.436551,21.056408,120.376000,145.125160,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539793,1.488154,0.262194,0.021029,0.500430,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.955133,tube-mpc,0,-126.340000,54.885000,-3.787762,-8.270842,-4.120000,-8.525000,0.332238,0.254158,2.531068,-11.679509,0.335443,-11.679509,2.531068,0.060000,0.830000,8,107,8.127936,106.750000,8.127936,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-82.651268,29.866925,124.458702,151.699942,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545252,1.443176,0.220577,0.014102,0.500286,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.965133,tube-mpc,0,-126.340000,54.885000,-3.739996,-8.238659,-4.090000,-8.585000,0.350004,0.346341,1.738204,-3.201954,0.335443,-3.201954,1.738204,0.050000,0.960000,14,107,13.890551,106.750000,13.890551,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-85.577734,35.782600,130.281597,158.181957,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.542497,1.419255,0.207244,0.014309,0.500380,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007688,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.975131,tube-mpc,0,-126.340000,54.885000,-3.697573,-8.201472,-4.070000,-8.545000,0.372427,0.343528,1.128308,7.959143,0.213464,7.959143,1.128308,0.070000,1.020000,17,62,16.946195,20.174471,16.946195,20.174471,0.000000,41.575529,0.000000,64.000000,0.000000,0.000000,-88.636460,34.792286,130.147245,154.679849,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538259,1.441955,0.276385,0.014544,0.500445,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.985225,tube-mpc,0,-126.340000,54.885000,-3.660277,-8.158907,-4.050000,-8.395000,0.389723,0.236093,0.579401,18.449355,0.579401,18.449355,0.579401,0.100000,0.860000,18,17,17.819257,-59.145175,17.819257,-59.145175,0.000000,75.895175,0.000000,64.000000,0.000000,0.000000,-90.378936,26.785824,123.756011,152.225113,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558288,1.423507,0.189321,0.015102,0.500501,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
15.995224,tube-mpc,0,-126.340000,54.885000,-3.628937,-8.111858,-4.040000,-8.175000,0.411063,0.063142,0.823360,22.901596,0.823360,22.901596,0.823360,0.130000,0.530000,10,-28,10.473750,-79.910612,10.473750,-79.910612,0.000000,51.660612,0.000000,64.000000,0.000000,0.000000,-89.255673,13.171698,109.533250,146.448591,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557295,1.423330,0.190310,0.014050,0.500433,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.005228,tube-mpc,0,-126.340000,54.885000,-3.603256,-8.060003,-4.030000,-7.965000,0.426744,-0.095003,0.884349,20.949928,0.457422,20.949928,0.884349,0.110000,0.140000,8,-41,8.090802,-41.402932,8.090802,-41.402932,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-84.057891,0.378610,109.855035,145.491359,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560529,1.424337,0.188374,0.014311,0.500184,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.015227,tube-mpc,0,-126.340000,54.885000,-3.583342,-8.003499,-4.010000,-7.815000,0.426658,-0.188499,0.823360,11.374561,0.701380,11.374561,0.823360,0.080000,-0.010000,4,4,3.785494,45.109250,3.785494,45.109250,0.000000,-41.512181,0.000000,64.000000,0.000000,0.000000,-78.206419,-7.251426,116.522272,147.917759,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558867,1.424207,0.192100,0.014653,0.500456,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.025222,tube-mpc,0,-126.340000,54.885000,-3.569247,-7.942451,-4.000000,-7.765000,0.430753,-0.177451,1.128308,-0.457422,0.213464,-0.457422,1.128308,0.060000,-0.030000,-5,49,-5.230432,106.750000,-5.230432,106.750000,0.000000,-58.152932,0.000000,64.000000,0.000000,0.000000,-73.405451,-8.312289,119.352370,150.989117,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556935,1.421554,0.215102,0.014002,0.500174,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007714,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.035228,tube-mpc,0,-126.340000,54.885000,-3.561002,-7.876881,-3.990000,-7.835000,0.428998,-0.041881,0.335443,-11.984457,0.213464,-11.984457,0.335443,-0.030000,0.040000,38,94,38.228853,106.750000,38.228853,106.750000,0.000000,-13.152932,0.000000,64.000000,0.000000,0.000000,-68.898345,0.120574,114.774426,142.578355,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559727,1.423634,0.227420,0.015284,0.500284,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007733,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.045225,tube-mpc,0,-126.340000,54.885000,-3.558653,-7.807055,-3.980000,-7.995000,0.421347,0.187945,-0.945339,-18.876282,0.030495,-18.876282,-0.945339,0.090000,0.450000,50,107,49.901868,106.750000,49.901868,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-71.559603,12.374346,125.143843,153.380094,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559225,1.432746,0.256514,0.016930,0.500475,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.055107,tube-mpc,0,-126.340000,54.885000,-3.562125,-7.733923,-3.980000,-8.165000,0.417875,0.431077,0.091484,-16.741646,-0.335443,-16.741646,0.091484,0.280000,0.800000,5,107,-25.813370,106.750000,-25.813370,106.750000,30.715237,0.000000,0.000000,64.000000,0.000000,0.000000,-74.462039,25.693021,128.532453,160.905816,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537943,1.413447,0.290476,0.015254,0.500439,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007763,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.065223,tube-mpc,0,-126.340000,54.885000,-3.571633,-7.654989,-3.970000,-8.285000,0.398367,0.630011,2.043152,-8.691018,0.091484,-8.691018,2.043152,0.210000,0.960000,-40,107,-62.399982,106.750000,-62.399982,106.750000,22.301849,0.000000,0.000000,64.000000,0.000000,0.000000,-72.151923,34.918730,126.500861,159.443652,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556588,1.421657,0.312328,0.015805,0.500468,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.075227,tube-mpc,0,-126.340000,54.885000,-3.586932,-7.573033,-3.940000,-8.295000,0.353068,0.721967,2.348100,2.043152,0.518412,2.043152,2.348100,-0.040000,1.020000,-44,107,-44.016608,106.750000,-44.016608,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.573143,38.324026,125.318923,154.970143,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557289,1.422125,0.264578,0.013767,0.500382,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.085224,tube-mpc,0,-126.340000,54.885000,-3.608027,-7.487427,-3.930000,-8.205000,0.321973,0.717573,-0.274453,13.387218,0.579401,13.387218,-0.274453,-0.100000,1.030000,-18,62,-18.453705,50.486556,-18.453705,50.486556,0.000000,11.263444,0.000000,64.000000,0.000000,0.000000,-66.248461,33.152557,140.951213,175.722114,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556212,1.422981,0.330610,0.014096,0.500518,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007831,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.095224,tube-mpc,0,-126.340000,54.885000,-3.634866,-7.398272,-3.940000,-8.015000,0.305134,0.616728,-2.470079,22.779616,0.274453,22.779616,-2.470079,-0.160000,0.860000,7,17,6.589484,-19.613926,6.589484,-19.613926,0.000000,36.363926,0.000000,64.000000,0.000000,0.000000,-66.532848,21.207590,136.843927,174.531082,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557767,1.421360,0.188622,0.015874,0.500195,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.105107,tube-mpc,0,-126.340000,54.885000,-3.666944,-7.306870,-3.960000,-7.745000,0.293056,0.438130,-4.726694,26.926909,0.457422,26.926909,-4.726694,-0.120000,0.510000,19,-28,18.555039,-37.938898,18.555039,-37.938898,0.000000,9.688898,0.000000,64.000000,0.000000,0.000000,-63.270427,7.244906,119.615191,159.237540,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557329,1.426827,0.188228,0.013896,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.115229,tube-mpc,0,-126.340000,54.885000,-3.705407,-7.210065,-4.010000,-7.505000,0.304593,0.294935,-6.495393,23.206544,0.213464,23.206544,-6.495393,-0.090000,0.140000,26,13,26.345125,13.109772,26.345125,13.109772,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-55.769757,-4.256184,110.042876,152.840497,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558187,1.423391,0.190260,0.014276,0.500431,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.125229,tube-mpc,0,-126.340000,54.885000,-3.748856,-7.111447,-4.070000,-7.335000,0.321144,0.223553,-7.166278,12.655342,-0.579401,12.655342,-7.166278,-0.030000,0.060000,18,58,18.246922,104.347697,18.246922,104.347697,0.000000,-46.237925,0.000000,64.000000,0.000000,0.000000,-45.236447,-14.663610,113.938050,157.755946,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557418,1.441167,0.231560,0.017433,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007755,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.135070,tube-mpc,0,-126.340000,54.885000,-3.796751,-7.011717,-4.130000,-7.265000,0.333249,0.253283,-5.336590,1.616224,-0.884349,1.616224,-5.336590,0.080000,0.260000,-19,103,-18.524215,106.750000,-18.524215,106.750000,0.000000,-3.640228,0.000000,64.000000,0.000000,0.000000,-33.989312,-17.285368,124.085324,160.080155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562056,1.734978,0.249728,0.030980,0.500698,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008090,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.145037,tube-mpc,0,-126.340000,54.885000,-3.850287,-6.908207,-4.170000,-7.265000,0.319713,0.356793,-4.238777,-3.872840,-0.762370,-3.872840,-4.238777,0.010000,0.620000,-29,107,-28.592504,106.750000,-28.592504,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-23.349986,-13.004338,118.311157,145.290404,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554641,1.760828,0.387357,0.044807,0.502482,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008261,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.155038,tube-mpc,0,-126.340000,54.885000,-3.908909,-6.802026,-4.210000,-7.285000,0.301091,0.482974,-3.994819,-1.982162,-0.030495,-1.982162,-3.994819,-0.060000,0.890000,-29,107,-29.387358,106.750000,-29.387358,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.337667,-5.441309,113.779068,140.093194,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.578651,1.653511,0.350170,0.035584,0.500759,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.165071,tube-mpc,0,-126.340000,54.885000,-3.972444,-6.693394,-4.240000,-7.265000,0.267556,0.571606,-4.238777,3.811850,0.091484,3.811850,-4.238777,-0.100000,0.990000,-28,107,-28.258977,106.750000,-28.258977,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.003439,1.417291,109.813920,137.774855,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559040,1.736886,0.327433,0.041001,0.501093,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008176,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.175071,tube-mpc,0,-126.340000,54.885000,-4.040253,-6.583245,-4.270000,-7.185000,0.229747,0.601755,-3.811850,10.459717,-0.701380,10.459717,-3.811850,-0.160000,1.020000,-29,82,-29.158538,81.997741,-29.158538,81.997741,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-19.301938,3.642739,109.247842,137.517857,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561386,1.717770,0.476121,0.036077,0.500820,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008304,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.185072,tube-mpc,0,-126.340000,54.885000,-4.112299,-6.471450,-4.310000,-7.045000,0.197701,0.573550,-4.421746,18.083417,-0.823360,18.083417,-4.421746,-0.220000,0.950000,-20,37,-19.634412,23.090557,-19.634412,23.090557,0.000000,13.907184,0.000000,64.000000,0.000000,0.000000,-18.028268,-0.117351,102.920911,133.388258,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,6.339990,1.809270,0.248954,0.034849,0.500972,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008944,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.195071,tube-mpc,0,-126.340000,54.885000,-4.188302,-6.358272,-4.360000,-6.845000,0.171698,0.486728,-6.678361,21.437845,0.030495,21.437845,-6.678361,-0.160000,0.700000,-11,9,-10.896856,8.906416,-10.896856,8.906416,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-15.911862,-5.487490,91.843378,118.079983,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564710,1.792071,0.241284,0.036046,0.501005,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008145,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.205046,tube-mpc,0,-126.340000,54.885000,-4.267790,-6.244220,-4.430000,-6.635000,0.162210,0.390780,-8.020133,17.351542,0.335443,17.351542,-8.020133,-0.220000,0.390000,5,54,4.854199,60.886321,4.854199,60.886321,0.000000,-6.979905,0.000000,64.000000,0.000000,0.000000,-12.464586,-8.789951,85.047469,107.826103,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,7.104141,1.890662,0.237233,0.039085,0.501094,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.009786,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.215041,tube-mpc,0,-126.340000,54.885000,-4.350819,-6.129026,-4.500000,-6.515000,0.149181,0.385974,-7.959143,10.276748,-0.640391,10.276748,-7.959143,-0.180000,0.330000,-6,99,-5.568046,106.750000,-5.568046,106.750000,0.000000,-7.843584,0.000000,64.000000,0.000000,0.000000,-8.746585,-12.532682,80.367900,107.258677,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.678845,1.737299,0.269915,0.035574,0.501187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008236,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.225090,tube-mpc,0,-126.340000,54.885000,-4.437401,-6.012526,-4.560000,-6.445000,0.122599,0.432474,-6.434403,3.445913,-1.067318,3.445913,-6.434403,-0.130000,0.610000,-33,107,-32.645247,106.750000,-32.645247,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-4.574801,-16.448769,75.480260,109.407704,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.577791,1.760921,0.341465,0.036543,0.500918,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008228,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.235792,tube-mpc,0,-126.340000,54.885000,-4.532651,-5.887993,-4.620000,-6.395000,0.087349,0.507007,-5.885497,3.262944,-0.762370,3.262944,-5.885497,-0.160000,0.870000,-41,107,-40.933598,106.750000,-40.933598,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-0.266667,-18.070315,69.728697,101.601081,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.585435,1.722227,0.290147,0.019933,0.500612,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008130,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.245030,tube-mpc,0,-126.340000,54.885000,-4.617078,-5.780340,-4.680000,-6.335000,0.062922,0.554660,-6.495393,6.678361,-0.335443,6.678361,-6.495393,-0.290000,1.020000,-22,107,-22.135048,106.749999,-22.135048,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,2.724697,-19.859777,72.868838,103.963883,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556093,1.711901,0.300559,0.026095,0.501043,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008104,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.255058,tube-mpc,0,-126.340000,54.885000,-4.710690,-5.663563,-4.740000,-6.245000,0.029310,0.581437,-7.715185,11.069613,-0.518412,11.069613,-7.715185,-0.290000,1.010000,-13,77,-12.895997,77.259457,-12.895997,77.259457,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,4.751009,-22.012732,74.668984,101.636848,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562305,1.481699,0.202534,0.014144,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007767,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.265130,tube-mpc,0,-126.340000,54.885000,-4.806403,-5.546608,-4.820000,-6.095000,0.013597,0.548392,-8.752008,16.314719,-0.701380,16.314719,-8.752008,-0.250000,0.890000,-8,40,-8.354773,39.871342,-8.354773,39.871342,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,9.109906,-24.479114,67.013269,91.216733,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.547915,1.417014,0.148136,0.012382,0.500312,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.275239,tube-mpc,0,-126.340000,54.885000,-4.903794,-5.429797,-4.910000,-5.915000,0.006206,0.485203,-9.056956,18.266386,-0.823360,18.266386,-9.056956,-0.180000,0.680000,-14,34,-14.012168,34.053939,-14.012168,34.053939,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,14.445159,-26.104058,61.127884,83.915449,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575323,1.424283,0.165806,0.014003,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.285223,tube-mpc,0,-126.340000,54.885000,-5.000875,-5.315259,-4.990000,-5.745000,-0.010875,0.429741,-9.300914,14.607010,-0.396432,14.607010,-9.300914,-0.180000,0.460000,-14,77,-14.063650,77.310705,-14.063650,77.310705,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,22.453877,-27.277670,57.192415,83.911997,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559658,1.423860,0.191622,0.015344,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007697,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.295225,tube-mpc,0,-126.340000,54.885000,-5.098628,-5.201574,-5.070000,-5.635000,-0.028628,0.433426,-8.873987,9.849821,-0.152474,9.849821,-8.873987,-0.170000,0.540000,-22,107,-21.553449,106.749997,-21.553449,106.749997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,29.323850,-30.309297,57.468120,91.511275,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558317,1.424525,0.215965,0.014356,0.500458,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007720,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.305136,tube-mpc,0,-126.340000,54.885000,-5.195557,-5.090233,-5.150000,-5.525000,-0.045557,0.434767,-7.715185,7.410237,-0.762370,7.410237,-7.715185,-0.230000,0.860000,-26,100,-25.982249,100.267016,-25.982249,100.267016,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,33.785875,-34.535959,62.624162,100.649945,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.933646,1.409165,0.228038,0.012827,0.501012,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008089,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.315233,tube-mpc,0,-126.340000,54.885000,-5.293966,-4.978362,-5.230000,-5.415000,-0.063966,0.436638,-8.081122,10.520706,-0.396432,10.520706,-8.081122,-0.250000,0.910000,-19,68,-19.486369,68.156293,-19.486369,68.156293,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,37.811702,-38.452531,63.170039,100.452411,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558312,1.424518,0.220087,0.014475,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.325222,tube-mpc,0,-126.340000,54.885000,-5.390557,-4.869476,-5.300000,-5.285000,-0.090557,0.415524,-8.264091,13.997114,-0.335443,13.997114,-8.264091,-0.250000,0.810000,-16,43,-16.377161,43.041562,-16.377161,43.041562,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.765782,-40.758989,59.939987,91.733522,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557452,1.421219,0.177320,0.013604,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.335139,tube-mpc,0,-126.340000,54.885000,-5.485269,-4.763369,-5.380000,-5.135000,-0.105269,0.371631,-8.569039,16.375708,-0.274453,16.375708,-8.569039,-0.220000,0.620000,-15,33,-14.960812,33.212072,-14.960812,33.212072,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.719616,-42.012901,55.874831,83.892930,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538865,1.409409,0.143009,0.014852,0.500141,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007611,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.345230,tube-mpc,0,-126.340000,54.885000,-5.579991,-4.657672,-5.460000,-4.995000,-0.119991,0.337328,-8.081122,13.082270,-1.067318,13.082270,-8.081122,-0.230000,0.440000,-17,70,-16.773032,70.248217,-16.773032,70.248217,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.776352,-42.108687,56.231949,81.586373,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.568698,1.417967,0.174044,0.013962,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007681,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.355107,tube-mpc,0,-126.340000,54.885000,-5.670656,-4.556655,-5.530000,-4.885000,-0.140656,0.328345,-8.142112,8.081122,-0.579401,8.081122,-8.142112,-0.190000,0.510000,-22,103,-21.755899,103.095472,-21.755899,103.095472,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.296331,-44.146836,54.884705,85.342654,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539333,1.410053,0.177767,0.015394,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.365135,tube-mpc,0,-126.340000,54.885000,-5.760203,-4.456774,-5.600000,-4.805000,-0.160203,0.348226,-7.349247,5.214611,-0.030495,5.214611,-7.349247,-0.200000,0.770000,-27,103,-26.959657,103.259279,-26.959657,103.259279,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.050560,-47.361216,58.341314,92.486659,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539410,1.408901,0.228618,0.014688,0.500351,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007696,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.375220,tube-mpc,0,-126.340000,54.885000,-5.847268,-4.359259,-5.670000,-4.735000,-0.177268,0.375741,-6.983309,7.654195,-0.030495,7.654195,-6.983309,-0.270000,0.920000,-18,69,-18.061563,69.056357,-18.061563,69.056357,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.428327,-50.289250,57.021976,92.088343,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557970,1.417954,0.290815,0.013682,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.385106,tube-mpc,0,-126.340000,54.885000,-5.929263,-4.266733,-5.730000,-4.615000,-0.199263,0.348267,-7.471226,13.204249,-0.335443,13.204249,-7.471226,-0.230000,0.830000,-14,24,-13.677570,24.327431,-13.677570,24.327431,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.229057,-51.360994,55.152678,85.298864,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538839,1.409120,0.145373,0.014543,0.500210,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.395107,tube-mpc,0,-126.340000,54.885000,-6.008400,-4.176414,-5.800000,-4.485000,-0.208400,0.308586,-7.044299,13.509197,-0.945339,13.509197,-7.044299,-0.200000,0.540000,-16,39,-15.891641,38.816763,-15.891641,38.816763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.038707,-49.724477,58.603783,80.774981,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539831,1.407171,0.133976,0.013177,0.500120,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007599,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.405103,tube-mpc,0,-126.340000,54.885000,-6.083238,-4.089625,-5.860000,-4.375000,-0.223238,0.285375,-6.800341,10.032790,-0.335443,10.032790,-6.800341,-0.200000,0.410000,-15,74,-14.733675,74.170073,-14.733675,74.170073,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.415718,-49.566584,52.697067,77.815530,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540175,1.410425,0.135792,0.014240,0.500361,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007605,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.415224,tube-mpc,0,-126.340000,54.885000,-6.154238,-4.005482,-5.920000,-4.305000,-0.234238,0.299518,-5.702528,4.116798,-0.274453,4.116798,-5.702528,-0.220000,0.540000,-19,107,-18.718691,106.749999,-18.718691,106.749999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.244220,-50.664278,51.486641,79.551429,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557943,1.415811,0.213394,0.014430,0.500151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.425222,tube-mpc,0,-126.340000,54.885000,-6.219231,-3.926221,-5.970000,-4.265000,-0.249231,0.338779,-4.787684,3.201954,0.274453,3.201954,-4.787684,-0.140000,0.790000,-33,96,-33.006032,95.888999,-33.006032,95.888999,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.612750,-53.342633,53.395422,85.419136,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558609,1.417791,0.237336,0.014071,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007734,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.435102,tube-mpc,0,-126.340000,54.885000,-6.278024,-3.851830,-6.020000,-4.215000,-0.258024,0.363170,-4.360757,6.068465,0.213464,6.068465,-4.360757,-0.250000,0.900000,-17,60,-16.678184,60.255121,-16.678184,60.255121,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.611681,-55.313553,49.097311,81.934397,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540378,1.406323,0.180473,0.014918,0.500454,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007647,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.445220,tube-mpc,0,-126.340000,54.885000,-6.332225,-3.779852,-6.060000,-4.125000,-0.272225,0.345148,-5.458569,9.788831,0.457422,9.788831,-5.458569,-0.220000,0.770000,-3,34,-2.582284,34.181712,-2.582284,34.181712,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.120119,-54.304114,44.465960,71.123111,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556338,1.414668,0.176695,0.014763,0.500455,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.455230,tube-mpc,0,-126.340000,54.885000,-6.379463,-3.712980,-6.110000,-4.025000,-0.269463,0.312020,-5.092632,10.398727,0.091484,10.398727,-5.092632,-0.190000,0.530000,0,42,-0.270560,42.454788,-0.270560,42.454788,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.936280,-51.040508,41.967375,60.102679,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558415,1.414805,0.176251,0.016589,0.500560,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.465220,tube-mpc,0,-126.340000,54.885000,-6.419893,-3.650670,-6.140000,-3.945000,-0.279893,0.294330,-3.140965,7.349247,-0.213464,7.349247,-3.140965,-0.140000,0.450000,-17,69,-17.363257,68.913328,-17.363257,68.913328,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.111576,-48.653263,37.847226,54.635092,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557231,1.422798,0.175829,0.015072,0.500219,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.475222,tube-mpc,0,-126.340000,54.885000,-6.453277,-3.592848,-6.160000,-3.895000,-0.293277,0.302152,-1.738204,2.287110,0.518412,2.287110,-1.738204,-0.130000,0.530000,-27,101,-26.624498,100.575301,-26.624498,100.575301,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.043391,-48.905206,37.716579,60.005898,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556498,1.416566,0.198185,0.013824,0.500396,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.485223,tube-mpc,0,-126.340000,54.885000,-6.479202,-3.539706,-6.160000,-3.875000,-0.319202,0.335294,-0.213464,0.457422,0.274453,0.457422,-0.213464,-0.160000,0.760000,-31,95,-31.370163,94.645950,-31.370163,94.645950,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.920136,-51.154563,41.750562,71.282717,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558150,1.416483,0.251635,0.014229,0.500381,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.495223,tube-mpc,0,-126.340000,54.885000,-6.497326,-3.491342,-6.160000,-3.855000,-0.337326,0.363658,0.396432,3.140965,0.396432,3.140965,0.396432,-0.240000,0.860000,-19,61,-18.702391,61.420074,-18.702391,61.420074,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.627433,-53.152607,40.209401,70.889125,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559101,1.414027,0.227629,0.014739,0.500187,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.505228,tube-mpc,0,-126.340000,54.885000,-6.507326,-3.447827,-6.160000,-3.795000,-0.347326,0.347173,0.579401,6.983309,0.274453,6.983309,0.579401,-0.230000,0.740000,-11,33,-11.051931,33.127177,-11.051931,33.127177,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,56.849190,-51.827896,33.975602,57.897396,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557079,1.416508,0.186959,0.013639,0.500315,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.515103,tube-mpc,0,-126.340000,54.885000,-6.508914,-3.409728,-6.150000,-3.725000,-0.358914,0.315272,-0.152474,6.434403,-0.335443,6.434403,-0.152474,-0.210000,0.540000,2,47,1.633841,47.029731,1.633841,47.029731,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.279016,-48.181078,35.613616,51.678666,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539978,1.405536,0.144733,0.014709,0.500511,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007610,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.525227,tube-mpc,0,-126.340000,54.885000,-6.501704,-3.375739,-6.140000,-3.675000,-0.361704,0.299261,0.030495,3.384923,0.335443,3.384923,0.030495,-0.140000,0.450000,0,75,0.428437,74.704513,0.428437,74.704513,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.257169,-44.533939,35.645710,47.887202,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560000,1.415066,0.180239,0.014823,0.500516,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.535222,tube-mpc,0,-126.340000,54.885000,-6.485530,-3.347279,-6.130000,-3.665000,-0.355530,0.317721,1.921172,-0.152474,0.091484,-0.152474,1.921172,-0.140000,0.570000,-7,91,-7.040824,90.959523,-7.040824,90.959523,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.584827,-43.317042,34.797682,50.378640,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559218,1.412373,0.199279,0.014532,0.500446,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.545222,tube-mpc,0,-126.340000,54.885000,-6.460090,-3.323917,-6.110000,-3.665000,-0.350090,0.341083,2.104141,-1.372266,0.213464,-1.372266,2.104141,-0.110000,0.730000,-3,85,-3.157735,84.672122,-3.157735,84.672122,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.296260,-43.659738,33.890865,52.417309,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558983,1.412790,0.202434,0.013805,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.555067,tube-mpc,0,-126.340000,54.885000,-6.425772,-3.305942,-6.070000,-3.665000,-0.355772,0.359058,2.714037,0.152474,0.640391,0.152474,2.714037,-0.110000,0.750000,2,67,1.797017,67.105311,1.797017,67.105311,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.532475,-43.137693,31.228324,47.093004,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557585,1.491864,0.221334,0.019955,0.500504,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007801,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.565030,tube-mpc,0,-126.340000,54.885000,-6.381463,-3.292843,-6.040000,-3.655000,-0.341463,0.362157,3.262944,2.104141,0.640391,2.104141,3.262944,-0.120000,0.840000,11,38,10.730079,37.604822,10.730079,37.604822,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.793967,-41.265538,28.484922,40.645148,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551022,1.421680,0.205896,0.015396,0.500274,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.575137,tube-mpc,0,-126.340000,54.885000,-6.326477,-3.284800,-6.000000,-3.625000,-0.326477,0.340200,3.689871,3.628881,0.030495,3.628881,3.689871,-0.110000,0.540000,19,44,19.368657,44.343981,19.368657,44.343981,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,47.827781,-37.868532,38.790576,45.438596,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541489,1.410616,0.142435,0.013814,0.500404,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.585121,tube-mpc,0,-126.340000,54.885000,-6.262067,-3.282036,-5.960000,-3.605000,-0.302067,0.322964,3.872840,0.030495,0.396432,0.030495,3.872840,-0.070000,0.450000,25,76,24.911480,76.170621,24.911480,76.170621,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.372174,-35.236996,46.415316,51.436656,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554551,1.405797,0.135380,0.013185,0.500442,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007614,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.595085,tube-mpc,0,-126.340000,54.885000,-6.187641,-3.284395,-5.900000,-3.625000,-0.287641,0.340605,5.641538,-3.567892,0.457422,-3.567892,5.641538,0.070000,0.560000,2,94,2.345362,93.986771,2.345362,93.986771,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,50.419779,-34.560405,54.292765,60.667551,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539363,1.412547,0.161021,0.014199,0.500281,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007631,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.605227,tube-mpc,0,-126.340000,54.885000,-6.101348,-3.292018,-5.830000,-3.665000,-0.271348,0.372982,7.532216,-4.299767,0.762370,-4.299767,7.532216,0.080000,0.710000,-5,85,-4.843047,85.467763,-4.843047,85.467763,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,53.338824,-36.116727,49.369084,64.397054,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561221,1.419836,0.230132,0.014988,0.500214,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.615115,tube-mpc,0,-126.340000,54.885000,-6.006900,-3.304482,-5.750000,-3.685000,-0.256900,0.380518,8.508050,-1.250287,0.701380,-1.250287,8.508050,0.100000,0.820000,-4,46,-3.535391,46.242573,-3.535391,46.242573,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.310740,-37.625872,41.397754,57.136795,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551164,1.404896,0.169905,0.014123,0.500228,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.625225,tube-mpc,0,-126.340000,54.885000,-5.899723,-3.322308,-5.660000,-3.675000,-0.239723,0.352692,8.934977,1.494245,0.396432,1.494245,8.934977,0.000000,0.640000,20,31,19.545211,31.324901,19.545211,31.324901,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.424523,-36.921546,42.981128,52.073033,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.563393,1.416058,0.180310,0.013996,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.635135,tube-mpc,0,-126.340000,54.885000,-5.784218,-3.344705,-5.560000,-3.675000,-0.224218,0.330295,9.178935,0.945339,0.396432,0.945339,9.178935,0.020000,0.450000,28,46,28.493215,46.106723,28.493215,46.106723,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,51.207753,-33.981983,47.559961,50.786202,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541452,1.403336,0.143478,0.014073,0.500265,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.645088,tube-mpc,0,-126.340000,54.885000,-5.657763,-3.372034,-5.460000,-3.685000,-0.197763,0.312966,10.093779,-3.994819,0.762370,-3.994819,10.093779,0.130000,0.420000,18,84,18.368406,84.073024,18.368406,84.073024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,52.109619,-31.953598,56.341989,57.851515,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556428,1.412314,0.186584,0.013504,0.500487,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.655225,tube-mpc,0,-126.340000,54.885000,-5.518236,-3.404755,-5.340000,-3.735000,-0.178236,0.330245,12.411384,-6.068465,0.579401,-6.068465,12.411384,0.160000,0.580000,5,86,5.370060,85.597714,5.370060,85.597714,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,55.772102,-32.631676,57.727486,66.139304,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556260,1.419847,0.207045,0.017014,0.500472,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.665136,tube-mpc,0,-126.340000,54.885000,-5.371362,-3.441422,-5.210000,-3.785000,-0.161362,0.343578,13.875134,-5.702528,1.006328,-5.702528,13.875134,0.110000,0.740000,10,65,10.182911,65.271530,10.182911,65.271530,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,58.738560,-33.454102,54.757998,65.377167,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540653,1.406670,0.173965,0.013953,0.500151,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007640,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.675064,tube-mpc,0,-126.340000,54.885000,-5.213932,-3.482679,-5.060000,-3.825000,-0.153932,0.342321,14.546020,-2.409089,0.945339,-2.409089,14.546020,0.080000,0.700000,21,37,20.756509,37.015476,20.756509,37.015476,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.952926,-32.982000,55.120919,60.728333,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554753,1.403457,0.142352,0.013597,0.500149,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007619,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.685227,tube-mpc,0,-126.340000,54.885000,-5.042176,-3.529483,-4.900000,-3.835000,-0.142176,0.305517,15.277895,-0.335443,0.701380,-0.335443,15.277895,0.090000,0.530000,26,27,26.354259,26.878226,26.354259,26.878226,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.029785,-30.865709,59.803129,60.423752,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557008,1.413173,0.175151,0.014944,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007666,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.695226,tube-mpc,0,-126.340000,54.885000,-4.862846,-3.579913,-4.730000,-3.855000,-0.132846,0.275087,17.290552,-2.592058,1.372266,-2.592058,17.290552,0.150000,0.390000,12,51,12.039446,50.916042,12.039446,50.916042,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.101924,-28.545644,67.602230,65.038303,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557086,1.412897,0.173660,0.013632,0.500165,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007664,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.705087,tube-mpc,0,-126.340000,54.885000,-4.676059,-3.633768,-4.550000,-3.905000,-0.126059,0.271232,18.571334,-6.129455,1.372266,-6.129455,18.571334,0.170000,0.400000,7,76,6.741046,76.355239,6.741046,76.355239,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.833904,-28.065084,69.692896,71.079778,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557116,1.416470,0.177140,0.015422,0.500203,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.715229,tube-mpc,0,-126.340000,54.885000,-4.473844,-3.693273,-4.350000,-3.975000,-0.123844,0.281727,19.425188,-8.264091,1.921172,-8.264091,19.425188,0.090000,0.560000,18,78,18.391920,78.199744,18.391920,78.199744,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.302494,-27.878479,66.828062,71.355060,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558879,1.411983,0.185281,0.014582,0.500471,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007677,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.725224,tube-mpc,0,-126.340000,54.885000,-4.264711,-3.755840,-4.160000,-4.055000,-0.104711,0.299160,19.120240,-7.898153,1.616224,-7.898153,19.120240,0.100000,0.670000,31,64,31.476434,63.871229,31.476434,63.871229,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,66.789170,-26.447244,69.414386,69.581956,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558133,1.412227,0.188691,0.014506,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.735030,tube-mpc,0,-126.340000,54.885000,-4.050237,-3.820848,-3.960000,-4.115000,-0.090237,0.294152,19.364199,-4.604715,1.555235,-4.604715,19.364199,0.190000,0.670000,30,33,29.926228,32.783813,29.926228,32.783813,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.467614,-23.921488,76.267775,70.298834,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540691,1.401584,0.146468,0.015441,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007609,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.745224,tube-mpc,0,-126.340000,54.885000,-3.817725,-3.892064,-3.750000,-4.145000,-0.067725,0.252936,20.523001,-2.775027,1.616224,-2.775027,20.523001,0.300000,0.510000,18,24,17.688487,23.974606,17.688487,23.974606,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.035058,-21.242624,85.139020,76.547878,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556970,1.411053,0.177052,0.014201,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007665,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.755104,tube-mpc,0,-126.340000,54.885000,-3.583394,-3.964425,-3.540000,-4.195000,-0.043394,0.230575,21.742793,-4.604715,1.616224,-4.604715,21.742793,0.210000,0.340000,29,49,28.503567,49.437135,28.503567,49.437135,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.584638,-19.322571,88.958921,81.405545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539286,1.404948,0.150240,0.017039,0.500250,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007617,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.765090,tube-mpc,0,-126.340000,54.885000,-3.337785,-4.040732,-3.290000,-4.265000,-0.047785,0.224268,22.657637,-7.898153,1.494245,-7.898153,22.657637,0.210000,0.290000,28,79,28.100076,79.256970,28.100076,79.256970,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,73.887804,-16.779768,89.136098,81.327112,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550990,1.414306,0.188051,0.015271,0.500323,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.007676,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.775055,tube-mpc,0,-126.340000,54.885000,-3.084251,-4.119845,-3.050000,-4.355000,-0.034251,0.235155,24.304356,-11.008623,1.677214,-11.008623,24.304356,0.240000,0.410000,18,94,17.776555,93.911327,17.776555,93.911327,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.911083,-14.622578,89.318745,85.322744,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545945,1.404025,0.167735,0.011383,0.500240,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.785055,tube-mpc,0,-126.340000,54.885000,-2.821646,-4.202020,-2.800000,-4.445000,-0.021646,0.242980,25.707117,-8.995966,2.287110,-8.995966,25.707117,0.200000,0.640000,19,56,19.119550,55.793989,19.119550,55.793989,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.937497,-13.680878,87.148155,86.527594,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540895,1.403538,0.196384,0.012677,0.500665,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.007659,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.795054,tube-mpc,0,-126.340000,54.885000,-2.551206,-4.286771,-2.560000,-4.505000,0.008794,0.218229,27.109878,-4.543725,2.165131,-4.543725,27.109878,0.180000,0.760000,21,11,20.855908,2.122310,20.855908,2.122310,0.000000,8.671679,0.000000,64.000000,0.000000,0.000000,73.911078,-11.966056,86.787050,80.509747,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558152,1.403730,0.135612,0.012479,0.500430,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007615,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.805054,tube-mpc,0,-126.340000,54.885000,-2.273275,-4.373886,-2.250000,-4.545000,-0.023275,0.171114,28.146701,-2.165131,2.165131,-2.165131,28.146701,0.180000,0.610000,17,-12,17.050401,-12.092280,17.050401,-12.092280,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.315928,-10.197107,84.907975,77.784514,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540319,1.404039,0.140555,0.011264,0.500179,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007601,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.815053,tube-mpc,0,-126.340000,54.885000,-1.988275,-4.463135,-1.990000,-4.595000,0.001725,0.131865,29.671441,-5.702528,2.409089,-5.702528,29.671441,0.180000,0.110000,12,33,12.102383,56.294143,12.102383,56.294143,0.000000,-23.386422,0.000000,64.000000,0.000000,0.000000,71.603805,-7.790892,96.707122,92.015649,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556905,1.404078,0.143067,0.011815,0.500378,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007621,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.825055,tube-mpc,0,-126.340000,54.885000,-1.696470,-4.554335,-1.640000,-4.715000,-0.056470,0.160665,30.708265,-13.631176,1.982162,-13.631176,30.708265,0.160000,0.050000,4,78,3.684058,106.750000,3.684058,106.750000,0.000000,-28.842280,0.000000,64.000000,0.000000,0.000000,70.038323,-4.846779,95.306635,93.183333,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.541651,1.405068,0.161975,0.012006,0.500222,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007625,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.835053,tube-mpc,0,-126.340000,54.885000,-1.398511,-4.647184,-1.320000,-4.895000,-0.078511,0.247816,32.050036,-20.096074,2.409089,-20.096074,32.050036,0.110000,0.220000,0,107,-0.311279,106.750000,-0.311279,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.438408,-1.631364,92.552746,94.319708,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.532538,1.404865,0.163254,0.012422,0.500523,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.845055,tube-mpc,0,-126.340000,54.885000,-1.094567,-4.741534,-0.990000,-5.095000,-0.104567,0.353466,32.659932,-20.340032,2.775027,-20.340032,32.659932,0.090000,0.670000,-2,107,-2.284384,106.750000,-2.284384,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,57.674562,1.062171,91.747471,97.445388,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545595,1.407327,0.221650,0.012198,0.500382,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.855056,tube-mpc,0,-126.340000,54.885000,-0.785230,-4.837103,-0.660000,-5.255000,-0.125230,0.417897,32.476963,-14.789979,2.957996,-14.789979,32.476963,0.050000,0.870000,8,91,8.143603,90.665287,8.143603,90.665287,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,48.574823,3.550598,93.687023,100.404764,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549439,1.415164,0.220812,0.012883,0.500346,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007705,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.865057,tube-mpc,0,-126.340000,54.885000,-0.470944,-4.933661,-0.370000,-5.355000,-0.100944,0.421339,31.623109,-6.373413,2.836017,-6.373413,31.623109,0.050000,0.920000,25,46,25.118025,16.612470,25.118025,16.612470,0.000000,29.052816,0.000000,64.000000,0.000000,0.000000,38.738953,5.004250,95.593212,100.784494,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567890,1.412800,0.223046,0.012775,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007723,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.875058,tube-mpc,0,-126.340000,54.885000,-0.152178,-5.030970,-0.030000,-5.385000,-0.122178,0.354030,31.135192,0.945339,3.018985,0.945339,31.135192,0.110000,0.740000,27,1,27.160381,-35.507526,27.160381,-35.507526,0.000000,36.172813,0.000000,64.000000,0.000000,0.000000,29.140961,5.295293,91.013027,97.503907,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.551438,1.413119,0.152931,0.012575,0.500445,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007636,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.885051,tube-mpc,0,-126.340000,54.885000,0.170366,-5.128726,0.250000,-5.365000,-0.079634,0.236274,31.257171,2.714037,3.506902,2.714037,31.257171,0.210000,0.380000,22,-30,21.699913,-30.343439,21.699913,-30.343439,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.760830,3.110150,95.523433,99.126424,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.571851,1.467590,0.141147,0.014858,0.500466,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.895227,tube-mpc,0,-126.340000,54.885000,0.502382,-5.228543,0.580000,-5.375000,-0.077618,0.146457,31.745088,-1.921172,3.201954,-1.921172,31.745088,0.240000,0.020000,15,15,15.408203,30.779127,15.408203,30.779127,0.000000,-16.122566,0.000000,64.000000,0.000000,0.000000,25.722899,1.633434,106.370688,109.584155,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.566858,1.430835,0.173580,0.016128,0.500480,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.905222,tube-mpc,0,-126.340000,54.885000,0.831531,-5.326620,0.910000,-5.465000,-0.078469,0.138380,32.720922,-11.740498,2.775027,-11.740498,32.720922,0.220000,0.020000,8,60,7.954072,106.749994,7.954072,106.749994,0.000000,-47.093433,0.000000,64.000000,0.000000,0.000000,28.592680,2.503038,110.869584,113.603350,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557496,1.414464,0.198718,0.014172,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.915116,tube-mpc,0,-126.340000,54.885000,1.159829,-5.423510,1.240000,-5.635000,-0.080171,0.211490,33.330818,-20.705970,2.775027,-20.705970,33.330818,0.130000,0.230000,13,105,12.704299,106.750000,12.704299,106.750000,0.000000,-2.093439,0.000000,64.000000,0.000000,0.000000,29.151388,6.564516,110.199464,117.133943,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540071,1.406459,0.217892,0.014263,0.500364,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.925224,tube-mpc,0,-126.340000,54.885000,1.497270,-5.522059,1.600000,-5.875000,-0.102730,0.352941,33.330818,-24.487325,3.262944,-24.487325,33.330818,0.150000,0.630000,7,107,7.329683,106.750000,7.329683,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,24.331357,11.207621,111.853193,122.886440,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555673,1.420433,0.265852,0.015432,0.500476,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007764,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.935229,tube-mpc,0,-126.340000,54.885000,1.832744,-5.618919,1.940000,-6.095000,-0.107256,0.476081,34.062693,-20.888939,3.994819,-20.888939,34.062693,0.150000,0.880000,1,107,0.561338,106.750000,0.561338,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,17.640434,17.346976,116.038295,130.544260,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557830,1.415932,0.259117,0.015019,0.500162,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007754,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.945138,tube-mpc,0,-126.340000,54.885000,2.165967,-5.713961,2.280000,-6.265000,-0.114033,0.551039,33.208838,-13.875134,3.811850,-13.875134,33.208838,0.100000,0.980000,15,91,15.260841,90.835309,15.260841,90.835309,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,11.182173,21.286006,115.766153,130.666576,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540507,1.407971,0.206949,0.014399,0.500136,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.955219,tube-mpc,0,-126.340000,54.885000,2.505432,-5.809512,2.620000,-6.355000,-0.114568,0.545488,33.147849,-5.763517,3.323933,-5.763517,33.147849,0.130000,0.940000,15,46,15.074469,28.386406,15.074469,28.386406,0.000000,17.448903,0.000000,64.000000,0.000000,0.000000,2.289904,23.721604,110.941067,129.585402,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555793,1.416785,0.226806,0.014931,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007721,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.965120,tube-mpc,0,-126.340000,54.885000,2.838746,-5.902007,2.950000,-6.365000,-0.111254,0.462993,32.720922,2.226120,3.323933,2.226120,32.720922,0.140000,0.740000,20,1,20.040522,-26.931763,20.040522,-26.931763,0.000000,27.767072,0.000000,64.000000,0.000000,0.000000,-2.452733,23.888285,109.083814,127.057312,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556031,1.407560,0.141851,0.014082,0.500251,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007624,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.975135,tube-mpc,0,-126.340000,54.885000,3.175367,-5.994004,3.280000,-6.335000,-0.104633,0.340996,32.720922,3.933829,3.872840,3.933829,32.720922,0.160000,0.370000,18,-19,18.400549,-18.876582,18.400549,-18.876582,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-5.781233,21.476262,99.549160,117.207381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539492,1.407250,0.142266,0.013529,0.500198,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007607,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.985228,tube-mpc,0,-126.340000,54.885000,3.513481,-6.084890,3.610000,-6.345000,-0.096519,0.260110,32.111026,-1.250287,4.116798,-1.250287,32.111026,0.220000,0.120000,14,26,13.509778,39.998343,13.509778,39.998343,0.000000,-13.874924,0.000000,64.000000,0.000000,0.000000,-5.007220,19.241949,102.140073,117.534511,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558791,1.415460,0.173901,0.014409,0.500451,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007669,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
16.995108,tube-mpc,0,-126.340000,54.885000,3.842889,-6.171880,3.950000,-6.415000,-0.107111,0.243120,32.720922,-10.215758,3.872840,-10.215758,32.720922,0.200000,0.100000,4,71,4.326319,106.750000,4.326319,106.750000,0.000000,-35.626582,0.000000,64.000000,0.000000,0.000000,-2.729945,18.326269,100.469405,113.958257,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539965,1.406772,0.183497,0.015314,0.500294,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.005226,tube-mpc,0,-126.340000,54.885000,4.178127,-6.258732,4.290000,-6.565000,-0.111873,0.306268,33.208838,-18.022427,3.079975,-18.022427,33.208838,0.200000,0.370000,-6,107,-6.330528,106.750000,-6.330528,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-1.761117,19.974864,100.407400,116.509441,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556676,1.417672,0.209326,0.013854,0.500561,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.015220,tube-mpc,0,-126.340000,54.885000,4.506612,-6.342086,4.620000,-6.755000,-0.113388,0.412914,31.257171,-18.449355,3.506902,-18.449355,31.257171,0.160000,0.740000,10,107,10.288046,106.750000,10.288046,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.769329,22.346651,101.868091,120.271357,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556280,1.414477,0.248545,0.013543,0.500283,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007739,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.025221,tube-mpc,0,-126.340000,54.885000,4.832294,-6.422906,4.920000,-6.905000,-0.087706,0.482094,29.427483,-14.241072,3.933829,-14.241072,29.427483,0.120000,0.930000,31,107,31.399564,106.750000,31.399564,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-9.727094,26.969242,103.620963,129.345811,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557437,1.414836,0.247032,0.015555,0.500493,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007742,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.035219,tube-mpc,0,-126.340000,54.885000,5.154305,-6.500906,5.200000,-6.985000,-0.045695,0.484094,26.743941,-5.153621,3.445913,-5.153621,26.743941,0.170000,1.000000,52,62,51.849228,33.030881,51.849228,33.030881,0.000000,28.719119,0.000000,64.000000,0.000000,0.000000,-16.647857,29.316622,101.486660,125.640152,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556968,1.415431,0.327830,0.013230,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007820,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.045219,tube-mpc,0,-126.340000,54.885000,5.472367,-6.575953,5.470000,-6.975000,0.002367,0.399047,25.585138,4.909663,3.140965,4.909663,25.585138,0.300000,0.850000,50,17,49.736235,-42.773983,49.736235,-42.773983,0.000000,59.523983,0.000000,64.000000,0.000000,0.000000,-21.103052,29.009657,104.994342,127.617608,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555096,1.414724,0.237150,0.013977,0.500343,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007727,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.055221,tube-mpc,0,-126.340000,54.885000,5.786009,-6.647872,5.730000,-6.905000,0.056009,0.257128,25.829097,9.483883,3.262944,9.483883,25.829097,0.340000,0.510000,45,-28,44.549098,-61.571073,44.549098,-61.571073,0.000000,33.321073,0.000000,64.000000,0.000000,0.000000,-18.440112,24.017054,110.850202,126.452381,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554944,1.416141,0.214785,0.015777,0.500269,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007708,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.065105,tube-mpc,0,-126.340000,54.885000,6.091123,-6.715695,6.010000,-6.835000,0.081123,0.119305,27.536805,7.654195,3.567892,7.654195,27.536805,0.470000,0.130000,10,-24,9.894664,-24.179067,9.894664,-24.179067,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.871975,17.825889,113.866588,124.536862,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.543947,1.670259,0.262672,0.027339,0.504997,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.008019,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.075069,tube-mpc,0,-126.340000,54.885000,6.393424,-6.780646,6.310000,-6.825000,0.083424,0.044354,30.586285,-1.006328,4.055809,-1.006328,30.586285,0.390000,0.000000,-16,21,-16.238304,54.829445,-16.238304,54.829445,0.000000,-34.008512,0.000000,64.000000,0.000000,0.000000,-2.244229,13.639666,121.531598,132.382168,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554840,1.503511,0.196831,0.019211,0.500230,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007783,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.085095,tube-mpc,0,-126.340000,54.885000,6.691827,-6.842387,6.640000,-6.905000,0.051827,0.062613,32.050036,-10.825654,3.567892,-10.825654,32.050036,0.170000,0.010000,-14,66,-13.973482,106.750000,-13.973482,106.750000,0.000000,-40.929067,0.000000,64.000000,0.000000,0.000000,3.409446,14.502689,116.804282,131.872451,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545819,2.353655,0.274100,0.037557,0.503976,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008726,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.095029,tube-mpc,0,-126.340000,54.885000,6.981427,-6.899857,6.990000,-7.075000,-0.008573,0.175143,31.013213,-20.279043,3.567892,-20.279043,31.013213,0.100000,0.060000,-5,107,-4.981928,106.750000,-4.981928,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,1.149006,21.746061,113.894982,142.694746,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.544317,1.458493,0.252542,0.017306,0.500637,1,1,0,7,2,1,0,0,0,0,1,0,1,1,1,0.007787,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.105034,tube-mpc,0,-126.340000,54.885000,7.266591,-6.953879,7.300000,-7.295000,-0.033409,0.341121,29.854410,-23.206544,3.750861,-23.206544,29.854410,0.090000,0.400000,-4,107,-3.847608,106.750000,-3.847608,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.759549,31.622501,118.101098,150.721672,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.546866,1.736617,0.346889,0.031519,0.500271,1,1,0,5,0,1,0,0,0,0,1,0,1,1,1,0.008173,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.115028,tube-mpc,0,-126.340000,54.885000,7.544563,-7.003856,7.600000,-7.475000,-0.055437,0.471144,28.573629,-17.046594,3.750861,-17.046594,28.573629,0.070000,0.900000,-4,107,-4.486207,106.750000,-4.486207,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-16.057097,42.088530,126.170512,159.332287,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549765,1.452648,0.279892,0.016220,0.500713,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.125039,tube-mpc,0,-126.340000,54.885000,7.815786,-7.049817,7.850000,-7.575000,-0.034214,0.525183,26.926909,-7.288257,3.811850,-7.288257,26.926909,0.060000,0.980000,8,88,8.013699,88.108413,8.013699,88.108413,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-24.244571,48.355644,128.822234,159.472180,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.575709,1.524134,0.236153,0.014959,0.500480,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007862,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.135029,tube-mpc,0,-126.340000,54.885000,8.078902,-7.091489,8.140000,-7.575000,-0.061098,0.483511,25.524149,4.299767,3.811850,4.299767,25.524149,0.050000,1.020000,16,43,15.968905,-11.134064,15.968905,-11.134064,0.000000,54.242476,0.000000,64.000000,0.000000,0.000000,-31.800935,47.680363,128.777797,155.406793,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538761,1.693125,0.239002,0.021279,0.512253,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.008013,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.145043,tube-mpc,0,-126.340000,54.885000,8.334786,-7.128969,8.360000,-7.485000,-0.025214,0.356031,23.023575,12.838311,3.872840,12.838311,23.023575,0.080000,0.730000,33,-2,33.171916,-64.394596,33.171916,-64.394596,0.000000,62.503008,0.000000,64.000000,0.000000,0.000000,-36.089082,39.652032,123.708595,149.078366,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555655,1.418517,0.178708,0.013076,0.502328,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.155055,tube-mpc,0,-126.340000,54.885000,8.582475,-7.162066,8.580000,-7.345000,0.002475,0.182934,21.986752,16.619667,3.567892,16.619667,21.986752,0.080000,0.360000,40,-47,39.786539,-75.880788,39.786539,-75.880788,0.000000,28.989201,0.000000,64.000000,0.000000,0.000000,-38.342574,26.840301,113.970957,145.961366,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562637,1.439506,0.164683,0.014385,0.500220,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007686,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.165061,tube-mpc,0,-126.340000,54.885000,8.821632,-7.190704,8.800000,-7.225000,0.021632,0.034296,20.523001,10.886644,3.018985,10.886644,20.523001,0.130000,0.020000,39,-10,38.785583,-9.940194,38.785583,-9.940194,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-36.564630,16.588071,116.256015,151.834181,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548969,1.418898,0.177098,0.012406,0.500411,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007662,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.175137,tube-mpc,0,-126.340000,54.885000,9.053737,-7.214997,9.030000,-7.185000,0.023737,-0.029997,20.523001,0.030495,2.531068,0.030495,20.523001,0.300000,0.000000,5,35,4.891293,80.532462,4.891293,80.532462,0.000000,-45.472656,0.000000,64.000000,0.000000,0.000000,-32.293194,9.502224,123.783338,155.230240,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.529576,1.419881,0.164507,0.011355,0.500182,1,1,0,6,1,1,0,0,0,0,1,0,1,1,1,0.007630,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.185135,tube-mpc,0,-126.340000,54.885000,9.275185,-7.234546,9.250000,-7.255000,0.025185,0.020454,20.705970,-10.947634,2.531068,-10.947634,20.705970,0.240000,0.040000,-2,80,-1.720141,106.750000,-1.720141,106.750000,0.000000,-26.690194,0.000000,64.000000,0.000000,0.000000,-24.164078,11.317777,121.391207,144.940034,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.531170,1.423646,0.177729,0.014217,0.500359,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007651,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.195147,tube-mpc,0,-126.340000,54.885000,9.487892,-7.249535,9.430000,-7.395000,0.057892,0.145465,20.096074,-18.876282,1.616224,-18.876282,20.096074,0.080000,0.310000,22,107,21.633756,106.750000,21.633756,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-22.670202,21.172186,115.753830,149.922726,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.549580,1.422277,0.254175,0.014397,0.500348,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.205223,tube-mpc,0,-126.340000,54.885000,9.692643,-7.259957,9.620000,-7.585000,0.072643,0.325043,17.839459,-19.059251,2.165131,-19.059251,17.839459,0.150000,0.710000,20,107,19.641553,106.750000,19.641553,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-29.256241,34.055647,123.105578,157.050178,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559072,1.421133,0.277937,0.015084,0.500380,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007780,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.215243,tube-mpc,0,-126.340000,54.885000,9.886873,-7.265665,9.800000,-7.715000,0.086873,0.449335,15.582843,-11.008623,2.226120,-11.008623,15.582843,0.170000,0.920000,28,107,28.077298,106.750000,28.077298,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-35.380614,45.529132,125.518921,159.835211,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559064,1.422890,0.264657,0.015133,0.500319,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007768,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.225179,tube-mpc,0,-126.340000,54.885000,10.070074,-7.266734,9.960000,-7.755000,0.110074,0.488266,14.241072,-0.213464,2.287110,-0.213464,14.241072,0.210000,1.010000,31,67,31.174256,66.715405,31.174256,66.715405,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-42.846524,50.456067,126.668581,156.394892,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558087,1.420367,0.225484,0.014719,0.500279,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007725,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.235225,tube-mpc,0,-126.340000,54.885000,10.245724,-7.263169,10.100000,-7.695000,0.145724,0.431831,13.204249,10.398727,2.226120,10.398727,13.204249,0.270000,0.860000,31,22,30.679025,-9.549314,30.679025,-9.549314,0.000000,31.264720,0.000000,64.000000,0.000000,0.000000,-49.990845,48.614611,129.913028,158.959542,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.560797,1.421938,0.189561,0.015539,0.500386,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007695,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.245222,tube-mpc,0,-126.340000,54.885000,10.410859,-7.254997,10.250000,-7.545000,0.160859,0.290003,13.753155,16.741646,1.982162,16.741646,13.753155,0.300000,0.540000,17,-23,17.340431,-43.898456,17.340431,-43.898456,0.000000,20.613861,0.000000,64.000000,0.000000,0.000000,-55.643676,39.623688,124.408099,152.212823,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558161,1.422629,0.188731,0.015139,0.500227,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007692,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.255226,tube-mpc,0,-126.340000,54.885000,10.566420,-7.242223,10.390000,-7.385000,0.176420,0.142777,13.631176,16.436698,2.470079,16.436698,13.631176,0.270000,0.150000,15,-18,14.816820,-17.821024,14.816820,-17.821024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-56.821437,29.047457,119.104473,155.719687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558145,1.421488,0.190435,0.016035,0.500463,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007694,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.265103,tube-mpc,0,-126.340000,54.885000,10.710474,-7.225132,10.530000,-7.285000,0.180474,0.059868,13.326228,7.593205,2.104141,7.593205,13.326228,0.210000,0.020000,14,27,14.011541,62.896157,14.011541,62.896157,0.000000,-35.717181,0.000000,64.000000,0.000000,0.000000,-59.211879,19.967350,114.877926,150.678540,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540500,1.413433,0.140288,0.013453,0.500186,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007613,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.275141,tube-mpc,0,-126.340000,54.885000,10.847159,-7.203245,10.670000,-7.275000,0.177159,0.071755,12.716332,-3.079975,1.799193,-3.079975,12.716332,0.190000,0.050000,10,72,9.572352,106.750000,9.572352,106.750000,0.000000,-34.571024,0.000000,64.000000,0.000000,0.000000,-62.204979,16.318706,107.832803,133.323486,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555371,1.421986,0.214856,0.015447,0.500346,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.285220,tube-mpc,0,-126.340000,54.885000,10.974570,-7.176736,10.800000,-7.355000,0.174570,0.178264,12.228415,-11.557530,1.494245,-11.557530,12.228415,0.170000,0.320000,7,107,6.540745,106.750000,6.540745,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-64.206498,20.170762,105.067303,121.803341,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557382,1.422167,0.238014,0.013739,0.500201,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.295148,tube-mpc,0,-126.340000,54.885000,11.090466,-7.146248,10.920000,-7.465000,0.170466,0.318752,10.764665,-12.716332,1.555235,-12.716332,10.764665,0.140000,0.710000,11,107,11.041366,106.750000,11.041366,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.585462,27.006758,107.226389,124.295600,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.548574,1.421731,0.275348,0.014066,0.500200,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.305226,tube-mpc,0,-126.340000,54.885000,11.198446,-7.110921,11.020000,-7.555000,0.178446,0.444079,8.873987,-6.617372,1.006328,-6.617372,8.873987,0.120000,0.930000,22,107,21.828723,106.750000,21.828723,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-66.269095,34.333807,108.644695,125.990755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558770,1.424299,0.266339,0.015272,0.500172,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007772,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.315104,tube-mpc,0,-126.340000,54.885000,11.294906,-7.072090,11.100000,-7.555000,0.194906,0.482910,7.105289,2.836017,1.006328,2.836017,7.105289,0.150000,0.990000,30,79,29.579863,78.987384,29.579863,78.987384,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-65.632301,37.345405,106.493157,121.436951,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538888,1.412943,0.218553,0.014428,0.500400,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007690,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.325223,tube-mpc,0,-126.340000,54.885000,11.384199,-7.028081,11.170000,-7.465000,0.214199,0.436919,5.824507,12.838311,1.250287,12.838311,5.824507,0.220000,0.920000,29,34,28.910217,1.434414,28.910217,1.434414,0.000000,32.552970,0.000000,64.000000,0.000000,0.000000,-62.150732,35.073892,104.862050,120.370478,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557729,1.421132,0.202506,0.014966,0.500314,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.335222,tube-mpc,0,-126.340000,54.885000,11.463093,-6.980480,11.240000,-7.305000,0.223093,0.324520,5.824507,18.998261,1.128308,18.998261,5.824507,0.280000,0.650000,16,-11,16.498265,-33.836211,16.498265,-33.836211,0.000000,22.823595,0.000000,64.000000,0.000000,0.000000,-54.834610,28.038690,101.188292,120.217126,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558532,1.421725,0.188281,0.015713,0.500324,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.345105,tube-mpc,0,-126.340000,54.885000,11.532083,-6.929518,11.310000,-7.125000,0.222083,0.195482,5.641538,18.205396,1.250287,18.205396,5.641538,0.250000,0.290000,14,-6,13.913721,-5.569429,13.913721,-5.569429,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-43.779150,20.411058,98.699740,126.478278,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539352,1.413314,0.148070,0.014584,0.500338,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007620,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.355222,tube-mpc,0,-126.340000,54.885000,11.593625,-6.873416,11.370000,-7.005000,0.223625,0.131584,5.946486,9.239925,1.006328,9.239925,5.946486,0.190000,0.080000,9,39,8.654163,84.504015,8.654163,84.504015,0.000000,-45.073444,0.000000,64.000000,0.000000,0.000000,-32.918311,14.279201,97.459223,126.264556,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556957,1.424352,0.198517,0.015891,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007703,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.365222,tube-mpc,0,-126.340000,54.885000,11.645600,-6.814175,11.440000,-6.975000,0.205600,0.160825,5.824507,-0.945339,0.274453,-0.945339,5.824507,0.160000,0.160000,1,84,1.447911,106.750000,1.447911,106.750000,0.000000,-22.319429,0.000000,64.000000,0.000000,0.000000,-21.164548,12.408917,91.157674,115.536191,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.559206,1.422457,0.210574,0.014525,0.500492,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007713,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.375225,tube-mpc,0,-126.340000,54.885000,11.688986,-6.751265,11.500000,-7.025000,0.188986,0.273735,5.031642,-8.934977,0.762370,-8.934977,5.031642,0.090000,0.480000,7,107,7.303117,106.750000,7.303117,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-11.665599,16.227163,90.173977,112.485162,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557040,1.420903,0.211688,0.014266,0.500387,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007711,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.385224,tube-mpc,0,-126.340000,54.885000,11.723968,-6.684853,11.550000,-7.115000,0.173968,0.430147,3.506902,-9.422894,0.640391,-9.422894,3.506902,0.090000,0.780000,10,107,10.239004,106.750000,10.239004,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-6.499422,23.050213,94.144255,116.218627,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556710,1.420371,0.268077,0.014011,0.500530,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007766,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.395102,tube-mpc,0,-126.340000,54.885000,11.750514,-6.615914,11.580000,-7.155000,0.170514,0.539086,1.738204,-3.994819,1.189297,-3.994819,1.738204,0.090000,0.950000,18,107,18.101941,106.750000,18.101941,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,-2.683414,29.872699,95.431595,117.451782,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540013,1.413566,0.233894,0.016121,0.500189,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.405219,tube-mpc,0,-126.340000,54.885000,11.769697,-6.542006,11.600000,-7.145000,0.169697,0.602994,0.152474,3.689871,0.701380,3.689871,0.152474,0.120000,1.010000,23,107,23.390055,106.749997,23.390055,106.749997,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,0.867627,32.661715,94.622812,114.650606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557173,1.421157,0.251408,0.015133,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007751,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.415228,tube-mpc,0,-126.340000,54.885000,11.780960,-6.465743,11.600000,-7.065000,0.180960,0.599257,-0.884349,12.106436,-0.518412,12.106436,-0.884349,0.160000,1.020000,25,62,24.983408,42.396877,24.983408,42.396877,0.000000,19.353120,0.000000,64.000000,0.000000,0.000000,5.434471,28.587603,91.474773,108.738219,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556452,1.419767,0.352687,0.014285,0.500416,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007850,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.425225,tube-mpc,0,-126.340000,54.885000,11.784820,-6.386599,11.600000,-6.895000,0.184820,0.508401,-1.067318,18.693313,0.396432,18.693313,-1.067318,0.210000,0.850000,17,17,17.183436,-4.565809,17.183436,-4.565809,0.000000,21.315805,0.000000,64.000000,0.000000,0.000000,12.099081,21.064567,95.767295,124.498578,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558429,1.439815,0.176617,0.016201,0.500689,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007698,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.435221,tube-mpc,0,-126.340000,54.885000,11.781577,-6.304637,11.600000,-6.695000,0.181577,0.390363,-0.640391,20.827949,0.945339,20.827949,-0.640391,0.210000,0.520000,9,-3,8.551821,-3.164077,8.551821,-3.164077,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,20.438577,11.743187,97.789938,130.239578,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555505,1.487095,0.239469,0.025714,1.049479,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008365,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.445041,tube-mpc,0,-126.340000,54.885000,11.771756,-6.221499,11.600000,-6.525000,0.171756,0.303501,-1.006328,15.521854,0.396432,15.521854,-1.006328,0.160000,0.240000,10,42,10.371566,58.766399,10.371566,58.766399,0.000000,-16.930476,0.000000,64.000000,0.000000,0.000000,28.723943,4.499484,100.178306,132.540022,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.570845,1.510148,0.196642,0.019670,0.500469,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007808,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.455066,tube-mpc,0,-126.340000,54.885000,11.755243,-6.134119,11.600000,-6.425000,0.155243,0.290881,0.091484,6.068465,0.091484,6.068465,0.091484,0.140000,0.250000,-6,87,-6.044205,106.750000,-6.044205,106.750000,0.000000,-19.914077,0.000000,64.000000,0.000000,0.000000,36.020347,-0.499994,85.690806,120.604416,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.552740,1.818717,0.296724,0.041836,0.501059,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008223,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.465033,tube-mpc,0,-126.340000,54.885000,11.732633,-6.044876,11.600000,-6.415000,0.132633,0.370124,-0.274453,-1.250287,-0.701380,-1.250287,-0.274453,0.090000,0.500000,-6,107,-6.188116,106.750000,-6.188116,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,42.163933,-0.734520,78.738857,108.740588,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556601,1.512904,0.233826,0.019679,0.500437,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007838,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.475059,tube-mpc,0,-126.340000,54.885000,11.703974,-5.952871,11.590000,-6.435000,0.113974,0.482129,-1.738204,-4.116798,0.335443,-4.116798,-1.738204,0.060000,0.800000,3,107,2.536969,106.750000,2.536969,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,44.099585,3.539007,81.367311,101.037585,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564284,1.714213,0.311849,0.026858,0.500961,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.008129,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.485049,tube-mpc,0,-126.340000,54.885000,11.669842,-5.859144,11.570000,-6.445000,0.099842,0.585856,-3.018985,-1.250287,0.579401,-1.250287,-3.018985,0.040000,0.960000,11,107,10.870036,106.750000,10.870036,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,43.037722,9.406567,84.363058,102.280688,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554343,1.762384,0.333057,0.035141,0.501034,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008200,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.495258,tube-mpc,0,-126.340000,54.885000,11.629540,-5.761387,11.530000,-6.415000,0.099540,0.653613,-4.848673,3.933829,0.030495,3.933829,-4.848673,0.050000,1.000000,23,107,22.919604,106.750000,22.919604,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,41.420875,13.545369,85.605476,103.378967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.562013,1.643913,0.264765,0.018696,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008000,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.505052,tube-mpc,0,-126.340000,54.885000,11.586055,-5.665896,11.490000,-6.345000,0.096055,0.679104,-4.482736,9.971800,-0.701380,9.971800,-4.482736,0.080000,1.040000,14,82,14.489433,81.878567,14.489433,81.878567,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,40.555857,12.518684,81.820574,98.622606,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558183,1.444969,0.229101,0.012794,0.500331,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007752,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.515092,tube-mpc,0,-126.340000,54.885000,11.536904,-5.566424,11.450000,-6.205000,0.086904,0.638576,-4.970653,15.948781,-0.457422,15.948781,-4.970653,0.110000,0.930000,12,39,12.494640,39.086803,12.494640,39.086803,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,45.020824,8.792043,77.235624,101.016280,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540607,1.419040,0.163381,0.013677,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007641,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.525126,tube-mpc,0,-126.340000,54.885000,11.483488,-5.465564,11.410000,-6.025000,0.073488,0.559436,-4.177788,18.937271,0.701380,18.937271,-4.177788,0.130000,0.680000,0,29,0.321070,28.658379,0.321070,28.658379,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,49.564751,3.836973,76.134930,103.318154,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550436,1.419345,0.145051,0.013646,0.500245,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.535130,tube-mpc,0,-126.340000,54.885000,11.426287,-5.363714,11.380000,-5.845000,0.046287,0.481286,-3.872840,16.070760,0.518412,16.070760,-3.872840,0.090000,0.450000,-3,66,-3.370567,66.090331,-3.370567,66.090331,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,54.938800,-1.192914,71.971896,102.136129,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539039,1.411597,0.142387,0.014027,0.500217,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007612,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.545104,tube-mpc,0,-126.340000,54.885000,11.365675,-5.261054,11.350000,-5.725000,0.015675,0.463946,-3.628881,10.398727,-0.152474,10.398727,-3.628881,0.060000,0.500000,-9,107,-8.926284,106.749993,-8.926284,106.749993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,59.266527,-6.245824,59.862187,91.772378,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538672,1.412582,0.168590,0.013495,0.500489,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007638,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.555104,tube-mpc,0,-126.340000,54.885000,11.301636,-5.157148,11.330000,-5.625000,-0.028364,0.467852,-2.897006,7.471226,-0.701380,7.471226,-2.897006,0.040000,0.760000,-21,107,-20.561184,106.750000,-20.561184,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.971363,-11.521294,57.772402,90.177224,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539249,1.412320,0.209980,0.013043,0.500575,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007680,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.565137,tube-mpc,0,-126.340000,54.885000,11.234423,-5.052063,11.310000,-5.525000,-0.075577,0.472937,-2.714037,9.605862,0.335443,9.605862,-2.714037,0.020000,0.930000,-26,80,-25.948994,79.833737,-25.948994,79.833737,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.502723,-14.944189,63.224437,94.056628,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538137,1.411915,0.176478,0.013503,0.500222,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007645,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.575223,tube-mpc,0,-126.340000,54.885000,11.164188,-4.945724,11.280000,-5.395000,-0.115812,0.449276,-3.567892,13.814145,0.274453,13.814145,-3.567892,-0.060000,0.850000,-12,50,-12.075663,49.641537,-12.075663,49.641537,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,62.101187,-16.425497,66.151475,93.896386,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558422,1.423084,0.190396,0.014927,0.500395,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007693,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.585239,tube-mpc,0,-126.340000,54.885000,11.092123,-4.839585,11.240000,-5.235000,-0.147877,0.395415,-4.604715,17.351542,-0.396432,17.351542,-4.604715,-0.090000,0.730000,-1,25,-1.070979,25.424376,-1.070979,25.424376,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.126159,-18.100853,66.543628,92.287430,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557014,1.420605,0.175327,0.013933,0.500438,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007674,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.595229,tube-mpc,0,-126.340000,54.885000,11.018247,-4.733312,11.200000,-5.075000,-0.181753,0.341688,-5.702528,15.399875,-0.640391,15.399875,-5.702528,-0.080000,0.430000,4,63,3.739986,62.805993,3.739986,62.805993,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,60.648064,-18.463104,67.455119,92.056440,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557503,1.420932,0.173177,0.015548,0.500257,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.605222,tube-mpc,0,-126.340000,54.885000,10.942655,-4.626734,11.140000,-4.945000,-0.197345,0.318266,-6.312424,11.069613,-0.762370,11.069613,-6.312424,-0.030000,0.460000,-1,95,-0.793083,95.300389,-0.793083,95.300389,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,61.779963,-19.724314,56.792115,83.697488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557344,1.420922,0.200649,0.014907,0.500193,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007700,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.615223,tube-mpc,0,-126.340000,54.885000,10.865607,-4.519934,11.080000,-4.855000,-0.214393,0.335066,-6.922320,7.227268,0.274453,7.227268,-6.922320,-0.020000,0.690000,-1,107,-0.851561,106.750000,-0.851561,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,64.085423,-20.643402,50.010885,77.994544,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557455,1.421957,0.239880,0.014155,0.500448,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007741,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.625227,tube-mpc,0,-126.340000,54.885000,10.787416,-4.413076,11.030000,-4.755000,-0.242584,0.341924,-6.922320,8.630029,0.030495,8.630029,-6.922320,0.000000,0.960000,-6,74,-6.333019,73.754469,-6.333019,73.754469,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.576771,-21.267003,47.922692,74.358671,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557192,1.420941,0.238130,0.014920,0.500494,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007738,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.635104,tube-mpc,0,-126.340000,54.885000,10.709391,-4.307668,10.970000,-4.635000,-0.260609,0.327332,-6.861330,12.411384,-0.030495,12.411384,-6.861330,0.000000,0.840000,-7,50,-7.318476,50.475643,-7.318476,50.475643,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.763465,-19.772297,52.233633,73.089852,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539307,1.410952,0.161922,0.016627,0.500220,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007634,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.645222,tube-mpc,0,-126.340000,54.885000,10.628872,-4.199889,10.900000,-4.495000,-0.271128,0.295111,-7.593205,15.033937,-0.335443,15.033937,-7.593205,-0.020000,0.670000,2,40,2.036899,40.169268,2.036899,40.169268,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.913274,-18.685904,53.273030,73.376928,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556780,1.419400,0.174278,0.015388,0.500207,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.655226,tube-mpc,0,-126.340000,54.885000,10.548949,-4.093659,10.830000,-4.355000,-0.281051,0.261341,-7.654195,13.997114,-0.640391,13.997114,-7.654195,-0.020000,0.520000,3,58,2.565555,58.285253,2.565555,58.285253,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.225835,-18.173713,51.197242,70.920114,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557199,1.427359,0.175554,0.014699,0.500427,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.665225,tube-mpc,0,-126.340000,54.885000,10.468976,-3.987884,10.760000,-4.245000,-0.291024,0.257116,-7.410237,9.666852,-0.640391,9.666852,-7.410237,0.010000,0.510000,-5,95,-5.178456,94.652483,-5.178456,94.652483,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.950911,-18.131512,48.161922,68.965495,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557027,1.418378,0.185407,0.015149,0.500160,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007683,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.675223,tube-mpc,0,-126.340000,54.885000,10.389166,-3.882634,10.700000,-4.165000,-0.310834,0.282366,-7.715185,6.617372,-0.335443,6.617372,-7.715185,0.010000,0.690000,-5,107,-5.463864,106.749960,-5.463864,106.749960,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.888913,-18.858322,47.861612,70.013420,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556881,1.417378,0.251857,0.013552,0.500392,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007747,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.685119,tube-mpc,0,-126.340000,54.885000,10.310525,-3.779036,10.630000,-4.075000,-0.319475,0.295964,-7.227268,8.386070,0.518412,8.386070,-7.227268,-0.020000,0.870000,-6,77,-5.525832,77.278571,-5.525832,77.278571,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.124011,-19.777041,46.969040,68.691821,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.620127,1.437181,0.236122,0.012370,0.500349,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007813,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.695106,tube-mpc,0,-126.340000,54.885000,10.231730,-3.675162,10.560000,-3.955000,-0.328270,0.279838,-7.227268,12.716332,-0.213464,12.716332,-7.227268,-0.010000,0.860000,-5,39,-5.111927,39.080876,-5.111927,39.080876,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.874840,-19.190613,51.901293,68.659749,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.538451,1.410154,0.147947,0.015980,0.500437,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007618,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.705226,tube-mpc,0,-126.340000,54.885000,10.152655,-3.570664,10.480000,-3.805000,-0.327345,0.234336,-7.837164,15.338885,-0.640391,15.338885,-7.837164,-0.020000,0.630000,4,32,4.130476,31.864976,4.130476,31.864976,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.021672,-17.803769,56.543658,70.303705,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555427,1.420316,0.174669,0.015053,0.500169,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007672,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.715232,tube-mpc,0,-126.340000,54.885000,10.075407,-3.468158,10.410000,-3.675000,-0.334593,0.206842,-8.447060,12.899301,-0.396432,12.899301,-8.447060,-0.010000,0.450000,9,65,8.827313,64.732160,8.827313,64.732160,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.524770,-16.701088,53.048270,67.065619,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.558655,1.417309,0.175408,0.014540,0.500278,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007673,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.725227,tube-mpc,0,-126.340000,54.885000,9.999345,-3.366644,10.330000,-3.575000,-0.330655,0.208356,-7.898153,8.081122,-0.518412,8.081122,-7.898153,0.010000,0.480000,2,102,1.784266,102.459961,1.784266,102.459961,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.985706,-16.781829,47.158179,63.431516,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557367,1.416020,0.212735,0.015888,0.500226,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007709,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.735220,tube-mpc,0,-126.340000,54.885000,9.924525,-3.266060,10.260000,-3.495000,-0.335475,0.228940,-7.593205,4.848673,0.274453,4.848673,-7.593205,0.010000,0.720000,-2,107,-1.831936,106.749986,-1.831936,106.749986,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.804245,-17.802885,50.042207,68.037686,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555945,1.416338,0.301675,0.015924,0.500287,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007796,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.745230,tube-mpc,0,-126.340000,54.885000,9.850956,-3.166280,10.190000,-3.415000,-0.339044,0.248720,-6.983309,7.227268,-0.335443,7.227268,-6.983309,0.020000,0.900000,-7,75,-7.030917,75.355933,-7.030917,75.355933,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.166088,-18.422164,51.785527,68.902736,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555865,1.430902,0.225457,0.013357,0.500508,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007732,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.755225,tube-mpc,0,-126.340000,54.885000,9.778977,-3.067647,10.130000,-3.315000,-0.351023,0.247353,-6.800341,11.801488,-0.091484,11.801488,-6.800341,0.010000,0.850000,-6,40,-5.507438,39.983362,-5.507438,39.983362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.321635,-17.593777,55.927128,69.296109,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557059,1.419152,0.173809,0.014649,0.500188,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007671,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.765228,tube-mpc,0,-126.340000,54.885000,9.708530,-2.969969,10.060000,-3.185000,-0.351470,0.215031,-7.227268,13.997114,-0.579401,13.997114,-7.227268,0.000000,0.630000,2,37,2.353198,36.609346,2.353198,36.609346,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.323715,-16.066510,58.741444,70.296185,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555330,1.417532,0.173837,0.014221,0.500341,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007667,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.775222,tube-mpc,0,-126.340000,54.885000,9.639814,-2.873427,9.990000,-3.075000,-0.350186,0.201573,-6.800341,10.459717,-0.396432,10.459717,-6.800341,0.000000,0.460000,0,79,0.017616,78.861390,0.017616,78.861390,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.466615,-14.551845,54.506803,66.972699,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.555827,1.415629,0.188531,0.015303,0.500515,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007682,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.785222,tube-mpc,0,-126.340000,54.885000,9.572800,-2.777898,9.930000,-2.995000,-0.357200,0.217102,-6.556382,5.519559,-0.213464,5.519559,-6.556382,0.000000,0.550000,-3,107,-3.050186,106.750000,-3.050186,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.889360,-14.528053,50.613846,67.220425,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556475,1.413706,0.212061,0.015176,0.500244,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007704,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.795114,tube-mpc,0,-126.340000,54.885000,9.508272,-2.684446,9.880000,-2.935000,-0.371728,0.250554,-6.007476,3.750861,0.579401,3.750861,-6.007476,0.010000,0.790000,-10,107,-10.093160,106.750000,-10.093160,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.434598,-15.070192,52.144551,69.686545,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.986863,1.454297,0.262045,0.016517,0.500424,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008229,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.805058,tube-mpc,0,-126.340000,54.885000,9.445214,-2.591556,9.820000,-2.875000,-0.374786,0.283444,-6.373413,6.007476,0.335443,6.007476,-6.373413,0.000000,0.930000,-4,81,-4.270448,81.449709,-4.270448,81.449709,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.646244,-14.928535,53.162397,70.010755,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.545834,1.549807,0.305921,0.026644,0.500349,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007937,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.815046,tube-mpc,0,-126.340000,54.885000,9.383733,-2.499315,9.760000,-2.795000,-0.376267,0.295685,-6.068465,9.971800,0.152474,9.971800,-6.068465,-0.030000,0.890000,0,52,0.155186,51.844227,0.155186,51.844227,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,81.131249,-14.067612,53.909473,67.176419,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.576112,1.621430,0.224270,0.020453,0.500539,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007954,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.825069,tube-mpc,0,-126.340000,54.885000,9.323916,-2.407801,9.710000,-2.685000,-0.386084,0.277199,-6.617372,11.862478,-0.579401,11.862478,-6.617372,-0.010000,0.710000,4,49,4.269987,49.012128,4.269987,49.012128,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.440390,-12.872400,56.313302,66.887331,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.550161,1.738873,0.249281,0.033225,0.500602,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.008082,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.835049,tube-mpc,0,-126.340000,54.885000,9.266218,-2.317691,9.650000,-2.575000,-0.383782,0.257309,-6.312424,9.666852,-0.335443,9.666852,-6.312424,0.010000,0.570000,1,77,0.563708,77.139108,0.563708,77.139108,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.035657,-12.129202,53.156538,64.431509,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.567606,1.549241,0.203058,0.018556,0.500438,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007849,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.845032,tube-mpc,0,-126.340000,54.885000,9.210355,-2.228548,9.600000,-2.495000,-0.389645,0.266452,-5.885497,5.092632,-0.091484,5.092632,-5.885497,0.040000,0.620000,-8,107,-7.934893,106.750000,-7.934893,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.581805,-12.130538,51.230180,64.863567,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.564003,1.583865,0.229832,0.015308,0.500531,1,1,0,8,2,1,0,0,0,0,1,1,1,1,1,0.007902,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.855111,tube-mpc,0,-126.340000,54.885000,9.155802,-2.139513,9.550000,-2.455000,-0.394198,0.315487,-6.007476,2.775027,0.518412,2.775027,-6.007476,0.010000,0.810000,-4,107,-3.698917,106.750000,-3.698917,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,80.840849,-12.225080,52.776805,69.634446,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539527,1.452174,0.210497,0.014262,0.500188,1,1,0,6,0,1,0,0,0,0,1,1,1,1,1,0.007722,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.865135,tube-mpc,0,-126.340000,54.885000,9.103342,-2.051877,9.500000,-2.405000,-0.396658,0.353123,-5.214611,3.689871,-0.152474,3.689871,-5.214611,-0.010000,0.960000,-7,101,-6.749322,100.795173,-6.749322,100.795173,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,79.666060,-11.616839,53.138958,68.974687,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539095,1.415598,0.201500,0.013518,0.500407,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007675,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.875135,tube-mpc,0,-126.340000,54.885000,9.052744,-1.965318,9.450000,-2.335000,-0.397256,0.369682,-5.214611,7.898153,0.152474,7.898153,-5.214611,-0.020000,0.990000,-3,65,-3.152334,64.564417,-3.152334,64.564417,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,78.724169,-11.322201,53.373557,69.134407,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540367,1.419069,0.213441,0.013499,0.500366,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007691,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.885228,tube-mpc,0,-126.340000,54.885000,9.003371,-1.878783,9.410000,-2.235000,-0.406629,0.356217,-4.848673,10.520706,-0.030495,10.520706,-4.848673,-0.020000,0.800000,-5,57,-4.573826,56.999362,-4.573826,56.999362,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.637947,-9.855862,57.808114,69.302696,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557778,1.558858,0.175643,0.016885,0.500432,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007816,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.895104,tube-mpc,0,-126.340000,54.885000,8.956626,-1.794836,9.360000,-2.135000,-0.403374,0.340164,-5.336590,9.971800,-0.213464,9.971800,-5.336590,-0.020000,0.660000,1,72,0.970893,72.284869,0.970893,72.284869,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,77.047971,-9.006630,54.191013,67.357815,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.537845,1.405802,0.140901,0.014167,0.500146,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007603,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.905229,tube-mpc,0,-126.340000,54.885000,8.910235,-1.709471,9.310000,-2.055000,-0.399765,0.345529,-4.726694,6.434403,0.091484,6.434403,-4.726694,0.000000,0.630000,-6,105,-6.494670,105.024799,-6.494670,105.024799,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,76.151915,-8.722223,49.675567,63.326488,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.561374,1.417516,0.214384,0.015370,0.500155,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007715,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.915221,tube-mpc,0,-126.340000,54.885000,8.865871,-1.625838,9.260000,-2.005000,-0.394129,0.379162,-4.848673,3.445913,-0.030495,3.445913,-4.848673,-0.010000,0.780000,-5,107,-4.592611,106.750000,-4.592611,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,75.694011,-9.401128,51.243118,69.018321,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557421,1.415672,0.280860,0.012597,0.502852,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007776,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.925225,tube-mpc,0,-126.340000,54.885000,8.822769,-1.542645,9.230000,-1.955000,-0.407231,0.412355,-5.092632,4.543725,-0.030495,4.543725,-5.092632,-0.010000,0.920000,-3,102,-2.922599,102.064085,-2.922599,102.064085,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,74.296030,-9.430166,51.767673,68.266261,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557818,1.414216,0.235195,0.014618,0.500440,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007729,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.935226,tube-mpc,0,-126.340000,54.885000,8.780879,-1.459928,9.180000,-1.895000,-0.399121,0.435072,-5.092632,7.532216,-0.152474,7.532216,-5.092632,0.010000,1.060000,-3,67,-3.482854,66.782347,-3.482854,66.782347,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,72.548151,-9.957585,51.973118,67.902413,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557478,1.427300,0.268952,0.015852,0.500420,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007777,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.945103,tube-mpc,0,-126.340000,54.885000,8.740577,-1.378610,9.130000,-1.805000,-0.389423,0.426390,-5.031642,10.276748,0.030495,10.276748,-5.031642,-0.010000,0.790000,1,67,1.257368,66.622329,1.257368,66.622329,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,71.578888,-8.254362,58.647936,69.986847,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.539836,1.404202,0.137745,0.013972,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007600,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.955110,tube-mpc,0,-126.340000,54.885000,8.700702,-1.296508,9.090000,-1.705000,-0.389298,0.408492,-4.909663,9.178935,0.030495,9.178935,-4.909663,0.020000,0.780000,-3,75,-3.477779,75.047040,-3.477779,75.047040,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,70.035536,-7.654488,52.497003,65.086967,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.540946,1.405034,0.144199,0.012761,0.500399,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007608,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.965223,tube-mpc,0,-126.340000,54.885000,8.661253,-1.213736,9.050000,-1.625000,-0.388747,0.411264,-4.848673,7.105289,0.335443,7.105289,-4.848673,0.020000,0.720000,-5,99,-4.702528,98.592024,-4.702528,98.592024,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,69.324352,-7.124497,50.787012,63.863910,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556743,1.428376,0.200073,0.015517,0.500304,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007707,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.975223,tube-mpc,0,-126.340000,54.885000,8.622952,-1.131996,9.010000,-1.555000,-0.387048,0.423004,-3.811850,4.848673,-0.152474,4.848673,-3.811850,0.020000,0.800000,-15,107,-14.548309,106.750000,-14.548309,106.750000,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,67.593053,-7.603381,49.610079,66.436952,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.556618,1.411602,0.264629,0.014021,0.500335,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007753,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.985224,tube-mpc,0,-126.340000,54.885000,8.585212,-1.050256,8.980000,-1.495000,-0.394788,0.444744,-3.750861,5.519559,0.579401,5.519559,-3.750861,-0.020000,0.930000,-11,98,-11.421894,98.066147,-11.421894,98.066147,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,65.979620,-7.728926,50.255255,68.892048,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.557882,1.432488,0.259170,0.015933,0.500295,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007773,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000
17.995222,tube-mpc,0,-126.340000,54.885000,8.547909,-0.968449,8.940000,-1.425000,-0.392091,0.456551,-3.811850,8.264091,-0.030495,8.264091,-3.811850,-0.040000,0.970000,-7,73,-7.375965,73.294503,-7.375965,73.294503,0.000000,0.000000,0.000000,64.000000,0.000000,0.000000,63.837643,-7.688921,51.158229,68.874109,0.000000,0.000000,0.000000,0.000000,7.600000,6.000000,5.554915,1.410894,0.239556,0.015435,0.500533,1,1,0,7,1,1,0,0,0,0,1,1,1,1,1,0.007728,0,0,0,0,0,1,1,1,1,0,0.000000,0.000000,0.000000,0.000000


==> anc/Supplementary_Data/independent_prediction_checks.json <==
{
  "status_checks": [
    {
      "trial": 1,
      "method": "mpc",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 1,
      "method": "mpc-p",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 1,
      "method": "tube-mpc",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 1,
      "method": "proposed",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 2,
      "method": "mpc",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 2,
      "method": "mpc-p",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 2,
      "method": "tube-mpc",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 2,
      "method": "proposed",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 3,
      "method": "mpc",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 3,
      "method": "mpc-p",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 3,
      "method": "tube-mpc",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 3,
      "method": "proposed",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 4,
      "method": "mpc",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 4,
      "method": "mpc-p",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 4,
      "method": "tube-mpc",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 4,
      "method": "proposed",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 5,
      "method": "mpc",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 5,
      "method": "mpc-p",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 5,
      "method": "tube-mpc",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 5,
      "method": "proposed",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 6,
      "method": "mpc",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 6,
      "method": "mpc-p",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 6,
      "method": "tube-mpc",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 6,
      "method": "proposed",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 7,
      "method": "mpc",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 7,
      "method": "mpc-p",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 7,
      "method": "tube-mpc",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    },
    {
      "trial": 7,
      "method": "proposed",
      "nonzero_solver_status": 0,
      "max_lqr_margin": 0.0
    }
  ],
  "representative_candidates": [
    {
      "trial": 1,
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run01/proposed.csv",
      "yaw": {
        "zero_rmse": 64.24592316506381,
        "median_rmse": 24.568037868157127,
        "coverage": 0.9753846153846154
      },
      "pitch": {
        "zero_rmse": 38.73738845256884,
        "median_rmse": 27.073965627296918,
        "coverage": 0.9838461538461538
      }
    },
    {
      "trial": 2,
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run02/proposed.csv",
      "yaw": {
        "zero_rmse": 62.871857999936594,
        "median_rmse": 24.818272941575916,
        "coverage": 0.993841416474211
      },
      "pitch": {
        "zero_rmse": 38.63082198496724,
        "median_rmse": 28.519173234855646,
        "coverage": 0.9946112394149346
      }
    },
    {
      "trial": 3,
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run03/proposed.csv",
      "yaw": {
        "zero_rmse": 64.05425957622643,
        "median_rmse": 25.9836703728367,
        "coverage": 0.985373364126251
      },
      "pitch": {
        "zero_rmse": 38.41939755701864,
        "median_rmse": 25.771182660179406,
        "coverage": 0.9792147806004619
      }
    },
    {
      "trial": 4,
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run01/proposed.csv",
      "yaw": {
        "zero_rmse": 64.10602138375388,
        "median_rmse": 26.78432998983465,
        "coverage": 0.9822940723633564
      },
      "pitch": {
        "zero_rmse": 38.7911911330707,
        "median_rmse": 26.0058233022686,
        "coverage": 0.99153194765204
      }
    },
    {
      "trial": 5,
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run02/proposed.csv",
      "yaw": {
        "zero_rmse": 64.27510348003047,
        "median_rmse": 25.52471502559977,
        "coverage": 0.9799846035411856
      },
      "pitch": {
        "zero_rmse": 38.49607522563913,
        "median_rmse": 26.840249878263418,
        "coverage": 0.9876828329484219
      }
    },
    {
      "trial": 6,
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run03/proposed.csv",
      "yaw": {
        "zero_rmse": 64.29243055454425,
        "median_rmse": 28.488642665550262,
        "coverage": 0.9523076923076923
      },
      "pitch": {
        "zero_rmse": 37.33877527154181,
        "median_rmse": 24.788226956483285,
        "coverage": 0.9823076923076923
      }
    },
    {
      "trial": 7,
      "file": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run04/proposed.csv",
      "yaw": {
        "zero_rmse": 64.3592529151461,
        "median_rmse": 25.802402699208848,
        "coverage": 0.985362095531587
      },
      "pitch": {
        "zero_rmse": 37.98629754343558,
        "median_rmse": 25.46247764493796,
        "coverage": 0.9869029275808937
      }
    }
  ],
  "model_report_sha256": "8c07eb1ed619bd0cff2e11d7b094beff5dad2146ae3e56f851d24c57ed19fede"
}

==> anc/Supplementary_Data/independent_trial_checks.csv <==
trial,method,samples,eval_samples,rmse_2d,boundary_samples,missed,eval_missed,max_loop_ms,max_solver_ms,rmse_matches_saved,boundary_matches_saved
1,mpc,1799,1299,9.70901966681848,8,11,6,11.058,1.563283,True,True
1,mpc-p,1800,1300,4.659684717025451,0,13,13,11.317,1.715678,True,True
1,tube-mpc,1798,1299,5.594691502085862,0,17,5,12.577,2.524897,True,True
1,proposed,1800,1300,3.9819323545450165,0,10,10,10.981,1.186621,True,True
2,mpc,1798,1298,7.093607646922076,6,18,18,14.58,2.409876,True,True
2,mpc-p,1800,1300,4.806335844122929,0,10,2,12.668000000000001,2.154202,True,True
2,tube-mpc,1799,1299,6.12344601246041,0,13,12,11.710999999999999,1.309712,True,True
2,proposed,1798,1299,4.075002104314553,0,14,6,21.794,2.595891,True,True
3,mpc,1799,1299,7.365154095876477,4,16,9,11.790000000000001,2.240293,True,True
3,mpc-p,1799,1299,4.969297527160563,3,10,9,12.152,1.330851,True,True
3,tube-mpc,1800,1300,5.770767136745476,0,7,5,11.336,2.583485,True,True
3,proposed,1795,1299,4.016285588173233,0,19,15,44.012,2.495363,True,True
4,mpc,1800,1300,7.23597721911067,4,11,10,10.918000000000001,2.212856,True,True
4,mpc-p,1799,1300,3.8891010503826084,0,15,12,12.43,3.409485,True,True
4,tube-mpc,1798,1298,6.785607486909299,0,19,17,13.931000000000001,4.450307,True,True
4,proposed,1799,1299,3.9721261672958916,0,11,6,12.212,2.333443,True,True
5,mpc,1799,1299,6.501534679891027,0,12,9,10.639,2.41386,True,True
5,mpc-p,1799,1299,4.565836026584443,2,18,18,11.968,1.505405,True,True
5,tube-mpc,1799,1299,5.908269266126096,0,12,7,12.085,3.284225,True,True
5,proposed,1799,1299,3.8937787593293187,0,13,12,11.987,2.557998,True,True
6,mpc,1799,1299,7.500648472022251,1,22,22,11.22,2.345623,True,True
6,mpc-p,1799,1300,4.73157455081813,2,16,5,11.882,3.298028,True,True
6,tube-mpc,1798,1298,6.564204902566379,0,23,19,13.414,2.371237,True,True
6,proposed,1799,1300,3.7934482256990805,0,14,3,12.488000000000001,2.235547,True,True
7,mpc,1798,1299,7.0151069156718115,4,15,7,12.9,2.396161,True,True
7,mpc-p,1800,1300,4.497317456875941,2,8,7,10.822,2.865706,True,True
7,tube-mpc,1799,1299,6.036620309264683,0,12,10,12.921999999999999,2.067547,True,True
7,proposed,1798,1298,3.816378079513204,0,19,18,13.551,2.788604,True,True


==> anc/Supplementary_Data/metadata/trial1.txt <==
timestamp=2026-06-06T12:55:10+08:00
host=[redacted for double-anonymized review]
runner=code/bin/dual_axis_acados_runner_cpp_dynamics_aug_exactsmall_20260605
report=code/dual_axis_model_dynamics_ls_20260605_cuda/gru96_h48_n15_augmented_exactsmall/report.json
repeats=3
methods=mpc mpc-p tube-mpc proposed
yaw_base=-126.34
pitch_base=54.885
yaw_bias=0
pitch_bias=64
preposition_speed=16
preposition_settle_s=3.0
initial_stop=1
stop_between=0
final_stop=1
stop_settle_s=1
mpc_output_gain=1.0
yaw_mpc_output_gain=global
pitch_mpc_output_gain=0.95
yaw_residual_gain=1.0
pitch_residual_gain=1.0
yaw_residual_offset=none
pitch_residual_offset=-40
yaw_limit=70
pitch_limit=115
yaw_rel_limit=18
pitch_rel_limit=14
98c99cb566b5318ea8ac0a70583ef5e7f597c0162c84d7705c185e9906afdd95  code/bin/dual_axis_acados_runner_cpp_dynamics_aug_exactsmall_20260605
8c07eb1ed619bd0cff2e11d7b094beff5dad2146ae3e56f851d24c57ed19fede  code/dual_axis_model_dynamics_ls_20260605_cuda/gru96_h48_n15_augmented_exactsmall/report.json
1a15f9a12d177387a00670ca6fa2834ee1d2a3777efa4ced63f4766a5feb2588  code/acados_dual_axis_solver/solver_config.json
7e0e67758832320f6f0130ab5390127abacc27a0a59aa56891484a5be6077ebd  code/dual_axis_gru_weights.inc
487d35617aa30a2fc94e33e0523b0d079da40398542bde6b442d1a15d7a81a18  code/dual_axis_gru_weights_dynamics_ls_20260605_h48n15.inc
8: can0: <NOARP,UP,LOWER_UP> mtu 16 qdisc pfifo_fast state UP mode DEFAULT group default qlen 1000
    link/can  promiscuity 0  allmulti 0 minmtu 0 maxmtu 0 
    can state ERROR-ACTIVE restart-ms 0 
	  bitrate 0
	     [   10000,    20000,    50000,   100000,   125000,   250000, 
	        500000,   800000,  1000000 ]
	  clock 0 
	  re-started bus-errors arbit-lost error-warn error-pass bus-off
	  0          0          0          0          0          0         numtxqueues 1 numrxqueues 1 gso_max_size 65536 gso_max_segs 65535 tso_max_size 65536 tso_max_segs 65535 gro_max_size 65536 
    RX:  bytes packets errors dropped  missed   mcast           
      43268096 5408512      0       0       0       0 
    TX:  bytes packets errors dropped carrier collsns           
      43325176 5415647      0       0       0       0 


==> anc/Supplementary_Data/metadata/trial2.txt <==
timestamp=2026-06-06T12:56:48+08:00
host=[redacted for double-anonymized review]
runner=code/bin/dual_axis_acados_runner_cpp_dynamics_aug_exactsmall_20260605
report=code/dual_axis_model_dynamics_ls_20260605_cuda/gru96_h48_n15_augmented_exactsmall/report.json
repeats=3
methods=mpc mpc-p tube-mpc proposed
yaw_base=-126.34
pitch_base=54.885
yaw_bias=0
pitch_bias=64
preposition_speed=16
preposition_settle_s=3.0
initial_stop=1
stop_between=0
final_stop=1
stop_settle_s=1
mpc_output_gain=1.0
yaw_mpc_output_gain=global
pitch_mpc_output_gain=0.95
yaw_residual_gain=1.0
pitch_residual_gain=1.0
yaw_residual_offset=none
pitch_residual_offset=-40
yaw_limit=70
pitch_limit=115
yaw_rel_limit=18
pitch_rel_limit=14
98c99cb566b5318ea8ac0a70583ef5e7f597c0162c84d7705c185e9906afdd95  code/bin/dual_axis_acados_runner_cpp_dynamics_aug_exactsmall_20260605
8c07eb1ed619bd0cff2e11d7b094beff5dad2146ae3e56f851d24c57ed19fede  code/dual_axis_model_dynamics_ls_20260605_cuda/gru96_h48_n15_augmented_exactsmall/report.json
1a15f9a12d177387a00670ca6fa2834ee1d2a3777efa4ced63f4766a5feb2588  code/acados_dual_axis_solver/solver_config.json
7e0e67758832320f6f0130ab5390127abacc27a0a59aa56891484a5be6077ebd  code/dual_axis_gru_weights.inc
487d35617aa30a2fc94e33e0523b0d079da40398542bde6b442d1a15d7a81a18  code/dual_axis_gru_weights_dynamics_ls_20260605_h48n15.inc
8: can0: <NOARP,UP,LOWER_UP> mtu 16 qdisc pfifo_fast state UP mode DEFAULT group default qlen 1000
    link/can  promiscuity 0  allmulti 0 minmtu 0 maxmtu 0 
    can state ERROR-ACTIVE restart-ms 0 
	  bitrate 0
	     [   10000,    20000,    50000,   100000,   125000,   250000, 
	        500000,   800000,  1000000 ]
	  clock 0 
	  re-started bus-errors arbit-lost error-warn error-pass bus-off
	  0          0          0          0          0          0         numtxqueues 1 numrxqueues 1 gso_max_size 65536 gso_max_segs 65535 tso_max_size 65536 tso_max_segs 65535 gro_max_size 65536 
    RX:  bytes packets errors dropped  missed   mcast           
      43676496 5459562      0       0       0       0 
    TX:  bytes packets errors dropped carrier collsns           
      43734224 5466778      0       0       0       0 


==> anc/Supplementary_Data/metadata/trial3.txt <==
timestamp=2026-06-06T12:58:27+08:00
host=[redacted for double-anonymized review]
runner=code/bin/dual_axis_acados_runner_cpp_dynamics_aug_exactsmall_20260605
report=code/dual_axis_model_dynamics_ls_20260605_cuda/gru96_h48_n15_augmented_exactsmall/report.json
repeats=3
methods=mpc mpc-p tube-mpc proposed
yaw_base=-126.34
pitch_base=54.885
yaw_bias=0
pitch_bias=64
preposition_speed=16
preposition_settle_s=3.0
initial_stop=1
stop_between=0
final_stop=1
stop_settle_s=1
mpc_output_gain=1.0
yaw_mpc_output_gain=global
pitch_mpc_output_gain=0.95
yaw_residual_gain=1.0
pitch_residual_gain=1.0
yaw_residual_offset=none
pitch_residual_offset=-40
yaw_limit=70
pitch_limit=115
yaw_rel_limit=18
pitch_rel_limit=14
98c99cb566b5318ea8ac0a70583ef5e7f597c0162c84d7705c185e9906afdd95  code/bin/dual_axis_acados_runner_cpp_dynamics_aug_exactsmall_20260605
8c07eb1ed619bd0cff2e11d7b094beff5dad2146ae3e56f851d24c57ed19fede  code/dual_axis_model_dynamics_ls_20260605_cuda/gru96_h48_n15_augmented_exactsmall/report.json
1a15f9a12d177387a00670ca6fa2834ee1d2a3777efa4ced63f4766a5feb2588  code/acados_dual_axis_solver/solver_config.json
7e0e67758832320f6f0130ab5390127abacc27a0a59aa56891484a5be6077ebd  code/dual_axis_gru_weights.inc
487d35617aa30a2fc94e33e0523b0d079da40398542bde6b442d1a15d7a81a18  code/dual_axis_gru_weights_dynamics_ls_20260605_h48n15.inc
8: can0: <NOARP,UP,LOWER_UP> mtu 16 qdisc pfifo_fast state UP mode DEFAULT group default qlen 1000
    link/can  promiscuity 0  allmulti 0 minmtu 0 maxmtu 0 
    can state ERROR-ACTIVE restart-ms 0 
	  bitrate 0
	     [   10000,    20000,    50000,   100000,   125000,   250000, 
	        500000,   800000,  1000000 ]
	  clock 0 
	  re-started bus-errors arbit-lost error-warn error-pass bus-off
	  0          0          0          0          0          0         numtxqueues 1 numrxqueues 1 gso_max_size 65536 gso_max_segs 65535 tso_max_size 65536 tso_max_segs 65535 gro_max_size 65536 
    RX:  bytes packets errors dropped  missed   mcast           
      44084728 5510591      0       0       0       0 
    TX:  bytes packets errors dropped carrier collsns           
      44143160 5517895      0       0       0       0 


==> anc/Supplementary_Data/metadata/trial4.txt <==
timestamp=2026-06-06T13:01:07+08:00
host=[redacted for double-anonymized review]
runner=code/bin/dual_axis_acados_runner_cpp_dynamics_aug_exactsmall_20260605
report=code/dual_axis_model_dynamics_ls_20260605_cuda/gru96_h48_n15_augmented_exactsmall/report.json
repeats=4
methods=mpc mpc-p tube-mpc proposed
yaw_base=-126.34
pitch_base=54.885
yaw_bias=0
pitch_bias=64
preposition_speed=16
preposition_settle_s=3.0
initial_stop=1
stop_between=0
final_stop=1
stop_settle_s=1
mpc_output_gain=1.0
yaw_mpc_output_gain=global
pitch_mpc_output_gain=0.95
yaw_residual_gain=1.0
pitch_residual_gain=1.0
yaw_residual_offset=none
pitch_residual_offset=-40
yaw_limit=70
pitch_limit=115
yaw_rel_limit=18
pitch_rel_limit=14
98c99cb566b5318ea8ac0a70583ef5e7f597c0162c84d7705c185e9906afdd95  code/bin/dual_axis_acados_runner_cpp_dynamics_aug_exactsmall_20260605
8c07eb1ed619bd0cff2e11d7b094beff5dad2146ae3e56f851d24c57ed19fede  code/dual_axis_model_dynamics_ls_20260605_cuda/gru96_h48_n15_augmented_exactsmall/report.json
1a15f9a12d177387a00670ca6fa2834ee1d2a3777efa4ced63f4766a5feb2588  code/acados_dual_axis_solver/solver_config.json
7e0e67758832320f6f0130ab5390127abacc27a0a59aa56891484a5be6077ebd  code/dual_axis_gru_weights.inc
487d35617aa30a2fc94e33e0523b0d079da40398542bde6b442d1a15d7a81a18  code/dual_axis_gru_weights_dynamics_ls_20260605_h48n15.inc
8: can0: <NOARP,UP,LOWER_UP> mtu 16 qdisc pfifo_fast state UP mode DEFAULT group default qlen 1000
    link/can  promiscuity 0  allmulti 0 minmtu 0 maxmtu 0 
    can state ERROR-ACTIVE restart-ms 0 
	  bitrate 0
	     [   10000,    20000,    50000,   100000,   125000,   250000, 
	        500000,   800000,  1000000 ]
	  clock 0 
	  re-started bus-errors arbit-lost error-warn error-pass bus-off
	  0          0          0          0          0          0         numtxqueues 1 numrxqueues 1 gso_max_size 65536 gso_max_segs 65535 tso_max_size 65536 tso_max_segs 65535 gro_max_size 65536 
    RX:  bytes packets errors dropped  missed   mcast           
      44493800 5561725      0       0       0       0 
    TX:  bytes packets errors dropped carrier collsns           
      44552608 5569076      0       0       0       0 


==> anc/Supplementary_Data/metadata/trial5.txt <==
timestamp=2026-06-06T13:02:46+08:00
host=[redacted for double-anonymized review]
runner=code/bin/dual_axis_acados_runner_cpp_dynamics_aug_exactsmall_20260605
report=code/dual_axis_model_dynamics_ls_20260605_cuda/gru96_h48_n15_augmented_exactsmall/report.json
repeats=4
methods=mpc mpc-p tube-mpc proposed
yaw_base=-126.34
pitch_base=54.885
yaw_bias=0
pitch_bias=64
preposition_speed=16
preposition_settle_s=3.0
initial_stop=1
stop_between=0
final_stop=1
stop_settle_s=1
mpc_output_gain=1.0
yaw_mpc_output_gain=global
pitch_mpc_output_gain=0.95
yaw_residual_gain=1.0
pitch_residual_gain=1.0
yaw_residual_offset=none
pitch_residual_offset=-40
yaw_limit=70
pitch_limit=115
yaw_rel_limit=18
pitch_rel_limit=14
98c99cb566b5318ea8ac0a70583ef5e7f597c0162c84d7705c185e9906afdd95  code/bin/dual_axis_acados_runner_cpp_dynamics_aug_exactsmall_20260605
8c07eb1ed619bd0cff2e11d7b094beff5dad2146ae3e56f851d24c57ed19fede  code/dual_axis_model_dynamics_ls_20260605_cuda/gru96_h48_n15_augmented_exactsmall/report.json
1a15f9a12d177387a00670ca6fa2834ee1d2a3777efa4ced63f4766a5feb2588  code/acados_dual_axis_solver/solver_config.json
7e0e67758832320f6f0130ab5390127abacc27a0a59aa56891484a5be6077ebd  code/dual_axis_gru_weights.inc
487d35617aa30a2fc94e33e0523b0d079da40398542bde6b442d1a15d7a81a18  code/dual_axis_gru_weights_dynamics_ls_20260605_h48n15.inc
8: can0: <NOARP,UP,LOWER_UP> mtu 16 qdisc pfifo_fast state UP mode DEFAULT group default qlen 1000
    link/can  promiscuity 0  allmulti 0 minmtu 0 maxmtu 0 
    can state ERROR-ACTIVE restart-ms 0 
	  bitrate 0
	     [   10000,    20000,    50000,   100000,   125000,   250000, 
	        500000,   800000,  1000000 ]
	  clock 0 
	  re-started bus-errors arbit-lost error-warn error-pass bus-off
	  0          0          0          0          0          0         numtxqueues 1 numrxqueues 1 gso_max_size 65536 gso_max_segs 65535 tso_max_size 65536 tso_max_segs 65535 gro_max_size 65536 
    RX:  bytes packets errors dropped  missed   mcast           
      44902552 5612819      0       0       0       0 
    TX:  bytes packets errors dropped carrier collsns           
      44961632 5620204      0       0       0       0 


==> anc/Supplementary_Data/metadata/trial6.txt <==
timestamp=2026-06-06T13:04:25+08:00
host=[redacted for double-anonymized review]
runner=code/bin/dual_axis_acados_runner_cpp_dynamics_aug_exactsmall_20260605
report=code/dual_axis_model_dynamics_ls_20260605_cuda/gru96_h48_n15_augmented_exactsmall/report.json
repeats=4
methods=mpc mpc-p tube-mpc proposed
yaw_base=-126.34
pitch_base=54.885
yaw_bias=0
pitch_bias=64
preposition_speed=16
preposition_settle_s=3.0
initial_stop=1
stop_between=0
final_stop=1
stop_settle_s=1
mpc_output_gain=1.0
yaw_mpc_output_gain=global
pitch_mpc_output_gain=0.95
yaw_residual_gain=1.0
pitch_residual_gain=1.0
yaw_residual_offset=none
pitch_residual_offset=-40
yaw_limit=70
pitch_limit=115
yaw_rel_limit=18
pitch_rel_limit=14
98c99cb566b5318ea8ac0a70583ef5e7f597c0162c84d7705c185e9906afdd95  code/bin/dual_axis_acados_runner_cpp_dynamics_aug_exactsmall_20260605
8c07eb1ed619bd0cff2e11d7b094beff5dad2146ae3e56f851d24c57ed19fede  code/dual_axis_model_dynamics_ls_20260605_cuda/gru96_h48_n15_augmented_exactsmall/report.json
1a15f9a12d177387a00670ca6fa2834ee1d2a3777efa4ced63f4766a5feb2588  code/acados_dual_axis_solver/solver_config.json
7e0e67758832320f6f0130ab5390127abacc27a0a59aa56891484a5be6077ebd  code/dual_axis_gru_weights.inc
487d35617aa30a2fc94e33e0523b0d079da40398542bde6b442d1a15d7a81a18  code/dual_axis_gru_weights_dynamics_ls_20260605_h48n15.inc
8: can0: <NOARP,UP,LOWER_UP> mtu 16 qdisc pfifo_fast state UP mode DEFAULT group default qlen 1000
    link/can  promiscuity 0  allmulti 0 minmtu 0 maxmtu 0 
    can state ERROR-ACTIVE restart-ms 0 
	  bitrate 0
	     [   10000,    20000,    50000,   100000,   125000,   250000, 
	        500000,   800000,  1000000 ]
	  clock 0 
	  re-started bus-errors arbit-lost error-warn error-pass bus-off
	  0          0          0          0          0          0         numtxqueues 1 numrxqueues 1 gso_max_size 65536 gso_max_segs 65535 tso_max_size 65536 tso_max_segs 65535 gro_max_size 65536 
    RX:  bytes packets errors dropped  missed   mcast           
      45311152 5663894      0       0       0       0 
    TX:  bytes packets errors dropped carrier collsns           
      45370752 5671344      0       0       0       0 


==> anc/Supplementary_Data/metadata/trial7.txt <==
timestamp=2026-06-06T13:06:04+08:00
host=[redacted for double-anonymized review]
runner=code/bin/dual_axis_acados_runner_cpp_dynamics_aug_exactsmall_20260605
report=code/dual_axis_model_dynamics_ls_20260605_cuda/gru96_h48_n15_augmented_exactsmall/report.json
repeats=4
methods=mpc mpc-p tube-mpc proposed
yaw_base=-126.34
pitch_base=54.885
yaw_bias=0
pitch_bias=64
preposition_speed=16
preposition_settle_s=3.0
initial_stop=1
stop_between=0
final_stop=1
stop_settle_s=1
mpc_output_gain=1.0
yaw_mpc_output_gain=global
pitch_mpc_output_gain=0.95
yaw_residual_gain=1.0
pitch_residual_gain=1.0
yaw_residual_offset=none
pitch_residual_offset=-40
yaw_limit=70
pitch_limit=115
yaw_rel_limit=18
pitch_rel_limit=14
98c99cb566b5318ea8ac0a70583ef5e7f597c0162c84d7705c185e9906afdd95  code/bin/dual_axis_acados_runner_cpp_dynamics_aug_exactsmall_20260605
8c07eb1ed619bd0cff2e11d7b094beff5dad2146ae3e56f851d24c57ed19fede  code/dual_axis_model_dynamics_ls_20260605_cuda/gru96_h48_n15_augmented_exactsmall/report.json
1a15f9a12d177387a00670ca6fa2834ee1d2a3777efa4ced63f4766a5feb2588  code/acados_dual_axis_solver/solver_config.json
7e0e67758832320f6f0130ab5390127abacc27a0a59aa56891484a5be6077ebd  code/dual_axis_gru_weights.inc
487d35617aa30a2fc94e33e0523b0d079da40398542bde6b442d1a15d7a81a18  code/dual_axis_gru_weights_dynamics_ls_20260605_h48n15.inc
8: can0: <NOARP,UP,LOWER_UP> mtu 16 qdisc pfifo_fast state UP mode DEFAULT group default qlen 1000
    link/can  promiscuity 0  allmulti 0 minmtu 0 maxmtu 0 
    can state ERROR-ACTIVE restart-ms 0 
	  bitrate 0
	     [   10000,    20000,    50000,   100000,   125000,   250000, 
	        500000,   800000,  1000000 ]
	  clock 0 
	  re-started bus-errors arbit-lost error-warn error-pass bus-off
	  0          0          0          0          0          0         numtxqueues 1 numrxqueues 1 gso_max_size 65536 gso_max_segs 65535 tso_max_size 65536 tso_max_segs 65535 gro_max_size 65536 
    RX:  bytes packets errors dropped  missed   mcast           
      45719440 5714930      0       0       0       0 
    TX:  bytes packets errors dropped carrier collsns           
      45779688 5722461      0       0       0       0 


==> anc/Supplementary_Data/model_report.json <==
{
  "device": "cuda",
  "torch_version": "2.11.0+cu128",
  "arch": "gru",
  "hidden": 96,
  "feature_set": "preview_v1",
  "feature_names": [
    "yaw_rel_deg",
    "pitch_rel_deg",
    "yaw_speed_dps",
    "pitch_speed_dps",
    "yaw_iq_a",
    "pitch_iq_a",
    "yaw_cmd_count",
    "pitch_cmd_count",
    "yaw_ref_deg",
    "pitch_ref_deg",
    "yaw_err_deg",
    "pitch_err_deg",
    "imu_gx_dps",
    "imu_gy_dps",
    "imu_gz_dps",
    "sin_yaw_rel",
    "cos_yaw_rel",
    "sin_pitch_rel",
    "cos_pitch_rel",
    "yaw_ref_rate_dps",
    "pitch_ref_rate_dps",
    "yaw_ref_accel_dps2",
    "pitch_ref_accel_dps2",
    "yaw_speed_err_dps",
    "pitch_speed_err_dps",
    "yaw_delta_cmd_count",
    "pitch_delta_cmd_count",
    "yaw_ref_tplus1_deg",
    "pitch_ref_tplus1_deg",
    "yaw_ref_rate_tplus1_dps",
    "pitch_ref_rate_tplus1_dps",
    "yaw_ref_delta_tplus1_deg",
    "pitch_ref_delta_tplus1_deg",
    "yaw_ref_tplus3_deg",
    "pitch_ref_tplus3_deg",
    "yaw_ref_rate_tplus3_dps",
    "pitch_ref_rate_tplus3_dps",
    "yaw_ref_delta_tplus3_deg",
    "pitch_ref_delta_tplus3_deg",
    "yaw_ref_tplus5_deg",
    "pitch_ref_tplus5_deg",
    "yaw_ref_rate_tplus5_dps",
    "pitch_ref_rate_tplus5_dps",
    "yaw_ref_delta_tplus5_deg",
    "pitch_ref_delta_tplus5_deg",
    "yaw_ref_tplus10_deg",
    "pitch_ref_tplus10_deg",
    "yaw_ref_rate_tplus10_dps",
    "pitch_ref_rate_tplus10_dps",
    "yaw_ref_delta_tplus10_deg",
    "pitch_ref_delta_tplus10_deg"
  ],
  "label_model": "dynamics_ls",
  "label_model_description": "least-squares identified acceleration-domain dynamics using reported currents, rates, angle trigonometric terms, and two-axis coupling",
  "cuda_available": true,
  "cuda_name": "NVIDIA Graphics Device",
  "dataset": {
    "created_at": "2026-06-05 21:52:55",
    "manifest": "code/dual_axis_dataset_dynamics_augmented_20260605/augmented_manifest.csv",
    "runs": [
      {
        "tag": "train_pid_chirp_a",
        "split": "train",
        "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_pid_chirp_a.csv",
        "samples_after_filter": 2586,
        "yaw_range_deg": [
          -16.41,
          17.88
        ],
        "pitch_range_deg": [
          -9.155,
          10.395
        ]
      },
      {
        "tag": "train_pid_chirp_b",
        "split": "train",
        "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_pid_chirp_b.csv",
        "samples_after_filter": 2584,
        "yaw_range_deg": [
          -16.5,
          17.41
        ],
        "pitch_range_deg": [
          -12.475,
          10.395
        ]
      },
      {
        "tag": "train_mpcp_chirp_a",
        "split": "train",
        "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_mpcp_chirp_a.csv",
        "samples_after_filter": 2590,
        "yaw_range_deg": [
          -17.01,
          14.2
        ],
        "pitch_range_deg": [
          -9.195,
          9.855
        ]
      },
      {
        "tag": "train_proposed_chirp_b",
        "split": "train",
        "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_proposed_chirp_b.csv",
        "samples_after_filter": 2581,
        "yaw_range_deg": [
          -15.11,
          17.66
        ],
        "pitch_range_deg": [
          -11.155,
          9.115
        ]
      },
      {
        "tag": "train_pid_multisine_a",
        "split": "train",
        "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_pid_multisine_a.csv",
        "samples_after_filter": 2582,
        "yaw_range_deg": [
          -17.48,
          19.61
        ],
        "pitch_range_deg": [
          -10.795,
          11.975
        ]
      },
      {
        "tag": "train_proposed_multisine_b",
        "split": "train",
        "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/train_proposed_multisine_b.csv",
        "samples_after_filter": 2583,
        "yaw_range_deg": [
          -18.8,
          18.09
        ],
        "pitch_range_deg": [
          -11.115,
          11.235
        ]
      },
      {
        "tag": "calib_pid_chirp",
        "split": "calib",
        "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/calib_pid_chirp.csv",
        "samples_after_filter": 2580,
        "yaw_range_deg": [
          -17.53,
          16.47
        ],
        "pitch_range_deg": [
          -8.535,
          11.075
        ]
      },
      {
        "tag": "calib_proposed_multisine",
        "split": "calib",
        "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/calib_proposed_multisine.csv",
        "samples_after_filter": 2585,
        "yaw_range_deg": [
          -17.37,
          17.05
        ],
        "pitch_range_deg": [
          -11.315,
          9.705
        ]
      },
      {
        "tag": "test_pid_stress",
        "split": "test",
        "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/test_pid_stress.csv",
        "samples_after_filter": 2580,
        "yaw_range_deg": [
          -17.62,
          19.68
        ],
        "pitch_range_deg": [
          -10.745,
          12.035
        ]
      },
      {
        "tag": "test_proposed_stress",
        "split": "test",
        "path": "code/dual_axis_dataset_chirp_retrain_20260522_195054/test_proposed_stress.csv",
        "samples_after_filter": 2580,
        "yaw_range_deg": [
          -16.87,
          19.31
        ],
        "pitch_range_deg": [
          -11.605,
          12.295
        ]
      },
      {
        "tag": "train_oldrunner_exact_proposed_213130",
        "split": "train",
        "path": "code/oldrunner_exact_small_proposed_check_20260605_213130/proposed.csv",
        "samples_after_filter": 793,
        "yaw_range_deg": [
          -1.79,
          2.18
        ],
        "pitch_range_deg": [
          -3.835,
          1.125
        ]
      },
      {
        "tag": "train_dyn_default_211828",
        "split": "train",
        "path": "code/dynamics_smooth2_exact_small_gain1_retest_20260605_211828/proposed.csv",
        "samples_after_filter": 787,
        "yaw_range_deg": [
          -1.71,
          2.39
        ],
        "pitch_range_deg": [
          -3.165,
          1.275
        ]
      },
      {
        "tag": "train_dyn_basecal2_212057",
        "split": "train",
        "path": "code/dynamics_smooth2_exact_small_basecal2_20260605_212057/proposed.csv",
        "samples_after_filter": 795,
        "yaw_range_deg": [
          -1.84,
          2.36
        ],
        "pitch_range_deg": [
          -2.8,
          1.14
        ]
      },
      {
        "tag": "train_dyn_rg05_213425",
        "split": "train",
        "path": "code/dynamics_smooth2_exact_small_rg05_20260605_213425/proposed.csv",
        "samples_after_filter": 797,
        "yaw_range_deg": [
          -1.6,
          2.11
        ],
        "pitch_range_deg": [
          -3.26,
          1.11
        ]
      },
      {
        "tag": "train_dyn_offset20_orig_214738",
        "split": "train",
        "path": "code/dynamics_smooth2_exact_small_offset20m20_origbase_20260605_214738/proposed.csv",
        "samples_after_filter": 795,
        "yaw_range_deg": [
          -1.91,
          2.16
        ],
        "pitch_range_deg": [
          -3.865,
          1.275
        ]
      },
      {
        "tag": "train_dyn_offset20_basecal2_214515",
        "split": "train",
        "path": "code/dynamics_smooth2_exact_small_offset20m20_20260605_214515/proposed.csv",
        "samples_after_filter": 798,
        "yaw_range_deg": [
          -1.75,
          2.25
        ],
        "pitch_range_deg": [
          -3.16,
          1.18
        ]
      },
      {
        "tag": "train_dyn_oldnominal_214017",
        "split": "train",
        "path": "code/dynamics_gru_oldnominal_exact_small_20260605_214017/proposed.csv",
        "samples_after_filter": 791,
        "yaw_range_deg": [
          -1.57,
          3.2
        ],
        "pitch_range_deg": [
          -3.925,
          1.545
        ]
      },
      {
        "tag": "calib_dyn_offset40_orig_214939",
        "split": "calib",
        "path": "code/dynamics_smooth2_exact_small_offset40m20_origbase_20260605_214939/proposed.csv",
        "samples_after_filter": 794,
        "yaw_range_deg": [
          -1.7,
          2.13
        ],
        "pitch_range_deg": [
          -4.205,
          1.215
        ]
      },
      {
        "tag": "calib_dyn_biascal_212218",
        "split": "calib",
        "path": "code/dynamics_smooth2_exact_small_biascal_20260605_212218/proposed.csv",
        "samples_after_filter": 796,
        "yaw_range_deg": [
          -1.81,
          2.31
        ],
        "pitch_range_deg": [
          -2.89,
          1.13
        ]
      },
      {
        "tag": "test_dyn_basecal3_213619",
        "split": "test",
        "path": "code/dynamics_smooth2_exact_small_basecal3_20260605_213619/proposed.csv",
        "samples_after_filter": 790,
        "yaw_range_deg": [
          -1.61,
          2.09
        ],
        "pitch_range_deg": [
          -4.94,
          1.2
        ]
      },
      {
        "tag": "test_dyn_offsetm20_214641",
        "split": "test",
        "path": "code/dynamics_smooth2_exact_small_offsetm20m20_20260605_214641/proposed.csv",
        "samples_after_filter": 793,
        "yaw_range_deg": [
          -1.48,
          2.37
        ],
        "pitch_range_deg": [
          -3.45,
          1.25
        ]
      }
    ],
    "windows": {
      "train": 20243,
      "calib": 6503,
      "test": 6491,
      "history": 48,
      "horizon": 15
    }
  },
  "label_units": "deg/s^2",
  "nominal_feature_names": {
    "yaw": [
      "bias",
      "yaw_iq_a",
      "pitch_iq_a",
      "yaw_speed_dps",
      "pitch_speed_dps",
      "sin_yaw_rel",
      "cos_yaw_rel",
      "sin_pitch_rel",
      "cos_pitch_rel"
    ],
    "pitch": [
      "bias",
      "yaw_iq_a",
      "pitch_iq_a",
      "yaw_speed_dps",
      "pitch_speed_dps",
      "sin_yaw_rel",
      "cos_yaw_rel",
      "sin_pitch_rel",
      "cos_pitch_rel"
    ]
  },
  "nominal_coef": {
    "yaw": [
      -158.89675555854006,
      498.93805672978516,
      37.4535760432022,
      -2.202363863274284,
      -0.49223105898477443,
      -605.7731146312987,
      272.04449253084846,
      167.52876215747904,
      -112.86704001967996
    ],
    "pitch": [
      815.9023854190197,
      9.34838403073338,
      285.1265301332122,
      0.21235803022680924,
      -1.4732995608286588,
      89.18081047968974,
      -570.2978078995149,
      -456.53461588163316,
      -426.4049893652127
    ]
  },
  "nominal_ridge": 25.0,
  "calibration_margin_dps2": [
    [
      8.388017654418945,
      2.043653964996338
    ],
    [
      9.405717849731445,
      3.2605438232421875
    ],
    [
      11.046841621398926,
      5.684486389160156
    ],
    [
      12.484641075134277,
      8.271393775939941
    ],
    [
      12.769552230834961,
      11.108280181884766
    ],
    [
      14.052986145019531,
      13.359310150146484
    ],
    [
      14.371461868286133,
      14.207801818847656
    ],
    [
      15.220321655273438,
      13.928648948669434
    ],
    [
      15.424809455871582,
      13.880131721496582
    ],
    [
      15.309847831726074,
      12.937898635864258
    ],
    [
      15.016278266906738,
      11.178915023803711
    ],
    [
      15.016809463500977,
      8.946598052978516
    ],
    [
      14.985302925109863,
      7.249192714691162
    ],
    [
      14.686490058898926,
      6.836747646331787
    ],
    [
      14.47128963470459,
      5.385481357574463
    ]
  ],
  "calib_metrics": {
    "zero_rmse_yaw_dps2": 82.77239227294922,
    "zero_rmse_pitch_dps2": 68.99700927734375,
    "median_rmse_yaw_dps2": 37.415306091308594,
    "median_rmse_pitch_dps2": 55.18894958496094,
    "coverage_yaw": 0.8998923573735199,
    "coverage_pitch": 0.8998923573735199
  },
  "test_raw_metrics": {
    "zero_rmse_yaw_dps2": 81.88127136230469,
    "zero_rmse_pitch_dps2": 59.823604583740234,
    "median_rmse_yaw_dps2": 33.08391189575195,
    "median_rmse_pitch_dps2": 44.786048889160156,
    "coverage_yaw": 0.8299388897447748,
    "coverage_pitch": 0.8830277820572074
  },
  "test_calibrated_metrics": {
    "zero_rmse_yaw_dps2": 81.88127136230469,
    "zero_rmse_pitch_dps2": 59.823604583740234,
    "median_rmse_yaw_dps2": 33.08391189575195,
    "median_rmse_pitch_dps2": 44.786048889160156,
    "coverage_yaw": 0.9243568017254661,
    "coverage_pitch": 0.931289477738407
  }
}

==> anc/Supplementary_Data/recomputed_per_trial.csv <==
trial,method,yaw_rmse_mrad,pitch_rmse_mrad,rmse_2d_mrad,boundary_samples,samples,eval_samples,overruns,eval_overruns,max_loop_ms,max_solver_ms,nonzero_solver_status
1,mpc,4.842343770752188,8.415270031111628,9.70901966681848,8,1799,1299,11,6,11.058,1.563283,0
1,mpc-p,3.1283463366139386,3.453420168510445,4.659684717025451,0,1800,1300,13,13,11.317,1.715678,0
1,tube-mpc,4.554978639803012,3.2484985138445213,5.594691502085862,0,1798,1299,17,5,12.577,2.524897,0
1,proposed,2.8879947389489984,2.741399581231333,3.9819323545450165,0,1800,1300,10,10,10.981,1.186621,0
2,mpc,4.481443669599123,5.498720949882917,7.093607646922076,6,1798,1298,18,18,14.58,2.409876,0
2,mpc-p,3.0671865723492995,3.7004365657177565,4.806335844122929,0,1800,1300,10,2,12.668000000000001,2.154202,0
2,tube-mpc,4.547097042711566,4.101280233254128,6.12344601246041,0,1799,1299,13,12,11.710999999999999,1.309712,0
2,proposed,2.8181680548773875,2.9433944629690116,4.075002104314553,0,1798,1299,14,6,21.794,2.595891,0
3,mpc,4.844154976593275,5.547941728132393,7.365154095876477,4,1799,1299,16,9,11.790000000000001,2.240293,0
3,mpc-p,2.9523986508641964,3.997156504293942,4.969297527160563,3,1799,1299,10,9,12.152,1.330851,0
3,tube-mpc,4.571989844446293,3.5211734136252852,5.7707671367454765,0,1800,1300,7,5,11.336,2.583485,0
3,proposed,2.798622137364544,2.880670765294278,4.016285588173233,0,1795,1299,19,15,44.012,2.495363,0
4,mpc,4.534462592256524,5.638972895387495,7.23597721911067,4,1800,1300,11,10,10.918000000000001,2.212856,0
4,mpc-p,2.7403459469897604,2.7596396632357467,3.889101050382609,0,1799,1300,15,12,12.43,3.409485,0
4,tube-mpc,4.655823733320395,4.936372588313212,6.785607486909299,0,1798,1298,19,17,13.931000000000001,4.450307,0
4,proposed,2.826881434126465,2.79043502814666,3.9721261672958916,0,1799,1299,11,6,12.212,2.333443,0
5,mpc,4.503323954899044,4.689352466072278,6.501534679891027,0,1799,1299,12,9,10.639,2.41386,0
5,mpc-p,2.7038848748107567,3.6791120131664967,4.565836026584443,2,1799,1299,18,18,11.968,1.505405,0
5,tube-mpc,4.536586925598778,3.7851056507760026,5.908269266126096,0,1799,1299,12,7,12.085,3.284225,0
5,proposed,2.908887042468111,2.5884144182810633,3.8937787593293187,0,1799,1299,13,12,11.987,2.557998,0
6,mpc,4.513864035706884,5.990388882869098,7.500648472022251,1,1799,1299,22,22,11.22,2.345623,0
6,mpc-p,2.8788085738047258,3.7550311483845507,4.73157455081813,2,1799,1300,16,5,11.882,3.298028,0
6,tube-mpc,4.463184981387641,4.813394418161915,6.564204902566379,0,1798,1298,23,19,13.414,2.371237,0
6,proposed,2.952868123433515,2.3813482077742707,3.7934482256990805,0,1799,1300,14,3,12.488000000000001,2.235547,0
7,mpc,4.490930364311226,5.389180782012598,7.015106915671812,4,1798,1299,15,7,12.9,2.396161,0
7,mpc-p,2.938030988195073,3.404972572624715,4.497317456875941,2,1800,1300,8,7,10.822,2.865706,0
7,tube-mpc,4.506977495902898,4.015960484074972,6.036620309264683,0,1799,1299,12,10,12.921999999999999,2.067547,0
7,proposed,2.8326258746147603,2.5575324631863143,3.816378079513204,0,1798,1298,19,18,13.551,2.788604,0


==> anc/Supplementary_Data/recomputed_prediction.csv <==
trial,axis,samples,zero_rmse_dps2,median_rmse_dps2,covered_samples,processed_one_step_coverage
1,yaw,1300,64.24592316506381,24.568037868157127,1268,0.9753846153846154
1,pitch,1300,38.73738845256884,27.073965627296918,1279,0.9838461538461538
2,yaw,1299,62.871857999936594,24.818272941575916,1291,0.993841416474211
2,pitch,1299,38.63082198496724,28.519173234855646,1292,0.9946112394149346
3,yaw,1299,64.05425957622643,25.9836703728367,1280,0.985373364126251
3,pitch,1299,38.41939755701864,25.771182660179406,1272,0.9792147806004619
4,yaw,1299,64.10602138375388,26.78432998983465,1276,0.9822940723633564
4,pitch,1299,38.7911911330707,26.0058233022686,1288,0.99153194765204
5,yaw,1299,64.27510348003047,25.52471502559977,1273,0.9799846035411856
5,pitch,1299,38.49607522563913,26.840249878263418,1283,0.9876828329484219
6,yaw,1300,64.29243055454425,28.488642665550262,1238,0.9523076923076923
6,pitch,1300,37.33877527154181,24.788226956483285,1277,0.9823076923076923
7,yaw,1298,64.3592529151461,25.802402699208848,1279,0.985362095531587
7,pitch,1298,37.98629754343558,25.46247764493796,1281,0.9869029275808937


==> anc/Supplementary_Data/recomputed_summary.csv <==
method,yaw_rmse_mrad_mean,yaw_rmse_mrad_std,pitch_rmse_mrad_mean,pitch_rmse_mrad_std,rmse_2d_mrad_mean,rmse_2d_mrad_std,boundary_samples_mean,boundary_samples_std,samples,eval_samples,overruns,eval_overruns,max_loop_ms,max_solver_ms
mpc,4.601503337731181,0.16600147509862628,5.881403962209772,1.1840637347900904,7.488721242330399,1.0298849714330602,3.857142857142857,2.734262327610589,12592,9093,105,81,14.58,2.41386
mpc-p,2.915571706232536,0.15651819029760697,3.5356812337048074,0.3947325411767986,4.588449596138581,0.3454426116134124,1.2857142857142858,1.2535663410560174,12596,9098,90,66,12.668000000000001,3.409485
tube-mpc,4.548091237595798,0.05952257284828596,4.060255043150006,0.6276557973400919,6.111943802308316,0.4261462127991839,0.0,0.0,12591,9092,103,75,13.931000000000001,4.450307
proposed,2.8608639151191113,0.056504053004183465,2.6975992752689897,0.19833564610921298,3.935564468410042,0.10455776664635039,0.0,0.0,12588,9094,100,70,44.012,2.788604


==> anc/Supplementary_Data/reproduce.py <==
"""Offline archived-log analysis. No simulator, training, CAN, or hardware calls."""
from pathlib import Path
import json
import numpy as np
import pandas as pd
from dual_axis_label_model import feature_matrix_from_names

ROOT=Path(__file__).resolve().parent
def average(x):
    return pd.Series(np.asarray(x,dtype=float)).interpolate(limit_direction='both').rolling(9,center=True,min_periods=1).mean().to_numpy()
manifest=json.loads((ROOT/'trial_manifest.json').read_text())
report=json.loads((ROOT/'model_report.json').read_text())
rows=[];predrows=[]
for entry in manifest:
    df=pd.read_csv(ROOT/entry['file']);d=df[df.t_s>=5]
    yaw=np.deg2rad(d.yaw_error_deg.to_numpy())*1000
    pitch=np.deg2rad(d.pitch_error_deg.to_numpy())*1000
    row={'trial':int(entry['trial']),'method':entry['method'],
         'yaw_rmse_mrad':float(np.sqrt(np.mean(yaw**2))),
         'pitch_rmse_mrad':float(np.sqrt(np.mean(pitch**2))),
         'rmse_2d_mrad':float(np.sqrt(np.mean(yaw**2+pitch**2))),
         'boundary_samples':int(((d.yaw_current_saturation>.5)|(d.yaw_cmd_count.abs()>=70)).sum()+((d.pitch_current_saturation>.5)|(d.pitch_cmd_count.abs()>=115)).sum()),
         'samples':len(df),'eval_samples':len(d),
         'overruns':int((df.deadline_missed>.5).sum()),
         'eval_overruns':int((d.deadline_missed>.5).sum()),
         'max_loop_ms':float(df.loop_s.max()*1000),
         'max_solver_ms':float(df.mpc_ms.max()),
         'nonzero_solver_status':int((df.status!=0).sum())}
    rows.append(row)
    if entry['method']!='proposed':continue
    t=df.t_s.to_numpy();mask=t>=5
    yspeed=average(df.yaw_encoder_speed_dps if 'yaw_encoder_speed_dps' in df else df.yaw_speed_dps)
    pspeed=average(df.pitch_speed_meas_dps if 'pitch_speed_meas_dps' in df else df.pitch_speed_dps)
    signals=dict(yaw_iq=df.yaw_iq_a.to_numpy(),pitch_iq=df.pitch_iq_a.to_numpy(),
                 yaw_cmd=df.yaw_cmd_count.to_numpy(),pitch_cmd=df.pitch_cmd_count.to_numpy(),
                 yaw_speed=yspeed,pitch_speed=pspeed,yaw_rel=df.yaw_rel_deg.to_numpy(),pitch_rel=df.pitch_rel_deg.to_numpy())
    for axis,speed in [('yaw',yspeed),('pitch',pspeed)]:
        feat=feature_matrix_from_names(report['nominal_feature_names'][axis],**signals)
        reconstructed=average(np.gradient(speed,t))-feat@np.asarray(report['nominal_coef'][axis])
        truth=average(reconstructed)[mask];median=average(df[axis+'_median0_dps2'])[mask];radius=average(df[axis+'_radius0_dps2'])[mask]
        predrows.append({'trial':int(entry['trial']),'axis':axis,'samples':int(mask.sum()),
                         'zero_rmse_dps2':float(np.sqrt(np.mean(truth**2))),
                         'median_rmse_dps2':float(np.sqrt(np.mean((truth-median)**2))),
                         'covered_samples':int((np.abs(truth-median)<=radius).sum()),
                         'processed_one_step_coverage':float(np.mean(np.abs(truth-median)<=radius))})
data=pd.DataFrame(rows);data.to_csv(ROOT/'recomputed_per_trial.csv',index=False)
pd.DataFrame(predrows).to_csv(ROOT/'recomputed_prediction.csv',index=False)
summary=[]
for method,g in data.groupby('method',sort=False):
    r={'method':method}
    for col in ['yaw_rmse_mrad','pitch_rmse_mrad','rmse_2d_mrad','boundary_samples']:
        r[col+'_mean']=float(g[col].mean());r[col+'_std']=float(g[col].std(ddof=1))
    r.update(samples=int(g.samples.sum()),eval_samples=int(g.eval_samples.sum()),overruns=int(g.overruns.sum()),eval_overruns=int(g.eval_overruns.sum()),max_loop_ms=float(g.max_loop_ms.max()),max_solver_ms=float(g.max_solver_ms.max()))
    summary.append(r)
pd.DataFrame(summary).to_csv(ROOT/'recomputed_summary.csv',index=False)
prop=next(x for x in summary if x['method']=='proposed')
assert np.isclose(prop['rmse_2d_mrad_mean'],3.935564468410042)
assert np.isclose(prop['rmse_2d_mrad_std'],.10455776664635039)
assert (prop['overruns'],prop['samples'],prop['eval_overruns'],prop['eval_samples'])==(100,12588,70,9094)
assert sum(x['nonzero_solver_status'] for x in rows)==0
rep=[x for x in predrows if x['trial']==3]
assert round(rep[0]['median_rmse_dps2'],1)==26.0
assert round(rep[1]['median_rmse_dps2'],1)==25.8
print('Reproduced 28 trials and seven processed one-step prediction evaluations.')
print('Proposed 2D RMSE: %.6f +/- %.6f mrad'%(prop['rmse_2d_mrad_mean'],prop['rmse_2d_mrad_std']))
print('Proposed active-loop overruns: %d/%d; evaluation %d/%d'%(prop['overruns'],prop['samples'],prop['eval_overruns'],prop['eval_samples']))
print('Representative trial 3: '+json.dumps(rep))


==> anc/Supplementary_Data/trial_manifest.json <==
[
  {
    "trial": "1",
    "method": "mpc",
    "file": "hardware_trials/trial1_mpc.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run01/mpc.csv",
    "sha256": "8920832deef97220f54db7bc94abf882708b7f40453b37a7282dc8987d72965d"
  },
  {
    "trial": "1",
    "method": "mpc-p",
    "file": "hardware_trials/trial1_mpc-p.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run01/mpc-p.csv",
    "sha256": "e1541fd6adf4de0abdf46d27ce6de0b37db92bf183c82e21c70ffd0f37778141"
  },
  {
    "trial": "1",
    "method": "tube-mpc",
    "file": "hardware_trials/trial1_tube-mpc.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run01/tube-mpc.csv",
    "sha256": "2efc5b78eb1216109b2ea2e57e1638d6b29108106e2b281b7a1233874267a1d4"
  },
  {
    "trial": "1",
    "method": "proposed",
    "file": "hardware_trials/trial1_proposed.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run01/proposed.csv",
    "sha256": "5ee4740185369135595643f8d3e9a8db39ea04cb2186d23e55efb5a02ffdc2dd"
  },
  {
    "trial": "2",
    "method": "mpc",
    "file": "hardware_trials/trial2_mpc.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run02/mpc.csv",
    "sha256": "eb114a1a9e12362bbaf3f7f03dbf83cbae19ed1bf53f37b4503681de26fcc52d"
  },
  {
    "trial": "2",
    "method": "mpc-p",
    "file": "hardware_trials/trial2_mpc-p.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run02/mpc-p.csv",
    "sha256": "e37415b4f2b08edadf56a8767655dc36a666a53cbdc03c592d5a4cfad4eda7e6"
  },
  {
    "trial": "2",
    "method": "tube-mpc",
    "file": "hardware_trials/trial2_tube-mpc.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run02/tube-mpc.csv",
    "sha256": "626054f291d2fc744326e3c748a42bc45f34b3a65c3af7d8b35d8064803966ee"
  },
  {
    "trial": "2",
    "method": "proposed",
    "file": "hardware_trials/trial2_proposed.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run02/proposed.csv",
    "sha256": "86b278cf200f79a39a9e72da8bcae45b9d86961a67f4b74c476204495a8edb45"
  },
  {
    "trial": "3",
    "method": "mpc",
    "file": "hardware_trials/trial3_mpc.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run03/mpc.csv",
    "sha256": "f56ccb9a1f1b3a80176e0a562019936dc9a78c5433addb66b5cbe1232794d0bb"
  },
  {
    "trial": "3",
    "method": "mpc-p",
    "file": "hardware_trials/trial3_mpc-p.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run03/mpc-p.csv",
    "sha256": "3c8565672a2f718f51cb18009d6a8a371d2946a069a41c60702028e38d67fada"
  },
  {
    "trial": "3",
    "method": "tube-mpc",
    "file": "hardware_trials/trial3_tube-mpc.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run03/tube-mpc.csv",
    "sha256": "d8e41ec1bb7b9db470e4dc9a1788d4da72dcab1746c9f2e7f15dc851a152dc9f"
  },
  {
    "trial": "3",
    "method": "proposed",
    "file": "hardware_trials/trial3_proposed.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_rep3_20260606_125509_20260606_125509/run03/proposed.csv",
    "sha256": "411e79772a33e345a56b2774c33fe1898af22746d991bf41407fbc36e372452e"
  },
  {
    "trial": "4",
    "method": "mpc",
    "file": "hardware_trials/trial4_mpc.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run01/mpc.csv",
    "sha256": "294989b50b20931a7a63325aebeb557584f36a5bdf4b98685216516b38f1b515"
  },
  {
    "trial": "4",
    "method": "mpc-p",
    "file": "hardware_trials/trial4_mpc-p.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run01/mpc-p.csv",
    "sha256": "33dcbe982c7e4a9d24077f55d269e00b9519653a9b24049833bee5d71b75d58e"
  },
  {
    "trial": "4",
    "method": "tube-mpc",
    "file": "hardware_trials/trial4_tube-mpc.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run01/tube-mpc.csv",
    "sha256": "32da7a621e8757cb1c0c463735291cfb4df6b8cbaefdea3ba867c5bbf4dec2e3"
  },
  {
    "trial": "4",
    "method": "proposed",
    "file": "hardware_trials/trial4_proposed.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run01/proposed.csv",
    "sha256": "25b0773e8066557952a240c3d4a65f29ec163dcd4c5051e17278a15b3c8568e0"
  },
  {
    "trial": "5",
    "method": "mpc",
    "file": "hardware_trials/trial5_mpc.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run02/mpc.csv",
    "sha256": "e3126fc2b82683361eb35be486a5f0b021f6acd3e896c4cd799f21a2440213bb"
  },
  {
    "trial": "5",
    "method": "mpc-p",
    "file": "hardware_trials/trial5_mpc-p.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run02/mpc-p.csv",
    "sha256": "e26ef24fbea76f3ff649a4ab1e001a9fa8c53f6d6c3c428dab1238ea0c309049"
  },
  {
    "trial": "5",
    "method": "tube-mpc",
    "file": "hardware_trials/trial5_tube-mpc.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run02/tube-mpc.csv",
    "sha256": "5f9afe5892014fd5b216d2c6a22a46be6701074daf6c1897f967f4f26cd48b85"
  },
  {
    "trial": "5",
    "method": "proposed",
    "file": "hardware_trials/trial5_proposed.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run02/proposed.csv",
    "sha256": "1f9d2f235ecc4e93c2afc8e2b55d01f97845871dc67e7482b1c89f56e936cd12"
  },
  {
    "trial": "6",
    "method": "mpc",
    "file": "hardware_trials/trial6_mpc.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run03/mpc.csv",
    "sha256": "662d3e1bff0947b371e8a6136399e403360334c089967c5a11be153f79821985"
  },
  {
    "trial": "6",
    "method": "mpc-p",
    "file": "hardware_trials/trial6_mpc-p.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run03/mpc-p.csv",
    "sha256": "d3a1f778e3f3cf141b8953ad17c1138c2f3527607c2f48e253db3354b98b1a03"
  },
  {
    "trial": "6",
    "method": "tube-mpc",
    "file": "hardware_trials/trial6_tube-mpc.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run03/tube-mpc.csv",
    "sha256": "c3b34024f62d7ac2ec64b52a81d862a2d61ce7e2fe42fb160e7be26eeb88212a"
  },
  {
    "trial": "6",
    "method": "proposed",
    "file": "hardware_trials/trial6_proposed.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run03/proposed.csv",
    "sha256": "88f82d83410381876b63b804c2c4ac65a2025ef1313e31a8838428b0ca04f10e"
  },
  {
    "trial": "7",
    "method": "mpc",
    "file": "hardware_trials/trial7_mpc.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run04/mpc.csv",
    "sha256": "4c3bbc3fc34873ef1fdb99debf8e0ae132afc7ec8708fad433c58bf12ebae2ee"
  },
  {
    "trial": "7",
    "method": "mpc-p",
    "file": "hardware_trials/trial7_mpc-p.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run04/mpc-p.csv",
    "sha256": "9bc507fa5beba7a9ee97592e3c858039b8b60819cd461b98b94c3c244358f38f"
  },
  {
    "trial": "7",
    "method": "tube-mpc",
    "file": "hardware_trials/trial7_tube-mpc.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run04/tube-mpc.csv",
    "sha256": "cf5c9d6418c1565f299d7ac8300a1f8e0b09f85e5f429ffc95b4398170a1db83"
  },
  {
    "trial": "7",
    "method": "proposed",
    "file": "hardware_trials/trial7_proposed.csv",
    "source_relative_path": "code/dynamics_aug_constraint_stress_y70_pg0p95_extra4_20260606_130106_20260606_130106/run04/proposed.csv",
    "sha256": "9c9fd0e90a138f225ec9d369e0384f5e82d7e6f16951622b61b542fa2c38207f"
  }
]
